Analytic results for electroweak precision observables at NLO in SMEFT

We present analytic results for electroweak precision observables (EWPO) at next-to-leading order (NLO) in dimension-six SMEFT, with no assumptions on the flavour structure of SMEFT Wilson coefficients. The results are given in five different electroweak input schemes, thus offering a simple means, along with scale variations, of estimating theory uncertainties related to higher-order terms in the SMEFT expansion. Our results will be useful to assess the constraining power of existing and future lepton colliders for new physics scenarios.

==> anc/AbFB_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (36*CHD*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2*VMU^2*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (72*CHWB*CW*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW*SW2*VMU^2*Class[4])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (18*MZ2^3*SW2*VMU^2*(-5*MZ2^5*(3*CHd[3, 3] + CHe[1, 1] - 
      2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) - 
    32*MW2^4*MZ2*(5*CHd[3, 3] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
      11*CHq1[3, 3] - 11*CHq3[3, 3]) + 128*MW2^5*(CHd[3, 3] + CHe[1, 1] - 
      CHl1[1, 1] - CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) + 
    4*MW2^2*MZ2^3*(23*CHd[3, 3] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
      53*CHl3[1, 1] + 7*CHq1[3, 3] + 7*CHq3[3, 3]) + 
    2*MW2*MZ2^4*(-2*CHd[3, 3] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
      39*CHl3[1, 1] + 41*CHq1[3, 3] + 41*CHq3[3, 3]) - 
    16*MW2^3*MZ2^2*(2*CHd[3, 3] - 14*CHe[1, 1] + 
      19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AbFB_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (18*MZ2^3*SW2*VMU^2*(128*MW2^5*CHd[3, 3] - 160*MW2^4*MZ2*CHd[3, 3] - 
    32*MW2^3*MZ2^2*CHd[3, 3] + 92*MW2^2*MZ2^3*CHd[3, 3] - 
    4*MW2*MZ2^4*CHd[3, 3] - 15*MZ2^5*CHd[3, 3] + 128*MW2^5*CHe[1, 1] - 
    224*MW2^4*MZ2*CHe[1, 1] + 224*MW2^3*MZ2^2*CHe[1, 1] - 
    140*MW2^2*MZ2^3*CHe[1, 1] + 44*MW2*MZ2^4*CHe[1, 1] - 5*MZ2^5*CHe[1, 1] - 
    2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*CHe[Leff, Leff] - 128*MW2^5*CHl1[1, 1] + 
    288*MW2^4*MZ2*CHl1[1, 1] - 304*MW2^3*MZ2^2*CHl1[1, 1] + 
    212*MW2^2*MZ2^3*CHl1[1, 1] - 78*MW2*MZ2^4*CHl1[1, 1] + 
    10*MZ2^5*CHl1[1, 1] + 4*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*CHl1[Leff, Leff] - 
    128*MW2^5*CHl3[1, 1] + 288*MW2^4*MZ2*CHl3[1, 1] - 
    304*MW2^3*MZ2^2*CHl3[1, 1] + 212*MW2^2*MZ2^3*CHl3[1, 1] - 
    78*MW2*MZ2^4*CHl3[1, 1] + 10*MZ2^5*CHl3[1, 1] + 
    256*MW2^5*CHl3[Leff, Leff] - 640*MW2^4*MZ2*CHl3[Leff, Leff] + 
    608*MW2^3*MZ2^2*CHl3[Leff, Leff] - 240*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
    4*MW2*MZ2^4*CHl3[Leff, Leff] + 20*MZ2^5*CHl3[Leff, Leff] - 
    128*MW2^5*CHq1[3, 3] + 352*MW2^4*MZ2*CHq1[3, 3] - 
    304*MW2^3*MZ2^2*CHq1[3, 3] + 28*MW2^2*MZ2^3*CHq1[3, 3] + 
    82*MW2*MZ2^4*CHq1[3, 3] - 30*MZ2^5*CHq1[3, 3] - 128*MW2^5*CHq3[3, 3] + 
    352*MW2^4*MZ2*CHq3[3, 3] - 304*MW2^3*MZ2^2*CHq3[3, 3] + 
    28*MW2^2*MZ2^3*CHq3[3, 3] + 82*MW2*MZ2^4*CHq3[3, 3] - 
    30*MZ2^5*CHq3[3, 3])*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AbFB_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (36*CHD*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VMU^2*Class[3])/((2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
 (72*CHWB*CW*MZ2^5*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW*SW2*VMU^2*Class[4])/((2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (18*MZ2^3*SW2*VMU^2*(-4*MW2^2*MZ2^4*(25*CHd[3, 3] - 57*CHe[1, 1] + 
      92*CHl1[1, 1] + 93*CHl3[1, 1] + CHl3[2, 2] - 34*CHq1[3, 3] - 
      34*CHq3[3, 3]) + 32*MW2^4*MZ2^2*(3*CHd[3, 3] + 21*CHe[1, 1] - 
      28*CHl1[1, 1] - 9*CHl3[1, 1] + 19*CHl3[2, 2] - 30*CHq1[3, 3] - 
      30*CHq3[3, 3]) - 64*MW2^5*MZ2*(7*CHd[3, 3] + 9*CHe[1, 1] - 
      11*CHl1[1, 1] - CHl3[1, 1] + 10*CHl3[2, 2] - 13*CHq1[3, 3] - 
      13*CHq3[3, 3]) + 256*MW2^6*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + 
      CHl3[2, 2] - CHq1[3, 3] - CHq3[3, 3]) + 
    5*MZ2^6*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
      6*CHq1[3, 3] + 6*CHq3[3, 3]) + 8*MW2^3*MZ2^3*
     (27*CHd[3, 3] - 63*CHe[1, 1] + 91*CHl1[1, 1] + 61*CHl3[1, 1] - 
      30*CHl3[2, 2] + 45*CHq1[3, 3] + 45*CHq3[3, 3]) - 
    2*MW2*MZ2^5*(13*CHd[3, 3] + 27*CHe[1, 1] - 49*CHl1[1, 1] - 
      59*CHl3[1, 1] - 10*CHl3[2, 2] + 71*CHq1[3, 3] + 71*CHq3[3, 3]))*
   Class[7])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (72*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AbFB_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (36*CHD*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2*VALPHA^2*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (72*CHWB*CW*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VALPHA^2*Class[4])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (18*MZ2^3*SW2*VALPHA^2*(-5*MZ2^5*(3*CHd[3, 3] + CHe[1, 1] - 
      2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) - 
    32*MW2^4*MZ2*(5*CHd[3, 3] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
      11*CHq1[3, 3] - 11*CHq3[3, 3]) + 128*MW2^5*(CHd[3, 3] + CHe[1, 1] - 
      CHl1[1, 1] - CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) + 
    4*MW2^2*MZ2^3*(23*CHd[3, 3] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
      53*CHl3[1, 1] + 7*CHq1[3, 3] + 7*CHq3[3, 3]) + 
    2*MW2*MZ2^4*(-2*CHd[3, 3] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
      39*CHl3[1, 1] + 41*CHq1[3, 3] + 41*CHq3[3, 3]) - 
    16*MW2^3*MZ2^2*(2*CHd[3, 3] - 14*CHe[1, 1] + 
      19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AbFB_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (18*MZ2^3*SW2*VALPHAEFF^2*(128*MW2^5*CHd[3, 3] - 160*MW2^4*MZ2*CHd[3, 3] - 
    32*MW2^3*MZ2^2*CHd[3, 3] + 92*MW2^2*MZ2^3*CHd[3, 3] - 
    4*MW2*MZ2^4*CHd[3, 3] - 15*MZ2^5*CHd[3, 3] + 128*MW2^5*CHe[1, 1] - 
    224*MW2^4*MZ2*CHe[1, 1] + 224*MW2^3*MZ2^2*CHe[1, 1] - 
    140*MW2^2*MZ2^3*CHe[1, 1] + 44*MW2*MZ2^4*CHe[1, 1] - 5*MZ2^5*CHe[1, 1] - 
    2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*CHe[Leff, Leff] - 128*MW2^5*CHl1[1, 1] + 
    288*MW2^4*MZ2*CHl1[1, 1] - 304*MW2^3*MZ2^2*CHl1[1, 1] + 
    212*MW2^2*MZ2^3*CHl1[1, 1] - 78*MW2*MZ2^4*CHl1[1, 1] + 
    10*MZ2^5*CHl1[1, 1] + 4*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*CHl1[Leff, Leff] - 
    128*MW2^5*CHl3[1, 1] + 288*MW2^4*MZ2*CHl3[1, 1] - 
    304*MW2^3*MZ2^2*CHl3[1, 1] + 212*MW2^2*MZ2^3*CHl3[1, 1] - 
    78*MW2*MZ2^4*CHl3[1, 1] + 10*MZ2^5*CHl3[1, 1] + 
    256*MW2^5*CHl3[Leff, Leff] - 640*MW2^4*MZ2*CHl3[Leff, Leff] + 
    608*MW2^3*MZ2^2*CHl3[Leff, Leff] - 240*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
    4*MW2*MZ2^4*CHl3[Leff, Leff] + 20*MZ2^5*CHl3[Leff, Leff] - 
    128*MW2^5*CHq1[3, 3] + 352*MW2^4*MZ2*CHq1[3, 3] - 
    304*MW2^3*MZ2^2*CHq1[3, 3] + 28*MW2^2*MZ2^3*CHq1[3, 3] + 
    82*MW2*MZ2^4*CHq1[3, 3] - 30*MZ2^5*CHq1[3, 3] - 128*MW2^5*CHq3[3, 3] + 
    352*MW2^4*MZ2*CHq3[3, 3] - 304*MW2^3*MZ2^2*CHq3[3, 3] + 
    28*MW2^2*MZ2^3*CHq3[3, 3] + 82*MW2*MZ2^4*CHq3[3, 3] - 
    30*MZ2^5*CHq3[3, 3])*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AbFB_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (MZ2^2*(9*MT2^2*(5248*MW2^6 - 14368*MW2^5*MZ2 + 15104*MW2^4*MZ2^2 - 
      6372*MW2^3*MZ2^3 - 592*MW2^2*MZ2^4 + 1205*MW2*MZ2^5 - 225*MZ2^6) + 
    2*MW2*(MW2*MZ2^6*(27231 - 3148*Pi^2) + 32*MW2^5*MZ2^2*
       (19875 - 1652*Pi^2) + 75*MZ2^7*(-33 + 4*Pi^2) + 
      4352*MW2^6*MZ2*(-111 + 8*Pi^2) - 256*MW2^7*(-609 + 40*Pi^2) + 
      64*MW2^4*MZ2^3*(-7833 + 776*Pi^2) + 4*MW2^2*MZ2^5*
       (-27789 + 3340*Pi^2) - 4*MW2^3*MZ2^4*(-69315 + 7972*Pi^2)) + 
    MT2*(MW2^2*MZ2^5*(212061 - 26720*Pi^2) + 4*MW2^4*MZ2^3*
       (263319 - 24832*Pi^2) + 150*MZ2^7*(33 - 4*Pi^2) + 
      128*MW2^7*(-2859 + 160*Pi^2) + 64*MW2^5*MZ2^2*(-22107 + 1652*Pi^2) - 
      32*MW2^6*MZ2*(-34719 + 2176*Pi^2) + MW2*MZ2^6*(-53247 + 6296*Pi^2) + 
      8*MW2^3*MZ2^4*(-68001 + 7972*Pi^2)))*SW2)/
  (24*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MH2^2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MH2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MT2*MZ2*(2*MT2^3*(128*MW2^6 - 288*MW2^5*MZ2 + 512*MW2^4*MZ2^2 - 
      452*MW2^3*MZ2^3 + 240*MW2^2*MZ2^4 - 35*MW2*MZ2^5 - 15*MZ2^6) + 
    MT2^2*MZ2*(2176*MW2^6 - 6944*MW2^5*MZ2 + 7296*MW2^4*MZ2^2 - 
      3140*MW2^3*MZ2^3 - 32*MW2^2*MZ2^4 + 269*MW2*MZ2^5 + 15*MZ2^6) + 
    4*MW2^2*(128*MW2^7 + 480*MW2^6*MZ2 - 1728*MW2^5*MZ2^2 + 
      1596*MW2^4*MZ2^3 - 328*MW2^3*MZ2^4 - 211*MW2^2*MZ2^5 + 33*MW2*MZ2^6 + 
      30*MZ2^7) - 2*MT2*MW2*(384*MW2^7 + 1568*MW2^6*MZ2 - 5984*MW2^5*MZ2^2 + 
      6196*MW2^4*MZ2^3 - 2172*MW2^3*MZ2^4 - 329*MW2^2*MZ2^5 + 202*MW2*MZ2^6 + 
      45*MZ2^7))*SW2*B0i[bb0, 0, 0, MT2])/(4*(MT2 - MW2)^2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - (3*MW2*MZ2*(2*MT2^3*(2*MW2 + MZ2)^2*(32*MW2^4 - 104*MW2^3*MZ2 + 
      128*MW2^2*MZ2^2 - 71*MW2*MZ2^3 + 15*MZ2^4) - 
    2*MW2^2*(-1024*MW2^7 + 1664*MW2^6*MZ2 + 960*MW2^5*MZ2^2 + 
      16*MW2^4*(4*MH2 - 183*MZ2)*MZ2^2 + 4*MW2^2*(14*MH2 - 269*MZ2)*MZ2^4 - 
      4*MW2*(MH2 - 90*MZ2)*MZ2^5 - 5*MZ2^6*(MH2 + 19*MZ2) + 
      24*MW2^3*MZ2^3*(-4*MH2 + 101*MZ2)) + 
    2*MT2^2*(768*MW2^7 - 1344*MW2^6*MZ2 - 640*MW2^5*MZ2^2 - 
      8*MW2^4*(8*MH2 - 303*MZ2)*MZ2^2 + 16*MW2^3*(6*MH2 - 155*MZ2)*MZ2^3 + 
      4*MW2*(MH2 - 92*MZ2)*MZ2^5 + 5*MZ2^6*(MH2 + 13*MZ2) + 
      2*MW2^2*MZ2^4*(-28*MH2 + 645*MZ2)) + 
    MT2*MW2*(-3840*MW2^7 + 6976*MW2^6*MZ2 + 2080*MW2^5*MZ2^2 + 
      8*MW2^4*(32*MH2 - 1321*MZ2)*MZ2^2 - 4*MW2^3*(96*MH2 - 2593*MZ2)*MZ2^3 + 
      14*MW2^2*(16*MH2 - 357*MZ2)*MZ2^4 - 5*MZ2^6*(4*MH2 + 55*MZ2) + 
      MW2*MZ2^5*(-16*MH2 + 1393*MZ2)))*SW2*B0i[bb0, 0, 0, MW2])/
  (4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MZ2^2*(384*MW2^7 + 736*MW2^6*MZ2 + 64*MW2^5*(MH2 - 22*MZ2)*MZ2 + 
    8*MW2^3*(7*MH2 - 54*MZ2)*MZ2^3 - 5*MZ2^7 + 
    12*MW2^4*MZ2^2*(-8*MH2 + 77*MZ2) - MW2*MZ2^5*(5*MH2 + 89*MZ2) + 
    MW2^2*MZ2^4*(-4*MH2 + 265*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
   (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 
    5*MZ2^5)*B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
    152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
   B0i[bb0, MW2, MH2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MZ2*(-3072*MW2^8 + 3328*MW2^7*MZ2 + 4608*MW2^6*MZ2^2 - 9952*MW2^5*MZ2^3 + 
    6400*MW2^4*MZ2^4 - 980*MW2^3*MZ2^5 - 416*MW2^2*MZ2^6 + 79*MW2*MZ2^7 + 
    5*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2*MZ2*(-MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (-64*MW2^4 + 96*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 5*MZ2^4)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MZ2*SW2*(MW2*(512*MW2^7 - 768*MW2^6*MZ2 - 224*MW2^5*MZ2^2 + 
      1040*MW2^4*MZ2^3 - 284*MW2^3*MZ2^4 - 392*MW2^2*MZ2^5 + 241*MW2*MZ2^6 - 
      35*MZ2^7) + MT2*(-256*MW2^7 + 1472*MW2^6*MZ2 - 2720*MW2^5*MZ2^2 + 
      2104*MW2^4*MZ2^3 - 772*MW2^3*MZ2^4 + 84*MW2^2*MZ2^5 - 32*MW2*MZ2^6 + 
      30*MZ2^7) - 4*MT2^2*MZ2^2*(64*MW2^4 - 112*MW2^3*MZ2 + 40*MW2^2*MZ2^2 + 
      26*MW2*MZ2^3 - 15*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
   (6*MT2^2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 
      101*MW2*MZ2^4 - 15*MZ2^5) + 3*MT2*(128*MW2^6 - 288*MW2^5*MZ2 + 
      64*MW2^4*MZ2^2 + 332*MW2^3*MZ2^3 - 352*MW2^2*MZ2^4 + 131*MW2*MZ2^5 - 
      15*MZ2^6) + 2*MW2*(-768*MW2^6 - 128*MW2^5*MZ2 + 1184*MW2^4*MZ2^2 - 
      976*MW2^3*MZ2^3 + 84*MW2^2*MZ2^4 + 104*MW2*MZ2^5 + 5*MZ2^6))*
   B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (18*MW2^3*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (9*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (9*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((9*CWw*MW*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2)/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MT2*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (54*CWw*MW*MW2^2*MZ2^2*(MT2*(64*MW2^5 - 272*MW2^4*MZ2 + 344*MW2^3*MZ2^2 - 
        218*MW2^2*MZ2^3 + 47*MW2*MZ2^4 + 5*MZ2^5) - 
      2*MW2*(64*MW2^5 - 224*MW2^4*MZ2 + 248*MW2^3*MZ2^2 - 116*MW2^2*MZ2^3 + 
        3*MW2*MZ2^4 + 10*MZ2^5))*SW2*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (108*CWw*MW*MW2*MZ2^3*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (108*CWw*MW*MW2*MZ2^2*(256*MW2^6 - 704*MW2^5*MZ2 + 
      768*MW2^4*MZ2^2 - 392*MW2^3*MZ2^3 + 56*MW2^2*MZ2^4 + 21*MW2*MZ2^5 - 
      5*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (54*CWw*MW*MW2*MZ2*(128*MW2^7 - 560*MW2^5*MZ2^2 + 800*MW2^4*MZ2^3 - 
      454*MW2^3*MZ2^4 + 65*MW2^2*MZ2^5 + 26*MW2*MZ2^6 - 5*MZ2^7)*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MW*MW2^3*(2*MW2 - MZ2)*(4*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (27*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VMU))*Class[1] + (36*CHD*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2*VMU^2*Class[3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/24*(MZ2*(CHD*(9*MT2^2*(299008*MW2^11 - 1456128*MW2^10*MZ2 + 
           2795520*MW2^9*MZ2^2 - 2075648*MW2^8*MZ2^3 - 1237440*MW2^7*MZ2^4 + 
           4156192*MW2^6*MZ2^5 - 4093152*MW2^5*MZ2^6 + 2133264*MW2^4*MZ2^7 - 
           577816*MW2^3*MZ2^8 + 48400*MW2^2*MZ2^9 + 8925*MW2*MZ2^10 - 
           1125*MZ2^11) + MW2*(1875*MZ2^12*(33 - 4*Pi^2) - 
           32768*MW2^12*(-399 + 20*Pi^2) + 4096*MW2^11*MZ2*
            (-18171 + 1088*Pi^2) + 5*MW2^2*MZ2^9*(3825*MH2 + 574572*MZ2 - 
             66196*MZ2*Pi^2) + 375*MW2*MZ2^10*(-15*MH2 - 1567*MZ2 + 
             192*MZ2*Pi^2) - 12288*MW2^10*MZ2*(15*MH2 - 14489*MZ2 + 
             1050*MZ2*Pi^2) - 1536*MW2^8*MZ2^3*(1125*MH2 - 117467*MZ2 + 
             16218*MZ2*Pi^2) + 512*MW2^9*MZ2^2*(1620*MH2 - 454863*MZ2 + 
             42656*MZ2*Pi^2) + 192*MW2^7*MZ2^4*(11460*MH2 - 454207*MZ2 + 
             108800*MZ2*Pi^2) - 24*MW2^4*MZ2^7*(14685*MH2 - 749462*MZ2 + 
             126814*MZ2*Pi^2) - 64*MW2^6*MZ2^5*(29160*MH2 - 564399*MZ2 + 
             213074*MZ2*Pi^2) + 24*MW2^5*MZ2^6*(43860*MH2 - 1021173*MZ2 + 
             297376*MZ2*Pi^2) + 2*MW2^3*MZ2^8*(17550*MH2 - 4475781*MZ2 + 
             546208*MZ2*Pi^2)) + MT2*(1875*MZ2^12*(-33 + 4*Pi^2) + 
           4096*MW2^12*(-3903 + 160*Pi^2) - 2048*MW2^11*MZ2*
            (-43227 + 2176*Pi^2) - 4*MW2^3*MZ2^8*(8775*MH2 - 2223558*MZ2 + 
             273104*MZ2*Pi^2) + 375*MW2*MZ2^10*(15*MH2 + 
             2*MZ2*(797 - 96*Pi^2)) + 12288*MW2^10*MZ2*(15*MH2 + 
             14*MZ2*(-1186 + 75*Pi^2)) - 512*MW2^9*MZ2^2*(1620*MH2 + 
             MZ2*(-485895 + 42656*Pi^2)) + 5*MW2^2*MZ2^9*(-3825*MH2 + 
             MZ2*(-600087 + 66196*Pi^2)) + 128*MW2^6*MZ2^5*
            (14580*MH2 + MZ2*(29367 + 106537*Pi^2)) + 192*MW2^8*MZ2^3*
            (9000*MH2 + MZ2*(-842617 + 129744*Pi^2)) - 96*MW2^7*MZ2^4*
            (22920*MH2 + MZ2*(-440201 + 217600*Pi^2)) + 12*MW2^4*MZ2^7*
            (29370*MH2 + MZ2*(-1151071 + 253628*Pi^2)) - 24*MW2^5*MZ2^6*
            (43860*MH2 + MZ2*(-243429 + 297376*Pi^2)))) - 
       96*CHbox*(MT2 - MW2)*MW2*MZ2^3*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
         24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
         6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*
        SW2^2))/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
      (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MH2*MZ2^2*(4*CHbox*MH2*(MH2 - MW2)*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9) + 
      CHD*MW2*(24*MW2*MZ2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
          24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
          1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8) + 
        MH2^2*(-4096*MW2^8 + 20480*MW2^7*MZ2 - 33280*MW2^6*MZ2^2 + 
          16384*MW2^5*MZ2^3 + 17152*MW2^4*MZ2^4 - 29504*MW2^3*MZ2^5 + 
          17784*MW2^2*MZ2^6 - 5040*MW2*MZ2^7 + 525*MZ2^8) + 
        MH2*(4096*MW2^9 - 81920*MW2^8*MZ2 + 248320*MW2^7*MZ2^2 - 
          377344*MW2^6*MZ2^3 + 355328*MW2^5*MZ2^4 - 220096*MW2^4*MZ2^5 + 
          83496*MW2^3*MZ2^6 - 11160*MW2^2*MZ2^7 - 5025*MW2*MZ2^8 + 
          1875*MZ2^9)))*SW2*B0i[bb0, 0, 0, MH2])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*CHD*MT2*(MT2^2*MW2*MZ2*(110592*MW2^10 - 540672*MW2^9*MZ2 + 
        946176*MW2^8*MZ2^2 - 358656*MW2^7*MZ2^3 - 1242688*MW2^6*MZ2^4 + 
        2338880*MW2^5*MZ2^5 - 1921472*MW2^4*MZ2^6 + 816668*MW2^3*MZ2^7 - 
        134828*MW2^2*MZ2^8 - 20755*MW2*MZ2^9 + 8375*MZ2^10) + 
      MT2*MW2^2*(-24576*MW2^11 - 163840*MW2^10*MZ2 + 1127424*MW2^9*MZ2^2 - 
        2250240*MW2^8*MZ2^3 + 1366784*MW2^7*MZ2^4 + 1771584*MW2^6*MZ2^5 - 
        4024240*MW2^5*MZ2^6 + 3329448*MW2^4*MZ2^7 - 1349502*MW2^3*MZ2^8 + 
        183793*MW2^2*MZ2^9 + 47180*MW2*MZ2^10 - 14625*MZ2^11) + 
      MT2^3*(8192*MW2^11 - 24576*MW2^10*MZ2 + 9216*MW2^9*MZ2^2 + 
        98816*MW2^8*MZ2^3 - 285440*MW2^7*MZ2^4 + 423360*MW2^6*MZ2^5 - 
        404080*MW2^5*MZ2^6 + 246280*MW2^4*MZ2^7 - 81438*MW2^3*MZ2^8 + 
        3285*MW2^2*MZ2^9 + 7450*MW2*MZ2^10 - 1875*MZ2^11) + 
      2*MW2^3*(8192*MW2^11 + 45056*MW2^10*MZ2 - 325632*MW2^9*MZ2^2 + 
        625664*MW2^8*MZ2^3 - 283776*MW2^7*MZ2^4 - 684736*MW2^6*MZ2^5 + 
        1254240*MW2^5*MZ2^6 - 911632*MW2^4*MZ2^7 + 292316*MW2^3*MZ2^8 + 
        2378*MW2^2*MZ2^9 - 27445*MW2*MZ2^10 + 5375*MZ2^11))*
     B0i[bb0, 0, 0, MT2])/(4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MW2*(4*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2^2*
       (4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9) + 
      CHD*(-(MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(12288*MW2^8 - 49152*MW2^7*MZ2 + 
           81408*MW2^6*MZ2^2 - 66048*MW2^5*MZ2^3 + 16128*MW2^4*MZ2^4 + 
           16000*MW2^3*MZ2^5 - 15624*MW2^2*MZ2^6 + 5640*MW2*MZ2^7 - 
           775*MZ2^8)) + MH2*(MT2^3*(8192*MW2^11 - 24576*MW2^10*MZ2 - 
            39936*MW2^9*MZ2^2 + 283136*MW2^8*MZ2^3 - 543488*MW2^7*MZ2^4 + 
            526272*MW2^6*MZ2^5 - 252016*MW2^5*MZ2^6 + 9928*MW2^4*MZ2^7 + 
            59298*MW2^3*MZ2^8 - 35235*MW2^2*MZ2^9 + 9550*MW2*MZ2^10 - 
            1125*MZ2^11) + MT2*MW2*(-122880*MW2^12 + 167936*MW2^11*MZ2 + 
            945152*MW2^10*MZ2^2 - 3357184*MW2^9*MZ2^3 + 4739840*MW2^8*MZ2^4 - 
            3139328*MW2^7*MZ2^5 + 98288*MW2^6*MZ2^6 + 1444120*MW2^5*MZ2^7 - 
            1083270*MW2^4*MZ2^8 + 330331*MW2^3*MZ2^9 - 16985*MW2^2*MZ2^10 - 
            7950*MW2*MZ2^11 - 500*MZ2^12) + MT2^2*(49152*MW2^12 - 
            49152*MW2^11*MZ2 - 403456*MW2^10*MZ2^2 + 1246208*MW2^9*MZ2^3 - 
            1580544*MW2^8*MZ2^4 + 849792*MW2^7*MZ2^5 + 259040*MW2^6*MZ2^6 - 
            708784*MW2^5*MZ2^7 + 457628*MW2^4*MZ2^8 - 121814*MW2^3*MZ2^9 - 
            2330*MW2^2*MZ2^10 + 5225*MW2*MZ2^11 + 250*MZ2^12) + 
          MW2^2*(65536*MW2^12 - 81920*MW2^11*MZ2 - 557056*MW2^10*MZ2^2 + 
            1873920*MW2^9*MZ2^3 - 2460672*MW2^8*MZ2^4 + 1346048*MW2^7*MZ2^5 + 
            313728*MW2^6*MZ2^6 - 914272*MW2^5*MZ2^7 + 536704*MW2^4*MZ2^8 - 
            116276*MW2^3*MZ2^9 - 11250*MW2^2*MZ2^10 + 6475*MW2*MZ2^11 + 
            250*MZ2^12)) + MW2*(MT2^3*(-8192*MW2^11 + 24576*MW2^10*MZ2 + 
            39936*MW2^9*MZ2^2 - 283136*MW2^8*MZ2^3 + 543488*MW2^7*MZ2^4 - 
            526272*MW2^6*MZ2^5 + 252016*MW2^5*MZ2^6 - 9928*MW2^4*MZ2^7 - 
            59298*MW2^3*MZ2^8 + 35235*MW2^2*MZ2^9 - 9550*MW2*MZ2^10 + 
            1125*MZ2^11) - 2*MT2^2*(24576*MW2^12 - 24576*MW2^11*MZ2 - 
            189440*MW2^10*MZ2^2 + 564736*MW2^9*MZ2^3 - 658176*MW2^8*MZ2^4 + 
            237888*MW2^7*MZ2^5 + 308080*MW2^6*MZ2^6 - 467656*MW2^5*MZ2^7 + 
            271870*MW2^4*MZ2^8 - 67237*MW2^3*MZ2^9 - 2690*MW2^2*MZ2^10 + 
            3175*MW2*MZ2^11 + 125*MZ2^12) - 2*MW2^2*(32768*MW2^12 - 
            40960*MW2^11*MZ2 - 266240*MW2^10*MZ2^2 + 878592*MW2^9*MZ2^3 - 
            1098240*MW2^8*MZ2^4 + 486016*MW2^7*MZ2^5 + 335424*MW2^6*MZ2^6 - 
            570400*MW2^5*MZ2^7 + 311408*MW2^4*MZ2^8 - 64468*MW2^3*MZ2^9 - 
            7150*MW2^2*MZ2^10 + 3800*MW2*MZ2^11 + 125*MZ2^12) + 
          MT2*MW2*(122880*MW2^12 - 167936*MW2^11*MZ2 - 896000*MW2^10*MZ2^2 + 
            3123712*MW2^9*MZ2^3 - 4211456*MW2^8*MZ2^4 + 2391296*MW2^7*MZ2^5 + 
            615952*MW2^6*MZ2^6 - 1897176*MW2^5*MZ2^7 + 1255494*MW2^4*MZ2^8 - 
            355651*MW2^3*MZ2^9 + 10885*MW2^2*MZ2^10 + 10200*MW2*MZ2^11 + 
            500*MZ2^12))))*B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MZ2*(4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*
       (4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9) + 
      CHD*(-49152*MW2^12 - 63488*MW2^11*MZ2 - 1024*MW2^10*(4*MH2 - 639*MZ2)*
         MZ2 + 256*MW2^9*(48*MH2 - 4897*MZ2)*MZ2^2 - 
        128*MW2^8*(36*MH2 - 8885*MZ2)*MZ2^3 + 250*MZ2^12 + 
        50*MW2*MZ2^10*(5*MH2 + 6*MZ2) - 25*MW2^2*MZ2^9*(3*MH2 + 194*MZ2) + 
        144*MW2^6*MZ2^5*(464*MH2 + 847*MZ2) + 6*MW2^3*MZ2^8*
         (-1200*MH2 + 943*MZ2) - 12*MW2^5*MZ2^6*(5232*MH2 + 2779*MZ2) + 
        2*MW2^4*MZ2^7*(15644*MH2 + 5739*MZ2) - 32*MW2^7*MZ2^4*
         (992*MH2 + 16395*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (9*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (8192*MW2^9 - 30720*MW2^8*MZ2 + 43008*MW2^7*MZ2^2 - 17152*MW2^6*MZ2^3 - 
      25344*MW2^5*MZ2^4 + 39392*MW2^4*MZ2^5 - 23456*MW2^3*MZ2^6 + 
      6420*MW2^2*MZ2^7 - 350*MW2*MZ2^8 - 125*MZ2^9)*B0i[bb0, MW2, 0, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*MW2*(12288*MW2^8 - 49152*MW2^7*MZ2 + 81408*MW2^6*MZ2^2 - 
        66048*MW2^5*MZ2^3 + 16128*MW2^4*MZ2^4 + 16000*MW2^3*MZ2^5 - 
        15624*MW2^2*MZ2^6 + 5640*MW2*MZ2^7 - 775*MZ2^8) - 
      4*CHbox*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9))*
     B0i[bb0, MW2, MH2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*MZ2*(196608*MW2^12 - 311296*MW2^11*MZ2 - 679936*MW2^10*MZ2^2 + 
      2029568*MW2^9*MZ2^3 - 1110016*MW2^8*MZ2^4 - 2042368*MW2^7*MZ2^5 + 
      3804800*MW2^6*MZ2^6 - 2719712*MW2^5*MZ2^7 + 931024*MW2^4*MZ2^8 - 
      90812*MW2^3*MZ2^9 - 25400*MW2^2*MZ2^10 + 3925*MW2*MZ2^11 + 250*MZ2^12)*
     B0i[bb0, MW2, MW2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*(4096*MW2^9 - 12288*MW2^8*MZ2 + 4608*MW2^7*MZ2^2 + 
         31744*MW2^6*MZ2^3 - 66816*MW2^5*MZ2^4 + 62784*MW2^4*MZ2^5 - 
         31288*MW2^3*MZ2^6 + 7200*MW2^2*MZ2^7 + 75*MW2*MZ2^8 - 250*MZ2^9)) + 
      4*CHbox*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*MW2*(MT2*(-8192*MW2^11 + 98304*MW2^10*MZ2 - 380928*MW2^9*MZ2^2 + 
        696832*MW2^8*MZ2^3 - 658816*MW2^7*MZ2^4 + 254656*MW2^6*MZ2^5 + 
        89984*MW2^5*MZ2^6 - 137336*MW2^4*MZ2^7 + 50332*MW2^3*MZ2^8 - 
        1621*MW2^2*MZ2^9 - 3435*MW2*MZ2^10 + 625*MZ2^11) + 
      MW2*(16384*MW2^11 - 73728*MW2^10*MZ2 + 84992*MW2^9*MZ2^2 + 
        76288*MW2^8*MZ2^3 - 209536*MW2^7*MZ2^4 + 2240*MW2^6*MZ2^5 + 
        339184*MW2^5*MZ2^6 - 397208*MW2^4*MZ2^7 + 204786*MW2^3*MZ2^8 - 
        44907*MW2^2*MZ2^9 + 75*MW2*MZ2^10 + 1025*MZ2^11) - 
      2*MT2^2*MZ2^2*(4096*MW2^8 - 22528*MW2^7*MZ2 + 35328*MW2^6*MZ2^2 - 
        2560*MW2^5*MZ2^3 - 50688*MW2^4*MZ2^4 + 61600*MW2^3*MZ2^5 - 
        32664*MW2^2*MZ2^6 + 7960*MW2*MZ2^7 - 625*MZ2^8)*SW2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*(-2*MW2^2*(98304*MW2^11 + 16384*MW2^10*MZ2 - 716800*MW2^9*MZ2^2 + 
        927744*MW2^8*MZ2^3 + 461824*MW2^7*MZ2^4 - 2148352*MW2^6*MZ2^5 + 
        2075328*MW2^5*MZ2^6 - 804512*MW2^4*MZ2^7 - 1576*MW2^3*MZ2^8 + 
        99276*MW2^2*MZ2^9 - 19710*MW2*MZ2^10 - 1275*MZ2^11) + 
      6*MT2^2*(8192*MW2^11 - 49152*MW2^10*MZ2 + 99328*MW2^9*MZ2^2 - 
        33280*MW2^8*MZ2^3 - 194816*MW2^7*MZ2^4 + 389312*MW2^6*MZ2^5 - 
        359408*MW2^5*MZ2^6 + 183160*MW2^4*MZ2^7 - 45846*MW2^3*MZ2^8 + 
        535*MW2^2*MZ2^9 + 2350*MW2*MZ2^10 - 375*MZ2^11) + 
      3*MT2*(16384*MW2^12 - 73728*MW2^11*MZ2 + 59392*MW2^10*MZ2^2 + 
        186368*MW2^9*MZ2^3 - 412672*MW2^8*MZ2^4 + 199296*MW2^7*MZ2^5 + 
        256864*MW2^6*MZ2^6 - 418720*MW2^5*MZ2^7 + 244972*MW2^4*MZ2^8 - 
        59716*MW2^3*MZ2^9 - 1165*MW2^2*MZ2^10 + 3100*MW2*MZ2^11 - 
        375*MZ2^12))*B0i[bb0, MZ2, MW2, MW2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9*CHD*MW2^3*MZ2*(512*MW2^8 - 512*MW2^7*MZ2 - 1920*MW2^6*MZ2^2 + 
      2944*MW2^5*MZ2^3 - 416*MW2^4*MZ2^4 - 2228*MW2^3*MZ2^5 + 
      2013*MW2^2*MZ2^6 - 605*MW2*MZ2^7 + 50*MZ2^8)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*CHD*MZ2*(512*MW2^7 - 1536*MW2^6*MZ2 - 128*MW2^5*MZ2^2 + 
      3584*MW2^4*MZ2^3 - 3744*MW2^3*MZ2^4 + 1268*MW2^2*MZ2^5 + 65*MW2*MZ2^6 - 
      75*MZ2^7)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9*CHD*MW2^2*MZ2^2*(MW2 + MZ2)^2*(512*MW2^6 - 1728*MW2^5*MZ2 + 
      2208*MW2^4*MZ2^2 - 1376*MW2^3*MZ2^3 + 324*MW2^2*MZ2^4 + 63*MW2*MZ2^5 - 
      30*MZ2^6)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*CHD*MW2*MZ2*(MT2^2*MZ2*(4096*MW2^7 - 13184*MW2^6*MZ2 + 
        7680*MW2^5*MZ2^2 + 12064*MW2^4*MZ2^3 - 18248*MW2^3*MZ2^4 + 
        8610*MW2^2*MZ2^5 - 1211*MW2*MZ2^6 - 50*MZ2^7) + 
      2*MW2*(MW2 + MZ2)^2*(1024*MW2^7 - 3584*MW2^6*MZ2 + 1344*MW2^5*MZ2^2 + 
        6112*MW2^4*MZ2^3 - 8480*MW2^3*MZ2^4 + 4164*MW2^2*MZ2^5 - 
        611*MW2*MZ2^6 - 50*MZ2^7) + 2*MT2^3*(512*MW2^7 - 2560*MW2^6*MZ2 + 
        3072*MW2^5*MZ2^2 + 1472*MW2^4*MZ2^3 - 5728*MW2^3*MZ2^4 + 
        4524*MW2^2*MZ2^5 - 1417*MW2*MZ2^6 + 125*MZ2^7) + 
      2*MT2*MW2*(-1536*MW2^8 + 3584*MW2^7*MZ2 + 2432*MW2^6*MZ2^2 - 
        7296*MW2^5*MZ2^3 + 1952*MW2^4*MZ2^4 + 1700*MW2^3*MZ2^5 + 
        525*MW2^2*MZ2^6 - 1387*MW2*MZ2^7 + 350*MZ2^8))*SW2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))*Class[3] + (72*CHWB*CW*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW*SW2*VMU^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/12*(CHWB*MW2*MZ2*SW2*(3*MT2^2*(1048576*MW2^11 + 4*MW2^3*MZ2^8*
          (1255313 - 46688*SW2) + 125*MZ2^11*(50 - 127*SW2) + 
         8192*MW2^10*MZ2*(-891 + 128*SW2) + 200*MW2*MZ2^10*(223 + 983*SW2) - 
         2048*MW2^9*MZ2^2*(-11077 + 3554*SW2) + 1024*MW2^8*MZ2^3*
          (-41627 + 20340*SW2) + 208*MW2^4*MZ2^7*(-76199 + 31176*SW2) - 
         10*MW2^2*MZ2^9*(89647 + 63674*SW2) + 256*MW2^6*MZ2^5*
          (-195503 + 130175*SW2) - 256*MW2^7*MZ2^4*(-213057 + 131024*SW2) - 
         32*MW2^5*MZ2^6*(-1042837 + 631874*SW2)) + 
       MW2*(3538944*MW2^12 + 196608*MW2^11*MZ2*(-215 + 18*SW2) - 
         49152*MW2^10*MZ2^2*(-3651 + 836*SW2) + 4*MW2^2*MZ2^9*
          (270*MH2*(-26 + 9*SW2) + MZ2*(3147420 + 251319*SW2 - 
             370352*Pi^2*SW2)) + 32*MW2^4*MZ2^7*(36*MH2*(-731 + 130*SW2) + 
           MZ2*(5382741 - 1715985*SW2 - 199016*Pi^2*SW2)) - 
         64*MW2^5*MZ2^6*(36*MH2*(-648 + 97*SW2) + 
           MZ2*(5865066 - 2280021*SW2 - 119936*Pi^2*SW2)) + 
         768*MW2^6*MZ2^5*(6*MH2*(-382 + 47*SW2) + MZ2*(789455 - 354127*SW2 - 
             7856*Pi^2*SW2)) + 4096*MW2^9*MZ2^2*(36*MH2 + 
           MZ2*(-103362 + 38175*SW2 - 64*Pi^2*SW2)) + 6144*MW2^8*MZ2^3*
          (6*MH2*(-18 + SW2) + MZ2*(107228 - 49089*SW2 - 8*Pi^2*SW2)) - 
         25*MZ2^11*(45*MH2*(-4 + SW2) + MZ2*(-3870 - 10821*SW2 + 
             1528*Pi^2*SW2)) + 1536*MW2^7*MZ2^4*(MH2*(900 - 84*SW2) + 
           MZ2*(-477602 + 229517*SW2 + 1616*Pi^2*SW2)) + 
         10*MW2*MZ2^10*(90*MH2*(-17 + 3*SW2) + MZ2*(-165720 - 142197*SW2 + 
             35776*Pi^2*SW2)) - 8*MW2^3*MZ2^8*(36*MH2*(-979 + 211*SW2) + 
           MZ2*(7094484 - 11*(132969 + 42128*Pi^2)*SW2))) - 
       MT2*(6684672*MW2^12 + 24576*MW2^11*MZ2*(-2629 + 272*SW2) - 
         6144*MW2^10*MZ2^2*(-40699 + 10350*SW2) + 4*MW2^2*MZ2^9*
          (270*MH2*(-26 + 9*SW2) + MZ2*(3110670 + 376089*SW2 - 
             370352*Pi^2*SW2)) + 96*MW2^6*MZ2^5*(48*MH2*(-382 + 47*SW2) + 
           MZ2*(7410731 - 3454918*SW2 - 62848*Pi^2*SW2)) - 
         768*MW2^7*MZ2^4*(24*MH2*(-75 + 7*SW2) + MZ2*(1162281 - 592251*SW2 - 
             3232*Pi^2*SW2)) + 1024*MW2^9*MZ2^2*(144*MH2 + 
           MZ2*(-544647 + 216528*SW2 - 256*Pi^2*SW2)) - 
         25*MZ2^11*(45*MH2*(-4 + SW2) + MZ2*(-3870 - 10821*SW2 + 
             1528*Pi^2*SW2)) + 5*MW2*MZ2^10*(180*MH2*(-17 + 3*SW2) + 
           MZ2*(-319590 - 292569*SW2 + 71552*Pi^2*SW2)) + 
         2*MW2^3*MZ2^8*(-144*MH2*(-979 + 211*SW2) + 
           MZ2*(-29340591 + 4981170*SW2 + 1853632*Pi^2*SW2)) + 
         768*MW2^8*MZ2^3*(48*MH2*(-18 + SW2) + 
           MZ2*(1083319 - 8*(66187 + 8*Pi^2)*SW2)) - 16*MW2^5*MZ2^6*
          (144*MH2*(-648 + 97*SW2) + MZ2*(26498823 - 4*(2559471 + 119936*
                Pi^2)*SW2)) + 4*MW2^4*MZ2^7*(288*MH2*(-731 + 130*SW2) + 
           MZ2*(46636221 - 8*(1720857 + 199016*Pi^2)*SW2)))))/
     (MW*(MT2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
      (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*MH2*MZ2^2*SW2*(-48*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*
       (4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9)*SW + 
      CHWB*MW*(2*MW2^2*(64*MW2^4 - 128*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
          80*MW2*MZ2^3 + 25*MZ2^4)*(768*MW2^6 - 256*MW2^5*MZ2*(7 + 3*SW2) + 
          15*MZ2^6*(5 + 7*SW2) - 16*MW2^4*MZ2^2*(-59 + 64*SW2) + 
          16*MW2^3*MZ2^3*(37 + 127*SW2) + MW2*MZ2^5*(-25 + 214*SW2) - 
          2*MW2^2*MZ2^4*(281 + 704*SW2)) + MH2^2*(8192*MW2^10 + 
          125*MZ2^10*(-3 + SW2) + 2048*MW2^9*MZ2*(-27 + 20*SW2) - 
          25*MW2*MZ2^9*(-29 + 94*SW2) - 1024*MW2^8*MZ2^2*(-161 + 174*SW2) + 
          16*MW2^4*MZ2^6*(9421 + 1094*SW2) - 256*MW2^6*MZ2^4*
           (-1318 + 1129*SW2) + 256*MW2^7*MZ2^3*(-1133 + 1244*SW2) + 
          10*MW2^2*MZ2^8*(855 + 1462*SW2) + 32*MW2^5*MZ2^5*
           (-8497 + 3544*SW2) - 4*MW2^3*MZ2^7*(13213 + 9092*SW2)) - 
        MH2*MW2*(106496*MW2^10 + 10*MW2^2*MZ2^8*(365 - 2426*SW2) + 
          125*MZ2^10*(27 + 7*SW2) - 2048*MW2^9*MZ2*(235 + 28*SW2) + 
          1024*MW2^8*MZ2^2*(919 + 34*SW2) + 25*MW2*MZ2^9*(-501 + 94*SW2) + 
          256*MW2^7*MZ2^3*(-4053 + 500*SW2) - 256*MW2^6*MZ2^4*
           (-2659 + 1025*SW2) + 32*MW2^5*MZ2^5*(-6885 + 7904*SW2) - 
          16*MW2^4*MZ2^6*(1541 + 10098*SW2) + 4*MW2^3*MZ2^7*
           (10267 + 18836*SW2))))*B0i[bb0, 0, 0, MH2])/
    (8*(MH2 - MW2)*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MT2*MZ2*SW2*(3*MT2^3*MZ2*(375*MZ2^10 + 8192*MW2^10*SW2 - 
        4096*MW2^9*MZ2*(-18 + 7*SW2) + 50*MW2*MZ2^9*(12 + 13*SW2) + 
        2048*MW2^8*MZ2^2*(-144 + 61*SW2) + 20*MW2^2*MZ2^8*(-1212 + 181*SW2) - 
        1024*MW2^7*MZ2^3*(-558 + 257*SW2) - 16*MW2^3*MZ2^7*
         (-7686 + 2305*SW2) + 128*MW2^6*MZ2^4*(-5448 + 2587*SW2) + 
        32*MW2^4*MZ2^6*(-10362 + 4001*SW2) - 64*MW2^5*MZ2^5*
         (-9066 + 4093*SW2)) - 2*MW2^3*(262144*MW2^11 + 
        8192*MW2^10*MZ2*(-210 + 29*SW2) + 125*MZ2^11*(17 + 32*SW2) - 
        2048*MW2^9*MZ2^2*(-2449 + 842*SW2) - 5*MW2*MZ2^10*(2600 + 1297*SW2) + 
        2560*MW2^8*MZ2^3*(-3431 + 1932*SW2) - 512*MW2^7*MZ2^4*
         (-20310 + 14803*SW2) + 8*MW2^3*MZ2^8*(62602 + 27101*SW2) + 
        8*MW2^4*MZ2^7*(-263275 + 54636*SW2) - MW2^2*MZ2^9*
         (32605 + 77216*SW2) - 32*MW2^5*MZ2^6*(-162649 + 97076*SW2) + 
        64*MW2^6*MZ2^5*(-136385 + 103946*SW2)) + 
      MT2*MW2^2*(1048576*MW2^11 + 10*MW2*MZ2^10*(4340 - 29*SW2) + 
        8192*MW2^10*MZ2*(-822 + 119*SW2) + 125*MZ2^11*(-31 + 134*SW2) - 
        4096*MW2^9*MZ2^2*(-4745 + 1603*SW2) + 2048*MW2^8*MZ2^3*
         (-16534 + 8949*SW2) - 512*MW2^7*MZ2^4*(-78369 + 55006*SW2) + 
        8*MW2^3*MZ2^8*(328465 + 63122*SW2) - 4*MW2^2*MZ2^9*
         (114460 + 83741*SW2) + 32*MW2^4*MZ2^7*(-283228 + 89325*SW2) + 
        128*MW2^6*MZ2^5*(-265966 + 201013*SW2) - 64*MW2^5*MZ2^6*
         (-326369 + 208309*SW2)) + MT2^2*MW2*(-524288*MW2^11 + 
        125*MZ2^11*(2 - 79*SW2) + 10*MW2*MZ2^10*(-2440 + 49*SW2) - 
        8192*MW2^10*MZ2*(-411 + 64*SW2) + 2048*MW2^9*MZ2^2*
         (-4907 + 1618*SW2) - 2048*MW2^8*MZ2^3*(-8915 + 4536*SW2) - 
        4*MW2^3*MZ2^8*(466813 + 7028*SW2) + 4*MW2^2*MZ2^9*
         (84500 + 35281*SW2) + 256*MW2^7*MZ2^4*(-88413 + 56764*SW2) - 
        32*MW2^4*MZ2^7*(-188243 + 65838*SW2) - 128*MW2^6*MZ2^5*
         (-157499 + 107870*SW2) + 32*MW2^5*MZ2^6*(-407963 + 242038*SW2)))*
     B0i[bb0, 0, 0, MT2])/(2*MW*(MT2 - MW2)^2*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (3*(48*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9)*SW + 
      CHWB*MW*(-(MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(24576*MW2^9 + 125*MZ2^9 + 
           32*MW2^3*MZ2^6*(1281 - 116*SW2) + 200*MW2*MZ2^8*(1 + 4*SW2) + 
           8192*MW2^8*MZ2*(-12 + 5*SW2) - 6144*MW2^7*MZ2^2*(-31 + 20*SW2) - 
           80*MW2^2*MZ2^7*(101 + 36*SW2) + 1024*MW2^6*MZ2^3*
            (-227 + 164*SW2) + 64*MW2^4*MZ2^5*(-1727 + 698*SW2) - 
           128*MW2^5*MZ2^4*(-1511 + 960*SW2))) - 
        MH2*(4*MT2^3*MW2*MZ2*(4096*MW2^10 - 18432*MW2^9*MZ2 + 
            15360*MW2^8*MZ2^2 + 51712*MW2^7*MZ2^3 - 139072*MW2^6*MZ2^4 + 
            139680*MW2^5*MZ2^5 - 56336*MW2^4*MZ2^6 - 9880*MW2^3*MZ2^7 + 
            19002*MW2^2*MZ2^8 - 7005*MW2*MZ2^9 + 875*MZ2^10)*SW2 + 
          MT2^2*(-196608*MW2^13 + 125*MZ2^13 + 4*MW2^4*MZ2^9*
             (1062265 - 761268*SW2) + 5*MW2^2*MZ2^11*(10619 - 11958*SW2) - 
            16384*MW2^12*MZ2*(-139 + 6*SW2) + 100*MW2*MZ2^12*(32 + 69*SW2) + 
            32768*MW2^11*MZ2^2*(-316 + 71*SW2) - 8192*MW2^10*MZ2^3*
             (-3227 + 1305*SW2) + 1024*MW2^9*MZ2^4*(-43141 + 23668*SW2) - 
            512*MW2^8*MZ2^5*(-102062 + 66725*SW2) + 96*MW2^5*MZ2^8*
             (-140183 + 104542*SW2) - 192*MW2^6*MZ2^7*(-151323 + 
              113672*SW2) + 256*MW2^7*MZ2^6*(-177154 + 127809*SW2) + 
            4*MW2^3*MZ2^10*(-197882 + 138731*SW2)) + 
          MW2^2*(-196608*MW2^13 + 125*MZ2^13 + 4*MW2^4*MZ2^9*
             (1062265 - 700436*SW2) + 5*MW2^2*MZ2^11*(10619 - 9286*SW2) - 
            16384*MW2^12*MZ2*(-139 + 4*SW2) + 100*MW2*MZ2^12*(32 + 49*SW2) + 
            16384*MW2^11*MZ2^2*(-632 + 141*SW2) - 8192*MW2^10*MZ2^3*
             (-3227 + 1377*SW2) + 1024*MW2^9*MZ2^4*(-43141 + 25596*SW2) - 
            1024*MW2^8*MZ2^5*(-51031 + 36118*SW2) + 512*MW2^7*MZ2^6*
             (-88577 + 67772*SW2) + 96*MW2^5*MZ2^8*(-140183 + 101498*SW2) + 
            4*MW2^3*MZ2^10*(-197882 + 120275*SW2) - 64*MW2^6*MZ2^7*
             (-453969 + 348016*SW2)) + 2*MT2*MW2*(196608*MW2^13 - 
            125*MZ2^13 + 4*MW2^5*MZ2^8*(3360195 - 2494948*SW2) + 
            32*MW2^7*MZ2^6*(1393091 - 1059748*SW2) + 2*MW2^3*MZ2^10*
             (424789 - 244723*SW2) + 8192*MW2^12*MZ2*(-275 + 9*SW2) - 
            25*MW2*MZ2^12*(38 + 221*SW2) - 2048*MW2^11*MZ2^2*
             (-4975 + 1096*SW2) + 5*MW2^2*MZ2^11*(-14189 + 9189*SW2) + 
            1024*MW2^10*MZ2^3*(-25327 + 10506*SW2) + 158*MW2^4*MZ2^9*
             (-27431 + 18344*SW2) - 256*MW2^9*MZ2^4*(-169087 + 97348*SW2) + 
            128*MW2^8*MZ2^5*(-400244 + 277161*SW2) + 48*MW2^6*MZ2^7*
             (-598249 + 464626*SW2))) + 
        MW2*(4*MT2^3*MW2*MZ2*(4096*MW2^10 - 18432*MW2^9*MZ2 + 
            15360*MW2^8*MZ2^2 + 51712*MW2^7*MZ2^3 - 139072*MW2^6*MZ2^4 + 
            139680*MW2^5*MZ2^5 - 56336*MW2^4*MZ2^6 - 9880*MW2^3*MZ2^7 + 
            19002*MW2^2*MZ2^8 - 7005*MW2*MZ2^9 + 875*MZ2^10)*SW2 + 
          MT2^2*(-196608*MW2^13 + 125*MZ2^13 + 4*MW2^4*MZ2^9*
             (1074533 - 726232*SW2) + 10*MW2^2*MZ2^11*(5317 - 6664*SW2) - 
            16384*MW2^12*MZ2*(-139 + 6*SW2) + 8192*MW2^11*MZ2^2*
             (-1267 + 284*SW2) + 25*MW2*MZ2^12*(133 + 366*SW2) - 
            8192*MW2^10*MZ2^3*(-3242 + 1301*SW2) - 4608*MW2^8*MZ2^5*
             (-11432 + 7327*SW2) + 1024*MW2^9*MZ2^4*(-43423 + 23504*SW2) + 
            128*MW2^5*MZ2^8*(-106321 + 75495*SW2) + 4*MW2^3*MZ2^10*
             (-199952 + 134301*SW2) - 128*MW2^6*MZ2^7*(-229359 + 
              165985*SW2) + 128*MW2^7*MZ2^6*(-357635 + 251014*SW2)) + 
          MW2^2*(-196608*MW2^13 + 125*MZ2^13 + 4*MW2^4*MZ2^9*
             (1074533 - 665400*SW2) + 10*MW2^2*MZ2^11*(5317 - 5328*SW2) - 
            16384*MW2^12*MZ2*(-139 + 4*SW2) + 8192*MW2^11*MZ2^2*
             (-1267 + 282*SW2) + 25*MW2*MZ2^12*(133 + 286*SW2) - 
            8192*MW2^10*MZ2^3*(-3242 + 1373*SW2) - 3072*MW2^8*MZ2^5*
             (-17148 + 11909*SW2) + 1024*MW2^9*MZ2^4*(-43423 + 25432*SW2) - 
            384*MW2^6*MZ2^7*(-76453 + 56495*SW2) + 128*MW2^5*MZ2^8*
             (-106321 + 73212*SW2) + 4*MW2^3*MZ2^10*(-199952 + 115845*SW2) + 
            128*MW2^7*MZ2^6*(-357635 + 266484*SW2)) + 
          2*MT2*MW2*(196608*MW2^13 - 125*MZ2^13 + 32*MW2^7*MZ2^6*
             (1406399 - 1041332*SW2) + 2*MW2^3*MZ2^10*(428929 - 235863*SW2) + 
            8192*MW2^12*MZ2*(-275 + 9*SW2) - 25*MW2*MZ2^12*(43 + 311*SW2) - 
            2048*MW2^11*MZ2^2*(-4987 + 1096*SW2) + 1024*MW2^10*MZ2^3*
             (-25447 + 10474*SW2) + 5*MW2^2*MZ2^11*(-14204 + 10559*SW2) - 
            580*MW2^5*MZ2^8*(-23435 + 16564*SW2) - 256*MW2^9*MZ2^4*
             (-170215 + 96692*SW2) + 128*MW2^8*MZ2^5*(-403548 + 274033*SW2) + 
            16*MW2^6*MZ2^7*(-1813743 + 1357694*SW2) + 2*MW2^4*MZ2^9*
             (-2191585 + 1379104*SW2)))))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MZ2*(72*MW*MW2*MZ*MZ2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) - 
      CHWB*(147456*MW2^13 - 375*MZ2^13 + 4096*MW2^12*MZ2*(-305 + 108*SW2) + 
        25*MW2*MZ2^11*(MH2*(45 - 60*SW2) + 11*MZ2*(-149 + 24*SW2)) + 
        15*MW2^2*MZ2^10*(2*MZ2*(8388 - 1427*SW2) + 5*MH2*(-91 + 36*SW2)) + 
        2048*MW2^11*MZ2*(12*MH2 + MZ2*(3347 + 240*SW2)) + 
        4*MW2^5*MZ2^7*(MZ2*(3000667 - 165564*SW2) + 96*MH2*(208 + 353*SW2)) + 
        8*MW2^6*MZ2^6*(24*MH2*(-695 + 26*SW2) + 239*MZ2*(-15299 + 384*SW2)) - 
        12*MW2^4*MZ2^8*(MZ2*(206331 - 6328*SW2) + 8*MH2*(457 + 953*SW2)) + 
        6*MW2^3*MZ2^9*(10*MH2*(343 + 340*SW2) + 3*MZ2*(-12577 + 4782*SW2)) + 
        1024*MW2^9*MZ2^3*(MH2*(180 - 264*SW2) + MZ2*(39739 + 8553*SW2)) - 
        512*MW2^10*MZ2^2*(-48*MH2*(-4 + 3*SW2) + MZ2*(41581 + 9552*SW2)) + 
        96*MW2^7*MZ2^5*(-4*MH2*(-503 + 744*SW2) + MZ2*(486445 + 21528*SW2)) - 
        64*MW2^8*MZ2^4*(-96*MH2*(-36 + 67*SW2) + MZ2*(814277 + 110292*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (9*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^3*
     (16384*MW2^9 - 65536*MW2^8*MZ2 + 100352*MW2^7*MZ2^2 - 
      58368*MW2^6*MZ2^3 - 25856*MW2^5*MZ2^4 + 62144*MW2^4*MZ2^5 - 
      40160*MW2^3*MZ2^6 + 11760*MW2^2*MZ2^7 - 1000*MW2*MZ2^8 - 125*MZ2^9)*SW*
     B0i[bb0, MW2, 0, MT2])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2^2*(48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9) + CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       MZ2*(16384*MW2^9 - 65536*MW2^8*MZ2 + 100352*MW2^7*MZ2^2 - 
        58368*MW2^6*MZ2^3 - 25856*MW2^5*MZ2^4 + 62144*MW2^4*MZ2^5 - 
        40160*MW2^3*MZ2^6 + 11760*MW2^2*MZ2^7 - 1000*MW2*MZ2^8 - 125*MZ2^9)*
       SW)*B0i[bb0, MW2, MH2, MW2])/
    (4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHWB*CW*MZ2^3*(1048576*MW2^11 - 5046272*MW2^10*MZ2 + 
      9404416*MW2^9*MZ2^2 - 7700480*MW2^8*MZ2^3 - 51200*MW2^7*MZ2^4 + 
      5545216*MW2^6*MZ2^5 - 4797952*MW2^5*MZ2^6 + 1814336*MW2^4*MZ2^7 - 
      229600*MW2^3*MZ2^8 - 35260*MW2^2*MZ2^9 + 8000*MW2*MZ2^10 + 125*MZ2^11)*
     SW*B0i[bb0, MW2, MW2, MZ2])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*(-48*MW2*MZ*(MH2 - 2*MZ2)*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW - 
      CHWB*MW*(12*MZ2*(16384*MW2^11 - 375*MZ2^11*(1 + SW2) - 
          4096*MW2^10*MZ2*(17 + 4*SW2) + 4096*MW2^9*MZ2^2*(26 + 27*SW2) - 
          25*MW2*MZ2^10*(-29 + 66*SW2) + 704*MW2^5*MZ2^6*(-399 + 187*SW2) - 
          512*MW2^8*MZ2^3*(53 + 608*SW2) + 256*MW2^7*MZ2^4*
           (-597 + 1814*SW2) + 10*MW2^2*MZ2^9*(1005 + 1964*SW2) + 
          8*MW2^4*MZ2^7*(21267 + 4552*SW2) - 64*MW2^6*MZ2^5*
           (-4513 + 5932*SW2) - 8*MW2^3*MZ2^8*(7719 + 6757*SW2)) + 
        MH2^2*(8192*MW2^10 + 125*MZ2^10*(9 - 11*SW2) + 2048*MW2^9*MZ2*
           (-19 + 20*SW2) - 1024*MW2^8*MZ2^2*(-85 + 158*SW2) + 
          25*MW2*MZ2^9*(-327 + 202*SW2) + 10*MW2^2*MZ2^8*(2795 + 262*SW2) + 
          32*MW2^5*MZ2^5*(-4209 + 680*SW2) - 256*MW2^6*MZ2^4*
           (-568 + 737*SW2) + 256*MW2^7*MZ2^3*(-501 + 1004*SW2) + 
          16*MW2^4*MZ2^6*(6385 + 3942*SW2) - 4*MW2^3*MZ2^7*
           (15461 + 9844*SW2)) - 4*MH2*(24576*MW2^11 - 6144*MW2^10*MZ2*
           (19 + 4*SW2) - 125*MZ2^11*(3 + 5*SW2) - 25*MW2*MZ2^10*
           (1 + 22*SW2) + 1024*MW2^9*MZ2^2*(221 + 134*SW2) + 
          50*MW2^2*MZ2^9*(305 + 369*SW2) - 256*MW2^8*MZ2^3*(797 + 1356*SW2) + 
          256*MW2^7*MZ2^4*(46 + 1903*SW2) + 12*MW2^4*MZ2^7*
           (15361 + 3948*SW2) + 16*MW2^5*MZ2^6*(-16319 + 7374*SW2) - 
          32*MW2^6*MZ2^5*(-6123 + 11848*SW2) - 2*MW2^3*MZ2^8*
           (37951 + 28450*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (8*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW) + (CHWB*MW2*MZ2*SW2*(196608*MW2^12 + 2125*MZ2^12 - 
      50*MW2*MZ2^11*(307 + 3*SW2) + 24576*MW2^11*MZ2*(-37 + 12*SW2) - 
      768*MW2^8*MZ2^4*(299 + 120*SW2) - 80*MW2^2*MZ2^10*(-203 + 300*SW2) - 
      2048*MW2^10*MZ2^2*(-875 + 516*SW2) + 1024*MW2^9*MZ2^3*
       (-1537 + 1248*SW2) - 256*MW2^7*MZ2^5*(-8827 + 3240*SW2) + 
      32*MW2^6*MZ2^6*(-91541 + 5724*SW2) + 16*MW2^5*MZ2^7*
       (132719 + 42216*SW2) - 12*MW2^4*MZ2^8*(75887 + 52184*SW2) + 
      2*MW2^3*MZ2^9*(90797 + 106476*SW2) - 12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(1024*MW2^7 - 25*MZ2^7*(3 + 2*SW2) + 
        512*MW2^6*MZ2*(-8 + 3*SW2) - 304*MW2^3*MZ2^4*(-19 + 4*SW2) - 
        320*MW2^5*MZ2^2*(-23 + 16*SW2) - 16*MW2^2*MZ2^5*(169 + 73*SW2) + 
        64*MW2^4*MZ2^3*(-125 + 83*SW2) + MW2*MZ2^6*(715 + 652*SW2)) + 
      MT2*(-622592*MW2^11 + 10*MW2*MZ2^10*(4145 - 2444*SW2) + 
        125*MZ2^11*(-25 + 2*SW2) - 8192*MW2^10*MZ2*(-495 + 82*SW2) + 
        38*MW2^2*MZ2^9*(-1355 + 932*SW2) + 4096*MW2^9*MZ2^2*
         (-2869 + 986*SW2) - 2048*MW2^8*MZ2^3*(-9911 + 5022*SW2) + 
        320*MW2^5*MZ2^6*(-33455 + 24586*SW2) + 512*MW2^7*MZ2^4*
         (-45849 + 28922*SW2) + 16*MW2^3*MZ2^8*(-43291 + 30229*SW2) - 
        256*MW2^6*MZ2^5*(-74263 + 52555*SW2) - 32*MW2^4*MZ2^7*
         (-121637 + 87906*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*CW*MZ2*SW2*(-12*MT2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (1024*MW2^8 + 25*MZ2^8*SW2 + 256*MW2^7*MZ2*(-19 + 6*SW2) - 
        256*MW2^6*MZ2^2*(-40 + 23*SW2) - 4*MW2*MZ2^7*(75 + 94*SW2) + 
        64*MW2^5*MZ2^3*(-200 + 123*SW2) - 4*MW2^3*MZ2^5*(1459 + 140*SW2) - 
        16*MW2^4*MZ2^4*(-661 + 242*SW2) + 4*MW2^2*MZ2^6*(490 + 309*SW2)) - 
      6*MT2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(2048*MW2^9 + 
        8*MW2^4*MZ2^5*(1185 - 928*SW2) + 25*MZ2^9*SW2 + 
        1536*MW2^8*MZ2*(-5 + 2*SW2) - 3584*MW2^7*MZ2^2*(-3 + 2*SW2) - 
        128*MW2^6*MZ2^3*(40 + 3*SW2) - 8*MW2^3*MZ2^6*(969 + 53*SW2) - 
        6*MW2*MZ2^8*(100 + 71*SW2) + 32*MW2^5*MZ2^4*(-139 + 336*SW2) + 
        4*MW2^2*MZ2^7*(830 + 447*SW2)) + 
      MZ2*(-125*MZ2^11 + 16*MW2^4*MZ2^7*(47851 - 38512*SW2) + 
        65536*MW2^11*(19 + 3*SW2) - 100*MW2*MZ2^10*(-73 + 42*SW2) + 
        8192*MW2^10*MZ2*(-481 + 180*SW2) - 3584*MW2^7*MZ2^4*
         (-303 + 334*SW2) + 80*MW2^2*MZ2^9*(-219 + 509*SW2) + 
        8*MW2^3*MZ2^8*(-18109 + 1016*SW2) - 4096*MW2^9*MZ2^2*
         (-1375 + 1052*SW2) + 1024*MW2^8*MZ2^3*(-4201 + 4512*SW2) - 
        128*MW2^6*MZ2^5*(-9855 + 14548*SW2) + 64*MW2^5*MZ2^6*
         (-24261 + 28316*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (18*CHWB*CW*MW2^2*MZ2^2*(512*MW2^8 - 3840*MW2^6*MZ2^2 + 
      6208*MW2^5*MZ2^3 - 3808*MW2^4*MZ2^4 + 116*MW2^3*MZ2^5 + 
      975*MW2^2*MZ2^6 - 350*MW2*MZ2^7 + 25*MZ2^8)*SW*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*CHWB*CW*MZ2^2*(MT2^2*MZ2*(1536*MW2^7 - 5248*MW2^6*MZ2 + 
        3584*MW2^5*MZ2^2 + 4512*MW2^4*MZ2^3 - 7992*MW2^3*MZ2^4 + 
        4378*MW2^2*MZ2^5 - 876*MW2*MZ2^6 + 25*MZ2^7) + 
      MT2^3*(512*MW2^7 - 2048*MW2^6*MZ2 + 1472*MW2^5*MZ2^2 + 
        2528*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 2896*MW2^2*MZ2^5 - 
        676*MW2*MZ2^6 + 25*MZ2^7) + 2*MW2^2*(512*MW2^8 - 4864*MW2^6*MZ2^2 + 
        5568*MW2^5*MZ2^3 + 1824*MW2^4*MZ2^4 - 5732*MW2^3*MZ2^5 + 
        2815*MW2^2*MZ2^6 - 210*MW2*MZ2^7 - 75*MZ2^8) + 
      MT2*(-1536*MW2^9 + 2048*MW2^8*MZ2 + 9920*MW2^7*MZ2^2 - 
        20768*MW2^6*MZ2^3 + 8256*MW2^5*MZ2^4 + 9904*MW2^4*MZ2^5 - 
        10900*MW2^3*MZ2^6 + 3475*MW2^2*MZ2^7 - 135*MW2*MZ2^8 - 75*MZ2^9))*SW*
     SW2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*
     (512*MW2^6 - 1728*MW2^5*MZ2 + 2208*MW2^4*MZ2^2 - 1376*MW2^3*MZ2^3 + 
      324*MW2^2*MZ2^4 + 63*MW2*MZ2^5 - 30*MZ2^6)*SW*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*CHWB*CW*MZ2^2*(MT2^2*MZ2*(4096*MW2^7 - 13184*MW2^6*MZ2 + 
        7680*MW2^5*MZ2^2 + 12064*MW2^4*MZ2^3 - 18248*MW2^3*MZ2^4 + 
        8610*MW2^2*MZ2^5 - 1211*MW2*MZ2^6 - 50*MZ2^7) + 
      2*MW2*(MW2 + MZ2)^2*(1024*MW2^7 - 3584*MW2^6*MZ2 + 1344*MW2^5*MZ2^2 + 
        6112*MW2^4*MZ2^3 - 8480*MW2^3*MZ2^4 + 4164*MW2^2*MZ2^5 - 
        611*MW2*MZ2^6 - 50*MZ2^7) + 2*MT2^3*(512*MW2^7 - 2560*MW2^6*MZ2 + 
        3072*MW2^5*MZ2^2 + 1472*MW2^4*MZ2^3 - 5728*MW2^3*MZ2^4 + 
        4524*MW2^2*MZ2^5 - 1417*MW2*MZ2^6 + 125*MZ2^7) + 
      2*MT2*MW2*(-1536*MW2^8 + 3584*MW2^7*MZ2 + 2432*MW2^6*MZ2^2 - 
        7296*MW2^5*MZ2^3 + 1952*MW2^4*MZ2^4 + 1700*MW2^3*MZ2^5 + 
        525*MW2^2*MZ2^6 - 1387*MW2*MZ2^7 + 350*MZ2^8))*SW*SW2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (18*MZ2^3*SW2*VMU^2*(-5*MZ2^5*(3*CHd[3, 3] + CHe[1, 1] - 
      2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) - 
    32*MW2^4*MZ2*(5*CHd[3, 3] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
      11*CHq1[3, 3] - 11*CHq3[3, 3]) + 128*MW2^5*(CHd[3, 3] + CHe[1, 1] - 
      CHl1[1, 1] - CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) + 
    4*MW2^2*MZ2^3*(23*CHd[3, 3] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
      53*CHl3[1, 1] + 7*CHq1[3, 3] + 7*CHq3[3, 3]) + 
    2*MW2*MZ2^4*(-2*CHd[3, 3] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
      39*CHl3[1, 1] + 41*CHq1[3, 3] + 41*CHq3[3, 3]) - 
    16*MW2^3*MZ2^2*(2*CHd[3, 3] - 14*CHe[1, 1] + 
      19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((9*MZ2*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (-8*MW2^3*MZ2^4*(306*CHd[3, 3] - 34*CHe[1, 1] + 70*CHl1[1, 1] + 
        9*CHl3[1, 1] - 61*CHl3[2, 2] - 786*CHq1[3, 3] - 664*CHq3[3, 3]) - 
      128*MW2^6*MZ2*(12*CHe[1, 1] - 14*CHl1[1, 1] - CHl3[1, 1] + 
        13*CHl3[2, 2] - 6*CHq1[3, 3] - 32*CHq3[3, 3]) + 
      512*MW2^7*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
      32*MW2^4*MZ2^3*(144*CHd[3, 3] - 37*CHe[1, 1] + 56*CHl1[1, 1] + 
        6*CHl3[1, 1] - 50*CHl3[2, 2] - 102*CHq1[3, 3] - 2*CHq3[3, 3]) - 
      5*MZ2^7*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
        15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) - 
      64*MW2^5*MZ2^2*(36*CHd[3, 3] - 29*CHe[1, 1] + 39*CHl1[1, 1] + 
        4*CHl3[1, 1] - 35*CHl3[2, 2] + 9*CHq1[3, 3] + 79*CHq3[3, 3]) + 
      MW2*MZ2^6*(774*CHd[3, 3] - 192*CHe[1, 1] + 304*CHl1[1, 1] + 
        39*CHl3[1, 1] - 265*CHl3[2, 2] + 1113*CHq1[3, 3] + 1643*CHq3[3, 3]) - 
      2*MW2^2*MZ2^5*(288*CHd[3, 3] - 116*CHe[1, 1] + 120*CHl1[1, 1] + 
        13*CHl3[1, 1] - 107*CHl3[2, 2] + 2142*CHq1[3, 3] + 2356*CHq3[3, 3])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (2*MW2^2*MZ2^5*(108*CHd[3, 3] + 176*CHe[1, 1] + 54*CHl1[1, 1] + 
        573*CHl3[1, 1] - 519*CHl3[2, 2] - 312*CHq1[3, 3] - 312*CHq3[3, 3]) + 
      64*MW2^5*MZ2^2*(21*CHd[3, 3] - 4*CHe[1, 1] - 9*CHl1[1, 1] - 
        60*CHl3[1, 1] + 51*CHl3[2, 2] - 63*CHq1[3, 3] - 63*CHq3[3, 3]) - 
      128*MW2^6*MZ2*(12*CHd[3, 3] - 2*CHl1[1, 1] - 17*CHl3[1, 1] + 
        15*CHl3[2, 2] - 18*CHq1[3, 3] - 18*CHq3[3, 3]) + 
      512*MW2^7*(CHd[3, 3] - CHl3[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 
        CHq3[3, 3]) - 5*MZ2^7*(8*CHd[3, 3] - 3*CHe[1, 1] + CHl1[1, 1] - 
        4*CHl3[1, 1] + 5*CHl3[2, 2] + 16*CHq1[3, 3] + 16*CHq3[3, 3]) - 
      8*MW2^3*MZ2^4*(94*CHd[3, 3] + 66*CHe[1, 1] + 46*CHl1[1, 1] + 
        339*CHl3[1, 1] - 293*CHl3[2, 2] + 86*CHq1[3, 3] + 86*CHq3[3, 3]) + 
      MW2*MZ2^6*(96*CHd[3, 3] - 122*CHe[1, 1] + 9*CHl1[1, 1] - 
        246*CHl3[1, 1] + 255*CHl3[2, 2] + 432*CHq1[3, 3] + 432*CHq3[3, 3]) + 
      32*MW2^4*MZ2^3*(5*CHd[3, 3] + 2*(8*CHe[1, 1] + 9*CHl1[1, 1] + 
          62*CHl3[1, 1] - 53*CHl3[2, 2] + 50*CHq1[3, 3] + 50*CHq3[3, 3]))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (9*MW2*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2*MW2^2*MZ2^5*(108*CHd[3, 3] + 176*CHe[1, 1] - 465*CHl1[1, 1] + 
        1092*CHl3[1, 1] - 519*CHl3[2, 2] - 312*CHq1[3, 3] - 312*CHq3[3, 3]) + 
      64*MW2^5*MZ2^2*(21*CHd[3, 3] - 4*CHe[1, 1] + 42*CHl1[1, 1] - 
        111*CHl3[1, 1] + 51*CHl3[2, 2] - 63*CHq1[3, 3] - 63*CHq3[3, 3]) - 
      128*MW2^6*MZ2*(12*CHd[3, 3] + 13*CHl1[1, 1] - 32*CHl3[1, 1] + 
        15*CHl3[2, 2] - 18*CHq1[3, 3] - 18*CHq3[3, 3]) + 
      512*MW2^7*(CHd[3, 3] + CHl1[1, 1] - 2*CHl3[1, 1] + CHl3[2, 2] - 
        CHq1[3, 3] - CHq3[3, 3]) - 5*MZ2^7*(8*CHd[3, 3] - 3*CHe[1, 1] + 
        6*CHl1[1, 1] - 9*CHl3[1, 1] + 5*CHl3[2, 2] + 16*CHq1[3, 3] + 
        16*CHq3[3, 3]) - 8*MW2^3*MZ2^4*(94*CHd[3, 3] + 66*CHe[1, 1] - 
        247*CHl1[1, 1] + 632*CHl3[1, 1] - 293*CHl3[2, 2] + 86*CHq1[3, 3] + 
        86*CHq3[3, 3]) + MW2*MZ2^6*(96*CHd[3, 3] - 122*CHe[1, 1] + 
        264*CHl1[1, 1] - 501*CHl3[1, 1] + 255*CHl3[2, 2] + 432*CHq1[3, 3] + 
        432*CHq3[3, 3]) + 32*MW2^4*MZ2^3*(5*CHd[3, 3] + 
        2*(8*CHe[1, 1] - 44*CHl1[1, 1] + 115*CHl3[1, 1] - 53*CHl3[2, 2] + 
          50*CHq1[3, 3] + 50*CHq3[3, 3]))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (-32*MW2^3*MZ2^6*(398*CHd[3, 3] - 222*CHe[1, 1] + 1100*CHl1[1, 1] + 
        121*CHl3[1, 1] - 979*CHl3[2, 2] - 6032*CHq1[3, 3] - 
        4074*CHq3[3, 3]) + 32*MW2^4*MZ2^5*(3643*CHd[3, 3] - 1471*CHe[1, 1] + 
        3351*CHl1[1, 1] + 427*CHl3[1, 1] - 2924*CHl3[2, 2] - 
        6259*CHq1[3, 3] - 411*CHq3[3, 3]) - 6144*MW2^8*MZ2*
       (9*CHd[3, 3] + 11*CHe[1, 1] - 13*CHl1[1, 1] - CHl3[1, 1] + 
        12*CHl3[2, 2] - 15*CHq1[3, 3] - 39*CHq3[3, 3]) + 
      16384*MW2^9*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
        CHq1[3, 3] - 3*CHq3[3, 3]) + 20*MW2*MZ2^8*(668*CHd[3, 3] - 
        136*CHe[1, 1] + 117*CHl1[1, 1] + 32*CHl3[1, 1] - 85*CHl3[2, 2] + 
        1081*CHq1[3, 3] + 1251*CHq3[3, 3]) + 256*MW2^6*MZ2^3*
       (331*CHd[3, 3] - 567*CHe[1, 1] + 869*CHl1[1, 1] + 105*CHl3[1, 1] - 
        764*CHl3[2, 2] + 671*CHq1[3, 3] + 2199*CHq3[3, 3]) - 
      12*MW2^2*MZ2^7*(2087*CHd[3, 3] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 
        29*CHl3[1, 1] + 260*CHl3[2, 2] + 7579*CHq1[3, 3] + 7059*CHq3[3, 3]) - 
      25*MZ2^9*(85*CHd[3, 3] - 17*CHe[1, 1] + 4*(6*CHl1[1, 1] + CHl3[1, 1] - 
          5*CHl3[2, 2] + 20*CHq1[3, 3] + 30*CHq3[3, 3])) + 
      2048*MW2^7*MZ2^2*(18*CHd[3, 3] + 62*CHe[1, 1] - 
        3*(28*CHl1[1, 1] + 3*CHl3[1, 1] - 25*CHl3[2, 2] + 32*CHq1[3, 3] + 
          82*CHq3[3, 3])) - 768*MW2^5*MZ2^4*(225*CHd[3, 3] - 139*CHe[1, 1] + 
        4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 54*CHl3[2, 2] - 9*CHq1[3, 3] + 
          99*CHq3[3, 3]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (125*MZ2^10*(3*CHd[3, 3] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[3, 3] - 3*CHq3[3, 3])) - 64*MW2^5*MZ2^5*
       (1665*CHd[3, 3] + 1107*CHe[1, 1] - 927*CHl1[1, 1] - 2389*CHl3[1, 1] - 
        1462*CHl3[2, 2] - 4581*CHq1[3, 3] - 4581*CHq3[3, 3]) + 
      50*MW2*MZ2^9*(13*CHd[3, 3] - 41*CHe[1, 1] + 72*CHl1[1, 1] + 
        62*CHl3[1, 1] - 10*CHl3[2, 2] - 64*CHq1[3, 3] - 64*CHq3[3, 3]) + 
      4096*MW2^9*MZ2*(5*CHd[3, 3] + 7*CHe[1, 1] - 9*CHl1[1, 1] + 
        9*CHl3[1, 1] + 18*CHl3[2, 2] - 11*CHq1[3, 3] - 11*CHq3[3, 3]) - 
      1024*MW2^7*MZ2^3*(137*CHd[3, 3] - 9*CHe[1, 1] + 49*CHl1[1, 1] - 
        142*CHl3[1, 1] - 191*CHl3[2, 2] - 5*CHq1[3, 3] - 5*CHq3[3, 3]) - 
      8192*MW2^10*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 
        2*CHl3[2, 2] - CHq1[3, 3] - CHq3[3, 3]) + 3072*MW2^8*MZ2^2*
       (8*CHd[3, 3] - 12*CHe[1, 1] + 21*CHl1[1, 1] - 29*CHl3[1, 1] - 
        50*CHl3[2, 2] + 25*CHq1[3, 3] + 25*CHq3[3, 3]) - 
      10*MW2^2*MZ2^8*(1296*CHd[3, 3] - 1188*CHe[1, 1] + 1791*CHl1[1, 1] + 
        1621*CHl3[1, 1] - 170*CHl3[2, 2] + 747*CHq1[3, 3] + 747*CHq3[3, 3]) + 
      16*MW2^3*MZ2^7*(2031*CHd[3, 3] - 2211*CHe[1, 1] + 2867*CHl1[1, 1] + 
        3062*CHl3[1, 1] + 195*CHl3[2, 2] + 4797*CHq1[3, 3] + 
        4797*CHq3[3, 3]) - 16*MW2^4*MZ2^6*(244*CHd[3, 3] - 3960*CHe[1, 1] + 
        4369*CHl1[1, 1] + 6327*CHl3[1, 1] + 1958*CHl3[2, 2] + 
        13301*CHq1[3, 3] + 13301*CHq3[3, 3]) + 128*MW2^6*MZ2^4*
       (1511*CHd[3, 3] + 315*CHe[1, 1] - 2*(25*CHl1[1, 1] + 673*CHl3[1, 1] + 
          648*CHl3[2, 2] + 751*CHq1[3, 3] + 751*CHq3[3, 3]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^4*MZ2^5*(3643*CHd[3, 3] - 1471*CHe[1, 1] + 3351*CHl1[1, 1] + 
        427*CHl3[1, 1] - 2924*CHl3[2, 2] - 6259*CHq1[3, 3] - 
        6259*CHq3[3, 3]) - 32*MW2^3*MZ2^6*(398*CHd[3, 3] - 222*CHe[1, 1] + 
        1100*CHl1[1, 1] + 121*CHl3[1, 1] - 979*CHl3[2, 2] - 6032*CHq1[3, 3] - 
        6032*CHq3[3, 3]) + 2048*MW2^7*MZ2^2*(18*CHd[3, 3] + 62*CHe[1, 1] - 
        84*CHl1[1, 1] - 9*CHl3[1, 1] + 75*CHl3[2, 2] - 96*CHq1[3, 3] - 
        96*CHq3[3, 3]) - 6144*MW2^8*MZ2*(9*CHd[3, 3] + 11*CHe[1, 1] - 
        13*CHl1[1, 1] - CHl3[1, 1] + 12*CHl3[2, 2] - 15*CHq1[3, 3] - 
        15*CHq3[3, 3]) + 16384*MW2^9*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + 
        CHl3[2, 2] - CHq1[3, 3] - CHq3[3, 3]) + 256*MW2^6*MZ2^3*
       (331*CHd[3, 3] - 567*CHe[1, 1] + 869*CHl1[1, 1] + 105*CHl3[1, 1] - 
        764*CHl3[2, 2] + 671*CHq1[3, 3] + 671*CHq3[3, 3]) + 
      20*MW2*MZ2^8*(668*CHd[3, 3] - 136*CHe[1, 1] + 117*CHl1[1, 1] + 
        32*CHl3[1, 1] - 85*CHl3[2, 2] + 1081*CHq1[3, 3] + 1081*CHq3[3, 3]) - 
      12*MW2^2*MZ2^7*(2087*CHd[3, 3] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 
        29*CHl3[1, 1] + 260*CHl3[2, 2] + 7579*CHq1[3, 3] + 7579*CHq3[3, 3]) - 
      25*MZ2^9*(85*CHd[3, 3] - 17*CHe[1, 1] + 4*(6*CHl1[1, 1] + CHl3[1, 1] - 
          5*CHl3[2, 2] + 20*CHq1[3, 3] + 20*CHq3[3, 3])) - 
      768*MW2^5*MZ2^4*(225*CHd[3, 3] - 139*CHe[1, 1] + 
        4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 9*(6*CHl3[2, 2] + CHq1[3, 3] + 
            CHq3[3, 3])))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MZ2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-32*MW2^4*MZ2^5*(3643*CHd[3, 3] - 
        1471*CHe[1, 1] + 3351*CHl1[1, 1] + 427*CHl3[1, 1] - 2924*CHl3[2, 2] - 
        6259*CHq1[3, 3] - 6259*CHq3[3, 3]) + 32*MW2^3*MZ2^6*
       (398*CHd[3, 3] - 222*CHe[1, 1] + 1100*CHl1[1, 1] + 121*CHl3[1, 1] - 
        979*CHl3[2, 2] - 6032*CHq1[3, 3] - 6032*CHq3[3, 3]) - 
      2048*MW2^7*MZ2^2*(18*CHd[3, 3] + 62*CHe[1, 1] - 84*CHl1[1, 1] - 
        9*CHl3[1, 1] + 75*CHl3[2, 2] - 96*CHq1[3, 3] - 96*CHq3[3, 3]) + 
      6144*MW2^8*MZ2*(9*CHd[3, 3] + 11*CHe[1, 1] - 13*CHl1[1, 1] - 
        CHl3[1, 1] + 12*CHl3[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3]) - 
      16384*MW2^9*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
        CHq1[3, 3] - CHq3[3, 3]) - 256*MW2^6*MZ2^3*(331*CHd[3, 3] - 
        567*CHe[1, 1] + 869*CHl1[1, 1] + 105*CHl3[1, 1] - 764*CHl3[2, 2] + 
        671*CHq1[3, 3] + 671*CHq3[3, 3]) - 20*MW2*MZ2^8*
       (668*CHd[3, 3] - 136*CHe[1, 1] + 117*CHl1[1, 1] + 32*CHl3[1, 1] - 
        85*CHl3[2, 2] + 1081*CHq1[3, 3] + 1081*CHq3[3, 3]) + 
      12*MW2^2*MZ2^7*(2087*CHd[3, 3] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 
        29*CHl3[1, 1] + 260*CHl3[2, 2] + 7579*CHq1[3, 3] + 7579*CHq3[3, 3]) + 
      25*MZ2^9*(85*CHd[3, 3] - 17*CHe[1, 1] + 4*(6*CHl1[1, 1] + CHl3[1, 1] - 
          5*CHl3[2, 2] + 20*CHq1[3, 3] + 20*CHq3[3, 3])) + 
      768*MW2^5*MZ2^4*(225*CHd[3, 3] - 139*CHe[1, 1] + 
        4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 9*(6*CHl3[2, 2] + CHq1[3, 3] + 
            CHq3[3, 3])))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (2*MH2^2*(-64*MW2^5*MZ2^4*(1349*CHd[3, 3] - 283*CHe[1, 1] + 
          8*(91*CHl1[1, 1] - 71*CHl3[1, 1] - 162*CHl3[2, 2] - 94*CHq1[3, 3] - 
            94*CHq3[3, 3])) - 8*MW2^3*MZ2^6*(374*CHd[3, 3] + 998*CHe[1, 1] - 
          39*CHl1[1, 1] - 1997*CHl3[1, 1] - 1958*CHl3[2, 2] - 
          11783*CHq1[3, 3] - 11783*CHq3[3, 3]) + 32*MW2^4*MZ2^5*
         (1667*CHd[3, 3] + 5*CHe[1, 1] + 593*CHl1[1, 1] - 869*CHl3[1, 1] - 
          1462*CHl3[2, 2] - 3509*CHq1[3, 3] - 3509*CHq3[3, 3]) + 
        512*MW2^7*MZ2^2*(2*CHd[3, 3] + 66*CHe[1, 1] - 97*CHl1[1, 1] + 
          53*CHl3[1, 1] + 150*CHl3[2, 2] - 113*CHq1[3, 3] - 113*CHq3[3, 3]) - 
        2048*MW2^8*MZ2*(7*CHd[3, 3] + 9*CHe[1, 1] - 11*CHl1[1, 1] + 
          7*CHl3[1, 1] + 18*CHl3[2, 2] - 13*CHq1[3, 3] - 13*CHq3[3, 3]) + 
        4096*MW2^9*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 
          2*CHl3[2, 2] - CHq1[3, 3] - CHq3[3, 3]) - 
        25*MZ2^9*(35*CHd[3, 3] - 11*CHe[1, 1] + 17*CHl1[1, 1] + 
          7*CHl3[1, 1] - 10*CHl3[2, 2] + 25*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        512*MW2^6*MZ2^3*(103*CHd[3, 3] - 67*CHe[1, 1] + 120*CHl1[1, 1] - 
          71*CHl3[1, 1] - 191*CHl3[2, 2] + 74*CHq1[3, 3] + 74*CHq3[3, 3]) + 
        5*MW2*MZ2^8*(1226*CHd[3, 3] - 422*CHe[1, 1] + 509*CHl1[1, 1] + 
          339*CHl3[1, 1] - 170*CHl3[2, 2] + 1717*CHq1[3, 3] + 
          1717*CHq3[3, 3]) - 8*MW2^2*MZ2^7*(1609*CHd[3, 3] - 769*CHe[1, 1] + 
          628*CHl1[1, 1] + 823*CHl3[1, 1] + 195*CHl3[2, 2] + 
          5078*CHq1[3, 3] + 5078*CHq3[3, 3])) - 
      12*MW2*MZ2*(64*MW2^4 - 128*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 80*MW2*MZ2^3 + 
        25*MZ2^4)*(-5*MZ2^5*(3*CHd[3, 3] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) - 
        32*MW2^4*MZ2*(5*CHd[3, 3] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 
          9*CHl3[1, 1] - 11*CHq1[3, 3] - 11*CHq3[3, 3]) + 
        128*MW2^5*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
          CHq1[3, 3] - CHq3[3, 3]) + 4*MW2^2*MZ2^3*(23*CHd[3, 3] - 
          35*CHe[1, 1] + 53*CHl1[1, 1] + 53*CHl3[1, 1] + 7*CHq1[3, 3] + 
          7*CHq3[3, 3]) + 2*MW2*MZ2^4*(-2*CHd[3, 3] + 22*CHe[1, 1] - 
          39*CHl1[1, 1] - 39*CHl3[1, 1] + 41*CHq1[3, 3] + 41*CHq3[3, 3]) - 
        16*MW2^3*MZ2^2*(2*CHd[3, 3] - 14*CHe[1, 1] + 
          19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3]))) + 
      MH2*(50*MW2*MZ2^9*(101*CHd[3, 3] + 79*CHe[1, 1] - 
          2*(74*CHl1[1, 1] + 79*CHl3[1, 1] + 5*CHl3[2, 2] - 146*CHq1[3, 3] - 
            146*CHq3[3, 3])) - 375*MZ2^10*(3*CHd[3, 3] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) + 
        16*MW2^4*MZ2^6*(2228*CHd[3, 3] - 7888*CHe[1, 1] + 12951*CHl1[1, 1] + 
          10993*CHl3[1, 1] - 1958*CHl3[2, 2] - 7229*CHq1[3, 3] - 
          7229*CHq3[3, 3]) - 64*MW2^5*MZ2^5*(1673*CHd[3, 3] - 
          3301*CHe[1, 1] + 5153*CHl1[1, 1] + 3691*CHl3[1, 1] - 
          1462*CHl3[2, 2] - 293*CHq1[3, 3] - 293*CHq3[3, 3]) - 
        1024*MW2^8*MZ2^2*(80*CHd[3, 3] + 156*CHe[1, 1] - 199*CHl1[1, 1] - 
          49*CHl3[1, 1] + 150*CHl3[2, 2] - 227*CHq1[3, 3] - 227*CHq3[3, 3]) + 
        4096*MW2^9*MZ2*(13*CHd[3, 3] + 15*CHe[1, 1] - 17*CHl1[1, 1] + 
          CHl3[1, 1] + 18*CHl3[2, 2] - 19*CHq1[3, 3] - 19*CHq3[3, 3]) - 
        8192*MW2^10*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 
          2*CHl3[2, 2] - CHq1[3, 3] - CHq3[3, 3]) - 1024*MW2^7*MZ2^3*
         (CHd[3, 3] - 241*CHe[1, 1] + 333*CHl1[1, 1] + 142*CHl3[1, 1] - 
          191*CHl3[2, 2] + 311*CHq1[3, 3] + 311*CHq3[3, 3]) - 
        10*MW2^2*MZ2^8*(1016*CHd[3, 3] + 1876*CHe[1, 1] - 3337*CHl1[1, 1] - 
          3507*CHl3[1, 1] - 170*CHl3[2, 2] + 4627*CHq1[3, 3] + 
          4627*CHq3[3, 3]) + 16*MW2^3*MZ2^7*(343*CHd[3, 3] + 3557*CHe[1, 1] - 
          6089*CHl1[1, 1] - 5894*CHl3[1, 1] + 195*CHl3[2, 2] + 
          5921*CHq1[3, 3] + 5921*CHq3[3, 3]) + 128*MW2^6*MZ2^4*
         (863*CHd[3, 3] - 2077*CHe[1, 1] + 2*(1531*CHl1[1, 1] + 
            883*CHl3[1, 1] - 648*CHl3[2, 2] + 749*CHq1[3, 3] + 
            749*CHq3[3, 3])))))/(8*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*B0i[bb0, MZ2, MW2, MW2]*
     (196608*MW2^13*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
        2*CHl3[2, 2] - CHq1[3, 3] - 3*CHq3[3, 3]) + 
      25*MZ2^11*(5*MZ2^2*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] + 
          2*CHl3[1, 1] + 6*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        12*MT2^2*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
          15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) + 
        6*MT2*MZ2*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
          15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3])) + 
      32768*MW2^12*(-3*MT2*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + MZ2*(4*CHd[3, 3] - 2*CHe[1, 1] + 8*CHl1[1, 1] + 
          29*CHl3[1, 1] - 28*CHl3[2, 2] + 14*CHq1[3, 3] + 69*CHq3[3, 3])) + 
      4096*MW2^10*MZ2*(MZ2^2*(426*CHd[3, 3] + 414*CHe[1, 1] - 
          543*CHl1[1, 1] + 44*CHl3[1, 1] + 412*CHl3[2, 2] - 1011*CHq1[3, 3] - 
          986*CHq3[3, 3]) + 6*MT2^2*(24*CHe[1, 1] - 26*CHl1[1, 1] - 
          CHl3[1, 1] + 25*CHl3[2, 2] - 6*CHq1[3, 3] - 56*CHq3[3, 3]) + 
        3*MT2*MZ2*(36*CHd[3, 3] - 60*CHe[1, 1] + 76*CHl1[1, 1] + 
          7*CHl3[1, 1] - 69*CHl3[2, 2] + 27*CHq1[3, 3] + 165*CHq3[3, 3])) - 
      8192*MW2^11*(12*MT2^2*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 3*MT2*MZ2*(-18*CHe[1, 1] + 20*CHl1[1, 1] + 
          CHl3[1, 1] - 19*CHl3[2, 2] + 6*CHq1[3, 3] + 44*CHq3[3, 3]) + 
        MZ2^2*(242*CHd[3, 3] + 126*CHe[1, 1] - 109*CHl1[1, 1] + 
          165*CHl3[1, 1] - 26*CHl3[2, 2] - 137*CHq1[3, 3] + 
          207*CHq3[3, 3])) + 16*MW2^5*MZ2^6*
       (12*MT2^2*(14256*CHd[3, 3] - 2608*CHe[1, 1] + 
          5*(934*CHl1[1, 1] + 106*CHl3[1, 1] - 828*CHl3[2, 2] - 
            8103*CHq1[3, 3] - 6447*CHq3[3, 3])) + 
        3*MT2*MZ2*(47304*CHd[3, 3] - 9680*CHe[1, 1] + 16152*CHl1[1, 1] + 
          1849*CHl3[1, 1] - 14303*CHl3[2, 2] - 72036*CHq1[3, 3] - 
          43430*CHq3[3, 3]) + MZ2^2*(-103314*CHd[3, 3] + 129782*CHe[1, 1] - 
          198783*CHl1[1, 1] + 164963*CHl3[1, 1] + 24538*CHl3[2, 2] - 
          23103*CHq1[3, 3] + 2581*CHq3[3, 3])) - 
      10*MW2*MZ2^10*(-5*MZ2^2*(63*CHd[3, 3] + 21*CHe[1, 1] - 42*CHl1[1, 1] + 
          28*CHl3[1, 1] + 10*CHl3[2, 2] + 126*CHq1[3, 3] - 206*CHq3[3, 3]) + 
        6*MT2^2*(1503*CHd[3, 3] - 408*CHe[1, 1] + 736*CHl1[1, 1] + 
          66*CHl3[1, 1] - 670*CHl3[2, 2] + 1356*CHq1[3, 3] + 
          2696*CHq3[3, 3]) + 3*MT2*MZ2*(1773*CHd[3, 3] - 488*CHe[1, 1] + 
          896*CHl1[1, 1] + 76*CHl3[1, 1] - 820*CHl3[2, 2] + 1446*CHq1[3, 3] + 
          3086*CHq3[3, 3])) - 64*MW2^6*MZ2^5*
       (MZ2^2*(-25258*CHd[3, 3] + 57170*CHe[1, 1] - 77835*CHl1[1, 1] + 
          70474*CHl3[1, 1] + 5288*CHl3[2, 2] - 91847*CHq1[3, 3] - 
          16772*CHq3[3, 3]) + 6*MT2^2*(13104*CHd[3, 3] - 4096*CHe[1, 1] + 
          6130*CHl1[1, 1] + 655*CHl3[1, 1] - 5475*CHl3[2, 2] - 
          16476*CHq1[3, 3] - 5526*CHq3[3, 3]) + 
        3*MT2*MZ2*(15624*CHd[3, 3] - 5612*CHe[1, 1] + 7988*CHl1[1, 1] + 
          847*CHl3[1, 1] - 7141*CHl3[2, 2] - 2541*CHq1[3, 3] + 
          11741*CHq3[3, 3])) + 128*MW2^7*MZ2^4*
       (MZ2^2*(19326*CHd[3, 3] + 31626*CHe[1, 1] - 37101*CHl1[1, 1] + 
          43877*CHl3[1, 1] - 5154*CHl3[2, 2] - 77457*CHq1[3, 3] - 
          705*CHq3[3, 3]) + 36*MT2^2*(1002*CHd[3, 3] - 535*CHe[1, 1] + 
          731*CHl1[1, 1] + 72*CHl3[1, 1] - 659*CHl3[2, 2] - 535*CHq1[3, 3] + 
          783*CHq3[3, 3]) + 3*MT2*MZ2*(2340*CHd[3, 3] - 3182*CHe[1, 1] + 
          3988*CHl1[1, 1] + 365*CHl3[1, 1] - 3623*CHl3[2, 2] + 
          6894*CHq1[3, 3] + 14140*CHq3[3, 3])) - 
      8*MW2^4*MZ2^7*(3*MT2*MZ2*(16362*CHd[3, 3] + 428*CHe[1, 1] + 
          2780*CHl1[1, 1] + 329*CHl3[1, 1] - 2451*CHl3[2, 2] - 
          140097*CHq1[3, 3] - 135195*CHq3[3, 3]) + 
        6*MT2^2*(4680*CHd[3, 3] + 2280*CHe[1, 1] - 1188*CHl1[1, 1] - 
          113*CHl3[1, 1] + 1075*CHl3[2, 2] - 117894*CHq1[3, 3] - 
          120044*CHq3[3, 3]) + MZ2^2*(-27714*CHd[3, 3] + 90270*CHe[1, 1] - 
          158439*CHl1[1, 1] + 139387*CHl3[1, 1] + 14214*CHl3[2, 2] + 
          159789*CHq1[3, 3] + 23109*CHq3[3, 3])) + 
      2*MW2^2*MZ2^9*(-5*MZ2^2*(7004*CHd[3, 3] + 1696*CHe[1, 1] - 
          3457*CHl1[1, 1] + 4699*CHl3[1, 1] - 930*CHl3[2, 2] + 
          12283*CHq1[3, 3] - 7807*CHq3[3, 3]) + 
        6*MT2^2*(31068*CHd[3, 3] - 8504*CHe[1, 1] + 13728*CHl1[1, 1] + 
          1453*CHl3[1, 1] - 12275*CHl3[2, 2] + 53901*CHq1[3, 3] + 
          78451*CHq3[3, 3]) + 3*MT2*MZ2*(40698*CHd[3, 3] - 10984*CHe[1, 1] + 
          17888*CHl1[1, 1] + 1913*CHl3[1, 1] - 15975*CHl3[2, 2] + 
          65661*CHq1[3, 3] + 97611*CHq3[3, 3])) - 
      4*MW2^3*MZ2^8*(MZ2^2*(-51332*CHd[3, 3] - 35888*CHe[1, 1] + 
          71641*CHl1[1, 1] - 79537*CHl3[1, 1] + 3630*CHl3[2, 2] - 
          162199*CHq1[3, 3] + 21853*CHq3[3, 3]) + 
        6*MT2^2*(25794*CHd[3, 3] - 8596*CHe[1, 1] + 11968*CHl1[1, 1] + 
          1344*CHl3[1, 1] - 10624*CHl3[2, 2] + 104685*CHq1[3, 3] + 
          125933*CHq3[3, 3]) + 3*MT2*MZ2*(32202*CHd[3, 3] - 10540*CHe[1, 1] + 
          14176*CHl1[1, 1] + 1677*CHl3[1, 1] - 12499*CHl3[2, 2] + 
          133266*CHq1[3, 3] + 158264*CHq3[3, 3])) + 
      1024*MW2^9*MZ2^2*(-3*MT2*MZ2*(504*CHd[3, 3] - 120*CHe[1, 1] + 
          208*CHl1[1, 1] + 31*CHl3[1, 1] - 177*CHl3[2, 2] - 180*CHq1[3, 3] + 
          174*CHq3[3, 3]) + MZ2^2*(3073*CHd[3, 3] - 391*CHe[1, 1] + 
          1270*CHl1[1, 1] + 2344*CHl3[1, 1] - 2816*CHl3[2, 2] + 
          2198*CHq1[3, 3] + 8276*CHq3[3, 3]) + 
        12*MT2^2*(36*CHd[3, 3] - 128*CHe[1, 1] + 
          5*(30*CHl1[1, 1] + 2*CHl3[1, 1] - 28*CHl3[2, 2] + 9*CHq1[3, 3] + 
            65*CHq3[3, 3]))) - 512*MW2^8*MZ2^3*
       (6*MT2^2*(720*CHd[3, 3] - 800*CHe[1, 1] + 1012*CHl1[1, 1] + 
          87*CHl3[1, 1] - 925*CHl3[2, 2] + 66*CHq1[3, 3] + 1916*CHq3[3, 3]) + 
        MZ2^2*(11802*CHd[3, 3] + 4472*CHe[1, 1] - 3711*CHl1[1, 1] + 
          9542*CHl3[1, 1] - 4358*CHl3[2, 2] - 11049*CHq1[3, 3] + 
          10216*CHq3[3, 3]) - 3*MT2*MZ2*(990*CHd[3, 3] + 371*CHe[1, 1] - 
          3*(113*CHl1[1, 1] + 3*CHl3[1, 1] - 110*CHl3[2, 2] + 
            549*CHq1[3, 3] + 769*CHq3[3, 3])))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*MZ2*B0i[bb0, 0, 0, MZ2]*
     (98304*MW2^12*(CHd[3, 3] + CHl1[1, 1] - 2*CHl3[1, 1] + CHl3[2, 2] - 
        CHq1[3, 3] - CHq3[3, 3]) - 25*MZ2^11*
       (5*MH2*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[3, 3] + 6*CHq3[3, 3]) - 2*MZ2*(40*CHd[3, 3] + 36*CHe[1, 1] - 
          67*CHl1[1, 1] - 57*CHl3[1, 1] + 10*CHl3[2, 2] + 125*CHq1[3, 3] + 
          125*CHq3[3, 3])) - 16*MW2^5*MZ2^6*
       (4*MH2*(-1665*CHd[3, 3] - 1107*CHe[1, 1] + 927*CHl1[1, 1] + 
          2389*CHl3[1, 1] + 1462*CHl3[2, 2] + 4581*CHq1[3, 3] + 
          4581*CHq3[3, 3]) + MZ2*(31224*CHd[1, 1] + 31224*CHd[2, 2] - 
          1192*CHd[3, 3] + 165776*CHe[1, 1] + 31224*CHe[2, 2] + 
          31224*CHe[3, 3] - 197837*CHl1[1, 1] + 31224*CHl1[2, 2] + 
          31224*CHl1[3, 3] + 5744*CHl3[1, 1] - 92231*CHl3[2, 2] - 
          15560*CHl3[3, 3] - 31224*CHq1[1, 1] - 31224*CHq1[2, 2] - 
          173780*CHq1[3, 3] - 46680*CHq3[1, 1] - 46680*CHq3[2, 2] - 
          173780*CHq3[3, 3] - 62448*CHu[1, 1] - 62448*CHu[2, 2])) + 
      8*MW2^4*MZ2^7*(2*MH2*(244*CHd[3, 3] - 3960*CHe[1, 1] + 
          4369*CHl1[1, 1] + 6327*CHl3[1, 1] + 1958*CHl3[2, 2] + 
          13301*CHq1[3, 3] + 13301*CHq3[3, 3]) + 
        MZ2*(17224*CHd[1, 1] + 17224*CHd[2, 2] - 41668*CHd[3, 3] + 
          174726*CHe[1, 1] + 17224*CHe[2, 2] + 17224*CHe[3, 3] - 
          259151*CHl1[1, 1] + 17224*CHl1[2, 2] + 17224*CHl1[3, 3] - 
          18805*CHl3[1, 1] - 86806*CHl3[2, 2] - 14104*CHl3[3, 3] - 
          17224*CHq1[1, 1] - 17224*CHq1[2, 2] - 77928*CHq1[3, 3] - 
          42312*CHq3[1, 1] - 42312*CHq3[2, 2] - 77928*CHq3[3, 3] - 
          34448*CHu[1, 1] - 34448*CHu[2, 2])) + 64*MW2^6*MZ2^5*
       (-3022*MH2*CHd[3, 3] - 630*MH2*CHe[1, 1] + 
        4*MH2*(25*CHl1[1, 1] + 673*CHl3[1, 1] + 648*CHl3[2, 2] + 
          751*CHq1[3, 3] + 751*CHq3[3, 3]) + MZ2*(16216*CHd[1, 1] + 
          16216*CHd[2, 2] + 28164*CHd[3, 3] + 54488*CHe[1, 1] + 
          16216*CHe[2, 2] + 16216*CHe[3, 3] - 47237*CHl1[1, 1] + 
          16216*CHl1[2, 2] + 16216*CHl1[3, 3] + 7729*CHl3[1, 1] - 
          37370*CHl3[2, 2] - 4520*CHl3[3, 3] - 16216*CHq1[1, 1] - 
          16216*CHq1[2, 2] - 71602*CHq1[3, 3] - 13560*CHq3[1, 1] - 
          13560*CHq3[2, 2] - 71602*CHq3[3, 3] - 32432*CHu[1, 1] - 
          32432*CHu[2, 2])) - 128*MW2^7*MZ2^4*
       (-8*MH2*(137*CHd[3, 3] - 9*CHe[1, 1] + 49*CHl1[1, 1] - 
          142*CHl3[1, 1] - 191*CHl3[2, 2] - 5*CHq1[3, 3] - 5*CHq3[3, 3]) + 
        MZ2*(11296*CHd[1, 1] + 11296*CHd[2, 2] + 29188*CHd[3, 3] + 
          23840*CHe[1, 1] + 11296*CHe[2, 2] + 11296*CHe[3, 3] - 
          9245*CHl1[1, 1] + 11296*CHl1[2, 2] + 11296*CHl1[3, 3] + 
          5026*CHl3[1, 1] - 22709*CHl3[2, 2] - 928*CHl3[3, 3] - 
          11296*CHq1[1, 1] - 11296*CHq1[2, 2] - 25646*CHq1[3, 3] - 
          2784*CHq3[1, 1] - 2784*CHq3[2, 2] - 25646*CHq3[3, 3] - 
          22592*CHu[1, 1] - 22592*CHu[2, 2])) + 512*MW2^8*MZ2^3*
       (-6*MH2*(8*CHd[3, 3] - 12*CHe[1, 1] + 21*CHl1[1, 1] - 29*CHl3[1, 1] - 
          50*CHl3[2, 2] + 25*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        MZ2*(2728*CHd[1, 1] + 2728*CHd[2, 2] + 6135*CHd[3, 3] + 
          2934*CHe[1, 1] + 2728*CHe[2, 2] + 2728*CHe[3, 3] + 
          2324*CHl1[1, 1] + 2728*CHl1[2, 2] + 2728*CHl1[3, 3] + 
          397*CHl3[1, 1] - 4971*CHl3[2, 2] + 328*CHl3[3, 3] - 
          2728*CHq1[1, 1] - 2728*CHq1[2, 2] + 149*CHq1[3, 3] + 
          984*CHq3[1, 1] + 984*CHq3[2, 2] + 149*CHq3[3, 3] - 5456*CHu[1, 1] - 
          5456*CHu[2, 2])) - 2*MW2^2*MZ2^9*
       (-5*MH2*(1296*CHd[3, 3] - 1188*CHe[1, 1] + 1791*CHl1[1, 1] + 
          1621*CHl3[1, 1] - 170*CHl3[2, 2] + 747*CHq1[3, 3] + 
          747*CHq3[3, 3]) + 2*MZ2*(2200*CHd[1, 1] + 2200*CHd[2, 2] - 
          6974*CHd[3, 3] - 30041*CHe[1, 1] + 2200*CHe[2, 2] + 
          2200*CHe[3, 3] + 61642*CHl1[1, 1] + 2200*CHl1[2, 2] + 
          2200*CHl1[3, 3] + 22172*CHl3[1, 1] + 13730*CHl3[2, 2] - 
          1200*CHl3[3, 3] - 2200*CHq1[1, 1] - 2200*CHq1[2, 2] - 
          40808*CHq1[3, 3] - 3600*CHq3[1, 1] - 3600*CHq3[2, 2] - 
          40808*CHq3[3, 3] - 4400*CHu[1, 1] - 4400*CHu[2, 2])) - 
      4*MW2^3*MZ2^8*(4*MH2*(2031*CHd[3, 3] - 2211*CHe[1, 1] + 
          2867*CHl1[1, 1] + 3062*CHl3[1, 1] + 195*CHl3[2, 2] + 
          4797*CHq1[3, 3] + 4797*CHq3[3, 3]) + 
        MZ2*(1420*CHd[1, 1] + 1420*CHd[2, 2] - 18152*CHd[3, 3] + 
          125856*CHe[1, 1] + 1420*CHe[2, 2] + 1420*CHe[3, 3] - 
          224234*CHl1[1, 1] + 1420*CHl1[2, 2] + 1420*CHl1[3, 3] - 
          42071*CHl3[1, 1] - 60677*CHl3[2, 2] - 4820*CHl3[3, 3] - 
          1420*CHq1[1, 1] - 1420*CHq1[2, 2] + 45652*CHq1[3, 3] - 
          14460*CHq3[1, 1] - 14460*CHq3[2, 2] + 45652*CHq3[3, 3] - 
          2840*CHu[1, 1] - 2840*CHu[2, 2])) - 1024*MW2^9*MZ2^2*
       (4*MH2*(5*CHd[3, 3] + 7*CHe[1, 1] - 9*CHl1[1, 1] + 9*CHl3[1, 1] + 
          18*CHl3[2, 2] - 11*CHq1[3, 3] - 11*CHq3[3, 3]) + 
        MZ2*(888*CHd[1, 1] + 888*CHd[2, 2] + 880*CHd[3, 3] + 8*CHe[1, 1] + 
          888*CHe[2, 2] + 888*CHe[3, 3] + 2275*CHl1[1, 1] + 888*CHl1[2, 2] + 
          888*CHl1[3, 3] - 528*CHl3[1, 1] - 1399*CHl3[2, 2] + 
          312*CHl3[3, 3] - 888*CHq1[1, 1] - 888*CHq1[2, 2] + 
          1532*CHq1[3, 3] + 936*CHq3[1, 1] + 936*CHq3[2, 2] + 
          1532*CHq3[3, 3] - 1776*CHu[1, 1] - 1776*CHu[2, 2])) + 
      10*MW2*MZ2^10*(-5*MH2*(13*CHd[3, 3] - 41*CHe[1, 1] + 72*CHl1[1, 1] + 
          62*CHl3[1, 1] - 10*CHl3[2, 2] - 64*CHq1[3, 3] - 64*CHq3[3, 3]) + 
        MZ2*(200*CHd[1, 1] + 200*CHd[2, 2] - 1404*CHd[3, 3] - 
          1902*CHe[1, 1] + 200*CHe[2, 2] + 200*CHe[3, 3] + 4019*CHl1[1, 1] + 
          200*CHl1[2, 2] + 200*CHl1[3, 3] + 2499*CHl3[1, 1] + 
          480*CHl3[2, 2] - 200*CHl3[3, 3] - 200*CHq1[1, 1] - 200*CHq1[2, 2] - 
          4793*CHq1[3, 3] - 600*CHq3[1, 1] - 600*CHq3[2, 2] - 
          4793*CHq3[3, 3] - 400*CHu[1, 1] - 400*CHu[2, 2])) + 
      4096*MW2^10*MZ2*(2*MH2*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + 
          CHl3[1, 1] + 2*CHl3[2, 2] - CHq1[3, 3] - CHq3[3, 3]) + 
        MZ2*(88*CHd[1, 1] + 88*CHd[2, 2] - 20*CHd[3, 3] - 116*CHe[1, 1] + 
          88*CHe[2, 2] + 88*CHe[3, 3] + 427*CHl1[1, 1] + 88*CHl1[2, 2] + 
          88*CHl1[3, 3] - 239*CHl3[1, 1] - 74*CHl3[2, 2] + 56*CHl3[3, 3] - 
          88*CHq1[1, 1] - 88*CHq1[2, 2] + 166*CHq1[3, 3] + 168*CHq3[1, 1] + 
          168*CHq3[2, 2] + 166*CHq3[3, 3] - 176*CHu[1, 1] - 176*CHu[2, 2])) - 
      8192*MW2^11*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 12*CHd[3, 3] - 
        24*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 79*CHl1[1, 1] + 
        8*CHl1[2, 2] + 8*CHl1[3, 3] - 88*CHl3[1, 1] + 21*CHl3[2, 2] + 
        8*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 14*CHq1[3, 3] + 
        24*CHq3[1, 1] + 24*CHq3[2, 2] - 14*CHq3[3, 3] - 16*CHu[1, 1] - 
        16*CHu[2, 2])))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)^2*(8*MW2^3*MZ2^5*(18*CHd[3, 3] + 82*CHe[1, 1] - 
          50*CHl1[1, 1] - 4*CHl3[1, 1] + 46*CHl3[2, 2] - 2745*CHq1[3, 3] - 
          3203*CHq3[3, 3]) - 32*MW2^4*MZ2^4*(450*CHd[3, 3] - 71*CHe[1, 1] + 
          126*CHl1[1, 1] + 15*CHl3[1, 1] - 111*CHl3[2, 2] - 738*CHq1[3, 3] - 
          816*CHq3[3, 3]) - 512*MW2^7*MZ2*(13*CHe[1, 1] - 15*CHl1[1, 1] - 
          CHl3[1, 1] + 14*CHl3[2, 2] - 9*CHq1[3, 3] - 31*CHq3[3, 3]) + 
        64*MW2^5*MZ2^3*(324*CHd[3, 3] - 103*CHe[1, 1] + 151*CHl1[1, 1] + 
          16*CHl3[1, 1] - 135*CHl3[2, 2] - 90*CHq1[3, 3] - 30*CHq3[3, 3]) + 
        5*MZ2^8*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
          15*CHl3[2, 2] + 54*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        2048*MW2^8*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        128*MW2^6*MZ2^2*(72*CHd[3, 3] - 70*CHe[1, 1] + 92*CHl1[1, 1] + 
          9*CHl3[1, 1] - 83*CHl3[2, 2] + 63*CHq1[3, 3] + 151*CHq3[3, 3]) - 
        MW2*MZ2^7*(1314*CHd[3, 3] - 352*CHe[1, 1] + 624*CHl1[1, 1] + 
          59*CHl3[1, 1] - 565*CHl3[2, 2] + 2088*CHq1[3, 3] + 
          1628*CHq3[3, 3]) + 2*MW2^2*MZ2^6*(1836*CHd[3, 3] - 500*CHe[1, 1] + 
          728*CHl1[1, 1] + 91*CHl3[1, 1] - 637*CHl3[2, 2] + 4689*CHq1[3, 3] + 
          5321*CHq3[3, 3])) - MT2^3*MZ2*SW2*
       (2048*MW2^7*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        512*MW2^6*MZ2*(12*CHe[1, 1] - 14*CHl1[1, 1] - CHl3[1, 1] + 
          13*CHl3[2, 2] - 6*CHq1[3, 3] - 32*CHq3[3, 3] - 3*CHu[3, 3]) - 
        8*MW2^2*MZ2^5*(288*CHd[3, 3] - 116*CHe[1, 1] + 120*CHl1[1, 1] + 
          13*CHl3[1, 1] - 107*CHl3[2, 2] + 2142*CHq1[3, 3] + 
          2356*CHq3[3, 3] + 9*CHu[3, 3]) - 128*MW2^5*MZ2^2*
         (72*CHd[3, 3] - 58*CHe[1, 1] + 78*CHl1[1, 1] + 8*CHl3[1, 1] - 
          70*CHl3[2, 2] + 18*CHq1[3, 3] + 158*CHq3[3, 3] + 27*CHu[3, 3]) - 
        5*MZ2^7*(108*CHd[3, 3] - 32*CHe[1, 1] + 64*CHl1[1, 1] + 
          4*CHl3[1, 1] - 60*CHl3[2, 2] + 36*CHq1[3, 3] + 156*CHq3[3, 3] + 
          45*CHu[3, 3]) - 32*MW2^3*MZ2^4*(306*CHd[3, 3] - 34*CHe[1, 1] + 
          70*CHl1[1, 1] + 9*CHl3[1, 1] - 61*CHl3[2, 2] - 786*CHq1[3, 3] - 
          664*CHq3[3, 3] + 48*CHu[3, 3]) + 64*MW2^4*MZ2^3*
         (288*CHd[3, 3] - 74*CHe[1, 1] + 112*CHl1[1, 1] + 12*CHl3[1, 1] - 
          100*CHl3[2, 2] - 204*CHq1[3, 3] - 4*CHq3[3, 3] + 51*CHu[3, 3]) + 
        2*MW2*MZ2^6*(1548*CHd[3, 3] - 384*CHe[1, 1] + 608*CHl1[1, 1] + 
          78*CHl3[1, 1] - 530*CHl3[2, 2] + 2226*CHq1[3, 3] + 
          3286*CHq3[3, 3] + 285*CHu[3, 3])) + 
      MT2^2*MZ2*(5*MZ2^8*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + 
          CHl3[1, 1] - 15*CHl3[2, 2] + 54*CHq1[3, 3] - 6*CHq3[3, 3]) - 
        256*MW2^7*MZ2*(62*CHe[1, 1] - 72*CHl1[1, 1] - 5*CHl3[1, 1] + 
          67*CHl3[2, 2] + 3*CHq1[3, 3] - 197*CHq3[3, 3] - 39*CHu[3, 3]) + 
        1024*MW2^8*(5*CHe[1, 1] - 5*CHl1[1, 1] + 5*CHl3[2, 2] + 
          3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) - 
        128*MW2^6*MZ2^2*(180*CHd[3, 3] - 157*CHe[1, 1] + 209*CHl1[1, 1] + 
          21*CHl3[1, 1] - 188*CHl3[2, 2] - 15*CHq1[3, 3] + 493*CHq3[3, 3] + 
          105*CHu[3, 3]) + 64*MW2^5*MZ2^3*(756*CHd[3, 3] - 214*CHe[1, 1] + 
          319*CHl1[1, 1] + 34*CHl3[1, 1] - 285*CHl3[2, 2] - 546*CHq1[3, 3] + 
          114*CHq3[3, 3] + 150*CHu[3, 3]) - 16*MW2^4*MZ2^4*
         (1818*CHd[3, 3] - 244*CHe[1, 1] + 462*CHl1[1, 1] + 57*CHl3[1, 1] - 
          405*CHl3[2, 2] - 4017*CHq1[3, 3] - 3441*CHq3[3, 3] + 
          183*CHu[3, 3]) - 4*MW2^3*MZ2^5*(828*CHd[3, 3] - 512*CHe[1, 1] + 
          460*CHl1[1, 1] + 47*CHl3[1, 1] - 413*CHl3[2, 2] + 
          11595*CHq1[3, 3] + 13795*CHq3[3, 3] + 321*CHu[3, 3]) - 
        MW2*MZ2^7*(2124*CHd[3, 3] - 592*CHe[1, 1] + 1104*CHl1[1, 1] + 
          89*CHl3[1, 1] - 1015*CHl3[2, 2] + 1908*CHq1[3, 3] + 
          3248*CHq3[3, 3] + 450*CHu[3, 3]) + 2*MW2^2*MZ2^6*
         (4158*CHd[3, 3] - 1076*CHe[1, 1] + 1640*CHl1[1, 1] + 
          208*CHl3[1, 1] - 1432*CHl3[2, 2] + 7233*CHq1[3, 3] + 
          11045*CHq3[3, 3] + 795*CHu[3, 3])) + 
      MT2*MW2*(-6144*MW2^9*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 8*MW2^4*MZ2^5*(1008*CHd[3, 3] - 28*CHe[1, 1] + 
          3*(8*CHl1[1, 1] + 5*CHl3[1, 1] - 3*CHl3[2, 2] + 1146*CHq1[3, 3] + 
            40*CHq3[3, 3] - 339*CHu[3, 3])) + 128*MW2^7*MZ2^2*
         (216*CHd[3, 3] - 94*CHe[1, 1] + 138*CHl1[1, 1] + 16*CHl3[1, 1] - 
          122*CHl3[2, 2] + 114*CHq1[3, 3] + 142*CHq3[3, 3] - 15*CHu[3, 3]) + 
        512*MW2^8*MZ2*(28*CHe[1, 1] - 34*CHl1[1, 1] - 3*CHl3[1, 1] + 
          31*CHl3[2, 2] - 30*CHq1[3, 3] - 68*CHq3[3, 3] + 3*CHu[3, 3]) + 
        10*MZ2^9*(54*CHd[3, 3] - 16*CHe[1, 1] + 32*CHl1[1, 1] + 
          2*CHl3[1, 1] - 30*CHl3[2, 2] - 72*CHq1[3, 3] + 168*CHq3[3, 3] + 
          45*CHu[3, 3]) - 64*MW2^6*MZ2^3*(576*CHd[3, 3] - 86*CHe[1, 1] + 
          136*CHl1[1, 1] + 12*CHl3[1, 1] - 124*CHl3[2, 2] - 528*CHq1[3, 3] - 
          496*CHq3[3, 3] + 51*CHu[3, 3]) + 32*MW2^5*MZ2^4*
         (54*CHd[3, 3] - 38*CHe[1, 1] + 74*CHl1[1, 1] + 11*CHl3[1, 1] - 
          63*CHl3[2, 2] - 1710*CHq1[3, 3] - 1104*CHq3[3, 3] + 
          270*CHu[3, 3]) + MW2^2*MZ2^7*(-2268*CHd[3, 3] + 128*CHe[1, 1] - 
          512*CHl1[1, 1] - 148*CHl3[1, 1] + 364*CHl3[2, 2] + 
          9384*CHq1[3, 3] + 7432*CHq3[3, 3] + 489*CHu[3, 3]) - 
        MW2*MZ2^8*(2016*CHd[3, 3] - 448*CHe[1, 1] + 576*CHl1[1, 1] + 
          116*CHl3[1, 1] - 460*CHl3[2, 2] + 1812*CHq1[3, 3] + 
          7292*CHq3[3, 3] + 1365*CHu[3, 3]) + 2*MW2^3*MZ2^6*
         (2556*CHd[3, 3] - 320*CHe[1, 1] + 256*CHl1[1, 1] + 14*CHl3[1, 1] - 
          242*CHl3[2, 2] - 6330*CHq1[3, 3] + 2578*CHq3[3, 3] + 
          1785*CHu[3, 3]))))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MT2*B0i[bb0, 0, 0, MT2]*
     (MT2^3*(16384*MW2^11*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 4*MW2^3*MZ2^8*(2130*CHd[3, 3] + 3476*CHe[1, 1] - 
          22432*CHl1[1, 1] - 2462*CHl3[1, 1] + 19970*CHl3[2, 2] + 
          122565*CHq1[3, 3] + 82625*CHq3[3, 3] - 10647*CHu[3, 3]) - 
        32*MW2^5*MZ2^6*(13680*CHd[3, 3] - 8492*CHe[1, 1] + 15998*CHl1[1, 1] + 
          2112*CHl3[1, 1] - 13886*CHl3[2, 2] - 16527*CHq1[3, 3] + 
          11245*CHq3[3, 3] - 8709*CHu[3, 3]) + 64*MW2^6*MZ2^5*
         (7644*CHd[3, 3] - 6832*CHe[1, 1] + 10826*CHl1[1, 1] + 
          1327*CHl3[1, 1] - 9499*CHl3[2, 2] - 2052*CHq1[3, 3] + 
          16946*CHq3[3, 3] - 7716*CHu[3, 3]) + 8*MW2^4*MZ2^7*
         (24924*CHd[3, 3] - 13188*CHe[1, 1] + 33400*CHl1[1, 1] + 
          4335*CHl3[1, 1] - 29065*CHl3[2, 2] - 84102*CHq1[3, 3] - 
          25972*CHq3[3, 3] - 7422*CHu[3, 3]) - 6*MW2^2*MZ2^9*
         (10386*CHd[3, 3] - 1674*CHe[1, 1] - 2122*CHl1[1, 1] + 
          63*CHl3[1, 1] + 2185*CHl3[2, 2] + 35947*CHq1[3, 3] + 
          31577*CHq3[3, 3] - 7075*CHu[3, 3]) - 256*MW2^7*MZ2^4*
         (1278*CHd[3, 3] - 1917*CHe[1, 1] + 2689*CHl1[1, 1] + 
          294*CHl3[1, 1] - 2395*CHl3[2, 2] + 723*CHq1[3, 3] + 
          5513*CHq3[3, 3] - 2073*CHu[3, 3]) + 10*MW2*MZ2^10*
         (3045*CHd[3, 3] - 568*CHe[1, 1] + 286*CHl1[1, 1] + 146*CHl3[1, 1] - 
          140*CHl3[2, 2] + 5310*CHq1[3, 3] + 5590*CHq3[3, 3] - 
          1560*CHu[3, 3]) + 512*MW2^8*MZ2^3*(252*CHd[3, 3] - 772*CHe[1, 1] + 
          976*CHl1[1, 1] + 87*CHl3[1, 1] - 889*CHl3[2, 2] + 450*CHq1[3, 3] + 
          2228*CHq3[3, 3] - 702*CHu[3, 3]) - 25*MZ2^11*(201*CHd[3, 3] - 
          35*CHe[1, 1] + 40*CHl1[1, 1] + 10*CHl3[1, 1] - 30*CHl3[2, 2] + 
          222*CHq1[3, 3] + 282*CHq3[3, 3] - 90*CHu[3, 3]) - 
        2048*MW2^9*MZ2^2*(12*CHd[3, 3] - 108*CHe[1, 1] + 126*CHl1[1, 1] + 
          8*CHl3[1, 1] - 118*CHl3[2, 2] + 57*CHq1[3, 3] + 293*CHq3[3, 3] - 
          69*CHu[3, 3]) - 4096*MW2^10*MZ2*(20*CHe[1, 1] - 22*CHl1[1, 1] - 
          CHl3[1, 1] + 21*CHl3[2, 2] - 6*CHq1[3, 3] - 48*CHq3[3, 3] + 
          6*CHu[3, 3])) - MW2^2*MZ2*SW2*
       (32768*MW2^11*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        25*MZ2^11*(351*CHd[3, 3] - 19*CHe[1, 1] + 38*CHl1[1, 1] - 
          82*CHl3[1, 1] - 120*CHl3[2, 2] + 702*CHq1[3, 3] + 222*CHq3[3, 3]) - 
        128*MW2^6*MZ2^5*(18738*CHd[3, 3] - 2378*CHe[1, 1] + 6724*CHl1[1, 1] - 
          5245*CHl3[1, 1] - 11969*CHl3[2, 2] - 20010*CHq1[3, 3] + 
          6184*CHq3[3, 3] - 10368*CHu[3, 3]) + 128*MW2^5*MZ2^6*
         (9401*CHd[3, 3] + 2291*CHe[1, 1] - 235*CHl1[1, 1] - 
          5977*CHl3[1, 1] - 5742*CHl3[2, 2] - 30792*CHq1[3, 3] - 
          14961*CHq3[3, 3] - 5848*CHu[3, 3]) + 4*MW2^2*MZ2^9*
         (27899*CHd[3, 3] - 21907*CHe[1, 1] + 34149*CHl1[1, 1] + 
          30074*CHl3[1, 1] - 4075*CHl3[2, 2] - 41007*CHq1[3, 3] + 
          8393*CHq3[3, 3] - 3400*CHu[3, 3]) + 512*MW2^7*MZ2^4*
         (2818*CHd[3, 3] - 1803*CHe[1, 1] + 2989*CHl1[1, 1] - 
          774*CHl3[1, 1] - 3763*CHl3[2, 2] + 228*CHq1[3, 3] + 
          7040*CHq3[3, 3] - 3056*CHu[3, 3]) + 8192*MW2^10*MZ2*
         (16*CHd[3, 3] + 8*CHe[1, 1] - 6*CHl1[1, 1] + CHl3[1, 1] + 
          7*CHl3[2, 2] - 2*CHq3[3, 3] + 16*CHu[3, 3]) - 
        8192*MW2^9*MZ2^2*(63*CHd[3, 3] + 63*CHe[1, 1] - 72*CHl1[1, 1] + 
          4*CHl3[1, 1] + 76*CHl3[2, 2] - 51*CHq1[3, 3] - 146*CHq3[3, 3] + 
          72*CHu[3, 3]) + 10*MW2*MZ2^10*(2332*CHd[3, 3] + 938*CHe[1, 1] - 
          1771*CHl1[1, 1] - 2401*CHl3[1, 1] - 630*CHl3[2, 2] + 
          11529*CHq1[3, 3] + 3609*CHq3[3, 3] + 400*CHu[3, 3]) + 
        1024*MW2^8*MZ2^3*(198*CHd[3, 3] + 970*CHe[1, 1] - 1322*CHl1[1, 1] + 
          141*CHl3[1, 1] + 1463*CHl3[2, 2] - 1026*CHq1[3, 3] - 
          3244*CHq3[3, 3] + 1200*CHu[3, 3]) - 16*MW2^3*MZ2^8*
         (29703*CHd[3, 3] - 17830*CHe[1, 1] + 23129*CHl1[1, 1] + 
          20863*CHl3[1, 1] - 2266*CHl3[2, 2] + 36522*CHq1[3, 3] + 
          43763*CHq3[3, 3] + 1560*CHu[3, 3]) + 16*MW2^4*MZ2^7*
         (17554*CHd[3, 3] - 28578*CHe[1, 1] + 28646*CHl1[1, 1] + 
          37853*CHl3[1, 1] + 9207*CHl3[2, 2] + 159582*CHq1[3, 3] + 
          121620*CHq3[3, 3] + 15664*CHu[3, 3])) + 
      MT2^2*MZ2*(25*MZ2^11*(162*CHd[3, 3] + 37*CHe[1, 1] - 74*CHl1[1, 1] - 
          89*CHl3[1, 1] - 15*CHl3[2, 2] + 324*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        32*MW2^6*MZ2^5*(114212*CHd[3, 3] - 17136*CHe[1, 1] + 
          55166*CHl1[1, 1] - 41133*CHl3[1, 1] - 96299*CHl3[2, 2] - 
          111522*CHq1[3, 3] + 45760*CHq3[3, 3] - 82282*CHu[3, 3]) - 
        MW2^2*MZ2^9*(194032*CHd[3, 3] - 121976*CHe[1, 1] + 
          175482*CHl1[1, 1] + 149557*CHl3[1, 1] - 25925*CHl3[2, 2] + 
          175524*CHq1[3, 3] + 314374*CHq3[3, 3] - 48800*CHu[3, 3]) - 
        32*MW2^5*MZ2^6*(50109*CHd[3, 3] + 11553*CHe[1, 1] + 7940*CHl1[1, 1] - 
          39995*CHl3[1, 1] - 47935*CHl3[2, 2] - 165756*CHq1[3, 3] - 
          77560*CHq3[3, 3] - 34935*CHu[3, 3]) - 128*MW2^7*MZ2^4*
         (25684*CHd[3, 3] - 13419*CHe[1, 1] + 24795*CHl1[1, 1] - 
          7560*CHl3[1, 1] - 32355*CHl3[2, 2] + 4428*CHq1[3, 3] + 
          51954*CHq3[3, 3] - 30308*CHu[3, 3]) + 4*MW2^3*MZ2^8*
         (136982*CHd[3, 3] - 91767*CHe[1, 1] + 106411*CHl1[1, 1] + 
          112168*CHl3[1, 1] + 5757*CHl3[2, 2] + 327897*CHq1[3, 3] + 
          325881*CHq3[3, 3] - 18385*CHu[3, 3]) + 256*MW2^8*MZ2^3*
         (3368*CHd[3, 3] - 8688*CHe[1, 1] + 13088*CHl1[1, 1] - 
          1881*CHl3[1, 1] - 14969*CHl3[2, 2] + 11550*CHq1[3, 3] + 
          31612*CHq3[3, 3] - 15058*CHu[3, 3]) + 5*MW2*MZ2^10*
         (2332*CHd[3, 3] - 3867*CHe[1, 1] + 6664*CHl1[1, 1] + 
          5634*CHl3[1, 1] - 1030*CHl3[2, 2] - 5196*CHq1[3, 3] + 
          6344*CHq3[3, 3] - 1700*CHu[3, 3]) + 8192*MW2^11*
         (16*CHd[3, 3] + 17*CHe[1, 1] - 17*CHl1[1, 1] + 17*CHl3[2, 2] - 
          6*CHq1[3, 3] - 28*CHq3[3, 3] + 22*CHu[3, 3]) - 
        2048*MW2^10*MZ2*(292*CHd[3, 3] + 360*CHe[1, 1] - 410*CHl1[1, 1] + 
          11*CHl3[1, 1] + 421*CHl3[2, 2] - 318*CHq1[3, 3] - 836*CHq3[3, 3] + 
          490*CHu[3, 3]) + 2048*MW2^9*MZ2^2*(351*CHd[3, 3] + 829*CHe[1, 1] - 
          1080*CHl1[1, 1] + 71*CHl3[1, 1] + 1151*CHl3[2, 2] - 
          1068*CHq1[3, 3] - 2512*CHq3[3, 3] + 1239*CHu[3, 3]) - 
        4*MW2^4*MZ2^7*(61744*CHd[3, 3] - 147432*CHe[1, 1] + 
          114552*CHl1[1, 1] + 224417*CHl3[1, 1] + 109865*CHl3[2, 2] + 
          914634*CHq1[3, 3] + 686924*CHq3[3, 3] + 47602*CHu[3, 3])) + 
      MT2*MW2*(-150*MZ2^12*(72*CHd[3, 3] + 7*CHe[1, 1] - 14*CHl1[1, 1] - 
          29*CHl3[1, 1] - 15*CHl3[2, 2] + 144*CHq1[3, 3] - 6*CHq3[3, 3]) - 
        49152*MW2^12*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        8*MW2^5*MZ2^7*(305940*CHd[3, 3] + 144116*CHe[1, 1] - 
          51544*CHl1[1, 1] - 334501*CHl3[1, 1] - 282957*CHl3[2, 2] - 
          1254894*CHq1[3, 3] - 611028*CHq3[3, 3] - 257214*CHu[3, 3]) - 
        32*MW2^6*MZ2^6*(202072*CHd[3, 3] - 8908*CHe[1, 1] + 
          63930*CHl1[1, 1] - 88334*CHl3[1, 1] - 152264*CHl3[2, 2] - 
          244743*CHq1[3, 3] + 50881*CHq3[3, 3] - 138437*CHu[3, 3]) + 
        64*MW2^7*MZ2^5*(93484*CHd[3, 3] - 36612*CHe[1, 1] + 
          72086*CHl1[1, 1] - 33597*CHl3[1, 1] - 105683*CHl3[2, 2] - 
          5364*CHq1[3, 3] + 170434*CHq3[3, 3] - 98084*CHu[3, 3]) + 
        2*MW2^2*MZ2^10*(135541*CHd[3, 3] - 109568*CHe[1, 1] + 
          166776*CHl1[1, 1] + 146701*CHl3[1, 1] - 20075*CHl3[2, 2] - 
          3738*CHq1[3, 3] + 208312*CHq3[3, 3] - 25400*CHu[3, 3]) - 
        256*MW2^8*MZ2^4*(5206*CHd[3, 3] - 13129*CHe[1, 1] + 
          20141*CHl1[1, 1] - 4440*CHl3[1, 1] - 24581*CHl3[2, 2] + 
          17763*CHq1[3, 3] + 52789*CHq3[3, 3] - 23897*CHu[3, 3]) - 
        2*MW2^3*MZ2^9*(501182*CHd[3, 3] - 359410*CHe[1, 1] + 
          460614*CHl1[1, 1] + 449873*CHl3[1, 1] - 10741*CHl3[2, 2] + 
          856665*CHq1[3, 3] + 1001315*CHq3[3, 3] - 9865*CHu[3, 3]) - 
        4096*MW2^11*MZ2*(64*CHd[3, 3] + 16*CHe[1, 1] - 10*CHl1[1, 1] + 
          3*CHl3[1, 1] + 13*CHl3[2, 2] - 6*CHq1[3, 3] + 16*CHq3[3, 3] + 
          70*CHu[3, 3]) + 2048*MW2^10*MZ2^2*(620*CHd[3, 3] + 476*CHe[1, 1] - 
          530*CHl1[1, 1] + 42*CHl3[1, 1] + 572*CHl3[2, 2] - 465*CHq1[3, 3] - 
          1009*CHq3[3, 3] + 773*CHu[3, 3]) + 5*MW2*MZ2^11*
         (2203*CHd[3, 3] + 6217*CHe[1, 1] - 11064*CHl1[1, 1] - 
          10934*CHl3[1, 1] + 130*CHl3[2, 2] + 24666*CHq1[3, 3] - 
          7034*CHq3[3, 3] + 2050*CHu[3, 3]) - 512*MW2^9*MZ2^3*
         (3276*CHd[3, 3] + 4988*CHe[1, 1] - 6528*CHl1[1, 1] + 
          765*CHl3[1, 1] + 7293*CHl3[2, 2] - 6906*CHq1[3, 3] - 
          15732*CHq3[3, 3] + 7806*CHu[3, 3]) + 4*MW2^4*MZ2^8*
         (192266*CHd[3, 3] - 323148*CHe[1, 1] + 323648*CHl1[1, 1] + 
          459376*CHl3[1, 1] + 135728*CHl3[2, 2] + 1527237*CHq1[3, 3] + 
          1180445*CHq3[3, 3] + 127145*CHu[3, 3]))))/
    (4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*B0i[bb0, MZ2, MT2, MT2]*(2*MT2^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       SW2^2*(2048*MW2^7*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) - 512*MW2^6*MZ2*(12*CHe[1, 1] - 14*CHl1[1, 1] - 
          CHl3[1, 1] + 13*CHl3[2, 2] - 6*CHq1[3, 3] - 32*CHq3[3, 3] - 
          3*CHu[3, 3]) - 8*MW2^2*MZ2^5*(288*CHd[3, 3] - 116*CHe[1, 1] + 
          120*CHl1[1, 1] + 13*CHl3[1, 1] - 107*CHl3[2, 2] + 2142*CHq1[3, 3] + 
          2356*CHq3[3, 3] + 9*CHu[3, 3]) - 128*MW2^5*MZ2^2*
         (72*CHd[3, 3] - 58*CHe[1, 1] + 78*CHl1[1, 1] + 8*CHl3[1, 1] - 
          70*CHl3[2, 2] + 18*CHq1[3, 3] + 158*CHq3[3, 3] + 27*CHu[3, 3]) - 
        5*MZ2^7*(108*CHd[3, 3] - 32*CHe[1, 1] + 64*CHl1[1, 1] + 
          4*CHl3[1, 1] - 60*CHl3[2, 2] + 36*CHq1[3, 3] + 156*CHq3[3, 3] + 
          45*CHu[3, 3]) - 32*MW2^3*MZ2^4*(306*CHd[3, 3] - 34*CHe[1, 1] + 
          70*CHl1[1, 1] + 9*CHl3[1, 1] - 61*CHl3[2, 2] - 786*CHq1[3, 3] - 
          664*CHq3[3, 3] + 48*CHu[3, 3]) + 64*MW2^4*MZ2^3*
         (288*CHd[3, 3] - 74*CHe[1, 1] + 112*CHl1[1, 1] + 12*CHl3[1, 1] - 
          100*CHl3[2, 2] - 204*CHq1[3, 3] - 4*CHq3[3, 3] + 51*CHu[3, 3]) + 
        2*MW2*MZ2^6*(1548*CHd[3, 3] - 384*CHe[1, 1] + 608*CHl1[1, 1] + 
          78*CHl3[1, 1] - 530*CHl3[2, 2] + 2226*CHq1[3, 3] + 
          3286*CHq3[3, 3] + 285*CHu[3, 3])) + 
      MW2*(16384*MW2^11*MZ2*(17*CHe[1, 1] - 19*CHl1[1, 1] - CHl3[1, 1] + 
          18*CHl3[2, 2] - 9*CHq1[3, 3] - 39*CHq3[3, 3]) - 
        65536*MW2^12*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        4*MW2^3*MZ2^9*(68338*CHd[3, 3] - 26808*CHe[1, 1] + 51892*CHl1[1, 1] + 
          5318*CHl3[1, 1] - 46574*CHl3[2, 2] + 255273*CHq1[3, 3] + 
          279997*CHq3[3, 3] - 34448*CHu[3, 3]) + 2*MW2^2*MZ2^10*
         (73222*CHd[3, 3] - 22710*CHe[1, 1] + 46210*CHl1[1, 1] + 
          3825*CHl3[1, 1] - 42385*CHl3[2, 2] + 151104*CHq1[3, 3] + 
          130364*CHq3[3, 3] - 2840*CHu[3, 3]) + 512*MW2^8*MZ2^4*
         (864*CHd[3, 3] + 418*CHe[1, 1] - 190*CHl1[1, 1] + 51*CHl3[1, 1] + 
          241*CHl3[2, 2] - 2589*CHq1[3, 3] - 3869*CHq3[3, 3] - 
          1776*CHu[3, 3]) - 2048*MW2^9*MZ2^3*(352*CHd[3, 3] - 132*CHe[1, 1] + 
          222*CHl1[1, 1] + 33*CHl3[1, 1] - 189*CHl3[2, 2] - 21*CHq1[3, 3] + 
          21*CHq3[3, 3] - 176*CHu[3, 3]) + 4096*MW2^10*MZ2^2*
         (56*CHd[3, 3] - 112*CHe[1, 1] + 142*CHl1[1, 1] + 13*CHl3[1, 1] - 
          129*CHl3[2, 2] + 99*CHq1[3, 3] + 255*CHq3[3, 3] - 16*CHu[3, 3]) + 
        25*MZ2^12*(77*CHd[3, 3] - 31*CHe[1, 1] + 72*CHl1[1, 1] + 
          2*CHl3[1, 1] - 70*CHl3[2, 2] + 204*CHq1[3, 3] - 76*CHq3[3, 3] + 
          80*CHu[3, 3]) + 256*MW2^7*MZ2^5*(4166*CHd[3, 3] - 2023*CHe[1, 1] + 
          2033*CHl1[1, 1] + 89*CHl3[1, 1] - 1944*CHl3[2, 2] + 
          6054*CHq1[3, 3] + 8820*CHq3[3, 3] + 5456*CHu[3, 3]) - 
        64*MW2^6*MZ2^6*(32228*CHd[3, 3] - 6380*CHe[1, 1] + 6726*CHl1[1, 1] + 
          393*CHl3[1, 1] - 6333*CHl3[2, 2] - 3819*CHq1[3, 3] - 
          1695*CHq3[3, 3] + 22592*CHu[3, 3]) + 32*MW2^5*MZ2^7*
         (41588*CHd[3, 3] - 3068*CHe[1, 1] + 1466*CHl1[1, 1] - 
          97*CHl3[1, 1] - 1563*CHl3[2, 2] - 62907*CHq1[3, 3] - 
          73509*CHq3[3, 3] + 32432*CHu[3, 3]) - 8*MW2^4*MZ2^8*
         (16464*CHd[3, 3] + 12572*CHe[1, 1] - 26632*CHl1[1, 1] - 
          3099*CHl3[1, 1] + 23533*CHl3[2, 2] - 251355*CHq1[3, 3] - 
          294071*CHq3[3, 3] + 62448*CHu[3, 3]) - 10*MW2*MZ2^11*
         (2863*CHd[3, 3] + 2*(-471*CHe[1, 1] + 1027*CHl1[1, 1] + 
            57*CHl3[1, 1] - 970*CHl3[2, 2] + 2688*CHq1[3, 3] + 
            908*CHq3[3, 3] + 440*CHu[3, 3]))) + 
      MT2*(32768*MW2^12*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 4*MW2^4*MZ2^8*(71260*CHd[3, 3] + 8920*CHe[1, 1] - 
          91160*CHl1[1, 1] - 8618*CHl3[1, 1] + 82542*CHl3[2, 2] + 
          460800*CHq1[3, 3] + 206136*CHq3[3, 3] - 75305*CHu[3, 3]) - 
        4*MW2^3*MZ2^9*(56333*CHd[3, 3] - 4299*CHe[1, 1] - 21119*CHl1[1, 1] + 
          109*CHl3[1, 1] + 21228*CHl3[2, 2] + 125382*CHq1[3, 3] + 
          35796*CHq3[3, 3] - 27136*CHu[3, 3]) + MW2^2*MZ2^10*
         (45088*CHd[3, 3] - 904*CHe[1, 1] - 21172*CHl1[1, 1] + 
          2228*CHl3[1, 1] + 23400*CHl3[2, 2] + 43416*CHq1[3, 3] - 
          55584*CHq3[3, 3] - 23825*CHu[3, 3]) - 256*MW2^8*MZ2^4*
         (2900*CHd[3, 3] - 8826*CHe[1, 1] + 13162*CHl1[1, 1] + 
          1578*CHl3[1, 1] - 11584*CHl3[2, 2] + 18476*CHq3[3, 3] - 
          2887*CHu[3, 3]) + 128*MW2^7*MZ2^5*(14446*CHd[3, 3] - 
          14788*CHe[1, 1] + 25514*CHl1[1, 1] + 3343*CHl3[1, 1] - 
          22171*CHl3[2, 2] - 17880*CHq1[3, 3] + 20198*CHq3[3, 3] - 
          1019*CHu[3, 3]) - 8192*MW2^11*MZ2*(16*CHd[3, 3] + 34*CHe[1, 1] - 
          36*CHl1[1, 1] - CHl3[1, 1] + 35*CHl3[2, 2] - 12*CHq1[3, 3] - 
          70*CHq3[3, 3] + 19*CHu[3, 3]) - 25*MZ2^12*(108*CHd[3, 3] - 
          32*CHe[1, 1] + 64*CHl1[1, 1] + 4*CHl3[1, 1] - 60*CHl3[2, 2] + 
          36*CHq1[3, 3] + 156*CHq3[3, 3] + 45*CHu[3, 3]) + 
        2048*MW2^10*MZ2^2*(232*CHd[3, 3] + 468*CHe[1, 1] - 548*CHl1[1, 1] - 
          38*CHl3[1, 1] + 510*CHl3[2, 2] - 240*CHq1[3, 3] - 1032*CHq3[3, 3] + 
          283*CHu[3, 3]) - 1024*MW2^9*MZ2^3*(378*CHd[3, 3] + 1794*CHe[1, 1] - 
          2362*CHl1[1, 1] - 239*CHl3[1, 1] + 2123*CHl3[2, 2] - 
          828*CHq1[3, 3] - 4102*CHq3[3, 3] + 900*CHu[3, 3]) - 
        32*MW2^6*MZ2^6*(47864*CHd[3, 3] - 33172*CHe[1, 1] + 
          70572*CHl1[1, 1] + 9582*CHl3[1, 1] - 60990*CHl3[2, 2] - 
          126672*CHq1[3, 3] - 8424*CHq3[3, 3] + 12023*CHu[3, 3]) + 
        16*MW2^5*MZ2^7*(22434*CHd[3, 3] - 22110*CHe[1, 1] + 
          68642*CHl1[1, 1] + 8759*CHl3[1, 1] - 59883*CHl3[2, 2] - 
          225708*CHq1[3, 3] - 85698*CHq3[3, 3] + 30396*CHu[3, 3]) + 
        5*MW2*MZ2^11*(1337*CHd[3, 3] - 697*CHe[1, 1] + 
          2*(812*CHl1[1, 1] + 22*CHl3[1, 1] - 790*CHl3[2, 2] + 
            762*CHq1[3, 3] + 2942*CHq3[3, 3] + 505*CHu[3, 3])))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - 
   (MZ2*(-18*MT2^2*MZ2*SW2*(2048*MW2^8*MZ2^2*(9*CHd[3, 3] + 1307*CHe[1, 1] - 
          3*(576*CHl1[1, 1] + 10*CHl3[1, 1] - 566*CHl3[2, 2] + 
            344*CHq1[3, 3] + 1252*CHq3[3, 3] - 381*CHu[3, 3])) + 
        32*MW2^5*MZ2^5*(125644*CHd[3, 3] - 19852*CHe[1, 1] + 
          52026*CHl1[1, 1] - 17669*CHl3[1, 1] - 69695*CHl3[2, 2] - 
          224580*CHq1[3, 3] - 135110*CHq3[3, 3] - 40352*CHu[3, 3]) - 
        32*MW2^4*MZ2^6*(25511*CHd[3, 3] + 8007*CHe[1, 1] + 3152*CHl1[1, 1] - 
          16940*CHl3[1, 1] - 20092*CHl3[2, 2] - 208308*CHq1[3, 3] - 
          188380*CHq3[3, 3] - 13387*CHu[3, 3]) + 256*MW2^7*MZ2^3*
         (12136*CHd[3, 3] - 11856*CHe[1, 1] + 17672*CHl1[1, 1] - 
          297*CHl3[1, 1] - 17969*CHl3[2, 2] + 4896*CHq1[3, 3] + 
          31810*CHq3[3, 3] - 11276*CHu[3, 3]) - 384*MW2^6*MZ2^4*
         (14256*CHd[3, 3] - 5397*CHe[1, 1] + 9485*CHl1[1, 1] - 
          910*CHl3[1, 1] - 10395*CHl3[2, 2] - 8390*CHq1[3, 3] + 
          6192*CHq3[3, 3] - 6162*CHu[3, 3]) + 375*MZ2^10*
         (18*CHd[3, 3] - 11*CHe[1, 1] + 22*CHl1[1, 1] + 7*CHl3[1, 1] - 
          15*CHl3[2, 2] - 6*CHq1[3, 3] + 24*CHq3[3, 3] + 6*CHu[3, 3]) + 
        8192*MW2^10*(32*CHd[3, 3] + 41*CHe[1, 1] - 41*CHl1[1, 1] + 
          41*CHl3[2, 2] - 82*CHq3[3, 3] + 32*CHu[3, 3]) + 
        20*MW2^2*MZ2^8*(25880*CHd[3, 3] - 9757*CHe[1, 1] + 13989*CHl1[1, 1] + 
          6989*CHl3[1, 1] - 7000*CHl3[2, 2] + 45585*CHq1[3, 3] + 
          58145*CHq3[3, 3] + 95*CHu[3, 3]) - 6144*MW2^9*MZ2*
         (132*CHd[3, 3] + 228*CHe[1, 1] - 266*CHl1[1, 1] - 7*CHl3[1, 1] + 
          259*CHl3[2, 2] - 120*CHq1[3, 3] - 574*CHq3[3, 3] + 188*CHu[3, 3]) - 
        25*MW2*MZ2^9*(4744*CHd[3, 3] - 1820*CHe[1, 1] + 3150*CHl1[1, 1] + 
          1225*CHl3[1, 1] - 1925*CHl3[2, 2] + 3930*CHq1[3, 3] + 
          7300*CHq3[3, 3] + 214*CHu[3, 3]) - 12*MW2^3*MZ2^7*
         (59408*CHd[3, 3] - 32872*CHe[1, 1] + 34544*CHl1[1, 1] + 
          28619*CHl3[1, 1] - 5925*CHl3[2, 2] + 281368*CHq1[3, 3] + 
          301858*CHq3[3, 3] + 5284*CHu[3, 3])) + 
      MT2*(25*MZ2^11*(45*MH2*(3*CHd[3, 3] + CHe[1, 1] - 
            2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) + 
          MZ2*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3]))) - 64*MW2^7*MZ2^4*
         (36*MH2*(217*CHd[3, 3] + 531*CHe[1, 1] - 673*CHl1[1, 1] - 
            673*CHl3[1, 1] - 691*CHq1[3, 3] - 691*CHq3[3, 3]) + 
          MZ2*(271104*CHd[1, 1] + 271104*CHd[2, 2] + 7257060*CHd[3, 3] + 
            146624*Pi^2*CHd[3, 3] - 22302864*CHe[1, 1] + 2171200*Pi^2*
             CHe[1, 1] + 271104*CHe[2, 2] + 271104*CHe[3, 3] + 
            20525886*CHl1[1, 1] - 1463040*Pi^2*CHl1[1, 1] + 
            271104*CHl1[2, 2] + 271104*CHl1[3, 3] - 4950771*CHl3[1, 1] + 
            699392*Pi^2*CHl3[1, 1] - 25513389*CHl3[2, 2] + 
            2162432*Pi^2*CHl3[2, 2] - 271104*CHl3[3, 3] - 271104*CHq1[1, 1] - 
            271104*CHq1[2, 2] + 5484132*CHq1[3, 3] - 1472768*Pi^2*
             CHq1[3, 3] - 813312*CHq3[1, 1] - 813312*CHq3[2, 2] + 
            7061802*CHq3[3, 3] - 1472768*Pi^2*CHq3[3, 3] - 542208*CHu[1, 1] - 
            542208*CHu[2, 2] - 757560*CHu[3, 3])) - 8*MW2^5*MZ2^6*
         (-36*MH2*(313*CHd[3, 3] - 3685*CHe[1, 1] + 5205*CHl1[1, 1] + 
            5205*CHl3[1, 1] + 2903*CHq1[3, 3] + 2903*CHq3[3, 3]) + 
          MZ2*(749376*CHd[1, 1] + 749376*CHd[2, 2] + 8430528*CHd[3, 3] - 
            1159728*Pi^2*CHd[3, 3] - 67677192*CHe[1, 1] + 
            8264816*Pi^2*CHe[1, 1] + 749376*CHe[2, 2] + 749376*CHe[3, 3] + 
            38986368*CHl1[1, 1] - 3974352*Pi^2*CHl1[1, 1] + 
            749376*CHl1[2, 2] + 749376*CHl1[3, 3] - 33344763*CHl3[1, 1] + 
            4632048*Pi^2*CHl3[1, 1] - 81736047*CHl3[2, 2] + 
            8606400*Pi^2*CHl3[2, 2] - 749376*CHl3[3, 3] - 749376*CHq1[1, 1] - 
            749376*CHq1[2, 2] - 56276220*CHq1[3, 3] - 1178352*Pi^2*
             CHq1[3, 3] - 2248128*CHq3[1, 1] - 2248128*CHq3[2, 2] - 
            53153274*CHq3[3, 3] - 1178352*Pi^2*CHq3[3, 3] - 
            1498752*CHu[1, 1] - 1498752*CHu[2, 2] - 357156*CHu[3, 3])) + 
        256*MW2^8*MZ2^3*(36*MH2*(60*CHd[3, 3] + 88*CHe[1, 1] - 
            3*(35*CHl1[1, 1] + 35*CHl3[1, 1] + 39*(CHq1[3, 3] + 
                CHq3[3, 3]))) + MZ2*(65472*CHd[1, 1] + 65472*CHd[2, 2] + 
            723420*CHd[3, 3] + 135168*Pi^2*CHd[3, 3] - 6219417*CHe[1, 1] + 
            532160*Pi^2*CHe[1, 1] + 65472*CHe[2, 2] + 65472*CHe[3, 3] + 
            6302397*CHl1[1, 1] - 400176*Pi^2*CHl1[1, 1] + 65472*CHl1[2, 2] + 
            65472*CHl1[3, 3] - 903612*CHl3[1, 1] + 122112*Pi^2*CHl3[1, 1] - 
            6852669*CHl3[2, 2] + 522288*Pi^2*CHl3[2, 2] - 65472*CHl3[3, 3] - 
            65472*CHq1[1, 1] - 65472*CHq1[2, 2] + 4777686*CHq1[3, 3] - 
            471792*Pi^2*CHq1[3, 3] - 196416*CHq3[1, 1] - 196416*CHq3[2, 2] + 
            5220876*CHq3[3, 3] - 471792*Pi^2*CHq3[3, 3] - 130944*CHu[1, 1] - 
            130944*CHu[2, 2] - 303870*CHu[3, 3])) + 64*MW2^6*MZ2^5*
         (18*MH2*(161*CHd[3, 3] + 1149*CHe[1, 1] - 2*(769*CHl1[1, 1] + 
              769*CHl3[1, 1] + 643*(CHq1[3, 3] + CHq3[3, 3]))) + 
          MZ2*(194592*CHd[1, 1] + 194592*CHd[2, 2] + 4906950*CHd[3, 3] - 
            108688*Pi^2*CHd[3, 3] - 15490812*CHe[1, 1] + 1703600*Pi^2*
             CHe[1, 1] + 194592*CHe[2, 2] + 194592*CHe[3, 3] + 
            12020769*CHl1[1, 1] - 995664*Pi^2*CHl1[1, 1] + 
            194592*CHl1[2, 2] + 194592*CHl1[3, 3] - 5207442*CHl3[1, 1] + 
            734408*Pi^2*CHl3[1, 1] - 18282255*CHl3[2, 2] + 
            1730072*Pi^2*CHl3[2, 2] - 194592*CHl3[3, 3] - 194592*CHq1[1, 1] - 
            194592*CHq1[2, 2] - 5293203*CHq1[3, 3] - 729872*Pi^2*CHq1[3, 3] - 
            583776*CHq3[1, 1] - 583776*CHq3[2, 2] - 4303605*CHq3[3, 3] - 
            729872*Pi^2*CHq3[3, 3] - 389184*CHu[1, 1] - 389184*CHu[2, 2] - 
            289059*CHu[3, 3])) - 512*MW2^9*MZ2^2*
         (36*MH2*(17*CHd[3, 3] + 19*CHe[1, 1] - 21*CHl1[1, 1] - 
            21*CHl3[1, 1] - 23*CHq1[3, 3] - 23*CHq3[3, 3]) + 
          MZ2*(21312*CHd[1, 1] + 21312*CHd[2, 2] - 602736*CHd[3, 3] + 
            93968*Pi^2*CHd[3, 3] - 2611608*CHe[1, 1] + 196144*Pi^2*
             CHe[1, 1] + 21312*CHe[2, 2] + 21312*CHe[3, 3] + 
            2779368*CHl1[1, 1] - 161104*Pi^2*CHl1[1, 1] + 21312*CHl1[2, 2] + 
            21312*CHl1[3, 3] - 258531*CHl3[1, 1] + 29296*Pi^2*CHl3[1, 1] - 
            2754111*CHl3[2, 2] + 190400*Pi^2*CHl3[2, 2] - 21312*CHl3[3, 3] - 
            21312*CHq1[1, 1] - 21312*CHq1[2, 2] + 2850396*CHq1[3, 3] - 
            201584*Pi^2*CHq1[3, 3] - 63936*CHq3[1, 1] - 63936*CHq3[2, 2] + 
            3031806*CHq3[3, 3] - 201584*Pi^2*CHq3[3, 3] - 42624*CHu[1, 1] - 
            42624*CHu[2, 2] - 162468*CHu[3, 3])) - 2*MW2^3*MZ2^8*
         (-18*MH2*(1863*CHd[3, 3] - 7683*CHe[1, 1] + 12161*CHl1[1, 1] + 
            12161*CHl3[1, 1] - 3549*CHq1[3, 3] - 3549*CHq3[3, 3]) + 
          MZ2*(34080*CHd[1, 1] + 34080*CHd[2, 2] - 12817254*CHd[3, 3] - 
            212000*Pi^2*CHd[3, 3] - 38896626*CHe[1, 1] + 5207200*Pi^2*
             CHe[1, 1] + 34080*CHe[2, 2] + 34080*CHe[3, 3] + 
            3199650*CHl1[1, 1] - 1086464*Pi^2*CHl1[1, 1] + 34080*CHl1[2, 2] + 
            34080*CHl1[3, 3] - 35562879*CHl3[1, 1] + 4776704*Pi^2*
             CHl3[1, 1] - 48243261*CHl3[2, 2] + 5863168*Pi^2*CHl3[2, 2] - 
            34080*CHl3[3, 3] - 34080*CHq1[1, 1] - 34080*CHq1[2, 2] - 
            51301194*CHq1[3, 3] + 3415808*Pi^2*CHq1[3, 3] - 
            102240*CHq3[1, 1] - 102240*CHq3[2, 2] - 52548612*CHq3[3, 3] + 
            3415808*Pi^2*CHq3[3, 3] - 68160*CHu[1, 1] - 68160*CHu[2, 2] - 
            31170*CHu[3, 3])) + 4096*MW2^10*MZ2*
         (18*MH2*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
            CHq1[3, 3] - CHq3[3, 3]) + MZ2*(1056*CHd[1, 1] + 1056*CHd[2, 2] - 
            113004*CHd[3, 3] + 9008*Pi^2*CHd[3, 3] - 194856*CHe[1, 1] + 
            12848*Pi^2*CHe[1, 1] + 1056*CHe[2, 2] + 1056*CHe[3, 3] + 
            210423*CHl1[1, 1] - 11344*Pi^2*CHl1[1, 1] + 1056*CHl1[2, 2] + 
            1056*CHl1[3, 3] - 15840*CHl3[1, 1] + 1048*Pi^2*CHl3[1, 1] - 
            195171*CHl3[2, 2] + 12392*Pi^2*CHl3[2, 2] - 1056*CHl3[3, 3] - 
            1056*CHq1[1, 1] - 1056*CHq1[2, 2] + 228375*CHq1[3, 3] - 
            13904*Pi^2*CHq1[3, 3] - 3168*CHq3[1, 1] - 3168*CHq3[2, 2] + 
            241989*CHq3[3, 3] - 13904*Pi^2*CHq3[3, 3] - 2112*CHu[1, 1] - 
            2112*CHu[2, 2] - 14307*CHu[3, 3])) - 4096*MW2^11*MZ2*
         (192*CHd[1, 1] + 192*CHd[2, 2] - 60360*CHd[3, 3] + 
          3712*Pi^2*CHd[3, 3] - 73188*CHe[1, 1] + 4224*Pi^2*CHe[1, 1] + 
          192*CHe[2, 2] + 192*CHe[3, 3] + 78066*CHl1[1, 1] - 
          3968*Pi^2*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] - 
          6957*CHl3[1, 1] + 128*Pi^2*CHl3[1, 1] - 69219*CHl3[2, 2] + 
          4096*Pi^2*CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 
          192*CHq1[2, 2] + 77568*CHq1[3, 3] - 4480*Pi^2*CHq1[3, 3] - 
          576*CHq3[1, 1] - 576*CHq3[2, 2] + 83226*CHq3[3, 3] - 
          4480*Pi^2*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] - 
          6036*CHu[3, 3]) + 16384*MW2^12*(2*(-1497 + 80*Pi^2)*CHd[3, 3] + 
          (-3201 + 160*Pi^2)*CHe[1, 1] + 3309*CHl1[1, 1] - 
          160*Pi^2*CHl1[1, 1] - 450*CHl3[1, 1] - 2859*CHl3[2, 2] + 
          160*Pi^2*CHl3[2, 2] + 2706*CHq1[3, 3] - 160*Pi^2*CHq1[3, 3] + 
          3012*CHq3[3, 3] - 160*Pi^2*CHq3[3, 3] - 288*CHu[3, 3]) + 
        5*MW2*MZ2^10*(-45*MH2*(59*CHd[3, 3] + 65*CHe[1, 1] - 120*CHl1[1, 1] - 
            120*CHl3[1, 1] + 208*CHq1[3, 3] + 208*CHq3[3, 3]) + 
          MZ2*(4800*CHd[1, 1] + 4800*CHd[2, 2] + 587433*CHd[3, 3] - 
            67304*Pi^2*CHd[3, 3] + 556665*CHe[1, 1] - 68280*Pi^2*CHe[1, 1] + 
            4800*CHe[2, 2] + 4800*CHe[3, 3] + 162240*CHl1[1, 1] - 
            16000*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 4800*CHl1[3, 3] + 
            825210*CHl3[1, 1] - 104160*Pi^2*CHl3[1, 1] + 735570*CHl3[2, 2] - 
            88160*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 4800*CHq1[1, 1] - 
            4800*CHq1[2, 2] + 1287816*CHq1[3, 3] - 155008*Pi^2*CHq1[3, 3] - 
            14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 1322556*CHq3[3, 3] - 
            155008*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 9600*CHu[2, 2] + 
            12900*CHu[3, 3])) + 8*MW2^4*MZ2^7*
         (-18*MH2*(1040*CHd[3, 3] - 4404*CHe[1, 1] + 6569*CHl1[1, 1] + 
            6569*CHl3[1, 1] + 1237*CHq1[3, 3] + 1237*CHq3[3, 3]) + 
          MZ2*(206688*CHd[1, 1] + 206688*CHd[2, 2] - 3632673*CHd[3, 3] - 
            571408*Pi^2*CHd[3, 3] - 29155728*CHe[1, 1] + 3824656*Pi^2*
             CHe[1, 1] + 206688*CHe[2, 2] + 206688*CHe[3, 3] + 
            9693024*CHl1[1, 1] - 1372872*Pi^2*CHl1[1, 1] + 
            206688*CHl1[2, 2] + 206688*CHl1[3, 3] - 20078337*CHl3[1, 1] + 
            2743232*Pi^2*CHl3[1, 1] - 35742453*CHl3[2, 2] + 
            4116104*Pi^2*CHl3[2, 2] - 206688*CHl3[3, 3] - 206688*CHq1[1, 1] - 
            206688*CHq1[2, 2] - 33031266*CHq1[3, 3] + 772888*Pi^2*
             CHq1[3, 3] - 620064*CHq3[1, 1] - 620064*CHq3[2, 2] - 
            32644536*CHq3[3, 3] + 772888*Pi^2*CHq3[3, 3] - 413376*CHu[1, 1] - 
            413376*CHu[2, 2] + 59745*CHu[3, 3])) - 2*MW2^2*MZ2^9*
         (-45*MH2*(40*CHd[3, 3] + 916*CHe[1, 1] - 1557*CHl1[1, 1] - 
            1557*CHl3[1, 1] + 1415*CHq1[3, 3] + 1415*CHq3[3, 3]) + 
          MZ2*(52800*CHd[1, 1] + 52800*CHd[2, 2] + 5182065*CHd[3, 3] - 
            345440*Pi^2*CHd[3, 3] + 9371334*CHe[1, 1] - 1214752*Pi^2*
             CHe[1, 1] + 52800*CHe[2, 2] + 52800*CHe[3, 3] + 
            1187577*CHl1[1, 1] + 17344*Pi^2*CHl1[1, 1] + 52800*CHl1[2, 2] + 
            52800*CHl1[3, 3] + 10949877*CHl3[1, 1] - 1436536*Pi^2*
             CHl3[1, 1] + 11869260*CHl3[2, 2] - 1453880*Pi^2*CHl3[2, 2] - 
            52800*CHl3[3, 3] - 52800*CHq1[1, 1] - 52800*CHq1[2, 2] + 
            15146325*CHq1[3, 3] - 1579840*Pi^2*CHq1[3, 3] - 
            158400*CHq3[1, 1] - 158400*CHq3[2, 2] + 15814425*CHq3[3, 3] - 
            1579840*Pi^2*CHq3[3, 3] - 105600*CHu[1, 1] - 105600*CHu[2, 2] + 
            121200*CHu[3, 3]))) + 
      MW2*(-32768*MW2^12*((-1353 + 80*Pi^2)*CHd[3, 3] + (-1389 + 80*Pi^2)*
           CHe[1, 1] + 1443*CHl1[1, 1] - 80*Pi^2*CHl1[1, 1] - 
          225*CHl3[1, 1] - 1218*CHl3[2, 2] + 80*Pi^2*CHl3[2, 2] + 
          1353*CHq1[3, 3] - 80*Pi^2*CHq1[3, 3] + 1083*CHq3[3, 3] - 
          80*Pi^2*CHq3[3, 3]) - 25*MZ2^11*(45*MH2*(3*CHd[3, 3] + CHe[1, 1] - 
            2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) + 
          MZ2*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3]))) + 16384*MW2^11*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] - 
          13911*CHd[3, 3] + 928*Pi^2*CHd[3, 3] - 16119*CHe[1, 1] + 
          1056*Pi^2*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
          17055*CHl1[1, 1] - 992*Pi^2*CHl1[1, 1] + 48*CHl1[2, 2] + 
          48*CHl1[3, 3] - 1800*CHl3[1, 1] + 32*Pi^2*CHl3[1, 1] - 
          14904*CHl3[2, 2] + 1024*Pi^2*CHl3[2, 2] - 48*CHl3[3, 3] - 
          48*CHq1[1, 1] - 48*CHq1[2, 2] + 18582*CHq1[3, 3] - 
          1120*Pi^2*CHq1[3, 3] - 144*CHq3[1, 1] - 144*CHq3[2, 2] + 
          15627*CHq3[3, 3] - 1120*Pi^2*CHq3[3, 3] - 96*CHu[1, 1] - 
          96*CHu[2, 2] + 48*CHu[3, 3]) - 4096*MW2^10*MZ2*
         (18*MH2*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
            CHq1[3, 3] - CHq3[3, 3]) + MZ2*(1056*CHd[1, 1] + 1056*CHd[2, 2] - 
            110331*CHd[3, 3] + 9008*Pi^2*CHd[3, 3] - 174669*CHe[1, 1] + 
            12848*Pi^2*CHe[1, 1] + 1056*CHe[2, 2] + 1056*CHe[3, 3] + 
            184935*CHl1[1, 1] - 11344*Pi^2*CHl1[1, 1] + 1056*CHl1[2, 2] + 
            1056*CHl1[3, 3] - 16515*CHl3[1, 1] + 1048*Pi^2*CHl3[1, 1] - 
            170358*CHl3[2, 2] + 12392*Pi^2*CHl3[2, 2] - 1056*CHl3[3, 3] - 
            1056*CHq1[1, 1] - 1056*CHq1[2, 2] + 216819*CHq1[3, 3] - 
            13904*Pi^2*CHq1[3, 3] - 3168*CHq3[1, 1] - 3168*CHq3[2, 2] + 
            188583*CHq3[3, 3] - 13904*Pi^2*CHq3[3, 3] - 2112*CHu[1, 1] - 
            2112*CHu[2, 2] + 1056*CHu[3, 3])) - 5*MW2*MZ2^10*
         (-45*MH2*(59*CHd[3, 3] + 65*CHe[1, 1] - 120*CHl1[1, 1] - 
            120*CHl3[1, 1] + 208*CHq1[3, 3] + 208*CHq3[3, 3]) + 
          MZ2*(4800*CHd[1, 1] + 4800*CHd[2, 2] + 577713*CHd[3, 3] - 
            67304*Pi^2*CHd[3, 3] + 567195*CHe[1, 1] - 68280*Pi^2*CHe[1, 1] + 
            4800*CHe[2, 2] + 4800*CHe[3, 3] + 141180*CHl1[1, 1] - 
            16000*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 4800*CHl1[3, 3] + 
            816300*CHl3[1, 1] - 104160*Pi^2*CHl3[1, 1] + 747720*CHl3[2, 2] - 
            88160*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 4800*CHq1[1, 1] - 
            4800*CHq1[2, 2] + 1325076*CHq1[3, 3] - 155008*Pi^2*CHq1[3, 3] - 
            14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 1335516*CHq3[3, 3] - 
            155008*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 9600*CHu[2, 2] + 
            4800*CHu[3, 3])) + 2048*MW2^9*MZ2^2*
         (9*MH2*(17*CHd[3, 3] + 19*CHe[1, 1] - 21*CHl1[1, 1] - 
            21*CHl3[1, 1] - 23*CHq1[3, 3] - 23*CHq3[3, 3]) + 
          MZ2*(5328*CHd[1, 1] + 5328*CHd[2, 2] - 185604*CHd[3, 3] + 
            23492*Pi^2*CHd[3, 3] - 597624*CHe[1, 1] + 49036*Pi^2*CHe[1, 1] + 
            5328*CHe[2, 2] + 5328*CHe[3, 3] + 617118*CHl1[1, 1] - 
            40276*Pi^2*CHl1[1, 1] + 5328*CHl1[2, 2] + 5328*CHl1[3, 3] - 
            65193*CHl3[1, 1] + 7324*Pi^2*CHl3[1, 1] - 611364*CHl3[2, 2] + 
            47600*Pi^2*CHl3[2, 2] - 5328*CHl3[3, 3] - 5328*CHq1[1, 1] - 
            5328*CHq1[2, 2] + 693699*CHq1[3, 3] - 50396*Pi^2*CHq1[3, 3] - 
            15984*CHq3[1, 1] - 15984*CHq3[2, 2] + 617124*CHq3[3, 3] - 
            50396*Pi^2*CHq3[3, 3] - 10656*CHu[1, 1] - 10656*CHu[2, 2] + 
            5328*CHu[3, 3])) - 1024*MW2^8*MZ2^3*
         (9*MH2*(60*CHd[3, 3] + 88*CHe[1, 1] - 3*(35*CHl1[1, 1] + 
              35*CHl3[1, 1] + 39*(CHq1[3, 3] + CHq3[3, 3]))) + 
          MZ2*(16368*CHd[1, 1] + 16368*CHd[2, 2] + 6930*CHd[3, 3] + 
            33792*Pi^2*CHd[3, 3] - 1459281*CHe[1, 1] + 133040*Pi^2*
             CHe[1, 1] + 16368*CHe[2, 2] + 16368*CHe[3, 3] + 
            1422966*CHl1[1, 1] - 100044*Pi^2*CHl1[1, 1] + 16368*CHl1[2, 2] + 
            16368*CHl1[3, 3] - 219477*CHl3[1, 1] + 30528*Pi^2*CHl3[1, 1] - 
            1554108*CHl3[2, 2] + 130572*Pi^2*CHl3[2, 2] - 16368*CHl3[3, 3] - 
            16368*CHq1[1, 1] - 16368*CHq1[2, 2] + 1278351*CHq1[3, 3] - 
            117948*Pi^2*CHq1[3, 3] - 49104*CHq3[1, 1] - 49104*CHq3[2, 2] + 
            1153542*CHq3[3, 3] - 117948*Pi^2*CHq3[3, 3] - 32736*CHu[1, 1] - 
            32736*CHu[2, 2] + 16368*CHu[3, 3])) + 4*MW2^3*MZ2^8*
         (-9*MH2*(1863*CHd[3, 3] - 7683*CHe[1, 1] + 12161*CHl1[1, 1] + 
            12161*CHl3[1, 1] - 3549*CHq1[3, 3] - 3549*CHq3[3, 3]) + 
          MZ2*(17040*CHd[1, 1] + 17040*CHd[2, 2] - 3718743*CHd[3, 3] - 
            106000*Pi^2*CHd[3, 3] - 20478705*CHe[1, 1] + 2603600*Pi^2*
             CHe[1, 1] + 17040*CHe[2, 2] + 17040*CHe[3, 3] + 
            3153594*CHl1[1, 1] - 543232*Pi^2*CHl1[1, 1] + 17040*CHl1[2, 2] + 
            17040*CHl1[3, 3] - 17023608*CHl3[1, 1] + 2388352*Pi^2*
             CHl3[1, 1] - 24917568*CHl3[2, 2] + 2931584*Pi^2*CHl3[2, 2] - 
            17040*CHl3[3, 3] - 17040*CHq1[1, 1] - 17040*CHq1[2, 2] - 
            22450584*CHq1[3, 3] + 1707904*Pi^2*CHq1[3, 3] - 
            51120*CHq3[1, 1] - 51120*CHq3[2, 2] - 21666018*CHq3[3, 3] + 
            1707904*Pi^2*CHq3[3, 3] - 34080*CHu[1, 1] - 34080*CHu[2, 2] + 
            17040*CHu[3, 3])) + 2*MW2^2*MZ2^9*
         (-45*MH2*(40*CHd[3, 3] + 916*CHe[1, 1] - 1557*CHl1[1, 1] - 
            1557*CHl3[1, 1] + 1415*CHq1[3, 3] + 1415*CHq3[3, 3]) + 
          MZ2*(52800*CHd[1, 1] + 52800*CHd[2, 2] + 4313925*CHd[3, 3] - 
            345440*Pi^2*CHd[3, 3] + 9750999*CHe[1, 1] - 1214752*Pi^2*
             CHe[1, 1] + 52800*CHe[2, 2] + 52800*CHe[3, 3] + 
            516897*CHl1[1, 1] + 17344*Pi^2*CHl1[1, 1] + 52800*CHl1[2, 2] + 
            52800*CHl1[3, 3] + 10663047*CHl3[1, 1] - 1436536*Pi^2*
             CHl3[1, 1] + 12253110*CHl3[2, 2] - 1453880*Pi^2*CHl3[2, 2] - 
            52800*CHl3[3, 3] - 52800*CHq1[1, 1] - 52800*CHq1[2, 2] + 
            15021045*CHq1[3, 3] - 1579840*Pi^2*CHq1[3, 3] - 
            158400*CHq3[1, 1] - 158400*CHq3[2, 2] + 15029445*CHq3[3, 3] - 
            1579840*Pi^2*CHq3[3, 3] - 105600*CHu[1, 1] - 105600*CHu[2, 2] + 
            52800*CHu[3, 3])) + 256*MW2^7*MZ2^4*
         (9*MH2*(217*CHd[3, 3] + 531*CHe[1, 1] - 673*CHl1[1, 1] - 
            673*CHl3[1, 1] - 691*CHq1[3, 3] - 691*CHq3[3, 3]) + 
          MZ2*(67776*CHd[1, 1] + 67776*CHd[2, 2] + 1097082*CHd[3, 3] + 
            36656*Pi^2*CHd[3, 3] - 5384952*CHe[1, 1] + 542800*Pi^2*
             CHe[1, 1] + 67776*CHe[2, 2] + 67776*CHe[3, 3] + 
            4752945*CHl1[1, 1] - 365760*Pi^2*CHl1[1, 1] + 67776*CHl1[2, 2] + 
            67776*CHl1[3, 3] - 1174272*CHl3[1, 1] + 174848*Pi^2*CHl3[1, 1] - 
            5936400*CHl3[2, 2] + 540608*Pi^2*CHl3[2, 2] - 67776*CHl3[3, 3] - 
            67776*CHq1[1, 1] - 67776*CHq1[2, 2] + 2343438*CHq1[3, 3] - 
            368192*Pi^2*CHq1[3, 3] - 203328*CHq3[1, 1] - 203328*CHq3[2, 2] + 
            2133897*CHq3[3, 3] - 368192*Pi^2*CHq3[3, 3] - 135552*CHu[1, 1] - 
            135552*CHu[2, 2] + 67776*CHu[3, 3])) + 32*MW2^5*MZ2^6*
         (-9*MH2*(313*CHd[3, 3] - 3685*CHe[1, 1] + 5205*CHl1[1, 1] + 
            5205*CHl3[1, 1] + 2903*CHq1[3, 3] + 2903*CHq3[3, 3]) + 
          MZ2*(187344*CHd[1, 1] + 187344*CHd[2, 2] + 2303130*CHd[3, 3] - 
            289932*Pi^2*CHd[3, 3] - 17345574*CHe[1, 1] + 2066204*Pi^2*
             CHe[1, 1] + 187344*CHe[2, 2] + 187344*CHe[3, 3] + 
            10014990*CHl1[1, 1] - 993588*Pi^2*CHl1[1, 1] + 
            187344*CHl1[2, 2] + 187344*CHl1[3, 3] - 7827441*CHl3[1, 1] + 
            1158012*Pi^2*CHl3[1, 1] - 20193660*CHl3[2, 2] + 
            2151600*Pi^2*CHl3[2, 2] - 187344*CHl3[3, 3] - 187344*CHq1[1, 1] - 
            187344*CHq1[2, 2] - 8198661*CHq1[3, 3] - 294588*Pi^2*CHq1[3, 3] - 
            562032*CHq3[1, 1] - 562032*CHq3[2, 2] - 7475700*CHq3[3, 3] - 
            294588*Pi^2*CHq3[3, 3] - 374688*CHu[1, 1] - 374688*CHu[2, 2] + 
            187344*CHu[3, 3])) - 64*MW2^6*MZ2^5*
         (18*MH2*(161*CHd[3, 3] + 1149*CHe[1, 1] - 2*(769*CHl1[1, 1] + 
              769*CHl3[1, 1] + 643*(CHq1[3, 3] + CHq3[3, 3]))) + 
          MZ2*(194592*CHd[1, 1] + 194592*CHd[2, 2] + 3614595*CHd[3, 3] - 
            108688*Pi^2*CHd[3, 3] - 15425139*CHe[1, 1] + 1703600*Pi^2*
             CHe[1, 1] + 194592*CHe[2, 2] + 194592*CHe[3, 3] + 
            11574333*CHl1[1, 1] - 995664*Pi^2*CHl1[1, 1] + 
            194592*CHl1[2, 2] + 194592*CHl1[3, 3] - 4890777*CHl3[1, 1] + 
            734408*Pi^2*CHl3[1, 1] - 17519154*CHl3[2, 2] + 
            1730072*Pi^2*CHl3[2, 2] - 194592*CHl3[3, 3] - 194592*CHq1[1, 1] - 
            194592*CHq1[2, 2] - 785823*CHq1[3, 3] - 729872*Pi^2*CHq1[3, 3] - 
            583776*CHq3[1, 1] - 583776*CHq3[2, 2] - 690843*CHq3[3, 3] - 
            729872*Pi^2*CHq3[3, 3] - 389184*CHu[1, 1] - 389184*CHu[2, 2] + 
            194592*CHu[3, 3])) - 8*MW2^4*MZ2^7*
         (-18*MH2*(1040*CHd[3, 3] - 4404*CHe[1, 1] + 6569*CHl1[1, 1] + 
            6569*CHl3[1, 1] + 1237*CHq1[3, 3] + 1237*CHq3[3, 3]) + 
          MZ2*(206688*CHd[1, 1] + 206688*CHd[2, 2] - 548643*CHd[3, 3] - 
            571408*Pi^2*CHd[3, 3] - 30532341*CHe[1, 1] + 3824656*Pi^2*
             CHe[1, 1] + 206688*CHe[2, 2] + 206688*CHe[3, 3] + 
            11362353*CHl1[1, 1] - 1372872*Pi^2*CHl1[1, 1] + 
            206688*CHl1[2, 2] + 206688*CHl1[3, 3] - 18979185*CHl3[1, 1] + 
            2743232*Pi^2*CHl3[1, 1] - 36312630*CHl3[2, 2] + 
            4116104*Pi^2*CHl3[2, 2] - 206688*CHl3[3, 3] - 206688*CHq1[1, 1] - 
            206688*CHq1[2, 2] - 24269955*CHq1[3, 3] + 772888*Pi^2*
             CHq1[3, 3] - 620064*CHq3[1, 1] - 620064*CHq3[2, 2] - 
            22574391*CHq3[3, 3] + 772888*Pi^2*CHq3[3, 3] - 413376*CHu[1, 1] - 
            413376*CHu[2, 2] + 206688*CHu[3, 3])))))/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*B0i[bb0, 0, 0, MW2]*(MH2^2*(MT2 - MW2)^2*MZ2^2*
       (32*MW2^4*MZ2^5*(3643*CHd[3, 3] - 1471*CHe[1, 1] + 3351*CHl1[1, 1] + 
          427*CHl3[1, 1] - 2924*CHl3[2, 2] - 6259*CHq1[3, 3] - 
          6259*CHq3[3, 3]) - 32*MW2^3*MZ2^6*(398*CHd[3, 3] - 222*CHe[1, 1] + 
          1100*CHl1[1, 1] + 121*CHl3[1, 1] - 979*CHl3[2, 2] - 
          6032*CHq1[3, 3] - 6032*CHq3[3, 3]) + 2048*MW2^7*MZ2^2*
         (18*CHd[3, 3] + 62*CHe[1, 1] - 84*CHl1[1, 1] - 9*CHl3[1, 1] + 
          75*CHl3[2, 2] - 96*CHq1[3, 3] - 96*CHq3[3, 3]) - 
        6144*MW2^8*MZ2*(9*CHd[3, 3] + 11*CHe[1, 1] - 13*CHl1[1, 1] - 
          CHl3[1, 1] + 12*CHl3[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3]) + 
        16384*MW2^9*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          CHq1[3, 3] - CHq3[3, 3]) + 256*MW2^6*MZ2^3*(331*CHd[3, 3] - 
          567*CHe[1, 1] + 869*CHl1[1, 1] + 105*CHl3[1, 1] - 764*CHl3[2, 2] + 
          671*CHq1[3, 3] + 671*CHq3[3, 3]) + 20*MW2*MZ2^8*
         (668*CHd[3, 3] - 136*CHe[1, 1] + 117*CHl1[1, 1] + 32*CHl3[1, 1] - 
          85*CHl3[2, 2] + 1081*CHq1[3, 3] + 1081*CHq3[3, 3]) - 
        12*MW2^2*MZ2^7*(2087*CHd[3, 3] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 
          29*CHl3[1, 1] + 260*CHl3[2, 2] + 7579*CHq1[3, 3] + 
          7579*CHq3[3, 3]) - 25*MZ2^9*(85*CHd[3, 3] - 17*CHe[1, 1] + 
          4*(6*CHl1[1, 1] + CHl3[1, 1] - 5*CHl3[2, 2] + 20*CHq1[3, 3] + 
            20*CHq3[3, 3])) - 768*MW2^5*MZ2^4*(225*CHd[3, 3] - 
          139*CHe[1, 1] + 4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 
            9*(6*CHl3[2, 2] + CHq1[3, 3] + CHq3[3, 3])))) + 
      MH2*(MW2^2*(-4096*MW2^9*MZ2^3*(426*CHd[3, 3] + 74*CHe[1, 1] - 
            3*(12*CHl1[1, 1] - 184*CHl3[1, 1] + 141*CHl3[2, 2] + 
              48*CHl3[3, 3] + 8*CHq1[3, 3] + 144*CHq3[1, 1] + 
              144*CHq3[2, 2] - 193*CHq3[3, 3])) - 512*MW2^7*MZ2^5*
           (180*CHd[3, 3] - 40*CHe[1, 1] - 323*CHl1[1, 1] - 6771*CHl3[1, 1] + 
            6587*CHl3[2, 2] - 3056*CHl3[3, 3] - 8907*CHq1[3, 3] - 
            9168*CHq3[1, 1] - 9168*CHq3[2, 2] - 13106*CHq3[3, 3]) + 
          10*MW2*MZ2^11*(2990*CHd[3, 3] + 4862*CHe[1, 1] - 9249*CHl1[1, 1] + 
            5711*CHl3[1, 1] - 8040*CHl3[2, 2] - 400*CHl3[3, 3] + 
            12535*CHq1[3, 3] - 1200*CHq3[1, 1] - 1200*CHq3[2, 2] - 
            1425*CHq3[3, 3]) + 64*MW2^5*MZ2^7*(21226*CHd[3, 3] + 
            31930*CHe[1, 1] - 39702*CHl1[1, 1] + 73758*CHl3[1, 1] - 
            60985*CHl3[2, 2] + 11696*CHl3[3, 3] - 42658*CHq1[3, 3] + 
            35088*CHq3[1, 1] + 35088*CHq3[2, 2] - 941*CHq3[3, 3]) - 
          8192*MW2^10*MZ2^2*(49*CHd[3, 3] + 33*CHe[1, 1] - 53*CHl1[1, 1] - 
            293*CHl3[1, 1] + 272*CHl3[2, 2] + 16*CHl3[3, 3] - 
            217*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] - 
            469*CHq3[3, 3]) + 32768*MW2^11*MZ2*(23*CHd[3, 3] + 9*CHe[1, 1] - 
            10*CHl1[1, 1] - 34*CHl3[1, 1] + 37*CHl3[2, 2] - 32*CHq1[3, 3] - 
            57*CHq3[3, 3]) - 65536*MW2^12*(3*CHd[3, 3] + CHe[1, 1] - 
            CHl1[1, 1] - 3*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[3, 3] - 
            5*CHq3[3, 3]) - 128*MW2^6*MZ2^6*(16793*CHd[3, 3] + 
            10133*CHe[1, 1] - 10762*CHl1[1, 1] + 41336*CHl3[1, 1] - 
            35786*CHl3[2, 2] + 10368*CHl3[3, 3] + 4486*CHq1[3, 3] + 
            31104*CHq3[1, 1] + 31104*CHq3[2, 2] + 32214*CHq3[3, 3]) + 
          2*MW2^2*MZ2^10*(46872*CHd[3, 3] - 150628*CHe[1, 1] + 
            252421*CHl1[1, 1] - 168669*CHl3[1, 1] + 176570*CHl3[2, 2] + 
            6800*CHl3[3, 3] - 98031*CHq1[3, 3] + 20400*CHq3[1, 1] + 
            20400*CHq3[2, 2] + 73269*CHq3[3, 3]) + 16*MW2^4*MZ2^8*
           (10950*CHd[3, 3] - 109114*CHe[1, 1] + 149941*CHl1[1, 1] - 
            179055*CHl3[1, 1] + 147860*CHl3[2, 2] - 15664*CHl3[3, 3] + 
            141837*CHq1[3, 3] - 46992*CHq3[1, 1] - 46992*CHq3[2, 2] + 
            85953*CHq3[3, 3]) - 8*MW2^3*MZ2^9*(53603*CHd[3, 3] - 
            116967*CHe[1, 1] + 175843*CHl1[1, 1] - 150965*CHl3[1, 1] + 
            132880*CHl3[2, 2] - 3120*CHl3[3, 3] + 63925*CHq1[3, 3] - 
            9360*CHq3[1, 1] - 9360*CHq3[2, 2] + 89061*CHq3[3, 3]) - 
          25*MZ2^12*(421*CHd[3, 3] + 95*CHe[1, 1] - 
            4*(50*CHl1[1, 1] - 45*CHl3[1, 1] + 95*CHl3[2, 2] - 
              188*CHq1[3, 3] + 22*CHq3[3, 3])) + 1024*MW2^8*MZ2^4*
           (2551*CHd[3, 3] + 625*CHe[1, 1] - 2*(357*CHl1[1, 1] + 
              86*CHl3[1, 1] - 320*CHl3[2, 2] + 600*CHl3[3, 3] + 
              1928*CHq1[3, 3] + 1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 
              1589*CHq3[3, 3]))) - 4*MT2^3*(16*MW2^4 - 32*MW2^3*MZ2 + 
          14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (512*MW2^7*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          8*MW2^3*MZ2^4*(306*CHd[3, 3] - 34*CHe[1, 1] + 70*CHl1[1, 1] + 
            9*CHl3[1, 1] - 61*CHl3[2, 2] - 786*CHq1[3, 3] - 664*CHq3[3, 3] - 
            600*CHu[3, 3]) + 32*MW2^4*MZ2^3*(144*CHd[3, 3] - 37*CHe[1, 1] + 
            56*CHl1[1, 1] + 6*CHl3[1, 1] - 50*CHl3[2, 2] - 102*CHq1[3, 3] - 
            2*CHq3[3, 3] - 150*CHu[3, 3]) - 64*MW2^5*MZ2^2*
           (36*CHd[3, 3] - 29*CHe[1, 1] + 39*CHl1[1, 1] + 4*CHl3[1, 1] - 
            35*CHl3[2, 2] + 9*CHq1[3, 3] + 79*CHq3[3, 3] - 45*CHu[3, 3]) - 
          128*MW2^6*MZ2*(12*CHe[1, 1] - 14*CHl1[1, 1] - CHl3[1, 1] + 
            13*CHl3[2, 2] - 6*CHq1[3, 3] - 32*CHq3[3, 3] + 6*CHu[3, 3]) - 
          5*MZ2^7*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
            15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3] + 45*CHu[3, 3]) + 
          MW2*MZ2^6*(774*CHd[3, 3] - 192*CHe[1, 1] + 304*CHl1[1, 1] + 
            39*CHl3[1, 1] - 265*CHl3[2, 2] + 1113*CHq1[3, 3] + 
            1643*CHq3[3, 3] + 1245*CHu[3, 3]) - 2*MW2^2*MZ2^5*
           (288*CHd[3, 3] - 116*CHe[1, 1] + 120*CHl1[1, 1] + 13*CHl3[1, 1] - 
            107*CHl3[2, 2] + 2142*CHq1[3, 3] + 2356*CHq3[3, 3] + 
            1566*CHu[3, 3])) + 2*MT2*MW2*(25*MZ2^12*(232*CHd[3, 3] + 
            151*CHe[1, 1] - 312*CHl1[1, 1] + 173*CHl3[1, 1] - 
            275*CHl3[2, 2] + 374*CHq1[3, 3] - 316*CHq3[3, 3]) + 
          49152*MW2^12*(4*CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - 4*CHl3[1, 1] + 
            5*CHl3[2, 2] - 4*CHq1[3, 3] - 6*CHq3[3, 3]) + 
          5*MW2*MZ2^11*(491*CHd[3, 3] + 2*(-5690*CHe[1, 1] + 10625*CHl1[1, 
                1] - 5555*CHl3[1, 1] + 6820*CHl3[2, 2] + 400*CHl3[3, 3] - 
              3004*CHq1[3, 3] + 1200*CHq3[1, 1] + 1200*CHq3[2, 2] + 
              7156*CHq3[3, 3] - 225*CHu[3, 3])) + 2*MW2^3*MZ2^9*
           (126230*CHd[3, 3] - 452960*CHe[1, 1] + 673388*CHl1[1, 1] - 
            607287*CHl3[1, 1] + 558077*CHl3[2, 2] - 12480*CHl3[3, 3] + 
            457069*CHq1[3, 3] - 37440*CHq3[1, 1] - 37440*CHq3[2, 2] + 
            419323*CHq3[3, 3] - 21225*CHu[3, 3]) - MW2^2*MZ2^10*
           (128970*CHd[3, 3] - 312384*CHe[1, 1] + 516138*CHl1[1, 1] - 
            335467*CHl3[1, 1] + 343715*CHl3[2, 2] + 13600*CHl3[3, 3] + 
            140820*CHq1[3, 3] + 40800*CHq3[1, 1] + 40800*CHq3[2, 2] + 
            332470*CHq3[3, 3] - 15600*CHu[3, 3]) + 32*MW2^6*MZ2^6*
           (38948*CHd[3, 3] + 42244*CHe[1, 1] - 47692*CHl1[1, 1] + 
            164683*CHl3[1, 1] - 139161*CHl3[2, 2] + 41472*CHl3[3, 3] + 
            128749*CHq1[3, 3] + 124416*CHq3[1, 1] + 124416*CHq3[2, 2] + 
            169967*CHq3[3, 3] - 8709*CHu[3, 3]) - 8*MW2^5*MZ2^7*
           (186296*CHd[3, 3] + 238680*CHe[1, 1] - 298416*CHl1[1, 1] + 
            591963*CHl3[1, 1] - 505181*CHl3[2, 2] + 93568*CHl3[3, 3] - 
            33242*CHq1[3, 3] + 280704*CHq3[1, 1] + 280704*CHq3[2, 2] + 
            195752*CHq3[3, 3] - 7422*CHu[3, 3]) + 2048*MW2^10*MZ2^2*
           (232*CHd[3, 3] + 188*CHe[1, 1] - 264*CHl1[1, 1] - 
            1171*CHl3[1, 1] + 1141*CHl3[2, 2] + 64*CHl3[3, 3] - 
            835*CHq1[3, 3] + 192*CHq3[1, 1] + 192*CHq3[2, 2] - 
            1997*CHq3[3, 3] - 69*CHu[3, 3]) - 4096*MW2^11*MZ2*
           (184*CHd[3, 3] + 66*CHe[1, 1] - 72*CHl1[1, 1] - 271*CHl3[1, 1] + 
            289*CHl3[2, 2] - 250*CHq1[3, 3] - 436*CHq3[3, 3] - 6*CHu[3, 3]) + 
          512*MW2^9*MZ2^3*(3336*CHd[3, 3] - 208*CHe[1, 1] + 632*CHl1[1, 1] + 
            4477*CHl3[1, 1] - 4243*CHl3[2, 2] - 1152*CHl3[3, 3] - 
            606*CHq1[3, 3] - 3456*CHq3[1, 1] - 3456*CHq3[2, 2] + 
            7040*CHq3[3, 3] + 702*CHu[3, 3]) - 256*MW2^8*MZ2^4*
           (12526*CHd[3, 3] + 297*CHe[1, 1] + 27*CHl1[1, 1] - 
            409*CHl3[1, 1] - 44*CHl3[2, 2] - 4800*CHl3[3, 3] - 
            19387*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] - 
            5851*CHq3[3, 3] + 2073*CHu[3, 3]) + 64*MW2^7*MZ2^5*
           (21708*CHd[3, 3] - 6298*CHe[1, 1] + 6440*CHl1[1, 1] - 
            53143*CHl3[1, 1] + 44697*CHl3[2, 2] - 24448*CHl3[3, 3] - 
            112308*CHq1[3, 3] - 73344*CHq3[1, 1] - 73344*CHq3[2, 2] - 
            96734*CHq3[3, 3] + 7716*CHu[3, 3]) + 4*MW2^4*MZ2^8*
           (76062*CHd[3, 3] + 407060*CHe[1, 1] - 556048*CHl1[1, 1] + 
            721301*CHl3[1, 1] - 630075*CHl3[2, 2] + 62656*CHl3[3, 3] - 
            430233*CHq1[3, 3] + 187968*CHq3[1, 1] + 187968*CHq3[2, 2] - 
            188803*CHq3[3, 3] + 10647*CHu[3, 3])) - 
        MT2^2*(196608*MW2^12*(CHd[3, 3] - CHl3[1, 1] + CHl3[2, 2] - 
            CHq1[3, 3] - CHq3[3, 3]) + 25*MZ2^12*(205*CHd[3, 3] + 
            159*CHe[1, 1] - 4*(82*CHl1[1, 1] - 43*CHl3[1, 1] + 
              65*CHl3[2, 2] - 80*CHq1[3, 3] + 10*CHq3[3, 3])) - 
          2*MW2^2*MZ2^10*(53244*CHd[3, 3] - 153444*CHe[1, 1] + 
            252933*CHl1[1, 1] - 168257*CHl3[1, 1] + 176470*CHl3[2, 2] + 
            6800*CHl3[3, 3] + 77673*CHq1[3, 3] + 20400*CHq3[1, 1] + 
            20400*CHq3[2, 2] + 79373*CHq3[3, 3] - 31200*CHu[3, 3]) + 
          8*MW2^3*MZ2^9*(23831*CHd[3, 3] - 111319*CHe[1, 1] + 
            165699*CHl1[1, 1] - 152182*CHl3[1, 1] + 141807*CHl3[2, 2] - 
            3120*CHl3[3, 3] + 101044*CHq1[3, 3] - 9360*CHq3[1, 1] - 
            9360*CHq3[2, 2] + 65738*CHq3[3, 3] - 21225*CHu[3, 3]) + 
          128*MW2^6*MZ2^6*(6929*CHd[3, 3] + 11705*CHe[1, 1] - 
            13416*CHl1[1, 1] + 41010*CHl3[1, 1] - 33458*CHl3[2, 2] + 
            10368*CHl3[3, 3] + 26191*CHq1[3, 3] + 31104*CHq3[1, 1] + 
            31104*CHq3[2, 2] + 18399*CHq3[3, 3] - 8709*CHu[3, 3]) - 
          32*MW2^5*MZ2^7*(33740*CHd[3, 3] + 62260*CHe[1, 1] - 
            78784*CHl1[1, 1] + 147495*CHl3[1, 1] - 122611*CHl3[2, 2] + 
            23392*CHl3[3, 3] - 3734*CHq1[3, 3] + 70176*CHq3[1, 1] + 
            70176*CHq3[2, 2] + 11310*CHq3[3, 3] - 7422*CHu[3, 3]) + 
          10*MW2*MZ2^11*(322*CHd[3, 3] - 5694*CHe[1, 1] + 10593*CHl1[1, 1] - 
            5547*CHl3[1, 1] + 6860*CHl3[2, 2] + 400*CHl3[3, 3] - 
            1771*CHq1[3, 3] + 1200*CHq3[1, 1] + 1200*CHq3[2, 2] + 
            2069*CHq3[3, 3] - 900*CHu[3, 3]) + 8192*MW2^10*MZ2^2*
           (85*CHd[3, 3] - 11*CHe[1, 1] + 5*CHl1[1, 1] - 287*CHl3[1, 1] + 
            220*CHl3[2, 2] + 16*CHl3[3, 3] - 184*CHq1[3, 3] + 48*CHq3[1, 1] + 
            48*CHq3[2, 2] - 356*CHq3[3, 3] - 69*CHu[3, 3]) - 
          16384*MW2^11*MZ2*(46*CHd[3, 3] + 2*CHe[1, 1] - 2*CHl1[1, 1] - 
            67*CHl3[1, 1] + 57*CHl3[2, 2] - 58*CHq1[3, 3] - 74*CHq3[3, 3] - 
            6*CHu[3, 3]) + 2048*MW2^9*MZ2^3*(420*CHd[3, 3] + 188*CHe[1, 1] - 
            172*CHl1[1, 1] + 1085*CHl3[1, 1] - 765*CHl3[2, 2] - 
            288*CHl3[3, 3] - 102*CHq1[3, 3] - 864*CHq3[1, 1] - 
            864*CHq3[2, 2] + 1494*CHq3[3, 3] + 702*CHu[3, 3]) - 
          1024*MW2^8*MZ2^4*(1993*CHd[3, 3] + 302*CHe[1, 1] - 371*CHl1[1, 1] - 
            148*CHl3[1, 1] + 321*CHl3[2, 2] - 1200*CHl3[3, 3] - 
            3859*CHq1[3, 3] - 3600*CHq3[1, 1] - 3600*CHq3[2, 2] + 
            265*CHq3[3, 3] + 2073*CHu[3, 3]) + 256*MW2^7*MZ2^5*
           (3528*CHd[3, 3] - 1768*CHe[1, 1] + 1648*CHl1[1, 1] - 
            13297*CHl3[1, 1] + 11125*CHl3[2, 2] - 6112*CHl3[3, 3] - 
            22326*CHq1[3, 3] - 18336*CHq3[1, 1] - 18336*CHq3[2, 2] - 
            10042*CHq3[3, 3] + 7716*CHu[3, 3]) + 16*MW2^4*MZ2^8*
           (14952*CHd[3, 3] + 102038*CHe[1, 1] - 140285*CHl1[1, 1] + 
            180191*CHl3[1, 1] - 156380*CHl3[2, 2] + 15664*CHl3[3, 3] - 
            86802*CHq1[3, 3] + 46992*CHq3[1, 1] + 46992*CHq3[2, 2] - 
            43566*CHq3[3, 3] + 10647*CHu[3, 3]))) + 
      2*MW2*(MW2^2*(-32*MW2^5*MZ2^7*(21639*CHd[3, 3] + 47777*CHe[1, 1] - 
            61449*CHl1[1, 1] + 50549*CHl3[1, 1] - 62447*CHl3[2, 2] + 
            11696*CHl3[3, 3] - 58851*CHq1[3, 3] + 35088*CHq3[1, 1] + 
            35088*CHq3[2, 2] - 17134*CHq3[3, 3]) - 512*MW2^8*MZ2^4*
           (2047*CHd[3, 3] - 43*CHe[1, 1] + 63*CHl1[1, 1] + 755*CHl3[1, 1] + 
            790*CHl3[2, 2] - 1200*CHl3[3, 3] - 2995*CHq1[3, 3] - 
            3600*CHq3[1, 1] - 3600*CHq3[2, 2] - 2317*CHq3[3, 3]) + 
          8192*MW2^10*MZ2^2*(28*CHd[3, 3] + 20*CHe[1, 1] - 30*CHl1[1, 1] - 
            151*CHl3[1, 1] + 135*CHl3[2, 2] + 8*CHl3[3, 3] - 112*CHq1[3, 3] + 
            24*CHq3[1, 1] + 24*CHq3[2, 2] - 238*CHq3[3, 3]) - 
          16384*MW2^11*MZ2*(23*CHd[3, 3] + 9*CHe[1, 1] - 10*CHl1[1, 1] - 
            34*CHl3[1, 1] + 37*CHl3[2, 2] - 32*CHq1[3, 3] - 57*CHq3[3, 3]) + 
          32768*MW2^12*(3*CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1] + 
            4*CHl3[2, 2] - 3*CHq1[3, 3] - 5*CHq3[3, 3]) + 
          25*MZ2^12*(278*CHd[3, 3] + 70*CHe[1, 1] - 145*CHl1[1, 1] + 
            45*CHl3[1, 1] - 190*CHl3[2, 2] + 511*CHq1[3, 3] + 
            91*CHq3[3, 3]) + 2048*MW2^9*MZ2^3*(363*CHd[3, 3] + 5*CHe[1, 1] + 
            39*CHl1[1, 1] + 645*CHl3[1, 1] - 405*CHl3[2, 2] - 
            144*CHl3[3, 3] + 57*CHq1[3, 3] - 432*CHq3[1, 1] - 
            432*CHq3[2, 2] + 660*CHq3[3, 3]) - 5*MW2*MZ2^11*
           (4105*CHd[3, 3] + 6367*CHe[1, 1] - 12009*CHl1[1, 1] + 
            3001*CHl3[1, 1] - 7990*CHl3[2, 2] - 400*CHl3[3, 3] + 
            17015*CHq1[3, 3] - 1200*CHq3[1, 1] - 1200*CHq3[2, 2] + 
            3055*CHq3[3, 3]) - 4*MW2^2*MZ2^10*(12938*CHd[3, 3] - 
            48302*CHe[1, 1] + 80914*CHl1[1, 1] - 24571*CHl3[1, 1] + 
            43930*CHl3[2, 2] + 1700*CHl3[3, 3] - 37724*CHq1[3, 3] + 
            5100*CHq3[1, 1] + 5100*CHq3[2, 2] + 5101*CHq3[3, 3]) + 
          128*MW2^6*MZ2^6*(9796*CHd[3, 3] + 9820*CHe[1, 1] - 
            11558*CHl1[1, 1] + 13843*CHl3[1, 1] - 18541*CHl3[2, 2] + 
            5184*CHl3[3, 3] - 3652*CHq1[3, 3] + 15552*CHq3[1, 1] + 
            15552*CHq3[2, 2] + 10212*CHq3[3, 3]) - 256*MW2^7*MZ2^5*
           (962*CHd[3, 3] + 2146*CHe[1, 1] - 2271*CHl1[1, 1] + 
            3795*CHl3[1, 1] - 6969*CHl3[2, 2] + 3056*CHl3[3, 3] + 
            6133*CHq1[3, 3] + 9168*CHq3[1, 1] + 9168*CHq3[2, 2] + 
            10332*CHq3[3, 3]) - 16*MW2^4*MZ2^8*(9757*CHd[3, 3] - 
            74153*CHe[1, 1] + 103431*CHl1[1, 1] - 60088*CHl3[1, 1] + 
            74909*CHl3[2, 2] - 7832*CHl3[3, 3] + 82517*CHq1[3, 3] - 
            23496*CHq3[1, 1] - 23496*CHq3[2, 2] + 54575*CHq3[3, 3]) + 
          4*MW2^3*MZ2^9*(65117*CHd[3, 3] - 152121*CHe[1, 1] + 
            230221*CHl1[1, 1] - 96197*CHl3[1, 1] + 133270*CHl3[2, 2] - 
            3120*CHl3[3, 3] + 59323*CHq1[3, 3] - 9360*CHq3[1, 1] - 
            9360*CHq3[2, 2] + 84459*CHq3[3, 3])) + 
        2*MT2^3*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
          5*MZ2^4)*(512*MW2^7*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) - 8*MW2^3*MZ2^4*(306*CHd[3, 3] - 34*CHe[1, 1] + 
            70*CHl1[1, 1] + 9*CHl3[1, 1] - 61*CHl3[2, 2] - 786*CHq1[3, 3] - 
            664*CHq3[3, 3] - 600*CHu[3, 3]) + 32*MW2^4*MZ2^3*
           (144*CHd[3, 3] - 37*CHe[1, 1] + 56*CHl1[1, 1] + 6*CHl3[1, 1] - 
            50*CHl3[2, 2] - 102*CHq1[3, 3] - 2*CHq3[3, 3] - 150*CHu[3, 3]) - 
          64*MW2^5*MZ2^2*(36*CHd[3, 3] - 29*CHe[1, 1] + 39*CHl1[1, 1] + 
            4*CHl3[1, 1] - 35*CHl3[2, 2] + 9*CHq1[3, 3] + 79*CHq3[3, 3] - 
            45*CHu[3, 3]) - 128*MW2^6*MZ2*(12*CHe[1, 1] - 14*CHl1[1, 1] - 
            CHl3[1, 1] + 13*CHl3[2, 2] - 6*CHq1[3, 3] - 32*CHq3[3, 3] + 
            6*CHu[3, 3]) - 5*MZ2^7*(27*CHd[3, 3] - 8*CHe[1, 1] + 
            16*CHl1[1, 1] + CHl3[1, 1] - 15*CHl3[2, 2] + 9*CHq1[3, 3] + 
            39*CHq3[3, 3] + 45*CHu[3, 3]) + MW2*MZ2^6*(774*CHd[3, 3] - 
            192*CHe[1, 1] + 304*CHl1[1, 1] + 39*CHl3[1, 1] - 265*CHl3[2, 2] + 
            1113*CHq1[3, 3] + 1643*CHq3[3, 3] + 1245*CHu[3, 3]) - 
          2*MW2^2*MZ2^5*(288*CHd[3, 3] - 116*CHe[1, 1] + 120*CHl1[1, 1] + 
            13*CHl3[1, 1] - 107*CHl3[2, 2] + 2142*CHq1[3, 3] + 
            2356*CHq3[3, 3] + 1566*CHu[3, 3])) + 
        MT2^2*(98304*MW2^12*(CHd[3, 3] - CHl3[1, 1] + CHl3[2, 2] - 
            CHq1[3, 3] - CHq3[3, 3]) + 25*MZ2^12*(170*CHd[3, 3] + 
            102*CHe[1, 1] - 209*CHl1[1, 1] + 41*CHl3[1, 1] - 130*CHl3[2, 2] + 
            295*CHq1[3, 3] + 115*CHq3[3, 3]) + 4*MW2^3*MZ2^9*
           (35345*CHd[3, 3] - 146473*CHe[1, 1] + 220077*CHl1[1, 1] - 
            97414*CHl3[1, 1] + 142197*CHl3[2, 2] - 3120*CHl3[3, 3] + 
            96442*CHq1[3, 3] - 9360*CHq3[1, 1] - 9360*CHq3[2, 2] + 
            61136*CHq3[3, 3] - 21225*CHu[3, 3]) + 64*MW2^6*MZ2^6*
           (9728*CHd[3, 3] + 21212*CHe[1, 1] - 25770*CHl1[1, 1] + 
            27360*CHl3[1, 1] - 34754*CHl3[2, 2] + 10368*CHl3[3, 3] + 
            14401*CHq1[3, 3] + 31104*CHq3[1, 1] + 31104*CHq3[2, 2] + 
            6609*CHq3[3, 3] - 8709*CHu[3, 3]) - 4*MW2^2*MZ2^10*
           (14531*CHd[3, 3] - 49006*CHe[1, 1] + 81042*CHl1[1, 1] - 
            24468*CHl3[1, 1] + 43905*CHl3[2, 2] + 1700*CHl3[3, 3] + 
            6202*CHq1[3, 3] + 5100*CHq3[1, 1] + 5100*CHq3[2, 2] + 
            6627*CHq3[3, 3] - 7800*CHu[3, 3]) - 16*MW2^5*MZ2^7*
           (34566*CHd[3, 3] + 93954*CHe[1, 1] - 122278*CHl1[1, 1] + 
            101077*CHl3[1, 1] - 125535*CHl3[2, 2] + 23392*CHl3[3, 3] - 
            36120*CHq1[3, 3] + 70176*CHq3[1, 1] + 70176*CHq3[2, 2] - 
            21076*CHq3[3, 3] - 7422*CHu[3, 3]) + 4096*MW2^10*MZ2^2*
           (92*CHd[3, 3] - 4*CHe[1, 1] - 2*CHl1[1, 1] - 296*CHl3[1, 1] + 
            218*CHl3[2, 2] + 16*CHl3[3, 3] - 191*CHq1[3, 3] + 48*CHq3[1, 1] + 
            48*CHq3[2, 2] - 363*CHq3[3, 3] - 69*CHu[3, 3]) - 
          8192*MW2^11*MZ2*(46*CHd[3, 3] + 2*CHe[1, 1] - 2*CHl1[1, 1] - 
            67*CHl3[1, 1] + 57*CHl3[2, 2] - 58*CHq1[3, 3] - 74*CHq3[3, 3] - 
            6*CHu[3, 3]) + 1024*MW2^9*MZ2^3*(294*CHd[3, 3] + 50*CHe[1, 1] - 
            22*CHl1[1, 1] + 1271*CHl3[1, 1] - 729*CHl3[2, 2] - 
            288*CHl3[3, 3] + 60*CHq1[3, 3] - 864*CHq3[1, 1] - 
            864*CHq3[2, 2] + 1656*CHq3[3, 3] + 702*CHu[3, 3]) - 
          5*MW2*MZ2^11*(793*CHd[3, 3] + 7199*CHe[1, 1] - 13353*CHl1[1, 1] + 
            2837*CHl3[1, 1] - 6810*CHl3[2, 2] - 400*CHl3[3, 3] + 
            6251*CHq1[3, 3] - 1200*CHq3[1, 1] - 1200*CHq3[2, 2] + 
            2411*CHq3[3, 3] + 900*CHu[3, 3]) - 512*MW2^8*MZ2^4*
           (1489*CHd[3, 3] - 366*CHe[1, 1] + 406*CHl1[1, 1] + 
            779*CHl3[1, 1] + 471*CHl3[2, 2] - 1200*CHl3[3, 3] - 
            2998*CHq1[3, 3] - 3600*CHq3[1, 1] - 3600*CHq3[2, 2] + 
            1126*CHq3[3, 3] + 2073*CHu[3, 3]) + 128*MW2^7*MZ2^5*
           (1244*CHd[3, 3] - 5980*CHe[1, 1] + 6836*CHl1[1, 1] - 
            7345*CHl3[1, 1] + 11889*CHl3[2, 2] - 6112*CHl3[3, 3] - 
            16778*CHq1[3, 3] - 18336*CHq3[1, 1] - 18336*CHq3[2, 2] - 
            4494*CHq3[3, 3] + 7716*CHu[3, 3]) + 8*MW2^4*MZ2^8*
           (6388*CHd[3, 3] + 141230*CHe[1, 1] - 197206*CHl1[1, 1] + 
            121312*CHl3[1, 1] - 158338*CHl3[2, 2] + 15664*CHl3[3, 3] - 
            109999*CHq1[3, 3] + 46992*CHq3[1, 1] + 46992*CHq3[2, 2] - 
            66763*CHq3[3, 3] + 10647*CHu[3, 3])) - 
        MT2*MW2*(25*MZ2^12*(367*CHd[3, 3] + 196*CHe[1, 1] - 402*CHl1[1, 1] + 
            83*CHl3[1, 1] - 275*CHl3[2, 2] + 644*CHq1[3, 3] - 
            46*CHq3[3, 3]) + 49152*MW2^12*(4*CHd[3, 3] + CHe[1, 1] - 
            CHl1[1, 1] - 4*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHq1[3, 3] - 
            6*CHq3[3, 3]) + 2*MW2^3*MZ2^9*(172286*CHd[3, 3] - 
            593576*CHe[1, 1] + 890900*CHl1[1, 1] - 388215*CHl3[1, 1] + 
            559637*CHl3[2, 2] - 12480*CHl3[3, 3] + 438661*CHq1[3, 3] - 
            37440*CHq3[1, 1] - 37440*CHq3[2, 2] + 400915*CHq3[3, 3] - 
            21225*CHu[3, 3]) - MW2^2*MZ2^10*(138730*CHd[3, 3] - 
            397544*CHe[1, 1] + 658608*CHl1[1, 1] - 194697*CHl3[1, 1] + 
            342015*CHl3[2, 2] + 13600*CHl3[3, 3] + 35090*CHq1[3, 3] + 
            40800*CHq3[1, 1] + 40800*CHq3[2, 2] + 226740*CHq3[3, 3] - 
            15600*CHu[3, 3]) + 32*MW2^6*MZ2^6*(50144*CHd[3, 3] + 
            80272*CHe[1, 1] - 97108*CHl1[1, 1] + 110083*CHl3[1, 1] - 
            144345*CHl3[2, 2] + 41472*CHl3[3, 3] + 81589*CHq1[3, 3] + 
            124416*CHq3[1, 1] + 124416*CHq3[2, 2] + 122807*CHq3[3, 3] - 
            8709*CHu[3, 3]) - 8*MW2^5*MZ2^7*(189600*CHd[3, 3] + 
            365456*CHe[1, 1] - 472392*CHl1[1, 1] + 406291*CHl3[1, 1] - 
            516877*CHl3[2, 2] + 93568*CHl3[3, 3] - 162786*CHq1[3, 3] + 
            280704*CHq3[1, 1] + 280704*CHq3[2, 2] + 66208*CHq3[3, 3] - 
            7422*CHu[3, 3]) + 2048*MW2^10*MZ2^2*(260*CHd[3, 3] + 
            216*CHe[1, 1] - 292*CHl1[1, 1] - 1207*CHl3[1, 1] + 
            1133*CHl3[2, 2] + 64*CHl3[3, 3] - 863*CHq1[3, 3] + 
            192*CHq3[1, 1] + 192*CHq3[2, 2] - 2025*CHq3[3, 3] - 
            69*CHu[3, 3]) - 4096*MW2^11*MZ2*(184*CHd[3, 3] + 66*CHe[1, 1] - 
            72*CHl1[1, 1] - 271*CHl3[1, 1] + 289*CHl3[2, 2] - 
            250*CHq1[3, 3] - 436*CHq3[3, 3] - 6*CHu[3, 3]) + 
          512*MW2^9*MZ2^3*(2832*CHd[3, 3] - 760*CHe[1, 1] + 1232*CHl1[1, 1] + 
            5221*CHl3[1, 1] - 4099*CHl3[2, 2] - 1152*CHl3[3, 3] + 
            42*CHq1[3, 3] - 3456*CHq3[1, 1] - 3456*CHq3[2, 2] + 
            7688*CHq3[3, 3] + 702*CHu[3, 3]) - 256*MW2^8*MZ2^4*
           (10510*CHd[3, 3] - 2375*CHe[1, 1] + 3135*CHl1[1, 1] + 
            3299*CHl3[1, 1] + 556*CHl3[2, 2] - 4800*CHl3[3, 3] - 
            15943*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] - 
            2407*CHq3[3, 3] + 2073*CHu[3, 3]) + 64*MW2^7*MZ2^5*
           (12572*CHd[3, 3] - 23146*CHe[1, 1] + 27192*CHl1[1, 1] - 
            29335*CHl3[1, 1] + 47753*CHl3[2, 2] - 24448*CHl3[3, 3] - 
            90116*CHq1[3, 3] - 73344*CHq3[1, 1] - 73344*CHq3[2, 2] - 
            74542*CHq3[3, 3] + 7716*CHu[3, 3]) + 4*MW2^4*MZ2^8*
           (41806*CHd[3, 3] + 563828*CHe[1, 1] - 783732*CHl1[1, 1] + 
            485785*CHl3[1, 1] - 637907*CHl3[2, 2] + 62656*CHl3[3, 3] - 
            523021*CHq1[3, 3] + 187968*CHq3[1, 1] + 187968*CHq3[2, 2] - 
            281591*CHq3[3, 3] + 10647*CHu[3, 3]) - 5*MW2*MZ2^11*
           (1739*CHd[3, 3] + 2*(7195*CHe[1, 1] - 13385*CHl1[1, 1] + 
              2845*CHl3[1, 1] - 6770*CHl3[2, 2] - 400*CHl3[3, 3] + 
              7484*CHq1[3, 3] - 1200*CHq3[1, 1] - 1200*CHq3[2, 2] - 
              2676*CHq3[3, 3] + 225*CHu[3, 3]))))))/
    (8*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*
  ((-1/24*(MZ2^2*(9*MT2^2*(5248*MW2^6 - 14368*MW2^5*MZ2 + 15104*MW2^4*MZ2^2 - 
           6372*MW2^3*MZ2^3 - 592*MW2^2*MZ2^4 + 1205*MW2*MZ2^5 - 225*MZ2^6) + 
         2*MW2*(MW2*MZ2^6*(27819 - 3148*Pi^2) + 32*MW2^5*MZ2^2*
            (20007 - 1652*Pi^2) + 15*MZ2^7*(-169 + 20*Pi^2) - 
           256*MW2^7*(-609 + 40*Pi^2) + 256*MW2^6*MZ2*(-1893 + 136*Pi^2) + 
           64*MW2^4*MZ2^3*(-7917 + 776*Pi^2) + 4*MW2^2*MZ2^5*
            (-28341 + 3340*Pi^2) - 4*MW2^3*MZ2^4*(-70407 + 7972*Pi^2)) + 
         MT2*(MW2^2*MZ2^5*(216477 - 26720*Pi^2) + 4*MW2^4*MZ2^3*
            (266007 - 24832*Pi^2) + 30*MZ2^7*(169 - 20*Pi^2) + 
           128*MW2^7*(-2859 + 160*Pi^2) + 448*MW2^5*MZ2^2*
            (-3177 + 236*Pi^2) - 32*MW2^6*MZ2*(-34815 + 2176*Pi^2) + 
           MW2*MZ2^6*(-54423 + 6296*Pi^2) + 8*MW2^3*MZ2^4*
            (-69093 + 7972*Pi^2)))*SW2)/((MT2 - MW2)*
        (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
        Pi^2) - (3*MH2^2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
        4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MH2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (3*MT2*MZ2*(2*MT2^3*(128*MW2^6 - 288*MW2^5*MZ2 + 
          512*MW2^4*MZ2^2 - 452*MW2^3*MZ2^3 + 240*MW2^2*MZ2^4 - 
          35*MW2*MZ2^5 - 15*MZ2^6) + MT2^2*MZ2*(2176*MW2^6 - 6944*MW2^5*MZ2 + 
          7296*MW2^4*MZ2^2 - 3140*MW2^3*MZ2^3 - 32*MW2^2*MZ2^4 + 
          269*MW2*MZ2^5 + 15*MZ2^6) + 4*MW2^2*(128*MW2^7 + 480*MW2^6*MZ2 - 
          1728*MW2^5*MZ2^2 + 1596*MW2^4*MZ2^3 - 328*MW2^3*MZ2^4 - 
          211*MW2^2*MZ2^5 + 33*MW2*MZ2^6 + 30*MZ2^7) - 
        2*MT2*MW2*(384*MW2^7 + 1568*MW2^6*MZ2 - 5984*MW2^5*MZ2^2 + 
          6196*MW2^4*MZ2^3 - 2172*MW2^3*MZ2^4 - 329*MW2^2*MZ2^5 + 
          202*MW2*MZ2^6 + 45*MZ2^7))*SW2*B0i[bb0, 0, 0, MT2])/
      (4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*MW2*MZ2*(2*MT2^3*(2*MW2 + MZ2)^2*(32*MW2^4 - 104*MW2^3*MZ2 + 
          128*MW2^2*MZ2^2 - 71*MW2*MZ2^3 + 15*MZ2^4) - 
        2*MW2^2*(-1024*MW2^7 + 1664*MW2^6*MZ2 + 960*MW2^5*MZ2^2 + 
          16*MW2^4*(4*MH2 - 183*MZ2)*MZ2^2 + 4*MW2^2*(14*MH2 - 269*MZ2)*
           MZ2^4 - 4*MW2*(MH2 - 90*MZ2)*MZ2^5 - 5*MZ2^6*(MH2 + 19*MZ2) + 
          24*MW2^3*MZ2^3*(-4*MH2 + 101*MZ2)) + 
        2*MT2^2*(768*MW2^7 - 1344*MW2^6*MZ2 - 640*MW2^5*MZ2^2 - 
          8*MW2^4*(8*MH2 - 303*MZ2)*MZ2^2 + 16*MW2^3*(6*MH2 - 155*MZ2)*
           MZ2^3 + 4*MW2*(MH2 - 92*MZ2)*MZ2^5 + 5*MZ2^6*(MH2 + 13*MZ2) + 
          2*MW2^2*MZ2^4*(-28*MH2 + 645*MZ2)) + 
        MT2*MW2*(-3840*MW2^7 + 6976*MW2^6*MZ2 + 2080*MW2^5*MZ2^2 + 
          8*MW2^4*(32*MH2 - 1321*MZ2)*MZ2^2 - 4*MW2^3*(96*MH2 - 2593*MZ2)*
           MZ2^3 + 14*MW2^2*(16*MH2 - 357*MZ2)*MZ2^4 - 
          5*MZ2^6*(4*MH2 + 55*MZ2) + MW2*MZ2^5*(-16*MH2 + 1393*MZ2)))*SW2*
       B0i[bb0, 0, 0, MW2])/(4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
        2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*MZ2^2*(384*MW2^7 + 480*MW2^6*MZ2 + 64*MW2^5*(MH2 - 11*MZ2)*MZ2 - 
        15*MZ2^7 + 4*MW2^4*MZ2^2*(-24*MH2 + 7*MZ2) + 
        MW2*MZ2^5*(-5*MH2 + 9*MZ2) + 8*MW2^3*MZ2^3*(7*MH2 + 37*MZ2) - 
        MW2^2*MZ2^4*(4*MH2 + 103*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
       (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
        MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
       (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
        MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MW2, MH2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (3*MZ2*(-3072*MW2^8 + 3328*MW2^7*MZ2 + 4608*MW2^6*MZ2^2 - 
        9952*MW2^5*MZ2^3 + 6400*MW2^4*MZ2^4 - 980*MW2^3*MZ2^5 - 
        416*MW2^2*MZ2^6 + 79*MW2*MZ2^7 + 5*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (3*MW2*MZ2*(-MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (-64*MW2^4 + 96*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 5*MZ2^4)*
       B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*MZ2*SW2*(MW2*(512*MW2^7 - 768*MW2^6*MZ2 - 224*MW2^5*MZ2^2 + 
          1040*MW2^4*MZ2^3 - 284*MW2^3*MZ2^4 - 392*MW2^2*MZ2^5 + 
          241*MW2*MZ2^6 - 35*MZ2^7) + MT2*(-256*MW2^7 + 1472*MW2^6*MZ2 - 
          2720*MW2^5*MZ2^2 + 2104*MW2^4*MZ2^3 - 772*MW2^3*MZ2^4 + 
          84*MW2^2*MZ2^5 - 32*MW2*MZ2^6 + 30*MZ2^7) - 
        4*MT2^2*MZ2^2*(64*MW2^4 - 112*MW2^3*MZ2 + 40*MW2^2*MZ2^2 + 
          26*MW2*MZ2^3 - 15*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       (6*MT2^2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
          270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
        3*MT2*(128*MW2^6 - 288*MW2^5*MZ2 + 64*MW2^4*MZ2^2 + 332*MW2^3*MZ2^3 - 
          352*MW2^2*MZ2^4 + 131*MW2*MZ2^5 - 15*MZ2^6) + 
        2*MW2*(-768*MW2^6 - 128*MW2^5*MZ2 + 1184*MW2^4*MZ2^2 - 
          976*MW2^3*MZ2^3 + 84*MW2^2*MZ2^4 + 104*MW2*MZ2^5 + 5*MZ2^6))*
       B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (18*MW2^3*MZ2^2*(8*MW2^3 + 10*MW2^2*MZ2 - 11*MW2*MZ2^2 + 2*MZ2^3)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     (9*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(MT2^3*(2*MW2 - MZ2) + 
        MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
        MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (9*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     (3*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^2*
       (MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
        4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2))*Cll[1, 2, 2, 1] - (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (8*MW2^3*MZ2^3*(186*Cdd[1, 1, 3, 3] + 62*Cdd[1, 3, 3, 1] + 
        186*Cdd[2, 2, 3, 3] + 62*Cdd[2, 3, 3, 2] + 248*Cdd[3, 3, 3, 3] - 
        273*Ced[1, 1, 1, 1] - 273*Ced[1, 1, 2, 2] - 180*Ced[1, 1, 3, 3] + 
        93*Ced[2, 2, 3, 3] + 93*Ced[3, 3, 3, 3] - 1092*Cee[1, 1, 1, 1] - 
        1092*Cee[1, 1, 2, 2] - 1092*Cee[1, 1, 3, 3] + 546*Ceu[1, 1, 1, 1] + 
        546*Ceu[1, 1, 2, 2] + 387*Cld[1, 1, 1, 1] + 387*Cld[1, 1, 2, 2] + 
        480*Cld[1, 1, 3, 3] + 93*Cld[2, 2, 3, 3] + 93*Cld[3, 3, 3, 3] + 
        114*Cle[1, 1, 1, 1] + 387*Cle[1, 1, 2, 2] + 387*Cle[1, 1, 3, 3] - 
        273*Cle[2, 2, 1, 1] - 273*Cle[3, 3, 1, 1] + 1320*Cll[1, 1, 1, 1] + 
        774*Cll[1, 1, 2, 2] + 774*Cll[1, 1, 3, 3] + 546*Cll[1, 3, 3, 1] - 
        387*Clq1[1, 1, 1, 1] - 387*Clq1[1, 1, 2, 2] + 294*Clq1[1, 1, 3, 3] + 
        249*Clq1[2, 2, 3, 3] + 249*Clq1[3, 3, 3, 3] + 477*Clq3[1, 1, 1, 1] + 
        477*Clq3[1, 1, 2, 2] + 66*Clq3[1, 1, 3, 3] + 21*Clq3[2, 2, 3, 3] + 
        21*Clq3[3, 3, 3, 3] - 774*Clu[1, 1, 1, 1] - 774*Clu[1, 1, 2, 2] - 
        93*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 3, 3] + 249*Cqd1[3, 3, 1, 1] + 
        249*Cqd1[3, 3, 2, 2] + 306*Cqd1[3, 3, 3, 3] + 273*Cqe[1, 1, 1, 1] + 
        273*Cqe[2, 2, 1, 1] + 228*Cqe[3, 3, 1, 1] + 249*Cqe[3, 3, 2, 2] + 
        249*Cqe[3, 3, 3, 3] - 498*Cqq1[1, 1, 3, 3] - 62*Cqq1[1, 3, 3, 1] - 
        498*Cqq1[2, 2, 3, 3] - 62*Cqq1[2, 3, 3, 2] - 248*Cqq1[3, 3, 3, 3] + 
        126*Cqq3[1, 1, 3, 3] - 270*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] - 
        270*Cqq3[2, 3, 3, 2] - 248*Cqq3[3, 3, 3, 3] - 498*Cqu1[3, 3, 1, 1] - 
        498*Cqu1[3, 3, 2, 2] - 186*Cud1[1, 1, 3, 3] - 186*Cud1[2, 2, 3, 3]) - 
      12*MW2^2*MZ2^4*(96*Cdd[1, 1, 3, 3] + 32*Cdd[1, 3, 3, 1] + 
        96*Cdd[2, 2, 3, 3] + 32*Cdd[2, 3, 3, 2] + 128*Cdd[3, 3, 3, 3] - 
        92*Ced[1, 1, 1, 1] - 92*Ced[1, 1, 2, 2] - 44*Ced[1, 1, 3, 3] + 
        48*Ced[2, 2, 3, 3] + 48*Ced[3, 3, 3, 3] - 368*Cee[1, 1, 1, 1] - 
        368*Cee[1, 1, 2, 2] - 368*Cee[1, 1, 3, 3] + 184*Ceu[1, 1, 1, 1] + 
        184*Ceu[1, 1, 2, 2] + 145*Cld[1, 1, 1, 1] + 145*Cld[1, 1, 2, 2] + 
        193*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 3, 3] + 48*Cld[3, 3, 3, 3] + 
        53*Cle[1, 1, 1, 1] + 145*Cle[1, 1, 2, 2] + 145*Cle[1, 1, 3, 3] - 
        92*Cle[2, 2, 1, 1] - 92*Cle[3, 3, 1, 1] + 474*Cll[1, 1, 1, 1] + 
        290*Cll[1, 1, 2, 2] + 290*Cll[1, 1, 3, 3] + 184*Cll[1, 3, 3, 1] - 
        145*Clq1[1, 1, 1, 1] - 145*Clq1[1, 1, 2, 2] - 41*Clq1[1, 1, 3, 3] - 
        27*Clq1[2, 2, 3, 3] - 27*Clq1[3, 3, 3, 3] + 117*Clq3[1, 1, 1, 1] + 
        117*Clq3[1, 1, 2, 2] - 55*Clq3[1, 1, 3, 3] - 41*Clq3[2, 2, 3, 3] - 
        41*Clq3[3, 3, 3, 3] - 290*Clu[1, 1, 1, 1] - 290*Clu[1, 1, 2, 2] - 
        48*Cqd1[1, 1, 3, 3] - 48*Cqd1[2, 2, 3, 3] - 27*Cqd1[3, 3, 1, 1] - 
        27*Cqd1[3, 3, 2, 2] - 48*Cqd1[3, 3, 3, 3] + 92*Cqe[1, 1, 1, 1] + 
        92*Cqe[2, 2, 1, 1] - 14*Cqe[3, 3, 1, 1] - 27*Cqe[3, 3, 2, 2] - 
        27*Cqe[3, 3, 3, 3] + 54*Cqq1[1, 1, 3, 3] - 32*Cqq1[1, 3, 3, 1] + 
        54*Cqq1[2, 2, 3, 3] - 32*Cqq1[2, 3, 3, 2] - 128*Cqq1[3, 3, 3, 3] - 
        246*Cqq3[1, 1, 3, 3] + 68*Cqq3[1, 3, 3, 1] - 246*Cqq3[2, 2, 3, 3] + 
        68*Cqq3[2, 3, 3, 2] - 128*Cqq3[3, 3, 3, 3] + 54*Cqu1[3, 3, 1, 1] + 
        54*Cqu1[3, 3, 2, 2] - 96*Cud1[1, 1, 3, 3] - 96*Cud1[2, 2, 3, 3]) - 
      2*MW2*MZ2^5*(66*Cdd[1, 1, 3, 3] + 22*Cdd[1, 3, 3, 1] + 
        66*Cdd[2, 2, 3, 3] + 22*Cdd[2, 3, 3, 2] + 88*Cdd[3, 3, 3, 3] + 
        147*Ced[1, 1, 1, 1] + 147*Ced[1, 1, 2, 2] + 180*Ced[1, 1, 3, 3] + 
        33*Ced[2, 2, 3, 3] + 33*Ced[3, 3, 3, 3] + 588*Cee[1, 1, 1, 1] + 
        588*Cee[1, 1, 2, 2] + 588*Cee[1, 1, 3, 3] - 294*Ceu[1, 1, 1, 1] - 
        294*Ceu[1, 1, 2, 2] - 264*Cld[1, 1, 1, 1] - 264*Cld[1, 1, 2, 2] - 
        231*Cld[1, 1, 3, 3] + 33*Cld[2, 2, 3, 3] + 33*Cld[3, 3, 3, 3] - 
        117*Cle[1, 1, 1, 1] - 264*Cle[1, 1, 2, 2] - 264*Cle[1, 1, 3, 3] + 
        147*Cle[2, 2, 1, 1] + 147*Cle[3, 3, 1, 1] - 822*Cll[1, 1, 1, 1] - 
        528*Cll[1, 1, 2, 2] - 528*Cll[1, 1, 3, 3] - 294*Cll[1, 3, 3, 1] + 
        264*Clq1[1, 1, 1, 1] + 264*Clq1[1, 1, 2, 2] + 423*Clq1[1, 1, 3, 3] + 
        336*Clq1[2, 2, 3, 3] + 336*Clq1[3, 3, 3, 3] - 90*Clq3[1, 1, 1, 1] - 
        90*Clq3[1, 1, 2, 2] + 177*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 3, 3] + 
        90*Clq3[3, 3, 3, 3] + 528*Clu[1, 1, 1, 1] + 528*Clu[1, 1, 2, 2] - 
        33*Cqd1[1, 1, 3, 3] - 33*Cqd1[2, 2, 3, 3] + 336*Cqd1[3, 3, 1, 1] + 
        336*Cqd1[3, 3, 2, 2] + 387*Cqd1[3, 3, 3, 3] - 147*Cqe[1, 1, 1, 1] - 
        147*Cqe[2, 2, 1, 1] + 285*Cqe[3, 3, 1, 1] + 336*Cqe[3, 3, 2, 2] + 
        336*Cqe[3, 3, 3, 3] - 672*Cqq1[1, 1, 3, 3] - 22*Cqq1[1, 3, 3, 1] - 
        672*Cqq1[2, 2, 3, 3] - 22*Cqq1[2, 3, 3, 2] - 88*Cqq1[3, 3, 3, 3] + 
        540*Cqq3[1, 1, 3, 3] - 426*Cqq3[1, 3, 3, 1] + 540*Cqq3[2, 2, 3, 3] - 
        426*Cqq3[2, 3, 3, 2] - 88*Cqq3[3, 3, 3, 3] - 672*Cqu1[3, 3, 1, 1] - 
        672*Cqu1[3, 3, 2, 2] - 66*Cud1[1, 1, 3, 3] - 66*Cud1[2, 2, 3, 3]) + 
      32*MW2^4*MZ2^2*(48*Cdd[1, 1, 3, 3] + 16*Cdd[1, 3, 3, 1] + 
        48*Cdd[2, 2, 3, 3] + 16*Cdd[2, 3, 3, 2] + 64*Cdd[3, 3, 3, 3] + 
        84*Ced[1, 1, 1, 1] + 84*Ced[1, 1, 2, 2] + 108*Ced[1, 1, 3, 3] + 
        24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 3, 3] + 336*Cee[1, 1, 1, 1] + 
        336*Cee[1, 1, 2, 2] + 336*Cee[1, 1, 3, 3] - 168*Ceu[1, 1, 1, 1] - 
        168*Ceu[1, 1, 2, 2] - 111*Cld[1, 1, 1, 1] - 111*Cld[1, 1, 2, 2] - 
        87*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 3, 3] - 
        27*Cle[1, 1, 1, 1] - 111*Cle[1, 1, 2, 2] - 111*Cle[1, 1, 3, 3] + 
        84*Cle[2, 2, 1, 1] + 84*Cle[3, 3, 1, 1] - 390*Cll[1, 1, 1, 1] - 
        222*Cll[1, 1, 2, 2] - 222*Cll[1, 1, 3, 3] - 168*Cll[1, 3, 3, 1] + 
        111*Clq1[1, 1, 1, 1] + 111*Clq1[1, 1, 2, 2] - 153*Clq1[1, 1, 3, 3] - 
        123*Clq1[2, 2, 3, 3] - 123*Clq1[3, 3, 3, 3] - 171*Clq3[1, 1, 1, 1] - 
        171*Clq3[1, 1, 2, 2] - 87*Clq3[1, 1, 3, 3] - 57*Clq3[2, 2, 3, 3] - 
        57*Clq3[3, 3, 3, 3] + 222*Clu[1, 1, 1, 1] + 222*Clu[1, 1, 2, 2] - 
        24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 3, 3] - 123*Cqd1[3, 3, 1, 1] - 
        123*Cqd1[3, 3, 2, 2] - 144*Cqd1[3, 3, 3, 3] - 84*Cqe[1, 1, 1, 1] - 
        84*Cqe[2, 2, 1, 1] - 102*Cqe[3, 3, 1, 1] - 123*Cqe[3, 3, 2, 2] - 
        123*Cqe[3, 3, 3, 3] + 246*Cqq1[1, 1, 3, 3] - 16*Cqq1[1, 3, 3, 1] + 
        246*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 64*Cqq1[3, 3, 3, 3] - 
        342*Cqq3[1, 1, 3, 3] + 180*Cqq3[1, 3, 3, 1] - 342*Cqq3[2, 2, 3, 3] + 
        180*Cqq3[2, 3, 3, 2] - 64*Cqq3[3, 3, 3, 3] + 246*Cqu1[3, 3, 1, 1] + 
        246*Cqu1[3, 3, 2, 2] - 48*Cud1[1, 1, 3, 3] - 48*Cud1[2, 2, 3, 3]) - 
      192*MW2^5*MZ2*(18*Cdd[1, 1, 3, 3] + 6*Cdd[1, 3, 3, 1] + 
        18*Cdd[2, 2, 3, 3] + 6*Cdd[2, 3, 3, 2] + 24*Cdd[3, 3, 3, 3] + 
        11*Ced[1, 1, 1, 1] + 11*Ced[1, 1, 2, 2] + 20*Ced[1, 1, 3, 3] + 
        9*Ced[2, 2, 3, 3] + 9*Ced[3, 3, 3, 3] + 44*Cee[1, 1, 1, 1] + 
        44*Cee[1, 1, 2, 2] + 44*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 
        22*Ceu[1, 1, 2, 2] - 13*Cld[1, 1, 1, 1] - 13*Cld[1, 1, 2, 2] - 
        4*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 3, 3] + 9*Cld[3, 3, 3, 3] - 
        2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
        11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 48*Cll[1, 1, 1, 1] - 
        26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] + 
        13*Clq1[1, 1, 1, 1] + 13*Clq1[1, 1, 2, 2] - 22*Clq1[1, 1, 3, 3] - 
        15*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 3, 3] - 27*Clq3[1, 1, 1, 1] - 
        27*Clq3[1, 1, 2, 2] - 18*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 3, 3] - 
        11*Clq3[3, 3, 3, 3] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
        9*Cqd1[1, 1, 3, 3] - 9*Cqd1[2, 2, 3, 3] - 15*Cqd1[3, 3, 1, 1] - 
        15*Cqd1[3, 3, 2, 2] - 12*Cqd1[3, 3, 3, 3] - 11*Cqe[1, 1, 1, 1] - 
        11*Cqe[2, 2, 1, 1] - 10*Cqe[3, 3, 1, 1] - 15*Cqe[3, 3, 2, 2] - 
        15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] - 6*Cqq1[1, 3, 3, 1] + 
        30*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 24*Cqq1[3, 3, 3, 3] - 
        66*Cqq3[1, 1, 3, 3] + 26*Cqq3[1, 3, 3, 1] - 66*Cqq3[2, 2, 3, 3] + 
        26*Cqq3[2, 3, 3, 2] - 24*Cqq3[3, 3, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 
        30*Cqu1[3, 3, 2, 2] - 18*Cud1[1, 1, 3, 3] - 18*Cud1[2, 2, 3, 3]) + 
      15*MZ2^6*(12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 3, 3, 1] + 12*Cdd[2, 2, 3, 3] + 
        4*Cdd[2, 3, 3, 2] + 16*Cdd[3, 3, 3, 3] + 2*Ced[1, 1, 1, 1] + 
        2*Ced[1, 1, 2, 2] + 8*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 3, 3] + 
        6*Ced[3, 3, 3, 3] + 8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 
        8*Cee[1, 1, 3, 3] - 4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] + 2*Cld[1, 1, 3, 3] + 
        6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 3, 3] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] + 14*Clq1[1, 1, 3, 3] + 12*Clq1[2, 2, 3, 3] + 
        12*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 3, 3] + 
        12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] - 
        2*Cqe[1, 1, 1, 1] - 2*Cqe[2, 2, 1, 1] + 11*Cqe[3, 3, 1, 1] + 
        12*Cqe[3, 3, 2, 2] + 12*Cqe[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 
        4*Cqq1[1, 3, 3, 1] - 24*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 
        16*Cqq1[3, 3, 3, 3] - 12*Cqq3[1, 3, 3, 1] - 12*Cqq3[2, 3, 3, 2] - 
        16*Cqq3[3, 3, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
        12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 3, 3]) + 
      256*MW2^6*(6*Cdd[1, 1, 3, 3] + 2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 
        2*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
        3*Ced[3, 3, 3, 3] + 12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
        12*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
        3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] + 3*Cld[2, 2, 3, 3] + 
        3*Cld[3, 3, 3, 3] - 3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
        6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 
        3*Clq1[1, 1, 1, 1] + 3*Clq1[1, 1, 2, 2] - 6*Clq1[1, 1, 3, 3] - 
        3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 3, 3] - 9*Clq3[1, 1, 1, 1] - 
        9*Clq3[1, 1, 2, 2] - 6*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 
        3*Clq3[3, 3, 3, 3] + 6*Clu[1, 1, 1, 1] + 6*Clu[1, 1, 2, 2] - 
        3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
        3*Cqd1[3, 3, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1] - 
        3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] - 
        2*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
        8*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] - 
        18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 3, 3] - 
        6*Cud1[2, 2, 3, 3])))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
        131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 3, 3] + 
        79*Cqe[3, 3, 1, 1] + 150*Cqq1[3, 3, 3, 3] - 50*Cqq3[3, 3, 3, 3] + 
        54*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 3, 3]) - 
      16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
        216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 3, 3] + 
        147*Cqe[3, 3, 1, 1] - 156*Cqq1[3, 3, 3, 3] + 52*Cqq3[3, 3, 3, 3] - 
        249*Cqu1[3, 3, 3, 3] - 93*Cud1[3, 3, 3, 3]) + 
      512*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
        3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
        3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
      384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
        10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 3, 3] + 
        8*Cqe[3, 3, 1, 1] - 24*Cqq1[3, 3, 3, 3] + 8*Cqq3[3, 3, 3, 3] - 
        15*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
      15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
        12*Cqq1[3, 3, 3, 3] - 4*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 
        12*Cud1[3, 3, 3, 3]) + 32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 
        141*Clq1[1, 1, 3, 3] + 141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 
        3*Cqd1[3, 3, 3, 3] + 105*Cqe[3, 3, 1, 1] - 294*Cqq1[3, 3, 3, 3] + 
        98*Cqq3[3, 3, 3, 3] - 246*Cqu1[3, 3, 3, 3] + 48*Cud1[3, 3, 3, 3]) - 
      2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
        177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 3, 3] + 
        96*Cqe[3, 3, 1, 1] + 606*Cqq1[3, 3, 3, 3] - 202*Cqq3[3, 3, 3, 3] + 
        672*Cqu1[3, 3, 3, 3] + 66*Cud1[3, 3, 3, 3])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] + 1407*Clq1[1, 1, 3, 3] - 
          1407*Clq3[1, 1, 3, 3] + 3*Clu[1, 1, 3, 3] - 114*Cqd1[3, 3, 3, 3] - 
          786*Cqe[3, 3, 1, 1] - 3426*Cqq1[3, 3, 3, 3] + 
          1142*Cqq3[3, 3, 3, 3] - 237*Cqu1[3, 3, 3, 3] - 
          186*Cud1[3, 3, 3, 3]) - 16*MW2^3*MZ2^3*(168*Ceu[1, 1, 3, 3] - 
          945*Clq1[1, 1, 3, 3] + 945*Clq3[1, 1, 3, 3] - 261*Clu[1, 1, 3, 3] - 
          204*Cqd1[3, 3, 3, 3] + 672*Cqe[3, 3, 1, 1] - 
          1338*Cqq1[3, 3, 3, 3] + 446*Cqq3[3, 3, 3, 3] + 
          15*Cqu1[3, 3, 3, 3] - 132*Cud1[3, 3, 3, 3]) + 
        32*MW2^4*MZ2^2*(147*Ceu[1, 1, 3, 3] - 525*Clq1[1, 1, 3, 3] + 
          525*Clq3[1, 1, 3, 3] - 201*Clu[1, 1, 3, 3] + 141*Cqd1[3, 3, 3, 3] + 
          399*Cqe[3, 3, 1, 1] - 1182*Cqq1[3, 3, 3, 3] + 
          394*Cqq3[3, 3, 3, 3] - 195*Cqu1[3, 3, 3, 3] - 
          39*Cud1[3, 3, 3, 3]) + 1024*MW2^6*(3*Ceu[1, 1, 3, 3] - 
          3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        15*MZ2^6*(Ceu[1, 1, 3, 3] + 22*Clq1[1, 1, 3, 3] - 
          22*Clq3[1, 1, 3, 3] - 2*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 3, 3] - 
          11*Cqe[3, 3, 1, 1] - 132*Cqq1[3, 3, 3, 3] + 44*Cqq3[3, 3, 3, 3] + 
          6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        384*MW2^5*MZ2*(13*Ceu[1, 1, 3, 3] - 29*Clq1[1, 1, 3, 3] + 
          29*Clq3[1, 1, 3, 3] - 17*Clu[1, 1, 3, 3] + 21*Cqd1[3, 3, 3, 3] + 
          25*Cqe[3, 3, 1, 1] - 66*Cqq1[3, 3, 3, 3] + 22*Cqq3[3, 3, 3, 3] - 
          21*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
        12*MW2^2*MZ2^4*(53*Ceu[1, 1, 3, 3] - 739*Clq1[1, 1, 3, 3] + 
          739*Clq3[1, 1, 3, 3] - 103*Clu[1, 1, 3, 3] - 261*Cqd1[3, 3, 3, 3] + 
          473*Cqe[3, 3, 1, 1] + 174*Cqq1[3, 3, 3, 3] - 58*Cqq3[3, 3, 3, 3] + 
          171*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 3, 3])) + 
      MZ2*(12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 3, 3] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[3, 3, 3, 3] - 50*Cqq3[3, 3, 3, 3] + 
          54*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 3, 3]) - 
        16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 3, 3] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[3, 3, 3, 3] + 52*Cqq3[3, 3, 3, 3] - 
          249*Cqu1[3, 3, 3, 3] - 93*Cud1[3, 3, 3, 3]) + 
        512*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
          10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 3, 3] + 
          8*Cqe[3, 3, 1, 1] - 24*Cqq1[3, 3, 3, 3] + 8*Cqq3[3, 3, 3, 3] - 
          15*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
        15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + 12*Cqq1[3, 3, 3, 3] - 4*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3]) + 
        32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
          141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          105*Cqe[3, 3, 1, 1] - 294*Cqq1[3, 3, 3, 3] + 98*Cqq3[3, 3, 3, 3] - 
          246*Cqu1[3, 3, 3, 3] + 48*Cud1[3, 3, 3, 3]) - 
        2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 3, 3] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[3, 3, 3, 3] - 202*Cqq3[3, 3, 3, 3] + 
          672*Cqu1[3, 3, 3, 3] + 66*Cud1[3, 3, 3, 3]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - 
   (MZ2^2*SW2*(512*MW2^6*(-6*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2*(6*Cdd[1, 1, 3, 3] - Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] - 
          Cdd[2, 3, 3, 2] + 5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
          3*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
          3*Ced[3, 3, 3, 3] + 3*Cee[1, 1, 1, 1] + 3*Cee[1, 1, 2, 2] + 
          3*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] + 
          3*Ceu[1, 1, 3, 3] - 3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] + 
          3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 3, 3] - 3*Cle[1, 1, 2, 2] - 
          3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 
          3*Cll[1, 1, 1, 1] - 6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] + 
          3*Cll[1, 3, 3, 1] + 3*Clq1[1, 1, 1, 1] + 3*Clq1[1, 1, 2, 2] - 
          9*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 3, 3] - 
          9*Clq3[1, 1, 1, 1] - 9*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] - 
          3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 6*Clu[1, 1, 1, 1] + 
          6*Clu[1, 1, 2, 2] - 3*Clu[1, 1, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 
          3*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1] + 
          3*Cqe[3, 3, 1, 1] - 3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 
          6*Cqq1[1, 1, 3, 3] + Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          Cqq1[2, 3, 3, 2] - 11*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 
          3*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 3, 3] - 3*Cqq3[2, 3, 3, 2] - 
          15*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 3, 3])) - 384*MW2^5*MZ2*
       (-6*MT2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
          10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 3, 3] + 
          8*Cqe[3, 3, 1, 1] - 24*Cqq1[3, 3, 3, 3] + 14*Cqq3[3, 3, 3, 3] - 
          15*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
        MZ2*(18*Cdd[1, 1, 3, 3] - 3*Cdd[1, 3, 3, 1] + 18*Cdd[2, 2, 3, 3] - 
          3*Cdd[2, 3, 3, 2] + 15*Cdd[3, 3, 3, 3] + 11*Ced[1, 1, 1, 1] + 
          11*Ced[1, 1, 2, 2] + 20*Ced[1, 1, 3, 3] + 9*Ced[2, 2, 3, 3] + 
          9*Ced[3, 3, 3, 3] + 11*Cee[1, 1, 1, 1] + 11*Cee[1, 1, 2, 2] + 
          11*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 22*Ceu[1, 1, 2, 2] + 
          11*Ceu[1, 1, 3, 3] - 13*Cld[1, 1, 1, 1] - 13*Cld[1, 1, 2, 2] - 
          4*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 3, 3] + 9*Cld[3, 3, 3, 3] - 
          2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
          11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 15*Cll[1, 1, 1, 1] - 
          26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] + 11*Cll[1, 3, 3, 1] + 
          13*Clq1[1, 1, 1, 1] + 13*Clq1[1, 1, 2, 2] - 32*Clq1[1, 1, 3, 3] - 
          15*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 3, 3] - 27*Clq3[1, 1, 1, 1] - 
          27*Clq3[1, 1, 2, 2] - 8*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 3, 3] - 
          11*Clq3[3, 3, 3, 3] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
          13*Clu[1, 1, 3, 3] - 9*Cqd1[1, 1, 3, 3] - 9*Cqd1[2, 2, 3, 3] - 
          15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] - 6*Cqd1[3, 3, 3, 3] - 
          11*Cqe[1, 1, 1, 1] - 11*Cqe[2, 2, 1, 1] - 2*Cqe[3, 3, 1, 1] - 
          15*Cqe[3, 3, 2, 2] - 15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 
          3*Cqq1[1, 3, 3, 1] + 30*Cqq1[2, 2, 3, 3] + 3*Cqq1[2, 3, 3, 2] - 
          39*Cqq1[3, 3, 3, 3] - 66*Cqq3[1, 1, 3, 3] - 13*Cqq3[1, 3, 3, 1] - 
          66*Cqq3[2, 2, 3, 3] - 13*Cqq3[2, 3, 3, 2] - 55*Cqq3[3, 3, 3, 3] + 
          30*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] - 15*Cqu1[3, 3, 3, 3] - 
          18*Cud1[1, 1, 3, 3] - 18*Cud1[2, 2, 3, 3] + 9*Cud1[3, 3, 3, 3])) + 
      15*MZ2^6*(-6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + 12*Cqq1[3, 3, 3, 3] - 40*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3]) + 
        MZ2*(24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 3, 3, 1] + 24*Cdd[2, 2, 3, 3] - 
          4*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 4*Ced[1, 1, 1, 1] + 
          4*Ced[1, 1, 2, 2] + 16*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 3, 3] + 
          12*Ced[3, 3, 3, 3] + 4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 
          4*Cee[1, 1, 3, 3] - 8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 
          4*Ceu[1, 1, 3, 3] - 8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] + 
          4*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 3, 3] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] + 26*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 3, 3] + 24*Clq1[3, 3, 3, 3] + 6*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          12*Cqd1[1, 1, 3, 3] - 12*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 
          24*Cqd1[3, 3, 2, 2] + 21*Cqd1[3, 3, 3, 3] - 4*Cqe[1, 1, 1, 1] - 
          4*Cqe[2, 2, 1, 1] + 23*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 
          24*Cqe[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] - 
          48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 3, 3, 2] - 48*Cqu1[3, 3, 1, 1] - 
          48*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 3, 3] - 
          24*Cud1[2, 2, 3, 3] + 12*Cud1[3, 3, 3, 3])) + 
      32*MW2^4*MZ2^2*(-6*MT2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
          141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          105*Cqe[3, 3, 1, 1] - 294*Cqq1[3, 3, 3, 3] + 296*Cqq3[3, 3, 3, 3] - 
          246*Cqu1[3, 3, 3, 3] + 48*Cud1[3, 3, 3, 3]) + 
        MZ2*(96*Cdd[1, 1, 3, 3] - 16*Cdd[1, 3, 3, 1] + 96*Cdd[2, 2, 3, 3] - 
          16*Cdd[2, 3, 3, 2] + 80*Cdd[3, 3, 3, 3] + 168*Ced[1, 1, 1, 1] + 
          168*Ced[1, 1, 2, 2] + 216*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 3, 3] + 
          48*Ced[3, 3, 3, 3] + 168*Cee[1, 1, 1, 1] + 168*Cee[1, 1, 2, 2] + 
          168*Cee[1, 1, 3, 3] - 336*Ceu[1, 1, 1, 1] - 336*Ceu[1, 1, 2, 2] + 
          168*Ceu[1, 1, 3, 3] - 222*Cld[1, 1, 1, 1] - 222*Cld[1, 1, 2, 2] - 
          174*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 3, 3] + 48*Cld[3, 3, 3, 3] - 
          54*Cle[1, 1, 1, 1] - 222*Cle[1, 1, 2, 2] - 222*Cle[1, 1, 3, 3] + 
          168*Cle[2, 2, 1, 1] + 168*Cle[3, 3, 1, 1] - 276*Cll[1, 1, 1, 1] - 
          444*Cll[1, 1, 2, 2] - 444*Cll[1, 1, 3, 3] + 168*Cll[1, 3, 3, 1] + 
          222*Clq1[1, 1, 1, 1] + 222*Clq1[1, 1, 2, 2] - 
          447*Clq1[1, 1, 3, 3] - 246*Clq1[2, 2, 3, 3] - 
          246*Clq1[3, 3, 3, 3] - 342*Clq3[1, 1, 1, 1] - 
          342*Clq3[1, 1, 2, 2] - 33*Clq3[1, 1, 3, 3] - 114*Clq3[2, 2, 3, 3] - 
          114*Clq3[3, 3, 3, 3] + 444*Clu[1, 1, 1, 1] + 444*Clu[1, 1, 2, 2] - 
          222*Clu[1, 1, 3, 3] - 48*Cqd1[1, 1, 3, 3] - 48*Cqd1[2, 2, 3, 3] - 
          246*Cqd1[3, 3, 1, 1] - 246*Cqd1[3, 3, 2, 2] - 
          285*Cqd1[3, 3, 3, 3] - 168*Cqe[1, 1, 1, 1] - 168*Cqe[2, 2, 1, 1] - 
          99*Cqe[3, 3, 1, 1] - 246*Cqe[3, 3, 2, 2] - 246*Cqe[3, 3, 3, 3] + 
          492*Cqq1[1, 1, 3, 3] + 16*Cqq1[1, 3, 3, 1] + 492*Cqq1[2, 2, 3, 3] + 
          16*Cqq1[2, 3, 3, 2] - 374*Cqq1[3, 3, 3, 3] - 684*Cqq3[1, 1, 3, 3] - 
          180*Cqq3[1, 3, 3, 1] - 684*Cqq3[2, 2, 3, 3] - 
          180*Cqq3[2, 3, 3, 2] - 570*Cqq3[3, 3, 3, 3] + 
          492*Cqu1[3, 3, 1, 1] + 492*Cqu1[3, 3, 2, 2] - 
          246*Cqu1[3, 3, 3, 3] - 96*Cud1[1, 1, 3, 3] - 96*Cud1[2, 2, 3, 3] + 
          48*Cud1[3, 3, 3, 3])) - 2*MW2*MZ2^5*
       (-6*MT2*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 3, 3] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[3, 3, 3, 3] - 940*Cqq3[3, 3, 3, 3] + 
          672*Cqu1[3, 3, 3, 3] + 66*Cud1[3, 3, 3, 3]) + 
        MZ2*(132*Cdd[1, 1, 3, 3] - 22*Cdd[1, 3, 3, 1] + 132*Cdd[2, 2, 3, 3] - 
          22*Cdd[2, 3, 3, 2] + 110*Cdd[3, 3, 3, 3] + 294*Ced[1, 1, 1, 1] + 
          294*Ced[1, 1, 2, 2] + 360*Ced[1, 1, 3, 3] + 66*Ced[2, 2, 3, 3] + 
          66*Ced[3, 3, 3, 3] + 294*Cee[1, 1, 1, 1] + 294*Cee[1, 1, 2, 2] + 
          294*Cee[1, 1, 3, 3] - 588*Ceu[1, 1, 1, 1] - 588*Ceu[1, 1, 2, 2] + 
          294*Ceu[1, 1, 3, 3] - 528*Cld[1, 1, 1, 1] - 528*Cld[1, 1, 2, 2] - 
          462*Cld[1, 1, 3, 3] + 66*Cld[2, 2, 3, 3] + 66*Cld[3, 3, 3, 3] - 
          234*Cle[1, 1, 1, 1] - 528*Cle[1, 1, 2, 2] - 528*Cle[1, 1, 3, 3] + 
          294*Cle[2, 2, 1, 1] + 294*Cle[3, 3, 1, 1] - 762*Cll[1, 1, 1, 1] - 
          1056*Cll[1, 1, 2, 2] - 1056*Cll[1, 1, 3, 3] + 294*Cll[1, 3, 3, 1] + 
          528*Clq1[1, 1, 1, 1] + 528*Clq1[1, 1, 2, 2] + 
          669*Clq1[1, 1, 3, 3] + 672*Clq1[2, 2, 3, 3] + 
          672*Clq1[3, 3, 3, 3] - 180*Clq3[1, 1, 1, 1] - 
          180*Clq3[1, 1, 2, 2] + 531*Clq3[1, 1, 3, 3] + 
          180*Clq3[2, 2, 3, 3] + 180*Clq3[3, 3, 3, 3] + 
          1056*Clu[1, 1, 1, 1] + 1056*Clu[1, 1, 2, 2] - 528*Clu[1, 1, 3, 3] - 
          66*Cqd1[1, 1, 3, 3] - 66*Cqd1[2, 2, 3, 3] + 672*Cqd1[3, 3, 1, 1] + 
          672*Cqd1[3, 3, 2, 2] + 858*Cqd1[3, 3, 3, 3] - 294*Cqe[1, 1, 1, 1] - 
          294*Cqe[2, 2, 1, 1] + 666*Cqe[3, 3, 1, 1] + 672*Cqe[3, 3, 2, 2] + 
          672*Cqe[3, 3, 3, 3] - 1344*Cqq1[1, 1, 3, 3] + 22*Cqq1[1, 3, 3, 1] - 
          1344*Cqq1[2, 2, 3, 3] + 22*Cqq1[2, 3, 3, 2] + 
          496*Cqq1[3, 3, 3, 3] + 1080*Cqq3[1, 1, 3, 3] + 
          426*Cqq3[1, 3, 3, 1] + 1080*Cqq3[2, 2, 3, 3] + 
          426*Cqq3[2, 3, 3, 2] + 900*Cqq3[3, 3, 3, 3] - 
          1344*Cqu1[3, 3, 1, 1] - 1344*Cqu1[3, 3, 2, 2] + 
          672*Cqu1[3, 3, 3, 3] - 132*Cud1[1, 1, 3, 3] - 
          132*Cud1[2, 2, 3, 3] + 66*Cud1[3, 3, 3, 3])) + 
      16*MW2^3*MZ2^3*(6*MT2*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 3, 3] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[3, 3, 3, 3] + 394*Cqq3[3, 3, 3, 3] - 
          249*Cqu1[3, 3, 3, 3] - 93*Cud1[3, 3, 3, 3]) + 
        MZ2*(186*Cdd[1, 1, 3, 3] - 31*Cdd[1, 3, 3, 1] + 186*Cdd[2, 2, 3, 3] - 
          31*Cdd[2, 3, 3, 2] + 155*Cdd[3, 3, 3, 3] - 273*Ced[1, 1, 1, 1] - 
          273*Ced[1, 1, 2, 2] - 180*Ced[1, 1, 3, 3] + 93*Ced[2, 2, 3, 3] + 
          93*Ced[3, 3, 3, 3] - 273*Cee[1, 1, 1, 1] - 273*Cee[1, 1, 2, 2] - 
          273*Cee[1, 1, 3, 3] + 546*Ceu[1, 1, 1, 1] + 546*Ceu[1, 1, 2, 2] - 
          273*Ceu[1, 1, 3, 3] + 387*Cld[1, 1, 1, 1] + 387*Cld[1, 1, 2, 2] + 
          480*Cld[1, 1, 3, 3] + 93*Cld[2, 2, 3, 3] + 93*Cld[3, 3, 3, 3] + 
          114*Cle[1, 1, 1, 1] + 387*Cle[1, 1, 2, 2] + 387*Cle[1, 1, 3, 3] - 
          273*Cle[2, 2, 1, 1] - 273*Cle[3, 3, 1, 1] + 501*Cll[1, 1, 1, 1] + 
          774*Cll[1, 1, 2, 2] + 774*Cll[1, 1, 3, 3] - 273*Cll[1, 3, 3, 1] - 
          387*Clq1[1, 1, 1, 1] - 387*Clq1[1, 1, 2, 2] + 
          510*Clq1[1, 1, 3, 3] + 249*Clq1[2, 2, 3, 3] + 
          249*Clq1[3, 3, 3, 3] + 477*Clq3[1, 1, 1, 1] + 
          477*Clq3[1, 1, 2, 2] - 150*Clq3[1, 1, 3, 3] + 21*Clq3[2, 2, 3, 3] + 
          21*Clq3[3, 3, 3, 3] - 774*Clu[1, 1, 1, 1] - 774*Clu[1, 1, 2, 2] + 
          387*Clu[1, 1, 3, 3] - 93*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 3, 3] + 
          249*Cqd1[3, 3, 1, 1] + 249*Cqd1[3, 3, 2, 2] + 
          381*Cqd1[3, 3, 3, 3] + 273*Cqe[1, 1, 1, 1] + 273*Cqe[2, 2, 1, 1] + 
          81*Cqe[3, 3, 1, 1] + 249*Cqe[3, 3, 2, 2] + 249*Cqe[3, 3, 3, 3] - 
          498*Cqq1[1, 1, 3, 3] + 31*Cqq1[1, 3, 3, 1] - 498*Cqq1[2, 2, 3, 3] + 
          31*Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          135*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 
          135*Cqq3[2, 3, 3, 2] + 105*Cqq3[3, 3, 3, 3] - 
          498*Cqu1[3, 3, 1, 1] - 498*Cqu1[3, 3, 2, 2] + 
          249*Cqu1[3, 3, 3, 3] - 186*Cud1[1, 1, 3, 3] - 
          186*Cud1[2, 2, 3, 3] + 93*Cud1[3, 3, 3, 3])) - 
      12*MW2^2*MZ2^4*(6*MT2*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 3, 3] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[3, 3, 3, 3] - 8*Cqq3[3, 3, 3, 3] + 
          54*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 3, 3]) + 
        MZ2*(192*Cdd[1, 1, 3, 3] - 32*Cdd[1, 3, 3, 1] + 192*Cdd[2, 2, 3, 3] - 
          32*Cdd[2, 3, 3, 2] + 160*Cdd[3, 3, 3, 3] - 184*Ced[1, 1, 1, 1] - 
          184*Ced[1, 1, 2, 2] - 88*Ced[1, 1, 3, 3] + 96*Ced[2, 2, 3, 3] + 
          96*Ced[3, 3, 3, 3] - 184*Cee[1, 1, 1, 1] - 184*Cee[1, 1, 2, 2] - 
          184*Cee[1, 1, 3, 3] + 368*Ceu[1, 1, 1, 1] + 368*Ceu[1, 1, 2, 2] - 
          184*Ceu[1, 1, 3, 3] + 290*Cld[1, 1, 1, 1] + 290*Cld[1, 1, 2, 2] + 
          386*Cld[1, 1, 3, 3] + 96*Cld[2, 2, 3, 3] + 96*Cld[3, 3, 3, 3] + 
          106*Cle[1, 1, 1, 1] + 290*Cle[1, 1, 2, 2] + 290*Cle[1, 1, 3, 3] - 
          184*Cle[2, 2, 1, 1] - 184*Cle[3, 3, 1, 1] + 396*Cll[1, 1, 1, 1] + 
          580*Cll[1, 1, 2, 2] + 580*Cll[1, 1, 3, 3] - 184*Cll[1, 3, 3, 1] - 
          290*Clq1[1, 1, 1, 1] - 290*Clq1[1, 1, 2, 2] + 49*Clq1[1, 1, 3, 3] - 
          54*Clq1[2, 2, 3, 3] - 54*Clq1[3, 3, 3, 3] + 234*Clq3[1, 1, 1, 1] + 
          234*Clq3[1, 1, 2, 2] - 241*Clq3[1, 1, 3, 3] - 82*Clq3[2, 2, 3, 3] - 
          82*Clq3[3, 3, 3, 3] - 580*Clu[1, 1, 1, 1] - 580*Clu[1, 1, 2, 2] + 
          290*Clu[1, 1, 3, 3] - 96*Cqd1[1, 1, 3, 3] - 96*Cqd1[2, 2, 3, 3] - 
          54*Cqd1[3, 3, 1, 1] - 54*Cqd1[3, 3, 2, 2] - 69*Cqd1[3, 3, 3, 3] + 
          184*Cqe[1, 1, 1, 1] + 184*Cqe[2, 2, 1, 1] - 107*Cqe[3, 3, 1, 1] - 
          54*Cqe[3, 3, 2, 2] - 54*Cqe[3, 3, 3, 3] + 108*Cqq1[1, 1, 3, 3] + 
          32*Cqq1[1, 3, 3, 1] + 108*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 
          310*Cqq1[3, 3, 3, 3] - 492*Cqq3[1, 1, 3, 3] - 68*Cqq3[1, 3, 3, 1] - 
          492*Cqq3[2, 2, 3, 3] - 68*Cqq3[2, 3, 3, 2] - 410*Cqq3[3, 3, 3, 3] + 
          108*Cqu1[3, 3, 1, 1] + 108*Cqu1[3, 3, 2, 2] - 54*Cqu1[3, 3, 3, 3] - 
          192*Cud1[1, 1, 3, 3] - 192*Cud1[2, 2, 3, 3] + 
          96*Cud1[3, 3, 3, 3]))))/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((9*MT*MW2*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (-(MT2*(18*MW2 + MZ2)) + MW2*(22*MW2 + 3*MZ2))*SW2^2*CuW[3, 3])/
    (2*Sqrt[2]*MW*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (54*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
      152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*MT*MW*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 
      3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     CuW[3, 3])/(Sqrt[2]*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*Sqrt[2]*MT*MW*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*Sqrt[2]*MT*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + (24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 
        2*MW2^2*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT*MT2*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ*MZ2*(64*MW2^5 - 176*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
          14*MW2^2*MZ2^3 - 41*MW2*MZ2^4 + 15*MZ2^5)*SW*CuB[3, 3] + 
        2*MW2*(64*MW2^6 - 176*MW2^5*MZ2 + 344*MW2^4*MZ2^2 - 302*MW2^3*MZ2^3 + 
          127*MW2^2*MZ2^4 + 3*MW2*MZ2^5 - 15*MZ2^6)*CuW[3, 3]) + 
      MT2*MW2*(-18*MW*MZ*MZ2*(64*MW2^5 - 176*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
          14*MW2^2*MZ2^3 - 41*MW2*MZ2^4 + 15*MZ2^5)*SW*CuB[3, 3] + 
        (-1536*MW2^7 + 3968*MW2^6*MZ2 - 7872*MW2^5*MZ2^2 + 7520*MW2^4*MZ2^3 - 
          3752*MW2^3*MZ2^4 + 162*MW2^2*MZ2^5 + 505*MW2*MZ2^6 - 75*MZ2^7)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ*MZ2*(64*MW2^5 - 176*MW2^4*MZ2 + 
          152*MW2^3*MZ2^2 - 14*MW2^2*MZ2^3 - 41*MW2*MZ2^4 + 15*MZ2^5)*SW*
         CuB[3, 3] + (384*MW2^7 - 736*MW2^6*MZ2 + 1440*MW2^5*MZ2^2 - 
          1756*MW2^4*MZ2^3 + 1300*MW2^3*MZ2^4 - 243*MW2^2*MZ2^5 - 
          179*MW2*MZ2^6 + 60*MZ2^7)*CuW[3, 3])))/(Sqrt[2]*MW*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MT*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2*(64*MW2^5 - 176*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 14*MW2^2*MZ2^3 - 
        41*MW2*MZ2^4 + 15*MZ2^5)*(-(MW*MZ*MZ2*SW2*CuB[3, 3]) + 
        MW2*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(-3*MW*MZ*(4*MW2 - MZ2)*(64*MW2^5 - 176*MW2^4*MZ2 + 
          15*MZ2^5*(1 + SW2) - 8*MW2^3*MZ2^2*(-19 + 6*SW2) + 
          2*MW2^2*MZ2^3*(-7 + 24*SW2) - MW2*MZ2^4*(41 + 42*SW2))*CuB[3, 3] - 
        4*(384*MW2^7 - 736*MW2^6*MZ2 + 864*MW2^5*MZ2^2 - 772*MW2^4*MZ2^3 + 
          796*MW2^3*MZ2^4 - 552*MW2^2*MZ2^5 + 166*MW2*MZ2^6 - 15*MZ2^7)*SW*
         CuW[3, 3])))/(Sqrt[2]*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AbFB_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(27*MT2^2*(6*MW2 - 5*MZ2) + 
    4*MW2*(MW2*MZ2*(858 - 92*Pi^2) + 7*MZ2^2*(-33 + 4*Pi^2) + 
      MW2^2*(-492 + 64*Pi^2)) + MT2*(MW2^2*(1698 - 256*Pi^2) + 
      28*MZ2^2*(33 - 4*Pi^2) + MW2*MZ2*(-3351 + 368*Pi^2)))*SW2^2)/
  (24*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MT2*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 
    6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*SW2^2*B0i[bb0, 0, 0, MT2])/
  (4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(2*MT2^3*(2*MW2 + MZ2) + 
    MT2*MW2*(36*MW2^2 + 32*MW2*MZ2 - 41*MZ2^2) - 
    4*MT2^2*(6*MW2^2 + 5*MW2*MZ2 - 5*MZ2^2) - 
    8*MW2^2*(2*MW2^2 + MW2*MZ2 - 3*MZ2^2))*SW2^2*B0i[bb0, 0, 0, MW2])/
  (4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (9*MW2*MZ2^3*(16*MW2^3 + 20*MW2^2*MZ2 - 12*MW2*MZ2^2 - 9*MZ2^3)*SW2^2*
   B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^2*
   (MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (9*MT2*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(4*MT2*MW2 + 4*MW2^2 - 
    2*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - (18*MW2^3*MZ2^2*(8*MW2^3 + 14*MW2^2*MZ2 - 7*MW2*MZ2^2 - 6*MZ2^3)*
   SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (9*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (9*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((54*CWw*MT2*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (54*CWw*MT2*MW*MW2^2*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^2*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (54*CWw*MW2^4*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (27*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VMU))*Class[1] + 
 ((CHD*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(-27*MT2^7*MZ2 + 
      2*MT2*MW2^3*(MW2^4*(2403 - 384*Pi^2) + MW2*MZ2^3*(1641 - 176*Pi^2) + 
        7*MZ2^4*(-33 + 4*Pi^2) + 9*MW2^3*MZ2*(-511 + 40*Pi^2) + 
        4*MW2^2*MZ2^2*(-465 + 43*Pi^2)) + 2*MW2^5*(MW2 + MZ2)*
       (MW2*MZ2*(948 - 92*Pi^2) + 7*MZ2^2*(-33 + 4*Pi^2) + 
        MW2^2*(-420 + 64*Pi^2)) + MT2^6*(MW2*MZ2*(2067 - 184*Pi^2) + 
        MZ2^2*(-489 + 56*Pi^2) + 2*MW2^2*(-249 + 64*Pi^2)) - 
      2*MT2^5*(MW2^2*MZ2*(6378 - 616*Pi^2) + 7*MZ2^3*(33 - 4*Pi^2) + 
        13*MW2*MZ2^2*(-183 + 20*Pi^2) + 3*MW2^3*(-573 + 128*Pi^2)) + 
      MT2^2*MW2^2*(MW2^3*MZ2*(28191 - 2504*Pi^2) + 28*MZ2^4*(33 - 4*Pi^2) + 
        120*MW2*MZ2^3*(-39 + 4*Pi^2) + 9*MW2^2*MZ2^2*(-155 + 24*Pi^2) + 
        6*MW2^4*(-1887 + 320*Pi^2)) + 3*MT2^4*MW2*(MZ2^3*(453 - 56*Pi^2) + 
        4*MW2*MZ2^2*(-1059 + 116*Pi^2) + 4*MW2^3*(-801 + 160*Pi^2) - 
        2*MW2^2*MZ2*(-5397 + 524*Pi^2)) + 
      MT2^3*MW2*(14*MZ2^4*(-33 + 4*Pi^2) - 9*MW2*MZ2^3*(-113 + 8*Pi^2) - 
        4*MW2^2*MZ2^2*(-3057 + 340*Pi^2) - 4*MW2^4*(-3507 + 640*Pi^2) + 
        3*MW2^3*MZ2*(-13905 + 1312*Pi^2)))*SW2^2)/
    (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*CHD*MT2*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (-3*MT2^8*MZ2 + 3*MT2^7*(7*MW2 - MZ2)*MZ2 + 
      MT2^6*MW2*(12*MW2^2 - 61*MW2*MZ2 + 16*MZ2^2) + 
      MT2^5*MW2*(-72*MW2^3 + 63*MW2^2*MZ2 - 10*MW2*MZ2^2 + MZ2^3) + 
      MT2^4*MW2^2*(180*MW2^3 + 93*MW2^2*MZ2 - 56*MW2*MZ2^2 + 2*MZ2^3) + 
      2*MW2^6*(6*MW2^3 + 25*MW2^2*MZ2 + 21*MW2*MZ2^2 + 2*MZ2^3) + 
      MT2^2*MW2^3*(180*MW2^4 + 417*MW2^3*MZ2 + 46*MW2^2*MZ2^2 - 
        12*MW2*MZ2^3 - 13*MZ2^4) - MT2*MW2^4*(72*MW2^4 + 231*MW2^3*MZ2 + 
        106*MW2^2*MZ2^2 + 3*MW2*MZ2^3 - 4*MZ2^4) + 
      MT2^3*MW2^2*(-240*MW2^4 - 349*MW2^3*MZ2 + 71*MW2^2*MZ2^2 + 
        2*MW2*MZ2^3 + 6*MZ2^4))*SW2^2*B0i[bb0, 0, 0, MT2])/
    (4*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*CHD*MW2*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (3*MT2^8*MZ2 - 3*MT2^7*(12*MW2^2 + 13*MW2*MZ2 - 6*MZ2^2) + 
      4*MW2^6*(6*MW2^3 + 5*MW2^2*MZ2 - 6*MW2*MZ2^2 - 5*MZ2^3) - 
      9*MT2^5*MW2*(76*MW2^3 + 47*MW2^2*MZ2 - 45*MW2*MZ2^2 + 7*MZ2^3) + 
      MT2^6*(240*MW2^3 + 173*MW2^2*MZ2 - 140*MW2*MZ2^2 + 15*MZ2^3) + 
      MT2^3*MW2^2*(-1020*MW2^4 - 661*MW2^3*MZ2 + 494*MW2^2*MZ2^2 + 
        25*MW2*MZ2^3 - 47*MZ2^4) + MT2*MW2^4*(-180*MW2^4 - 141*MW2^3*MZ2 + 
        107*MW2^2*MZ2^2 + 72*MW2*MZ2^3 - 20*MZ2^4) + 
      MT2^4*MW2*(1080*MW2^4 + 657*MW2^3*MZ2 - 590*MW2^2*MZ2^2 + 
        69*MW2*MZ2^3 + 14*MZ2^4) + MT2^2*MW2^3*(576*MW2^4 + 411*MW2^3*MZ2 - 
        270*MW2^2*MZ2^2 - 92*MW2*MZ2^3 + 56*MZ2^4))*SW2^2*
     B0i[bb0, 0, 0, MW2])/(4*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (9*CHD*MW2*MZ2^3*(48*MW2^3 + 28*MW2^2*MZ2 - 28*MW2*MZ2^2 - 15*MZ2^3)*SW2^2*
     B0i[bb0, 0, 0, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*CHD*MW2*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (6*MT2^3*MZ2 + 6*MT2*MW2^2*(8*MW2 + 5*MZ2) + 
      MT2^2*(-24*MW2^2 - 22*MW2*MZ2 + 4*MZ2^2) - 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (9*CHD*MT2*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + MT2^2*(-2*MW2 + 3*MZ2) + 
      MT2*(14*MW2^2 + MZ2^2))*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (9*CHD*MW2^3*MZ2^2*(24*MW2^3 + 26*MW2^2*MZ2 - 17*MW2*MZ2^2 - 12*MZ2^3)*
     SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (9*CHD*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*
     (MT2^3*MZ2 + MT2^2*MZ2^2 + 4*MW2^3*(3*MW2 + 4*MZ2) - 
      MT2*MW2^2*(12*MW2 + 5*MZ2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (9*CHD*MW2*MZ2^3*(24*MW2^4 + 26*MW2^3*MZ2 - 9*MW2^2*MZ2^2 - 
      14*MW2*MZ2^3 - 3*MZ2^4)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*CHD*MW2*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*
     (12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW2^2*C0i[cc0, MZ2, 0, 0, MT2, 
      MT2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[3] + 
 (-1/8*(CHWB*MW2*(6*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
        (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
         MW2*MZ2^4 + 5*MZ2^5)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       4*MW2*(-4*MT2^7*(MW2 - CW2*MZ2)*(8192*MW2^7 - 46272*MW2^6*MZ2 + 
           94864*MW2^5*MZ2^2 - 98776*MW2^4*MZ2^3 + 56426*MW2^3*MZ2^4 - 
           15487*MW2^2*MZ2^5 + 833*MW2*MZ2^6 + 220*MZ2^7) + 
         MT2^6*(233472*MW2^9 + MW2*MZ2^8*(20242 + Pi^2*(816 - 636*SW2) - 
             32565*SW2) + 5*MZ2^9*(691 - 36*CW2*Pi^2 + 83*SW2) + 
           768*MW2^8*MZ2*(-2341 + 8*Pi^2 + 304*SW2) + MW2^2*MZ2^7*
            (-365449 + Pi^2*(924 - 1560*SW2) + 327886*SW2) + 
           128*MW2^7*MZ2^2*(41683 - 12408*SW2 + 12*Pi^2*(-19 + 4*SW2)) - 
           32*MW2^6*MZ2^3*(265533 - 120118*SW2 + 24*Pi^2*(-77 + 30*SW2)) + 
           16*MW2^5*MZ2^4*(512551 - 299134*SW2 + 12*Pi^2*(-343 + 188*SW2)) - 
           12*MW2^4*MZ2^5*(414711 - 287658*SW2 + 8*Pi^2*(-441 + 310*SW2)) + 
           4*MW2^3*MZ2^6*(460879 - 362223*SW2 + 6*Pi^2*(-589 + 524*SW2))) + 
         MW2^5*(MW2 + MZ2)*(36864*MW2^9 + MW2*MZ2^8*(24150 + 
             Pi^2*(816 - 636*SW2) - 38677*SW2) + 256*MW2^8*MZ2*
            (-1771 + 24*Pi^2 + 144*SW2) + 5*MZ2^9*(515 - 36*CW2*Pi^2 + 
             241*SW2) + MW2^2*MZ2^7*(-290569 + Pi^2*(924 - 1560*SW2) + 
             262584*SW2) + 128*MW2^7*MZ2^2*(13347 - 3326*SW2 + 
             12*Pi^2*(-19 + 4*SW2)) - 32*MW2^6*MZ2^3*(101383 - 40948*SW2 + 
             24*Pi^2*(-77 + 30*SW2)) + 16*MW2^5*MZ2^4*(229115 - 121194*SW2 + 
             12*Pi^2*(-343 + 188*SW2)) - 4*MW2^4*MZ2^5*(654951 - 413684*SW2 + 
             24*Pi^2*(-441 + 310*SW2)) + 4*MW2^3*MZ2^6*(292540 - 215149*SW2 + 
             6*Pi^2*(-589 + 524*SW2))) + MT2*MW2^3*(-253952*MW2^11 + 
           5*MZ2^11*(515 - 36*CW2*Pi^2 + 241*SW2) - 256*MW2^10*MZ2*
            (-10935 + 144*Pi^2 + 992*SW2) + 2*MW2^4*MZ2^7*
            (-2224417 + Pi^2*(39600 - 29064*SW2) + 1365881*SW2) - 
           64*MW2^9*MZ2^2*(144023 - 40792*SW2 + 144*Pi^2*(-17 + 4*SW2)) + 
           32*MW2^8*MZ2^3*(441123 - 211844*SW2 + 96*Pi^2*(-85 + 39*SW2)) - 
           MW2^2*MZ2^9*(376509 - 363923*SW2 + 12*Pi^2*(37 + 61*SW2)) + 
           MW2*MZ2^10*(16425 - 41662*SW2 - 12*Pi^2*(-113 + 98*SW2)) + 
           4*MW2^6*MZ2^5*(279583 - 641660*SW2 + 96*Pi^2*(7 + 123*SW2)) - 
           8*MW2^7*MZ2^4*(1299347 - 912244*SW2 + 48*Pi^2*(-491 + 368*SW2)) + 
           4*MW2^5*MZ2^6*(1185662 - 492559*SW2 + 12*Pi^2*(-2251 + 1040*
                SW2)) + MW2^3*MZ2^8*(1896267 - 1406992*SW2 + 
             12*Pi^2*(-1817 + 1756*SW2))) + MT2^5*(-712704*MW2^10 + 
           MW2*MZ2^9*(4980 + Pi^2*(1896 - 1716*SW2) - 43873*SW2) + 
           5*MZ2^10*(515 - 36*CW2*Pi^2 + 259*SW2) - 768*MW2^9*MZ2*
            (-8003 + 48*Pi^2 + 928*SW2) - 64*MW2^8*MZ2^2*
            (311557 - 86832*SW2 + 48*Pi^2*(-59 + 12*SW2)) + 
           32*MW2^7*MZ2^3*(1084761 - 464888*SW2 + 96*Pi^2*(-125 + 47*SW2)) - 
           8*MW2^6*MZ2^4*(4636729 - 2559196*SW2 + 624*Pi^2*(-91 + 48*SW2)) + 
           MW2^2*MZ2^8*(-419113 + 471192*SW2 + 12*Pi^2*(-331 + 188*SW2)) + 
           2*MW2^3*MZ2^7*(1557329 - 1295723*SW2 + 24*Pi^2*(-410 + 457*SW2)) + 
           4*MW2^5*MZ2^5*(6411869 - 4167024*SW2 + 96*Pi^2*(-833 + 559*SW2)) - 
           4*MW2^4*MZ2^6*(2865762 - 2095283*SW2 + 12*Pi^2*(-2649 + 2192*
                SW2))) + MT2^2*MW2^2*(749568*MW2^11 + 
           10*MZ2^11*(-515 + 36*CW2*Pi^2 - 178*SW2) + 768*MW2^10*MZ2*
            (-10363 + 120*Pi^2 + 976*SW2) + MW2^3*MZ2^8*(-2626324 + 
             Pi^2*(42360 - 37812*SW2) + 1710873*SW2) + 128*MW2^9*MZ2^2*
            (214429 - 57828*SW2 + 12*Pi^2*(-277 + 60*SW2)) + 
           2*MW2*MZ2^10*(-20595 + 37636*SW2 + 12*Pi^2*(-83 + 68*SW2)) + 
           MW2^4*MZ2^7*(3713789 - 1552322*SW2 + 276*Pi^2*(-359 + 222*SW2)) + 
           MW2^2*MZ2^9*(660603 - 564451*SW2 + 12*Pi^2*(-243 + 379*SW2)) - 
           32*MW2^8*MZ2^3*(1476007 - 645190*SW2 + 24*Pi^2*(-1063 + 434*
                SW2)) + 4*MW2^5*MZ2^6*(950891 - 1196509*SW2 + 
             6*Pi^2*(181 + 2372*SW2)) + 16*MW2^7*MZ2^4*(2874565 - 
             1676010*SW2 + 12*Pi^2*(-4225 + 2516*SW2)) - 4*MW2^6*MZ2^5*
            (6125951 - 4491310*SW2 + 24*Pi^2*(-4011 + 3418*SW2))) + 
         MT2^4*MW2*(1208320*MW2^10 + MW2^2*MZ2^8*(1134957 + 
             Pi^2*(9468 - 4860*SW2) - 1279855*SW2) + 
           5*MZ2^10*(-1369 + 108*CW2*Pi^2 - 971*SW2) + 256*MW2^9*MZ2*
            (-44453 + 360*Pi^2 + 4720*SW2) + 128*MW2^8*MZ2^2*
            (303971 - 81542*SW2 + 36*Pi^2*(-99 + 20*SW2)) + 
           MW2*MZ2^9*(-27453 + 137018*SW2 + 36*Pi^2*(-143 + 128*SW2)) - 
           32*MW2^7*MZ2^3*(2207633 - 921288*SW2 + 72*Pi^2*(-423 + 158*SW2)) + 
           MW2^3*MZ2^7*(-7697891 + 6341512*SW2 - 108*Pi^2*(-521 + 566*SW2)) + 
           16*MW2^6*MZ2^4*(4909911 - 2642182*SW2 + 36*Pi^2*(-2023 + 1060*
                SW2)) + 4*MW2^5*MZ2^5*(-14171473 + 8965496*SW2 - 
             72*Pi^2*(-2891 + 1926*SW2)) + 4*MW2^4*MZ2^6*
            (6658041 - 4753403*SW2 + 18*Pi^2*(-4709 + 3860*SW2))) + 
         MT2^3*MW2*(-1228800*MW2^11 + MW2*MZ2^10*(26460 + 
             Pi^2*(456 - 276*SW2) - 32191*SW2) + 5*MZ2^11*
            (515 - 36*CW2*Pi^2 + 223*SW2) - 256*MW2^10*MZ2*
            (-48397 + 480*Pi^2 + 4800*SW2) + MW2^2*MZ2^9*
            (-291801 + Pi^2*(6156 - 6432*SW2) + 141380*SW2) - 
           64*MW2^9*MZ2^2*(675375 - 179116*SW2 + 96*Pi^2*(-97 + 20*SW2)) + 
           32*MW2^8*MZ2^3*(2447079 - 1025650*SW2 + 192*Pi^2*(-201 + 77*
                SW2)) + 4*MW2^4*MZ2^7*(1200421 - 1163976*SW2 + 
             24*Pi^2*(-46 + 277*SW2)) + 4*MW2^6*MZ2^5*(14516683 - 
             9379834*SW2 + 192*Pi^2*(-1197 + 839*SW2)) - 8*MW2^7*MZ2^4*
            (10633075 - 5791844*SW2 + 96*Pi^2*(-1831 + 992*SW2)) - 
           12*MW2^5*MZ2^6*(2003660 - 1497215*SW2 + 8*Pi^2*(-3141 + 2864*
                SW2)) + 2*MW2^3*MZ2^8*(48*Pi^2*(-298 + 231*SW2) + 
             5*(25951 + 32224*SW2)))) + 
       MH2*(4*MT2^7*(MW2 - CW2*MZ2)*(8192*MW2^7 - 46272*MW2^6*MZ2 + 
           94864*MW2^5*MZ2^2 - 98776*MW2^4*MZ2^3 + 56426*MW2^3*MZ2^4 - 
           15487*MW2^2*MZ2^5 + 833*MW2*MZ2^6 + 220*MZ2^7) - 
         MT2^6*(233472*MW2^9 + MW2*MZ2^8*(20482 + Pi^2*(816 - 636*SW2) - 
             32805*SW2) + 5*MZ2^9*(691 - 36*CW2*Pi^2 + 83*SW2) + 
           768*MW2^8*MZ2*(-2341 + 8*Pi^2 + 304*SW2) + MW2^2*MZ2^7*
            (-365737 + Pi^2*(924 - 1560*SW2) + 327934*SW2) + 
           128*MW2^7*MZ2^2*(41659 - 12408*SW2 + 12*Pi^2*(-19 + 4*SW2)) - 
           32*MW2^6*MZ2^3*(265197 - 120022*SW2 + 24*Pi^2*(-77 + 30*SW2)) + 
           16*MW2^5*MZ2^4*(511615 - 298654*SW2 + 12*Pi^2*(-343 + 188*SW2)) - 
           12*MW2^4*MZ2^5*(413863 - 287050*SW2 + 8*Pi^2*(-441 + 310*SW2)) + 
           4*MW2^3*MZ2^6*(460171 - 361503*SW2 + 6*Pi^2*(-589 + 524*SW2))) - 
         MW2^5*(MW2 + MZ2)*(36864*MW2^9 + MW2*MZ2^8*(24390 + 
             Pi^2*(816 - 636*SW2) - 38917*SW2) + 256*MW2^8*MZ2*
            (-1771 + 24*Pi^2 + 144*SW2) + 5*MZ2^9*(515 - 36*CW2*Pi^2 + 
             241*SW2) + MW2^2*MZ2^7*(-290857 + Pi^2*(924 - 1560*SW2) + 
             262632*SW2) + 128*MW2^7*MZ2^2*(13323 - 3326*SW2 + 
             12*Pi^2*(-19 + 4*SW2)) - 32*MW2^6*MZ2^3*(101047 - 40852*SW2 + 
             24*Pi^2*(-77 + 30*SW2)) + 16*MW2^5*MZ2^4*(228179 - 120714*SW2 + 
             12*Pi^2*(-343 + 188*SW2)) - 4*MW2^4*MZ2^5*(652407 - 411860*SW2 + 
             24*Pi^2*(-441 + 310*SW2)) + 4*MW2^3*MZ2^6*(291832 - 214429*SW2 + 
             6*Pi^2*(-589 + 524*SW2))) + MT2*MW2^3*(253952*MW2^11 + 
           5*MZ2^11*(-515 + 36*CW2*Pi^2 - 241*SW2) + 256*MW2^10*MZ2*
            (-10935 + 144*Pi^2 + 992*SW2) + MW2^3*MZ2^8*(-1892859 + 
             Pi^2*(21804 - 21072*SW2) + 1402816*SW2) + 64*MW2^9*MZ2^2*
            (143735 - 40792*SW2 + 144*Pi^2*(-17 + 4*SW2)) - 
           32*MW2^8*MZ2^3*(439395 - 211268*SW2 + 96*Pi^2*(-85 + 39*SW2)) + 
           MW2^2*MZ2^9*(377517 - 364691*SW2 + 12*Pi^2*(37 + 61*SW2)) + 
           MW2*MZ2^10*(-16665 + 41902*SW2 + 12*Pi^2*(-113 + 98*SW2)) - 
           4*MW2^6*MZ2^5*(278239 - 637244*SW2 + 96*Pi^2*(7 + 123*SW2)) + 
           8*MW2^7*MZ2^4*(1292531 - 907636*SW2 + 48*Pi^2*(-491 + 368*SW2)) - 
           4*MW2^5*MZ2^6*(1178534 - 489487*SW2 + 12*Pi^2*(-2251 + 1040*
                SW2)) + 2*MW2^4*MZ2^7*(2214217 - 1357769*SW2 + 
             24*Pi^2*(-1650 + 1211*SW2))) + MT2^5*(712704*MW2^10 + 
           MW2^2*MZ2^8*(420841 + Pi^2*(3972 - 2256*SW2) - 472680*SW2) + 
           5*MZ2^10*(-515 + 36*CW2*Pi^2 - 259*SW2) + 768*MW2^9*MZ2*
            (-8003 + 48*Pi^2 + 928*SW2) + 64*MW2^8*MZ2^2*
            (311269 - 86832*SW2 + 48*Pi^2*(-59 + 12*SW2)) - 
           32*MW2^7*MZ2^3*(1082649 - 464312*SW2 + 96*Pi^2*(-125 + 47*SW2)) + 
           8*MW2^6*MZ2^4*(4624153 - 2553052*SW2 + 624*Pi^2*(-91 + 48*SW2)) + 
           MW2*MZ2^9*(-5220 + 44113*SW2 + 12*Pi^2*(-158 + 143*SW2)) + 
           2*MW2^3*MZ2^7*(-1556777 + 1294427*SW2 - 24*Pi^2*(-410 + 457*
                SW2)) - 4*MW2^5*MZ2^5*(6392861 - 4154160*SW2 + 
             96*Pi^2*(-833 + 559*SW2)) + 4*MW2^4*MZ2^6*(2858970 - 
             2089139*SW2 + 12*Pi^2*(-2649 + 2192*SW2))) + 
         MT2^3*MW2*(1228800*MW2^11 + 5*MZ2^11*(-515 + 36*CW2*Pi^2 - 
             223*SW2) + 256*MW2^10*MZ2*(-48397 + 480*Pi^2 + 4800*SW2) + 
           64*MW2^9*MZ2^2*(674415 - 179116*SW2 + 96*Pi^2*(-97 + 20*SW2)) + 
           MW2*MZ2^10*(-26700 + 32431*SW2 + 12*Pi^2*(-38 + 23*SW2)) - 
           32*MW2^8*MZ2^3*(2440167 - 1023730*SW2 + 192*Pi^2*(-201 + 77*
                SW2)) - 2*MW2^3*MZ2^8*(125651 + 165008*SW2 + 
             48*Pi^2*(-298 + 231*SW2)) + 4*MW2^4*MZ2^7*(-1202989 + 
             1164600*SW2 - 24*Pi^2*(-46 + 277*SW2)) + MW2^2*MZ2^9*
            (291609 - 140948*SW2 + 12*Pi^2*(-513 + 536*SW2)) + 
           4*MW2^6*MZ2^5*(-14461003 + 9340282*SW2 - 192*Pi^2*(-1197 + 839*
                SW2)) + 8*MW2^7*MZ2^4*(10593331 - 5771876*SW2 + 
             96*Pi^2*(-1831 + 992*SW2)) + 12*MW2^5*MZ2^6*
            (1998492 - 1491839*SW2 + 8*Pi^2*(-3141 + 2864*SW2))) + 
         MT2^4*MW2*(-1208320*MW2^10 + MW2*MZ2^9*(28173 + 
             Pi^2*(5148 - 4608*SW2) - 137738*SW2) + 
           5*MZ2^10*(1369 - 108*CW2*Pi^2 + 971*SW2) - 256*MW2^9*MZ2*
            (-44453 + 360*Pi^2 + 4720*SW2) - 128*MW2^8*MZ2^2*
            (303611 - 81542*SW2 + 36*Pi^2*(-99 + 20*SW2)) + 
           MW2^2*MZ2^8*(-1139421 + 1283599*SW2 + 36*Pi^2*(-263 + 135*SW2)) + 
           32*MW2^7*MZ2^3*(2202305 - 919848*SW2 + 72*Pi^2*(-423 + 158*SW2)) + 
           MW2^3*MZ2^7*(7693715 - 6333592*SW2 + 108*Pi^2*(-521 + 566*SW2)) - 
           16*MW2^6*MZ2^4*(4893855 - 2634406*SW2 + 36*Pi^2*(-2023 + 1060*
                SW2)) + 4*MW2^5*MZ2^5*(14122081 - 8932376*SW2 + 
             72*Pi^2*(-2891 + 1926*SW2)) - 4*MW2^4*MZ2^6*
            (6639789 - 4737131*SW2 + 18*Pi^2*(-4709 + 3860*SW2))) - 
         MT2^2*MW2^2*(749568*MW2^11 + 10*MZ2^11*(-515 + 36*CW2*Pi^2 - 
             178*SW2) + 768*MW2^10*MZ2*(-10363 + 120*Pi^2 + 976*SW2) + 
           128*MW2^9*MZ2^2*(214069 - 57828*SW2 + 12*Pi^2*(-277 + 60*SW2)) + 
           2*MW2*MZ2^10*(-20835 + 37876*SW2 + 12*Pi^2*(-83 + 68*SW2)) + 
           MW2^4*MZ2^7*(3683453 - 1531250*SW2 + 276*Pi^2*(-359 + 222*SW2)) + 
           MW2^2*MZ2^9*(661659 - 565027*SW2 + 12*Pi^2*(-243 + 379*SW2)) - 
           32*MW2^8*MZ2^3*(1471159 - 643750*SW2 + 24*Pi^2*(-1063 + 434*
                SW2)) + 4*MW2^5*MZ2^6*(952847 - 1193197*SW2 + 
             6*Pi^2*(181 + 2372*SW2)) + 16*MW2^7*MZ2^4*(2862253 - 
             1669194*SW2 + 12*Pi^2*(-4225 + 2516*SW2)) - 4*MW2^6*MZ2^5*
            (6100655 - 4469326*SW2 + 24*Pi^2*(-4011 + 3418*SW2)) + 
           MW2^3*MZ2^8*(Pi^2*(42360 - 37812*SW2) + 7*(-373948 + 243087*
                SW2))))))/(MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*MZ*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
      (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
       MW2*(MW2 + MZ2))*Pi^2*SW) - (3*CHWB*MH2*MZ2^2*(MW2 - CW2*MZ2)*
     (8*MW2^3*(768*MW2^5 + 640*MW2^4*MZ2 - 1456*MW2^3*MZ2^2 + 
        1072*MW2^2*MZ2^3 - 190*MW2*MZ2^4 - 75*MZ2^5) + 
      MH2^3*(256*MW2^5 - 288*MW2^4*MZ2 + 160*MW2^3*MZ2^2 + 4*MW2^2*MZ2^3 - 
        15*MZ2^5) + 2*MH2*MW2^2*(-3328*MW2^5 + 448*MW2^4*MZ2 + 
        1264*MW2^3*MZ2^2 - 1656*MW2^2*MZ2^3 + 686*MW2*MZ2^4 + 15*MZ2^5) + 
      MH2^2*MW2*(256*MW2^5 + 1184*MW2^4*MZ2 - 1408*MW2^3*MZ2^2 + 
        780*MW2^2*MZ2^3 - 284*MW2*MZ2^4 + 45*MZ2^5))*SW2*B0i[bb0, 0, 0, MH2])/
    (8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*MT2*(9*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*(192*MW2^5 - 288*MW2^4*MZ2 + 
        216*MW2^3*MZ2^2 - 92*MW2^2*MZ2^3 + 27*MW2*MZ2^4 - 10*MZ2^5) - 
      MT2^7*(MW2 - CW2*MZ2)*(8192*MW2^8 - 41856*MW2^7*MZ2 + 
        90400*MW2^6*MZ2^2 - 92992*MW2^5*MZ2^3 + 52748*MW2^4*MZ2^4 - 
        15964*MW2^3*MZ2^5 + 2555*MW2^2*MZ2^6 - 743*MW2*MZ2^7 + 90*MZ2^8) + 
      2*MW2^6*(MW2^2 - MZ2^2)*(4096*MW2^8 + MW2*MZ2^7*(200 - 1079*SW2) - 
        90*MZ2^8*SW2 + 128*MW2^7*MZ2*(-168 + 23*SW2) - 
        32*MW2^6*MZ2^2*(-1291 + 595*SW2) + MW2^2*MZ2^6*(-491 + 3180*SW2) + 
        8*MW2^5*MZ2^3*(-4939 + 4248*SW2) + MW2^3*MZ2^5*(-3869 + 5036*SW2) - 
        4*MW2^4*MZ2^4*(-4942 + 6425*SW2)) + 
      MT2^6*MW2*(57344*MW2^9 + 4*MW2^5*MZ2^4*(257909 - 164102*SW2) + 
        10*MZ2^9*(-23 + 41*SW2) + 128*MW2^8*MZ2*(-2801 + 430*SW2) - 
        4*MW2*MZ2^8*(-552 + 505*SW2) - 32*MW2^7*MZ2^2*(-28983 + 9226*SW2) + 
        36*MW2^4*MZ2^5*(-13873 + 10671*SW2) + MW2^2*MZ2^7*
         (-18799 + 15333*SW2) + 32*MW2^6*MZ2^3*(-39930 + 19493*SW2) - 
        3*MW2^3*MZ2^6*(-45367 + 39390*SW2)) + 
      MT2*MW2^4*(-57344*MW2^11 + MW2^5*MZ2^6*(254073 - 268046*SW2) + 
        16*MW2^8*MZ2^3*(35681 - 32198*SW2) + MW2^2*MZ2^9*(2352 - 9665*SW2) + 
        180*MZ2^11*SW2 + MW2*MZ2^10*(-400 + 133*SW2) - 
        256*MW2^10*MZ2*(-1263 + 170*SW2) + 96*MW2^7*MZ2^4*(-631 + 3505*SW2) + 
        64*MW2^9*MZ2^2*(-10305 + 4264*SW2) + MW2^3*MZ2^8*(6287 + 5072*SW2) + 
        2*MW2^6*MZ2^5*(-146977 + 53478*SW2) + 2*MW2^4*MZ2^7*
         (-42571 + 56936*SW2)) + MT2^2*MW2^3*(172032*MW2^11 + 
        MW2^4*MZ2^7*(197757 - 262553*SW2) + 3*MW2*MZ2^10*(190 - 47*SW2) - 
        585*MZ2^11*SW2 + 221*MW2^2*MZ2^9*(-7 + 46*SW2) + 
        128*MW2^10*MZ2*(-7981 + 1074*SW2) - 32*MW2^9*MZ2^2*
         (-72355 + 26206*SW2) + MW2^3*MZ2^8*(-29939 + 35317*SW2) + 
        32*MW2^8*MZ2^3*(-79793 + 53685*SW2) + 4*MW2^6*MZ2^5*
         (12666 + 102535*SW2) + MW2^5*MZ2^6*(-411573 + 334402*SW2) - 
        4*MW2^7*MZ2^4*(-320405 + 384874*SW2)) + 
      MT2^5*MW2*(-172032*MW2^10 + 16*MW2^7*MZ2^3*(239413 - 118194*SW2) + 
        2*MW2^3*MZ2^7*(21888 - 11927*SW2) + 90*MZ2^10*(1 + SW2) - 
        512*MW2^9*MZ2*(-2119 + 309*SW2) + MW2*MZ2^9*(-403 + 406*SW2) + 
        128*MW2^8*MZ2^2*(-21793 + 6898*SW2) - MW2^2*MZ2^8*(328 + 7021*SW2) + 
        8*MW2^6*MZ2^4*(-387031 + 255224*SW2) + MW2^4*MZ2^6*
         (-397653 + 361910*SW2) - 2*MW2^5*MZ2^5*(-748383 + 609350*SW2)) + 
      MT2^3*MW2^2*(-286720*MW2^11 + 4*MW2^3*MZ2^8*(9386 - 18419*SW2) + 
        270*MZ2^11*SW2 + 3*MW2*MZ2^10*(-40 + 49*SW2) - 
        640*MW2^10*MZ2*(-2755 + 376*SW2) + 3*MW2^2*MZ2^9*(-559 + 673*SW2) + 
        32*MW2^9*MZ2^2*(-133573 + 44652*SW2) + MW2^5*MZ2^6*
         (55167 + 78524*SW2) - 32*MW2^8*MZ2^3*(-167030 + 95203*SW2) + 
        MW2^4*MZ2^7*(-160402 + 235421*SW2) - 4*MW2^6*MZ2^5*
         (-294531 + 379021*SW2) + 4*MW2^7*MZ2^4*(-913935 + 780584*SW2)) + 
      MT2^4*MW2^2*(286720*MW2^10 + MW2^4*MZ2^6*(421851 - 457772*SW2) + 
        MW2^3*MZ2^7*(11707 - 63713*SW2) + MW2*MZ2^9*(1815 - 4639*SW2) - 
        35*MZ2^10*(4 + 5*SW2) + 1280*MW2^9*MZ2*(-1405 + 197*SW2) - 
        64*MW2^8*MZ2^2*(-70885 + 22729*SW2) + MW2^2*MZ2^8*
         (-16011 + 46235*SW2) + 16*MW2^7*MZ2^3*(-378649 + 196104*SW2) - 
        8*MW2^6*MZ2^4*(-585450 + 422579*SW2) + 2*MW2^5*MZ2^5*
         (-1034699 + 969244*SW2)))*B0i[bb0, 0, 0, MT2])/
    (2*MW*(MT2 - MW2)^3*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (3*CHWB*MW2*(MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (192*MW2^5 - 288*MW2^4*MZ2 + 216*MW2^3*MZ2^2 - 92*MW2^2*MZ2^3 + 
        27*MW2*MZ2^4 - 10*MZ2^5)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^2*(-(MT2^7*(7680*MW2^9 + 4*MW2^4*MZ2^5*(36529 - 21214*SW2) + 
           MW2^2*MZ2^7*(4049 - 7986*SW2) + 512*MW2^8*MZ2*(19 + 6*SW2) - 
           10*MZ2^9*(31 + 14*SW2) + 64*MW2^7*MZ2^2*(-1823 + 482*SW2) + 
           MW2*MZ2^8*(1157 + 1733*SW2) + 12*MW2^3*MZ2^6*(-3701 + 2677*SW2) - 
           32*MW2^6*MZ2^3*(-7651 + 3330*SW2) + 8*MW2^5*MZ2^4*
            (-31521 + 16330*SW2))) + MW2^6*(MW2 + MZ2)*
         (7680*MW2^9 + 4*MW2^4*MZ2^5*(36529 - 23378*SW2) + 
          MW2^2*MZ2^7*(4049 - 4808*SW2) + 512*MW2^8*MZ2*(19 + 9*SW2) - 
          10*MZ2^9*(31 + 29*SW2) + 64*MW2^7*MZ2^2*(-1823 + 460*SW2) + 
          MW2*MZ2^8*(1157 + 1273*SW2) - 32*MW2^6*MZ2^3*(-7651 + 3574*SW2) + 
          4*MW2^3*MZ2^6*(-11103 + 7493*SW2) + 8*MW2^5*MZ2^4*
           (-31521 + 18320*SW2)) + MT2^6*(53760*MW2^10 + 
          MW2^3*MZ2^7*(73607 - 90224*SW2) + 10*MZ2^10*(31 + 14*SW2) + 
          256*MW2^9*MZ2*(233 + 90*SW2) + 512*MW2^8*MZ2^2*(-1607 + 401*SW2) - 
          MW2*MZ2^9*(3327 + 2863*SW2) + 208*MW2^6*MZ2^4*(-9635 + 4834*SW2) - 
          64*MW2^7*MZ2^3*(-28495 + 11899*SW2) + MW2^2*MZ2^8*
           (3870 + 21097*SW2) + 4*MW2^4*MZ2^6*(-114499 + 77541*SW2) - 
          8*MW2^5*MZ2^5*(-159164 + 89669*SW2)) - 
        MT2*MW2^4*(53760*MW2^11 + 4*MW2^5*MZ2^6*(130771 - 70201*SW2) + 
          MW2^3*MZ2^8*(69379 - 47293*SW2) + 10*MZ2^11*(31 + 29*SW2) + 
          256*MW2^10*MZ2*(383 + 120*SW2) - 3*MW2*MZ2^10*(799 + 771*SW2) + 
          16*MW2^6*MZ2^5*(-14152 + 1255*SW2) + 128*MW2^9*MZ2^2*
           (-6114 + 1711*SW2) - 320*MW2^8*MZ2^3*(-3857 + 2076*SW2) + 
          MW2^2*MZ2^9*(-1771 + 10062*SW2) + 16*MW2^7*MZ2^4*
           (-41879 + 32937*SW2) + MW2^4*MZ2^7*(-295565 + 176328*SW2)) - 
        MT2^5*MW2*(161280*MW2^10 + 3*MW2^3*MZ2^7*(89311 - 100304*SW2) + 
          20*MZ2^10*(62 + 37*SW2) + 768*MW2^9*MZ2*(221 + 96*SW2) + 
          128*MW2^8*MZ2^2*(-19297 + 4653*SW2) - 2*MW2*MZ2^9*
           (5479 + 5227*SW2) - 128*MW2^7*MZ2^3*(-43519 + 17923*SW2) + 
          MW2^2*MZ2^8*(6349 + 69585*SW2) + 16*MW2^6*MZ2^4*
           (-389900 + 194931*SW2) + 4*MW2^4*MZ2^6*(-380107 + 255355*SW2) - 
          8*MW2^5*MZ2^5*(-507855 + 286696*SW2)) + MT2^2*MW2^3*
         (161280*MW2^11 + MW2^3*MZ2^8*(179578 - 107033*SW2) + 
          4*MW2^5*MZ2^6*(135047 - 39607*SW2) + 30*MZ2^11*(31 + 25*SW2) + 
          768*MW2^10*MZ2*(311 + 114*SW2) + 128*MW2^9*MZ2^2*
           (-18811 + 4824*SW2) - MW2*MZ2^10*(4841 + 5391*SW2) + 
          MW2^2*MZ2^9*(-14084 + 24951*SW2) - 64*MW2^8*MZ2^3*
           (-70358 + 33317*SW2) - 24*MW2^6*MZ2^5*(-45143 + 38481*SW2) + 
          32*MW2^7*MZ2^4*(-115906 + 71195*SW2) + MW2^4*MZ2^7*
           (-571443 + 291844*SW2)) - MT2^3*MW2^2*(268800*MW2^11 + 
          4*MW2^6*MZ2^5*(1092425 - 702462*SW2) + 32*MW2^8*MZ2^3*
           (264767 - 115690*SW2) + MW2^3*MZ2^8*(172927 - 55613*SW2) + 
          30*MZ2^11*(31 + 16*SW2) + 5120*MW2^10*MZ2*(65 + 27*SW2) + 
          5*MW2^4*MZ2^7*(-57289 + 2578*SW2) - MW2*MZ2^10*(3291 + 4103*SW2) + 
          64*MW2^9*MZ2^2*(-63595 + 15494*SW2) + MW2^2*MZ2^9*
           (-23849 + 18678*SW2) + 4*MW2^5*MZ2^6*(-203451 + 192271*SW2) + 
          8*MW2^7*MZ2^4*(-1052529 + 575582*SW2)) + 
        MT2^4*MW2*(268800*MW2^11 + 12*MW2^6*MZ2^5*(508461 - 298154*SW2) + 
          3*MW2^4*MZ2^7*(76057 - 115480*SW2) + 3*MW2*MZ2^10*(131 - 97*SW2) + 
          10*MZ2^11*(31 + 11*SW2) + 2560*MW2^10*MZ2*(115 + 51*SW2) - 
          MW2^2*MZ2^9*(20324 + 5435*SW2) + 64*MW2^9*MZ2^2*
           (-64091 + 15316*SW2) - 96*MW2^8*MZ2^3*(-94451 + 39462*SW2) + 
          MW2^3*MZ2^8*(61158 + 59203*SW2) + 4*MW2^5*MZ2^6*
           (-509864 + 362783*SW2) + 8*MW2^7*MZ2^4*(-1232557 + 633064*SW2))) + 
      MH2^2*(MW2^6*(MW2 + MZ2)*(7680*MW2^9 + 8*MW2^4*MZ2^5*
           (18231 - 11668*SW2) + MW2^2*MZ2^7*(3828 - 4667*SW2) + 
          512*MW2^8*MZ2*(19 + 9*SW2) - 10*MZ2^9*(31 + 29*SW2) + 
          128*MW2^7*MZ2^2*(-907 + 230*SW2) + 160*MW2^5*MZ2^4*
           (-1572 + 913*SW2) + MW2*MZ2^8*(1237 + 1193*SW2) - 
          64*MW2^6*MZ2^3*(-3809 + 1778*SW2) + MW2^3*MZ2^6*
           (-44171 + 29872*SW2)) - MT2^7*(7680*MW2^9 + 8*MW2^4*MZ2^5*
           (18231 - 10586*SW2) + 3*MW2^2*MZ2^7*(1276 - 2615*SW2) + 
          512*MW2^8*MZ2*(19 + 6*SW2) - 10*MZ2^9*(31 + 14*SW2) + 
          128*MW2^7*MZ2^2*(-907 + 241*SW2) + 80*MW2^5*MZ2^4*
           (-3144 + 1627*SW2) + MW2*MZ2^8*(1237 + 1653*SW2) - 
          64*MW2^6*MZ2^3*(-3809 + 1656*SW2) + MW2^3*MZ2^6*
           (-44171 + 32024*SW2)) - MT2*MW2^4*(53760*MW2^11 + 
          MW2^5*MZ2^6*(523051 - 280352*SW2) + MW2^3*MZ2^8*
           (68814 - 47189*SW2) + 10*MZ2^11*(31 + 29*SW2) + 
          256*MW2^10*MZ2*(383 + 120*SW2) + 20*MW2^6*MZ2^5*
           (-11233 + 938*SW2) - MW2*MZ2^10*(2477 + 2233*SW2) + 
          64*MW2^9*MZ2^2*(-12165 + 3422*SW2) + MW2^2*MZ2^9*
           (-1230 + 9601*SW2) - 32*MW2^8*MZ2^3*(-38411 + 20634*SW2) + 
          8*MW2^7*MZ2^4*(-83791 + 65742*SW2) + MW2^4*MZ2^7*
           (-295880 + 176747*SW2)) + MT2^2*MW2^3*(161280*MW2^11 + 
          MW2^5*MZ2^6*(541965 - 158248*SW2) + 30*MZ2^11*(31 + 25*SW2) + 
          768*MW2^10*MZ2*(311 + 114*SW2) + 29*MW2^2*MZ2^9*(-449 + 832*SW2) - 
          MW2*MZ2^10*(5081 + 5151*SW2) + 64*MW2^9*MZ2^2*(-37433 + 9648*SW2) - 
          2*MW2^3*MZ2^8*(-89715 + 53854*SW2) - 32*MW2^8*MZ2^3*
           (-140113 + 66256*SW2) - 12*MW2^6*MZ2^5*(-90351 + 77012*SW2) + 
          8*MW2^7*MZ2^4*(-462799 + 283880*SW2) + MW2^4*MZ2^7*
           (-574075 + 293801*SW2)) + MT2^6*(53760*MW2^10 + 
          4*MW2^5*MZ2^5*(317697 - 178924*SW2) + MW2^3*MZ2^7*
           (71819 - 89137*SW2) + 10*MZ2^10*(31 + 14*SW2) + 
          256*MW2^9*MZ2*(233 + 90*SW2) - MW2*MZ2^9*(3407 + 2783*SW2) + 
          64*MW2^8*MZ2^2*(-12793 + 3208*SW2) + MW2^2*MZ2^8*
           (4651 + 20396*SW2) - 32*MW2^7*MZ2^3*(-56741 + 23672*SW2) + 
          8*MW2^6*MZ2^4*(-249811 + 125192*SW2) + MW2^4*MZ2^6*
           (-456041 + 309296*SW2)) - MT2^3*MW2^2*(268800*MW2^11 + 
          MW2^3*MZ2^8*(175004 - 58113*SW2) + 30*MZ2^11*(31 + 16*SW2) + 
          5120*MW2^10*MZ2*(65 + 27*SW2) - MW2*MZ2^10*(3531 + 3863*SW2) + 
          128*MW2^9*MZ2^2*(-31640 + 7747*SW2) - 288*MW2^6*MZ2^5*
           (-15151 + 9742*SW2) + MW2^4*MZ2^7*(-293376 + 17321*SW2) + 
          MW2^2*MZ2^9*(-23186 + 18255*SW2) - 128*MW2^8*MZ2^3*
           (-65903 + 28765*SW2) + 16*MW2^7*MZ2^4*(-524955 + 286741*SW2) + 
          MW2^5*MZ2^6*(-807313 + 767024*SW2)) - 
        MT2^5*MW2*(161280*MW2^10 + MW2^3*MZ2^7*(262328 - 297551*SW2) + 
          20*MW2^5*MZ2^5*(202731 - 114406*SW2) + 20*MZ2^10*(62 + 37*SW2) + 
          768*MW2^9*MZ2*(221 + 96*SW2) - 2*MW2*MZ2^9*(5639 + 5067*SW2) + 
          64*MW2^8*MZ2^2*(-38405 + 9306*SW2) + 3*MW2^2*MZ2^8*
           (2971 + 22447*SW2) - 32*MW2^7*MZ2^3*(-173311 + 71314*SW2) + 
          8*MW2^6*MZ2^4*(-777571 + 388314*SW2) + MW2^4*MZ2^6*
           (-1514295 + 1018648*SW2)) + MT2^4*MW2*(268800*MW2^11 + 
          16*MW2^6*MZ2^5*(380623 - 223134*SW2) + MW2*MZ2^10*(313 - 211*SW2) + 
          10*MZ2^11*(31 + 11*SW2) + 2560*MW2^10*MZ2*(115 + 51*SW2) + 
          256*MW2^9*MZ2^2*(-15944 + 3829*SW2) - MW2^2*MZ2^9*
           (20503 + 5176*SW2) - 384*MW2^8*MZ2^3*(-23509 + 9813*SW2) + 
          2*MW2^3*MZ2^8*(32411 + 27899*SW2) - 7*MW2^4*MZ2^7*
           (-31357 + 48739*SW2) + 16*MW2^7*MZ2^4*(-614567 + 315302*SW2) + 
          MW2^5*MZ2^6*(-2030329 + 1447272*SW2))) - 
      MH2*MW2*(-(MT2^7*(38400*MW2^9 + 4*MW2^4*MZ2^5*(185517 - 108134*SW2) + 
           2560*MW2^8*MZ2*(19 + 6*SW2) - 50*MZ2^9*(31 + 14*SW2) + 
           25*MW2*MZ2^8*(245 + 333*SW2) + 92*MW2^3*MZ2^6*(-2447 + 1781*SW2) + 
           64*MW2^7*MZ2^2*(-9163 + 2410*SW2) - 9*MW2^2*MZ2^7*
            (-2193 + 4418*SW2) - 32*MW2^6*MZ2^3*(-38615 + 16746*SW2) + 
           8*MW2^5*MZ2^4*(-159693 + 82706*SW2))) + MW2^6*(MW2 + MZ2)*
         (38400*MW2^9 + 4*MW2^4*MZ2^5*(185517 - 118954*SW2) + 
          MW2^2*MZ2^7*(19737 - 23872*SW2) + 2560*MW2^8*MZ2*(19 + 9*SW2) - 
          50*MZ2^9*(31 + 29*SW2) + 25*MW2*MZ2^8*(245 + 241*SW2) + 
          64*MW2^7*MZ2^2*(-9163 + 2300*SW2) - 32*MW2^6*MZ2^3*
           (-38615 + 17966*SW2) + 4*MW2^3*MZ2^6*(-56281 + 38273*SW2) + 
          8*MW2^5*MZ2^4*(-159693 + 92656*SW2)) - 
        MT2*MW2^4*(268800*MW2^11 + MW2^3*MZ2^8*(350307 - 241405*SW2) + 
          50*MZ2^11*(31 + 29*SW2) + 1280*MW2^10*MZ2*(383 + 120*SW2) - 
          25*MW2*MZ2^10*(493 + 449*SW2) + 16*MW2^6*MZ2^5*
           (-70630 + 4967*SW2) + 125*MW2^4*MZ2^7*(-12041 + 7232*SW2) + 
          128*MW2^9*MZ2^2*(-30738 + 8555*SW2) + MW2^2*MZ2^9*
           (-6987 + 48782*SW2) - 64*MW2^8*MZ2^3*(-97493 + 52236*SW2) + 
          16*MW2^7*MZ2^4*(-213631 + 167613*SW2) - 4*MW2^5*MZ2^6*
           (-664157 + 355717*SW2)) + MT2^6*(268800*MW2^10 + 
          MW2^3*MZ2^7*(367543 - 453176*SW2) + 50*MZ2^10*(31 + 14*SW2) + 
          1280*MW2^9*MZ2*(233 + 90*SW2) - 25*MW2*MZ2^9*(679 + 559*SW2) + 
          512*MW2^8*MZ2^2*(-8077 + 2005*SW2) - 64*MW2^7*MZ2^3*
           (-143783 + 59831*SW2) - 40*MW2^5*MZ2^5*(-161592 + 91325*SW2) + 
          MW2^2*MZ2^8*(22238 + 102937*SW2) + 16*MW2^6*MZ2^4*
           (-634303 + 318098*SW2) + 4*MW2^4*MZ2^6*(-580729 + 395425*SW2)) - 
        MT2^5*MW2*(806400*MW2^10 + MW2^3*MZ2^7*(1341253 - 1513960*SW2) + 
          100*MZ2^10*(62 + 37*SW2) + 3840*MW2^9*MZ2*(221 + 96*SW2) - 
          10*MW2*MZ2^9*(5615 + 5091*SW2) + 128*MW2^8*MZ2^2*
           (-96989 + 23265*SW2) - 128*MW2^7*MZ2^3*(-219581 + 90119*SW2) + 
          3*MW2^2*MZ2^8*(13639 + 113371*SW2) + 16*MW2^6*MZ2^4*
           (-1974304 + 986511*SW2) + 4*MW2^4*MZ2^6*(-1928109 + 1301999*SW2) - 
          8*MW2^5*MZ2^5*(-2577783 + 1459376*SW2)) + 
        MT2^2*MW2^3*(806400*MW2^11 + MW2^3*MZ2^8*(911682 - 551161*SW2) + 
          4*MW2^5*MZ2^6*(686037 - 197723*SW2) + 24*MW2^6*MZ2^5*
           (230847 - 197485*SW2) + 150*MZ2^11*(31 + 25*SW2) + 
          3840*MW2^10*MZ2*(311 + 114*SW2) - 5*MW2*MZ2^10*(5045 + 5187*SW2) + 
          128*MW2^9*MZ2^2*(-94559 + 24120*SW2) + MW2^2*MZ2^9*
           (-67196 + 122551*SW2) - 64*MW2^8*MZ2^3*(-355330 + 167593*SW2) + 
          32*MW2^7*MZ2^4*(-588404 + 361039*SW2) + MW2^4*MZ2^7*
           (-2917667 + 1503676*SW2)) - MT2^3*MW2^2*(1344000*MW2^11 + 
          12*MW2^6*MZ2^5*(1851335 - 1194082*SW2) + MW2^3*MZ2^8*
           (885727 - 299661*SW2) + 150*MZ2^11*(31 + 16*SW2) + 
          25600*MW2^10*MZ2*(65 + 27*SW2) - 5*MW2*MZ2^10*(3495 + 3899*SW2) + 
          320*MW2^9*MZ2^2*(-63931 + 15494*SW2) + MW2^2*MZ2^9*
           (-117721 + 92886*SW2) + MW2^4*MZ2^7*(-1484469 + 95098*SW2) - 
          160*MW2^8*MZ2^3*(-267287 + 116362*SW2) + 4*MW2^5*MZ2^6*
           (-1031537 + 983299*SW2) + 8*MW2^7*MZ2^4*(-5334573 + 
            2914870*SW2)) + MT2^4*MW2*(1344000*MW2^11 + 
          MW2^4*MZ2^7*(1126907 - 1734224*SW2) + 50*MZ2^11*(31 + 11*SW2) + 
          12800*MW2^10*MZ2*(115 + 51*SW2) - 5*MW2*MZ2^10*(-325 + 223*SW2) + 
          320*MW2^9*MZ2^2*(-64427 + 15316*SW2) - MW2^2*MZ2^9*
           (102812 + 25643*SW2) - 480*MW2^8*MZ2^3*(-95323 + 39686*SW2) + 
          MW2^3*MZ2^8*(323294 + 280043*SW2) + 4*MW2^5*MZ2^6*
           (-2586314 + 1850403*SW2) + 8*MW2^7*MZ2^4*(-6242681 + 
            3204200*SW2) - 4*MW2^6*MZ2^5*(-7745435 + 4554342*SW2))))*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (3*CHWB*MZ2*(6144*MW2^9 + 10*CW2*MZ2^9 + 960*MW2^8*MZ2*(-13 + 4*SW2) + 
      MW2^3*MZ2^5*(119*MH2 - 3798*MZ2 - 92*MH2*SW2 + 2720*MZ2*SW2) + 
      8*MW2^6*MZ2^2*(MZ2*(2561 - 1216*SW2) + 12*MH2*(-5 + 2*SW2)) + 
      64*MW2^7*MZ2*(3*MH2 + MZ2*(19 + 6*SW2)) + 2*MW2^4*MZ2^4*
       (MZ2*(8179 - 3240*SW2) + 2*MH2*(-77 + 54*SW2)) + 
      MW2*MZ2^7*(10*CW2*MH2 + MZ2*(263 + 177*SW2)) - 
      MW2^2*MZ2^6*(MH2*(37 - 27*SW2) + MZ2*(401 + 1012*SW2)) + 
      8*MW2^5*MZ2^3*(-9*MH2*(-7 + 4*SW2) + MZ2*(-3475 + 1438*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (3*CHWB*MW2*MZ2*(MW2 - CW2*MZ2)*
     (MH2^2*(-256*MW2^5 + 544*MW2^4*MZ2 - 480*MW2^3*MZ2^2 + 284*MW2^2*MZ2^3 - 
        136*MW2*MZ2^4 + 35*MZ2^5) + 12*MZ2*(256*MW2^6 - 832*MW2^5*MZ2 + 
        1216*MW2^4*MZ2^2 - 904*MW2^3*MZ2^3 + 256*MW2^2*MZ2^4 + 4*MW2*MZ2^5 - 
        5*MZ2^6) - 4*MH2*(384*MW2^6 - 992*MW2^5*MZ2 + 1200*MW2^4*MZ2^2 - 
        812*MW2^3*MZ2^3 + 214*MW2^2*MZ2^4 - 8*MW2*MZ2^5 + 5*MZ2^6))*
     B0i[bb0, MZ2, MH2, MZ2])/(8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(-12*MT2^4*MZ2^2*(MW2 - CW2*MZ2)*(128*MW2^4 - 320*MW2^3*MZ2 + 
        296*MW2^2*MZ2^2 - 116*MW2*MZ2^3 + 15*MZ2^4)*SW2^2 + 
      3*MW2*(MW2 + MZ2)*(1024*MW2^9 + 6*MW2^4*MZ2^5*(155 - 896*SW2) + 
        MW2*MZ2^8*(23 - 523*SW2) + 32*MW2^7*MZ2^2*(173 - 236*SW2) + 
        5*MZ2^9*(2 + 13*SW2) + 128*MW2^8*MZ2*(-29 + 20*SW2) + 
        12*MW2^5*MZ2^4*(-17 + 104*SW2) + 16*MW2^6*MZ2^3*(-213 + 440*SW2) + 
        MW2^2*MZ2^7*(-185 + 711*SW2) + 2*MW2^3*MZ2^6*(-7 + 981*SW2)) + 
      MT2^3*(-6656*MW2^8 + 2*MW2^3*MZ2^5*(16593 - 13402*SW2) + 
        10*MZ2^8*(49 - 22*SW2) - 128*MW2^7*MZ2*(-331 + 52*SW2) + 
        320*MW2^6*MZ2^2*(-329 + 108*SW2) + MW2*MZ2^7*(-2621 + 1123*SW2) - 
        32*MW2^5*MZ2^3*(-4201 + 2039*SW2) + 16*MW2^4*MZ2^4*
         (-5916 + 3685*SW2) + MW2^2*MZ2^6*(-1263 + 3880*SW2)) + 
      MT2*MW2*(-15872*MW2^9 + 430*CW2*MZ2^9 + MW2^3*MZ2^6*
         (44679 - 42556*SW2) + 32*MW2^6*MZ2^3*(1889 - 2759*SW2) + 
        16*MW2^5*MZ2^4*(3344 - 489*SW2) + 23*MW2*MZ2^8*(-83 + 123*SW2) - 
        128*MW2^8*MZ2*(-561 + 196*SW2) + 64*MW2^7*MZ2^2*(-1853 + 1324*SW2) + 
        MW2^2*MZ2^7*(-6278 + 4877*SW2) + 2*MW2^4*MZ2^5*
         (-44109 + 35062*SW2)) + MT2^2*(20992*MW2^9 + 30*MZ2^9*(1 + 5*SW2) + 
        128*MW2^8*MZ2*(-959 + 200*SW2) - 128*MW2^7*MZ2^2*(-2302 + 897*SW2) - 
        MW2*MZ2^8*(731 + 961*SW2) + MW2^2*MZ2^7*(2215 + 1426*SW2) - 
        4*MW2^3*MZ2^6*(-4137 + 3455*SW2) + 32*MW2^6*MZ2^3*
         (-11690 + 6247*SW2) - 8*MW2^5*MZ2^4*(-33795 + 21076*SW2) + 
        2*MW2^4*MZ2^5*(-53619 + 36170*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) + (3*CHWB*MW2*(MW2^2*(MW2 - CW2*MZ2)*(10752*MW2^8 + 
        12800*MW2^7*MZ2 - 42944*MW2^6*MZ2^2 + 30080*MW2^5*MZ2^3 + 
        1608*MW2^4*MZ2^4 - 10028*MW2^3*MZ2^5 + 1534*MW2^2*MZ2^6 + 
        643*MW2*MZ2^7 + 10*MZ2^8) - 48*MT2^4*MW2*MZ2^2*(MW2 - CW2*MZ2)*
       (32*MW2^3 - 72*MW2^2*MZ2 + 56*MW2*MZ2^2 - 15*MZ2^3)*SW2^2 + 
      12*MT2^3*MZ2^2*(32*MW2^3 - 72*MW2^2*MZ2 + 56*MW2*MZ2^2 - 15*MZ2^3)*
       SW2^2*(4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 4*MW2^2*MZ2*(-3 + SW2) - 
        MZ2^3*SW2) + MT2^2*(12288*MW2^9 + MW2^2*MZ2^7*(4677 - 4334*SW2) + 
        16*MW2^6*MZ2^3*(4879 - 2180*SW2) + 10*MZ2^9*(-1 + 19*SW2) + 
        128*MW2^8*MZ2*(-35 + 96*SW2) + 64*MW2^7*MZ2^2*(-745 + 98*SW2) + 
        MW2*MZ2^8*(-1353 + 1051*SW2) + 2*MW2^3*MZ2^6*(-3123 + 2786*SW2) - 
        4*MW2^4*MZ2^5*(-4471 + 3726*SW2) + 8*MW2^5*MZ2^4*
         (-6643 + 4150*SW2)) - MT2*(23040*MW2^10 + 10*CW2*MZ2^10 + 
        MW2*MZ2^9*(613 - 623*SW2) + 128*MW2^8*MZ2^2*(-812 + 59*SW2) + 
        128*MW2^9*MZ2*(-103 + 180*SW2) + MW2^2*MZ2^8*(-375 + 292*SW2) + 
        8*MW2^3*MZ2^7*(-1578 + 1295*SW2) - 48*MW2^7*MZ2^3*
         (-4141 + 1780*SW2) - 8*MW2^5*MZ2^5*(-1754 + 3289*SW2) - 
        4*MW2^4*MZ2^6*(-7658 + 4321*SW2) + 16*MW2^6*MZ2^4*
         (-8561 + 5805*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW) + (18*CHWB*MW2^3*MZ2*SW2*(448*MW2^7 + 
      MW2^2*MZ2^5*(629 - 426*SW2) + 4*MW2^4*MZ2^3*(523 - 100*SW2) - 
      25*MZ2^7*(2 + SW2) + 32*MW2^6*MZ2*(-23 + 8*SW2) - 
      8*MW2^5*MZ2^2*(67 + 10*SW2) + 10*MW2*MZ2^6*(4 + 17*SW2) + 
      MW2^3*MZ2^4*(-1887 + 550*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2*SW) - (9*CHWB*MW2*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, 
      MW2, MW2])/(MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*CHWB*MW2*MZ2*(MW2^2 - MZ2^2)*(448*MW2^7 - 5*MZ2^7*(2 + SW2) + 
      2*MW2^2*MZ2^5*(79 + SW2) + 32*MW2^6*MZ2*(-41 + 8*SW2) + 
      MW2*MZ2^6*(-13 + 19*SW2) - 8*MW2^5*MZ2^2*(-177 + 50*SW2) + 
      4*MW2^4*MZ2^3*(-139 + 68*SW2) - MW2^3*MZ2^4*(131 + 114*SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (3*CHWB*MW2*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*SW2^2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Class[4] + (18*MZ2^3*SW2*VMU^2*(128*MW2^5*CHd[3, 3] - 
    160*MW2^4*MZ2*CHd[3, 3] - 32*MW2^3*MZ2^2*CHd[3, 3] + 
    92*MW2^2*MZ2^3*CHd[3, 3] - 4*MW2*MZ2^4*CHd[3, 3] - 15*MZ2^5*CHd[3, 3] + 
    128*MW2^5*CHe[1, 1] - 224*MW2^4*MZ2*CHe[1, 1] + 
    224*MW2^3*MZ2^2*CHe[1, 1] - 140*MW2^2*MZ2^3*CHe[1, 1] + 
    44*MW2*MZ2^4*CHe[1, 1] - 5*MZ2^5*CHe[1, 1] - 
    2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*CHe[Leff, Leff] - 128*MW2^5*CHl1[1, 1] + 
    288*MW2^4*MZ2*CHl1[1, 1] - 304*MW2^3*MZ2^2*CHl1[1, 1] + 
    212*MW2^2*MZ2^3*CHl1[1, 1] - 78*MW2*MZ2^4*CHl1[1, 1] + 
    10*MZ2^5*CHl1[1, 1] + 4*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*CHl1[Leff, Leff] - 
    128*MW2^5*CHl3[1, 1] + 288*MW2^4*MZ2*CHl3[1, 1] - 
    304*MW2^3*MZ2^2*CHl3[1, 1] + 212*MW2^2*MZ2^3*CHl3[1, 1] - 
    78*MW2*MZ2^4*CHl3[1, 1] + 10*MZ2^5*CHl3[1, 1] + 
    256*MW2^5*CHl3[Leff, Leff] - 640*MW2^4*MZ2*CHl3[Leff, Leff] + 
    608*MW2^3*MZ2^2*CHl3[Leff, Leff] - 240*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
    4*MW2*MZ2^4*CHl3[Leff, Leff] + 20*MZ2^5*CHl3[Leff, Leff] - 
    128*MW2^5*CHq1[3, 3] + 352*MW2^4*MZ2*CHq1[3, 3] - 
    304*MW2^3*MZ2^2*CHq1[3, 3] + 28*MW2^2*MZ2^3*CHq1[3, 3] + 
    82*MW2*MZ2^4*CHq1[3, 3] - 30*MZ2^5*CHq1[3, 3] - 128*MW2^5*CHq3[3, 3] + 
    352*MW2^4*MZ2*CHq3[3, 3] - 304*MW2^3*MZ2^2*CHq3[3, 3] + 
    28*MW2^2*MZ2^3*CHq3[3, 3] + 82*MW2*MZ2^4*CHq3[3, 3] - 
    30*MZ2^5*CHq3[3, 3])*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((3*MH2*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*(128*MW2^5*CHd[3, 3] - 160*MW2^4*MZ2*CHd[3, 3] - 
      32*MW2^3*MZ2^2*CHd[3, 3] + 92*MW2^2*MZ2^3*CHd[3, 3] - 
      4*MW2*MZ2^4*CHd[3, 3] - 15*MZ2^5*CHd[3, 3] + 128*MW2^5*CHe[1, 1] - 
      224*MW2^4*MZ2*CHe[1, 1] + 224*MW2^3*MZ2^2*CHe[1, 1] - 
      140*MW2^2*MZ2^3*CHe[1, 1] + 44*MW2*MZ2^4*CHe[1, 1] - 
      5*MZ2^5*CHe[1, 1] - 2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 
        64*MW2^2*MZ2^3 - 6*MW2*MZ2^4 + 5*MZ2^5)*CHe[Leff, Leff] - 
      128*MW2^5*CHl1[1, 1] + 288*MW2^4*MZ2*CHl1[1, 1] - 
      304*MW2^3*MZ2^2*CHl1[1, 1] + 212*MW2^2*MZ2^3*CHl1[1, 1] - 
      78*MW2*MZ2^4*CHl1[1, 1] + 10*MZ2^5*CHl1[1, 1] + 
      4*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
        MW2*MZ2^4 + 5*MZ2^5)*CHl1[Leff, Leff] - 128*MW2^5*CHl3[1, 1] + 
      288*MW2^4*MZ2*CHl3[1, 1] - 304*MW2^3*MZ2^2*CHl3[1, 1] + 
      212*MW2^2*MZ2^3*CHl3[1, 1] - 78*MW2*MZ2^4*CHl3[1, 1] + 
      10*MZ2^5*CHl3[1, 1] + 256*MW2^5*CHl3[Leff, Leff] - 
      640*MW2^4*MZ2*CHl3[Leff, Leff] + 608*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      240*MW2^2*MZ2^3*CHl3[Leff, Leff] - 4*MW2*MZ2^4*CHl3[Leff, Leff] + 
      20*MZ2^5*CHl3[Leff, Leff] - 128*MW2^5*CHq1[3, 3] + 
      352*MW2^4*MZ2*CHq1[3, 3] - 304*MW2^3*MZ2^2*CHq1[3, 3] + 
      28*MW2^2*MZ2^3*CHq1[3, 3] + 82*MW2*MZ2^4*CHq1[3, 3] - 
      30*MZ2^5*CHq1[3, 3] - 128*MW2^5*CHq3[3, 3] + 352*MW2^4*MZ2*CHq3[3, 3] - 
      304*MW2^3*MZ2^2*CHq3[3, 3] + 28*MW2^2*MZ2^3*CHq3[3, 3] + 
      82*MW2*MZ2^4*CHq3[3, 3] - 30*MZ2^5*CHq3[3, 3]))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (128*MW2^5*CHd[3, 3] - 160*MW2^4*MZ2*CHd[3, 3] - 
      32*MW2^3*MZ2^2*CHd[3, 3] + 92*MW2^2*MZ2^3*CHd[3, 3] - 
      4*MW2*MZ2^4*CHd[3, 3] - 15*MZ2^5*CHd[3, 3] + 128*MW2^5*CHe[1, 1] - 
      224*MW2^4*MZ2*CHe[1, 1] + 224*MW2^3*MZ2^2*CHe[1, 1] - 
      140*MW2^2*MZ2^3*CHe[1, 1] + 44*MW2*MZ2^4*CHe[1, 1] - 
      5*MZ2^5*CHe[1, 1] - 2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 
        64*MW2^2*MZ2^3 - 6*MW2*MZ2^4 + 5*MZ2^5)*CHe[Leff, Leff] - 
      128*MW2^5*CHl1[1, 1] + 288*MW2^4*MZ2*CHl1[1, 1] - 
      304*MW2^3*MZ2^2*CHl1[1, 1] + 212*MW2^2*MZ2^3*CHl1[1, 1] - 
      78*MW2*MZ2^4*CHl1[1, 1] + 10*MZ2^5*CHl1[1, 1] + 
      4*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
        MW2*MZ2^4 + 5*MZ2^5)*CHl1[Leff, Leff] - 128*MW2^5*CHl3[1, 1] + 
      288*MW2^4*MZ2*CHl3[1, 1] - 304*MW2^3*MZ2^2*CHl3[1, 1] + 
      212*MW2^2*MZ2^3*CHl3[1, 1] - 78*MW2*MZ2^4*CHl3[1, 1] + 
      10*MZ2^5*CHl3[1, 1] + 256*MW2^5*CHl3[Leff, Leff] - 
      640*MW2^4*MZ2*CHl3[Leff, Leff] + 608*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      240*MW2^2*MZ2^3*CHl3[Leff, Leff] - 4*MW2*MZ2^4*CHl3[Leff, Leff] + 
      20*MZ2^5*CHl3[Leff, Leff] - 128*MW2^5*CHq1[3, 3] + 
      352*MW2^4*MZ2*CHq1[3, 3] - 304*MW2^3*MZ2^2*CHq1[3, 3] + 
      28*MW2^2*MZ2^3*CHq1[3, 3] + 82*MW2*MZ2^4*CHq1[3, 3] - 
      30*MZ2^5*CHq1[3, 3] - 128*MW2^5*CHq3[3, 3] + 352*MW2^4*MZ2*CHq3[3, 3] - 
      304*MW2^3*MZ2^2*CHq3[3, 3] + 28*MW2^2*MZ2^3*CHq3[3, 3] + 
      82*MW2*MZ2^4*CHq3[3, 3] - 30*MZ2^5*CHq3[3, 3]))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (9*MW2^2*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (1024*MW2^9*CHd[3, 3] + 256*MW2^8*MZ2*CHd[3, 3] - 
      7168*MW2^7*MZ2^2*CHd[3, 3] + 2112*MW2^6*MZ2^3*CHd[3, 3] + 
      13104*MW2^5*MZ2^4*CHd[3, 3] - 11708*MW2^4*MZ2^5*CHd[3, 3] - 
      4*MW2^3*MZ2^6*CHd[3, 3] + 2831*MW2^2*MZ2^7*CHd[3, 3] - 
      690*MW2*MZ2^8*CHd[3, 3] + 2048*MW2^9*CHe[1, 1] - 
      1280*MW2^8*MZ2*CHe[1, 1] - 3712*MW2^7*MZ2^2*CHe[1, 1] + 
      8576*MW2^6*MZ2^3*CHe[1, 1] - 8432*MW2^5*MZ2^4*CHe[1, 1] + 
      4700*MW2^4*MZ2^5*CHe[1, 1] - 1048*MW2^3*MZ2^6*CHe[1, 1] - 
      233*MW2^2*MZ2^7*CHe[1, 1] + 110*MW2*MZ2^8*CHe[1, 1] - 
      2*MZ2*(2432*MW2^8 - 6272*MW2^7*MZ2 + 4832*MW2^6*MZ2^2 + 
        4776*MW2^5*MZ2^3 - 10754*MW2^4*MZ2^4 + 6385*MW2^3*MZ2^5 - 
        455*MW2^2*MZ2^6 - 845*MW2*MZ2^7 + 225*MZ2^8)*CHe[Leff, Leff] - 
      2048*MW2^9*CHl1[1, 1] + 2304*MW2^8*MZ2*CHl1[1, 1] + 
      3584*MW2^7*MZ2^2*CHl1[1, 1] - 10496*MW2^6*MZ2^3*CHl1[1, 1] + 
      11760*MW2^5*MZ2^4*CHl1[1, 1] - 7252*MW2^4*MZ2^5*CHl1[1, 1] + 
      2122*MW2^3*MZ2^6*CHl1[1, 1] + 246*MW2^2*MZ2^7*CHl1[1, 1] - 
      220*MW2*MZ2^8*CHl1[1, 1] + 4*MZ2*(1216*MW2^8 - 3744*MW2^7*MZ2 + 
        3680*MW2^6*MZ2^2 + 1812*MW2^5*MZ2^3 - 6859*MW2^4*MZ2^4 + 
        5140*MW2^3*MZ2^5 - 850*MW2^2*MZ2^6 - 620*MW2*MZ2^7 + 225*MZ2^8)*
       CHl1[Leff, Leff] + 1024*MW2^9*CHl3[1, 1] - 512*MW2^8*MZ2*CHl3[1, 1] - 
      1408*MW2^7*MZ2^2*CHl3[1, 1] + 3456*MW2^6*MZ2^3*CHl3[1, 1] - 
      5088*MW2^5*MZ2^4*CHl3[1, 1] + 4192*MW2^4*MZ2^5*CHl3[1, 1] - 
      2500*MW2^3*MZ2^6*CHl3[1, 1] + 956*MW2^2*MZ2^7*CHl3[1, 1] - 
      120*MW2*MZ2^8*CHl3[1, 1] + 1024*MW2^9*CHl3[2, 2] - 
      1280*MW2^8*MZ2*CHl3[2, 2] - 2176*MW2^7*MZ2^2*CHl3[2, 2] + 
      5760*MW2^6*MZ2^3*CHl3[2, 2] - 5424*MW2^5*MZ2^4*CHl3[2, 2] + 
      2380*MW2^4*MZ2^5*CHl3[2, 2] + 326*MW2^3*MZ2^6*CHl3[2, 2] - 
      910*MW2^2*MZ2^7*CHl3[2, 2] + 300*MW2*MZ2^8*CHl3[2, 2] - 
      4096*MW2^9*CHl3[Leff, Leff] + 8960*MW2^8*MZ2*CHl3[Leff, Leff] - 
      7808*MW2^7*MZ2^2*CHl3[Leff, Leff] - 4992*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      29520*MW2^5*MZ2^4*CHl3[Leff, Leff] - 41260*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 24856*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      3200*MW2^2*MZ2^7*CHl3[Leff, Leff] - 2880*MW2*MZ2^8*CHl3[Leff, Leff] + 
      900*MZ2^9*CHl3[Leff, Leff] - 1024*MW2^9*CHq1[3, 3] + 
      2816*MW2^8*MZ2*CHq1[3, 3] + 4096*MW2^7*MZ2^2*CHq1[3, 3] - 
      14592*MW2^6*MZ2^3*CHq1[3, 3] + 4944*MW2^5*MZ2^4*CHq1[3, 3] + 
      14204*MW2^4*MZ2^5*CHq1[3, 3] - 15236*MW2^3*MZ2^6*CHq1[3, 3] + 
      5272*MW2^2*MZ2^7*CHq1[3, 3] - 480*MW2*MZ2^8*CHq1[3, 3] - 
      1024*MW2^9*CHq3[3, 3] + 2816*MW2^8*MZ2*CHq3[3, 3] + 
      4096*MW2^7*MZ2^2*CHq3[3, 3] - 14592*MW2^6*MZ2^3*CHq3[3, 3] + 
      4944*MW2^5*MZ2^4*CHq3[3, 3] + 14204*MW2^4*MZ2^5*CHq3[3, 3] - 
      15236*MW2^3*MZ2^6*CHq3[3, 3] + 5272*MW2^2*MZ2^7*CHq3[3, 3] - 
      480*MW2*MZ2^8*CHq3[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (9*MZ2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-1024*MW2^9*CHd[3, 3] + 768*MW2^8*MZ2*CHd[3, 3] + 
      5376*MW2^7*MZ2^2*CHd[3, 3] - 5696*MW2^6*MZ2^3*CHd[3, 3] - 
      3824*MW2^5*MZ2^4*CHd[3, 3] + 6252*MW2^4*MZ2^5*CHd[3, 3] - 
      792*MW2^3*MZ2^6*CHd[3, 3] - 1243*MW2^2*MZ2^7*CHd[3, 3] + 
      345*MW2*MZ2^8*CHd[3, 3] - 2048*MW2^9*CHe[1, 1] + 
      3328*MW2^8*MZ2*CHe[1, 1] - 1664*MW2^7*MZ2^2*CHe[1, 1] - 
      1536*MW2^6*MZ2^3*CHe[1, 1] + 2928*MW2^5*MZ2^4*CHe[1, 1] - 
      2124*MW2^4*MZ2^5*CHe[1, 1] + 596*MW2^3*MZ2^6*CHe[1, 1] + 
      89*MW2^2*MZ2^7*CHe[1, 1] - 55*MW2*MZ2^8*CHe[1, 1] + 
      (1024*MW2^9 + 2048*MW2^8*MZ2 - 13056*MW2^7*MZ2^2 + 20864*MW2^6*MZ2^3 - 
        11680*MW2^5*MZ2^4 - 2688*MW2^4*MZ2^5 + 6018*MW2^3*MZ2^6 - 
        2233*MW2^2*MZ2^7 + 60*MW2*MZ2^8 + 75*MZ2^9)*CHe[Leff, Leff] + 
      3072*MW2^9*CHl1[1, 1] - 6144*MW2^8*MZ2*CHl1[1, 1] + 
      4224*MW2^7*MZ2^2*CHl1[1, 1] + 1152*MW2^6*MZ2^3*CHl1[1, 1] - 
      5184*MW2^5*MZ2^4*CHl1[1, 1] + 4680*MW2^4*MZ2^5*CHl1[1, 1] - 
      2172*MW2^3*MZ2^6*CHl1[1, 1] + 312*MW2^2*MZ2^7*CHl1[1, 1] + 
      60*MW2*MZ2^8*CHl1[1, 1] - 2*(1536*MW2^9 - 1280*MW2^8*MZ2 - 
        5888*MW2^7*MZ2^2 + 13952*MW2^6*MZ2^3 - 11376*MW2^5*MZ2^4 + 
        1176*MW2^4*MZ2^5 + 3643*MW2^3*MZ2^6 - 2023*MW2^2*MZ2^7 + 
        185*MW2*MZ2^8 + 75*MZ2^9)*CHl1[Leff, Leff] - 2048*MW2^9*CHl3[1, 1] + 
      3328*MW2^8*MZ2*CHl3[1, 1] - 2560*MW2^7*MZ2^2*CHl3[1, 1] + 
      384*MW2^6*MZ2^3*CHl3[1, 1] + 2480*MW2^5*MZ2^4*CHl3[1, 1] - 
      2884*MW2^4*MZ2^5*CHl3[1, 1] + 2018*MW2^3*MZ2^6*CHl3[1, 1] - 
      828*MW2^2*MZ2^7*CHl3[1, 1] + 110*MW2*MZ2^8*CHl3[1, 1] - 
      1024*MW2^9*CHl3[2, 2] + 2304*MW2^8*MZ2*CHl3[2, 2] - 
      1152*MW2^7*MZ2^2*CHl3[2, 2] - 1280*MW2^6*MZ2^3*CHl3[2, 2] + 
      2224*MW2^5*MZ2^4*CHl3[2, 2] - 1404*MW2^4*MZ2^5*CHl3[2, 2] + 
      102*MW2^3*MZ2^6*CHl3[2, 2] + 380*MW2^2*MZ2^7*CHl3[2, 2] - 
      150*MW2*MZ2^8*CHl3[2, 2] + 5120*MW2^9*CHl3[Leff, Leff] - 
      13824*MW2^8*MZ2*CHl3[Leff, Leff] + 22016*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      23296*MW2^6*MZ2^3*CHl3[Leff, Leff] + 8416*MW2^5*MZ2^4*
       CHl3[Leff, Leff] + 9424*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      11782*MW2^3*MZ2^6*CHl3[Leff, Leff] + 4046*MW2^2*MZ2^7*
       CHl3[Leff, Leff] + 30*MW2*MZ2^8*CHl3[Leff, Leff] - 
      150*MZ2^9*CHl3[Leff, Leff] + 1024*MW2^9*CHq1[3, 3] - 
      3840*MW2^8*MZ2*CHq1[3, 3] + 768*MW2^7*MZ2^2*CHq1[3, 3] + 
      8960*MW2^6*MZ2^3*CHq1[3, 3] - 8272*MW2^5*MZ2^4*CHq1[3, 3] - 
      2604*MW2^4*MZ2^5*CHq1[3, 3] + 6240*MW2^3*MZ2^6*CHq1[3, 3] - 
      2516*MW2^2*MZ2^7*CHq1[3, 3] + 240*MW2*MZ2^8*CHq1[3, 3] + 
      1024*MW2^9*CHq3[3, 3] - 3840*MW2^8*MZ2*CHq3[3, 3] + 
      768*MW2^7*MZ2^2*CHq3[3, 3] + 8960*MW2^6*MZ2^3*CHq3[3, 3] - 
      8272*MW2^5*MZ2^4*CHq3[3, 3] - 2604*MW2^4*MZ2^5*CHq3[3, 3] + 
      6240*MW2^3*MZ2^6*CHq3[3, 3] - 2516*MW2^2*MZ2^7*CHq3[3, 3] + 
      240*MW2*MZ2^8*CHq3[3, 3]))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (9*MZ2*SW2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (-4608*MT2^3*MW2^6*MZ2^2*CHd[3, 3] + 13824*MT2*MW2^8*MZ2^2*CHd[3, 3] - 
      9216*MW2^9*MZ2^2*CHd[3, 3] + 11520*MT2^3*MW2^5*MZ2^3*CHd[3, 3] - 
      9216*MT2^2*MW2^6*MZ2^3*CHd[3, 3] - 16128*MT2*MW2^7*MZ2^3*CHd[3, 3] - 
      9504*MT2^3*MW2^4*MZ2^4*CHd[3, 3] + 20736*MT2^2*MW2^5*MZ2^4*CHd[3, 3] - 
      17568*MT2*MW2^6*MZ2^4*CHd[3, 3] + 27072*MW2^7*MZ2^4*CHd[3, 3] + 
      1296*MT2^3*MW2^3*MZ2^5*CHd[3, 3] - 14400*MT2^2*MW2^4*MZ2^5*CHd[3, 3] + 
      34128*MT2*MW2^5*MZ2^5*CHd[3, 3] - 21888*MW2^6*MZ2^5*CHd[3, 3] + 
      2124*MT2^3*MW2^2*MZ2^6*CHd[3, 3] + 144*MT2^2*MW2^3*MZ2^6*CHd[3, 3] - 
      11556*MT2*MW2^4*MZ2^6*CHd[3, 3] - 1512*MW2^5*MZ2^6*CHd[3, 3] - 
      1044*MT2^3*MW2*MZ2^7*CHd[3, 3] + 3672*MT2^2*MW2^2*MZ2^7*CHd[3, 3] - 
      5364*MT2*MW2^3*MZ2^7*CHd[3, 3] + 5652*MW2^4*MZ2^7*CHd[3, 3] + 
      135*MT2^3*MZ2^8*CHd[3, 3] - 1314*MT2^2*MW2*MZ2^8*CHd[3, 3] + 
      3771*MT2*MW2^2*MZ2^8*CHd[3, 3] - 1080*MW2^3*MZ2^8*CHd[3, 3] + 
      135*MT2^2*MZ2^9*CHd[3, 3] - 540*MT2*MW2*MZ2^9*CHd[3, 3] + 
      1024*MT2^3*MW2^8*CHe[1, 1] - 3072*MT2*MW2^10*CHe[1, 1] + 
      2048*MW2^11*CHe[1, 1] - 3584*MT2^3*MW2^7*MZ2*CHe[1, 1] + 
      2048*MT2^2*MW2^8*MZ2*CHe[1, 1] + 6656*MT2*MW2^9*MZ2*CHe[1, 1] - 
      2048*MW2^10*MZ2*CHe[1, 1] + 5248*MT2^3*MW2^6*MZ2^2*CHe[1, 1] - 
      6656*MT2^2*MW2^7*MZ2^2*CHe[1, 1] - 1408*MT2*MW2^8*MZ2^2*CHe[1, 1] - 
      4864*MW2^9*MZ2^2*CHe[1, 1] - 4224*MT2^3*MW2^5*MZ2^3*CHe[1, 1] + 
      8960*MT2^2*MW2^6*MZ2^3*CHe[1, 1] - 8320*MT2*MW2^7*MZ2^3*CHe[1, 1] + 
      10112*MW2^8*MZ2^3*CHe[1, 1] + 1728*MT2^3*MW2^4*MZ2^4*CHe[1, 1] - 
      6592*MT2^2*MW2^5*MZ2^4*CHe[1, 1] + 11712*MT2*MW2^6*MZ2^4*CHe[1, 1] - 
      8384*MW2^7*MZ2^4*CHe[1, 1] + 192*MT2^3*MW2^3*MZ2^5*CHe[1, 1] + 
      2272*MT2^2*MW2^4*MZ2^5*CHe[1, 1] - 7488*MT2*MW2^5*MZ2^5*CHe[1, 1] + 
      3104*MW2^6*MZ2^5*CHe[1, 1] - 616*MT2^3*MW2^2*MZ2^6*CHe[1, 1] + 
      656*MT2^2*MW2^3*MZ2^6*CHe[1, 1] + 1080*MT2*MW2^4*MZ2^6*CHe[1, 1] + 
      1088*MW2^5*MZ2^6*CHe[1, 1] + 272*MT2^3*MW2*MZ2^7*CHe[1, 1] - 
      1000*MT2^2*MW2^2*MZ2^7*CHe[1, 1] + 1648*MT2*MW2^3*MZ2^7*CHe[1, 1] - 
      1376*MW2^4*MZ2^7*CHe[1, 1] - 40*MT2^3*MZ2^8*CHe[1, 1] + 
      352*MT2^2*MW2*MZ2^8*CHe[1, 1] - 968*MT2*MW2^2*MZ2^8*CHe[1, 1] + 
      320*MW2^3*MZ2^8*CHe[1, 1] - 40*MT2^2*MZ2^9*CHe[1, 1] + 
      160*MT2*MW2*MZ2^9*CHe[1, 1] - (2*MW2 - MZ2)*
       (MT2^2*MZ2*(1024*MW2^7 - 3584*MW2^6*MZ2 + 1344*MW2^5*MZ2^2 + 
          6112*MW2^4*MZ2^3 - 8480*MW2^3*MZ2^4 + 4164*MW2^2*MZ2^5 - 
          611*MW2*MZ2^6 - 50*MZ2^7) + MT2^3*(512*MW2^7 - 2048*MW2^6*MZ2 + 
          1472*MW2^5*MZ2^2 + 2528*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 
          2896*MW2^2*MZ2^5 - 676*MW2*MZ2^6 + 25*MZ2^7) - 
        4*MW2^2*(512*MW2^8 - 1216*MW2^7*MZ2 + 1632*MW2^6*MZ2^2 + 
          416*MW2^5*MZ2^3 - 4180*MW2^4*MZ2^4 + 4407*MW2^3*MZ2^5 - 
          1270*MW2^2*MZ2^6 - 445*MW2*MZ2^7 + 225*MZ2^8) + 
        MT2*(1536*MW2^9 - 5376*MW2^8*MZ2 + 14528*MW2^7*MZ2^2 - 
          17504*MW2^6*MZ2^3 + 944*MW2^5*MZ2^4 + 15228*MW2^4*MZ2^5 - 
          11908*MW2^3*MZ2^6 + 2386*MW2^2*MZ2^7 + 505*MW2*MZ2^8 - 150*MZ2^9))*
       CHe[Leff, Leff] - 1024*MT2^3*MW2^8*CHl1[1, 1] + 
      3072*MT2*MW2^10*CHl1[1, 1] - 2048*MW2^11*CHl1[1, 1] + 
      4096*MT2^3*MW2^7*MZ2*CHl1[1, 1] - 2048*MT2^2*MW2^8*MZ2*CHl1[1, 1] - 
      8192*MT2*MW2^9*MZ2*CHl1[1, 1] + 3072*MW2^10*MZ2*CHl1[1, 1] - 
      6784*MT2^3*MW2^6*MZ2^2*CHl1[1, 1] + 7680*MT2^2*MW2^7*MZ2^2*CHl1[1, 1] + 
      3968*MT2*MW2^8*MZ2^2*CHl1[1, 1] + 4352*MW2^9*MZ2^2*CHl1[1, 1] + 
      6080*MT2^3*MW2^5*MZ2^3*CHl1[1, 1] - 11776*MT2^2*MW2^6*MZ2^3*
       CHl1[1, 1] + 8896*MT2*MW2^7*MZ2^3*CHl1[1, 1] - 
      12800*MW2^8*MZ2^3*CHl1[1, 1] - 2912*MT2^3*MW2^4*MZ2^4*CHl1[1, 1] + 
      9664*MT2^2*MW2^5*MZ2^4*CHl1[1, 1] - 15584*MT2*MW2^6*MZ2^4*CHl1[1, 1] + 
      12096*MW2^7*MZ2^4*CHl1[1, 1] + 80*MT2^3*MW2^3*MZ2^5*CHl1[1, 1] - 
      4032*MT2^2*MW2^4*MZ2^5*CHl1[1, 1] + 11408*MT2*MW2^5*MZ2^5*CHl1[1, 1] - 
      5440*MW2^6*MZ2^5*CHl1[1, 1] + 848*MT2^3*MW2^2*MZ2^6*CHl1[1, 1] - 
      400*MT2^2*MW2^3*MZ2^6*CHl1[1, 1] - 2864*MT2*MW2^4*MZ2^6*CHl1[1, 1] - 
      704*MW2^5*MZ2^6*CHl1[1, 1] - 464*MT2^3*MW2*MZ2^7*CHl1[1, 1] + 
      1456*MT2^2*MW2^2*MZ2^7*CHl1[1, 1] - 2000*MT2*MW2^3*MZ2^7*CHl1[1, 1] + 
      2112*MW2^4*MZ2^7*CHl1[1, 1] + 80*MT2^3*MZ2^8*CHl1[1, 1] - 
      624*MT2^2*MW2*MZ2^8*CHl1[1, 1] + 1616*MT2*MW2^2*MZ2^8*CHl1[1, 1] - 
      640*MW2^3*MZ2^8*CHl1[1, 1] + 80*MT2^2*MZ2^9*CHl1[1, 1] - 
      320*MT2*MW2*MZ2^9*CHl1[1, 1] - 
      2*MZ2*(MT2^2*MZ2*(1024*MW2^7 - 3584*MW2^6*MZ2 + 1344*MW2^5*MZ2^2 + 
          6112*MW2^4*MZ2^3 - 8480*MW2^3*MZ2^4 + 4164*MW2^2*MZ2^5 - 
          611*MW2*MZ2^6 - 50*MZ2^7) + MT2^3*(512*MW2^7 - 2048*MW2^6*MZ2 + 
          1472*MW2^5*MZ2^2 + 2528*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 
          2896*MW2^2*MZ2^5 - 676*MW2*MZ2^6 + 25*MZ2^7) - 
        4*MW2^2*(512*MW2^8 - 1216*MW2^7*MZ2 + 1632*MW2^6*MZ2^2 + 
          416*MW2^5*MZ2^3 - 4180*MW2^4*MZ2^4 + 4407*MW2^3*MZ2^5 - 
          1270*MW2^2*MZ2^6 - 445*MW2*MZ2^7 + 225*MZ2^8) + 
        MT2*(1536*MW2^9 - 5376*MW2^8*MZ2 + 14528*MW2^7*MZ2^2 - 
          17504*MW2^6*MZ2^3 + 944*MW2^5*MZ2^4 + 15228*MW2^4*MZ2^5 - 
          11908*MW2^3*MZ2^6 + 2386*MW2^2*MZ2^7 + 505*MW2*MZ2^8 - 150*MZ2^9))*
       SW2*CHl1[Leff, Leff] + 256*MT2^3*MW2^7*MZ2*CHl3[1, 1] - 
      768*MT2*MW2^9*MZ2*CHl3[1, 1] + 512*MW2^10*MZ2*CHl3[1, 1] - 
      640*MT2^3*MW2^6*MZ2^2*CHl3[1, 1] + 512*MT2^2*MW2^7*MZ2^2*CHl3[1, 1] + 
      896*MT2*MW2^8*MZ2^2*CHl3[1, 1] + 640*MT2^3*MW2^5*MZ2^3*CHl3[1, 1] - 
      1152*MT2^2*MW2^6*MZ2^3*CHl3[1, 1] + 640*MT2*MW2^7*MZ2^3*CHl3[1, 1] - 
      1280*MW2^8*MZ2^3*CHl3[1, 1] - 336*MT2^3*MW2^4*MZ2^4*CHl3[1, 1] + 
      1024*MT2^2*MW2^5*MZ2^4*CHl3[1, 1] - 1552*MT2*MW2^6*MZ2^4*CHl3[1, 1] + 
      1248*MW2^7*MZ2^4*CHl3[1, 1] + 20*MT2^3*MW2^3*MZ2^5*CHl3[1, 1] - 
      480*MT2^2*MW2^4*MZ2^5*CHl3[1, 1] + 1284*MT2*MW2^5*MZ2^5*CHl3[1, 1] - 
      680*MW2^6*MZ2^5*CHl3[1, 1] + 104*MT2^3*MW2^2*MZ2^6*CHl3[1, 1] - 
      32*MT2^2*MW2^3*MZ2^6*CHl3[1, 1] - 392*MT2*MW2^4*MZ2^6*CHl3[1, 1] - 
      52*MW2^5*MZ2^6*CHl3[1, 1] - 49*MT2^3*MW2*MZ2^7*CHl3[1, 1] + 
      182*MT2^2*MW2^2*MZ2^7*CHl3[1, 1] - 269*MT2*MW2^3*MZ2^7*CHl3[1, 1] + 
      292*MW2^4*MZ2^7*CHl3[1, 1] + 5*MT2^3*MZ2^8*CHl3[1, 1] - 
      59*MT2^2*MW2*MZ2^8*CHl3[1, 1] + 181*MT2*MW2^2*MZ2^8*CHl3[1, 1] - 
      40*MW2^3*MZ2^8*CHl3[1, 1] + 5*MT2^2*MZ2^9*CHl3[1, 1] - 
      20*MT2*MW2*MZ2^9*CHl3[1, 1] + 1024*MT2^3*MW2^8*CHl3[2, 2] - 
      3072*MT2*MW2^10*CHl3[2, 2] + 2048*MW2^11*CHl3[2, 2] - 
      3840*MT2^3*MW2^7*MZ2*CHl3[2, 2] + 2048*MT2^2*MW2^8*MZ2*CHl3[2, 2] + 
      7424*MT2*MW2^9*MZ2*CHl3[2, 2] - 2560*MW2^10*MZ2*CHl3[2, 2] + 
      6144*MT2^3*MW2^6*MZ2^2*CHl3[2, 2] - 7168*MT2^2*MW2^7*MZ2^2*CHl3[2, 2] - 
      3072*MT2*MW2^8*MZ2^2*CHl3[2, 2] - 4352*MW2^9*MZ2^2*CHl3[2, 2] - 
      5440*MT2^3*MW2^5*MZ2^3*CHl3[2, 2] + 10624*MT2^2*MW2^6*MZ2^3*
       CHl3[2, 2] - 8256*MT2*MW2^7*MZ2^3*CHl3[2, 2] + 
      11520*MW2^8*MZ2^3*CHl3[2, 2] + 2576*MT2^3*MW2^4*MZ2^4*CHl3[2, 2] - 
      8640*MT2^2*MW2^5*MZ2^4*CHl3[2, 2] + 14032*MT2*MW2^6*MZ2^4*CHl3[2, 2] - 
      10848*MW2^7*MZ2^4*CHl3[2, 2] - 60*MT2^3*MW2^3*MZ2^5*CHl3[2, 2] + 
      3552*MT2^2*MW2^4*MZ2^5*CHl3[2, 2] - 10124*MT2*MW2^5*MZ2^5*CHl3[2, 2] + 
      4760*MW2^6*MZ2^5*CHl3[2, 2] - 744*MT2^3*MW2^2*MZ2^6*CHl3[2, 2] + 
      368*MT2^2*MW2^3*MZ2^6*CHl3[2, 2] + 2472*MT2*MW2^4*MZ2^6*CHl3[2, 2] + 
      652*MW2^5*MZ2^6*CHl3[2, 2] + 415*MT2^3*MW2*MZ2^7*CHl3[2, 2] - 
      1274*MT2^2*MW2^2*MZ2^7*CHl3[2, 2] + 1731*MT2*MW2^3*MZ2^7*CHl3[2, 2] - 
      1820*MW2^4*MZ2^7*CHl3[2, 2] - 75*MT2^3*MZ2^8*CHl3[2, 2] + 
      565*MT2^2*MW2*MZ2^8*CHl3[2, 2] - 1435*MT2*MW2^2*MZ2^8*CHl3[2, 2] + 
      600*MW2^3*MZ2^8*CHl3[2, 2] - 75*MT2^2*MZ2^9*CHl3[2, 2] + 
      300*MT2*MW2*MZ2^9*CHl3[2, 2] + 1024*MT2^3*MW2^8*CHl3[Leff, Leff] + 
      3072*MT2*MW2^10*CHl3[Leff, Leff] - 4096*MW2^11*CHl3[Leff, Leff] - 
      5120*MT2^3*MW2^7*MZ2*CHl3[Leff, Leff] + 2048*MT2^2*MW2^8*MZ2*
       CHl3[Leff, Leff] - 13824*MT2*MW2^9*MZ2*CHl3[Leff, Leff] + 
      13824*MW2^10*MZ2*CHl3[Leff, Leff] + 7040*MT2^3*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 9216*MT2^2*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      39808*MT2*MW2^8*MZ2^2*CHl3[Leff, Leff] - 22784*MW2^9*MZ2^2*
       CHl3[Leff, Leff] + 2112*MT2^3*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      9856*MT2^2*MW2^6*MZ2^3*CHl3[Leff, Leff] - 64064*MT2*MW2^7*MZ2^3*
       CHl3[Leff, Leff] + 9728*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      14528*MT2^3*MW2^4*MZ2^4*CHl3[Leff, Leff] + 9536*MT2^2*MW2^5*MZ2^4*
       CHl3[Leff, Leff] + 36896*MT2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      36768*MW2^7*MZ2^4*CHl3[Leff, Leff] + 15264*MT2^3*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 29184*MT2^2*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      28568*MT2*MW2^5*MZ2^5*CHl3[Leff, Leff] - 68696*MW2^6*MZ2^5*
       CHl3[Leff, Leff] - 7144*MT2^3*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      25288*MT2^2*MW2^3*MZ2^6*CHl3[Leff, Leff] - 54272*MT2*MW2^4*MZ2^6*
       CHl3[Leff, Leff] + 45416*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      1402*MT2^3*MW2*MZ2^7*CHl3[Leff, Leff] - 9550*MT2^2*MW2^2*MZ2^7*
       CHl3[Leff, Leff] + 28588*MT2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
      6600*MW2^4*MZ2^7*CHl3[Leff, Leff] - 50*MT2^3*MZ2^8*CHl3[Leff, Leff] + 
      1122*MT2^2*MW2*MZ2^8*CHl3[Leff, Leff] - 3762*MT2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 5360*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      100*MT2^2*MZ2^9*CHl3[Leff, Leff] - 1310*MT2*MW2*MZ2^9*
       CHl3[Leff, Leff] + 1800*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      300*MT2*MZ2^10*CHl3[Leff, Leff] + 1536*MT2^3*MW2^7*MZ2*CHq1[3, 3] - 
      4608*MT2*MW2^9*MZ2*CHq1[3, 3] + 3072*MW2^10*MZ2*CHq1[3, 3] - 
      1920*MT2^3*MW2^6*MZ2^2*CHq1[3, 3] + 3072*MT2^2*MW2^7*MZ2^2*CHq1[3, 3] - 
      384*MT2*MW2^8*MZ2^2*CHq1[3, 3] + 3840*MW2^9*MZ2^2*CHq1[3, 3] - 
      5952*MT2^3*MW2^5*MZ2^3*CHq1[3, 3] - 3072*MT2^2*MW2^6*MZ2^3*CHq1[3, 3] + 
      25536*MT2*MW2^7*MZ2^3*CHq1[3, 3] - 17664*MW2^8*MZ2^3*CHq1[3, 3] + 
      15840*MT2^3*MW2^4*MZ2^4*CHq1[3, 3] - 12480*MT2^2*MW2^5*MZ2^4*
       CHq1[3, 3] - 23712*MT2*MW2^6*MZ2^4*CHq1[3, 3] - 
      960*MW2^7*MZ2^4*CHq1[3, 3] - 14856*MT2^3*MW2^3*MZ2^5*CHq1[3, 3] + 
      28416*MT2^2*MW2^4*MZ2^5*CHq1[3, 3] - 18792*MT2*MW2^5*MZ2^5*CHq1[3, 3] + 
      33168*MW2^6*MZ2^5*CHq1[3, 3] + 6510*MT2^3*MW2^2*MZ2^6*CHq1[3, 3] - 
      23424*MT2^2*MW2^3*MZ2^6*CHq1[3, 3] + 39894*MT2*MW2^4*MZ2^6*CHq1[3, 3] - 
      29820*MW2^5*MZ2^6*CHq1[3, 3] - 1203*MT2^3*MW2*MZ2^7*CHq1[3, 3] + 
      8736*MT2^2*MW2^2*MZ2^7*CHq1[3, 3] - 22431*MT2*MW2^3*MZ2^7*CHq1[3, 3] + 
      8724*MW2^4*MZ2^7*CHq1[3, 3] + 45*MT2^3*MZ2^8*CHq1[3, 3] - 
      1293*MT2^2*MW2*MZ2^8*CHq1[3, 3] + 4677*MT2*MW2^2*MZ2^8*CHq1[3, 3] - 
      360*MW2^3*MZ2^8*CHq1[3, 3] + 45*MT2^2*MZ2^9*CHq1[3, 3] - 
      180*MT2*MW2*MZ2^9*CHq1[3, 3] - 2048*MT2^3*MW2^8*CHq3[3, 3] + 
      6144*MT2*MW2^10*CHq3[3, 3] - 4096*MW2^11*CHq3[3, 3] + 
      9216*MT2^3*MW2^7*MZ2*CHq3[3, 3] - 4096*MT2^2*MW2^8*MZ2*CHq3[3, 3] - 
      19456*MT2*MW2^9*MZ2*CHq3[3, 3] + 8192*MW2^10*MZ2*CHq3[3, 3] - 
      14208*MT2^3*MW2^6*MZ2^2*CHq3[3, 3] + 17408*MT2^2*MW2^7*MZ2^2*
       CHq3[3, 3] + 5760*MT2*MW2^8*MZ2^2*CHq3[3, 3] + 
      12544*MW2^9*MZ2^2*CHq3[3, 3] + 4928*MT2^3*MW2^5*MZ2^3*CHq3[3, 3] - 
      24320*MT2^2*MW2^6*MZ2^3*CHq3[3, 3] + 42048*MT2*MW2^7*MZ2^3*CHq3[3, 3] - 
      40704*MW2^8*MZ2^3*CHq3[3, 3] + 10688*MT2^3*MW2^4*MZ2^4*CHq3[3, 3] + 
      4800*MT2^2*MW2^5*MZ2^4*CHq3[3, 3] - 51776*MT2*MW2^6*MZ2^4*CHq3[3, 3] + 
      20736*MW2^7*MZ2^4*CHq3[3, 3] - 14736*MT2^3*MW2^3*MZ2^5*CHq3[3, 3] + 
      21312*MT2^2*MW2^4*MZ2^5*CHq3[3, 3] + 1456*MT2*MW2^5*MZ2^5*CHq3[3, 3] + 
      23648*MW2^6*MZ2^5*CHq3[3, 3] + 7998*MT2^3*MW2^2*MZ2^6*CHq3[3, 3] - 
      24160*MT2^2*MW2^3*MZ2^6*CHq3[3, 3] + 34950*MT2*MW2^4*MZ2^6*CHq3[3, 3] - 
      31124*MW2^5*MZ2^6*CHq3[3, 3] - 2033*MT2^3*MW2*MZ2^7*CHq3[3, 3] + 
      11284*MT2^2*MW2^2*MZ2^7*CHq3[3, 3] - 25893*MT2*MW2^3*MZ2^7*CHq3[3, 3] + 
      12364*MW2^4*MZ2^7*CHq3[3, 3] + 195*MT2^3*MZ2^8*CHq3[3, 3] - 
      2423*MT2^2*MW2*MZ2^8*CHq3[3, 3] + 7547*MT2*MW2^2*MZ2^8*CHq3[3, 3] - 
      1560*MW2^3*MZ2^8*CHq3[3, 3] + 195*MT2^2*MZ2^9*CHq3[3, 3] - 
      780*MT2*MW2*MZ2^9*CHq3[3, 3]))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MZ2*B0i[bb0, 0, 0, MZ2]*(-12288*MW2^10*CHd[3, 3] - 
      1024*MH2*MW2^8*MZ2*CHd[3, 3] + 15360*MW2^9*MZ2*CHd[3, 3] + 
      2816*MH2*MW2^7*MZ2^2*CHd[3, 3] + 92672*MW2^8*MZ2^2*CHd[3, 3] - 
      2816*MH2*MW2^6*MZ2^3*CHd[3, 3] - 169216*MW2^7*MZ2^3*CHd[3, 3] + 
      960*MH2*MW2^5*MZ2^4*CHd[3, 3] - 14528*MW2^6*MZ2^4*CHd[3, 3] + 
      624*MH2*MW2^4*MZ2^5*CHd[3, 3] + 199344*MW2^5*MZ2^5*CHd[3, 3] - 
      916*MH2*MW2^3*MZ2^6*CHd[3, 3] - 124392*MW2^4*MZ2^6*CHd[3, 3] + 
      316*MH2*MW2^2*MZ2^7*CHd[3, 3] - 6436*MW2^3*MZ2^7*CHd[3, 3] + 
      115*MH2*MW2*MZ2^8*CHd[3, 3] + 27538*MW2^2*MZ2^8*CHd[3, 3] - 
      75*MH2*MZ2^9*CHd[3, 3] - 8150*MW2*MZ2^9*CHd[3, 3] + 
      825*MZ2^10*CHd[3, 3] - 24576*MW2^10*CHe[1, 1] - 
      1024*MH2*MW2^8*MZ2*CHe[1, 1] + 52224*MW2^9*MZ2*CHe[1, 1] + 
      3328*MH2*MW2^7*MZ2^2*CHe[1, 1] + 5120*MW2^8*MZ2^2*CHe[1, 1] - 
      5632*MH2*MW2^6*MZ2^3*CHe[1, 1] - 130304*MW2^7*MZ2^3*CHe[1, 1] + 
      6464*MH2*MW2^5*MZ2^4*CHe[1, 1] + 220736*MW2^6*MZ2^4*CHe[1, 1] - 
      5168*MH2*MW2^4*MZ2^5*CHe[1, 1] - 208432*MW2^5*MZ2^5*CHe[1, 1] + 
      2948*MH2*MW2^3*MZ2^6*CHe[1, 1] + 125944*MW2^4*MZ2^6*CHe[1, 1] - 
      1156*MH2*MW2^2*MZ2^7*CHe[1, 1] - 48604*MW2^3*MZ2^7*CHe[1, 1] + 
      265*MH2*MW2*MZ2^8*CHe[1, 1] + 11954*MW2^2*MZ2^8*CHe[1, 1] - 
      25*MH2*MZ2^9*CHe[1, 1] - 2150*MW2*MZ2^9*CHe[1, 1] + 
      275*MZ2^10*CHe[1, 1] + 2*(2*MW2 - MZ2)*(3072*MW2^9 + 6144*MW2^8*MZ2 + 
        256*MW2^7*(2*MH2 - 217*MZ2)*MZ2 - 384*MW2^6*(4*MH2 - 261*MZ2)*MZ2^2 + 
        32*MW2^5*(68*MH2 - 2155*MZ2)*MZ2^3 + 25*MZ2^8*(MH2 + 34*MZ2) - 
        25*MW2*MZ2^7*(MH2 + 40*MZ2) - 32*MW2^4*MZ2^4*(59*MH2 + 92*MZ2) - 
        MW2^2*MZ2^6*(256*MH2 + 10207*MZ2) + 2*MW2^3*MZ2^5*
         (496*MH2 + 13579*MZ2))*CHe[Leff, Leff] + 36864*MW2^10*CHl1[1, 1] + 
      1024*MH2*MW2^8*MZ2*CHl1[1, 1] - 92160*MW2^9*MZ2*CHl1[1, 1] - 
      3840*MH2*MW2^7*MZ2^2*CHl1[1, 1] + 30208*MW2^8*MZ2^2*CHl1[1, 1] + 
      7040*MH2*MW2^6*MZ2^3*CHl1[1, 1] + 166656*MW2^7*MZ2^3*CHl1[1, 1] - 
      8576*MH2*MW2^5*MZ2^4*CHl1[1, 1] - 345856*MW2^6*MZ2^4*CHl1[1, 1] + 
      7344*MH2*MW2^4*MZ2^5*CHl1[1, 1] + 368224*MW2^5*MZ2^5*CHl1[1, 1] - 
      4444*MH2*MW2^3*MZ2^6*CHl1[1, 1] - 247104*MW2^4*MZ2^6*CHl1[1, 1] + 
      1882*MH2*MW2^2*MZ2^7*CHl1[1, 1] + 107816*MW2^3*MZ2^7*CHl1[1, 1] - 
      480*MH2*MW2*MZ2^8*CHl1[1, 1] - 28748*MW2^2*MZ2^8*CHl1[1, 1] + 
      50*MH2*MZ2^9*CHl1[1, 1] + 4650*MW2*MZ2^9*CHl1[1, 1] - 
      550*MZ2^10*CHl1[1, 1] + 4*MZ2*(9216*MW2^9 - 3072*MW2^8*MZ2 + 
        256*MW2^7*(2*MH2 - 223*MZ2)*MZ2 - 1536*MW2^6*(MH2 - 76*MZ2)*MZ2^2 + 
        32*MW2^5*(68*MH2 - 2845*MZ2)*MZ2^3 - 32*MW2^4*(59*MH2 - 370*MZ2)*
         MZ2^4 - 25*MW2*MZ2^7*(MH2 + 22*MZ2) + 25*MZ2^8*(MH2 + 34*MZ2) - 
        MW2^2*MZ2^6*(256*MH2 + 10357*MZ2) + 2*MW2^3*MZ2^5*
         (496*MH2 + 11125*MZ2))*SW2*CHl1[Leff, Leff] - 
      24576*MW2^10*CHl3[1, 1] + 1024*MH2*MW2^8*MZ2*CHl3[1, 1] + 
      52224*MW2^9*MZ2*CHl3[1, 1] - 3840*MH2*MW2^7*MZ2^2*CHl3[1, 1] - 
      46592*MW2^8*MZ2^2*CHl3[1, 1] + 7040*MH2*MW2^6*MZ2^3*CHl3[1, 1] + 
      23040*MW2^7*MZ2^3*CHl3[1, 1] - 8576*MH2*MW2^5*MZ2^4*CHl3[1, 1] + 
      7232*MW2^6*MZ2^4*CHl3[1, 1] + 7344*MH2*MW2^4*MZ2^5*CHl3[1, 1] - 
      15824*MW2^5*MZ2^5*CHl3[1, 1] - 4444*MH2*MW2^3*MZ2^6*CHl3[1, 1] + 
      3888*MW2^4*MZ2^6*CHl3[1, 1] + 1882*MH2*MW2^2*MZ2^7*CHl3[1, 1] + 
      4436*MW2^3*MZ2^7*CHl3[1, 1] - 480*MH2*MW2*MZ2^8*CHl3[1, 1] - 
      7028*MW2^2*MZ2^8*CHl3[1, 1] + 50*MH2*MZ2^9*CHl3[1, 1] + 
      3750*MW2*MZ2^9*CHl3[1, 1] - 550*MZ2^10*CHl3[1, 1] - 
      12288*MW2^10*CHl3[2, 2] + 33792*MW2^9*MZ2*CHl3[2, 2] - 
      15360*MW2^8*MZ2^2*CHl3[2, 2] - 48384*MW2^7*MZ2^3*CHl3[2, 2] + 
      88128*MW2^6*MZ2^4*CHl3[2, 2] - 68592*MW2^5*MZ2^5*CHl3[2, 2] + 
      21360*MW2^4*MZ2^6*CHl3[2, 2] + 9084*MW2^3*MZ2^7*CHl3[2, 2] - 
      10440*MW2^2*MZ2^8*CHl3[2, 2] + 2700*MW2*MZ2^9*CHl3[2, 2] + 
      61440*MW2^10*CHl3[Leff, Leff] - 2048*MH2*MW2^8*MZ2*CHl3[Leff, Leff] - 
      196608*MW2^9*MZ2*CHl3[Leff, Leff] + 8192*MH2*MW2^7*MZ2^2*
       CHl3[Leff, Leff] + 338944*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      14848*MH2*MW2^6*MZ2^3*CHl3[Leff, Leff] - 406528*MW2^7*MZ2^3*
       CHl3[Leff, Leff] + 16256*MH2*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      213632*MW2^6*MZ2^4*CHl3[Leff, Leff] - 11520*MH2*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 178304*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      4992*MH2*MW2^3*MZ2^6*CHl3[Leff, Leff] - 356712*MW2^4*MZ2^6*
       CHl3[Leff, Leff] - 924*MH2*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      206556*MW2^3*MZ2^7*CHl3[Leff, Leff] - 200*MH2*MW2*MZ2^8*
       CHl3[Leff, Leff] - 29628*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      100*MH2*MZ2^9*CHl3[Leff, Leff] - 12800*MW2*MZ2^9*CHl3[Leff, Leff] + 
      3400*MZ2^10*CHl3[Leff, Leff] + 12288*MW2^10*CHq1[3, 3] + 
      1024*MH2*MW2^8*MZ2*CHq1[3, 3] - 52224*MW2^9*MZ2*CHq1[3, 3] - 
      4352*MH2*MW2^7*MZ2^2*CHq1[3, 3] - 512*MW2^8*MZ2^2*CHq1[3, 3] + 
      7808*MH2*MW2^6*MZ2^3*CHq1[3, 3] + 239104*MW2^7*MZ2^3*CHq1[3, 3] - 
      7680*MH2*MW2^5*MZ2^4*CHq1[3, 3] - 346816*MW2^6*MZ2^4*CHq1[3, 3] + 
      4176*MH2*MW2^4*MZ2^5*CHq1[3, 3] + 91728*MW2^5*MZ2^5*CHq1[3, 3] - 
      548*MH2*MW2^3*MZ2^6*CHq1[3, 3] + 174984*MW2^4*MZ2^6*CHq1[3, 3] - 
      958*MH2*MW2^2*MZ2^7*CHq1[3, 3] - 173408*MW2^3*MZ2^7*CHq1[3, 3] + 
      680*MH2*MW2*MZ2^8*CHq1[3, 3] + 66356*MW2^2*MZ2^8*CHq1[3, 3] - 
      150*MH2*MZ2^9*CHq1[3, 3] - 13150*MW2*MZ2^9*CHq1[3, 3] + 
      1650*MZ2^10*CHq1[3, 3] + 12288*MW2^10*CHq3[3, 3] + 
      1024*MH2*MW2^8*MZ2*CHq3[3, 3] - 52224*MW2^9*MZ2*CHq3[3, 3] - 
      4352*MH2*MW2^7*MZ2^2*CHq3[3, 3] - 512*MW2^8*MZ2^2*CHq3[3, 3] + 
      7808*MH2*MW2^6*MZ2^3*CHq3[3, 3] + 239104*MW2^7*MZ2^3*CHq3[3, 3] - 
      7680*MH2*MW2^5*MZ2^4*CHq3[3, 3] - 346816*MW2^6*MZ2^4*CHq3[3, 3] + 
      4176*MH2*MW2^4*MZ2^5*CHq3[3, 3] + 91728*MW2^5*MZ2^5*CHq3[3, 3] - 
      548*MH2*MW2^3*MZ2^6*CHq3[3, 3] + 174984*MW2^4*MZ2^6*CHq3[3, 3] - 
      958*MH2*MW2^2*MZ2^7*CHq3[3, 3] - 173408*MW2^3*MZ2^7*CHq3[3, 3] + 
      680*MH2*MW2*MZ2^8*CHq3[3, 3] + 66356*MW2^2*MZ2^8*CHq3[3, 3] - 
      150*MH2*MZ2^9*CHq3[3, 3] - 13150*MW2*MZ2^9*CHq3[3, 3] + 
      1650*MZ2^10*CHq3[3, 3]))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*(24576*MT2^2*MW2^10*CHd[3, 3] - 
      49152*MT2*MW2^11*CHd[3, 3] + 24576*MW2^12*CHd[3, 3] - 
      14336*MT2^2*MW2^9*MZ2*CHd[3, 3] + 53248*MT2*MW2^10*MZ2*CHd[3, 3] - 
      14336*MW2^11*MZ2*CHd[3, 3] - 55296*MT2^4*MW2^6*MZ2^2*CHd[3, 3] + 
      55296*MT2^3*MW2^7*MZ2^2*CHd[3, 3] + 11264*MT2^2*MW2^8*MZ2^2*CHd[3, 3] + 
      18432*MT2*MW2^9*MZ2^2*CHd[3, 3] - 44032*MW2^10*MZ2^2*CHd[3, 3] + 
      138240*MT2^4*MW2^5*MZ2^3*CHd[3, 3] - 276480*MT2^3*MW2^6*MZ2^3*
       CHd[3, 3] + 33792*MT2^2*MW2^7*MZ2^3*CHd[3, 3] - 
      111616*MT2*MW2^8*MZ2^3*CHd[3, 3] + 61440*MW2^9*MZ2^3*CHd[3, 3] - 
      114048*MT2^4*MW2^4*MZ2^4*CHd[3, 3] + 432000*MT2^3*MW2^5*MZ2^4*
       CHd[3, 3] - 218368*MT2^2*MW2^6*MZ2^4*CHd[3, 3] + 
      183680*MT2*MW2^7*MZ2^4*CHd[3, 3] - 28288*MW2^8*MZ2^4*CHd[3, 3] + 
      15552*MT2^4*MW2^3*MZ2^5*CHd[3, 3] - 245376*MT2^3*MW2^4*MZ2^5*
       CHd[3, 3] + 272352*MT2^2*MW2^5*MZ2^5*CHd[3, 3] - 
      109888*MT2*MW2^6*MZ2^5*CHd[3, 3] - 9312*MW2^7*MZ2^5*CHd[3, 3] + 
      25488*MT2^4*MW2^2*MZ2^6*CHd[3, 3] - 15984*MT2^3*MW2^3*MZ2^6*CHd[3, 3] - 
      92672*MT2^2*MW2^4*MZ2^6*CHd[3, 3] - 31760*MT2*MW2^5*MZ2^6*CHd[3, 3] + 
      20944*MW2^6*MZ2^6*CHd[3, 3] - 12528*MT2^4*MW2*MZ2^7*CHd[3, 3] + 
      69336*MT2^3*MW2^2*MZ2^7*CHd[3, 3] - 37200*MT2^2*MW2^3*MZ2^7*CHd[3, 3] + 
      52792*MT2*MW2^4*MZ2^7*CHd[3, 3] - 6528*MW2^5*MZ2^7*CHd[3, 3] + 
      1620*MT2^4*MZ2^8*CHd[3, 3] - 23652*MT2^3*MW2*MZ2^8*CHd[3, 3] + 
      33004*MT2^2*MW2^2*MZ2^8*CHd[3, 3] - 8060*MT2*MW2^3*MZ2^8*CHd[3, 3] - 
      3176*MW2^4*MZ2^8*CHd[3, 3] + 2430*MT2^3*MZ2^9*CHd[3, 3] - 
      8194*MT2^2*MW2*MZ2^9*CHd[3, 3] - 4986*MT2*MW2^2*MZ2^9*CHd[3, 3] + 
      1310*MW2^3*MZ2^9*CHd[3, 3] + 885*MT2^2*MZ2^10*CHd[3, 3] + 
      1160*MT2*MW2*MZ2^10*CHd[3, 3] + 75*MW2^2*MZ2^10*CHd[3, 3] + 
      75*MT2*MZ2^11*CHd[3, 3] + 12288*MT2^4*MW2^8*CHe[1, 1] - 
      12288*MT2^3*MW2^9*CHe[1, 1] + 12288*MT2^2*MW2^10*CHe[1, 1] - 
      36864*MT2*MW2^11*CHe[1, 1] + 24576*MW2^12*CHe[1, 1] - 
      43008*MT2^4*MW2^7*MZ2*CHe[1, 1] + 73728*MT2^3*MW2^8*MZ2*CHe[1, 1] - 
      8192*MT2^2*MW2^9*MZ2*CHe[1, 1] + 53248*MT2*MW2^10*MZ2*CHe[1, 1] - 
      26624*MW2^11*MZ2*CHe[1, 1] + 62976*MT2^4*MW2^6*MZ2^2*CHe[1, 1] - 
      164352*MT2^3*MW2^7*MZ2^2*CHe[1, 1] + 26112*MT2^2*MW2^8*MZ2^2*
       CHe[1, 1] - 15872*MT2*MW2^9*MZ2^2*CHe[1, 1] - 
      3072*MW2^10*MZ2^2*CHe[1, 1] - 50688*MT2^4*MW2^5*MZ2^3*CHe[1, 1] + 
      189696*MT2^3*MW2^6*MZ2^3*CHe[1, 1] - 38400*MT2^2*MW2^7*MZ2^3*
       CHe[1, 1] - 94464*MT2*MW2^8*MZ2^3*CHe[1, 1] + 
      58368*MW2^9*MZ2^3*CHe[1, 1] + 20736*MT2^4*MW2^4*MZ2^4*CHe[1, 1] - 
      125184*MT2^3*MW2^5*MZ2^4*CHe[1, 1] + 15488*MT2^2*MW2^6*MZ2^4*
       CHe[1, 1] + 218624*MT2*MW2^7*MZ2^4*CHe[1, 1] - 
      96640*MW2^8*MZ2^4*CHe[1, 1] + 2304*MT2^4*MW2^3*MZ2^5*CHe[1, 1] + 
      35328*MT2^3*MW2^4*MZ2^5*CHe[1, 1] + 18912*MT2^2*MW2^5*MZ2^5*CHe[1, 1] - 
      253504*MT2*MW2^6*MZ2^5*CHe[1, 1] + 88032*MW2^7*MZ2^5*CHe[1, 1] - 
      7392*MT2^4*MW2^2*MZ2^6*CHe[1, 1] + 16416*MT2^3*MW2^3*MZ2^6*CHe[1, 1] - 
      40176*MT2^2*MW2^4*MZ2^6*CHe[1, 1] + 194016*MT2*MW2^5*MZ2^6*CHe[1, 1] - 
      53328*MW2^6*MZ2^6*CHe[1, 1] + 3264*MT2^4*MW2*MZ2^7*CHe[1, 1] - 
      18960*MT2^3*MW2^2*MZ2^7*CHe[1, 1] + 33248*MT2^2*MW2^3*MZ2^7*CHe[1, 1] - 
      99520*MT2*MW2^4*MZ2^7*CHe[1, 1] + 20576*MW2^5*MZ2^7*CHe[1, 1] - 
      480*MT2^4*MZ2^8*CHe[1, 1] + 6336*MT2^3*MW2*MZ2^8*CHe[1, 1] - 
      13848*MT2^2*MW2^2*MZ2^8*CHe[1, 1] + 30896*MT2*MW2^3*MZ2^8*CHe[1, 1] - 
      4104*MW2^4*MZ2^8*CHe[1, 1] - 720*MT2^3*MZ2^9*CHe[1, 1] + 
      2802*MT2^2*MW2*MZ2^9*CHe[1, 1] - 4764*MT2*MW2^2*MZ2^9*CHe[1, 1] + 
      210*MW2^3*MZ2^9*CHe[1, 1] - 215*MT2^2*MZ2^10*CHe[1, 1] + 
      160*MT2*MW2*MZ2^10*CHe[1, 1] + 25*MW2^2*MZ2^10*CHe[1, 1] + 
      25*MT2*MZ2^11*CHe[1, 1] - 2*(2*MW2 - MZ2)*
       (6*MT2^4*(512*MW2^7 - 2048*MW2^6*MZ2 + 1472*MW2^5*MZ2^2 + 
          2528*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 2896*MW2^2*MZ2^5 - 
          676*MW2*MZ2^6 + 25*MZ2^7) - 3*MT2^3*(1024*MW2^8 - 6656*MW2^7*MZ2 + 
          12160*MW2^6*MZ2^2 + 896*MW2^5*MZ2^3 - 24224*MW2^4*MZ2^4 + 
          27488*MW2^3*MZ2^5 - 12576*MW2^2*MZ2^6 + 1948*MW2*MZ2^7 + 
          75*MZ2^8) + 2*MT2^2*(4608*MW2^9 - 8192*MW2^8*MZ2 + 
          21952*MW2^7*MZ2^2 - 25120*MW2^6*MZ2^3 - 3360*MW2^5*MZ2^4 + 
          32096*MW2^4*MZ2^5 - 28720*MW2^3*MZ2^6 + 10385*MW2^2*MZ2^7 - 
          1044*MW2*MZ2^8 - 175*MZ2^9) + MW2^2*(12288*MW2^9 - 
          10240*MW2^8*MZ2 - 10240*MW2^7*MZ2^2 + 32512*MW2^6*MZ2^3 - 
          34176*MW2^5*MZ2^4 + 19264*MW2^4*MZ2^5 - 4472*MW2^3*MZ2^6 - 
          956*MW2^2*MZ2^7 + 450*MW2*MZ2^8 + 25*MZ2^9) + 
        MT2*(-21504*MW2^10 + 37376*MW2^9*MZ2 - 36224*MW2^8*MZ2^2 - 
          2688*MW2^7*MZ2^3 + 63136*MW2^6*MZ2^4 - 80288*MW2^5*MZ2^5 + 
          45584*MW2^4*MZ2^6 - 10408*MW2^3*MZ2^7 - 431*MW2^2*MZ2^8 + 
          400*MW2*MZ2^9 + 25*MZ2^10))*CHe[Leff, Leff] - 
      12288*MT2^4*MW2^8*CHl1[1, 1] + 12288*MT2^3*MW2^9*CHl1[1, 1] - 
      12288*MT2^2*MW2^10*CHl1[1, 1] + 36864*MT2*MW2^11*CHl1[1, 1] - 
      24576*MW2^12*CHl1[1, 1] + 49152*MT2^4*MW2^7*MZ2*CHl1[1, 1] - 
      79872*MT2^3*MW2^8*MZ2*CHl1[1, 1] + 14336*MT2^2*MW2^9*MZ2*CHl1[1, 1] - 
      71680*MT2*MW2^10*MZ2*CHl1[1, 1] + 38912*MW2^11*MZ2*CHl1[1, 1] - 
      81408*MT2^4*MW2^6*MZ2^2*CHl1[1, 1] + 198144*MT2^3*MW2^7*MZ2^2*
       CHl1[1, 1] - 27136*MT2^2*MW2^8*MZ2^2*CHl1[1, 1] + 
      33280*MT2*MW2^9*MZ2^2*CHl1[1, 1] - 4096*MW2^10*MZ2^2*CHl1[1, 1] + 
      72960*MT2^4*MW2^5*MZ2^3*CHl1[1, 1] - 254976*MT2^3*MW2^6*MZ2^3*
       CHl1[1, 1] + 50944*MT2^2*MW2^7*MZ2^3*CHl1[1, 1] + 
      95232*MT2*MW2^8*MZ2^3*CHl1[1, 1] - 63488*MW2^9*MZ2^3*CHl1[1, 1] - 
      34944*MT2^4*MW2^4*MZ2^4*CHl1[1, 1] + 187392*MT2^3*MW2^5*MZ2^4*
       CHl1[1, 1] - 28416*MT2^2*MW2^6*MZ2^4*CHl1[1, 1] - 
      265472*MT2*MW2^7*MZ2^4*CHl1[1, 1] + 123264*MW2^8*MZ2^4*CHl1[1, 1] + 
      960*MT2^4*MW2^3*MZ2^5*CHl1[1, 1] - 66816*MT2^3*MW2^4*MZ2^5*CHl1[1, 1] - 
      17632*MT2^2*MW2^5*MZ2^5*CHl1[1, 1] + 339392*MT2*MW2^6*MZ2^5*
       CHl1[1, 1] - 123040*MW2^7*MZ2^5*CHl1[1, 1] + 10176*MT2^4*MW2^2*MZ2^6*
       CHl1[1, 1] - 14496*MT2^3*MW2^3*MZ2^6*CHl1[1, 1] + 
      50272*MT2^2*MW2^4*MZ2^6*CHl1[1, 1] - 277824*MT2*MW2^5*MZ2^6*
       CHl1[1, 1] + 79840*MW2^6*MZ2^6*CHl1[1, 1] - 5568*MT2^4*MW2*MZ2^7*
       CHl1[1, 1] + 28128*MT2^3*MW2^2*MZ2^7*CHl1[1, 1] - 
      48288*MT2^2*MW2^3*MZ2^7*CHl1[1, 1] + 154624*MT2*MW2^4*MZ2^7*
       CHl1[1, 1] - 33984*MW2^5*MZ2^7*CHl1[1, 1] + 
      960*MT2^4*MZ2^8*CHl1[1, 1] - 11232*MT2^3*MW2*MZ2^8*CHl1[1, 1] + 
      22952*MT2^2*MW2^2*MZ2^8*CHl1[1, 1] - 53104*MT2*MW2^3*MZ2^8*CHl1[1, 1] + 
      7688*MW2^4*MZ2^8*CHl1[1, 1] + 1440*MT2^3*MZ2^9*CHl1[1, 1] - 
      5174*MT2^2*MW2*MZ2^9*CHl1[1, 1] + 9108*MT2*MW2^2*MZ2^9*CHl1[1, 1] - 
      470*MW2^3*MZ2^9*CHl1[1, 1] + 430*MT2^2*MZ2^10*CHl1[1, 1] - 
      370*MT2*MW2*MZ2^10*CHl1[1, 1] - 50*MW2^2*MZ2^10*CHl1[1, 1] - 
      50*MT2*MZ2^11*CHl1[1, 1] - 
      4*MZ2*(6*MT2^4*(512*MW2^7 - 2048*MW2^6*MZ2 + 1472*MW2^5*MZ2^2 + 
          2528*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 2896*MW2^2*MZ2^5 - 
          676*MW2*MZ2^6 + 25*MZ2^7) - 3*MT2^3*(1024*MW2^8 - 6656*MW2^7*MZ2 + 
          12160*MW2^6*MZ2^2 + 896*MW2^5*MZ2^3 - 24224*MW2^4*MZ2^4 + 
          27488*MW2^3*MZ2^5 - 12576*MW2^2*MZ2^6 + 1948*MW2*MZ2^7 + 
          75*MZ2^8) + 2*MT2^2*(4608*MW2^9 - 8192*MW2^8*MZ2 + 
          21952*MW2^7*MZ2^2 - 25120*MW2^6*MZ2^3 - 3360*MW2^5*MZ2^4 + 
          32096*MW2^4*MZ2^5 - 28720*MW2^3*MZ2^6 + 10385*MW2^2*MZ2^7 - 
          1044*MW2*MZ2^8 - 175*MZ2^9) + MW2^2*(12288*MW2^9 - 
          10240*MW2^8*MZ2 - 10240*MW2^7*MZ2^2 + 32512*MW2^6*MZ2^3 - 
          34176*MW2^5*MZ2^4 + 19264*MW2^4*MZ2^5 - 4472*MW2^3*MZ2^6 - 
          956*MW2^2*MZ2^7 + 450*MW2*MZ2^8 + 25*MZ2^9) + 
        MT2*(-21504*MW2^10 + 37376*MW2^9*MZ2 - 36224*MW2^8*MZ2^2 - 
          2688*MW2^7*MZ2^3 + 63136*MW2^6*MZ2^4 - 80288*MW2^5*MZ2^5 + 
          45584*MW2^4*MZ2^6 - 10408*MW2^3*MZ2^7 - 431*MW2^2*MZ2^8 + 
          400*MW2*MZ2^9 + 25*MZ2^10))*SW2*CHl1[Leff, Leff] + 
      24576*MT2^2*MW2^10*CHl3[1, 1] - 49152*MT2*MW2^11*CHl3[1, 1] + 
      24576*MW2^12*CHl3[1, 1] + 3072*MT2^4*MW2^7*MZ2*CHl3[1, 1] - 
      3072*MT2^3*MW2^8*MZ2*CHl3[1, 1] - 41984*MT2^2*MW2^9*MZ2*CHl3[1, 1] + 
      105472*MT2*MW2^10*MZ2*CHl3[1, 1] - 38912*MW2^11*MZ2*CHl3[1, 1] - 
      7680*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] + 15360*MT2^3*MW2^7*MZ2^2*
       CHl3[1, 1] + 5632*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] - 
      50176*MT2*MW2^9*MZ2^2*CHl3[1, 1] + 4096*MW2^10*MZ2^2*CHl3[1, 1] + 
      7680*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] - 25344*MT2^3*MW2^6*MZ2^3*
       CHl3[1, 1] + 72704*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 
      125184*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 63488*MW2^9*MZ2^3*CHl3[1, 1] - 
      4032*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 20160*MT2^3*MW2^5*MZ2^4*
       CHl3[1, 1] - 138432*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 
      314432*MT2*MW2^7*MZ2^4*CHl3[1, 1] - 123264*MW2^8*MZ2^4*CHl3[1, 1] + 
      240*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] - 8016*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] + 
      134704*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] - 372848*MT2*MW2^6*MZ2^5*
       CHl3[1, 1] + 123040*MW2^7*MZ2^5*CHl3[1, 1] + 1248*MT2^4*MW2^2*MZ2^6*
       CHl3[1, 1] - 1512*MT2^3*MW2^3*MZ2^6*CHl3[1, 1] - 
      83584*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] + 283464*MT2*MW2^5*MZ2^6*
       CHl3[1, 1] - 79840*MW2^6*MZ2^6*CHl3[1, 1] - 588*MT2^4*MW2*MZ2^7*
       CHl3[1, 1] + 3396*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] + 
      32196*MT2^2*MW2^3*MZ2^7*CHl3[1, 1] - 146836*MT2*MW2^4*MZ2^7*
       CHl3[1, 1] + 33984*MW2^5*MZ2^7*CHl3[1, 1] + 
      60*MT2^4*MZ2^8*CHl3[1, 1] - 1062*MT2^3*MW2*MZ2^8*CHl3[1, 1] - 
      5948*MT2^2*MW2^2*MZ2^8*CHl3[1, 1] + 49006*MT2*MW2^3*MZ2^8*CHl3[1, 1] - 
      7688*MW2^4*MZ2^8*CHl3[1, 1] + 90*MT2^3*MZ2^9*CHl3[1, 1] + 
      56*MT2^2*MW2*MZ2^9*CHl3[1, 1] - 8598*MT2*MW2^2*MZ2^9*CHl3[1, 1] + 
      470*MW2^3*MZ2^9*CHl3[1, 1] + 80*MT2^2*MZ2^10*CHl3[1, 1] + 
      370*MT2*MW2*MZ2^10*CHl3[1, 1] + 50*MW2^2*MZ2^10*CHl3[1, 1] + 
      50*MT2*MZ2^11*CHl3[1, 1] + 12288*MT2^4*MW2^8*CHl3[2, 2] - 
      12288*MT2^3*MW2^9*CHl3[2, 2] - 12288*MT2^2*MW2^10*CHl3[2, 2] + 
      12288*MT2*MW2^11*CHl3[2, 2] - 46080*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 
      76800*MT2^3*MW2^8*MZ2*CHl3[2, 2] + 21504*MT2^2*MW2^9*MZ2*CHl3[2, 2] - 
      27648*MT2*MW2^10*MZ2*CHl3[2, 2] + 73728*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] - 
      182784*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 24576*MT2^2*MW2^8*MZ2^2*
       CHl3[2, 2] + 10752*MT2*MW2^9*MZ2^2*CHl3[2, 2] - 
      65280*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] + 229632*MT2^3*MW2^6*MZ2^3*
       CHl3[2, 2] - 105216*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] + 
      25344*MT2*MW2^8*MZ2^3*CHl3[2, 2] + 30912*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] - 
      167232*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] + 136512*MT2^2*MW2^6*MZ2^4*
       CHl3[2, 2] - 40128*MT2*MW2^7*MZ2^4*CHl3[2, 2] - 
      720*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] + 58800*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] - 
      93744*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] + 26448*MT2*MW2^6*MZ2^5*CHl3[2, 2] - 
      8928*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] + 12984*MT2^3*MW2^3*MZ2^6*
       CHl3[2, 2] + 25824*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] - 
      4152*MT2*MW2^5*MZ2^6*CHl3[2, 2] + 4980*MT2^4*MW2*MZ2^7*CHl3[2, 2] - 
      24732*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] + 12516*MT2^2*MW2^3*MZ2^7*
       CHl3[2, 2] - 5844*MT2*MW2^4*MZ2^7*CHl3[2, 2] - 
      900*MT2^4*MZ2^8*CHl3[2, 2] + 10170*MT2^3*MW2*MZ2^8*CHl3[2, 2] - 
      13524*MT2^2*MW2^2*MZ2^8*CHl3[2, 2] + 3390*MT2*MW2^3*MZ2^8*CHl3[2, 2] - 
      1350*MT2^3*MZ2^9*CHl3[2, 2] + 4290*MT2^2*MW2*MZ2^9*CHl3[2, 2] - 
      450*MT2*MW2^2*MZ2^9*CHl3[2, 2] - 450*MT2^2*MZ2^10*CHl3[2, 2] + 
      12288*MT2^4*MW2^8*CHl3[Leff, Leff] - 12288*MT2^3*MW2^9*
       CHl3[Leff, Leff] - 61440*MT2^2*MW2^10*CHl3[Leff, Leff] + 
      110592*MT2*MW2^11*CHl3[Leff, Leff] - 49152*MW2^12*CHl3[Leff, Leff] - 
      61440*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 92160*MT2^3*MW2^8*MZ2*
       CHl3[Leff, Leff] + 77824*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] - 
      223232*MT2*MW2^10*MZ2*CHl3[Leff, Leff] + 90112*MW2^11*MZ2*
       CHl3[Leff, Leff] + 84480*MT2^4*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      225792*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] + 241152*MT2^2*MW2^8*MZ2^2*
       CHl3[Leff, Leff] - 114176*MT2*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
      25344*MT2^4*MW2^5*MZ2^3*CHl3[Leff, Leff] + 135168*MT2^3*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 718592*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      818176*MT2*MW2^8*MZ2^3*CHl3[Leff, Leff] - 171008*MW2^9*MZ2^3*
       CHl3[Leff, Leff] - 174336*MT2^4*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      301440*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] + 707584*MT2^2*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 1145728*MT2*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      266752*MW2^8*MZ2^4*CHl3[Leff, Leff] + 183168*MT2^4*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 620544*MT2^3*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      143872*MT2^2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 814848*MT2*MW2^6*MZ2^5*
       CHl3[Leff, Leff] - 213760*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      85728*MT2^4*MW2^2*MZ2^6*CHl3[Leff, Leff] + 480768*MT2^3*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 296640*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      303808*MT2*MW2^5*MZ2^6*CHl3[Leff, Leff] + 94944*MW2^6*MZ2^6*
       CHl3[Leff, Leff] + 16824*MT2^4*MW2*MZ2^7*CHl3[Leff, Leff] - 
      174288*MT2^3*MW2^2*MZ2^7*CHl3[Leff, Leff] + 284712*MT2^2*MW2^3*MZ2^7*
       CHl3[Leff, Leff] + 22176*MT2*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
      14064*MW2^5*MZ2^7*CHl3[Leff, Leff] - 600*MT2^4*MZ2^8*CHl3[Leff, Leff] + 
      22476*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] - 102680*MT2^2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] + 34276*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
      5624*MW2^4*MZ2^8*CHl3[Leff, Leff] + 900*MT2^3*MZ2^9*CHl3[Leff, Leff] + 
      10352*MT2^2*MW2*MZ2^9*CHl3[Leff, Leff] - 14724*MT2*MW2^2*MZ2^9*
       CHl3[Leff, Leff] + 1700*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
      1600*MT2^2*MZ2^10*CHl3[Leff, Leff] + 1500*MT2*MW2*MZ2^10*
       CHl3[Leff, Leff] + 100*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
      100*MT2*MZ2^11*CHl3[Leff, Leff] - 24576*MT2^2*MW2^10*CHq1[3, 3] + 
      49152*MT2*MW2^11*CHq1[3, 3] - 24576*MW2^12*CHq1[3, 3] + 
      18432*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 18432*MT2^3*MW2^8*MZ2*CHq1[3, 3] + 
      32768*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 108544*MT2*MW2^10*MZ2*CHq1[3, 3] + 
      51200*MW2^11*MZ2*CHq1[3, 3] - 23040*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] + 
      69120*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] - 9728*MT2^2*MW2^8*MZ2^2*
       CHq1[3, 3] + 47616*MT2*MW2^9*MZ2^2*CHq1[3, 3] + 
      4096*MW2^10*MZ2^2*CHq1[3, 3] - 71424*MT2^4*MW2^5*MZ2^3*CHq1[3, 3] + 
      23040*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] + 19200*MT2^2*MW2^7*MZ2^3*
       CHq1[3, 3] + 122368*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 
      107520*MW2^9*MZ2^3*CHq1[3, 3] + 190080*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 
      375552*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] + 84736*MT2^2*MW2^6*MZ2^4*
       CHq1[3, 3] - 318464*MT2*MW2^7*MZ2^4*CHq1[3, 3] + 
      143488*MW2^8*MZ2^4*CHq1[3, 3] - 178272*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] + 
      614304*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] - 328320*MT2^2*MW2^5*MZ2^5*
       CHq1[3, 3] + 392608*MT2*MW2^6*MZ2^5*CHq1[3, 3] - 
      90720*MW2^7*MZ2^5*CHq1[3, 3] + 78120*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] - 
      448344*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] + 388568*MT2^2*MW2^4*MZ2^6*
       CHq1[3, 3] - 234760*MT2*MW2^5*MZ2^6*CHq1[3, 3] + 
      15104*MW2^6*MZ2^6*CHq1[3, 3] - 14436*MT2^4*MW2*MZ2^7*CHq1[3, 3] + 
      158328*MT2^3*MW2^2*MZ2^7*CHq1[3, 3] - 211020*MT2^2*MW2^3*MZ2^7*
       CHq1[3, 3] + 26600*MT2*MW2^4*MZ2^7*CHq1[3, 3] + 
      19920*MW2^5*MZ2^7*CHq1[3, 3] + 540*MT2^4*MZ2^8*CHq1[3, 3] - 
      23274*MT2^3*MW2*MZ2^8*CHq1[3, 3] + 54080*MT2^2*MW2^2*MZ2^8*CHq1[3, 3] + 
      38786*MT2*MW2^3*MZ2^8*CHq1[3, 3] - 13312*MW2^4*MZ2^8*CHq1[3, 3] + 
      810*MT2^3*MZ2^9*CHq1[3, 3] - 6128*MT2^2*MW2*MZ2^9*CHq1[3, 3] - 
      17382*MT2*MW2^2*MZ2^9*CHq1[3, 3] + 2170*MW2^3*MZ2^9*CHq1[3, 3] + 
      420*MT2^2*MZ2^10*CHq1[3, 3] + 1870*MT2*MW2*MZ2^10*CHq1[3, 3] + 
      150*MW2^2*MZ2^10*CHq1[3, 3] + 150*MT2*MZ2^11*CHq1[3, 3] - 
      24576*MT2^4*MW2^8*CHq3[3, 3] + 24576*MT2^3*MW2^9*CHq3[3, 3] + 
      49152*MT2^2*MW2^10*CHq3[3, 3] - 73728*MT2*MW2^11*CHq3[3, 3] + 
      24576*MW2^12*CHq3[3, 3] + 110592*MT2^4*MW2^7*MZ2*CHq3[3, 3] - 
      172032*MT2^3*MW2^8*MZ2*CHq3[3, 3] - 112640*MT2^2*MW2^9*MZ2*CHq3[3, 3] + 
      200704*MT2*MW2^10*MZ2*CHq3[3, 3] - 51200*MW2^11*MZ2*CHq3[3, 3] - 
      170496*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 434688*MT2^3*MW2^7*MZ2^2*
       CHq3[3, 3] - 67072*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] - 
      59904*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 4096*MW2^10*MZ2^2*CHq3[3, 3] + 
      59136*MT2^4*MW2^5*MZ2^3*CHq3[3, 3] - 436224*MT2^3*MW2^6*MZ2^3*
       CHq3[3, 3] + 444672*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] - 
      366592*MT2*MW2^8*MZ2^3*CHq3[3, 3] + 107520*MW2^9*MZ2^3*CHq3[3, 3] + 
      128256*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 41088*MT2^3*MW2^5*MZ2^4*
       CHq3[3, 3] - 475264*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] + 
      550784*MT2*MW2^7*MZ2^4*CHq3[3, 3] - 143488*MW2^8*MZ2^4*CHq3[3, 3] - 
      176832*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] + 496704*MT2^3*MW2^4*MZ2^5*
       CHq3[3, 3] + 40608*MT2^2*MW2^5*MZ2^5*CHq3[3, 3] - 
      310144*MT2*MW2^6*MZ2^5*CHq3[3, 3] + 90720*MW2^7*MZ2^5*CHq3[3, 3] + 
      95976*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] - 474312*MT2^3*MW2^3*MZ2^6*
       CHq3[3, 3] + 306712*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] + 
      15400*MT2*MW2^5*MZ2^6*CHq3[3, 3] - 15104*MW2^6*MZ2^6*CHq3[3, 3] - 
      24396*MT2^4*MW2*MZ2^7*CHq3[3, 3] + 207792*MT2^3*MW2^2*MZ2^7*
       CHq3[3, 3] - 275892*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] + 
      87760*MT2*MW2^4*MZ2^7*CHq3[3, 3] - 19920*MW2^5*MZ2^7*CHq3[3, 3] + 
      2340*MT2^4*MZ2^8*CHq3[3, 3] - 43614*MT2^3*MW2*MZ2^8*CHq3[3, 3] + 
      107752*MT2^2*MW2^2*MZ2^8*CHq3[3, 3] - 61082*MT2*MW2^3*MZ2^8*
       CHq3[3, 3] + 13312*MW2^4*MZ2^8*CHq3[3, 3] + 3510*MT2^3*MZ2^9*
       CHq3[3, 3] - 19048*MT2^2*MW2*MZ2^9*CHq3[3, 3] + 
      18822*MT2*MW2^2*MZ2^9*CHq3[3, 3] - 2170*MW2^3*MZ2^9*CHq3[3, 3] + 
      1020*MT2^2*MZ2^10*CHq3[3, 3] - 1870*MT2*MW2*MZ2^10*CHq3[3, 3] - 
      150*MW2^2*MZ2^10*CHq3[3, 3] - 150*MT2*MZ2^11*CHq3[3, 3]))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (3*MZ2*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-9216*MT2^3*MW2^6*MZ2^2*CHd[3, 3] + 27648*MT2*MW2^8*MZ2^2*CHd[3, 3] - 
      18432*MW2^9*MZ2^2*CHd[3, 3] + 27648*MT2^3*MW2^5*MZ2^3*CHd[3, 3] - 
      23040*MT2^2*MW2^6*MZ2^3*CHd[3, 3] - 36864*MT2*MW2^7*MZ2^3*CHd[3, 3] + 
      4608*MW2^8*MZ2^3*CHd[3, 3] - 28224*MT2^3*MW2^4*MZ2^4*CHd[3, 3] + 
      48384*MT2^2*MW2^5*MZ2^4*CHd[3, 3] + 1728*MT2*MW2^6*MZ2^4*CHd[3, 3] + 
      35712*MW2^7*MZ2^4*CHd[3, 3] + 7488*MT2^3*MW2^3*MZ2^5*CHd[3, 3] - 
      29088*MT2^2*MW2^4*MZ2^5*CHd[3, 3] + 8064*MT2*MW2^5*MZ2^5*CHd[3, 3] - 
      15840*MW2^6*MZ2^5*CHd[3, 3] + 5400*MT2^3*MW2^2*MZ2^6*CHd[3, 3] - 
      3312*MT2^2*MW2^3*MZ2^6*CHd[3, 3] + 5112*MT2*MW2^4*MZ2^6*CHd[3, 3] - 
      20880*MW2^5*MZ2^6*CHd[3, 3] - 3636*MT2^3*MW2*MZ2^7*CHd[3, 3] + 
      8316*MT2^2*MW2^2*MZ2^7*CHd[3, 3] - 2268*MT2*MW2^3*MZ2^7*CHd[3, 3] + 
      12348*MW2^4*MZ2^7*CHd[3, 3] + 540*MT2^3*MZ2^8*CHd[3, 3] - 
      2124*MT2^2*MW2*MZ2^8*CHd[3, 3] - 2016*MT2*MW2^2*MZ2^8*CHd[3, 3] + 
      2358*MW2^3*MZ2^8*CHd[3, 3] + 135*MT2^2*MZ2^9*CHd[3, 3] + 
      540*MT2*MW2*MZ2^9*CHd[3, 3] - 2088*MW2^2*MZ2^9*CHd[3, 3] + 
      270*MW2*MZ2^10*CHd[3, 3] + 2048*MT2^3*MW2^8*CHe[1, 1] - 
      6144*MT2*MW2^10*CHe[1, 1] + 4096*MW2^11*CHe[1, 1] - 
      8192*MT2^3*MW2^7*MZ2*CHe[1, 1] + 5120*MT2^2*MW2^8*MZ2*CHe[1, 1] + 
      14336*MT2*MW2^9*MZ2*CHe[1, 1] - 5120*MW2^10*MZ2*CHe[1, 1] + 
      13568*MT2^3*MW2^6*MZ2^2*CHe[1, 1] - 15872*MT2^2*MW2^7*MZ2^2*CHe[1, 1] - 
      12032*MT2*MW2^8*MZ2^2*CHe[1, 1] - 4608*MW2^9*MZ2^2*CHe[1, 1] - 
      12160*MT2^3*MW2^5*MZ2^3*CHe[1, 1] + 20096*MT2^2*MW2^6*MZ2^3*CHe[1, 1] + 
      5504*MT2*MW2^7*MZ2^3*CHe[1, 1] + 9344*MW2^8*MZ2^3*CHe[1, 1] + 
      5824*MT2^3*MW2^4*MZ2^4*CHe[1, 1] - 13696*MT2^2*MW2^5*MZ2^4*CHe[1, 1] - 
      1216*MT2*MW2^6*MZ2^4*CHe[1, 1] - 3904*MW2^7*MZ2^4*CHe[1, 1] - 
      160*MT2^3*MW2^3*MZ2^5*CHe[1, 1] + 3904*MT2^2*MW2^4*MZ2^5*CHe[1, 1] - 
      224*MT2*MW2^5*MZ2^5*CHe[1, 1] - 2784*MW2^6*MZ2^5*CHe[1, 1] - 
      1696*MT2^3*MW2^2*MZ2^6*CHe[1, 1] + 2048*MT2^2*MW2^3*MZ2^6*CHe[1, 1] - 
      640*MT2*MW2^4*MZ2^6*CHe[1, 1] + 5168*MW2^5*MZ2^6*CHe[1, 1] + 
      928*MT2^3*MW2*MZ2^7*CHe[1, 1] - 2152*MT2^2*MW2^2*MZ2^7*CHe[1, 1] + 
      128*MT2*MW2^3*MZ2^7*CHe[1, 1] - 1984*MW2^4*MZ2^7*CHe[1, 1] - 
      160*MT2^3*MZ2^8*CHe[1, 1] + 592*MT2^2*MW2*MZ2^8*CHe[1, 1] + 
      448*MT2*MW2^2*MZ2^8*CHe[1, 1] - 672*MW2^3*MZ2^8*CHe[1, 1] - 
      40*MT2^2*MZ2^9*CHe[1, 1] - 160*MT2*MW2*MZ2^9*CHe[1, 1] + 
      544*MW2^2*MZ2^9*CHe[1, 1] - 80*MW2*MZ2^10*CHe[1, 1] - 
      (2*MW2 - MZ2)*(-4096*MW2^10 + 10240*MW2^9*MZ2 - 14848*MW2^8*MZ2^2 + 
        1024*MW2^7*MZ2^3 + 23456*MW2^6*MZ2^4 - 20040*MW2^5*MZ2^5 - 
        2728*MW2^4*MZ2^6 + 8817*MW2^3*MZ2^7 - 2183*MW2^2*MZ2^8 - 
        365*MW2*MZ2^9 + 75*MZ2^10 + MT2^2*MZ2*(2560*MW2^7 - 8192*MW2^6*MZ2 + 
          960*MW2^5*MZ2^2 + 16864*MW2^4*MZ2^3 - 19712*MW2^3*MZ2^4 + 
          7968*MW2^2*MZ2^5 - 416*MW2*MZ2^6 - 275*MZ2^7) + 
        2*MT2^3*(512*MW2^7 - 2560*MW2^6*MZ2 + 3072*MW2^5*MZ2^2 + 
          1472*MW2^4*MZ2^3 - 5728*MW2^3*MZ2^4 + 4524*MW2^2*MZ2^5 - 
          1417*MW2*MZ2^6 + 125*MZ2^7) + 2*MT2*(1536*MW2^9 - 5376*MW2^8*MZ2 + 
          13056*MW2^7*MZ2^2 - 14080*MW2^6*MZ2^3 + 3920*MW2^5*MZ2^4 + 
          2360*MW2^4*MZ2^5 - 149*MW2^3*MZ2^6 - 1253*MW2^2*MZ2^7 + 
          235*MW2*MZ2^8 + 75*MZ2^9))*CHe[Leff, Leff] - 
      2048*MT2^3*MW2^8*CHl1[1, 1] + 6144*MT2*MW2^10*CHl1[1, 1] - 
      4096*MW2^11*CHl1[1, 1] + 9216*MT2^3*MW2^7*MZ2*CHl1[1, 1] - 
      5120*MT2^2*MW2^8*MZ2*CHl1[1, 1] - 17408*MT2*MW2^9*MZ2*CHl1[1, 1] + 
      7168*MW2^10*MZ2*CHl1[1, 1] - 17152*MT2^3*MW2^6*MZ2^2*CHl1[1, 1] + 
      18432*MT2^2*MW2^7*MZ2^2*CHl1[1, 1] + 17664*MT2*MW2^8*MZ2^2*CHl1[1, 1] + 
      3072*MW2^9*MZ2^2*CHl1[1, 1] + 17152*MT2^3*MW2^5*MZ2^3*CHl1[1, 1] - 
      26752*MT2^2*MW2^6*MZ2^3*CHl1[1, 1] - 8704*MT2*MW2^7*MZ2^3*CHl1[1, 1] - 
      12416*MW2^8*MZ2^3*CHl1[1, 1] - 9408*MT2^3*MW2^4*MZ2^4*CHl1[1, 1] + 
      20416*MT2^2*MW2^5*MZ2^4*CHl1[1, 1] + 2368*MT2*MW2^6*MZ2^4*CHl1[1, 1] + 
      7040*MW2^7*MZ2^4*CHl1[1, 1] + 1280*MT2^3*MW2^3*MZ2^5*CHl1[1, 1] - 
      7392*MT2^2*MW2^4*MZ2^5*CHl1[1, 1] + 192*MT2*MW2^5*MZ2^5*CHl1[1, 1] + 
      2400*MW2^6*MZ2^5*CHl1[1, 1] + 2176*MT2^3*MW2^2*MZ2^6*CHl1[1, 1] - 
      1840*MT2^2*MW2^3*MZ2^6*CHl1[1, 1] + 512*MT2*MW2^4*MZ2^6*CHl1[1, 1] - 
      6752*MW2^5*MZ2^6*CHl1[1, 1] - 1536*MT2^3*MW2*MZ2^7*CHl1[1, 1] + 
      3280*MT2^2*MW2^2*MZ2^7*CHl1[1, 1] - 512*MT2*MW2^3*MZ2^7*CHl1[1, 1] + 
      3776*MW2^4*MZ2^7*CHl1[1, 1] + 320*MT2^3*MZ2^8*CHl1[1, 1] - 
      1104*MT2^2*MW2*MZ2^8*CHl1[1, 1] - 576*MT2*MW2^2*MZ2^8*CHl1[1, 1] + 
      576*MW2^3*MZ2^8*CHl1[1, 1] + 80*MT2^2*MZ2^9*CHl1[1, 1] + 
      320*MT2*MW2*MZ2^9*CHl1[1, 1] - 928*MW2^2*MZ2^9*CHl1[1, 1] + 
      160*MW2*MZ2^10*CHl1[1, 1] - 2*MZ2*(-4096*MW2^10 + 10240*MW2^9*MZ2 - 
        14848*MW2^8*MZ2^2 + 1024*MW2^7*MZ2^3 + 23456*MW2^6*MZ2^4 - 
        20040*MW2^5*MZ2^5 - 2728*MW2^4*MZ2^6 + 8817*MW2^3*MZ2^7 - 
        2183*MW2^2*MZ2^8 - 365*MW2*MZ2^9 + 75*MZ2^10 + 
        MT2^2*MZ2*(2560*MW2^7 - 8192*MW2^6*MZ2 + 960*MW2^5*MZ2^2 + 
          16864*MW2^4*MZ2^3 - 19712*MW2^3*MZ2^4 + 7968*MW2^2*MZ2^5 - 
          416*MW2*MZ2^6 - 275*MZ2^7) + 2*MT2^3*(512*MW2^7 - 2560*MW2^6*MZ2 + 
          3072*MW2^5*MZ2^2 + 1472*MW2^4*MZ2^3 - 5728*MW2^3*MZ2^4 + 
          4524*MW2^2*MZ2^5 - 1417*MW2*MZ2^6 + 125*MZ2^7) + 
        2*MT2*(1536*MW2^9 - 5376*MW2^8*MZ2 + 13056*MW2^7*MZ2^2 - 
          14080*MW2^6*MZ2^3 + 3920*MW2^5*MZ2^4 + 2360*MW2^4*MZ2^5 - 
          149*MW2^3*MZ2^6 - 1253*MW2^2*MZ2^7 + 235*MW2*MZ2^8 + 75*MZ2^9))*SW2*
       CHl1[Leff, Leff] + 512*MT2^3*MW2^7*MZ2*CHl3[1, 1] - 
      1536*MT2*MW2^9*MZ2*CHl3[1, 1] + 1024*MW2^10*MZ2*CHl3[1, 1] - 
      1536*MT2^3*MW2^6*MZ2^2*CHl3[1, 1] + 1280*MT2^2*MW2^7*MZ2^2*CHl3[1, 1] + 
      2048*MT2*MW2^8*MZ2^2*CHl3[1, 1] - 256*MW2^9*MZ2^2*CHl3[1, 1] + 
      1792*MT2^3*MW2^5*MZ2^3*CHl3[1, 1] - 2688*MT2^2*MW2^6*MZ2^3*CHl3[1, 1] - 
      768*MT2*MW2^7*MZ2^3*CHl3[1, 1] - 1536*MW2^8*MZ2^3*CHl3[1, 1] - 
      1056*MT2^3*MW2^4*MZ2^4*CHl3[1, 1] + 2176*MT2^2*MW2^5*MZ2^4*CHl3[1, 1] + 
      352*MT2*MW2^6*MZ2^4*CHl3[1, 1] + 832*MW2^7*MZ2^4*CHl3[1, 1] + 
      184*MT2^3*MW2^3*MZ2^5*CHl3[1, 1] - 912*MT2^2*MW2^4*MZ2^5*CHl3[1, 1] + 
      120*MT2*MW2^5*MZ2^5*CHl3[1, 1] + 64*MW2^6*MZ2^5*CHl3[1, 1] + 
      260*MT2^3*MW2^2*MZ2^6*CHl3[1, 1] - 188*MT2^2*MW2^3*MZ2^6*CHl3[1, 1] + 
      28*MT2*MW2^4*MZ2^6*CHl3[1, 1] - 724*MW2^5*MZ2^6*CHl3[1, 1] - 
      176*MT2^3*MW2*MZ2^7*CHl3[1, 1] + 416*MT2^2*MW2^2*MZ2^7*CHl3[1, 1] - 
      148*MT2*MW2^3*MZ2^7*CHl3[1, 1] + 546*MW2^4*MZ2^7*CHl3[1, 1] + 
      20*MT2^3*MZ2^8*CHl3[1, 1] - 89*MT2^2*MW2*MZ2^8*CHl3[1, 1] - 
      116*MT2*MW2^2*MZ2^8*CHl3[1, 1] + 138*MW2^3*MZ2^8*CHl3[1, 1] + 
      5*MT2^2*MZ2^9*CHl3[1, 1] + 20*MT2*MW2*MZ2^9*CHl3[1, 1] - 
      98*MW2^2*MZ2^9*CHl3[1, 1] + 10*MW2*MZ2^10*CHl3[1, 1] + 
      2048*MT2^3*MW2^8*CHl3[2, 2] - 6144*MT2*MW2^10*CHl3[2, 2] + 
      4096*MW2^11*CHl3[2, 2] - 8704*MT2^3*MW2^7*MZ2*CHl3[2, 2] + 
      5120*MT2^2*MW2^8*MZ2*CHl3[2, 2] + 15872*MT2*MW2^9*MZ2*CHl3[2, 2] - 
      6144*MW2^10*MZ2*CHl3[2, 2] + 15616*MT2^3*MW2^6*MZ2^2*CHl3[2, 2] - 
      17152*MT2^2*MW2^7*MZ2^2*CHl3[2, 2] - 15616*MT2*MW2^8*MZ2^2*CHl3[2, 2] - 
      3328*MW2^9*MZ2^2*CHl3[2, 2] - 15360*MT2^3*MW2^5*MZ2^3*CHl3[2, 2] + 
      24064*MT2^2*MW2^6*MZ2^3*CHl3[2, 2] + 7936*MT2*MW2^7*MZ2^3*CHl3[2, 2] + 
      10880*MW2^8*MZ2^3*CHl3[2, 2] + 8352*MT2^3*MW2^4*MZ2^4*CHl3[2, 2] - 
      18240*MT2^2*MW2^5*MZ2^4*CHl3[2, 2] - 2016*MT2*MW2^6*MZ2^4*CHl3[2, 2] - 
      6208*MW2^7*MZ2^4*CHl3[2, 2] - 1096*MT2^3*MW2^3*MZ2^5*CHl3[2, 2] + 
      6480*MT2^2*MW2^4*MZ2^5*CHl3[2, 2] - 72*MT2*MW2^5*MZ2^5*CHl3[2, 2] - 
      2336*MW2^6*MZ2^5*CHl3[2, 2] - 1916*MT2^3*MW2^2*MZ2^6*CHl3[2, 2] + 
      1652*MT2^2*MW2^3*MZ2^6*CHl3[2, 2] - 484*MT2*MW2^4*MZ2^6*CHl3[2, 2] + 
      6028*MW2^5*MZ2^6*CHl3[2, 2] + 1360*MT2^3*MW2*MZ2^7*CHl3[2, 2] - 
      2864*MT2^2*MW2^2*MZ2^7*CHl3[2, 2] + 364*MT2*MW2^3*MZ2^7*CHl3[2, 2] - 
      3230*MW2^4*MZ2^7*CHl3[2, 2] - 300*MT2^3*MZ2^8*CHl3[2, 2] + 
      1015*MT2^2*MW2*MZ2^8*CHl3[2, 2] + 460*MT2*MW2^2*MZ2^8*CHl3[2, 2] - 
      438*MW2^3*MZ2^8*CHl3[2, 2] - 75*MT2^2*MZ2^9*CHl3[2, 2] - 
      300*MT2*MW2*MZ2^9*CHl3[2, 2] + 830*MW2^2*MZ2^9*CHl3[2, 2] - 
      150*MW2*MZ2^10*CHl3[2, 2] + 2048*MT2^3*MW2^8*CHl3[Leff, Leff] + 
      6144*MT2*MW2^10*CHl3[Leff, Leff] - 8192*MW2^11*CHl3[Leff, Leff] - 
      12288*MT2^3*MW2^7*MZ2*CHl3[Leff, Leff] + 5120*MT2^2*MW2^8*MZ2*
       CHl3[Leff, Leff] - 27648*MT2*MW2^9*MZ2*CHl3[Leff, Leff] + 
      28672*MW2^10*MZ2*CHl3[Leff, Leff] + 22528*MT2^3*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 21504*MT2^2*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      73728*MT2*MW2^8*MZ2^2*CHl3[Leff, Leff] - 50176*MW2^9*MZ2^2*
       CHl3[Leff, Leff] - 6400*MT2^3*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      18304*MT2^2*MW2^6*MZ2^3*CHl3[Leff, Leff] - 108544*MT2*MW2^7*MZ2^3*
       CHl3[Leff, Leff] + 31744*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      28800*MT2^3*MW2^4*MZ2^4*CHl3[Leff, Leff] + 31808*MT2^2*MW2^5*MZ2^4*
       CHl3[Leff, Leff] + 72000*MT2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      44864*MW2^7*MZ2^4*CHl3[Leff, Leff] + 41008*MT2^3*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 73152*MT2^2*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      6240*MT2*MW2^5*MZ2^5*CHl3[Leff, Leff] - 86992*MW2^6*MZ2^5*
       CHl3[Leff, Leff] - 23764*MT2^3*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      55360*MT2^2*MW2^3*MZ2^6*CHl3[Leff, Leff] - 10036*MT2*MW2^4*MZ2^6*
       CHl3[Leff, Leff] + 34624*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      6168*MT2^3*MW2*MZ2^7*CHl3[Leff, Leff] - 16768*MT2^2*MW2^2*MZ2^7*
       CHl3[Leff, Leff] - 4416*MT2*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      23090*MW2^4*MZ2^7*CHl3[Leff, Leff] - 500*MT2^3*MZ2^8*CHl3[Leff, Leff] + 
      282*MT2^2*MW2*MZ2^8*CHl3[Leff, Leff] + 5952*MT2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 22000*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      550*MT2^2*MZ2^9*CHl3[Leff, Leff] - 640*MT2*MW2*MZ2^9*CHl3[Leff, Leff] + 
      3636*MW2^2*MZ2^9*CHl3[Leff, Leff] - 300*MT2*MZ2^10*CHl3[Leff, Leff] + 
      880*MW2*MZ2^10*CHl3[Leff, Leff] - 150*MZ2^11*CHl3[Leff, Leff] + 
      3072*MT2^3*MW2^7*MZ2*CHq1[3, 3] + 3072*MT2^2*MW2^8*MZ2*CHq1[3, 3] - 
      15360*MT2*MW2^9*MZ2*CHq1[3, 3] + 9216*MW2^10*MZ2*CHq1[3, 3] - 
      5376*MT2^3*MW2^6*MZ2^2*CHq1[3, 3] - 768*MT2^2*MW2^7*MZ2^2*CHq1[3, 3] + 
      14592*MT2*MW2^8*MZ2^2*CHq1[3, 3] + 2304*MW2^9*MZ2^2*CHq1[3, 3] - 
      10752*MT2^3*MW2^5*MZ2^3*CHq1[3, 3] + 1920*MT2^2*MW2^6*MZ2^3*
       CHq1[3, 3] + 33792*MT2*MW2^7*MZ2^3*CHq1[3, 3] - 
      34560*MW2^8*MZ2^3*CHq1[3, 3] + 38208*MT2^3*MW2^4*MZ2^4*CHq1[3, 3] - 
      34944*MT2^2*MW2^5*MZ2^4*CHq1[3, 3] - 54720*MT2*MW2^6*MZ2^4*CHq1[3, 3] + 
      8064*MW2^7*MZ2^4*CHq1[3, 3] - 42288*MT2^3*MW2^3*MZ2^5*CHq1[3, 3] + 
      64272*MT2^2*MW2^4*MZ2^5*CHq1[3, 3] + 27504*MT2*MW2^5*MZ2^5*CHq1[3, 3] + 
      39024*MW2^6*MZ2^5*CHq1[3, 3] + 21588*MT2^3*MW2^2*MZ2^6*CHq1[3, 3] - 
      46380*MT2^2*MW2^3*MZ2^6*CHq1[3, 3] - 12660*MT2*MW2^4*MZ2^6*CHq1[3, 3] - 
      21852*MW2^5*MZ2^6*CHq1[3, 3] - 4632*MT2^3*MW2*MZ2^7*CHq1[3, 3] + 
      14466*MT2^2*MW2^2*MZ2^7*CHq1[3, 3] + 9384*MT2*MW2^3*MZ2^7*CHq1[3, 3] - 
      10584*MW2^4*MZ2^7*CHq1[3, 3] + 180*MT2^3*MZ2^8*CHq1[3, 3] - 
      1908*MT2^2*MW2*MZ2^8*CHq1[3, 3] - 1812*MT2*MW2^2*MZ2^8*CHq1[3, 3] + 
      10944*MW2^3*MZ2^8*CHq1[3, 3] + 270*MT2^2*MZ2^9*CHq1[3, 3] - 
      720*MT2*MW2*MZ2^9*CHq1[3, 3] - 3096*MW2^2*MZ2^9*CHq1[3, 3] + 
      540*MW2*MZ2^10*CHq1[3, 3] - 4096*MT2^3*MW2^8*CHq3[3, 3] + 
      12288*MT2*MW2^10*CHq3[3, 3] - 8192*MW2^11*CHq3[3, 3] + 
      20480*MT2^3*MW2^7*MZ2*CHq3[3, 3] - 13312*MT2^2*MW2^8*MZ2*CHq3[3, 3] - 
      34816*MT2*MW2^9*MZ2*CHq3[3, 3] + 15360*MW2^10*MZ2*CHq3[3, 3] - 
      36608*MT2^3*MW2^6*MZ2^2*CHq3[3, 3] + 50432*MT2^2*MW2^7*MZ2^2*
       CHq3[3, 3] + 18176*MT2*MW2^8*MZ2^2*CHq3[3, 3] + 
      16640*MW2^9*MZ2^2*CHq3[3, 3] + 19968*MT2^3*MW2^5*MZ2^3*CHq3[3, 3] - 
      63104*MT2^2*MW2^6*MZ2^3*CHq3[3, 3] + 31744*MT2*MW2^7*MZ2^3*CHq3[3, 3] - 
      49408*MW2^8*MZ2^3*CHq3[3, 3] + 21504*MT2^3*MW2^4*MZ2^4*CHq3[3, 3] + 
      7296*MT2^2*MW2^5*MZ2^4*CHq3[3, 3] - 35328*MT2*MW2^6*MZ2^4*CHq3[3, 3] + 
      5888*MW2^7*MZ2^4*CHq3[3, 3] - 40096*MT2^3*MW2^3*MZ2^5*CHq3[3, 3] + 
      55056*MT2^2*MW2^4*MZ2^5*CHq3[3, 3] + 960*MT2*MW2^5*MZ2^5*CHq3[3, 3] + 
      49360*MW2^6*MZ2^5*CHq3[3, 3] + 25420*MT2^3*MW2^2*MZ2^6*CHq3[3, 3] - 
      55180*MT2^2*MW2^3*MZ2^6*CHq3[3, 3] + 5156*MT2*MW2^4*MZ2^6*CHq3[3, 3] - 
      28988*MW2^5*MZ2^6*CHq3[3, 3] - 7352*MT2^3*MW2*MZ2^7*CHq3[3, 3] + 
      22090*MT2^2*MW2^2*MZ2^7*CHq3[3, 3] + 7432*MT2*MW2^3*MZ2^7*CHq3[3, 3] - 
      11936*MW2^4*MZ2^7*CHq3[3, 3] + 780*MT2^3*MZ2^8*CHq3[3, 3] - 
      3248*MT2^2*MW2*MZ2^8*CHq3[3, 3] - 7292*MT2*MW2^2*MZ2^8*CHq3[3, 3] + 
      14712*MW2^3*MZ2^8*CHq3[3, 3] - 30*MT2^2*MZ2^9*CHq3[3, 3] + 
      1680*MT2*MW2*MZ2^9*CHq3[3, 3] - 3376*MW2^2*MZ2^9*CHq3[3, 3] - 
      60*MW2*MZ2^10*CHq3[3, 3] + 1536*MT2^3*MW2^7*MZ2*CHu[3, 3] - 
      3072*MT2^2*MW2^8*MZ2*CHu[3, 3] + 1536*MT2*MW2^9*MZ2*CHu[3, 3] - 
      4992*MT2^3*MW2^6*MZ2^2*CHu[3, 3] + 9984*MT2^2*MW2^7*MZ2^2*CHu[3, 3] - 
      1920*MT2*MW2^8*MZ2^2*CHu[3, 3] + 6720*MT2^3*MW2^5*MZ2^3*CHu[3, 3] - 
      13440*MT2^2*MW2^6*MZ2^3*CHu[3, 3] - 3264*MT2*MW2^7*MZ2^3*CHu[3, 3] - 
      4800*MT2^3*MW2^4*MZ2^4*CHu[3, 3] + 9600*MT2^2*MW2^5*MZ2^4*CHu[3, 3] + 
      8640*MT2*MW2^6*MZ2^4*CHu[3, 3] + 1464*MT2^3*MW2^3*MZ2^5*CHu[3, 3] - 
      2928*MT2^2*MW2^4*MZ2^5*CHu[3, 3] - 8136*MT2*MW2^5*MZ2^5*CHu[3, 3] + 
      642*MT2^3*MW2^2*MZ2^6*CHu[3, 3] - 1284*MT2^2*MW2^3*MZ2^6*CHu[3, 3] + 
      3570*MT2*MW2^4*MZ2^6*CHu[3, 3] - 795*MT2^3*MW2*MZ2^7*CHu[3, 3] + 
      1590*MT2^2*MW2^2*MZ2^7*CHu[3, 3] + 489*MT2*MW2^3*MZ2^7*CHu[3, 3] + 
      225*MT2^3*MZ2^8*CHu[3, 3] - 450*MT2^2*MW2*MZ2^8*CHu[3, 3] - 
      1365*MT2*MW2^2*MZ2^8*CHu[3, 3] + 450*MT2*MW2*MZ2^9*CHu[3, 3]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (-18432*MT2^4*MW2^6*MZ2^2*CHd[3, 3] + 18432*MT2^3*MW2^7*MZ2^2*
       CHd[3, 3] + 55296*MT2^2*MW2^8*MZ2^2*CHd[3, 3] - 
      92160*MT2*MW2^9*MZ2^2*CHd[3, 3] + 36864*MW2^10*MZ2^2*CHd[3, 3] + 
      55296*MT2^4*MW2^5*MZ2^3*CHd[3, 3] - 92160*MT2^3*MW2^6*MZ2^3*CHd[3, 3] - 
      27648*MT2^2*MW2^7*MZ2^3*CHd[3, 3] + 55296*MT2*MW2^8*MZ2^3*CHd[3, 3] + 
      9216*MW2^9*MZ2^3*CHd[3, 3] - 56448*MT2^4*MW2^4*MZ2^4*CHd[3, 3] + 
      139392*MT2^3*MW2^5*MZ2^4*CHd[3, 3] - 120960*MT2^2*MW2^6*MZ2^4*
       CHd[3, 3] + 178560*MT2*MW2^7*MZ2^4*CHd[3, 3] - 
      94464*MW2^8*MZ2^4*CHd[3, 3] + 14976*MT2^4*MW2^3*MZ2^5*CHd[3, 3] - 
      72576*MT2^3*MW2^4*MZ2^5*CHd[3, 3] + 129600*MT2^2*MW2^5*MZ2^5*
       CHd[3, 3] - 187776*MT2*MW2^6*MZ2^5*CHd[3, 3] + 
      19008*MW2^7*MZ2^5*CHd[3, 3] + 10800*MT2^4*MW2^2*MZ2^6*CHd[3, 3] - 
      10224*MT2^3*MW2^3*MZ2^6*CHd[3, 3] - 12528*MT2^2*MW2^4*MZ2^6*CHd[3, 3] - 
      144*MT2*MW2^5*MZ2^6*CHd[3, 3] + 70272*MW2^6*MZ2^6*CHd[3, 3] - 
      7272*MT2^4*MW2*MZ2^7*CHd[3, 3] + 21960*MT2^3*MW2^2*MZ2^7*CHd[3, 3] - 
      28080*MT2^2*MW2^3*MZ2^7*CHd[3, 3] + 52344*MT2*MW2^4*MZ2^7*CHd[3, 3] - 
      32328*MW2^5*MZ2^7*CHd[3, 3] + 1080*MT2^4*MZ2^8*CHd[3, 3] - 
      6336*MT2^3*MW2*MZ2^8*CHd[3, 3] + 9504*MT2^2*MW2^2*MZ2^8*CHd[3, 3] - 
      11448*MT2*MW2^3*MZ2^8*CHd[3, 3] - 9432*MW2^4*MZ2^8*CHd[3, 3] + 
      540*MT2^3*MZ2^9*CHd[3, 3] - 810*MT2^2*MW2*MZ2^9*CHd[3, 3] - 
      2016*MT2*MW2^2*MZ2^9*CHd[3, 3] + 6534*MW2^3*MZ2^9*CHd[3, 3] + 
      540*MT2*MW2*MZ2^10*CHd[3, 3] - 810*MW2^2*MZ2^10*CHd[3, 3] + 
      4096*MT2^4*MW2^8*CHe[1, 1] - 4096*MT2^3*MW2^9*CHe[1, 1] - 
      12288*MT2^2*MW2^10*CHe[1, 1] + 20480*MT2*MW2^11*CHe[1, 1] - 
      8192*MW2^12*CHe[1, 1] - 16384*MT2^4*MW2^7*MZ2*CHe[1, 1] + 
      24576*MT2^3*MW2^8*MZ2*CHe[1, 1] + 18432*MT2^2*MW2^9*MZ2*CHe[1, 1] - 
      32768*MT2*MW2^10*MZ2*CHe[1, 1] + 6144*MW2^11*MZ2*CHe[1, 1] + 
      27136*MT2^4*MW2^6*MZ2^2*CHe[1, 1] - 53760*MT2^3*MW2^7*MZ2^2*CHe[1, 1] + 
      13824*MT2^2*MW2^8*MZ2^2*CHe[1, 1] - 15872*MT2*MW2^9*MZ2^2*CHe[1, 1] + 
      18432*MW2^10*MZ2^2*CHe[1, 1] - 24320*MT2^4*MW2^5*MZ2^3*CHe[1, 1] + 
      60160*MT2^3*MW2^6*MZ2^3*CHe[1, 1] - 47616*MT2^2*MW2^7*MZ2^3*CHe[1, 1] + 
      66816*MT2*MW2^8*MZ2^3*CHe[1, 1] - 23296*MW2^9*MZ2^3*CHe[1, 1] + 
      11648*MT2^4*MW2^4*MZ2^4*CHe[1, 1] - 38016*MT2^3*MW2^5*MZ2^4*CHe[1, 1] + 
      47232*MT2^2*MW2^6*MZ2^4*CHe[1, 1] - 64128*MT2*MW2^7*MZ2^4*CHe[1, 1] + 
      3072*MW2^8*MZ2^4*CHe[1, 1] - 320*MT2^4*MW2^3*MZ2^5*CHe[1, 1] + 
      9408*MT2^3*MW2^4*MZ2^5*CHe[1, 1] - 22464*MT2^2*MW2^5*MZ2^5*CHe[1, 1] + 
      26560*MT2*MW2^6*MZ2^5*CHe[1, 1] + 14208*MW2^7*MZ2^5*CHe[1, 1] - 
      3392*MT2^4*MW2^2*MZ2^6*CHe[1, 1] + 6016*MT2^3*MW2^3*MZ2^6*CHe[1, 1] - 
      2112*MT2^2*MW2^4*MZ2^6*CHe[1, 1] + 7872*MT2*MW2^5*MZ2^6*CHe[1, 1] - 
      16192*MW2^6*MZ2^6*CHe[1, 1] + 1856*MT2^4*MW2*MZ2^7*CHe[1, 1] - 
      5856*MT2^3*MW2^2*MZ2^7*CHe[1, 1] + 7344*MT2^2*MW2^3*MZ2^7*CHe[1, 1] - 
      12096*MT2*MW2^4*MZ2^7*CHe[1, 1] + 4656*MW2^5*MZ2^7*CHe[1, 1] - 
      320*MT2^4*MZ2^8*CHe[1, 1] + 1728*MT2^3*MW2*MZ2^8*CHe[1, 1] - 
      2592*MT2^2*MW2^2*MZ2^8*CHe[1, 1] + 2848*MT2*MW2^3*MZ2^8*CHe[1, 1] + 
      2640*MW2^4*MZ2^8*CHe[1, 1] - 160*MT2^3*MZ2^9*CHe[1, 1] + 
      240*MT2^2*MW2*MZ2^9*CHe[1, 1] + 448*MT2*MW2^2*MZ2^9*CHe[1, 1] - 
      1712*MW2^3*MZ2^9*CHe[1, 1] - 160*MT2*MW2*MZ2^10*CHe[1, 1] + 
      240*MW2^2*MZ2^10*CHe[1, 1] - (2*MW2 - MZ2)*
       (4*MT2^4*(512*MW2^7 - 2560*MW2^6*MZ2 + 3072*MW2^5*MZ2^2 + 
          1472*MW2^4*MZ2^3 - 5728*MW2^3*MZ2^4 + 4524*MW2^2*MZ2^5 - 
          1417*MW2*MZ2^6 + 125*MZ2^7) - 4*MT2^3*(512*MW2^8 - 3584*MW2^7*MZ2 + 
          6656*MW2^6*MZ2^2 + 128*MW2^5*MZ2^3 - 11840*MW2^4*MZ2^4 + 
          13004*MW2^3*MZ2^5 - 5581*MW2^2*MZ2^6 + 736*MW2*MZ2^7 + 50*MZ2^8) + 
        MT2^2*(6144*MW2^9 - 22528*MW2^8*MZ2 + 57344*MW2^7*MZ2^2 - 
          46208*MW2^6*MZ2^3 - 36096*MW2^5*MZ2^4 + 77472*MW2^4*MZ2^5 - 
          38260*MW2^3*MZ2^6 + 880*MW2^2*MZ2^7 + 3010*MW2*MZ2^8 - 300*MZ2^9) + 
        2*MT2*MW2*(-7168*MW2^9 + 23552*MW2^8*MZ2 - 52480*MW2^7*MZ2^2 + 
          43648*MW2^6*MZ2^3 + 23360*MW2^5*MZ2^4 - 57160*MW2^4*MZ2^5 + 
          25378*MW2^3*MZ2^6 + 2678*MW2^2*MZ2^7 - 3067*MW2*MZ2^8 + 
          125*MZ2^9) + MW2*(8192*MW2^10 - 16384*MW2^9*MZ2 + 
          19456*MW2^8*MZ2^2 + 12800*MW2^7*MZ2^3 - 55872*MW2^6*MZ2^4 + 
          29552*MW2^5*MZ2^5 + 25848*MW2^4*MZ2^6 - 27458*MW2^3*MZ2^7 + 
          3561*MW2^2*MZ2^8 + 2300*MW2*MZ2^9 - 375*MZ2^10))*CHe[Leff, Leff] - 
      4096*MT2^4*MW2^8*CHl1[1, 1] + 4096*MT2^3*MW2^9*CHl1[1, 1] + 
      12288*MT2^2*MW2^10*CHl1[1, 1] - 20480*MT2*MW2^11*CHl1[1, 1] + 
      8192*MW2^12*CHl1[1, 1] + 18432*MT2^4*MW2^7*MZ2*CHl1[1, 1] - 
      26624*MT2^3*MW2^8*MZ2*CHl1[1, 1] - 24576*MT2^2*MW2^9*MZ2*CHl1[1, 1] + 
      43008*MT2*MW2^10*MZ2*CHl1[1, 1] - 10240*MW2^11*MZ2*CHl1[1, 1] - 
      34304*MT2^4*MW2^6*MZ2^2*CHl1[1, 1] + 65024*MT2^3*MW2^7*MZ2^2*
       CHl1[1, 1] - 7680*MT2^2*MW2^8*MZ2^2*CHl1[1, 1] + 
      4608*MT2*MW2^9*MZ2^2*CHl1[1, 1] - 17408*MW2^10*MZ2^2*CHl1[1, 1] + 
      34304*MT2^4*MW2^5*MZ2^3*CHl1[1, 1] - 81408*MT2^3*MW2^6*MZ2^3*
       CHl1[1, 1] + 57600*MT2^2*MW2^7*MZ2^3*CHl1[1, 1] - 
      80384*MT2*MW2^8*MZ2^3*CHl1[1, 1] + 33024*MW2^9*MZ2^3*CHl1[1, 1] - 
      18816*MT2^4*MW2^4*MZ2^4*CHl1[1, 1] + 57472*MT2^3*MW2^5*MZ2^4*
       CHl1[1, 1] - 66048*MT2^2*MW2^6*MZ2^4*CHl1[1, 1] + 
      90752*MT2*MW2^7*MZ2^4*CHl1[1, 1] - 9856*MW2^8*MZ2^4*CHl1[1, 1] + 
      2560*MT2^4*MW2^3*MZ2^5*CHl1[1, 1] - 18688*MT2^3*MW2^4*MZ2^5*
       CHl1[1, 1] + 36672*MT2^2*MW2^5*MZ2^5*CHl1[1, 1] - 
      45312*MT2*MW2^6*MZ2^5*CHl1[1, 1] - 16064*MW2^7*MZ2^5*CHl1[1, 1] + 
      4352*MT2^4*MW2^2*MZ2^6*CHl1[1, 1] - 5952*MT2^3*MW2^3*MZ2^6*CHl1[1, 1] - 
      2016*MT2^2*MW2^4*MZ2^6*CHl1[1, 1] - 3968*MT2*MW2^5*MZ2^6*CHl1[1, 1] + 
      22368*MW2^6*MZ2^6*CHl1[1, 1] - 3072*MT2^4*MW2*MZ2^7*CHl1[1, 1] + 
      8896*MT2^3*MW2^2*MZ2^7*CHl1[1, 1] - 10464*MT2^2*MW2^3*MZ2^7*
       CHl1[1, 1] + 17984*MT2*MW2^4*MZ2^7*CHl1[1, 1] - 
      9664*MW2^5*MZ2^7*CHl1[1, 1] + 640*MT2^4*MZ2^8*CHl1[1, 1] - 
      3136*MT2^3*MW2*MZ2^8*CHl1[1, 1] + 4704*MT2^2*MW2^2*MZ2^8*CHl1[1, 1] - 
      5952*MT2*MW2^3*MZ2^8*CHl1[1, 1] - 2816*MW2^4*MZ2^8*CHl1[1, 1] + 
      320*MT2^3*MZ2^9*CHl1[1, 1] - 480*MT2^2*MW2*MZ2^9*CHl1[1, 1] - 
      576*MT2*MW2^2*MZ2^9*CHl1[1, 1] + 2944*MW2^3*MZ2^9*CHl1[1, 1] + 
      320*MT2*MW2*MZ2^10*CHl1[1, 1] - 480*MW2^2*MZ2^10*CHl1[1, 1] - 
      2*MZ2*(4*MT2^4*(512*MW2^7 - 2560*MW2^6*MZ2 + 3072*MW2^5*MZ2^2 + 
          1472*MW2^4*MZ2^3 - 5728*MW2^3*MZ2^4 + 4524*MW2^2*MZ2^5 - 
          1417*MW2*MZ2^6 + 125*MZ2^7) - 4*MT2^3*(512*MW2^8 - 3584*MW2^7*MZ2 + 
          6656*MW2^6*MZ2^2 + 128*MW2^5*MZ2^3 - 11840*MW2^4*MZ2^4 + 
          13004*MW2^3*MZ2^5 - 5581*MW2^2*MZ2^6 + 736*MW2*MZ2^7 + 50*MZ2^8) + 
        MT2^2*(6144*MW2^9 - 22528*MW2^8*MZ2 + 57344*MW2^7*MZ2^2 - 
          46208*MW2^6*MZ2^3 - 36096*MW2^5*MZ2^4 + 77472*MW2^4*MZ2^5 - 
          38260*MW2^3*MZ2^6 + 880*MW2^2*MZ2^7 + 3010*MW2*MZ2^8 - 300*MZ2^9) + 
        2*MT2*MW2*(-7168*MW2^9 + 23552*MW2^8*MZ2 - 52480*MW2^7*MZ2^2 + 
          43648*MW2^6*MZ2^3 + 23360*MW2^5*MZ2^4 - 57160*MW2^4*MZ2^5 + 
          25378*MW2^3*MZ2^6 + 2678*MW2^2*MZ2^7 - 3067*MW2*MZ2^8 + 
          125*MZ2^9) + MW2*(8192*MW2^10 - 16384*MW2^9*MZ2 + 
          19456*MW2^8*MZ2^2 + 12800*MW2^7*MZ2^3 - 55872*MW2^6*MZ2^4 + 
          29552*MW2^5*MZ2^5 + 25848*MW2^4*MZ2^6 - 27458*MW2^3*MZ2^7 + 
          3561*MW2^2*MZ2^8 + 2300*MW2*MZ2^9 - 375*MZ2^10))*SW2*
       CHl1[Leff, Leff] + 1024*MT2^4*MW2^7*MZ2*CHl3[1, 1] - 
      1024*MT2^3*MW2^8*MZ2*CHl3[1, 1] - 3072*MT2^2*MW2^9*MZ2*CHl3[1, 1] + 
      5120*MT2*MW2^10*MZ2*CHl3[1, 1] - 2048*MW2^11*MZ2*CHl3[1, 1] - 
      3072*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] + 5120*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] + 
      1536*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] - 3072*MT2*MW2^9*MZ2^2*CHl3[1, 1] - 
      512*MW2^10*MZ2^2*CHl3[1, 1] + 3584*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] - 
      8192*MT2^3*MW2^6*MZ2^3*CHl3[1, 1] + 5376*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 
      7680*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 4352*MW2^9*MZ2^3*CHl3[1, 1] - 
      2112*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 6208*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] - 
      6720*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 9408*MT2*MW2^7*MZ2^4*CHl3[1, 1] - 
      1408*MW2^8*MZ2^4*CHl3[1, 1] + 368*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] - 
      2288*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] + 4368*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] - 
      5584*MT2*MW2^6*MZ2^5*CHl3[1, 1] - 1216*MW2^7*MZ2^5*CHl3[1, 1] + 
      520*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] - 648*MT2^3*MW2^3*MZ2^6*CHl3[1, 1] - 
      432*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] - 88*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 
      2472*MW2^6*MZ2^6*CHl3[1, 1] - 352*MT2^4*MW2*MZ2^7*CHl3[1, 1] + 
      1080*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] - 1440*MT2^2*MW2^3*MZ2^7*CHl3[1, 1] + 
      2480*MT2*MW2^4*MZ2^7*CHl3[1, 1] - 1392*MW2^5*MZ2^7*CHl3[1, 1] + 
      40*MT2^4*MZ2^8*CHl3[1, 1] - 276*MT2^3*MW2*MZ2^8*CHl3[1, 1] + 
      414*MT2^2*MW2^2*MZ2^8*CHl3[1, 1] - 488*MT2*MW2^3*MZ2^8*CHl3[1, 1] - 
      522*MW2^4*MZ2^8*CHl3[1, 1] + 20*MT2^3*MZ2^9*CHl3[1, 1] - 
      30*MT2^2*MW2*MZ2^9*CHl3[1, 1] - 116*MT2*MW2^2*MZ2^9*CHl3[1, 1] + 
      304*MW2^3*MZ2^9*CHl3[1, 1] + 20*MT2*MW2*MZ2^10*CHl3[1, 1] - 
      30*MW2^2*MZ2^10*CHl3[1, 1] + 4096*MT2^4*MW2^8*CHl3[2, 2] - 
      4096*MT2^3*MW2^9*CHl3[2, 2] - 12288*MT2^2*MW2^10*CHl3[2, 2] + 
      20480*MT2*MW2^11*CHl3[2, 2] - 8192*MW2^12*CHl3[2, 2] - 
      17408*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 25600*MT2^3*MW2^8*MZ2*CHl3[2, 2] + 
      21504*MT2^2*MW2^9*MZ2*CHl3[2, 2] - 37888*MT2*MW2^10*MZ2*CHl3[2, 2] + 
      8192*MW2^11*MZ2*CHl3[2, 2] + 31232*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] - 
      59904*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 9216*MT2^2*MW2^8*MZ2^2*
       CHl3[2, 2] - 7680*MT2*MW2^9*MZ2^2*CHl3[2, 2] + 
      16896*MW2^10*MZ2^2*CHl3[2, 2] - 30720*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] + 
      73216*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] - 52224*MT2^2*MW2^7*MZ2^3*
       CHl3[2, 2] + 72704*MT2*MW2^8*MZ2^3*CHl3[2, 2] - 
      28672*MW2^9*MZ2^3*CHl3[2, 2] + 16704*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] - 
      51264*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] + 59328*MT2^2*MW2^6*MZ2^4*
       CHl3[2, 2] - 81344*MT2*MW2^7*MZ2^4*CHl3[2, 2] + 
      8448*MW2^8*MZ2^4*CHl3[2, 2] - 2192*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] + 
      16400*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] - 32304*MT2^2*MW2^5*MZ2^5*
       CHl3[2, 2] + 39728*MT2*MW2^6*MZ2^5*CHl3[2, 2] + 
      14848*MW2^7*MZ2^5*CHl3[2, 2] - 3832*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] + 
      5304*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] + 1584*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] + 
      3880*MT2*MW2^5*MZ2^6*CHl3[2, 2] - 19896*MW2^6*MZ2^6*CHl3[2, 2] + 
      2720*MT2^4*MW2*MZ2^7*CHl3[2, 2] - 7816*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] + 
      9024*MT2^2*MW2^3*MZ2^7*CHl3[2, 2] - 15504*MT2*MW2^4*MZ2^7*CHl3[2, 2] + 
      8272*MW2^5*MZ2^7*CHl3[2, 2] - 600*MT2^4*MZ2^8*CHl3[2, 2] + 
      2860*MT2^3*MW2*MZ2^8*CHl3[2, 2] - 4290*MT2^2*MW2^2*MZ2^8*CHl3[2, 2] + 
      5464*MT2*MW2^3*MZ2^8*CHl3[2, 2] + 2294*MW2^4*MZ2^8*CHl3[2, 2] - 
      300*MT2^3*MZ2^9*CHl3[2, 2] + 450*MT2^2*MW2*MZ2^9*CHl3[2, 2] + 
      460*MT2*MW2^2*MZ2^9*CHl3[2, 2] - 2640*MW2^3*MZ2^9*CHl3[2, 2] - 
      300*MT2*MW2*MZ2^10*CHl3[2, 2] + 450*MW2^2*MZ2^10*CHl3[2, 2] + 
      4096*MT2^4*MW2^8*CHl3[Leff, Leff] - 4096*MT2^3*MW2^9*CHl3[Leff, Leff] + 
      12288*MT2^2*MW2^10*CHl3[Leff, Leff] - 28672*MT2*MW2^11*
       CHl3[Leff, Leff] + 16384*MW2^12*CHl3[Leff, Leff] - 
      24576*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 32768*MT2^3*MW2^8*MZ2*
       CHl3[Leff, Leff] - 57344*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] + 
      122880*MT2*MW2^10*MZ2*CHl3[Leff, Leff] - 49152*MW2^11*MZ2*
       CHl3[Leff, Leff] + 45056*MT2^4*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      81920*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] + 159744*MT2^2*MW2^8*MZ2^2*
       CHl3[Leff, Leff] - 304128*MT2*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
      71680*MW2^10*MZ2^2*CHl3[Leff, Leff] - 12800*MT2^4*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 52224*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
      207104*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] + 384512*MT2*MW2^8*MZ2^3*
       CHl3[Leff, Leff] - 13312*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      57600*MT2^4*MW2^4*MZ2^4*CHl3[Leff, Leff] + 95744*MT2^3*MW2^5*MZ2^4*
       CHl3[Leff, Leff] + 20224*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
      81152*MT2*MW2^7*MZ2^4*CHl3[Leff, Leff] - 137344*MW2^8*MZ2^4*
       CHl3[Leff, Leff] + 82016*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      198752*MT2^3*MW2^4*MZ2^5*CHl3[Leff, Leff] + 227136*MT2^2*MW2^5*MZ2^5*
       CHl3[Leff, Leff] - 322080*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
      170848*MW2^7*MZ2^5*CHl3[Leff, Leff] - 47528*MT2^4*MW2^2*MZ2^6*
       CHl3[Leff, Leff] + 148680*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      231464*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] + 330152*MT2*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 7408*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      12336*MT2^4*MW2*MZ2^7*CHl3[Leff, Leff] - 50536*MT2^3*MW2^2*MZ2^7*
       CHl3[Leff, Leff] + 78280*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
      90800*MT2*MW2^4*MZ2^7*CHl3[Leff, Leff] - 106612*MW2^5*MZ2^7*
       CHl3[Leff, Leff] - 1000*MT2^4*MZ2^8*CHl3[Leff, Leff] + 
      5488*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] + 4260*MT2^2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 22980*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      62038*MW2^4*MZ2^8*CHl3[Leff, Leff] + 400*MT2^3*MZ2^9*CHl3[Leff, Leff] - 
      6620*MT2^2*MW2*MZ2^9*CHl3[Leff, Leff] + 12768*MT2*MW2^2*MZ2^9*
       CHl3[Leff, Leff] - 2522*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
      600*MT2^2*MZ2^10*CHl3[Leff, Leff] - 500*MT2*MW2*MZ2^10*
       CHl3[Leff, Leff] - 5350*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
      750*MW2*MZ2^11*CHl3[Leff, Leff] + 6144*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 
      36864*MT2^2*MW2^9*MZ2*CHq1[3, 3] + 49152*MT2*MW2^10*MZ2*CHq1[3, 3] - 
      18432*MW2^11*MZ2*CHq1[3, 3] - 10752*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] + 
      3072*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] + 36864*MT2^2*MW2^8*MZ2^2*
       CHq1[3, 3] - 15360*MT2*MW2^9*MZ2^2*CHq1[3, 3] - 
      13824*MW2^10*MZ2^2*CHq1[3, 3] - 21504*MT2^4*MW2^5*MZ2^3*CHq1[3, 3] + 
      36096*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] + 52992*MT2^2*MW2^7*MZ2^3*
       CHq1[3, 3] - 168192*MT2*MW2^8*MZ2^3*CHq1[3, 3] + 
      76032*MW2^9*MZ2^3*CHq1[3, 3] + 76416*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 
      145536*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] - 19584*MT2^2*MW2^6*MZ2^4*
       CHq1[3, 3] + 120192*MT2*MW2^7*MZ2^4*CHq1[3, 3] + 
      11520*MW2^8*MZ2^4*CHq1[3, 3] - 84576*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] + 
      204096*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] - 131904*MT2^2*MW2^5*MZ2^5*
       CHq1[3, 3] + 149952*MT2*MW2^6*MZ2^5*CHq1[3, 3] - 
      113760*MW2^7*MZ2^5*CHq1[3, 3] + 43176*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] - 
      134304*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] + 148752*MT2^2*MW2^4*MZ2^6*
       CHq1[3, 3] - 201504*MT2*MW2^5*MZ2^6*CHq1[3, 3] + 
      40392*MW2^6*MZ2^6*CHq1[3, 3] - 9264*MT2^4*MW2*MZ2^7*CHq1[3, 3] + 
      41028*MT2^3*MW2^2*MZ2^7*CHq1[3, 3] - 59004*MT2^2*MW2^3*MZ2^7*
       CHq1[3, 3] + 70380*MT2*MW2^4*MZ2^7*CHq1[3, 3] + 
      46332*MW2^5*MZ2^7*CHq1[3, 3] + 360*MT2^4*MZ2^8*CHq1[3, 3] - 
      4632*MT2^3*MW2*MZ2^8*CHq1[3, 3] + 10368*MT2^2*MW2^2*MZ2^8*CHq1[3, 3] - 
      4308*MT2*MW2^3*MZ2^8*CHq1[3, 3] - 36468*MW2^4*MZ2^8*CHq1[3, 3] + 
      180*MT2^3*MZ2^9*CHq1[3, 3] - 1620*MT2^2*MW2*MZ2^9*CHq1[3, 3] - 
      492*MT2*MW2^2*MZ2^9*CHq1[3, 3] + 9828*MW2^3*MZ2^9*CHq1[3, 3] + 
      180*MT2*MW2*MZ2^10*CHq1[3, 3] - 1620*MW2^2*MZ2^10*CHq1[3, 3] - 
      8192*MT2^4*MW2^8*CHq3[3, 3] + 8192*MT2^3*MW2^9*CHq3[3, 3] + 
      24576*MT2^2*MW2^10*CHq3[3, 3] - 40960*MT2*MW2^11*CHq3[3, 3] + 
      16384*MW2^12*CHq3[3, 3] + 40960*MT2^4*MW2^7*MZ2*CHq3[3, 3] - 
      63488*MT2^3*MW2^8*MZ2*CHq3[3, 3] - 43008*MT2^2*MW2^9*MZ2*CHq3[3, 3] + 
      88064*MT2*MW2^10*MZ2*CHq3[3, 3] - 22528*MW2^11*MZ2*CHq3[3, 3] - 
      73216*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 162816*MT2^3*MW2^7*MZ2^2*
       CHq3[3, 3] - 82944*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] + 
      70656*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 56832*MW2^10*MZ2^2*CHq3[3, 3] + 
      39936*MT2^4*MW2^5*MZ2^3*CHq3[3, 3] - 164096*MT2^3*MW2^6*MZ2^3*
       CHq3[3, 3] + 258816*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] - 
      315136*MT2*MW2^8*MZ2^3*CHq3[3, 3] + 105728*MW2^9*MZ2^3*CHq3[3, 3] + 
      43008*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 4608*MT2^3*MW2^5*MZ2^4*
       CHq3[3, 3] - 172800*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] + 
      183040*MT2*MW2^7*MZ2^4*CHq3[3, 3] + 30720*MW2^8*MZ2^4*CHq3[3, 3] - 
      80192*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] + 159584*MT2^3*MW2^4*MZ2^5*
       CHq3[3, 3] - 89760*MT2^2*MW2^5*MZ2^5*CHq3[3, 3] + 
      188960*MT2*MW2^6*MZ2^5*CHq3[3, 3] - 147104*MW2^7*MZ2^5*CHq3[3, 3] + 
      50840*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] - 150048*MT2^3*MW2^3*MZ2^6*
       CHq3[3, 3] + 178560*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] - 
      271520*MT2*MW2^5*MZ2^6*CHq3[3, 3] + 57000*MW2^6*MZ2^6*CHq3[3, 3] - 
      14704*MT2^4*MW2*MZ2^7*CHq3[3, 3] + 63020*MT2^3*MW2^2*MZ2^7*CHq3[3, 3] - 
      88428*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] + 99924*MT2*MW2^4*MZ2^7*CHq3[3, 3] + 
      53836*MW2^5*MZ2^7*CHq3[3, 3] + 1560*MT2^4*MZ2^8*CHq3[3, 3] - 
      12152*MT2^3*MW2*MZ2^8*CHq3[3, 3] + 14808*MT2^2*MW2^2*MZ2^8*CHq3[3, 3] + 
      4804*MT2*MW2^3*MZ2^8*CHq3[3, 3] - 47452*MW2^4*MZ2^8*CHq3[3, 3] + 
      780*MT2^3*MZ2^9*CHq3[3, 3] + 180*MT2^2*MW2*MZ2^9*CHq3[3, 3] - 
      8612*MT2*MW2^2*MZ2^9*CHq3[3, 3] + 10068*MW2^3*MZ2^9*CHq3[3, 3] + 
      780*MT2*MW2*MZ2^10*CHq3[3, 3] + 180*MW2^2*MZ2^10*CHq3[3, 3] + 
      3072*MT2^4*MW2^7*MZ2*CHu[3, 3] - 9216*MT2^3*MW2^8*MZ2*CHu[3, 3] + 
      9216*MT2^2*MW2^9*MZ2*CHu[3, 3] - 3072*MT2*MW2^10*MZ2*CHu[3, 3] - 
      9984*MT2^4*MW2^6*MZ2^2*CHu[3, 3] + 31488*MT2^3*MW2^7*MZ2^2*CHu[3, 3] - 
      29952*MT2^2*MW2^8*MZ2^2*CHu[3, 3] + 8448*MT2*MW2^9*MZ2^2*CHu[3, 3] + 
      13440*MT2^4*MW2^5*MZ2^3*CHu[3, 3] - 45312*MT2^3*MW2^6*MZ2^3*CHu[3, 3] + 
      40320*MT2^2*MW2^7*MZ2^3*CHu[3, 3] - 6912*MT2*MW2^8*MZ2^3*CHu[3, 3] - 
      9600*MT2^4*MW2^4*MZ2^4*CHu[3, 3] + 35520*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 
      28800*MT2^2*MW2^6*MZ2^4*CHu[3, 3] - 2112*MT2*MW2^7*MZ2^4*CHu[3, 3] + 
      2928*MT2^4*MW2^3*MZ2^5*CHu[3, 3] - 13584*MT2^3*MW2^4*MZ2^5*CHu[3, 3] + 
      8784*MT2^2*MW2^5*MZ2^5*CHu[3, 3] + 8592*MT2*MW2^6*MZ2^5*CHu[3, 3] + 
      1284*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 2388*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 
      3852*MT2^2*MW2^4*MZ2^6*CHu[3, 3] - 7548*MT2*MW2^5*MZ2^6*CHu[3, 3] - 
      1590*MT2^4*MW2*MZ2^7*CHu[3, 3] + 5412*MT2^3*MW2^2*MZ2^7*CHu[3, 3] - 
      4770*MT2^2*MW2^3*MZ2^7*CHu[3, 3] + 2412*MT2*MW2^4*MZ2^7*CHu[3, 3] + 
      450*MT2^4*MZ2^8*CHu[3, 3] - 2145*MT2^3*MW2*MZ2^8*CHu[3, 3] + 
      1350*MT2^2*MW2^2*MZ2^8*CHu[3, 3] + 987*MT2*MW2^3*MZ2^8*CHu[3, 3] + 
      225*MT2^3*MZ2^9*CHu[3, 3] - 1020*MT2*MW2^2*MZ2^9*CHu[3, 3] + 
      225*MT2*MW2*MZ2^10*CHu[3, 3]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MZ2^2*SW2*(-1462272*MT2^6*MW2^9*CHd[3, 3] + 
      8773632*MT2^5*MW2^10*CHd[3, 3] - 21934080*MT2^4*MW2^11*CHd[3, 3] + 
      29245440*MT2^3*MW2^12*CHd[3, 3] - 21934080*MT2^2*MW2^13*CHd[3, 3] + 
      8773632*MT2*MW2^14*CHd[3, 3] - 1462272*MW2^15*CHd[3, 3] - 
      9216*MH2*MT2^6*MW2^7*MZ2*CHd[3, 3] - 165888*MT2^7*MW2^7*MZ2*CHd[3, 3] + 
      55296*MH2*MT2^5*MW2^8*MZ2*CHd[3, 3] + 6398976*MT2^6*MW2^8*MZ2*
       CHd[3, 3] - 138240*MH2*MT2^4*MW2^9*MZ2*CHd[3, 3] - 
      36372480*MT2^5*MW2^9*MZ2*CHd[3, 3] + 184320*MH2*MT2^3*MW2^10*MZ2*
       CHd[3, 3] + 88759296*MT2^4*MW2^10*MZ2*CHd[3, 3] - 
      138240*MH2*MT2^2*MW2^11*MZ2*CHd[3, 3] - 113485824*MT2^3*MW2^11*MZ2*
       CHd[3, 3] + 55296*MH2*MT2*MW2^12*MZ2*CHd[3, 3] + 
      79125504*MT2^2*MW2^12*MZ2*CHd[3, 3] - 9216*MH2*MW2^13*MZ2*CHd[3, 3] - 
      28200960*MT2*MW2^13*MZ2*CHd[3, 3] + 3941376*MW2^14*MZ2*CHd[3, 3] + 
      16128*MH2*MT2^6*MW2^6*MZ2^2*CHd[3, 3] + 1036800*MT2^7*MW2^6*MZ2^2*
       CHd[3, 3] - 105984*MH2*MT2^5*MW2^7*MZ2^2*CHd[3, 3] - 
      4882944*MT2^6*MW2^7*MZ2^2*CHd[3, 3] + 269568*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[3, 3] + 11933184*MT2^5*MW2^8*MZ2^2*CHd[3, 3] - 
      340992*MH2*MT2^3*MW2^9*MZ2^2*CHd[3, 3] - 12234240*MT2^4*MW2^9*MZ2^2*
       CHd[3, 3] + 223488*MH2*MT2^2*MW2^10*MZ2^2*CHd[3, 3] - 
      10486272*MT2^3*MW2^10*MZ2^2*CHd[3, 3] - 69120*MH2*MT2*MW2^11*MZ2^2*
       CHd[3, 3] + 35541504*MT2^2*MW2^11*MZ2^2*CHd[3, 3] + 
      6912*MH2*MW2^12*MZ2^2*CHd[3, 3] - 28313088*MT2*MW2^12*MZ2^2*CHd[3, 3] + 
      7405056*MW2^13*MZ2^2*CHd[3, 3] - 9216*MH2*MT2^6*MW2^5*MZ2^3*CHd[3, 3] - 
      2280960*MT2^7*MW2^5*MZ2^3*CHd[3, 3] + 71424*MH2*MT2^5*MW2^6*MZ2^3*
       CHd[3, 3] - 14632704*MT2^6*MW2^6*MZ2^3*CHd[3, 3] - 
      186624*MH2*MT2^4*MW2^7*MZ2^3*CHd[3, 3] + 141057024*MT2^5*MW2^7*MZ2^3*
       CHd[3, 3] + 207360*MH2*MT2^3*MW2^8*MZ2^3*CHd[3, 3] - 
      401543424*MT2^4*MW2^8*MZ2^3*CHd[3, 3] - 87552*MH2*MT2^2*MW2^9*MZ2^3*
       CHd[3, 3] + 572167680*MT2^3*MW2^9*MZ2^3*CHd[3, 3] - 
      2304*MH2*MT2*MW2^10*MZ2^3*CHd[3, 3] - 445184256*MT2^2*MW2^10*MZ2^3*
       CHd[3, 3] + 6912*MH2*MW2^11*MZ2^3*CHd[3, 3] + 
      178516992*MT2*MW2^11*MZ2^3*CHd[3, 3] - 28100352*MW2^12*MZ2^3*
       CHd[3, 3] - 576*MH2*MT2^6*MW2^4*MZ2^4*CHd[3, 3] + 
      2026944*MT2^7*MW2^4*MZ2^4*CHd[3, 3] - 5760*MH2*MT2^5*MW2^5*MZ2^4*
       CHd[3, 3] + 31399488*MT2^6*MW2^5*MZ2^4*CHd[3, 3] + 
      19008*MH2*MT2^4*MW2^6*MZ2^4*CHd[3, 3] - 267192000*MT2^5*MW2^6*MZ2^4*
       CHd[3, 3] + 9216*MH2*MT2^3*MW2^7*MZ2^4*CHd[3, 3] + 
      732535488*MT2^4*MW2^7*MZ2^4*CHd[3, 3] - 59328*MH2*MT2^2*MW2^8*MZ2^4*
       CHd[3, 3] - 952084416*MT2^3*MW2^8*MZ2^4*CHd[3, 3] + 
      47232*MH2*MT2*MW2^9*MZ2^4*CHd[3, 3] + 621445056*MT2^2*MW2^9*MZ2^4*
       CHd[3, 3] - 9792*MH2*MW2^10*MZ2^4*CHd[3, 3] - 
      183902016*MT2*MW2^10*MZ2^4*CHd[3, 3] + 15771456*MW2^11*MZ2^4*
       CHd[3, 3] + 5040*MH2*MT2^6*MW2^3*MZ2^5*CHd[3, 3] - 
      383616*MT2^7*MW2^3*MZ2^5*CHd[3, 3] - 30816*MH2*MT2^5*MW2^4*MZ2^5*
       CHd[3, 3] - 21214896*MT2^6*MW2^4*MZ2^5*CHd[3, 3] + 
      77328*MH2*MT2^4*MW2^5*MZ2^5*CHd[3, 3] + 186879456*MT2^5*MW2^5*MZ2^5*
       CHd[3, 3] - 111168*MH2*MT2^3*MW2^6*MZ2^5*CHd[3, 3] - 
      509321232*MT2^4*MW2^6*MZ2^5*CHd[3, 3] + 92880*MH2*MT2^2*MW2^7*MZ2^5*
       CHd[3, 3] + 572235456*MT2^3*MW2^7*MZ2^5*CHd[3, 3] - 
      37728*MH2*MT2*MW2^8*MZ2^5*CHd[3, 3] - 234183888*MT2^2*MW2^8*MZ2^5*
       CHd[3, 3] + 4464*MH2*MW2^9*MZ2^5*CHd[3, 3] - 14729760*MT2*MW2^9*MZ2^5*
       CHd[3, 3] + 20718480*MW2^10*MZ2^5*CHd[3, 3] - 
      3204*MH2*MT2^6*MW2^2*MZ2^6*CHd[3, 3] - 463968*MT2^7*MW2^2*MZ2^6*
       CHd[3, 3] + 24264*MH2*MT2^5*MW2^3*MZ2^6*CHd[3, 3] + 
      1303512*MT2^6*MW2^3*MZ2^6*CHd[3, 3] - 63180*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[3, 3] - 24667152*MT2^5*MW2^4*MZ2^6*CHd[3, 3] + 
      73584*MH2*MT2^3*MW2^5*MZ2^6*CHd[3, 3] + 69805800*MT2^4*MW2^5*MZ2^6*
       CHd[3, 3] - 36828*MH2*MT2^2*MW2^6*MZ2^6*CHd[3, 3] + 
      6735360*MT2^3*MW2^6*MZ2^6*CHd[3, 3] + 3528*MH2*MT2*MW2^7*MZ2^6*
       CHd[3, 3] - 154340760*MT2^2*MW2^7*MZ2^6*CHd[3, 3] + 
      1836*MH2*MW2^8*MZ2^6*CHd[3, 3] + 127983600*MT2*MW2^8*MZ2^6*CHd[3, 3] - 
      26356392*MW2^9*MZ2^6*CHd[3, 3] - 360*MH2*MT2^6*MW2*MZ2^7*CHd[3, 3] + 
      246240*MT2^7*MW2*MZ2^7*CHd[3, 3] - 1044*MH2*MT2^5*MW2^2*MZ2^7*
       CHd[3, 3] + 5021916*MT2^6*MW2^2*MZ2^7*CHd[3, 3] + 
      4212*MH2*MT2^4*MW2^3*MZ2^7*CHd[3, 3] - 37736688*MT2^5*MW2^3*MZ2^7*
       CHd[3, 3] + 5832*MH2*MT2^3*MW2^4*MZ2^7*CHd[3, 3] + 
      101336364*MT2^4*MW2^4*MZ2^7*CHd[3, 3] - 21888*MH2*MT2^2*MW2^5*MZ2^7*
       CHd[3, 3] - 163136112*MT2^3*MW2^5*MZ2^7*CHd[3, 3] + 
      16812*MH2*MT2*MW2^6*MZ2^7*CHd[3, 3] + 151941300*MT2^2*MW2^6*MZ2^7*
       CHd[3, 3] - 3564*MH2*MW2^7*MZ2^7*CHd[3, 3] - 63380256*MT2*MW2^7*MZ2^7*
       CHd[3, 3] + 5707236*MW2^8*MZ2^7*CHd[3, 3] + 675*MH2*MT2^6*MZ2^8*
       CHd[3, 3] - 24300*MT2^7*MZ2^8*CHd[3, 3] - 4410*MH2*MT2^5*MW2*MZ2^8*
       CHd[3, 3] - 2212362*MT2^6*MW2*MZ2^8*CHd[3, 3] + 
      11205*MH2*MT2^4*MW2^2*MZ2^8*CHd[3, 3] + 21471936*MT2^5*MW2^2*MZ2^8*
       CHd[3, 3] - 17424*MH2*MT2^3*MW2^3*MZ2^8*CHd[3, 3] - 
      59314158*MT2^4*MW2^3*MZ2^8*CHd[3, 3] + 15813*MH2*MT2^2*MW2^4*MZ2^8*
       CHd[3, 3] + 65719260*MT2^3*MW2^4*MZ2^8*CHd[3, 3] - 
      6174*MH2*MT2*MW2^5*MZ2^8*CHd[3, 3] - 23752134*MT2^2*MW2^5*MZ2^8*
       CHd[3, 3] + 315*MH2*MW2^6*MZ2^8*CHd[3, 3] - 6207312*MT2*MW2^6*MZ2^8*
       CHd[3, 3] + 4319070*MW2^7*MZ2^8*CHd[3, 3] + 675*MH2*MT2^5*MZ2^9*
       CHd[3, 3] + 271080*MT2^6*MZ2^9*CHd[3, 3] - 2025*MH2*MT2^4*MW2*MZ2^9*
       CHd[3, 3] - 4303782*MT2^5*MW2*MZ2^9*CHd[3, 3] + 
      990*MH2*MT2^3*MW2^2*MZ2^9*CHd[3, 3] + 12426966*MT2^4*MW2^2*MZ2^9*
       CHd[3, 3] + 2070*MH2*MT2^2*MW2^3*MZ2^9*CHd[3, 3] - 
      4665000*MT2^3*MW2^3*MZ2^9*CHd[3, 3] - 2385*MH2*MT2*MW2^4*MZ2^9*
       CHd[3, 3] - 14331180*MT2^2*MW2^4*MZ2^9*CHd[3, 3] + 
      675*MH2*MW2^5*MZ2^9*CHd[3, 3] + 12896358*MT2*MW2^5*MZ2^9*CHd[3, 3] - 
      2294442*MW2^6*MZ2^9*CHd[3, 3] + 295380*MT2^5*MZ2^10*CHd[3, 3] + 
      675*MH2*MT2^3*MW2*MZ2^10*CHd[3, 3] - 910440*MT2^4*MW2*MZ2^10*
       CHd[3, 3] - 1350*MH2*MT2^2*MW2^2*MZ2^10*CHd[3, 3] - 
      1965042*MT2^3*MW2^2*MZ2^10*CHd[3, 3] + 675*MH2*MT2*MW2^3*MZ2^10*
       CHd[3, 3] + 5760684*MT2^2*MW2^3*MZ2^10*CHd[3, 3] - 
      3475962*MT2*MW2^4*MZ2^10*CHd[3, 3] + 295380*MW2^5*MZ2^10*CHd[3, 3] + 
      295380*MT2^3*MW2*MZ2^11*CHd[3, 3] - 590760*MT2^2*MW2^2*MZ2^11*
       CHd[3, 3] + 295380*MT2*MW2^3*MZ2^11*CHd[3, 3] + 
      262144*MT2^6*MW2^9*Pi^2*CHd[3, 3] - 1572864*MT2^5*MW2^10*Pi^2*
       CHd[3, 3] + 3932160*MT2^4*MW2^11*Pi^2*CHd[3, 3] - 
      5242880*MT2^3*MW2^12*Pi^2*CHd[3, 3] + 3932160*MT2^2*MW2^13*Pi^2*
       CHd[3, 3] - 1572864*MT2*MW2^14*Pi^2*CHd[3, 3] + 
      262144*MW2^15*Pi^2*CHd[3, 3] - 761856*MT2^6*MW2^8*MZ2*Pi^2*CHd[3, 3] + 
      4833280*MT2^5*MW2^9*MZ2*Pi^2*CHd[3, 3] - 12214272*MT2^4*MW2^10*MZ2*Pi^2*
       CHd[3, 3] + 15761408*MT2^3*MW2^11*MZ2*Pi^2*CHd[3, 3] - 
      10903552*MT2^2*MW2^12*MZ2*Pi^2*CHd[3, 3] + 3784704*MT2*MW2^13*MZ2*Pi^2*
       CHd[3, 3] - 499712*MW2^14*MZ2*Pi^2*CHd[3, 3] - 
      309248*MT2^6*MW2^7*MZ2^2*Pi^2*CHd[3, 3] + 1093632*MT2^5*MW2^8*MZ2^2*
       Pi^2*CHd[3, 3] - 2353152*MT2^4*MW2^9*MZ2^2*Pi^2*CHd[3, 3] + 
      4923392*MT2^3*MW2^10*MZ2^2*Pi^2*CHd[3, 3] - 6686720*MT2^2*MW2^11*MZ2^2*
       Pi^2*CHd[3, 3] + 4403200*MT2*MW2^12*MZ2^2*Pi^2*CHd[3, 3] - 
      1071104*MW2^13*MZ2^2*Pi^2*CHd[3, 3] + 3632128*MT2^6*MW2^6*MZ2^3*Pi^2*
       CHd[3, 3] - 22102016*MT2^5*MW2^7*MZ2^3*Pi^2*CHd[3, 3] + 
      55409664*MT2^4*MW2^8*MZ2^3*Pi^2*CHd[3, 3] - 74022912*MT2^3*MW2^9*MZ2^3*
       Pi^2*CHd[3, 3] + 55387136*MT2^2*MW2^10*MZ2^3*Pi^2*CHd[3, 3] - 
      21626880*MT2*MW2^11*MZ2^3*Pi^2*CHd[3, 3] + 3322880*MW2^12*MZ2^3*Pi^2*
       CHd[3, 3] - 5245440*MT2^6*MW2^5*MZ2^4*Pi^2*CHd[3, 3] + 
      35104768*MT2^5*MW2^6*MZ2^4*Pi^2*CHd[3, 3] - 89577984*MT2^4*MW2^7*MZ2^4*
       Pi^2*CHd[3, 3] + 111863808*MT2^3*MW2^8*MZ2^4*Pi^2*CHd[3, 3] - 
      70798848*MT2^2*MW2^9*MZ2^4*Pi^2*CHd[3, 3] + 20267008*MT2*MW2^10*MZ2^4*
       Pi^2*CHd[3, 3] - 1613312*MW2^11*MZ2^4*Pi^2*CHd[3, 3] + 
      2800768*MT2^6*MW2^4*MZ2^5*Pi^2*CHd[3, 3] - 22050048*MT2^5*MW2^5*MZ2^5*
       Pi^2*CHd[3, 3] + 57747840*MT2^4*MW2^6*MZ2^5*Pi^2*CHd[3, 3] - 
      62874112*MT2^3*MW2^7*MZ2^5*Pi^2*CHd[3, 3] + 24256384*MT2^2*MW2^8*MZ2^5*
       Pi^2*CHd[3, 3] + 2563840*MT2*MW2^9*MZ2^5*Pi^2*CHd[3, 3] - 
      2444672*MW2^10*MZ2^5*Pi^2*CHd[3, 3] + 134176*MT2^6*MW2^3*MZ2^6*Pi^2*
       CHd[3, 3] + 1995712*MT2^5*MW2^4*MZ2^6*Pi^2*CHd[3, 3] - 
      6389664*MT2^4*MW2^5*MZ2^6*Pi^2*CHd[3, 3] - 2327424*MT2^3*MW2^6*MZ2^6*
       Pi^2*CHd[3, 3] + 18105056*MT2^2*MW2^7*MZ2^6*Pi^2*CHd[3, 3] - 
      14452800*MT2*MW2^8*MZ2^6*Pi^2*CHd[3, 3] + 2934944*MW2^9*MZ2^6*Pi^2*
       CHd[3, 3] - 771792*MT2^6*MW2^2*MZ2^7*Pi^2*CHd[3, 3] + 
      4764928*MT2^5*MW2^3*MZ2^7*Pi^2*CHd[3, 3] - 11979408*MT2^4*MW2^4*MZ2^7*
       Pi^2*CHd[3, 3] + 18504960*MT2^3*MW2^5*MZ2^7*Pi^2*CHd[3, 3] - 
      16910064*MT2^2*MW2^6*MZ2^7*Pi^2*CHd[3, 3] + 7028992*MT2*MW2^7*MZ2^7*
       Pi^2*CHd[3, 3] - 637616*MW2^8*MZ2^7*Pi^2*CHd[3, 3] + 
      297976*MT2^6*MW2*MZ2^8*Pi^2*CHd[3, 3] - 2559648*MT2^5*MW2^2*MZ2^8*Pi^2*
       CHd[3, 3] + 6785016*MT2^4*MW2^3*MZ2^8*Pi^2*CHd[3, 3] - 
      7368928*MT2^3*MW2^4*MZ2^8*Pi^2*CHd[3, 3] + 2657704*MT2^2*MW2^5*MZ2^8*
       Pi^2*CHd[3, 3] + 661696*MT2*MW2^6*MZ2^8*Pi^2*CHd[3, 3] - 
      473816*MW2^7*MZ2^8*Pi^2*CHd[3, 3] - 35940*MT2^6*MZ2^9*Pi^2*CHd[3, 3] + 
      513616*MT2^5*MW2*MZ2^9*Pi^2*CHd[3, 3] - 1433028*MT2^4*MW2^2*MZ2^9*Pi^2*
       CHd[3, 3] + 542960*MT2^3*MW2^3*MZ2^9*Pi^2*CHd[3, 3] + 
      1600436*MT2^2*MW2^4*MZ2^9*Pi^2*CHd[3, 3] - 1450080*MT2*MW2^5*MZ2^9*Pi^2*
       CHd[3, 3] + 262036*MW2^6*MZ2^9*Pi^2*CHd[3, 3] - 
      35940*MT2^5*MZ2^10*Pi^2*CHd[3, 3] + 107820*MT2^4*MW2*MZ2^10*Pi^2*
       CHd[3, 3] + 226096*MT2^3*MW2^2*MZ2^10*Pi^2*CHd[3, 3] - 
      667832*MT2^2*MW2^3*MZ2^10*Pi^2*CHd[3, 3] + 405796*MT2*MW2^4*MZ2^10*Pi^2*
       CHd[3, 3] - 35940*MW2^5*MZ2^10*Pi^2*CHd[3, 3] - 
      35940*MT2^3*MW2*MZ2^11*Pi^2*CHd[3, 3] + 71880*MT2^2*MW2^2*MZ2^11*Pi^2*
       CHd[3, 3] - 35940*MT2*MW2^3*MZ2^11*Pi^2*CHd[3, 3] - 
      165888*MT2^7*MW2^8*CHe[1, 1] - 208896*MT2^6*MW2^9*CHe[1, 1] + 
      4847616*MT2^5*MW2^10*CHe[1, 1] - 15298560*MT2^4*MW2^11*CHe[1, 1] + 
      22702080*MT2^3*MW2^12*CHe[1, 1] - 18173952*MT2^2*MW2^13*CHe[1, 1] + 
      7612416*MT2*MW2^14*CHe[1, 1] - 1314816*MW2^15*CHe[1, 1] - 
      9216*MH2*MT2^6*MW2^7*MZ2*CHe[1, 1] + 470016*MT2^7*MW2^7*MZ2*CHe[1, 1] + 
      55296*MH2*MT2^5*MW2^8*MZ2*CHe[1, 1] + 3240960*MT2^6*MW2^8*MZ2*
       CHe[1, 1] - 138240*MH2*MT2^4*MW2^9*MZ2*CHe[1, 1] - 
      31294464*MT2^5*MW2^9*MZ2*CHe[1, 1] + 184320*MH2*MT2^3*MW2^10*MZ2*
       CHe[1, 1] + 88777728*MT2^4*MW2^10*MZ2*CHe[1, 1] - 
      138240*MH2*MT2^2*MW2^11*MZ2*CHe[1, 1] - 123214848*MT2^3*MW2^11*MZ2*
       CHe[1, 1] + 55296*MH2*MT2*MW2^12*MZ2*CHe[1, 1] + 
      91438080*MT2^2*MW2^12*MZ2*CHe[1, 1] - 9216*MH2*MW2^13*MZ2*CHe[1, 1] - 
      34606080*MT2*MW2^13*MZ2*CHe[1, 1] + 5188608*MW2^14*MZ2*CHe[1, 1] + 
      20736*MH2*MT2^6*MW2^6*MZ2^2*CHe[1, 1] - 642816*MT2^7*MW2^6*MZ2^2*
       CHe[1, 1] - 133632*MH2*MT2^5*MW2^7*MZ2^2*CHe[1, 1] - 
      7088640*MT2^6*MW2^7*MZ2^2*CHe[1, 1] + 338688*MH2*MT2^4*MW2^8*MZ2^2*
       CHe[1, 1] + 63902976*MT2^5*MW2^8*MZ2^2*CHe[1, 1] - 
      433152*MH2*MT2^3*MW2^9*MZ2^2*CHe[1, 1] - 177735168*MT2^4*MW2^9*MZ2^2*
       CHe[1, 1] + 292608*MH2*MT2^2*MW2^10*MZ2^2*CHe[1, 1] + 
      234093312*MT2^3*MW2^10*MZ2^2*CHe[1, 1] - 96768*MH2*MT2*MW2^11*MZ2^2*
       CHe[1, 1] - 156329472*MT2^2*MW2^11*MZ2^2*CHe[1, 1] + 
      11520*MH2*MW2^12*MZ2^2*CHe[1, 1] + 48946944*MT2*MW2^12*MZ2^2*
       CHe[1, 1] - 5147136*MW2^13*MZ2^2*CHe[1, 1] - 29952*MH2*MT2^6*MW2^5*
       MZ2^3*CHe[1, 1] + 345600*MT2^7*MW2^5*MZ2^3*CHe[1, 1] + 
      200448*MH2*MT2^5*MW2^6*MZ2^3*CHe[1, 1] + 7053312*MT2^6*MW2^6*MZ2^3*
       CHe[1, 1] - 511488*MH2*MT2^4*MW2^7*MZ2^3*CHe[1, 1] - 
      62976768*MT2^5*MW2^7*MZ2^3*CHe[1, 1] + 631296*MH2*MT2^3*MW2^8*MZ2^3*
       CHe[1, 1] + 173576448*MT2^4*MW2^8*MZ2^3*CHe[1, 1] - 
      389376*MH2*MT2^2*MW2^9*MZ2^3*CHe[1, 1] - 210063360*MT2^3*MW2^9*MZ2^3*
       CHe[1, 1] + 108288*MH2*MT2*MW2^10*MZ2^3*CHe[1, 1] + 
      111862272*MT2^2*MW2^10*MZ2^3*CHe[1, 1] - 9216*MH2*MW2^11*MZ2^3*
       CHe[1, 1] - 17971968*MT2*MW2^11*MZ2^3*CHe[1, 1] - 
      1825536*MW2^12*MZ2^3*CHe[1, 1] + 28224*MH2*MT2^6*MW2^4*MZ2^4*
       CHe[1, 1] + 100224*MT2^7*MW2^4*MZ2^4*CHe[1, 1] - 
      199296*MH2*MT2^5*MW2^5*MZ2^4*CHe[1, 1] - 2035776*MT2^6*MW2^5*MZ2^4*
       CHe[1, 1] + 513216*MH2*MT2^4*MW2^6*MZ2^4*CHe[1, 1] + 
      20847360*MT2^5*MW2^6*MZ2^4*CHe[1, 1] - 603648*MH2*MT2^3*MW2^7*MZ2^4*
       CHe[1, 1] - 57675456*MT2^4*MW2^7*MZ2^4*CHe[1, 1] + 
      321984*MH2*MT2^2*MW2^8*MZ2^4*CHe[1, 1] + 46624128*MT2^3*MW2^8*MZ2^4*
       CHe[1, 1] - 58752*MH2*MT2*MW2^9*MZ2^4*CHe[1, 1] + 
      14315328*MT2^2*MW2^9*MZ2^4*CHe[1, 1] - 1728*MH2*MW2^10*MZ2^4*
       CHe[1, 1] - 30289920*MT2*MW2^10*MZ2^4*CHe[1, 1] + 
      8114112*MW2^11*MZ2^4*CHe[1, 1] - 18288*MH2*MT2^6*MW2^3*MZ2^5*
       CHe[1, 1] - 330912*MT2^7*MW2^3*MZ2^5*CHe[1, 1] + 
      137952*MH2*MT2^5*MW2^4*MZ2^5*CHe[1, 1] - 2961744*MT2^6*MW2^4*MZ2^5*
       CHe[1, 1] - 358992*MH2*MT2^4*MW2^5*MZ2^5*CHe[1, 1] + 
      23319744*MT2^5*MW2^5*MZ2^5*CHe[1, 1] + 392256*MH2*MT2^3*MW2^6*MZ2^5*
       CHe[1, 1] - 63673776*MT2^4*MW2^6*MZ2^5*CHe[1, 1] - 
      157968*MH2*MT2^2*MW2^7*MZ2^5*CHe[1, 1] + 102637152*MT2^3*MW2^7*MZ2^5*
       CHe[1, 1] - 4896*MH2*MT2*MW2^8*MZ2^5*CHe[1, 1] - 
      97630896*MT2^2*MW2^8*MZ2^5*CHe[1, 1] + 9936*MH2*MW2^9*MZ2^5*CHe[1, 1] + 
      45478272*MT2*MW2^9*MZ2^5*CHe[1, 1] - 6837840*MW2^10*MZ2^5*CHe[1, 1] + 
      8244*MH2*MT2^6*MW2^2*MZ2^6*CHe[1, 1] + 273240*MT2^7*MW2^2*MZ2^6*
       CHe[1, 1] - 67752*MH2*MT2^5*MW2^3*MZ2^6*CHe[1, 1] + 
      4395432*MT2^6*MW2^3*MZ2^6*CHe[1, 1] + 178524*MH2*MT2^4*MW2^4*MZ2^6*
       CHe[1, 1] - 38167224*MT2^5*MW2^4*MZ2^6*CHe[1, 1] - 
      173232*MH2*MT2^3*MW2^5*MZ2^6*CHe[1, 1] + 104764248*MT2^4*MW2^5*MZ2^6*
       CHe[1, 1] + 30636*MH2*MT2^2*MW2^6*MZ2^6*CHe[1, 1] - 
      136277400*MT2^3*MW2^6*MZ2^6*CHe[1, 1] + 33624*MH2*MT2*MW2^7*MZ2^6*
       CHe[1, 1] + 88500504*MT2^2*MW2^7*MZ2^6*CHe[1, 1] - 
      10044*MH2*MW2^8*MZ2^6*CHe[1, 1] - 24744072*MT2*MW2^8*MZ2^6*CHe[1, 1] + 
      1255272*MW2^9*MZ2^6*CHe[1, 1] - 2160*MH2*MT2^6*MW2*MZ2^7*CHe[1, 1] - 
      103680*MT2^7*MW2*MZ2^7*CHe[1, 1] + 21204*MH2*MT2^5*MW2^2*MZ2^7*
       CHe[1, 1] - 2758980*MT2^6*MW2^2*MZ2^7*CHe[1, 1] - 
      57132*MH2*MT2^4*MW2^3*MZ2^7*CHe[1, 1] + 25904568*MT2^5*MW2^3*MZ2^7*
       CHe[1, 1] + 41400*MH2*MT2^3*MW2^4*MZ2^7*CHe[1, 1] - 
      71578620*MT2^4*MW2^4*MZ2^7*CHe[1, 1] + 20664*MH2*MT2^2*MW2^5*MZ2^7*
       CHe[1, 1] + 80335104*MT2^3*MW2^5*MZ2^7*CHe[1, 1] - 
      30060*MH2*MT2*MW2^6*MZ2^7*CHe[1, 1] - 32316156*MT2^2*MW2^6*MZ2^7*
       CHe[1, 1] + 6084*MH2*MW2^7*MZ2^7*CHe[1, 1] - 2222232*MT2*MW2^7*MZ2^7*
       CHe[1, 1] + 2739996*MW2^8*MZ2^7*CHe[1, 1] + 225*MH2*MT2^6*MZ2^8*
       CHe[1, 1] + 14850*MT2^7*MZ2^8*CHe[1, 1] - 3510*MH2*MT2^5*MW2*MZ2^8*
       CHe[1, 1] + 837066*MT2^6*MW2*MZ2^8*CHe[1, 1] + 
      9855*MH2*MT2^4*MW2^2*MZ2^8*CHe[1, 1] - 9295266*MT2^5*MW2^2*MZ2^8*
       CHe[1, 1] - 576*MH2*MT2^3*MW2^3*MZ2^8*CHe[1, 1] + 
      26145774*MT2^4*MW2^3*MZ2^8*CHe[1, 1] - 17433*MH2*MT2^2*MW2^4*MZ2^8*
       CHe[1, 1] - 22003434*MT2^3*MW2^4*MZ2^8*CHe[1, 1] + 
      13374*MH2*MT2*MW2^5*MZ2^8*CHe[1, 1] - 4156914*MT2^2*MW2^5*MZ2^8*
       CHe[1, 1] - 1935*MH2*MW2^6*MZ2^8*CHe[1, 1] + 11074602*MT2*MW2^6*MZ2^8*
       CHe[1, 1] - 2616678*MW2^7*MZ2^8*CHe[1, 1] + 225*MH2*MT2^5*MZ2^9*
       CHe[1, 1] - 96570*MT2^6*MZ2^9*CHe[1, 1] - 675*MH2*MT2^4*MW2*MZ2^9*
       CHe[1, 1] + 1653816*MT2^5*MW2*MZ2^9*CHe[1, 1] - 
      1710*MH2*MT2^3*MW2^2*MZ2^9*CHe[1, 1] - 4830498*MT2^4*MW2^2*MZ2^9*
       CHe[1, 1] + 4770*MH2*MT2^2*MW2^3*MZ2^9*CHe[1, 1] + 
      862212*MT2^3*MW2^3*MZ2^9*CHe[1, 1] - 2835*MH2*MT2*MW2^4*MZ2^9*
       CHe[1, 1] + 7536666*MT2^2*MW2^4*MZ2^9*CHe[1, 1] + 
      225*MH2*MW2^5*MZ2^9*CHe[1, 1] - 6039732*MT2*MW2^5*MZ2^9*CHe[1, 1] + 
      914106*MW2^6*MZ2^9*CHe[1, 1] - 111420*MT2^5*MZ2^10*CHe[1, 1] + 
      225*MH2*MT2^3*MW2*MZ2^10*CHe[1, 1] + 349110*MT2^4*MW2*MZ2^10*
       CHe[1, 1] - 450*MH2*MT2^2*MW2^2*MZ2^10*CHe[1, 1] + 
      777306*MT2^3*MW2^2*MZ2^10*CHe[1, 1] + 225*MH2*MT2*MW2^3*MZ2^10*
       CHe[1, 1] - 2263362*MT2^2*MW2^3*MZ2^10*CHe[1, 1] + 
      1359786*MT2*MW2^4*MZ2^10*CHe[1, 1] - 111420*MW2^5*MZ2^10*CHe[1, 1] - 
      111420*MT2^3*MW2*MZ2^11*CHe[1, 1] + 222840*MT2^2*MW2^2*MZ2^11*
       CHe[1, 1] - 111420*MT2*MW2^3*MZ2^11*CHe[1, 1] + 
      262144*MT2^6*MW2^9*Pi^2*CHe[1, 1] - 1572864*MT2^5*MW2^10*Pi^2*
       CHe[1, 1] + 3932160*MT2^4*MW2^11*Pi^2*CHe[1, 1] - 
      5242880*MT2^3*MW2^12*Pi^2*CHe[1, 1] + 3932160*MT2^2*MW2^13*Pi^2*
       CHe[1, 1] - 1572864*MT2*MW2^14*Pi^2*CHe[1, 1] + 
      262144*MW2^15*Pi^2*CHe[1, 1] - 942080*MT2^6*MW2^8*MZ2*Pi^2*CHe[1, 1] + 
      5914624*MT2^5*MW2^9*MZ2*Pi^2*CHe[1, 1] - 14917632*MT2^4*MW2^10*MZ2*Pi^2*
       CHe[1, 1] + 19365888*MT2^3*MW2^11*MZ2*Pi^2*CHe[1, 1] - 
      13606912*MT2^2*MW2^12*MZ2*Pi^2*CHe[1, 1] + 4866048*MT2*MW2^13*MZ2*Pi^2*
       CHe[1, 1] - 679936*MW2^14*MZ2*Pi^2*CHe[1, 1] + 
      1513472*MT2^6*MW2^7*MZ2^2*Pi^2*CHe[1, 1] - 10022912*MT2^5*MW2^8*MZ2^2*
       Pi^2*CHe[1, 1] + 25528320*MT2^4*MW2^9*MZ2^2*Pi^2*CHe[1, 1] - 
      31891456*MT2^3*MW2^10*MZ2^2*Pi^2*CHe[1, 1] + 20293632*MT2^2*MW2^11*
       MZ2^2*Pi^2*CHe[1, 1] - 5992448*MT2*MW2^12*MZ2^2*Pi^2*CHe[1, 1] + 
      571392*MW2^13*MZ2^2*Pi^2*CHe[1, 1] - 1182720*MT2^6*MW2^6*MZ2^3*Pi^2*
       CHe[1, 1] + 8609792*MT2^5*MW2^7*MZ2^3*Pi^2*CHe[1, 1] - 
      22281216*MT2^4*MW2^8*MZ2^3*Pi^2*CHe[1, 1] + 25739264*MT2^3*MW2^9*MZ2^3*
       Pi^2*CHe[1, 1] - 12829696*MT2^2*MW2^10*MZ2^3*Pi^2*CHe[1, 1] + 
      1613824*MT2*MW2^11*MZ2^3*Pi^2*CHe[1, 1] + 330752*MW2^12*MZ2^3*Pi^2*
       CHe[1, 1] + 150016*MT2^6*MW2^5*MZ2^4*Pi^2*CHe[1, 1] - 
      2082816*MT2^5*MW2^6*MZ2^4*Pi^2*CHe[1, 1] + 5798400*MT2^4*MW2^7*MZ2^4*
       Pi^2*CHe[1, 1] - 3852288*MT2^3*MW2^8*MZ2^4*Pi^2*CHe[1, 1] - 
      3142144*MT2^2*MW2^9*MZ2^4*Pi^2*CHe[1, 1] + 4161536*MT2*MW2^10*MZ2^4*
       Pi^2*CHe[1, 1] - 1032704*MW2^11*MZ2^4*Pi^2*CHe[1, 1] + 
      656768*MT2^6*MW2^4*MZ2^5*Pi^2*CHe[1, 1] - 3790592*MT2^5*MW2^5*MZ2^5*
       Pi^2*CHe[1, 1] + 9401472*MT2^4*MW2^6*MZ2^5*Pi^2*CHe[1, 1] - 
      14018048*MT2^3*MW2^7*MZ2^5*Pi^2*CHe[1, 1] + 12516992*MT2^2*MW2^8*MZ2^5*
       Pi^2*CHe[1, 1] - 5573376*MT2*MW2^9*MZ2^5*Pi^2*CHe[1, 1] + 
      806784*MW2^10*MZ2^5*Pi^2*CHe[1, 1] - 771744*MT2^6*MW2^3*MZ2^6*Pi^2*
       CHe[1, 1] + 5287232*MT2^5*MW2^4*MZ2^6*Pi^2*CHe[1, 1] - 
      13546464*MT2^4*MW2^5*MZ2^6*Pi^2*CHe[1, 1] + 16898432*MT2^3*MW2^6*MZ2^6*
       Pi^2*CHe[1, 1] - 10562656*MT2^2*MW2^7*MZ2^6*Pi^2*CHe[1, 1] + 
      2810176*MT2*MW2^8*MZ2^6*Pi^2*CHe[1, 1] - 114976*MW2^9*MZ2^6*Pi^2*
       CHe[1, 1] + 430480*MT2^6*MW2^2*MZ2^7*Pi^2*CHe[1, 1] - 
      3354624*MT2^5*MW2^3*MZ2^7*Pi^2*CHe[1, 1] + 8772432*MT2^4*MW2^4*MZ2^7*
       Pi^2*CHe[1, 1] - 9496320*MT2^3*MW2^5*MZ2^7*Pi^2*CHe[1, 1] + 
      3600176*MT2^2*MW2^6*MZ2^7*Pi^2*CHe[1, 1] + 389120*MT2*MW2^7*MZ2^7*Pi^2*
       CHe[1, 1] - 341264*MW2^8*MZ2^7*Pi^2*CHe[1, 1] - 
      121048*MT2^6*MW2*MZ2^8*Pi^2*CHe[1, 1] + 1156768*MT2^5*MW2^2*MZ2^8*Pi^2*
       CHe[1, 1] - 3107160*MT2^4*MW2^3*MZ2^8*Pi^2*CHe[1, 1] + 
      2510176*MT2^3*MW2^4*MZ2^8*Pi^2*CHe[1, 1] + 588728*MT2^2*MW2^5*MZ2^8*
       Pi^2*CHe[1, 1] - 1336896*MT2*MW2^6*MZ2^8*Pi^2*CHe[1, 1] + 
      309432*MW2^7*MZ2^8*Pi^2*CHe[1, 1] + 13460*MT2^6*MZ2^9*Pi^2*CHe[1, 1] - 
      201808*MT2^5*MW2*MZ2^9*Pi^2*CHe[1, 1] + 565044*MT2^4*MW2^2*MZ2^9*Pi^2*
       CHe[1, 1] - 80816*MT2^3*MW2^3*MZ2^9*Pi^2*CHe[1, 1] - 
      901156*MT2^2*MW2^4*MZ2^9*Pi^2*CHe[1, 1] + 712864*MT2*MW2^5*MZ2^9*Pi^2*
       CHe[1, 1] - 107588*MW2^6*MZ2^9*Pi^2*CHe[1, 1] + 
      13460*MT2^5*MZ2^10*Pi^2*CHe[1, 1] - 40380*MT2^4*MW2*MZ2^10*Pi^2*
       CHe[1, 1] - 94128*MT2^3*MW2^2*MZ2^10*Pi^2*CHe[1, 1] + 
      269016*MT2^2*MW2^3*MZ2^10*Pi^2*CHe[1, 1] - 161428*MT2*MW2^4*MZ2^10*Pi^2*
       CHe[1, 1] + 13460*MW2^5*MZ2^10*Pi^2*CHe[1, 1] + 
      13460*MT2^3*MW2*MZ2^11*Pi^2*CHe[1, 1] - 26920*MT2^2*MW2^2*MZ2^11*Pi^2*
       CHe[1, 1] + 13460*MT2*MW2^3*MZ2^11*Pi^2*CHe[1, 1] - 
      2*(2*MW2 - MZ2)*(-27*MT2^7*(1536*MW2^7 - 4096*MW2^6*MZ2 + 
          1472*MW2^5*MZ2^2 + 12384*MW2^4*MZ2^3 - 20608*MW2^3*MZ2^4 + 
          13480*MW2^2*MZ2^5 - 3510*MW2*MZ2^6 + 125*MZ2^7) + 
        MW2^5*(MW2 + MZ2)*(331776*MW2^8 + 512*MW2^7*MZ2*(-1407 + 64*Pi^2) + 
          2*MW2*MZ2^7*(-172197 + 23216*Pi^2) - 2304*MW2^6*MZ2*
           (2*MH2 + 5*MZ2*(-215 + 24*Pi^2)) + 25*MZ2^7*
           (9*MH2 + 4*MZ2*(-873 + 71*Pi^2)) + 128*MW2^5*MZ2^2*
           (72*MH2 + MZ2*(-61665 + 7352*Pi^2)) - 96*MW2^4*MZ2^3*
           (108*MH2 + MZ2*(-131005 + 15096*Pi^2)) - 16*MW2^2*MZ2^5*
           (144*MH2 + MZ2*(-230835 + 26218*Pi^2)) + 8*MW2^3*MZ2^4*
           (828*MH2 + MZ2*(-1243521 + 140336*Pi^2))) + 
        MT2^6*(433152*MW2^8 + 256*MW2^7*MZ2*(-3579 + 128*Pi^2) + 
          MW2*MZ2^7*(-262089 + 46432*Pi^2) + 25*MZ2^7*(9*MH2 - 3654*MZ2 + 
            284*MZ2*Pi^2) - 4608*MW2^6*MZ2*(MH2 + 10*MZ2*(-43 + 6*Pi^2)) + 
          128*MW2^5*MZ2^2*(72*MH2 + MZ2*(-40227 + 7352*Pi^2)) - 
          16*MW2^2*MZ2^5*(144*MH2 + MZ2*(-180813 + 26218*Pi^2)) - 
          48*MW2^4*MZ2^3*(216*MH2 + MZ2*(-179219 + 30192*Pi^2)) + 
          4*MW2^3*MZ2^4*(1656*MH2 + MZ2*(-1826253 + 280672*Pi^2))) + 
        MT2*MW2^3*(-1939968*MW2^10 - 768*MW2^9*MZ2*(-4161 + 256*Pi^2) + 
          MW2^2*MZ2^7*(-3654*MH2 + MZ2*(5296737 - 601384*Pi^2)) + 
          4*MW2^5*MZ2^4*(144*MH2 + MZ2*(3682887 - 361856*Pi^2)) + 
          25*MZ2^9*(9*MH2 + 4*MZ2*(-873 + 71*Pi^2)) + 192*MW2^8*MZ2*
           (144*MH2 + MZ2*(-63441 + 8128*Pi^2)) + MW2*MZ2^8*
           (-675*MH2 + MZ2*(-87219 + 25132*Pi^2)) + 48*MW2^6*MZ2^3*
           (624*MH2 + MZ2*(-1035699 + 116576*Pi^2)) - 32*MW2^7*MZ2^2*
           (1296*MH2 + MZ2*(-1222269 + 149504*Pi^2)) + 2*MW2^3*MZ2^6*
           (6768*MH2 + 5*MZ2*(-1898397 + 210256*Pi^2)) - 
          6*MW2^4*MZ2^5*(2736*MH2 + MZ2*(-3323701 + 383392*Pi^2))) + 
        3*MT2^4*MW2*(1517568*MW2^9 + 5120*MW2^8*MZ2*(-663 + 32*Pi^2) - 
          25*MZ2^8*(9*MH2 + MZ2*(-3483 + 284*Pi^2)) + 3*MW2*MZ2^7*
           (375*MH2 - 4*MZ2*(6808 + 911*Pi^2)) - 256*MW2^7*MZ2*
           (90*MH2 + MZ2*(-44607 + 5528*Pi^2)) + 128*MW2^6*MZ2^2*
           (396*MH2 + MZ2*(-296019 + 38920*Pi^2)) + 12*MW2^2*MZ2^6*
           (192*MH2 + MZ2*(-458809 + 54304*Pi^2)) - 64*MW2^5*MZ2^3*
           (954*MH2 + MZ2*(-1034043 + 127924*Pi^2)) - 24*MW2^3*MZ2^5*
           (756*MH2 + MZ2*(-1170455 + 134172*Pi^2)) + 16*MW2^4*MZ2^4*
           (2718*MH2 + MZ2*(-3748311 + 441416*Pi^2))) + 
        MT2^5*(-1930752*MW2^9 - 768*MW2^8*MZ2*(-5397 + 256*Pi^2) + 
          25*MZ2^8*(9*MH2 + MZ2*(-3519 + 284*Pi^2)) + 
          MW2*MZ2^7*(-1350*MH2 + MZ2*(192591 + 3832*Pi^2)) + 
          64*MW2^7*MZ2*(432*MH2 + MZ2*(-199041 + 26432*Pi^2)) - 
          96*MW2^6*MZ2^2*(624*MH2 + MZ2*(-430701 + 61696*Pi^2)) - 
          4*MW2^2*MZ2^6*(576*MH2 + MZ2*(-1399503 + 174520*Pi^2)) + 
          16*MW2^5*MZ2^3*(4464*MH2 + MZ2*(-4528965 + 602272*Pi^2)) - 
          12*MW2^4*MZ2^4*(4176*MH2 + MZ2*(-5459045 + 682112*Pi^2)) + 
          2*MW2^3*MZ2^5*(10224*MH2 + MZ2*(-15115995 + 1819808*Pi^2))) + 
        MT2^2*MW2^2*(4709376*MW2^10 + 768*MW2^9*MZ2*(-12273 + 640*Pi^2) + 
          2*MW2*MZ2^8*(225*MH2 + 269154*MZ2 - 39332*MZ2*Pi^2) + 
          MW2^3*MZ2^6*(-17856*MH2 + MZ2*(21761907 - 2387872*Pi^2)) - 
          25*MZ2^9*(18*MH2 + MZ2*(-6795 + 568*Pi^2)) - 512*MW2^8*MZ2*
           (135*MH2 + MZ2*(-65559 + 7972*Pi^2)) - 32*MW2^4*MZ2^5*
           (18*MH2 + MZ2*(-372963 + 35891*Pi^2)) + 128*MW2^7*MZ2^2*
           (1008*MH2 + MZ2*(-855507 + 105448*Pi^2)) + MW2^2*MZ2^7*
           (7983*MH2 + 4*MZ2*(-2363991 + 259585*Pi^2)) - 
          16*MW2^6*MZ2^3*(7992*MH2 + MZ2*(-10433469 + 1206448*Pi^2)) + 
          4*MW2^5*MZ2^4*(15048*MH2 + MZ2*(-27452709 + 3014944*Pi^2))) + 
        MT2^3*MW2*(-6114816*MW2^10 - 2560*MW2^9*MZ2*(-5259 + 256*Pi^2) - 
          12*MW2^2*MZ2^7*(567*MH2 - 395986*MZ2 + 39052*MZ2*Pi^2) + 
          3*MW2^3*MZ2^6*(672*MH2 + MZ2*(1669403 - 214976*Pi^2)) + 
          25*MZ2^9*(9*MH2 + MZ2*(-3465 + 284*Pi^2)) + 
          MW2*MZ2^8*(450*MH2 + 13*MZ2*(-40833 + 4664*Pi^2)) + 
          64*MW2^8*MZ2*(1440*MH2 + MZ2*(-729039 + 87424*Pi^2)) - 
          96*MW2^7*MZ2^2*(2016*MH2 + MZ2*(-1601751 + 201472*Pi^2)) - 
          32*MW2^5*MZ2^4*(4500*MH2 + MZ2*(-6705693 + 762848*Pi^2)) + 
          32*MW2^6*MZ2^3*(6912*MH2 + MZ2*(-8040285 + 955936*Pi^2)) + 
          2*MW2^4*MZ2^5*(24480*MH2 + MZ2*(-41308533 + 4592960*Pi^2))))*
       CHe[Leff, Leff] + 165888*MT2^7*MW2^8*CHl1[1, 1] - 
      12288*MT2^6*MW2^9*CHl1[1, 1] - 3520512*MT2^5*MW2^10*CHl1[1, 1] + 
      11980800*MT2^4*MW2^11*CHl1[1, 1] - 18278400*MT2^3*MW2^12*CHl1[1, 1] + 
      14856192*MT2^2*MW2^13*CHl1[1, 1] - 6285312*MT2*MW2^14*CHl1[1, 1] + 
      1093632*MW2^15*CHl1[1, 1] + 9216*MH2*MT2^6*MW2^7*MZ2*CHl1[1, 1] - 
      552960*MT2^7*MW2^7*MZ2*CHl1[1, 1] - 55296*MH2*MT2^5*MW2^8*MZ2*
       CHl1[1, 1] - 6773760*MT2^6*MW2^8*MZ2*CHl1[1, 1] + 
      138240*MH2*MT2^4*MW2^9*MZ2*CHl1[1, 1] + 54067200*MT2^5*MW2^9*MZ2*
       CHl1[1, 1] - 184320*MH2*MT2^3*MW2^10*MZ2*CHl1[1, 1] - 
      147188736*MT2^4*MW2^10*MZ2*CHl1[1, 1] + 138240*MH2*MT2^2*MW2^11*MZ2*
       CHl1[1, 1] + 202690560*MT2^3*MW2^11*MZ2*CHl1[1, 1] - 
      55296*MH2*MT2*MW2^12*MZ2*CHl1[1, 1] - 152392704*MT2^2*MW2^12*MZ2*
       CHl1[1, 1] + 9216*MH2*MW2^13*MZ2*CHl1[1, 1] + 
      59645952*MT2*MW2^13*MZ2*CHl1[1, 1] - 9495552*MW2^14*MZ2*CHl1[1, 1] - 
      25344*MH2*MT2^6*MW2^6*MZ2^2*CHl1[1, 1] + 836352*MT2^7*MW2^6*MZ2^2*
       CHl1[1, 1] + 161280*MH2*MT2^5*MW2^7*MZ2^2*CHl1[1, 1] + 
      21582336*MT2^6*MW2^7*MZ2^2*CHl1[1, 1] - 407808*MH2*MT2^4*MW2^8*MZ2^2*
       CHl1[1, 1] - 159319296*MT2^5*MW2^8*MZ2^2*CHl1[1, 1] + 
      525312*MH2*MT2^3*MW2^9*MZ2^2*CHl1[1, 1] + 422466048*MT2^4*MW2^9*MZ2^2*
       CHl1[1, 1] - 361728*MH2*MT2^2*MW2^10*MZ2^2*CHl1[1, 1] - 
      555611904*MT2^3*MW2^10*MZ2^2*CHl1[1, 1] + 124416*MH2*MT2*MW2^11*MZ2^2*
       CHl1[1, 1] + 384972288*MT2^2*MW2^11*MZ2^2*CHl1[1, 1] - 
      16128*MH2*MW2^12*MZ2^2*CHl1[1, 1] - 131835648*MT2*MW2^12*MZ2^2*
       CHl1[1, 1] + 16909824*MW2^13*MZ2^2*CHl1[1, 1] + 
      38016*MH2*MT2^6*MW2^5*MZ2^3*CHl1[1, 1] - 570240*MT2^7*MW2^5*MZ2^3*
       CHl1[1, 1] - 253440*MH2*MT2^5*MW2^6*MZ2^3*CHl1[1, 1] - 
      33051648*MT2^6*MW2^6*MZ2^3*CHl1[1, 1] + 646272*MH2*MT2^4*MW2^7*MZ2^3*
       CHl1[1, 1] + 240064896*MT2^5*MW2^7*MZ2^3*CHl1[1, 1] - 
      801792*MH2*MT2^3*MW2^8*MZ2^3*CHl1[1, 1] - 629510400*MT2^4*MW2^8*MZ2^3*
       CHl1[1, 1] + 501120*MH2*MT2^2*MW2^9*MZ2^3*CHl1[1, 1] + 
      786329472*MT2^3*MW2^9*MZ2^3*CHl1[1, 1] - 142848*MH2*MT2*MW2^10*MZ2^3*
       CHl1[1, 1] - 485303808*MT2^2*MW2^10*MZ2^3*CHl1[1, 1] + 
      12672*MH2*MW2^11*MZ2^3*CHl1[1, 1] + 131969664*MT2*MW2^11*MZ2^3*
       CHl1[1, 1] - 9927936*MW2^12*MZ2^3*CHl1[1, 1] - 
      39168*MH2*MT2^6*MW2^4*MZ2^4*CHl1[1, 1] - 39744*MT2^7*MW2^4*MZ2^4*
       CHl1[1, 1] + 273024*MH2*MT2^5*MW2^5*MZ2^4*CHl1[1, 1] + 
      31982400*MT2^6*MW2^5*MZ2^4*CHl1[1, 1] - 701568*MH2*MT2^4*MW2^6*MZ2^4*
       CHl1[1, 1] - 230007360*MT2^5*MW2^6*MZ2^4*CHl1[1, 1] + 
      834048*MH2*MT2^3*MW2^7*MZ2^4*CHl1[1, 1] + 596886336*MT2^4*MW2^7*MZ2^4*
       CHl1[1, 1] - 460800*MH2*MT2^2*MW2^8*MZ2^4*CHl1[1, 1] - 
      696667584*MT2^3*MW2^8*MZ2^4*CHl1[1, 1] + 95616*MH2*MT2*MW2^9*MZ2^4*
       CHl1[1, 1] + 357501120*MT2^2*MW2^9*MZ2^4*CHl1[1, 1] - 
      1152*MH2*MW2^10*MZ2^4*CHl1[1, 1] - 54469824*MT2*MW2^10*MZ2^4*
       CHl1[1, 1] - 5185344*MW2^11*MZ2^4*CHl1[1, 1] + 
      26928*MH2*MT2^6*MW2^3*MZ2^5*CHl1[1, 1] + 411264*MT2^7*MW2^3*MZ2^5*
       CHl1[1, 1] - 200736*MH2*MT2^5*MW2^4*MZ2^5*CHl1[1, 1] - 
      20096592*MT2^6*MW2^4*MZ2^5*CHl1[1, 1] + 521424*MH2*MT2^4*MW2^5*MZ2^5*
       CHl1[1, 1] + 144025632*MT2^5*MW2^5*MZ2^5*CHl1[1, 1] - 
      578880*MH2*MT2^3*MW2^6*MZ2^5*CHl1[1, 1] - 369022320*MT2^4*MW2^6*MZ2^5*
       CHl1[1, 1] + 249552*MH2*MT2^2*MW2^7*MZ2^5*CHl1[1, 1] + 
      385065792*MT2^3*MW2^7*MZ2^5*CHl1[1, 1] - 6048*MH2*MT2*MW2^8*MZ2^5*
       CHl1[1, 1] - 126269616*MT2^2*MW2^8*MZ2^5*CHl1[1, 1] - 
      12240*MH2*MW2^9*MZ2^5*CHl1[1, 1] - 28878816*MT2*MW2^9*MZ2^5*
       CHl1[1, 1] + 14764656*MW2^10*MZ2^5*CHl1[1, 1] - 
      13068*MH2*MT2^6*MW2^2*MZ2^6*CHl1[1, 1] - 398520*MT2^7*MW2^2*MZ2^6*
       CHl1[1, 1] + 105336*MH2*MT2^5*MW2^3*MZ2^6*CHl1[1, 1] + 
      7779912*MT2^6*MW2^3*MZ2^6*CHl1[1, 1] - 276804*MH2*MT2^4*MW2^4*MZ2^6*
       CHl1[1, 1] - 54626280*MT2^5*MW2^4*MZ2^6*CHl1[1, 1] + 
      276048*MH2*MT2^3*MW2^5*MZ2^6*CHl1[1, 1] + 135872856*MT2^4*MW2^5*MZ2^6*
       CHl1[1, 1] - 63828*MH2*MT2^2*MW2^6*MZ2^6*CHl1[1, 1] - 
      106868616*MT2^3*MW2^6*MZ2^6*CHl1[1, 1] - 41544*MH2*MT2*MW2^7*MZ2^6*
       CHl1[1, 1] - 24351240*MT2^2*MW2^7*MZ2^6*CHl1[1, 1] + 
      13860*MH2*MW2^8*MZ2^6*CHl1[1, 1] + 55131048*MT2*MW2^8*MZ2^6*
       CHl1[1, 1] - 12539160*MW2^9*MZ2^6*CHl1[1, 1] + 
      3870*MH2*MT2^6*MW2*MZ2^7*CHl1[1, 1] + 177660*MT2^7*MW2*MZ2^7*
       CHl1[1, 1] - 36288*MH2*MT2^5*MW2^2*MZ2^7*CHl1[1, 1] - 
      1335348*MT2^6*MW2^2*MZ2^7*CHl1[1, 1] + 97254*MH2*MT2^4*MW2^3*MZ2^7*
       CHl1[1, 1] + 8078748*MT2^5*MW2^3*MZ2^7*CHl1[1, 1] - 
      76608*MH2*MT2^3*MW2^4*MZ2^7*CHl1[1, 1] - 16972596*MT2^4*MW2^4*MZ2^7*
       CHl1[1, 1] - 21942*MH2*MT2^2*MW2^5*MZ2^7*CHl1[1, 1] - 
      9095484*MT2^3*MW2^5*MZ2^7*CHl1[1, 1] + 42912*MH2*MT2*MW2^6*MZ2^7*
       CHl1[1, 1] + 47343588*MT2^2*MW2^6*MZ2^7*CHl1[1, 1] - 
      9198*MH2*MW2^7*MZ2^7*CHl1[1, 1] - 33247932*MT2*MW2^7*MZ2^7*CHl1[1, 1] + 
      5051364*MW2^8*MZ2^7*CHl1[1, 1] - 450*MH2*MT2^6*MZ2^8*CHl1[1, 1] - 
      29700*MT2^7*MZ2^8*CHl1[1, 1] + 6570*MH2*MT2^5*MW2*MZ2^8*CHl1[1, 1] - 
      134502*MT2^6*MW2*MZ2^8*CHl1[1, 1] - 18360*MH2*MT2^4*MW2^2*MZ2^8*
       CHl1[1, 1] + 2084184*MT2^5*MW2^2*MZ2^8*CHl1[1, 1] + 
      3672*MH2*MT2^3*MW2^3*MZ2^8*CHl1[1, 1] - 7133274*MT2^4*MW2^3*MZ2^8*
       CHl1[1, 1] + 27126*MH2*MT2^2*MW2^4*MZ2^8*CHl1[1, 1] + 
      15632388*MT2^3*MW2^4*MZ2^8*CHl1[1, 1] - 21978*MH2*MT2*MW2^5*MZ2^8*
       CHl1[1, 1] - 17679378*MT2^2*MW2^5*MZ2^8*CHl1[1, 1] + 
      3420*MH2*MW2^6*MZ2^8*CHl1[1, 1] + 7628424*MT2*MW2^6*MZ2^8*CHl1[1, 1] - 
      368142*MW2^7*MZ2^8*CHl1[1, 1] - 450*MH2*MT2^5*MZ2^9*CHl1[1, 1] + 
      59490*MT2^6*MZ2^9*CHl1[1, 1] + 1350*MH2*MT2^4*MW2*MZ2^9*CHl1[1, 1] - 
      936402*MT2^5*MW2*MZ2^9*CHl1[1, 1] + 2970*MH2*MT2^3*MW2^2*MZ2^9*
       CHl1[1, 1] + 2918556*MT2^4*MW2^2*MZ2^9*CHl1[1, 1] - 
      8640*MH2*MT2^2*MW2^3*MZ2^9*CHl1[1, 1] - 3032832*MT2^3*MW2^3*MZ2^9*
       CHl1[1, 1] + 5220*MH2*MT2*MW2^4*MZ2^9*CHl1[1, 1] + 
      381174*MT2^2*MW2^4*MZ2^9*CHl1[1, 1] - 450*MH2*MW2^5*MZ2^9*CHl1[1, 1] + 
      1002546*MT2*MW2^5*MZ2^9*CHl1[1, 1] - 392532*MW2^6*MZ2^9*CHl1[1, 1] + 
      89190*MT2^5*MZ2^10*CHl1[1, 1] - 450*MH2*MT2^3*MW2*MZ2^10*CHl1[1, 1] - 
      297270*MT2^4*MW2*MZ2^10*CHl1[1, 1] + 900*MH2*MT2^2*MW2^2*MZ2^10*
       CHl1[1, 1] - 252582*MT2^3*MW2^2*MZ2^10*CHl1[1, 1] - 
      450*MH2*MT2*MW2^3*MZ2^10*CHl1[1, 1] + 1120764*MT2^2*MW2^3*MZ2^10*
       CHl1[1, 1] - 749292*MT2*MW2^4*MZ2^10*CHl1[1, 1] + 
      89190*MW2^5*MZ2^10*CHl1[1, 1] + 89190*MT2^3*MW2*MZ2^11*CHl1[1, 1] - 
      178380*MT2^2*MW2^2*MZ2^11*CHl1[1, 1] + 89190*MT2*MW2^3*MZ2^11*
       CHl1[1, 1] - 262144*MT2^6*MW2^9*Pi^2*CHl1[1, 1] + 
      1572864*MT2^5*MW2^10*Pi^2*CHl1[1, 1] - 3932160*MT2^4*MW2^11*Pi^2*
       CHl1[1, 1] + 5242880*MT2^3*MW2^12*Pi^2*CHl1[1, 1] - 
      3932160*MT2^2*MW2^13*Pi^2*CHl1[1, 1] + 1572864*MT2*MW2^14*Pi^2*
       CHl1[1, 1] - 262144*MW2^15*Pi^2*CHl1[1, 1] + 1515520*MT2^6*MW2^8*MZ2*
       Pi^2*CHl1[1, 1] - 9355264*MT2^5*MW2^9*MZ2*Pi^2*CHl1[1, 1] + 
      23519232*MT2^4*MW2^10*MZ2*Pi^2*CHl1[1, 1] - 30834688*MT2^3*MW2^11*MZ2*
       Pi^2*CHl1[1, 1] + 22208512*MT2^2*MW2^12*MZ2*Pi^2*CHl1[1, 1] - 
      8306688*MT2*MW2^13*MZ2*Pi^2*CHl1[1, 1] + 1253376*MW2^14*MZ2*Pi^2*
       CHl1[1, 1] - 3467264*MT2^6*MW2^7*MZ2^2*Pi^2*CHl1[1, 1] + 
      22319104*MT2^5*MW2^8*MZ2^2*Pi^2*CHl1[1, 1] - 56555520*MT2^4*MW2^9*MZ2^2*
       Pi^2*CHl1[1, 1] + 72114176*MT2^3*MW2^10*MZ2^2*Pi^2*CHl1[1, 1] - 
      48453632*MT2^2*MW2^11*MZ2^2*Pi^2*CHl1[1, 1] + 15994880*MT2*MW2^12*MZ2^2*
       Pi^2*CHl1[1, 1] - 1951744*MW2^13*MZ2^2*Pi^2*CHl1[1, 1] + 
      4473856*MT2^6*MW2^6*MZ2^3*Pi^2*CHl1[1, 1] - 30310400*MT2^5*MW2^7*MZ2^3*
       Pi^2*CHl1[1, 1] + 77509632*MT2^4*MW2^8*MZ2^3*Pi^2*CHl1[1, 1] - 
      94896128*MT2^3*MW2^9*MZ2^3*Pi^2*CHl1[1, 1] + 57142272*MT2^2*MW2^10*
       MZ2^3*Pi^2*CHl1[1, 1] - 14925824*MT2*MW2^11*MZ2^3*Pi^2*CHl1[1, 1] + 
      1006592*MW2^12*MZ2^3*Pi^2*CHl1[1, 1] - 3713024*MT2^6*MW2^5*MZ2^4*Pi^2*
       CHl1[1, 1] + 26752000*MT2^5*MW2^6*MZ2^4*Pi^2*CHl1[1, 1] - 
      69116928*MT2^4*MW2^7*MZ2^4*Pi^2*CHl1[1, 1] + 79740928*MT2^3*MW2^8*MZ2^4*
       Pi^2*CHl1[1, 1] - 39813120*MT2^2*MW2^9*MZ2^4*Pi^2*CHl1[1, 1] + 
      5389312*MT2*MW2^10*MZ2^4*Pi^2*CHl1[1, 1] + 760832*MW2^11*MZ2^4*Pi^2*
       CHl1[1, 1] + 1963648*MT2^6*MW2^4*MZ2^5*Pi^2*CHl1[1, 1] - 
      15494912*MT2^5*MW2^5*MZ2^5*Pi^2*CHl1[1, 1] + 40593792*MT2^4*MW2^6*MZ2^5*
       Pi^2*CHl1[1, 1] - 42225152*MT2^3*MW2^7*MZ2^5*Pi^2*CHl1[1, 1] + 
      13080960*MT2^2*MW2^8*MZ2^5*Pi^2*CHl1[1, 1] + 3831040*MT2*MW2^9*MZ2^5*
       Pi^2*CHl1[1, 1] - 1749376*MW2^10*MZ2^5*Pi^2*CHl1[1, 1] - 
      537632*MT2^6*MW2^3*MZ2^6*Pi^2*CHl1[1, 1] + 5189440*MT2^5*MW2^4*MZ2^6*
       Pi^2*CHl1[1, 1] - 13955424*MT2^4*MW2^5*MZ2^6*Pi^2*CHl1[1, 1] + 
      10966912*MT2^3*MW2^6*MZ2^6*Pi^2*CHl1[1, 1] + 3288864*MT2^2*MW2^7*MZ2^6*
       Pi^2*CHl1[1, 1] - 6378176*MT2*MW2^8*MZ2^6*Pi^2*CHl1[1, 1] + 
      1426016*MW2^9*MZ2^6*Pi^2*CHl1[1, 1] - 16496*MT2^6*MW2^2*MZ2^7*Pi^2*
       CHl1[1, 1] - 438656*MT2^5*MW2^3*MZ2^7*Pi^2*CHl1[1, 1] + 
      1365456*MT2^4*MW2^4*MZ2^7*Pi^2*CHl1[1, 1] + 1218304*MT2^3*MW2^5*MZ2^7*
       Pi^2*CHl1[1, 1] - 5250000*MT2^2*MW2^6*MZ2^7*Pi^2*CHl1[1, 1] + 
      3675520*MT2*MW2^7*MZ2^7*Pi^2*CHl1[1, 1] - 554128*MW2^8*MZ2^7*Pi^2*
       CHl1[1, 1] + 54256*MT2^6*MW2*MZ2^8*Pi^2*CHl1[1, 1] - 
      342032*MT2^5*MW2^2*MZ2^8*Pi^2*CHl1[1, 1] + 863328*MT2^4*MW2^3*MZ2^8*
       Pi^2*CHl1[1, 1] - 1655744*MT2^3*MW2^4*MZ2^8*Pi^2*CHl1[1, 1] + 
      1856112*MT2^2*MW2^5*MZ2^8*Pi^2*CHl1[1, 1] - 813680*MT2*MW2^6*MZ2^8*Pi^2*
       CHl1[1, 1] + 37760*MW2^7*MZ2^8*Pi^2*CHl1[1, 1] - 
      10720*MT2^6*MZ2^9*Pi^2*CHl1[1, 1] + 118576*MT2^5*MW2*MZ2^9*Pi^2*
       CHl1[1, 1] - 323568*MT2^4*MW2^2*MZ2^9*Pi^2*CHl1[1, 1] + 
      306416*MT2^3*MW2^3*MZ2^9*Pi^2*CHl1[1, 1] - 19296*MT2^2*MW2^4*MZ2^9*Pi^2*
       CHl1[1, 1] - 114944*MT2*MW2^5*MZ2^9*Pi^2*CHl1[1, 1] + 
      43536*MW2^6*MZ2^9*Pi^2*CHl1[1, 1] - 10720*MT2^5*MZ2^10*Pi^2*
       CHl1[1, 1] + 32160*MT2^4*MW2*MZ2^10*Pi^2*CHl1[1, 1] + 
      32816*MT2^3*MW2^2*MZ2^10*Pi^2*CHl1[1, 1] - 129952*MT2^2*MW2^3*MZ2^10*
       Pi^2*CHl1[1, 1] + 86416*MT2*MW2^4*MZ2^10*Pi^2*CHl1[1, 1] - 
      10720*MW2^5*MZ2^10*Pi^2*CHl1[1, 1] - 10720*MT2^3*MW2*MZ2^11*Pi^2*
       CHl1[1, 1] + 21440*MT2^2*MW2^2*MZ2^11*Pi^2*CHl1[1, 1] - 
      10720*MT2*MW2^3*MZ2^11*Pi^2*CHl1[1, 1] + 
      4*MZ2*(27*MT2^7*(1536*MW2^7 - 4096*MW2^6*MZ2 + 1472*MW2^5*MZ2^2 + 
          12384*MW2^4*MZ2^3 - 20608*MW2^3*MZ2^4 + 13480*MW2^2*MZ2^5 - 
          3510*MW2*MZ2^6 + 125*MZ2^7) - MW2^5*(MW2 + MZ2)*
         (442368*MW2^8 - 512*MW2^7*MZ2*(-2103 + 368*Pi^2) + 
          16*MW2*MZ2^7*(-27684 + 3577*Pi^2) - 25*MZ2^7*(-9*MH2 + 819*MZ2 + 
            40*MZ2*Pi^2) + 2304*MW2^6*MZ2*(-2*MH2 - 1163*MZ2 + 
            144*MZ2*Pi^2) + 128*MW2^5*MZ2^2*(72*MH2 - 6045*MZ2 + 
            872*MZ2*Pi^2) - 96*MW2^4*MZ2^3*(108*MH2 - 69283*MZ2 + 
            7896*MZ2*Pi^2) - 8*MW2^2*MZ2^5*(288*MH2 - 375459*MZ2 + 
            42068*MZ2*Pi^2) + 8*MW2^3*MZ2^4*(828*MH2 - 871461*MZ2 + 
            96704*MZ2*Pi^2)) + MT2^6*(-543744*MW2^8 + 
          MW2*MZ2^7*(360639 - 57232*Pi^2) + 256*MW2^7*MZ2*
           (-3441 + 736*Pi^2) + 4608*MW2^6*MZ2*(MH2 + 689*MZ2 - 
            72*MZ2*Pi^2) + 25*MZ2^7*(-9*MH2 + 981*MZ2 + 40*MZ2*Pi^2) - 
          128*MW2^5*MZ2^2*(72*MH2 + 15393*MZ2 + 872*MZ2*Pi^2) + 
          48*MW2^4*MZ2^3*(216*MH2 - 55775*MZ2 + 15792*MZ2*Pi^2) + 
          8*MW2^2*MZ2^5*(288*MH2 - 275415*MZ2 + 42068*MZ2*Pi^2) - 
          4*MW2^3*MZ2^4*(1656*MH2 - 1082133*MZ2 + 193408*MZ2*Pi^2)) - 
        3*MT2^4*MW2*(2070528*MW2^9 - 8192*MW2^8*MZ2*(-669 + 115*Pi^2) + 
          3*MW2*MZ2^7*(375*MH2 + 116993*MZ2 - 20744*MZ2*Pi^2) + 
          25*MZ2^8*(-9*MH2 + 810*MZ2 + 40*MZ2*Pi^2) + 128*MW2^6*MZ2^2*
           (396*MH2 + 22365*MZ2 + 1768*MZ2*Pi^2) + 256*MW2^7*MZ2*
           (-90*MH2 - 63123*MZ2 + 7216*MZ2*Pi^2) - 128*MW2^5*MZ2^3*
           (477*MH2 - 229944*MZ2 + 30482*MZ2*Pi^2) - 48*MW2^3*MZ2^5*
           (378*MH2 - 451375*MZ2 + 51174*MZ2*Pi^2) + 6*MW2^2*MZ2^6*
           (384*MH2 - 884795*MZ2 + 103784*MZ2*Pi^2) + 16*MW2^4*MZ2^4*
           (2718*MH2 - 2447829*MZ2 + 289136*MZ2*Pi^2)) + 
        MT2*MW2^3*(2603520*MW2^10 - 768*MW2^9*MZ2*(-10311 + 1472*Pi^2) + 
          MW2*MZ2^8*(675*MH2 + 386244*MZ2 - 60232*MZ2*Pi^2) + 
          25*MZ2^9*(-9*MH2 + 819*MZ2 + 40*MZ2*Pi^2) + 192*MW2^8*MZ2*
           (-144*MH2 - 70191*MZ2 + 7424*MZ2*Pi^2) + 32*MW2^7*MZ2^2*
           (1296*MH2 - 426957*MZ2 + 57920*MZ2*Pi^2) - 48*MW2^6*MZ2^3*
           (624*MH2 - 847419*MZ2 + 94688*MZ2*Pi^2) + 6*MW2^4*MZ2^5*
           (2736*MH2 - 1537597*MZ2 + 176608*MZ2*Pi^2) + 
          MW2^2*MZ2^7*(3654*MH2 - 4501749*MZ2 + 502240*MZ2*Pi^2) + 
          4*MW2^5*MZ2^4*(-144*MH2 - 5441991*MZ2 + 564032*MZ2*Pi^2) - 
          2*MW2^3*MZ2^6*(6768*MH2 - 6673563*MZ2 + 719936*MZ2*Pi^2)) + 
        MT2^5*(2594304*MW2^9 - 768*MW2^8*MZ2*(-8499 + 1472*Pi^2) + 
          25*MZ2^8*(-9*MH2 + 846*MZ2 + 40*MZ2*Pi^2) + 
          MW2*MZ2^7*(1350*MH2 + MZ2*(306909 - 63232*Pi^2)) + 
          96*MW2^6*MZ2^2*(624*MH2 + MZ2*(67971 + 3520*Pi^2)) + 
          64*MW2^7*MZ2*(-432*MH2 + MZ2*(-312447 + 34048*Pi^2)) - 
          2*MW2^3*MZ2^5*(10224*MH2 + 17*MZ2*(-679923 + 82144*Pi^2)) + 
          8*MW2^2*MZ2^6*(288*MH2 + MZ2*(-687453 + 84992*Pi^2)) - 
          16*MW2^5*MZ2^3*(4464*MH2 + MZ2*(-1862013 + 291232*Pi^2)) + 
          12*MW2^4*MZ2^4*(4176*MH2 + MZ2*(-3477029 + 449984*Pi^2))) - 
        MT2^2*MW2^2*(6368256*MW2^10 - 88320*MW2^9*MZ2*(-201 + 32*Pi^2) + 
          512*MW2^8*MZ2*(-135*MH2 - 78918*MZ2 + 8984*MZ2*Pi^2) + 
          MW2^3*MZ2^6*(-17856*MH2 + MZ2*(12951321 - 1361872*Pi^2)) + 
          2*MW2*MZ2^8*(225*MH2 + MZ2*(434529 - 58232*Pi^2)) + 
          25*MZ2^9*(-18*MH2 + MZ2*(1449 + 80*Pi^2)) + 128*MW2^7*MZ2^2*
           (1008*MH2 + 11*MZ2*(-11805 + 1928*Pi^2)) - 8*MW2^4*MZ2^5*
           (72*MH2 + 7*MZ2*(-346305 + 35444*Pi^2)) - 16*MW2^6*MZ2^3*
           (7992*MH2 + MZ2*(-6412953 + 738160*Pi^2)) + 
          MW2^2*MZ2^7*(7983*MH2 + MZ2*(-7271313 + 772552*Pi^2)) + 
          4*MW2^5*MZ2^4*(15048*MH2 + MZ2*(-22813245 + 2466304*Pi^2))) + 
        MT2^3*MW2*(8326656*MW2^10 - 512*MW2^9*MZ2*(-43473 + 7360*Pi^2) + 
          MW2*MZ2^8*(-450*MH2 + MZ2*(495729 - 55232*Pi^2)) + 
          25*MZ2^9*(-9*MH2 + 8*MZ2*(99 + 5*Pi^2)) + 64*MW2^8*MZ2*
           (-1440*MH2 + 107*MZ2*(-8787 + 1024*Pi^2)) + 12*MW2^2*MZ2^7*
           (567*MH2 + 8*MZ2*(-26339 + 2105*Pi^2)) + 96*MW2^7*MZ2^2*
           (2016*MH2 + MZ2*(-29847 + 18304*Pi^2)) + 3*MW2^3*MZ2^6*
           (-672*MH2 + MZ2*(-2858771 + 348032*Pi^2)) - 32*MW2^6*MZ2^3*
           (6912*MH2 + MZ2*(-4053141 + 491104*Pi^2)) + 32*MW2^5*MZ2^4*
           (4500*MH2 + MZ2*(-4697541 + 527408*Pi^2)) - 2*MW2^4*MZ2^5*
           (24480*MH2 + MZ2*(-34397829 + 3760064*Pi^2))))*SW2*
       CHl1[Leff, Leff] + 921600*MT2^6*MW2^9*CHl3[1, 1] - 
      5529600*MT2^5*MW2^10*CHl3[1, 1] + 13824000*MT2^4*MW2^11*CHl3[1, 1] - 
      18432000*MT2^3*MW2^12*CHl3[1, 1] + 13824000*MT2^2*MW2^13*CHl3[1, 1] - 
      5529600*MT2*MW2^14*CHl3[1, 1] + 921600*MW2^15*CHl3[1, 1] + 
      9216*MH2*MT2^6*MW2^7*MZ2*CHl3[1, 1] + 124416*MT2^7*MW2^7*MZ2*
       CHl3[1, 1] - 55296*MH2*MT2^5*MW2^8*MZ2*CHl3[1, 1] - 
      4629504*MT2^6*MW2^8*MZ2*CHl3[1, 1] + 138240*MH2*MT2^4*MW2^9*MZ2*
       CHl3[1, 1] + 26113536*MT2^5*MW2^9*MZ2*CHl3[1, 1] - 
      184320*MH2*MT2^3*MW2^10*MZ2*CHl3[1, 1] - 63636480*MT2^4*MW2^10*MZ2*
       CHl3[1, 1] + 138240*MH2*MT2^2*MW2^11*MZ2*CHl3[1, 1] + 
      81646080*MT2^3*MW2^11*MZ2*CHl3[1, 1] - 55296*MH2*MT2*MW2^12*MZ2*
       CHl3[1, 1] - 57424896*MT2^2*MW2^12*MZ2*CHl3[1, 1] + 
      9216*MH2*MW2^13*MZ2*CHl3[1, 1] + 20795904*MT2*MW2^13*MZ2*CHl3[1, 1] - 
      2989056*MW2^14*MZ2*CHl3[1, 1] - 25344*MH2*MT2^6*MW2^6*MZ2^2*
       CHl3[1, 1] - 338688*MT2^7*MW2^6*MZ2^2*CHl3[1, 1] + 
      161280*MH2*MT2^5*MW2^7*MZ2^2*CHl3[1, 1] + 11427840*MT2^6*MW2^7*MZ2^2*
       CHl3[1, 1] - 407808*MH2*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] - 
      65005824*MT2^5*MW2^8*MZ2^2*CHl3[1, 1] + 525312*MH2*MT2^3*MW2^9*MZ2^2*
       CHl3[1, 1] + 157976064*MT2^4*MW2^9*MZ2^2*CHl3[1, 1] - 
      361728*MH2*MT2^2*MW2^10*MZ2^2*CHl3[1, 1] - 197571840*MT2^3*MW2^10*MZ2^2*
       CHl3[1, 1] + 124416*MH2*MT2*MW2^11*MZ2^2*CHl3[1, 1] + 
      131533824*MT2^2*MW2^11*MZ2^2*CHl3[1, 1] - 16128*MH2*MW2^12*MZ2^2*
       CHl3[1, 1] - 43423488*MT2*MW2^12*MZ2^2*CHl3[1, 1] + 
      5402112*MW2^13*MZ2^2*CHl3[1, 1] + 38016*MH2*MT2^6*MW2^5*MZ2^3*
       CHl3[1, 1] + 552960*MT2^7*MW2^5*MZ2^3*CHl3[1, 1] - 
      253440*MH2*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] - 17278464*MT2^6*MW2^6*MZ2^3*
       CHl3[1, 1] + 646272*MH2*MT2^4*MW2^7*MZ2^3*CHl3[1, 1] + 
      100327680*MT2^5*MW2^7*MZ2^3*CHl3[1, 1] - 801792*MH2*MT2^3*MW2^8*MZ2^3*
       CHl3[1, 1] - 243866880*MT2^4*MW2^8*MZ2^3*CHl3[1, 1] + 
      501120*MH2*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] + 294689280*MT2^3*MW2^9*MZ2^3*
       CHl3[1, 1] - 142848*MH2*MT2*MW2^10*MZ2^3*CHl3[1, 1] - 
      180309504*MT2^2*MW2^10*MZ2^3*CHl3[1, 1] + 12672*MH2*MW2^11*MZ2^3*
       CHl3[1, 1] + 50208000*MT2*MW2^11*MZ2^3*CHl3[1, 1] - 
      4323072*MW2^12*MZ2^3*CHl3[1, 1] - 39168*MH2*MT2^6*MW2^4*MZ2^4*
       CHl3[1, 1] - 629856*MT2^7*MW2^4*MZ2^4*CHl3[1, 1] + 
      273024*MH2*MT2^5*MW2^5*MZ2^4*CHl3[1, 1] + 17868480*MT2^6*MW2^5*MZ2^4*
       CHl3[1, 1] - 701568*MH2*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] - 
      105941856*MT2^5*MW2^6*MZ2^4*CHl3[1, 1] + 834048*MH2*MT2^3*MW2^7*MZ2^4*
       CHl3[1, 1] + 257264064*MT2^4*MW2^7*MZ2^4*CHl3[1, 1] - 
      460800*MH2*MT2^2*MW2^8*MZ2^4*CHl3[1, 1] - 296340768*MT2^3*MW2^8*MZ2^4*
       CHl3[1, 1] + 95616*MH2*MT2*MW2^9*MZ2^4*CHl3[1, 1] + 
      158947392*MT2^2*MW2^9*MZ2^4*CHl3[1, 1] - 1152*MH2*MW2^10*MZ2^4*
       CHl3[1, 1] - 31062816*MT2*MW2^10*MZ2^4*CHl3[1, 1] - 
      104640*MW2^11*MZ2^4*CHl3[1, 1] + 26928*MH2*MT2^6*MW2^3*MZ2^5*
       CHl3[1, 1] + 473688*MT2^7*MW2^3*MZ2^5*CHl3[1, 1] - 
      200736*MH2*MT2^5*MW2^4*MZ2^5*CHl3[1, 1] - 13297392*MT2^6*MW2^4*MZ2^5*
       CHl3[1, 1] + 521424*MH2*MT2^4*MW2^5*MZ2^5*CHl3[1, 1] + 
      81470328*MT2^5*MW2^5*MZ2^5*CHl3[1, 1] - 578880*MH2*MT2^3*MW2^6*MZ2^5*
       CHl3[1, 1] - 198098640*MT2^4*MW2^6*MZ2^5*CHl3[1, 1] + 
      249552*MH2*MT2^2*MW2^7*MZ2^5*CHl3[1, 1] + 214554312*MT2^3*MW2^7*MZ2^5*
       CHl3[1, 1] - 6048*MH2*MT2*MW2^8*MZ2^5*CHl3[1, 1] - 
      93316176*MT2^2*MW2^8*MZ2^5*CHl3[1, 1] - 12240*MH2*MW2^9*MZ2^5*
       CHl3[1, 1] + 4494696*MT2*MW2^9*MZ2^5*CHl3[1, 1] + 
      3719184*MW2^10*MZ2^5*CHl3[1, 1] - 13068*MH2*MT2^6*MW2^2*MZ2^6*
       CHl3[1, 1] - 254880*MT2^7*MW2^2*MZ2^6*CHl3[1, 1] + 
      105336*MH2*MT2^5*MW2^3*MZ2^6*CHl3[1, 1] + 7015200*MT2^6*MW2^3*MZ2^6*
       CHl3[1, 1] - 276804*MH2*MT2^4*MW2^4*MZ2^6*CHl3[1, 1] - 
      45137448*MT2^5*MW2^4*MZ2^6*CHl3[1, 1] + 276048*MH2*MT2^3*MW2^5*MZ2^6*
       CHl3[1, 1] + 110033352*MT2^4*MW2^5*MZ2^6*CHl3[1, 1] - 
      63828*MH2*MT2^2*MW2^6*MZ2^6*CHl3[1, 1] - 107892240*MT2^3*MW2^6*MZ2^6*
       CHl3[1, 1] - 41544*MH2*MT2*MW2^7*MZ2^6*CHl3[1, 1] + 
      27887280*MT2^2*MW2^7*MZ2^6*CHl3[1, 1] + 13860*MH2*MW2^8*MZ2^6*
       CHl3[1, 1] + 13154136*MT2*MW2^8*MZ2^6*CHl3[1, 1] - 
      4805400*MW2^9*MZ2^6*CHl3[1, 1] + 3870*MH2*MT2^6*MW2*MZ2^7*CHl3[1, 1] + 
      81810*MT2^7*MW2*MZ2^7*CHl3[1, 1] - 36288*MH2*MT2^5*MW2^2*MZ2^7*
       CHl3[1, 1] - 2556588*MT2^6*MW2^2*MZ2^7*CHl3[1, 1] + 
      97254*MH2*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] + 17872242*MT2^5*MW2^3*MZ2^7*
       CHl3[1, 1] - 76608*MH2*MT2^3*MW2^4*MZ2^7*CHl3[1, 1] - 
      43881732*MT2^4*MW2^4*MZ2^7*CHl3[1, 1] - 21942*MH2*MT2^2*MW2^5*MZ2^7*
       CHl3[1, 1] + 36206118*MT2^3*MW2^5*MZ2^7*CHl3[1, 1] + 
      42912*MH2*MT2*MW2^6*MZ2^7*CHl3[1, 1] + 3215316*MT2^2*MW2^6*MZ2^7*
       CHl3[1, 1] - 9198*MH2*MW2^7*MZ2^7*CHl3[1, 1] - 
      14129802*MT2*MW2^7*MZ2^7*CHl3[1, 1] + 3192636*MW2^8*MZ2^7*CHl3[1, 1] - 
      450*MH2*MT2^6*MZ2^8*CHl3[1, 1] - 9450*MT2^7*MZ2^8*CHl3[1, 1] + 
      6570*MH2*MT2^5*MW2*MZ2^8*CHl3[1, 1] + 588888*MT2^6*MW2*MZ2^8*
       CHl3[1, 1] - 18360*MH2*MT2^4*MW2^2*MZ2^8*CHl3[1, 1] - 
      4900836*MT2^5*MW2^2*MZ2^8*CHl3[1, 1] + 3672*MH2*MT2^3*MW2^3*MZ2^8*
       CHl3[1, 1] + 12291786*MT2^4*MW2^3*MZ2^8*CHl3[1, 1] + 
      27126*MH2*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] - 7097058*MT2^3*MW2^4*MZ2^8*
       CHl3[1, 1] - 21978*MH2*MT2*MW2^5*MZ2^8*CHl3[1, 1] - 
      7323084*MT2^2*MW2^5*MZ2^8*CHl3[1, 1] + 3420*MH2*MW2^6*MZ2^8*
       CHl3[1, 1] + 7812816*MT2*MW2^6*MZ2^8*CHl3[1, 1] - 
      1363062*MW2^7*MZ2^8*CHl3[1, 1] - 450*MH2*MT2^5*MZ2^9*CHl3[1, 1] - 
      60060*MT2^6*MZ2^9*CHl3[1, 1] + 1350*MH2*MT2^4*MW2*MZ2^9*CHl3[1, 1] + 
      782388*MT2^5*MW2*MZ2^9*CHl3[1, 1] + 2970*MH2*MT2^3*MW2^2*MZ2^9*
       CHl3[1, 1] - 2047914*MT2^4*MW2^2*MZ2^9*CHl3[1, 1] - 
      8640*MH2*MT2^2*MW2^3*MZ2^9*CHl3[1, 1] - 79332*MT2^3*MW2^3*MZ2^9*
       CHl3[1, 1] + 5220*MH2*MT2*MW2^4*MZ2^9*CHl3[1, 1] + 
      3876594*MT2^2*MW2^4*MZ2^9*CHl3[1, 1] - 450*MH2*MW2^5*MZ2^9*CHl3[1, 1] - 
      2871984*MT2*MW2^5*MZ2^9*CHl3[1, 1] + 400308*MW2^6*MZ2^9*CHl3[1, 1] - 
      50610*MT2^5*MZ2^10*CHl3[1, 1] - 450*MH2*MT2^3*MW2*MZ2^10*CHl3[1, 1] + 
      142380*MT2^4*MW2*MZ2^10*CHl3[1, 1] + 900*MH2*MT2^2*MW2^2*MZ2^10*
       CHl3[1, 1] + 368058*MT2^3*MW2^2*MZ2^10*CHl3[1, 1] - 
      450*MH2*MT2*MW2^3*MZ2^10*CHl3[1, 1] - 1011966*MT2^2*MW2^3*MZ2^10*
       CHl3[1, 1] + 602748*MT2*MW2^4*MZ2^10*CHl3[1, 1] - 
      50610*MW2^5*MZ2^10*CHl3[1, 1] - 50610*MT2^3*MW2*MZ2^11*CHl3[1, 1] + 
      101220*MT2^2*MW2^2*MZ2^11*CHl3[1, 1] - 50610*MT2*MW2^3*MZ2^11*
       CHl3[1, 1] + 286720*MT2^6*MW2^8*MZ2*Pi^2*CHl3[1, 1] - 
      1720320*MT2^5*MW2^9*MZ2*Pi^2*CHl3[1, 1] + 4300800*MT2^4*MW2^10*MZ2*Pi^2*
       CHl3[1, 1] - 5734400*MT2^3*MW2^11*MZ2*Pi^2*CHl3[1, 1] + 
      4300800*MT2^2*MW2^12*MZ2*Pi^2*CHl3[1, 1] - 1720320*MT2*MW2^13*MZ2*Pi^2*
       CHl3[1, 1] + 286720*MW2^14*MZ2*Pi^2*CHl3[1, 1] - 
      980992*MT2^6*MW2^7*MZ2^2*Pi^2*CHl3[1, 1] + 6172672*MT2^5*MW2^8*MZ2^2*
       Pi^2*CHl3[1, 1] - 15575040*MT2^4*MW2^9*MZ2^2*Pi^2*CHl3[1, 1] + 
      20193280*MT2^3*MW2^10*MZ2^2*Pi^2*CHl3[1, 1] - 14141440*MT2^2*MW2^11*
       MZ2^2*Pi^2*CHl3[1, 1] + 5025792*MT2*MW2^12*MZ2^2*Pi^2*CHl3[1, 1] - 
      694272*MW2^13*MZ2^2*Pi^2*CHl3[1, 1] + 1633280*MT2^6*MW2^6*MZ2^3*Pi^2*
       CHl3[1, 1] - 10780672*MT2^5*MW2^7*MZ2^3*Pi^2*CHl3[1, 1] + 
      27442176*MT2^4*MW2^8*MZ2^3*Pi^2*CHl3[1, 1] - 34340864*MT2^3*MW2^9*MZ2^3*
       Pi^2*CHl3[1, 1] + 21963776*MT2^2*MW2^10*MZ2^3*Pi^2*CHl3[1, 1] - 
      6569984*MT2*MW2^11*MZ2^3*Pi^2*CHl3[1, 1] + 652288*MW2^12*MZ2^3*Pi^2*
       CHl3[1, 1] - 1783808*MT2^6*MW2^5*MZ2^4*Pi^2*CHl3[1, 1] + 
      12336128*MT2^5*MW2^6*MZ2^4*Pi^2*CHl3[1, 1] - 31656960*MT2^4*MW2^7*MZ2^4*
       Pi^2*CHl3[1, 1] + 37961728*MT2^3*MW2^8*MZ2^4*Pi^2*CHl3[1, 1] - 
      21528576*MT2^2*MW2^9*MZ2^4*Pi^2*CHl3[1, 1] + 4822016*MT2*MW2^10*MZ2^4*
       Pi^2*CHl3[1, 1] - 150528*MW2^11*MZ2^4*Pi^2*CHl3[1, 1] + 
      1355648*MT2^6*MW2^4*MZ2^5*Pi^2*CHl3[1, 1] - 9917696*MT2^5*MW2^5*MZ2^5*
       Pi^2*CHl3[1, 1] + 25686144*MT2^4*MW2^6*MZ2^5*Pi^2*CHl3[1, 1] - 
      29047296*MT2^3*MW2^7*MZ2^5*Pi^2*CHl3[1, 1] + 13500544*MT2^2*MW2^8*MZ2^5*
       Pi^2*CHl3[1, 1] - 1149184*MT2*MW2^9*MZ2^5*Pi^2*CHl3[1, 1] - 
      428160*MW2^10*MZ2^5*Pi^2*CHl3[1, 1] - 721504*MT2^6*MW2^3*MZ2^6*Pi^2*
       CHl3[1, 1] + 5684672*MT2^5*MW2^4*MZ2^6*Pi^2*CHl3[1, 1] - 
      14889504*MT2^4*MW2^5*MZ2^6*Pi^2*CHl3[1, 1] + 15357568*MT2^3*MW2^6*MZ2^6*
       Pi^2*CHl3[1, 1] - 4543648*MT2^2*MW2^7*MZ2^6*Pi^2*CHl3[1, 1] - 
      1521728*MT2*MW2^8*MZ2^6*Pi^2*CHl3[1, 1] + 634144*MW2^9*MZ2^6*Pi^2*
       CHl3[1, 1] + 264880*MT2^6*MW2^2*MZ2^7*Pi^2*CHl3[1, 1] - 
      2310784*MT2^5*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] + 6137712*MT2^4*MW2^4*MZ2^7*
       Pi^2*CHl3[1, 1] - 5384960*MT2^3*MW2^5*MZ2^7*Pi^2*CHl3[1, 1] - 
      181104*MT2^2*MW2^6*MZ2^7*Pi^2*CHl3[1, 1] + 1930880*MT2*MW2^7*MZ2^7*Pi^2*
       CHl3[1, 1] - 456624*MW2^8*MZ2^7*Pi^2*CHl3[1, 1] - 
      60304*MT2^6*MW2*MZ2^8*Pi^2*CHl3[1, 1] + 626704*MT2^5*MW2^2*MZ2^8*Pi^2*
       CHl3[1, 1] - 1699200*MT2^4*MW2^3*MZ2^8*Pi^2*CHl3[1, 1] + 
      1014336*MT2^3*MW2^4*MZ2^8*Pi^2*CHl3[1, 1] + 1068208*MT2^2*MW2^5*MZ2^8*
       Pi^2*CHl3[1, 1] - 1154320*MT2*MW2^6*MZ2^8*Pi^2*CHl3[1, 1] + 
      204576*MW2^7*MZ2^8*Pi^2*CHl3[1, 1] + 6080*MT2^6*MZ2^9*Pi^2*CHl3[1, 1] - 
      96784*MT2^5*MW2*MZ2^9*Pi^2*CHl3[1, 1] + 272112*MT2^4*MW2^2*MZ2^9*Pi^2*
       CHl3[1, 1] + 22672*MT2^3*MW2^3*MZ2^9*Pi^2*CHl3[1, 1] - 
      559168*MT2^2*MW2^4*MZ2^9*Pi^2*CHl3[1, 1] + 409312*MT2*MW2^5*MZ2^9*Pi^2*
       CHl3[1, 1] - 54224*MW2^6*MZ2^9*Pi^2*CHl3[1, 1] + 
      6080*MT2^5*MZ2^10*Pi^2*CHl3[1, 1] - 18240*MT2^4*MW2*MZ2^10*Pi^2*
       CHl3[1, 1] - 48144*MT2^3*MW2^2*MZ2^10*Pi^2*CHl3[1, 1] + 
      132768*MT2^2*MW2^3*MZ2^10*Pi^2*CHl3[1, 1] - 78544*MT2*MW2^4*MZ2^10*Pi^2*
       CHl3[1, 1] + 6080*MW2^5*MZ2^10*Pi^2*CHl3[1, 1] + 
      6080*MT2^3*MW2*MZ2^11*Pi^2*CHl3[1, 1] - 12160*MT2^2*MW2^2*MZ2^11*Pi^2*
       CHl3[1, 1] + 6080*MT2*MW2^3*MZ2^11*Pi^2*CHl3[1, 1] - 
      165888*MT2^7*MW2^8*CHl3[2, 2] - 909312*MT2^6*MW2^9*CHl3[2, 2] + 
      9050112*MT2^5*MW2^10*CHl3[2, 2] - 25804800*MT2^4*MW2^11*CHl3[2, 2] + 
      36710400*MT2^3*MW2^12*CHl3[2, 2] - 28680192*MT2^2*MW2^13*CHl3[2, 2] + 
      11814912*MT2*MW2^14*CHl3[2, 2] - 2015232*MW2^15*CHl3[2, 2] + 
      677376*MT2^7*MW2^7*MZ2*CHl3[2, 2] + 5529600*MT2^6*MW2^8*MZ2*
       CHl3[2, 2] - 50108928*MT2^5*MW2^9*MZ2*CHl3[2, 2] + 
      139862016*MT2^4*MW2^10*MZ2*CHl3[2, 2] - 192437760*MT2^3*MW2^11*MZ2*
       CHl3[2, 2] + 142061568*MT2^2*MW2^12*MZ2*CHl3[2, 2] - 
      53632512*MT2*MW2^13*MZ2*CHl3[2, 2] + 8048640*MW2^14*MZ2*CHl3[2, 2] - 
      1175040*MT2^7*MW2^6*MZ2^2*CHl3[2, 2] - 13152768*MT2^6*MW2^7*MZ2^2*
       CHl3[2, 2] + 115688448*MT2^5*MW2^8*MZ2^2*CHl3[2, 2] - 
      319620096*MT2^4*MW2^9*MZ2^2*CHl3[2, 2] + 422932992*MT2^3*MW2^10*MZ2^2*
       CHl3[2, 2] - 287955456*MT2^2*MW2^11*MZ2^2*CHl3[2, 2] + 
      94402560*MT2*MW2^12*MZ2^2*CHl3[2, 2] - 11120640*MW2^13*MZ2^2*
       CHl3[2, 2] + 1123200*MT2^7*MW2^5*MZ2^3*CHl3[2, 2] + 
      16730112*MT2^6*MW2^6*MZ2^3*CHl3[2, 2] - 148477056*MT2^5*MW2^7*MZ2^3*
       CHl3[2, 2] + 408992256*MT2^4*MW2^8*MZ2^3*CHl3[2, 2] - 
      513389952*MT2^3*MW2^9*MZ2^3*CHl3[2, 2] + 306580992*MT2^2*MW2^10*MZ2^3*
       CHl3[2, 2] - 75123072*MT2*MW2^11*MZ2^3*CHl3[2, 2] + 
      3563520*MW2^12*MZ2^3*CHl3[2, 2] - 590112*MT2^7*MW2^4*MZ2^4*CHl3[2, 2] - 
      12446208*MT2^6*MW2^5*MZ2^4*CHl3[2, 2] + 115016160*MT2^5*MW2^6*MZ2^4*
       CHl3[2, 2] - 317477376*MT2^4*MW2^7*MZ2^4*CHl3[2, 2] + 
      365888160*MT2^3*MW2^8*MZ2^4*CHl3[2, 2] - 165627648*MT2^2*MW2^9*MZ2^4*
       CHl3[2, 2] + 7531680*MT2*MW2^10*MZ2^4*CHl3[2, 2] + 
      7705344*MW2^11*MZ2^4*CHl3[2, 2] + 62424*MT2^7*MW2^3*MZ2^5*CHl3[2, 2] + 
      4598400*MT2^6*MW2^4*MZ2^5*CHl3[2, 2] - 47682792*MT2^5*MW2^5*MZ2^5*
       CHl3[2, 2] + 132908544*MT2^4*MW2^6*MZ2^5*CHl3[2, 2] - 
      122203128*MT2^3*MW2^7*MZ2^5*CHl3[2, 2] + 1363008*MT2^2*MW2^8*MZ2^5*
       CHl3[2, 2] + 42532104*MT2*MW2^9*MZ2^5*CHl3[2, 2] - 
      11578560*MW2^10*MZ2^5*CHl3[2, 2] + 143640*MT2^7*MW2^2*MZ2^6*
       CHl3[2, 2] + 776568*MT2^6*MW2^3*MZ2^6*CHl3[2, 2] - 
      1959648*MT2^5*MW2^4*MZ2^6*CHl3[2, 2] + 3882096*MT2^4*MW2^5*MZ2^6*
       CHl3[2, 2] - 34583112*MT2^3*MW2^6*MZ2^6*CHl3[2, 2] + 
      67620696*MT2^2*MW2^7*MZ2^6*CHl3[2, 2] - 42954480*MT2*MW2^8*MZ2^6*
       CHl3[2, 2] + 7074240*MW2^9*MZ2^6*CHl3[2, 2] - 
      95850*MT2^7*MW2*MZ2^7*CHl3[2, 2] - 1803312*MT2^6*MW2^2*MZ2^7*
       CHl3[2, 2] + 14827206*MT2^5*MW2^3*MZ2^7*CHl3[2, 2] - 
      40264056*MT2^4*MW2^4*MZ2^7*CHl3[2, 2] + 57824802*MT2^3*MW2^5*MZ2^7*
       CHl3[2, 2] - 45375192*MT2^2*MW2^6*MZ2^7*CHl3[2, 2] + 
      15785922*MT2*MW2^7*MZ2^7*CHl3[2, 2] - 899520*MW2^8*MZ2^7*CHl3[2, 2] + 
      20250*MT2^7*MZ2^8*CHl3[2, 2] + 795270*MT2^6*MW2*MZ2^8*CHl3[2, 2] - 
      7998372*MT2^5*MW2^2*MZ2^8*CHl3[2, 2] + 22249476*MT2^4*MW2^3*MZ2^8*
       CHl3[2, 2] - 23789910*MT2^3*MW2^4*MZ2^8*CHl3[2, 2] + 
      7187790*MT2^2*MW2^5*MZ2^8*CHl3[2, 2] + 3040608*MT2*MW2^6*MZ2^8*
       CHl3[2, 2] - 1505112*MW2^7*MZ2^8*CHl3[2, 2] - 
      118350*MT2^6*MZ2^9*CHl3[2, 2] + 1783470*MT2^5*MW2*MZ2^9*CHl3[2, 2] - 
      5164110*MT2^4*MW2^2*MZ2^9*CHl3[2, 2] + 2491188*MT2^3*MW2^3*MZ2^9*
       CHl3[2, 2] + 4821324*MT2^2*MW2^4*MZ2^9*CHl3[2, 2] - 
      4679442*MT2*MW2^5*MZ2^9*CHl3[2, 2] + 865920*MW2^6*MZ2^9*CHl3[2, 2] - 
      138600*MT2^5*MZ2^10*CHl3[2, 2] + 436050*MT2^4*MW2*MZ2^10*CHl3[2, 2] + 
      694920*MT2^3*MW2^2*MZ2^10*CHl3[2, 2] - 2274090*MT2^2*MW2^3*MZ2^10*
       CHl3[2, 2] + 1420320*MT2*MW2^4*MZ2^10*CHl3[2, 2] - 
      138600*MW2^5*MZ2^10*CHl3[2, 2] - 138600*MT2^3*MW2*MZ2^11*CHl3[2, 2] + 
      277200*MT2^2*MW2^2*MZ2^11*CHl3[2, 2] - 138600*MT2*MW2^3*MZ2^11*
       CHl3[2, 2] + 262144*MT2^6*MW2^9*Pi^2*CHl3[2, 2] - 
      1572864*MT2^5*MW2^10*Pi^2*CHl3[2, 2] + 3932160*MT2^4*MW2^11*Pi^2*
       CHl3[2, 2] - 5242880*MT2^3*MW2^12*Pi^2*CHl3[2, 2] + 
      3932160*MT2^2*MW2^13*Pi^2*CHl3[2, 2] - 1572864*MT2*MW2^14*Pi^2*
       CHl3[2, 2] + 262144*MW2^15*Pi^2*CHl3[2, 2] - 1228800*MT2^6*MW2^8*MZ2*
       Pi^2*CHl3[2, 2] + 7634944*MT2^5*MW2^9*MZ2*Pi^2*CHl3[2, 2] - 
      19218432*MT2^4*MW2^10*MZ2*Pi^2*CHl3[2, 2] + 25100288*MT2^3*MW2^11*MZ2*
       Pi^2*CHl3[2, 2] - 17907712*MT2^2*MW2^12*MZ2*Pi^2*CHl3[2, 2] + 
      6586368*MT2*MW2^13*MZ2*Pi^2*CHl3[2, 2] - 966656*MW2^14*MZ2*Pi^2*
       CHl3[2, 2] + 2486272*MT2^6*MW2^7*MZ2^2*Pi^2*CHl3[2, 2] - 
      16146432*MT2^5*MW2^8*MZ2^2*Pi^2*CHl3[2, 2] + 40980480*MT2^4*MW2^9*MZ2^2*
       Pi^2*CHl3[2, 2] - 51920896*MT2^3*MW2^10*MZ2^2*Pi^2*CHl3[2, 2] + 
      34312192*MT2^2*MW2^11*MZ2^2*Pi^2*CHl3[2, 2] - 10969088*MT2*MW2^12*MZ2^2*
       Pi^2*CHl3[2, 2] + 1257472*MW2^13*MZ2^2*Pi^2*CHl3[2, 2] - 
      2840576*MT2^6*MW2^6*MZ2^3*Pi^2*CHl3[2, 2] + 19529728*MT2^5*MW2^7*MZ2^3*
       Pi^2*CHl3[2, 2] - 50067456*MT2^4*MW2^8*MZ2^3*Pi^2*CHl3[2, 2] + 
      60555264*MT2^3*MW2^9*MZ2^3*Pi^2*CHl3[2, 2] - 35178496*MT2^2*MW2^10*
       MZ2^3*Pi^2*CHl3[2, 2] + 8355840*MT2*MW2^11*MZ2^3*Pi^2*CHl3[2, 2] - 
      354304*MW2^12*MZ2^3*Pi^2*CHl3[2, 2] + 1929216*MT2^6*MW2^5*MZ2^4*Pi^2*
       CHl3[2, 2] - 14415872*MT2^5*MW2^6*MZ2^4*Pi^2*CHl3[2, 2] + 
      37459968*MT2^4*MW2^7*MZ2^4*Pi^2*CHl3[2, 2] - 41779200*MT2^3*MW2^8*MZ2^4*
       Pi^2*CHl3[2, 2] + 18284544*MT2^2*MW2^9*MZ2^4*Pi^2*CHl3[2, 2] - 
      567296*MT2*MW2^10*MZ2^4*Pi^2*CHl3[2, 2] - 911360*MW2^11*MZ2^4*Pi^2*
       CHl3[2, 2] - 608000*MT2^6*MW2^4*MZ2^5*Pi^2*CHl3[2, 2] + 
      5577216*MT2^5*MW2^5*MZ2^5*Pi^2*CHl3[2, 2] - 14907648*MT2^4*MW2^6*MZ2^5*
       Pi^2*CHl3[2, 2] + 13177856*MT2^3*MW2^7*MZ2^5*Pi^2*CHl3[2, 2] + 
      419584*MT2^2*MW2^8*MZ2^5*Pi^2*CHl3[2, 2] - 4980224*MT2*MW2^9*MZ2^5*Pi^2*
       CHl3[2, 2] + 1321216*MW2^10*MZ2^5*Pi^2*CHl3[2, 2] - 
      183872*MT2^6*MW2^3*MZ2^6*Pi^2*CHl3[2, 2] + 495232*MT2^5*MW2^4*MZ2^6*
       Pi^2*CHl3[2, 2] - 934080*MT2^4*MW2^5*MZ2^6*Pi^2*CHl3[2, 2] + 
      4390656*MT2^3*MW2^6*MZ2^6*Pi^2*CHl3[2, 2] - 7832512*MT2^2*MW2^7*MZ2^6*
       Pi^2*CHl3[2, 2] + 4856448*MT2*MW2^8*MZ2^6*Pi^2*CHl3[2, 2] - 
      791872*MW2^9*MZ2^6*Pi^2*CHl3[2, 2] + 281376*MT2^6*MW2^2*MZ2^7*Pi^2*
       CHl3[2, 2] - 1872128*MT2^5*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] + 
      4772256*MT2^4*MW2^4*MZ2^7*Pi^2*CHl3[2, 2] - 6603264*MT2^3*MW2^5*MZ2^7*
       Pi^2*CHl3[2, 2] + 5068896*MT2^2*MW2^6*MZ2^7*Pi^2*CHl3[2, 2] - 
      1744640*MT2*MW2^7*MZ2^7*Pi^2*CHl3[2, 2] + 97504*MW2^8*MZ2^7*Pi^2*
       CHl3[2, 2] - 114560*MT2^6*MW2*MZ2^8*Pi^2*CHl3[2, 2] + 
      968736*MT2^5*MW2^2*MZ2^8*Pi^2*CHl3[2, 2] - 2562528*MT2^4*MW2^3*MZ2^8*
       Pi^2*CHl3[2, 2] + 2670080*MT2^3*MW2^4*MZ2^8*Pi^2*CHl3[2, 2] - 
      787904*MT2^2*MW2^5*MZ2^8*Pi^2*CHl3[2, 2] - 340640*MT2*MW2^6*MZ2^8*Pi^2*
       CHl3[2, 2] + 166816*MW2^7*MZ2^8*Pi^2*CHl3[2, 2] + 
      16800*MT2^6*MZ2^9*Pi^2*CHl3[2, 2] - 215360*MT2^5*MW2*MZ2^9*Pi^2*
       CHl3[2, 2] + 595680*MT2^4*MW2^2*MZ2^9*Pi^2*CHl3[2, 2] - 
      283744*MT2^3*MW2^3*MZ2^9*Pi^2*CHl3[2, 2] - 539872*MT2^2*MW2^4*MZ2^9*
       Pi^2*CHl3[2, 2] + 524256*MT2*MW2^5*MZ2^9*Pi^2*CHl3[2, 2] - 
      97760*MW2^6*MZ2^9*Pi^2*CHl3[2, 2] + 16800*MT2^5*MZ2^10*Pi^2*
       CHl3[2, 2] - 50400*MT2^4*MW2*MZ2^10*Pi^2*CHl3[2, 2] - 
      80960*MT2^3*MW2^2*MZ2^10*Pi^2*CHl3[2, 2] + 262720*MT2^2*MW2^3*MZ2^10*
       Pi^2*CHl3[2, 2] - 164960*MT2*MW2^4*MZ2^10*Pi^2*CHl3[2, 2] + 
      16800*MW2^5*MZ2^10*Pi^2*CHl3[2, 2] + 16800*MT2^3*MW2*MZ2^11*Pi^2*
       CHl3[2, 2] - 33600*MT2^2*MW2^2*MZ2^11*Pi^2*CHl3[2, 2] + 
      16800*MT2*MW2^3*MZ2^11*Pi^2*CHl3[2, 2] - 165888*MT2^7*MW2^8*
       CHl3[Leff, Leff] - 1511424*MT2^6*MW2^9*CHl3[Leff, Leff] + 
      11741184*MT2^5*MW2^10*CHl3[Leff, Leff] - 30449664*MT2^4*MW2^11*
       CHl3[Leff, Leff] + 40421376*MT2^3*MW2^12*CHl3[Leff, Leff] - 
      29822976*MT2^2*MW2^13*CHl3[Leff, Leff] + 11704320*MT2*MW2^14*
       CHl3[Leff, Leff] - 1916928*MW2^15*CHl3[Leff, Leff] - 
      18432*MH2*MT2^6*MW2^7*MZ2*CHl3[Leff, Leff] + 608256*MT2^7*MW2^7*MZ2*
       CHl3[Leff, Leff] + 110592*MH2*MT2^5*MW2^8*MZ2*CHl3[Leff, Leff] + 
      9040896*MT2^6*MW2^8*MZ2*CHl3[Leff, Leff] - 276480*MH2*MT2^4*MW2^9*MZ2*
       CHl3[Leff, Leff] - 65571840*MT2^5*MW2^9*MZ2*CHl3[Leff, Leff] + 
      368640*MH2*MT2^3*MW2^10*MZ2*CHl3[Leff, Leff] + 
      167362560*MT2^4*MW2^10*MZ2*CHl3[Leff, Leff] - 276480*MH2*MT2^2*MW2^11*
       MZ2*CHl3[Leff, Leff] - 216944640*MT2^3*MW2^11*MZ2*CHl3[Leff, Leff] + 
      110592*MH2*MT2*MW2^12*MZ2*CHl3[Leff, Leff] + 153547776*MT2^2*MW2^12*MZ2*
       CHl3[Leff, Leff] - 18432*MH2*MW2^13*MZ2*CHl3[Leff, Leff] - 
      56355840*MT2*MW2^13*MZ2*CHl3[Leff, Leff] + 8312832*MW2^14*MZ2*
       CHl3[Leff, Leff] + 55296*MH2*MT2^6*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      601344*MT2^7*MW2^6*MZ2^2*CHl3[Leff, Leff] - 350208*MH2*MT2^5*MW2^7*
       MZ2^2*CHl3[Leff, Leff] - 21838848*MT2^6*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      884736*MH2*MT2^4*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      147481344*MT2^5*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      1142784*MH2*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      366990336*MT2^4*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
      792576*MH2*MT2^2*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
      453736704*MT2^3*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
      276480*MH2*MT2*MW2^11*MZ2^2*CHl3[Leff, Leff] - 
      294110208*MT2^2*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      36864*MH2*MW2^12*MZ2^2*CHl3[Leff, Leff] + 92512512*MT2*MW2^12*MZ2^2*
       CHl3[Leff, Leff] - 10411008*MW2^13*MZ2^2*CHl3[Leff, Leff] - 
      78336*MH2*MT2^6*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      1178496*MT2^7*MW2^5*MZ2^3*CHl3[Leff, Leff] + 525312*MH2*MT2^5*MW2^6*
       MZ2^3*CHl3[Leff, Leff] + 20012544*MT2^6*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
      1340928*MH2*MT2^4*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
      108292992*MT2^5*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      1658880*MH2*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
      236588544*MT2^4*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      1027584*MH2*MT2^2*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      221404800*MT2^3*MW2^9*MZ2^3*CHl3[Leff, Leff] + 
      285696*MH2*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
      59997696*MT2^2*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      23040*MH2*MW2^11*MZ2^3*CHl3[Leff, Leff] + 28692864*MT2*MW2^11*MZ2^3*
       CHl3[Leff, Leff] - 13585920*MW2^12*MZ2^3*CHl3[Leff, Leff] + 
      67968*MH2*MT2^6*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      3563136*MT2^7*MW2^4*MZ2^4*CHl3[Leff, Leff] - 486144*MH2*MT2^5*MW2^5*
       MZ2^4*CHl3[Leff, Leff] + 7891776*MT2^6*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      1254528*MH2*MT2^4*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
      124021440*MT2^5*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
      1460736*MH2*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      396509184*MT2^4*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      752256*MH2*MT2^2*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
      638299392*MT2^3*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
      117504*MH2*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] + 562972224*MT2^2*MW2^9*
       MZ2^4*CHl3[Leff, Leff] - 10368*MH2*MW2^10*MZ2^4*CHl3[Leff, Leff] - 
      251650752*MT2*MW2^10*MZ2^4*CHl3[Leff, Leff] + 41818752*MW2^11*MZ2^4*
       CHl3[Leff, Leff] - 35712*MH2*MT2^6*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      3681504*MT2^7*MW2^3*MZ2^5*CHl3[Leff, Leff] + 282240*MH2*MT2^5*MW2^4*
       MZ2^5*CHl3[Leff, Leff] - 32521872*MT2^6*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      739584*MH2*MT2^4*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      318124080*MT2^5*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      771840*MH2*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      905853888*MT2^4*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      243072*MH2*MT2^2*MW2^7*MZ2^5*CHl3[Leff, Leff] + 
      1219626240*MT2^3*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      67968*MH2*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] - 831660048*MT2^2*MW2^8*
       MZ2^5*CHl3[Leff, Leff] + 32256*MH2*MW2^9*MZ2^5*CHl3[Leff, Leff] + 
      261009072*MT2*MW2^9*MZ2^5*CHl3[Leff, Leff] - 24226464*MW2^10*MZ2^5*
       CHl3[Leff, Leff] + 9216*MH2*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      1834920*MT2^7*MW2^2*MZ2^6*CHl3[Leff, Leff] - 91008*MH2*MT2^5*MW2^3*
       MZ2^6*CHl3[Leff, Leff] + 27895632*MT2^6*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      245376*MH2*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      274475208*MT2^5*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      187776*MH2*MT2^3*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      769995360*MT2^4*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
      69120*MH2*MT2^2*MW2^6*MZ2^6*CHl3[Leff, Leff] - 
      915766056*MT2^3*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      119808*MH2*MT2*MW2^7*MZ2^6*CHl3[Leff, Leff] + 449981328*MT2^2*MW2^7*
       MZ2^6*CHl3[Leff, Leff] - 26496*MH2*MW2^8*MZ2^6*CHl3[Leff, Leff] - 
      42217848*MT2*MW2^8*MZ2^6*CHl3[Leff, Leff] - 17320704*MW2^9*MZ2^6*
       CHl3[Leff, Leff] + 900*MH2*MT2^6*MW2*MZ2^7*CHl3[Leff, Leff] - 
      392580*MT2^7*MW2*MZ2^7*CHl3[Leff, Leff] + 3816*MH2*MT2^5*MW2^2*MZ2^7*
       CHl3[Leff, Leff] - 10246860*MT2^6*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      14148*MH2*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      116182392*MT2^5*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
      35280*MH2*MT2^3*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
      328867272*MT2^4*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      103356*MH2*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      308345868*MT2^3*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
      68760*MH2*MT2*MW2^6*MZ2^7*CHl3[Leff, Leff] - 13098060*MT2^2*MW2^6*MZ2^7*
       CHl3[Leff, Leff] + 10116*MH2*MW2^7*MZ2^7*CHl3[Leff, Leff] - 
      100148304*MT2*MW2^7*MZ2^7*CHl3[Leff, Leff] + 27892176*MW2^8*MZ2^7*
       CHl3[Leff, Leff] - 900*MH2*MT2^6*MZ2^8*CHl3[Leff, Leff] + 
      13500*MT2^7*MZ2^8*CHl3[Leff, Leff] + 6300*MH2*MT2^5*MW2*MZ2^8*
       CHl3[Leff, Leff] + 1182456*MT2^6*MW2*MZ2^8*CHl3[Leff, Leff] - 
      16200*MH2*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] - 
      22245156*MT2^5*MW2^2*MZ2^8*CHl3[Leff, Leff] + 29016*MH2*MT2^3*MW2^3*
       MZ2^8*CHl3[Leff, Leff] + 65460060*MT2^4*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
      30132*MH2*MT2^2*MW2^4*MZ2^8*CHl3[Leff, Leff] - 
      19164900*MT2^3*MW2^4*MZ2^8*CHl3[Leff, Leff] + 11916*MH2*MT2*MW2^5*MZ2^8*
       CHl3[Leff, Leff] - 86839032*MT2^2*MW2^5*MZ2^8*CHl3[Leff, Leff] + 
      74108796*MT2*MW2^6*MZ2^8*CHl3[Leff, Leff] - 12249612*MW2^7*MZ2^8*
       CHl3[Leff, Leff] - 900*MH2*MT2^5*MZ2^9*CHl3[Leff, Leff] + 
      95700*MT2^6*MZ2^9*CHl3[Leff, Leff] + 2700*MH2*MT2^4*MW2*MZ2^9*
       CHl3[Leff, Leff] + 995436*MT2^5*MW2*MZ2^9*CHl3[Leff, Leff] - 
      900*MH2*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] - 3518748*MT2^4*MW2^2*MZ2^9*
       CHl3[Leff, Leff] - 3600*MH2*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
      12364116*MT2^3*MW2^3*MZ2^9*CHl3[Leff, Leff] + 3600*MH2*MT2*MW2^4*MZ2^9*
       CHl3[Leff, Leff] + 32183532*MT2^2*MW2^4*MZ2^9*CHl3[Leff, Leff] - 
      900*MH2*MW2^5*MZ2^9*CHl3[Leff, Leff] - 19042596*MT2*MW2^5*MZ2^9*
       CHl3[Leff, Leff] + 1607376*MW2^6*MZ2^9*CHl3[Leff, Leff] + 
      82200*MT2^5*MZ2^10*CHl3[Leff, Leff] - 900*MH2*MT2^3*MW2*MZ2^10*
       CHl3[Leff, Leff] - 235800*MT2^4*MW2*MZ2^10*CHl3[Leff, Leff] + 
      1800*MH2*MT2^2*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
      1736916*MT2^3*MW2^2*MZ2^10*CHl3[Leff, Leff] - 900*MH2*MT2*MW2^3*MZ2^10*
       CHl3[Leff, Leff] - 3012132*MT2^2*MW2^3*MZ2^10*CHl3[Leff, Leff] + 
      1308276*MT2*MW2^4*MZ2^10*CHl3[Leff, Leff] + 79500*MW2^5*MZ2^10*
       CHl3[Leff, Leff] + 76800*MT2^3*MW2*MZ2^11*CHl3[Leff, Leff] - 
      140100*MT2^2*MW2^2*MZ2^11*CHl3[Leff, Leff] + 79500*MT2*MW2^3*MZ2^11*
       CHl3[Leff, Leff] - 753664*MT2^6*MW2^8*MZ2*Pi^2*CHl3[Leff, Leff] + 
      4521984*MT2^5*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] - 
      11304960*MT2^4*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] + 
      15073280*MT2^3*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] - 
      11304960*MT2^2*MW2^12*MZ2*Pi^2*CHl3[Leff, Leff] + 
      4521984*MT2*MW2^13*MZ2*Pi^2*CHl3[Leff, Leff] - 
      753664*MW2^14*MZ2*Pi^2*CHl3[Leff, Leff] + 2080768*MT2^6*MW2^7*MZ2^2*
       Pi^2*CHl3[Leff, Leff] - 13238272*MT2^5*MW2^8*MZ2^2*Pi^2*
       CHl3[Leff, Leff] + 33472512*MT2^4*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      43122688*MT2^3*MW2^10*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
      29704192*MT2^2*MW2^11*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      10223616*MT2*MW2^12*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
      1327104*MW2^13*MZ2^2*Pi^2*CHl3[Leff, Leff] - 880640*MT2^6*MW2^6*MZ2^3*
       Pi^2*CHl3[Leff, Leff] + 7364608*MT2^5*MW2^7*MZ2^3*Pi^2*
       CHl3[Leff, Leff] - 19451904*MT2^4*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      21020672*MT2^3*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      7540736*MT2^2*MW2^10*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      1712128*MT2*MW2^11*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      1200128*MW2^12*MZ2^3*Pi^2*CHl3[Leff, Leff] - 3478528*MT2^6*MW2^5*MZ2^4*
       Pi^2*CHl3[Leff, Leff] + 19990528*MT2^5*MW2^6*MZ2^4*Pi^2*
       CHl3[Leff, Leff] - 49536000*MT2^4*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
      69890048*MT2^3*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      58100736*MT2^2*MW2^9*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
      25593856*MT2*MW2^10*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      4359168*MW2^11*MZ2^4*Pi^2*CHl3[Leff, Leff] + 6126592*MT2^6*MW2^4*MZ2^5*
       Pi^2*CHl3[Leff, Leff] - 40238080*MT2^5*MW2^5*MZ2^5*Pi^2*
       CHl3[Leff, Leff] + 102334464*MT2^4*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
      130369536*MT2^3*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
      86703104*MT2^2*MW2^8*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
      27204608*MT2*MW2^9*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
      2648064*MW2^10*MZ2^5*Pi^2*CHl3[Leff, Leff] - 4440704*MT2^6*MW2^3*MZ2^6*
       Pi^2*CHl3[Leff, Leff] + 32770816*MT2^5*MW2^4*MZ2^6*Pi^2*
       CHl3[Leff, Leff] - 84990336*MT2^4*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      97588736*MT2^3*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
      47400320*MT2^2*MW2^7*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      4785920*MT2*MW2^8*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      1685888*MW2^9*MZ2^6*Pi^2*CHl3[Leff, Leff] + 1575104*MT2^6*MW2^2*MZ2^7*
       Pi^2*CHl3[Leff, Leff] - 13891328*MT2^5*MW2^3*MZ2^7*Pi^2*
       CHl3[Leff, Leff] + 36948672*MT2^4*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
      34256896*MT2^3*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
      2491968*MT2^2*MW2^6*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
      9998080*MT2*MW2^7*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
      2865600*MW2^8*MZ2^7*Pi^2*CHl3[Leff, Leff] - 232928*MT2^6*MW2*MZ2^8*Pi^2*
       CHl3[Leff, Leff] + 2972672*MT2^5*MW2^2*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
      8219232*MT2^4*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
      3368064*MT2^3*MW2^4*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
      8537696*MT2^2*MW2^5*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
      7768448*MT2*MW2^6*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
      1342176*MW2^7*MZ2^8*Pi^2*CHl3[Leff, Leff] + 4000*MT2^6*MZ2^9*Pi^2*
       CHl3[Leff, Leff] - 256928*MT2^5*MW2*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
      758784*MT2^4*MW2^2*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
      1029248*MT2^3*MW2^3*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
      3556064*MT2^2*MW2^4*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
      2249888*MT2*MW2^5*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
      228928*MW2^6*MZ2^9*Pi^2*CHl3[Leff, Leff] + 4000*MT2^5*MZ2^10*Pi^2*
       CHl3[Leff, Leff] - 12000*MT2^4*MW2*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
      224928*MT2^3*MW2^2*MZ2^10*Pi^2*CHl3[Leff, Leff] + 
      473856*MT2^2*MW2^3*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
      244928*MT2*MW2^4*MZ2^10*Pi^2*CHl3[Leff, Leff] + 
      4000*MW2^5*MZ2^10*Pi^2*CHl3[Leff, Leff] + 4000*MT2^3*MW2*MZ2^11*Pi^2*
       CHl3[Leff, Leff] - 8000*MT2^2*MW2^2*MZ2^11*Pi^2*CHl3[Leff, Leff] + 
      4000*MT2*MW2^3*MZ2^11*Pi^2*CHl3[Leff, Leff] + 1462272*MT2^6*MW2^9*
       CHq1[3, 3] - 8773632*MT2^5*MW2^10*CHq1[3, 3] + 
      21934080*MT2^4*MW2^11*CHq1[3, 3] - 29245440*MT2^3*MW2^12*CHq1[3, 3] + 
      21934080*MT2^2*MW2^13*CHq1[3, 3] - 8773632*MT2*MW2^14*CHq1[3, 3] + 
      1462272*MW2^15*CHq1[3, 3] + 9216*MH2*MT2^6*MW2^7*MZ2*CHq1[3, 3] - 
      110592*MT2^7*MW2^7*MZ2*CHq1[3, 3] - 55296*MH2*MT2^5*MW2^8*MZ2*
       CHq1[3, 3] - 11228160*MT2^6*MW2^8*MZ2*CHq1[3, 3] + 
      138240*MH2*MT2^4*MW2^9*MZ2*CHq1[3, 3] + 71153664*MT2^5*MW2^9*MZ2*
       CHq1[3, 3] - 184320*MH2*MT2^3*MW2^10*MZ2*CHq1[3, 3] - 
      180550656*MT2^4*MW2^10*MZ2*CHq1[3, 3] + 138240*MH2*MT2^2*MW2^11*MZ2*
       CHq1[3, 3] + 239099904*MT2^3*MW2^11*MZ2*CHq1[3, 3] - 
      55296*MH2*MT2*MW2^12*MZ2*CHq1[3, 3] - 174787584*MT2^2*MW2^12*MZ2*
       CHq1[3, 3] + 9216*MH2*MW2^13*MZ2*CHq1[3, 3] + 
      66852864*MT2*MW2^13*MZ2*CHq1[3, 3] - 10429440*MW2^14*MZ2*CHq1[3, 3] - 
      29952*MH2*MT2^6*MW2^6*MZ2^2*CHq1[3, 3] - 55296*MT2^7*MW2^6*MZ2^2*
       CHq1[3, 3] + 188928*MH2*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] + 
      28964352*MT2^6*MW2^7*MZ2^2*CHq1[3, 3] - 476928*MH2*MT2^4*MW2^8*MZ2^2*
       CHq1[3, 3] - 184350720*MT2^5*MW2^8*MZ2^2*CHq1[3, 3] + 
      617472*MH2*MT2^3*MW2^9*MZ2^2*CHq1[3, 3] + 465219072*MT2^4*MW2^9*MZ2^2*
       CHq1[3, 3] - 430848*MH2*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] - 
      593258496*MT2^3*MW2^10*MZ2^2*CHq1[3, 3] + 152064*MH2*MT2*MW2^11*MZ2^2*
       CHq1[3, 3] + 400126464*MT2^2*MW2^11*MZ2^2*CHq1[3, 3] - 
      20736*MH2*MW2^12*MZ2^2*CHq1[3, 3] - 132999168*MT2*MW2^12*MZ2^2*
       CHq1[3, 3] + 16353792*MW2^13*MZ2^2*CHq1[3, 3] + 
      40320*MH2*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] + 1506816*MT2^7*MW2^5*MZ2^3*
       CHq1[3, 3] - 271872*MH2*MT2^5*MW2^6*MZ2^3*CHq1[3, 3] - 
      28719360*MT2^6*MW2^6*MZ2^3*CHq1[3, 3] + 694656*MH2*MT2^4*MW2^7*MZ2^3*
       CHq1[3, 3] + 167757312*MT2^5*MW2^7*MZ2^3*CHq1[3, 3] - 
      857088*MH2*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] - 402971904*MT2^4*MW2^8*MZ2^3*
       CHq1[3, 3] + 526464*MH2*MT2^2*MW2^9*MZ2^3*CHq1[3, 3] + 
      444845568*MT2^3*MW2^9*MZ2^3*CHq1[3, 3] - 142848*MH2*MT2*MW2^10*MZ2^3*
       CHq1[3, 3] - 207133440*MT2^2*MW2^10*MZ2^3*CHq1[3, 3] + 
      10368*MH2*MW2^11*MZ2^3*CHq1[3, 3] + 14599680*MT2*MW2^11*MZ2^3*
       CHq1[3, 3] + 10115328*MW2^12*MZ2^3*CHq1[3, 3] - 
      28800*MH2*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] - 3350592*MT2^7*MW2^4*MZ2^4*
       CHq1[3, 3] + 213120*MH2*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] - 
      4624704*MT2^6*MW2^5*MZ2^4*CHq1[3, 3] - 552960*MH2*MT2^4*MW2^6*MZ2^4*
       CHq1[3, 3] + 84532032*MT2^5*MW2^6*MZ2^4*CHq1[3, 3] + 
      626688*MH2*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] - 273799872*MT2^4*MW2^7*MZ2^4*
       CHq1[3, 3] - 291456*MH2*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] + 
      485290560*MT2^3*MW2^8*MZ2^4*CHq1[3, 3] + 21888*MH2*MT2*MW2^9*MZ2^4*
       CHq1[3, 3] - 489474240*MT2^2*MW2^9*MZ2^4*CHq1[3, 3] + 
      11520*MH2*MW2^10*MZ2^4*CHq1[3, 3] + 247316160*MT2*MW2^10*MZ2^4*
       CHq1[3, 3] - 45889344*MW2^11*MZ2^4*CHq1[3, 3] + 
      8784*MH2*MT2^6*MW2^3*MZ2^5*CHq1[3, 3] + 3217536*MT2^7*MW2^3*MZ2^5*
       CHq1[3, 3] - 81504*MH2*MT2^5*MW2^4*MZ2^5*CHq1[3, 3] + 
      36773232*MT2^6*MW2^4*MZ2^5*CHq1[3, 3] + 218160*MH2*MT2^4*MW2^5*MZ2^5*
       CHq1[3, 3] - 324898848*MT2^5*MW2^5*MZ2^5*CHq1[3, 3] - 
      192960*MH2*MT2^3*MW2^6*MZ2^5*CHq1[3, 3] + 904141584*MT2^4*MW2^6*MZ2^5*
       CHq1[3, 3] - 6480*MH2*MT2^2*MW2^7*MZ2^5*CHq1[3, 3] - 
      1229217600*MT2^3*MW2^7*MZ2^5*CHq1[3, 3] + 74016*MH2*MT2*MW2^8*MZ2^5*
       CHq1[3, 3] + 873015696*MT2^2*MW2^8*MZ2^5*CHq1[3, 3] - 
      20016*MH2*MW2^9*MZ2^5*CHq1[3, 3] - 295105824*MT2*MW2^9*MZ2^5*
       CHq1[3, 3] + 32074224*MW2^10*MZ2^5*CHq1[3, 3] + 
      3852*MH2*MT2^6*MW2^2*MZ2^6*CHq1[3, 3] - 1459512*MT2^7*MW2^2*MZ2^6*
       CHq1[3, 3] - 14328*MH2*MT2^5*MW2^3*MZ2^6*CHq1[3, 3] - 
      35313576*MT2^6*MW2^3*MZ2^6*CHq1[3, 3] + 31428*MH2*MT2^4*MW2^4*MZ2^6*
       CHq1[3, 3] + 311321256*MT2^5*MW2^4*MZ2^6*CHq1[3, 3] - 
      88272*MH2*MT2^3*MW2^5*MZ2^6*CHq1[3, 3] - 854281512*MT2^4*MW2^5*MZ2^6*
       CHq1[3, 3] + 132948*MH2*MT2^2*MW2^6*MZ2^6*CHq1[3, 3] + 
      1027522968*MT2^3*MW2^6*MZ2^6*CHq1[3, 3] - 78264*MH2*MT2*MW2^7*MZ2^6*
       CHq1[3, 3] - 537800568*MT2^2*MW2^7*MZ2^6*CHq1[3, 3] + 
      12636*MH2*MW2^8*MZ2^6*CHq1[3, 3] + 77174136*MT2*MW2^8*MZ2^6*
       CHq1[3, 3] + 12836808*MW2^9*MZ2^6*CHq1[3, 3] - 
      4770*MH2*MT2^6*MW2*MZ2^7*CHq1[3, 3] + 243540*MT2^7*MW2*MZ2^7*
       CHq1[3, 3] + 32472*MH2*MT2^5*MW2^2*MZ2^7*CHq1[3, 3] + 
      15743028*MT2^6*MW2^2*MZ2^7*CHq1[3, 3] - 83106*MH2*MT2^4*MW2^3*MZ2^7*
       CHq1[3, 3] - 151042884*MT2^5*MW2^3*MZ2^7*CHq1[3, 3] + 
      111888*MH2*MT2^3*MW2^4*MZ2^7*CHq1[3, 3] + 415975644*MT2^4*MW2^4*MZ2^7*
       CHq1[3, 3] - 81414*MH2*MT2^2*MW2^5*MZ2^7*CHq1[3, 3] - 
      411577284*MT2^3*MW2^5*MZ2^7*CHq1[3, 3] + 25848*MH2*MT2*MW2^6*MZ2^7*
       CHq1[3, 3] + 70289292*MT2^2*MW2^6*MZ2^7*CHq1[3, 3] - 
      918*MH2*MW2^7*MZ2^7*CHq1[3, 3] + 88897812*MT2*MW2^7*MZ2^7*CHq1[3, 3] - 
      28529148*MW2^8*MZ2^7*CHq1[3, 3] + 1350*MH2*MT2^6*MZ2^8*CHq1[3, 3] + 
      8100*MT2^7*MZ2^8*CHq1[3, 3] - 12870*MH2*MT2^5*MW2*MZ2^8*CHq1[3, 3] - 
      3284694*MT2^6*MW2*MZ2^8*CHq1[3, 3] + 34560*MH2*MT2^4*MW2^2*MZ2^8*
       CHq1[3, 3] + 38903304*MT2^5*MW2^2*MZ2^8*CHq1[3, 3] - 
      32688*MH2*MT2^3*MW2^3*MZ2^8*CHq1[3, 3] - 108978138*MT2^4*MW2^3*MZ2^8*
       CHq1[3, 3] + 3006*MH2*MT2^2*MW2^4*MZ2^8*CHq1[3, 3] + 
      62475372*MT2^3*MW2^4*MZ2^8*CHq1[3, 3] + 10062*MH2*MT2*MW2^5*MZ2^8*
       CHq1[3, 3] + 77470686*MT2^2*MW2^5*MZ2^8*CHq1[3, 3] - 
      3420*MH2*MW2^6*MZ2^8*CHq1[3, 3] - 81611592*MT2*MW2^6*MZ2^8*CHq1[3, 3] + 
      15016962*MW2^7*MZ2^8*CHq1[3, 3] + 1350*MH2*MT2^5*MZ2^9*CHq1[3, 3] + 
      227610*MT2^6*MZ2^9*CHq1[3, 3] - 4050*MH2*MT2^4*MW2*MZ2^9*CHq1[3, 3] - 
      4820994*MT2^5*MW2*MZ2^9*CHq1[3, 3] - 2070*MH2*MT2^3*MW2^2*MZ2^9*
       CHq1[3, 3] + 13962132*MT2^4*MW2^2*MZ2^9*CHq1[3, 3] + 
      12240*MH2*MT2^2*MW2^3*MZ2^9*CHq1[3, 3] + 6901752*MT2^3*MW2^3*MZ2^9*
       CHq1[3, 3] - 8820*MH2*MT2*MW2^4*MZ2^9*CHq1[3, 3] - 
      40578594*MT2^2*MW2^4*MZ2^9*CHq1[3, 3] + 1350*MH2*MW2^5*MZ2^9*
       CHq1[3, 3] + 27539058*MT2*MW2^5*MZ2^9*CHq1[3, 3] - 
      3230964*MW2^6*MZ2^9*CHq1[3, 3] + 219510*MT2^5*MZ2^10*CHq1[3, 3] + 
      1350*MH2*MT2^3*MW2*MZ2^10*CHq1[3, 3] - 650430*MT2^4*MW2*MZ2^10*
       CHq1[3, 3] - 2700*MH2*MT2^2*MW2^2*MZ2^10*CHq1[3, 3] - 
      3056814*MT2^3*MW2^2*MZ2^10*CHq1[3, 3] + 1350*MH2*MT2*MW2^3*MZ2^10*
       CHq1[3, 3] + 7377228*MT2^2*MW2^3*MZ2^10*CHq1[3, 3] - 
      4109004*MT2*MW2^4*MZ2^10*CHq1[3, 3] + 219510*MW2^5*MZ2^10*CHq1[3, 3] + 
      219510*MT2^3*MW2*MZ2^11*CHq1[3, 3] - 439020*MT2^2*MW2^2*MZ2^11*
       CHq1[3, 3] + 219510*MT2*MW2^3*MZ2^11*CHq1[3, 3] - 
      262144*MT2^6*MW2^9*Pi^2*CHq1[3, 3] + 1572864*MT2^5*MW2^10*Pi^2*
       CHq1[3, 3] - 3932160*MT2^4*MW2^11*Pi^2*CHq1[3, 3] + 
      5242880*MT2^3*MW2^12*Pi^2*CHq1[3, 3] - 3932160*MT2^2*MW2^13*Pi^2*
       CHq1[3, 3] + 1572864*MT2*MW2^14*Pi^2*CHq1[3, 3] - 
      262144*MW2^15*Pi^2*CHq1[3, 3] + 1695744*MT2^6*MW2^8*MZ2*Pi^2*
       CHq1[3, 3] - 10436608*MT2^5*MW2^9*MZ2*Pi^2*CHq1[3, 3] + 
      26222592*MT2^4*MW2^10*MZ2*Pi^2*CHq1[3, 3] - 34439168*MT2^3*MW2^11*MZ2*
       Pi^2*CHq1[3, 3] + 24911872*MT2^2*MW2^12*MZ2*Pi^2*CHq1[3, 3] - 
      9388032*MT2*MW2^13*MZ2*Pi^2*CHq1[3, 3] + 1433600*MW2^14*MZ2*Pi^2*
       CHq1[3, 3] - 3586048*MT2^6*MW2^7*MZ2^2*Pi^2*CHq1[3, 3] + 
      23212032*MT2^5*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] - 58877952*MT2^4*MW2^9*MZ2^2*
       Pi^2*CHq1[3, 3] + 74850304*MT2^3*MW2^10*MZ2^2*Pi^2*CHq1[3, 3] - 
      49874944*MT2^2*MW2^11*MZ2^2*Pi^2*CHq1[3, 3] + 16166912*MT2*MW2^12*MZ2^2*
       Pi^2*CHq1[3, 3] - 1890304*MW2^13*MZ2^2*Pi^2*CHq1[3, 3] + 
      2087936*MT2^6*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] - 16113664*MT2^5*MW2^7*MZ2^3*
       Pi^2*CHq1[3, 3] + 42077184*MT2^4*MW2^8*MZ2^3*Pi^2*CHq1[3, 3] - 
      47235072*MT2^3*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] + 20755456*MT2^2*MW2^10*
       MZ2^3*Pi^2*CHq1[3, 3] - 73728*MT2*MW2^11*MZ2^3*Pi^2*CHq1[3, 3] - 
      1498112*MW2^12*MZ2^3*Pi^2*CHq1[3, 3] + 3333120*MT2^6*MW2^5*MZ2^4*Pi^2*
       CHq1[3, 3] - 17910784*MT2^5*MW2^6*MZ2^4*Pi^2*CHq1[3, 3] + 
      43732992*MT2^4*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] - 66072576*MT2^3*MW2^8*MZ2^4*
       Pi^2*CHq1[3, 3] + 61344768*MT2^2*MW2^9*MZ2^4*Pi^2*CHq1[3, 3] - 
      29848576*MT2*MW2^10*MZ2^4*Pi^2*CHq1[3, 3] + 5421056*MW2^11*MZ2^4*Pi^2*
       CHq1[3, 3] - 6874240*MT2^6*MW2^4*MZ2^5*Pi^2*CHq1[3, 3] + 
      44578560*MT2^5*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] - 113112960*MT2^4*MW2^6*
       MZ2^5*Pi^2*CHq1[3, 3] + 146238976*MT2^3*MW2^7*MZ2^5*Pi^2*CHq1[3, 3] - 
      100623232*MT2^2*MW2^8*MZ2^5*Pi^2*CHq1[3, 3] + 33334016*MT2*MW2^9*MZ2^5*
       Pi^2*CHq1[3, 3] - 3541120*MW2^10*MZ2^5*Pi^2*CHq1[3, 3] + 
      5346080*MT2^6*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] - 38950720*MT2^5*MW2^4*MZ2^6*
       Pi^2*CHq1[3, 3] + 100813920*MT2^4*MW2^5*MZ2^6*Pi^2*CHq1[3, 3] - 
      117336960*MT2^3*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] + 59776480*MT2^2*MW2^7*
       MZ2^6*Pi^2*CHq1[3, 3] - 8120640*MT2*MW2^8*MZ2^6*Pi^2*CHq1[3, 3] - 
      1528160*MW2^9*MZ2^6*Pi^2*CHq1[3, 3] - 2121360*MT2^6*MW2^2*MZ2^7*Pi^2*
       CHq1[3, 3] + 18074240*MT2^5*MW2^3*MZ2^7*Pi^2*CHq1[3, 3] - 
      47858640*MT2^4*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] + 46245120*MT2^3*MW2^5*MZ2^7*
       Pi^2*CHq1[3, 3] - 7379760*MT2^2*MW2^6*MZ2^7*Pi^2*CHq1[3, 3] - 
      10184320*MT2*MW2^7*MZ2^7*Pi^2*CHq1[3, 3] + 3224720*MW2^8*MZ2^7*Pi^2*
       CHq1[3, 3] + 407792*MT2^6*MW2*MZ2^8*Pi^2*CHq1[3, 3] - 
      4568112*MT2^5*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] + 12480960*MT2^4*MW2^3*MZ2^8*
       Pi^2*CHq1[3, 3] - 7052480*MT2^3*MW2^4*MZ2^8*Pi^2*CHq1[3, 3] - 
      8818000*MT2^2*MW2^5*MZ2^8*Pi^2*CHq1[3, 3] + 9263408*MT2*MW2^6*MZ2^8*
       Pi^2*CHq1[3, 3] - 1713568*MW2^7*MZ2^8*Pi^2*CHq1[3, 3] - 
      26880*MT2^6*MZ2^9*Pi^2*CHq1[3, 3] + 569072*MT2^5*MW2*MZ2^9*Pi^2*
       CHq1[3, 3] - 1626576*MT2^4*MW2^2*MZ2^9*Pi^2*CHq1[3, 3] - 
      768176*MT2^3*MW2^3*MZ2^9*Pi^2*CHq1[3, 3] + 4655104*MT2^2*MW2^4*MZ2^9*
       Pi^2*CHq1[3, 3] - 3183456*MT2*MW2^5*MZ2^9*Pi^2*CHq1[3, 3] + 
      380912*MW2^6*MZ2^9*Pi^2*CHq1[3, 3] - 26880*MT2^5*MZ2^10*Pi^2*
       CHq1[3, 3] + 80640*MT2^4*MW2*MZ2^10*Pi^2*CHq1[3, 3] + 
      354032*MT2^3*MW2^2*MZ2^10*Pi^2*CHq1[3, 3] - 869344*MT2^2*MW2^3*MZ2^10*
       Pi^2*CHq1[3, 3] + 488432*MT2*MW2^4*MZ2^10*Pi^2*CHq1[3, 3] - 
      26880*MW2^5*MZ2^10*Pi^2*CHq1[3, 3] - 26880*MT2^3*MW2*MZ2^11*Pi^2*
       CHq1[3, 3] + 53760*MT2^2*MW2^2*MZ2^11*Pi^2*CHq1[3, 3] - 
      26880*MT2*MW2^3*MZ2^11*Pi^2*CHq1[3, 3] + 331776*MT2^7*MW2^8*
       CHq3[3, 3] + 356352*MT2^6*MW2^9*CHq3[3, 3] - 9326592*MT2^5*MW2^10*
       CHq3[3, 3] + 29675520*MT2^4*MW2^11*CHq3[3, 3] - 
      44175360*MT2^3*MW2^12*CHq3[3, 3] + 35426304*MT2^2*MW2^13*CHq3[3, 3] - 
      14856192*MT2*MW2^14*CHq3[3, 3] + 2568192*MW2^15*CHq3[3, 3] + 
      9216*MH2*MT2^6*MW2^7*MZ2*CHq3[3, 3] - 1465344*MT2^7*MW2^7*MZ2*
       CHq3[3, 3] - 55296*MH2*MT2^5*MW2^8*MZ2*CHq3[3, 3] - 
      5544960*MT2^6*MW2^8*MZ2*CHq3[3, 3] + 138240*MH2*MT2^4*MW2^9*MZ2*
       CHq3[3, 3] + 67992576*MT2^5*MW2^9*MZ2*CHq3[3, 3] - 
      184320*MH2*MT2^3*MW2^10*MZ2*CHq3[3, 3] - 200365056*MT2^4*MW2^10*MZ2*
       CHq3[3, 3] + 138240*MH2*MT2^2*MW2^11*MZ2*CHq3[3, 3] + 
      283278336*MT2^3*MW2^11*MZ2*CHq3[3, 3] - 55296*MH2*MT2*MW2^12*MZ2*
       CHq3[3, 3] - 213623808*MT2^2*MW2^12*MZ2*CHq3[3, 3] + 
      9216*MH2*MW2^13*MZ2*CHq3[3, 3] + 82437120*MT2*MW2^13*MZ2*CHq3[3, 3] - 
      12708864*MW2^14*MZ2*CHq3[3, 3] - 29952*MH2*MT2^6*MW2^6*MZ2^2*
       CHq3[3, 3] + 2294784*MT2^7*MW2^6*MZ2^2*CHq3[3, 3] + 
      188928*MH2*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] + 17084928*MT2^6*MW2^7*MZ2^2*
       CHq3[3, 3] - 476928*MH2*MT2^4*MW2^8*MZ2^2*CHq3[3, 3] - 
      169875456*MT2^5*MW2^8*MZ2^2*CHq3[3, 3] + 617472*MH2*MT2^3*MW2^9*MZ2^2*
       CHq3[3, 3] + 481457664*MT2^4*MW2^9*MZ2^2*CHq3[3, 3] - 
      430848*MH2*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] - 644865024*MT2^3*MW2^10*MZ2^2*
       CHq3[3, 3] + 152064*MH2*MT2*MW2^11*MZ2^2*CHq3[3, 3] + 
      442596864*MT2^2*MW2^11*MZ2^2*CHq3[3, 3] - 20736*MH2*MW2^12*MZ2^2*
       CHq3[3, 3] - 145846272*MT2*MW2^12*MZ2^2*CHq3[3, 3] + 
      17152512*MW2^13*MZ2^2*CHq3[3, 3] + 40320*MH2*MT2^6*MW2^5*MZ2^3*
       CHq3[3, 3] - 739584*MT2^7*MW2^5*MZ2^3*CHq3[3, 3] - 
      271872*MH2*MT2^5*MW2^6*MZ2^3*CHq3[3, 3] - 15305472*MT2^6*MW2^6*MZ2^3*
       CHq3[3, 3] + 694656*MH2*MT2^4*MW2^7*MZ2^3*CHq3[3, 3] + 
      145281792*MT2^5*MW2^7*MZ2^3*CHq3[3, 3] - 857088*MH2*MT2^3*MW2^8*MZ2^3*
       CHq3[3, 3] - 403289856*MT2^4*MW2^8*MZ2^3*CHq3[3, 3] + 
      526464*MH2*MT2^2*MW2^9*MZ2^3*CHq3[3, 3] + 474515712*MT2^3*MW2^9*MZ2^3*
       CHq3[3, 3] - 142848*MH2*MT2*MW2^10*MZ2^3*CHq3[3, 3] - 
      227038464*MT2^2*MW2^10*MZ2^3*CHq3[3, 3] + 10368*MH2*MW2^11*MZ2^3*
       CHq3[3, 3] + 14898432*MT2*MW2^11*MZ2^3*CHq3[3, 3] + 
      11677440*MW2^12*MZ2^3*CHq3[3, 3] - 28800*MH2*MT2^6*MW2^4*MZ2^4*
       CHq3[3, 3] - 2170368*MT2^7*MW2^4*MZ2^4*CHq3[3, 3] + 
      213120*MH2*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] - 13308864*MT2^6*MW2^5*MZ2^4*
       CHq3[3, 3] - 552960*MH2*MT2^4*MW2^6*MZ2^4*CHq3[3, 3] + 
      102833280*MT2^5*MW2^6*MZ2^4*CHq3[3, 3] + 626688*MH2*MT2^3*MW2^7*MZ2^4*
       CHq3[3, 3] - 283116096*MT2^4*MW2^7*MZ2^4*CHq3[3, 3] - 
      291456*MH2*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] + 480609024*MT2^3*MW2^8*MZ2^4*
       CHq3[3, 3] + 21888*MH2*MT2*MW2^9*MZ2^4*CHq3[3, 3] - 
      491749440*MT2^2*MW2^9*MZ2^4*CHq3[3, 3] + 11520*MH2*MW2^10*MZ2^4*
       CHq3[3, 3] + 254904960*MT2*MW2^10*MZ2^4*CHq3[3, 3] - 
      48002496*MW2^11*MZ2^4*CHq3[3, 3] + 8784*MH2*MT2^6*MW2^3*MZ2^5*
       CHq3[3, 3] + 3092688*MT2^7*MW2^3*MZ2^5*CHq3[3, 3] - 
      81504*MH2*MT2^5*MW2^4*MZ2^5*CHq3[3, 3] + 39089232*MT2^6*MW2^4*MZ2^5*
       CHq3[3, 3] + 218160*MH2*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] - 
      332186640*MT2^5*MW2^5*MZ2^5*CHq3[3, 3] - 192960*MH2*MT2^3*MW2^6*MZ2^5*
       CHq3[3, 3] + 911746224*MT2^4*MW2^6*MZ2^5*CHq3[3, 3] - 
      6480*MH2*MT2^2*MW2^7*MZ2^5*CHq3[3, 3] - 1235346384*MT2^3*MW2^7*MZ2^5*
       CHq3[3, 3] + 74016*MH2*MT2*MW2^8*MZ2^5*CHq3[3, 3] + 
      882080304*MT2^2*MW2^8*MZ2^5*CHq3[3, 3] - 20016*MH2*MW2^9*MZ2^5*
       CHq3[3, 3] - 301642992*MT2*MW2^9*MZ2^5*CHq3[3, 3] + 
      33167568*MW2^10*MZ2^5*CHq3[3, 3] + 3852*MH2*MT2^6*MW2^2*MZ2^6*
       CHq3[3, 3] - 1746792*MT2^7*MW2^2*MZ2^6*CHq3[3, 3] - 
      14328*MH2*MT2^5*MW2^3*MZ2^6*CHq3[3, 3] - 34108152*MT2^6*MW2^3*MZ2^6*
       CHq3[3, 3] + 31428*MH2*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] + 
      310201992*MT2^5*MW2^4*MZ2^6*CHq3[3, 3] - 88272*MH2*MT2^3*MW2^5*MZ2^6*
       CHq3[3, 3] - 855205704*MT2^4*MW2^5*MZ2^6*CHq3[3, 3] + 
      132948*MH2*MT2^2*MW2^6*MZ2^6*CHq3[3, 3] + 1030967016*MT2^3*MW2^6*MZ2^6*
       CHq3[3, 3] - 78264*MH2*MT2*MW2^7*MZ2^6*CHq3[3, 3] - 
      541484808*MT2^2*MW2^7*MZ2^6*CHq3[3, 3] + 12636*MH2*MW2^8*MZ2^6*
       CHq3[3, 3] + 78416760*MT2*MW2^8*MZ2^6*CHq3[3, 3] + 
      12959688*MW2^9*MZ2^6*CHq3[3, 3] - 4770*MH2*MT2^6*MW2*MZ2^7*CHq3[3, 3] + 
      435240*MT2^7*MW2*MZ2^7*CHq3[3, 3] + 32472*MH2*MT2^5*MW2^2*MZ2^7*
       CHq3[3, 3] + 14394540*MT2^6*MW2^2*MZ2^7*CHq3[3, 3] - 
      83106*MH2*MT2^4*MW2^3*MZ2^7*CHq3[3, 3] - 148208064*MT2^5*MW2^3*MZ2^7*
       CHq3[3, 3] + 111888*MH2*MT2^3*MW2^4*MZ2^7*CHq3[3, 3] + 
      413901396*MT2^4*MW2^4*MZ2^7*CHq3[3, 3] - 81414*MH2*MT2^2*MW2^5*MZ2^7*
       CHq3[3, 3] - 411094728*MT2^3*MW2^5*MZ2^7*CHq3[3, 3] + 
      25848*MH2*MT2*MW2^6*MZ2^7*CHq3[3, 3] + 69204516*MT2^2*MW2^6*MZ2^7*
       CHq3[3, 3] - 918*MH2*MW2^7*MZ2^7*CHq3[3, 3] + 90293760*MT2*MW2^7*MZ2^7*
       CHq3[3, 3] - 28926660*MW2^8*MZ2^7*CHq3[3, 3] + 
      1350*MH2*MT2^6*MZ2^8*CHq3[3, 3] - 32400*MT2^7*MZ2^8*CHq3[3, 3] - 
      12870*MH2*MT2^5*MW2*MZ2^8*CHq3[3, 3] - 2848314*MT2^6*MW2*MZ2^8*
       CHq3[3, 3] + 34560*MH2*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] + 
      37783416*MT2^5*MW2^2*MZ2^8*CHq3[3, 3] - 32688*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[3, 3] - 108207954*MT2^4*MW2^3*MZ2^8*CHq3[3, 3] + 
      3006*MH2*MT2^2*MW2^4*MZ2^8*CHq3[3, 3] + 62365128*MT2^3*MW2^4*MZ2^8*
       CHq3[3, 3] + 10062*MH2*MT2*MW2^5*MZ2^8*CHq3[3, 3] + 
      78071562*MT2^2*MW2^5*MZ2^8*CHq3[3, 3] - 3420*MH2*MW2^6*MZ2^8*
       CHq3[3, 3] - 82230432*MT2*MW2^6*MZ2^8*CHq3[3, 3] + 
      15098994*MW2^7*MZ2^8*CHq3[3, 3] + 1350*MH2*MT2^5*MZ2^9*CHq3[3, 3] + 
      190710*MT2^6*MZ2^9*CHq3[3, 3] - 4050*MH2*MT2^4*MW2*MZ2^9*CHq3[3, 3] - 
      4719414*MT2^5*MW2*MZ2^9*CHq3[3, 3] - 2070*MH2*MT2^3*MW2^2*MZ2^9*
       CHq3[3, 3] + 14105592*MT2^4*MW2^2*MZ2^9*CHq3[3, 3] + 
      12240*MH2*MT2^2*MW2^3*MZ2^9*CHq3[3, 3] + 6490104*MT2^3*MW2^3*MZ2^9*
       CHq3[3, 3] - 8820*MH2*MT2*MW2^4*MZ2^9*CHq3[3, 3] - 
      40361178*MT2^2*MW2^4*MZ2^9*CHq3[3, 3] + 1350*MH2*MW2^5*MZ2^9*
       CHq3[3, 3] + 27503670*MT2*MW2^5*MZ2^9*CHq3[3, 3] - 
      3209484*MW2^6*MZ2^9*CHq3[3, 3] + 223110*MT2^5*MZ2^10*CHq3[3, 3] + 
      1350*MH2*MT2^3*MW2*MZ2^10*CHq3[3, 3] - 701730*MT2^4*MW2*MZ2^10*
       CHq3[3, 3] - 2700*MH2*MT2^2*MW2^2*MZ2^10*CHq3[3, 3] - 
      2966934*MT2^3*MW2^2*MZ2^10*CHq3[3, 3] + 1350*MH2*MT2*MW2^3*MZ2^10*
       CHq3[3, 3] + 7324368*MT2^2*MW2^3*MZ2^10*CHq3[3, 3] - 
      4101924*MT2*MW2^4*MZ2^10*CHq3[3, 3] + 223110*MW2^5*MZ2^10*CHq3[3, 3] + 
      223110*MT2^3*MW2*MZ2^11*CHq3[3, 3] - 446220*MT2^2*MW2^2*MZ2^11*
       CHq3[3, 3] + 223110*MT2*MW2^3*MZ2^11*CHq3[3, 3] - 
      262144*MT2^6*MW2^9*Pi^2*CHq3[3, 3] + 1572864*MT2^5*MW2^10*Pi^2*
       CHq3[3, 3] - 3932160*MT2^4*MW2^11*Pi^2*CHq3[3, 3] + 
      5242880*MT2^3*MW2^12*Pi^2*CHq3[3, 3] - 3932160*MT2^2*MW2^13*Pi^2*
       CHq3[3, 3] + 1572864*MT2*MW2^14*Pi^2*CHq3[3, 3] - 
      262144*MW2^15*Pi^2*CHq3[3, 3] + 1695744*MT2^6*MW2^8*MZ2*Pi^2*
       CHq3[3, 3] - 10436608*MT2^5*MW2^9*MZ2*Pi^2*CHq3[3, 3] + 
      26222592*MT2^4*MW2^10*MZ2*Pi^2*CHq3[3, 3] - 34439168*MT2^3*MW2^11*MZ2*
       Pi^2*CHq3[3, 3] + 24911872*MT2^2*MW2^12*MZ2*Pi^2*CHq3[3, 3] - 
      9388032*MT2*MW2^13*MZ2*Pi^2*CHq3[3, 3] + 1433600*MW2^14*MZ2*Pi^2*
       CHq3[3, 3] - 3586048*MT2^6*MW2^7*MZ2^2*Pi^2*CHq3[3, 3] + 
      23212032*MT2^5*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] - 58877952*MT2^4*MW2^9*MZ2^2*
       Pi^2*CHq3[3, 3] + 74850304*MT2^3*MW2^10*MZ2^2*Pi^2*CHq3[3, 3] - 
      49874944*MT2^2*MW2^11*MZ2^2*Pi^2*CHq3[3, 3] + 16166912*MT2*MW2^12*MZ2^2*
       Pi^2*CHq3[3, 3] - 1890304*MW2^13*MZ2^2*Pi^2*CHq3[3, 3] + 
      2087936*MT2^6*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] - 16113664*MT2^5*MW2^7*MZ2^3*
       Pi^2*CHq3[3, 3] + 42077184*MT2^4*MW2^8*MZ2^3*Pi^2*CHq3[3, 3] - 
      47235072*MT2^3*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] + 20755456*MT2^2*MW2^10*
       MZ2^3*Pi^2*CHq3[3, 3] - 73728*MT2*MW2^11*MZ2^3*Pi^2*CHq3[3, 3] - 
      1498112*MW2^12*MZ2^3*Pi^2*CHq3[3, 3] + 3333120*MT2^6*MW2^5*MZ2^4*Pi^2*
       CHq3[3, 3] - 17910784*MT2^5*MW2^6*MZ2^4*Pi^2*CHq3[3, 3] + 
      43732992*MT2^4*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] - 66072576*MT2^3*MW2^8*MZ2^4*
       Pi^2*CHq3[3, 3] + 61344768*MT2^2*MW2^9*MZ2^4*Pi^2*CHq3[3, 3] - 
      29848576*MT2*MW2^10*MZ2^4*Pi^2*CHq3[3, 3] + 5421056*MW2^11*MZ2^4*Pi^2*
       CHq3[3, 3] - 6874240*MT2^6*MW2^4*MZ2^5*Pi^2*CHq3[3, 3] + 
      44578560*MT2^5*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] - 113112960*MT2^4*MW2^6*
       MZ2^5*Pi^2*CHq3[3, 3] + 146238976*MT2^3*MW2^7*MZ2^5*Pi^2*CHq3[3, 3] - 
      100623232*MT2^2*MW2^8*MZ2^5*Pi^2*CHq3[3, 3] + 33334016*MT2*MW2^9*MZ2^5*
       Pi^2*CHq3[3, 3] - 3541120*MW2^10*MZ2^5*Pi^2*CHq3[3, 3] + 
      5346080*MT2^6*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] - 38950720*MT2^5*MW2^4*MZ2^6*
       Pi^2*CHq3[3, 3] + 100813920*MT2^4*MW2^5*MZ2^6*Pi^2*CHq3[3, 3] - 
      117336960*MT2^3*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] + 59776480*MT2^2*MW2^7*
       MZ2^6*Pi^2*CHq3[3, 3] - 8120640*MT2*MW2^8*MZ2^6*Pi^2*CHq3[3, 3] - 
      1528160*MW2^9*MZ2^6*Pi^2*CHq3[3, 3] - 2121360*MT2^6*MW2^2*MZ2^7*Pi^2*
       CHq3[3, 3] + 18074240*MT2^5*MW2^3*MZ2^7*Pi^2*CHq3[3, 3] - 
      47858640*MT2^4*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] + 46245120*MT2^3*MW2^5*MZ2^7*
       Pi^2*CHq3[3, 3] - 7379760*MT2^2*MW2^6*MZ2^7*Pi^2*CHq3[3, 3] - 
      10184320*MT2*MW2^7*MZ2^7*Pi^2*CHq3[3, 3] + 3224720*MW2^8*MZ2^7*Pi^2*
       CHq3[3, 3] + 407792*MT2^6*MW2*MZ2^8*Pi^2*CHq3[3, 3] - 
      4568112*MT2^5*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] + 12480960*MT2^4*MW2^3*MZ2^8*
       Pi^2*CHq3[3, 3] - 7052480*MT2^3*MW2^4*MZ2^8*Pi^2*CHq3[3, 3] - 
      8818000*MT2^2*MW2^5*MZ2^8*Pi^2*CHq3[3, 3] + 9263408*MT2*MW2^6*MZ2^8*
       Pi^2*CHq3[3, 3] - 1713568*MW2^7*MZ2^8*Pi^2*CHq3[3, 3] - 
      26880*MT2^6*MZ2^9*Pi^2*CHq3[3, 3] + 569072*MT2^5*MW2*MZ2^9*Pi^2*
       CHq3[3, 3] - 1626576*MT2^4*MW2^2*MZ2^9*Pi^2*CHq3[3, 3] - 
      768176*MT2^3*MW2^3*MZ2^9*Pi^2*CHq3[3, 3] + 4655104*MT2^2*MW2^4*MZ2^9*
       Pi^2*CHq3[3, 3] - 3183456*MT2*MW2^5*MZ2^9*Pi^2*CHq3[3, 3] + 
      380912*MW2^6*MZ2^9*Pi^2*CHq3[3, 3] - 26880*MT2^5*MZ2^10*Pi^2*
       CHq3[3, 3] + 80640*MT2^4*MW2*MZ2^10*Pi^2*CHq3[3, 3] + 
      354032*MT2^3*MW2^2*MZ2^10*Pi^2*CHq3[3, 3] - 869344*MT2^2*MW2^3*MZ2^10*
       Pi^2*CHq3[3, 3] + 488432*MT2*MW2^4*MZ2^10*Pi^2*CHq3[3, 3] - 
      26880*MW2^5*MZ2^10*Pi^2*CHq3[3, 3] - 26880*MT2^3*MW2*MZ2^11*Pi^2*
       CHq3[3, 3] + 53760*MT2^2*MW2^2*MZ2^11*Pi^2*CHq3[3, 3] - 
      26880*MT2*MW2^3*MZ2^11*Pi^2*CHq3[3, 3] - 55296*MT2^7*MW2^7*MZ2*
       CHu[3, 3] + 331776*MT2^6*MW2^8*MZ2*CHu[3, 3] - 
      829440*MT2^5*MW2^9*MZ2*CHu[3, 3] + 1105920*MT2^4*MW2^10*MZ2*CHu[3, 3] - 
      829440*MT2^3*MW2^11*MZ2*CHu[3, 3] + 331776*MT2^2*MW2^12*MZ2*CHu[3, 3] - 
      55296*MT2*MW2^13*MZ2*CHu[3, 3] + 179712*MT2^7*MW2^6*MZ2^2*CHu[3, 3] - 
      1133568*MT2^6*MW2^7*MZ2^2*CHu[3, 3] + 2861568*MT2^5*MW2^8*MZ2^2*
       CHu[3, 3] - 3704832*MT2^4*MW2^9*MZ2^2*CHu[3, 3] + 
      2585088*MT2^3*MW2^10*MZ2^2*CHu[3, 3] - 912384*MT2^2*MW2^11*MZ2^2*
       CHu[3, 3] + 124416*MT2*MW2^12*MZ2^2*CHu[3, 3] - 
      241920*MT2^7*MW2^5*MZ2^3*CHu[3, 3] + 1631232*MT2^6*MW2^6*MZ2^3*
       CHu[3, 3] - 4167936*MT2^5*MW2^7*MZ2^3*CHu[3, 3] + 
      5142528*MT2^4*MW2^8*MZ2^3*CHu[3, 3] - 3158784*MT2^3*MW2^9*MZ2^3*
       CHu[3, 3] + 857088*MT2^2*MW2^10*MZ2^3*CHu[3, 3] - 
      62208*MT2*MW2^11*MZ2^3*CHu[3, 3] + 172800*MT2^7*MW2^4*MZ2^4*CHu[3, 3] - 
      1278720*MT2^6*MW2^5*MZ2^4*CHu[3, 3] + 3317760*MT2^5*MW2^6*MZ2^4*
       CHu[3, 3] - 3760128*MT2^4*MW2^7*MZ2^4*CHu[3, 3] + 
      1748736*MT2^3*MW2^8*MZ2^4*CHu[3, 3] - 131328*MT2^2*MW2^9*MZ2^4*
       CHu[3, 3] - 69120*MT2*MW2^10*MZ2^4*CHu[3, 3] - 
      52704*MT2^7*MW2^3*MZ2^5*CHu[3, 3] + 489024*MT2^6*MW2^4*MZ2^5*
       CHu[3, 3] - 1308960*MT2^5*MW2^5*MZ2^5*CHu[3, 3] + 
      1157760*MT2^4*MW2^6*MZ2^5*CHu[3, 3] + 38880*MT2^3*MW2^7*MZ2^5*
       CHu[3, 3] - 444096*MT2^2*MW2^8*MZ2^5*CHu[3, 3] + 
      120096*MT2*MW2^9*MZ2^5*CHu[3, 3] - 23112*MT2^7*MW2^2*MZ2^6*CHu[3, 3] + 
      85968*MT2^6*MW2^3*MZ2^6*CHu[3, 3] - 188568*MT2^5*MW2^4*MZ2^6*
       CHu[3, 3] + 529632*MT2^4*MW2^5*MZ2^6*CHu[3, 3] - 
      797688*MT2^3*MW2^6*MZ2^6*CHu[3, 3] + 469584*MT2^2*MW2^7*MZ2^6*
       CHu[3, 3] - 75816*MT2*MW2^8*MZ2^6*CHu[3, 3] + 
      28620*MT2^7*MW2*MZ2^7*CHu[3, 3] - 194832*MT2^6*MW2^2*MZ2^7*CHu[3, 3] + 
      498636*MT2^5*MW2^3*MZ2^7*CHu[3, 3] - 671328*MT2^4*MW2^4*MZ2^7*
       CHu[3, 3] + 488484*MT2^3*MW2^5*MZ2^7*CHu[3, 3] - 
      155088*MT2^2*MW2^6*MZ2^7*CHu[3, 3] + 5508*MT2*MW2^7*MZ2^7*CHu[3, 3] - 
      8100*MT2^7*MZ2^8*CHu[3, 3] + 77220*MT2^6*MW2*MZ2^8*CHu[3, 3] - 
      207360*MT2^5*MW2^2*MZ2^8*CHu[3, 3] + 196128*MT2^4*MW2^3*MZ2^8*
       CHu[3, 3] - 18036*MT2^3*MW2^4*MZ2^8*CHu[3, 3] - 
      60372*MT2^2*MW2^5*MZ2^8*CHu[3, 3] + 20520*MT2*MW2^6*MZ2^8*CHu[3, 3] - 
      8100*MT2^6*MZ2^9*CHu[3, 3] + 24300*MT2^5*MW2*MZ2^9*CHu[3, 3] + 
      12420*MT2^4*MW2^2*MZ2^9*CHu[3, 3] - 73440*MT2^3*MW2^3*MZ2^9*CHu[3, 3] + 
      52920*MT2^2*MW2^4*MZ2^9*CHu[3, 3] - 8100*MT2*MW2^5*MZ2^9*CHu[3, 3] - 
      8100*MT2^4*MW2*MZ2^10*CHu[3, 3] + 16200*MT2^3*MW2^2*MZ2^10*CHu[3, 3] - 
      8100*MT2^2*MW2^3*MZ2^10*CHu[3, 3]))/(48*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (3*MT2*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (9216*MT2^8*MW2^6*MZ2^2*CHd[3, 3] - 55296*MT2^7*MW2^7*MZ2^2*CHd[3, 3] + 
      129024*MT2^6*MW2^8*MZ2^2*CHd[3, 3] - 129024*MT2^5*MW2^9*MZ2^2*
       CHd[3, 3] + 129024*MT2^3*MW2^11*MZ2^2*CHd[3, 3] - 
      129024*MT2^2*MW2^12*MZ2^2*CHd[3, 3] + 55296*MT2*MW2^13*MZ2^2*
       CHd[3, 3] - 9216*MW2^14*MZ2^2*CHd[3, 3] - 13824*MT2^8*MW2^5*MZ2^3*
       CHd[3, 3] + 99072*MT2^7*MW2^6*MZ2^3*CHd[3, 3] - 
      288000*MT2^6*MW2^7*MZ2^3*CHd[3, 3] + 472320*MT2^5*MW2^8*MZ2^3*
       CHd[3, 3] - 541440*MT2^4*MW2^9*MZ2^3*CHd[3, 3] + 
      509184*MT2^3*MW2^10*MZ2^3*CHd[3, 3] - 375552*MT2^2*MW2^11*MZ2^3*
       CHd[3, 3] + 172800*MT2*MW2^12*MZ2^3*CHd[3, 3] - 
      34560*MW2^13*MZ2^3*CHd[3, 3] + 576*MT2^8*MW2^4*MZ2^4*CHd[3, 3] - 
      32832*MT2^7*MW2^5*MZ2^4*CHd[3, 3] + 192960*MT2^6*MW2^6*MZ2^4*
       CHd[3, 3] - 571968*MT2^5*MW2^7*MZ2^4*CHd[3, 3] + 
      1078848*MT2^4*MW2^8*MZ2^4*CHd[3, 3] - 1291968*MT2^3*MW2^9*MZ2^4*
       CHd[3, 3] + 901440*MT2^2*MW2^10*MZ2^4*CHd[3, 3] - 
      315072*MT2*MW2^11*MZ2^4*CHd[3, 3] + 38016*MW2^12*MZ2^4*CHd[3, 3] + 
      7200*MT2^8*MW2^3*MZ2^5*CHd[3, 3] - 35712*MT2^7*MW2^4*MZ2^5*CHd[3, 3] + 
      33984*MT2^6*MW2^5*MZ2^5*CHd[3, 3] + 128736*MT2^5*MW2^6*MZ2^5*
       CHd[3, 3] - 407520*MT2^4*MW2^7*MZ2^5*CHd[3, 3] + 
      429120*MT2^3*MW2^8*MZ2^5*CHd[3, 3] - 95616*MT2^2*MW2^9*MZ2^5*
       CHd[3, 3] - 107424*MT2*MW2^10*MZ2^5*CHd[3, 3] + 
      47232*MW2^11*MZ2^5*CHd[3, 3] - 1944*MT2^8*MW2^2*MZ2^6*CHd[3, 3] + 
      25560*MT2^7*MW2^3*MZ2^6*CHd[3, 3] - 103176*MT2^6*MW2^4*MZ2^6*
       CHd[3, 3] + 244008*MT2^5*MW2^5*MZ2^6*CHd[3, 3] - 
      446184*MT2^4*MW2^6*MZ2^6*CHd[3, 3] + 637416*MT2^3*MW2^7*MZ2^6*
       CHd[3, 3] - 603000*MT2^2*MW2^8*MZ2^6*CHd[3, 3] + 
      293400*MT2*MW2^9*MZ2^6*CHd[3, 3] - 46080*MW2^10*MZ2^6*CHd[3, 3] - 
      1008*MT2^8*MW2*MZ2^7*CHd[3, 3] - 1080*MT2^7*MW2^2*MZ2^7*CHd[3, 3] + 
      38592*MT2^6*MW2^3*MZ2^7*CHd[3, 3] - 156924*MT2^5*MW2^4*MZ2^7*
       CHd[3, 3] + 324612*MT2^4*MW2^5*MZ2^7*CHd[3, 3] - 
      365040*MT2^3*MW2^6*MZ2^7*CHd[3, 3] + 188424*MT2^2*MW2^7*MZ2^7*
       CHd[3, 3] - 10620*MT2*MW2^8*MZ2^7*CHd[3, 3] - 
      16956*MW2^9*MZ2^7*CHd[3, 3] + 270*MT2^8*MZ2^8*CHd[3, 3] - 
      3222*MT2^7*MW2*MZ2^8*CHd[3, 3] + 7794*MT2^6*MW2^2*MZ2^8*CHd[3, 3] - 
      8190*MT2^5*MW2^3*MZ2^8*CHd[3, 3] + 23634*MT2^4*MW2^4*MZ2^8*CHd[3, 3] - 
      88290*MT2^3*MW2^5*MZ2^8*CHd[3, 3] + 144558*MT2^2*MW2^6*MZ2^8*
       CHd[3, 3] - 93402*MT2*MW2^7*MZ2^8*CHd[3, 3] + 
      16848*MW2^8*MZ2^8*CHd[3, 3] + 1080*MT2^7*MZ2^9*CHd[3, 3] - 
      7614*MT2^6*MW2*MZ2^9*CHd[3, 3] + 24309*MT2^5*MW2^2*MZ2^9*CHd[3, 3] - 
      50823*MT2^4*MW2^3*MZ2^9*CHd[3, 3] + 68346*MT2^3*MW2^4*MZ2^9*CHd[3, 3] - 
      50688*MT2^2*MW2^5*MZ2^9*CHd[3, 3] + 13293*MT2*MW2^6*MZ2^9*CHd[3, 3] + 
      2097*MW2^7*MZ2^9*CHd[3, 3] + 810*MT2^6*MZ2^10*CHd[3, 3] - 
      3510*MT2^5*MW2*MZ2^10*CHd[3, 3] + 4941*MT2^4*MW2^2*MZ2^10*CHd[3, 3] + 
      1908*MT2^3*MW2^3*MZ2^10*CHd[3, 3] - 11916*MT2^2*MW2^4*MZ2^10*
       CHd[3, 3] + 9522*MT2*MW2^5*MZ2^10*CHd[3, 3] - 
      1755*MW2^6*MZ2^10*CHd[3, 3] + 810*MT2^4*MW2*MZ2^11*CHd[3, 3] - 
      2970*MT2^3*MW2^2*MZ2^11*CHd[3, 3] + 3915*MT2^2*MW2^3*MZ2^11*CHd[3, 3] - 
      1755*MT2*MW2^4*MZ2^11*CHd[3, 3] - 2048*MT2^8*MW2^8*CHe[1, 1] + 
      10240*MT2^7*MW2^9*CHe[1, 1] - 14336*MT2^6*MW2^10*CHe[1, 1] - 
      14336*MT2^5*MW2^11*CHe[1, 1] + 71680*MT2^4*MW2^12*CHe[1, 1] - 
      100352*MT2^3*MW2^13*CHe[1, 1] + 71680*MT2^2*MW2^14*CHe[1, 1] - 
      26624*MT2*MW2^15*CHe[1, 1] + 4096*MW2^16*CHe[1, 1] + 
      5120*MT2^8*MW2^7*MZ2*CHe[1, 1] - 28672*MT2^7*MW2^8*MZ2*CHe[1, 1] + 
      51200*MT2^6*MW2^9*MZ2*CHe[1, 1] - 7168*MT2^5*MW2^10*MZ2*CHe[1, 1] - 
      87040*MT2^4*MW2^11*MZ2*CHe[1, 1] + 112640*MT2^3*MW2^12*MZ2*CHe[1, 1] - 
      53248*MT2^2*MW2^13*MZ2*CHe[1, 1] + 5120*MT2*MW2^14*MZ2*CHe[1, 1] + 
      2048*MW2^15*MZ2*CHe[1, 1] - 4352*MT2^8*MW2^6*MZ2^2*CHe[1, 1] + 
      20224*MT2^7*MW2^7*MZ2^2*CHe[1, 1] - 5376*MT2^6*MW2^8*MZ2^2*CHe[1, 1] - 
      110336*MT2^5*MW2^9*MZ2^2*CHe[1, 1] + 226048*MT2^4*MW2^10*MZ2^2*
       CHe[1, 1] - 169728*MT2^3*MW2^11*MZ2^2*CHe[1, 1] + 
      34048*MT2^2*MW2^12*MZ2^2*CHe[1, 1] + 14080*MT2*MW2^13*MZ2^2*CHe[1, 1] - 
      4608*MW2^14*MZ2^2*CHe[1, 1] + 1024*MT2^8*MW2^5*MZ2^3*CHe[1, 1] + 
      9088*MT2^7*MW2^6*MZ2^3*CHe[1, 1] - 112000*MT2^6*MW2^7*MZ2^3*CHe[1, 1] + 
      372736*MT2^5*MW2^8*MZ2^3*CHe[1, 1] - 566784*MT2^4*MW2^9*MZ2^3*
       CHe[1, 1] + 438144*MT2^3*MW2^10*MZ2^3*CHe[1, 1] - 
      179584*MT2^2*MW2^11*MZ2^3*CHe[1, 1] + 45312*MT2*MW2^12*MZ2^3*
       CHe[1, 1] - 7936*MW2^13*MZ2^3*CHe[1, 1] + 1280*MT2^8*MW2^4*MZ2^4*
       CHe[1, 1] - 34816*MT2^7*MW2^5*MZ2^4*CHe[1, 1] + 
      229504*MT2^6*MW2^6*MZ2^4*CHe[1, 1] - 668416*MT2^5*MW2^7*MZ2^4*
       CHe[1, 1] + 1015296*MT2^4*MW2^8*MZ2^4*CHe[1, 1] - 
      863232*MT2^3*MW2^9*MZ2^4*CHe[1, 1] + 432256*MT2^2*MW2^10*MZ2^4*
       CHe[1, 1] - 129792*MT2*MW2^11*MZ2^4*CHe[1, 1] + 
      17920*MW2^12*MZ2^4*CHe[1, 1] - 1472*MT2^8*MW2^3*MZ2^5*CHe[1, 1] + 
      37504*MT2^7*MW2^4*MZ2^5*CHe[1, 1] - 246912*MT2^6*MW2^5*MZ2^5*
       CHe[1, 1] + 726016*MT2^5*MW2^6*MZ2^5*CHe[1, 1] - 
      1115904*MT2^4*MW2^7*MZ2^5*CHe[1, 1] + 944896*MT2^3*MW2^8*MZ2^5*
       CHe[1, 1] - 439936*MT2^2*MW2^9*MZ2^5*CHe[1, 1] + 
      102912*MT2*MW2^10*MZ2^5*CHe[1, 1] - 7104*MW2^11*MZ2^5*CHe[1, 1] + 
      304*MT2^8*MW2^2*MZ2^6*CHe[1, 1] - 22016*MT2^7*MW2^3*MZ2^6*CHe[1, 1] + 
      170048*MT2^6*MW2^4*MZ2^6*CHe[1, 1] - 529568*MT2^5*MW2^5*MZ2^6*
       CHe[1, 1] + 818880*MT2^4*MW2^6*MZ2^6*CHe[1, 1] - 
      651072*MT2^3*MW2^7*MZ2^6*CHe[1, 1] + 238208*MT2^2*MW2^8*MZ2^6*
       CHe[1, 1] - 17952*MT2*MW2^9*MZ2^6*CHe[1, 1] - 
      6832*MW2^10*MZ2^6*CHe[1, 1] + 224*MT2^8*MW2*MZ2^7*CHe[1, 1] + 
      7580*MT2^7*MW2^2*MZ2^7*CHe[1, 1] - 77444*MT2^6*MW2^3*MZ2^7*CHe[1, 1] + 
      258644*MT2^5*MW2^4*MZ2^7*CHe[1, 1] - 385884*MT2^4*MW2^5*MZ2^7*
       CHe[1, 1] + 245604*MT2^3*MW2^6*MZ2^7*CHe[1, 1] - 
      12380*MT2^2*MW2^7*MZ2^7*CHe[1, 1] - 50004*MT2*MW2^8*MZ2^7*CHe[1, 1] + 
      13660*MW2^9*MZ2^7*CHe[1, 1] - 80*MT2^8*MZ2^8*CHe[1, 1] - 
      1424*MT2^7*MW2*MZ2^8*CHe[1, 1] + 21276*MT2^6*MW2^2*MZ2^8*CHe[1, 1] - 
      75104*MT2^5*MW2^3*MZ2^8*CHe[1, 1] + 93252*MT2^4*MW2^4*MZ2^8*CHe[1, 1] - 
      7424*MT2^3*MW2^5*MZ2^8*CHe[1, 1] - 72460*MT2^2*MW2^6*MZ2^8*CHe[1, 1] + 
      50448*MT2*MW2^7*MZ2^8*CHe[1, 1] - 8484*MW2^8*MZ2^8*CHe[1, 1] + 
      105*MT2^7*MZ2^9*CHe[1, 1] - 3023*MT2^6*MW2*MZ2^9*CHe[1, 1] + 
      11013*MT2^5*MW2^2*MZ2^9*CHe[1, 1] - 4663*MT2^4*MW2^3*MZ2^9*CHe[1, 1] - 
      25561*MT2^3*MW2^4*MZ2^9*CHe[1, 1] + 37519*MT2^2*MW2^5*MZ2^9*CHe[1, 1] - 
      16909*MT2*MW2^6*MZ2^9*CHe[1, 1] + 1519*MW2^7*MZ2^9*CHe[1, 1] + 
      185*MT2^6*MZ2^10*CHe[1, 1] - 660*MT2^5*MW2*MZ2^10*CHe[1, 1] - 
      1643*MT2^4*MW2^2*MZ2^10*CHe[1, 1] + 6496*MT2^3*MW2^3*MZ2^10*CHe[1, 1] - 
      5917*MT2^2*MW2^4*MZ2^10*CHe[1, 1] + 1444*MT2*MW2^5*MZ2^10*CHe[1, 1] + 
      95*MW2^6*MZ2^10*CHe[1, 1] + 185*MT2^4*MW2*MZ2^11*CHe[1, 1] - 
      395*MT2^3*MW2^2*MZ2^11*CHe[1, 1] + 115*MT2^2*MW2^3*MZ2^11*CHe[1, 1] + 
      95*MT2*MW2^4*MZ2^11*CHe[1, 1] + (2*MW2 - MZ2)*
       (2*MT2^8*(512*MW2^7 - 1024*MW2^6*MZ2 - 1728*MW2^5*MZ2^2 + 
          4640*MW2^4*MZ2^3 - 2752*MW2^3*MZ2^4 - 360*MW2^2*MZ2^5 + 
          806*MW2*MZ2^6 - 175*MZ2^7) + MT2^7*(-5120*MW2^8 + 11776*MW2^7*MZ2 + 
          23424*MW2^6*MZ2^2 - 70016*MW2^5*MZ2^3 + 62176*MW2^4*MZ2^4 - 
          17904*MW2^3*MZ2^5 - 4532*MW2^2*MZ2^6 + 4168*MW2*MZ2^7 - 
          975*MZ2^8) + MT2^6*(13312*MW2^9 - 40960*MW2^8*MZ2 - 
          47232*MW2^7*MZ2^2 + 206720*MW2^6*MZ2^3 - 261824*MW2^5*MZ2^4 + 
          151496*MW2^4*MZ2^5 - 32372*MW2^3*MZ2^6 - 9066*MW2^2*MZ2^7 + 
          5671*MW2*MZ2^8 - 325*MZ2^9) + MT2^4*MW2*(56320*MW2^10 - 
          172544*MW2^9*MZ2 - 55168*MW2^8*MZ2^2 + 749120*MW2^7*MZ2^3 - 
          1408544*MW2^6*MZ2^4 + 1112664*MW2^5*MZ2^5 - 297156*MW2^4*MZ2^6 - 
          114100*MW2^3*MZ2^7 + 78448*MW2^2*MZ2^8 - 6939*MW2*MZ2^9 - 
          1150*MZ2^10) + 2*MW2^5*(2048*MW2^10 + 1792*MW2^9*MZ2 - 
          14464*MW2^8*MZ2^2 + 22272*MW2^7*MZ2^3 - 9936*MW2^6*MZ2^4 - 
          20708*MW2^5*MZ2^5 + 26684*MW2^4*MZ2^6 - 6055*MW2^3*MZ2^7 - 
          5211*MW2^2*MZ2^8 + 1970*MW2*MZ2^9 + 150*MZ2^10) + 
        MT2^5*(-29696*MW2^10 + 105472*MW2^9*MZ2 + 34432*MW2^8*MZ2^2 - 
          410560*MW2^7*MZ2^3 + 712512*MW2^6*MZ2^4 - 544560*MW2^5*MZ2^5 + 
          168568*MW2^4*MZ2^6 + 23882*MW2^3*MZ2^7 - 25255*MW2^2*MZ2^8 + 
          2165*MW2*MZ2^9 + 300*MZ2^10) + MT2^2*MW2^2*(56320*MW2^11 - 
          66560*MW2^10*MZ2 - 244096*MW2^9*MZ2^2 + 827904*MW2^8*MZ2^3 - 
          1167616*MW2^7*MZ2^4 + 592312*MW2^6*MZ2^5 + 161972*MW2^5*MZ2^6 - 
          263798*MW2^4*MZ2^7 + 45267*MW2^3*MZ2^8 + 19602*MW2^2*MZ2^9 - 
          1480*MW2*MZ2^10 - 975*MZ2^11) + MT2*MW2^3*(-23552*MW2^11 + 
          4096*MW2^10*MZ2 + 139648*MW2^9*MZ2^2 - 326848*MW2^8*MZ2^3 + 
          348288*MW2^7*MZ2^4 - 37072*MW2^6*MZ2^5 - 199200*MW2^5*MZ2^6 + 
          116446*MW2^4*MZ2^7 + 11775*MW2^3*MZ2^8 - 17922*MW2^2*MZ2^9 + 
          565*MW2*MZ2^10 + 300*MZ2^11) + MT2^3*MW2*(-72704*MW2^11 + 
          157184*MW2^10*MZ2 + 181376*MW2^9*MZ2^2 - 1033216*MW2^8*MZ2^3 + 
          1748832*MW2^7*MZ2^4 - 1223248*MW2^6*MZ2^5 + 150620*MW2^5*MZ2^6 + 
          256800*MW2^4*MZ2^7 - 107257*MW2^3*MZ2^8 + 427*MW2^2*MZ2^9 + 
          1810*MW2*MZ2^10 + 450*MZ2^11))*CHe[Leff, Leff] + 
      2048*MT2^8*MW2^8*CHl1[1, 1] - 10240*MT2^7*MW2^9*CHl1[1, 1] + 
      14336*MT2^6*MW2^10*CHl1[1, 1] + 14336*MT2^5*MW2^11*CHl1[1, 1] - 
      71680*MT2^4*MW2^12*CHl1[1, 1] + 100352*MT2^3*MW2^13*CHl1[1, 1] - 
      71680*MT2^2*MW2^14*CHl1[1, 1] + 26624*MT2*MW2^15*CHl1[1, 1] - 
      4096*MW2^16*CHl1[1, 1] - 6144*MT2^8*MW2^7*MZ2*CHl1[1, 1] + 
      33792*MT2^7*MW2^8*MZ2*CHl1[1, 1] - 58368*MT2^6*MW2^9*MZ2*CHl1[1, 1] + 
      122880*MT2^4*MW2^11*MZ2*CHl1[1, 1] - 162816*MT2^3*MW2^12*MZ2*
       CHl1[1, 1] + 89088*MT2^2*MW2^13*MZ2*CHl1[1, 1] - 
      18432*MT2*MW2^14*MZ2*CHl1[1, 1] + 6400*MT2^8*MW2^6*MZ2^2*CHl1[1, 1] - 
      32000*MT2^7*MW2^7*MZ2^2*CHl1[1, 1] + 27392*MT2^6*MW2^8*MZ2^2*
       CHl1[1, 1] + 103168*MT2^5*MW2^9*MZ2^2*CHl1[1, 1] - 
      251648*MT2^4*MW2^10*MZ2^2*CHl1[1, 1] + 200960*MT2^3*MW2^11*MZ2^2*
       CHl1[1, 1] - 42752*MT2^2*MW2^12*MZ2^2*CHl1[1, 1] - 
      18176*MT2*MW2^13*MZ2^2*CHl1[1, 1] + 6656*MW2^14*MZ2^2*CHl1[1, 1] - 
      2176*MT2^8*MW2^5*MZ2^3*CHl1[1, 1] - 4864*MT2^7*MW2^6*MZ2^3*CHl1[1, 1] + 
      120320*MT2^6*MW2^7*MZ2^3*CHl1[1, 1] - 431488*MT2^5*MW2^8*MZ2^3*
       CHl1[1, 1] + 667008*MT2^4*MW2^9*MZ2^3*CHl1[1, 1] - 
      507392*MT2^3*MW2^10*MZ2^3*CHl1[1, 1] + 192256*MT2^2*MW2^11*MZ2^3*
       CHl1[1, 1] - 40320*MT2*MW2^12*MZ2^3*CHl1[1, 1] + 
      6656*MW2^13*MZ2^3*CHl1[1, 1] - 1344*MT2^8*MW2^4*MZ2^4*CHl1[1, 1] + 
      41472*MT2^7*MW2^5*MZ2^4*CHl1[1, 1] - 281344*MT2^6*MW2^6*MZ2^4*
       CHl1[1, 1] + 825408*MT2^5*MW2^7*MZ2^4*CHl1[1, 1] - 
      1248576*MT2^4*MW2^8*MZ2^4*CHl1[1, 1] + 1047680*MT2^3*MW2^9*MZ2^4*
       CHl1[1, 1] - 515712*MT2^2*MW2^10*MZ2^4*CHl1[1, 1] + 
      154944*MT2*MW2^11*MZ2^4*CHl1[1, 1] - 22528*MW2^12*MZ2^4*CHl1[1, 1] + 
      2080*MT2^8*MW2^3*MZ2^5*CHl1[1, 1] - 51584*MT2^7*MW2^4*MZ2^5*
       CHl1[1, 1] + 335744*MT2^6*MW2^5*MZ2^5*CHl1[1, 1] - 
      981728*MT2^5*MW2^6*MZ2^5*CHl1[1, 1] + 1506912*MT2^4*MW2^7*MZ2^5*
       CHl1[1, 1] - 1284288*MT2^3*MW2^8*MZ2^5*CHl1[1, 1] + 
      614336*MT2^2*MW2^9*MZ2^5*CHl1[1, 1] - 155232*MT2*MW2^10*MZ2^5*
       CHl1[1, 1] + 13760*MW2^11*MZ2^5*CHl1[1, 1] - 736*MT2^8*MW2^2*MZ2^6*
       CHl1[1, 1] + 33728*MT2^7*MW2^3*MZ2^6*CHl1[1, 1] - 
      249088*MT2^6*MW2^4*MZ2^6*CHl1[1, 1] + 764720*MT2^5*MW2^5*MZ2^6*
       CHl1[1, 1] - 1181328*MT2^4*MW2^6*MZ2^6*CHl1[1, 1] + 
      953824*MT2^3*MW2^7*MZ2^6*CHl1[1, 1] - 370976*MT2^2*MW2^8*MZ2^6*
       CHl1[1, 1] + 43248*MT2*MW2^9*MZ2^6*CHl1[1, 1] + 
      6608*MW2^10*MZ2^6*CHl1[1, 1] - 288*MT2^8*MW2*MZ2^7*CHl1[1, 1] - 
      12732*MT2^7*MW2^2*MZ2^7*CHl1[1, 1] + 122948*MT2^6*MW2^3*MZ2^7*
       CHl1[1, 1] - 405852*MT2^5*MW2^4*MZ2^7*CHl1[1, 1] + 
      614100*MT2^4*MW2^5*MZ2^7*CHl1[1, 1] - 419764*MT2^3*MW2^6*MZ2^7*
       CHl1[1, 1] + 65100*MT2^2*MW2^7*MZ2^7*CHl1[1, 1] + 
      53676*MT2*MW2^8*MZ2^7*CHl1[1, 1] - 17188*MW2^9*MZ2^7*CHl1[1, 1] + 
      160*MT2^8*MZ2^8*CHl1[1, 1] + 2638*MT2^7*MW2*MZ2^8*CHl1[1, 1] - 
      37246*MT2^6*MW2^2*MZ2^8*CHl1[1, 1] + 130822*MT2^5*MW2^3*MZ2^8*
       CHl1[1, 1] - 172086*MT2^4*MW2^4*MZ2^8*CHl1[1, 1] + 
      43146*MT2^3*MW2^5*MZ2^8*CHl1[1, 1] + 92630*MT2^2*MW2^6*MZ2^8*
       CHl1[1, 1] - 73614*MT2*MW2^7*MZ2^8*CHl1[1, 1] + 
      13550*MW2^8*MZ2^8*CHl1[1, 1] - 210*MT2^7*MZ2^9*CHl1[1, 1] + 
      5676*MT2^6*MW2*MZ2^9*CHl1[1, 1] - 20706*MT2^5*MW2^2*MZ2^9*CHl1[1, 1] + 
      11872*MT2^4*MW2^3*MZ2^9*CHl1[1, 1] + 39710*MT2^3*MW2^4*MZ2^9*
       CHl1[1, 1] - 63664*MT2^2*MW2^5*MZ2^9*CHl1[1, 1] + 
      30550*MT2*MW2^6*MZ2^9*CHl1[1, 1] - 3228*MW2^7*MZ2^9*CHl1[1, 1] - 
      370*MT2^6*MZ2^10*CHl1[1, 1] + 1320*MT2^5*MW2*MZ2^10*CHl1[1, 1] + 
      2916*MT2^4*MW2^2*MZ2^10*CHl1[1, 1] - 12202*MT2^3*MW2^3*MZ2^10*
       CHl1[1, 1] + 11604*MT2^2*MW2^4*MZ2^10*CHl1[1, 1] - 
      3078*MT2*MW2^5*MZ2^10*CHl1[1, 1] - 190*MW2^6*MZ2^10*CHl1[1, 1] - 
      370*MT2^4*MW2*MZ2^11*CHl1[1, 1] + 790*MT2^3*MW2^2*MZ2^11*CHl1[1, 1] - 
      230*MT2^2*MW2^3*MZ2^11*CHl1[1, 1] - 190*MT2*MW2^4*MZ2^11*CHl1[1, 1] + 
      2*MZ2*(2*MT2^8*(512*MW2^7 - 1024*MW2^6*MZ2 - 1728*MW2^5*MZ2^2 + 
          4640*MW2^4*MZ2^3 - 2752*MW2^3*MZ2^4 - 360*MW2^2*MZ2^5 + 
          806*MW2*MZ2^6 - 175*MZ2^7) + MT2^7*(-5120*MW2^8 + 11776*MW2^7*MZ2 + 
          23424*MW2^6*MZ2^2 - 70016*MW2^5*MZ2^3 + 62176*MW2^4*MZ2^4 - 
          17904*MW2^3*MZ2^5 - 4532*MW2^2*MZ2^6 + 4168*MW2*MZ2^7 - 
          975*MZ2^8) + MT2^6*(13312*MW2^9 - 40960*MW2^8*MZ2 - 
          47232*MW2^7*MZ2^2 + 206720*MW2^6*MZ2^3 - 261824*MW2^5*MZ2^4 + 
          151496*MW2^4*MZ2^5 - 32372*MW2^3*MZ2^6 - 9066*MW2^2*MZ2^7 + 
          5671*MW2*MZ2^8 - 325*MZ2^9) + MT2^4*MW2*(56320*MW2^10 - 
          172544*MW2^9*MZ2 - 55168*MW2^8*MZ2^2 + 749120*MW2^7*MZ2^3 - 
          1408544*MW2^6*MZ2^4 + 1112664*MW2^5*MZ2^5 - 297156*MW2^4*MZ2^6 - 
          114100*MW2^3*MZ2^7 + 78448*MW2^2*MZ2^8 - 6939*MW2*MZ2^9 - 
          1150*MZ2^10) + 2*MW2^5*(2048*MW2^10 + 1792*MW2^9*MZ2 - 
          14464*MW2^8*MZ2^2 + 22272*MW2^7*MZ2^3 - 9936*MW2^6*MZ2^4 - 
          20708*MW2^5*MZ2^5 + 26684*MW2^4*MZ2^6 - 6055*MW2^3*MZ2^7 - 
          5211*MW2^2*MZ2^8 + 1970*MW2*MZ2^9 + 150*MZ2^10) + 
        MT2^5*(-29696*MW2^10 + 105472*MW2^9*MZ2 + 34432*MW2^8*MZ2^2 - 
          410560*MW2^7*MZ2^3 + 712512*MW2^6*MZ2^4 - 544560*MW2^5*MZ2^5 + 
          168568*MW2^4*MZ2^6 + 23882*MW2^3*MZ2^7 - 25255*MW2^2*MZ2^8 + 
          2165*MW2*MZ2^9 + 300*MZ2^10) + MT2^2*MW2^2*(56320*MW2^11 - 
          66560*MW2^10*MZ2 - 244096*MW2^9*MZ2^2 + 827904*MW2^8*MZ2^3 - 
          1167616*MW2^7*MZ2^4 + 592312*MW2^6*MZ2^5 + 161972*MW2^5*MZ2^6 - 
          263798*MW2^4*MZ2^7 + 45267*MW2^3*MZ2^8 + 19602*MW2^2*MZ2^9 - 
          1480*MW2*MZ2^10 - 975*MZ2^11) + MT2*MW2^3*(-23552*MW2^11 + 
          4096*MW2^10*MZ2 + 139648*MW2^9*MZ2^2 - 326848*MW2^8*MZ2^3 + 
          348288*MW2^7*MZ2^4 - 37072*MW2^6*MZ2^5 - 199200*MW2^5*MZ2^6 + 
          116446*MW2^4*MZ2^7 + 11775*MW2^3*MZ2^8 - 17922*MW2^2*MZ2^9 + 
          565*MW2*MZ2^10 + 300*MZ2^11) + MT2^3*MW2*(-72704*MW2^11 + 
          157184*MW2^10*MZ2 + 181376*MW2^9*MZ2^2 - 1033216*MW2^8*MZ2^3 + 
          1748832*MW2^7*MZ2^4 - 1223248*MW2^6*MZ2^5 + 150620*MW2^5*MZ2^6 + 
          256800*MW2^4*MZ2^7 - 107257*MW2^3*MZ2^8 + 427*MW2^2*MZ2^9 + 
          1810*MW2*MZ2^10 + 450*MZ2^11))*SW2*CHl1[Leff, Leff] - 
      512*MT2^8*MW2^7*MZ2*CHl3[1, 1] + 2560*MT2^7*MW2^8*MZ2*CHl3[1, 1] - 
      3584*MT2^6*MW2^9*MZ2*CHl3[1, 1] - 3584*MT2^5*MW2^10*MZ2*CHl3[1, 1] + 
      17920*MT2^4*MW2^11*MZ2*CHl3[1, 1] - 25088*MT2^3*MW2^12*MZ2*CHl3[1, 1] + 
      17920*MT2^2*MW2^13*MZ2*CHl3[1, 1] - 6656*MT2*MW2^14*MZ2*CHl3[1, 1] + 
      1024*MW2^15*MZ2*CHl3[1, 1] + 768*MT2^8*MW2^6*MZ2^2*CHl3[1, 1] + 
      4608*MT2^7*MW2^7*MZ2^2*CHl3[1, 1] - 55296*MT2^6*MW2^8*MZ2^2*
       CHl3[1, 1] + 188160*MT2^5*MW2^9*MZ2^2*CHl3[1, 1] - 
      326400*MT2^4*MW2^10*MZ2^2*CHl3[1, 1] + 325632*MT2^3*MW2^11*MZ2^2*
       CHl3[1, 1] - 188928*MT2^2*MW2^12*MZ2^2*CHl3[1, 1] + 
      59136*MT2*MW2^13*MZ2^2*CHl3[1, 1] - 7680*MW2^14*MZ2^2*CHl3[1, 1] - 
      256*MT2^8*MW2^5*MZ2^3*CHl3[1, 1] - 22912*MT2^7*MW2^6*MZ2^3*CHl3[1, 1] + 
      178816*MT2^6*MW2^7*MZ2^3*CHl3[1, 1] - 553216*MT2^5*MW2^8*MZ2^3*
       CHl3[1, 1] + 902912*MT2^4*MW2^9*MZ2^3*CHl3[1, 1] - 
      842624*MT2^3*MW2^10*MZ2^3*CHl3[1, 1] + 448640*MT2^2*MW2^11*MZ2^3*
       CHl3[1, 1] - 125440*MT2*MW2^12*MZ2^3*CHl3[1, 1] + 
      14080*MW2^13*MZ2^3*CHl3[1, 1] - 96*MT2^8*MW2^4*MZ2^4*CHl3[1, 1] + 
      38112*MT2^7*MW2^5*MZ2^4*CHl3[1, 1] - 289824*MT2^6*MW2^6*MZ2^4*
       CHl3[1, 1] + 891360*MT2^5*MW2^7*MZ2^4*CHl3[1, 1] - 
      1426528*MT2^4*MW2^8*MZ2^4*CHl3[1, 1] + 1275040*MT2^3*MW2^9*MZ2^4*
       CHl3[1, 1] - 629600*MT2^2*MW2^10*MZ2^4*CHl3[1, 1] + 
      155552*MT2*MW2^11*MZ2^4*CHl3[1, 1] - 14016*MW2^12*MZ2^4*CHl3[1, 1] + 
      248*MT2^8*MW2^3*MZ2^5*CHl3[1, 1] - 40552*MT2^7*MW2^4*MZ2^5*CHl3[1, 1] + 
      314520*MT2^6*MW2^5*MZ2^5*CHl3[1, 1] - 974104*MT2^5*MW2^6*MZ2^5*
       CHl3[1, 1] + 1529336*MT2^4*MW2^7*MZ2^5*CHl3[1, 1] - 
      1289304*MT2^3*MW2^8*MZ2^5*CHl3[1, 1] + 559400*MT2^2*MW2^9*MZ2^5*
       CHl3[1, 1] - 101800*MT2*MW2^10*MZ2^5*CHl3[1, 1] + 
      2256*MW2^11*MZ2^5*CHl3[1, 1] - 104*MT2^8*MW2^2*MZ2^6*CHl3[1, 1] + 
      27820*MT2^7*MW2^3*MZ2^6*CHl3[1, 1] - 230300*MT2^6*MW2^4*MZ2^6*
       CHl3[1, 1] + 726928*MT2^5*MW2^5*MZ2^6*CHl3[1, 1] - 
      1108816*MT2^4*MW2^6*MZ2^6*CHl3[1, 1] + 841932*MT2^3*MW2^7*MZ2^6*
       CHl3[1, 1] - 268860*MT2^2*MW2^8*MZ2^6*CHl3[1, 1] + 
      56*MT2*MW2^9*MZ2^6*CHl3[1, 1] + 11344*MW2^10*MZ2^6*CHl3[1, 1] - 
      58*MT2^8*MW2*MZ2^7*CHl3[1, 1] - 12934*MT2^7*MW2^2*MZ2^7*CHl3[1, 1] + 
      118902*MT2^6*MW2^3*MZ2^7*CHl3[1, 1] - 385474*MT2^5*MW2^4*MZ2^7*
       CHl3[1, 1] + 561746*MT2^4*MW2^5*MZ2^7*CHl3[1, 1] - 
      351882*MT2^3*MW2^6*MZ2^7*CHl3[1, 1] + 29666*MT2^2*MW2^7*MZ2^7*
       CHl3[1, 1] + 54146*MT2*MW2^8*MZ2^7*CHl3[1, 1] - 
      14112*MW2^9*MZ2^7*CHl3[1, 1] + 10*MT2^8*MZ2^8*CHl3[1, 1] + 
      3733*MT2^7*MW2*MZ2^8*CHl3[1, 1] - 39705*MT2^6*MW2^2*MZ2^8*CHl3[1, 1] + 
      132706*MT2^5*MW2^3*MZ2^8*CHl3[1, 1] - 172414*MT2^4*MW2^4*MZ2^8*
       CHl3[1, 1] + 51413*MT2^3*MW2^5*MZ2^8*CHl3[1, 1] + 
      69963*MT2^2*MW2^6*MZ2^8*CHl3[1, 1] - 55648*MT2*MW2^7*MZ2^8*CHl3[1, 1] + 
      9942*MW2^8*MZ2^8*CHl3[1, 1] - 435*MT2^7*MZ2^9*CHl3[1, 1] + 
      6916*MT2^6*MW2*MZ2^9*CHl3[1, 1] - 24546*MT2^5*MW2^2*MZ2^9*CHl3[1, 1] + 
      21008*MT2^4*MW2^3*MZ2^9*CHl3[1, 1] + 25073*MT2^3*MW2^4*MZ2^9*
       CHl3[1, 1] - 50360*MT2^2*MW2^5*MZ2^9*CHl3[1, 1] + 
      25592*MT2*MW2^6*MZ2^9*CHl3[1, 1] - 3248*MW2^7*MZ2^9*CHl3[1, 1] - 
      445*MT2^6*MZ2^10*CHl3[1, 1] + 1770*MT2^5*MW2*MZ2^10*CHl3[1, 1] + 
      1681*MT2^4*MW2^2*MZ2^10*CHl3[1, 1] - 11507*MT2^3*MW2^3*MZ2^10*
       CHl3[1, 1] + 13439*MT2^2*MW2^4*MZ2^10*CHl3[1, 1] - 
      5348*MT2*MW2^5*MZ2^10*CHl3[1, 1] + 410*MW2^6*MZ2^10*CHl3[1, 1] - 
      445*MT2^4*MW2*MZ2^11*CHl3[1, 1] + 1315*MT2^3*MW2^2*MZ2^11*CHl3[1, 1] - 
      1280*MT2^2*MW2^3*MZ2^11*CHl3[1, 1] + 410*MT2*MW2^4*MZ2^11*CHl3[1, 1] - 
      2048*MT2^8*MW2^8*CHl3[2, 2] + 10240*MT2^7*MW2^9*CHl3[2, 2] - 
      14336*MT2^6*MW2^10*CHl3[2, 2] - 14336*MT2^5*MW2^11*CHl3[2, 2] + 
      71680*MT2^4*MW2^12*CHl3[2, 2] - 100352*MT2^3*MW2^13*CHl3[2, 2] + 
      71680*MT2^2*MW2^14*CHl3[2, 2] - 26624*MT2*MW2^15*CHl3[2, 2] + 
      4096*MW2^16*CHl3[2, 2] + 5632*MT2^8*MW2^7*MZ2*CHl3[2, 2] - 
      31232*MT2^7*MW2^8*MZ2*CHl3[2, 2] + 54784*MT2^6*MW2^9*MZ2*CHl3[2, 2] - 
      3584*MT2^5*MW2^10*MZ2*CHl3[2, 2] - 104960*MT2^4*MW2^11*MZ2*CHl3[2, 2] + 
      137728*MT2^3*MW2^12*MZ2*CHl3[2, 2] - 71168*MT2^2*MW2^13*MZ2*
       CHl3[2, 2] + 11776*MT2*MW2^14*MZ2*CHl3[2, 2] + 
      1024*MW2^15*MZ2*CHl3[2, 2] - 5632*MT2^8*MW2^6*MZ2^2*CHl3[2, 2] + 
      36608*MT2^7*MW2^7*MZ2^2*CHl3[2, 2] - 82688*MT2^6*MW2^8*MZ2^2*
       CHl3[2, 2] + 84992*MT2^5*MW2^9*MZ2^2*CHl3[2, 2] - 
      74752*MT2^4*MW2^10*MZ2^2*CHl3[2, 2] + 124672*MT2^3*MW2^11*MZ2^2*
       CHl3[2, 2] - 146176*MT2^2*MW2^12*MZ2^2*CHl3[2, 2] + 
      77312*MT2*MW2^13*MZ2^2*CHl3[2, 2] - 14336*MW2^14*MZ2^2*CHl3[2, 2] + 
      1920*MT2^8*MW2^5*MZ2^3*CHl3[2, 2] - 18048*MT2^7*MW2^6*MZ2^3*
       CHl3[2, 2] + 58496*MT2^6*MW2^7*MZ2^3*CHl3[2, 2] - 
      121728*MT2^5*MW2^8*MZ2^3*CHl3[2, 2] + 235904*MT2^4*MW2^9*MZ2^3*
       CHl3[2, 2] - 335232*MT2^3*MW2^10*MZ2^3*CHl3[2, 2] + 
      256384*MT2^2*MW2^11*MZ2^3*CHl3[2, 2] - 85120*MT2*MW2^12*MZ2^3*
       CHl3[2, 2] + 7424*MW2^13*MZ2^3*CHl3[2, 2] + 1248*MT2^8*MW2^4*MZ2^4*
       CHl3[2, 2] - 3360*MT2^7*MW2^5*MZ2^4*CHl3[2, 2] - 
      8480*MT2^6*MW2^6*MZ2^4*CHl3[2, 2] + 65952*MT2^5*MW2^7*MZ2^4*
       CHl3[2, 2] - 177952*MT2^4*MW2^8*MZ2^4*CHl3[2, 2] + 
      227360*MT2^3*MW2^9*MZ2^4*CHl3[2, 2] - 113888*MT2^2*MW2^10*MZ2^4*
       CHl3[2, 2] + 608*MT2*MW2^11*MZ2^4*CHl3[2, 2] + 
      8512*MW2^12*MZ2^4*CHl3[2, 2] - 1832*MT2^8*MW2^3*MZ2^5*CHl3[2, 2] + 
      11032*MT2^7*MW2^4*MZ2^5*CHl3[2, 2] - 21224*MT2^6*MW2^5*MZ2^5*
       CHl3[2, 2] + 7624*MT2^5*MW2^6*MZ2^5*CHl3[2, 2] + 
      22424*MT2^4*MW2^7*MZ2^5*CHl3[2, 2] - 5016*MT2^3*MW2^8*MZ2^5*
       CHl3[2, 2] - 54936*MT2^2*MW2^9*MZ2^5*CHl3[2, 2] + 
      53432*MT2*MW2^10*MZ2^5*CHl3[2, 2] - 11504*MW2^11*MZ2^5*CHl3[2, 2] + 
      632*MT2^8*MW2^2*MZ2^6*CHl3[2, 2] - 5908*MT2^7*MW2^3*MZ2^6*CHl3[2, 2] + 
      18788*MT2^6*MW2^4*MZ2^6*CHl3[2, 2] - 37792*MT2^5*MW2^5*MZ2^6*
       CHl3[2, 2] + 72512*MT2^4*MW2^6*MZ2^6*CHl3[2, 2] - 
      111892*MT2^3*MW2^7*MZ2^6*CHl3[2, 2] + 102116*MT2^2*MW2^8*MZ2^6*
       CHl3[2, 2] - 43192*MT2*MW2^9*MZ2^6*CHl3[2, 2] + 
      4736*MW2^10*MZ2^6*CHl3[2, 2] + 230*MT2^8*MW2*MZ2^7*CHl3[2, 2] - 
      202*MT2^7*MW2^2*MZ2^7*CHl3[2, 2] - 4046*MT2^6*MW2^3*MZ2^7*CHl3[2, 2] + 
      20378*MT2^5*MW2^4*MZ2^7*CHl3[2, 2] - 52354*MT2^4*MW2^5*MZ2^7*
       CHl3[2, 2] + 67882*MT2^3*MW2^6*MZ2^7*CHl3[2, 2] - 
      35434*MT2^2*MW2^7*MZ2^7*CHl3[2, 2] + 470*MT2*MW2^8*MZ2^7*CHl3[2, 2] + 
      3076*MW2^9*MZ2^7*CHl3[2, 2] - 150*MT2^8*MZ2^8*CHl3[2, 2] + 
      1095*MT2^7*MW2*MZ2^8*CHl3[2, 2] - 2459*MT2^6*MW2^2*MZ2^8*CHl3[2, 2] + 
      1884*MT2^5*MW2^3*MZ2^8*CHl3[2, 2] - 328*MT2^4*MW2^4*MZ2^8*CHl3[2, 2] + 
      8267*MT2^3*MW2^5*MZ2^8*CHl3[2, 2] - 22667*MT2^2*MW2^6*MZ2^8*
       CHl3[2, 2] + 17966*MT2*MW2^7*MZ2^8*CHl3[2, 2] - 
      3608*MW2^8*MZ2^8*CHl3[2, 2] - 225*MT2^7*MZ2^9*CHl3[2, 2] + 
      1240*MT2^6*MW2*MZ2^9*CHl3[2, 2] - 3840*MT2^5*MW2^2*MZ2^9*CHl3[2, 2] + 
      9136*MT2^4*MW2^3*MZ2^9*CHl3[2, 2] - 14637*MT2^3*MW2^4*MZ2^9*
       CHl3[2, 2] + 13304*MT2^2*MW2^5*MZ2^9*CHl3[2, 2] - 
      4958*MT2*MW2^6*MZ2^9*CHl3[2, 2] - 20*MW2^7*MZ2^9*CHl3[2, 2] - 
      75*MT2^6*MZ2^10*CHl3[2, 2] + 450*MT2^5*MW2*MZ2^10*CHl3[2, 2] - 
      1235*MT2^4*MW2^2*MZ2^10*CHl3[2, 2] + 695*MT2^3*MW2^3*MZ2^10*
       CHl3[2, 2] + 1835*MT2^2*MW2^4*MZ2^10*CHl3[2, 2] - 
      2270*MT2*MW2^5*MZ2^10*CHl3[2, 2] + 600*MW2^6*MZ2^10*CHl3[2, 2] - 
      75*MT2^4*MW2*MZ2^11*CHl3[2, 2] + 525*MT2^3*MW2^2*MZ2^11*CHl3[2, 2] - 
      1050*MT2^2*MW2^3*MZ2^11*CHl3[2, 2] + 600*MT2*MW2^4*MZ2^11*CHl3[2, 2] - 
      2048*MT2^8*MW2^8*CHl3[Leff, Leff] + 10240*MT2^7*MW2^9*
       CHl3[Leff, Leff] - 26624*MT2^6*MW2^10*CHl3[Leff, Leff] + 
      59392*MT2^5*MW2^11*CHl3[Leff, Leff] - 112640*MT2^4*MW2^12*
       CHl3[Leff, Leff] + 145408*MT2^3*MW2^13*CHl3[Leff, Leff] - 
      112640*MT2^2*MW2^14*CHl3[Leff, Leff] + 47104*MT2*MW2^15*
       CHl3[Leff, Leff] - 8192*MW2^16*CHl3[Leff, Leff] + 
      6144*MT2^8*MW2^7*MZ2*CHl3[Leff, Leff] - 33792*MT2^7*MW2^8*MZ2*
       CHl3[Leff, Leff] + 108544*MT2^6*MW2^9*MZ2*CHl3[Leff, Leff] - 
      270336*MT2^5*MW2^10*MZ2*CHl3[Leff, Leff] + 457728*MT2^4*MW2^11*MZ2*
       CHl3[Leff, Leff] - 459776*MT2^3*MW2^12*MZ2*CHl3[Leff, Leff] + 
      245760*MT2^2*MW2^13*MZ2*CHl3[Leff, Leff] - 55296*MT2*MW2^14*MZ2*
       CHl3[Leff, Leff] + 1024*MW2^15*MZ2*CHl3[Leff, Leff] + 
      2816*MT2^8*MW2^6*MZ2^2*CHl3[Leff, Leff] - 23296*MT2^7*MW2^7*MZ2^2*
       CHl3[Leff, Leff] + 12544*MT2^6*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      142080*MT2^5*MW2^9*MZ2^2*CHl3[Leff, Leff] - 234752*MT2^4*MW2^10*MZ2^2*
       CHl3[Leff, Leff] - 48384*MT2^3*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      355072*MT2^2*MW2^12*MZ2^2*CHl3[Leff, Leff] - 271104*MT2*MW2^13*MZ2^2*
       CHl3[Leff, Leff] + 65024*MW2^14*MZ2^2*CHl3[Leff, Leff] - 
      25472*MT2^8*MW2^5*MZ2^3*CHl3[Leff, Leff] + 186880*MT2^7*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 507904*MT2^6*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      889984*MT2^5*MW2^8*MZ2^3*CHl3[Leff, Leff] - 1608576*MT2^4*MW2^9*MZ2^3*
       CHl3[Leff, Leff] + 2429184*MT2^3*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      2144000*MT2^2*MW2^11*MZ2^3*CHl3[Leff, Leff] + 932992*MT2*MW2^12*MZ2^3*
       CHl3[Leff, Leff] - 146944*MW2^13*MZ2^3*CHl3[Leff, Leff] + 
      29568*MT2^8*MW2^4*MZ2^4*CHl3[Leff, Leff] - 264384*MT2^7*MW2^5*MZ2^4*
       CHl3[Leff, Leff] + 937088*MT2^6*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
      2246144*MT2^5*MW2^7*MZ2^4*CHl3[Leff, Leff] + 4315328*MT2^4*MW2^8*MZ2^4*
       CHl3[Leff, Leff] - 5564096*MT2^3*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      3991040*MT2^2*MW2^10*MZ2^4*CHl3[Leff, Leff] - 1350272*MT2*MW2^11*MZ2^4*
       CHl3[Leff, Leff] + 128832*MW2^12*MZ2^4*CHl3[Leff, Leff] - 
      9568*MT2^8*MW2^3*MZ2^5*CHl3[Leff, Leff] + 160160*MT2^7*MW2^4*MZ2^5*
       CHl3[Leff, Leff] - 826640*MT2^6*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      2514144*MT2^5*MW2^6*MZ2^5*CHl3[Leff, Leff] - 5042416*MT2^4*MW2^7*MZ2^5*
       CHl3[Leff, Leff] + 5944160*MT2^3*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
      3519856*MT2^2*MW2^9*MZ2^5*CHl3[Leff, Leff] + 770720*MT2*MW2^10*MZ2^5*
       CHl3[Leff, Leff] + 43088*MW2^11*MZ2^5*CHl3[Leff, Leff] - 
      4664*MT2^8*MW2^2*MZ2^6*CHl3[Leff, Leff] - 26744*MT2^7*MW2^3*MZ2^6*
       CHl3[Leff, Leff] + 367736*MT2^6*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      1426256*MT2^5*MW2^5*MZ2^6*CHl3[Leff, Leff] + 2819640*MT2^4*MW2^6*MZ2^6*
       CHl3[Leff, Leff] - 2747736*MT2^3*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      860680*MT2^2*MW2^8*MZ2^6*CHl3[Leff, Leff] + 324256*MT2*MW2^9*MZ2^6*
       CHl3[Leff, Leff] - 189568*MW2^10*MZ2^6*CHl3[Leff, Leff] + 
      3924*MT2^8*MW2*MZ2^7*CHl3[Leff, Leff] - 17400*MT2^7*MW2^2*MZ2^7*
       CHl3[Leff, Leff] - 46612*MT2^6*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      289372*MT2^5*MW2^4*MZ2^7*CHl3[Leff, Leff] - 366112*MT2^4*MW2^5*MZ2^7*
       CHl3[Leff, Leff] - 212360*MT2^3*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
      851540*MT2^2*MW2^7*MZ2^7*CHl3[Leff, Leff] - 631292*MT2*MW2^8*MZ2^7*
       CHl3[Leff, Leff] + 130956*MW2^9*MZ2^7*CHl3[Leff, Leff] - 
      700*MT2^8*MZ2^8*CHl3[Leff, Leff] + 10286*MT2^7*MW2*MZ2^8*
       CHl3[Leff, Leff] - 29474*MT2^6*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      98274*MT2^5*MW2^3*MZ2^8*CHl3[Leff, Leff] - 385096*MT2^4*MW2^4*MZ2^8*
       CHl3[Leff, Leff] + 728114*MT2^3*MW2^5*MZ2^8*CHl3[Leff, Leff] - 
      618130*MT2^2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 209342*MT2*MW2^7*MZ2^8*
       CHl3[Leff, Leff] - 3376*MW2^8*MZ2^8*CHl3[Leff, Leff] - 
      1950*MT2^7*MZ2^9*CHl3[Leff, Leff] + 11992*MT2^6*MW2*MZ2^9*
       CHl3[Leff, Leff] - 54840*MT2^5*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      170774*MT2^4*MW2^3*MZ2^9*CHl3[Leff, Leff] - 215368*MT2^3*MW2^4*MZ2^9*
       CHl3[Leff, Leff] + 51330*MT2^2*MW2^5*MZ2^9*CHl3[Leff, Leff] + 
      59394*MT2*MW2^6*MZ2^9*CHl3[Leff, Leff] - 28724*MW2^7*MZ2^9*
       CHl3[Leff, Leff] - 650*MT2^6*MZ2^10*CHl3[Leff, Leff] + 
      3730*MT2^5*MW2*MZ2^10*CHl3[Leff, Leff] - 11578*MT2^4*MW2^2*MZ2^10*
       CHl3[Leff, Leff] - 2766*MT2^3*MW2^3*MZ2^10*CHl3[Leff, Leff] + 
      42164*MT2^2*MW2^4*MZ2^10*CHl3[Leff, Leff] - 36974*MT2*MW2^5*MZ2^10*
       CHl3[Leff, Leff] + 7280*MW2^6*MZ2^10*CHl3[Leff, Leff] + 
      600*MT2^5*MZ2^11*CHl3[Leff, Leff] - 2300*MT2^4*MW2*MZ2^11*
       CHl3[Leff, Leff] + 2720*MT2^3*MW2^2*MZ2^11*CHl3[Leff, Leff] - 
      1010*MT2^2*MW2^3*MZ2^11*CHl3[Leff, Leff] + 530*MT2*MW2^4*MZ2^11*
       CHl3[Leff, Leff] + 600*MW2^5*MZ2^11*CHl3[Leff, Leff] + 
      900*MT2^3*MW2*MZ2^12*CHl3[Leff, Leff] - 1950*MT2^2*MW2^2*MZ2^12*
       CHl3[Leff, Leff] + 600*MT2*MW2^3*MZ2^12*CHl3[Leff, Leff] - 
      3072*MT2^8*MW2^7*MZ2*CHq1[3, 3] + 21504*MT2^7*MW2^8*MZ2*CHq1[3, 3] - 
      64512*MT2^6*MW2^9*MZ2*CHq1[3, 3] + 107520*MT2^5*MW2^10*MZ2*CHq1[3, 3] - 
      107520*MT2^4*MW2^11*MZ2*CHq1[3, 3] + 64512*MT2^3*MW2^12*MZ2*
       CHq1[3, 3] - 21504*MT2^2*MW2^13*MZ2*CHq1[3, 3] + 
      3072*MT2*MW2^14*MZ2*CHq1[3, 3] + 768*MT2^8*MW2^6*MZ2^2*CHq1[3, 3] - 
      17664*MT2^7*MW2^7*MZ2^2*CHq1[3, 3] + 92928*MT2^6*MW2^8*MZ2^2*
       CHq1[3, 3] - 235776*MT2^5*MW2^9*MZ2^2*CHq1[3, 3] + 
      349440*MT2^4*MW2^10*MZ2^2*CHq1[3, 3] - 323328*MT2^3*MW2^11*MZ2^2*
       CHq1[3, 3] + 186624*MT2^2*MW2^12*MZ2^2*CHq1[3, 3] - 
      62208*MT2*MW2^13*MZ2^2*CHq1[3, 3] + 9216*MW2^14*MZ2^2*CHq1[3, 3] + 
      14208*MT2^8*MW2^5*MZ2^3*CHq1[3, 3] - 77952*MT2^7*MW2^6*MZ2^3*
       CHq1[3, 3] + 159360*MT2^6*MW2^7*MZ2^3*CHq1[3, 3] - 
      148608*MT2^5*MW2^8*MZ2^3*CHq1[3, 3] + 80256*MT2^4*MW2^9*MZ2^3*
       CHq1[3, 3] - 92544*MT2^3*MW2^10*MZ2^3*CHq1[3, 3] + 
      130944*MT2^2*MW2^11*MZ2^3*CHq1[3, 3] - 86400*MT2*MW2^12*MZ2^3*
       CHq1[3, 3] + 20736*MW2^13*MZ2^3*CHq1[3, 3] - 18624*MT2^8*MW2^4*MZ2^4*
       CHq1[3, 3] + 142272*MT2^7*MW2^5*MZ2^4*CHq1[3, 3] - 
      466368*MT2^6*MW2^6*MZ2^4*CHq1[3, 3] + 984000*MT2^5*MW2^7*MZ2^4*
       CHq1[3, 3] - 1584960*MT2^4*MW2^8*MZ2^4*CHq1[3, 3] + 
      1854528*MT2^3*MW2^9*MZ2^4*CHq1[3, 3] - 1364544*MT2^2*MW2^10*MZ2^4*
       CHq1[3, 3] + 536640*MT2*MW2^11*MZ2^4*CHq1[3, 3] - 
      82944*MW2^12*MZ2^4*CHq1[3, 3] + 4560*MT2^8*MW2^3*MZ2^5*CHq1[3, 3] - 
      78480*MT2^7*MW2^4*MZ2^5*CHq1[3, 3] + 419952*MT2^6*MW2^5*MZ2^5*
       CHq1[3, 3] - 1252272*MT2^5*MW2^6*MZ2^5*CHq1[3, 3] + 
      2369712*MT2^4*MW2^7*MZ2^5*CHq1[3, 3] - 2727408*MT2^3*MW2^8*MZ2^5*
       CHq1[3, 3] + 1712400*MT2^2*MW2^9*MZ2^5*CHq1[3, 3] - 
      480720*MT2*MW2^10*MZ2^5*CHq1[3, 3] + 32256*MW2^11*MZ2^5*CHq1[3, 3] + 
      4116*MT2^8*MW2^2*MZ2^6*CHq1[3, 3] - 924*MT2^7*MW2^3*MZ2^6*CHq1[3, 3] - 
      138012*MT2^6*MW2^4*MZ2^6*CHq1[3, 3] + 619284*MT2^5*MW2^5*MZ2^6*
       CHq1[3, 3] - 1251012*MT2^4*MW2^6*MZ2^6*CHq1[3, 3] + 
      1212396*MT2^3*MW2^7*MZ2^6*CHq1[3, 3] - 363444*MT2^2*MW2^8*MZ2^6*
       CHq1[3, 3] - 159588*MT2*MW2^9*MZ2^6*CHq1[3, 3] + 
      77184*MW2^10*MZ2^6*CHq1[3, 3] - 2046*MT2^8*MW2*MZ2^7*CHq1[3, 3] + 
      17718*MT2^7*MW2^2*MZ2^7*CHq1[3, 3] - 41862*MT2^6*MW2^3*MZ2^7*
       CHq1[3, 3] + 46242*MT2^5*MW2^4*MZ2^7*CHq1[3, 3] - 
      117726*MT2^4*MW2^5*MZ2^7*CHq1[3, 3] + 395706*MT2^3*MW2^6*MZ2^7*
       CHq1[3, 3] - 615930*MT2^2*MW2^7*MZ2^7*CHq1[3, 3] + 
      385614*MT2*MW2^8*MZ2^7*CHq1[3, 3] - 67716*MW2^9*MZ2^7*CHq1[3, 3] + 
      90*MT2^8*MZ2^8*CHq1[3, 3] - 8184*MT2^7*MW2*MZ2^8*CHq1[3, 3] + 
      55182*MT2^6*MW2^2*MZ2^8*CHq1[3, 3] - 181938*MT2^5*MW2^3*MZ2^8*
       CHq1[3, 3] + 380160*MT2^4*MW2^4*MZ2^8*CHq1[3, 3] - 
      494832*MT2^3*MW2^5*MZ2^8*CHq1[3, 3] + 360786*MT2^2*MW2^6*MZ2^8*
       CHq1[3, 3] - 111318*MT2*MW2^7*MZ2^8*CHq1[3, 3] + 
      54*MW2^8*MZ2^8*CHq1[3, 3] + 1710*MT2^7*MZ2^9*CHq1[3, 3] - 
      18288*MT2^6*MW2*MZ2^9*CHq1[3, 3] + 69018*MT2^5*MW2^2*MZ2^9*CHq1[3, 3] - 
      126342*MT2^4*MW2^3*MZ2^9*CHq1[3, 3] + 96624*MT2^3*MW2^4*MZ2^9*
       CHq1[3, 3] + 13710*MT2^2*MW2^5*MZ2^9*CHq1[3, 3] - 
      51156*MT2*MW2^6*MZ2^9*CHq1[3, 3] + 14724*MW2^7*MZ2^9*CHq1[3, 3] + 
      1620*MT2^6*MZ2^10*CHq1[3, 3] - 7470*MT2^5*MW2*MZ2^10*CHq1[3, 3] + 
      6372*MT2^4*MW2^2*MZ2^10*CHq1[3, 3] + 20286*MT2^3*MW2^3*MZ2^10*
       CHq1[3, 3] - 46872*MT2^2*MW2^4*MZ2^10*CHq1[3, 3] + 
      29574*MT2*MW2^5*MZ2^10*CHq1[3, 3] - 3510*MW2^6*MZ2^10*CHq1[3, 3] + 
      1620*MT2^4*MW2*MZ2^11*CHq1[3, 3] - 5940*MT2^3*MW2^2*MZ2^11*CHq1[3, 3] + 
      7830*MT2^2*MW2^3*MZ2^11*CHq1[3, 3] - 3510*MT2*MW2^4*MZ2^11*CHq1[3, 3] + 
      4096*MT2^8*MW2^8*CHq3[3, 3] - 20480*MT2^7*MW2^9*CHq3[3, 3] + 
      28672*MT2^6*MW2^10*CHq3[3, 3] + 28672*MT2^5*MW2^11*CHq3[3, 3] - 
      143360*MT2^4*MW2^12*CHq3[3, 3] + 200704*MT2^3*MW2^13*CHq3[3, 3] - 
      143360*MT2^2*MW2^14*CHq3[3, 3] + 53248*MT2*MW2^15*CHq3[3, 3] - 
      8192*MW2^16*CHq3[3, 3] - 14336*MT2^8*MW2^7*MZ2*CHq3[3, 3] + 
      71680*MT2^7*MW2^8*MZ2*CHq3[3, 3] - 88064*MT2^6*MW2^9*MZ2*CHq3[3, 3] - 
      143360*MT2^5*MW2^10*MZ2*CHq3[3, 3] + 532480*MT2^4*MW2^11*MZ2*
       CHq3[3, 3] - 641024*MT2^3*MW2^12*MZ2*CHq3[3, 3] + 
      378880*MT2^2*MW2^13*MZ2*CHq3[3, 3] - 106496*MT2*MW2^14*MZ2*CHq3[3, 3] + 
      10240*MW2^15*MZ2*CHq3[3, 3] + 12032*MT2^8*MW2^6*MZ2^2*CHq3[3, 3] - 
      63232*MT2^7*MW2^7*MZ2^2*CHq3[3, 3] + 64768*MT2^6*MW2^8*MZ2^2*
       CHq3[3, 3] + 150272*MT2^5*MW2^9*MZ2^2*CHq3[3, 3] - 
      345856*MT2^4*MW2^10*MZ2^2*CHq3[3, 3] + 149248*MT2^3*MW2^11*MZ2^2*
       CHq3[3, 3] + 144128*MT2^2*MW2^12*MZ2^2*CHq3[3, 3] - 
      146176*MT2*MW2^13*MZ2^2*CHq3[3, 3] + 34816*MW2^14*MZ2^2*CHq3[3, 3] + 
      10368*MT2^8*MW2^5*MZ2^3*CHq3[3, 3] - 55680*MT2^7*MW2^6*MZ2^3*
       CHq3[3, 3] + 126848*MT2^6*MW2^7*MZ2^3*CHq3[3, 3] - 
      54144*MT2^5*MW2^8*MZ2^3*CHq3[3, 3] - 417664*MT2^4*MW2^9*MZ2^3*
       CHq3[3, 3] + 954240*MT2^3*MW2^10*MZ2^3*CHq3[3, 3] - 
      841088*MT2^2*MW2^11*MZ2^3*CHq3[3, 3] + 312704*MT2*MW2^12*MZ2^3*
       CHq3[3, 3] - 35584*MW2^13*MZ2^3*CHq3[3, 3] - 21120*MT2^8*MW2^4*MZ2^4*
       CHq3[3, 3] + 133632*MT2^7*MW2^5*MZ2^4*CHq3[3, 3] - 
      301952*MT2^6*MW2^6*MZ2^4*CHq3[3, 3] + 222336*MT2^5*MW2^7*MZ2^4*
       CHq3[3, 3] + 193280*MT2^4*MW2^8*MZ2^4*CHq3[3, 3] - 
      363520*MT2^3*MW2^9*MZ2^4*CHq3[3, 3] + 39808*MT2^2*MW2^10*MZ2^4*
       CHq3[3, 3] + 154496*MT2*MW2^11*MZ2^4*CHq3[3, 3] - 
      56960*MW2^12*MZ2^4*CHq3[3, 3] + 8224*MT2^8*MW2^3*MZ2^5*CHq3[3, 3] - 
      73856*MT2^7*MW2^4*MZ2^5*CHq3[3, 3] + 221824*MT2^6*MW2^5*MZ2^5*
       CHq3[3, 3] - 361472*MT2^5*MW2^6*MZ2^5*CHq3[3, 3] + 
      562880*MT2^4*MW2^7*MZ2^5*CHq3[3, 3] - 906240*MT2^3*MW2^8*MZ2^5*
       CHq3[3, 3] + 908544*MT2^2*MW2^9*MZ2^5*CHq3[3, 3] - 
      419200*MT2*MW2^10*MZ2^5*CHq3[3, 3] + 59296*MW2^11*MZ2^5*CHq3[3, 3] + 
      2852*MT2^8*MW2^2*MZ2^6*CHq3[3, 3] - 5956*MT2^7*MW2^3*MZ2^6*CHq3[3, 3] - 
      19252*MT2^6*MW2^4*MZ2^6*CHq3[3, 3] + 125636*MT2^5*MW2^5*MZ2^6*
       CHq3[3, 3] - 397396*MT2^4*MW2^6*MZ2^6*CHq3[3, 3] + 
      635300*MT2^3*MW2^7*MZ2^6*CHq3[3, 3] - 402028*MT2^2*MW2^8*MZ2^6*
       CHq3[3, 3] + 29660*MT2*MW2^9*MZ2^6*CHq3[3, 3] + 
      31184*MW2^10*MZ2^6*CHq3[3, 3] - 2506*MT2^8*MW2*MZ2^7*CHq3[3, 3] + 
      19346*MT2^7*MW2^2*MZ2^7*CHq3[3, 3] - 54050*MT2^6*MW2^3*MZ2^7*
       CHq3[3, 3] + 79478*MT2^5*MW2^4*MZ2^7*CHq3[3, 3] - 
      71506*MT2^4*MW2^5*MZ2^7*CHq3[3, 3] + 105022*MT2^3*MW2^6*MZ2^7*
       CHq3[3, 3] - 229198*MT2^2*MW2^7*MZ2^7*CHq3[3, 3] + 
      194810*MT2*MW2^8*MZ2^7*CHq3[3, 3] - 41396*MW2^9*MZ2^7*CHq3[3, 3] + 
      390*MT2^8*MZ2^8*CHq3[3, 3] - 5814*MT2^7*MW2*MZ2^8*CHq3[3, 3] + 
      23044*MT2^6*MW2^2*MZ2^8*CHq3[3, 3] - 51546*MT2^5*MW2^3*MZ2^8*
       CHq3[3, 3] + 99680*MT2^4*MW2^4*MZ2^8*CHq3[3, 3] - 
      152038*MT2^3*MW2^5*MZ2^8*CHq3[3, 3] + 145144*MT2^2*MW2^6*MZ2^8*
       CHq3[3, 3] - 59122*MT2*MW2^7*MZ2^8*CHq3[3, 3] + 
      262*MW2^8*MZ2^8*CHq3[3, 3] + 360*MT2^7*MZ2^9*CHq3[3, 3] - 
      1808*MT2^6*MW2*MZ2^9*CHq3[3, 3] + 3498*MT2^5*MW2^2*MZ2^9*CHq3[3, 3] - 
      11510*MT2^4*MW2^3*MZ2^9*CHq3[3, 3] + 15642*MT2^3*MW2^4*MZ2^9*
       CHq3[3, 3] + 9782*MT2^2*MW2^5*MZ2^9*CHq3[3, 3] - 
      23408*MT2*MW2^6*MZ2^9*CHq3[3, 3] + 7444*MW2^7*MZ2^9*CHq3[3, 3] - 
      30*MT2^6*MZ2^10*CHq3[3, 3] + 630*MT2^5*MW2*MZ2^10*CHq3[3, 3] - 
      998*MT2^4*MW2^2*MZ2^10*CHq3[3, 3] + 2456*MT2^3*MW2^3*MZ2^10*
       CHq3[3, 3] - 11542*MT2^2*MW2^4*MZ2^10*CHq3[3, 3] + 
      10594*MT2*MW2^5*MZ2^10*CHq3[3, 3] - 1110*MW2^6*MZ2^10*CHq3[3, 3] - 
      30*MT2^4*MW2*MZ2^11*CHq3[3, 3] + 210*MT2^3*MW2^2*MZ2^11*CHq3[3, 3] + 
      930*MT2^2*MW2^3*MZ2^11*CHq3[3, 3] - 1110*MT2*MW2^4*MZ2^11*CHq3[3, 3] + 
      3072*MT2^8*MW2^7*MZ2*CHu[3, 3] - 21504*MT2^7*MW2^8*MZ2*CHu[3, 3] + 
      64512*MT2^6*MW2^9*MZ2*CHu[3, 3] - 107520*MT2^5*MW2^10*MZ2*CHu[3, 3] + 
      107520*MT2^4*MW2^11*MZ2*CHu[3, 3] - 64512*MT2^3*MW2^12*MZ2*CHu[3, 3] + 
      21504*MT2^2*MW2^13*MZ2*CHu[3, 3] - 3072*MT2*MW2^14*MZ2*CHu[3, 3] - 
      9984*MT2^8*MW2^6*MZ2^2*CHu[3, 3] + 72960*MT2^7*MW2^7*MZ2^2*CHu[3, 3] - 
      221952*MT2^6*MW2^8*MZ2^2*CHu[3, 3] + 364800*MT2^5*MW2^9*MZ2^2*
       CHu[3, 3] - 349440*MT2^4*MW2^10*MZ2^2*CHu[3, 3] + 
      194304*MT2^3*MW2^11*MZ2^2*CHu[3, 3] - 57600*MT2^2*MW2^12*MZ2^2*
       CHu[3, 3] + 6912*MT2*MW2^13*MZ2^2*CHu[3, 3] + 
      13440*MT2^8*MW2^5*MZ2^3*CHu[3, 3] - 104064*MT2^7*MW2^6*MZ2^3*
       CHu[3, 3] + 322176*MT2^6*MW2^7*MZ2^3*CHu[3, 3] - 
      517248*MT2^5*MW2^8*MZ2^3*CHu[3, 3] + 461184*MT2^4*MW2^9*MZ2^3*
       CHu[3, 3] - 223104*MT2^3*MW2^10*MZ2^3*CHu[3, 3] + 
      51072*MT2^2*MW2^11*MZ2^3*CHu[3, 3] - 3456*MT2*MW2^12*MZ2^3*CHu[3, 3] - 
      9600*MT2^8*MW2^4*MZ2^4*CHu[3, 3] + 80640*MT2^7*MW2^5*MZ2^4*CHu[3, 3] - 
      255360*MT2^6*MW2^6*MZ2^4*CHu[3, 3] + 393216*MT2^5*MW2^7*MZ2^4*
       CHu[3, 3] - 306048*MT2^4*MW2^8*MZ2^4*CHu[3, 3] + 
      104448*MT2^3*MW2^9*MZ2^4*CHu[3, 3] - 3456*MT2^2*MW2^10*MZ2^4*
       CHu[3, 3] - 3840*MT2*MW2^11*MZ2^4*CHu[3, 3] + 
      2928*MT2^8*MW2^3*MZ2^5*CHu[3, 3] - 30096*MT2^7*MW2^4*MZ2^5*CHu[3, 3] + 
      99888*MT2^6*MW2^5*MZ2^5*CHu[3, 3] - 137040*MT2^5*MW2^6*MZ2^5*
       CHu[3, 3] + 62160*MT2^4*MW2^7*MZ2^5*CHu[3, 3] + 
      26832*MT2^3*MW2^8*MZ2^5*CHu[3, 3] - 31344*MT2^2*MW2^9*MZ2^5*CHu[3, 3] + 
      6672*MT2*MW2^10*MZ2^5*CHu[3, 3] + 1284*MT2^8*MW2^2*MZ2^6*CHu[3, 3] - 
      6060*MT2^7*MW2^3*MZ2^6*CHu[3, 3] + 15252*MT2^6*MW2^4*MZ2^6*CHu[3, 3] - 
      39900*MT2^5*MW2^5*MZ2^6*CHu[3, 3] + 73740*MT2^4*MW2^6*MZ2^6*CHu[3, 3] - 
      70404*MT2^3*MW2^7*MZ2^6*CHu[3, 3] + 30300*MT2^2*MW2^8*MZ2^6*CHu[3, 3] - 
      4212*MT2*MW2^9*MZ2^6*CHu[3, 3] - 1590*MT2^8*MW2*MZ2^7*CHu[3, 3] + 
      12414*MT2^7*MW2^2*MZ2^7*CHu[3, 3] - 38526*MT2^6*MW2^3*MZ2^7*CHu[3, 3] + 
      64998*MT2^5*MW2^4*MZ2^7*CHu[3, 3] - 64434*MT2^4*MW2^5*MZ2^7*CHu[3, 3] + 
      35754*MT2^3*MW2^6*MZ2^7*CHu[3, 3] - 8922*MT2^2*MW2^7*MZ2^7*CHu[3, 3] + 
      306*MT2*MW2^8*MZ2^7*CHu[3, 3] + 450*MT2^8*MZ2^8*CHu[3, 3] - 
      4740*MT2^7*MW2*MZ2^8*CHu[3, 3] + 15810*MT2^6*MW2^2*MZ2^8*CHu[3, 3] - 
      22416*MT2^5*MW2^3*MZ2^8*CHu[3, 3] + 11898*MT2^4*MW2^4*MZ2^8*CHu[3, 3] + 
      2352*MT2^3*MW2^5*MZ2^8*CHu[3, 3] - 4494*MT2^2*MW2^6*MZ2^8*CHu[3, 3] + 
      1140*MT2*MW2^7*MZ2^8*CHu[3, 3] + 450*MT2^7*MZ2^9*CHu[3, 3] - 
      1800*MT2^6*MW2*MZ2^9*CHu[3, 3] + 660*MT2^5*MW2^2*MZ2^9*CHu[3, 3] + 
      4770*MT2^4*MW2^3*MZ2^9*CHu[3, 3] - 7020*MT2^3*MW2^4*MZ2^9*CHu[3, 3] + 
      3390*MT2^2*MW2^5*MZ2^9*CHu[3, 3] - 450*MT2*MW2^6*MZ2^9*CHu[3, 3] + 
      450*MT2^5*MW2*MZ2^10*CHu[3, 3] - 1350*MT2^4*MW2^2*MZ2^10*CHu[3, 3] + 
      1350*MT2^3*MW2^3*MZ2^10*CHu[3, 3] - 450*MT2^2*MW2^4*MZ2^10*CHu[3, 3]))/
    (4*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (3*B0i[bb0, 0, 0, MW2]*(-24576*MH2*MT2^7*MW2^11*CHd[3, 3] + 
      172032*MH2*MT2^6*MW2^12*CHd[3, 3] + 24576*MT2^7*MW2^12*CHd[3, 3] - 
      516096*MH2*MT2^5*MW2^13*CHd[3, 3] - 172032*MT2^6*MW2^13*CHd[3, 3] + 
      860160*MH2*MT2^4*MW2^14*CHd[3, 3] + 516096*MT2^5*MW2^14*CHd[3, 3] - 
      860160*MH2*MT2^3*MW2^15*CHd[3, 3] - 860160*MT2^4*MW2^15*CHd[3, 3] + 
      516096*MH2*MT2^2*MW2^16*CHd[3, 3] + 860160*MT2^3*MW2^16*CHd[3, 3] - 
      172032*MH2*MT2*MW2^17*CHd[3, 3] - 516096*MT2^2*MW2^17*CHd[3, 3] + 
      24576*MH2*MW2^18*CHd[3, 3] + 172032*MT2*MW2^18*CHd[3, 3] - 
      24576*MW2^19*CHd[3, 3] + 51200*MH2*MT2^7*MW2^10*MZ2*CHd[3, 3] - 
      382976*MH2*MT2^6*MW2^11*MZ2*CHd[3, 3] - 51200*MT2^7*MW2^11*MZ2*
       CHd[3, 3] + 1173504*MH2*MT2^5*MW2^12*MZ2*CHd[3, 3] + 
      382976*MT2^6*MW2^12*MZ2*CHd[3, 3] - 1914880*MH2*MT2^4*MW2^13*MZ2*
       CHd[3, 3] - 1173504*MT2^5*MW2^13*MZ2*CHd[3, 3] + 
      1792000*MH2*MT2^3*MW2^14*MZ2*CHd[3, 3] + 1914880*MT2^4*MW2^14*MZ2*
       CHd[3, 3] - 952320*MH2*MT2^2*MW2^15*MZ2*CHd[3, 3] - 
      1792000*MT2^3*MW2^15*MZ2*CHd[3, 3] + 260096*MH2*MT2*MW2^16*MZ2*
       CHd[3, 3] + 952320*MT2^2*MW2^16*MZ2*CHd[3, 3] - 
      26624*MH2*MW2^17*MZ2*CHd[3, 3] - 260096*MT2*MW2^17*MZ2*CHd[3, 3] + 
      26624*MW2^18*MZ2*CHd[3, 3] - 18432*MH2*MT2^8*MW2^8*MZ2^2*CHd[3, 3] + 
      209920*MH2*MT2^7*MW2^9*MZ2^2*CHd[3, 3] + 18432*MT2^8*MW2^9*MZ2^2*
       CHd[3, 3] - 902144*MH2*MT2^6*MW2^10*MZ2^2*CHd[3, 3] - 
      219136*MT2^7*MW2^10*MZ2^2*CHd[3, 3] + 2139136*MH2*MT2^5*MW2^11*MZ2^2*
       CHd[3, 3] + 966656*MT2^6*MW2^11*MZ2^2*CHd[3, 3] - 
      3245056*MH2*MT2^4*MW2^12*MZ2^2*CHd[3, 3] - 2332672*MT2^5*MW2^12*MZ2^2*
       CHd[3, 3] + 3292160*MH2*MT2^3*MW2^13*MZ2^2*CHd[3, 3] + 
      3567616*MT2^4*MW2^13*MZ2^2*CHd[3, 3] - 2157568*MH2*MT2^2*MW2^14*MZ2^2*
       CHd[3, 3] - 3614720*MT2^3*MW2^14*MZ2^2*CHd[3, 3] + 
      814080*MH2*MT2*MW2^15*MZ2^2*CHd[3, 3] + 2351104*MT2^2*MW2^15*MZ2^2*
       CHd[3, 3] - 132096*MH2*MW2^16*MZ2^2*CHd[3, 3] - 
      878592*MT2*MW2^16*MZ2^2*CHd[3, 3] + 141312*MW2^17*MZ2^2*CHd[3, 3] + 
      46080*MH2*MT2^8*MW2^7*MZ2^3*CHd[3, 3] - 601344*MH2*MT2^7*MW2^8*MZ2^3*
       CHd[3, 3] - 46080*MT2^8*MW2^8*MZ2^3*CHd[3, 3] + 
      2953984*MH2*MT2^6*MW2^9*MZ2^3*CHd[3, 3] + 626688*MT2^7*MW2^9*MZ2^3*
       CHd[3, 3] - 7578880*MH2*MT2^5*MW2^10*MZ2^3*CHd[3, 3] - 
      3140608*MT2^6*MW2^10*MZ2^3*CHd[3, 3] + 11457280*MH2*MT2^4*MW2^11*MZ2^3*
       CHd[3, 3] + 8147968*MT2^5*MW2^11*MZ2^3*CHd[3, 3] - 
      10602240*MH2*MT2^3*MW2^12*MZ2^3*CHd[3, 3] - 12390400*MT2^4*MW2^12*MZ2^3*
       CHd[3, 3] + 5880064*MH2*MT2^2*MW2^13*MZ2^3*CHd[3, 3] + 
      11489280*MT2^3*MW2^13*MZ2^3*CHd[3, 3] - 1771264*MH2*MT2*MW2^14*MZ2^3*
       CHd[3, 3] - 6366208*MT2^2*MW2^14*MZ2^3*CHd[3, 3] + 
      216320*MH2*MW2^15*MZ2^3*CHd[3, 3] + 1911808*MT2*MW2^15*MZ2^3*
       CHd[3, 3] - 232448*MW2^16*MZ2^3*CHd[3, 3] - 28800*MH2*MT2^8*MW2^6*
       MZ2^4*CHd[3, 3] + 288256*MH2*MT2^7*MW2^7*MZ2^4*CHd[3, 3] + 
      28800*MT2^8*MW2^7*MZ2^4*CHd[3, 3] - 1356544*MH2*MT2^6*MW2^8*MZ2^4*
       CHd[3, 3] - 313600*MT2^7*MW2^8*MZ2^4*CHd[3, 3] + 
      3330048*MH2*MT2^5*MW2^9*MZ2^4*CHd[3, 3] + 1559296*MT2^6*MW2^9*MZ2^4*
       CHd[3, 3] - 4340224*MH2*MT2^4*MW2^10*MZ2^4*CHd[3, 3] - 
      3963648*MT2^5*MW2^10*MZ2^4*CHd[3, 3] + 2722304*MH2*MT2^3*MW2^11*MZ2^4*
       CHd[3, 3] + 5344768*MT2^4*MW2^11*MZ2^4*CHd[3, 3] - 
      324864*MH2*MT2^2*MW2^12*MZ2^4*CHd[3, 3] - 3581696*MT2^3*MW2^12*MZ2^4*
       CHd[3, 3] - 454656*MH2*MT2*MW2^13*MZ2^4*CHd[3, 3] + 
      702720*MT2^2*MW2^13*MZ2^4*CHd[3, 3] + 164480*MH2*MW2^14*MZ2^4*
       CHd[3, 3] + 387840*MT2*MW2^14*MZ2^4*CHd[3, 3] - 
      164480*MW2^15*MZ2^4*CHd[3, 3] - 13248*MH2*MT2^8*MW2^5*MZ2^5*CHd[3, 3] + 
      457248*MH2*MT2^7*MW2^6*MZ2^5*CHd[3, 3] + 13248*MT2^8*MW2^6*MZ2^5*
       CHd[3, 3] - 2861216*MH2*MT2^6*MW2^7*MZ2^5*CHd[3, 3] - 
      448608*MT2^7*MW2^7*MZ2^5*CHd[3, 3] + 8310368*MH2*MT2^5*MW2^8*MZ2^5*
       CHd[3, 3] + 2775392*MT2^6*MW2^8*MZ2^5*CHd[3, 3] - 
      13855072*MH2*MT2^4*MW2^9*MZ2^5*CHd[3, 3] - 8027552*MT2^5*MW2^9*MZ2^5*
       CHd[3, 3] + 14212320*MH2*MT2^3*MW2^10*MZ2^5*CHd[3, 3] + 
      13451296*MT2^4*MW2^10*MZ2^5*CHd[3, 3] - 8941664*MH2*MT2^2*MW2^11*MZ2^5*
       CHd[3, 3] - 13985952*MT2^3*MW2^11*MZ2^5*CHd[3, 3] + 
      3159712*MH2*MT2*MW2^12*MZ2^5*CHd[3, 3] + 8962976*MT2^2*MW2^12*MZ2^5*
       CHd[3, 3] - 468448*MH2*MW2^13*MZ2^5*CHd[3, 3] - 
      3225952*MT2*MW2^13*MZ2^5*CHd[3, 3] + 485152*MW2^14*MZ2^5*CHd[3, 3] + 
      18288*MH2*MT2^8*MW2^4*MZ2^6*CHd[3, 3] - 552352*MH2*MT2^7*MW2^5*MZ2^6*
       CHd[3, 3] - 18288*MT2^8*MW2^5*MZ2^6*CHd[3, 3] + 
      3714592*MH2*MT2^6*MW2^6*MZ2^6*CHd[3, 3] + 557968*MT2^7*MW2^6*MZ2^6*
       CHd[3, 3] - 10986432*MH2*MT2^5*MW2^7*MZ2^6*CHd[3, 3] - 
      3745264*MT2^6*MW2^7*MZ2^6*CHd[3, 3] + 17234016*MH2*MT2^4*MW2^8*MZ2^6*
       CHd[3, 3] + 11069808*MT2^5*MW2^8*MZ2^6*CHd[3, 3] - 
      15153056*MH2*MT2^3*MW2^9*MZ2^6*CHd[3, 3] - 17412720*MT2^4*MW2^9*MZ2^6*
       CHd[3, 3] + 7333920*MH2*MT2^2*MW2^10*MZ2^6*CHd[3, 3] + 
      15425648*MT2^3*MW2^10*MZ2^6*CHd[3, 3] - 1710848*MH2*MT2*MW2^11*MZ2^6*
       CHd[3, 3] - 7571088*MT2^2*MW2^11*MZ2^6*CHd[3, 3] + 
      101872*MH2*MW2^12*MZ2^6*CHd[3, 3] + 1810064*MT2*MW2^12*MZ2^6*
       CHd[3, 3] - 116128*MW2^13*MZ2^6*CHd[3, 3] - 1872*MH2*MT2^8*MW2^3*MZ2^7*
       CHd[3, 3] + 131580*MH2*MT2^7*MW2^4*MZ2^7*CHd[3, 3] + 
      1872*MT2^8*MW2^4*MZ2^7*CHd[3, 3] - 1234012*MH2*MT2^6*MW2^5*MZ2^7*
       CHd[3, 3] - 139824*MT2^7*MW2^5*MZ2^7*CHd[3, 3] + 
      3980932*MH2*MT2^5*MW2^6*MZ2^7*CHd[3, 3] + 1297336*MT2^6*MW2^6*MZ2^7*
       CHd[3, 3] - 5508548*MH2*MT2^4*MW2^7*MZ2^7*CHd[3, 3] - 
      4176520*MT2^5*MW2^7*MZ2^7*CHd[3, 3] + 2759364*MH2*MT2^3*MW2^8*MZ2^7*
       CHd[3, 3] + 5833808*MT2^4*MW2^8*MZ2^7*CHd[3, 3] + 
      734492*MH2*MT2^2*MW2^9*MZ2^7*CHd[3, 3] - 3073824*MT2^3*MW2^9*MZ2^7*
       CHd[3, 3] - 1162756*MH2*MT2*MW2^10*MZ2^7*CHd[3, 3] - 
      563528*MT2^2*MW2^10*MZ2^7*CHd[3, 3] + 300820*MH2*MW2^11*MZ2^7*
       CHd[3, 3] + 1118872*MT2*MW2^11*MZ2^7*CHd[3, 3] - 
      298192*MW2^12*MZ2^7*CHd[3, 3] - 2556*MH2*MT2^8*MW2^2*MZ2^8*CHd[3, 3] + 
      82460*MH2*MT2^7*MW2^3*MZ2^8*CHd[3, 3] + 2556*MT2^8*MW2^3*MZ2^8*
       CHd[3, 3] - 410144*MH2*MT2^6*MW2^4*MZ2^8*CHd[3, 3] - 
      79616*MT2^7*MW2^4*MZ2^8*CHd[3, 3] + 1075308*MH2*MT2^5*MW2^5*MZ2^8*
       CHd[3, 3] + 381992*MT2^6*MW2^5*MZ2^8*CHd[3, 3] - 
      2296928*MH2*MT2^4*MW2^6*MZ2^8*CHd[3, 3] - 982608*MT2^5*MW2^6*MZ2^8*
       CHd[3, 3] + 3563236*MH2*MT2^3*MW2^7*MZ2^8*CHd[3, 3] + 
      2161784*MT2^4*MW2^7*MZ2^8*CHd[3, 3] - 3182400*MH2*MT2^2*MW2^8*MZ2^8*
       CHd[3, 3] - 3480544*MT2^3*MW2^8*MZ2^8*CHd[3, 3] + 
      1370484*MH2*MT2*MW2^9*MZ2^8*CHd[3, 3] + 3180744*MT2^2*MW2^9*MZ2^8*
       CHd[3, 3] - 199460*MH2*MW2^10*MZ2^8*CHd[3, 3] - 
      1389168*MT2*MW2^10*MZ2^8*CHd[3, 3] + 204860*MW2^11*MZ2^8*CHd[3, 3] + 
      540*MH2*MT2^8*MW2*MZ2^9*CHd[3, 3] - 51911*MH2*MT2^7*MW2^2*MZ2^9*
       CHd[3, 3] - 540*MT2^8*MW2^2*MZ2^9*CHd[3, 3] + 
      408307*MH2*MT2^6*MW2^3*MZ2^9*CHd[3, 3] + 52946*MT2^7*MW2^3*MZ2^9*
       CHd[3, 3] - 1266953*MH2*MT2^5*MW2^4*MZ2^9*CHd[3, 3] - 
      412708*MT2^6*MW2^4*MZ2^9*CHd[3, 3] + 2084753*MH2*MT2^4*MW2^5*MZ2^9*
       CHd[3, 3] + 1277312*MT2^5*MW2^5*MZ2^9*CHd[3, 3] - 
      1965421*MH2*MT2^3*MW2^6*MZ2^9*CHd[3, 3] - 2115002*MT2^4*MW2^6*MZ2^9*
       CHd[3, 3] + 1025969*MH2*MT2^2*MW2^7*MZ2^9*CHd[3, 3] + 
      2026378*MT2^3*MW2^7*MZ2^9*CHd[3, 3] - 223275*MH2*MT2*MW2^8*MZ2^9*
       CHd[3, 3] - 1086656*MT2^2*MW2^8*MZ2^9*CHd[3, 3] - 
      12009*MH2*MW2^9*MZ2^9*CHd[3, 3] + 250140*MT2*MW2^9*MZ2^9*CHd[3, 3] + 
      8130*MW2^10*MZ2^9*CHd[3, 3] + 8790*MH2*MT2^7*MW2*MZ2^10*CHd[3, 3] - 
      105755*MH2*MT2^6*MW2^2*MZ2^10*CHd[3, 3] - 9465*MT2^7*MW2^2*MZ2^10*
       CHd[3, 3] + 359402*MH2*MT2^5*MW2^3*MZ2^10*CHd[3, 3] + 
      111515*MT2^6*MW2^3*MZ2^10*CHd[3, 3] - 458285*MH2*MT2^4*MW2^4*MZ2^10*
       CHd[3, 3] - 377717*MT2^5*MW2^4*MZ2^10*CHd[3, 3] + 
      103722*MH2*MT2^3*MW2^5*MZ2^10*CHd[3, 3] + 489929*MT2^4*MW2^5*MZ2^10*
       CHd[3, 3] + 244387*MH2*MT2^2*MW2^6*MZ2^10*CHd[3, 3] - 
      135879*MT2^3*MW2^6*MZ2^10*CHd[3, 3] - 193618*MH2*MT2*MW2^7*MZ2^10*
       CHd[3, 3] - 226855*MT2^2*MW2^7*MZ2^10*CHd[3, 3] + 
      41357*MH2*MW2^8*MZ2^10*CHd[3, 3] + 190189*MT2*MW2^8*MZ2^10*CHd[3, 3] - 
      41717*MW2^9*MZ2^10*CHd[3, 3] + 8250*MH2*MT2^6*MW2*MZ2^11*CHd[3, 3] - 
      32730*MH2*MT2^5*MW2^2*MZ2^11*CHd[3, 3] - 8925*MT2^6*MW2^2*MZ2^11*
       CHd[3, 3] - 4325*MH2*MT2^4*MW2^3*MZ2^11*CHd[3, 3] + 
      35430*MT2^5*MW2^3*MZ2^11*CHd[3, 3] + 137463*MH2*MT2^3*MW2^4*MZ2^11*
       CHd[3, 3] + 1985*MT2^4*MW2^4*MZ2^11*CHd[3, 3] - 
      185445*MH2*MT2^2*MW2^5*MZ2^11*CHd[3, 3] - 140568*MT2^3*MW2^5*MZ2^11*
       CHd[3, 3] + 86117*MH2*MT2*MW2^6*MZ2^11*CHd[3, 3] + 
      191925*MT2^2*MW2^6*MZ2^11*CHd[3, 3] - 9330*MH2*MW2^7*MZ2^11*CHd[3, 3] - 
      89852*MT2*MW2^7*MZ2^11*CHd[3, 3] + 10005*MW2^8*MZ2^11*CHd[3, 3] + 
      8250*MH2*MT2^4*MW2^2*MZ2^12*CHd[3, 3] - 25020*MH2*MT2^3*MW2^3*MZ2^12*
       CHd[3, 3] - 8925*MT2^4*MW2^3*MZ2^12*CHd[3, 3] + 
      26100*MH2*MT2^2*MW2^4*MZ2^12*CHd[3, 3] + 27045*MT2^3*MW2^4*MZ2^12*
       CHd[3, 3] - 9330*MH2*MT2*MW2^5*MZ2^12*CHd[3, 3] - 
      28125*MT2^2*MW2^5*MZ2^12*CHd[3, 3] + 10005*MT2*MW2^6*MZ2^12*CHd[3, 3] + 
      4096*MH2*MT2^8*MW2^10*CHe[1, 1] - 69632*MH2*MT2^7*MW2^11*CHe[1, 1] - 
      4096*MT2^8*MW2^11*CHe[1, 1] + 372736*MH2*MT2^6*MW2^12*CHe[1, 1] + 
      69632*MT2^7*MW2^12*CHe[1, 1] - 1003520*MH2*MT2^5*MW2^13*CHe[1, 1] - 
      372736*MT2^6*MW2^13*CHe[1, 1] + 1576960*MH2*MT2^4*MW2^14*CHe[1, 1] + 
      1003520*MT2^5*MW2^14*CHe[1, 1] - 1519616*MH2*MT2^3*MW2^15*CHe[1, 1] - 
      1576960*MT2^4*MW2^15*CHe[1, 1] + 888832*MH2*MT2^2*MW2^16*CHe[1, 1] + 
      1519616*MT2^3*MW2^16*CHe[1, 1] - 290816*MH2*MT2*MW2^17*CHe[1, 1] - 
      888832*MT2^2*MW2^17*CHe[1, 1] + 40960*MH2*MW2^18*CHe[1, 1] + 
      290816*MT2*MW2^18*CHe[1, 1] - 40960*MW2^19*CHe[1, 1] - 
      14336*MH2*MT2^8*MW2^9*MZ2*CHe[1, 1] + 217088*MH2*MT2^7*MW2^10*MZ2*
       CHe[1, 1] + 14336*MT2^8*MW2^10*MZ2*CHe[1, 1] - 
      1148928*MH2*MT2^6*MW2^11*MZ2*CHe[1, 1] - 217088*MT2^7*MW2^11*MZ2*
       CHe[1, 1] + 3069952*MH2*MT2^5*MW2^12*MZ2*CHe[1, 1] + 
      1148928*MT2^6*MW2^12*MZ2*CHe[1, 1] - 4710400*MH2*MT2^4*MW2^13*MZ2*
       CHe[1, 1] - 3069952*MT2^5*MW2^13*MZ2*CHe[1, 1] + 
      4325376*MH2*MT2^3*MW2^14*MZ2*CHe[1, 1] + 4710400*MT2^4*MW2^14*MZ2*
       CHe[1, 1] - 2336768*MH2*MT2^2*MW2^15*MZ2*CHe[1, 1] - 
      4325376*MT2^3*MW2^15*MZ2*CHe[1, 1] + 677888*MH2*MT2*MW2^16*MZ2*
       CHe[1, 1] + 2336768*MT2^2*MW2^16*MZ2*CHe[1, 1] - 
      79872*MH2*MW2^17*MZ2*CHe[1, 1] - 677888*MT2*MW2^17*MZ2*CHe[1, 1] + 
      79872*MW2^18*MZ2*CHe[1, 1] + 18944*MH2*MT2^8*MW2^8*MZ2^2*CHe[1, 1] - 
      221696*MH2*MT2^7*MW2^9*MZ2^2*CHe[1, 1] - 18944*MT2^8*MW2^9*MZ2^2*
       CHe[1, 1] + 1098240*MH2*MT2^6*MW2^10*MZ2^2*CHe[1, 1] + 
      212480*MT2^7*MW2^10*MZ2^2*CHe[1, 1] - 2817536*MH2*MT2^5*MW2^11*MZ2^2*
       CHe[1, 1] - 1033728*MT2^6*MW2^11*MZ2^2*CHe[1, 1] + 
      4016640*MH2*MT2^4*MW2^12*MZ2^2*CHe[1, 1] + 2624000*MT2^5*MW2^12*MZ2^2*
       CHe[1, 1] - 3182080*MH2*MT2^3*MW2^13*MZ2^2*CHe[1, 1] - 
      3694080*MT2^4*MW2^13*MZ2^2*CHe[1, 1] + 1273344*MH2*MT2^2*MW2^14*MZ2^2*
       CHe[1, 1] + 2859520*MT2^3*MW2^14*MZ2^2*CHe[1, 1] - 
      168448*MH2*MT2*MW2^15*MZ2^2*CHe[1, 1] - 1079808*MT2^2*MW2^15*MZ2^2*
       CHe[1, 1] - 17408*MH2*MW2^16*MZ2^2*CHe[1, 1] + 
      103936*MT2*MW2^16*MZ2^2*CHe[1, 1] + 26624*MW2^17*MZ2^2*CHe[1, 1] - 
      10752*MH2*MT2^8*MW2^7*MZ2^3*CHe[1, 1] - 39680*MH2*MT2^7*MW2^8*MZ2^3*
       CHe[1, 1] + 10752*MT2^8*MW2^8*MZ2^3*CHe[1, 1] + 
      551424*MH2*MT2^6*MW2^9*MZ2^3*CHe[1, 1] + 69632*MT2^7*MW2^9*MZ2^3*
       CHe[1, 1] - 1963520*MH2*MT2^5*MW2^10*MZ2^3*CHe[1, 1] - 
      770304*MT2^6*MW2^10*MZ2^3*CHe[1, 1] + 3764480*MH2*MT2^4*MW2^11*MZ2^3*
       CHe[1, 1] + 2629376*MT2^5*MW2^11*MZ2^3*CHe[1, 1] - 
      4407040*MH2*MT2^3*MW2^12*MZ2^3*CHe[1, 1] - 4858880*MT2^4*MW2^12*MZ2^3*
       CHe[1, 1] + 3136512*MH2*MT2^2*MW2^13*MZ2^3*CHe[1, 1] + 
      5455360*MT2^3*MW2^13*MZ2^3*CHe[1, 1] - 1230848*MH2*MT2*MW2^14*MZ2^3*
       CHe[1, 1] - 3719424*MT2^2*MW2^14*MZ2^3*CHe[1, 1] + 
      199424*MH2*MW2^15*MZ2^3*CHe[1, 1] + 1403648*MT2*MW2^15*MZ2^3*
       CHe[1, 1] - 220160*MW2^16*MZ2^3*CHe[1, 1] - 512*MH2*MT2^8*MW2^6*MZ2^4*
       CHe[1, 1] + 342656*MH2*MT2^7*MW2^7*MZ2^4*CHe[1, 1] + 
      512*MT2^8*MW2^7*MZ2^4*CHe[1, 1] - 2545024*MH2*MT2^6*MW2^8*MZ2^4*
       CHe[1, 1] - 393344*MT2^7*MW2^8*MZ2^4*CHe[1, 1] + 
      7807104*MH2*MT2^5*MW2^9*MZ2^4*CHe[1, 1] + 2929792*MT2^6*MW2^9*MZ2^4*
       CHe[1, 1] - 12844672*MH2*MT2^4*MW2^10*MZ2^4*CHe[1, 1] - 
      8991360*MT2^5*MW2^10*MZ2^4*CHe[1, 1] + 12252032*MH2*MT2^3*MW2^11*MZ2^4*
       CHe[1, 1] + 14759296*MT2^4*MW2^11*MZ2^4*CHe[1, 1] - 
      6779520*MH2*MT2^2*MW2^12*MZ2^4*CHe[1, 1] - 13998464*MT2^3*MW2^12*MZ2^4*
       CHe[1, 1] + 2000256*MH2*MT2*MW2^13*MZ2^4*CHe[1, 1] + 
      7666560*MT2^2*MW2^13*MZ2^4*CHe[1, 1] - 232320*MH2*MW2^14*MZ2^4*
       CHe[1, 1] - 2226048*MT2*MW2^14*MZ2^4*CHe[1, 1] + 
      253056*MW2^15*MZ2^4*CHe[1, 1] + 5504*MH2*MT2^8*MW2^5*MZ2^5*CHe[1, 1] - 
      435296*MH2*MT2^7*MW2^6*MZ2^5*CHe[1, 1] - 5504*MT2^8*MW2^6*MZ2^5*
       CHe[1, 1] + 3241504*MH2*MT2^6*MW2^7*MZ2^5*CHe[1, 1] + 
      493472*MT2^7*MW2^7*MZ2^5*CHe[1, 1] - 9923552*MH2*MT2^5*MW2^8*MZ2^5*
       CHe[1, 1] - 3699424*MT2^6*MW2^8*MZ2^5*CHe[1, 1] + 
      15684512*MH2*MT2^4*MW2^9*MZ2^5*CHe[1, 1] + 11348000*MT2^5*MW2^9*MZ2^5*
       CHe[1, 1] - 13591840*MH2*MT2^3*MW2^10*MZ2^5*CHe[1, 1] - 
      17944160*MT2^4*MW2^10*MZ2^5*CHe[1, 1] + 6287456*MH2*MT2^2*MW2^11*MZ2^5*
       CHe[1, 1] + 15538144*MT2^3*MW2^11*MZ2^5*CHe[1, 1] - 
      1337248*MH2*MT2*MW2^12*MZ2^5*CHe[1, 1] - 7165856*MT2^2*MW2^12*MZ2^5*
       CHe[1, 1] + 68960*MH2*MW2^13*MZ2^5*CHe[1, 1] + 
      1511776*MT2*MW2^13*MZ2^5*CHe[1, 1] - 76448*MW2^14*MZ2^5*CHe[1, 1] - 
      3552*MH2*MT2^8*MW2^4*MZ2^6*CHe[1, 1] + 300976*MH2*MT2^7*MW2^5*MZ2^6*
       CHe[1, 1] + 3552*MT2^8*MW2^5*MZ2^6*CHe[1, 1] - 
      2389872*MH2*MT2^6*MW2^6*MZ2^6*CHe[1, 1] - 347488*MT2^7*MW2^6*MZ2^6*
       CHe[1, 1] + 7444144*MH2*MT2^5*MW2^7*MZ2^6*CHe[1, 1] + 
      2773632*MT2^6*MW2^7*MZ2^6*CHe[1, 1] - 11309616*MH2*MT2^4*MW2^8*MZ2^6*
       CHe[1, 1] - 8653600*MT2^5*MW2^8*MZ2^6*CHe[1, 1] + 
      8612368*MH2*MT2^3*MW2^9*MZ2^6*CHe[1, 1] + 13177728*MT2^4*MW2^9*MZ2^6*
       CHe[1, 1] - 2804560*MH2*MT2^2*MW2^10*MZ2^6*CHe[1, 1] - 
      10088224*MT2^3*MW2^10*MZ2^6*CHe[1, 1] + 34448*MH2*MT2*MW2^11*MZ2^6*
       CHe[1, 1] + 3338368*MT2^2*MW2^11*MZ2^6*CHe[1, 1] + 
      115664*MH2*MW2^12*MZ2^6*CHe[1, 1] - 76640*MT2*MW2^12*MZ2^6*CHe[1, 1] - 
      127328*MW2^13*MZ2^6*CHe[1, 1] + 160*MH2*MT2^8*MW2^3*MZ2^7*CHe[1, 1] - 
      116044*MH2*MT2^7*MW2^4*MZ2^7*CHe[1, 1] - 160*MT2^8*MW2^4*MZ2^7*
       CHe[1, 1] + 1069556*MH2*MT2^6*MW2^5*MZ2^7*CHe[1, 1] + 
      142576*MT2^7*MW2^5*MZ2^7*CHe[1, 1] - 3457836*MH2*MT2^5*MW2^6*MZ2^7*
       CHe[1, 1] - 1301792*MT2^6*MW2^6*MZ2^7*CHe[1, 1] + 
      4913684*MH2*MT2^4*MW2^7*MZ2^7*CHe[1, 1] + 4201056*MT2^5*MW2^7*MZ2^7*
       CHe[1, 1] - 2788900*MH2*MT2^3*MW2^8*MZ2^7*CHe[1, 1] - 
      6016688*MT2^4*MW2^8*MZ2^7*CHe[1, 1] - 148452*MH2*MT2^2*MW2^9*MZ2^7*
       CHe[1, 1] + 3542992*MT2^3*MW2^9*MZ2^7*CHe[1, 1] + 
      690972*MH2*MT2*MW2^10*MZ2^7*CHe[1, 1] - 1632*MT2^2*MW2^10*MZ2^7*
       CHe[1, 1] - 163140*MH2*MW2^11*MZ2^7*CHe[1, 1] - 
      749472*MT2*MW2^11*MZ2^7*CHe[1, 1] + 183120*MW2^12*MZ2^7*CHe[1, 1] + 
      608*MH2*MT2^8*MW2^2*MZ2^8*CHe[1, 1] + 18208*MH2*MT2^7*MW2^3*MZ2^8*
       CHe[1, 1] - 608*MT2^8*MW2^3*MZ2^8*CHe[1, 1] - 
      255452*MH2*MT2^6*MW2^4*MZ2^8*CHe[1, 1] - 28612*MT2^7*MW2^4*MZ2^8*
       CHe[1, 1] + 892336*MH2*MT2^5*MW2^5*MZ2^8*CHe[1, 1] + 
      354812*MT2^6*MW2^5*MZ2^8*CHe[1, 1] - 1048012*MH2*MT2^4*MW2^6*MZ2^8*
       CHe[1, 1] - 1216948*MT2^5*MW2^6*MZ2^8*CHe[1, 1] - 
      39952*MH2*MT2^3*MW2^7*MZ2^8*CHe[1, 1] + 1498300*MT2^4*MW2^7*MZ2^8*
       CHe[1, 1] + 922460*MH2*MT2^2*MW2^8*MZ2^8*CHe[1, 1] - 
      184652*MT2^3*MW2^8*MZ2^8*CHe[1, 1] - 586048*MH2*MT2*MW2^9*MZ2^8*
       CHe[1, 1] - 976172*MT2^2*MW2^9*MZ2^8*CHe[1, 1] + 
      95852*MH2*MW2^10*MZ2^8*CHe[1, 1] + 665860*MT2*MW2^10*MZ2^8*CHe[1, 1] - 
      111980*MW2^11*MZ2^8*CHe[1, 1] - 160*MH2*MT2^8*MW2*MZ2^9*CHe[1, 1] + 
      2043*MH2*MT2^7*MW2^2*MZ2^9*CHe[1, 1] + 160*MT2^8*MW2^2*MZ2^9*
       CHe[1, 1] + 14003*MH2*MT2^6*MW2^3*MZ2^9*CHe[1, 1] + 
      342*MT2^7*MW2^3*MZ2^9*CHe[1, 1] - 71145*MH2*MT2^5*MW2^4*MZ2^9*
       CHe[1, 1] - 41102*MT2^6*MW2^4*MZ2^9*CHe[1, 1] - 
      25597*MH2*MT2^4*MW2^5*MZ2^9*CHe[1, 1] + 162846*MT2^5*MW2^5*MZ2^9*
       CHe[1, 1] + 362277*MH2*MT2^3*MW2^6*MZ2^9*CHe[1, 1] - 
      83366*MT2^4*MW2^6*MZ2^9*CHe[1, 1] - 473819*MH2*MT2^2*MW2^7*MZ2^9*
       CHe[1, 1] - 358398*MT2^3*MW2^7*MZ2^9*CHe[1, 1] + 
      216553*MH2*MT2*MW2^8*MZ2^9*CHe[1, 1] + 555350*MT2^2*MW2^8*MZ2^9*
       CHe[1, 1] - 24155*MH2*MW2^9*MZ2^9*CHe[1, 1] - 
      268006*MT2*MW2^9*MZ2^9*CHe[1, 1] + 32174*MW2^10*MZ2^9*CHe[1, 1] - 
      810*MH2*MT2^7*MW2*MZ2^10*CHe[1, 1] + 5585*MH2*MT2^6*MW2^2*MZ2^10*
       CHe[1, 1] + 585*MT2^7*MW2^2*MZ2^10*CHe[1, 1] - 
      16126*MH2*MT2^5*MW2^3*MZ2^10*CHe[1, 1] - 1625*MT2^6*MW2^3*MZ2^10*
       CHe[1, 1] + 49029*MH2*MT2^4*MW2^4*MZ2^10*CHe[1, 1] + 
      1861*MT2^5*MW2^4*MZ2^10*CHe[1, 1] - 93550*MH2*MT2^3*MW2^5*MZ2^10*
       CHe[1, 1] - 39633*MT2^4*MW2^5*MZ2^10*CHe[1, 1] + 
      81131*MH2*MT2^2*MW2^6*MZ2^10*CHe[1, 1] + 116887*MT2^3*MW2^6*MZ2^10*
       CHe[1, 1] - 24698*MH2*MT2*MW2^7*MZ2^10*CHe[1, 1] - 
      119543*MT2^2*MW2^7*MZ2^10*CHe[1, 1] - 561*MH2*MW2^8*MZ2^10*CHe[1, 1] + 
      43067*MT2*MW2^8*MZ2^10*CHe[1, 1] - 1599*MW2^9*MZ2^10*CHe[1, 1] - 
      650*MH2*MT2^6*MW2*MZ2^11*CHe[1, 1] + 2520*MH2*MT2^5*MW2^2*MZ2^11*
       CHe[1, 1] + 425*MT2^6*MW2^2*MZ2^11*CHe[1, 1] - 
      2935*MH2*MT2^4*MW2^3*MZ2^11*CHe[1, 1] - 1620*MT2^5*MW2^3*MZ2^11*
       CHe[1, 1] - 1089*MH2*MT2^3*MW2^4*MZ2^11*CHe[1, 1] + 
      4195*MT2^4*MW2^4*MZ2^11*CHe[1, 1] + 6035*MH2*MT2^2*MW2^5*MZ2^11*
       CHe[1, 1] - 6066*MT2^3*MW2^5*MZ2^11*CHe[1, 1] - 
      4851*MH2*MT2*MW2^6*MZ2^11*CHe[1, 1] + 2245*MT2^2*MW2^6*MZ2^11*
       CHe[1, 1] + 970*MH2*MW2^7*MZ2^11*CHe[1, 1] + 1566*MT2*MW2^7*MZ2^11*
       CHe[1, 1] - 745*MW2^8*MZ2^11*CHe[1, 1] - 650*MH2*MT2^4*MW2^2*MZ2^12*
       CHe[1, 1] + 2030*MH2*MT2^3*MW2^3*MZ2^12*CHe[1, 1] + 
      425*MT2^4*MW2^3*MZ2^12*CHe[1, 1] - 2350*MH2*MT2^2*MW2^4*MZ2^12*
       CHe[1, 1] - 1355*MT2^3*MW2^4*MZ2^12*CHe[1, 1] + 
      970*MH2*MT2*MW2^5*MZ2^12*CHe[1, 1] + 1675*MT2^2*MW2^5*MZ2^12*
       CHe[1, 1] - 745*MT2*MW2^6*MZ2^12*CHe[1, 1] + 
      2*(2*MW2 - MZ2)*(-(MH2*(2*MT2^8*MW2*(512*MW2^8 - 1536*MW2^7*MZ2 - 
             704*MW2^6*MZ2^2 + 6368*MW2^5*MZ2^3 - 7392*MW2^4*MZ2^4 + 
             2392*MW2^3*MZ2^5 + 1166*MW2^2*MZ2^6 - 981*MW2*MZ2^7 + 
             175*MZ2^8) - MT2^7*(5120*MW2^10 + 1536*MW2^9*MZ2 - 
             85632*MW2^8*MZ2^2 + 216512*MW2^7*MZ2^3 - 193760*MW2^6*MZ2^4 + 
             3848*MW2^5*MZ2^5 + 110012*MW2^4*MZ2^6 - 68158*MW2^3*MZ2^7 + 
             8512*MW2^2*MZ2^8 + 4350*MW2*MZ2^9 - 1125*MZ2^10) + 
           MW2^6*(4096*MW2^11 + 11264*MW2^10*MZ2 - 64000*MW2^9*MZ2^2 + 
             86528*MW2^8*MZ2^3 + 14784*MW2^7*MZ2^4 - 134320*MW2^6*MZ2^5 + 
             96160*MW2^5*MZ2^6 + 22984*MW2^4*MZ2^7 - 52375*MW2^3*MZ2^8 + 
             16259*MW2^2*MZ2^9 + 2550*MW2*MZ2^10 - 1500*MZ2^11) + 
           MT2^6*(13312*MW2^11 + 65024*MW2^10*MZ2 - 498816*MW2^9*MZ2^2 + 
             1099264*MW2^8*MZ2^3 - 915104*MW2^7*MZ2^4 - 130688*MW2^6*MZ2^5 + 
             771344*MW2^5*MZ2^6 - 502522*MW2^4*MZ2^7 + 86876*MW2^3*MZ2^8 + 
             30425*MW2^2*MZ2^9 - 12950*MW2*MZ2^10 + 1125*MZ2^11) - 
           MT2^5*MW2*(29696*MW2^11 + 196608*MW2^10*MZ2 - 1307264*MW2^9*
              MZ2^2 + 2807040*MW2^8*MZ2^3 - 2272128*MW2^7*MZ2^4 - 
             551304*MW2^6*MZ2^5 + 2307004*MW2^5*MZ2^6 - 1529670*MW2^4*MZ2^7 + 
             290438*MW2^3*MZ2^8 + 90150*MW2^2*MZ2^9 - 44865*MW2*MZ2^10 + 
             4950*MZ2^11) + MT2^3*MW2^2*(-72704*MW2^12 - 251392*MW2^11*MZ2 + 
             1916800*MW2^10*MZ2^2 - 4082880*MW2^9*MZ2^3 + 3069536*MW2^8*
              MZ2^4 + 1191304*MW2^7*MZ2^5 - 3379476*MW2^6*MZ2^6 + 
             1751814*MW2^5*MZ2^7 + 42090*MW2^4*MZ2^8 - 287170*MW2^3*MZ2^9 + 
             54968*MW2^2*MZ2^10 + 11755*MW2*MZ2^11 - 3525*MZ2^12) - 
           2*MT2*MW2^4*(11776*MW2^12 + 29184*MW2^11*MZ2 - 207808*MW2^10*
              MZ2^2 + 365376*MW2^9*MZ2^3 - 140832*MW2^8*MZ2^4 - 
             288028*MW2^7*MZ2^5 + 328250*MW2^6*MZ2^6 - 22427*MW2^5*MZ2^7 - 
             124516*MW2^4*MZ2^8 + 59922*MW2^3*MZ2^9 - 697*MW2^2*MZ2^10 - 
             4875*MW2*MZ2^11 + 750*MZ2^12) + MT2^4*MW2*(56320*MW2^12 + 
             285696*MW2^11*MZ2 - 1987712*MW2^10*MZ2^2 + 4277952*MW2^9*MZ2^3 - 
             3397568*MW2^8*MZ2^4 - 1016128*MW2^7*MZ2^5 + 3654940*MW2^6*
              MZ2^6 - 2295722*MW2^5*MZ2^7 + 336049*MW2^4*MZ2^8 + 
             187537*MW2^3*MZ2^9 - 70019*MW2^2*MZ2^10 + 2840*MW2*MZ2^11 + 
             1050*MZ2^12) + MT2^2*MW2^3*(56320*MW2^12 + 148992*MW2^11*MZ2 - 
             1173376*MW2^10*MZ2^2 + 2357632*MW2^9*MZ2^3 - 1492896*MW2^8*
              MZ2^4 - 1055360*MW2^7*MZ2^5 + 1939544*MW2^6*MZ2^6 - 
             618282*MW2^5*MZ2^7 - 367692*MW2^4*MZ2^8 + 270989*MW2^3*MZ2^9 - 
             22536*MW2^2*MZ2^10 - 19590*MW2*MZ2^11 + 4200*MZ2^12))) + 
        MW2*(2*MT2^8*MW2*(512*MW2^8 - 1536*MW2^7*MZ2 - 704*MW2^6*MZ2^2 + 
            6368*MW2^5*MZ2^3 - 7392*MW2^4*MZ2^4 + 2392*MW2^3*MZ2^5 + 
            1166*MW2^2*MZ2^6 - 981*MW2*MZ2^7 + 175*MZ2^8) - 
          MT2^7*(5120*MW2^10 + 1536*MW2^9*MZ2 - 90240*MW2^8*MZ2^2 + 
            230336*MW2^7*MZ2^3 - 213344*MW2^6*MZ2^4 + 20840*MW2^5*MZ2^5 + 
            101084*MW2^4*MZ2^6 - 65854*MW2^3*MZ2^7 + 8737*MW2^2*MZ2^8 + 
            4125*MW2*MZ2^9 - 1125*MZ2^10) + MW2^6*(4096*MW2^11 + 
            11264*MW2^10*MZ2 - 68608*MW2^9*MZ2^2 + 95744*MW2^8*MZ2^3 + 
            9024*MW2^7*MZ2^4 - 136912*MW2^6*MZ2^5 + 104224*MW2^5*MZ2^6 + 
            16360*MW2^4*MZ2^7 - 49846*MW2^3*MZ2^8 + 16259*MW2^2*MZ2^9 + 
            2325*MW2*MZ2^10 - 1500*MZ2^11) + MT2^6*(13312*MW2^11 + 
            65024*MW2^10*MZ2 - 531072*MW2^9*MZ2^2 + 1200640*MW2^8*MZ2^3 - 
            1066016*MW2^7*MZ2^4 + 7840*MW2^6*MZ2^5 + 691856*MW2^5*MZ2^6 - 
            477466*MW2^4*MZ2^7 + 86147*MW2^3*MZ2^8 + 28625*MW2^2*MZ2^9 - 
            12725*MW2*MZ2^10 + 1125*MZ2^11) - MT2^5*MW2*(29696*MW2^11 + 
            196608*MW2^10*MZ2 - 1404032*MW2^9*MZ2^2 + 3115776*MW2^8*MZ2^3 - 
            2738688*MW2^7*MZ2^4 - 116136*MW2^6*MZ2^5 + 2051548*MW2^5*MZ2^6 - 
            1445574*MW2^4*MZ2^7 + 285947*MW2^3*MZ2^8 + 84525*MW2^2*MZ2^9 - 
            43965*MW2*MZ2^10 + 4950*MZ2^11) + MT2^3*MW2^2*(-72704*MW2^12 - 
            251392*MW2^11*MZ2 + 2078080*MW2^10*MZ2^2 - 4566720*MW2^9*MZ2^3 + 
            3741152*MW2^8*MZ2^4 + 638056*MW2^7*MZ2^5 - 3125748*MW2^6*MZ2^6 + 
            1722150*MW2^5*MZ2^7 + 7431*MW2^4*MZ2^8 - 272383*MW2^3*MZ2^9 + 
            55643*MW2^2*MZ2^10 + 11080*MW2*MZ2^11 - 3525*MZ2^12) + 
          MT2*MW2^4*(-23552*MW2^12 - 58368*MW2^11*MZ2 + 447872*MW2^10*MZ2^2 - 
            809088*MW2^9*MZ2^3 + 358848*MW2^8*MZ2^4 + 549272*MW2^7*MZ2^5 - 
            681556*MW2^6*MZ2^6 + 81430*MW2^5*MZ2^7 + 229313*MW2^4*MZ2^8 - 
            116865*MW2^3*MZ2^9 + 2519*MW2^2*MZ2^10 + 9525*MW2*MZ2^11 - 
            1500*MZ2^12) + MT2^4*MW2*(56320*MW2^12 + 285696*MW2^11*MZ2 - 
            2148992*MW2^10*MZ2^2 + 4784832*MW2^9*MZ2^3 - 4147520*MW2^8*
             MZ2^4 - 337312*MW2^7*MZ2^5 + 3277084*MW2^6*MZ2^6 - 
            2187434*MW2^5*MZ2^7 + 341332*MW2^4*MZ2^8 + 176233*MW2^3*MZ2^9 - 
            69119*MW2^2*MZ2^10 + 3065*MW2*MZ2^11 + 1050*MZ2^12) + 
          MT2^2*MW2^3*(56320*MW2^12 + 148992*MW2^11*MZ2 - 1270144*MW2^10*
             MZ2^2 + 2624896*MW2^9*MZ2^3 - 1821216*MW2^8*MZ2^4 - 
            837920*MW2^7*MZ2^5 + 1895768*MW2^6*MZ2^6 - 665514*MW2^5*MZ2^7 - 
            324663*MW2^4*MZ2^8 + 260477*MW2^3*MZ2^9 - 24336*MW2^2*MZ2^10 - 
            18915*MW2*MZ2^11 + 4200*MZ2^12)))*CHe[Leff, Leff] - 
      4096*MH2*MT2^8*MW2^10*CHl1[1, 1] + 69632*MH2*MT2^7*MW2^11*CHl1[1, 1] + 
      4096*MT2^8*MW2^11*CHl1[1, 1] - 372736*MH2*MT2^6*MW2^12*CHl1[1, 1] - 
      69632*MT2^7*MW2^12*CHl1[1, 1] + 1003520*MH2*MT2^5*MW2^13*CHl1[1, 1] + 
      372736*MT2^6*MW2^13*CHl1[1, 1] - 1576960*MH2*MT2^4*MW2^14*CHl1[1, 1] - 
      1003520*MT2^5*MW2^14*CHl1[1, 1] + 1519616*MH2*MT2^3*MW2^15*CHl1[1, 1] + 
      1576960*MT2^4*MW2^15*CHl1[1, 1] - 888832*MH2*MT2^2*MW2^16*CHl1[1, 1] - 
      1519616*MT2^3*MW2^16*CHl1[1, 1] + 290816*MH2*MT2*MW2^17*CHl1[1, 1] + 
      888832*MT2^2*MW2^17*CHl1[1, 1] - 40960*MH2*MW2^18*CHl1[1, 1] - 
      290816*MT2*MW2^18*CHl1[1, 1] + 40960*MW2^19*CHl1[1, 1] + 
      16384*MH2*MT2^8*MW2^9*MZ2*CHl1[1, 1] - 264192*MH2*MT2^7*MW2^10*MZ2*
       CHl1[1, 1] - 16384*MT2^8*MW2^10*MZ2*CHl1[1, 1] + 
      1421312*MH2*MT2^6*MW2^11*MZ2*CHl1[1, 1] + 264192*MT2^7*MW2^11*MZ2*
       CHl1[1, 1] - 3829760*MH2*MT2^5*MW2^12*MZ2*CHl1[1, 1] - 
      1421312*MT2^6*MW2^12*MZ2*CHl1[1, 1] + 5928960*MH2*MT2^4*MW2^13*MZ2*
       CHl1[1, 1] + 3829760*MT2^5*MW2^13*MZ2*CHl1[1, 1] - 
      5515264*MH2*MT2^3*MW2^14*MZ2*CHl1[1, 1] - 5928960*MT2^4*MW2^14*MZ2*
       CHl1[1, 1] + 3039232*MH2*MT2^2*MW2^15*MZ2*CHl1[1, 1] + 
      5515264*MT2^3*MW2^15*MZ2*CHl1[1, 1] - 909312*MH2*MT2*MW2^16*MZ2*
       CHl1[1, 1] - 3039232*MT2^2*MW2^16*MZ2*CHl1[1, 1] + 
      112640*MH2*MW2^17*MZ2*CHl1[1, 1] + 909312*MT2*MW2^17*MZ2*CHl1[1, 1] - 
      112640*MW2^18*MZ2*CHl1[1, 1] - 25088*MH2*MT2^8*MW2^8*MZ2^2*CHl1[1, 1] + 
      340480*MH2*MT2^7*MW2^9*MZ2^2*CHl1[1, 1] + 25088*MT2^8*MW2^9*MZ2^2*
       CHl1[1, 1] - 1785344*MH2*MT2^6*MW2^10*MZ2^2*CHl1[1, 1] - 
      331264*MT2^7*MW2^10*MZ2^2*CHl1[1, 1] + 4731392*MH2*MT2^5*MW2^11*MZ2^2*
       CHl1[1, 1] + 1720832*MT2^6*MW2^11*MZ2^2*CHl1[1, 1] - 
      7006720*MH2*MT2^4*MW2^12*MZ2^2*CHl1[1, 1] - 4537856*MT2^5*MW2^12*MZ2^2*
       CHl1[1, 1] + 5932544*MH2*MT2^3*MW2^13*MZ2^2*CHl1[1, 1] + 
      6684160*MT2^4*MW2^13*MZ2^2*CHl1[1, 1] - 2738688*MH2*MT2^2*MW2^14*MZ2^2*
       CHl1[1, 1] - 5609984*MT2^3*MW2^14*MZ2^2*CHl1[1, 1] + 
      579072*MH2*MT2*MW2^15*MZ2^2*CHl1[1, 1] + 2545152*MT2^2*MW2^15*MZ2^2*
       CHl1[1, 1] - 27648*MH2*MW2^16*MZ2^2*CHl1[1, 1] - 
      514560*MT2*MW2^16*MZ2^2*CHl1[1, 1] + 18432*MW2^17*MZ2^2*CHl1[1, 1] + 
      17152*MH2*MT2^8*MW2^7*MZ2^3*CHl1[1, 1] - 40960*MH2*MT2^7*MW2^8*MZ2^3*
       CHl1[1, 1] - 17152*MT2^8*MW2^8*MZ2^3*CHl1[1, 1] - 
      107776*MH2*MT2^6*MW2^9*MZ2^3*CHl1[1, 1] + 6400*MT2^7*MW2^9*MZ2^3*
       CHl1[1, 1] + 763648*MH2*MT2^5*MW2^10*MZ2^3*CHl1[1, 1] + 
      358912*MT2^6*MW2^10*MZ2^3*CHl1[1, 1] - 2073088*MH2*MT2^4*MW2^11*MZ2^3*
       CHl1[1, 1] - 1526272*MT2^5*MW2^11*MZ2^3*CHl1[1, 1] + 
      3206656*MH2*MT2^3*MW2^12*MZ2^3*CHl1[1, 1] + 3328768*MT2^4*MW2^12*MZ2^3*
       CHl1[1, 1] - 2825472*MH2*MT2^2*MW2^13*MZ2^3*CHl1[1, 1] - 
      4416256*MT2^3*MW2^13*MZ2^3*CHl1[1, 1] + 1295104*MH2*MT2*MW2^14*MZ2^3*
       CHl1[1, 1] + 3505152*MT2^2*MW2^14*MZ2^3*CHl1[1, 1] - 
      235264*MH2*MW2^15*MZ2^3*CHl1[1, 1] - 1500160*MT2*MW2^15*MZ2^3*
       CHl1[1, 1] + 260608*MW2^16*MZ2^3*CHl1[1, 1] - 
      1664*MH2*MT2^8*MW2^6*MZ2^4*CHl1[1, 1] - 418944*MH2*MT2^7*MW2^7*MZ2^4*
       CHl1[1, 1] + 1664*MT2^8*MW2^7*MZ2^4*CHl1[1, 1] + 
      3126272*MH2*MT2^6*MW2^8*MZ2^4*CHl1[1, 1] + 482304*MT2^7*MW2^8*MZ2^4*
       CHl1[1, 1] - 9610752*MH2*MT2^5*MW2^9*MZ2^4*CHl1[1, 1] - 
      3604352*MT2^6*MW2^9*MZ2^4*CHl1[1, 1] + 16024960*MH2*MT2^4*MW2^10*MZ2^4*
       CHl1[1, 1] + 11079552*MT2^5*MW2^10*MZ2^4*CHl1[1, 1] - 
      15721600*MH2*MT2^3*MW2^11*MZ2^4*CHl1[1, 1] - 18406144*MT2^4*MW2^11*
       MZ2^4*CHl1[1, 1] + 9089280*MH2*MT2^2*MW2^12*MZ2^4*CHl1[1, 1] + 
      17911552*MT2^3*MW2^12*MZ2^4*CHl1[1, 1] - 2846976*MH2*MT2*MW2^13*MZ2^4*
       CHl1[1, 1] - 10219392*MT2^2*MW2^13*MZ2^4*CHl1[1, 1] + 
      359424*MH2*MW2^14*MZ2^4*CHl1[1, 1] + 3143040*MT2*MW2^14*MZ2^4*
       CHl1[1, 1] - 388224*MW2^15*MZ2^4*CHl1[1, 1] - 
      6848*MH2*MT2^8*MW2^5*MZ2^5*CHl1[1, 1] + 646624*MH2*MT2^7*MW2^6*MZ2^5*
       CHl1[1, 1] + 6848*MT2^8*MW2^6*MZ2^5*CHl1[1, 1] - 
      4786528*MH2*MT2^6*MW2^7*MZ2^5*CHl1[1, 1] - 723808*MT2^7*MW2^7*MZ2^5*
       CHl1[1, 1] + 14630816*MH2*MT2^5*MW2^8*MZ2^5*CHl1[1, 1] + 
      5390176*MT2^6*MW2^8*MZ2^5*CHl1[1, 1] - 23361568*MH2*MT2^4*MW2^9*MZ2^5*
       CHl1[1, 1] - 16505120*MT2^5*MW2^9*MZ2^5*CHl1[1, 1] + 
      20805664*MH2*MT2^3*MW2^10*MZ2^5*CHl1[1, 1] + 26345248*MT2^4*MW2^10*
       MZ2^5*CHl1[1, 1] - 10170272*MH2*MT2^2*MW2^11*MZ2^5*CHl1[1, 1] - 
      23403424*MT2^3*MW2^11*MZ2^5*CHl1[1, 1] + 2425696*MH2*MT2*MW2^12*MZ2^5*
       CHl1[1, 1] + 11370656*MT2^2*MW2^12*MZ2^5*CHl1[1, 1] - 
      183584*MH2*MW2^13*MZ2^5*CHl1[1, 1] - 2677984*MT2*MW2^13*MZ2^5*
       CHl1[1, 1] + 197408*MW2^14*MZ2^5*CHl1[1, 1] + 
      5632*MH2*MT2^8*MW2^4*MZ2^6*CHl1[1, 1] - 524944*MH2*MT2^7*MW2^5*MZ2^6*
       CHl1[1, 1] - 5632*MT2^8*MW2^5*MZ2^6*CHl1[1, 1] + 
      4100144*MH2*MT2^6*MW2^6*MZ2^6*CHl1[1, 1] + 591040*MT2^7*MW2^6*MZ2^6*
       CHl1[1, 1] - 12716528*MH2*MT2^5*MW2^7*MZ2^6*CHl1[1, 1] - 
      4640000*MT2^6*MW2^7*MZ2^6*CHl1[1, 1] + 19607376*MH2*MT2^4*MW2^8*MZ2^6*
       CHl1[1, 1] + 14413280*MT2^5*MW2^8*MZ2^6*CHl1[1, 1] - 
      15672432*MH2*MT2^3*MW2^9*MZ2^6*CHl1[1, 1] - 22243296*MT2^4*MW2^9*MZ2^6*
       CHl1[1, 1] + 5919440*MH2*MT2^2*MW2^10*MZ2^6*CHl1[1, 1] + 
      17795712*MT2^3*MW2^10*MZ2^6*CHl1[1, 1] - 614032*MH2*MT2*MW2^11*MZ2^6*
       CHl1[1, 1] - 6731456*MT2^2*MW2^11*MZ2^6*CHl1[1, 1] - 
      104656*MH2*MW2^12*MZ2^6*CHl1[1, 1] + 704608*MT2*MW2^12*MZ2^6*
       CHl1[1, 1] + 115744*MW2^13*MZ2^6*CHl1[1, 1] - 
      896*MH2*MT2^8*MW2^3*MZ2^7*CHl1[1, 1] + 251388*MH2*MT2^7*MW2^4*MZ2^7*
       CHl1[1, 1] + 896*MT2^8*MW2^4*MZ2^7*CHl1[1, 1] - 
      2199220*MH2*MT2^6*MW2^5*MZ2^7*CHl1[1, 1] - 291384*MT2^7*MW2^5*MZ2^7*
       CHl1[1, 1] + 7025292*MH2*MT2^5*MW2^6*MZ2^7*CHl1[1, 1] + 
      2545288*MT2^6*MW2^6*MZ2^7*CHl1[1, 1] - 10290788*MH2*MT2^4*MW2^7*MZ2^7*
       CHl1[1, 1] - 8129592*MT2^5*MW2^7*MZ2^7*CHl1[1, 1] + 
      6720020*MH2*MT2^3*MW2^8*MZ2^7*CHl1[1, 1] + 11943944*MT2^4*MW2^8*MZ2^7*
       CHl1[1, 1] - 935676*MH2*MT2^2*MW2^9*MZ2^7*CHl1[1, 1] - 
      7888328*MT2^3*MW2^9*MZ2^7*CHl1[1, 1] - 811740*MH2*MT2*MW2^10*MZ2^7*
       CHl1[1, 1] + 1213560*MT2^2*MW2^10*MZ2^7*CHl1[1, 1] + 
      241620*MH2*MW2^11*MZ2^7*CHl1[1, 1] + 873336*MT2*MW2^11*MZ2^7*
       CHl1[1, 1] - 267720*MW2^12*MZ2^7*CHl1[1, 1] - 
      896*MH2*MT2^8*MW2^2*MZ2^8*CHl1[1, 1] - 65378*MH2*MT2^7*MW2^3*MZ2^8*
       CHl1[1, 1] + 896*MT2^8*MW2^3*MZ2^8*CHl1[1, 1] + 
      719978*MH2*MT2^6*MW2^4*MZ2^8*CHl1[1, 1] + 82316*MT2^7*MW2^4*MZ2^8*
       CHl1[1, 1] - 2418106*MH2*MT2^5*MW2^5*MZ2^8*CHl1[1, 1] - 
      878540*MT2^6*MW2^5*MZ2^8*CHl1[1, 1] + 3177218*MH2*MT2^4*MW2^6*MZ2^8*
       CHl1[1, 1] + 2933788*MT2^5*MW2^6*MZ2^8*CHl1[1, 1] - 
      1041686*MH2*MT2^3*MW2^7*MZ2^8*CHl1[1, 1] - 3903932*MT2^4*MW2^7*MZ2^8*
       CHl1[1, 1] - 1165682*MH2*MT2^2*MW2^8*MZ2^8*CHl1[1, 1] + 
      1436228*MT2^3*MW2^8*MZ2^8*CHl1[1, 1] + 972754*MH2*MT2*MW2^9*MZ2^8*
       CHl1[1, 1] + 1208252*MT2^2*MW2^9*MZ2^8*CHl1[1, 1] - 
      178202*MH2*MW2^10*MZ2^8*CHl1[1, 1] - 1080268*MT2*MW2^10*MZ2^8*
       CHl1[1, 1] + 201260*MW2^11*MZ2^8*CHl1[1, 1] + 
      320*MH2*MT2^8*MW2*MZ2^9*CHl1[1, 1] + 5574*MH2*MT2^7*MW2^2*MZ2^9*
       CHl1[1, 1] - 320*MT2^8*MW2^2*MZ2^9*CHl1[1, 1] - 
      120972*MH2*MT2^6*MW2^3*MZ2^9*CHl1[1, 1] - 9894*MT2^7*MW2^3*MZ2^9*
       CHl1[1, 1] + 445766*MH2*MT2^5*MW2^4*MZ2^9*CHl1[1, 1] + 
      168150*MT2^6*MW2^4*MZ2^9*CHl1[1, 1] - 394496*MH2*MT2^4*MW2^5*MZ2^9*
       CHl1[1, 1] - 604238*MT2^5*MW2^5*MZ2^9*CHl1[1, 1] - 
      440162*MH2*MT2^3*MW2^6*MZ2^9*CHl1[1, 1] + 590390*MT2^4*MW2^6*MZ2^9*
       CHl1[1, 1] + 924000*MH2*MT2^2*MW2^7*MZ2^9*CHl1[1, 1] + 
      408950*MT2^3*MW2^7*MZ2^9*CHl1[1, 1] - 485658*MH2*MT2*MW2^8*MZ2^9*
       CHl1[1, 1] - 1037958*MT2^2*MW2^8*MZ2^9*CHl1[1, 1] + 
      65628*MH2*MW2^9*MZ2^9*CHl1[1, 1] + 563166*MT2*MW2^9*MZ2^9*CHl1[1, 1] - 
      78246*MW2^10*MZ2^9*CHl1[1, 1] + 720*MH2*MT2^7*MW2*MZ2^10*CHl1[1, 1] + 
      4470*MH2*MT2^6*MW2^2*MZ2^10*CHl1[1, 1] - 270*MT2^7*MW2^2*MZ2^10*
       CHl1[1, 1] - 23848*MH2*MT2^5*MW2^3*MZ2^10*CHl1[1, 1] - 
      11940*MT2^6*MW2^3*MZ2^10*CHl1[1, 1] - 46004*MH2*MT2^4*MW2^4*MZ2^10*
       CHl1[1, 1] + 50578*MT2^5*MW2^4*MZ2^10*CHl1[1, 1] + 
      234006*MH2*MT2^3*MW2^5*MZ2^10*CHl1[1, 1] + 25592*MT2^4*MW2^5*MZ2^10*
       CHl1[1, 1] - 270580*MH2*MT2^2*MW2^6*MZ2^10*CHl1[1, 1] - 
      269070*MT2^3*MW2^6*MZ2^10*CHl1[1, 1] + 109194*MH2*MT2*MW2^7*MZ2^10*
       CHl1[1, 1] + 333544*MT2^2*MW2^7*MZ2^10*CHl1[1, 1] - 
      7958*MH2*MW2^8*MZ2^10*CHl1[1, 1] - 140262*MT2*MW2^8*MZ2^10*CHl1[1, 1] + 
      11828*MW2^9*MZ2^10*CHl1[1, 1] + 400*MH2*MT2^6*MW2*MZ2^11*CHl1[1, 1] - 
      1440*MH2*MT2^5*MW2^2*MZ2^11*CHl1[1, 1] + 50*MT2^6*MW2^2*MZ2^11*
       CHl1[1, 1] + 10710*MH2*MT2^4*MW2^3*MZ2^11*CHl1[1, 1] - 
      360*MT2^5*MW2^3*MZ2^11*CHl1[1, 1] - 26002*MH2*MT2^3*MW2^4*MZ2^11*
       CHl1[1, 1] - 12780*MT2^4*MW2^4*MZ2^11*CHl1[1, 1] + 
      21250*MH2*MT2^2*MW2^5*MZ2^11*CHl1[1, 1] + 38962*MT2^3*MW2^5*MZ2^11*
       CHl1[1, 1] - 3878*MH2*MT2*MW2^6*MZ2^11*CHl1[1, 1] - 
      36460*MT2^2*MW2^6*MZ2^11*CHl1[1, 1] - 1040*MH2*MW2^7*MZ2^11*
       CHl1[1, 1] + 9998*MT2*MW2^7*MZ2^11*CHl1[1, 1] + 
      590*MW2^8*MZ2^11*CHl1[1, 1] + 400*MH2*MT2^4*MW2^2*MZ2^12*CHl1[1, 1] - 
      1360*MH2*MT2^3*MW2^3*MZ2^12*CHl1[1, 1] + 50*MT2^4*MW2^3*MZ2^12*
       CHl1[1, 1] + 2000*MH2*MT2^2*MW2^4*MZ2^12*CHl1[1, 1] + 
      10*MT2^3*MW2^4*MZ2^12*CHl1[1, 1] - 1040*MH2*MT2*MW2^5*MZ2^12*
       CHl1[1, 1] - 650*MT2^2*MW2^5*MZ2^12*CHl1[1, 1] + 
      590*MT2*MW2^6*MZ2^12*CHl1[1, 1] - 
      4*MZ2*(MH2*(2*MT2^8*MW2*(512*MW2^8 - 1536*MW2^7*MZ2 - 704*MW2^6*MZ2^2 + 
            6368*MW2^5*MZ2^3 - 7392*MW2^4*MZ2^4 + 2392*MW2^3*MZ2^5 + 
            1166*MW2^2*MZ2^6 - 981*MW2*MZ2^7 + 175*MZ2^8) + 
          MT2^7*(-5120*MW2^10 + 4608*MW2^9*MZ2 + 76416*MW2^8*MZ2^2 - 
            218048*MW2^7*MZ2^3 + 210272*MW2^6*MZ2^4 - 25928*MW2^5*MZ2^5 - 
            95228*MW2^4*MZ2^6 + 63250*MW2^3*MZ2^7 - 8662*MW2^2*MZ2^8 - 
            3900*MW2*MZ2^9 + 1125*MZ2^10) + MW2^6*(4096*MW2^11 + 
            5120*MW2^10*MZ2 - 60928*MW2^9*MZ2^2 + 97280*MW2^8*MZ2^3 - 
            192*MW2^7*MZ2^4 - 128752*MW2^6*MZ2^5 + 103456*MW2^5*MZ2^6 + 
            13108*MW2^4*MZ2^7 - 47317*MW2^3*MZ2^8 + 15959*MW2^2*MZ2^9 + 
            2100*MW2*MZ2^10 - 1500*MZ2^11) + MT2^6*(13312*MW2^11 + 
            22016*MW2^10*MZ2 - 428160*MW2^9*MZ2^2 + 1100800*MW2^8*MZ2^3 - 
            1032224*MW2^7*MZ2^4 + 40384*MW2^6*MZ2^5 + 645776*MW2^5*MZ2^6 - 
            453382*MW2^4*MZ2^7 + 83018*MW2^3*MZ2^8 + 27125*MW2^2*MZ2^9 - 
            12500*MW2*MZ2^10 + 1125*MZ2^11) - MT2^5*MW2*(29696*MW2^11 + 
            67584*MW2^10*MZ2 - 1089152*MW2^9*MZ2^2 + 2802432*MW2^8*MZ2^3 - 
            2625024*MW2^7*MZ2^4 - 21576*MW2^6*MZ2^5 + 1908220*MW2^5*MZ2^6 - 
            1367466*MW2^4*MZ2^7 + 273956*MW2^3*MZ2^8 + 80100*MW2^2*MZ2^9 - 
            43065*MW2*MZ2^10 + 4950*MZ2^11) + MT2^3*MW2^2*(-72704*MW2^12 - 
            36352*MW2^11*MZ2 + 1594240*MW2^10*MZ2^2 - 4155072*MW2^9*MZ2^3 + 
            3675104*MW2^8*MZ2^4 + 423112*MW2^7*MZ2^5 - 2911572*MW2^6*MZ2^6 + 
            1646274*MW2^5*MZ2^7 - 7512*MW2^4*MZ2^8 - 256696*MW2^3*MZ2^9 + 
            55418*MW2^2*MZ2^10 + 10405*MW2*MZ2^11 - 3525*MZ2^12) - 
          2*MT2*MW2^4*(11776*MW2^12 + 7680*MW2^11*MZ2 - 187840*MW2^10*MZ2^2 + 
            392256*MW2^9*MZ2^3 - 200160*MW2^8*MZ2^4 - 244540*MW2^7*MZ2^5 + 
            328922*MW2^6*MZ2^6 - 45857*MW2^5*MZ2^7 - 106783*MW2^4*MZ2^8 + 
            56193*MW2^3*MZ2^9 - 1672*MW2^2*MZ2^10 - 4650*MW2*MZ2^11 + 
            750*MZ2^12) + MT2^4*MW2*(56320*MW2^12 + 70656*MW2^11*MZ2 - 
            1634432*MW2^10*MZ2^2 + 4291776*MW2^9*MZ2^3 - 3992384*MW2^8*
             MZ2^4 - 162304*MW2^7*MZ2^5 + 3043612*MW2^6*MZ2^6 - 
            2072102*MW2^5*MZ2^7 + 331543*MW2^4*MZ2^8 + 166129*MW2^3*MZ2^9 - 
            67919*MW2^2*MZ2^10 + 3290*MW2*MZ2^11 + 1050*MZ2^12) + 
          MT2^2*MW2^3*(56320*MW2^12 + 19968*MW2^11*MZ2 - 1010560*MW2^10*
             MZ2^2 + 2454400*MW2^9*MZ2^3 - 1859616*MW2^8*MZ2^4 - 
            678848*MW2^7*MZ2^5 + 1789016*MW2^6*MZ2^6 - 655374*MW2^5*MZ2^7 - 
            295650*MW2^4*MZ2^8 + 247565*MW2^3*MZ2^9 - 25236*MW2^2*MZ2^10 - 
            18240*MW2*MZ2^11 + 4200*MZ2^12)) - 
        MW2*(2*MT2^8*MW2*(512*MW2^8 - 1536*MW2^7*MZ2 - 704*MW2^6*MZ2^2 + 
            6368*MW2^5*MZ2^3 - 7392*MW2^4*MZ2^4 + 2392*MW2^3*MZ2^5 + 
            1166*MW2^2*MZ2^6 - 981*MW2*MZ2^7 + 175*MZ2^8) + 
          MT2^7*(-5120*MW2^10 + 4608*MW2^9*MZ2 + 81024*MW2^8*MZ2^2 - 
            231872*MW2^7*MZ2^3 + 229856*MW2^6*MZ2^4 - 42920*MW2^5*MZ2^5 - 
            86300*MW2^4*MZ2^6 + 60946*MW2^3*MZ2^7 - 8887*MW2^2*MZ2^8 - 
            3675*MW2*MZ2^9 + 1125*MZ2^10) + MW2^6*(4096*MW2^11 + 
            5120*MW2^10*MZ2 - 65536*MW2^9*MZ2^2 + 106496*MW2^8*MZ2^3 - 
            5952*MW2^7*MZ2^4 - 131344*MW2^6*MZ2^5 + 111520*MW2^5*MZ2^6 + 
            6484*MW2^4*MZ2^7 - 44788*MW2^3*MZ2^8 + 15959*MW2^2*MZ2^9 + 
            1875*MW2*MZ2^10 - 1500*MZ2^11) + MT2^6*(13312*MW2^11 + 
            22016*MW2^10*MZ2 - 460416*MW2^9*MZ2^2 + 1202176*MW2^8*MZ2^3 - 
            1183136*MW2^7*MZ2^4 + 178912*MW2^6*MZ2^5 + 566288*MW2^5*MZ2^6 - 
            428326*MW2^4*MZ2^7 + 82289*MW2^3*MZ2^8 + 25325*MW2^2*MZ2^9 - 
            12275*MW2*MZ2^10 + 1125*MZ2^11) - MT2^5*MW2*(29696*MW2^11 + 
            67584*MW2^10*MZ2 - 1185920*MW2^9*MZ2^2 + 3111168*MW2^8*MZ2^3 - 
            3091584*MW2^7*MZ2^4 + 413592*MW2^6*MZ2^5 + 1652764*MW2^5*MZ2^6 - 
            1283370*MW2^4*MZ2^7 + 269465*MW2^3*MZ2^8 + 74475*MW2^2*MZ2^9 - 
            42165*MW2*MZ2^10 + 4950*MZ2^11) + MT2*MW2^4*(-23552*MW2^12 - 
            15360*MW2^11*MZ2 + 407936*MW2^10*MZ2^2 - 862848*MW2^9*MZ2^3 + 
            477504*MW2^8*MZ2^4 + 462296*MW2^7*MZ2^5 - 682900*MW2^6*MZ2^6 + 
            128290*MW2^5*MZ2^7 + 193847*MW2^4*MZ2^8 - 109407*MW2^3*MZ2^9 + 
            4469*MW2^2*MZ2^10 + 9075*MW2*MZ2^11 - 1500*MZ2^12) + 
          MT2^4*MW2*(56320*MW2^12 + 70656*MW2^11*MZ2 - 1795712*MW2^10*MZ2^2 + 
            4798656*MW2^9*MZ2^3 - 4742336*MW2^8*MZ2^4 + 516512*MW2^7*MZ2^5 + 
            2665756*MW2^6*MZ2^6 - 1963814*MW2^5*MZ2^7 + 336826*MW2^4*MZ2^8 + 
            154825*MW2^3*MZ2^9 - 67019*MW2^2*MZ2^10 + 3515*MW2*MZ2^11 + 
            1050*MZ2^12) - MT2^3*MW2^2*(72704*MW2^12 + 36352*MW2^11*MZ2 - 
            1755520*MW2^10*MZ2^2 + 4638912*MW2^9*MZ2^3 - 4346720*MW2^8*
             MZ2^4 + 130136*MW2^7*MZ2^5 + 2657844*MW2^6*MZ2^6 - 
            1616610*MW2^5*MZ2^7 + 42171*MW2^4*MZ2^8 + 241909*MW2^3*MZ2^9 - 
            56093*MW2^2*MZ2^10 - 9730*MW2*MZ2^11 + 3525*MZ2^12) + 
          MT2^2*MW2^3*(56320*MW2^12 + 19968*MW2^11*MZ2 - 1107328*MW2^10*
             MZ2^2 + 2721664*MW2^9*MZ2^3 - 2187936*MW2^8*MZ2^4 - 
            461408*MW2^7*MZ2^5 + 1745240*MW2^6*MZ2^6 - 702606*MW2^5*MZ2^7 - 
            252621*MW2^4*MZ2^8 + 237053*MW2^3*MZ2^9 - 27036*MW2^2*MZ2^10 - 
            17565*MW2*MZ2^11 + 4200*MZ2^12)))*SW2*CHl1[Leff, Leff] - 
      24576*MH2*MT2^7*MW2^11*CHl3[1, 1] + 172032*MH2*MT2^6*MW2^12*
       CHl3[1, 1] + 24576*MT2^7*MW2^12*CHl3[1, 1] - 516096*MH2*MT2^5*MW2^13*
       CHl3[1, 1] - 172032*MT2^6*MW2^13*CHl3[1, 1] + 
      860160*MH2*MT2^4*MW2^14*CHl3[1, 1] + 516096*MT2^5*MW2^14*CHl3[1, 1] - 
      860160*MH2*MT2^3*MW2^15*CHl3[1, 1] - 860160*MT2^4*MW2^15*CHl3[1, 1] + 
      516096*MH2*MT2^2*MW2^16*CHl3[1, 1] + 860160*MT2^3*MW2^16*CHl3[1, 1] - 
      172032*MH2*MT2*MW2^17*CHl3[1, 1] - 516096*MT2^2*MW2^17*CHl3[1, 1] + 
      24576*MH2*MW2^18*CHl3[1, 1] + 172032*MT2*MW2^18*CHl3[1, 1] - 
      24576*MW2^19*CHl3[1, 1] + 1024*MH2*MT2^8*MW2^9*MZ2*CHl3[1, 1] + 
      76800*MH2*MT2^7*MW2^10*MZ2*CHl3[1, 1] - 1024*MT2^8*MW2^10*MZ2*
       CHl3[1, 1] - 590848*MH2*MT2^6*MW2^11*MZ2*CHl3[1, 1] - 
      76800*MT2^7*MW2^11*MZ2*CHl3[1, 1] + 1825792*MH2*MT2^5*MW2^12*MZ2*
       CHl3[1, 1] + 590848*MT2^6*MW2^12*MZ2*CHl3[1, 1] - 
      3025920*MH2*MT2^4*MW2^13*MZ2*CHl3[1, 1] - 1825792*MT2^5*MW2^13*MZ2*
       CHl3[1, 1] + 2917376*MH2*MT2^3*MW2^14*MZ2*CHl3[1, 1] + 
      3025920*MT2^4*MW2^14*MZ2*CHl3[1, 1] - 1633280*MH2*MT2^2*MW2^15*MZ2*
       CHl3[1, 1] - 2917376*MT2^3*MW2^15*MZ2*CHl3[1, 1] + 
      488448*MH2*MT2*MW2^16*MZ2*CHl3[1, 1] + 1633280*MT2^2*MW2^16*MZ2*
       CHl3[1, 1] - 59392*MH2*MW2^17*MZ2*CHl3[1, 1] - 
      488448*MT2*MW2^17*MZ2*CHl3[1, 1] + 59392*MW2^18*MZ2*CHl3[1, 1] - 
      2560*MH2*MT2^8*MW2^8*MZ2^2*CHl3[1, 1] - 96768*MH2*MT2^7*MW2^9*MZ2^2*
       CHl3[1, 1] + 2560*MT2^8*MW2^9*MZ2^2*CHl3[1, 1] + 
      835584*MH2*MT2^6*MW2^10*MZ2^2*CHl3[1, 1] + 105984*MT2^7*MW2^10*MZ2^2*
       CHl3[1, 1] - 2666496*MH2*MT2^5*MW2^11*MZ2^2*CHl3[1, 1] - 
      900096*MT2^6*MW2^11*MZ2^2*CHl3[1, 1] + 4340224*MH2*MT2^4*MW2^12*MZ2^2*
       CHl3[1, 1] + 2860032*MT2^5*MW2^12*MZ2^2*CHl3[1, 1] - 
      3901952*MH2*MT2^3*MW2^13*MZ2^2*CHl3[1, 1] - 4662784*MT2^4*MW2^13*MZ2^2*
       CHl3[1, 1] + 1899520*MH2*MT2^2*MW2^14*MZ2^2*CHl3[1, 1] + 
      4224512*MT2^3*MW2^14*MZ2^2*CHl3[1, 1] - 437248*MH2*MT2*MW2^15*MZ2^2*
       CHl3[1, 1] - 2093056*MT2^2*MW2^15*MZ2^2*CHl3[1, 1] + 
      29696*MH2*MW2^16*MZ2^2*CHl3[1, 1] + 501760*MT2*MW2^16*MZ2^2*
       CHl3[1, 1] - 38912*MW2^17*MZ2^2*CHl3[1, 1] + 2048*MH2*MT2^8*MW2^7*
       MZ2^3*CHl3[1, 1] + 61696*MH2*MT2^7*MW2^8*MZ2^3*CHl3[1, 1] - 
      2048*MT2^8*MW2^8*MZ2^3*CHl3[1, 1] - 611328*MH2*MT2^6*MW2^9*MZ2^3*
       CHl3[1, 1] - 96256*MT2^7*MW2^9*MZ2^3*CHl3[1, 1] + 
      2017792*MH2*MT2^5*MW2^10*MZ2^3*CHl3[1, 1] + 862464*MT2^6*MW2^10*MZ2^3*
       CHl3[1, 1] - 3135232*MH2*MT2^4*MW2^11*MZ2^3*CHl3[1, 1] - 
      2780416*MT2^5*MW2^11*MZ2^3*CHl3[1, 1] + 2403584*MH2*MT2^3*MW2^12*MZ2^3*
       CHl3[1, 1] + 4390912*MT2^4*MW2^12*MZ2^3*CHl3[1, 1] - 
      760320*MH2*MT2^2*MW2^13*MZ2^3*CHl3[1, 1] - 3613184*MT2^3*MW2^13*MZ2^3*
       CHl3[1, 1] - 18432*MH2*MT2*MW2^14*MZ2^3*CHl3[1, 1] + 
      1440000*MT2^2*MW2^14*MZ2^3*CHl3[1, 1] + 40192*MH2*MW2^15*MZ2^3*
       CHl3[1, 1] - 186624*MT2*MW2^15*MZ2^3*CHl3[1, 1] - 
      14848*MW2^16*MZ2^3*CHl3[1, 1] - 320*MH2*MT2^8*MW2^6*MZ2^4*CHl3[1, 1] + 
      19904*MH2*MT2^7*MW2^7*MZ2^4*CHl3[1, 1] + 320*MT2^8*MW2^7*MZ2^4*
       CHl3[1, 1] - 46656*MH2*MT2^6*MW2^8*MZ2^4*CHl3[1, 1] + 
      43456*MT2^7*MW2^8*MZ2^4*CHl3[1, 1] + 42944*MH2*MT2^5*MW2^9*MZ2^4*
       CHl3[1, 1] - 431424*MT2^6*MW2^9*MZ2^4*CHl3[1, 1] - 
      311232*MH2*MT2^4*MW2^10*MZ2^4*CHl3[1, 1] + 1425856*MT2^5*MW2^10*MZ2^4*
       CHl3[1, 1] + 943424*MH2*MT2^3*MW2^11*MZ2^4*CHl3[1, 1] - 
      2069952*MT2^4*MW2^11*MZ2^4*CHl3[1, 1] - 1100480*MH2*MT2^2*MW2^12*MZ2^4*
       CHl3[1, 1] + 1246528*MT2^3*MW2^12*MZ2^4*CHl3[1, 1] + 
      545600*MH2*MT2*MW2^13*MZ2^4*CHl3[1, 1] - 29632*MT2^2*MW2^13*MZ2^4*
       CHl3[1, 1] - 93184*MH2*MW2^14*MZ2^4*CHl3[1, 1] - 
      249536*MT2*MW2^14*MZ2^4*CHl3[1, 1] + 64384*MW2^15*MZ2^4*CHl3[1, 1] - 
      688*MH2*MT2^8*MW2^5*MZ2^5*CHl3[1, 1] - 104016*MH2*MT2^7*MW2^6*MZ2^5*
       CHl3[1, 1] + 688*MT2^8*MW2^6*MZ2^5*CHl3[1, 1] + 
      762192*MH2*MT2^6*MW2^7*MZ2^5*CHl3[1, 1] + 26832*MT2^7*MW2^7*MZ2^5*
       CHl3[1, 1] - 2319152*MH2*MT2^5*MW2^8*MZ2^5*CHl3[1, 1] - 
      158544*MT2^6*MW2^8*MZ2^5*CHl3[1, 1] + 3935312*MH2*MT2^4*MW2^9*MZ2^5*
       CHl3[1, 1] + 444848*MT2^5*MW2^9*MZ2^5*CHl3[1, 1] - 
      4026416*MH2*MT2^3*MW2^10*MZ2^5*CHl3[1, 1] - 951632*MT2^4*MW2^10*MZ2^5*
       CHl3[1, 1] + 2427056*MH2*MT2^2*MW2^11*MZ2^5*CHl3[1, 1] + 
      1428656*MT2^3*MW2^11*MZ2^5*CHl3[1, 1] - 763728*MH2*MT2*MW2^12*MZ2^5*
       CHl3[1, 1] - 1226672*MT2^2*MW2^12*MZ2^5*CHl3[1, 1] + 
      89440*MH2*MW2^13*MZ2^5*CHl3[1, 1] + 511440*MT2*MW2^13*MZ2^5*
       CHl3[1, 1] - 75616*MW2^14*MZ2^5*CHl3[1, 1] + 704*MH2*MT2^8*MW2^4*MZ2^6*
       CHl3[1, 1] + 126688*MH2*MT2^7*MW2^5*MZ2^6*CHl3[1, 1] - 
      704*MT2^8*MW2^5*MZ2^6*CHl3[1, 1] - 1016760*MH2*MT2^6*MW2^6*MZ2^6*
       CHl3[1, 1] - 60592*MT2^7*MW2^6*MZ2^6*CHl3[1, 1] + 
      3181096*MH2*MT2^5*MW2^7*MZ2^6*CHl3[1, 1] + 476904*MT2^6*MW2^7*MZ2^6*
       CHl3[1, 1] - 5122624*MH2*MT2^4*MW2^8*MZ2^6*CHl3[1, 1] - 
      1484344*MT2^5*MW2^8*MZ2^6*CHl3[1, 1] + 4554544*MH2*MT2^3*MW2^9*MZ2^6*
       CHl3[1, 1] + 2486704*MT2^4*MW2^9*MZ2^6*CHl3[1, 1] - 
      2165560*MH2*MT2^2*MW2^10*MZ2^6*CHl3[1, 1] - 2431264*MT2^3*MW2^10*MZ2^6*
       CHl3[1, 1] + 463688*MH2*MT2*MW2^11*MZ2^6*CHl3[1, 1] + 
      1353544*MT2^2*MW2^11*MZ2^6*CHl3[1, 1] - 21776*MH2*MW2^12*MZ2^6*
       CHl3[1, 1] - 373112*MT2*MW2^12*MZ2^6*CHl3[1, 1] + 
      32864*MW2^13*MZ2^6*CHl3[1, 1] - 92*MH2*MT2^8*MW2^3*MZ2^7*CHl3[1, 1] - 
      95440*MH2*MT2^7*MW2^4*MZ2^7*CHl3[1, 1] + 92*MT2^8*MW2^4*MZ2^7*
       CHl3[1, 1] + 804720*MH2*MT2^6*MW2^5*MZ2^7*CHl3[1, 1] + 
      55444*MT2^7*MW2^5*MZ2^7*CHl3[1, 1] - 2552200*MH2*MT2^5*MW2^6*MZ2^7*
       CHl3[1, 1] - 458652*MT2^6*MW2^6*MZ2^7*CHl3[1, 1] + 
      3926808*MH2*MT2^4*MW2^7*MZ2^7*CHl3[1, 1] + 1447900*MT2^5*MW2^7*MZ2^7*
       CHl3[1, 1] - 3045184*MH2*MT2^3*MW2^8*MZ2^7*CHl3[1, 1] - 
      2273652*MT2^4*MW2^8*MZ2^7*CHl3[1, 1] + 1032400*MH2*MT2^2*MW2^9*MZ2^7*
       CHl3[1, 1] + 1876876*MT2^3*MW2^9*MZ2^7*CHl3[1, 1] - 
      35464*MH2*MT2*MW2^10*MZ2^7*CHl3[1, 1] - 754516*MT2^2*MW2^10*MZ2^7*
       CHl3[1, 1] - 35548*MH2*MW2^11*MZ2^7*CHl3[1, 1] + 
      97060*MT2*MW2^11*MZ2^7*CHl3[1, 1] + 9448*MW2^12*MZ2^7*CHl3[1, 1] - 
      136*MH2*MT2^8*MW2^2*MZ2^8*CHl3[1, 1] + 46938*MH2*MT2^7*MW2^3*MZ2^8*
       CHl3[1, 1] + 136*MT2^8*MW2^3*MZ2^8*CHl3[1, 1] - 
      421776*MH2*MT2^6*MW2^4*MZ2^8*CHl3[1, 1] - 30000*MT2^7*MW2^4*MZ2^8*
       CHl3[1, 1] + 1359028*MH2*MT2^5*MW2^5*MZ2^8*CHl3[1, 1] + 
      263214*MT2^6*MW2^5*MZ2^8*CHl3[1, 1] - 1967746*MH2*MT2^4*MW2^6*MZ2^8*
       CHl3[1, 1] - 843346*MT2^5*MW2^6*MZ2^8*CHl3[1, 1] + 
      1216474*MH2*MT2^3*MW2^7*MZ2^8*CHl3[1, 1] + 1241032*MT2^4*MW2^7*MZ2^8*
       CHl3[1, 1] - 89164*MH2*MT2^2*MW2^8*MZ2^8*CHl3[1, 1] - 
      821932*MT2^3*MW2^8*MZ2^8*CHl3[1, 1] - 193104*MH2*MT2*MW2^9*MZ2^8*
       CHl3[1, 1] + 131734*MT2^2*MW2^9*MZ2^8*CHl3[1, 1] + 
      49486*MH2*MW2^10*MZ2^8*CHl3[1, 1] + 85590*MT2*MW2^10*MZ2^8*CHl3[1, 1] - 
      26428*MW2^11*MZ2^8*CHl3[1, 1] + 20*MH2*MT2^8*MW2*MZ2^9*CHl3[1, 1] - 
      12446*MH2*MT2^7*MW2^2*MZ2^9*CHl3[1, 1] - 20*MT2^8*MW2^2*MZ2^9*
       CHl3[1, 1] + 132300*MH2*MT2^6*MW2^3*MZ2^9*CHl3[1, 1] + 
      8126*MT2^7*MW2^3*MZ2^9*CHl3[1, 1] - 441920*MH2*MT2^5*MW2^4*MZ2^9*
       CHl3[1, 1] - 85122*MT2^6*MW2^4*MZ2^9*CHl3[1, 1] + 
      562292*MH2*MT2^4*MW2^5*MZ2^9*CHl3[1, 1] + 283448*MT2^5*MW2^5*MZ2^9*
       CHl3[1, 1] - 138986*MH2*MT2^3*MW2^6*MZ2^9*CHl3[1, 1] - 
      366398*MT2^4*MW2^6*MZ2^9*CHl3[1, 1] - 260584*MH2*MT2^2*MW2^7*MZ2^9*
       CHl3[1, 1] + 107774*MT2^3*MW2^7*MZ2^9*CHl3[1, 1] + 
      192776*MH2*MT2*MW2^8*MZ2^9*CHl3[1, 1] + 146626*MT2^2*MW2^8*MZ2^9*
       CHl3[1, 1] - 33452*MH2*MW2^9*MZ2^9*CHl3[1, 1] - 
      115268*MT2*MW2^9*MZ2^9*CHl3[1, 1] + 20834*MW2^10*MZ2^9*CHl3[1, 1] + 
      1220*MH2*MT2^7*MW2*MZ2^10*CHl3[1, 1] - 20660*MH2*MT2^6*MW2^2*MZ2^10*
       CHl3[1, 1] - 770*MT2^7*MW2^2*MZ2^10*CHl3[1, 1] + 
      74002*MH2*MT2^5*MW2^3*MZ2^10*CHl3[1, 1] + 13190*MT2^6*MW2^3*MZ2^10*
       CHl3[1, 1] - 57072*MH2*MT2^4*MW2^4*MZ2^10*CHl3[1, 1] - 
      47272*MT2^5*MW2^4*MZ2^10*CHl3[1, 1] - 95652*MH2*MT2^3*MW2^5*MZ2^10*
       CHl3[1, 1] + 36660*MT2^4*MW2^5*MZ2^10*CHl3[1, 1] + 
      173556*MH2*MT2^2*MW2^6*MZ2^10*CHl3[1, 1] + 60588*MT2^3*MW2^6*MZ2^10*
       CHl3[1, 1] - 86596*MH2*MT2*MW2^7*MZ2^10*CHl3[1, 1] - 
      110592*MT2^2*MW2^7*MZ2^10*CHl3[1, 1] + 11202*MH2*MW2^8*MZ2^10*
       CHl3[1, 1] + 55528*MT2*MW2^8*MZ2^10*CHl3[1, 1] - 
      7332*MW2^9*MZ2^10*CHl3[1, 1] + 1200*MH2*MT2^6*MW2*MZ2^11*CHl3[1, 1] - 
      4790*MH2*MT2^5*MW2^2*MZ2^11*CHl3[1, 1] - 750*MT2^6*MW2^2*MZ2^11*
       CHl3[1, 1] - 6170*MH2*MT2^4*MW2^3*MZ2^11*CHl3[1, 1] + 
      2990*MT2^5*MW2^3*MZ2^11*CHl3[1, 1] + 36558*MH2*MT2^3*MW2^4*MZ2^11*
       CHl3[1, 1] + 4100*MT2^4*MW2^4*MZ2^11*CHl3[1, 1] - 
      42890*MH2*MT2^2*MW2^5*MZ2^11*CHl3[1, 1] - 23598*MT2^3*MW2^5*MZ2^11*
       CHl3[1, 1] + 17332*MH2*MT2*MW2^6*MZ2^11*CHl3[1, 1] + 
      27680*MT2^2*MW2^6*MZ2^11*CHl3[1, 1] - 1240*MH2*MW2^7*MZ2^11*
       CHl3[1, 1] - 11212*MT2*MW2^7*MZ2^11*CHl3[1, 1] + 
      790*MW2^8*MZ2^11*CHl3[1, 1] + 1200*MH2*MT2^4*MW2^2*MZ2^12*CHl3[1, 1] - 
      3610*MH2*MT2^3*MW2^3*MZ2^12*CHl3[1, 1] - 750*MT2^4*MW2^3*MZ2^12*
       CHl3[1, 1] + 3650*MH2*MT2^2*MW2^4*MZ2^12*CHl3[1, 1] + 
      2260*MT2^3*MW2^4*MZ2^12*CHl3[1, 1] - 1240*MH2*MT2*MW2^5*MZ2^12*
       CHl3[1, 1] - 2300*MT2^2*MW2^5*MZ2^12*CHl3[1, 1] + 
      790*MT2*MW2^6*MZ2^12*CHl3[1, 1] + 4096*MH2*MT2^8*MW2^10*CHl3[2, 2] - 
      45056*MH2*MT2^7*MW2^11*CHl3[2, 2] - 4096*MT2^8*MW2^11*CHl3[2, 2] + 
      200704*MH2*MT2^6*MW2^12*CHl3[2, 2] + 45056*MT2^7*MW2^12*CHl3[2, 2] - 
      487424*MH2*MT2^5*MW2^13*CHl3[2, 2] - 200704*MT2^6*MW2^13*CHl3[2, 2] + 
      716800*MH2*MT2^4*MW2^14*CHl3[2, 2] + 487424*MT2^5*MW2^14*CHl3[2, 2] - 
      659456*MH2*MT2^3*MW2^15*CHl3[2, 2] - 716800*MT2^4*MW2^15*CHl3[2, 2] + 
      372736*MH2*MT2^2*MW2^16*CHl3[2, 2] + 659456*MT2^3*MW2^16*CHl3[2, 2] - 
      118784*MH2*MT2*MW2^17*CHl3[2, 2] - 372736*MT2^2*MW2^17*CHl3[2, 2] + 
      16384*MH2*MW2^18*CHl3[2, 2] + 118784*MT2*MW2^18*CHl3[2, 2] - 
      16384*MW2^19*CHl3[2, 2] - 15360*MH2*MT2^8*MW2^9*MZ2*CHl3[2, 2] + 
      164864*MH2*MT2^7*MW2^10*MZ2*CHl3[2, 2] + 15360*MT2^8*MW2^10*MZ2*
       CHl3[2, 2] - 730112*MH2*MT2^6*MW2^11*MZ2*CHl3[2, 2] - 
      164864*MT2^7*MW2^11*MZ2*CHl3[2, 2] + 1760256*MH2*MT2^5*MW2^12*MZ2*
       CHl3[2, 2] + 730112*MT2^6*MW2^12*MZ2*CHl3[2, 2] - 
      2544640*MH2*MT2^4*MW2^13*MZ2*CHl3[2, 2] - 1760256*MT2^5*MW2^13*MZ2*
       CHl3[2, 2] + 2268160*MH2*MT2^3*MW2^14*MZ2*CHl3[2, 2] + 
      2544640*MT2^4*MW2^14*MZ2*CHl3[2, 2] - 1219584*MH2*MT2^2*MW2^15*MZ2*
       CHl3[2, 2] - 2268160*MT2^3*MW2^15*MZ2*CHl3[2, 2] + 
      361472*MH2*MT2*MW2^16*MZ2*CHl3[2, 2] + 1219584*MT2^2*MW2^16*MZ2*
       CHl3[2, 2] - 45056*MH2*MW2^17*MZ2*CHl3[2, 2] - 
      361472*MT2*MW2^17*MZ2*CHl3[2, 2] + 45056*MW2^18*MZ2*CHl3[2, 2] + 
      22528*MH2*MT2^8*MW2^8*MZ2^2*CHl3[2, 2] - 207872*MH2*MT2^7*MW2^9*MZ2^2*
       CHl3[2, 2] - 22528*MT2^8*MW2^9*MZ2^2*CHl3[2, 2] + 
      839168*MH2*MT2^6*MW2^10*MZ2^2*CHl3[2, 2] + 207872*MT2^7*MW2^10*MZ2^2*
       CHl3[2, 2] - 1876480*MH2*MT2^5*MW2^11*MZ2^2*CHl3[2, 2] - 
      839168*MT2^6*MW2^11*MZ2^2*CHl3[2, 2] + 2487296*MH2*MT2^4*MW2^12*MZ2^2*
       CHl3[2, 2] + 1876480*MT2^5*MW2^12*MZ2^2*CHl3[2, 2] - 
      1953792*MH2*MT2^3*MW2^13*MZ2^2*CHl3[2, 2] - 2487296*MT2^4*MW2^13*MZ2^2*
       CHl3[2, 2] + 849408*MH2*MT2^2*MW2^14*MZ2^2*CHl3[2, 2] + 
      1953792*MT2^3*MW2^14*MZ2^2*CHl3[2, 2] - 164352*MH2*MT2*MW2^15*MZ2^2*
       CHl3[2, 2] - 849408*MT2^2*MW2^15*MZ2^2*CHl3[2, 2] + 
      4096*MH2*MW2^16*MZ2^2*CHl3[2, 2] + 164352*MT2*MW2^16*MZ2^2*CHl3[2, 2] - 
      4096*MW2^17*MZ2^2*CHl3[2, 2] - 15104*MH2*MT2^8*MW2^7*MZ2^3*CHl3[2, 2] + 
      39168*MH2*MT2^7*MW2^8*MZ2^3*CHl3[2, 2] + 15104*MT2^8*MW2^8*MZ2^3*
       CHl3[2, 2] + 170240*MH2*MT2^6*MW2^9*MZ2^3*CHl3[2, 2] - 
      39168*MT2^7*MW2^9*MZ2^3*CHl3[2, 2] - 996608*MH2*MT2^5*MW2^10*MZ2^3*
       CHl3[2, 2] - 170240*MT2^6*MW2^10*MZ2^3*CHl3[2, 2] + 
      2130688*MH2*MT2^4*MW2^11*MZ2^3*CHl3[2, 2] + 996608*MT2^5*MW2^11*MZ2^3*
       CHl3[2, 2] - 2496768*MH2*MT2^3*MW2^12*MZ2^3*CHl3[2, 2] - 
      2130688*MT2^4*MW2^12*MZ2^3*CHl3[2, 2] + 1723136*MH2*MT2^2*MW2^13*MZ2^3*
       CHl3[2, 2] + 2496768*MT2^3*MW2^13*MZ2^3*CHl3[2, 2] - 
      664320*MH2*MT2*MW2^14*MZ2^3*CHl3[2, 2] - 1723136*MT2^2*MW2^14*MZ2^3*
       CHl3[2, 2] + 109568*MH2*MW2^15*MZ2^3*CHl3[2, 2] + 
      664320*MT2*MW2^15*MZ2^3*CHl3[2, 2] - 109568*MW2^16*MZ2^3*CHl3[2, 2] + 
      1344*MH2*MT2^8*MW2^6*MZ2^4*CHl3[2, 2] + 187712*MH2*MT2^7*MW2^7*MZ2^4*
       CHl3[2, 2] - 1344*MT2^8*MW2^7*MZ2^4*CHl3[2, 2] - 
      1478464*MH2*MT2^6*MW2^8*MZ2^4*CHl3[2, 2] - 187712*MT2^7*MW2^8*MZ2^4*
       CHl3[2, 2] + 4633792*MH2*MT2^5*MW2^9*MZ2^4*CHl3[2, 2] + 
      1478464*MT2^6*MW2^9*MZ2^4*CHl3[2, 2] - 7634496*MH2*MT2^4*MW2^10*MZ2^4*
       CHl3[2, 2] - 4633792*MT2^5*MW2^10*MZ2^4*CHl3[2, 2] + 
      7187136*MH2*MT2^3*MW2^11*MZ2^4*CHl3[2, 2] + 7634496*MT2^4*MW2^11*MZ2^4*
       CHl3[2, 2] - 3910336*MH2*MT2^2*MW2^12*MZ2^4*CHl3[2, 2] - 
      7187136*MT2^3*MW2^12*MZ2^4*CHl3[2, 2] + 1151296*MH2*MT2*MW2^13*MZ2^4*
       CHl3[2, 2] + 3910336*MT2^2*MW2^13*MZ2^4*CHl3[2, 2] - 
      137984*MH2*MW2^14*MZ2^4*CHl3[2, 2] - 1151296*MT2*MW2^14*MZ2^4*
       CHl3[2, 2] + 137984*MW2^15*MZ2^4*CHl3[2, 2] + 
      6160*MH2*MT2^8*MW2^5*MZ2^5*CHl3[2, 2] - 253424*MH2*MT2^7*MW2^6*MZ2^5*
       CHl3[2, 2] - 6160*MT2^8*MW2^6*MZ2^5*CHl3[2, 2] + 
      1817072*MH2*MT2^6*MW2^7*MZ2^5*CHl3[2, 2] + 253424*MT2^7*MW2^7*MZ2^5*
       CHl3[2, 2] - 5503888*MH2*MT2^5*MW2^8*MZ2^5*CHl3[2, 2] - 
      1817072*MT2^6*MW2^8*MZ2^5*CHl3[2, 2] + 8575152*MH2*MT2^4*MW2^9*MZ2^5*
       CHl3[2, 2] + 5503888*MT2^5*MW2^9*MZ2^5*CHl3[2, 2] - 
      7239056*MH2*MT2^3*MW2^10*MZ2^5*CHl3[2, 2] - 8575152*MT2^4*MW2^10*MZ2^5*
       CHl3[2, 2] + 3221008*MH2*MT2^2*MW2^11*MZ2^5*CHl3[2, 2] + 
      7239056*MT2^3*MW2^11*MZ2^5*CHl3[2, 2] - 649968*MH2*MT2*MW2^12*MZ2^5*
       CHl3[2, 2] - 3221008*MT2^2*MW2^12*MZ2^5*CHl3[2, 2] + 
      26944*MH2*MW2^13*MZ2^5*CHl3[2, 2] + 649968*MT2*MW2^13*MZ2^5*
       CHl3[2, 2] - 26944*MW2^14*MZ2^5*CHl3[2, 2] - 4928*MH2*MT2^8*MW2^4*
       MZ2^6*CHl3[2, 2] + 148272*MH2*MT2^7*MW2^5*MZ2^6*CHl3[2, 2] + 
      4928*MT2^8*MW2^5*MZ2^6*CHl3[2, 2] - 1096168*MH2*MT2^6*MW2^6*MZ2^6*
       CHl3[2, 2] - 148272*MT2^7*MW2^6*MZ2^6*CHl3[2, 2] + 
      3338200*MH2*MT2^5*MW2^7*MZ2^6*CHl3[2, 2] + 1096168*MT2^6*MW2^7*MZ2^6*
       CHl3[2, 2] - 4877456*MH2*MT2^4*MW2^8*MZ2^6*CHl3[2, 2] - 
      3338200*MT2^5*MW2^8*MZ2^6*CHl3[2, 2] + 3362784*MH2*MT2^3*MW2^9*MZ2^6*
       CHl3[2, 2] + 4877456*MT2^4*MW2^9*MZ2^6*CHl3[2, 2] - 
      753928*MH2*MT2^2*MW2^10*MZ2^6*CHl3[2, 2] - 3362784*MT2^3*MW2^10*MZ2^6*
       CHl3[2, 2] - 205800*MH2*MT2*MW2^11*MZ2^6*CHl3[2, 2] + 
      753928*MT2^2*MW2^11*MZ2^6*CHl3[2, 2] + 89024*MH2*MW2^12*MZ2^6*
       CHl3[2, 2] + 205800*MT2*MW2^12*MZ2^6*CHl3[2, 2] - 
      89024*MW2^13*MZ2^6*CHl3[2, 2] + 804*MH2*MT2^8*MW2^3*MZ2^7*CHl3[2, 2] - 
      17068*MH2*MT2^7*MW2^4*MZ2^7*CHl3[2, 2] - 804*MT2^8*MW2^4*MZ2^7*
       CHl3[2, 2] + 192260*MH2*MT2^6*MW2^5*MZ2^7*CHl3[2, 2] + 
      17068*MT2^7*MW2^5*MZ2^7*CHl3[2, 2] - 639092*MH2*MT2^5*MW2^6*MZ2^7*
       CHl3[2, 2] - 192260*MT2^6*MW2^6*MZ2^7*CHl3[2, 2] + 
      656412*MH2*MT2^4*MW2^7*MZ2^7*CHl3[2, 2] + 639092*MT2^5*MW2^7*MZ2^7*
       CHl3[2, 2] + 284748*MH2*MT2^3*MW2^8*MZ2^7*CHl3[2, 2] - 
      656412*MT2^4*MW2^8*MZ2^7*CHl3[2, 2] - 948436*MH2*MT2^2*MW2^9*MZ2^7*
       CHl3[2, 2] - 284748*MT2^3*MW2^9*MZ2^7*CHl3[2, 2] + 
      573940*MH2*MT2*MW2^10*MZ2^7*CHl3[2, 2] + 948436*MT2^2*MW2^10*MZ2^7*
       CHl3[2, 2] - 103568*MH2*MW2^11*MZ2^7*CHl3[2, 2] - 
      573940*MT2*MW2^11*MZ2^7*CHl3[2, 2] + 103568*MW2^12*MZ2^7*CHl3[2, 2] + 
      760*MH2*MT2^8*MW2^2*MZ2^8*CHl3[2, 2] - 32156*MH2*MT2^7*MW2^3*MZ2^8*
       CHl3[2, 2] - 760*MT2^8*MW2^3*MZ2^8*CHl3[2, 2] + 
      199310*MH2*MT2^6*MW2^4*MZ2^8*CHl3[2, 2] + 32156*MT2^7*MW2^4*MZ2^8*
       CHl3[2, 2] - 575818*MH2*MT2^5*MW2^5*MZ2^8*CHl3[2, 2] - 
      199310*MT2^6*MW2^5*MZ2^8*CHl3[2, 2] + 1056996*MH2*MT2^4*MW2^6*MZ2^8*
       CHl3[2, 2] + 575818*MT2^5*MW2^6*MZ2^8*CHl3[2, 2] - 
      1288280*MH2*MT2^3*MW2^7*MZ2^8*CHl3[2, 2] - 1056996*MT2^4*MW2^7*MZ2^8*
       CHl3[2, 2] + 951550*MH2*MT2^2*MW2^8*MZ2^8*CHl3[2, 2] + 
      1288280*MT2^3*MW2^8*MZ2^8*CHl3[2, 2] - 354762*MH2*MT2*MW2^9*MZ2^8*
       CHl3[2, 2] - 951550*MT2^2*MW2^9*MZ2^8*CHl3[2, 2] + 
      42400*MH2*MW2^10*MZ2^8*CHl3[2, 2] + 354762*MT2*MW2^10*MZ2^8*
       CHl3[2, 2] - 42400*MW2^11*MZ2^8*CHl3[2, 2] - 300*MH2*MT2^8*MW2*MZ2^9*
       CHl3[2, 2] + 18860*MH2*MT2^7*MW2^2*MZ2^9*CHl3[2, 2] + 
      300*MT2^8*MW2^2*MZ2^9*CHl3[2, 2] - 149360*MH2*MT2^6*MW2^3*MZ2^9*
       CHl3[2, 2] - 18860*MT2^7*MW2^3*MZ2^9*CHl3[2, 2] + 
      464682*MH2*MT2^5*MW2^4*MZ2^9*CHl3[2, 2] + 149360*MT2^6*MW2^4*MZ2^9*
       CHl3[2, 2] - 726612*MH2*MT2^4*MW2^5*MZ2^9*CHl3[2, 2] - 
      464682*MT2^5*MW2^5*MZ2^9*CHl3[2, 2] + 602696*MH2*MT2^3*MW2^6*MZ2^9*
       CHl3[2, 2] + 726612*MT2^4*MW2^6*MZ2^9*CHl3[2, 2] - 
      247424*MH2*MT2^2*MW2^7*MZ2^9*CHl3[2, 2] - 602696*MT2^3*MW2^7*MZ2^9*
       CHl3[2, 2] + 28946*MH2*MT2*MW2^8*MZ2^9*CHl3[2, 2] + 
      247424*MT2^2*MW2^8*MZ2^9*CHl3[2, 2] + 8512*MH2*MW2^9*MZ2^9*CHl3[2, 2] - 
      28946*MT2*MW2^9*MZ2^9*CHl3[2, 2] - 8512*MW2^10*MZ2^9*CHl3[2, 2] - 
      3300*MH2*MT2^7*MW2*MZ2^10*CHl3[2, 2] + 38350*MH2*MT2^6*MW2^2*MZ2^10*
       CHl3[2, 2] + 3300*MT2^7*MW2^2*MZ2^10*CHl3[2, 2] - 
      129470*MH2*MT2^5*MW2^3*MZ2^10*CHl3[2, 2] - 38350*MT2^6*MW2^3*MZ2^10*
       CHl3[2, 2] + 161860*MH2*MT2^4*MW2^4*MZ2^10*CHl3[2, 2] + 
      129470*MT2^5*MW2^4*MZ2^10*CHl3[2, 2] - 29242*MH2*MT2^3*MW2^5*MZ2^10*
       CHl3[2, 2] - 161860*MT2^4*MW2^5*MZ2^10*CHl3[2, 2] - 
      93880*MH2*MT2^2*MW2^6*MZ2^10*CHl3[2, 2] + 29242*MT2^3*MW2^6*MZ2^10*
       CHl3[2, 2] + 69602*MH2*MT2*MW2^7*MZ2^10*CHl3[2, 2] + 
      93880*MT2^2*MW2^7*MZ2^10*CHl3[2, 2] - 13920*MH2*MW2^8*MZ2^10*
       CHl3[2, 2] - 69602*MT2*MW2^8*MZ2^10*CHl3[2, 2] + 
      13920*MW2^9*MZ2^10*CHl3[2, 2] - 3000*MH2*MT2^6*MW2*MZ2^11*CHl3[2, 2] + 
      11850*MH2*MT2^5*MW2^2*MZ2^11*CHl3[2, 2] + 3000*MT2^6*MW2^2*MZ2^11*
       CHl3[2, 2] + 1000*MH2*MT2^4*MW2^3*MZ2^11*CHl3[2, 2] - 
      11850*MT2^5*MW2^3*MZ2^11*CHl3[2, 2] - 48080*MH2*MT2^3*MW2^4*MZ2^11*
       CHl3[2, 2] - 1000*MT2^4*MW2^4*MZ2^11*CHl3[2, 2] + 
      65500*MH2*MT2^2*MW2^5*MZ2^11*CHl3[2, 2] + 48080*MT2^3*MW2^5*MZ2^11*
       CHl3[2, 2] - 30870*MH2*MT2*MW2^6*MZ2^11*CHl3[2, 2] - 
      65500*MT2^2*MW2^6*MZ2^11*CHl3[2, 2] + 3600*MH2*MW2^7*MZ2^11*
       CHl3[2, 2] + 30870*MT2*MW2^7*MZ2^11*CHl3[2, 2] - 
      3600*MW2^8*MZ2^11*CHl3[2, 2] - 3000*MH2*MT2^4*MW2^2*MZ2^12*CHl3[2, 2] + 
      9150*MH2*MT2^3*MW2^3*MZ2^12*CHl3[2, 2] + 3000*MT2^4*MW2^3*MZ2^12*
       CHl3[2, 2] - 9750*MH2*MT2^2*MW2^4*MZ2^12*CHl3[2, 2] - 
      9150*MT2^3*MW2^4*MZ2^12*CHl3[2, 2] + 3600*MH2*MT2*MW2^5*MZ2^12*
       CHl3[2, 2] + 9750*MT2^2*MW2^5*MZ2^12*CHl3[2, 2] - 
      3600*MT2*MW2^6*MZ2^12*CHl3[2, 2] + 4096*MH2*MT2^8*MW2^10*
       CHl3[Leff, Leff] + 77824*MH2*MT2^7*MW2^11*CHl3[Leff, Leff] - 
      4096*MT2^8*MW2^11*CHl3[Leff, Leff] - 634880*MH2*MT2^6*MW2^12*
       CHl3[Leff, Leff] - 77824*MT2^7*MW2^12*CHl3[Leff, Leff] + 
      1945600*MH2*MT2^5*MW2^13*CHl3[Leff, Leff] + 634880*MT2^6*MW2^13*
       CHl3[Leff, Leff] - 3215360*MH2*MT2^4*MW2^14*CHl3[Leff, Leff] - 
      1945600*MT2^5*MW2^14*CHl3[Leff, Leff] + 3149824*MH2*MT2^3*MW2^15*
       CHl3[Leff, Leff] + 3215360*MT2^4*MW2^15*CHl3[Leff, Leff] - 
      1839104*MH2*MT2^2*MW2^16*CHl3[Leff, Leff] - 3149824*MT2^3*MW2^16*
       CHl3[Leff, Leff] + 593920*MH2*MT2*MW2^17*CHl3[Leff, Leff] + 
      1839104*MT2^2*MW2^17*CHl3[Leff, Leff] - 81920*MH2*MW2^18*
       CHl3[Leff, Leff] - 593920*MT2*MW2^18*CHl3[Leff, Leff] + 
      81920*MW2^19*CHl3[Leff, Leff] - 16384*MH2*MT2^8*MW2^9*MZ2*
       CHl3[Leff, Leff] - 337920*MH2*MT2^7*MW2^10*MZ2*CHl3[Leff, Leff] + 
      16384*MT2^8*MW2^10*MZ2*CHl3[Leff, Leff] + 2770944*MH2*MT2^6*MW2^11*MZ2*
       CHl3[Leff, Leff] + 337920*MT2^7*MW2^11*MZ2*CHl3[Leff, Leff] - 
      8458240*MH2*MT2^5*MW2^12*MZ2*CHl3[Leff, Leff] - 
      2770944*MT2^6*MW2^12*MZ2*CHl3[Leff, Leff] + 13737984*MH2*MT2^4*MW2^13*
       MZ2*CHl3[Leff, Leff] + 8458240*MT2^5*MW2^13*MZ2*CHl3[Leff, Leff] - 
      13043712*MH2*MT2^3*MW2^14*MZ2*CHl3[Leff, Leff] - 
      13737984*MT2^4*MW2^14*MZ2*CHl3[Leff, Leff] + 7276544*MH2*MT2^2*MW2^15*
       MZ2*CHl3[Leff, Leff] + 13043712*MT2^3*MW2^15*MZ2*CHl3[Leff, Leff] - 
      2211840*MH2*MT2*MW2^16*MZ2*CHl3[Leff, Leff] - 7276544*MT2^2*MW2^16*MZ2*
       CHl3[Leff, Leff] + 282624*MH2*MW2^17*MZ2*CHl3[Leff, Leff] + 
      2211840*MT2*MW2^17*MZ2*CHl3[Leff, Leff] - 282624*MW2^18*MZ2*
       CHl3[Leff, Leff] + 6656*MH2*MT2^8*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      778752*MH2*MT2^7*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      6656*MT2^8*MW2^9*MZ2^2*CHl3[Leff, Leff] - 5618176*MH2*MT2^6*MW2^10*
       MZ2^2*CHl3[Leff, Leff] - 797184*MT2^7*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
      16456192*MH2*MT2^5*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      5747200*MT2^6*MW2^11*MZ2^2*CHl3[Leff, Leff] - 25809408*MH2*MT2^4*MW2^12*
       MZ2^2*CHl3[Leff, Leff] - 16843264*MT2^5*MW2^12*MZ2^2*
       CHl3[Leff, Leff] + 23430656*MH2*MT2^3*MW2^13*MZ2^2*CHl3[Leff, Leff] + 
      26454528*MT2^4*MW2^13*MZ2^2*CHl3[Leff, Leff] - 
      12264960*MH2*MT2^2*MW2^14*MZ2^2*CHl3[Leff, Leff] - 
      24075776*MT2^3*MW2^14*MZ2^2*CHl3[Leff, Leff] + 
      3399168*MH2*MT2*MW2^15*MZ2^2*CHl3[Leff, Leff] + 
      12652032*MT2^2*MW2^15*MZ2^2*CHl3[Leff, Leff] - 
      378880*MH2*MW2^16*MZ2^2*CHl3[Leff, Leff] - 3528192*MT2*MW2^16*MZ2^2*
       CHl3[Leff, Leff] + 397312*MW2^17*MZ2^2*CHl3[Leff, Leff] + 
      56576*MH2*MT2^8*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
      1216768*MH2*MT2^7*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      56576*MT2^8*MW2^8*MZ2^3*CHl3[Leff, Leff] + 6879744*MH2*MT2^6*MW2^9*
       MZ2^3*CHl3[Leff, Leff] + 1290496*MT2^7*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      18349568*MH2*MT2^5*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      7414272*MT2^6*MW2^10*MZ2^3*CHl3[Leff, Leff] + 27147520*MH2*MT2^4*MW2^11*
       MZ2^3*CHl3[Leff, Leff] + 19971584*MT2^5*MW2^11*MZ2^3*
       CHl3[Leff, Leff] - 23228672*MH2*MT2^3*MW2^12*MZ2^3*CHl3[Leff, Leff] - 
      29820160*MT2^4*MW2^12*MZ2^3*CHl3[Leff, Leff] + 
      11088896*MH2*MT2^2*MW2^13*MZ2^3*CHl3[Leff, Leff] + 
      25809152*MT2^3*MW2^13*MZ2^3*CHl3[Leff, Leff] - 
      2570240*MH2*MT2*MW2^14*MZ2^3*CHl3[Leff, Leff] - 
      12545024*MT2^2*MW2^14*MZ2^3*CHl3[Leff, Leff] + 
      180224*MH2*MW2^15*MZ2^3*CHl3[Leff, Leff] + 3012608*MT2*MW2^15*MZ2^3*
       CHl3[Leff, Leff] - 235520*MW2^16*MZ2^3*CHl3[Leff, Leff] - 
      110080*MH2*MT2^8*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      1007744*MH2*MT2^7*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      110080*MT2^8*MW2^7*MZ2^4*CHl3[Leff, Leff] - 3632256*MH2*MT2^6*MW2^8*
       MZ2^4*CHl3[Leff, Leff] - 1141376*MT2^7*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      7049216*MH2*MT2^5*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      4641408*MT2^6*MW2^9*MZ2^4*CHl3[Leff, Leff] - 8145920*MH2*MT2^4*MW2^10*
       MZ2^4*CHl3[Leff, Leff] - 10150400*MT2^5*MW2^10*MZ2^4*
       CHl3[Leff, Leff] + 5152384*MH2*MT2^3*MW2^11*MZ2^4*CHl3[Leff, Leff] + 
      13173248*MT2^4*MW2^11*MZ2^4*CHl3[Leff, Leff] - 
      770688*MH2*MT2^2*MW2^12*MZ2^4*CHl3[Leff, Leff] - 
      9774208*MT2^3*MW2^12*MZ2^4*CHl3[Leff, Leff] - 846592*MH2*MT2*MW2^13*
       MZ2^4*CHl3[Leff, Leff] + 3153024*MT2^2*MW2^13*MZ2^4*CHl3[Leff, Leff] + 
      354560*MH2*MW2^14*MZ2^4*CHl3[Leff, Leff] + 224512*MT2*MW2^14*MZ2^4*
       CHl3[Leff, Leff] - 294656*MW2^15*MZ2^4*CHl3[Leff, Leff] + 
      78272*MH2*MT2^8*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      143200*MH2*MT2^7*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      78272*MT2^8*MW2^6*MZ2^5*CHl3[Leff, Leff] - 4031104*MH2*MT2^6*MW2^7*
       MZ2^5*CHl3[Leff, Leff] + 3104*MT2^7*MW2^7*MZ2^5*CHl3[Leff, Leff] + 
      15256352*MH2*MT2^5*MW2^8*MZ2^5*CHl3[Leff, Leff] + 
      2873344*MT2^6*MW2^8*MZ2^5*CHl3[Leff, Leff] - 26326272*MH2*MT2^4*MW2^9*
       MZ2^5*CHl3[Leff, Leff] - 11649440*MT2^5*MW2^9*MZ2^5*CHl3[Leff, Leff] + 
      25188768*MH2*MT2^3*MW2^10*MZ2^5*CHl3[Leff, Leff] + 
      20611200*MT2^4*MW2^10*MZ2^5*CHl3[Leff, Leff] - 
      14713984*MH2*MT2^2*MW2^11*MZ2^5*CHl3[Leff, Leff] - 
      20289312*MT2^3*MW2^11*MZ2^5*CHl3[Leff, Leff] + 
      5187808*MH2*MT2*MW2^12*MZ2^5*CHl3[Leff, Leff] + 
      12530944*MT2^2*MW2^12*MZ2^5*CHl3[Leff, Leff] - 
      896704*MH2*MW2^13*MZ2^5*CHl3[Leff, Leff] - 4771936*MT2*MW2^13*MZ2^5*
       CHl3[Leff, Leff] + 884032*MW2^14*MZ2^5*CHl3[Leff, Leff] - 
      9808*MH2*MT2^8*MW2^4*MZ2^6*CHl3[Leff, Leff] - 1148304*MH2*MT2^7*MW2^5*
       MZ2^6*CHl3[Leff, Leff] + 9808*MT2^8*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      9607296*MH2*MT2^6*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      1044624*MT2^7*MW2^6*MZ2^6*CHl3[Leff, Leff] - 30364368*MH2*MT2^5*MW2^7*
       MZ2^6*CHl3[Leff, Leff] - 8735232*MT2^6*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      48046768*MH2*MT2^4*MW2^8*MZ2^6*CHl3[Leff, Leff] + 
      27601872*MT2^5*MW2^8*MZ2^6*CHl3[Leff, Leff] - 41710768*MH2*MT2^3*MW2^9*
       MZ2^6*CHl3[Leff, Leff] - 43820080*MT2^4*MW2^9*MZ2^6*CHl3[Leff, Leff] + 
      20608032*MH2*MT2^2*MW2^10*MZ2^6*CHl3[Leff, Leff] + 
      38482864*MT2^3*MW2^10*MZ2^6*CHl3[Leff, Leff] - 
      5627888*MH2*MT2*MW2^11*MZ2^6*CHl3[Leff, Leff] - 
      19563168*MT2^2*MW2^11*MZ2^6*CHl3[Leff, Leff] + 
      711936*MH2*MW2^12*MZ2^6*CHl3[Leff, Leff] + 5620976*MT2*MW2^12*MZ2^6*
       CHl3[Leff, Leff] - 754560*MW2^13*MZ2^6*CHl3[Leff, Leff] - 
      17176*MH2*MT2^8*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      1030296*MH2*MT2^7*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      17176*MT2^8*MW2^4*MZ2^7*CHl3[Leff, Leff] - 8042424*MH2*MT2^6*MW2^5*
       MZ2^7*CHl3[Leff, Leff] - 985368*MT2^7*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      24911224*MH2*MT2^5*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
      7624248*MT2^6*MW2^6*MZ2^7*CHl3[Leff, Leff] - 37603816*MH2*MT2^4*MW2^7*
       MZ2^7*CHl3[Leff, Leff] - 23553016*MT2^5*MW2^7*MZ2^7*CHl3[Leff, Leff] + 
      28840824*MH2*MT2^3*MW2^8*MZ2^7*CHl3[Leff, Leff] + 
      35659240*MT2^4*MW2^8*MZ2^7*CHl3[Leff, Leff] - 10482104*MH2*MT2^2*MW2^9*
       MZ2^7*CHl3[Leff, Leff] - 27707256*MT2^3*MW2^9*MZ2^7*CHl3[Leff, Leff] + 
      1200504*MH2*MT2*MW2^10*MZ2^7*CHl3[Leff, Leff] + 
      10495928*MT2^2*MW2^10*MZ2^7*CHl3[Leff, Leff] + 
      113328*MH2*MW2^11*MZ2^7*CHl3[Leff, Leff] - 1447032*MT2*MW2^11*MZ2^7*
       CHl3[Leff, Leff] - 54576*MW2^12*MZ2^7*CHl3[Leff, Leff] + 
      9248*MH2*MT2^8*MW2^2*MZ2^8*CHl3[Leff, Leff] - 361072*MH2*MT2^7*MW2^3*
       MZ2^8*CHl3[Leff, Leff] - 9248*MT2^8*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      3055952*MH2*MT2^6*MW2^4*MZ2^8*CHl3[Leff, Leff] + 
      352756*MT2^7*MW2^4*MZ2^8*CHl3[Leff, Leff] - 9693128*MH2*MT2^5*MW2^5*
       MZ2^8*CHl3[Leff, Leff] - 2952812*MT2^6*MW2^5*MZ2^8*CHl3[Leff, Leff] + 
      13295236*MH2*MT2^4*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
      9338780*MT2^5*MW2^6*MZ2^8*CHl3[Leff, Leff] - 6571672*MH2*MT2^3*MW2^7*
       MZ2^8*CHl3[Leff, Leff] - 12883216*MT2^4*MW2^7*MZ2^8*CHl3[Leff, Leff] - 
      1614432*MH2*MT2^2*MW2^8*MZ2^8*CHl3[Leff, Leff] + 
      6591652*MT2^3*MW2^8*MZ2^8*CHl3[Leff, Leff] + 2430080*MH2*MT2*MW2^9*
       MZ2^8*CHl3[Leff, Leff] + 1253388*MT2^2*MW2^9*MZ2^8*CHl3[Leff, Leff] - 
      564660*MH2*MW2^10*MZ2^8*CHl3[Leff, Leff] - 2204900*MT2*MW2^10*MZ2^8*
       CHl3[Leff, Leff] + 528048*MW2^11*MZ2^8*CHl3[Leff, Leff] - 
      1400*MH2*MT2^8*MW2*MZ2^9*CHl3[Leff, Leff] + 3048*MH2*MT2^7*MW2^2*MZ2^9*
       CHl3[Leff, Leff] + 1400*MT2^8*MW2^2*MZ2^9*CHl3[Leff, Leff] - 
      184996*MH2*MT2^6*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
      4848*MT2^7*MW2^3*MZ2^9*CHl3[Leff, Leff] + 733120*MH2*MT2^5*MW2^4*MZ2^9*
       CHl3[Leff, Leff] + 189280*MT2^6*MW2^4*MZ2^9*CHl3[Leff, Leff] - 
      72392*MH2*MT2^4*MW2^5*MZ2^9*CHl3[Leff, Leff] - 737656*MT2^5*MW2^5*MZ2^9*
       CHl3[Leff, Leff] - 2745888*MH2*MT2^3*MW2^6*MZ2^9*CHl3[Leff, Leff] + 
      138740*MT2^4*MW2^6*MZ2^9*CHl3[Leff, Leff] + 4065132*MH2*MT2^2*MW2^7*
       MZ2^9*CHl3[Leff, Leff] + 2548104*MT2^3*MW2^7*MZ2^9*CHl3[Leff, Leff] - 
      2105888*MH2*MT2*MW2^8*MZ2^9*CHl3[Leff, Leff] - 
      3850968*MT2^2*MW2^8*MZ2^9*CHl3[Leff, Leff] + 342528*MH2*MW2^9*MZ2^9*
       CHl3[Leff, Leff] + 2015096*MT2*MW2^9*MZ2^9*CHl3[Leff, Leff] - 
      332412*MW2^10*MZ2^9*CHl3[Leff, Leff] + 27700*MH2*MT2^7*MW2*MZ2^10*
       CHl3[Leff, Leff] - 227700*MH2*MT2^6*MW2^2*MZ2^10*CHl3[Leff, Leff] - 
      26800*MT2^7*MW2^2*MZ2^10*CHl3[Leff, Leff] + 716260*MH2*MT2^5*MW2^3*
       MZ2^10*CHl3[Leff, Leff] + 219600*MT2^6*MW2^3*MZ2^10*CHl3[Leff, Leff] - 
      1355616*MH2*MT2^4*MW2^4*MZ2^10*CHl3[Leff, Leff] - 
      690160*MT2^5*MW2^4*MZ2^10*CHl3[Leff, Leff] + 1734728*MH2*MT2^3*MW2^5*
       MZ2^10*CHl3[Leff, Leff] + 1306800*MT2^4*MW2^5*MZ2^10*
       CHl3[Leff, Leff] - 1391076*MH2*MT2^2*MW2^6*MZ2^10*CHl3[Leff, Leff] - 
      1678280*MT2^3*MW2^6*MZ2^10*CHl3[Leff, Leff] + 525544*MH2*MT2*MW2^7*
       MZ2^10*CHl3[Leff, Leff] + 1356228*MT2^2*MW2^7*MZ2^10*
       CHl3[Leff, Leff] - 47036*MH2*MW2^8*MZ2^10*CHl3[Leff, Leff] - 
      518128*MT2*MW2^8*MZ2^10*CHl3[Leff, Leff] + 47936*MW2^9*MZ2^10*
       CHl3[Leff, Leff] - 4500*MH2*MT2^7*MZ2^11*CHl3[Leff, Leff] + 
      62100*MH2*MT2^6*MW2*MZ2^11*CHl3[Leff, Leff] + 4500*MT2^7*MW2*MZ2^11*
       CHl3[Leff, Leff] - 222460*MH2*MT2^5*MW2^2*MZ2^11*CHl3[Leff, Leff] - 
      61200*MT2^6*MW2^2*MZ2^11*CHl3[Leff, Leff] + 306836*MH2*MT2^4*MW2^3*
       MZ2^11*CHl3[Leff, Leff] + 218860*MT2^5*MW2^3*MZ2^11*CHl3[Leff, Leff] - 
      132052*MH2*MT2^3*MW2^4*MZ2^11*CHl3[Leff, Leff] - 
      304136*MT2^4*MW2^4*MZ2^11*CHl3[Leff, Leff] - 58016*MH2*MT2^2*MW2^5*
       MZ2^11*CHl3[Leff, Leff] + 137452*MT2^3*MW2^5*MZ2^11*CHl3[Leff, Leff] + 
      70224*MH2*MT2*MW2^6*MZ2^11*CHl3[Leff, Leff] + 48116*MT2^2*MW2^6*MZ2^11*
       CHl3[Leff, Leff] - 22000*MH2*MW2^7*MZ2^11*CHl3[Leff, Leff] - 
      64824*MT2*MW2^7*MZ2^11*CHl3[Leff, Leff] + 21100*MW2^8*MZ2^11*
       CHl3[Leff, Leff] - 4500*MH2*MT2^6*MZ2^12*CHl3[Leff, Leff] + 
      19800*MH2*MT2^5*MW2*MZ2^12*CHl3[Leff, Leff] + 4500*MT2^6*MW2*MZ2^12*
       CHl3[Leff, Leff] - 1360*MH2*MT2^4*MW2^2*MZ2^12*CHl3[Leff, Leff] - 
      19800*MT2^5*MW2^2*MZ2^12*CHl3[Leff, Leff] - 78520*MH2*MT2^3*MW2^3*
       MZ2^12*CHl3[Leff, Leff] + 2260*MT2^4*MW2^3*MZ2^12*CHl3[Leff, Leff] + 
      112560*MH2*MT2^2*MW2^4*MZ2^12*CHl3[Leff, Leff] + 
      75820*MT2^3*MW2^4*MZ2^12*CHl3[Leff, Leff] - 50800*MH2*MT2*MW2^5*MZ2^12*
       CHl3[Leff, Leff] - 109860*MT2^2*MW2^5*MZ2^12*CHl3[Leff, Leff] + 
      6000*MH2*MW2^6*MZ2^12*CHl3[Leff, Leff] + 49900*MT2*MW2^6*MZ2^12*
       CHl3[Leff, Leff] - 6000*MW2^7*MZ2^12*CHl3[Leff, Leff] - 
      4200*MH2*MT2^4*MW2*MZ2^13*CHl3[Leff, Leff] + 14100*MH2*MT2^3*MW2^2*
       MZ2^13*CHl3[Leff, Leff] + 4200*MT2^4*MW2^2*MZ2^13*CHl3[Leff, Leff] - 
      16800*MH2*MT2^2*MW2^3*MZ2^13*CHl3[Leff, Leff] - 
      14100*MT2^3*MW2^3*MZ2^13*CHl3[Leff, Leff] + 6000*MH2*MT2*MW2^4*MZ2^13*
       CHl3[Leff, Leff] + 16800*MT2^2*MW2^4*MZ2^13*CHl3[Leff, Leff] - 
      6000*MT2*MW2^5*MZ2^13*CHl3[Leff, Leff] + 24576*MH2*MT2^7*MW2^11*
       CHq1[3, 3] - 172032*MH2*MT2^6*MW2^12*CHq1[3, 3] - 
      24576*MT2^7*MW2^12*CHq1[3, 3] + 516096*MH2*MT2^5*MW2^13*CHq1[3, 3] + 
      172032*MT2^6*MW2^13*CHq1[3, 3] - 860160*MH2*MT2^4*MW2^14*CHq1[3, 3] - 
      516096*MT2^5*MW2^14*CHq1[3, 3] + 860160*MH2*MT2^3*MW2^15*CHq1[3, 3] + 
      860160*MT2^4*MW2^15*CHq1[3, 3] - 516096*MH2*MT2^2*MW2^16*CHq1[3, 3] - 
      860160*MT2^3*MW2^16*CHq1[3, 3] + 172032*MH2*MT2*MW2^17*CHq1[3, 3] + 
      516096*MT2^2*MW2^17*CHq1[3, 3] - 24576*MH2*MW2^18*CHq1[3, 3] - 
      172032*MT2*MW2^18*CHq1[3, 3] + 24576*MW2^19*CHq1[3, 3] + 
      6144*MH2*MT2^8*MW2^9*MZ2*CHq1[3, 3] - 167936*MH2*MT2^7*MW2^10*MZ2*
       CHq1[3, 3] - 6144*MT2^8*MW2^10*MZ2*CHq1[3, 3] + 
      1028096*MH2*MT2^6*MW2^11*MZ2*CHq1[3, 3] + 167936*MT2^7*MW2^11*MZ2*
       CHq1[3, 3] - 2936832*MH2*MT2^5*MW2^12*MZ2*CHq1[3, 3] - 
      1028096*MT2^6*MW2^12*MZ2*CHq1[3, 3] + 4710400*MH2*MT2^4*MW2^13*MZ2*
       CHq1[3, 3] + 2936832*MT2^5*MW2^13*MZ2*CHq1[3, 3] - 
      4501504*MH2*MT2^3*MW2^14*MZ2*CHq1[3, 3] - 4710400*MT2^4*MW2^14*MZ2*
       CHq1[3, 3] + 2543616*MH2*MT2^2*MW2^15*MZ2*CHq1[3, 3] + 
      4501504*MT2^3*MW2^15*MZ2*CHq1[3, 3] - 782336*MH2*MT2*MW2^16*MZ2*
       CHq1[3, 3] - 2543616*MT2^2*MW2^16*MZ2*CHq1[3, 3] + 
      100352*MH2*MW2^17*MZ2*CHq1[3, 3] + 782336*MT2*MW2^17*MZ2*CHq1[3, 3] - 
      100352*MW2^18*MZ2*CHq1[3, 3] - 7680*MH2*MT2^8*MW2^8*MZ2^2*CHq1[3, 3] + 
      212480*MH2*MT2^7*MW2^9*MZ2^2*CHq1[3, 3] + 7680*MT2^8*MW2^9*MZ2^2*
       CHq1[3, 3] - 1378816*MH2*MT2^6*MW2^10*MZ2^2*CHq1[3, 3] - 
      203264*MT2^7*MW2^10*MZ2^2*CHq1[3, 3] + 4003328*MH2*MT2^5*MW2^11*MZ2^2*
       CHq1[3, 3] + 1314304*MT2^6*MW2^11*MZ2^2*CHq1[3, 3] - 
      6209024*MH2*MT2^4*MW2^12*MZ2^2*CHq1[3, 3] - 3809792*MT2^5*MW2^12*MZ2^2*
       CHq1[3, 3] + 5396992*MH2*MT2^3*MW2^13*MZ2^2*CHq1[3, 3] + 
      5886464*MT2^4*MW2^13*MZ2^2*CHq1[3, 3] - 2534912*MH2*MT2^2*MW2^14*MZ2^2*
       CHq1[3, 3] - 5074432*MT2^3*MW2^14*MZ2^2*CHq1[3, 3] + 
      545280*MH2*MT2*MW2^15*MZ2^2*CHq1[3, 3] + 2341376*MT2^2*MW2^15*MZ2^2*
       CHq1[3, 3] - 27648*MH2*MW2^16*MZ2^2*CHq1[3, 3] - 
      480768*MT2*MW2^16*MZ2^2*CHq1[3, 3] + 18432*MW2^17*MZ2^2*CHq1[3, 3] - 
      26880*MH2*MT2^8*MW2^7*MZ2^3*CHq1[3, 3] + 348672*MH2*MT2^7*MW2^8*MZ2^3*
       CHq1[3, 3] + 26880*MT2^8*MW2^8*MZ2^3*CHq1[3, 3] - 
      1567744*MH2*MT2^6*MW2^9*MZ2^3*CHq1[3, 3] - 387840*MT2^7*MW2^9*MZ2^3*
       CHq1[3, 3] + 3913216*MH2*MT2^5*MW2^10*MZ2^3*CHq1[3, 3] + 
      1851136*MT2^6*MW2^10*MZ2^3*CHq1[3, 3] - 6484480*MH2*MT2^4*MW2^11*MZ2^3*
       CHq1[3, 3] - 4772608*MT2^5*MW2^11*MZ2^3*CHq1[3, 3] + 
      7343616*MH2*MT2^3*MW2^12*MZ2^3*CHq1[3, 3] + 7901440*MT2^4*MW2^12*MZ2^3*
       CHq1[3, 3] - 5309440*MH2*MT2^2*MW2^13*MZ2^3*CHq1[3, 3] - 
      8714496*MT2^3*MW2^13*MZ2^3*CHq1[3, 3] + 2140672*MH2*MT2*MW2^14*MZ2^3*
       CHq1[3, 3] + 6085888*MT2^2*MW2^14*MZ2^3*CHq1[3, 3] - 
      357632*MH2*MW2^15*MZ2^3*CHq1[3, 3] - 2377984*MT2*MW2^15*MZ2^3*
       CHq1[3, 3] + 387584*MW2^16*MZ2^3*CHq1[3, 3] + 
      65664*MH2*MT2^8*MW2^6*MZ2^4*CHq1[3, 3] - 993664*MH2*MT2^7*MW2^7*MZ2^4*
       CHq1[3, 3] - 65664*MT2^8*MW2^7*MZ2^4*CHq1[3, 3] + 
      5241472*MH2*MT2^6*MW2^8*MZ2^4*CHq1[3, 3] + 1063936*MT2^7*MW2^8*MZ2^4*
       CHq1[3, 3] - 14103936*MH2*MT2^5*MW2^9*MZ2^4*CHq1[3, 3] - 
      5772544*MT2^6*MW2^9*MZ2^4*CHq1[3, 3] + 22225792*MH2*MT2^4*MW2^10*MZ2^4*
       CHq1[3, 3] + 15736320*MT2^5*MW2^10*MZ2^4*CHq1[3, 3] - 
      21392000*MH2*MT2^3*MW2^11*MZ2^4*CHq1[3, 3] - 24871936*MT2^4*MW2^11*
       MZ2^4*CHq1[3, 3] + 12266880*MH2*MT2^2*MW2^12*MZ2^4*CHq1[3, 3] + 
      23823872*MT2^3*MW2^12*MZ2^4*CHq1[3, 3] - 3759744*MH2*MT2*MW2^13*MZ2^4*
       CHq1[3, 3] - 13519104*MT2^2*MW2^13*MZ2^4*CHq1[3, 3] + 
      449536*MH2*MW2^14*MZ2^4*CHq1[3, 3] + 4085760*MT2*MW2^14*MZ2^4*
       CHq1[3, 3] - 480640*MW2^15*MZ2^4*CHq1[3, 3] - 
      46368*MH2*MT2^8*MW2^5*MZ2^5*CHq1[3, 3] + 628032*MH2*MT2^7*MW2^6*MZ2^5*
       CHq1[3, 3] + 46368*MT2^8*MW2^6*MZ2^5*CHq1[3, 3] - 
      3463936*MH2*MT2^6*MW2^7*MZ2^5*CHq1[3, 3] - 697152*MT2^7*MW2^7*MZ2^5*
       CHq1[3, 3] + 9486208*MH2*MT2^5*MW2^8*MZ2^5*CHq1[3, 3] + 
      4018048*MT2^6*MW2^8*MZ2^5*CHq1[3, 3] - 14129792*MH2*MT2^4*MW2^9*MZ2^5*
       CHq1[3, 3] - 11218816*MT2^5*MW2^9*MZ2^5*CHq1[3, 3] + 
      11462208*MH2*MT2^3*MW2^10*MZ2^5*CHq1[3, 3] + 16861184*MT2^4*MW2^10*
       MZ2^5*CHq1[3, 3] - 4382848*MH2*MT2^2*MW2^11*MZ2^5*CHq1[3, 3] - 
      13763904*MT2^3*MW2^11*MZ2^5*CHq1[3, 3] + 253184*MH2*MT2*MW2^12*MZ2^5*
       CHq1[3, 3] + 5365504*MT2^2*MW2^12*MZ2^5*CHq1[3, 3] + 
      193312*MH2*MW2^13*MZ2^5*CHq1[3, 3] - 416768*MT2*MW2^13*MZ2^5*
       CHq1[3, 3] - 194464*MW2^14*MZ2^5*CHq1[3, 3] + 
      888*MH2*MT2^8*MW2^4*MZ2^6*CHq1[3, 3] + 294952*MH2*MT2^7*MW2^5*MZ2^6*
       CHq1[3, 3] - 888*MT2^8*MW2^5*MZ2^6*CHq1[3, 3] - 
      1955128*MH2*MT2^6*MW2^6*MZ2^6*CHq1[3, 3] - 257368*MT2^7*MW2^6*MZ2^6*
       CHq1[3, 3] + 5772552*MH2*MT2^5*MW2^7*MZ2^6*CHq1[3, 3] + 
      1622920*MT2^6*MW2^7*MZ2^6*CHq1[3, 3] - 10241256*MH2*MT2^4*MW2^8*MZ2^6*
       CHq1[3, 3] - 4706808*MT2^5*MW2^8*MZ2^6*CHq1[3, 3] + 
      11899640*MH2*MT2^3*MW2^9*MZ2^6*CHq1[3, 3] + 8650488*MT2^4*MW2^9*MZ2^6*
       CHq1[3, 3] - 8942568*MH2*MT2^2*MW2^10*MZ2^6*CHq1[3, 3] - 
      10795016*MT2^3*MW2^10*MZ2^6*CHq1[3, 3] + 3836888*MH2*MT2*MW2^11*MZ2^6*
       CHq1[3, 3] + 8709720*MT2^2*MW2^11*MZ2^6*CHq1[3, 3] - 
      665968*MH2*MW2^12*MZ2^6*CHq1[3, 3] - 3920552*MT2*MW2^12*MZ2^6*
       CHq1[3, 3] + 697504*MW2^13*MZ2^6*CHq1[3, 3] + 
      12324*MH2*MT2^8*MW2^3*MZ2^7*CHq1[3, 3] - 603456*MH2*MT2^7*MW2^4*MZ2^7*
       CHq1[3, 3] - 12324*MT2^8*MW2^4*MZ2^7*CHq1[3, 3] + 
      4227232*MH2*MT2^6*MW2^5*MZ2^7*CHq1[3, 3] + 598524*MT2^7*MW2^5*MZ2^7*
       CHq1[3, 3] - 12688504*MH2*MT2^5*MW2^6*MZ2^7*CHq1[3, 3] - 
      4155124*MT2^6*MW2^6*MZ2^7*CHq1[3, 3] + 20401664*MH2*MT2^4*MW2^7*MZ2^7*
       CHq1[3, 3] + 12434596*MT2^5*MW2^7*MZ2^7*CHq1[3, 3] - 
      18914160*MH2*MT2^3*MW2^8*MZ2^7*CHq1[3, 3] - 20110244*MT2^4*MW2^8*MZ2^7*
       CHq1[3, 3] + 10248304*MH2*MT2^2*MW2^9*MZ2^7*CHq1[3, 3] + 
      18948900*MT2^3*MW2^9*MZ2^7*CHq1[3, 3] - 2988440*MH2*MT2*MW2^10*MZ2^7*
       CHq1[3, 3] - 10540012*MT2^2*MW2^10*MZ2^7*CHq1[3, 3] + 
      305036*MH2*MW2^11*MZ2^7*CHq1[3, 3] + 3173372*MT2*MW2^11*MZ2^7*
       CHq1[3, 3] - 337688*MW2^12*MZ2^7*CHq1[3, 3] - 
      4272*MH2*MT2^8*MW2^2*MZ2^8*CHq1[3, 3] + 330226*MH2*MT2^7*MW2^3*MZ2^8*
       CHq1[3, 3] + 4272*MT2^8*MW2^3*MZ2^8*CHq1[3, 3] - 
      2682106*MH2*MT2^6*MW2^4*MZ2^8*CHq1[3, 3] - 338848*MT2^7*MW2^4*MZ2^8*
       CHq1[3, 3] + 8411526*MH2*MT2^5*MW2^5*MZ2^8*CHq1[3, 3] + 
      2737528*MT2^6*MW2^5*MZ2^8*CHq1[3, 3] - 12733510*MH2*MT2^4*MW2^6*MZ2^8*
       CHq1[3, 3] - 8572860*MT2^5*MW2^6*MZ2^8*CHq1[3, 3] + 
      9538886*MH2*MT2^3*MW2^7*MZ2^8*CHq1[3, 3] + 13048204*MT2^4*MW2^7*MZ2^8*
       CHq1[3, 3] - 2985822*MH2*MT2^2*MW2^8*MZ2^8*CHq1[3, 3] - 
      9953408*MT2^3*MW2^8*MZ2^8*CHq1[3, 3] - 60510*MH2*MT2*MW2^9*MZ2^8*
       CHq1[3, 3] + 3304296*MT2^2*MW2^9*MZ2^8*CHq1[3, 3] + 
      185582*MH2*MW2^10*MZ2^8*CHq1[3, 3] - 57156*MT2*MW2^10*MZ2^8*
       CHq1[3, 3] - 172028*MW2^11*MZ2^8*CHq1[3, 3] + 
      180*MH2*MT2^8*MW2*MZ2^9*CHq1[3, 3] - 82462*MH2*MT2^7*MW2^2*MZ2^9*
       CHq1[3, 3] - 180*MT2^8*MW2^2*MZ2^9*CHq1[3, 3] + 
      851552*MH2*MT2^6*MW2^3*MZ2^9*CHq1[3, 3] + 88582*MT2^7*MW2^3*MZ2^9*
       CHq1[3, 3] - 2829478*MH2*MT2^5*MW2^4*MZ2^9*CHq1[3, 3] - 
      903014*MT2^6*MW2^4*MZ2^9*CHq1[3, 3] + 3763288*MH2*MT2^4*MW2^5*MZ2^9*
       CHq1[3, 3] + 2992486*MT2^5*MW2^5*MZ2^9*CHq1[3, 3] - 
      1366946*MH2*MT2^3*MW2^6*MZ2^9*CHq1[3, 3] - 4025530*MT2^4*MW2^6*MZ2^9*
       CHq1[3, 3] - 1226552*MH2*MT2^2*MW2^7*MZ2^9*CHq1[3, 3] + 
      1595942*MT2^3*MW2^7*MZ2^9*CHq1[3, 3] + 1120926*MH2*MT2*MW2^8*MZ2^9*
       CHq1[3, 3] + 1126346*MT2^2*MW2^8*MZ2^9*CHq1[3, 3] - 
      230508*MH2*MW2^9*MZ2^9*CHq1[3, 3] - 1107642*MT2*MW2^9*MZ2^9*
       CHq1[3, 3] + 233010*MW2^10*MZ2^9*CHq1[3, 3] + 
      8580*MH2*MT2^7*MW2*MZ2^10*CHq1[3, 3] - 136990*MH2*MT2^6*MW2^2*MZ2^10*
       CHq1[3, 3] - 9930*MT2^7*MW2^2*MZ2^10*CHq1[3, 3] + 
      489784*MH2*MT2^5*MW2^3*MZ2^10*CHq1[3, 3] + 152560*MT2^6*MW2^3*MZ2^10*
       CHq1[3, 3] - 419092*MH2*MT2^4*MW2^4*MZ2^10*CHq1[3, 3] - 
      542614*MT2^5*MW2^4*MZ2^10*CHq1[3, 3] - 532338*MH2*MT2^3*MW2^5*MZ2^10*
       CHq1[3, 3] + 488320*MT2^4*MW2^5*MZ2^10*CHq1[3, 3] + 
      1106468*MH2*MT2^2*MW2^6*MZ2^10*CHq1[3, 3] + 510954*MT2^3*MW2^6*MZ2^10*
       CHq1[3, 3] - 599486*MH2*MT2*MW2^7*MZ2^10*CHq1[3, 3] - 
      1134584*MT2^2*MW2^7*MZ2^10*CHq1[3, 3] + 83074*MH2*MW2^8*MZ2^10*
       CHq1[3, 3] + 623138*MT2*MW2^8*MZ2^10*CHq1[3, 3] - 
      87844*MW2^9*MZ2^10*CHq1[3, 3] + 8400*MH2*MT2^6*MW2*MZ2^11*CHq1[3, 3] - 
      33960*MH2*MT2^5*MW2^2*MZ2^11*CHq1[3, 3] - 9750*MT2^6*MW2^2*MZ2^11*
       CHq1[3, 3] - 32230*MH2*MT2^4*MW2^3*MZ2^11*CHq1[3, 3] + 
      39360*MT2^5*MW2^3*MZ2^11*CHq1[3, 3] + 231186*MH2*MT2^3*MW2^4*MZ2^11*
       CHq1[3, 3] + 31600*MT2^4*MW2^4*MZ2^11*CHq1[3, 3] - 
      294930*MH2*MT2^2*MW2^5*MZ2^11*CHq1[3, 3] - 249546*MT2^3*MW2^5*MZ2^11*
       CHq1[3, 3] + 132094*MH2*MT2*MW2^6*MZ2^11*CHq1[3, 3] + 
      320040*MT2^2*MW2^6*MZ2^11*CHq1[3, 3] - 10560*MH2*MW2^7*MZ2^11*
       CHq1[3, 3] - 143614*MT2*MW2^7*MZ2^11*CHq1[3, 3] + 
      11910*MW2^8*MZ2^11*CHq1[3, 3] + 8400*MH2*MT2^4*MW2^2*MZ2^12*
       CHq1[3, 3] - 25740*MH2*MT2^3*MW2^3*MZ2^12*CHq1[3, 3] - 
      9750*MT2^4*MW2^3*MZ2^12*CHq1[3, 3] + 27900*MH2*MT2^2*MW2^4*MZ2^12*
       CHq1[3, 3] + 29790*MT2^3*MW2^4*MZ2^12*CHq1[3, 3] - 
      10560*MH2*MT2*MW2^5*MZ2^12*CHq1[3, 3] - 31950*MT2^2*MW2^5*MZ2^12*
       CHq1[3, 3] + 11910*MT2*MW2^6*MZ2^12*CHq1[3, 3] - 
      8192*MH2*MT2^8*MW2^10*CHq3[3, 3] + 65536*MH2*MT2^7*MW2^11*CHq3[3, 3] + 
      8192*MT2^8*MW2^11*CHq3[3, 3] - 229376*MH2*MT2^6*MW2^12*CHq3[3, 3] - 
      65536*MT2^7*MW2^12*CHq3[3, 3] + 458752*MH2*MT2^5*MW2^13*CHq3[3, 3] + 
      229376*MT2^6*MW2^13*CHq3[3, 3] - 573440*MH2*MT2^4*MW2^14*CHq3[3, 3] - 
      458752*MT2^5*MW2^14*CHq3[3, 3] + 458752*MH2*MT2^3*MW2^15*CHq3[3, 3] + 
      573440*MT2^4*MW2^15*CHq3[3, 3] - 229376*MH2*MT2^2*MW2^16*CHq3[3, 3] - 
      458752*MT2^3*MW2^16*CHq3[3, 3] + 65536*MH2*MT2*MW2^17*CHq3[3, 3] + 
      229376*MT2^2*MW2^17*CHq3[3, 3] - 8192*MH2*MW2^18*CHq3[3, 3] - 
      65536*MT2*MW2^18*CHq3[3, 3] + 8192*MW2^19*CHq3[3, 3] + 
      36864*MH2*MT2^8*MW2^9*MZ2*CHq3[3, 3] - 296960*MH2*MT2^7*MW2^10*MZ2*
       CHq3[3, 3] - 36864*MT2^8*MW2^10*MZ2*CHq3[3, 3] + 
      1034240*MH2*MT2^6*MW2^11*MZ2*CHq3[3, 3] + 296960*MT2^7*MW2^11*MZ2*
       CHq3[3, 3] - 2045952*MH2*MT2^5*MW2^12*MZ2*CHq3[3, 3] - 
      1034240*MT2^6*MW2^12*MZ2*CHq3[3, 3] + 2529280*MH2*MT2^4*MW2^13*MZ2*
       CHq3[3, 3] + 2045952*MT2^5*MW2^13*MZ2*CHq3[3, 3] - 
      2013184*MH2*MT2^3*MW2^14*MZ2*CHq3[3, 3] - 2529280*MT2^4*MW2^14*MZ2*
       CHq3[3, 3] + 1013760*MH2*MT2^2*MW2^15*MZ2*CHq3[3, 3] + 
      2013184*MT2^3*MW2^15*MZ2*CHq3[3, 3] - 296960*MH2*MT2*MW2^16*MZ2*
       CHq3[3, 3] - 1013760*MT2^2*MW2^16*MZ2*CHq3[3, 3] + 
      38912*MH2*MW2^17*MZ2*CHq3[3, 3] + 296960*MT2*MW2^17*MZ2*CHq3[3, 3] - 
      38912*MW2^18*MZ2*CHq3[3, 3] - 52736*MH2*MT2^8*MW2^8*MZ2^2*CHq3[3, 3] + 
      341504*MH2*MT2^7*MW2^9*MZ2^2*CHq3[3, 3] + 52736*MT2^8*MW2^9*MZ2^2*
       CHq3[3, 3] - 873984*MH2*MT2^6*MW2^10*MZ2^2*CHq3[3, 3] - 
      332288*MT2^7*MW2^10*MZ2^2*CHq3[3, 3] + 1079808*MH2*MT2^5*MW2^11*MZ2^2*
       CHq3[3, 3] + 809472*MT2^6*MW2^11*MZ2^2*CHq3[3, 3] - 
      562688*MH2*MT2^4*MW2^12*MZ2^2*CHq3[3, 3] - 886272*MT2^5*MW2^12*MZ2^2*
       CHq3[3, 3] - 91648*MH2*MT2^3*MW2^13*MZ2^2*CHq3[3, 3] + 
      240128*MT2^4*MW2^13*MZ2^2*CHq3[3, 3] + 267776*MH2*MT2^2*MW2^14*MZ2^2*
       CHq3[3, 3] + 414208*MT2^3*MW2^14*MZ2^2*CHq3[3, 3] - 
      133632*MH2*MT2*MW2^15*MZ2^2*CHq3[3, 3] - 461312*MT2^2*MW2^15*MZ2^2*
       CHq3[3, 3] + 25600*MH2*MW2^16*MZ2^2*CHq3[3, 3] + 
      198144*MT2*MW2^16*MZ2^2*CHq3[3, 3] - 34816*MW2^17*MZ2^2*CHq3[3, 3] + 
      3328*MH2*MT2^8*MW2^7*MZ2^3*CHq3[3, 3] + 350208*MH2*MT2^7*MW2^8*MZ2^3*
       CHq3[3, 3] - 3328*MT2^8*MW2^8*MZ2^3*CHq3[3, 3] - 
      2649600*MH2*MT2^6*MW2^9*MZ2^3*CHq3[3, 3] - 389376*MT2^7*MW2^9*MZ2^3*
       CHq3[3, 3] + 8079360*MH2*MT2^5*MW2^10*MZ2^3*CHq3[3, 3] + 
      2932992*MT2^6*MW2^10*MZ2^3*CHq3[3, 3] - 13133824*MH2*MT2^4*MW2^11*MZ2^3*
       CHq3[3, 3] - 8938752*MT2^5*MW2^11*MZ2^3*CHq3[3, 3] + 
      12392448*MH2*MT2^3*MW2^12*MZ2^3*CHq3[3, 3] + 14550784*MT2^4*MW2^12*
       MZ2^3*CHq3[3, 3] - 6879744*MH2*MT2^2*MW2^13*MZ2^3*CHq3[3, 3] - 
      13763328*MT2^3*MW2^13*MZ2^3*CHq3[3, 3] + 2127872*MH2*MT2*MW2^14*MZ2^3*
       CHq3[3, 3] + 7656192*MT2^2*MW2^14*MZ2^3*CHq3[3, 3] - 
      290048*MH2*MW2^15*MZ2^3*CHq3[3, 3] - 2365184*MT2*MW2^15*MZ2^3*
       CHq3[3, 3] + 320000*MW2^16*MZ2^3*CHq3[3, 3] + 
      62976*MH2*MT2^8*MW2^6*MZ2^4*CHq3[3, 3] - 1102080*MH2*MT2^7*MW2^7*MZ2^4*
       CHq3[3, 3] - 62976*MT2^8*MW2^7*MZ2^4*CHq3[3, 3] + 
      6221824*MH2*MT2^6*MW2^8*MZ2^4*CHq3[3, 3] + 1172352*MT2^7*MW2^8*MZ2^4*
       CHq3[3, 3] - 16855040*MH2*MT2^5*MW2^9*MZ2^4*CHq3[3, 3] - 
      6752896*MT2^6*MW2^9*MZ2^4*CHq3[3, 3] + 25137920*MH2*MT2^4*MW2^10*MZ2^4*
       CHq3[3, 3] + 18487424*MT2^5*MW2^10*MZ2^4*CHq3[3, 3] - 
      21628672*MH2*MT2^3*MW2^11*MZ2^4*CHq3[3, 3] - 27784064*MT2^4*MW2^11*
       MZ2^4*CHq3[3, 3] + 10668032*MH2*MT2^2*MW2^12*MZ2^4*CHq3[3, 3] + 
      24060544*MT2^3*MW2^12*MZ2^4*CHq3[3, 3] - 2800640*MH2*MT2*MW2^13*MZ2^4*
       CHq3[3, 3] - 11920256*MT2^2*MW2^13*MZ2^4*CHq3[3, 3] + 
      295680*MH2*MW2^14*MZ2^4*CHq3[3, 3] + 3126656*MT2*MW2^14*MZ2^4*
       CHq3[3, 3] - 326784*MW2^15*MZ2^4*CHq3[3, 3] - 
      58688*MH2*MT2^8*MW2^5*MZ2^5*CHq3[3, 3] + 728416*MH2*MT2^7*MW2^6*MZ2^5*
       CHq3[3, 3] + 58688*MT2^8*MW2^6*MZ2^5*CHq3[3, 3] - 
      3801504*MH2*MT2^6*MW2^7*MZ2^5*CHq3[3, 3] - 797536*MT2^7*MW2^7*MZ2^5*
       CHq3[3, 3] + 9596896*MH2*MT2^5*MW2^8*MZ2^5*CHq3[3, 3] + 
      4355616*MT2^6*MW2^8*MZ2^5*CHq3[3, 3] - 12311968*MH2*MT2^4*MW2^9*MZ2^5*
       CHq3[3, 3] - 11329504*MT2^5*MW2^9*MZ2^5*CHq3[3, 3] + 
      7517728*MH2*MT2^3*MW2^10*MZ2^5*CHq3[3, 3] + 15043360*MT2^4*MW2^10*MZ2^5*
       CHq3[3, 3] - 1203424*MH2*MT2^2*MW2^11*MZ2^5*CHq3[3, 3] - 
      9819424*MT2^3*MW2^11*MZ2^5*CHq3[3, 3] - 743264*MH2*MT2*MW2^12*MZ2^5*
       CHq3[3, 3] + 2186080*MT2^2*MW2^12*MZ2^5*CHq3[3, 3] + 
      275808*MH2*MW2^13*MZ2^5*CHq3[3, 3] + 579680*MT2*MW2^13*MZ2^5*
       CHq3[3, 3] - 276960*MW2^14*MZ2^5*CHq3[3, 3] + 
      10744*MH2*MT2^8*MW2^4*MZ2^6*CHq3[3, 3] + 265928*MH2*MT2^7*MW2^5*MZ2^6*
       CHq3[3, 3] - 10744*MT2^8*MW2^5*MZ2^6*CHq3[3, 3] - 
      2142120*MH2*MT2^6*MW2^6*MZ2^6*CHq3[3, 3] - 228344*MT2^7*MW2^6*MZ2^6*
       CHq3[3, 3] + 7125592*MH2*MT2^5*MW2^7*MZ2^6*CHq3[3, 3] + 
      1809912*MT2^6*MW2^7*MZ2^6*CHq3[3, 3] - 13671176*MH2*MT2^4*MW2^8*MZ2^6*
       CHq3[3, 3] - 6059848*MT2^5*MW2^8*MZ2^6*CHq3[3, 3] + 
      15921976*MH2*MT2^3*MW2^9*MZ2^6*CHq3[3, 3] + 12080408*MT2^4*MW2^9*MZ2^6*
       CHq3[3, 3] - 10979224*MH2*MT2^2*MW2^10*MZ2^6*CHq3[3, 3] - 
      14817352*MT2^3*MW2^10*MZ2^6*CHq3[3, 3] + 4089256*MH2*MT2*MW2^11*MZ2^6*
       CHq3[3, 3] + 10746376*MT2^2*MW2^11*MZ2^6*CHq3[3, 3] - 
      620976*MH2*MW2^12*MZ2^6*CHq3[3, 3] - 4172920*MT2*MW2^12*MZ2^6*
       CHq3[3, 3] + 652512*MW2^13*MZ2^6*CHq3[3, 3] + 
      10716*MH2*MT2^8*MW2^3*MZ2^7*CHq3[3, 3] - 622792*MH2*MT2^7*MW2^4*MZ2^7*
       CHq3[3, 3] - 10716*MT2^8*MW2^4*MZ2^7*CHq3[3, 3] + 
      4497688*MH2*MT2^6*MW2^5*MZ2^7*CHq3[3, 3] + 617860*MT2^7*MW2^5*MZ2^7*
       CHq3[3, 3] - 13782448*MH2*MT2^5*MW2^6*MZ2^7*CHq3[3, 3] - 
      4425580*MT2^6*MW2^6*MZ2^7*CHq3[3, 3] + 22389448*MH2*MT2^4*MW2^7*MZ2^7*
       CHq3[3, 3] + 13528540*MT2^5*MW2^7*MZ2^7*CHq3[3, 3] - 
      20414952*MH2*MT2^3*MW2^8*MZ2^7*CHq3[3, 3] - 22098028*MT2^4*MW2^8*MZ2^7*
       CHq3[3, 3] + 10339288*MH2*MT2^2*MW2^9*MZ2^7*CHq3[3, 3] + 
      20449692*MT2^3*MW2^9*MZ2^7*CHq3[3, 3] - 2628000*MH2*MT2*MW2^10*MZ2^7*
       CHq3[3, 3] - 10630996*MT2^2*MW2^10*MZ2^7*CHq3[3, 3] + 
      211052*MH2*MW2^11*MZ2^7*CHq3[3, 3] + 2812932*MT2*MW2^11*MZ2^7*
       CHq3[3, 3] - 243704*MW2^12*MZ2^7*CHq3[3, 3] - 
      5792*MH2*MT2^8*MW2^2*MZ2^8*CHq3[3, 3] + 346482*MH2*MT2^7*MW2^3*MZ2^8*
       CHq3[3, 3] + 5792*MT2^8*MW2^3*MZ2^8*CHq3[3, 3] - 
      2774814*MH2*MT2^6*MW2^4*MZ2^8*CHq3[3, 3] - 355104*MT2^7*MW2^4*MZ2^8*
       CHq3[3, 3] + 8643074*MH2*MT2^5*MW2^5*MZ2^8*CHq3[3, 3] + 
      2830236*MT2^6*MW2^5*MZ2^8*CHq3[3, 3] - 12859958*MH2*MT2^4*MW2^6*MZ2^8*
       CHq3[3, 3] - 8804408*MT2^5*MW2^6*MZ2^8*CHq3[3, 3] + 
      9097166*MH2*MT2^3*MW2^7*MZ2^8*CHq3[3, 3] + 13174652*MT2^4*MW2^7*MZ2^8*
       CHq3[3, 3] - 2238194*MH2*MT2^2*MW2^8*MZ2^8*CHq3[3, 3] - 
      9511688*MT2^3*MW2^8*MZ2^8*CHq3[3, 3] - 446418*MH2*MT2*MW2^9*MZ2^8*
       CHq3[3, 3] + 2556668*MT2^2*MW2^9*MZ2^8*CHq3[3, 3] + 
      238454*MH2*MW2^10*MZ2^8*CHq3[3, 3] + 328752*MT2*MW2^10*MZ2^8*
       CHq3[3, 3] - 224900*MW2^11*MZ2^8*CHq3[3, 3] + 
      780*MH2*MT2^8*MW2*MZ2^9*CHq3[3, 3] - 83622*MH2*MT2^7*MW2^2*MZ2^9*
       CHq3[3, 3] - 780*MT2^8*MW2^2*MZ2^9*CHq3[3, 3] + 
      829976*MH2*MT2^6*MW2^3*MZ2^9*CHq3[3, 3] + 89742*MT2^7*MW2^3*MZ2^9*
       CHq3[3, 3] - 2677946*MH2*MT2^5*MW2^4*MZ2^9*CHq3[3, 3] - 
      881438*MT2^6*MW2^4*MZ2^9*CHq3[3, 3] + 3329384*MH2*MT2^4*MW2^5*MZ2^9*
       CHq3[3, 3] + 2840954*MT2^5*MW2^5*MZ2^9*CHq3[3, 3] - 
      746786*MH2*MT2^3*MW2^6*MZ2^9*CHq3[3, 3] - 3591626*MT2^4*MW2^6*MZ2^9*
       CHq3[3, 3] - 1644720*MH2*MT2^2*MW2^7*MZ2^9*CHq3[3, 3] + 
      975782*MT2^3*MW2^7*MZ2^9*CHq3[3, 3] + 1222298*MH2*MT2*MW2^8*MZ2^9*
       CHq3[3, 3] + 1544514*MT2^2*MW2^8*MZ2^9*CHq3[3, 3] - 
      229364*MH2*MW2^9*MZ2^9*CHq3[3, 3] - 1209014*MT2*MW2^9*MZ2^9*
       CHq3[3, 3] + 231866*MW2^10*MZ2^9*CHq3[3, 3] + 
      7380*MH2*MT2^7*MW2*MZ2^10*CHq3[3, 3] - 118930*MH2*MT2^6*MW2^2*MZ2^10*
       CHq3[3, 3] - 8730*MT2^7*MW2^2*MZ2^10*CHq3[3, 3] + 
      400764*MH2*MT2^5*MW2^3*MZ2^10*CHq3[3, 3] + 134500*MT2^6*MW2^3*MZ2^10*
       CHq3[3, 3] - 232108*MH2*MT2^4*MW2^4*MZ2^10*CHq3[3, 3] - 
      453594*MT2^5*MW2^4*MZ2^10*CHq3[3, 3] - 684334*MH2*MT2^3*MW2^5*MZ2^10*
       CHq3[3, 3] + 301336*MT2^4*MW2^5*MZ2^10*CHq3[3, 3] + 
      1106436*MH2*MT2^2*MW2^6*MZ2^10*CHq3[3, 3] + 662950*MT2^3*MW2^6*MZ2^10*
       CHq3[3, 3] - 548642*MH2*MT2*MW2^7*MZ2^10*CHq3[3, 3] - 
      1134552*MT2^2*MW2^7*MZ2^10*CHq3[3, 3] + 69434*MH2*MW2^8*MZ2^10*
       CHq3[3, 3] + 572294*MT2*MW2^8*MZ2^10*CHq3[3, 3] - 
      74204*MW2^9*MZ2^10*CHq3[3, 3] + 6600*MH2*MT2^6*MW2*MZ2^11*CHq3[3, 3] - 
      22860*MH2*MT2^5*MW2^2*MZ2^11*CHq3[3, 3] - 7950*MT2^6*MW2^2*MZ2^11*
       CHq3[3, 3] - 47470*MH2*MT2^4*MW2^3*MZ2^11*CHq3[3, 3] + 
      28260*MT2^5*MW2^3*MZ2^11*CHq3[3, 3] + 208546*MH2*MT2^3*MW2^4*MZ2^11*
       CHq3[3, 3] + 46840*MT2^4*MW2^4*MZ2^11*CHq3[3, 3] - 
      237410*MH2*MT2^2*MW2^5*MZ2^11*CHq3[3, 3] - 226906*MT2^3*MW2^5*MZ2^11*
       CHq3[3, 3] + 98954*MH2*MT2*MW2^6*MZ2^11*CHq3[3, 3] + 
      262520*MT2^2*MW2^6*MZ2^11*CHq3[3, 3] - 6360*MH2*MW2^7*MZ2^11*
       CHq3[3, 3] - 110474*MT2*MW2^7*MZ2^11*CHq3[3, 3] + 
      7710*MW2^8*MZ2^11*CHq3[3, 3] + 6600*MH2*MT2^4*MW2^2*MZ2^12*CHq3[3, 3] - 
      17040*MH2*MT2^3*MW2^3*MZ2^12*CHq3[3, 3] - 7950*MT2^4*MW2^3*MZ2^12*
       CHq3[3, 3] + 16800*MH2*MT2^2*MW2^4*MZ2^12*CHq3[3, 3] + 
      21090*MT2^3*MW2^4*MZ2^12*CHq3[3, 3] - 6360*MH2*MT2*MW2^5*MZ2^12*
       CHq3[3, 3] - 20850*MT2^2*MW2^5*MZ2^12*CHq3[3, 3] + 
      7710*MT2*MW2^6*MZ2^12*CHq3[3, 3] - 6144*MH2*MT2^8*MW2^9*MZ2*CHu[3, 3] + 
      43008*MH2*MT2^7*MW2^10*MZ2*CHu[3, 3] + 6144*MT2^8*MW2^10*MZ2*
       CHu[3, 3] - 129024*MH2*MT2^6*MW2^11*MZ2*CHu[3, 3] - 
      43008*MT2^7*MW2^11*MZ2*CHu[3, 3] + 215040*MH2*MT2^5*MW2^12*MZ2*
       CHu[3, 3] + 129024*MT2^6*MW2^12*MZ2*CHu[3, 3] - 
      215040*MH2*MT2^4*MW2^13*MZ2*CHu[3, 3] - 215040*MT2^5*MW2^13*MZ2*
       CHu[3, 3] + 129024*MH2*MT2^3*MW2^14*MZ2*CHu[3, 3] + 
      215040*MT2^4*MW2^14*MZ2*CHu[3, 3] - 43008*MH2*MT2^2*MW2^15*MZ2*
       CHu[3, 3] - 129024*MT2^3*MW2^15*MZ2*CHu[3, 3] + 
      6144*MH2*MT2*MW2^16*MZ2*CHu[3, 3] + 43008*MT2^2*MW2^16*MZ2*CHu[3, 3] - 
      6144*MT2*MW2^17*MZ2*CHu[3, 3] + 26112*MH2*MT2^8*MW2^8*MZ2^2*CHu[3, 3] - 
      188928*MH2*MT2^7*MW2^9*MZ2^2*CHu[3, 3] - 26112*MT2^8*MW2^9*MZ2^2*
       CHu[3, 3] + 572928*MH2*MT2^6*MW2^10*MZ2^2*CHu[3, 3] + 
      188928*MT2^7*MW2^10*MZ2^2*CHu[3, 3] - 944640*MH2*MT2^5*MW2^11*MZ2^2*
       CHu[3, 3] - 572928*MT2^6*MW2^11*MZ2^2*CHu[3, 3] + 
      913920*MH2*MT2^4*MW2^12*MZ2^2*CHu[3, 3] + 944640*MT2^5*MW2^12*MZ2^2*
       CHu[3, 3] - 517632*MH2*MT2^3*MW2^13*MZ2^2*CHu[3, 3] - 
      913920*MT2^4*MW2^13*MZ2^2*CHu[3, 3] + 158208*MH2*MT2^2*MW2^14*MZ2^2*
       CHu[3, 3] + 517632*MT2^3*MW2^14*MZ2^2*CHu[3, 3] - 
      19968*MH2*MT2*MW2^15*MZ2^2*CHu[3, 3] - 158208*MT2^2*MW2^15*MZ2^2*
       CHu[3, 3] + 19968*MT2*MW2^16*MZ2^2*CHu[3, 3] - 
      46848*MH2*MT2^8*MW2^7*MZ2^3*CHu[3, 3] + 354048*MH2*MT2^7*MW2^8*MZ2^3*
       CHu[3, 3] + 46848*MT2^8*MW2^8*MZ2^3*CHu[3, 3] - 
      1088256*MH2*MT2^6*MW2^9*MZ2^3*CHu[3, 3] - 354048*MT2^7*MW2^9*MZ2^3*
       CHu[3, 3] + 1764096*MH2*MT2^5*MW2^10*MZ2^3*CHu[3, 3] + 
      1088256*MT2^6*MW2^10*MZ2^3*CHu[3, 3] - 1621248*MH2*MT2^4*MW2^11*MZ2^3*
       CHu[3, 3] - 1764096*MT2^5*MW2^11*MZ2^3*CHu[3, 3] + 
      834816*MH2*MT2^3*MW2^12*MZ2^3*CHu[3, 3] + 1621248*MT2^4*MW2^12*MZ2^3*
       CHu[3, 3] - 217344*MH2*MT2^2*MW2^13*MZ2^3*CHu[3, 3] - 
      834816*MT2^3*MW2^13*MZ2^3*CHu[3, 3] + 20736*MH2*MT2*MW2^14*MZ2^3*
       CHu[3, 3] + 217344*MT2^2*MW2^14*MZ2^3*CHu[3, 3] - 
      20736*MT2*MW2^15*MZ2^3*CHu[3, 3] + 46080*MH2*MT2^8*MW2^6*MZ2^4*
       CHu[3, 3] - 369408*MH2*MT2^7*MW2^7*MZ2^4*CHu[3, 3] - 
      46080*MT2^8*MW2^7*MZ2^4*CHu[3, 3] + 1155072*MH2*MT2^6*MW2^8*MZ2^4*
       CHu[3, 3] + 369408*MT2^7*MW2^8*MZ2^4*CHu[3, 3] - 
      1820928*MH2*MT2^5*MW2^9*MZ2^4*CHu[3, 3] - 1155072*MT2^6*MW2^9*MZ2^4*
       CHu[3, 3] + 1534464*MH2*MT2^4*MW2^10*MZ2^4*CHu[3, 3] + 
      1820928*MT2^5*MW2^10*MZ2^4*CHu[3, 3] - 655104*MH2*MT2^3*MW2^11*MZ2^4*
       CHu[3, 3] - 1534464*MT2^4*MW2^11*MZ2^4*CHu[3, 3] + 
      109056*MH2*MT2^2*MW2^12*MZ2^4*CHu[3, 3] + 655104*MT2^3*MW2^12*MZ2^4*
       CHu[3, 3] + 768*MH2*MT2*MW2^13*MZ2^4*CHu[3, 3] - 
      109056*MT2^2*MW2^13*MZ2^4*CHu[3, 3] - 768*MT2*MW2^14*MZ2^4*CHu[3, 3] - 
      25056*MH2*MT2^8*MW2^5*MZ2^5*CHu[3, 3] + 221472*MH2*MT2^7*MW2^6*MZ2^5*
       CHu[3, 3] + 25056*MT2^8*MW2^6*MZ2^5*CHu[3, 3] - 
      710496*MH2*MT2^6*MW2^7*MZ2^5*CHu[3, 3] - 221472*MT2^7*MW2^7*MZ2^5*
       CHu[3, 3] + 1060512*MH2*MT2^5*MW2^8*MZ2^5*CHu[3, 3] + 
      710496*MT2^6*MW2^8*MZ2^5*CHu[3, 3] - 736416*MH2*MT2^4*MW2^9*MZ2^5*
       CHu[3, 3] - 1060512*MT2^5*MW2^9*MZ2^5*CHu[3, 3] + 
      155232*MH2*MT2^3*MW2^10*MZ2^5*CHu[3, 3] + 736416*MT2^4*MW2^10*MZ2^5*
       CHu[3, 3] + 55776*MH2*MT2^2*MW2^11*MZ2^5*CHu[3, 3] - 
      155232*MT2^3*MW2^11*MZ2^5*CHu[3, 3] - 21024*MH2*MT2*MW2^12*MZ2^5*
       CHu[3, 3] - 55776*MT2^2*MW2^12*MZ2^5*CHu[3, 3] + 
      21024*MT2*MW2^13*MZ2^5*CHu[3, 3] + 3288*MH2*MT2^8*MW2^4*MZ2^6*
       CHu[3, 3] - 48072*MH2*MT2^7*MW2^5*MZ2^6*CHu[3, 3] - 
      3288*MT2^8*MW2^5*MZ2^6*CHu[3, 3] + 169272*MH2*MT2^6*MW2^6*MZ2^6*
       CHu[3, 3] + 48072*MT2^7*MW2^6*MZ2^6*CHu[3, 3] - 
      194280*MH2*MT2^5*MW2^7*MZ2^6*CHu[3, 3] - 169272*MT2^6*MW2^7*MZ2^6*
       CHu[3, 3] - 23160*MH2*MT2^4*MW2^8*MZ2^6*CHu[3, 3] + 
      194280*MT2^5*MW2^8*MZ2^6*CHu[3, 3] + 194472*MH2*MT2^3*MW2^9*MZ2^6*
       CHu[3, 3] + 23160*MT2^4*MW2^9*MZ2^6*CHu[3, 3] - 
      123288*MH2*MT2^2*MW2^10*MZ2^6*CHu[3, 3] - 194472*MT2^3*MW2^10*MZ2^6*
       CHu[3, 3] + 21768*MH2*MT2*MW2^11*MZ2^6*CHu[3, 3] + 
      123288*MT2^2*MW2^11*MZ2^6*CHu[3, 3] - 21768*MT2*MW2^12*MZ2^6*
       CHu[3, 3] + 5748*MH2*MT2^8*MW2^3*MZ2^7*CHu[3, 3] - 
      36948*MH2*MT2^7*MW2^4*MZ2^7*CHu[3, 3] - 5748*MT2^8*MW2^4*MZ2^7*
       CHu[3, 3] + 107556*MH2*MT2^6*MW2^5*MZ2^7*CHu[3, 3] + 
      36948*MT2^7*MW2^5*MZ2^7*CHu[3, 3] - 209796*MH2*MT2^5*MW2^6*MZ2^7*
       CHu[3, 3] - 107556*MT2^6*MW2^6*MZ2^7*CHu[3, 3] + 
      276348*MH2*MT2^4*MW2^7*MZ2^7*CHu[3, 3] + 209796*MT2^5*MW2^7*MZ2^7*
       CHu[3, 3] - 212316*MH2*MT2^3*MW2^8*MZ2^7*CHu[3, 3] - 
      276348*MT2^4*MW2^8*MZ2^7*CHu[3, 3] + 78444*MH2*MT2^2*MW2^9*MZ2^7*
       CHu[3, 3] + 212316*MT2^3*MW2^9*MZ2^7*CHu[3, 3] - 
      9036*MH2*MT2*MW2^10*MZ2^7*CHu[3, 3] - 78444*MT2^2*MW2^10*MZ2^7*
       CHu[3, 3] + 9036*MT2*MW2^11*MZ2^7*CHu[3, 3] - 
      4080*MH2*MT2^8*MW2^2*MZ2^8*CHu[3, 3] + 34308*MH2*MT2^7*MW2^3*MZ2^8*
       CHu[3, 3] + 4080*MT2^8*MW2^3*MZ2^8*CHu[3, 3] - 
      108672*MH2*MT2^6*MW2^4*MZ2^8*CHu[3, 3] - 34308*MT2^7*MW2^4*MZ2^8*
       CHu[3, 3] + 174828*MH2*MT2^5*MW2^5*MZ2^8*CHu[3, 3] + 
      108672*MT2^6*MW2^5*MZ2^8*CHu[3, 3] - 152664*MH2*MT2^4*MW2^6*MZ2^8*
       CHu[3, 3] - 174828*MT2^5*MW2^6*MZ2^8*CHu[3, 3] + 
      66804*MH2*MT2^3*MW2^7*MZ2^8*CHu[3, 3] + 152664*MT2^4*MW2^7*MZ2^8*
       CHu[3, 3] - 8856*MH2*MT2^2*MW2^8*MZ2^8*CHu[3, 3] - 
      66804*MT2^3*MW2^8*MZ2^8*CHu[3, 3] - 1668*MH2*MT2*MW2^9*MZ2^8*
       CHu[3, 3] + 8856*MT2^2*MW2^9*MZ2^8*CHu[3, 3] + 
      1668*MT2*MW2^10*MZ2^8*CHu[3, 3] + 900*MH2*MT2^8*MW2*MZ2^9*CHu[3, 3] - 
      10380*MH2*MT2^7*MW2^2*MZ2^9*CHu[3, 3] - 900*MT2^8*MW2^2*MZ2^9*
       CHu[3, 3] + 35220*MH2*MT2^6*MW2^3*MZ2^9*CHu[3, 3] + 
      10380*MT2^7*MW2^3*MZ2^9*CHu[3, 3] - 46152*MH2*MT2^5*MW2^4*MZ2^9*
       CHu[3, 3] - 35220*MT2^6*MW2^4*MZ2^9*CHu[3, 3] + 
      14256*MH2*MT2^4*MW2^5*MZ2^9*CHu[3, 3] + 46152*MT2^5*MW2^5*MZ2^9*
       CHu[3, 3] + 18744*MH2*MT2^3*MW2^6*MZ2^9*CHu[3, 3] - 
      14256*MT2^4*MW2^6*MZ2^9*CHu[3, 3] - 15768*MH2*MT2^2*MW2^7*MZ2^9*
       CHu[3, 3] - 18744*MT2^3*MW2^7*MZ2^9*CHu[3, 3] + 
      3180*MH2*MT2*MW2^8*MZ2^9*CHu[3, 3] + 15768*MT2^2*MW2^8*MZ2^9*
       CHu[3, 3] - 3180*MT2*MW2^9*MZ2^9*CHu[3, 3] + 900*MH2*MT2^7*MW2*MZ2^10*
       CHu[3, 3] - 3600*MH2*MT2^6*MW2^2*MZ2^10*CHu[3, 3] - 
      900*MT2^7*MW2^2*MZ2^10*CHu[3, 3] + 420*MH2*MT2^5*MW2^3*MZ2^10*
       CHu[3, 3] + 3600*MT2^6*MW2^3*MZ2^10*CHu[3, 3] + 
      12240*MH2*MT2^4*MW2^4*MZ2^10*CHu[3, 3] - 420*MT2^5*MW2^4*MZ2^10*
       CHu[3, 3] - 16740*MH2*MT2^3*MW2^5*MZ2^10*CHu[3, 3] - 
      12240*MT2^4*MW2^5*MZ2^10*CHu[3, 3] + 7680*MH2*MT2^2*MW2^6*MZ2^10*
       CHu[3, 3] + 16740*MT2^3*MW2^6*MZ2^10*CHu[3, 3] - 
      900*MH2*MT2*MW2^7*MZ2^10*CHu[3, 3] - 7680*MT2^2*MW2^7*MZ2^10*
       CHu[3, 3] + 900*MT2*MW2^8*MZ2^10*CHu[3, 3] + 900*MH2*MT2^5*MW2^2*
       MZ2^11*CHu[3, 3] - 2700*MH2*MT2^4*MW2^3*MZ2^11*CHu[3, 3] - 
      900*MT2^5*MW2^3*MZ2^11*CHu[3, 3] + 2700*MH2*MT2^3*MW2^4*MZ2^11*
       CHu[3, 3] + 2700*MT2^4*MW2^4*MZ2^11*CHu[3, 3] - 
      900*MH2*MT2^2*MW2^5*MZ2^11*CHu[3, 3] - 2700*MT2^3*MW2^5*MZ2^11*
       CHu[3, 3] + 900*MT2^2*MW2^6*MZ2^11*CHu[3, 3]))/
    (8*(MH2 - MW2)*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 Class[8]*
  (((MZ2^3*(27*MT2^2*(384*MW2^5 - 992*MW2^4*MZ2 + 800*MW2^3*MZ2^2 - 
          44*MW2^2*MZ2^3 - 220*MW2*MZ2^4 + 75*MZ2^5) + 
        4*MW2*(15*MZ2^6*(233 - 28*Pi^2) + 256*MW2^6*(-123 + 16*Pi^2) - 
          192*MW2^5*MZ2*(-569 + 68*Pi^2) - 24*MW2^2*MZ2^4*(-887 + 93*Pi^2) + 
          64*MW2^4*MZ2^2*(-2019 + 229*Pi^2) + 4*MW2*MZ2^5*
           (-4785 + 527*Pi^2) - 8*MW2^3*MZ2^3*(-5757 + 644*Pi^2)) + 
        MT2*(MW2*MZ2^5*(75345 - 8432*Pi^2) + 32*MW2^4*MZ2^2*
           (15531 - 1832*Pi^2) + 60*MZ2^6*(-233 + 28*Pi^2) - 
          128*MW2^6*(-849 + 128*Pi^2) + 96*MW2^5*MZ2*(-4183 + 544*Pi^2) + 
          12*MW2^2*MZ2^4*(-6583 + 744*Pi^2) + 4*MW2^3*MZ2^3*
           (-47001 + 5152*Pi^2)))*SW2^2)/(24*(MT2 - MW2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (3*MT2*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)^2*
       (2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*
       SW2^2*B0i[bb0, 0, 0, MT2])/(4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (3*MW2*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(2*MT2^3*(2*MW2 + MZ2) + 
        MT2*MW2*(36*MW2^2 + 32*MW2*MZ2 - 41*MZ2^2) - 
        4*MT2^2*(6*MW2^2 + 5*MW2*MZ2 - 5*MZ2^2) - 
        8*MW2^2*(2*MW2^2 + MW2*MZ2 - 3*MZ2^2))*SW2^2*B0i[bb0, 0, 0, MW2])/
      (4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*MZ2^3*(384*MW2^6 + 160*MW2^5*MZ2 - 1216*MW2^4*MZ2^2 + 
        964*MW2^3*MZ2^3 - 136*MW2^2*MZ2^4 - 47*MW2*MZ2^5 - 10*MZ2^6)*SW2^2*
       B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (3*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^2*
       (MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
        MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
       B0i[bb0, MZ2, MT2, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (9*MT2*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(4*MT2*MW2 + 4*MW2^2 - 
        2*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
      (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (18*MW2^3*MZ2^2*(8*MW2^3 + 14*MW2^2*MZ2 - 7*MW2*MZ2^2 - 
        6*MZ2^3)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (9*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
       (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (9*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
       SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (3*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^2*
       (MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
        4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2))*Cll[1, 2, 2, 1] - (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (1536*MW2^6*Cdd[1, 1, 3, 3] - 3456*MW2^5*MZ2*Cdd[1, 1, 3, 3] + 
      1536*MW2^4*MZ2^2*Cdd[1, 1, 3, 3] + 1488*MW2^3*MZ2^3*Cdd[1, 1, 3, 3] - 
      1152*MW2^2*MZ2^4*Cdd[1, 1, 3, 3] - 132*MW2*MZ2^5*Cdd[1, 1, 3, 3] + 
      180*MZ2^6*Cdd[1, 1, 3, 3] + 512*MW2^6*Cdd[1, 3, 3, 1] - 
      1152*MW2^5*MZ2*Cdd[1, 3, 3, 1] + 512*MW2^4*MZ2^2*Cdd[1, 3, 3, 1] + 
      496*MW2^3*MZ2^3*Cdd[1, 3, 3, 1] - 384*MW2^2*MZ2^4*Cdd[1, 3, 3, 1] - 
      44*MW2*MZ2^5*Cdd[1, 3, 3, 1] + 60*MZ2^6*Cdd[1, 3, 3, 1] + 
      1536*MW2^6*Cdd[2, 2, 3, 3] - 3456*MW2^5*MZ2*Cdd[2, 2, 3, 3] + 
      1536*MW2^4*MZ2^2*Cdd[2, 2, 3, 3] + 1488*MW2^3*MZ2^3*Cdd[2, 2, 3, 3] - 
      1152*MW2^2*MZ2^4*Cdd[2, 2, 3, 3] - 132*MW2*MZ2^5*Cdd[2, 2, 3, 3] + 
      180*MZ2^6*Cdd[2, 2, 3, 3] + 512*MW2^6*Cdd[2, 3, 3, 2] - 
      1152*MW2^5*MZ2*Cdd[2, 3, 3, 2] + 512*MW2^4*MZ2^2*Cdd[2, 3, 3, 2] + 
      496*MW2^3*MZ2^3*Cdd[2, 3, 3, 2] - 384*MW2^2*MZ2^4*Cdd[2, 3, 3, 2] - 
      44*MW2*MZ2^5*Cdd[2, 3, 3, 2] + 60*MZ2^6*Cdd[2, 3, 3, 2] + 
      2048*MW2^6*Cdd[3, 3, 3, 3] - 4608*MW2^5*MZ2*Cdd[3, 3, 3, 3] + 
      2048*MW2^4*MZ2^2*Cdd[3, 3, 3, 3] + 1984*MW2^3*MZ2^3*Cdd[3, 3, 3, 3] - 
      1536*MW2^2*MZ2^4*Cdd[3, 3, 3, 3] - 176*MW2*MZ2^5*Cdd[3, 3, 3, 3] + 
      240*MZ2^6*Cdd[3, 3, 3, 3] + 768*MW2^6*Ced[1, 1, 1, 1] - 
      2112*MW2^5*MZ2*Ced[1, 1, 1, 1] + 2688*MW2^4*MZ2^2*Ced[1, 1, 1, 1] - 
      2184*MW2^3*MZ2^3*Ced[1, 1, 1, 1] + 1104*MW2^2*MZ2^4*Ced[1, 1, 1, 1] - 
      294*MW2*MZ2^5*Ced[1, 1, 1, 1] + 30*MZ2^6*Ced[1, 1, 1, 1] + 
      768*MW2^6*Ced[1, 1, 2, 2] - 2112*MW2^5*MZ2*Ced[1, 1, 2, 2] + 
      2688*MW2^4*MZ2^2*Ced[1, 1, 2, 2] - 2184*MW2^3*MZ2^3*Ced[1, 1, 2, 2] + 
      1104*MW2^2*MZ2^4*Ced[1, 1, 2, 2] - 294*MW2*MZ2^5*Ced[1, 1, 2, 2] + 
      30*MZ2^6*Ced[1, 1, 2, 2] + 1536*MW2^6*Ced[1, 1, 3, 3] - 
      3840*MW2^5*MZ2*Ced[1, 1, 3, 3] + 3456*MW2^4*MZ2^2*Ced[1, 1, 3, 3] - 
      1440*MW2^3*MZ2^3*Ced[1, 1, 3, 3] + 528*MW2^2*MZ2^4*Ced[1, 1, 3, 3] - 
      360*MW2*MZ2^5*Ced[1, 1, 3, 3] + 120*MZ2^6*Ced[1, 1, 3, 3] + 
      768*MW2^6*Ced[2, 2, 3, 3] - 1728*MW2^5*MZ2*Ced[2, 2, 3, 3] + 
      768*MW2^4*MZ2^2*Ced[2, 2, 3, 3] + 744*MW2^3*MZ2^3*Ced[2, 2, 3, 3] - 
      576*MW2^2*MZ2^4*Ced[2, 2, 3, 3] - 66*MW2*MZ2^5*Ced[2, 2, 3, 3] + 
      90*MZ2^6*Ced[2, 2, 3, 3] + 768*MW2^6*Ced[3, 3, 3, 3] - 
      1728*MW2^5*MZ2*Ced[3, 3, 3, 3] + 768*MW2^4*MZ2^2*Ced[3, 3, 3, 3] + 
      744*MW2^3*MZ2^3*Ced[3, 3, 3, 3] - 576*MW2^2*MZ2^4*Ced[3, 3, 3, 3] - 
      66*MW2*MZ2^5*Ced[3, 3, 3, 3] + 90*MZ2^6*Ced[3, 3, 3, 3] - 
      12*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 272*MW2^3*MZ2^3 + 
        58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*Ced[Leff, Leff, 1, 1] - 
      12*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 272*MW2^3*MZ2^3 + 
        58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*Ced[Leff, Leff, 2, 2] - 
      1536*MW2^6*Ced[Leff, Leff, 3, 3] + 4608*MW2^5*MZ2*
       Ced[Leff, Leff, 3, 3] - 5568*MW2^4*MZ2^2*Ced[Leff, Leff, 3, 3] + 
      3264*MW2^3*MZ2^3*Ced[Leff, Leff, 3, 3] - 696*MW2^2*MZ2^4*
       Ced[Leff, Leff, 3, 3] - 132*MW2*MZ2^5*Ced[Leff, Leff, 3, 3] + 
      60*MZ2^6*Ced[Leff, Leff, 3, 3] + 3072*MW2^6*Cee[1, 1, 1, 1] - 
      8448*MW2^5*MZ2*Cee[1, 1, 1, 1] + 10752*MW2^4*MZ2^2*Cee[1, 1, 1, 1] - 
      8736*MW2^3*MZ2^3*Cee[1, 1, 1, 1] + 4416*MW2^2*MZ2^4*Cee[1, 1, 1, 1] - 
      1176*MW2*MZ2^5*Cee[1, 1, 1, 1] + 120*MZ2^6*Cee[1, 1, 1, 1] + 
      3072*MW2^6*Cee[1, 1, 2, 2] - 8448*MW2^5*MZ2*Cee[1, 1, 2, 2] + 
      10752*MW2^4*MZ2^2*Cee[1, 1, 2, 2] - 8736*MW2^3*MZ2^3*Cee[1, 1, 2, 2] + 
      4416*MW2^2*MZ2^4*Cee[1, 1, 2, 2] - 1176*MW2*MZ2^5*Cee[1, 1, 2, 2] + 
      120*MZ2^6*Cee[1, 1, 2, 2] + 3072*MW2^6*Cee[1, 1, 3, 3] - 
      8448*MW2^5*MZ2*Cee[1, 1, 3, 3] + 10752*MW2^4*MZ2^2*Cee[1, 1, 3, 3] - 
      8736*MW2^3*MZ2^3*Cee[1, 1, 3, 3] + 4416*MW2^2*MZ2^4*Cee[1, 1, 3, 3] - 
      1176*MW2*MZ2^5*Cee[1, 1, 3, 3] + 120*MZ2^6*Cee[1, 1, 3, 3] - 
      6144*MW2^6*Cee[Leff, Leff, 1, 1] + 18432*MW2^5*MZ2*
       Cee[Leff, Leff, 1, 1] - 22272*MW2^4*MZ2^2*Cee[Leff, Leff, 1, 1] + 
      13056*MW2^3*MZ2^3*Cee[Leff, Leff, 1, 1] - 2784*MW2^2*MZ2^4*
       Cee[Leff, Leff, 1, 1] - 528*MW2*MZ2^5*Cee[Leff, Leff, 1, 1] + 
      240*MZ2^6*Cee[Leff, Leff, 1, 1] - 6144*MW2^6*Cee[Leff, Leff, 2, 2] + 
      18432*MW2^5*MZ2*Cee[Leff, Leff, 2, 2] - 22272*MW2^4*MZ2^2*
       Cee[Leff, Leff, 2, 2] + 13056*MW2^3*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      2784*MW2^2*MZ2^4*Cee[Leff, Leff, 2, 2] - 528*MW2*MZ2^5*
       Cee[Leff, Leff, 2, 2] + 240*MZ2^6*Cee[Leff, Leff, 2, 2] - 
      6144*MW2^6*Cee[Leff, Leff, 3, 3] + 18432*MW2^5*MZ2*
       Cee[Leff, Leff, 3, 3] - 22272*MW2^4*MZ2^2*Cee[Leff, Leff, 3, 3] + 
      13056*MW2^3*MZ2^3*Cee[Leff, Leff, 3, 3] - 2784*MW2^2*MZ2^4*
       Cee[Leff, Leff, 3, 3] - 528*MW2*MZ2^5*Cee[Leff, Leff, 3, 3] + 
      240*MZ2^6*Cee[Leff, Leff, 3, 3] - 1536*MW2^6*Ceu[1, 1, 1, 1] + 
      4224*MW2^5*MZ2*Ceu[1, 1, 1, 1] - 5376*MW2^4*MZ2^2*Ceu[1, 1, 1, 1] + 
      4368*MW2^3*MZ2^3*Ceu[1, 1, 1, 1] - 2208*MW2^2*MZ2^4*Ceu[1, 1, 1, 1] + 
      588*MW2*MZ2^5*Ceu[1, 1, 1, 1] - 60*MZ2^6*Ceu[1, 1, 1, 1] - 
      1536*MW2^6*Ceu[1, 1, 2, 2] + 4224*MW2^5*MZ2*Ceu[1, 1, 2, 2] - 
      5376*MW2^4*MZ2^2*Ceu[1, 1, 2, 2] + 4368*MW2^3*MZ2^3*Ceu[1, 1, 2, 2] - 
      2208*MW2^2*MZ2^4*Ceu[1, 1, 2, 2] + 588*MW2*MZ2^5*Ceu[1, 1, 2, 2] - 
      60*MZ2^6*Ceu[1, 1, 2, 2] + 3072*MW2^6*Ceu[Leff, Leff, 1, 1] - 
      9216*MW2^5*MZ2*Ceu[Leff, Leff, 1, 1] + 11136*MW2^4*MZ2^2*
       Ceu[Leff, Leff, 1, 1] - 6528*MW2^3*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      1392*MW2^2*MZ2^4*Ceu[Leff, Leff, 1, 1] + 264*MW2*MZ2^5*
       Ceu[Leff, Leff, 1, 1] - 120*MZ2^6*Ceu[Leff, Leff, 1, 1] + 
      3072*MW2^6*Ceu[Leff, Leff, 2, 2] - 9216*MW2^5*MZ2*
       Ceu[Leff, Leff, 2, 2] + 11136*MW2^4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 
      6528*MW2^3*MZ2^3*Ceu[Leff, Leff, 2, 2] + 1392*MW2^2*MZ2^4*
       Ceu[Leff, Leff, 2, 2] + 264*MW2*MZ2^5*Ceu[Leff, Leff, 2, 2] - 
      120*MZ2^6*Ceu[Leff, Leff, 2, 2] - 768*MW2^6*Cld[1, 1, 1, 1] + 
      2496*MW2^5*MZ2*Cld[1, 1, 1, 1] - 3552*MW2^4*MZ2^2*Cld[1, 1, 1, 1] + 
      3096*MW2^3*MZ2^3*Cld[1, 1, 1, 1] - 1740*MW2^2*MZ2^4*Cld[1, 1, 1, 1] + 
      528*MW2*MZ2^5*Cld[1, 1, 1, 1] - 60*MZ2^6*Cld[1, 1, 1, 1] - 
      768*MW2^6*Cld[1, 1, 2, 2] + 2496*MW2^5*MZ2*Cld[1, 1, 2, 2] - 
      3552*MW2^4*MZ2^2*Cld[1, 1, 2, 2] + 3096*MW2^3*MZ2^3*Cld[1, 1, 2, 2] - 
      1740*MW2^2*MZ2^4*Cld[1, 1, 2, 2] + 528*MW2*MZ2^5*Cld[1, 1, 2, 2] - 
      60*MZ2^6*Cld[1, 1, 2, 2] + 768*MW2^5*MZ2*Cld[1, 1, 3, 3] - 
      2784*MW2^4*MZ2^2*Cld[1, 1, 3, 3] + 3840*MW2^3*MZ2^3*Cld[1, 1, 3, 3] - 
      2316*MW2^2*MZ2^4*Cld[1, 1, 3, 3] + 462*MW2*MZ2^5*Cld[1, 1, 3, 3] + 
      30*MZ2^6*Cld[1, 1, 3, 3] + 768*MW2^6*Cld[2, 2, 3, 3] - 
      1728*MW2^5*MZ2*Cld[2, 2, 3, 3] + 768*MW2^4*MZ2^2*Cld[2, 2, 3, 3] + 
      744*MW2^3*MZ2^3*Cld[2, 2, 3, 3] - 576*MW2^2*MZ2^4*Cld[2, 2, 3, 3] - 
      66*MW2*MZ2^5*Cld[2, 2, 3, 3] + 90*MZ2^6*Cld[2, 2, 3, 3] + 
      768*MW2^6*Cld[3, 3, 3, 3] - 1728*MW2^5*MZ2*Cld[3, 3, 3, 3] + 
      768*MW2^4*MZ2^2*Cld[3, 3, 3, 3] + 744*MW2^3*MZ2^3*Cld[3, 3, 3, 3] - 
      576*MW2^2*MZ2^4*Cld[3, 3, 3, 3] - 66*MW2*MZ2^5*Cld[3, 3, 3, 3] + 
      90*MZ2^6*Cld[3, 3, 3, 3] + 1536*MW2^6*Cld[Leff, Leff, 1, 1] - 
      5376*MW2^5*MZ2*Cld[Leff, Leff, 1, 1] + 7488*MW2^4*MZ2^2*
       Cld[Leff, Leff, 1, 1] - 5088*MW2^3*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      1416*MW2^2*MZ2^4*Cld[Leff, Leff, 1, 1] + 144*MW2*MZ2^5*
       Cld[Leff, Leff, 1, 1] - 120*MZ2^6*Cld[Leff, Leff, 1, 1] + 
      1536*MW2^6*Cld[Leff, Leff, 2, 2] - 5376*MW2^5*MZ2*
       Cld[Leff, Leff, 2, 2] + 7488*MW2^4*MZ2^2*Cld[Leff, Leff, 2, 2] - 
      5088*MW2^3*MZ2^3*Cld[Leff, Leff, 2, 2] + 1416*MW2^2*MZ2^4*
       Cld[Leff, Leff, 2, 2] + 144*MW2*MZ2^5*Cld[Leff, Leff, 2, 2] - 
      120*MZ2^6*Cld[Leff, Leff, 2, 2] + 1536*MW2^6*Cld[Leff, Leff, 3, 3] - 
      5376*MW2^5*MZ2*Cld[Leff, Leff, 3, 3] + 7488*MW2^4*MZ2^2*
       Cld[Leff, Leff, 3, 3] - 5088*MW2^3*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      1416*MW2^2*MZ2^4*Cld[Leff, Leff, 3, 3] + 144*MW2*MZ2^5*
       Cld[Leff, Leff, 3, 3] - 120*MZ2^6*Cld[Leff, Leff, 3, 3] + 
      384*MW2^5*MZ2*Cle[1, 1, 1, 1] - 864*MW2^4*MZ2^2*Cle[1, 1, 1, 1] + 
      912*MW2^3*MZ2^3*Cle[1, 1, 1, 1] - 636*MW2^2*MZ2^4*Cle[1, 1, 1, 1] + 
      234*MW2*MZ2^5*Cle[1, 1, 1, 1] - 30*MZ2^6*Cle[1, 1, 1, 1] - 
      768*MW2^6*Cle[1, 1, 2, 2] + 2496*MW2^5*MZ2*Cle[1, 1, 2, 2] - 
      3552*MW2^4*MZ2^2*Cle[1, 1, 2, 2] + 3096*MW2^3*MZ2^3*Cle[1, 1, 2, 2] - 
      1740*MW2^2*MZ2^4*Cle[1, 1, 2, 2] + 528*MW2*MZ2^5*Cle[1, 1, 2, 2] - 
      60*MZ2^6*Cle[1, 1, 2, 2] - 768*MW2^6*Cle[1, 1, 3, 3] + 
      2496*MW2^5*MZ2*Cle[1, 1, 3, 3] - 3552*MW2^4*MZ2^2*Cle[1, 1, 3, 3] + 
      3096*MW2^3*MZ2^3*Cle[1, 1, 3, 3] - 1740*MW2^2*MZ2^4*Cle[1, 1, 3, 3] + 
      528*MW2*MZ2^5*Cle[1, 1, 3, 3] - 60*MZ2^6*Cle[1, 1, 3, 3] - 
      1536*MW2^6*Cle[1, 1, Leff, Leff] + 4608*MW2^5*MZ2*
       Cle[1, 1, Leff, Leff] - 5568*MW2^4*MZ2^2*Cle[1, 1, Leff, Leff] + 
      3264*MW2^3*MZ2^3*Cle[1, 1, Leff, Leff] - 696*MW2^2*MZ2^4*
       Cle[1, 1, Leff, Leff] - 132*MW2*MZ2^5*Cle[1, 1, Leff, Leff] + 
      60*MZ2^6*Cle[1, 1, Leff, Leff] + 768*MW2^6*Cle[2, 2, 1, 1] - 
      2112*MW2^5*MZ2*Cle[2, 2, 1, 1] + 2688*MW2^4*MZ2^2*Cle[2, 2, 1, 1] - 
      2184*MW2^3*MZ2^3*Cle[2, 2, 1, 1] + 1104*MW2^2*MZ2^4*Cle[2, 2, 1, 1] - 
      294*MW2*MZ2^5*Cle[2, 2, 1, 1] + 30*MZ2^6*Cle[2, 2, 1, 1] - 
      1536*MW2^6*Cle[2, 2, Leff, Leff] + 4608*MW2^5*MZ2*
       Cle[2, 2, Leff, Leff] - 5568*MW2^4*MZ2^2*Cle[2, 2, Leff, Leff] + 
      3264*MW2^3*MZ2^3*Cle[2, 2, Leff, Leff] - 696*MW2^2*MZ2^4*
       Cle[2, 2, Leff, Leff] - 132*MW2*MZ2^5*Cle[2, 2, Leff, Leff] + 
      60*MZ2^6*Cle[2, 2, Leff, Leff] + 768*MW2^6*Cle[3, 3, 1, 1] - 
      2112*MW2^5*MZ2*Cle[3, 3, 1, 1] + 2688*MW2^4*MZ2^2*Cle[3, 3, 1, 1] - 
      2184*MW2^3*MZ2^3*Cle[3, 3, 1, 1] + 1104*MW2^2*MZ2^4*Cle[3, 3, 1, 1] - 
      294*MW2*MZ2^5*Cle[3, 3, 1, 1] + 30*MZ2^6*Cle[3, 3, 1, 1] - 
      1536*MW2^6*Cle[3, 3, Leff, Leff] + 4608*MW2^5*MZ2*
       Cle[3, 3, Leff, Leff] - 5568*MW2^4*MZ2^2*Cle[3, 3, Leff, Leff] + 
      3264*MW2^3*MZ2^3*Cle[3, 3, Leff, Leff] - 696*MW2^2*MZ2^4*
       Cle[3, 3, Leff, Leff] - 132*MW2*MZ2^5*Cle[3, 3, Leff, Leff] + 
      60*MZ2^6*Cle[3, 3, Leff, Leff] + 1536*MW2^6*Cle[Leff, Leff, 1, 1] - 
      5376*MW2^5*MZ2*Cle[Leff, Leff, 1, 1] + 7488*MW2^4*MZ2^2*
       Cle[Leff, Leff, 1, 1] - 5088*MW2^3*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      1416*MW2^2*MZ2^4*Cle[Leff, Leff, 1, 1] + 144*MW2*MZ2^5*
       Cle[Leff, Leff, 1, 1] - 120*MZ2^6*Cle[Leff, Leff, 1, 1] + 
      1536*MW2^6*Cle[Leff, Leff, 2, 2] - 5376*MW2^5*MZ2*
       Cle[Leff, Leff, 2, 2] + 7488*MW2^4*MZ2^2*Cle[Leff, Leff, 2, 2] - 
      5088*MW2^3*MZ2^3*Cle[Leff, Leff, 2, 2] + 1416*MW2^2*MZ2^4*
       Cle[Leff, Leff, 2, 2] + 144*MW2*MZ2^5*Cle[Leff, Leff, 2, 2] - 
      120*MZ2^6*Cle[Leff, Leff, 2, 2] + 1536*MW2^6*Cle[Leff, Leff, 3, 3] - 
      5376*MW2^5*MZ2*Cle[Leff, Leff, 3, 3] + 7488*MW2^4*MZ2^2*
       Cle[Leff, Leff, 3, 3] - 5088*MW2^3*MZ2^3*Cle[Leff, Leff, 3, 3] + 
      1416*MW2^2*MZ2^4*Cle[Leff, Leff, 3, 3] + 144*MW2*MZ2^5*
       Cle[Leff, Leff, 3, 3] - 120*MZ2^6*Cle[Leff, Leff, 3, 3] - 
      3072*MW2^6*Cll[1, 1, 1, 1] + 9216*MW2^5*MZ2*Cll[1, 1, 1, 1] - 
      12480*MW2^4*MZ2^2*Cll[1, 1, 1, 1] + 10560*MW2^3*MZ2^3*Cll[1, 1, 1, 1] - 
      5688*MW2^2*MZ2^4*Cll[1, 1, 1, 1] + 1644*MW2*MZ2^5*Cll[1, 1, 1, 1] - 
      180*MZ2^6*Cll[1, 1, 1, 1] - 1536*MW2^6*Cll[1, 1, 2, 2] + 
      4992*MW2^5*MZ2*Cll[1, 1, 2, 2] - 7104*MW2^4*MZ2^2*Cll[1, 1, 2, 2] + 
      6192*MW2^3*MZ2^3*Cll[1, 1, 2, 2] - 3480*MW2^2*MZ2^4*Cll[1, 1, 2, 2] + 
      1056*MW2*MZ2^5*Cll[1, 1, 2, 2] - 120*MZ2^6*Cll[1, 1, 2, 2] - 
      1536*MW2^6*Cll[1, 1, 3, 3] + 4992*MW2^5*MZ2*Cll[1, 1, 3, 3] - 
      7104*MW2^4*MZ2^2*Cll[1, 1, 3, 3] + 6192*MW2^3*MZ2^3*Cll[1, 1, 3, 3] - 
      3480*MW2^2*MZ2^4*Cll[1, 1, 3, 3] + 1056*MW2*MZ2^5*Cll[1, 1, 3, 3] - 
      120*MZ2^6*Cll[1, 1, 3, 3] - 1536*MW2^6*Cll[1, 3, 3, 1] + 
      4224*MW2^5*MZ2*Cll[1, 3, 3, 1] - 5376*MW2^4*MZ2^2*Cll[1, 3, 3, 1] + 
      4368*MW2^3*MZ2^3*Cll[1, 3, 3, 1] - 2208*MW2^2*MZ2^4*Cll[1, 3, 3, 1] + 
      588*MW2*MZ2^5*Cll[1, 3, 3, 1] - 60*MZ2^6*Cll[1, 3, 3, 1] + 
      3072*MW2^6*Cll[Leff, 1, 1, Leff] - 9216*MW2^5*MZ2*
       Cll[Leff, 1, 1, Leff] + 11136*MW2^4*MZ2^2*Cll[Leff, 1, 1, Leff] - 
      6528*MW2^3*MZ2^3*Cll[Leff, 1, 1, Leff] + 1392*MW2^2*MZ2^4*
       Cll[Leff, 1, 1, Leff] + 264*MW2*MZ2^5*Cll[Leff, 1, 1, Leff] - 
      120*MZ2^6*Cll[Leff, 1, 1, Leff] + 3072*MW2^6*Cll[Leff, 2, 2, Leff] - 
      9216*MW2^5*MZ2*Cll[Leff, 2, 2, Leff] + 11136*MW2^4*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 6528*MW2^3*MZ2^3*Cll[Leff, 2, 2, Leff] + 
      1392*MW2^2*MZ2^4*Cll[Leff, 2, 2, Leff] + 264*MW2*MZ2^5*
       Cll[Leff, 2, 2, Leff] - 120*MZ2^6*Cll[Leff, 2, 2, Leff] + 
      3072*MW2^6*Cll[Leff, 3, 3, Leff] - 9216*MW2^5*MZ2*
       Cll[Leff, 3, 3, Leff] + 11136*MW2^4*MZ2^2*Cll[Leff, 3, 3, Leff] - 
      6528*MW2^3*MZ2^3*Cll[Leff, 3, 3, Leff] + 1392*MW2^2*MZ2^4*
       Cll[Leff, 3, 3, Leff] + 264*MW2*MZ2^5*Cll[Leff, 3, 3, Leff] - 
      120*MZ2^6*Cll[Leff, 3, 3, Leff] + 3072*MW2^6*Cll[Leff, Leff, 1, 1] - 
      10752*MW2^5*MZ2*Cll[Leff, Leff, 1, 1] + 14976*MW2^4*MZ2^2*
       Cll[Leff, Leff, 1, 1] - 10176*MW2^3*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      2832*MW2^2*MZ2^4*Cll[Leff, Leff, 1, 1] + 288*MW2*MZ2^5*
       Cll[Leff, Leff, 1, 1] - 240*MZ2^6*Cll[Leff, Leff, 1, 1] + 
      3072*MW2^6*Cll[Leff, Leff, 2, 2] - 10752*MW2^5*MZ2*
       Cll[Leff, Leff, 2, 2] + 14976*MW2^4*MZ2^2*Cll[Leff, Leff, 2, 2] - 
      10176*MW2^3*MZ2^3*Cll[Leff, Leff, 2, 2] + 2832*MW2^2*MZ2^4*
       Cll[Leff, Leff, 2, 2] + 288*MW2*MZ2^5*Cll[Leff, Leff, 2, 2] - 
      240*MZ2^6*Cll[Leff, Leff, 2, 2] + 3072*MW2^6*Cll[Leff, Leff, 3, 3] - 
      10752*MW2^5*MZ2*Cll[Leff, Leff, 3, 3] + 14976*MW2^4*MZ2^2*
       Cll[Leff, Leff, 3, 3] - 10176*MW2^3*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      2832*MW2^2*MZ2^4*Cll[Leff, Leff, 3, 3] + 288*MW2*MZ2^5*
       Cll[Leff, Leff, 3, 3] - 240*MZ2^6*Cll[Leff, Leff, 3, 3] + 
      768*MW2^6*Clq1[1, 1, 1, 1] - 2496*MW2^5*MZ2*Clq1[1, 1, 1, 1] + 
      3552*MW2^4*MZ2^2*Clq1[1, 1, 1, 1] - 3096*MW2^3*MZ2^3*Clq1[1, 1, 1, 1] + 
      1740*MW2^2*MZ2^4*Clq1[1, 1, 1, 1] - 528*MW2*MZ2^5*Clq1[1, 1, 1, 1] + 
      60*MZ2^6*Clq1[1, 1, 1, 1] + 768*MW2^6*Clq1[1, 1, 2, 2] - 
      2496*MW2^5*MZ2*Clq1[1, 1, 2, 2] + 3552*MW2^4*MZ2^2*Clq1[1, 1, 2, 2] - 
      3096*MW2^3*MZ2^3*Clq1[1, 1, 2, 2] + 1740*MW2^2*MZ2^4*Clq1[1, 1, 2, 2] - 
      528*MW2*MZ2^5*Clq1[1, 1, 2, 2] + 60*MZ2^6*Clq1[1, 1, 2, 2] - 
      1536*MW2^6*Clq1[1, 1, 3, 3] + 4224*MW2^5*MZ2*Clq1[1, 1, 3, 3] - 
      4896*MW2^4*MZ2^2*Clq1[1, 1, 3, 3] + 2352*MW2^3*MZ2^3*Clq1[1, 1, 3, 3] + 
      492*MW2^2*MZ2^4*Clq1[1, 1, 3, 3] - 846*MW2*MZ2^5*Clq1[1, 1, 3, 3] + 
      210*MZ2^6*Clq1[1, 1, 3, 3] - 768*MW2^6*Clq1[2, 2, 3, 3] + 
      2880*MW2^5*MZ2*Clq1[2, 2, 3, 3] - 3936*MW2^4*MZ2^2*Clq1[2, 2, 3, 3] + 
      1992*MW2^3*MZ2^3*Clq1[2, 2, 3, 3] + 324*MW2^2*MZ2^4*Clq1[2, 2, 3, 3] - 
      672*MW2*MZ2^5*Clq1[2, 2, 3, 3] + 180*MZ2^6*Clq1[2, 2, 3, 3] - 
      768*MW2^6*Clq1[3, 3, 3, 3] + 2880*MW2^5*MZ2*Clq1[3, 3, 3, 3] - 
      3936*MW2^4*MZ2^2*Clq1[3, 3, 3, 3] + 1992*MW2^3*MZ2^3*Clq1[3, 3, 3, 3] + 
      324*MW2^2*MZ2^4*Clq1[3, 3, 3, 3] - 672*MW2*MZ2^5*Clq1[3, 3, 3, 3] + 
      180*MZ2^6*Clq1[3, 3, 3, 3] - 1536*MW2^6*Clq1[Leff, Leff, 1, 1] + 
      5376*MW2^5*MZ2*Clq1[Leff, Leff, 1, 1] - 7488*MW2^4*MZ2^2*
       Clq1[Leff, Leff, 1, 1] + 5088*MW2^3*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      1416*MW2^2*MZ2^4*Clq1[Leff, Leff, 1, 1] - 144*MW2*MZ2^5*
       Clq1[Leff, Leff, 1, 1] + 120*MZ2^6*Clq1[Leff, Leff, 1, 1] - 
      1536*MW2^6*Clq1[Leff, Leff, 2, 2] + 5376*MW2^5*MZ2*
       Clq1[Leff, Leff, 2, 2] - 7488*MW2^4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
      5088*MW2^3*MZ2^3*Clq1[Leff, Leff, 2, 2] - 1416*MW2^2*MZ2^4*
       Clq1[Leff, Leff, 2, 2] - 144*MW2*MZ2^5*Clq1[Leff, Leff, 2, 2] + 
      120*MZ2^6*Clq1[Leff, Leff, 2, 2] + 1536*MW2^6*Clq1[Leff, Leff, 3, 3] - 
      3072*MW2^5*MZ2*Clq1[Leff, Leff, 3, 3] + 1728*MW2^4*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 384*MW2^3*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      744*MW2^2*MZ2^4*Clq1[Leff, Leff, 3, 3] + 108*MW2*MZ2^5*
       Clq1[Leff, Leff, 3, 3] + 60*MZ2^6*Clq1[Leff, Leff, 3, 3] - 
      2304*MW2^6*Clq3[1, 1, 1, 1] + 5184*MW2^5*MZ2*Clq3[1, 1, 1, 1] - 
      5472*MW2^4*MZ2^2*Clq3[1, 1, 1, 1] + 3816*MW2^3*MZ2^3*Clq3[1, 1, 1, 1] - 
      1404*MW2^2*MZ2^4*Clq3[1, 1, 1, 1] + 180*MW2*MZ2^5*Clq3[1, 1, 1, 1] - 
      2304*MW2^6*Clq3[1, 1, 2, 2] + 5184*MW2^5*MZ2*Clq3[1, 1, 2, 2] - 
      5472*MW2^4*MZ2^2*Clq3[1, 1, 2, 2] + 3816*MW2^3*MZ2^3*Clq3[1, 1, 2, 2] - 
      1404*MW2^2*MZ2^4*Clq3[1, 1, 2, 2] + 180*MW2*MZ2^5*Clq3[1, 1, 2, 2] - 
      1536*MW2^6*Clq3[1, 1, 3, 3] + 3456*MW2^5*MZ2*Clq3[1, 1, 3, 3] - 
      2784*MW2^4*MZ2^2*Clq3[1, 1, 3, 3] + 528*MW2^3*MZ2^3*Clq3[1, 1, 3, 3] + 
      660*MW2^2*MZ2^4*Clq3[1, 1, 3, 3] - 354*MW2*MZ2^5*Clq3[1, 1, 3, 3] + 
      30*MZ2^6*Clq3[1, 1, 3, 3] - 768*MW2^6*Clq3[2, 2, 3, 3] + 
      2112*MW2^5*MZ2*Clq3[2, 2, 3, 3] - 1824*MW2^4*MZ2^2*Clq3[2, 2, 3, 3] + 
      168*MW2^3*MZ2^3*Clq3[2, 2, 3, 3] + 492*MW2^2*MZ2^4*Clq3[2, 2, 3, 3] - 
      180*MW2*MZ2^5*Clq3[2, 2, 3, 3] - 768*MW2^6*Clq3[3, 3, 3, 3] + 
      2112*MW2^5*MZ2*Clq3[3, 3, 3, 3] - 1824*MW2^4*MZ2^2*Clq3[3, 3, 3, 3] + 
      168*MW2^3*MZ2^3*Clq3[3, 3, 3, 3] + 492*MW2^2*MZ2^4*Clq3[3, 3, 3, 3] - 
      180*MW2*MZ2^5*Clq3[3, 3, 3, 3] + 4608*MW2^6*Clq3[Leff, Leff, 1, 1] - 
      11520*MW2^5*MZ2*Clq3[Leff, Leff, 1, 1] + 10944*MW2^4*MZ2^2*
       Clq3[Leff, Leff, 1, 1] - 4320*MW2^3*MZ2^3*Clq3[Leff, Leff, 1, 1] - 
      72*MW2^2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 360*MW2*MZ2^5*
       Clq3[Leff, Leff, 1, 1] + 4608*MW2^6*Clq3[Leff, Leff, 2, 2] - 
      11520*MW2^5*MZ2*Clq3[Leff, Leff, 2, 2] + 10944*MW2^4*MZ2^2*
       Clq3[Leff, Leff, 2, 2] - 4320*MW2^3*MZ2^3*Clq3[Leff, Leff, 2, 2] - 
      72*MW2^2*MZ2^4*Clq3[Leff, Leff, 2, 2] + 360*MW2*MZ2^5*
       Clq3[Leff, Leff, 2, 2] + 1536*MW2^6*Clq3[Leff, Leff, 3, 3] - 
      3072*MW2^5*MZ2*Clq3[Leff, Leff, 3, 3] + 1728*MW2^4*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 384*MW2^3*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      744*MW2^2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 108*MW2*MZ2^5*
       Clq3[Leff, Leff, 3, 3] + 60*MZ2^6*Clq3[Leff, Leff, 3, 3] + 
      1536*MW2^6*Clu[1, 1, 1, 1] - 4992*MW2^5*MZ2*Clu[1, 1, 1, 1] + 
      7104*MW2^4*MZ2^2*Clu[1, 1, 1, 1] - 6192*MW2^3*MZ2^3*Clu[1, 1, 1, 1] + 
      3480*MW2^2*MZ2^4*Clu[1, 1, 1, 1] - 1056*MW2*MZ2^5*Clu[1, 1, 1, 1] + 
      120*MZ2^6*Clu[1, 1, 1, 1] + 1536*MW2^6*Clu[1, 1, 2, 2] - 
      4992*MW2^5*MZ2*Clu[1, 1, 2, 2] + 7104*MW2^4*MZ2^2*Clu[1, 1, 2, 2] - 
      6192*MW2^3*MZ2^3*Clu[1, 1, 2, 2] + 3480*MW2^2*MZ2^4*Clu[1, 1, 2, 2] - 
      1056*MW2*MZ2^5*Clu[1, 1, 2, 2] + 120*MZ2^6*Clu[1, 1, 2, 2] - 
      3072*MW2^6*Clu[Leff, Leff, 1, 1] + 10752*MW2^5*MZ2*
       Clu[Leff, Leff, 1, 1] - 14976*MW2^4*MZ2^2*Clu[Leff, Leff, 1, 1] + 
      10176*MW2^3*MZ2^3*Clu[Leff, Leff, 1, 1] - 2832*MW2^2*MZ2^4*
       Clu[Leff, Leff, 1, 1] - 288*MW2*MZ2^5*Clu[Leff, Leff, 1, 1] + 
      240*MZ2^6*Clu[Leff, Leff, 1, 1] - 3072*MW2^6*Clu[Leff, Leff, 2, 2] + 
      10752*MW2^5*MZ2*Clu[Leff, Leff, 2, 2] - 14976*MW2^4*MZ2^2*
       Clu[Leff, Leff, 2, 2] + 10176*MW2^3*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      2832*MW2^2*MZ2^4*Clu[Leff, Leff, 2, 2] - 288*MW2*MZ2^5*
       Clu[Leff, Leff, 2, 2] + 240*MZ2^6*Clu[Leff, Leff, 2, 2] - 
      768*MW2^6*Cqd1[1, 1, 3, 3] + 1728*MW2^5*MZ2*Cqd1[1, 1, 3, 3] - 
      768*MW2^4*MZ2^2*Cqd1[1, 1, 3, 3] - 744*MW2^3*MZ2^3*Cqd1[1, 1, 3, 3] + 
      576*MW2^2*MZ2^4*Cqd1[1, 1, 3, 3] + 66*MW2*MZ2^5*Cqd1[1, 1, 3, 3] - 
      90*MZ2^6*Cqd1[1, 1, 3, 3] - 768*MW2^6*Cqd1[2, 2, 3, 3] + 
      1728*MW2^5*MZ2*Cqd1[2, 2, 3, 3] - 768*MW2^4*MZ2^2*Cqd1[2, 2, 3, 3] - 
      744*MW2^3*MZ2^3*Cqd1[2, 2, 3, 3] + 576*MW2^2*MZ2^4*Cqd1[2, 2, 3, 3] + 
      66*MW2*MZ2^5*Cqd1[2, 2, 3, 3] - 90*MZ2^6*Cqd1[2, 2, 3, 3] - 
      768*MW2^6*Cqd1[3, 3, 1, 1] + 2880*MW2^5*MZ2*Cqd1[3, 3, 1, 1] - 
      3936*MW2^4*MZ2^2*Cqd1[3, 3, 1, 1] + 1992*MW2^3*MZ2^3*Cqd1[3, 3, 1, 1] + 
      324*MW2^2*MZ2^4*Cqd1[3, 3, 1, 1] - 672*MW2*MZ2^5*Cqd1[3, 3, 1, 1] + 
      180*MZ2^6*Cqd1[3, 3, 1, 1] - 768*MW2^6*Cqd1[3, 3, 2, 2] + 
      2880*MW2^5*MZ2*Cqd1[3, 3, 2, 2] - 3936*MW2^4*MZ2^2*Cqd1[3, 3, 2, 2] + 
      1992*MW2^3*MZ2^3*Cqd1[3, 3, 2, 2] + 324*MW2^2*MZ2^4*Cqd1[3, 3, 2, 2] - 
      672*MW2*MZ2^5*Cqd1[3, 3, 2, 2] + 180*MZ2^6*Cqd1[3, 3, 2, 2] + 
      2304*MW2^5*MZ2*Cqd1[3, 3, 3, 3] - 4608*MW2^4*MZ2^2*Cqd1[3, 3, 3, 3] + 
      2448*MW2^3*MZ2^3*Cqd1[3, 3, 3, 3] + 576*MW2^2*MZ2^4*Cqd1[3, 3, 3, 3] - 
      774*MW2*MZ2^5*Cqd1[3, 3, 3, 3] + 135*MZ2^6*Cqd1[3, 3, 3, 3] - 
      768*MW2^6*Cqe[1, 1, 1, 1] + 2112*MW2^5*MZ2*Cqe[1, 1, 1, 1] - 
      2688*MW2^4*MZ2^2*Cqe[1, 1, 1, 1] + 2184*MW2^3*MZ2^3*Cqe[1, 1, 1, 1] - 
      1104*MW2^2*MZ2^4*Cqe[1, 1, 1, 1] + 294*MW2*MZ2^5*Cqe[1, 1, 1, 1] - 
      30*MZ2^6*Cqe[1, 1, 1, 1] + 1536*MW2^6*Cqe[1, 1, Leff, Leff] - 
      4608*MW2^5*MZ2*Cqe[1, 1, Leff, Leff] + 5568*MW2^4*MZ2^2*
       Cqe[1, 1, Leff, Leff] - 3264*MW2^3*MZ2^3*Cqe[1, 1, Leff, Leff] + 
      696*MW2^2*MZ2^4*Cqe[1, 1, Leff, Leff] + 132*MW2*MZ2^5*
       Cqe[1, 1, Leff, Leff] - 60*MZ2^6*Cqe[1, 1, Leff, Leff] - 
      768*MW2^6*Cqe[2, 2, 1, 1] + 2112*MW2^5*MZ2*Cqe[2, 2, 1, 1] - 
      2688*MW2^4*MZ2^2*Cqe[2, 2, 1, 1] + 2184*MW2^3*MZ2^3*Cqe[2, 2, 1, 1] - 
      1104*MW2^2*MZ2^4*Cqe[2, 2, 1, 1] + 294*MW2*MZ2^5*Cqe[2, 2, 1, 1] - 
      30*MZ2^6*Cqe[2, 2, 1, 1] + 1536*MW2^6*Cqe[2, 2, Leff, Leff] - 
      4608*MW2^5*MZ2*Cqe[2, 2, Leff, Leff] + 5568*MW2^4*MZ2^2*
       Cqe[2, 2, Leff, Leff] - 3264*MW2^3*MZ2^3*Cqe[2, 2, Leff, Leff] + 
      696*MW2^2*MZ2^4*Cqe[2, 2, Leff, Leff] + 132*MW2*MZ2^5*
       Cqe[2, 2, Leff, Leff] - 60*MZ2^6*Cqe[2, 2, Leff, Leff] + 
      1920*MW2^5*MZ2*Cqe[3, 3, 1, 1] - 3264*MW2^4*MZ2^2*Cqe[3, 3, 1, 1] + 
      1824*MW2^3*MZ2^3*Cqe[3, 3, 1, 1] + 168*MW2^2*MZ2^4*Cqe[3, 3, 1, 1] - 
      570*MW2*MZ2^5*Cqe[3, 3, 1, 1] + 165*MZ2^6*Cqe[3, 3, 1, 1] - 
      768*MW2^6*Cqe[3, 3, 2, 2] + 2880*MW2^5*MZ2*Cqe[3, 3, 2, 2] - 
      3936*MW2^4*MZ2^2*Cqe[3, 3, 2, 2] + 1992*MW2^3*MZ2^3*Cqe[3, 3, 2, 2] + 
      324*MW2^2*MZ2^4*Cqe[3, 3, 2, 2] - 672*MW2*MZ2^5*Cqe[3, 3, 2, 2] + 
      180*MZ2^6*Cqe[3, 3, 2, 2] - 768*MW2^6*Cqe[3, 3, 3, 3] + 
      2880*MW2^5*MZ2*Cqe[3, 3, 3, 3] - 3936*MW2^4*MZ2^2*Cqe[3, 3, 3, 3] + 
      1992*MW2^3*MZ2^3*Cqe[3, 3, 3, 3] + 324*MW2^2*MZ2^4*Cqe[3, 3, 3, 3] - 
      672*MW2*MZ2^5*Cqe[3, 3, 3, 3] + 180*MZ2^6*Cqe[3, 3, 3, 3] - 
      1536*MW2^6*Cqe[3, 3, Leff, Leff] + 2304*MW2^5*MZ2*
       Cqe[3, 3, Leff, Leff] - 960*MW2^4*MZ2^2*Cqe[3, 3, Leff, Leff] - 
      480*MW2^3*MZ2^3*Cqe[3, 3, Leff, Leff] + 456*MW2^2*MZ2^4*
       Cqe[3, 3, Leff, Leff] - 24*MW2*MZ2^5*Cqe[3, 3, Leff, Leff] - 
      30*MZ2^6*Cqe[3, 3, Leff, Leff] + 1536*MW2^6*Cqq1[1, 1, 3, 3] - 
      5760*MW2^5*MZ2*Cqq1[1, 1, 3, 3] + 7872*MW2^4*MZ2^2*Cqq1[1, 1, 3, 3] - 
      3984*MW2^3*MZ2^3*Cqq1[1, 1, 3, 3] - 648*MW2^2*MZ2^4*Cqq1[1, 1, 3, 3] + 
      1344*MW2*MZ2^5*Cqq1[1, 1, 3, 3] - 360*MZ2^6*Cqq1[1, 1, 3, 3] - 
      512*MW2^6*Cqq1[1, 3, 3, 1] + 1152*MW2^5*MZ2*Cqq1[1, 3, 3, 1] - 
      512*MW2^4*MZ2^2*Cqq1[1, 3, 3, 1] - 496*MW2^3*MZ2^3*Cqq1[1, 3, 3, 1] + 
      384*MW2^2*MZ2^4*Cqq1[1, 3, 3, 1] + 44*MW2*MZ2^5*Cqq1[1, 3, 3, 1] - 
      60*MZ2^6*Cqq1[1, 3, 3, 1] + 1536*MW2^6*Cqq1[2, 2, 3, 3] - 
      5760*MW2^5*MZ2*Cqq1[2, 2, 3, 3] + 7872*MW2^4*MZ2^2*Cqq1[2, 2, 3, 3] - 
      3984*MW2^3*MZ2^3*Cqq1[2, 2, 3, 3] - 648*MW2^2*MZ2^4*Cqq1[2, 2, 3, 3] + 
      1344*MW2*MZ2^5*Cqq1[2, 2, 3, 3] - 360*MZ2^6*Cqq1[2, 2, 3, 3] - 
      512*MW2^6*Cqq1[2, 3, 3, 2] + 1152*MW2^5*MZ2*Cqq1[2, 3, 3, 2] - 
      512*MW2^4*MZ2^2*Cqq1[2, 3, 3, 2] - 496*MW2^3*MZ2^3*Cqq1[2, 3, 3, 2] + 
      384*MW2^2*MZ2^4*Cqq1[2, 3, 3, 2] + 44*MW2*MZ2^5*Cqq1[2, 3, 3, 2] - 
      60*MZ2^6*Cqq1[2, 3, 3, 2] - 2048*MW2^6*Cqq1[3, 3, 3, 3] + 
      4608*MW2^5*MZ2*Cqq1[3, 3, 3, 3] - 2048*MW2^4*MZ2^2*Cqq1[3, 3, 3, 3] - 
      1984*MW2^3*MZ2^3*Cqq1[3, 3, 3, 3] + 1536*MW2^2*MZ2^4*Cqq1[3, 3, 3, 3] + 
      176*MW2*MZ2^5*Cqq1[3, 3, 3, 3] - 240*MZ2^6*Cqq1[3, 3, 3, 3] - 
      4608*MW2^6*Cqq3[1, 1, 3, 3] + 12672*MW2^5*MZ2*Cqq3[1, 1, 3, 3] - 
      10944*MW2^4*MZ2^2*Cqq3[1, 1, 3, 3] + 1008*MW2^3*MZ2^3*
       Cqq3[1, 1, 3, 3] + 2952*MW2^2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      1080*MW2*MZ2^5*Cqq3[1, 1, 3, 3] + 1536*MW2^6*Cqq3[1, 3, 3, 1] - 
      4992*MW2^5*MZ2*Cqq3[1, 3, 3, 1] + 5760*MW2^4*MZ2^2*Cqq3[1, 3, 3, 1] - 
      2160*MW2^3*MZ2^3*Cqq3[1, 3, 3, 1] - 816*MW2^2*MZ2^4*Cqq3[1, 3, 3, 1] + 
      852*MW2*MZ2^5*Cqq3[1, 3, 3, 1] - 180*MZ2^6*Cqq3[1, 3, 3, 1] - 
      4608*MW2^6*Cqq3[2, 2, 3, 3] + 12672*MW2^5*MZ2*Cqq3[2, 2, 3, 3] - 
      10944*MW2^4*MZ2^2*Cqq3[2, 2, 3, 3] + 1008*MW2^3*MZ2^3*
       Cqq3[2, 2, 3, 3] + 2952*MW2^2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      1080*MW2*MZ2^5*Cqq3[2, 2, 3, 3] + 1536*MW2^6*Cqq3[2, 3, 3, 2] - 
      4992*MW2^5*MZ2*Cqq3[2, 3, 3, 2] + 5760*MW2^4*MZ2^2*Cqq3[2, 3, 3, 2] - 
      2160*MW2^3*MZ2^3*Cqq3[2, 3, 3, 2] - 816*MW2^2*MZ2^4*Cqq3[2, 3, 3, 2] + 
      852*MW2*MZ2^5*Cqq3[2, 3, 3, 2] - 180*MZ2^6*Cqq3[2, 3, 3, 2] - 
      2048*MW2^6*Cqq3[3, 3, 3, 3] + 4608*MW2^5*MZ2*Cqq3[3, 3, 3, 3] - 
      2048*MW2^4*MZ2^2*Cqq3[3, 3, 3, 3] - 1984*MW2^3*MZ2^3*Cqq3[3, 3, 3, 3] + 
      1536*MW2^2*MZ2^4*Cqq3[3, 3, 3, 3] + 176*MW2*MZ2^5*Cqq3[3, 3, 3, 3] - 
      240*MZ2^6*Cqq3[3, 3, 3, 3] + 1536*MW2^6*Cqu1[3, 3, 1, 1] - 
      5760*MW2^5*MZ2*Cqu1[3, 3, 1, 1] + 7872*MW2^4*MZ2^2*Cqu1[3, 3, 1, 1] - 
      3984*MW2^3*MZ2^3*Cqu1[3, 3, 1, 1] - 648*MW2^2*MZ2^4*Cqu1[3, 3, 1, 1] + 
      1344*MW2*MZ2^5*Cqu1[3, 3, 1, 1] - 360*MZ2^6*Cqu1[3, 3, 1, 1] + 
      1536*MW2^6*Cqu1[3, 3, 2, 2] - 5760*MW2^5*MZ2*Cqu1[3, 3, 2, 2] + 
      7872*MW2^4*MZ2^2*Cqu1[3, 3, 2, 2] - 3984*MW2^3*MZ2^3*Cqu1[3, 3, 2, 2] - 
      648*MW2^2*MZ2^4*Cqu1[3, 3, 2, 2] + 1344*MW2*MZ2^5*Cqu1[3, 3, 2, 2] - 
      360*MZ2^6*Cqu1[3, 3, 2, 2] - 1536*MW2^6*Cud1[1, 1, 3, 3] + 
      3456*MW2^5*MZ2*Cud1[1, 1, 3, 3] - 1536*MW2^4*MZ2^2*Cud1[1, 1, 3, 3] - 
      1488*MW2^3*MZ2^3*Cud1[1, 1, 3, 3] + 1152*MW2^2*MZ2^4*Cud1[1, 1, 3, 3] + 
      132*MW2*MZ2^5*Cud1[1, 1, 3, 3] - 180*MZ2^6*Cud1[1, 1, 3, 3] - 
      1536*MW2^6*Cud1[2, 2, 3, 3] + 3456*MW2^5*MZ2*Cud1[2, 2, 3, 3] - 
      1536*MW2^4*MZ2^2*Cud1[2, 2, 3, 3] - 1488*MW2^3*MZ2^3*Cud1[2, 2, 3, 3] + 
      1152*MW2^2*MZ2^4*Cud1[2, 2, 3, 3] + 132*MW2*MZ2^5*Cud1[2, 2, 3, 3] - 
      180*MZ2^6*Cud1[2, 2, 3, 3]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*(1536*MW2^6*Ceu[1, 1, 3, 3] - 
      4224*MW2^5*MZ2*Ceu[1, 1, 3, 3] + 5376*MW2^4*MZ2^2*Ceu[1, 1, 3, 3] - 
      4368*MW2^3*MZ2^3*Ceu[1, 1, 3, 3] + 2208*MW2^2*MZ2^4*Ceu[1, 1, 3, 3] - 
      588*MW2*MZ2^5*Ceu[1, 1, 3, 3] + 60*MZ2^6*Ceu[1, 1, 3, 3] - 
      24*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 272*MW2^3*MZ2^3 + 
        58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*Ceu[Leff, Leff, 3, 3] - 
      1536*MW2^6*Clq1[1, 1, 3, 3] + 3840*MW2^5*MZ2*Clq1[1, 1, 3, 3] - 
      4512*MW2^4*MZ2^2*Clq1[1, 1, 3, 3] + 3456*MW2^3*MZ2^3*Clq1[1, 1, 3, 3] - 
      1572*MW2^2*MZ2^4*Clq1[1, 1, 3, 3] + 354*MW2*MZ2^5*Clq1[1, 1, 3, 3] - 
      30*MZ2^6*Clq1[1, 1, 3, 3] + 12*(256*MW2^6 - 704*MW2^5*MZ2 + 
        768*MW2^4*MZ2^2 - 392*MW2^3*MZ2^3 + 56*MW2^2*MZ2^4 + 21*MW2*MZ2^5 - 
        5*MZ2^6)*Clq1[Leff, Leff, 3, 3] + 1536*MW2^6*Clq3[1, 1, 3, 3] - 
      3840*MW2^5*MZ2*Clq3[1, 1, 3, 3] + 4512*MW2^4*MZ2^2*Clq3[1, 1, 3, 3] - 
      3456*MW2^3*MZ2^3*Clq3[1, 1, 3, 3] + 1572*MW2^2*MZ2^4*Clq3[1, 1, 3, 3] - 
      354*MW2*MZ2^5*Clq3[1, 1, 3, 3] + 30*MZ2^6*Clq3[1, 1, 3, 3] - 
      3072*MW2^6*Clq3[Leff, Leff, 3, 3] + 8448*MW2^5*MZ2*
       Clq3[Leff, Leff, 3, 3] - 9216*MW2^4*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      4704*MW2^3*MZ2^3*Clq3[Leff, Leff, 3, 3] - 672*MW2^2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] - 252*MW2*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      60*MZ2^6*Clq3[Leff, Leff, 3, 3] - 1536*MW2^6*Clu[1, 1, 3, 3] + 
      4992*MW2^5*MZ2*Clu[1, 1, 3, 3] - 7104*MW2^4*MZ2^2*Clu[1, 1, 3, 3] + 
      6192*MW2^3*MZ2^3*Clu[1, 1, 3, 3] - 3480*MW2^2*MZ2^4*Clu[1, 1, 3, 3] + 
      1056*MW2*MZ2^5*Clu[1, 1, 3, 3] - 120*MZ2^6*Clu[1, 1, 3, 3] + 
      3072*MW2^6*Clu[Leff, Leff, 3, 3] - 10752*MW2^5*MZ2*
       Clu[Leff, Leff, 3, 3] + 14976*MW2^4*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      10176*MW2^3*MZ2^3*Clu[Leff, Leff, 3, 3] + 2832*MW2^2*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 288*MW2*MZ2^5*Clu[Leff, Leff, 3, 3] - 
      240*MZ2^6*Clu[Leff, Leff, 3, 3] + 1536*MW2^6*Cqd1[3, 3, 3, 3] - 
      2304*MW2^5*MZ2*Cqd1[3, 3, 3, 3] + 96*MW2^4*MZ2^2*Cqd1[3, 3, 3, 3] + 
      1200*MW2^3*MZ2^3*Cqd1[3, 3, 3, 3] - 324*MW2^2*MZ2^4*Cqd1[3, 3, 3, 3] - 
      168*MW2*MZ2^5*Cqd1[3, 3, 3, 3] + 45*MZ2^6*Cqd1[3, 3, 3, 3] + 
      1536*MW2^6*Cqe[3, 3, 1, 1] - 3072*MW2^5*MZ2*Cqe[3, 3, 1, 1] + 
      3360*MW2^4*MZ2^2*Cqe[3, 3, 1, 1] - 2352*MW2^3*MZ2^3*Cqe[3, 3, 1, 1] + 
      948*MW2^2*MZ2^4*Cqe[3, 3, 1, 1] - 192*MW2*MZ2^5*Cqe[3, 3, 1, 1] + 
      15*MZ2^6*Cqe[3, 3, 1, 1] - 3072*MW2^6*Cqe[3, 3, Leff, Leff] + 
      6912*MW2^5*MZ2*Cqe[3, 3, Leff, Leff] - 6528*MW2^4*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 2784*MW2^3*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      240*MW2^2*MZ2^4*Cqe[3, 3, Leff, Leff] - 156*MW2*MZ2^5*
       Cqe[3, 3, Leff, Leff] + 30*MZ2^6*Cqe[3, 3, Leff, Leff] - 
      3072*MW2^6*Cqq1[3, 3, 3, 3] + 9216*MW2^5*MZ2*Cqq1[3, 3, 3, 3] - 
      9408*MW2^4*MZ2^2*Cqq1[3, 3, 3, 3] + 2496*MW2^3*MZ2^3*Cqq1[3, 3, 3, 3] + 
      1800*MW2^2*MZ2^4*Cqq1[3, 3, 3, 3] - 1212*MW2*MZ2^5*Cqq1[3, 3, 3, 3] + 
      180*MZ2^6*Cqq1[3, 3, 3, 3] + 1024*MW2^6*Cqq3[3, 3, 3, 3] - 
      3072*MW2^5*MZ2*Cqq3[3, 3, 3, 3] + 3136*MW2^4*MZ2^2*Cqq3[3, 3, 3, 3] - 
      832*MW2^3*MZ2^3*Cqq3[3, 3, 3, 3] - 600*MW2^2*MZ2^4*Cqq3[3, 3, 3, 3] + 
      404*MW2*MZ2^5*Cqq3[3, 3, 3, 3] - 60*MZ2^6*Cqq3[3, 3, 3, 3] - 
      1536*MW2^6*Cqu1[3, 3, 3, 3] + 5760*MW2^5*MZ2*Cqu1[3, 3, 3, 3] - 
      7872*MW2^4*MZ2^2*Cqu1[3, 3, 3, 3] + 3984*MW2^3*MZ2^3*Cqu1[3, 3, 3, 3] + 
      648*MW2^2*MZ2^4*Cqu1[3, 3, 3, 3] - 1344*MW2*MZ2^5*Cqu1[3, 3, 3, 3] + 
      360*MZ2^6*Cqu1[3, 3, 3, 3] + 1536*MW2^6*Cud1[3, 3, 3, 3] - 
      3456*MW2^5*MZ2*Cud1[3, 3, 3, 3] + 1536*MW2^4*MZ2^2*Cud1[3, 3, 3, 3] + 
      1488*MW2^3*MZ2^3*Cud1[3, 3, 3, 3] - 1152*MW2^2*MZ2^4*Cud1[3, 3, 3, 3] - 
      132*MW2*MZ2^5*Cud1[3, 3, 3, 3] + 180*MZ2^6*Cud1[3, 3, 3, 3]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^2*SW2*(3072*MW2^6*MZ2*Cdd[1, 1, 3, 3] - 
      6912*MW2^5*MZ2^2*Cdd[1, 1, 3, 3] + 3072*MW2^4*MZ2^3*Cdd[1, 1, 3, 3] + 
      2976*MW2^3*MZ2^4*Cdd[1, 1, 3, 3] - 2304*MW2^2*MZ2^5*Cdd[1, 1, 3, 3] - 
      264*MW2*MZ2^6*Cdd[1, 1, 3, 3] + 360*MZ2^7*Cdd[1, 1, 3, 3] - 
      512*MW2^6*MZ2*Cdd[1, 3, 3, 1] + 1152*MW2^5*MZ2^2*Cdd[1, 3, 3, 1] - 
      512*MW2^4*MZ2^3*Cdd[1, 3, 3, 1] - 496*MW2^3*MZ2^4*Cdd[1, 3, 3, 1] + 
      384*MW2^2*MZ2^5*Cdd[1, 3, 3, 1] + 44*MW2*MZ2^6*Cdd[1, 3, 3, 1] - 
      60*MZ2^7*Cdd[1, 3, 3, 1] + 3072*MW2^6*MZ2*Cdd[2, 2, 3, 3] - 
      6912*MW2^5*MZ2^2*Cdd[2, 2, 3, 3] + 3072*MW2^4*MZ2^3*Cdd[2, 2, 3, 3] + 
      2976*MW2^3*MZ2^4*Cdd[2, 2, 3, 3] - 2304*MW2^2*MZ2^5*Cdd[2, 2, 3, 3] - 
      264*MW2*MZ2^6*Cdd[2, 2, 3, 3] + 360*MZ2^7*Cdd[2, 2, 3, 3] - 
      512*MW2^6*MZ2*Cdd[2, 3, 3, 2] + 1152*MW2^5*MZ2^2*Cdd[2, 3, 3, 2] - 
      512*MW2^4*MZ2^3*Cdd[2, 3, 3, 2] - 496*MW2^3*MZ2^4*Cdd[2, 3, 3, 2] + 
      384*MW2^2*MZ2^5*Cdd[2, 3, 3, 2] + 44*MW2*MZ2^6*Cdd[2, 3, 3, 2] - 
      60*MZ2^7*Cdd[2, 3, 3, 2] + 2560*MW2^6*MZ2*Cdd[3, 3, 3, 3] - 
      5760*MW2^5*MZ2^2*Cdd[3, 3, 3, 3] + 2560*MW2^4*MZ2^3*Cdd[3, 3, 3, 3] + 
      2480*MW2^3*MZ2^4*Cdd[3, 3, 3, 3] - 1920*MW2^2*MZ2^5*Cdd[3, 3, 3, 3] - 
      220*MW2*MZ2^6*Cdd[3, 3, 3, 3] + 300*MZ2^7*Cdd[3, 3, 3, 3] + 
      1536*MW2^6*MZ2*Ced[1, 1, 1, 1] - 4224*MW2^5*MZ2^2*Ced[1, 1, 1, 1] + 
      5376*MW2^4*MZ2^3*Ced[1, 1, 1, 1] - 4368*MW2^3*MZ2^4*Ced[1, 1, 1, 1] + 
      2208*MW2^2*MZ2^5*Ced[1, 1, 1, 1] - 588*MW2*MZ2^6*Ced[1, 1, 1, 1] + 
      60*MZ2^7*Ced[1, 1, 1, 1] + 1536*MW2^6*MZ2*Ced[1, 1, 2, 2] - 
      4224*MW2^5*MZ2^2*Ced[1, 1, 2, 2] + 5376*MW2^4*MZ2^3*Ced[1, 1, 2, 2] - 
      4368*MW2^3*MZ2^4*Ced[1, 1, 2, 2] + 2208*MW2^2*MZ2^5*Ced[1, 1, 2, 2] - 
      588*MW2*MZ2^6*Ced[1, 1, 2, 2] + 60*MZ2^7*Ced[1, 1, 2, 2] + 
      3072*MW2^6*MZ2*Ced[1, 1, 3, 3] - 7680*MW2^5*MZ2^2*Ced[1, 1, 3, 3] + 
      6912*MW2^4*MZ2^3*Ced[1, 1, 3, 3] - 2880*MW2^3*MZ2^4*Ced[1, 1, 3, 3] + 
      1056*MW2^2*MZ2^5*Ced[1, 1, 3, 3] - 720*MW2*MZ2^6*Ced[1, 1, 3, 3] + 
      240*MZ2^7*Ced[1, 1, 3, 3] + 1536*MW2^6*MZ2*Ced[2, 2, 3, 3] - 
      3456*MW2^5*MZ2^2*Ced[2, 2, 3, 3] + 1536*MW2^4*MZ2^3*Ced[2, 2, 3, 3] + 
      1488*MW2^3*MZ2^4*Ced[2, 2, 3, 3] - 1152*MW2^2*MZ2^5*Ced[2, 2, 3, 3] - 
      132*MW2*MZ2^6*Ced[2, 2, 3, 3] + 180*MZ2^7*Ced[2, 2, 3, 3] + 
      1536*MW2^6*MZ2*Ced[3, 3, 3, 3] - 3456*MW2^5*MZ2^2*Ced[3, 3, 3, 3] + 
      1536*MW2^4*MZ2^3*Ced[3, 3, 3, 3] + 1488*MW2^3*MZ2^4*Ced[3, 3, 3, 3] - 
      1152*MW2^2*MZ2^5*Ced[3, 3, 3, 3] - 132*MW2*MZ2^6*Ced[3, 3, 3, 3] + 
      180*MZ2^7*Ced[3, 3, 3, 3] + 24*MZ2*(-128*MW2^6 + 384*MW2^5*MZ2 - 
        464*MW2^4*MZ2^2 + 272*MW2^3*MZ2^3 - 58*MW2^2*MZ2^4 - 11*MW2*MZ2^5 + 
        5*MZ2^6)*Ced[Leff, Leff, 1, 1] + 24*MZ2*(-128*MW2^6 + 384*MW2^5*MZ2 - 
        464*MW2^4*MZ2^2 + 272*MW2^3*MZ2^3 - 58*MW2^2*MZ2^4 - 11*MW2*MZ2^5 + 
        5*MZ2^6)*Ced[Leff, Leff, 2, 2] - 3072*MW2^6*MZ2*
       Ced[Leff, Leff, 3, 3] + 9216*MW2^5*MZ2^2*Ced[Leff, Leff, 3, 3] - 
      11136*MW2^4*MZ2^3*Ced[Leff, Leff, 3, 3] + 6528*MW2^3*MZ2^4*
       Ced[Leff, Leff, 3, 3] - 1392*MW2^2*MZ2^5*Ced[Leff, Leff, 3, 3] - 
      264*MW2*MZ2^6*Ced[Leff, Leff, 3, 3] + 120*MZ2^7*Ced[Leff, Leff, 3, 3] + 
      1536*MW2^6*MZ2*Cee[1, 1, 1, 1] - 4224*MW2^5*MZ2^2*Cee[1, 1, 1, 1] + 
      5376*MW2^4*MZ2^3*Cee[1, 1, 1, 1] - 4368*MW2^3*MZ2^4*Cee[1, 1, 1, 1] + 
      2208*MW2^2*MZ2^5*Cee[1, 1, 1, 1] - 588*MW2*MZ2^6*Cee[1, 1, 1, 1] + 
      60*MZ2^7*Cee[1, 1, 1, 1] + 1536*MW2^6*MZ2*Cee[1, 1, 2, 2] - 
      4224*MW2^5*MZ2^2*Cee[1, 1, 2, 2] + 5376*MW2^4*MZ2^3*Cee[1, 1, 2, 2] - 
      4368*MW2^3*MZ2^4*Cee[1, 1, 2, 2] + 2208*MW2^2*MZ2^5*Cee[1, 1, 2, 2] - 
      588*MW2*MZ2^6*Cee[1, 1, 2, 2] + 60*MZ2^7*Cee[1, 1, 2, 2] + 
      1536*MW2^6*MZ2*Cee[1, 1, 3, 3] - 4224*MW2^5*MZ2^2*Cee[1, 1, 3, 3] + 
      5376*MW2^4*MZ2^3*Cee[1, 1, 3, 3] - 4368*MW2^3*MZ2^4*Cee[1, 1, 3, 3] + 
      2208*MW2^2*MZ2^5*Cee[1, 1, 3, 3] - 588*MW2*MZ2^6*Cee[1, 1, 3, 3] + 
      60*MZ2^7*Cee[1, 1, 3, 3] - 3072*MW2^6*MZ2*Cee[Leff, Leff, 1, 1] + 
      9216*MW2^5*MZ2^2*Cee[Leff, Leff, 1, 1] - 11136*MW2^4*MZ2^3*
       Cee[Leff, Leff, 1, 1] + 6528*MW2^3*MZ2^4*Cee[Leff, Leff, 1, 1] - 
      1392*MW2^2*MZ2^5*Cee[Leff, Leff, 1, 1] - 264*MW2*MZ2^6*
       Cee[Leff, Leff, 1, 1] + 120*MZ2^7*Cee[Leff, Leff, 1, 1] - 
      3072*MW2^6*MZ2*Cee[Leff, Leff, 2, 2] + 9216*MW2^5*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 11136*MW2^4*MZ2^3*Cee[Leff, Leff, 2, 2] + 
      6528*MW2^3*MZ2^4*Cee[Leff, Leff, 2, 2] - 1392*MW2^2*MZ2^5*
       Cee[Leff, Leff, 2, 2] - 264*MW2*MZ2^6*Cee[Leff, Leff, 2, 2] + 
      120*MZ2^7*Cee[Leff, Leff, 2, 2] - 3072*MW2^6*MZ2*
       Cee[Leff, Leff, 3, 3] + 9216*MW2^5*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      11136*MW2^4*MZ2^3*Cee[Leff, Leff, 3, 3] + 6528*MW2^3*MZ2^4*
       Cee[Leff, Leff, 3, 3] - 1392*MW2^2*MZ2^5*Cee[Leff, Leff, 3, 3] - 
      264*MW2*MZ2^6*Cee[Leff, Leff, 3, 3] + 120*MZ2^7*Cee[Leff, Leff, 3, 3] - 
      3072*MW2^6*MZ2*Ceu[1, 1, 1, 1] + 8448*MW2^5*MZ2^2*Ceu[1, 1, 1, 1] - 
      10752*MW2^4*MZ2^3*Ceu[1, 1, 1, 1] + 8736*MW2^3*MZ2^4*Ceu[1, 1, 1, 1] - 
      4416*MW2^2*MZ2^5*Ceu[1, 1, 1, 1] + 1176*MW2*MZ2^6*Ceu[1, 1, 1, 1] - 
      120*MZ2^7*Ceu[1, 1, 1, 1] - 3072*MW2^6*MZ2*Ceu[1, 1, 2, 2] + 
      8448*MW2^5*MZ2^2*Ceu[1, 1, 2, 2] - 10752*MW2^4*MZ2^3*Ceu[1, 1, 2, 2] + 
      8736*MW2^3*MZ2^4*Ceu[1, 1, 2, 2] - 4416*MW2^2*MZ2^5*Ceu[1, 1, 2, 2] + 
      1176*MW2*MZ2^6*Ceu[1, 1, 2, 2] - 120*MZ2^7*Ceu[1, 1, 2, 2] - 
      9216*MT2*MW2^6*Ceu[1, 1, 3, 3] + 25344*MT2*MW2^5*MZ2*Ceu[1, 1, 3, 3] + 
      1536*MW2^6*MZ2*Ceu[1, 1, 3, 3] - 32256*MT2*MW2^4*MZ2^2*
       Ceu[1, 1, 3, 3] - 4224*MW2^5*MZ2^2*Ceu[1, 1, 3, 3] + 
      26208*MT2*MW2^3*MZ2^3*Ceu[1, 1, 3, 3] + 5376*MW2^4*MZ2^3*
       Ceu[1, 1, 3, 3] - 13248*MT2*MW2^2*MZ2^4*Ceu[1, 1, 3, 3] - 
      4368*MW2^3*MZ2^4*Ceu[1, 1, 3, 3] + 3528*MT2*MW2*MZ2^5*Ceu[1, 1, 3, 3] + 
      2208*MW2^2*MZ2^5*Ceu[1, 1, 3, 3] - 360*MT2*MZ2^6*Ceu[1, 1, 3, 3] - 
      588*MW2*MZ2^6*Ceu[1, 1, 3, 3] + 60*MZ2^7*Ceu[1, 1, 3, 3] + 
      6144*MW2^6*MZ2*Ceu[Leff, Leff, 1, 1] - 18432*MW2^5*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 22272*MW2^4*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
      13056*MW2^3*MZ2^4*Ceu[Leff, Leff, 1, 1] + 2784*MW2^2*MZ2^5*
       Ceu[Leff, Leff, 1, 1] + 528*MW2*MZ2^6*Ceu[Leff, Leff, 1, 1] - 
      240*MZ2^7*Ceu[Leff, Leff, 1, 1] + 6144*MW2^6*MZ2*
       Ceu[Leff, Leff, 2, 2] - 18432*MW2^5*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
      22272*MW2^4*MZ2^3*Ceu[Leff, Leff, 2, 2] - 13056*MW2^3*MZ2^4*
       Ceu[Leff, Leff, 2, 2] + 2784*MW2^2*MZ2^5*Ceu[Leff, Leff, 2, 2] + 
      528*MW2*MZ2^6*Ceu[Leff, Leff, 2, 2] - 240*MZ2^7*Ceu[Leff, Leff, 2, 2] + 
      18432*MT2*MW2^6*Ceu[Leff, Leff, 3, 3] - 55296*MT2*MW2^5*MZ2*
       Ceu[Leff, Leff, 3, 3] - 3072*MW2^6*MZ2*Ceu[Leff, Leff, 3, 3] + 
      66816*MT2*MW2^4*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
      9216*MW2^5*MZ2^2*Ceu[Leff, Leff, 3, 3] - 39168*MT2*MW2^3*MZ2^3*
       Ceu[Leff, Leff, 3, 3] - 11136*MW2^4*MZ2^3*Ceu[Leff, Leff, 3, 3] + 
      8352*MT2*MW2^2*MZ2^4*Ceu[Leff, Leff, 3, 3] + 6528*MW2^3*MZ2^4*
       Ceu[Leff, Leff, 3, 3] + 1584*MT2*MW2*MZ2^5*Ceu[Leff, Leff, 3, 3] - 
      1392*MW2^2*MZ2^5*Ceu[Leff, Leff, 3, 3] - 720*MT2*MZ2^6*
       Ceu[Leff, Leff, 3, 3] - 264*MW2*MZ2^6*Ceu[Leff, Leff, 3, 3] + 
      120*MZ2^7*Ceu[Leff, Leff, 3, 3] - 1536*MW2^6*MZ2*Cld[1, 1, 1, 1] + 
      4992*MW2^5*MZ2^2*Cld[1, 1, 1, 1] - 7104*MW2^4*MZ2^3*Cld[1, 1, 1, 1] + 
      6192*MW2^3*MZ2^4*Cld[1, 1, 1, 1] - 3480*MW2^2*MZ2^5*Cld[1, 1, 1, 1] + 
      1056*MW2*MZ2^6*Cld[1, 1, 1, 1] - 120*MZ2^7*Cld[1, 1, 1, 1] - 
      1536*MW2^6*MZ2*Cld[1, 1, 2, 2] + 4992*MW2^5*MZ2^2*Cld[1, 1, 2, 2] - 
      7104*MW2^4*MZ2^3*Cld[1, 1, 2, 2] + 6192*MW2^3*MZ2^4*Cld[1, 1, 2, 2] - 
      3480*MW2^2*MZ2^5*Cld[1, 1, 2, 2] + 1056*MW2*MZ2^6*Cld[1, 1, 2, 2] - 
      120*MZ2^7*Cld[1, 1, 2, 2] + 1536*MW2^5*MZ2^2*Cld[1, 1, 3, 3] - 
      5568*MW2^4*MZ2^3*Cld[1, 1, 3, 3] + 7680*MW2^3*MZ2^4*Cld[1, 1, 3, 3] - 
      4632*MW2^2*MZ2^5*Cld[1, 1, 3, 3] + 924*MW2*MZ2^6*Cld[1, 1, 3, 3] + 
      60*MZ2^7*Cld[1, 1, 3, 3] + 1536*MW2^6*MZ2*Cld[2, 2, 3, 3] - 
      3456*MW2^5*MZ2^2*Cld[2, 2, 3, 3] + 1536*MW2^4*MZ2^3*Cld[2, 2, 3, 3] + 
      1488*MW2^3*MZ2^4*Cld[2, 2, 3, 3] - 1152*MW2^2*MZ2^5*Cld[2, 2, 3, 3] - 
      132*MW2*MZ2^6*Cld[2, 2, 3, 3] + 180*MZ2^7*Cld[2, 2, 3, 3] + 
      1536*MW2^6*MZ2*Cld[3, 3, 3, 3] - 3456*MW2^5*MZ2^2*Cld[3, 3, 3, 3] + 
      1536*MW2^4*MZ2^3*Cld[3, 3, 3, 3] + 1488*MW2^3*MZ2^4*Cld[3, 3, 3, 3] - 
      1152*MW2^2*MZ2^5*Cld[3, 3, 3, 3] - 132*MW2*MZ2^6*Cld[3, 3, 3, 3] + 
      180*MZ2^7*Cld[3, 3, 3, 3] + 3072*MW2^6*MZ2*Cld[Leff, Leff, 1, 1] - 
      10752*MW2^5*MZ2^2*Cld[Leff, Leff, 1, 1] + 14976*MW2^4*MZ2^3*
       Cld[Leff, Leff, 1, 1] - 10176*MW2^3*MZ2^4*Cld[Leff, Leff, 1, 1] + 
      2832*MW2^2*MZ2^5*Cld[Leff, Leff, 1, 1] + 288*MW2*MZ2^6*
       Cld[Leff, Leff, 1, 1] - 240*MZ2^7*Cld[Leff, Leff, 1, 1] + 
      3072*MW2^6*MZ2*Cld[Leff, Leff, 2, 2] - 10752*MW2^5*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 14976*MW2^4*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      10176*MW2^3*MZ2^4*Cld[Leff, Leff, 2, 2] + 2832*MW2^2*MZ2^5*
       Cld[Leff, Leff, 2, 2] + 288*MW2*MZ2^6*Cld[Leff, Leff, 2, 2] - 
      240*MZ2^7*Cld[Leff, Leff, 2, 2] + 3072*MW2^6*MZ2*
       Cld[Leff, Leff, 3, 3] - 10752*MW2^5*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      14976*MW2^4*MZ2^3*Cld[Leff, Leff, 3, 3] - 10176*MW2^3*MZ2^4*
       Cld[Leff, Leff, 3, 3] + 2832*MW2^2*MZ2^5*Cld[Leff, Leff, 3, 3] + 
      288*MW2*MZ2^6*Cld[Leff, Leff, 3, 3] - 240*MZ2^7*Cld[Leff, Leff, 3, 3] + 
      768*MW2^5*MZ2^2*Cle[1, 1, 1, 1] - 1728*MW2^4*MZ2^3*Cle[1, 1, 1, 1] + 
      1824*MW2^3*MZ2^4*Cle[1, 1, 1, 1] - 1272*MW2^2*MZ2^5*Cle[1, 1, 1, 1] + 
      468*MW2*MZ2^6*Cle[1, 1, 1, 1] - 60*MZ2^7*Cle[1, 1, 1, 1] - 
      1536*MW2^6*MZ2*Cle[1, 1, 2, 2] + 4992*MW2^5*MZ2^2*Cle[1, 1, 2, 2] - 
      7104*MW2^4*MZ2^3*Cle[1, 1, 2, 2] + 6192*MW2^3*MZ2^4*Cle[1, 1, 2, 2] - 
      3480*MW2^2*MZ2^5*Cle[1, 1, 2, 2] + 1056*MW2*MZ2^6*Cle[1, 1, 2, 2] - 
      120*MZ2^7*Cle[1, 1, 2, 2] - 1536*MW2^6*MZ2*Cle[1, 1, 3, 3] + 
      4992*MW2^5*MZ2^2*Cle[1, 1, 3, 3] - 7104*MW2^4*MZ2^3*Cle[1, 1, 3, 3] + 
      6192*MW2^3*MZ2^4*Cle[1, 1, 3, 3] - 3480*MW2^2*MZ2^5*Cle[1, 1, 3, 3] + 
      1056*MW2*MZ2^6*Cle[1, 1, 3, 3] - 120*MZ2^7*Cle[1, 1, 3, 3] - 
      3072*MW2^6*MZ2*Cle[1, 1, Leff, Leff] + 9216*MW2^5*MZ2^2*
       Cle[1, 1, Leff, Leff] - 11136*MW2^4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      6528*MW2^3*MZ2^4*Cle[1, 1, Leff, Leff] - 1392*MW2^2*MZ2^5*
       Cle[1, 1, Leff, Leff] - 264*MW2*MZ2^6*Cle[1, 1, Leff, Leff] + 
      120*MZ2^7*Cle[1, 1, Leff, Leff] + 1536*MW2^6*MZ2*Cle[2, 2, 1, 1] - 
      4224*MW2^5*MZ2^2*Cle[2, 2, 1, 1] + 5376*MW2^4*MZ2^3*Cle[2, 2, 1, 1] - 
      4368*MW2^3*MZ2^4*Cle[2, 2, 1, 1] + 2208*MW2^2*MZ2^5*Cle[2, 2, 1, 1] - 
      588*MW2*MZ2^6*Cle[2, 2, 1, 1] + 60*MZ2^7*Cle[2, 2, 1, 1] - 
      3072*MW2^6*MZ2*Cle[2, 2, Leff, Leff] + 9216*MW2^5*MZ2^2*
       Cle[2, 2, Leff, Leff] - 11136*MW2^4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      6528*MW2^3*MZ2^4*Cle[2, 2, Leff, Leff] - 1392*MW2^2*MZ2^5*
       Cle[2, 2, Leff, Leff] - 264*MW2*MZ2^6*Cle[2, 2, Leff, Leff] + 
      120*MZ2^7*Cle[2, 2, Leff, Leff] + 1536*MW2^6*MZ2*Cle[3, 3, 1, 1] - 
      4224*MW2^5*MZ2^2*Cle[3, 3, 1, 1] + 5376*MW2^4*MZ2^3*Cle[3, 3, 1, 1] - 
      4368*MW2^3*MZ2^4*Cle[3, 3, 1, 1] + 2208*MW2^2*MZ2^5*Cle[3, 3, 1, 1] - 
      588*MW2*MZ2^6*Cle[3, 3, 1, 1] + 60*MZ2^7*Cle[3, 3, 1, 1] - 
      3072*MW2^6*MZ2*Cle[3, 3, Leff, Leff] + 9216*MW2^5*MZ2^2*
       Cle[3, 3, Leff, Leff] - 11136*MW2^4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      6528*MW2^3*MZ2^4*Cle[3, 3, Leff, Leff] - 1392*MW2^2*MZ2^5*
       Cle[3, 3, Leff, Leff] - 264*MW2*MZ2^6*Cle[3, 3, Leff, Leff] + 
      120*MZ2^7*Cle[3, 3, Leff, Leff] + 3072*MW2^6*MZ2*
       Cle[Leff, Leff, 1, 1] - 10752*MW2^5*MZ2^2*Cle[Leff, Leff, 1, 1] + 
      14976*MW2^4*MZ2^3*Cle[Leff, Leff, 1, 1] - 10176*MW2^3*MZ2^4*
       Cle[Leff, Leff, 1, 1] + 2832*MW2^2*MZ2^5*Cle[Leff, Leff, 1, 1] + 
      288*MW2*MZ2^6*Cle[Leff, Leff, 1, 1] - 240*MZ2^7*Cle[Leff, Leff, 1, 1] + 
      3072*MW2^6*MZ2*Cle[Leff, Leff, 2, 2] - 10752*MW2^5*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 14976*MW2^4*MZ2^3*Cle[Leff, Leff, 2, 2] - 
      10176*MW2^3*MZ2^4*Cle[Leff, Leff, 2, 2] + 2832*MW2^2*MZ2^5*
       Cle[Leff, Leff, 2, 2] + 288*MW2*MZ2^6*Cle[Leff, Leff, 2, 2] - 
      240*MZ2^7*Cle[Leff, Leff, 2, 2] + 3072*MW2^6*MZ2*
       Cle[Leff, Leff, 3, 3] - 10752*MW2^5*MZ2^2*Cle[Leff, Leff, 3, 3] + 
      14976*MW2^4*MZ2^3*Cle[Leff, Leff, 3, 3] - 10176*MW2^3*MZ2^4*
       Cle[Leff, Leff, 3, 3] + 2832*MW2^2*MZ2^5*Cle[Leff, Leff, 3, 3] + 
      288*MW2*MZ2^6*Cle[Leff, Leff, 3, 3] - 240*MZ2^7*Cle[Leff, Leff, 3, 3] - 
      1536*MW2^6*MZ2*Cll[1, 1, 1, 1] + 5760*MW2^5*MZ2^2*Cll[1, 1, 1, 1] - 
      8832*MW2^4*MZ2^3*Cll[1, 1, 1, 1] + 8016*MW2^3*MZ2^4*Cll[1, 1, 1, 1] - 
      4752*MW2^2*MZ2^5*Cll[1, 1, 1, 1] + 1524*MW2*MZ2^6*Cll[1, 1, 1, 1] - 
      180*MZ2^7*Cll[1, 1, 1, 1] - 3072*MW2^6*MZ2*Cll[1, 1, 2, 2] + 
      9984*MW2^5*MZ2^2*Cll[1, 1, 2, 2] - 14208*MW2^4*MZ2^3*Cll[1, 1, 2, 2] + 
      12384*MW2^3*MZ2^4*Cll[1, 1, 2, 2] - 6960*MW2^2*MZ2^5*Cll[1, 1, 2, 2] + 
      2112*MW2*MZ2^6*Cll[1, 1, 2, 2] - 240*MZ2^7*Cll[1, 1, 2, 2] - 
      3072*MW2^6*MZ2*Cll[1, 1, 3, 3] + 9984*MW2^5*MZ2^2*Cll[1, 1, 3, 3] - 
      14208*MW2^4*MZ2^3*Cll[1, 1, 3, 3] + 12384*MW2^3*MZ2^4*Cll[1, 1, 3, 3] - 
      6960*MW2^2*MZ2^5*Cll[1, 1, 3, 3] + 2112*MW2*MZ2^6*Cll[1, 1, 3, 3] - 
      240*MZ2^7*Cll[1, 1, 3, 3] + 1536*MW2^6*MZ2*Cll[1, 3, 3, 1] - 
      4224*MW2^5*MZ2^2*Cll[1, 3, 3, 1] + 5376*MW2^4*MZ2^3*Cll[1, 3, 3, 1] - 
      4368*MW2^3*MZ2^4*Cll[1, 3, 3, 1] + 2208*MW2^2*MZ2^5*Cll[1, 3, 3, 1] - 
      588*MW2*MZ2^6*Cll[1, 3, 3, 1] + 60*MZ2^7*Cll[1, 3, 3, 1] - 
      3072*MW2^6*MZ2*Cll[Leff, 1, 1, Leff] + 9216*MW2^5*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 11136*MW2^4*MZ2^3*Cll[Leff, 1, 1, Leff] + 
      6528*MW2^3*MZ2^4*Cll[Leff, 1, 1, Leff] - 1392*MW2^2*MZ2^5*
       Cll[Leff, 1, 1, Leff] - 264*MW2*MZ2^6*Cll[Leff, 1, 1, Leff] + 
      120*MZ2^7*Cll[Leff, 1, 1, Leff] - 3072*MW2^6*MZ2*
       Cll[Leff, 2, 2, Leff] + 9216*MW2^5*MZ2^2*Cll[Leff, 2, 2, Leff] - 
      11136*MW2^4*MZ2^3*Cll[Leff, 2, 2, Leff] + 6528*MW2^3*MZ2^4*
       Cll[Leff, 2, 2, Leff] - 1392*MW2^2*MZ2^5*Cll[Leff, 2, 2, Leff] - 
      264*MW2*MZ2^6*Cll[Leff, 2, 2, Leff] + 120*MZ2^7*Cll[Leff, 2, 2, Leff] - 
      3072*MW2^6*MZ2*Cll[Leff, 3, 3, Leff] + 9216*MW2^5*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 11136*MW2^4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      6528*MW2^3*MZ2^4*Cll[Leff, 3, 3, Leff] - 1392*MW2^2*MZ2^5*
       Cll[Leff, 3, 3, Leff] - 264*MW2*MZ2^6*Cll[Leff, 3, 3, Leff] + 
      120*MZ2^7*Cll[Leff, 3, 3, Leff] + 6144*MW2^6*MZ2*
       Cll[Leff, Leff, 1, 1] - 21504*MW2^5*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      29952*MW2^4*MZ2^3*Cll[Leff, Leff, 1, 1] - 20352*MW2^3*MZ2^4*
       Cll[Leff, Leff, 1, 1] + 5664*MW2^2*MZ2^5*Cll[Leff, Leff, 1, 1] + 
      576*MW2*MZ2^6*Cll[Leff, Leff, 1, 1] - 480*MZ2^7*Cll[Leff, Leff, 1, 1] + 
      6144*MW2^6*MZ2*Cll[Leff, Leff, 2, 2] - 21504*MW2^5*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 29952*MW2^4*MZ2^3*Cll[Leff, Leff, 2, 2] - 
      20352*MW2^3*MZ2^4*Cll[Leff, Leff, 2, 2] + 5664*MW2^2*MZ2^5*
       Cll[Leff, Leff, 2, 2] + 576*MW2*MZ2^6*Cll[Leff, Leff, 2, 2] - 
      480*MZ2^7*Cll[Leff, Leff, 2, 2] + 6144*MW2^6*MZ2*
       Cll[Leff, Leff, 3, 3] - 21504*MW2^5*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      29952*MW2^4*MZ2^3*Cll[Leff, Leff, 3, 3] - 20352*MW2^3*MZ2^4*
       Cll[Leff, Leff, 3, 3] + 5664*MW2^2*MZ2^5*Cll[Leff, Leff, 3, 3] + 
      576*MW2*MZ2^6*Cll[Leff, Leff, 3, 3] - 480*MZ2^7*Cll[Leff, Leff, 3, 3] + 
      1536*MW2^6*MZ2*Clq1[1, 1, 1, 1] - 4992*MW2^5*MZ2^2*Clq1[1, 1, 1, 1] + 
      7104*MW2^4*MZ2^3*Clq1[1, 1, 1, 1] - 6192*MW2^3*MZ2^4*Clq1[1, 1, 1, 1] + 
      3480*MW2^2*MZ2^5*Clq1[1, 1, 1, 1] - 1056*MW2*MZ2^6*Clq1[1, 1, 1, 1] + 
      120*MZ2^7*Clq1[1, 1, 1, 1] + 1536*MW2^6*MZ2*Clq1[1, 1, 2, 2] - 
      4992*MW2^5*MZ2^2*Clq1[1, 1, 2, 2] + 7104*MW2^4*MZ2^3*Clq1[1, 1, 2, 2] - 
      6192*MW2^3*MZ2^4*Clq1[1, 1, 2, 2] + 3480*MW2^2*MZ2^5*Clq1[1, 1, 2, 2] - 
      1056*MW2*MZ2^6*Clq1[1, 1, 2, 2] + 120*MZ2^7*Clq1[1, 1, 2, 2] + 
      9216*MT2*MW2^6*Clq1[1, 1, 3, 3] - 23040*MT2*MW2^5*MZ2*
       Clq1[1, 1, 3, 3] - 4608*MW2^6*MZ2*Clq1[1, 1, 3, 3] + 
      27072*MT2*MW2^4*MZ2^2*Clq1[1, 1, 3, 3] + 12288*MW2^5*MZ2^2*
       Clq1[1, 1, 3, 3] - 20736*MT2*MW2^3*MZ2^3*Clq1[1, 1, 3, 3] - 
      14304*MW2^4*MZ2^3*Clq1[1, 1, 3, 3] + 9432*MT2*MW2^2*MZ2^4*
       Clq1[1, 1, 3, 3] + 8160*MW2^3*MZ2^4*Clq1[1, 1, 3, 3] - 
      2124*MT2*MW2*MZ2^5*Clq1[1, 1, 3, 3] - 588*MW2^2*MZ2^5*
       Clq1[1, 1, 3, 3] + 180*MT2*MZ2^6*Clq1[1, 1, 3, 3] - 
      1338*MW2*MZ2^6*Clq1[1, 1, 3, 3] + 390*MZ2^7*Clq1[1, 1, 3, 3] - 
      1536*MW2^6*MZ2*Clq1[2, 2, 3, 3] + 5760*MW2^5*MZ2^2*Clq1[2, 2, 3, 3] - 
      7872*MW2^4*MZ2^3*Clq1[2, 2, 3, 3] + 3984*MW2^3*MZ2^4*Clq1[2, 2, 3, 3] + 
      648*MW2^2*MZ2^5*Clq1[2, 2, 3, 3] - 1344*MW2*MZ2^6*Clq1[2, 2, 3, 3] + 
      360*MZ2^7*Clq1[2, 2, 3, 3] - 1536*MW2^6*MZ2*Clq1[3, 3, 3, 3] + 
      5760*MW2^5*MZ2^2*Clq1[3, 3, 3, 3] - 7872*MW2^4*MZ2^3*Clq1[3, 3, 3, 3] + 
      3984*MW2^3*MZ2^4*Clq1[3, 3, 3, 3] + 648*MW2^2*MZ2^5*Clq1[3, 3, 3, 3] - 
      1344*MW2*MZ2^6*Clq1[3, 3, 3, 3] + 360*MZ2^7*Clq1[3, 3, 3, 3] - 
      3072*MW2^6*MZ2*Clq1[Leff, Leff, 1, 1] + 10752*MW2^5*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 14976*MW2^4*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      10176*MW2^3*MZ2^4*Clq1[Leff, Leff, 1, 1] - 2832*MW2^2*MZ2^5*
       Clq1[Leff, Leff, 1, 1] - 288*MW2*MZ2^6*Clq1[Leff, Leff, 1, 1] + 
      240*MZ2^7*Clq1[Leff, Leff, 1, 1] - 3072*MW2^6*MZ2*
       Clq1[Leff, Leff, 2, 2] + 10752*MW2^5*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
      14976*MW2^4*MZ2^3*Clq1[Leff, Leff, 2, 2] + 10176*MW2^3*MZ2^4*
       Clq1[Leff, Leff, 2, 2] - 2832*MW2^2*MZ2^5*Clq1[Leff, Leff, 2, 2] - 
      288*MW2*MZ2^6*Clq1[Leff, Leff, 2, 2] + 
      240*MZ2^7*Clq1[Leff, Leff, 2, 2] - 18432*MT2*MW2^6*
       Clq1[Leff, Leff, 3, 3] + 50688*MT2*MW2^5*MZ2*Clq1[Leff, Leff, 3, 3] + 
      6144*MW2^6*MZ2*Clq1[Leff, Leff, 3, 3] - 55296*MT2*MW2^4*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 14592*MW2^5*MZ2^2*Clq1[Leff, Leff, 3, 3] + 
      28224*MT2*MW2^3*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      12672*MW2^4*MZ2^3*Clq1[Leff, Leff, 3, 3] - 4032*MT2*MW2^2*MZ2^4*
       Clq1[Leff, Leff, 3, 3] - 3936*MW2^3*MZ2^4*Clq1[Leff, Leff, 3, 3] - 
      1512*MT2*MW2*MZ2^5*Clq1[Leff, Leff, 3, 3] - 816*MW2^2*MZ2^5*
       Clq1[Leff, Leff, 3, 3] + 360*MT2*MZ2^6*Clq1[Leff, Leff, 3, 3] + 
      468*MW2*MZ2^6*Clq1[Leff, Leff, 3, 3] + 
      60*MZ2^7*Clq1[Leff, Leff, 3, 3] - 4608*MW2^6*MZ2*Clq3[1, 1, 1, 1] + 
      10368*MW2^5*MZ2^2*Clq3[1, 1, 1, 1] - 10944*MW2^4*MZ2^3*
       Clq3[1, 1, 1, 1] + 7632*MW2^3*MZ2^4*Clq3[1, 1, 1, 1] - 
      2808*MW2^2*MZ2^5*Clq3[1, 1, 1, 1] + 360*MW2*MZ2^6*Clq3[1, 1, 1, 1] - 
      4608*MW2^6*MZ2*Clq3[1, 1, 2, 2] + 10368*MW2^5*MZ2^2*Clq3[1, 1, 2, 2] - 
      10944*MW2^4*MZ2^3*Clq3[1, 1, 2, 2] + 7632*MW2^3*MZ2^4*
       Clq3[1, 1, 2, 2] - 2808*MW2^2*MZ2^5*Clq3[1, 1, 2, 2] + 
      360*MW2*MZ2^6*Clq3[1, 1, 2, 2] - 9216*MT2*MW2^6*Clq3[1, 1, 3, 3] + 
      23040*MT2*MW2^5*MZ2*Clq3[1, 1, 3, 3] - 1536*MW2^6*MZ2*
       Clq3[1, 1, 3, 3] - 27072*MT2*MW2^4*MZ2^2*Clq3[1, 1, 3, 3] + 
      3072*MW2^5*MZ2^2*Clq3[1, 1, 3, 3] + 20736*MT2*MW2^3*MZ2^3*
       Clq3[1, 1, 3, 3] - 1056*MW2^4*MZ2^3*Clq3[1, 1, 3, 3] - 
      9432*MT2*MW2^2*MZ2^4*Clq3[1, 1, 3, 3] - 2400*MW2^3*MZ2^4*
       Clq3[1, 1, 3, 3] + 2124*MT2*MW2*MZ2^5*Clq3[1, 1, 3, 3] + 
      2892*MW2^2*MZ2^5*Clq3[1, 1, 3, 3] - 180*MT2*MZ2^6*Clq3[1, 1, 3, 3] - 
      1062*MW2*MZ2^6*Clq3[1, 1, 3, 3] + 90*MZ2^7*Clq3[1, 1, 3, 3] - 
      1536*MW2^6*MZ2*Clq3[2, 2, 3, 3] + 4224*MW2^5*MZ2^2*Clq3[2, 2, 3, 3] - 
      3648*MW2^4*MZ2^3*Clq3[2, 2, 3, 3] + 336*MW2^3*MZ2^4*Clq3[2, 2, 3, 3] + 
      984*MW2^2*MZ2^5*Clq3[2, 2, 3, 3] - 360*MW2*MZ2^6*Clq3[2, 2, 3, 3] - 
      1536*MW2^6*MZ2*Clq3[3, 3, 3, 3] + 4224*MW2^5*MZ2^2*Clq3[3, 3, 3, 3] - 
      3648*MW2^4*MZ2^3*Clq3[3, 3, 3, 3] + 336*MW2^3*MZ2^4*Clq3[3, 3, 3, 3] + 
      984*MW2^2*MZ2^5*Clq3[3, 3, 3, 3] - 360*MW2*MZ2^6*Clq3[3, 3, 3, 3] + 
      9216*MW2^6*MZ2*Clq3[Leff, Leff, 1, 1] - 23040*MW2^5*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 21888*MW2^4*MZ2^3*Clq3[Leff, Leff, 1, 1] - 
      8640*MW2^3*MZ2^4*Clq3[Leff, Leff, 1, 1] - 144*MW2^2*MZ2^5*
       Clq3[Leff, Leff, 1, 1] + 720*MW2*MZ2^6*Clq3[Leff, Leff, 1, 1] + 
      9216*MW2^6*MZ2*Clq3[Leff, Leff, 2, 2] - 23040*MW2^5*MZ2^2*
       Clq3[Leff, Leff, 2, 2] + 21888*MW2^4*MZ2^3*Clq3[Leff, Leff, 2, 2] - 
      8640*MW2^3*MZ2^4*Clq3[Leff, Leff, 2, 2] - 144*MW2^2*MZ2^5*
       Clq3[Leff, Leff, 2, 2] + 720*MW2*MZ2^6*Clq3[Leff, Leff, 2, 2] + 
      18432*MT2*MW2^6*Clq3[Leff, Leff, 3, 3] - 50688*MT2*MW2^5*MZ2*
       Clq3[Leff, Leff, 3, 3] + 55296*MT2*MW2^4*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 2304*MW2^5*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      28224*MT2*MW2^3*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      5760*MW2^4*MZ2^3*Clq3[Leff, Leff, 3, 3] + 4032*MT2*MW2^2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] + 5472*MW2^3*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
      1512*MT2*MW2*MZ2^5*Clq3[Leff, Leff, 3, 3] - 2160*MW2^2*MZ2^5*
       Clq3[Leff, Leff, 3, 3] - 360*MT2*MZ2^6*Clq3[Leff, Leff, 3, 3] - 
      36*MW2*MZ2^6*Clq3[Leff, Leff, 3, 3] + 
      180*MZ2^7*Clq3[Leff, Leff, 3, 3] + 3072*MW2^6*MZ2*Clu[1, 1, 1, 1] - 
      9984*MW2^5*MZ2^2*Clu[1, 1, 1, 1] + 14208*MW2^4*MZ2^3*Clu[1, 1, 1, 1] - 
      12384*MW2^3*MZ2^4*Clu[1, 1, 1, 1] + 6960*MW2^2*MZ2^5*Clu[1, 1, 1, 1] - 
      2112*MW2*MZ2^6*Clu[1, 1, 1, 1] + 240*MZ2^7*Clu[1, 1, 1, 1] + 
      3072*MW2^6*MZ2*Clu[1, 1, 2, 2] - 9984*MW2^5*MZ2^2*Clu[1, 1, 2, 2] + 
      14208*MW2^4*MZ2^3*Clu[1, 1, 2, 2] - 12384*MW2^3*MZ2^4*Clu[1, 1, 2, 2] + 
      6960*MW2^2*MZ2^5*Clu[1, 1, 2, 2] - 2112*MW2*MZ2^6*Clu[1, 1, 2, 2] + 
      240*MZ2^7*Clu[1, 1, 2, 2] + 9216*MT2*MW2^6*Clu[1, 1, 3, 3] - 
      29952*MT2*MW2^5*MZ2*Clu[1, 1, 3, 3] - 1536*MW2^6*MZ2*Clu[1, 1, 3, 3] + 
      42624*MT2*MW2^4*MZ2^2*Clu[1, 1, 3, 3] + 4992*MW2^5*MZ2^2*
       Clu[1, 1, 3, 3] - 37152*MT2*MW2^3*MZ2^3*Clu[1, 1, 3, 3] - 
      7104*MW2^4*MZ2^3*Clu[1, 1, 3, 3] + 20880*MT2*MW2^2*MZ2^4*
       Clu[1, 1, 3, 3] + 6192*MW2^3*MZ2^4*Clu[1, 1, 3, 3] - 
      6336*MT2*MW2*MZ2^5*Clu[1, 1, 3, 3] - 3480*MW2^2*MZ2^5*Clu[1, 1, 3, 3] + 
      720*MT2*MZ2^6*Clu[1, 1, 3, 3] + 1056*MW2*MZ2^6*Clu[1, 1, 3, 3] - 
      120*MZ2^7*Clu[1, 1, 3, 3] - 6144*MW2^6*MZ2*Clu[Leff, Leff, 1, 1] + 
      21504*MW2^5*MZ2^2*Clu[Leff, Leff, 1, 1] - 29952*MW2^4*MZ2^3*
       Clu[Leff, Leff, 1, 1] + 20352*MW2^3*MZ2^4*Clu[Leff, Leff, 1, 1] - 
      5664*MW2^2*MZ2^5*Clu[Leff, Leff, 1, 1] - 576*MW2*MZ2^6*
       Clu[Leff, Leff, 1, 1] + 480*MZ2^7*Clu[Leff, Leff, 1, 1] - 
      6144*MW2^6*MZ2*Clu[Leff, Leff, 2, 2] + 21504*MW2^5*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 29952*MW2^4*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      20352*MW2^3*MZ2^4*Clu[Leff, Leff, 2, 2] - 5664*MW2^2*MZ2^5*
       Clu[Leff, Leff, 2, 2] - 576*MW2*MZ2^6*Clu[Leff, Leff, 2, 2] + 
      480*MZ2^7*Clu[Leff, Leff, 2, 2] - 18432*MT2*MW2^6*
       Clu[Leff, Leff, 3, 3] + 64512*MT2*MW2^5*MZ2*Clu[Leff, Leff, 3, 3] + 
      3072*MW2^6*MZ2*Clu[Leff, Leff, 3, 3] - 89856*MT2*MW2^4*MZ2^2*
       Clu[Leff, Leff, 3, 3] - 10752*MW2^5*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      61056*MT2*MW2^3*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      14976*MW2^4*MZ2^3*Clu[Leff, Leff, 3, 3] - 16992*MT2*MW2^2*MZ2^4*
       Clu[Leff, Leff, 3, 3] - 10176*MW2^3*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      1728*MT2*MW2*MZ2^5*Clu[Leff, Leff, 3, 3] + 2832*MW2^2*MZ2^5*
       Clu[Leff, Leff, 3, 3] + 1440*MT2*MZ2^6*Clu[Leff, Leff, 3, 3] + 
      288*MW2*MZ2^6*Clu[Leff, Leff, 3, 3] - 240*MZ2^7*Clu[Leff, Leff, 3, 3] - 
      1536*MW2^6*MZ2*Cqd1[1, 1, 3, 3] + 3456*MW2^5*MZ2^2*Cqd1[1, 1, 3, 3] - 
      1536*MW2^4*MZ2^3*Cqd1[1, 1, 3, 3] - 1488*MW2^3*MZ2^4*Cqd1[1, 1, 3, 3] + 
      1152*MW2^2*MZ2^5*Cqd1[1, 1, 3, 3] + 132*MW2*MZ2^6*Cqd1[1, 1, 3, 3] - 
      180*MZ2^7*Cqd1[1, 1, 3, 3] - 1536*MW2^6*MZ2*Cqd1[2, 2, 3, 3] + 
      3456*MW2^5*MZ2^2*Cqd1[2, 2, 3, 3] - 1536*MW2^4*MZ2^3*Cqd1[2, 2, 3, 3] - 
      1488*MW2^3*MZ2^4*Cqd1[2, 2, 3, 3] + 1152*MW2^2*MZ2^5*Cqd1[2, 2, 3, 3] + 
      132*MW2*MZ2^6*Cqd1[2, 2, 3, 3] - 180*MZ2^7*Cqd1[2, 2, 3, 3] - 
      1536*MW2^6*MZ2*Cqd1[3, 3, 1, 1] + 5760*MW2^5*MZ2^2*Cqd1[3, 3, 1, 1] - 
      7872*MW2^4*MZ2^3*Cqd1[3, 3, 1, 1] + 3984*MW2^3*MZ2^4*Cqd1[3, 3, 1, 1] + 
      648*MW2^2*MZ2^5*Cqd1[3, 3, 1, 1] - 1344*MW2*MZ2^6*Cqd1[3, 3, 1, 1] + 
      360*MZ2^7*Cqd1[3, 3, 1, 1] - 1536*MW2^6*MZ2*Cqd1[3, 3, 2, 2] + 
      5760*MW2^5*MZ2^2*Cqd1[3, 3, 2, 2] - 7872*MW2^4*MZ2^3*Cqd1[3, 3, 2, 2] + 
      3984*MW2^3*MZ2^4*Cqd1[3, 3, 2, 2] + 648*MW2^2*MZ2^5*Cqd1[3, 3, 2, 2] - 
      1344*MW2*MZ2^6*Cqd1[3, 3, 2, 2] + 360*MZ2^7*Cqd1[3, 3, 2, 2] - 
      9216*MT2*MW2^6*Cqd1[3, 3, 3, 3] + 13824*MT2*MW2^5*MZ2*
       Cqd1[3, 3, 3, 3] + 1536*MW2^6*MZ2*Cqd1[3, 3, 3, 3] - 
      576*MT2*MW2^4*MZ2^2*Cqd1[3, 3, 3, 3] + 2304*MW2^5*MZ2^2*
       Cqd1[3, 3, 3, 3] - 7200*MT2*MW2^3*MZ2^3*Cqd1[3, 3, 3, 3] - 
      9120*MW2^4*MZ2^3*Cqd1[3, 3, 3, 3] + 1944*MT2*MW2^2*MZ2^4*
       Cqd1[3, 3, 3, 3] + 6096*MW2^3*MZ2^4*Cqd1[3, 3, 3, 3] + 
      1008*MT2*MW2*MZ2^5*Cqd1[3, 3, 3, 3] + 828*MW2^2*MZ2^5*
       Cqd1[3, 3, 3, 3] - 270*MT2*MZ2^6*Cqd1[3, 3, 3, 3] - 
      1716*MW2*MZ2^6*Cqd1[3, 3, 3, 3] + 315*MZ2^7*Cqd1[3, 3, 3, 3] - 
      1536*MW2^6*MZ2*Cqe[1, 1, 1, 1] + 4224*MW2^5*MZ2^2*Cqe[1, 1, 1, 1] - 
      5376*MW2^4*MZ2^3*Cqe[1, 1, 1, 1] + 4368*MW2^3*MZ2^4*Cqe[1, 1, 1, 1] - 
      2208*MW2^2*MZ2^5*Cqe[1, 1, 1, 1] + 588*MW2*MZ2^6*Cqe[1, 1, 1, 1] - 
      60*MZ2^7*Cqe[1, 1, 1, 1] + 3072*MW2^6*MZ2*Cqe[1, 1, Leff, Leff] - 
      9216*MW2^5*MZ2^2*Cqe[1, 1, Leff, Leff] + 11136*MW2^4*MZ2^3*
       Cqe[1, 1, Leff, Leff] - 6528*MW2^3*MZ2^4*Cqe[1, 1, Leff, Leff] + 
      1392*MW2^2*MZ2^5*Cqe[1, 1, Leff, Leff] + 264*MW2*MZ2^6*
       Cqe[1, 1, Leff, Leff] - 120*MZ2^7*Cqe[1, 1, Leff, Leff] - 
      1536*MW2^6*MZ2*Cqe[2, 2, 1, 1] + 4224*MW2^5*MZ2^2*Cqe[2, 2, 1, 1] - 
      5376*MW2^4*MZ2^3*Cqe[2, 2, 1, 1] + 4368*MW2^3*MZ2^4*Cqe[2, 2, 1, 1] - 
      2208*MW2^2*MZ2^5*Cqe[2, 2, 1, 1] + 588*MW2*MZ2^6*Cqe[2, 2, 1, 1] - 
      60*MZ2^7*Cqe[2, 2, 1, 1] + 3072*MW2^6*MZ2*Cqe[2, 2, Leff, Leff] - 
      9216*MW2^5*MZ2^2*Cqe[2, 2, Leff, Leff] + 11136*MW2^4*MZ2^3*
       Cqe[2, 2, Leff, Leff] - 6528*MW2^3*MZ2^4*Cqe[2, 2, Leff, Leff] + 
      1392*MW2^2*MZ2^5*Cqe[2, 2, Leff, Leff] + 264*MW2*MZ2^6*
       Cqe[2, 2, Leff, Leff] - 120*MZ2^7*Cqe[2, 2, Leff, Leff] - 
      9216*MT2*MW2^6*Cqe[3, 3, 1, 1] + 18432*MT2*MW2^5*MZ2*Cqe[3, 3, 1, 1] + 
      1536*MW2^6*MZ2*Cqe[3, 3, 1, 1] - 20160*MT2*MW2^4*MZ2^2*
       Cqe[3, 3, 1, 1] + 768*MW2^5*MZ2^2*Cqe[3, 3, 1, 1] + 
      14112*MT2*MW2^3*MZ2^3*Cqe[3, 3, 1, 1] - 3168*MW2^4*MZ2^3*
       Cqe[3, 3, 1, 1] - 5688*MT2*MW2^2*MZ2^4*Cqe[3, 3, 1, 1] + 
      1296*MW2^3*MZ2^4*Cqe[3, 3, 1, 1] + 1152*MT2*MW2*MZ2^5*Cqe[3, 3, 1, 1] + 
      1284*MW2^2*MZ2^5*Cqe[3, 3, 1, 1] - 90*MT2*MZ2^6*Cqe[3, 3, 1, 1] - 
      1332*MW2*MZ2^6*Cqe[3, 3, 1, 1] + 345*MZ2^7*Cqe[3, 3, 1, 1] - 
      1536*MW2^6*MZ2*Cqe[3, 3, 2, 2] + 5760*MW2^5*MZ2^2*Cqe[3, 3, 2, 2] - 
      7872*MW2^4*MZ2^3*Cqe[3, 3, 2, 2] + 3984*MW2^3*MZ2^4*Cqe[3, 3, 2, 2] + 
      648*MW2^2*MZ2^5*Cqe[3, 3, 2, 2] - 1344*MW2*MZ2^6*Cqe[3, 3, 2, 2] + 
      360*MZ2^7*Cqe[3, 3, 2, 2] - 1536*MW2^6*MZ2*Cqe[3, 3, 3, 3] + 
      5760*MW2^5*MZ2^2*Cqe[3, 3, 3, 3] - 7872*MW2^4*MZ2^3*Cqe[3, 3, 3, 3] + 
      3984*MW2^3*MZ2^4*Cqe[3, 3, 3, 3] + 648*MW2^2*MZ2^5*Cqe[3, 3, 3, 3] - 
      1344*MW2*MZ2^6*Cqe[3, 3, 3, 3] + 360*MZ2^7*Cqe[3, 3, 3, 3] + 
      18432*MT2*MW2^6*Cqe[3, 3, Leff, Leff] - 41472*MT2*MW2^5*MZ2*
       Cqe[3, 3, Leff, Leff] - 6144*MW2^6*MZ2*Cqe[3, 3, Leff, Leff] + 
      39168*MT2*MW2^4*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      11520*MW2^5*MZ2^2*Cqe[3, 3, Leff, Leff] - 16704*MT2*MW2^3*MZ2^3*
       Cqe[3, 3, Leff, Leff] - 8448*MW2^4*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      1440*MT2*MW2^2*MZ2^4*Cqe[3, 3, Leff, Leff] + 1824*MW2^3*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 936*MT2*MW2*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      672*MW2^2*MZ2^5*Cqe[3, 3, Leff, Leff] - 180*MT2*MZ2^6*
       Cqe[3, 3, Leff, Leff] - 204*MW2*MZ2^6*Cqe[3, 3, Leff, Leff] - 
      30*MZ2^7*Cqe[3, 3, Leff, Leff] + 3072*MW2^6*MZ2*Cqq1[1, 1, 3, 3] - 
      11520*MW2^5*MZ2^2*Cqq1[1, 1, 3, 3] + 15744*MW2^4*MZ2^3*
       Cqq1[1, 1, 3, 3] - 7968*MW2^3*MZ2^4*Cqq1[1, 1, 3, 3] - 
      1296*MW2^2*MZ2^5*Cqq1[1, 1, 3, 3] + 2688*MW2*MZ2^6*Cqq1[1, 1, 3, 3] - 
      720*MZ2^7*Cqq1[1, 1, 3, 3] + 512*MW2^6*MZ2*Cqq1[1, 3, 3, 1] - 
      1152*MW2^5*MZ2^2*Cqq1[1, 3, 3, 1] + 512*MW2^4*MZ2^3*Cqq1[1, 3, 3, 1] + 
      496*MW2^3*MZ2^4*Cqq1[1, 3, 3, 1] - 384*MW2^2*MZ2^5*Cqq1[1, 3, 3, 1] - 
      44*MW2*MZ2^6*Cqq1[1, 3, 3, 1] + 60*MZ2^7*Cqq1[1, 3, 3, 1] + 
      3072*MW2^6*MZ2*Cqq1[2, 2, 3, 3] - 11520*MW2^5*MZ2^2*Cqq1[2, 2, 3, 3] + 
      15744*MW2^4*MZ2^3*Cqq1[2, 2, 3, 3] - 7968*MW2^3*MZ2^4*
       Cqq1[2, 2, 3, 3] - 1296*MW2^2*MZ2^5*Cqq1[2, 2, 3, 3] + 
      2688*MW2*MZ2^6*Cqq1[2, 2, 3, 3] - 720*MZ2^7*Cqq1[2, 2, 3, 3] + 
      512*MW2^6*MZ2*Cqq1[2, 3, 3, 2] - 1152*MW2^5*MZ2^2*Cqq1[2, 3, 3, 2] + 
      512*MW2^4*MZ2^3*Cqq1[2, 3, 3, 2] + 496*MW2^3*MZ2^4*Cqq1[2, 3, 3, 2] - 
      384*MW2^2*MZ2^5*Cqq1[2, 3, 3, 2] - 44*MW2*MZ2^6*Cqq1[2, 3, 3, 2] + 
      60*MZ2^7*Cqq1[2, 3, 3, 2] + 18432*MT2*MW2^6*Cqq1[3, 3, 3, 3] - 
      55296*MT2*MW2^5*MZ2*Cqq1[3, 3, 3, 3] - 5632*MW2^6*MZ2*
       Cqq1[3, 3, 3, 3] + 56448*MT2*MW2^4*MZ2^2*Cqq1[3, 3, 3, 3] + 
      14976*MW2^5*MZ2^2*Cqq1[3, 3, 3, 3] - 14976*MT2*MW2^3*MZ2^3*
       Cqq1[3, 3, 3, 3] - 11968*MW2^4*MZ2^3*Cqq1[3, 3, 3, 3] - 
      10800*MT2*MW2^2*MZ2^4*Cqq1[3, 3, 3, 3] + 16*MW2^3*MZ2^4*
       Cqq1[3, 3, 3, 3] + 7272*MT2*MW2*MZ2^5*Cqq1[3, 3, 3, 3] + 
      3720*MW2^2*MZ2^5*Cqq1[3, 3, 3, 3] - 1080*MT2*MZ2^6*Cqq1[3, 3, 3, 3] - 
      992*MW2*MZ2^6*Cqq1[3, 3, 3, 3] - 120*MZ2^7*Cqq1[3, 3, 3, 3] - 
      9216*MW2^6*MZ2*Cqq3[1, 1, 3, 3] + 25344*MW2^5*MZ2^2*Cqq3[1, 1, 3, 3] - 
      21888*MW2^4*MZ2^3*Cqq3[1, 1, 3, 3] + 2016*MW2^3*MZ2^4*
       Cqq3[1, 1, 3, 3] + 5904*MW2^2*MZ2^5*Cqq3[1, 1, 3, 3] - 
      2160*MW2*MZ2^6*Cqq3[1, 1, 3, 3] - 1536*MW2^6*MZ2*Cqq3[1, 3, 3, 1] + 
      4992*MW2^5*MZ2^2*Cqq3[1, 3, 3, 1] - 5760*MW2^4*MZ2^3*Cqq3[1, 3, 3, 1] + 
      2160*MW2^3*MZ2^4*Cqq3[1, 3, 3, 1] + 816*MW2^2*MZ2^5*Cqq3[1, 3, 3, 1] - 
      852*MW2*MZ2^6*Cqq3[1, 3, 3, 1] + 180*MZ2^7*Cqq3[1, 3, 3, 1] - 
      9216*MW2^6*MZ2*Cqq3[2, 2, 3, 3] + 25344*MW2^5*MZ2^2*Cqq3[2, 2, 3, 3] - 
      21888*MW2^4*MZ2^3*Cqq3[2, 2, 3, 3] + 2016*MW2^3*MZ2^4*
       Cqq3[2, 2, 3, 3] + 5904*MW2^2*MZ2^5*Cqq3[2, 2, 3, 3] - 
      2160*MW2*MZ2^6*Cqq3[2, 2, 3, 3] - 1536*MW2^6*MZ2*Cqq3[2, 3, 3, 2] + 
      4992*MW2^5*MZ2^2*Cqq3[2, 3, 3, 2] - 5760*MW2^4*MZ2^3*Cqq3[2, 3, 3, 2] + 
      2160*MW2^3*MZ2^4*Cqq3[2, 3, 3, 2] + 816*MW2^2*MZ2^5*Cqq3[2, 3, 3, 2] - 
      852*MW2*MZ2^6*Cqq3[2, 3, 3, 2] + 180*MZ2^7*Cqq3[2, 3, 3, 2] - 
      6144*MT2*MW2^6*Cqq3[3, 3, 3, 3] + 32256*MT2*MW2^5*MZ2*
       Cqq3[3, 3, 3, 3] - 7680*MW2^6*MZ2*Cqq3[3, 3, 3, 3] - 
      56832*MT2*MW2^4*MZ2^2*Cqq3[3, 3, 3, 3] + 21120*MW2^5*MZ2^2*
       Cqq3[3, 3, 3, 3] + 37824*MT2*MW2^3*MZ2^3*Cqq3[3, 3, 3, 3] - 
      18240*MW2^4*MZ2^3*Cqq3[3, 3, 3, 3] + 576*MT2*MW2^2*MZ2^4*
       Cqq3[3, 3, 3, 3] + 1680*MW2^3*MZ2^4*Cqq3[3, 3, 3, 3] - 
      11280*MT2*MW2*MZ2^5*Cqq3[3, 3, 3, 3] + 4920*MW2^2*MZ2^5*
       Cqq3[3, 3, 3, 3] + 3600*MT2*MZ2^6*Cqq3[3, 3, 3, 3] - 
      1800*MW2*MZ2^6*Cqq3[3, 3, 3, 3] + 3072*MW2^6*MZ2*Cqu1[3, 3, 1, 1] - 
      11520*MW2^5*MZ2^2*Cqu1[3, 3, 1, 1] + 15744*MW2^4*MZ2^3*
       Cqu1[3, 3, 1, 1] - 7968*MW2^3*MZ2^4*Cqu1[3, 3, 1, 1] - 
      1296*MW2^2*MZ2^5*Cqu1[3, 3, 1, 1] + 2688*MW2*MZ2^6*Cqu1[3, 3, 1, 1] - 
      720*MZ2^7*Cqu1[3, 3, 1, 1] + 3072*MW2^6*MZ2*Cqu1[3, 3, 2, 2] - 
      11520*MW2^5*MZ2^2*Cqu1[3, 3, 2, 2] + 15744*MW2^4*MZ2^3*
       Cqu1[3, 3, 2, 2] - 7968*MW2^3*MZ2^4*Cqu1[3, 3, 2, 2] - 
      1296*MW2^2*MZ2^5*Cqu1[3, 3, 2, 2] + 2688*MW2*MZ2^6*Cqu1[3, 3, 2, 2] - 
      720*MZ2^7*Cqu1[3, 3, 2, 2] + 9216*MT2*MW2^6*Cqu1[3, 3, 3, 3] - 
      34560*MT2*MW2^5*MZ2*Cqu1[3, 3, 3, 3] - 1536*MW2^6*MZ2*
       Cqu1[3, 3, 3, 3] + 47232*MT2*MW2^4*MZ2^2*Cqu1[3, 3, 3, 3] + 
      5760*MW2^5*MZ2^2*Cqu1[3, 3, 3, 3] - 23904*MT2*MW2^3*MZ2^3*
       Cqu1[3, 3, 3, 3] - 7872*MW2^4*MZ2^3*Cqu1[3, 3, 3, 3] - 
      3888*MT2*MW2^2*MZ2^4*Cqu1[3, 3, 3, 3] + 3984*MW2^3*MZ2^4*
       Cqu1[3, 3, 3, 3] + 8064*MT2*MW2*MZ2^5*Cqu1[3, 3, 3, 3] + 
      648*MW2^2*MZ2^5*Cqu1[3, 3, 3, 3] - 2160*MT2*MZ2^6*Cqu1[3, 3, 3, 3] - 
      1344*MW2*MZ2^6*Cqu1[3, 3, 3, 3] + 360*MZ2^7*Cqu1[3, 3, 3, 3] - 
      3072*MW2^6*MZ2*Cud1[1, 1, 3, 3] + 6912*MW2^5*MZ2^2*Cud1[1, 1, 3, 3] - 
      3072*MW2^4*MZ2^3*Cud1[1, 1, 3, 3] - 2976*MW2^3*MZ2^4*Cud1[1, 1, 3, 3] + 
      2304*MW2^2*MZ2^5*Cud1[1, 1, 3, 3] + 264*MW2*MZ2^6*Cud1[1, 1, 3, 3] - 
      360*MZ2^7*Cud1[1, 1, 3, 3] - 3072*MW2^6*MZ2*Cud1[2, 2, 3, 3] + 
      6912*MW2^5*MZ2^2*Cud1[2, 2, 3, 3] - 3072*MW2^4*MZ2^3*Cud1[2, 2, 3, 3] - 
      2976*MW2^3*MZ2^4*Cud1[2, 2, 3, 3] + 2304*MW2^2*MZ2^5*Cud1[2, 2, 3, 3] + 
      264*MW2*MZ2^6*Cud1[2, 2, 3, 3] - 360*MZ2^7*Cud1[2, 2, 3, 3] - 
      9216*MT2*MW2^6*Cud1[3, 3, 3, 3] + 20736*MT2*MW2^5*MZ2*
       Cud1[3, 3, 3, 3] + 1536*MW2^6*MZ2*Cud1[3, 3, 3, 3] - 
      9216*MT2*MW2^4*MZ2^2*Cud1[3, 3, 3, 3] - 3456*MW2^5*MZ2^2*
       Cud1[3, 3, 3, 3] - 8928*MT2*MW2^3*MZ2^3*Cud1[3, 3, 3, 3] + 
      1536*MW2^4*MZ2^3*Cud1[3, 3, 3, 3] + 6912*MT2*MW2^2*MZ2^4*
       Cud1[3, 3, 3, 3] + 1488*MW2^3*MZ2^4*Cud1[3, 3, 3, 3] + 
      792*MT2*MW2*MZ2^5*Cud1[3, 3, 3, 3] - 1152*MW2^2*MZ2^5*
       Cud1[3, 3, 3, 3] - 1080*MT2*MZ2^6*Cud1[3, 3, 3, 3] - 
      132*MW2*MZ2^6*Cud1[3, 3, 3, 3] + 180*MZ2^7*Cud1[3, 3, 3, 3]))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (3072*MT2*MW2^6*Ceu[1, 1, 3, 3] - 4992*MT2*MW2^5*MZ2*Ceu[1, 1, 3, 3] + 
      1536*MW2^6*MZ2*Ceu[1, 1, 3, 3] + 4704*MT2*MW2^4*MZ2^2*Ceu[1, 1, 3, 3] - 
      4224*MW2^5*MZ2^2*Ceu[1, 1, 3, 3] - 2688*MT2*MW2^3*MZ2^3*
       Ceu[1, 1, 3, 3] + 5376*MW2^4*MZ2^3*Ceu[1, 1, 3, 3] + 
      636*MT2*MW2^2*MZ2^4*Ceu[1, 1, 3, 3] - 4368*MW2^3*MZ2^4*
       Ceu[1, 1, 3, 3] + 12*MT2*MW2*MZ2^5*Ceu[1, 1, 3, 3] + 
      2208*MW2^2*MZ2^5*Ceu[1, 1, 3, 3] - 15*MT2*MZ2^6*Ceu[1, 1, 3, 3] - 
      588*MW2*MZ2^6*Ceu[1, 1, 3, 3] + 60*MZ2^7*Ceu[1, 1, 3, 3] - 
      6*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
        6*MW2*MZ2^4 + 5*MZ2^5)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] - 3072*MT2*MW2^6*Clq1[1, 1, 3, 3] + 
      11136*MT2*MW2^5*MZ2*Clq1[1, 1, 3, 3] - 1536*MW2^6*MZ2*
       Clq1[1, 1, 3, 3] - 16800*MT2*MW2^4*MZ2^2*Clq1[1, 1, 3, 3] + 
      3840*MW2^5*MZ2^2*Clq1[1, 1, 3, 3] + 15120*MT2*MW2^3*MZ2^3*
       Clq1[1, 1, 3, 3] - 4512*MW2^4*MZ2^3*Clq1[1, 1, 3, 3] - 
      8868*MT2*MW2^2*MZ2^4*Clq1[1, 1, 3, 3] + 3456*MW2^3*MZ2^4*
       Clq1[1, 1, 3, 3] + 2814*MT2*MW2*MZ2^5*Clq1[1, 1, 3, 3] - 
      1572*MW2^2*MZ2^5*Clq1[1, 1, 3, 3] - 330*MT2*MZ2^6*Clq1[1, 1, 3, 3] + 
      354*MW2*MZ2^6*Clq1[1, 1, 3, 3] - 30*MZ2^7*Clq1[1, 1, 3, 3] + 
      12*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
        MW2*MZ2^4 + 5*MZ2^5)*Clq1[Leff, Leff, 3, 3] + 
      3072*MT2*MW2^6*Clq3[1, 1, 3, 3] - 11136*MT2*MW2^5*MZ2*
       Clq3[1, 1, 3, 3] + 1536*MW2^6*MZ2*Clq3[1, 1, 3, 3] + 
      16800*MT2*MW2^4*MZ2^2*Clq3[1, 1, 3, 3] - 3840*MW2^5*MZ2^2*
       Clq3[1, 1, 3, 3] - 15120*MT2*MW2^3*MZ2^3*Clq3[1, 1, 3, 3] + 
      4512*MW2^4*MZ2^3*Clq3[1, 1, 3, 3] + 8868*MT2*MW2^2*MZ2^4*
       Clq3[1, 1, 3, 3] - 3456*MW2^3*MZ2^4*Clq3[1, 1, 3, 3] - 
      2814*MT2*MW2*MZ2^5*Clq3[1, 1, 3, 3] + 1572*MW2^2*MZ2^5*
       Clq3[1, 1, 3, 3] + 330*MT2*MZ2^6*Clq3[1, 1, 3, 3] - 
      354*MW2*MZ2^6*Clq3[1, 1, 3, 3] + 30*MZ2^7*Clq3[1, 1, 3, 3] - 
      6144*MT2*MW2^6*Clq3[Leff, Leff, 3, 3] + 23808*MT2*MW2^5*MZ2*
       Clq3[Leff, Leff, 3, 3] - 3072*MW2^6*MZ2*Clq3[Leff, Leff, 3, 3] - 
      35712*MT2*MW2^4*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      8448*MW2^5*MZ2^2*Clq3[Leff, Leff, 3, 3] + 25824*MT2*MW2^3*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 9216*MW2^4*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      7824*MT2*MW2^2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
      4704*MW2^3*MZ2^4*Clq3[Leff, Leff, 3, 3] - 612*MT2*MW2*MZ2^5*
       Clq3[Leff, Leff, 3, 3] - 672*MW2^2*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      660*MT2*MZ2^6*Clq3[Leff, Leff, 3, 3] - 252*MW2*MZ2^6*
       Clq3[Leff, Leff, 3, 3] + 60*MZ2^7*Clq3[Leff, Leff, 3, 3] - 
      3072*MT2*MW2^6*Clu[1, 1, 3, 3] + 6528*MT2*MW2^5*MZ2*Clu[1, 1, 3, 3] - 
      1536*MW2^6*MZ2*Clu[1, 1, 3, 3] - 6432*MT2*MW2^4*MZ2^2*Clu[1, 1, 3, 3] + 
      4992*MW2^5*MZ2^2*Clu[1, 1, 3, 3] + 4176*MT2*MW2^3*MZ2^3*
       Clu[1, 1, 3, 3] - 7104*MW2^4*MZ2^3*Clu[1, 1, 3, 3] - 
      1236*MT2*MW2^2*MZ2^4*Clu[1, 1, 3, 3] + 6192*MW2^3*MZ2^4*
       Clu[1, 1, 3, 3] + 6*MT2*MW2*MZ2^5*Clu[1, 1, 3, 3] - 
      3480*MW2^2*MZ2^5*Clu[1, 1, 3, 3] + 30*MT2*MZ2^6*Clu[1, 1, 3, 3] + 
      1056*MW2*MZ2^6*Clu[1, 1, 3, 3] - 120*MZ2^7*Clu[1, 1, 3, 3] + 
      6144*MT2*MW2^6*Clu[Leff, Leff, 3, 3] - 14592*MT2*MW2^5*MZ2*
       Clu[Leff, Leff, 3, 3] + 3072*MW2^6*MZ2*Clu[Leff, Leff, 3, 3] + 
      12672*MT2*MW2^4*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      10752*MW2^5*MZ2^2*Clu[Leff, Leff, 3, 3] - 3936*MT2*MW2^3*MZ2^3*
       Clu[Leff, Leff, 3, 3] + 14976*MW2^4*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      816*MT2*MW2^2*MZ2^4*Clu[Leff, Leff, 3, 3] - 10176*MW2^3*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 468*MT2*MW2*MZ2^5*Clu[Leff, Leff, 3, 3] + 
      2832*MW2^2*MZ2^5*Clu[Leff, Leff, 3, 3] + 60*MT2*MZ2^6*
       Clu[Leff, Leff, 3, 3] + 288*MW2*MZ2^6*Clu[Leff, Leff, 3, 3] - 
      240*MZ2^7*Clu[Leff, Leff, 3, 3] + 3072*MT2*MW2^6*Cqd1[3, 3, 3, 3] - 
      8064*MT2*MW2^5*MZ2*Cqd1[3, 3, 3, 3] + 1536*MW2^6*MZ2*Cqd1[3, 3, 3, 3] + 
      4512*MT2*MW2^4*MZ2^2*Cqd1[3, 3, 3, 3] - 2304*MW2^5*MZ2^2*
       Cqd1[3, 3, 3, 3] + 3264*MT2*MW2^3*MZ2^3*Cqd1[3, 3, 3, 3] + 
      96*MW2^4*MZ2^3*Cqd1[3, 3, 3, 3] - 3132*MT2*MW2^2*MZ2^4*
       Cqd1[3, 3, 3, 3] + 1200*MW2^3*MZ2^4*Cqd1[3, 3, 3, 3] - 
      228*MT2*MW2*MZ2^5*Cqd1[3, 3, 3, 3] - 324*MW2^2*MZ2^5*Cqd1[3, 3, 3, 3] + 
      495*MT2*MZ2^6*Cqd1[3, 3, 3, 3] - 168*MW2*MZ2^6*Cqd1[3, 3, 3, 3] + 
      45*MZ2^7*Cqd1[3, 3, 3, 3] + 3072*MT2*MW2^6*Cqe[3, 3, 1, 1] - 
      9600*MT2*MW2^5*MZ2*Cqe[3, 3, 1, 1] + 1536*MW2^6*MZ2*Cqe[3, 3, 1, 1] + 
      12768*MT2*MW2^4*MZ2^2*Cqe[3, 3, 1, 1] - 3072*MW2^5*MZ2^2*
       Cqe[3, 3, 1, 1] - 10752*MT2*MW2^3*MZ2^3*Cqe[3, 3, 1, 1] + 
      3360*MW2^4*MZ2^3*Cqe[3, 3, 1, 1] + 5676*MT2*MW2^2*MZ2^4*
       Cqe[3, 3, 1, 1] - 2352*MW2^3*MZ2^4*Cqe[3, 3, 1, 1] - 
      1572*MT2*MW2*MZ2^5*Cqe[3, 3, 1, 1] + 948*MW2^2*MZ2^5*Cqe[3, 3, 1, 1] + 
      165*MT2*MZ2^6*Cqe[3, 3, 1, 1] - 192*MW2*MZ2^6*Cqe[3, 3, 1, 1] + 
      15*MZ2^7*Cqe[3, 3, 1, 1] - 6144*MT2*MW2^6*Cqe[3, 3, Leff, Leff] + 
      20736*MT2*MW2^5*MZ2*Cqe[3, 3, Leff, Leff] - 
      3072*MW2^6*MZ2*Cqe[3, 3, Leff, Leff] - 26880*MT2*MW2^4*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 6912*MW2^5*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      16800*MT2*MW2^3*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      6528*MW2^4*MZ2^3*Cqe[3, 3, Leff, Leff] - 3936*MT2*MW2^2*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 2784*MW2^3*MZ2^4*Cqe[3, 3, Leff, Leff] - 
      636*MT2*MW2*MZ2^5*Cqe[3, 3, Leff, Leff] - 240*MW2^2*MZ2^5*
       Cqe[3, 3, Leff, Leff] + 330*MT2*MZ2^6*Cqe[3, 3, Leff, Leff] - 
      156*MW2*MZ2^6*Cqe[3, 3, Leff, Leff] + 30*MZ2^7*Cqe[3, 3, Leff, Leff] - 
      6144*MT2*MW2^6*Cqq1[3, 3, 3, 3] + 25344*MT2*MW2^5*MZ2*
       Cqq1[3, 3, 3, 3] - 3072*MW2^6*MZ2*Cqq1[3, 3, 3, 3] - 
      37824*MT2*MW2^4*MZ2^2*Cqq1[3, 3, 3, 3] + 9216*MW2^5*MZ2^2*
       Cqq1[3, 3, 3, 3] + 21408*MT2*MW2^3*MZ2^3*Cqq1[3, 3, 3, 3] - 
      9408*MW2^4*MZ2^3*Cqq1[3, 3, 3, 3] + 2088*MT2*MW2^2*MZ2^4*
       Cqq1[3, 3, 3, 3] + 2496*MW2^3*MZ2^4*Cqq1[3, 3, 3, 3] - 
      6852*MT2*MW2*MZ2^5*Cqq1[3, 3, 3, 3] + 1800*MW2^2*MZ2^5*
       Cqq1[3, 3, 3, 3] + 1980*MT2*MZ2^6*Cqq1[3, 3, 3, 3] - 
      1212*MW2*MZ2^6*Cqq1[3, 3, 3, 3] + 180*MZ2^7*Cqq1[3, 3, 3, 3] + 
      2048*MT2*MW2^6*Cqq3[3, 3, 3, 3] - 8448*MT2*MW2^5*MZ2*Cqq3[3, 3, 3, 3] + 
      1024*MW2^6*MZ2*Cqq3[3, 3, 3, 3] + 12608*MT2*MW2^4*MZ2^2*
       Cqq3[3, 3, 3, 3] - 3072*MW2^5*MZ2^2*Cqq3[3, 3, 3, 3] - 
      7136*MT2*MW2^3*MZ2^3*Cqq3[3, 3, 3, 3] + 3136*MW2^4*MZ2^3*
       Cqq3[3, 3, 3, 3] - 696*MT2*MW2^2*MZ2^4*Cqq3[3, 3, 3, 3] - 
      832*MW2^3*MZ2^4*Cqq3[3, 3, 3, 3] + 2284*MT2*MW2*MZ2^5*
       Cqq3[3, 3, 3, 3] - 600*MW2^2*MZ2^5*Cqq3[3, 3, 3, 3] - 
      660*MT2*MZ2^6*Cqq3[3, 3, 3, 3] + 404*MW2*MZ2^6*Cqq3[3, 3, 3, 3] - 
      60*MZ2^7*Cqq3[3, 3, 3, 3] - 3072*MT2*MW2^6*Cqu1[3, 3, 3, 3] + 
      8064*MT2*MW2^5*MZ2*Cqu1[3, 3, 3, 3] - 1536*MW2^6*MZ2*Cqu1[3, 3, 3, 3] - 
      6240*MT2*MW2^4*MZ2^2*Cqu1[3, 3, 3, 3] + 5760*MW2^5*MZ2^2*
       Cqu1[3, 3, 3, 3] - 240*MT2*MW2^3*MZ2^3*Cqu1[3, 3, 3, 3] - 
      7872*MW2^4*MZ2^3*Cqu1[3, 3, 3, 3] + 2052*MT2*MW2^2*MZ2^4*
       Cqu1[3, 3, 3, 3] + 3984*MW2^3*MZ2^4*Cqu1[3, 3, 3, 3] - 
      474*MT2*MW2*MZ2^5*Cqu1[3, 3, 3, 3] + 648*MW2^2*MZ2^5*Cqu1[3, 3, 3, 3] - 
      90*MT2*MZ2^6*Cqu1[3, 3, 3, 3] - 1344*MW2*MZ2^6*Cqu1[3, 3, 3, 3] + 
      360*MZ2^7*Cqu1[3, 3, 3, 3] + 3072*MT2*MW2^6*Cud1[3, 3, 3, 3] - 
      3456*MT2*MW2^5*MZ2*Cud1[3, 3, 3, 3] + 1536*MW2^6*MZ2*Cud1[3, 3, 3, 3] - 
      1248*MT2*MW2^4*MZ2^2*Cud1[3, 3, 3, 3] - 3456*MW2^5*MZ2^2*
       Cud1[3, 3, 3, 3] + 2112*MT2*MW2^3*MZ2^3*Cud1[3, 3, 3, 3] + 
      1536*MW2^4*MZ2^3*Cud1[3, 3, 3, 3] + 180*MT2*MW2^2*MZ2^4*
       Cud1[3, 3, 3, 3] + 1488*MW2^3*MZ2^4*Cud1[3, 3, 3, 3] - 
      372*MT2*MW2*MZ2^5*Cud1[3, 3, 3, 3] - 1152*MW2^2*MZ2^5*
       Cud1[3, 3, 3, 3] - 45*MT2*MZ2^6*Cud1[3, 3, 3, 3] - 
      132*MW2*MZ2^6*Cud1[3, 3, 3, 3] + 180*MZ2^7*Cud1[3, 3, 3, 3]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*((9*MT*MW2*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (-(MT2*(18*MW2 + MZ2)) + MW2*(22*MW2 + 3*MZ2))*SW2^2*CuW[3, 3])/
    (2*Sqrt[2]*MW*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*MT*MW*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 
      3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     CuW[3, 3])/(Sqrt[2]*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*Sqrt[2]*MT*MW*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*Sqrt[2]*MT*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + (24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 
        2*MW2^2*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT*MT2*MZ2^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 2*MW2^2*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ*MZ2*SW*CuB[3, 3] + (6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (Sqrt[2]*MW*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT*(8*MW2^3 - 10*MW2^2*MZ2 - MW2*MZ2^2 + 3*MZ2^3)*
     B0i[bb0, MZ2, MT2, MT2]*(-6*MT2*MZ2*SW2*(-(MW*MZ*MZ2*SW2*CuB[3, 3]) + 
        MW2*(4*MW2 - MZ2)*SW*CuW[3, 3]) - 
      MW2*(3*MW*MZ*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2 + 3*MZ2^2*SW2)*CuB[3, 3] + 
        2*(12*MW2^3 - 2*MW2^2*MZ2 - 17*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AbFB_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (MZ2^2*(3*MT2^2*(32768*MW2^7 - 88832*MW2^6*MZ2 + 109120*MW2^5*MZ2^2 - 
      69024*MW2^4*MZ2^3 + 16216*MW2^3*MZ2^4 + 5500*MW2^2*MZ2^5 - 
      4110*MW2*MZ2^6 + 675*MZ2^7) + 
    2*MW2*(55296*MW2^8 + 75*MZ2^8*(33 - 4*Pi^2) + 
      4096*MW2^7*MZ2*(-43 + 5*Pi^2) - 128*MW2^6*MZ2^2*(-2789 + 464*Pi^2) + 
      2*MW2^2*MZ2^5*(18*MH2 + 74489*MZ2 - 8104*MZ2*Pi^2) + 
      48*MW2^4*MZ2^3*(18*MH2 + 11003*MZ2 - 1480*MZ2*Pi^2) + 
      64*MW2^5*MZ2^2*(-9*MH2 - 7874*MZ2 + 1268*MZ2*Pi^2) + 
      MW2*MZ2^6*(45*MH2 - 29661*MZ2 + 3448*MZ2*Pi^2) + 
      8*MW2^3*MZ2^4*(-63*MH2 - 46420*MZ2 + 5300*MZ2*Pi^2)) - 
    MT2*(208896*MW2^8 + 150*MZ2^8*(33 - 4*Pi^2) + 
      256*MW2^7*MZ2*(-2471 + 160*Pi^2) - 64*MW2^6*MZ2^2*
       (-16649 + 1856*Pi^2) + 2*MW2^2*MZ2^5*(36*MH2 + 
        MZ2*(143515 - 16208*Pi^2)) + 24*MW2^4*MZ2^3*
       (72*MH2 + MZ2*(45553 - 5920*Pi^2)) + 4*MW2^3*MZ2^4*
       (-252*MH2 + 5*MZ2*(-36041 + 4240*Pi^2)) + 32*MW2^5*MZ2^2*
       (-36*MH2 + MZ2*(-38129 + 5072*Pi^2)) + 
      MW2*MZ2^6*(90*MH2 + MZ2*(-58107 + 6896*Pi^2))))*SW2^2)/
  (24*(MT2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MH2*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2^2*
   B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (MZ2^2*(-6*MT2^4*(2*MW2 + MZ2)^2*(64*MW2^4 - 176*MW2^3*MZ2 + 
      184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4) + 
    128*MW2^4*MZ2*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5) - 
    2*MT2^2*MW2*(14080*MW2^7 - 43328*MW2^6*MZ2 + 60768*MW2^5*MZ2^2 - 
      40568*MW2^4*MZ2^3 + 9932*MW2^3*MZ2^4 + 1950*MW2^2*MZ2^5 - 
      881*MW2*MZ2^6 - 135*MZ2^7) + MT2^3*(16384*MW2^7 - 41728*MW2^6*MZ2 + 
      48704*MW2^5*MZ2^2 - 28320*MW2^4*MZ2^3 + 6488*MW2^3*MZ2^4 + 
      1052*MW2^2*MZ2^5 - 582*MW2*MZ2^6 - 45*MZ2^7) + 
    8*MT2*MW2^2*(1664*MW2^7 - 7264*MW2^6*MZ2 + 12240*MW2^5*MZ2^2 - 
      8980*MW2^4*MZ2^3 + 2314*MW2^3*MZ2^4 + 465*MW2^2*MZ2^5 - 187*MW2*MZ2^6 - 
      45*MZ2^7))*SW2^2*B0i[bb0, 0, 0, MT2])/(4*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - 
 (3*MW2*MZ2*(MW2*(-2*MT2^3*(2*MW2 + MZ2)^2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      MT2*MW2*(-4608*MW2^8 + 7808*MW2^7*MZ2 + 7936*MW2^6*MZ2^2 - 
        23760*MW2^5*MZ2^3 + 13360*MW2^4*MZ2^4 + 6208*MW2^3*MZ2^5 - 
        9208*MW2^2*MZ2^6 + 3059*MW2*MZ2^7 - 255*MZ2^8) + 
      2*MT2^2*(1536*MW2^8 - 2944*MW2^7*MZ2 - 1344*MW2^6*MZ2^2 + 
        6256*MW2^5*MZ2^3 - 3784*MW2^4*MZ2^4 - 1520*MW2^3*MZ2^5 + 
        2382*MW2^2*MZ2^6 - 777*MW2*MZ2^7 + 60*MZ2^8) + 
      2*MW2^2*(1024*MW2^8 - 2048*MW2^7*MZ2 - 1024*MW2^6*MZ2^2 + 
        4928*MW2^5*MZ2^3 - 3392*MW2^4*MZ2^4 - 1036*MW2^3*MZ2^5 + 
        2152*MW2^2*MZ2^6 - 829*MW2*MZ2^7 + 90*MZ2^8)) + 
    MH2*(2*MT2^3*(2*MW2 + MZ2)^2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      2*MW2^2*(-1024*MW2^8 + 2048*MW2^7*MZ2 + 1600*MW2^6*MZ2^2 - 
        6368*MW2^5*MZ2^3 + 4760*MW2^4*MZ2^4 + 496*MW2^3*MZ2^5 - 
        2161*MW2^2*MZ2^6 + 874*MW2*MZ2^7 - 90*MZ2^8) - 
      2*MT2^2*(1536*MW2^8 - 2944*MW2^7*MZ2 - 1920*MW2^6*MZ2^2 + 
        7696*MW2^5*MZ2^3 - 5152*MW2^4*MZ2^4 - 980*MW2^3*MZ2^5 + 
        2391*MW2^2*MZ2^6 - 822*MW2*MZ2^7 + 60*MZ2^8) + 
      MT2*MW2*(4608*MW2^8 - 7808*MW2^7*MZ2 - 10240*MW2^6*MZ2^2 + 
        29520*MW2^5*MZ2^3 - 18832*MW2^4*MZ2^4 - 4048*MW2^3*MZ2^5 + 
        9244*MW2^2*MZ2^6 - 3239*MW2*MZ2^7 + 255*MZ2^8)))*SW2*
   B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - (3*MW2*MZ2^2*(768*MW2^7 - 960*MW2^6*MZ2 + 
    32*MW2^5*(2*MH2 - 51*MZ2)*MZ2 - 8*MW2^4*(20*MH2 - 519*MZ2)*MZ2^2 + 
    4*MW2^3*(38*MH2 - 1011*MZ2)*MZ2^3 + 5*MH2*MZ2^6 + 
    6*MW2^2*MZ2^4*(-10*MH2 + 323*MZ2) - MW2*MZ2^5*(MH2 + 357*MZ2))*SW2*
   B0i[bb0, 0, 0, MZ2])/(2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MZ2^2*(-12*MT2^2*(128*MW2^6 - 416*MW2^5*MZ2 + 480*MW2^4*MZ2^2 - 
      180*MW2^3*MZ2^3 - 68*MW2^2*MZ2^4 + 71*MW2*MZ2^5 - 15*MZ2^6) + 
    MW2*(3072*MW2^7 - 7168*MW2^6*MZ2 + 5056*MW2^5*MZ2^2 - 1472*MW2^4*MZ2^3 + 
      1704*MW2^3*MZ2^4 - 1700*MW2^2*MZ2^5 + 658*MW2*MZ2^6 - 105*MZ2^7) - 
    2*MT2*(4864*MW2^7 - 11200*MW2^6*MZ2 + 10880*MW2^5*MZ2^2 - 
      4920*MW2^4*MZ2^3 + 944*MW2^3*MZ2^4 - 94*MW2^2*MZ2^5 + 93*MW2*MZ2^6 - 
      45*MZ2^7))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MZ2^2*(-6*MT2^2*(-2*MW2 + MZ2)^2*(64*MW2^4 - 112*MW2^3*MZ2 + 
      40*MW2^2*MZ2^2 + 26*MW2*MZ2^3 - 15*MZ2^4) + 
    2*MW2*MZ2*(768*MW2^6 + 128*MW2^5*MZ2 - 1184*MW2^4*MZ2^2 + 
      976*MW2^3*MZ2^3 - 84*MW2^2*MZ2^4 - 104*MW2*MZ2^5 - 5*MZ2^6) - 
    3*MT2*(512*MW2^7 - 640*MW2^6*MZ2 - 512*MW2^5*MZ2^2 + 1104*MW2^4*MZ2^3 - 
      368*MW2^3*MZ2^4 - 176*MW2^2*MZ2^5 + 116*MW2*MZ2^6 - 15*MZ2^7))*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
    2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (18*MW2^3*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (9*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (9*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((9*CWw*MW*MW2*MZ2^3*(3072*MW2^6 - 7808*MW2^5*MZ2 + 7424*MW2^4*MZ2^2 - 
      2896*MW2^3*MZ2^3 - 96*MW2^2*MZ2^4 + 254*MW2*MZ2^5 + 5*MZ2^6)*SW2^2)/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MT2*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MW*MW2^2*MZ2^3*(MT2*(-384*MW2^5 + 1056*MW2^4*MZ2 - 
        992*MW2^3*MZ2^2 + 340*MW2^2*MZ2^3 + 52*MW2*MZ2^4 - 45*MZ2^5) + 
      2*MW2*(128*MW2^5 - 384*MW2^4*MZ2 + 400*MW2^3*MZ2^2 - 176*MW2^2*MZ2^3 + 
        2*MW2*MZ2^4 + 15*MZ2^5))*SW2^2*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MW*MW2*MZ2^3*(256*MW2^6 - 768*MW2^5*MZ2 + 864*MW2^4*MZ2^2 - 
      448*MW2^3*MZ2^3 + 60*MW2^2*MZ2^4 + 26*MW2*MZ2^5 - 5*MZ2^6)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MW*MW2^3*(2*MW2 - MZ2)*(4*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (27*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VMU))*Class[1] - (36*CHD*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((MZ2*(12*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
       (3*MH2 - 9*MW2 + 8*MZ2)*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*(9*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(49152*MW2^11 - 
          270336*MW2^10*MZ2 + 720896*MW2^9*MZ2^2 - 1238016*MW2^8*MZ2^3 + 
          1506816*MW2^7*MZ2^4 - 1329600*MW2^6*MZ2^5 + 832512*MW2^5*MZ2^6 - 
          346128*MW2^4*MZ2^7 + 79644*MW2^3*MZ2^8 - 1965*MW2^2*MZ2^9 - 
          3600*MW2*MZ2^10 + 625*MZ2^11)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
          MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
          MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
        MW2*(3*MT2^7*(4194304*MW2^14 - 27705344*MW2^13*MZ2 + 
            79601664*MW2^12*MZ2^2 - 125992960*MW2^11*MZ2^3 + 
            104685568*MW2^10*MZ2^4 - 5282048*MW2^9*MZ2^5 - 
            99753600*MW2^8*MZ2^6 + 134675712*MW2^7*MZ2^7 - 
            99354432*MW2^6*MZ2^8 + 46384552*MW2^5*MZ2^9 - 13393604*MW2^4*
             MZ2^10 + 1971488*MW2^3*MZ2^11 + 6725*MW2^2*MZ2^12 - 
            41400*MW2*MZ2^13 + 3375*MZ2^14) - MW2^5*(MW2 + MZ2)*
           (24772608*MW2^15 + 4*MW2^5*MZ2^10*(107303267 - 10333008*Pi^2) + 
            MW2^3*MZ2^12*(31835257 - 3769376*Pi^2) + 1875*MZ2^15*
             (-33 + 4*Pi^2) + 655360*MW2^14*MZ2*(-229 + 8*Pi^2) - 
            750*MW2*MZ2^14*(-1199 + 146*Pi^2) - 163840*MW2^11*MZ2^4*
             (-10327 + 1492*Pi^2) - 16384*MW2^13*MZ2^2*(-28067 + 2272*Pi^2) + 
            49152*MW2^12*MZ2^3*(-20033 + 2472*Pi^2) + 10*MW2^2*MZ2^13*
             (-629981 + 78168*Pi^2) + 1024*MW2^10*MZ2^5*(-2384971 + 
              334728*Pi^2) + 32*MW2^4*MZ2^11*(-4103351 + 436007*Pi^2) - 
            512*MW2^9*MZ2^6*(-5672167 + 700504*Pi^2) + 256*MW2^8*MZ2^7*
             (-10666707 + 1140416*Pi^2) - 96*MW2^7*MZ2^8*(-20473335 + 
              1971136*Pi^2) + 16*MW2^6*MZ2^9*(-66428841 + 6160984*Pi^2)) - 
          2*MT2^6*(50135040*MW2^15 + 2*MW2^5*MZ2^10*(12546251 - 
              10333008*Pi^2) + 750*MZ2^15*(-48 + 5*Pi^2) + 16384*MW2^14*MZ2*
             (-20381 + 160*Pi^2) - 150*MW2*MZ2^14*(-3614 + 365*Pi^2) + 
            24576*MW2^12*MZ2^3*(-72863 + 2472*Pi^2) - 4096*MW2^13*MZ2^2*
             (-245695 + 4544*Pi^2) + 5*MW2^2*MZ2^13*(-711581 + 78168*Pi^2) - 
            512*MW2^11*MZ2^4*(-3977437 + 238720*Pi^2) + 512*MW2^8*MZ2^7*
             (18975 + 285104*Pi^2) + 256*MW2^10*MZ2^5*(-5730527 + 
              669456*Pi^2) - 2*MW2^3*MZ2^12*(-6628597 + 942344*Pi^2) - 
            64*MW2^9*MZ2^6*(-8891077 + 2802016*Pi^2) + 2*MW2^4*MZ2^11*
             (-14307781 + 3488056*Pi^2) - 24*MW2^7*MZ2^8*(5224287 + 
              3942272*Pi^2) + 8*MW2^6*MZ2^9*(4826787 + 6160984*Pi^2)) + 
          MT2*MW2^3*(161218560*MW2^17 + 2*MW2^4*MZ2^13*(94538669 - 
              10285136*Pi^2) + 5*MW2^2*MZ2^15*(1727287 - 213036*Pi^2) + 
            1875*MZ2^17*(33 - 4*Pi^2) + 4125*MW2*MZ2^16*(-263 + 32*Pi^2) + 
            49152*MW2^16*MZ2*(-18339 + 640*Pi^2) - 98304*MW2^15*MZ2^2*
             (-25031 + 2112*Pi^2) + 131072*MW2^14*MZ2^3*(-34687 + 
              4670*Pi^2) + 400*MW2^9*MZ2^8*(1982227 + 247808*Pi^2) + 
            512*MW2^10*MZ2^7*(-9879193 + 650280*Pi^2) - 1024*MW2^13*MZ2^4*
             (-6508159 + 1040000*Pi^2) + 768*MW2^12*MZ2^5*(-10695981 + 
              1564736*Pi^2) + 108*MW2^7*MZ2^10*(-22867971 + 2194112*Pi^2) - 
            256*MW2^11*MZ2^6*(-31184801 + 3434432*Pi^2) + 
            MW2^3*MZ2^14*(-45476887 + 5457416*Pi^2) + 2*MW2^5*MZ2^12*
             (-313151563 + 30286224*Pi^2) - 8*MW2^8*MZ2^9*(-259603821 + 
              33522400*Pi^2) - 4*MW2^6*MZ2^11*(-381489285 + 34714624*Pi^2)) - 
          3*MT2^4*MW2*(207749120*MW2^16 + MW2^4*MZ2^12*(304682987 - 
              32799104*Pi^2) + 1500*MZ2^16*(39 - 5*Pi^2) + 327680*MW2^15*MZ2*
             (-4141 + 80*Pi^2) - 163840*MW2^14*MZ2^2*(-25625 + 1168*Pi^2) + 
            75*MW2*MZ2^15*(-15653 + 1960*Pi^2) + 16384*MW2^13*MZ2^3*
             (-505229 + 39352*Pi^2) - 22528*MW2^12*MZ2^4*(-532305 + 
              59648*Pi^2) - 15*MW2^2*MZ2^14*(-731709 + 88612*Pi^2) + 
            8192*MW2^11*MZ2^5*(-1734424 + 239045*Pi^2) + 3072*MW2^9*MZ2^7*
             (-4378739 + 591924*Pi^2) - 512*MW2^8*MZ2^8*(-20055969 + 
              2418148*Pi^2) + MW2^3*MZ2^13*(-66837875 + 7677776*Pi^2) - 
            256*MW2^10*MZ2^6*(-57642701 + 8343952*Pi^2) + 4*MW2^5*MZ2^11*
             (-270062859 + 27773288*Pi^2) + 16*MW2^7*MZ2^9*(-391276507 + 
              42631736*Pi^2) - 4*MW2^6*MZ2^10*(-741065371 + 76308976*Pi^2)) + 
          MT2^3*MW2*(684195840*MW2^17 + 32*MW2^9*MZ2^8*(1202909645 - 
              125306752*Pi^2) + MW2^5*MZ2^12*(569099063 - 61959936*Pi^2) + 
            28*MW2^7*MZ2^10*(325218385 - 29805824*Pi^2) + 
            1875*MZ2^17*(33 - 4*Pi^2) + 750*MW2*MZ2^16*(-1061 + 126*Pi^2) + 
            81920*MW2^16*MZ2*(-52819 + 1280*Pi^2) - 122880*MW2^15*MZ2^2*
             (-106973 + 6144*Pi^2) + MW2^3*MZ2^14*(-1887507 + 16016*Pi^2) + 
            98304*MW2^14*MZ2^3*(-265259 + 25424*Pi^2) - 5*MW2^2*MZ2^15*
             (-715267 + 82536*Pi^2) - 2048*MW2^13*MZ2^4*(-19219779 + 
              2487680*Pi^2) + 80*MW2^6*MZ2^11*(-34179927 + 3289160*Pi^2) + 
            2*MW2^4*MZ2^13*(-35434561 + 4610064*Pi^2) + 256*MW2^10*MZ2^7*
             (-202329459 + 24271424*Pi^2) + 256*MW2^12*MZ2^5*
             (-195505741 + 28213376*Pi^2) - 128*MW2^11*MZ2^6*
             (-433466449 + 59486208*Pi^2) + 24*MW2^8*MZ2^9*(-907936353 + 
              85751104*Pi^2)) + MT2^5*(337379328*MW2^16 + 10*MW2^2*MZ2^14*
             (1227041 - 143868*Pi^2) + 1875*MZ2^16*(33 - 4*Pi^2) + 
            375*MW2*MZ2^15*(-3469 + 412*Pi^2) + 49152*MW2^15*MZ2*
             (-45581 + 640*Pi^2) - 16384*MW2^14*MZ2^2*(-422029 + 
              13952*Pi^2) + 32768*MW2^13*MZ2^3*(-402037 + 23384*Pi^2) + 
            64*MW2^3*MZ2^13*(-1131958 + 132179*Pi^2) - 160*MW2^4*MZ2^12*
             (-1940512 + 228553*Pi^2) - 3072*MW2^12*MZ2^4*(-5702713 + 
              516992*Pi^2) + 1024*MW2^9*MZ2^7*(-11817629 + 2060876*Pi^2) - 
            512*MW2^10*MZ2^6*(-30061739 + 4872480*Pi^2) + 256*MW2^11*MZ2^5*
             (-69749857 + 8988352*Pi^2) + 4*MW2^5*MZ2^11*(-255988817 + 
              31261344*Pi^2) + 24*MW2^7*MZ2^9*(-221337891 + 32528480*Pi^2) - 
            4*MW2^6*MZ2^10*(-657939489 + 86641984*Pi^2) - 16*MW2^8*MZ2^8*
             (-541527711 + 89207552*Pi^2)) + MT2^2*MW2^2*(-447086592*MW2^17 + 
            16*MW2^8*MZ2^9*(442530483 - 32267816*Pi^2) + 2*MW2^5*MZ2^12*
             (293895375 - 27013936*Pi^2) + 2*MW2^3*MZ2^14*(31766877 - 
              3729806*Pi^2) + 3750*MZ2^17*(-33 + 4*Pi^2) - 
            375*MW2*MZ2^16*(-5153 + 624*Pi^2) - 98304*MW2^16*MZ2*
             (-27343 + 800*Pi^2) - 98304*MW2^14*MZ2^3*(-154999 + 
              17676*Pi^2) + 8192*MW2^15*MZ2^2*(-957167 + 66880*Pi^2) + 
            5*MW2^2*MZ2^15*(-2729639 + 333972*Pi^2) + 1024*MW2^13*MZ2^4*
             (-22571321 + 3270784*Pi^2) + 4*MW2^4*MZ2^13*(-56827873 + 
              5929500*Pi^2) - 512*MW2^12*MZ2^5*(-58296011 + 8612336*Pi^2) + 
            4*MW2^7*MZ2^10*(-228221313 + 11092720*Pi^2) - 256*MW2^10*MZ2^7*
             (-110976273 + 11626400*Pi^2) + 4*MW2^6*MZ2^11*(-194005891 + 
              17633048*Pi^2) + 128*MW2^11*MZ2^6*(-255600961 + 
              32855072*Pi^2) + 16*MW2^9*MZ2^8*(-1116731339 + 
              96076672*Pi^2))) + MH2*(-3*MT2^7*(4194304*MW2^14 - 
            27705344*MW2^13*MZ2 + 79601664*MW2^12*MZ2^2 - 125992960*MW2^11*
             MZ2^3 + 104685568*MW2^10*MZ2^4 - 5282048*MW2^9*MZ2^5 - 
            99753600*MW2^8*MZ2^6 + 134675712*MW2^7*MZ2^7 - 
            99354432*MW2^6*MZ2^8 + 46384552*MW2^5*MZ2^9 - 13393604*MW2^4*
             MZ2^10 + 1971488*MW2^3*MZ2^11 + 6725*MW2^2*MZ2^12 - 
            41400*MW2*MZ2^13 + 3375*MZ2^14) + MW2^5*(MW2 + MZ2)*
           (24772608*MW2^15 + MW2^3*MZ2^12*(31887907 - 3769376*Pi^2) + 
            1875*MZ2^15*(-33 + 4*Pi^2) + 655360*MW2^14*MZ2*(-229 + 8*Pi^2) - 
            750*MW2*MZ2^14*(-1199 + 146*Pi^2) - 16384*MW2^13*MZ2^2*
             (-27959 + 2272*Pi^2) + 24576*MW2^12*MZ2^3*(-39697 + 4944*Pi^2) + 
            8192*MW2^10*MZ2^5*(-294068 + 41841*Pi^2) - 2048*MW2^11*MZ2^4*
             (-815459 + 119360*Pi^2) - 268*MW2^5*MZ2^10*(-1598909 + 
              154224*Pi^2) + 5*MW2^2*MZ2^13*(-1261087 + 156336*Pi^2) - 
            384*MW2^7*MZ2^8*(-5082345 + 492784*Pi^2) - 512*MW2^9*MZ2^6*
             (-5603965 + 700504*Pi^2) + 32*MW2^6*MZ2^9*(-33069525 + 
              3080492*Pi^2) + 64*MW2^8*MZ2^7*(-42256455 + 4561664*Pi^2) + 
            MW2^4*MZ2^11*(-131398897 + 13952224*Pi^2)) + 
          MT2^6*(100270080*MW2^15 + 4*MW2^5*MZ2^10*(12369887 - 
              10333008*Pi^2) + 2*MW2^3*MZ2^12*(13283519 - 1884688*Pi^2) + 
            1500*MZ2^15*(-48 + 5*Pi^2) + 32768*MW2^14*MZ2*
             (-20381 + 160*Pi^2) - 300*MW2*MZ2^14*(-3614 + 365*Pi^2) - 
            8192*MW2^13*MZ2^2*(-245479 + 4544*Pi^2) + 24576*MW2^12*MZ2^3*
             (-145357 + 4944*Pi^2) - 5120*MW2^11*MZ2^4*(-791207 + 
              47744*Pi^2) + 5*MW2^2*MZ2^13*(-1424287 + 156336*Pi^2) + 
            512*MW2^10*MZ2^5*(-5665673 + 669456*Pi^2) - 128*MW2^9*MZ2^6*
             (-8618269 + 2802016*Pi^2) + 32*MW2^6*MZ2^9*(2558289 + 
              3080492*Pi^2) - 48*MW2^7*MZ2^8*(5512197 + 3942272*Pi^2) + 
            64*MW2^8*MZ2^7*(713973 + 4561664*Pi^2) + MW2^4*MZ2^11*
             (-57322789 + 13952224*Pi^2)) - MT2*MW2^3*(161218560*MW2^17 + 
            MW2^4*MZ2^13*(189293203 - 20570272*Pi^2) + 1875*MZ2^17*
             (33 - 4*Pi^2) + 4125*MW2*MZ2^16*(-263 + 32*Pi^2) + 
            49152*MW2^16*MZ2*(-18339 + 640*Pi^2) - 98304*MW2^15*MZ2^2*
             (-24923 + 2112*Pi^2) + 16384*MW2^14*MZ2^3*(-274499 + 
              37360*Pi^2) - 20*MW2^2*MZ2^15*(-432103 + 53259*Pi^2) - 
            1024*MW2^13*MZ2^4*(-6408043 + 1040000*Pi^2) + 80*MW2^9*MZ2^8*
             (10296047 + 1239040*Pi^2) + 4*MW2^3*MZ2^14*(-11386603 + 
              1364354*Pi^2) + 768*MW2^12*MZ2^5*(-10533981 + 1564736*Pi^2) + 
            108*MW2^7*MZ2^10*(-22650407 + 2194112*Pi^2) + 128*MW2^10*MZ2^7*
             (-39363493 + 2601120*Pi^2) - 256*MW2^11*MZ2^6*(-30841109 + 
              3434432*Pi^2) - 8*MW2^8*MZ2^9*(-254615949 + 33522400*Pi^2) + 
            MW2^5*MZ2^12*(-625556765 + 60572448*Pi^2) - 2*MW2^6*MZ2^11*
             (-759327063 + 69429248*Pi^2)) + MT2^5*(-337379328*MW2^16 + 
            24*MW2^7*MZ2^9*(219602907 - 32528480*Pi^2) + 64*MW2^3*MZ2^13*
             (1133308 - 132179*Pi^2) + 1875*MZ2^16*(-33 + 4*Pi^2) - 
            375*MW2*MZ2^15*(-3469 + 412*Pi^2) - 49152*MW2^15*MZ2*
             (-45581 + 640*Pi^2) + 16384*MW2^14*MZ2^2*(-421381 + 
              13952*Pi^2) - 16384*MW2^13*MZ2^3*(-800645 + 46768*Pi^2) + 
            5*MW2^2*MZ2^14*(-2455207 + 287736*Pi^2) + 3072*MW2^12*MZ2^4*
             (-5656957 + 516992*Pi^2) + 512*MW2^10*MZ2^6*(-29587673 + 
              4872480*Pi^2) + 5*MW2^4*MZ2^12*(-62177897 + 7313696*Pi^2) - 
            256*MW2^11*MZ2^5*(-68886001 + 8988352*Pi^2) - 128*MW2^9*MZ2^7*
             (-93037105 + 16487008*Pi^2) - 2*MW2^5*MZ2^11*(-511899901 + 
              62522688*Pi^2) + 4*MW2^6*MZ2^10*(-655722141 + 86641984*Pi^2) + 
            16*MW2^8*MZ2^8*(-534703839 + 89207552*Pi^2)) + 
          MT2^2*MW2^2*(447086592*MW2^17 + MW2^6*MZ2^11*(763964365 - 
              70532192*Pi^2) + MW2^4*MZ2^13*(227515747 - 23718000*Pi^2) + 
            4*MW2^7*MZ2^10*(234804021 - 11092720*Pi^2) - 3750*MZ2^17*
             (-33 + 4*Pi^2) + 375*MW2*MZ2^16*(-5153 + 624*Pi^2) + 
            98304*MW2^16*MZ2*(-27343 + 800*Pi^2) - 8192*MW2^15*MZ2^2*
             (-953927 + 66880*Pi^2) + 24576*MW2^14*MZ2^3*(-614605 + 
              70704*Pi^2) - 5*MW2^2*MZ2^15*(-2731889 + 333972*Pi^2) + 
            4*MW2^3*MZ2^14*(-15912576 + 1864903*Pi^2) - 1024*MW2^13*MZ2^4*
             (-22271459 + 3270784*Pi^2) + 512*MW2^12*MZ2^5*(-57444233 + 
              8612336*Pi^2) + 32*MW2^8*MZ2^9*(-221597031 + 16133908*Pi^2) + 
            2*MW2^5*MZ2^12*(-292886709 + 27013936*Pi^2) - 128*MW2^11*MZ2^6*
             (-252370105 + 32855072*Pi^2) + 64*MW2^10*MZ2^7*
             (-439878393 + 46505600*Pi^2) - 16*MW2^9*MZ2^8*(-1111423301 + 
              96076672*Pi^2)) + 3*MT2^4*MW2*(207749120*MW2^16 + 
            26*MW2^4*MZ2^12*(11732227 - 1261504*Pi^2) + 1500*MZ2^16*
             (39 - 5*Pi^2) + 327680*MW2^15*MZ2*(-4141 + 80*Pi^2) - 
            163840*MW2^14*MZ2^2*(-25571 + 1168*Pi^2) + 75*MW2*MZ2^15*
             (-15653 + 1960*Pi^2) - 60*MW2^2*MZ2^14*(-183021 + 22153*Pi^2) + 
            8192*MW2^13*MZ2^3*(-1004707 + 78704*Pi^2) - 4096*MW2^12*MZ2^4*
             (-2898711 + 328064*Pi^2) + 5120*MW2^11*MZ2^5*(-2738371 + 
              382472*Pi^2) + 2*MW2^3*MZ2^13*(-33459325 + 3838888*Pi^2) - 
            256*MW2^10*MZ2^6*(-56830973 + 8343952*Pi^2) + 192*MW2^9*MZ2^7*
             (-69193997 + 9470784*Pi^2) + 32*MW2^7*MZ2^9*(-194481911 + 
              21315868*Pi^2) - 32*MW2^8*MZ2^8*(-317915433 + 38690368*Pi^2) - 
            4*MW2^6*MZ2^10*(-739024387 + 76308976*Pi^2) + 
            MW2^5*MZ2^11*(-1080004305 + 111093152*Pi^2)) + 
          MT2^3*MW2*(-684195840*MW2^17 + MW2^4*MZ2^13*(70995257 - 
              9220128*Pi^2) + MW2^3*MZ2^14*(1928907 - 16016*Pi^2) + 
            1875*MZ2^17*(-33 + 4*Pi^2) - 750*MW2*MZ2^16*(-1061 + 126*Pi^2) - 
            81920*MW2^16*MZ2*(-52819 + 1280*Pi^2) + 122880*MW2^15*MZ2^2*
             (-106685 + 6144*Pi^2) + 40*MW2^2*MZ2^15*(-89549 + 10317*Pi^2) - 
            196608*MW2^14*MZ2^3*(-131689 + 12712*Pi^2) + 2048*MW2^13*MZ2^4*
             (-18997767 + 2487680*Pi^2) - 512*MW2^10*MZ2^7*(-100067247 + 
              12135712*Pi^2) - 256*MW2^12*MZ2^5*(-192775789 + 
              28213376*Pi^2) + 128*MW2^11*MZ2^6*(-427662673 + 
              59486208*Pi^2) + MW2^5*MZ2^12*(-571040849 + 61959936*Pi^2) - 
            4*MW2^6*MZ2^11*(-684863301 + 65783200*Pi^2) - 24*MW2^8*MZ2^9*
             (-904015161 + 85751104*Pi^2) + 32*MW2^9*MZ2^8*(-1193722085 + 
              125306752*Pi^2) + 4*MW2^7*MZ2^10*(-2274138007 + 
              208640768*Pi^2)))))*SW2)/(24*(MH2 - MW2)*(MT2 - MW2)^2*
     (2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*MH2*MW2*MZ2^3*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*(MH2^2 + 12*MW2*MZ2 - 
        MH2*(MW2 + 3*MZ2)) + CHD*MZ2*
       (MH2^3*MZ2*(26624*MW2^8 - 108544*MW2^7*MZ2 + 198656*MW2^6*MZ2^2 - 
          205888*MW2^5*MZ2^3 + 127520*MW2^4*MZ2^4 - 45088*MW2^3*MZ2^5 + 
          6800*MW2^2*MZ2^6 + 575*MW2*MZ2^7 - 250*MZ2^8) - 
        12*MW2^2*MZ2^2*(26624*MW2^8 - 108544*MW2^7*MZ2 + 198656*MW2^6*MZ2^2 - 
          205888*MW2^5*MZ2^3 + 127520*MW2^4*MZ2^4 - 45088*MW2^3*MZ2^5 + 
          6800*MW2^2*MZ2^6 + 575*MW2*MZ2^7 - 250*MZ2^8) + 
        MH2*MW2*(73728*MW2^10 - 342016*MW2^9*MZ2 + 1147904*MW2^8*MZ2^2 - 
          2655232*MW2^7*MZ2^3 + 3960512*MW2^6*MZ2^4 - 3755104*MW2^5*MZ2^5 + 
          2219216*MW2^4*MZ2^6 - 754048*MW2^3*MZ2^7 + 101945*MW2^2*MZ2^8 + 
          14450*MW2*MZ2^9 - 4875*MZ2^10) + MH2^2*(-147456*MW2^10 + 
          610304*MW2^9*MZ2 - 1282048*MW2^8*MZ2^2 + 1817600*MW2^7*MZ2^3 - 
          1893760*MW2^6*MZ2^4 + 1428224*MW2^5*MZ2^5 - 724096*MW2^4*MZ2^6 + 
          210512*MW2^3*MZ2^7 - 15970*MW2^2*MZ2^8 - 8425*MW2*MZ2^9 + 
          1875*MZ2^10)))*SW2^2*B0i[bb0, 0, 0, MH2])/
    (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2^2*(3*MT2^9*(-2*MW2 + MZ2)^2*(8192*MW2^10 - 4096*MW2^9*MZ2 - 
        102400*MW2^8*MZ2^2 + 302080*MW2^7*MZ2^3 - 385408*MW2^6*MZ2^4 + 
        243776*MW2^5*MZ2^5 - 44672*MW2^4*MZ2^6 - 41488*MW2^3*MZ2^7 + 
        32360*MW2^2*MZ2^8 - 9550*MW2*MZ2^9 + 1125*MZ2^10) + 
      64*MW2^8*MZ2*(16384*MW2^12 - 73728*MW2^11*MZ2 + 114688*MW2^10*MZ2^2 - 
        27648*MW2^9*MZ2^3 - 139776*MW2^8*MZ2^4 + 188864*MW2^7*MZ2^5 - 
        70848*MW2^6*MZ2^6 - 52272*MW2^5*MZ2^7 + 72132*MW2^4*MZ2^8 - 
        34991*MW2^3*MZ2^9 + 7545*MW2^2*MZ2^10 - 225*MW2*MZ2^11 - 
        125*MZ2^12) + MT2^7*MW2*(14778368*MW2^13 - 78823424*MW2^12*MZ2 + 
        170278912*MW2^11*MZ2^2 - 164448256*MW2^10*MZ2^3 - 
        19231232*MW2^9*MZ2^4 + 258025728*MW2^8*MZ2^5 - 
        350855424*MW2^7*MZ2^6 + 260706528*MW2^6*MZ2^7 - 
        116193696*MW2^5*MZ2^8 + 26959664*MW2^4*MZ2^9 + 101296*MW2^3*MZ2^10 - 
        1835596*MW2^2*MZ2^11 + 428490*MW2*MZ2^12 - 29625*MZ2^13) + 
      MT2^8*(-2588672*MW2^13 + 11829248*MW2^12*MZ2 - 18104320*MW2^11*MZ2^2 - 
        1015808*MW2^10*MZ2^3 + 44765696*MW2^9*MZ2^4 - 76518912*MW2^8*MZ2^5 + 
        68807424*MW2^7*MZ2^6 - 36210816*MW2^6*MZ2^7 + 9144576*MW2^5*MZ2^8 + 
        1154752*MW2^4*MZ2^9 - 1734280*MW2^3*MZ2^10 + 573370*MW2^2*MZ2^11 - 
        81900*MW2*MZ2^12 + 3375*MZ2^13) + 2*MT2^3*MW2^4*
       (15876096*MW2^14 - 118218752*MW2^13*MZ2 + 355057664*MW2^12*MZ2^2 - 
        542804992*MW2^11*MZ2^3 + 366161152*MW2^10*MZ2^4 + 
        125618816*MW2^9*MZ2^5 - 469296384*MW2^8*MZ2^6 + 
        401953104*MW2^7*MZ2^7 - 144217296*MW2^6*MZ2^8 - 
        12098760*MW2^5*MZ2^9 + 31391572*MW2^4*MZ2^10 - 
        10633324*MW2^3*MZ2^11 + 633148*MW2^2*MZ2^12 + 364530*MW2*MZ2^13 - 
        59625*MZ2^14) - 2*MT2^4*MW2^3*(28393472*MW2^14 - 
        191692800*MW2^13*MZ2 + 546054144*MW2^12*MZ2^2 - 
        820969472*MW2^11*MZ2^3 + 576401664*MW2^10*MZ2^4 + 
        136273920*MW2^9*MZ2^5 - 691677824*MW2^8*MZ2^6 + 
        682302016*MW2^7*MZ2^7 - 344016816*MW2^6*MZ2^8 + 
        78891392*MW2^5*MZ2^9 + 5960328*MW2^4*MZ2^10 - 7406249*MW2^3*MZ2^11 + 
        965094*MW2^2*MZ2^12 + 191540*MW2*MZ2^13 - 41875*MZ2^14) - 
      2*MT2^2*MW2^5*(4931584*MW2^14 - 42983424*MW2^13*MZ2 + 
        136675328*MW2^12*MZ2^2 - 206313472*MW2^11*MZ2^3 + 
        116536064*MW2^10*MZ2^4 + 93590400*MW2^9*MZ2^5 - 
        208947328*MW2^8*MZ2^6 + 137867424*MW2^7*MZ2^7 - 
        12046344*MW2^6*MZ2^8 - 39697556*MW2^5*MZ2^9 + 26963130*MW2^4*MZ2^10 - 
        7220072*MW2^3*MZ2^11 + 336021*MW2^2*MZ2^12 + 217435*MW2*MZ2^13 - 
        31500*MZ2^14) + MT2^5*MW2^2*(61112320*MW2^14 - 382533632*MW2^13*MZ2 + 
        1024385024*MW2^12*MZ2^2 - 1456330752*MW2^11*MZ2^3 + 
        933440000*MW2^10*MZ2^4 + 382821888*MW2^9*MZ2^5 - 
        1384767872*MW2^8*MZ2^6 + 1376836128*MW2^7*MZ2^7 - 
        760127136*MW2^6*MZ2^8 + 236665384*MW2^5*MZ2^9 - 
        29206508*MW2^4*MZ2^10 - 4474994*MW2^3*MZ2^11 + 1521999*MW2^2*MZ2^12 + 
        19715*MW2*MZ2^13 - 26250*MZ2^14) + 4*MT2*MW2^6*
       (327680*MW2^14 - 4034560*MW2^13*MZ2 + 14090240*MW2^12*MZ2^2 - 
        20814336*MW2^11*MZ2^3 + 7940096*MW2^10*MZ2^4 + 17455296*MW2^9*MZ2^5 - 
        27365248*MW2^8*MZ2^6 + 13512920*MW2^7*MZ2^7 + 3627600*MW2^6*MZ2^8 - 
        8289748*MW2^5*MZ2^9 + 4616690*MW2^4*MZ2^10 - 1182519*MW2^3*MZ2^11 + 
        89265*MW2^2*MZ2^12 + 16150*MW2*MZ2^13 - 2000*MZ2^14) + 
      MT2^6*MW2*(-39813120*MW2^14 + 231849984*MW2^13*MZ2 - 
        571703296*MW2^12*MZ2^2 + 724209664*MW2^11*MZ2^3 - 
        328108544*MW2^10*MZ2^4 - 422884096*MW2^9*MZ2^5 + 
        903910144*MW2^8*MZ2^6 - 814130880*MW2^7*MZ2^7 + 
        431741328*MW2^6*MZ2^8 - 133624872*MW2^5*MZ2^9 + 
        17808012*MW2^4*MZ2^10 + 1994204*MW2^3*MZ2^11 - 925490*MW2^2*MZ2^12 + 
        62225*MW2*MZ2^13 + 3375*MZ2^14))*SW2^2*B0i[bb0, 0, 0, MT2])/
    (4*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (3*(-36*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(MH2^2*(MT2^8*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
           (8192*MW2^10 - 4096*MW2^9*MZ2 - 102400*MW2^8*MZ2^2 + 
            302080*MW2^7*MZ2^3 - 385408*MW2^6*MZ2^4 + 243776*MW2^5*MZ2^5 - 
            44672*MW2^4*MZ2^6 - 41488*MW2^3*MZ2^7 + 32360*MW2^2*MZ2^8 - 
            9550*MW2*MZ2^9 + 1125*MZ2^10) + MT2^6*MW2*(4161536*MW2^15 - 
            25853952*MW2^14*MZ2 + 53043200*MW2^13*MZ2^2 + 970752*MW2^12*
             MZ2^3 - 202155520*MW2^11*MZ2^4 + 420370944*MW2^10*MZ2^5 - 
            424728064*MW2^9*MZ2^6 + 194376000*MW2^8*MZ2^7 + 
            50531504*MW2^7*MZ2^8 - 138919888*MW2^6*MZ2^9 + 
            100576026*MW2^5*MZ2^10 - 41221428*MW2^4*MZ2^11 + 
            10178098*MW2^3*MZ2^12 - 1406048*MW2^2*MZ2^13 + 85055*MW2*MZ2^14 - 
            925*MZ2^15) + MT2^7*(-753664*MW2^15 + 4325376*MW2^14*MZ2 - 
            7004160*MW2^13*MZ2^2 - 8755200*MW2^12*MZ2^3 + 53584384*MW2^11*
             MZ2^4 - 98793984*MW2^10*MZ2^5 + 99028480*MW2^9*MZ2^6 - 
            52304096*MW2^8*MZ2^7 + 2256384*MW2^7*MZ2^8 + 18398584*MW2^6*
             MZ2^9 - 14885538*MW2^5*MZ2^10 + 6265790*MW2^4*MZ2^11 - 
            1580986*MW2^3*MZ2^12 + 236890*MW2^2*MZ2^13 - 20600*MW2*MZ2^14 + 
            1125*MZ2^15) + MW2^7*(327680*MW2^15 - 2260992*MW2^14*MZ2 + 
            4800512*MW2^13*MZ2^2 - 847872*MW2^12*MZ2^3 - 11213824*MW2^11*
             MZ2^4 + 15872000*MW2^10*MZ2^5 - 1626752*MW2^9*MZ2^6 - 
            15977280*MW2^8*MZ2^7 + 16302784*MW2^7*MZ2^8 - 3383768*MW2^6*
             MZ2^9 - 5818558*MW2^5*MZ2^10 + 5942626*MW2^4*MZ2^11 - 
            2696152*MW2^3*MZ2^12 + 654701*MW2^2*MZ2^13 - 74475*MW2*MZ2^14 + 
            1800*MZ2^15) + MT2^3*MW2^3*(-15106048*MW2^16 + 
            99188736*MW2^15*MZ2 - 225697792*MW2^14*MZ2^2 + 104028160*MW2^13*
             MZ2^3 + 477619712*MW2^12*MZ2^4 - 1045986304*MW2^11*MZ2^5 + 
            864502528*MW2^10*MZ2^6 - 31616288*MW2^9*MZ2^7 - 
            609406656*MW2^8*MZ2^8 + 615301304*MW2^7*MZ2^9 - 
            295532366*MW2^6*MZ2^10 + 59959190*MW2^5*MZ2^11 + 
            9412726*MW2^4*MZ2^12 - 8375508*MW2^3*MZ2^13 + 1783821*MW2^2*
             MZ2^14 - 108370*MW2*MZ2^15 - 5725*MZ2^16) + 
          MT2^4*MW2^2*(16547840*MW2^16 - 107692032*MW2^15*MZ2 + 
            243474432*MW2^14*MZ2^2 - 100651008*MW2^13*MZ2^3 - 
            581414400*MW2^12*MZ2^4 + 1313621760*MW2^11*MZ2^5 - 
            1234104064*MW2^10*MZ2^6 + 324342208*MW2^9*MZ2^7 + 
            525401856*MW2^8*MZ2^8 - 705837616*MW2^7*MZ2^9 + 
            430168778*MW2^6*MZ2^10 - 149377444*MW2^5*MZ2^11 + 
            26611401*MW2^4*MZ2^12 - 518063*MW2^3*MZ2^13 - 
            607043*MW2^2*MZ2^14 + 68055*MW2*MZ2^15 + 575*MZ2^16) + 
          MT2^2*MW2^4*(8290304*MW2^16 - 54919168*MW2^15*MZ2 + 
            124067840*MW2^14*MZ2^2 - 56160256*MW2^13*MZ2^3 - 
            244279808*MW2^12*MZ2^4 + 490221568*MW2^11*MZ2^5 - 
            312331264*MW2^10*MZ2^6 - 144860352*MW2^9*MZ2^7 + 
            396149168*MW2^8*MZ2^8 - 287665728*MW2^7*MZ2^9 + 
            73228310*MW2^6*MZ2^10 + 30811232*MW2^5*MZ2^11 - 
            32408716*MW2^4*MZ2^12 + 11851184*MW2^3*MZ2^13 - 
            2114659*MW2^2*MZ2^14 + 147190*MW2*MZ2^15 + 1100*MZ2^16) + 
          MT2^5*MW2*(-10977280*MW2^16 + 70369280*MW2^15*MZ2 - 
            154927104*MW2^14*MZ2^2 + 45180928*MW2^13*MZ2^3 + 
            438864384*MW2^12*MZ2^4 - 975086336*MW2^11*MZ2^5 + 
            970016128*MW2^10*MZ2^6 - 370297824*MW2^9*MZ2^7 - 
            246734112*MW2^8*MZ2^8 + 438089144*MW2^7*MZ2^9 - 
            298187026*MW2^6*MZ2^10 + 118266742*MW2^5*MZ2^11 - 
            27855440*MW2^4*MZ2^12 + 3339101*MW2^3*MZ2^13 - 
            60515*MW2^2*MZ2^14 - 21850*MW2*MZ2^15 + 1125*MZ2^16) + 
          MT2*MW2^5*(-2523136*MW2^16 + 16957440*MW2^15*MZ2 - 
            37502976*MW2^14*MZ2^2 + 13998080*MW2^13*MZ2^3 + 
            74845696*MW2^12*MZ2^4 - 128661248*MW2^11*MZ2^5 + 
            46584192*MW2^10*MZ2^6 + 92790496*MW2^9*MZ2^7 - 
            134091424*MW2^8*MZ2^8 + 64507736*MW2^7*MZ2^9 + 
            10283538*MW2^6*MZ2^10 - 30727106*MW2^5*MZ2^11 + 
            18369184*MW2^4*MZ2^12 - 5742413*MW2^3*MZ2^13 + 
            974966*MW2^2*MZ2^14 - 76975*MW2*MZ2^15 + 1800*MZ2^16)) + 
        MW2^2*(MT2^8*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(8192*MW2^10 - 
            4096*MW2^9*MZ2 - 102400*MW2^8*MZ2^2 + 302080*MW2^7*MZ2^3 - 
            385408*MW2^6*MZ2^4 + 243776*MW2^5*MZ2^5 - 44672*MW2^4*MZ2^6 - 
            41488*MW2^3*MZ2^7 + 32360*MW2^2*MZ2^8 - 9550*MW2*MZ2^9 + 
            1125*MZ2^10) + MT2^6*MW2*(4161536*MW2^15 - 25853952*MW2^14*MZ2 + 
            54591488*MW2^13*MZ2^2 - 9056256*MW2^12*MZ2^3 - 173595136*MW2^11*
             MZ2^4 + 374364672*MW2^10*MZ2^5 - 381341440*MW2^9*MZ2^6 + 
            175393344*MW2^8*MZ2^7 + 43917728*MW2^7*MZ2^8 - 
            122994928*MW2^6*MZ2^9 + 89146620*MW2^5*MZ2^10 - 
            36674052*MW2^4*MZ2^11 + 9180529*MW2^3*MZ2^12 - 
            1322843*MW2^2*MZ2^13 + 92030*MW2*MZ2^14 - 2050*MZ2^15) + 
          MT2^7*(-753664*MW2^15 + 4325376*MW2^14*MZ2 - 7225344*MW2^13*MZ2^2 - 
            7354368*MW2^12*MZ2^3 + 49704448*MW2^11*MZ2^4 - 
            92775936*MW2^10*MZ2^5 + 93690112*MW2^9*MZ2^6 - 
            50354912*MW2^8*MZ2^7 + 3479664*MW2^7*MZ2^8 + 16298344*MW2^6*
             MZ2^9 - 13552800*MW2^5*MZ2^10 + 5806556*MW2^4*MZ2^11 - 
            1504081*MW2^3*MZ2^12 + 235990*MW2^2*MZ2^13 - 21725*MW2*MZ2^14 + 
            1125*MZ2^15) + MW2^7*(327680*MW2^15 - 2260992*MW2^14*MZ2 + 
            5021696*MW2^13*MZ2^2 - 2027520*MW2^12*MZ2^3 - 8734720*MW2^11*
             MZ2^4 + 13733888*MW2^10*MZ2^5 - 2306432*MW2^9*MZ2^6 - 
            12588096*MW2^8*MZ2^7 + 13130320*MW2^7*MZ2^8 - 2506808*MW2^6*
             MZ2^9 - 5051056*MW2^5*MZ2^10 + 5069122*MW2^4*MZ2^11 - 
            2313823*MW2^3*MZ2^12 + 578696*MW2^2*MZ2^13 - 72450*MW2*MZ2^14 + 
            2925*MZ2^15) + MT2^3*MW2^3*(-15106048*MW2^16 + 
            99188736*MW2^15*MZ2 - 233439232*MW2^14*MZ2^2 + 153057280*MW2^13*
             MZ2^3 + 342485504*MW2^12*MZ2^4 - 839557120*MW2^11*MZ2^5 + 
            689299456*MW2^10*MZ2^6 + 18551008*MW2^9*MZ2^7 - 
            550576752*MW2^8*MZ2^8 + 535945352*MW2^7*MZ2^9 - 
            252556376*MW2^6*MZ2^10 + 50186720*MW2^5*MZ2^11 + 
            8106187*MW2^4*MZ2^12 - 7029306*MW2^3*MZ2^13 + 1513731*MW2^2*
             MZ2^14 - 105670*MW2*MZ2^15 - 2350*MZ2^16) + 
          MT2^2*MW2^4*(8290304*MW2^16 - 54919168*MW2^15*MZ2 + 
            128712704*MW2^14*MZ2^2 - 84471808*MW2^13*MZ2^3 - 
            170468864*MW2^12*MZ2^4 + 387444736*MW2^11*MZ2^5 - 
            241955584*MW2^10*MZ2^6 - 141047232*MW2^9*MZ2^7 + 
            344699264*MW2^8*MZ2^8 - 243829536*MW2^7*MZ2^9 + 
            59411852*MW2^6*MZ2^10 + 27490736*MW2^5*MZ2^11 - 
            27729337*MW2^4*MZ2^12 + 10107857*MW2^3*MZ2^13 - 
            1855819*MW2^2*MZ2^14 + 150115*MW2*MZ2^15 - 2275*MZ2^16) + 
          MT2^4*MW2^2*(16547840*MW2^16 - 107692032*MW2^15*MZ2 + 
            251215872*MW2^14*MZ2^2 - 150786048*MW2^13*MZ2^3 - 
            438833664*MW2^12*MZ2^4 + 1084991232*MW2^11*MZ2^5 - 
            1021050880*MW2^10*MZ2^6 + 235446976*MW2^9*MZ2^7 + 
            486994608*MW2^8*MZ2^8 - 624263632*MW2^7*MZ2^9 + 
            374245028*MW2^6*MZ2^10 - 128740804*MW2^5*MZ2^11 + 
            22956294*MW2^4*MZ2^12 - 561272*MW2^3*MZ2^13 - 
            495263*MW2^2*MZ2^14 + 61530*MW2*MZ2^15 - 550*MZ2^16) + 
          MT2^5*MW2*(-10977280*MW2^16 + 70369280*MW2^15*MZ2 - 
            159571968*MW2^14*MZ2^2 + 75483136*MW2^13*MZ2^3 + 
            351782400*MW2^12*MZ2^4 - 833187584*MW2^11*MZ2^5 + 
            833838208*MW2^10*MZ2^6 - 308011488*MW2^9*MZ2^7 - 
            228841968*MW2^8*MZ2^8 + 389090984*MW2^7*MZ2^9 - 
            261798568*MW2^6*MZ2^10 + 103291876*MW2^5*MZ2^11 - 
            24403499*MW2^4*MZ2^12 + 3012581*MW2^3*MZ2^13 - 
            80540*MW2^2*MZ2^14 - 17350*MW2*MZ2^15 + 1125*MZ2^16) + 
          MT2*MW2^5*(-2523136*MW2^16 + 16957440*MW2^15*MZ2 - 
            39051264*MW2^14*MZ2^2 + 22919168*MW2^13*MZ2^3 + 
            53510656*MW2^12*MZ2^4 - 103455488*MW2^11*MZ2^5 + 
            37167744*MW2^10*MZ2^6 + 79063264*MW2^9*MZ2^7 - 
            112393360*MW2^8*MZ2^8 + 52749992*MW2^7*MZ2^9 + 
            9988464*MW2^6*MZ2^10 - 26510552*MW2^5*MZ2^11 + 
            15737845*MW2^4*MZ2^12 - 4981859*MW2^3*MZ2^13 + 
            886586*MW2^2*MZ2^14 - 80575*MW2*MZ2^15 + 2925*MZ2^16)) + 
        MH2*MW2*(-2*MT2^8*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
           (8192*MW2^10 - 4096*MW2^9*MZ2 - 102400*MW2^8*MZ2^2 + 
            302080*MW2^7*MZ2^3 - 385408*MW2^6*MZ2^4 + 243776*MW2^5*MZ2^5 - 
            44672*MW2^4*MZ2^6 - 41488*MW2^3*MZ2^7 + 32360*MW2^2*MZ2^8 - 
            9550*MW2*MZ2^9 + 1125*MZ2^10) + MW2^7*(-655360*MW2^15 + 
            4521984*MW2^14*MZ2 - 9895936*MW2^13*MZ2^2 + 3244032*MW2^12*
             MZ2^3 + 19165184*MW2^11*MZ2^4 - 28748800*MW2^10*MZ2^5 + 
            3603712*MW2^9*MZ2^6 + 28133952*MW2^8*MZ2^7 - 28598048*MW2^7*
             MZ2^8 + 5180800*MW2^6*MZ2^9 + 11221748*MW2^5*MZ2^10 - 
            11102351*MW2^4*MZ2^11 + 5010470*MW2^3*MZ2^12 - 
            1227322*MW2^2*MZ2^13 + 145800*MW2*MZ2^14 - 4725*MZ2^15) + 
          MT2^7*(1507328*MW2^15 - 8650752*MW2^14*MZ2 + 14303232*MW2^13*
             MZ2^2 + 15667200*MW2^12*MZ2^3 - 102063104*MW2^11*MZ2^4 + 
            189487104*MW2^10*MZ2^5 - 190306304*MW2^9*MZ2^6 + 
            100678144*MW2^8*MZ2^7 - 4590240*MW2^7*MZ2^8 - 35132960*MW2^6*
             MZ2^9 + 28522236*MW2^5*MZ2^10 - 12065641*MW2^4*MZ2^11 + 
            3077867*MW2^3*MZ2^12 - 471755*MW2^2*MZ2^13 + 42325*MW2*MZ2^14 - 
            2250*MZ2^15) + MT2^6*MW2*(-8323072*MW2^15 + 51707904*MW2^14*MZ2 - 
            108150784*MW2^13*MZ2^2 + 11255808*MW2^12*MZ2^3 + 
            366728192*MW2^11*MZ2^4 - 778930176*MW2^10*MZ2^5 + 
            787100672*MW2^9*MZ2^6 - 353491008*MW2^8*MZ2^7 - 
            104450752*MW2^7*MZ2^8 + 266112848*MW2^6*MZ2^9 - 
            190745964*MW2^5*MZ2^10 + 77932443*MW2^4*MZ2^11 - 
            19301522*MW2^3*MZ2^12 + 2713816*MW2^2*MZ2^13 - 
            175960*MW2*MZ2^14 + 2975*MZ2^15) + MT2*MW2^5*(5046272*MW2^16 - 
            33914880*MW2^15*MZ2 + 77070336*MW2^14*MZ2^2 - 39718912*MW2^13*
             MZ2^3 - 121619456*MW2^12*MZ2^4 + 222882304*MW2^11*MZ2^5 - 
            76422912*MW2^10*MZ2^6 - 173987840*MW2^9*MZ2^7 + 
            244169696*MW2^8*MZ2^8 - 113745856*MW2^7*MZ2^9 - 
            22574652*MW2^6*MZ2^10 + 58056217*MW2^5*MZ2^11 - 
            34214507*MW2^4*MZ2^12 + 10696642*MW2^3*MZ2^13 - 
            1849852*MW2^2*MZ2^14 + 156425*MW2*MZ2^15 - 4725*MZ2^16) + 
          MT2^5*MW2*(21954560*MW2^16 - 140738560*MW2^15*MZ2 + 
            316047360*MW2^14*MZ2^2 - 130248704*MW2^13*MZ2^3 - 
            763137024*MW2^12*MZ2^4 + 1759631872*MW2^11*MZ2^5 - 
            1744865024*MW2^10*MZ2^6 + 627062016*MW2^9*MZ2^7 + 
            507561504*MW2^8*MZ2^8 - 840920032*MW2^7*MZ2^9 + 
            563491580*MW2^6*MZ2^10 - 221753405*MW2^5*MZ2^11 + 
            52080919*MW2^4*MZ2^12 - 6299257*MW2^3*MZ2^13 + 
            136555*MW2^2*MZ2^14 + 39200*MW2*MZ2^15 - 2250*MZ2^16) + 
          MT2^4*MW2^2*(-33095680*MW2^16 + 215384064*MW2^15*MZ2 - 
            497270784*MW2^14*MZ2^2 + 267288576*MW2^13*MZ2^3 + 
            975209472*MW2^12*MZ2^4 - 2320028160*MW2^11*MZ2^5 + 
            2161536512*MW2^10*MZ2^6 - 480480320*MW2^9*MZ2^7 - 
            1059991776*MW2^8*MZ2^8 + 1349110544*MW2^7*MZ2^9 - 
            808384588*MW2^6*MZ2^10 + 277867031*MW2^5*MZ2^11 - 
            49198272*MW2^4*MZ2^12 + 1010665*MW2^3*MZ2^13 + 
            1100731*MW2^2*MZ2^14 - 128460*MW2*MZ2^15 - 25*MZ2^16) + 
          MT2^2*MW2^4*(-16580608*MW2^16 + 109838336*MW2^15*MZ2 - 
            254328832*MW2^14*MZ2^2 + 149553152*MW2^13*MZ2^3 + 
            391441408*MW2^12*MZ2^4 - 841382912*MW2^11*MZ2^5 + 
            517720064*MW2^10*MZ2^6 + 309195840*MW2^9*MZ2^7 - 
            747769216*MW2^8*MZ2^8 + 528980304*MW2^7*MZ2^9 - 
            128784436*MW2^6*MZ2^10 - 60170359*MW2^5*MZ2^11 + 
            60507422*MW2^4*MZ2^12 - 21926551*MW2^3*MZ2^13 + 
            3943253*MW2^2*MZ2^14 - 293930*MW2*MZ2^15 + 1175*MZ2^16) + 
          MT2^3*MW2^3*(30212096*MW2^16 - 198377472*MW2^15*MZ2 + 
            461717504*MW2^14*MZ2^2 - 272568320*MW2^13*MZ2^3 - 
            777425920*MW2^12*MZ2^4 + 1813971968*MW2^11*MZ2^5 - 
            1473049088*MW2^10*MZ2^6 - 50016512*MW2^9*MZ2^7 + 
            1192849824*MW2^8*MZ2^8 - 1160565184*MW2^7*MZ2^9 + 
            547587748*MW2^6*MZ2^10 - 108603139*MW2^5*MZ2^11 - 
            18022607*MW2^4*MZ2^12 + 15424074*MW2^3*MZ2^13 - 
            3275952*MW2^2*MZ2^14 + 210665*MW2*MZ2^15 + 8075*MZ2^16))))*
     B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (3*MW2*MZ2*(4*CHbox*(MH2 - 2*MZ2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8) + 
      CHD*(-491520*MW2^14 + 3244032*MW2^13*MZ2 - 10350592*MW2^12*MZ2^2 + 
        21284864*MW2^11*MZ2^3 + 1024*MW2^10*(26*MH2 - 31181*MZ2)*MZ2^3 - 
        256*MW2^9*(632*MH2 - 147003*MZ2)*MZ2^4 + 
        64*MW2^8*(6912*MH2 - 569773*MZ2)*MZ2^5 - 
        32*MW2^7*(22242*MH2 - 915019*MZ2)*MZ2^6 + 
        24*MW2^6*(30748*MH2 - 783681*MZ2)*MZ2^7 + 
        18*MW2^4*(12472*MH2 - 160491*MZ2)*MZ2^9 + 25*MW2*(43*MH2 - 1215*MZ2)*
         MZ2^12 + 125*MZ2^13*(-2*MH2 + 31*MZ2) + 10*MW2^2*MZ2^11*
         (540*MH2 + 3983*MZ2) + 36*MW2^5*MZ2^8*(-14056*MH2 + 250589*MZ2) + 
        MW2^3*MZ2^10*(-58113*MH2 + 456089*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2^2*(26624*MW2^8 - 108544*MW2^7*MZ2 + 198656*MW2^6*MZ2^2 - 
        205888*MW2^5*MZ2^3 + 127520*MW2^4*MZ2^4 - 45088*MW2^3*MZ2^5 + 
        6800*MW2^2*MZ2^6 + 575*MW2*MZ2^7 - 250*MZ2^8) + 
      4*CHbox*(-2*MW2 + MZ2)^2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8))*
     SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHD*MW2*MZ2^2*(12*MT2^4*(-2*MW2 + MZ2)^2*
       (4096*MW2^9 - 26624*MW2^8*MZ2 + 57856*MW2^7*MZ2^2 - 
        37888*MW2^6*MZ2^3 - 48128*MW2^5*MZ2^4 + 112288*MW2^4*MZ2^5 - 
        94264*MW2^3*MZ2^6 + 40624*MW2^2*MZ2^7 - 8585*MW2*MZ2^8 + 625*MZ2^9) - 
      2*MT2^2*MW2*(2981888*MW2^12 - 15351808*MW2^11*MZ2 + 
        33976320*MW2^10*MZ2^2 - 40527872*MW2^9*MZ2^3 + 24857600*MW2^8*MZ2^4 - 
        1877248*MW2^7*MZ2^5 - 9482688*MW2^6*MZ2^6 + 8205792*MW2^5*MZ2^7 - 
        3643944*MW2^4*MZ2^8 + 1027568*MW2^3*MZ2^9 - 193174*MW2^2*MZ2^10 + 
        17650*MW2*MZ2^11 + 925*MZ2^12) + 2*MT2^3*(950272*MW2^12 - 
        4538368*MW2^11*MZ2 + 9408512*MW2^10*MZ2^2 - 11153408*MW2^9*MZ2^3 + 
        8830976*MW2^8*MZ2^4 - 6181632*MW2^7*MZ2^5 + 5080512*MW2^6*MZ2^6 - 
        4015488*MW2^5*MZ2^7 + 2283672*MW2^4*MZ2^8 - 829688*MW2^3*MZ2^9 + 
        181622*MW2^2*MZ2^10 - 23555*MW2*MZ2^11 + 1875*MZ2^12) + 
      2*MT2*MW2*(2719744*MW2^13 - 12697600*MW2^12*MZ2 + 
        23613440*MW2^11*MZ2^2 - 19386368*MW2^10*MZ2^3 + 1086464*MW2^9*MZ2^4 + 
        9888000*MW2^8*MZ2^5 - 4855872*MW2^7*MZ2^6 - 3289728*MW2^6*MZ2^7 + 
        4595256*MW2^5*MZ2^8 - 2033120*MW2^4*MZ2^9 + 348674*MW2^3*MZ2^10 + 
        14347*MW2^2*MZ2^11 - 13455*MW2*MZ2^12 + 1875*MZ2^13) - 
      MW2^2*(1572864*MW2^13 - 6160384*MW2^12*MZ2 + 7815168*MW2^11*MZ2^2 + 
        180224*MW2^10*MZ2^3 - 9486336*MW2^9*MZ2^4 + 7890432*MW2^8*MZ2^5 + 
        97792*MW2^7*MZ2^6 - 3152256*MW2^6*MZ2^7 + 854208*MW2^5*MZ2^8 + 
        988920*MW2^4*MZ2^9 - 815068*MW2^3*MZ2^10 + 251142*MW2^2*MZ2^11 - 
        37575*MW2*MZ2^12 + 2975*MZ2^13))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (3*CHD*MZ2^2*(-6*MT2^4*(-2*MW2 + MZ2)^2*
       (8192*MW2^10 - 36864*MW2^9*MZ2 + 43008*MW2^8*MZ2^2 + 
        50176*MW2^7*MZ2^3 - 192640*MW2^6*MZ2^4 + 230976*MW2^5*MZ2^5 - 
        140576*MW2^4*MZ2^6 + 40336*MW2^3*MZ2^7 - 660*MW2^2*MZ2^8 - 
        2350*MW2*MZ2^9 + 375*MZ2^10) + 3*MT2^3*(-2*MW2 + MZ2)^2*
       (16384*MW2^11 - 114688*MW2^10*MZ2 + 270336*MW2^9*MZ2^2 - 
        108544*MW2^8*MZ2^3 - 625920*MW2^7*MZ2^4 + 1334272*MW2^6*MZ2^5 - 
        1266048*MW2^5*MZ2^6 + 636064*MW2^4*MZ2^7 - 142168*MW2^3*MZ2^8 - 
        7620*MW2^2*MZ2^9 + 9300*MW2*MZ2^10 - 1125*MZ2^11) + 
      2*MW2^4*(196608*MW2^12 + 196608*MW2^11*MZ2 - 1826816*MW2^10*MZ2^2 + 
        2686976*MW2^9*MZ2^3 - 897024*MW2^8*MZ2^4 - 1628672*MW2^7*MZ2^5 + 
        2032256*MW2^6*MZ2^6 - 728448*MW2^5*MZ2^7 - 245808*MW2^4*MZ2^8 + 
        333576*MW2^3*MZ2^9 - 124056*MW2^2*MZ2^10 + 14710*MW2*MZ2^11 + 
        1025*MZ2^12) + MT2*MW2^2*(-983040*MW2^13 + 1179648*MW2^12*MZ2 + 
        3620864*MW2^11*MZ2^2 - 9265152*MW2^10*MZ2^3 + 4701184*MW2^9*MZ2^4 + 
        9202688*MW2^8*MZ2^5 - 17285376*MW2^7*MZ2^6 + 12393088*MW2^6*MZ2^7 - 
        3333024*MW2^5*MZ2^8 - 1104624*MW2^4*MZ2^9 + 1179288*MW2^3*MZ2^10 - 
        365272*MW2^2*MZ2^11 + 39120*MW2*MZ2^12 + 925*MZ2^13) + 
      MT2^2*(589824*MW2^14 - 1081344*MW2^13*MZ2 - 409600*MW2^12*MZ2^2 + 
        2768896*MW2^11*MZ2^3 - 482304*MW2^10*MZ2^4 - 9206272*MW2^9*MZ2^5 + 
        19195648*MW2^8*MZ2^6 - 20366592*MW2^7*MZ2^7 + 13249152*MW2^6*MZ2^8 - 
        5302560*MW2^5*MZ2^9 + 1111920*MW2^4*MZ2^10 + 6272*MW2^3*MZ2^11 - 
        68120*MW2^2*MZ2^12 + 16050*MW2*MZ2^13 - 1125*MZ2^14))*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(8*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (9*CHD*MW2^3*MZ2^2*(2048*MW2^8 - 2688*MW2^7*MZ2 - 1984*MW2^6*MZ2^2 + 
      5760*MW2^5*MZ2^3 - 4136*MW2^4*MZ2^4 + 314*MW2^3*MZ2^5 + 
      1168*MW2^2*MZ2^6 - 505*MW2*MZ2^7 + 50*MZ2^8)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (9*CHD*MZ2^2*(4*MW2^3*(2048*MW2^8 - 1920*MW2^7*MZ2 - 
        4544*MW2^6*MZ2^2 + 6144*MW2^5*MZ2^3 + 1304*MW2^4*MZ2^4 - 
        5746*MW2^3*MZ2^5 + 3136*MW2^2*MZ2^6 - 245*MW2*MZ2^7 - 150*MZ2^8) + 
      MT2^2*MZ2*(2048*MW2^8 - 6144*MW2^7*MZ2 - 128*MW2^6*MZ2^2 + 
        15552*MW2^5*MZ2^3 - 19072*MW2^4*MZ2^4 + 8792*MW2^3*MZ2^5 - 
        818*MW2^2*MZ2^6 - 440*MW2*MZ2^7 + 75*MZ2^8) + 
      MT2^3*(1024*MW2^8 - 3072*MW2^7*MZ2 + 128*MW2^6*MZ2^2 + 
        8384*MW2^5*MZ2^3 - 11584*MW2^4*MZ2^4 + 6256*MW2^3*MZ2^5 - 
        948*MW2^2*MZ2^6 - 290*MW2*MZ2^7 + 75*MZ2^8) + 
      MT2*MW2*(-9216*MW2^9 + 17920*MW2^8*MZ2 + 3200*MW2^7*MZ2^2 - 
        26304*MW2^6*MZ2^3 + 6880*MW2^5*MZ2^4 + 23288*MW2^4*MZ2^5 - 
        21756*MW2^3*MZ2^6 + 5572*MW2^2*MZ2^7 + 635*MW2*MZ2^8 - 300*MZ2^9))*
     SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9*CHD*MW2^2*MZ2^4*(2560*MW2^7 - 1024*MW2^6*MZ2 - 
      2048*MW2^5*MZ2^2 + 1984*MW2^4*MZ2^3 - 320*MW2^3*MZ2^4 - 
      644*MW2^2*MZ2^5 + 159*MW2*MZ2^6 + 35*MZ2^7)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*CHD*MW2*MZ2^2*(2*MT2^2*MZ2*(2816*MW2^7 - 8320*MW2^6*MZ2 + 
        5472*MW2^5*MZ2^2 + 5264*MW2^4*MZ2^3 - 9160*MW2^3*MZ2^4 + 
        4590*MW2^2*MZ2^5 - 718*MW2*MZ2^6 - 25*MZ2^7) + 
      2*MT2^3*(512*MW2^7 - 2560*MW2^6*MZ2 + 3072*MW2^5*MZ2^2 + 
        1472*MW2^4*MZ2^3 - 5728*MW2^3*MZ2^4 + 4524*MW2^2*MZ2^5 - 
        1417*MW2*MZ2^6 + 125*MZ2^7) - 2*MT2*MW2*(4608*MW2^8 - 
        9472*MW2^7*MZ2 + 2304*MW2^6*MZ2^2 + 5248*MW2^5*MZ2^3 - 
        2032*MW2^4*MZ2^4 - 1120*MW2^3*MZ2^5 - 619*MW2^2*MZ2^6 + 
        1427*MW2*MZ2^7 - 425*MZ2^8) + MW2*(8192*MW2^9 - 10240*MW2^8*MZ2 - 
        11520*MW2^7*MZ2^2 + 17920*MW2^6*MZ2^3 + 4384*MW2^5*MZ2^4 - 
        12488*MW2^4*MZ2^5 + 556*MW2^3*MZ2^6 + 4833*MW2^2*MZ2^7 - 
        1612*MW2*MZ2^8 - 25*MZ2^9))*SW2^2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] - 
 (72*CHWB*CW*MZ2^5*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW*SW2*VMU^2*Class[4])/((2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHWB*MW2*(-9*MH2^3*(MT2 - MW2)^2*MZ2^3*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*(49152*MW2^12 + 
        2*MW2^3*MZ2^9*(39883 - 42402*SW2) + 125*MZ2^12*(8 - 3*SW2) + 
        16384*MW2^11*MZ2*(-8 + 3*SW2) + 50*MW2*MZ2^11*(-148 + 7*SW2) - 
        2048*MW2^10*MZ2^2*(37 + 112*SW2) + 2048*MW2^9*MZ2^3*(430 + 247*SW2) - 
        32*MW2^6*MZ2^6*(66841 + 1252*SW2) - 512*MW2^8*MZ2^4*
         (3817 + 1256*SW2) + 10*MW2^2*MZ2^10*(1011 + 1547*SW2) + 
        128*MW2^7*MZ2^5*(19559 + 3444*SW2) - 32*MW2^5*MZ2^7*
         (-38852 + 6653*SW2) + 12*MW2^4*MZ2^8*(-38335 + 16656*SW2)) + 
      MH2^2*(-12*MT2^7*MZ2*SW2*(3145728*MW2^14 + 2*MW2^4*MZ2^10*
           (14065321 - 4589552*SW2) + 125*MZ2^14*(-25 + 68*SW2) + 
          32768*MW2^13*MZ2*(-947 + 96*SW2) - 225*MW2*MZ2^13*(38 + 603*SW2) - 
          32768*MW2^12*MZ2^2*(-3955 + 947*SW2) + 8192*MW2^11*MZ2^3*
           (-39226 + 14587*SW2) - 2048*MW2^10*MZ2^4*(-264869 + 129194*SW2) + 
          5*MW2^2*MZ2^12*(113432 + 141415*SW2) - MW2^3*MZ2^11*
           (5413311 + 657794*SW2) + 512*MW2^9*MZ2^5*(-1303945 + 758012*SW2) - 
          128*MW2^8*MZ2^6*(-4845277 + 3128684*SW2) + 16*MW2^5*MZ2^9*
           (-6048205 + 3297114*SW2) + 64*MW2^7*MZ2^7*(-6886679 + 
            4625108*SW2) - 32*MW2^6*MZ2^8*(-7463941 + 4818124*SW2)) - 
        MW2^5*MZ2*(MW2 + MZ2)*(131072*MW2^15*(-4237 + 324*SW2) - 
          16384*MW2^14*MZ2*(-271105 + 45992*SW2) + 16384*MW2^13*MZ2^2*
           (-1019857 + 251909*SW2) + MW2^2*MZ2^13*(48943910 + 
            (10264817 - 7151616*Pi^2)*SW2) + 25*MZ2^15*
           (7740 + (21597 - 3056*Pi^2)*SW2) + 2048*MW2^12*MZ2^3*
           (19250641 + 8*(-750755 + 128*Pi^2)*SW2) - 5632*MW2^10*MZ2^5*
           (-14449861 + 8*(761919 + 400*Pi^2)*SW2) - 2048*MW2^11*MZ2^4*
           (31988300 + (-11796229 + 1856*Pi^2)*SW2) + 10*MW2*MZ2^14*
           (-451890 + (-546019 + 109752*Pi^2)*SW2) + 128*MW2^9*MZ2^6*
           (-609959093 + 4*(72516195 + 171776*Pi^2)*SW2) - 
          32*MW2^8*MZ2^7*(-1837133837 + (979031444 + 5714432*Pi^2)*SW2) - 
          4*MW2^6*MZ2^9*(-4073582821 + 8*(328992361 + 6886880*Pi^2)*SW2) + 
          32*MW2^7*MZ2^8*(-1091051737 + (646913325 + 7470656*Pi^2)*SW2) + 
          2*MW2^3*MZ2^12*(-168310257 + (59208827 + 14129184*Pi^2)*SW2) + 
          2*MW2^5*MZ2^10*(-2955676023 + 2*(985218905 + 37551104*Pi^2)*SW2) - 
          2*MW2^4*MZ2^11*(-818586391 + (491423315 + 38187136*Pi^2)*SW2)) - 
        MT2^6*(226492416*MW2^16 + 131072*MW2^15*MZ2*(-23353 + 2052*SW2) - 
          16384*MW2^14*MZ2^2*(-1005589 + 200288*SW2) + 16384*MW2^13*MZ2^3*
           (-3132661 + 950879*SW2) + MW2^2*MZ2^14*(55114430 + 
            (31036877 - 7151616*Pi^2)*SW2) + 25*MZ2^16*
           (6240 + (25677 - 3056*Pi^2)*SW2) + 2048*MW2^12*MZ2^4*
           (52509229 + 8*(-2587817 + 128*Pi^2)*SW2) - 512*MW2^10*MZ2^6*
           (-370118243 + 20*(9802071 + 1760*Pi^2)*SW2) - 2048*MW2^11*MZ2^5*
           (79978712 + (-37572211 + 1856*Pi^2)*SW2) + 10*MW2*MZ2^15*
           (-427800 + 17*(-45737 + 6456*Pi^2)*SW2) + 128*MW2^9*MZ2^7*
           (-1332819245 + 8*(95582823 + 85888*Pi^2)*SW2) - 
          4*MW2^6*MZ2^10*(-7319255017 + 40*(108506999 + 1377376*Pi^2)*SW2) - 
          32*MW2^8*MZ2^8*(-3775154945 + 4*(567473777 + 1428608*Pi^2)*SW2) + 
          32*MW2^7*MZ2^9*(-2103650761 + (1283191803 + 7470656*Pi^2)*SW2) + 
          2*MW2^3*MZ2^13*(-221459943 + (18011051 + 14129184*Pi^2)*SW2) - 
          2*MW2^4*MZ2^12*(-1223167381 + (478367603 + 38187136*Pi^2)*SW2) + 
          2*MW2^5*MZ2^11*(-4888678743 + (2606569066 + 75102208*Pi^2)*SW2)) + 
        MT2*MW2^3*(37748736*MW2^18 + 393216*MW2^17*MZ2*(-9439 + 744*SW2) - 
          98304*MW2^16*MZ2^2*(-270115 + 48712*SW2) + 81920*MW2^15*MZ2^3*
           (-1098899 + 292794*SW2) + 5*MW2*MZ2^17*(1019880 + 
            (1415993 - 265344*Pi^2)*SW2) + 4096*MW2^14*MZ2^4*
           (45709115 + 64*(-243259 + 48*Pi^2)*SW2) + 
          25*MZ2^18*(-7740 + (-21597 + 3056*Pi^2)*SW2) - 4096*MW2^13*MZ2^5*
           (64093421 + (-26231866 + 4032*Pi^2)*SW2) + 512*MW2^11*MZ2^7*
           (-304449781 + 31*(5915579 + 30080*Pi^2)*SW2) + 
          4*MW2^7*MZ2^11*(12358789181 + 8*(-914349621 + 32032*Pi^2)*SW2) - 
          512*MW2^12*MZ2^6*(-494810243 + 4*(59935103 + 59392*Pi^2)*SW2) + 
          2*MW2^4*MZ2^14*(-1177212742 + 65*(10624681 + 909536*Pi^2)*SW2) + 
          32*MW2^9*MZ2^9*(1542388211 + 8*(-40853061 + 3116528*Pi^2)*SW2) - 
          64*MW2^10*MZ2^8*(-503403017 + 4*(150163737 + 3184768*Pi^2)*SW2) + 
          MW2^2*MZ2^16*(-61221110 + (-23588837 + 9985776*Pi^2)*SW2) - 
          16*MW2^8*MZ2^10*(4275818719 + (-2014669126 + 26389760*Pi^2)*SW2) + 
          MW2^3*MZ2^15*(455393844 - (117323983 + 43128096*Pi^2)*SW2) + 
          2*MW2^6*MZ2^12*(-12256044821 + 2*(4125621719 + 53186944*Pi^2)*
             SW2) - 2*MW2^5*MZ2^13*(-4425481236 + 
            (3067829041 + 104888512*Pi^2)*SW2)) + MT2^2*MW2^2*
         (-226492416*MW2^18 - 393216*MW2^17*MZ2*(-27245 + 2196*SW2) + 
          16384*MW2^16*MZ2^2*(-4644227 + 835248*SW2) - 16384*MW2^15*MZ2^3*
           (-16351473 + 4310333*SW2) - 2048*MW2^14*MZ2^4*
           (290603179 + 8*(-12116617 + 1920*Pi^2)*SW2) - 
          50*MZ2^18*(-7740 + (-21597 + 3056*Pi^2)*SW2) + 2048*MW2^13*MZ2^5*
           (451053390 + (-177574337 + 25792*Pi^2)*SW2) + 
          10*MW2*MZ2^17*(-930630 + (-1218323 + 234784*Pi^2)*SW2) + 
          512*MW2^12*MZ2^6*(-2054539413 + (923078564 + 551040*Pi^2)*SW2) - 
          128*MW2^11*MZ2^7*(-6982168075 + 16*(221447863 + 630272*Pi^2)*SW2) + 
          MW2^2*MZ2^16*(102685120 - 3*(-8777833 + 5117424*Pi^2)*SW2) + 
          32*MW2^10*MZ2^8*(-17428855951 + 12*(840530117 + 6591104*Pi^2)*
             SW2) + 4*MW2^3*MZ2^15*(-175476142 + (69057445 + 13589292*Pi^2)*
             SW2) + 2*MW2^5*MZ2^13*(-5281400621 + 
            (4030761177 + 14640928*Pi^2)*SW2) - 2*MW2^7*MZ2^11*
           (10051297323 + 34*(-110965805 + 19620352*Pi^2)*SW2) + 
          4*MW2^8*MZ2^10*(-11264144847 + 8*(1388186687 + 76933024*Pi^2)*
             SW2) - 32*MW2^9*MZ2^9*(-7374087637 + 
            (5055754913 + 95134144*Pi^2)*SW2) + MW2^4*MZ2^14*
           (3273377386 - (2281313047 + 101991040*Pi^2)*SW2) + 
          2*MW2^6*MZ2^12*(11057880223 + (-7578749431 + 202222464*Pi^2)*
             SW2)) - 3*MT2^4*MW2*(251658240*MW2^17 + 393216*MW2^16*MZ2*
           (-14139 + 1180*SW2) - 344064*MW2^15*MZ2^2*(-104849 + 19352*SW2) + 
          16384*MW2^14*MZ2^3*(-7689694 + 2093261*SW2) + 
          5*MW2*MZ2^16*(1077140 + (1524823 - 295904*Pi^2)*SW2) + 
          2048*MW2^13*MZ2^4*(140502725 + 64*(-757393 + 80*Pi^2)*SW2) + 
          25*MZ2^17*(-8240 + (-20237 + 3056*Pi^2)*SW2) - 2048*MW2^12*MZ2^5*
           (230411685 + (-93328373 + 10304*Pi^2)*SW2) - 512*MW2^11*MZ2^6*
           (-1142808163 + 4*(130125749 + 42144*Pi^2)*SW2) + 
          128*MW2^10*MZ2^7*(-4413735173 + 4*(551398057 + 894080*Pi^2)*SW2) + 
          MW2^2*MZ2^15*(-68006570 + 3*(-11762469 + 4213072*Pi^2)*SW2) - 
          12*MW2^7*MZ2^10*(-10522852675 + 16*(404852845 + 6984176*Pi^2)*
             SW2) - 32*MW2^9*MZ2^8*(-13479947133 + 
            4*(1823208925 + 7830144*Pi^2)*SW2) + 32*MW2^8*MZ2^9*
           (-8184812202 + (4753374089 + 43067712*Pi^2)*SW2) + 
          4*MW2^4*MZ2^13*(-810242299 + (366363199 + 54416528*Pi^2)*SW2) + 
          MW2^3*MZ2^14*(554084260 - (58529629 + 64016448*Pi^2)*SW2) + 
          2*MW2^6*MZ2^11*(-24003153613 + 2*(7586106589 + 242850560*Pi^2)*
             SW2) - 2*MW2^5*MZ2^12*(-7116272426 + 
            (4255953985 + 266037888*Pi^2)*SW2)) + 
        MT2^5*(566231040*MW2^17 + 393216*MW2^16*MZ2*(-24497 + 2088*SW2) - 
          32768*MW2^15*MZ2^2*(-1759297 + 334752*SW2) + 16384*MW2^14*MZ2^3*
           (-11768395 + 3345638*SW2) - 512*MW2^11*MZ2^6*(-1629573449 + 
            796*(987715 + 256*Pi^2)*SW2) + 4096*MW2^13*MZ2^4*
           (104430043 + 8*(-4746709 + 384*Pi^2)*SW2) - 8192*MW2^12*MZ2^5*
           (83726182 + (-35923267 + 3040*Pi^2)*SW2) + 
          25*MZ2^17*(-7740 + (-21597 + 3056*Pi^2)*SW2) - 
          20*MW2*MZ2^16*(-274320 + (-448937 + 77796*Pi^2)*SW2) - 
          2*MW2^3*MZ2^14*(-319712817 + 62*(8497 + 573936*Pi^2)*SW2) + 
          512*MW2^10*MZ2^7*(-1545817910 + (813358617 + 1065856*Pi^2)*SW2) - 
          64*MW2^9*MZ2^8*(-9277856125 + 4*(1304120661 + 4629376*Pi^2)*SW2) + 
          32*MW2^8*MZ2^9*(-11059978361 + 8*(817453993 + 6317296*Pi^2)*SW2) + 
          MW2^2*MZ2^15*(-74156510 + (-49241717 + 13736736*Pi^2)*SW2) - 
          32*MW2^7*MZ2^10*(-5223109924 + (3184384149 + 48791936*Pi^2)*SW2) + 
          4*MW2^6*MZ2^11*(-15504813697 + 4*(2344108247 + 70100416*Pi^2)*
             SW2) + 2*MW2^4*MZ2^13*(-1958637127 + 
            (735145037 + 122962240*Pi^2)*SW2) - 2*MW2^5*MZ2^12*
           (-8925338373 + (4875716230 + 304225024*Pi^2)*SW2)) + 
        MT2^3*MW2*(566231040*MW2^18 + 131072*MW2^17*MZ2*
           (-131639 + 10800*SW2) - 1245184*MW2^16*MZ2^2*
           (-95205 + 17254*SW2) + 32768*MW2^15*MZ2^3*(-12854401 + 
            3413527*SW2) + 20*MW2*MZ2^17*(198795 + (229217 - 47236*Pi^2)*
             SW2) + 16384*MW2^14*MZ2^4*(58796597 + 5*(-3942681 + 512*Pi^2)*
             SW2) + 25*MZ2^18*(-7740 + (-21597 + 3056*Pi^2)*SW2) - 
          2048*MW2^13*MZ2^5*(764822983 + 12*(-25076591 + 3264*Pi^2)*SW2) - 
          512*MW2^12*MZ2^6*(-3729510553 + 4*(413952679 + 173312*Pi^2)*SW2) + 
          256*MW2^11*MZ2^7*(-7014911943 + 32*(107698457 + 219584*Pi^2)*SW2) + 
          2*MW2^3*MZ2^15*(78378517 + 2*(-55180591 + 1998816*Pi^2)*SW2) + 
          MW2^2*MZ2^16*(-34962710 + (7594203 + 3428576*Pi^2)*SW2) - 
          512*MW2^10*MZ2^8*(-2576486493 + 2*(695142995 + 3725696*Pi^2)*SW2) - 
          8*MW2^8*MZ2^10*(-41788966291 + 24*(1116632857 + 24494080*Pi^2)*
             SW2) + 128*MW2^9*MZ2^9*(-5910661558 + 
            (3493352809 + 39523392*Pi^2)*SW2) - 2*MW2^4*MZ2^14*
           (64376015 + (-442626837 + 61587392*Pi^2)*SW2) + 
          2*MW2^5*MZ2^13*(-1614626831 + 4*(23948371 + 70963936*Pi^2)*SW2) + 
          4*MW2^7*MZ2^11*(-27581019945 + 2*(9225827641 + 400723456*Pi^2)*
             SW2) - 4*MW2^6*MZ2^12*(-6335919213 + 
            (3794257555 + 401878528*Pi^2)*SW2))) - 
      4*MW2^2*(12*MT2^7*MZ2*SW2*(3145728*MW2^14 + 2*MW2^4*MZ2^10*
           (14065321 - 4589552*SW2) + 125*MZ2^14*(-25 + 68*SW2) + 
          32768*MW2^13*MZ2*(-947 + 96*SW2) - 225*MW2*MZ2^13*(38 + 603*SW2) - 
          32768*MW2^12*MZ2^2*(-3955 + 947*SW2) + 8192*MW2^11*MZ2^3*
           (-39226 + 14587*SW2) - 2048*MW2^10*MZ2^4*(-264869 + 129194*SW2) + 
          5*MW2^2*MZ2^12*(113432 + 141415*SW2) - MW2^3*MZ2^11*
           (5413311 + 657794*SW2) + 512*MW2^9*MZ2^5*(-1303945 + 758012*SW2) - 
          128*MW2^8*MZ2^6*(-4845277 + 3128684*SW2) + 16*MW2^5*MZ2^9*
           (-6048205 + 3297114*SW2) + 64*MW2^7*MZ2^7*(-6886679 + 
            4625108*SW2) - 32*MW2^6*MZ2^8*(-7463941 + 4818124*SW2)) + 
        MW2^5*MZ2*(MW2 + MZ2)*(131072*MW2^15*(-4237 + 324*SW2) - 
          32768*MW2^14*MZ2*(-135539 + 22996*SW2) + 32768*MW2^13*MZ2^2*
           (-509951 + 126103*SW2) + 2*MW2^2*MZ2^13*(24296455 + 
            (5175721 - 3575808*Pi^2)*SW2) + 25*MZ2^15*
           (7740 + (21597 - 3056*Pi^2)*SW2) + 4096*MW2^12*MZ2^3*
           (9629303 + 8*(-376183 + 64*Pi^2)*SW2) - 2048*MW2^11*MZ2^4*
           (32019359 + 2*(-5914445 + 928*Pi^2)*SW2) - 2048*MW2^10*MZ2^5*
           (-39803270 + (16814517 + 8800*Pi^2)*SW2) + 1024*MW2^9*MZ2^6*
           (-76430677 + (36379161 + 85888*Pi^2)*SW2) - 2*MW2^4*MZ2^11*
           (-820147711 + 424*(1163615 + 90064*Pi^2)*SW2) + 
          5*MW2*MZ2^14*(-894780 + (-1095413 + 219504*Pi^2)*SW2) - 
          64*MW2^8*MZ2^7*(-921518005 + 8*(61407371 + 357152*Pi^2)*SW2) - 
          8*MW2^6*MZ2^9*(-2045315981 + 32*(41294207 + 860860*Pi^2)*SW2) + 
          64*MW2^7*MZ2^8*(-547637795 + (324701169 + 3735328*Pi^2)*SW2) + 
          2*MW2^3*MZ2^12*(-167989182 + (59349227 + 14129184*Pi^2)*SW2) + 
          8*MW2^5*MZ2^10*(-741683493 + (494710363 + 18775552*Pi^2)*SW2)) + 
        MT2^6*(226492416*MW2^16 + 131072*MW2^15*MZ2*(-23353 + 2052*SW2) - 
          32768*MW2^14*MZ2^2*(-502781 + 100144*SW2) + 32768*MW2^13*MZ2^3*
           (-1566353 + 475588*SW2) + 2*MW2^2*MZ2^14*(27381715 + 
            (15561751 - 3575808*Pi^2)*SW2) + 25*MZ2^16*
           (6240 + (25677 - 3056*Pi^2)*SW2) + 4096*MW2^12*MZ2^4*
           (26258597 + 16*(-647357 + 32*Pi^2)*SW2) - 2048*MW2^11*MZ2^5*
           (80009771 + 8*(-4700609 + 232*Pi^2)*SW2) - 2048*MW2^10*MZ2^6*
           (-92595713 + (49062654 + 8800*Pi^2)*SW2) - 8*MW2^6*MZ2^10*
           (-3668152079 + 280*(7769947 + 98384*Pi^2)*SW2) + 
          512*MW2^9*MZ2^7*(-333576392 + (191407773 + 171776*Pi^2)*SW2) - 
          64*MW2^8*MZ2^8*(-1890528559 + 16*(71043175 + 178576*Pi^2)*SW2) + 
          5*MW2*MZ2^15*(-846600 + (-1558433 + 219504*Pi^2)*SW2) + 
          64*MW2^7*MZ2^9*(-1053937307 + 8*(80355051 + 466916*Pi^2)*SW2) - 
          2*MW2^4*MZ2^12*(-1224728701 + 8*(60039631 + 4773392*Pi^2)*SW2) + 
          2*MW2^3*MZ2^13*(-221138868 + (18151451 + 14129184*Pi^2)*SW2) + 
          8*MW2^5*MZ2^11*(-1224934173 + (653743177 + 18775552*Pi^2)*SW2)) + 
        MT2*MW2^3*(-37748736*MW2^18 - 393216*MW2^17*MZ2*(-9439 + 744*SW2) + 
          786432*MW2^16*MZ2^2*(-33761 + 6089*SW2) - 32768*MW2^15*MZ2^3*
           (-2747423 + 732876*SW2) + MW2^2*MZ2^16*(60735110 + 
            (23726087 - 9985776*Pi^2)*SW2) + 25*MZ2^18*
           (7740 + (21597 - 3056*Pi^2)*SW2) - 8192*MW2^14*MZ2^4*
           (22866289 + 2*(-3900919 + 768*Pi^2)*SW2) + 2048*MW2^13*MZ2^5*
           (128348941 + (-52618658 + 8064*Pi^2)*SW2) - 4*MW2^7*MZ2^11*
           (12410553581 + 14*(-524440659 + 18304*Pi^2)*SW2) + 
          512*MW2^12*MZ2^6*(-495993329 + 8*(30069013 + 29696*Pi^2)*SW2) + 
          40*MW2*MZ2^17*(-126360 + (-177421 + 33168*Pi^2)*SW2) + 
          128*MW2^10*MZ2^8*(-255037363 + 8*(37726863 + 796192*Pi^2)*SW2) - 
          256*MW2^11*MZ2^7*(-611522405 + 2*(184077479 + 932480*Pi^2)*SW2) + 
          8*MW2^8*MZ2^10*(8574784943 + 16*(-252530081 + 3298720*Pi^2)*SW2) - 
          64*MW2^9*MZ2^9*(770348452 + (-163111959 + 12466112*Pi^2)*SW2) + 
          2*MW2^3*MZ2^15*(-226984347 + (58723079 + 21564048*Pi^2)*SW2) + 
          2*MW2^5*MZ2^13*(-4443149595 + 2*(1540619309 + 52444256*Pi^2)*SW2) - 
          4*MW2^6*MZ2^12*(-6156974515 + (4143269207 + 53186944*Pi^2)*SW2) - 
          2*MW2^4*MZ2^14*(-1178863837 + (693234785 + 59119840*Pi^2)*SW2)) + 
        3*MT2^4*MW2*(251658240*MW2^17 + 393216*MW2^16*MZ2*
           (-14139 + 1180*SW2) - 98304*MW2^15*MZ2^2*(-366949 + 67732*SW2) + 
          32768*MW2^14*MZ2^3*(-3844946 + 1047373*SW2) + 
          10*MW2*MZ2^16*(534070 + (764099 - 147952*Pi^2)*SW2) + 
          4096*MW2^13*MZ2^4*(70271455 + 32*(-758437 + 80*Pi^2)*SW2) + 
          25*MZ2^17*(-8240 + (-20237 + 3056*Pi^2)*SW2) - 2048*MW2^12*MZ2^5*
           (230574945 + 2*(-46752283 + 5152*Pi^2)*SW2) + 1024*MW2^10*MZ2^7*
           (-552778153 + 16*(17275559 + 27940*Pi^2)*SW2) - 
          2048*MW2^11*MZ2^6*(-286063861 + (130419905 + 42144*Pi^2)*SW2) - 
          64*MW2^9*MZ2^8*(-6757701645 + 56*(65304841 + 279648*Pi^2)*SW2) + 
          MW2^2*MZ2^15*(-67430570 + 3*(-11819469 + 4213072*Pi^2)*SW2) - 
          24*MW2^7*MZ2^10*(-5281265759 + 8*(406402093 + 6984176*Pi^2)*SW2) - 
          2*MW2^3*MZ2^14*(-275843555 + 4*(7297163 + 8002056*Pi^2)*SW2) + 
          64*MW2^8*MZ2^9*(-4105916820 + (2384652823 + 21533856*Pi^2)*SW2) - 
          2*MW2^5*MZ2^12*(-7135136975 + 4*(1068526213 + 66509472*Pi^2)*SW2) + 
          2*MW2^4*MZ2^13*(-1620440543 + (735377843 + 108833056*Pi^2)*SW2) + 
          8*MW2^6*MZ2^11*(-6023135410 + (3809003027 + 121425280*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(226492416*MW2^18 + 393216*MW2^17*MZ2*
           (-27245 + 2196*SW2) - 32768*MW2^16*MZ2^2*(-2321911 + 417624*SW2) + 
          32768*MW2^15*MZ2^3*(-8176101 + 2157394*SW2) + 4096*MW2^14*MZ2^4*
           (145361183 + 16*(-3035047 + 480*Pi^2)*SW2) + 
          50*MZ2^18*(-7740 + (-21597 + 3056*Pi^2)*SW2) - 2048*MW2^13*MZ2^5*
           (451502625 + 4*(-44508431 + 6448*Pi^2)*SW2) - 
          64*MW2^10*MZ2^8*(-8748515237 + 3264*(1550891 + 12116*Pi^2)*SW2) - 
          2048*MW2^12*MZ2^6*(-514549089 + 4*(57865757 + 34440*Pi^2)*SW2) - 
          20*MW2*MZ2^17*(-460815 + (-610849 + 117392*Pi^2)*SW2) - 
          2*MW2^6*MZ2^12*(11124772885 + 128*(-59452160 + 1579863*Pi^2)*SW2) + 
          512*MW2^11*MZ2^7*(-1750338040 + (888743677 + 2521088*Pi^2)*SW2) + 
          MW2^2*MZ2^16*(-101893120 + 3*(-8846833 + 5117424*Pi^2)*SW2) - 
          2*MW2^5*MZ2^13*(-5311455284 + (4049361351 + 14640928*Pi^2)*SW2) - 
          8*MW2^8*MZ2^10*(-5678932773 + 8*(698327551 + 38466512*Pi^2)*SW2) + 
          64*MW2^9*MZ2^9*(-3706875251 + (2539184530 + 47567072*Pi^2)*SW2) + 
          2*MW2^4*MZ2^14*(-1641801683 + (1145485901 + 50995520*Pi^2)*SW2) + 
          MW2^3*MZ2^15*(700593268 - (276871255 + 54357168*Pi^2)*SW2) + 
          8*MW2^7*MZ2^11*(2522196987 + (-942498149 + 166772992*Pi^2)*SW2)) + 
        MT2^5*(-566231040*MW2^17 - 393216*MW2^16*MZ2*(-24497 + 2088*SW2) + 
          524288*MW2^15*MZ2^2*(-109951 + 20922*SW2) - 622592*MW2^14*MZ2^3*
           (-309701 + 88090*SW2) + 2*MW2^2*MZ2^15*(36767755 + 
            (24714796 - 6868368*Pi^2)*SW2) + 25*MZ2^17*
           (7740 + (21597 - 3056*Pi^2)*SW2) - 8192*MW2^13*MZ2^4*
           (52227059 + 2*(-9503381 + 768*Pi^2)*SW2) + 2048*MW2^12*MZ2^5*
           (335099047 + 2*(-71950961 + 6080*Pi^2)*SW2) + 
          512*MW2^11*MZ2^6*(-1631285339 + 16*(49225435 + 12736*Pi^2)*SW2) + 
          5*MW2*MZ2^16*(-1088280 + (-1799123 + 311184*Pi^2)*SW2) + 
          128*MW2^9*MZ2^8*(-4649267645 + 16*(163402473 + 578672*Pi^2)*SW2) - 
          256*MW2^10*MZ2^7*(-3096624007 + 2*(815020575 + 1065856*Pi^2)*SW2) + 
          8*MW2^7*MZ2^10*(-20960482531 + 16*(798760233 + 12197984*Pi^2)*
             SW2) - 64*MW2^8*MZ2^9*(-5545611826 + 
            (3279026257 + 25269184*Pi^2)*SW2) + 2*MW2^3*MZ2^14*
           (-318338742 + (407339 + 35584032*Pi^2)*SW2) - 
          2*MW2^4*MZ2^13*(-1958271997 + 2*(368968441 + 61481120*Pi^2)*SW2) + 
          4*MW2^5*MZ2^12*(-4472882121 + (2447908271 + 152112512*Pi^2)*SW2) - 
          4*MW2^6*MZ2^11*(-15555036685 + (9412534274 + 280401664*Pi^2)*
             SW2)) - MT2^3*MW2*(566231040*MW2^18 + 131072*MW2^17*MZ2*
           (-131639 + 10800*SW2) - 131072*MW2^16*MZ2^2*
           (-904380 + 163913*SW2) + 32768*MW2^15*MZ2^3*(-12854824 + 
            3416497*SW2) + 5*MW2*MZ2^17*(786180 + (920243 - 188944*Pi^2)*
             SW2) - 2048*MW2^13*MZ2^5*(765459733 + 192*(-1570811 + 204*Pi^2)*
             SW2) + 25*MZ2^18*(-7740 + (-21597 + 3056*Pi^2)*SW2) + 
          8192*MW2^14*MZ2^4*(117633253 + (-39492438 + 5120*Pi^2)*SW2) + 
          256*MW2^11*MZ2^7*(-7030585137 + 128*(27004775 + 54896*Pi^2)*SW2) + 
          2*MW2^3*MZ2^15*(78858442 + 47*(-2356531 + 85056*Pi^2)*SW2) - 
          8*MW2^8*MZ2^10*(-41969639833 + 4416*(6094669 + 133120*Pi^2)*SW2) - 
          512*MW2^12*MZ2^6*(-3735019345 + 4*(415051093 + 173312*Pi^2)*SW2) + 
          2*MW2^2*MZ2^16*(-17350855 + 8*(471333 + 214286*Pi^2)*SW2) - 
          128*MW2^10*MZ2^8*(-10337371047 + 4*(1394919163 + 7451392*Pi^2)*
             SW2) + 64*MW2^9*MZ2^9*(-11866491173 + 
            8*(876643153 + 9880848*Pi^2)*SW2) - 2*MW2^4*MZ2^14*
           (70089485 + (-445161732 + 61587392*Pi^2)*SW2) + 
          4*MW2^5*MZ2^13*(-800135011 + 2*(23524183 + 70963936*Pi^2)*SW2) + 
          4*MW2^7*MZ2^11*(-27691906893 + 2*(9268780159 + 400723456*Pi^2)*
             SW2) - 4*MW2^6*MZ2^12*(-6345541221 + 
            (3811265287 + 401878528*Pi^2)*SW2))) + 
      MH2*MW2*(60*MT2^7*MZ2*SW2*(3145728*MW2^14 + 2*MW2^4*MZ2^10*
           (14065321 - 4589552*SW2) + 125*MZ2^14*(-25 + 68*SW2) + 
          32768*MW2^13*MZ2*(-947 + 96*SW2) - 225*MW2*MZ2^13*(38 + 603*SW2) - 
          32768*MW2^12*MZ2^2*(-3955 + 947*SW2) + 8192*MW2^11*MZ2^3*
           (-39226 + 14587*SW2) - 2048*MW2^10*MZ2^4*(-264869 + 129194*SW2) + 
          5*MW2^2*MZ2^12*(113432 + 141415*SW2) - MW2^3*MZ2^11*
           (5413311 + 657794*SW2) + 512*MW2^9*MZ2^5*(-1303945 + 758012*SW2) - 
          128*MW2^8*MZ2^6*(-4845277 + 3128684*SW2) + 16*MW2^5*MZ2^9*
           (-6048205 + 3297114*SW2) + 64*MW2^7*MZ2^7*(-6886679 + 
            4625108*SW2) - 32*MW2^6*MZ2^8*(-7463941 + 4818124*SW2)) + 
        MT2^6*(1132462080*MW2^16 + 655360*MW2^15*MZ2*(-23353 + 2052*SW2) - 
          360448*MW2^14*MZ2^2*(-228581 + 45520*SW2) + 32768*MW2^13*MZ2^3*
           (-7835095 + 2377778*SW2) + 10*MW2^2*MZ2^14*(27384955 + 
            (15553741 - 3575808*Pi^2)*SW2) + 125*MZ2^16*
           (6240 + (25677 - 3056*Pi^2)*SW2) + 4096*MW2^12*MZ2^4*
           (131376847 + 128*(-404543 + 20*Pi^2)*SW2) - 2048*MW2^11*MZ2^5*
           (400370947 + 4*(-46997117 + 2320*Pi^2)*SW2) - 4096*MW2^10*MZ2^6*
           (-231699482 + (122627961 + 22000*Pi^2)*SW2) + 
          25*MW2*MZ2^15*(-848040 + (-1557893 + 219504*Pi^2)*SW2) + 
          512*MW2^9*MZ2^7*(-1669442101 + (956777685 + 858880*Pi^2)*SW2) - 
          8*MW2^6*MZ2^10*(-18348190129 + 88*(123556193 + 1565200*Pi^2)*SW2) - 
          64*MW2^8*MZ2^8*(-9460897073 + 8*(710205391 + 1785760*Pi^2)*SW2) + 
          64*MW2^7*MZ2^9*(-5273388937 + 2*(1606490919 + 9338320*Pi^2)*SW2) + 
          10*MW2^3*MZ2^13*(-221007504 + (18136979 + 14129184*Pi^2)*SW2) + 
          8*MW2^5*MZ2^11*(-6124597848 + 5*(653387047 + 18775552*Pi^2)*SW2) - 
          2*MW2^4*MZ2^12*(-6120893897 + 4*(600021757 + 47733920*Pi^2)*SW2)) + 
        MW2^5*MZ2*(MW2 + MZ2)*(655360*MW2^15*(-4237 + 324*SW2) - 
          32768*MW2^14*MZ2*(-678181 + 114980*SW2) + 32768*MW2^13*MZ2^2*
           (-2553085 + 630353*SW2) + 10*MW2^2*MZ2^13*(24299695 + 
            (5167711 - 3575808*Pi^2)*SW2) + 125*MZ2^15*
           (7740 + (21597 - 3056*Pi^2)*SW2) + 4096*MW2^12*MZ2^3*
           (48230377 + 8*(-1880033 + 320*Pi^2)*SW2) - 2048*MW2^11*MZ2^4*
           (160418887 + (-59108558 + 9280*Pi^2)*SW2) - 2048*MW2^10*MZ2^5*
           (-199436749 + (84015237 + 44000*Pi^2)*SW2) - 64*MW2^8*MZ2^7*
           (-4615844303 + 256*(9587828 + 55805*Pi^2)*SW2) + 
          512*MW2^9*MZ2^6*(-765866911 + 10*(36353043 + 85888*Pi^2)*SW2) + 
          25*MW2*MZ2^14*(-896220 + (-1094873 + 219504*Pi^2)*SW2) - 
          8*MW2^6*MZ2^9*(-10234009639 + 16*(412630769 + 8608600*Pi^2)*SW2) + 
          10*MW2^3*MZ2^12*(-167857818 + (59334755 + 14129184*Pi^2)*SW2) + 
          64*MW2^7*MZ2^8*(-2741891377 + (1622285643 + 18676640*Pi^2)*SW2) + 
          8*MW2^5*MZ2^10*(-3708344448 + 5*(494354233 + 18775552*Pi^2)*SW2) - 
          2*MW2^4*MZ2^11*(-4097988947 + 4*(616341397 + 47733920*Pi^2)*SW2)) + 
        MT2*MW2^3*(-188743680*MW2^18 - 1966080*MW2^17*MZ2*(-9439 + 744*SW2) + 
          393216*MW2^16*MZ2^2*(-337853 + 60890*SW2) - 229376*MW2^15*MZ2^3*
           (-1965091 + 523344*SW2) + 125*MZ2^18*(7740 + (21597 - 3056*Pi^2)*
             SW2) - 8192*MW2^14*MZ2^4*(114541127 + (-38989966 + 7680*Pi^2)*
             SW2) + 512*MW2^12*MZ2^6*(-2485520221 + 
            40*(30046783 + 29696*Pi^2)*SW2) + 2048*MW2^13*MZ2^5*
           (643120805 + (-262922866 + 40320*Pi^2)*SW2) + 
          100*MW2*MZ2^17*(-253080 + (-354707 + 66336*Pi^2)*SW2) + 
          128*MW2^10*MZ2^8*(-1274501573 + 64*(23557713 + 497620*Pi^2)*SW2) - 
          4*MW2^7*MZ2^11*(62157460945 + 2*(-18341402901 + 640640*Pi^2)*SW2) + 
          8*MW2^8*MZ2^10*(42984238183 + 128*(-157722809 + 2061700*Pi^2)*
             SW2) - 256*MW2^11*MZ2^7*(-3063667405 + 
            2*(919652059 + 4662400*Pi^2)*SW2) - 5*MW2^2*MZ2^16*
           (-60763190 + (-23701967 + 9985776*Pi^2)*SW2) + 
          10*MW2^3*MZ2^15*(-226841103 + (58724537 + 21564048*Pi^2)*SW2) - 
          64*MW2^9*MZ2^9*(3866771810 + (-815358951 + 62330560*Pi^2)*SW2) + 
          2*MW2^5*MZ2^13*(-22211148003 + 2*(7697505007 + 262221280*Pi^2)*
             SW2) - 4*MW2^6*MZ2^12*(-30807542765 + 
            (20700195139 + 265934720*Pi^2)*SW2) - 2*MW2^4*MZ2^14*
           (-5889501917 + (3464218333 + 295599200*Pi^2)*SW2)) + 
        3*MT2^4*MW2*(1258291200*MW2^17 + 1966080*MW2^16*MZ2*
           (-14139 + 1180*SW2) - 491520*MW2^15*MZ2^2*(-367111 + 67732*SW2) + 
          32768*MW2^14*MZ2^3*(-19241866 + 5236055*SW2) + 4096*MW2^13*MZ2^4*
           (351803225 + 64*(-1895521 + 200*Pi^2)*SW2) + 
          125*MZ2^17*(-8240 + (-20237 + 3056*Pi^2)*SW2) - 
          2048*MW2^12*MZ2^5*(1154652909 + (-467329258 + 51520*Pi^2)*SW2) - 
          50*MW2*MZ2^16*(-534790 + (-763829 + 147952*Pi^2)*SW2) - 
          2048*MW2^11*MZ2^6*(-1432743392 + (651776893 + 210720*Pi^2)*SW2) - 
          64*MW2^9*MZ2^8*(-33842260743 + 160*(114213823 + 489384*Pi^2)*SW2) + 
          512*MW2^10*MZ2^7*(-5537263831 + 4*(690638537 + 1117600*Pi^2)*SW2) - 
          24*MW2^7*MZ2^10*(-26428584757 + 248*(65502131 + 1126480*Pi^2)*
             SW2) + 5*MW2^2*MZ2^15*(-67473050 + 3*(-11809629 + 4213072*Pi^2)*
             SW2) - 10*MW2^3*MZ2^14*(-275728391 + (29214230 + 32008224*Pi^2)*
             SW2) - 2*MW2^5*MZ2^12*(-35661644767 + 
            40*(533897765 + 33254736*Pi^2)*SW2) + 64*MW2^8*MZ2^9*
           (-20556350388 + (11915352233 + 107669280*Pi^2)*SW2) + 
          2*MW2^4*MZ2^13*(-8096169007 + (3675029203 + 544165280*Pi^2)*SW2) + 
          8*MW2^6*MZ2^11*(-30122741699 + (19031131069 + 607126400*Pi^2)*
             SW2)) + MT2^5*(-2831155200*MW2^17 - 1966080*MW2^16*MZ2*
           (-24497 + 2088*SW2) + 131072*MW2^15*MZ2^2*(-2199749 + 
            418440*SW2) - 32768*MW2^14*MZ2^3*(-29442061 + 8367578*SW2) + 
          10*MW2^2*MZ2^15*(36792595 + (24698686 - 6868368*Pi^2)*SW2) + 
          125*MZ2^17*(7740 + (21597 - 3056*Pi^2)*SW2) + 512*MW2^11*MZ2^6*
           (-8167804639 + 320*(12301609 + 3184*Pi^2)*SW2) - 
          8192*MW2^13*MZ2^4*(261400201 + (-95011994 + 7680*Pi^2)*SW2) + 
          2048*MW2^12*MZ2^5*(1677595511 + (-719280146 + 60800*Pi^2)*SW2) + 
          25*MW2*MZ2^16*(-1089720 + (-1798583 + 311184*Pi^2)*SW2) - 
          256*MW2^10*MZ2^7*(-15505204919 + 2*(4073306403 + 5329280*Pi^2)*
             SW2) + 128*MW2^9*MZ2^8*(-23277341623 + 
            8*(1633215063 + 5786720*Pi^2)*SW2) + 8*MW2^7*MZ2^10*
           (-104876610275 + 32*(1995661629 + 30494960*Pi^2)*SW2) + 
          10*MW2^3*MZ2^14*(-318226818 + (440927 + 35584032*Pi^2)*SW2) - 
          64*MW2^8*MZ2^9*(-27758527820 + (16385999201 + 126345920*Pi^2)*
             SW2) - 2*MW2^4*MZ2^13*(-9784669457 + 
            (3687752038 + 614811200*Pi^2)*SW2) - 4*MW2^6*MZ2^11*
           (-77789166689 + 2*(23515670969 + 701004160*Pi^2)*SW2) + 
          4*MW2^5*MZ2^12*(-22356015747 + (12231485419 + 760562560*Pi^2)*
             SW2)) + MT2^2*MW2^2*(1132462080*MW2^18 + 1966080*MW2^17*MZ2*
           (-27245 + 2196*SW2) - 163840*MW2^16*MZ2^2*(-2323369 + 
            417624*SW2) + 32768*MW2^15*MZ2^3*(-40929483 + 10784540*SW2) + 
          4096*MW2^14*MZ2^4*(728002789 + 32*(-7584391 + 1200*Pi^2)*SW2) + 
          250*MZ2^18*(-7740 + (-21597 + 3056*Pi^2)*SW2) - 
          2048*MW2^13*MZ2^5*(2261902497 + 32*(-27801989 + 4030*Pi^2)*SW2) - 
          4096*MW2^12*MZ2^6*(-1289035899 + 8*(72284683 + 43050*Pi^2)*SW2) - 
          100*MW2*MZ2^17*(-461535 + (-610579 + 117392*Pi^2)*SW2) + 
          512*MW2^11*MZ2^7*(-8769152387 + 5*(888109321 + 2521088*Pi^2)*SW2) + 
          5*MW2^2*MZ2^16*(-101920480 + 3*(-8834353 + 5117424*Pi^2)*SW2) - 
          64*MW2^10*MZ2^8*(-43814522563 + 24*(1053801133 + 8238880*Pi^2)*
             SW2) + 64*MW2^9*MZ2^9*(-18548441473 + 
            28*(453050723 + 8494120*Pi^2)*SW2) - 5*MW2^3*MZ2^15*
           (-699972772 + (276804907 + 54357168*Pi^2)*SW2) - 
          2*MW2^5*MZ2^13*(-26561045368 + (20230650531 + 73204640*Pi^2)*SW2) - 
          8*MW2^8*MZ2^10*(-28314802995 + 8*(3488360873 + 192332560*Pi^2)*
             SW2) - 2*MW2^6*MZ2^12*(55723962281 + 
            4*(-9504440963 + 252778080*Pi^2)*SW2) + 2*MW2^4*MZ2^14*
           (-8201952559 + (5723687611 + 254977600*Pi^2)*SW2) + 
          8*MW2^7*MZ2^11*(12686178090 + (-4709715631 + 833864960*Pi^2)*
             SW2)) - MT2^3*MW2*(2831155200*MW2^18 + 655360*MW2^17*MZ2*
           (-131639 + 10800*SW2) - 655360*MW2^16*MZ2^2*
           (-904866 + 163913*SW2) + 32768*MW2^15*MZ2^3*(-64341692 + 
            17079245*SW2) + 125*MZ2^18*(-7740 + (-21597 + 3056*Pi^2)*SW2) - 
          2048*MW2^13*MZ2^5*(3834022673 + 48*(-31400731 + 4080*Pi^2)*SW2) + 
          8192*MW2^14*MZ2^4*(589029581 + 2*(-98695167 + 12800*Pi^2)*SW2) - 
          8*MW2^8*MZ2^10*(-209989998053 + 28704*(4684561 + 102400*Pi^2)*
             SW2) - 25*MW2*MZ2^17*(-787620 + (-919703 + 188944*Pi^2)*SW2) + 
          256*MW2^11*MZ2^7*(-35219480973 + 128*(134937331 + 274480*Pi^2)*
             SW2) + 10*MW2^2*MZ2^16*(-17346895 + 2*(1887987 + 857144*Pi^2)*
             SW2) - 512*MW2^12*MZ2^6*(-18710634485 + 
            4*(2074050833 + 866560*Pi^2)*SW2) + 10*MW2^3*MZ2^15*
           (78648598 + (-110699465 + 3997632*Pi^2)*SW2) + 
          64*MW2^9*MZ2^9*(-59410531333 + 16*(2189986861 + 24702120*Pi^2)*
             SW2) - 128*MW2^10*MZ2^8*(-51775152759 + 
            4*(6969775667 + 37256960*Pi^2)*SW2) - 2*MW2^4*MZ2^14*
           (348687457 + 8*(-277956771 + 38492120*Pi^2)*SW2) + 
          4*MW2^5*MZ2^13*(-3991503281 + (236581318 + 709639360*Pi^2)*SW2) - 
          4*MW2^6*MZ2^12*(-31685058489 + (19044183347 + 2009392640*Pi^2)*
             SW2) + 4*MW2^7*MZ2^11*(-138427094289 + 
            (92616175558 + 4007234560*Pi^2)*SW2)))))/
    (24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (3*MH2*MZ2^2*SW2*(48*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9)*SW + 
      CHWB*(MH2^4*(98304*MW2^13 + 375*CW2*MZ2^13 + 4*MW2^3*MZ2^10*
           (27673 - 16843*SW2) + 16384*MW2^12*MZ2*(-31 + 6*SW2) + 
          25*MW2*MZ2^12*(-59 + 34*SW2) + 100*MW2^2*MZ2^11*(-113 + 99*SW2) - 
          4096*MW2^11*MZ2^2*(-321 + 124*SW2) + 2048*MW2^10*MZ2^3*
           (-1139 + 658*SW2) - 2048*MW2^9*MZ2^4*(-1556 + 1107*SW2) + 
          512*MW2^8*MZ2^5*(-6813 + 5048*SW2) - 64*MW2^7*MZ2^6*
           (-48021 + 32408*SW2) + 32*MW2^6*MZ2^7*(-67127 + 38474*SW2) + 
          4*MW2^4*MZ2^9*(-111951 + 57098*SW2) - 8*MW2^5*MZ2^8*
           (-144157 + 72684*SW2)) - 8*MW2^4*(393216*MW2^13 + 
          16*MW2^4*MZ2^9*(29192 - 218637*SW2) + 65536*MW2^12*MZ2*
           (-19 + 6*SW2) + 375*MZ2^13*(5 + 11*SW2) - 4096*MW2^10*MZ2^3*
           (-739 + 30*SW2) - 8192*MW2^11*MZ2^2*(-89 + 104*SW2) - 
          25*MW2*MZ2^12*(295 + 332*SW2) - 7168*MW2^8*MZ2^5*
           (-1595 + 861*SW2) - 100*MW2^2*MZ2^11*(-31 + 1608*SW2) + 
          1024*MW2^9*MZ2^4*(-8239 + 2836*SW2) + 128*MW2^7*MZ2^6*
           (-77839 + 66448*SW2) + 16*MW2^3*MZ2^10*(-1685 + 69467*SW2) - 
          64*MW2^6*MZ2^7*(-91447 + 137982*SW2) + 16*MW2^5*MZ2^8*
           (-139201 + 420676*SW2)) + 2*MH2^3*MW2*(98304*MW2^13 + 
          10*MW2^2*MZ2^11*(8125 - 9927*SW2) + 32768*MW2^12*MZ2*(-8 + 3*SW2) - 
          50*MW2*MZ2^12*(209 + 4*SW2) + 375*MZ2^13*(2 + 5*SW2) + 
          4096*MW2^11*MZ2^2*(-41 + 32*SW2) - 4096*MW2^10*MZ2^3*
           (-475 + 441*SW2) + 1024*MW2^9*MZ2^4*(-4567 + 4684*SW2) - 
          1024*MW2^8*MZ2^5*(-6626 + 6951*SW2) - 64*MW2^6*MZ2^7*
           (-82279 + 90327*SW2) + 64*MW2^7*MZ2^6*(-108455 + 114032*SW2) - 
          8*MW2^4*MZ2^9*(-159958 + 224025*SW2) + 2*MW2^3*MZ2^10*
           (-196243 + 293776*SW2) + 8*MW2^5*MZ2^8*(-375713 + 460136*SW2)) - 
        3*MH2^2*MW2^2*(1277952*MW2^13 + 4*MW2^4*MZ2^9*
           (360995 - 1617614*SW2) + 6375*MZ2^13*(1 + SW2) + 
          49152*MW2^12*MZ2*(-111 + 26*SW2) + 25*MW2*MZ2^12*
           (-2003 + 110*SW2) - 10240*MW2^9*MZ2^4*(-426 + 169*SW2) - 
          12288*MW2^11*MZ2^2*(-823 + 332*SW2) - 800*MW2^2*MZ2^11*
           (-246 + 485*SW2) + 2048*MW2^10*MZ2^3*(-4937 + 2490*SW2) - 
          512*MW2^8*MZ2^5*(-5189 + 9200*SW2) - 416*MW2^6*MZ2^7*
           (-13175 + 32926*SW2) + 64*MW2^7*MZ2^6*(-96059 + 170616*SW2) + 
          4*MW2^3*MZ2^10*(-141904 + 560691*SW2) + 8*MW2^5*MZ2^8*
           (-400703 + 1441996*SW2)) + 2*MH2*MW2^3*(3342336*MW2^13 + 
          375*MZ2^13*(43 + 65*SW2) + 32768*MW2^12*MZ2*(-359 + 102*SW2) - 
          32768*MW2^11*MZ2^2*(-375 + 287*SW2) + 8192*MW2^10*MZ2^3*
           (1327 + 1012*SW2) - 25*MW2*MZ2^12*(3197 + 1172*SW2) - 
          320*MW2^2*MZ2^11*(-455 + 3534*SW2) + 1024*MW2^9*MZ2^4*
           (-47963 + 5232*SW2) - 1024*MW2^8*MZ2^5*(-71898 + 25319*SW2) + 
          512*MW2^7*MZ2^6*(-131721 + 86210*SW2) - 128*MW2^6*MZ2^7*
           (-321793 + 396124*SW2) + 8*MW2^3*MZ2^10*(-67708 + 907021*SW2) + 
          32*MW2^5*MZ2^8*(-516269 + 1276152*SW2) - 8*MW2^4*MZ2^9*
           (-498159 + 2752556*SW2))))*B0i[bb0, 0, 0, MH2])/
    (8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*(32*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (16384*MW2^12 + 32*MW2^6*MZ2^6*(10549 - 1676*SW2) + 
        16384*MW2^11*MZ2*(-6 + SW2) + 125*MZ2^12*SW2 + 
        250*MW2*MZ2^11*(2 + 3*SW2) - 2048*MW2^9*MZ2^3*(244 + 11*SW2) - 
        2048*MW2^10*MZ2^2*(-137 + 16*SW2) - 70*MW2^2*MZ2^10*(35 + 193*SW2) + 
        512*MW2^8*MZ2^4*(1197 + 232*SW2) - 128*MW2^7*MZ2^5*(4203 + 788*SW2) + 
        70*MW2^3*MZ2^9*(-1 + 894*SW2) - 36*MW2^4*MZ2^8*(-953 + 3984*SW2) + 
        32*MW2^5*MZ2^7*(-4490 + 5249*SW2)) + 3*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(-75*CW2*MZ2^9 + 
        16*MW2^4*MZ2^5*(3369 - 1957*SW2) + 6*MW2^2*MZ2^7*(983 - 1210*SW2) + 
        1024*MW2^9*(-9 + SW2) - 12288*MW2^8*MZ2*(-3 + SW2) + 
        960*MW2^5*MZ2^4*(-89 + 36*SW2) + 25*MW2*MZ2^8*(-21 + 38*SW2) + 
        128*MW2^7*MZ2^2*(-576 + 205*SW2) - 64*MW2^6*MZ2^3*(-1491 + 521*SW2) + 
        2*MW2^3*MZ2^6*(-11553 + 10070*SW2)) + MT2*MW2^6*MZ2*SW2*
       (3145728*MW2^16 + 4000*MZ2^16*SW2 + 131072*MW2^15*MZ2*
         (-172 + 15*SW2) - 125*MW2*MZ2^15*(-94 + 113*SW2) - 
        727040*MW2^12*MZ2^4*(-63 + 226*SW2) - 16384*MW2^14*MZ2^2*
         (-3925 + 1322*SW2) + 8192*MW2^13*MZ2^3*(-11107 + 10110*SW2) - 
        25*MW2^2*MZ2^14*(4646 + 23413*SW2) - 512*MW2^10*MZ2^6*
         (310957 + 58651*SW2) - 1024*MW2^9*MZ2^7*(-165894 + 155543*SW2) + 
        1024*MW2^11*MZ2^5*(63319 + 165452*SW2) + 352*MW2^8*MZ2^8*
         (-314549 + 641482*SW2) + 2*MW2^3*MZ2^13*(126110 + 2602511*SW2) - 
        6*MW2^4*MZ2^12*(-63379 + 2940613*SW2) + 4*MW2^6*MZ2^10*
         (-1833335 + 6081812*SW2) - 16*MW2^7*MZ2^9*(-2715611 + 8680170*SW2) + 
        2*MW2^5*MZ2^11*(-575465 + 11413098*SW2)) + 
      MT2^8*(3145728*MW2^16 - 1125*CW2*MZ2^16 - 1409024*MW2^14*MZ2^2*
         (-105 + 23*SW2) + 65536*MW2^15*MZ2*(-487 + 48*SW2) + 
        25*MW2*MZ2^15*(188 + 407*SW2) - 319488*MW2^12*MZ2^4*
         (-2547 + 1142*SW2) + 8192*MW2^13*MZ2^3*(-51011 + 17424*SW2) - 
        5*MW2^2*MZ2^14*(-33959 + 55198*SW2) + 2048*MW2^11*MZ2^5*
         (-571263 + 301828*SW2) - 1792*MW2^10*MZ2^6*(-721519 + 416222*SW2) + 
        1280*MW2^9*MZ2^7*(-877496 + 523371*SW2) + 2*MW2^3*MZ2^13*
         (-1130399 + 1123463*SW2) - 128*MW2^8*MZ2^8*(-6050876 + 
          3611639*SW2) - 2*MW2^4*MZ2^12*(-7196141 + 5521669*SW2) + 
        16*MW2^7*MZ2^9*(-26490483 + 15733760*SW2) + 2*MW2^5*MZ2^11*
         (-29989513 + 19680862*SW2) - 4*MW2^6*MZ2^10*(-45539547 + 
          27634552*SW2)) + MT2^7*MW2*(-22020096*MW2^16 + 
        2*MW2^5*MZ2^11*(157659757 - 69453626*SW2) + 500*MZ2^16*(4 + 13*SW2) - 
        65536*MW2^15*MZ2*(-3449 + 318*SW2) + 32768*MW2^14*MZ2^2*
         (-31695 + 6718*SW2) - 90112*MW2^13*MZ2^3*(-32043 + 10808*SW2) - 
        5*MW2*MZ2^15*(-7975 + 27043*SW2) + 4096*MW2^12*MZ2^4*
         (-1346144 + 612109*SW2) - 8*MW2^3*MZ2^13*(-1535431 + 622108*SW2) + 
        MW2^2*MZ2^14*(-1214265 + 983156*SW2) - 2048*MW2^11*MZ2^5*
         (-3781597 + 2096931*SW2) + 2*MW2^4*MZ2^12*(-37198172 + 
          13508079*SW2) - 256*MW2^9*MZ2^7*(-27330169 + 18241961*SW2) + 
        256*MW2^10*MZ2^6*(-32516487 + 20421820*SW2) + 
        64*MW2^8*MZ2^8*(-72528652 + 48357915*SW2) - 16*MW2^7*MZ2^9*
         (-151954493 + 94734696*SW2) + 4*MW2^6*MZ2^10*(-249392609 + 
          135176992*SW2)) + MT2^4*MW2^3*(110100480*MW2^17 + 
        2*MW2^6*MZ2^11*(80679253 - 488642990*SW2) + 2*MW2^4*MZ2^13*
         (26143042 - 32986503*SW2) + 125*MZ2^17*(33 - 353*SW2) + 
        327680*MW2^16*MZ2*(-3371 + 264*SW2) - 32768*MW2^15*MZ2^2*
         (-148650 + 30659*SW2) + 5*MW2*MZ2^16*(-31160 + 37701*SW2) + 
        7*MW2^2*MZ2^15*(253220 + 101549*SW2) + 8192*MW2^14*MZ2^3*
         (-1565841 + 561788*SW2) + MW2^3*MZ2^14*(-11676177 + 788756*SW2) + 
        8192*MW2^12*MZ2^5*(-3593717 + 2498726*SW2) - 4096*MW2^13*MZ2^4*
         (-5584273 + 2932008*SW2) + 256*MW2^10*MZ2^7*(-79112972 + 
          76355351*SW2) - 256*MW2^11*MZ2^6*(-110206725 + 93979382*SW2) + 
        16*MW2^8*MZ2^9*(-235828477 + 154978304*SW2) - 
        64*MW2^9*MZ2^8*(-166304891 + 160438686*SW2) + 
        2*MW2^5*MZ2^12*(-74193209 + 191010861*SW2) + 4*MW2^7*MZ2^10*
         (158000377 + 203938192*SW2)) + MT2^2*MW2^5*(22020096*MW2^17 + 
        2*MW2^6*MZ2^11*(137990029 - 155647098*SW2) + 131072*MW2^16*MZ2*
         (-1547 + 114*SW2) - 125*MZ2^17*(34 + 241*SW2) - 
        16384*MW2^15*MZ2^2*(-48831 + 11218*SW2) + 5*MW2*MZ2^16*
         (1475 + 23124*SW2) + 8192*MW2^14*MZ2^3*(-221659 + 100950*SW2) + 
        2*MW2^2*MZ2^15*(115905 + 980126*SW2) - 2048*MW2^13*MZ2^4*
         (-1278935 + 990672*SW2) + 3072*MW2^12*MZ2^5*(-779537 + 994808*SW2) + 
        256*MW2^10*MZ2^7*(1640551 + 4081382*SW2) - 512*MW2^11*MZ2^6*
         (-2130660 + 5416277*SW2) - 2*MW2^5*MZ2^12*(38423666 + 8136645*SW2) - 
        MW2^3*MZ2^14*(2242567 + 17169667*SW2) + 2*MW2^4*MZ2^13*
         (7523555 + 25260052*SW2) + 32*MW2^9*MZ2^8*(-38248921 + 
          25454396*SW2) - 48*MW2^8*MZ2^9*(-24110829 + 30867412*SW2) + 
        4*MW2^7*MZ2^10*(-171098751 + 250572728*SW2)) + 
      MT2^6*MW2*(66060288*MW2^17 - 1125*CW2*MZ2^17 + 
        25*MW2*MZ2^16*(148 - 1653*SW2) + 262144*MW2^16*MZ2*
         (-2593 + 225*SW2) - 114688*MW2^15*MZ2^2*(-27121 + 5602*SW2) + 
        10*MW2^2*MZ2^15*(-7718 + 25217*SW2) + 8192*MW2^14*MZ2^3*
         (-1048337 + 352590*SW2) + MW2^3*MZ2^14*(2231267 + 1052857*SW2) - 
        4*MW2^4*MZ2^13*(6171311 + 3427920*SW2) - 2048*MW2^13*MZ2^4*
         (-7934843 + 3680344*SW2) - 2560*MW2^11*MZ2^6*
         (-9327589 + 6270315*SW2) + 1024*MW2^12*MZ2^5*
         (-22029975 + 12765392*SW2) + 2*MW2^5*MZ2^12*
         (81589470 + 14992061*SW2) - 36*MW2^7*MZ2^10*(-69819723 + 
          33960112*SW2) + 256*MW2^10*MZ2^7*(-76840979 + 55952060*SW2) + 
        2*MW2^6*MZ2^11*(-373380793 + 75289914*SW2) + 16*MW2^8*MZ2^9*
         (-401483695 + 263691084*SW2) - 32*MW2^9*MZ2^8*
         (-397135675 + 289861252*SW2)) + MT2^5*MW2^2*(-110100480*MW2^17 + 
        3*MW2^3*MZ2^14*(868145 - 2155961*SW2) + 125*MZ2^17*(7 + 61*SW2) - 
        131072*MW2^16*MZ2*(-8581 + 705*SW2) + 5*MW2*MZ2^16*
         (7915 + 2817*SW2) + 16384*MW2^15*MZ2^2*(-310275 + 63416*SW2) - 
        MW2^2*MZ2^15*(558395 + 135009*SW2) - 24576*MW2^14*MZ2^3*
         (-562039 + 192536*SW2) + 2048*MW2^13*MZ2^4*(-12510623 + 
          6066258*SW2) + 4096*MW2^11*MZ2^6*(-8686684 + 6410727*SW2) + 
        6*MW2^4*MZ2^13*(224287 + 10627124*SW2) + 44*MW2^7*MZ2^10*
         (-62775855 + 20967928*SW2) - 1024*MW2^12*MZ2^5*
         (-33881361 + 21051896*SW2) - 80*MW2^8*MZ2^9*(-99971175 + 
          68734222*SW2) - 256*MW2^10*MZ2^7*(-109842147 + 89346155*SW2) - 
        2*MW2^5*MZ2^12*(47225973 + 120996767*SW2) + 2*MW2^6*MZ2^11*
         (332483853 + 156488210*SW2) + 32*MW2^9*MZ2^8*(-536404603 + 
          436898550*SW2)) + MT2^3*MW2^4*(-66060288*MW2^17 + 
        2*MW2^5*MZ2^12*(108931012 - 101260695*SW2) + 
        5*MW2*MZ2^16*(18505 - 66137*SW2) + 375*MZ2^17*(1 + 182*SW2) - 
        65536*MW2^16*MZ2*(-9797 + 738*SW2) + 65536*MW2^15*MZ2^2*
         (-41441 + 8849*SW2) - 8192*MW2^14*MZ2^3*(-827183 + 323136*SW2) + 
        4096*MW2^13*MZ2^4*(-2745375 + 1649531*SW2) - 
        MW2^2*MZ2^15*(1300325 + 1919191*SW2) - 2048*MW2^12*MZ2^5*
         (-6388328 + 5380927*SW2) - 2*MW2^4*MZ2^13*(27163153 + 6028902*SW2) + 
        MW2^3*MZ2^14*(9854217 + 15610430*SW2) + 42*MW2^6*MZ2^11*
         (-14367173 + 21817970*SW2) - 256*MW2^10*MZ2^7*
         (-22628573 + 31763243*SW2) + 64*MW2^9*MZ2^8*(-21136595 + 
          38283133*SW2) + 256*MW2^11*MZ2^6*(-41918479 + 46572812*SW2) + 
        16*MW2^8*MZ2^9*(-51061593 + 76081844*SW2) - 4*MW2^7*MZ2^10*
         (-266135213 + 448673336*SW2)))*B0i[bb0, 0, 0, MT2])/
    (2*MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (3*CHWB*MW2*(-(MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
        (24576*MW2^10 - 110592*MW2^9*MZ2 + 248832*MW2^8*MZ2^2 - 
         361984*MW2^7*MZ2^3 + 370432*MW2^6*MZ2^4 - 274112*MW2^5*MZ2^5 + 
         145520*MW2^4*MZ2^6 - 52472*MW2^3*MZ2^7 + 11030*MW2^2*MZ2^8 - 
         700*MW2*MZ2^9 - 125*MZ2^10)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))) + 
      4*MW2^3*(4*MT2^8*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(4096*MW2^10 - 
          18432*MW2^9*MZ2 + 15360*MW2^8*MZ2^2 + 51712*MW2^7*MZ2^3 - 
          139072*MW2^6*MZ2^4 + 139680*MW2^5*MZ2^5 - 56336*MW2^4*MZ2^6 - 
          9880*MW2^3*MZ2^7 + 19002*MW2^2*MZ2^8 - 7005*MW2*MZ2^9 + 875*MZ2^10)*
         SW2 + MW2^6*(MW2 + MZ2)*(1572864*MW2^16 - 125*CW2*MZ2^16 + 
          16*MW2^7*MZ2^9*(30182765 - 22632692*SW2) + 4*MW2^5*MZ2^11*
           (11951069 - 14357346*SW2) + 2*MW2^3*MZ2^13*
           (437854 - 1350695*SW2) + 65536*MW2^15*MZ2*(151 + 36*SW2) + 
          65536*MW2^14*MZ2^2*(-1765 + 153*SW2) - 25*MW2*MZ2^15*
           (-67 + 561*SW2) + 60*MW2^2*MZ2^14*(-707 + 4882*SW2) - 
          8192*MW2^13*MZ2^3*(-54059 + 13308*SW2) + 8192*MW2^12*MZ2^4*
           (-121380 + 43693*SW2) - 4096*MW2^11*MZ2^5*(-373487 + 166394*SW2) - 
          640*MW2^9*MZ2^7*(-2308689 + 1331056*SW2) + 512*MW2^10*MZ2^6*
           (-3373357 + 1733232*SW2) + 128*MW2^8*MZ2^8*(-7562418 + 
            4903915*SW2) + 2*MW2^4*MZ2^12*(-4234801 + 7486582*SW2) + 
          8*MW2^6*MZ2^10*(-22451663 + 20500286*SW2)) - 
        MT2^7*(1572864*MW2^16 - 125*CW2*MZ2^16 + 16*MW2^7*MZ2^9*
           (30182765 - 21586596*SW2) + 4*MW2^5*MZ2^11*(11951069 - 
            16471738*SW2) + 2*MW2^3*MZ2^13*(437854 - 1704471*SW2) + 
          65536*MW2^15*MZ2*(151 + 24*SW2) + 65536*MW2^14*MZ2^2*
           (-1765 + 207*SW2) - 25*MW2*MZ2^15*(-67 + 481*SW2) + 
          32768*MW2^12*MZ2^4*(-30345 + 10519*SW2) - 8192*MW2^13*MZ2^3*
           (-54059 + 13744*SW2) + 20*MW2^2*MZ2^14*(-2121 + 17140*SW2) - 
          4096*MW2^11*MZ2^5*(-373487 + 153281*SW2) - 1920*MW2^9*MZ2^7*
           (-769563 + 391628*SW2) + 512*MW2^10*MZ2^6*(-3373357 + 
            1547748*SW2) + 256*MW2^8*MZ2^8*(-3781209 + 2207143*SW2) + 
          2*MW2^4*MZ2^12*(-4234801 + 9249570*SW2) + 8*MW2^6*MZ2^10*
           (-22451663 + 21362134*SW2)) - MT2*MW2^4*(11010048*MW2^18 + 
          125*CW2*MZ2^18 + 2*MW2^6*MZ2^12*(156438899 - 149426466*SW2) + 
          8*MW2^8*MZ2^10*(204457139 - 112045466*SW2) + 5*MW2^2*MZ2^16*
           (10549 - 68679*SW2) + 65536*MW2^17*MZ2*(1147 + 240*SW2) + 
          25*MW2*MZ2^17*(-87 + 581*SW2) + 98304*MW2^16*MZ2^2*
           (-7821 + 806*SW2) - 8192*MW2^15*MZ2^3*(-319621 + 86416*SW2) + 
          4096*MW2^14*MZ2^4*(-1234699 + 489388*SW2) - 38*MW2^4*MZ2^14*
           (-315713 + 651307*SW2) + 4096*MW2^12*MZ2^6*(-1213872 + 
            756395*SW2) - 2048*MW2^13*MZ2^5*(-3062789 + 1540932*SW2) + 
          64*MW2^10*MZ2^8*(13174277 + 3216296*SW2) + MW2^3*MZ2^15*
           (-1091863 + 3844075*SW2) - 128*MW2^11*MZ2^7*(-14961691 + 
            13971788*SW2) + 16*MW2^9*MZ2^9*(-122124505 + 46379872*SW2) + 
          2*MW2^5*MZ2^13*(-38249752 + 51585917*SW2) + 4*MW2^7*MZ2^11*
           (-216543493 + 154929514*SW2)) + MT2^2*MW2^3*(33030144*MW2^18 + 
          375*CW2*MZ2^18 + 2*MW2^6*MZ2^12*(300383879 - 245862042*SW2) + 
          16*MW2^9*MZ2^9*(57686529 - 138732604*SW2) + 2*MW2^4*MZ2^14*
           (15341351 - 28622568*SW2) + 10*MW2^2*MZ2^16*(20471 - 91769*SW2) + 
          196608*MW2^17*MZ2*(1087 + 228*SW2) + 50*MW2*MZ2^17*
           (-203 + 759*SW2) + 32768*MW2^16*MZ2^2*(-72293 + 6860*SW2) - 
          8192*MW2^15*MZ2^3*(-1054355 + 263404*SW2) + 4096*MW2^14*MZ2^4*
           (-4444897 + 1611798*SW2) - 6144*MW2^13*MZ2^5*
           (-4178709 + 1887548*SW2) - 8*MW2^8*MZ2^10*(-188407523 + 
            9224634*SW2) + MW2^3*MZ2^15*(-3291249 + 9738227*SW2) + 
          1024*MW2^12*MZ2^6*(-24913691 + 13271617*SW2) + 
          192*MW2^10*MZ2^8*(-40545159 + 33654518*SW2) - 128*MW2^11*MZ2^7*
           (-138709513 + 87644736*SW2) + 2*MW2^5*MZ2^13*(-85388651 + 
            104539021*SW2) + 4*MW2^7*MZ2^11*(-332290301 + 168607646*SW2)) + 
        MT2^6*(11010048*MW2^17 + 125*CW2*MZ2^17 + 16*MW2^8*MZ2^9*
           (271488443 - 190967924*SW2) + 12*MW2^6*MZ2^11*
           (43075743 - 51854218*SW2) + 2*MW2^4*MZ2^13*(7491929 - 
            19604553*SW2) + 5*MW2^2*MZ2^15*(11729 - 70941*SW2) + 
          65536*MW2^16*MZ2*(1027 + 180*SW2) + 50*MW2*MZ2^16*(-51 + 188*SW2) + 
          229376*MW2^15*MZ2^2*(-3559 + 372*SW2) - 8192*MW2^14*MZ2^3*
           (-391033 + 93804*SW2) + 4096*MW2^13*MZ2^4*(-1800529 + 
            599826*SW2) + 4*MW2^3*MZ2^14*(-308837 + 1290766*SW2) - 
          2048*MW2^12*MZ2^5*(-5692807 + 2282820*SW2) + 1024*MW2^11*MZ2^6*
           (-13253206 + 6042463*SW2) - 128*MW2^10*MZ2^7*(-94000483 + 
            48132952*SW2) + 64*MW2^9*MZ2^8*(-128652909 + 75515926*SW2) + 
          2*MW2^5*MZ2^12*(-54211283 + 93391490*SW2) + 8*MW2^7*MZ2^10*
           (-217788687 + 194431874*SW2)) - MT2^5*MW2*(33030144*MW2^17 + 
          500*CW2*MZ2^17 + 2*MW2^4*MZ2^13*(27760426 - 65185029*SW2) + 
          196608*MW2^16*MZ2*(1015 + 192*SW2) + 25*MW2*MZ2^16*
           (-553 + 1579*SW2) + 32768*MW2^15*MZ2^2*(-74831 + 7222*SW2) - 
          5*MW2^2*MZ2^15*(-58011 + 261917*SW2) - 8192*MW2^14*MZ2^3*
           (-1183823 + 276048*SW2) + 4096*MW2^13*MZ2^4*(-5492887 + 
            1803668*SW2) - 2048*MW2^12*MZ2^5*(-17507061 + 6987368*SW2) + 
          2*MW2^3*MZ2^14*(-2545726 + 8885241*SW2) + 1024*MW2^11*MZ2^6*
           (-41115521 + 18810420*SW2) - 20*MW2^6*MZ2^11*(-86888177 + 
            101033250*SW2) - 128*MW2^10*MZ2^7*(-294520825 + 152166228*SW2) + 
          64*MW2^9*MZ2^8*(-407835831 + 241646824*SW2) + 2*MW2^5*MZ2^12*
           (-189199903 + 305433258*SW2) - 16*MW2^8*MZ2^9*(-873152829 + 
            615748904*SW2) + 8*MW2^7*MZ2^10*(-713674111 + 629350194*SW2)) - 
        MT2^3*MW2^2*(55050240*MW2^18 + 375*CW2*MZ2^18 + 2*MW2^4*MZ2^14*
           (12314091 - 20468956*SW2) + 5*MW2^2*MZ2^16*(37117 - 155515*SW2) - 
          108793856*MW2^13*MZ2^5*(-476 + 201*SW2) + 327680*MW2^17*MZ2*
           (1045 + 216*SW2) + 25*MW2*MZ2^17*(-381 + 1033*SW2) + 
          65536*MW2^16*MZ2^2*(-61352 + 5613*SW2) - 8192*MW2^15*MZ2^3*
           (-1873489 + 445392*SW2) + 8192*MW2^14*MZ2^4*(-4171791 + 
            1427252*SW2) + 10*MW2^6*MZ2^12*(23118521 + 3463518*SW2) + 
          MW2^3*MZ2^15*(-2907799 + 8185091*SW2) + 2*MW2^5*MZ2^13*
           (-55792864 + 47653767*SW2) + 512*MW2^12*MZ2^6*(-111346697 + 
            54661500*SW2) - 384*MW2^11*MZ2^7*(-121846573 + 68639684*SW2) + 
          128*MW2^10*MZ2^8*(-223045113 + 147743962*SW2) - 
          4*MW2^7*MZ2^11*(-63919459 + 263154694*SW2) + 8*MW2^8*MZ2^10*
           (-427889965 + 522157778*SW2) - 16*MW2^9*MZ2^9*(-778828015 + 
            648506708*SW2)) + MT2^4*MW2*(55050240*MW2^18 + 125*CW2*MZ2^18 + 
          50*MW2*MZ2^17*(-21 + 128*SW2) + 327680*MW2^17*MZ2*
           (1021 + 204*SW2) + 65536*MW2^16*MZ2^2*(-62047 + 5718*SW2) - 
          30*MW2^2*MZ2^16*(-689 + 6646*SW2) + 106496*MW2^14*MZ2^4*
           (-343610 + 113811*SW2) - 8192*MW2^15*MZ2^3*(-1945665 + 
            452264*SW2) + MW2^3*MZ2^15*(-434583 + 1174439*SW2) - 
          8192*MW2^13*MZ2^5*(-7028127 + 2851988*SW2) + 2*MW2^4*MZ2^14*
           (605381 + 3409285*SW2) - 6*MW2^5*MZ2^13*(-5283111 + 
            19655987*SW2) + 512*MW2^12*MZ2^6*(-129942817 + 60843602*SW2) - 
          112*MW2^9*MZ2^9*(-180168673 + 132299116*SW2) + 
          128*MW2^10*MZ2^8*(-306775142 + 188048825*SW2) - 
          128*MW2^11*MZ2^7*(-455805667 + 242383908*SW2) + 
          24*MW2^8*MZ2^10*(-322697101 + 300111682*SW2) + 
          2*MW2^6*MZ2^12*(-187243133 + 357078962*SW2) - 4*MW2^7*MZ2^11*
           (-529783249 + 670014678*SW2))) + 
      MH2^3*(-4*MT2^8*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(4096*MW2^10 - 
          18432*MW2^9*MZ2 + 15360*MW2^8*MZ2^2 + 51712*MW2^7*MZ2^3 - 
          139072*MW2^6*MZ2^4 + 139680*MW2^5*MZ2^5 - 56336*MW2^4*MZ2^6 - 
          9880*MW2^3*MZ2^7 + 19002*MW2^2*MZ2^8 - 7005*MW2*MZ2^9 + 875*MZ2^10)*
         SW2 - MW2^6*(MW2 + MZ2)*(1572864*MW2^16 - 125*CW2*MZ2^16 + 
          2*MW2^5*MZ2^11*(22761457 - 29019198*SW2) + 16*MW2^7*MZ2^9*
           (29848943 - 22460654*SW2) + 2*MW2^3*MZ2^13*
           (361039 - 1356545*SW2) + 65536*MW2^15*MZ2*(151 + 36*SW2) - 
          25*MW2*MZ2^15*(-97 + 456*SW2) + 16384*MW2^14*MZ2^2*
           (-7063 + 612*SW2) - 8192*MW2^13*MZ2^3*(-54125 + 13278*SW2) + 
          15*MW2^2*MZ2^14*(-2098 + 18613*SW2) + 2048*MW2^12*MZ2^4*
           (-486459 + 174076*SW2) - 2048*MW2^11*MZ2^5*(-748609 + 
            330697*SW2) + 2048*MW2^10*MZ2^6*(-844711 + 429393*SW2) - 
          256*MW2^9*MZ2^7*(-5770617 + 3290014*SW2) + 2*MW2^4*MZ2^12*
           (-3844045 + 7605559*SW2) + 32*MW2^8*MZ2^8*(-30129315 + 
            19391656*SW2) + 4*MW2^6*MZ2^10*(-43826593 + 41024260*SW2)) + 
        MT2^7*(1572864*MW2^16 - 125*CW2*MZ2^16 + 2*MW2^5*MZ2^11*
           (22761457 - 33247982*SW2) + 2*MW2^3*MZ2^13*
           (361039 - 1710321*SW2) + 65536*MW2^15*MZ2*(151 + 24*SW2) - 
          25*MW2*MZ2^15*(-97 + 376*SW2) + 16384*MW2^14*MZ2^2*
           (-7063 + 828*SW2) - 8192*MW2^13*MZ2^3*(-54125 + 13714*SW2) + 
          5*MW2^2*MZ2^14*(-6294 + 65815*SW2) + 2048*MW2^12*MZ2^4*
           (-486459 + 167608*SW2) - 2048*MW2^11*MZ2^5*(-748609 + 
            304471*SW2) + 2048*MW2^10*MZ2^6*(-844711 + 383022*SW2) - 
          768*MW2^9*MZ2^7*(-1923539 + 966528*SW2) - 304*MW2^7*MZ2^9*
           (-1570997 + 1127082*SW2) + 160*MW2^8*MZ2^8*(-6025863 + 
            3486628*SW2) + 2*MW2^4*MZ2^12*(-3844045 + 9368547*SW2) + 
          4*MW2^6*MZ2^10*(-43826593 + 42747956*SW2)) + 
        MT2*MW2^4*(11010048*MW2^18 + 125*CW2*MZ2^18 + 4*MW2^8*MZ2^10*
           (410147401 - 219380476*SW2) + 2*MW2^6*MZ2^12*(152458001 - 
            149859027*SW2) + MW2^4*MZ2^14*(10677712 - 25130495*SW2) + 
          65536*MW2^17*MZ2*(1147 + 240*SW2) + 25*MW2*MZ2^17*
           (-117 + 476*SW2) + 49152*MW2^16*MZ2^2*(-15649 + 1612*SW2) - 
          5*MW2^2*MZ2^16*(-8959 + 63834*SW2) - 8192*MW2^15*MZ2^3*
           (-320059 + 86206*SW2) - 14336*MW2^13*MZ2^5*(-438602 + 
            218457*SW2) + 9728*MW2^12*MZ2^6*(-511551 + 314620*SW2) + 
          2048*MW2^14*MZ2^4*(-2474891 + 974384*SW2) + MW2^3*MZ2^15*
           (-889183 + 3819250*SW2) + 32*MW2^10*MZ2^8*(27243469 + 
            6319156*SW2) - 256*MW2^11*MZ2^7*(-7416131 + 6864520*SW2) + 
          80*MW2^9*MZ2^9*(-24696143 + 9038018*SW2) + 2*MW2^5*MZ2^13*
           (-36083752 + 52325381*SW2) + 2*MW2^7*MZ2^11*(-429787313 + 
            306540686*SW2)) - MT2^2*MW2^3*(33030144*MW2^18 + 375*CW2*MZ2^18 + 
          2*MW2^6*MZ2^12*(296425952 - 245028183*SW2) + 16*MW2^9*MZ2^9*
           (51932901 - 139165894*SW2) + MW2^4*MZ2^14*(27799966 - 
            58305723*SW2) + 10*MW2^2*MZ2^16*(17561 - 86339*SW2) + 
          196608*MW2^17*MZ2*(1087 + 228*SW2) + 25*MW2*MZ2^17*
           (-496 + 1203*SW2) + 16384*MW2^16*MZ2^2*(-144649 + 13720*SW2) - 
          8192*MW2^15*MZ2^3*(-1055711 + 262774*SW2) - 6144*MW2^13*MZ2^5*
           (-4188325 + 1874191*SW2) + 2048*MW2^14*MZ2^4*
           (-8908121 + 3209580*SW2) - 4*MW2^8*MZ2^10*(-389861431 + 
            9134964*SW2) + MW2^3*MZ2^15*(-2759859 + 9759827*SW2) + 
          14*MW2^5*MZ2^13*(-11660849 + 15132082*SW2) + 512*MW2^12*MZ2^6*
           (-49898641 + 26264546*SW2) - 256*MW2^11*MZ2^7*
           (-69237431 + 43239006*SW2) + 96*MW2^10*MZ2^8*(-80174767 + 
            66493248*SW2) + 2*MW2^7*MZ2^11*(-669755845 + 326928634*SW2)) - 
        MT2^6*(11010048*MW2^17 + 125*CW2*MZ2^17 + 6*MW2^6*MZ2^11*
           (82772075 - 104434742*SW2) + 5*MW2^2*MZ2^15*(10589 - 64521*SW2) + 
          65536*MW2^16*MZ2*(1027 + 180*SW2) + 25*MW2*MZ2^16*
           (-132 + 271*SW2) + 114688*MW2^15*MZ2^2*(-7121 + 744*SW2) - 
          1255424*MW2^12*MZ2^5*(-9307 + 3699*SW2) - 8192*MW2^14*MZ2^3*
           (-391501 + 93594*SW2) + 10240*MW2^13*MZ2^4*(-721579 + 
            238932*SW2) - 8*MW2^4*MZ2^13*(-1640867 + 4941120*SW2) + 
          MW2^3*MZ2^14*(-1005068 + 5078689*SW2) - 400*MW2^8*MZ2^9*
           (-10756439 + 7572626*SW2) + 512*MW2^11*MZ2^6*(-26551361 + 
            11966942*SW2) + 10*MW2^5*MZ2^12*(-10067062 + 18905767*SW2) - 
          256*MW2^10*MZ2^7*(-47003477 + 23771774*SW2) + 32*MW2^9*MZ2^8*
           (-256454475 + 149162816*SW2) + 4*MW2^7*MZ2^10*(-426704955 + 
            388341412*SW2)) - MT2^4*MW2*(55050240*MW2^18 + 125*CW2*MZ2^18 + 
          2*MW2^7*MZ2^11*(1011545909 - 1352300250*SW2) + 
          25*MW2*MZ2^17*(-72 + 151*SW2) + 327680*MW2^17*MZ2*
           (1021 + 204*SW2) - 30*MW2^2*MZ2^16*(-199 + 6626*SW2) + 
          16384*MW2^16*MZ2^2*(-248293 + 22872*SW2) - 8192*MW2^15*MZ2^3*
           (-1948005 + 451214*SW2) + MW2^3*MZ2^15*(-309453 + 1346639*SW2) + 
          2048*MW2^14*MZ2^4*(-17901881 + 5893212*SW2) + 
          MW2^4*MZ2^14*(1580650 + 6158741*SW2) - 2048*MW2^13*MZ2^5*
           (-28174164 + 11331407*SW2) - 6*MW2^5*MZ2^13*(-4115903 + 
            19821030*SW2) + 1024*MW2^12*MZ2^6*(-65081903 + 30128233*SW2) - 
          256*MW2^11*MZ2^7*(-227905931 + 119735172*SW2) + 
          2*MW2^6*MZ2^12*(-170016734 + 362718311*SW2) + 12*MW2^8*MZ2^10*
           (-630927789 + 599950148*SW2) + 32*MW2^10*MZ2^8*
           (-1222756061 + 743100680*SW2) - 16*MW2^9*MZ2^9*
           (-1248311059 + 918434458*SW2)) + MT2^3*MW2^2*(55050240*MW2^18 + 
          375*CW2*MZ2^18 + MW2^4*MZ2^14*(22666896 - 42132149*SW2) + 
          5*MW2^2*MZ2^16*(30547 - 147280*SW2) + 327680*MW2^17*MZ2*
           (1045 + 216*SW2) + 25*MW2*MZ2^17*(-471 + 718*SW2) + 
          16384*MW2^16*MZ2^2*(-245513 + 22452*SW2) - 8192*MW2^15*MZ2^3*
           (-1875799 + 444342*SW2) - 25344*MW2^11*MZ2^7*
           (-1845373 + 1027200*SW2) + 2048*MW2^14*MZ2^4*(-16719957 + 
            5684648*SW2) + MW2^3*MZ2^15*(-2420659 + 8312066*SW2) - 
          2048*MW2^13*MZ2^5*(-25342505 + 10604697*SW2) + 
          2*MW2^6*MZ2^12*(122808667 + 21339657*SW2) + 1024*MW2^12*MZ2^6*
           (-55763737 + 27060876*SW2) + 2*MW2^5*MZ2^13*(-55059346 + 
            48362535*SW2) - 2*MW2^7*MZ2^11*(-95926811 + 541096010*SW2) + 
          32*MW2^10*MZ2^8*(-887704581 + 583887388*SW2) - 
          16*MW2^9*MZ2^9*(-767197309 + 644291426*SW2) + 4*MW2^8*MZ2^10*
           (-820982843 + 1050520732*SW2)) + MT2^5*MW2*(33030144*MW2^17 + 
          500*CW2*MZ2^17 + 10*MW2^6*MZ2^11*(167262721 - 203383326*SW2) + 
          2*MW2^4*MZ2^13*(24584287 - 65783787*SW2) + 196608*MW2^16*MZ2*
           (1015 + 192*SW2) + 25*MW2*MZ2^16*(-673 + 1159*SW2) + 
          16384*MW2^15*MZ2^2*(-149725 + 14444*SW2) - 5*MW2^2*MZ2^15*
           (-52401 + 239912*SW2) - 8192*MW2^14*MZ2^3*(-1185233 + 
            275418*SW2) + 2048*MW2^13*MZ2^4*(-11006549 + 3592240*SW2) - 
          2048*MW2^12*MZ2^5*(-17545152 + 6940673*SW2) + 
          MW2^3*MZ2^14*(-4246982 + 17529057*SW2) + 512*MW2^11*MZ2^6*
           (-82372429 + 37258524*SW2) - 256*MW2^10*MZ2^7*(-147281093 + 
            75167688*SW2) + 2*MW2^5*MZ2^12*(-176431303 + 309149799*SW2) + 
          32*MW2^9*MZ2^8*(-813108789 + 477385532*SW2) - 16*MW2^8*MZ2^9*
           (-865179711 + 610344074*SW2) + 4*MW2^7*MZ2^10*(-1399395677 + 
            1256445228*SW2))) + 3*MH2^2*MW2*
       (8*MT2^8*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(4096*MW2^10 - 18432*MW2^9*MZ2 + 
          15360*MW2^8*MZ2^2 + 51712*MW2^7*MZ2^3 - 139072*MW2^6*MZ2^4 + 
          139680*MW2^5*MZ2^5 - 56336*MW2^4*MZ2^6 - 9880*MW2^3*MZ2^7 + 
          19002*MW2^2*MZ2^8 - 7005*MW2*MZ2^9 + 875*MZ2^10)*SW2 + 
        MW2^6*(MW2 + MZ2)*(3145728*MW2^16 - 250*CW2*MZ2^16 + 
          2*MW2^5*MZ2^11*(47691883 - 59446266*SW2) + 32*MW2^7*MZ2^9*
           (30688241 - 23062313*SW2) + 2*MW2^3*MZ2^13*
           (787988 - 2746695*SW2) + 131072*MW2^15*MZ2*(151 + 36*SW2) - 
          25*MW2*MZ2^15*(-149 + 912*SW2) + 16384*MW2^14*MZ2^2*
           (-14185 + 1224*SW2) - 16384*MW2^13*MZ2^3*(-54501 + 13349*SW2) + 
          5*MW2^2*MZ2^14*(-13123 + 112273*SW2) + 2048*MW2^12*MZ2^4*
           (-982133 + 351288*SW2) - 2048*MW2^11*MZ2^5*(-1515266 + 
            669801*SW2) + 512*MW2^10*MZ2^6*(-6858501 + 3492512*SW2) - 
          128*MW2^9*MZ2^7*(-23504849 + 13433940*SW2) + 2*MW2^4*MZ2^12*
           (-8193999 + 15502291*SW2) + 32*MW2^8*MZ2^8*(-61615881 + 
            39732404*SW2) + 4*MW2^6*MZ2^10*(-90806153 + 84253304*SW2)) - 
        MT2^7*(3145728*MW2^16 - 250*CW2*MZ2^16 + 2*MW2^5*MZ2^11*
           (47691883 - 67903834*SW2) + 32*MW2^7*MZ2^9*(30688241 - 
            22016217*SW2) + 2*MW2^3*MZ2^13*(787988 - 3454247*SW2) + 
          131072*MW2^15*MZ2*(151 + 24*SW2) - 25*MW2*MZ2^15*(-149 + 752*SW2) + 
          16384*MW2^14*MZ2^2*(-14185 + 1656*SW2) - 49152*MW2^13*MZ2^3*
           (-18167 + 4595*SW2) + 5*MW2^2*MZ2^14*(-13123 + 132225*SW2) + 
          2048*MW2^12*MZ2^4*(-982133 + 338352*SW2) - 2048*MW2^11*MZ2^5*
           (-1515266 + 617349*SW2) + 512*MW2^10*MZ2^6*(-6858501 + 
            3121544*SW2) - 128*MW2^9*MZ2^7*(-23504849 + 11872220*SW2) + 
          2*MW2^4*MZ2^12*(-8193999 + 19028267*SW2) + 32*MW2^8*MZ2^8*
           (-61615881 + 35815372*SW2) + 4*MW2^6*MZ2^10*(-90806153 + 
            87700696*SW2)) + MT2^2*MW2^3*(66060288*MW2^18 + 750*CW2*MZ2^18 + 
          MW2^4*MZ2^14*(59238311 - 118632059*SW2) + 4*MW2^8*MZ2^10*
           (779656499 - 18814032*SW2) + 393216*MW2^17*MZ2*(1087 + 228*SW2) + 
          25*MW2*MZ2^17*(-857 + 2406*SW2) + 16384*MW2^16*MZ2^2*
           (-290537 + 27440*SW2) - 16384*MW2^15*MZ2^3*(-1063312 + 
            264265*SW2) - 5*MW2^2*MZ2^16*(-70724 + 347141*SW2) + 
          2048*MW2^14*MZ2^4*(-17993301 + 6482176*SW2) - 2048*MW2^13*MZ2^5*
           (-25453859 + 11404309*SW2) + MW2^3*MZ2^15*(-5952178 + 
            19736159*SW2) + 12*MW2^5*MZ2^13*(-28484038 + 36137153*SW2) + 
          512*MW2^12*MZ2^6*(-101442815 + 53528048*SW2) + 
          10*MW2^7*MZ2^11*(-273155863 + 135043894*SW2) - 
          32*MW2^9*MZ2^9*(-57703332 + 143768665*SW2) - 128*MW2^11*MZ2^7*
           (-282937161 + 177156692*SW2) + 32*MW2^10*MZ2^8*
           (-496264229 + 410659076*SW2) - 2*MW2^6*MZ2^12*(-611990462 + 
            504209787*SW2)) - MT2*MW2^4*(22020096*MW2^18 + 250*CW2*MZ2^18 + 
          2*MW2^6*MZ2^12*(316356449 - 307720891*SW2) + MW2^4*MZ2^14*
           (22875797 - 51091351*SW2) + 5*MW2^2*MZ2^16*(17553 - 128263*SW2) + 
          175*MW2*MZ2^17*(-27 + 136*SW2) + 131072*MW2^17*MZ2*
           (1147 + 240*SW2) + 16384*MW2^16*MZ2^2*(-94307 + 9672*SW2) - 
          49152*MW2^15*MZ2^3*(-107485 + 28901*SW2) + 2048*MW2^14*MZ2^4*
           (-5001783 + 1968448*SW2) - 2048*MW2^13*MZ2^5*
           (-6226896 + 3104135*SW2) + MW2^3*MZ2^15*(-1928761 + 7717610*SW2) - 
          384*MW2^11*MZ2^7*(-10239805 + 9440956*SW2) + 512*MW2^12*MZ2^6*
           (-19819001 + 12210080*SW2) + 32*MW2^10*MZ2^8*
           (53357285 + 13981924*SW2) + 96*MW2^9*MZ2^9*(-41574719 + 
            15290127*SW2) + 2*MW2^5*MZ2^13*(-75898739 + 106988089*SW2) - 
          4*MW2^8*MZ2^10*(-835939577 + 450173288*SW2) + 2*MW2^7*MZ2^11*
           (-883044347 + 630491098*SW2)) + MT2^6*(22020096*MW2^17 + 
          250*CW2*MZ2^17 + 32*MW2^8*MZ2^9*(276143312 - 194476355*SW2) + 
          2*MW2^4*MZ2^13*(14094215 - 40055368*SW2) + 5*MW2^2*MZ2^15*
           (20138 - 129637*SW2) + 131072*MW2^16*MZ2*(1027 + 180*SW2) + 
          344064*MW2^15*MZ2^2*(-4767 + 496*SW2) + 25*MW2*MZ2^16*
           (-219 + 542*SW2) - 16384*MW2^14*MZ2^3*(-394192 + 94091*SW2) + 
          2048*MW2^13*MZ2^4*(-7283303 + 2411840*SW2) - 2048*MW2^12*MZ2^5*
           (-11545933 + 4596959*SW2) + MW2^3*MZ2^14*(-2160681 + 
            10245413*SW2) + 512*MW2^11*MZ2^6*(-53880605 + 24369088*SW2) - 
          128*MW2^10*MZ2^7*(-191373827 + 97233756*SW2) + 
          2*MW2^5*MZ2^12*(-106380952 + 192503751*SW2) + 32*MW2^9*MZ2^8*
           (-524099231 + 306064812*SW2) - 2*MW2^6*MZ2^11*(-518121167 + 
            640873110*SW2) + 4*MW2^7*MZ2^10*(-882195063 + 796929584*SW2)) + 
        MT2^4*MW2*(110100480*MW2^18 + 250*CW2*MZ2^18 + 2*MW2^7*MZ2^11*
           (2117106635 - 2766297246*SW2) + 4*MW2^5*MZ2^13*
           (13681422 - 60075175*SW2) + 655360*MW2^17*MZ2*(1021 + 204*SW2) + 
          25*MW2*MZ2^17*(-99 + 302*SW2) + 49152*MW2^16*MZ2^2*
           (-166217 + 15248*SW2) - 147456*MW2^15*MZ2^3*
           (-217940 + 50411*SW2) - 5*MW2^2*MZ2^16*(-4048 + 80107*SW2) + 
          MW2^3*MZ2^15*(-776726 + 2745613*SW2) + 3*MW2^4*MZ2^14*
           (1140131 + 4058437*SW2) + 2048*MW2^14*MZ2^4*(-36140855 + 
            11899024*SW2) - 2048*MW2^13*MZ2^5*(-57023075 + 22972171*SW2) + 
          512*MW2^12*MZ2^6*(-264180167 + 122676408*SW2) - 
          128*MW2^11*MZ2^7*(-928134551 + 489539476*SW2) + 
          2*MW2^6*MZ2^12*(-362279194 + 738257459*SW2) - 32*MW2^9*MZ2^9*
           (-1282783220 + 943142447*SW2) + 12*MW2^8*MZ2^10*
           (-1306211497 + 1231113984*SW2) + 32*MW2^10*MZ2^8*
           (-2499850519 + 1523979372*SW2)) - MT2^3*MW2^2*
         (110100480*MW2^18 + 750*CW2*MZ2^18 + 2*MW2^7*MZ2^11*
           (227481233 - 1102587838*SW2) + MW2^4*MZ2^14*(48275621 - 
            85907211*SW2) + 655360*MW2^17*MZ2*(1045 + 216*SW2) + 
          25*MW2*MZ2^17*(-807 + 1436*SW2) - 35*MW2^2*MZ2^16*
           (-8957 + 42335*SW2) + 16384*MW2^16*MZ2^2*(-493091 + 44904*SW2) - 
          16384*MW2^15*MZ2^3*(-1888959 + 446827*SW2) + 2048*MW2^14*MZ2^4*
           (-33761023 + 11479056*SW2) + MW2^3*MZ2^15*(-5276153 + 
            16825762*SW2) - 2048*MW2^13*MZ2^5*(-51307666 + 21501935*SW2) + 
          2*MW2^6*MZ2^12*(246828321 + 39641665*SW2) + 2*MW2^5*MZ2^13*
           (-114318749 + 99772505*SW2) + 512*MW2^12*MZ2^6*
           (-226472823 + 110213752*SW2) - 128*MW2^11*MZ2^7*
           (-744684739 + 415953604*SW2) - 32*MW2^9*MZ2^9*(-791504167 + 
            662062883*SW2) + 32*MW2^10*MZ2^8*(-1818073923 + 1198239332*SW2) + 
          4*MW2^8*MZ2^10*(-1719745507 + 2155430696*SW2)) - 
        MT2^5*MW2*(66060288*MW2^17 + 1000*CW2*MZ2^17 + 2*MW2^6*MZ2^11*
           (1743399295 - 2081036802*SW2) + 2*MW2^4*MZ2^13*
           (52576320 - 133437971*SW2) + 5*MW2^2*MZ2^15*
           (102217 - 482204*SW2) + 393216*MW2^16*MZ2*(1015 + 192*SW2) + 
          50*MW2*MZ2^16*(-583 + 1159*SW2) + 16384*MW2^15*MZ2^2*
           (-300689 + 28888*SW2) - 16384*MW2^14*MZ2^3*(-1193365 + 
            276909*SW2) + 6144*MW2^13*MZ2^4*(-7406215 + 2417536*SW2) - 
          2048*MW2^12*MZ2^5*(-35506172 + 14070437*SW2) + 
          MW2^3*MZ2^14*(-9077419 + 35389429*SW2) - 352*MW2^8*MZ2^9*
           (-80748543 + 56979571*SW2) + 512*MW2^11*MZ2^6*(-167150699 + 
            75856288*SW2) + 160*MW2^9*MZ2^8*(-332295589 + 195816828*SW2) - 
          128*MW2^10*MZ2^7*(-599607381 + 307340204*SW2) + 
          2*MW2^5*MZ2^12*(-372162571 + 630045711*SW2) + 4*MW2^7*MZ2^10*
           (-2891861197 + 2578444008*SW2))) + 
      MH2*MW2^2*(-36*MT2^8*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(4096*MW2^10 - 
          18432*MW2^9*MZ2 + 15360*MW2^8*MZ2^2 + 51712*MW2^7*MZ2^3 - 
          139072*MW2^6*MZ2^4 + 139680*MW2^5*MZ2^5 - 56336*MW2^4*MZ2^6 - 
          9880*MW2^3*MZ2^7 + 19002*MW2^2*MZ2^8 - 7005*MW2*MZ2^9 + 875*MZ2^10)*
         SW2 - MW2^6*(MW2 + MZ2)*(14155776*MW2^16 - 1125*CW2*MZ2^16 + 
          16*MW2^7*MZ2^9*(273630493 - 206315932*SW2) + 4*MW2^5*MZ2^11*
           (107605063 - 131989302*SW2) + 2*MW2^3*MZ2^13*
           (3797526 - 12279655*SW2) + 589824*MW2^15*MZ2*(151 + 36*SW2) + 
          196608*MW2^14*MZ2^2*(-5306 + 459*SW2) - 175*MW2*MZ2^15*
           (-89 + 647*SW2) + 172032*MW2^12*MZ2^4*(-52277 + 18793*SW2) - 
          24576*MW2^13*MZ2^3*(-162761 + 40012*SW2) + 20*MW2^2*MZ2^14*
           (-17424 + 128819*SW2) - 4096*MW2^11*MZ2^5*(-3381869 + 
            1504572*SW2) + 512*MW2^10*MZ2^6*(-30573537 + 15687904*SW2) + 
          128*MW2^8*MZ2^8*(-68597151 + 44544079*SW2) - 128*MW2^9*MZ2^7*
           (-104687433 + 60318080*SW2) + 24*MW2^6*MZ2^10*
           (-67713163 + 62578570*SW2) + 2*MW2^4*MZ2^12*(-37704225 + 
            68797946*SW2)) + MT2^7*(14155776*MW2^16 - 1125*CW2*MZ2^16 + 
          16*MW2^7*MZ2^9*(273630493 - 196901068*SW2) + 4*MW2^5*MZ2^11*
           (107605063 - 151018830*SW2) + 2*MW2^3*MZ2^13*
           (3797526 - 15463639*SW2) + 589824*MW2^15*MZ2*(151 + 24*SW2) + 
          196608*MW2^14*MZ2^2*(-5306 + 621*SW2) - 25*MW2*MZ2^15*
           (-623 + 3809*SW2) + 172032*MW2^12*MZ2^4*(-52277 + 18100*SW2) - 
          24576*MW2^13*MZ2^3*(-162761 + 41320*SW2) + 20*MW2^2*MZ2^14*
           (-17424 + 151265*SW2) - 4096*MW2^11*MZ2^5*(-3381869 + 
            1386555*SW2) + 512*MW2^10*MZ2^6*(-30573537 + 14018548*SW2) + 
          128*MW2^8*MZ2^8*(-68597151 + 40137418*SW2) - 128*MW2^9*MZ2^7*
           (-104687433 + 53290340*SW2) + 24*MW2^6*MZ2^10*
           (-67713163 + 65164114*SW2) + 2*MW2^4*MZ2^12*(-37704225 + 
            84664838*SW2)) + MT2*MW2^4*(99090432*MW2^18 + 1125*CW2*MZ2^18 + 
          2*MW2^6*MZ2^12*(1415474603 - 1370025286*SW2) + 
          2*MW2^4*MZ2^14*(53121849 - 113495455*SW2) + 589824*MW2^17*MZ2*
           (1147 + 240*SW2) + 25*MW2*MZ2^17*(-803 + 4709*SW2) + 
          98304*MW2^16*MZ2^2*(-70543 + 7254*SW2) - 270336*MW2^15*MZ2^3*
           (-87509 + 23624*SW2) - 5*MW2^2*MZ2^16*(-88681 + 595731*SW2) + 
          12288*MW2^14*MZ2^4*(-3724435 + 1474068*SW2) - 10240*MW2^13*MZ2^5*
           (-5551709 + 2788608*SW2) + 2048*MW2^12*MZ2^6*(-22037537 + 
            13708666*SW2) + 64*MW2^10*MZ2^8*(119151063 + 30595472*SW2) + 
          MW2^3*MZ2^15*(-9403747 + 34694875*SW2) - 128*MW2^11*MZ2^7*
           (-136161479 + 127044124*SW2) + 44*MW2^7*MZ2^11*
           (-178646541 + 128300474*SW2) - 56*MW2^8*MZ2^10*
           (-265291955 + 144756054*SW2) + 16*MW2^9*MZ2^9*(-1108725161 + 
            415514408*SW2) + 2*MW2^5*MZ2^13*(-343704836 + 474630661*SW2)) - 
        MT2^2*MW2^3*(297271296*MW2^18 + 3375*CW2*MZ2^18 + 
          2*MW2^6*MZ2^12*(2725392259 - 2249495022*SW2) + 
          16*MW2^9*MZ2^9*(520346697 - 1277202020*SW2) + 2*MW2^4*MZ2^14*
           (136479057 - 263105186*SW2) + 10*MW2^2*MZ2^16*
           (174499 - 801451*SW2) + 1769472*MW2^17*MZ2*(1087 + 228*SW2) + 
          150*MW2*MZ2^17*(-619 + 2017*SW2) + 294912*MW2^16*MZ2^2*
           (-72447 + 6860*SW2) - 24576*MW2^15*MZ2^3*(-3174889 + 792060*SW2) + 
          12288*MW2^14*MZ2^4*(-13403881 + 4854338*SW2) - 6144*MW2^13*MZ2^5*
           (-37852197 + 17075800*SW2) + 1600*MW2^10*MZ2^8*
           (-44164863 + 36780250*SW2) - 8*MW2^8*MZ2^10*(-1718657497 + 
            60967402*SW2) + MW2^3*MZ2^15*(-28585281 + 88357943*SW2) + 
          1024*MW2^12*MZ2^6*(-225923873 + 120202617*SW2) + 
          12*MW2^7*MZ2^11*(-1008076981 + 507674558*SW2) - 
          128*MW2^11*MZ2^7*(-1258877469 + 795183568*SW2) + 
          2*MW2^5*MZ2^13*(-769731951 + 961992457*SW2)) - 
        MT2^6*(99090432*MW2^17 + 1125*CW2*MZ2^17 + 16*MW2^8*MZ2^9*
           (2461578355 - 1740333996*SW2) + 4*MW2^6*MZ2^11*
           (1165512199 - 1425942474*SW2) + 589824*MW2^16*MZ2*
           (1027 + 180*SW2) + 688128*MW2^15*MZ2^2*(-10699 + 1116*SW2) + 
          50*MW2*MZ2^16*(-469 + 1432*SW2) - 24576*MW2^14*MZ2^3*
           (-1177275 + 282028*SW2) - 5*MW2^2*MZ2^15*(-99601 + 608289*SW2) + 
          12288*MW2^13*MZ2^4*(-5427941 + 1806262*SW2) + 12*MW2^3*MZ2^14*
           (-883226 + 3857923*SW2) - 2048*MW2^12*MZ2^5*(-51543655 + 
            20649408*SW2) + 1024*MW2^11*MZ2^6*(-120107432 + 54721127*SW2) - 
          6*MW2^4*MZ2^13*(-22005419 + 59574495*SW2) - 384*MW2^10*MZ2^7*
           (-284144213 + 145498584*SW2) + 192*MW2^9*MZ2^8*
           (-388988161 + 228736090*SW2) + 2*MW2^5*MZ2^12*(-485129543 + 
            856000742*SW2) + 8*MW2^7*MZ2^10*(-1971591053 + 1777762226*SW2)) + 
        MT2^5*MW2*(297271296*MW2^17 + 4500*CW2*MZ2^17 + 12*MW2^6*MZ2^11*
           (1306506141 - 1543532762*SW2) + 2*MW2^4*MZ2^13*
           (245201538 - 594931493*SW2) + 1769472*MW2^16*MZ2*
           (1015 + 192*SW2) + 294912*MW2^15*MZ2^2*(-74985 + 7222*SW2) + 
          25*MW2*MZ2^16*(-5057 + 12131*SW2) - 24576*MW2^14*MZ2^3*
           (-3564085 + 829992*SW2) - 5*MW2^2*MZ2^15*(-497559 + 2254733*SW2) + 
          12288*MW2^13*MZ2^4*(-16558891 + 5431532*SW2) - 6144*MW2^12*MZ2^5*
           (-52836771 + 21068020*SW2) + 2*MW2^3*MZ2^14*(-21989244 + 
            79831819*SW2) + 1024*MW2^11*MZ2^6*(-372607367 + 170338764*SW2) - 
          128*MW2^10*MZ2^7*(-2670825597 + 1379748868*SW2) + 
          64*MW2^9*MZ2^8*(-3699380241 + 2195357344*SW2) + 
          2*MW2^5*MZ2^12*(-1694573999 + 2800877694*SW2) - 
          16*MW2^8*MZ2^9*(-7917205677 + 5609878928*SW2) + 
          8*MW2^7*MZ2^10*(-6461516825 + 5753021234*SW2)) + 
        MT2^3*MW2^2*(495452160*MW2^18 + 3375*CW2*MZ2^18 + 
          4*MW2^7*MZ2^11*(553038305 - 2433993378*SW2) + 2*MW2^4*MZ2^14*
           (110182617 - 189524978*SW2) + 15*MW2^2*MZ2^16*
           (104691 - 454565*SW2) + 2949120*MW2^17*MZ2*(1045 + 216*SW2) + 
          75*MW2*MZ2^17*(-1163 + 2579*SW2) + 196608*MW2^16*MZ2^2*
           (-184441 + 16839*SW2) - 24576*MW2^15*MZ2^3*(-5640907 + 
            1339256*SW2) + 49152*MW2^14*MZ2^4*(-6289037 + 2149138*SW2) - 
          4096*MW2^13*MZ2^5*(-114493822 + 48293175*SW2) + 
          MW2^3*MZ2^15*(-25293731 + 74861219*SW2) + 2*MW2^6*MZ2^12*
           (1067542149 + 166715458*SW2) + 2*MW2^5*MZ2^13*(-507419028 + 
            441204031*SW2) + 512*MW2^12*MZ2^6*(-1009327557 + 494994092*SW2) + 
          256*MW2^10*MZ2^8*(-1011792372 + 671469703*SW2) + 
          24*MW2^8*MZ2^10*(-1287639761 + 1597651750*SW2) - 
          128*MW2^11*MZ2^7*(-3315765795 + 1867316572*SW2) - 
          16*MW2^9*MZ2^9*(-7059834143 + 5918226572*SW2)) - 
        MT2^4*MW2*(495452160*MW2^18 + 1125*CW2*MZ2^18 + 2*MW2^5*MZ2^13*
           (135497593 - 536577813*SW2) + 10*MW2^2*MZ2^16*
           (15023 - 179952*SW2) + 2949120*MW2^17*MZ2*(1021 + 204*SW2) + 
          50*MW2*MZ2^17*(-199 + 892*SW2) + 393216*MW2^16*MZ2^2*
           (-93263 + 8577*SW2) - 24576*MW2^15*MZ2^3*(-5857875 + 
            1359872*SW2) + 24576*MW2^14*MZ2^4*(-13466587 + 4455589*SW2) + 
          MW2^3*MZ2^15*(-3773927 + 11571251*SW2) - 8192*MW2^13*MZ2^5*
           (-63636881 + 25797663*SW2) + 2*MW2^4*MZ2^14*
           (6337995 + 28833607*SW2) + 512*MW2^12*MZ2^6*(-1177684781 + 
            550959362*SW2) + 128*MW2^10*MZ2^8*(-2782843737 + 
            1708496501*SW2) - 128*MW2^11*MZ2^7*(-4133736911 + 
            2197726260*SW2) + 2*MW2^6*MZ2^12*(-1667030089 + 3278164774*SW2) - 
          4*MW2^7*MZ2^11*(-4772442499 + 6149038226*SW2) + 
          8*MW2^8*MZ2^10*(-8761719853 + 8235850710*SW2) - 
          16*MW2^9*MZ2^9*(-11435166815 + 8439593228*SW2))))*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*
     (2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (MZ2*(72*(CHB + CHW)*MW*MW2*MZ*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW + 
      CHWB*(1179648*MW2^16 + 375*CW2*MZ2^16 + 294912*MW2^15*MZ2*
         (17 + 16*SW2) - 16384*MW2^14*MZ2*(-15*MH2 + 3190*MZ2 + 
          864*MZ2*SW2) + 5*MW2^2*MZ2^13*(2865*MH2 - 54578*MZ2 - 
          1965*MH2*SW2 + 24168*MZ2*SW2) + 512*MW2^10*MZ2^5*
         (13029*MH2 - 379178*MZ2 - 10368*MH2*SW2 + 387102*MZ2*SW2) - 
        96*MW2^7*MZ2^8*(22966*MH2 + 722545*MZ2 - 18561*MH2*SW2 + 
          539805*MZ2*SW2) + 12*MW2^6*MZ2^9*(97697*MH2 + 3177294*MZ2 - 
          22304*MH2*SW2 + 918356*MZ2*SW2) + 25*MW2*MZ2^14*
         (MZ2*(1039 - 639*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        12288*MW2^13*MZ2^2*(4*MH2*(-28 + 5*SW2) + MZ2*(13193 + 428*SW2)) + 
        2*MW2^3*MZ2^12*(MZ2*(457643 - 99573*SW2) + 
          15*MH2*(-2586 + 475*SW2)) + 512*MW2^11*MZ2^4*
         (MZ2*(587053 - 264828*SW2) + 12*MH2*(-952 + 533*SW2)) + 
        6*MW2^4*MZ2^11*(MZ2*(19407 - 65834*SW2) + MH2*(41887 + 6853*SW2)) - 
        2*MW2^5*MZ2^10*(2*MZ2*(2632459 - 64452*SW2) + 
          3*MH2*(98087 + 18918*SW2)) + 2048*MW2^12*MZ2^3*
         (-39*MH2*(-45 + 16*SW2) + MZ2*(-136259 + 23964*SW2)) + 
        192*MW2^9*MZ2^6*(MZ2*(209413 - 993636*SW2) + 
          MH2*(-29654 + 30120*SW2)) + 32*MW2^8*MZ2^7*
         (-3*MH2*(-40021 + 43372*SW2) + 4*MZ2*(448100 + 971409*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(4*MW*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (3*MZ2*(48*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW + 
      CHWB*MW*(4*MH2*(196608*MW2^14 - 125*MZ2^14*(3 + 5*SW2) + 
          16384*MW2^13*MZ2*(-83 + 12*SW2) + 75*MW2*MZ2^13*(23 + 26*SW2) - 
          16384*MW2^12*MZ2^2*(-278 + 71*SW2) + 150*MW2^2*MZ2^12*
           (64 + 93*SW2) + 2048*MW2^11*MZ2^3*(-4801 + 1656*SW2) - 
          1024*MW2^10*MZ2^4*(-14881 + 6290*SW2) + 544*MW2^7*MZ2^7*
           (-20773 + 10736*SW2) + 4*MW2^4*MZ2^10*(182309 + 21282*SW2) - 
          256*MW2^8*MZ2^6*(-62851 + 33125*SW2) + 256*MW2^9*MZ2^5*
           (-69601 + 33948*SW2) - 2*MW2^3*MZ2^11*(67441 + 41810*SW2) + 
          8*MW2^5*MZ2^9*(-312535 + 70168*SW2) - 32*MW2^6*MZ2^8*
           (-191447 + 81661*SW2)) + MH2^2*(98304*MW2^13 + 
          16384*MW2^12*MZ2*(-37 + 6*SW2) + 125*MZ2^13*(-9 + 11*SW2) - 
          4096*MW2^11*MZ2^2*(-425 + 148*SW2) - 25*MW2*MZ2^12*
           (-617 + 482*SW2) + 2048*MW2^10*MZ2^3*(-1537 + 866*SW2) + 
          40*MW2^2*MZ2^11*(-2305 + 1112*SW2) - 2048*MW2^9*MZ2^4*
           (-2006 + 1561*SW2) + 1536*MW2^8*MZ2^5*(-2741 + 2512*SW2) - 
          4*MW2^3*MZ2^10*(-83006 + 25521*SW2) - 64*MW2^7*MZ2^6*
           (-55969 + 49800*SW2) + 32*MW2^6*MZ2^7*(-81517 + 56162*SW2) + 
          4*MW2^4*MZ2^9*(-209149 + 59770*SW2) - 8*MW2^5*MZ2^8*
           (-203221 + 88484*SW2)) - 12*MZ2*(131072*MW2^14 - 
          375*MZ2^14*(1 + SW2) + 65536*MW2^13*MZ2*(-15 + 2*SW2) - 
          25*MW2*MZ2^13*(-99 + 26*SW2) - 16384*MW2^12*MZ2^2*(-217 + 52*SW2) + 
          8192*MW2^11*MZ2^3*(-999 + 334*SW2) - 8192*MW2^10*MZ2^4*
           (-1624 + 691*SW2) + 20*MW2^2*MZ2^12*(45 + 1237*SW2) + 
          12*MW2^4*MZ2^10*(48375 + 6682*SW2) - 12*MW2^3*MZ2^11*
           (7411 + 8593*SW2) + 512*MW2^9*MZ2^5*(-31351 + 15976*SW2) - 
          512*MW2^8*MZ2^6*(-28769 + 16451*SW2) + 24*MW2^5*MZ2^9*
           (-90035 + 27724*SW2) + 128*MW2^7*MZ2^7*(-80881 + 47440*SW2) - 
          32*MW2^6*MZ2^8*(-172427 + 89060*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (8*MZ*(-2*MW2 + MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW2*(12*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(2048*MW2^8 + 
        2*MW2^2*MZ2^6*(2067 - 56*SW2) + 1024*MW2^7*MZ2*(-9 + 2*SW2) + 
        25*MZ2^8*(3 + 2*SW2) - 384*MW2^6*MZ2^2*(-49 + 20*SW2) + 
        64*MW2^5*MZ2^3*(-365 + 214*SW2) + 16*MW2^3*MZ2^5*(-699 + 334*SW2) - 
        32*MW2^4*MZ2^4*(-611 + 398*SW2) - MW2*MZ2^7*(865 + 502*SW2)) - 
      MW2*(MW2 + MZ2)*(1572864*MW2^16 + 2125*MZ2^16 + 
        10*MW2^2*MZ2^14*(12749 - 16490*SW2) + 65536*MW2^15*MZ2*
         (-163 + 60*SW2) + 25*MW2*MZ2^15*(-1039 + 469*SW2) - 
        16384*MW2^14*MZ2^2*(-2033 + 1468*SW2) + 32768*MW2^13*MZ2^3*
         (-1845 + 2039*SW2) - 768*MW2^9*MZ2^7*(-113069 + 33404*SW2) - 
        2048*MW2^12*MZ2^4*(-31355 + 52184*SW2) + 1024*MW2^11*MZ2^5*
         (-24327 + 97612*SW2) - 256*MW2^10*MZ2^6*(154799 + 154128*SW2) - 
        192*MW2^7*MZ2^9*(-327127 + 156440*SW2) + 4*MW2^3*MZ2^13*
         (-42039 + 242273*SW2) - 8*MW2^4*MZ2^12*(168018 + 355579*SW2) + 
        16*MW2^6*MZ2^10*(-1856824 + 418715*SW2) + 4*MW2^5*MZ2^11*
         (2275389 + 759310*SW2) + 32*MW2^8*MZ2^8*(-2845217 + 1489592*SW2)) + 
      MT2^2*(-8650752*MW2^16 - 2125*MZ2^16 + 16*MW2^7*MZ2^9*
         (23293071 - 18673174*SW2) - 196608*MW2^15*MZ2*(-423 + 56*SW2) - 
        25*MW2*MZ2^15*(-969 + 239*SW2) + 10*MW2^2*MZ2^14*(-8254 + 735*SW2) + 
        65536*MW2^14*MZ2^2*(-5513 + 1452*SW2) - 81920*MW2^13*MZ2^3*
         (-11602 + 4469*SW2) + 2*MW2^3*MZ2^13*(2638 + 24529*SW2) + 
        8*MW2^4*MZ2^12*(-116278 + 193041*SW2) + 4096*MW2^12*MZ2^4*
         (-416677 + 205216*SW2) - 2048*MW2^11*MZ2^5*(-1087182 + 633043*SW2) + 
        2048*MW2^10*MZ2^6*(-1064475 + 695813*SW2) + 256*MW2^8*MZ2^8*
         (-3548851 + 2676382*SW2) - 4*MW2^5*MZ2^11*(-4295203 + 4430384*SW2) - 
        256*MW2^9*MZ2^7*(-6331361 + 4487961*SW2) + 16*MW2^6*MZ2^10*
         (-6540773 + 5717838*SW2)) + MT2^3*(2359296*MW2^15 + 
        2*MW2^2*MZ2^13*(311620 - 76663*SW2) + 125*MZ2^15*(25 - 2*SW2) + 
        65536*MW2^14*MZ2*(-385 + 36*SW2) - 16384*MW2^13*MZ2^2*
         (-7071 + 1540*SW2) + 5*MW2*MZ2^14*(-14815 + 5963*SW2) + 
        16384*MW2^12*MZ2^3*(-19147 + 6552*SW2) + 10240*MW2^10*MZ2^5*
         (-72795 + 40622*SW2) - 6144*MW2^11*MZ2^4*(-92891 + 42364*SW2) + 
        752*MW2^6*MZ2^9*(-131751 + 155632*SW2) - 2560*MW2^9*MZ2^6*
         (-282007 + 184370*SW2) - 2*MW2^3*MZ2^12*(1166602 + 271135*SW2) + 
        128*MW2^8*MZ2^7*(-4078751 + 3091926*SW2) + 2*MW2^4*MZ2^11*
         (1048499 + 4031830*SW2) - 32*MW2^7*MZ2^8*(-8624519 + 7791776*SW2) - 
        4*MW2^5*MZ2^10*(-4585503 + 9758128*SW2)) + 
      MT2*MW2*(7077888*MW2^16 + 2*MW2^5*MZ2^11*(31808321 - 16114386*SW2) + 
        16*MW2^7*MZ2^9*(25213831 - 15317216*SW2) + MW2^2*MZ2^14*
         (633745 - 450551*SW2) + 125*MZ2^16*(59 - 2*SW2) + 
        196608*MW2^15*MZ2*(-289 + 60*SW2) - 49152*MW2^14*MZ2^2*
         (-4121 + 1684*SW2) + 65536*MW2^13*MZ2^3*(-6325 + 3907*SW2) + 
        302*MW2^4*MZ2^12*(-34073 + 9085*SW2) + 5*MW2*MZ2^15*
         (-22780 + 10003*SW2) - 4608*MW2^10*MZ2^6*(19943 + 41582*SW2) + 
        12*MW2^3*MZ2^13*(-49723 + 103727*SW2) + 4096*MW2^11*MZ2^5*
         (-78612 + 110113*SW2) - 2048*MW2^12*MZ2^4*(-250253 + 218116*SW2) - 
        128*MW2^9*MZ2^7*(-3531309 + 1097962*SW2) + 32*MW2^8*MZ2^8*
         (-17061829 + 9336248*SW2) + 4*MW2^6*MZ2^10*(-49907969 + 
          29431328*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (2*MW*MZ*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) - (3*CHWB*CW*(12*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (2048*MW2^9 + 12*MW2^3*MZ2^6*(813 - 230*SW2) - 25*MZ2^9*SW2 + 
        512*MW2^8*MZ2*(-21 + 4*SW2) - 2304*MW2^7*MZ2^2*(-11 + 4*SW2) + 
        256*MW2^6*MZ2^3*(-140 + 73*SW2) + 4*MW2*MZ2^8*(75 + 94*SW2) - 
        4*MW2^2*MZ2^7*(640 + 159*SW2) - 32*MW2^5*MZ2^4*(-1061 + 646*SW2) + 
        8*MW2^4*MZ2^5*(-2781 + 1528*SW2)) - 6*MT2^3*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (4096*MW2^10 + 75*MZ2^10*SW2 + 1024*MW2^9*MZ2*(-29 + 4*SW2) - 
        512*MW2^8*MZ2^2*(-183 + 56*SW2) + 512*MW2^7*MZ2^3*(-338 + 161*SW2) - 
        6*MW2*MZ2^9*(200 + 263*SW2) + 16*MW2^3*MZ2^7*(-2759 + 446*SW2) + 
        8*MW2^2*MZ2^8*(1355 + 553*SW2) - 64*MW2^6*MZ2^4*(-3301 + 2022*SW2) - 
        8*MW2^4*MZ2^6*(-13563 + 6866*SW2) + 16*MW2^5*MZ2^5*
         (-11269 + 7268*SW2)) + MT2*(2*MW2 - MZ2)*(3538944*MW2^16 - 
        125*MZ2^16 + 2*MW2^3*MZ2^13*(105789 - 184576*SW2) + 
        2*MW2^4*MZ2^12*(501203 - 173158*SW2) + 25*MW2*MZ2^15*
         (317 - 153*SW2) + 32768*MW2^15*MZ2*(-157 + 180*SW2) - 
        32768*MW2^14*MZ2^2*(1045 + 382*SW2) - 4096*MW2^13*MZ2^3*
         (-35859 + 3896*SW2) + 20*MW2^2*MZ2^14*(-3951 + 4351*SW2) + 
        5120*MW2^10*MZ2^6*(-43925 + 36086*SW2) + 2048*MW2^12*MZ2^4*
         (-136091 + 47646*SW2) + 320*MW2^8*MZ2^8*(83943 + 68383*SW2) - 
        512*MW2^11*MZ2^5*(-621903 + 349720*SW2) + 32*MW2^7*MZ2^9*
         (-1539817 + 628893*SW2) + 4*MW2^5*MZ2^11*(-2244793 + 1597440*SW2) - 
        64*MW2^9*MZ2^7*(-1174351 + 1711992*SW2) - 8*MW2^6*MZ2^10*
         (-3657011 + 2357822*SW2)) + MW2^2*(-3145728*MW2^16 + 125*MZ2^16 + 
        4*MW2^5*MZ2^11*(2584393 - 1795890*SW2) + 16*MW2^7*MZ2^9*
         (3752885 - 1579476*SW2) + 10*MW2^2*MZ2^14*(7902 - 8777*SW2) - 
        458752*MW2^15*MZ2*(-5 + 12*SW2) + 65536*MW2^14*MZ2^2*
         (662 + 143*SW2) + 25*MW2*MZ2^15*(-317 + 153*SW2) + 
        8192*MW2^13*MZ2^3*(-19971 + 3268*SW2) - 8192*MW2^12*MZ2^4*
         (-36230 + 14427*SW2) - 896*MW2^8*MZ2^8*(48483 + 18307*SW2) + 
        8192*MW2^11*MZ2^5*(-39933 + 24682*SW2) + 2*MW2^3*MZ2^13*
         (-96789 + 179491*SW2) + 2*MW2^4*MZ2^12*(-617603 + 246382*SW2) - 
        512*MW2^10*MZ2^6*(-427361 + 388220*SW2) + 128*MW2^9*MZ2^7*
         (-461057 + 865296*SW2) + 8*MW2^6*MZ2^10*(-4246799 + 2676758*SW2)) + 
      MT2^2*(-3932160*MW2^16 - 2097152*MW2^15*MZ2*(-4 + 3*SW2) + 
        125*MZ2^16*(1 + 6*SW2) + 32768*MW2^13*MZ2^3*(-3903 + 187*SW2) + 
        32768*MW2^14*MZ2^2*(703 + 478*SW2) - 99328*MW2^10*MZ2^6*
         (-3481 + 2464*SW2) - 5*MW2*MZ2^15*(5185 + 5001*SW2) - 
        16384*MW2^12*MZ2^4*(-16597 + 5211*SW2) + 2*MW2^2*MZ2^14*
         (191910 + 79601*SW2) + 1024*MW2^11*MZ2^5*(-353733 + 183968*SW2) - 
        2*MW2^3*MZ2^13*(1286589 + 234803*SW2) + 2*MW2^4*MZ2^12*
         (5067349 + 317998*SW2) + 4*MW2^5*MZ2^11*(-6713015 + 451182*SW2) + 
        256*MW2^9*MZ2^7*(-1001557 + 851820*SW2) - 8*MW2^6*MZ2^10*
         (-6763975 + 2037214*SW2) - 64*MW2^8*MZ2^8*(-2522073 + 2145776*SW2) + 
        16*MW2^7*MZ2^9*(-5953477 + 3728376*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW) + (18*CHWB*CW*MW2^2*MZ2^2*(3072*MW2^9 - 6912*MW2^8*MZ2 + 
      384*MW2^7*MZ2^2 + 16128*MW2^6*MZ2^3 - 26064*MW2^5*MZ2^4 + 
      21020*MW2^4*MZ2^5 - 8966*MW2^3*MZ2^6 + 1425*MW2^2*MZ2^7 + 
      100*MW2*MZ2^8 - 25*MZ2^9)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*CHWB*CW*MZ2^2*(-(MT2^3*MZ2*(512*MW2^7 - 2048*MW2^6*MZ2 + 
         1472*MW2^5*MZ2^2 + 2528*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 
         2896*MW2^2*MZ2^5 - 676*MW2*MZ2^6 + 25*MZ2^7)) + 
      MT2^2*MZ2*(1024*MW2^8 - 4864*MW2^7*MZ2 + 9728*MW2^6*MZ2^2 - 
        6784*MW2^5*MZ2^3 - 3536*MW2^4*MZ2^4 + 8420*MW2^3*MZ2^5 - 
        4908*MW2^2*MZ2^6 + 1026*MW2*MZ2^7 - 25*MZ2^8) + 
      2*MW2^2*(3072*MW2^9 - 5376*MW2^8*MZ2 - 3200*MW2^7*MZ2^2 + 
        17664*MW2^6*MZ2^3 - 18640*MW2^5*MZ2^4 + 4340*MW2^4*MZ2^5 + 
        6282*MW2^3*MZ2^6 - 5015*MW2^2*MZ2^7 + 960*MW2*MZ2^8 + 75*MZ2^9) + 
      MT2*(-6144*MW2^10 + 16384*MW2^9*MZ2 - 11264*MW2^8*MZ2^2 - 
        16448*MW2^7*MZ2^3 + 35392*MW2^6*MZ2^4 - 18904*MW2^5*MZ2^5 - 
        7888*MW2^4*MZ2^6 + 13078*MW2^3*MZ2^7 - 4755*MW2^2*MZ2^8 + 
        285*MW2*MZ2^9 + 75*MZ2^10))*SW*SW2*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (18*CHWB*CW*MW2*MZ2^3*(1536*MW2^9 - 4224*MW2^8*MZ2 + 3328*MW2^7*MZ2^2 + 
      1696*MW2^6*MZ2^3 - 4584*MW2^5*MZ2^4 + 3090*MW2^4*MZ2^5 - 
      378*MW2^3*MZ2^6 - 513*MW2^2*MZ2^7 + 152*MW2*MZ2^8 + 5*MZ2^9)*SW*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*CHWB*CW*MZ2^2*(2*MT2^3*MZ2*(512*MW2^7 - 2560*MW2^6*MZ2 + 
        3072*MW2^5*MZ2^2 + 1472*MW2^4*MZ2^3 - 5728*MW2^3*MZ2^4 + 
        4524*MW2^2*MZ2^5 - 1417*MW2*MZ2^6 + 125*MZ2^7) + 
      MT2^2*MZ2*(-3072*MW2^8 + 14080*MW2^7*MZ2 - 26624*MW2^6*MZ2^2 + 
        17280*MW2^5*MZ2^3 + 9136*MW2^4*MZ2^4 - 19532*MW2^3*MZ2^5 + 
        10200*MW2^2*MZ2^6 - 1661*MW2*MZ2^7 - 50*MZ2^8) + 
      2*MT2*MW2*(6144*MW2^9 - 19456*MW2^8*MZ2 + 24832*MW2^7*MZ2^2 - 
        11136*MW2^6*MZ2^3 - 3360*MW2^5*MZ2^4 + 3272*MW2^4*MZ2^5 + 
        352*MW2^3*MZ2^6 + 793*MW2^2*MZ2^7 - 1617*MW2*MZ2^8 + 500*MZ2^9) - 
      2*MW2*(6144*MW2^10 - 14336*MW2^9*MZ2 + 6784*MW2^8*MZ2^2 + 
        14208*MW2^7*MZ2^3 - 18496*MW2^6*MZ2^4 + 1584*MW2^5*MZ2^5 + 
        7886*MW2^4*MZ2^6 - 2270*MW2^3*MZ2^7 - 2131*MW2^2*MZ2^8 + 
        976*MW2*MZ2^9 - 25*MZ2^10))*SW*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (18*MZ2^3*SW2*VMU^2*(-4*MW2^2*MZ2^4*(25*CHd[3, 3] - 57*CHe[1, 1] + 
      92*CHl1[1, 1] + 93*CHl3[1, 1] + CHl3[2, 2] - 34*CHq1[3, 3] - 
      34*CHq3[3, 3]) + 32*MW2^4*MZ2^2*(3*CHd[3, 3] + 21*CHe[1, 1] - 
      28*CHl1[1, 1] - 9*CHl3[1, 1] + 19*CHl3[2, 2] - 30*CHq1[3, 3] - 
      30*CHq3[3, 3]) - 64*MW2^5*MZ2*(7*CHd[3, 3] + 9*CHe[1, 1] - 
      11*CHl1[1, 1] - CHl3[1, 1] + 10*CHl3[2, 2] - 13*CHq1[3, 3] - 
      13*CHq3[3, 3]) + 256*MW2^6*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + 
      CHl3[2, 2] - CHq1[3, 3] - CHq3[3, 3]) + 
    5*MZ2^6*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
      6*CHq1[3, 3] + 6*CHq3[3, 3]) + 8*MW2^3*MZ2^3*
     (27*CHd[3, 3] - 63*CHe[1, 1] + 91*CHl1[1, 1] + 61*CHl3[1, 1] - 
      30*CHl3[2, 2] + 45*CHq1[3, 3] + 45*CHq3[3, 3]) - 
    2*MW2*MZ2^5*(13*CHd[3, 3] + 27*CHe[1, 1] - 49*CHl1[1, 1] - 
      59*CHl3[1, 1] - 10*CHl3[2, 2] + 71*CHq1[3, 3] + 71*CHq3[3, 3]))*
   Class[7])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((9*MW2*MZ2^2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-16*MW2^5*MZ2^4*(168*CHd[3, 3] + 18*CHe[1, 1] + 97*CHl1[1, 1] + 
        623*CHl3[1, 1] + 1018*CHl3[2, 2] - 366*CHq1[3, 3] - 366*CHq3[3, 3]) + 
      128*MW2^7*MZ2^2*(5*CHd[3, 3] - 4*CHe[1, 1] + 25*CHl1[1, 1] - 
        147*CHl3[1, 1] - 44*CHl3[2, 2] - 41*CHq1[3, 3] - 41*CHq3[3, 3]) - 
      256*MW2^8*MZ2*(10*CHd[3, 3] + 11*CHl1[1, 1] - 41*CHl3[1, 1] - 
        16*CHq1[3, 3] - 16*CHq3[3, 3]) + 512*MW2^9*(2*CHd[3, 3] + 
        2*CHl1[1, 1] - 5*CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[3, 3] - 
        2*CHq3[3, 3]) + 64*MW2^6*MZ2^3*(50*CHd[3, 3] + 12*CHe[1, 1] - 
        20*CHl1[1, 1] + 297*CHl3[1, 1] + 217*CHl3[2, 2] + CHq1[3, 3] + 
        CHq3[3, 3]) + 5*MZ2^9*(8*CHd[3, 3] - 3*CHe[1, 1] + 6*CHl1[1, 1] - 
        14*CHl3[1, 1] + 16*CHq1[3, 3] + 16*CHq3[3, 3]) + 
      2*MW2^2*MZ2^7*(-100*CHd[3, 3] - 222*CHe[1, 1] + 567*CHl1[1, 1] - 
        1587*CHl3[1, 1] + 332*CHl3[2, 2] + 448*CHq1[3, 3] + 448*CHq3[3, 3]) - 
      MW2*MZ2^8*(136*CHd[3, 3] - 137*CHe[1, 1] + 294*CHl1[1, 1] - 
        811*CHl3[1, 1] + 15*CHl3[2, 2] + 512*CHq1[3, 3] + 512*CHq3[3, 3]) + 
      MW2^3*MZ2^6*(1160*CHd[3, 3] + 636*CHe[1, 1] - 2378*CHl1[1, 1] + 
        5033*CHl3[1, 1] - 4077*CHl3[2, 2] + 928*CHq1[3, 3] + 
        928*CHq3[3, 3]) - 4*MW2^4*MZ2^5*(120*CHd[3, 3] + 84*CHe[1, 1] - 
        733*CHl1[1, 1] + 190*CHl3[1, 1] - 2737*CHl3[2, 2] + 1284*CHq1[3, 3] + 
        1284*CHq3[3, 3])))/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (18*MW2^3*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-(MW2^2*MZ2^7*(224*CHd[3, 3] + 1040*CHe[1, 1] + 199*CHl1[1, 1] + 
         9940*CHl3[1, 1] + 4159*CHl3[2, 2] - 2384*CHq1[3, 3] - 
         2384*CHq3[3, 3])) - 8*MW2^5*MZ2^4*(464*CHd[3, 3] - 124*CHe[1, 1] - 
        268*CHl1[1, 1] - 2527*CHl3[1, 1] + 745*CHl3[2, 2] - 2036*CHq1[3, 3] - 
        2036*CHq3[3, 3]) + MW2*MZ2^8*(-312*CHd[3, 3] + 289*CHe[1, 1] - 
        33*CHl1[1, 1] + 2252*CHl3[1, 1] + 1115*CHl3[2, 2] - 1104*CHq1[3, 3] - 
        1104*CHq3[3, 3]) + 64*MW2^6*MZ2^3*(116*CHd[3, 3] + 4*CHe[1, 1] - 
        17*CHl1[1, 1] - 60*CHl3[1, 1] + 171*CHl3[2, 2] - 161*CHq1[3, 3] - 
        161*CHq3[3, 3]) - 128*MW2^8*MZ2*(12*CHd[3, 3] - 4*CHl1[1, 1] - 
        55*CHl3[1, 1] - 15*CHl3[2, 2] - 24*CHq1[3, 3] - 24*CHq3[3, 3]) + 
      1024*MW2^9*(CHd[3, 3] - 2*CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) - 
      64*MW2^7*MZ2^2*(46*CHd[3, 3] + 8*CHe[1, 1] + 6*CHl1[1, 1] + 
        115*CHl3[1, 1] + 117*CHl3[2, 2] + 2*CHq1[3, 3] + 2*CHq3[3, 3]) + 
      10*MZ2^9*(8*CHd[3, 3] - 3*CHe[1, 1] + CHl1[1, 1] - 19*CHl3[1, 1] - 
        10*CHl3[2, 2] + 16*CHq1[3, 3] + 16*CHq3[3, 3]) + 
      2*MW2^3*MZ2^6*(1172*CHd[3, 3] + 934*CHe[1, 1] + 539*CHl1[1, 1] + 
        11130*CHl3[1, 1] + 3299*CHl3[2, 2] + 184*CHq1[3, 3] + 
        184*CHq3[3, 3]) - 2*MW2^4*MZ2^5*(1072*CHd[3, 3] + 952*CHe[1, 1] + 
        1020*CHl1[1, 1] + 14195*CHl3[1, 1] + 1435*CHl3[2, 2] + 
        4856*CHq1[3, 3] + 4856*CHq3[3, 3])))/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*(131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
      128*MW2^7*MZ2^5*(10319*CHd[3, 3] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
        14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[3, 3] - 
        18863*CHq3[3, 3]) - 128*MW2^6*MZ2^6*(4198*CHd[3, 3] + 
        7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 21*CHl3[2, 2] - 
        18469*CHq1[3, 3] - 18469*CHq3[3, 3]) + 20*MW2^2*MZ2^10*
       (573*CHd[3, 3] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 1648*CHl3[1, 1] - 
        205*CHl3[2, 2] - 789*CHq1[3, 3] - 789*CHq3[3, 3]) - 
      2048*MW2^8*MZ2^4*(721*CHd[3, 3] + 359*CHe[1, 1] - 303*CHl1[1, 1] - 
        1265*CHl3[1, 1] - 962*CHl3[2, 2] - 709*CHq1[3, 3] - 709*CHq3[3, 3]) + 
      1024*MW2^9*MZ2^3*(867*CHd[3, 3] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 
        2567*CHl3[1, 1] - 2344*CHl3[2, 2] - 405*CHq1[3, 3] - 
        405*CHq3[3, 3]) - 8192*MW2^10*MZ2^2*(32*CHd[3, 3] + 12*CHe[1, 1] - 
        3*CHl1[1, 1] - 216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[3, 3] + 
        CHq3[3, 3]) + 8192*MW2^11*MZ2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] - 
        87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[3, 3] + 3*CHq3[3, 3]) - 
      125*MZ2^12*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
        6*CHq1[3, 3] + 6*CHq3[3, 3]) + 25*MW2*MZ2^11*
       (49*CHd[3, 3] + 107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 
        278*CHq1[3, 3] + 278*CHq3[3, 3]) + 32*MW2^4*MZ2^8*
       (5965*CHd[3, 3] - 9753*CHe[1, 1] + 13223*CHl1[1, 1] + 
        9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 15269*CHq1[3, 3] + 
        15269*CHq3[3, 3]) - 4*MW2^3*MZ2^9*(20434*CHd[3, 3] - 
        26314*CHe[1, 1] + 39183*CHl1[1, 1] + 30118*CHl3[1, 1] - 
        9065*CHl3[2, 2] + 15833*CHq1[3, 3] + 15833*CHq3[3, 3]) - 
      16*MW2^5*MZ2^7*(4921*CHd[3, 3] - 39757*CHe[1, 1] + 49143*CHl1[1, 1] + 
        34911*CHl3[1, 1] - 14232*CHl3[2, 2] + 88685*CHq1[3, 3] + 
        88685*CHq3[3, 3])))/(8*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9*MZ2*SW2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (MT2^3*(8*MW2^4*MZ2^5*(1512*CHd[3, 3] - 168*CHe[1, 1] + 384*CHl1[1, 1] + 
          1955*CHl3[1, 1] + 1571*CHl3[2, 2] - 5694*CHq1[3, 3] - 
          5020*CHq3[3, 3]) - 32*MW2^5*MZ2^4*(954*CHd[3, 3] - 240*CHe[1, 1] + 
          372*CHl1[1, 1] + 495*CHl3[1, 1] + 123*CHl3[2, 2] - 
          1176*CHq1[3, 3] - 514*CHq3[3, 3]) - 512*MW2^8*MZ2*
         (16*CHe[1, 1] - 18*CHl1[1, 1] + 9*CHl3[1, 1] + 27*CHl3[2, 2] - 
          6*CHq1[3, 3] - 40*CHq3[3, 3]) + 1024*MW2^9*(2*CHe[1, 1] - 
          2*CHl1[1, 1] + CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq3[3, 3]) - 
        5*MZ2^9*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
          15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) - 
        128*MW2^7*MZ2^2*(72*CHd[3, 3] - 110*CHe[1, 1] + 138*CHl1[1, 1] - 
          43*CHl3[1, 1] - 181*CHl3[2, 2] + 42*CHq1[3, 3] + 294*CHq3[3, 3]) + 
        64*MW2^6*MZ2^3*(432*CHd[3, 3] - 214*CHe[1, 1] + 296*CHl1[1, 1] + 
          63*CHl3[1, 1] - 233*CHl3[2, 2] - 156*CHq1[3, 3] + 376*CHq3[3, 3]) + 
        MW2*MZ2^8*(1314*CHd[3, 3] - 352*CHe[1, 1] + 624*CHl1[1, 1] + 
          9*CHl3[1, 1] - 615*CHl3[2, 2] + 1293*CHq1[3, 3] + 
          2423*CHq3[3, 3]) - 4*MW2^2*MZ2^7*(1053*CHd[3, 3] - 290*CHe[1, 1] + 
          444*CHl1[1, 1] - 300*CHl3[1, 1] - 744*CHl3[2, 2] + 
          2229*CHq1[3, 3] + 3016*CHq3[3, 3]) + 4*MW2^3*MZ2^6*
         (738*CHd[3, 3] - 356*CHe[1, 1] + 404*CHl1[1, 1] - 1739*CHl3[1, 1] - 
          2143*CHl3[2, 2] + 6969*CHq1[3, 3] + 7683*CHq3[3, 3])) + 
      4*MW2^3*(2*MW2^3*MZ2^6*(2358*CHd[3, 3] - 116*CHe[1, 1] + 
          504*CHl1[1, 1] + 5749*CHl3[1, 1] + 5245*CHl3[2, 2] - 
          11601*CHq1[3, 3] - 10737*CHq3[3, 3]) - 2*MW2^4*MZ2^5*
         (8856*CHd[3, 3] - 1824*CHe[1, 1] + 2872*CHl1[1, 1] + 
          8913*CHl3[1, 1] + 6041*CHl3[2, 2] - 8412*CHq1[3, 3] - 
          3320*CHq3[3, 3]) + 64*MW2^6*MZ2^3*(36*CHd[3, 3] + 98*CHe[1, 1] - 
          117*CHl1[1, 1] + 28*CHl3[1, 1] + 145*CHl3[2, 2] - 153*CHq1[3, 3] - 
          367*CHq3[3, 3]) - 64*MW2^7*MZ2^2*(72*CHd[3, 3] + 30*CHe[1, 1] - 
          22*CHl1[1, 1] + 91*CHl3[1, 1] + 113*CHl3[2, 2] - 18*CHq1[3, 3] - 
          66*CHq3[3, 3]) - 128*MW2^8*MZ2*(12*CHe[1, 1] - 16*CHl1[1, 1] - 
          29*CHl3[1, 1] - 13*CHl3[2, 2] - 12*CHq1[3, 3] - 40*CHq3[3, 3]) + 
        1024*MW2^9*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[3, 3]) + 
        10*MZ2^9*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + 
          46*CHl3[1, 1] + 30*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) + 
        8*MW2^5*MZ2^4*(1692*CHd[3, 3] - 840*CHe[1, 1] + 1156*CHl1[1, 1] + 
          1267*CHl3[1, 1] + 111*CHl3[2, 2] + 492*CHq1[3, 3] + 
          2568*CHq3[3, 3]) - MW2*MZ2^8*(1953*CHd[3, 3] - 504*CHe[1, 1] + 
          848*CHl1[1, 1] + 1433*CHl3[1, 1] + 585*CHl3[2, 2] + 
          2361*CHq1[3, 3] + 3871*CHq3[3, 3]) + MW2^2*MZ2^7*
         (3204*CHd[3, 3] - 960*CHe[1, 1] + 1232*CHl1[1, 1] - 
          1491*CHl3[1, 1] - 2723*CHl3[2, 2] + 11817*CHq1[3, 3] + 
          13963*CHq3[3, 3])) + MT2^2*MZ2*
       (8*MW2^4*MZ2^5*(1836*CHd[3, 3] - 120*CHe[1, 1] + 404*CHl1[1, 1] + 
          3213*CHl3[1, 1] + 2809*CHl3[2, 2] - 9408*CHq1[3, 3] - 
          8704*CHq3[3, 3]) - 64*MW2^5*MZ2^4*(774*CHd[3, 3] - 174*CHe[1, 1] + 
          277*CHl1[1, 1] + 487*CHl3[1, 1] + 210*CHl3[2, 2] - 
          1083*CHq1[3, 3] - 591*CHq3[3, 3]) - 1024*MW2^8*MZ2*
         (15*CHe[1, 1] - 17*CHl1[1, 1] + 8*CHl3[1, 1] + 25*CHl3[2, 2] - 
          6*CHq1[3, 3] - 38*CHq3[3, 3]) + 2048*MW2^9*(2*CHe[1, 1] - 
          2*CHl1[1, 1] + CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq3[3, 3]) - 
        5*MZ2^9*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
          15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) - 
        128*MW2^7*MZ2^2*(144*CHd[3, 3] - 192*CHe[1, 1] + 244*CHl1[1, 1] - 
          55*CHl3[1, 1] - 299*CHl3[2, 2] + 72*CHq1[3, 3] + 516*CHq3[3, 3]) + 
        64*MW2^6*MZ2^3*(792*CHd[3, 3] - 346*CHe[1, 1] + 486*CHl1[1, 1] + 
          199*CHl3[1, 1] - 287*CHl3[2, 2] - 342*CHq1[3, 3] + 
          530*CHq3[3, 3]) + MW2*MZ2^8*(1584*CHd[3, 3] - 432*CHe[1, 1] + 
          784*CHl1[1, 1] + 169*CHl3[1, 1] - 615*CHl3[2, 2] + 
          1383*CHq1[3, 3] + 2813*CHq3[3, 3]) - 2*MW2^2*MZ2^7*
         (3150*CHd[3, 3] - 852*CHe[1, 1] + 1352*CHl1[1, 1] - 411*CHl3[1, 1] - 
          1763*CHl3[2, 2] + 5661*CHq1[3, 3] + 8065*CHq3[3, 3]) + 
        2*MW2^3*MZ2^6*(3600*CHd[3, 3] - 1328*CHe[1, 1] + 1656*CHl1[1, 1] - 
          4577*CHl3[1, 1] - 6233*CHl3[2, 2] + 20448*CHq1[3, 3] + 
          23364*CHq3[3, 3])) + MT2*MW2*
       (2*MW2^3*MZ2^7*(414*CHd[3, 3] + 1108*CHe[1, 1] - 568*CHl1[1, 1] + 
          14221*CHl3[1, 1] + 14789*CHl3[2, 2] - 42378*CHq1[3, 3] - 
          43368*CHq3[3, 3]) - 4*MW2^4*MZ2^6*(14310*CHd[3, 3] - 
          2412*CHe[1, 1] + 4284*CHl1[1, 1] + 14085*CHl3[1, 1] + 
          9801*CHl3[2, 2] - 24645*CHq1[3, 3] - 17111*CHq3[3, 3]) - 
        64*MW2^7*MZ2^3*(720*CHd[3, 3] + 238*CHe[1, 1] - 216*CHl1[1, 1] + 
          995*CHl3[1, 1] + 1211*CHl3[2, 2] - 804*CHq1[3, 3] - 
          1224*CHq3[3, 3]) + 1024*MW2^9*MZ2*(16*CHe[1, 1] - 19*CHl1[1, 1] - 
          15*CHl3[1, 1] + 4*CHl3[2, 2] - 9*CHq1[3, 3] - 44*CHq3[3, 3]) - 
        3072*MW2^10*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2] - 
          4*CHq3[3, 3]) + 20*MZ2^10*(27*CHd[3, 3] - 8*CHe[1, 1] + 
          16*CHl1[1, 1] + 16*CHl3[1, 1] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) + 
        128*MW2^8*MZ2^2*(216*CHd[3, 3] - 74*CHe[1, 1] + 126*CHl1[1, 1] + 
          331*CHl3[1, 1] + 205*CHl3[2, 2] + 30*CHq1[3, 3] + 242*CHq3[3, 3]) - 
        64*MW2^6*MZ2^4*(297*CHd[3, 3] - 496*CHe[1, 1] + 626*CHl1[1, 1] - 
          518*CHl3[1, 1] - 1144*CHl3[2, 2] + 1140*CHq1[3, 3] + 
          2275*CHq3[3, 3]) + 16*MW2^5*MZ2^5*(5364*CHd[3, 3] - 
          1668*CHe[1, 1] + 2400*CHl1[1, 1] + 2043*CHl3[1, 1] - 
          357*CHl3[2, 2] - 867*CHq1[3, 3] + 3418*CHq3[3, 3]) - 
        MW2*MZ2^9*(4851*CHd[3, 3] - 1288*CHe[1, 1] + 2256*CHl1[1, 1] + 
          1531*CHl3[1, 1] - 725*CHl3[2, 2] + 5037*CHq1[3, 3] + 
          9107*CHq3[3, 3]) + MW2^2*MZ2^8*(12906*CHd[3, 3] - 3584*CHe[1, 1] + 
          5232*CHl1[1, 1] - 3131*CHl3[1, 1] - 8363*CHl3[2, 2] + 
          31785*CHq1[3, 3] + 40987*CHq3[3, 3]))))/
    (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        128*MW2^7*MZ2^5*(10319*CHd[3, 3] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
          14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[3, 3] - 
          18863*CHq3[3, 3]) - 128*MW2^6*MZ2^6*(4198*CHd[3, 3] + 
          7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 
          21*CHl3[2, 2] - 18469*CHq1[3, 3] - 18469*CHq3[3, 3]) + 
        20*MW2^2*MZ2^10*(573*CHd[3, 3] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 
          1648*CHl3[1, 1] - 205*CHl3[2, 2] - 789*CHq1[3, 3] - 
          789*CHq3[3, 3]) - 2048*MW2^8*MZ2^4*(721*CHd[3, 3] + 359*CHe[1, 1] - 
          303*CHl1[1, 1] - 1265*CHl3[1, 1] - 962*CHl3[2, 2] - 
          709*CHq1[3, 3] - 709*CHq3[3, 3]) + 1024*MW2^9*MZ2^3*
         (867*CHd[3, 3] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 2567*CHl3[1, 1] - 
          2344*CHl3[2, 2] - 405*CHq1[3, 3] - 405*CHq3[3, 3]) - 
        8192*MW2^10*MZ2^2*(32*CHd[3, 3] + 12*CHe[1, 1] - 3*CHl1[1, 1] - 
          216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[3, 3] + CHq3[3, 3]) + 
        8192*MW2^11*MZ2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] - 
          87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[3, 3] + 3*CHq3[3, 3]) - 
        125*MZ2^12*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[3, 3] + 6*CHq3[3, 3]) + 25*MW2*MZ2^11*(49*CHd[3, 3] + 
          107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 278*CHq1[3, 3] + 
          278*CHq3[3, 3]) + 32*MW2^4*MZ2^8*(5965*CHd[3, 3] - 9753*CHe[1, 1] + 
          13223*CHl1[1, 1] + 9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 
          15269*CHq1[3, 3] + 15269*CHq3[3, 3]) - 4*MW2^3*MZ2^9*
         (20434*CHd[3, 3] - 26314*CHe[1, 1] + 39183*CHl1[1, 1] + 
          30118*CHl3[1, 1] - 9065*CHl3[2, 2] + 15833*CHq1[3, 3] + 
          15833*CHq3[3, 3]) - 16*MW2^5*MZ2^7*(4921*CHd[3, 3] - 
          39757*CHe[1, 1] + 49143*CHl1[1, 1] + 34911*CHl3[1, 1] - 
          14232*CHl3[2, 2] + 88685*CHq1[3, 3] + 88685*CHq3[3, 3])) - 
      12*MW2^2*MZ2*(131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        128*MW2^7*MZ2^5*(10319*CHd[3, 3] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
          14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[3, 3] - 
          18863*CHq3[3, 3]) - 128*MW2^6*MZ2^6*(4198*CHd[3, 3] + 
          7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 
          21*CHl3[2, 2] - 18469*CHq1[3, 3] - 18469*CHq3[3, 3]) + 
        20*MW2^2*MZ2^10*(573*CHd[3, 3] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 
          1648*CHl3[1, 1] - 205*CHl3[2, 2] - 789*CHq1[3, 3] - 
          789*CHq3[3, 3]) - 2048*MW2^8*MZ2^4*(721*CHd[3, 3] + 359*CHe[1, 1] - 
          303*CHl1[1, 1] - 1265*CHl3[1, 1] - 962*CHl3[2, 2] - 
          709*CHq1[3, 3] - 709*CHq3[3, 3]) + 1024*MW2^9*MZ2^3*
         (867*CHd[3, 3] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 2567*CHl3[1, 1] - 
          2344*CHl3[2, 2] - 405*CHq1[3, 3] - 405*CHq3[3, 3]) - 
        8192*MW2^10*MZ2^2*(32*CHd[3, 3] + 12*CHe[1, 1] - 3*CHl1[1, 1] - 
          216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[3, 3] + CHq3[3, 3]) + 
        8192*MW2^11*MZ2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] - 
          87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[3, 3] + 3*CHq3[3, 3]) - 
        125*MZ2^12*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[3, 3] + 6*CHq3[3, 3]) + 25*MW2*MZ2^11*(49*CHd[3, 3] + 
          107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 278*CHq1[3, 3] + 
          278*CHq3[3, 3]) + 32*MW2^4*MZ2^8*(5965*CHd[3, 3] - 9753*CHe[1, 1] + 
          13223*CHl1[1, 1] + 9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 
          15269*CHq1[3, 3] + 15269*CHq3[3, 3]) - 4*MW2^3*MZ2^9*
         (20434*CHd[3, 3] - 26314*CHe[1, 1] + 39183*CHl1[1, 1] + 
          30118*CHl3[1, 1] - 9065*CHl3[2, 2] + 15833*CHq1[3, 3] + 
          15833*CHq3[3, 3]) - 16*MW2^5*MZ2^7*(4921*CHd[3, 3] - 
          39757*CHe[1, 1] + 49143*CHl1[1, 1] + 34911*CHl3[1, 1] - 
          14232*CHl3[2, 2] + 88685*CHq1[3, 3] + 88685*CHq3[3, 3])) - 
      MH2^2*(2*MW2 + 3*MZ2)*(131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        128*MW2^7*MZ2^5*(10319*CHd[3, 3] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
          14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[3, 3] - 
          18863*CHq3[3, 3]) - 128*MW2^6*MZ2^6*(4198*CHd[3, 3] + 
          7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 
          21*CHl3[2, 2] - 18469*CHq1[3, 3] - 18469*CHq3[3, 3]) + 
        20*MW2^2*MZ2^10*(573*CHd[3, 3] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 
          1648*CHl3[1, 1] - 205*CHl3[2, 2] - 789*CHq1[3, 3] - 
          789*CHq3[3, 3]) - 2048*MW2^8*MZ2^4*(721*CHd[3, 3] + 359*CHe[1, 1] - 
          303*CHl1[1, 1] - 1265*CHl3[1, 1] - 962*CHl3[2, 2] - 
          709*CHq1[3, 3] - 709*CHq3[3, 3]) + 1024*MW2^9*MZ2^3*
         (867*CHd[3, 3] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 2567*CHl3[1, 1] - 
          2344*CHl3[2, 2] - 405*CHq1[3, 3] - 405*CHq3[3, 3]) - 
        8192*MW2^10*MZ2^2*(32*CHd[3, 3] + 12*CHe[1, 1] - 3*CHl1[1, 1] - 
          216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[3, 3] + CHq3[3, 3]) + 
        8192*MW2^11*MZ2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] - 
          87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[3, 3] + 3*CHq3[3, 3]) - 
        125*MZ2^12*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[3, 3] + 6*CHq3[3, 3]) + 25*MW2*MZ2^11*(49*CHd[3, 3] + 
          107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 278*CHq1[3, 3] + 
          278*CHq3[3, 3]) + 32*MW2^4*MZ2^8*(5965*CHd[3, 3] - 9753*CHe[1, 1] + 
          13223*CHl1[1, 1] + 9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 
          15269*CHq1[3, 3] + 15269*CHq3[3, 3]) - 4*MW2^3*MZ2^9*
         (20434*CHd[3, 3] - 26314*CHe[1, 1] + 39183*CHl1[1, 1] + 
          30118*CHl3[1, 1] - 9065*CHl3[2, 2] + 15833*CHq1[3, 3] + 
          15833*CHq3[3, 3]) - 16*MW2^5*MZ2^7*(4921*CHd[3, 3] - 
          39757*CHe[1, 1] + 49143*CHl1[1, 1] + 34911*CHl3[1, 1] - 
          14232*CHl3[2, 2] + 88685*CHq1[3, 3] + 88685*CHq3[3, 3])) + 
      MH2*MW2*(131072*MW2^13*(CHl3[1, 1] + CHl3[2, 2]) - 
        16*MW2^6*MZ2^7*(508681*CHd[3, 3] + 831683*CHe[1, 1] - 
          926817*CHl1[1, 1] - 652077*CHl3[1, 1] + 274740*CHl3[2, 2] - 
          2127595*CHq1[3, 3] - 2127595*CHq3[3, 3]) + 128*MW2^7*MZ2^6*
         (150587*CHd[3, 3] + 108013*CHe[1, 1] - 106542*CHl1[1, 1] - 
          144111*CHl3[1, 1] - 37569*CHl3[2, 2] - 264476*CHq1[3, 3] - 
          264476*CHq3[3, 3]) - 128*MW2^8*MZ2^5*(162721*CHd[3, 3] + 
          78475*CHe[1, 1] - 65075*CHl1[1, 1] - 213941*CHl3[1, 1] - 
          148866*CHl3[2, 2] - 151297*CHq1[3, 3] - 151297*CHq3[3, 3]) + 
        25*MW2^2*MZ2^11*(6925*CHd[3, 3] - 13441*CHe[1, 1] + 
          22042*CHl1[1, 1] + 20734*CHl3[1, 1] - 1308*CHl3[2, 2] - 
          9190*CHq1[3, 3] - 9190*CHq3[3, 3]) + 1024*MW2^9*MZ2^4*
         (11563*CHd[3, 3] + 4577*CHe[1, 1] - 2739*CHl1[1, 1] - 
          27839*CHl3[1, 1] - 25100*CHl3[2, 2] - 4657*CHq1[3, 3] - 
          4657*CHq3[3, 3]) + 8192*MW2^12*MZ2*(3*CHd[3, 3] + CHe[1, 1] + 
          CHl1[1, 1] + 117*CHl3[1, 1] + 116*CHl3[2, 2] + 3*CHq1[3, 3] + 
          3*CHq3[3, 3]) - 1875*MZ2^13*(3*CHd[3, 3] + CHe[1, 1] - 
          2*CHl1[1, 1] - 2*CHl3[1, 1] + 6*CHq1[3, 3] + 6*CHq3[3, 3]) + 
        8192*MW2^11*MZ2^2*(13*CHd[3, 3] + 3*CHe[1, 1] + 18*CHl1[1, 1] - 
          873*CHl3[1, 1] - 891*CHl3[2, 2] + 44*CHq1[3, 3] + 44*CHq3[3, 3]) + 
        500*MW2*MZ2^12*(36*CHd[3, 3] + 80*CHe[1, 1] - 145*CHl1[1, 1] - 
          154*CHl3[1, 1] - 9*CHl3[2, 2] + 207*CHq1[3, 3] + 207*CHq3[3, 3]) - 
        1024*MW2^10*MZ2^3*(2973*CHd[3, 3] + 1087*CHe[1, 1] - 137*CHl1[1, 1] - 
          18565*CHl3[1, 1] - 18428*CHl3[2, 2] + 525*CHq1[3, 3] + 
          525*CHq3[3, 3]) - 20*MW2^3*MZ2^10*(60729*CHd[3, 3] - 
          77813*CHe[1, 1] + 115696*CHl1[1, 1] + 90047*CHl3[1, 1] - 
          25649*CHl3[2, 2] + 48288*CHq1[3, 3] + 48288*CHq3[3, 3]) - 
        16*MW2^5*MZ2^8*(61885*CHd[3, 3] - 576849*CHe[1, 1] + 
          710699*CHl1[1, 1] + 396557*CHl3[1, 1] - 314142*CHl3[2, 2] + 
          1299737*CHq1[3, 3] + 1299737*CHq3[3, 3]) + 
        4*MW2^4*MZ2^9*(695366*CHd[3, 3] - 1144046*CHe[1, 1] + 
          1547577*CHl1[1, 1] + 971984*CHl3[1, 1] - 575593*CHl3[2, 2] + 
          1816447*CHq1[3, 3] + 1816447*CHq3[3, 3]))))/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*(12*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (8*MW2^4*MZ2^5*(1512*CHd[3, 3] - 168*CHe[1, 1] + 384*CHl1[1, 1] + 
          1955*CHl3[1, 1] + 1571*CHl3[2, 2] - 5694*CHq1[3, 3] - 
          5020*CHq3[3, 3]) - 32*MW2^5*MZ2^4*(954*CHd[3, 3] - 240*CHe[1, 1] + 
          372*CHl1[1, 1] + 495*CHl3[1, 1] + 123*CHl3[2, 2] - 
          1176*CHq1[3, 3] - 514*CHq3[3, 3]) - 512*MW2^8*MZ2*
         (16*CHe[1, 1] - 18*CHl1[1, 1] + 9*CHl3[1, 1] + 27*CHl3[2, 2] - 
          6*CHq1[3, 3] - 40*CHq3[3, 3]) + 1024*MW2^9*(2*CHe[1, 1] - 
          2*CHl1[1, 1] + CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq3[3, 3]) - 
        5*MZ2^9*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
          15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) - 
        128*MW2^7*MZ2^2*(72*CHd[3, 3] - 110*CHe[1, 1] + 138*CHl1[1, 1] - 
          43*CHl3[1, 1] - 181*CHl3[2, 2] + 42*CHq1[3, 3] + 294*CHq3[3, 3]) + 
        64*MW2^6*MZ2^3*(432*CHd[3, 3] - 214*CHe[1, 1] + 296*CHl1[1, 1] + 
          63*CHl3[1, 1] - 233*CHl3[2, 2] - 156*CHq1[3, 3] + 376*CHq3[3, 3]) + 
        MW2*MZ2^8*(1314*CHd[3, 3] - 352*CHe[1, 1] + 624*CHl1[1, 1] + 
          9*CHl3[1, 1] - 615*CHl3[2, 2] + 1293*CHq1[3, 3] + 
          2423*CHq3[3, 3]) - 4*MW2^2*MZ2^7*(1053*CHd[3, 3] - 290*CHe[1, 1] + 
          444*CHl1[1, 1] - 300*CHl3[1, 1] - 744*CHl3[2, 2] + 
          2229*CHq1[3, 3] + 3016*CHq3[3, 3]) + 4*MW2^3*MZ2^6*
         (738*CHd[3, 3] - 356*CHe[1, 1] + 404*CHl1[1, 1] - 1739*CHl3[1, 1] - 
          2143*CHl3[2, 2] + 6969*CHq1[3, 3] + 7683*CHq3[3, 3])) - 
      6*MT2^3*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (-8*MW2^4*MZ2^6*(4446*CHd[3, 3] - 52*CHe[1, 1] + 788*CHl1[1, 1] + 
          10120*CHl3[1, 1] + 9332*CHl3[2, 2] - 31479*CHq1[3, 3] - 
          30111*CHq3[3, 3]) + 16*MW2^5*MZ2^5*(9612*CHd[3, 3] - 
          2040*CHe[1, 1] + 3344*CHl1[1, 1] + 6841*CHl3[1, 1] + 
          3497*CHl3[2, 2] - 16710*CHq1[3, 3] - 10776*CHq3[3, 3]) - 
        2048*MW2^9*MZ2*(13*CHe[1, 1] - 14*CHl1[1, 1] + 7*CHl3[1, 1] + 
          21*CHl3[2, 2] - 3*CHq1[3, 3] - 30*CHq3[3, 3]) + 
        2048*MW2^10*(2*CHe[1, 1] - 2*CHl1[1, 1] + CHl3[1, 1] + 3*CHl3[2, 2] - 
          4*CHq3[3, 3]) + 15*MZ2^10*(27*CHd[3, 3] - 8*CHe[1, 1] + 
          16*CHl1[1, 1] + CHl3[1, 1] - 15*CHl3[2, 2] + 9*CHq1[3, 3] + 
          39*CHq3[3, 3]) - 128*MW2^6*MZ2^4*(1485*CHd[3, 3] - 573*CHe[1, 1] + 
          820*CHl1[1, 1] + 478*CHl3[1, 1] - 342*CHl3[2, 2] - 
          1008*CHq1[3, 3] + 461*CHq3[3, 3]) - 256*MW2^8*MZ2^2*
         (72*CHd[3, 3] - 262*CHe[1, 1] + 310*CHl1[1, 1] - 125*CHl3[1, 1] - 
          435*CHl3[2, 2] + 102*CHq1[3, 3] + 678*CHq3[3, 3]) + 
        256*MW2^7*MZ2^3*(396*CHd[3, 3] - 354*CHe[1, 1] + 461*CHl1[1, 1] - 
          45*CHl3[1, 1] - 506*CHl3[2, 2] + 15*CHq1[3, 3] + 851*CHq3[3, 3]) - 
        3*MW2*MZ2^9*(1584*CHd[3, 3] - 432*CHe[1, 1] + 784*CHl1[1, 1] + 
          119*CHl3[1, 1] - 665*CHl3[2, 2] + 1383*CHq1[3, 3] + 
          2813*CHq3[3, 3]) + 2*MW2^2*MZ2^8*(9720*CHd[3, 3] - 2636*CHe[1, 1] + 
          4216*CHl1[1, 1] - 1413*CHl3[1, 1] - 5629*CHl3[2, 2] + 
          17073*CHq1[3, 3] + 24585*CHq3[3, 3]) - 4*MW2^3*MZ2^7*
         (6444*CHd[3, 3] - 2264*CHe[1, 1] + 2948*CHl1[1, 1] - 
          6916*CHl3[1, 1] - 9864*CHl3[2, 2] + 31875*CHq1[3, 3] + 
          37079*CHq3[3, 3])) - MT2*(2*MW2 - MZ2)*
       (32*MW2^7*MZ2^8*(444088*CHd[3, 3] - 1185202*CHe[1, 1] + 
          1814154*CHl1[1, 1] - 1525563*CHl3[1, 1] - 323469*CHl3[2, 2] + 
          551267*CHq1[3, 3] - 628667*CHq3[3, 3]) - 64*MW2^8*MZ2^7*
         (78340*CHd[3, 3] - 869272*CHe[1, 1] + 1238404*CHl1[1, 1] - 
          1253663*CHl3[1, 1] - 431051*CHl3[2, 2] + 998612*CHq1[3, 3] - 
          590850*CHq3[3, 3]) - 2*MW2^3*MZ2^12*(263064*CHd[3, 3] + 
          125506*CHe[1, 1] - 251242*CHl1[1, 1] + 313629*CHl3[1, 1] + 
          17855*CHl3[2, 2] + 631623*CHq1[3, 3] - 327431*CHq3[3, 3]) - 
        32*MW2^6*MZ2^9*(228491*CHd[3, 3] - 585834*CHe[1, 1] + 
          964300*CHl1[1, 1] - 707097*CHl3[1, 1] - 24393*CHl3[2, 2] - 
          298913*CHq1[3, 3] - 227749*CHq3[3, 3]) + 8*MW2^4*MZ2^11*
         (160492*CHd[3, 3] + 198906*CHe[1, 1] - 379106*CHl1[1, 1] + 
          343408*CHl3[1, 1] - 28058*CHl3[2, 2] + 660476*CHq1[3, 3] - 
          157359*CHq3[3, 3]) + 8*MW2^5*MZ2^10*(22946*CHd[3, 3] - 
          823974*CHe[1, 1] + 1462596*CHl1[1, 1] - 1079873*CHl3[1, 1] + 
          106755*CHl3[2, 2] - 1459718*CHq1[3, 3] - 45682*CHq3[3, 3]) + 
        10*MW2^2*MZ2^13*(7699*CHd[3, 3] + 2296*CHe[1, 1] - 4632*CHl1[1, 1] + 
          7139*CHl3[1, 1] + 1535*CHl3[2, 2] + 14573*CHq1[3, 3] - 
          13217*CHq3[3, 3]) + 4096*MW2^12*MZ2^3*(116*CHd[3, 3] - 
          1552*CHe[1, 1] + 2660*CHl1[1, 1] - 3017*CHl3[1, 1] - 
          1189*CHl3[2, 2] + 3700*CHq1[3, 3] - 1278*CHq3[3, 3]) - 
        25*MW2*MZ2^14*(51*CHd[3, 3] + 17*CHe[1, 1] - 34*CHl1[1, 1] - 
          14*CHl3[1, 1] + 102*CHq1[3, 3] - 262*CHq3[3, 3]) - 
        125*MZ2^15*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1] + 
          6*CHq1[3, 3] - 6*CHq3[3, 3]) + 196608*MW2^15*
         (8*CHd[3, 3] + 6*CHe[1, 1] - 6*CHl1[1, 1] + 11*CHl3[1, 1] + 
          CHl3[2, 2] - 8*CHq1[3, 3] + 12*CHq3[3, 3]) - 
        65536*MW2^14*MZ2*(98*CHd[3, 3] + 83*CHe[1, 1] - 92*CHl1[1, 1] + 
          155*CHl3[1, 1] + 27*CHl3[2, 2] - 125*CHq1[3, 3] + 176*CHq3[3, 3]) + 
        16384*MW2^13*MZ2^2*(582*CHd[3, 3] + 628*CHe[1, 1] - 788*CHl1[1, 1] + 
          1172*CHl3[1, 1] + 320*CHl3[2, 2] - 1089*CHq1[3, 3] + 
          1201*CHq3[3, 3]) - 1024*MW2^11*MZ2^4*(22760*CHd[3, 3] + 
          12834*CHe[1, 1] - 11042*CHl1[1, 1] + 21589*CHl3[1, 1] + 
          7927*CHl3[2, 2] - 16454*CHq1[3, 3] + 30666*CHq3[3, 3]) + 
        1024*MW2^10*MZ2^5*(34988*CHd[3, 3] + 39765*CHe[1, 1] - 
          47032*CHl1[1, 1] + 67083*CHl3[1, 1] + 28295*CHl3[2, 2] - 
          64589*CHq1[3, 3] + 56702*CHq3[3, 3]) - 256*MW2^9*MZ2^6*
         (80374*CHd[3, 3] + 228352*CHe[1, 1] - 300612*CHl1[1, 1] + 
          363402*CHl3[1, 1] + 149542*CHl3[2, 2] - 349915*CHq1[3, 3] + 
          218043*CHq3[3, 3])) + 
      MW2^2*(-32*MW2^6*MZ2^9*(198440*CHd[3, 3] - 572016*CHe[1, 1] + 
          947848*CHl1[1, 1] - 584121*CHl3[1, 1] + 115035*CHl3[2, 2] - 
          564908*CHq1[3, 3] - 522784*CHq3[3, 3]) + 64*MW2^7*MZ2^8*
         (272939*CHd[3, 3] - 598223*CHe[1, 1] + 920955*CHl1[1, 1] - 
          676572*CHl3[1, 1] - 89403*CHl3[2, 2] + 44509*CHq1[3, 3] - 
          520879*CHq3[3, 3]) - 256*MW2^8*MZ2^7*(60193*CHd[3, 3] - 
          227221*CHe[1, 1] + 325279*CHl1[1, 1] - 311861*CHl3[1, 1] - 
          121886*CHl3[2, 2] + 198965*CHq1[3, 3] - 170541*CHq3[3, 3]) - 
        4*MW2^3*MZ2^12*(147867*CHd[3, 3] + 58193*CHe[1, 1] - 
          117101*CHl1[1, 1] + 150372*CHl3[1, 1] - 6035*CHl3[2, 2] + 
          327669*CHq1[3, 3] - 136183*CHq3[3, 3]) + 8*MW2^4*MZ2^11*
         (211468*CHd[3, 3] + 185028*CHe[1, 1] - 355310*CHl1[1, 1] + 
          306859*CHl3[1, 1] - 88403*CHl3[2, 2] + 726158*CHq1[3, 3] - 
          48702*CHq3[3, 3]) + 20*MW2^2*MZ2^13*(4052*CHd[3, 3] + 
          1088*CHe[1, 1] - 2196*CHl1[1, 1] + 3577*CHl3[1, 1] + 
          655*CHl3[2, 2] + 7354*CHq1[3, 3] - 6316*CHq3[3, 3]) - 
        25*MW2*MZ2^14*(51*CHd[3, 3] + 17*CHe[1, 1] - 34*CHl1[1, 1] - 
          14*CHl3[1, 1] + 102*CHq1[3, 3] - 262*CHq3[3, 3]) + 
        16384*MW2^12*MZ2^3*(407*CHd[3, 3] - 499*CHe[1, 1] + 845*CHl1[1, 1] + 
          139*CHl3[1, 1] + 416*CHl3[2, 2] + 799*CHq1[3, 3] - 
          135*CHq3[3, 3]) - 125*MZ2^15*(3*CHd[3, 3] + CHe[1, 1] - 
          2*CHl1[1, 1] + 2*CHl3[1, 1] + 6*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        786432*MW2^15*(2*CHd[3, 3] + 2*CHe[1, 1] - 2*CHl1[1, 1] + 
          3*CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[3, 3] + 2*CHq3[3, 3]) - 
        131072*MW2^14*MZ2*(49*CHd[3, 3] + 55*CHe[1, 1] - 61*CHl1[1, 1] + 
          79*CHl3[1, 1] + 30*CHl3[2, 2] - 67*CHq1[3, 3] + 55*CHq3[3, 3]) + 
        32768*MW2^13*MZ2^2*(237*CHd[3, 3] + 407*CHe[1, 1] - 511*CHl1[1, 1] + 
          478*CHl3[1, 1] + 169*CHl3[2, 2] - 585*CHq1[3, 3] + 
          347*CHq3[3, 3]) - 4096*MW2^11*MZ2^4*(7283*CHd[3, 3] + 
          3669*CHe[1, 1] - 3137*CHl1[1, 1] + 11947*CHl3[1, 1] + 
          8908*CHl3[2, 2] - 6539*CHq1[3, 3] + 4485*CHq3[3, 3]) + 
        2048*MW2^10*MZ2^5*(16279*CHd[3, 3] + 22281*CHe[1, 1] - 
          26459*CHl1[1, 1] + 46734*CHl3[1, 1] + 30283*CHl3[2, 2] - 
          37825*CHq1[3, 3] + 17449*CHq3[3, 3]) - 512*MW2^9*MZ2^6*
         (17561*CHd[3, 3] + 123659*CHe[1, 1] - 163497*CHl1[1, 1] + 
          208362*CHl3[1, 1] + 114623*CHl3[2, 2] - 174647*CHq1[3, 3] + 
          85677*CHq3[3, 3]) - 16*MW2^5*MZ2^10*(61535*CHd[3, 3] + 
          390885*CHe[1, 1] - 699012*CHl1[1, 1] + 449548*CHl3[1, 1] - 
          176052*CHl3[2, 2] + 906304*CHq1[3, 3] + 256772*CHq3[3, 3])) + 
      MT2^2*(64*MW2^6*MZ2^9*(119777*CHd[3, 3] + 280878*CHe[1, 1] - 
          430568*CHl1[1, 1] + 978669*CHl3[1, 1] + 585735*CHl3[2, 2] - 
          1733465*CHq1[3, 3] - 1677643*CHq3[3, 3]) - 64*MW2^7*MZ2^8*
         (749443*CHd[3, 3] + 365963*CHe[1, 1] - 532887*CHl1[1, 1] + 
          1606737*CHl3[1, 1] + 631500*CHl3[2, 2] - 2629822*CHq1[3, 3] - 
          1373612*CHq3[3, 3]) - 8192*MW2^12*MZ2^3*(698*CHd[3, 3] + 
          1706*CHe[1, 1] - 2218*CHl1[1, 1] + 4333*CHl3[1, 1] + 
          4307*CHl3[2, 2] - 2390*CHq1[3, 3] - 1680*CHq3[3, 3]) + 
        393216*MW2^15*(4*CHd[3, 3] + 2*CHe[1, 1] - 2*CHl1[1, 1] + 
          5*CHl3[1, 1] - CHl3[2, 2] - 4*CHq1[3, 3] + 8*CHq3[3, 3]) - 
        131072*MW2^14*MZ2*(49*CHd[3, 3] + 28*CHe[1, 1] - 31*CHl1[1, 1] + 
          76*CHl3[1, 1] - 3*CHl3[2, 2] - 58*CHq1[3, 3] + 121*CHq3[3, 3]) - 
        25*MZ2^15*(177*CHd[3, 3] - 43*CHe[1, 1] + 86*CHl1[1, 1] + 
          16*CHl3[1, 1] - 90*CHl3[2, 2] + 84*CHq1[3, 3] + 204*CHq3[3, 3]) + 
        32768*MW2^13*MZ2^2*(345*CHd[3, 3] + 269*CHe[1, 1] - 325*CHl1[1, 1] + 
          736*CHl3[1, 1] + 241*CHl3[2, 2] - 504*CHq1[3, 3] + 
          758*CHq3[3, 3]) + 5*MW2*MZ2^14*(16053*CHd[3, 3] - 4693*CHe[1, 1] + 
          8906*CHl1[1, 1] + 2236*CHl3[1, 1] - 6570*CHl3[2, 2] + 
          10056*CHq1[3, 3] + 28016*CHq3[3, 3]) - 2048*MW2^11*MZ2^4*
         (11650*CHd[3, 3] - 7032*CHe[1, 1] + 9872*CHl1[1, 1] - 
          12541*CHl3[1, 1] - 34765*CHl3[2, 2] + 944*CHq1[3, 3] + 
          53376*CHq3[3, 3]) + 2048*MW2^10*MZ2^5*(35989*CHd[3, 3] - 
          2940*CHe[1, 1] + 5059*CHl1[1, 1] + 9150*CHl3[1, 1] - 
          38819*CHl3[2, 2] - 24820*CHq1[3, 3] + 88165*CHq3[3, 3]) + 
        128*MW2^8*MZ2^7*(741886*CHd[3, 3] + 160238*CHe[1, 1] - 
          217958*CHl1[1, 1] + 898471*CHl3[1, 1] + 85921*CHl3[2, 2] - 
          1397866*CHq1[3, 3] + 115512*CHq3[3, 3]) - 512*MW2^9*MZ2^6*
         (211421*CHd[3, 3] + 16613*CHe[1, 1] - 18603*CHl1[1, 1] + 
          155820*CHl3[1, 1] - 82813*CHl3[2, 2] - 248204*CHq1[3, 3] + 
          273750*CHq3[3, 3]) - 4*MW2^2*MZ2^13*(153107*CHd[3, 3] - 
          53236*CHe[1, 1] + 96252*CHl1[1, 1] - 9128*CHl3[1, 1] - 
          79790*CHl3[2, 2] + 144049*CHq1[3, 3] + 367799*CHq3[3, 3]) + 
        4*MW2^3*MZ2^12*(649983*CHd[3, 3] - 280985*CHe[1, 1] + 
          487733*CHl1[1, 1] - 275673*CHl3[1, 1] - 489898*CHl3[2, 2] + 
          974712*CHq1[3, 3] + 2106358*CHq3[3, 3]) - 8*MW2^4*MZ2^11*
         (806756*CHd[3, 3] - 494784*CHe[1, 1] + 826982*CHl1[1, 1] - 
          898789*CHl3[1, 1] - 975199*CHl3[2, 2] + 2146174*CHq1[3, 3] + 
          3763932*CHq3[3, 3]) + 16*MW2^5*MZ2^10*(462481*CHd[3, 3] - 
          618993*CHe[1, 1] + 993312*CHl1[1, 1] - 1638256*CHl3[1, 1] - 
          1306956*CHl3[2, 2] + 3246854*CHq1[3, 3] + 4420006*CHq3[3, 3]))))/
    (8*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (3*MZ2*B0i[bb0, 0, 0, MZ2]*
     (-196608*MW2^14*MZ2*(18*CHd[3, 3] + 25*CHl1[1, 1] + 6*CHl1[2, 2] - 
        67*CHl3[1, 1] - 2*CHl3[2, 2] - 24*CHq1[3, 3] - 24*CHq3[3, 3]) + 
      393216*MW2^15*(2*CHd[3, 3] + 2*CHl1[1, 1] - 5*CHl3[1, 1] + CHl3[2, 2] - 
        2*CHq1[3, 3] - 2*CHq3[3, 3]) + 125*(MH2 - 11*MZ2)*MZ2^14*
       (3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
        6*CHq1[3, 3] + 6*CHq3[3, 3]) + 32*MW2^7*MZ2^7*
       (4*MH2*(-14517*CHd[3, 3] - 14947*CHe[1, 1] + 15778*CHl1[1, 1] + 
          22387*CHl3[1, 1] + 6609*CHl3[2, 2] + 37332*CHq1[3, 3] + 
          37332*CHq3[3, 3]) + MZ2*(237360*CHd[1, 1] + 237360*CHd[2, 2] + 
          1012092*CHd[3, 3] + 1423080*CHe[1, 1] + 237360*CHe[2, 2] + 
          237360*CHe[3, 3] - 1254932*CHl1[1, 1] + 741828*CHl1[2, 2] + 
          237360*CHl1[3, 3] + 420763*CHl3[1, 1] - 1729173*CHl3[2, 2] - 
          237360*CHl3[3, 3] - 237360*CHq1[1, 1] - 237360*CHq1[2, 2] - 
          2070348*CHq1[3, 3] - 712080*CHq3[1, 1] - 712080*CHq3[2, 2] - 
          2070348*CHq3[3, 3] - 474720*CHu[1, 1] - 474720*CHu[2, 2])) - 
      16*MW2^6*MZ2^8*(MH2*(-28663*CHd[3, 3] - 97853*CHe[1, 1] + 
          114207*CHl1[1, 1] + 99807*CHl3[1, 1] - 14400*CHl3[2, 2] + 
          236437*CHq1[3, 3] + 236437*CHq3[3, 3]) + 
        MZ2*(224208*CHd[1, 1] + 224208*CHd[2, 2] + 611810*CHd[3, 3] + 
          2014050*CHe[1, 1] + 224208*CHe[2, 2] + 224208*CHe[3, 3] - 
          2369608*CHl1[1, 1] + 526122*CHl1[2, 2] + 224208*CHl1[3, 3] + 
          1378109*CHl3[1, 1] - 677361*CHl3[2, 2] - 224208*CHl3[3, 3] - 
          224208*CHq1[1, 1] - 224208*CHq1[2, 2] - 3337214*CHq1[3, 3] - 
          672624*CHq3[1, 1] - 672624*CHq3[2, 2] - 3337214*CHq3[3, 3] - 
          448416*CHu[1, 1] - 448416*CHu[2, 2])) + 
      8*MW2^5*MZ2^9*(2*MH2*(16851*CHd[3, 3] - 59263*CHe[1, 1] + 
          75589*CHl1[1, 1] + 53011*CHl3[1, 1] - 22578*CHl3[2, 2] + 
          119223*CHq1[3, 3] + 119223*CHq3[3, 3]) + 
        MZ2*(134184*CHd[1, 1] + 134184*CHd[2, 2] - 293766*CHd[3, 3] + 
          2138998*CHe[1, 1] + 134184*CHe[2, 2] + 134184*CHe[3, 3] - 
          2993526*CHl1[1, 1] + 204672*CHl1[2, 2] + 134184*CHl1[3, 3] + 
          1541577*CHl3[1, 1] + 349887*CHl3[2, 2] - 134184*CHl3[3, 3] - 
          134184*CHq1[1, 1] - 134184*CHq1[2, 2] - 3364722*CHq1[3, 3] - 
          402552*CHq3[1, 1] - 402552*CHq3[2, 2] - 3364722*CHq3[3, 3] - 
          268368*CHu[1, 1] - 268368*CHu[2, 2])) - 128*MW2^8*MZ2^6*
       (MH2*(-21855*CHd[3, 3] - 13429*CHe[1, 1] + 12493*CHl1[1, 1] + 
          34515*CHl3[1, 1] + 22022*CHl3[2, 2] + 30207*CHq1[3, 3] + 
          30207*CHq3[3, 3]) + MZ2*(88528*CHd[1, 1] + 88528*CHd[2, 2] + 
          366294*CHd[3, 3] + 378798*CHe[1, 1] + 88528*CHe[2, 2] + 
          88528*CHe[3, 3] - 169625*CHl1[1, 1] + 355558*CHl1[2, 2] + 
          88528*CHl1[3, 3] - 242176*CHl3[1, 1] - 1008085*CHl3[2, 2] - 
          88528*CHl3[3, 3] - 88528*CHq1[1, 1] - 88528*CHq1[2, 2] - 
          385186*CHq1[3, 3] - 265584*CHq3[1, 1] - 265584*CHq3[2, 2] - 
          385186*CHq3[3, 3] - 177056*CHu[1, 1] - 177056*CHu[2, 2])) + 
      256*MW2^9*MZ2^5*(4*MH2*(-2309*CHd[3, 3] - 1071*CHe[1, 1] + 
          829*CHl1[1, 1] + 5097*CHl3[1, 1] + 4268*CHl3[2, 2] + 
          1823*CHq1[3, 3] + 1823*CHq3[3, 3]) + 
        MZ2*(47968*CHd[1, 1] + 47968*CHd[2, 2] + 144112*CHd[3, 3] + 
          149372*CHe[1, 1] + 47968*CHe[2, 2] + 47968*CHe[3, 3] + 
          42420*CHl1[1, 1] + 247156*CHl1[2, 2] + 47968*CHl1[3, 3] - 
          383867*CHl3[1, 1] - 753091*CHl3[2, 2] - 47968*CHl3[3, 3] - 
          47968*CHq1[1, 1] - 47968*CHq1[2, 2] - 68696*CHq1[3, 3] - 
          143904*CHq3[1, 1] - 143904*CHq3[2, 2] - 68696*CHq3[3, 3] - 
          95936*CHu[1, 1] - 95936*CHu[2, 2])) - 4*MW2^4*MZ2^10*
       (MH2*(68154*CHd[3, 3] - 104338*CHe[1, 1] + 144967*CHl1[1, 1] + 
          102518*CHl3[1, 1] - 42449*CHl3[2, 2] + 137985*CHq1[3, 3] + 
          137985*CHq3[3, 3]) + MZ2*(31328*CHd[1, 1] + 31328*CHd[2, 2] - 
          823404*CHd[3, 3] + 1662076*CHe[1, 1] + 31328*CHe[2, 2] + 
          31328*CHe[3, 3] - 2636066*CHl1[1, 1] - 10882*CHl1[2, 2] + 
          31328*CHl1[3, 3] + 839259*CHl3[1, 1] + 662131*CHl3[2, 2] - 
          31328*CHl3[3, 3] - 31328*CHq1[1, 1] - 31328*CHq1[2, 2] - 
          1970450*CHq1[3, 3] - 93984*CHq3[1, 1] - 93984*CHq3[2, 2] - 
          1970450*CHq3[3, 3] - 62656*CHu[1, 1] - 62656*CHu[2, 2])) - 
      4*MW2^3*MZ2^11*(-(MH2*(23299*CHd[3, 3] - 31959*CHe[1, 1] + 
           48448*CHl1[1, 1] + 38358*CHl3[1, 1] - 10090*CHl3[2, 2] + 
           11888*CHq1[3, 3] + 11888*CHq3[3, 3])) + 
        MZ2*(9380*CHd[1, 1] + 9380*CHd[2, 2] + 294128*CHd[3, 3] - 
          450654*CHe[1, 1] + 9380*CHe[2, 2] + 9380*CHe[3, 3] + 
          791323*CHl1[1, 1] + 28280*CHl1[2, 2] + 9380*CHl1[3, 3] - 
          40647*CHl3[1, 1] - 199430*CHl3[2, 2] - 9380*CHl3[3, 3] - 
          9380*CHq1[1, 1] - 9380*CHq1[2, 2] + 207731*CHq1[3, 3] - 
          28140*CHq3[1, 1] - 28140*CHq3[2, 2] + 207731*CHq3[3, 3] - 
          18760*CHu[1, 1] - 18760*CHu[2, 2])) - 1024*MW2^10*MZ2^4*
       (MH2*(-1123*CHd[3, 3] - 449*CHe[1, 1] + 247*CHl1[1, 1] + 
          4295*CHl3[1, 1] + 4048*CHl3[2, 2] + 397*CHq1[3, 3] + 
          397*CHq3[3, 3]) + MZ2*(9360*CHd[1, 1] + 9360*CHd[2, 2] + 
          13208*CHd[3, 3] + 20866*CHe[1, 1] + 9360*CHe[2, 2] + 
          9360*CHe[3, 3] + 36811*CHl1[1, 1] + 63324*CHl1[2, 2] + 
          9360*CHl1[3, 3] - 141332*CHl3[1, 1] - 192615*CHl3[2, 2] - 
          9360*CHl3[3, 3] - 9360*CHq1[1, 1] - 9360*CHq1[2, 2] - 
          1550*CHq1[3, 3] - 28080*CHq3[1, 1] - 28080*CHq3[2, 2] - 
          1550*CHq3[3, 3] - 18720*CHu[1, 1] - 18720*CHu[2, 2])) + 
      5*MW2^2*MZ2^12*(MH2*(-2047*CHd[3, 3] + 5051*CHe[1, 1] - 
          8382*CHl1[1, 1] - 7562*CHl3[1, 1] + 820*CHl3[2, 2] + 
          4546*CHq1[3, 3] + 4546*CHq3[3, 3]) + 
        2*MZ2*(1680*CHd[1, 1] + 1680*CHd[2, 2] + 13903*CHd[3, 3] - 
          31661*CHe[1, 1] + 1680*CHe[2, 2] + 1680*CHe[3, 3] + 
          60582*CHl1[1, 1] + 2580*CHl1[2, 2] + 1680*CHl1[3, 3] + 
          15852*CHl3[1, 1] - 10950*CHl3[2, 2] - 1680*CHl3[3, 3] - 
          1680*CHq1[1, 1] - 1680*CHq1[2, 2] - 22894*CHq1[3, 3] - 
          5040*CHq3[1, 1] - 5040*CHq3[2, 2] - 22894*CHq3[3, 3] - 
          3360*CHu[1, 1] - 3360*CHu[2, 2])) + 4096*MW2^11*MZ2^3*
       (-2*MH2*(35*CHd[3, 3] + 13*CHe[1, 1] - 2*CHl1[1, 1] - 303*CHl3[1, 1] - 
          301*CHl3[2, 2] + 4*CHq1[3, 3] + 4*CHq3[3, 3]) + 
        MZ2*(1256*CHd[1, 1] + 1256*CHd[2, 2] + 209*CHd[3, 3] + 
          1860*CHe[1, 1] + 1256*CHe[2, 2] + 1256*CHe[3, 3] + 
          10661*CHl1[1, 1] + 11786*CHl1[2, 2] + 1256*CHl1[3, 3] - 
          33914*CHl3[1, 1] - 33629*CHl3[2, 2] - 1256*CHl3[3, 3] - 
          1256*CHq1[1, 1] - 1256*CHq1[2, 2] - 1765*CHq1[3, 3] - 
          3768*CHq3[1, 1] - 3768*CHq3[2, 2] - 1765*CHq3[3, 3] - 
          2512*CHu[1, 1] - 2512*CHu[2, 2])) - 8192*MW2^12*MZ2^2*
       (-(MH2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] - 103*CHl3[1, 1] - 
           104*CHl3[2, 2] + 3*CHq1[3, 3] + 3*CHq3[3, 3])) + 
        MZ2*(208*CHd[1, 1] + 208*CHd[2, 2] + 342*CHd[3, 3] + 158*CHe[1, 1] + 
          208*CHe[2, 2] + 208*CHe[3, 3] + 3859*CHl1[1, 1] + 3034*CHl1[2, 2] + 
          208*CHl1[3, 3] - 11374*CHl3[1, 1] - 7531*CHl3[2, 2] - 
          208*CHl3[3, 3] - 208*CHq1[1, 1] - 208*CHq1[2, 2] - 
          1798*CHq1[3, 3] - 624*CHq3[1, 1] - 624*CHq3[2, 2] - 
          1798*CHq3[3, 3] - 416*CHu[1, 1] - 416*CHu[2, 2])) - 
      25*MW2*MZ2^13*(4*MH2*(16*CHd[3, 3] + 28*CHe[1, 1] - 51*CHl1[1, 1] - 
          51*CHl3[1, 1] + 77*CHq1[3, 3] + 77*CHq3[3, 3]) + 
        MZ2*(80*CHd[1, 1] + 80*CHd[2, 2] - 641*CHd[3, 3] - 1271*CHe[1, 1] + 
          80*CHe[2, 2] + 80*CHe[3, 3] + 2582*CHl1[1, 1] + 80*CHl1[2, 2] + 
          80*CHl1[3, 3] + 1582*CHl3[1, 1] - 200*CHl3[2, 2] - 80*CHl3[3, 3] - 
          80*CHq1[1, 1] - 80*CHq1[2, 2] - 3402*CHq1[3, 3] - 240*CHq3[1, 1] - 
          240*CHq3[2, 2] - 3402*CHq3[3, 3] - 160*CHu[1, 1] - 
          160*CHu[2, 2])) + 16384*MW2^13*MZ2*
       (8*MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 
          348*CHd[3, 3] + 16*CHe[2, 2] + 16*CHe[3, 3] + 944*CHl1[1, 1] + 
          484*CHl1[2, 2] + 16*CHl1[3, 3] - 2661*CHl3[1, 1] - 889*CHl3[2, 2] - 
          16*CHl3[3, 3] - 16*CHq1[1, 1] - 16*CHq1[2, 2] - 724*CHq1[3, 3] - 
          48*CHq3[1, 1] - 48*CHq3[2, 2] - 724*CHq3[3, 3] - 32*CHu[1, 1] - 
          32*CHu[2, 2]))))/(8*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MZ2*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)*(4*MW2^4*MZ2^6*(5472*CHd[3, 3] - 904*CHe[1, 1] + 
          1636*CHl1[1, 1] + 6165*CHl3[1, 1] + 4529*CHl3[2, 2] - 
          6705*CHq1[3, 3] - 7613*CHq3[3, 3]) + 128*MW2^7*MZ2^3*
         (252*CHd[3, 3] + 19*CHe[1, 1] - CHl1[1, 1] + 467*CHl3[1, 1] + 
          468*CHl3[2, 2] - 189*CHq1[3, 3] - 305*CHq3[3, 3]) - 
        1024*MW2^9*MZ2*(11*CHe[1, 1] - 13*CHl1[1, 1] - 19*CHl3[1, 1] - 
          6*CHl3[2, 2] - 9*CHq1[3, 3] - 27*CHq3[3, 3]) - 
        5*MZ2^10*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + 
          16*CHl3[1, 1] + 54*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        4096*MW2^10*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[3, 3]) - 
        256*MW2^8*MZ2^2*(72*CHd[3, 3] - 36*CHe[1, 1] + 54*CHl1[1, 1] + 
          177*CHl3[1, 1] + 123*CHl3[2, 2] + 45*CHq1[3, 3] + 73*CHq3[3, 3]) + 
        MW2*MZ2^9*(1449*CHd[3, 3] - 392*CHe[1, 1] + 704*CHl1[1, 1] + 
          579*CHl3[1, 1] - 125*CHl3[2, 2] + 2358*CHq1[3, 3] + 
          1598*CHq3[3, 3]) + 32*MW2^6*MZ2^4*(36*CHd[3, 3] - 344*CHe[1, 1] + 
          418*CHl1[1, 1] - 1117*CHl3[1, 1] - 1535*CHl3[2, 2] + 
          1548*CHq1[3, 3] + 2176*CHq3[3, 3]) - 8*MW2^5*MZ2^5*
         (4356*CHd[3, 3] - 1272*CHe[1, 1] + 1812*CHl1[1, 1] + 
          1013*CHl3[1, 1] - 799*CHl3[2, 2] + 1818*CHq1[3, 3] + 
          2902*CHq3[3, 3]) - 2*MW2^2*MZ2^8*(2358*CHd[3, 3] - 636*CHe[1, 1] + 
          960*CHl1[1, 1] - 536*CHl3[1, 1] - 1496*CHl3[2, 2] + 
          5463*CHq1[3, 3] + 6165*CHq3[3, 3]) + MW2^3*MZ2^7*
         (900*CHd[3, 3] - 952*CHe[1, 1] + 608*CHl1[1, 1] - 12207*CHl3[1, 1] - 
          12815*CHl3[2, 2] + 27162*CHq1[3, 3] + 33010*CHq3[3, 3])) - 
      MT2^3*MZ2*SW2*(2048*MW2^8*(2*CHe[1, 1] - 2*CHl1[1, 1] + CHl3[1, 1] + 
          3*CHl3[2, 2] - 4*CHq3[3, 3]) - 1024*MW2^7*MZ2*
         (14*CHe[1, 1] - 16*CHl1[1, 1] + 9*CHl3[1, 1] + 25*CHl3[2, 2] - 
          6*CHq1[3, 3] - 36*CHq3[3, 3] - 3*CHu[3, 3]) - 
        256*MW2^6*MZ2^2*(72*CHd[3, 3] - 82*CHe[1, 1] + 106*CHl1[1, 1] - 
          38*CHl3[1, 1] - 144*CHl3[2, 2] + 30*CHq1[3, 3] + 222*CHq3[3, 3] + 
          33*CHu[3, 3]) + 256*MW2^5*MZ2^3*(180*CHd[3, 3] - 66*CHe[1, 1] + 
          95*CHl1[1, 1] + 33*CHl3[1, 1] - 62*CHl3[2, 2] - 93*CHq1[3, 3] + 
          77*CHq3[3, 3] + 39*CHu[3, 3]) + 5*MZ2^8*(108*CHd[3, 3] - 
          32*CHe[1, 1] + 64*CHl1[1, 1] + 4*CHl3[1, 1] - 60*CHl3[2, 2] + 
          36*CHq1[3, 3] + 156*CHq3[3, 3] + 45*CHu[3, 3]) + 
        16*MW2^3*MZ2^5*(324*CHd[3, 3] + 48*CHe[1, 1] + 20*CHl1[1, 1] + 
          1136*CHl3[1, 1] + 1116*CHl3[2, 2] - 3714*CHq1[3, 3] - 
          3684*CHq3[3, 3] + 87*CHu[3, 3]) - 64*MW2^4*MZ2^4*
         (594*CHd[3, 3] - 108*CHe[1, 1] + 182*CHl1[1, 1] + 379*CHl3[1, 1] + 
          197*CHl3[2, 2] - 990*CHq1[3, 3] - 668*CHq3[3, 3] + 99*CHu[3, 3]) - 
        4*MW2*MZ2^7*(1044*CHd[3, 3] - 272*CHe[1, 1] + 464*CHl1[1, 1] - 
          76*CHl3[1, 1] - 540*CHl3[2, 2] + 1203*CHq1[3, 3] + 
          2033*CHq3[3, 3] + 255*CHu[3, 3]) + 4*MW2^2*MZ2^6*
         (2124*CHd[3, 3] - 616*CHe[1, 1] + 848*CHl1[1, 1] - 1313*CHl3[1, 1] - 
          2161*CHl3[2, 2] + 6510*CHq1[3, 3] + 7998*CHq3[3, 3] + 
          303*CHu[3, 3])) + MT2^2*MZ2*(-5*MZ2^9*(27*CHd[3, 3] - 8*CHe[1, 1] + 
          16*CHl1[1, 1] + CHl3[1, 1] - 15*CHl3[2, 2] + 54*CHq1[3, 3] - 
          6*CHq3[3, 3]) - 512*MW2^8*MZ2*(72*CHe[1, 1] - 82*CHl1[1, 1] + 
          37*CHl3[1, 1] + 119*CHl3[2, 2] + 9*CHq1[3, 3] - 223*CHq3[3, 3] - 
          45*CHu[3, 3]) + 1024*MW2^9*(10*CHe[1, 1] - 10*CHl1[1, 1] + 
          5*CHl3[1, 1] + 15*CHl3[2, 2] + 6*CHq1[3, 3] - 26*CHq3[3, 3] - 
          6*CHu[3, 3]) + 8*MW2^4*MZ2^5*(2808*CHd[3, 3] + 24*CHe[1, 1] + 
          464*CHl1[1, 1] + 6987*CHl3[1, 1] + 6523*CHl3[2, 2] - 
          19629*CHq1[3, 3] - 20677*CHq3[3, 3] + 45*CHu[3, 3]) - 
        128*MW2^7*MZ2^2*(360*CHd[3, 3] - 438*CHe[1, 1] + 562*CHl1[1, 1] - 
          91*CHl3[1, 1] - 653*CHl3[2, 2] - 36*CHq1[3, 3] + 1380*CHq3[3, 3] + 
          288*CHu[3, 3]) + MW2*MZ2^8*(2394*CHd[3, 3] - 672*CHe[1, 1] + 
          1264*CHl1[1, 1] + 649*CHl3[1, 1] - 615*CHl3[2, 2] + 
          2448*CHq1[3, 3] + 3188*CHq3[3, 3] + 450*CHu[3, 3]) - 
        32*MW2^5*MZ2^4*(3330*CHd[3, 3] - 672*CHe[1, 1] + 1100*CHl1[1, 1] + 
          2411*CHl3[1, 1] + 1311*CHl3[2, 2] - 5109*CHq1[3, 3] - 
          3213*CHq3[3, 3] + 483*CHu[3, 3]) + 64*MW2^6*MZ2^3*
         (1872*CHd[3, 3] - 742*CHe[1, 1] + 1056*CHl1[1, 1] + 607*CHl3[1, 1] - 
          449*CHl3[2, 2] - 1122*CHq1[3, 3] + 1214*CHq3[3, 3] + 
          510*CHu[3, 3]) + 4*MW2^3*MZ2^6*(4986*CHd[3, 3] - 1588*CHe[1, 1] + 
          2100*CHl1[1, 1] - 3937*CHl3[1, 1] - 6037*CHl3[2, 2] + 
          18828*CHq1[3, 3] + 24840*CHq3[3, 3] + 1116*CHu[3, 3]) - 
        2*MW2^2*MZ2^7*(6282*CHd[3, 3] - 1668*CHe[1, 1] + 2744*CHl1[1, 1] + 
          156*CHl3[1, 1] - 2588*CHl3[2, 2] + 9141*CHq1[3, 3] + 
          14293*CHq3[3, 3] + 1245*CHu[3, 3])) + 
      MT2*MW2*(-6144*MW2^10*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + 
          CHl3[2, 2] - 4*CHq3[3, 3]) + 16*MW2^5*MZ2^5*(900*CHd[3, 3] + 
          48*CHe[1, 1] - 124*CHl1[1, 1] - 397*CHl3[1, 1] - 273*CHl3[2, 2] + 
          6858*CHq1[3, 3] + 2328*CHq3[3, 3] - 1557*CHu[3, 3]) + 
        256*MW2^8*MZ2^2*(216*CHd[3, 3] - 150*CHe[1, 1] + 206*CHl1[1, 1] + 
          310*CHl3[1, 1] + 104*CHl3[2, 2] + 174*CHq1[3, 3] + 278*CHq3[3, 3] - 
          21*CHu[3, 3]) + 1024*MW2^9*MZ2*(34*CHe[1, 1] - 40*CHl1[1, 1] - 
          30*CHl3[1, 1] + 10*CHl3[2, 2] - 30*CHq1[3, 3] - 80*CHq3[3, 3] + 
          3*CHu[3, 3]) - 256*MW2^7*MZ2^3*(396*CHd[3, 3] - 90*CHe[1, 1] + 
          137*CHl1[1, 1] + 438*CHl3[1, 1] + 301*CHl3[2, 2] - 207*CHq1[3, 3] - 
          177*CHq3[3, 3] + 18*CHu[3, 3]) - 10*MZ2^10*(54*CHd[3, 3] - 
          16*CHe[1, 1] + 32*CHl1[1, 1] + 32*CHl3[1, 1] - 72*CHq1[3, 3] + 
          168*CHq3[3, 3] + 45*CHu[3, 3]) + 64*MW2^6*MZ2^4*
         (630*CHd[3, 3] - 124*CHe[1, 1] + 210*CHl1[1, 1] + 1148*CHl3[1, 1] + 
          938*CHl3[2, 2] - 2238*CHq1[3, 3] - 1600*CHq3[3, 3] + 
          321*CHu[3, 3]) - 4*MW2^3*MZ2^7*(2412*CHd[3, 3] - 224*CHe[1, 1] + 
          384*CHl1[1, 1] + 1185*CHl3[1, 1] + 801*CHl3[2, 2] - 
          7857*CHq1[3, 3] - 2427*CHq3[3, 3] + 648*CHu[3, 3]) + 
        MW2*MZ2^9*(3096*CHd[3, 3] - 768*CHe[1, 1] + 1216*CHl1[1, 1] - 
          484*CHl3[1, 1] - 1700*CHl3[2, 2] + 372*CHq1[3, 3] + 
          10652*CHq3[3, 3] + 2265*CHu[3, 3]) - MW2^2*MZ2^8*
         (1764*CHd[3, 3] - 768*CHe[1, 1] + 640*CHl1[1, 1] - 5868*CHl3[1, 1] - 
          6508*CHl3[2, 2] + 13008*CHq1[3, 3] + 22016*CHq3[3, 3] + 
          3219*CHu[3, 3]) + 4*MW2^4*MZ2^6*(540*CHd[3, 3] - 264*CHe[1, 1] + 
          208*CHl1[1, 1] - 2525*CHl3[1, 1] - 2733*CHl3[2, 2] - 
          13206*CHq1[3, 3] + 2338*CHq3[3, 3] + 3819*CHu[3, 3]))))/
    (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*(6*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (2048*MW2^8*(2*CHe[1, 1] - 2*CHl1[1, 1] + CHl3[1, 1] + 3*CHl3[2, 2] - 
          4*CHq3[3, 3]) - 1024*MW2^7*MZ2*(14*CHe[1, 1] - 16*CHl1[1, 1] + 
          9*CHl3[1, 1] + 25*CHl3[2, 2] - 6*CHq1[3, 3] - 36*CHq3[3, 3] - 
          3*CHu[3, 3]) - 256*MW2^6*MZ2^2*(72*CHd[3, 3] - 82*CHe[1, 1] + 
          106*CHl1[1, 1] - 38*CHl3[1, 1] - 144*CHl3[2, 2] + 30*CHq1[3, 3] + 
          222*CHq3[3, 3] + 33*CHu[3, 3]) + 256*MW2^5*MZ2^3*
         (180*CHd[3, 3] - 66*CHe[1, 1] + 95*CHl1[1, 1] + 33*CHl3[1, 1] - 
          62*CHl3[2, 2] - 93*CHq1[3, 3] + 77*CHq3[3, 3] + 39*CHu[3, 3]) + 
        5*MZ2^8*(108*CHd[3, 3] - 32*CHe[1, 1] + 64*CHl1[1, 1] + 
          4*CHl3[1, 1] - 60*CHl3[2, 2] + 36*CHq1[3, 3] + 156*CHq3[3, 3] + 
          45*CHu[3, 3]) + 16*MW2^3*MZ2^5*(324*CHd[3, 3] + 48*CHe[1, 1] + 
          20*CHl1[1, 1] + 1136*CHl3[1, 1] + 1116*CHl3[2, 2] - 
          3714*CHq1[3, 3] - 3684*CHq3[3, 3] + 87*CHu[3, 3]) - 
        64*MW2^4*MZ2^4*(594*CHd[3, 3] - 108*CHe[1, 1] + 182*CHl1[1, 1] + 
          379*CHl3[1, 1] + 197*CHl3[2, 2] - 990*CHq1[3, 3] - 668*CHq3[3, 3] + 
          99*CHu[3, 3]) - 4*MW2*MZ2^7*(1044*CHd[3, 3] - 272*CHe[1, 1] + 
          464*CHl1[1, 1] - 76*CHl3[1, 1] - 540*CHl3[2, 2] + 1203*CHq1[3, 3] + 
          2033*CHq3[3, 3] + 255*CHu[3, 3]) + 4*MW2^2*MZ2^6*
         (2124*CHd[3, 3] - 616*CHe[1, 1] + 848*CHl1[1, 1] - 1313*CHl3[1, 1] - 
          2161*CHl3[2, 2] + 6510*CHq1[3, 3] + 7998*CHq3[3, 3] + 
          303*CHu[3, 3])) - MW2^2*(MW2 + MZ2)*
       (32768*MW2^12*MZ2^2*(128*CHd[3, 3] + 794*CHe[1, 1] - 944*CHl1[1, 1] - 
          1065*CHl3[1, 1] - 121*CHl3[2, 2] - 839*CHq1[3, 3] - 
          1415*CHq3[3, 3]) - 131072*MW2^13*MZ2*(16*CHd[3, 3] + 73*CHe[1, 1] - 
          79*CHl1[1, 1] - 81*CHl3[1, 1] - 2*CHl3[2, 2] - 43*CHq1[3, 3] - 
          145*CHq3[3, 3]) + 1572864*MW2^14*(CHe[1, 1] - CHl1[1, 1] - 
          CHl3[1, 1] - 2*CHq3[3, 3]) - 8*MW2^4*MZ2^10*(285922*CHd[3, 3] - 
          259734*CHe[1, 1] + 766690*CHl1[1, 1] + 443837*CHl3[1, 1] - 
          322853*CHl3[2, 2] + 1571150*CHq1[3, 3] + 1720766*CHq3[3, 3] - 
          347040*CHu[3, 3]) + 4*MW2^3*MZ2^11*(405772*CHd[3, 3] - 
          201212*CHe[1, 1] + 544632*CHl1[1, 1] + 590455*CHl3[1, 1] + 
          45823*CHl3[2, 2] + 1199360*CHq1[3, 3] + 971672*CHq3[3, 3] - 
          111024*CHu[3, 3]) + 1024*MW2^9*MZ2^5*(14404*CHd[3, 3] - 
          35314*CHe[1, 1] + 64478*CHl1[1, 1] + 97725*CHl3[1, 1] + 
          33247*CHl3[2, 2] + 13958*CHq1[3, 3] - 57382*CHq3[3, 3] - 
          10848*CHu[3, 3]) - 4096*MW2^10*MZ2^4*(4866*CHd[3, 3] - 
          11232*CHe[1, 1] + 17088*CHl1[1, 1] + 25282*CHl3[1, 1] + 
          8194*CHl3[2, 2] + 12051*CHq1[3, 3] + 879*CHq3[3, 3] - 
          1056*CHu[3, 3]) + 32768*MW2^11*MZ2^3*(148*CHd[3, 3] - 
          1287*CHe[1, 1] + 1709*CHl1[1, 1] + 2222*CHl3[1, 1] + 
          513*CHl3[2, 2] + 1640*CHq1[3, 3] + 1559*CHq3[3, 3] - 
          24*CHu[3, 3]) - 75*MZ2^14*(77*CHd[3, 3] - 31*CHe[1, 1] + 
          72*CHl1[1, 1] + 132*CHl3[1, 1] + 60*CHl3[2, 2] + 204*CHq1[3, 3] - 
          76*CHq3[3, 3] + 80*CHu[3, 3]) + 10*MW2*MZ2^13*
         (7864*CHd[3, 3] - 3266*CHe[1, 1] + 7842*CHl1[1, 1] + 
          13517*CHl3[1, 1] + 5675*CHl3[2, 2] + 20078*CHq1[3, 3] - 
          502*CHq3[3, 3] + 4440*CHu[3, 3]) - 2*MW2^2*MZ2^12*
         (244356*CHd[3, 3] - 104460*CHe[1, 1] + 264390*CHl1[1, 1] + 
          392765*CHl3[1, 1] + 128375*CHl3[2, 2] + 619692*CHq1[3, 3] + 
          248172*CHq3[3, 3] + 34080*CHu[3, 3]) + 512*MW2^8*MZ2^6*
         (20942*CHd[3, 3] + 42432*CHe[1, 1] - 99370*CHl1[1, 1] - 
          120902*CHl3[1, 1] - 21532*CHl3[2, 2] + 13939*CHq1[3, 3] + 
          134371*CHq3[3, 3] + 34464*CHu[3, 3]) - 256*MW2^7*MZ2^7*
         (96420*CHd[3, 3] + 44186*CHe[1, 1] - 135546*CHl1[1, 1] - 
          81279*CHl3[1, 1] + 54267*CHl3[2, 2] - 15192*CHq1[3, 3] + 
          94962*CHq3[3, 3] + 74976*CHu[3, 3]) + 64*MW2^6*MZ2^8*
         (247470*CHd[3, 3] + 99242*CHe[1, 1] - 345934*CHl1[1, 1] - 
          38566*CHl3[1, 1] + 307368*CHl3[2, 2] - 321699*CHq1[3, 3] - 
          279507*CHq3[3, 3] + 231264*CHu[3, 3]) - 16*MW2^5*MZ2^9*
         (160572*CHd[3, 3] + 244416*CHe[1, 1] - 802864*CHl1[1, 1] - 
          121243*CHl3[1, 1] + 681621*CHl3[2, 2] - 1348320*CHq1[3, 3] - 
          1597320*CHq3[3, 3] + 499104*CHu[3, 3])) + 
      MT2^3*(131072*MW2^14*(32*CHd[3, 3] + 26*CHe[1, 1] - 26*CHl1[1, 1] - 
          3*CHl3[1, 1] + 23*CHl3[2, 2] - 32*CHq1[3, 3] - 20*CHq3[3, 3]) + 
        256*MW2^8*MZ2^6*(83760*CHd[3, 3] + 170620*CHe[1, 1] - 
          3*(139164*CHl1[1, 1] + 149061*CHl3[1, 1] + 9897*CHl3[2, 2] + 
            88452*CHq1[3, 3] - 30696*CHq3[3, 3] - 9427*CHu[3, 3])) - 
        16*MW2^5*MZ2^9*(16559*CHd[3, 3] + 326133*CHe[1, 1] - 
          1105099*CHl1[1, 1] - 92207*CHl3[1, 1] + 1012892*CHl3[2, 2] - 
          544727*CHq1[3, 3] - 2924567*CHq3[3, 3] - 671553*CHu[3, 3]) + 
        32*MW2^6*MZ2^8*(324408*CHd[3, 3] + 347940*CHe[1, 1] - 
          1174708*CHl1[1, 1] - 518959*CHl3[1, 1] + 655749*CHl3[2, 2] - 
          472836*CHq1[3, 3] - 1770144*CHq3[3, 3] - 446715*CHu[3, 3]) - 
        128*MW2^7*MZ2^7*(166983*CHd[3, 3] + 180677*CHe[1, 1] - 
          536185*CHl1[1, 1] - 445504*CHl3[1, 1] + 90681*CHl3[2, 2] - 
          224373*CHq1[3, 3] - 217395*CHq3[3, 3] - 69237*CHu[3, 3]) - 
        65536*MW2^13*MZ2*(344*CHd[3, 3] + 284*CHe[1, 1] - 326*CHl1[1, 1] - 
          84*CHl3[1, 1] + 242*CHl3[2, 2] - 488*CHq1[3, 3] - 230*CHq3[3, 3] + 
          27*CHu[3, 3]) - 75*MZ2^14*(108*CHd[3, 3] - 32*CHe[1, 1] + 
          64*CHl1[1, 1] + 4*CHl3[1, 1] - 60*CHl3[2, 2] + 36*CHq1[3, 3] + 
          156*CHq3[3, 3] + 45*CHu[3, 3]) + 16384*MW2^12*MZ2^2*
         (2972*CHd[3, 3] + 2880*CHe[1, 1] - 3764*CHl1[1, 1] - 
          1685*CHl3[1, 1] + 2079*CHl3[2, 2] - 6200*CHq1[3, 3] - 
          2084*CHq3[3, 3] + 573*CHu[3, 3]) - 8192*MW2^11*MZ2^3*
         (6555*CHd[3, 3] + 9105*CHe[1, 1] - 13551*CHl1[1, 1] - 
          9268*CHl3[1, 1] + 4283*CHl3[2, 2] - 21915*CHq1[3, 3] - 
          3873*CHq3[3, 3] + 2739*CHu[3, 3]) + 15*MW2*MZ2^13*
         (6197*CHd[3, 3] - 2137*CHe[1, 1] + 4504*CHl1[1, 1] - 
          476*CHl3[1, 1] - 4980*CHl3[2, 2] + 3144*CHq1[3, 3] + 
          12904*CHq3[3, 3] + 3035*CHu[3, 3]) + 2048*MW2^10*MZ2^4*
         (16160*CHd[3, 3] + 40342*CHe[1, 1] - 69206*CHl1[1, 1] - 
          64026*CHl3[1, 1] + 5180*CHl3[2, 2] - 95732*CHq1[3, 3] + 
          3628*CHq3[3, 3] + 15105*CHu[3, 3]) - 1024*MW2^9*MZ2^5*
         (18107*CHd[3, 3] + 66525*CHe[1, 1] - 134569*CHl1[1, 1] - 
          146267*CHl3[1, 1] - 11698*CHl3[2, 2] - 135623*CHq1[3, 3] + 
          40891*CHq3[3, 3] + 24294*CHu[3, 3]) - 2*MW2^2*MZ2^12*
         (248578*CHd[3, 3] - 99854*CHe[1, 1] + 234078*CHl1[1, 1] - 
          38032*CHl3[1, 1] - 272110*CHl3[2, 2] + 162296*CHq1[3, 3] + 
          771596*CHq3[3, 3] + 167475*CHu[3, 3]) + 4*MW2^3*MZ2^11*
         (387942*CHd[3, 3] - 196686*CHe[1, 1] + 527913*CHl1[1, 1] - 
          91558*CHl3[1, 1] - 619471*CHl3[2, 2] + 337641*CHq1[3, 3] + 
          1864149*CHq3[3, 3] + 401208*CHu[3, 3]) - 8*MW2^4*MZ2^10*
         (316078*CHd[3, 3] - 281054*CHe[1, 1] + 864120*CHl1[1, 1] - 
          100367*CHl3[1, 1] - 964487*CHl3[2, 2] + 499610*CHq1[3, 3] + 
          2904722*CHq3[3, 3] + 637866*CHu[3, 3])) + 
      MT2^2*MW2*(-131072*MW2^14*(64*CHd[3, 3] + 82*CHe[1, 1] - 
          82*CHl1[1, 1] - 9*CHl3[1, 1] + 73*CHl3[2, 2] - 64*CHq1[3, 3] - 
          100*CHq3[3, 3]) - 8*MW2^4*MZ2^10*(1870914*CHd[3, 3] - 
          48182*CHe[1, 1] - 1186594*CHl1[1, 1] - 1833817*CHl3[1, 1] - 
          647223*CHl3[2, 2] + 6072456*CHq1[3, 3] + 3450432*CHq3[3, 3] - 
          342594*CHu[3, 3]) + 32*MW2^5*MZ2^9*(726161*CHd[3, 3] + 
          148917*CHe[1, 1] - 1126839*CHl1[1, 1] - 1623667*CHl3[1, 1] - 
          496828*CHl3[2, 2] + 4740616*CHq1[3, 3] + 2912968*CHq3[3, 3] - 
          314766*CHu[3, 3]) + 8*MW2^3*MZ2^11*(601384*CHd[3, 3] - 
          37988*CHe[1, 1] - 249093*CHl1[1, 1] - 428116*CHl3[1, 1] - 
          179023*CHl3[2, 2] + 1156250*CHq1[3, 3] + 735224*CHq3[3, 3] - 
          55113*CHu[3, 3]) + 10*MW2*MZ2^13*(2921*CHd[3, 3] + 1421*CHe[1, 1] - 
          5802*CHl1[1, 1] - 9017*CHl3[1, 1] - 3215*CHl3[2, 2] - 
          9458*CHq1[3, 3] + 10522*CHq3[3, 3] - 3465*CHu[3, 3]) + 
        2048*MW2^10*MZ2^4*(69104*CHd[3, 3] - 181766*CHe[1, 1] + 
          273862*CHl1[1, 1] + 171962*CHl3[1, 1] - 101900*CHl3[2, 2] + 
          193768*CHq1[3, 3] + 157396*CHq3[3, 3] - 1101*CHu[3, 3]) + 
        196608*MW2^13*MZ2*(240*CHd[3, 3] + 326*CHe[1, 1] - 364*CHl1[1, 1] - 
          62*CHl3[1, 1] + 302*CHl3[2, 2] - 372*CHq1[3, 3] - 450*CHq3[3, 3] + 
          9*CHu[3, 3]) + 75*MZ2^14*(77*CHd[3, 3] - 31*CHe[1, 1] + 
          72*CHl1[1, 1] + 102*CHl3[1, 1] + 30*CHl3[2, 2] + 204*CHq1[3, 3] - 
          76*CHq3[3, 3] + 80*CHu[3, 3]) - 16384*MW2^12*MZ2^2*
         (5552*CHd[3, 3] + 10888*CHe[1, 1] - 13448*CHl1[1, 1] - 
          3649*CHl3[1, 1] + 9799*CHl3[2, 2] - 15176*CHq1[3, 3] - 
          15704*CHq3[3, 3] + 435*CHu[3, 3]) + 16384*MW2^11*MZ2^3*
         (2155*CHd[3, 3] + 18867*CHe[1, 1] - 25681*CHl1[1, 1] - 
          10916*CHl3[1, 1] + 14765*CHl3[2, 2] - 26698*CHq1[3, 3] - 
          24613*CHq3[3, 3] + 645*CHu[3, 3]) - 1024*MW2^9*MZ2^5*
         (271518*CHd[3, 3] - 318940*CHe[1, 1] + 540154*CHl1[1, 1] + 
          462712*CHl3[1, 1] - 77442*CHl3[2, 2] + 63732*CHq1[3, 3] + 
          12126*CHq3[3, 3] + 16641*CHu[3, 3]) + 2*MW2^2*MZ2^12*
         (-392164*CHd[3, 3] + 7640*CHe[1, 1] + 181890*CHl1[1, 1] + 
          323640*CHl3[1, 1] + 141750*CHl3[2, 2] - 315248*CHq1[3, 3] - 
          469568*CHq3[3, 3] + 43905*CHu[3, 3]) + 256*MW2^8*MZ2^6*
         (945980*CHd[3, 3] - 823676*CHe[1, 1] + 1620524*CHl1[1, 1] + 
          1742107*CHl3[1, 1] + 121583*CHl3[2, 2] - 1150520*CHq1[3, 3] - 
          1055096*CHq3[3, 3] + 129345*CHu[3, 3]) - 256*MW2^7*MZ2^7*
         (411057*CHd[3, 3] - 382471*CHe[1, 1] + 933511*CHl1[1, 1] + 
          1166140*CHl3[1, 1] + 232629*CHl3[2, 2] - 1628574*CHq1[3, 3] - 
          1279263*CHq3[3, 3] + 133617*CHu[3, 3]) + 32*MW2^6*MZ2^8*
         (128592*CHd[3, 3] - 947572*CHe[1, 1] + 3308236*CHl1[1, 1] + 
          4512841*CHl3[1, 1] + 1204605*CHl3[2, 2] - 9752856*CHq1[3, 3] - 
          6769968*CHq3[3, 3] + 715383*CHu[3, 3])) + 
      MT2*MW2*(131072*MW2^15*(32*CHd[3, 3] + 62*CHe[1, 1] - 62*CHl1[1, 1] - 
          21*CHl3[1, 1] + 41*CHl3[2, 2] - 32*CHq1[3, 3] - 92*CHq3[3, 3]) - 
        8*MW2^5*MZ2^10*(1556944*CHd[3, 3] - 463472*CHe[1, 1] + 
          558342*CHl1[1, 1] - 1311803*CHl3[1, 1] - 1870145*CHl3[2, 2] + 
          8987852*CHq1[3, 3] + 7588244*CHq3[3, 3] - 1325988*CHu[3, 3]) + 
        4*MW2^4*MZ2^11*(2272434*CHd[3, 3] - 539850*CHe[1, 1] + 
          651177*CHl1[1, 1] + 62744*CHl3[1, 1] - 588433*CHl3[2, 2] + 
          6179217*CHq1[3, 3] + 3797877*CHq3[3, 3] - 751440*CHu[3, 3]) - 
        2*MW2^3*MZ2^12*(1248118*CHd[3, 3] - 266378*CHe[1, 1] + 
          301464*CHl1[1, 1] + 446306*CHl3[1, 1] + 144842*CHl3[2, 2] + 
          2508182*CHq1[3, 3] + 393026*CHq3[3, 3] - 238731*CHu[3, 3]) + 
        3*MW2^2*MZ2^13*(70333*CHd[3, 3] - 8129*CHe[1, 1] - 3172*CHl1[1, 1] + 
          73768*CHl3[1, 1] + 76940*CHl3[2, 2] + 160656*CHq1[3, 3] - 
          190744*CHq3[3, 3] - 17675*CHu[3, 3]) + 1024*MW2^10*MZ2^5*
         (93997*CHd[3, 3] - 46101*CHe[1, 1] + 118261*CHl1[1, 1] + 
          293357*CHl3[1, 1] + 175096*CHl3[2, 2] - 131317*CHq1[3, 3] - 
          266131*CHq3[3, 3] - 11478*CHu[3, 3]) - 2048*MW2^11*MZ2^4*
         (63004*CHd[3, 3] - 57742*CHe[1, 1] + 97622*CHl1[1, 1] + 
          148716*CHl3[1, 1] + 51094*CHl3[2, 2] + 33488*CHq1[3, 3] - 
          13504*CHq3[3, 3] - 1191*CHu[3, 3]) + 8192*MW2^12*MZ2^3*
         (4893*CHd[3, 3] - 17529*CHe[1, 1] + 24783*CHl1[1, 1] + 
          23794*CHl3[1, 1] - 989*CHl3[2, 2] + 22815*CHq1[3, 3] + 
          21561*CHq3[3, 3] - 129*CHu[3, 3]) - 65536*MW2^14*MZ2*
         (344*CHd[3, 3] + 668*CHe[1, 1] - 746*CHl1[1, 1] - 324*CHl3[1, 1] + 
          422*CHl3[2, 2] - 632*CHq1[3, 3] - 1106*CHq3[3, 3] + 9*CHu[3, 3]) - 
        75*MZ2^15*(108*CHd[3, 3] - 32*CHe[1, 1] + 64*CHl1[1, 1] + 
          4*CHl3[1, 1] - 60*CHl3[2, 2] + 36*CHq1[3, 3] + 156*CHq3[3, 3] + 
          45*CHu[3, 3]) + 16384*MW2^13*MZ2^2*(1676*CHd[3, 3] + 
          6384*CHe[1, 1] - 7964*CHl1[1, 1] - 4961*CHl3[1, 1] + 
          3003*CHl3[2, 2] - 8144*CHq1[3, 3] - 10580*CHq3[3, 3] + 
          87*CHu[3, 3]) + 15*MW2*MZ2^14*(2727*CHd[3, 3] - 1027*CHe[1, 1] + 
          2184*CHl1[1, 1] - 1296*CHl3[1, 1] - 3480*CHl3[2, 2] + 
          204*CHq1[3, 3] + 9764*CHq3[3, 3] + 1110*CHu[3, 3]) + 
        256*MW2^9*MZ2^6*(175020*CHd[3, 3] - 48416*CHe[1, 1] - 
          126264*CHl1[1, 1] - 625683*CHl3[1, 1] - 499419*CHl3[2, 2] + 
          706680*CHq1[3, 3] + 1113924*CHq3[3, 3] + 107679*CHu[3, 3]) - 
        128*MW2^8*MZ2^7*(973095*CHd[3, 3] - 221995*CHe[1, 1] + 
          89687*CHl1[1, 1] - 30490*CHl3[1, 1] - 120177*CHl3[2, 2] + 
          282759*CHq1[3, 3] + 612357*CHq3[3, 3] + 302265*CHu[3, 3]) + 
        32*MW2^7*MZ2^8*(2611308*CHd[3, 3] - 465336*CHe[1, 1] + 
          360392*CHl1[1, 1] + 1795385*CHl3[1, 1] + 1434993*CHl3[2, 2] - 
          3313848*CHq1[3, 3] - 3093564*CHq3[3, 3] + 1137987*CHu[3, 3]) - 
        16*MW2^6*MZ2^9*(914471*CHd[3, 3] - 26067*CHe[1, 1] - 
          15283*CHl1[1, 1] + 2448895*CHl3[1, 1] + 2464178*CHl3[2, 2] - 
          7837787*CHq1[3, 3] - 7506371*CHq3[3, 3] + 1487241*CHu[3, 3]))))/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (32*MW2^8*MZ2*(MW2^2 - MZ2^2)*(16*MW2^4*MZ2^7*(4209*CHd[3, 3] - 
          3557*CHe[1, 1] + 16195*CHl1[1, 1] + 44887*CHl3[1, 1] + 
          28692*CHl3[2, 2] - 83511*CHq1[3, 3] - 83511*CHq3[3, 3]) - 
        128*MW2^5*MZ2^6*(5391*CHd[3, 3] - 2527*CHe[1, 1] + 5939*CHl1[1, 1] + 
          11159*CHl3[1, 1] + 5220*CHl3[2, 2] - 12507*CHq1[3, 3] - 
          12507*CHq3[3, 3]) + 128*MW2^6*MZ2^5*(9705*CHd[3, 3] - 
          5941*CHe[1, 1] + 11041*CHl1[1, 1] + 14047*CHl3[1, 1] + 
          3006*CHl3[2, 2] - 5781*CHq1[3, 3] - 5781*CHq3[3, 3]) + 
        8192*MW2^9*MZ2^2*(47*CHd[3, 3] + 97*CHe[1, 1] - 125*CHl1[1, 1] - 
          25*CHl3[1, 1] + 100*CHl3[2, 2] - 143*CHq1[3, 3] - 143*CHq3[3, 3]) - 
        8192*MW2^10*MZ2*(35*CHd[3, 3] + 41*CHe[1, 1] - 47*CHl1[1, 1] - 
          3*CHl3[1, 1] + 44*CHl3[2, 2] - 53*CHq1[3, 3] - 53*CHq3[3, 3]) + 
        65536*MW2^11*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          CHq1[3, 3] - CHq3[3, 3]) - 25*MZ2^11*(85*CHd[3, 3] - 17*CHe[1, 1] + 
          24*CHl1[1, 1] + 44*CHl3[1, 1] + 20*CHl3[2, 2] + 80*CHq1[3, 3] + 
          80*CHq3[3, 3]) - 1024*MW2^7*MZ2^4*(970*CHd[3, 3] - 1108*CHe[1, 1] + 
          1781*CHl1[1, 1] + 1419*CHl3[1, 1] - 362*CHl3[2, 2] + 
          755*CHq1[3, 3] + 755*CHq3[3, 3]) + 20*MW2*MZ2^10*
         (1093*CHd[3, 3] - 221*CHe[1, 1] + 237*CHl1[1, 1] + 217*CHl3[1, 1] - 
          20*CHl3[2, 2] + 1481*CHq1[3, 3] + 1481*CHq3[3, 3]) + 
        1024*MW2^8*MZ2^3*(133*CHd[3, 3] - 1129*CHe[1, 1] + 1619*CHl1[1, 1] + 
          711*CHl3[1, 1] - 908*CHl3[2, 2] + 1529*CHq1[3, 3] + 
          1529*CHq3[3, 3]) + 16*MW2^3*MZ2^8*(8805*CHd[3, 3] - 
          1397*CHe[1, 1] - 2308*CHl1[1, 1] - 12967*CHl3[1, 1] - 
          10659*CHl3[2, 2] + 40206*CHq1[3, 3] + 40206*CHq3[3, 3]) - 
        4*MW2^2*MZ2^9*(21746*CHd[3, 3] - 4306*CHe[1, 1] + 2247*CHl1[1, 1] - 
          5398*CHl3[1, 1] - 7645*CHl3[2, 2] + 46357*CHq1[3, 3] + 
          46357*CHq3[3, 3])) + 6*MT2^9*(-2*MW2 + MZ2)^2*
       (16*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*MZ2^2 + 5*MZ2^3)*
       (512*MW2^8*(2*CHe[1, 1] - 2*CHl1[1, 1] + CHl3[1, 1] + 3*CHl3[2, 2] - 
          4*CHq3[3, 3]) + 4*MW2^3*MZ2^5*(324*CHd[3, 3] + 48*CHe[1, 1] + 
          20*CHl1[1, 1] + 1919*CHl3[1, 1] + 1899*CHl3[2, 2] - 
          3714*CHq1[3, 3] - 3684*CHq3[3, 3] - 2766*CHu[3, 3]) - 
        16*MW2^4*MZ2^4*(594*CHd[3, 3] - 108*CHe[1, 1] + 182*CHl1[1, 1] + 
          679*CHl3[1, 1] + 497*CHl3[2, 2] - 990*CHq1[3, 3] - 668*CHq3[3, 3] - 
          900*CHu[3, 3]) + 64*MW2^5*MZ2^3*(180*CHd[3, 3] - 66*CHe[1, 1] + 
          95*CHl1[1, 1] + 108*CHl3[1, 1] + 13*CHl3[2, 2] - 93*CHq1[3, 3] + 
          77*CHq3[3, 3] - 195*CHu[3, 3]) - 64*MW2^6*MZ2^2*
         (72*CHd[3, 3] - 82*CHe[1, 1] + 106*CHl1[1, 1] + 7*CHl3[1, 1] - 
          99*CHl3[2, 2] + 30*CHq1[3, 3] + 222*CHq3[3, 3] - 102*CHu[3, 3]) - 
        512*MW2^7*MZ2*(7*CHe[1, 1] - 8*CHl1[1, 1] + 3*CHl3[1, 1] + 
          11*CHl3[2, 2] - 3*CHq1[3, 3] - 18*CHq3[3, 3] + 3*CHu[3, 3]) + 
        5*MZ2^8*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
          15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3] + 45*CHu[3, 3]) - 
        MW2*MZ2^7*(1044*CHd[3, 3] - 272*CHe[1, 1] + 464*CHl1[1, 1] - 
          301*CHl3[1, 1] - 765*CHl3[2, 2] + 1203*CHq1[3, 3] + 
          2033*CHq3[3, 3] + 1695*CHu[3, 3]) + 2*MW2^2*MZ2^6*
         (1062*CHd[3, 3] - 308*CHe[1, 1] + 424*CHl1[1, 1] - 1279*CHl3[1, 1] - 
          1703*CHl3[2, 2] + 3255*CHq1[3, 3] + 3999*CHq3[3, 3] + 
          2811*CHu[3, 3])) + MT2*MW2^6*(-98304*MW2^14*MZ2*
         (336*CHd[3, 3] + 348*CHe[1, 1] - 376*CHl1[1, 1] + 7*CHl3[1, 1] + 
          383*CHl3[2, 2] - 432*CHq1[3, 3] - 364*CHq3[3, 3]) + 
        262144*MW2^15*(16*CHd[3, 3] + 13*CHe[1, 1] - 13*CHl1[1, 1] + 
          3*CHl3[1, 1] + 16*CHl3[2, 2] - 16*CHq1[3, 3] - 10*CHq3[3, 3]) + 
        25*MZ2^15*(1667*CHd[3, 3] - 487*CHe[1, 1] + 654*CHl1[1, 1] + 
          1294*CHl3[1, 1] + 640*CHl3[2, 2] + 454*CHq1[3, 3] + 
          1894*CHq3[3, 3]) - 16*MW2^6*MZ2^9*(13081817*CHd[3, 3] - 
          4548745*CHe[1, 1] + 9144403*CHl1[1, 1] + 15666129*CHl3[1, 1] + 
          6521726*CHl3[2, 2] - 9754295*CHq1[3, 3] - 6494183*CHq3[3, 3] - 
          651168*CHu[3, 3]) + 16*MW2^5*MZ2^10*(3395703*CHd[3, 3] - 
          854719*CHe[1, 1] + 3447115*CHl1[1, 1] + 9516301*CHl3[1, 1] + 
          6069186*CHl3[2, 2] - 15631083*CHq1[3, 3] - 14488101*CHq3[3, 3] - 
          291528*CHu[3, 3]) + 64*MW2^7*MZ2^8*(3972104*CHd[3, 3] - 
          2216242*CHe[1, 1] + 3326788*CHl1[1, 1] + 2655435*CHl3[1, 1] - 
          671353*CHl3[2, 2] + 4138258*CHq1[3, 3] + 5254078*CHq3[3, 3] - 
          212976*CHu[3, 3]) + MW2^2*MZ2^13*(6115741*CHd[3, 3] - 
          1655357*CHe[1, 1] + 1693614*CHl1[1, 1] + 1693094*CHl3[1, 1] - 
          520*CHl3[2, 2] + 8230142*CHq1[3, 3] + 10254542*CHq3[3, 3] - 
          76800*CHu[3, 3]) + 512*MW2^10*MZ2^5*(834662*CHd[3, 3] - 
          388234*CHe[1, 1] + 740738*CHl1[1, 1] + 926649*CHl3[1, 1] + 
          185911*CHl3[2, 2] - 137474*CHq1[3, 3] + 8338*CHq3[3, 3] - 
          25536*CHu[3, 3]) - 4*MW2^3*MZ2^12*(4918535*CHd[3, 3] - 
          1375685*CHe[1, 1] + 824782*CHl1[1, 1] - 1015901*CHl3[1, 1] - 
          1840683*CHl3[2, 2] + 11604760*CHq1[3, 3] + 12709462*CHq3[3, 3] - 
          11880*CHu[3, 3]) - 512*MW2^9*MZ2^6*(735906*CHd[3, 3] + 
          3396*CHe[1, 1] + 208468*CHl1[1, 1] + 854363*CHl3[1, 1] + 
          645895*CHl3[2, 2] - 1220922*CHq1[3, 3] - 1173510*CHq3[3, 3] - 
          6048*CHu[3, 3]) - 4096*MW2^11*MZ2^4*(35956*CHd[3, 3] - 
          76135*CHe[1, 1] + 115769*CHl1[1, 1] + 71206*CHl3[1, 1] - 
          44563*CHl3[2, 2] + 91742*CHq1[3, 3] + 108068*CHq3[3, 3] - 
          3312*CHu[3, 3]) - 20*MW2*MZ2^14*(42853*CHd[3, 3] - 
          11714*CHe[1, 1] + 14598*CHl1[1, 1] + 24333*CHl3[1, 1] + 
          9735*CHl3[2, 2] + 33836*CHq1[3, 3] + 55166*CHq3[3, 3] - 
          600*CHu[3, 3]) + 32768*MW2^13*MZ2^2*(2896*CHd[3, 3] + 
          3954*CHe[1, 1] - 4714*CHl1[1, 1] - 565*CHl3[1, 1] + 
          4149*CHl3[2, 2] - 5464*CHq1[3, 3] - 5320*CHq3[3, 3] + 
          48*CHu[3, 3]) - 4096*MW2^12*MZ2^3*(20066*CHd[3, 3] + 
          63966*CHe[1, 1] - 85130*CHl1[1, 1] - 25681*CHl3[1, 1] + 
          59449*CHl3[2, 2] - 93518*CHq1[3, 3] - 99338*CHq3[3, 3] + 
          1728*CHu[3, 3]) + 64*MW2^8*MZ2^7*(118566*CHd[3, 3] + 
          2145146*CHe[1, 1] - 2171522*CHl1[1, 1] + 2151661*CHl3[1, 1] + 
          4323183*CHl3[2, 2] - 10909734*CHq1[3, 3] - 11580954*CHq3[3, 3] + 
          137280*CHu[3, 3]) + 4*MW2^4*MZ2^11*(5099814*CHd[3, 3] - 
          1686334*CHe[1, 1] - 1752567*CHl1[1, 1] - 11670925*CHl3[1, 1] - 
          9918358*CHl3[2, 2] + 36257199*CHq1[3, 3] + 36569619*CHq3[3, 3] + 
          256128*CHu[3, 3])) - 
      MT2^8*(65536*MW2^14*(64*CHd[3, 3] + 94*CHe[1, 1] - 94*CHl1[1, 1] + 
          15*CHl3[1, 1] + 109*CHl3[2, 2] - 64*CHq1[3, 3] - 124*CHq3[3, 3]) + 
        64*MW2^7*MZ2^7*(1199742*CHd[3, 3] + 97898*CHe[1, 1] + 
          571058*CHl1[1, 1] + 2496323*CHl3[1, 1] + 1925265*CHl3[2, 2] - 
          4962342*CHq1[3, 3] - 4172496*CHq3[3, 3] - 1449216*CHu[3, 3]) - 
        4*MW2^3*MZ2^11*(705018*CHd[3, 3] - 708738*CHe[1, 1] + 
          1000659*CHl1[1, 1] + 1264711*CHl3[1, 1] + 264052*CHl3[2, 2] + 
          334299*CHq1[3, 3] + 790497*CHq3[3, 3] - 1023846*CHu[3, 3]) - 
        256*MW2^8*MZ2^6*(790608*CHd[3, 3] - 218404*CHe[1, 1] + 
          534090*CHl1[1, 1] + 999375*CHl3[1, 1] + 465285*CHl3[2, 2] - 
          1091205*CHq1[3, 3] - 804189*CHq3[3, 3] - 640263*CHu[3, 3]) + 
        2*MW2^2*MZ2^12*(7004*CHd[3, 3] - 255142*CHe[1, 1] + 
          403194*CHl1[1, 1] + 640039*CHl3[1, 1] + 236845*CHl3[2, 2] - 
          432647*CHq1[3, 3] + 43453*CHq3[3, 3] - 530625*CHu[3, 3]) + 
        16*MW2^4*MZ2^10*(810019*CHd[3, 3] - 605912*CHe[1, 1] + 
          749244*CHl1[1, 1] + 609226*CHl3[1, 1] - 140018*CHl3[2, 2] + 
          1342871*CHq1[3, 3] + 1338479*CHq3[3, 3] - 512253*CHu[3, 3]) + 
        512*MW2^9*MZ2^5*(491798*CHd[3, 3] - 269754*CHe[1, 1] + 
          473732*CHl1[1, 1] + 506713*CHl3[1, 1] + 32981*CHl3[2, 2] - 
          136148*CHq1[3, 3] + 42070*CHq3[3, 3] - 377538*CHu[3, 3]) - 
        16*MW2^5*MZ2^9*(1611989*CHd[3, 3] - 1329081*CHe[1, 1] + 
          1335599*CHl1[1, 1] - 29432*CHl3[1, 1] - 1365031*CHl3[2, 2] + 
          5538517*CHq1[3, 3] + 4958815*CHq3[3, 3] - 215478*CHu[3, 3]) - 
        1024*MW2^10*MZ2^4*(157652*CHd[3, 3] - 183902*CHe[1, 1] + 
          276958*CHl1[1, 1] + 161427*CHl3[1, 1] - 115531*CHl3[2, 2] + 
          145078*CHq1[3, 3] + 240418*CHq3[3, 3] - 153762*CHu[3, 3]) + 
        4096*MW2^11*MZ2^3*(6222*CHd[3, 3] - 41526*CHe[1, 1] + 
          56070*CHl1[1, 1] + 14207*CHl3[1, 1] - 41863*CHl3[2, 2] + 
          49806*CHq1[3, 3] + 70524*CHq3[3, 3] - 20904*CHu[3, 3]) - 
        225*MZ2^14*(72*CHd[3, 3] + 7*CHe[1, 1] - 14*CHl1[1, 1] - 
          29*CHl3[1, 1] - 15*CHl3[2, 2] + 114*CHq1[3, 3] + 24*CHq3[3, 3] + 
          30*CHu[3, 3]) - 32768*MW2^13*MZ2*(688*CHd[3, 3] + 1132*CHe[1, 1] - 
          1258*CHl1[1, 1] + 111*CHl3[1, 1] + 1369*CHl3[2, 2] - 
          1102*CHq1[3, 3] - 1756*CHq3[3, 3] + 126*CHu[3, 3]) + 
        16384*MW2^12*MZ2^2*(2108*CHd[3, 3] + 6228*CHe[1, 1] - 
          7634*CHl1[1, 1] - 299*CHl3[1, 1] + 7335*CHl3[2, 2] - 
          7415*CHq1[3, 3] - 10703*CHq3[3, 3] + 1707*CHu[3, 3]) + 
        15*MW2*MZ2^13*(7619*CHd[3, 3] + 3241*CHe[1, 1] - 5722*CHl1[1, 1] - 
          10657*CHl3[1, 1] - 4935*CHl3[2, 2] + 17748*CHq1[3, 3] + 
          3038*CHq3[3, 3] + 9320*CHu[3, 3]) + 32*MW2^6*MZ2^8*
         (284502*CHd[3, 3] - 854736*CHe[1, 1] + 445160*CHl1[1, 1] - 
          1718305*CHl3[1, 1] - 2163465*CHl3[2, 2] + 6598977*CHq1[3, 3] + 
          5745417*CHq3[3, 3] + 876717*CHu[3, 3])) + 
      MT2^2*MW2^4*(-65536*MW2^16*(448*CHd[3, 3] + 370*CHe[1, 1] - 
          370*CHl1[1, 1] + 69*CHl3[1, 1] + 439*CHl3[2, 2] - 448*CHq1[3, 3] - 
          292*CHq3[3, 3]) - 75*MZ2^16*(351*CHd[3, 3] - 19*CHe[1, 1] + 
          38*CHl1[1, 1] + 38*CHl3[1, 1] + 702*CHq1[3, 3] + 222*CHq3[3, 3]) + 
        MW2^2*MZ2^14*(2042963*CHd[3, 3] - 1157959*CHe[1, 1] + 
          2*(824469*CHl1[1, 1] + 1283789*CHl3[1, 1] + 459320*CHl3[2, 2] - 
            587242*CHq1[3, 3] + 1406108*CHq3[3, 3] - 71775*CHu[3, 3])) + 
        1024*MW2^12*MZ2^4*(643932*CHd[3, 3] - 1597946*CHe[1, 1] + 
          3*(797094*CHl1[1, 1] + 473539*CHl3[1, 1] - 323555*CHl3[2, 2] + 
            631966*CHq1[3, 3] + 781102*CHq3[3, 3] - 41242*CHu[3, 3])) + 
        4096*MW2^13*MZ2^3*(88374*CHd[3, 3] + 317774*CHe[1, 1] - 
          3*(141554*CHl1[1, 1] + 41799*CHl3[1, 1] - 99755*CHl3[2, 2] + 
            155934*CHq1[3, 3] + 163600*CHq3[3, 3] - 4968*CHu[3, 3])) - 
        8*MW2^6*MZ2^10*(29524900*CHd[3, 3] - 3930244*CHe[1, 1] + 
          15658288*CHl1[1, 1] + 47518103*CHl3[1, 1] + 31859815*CHl3[2, 2] - 
          70759942*CHq1[3, 3] - 50795290*CHq3[3, 3] - 3958902*CHu[3, 3]) + 
        16*MW2^7*MZ2^9*(42964397*CHd[3, 3] - 12662555*CHe[1, 1] + 
          21428165*CHl1[1, 1] + 28644250*CHl3[1, 1] + 7216085*CHl3[2, 2] + 
          5702449*CHq1[3, 3] + 23940613*CHq3[3, 3] - 3547242*CHu[3, 3]) - 
        96*MW2^8*MZ2^8*(6227934*CHd[3, 3] - 3628828*CHe[1, 1] + 
          3983760*CHl1[1, 1] - 2142521*CHl3[1, 1] - 6126281*CHl3[2, 2] + 
          18998453*CHq1[3, 3] + 21372523*CHq3[3, 3] - 532487*CHu[3, 3]) - 
        MW2^3*MZ2^13*(18058009*CHd[3, 3] - 7467575*CHe[1, 1] + 
          9162162*CHl1[1, 1] + 9158758*CHl3[1, 1] - 3404*CHl3[2, 2] + 
          17026286*CHq1[3, 3] + 29890994*CHq3[3, 3] - 481320*CHu[3, 3]) + 
        256*MW2^10*MZ2^6*(7646068*CHd[3, 3] - 1900050*CHe[1, 1] + 
          4809102*CHl1[1, 1] + 10296430*CHl3[1, 1] + 5487328*CHl3[2, 2] - 
          9702379*CHq1[3, 3] - 7462933*CHq3[3, 3] - 392097*CHu[3, 3]) - 
        64*MW2^9*MZ2^7*(9262138*CHd[3, 3] + 2620578*CHe[1, 1] + 
          2187018*CHl1[1, 1] + 24669565*CHl3[1, 1] + 22482547*CHl3[2, 2] - 
          50640466*CHq1[3, 3] - 48575044*CHq3[3, 3] - 158880*CHu[3, 3]) - 
        1024*MW2^11*MZ2^5*(1895747*CHd[3, 3] - 1256164*CHe[1, 1] + 
          2202543*CHl1[1, 1] + 2423281*CHl3[1, 1] + 220738*CHl3[2, 2] + 
          51748*CHq1[3, 3] + 752203*CHq3[3, 3] - 148167*CHu[3, 3]) + 
        65536*MW2^15*MZ2*(2824*CHd[3, 3] + 2911*CHe[1, 1] - 3208*CHl1[1, 1] + 
          105*CHl3[1, 1] + 3313*CHl3[2, 2] - 3841*CHq1[3, 3] - 
          3052*CHq3[3, 3] + 9*CHu[3, 3]) + 15*MW2*MZ2^15*
         (5989*CHd[3, 3] + 4301*CHe[1, 1] - 6642*CHl1[1, 1] - 
          13842*CHl3[1, 1] - 7200*CHl3[2, 2] + 41458*CHq1[3, 3] + 
          1318*CHq3[3, 3] + 800*CHu[3, 3]) - 16384*MW2^14*MZ2^2*
         (27988*CHd[3, 3] + 39986*CHe[1, 1] - 48430*CHl1[1, 1] - 
          5168*CHl3[1, 1] + 43262*CHl3[2, 2] - 57793*CHq1[3, 3] - 
          53503*CHq3[3, 3] + 861*CHu[3, 3]) + 2*MW2^4*MZ2^12*
         (27980864*CHd[3, 3] - 11795194*CHe[1, 1] + 10859898*CHl1[1, 1] - 
          2195638*CHl3[1, 1] - 13055536*CHl3[2, 2] + 63889309*CHq1[3, 3] + 
          71690431*CHq3[3, 3] + 318231*CHu[3, 3]) - 4*MW2^5*MZ2^11*
         (8819282*CHd[3, 3] - 7816994*CHe[1, 1] + 436891*CHl1[1, 1] - 
          30909016*CHl3[1, 1] - 31345907*CHl3[2, 2] + 99401143*CHq1[3, 3] + 
          91733389*CHq3[3, 3] + 2342346*CHu[3, 3])) + 
      MT2^4*MW2^2*(-65536*MW2^16*(2240*CHd[3, 3] + 1946*CHe[1, 1] - 
          1946*CHl1[1, 1] + 213*CHl3[1, 1] + 2159*CHl3[2, 2] - 
          2240*CHq1[3, 3] - 1652*CHq3[3, 3]) - 75*MZ2^16*
         (594*CHd[3, 3] + 79*CHe[1, 1] - 158*CHl1[1, 1] - 83*CHl3[1, 1] + 
          75*CHl3[2, 2] + 1188*CHq1[3, 3] - 42*CHq3[3, 3]) - 
        64*MW2^9*MZ2^7*(88134714*CHd[3, 3] - 18684170*CHe[1, 1] + 
          3*(20520090*CHl1[1, 1] + 49177439*CHl3[1, 1] + 
            28657349*CHl3[2, 2] - 68373110*CHq1[3, 3] - 48772840*CHq3[3, 3] - 
            4890576*CHu[3, 3])) + 32*MW2^8*MZ2^8*(30080078*CHd[3, 3] + 
          13714616*CHe[1, 1] + 23005160*CHl1[1, 1] + 150385591*CHl3[1, 1] + 
          127380431*CHl3[2, 2] - 351712859*CHq1[3, 3] - 
          295985783*CHq3[3, 3] - 11872719*CHu[3, 3]) + 
        256*MW2^10*MZ2^6*(35980008*CHd[3, 3] - 16286248*CHe[1, 1] + 
          32846942*CHl1[1, 1] + 45612319*CHl3[1, 1] + 12765377*CHl3[2, 2] - 
          27519831*CHq1[3, 3] - 9280659*CHq3[3, 3] - 5624205*CHu[3, 3]) + 
        4*MW2^5*MZ2^11*(61423842*CHd[3, 3] - 20670962*CHe[1, 1] + 
          31059837*CHl1[1, 1] + 55500851*CHl3[1, 1] + 24441014*CHl3[2, 2] + 
          5123805*CHq1[3, 3] + 66034359*CHq3[3, 3] - 5084706*CHu[3, 3]) - 
        512*MW2^11*MZ2^5*(14872042*CHd[3, 3] - 13561186*CHe[1, 1] + 
          22629760*CHl1[1, 1] + 18775597*CHl3[1, 1] - 3854163*CHl3[2, 2] + 
          6664892*CHq1[3, 3] + 13651178*CHq3[3, 3] - 2947782*CHu[3, 3]) - 
        16*MW2^6*MZ2^10*(54917275*CHd[3, 3] - 22030188*CHe[1, 1] + 
          24669844*CHl1[1, 1] + 10668905*CHl3[1, 1] - 14000939*CHl3[2, 2] + 
          92299607*CHq1[3, 3] + 112605647*CHq3[3, 3] - 2198601*CHu[3, 3]) - 
        MW2^3*MZ2^13*(15095035*CHd[3, 3] - 7698515*CHe[1, 1] + 
          10165938*CHl1[1, 1] + 572447*CHl3[1, 1] - 9593491*CHl3[2, 2] + 
          28637972*CHq1[3, 3] + 25047530*CHq3[3, 3] - 1475760*CHu[3, 3]) - 
        2*MW2^4*MZ2^12*(417076*CHd[3, 3] + 1776630*CHe[1, 1] + 
          1508590*CHl1[1, 1] + 28456667*CHl3[1, 1] + 26948077*CHl3[2, 2] - 
          55710613*CHq1[3, 3] - 19296421*CHq3[3, 3] - 1062267*CHu[3, 3]) + 
        1024*MW2^12*MZ2^4*(2243580*CHd[3, 3] - 7404330*CHe[1, 1] + 
          10942266*CHl1[1, 1] + 5088649*CHl3[1, 1] - 5853617*CHl3[2, 2] + 
          9582930*CHq1[3, 3] + 10895790*CHq3[3, 3] - 1058358*CHu[3, 3]) + 
        MW2^2*MZ2^14*(2537042*CHd[3, 3] - 1974031*CHe[1, 1] + 
          3124242*CHl1[1, 1] + 2748327*CHl3[1, 1] - 375915*CHl3[2, 2] + 
          539944*CHq1[3, 3] + 4487794*CHq3[3, 3] - 541800*CHu[3, 3]) + 
        32768*MW2^15*MZ2*(26320*CHd[3, 3] + 27256*CHe[1, 1] - 
          30322*CHl1[1, 1] + 879*CHl3[1, 1] + 31201*CHl3[2, 2] - 
          36778*CHq1[3, 3] - 29116*CHq3[3, 3] + 378*CHu[3, 3]) - 
        16384*MW2^14*MZ2^2*(121924*CHd[3, 3] + 176280*CHe[1, 1] - 
          215590*CHl1[1, 1] - 15247*CHl3[1, 1] + 200343*CHl3[2, 2] - 
          265909*CHq1[3, 3] - 231241*CHq3[3, 3] + 7905*CHu[3, 3]) + 
        5*MW2*MZ2^15*(24893*CHd[3, 3] + 40577*CHe[1, 1] - 72234*CHl1[1, 1] - 
          77459*CHl3[1, 1] - 5225*CHl3[2, 2] + 154546*CHq1[3, 3] - 
          62924*CHq3[3, 3] + 11250*CHu[3, 3]) + 4096*MW2^13*MZ2^3*
         (391622*CHd[3, 3] + 1393146*CHe[1, 1] - 1866458*CHl1[1, 1] - 
          419193*CHl3[1, 1] + 1447265*CHl3[2, 2] - 2142986*CHq1[3, 3] - 
          2077532*CHq3[3, 3] + 122664*CHu[3, 3]) + 16*MW2^7*MZ2^9*
         (69275083*CHd[3, 3] - 42632203*CHe[1, 1] + 27260109*CHl1[1, 1] - 
          74282114*CHl3[1, 1] - 101542223*CHl3[2, 2] + 351462851*CHq1[3, 3] + 
          337605005*CHq3[3, 3] + 3248190*CHu[3, 3])) + 
      MT2^6*MW2*(-196608*MW2^15*(448*CHd[3, 3] + 434*CHe[1, 1] - 
          434*CHl1[1, 1] + 29*CHl3[1, 1] + 463*CHl3[2, 2] - 448*CHq1[3, 3] - 
          420*CHq3[3, 3]) + 32*MW2^7*MZ2^8*(26353266*CHd[3, 3] + 
          10577252*CHe[1, 1] + 3*(3709760*CHl1[1, 1] + 24561927*CHl3[1, 1] + 
            20852167*CHl3[2, 2] - 64030503*CHq1[3, 3] - 49692309*CHq3[3, 3] - 
            5199507*CHu[3, 3])) + 5*MW2*MZ2^14*(91679*CHd[3, 3] + 
          63611*CHe[1, 1] - 2*(57531*CHl1[1, 1] + 70396*CHl3[1, 1] + 
            12865*CHl3[2, 2] - 162449*CHq1[3, 3] + 43891*CHq3[3, 3] - 
            120*CHu[3, 3])) - 64*MW2^8*MZ2^7*(50461742*CHd[3, 3] - 
          9055218*CHe[1, 1] + 33322406*CHl1[1, 1] + 69754363*CHl3[1, 1] + 
          36431957*CHl3[2, 2] - 105328262*CHq1[3, 3] - 70863956*CHq3[3, 3] - 
          16732848*CHu[3, 3]) + 256*MW2^9*MZ2^6*(19736452*CHd[3, 3] - 
          8684146*CHe[1, 1] + 17921690*CHl1[1, 1] + 21584628*CHl3[1, 1] + 
          3662938*CHl3[2, 2] - 13263433*CHq1[3, 3] - 4242331*CHq3[3, 3] - 
          6082347*CHu[3, 3]) + 4*MW2^4*MZ2^11*(42925150*CHd[3, 3] - 
          28293870*CHe[1, 1] + 36737899*CHl1[1, 1] + 25512038*CHl3[1, 1] - 
          11225861*CHl3[2, 2] + 65005175*CHq1[3, 3] + 88149461*CHq3[3, 3] - 
          4428270*CHu[3, 3]) - 2*MW2^3*MZ2^12*(16575928*CHd[3, 3] - 
          13676810*CHe[1, 1] + 20233362*CHl1[1, 1] + 20935324*CHl3[1, 1] + 
          701962*CHl3[2, 2] + 6575417*CHq1[3, 3] + 32625143*CHq3[3, 3] - 
          3086733*CHu[3, 3]) - 1024*MW2^10*MZ2^5*(4218141*CHd[3, 3] - 
          3696750*CHe[1, 1] + 6234159*CHl1[1, 1] + 4528588*CHl3[1, 1] - 
          1705571*CHl3[2, 2] + 2061864*CHq1[3, 3] + 3545061*CHq3[3, 3] - 
          1571829*CHu[3, 3]) + 1024*MW2^11*MZ2^4*(1507892*CHd[3, 3] - 
          4128510*CHe[1, 1] + 6144022*CHl1[1, 1] + 2529643*CHl3[1, 1] - 
          3614379*CHl3[2, 2] + 5432638*CHq1[3, 3] + 5871526*CHq3[3, 3] - 
          1146138*CHu[3, 3]) + MW2^2*MZ2^13*(1485681*CHd[3, 3] - 
          4028403*CHe[1, 1] + 6626046*CHl1[1, 1] + 8073026*CHl3[1, 1] + 
          1446980*CHl3[2, 2] - 6991458*CHq1[3, 3] + 7380942*CHq3[3, 3] - 
          837600*CHu[3, 3]) - 8*MW2^5*MZ2^10*(52637568*CHd[3, 3] - 
          37493316*CHe[1, 1] + 40067680*CHl1[1, 1] + 2068231*CHl3[1, 1] - 
          37999449*CHl3[2, 2] + 157684746*CHq1[3, 3] + 156365814*CHq3[3, 3] - 
          662958*CHu[3, 3]) - 450*MZ2^15*(117*CHd[3, 3] + 22*CHe[1, 1] - 
          44*CHl1[1, 1] - 39*CHl3[1, 1] + 5*CHl3[2, 2] + 249*CHq1[3, 3] - 
          21*CHq3[3, 3] - 15*CHu[3, 3]) + 196608*MW2^14*MZ2*
         (2568*CHd[3, 3] + 2869*CHe[1, 1] - 3198*CHl1[1, 1] + 40*CHl3[1, 1] + 
          3238*CHl3[2, 2] - 3681*CHq1[3, 3] - 3352*CHq3[3, 3] + 
          105*CHu[3, 3]) - 16384*MW2^13*MZ2^2*(66812*CHd[3, 3] + 
          105746*CHe[1, 1] - 129866*CHl1[1, 1] - 8814*CHl3[1, 1] + 
          121052*CHl3[2, 2] - 156803*CHq1[3, 3] - 144761*CHq3[3, 3] + 
          10071*CHu[3, 3]) + 4096*MW2^12*MZ2^3*(173458*CHd[3, 3] + 
          801394*CHe[1, 1] - 1079674*CHl1[1, 1] - 217323*CHl3[1, 1] + 
          862351*CHl3[2, 2] - 1233166*CHq1[3, 3] - 1195096*CHq3[3, 3] + 
          139704*CHu[3, 3]) + 16*MW2^6*MZ2^9*(22316979*CHd[3, 3] - 
          30725425*CHe[1, 1] + 20429711*CHl1[1, 1] - 42490336*CHl3[1, 1] - 
          62920047*CHl3[2, 2] + 217962135*CHq1[3, 3] + 187208511*CHq3[3, 3] + 
          8038818*CHu[3, 3])) + 
      MT2^7*(65536*MW2^15*(448*CHd[3, 3] + 490*CHe[1, 1] - 490*CHl1[1, 1] + 
          39*CHl3[1, 1] + 529*CHl3[2, 2] - 448*CHq1[3, 3] - 532*CHq3[3, 3]) + 
        75*MZ2^15*(162*CHd[3, 3] + 37*CHe[1, 1] - 74*CHl1[1, 1] - 
          89*CHl3[1, 1] - 15*CHl3[2, 2] + 324*CHq1[3, 3] - 6*CHq3[3, 3]) - 
        32*MW2^7*MZ2^8*(5061786*CHd[3, 3] + 4672980*CHe[1, 1] + 
          722620*CHl1[1, 1] + 18548119*CHl3[1, 1] + 17825499*CHl3[2, 2] - 
          55974039*CHq1[3, 3] - 44577915*CHq3[3, 3] - 5766255*CHu[3, 3]) + 
        128*MW2^8*MZ2^7*(6822825*CHd[3, 3] - 722453*CHe[1, 1] + 
          4049011*CHl1[1, 1] + 9814729*CHl3[1, 1] + 5765718*CHl3[2, 2] - 
          16730115*CHq1[3, 3] - 12133458*CHq3[3, 3] - 3516522*CHu[3, 3]) - 
        4*MW2^4*MZ2^11*(10826874*CHd[3, 3] - 8104974*CHe[1, 1] + 
          10900629*CHl1[1, 1] + 8514598*CHl3[1, 1] - 2386031*CHl3[2, 2] + 
          14715897*CHq1[3, 3] + 20386875*CHq3[3, 3] - 3260526*CHu[3, 3]) - 
        256*MW2^9*MZ2^6*(6040428*CHd[3, 3] - 2295136*CHe[1, 1] + 
          4989102*CHl1[1, 1] + 6587403*CHl3[1, 1] + 1598301*CHl3[2, 2] - 
          5119143*CHq1[3, 3] - 2612019*CHq3[3, 3] - 2736681*CHu[3, 3]) + 
        2*MW2^3*MZ2^12*(3504944*CHd[3, 3] - 3742894*CHe[1, 1] + 
          5675820*CHl1[1, 1] + 6002623*CHl3[1, 1] + 326803*CHl3[2, 2] + 
          441241*CHq1[3, 3] + 6883225*CHq3[3, 3] - 2041935*CHu[3, 3]) + 
        16*MW2^5*MZ2^10*(7544422*CHd[3, 3] - 5688881*CHe[1, 1] + 
          6481851*CHl1[1, 1] + 1867891*CHl3[1, 1] - 4613960*CHl3[2, 2] + 
          19972772*CHq1[3, 3] + 19623410*CHq3[3, 3] - 1054683*CHu[3, 3]) + 
        1024*MW2^10*MZ2^5*(1453081*CHd[3, 3] - 1087437*CHe[1, 1] + 
          1865212*CHl1[1, 1] + 1480142*CHl3[1, 1] - 385070*CHl3[2, 2] + 
          352856*CHq1[3, 3] + 825035*CHq3[3, 3] - 743265*CHu[3, 3]) - 
        1024*MW2^11*MZ2^4*(660596*CHd[3, 3] - 1295522*CHe[1, 1] + 
          1941922*CHl1[1, 1] + 876327*CHl3[1, 1] - 1065595*CHl3[2, 2] + 
          1550794*CHq1[3, 3] + 1794358*CHq3[3, 3] - 566742*CHu[3, 3]) - 
        65536*MW2^14*MZ2*(2504*CHd[3, 3] + 3116*CHe[1, 1] - 3473*CHl1[1, 1] + 
          78*CHl3[1, 1] + 3551*CHl3[2, 2] - 3701*CHq1[3, 3] - 
          4022*CHq3[3, 3] + 189*CHu[3, 3]) + 16384*MW2^13*MZ2^2*
         (19844*CHd[3, 3] + 36660*CHe[1, 1] - 45074*CHl1[1, 1] - 
          3083*CHl3[1, 1] + 41991*CHl3[2, 2] - 51449*CHq1[3, 3] - 
          54005*CHq3[3, 3] + 5541*CHu[3, 3]) - 8192*MW2^12*MZ2^3*
         (14007*CHd[3, 3] + 132501*CHe[1, 1] - 179097*CHl1[1, 1] - 
          39181*CHl3[1, 1] + 139916*CHl3[2, 2] - 193083*CHq1[3, 3] - 
          204816*CHq3[3, 3] + 36222*CHu[3, 3]) + 3*MW2^2*MZ2^13*
         (73*CHd[3, 3] + 354191*CHe[1, 1] - 593962*CHl1[1, 1] - 
          720497*CHl3[1, 1] - 126535*CHl3[2, 2] + 698186*CHq1[3, 3] - 
          457664*CHq3[3, 3] + 212250*CHu[3, 3]) - 16*MW2^6*MZ2^9*
         (8527799*CHd[3, 3] - 10206351*CHe[1, 1] + 8335961*CHl1[1, 1] - 
          8222864*CHl3[1, 1] - 16558825*CHl3[2, 2] + 59300401*CHq1[3, 3] + 
          51008743*CHq3[3, 3] + 1786500*CHu[3, 3]) - 
        15*MW2*MZ2^14*(9743*CHd[3, 3] + 4*(1378*CHe[1, 1] - 2526*CHl1[1, 1] - 
            3156*CHl3[1, 1] - 630*CHl3[2, 2] + 6774*CHq1[3, 3] - 
            1061*CHq3[3, 3] + 650*CHu[3, 3]))) + 
      MT2^3*MW2^3*(196608*MW2^16*(448*CHd[3, 3] + 378*CHe[1, 1] - 
          378*CHl1[1, 1] + 55*CHl3[1, 1] + 433*CHl3[2, 2] - 448*CHq1[3, 3] - 
          308*CHq3[3, 3]) + 75*MZ2^16*(783*CHd[3, 3] + 23*CHe[1, 1] + 
          2*(-23*CHl1[1, 1] + 67*CHl3[1, 1] + 90*CHl3[2, 2] + 
            783*CHq1[3, 3] + 93*CHq3[3, 3])) + 128*MW2^9*MZ2^7*
         (22005051*CHd[3, 3] - 2886307*CHe[1, 1] + 
          3*(4614799*CHl1[1, 1] + 14558163*CHl3[1, 1] + 9943364*CHl3[2, 2] - 
            22276523*CHq1[3, 3] - 18163358*CHq3[3, 3] - 759362*CHu[3, 3])) - 
        4*MW2^5*MZ2^11*(14152994*CHd[3, 3] + 5353802*CHe[1, 1] + 
          3435891*CHl1[1, 1] + 48181724*CHl3[1, 1] + 44745833*CHl3[2, 2] - 
          104548337*CHq1[3, 3] - 68193371*CHq3[3, 3] - 5258538*CHu[3, 3]) - 
        16*MW2^7*MZ2^9*(72000225*CHd[3, 3] - 25842573*CHe[1, 1] + 
          27276539*CHl1[1, 1] - 6662026*CHl3[1, 1] - 33938565*CHl3[2, 2] + 
          142396551*CHq1[3, 3] + 164368173*CHq3[3, 3] - 4478148*CHu[3, 3]) + 
        16*MW2^6*MZ2^10*(36899104*CHd[3, 3] - 8089839*CHe[1, 1] + 
          13946713*CHl1[1, 1] + 25472912*CHl3[1, 1] + 11526199*CHl3[2, 2] - 
          2254762*CHq1[3, 3] + 20717336*CHq3[3, 3] - 3743343*CHu[3, 3]) - 
        256*MW2^10*MZ2^6*(21892988*CHd[3, 3] - 8523684*CHe[1, 1] + 
          17977394*CHl1[1, 1] + 29473093*CHl3[1, 1] + 11495699*CHl3[2, 2] - 
          21193157*CHq1[3, 3] - 11295773*CHq3[3, 3] - 2228907*CHu[3, 3]) + 
        MW2^3*MZ2^13*(24925333*CHd[3, 3] - 13187489*CHe[1, 1] + 
          17564154*CHl1[1, 1] + 12468299*CHl3[1, 1] - 5095855*CHl3[2, 2] + 
          25823210*CHq1[3, 3] + 43475708*CHq3[3, 3] - 1284510*CHu[3, 3]) + 
        1024*MW2^11*MZ2^5*(4835407*CHd[3, 3] - 3957721*CHe[1, 1] + 
          6687854*CHl1[1, 1] + 6349605*CHl3[1, 1] - 338249*CHl3[2, 2] + 
          1232348*CHq1[3, 3] + 3502301*CHq3[3, 3] - 646971*CHu[3, 3]) - 
        1024*MW2^12*MZ2^4*(1531548*CHd[3, 3] - 4522374*CHe[1, 1] + 
          6703734*CHl1[1, 1] + 3543649*CHl3[1, 1] - 3160085*CHl3[2, 2] + 
          5587230*CHq1[3, 3] + 6697530*CHq3[3, 3] - 486114*CHu[3, 3]) - 
        65536*MW2^15*MZ2*(8024*CHd[3, 3] + 8246*CHe[1, 1] - 9149*CHl1[1, 1] + 
          321*CHl3[1, 1] + 9470*CHl3[2, 2] - 11111*CHq1[3, 3] - 
          8678*CHq3[3, 3] + 63*CHu[3, 3]) - 15*MW2*MZ2^15*
         (17177*CHd[3, 3] + 12408*CHe[1, 1] - 21336*CHl1[1, 1] - 
          23721*CHl3[1, 1] - 2385*CHl3[2, 2] + 85444*CHq1[3, 3] - 
          10846*CHq3[3, 3] + 2850*CHu[3, 3]) + 16384*MW2^14*MZ2^2*
         (75820*CHd[3, 3] + 109024*CHe[1, 1] - 132910*CHl1[1, 1] - 
          11313*CHl3[1, 1] + 121597*CHl3[2, 2] - 162067*CHq1[3, 3] - 
          143923*CHq3[3, 3] + 3447*CHu[3, 3]) - 8192*MW2^13*MZ2^3*
         (120605*CHd[3, 3] + 432555*CHe[1, 1] - 578759*CHl1[1, 1] - 
          149825*CHl3[1, 1] + 428934*CHl3[2, 2] - 651281*CHq1[3, 3] - 
          656228*CHq3[3, 3] + 28290*CHu[3, 3]) - 2*MW2^4*MZ2^12*
         (30003912*CHd[3, 3] - 17193102*CHe[1, 1] + 17530044*CHl1[1, 1] - 
          8935465*CHl3[1, 1] - 26465509*CHl3[2, 2] + 88250445*CHq1[3, 3] + 
          84466569*CHq3[3, 3] + 839181*CHu[3, 3]) + 32*MW2^8*MZ2^8*
         (7647522*CHd[3, 3] - 14183636*CHe[1, 1] + 169804*CHl1[1, 1] - 
          71821331*CHl3[1, 1] - 71991135*CHl3[2, 2] + 197299125*CHq1[3, 3] + 
          187036149*CHq3[3, 3] + 1090557*CHu[3, 3]) - 
        3*MW2^2*MZ2^14*(946643*CHd[3, 3] - 2*(401842*CHe[1, 1] - 
            618294*CHl1[1, 1] - 694489*CHl3[1, 1] - 76195*CHl3[2, 2] + 
            425837*CHq1[3, 3] - 876913*CHq3[3, 3] + 72325*CHu[3, 3]))) + 
      MT2^5*MW2*(327680*MW2^16*(448*CHd[3, 3] + 406*CHe[1, 1] - 
          406*CHl1[1, 1] + 33*CHl3[1, 1] + 439*CHl3[2, 2] - 448*CHq1[3, 3] - 
          364*CHq3[3, 3]) + 75*MZ2^16*(162*CHd[3, 3] + 37*CHe[1, 1] - 
          74*CHl1[1, 1] - 89*CHl3[1, 1] - 15*CHl3[2, 2] + 324*CHq1[3, 3] - 
          6*CHq3[3, 3]) - 32*MW2^8*MZ2^8*(46928358*CHd[3, 3] + 
          13421544*CHe[1, 1] + 26726068*CHl1[1, 1] + 145844704*CHl3[1, 1] + 
          119118636*CHl3[2, 2] - 346432281*CHq1[3, 3] - 
          273313203*CHq3[3, 3] - 20296353*CHu[3, 3]) + 
        128*MW2^9*MZ2^7*(45596009*CHd[3, 3] - 9783203*CHe[1, 1] + 
          31762549*CHl1[1, 1] + 67504062*CHl3[1, 1] + 35741513*CHl3[2, 2] - 
          94525943*CHq1[3, 3] - 63038282*CHq3[3, 3] - 10726710*CHu[3, 3]) - 
        256*MW2^10*MZ2^6*(34875040*CHd[3, 3] - 16230262*CHe[1, 1] + 
          32699622*CHl1[1, 1] + 40751071*CHl3[1, 1] + 8051449*CHl3[2, 2] - 
          23030353*CHq1[3, 3] - 5739475*CHq3[3, 3] - 7702359*CHu[3, 3]) - 
        4*MW2^5*MZ2^11*(75455326*CHd[3, 3] - 40662598*CHe[1, 1] + 
          52628873*CHl1[1, 1] + 45804293*CHl3[1, 1] - 6824580*CHl3[2, 2] + 
          92331701*CHq1[3, 3] + 142838219*CHq3[3, 3] - 4001826*CHu[3, 3]) + 
        512*MW2^11*MZ2^5*(14241822*CHd[3, 3] - 13275176*CHe[1, 1] + 
          22172522*CHl1[1, 1] + 16629801*CHl3[1, 1] - 5542721*CHl3[2, 2] + 
          7738728*CHq1[3, 3] + 13627290*CHq3[3, 3] - 3920190*CHu[3, 3]) + 
        2*MW2^4*MZ2^12*(24022008*CHd[3, 3] - 16299642*CHe[1, 1] + 
          24667068*CHl1[1, 1] + 35213465*CHl3[1, 1] + 10546397*CHl3[2, 2] - 
          5352261*CHq1[3, 3] + 41792529*CHq3[3, 3] - 2100225*CHu[3, 3]) - 
        1024*MW2^12*MZ2^4*(2216156*CHd[3, 3] - 7212238*CHe[1, 1] + 
          10677478*CHl1[1, 1] + 4504299*CHl3[1, 1] - 6173179*CHl3[2, 2] + 
          9596614*CHq1[3, 3] + 10457470*CHq3[3, 3] - 1398474*CHu[3, 3]) - 
        2*MW2^2*MZ2^14*(639733*CHd[3, 3] - 131654*CHe[1, 1] + 
          181878*CHl1[1, 1] - 8782*CHl3[1, 1] - 190660*CHl3[2, 2] + 
          1275731*CHq1[3, 3] + 314681*CHq3[3, 3] - 135225*CHu[3, 3]) + 
        15*MW2*MZ2^15*(2812*CHd[3, 3] - 4132*CHe[1, 1] + 7344*CHl1[1, 1] + 
          9039*CHl3[1, 1] + 1695*CHl3[2, 2] - 2436*CHq1[3, 3] + 
          5054*CHq3[3, 3] - 2150*CHu[3, 3]) - 98304*MW2^15*MZ2*
         (8688*CHd[3, 3] + 9218*CHe[1, 1] - 10268*CHl1[1, 1] + 
          197*CHl3[1, 1] + 10465*CHl3[2, 2] - 12258*CHq1[3, 3] - 
          10168*CHq3[3, 3] + 210*CHu[3, 3]) + 16384*MW2^14*MZ2^2*
         (118044*CHd[3, 3] + 174986*CHe[1, 1] - 214482*CHl1[1, 1] - 
          14125*CHl3[1, 1] + 200357*CHl3[2, 2] - 264207*CHq1[3, 3] - 
          231669*CHq3[3, 3] + 11235*CHu[3, 3]) - 8192*MW2^13*MZ2^3*
         (181191*CHd[3, 3] + 681859*CHe[1, 1] - 915627*CHl1[1, 1] - 
          186652*CHl3[1, 1] + 728975*CHl3[2, 2] - 1060095*CHq1[3, 3] - 
          1008552*CHq3[3, 3] + 82434*CHu[3, 3]) + 8*MW2^6*MZ2^10*
         (98588202*CHd[3, 3] - 57736598*CHe[1, 1] + 59898766*CHl1[1, 1] + 
          707917*CHl3[1, 1] - 59190849*CHl3[2, 2] + 265604436*CHq1[3, 3] + 
          277345488*CHq3[3, 3] + 272898*CHu[3, 3]) - 16*MW2^7*MZ2^9*
         (44166841*CHd[3, 3] - 47435063*CHe[1, 1] + 27124537*CHl1[1, 1] - 
          86571040*CHl3[1, 1] - 113695577*CHl3[2, 2] + 386955011*CHq1[3, 3] + 
          343028363*CHq3[3, 3] + 10954116*CHu[3, 3]) + 
        MW2^3*MZ2^13*(1435825*CHd[3, 3] + 2550961*CHe[1, 1] - 
          2*(2355189*CHl1[1, 1] + 5252056*CHl3[1, 1] + 2896867*CHl3[2, 2] - 
            8860258*CHq1[3, 3] + 1906058*CHq3[3, 3] + 130935*CHu[3, 3])))))/
    (4*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MZ2*SW2*(9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
       (131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 128*MW2^7*MZ2^5*
         (10319*CHd[3, 3] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
          14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[3, 3] - 
          18863*CHq3[3, 3]) - 128*MW2^6*MZ2^6*(4198*CHd[3, 3] + 
          7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 
          21*CHl3[2, 2] - 18469*CHq1[3, 3] - 18469*CHq3[3, 3]) + 
        20*MW2^2*MZ2^10*(573*CHd[3, 3] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 
          1648*CHl3[1, 1] - 205*CHl3[2, 2] - 789*CHq1[3, 3] - 
          789*CHq3[3, 3]) - 2048*MW2^8*MZ2^4*(721*CHd[3, 3] + 359*CHe[1, 1] - 
          303*CHl1[1, 1] - 1265*CHl3[1, 1] - 962*CHl3[2, 2] - 
          709*CHq1[3, 3] - 709*CHq3[3, 3]) + 1024*MW2^9*MZ2^3*
         (867*CHd[3, 3] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 2567*CHl3[1, 1] - 
          2344*CHl3[2, 2] - 405*CHq1[3, 3] - 405*CHq3[3, 3]) - 
        8192*MW2^10*MZ2^2*(32*CHd[3, 3] + 12*CHe[1, 1] - 3*CHl1[1, 1] - 
          216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[3, 3] + CHq3[3, 3]) + 
        8192*MW2^11*MZ2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] - 
          87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[3, 3] + 3*CHq3[3, 3]) - 
        125*MZ2^12*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[3, 3] + 6*CHq3[3, 3]) + 25*MW2*MZ2^11*(49*CHd[3, 3] + 
          107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 278*CHq1[3, 3] + 
          278*CHq3[3, 3]) + 32*MW2^4*MZ2^8*(5965*CHd[3, 3] - 9753*CHe[1, 1] + 
          13223*CHl1[1, 1] + 9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 
          15269*CHq1[3, 3] + 15269*CHq3[3, 3]) - 4*MW2^3*MZ2^9*
         (20434*CHd[3, 3] - 26314*CHe[1, 1] + 39183*CHl1[1, 1] + 
          30118*CHl3[1, 1] - 9065*CHl3[2, 2] + 15833*CHq1[3, 3] + 
          15833*CHq3[3, 3]) - 16*MW2^5*MZ2^7*(4921*CHd[3, 3] - 
          39757*CHe[1, 1] + 49143*CHl1[1, 1] + 34911*CHl3[1, 1] - 
          14232*CHl3[2, 2] + 88685*CHq1[3, 3] + 88685*CHq3[3, 3])) + 
      MH2*(6*MT2^7*(-32768*MW2^13*MZ2*(1376*CHd[3, 3] + 1622*CHe[1, 1] - 
            1814*CHl1[1, 1] - 69*CHl3[1, 1] + 1745*CHl3[2, 2] - 
            1952*CHq1[3, 3] - 2060*CHq3[3, 3]) + 8388608*MW2^14*
           (CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 
            CHq3[3, 3]) - 32*MW2^6*MZ2^8*(2468280*CHd[3, 3] + 
            155940*CHe[1, 1] + 1273532*CHl1[1, 1] + 6100631*CHl3[1, 1] + 
            4827099*CHl3[2, 2] - 17572620*CHq1[3, 3] - 16234986*CHq3[3, 3] - 
            783576*CHu[3, 3]) + 128*MW2^7*MZ2^7*(2279013*CHd[3, 3] - 
            577507*CHe[1, 1] + 1455167*CHl1[1, 1] + 2726246*CHl3[1, 1] + 
            1271079*CHl3[2, 2] - 5146419*CHq1[3, 3] - 4177965*CHq3[3, 3] - 
            344790*CHu[3, 3]) - 512*MW2^8*MZ2^6*(915186*CHd[3, 3] - 
            406333*CHe[1, 1] + 760236*CHl1[1, 1] + 840348*CHl3[1, 1] + 
            80112*CHl3[2, 2] - 842598*CHq1[3, 3] - 451677*CHq3[3, 3] - 
            110838*CHu[3, 3]) + 512*MW2^9*MZ2^5*(839902*CHd[3, 3] - 
            653568*CHe[1, 1] + 1060972*CHl1[1, 1] + 723611*CHl3[1, 1] - 
            337361*CHl3[2, 2] + 33362*CHq1[3, 3] + 459338*CHq3[3, 3] - 
            103044*CHu[3, 3]) - 2048*MW2^10*MZ2^4*(94472*CHd[3, 3] - 
            180908*CHe[1, 1] + 265468*CHl1[1, 1] + 107031*CHl3[1, 1] - 
            158437*CHl3[2, 2] + 172708*CHq1[3, 3] + 253198*CHq3[3, 3] - 
            16584*CHu[3, 3]) + 1125*MZ2^14*(18*CHd[3, 3] - 11*CHe[1, 1] + 
            22*CHl1[1, 1] + 7*CHl3[1, 1] - 15*CHl3[2, 2] - 6*CHq1[3, 3] + 
            24*CHq3[3, 3] + 6*CHu[3, 3]) + 32768*MW2^12*MZ2^2*
           (2648*CHd[3, 3] + 4809*CHe[1, 1] - 5924*CHl1[1, 1] - 
            611*CHl3[1, 1] + 5313*CHl3[2, 2] - 6434*CHq1[3, 3] - 
            7211*CHq3[3, 3] + 78*CHu[3, 3]) - 75*MW2*MZ2^13*
           (6109*CHd[3, 3] - 2759*CHe[1, 1] + 5058*CHl1[1, 1] + 
            1953*CHl3[1, 1] - 3105*CHl3[2, 2] + 3150*CHq1[3, 3] + 
            9100*CHq3[3, 3] + 754*CHu[3, 3]) - 8192*MW2^11*MZ2^3*
           (3255*CHd[3, 3] + 35535*CHe[1, 1] - 47769*CHl1[1, 1] - 
            10412*CHl3[1, 1] + 37357*CHl3[2, 2] - 46251*CHq1[3, 3] - 
            56433*CHq3[3, 3] + 1662*CHu[3, 3]) + 20*MW2^2*MZ2^12*
           (190093*CHd[3, 3] - 76337*CHe[1, 1] + 126519*CHl1[1, 1] + 
            38609*CHl3[1, 1] - 87910*CHl3[2, 2] + 211601*CHq1[3, 3] + 
            339026*CHq3[3, 3] + 11550*CHu[3, 3]) - 4*MW2^3*MZ2^11*
           (4018938*CHd[3, 3] - 1618434*CHe[1, 1] + 2365053*CHl1[1, 1] + 
            73013*CHl3[1, 1] - 2292040*CHl3[2, 2] + 7420659*CHq1[3, 3] + 
            9415659*CHq3[3, 3] + 206556*CHu[3, 3]) + 8*MW2^4*MZ2^10*
           (4522090*CHd[3, 3] - 2112728*CHe[1, 1] + 2543460*CHl1[1, 1] - 
            1701197*CHl3[1, 1] - 4244657*CHl3[2, 2] + 15031796*CHq1[3, 3] + 
            16698308*CHq3[3, 3] + 396072*CHu[3, 3]) - 16*MW2^5*MZ2^9*
           (1723669*CHd[3, 3] - 1563903*CHe[1, 1] + 1070533*CHl1[1, 1] - 
            4435171*CHl3[1, 1] - 5505704*CHl3[2, 2] + 19785119*CHq1[3, 3] + 
            19987601*CHq3[3, 3] + 647514*CHu[3, 3])) - 
        MW2^5*(MW2 + MZ2)*(14155776*MW2^15*(4*CHd[3, 3] + 4*CHe[1, 1] - 
            4*CHl1[1, 1] - 3*CHl3[1, 1] + CHl3[2, 2] - 4*CHq1[3, 3] - 
            4*CHq3[3, 3]) - 65536*MW2^13*MZ2^2*((-18041 + 2016*Pi^2)*
             CHd[3, 3] + (-25367 + 2272*Pi^2)*CHe[1, 1] + 27617*CHl1[1, 1] - 
            2144*Pi^2*CHl1[1, 1] + 6009*CHl3[1, 1] + 128*Pi^2*CHl3[1, 1] - 
            12902*CHl3[2, 2] + 2272*Pi^2*CHl3[2, 2] + 29777*CHq1[3, 3] - 
            2400*Pi^2*CHq1[3, 3] + 23231*CHq3[3, 3] - 2400*Pi^2*CHq3[3, 3]) + 
          524288*MW2^14*MZ2*((-722 + 40*Pi^2)*CHd[3, 3] + (-821 + 40*Pi^2)*
             CHe[1, 1] + 929*CHl1[1, 1] - 40*Pi^2*CHl1[1, 1] + 
            405*CHl3[1, 1] - 299*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 
            965*CHq1[3, 3] - 40*Pi^2*CHq1[3, 3] + 830*CHq3[3, 3] - 
            40*Pi^2*CHq3[3, 3]) + 25*MZ2^15*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + 
            (-7137 + 856*Pi^2)*CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) + MW2^2*MZ2^13*(-177600*CHd[1, 1] - 
            177600*CHd[2, 2] - 20585965*CHd[3, 3] + 2722080*Pi^2*CHd[3, 3] - 
            35926543*CHe[1, 1] + 4286304*Pi^2*CHe[1, 1] - 177600*CHe[2, 2] - 
            177600*CHe[3, 3] - 3658554*CHl1[1, 1] + 443712*Pi^2*CHl1[1, 1] - 
            177600*CHl1[2, 2] - 177600*CHl1[3, 3] - 20597174*CHl3[1, 1] + 
            3570432*Pi^2*CHl3[1, 1] - 22877540*CHl3[2, 2] + 
            3126720*Pi^2*CHl3[2, 2] + 177600*CHl3[3, 3] + 177600*CHq1[1, 1] + 
            177600*CHq1[2, 2] - 62964170*CHq1[3, 3] + 7606080*Pi^2*
             CHq1[3, 3] + 532800*CHq3[1, 1] + 532800*CHq3[2, 2] - 
            63067970*CHq3[3, 3] + 7606080*Pi^2*CHq3[3, 3] + 
            355200*CHu[1, 1] + 355200*CHu[2, 2] - 177600*CHu[3, 3]) + 
          8192*MW2^12*MZ2^3*(384*CHd[1, 1] + 384*CHd[2, 2] - 
            298663*CHd[3, 3] + 44096*Pi^2*CHd[3, 3] - 523197*CHe[1, 1] + 
            60480*Pi^2*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] + 
            504739*CHl1[1, 1] - 53952*Pi^2*CHl1[1, 1] + 384*CHl1[2, 2] + 
            384*CHl1[3, 3] + 9595*CHl3[1, 1] + 5376*Pi^2*CHl3[1, 1] - 
            339792*CHl3[2, 2] + 59328*Pi^2*CHl3[2, 2] - 384*CHl3[3, 3] - 
            384*CHq1[1, 1] - 384*CHq1[2, 2] + 553801*CHq1[3, 3] - 
            65216*Pi^2*CHq1[3, 3] - 1152*CHq3[1, 1] - 1152*CHq3[2, 2] + 
            410833*CHq3[3, 3] - 65216*Pi^2*CHq3[3, 3] - 768*CHu[1, 1] - 
            768*CHu[2, 2] + 384*CHu[3, 3]) - 8192*MW2^11*MZ2^4*
           (2112*CHd[1, 1] + 2112*CHd[2, 2] - 480366*CHd[3, 3] + 
            68392*Pi^2*CHd[3, 3] - 992502*CHe[1, 1] + 127672*Pi^2*CHe[1, 1] + 
            2112*CHe[2, 2] + 2112*CHe[3, 3] + 822099*CHl1[1, 1] - 
            106888*Pi^2*CHl1[1, 1] + 2112*CHl1[2, 2] + 2112*CHl1[3, 3] - 
            153059*CHl3[1, 1] + 12472*Pi^2*CHl3[1, 1] - 767924*CHl3[2, 2] + 
            119360*Pi^2*CHl3[2, 2] - 2112*CHl3[3, 3] - 2112*CHq1[1, 1] - 
            2112*CHq1[2, 2] + 921933*CHq1[3, 3] - 132760*Pi^2*CHq1[3, 3] - 
            6336*CHq3[1, 1] - 6336*CHq3[2, 2] + 690723*CHq3[3, 3] - 
            132760*Pi^2*CHq3[3, 3] - 4224*CHu[1, 1] - 4224*CHu[2, 2] + 
            2112*CHu[3, 3]) + 10*MW2*MZ2^14*(2400*CHd[1, 1] + 
            2400*CHd[2, 2] + 498669*CHd[3, 3] - 58552*Pi^2*CHd[3, 3] + 
            372315*CHe[1, 1] - 44840*Pi^2*CHe[1, 1] + 2400*CHe[2, 2] + 
            2400*CHe[3, 3] + 115680*CHl1[1, 1] - 13600*Pi^2*CHl1[1, 1] + 
            2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 430530*CHl3[1, 1] - 
            57400*Pi^2*CHl3[1, 1] + 348150*CHl3[2, 2] - 43800*Pi^2*
             CHl3[2, 2] - 2400*CHl3[3, 3] - 2400*CHq1[1, 1] - 
            2400*CHq1[2, 2] + 1005888*CHq1[3, 3] - 118304*Pi^2*CHq1[3, 3] - 
            7200*CHq3[1, 1] - 7200*CHq3[2, 2] + 1002108*CHq3[3, 3] - 
            118304*Pi^2*CHq3[3, 3] - 4800*CHu[1, 1] - 4800*CHu[2, 2] + 
            2400*CHu[3, 3]) - 2048*MW2^9*MZ2^6*(34464*CHd[1, 1] + 
            34464*CHd[2, 2] - 2278504*CHd[3, 3] + 139352*Pi^2*CHd[3, 3] - 
            6730794*CHe[1, 1] + 888424*Pi^2*CHe[1, 1] + 34464*CHe[2, 2] + 
            34464*CHe[3, 3] + 4103087*CHl1[1, 1] - 630368*Pi^2*CHl1[1, 1] + 
            34464*CHl1[2, 2] + 34464*CHl1[3, 3] - 2412653*CHl3[1, 1] + 
            70136*Pi^2*CHl3[1, 1] - 6319111*CHl3[2, 2] + 700504*Pi^2*
             CHl3[2, 2] - 34464*CHl3[3, 3] - 34464*CHq1[1, 1] - 
            34464*CHq1[2, 2] + 5494576*CHq1[3, 3] - 684752*Pi^2*CHq1[3, 3] - 
            103392*CHq3[1, 1] - 103392*CHq3[2, 2] + 4844443*CHq3[3, 3] - 
            684752*Pi^2*CHq3[3, 3] - 68928*CHu[1, 1] - 68928*CHu[2, 2] + 
            34464*CHu[3, 3]) + 1024*MW2^10*MZ2^5*(43392*CHd[1, 1] + 
            43392*CHd[2, 2] - 4909819*CHd[3, 3] + 518048*Pi^2*CHd[3, 3] - 
            11628689*CHe[1, 1] + 1545056*Pi^2*CHe[1, 1] + 43392*CHe[2, 2] + 
            43392*CHe[3, 3] + 8231455*CHl1[1, 1] - 1200000*Pi^2*CHl1[1, 1] + 
            43392*CHl1[2, 2] + 43392*CHl1[3, 3] - 3272973*CHl3[1, 1] + 
            138912*Pi^2*CHl3[1, 1] - 10168108*CHl3[2, 2] + 
            1338912*Pi^2*CHl3[2, 2] - 43392*CHl3[3, 3] - 43392*CHq1[1, 1] - 
            43392*CHq1[2, 2] + 9852469*CHq1[3, 3] - 1442624*Pi^2*CHq1[3, 3] - 
            130176*CHq3[1, 1] - 130176*CHq3[2, 2] + 7916293*CHq3[3, 3] - 
            1442624*Pi^2*CHq3[3, 3] - 86784*CHu[1, 1] - 86784*CHu[2, 2] + 
            43392*CHu[3, 3]) + 4*MW2^3*MZ2^12*(68160*CHd[1, 1] + 
            68160*CHd[2, 2] + 3681447*CHd[3, 3] - 1358960*Pi^2*CHd[3, 3] + 
            52939461*CHe[1, 1] - 6243280*Pi^2*CHe[1, 1] + 68160*CHe[2, 2] + 
            68160*CHe[3, 3] - 4205766*CHl1[1, 1] + 443792*Pi^2*CHl1[1, 1] + 
            68160*CHl1[2, 2] + 68160*CHl1[3, 3] + 13134580*CHl3[1, 1] - 
            3325584*Pi^2*CHl3[1, 1] + 27893062*CHl3[2, 2] - 
            3769376*Pi^2*CHl3[2, 2] - 68160*CHl3[3, 3] - 68160*CHq1[1, 1] - 
            68160*CHq1[2, 2] + 51086202*CHq1[3, 3] - 7034224*Pi^2*
             CHq1[3, 3] - 204480*CHq3[1, 1] - 204480*CHq3[2, 2] + 
            50320686*CHq3[3, 3] - 7034224*Pi^2*CHq3[3, 3] - 
            136320*CHu[1, 1] - 136320*CHu[2, 2] + 68160*CHu[3, 3]) + 
          4*MW2^4*MZ2^11*(444096*CHd[1, 1] + 444096*CHd[2, 2] + 
            39640034*CHd[3, 3] - 392096*Pi^2*CHd[3, 3] - 
            212839834*CHe[1, 1] + 24998944*Pi^2*CHe[1, 1] + 
            444096*CHe[2, 2] + 444096*CHe[3, 3] + 46281807*CHl1[1, 1] - 
            5505408*Pi^2*CHl1[1, 1] + 444096*CHl1[2, 2] + 444096*CHl1[3, 3] - 
            29629618*CHl3[1, 1] + 8446816*Pi^2*CHl3[1, 1] - 
            118885729*CHl3[2, 2] + 13952224*Pi^2*CHl3[2, 2] - 
            444096*CHl3[3, 3] - 444096*CHq1[1, 1] - 444096*CHq1[2, 2] - 
            69887351*CHq1[3, 3] + 15788096*Pi^2*CHq1[3, 3] - 
            1332288*CHq3[1, 1] - 1332288*CHq3[2, 2] - 62484023*CHq3[3, 3] + 
            15788096*Pi^2*CHq3[3, 3] - 888192*CHu[1, 1] - 888192*CHu[2, 2] + 
            444096*CHu[3, 3]) - 128*MW2^7*MZ2^8*(462528*CHd[1, 1] + 
            462528*CHd[2, 2] - 1995096*CHd[3, 3] - 735032*Pi^2*CHd[3, 3] - 
            73263836*CHe[1, 1] + 9134616*Pi^2*CHe[1, 1] + 462528*CHe[2, 2] + 
            462528*CHe[3, 3] + 33776947*CHl1[1, 1] - 5029096*Pi^2*
             CHl1[1, 1] + 462528*CHl1[2, 2] + 462528*CHl1[3, 3] - 
            24717428*CHl3[1, 1] + 884312*Pi^2*CHl3[1, 1] - 
            66016701*CHl3[2, 2] + 5913408*Pi^2*CHl3[2, 2] - 
            462528*CHl3[3, 3] - 462528*CHq1[1, 1] - 462528*CHq1[2, 2] + 
            51581781*CHq1[3, 3] - 3062392*Pi^2*CHq1[3, 3] - 
            1387584*CHq3[1, 1] - 1387584*CHq3[2, 2] + 52248099*CHq3[3, 3] - 
            3062392*Pi^2*CHq3[3, 3] - 925056*CHu[1, 1] - 925056*CHu[2, 2] + 
            462528*CHu[3, 3]) + 128*MW2^8*MZ2^7*(599808*CHd[1, 1] + 
            599808*CHd[2, 2] - 20258643*CHd[3, 3] + 213248*Pi^2*CHd[3, 3] - 
            99436385*CHe[1, 1] + 12797312*Pi^2*CHe[1, 1] + 599808*CHe[2, 2] + 
            599808*CHe[3, 3] + 52683681*CHl1[1, 1] - 8121536*Pi^2*
             CHl1[1, 1] + 599808*CHl1[2, 2] + 599808*CHl1[3, 3] - 
            37533657*CHl3[1, 1] + 1001792*Pi^2*CHl3[1, 1] - 
            94549410*CHl3[2, 2] + 9123328*Pi^2*CHl3[2, 2] - 
            599808*CHl3[3, 3] - 599808*CHq1[1, 1] - 599808*CHq1[2, 2] + 
            78584379*CHq1[3, 3] - 7267904*Pi^2*CHq1[3, 3] - 
            1799424*CHq3[1, 1] - 1799424*CHq3[2, 2] + 74996739*CHq3[3, 3] - 
            7267904*Pi^2*CHq3[3, 3] - 1199616*CHu[1, 1] - 1199616*CHu[2, 2] + 
            599808*CHu[3, 3]) - 16*MW2^5*MZ2^10*(694080*CHd[1, 1] + 
            694080*CHd[2, 2] + 36840985*CHd[3, 3] - 2168624*Pi^2*CHd[3, 3] - 
            155159541*CHe[1, 1] + 18382192*Pi^2*CHe[1, 1] + 
            694080*CHe[2, 2] + 694080*CHe[3, 3] + 49295365*CHl1[1, 1] - 
            6376480*Pi^2*CHl1[1, 1] + 694080*CHl1[2, 2] + 694080*CHl1[3, 3] - 
            25964431*CHl3[1, 1] + 3956528*Pi^2*CHl3[1, 1] - 
            103647980*CHl3[2, 2] + 10333008*Pi^2*CHl3[2, 2] - 
            694080*CHl3[3, 3] - 694080*CHq1[1, 1] - 694080*CHq1[2, 2] + 
            25026935*CHq1[3, 3] + 4486016*Pi^2*CHq1[3, 3] - 
            2082240*CHq3[1, 1] - 2082240*CHq3[2, 2] + 31866047*CHq3[3, 3] + 
            4486016*Pi^2*CHq3[3, 3] - 1388160*CHu[1, 1] - 1388160*CHu[2, 2] + 
            694080*CHu[3, 3]) + 16*MW2^6*MZ2^9*(1996416*CHd[1, 1] + 
            1996416*CHd[2, 2] + 48889281*CHd[3, 3] - 5385760*Pi^2*CHd[3, 3] - 
            341932773*CHe[1, 1] + 41381792*Pi^2*CHe[1, 1] + 
            1996416*CHe[2, 2] + 1996416*CHe[3, 3] + 134771423*CHl1[1, 1] - 
            18852928*Pi^2*CHl1[1, 1] + 1996416*CHl1[2, 2] + 
            1996416*CHl1[3, 3] - 86903341*CHl3[1, 1] + 5791008*Pi^2*
             CHl3[1, 1] - 272634996*CHl3[2, 2] + 24643936*Pi^2*CHl3[2, 2] - 
            1996416*CHl3[3, 3] - 1996416*CHq1[1, 1] - 1996416*CHq1[2, 2] + 
            172171509*CHq1[3, 3] - 2887424*Pi^2*CHq1[3, 3] - 
            5989248*CHq3[1, 1] - 5989248*CHq3[2, 2] + 184520157*CHq3[3, 3] - 
            2887424*Pi^2*CHq3[3, 3] - 3992832*CHu[1, 1] - 3992832*CHu[2, 2] + 
            1996416*CHu[3, 3])) + MT2^6*(-4718592*MW2^15*(76*CHd[3, 3] + 
            76*CHe[1, 1] - 76*CHl1[1, 1] - 9*CHl3[1, 1] + 67*CHl3[2, 2] - 
            76*CHq1[3, 3] - 76*CHq3[3, 3]) - 131072*MW2^14*MZ2*
           (8*(-1957 + 20*Pi^2)*CHd[3, 3] + 80*(-229 + 2*Pi^2)*CHe[1, 1] + 
            20480*CHl1[1, 1] - 160*Pi^2*CHl1[1, 1] + 2385*CHl3[1, 1] - 
            17195*CHl3[2, 2] + 160*Pi^2*CHl3[2, 2] + 21812*CHq1[3, 3] - 
            160*Pi^2*CHq1[3, 3] + 22352*CHq3[3, 3] - 160*Pi^2*CHq3[3, 3]) - 
          25*MZ2^15*(3*(-7173 + 664*Pi^2)*CHd[3, 3] + (-4167 + 856*Pi^2)*
             CHe[1, 1] + 2*(-4743 + 224*Pi^2)*CHl1[1, 1] + 
            8*(-1947 + 206*Pi^2)*CHl3[1, 1] + 6*(25*(-39 + 8*Pi^2)*CHl3[2, 
                2] + (-4293 + 544*Pi^2)*CHq1[3, 3] - 5523*CHq3[3, 3] + 
              544*Pi^2*CHq3[3, 3] - 270*CHu[3, 3])) - 16*MW2^6*MZ2^9*
           (1996416*CHd[1, 1] + 1996416*CHd[2, 2] + 12558837*CHd[3, 3] - 
            5385760*Pi^2*CHd[3, 3] - 282825705*CHe[1, 1] + 
            41381792*Pi^2*CHe[1, 1] + 1996416*CHe[2, 2] + 1996416*CHe[3, 3] + 
            110022923*CHl1[1, 1] - 18852928*Pi^2*CHl1[1, 1] + 
            1996416*CHl1[2, 2] + 1996416*CHl1[3, 3] + 140872391*CHl3[1, 1] + 
            5791008*Pi^2*CHl3[1, 1] - 20110764*CHl3[2, 2] + 
            24643936*Pi^2*CHl3[2, 2] - 1996416*CHl3[3, 3] - 
            1996416*CHq1[1, 1] - 1996416*CHq1[2, 2] - 752268639*CHq1[3, 3] - 
            2887424*Pi^2*CHq1[3, 3] - 5989248*CHq3[1, 1] - 
            5989248*CHq3[2, 2] - 733804815*CHq3[3, 3] - 2887424*Pi^2*
             CHq3[3, 3] - 3992832*CHu[1, 1] - 3992832*CHu[2, 2] - 
            30717000*CHu[3, 3]) + 64*MW2^7*MZ2^8*(925056*CHd[1, 1] + 
            925056*CHd[2, 2] + 66713916*CHd[3, 3] - 1470064*Pi^2*CHd[3, 3] - 
            150228988*CHe[1, 1] + 18269232*Pi^2*CHe[1, 1] + 
            925056*CHe[2, 2] + 925056*CHe[3, 3] + 107373986*CHl1[1, 1] - 
            10058192*Pi^2*CHl1[1, 1] + 925056*CHl1[2, 2] + 
            925056*CHl1[3, 3] + 95187725*CHl3[1, 1] + 1768624*Pi^2*
             CHl3[1, 1] - 27230913*CHl3[2, 2] + 11826816*Pi^2*CHl3[2, 2] - 
            925056*CHl3[3, 3] - 925056*CHq1[1, 1] - 925056*CHq1[2, 2] - 
            279647874*CHq1[3, 3] - 6124784*Pi^2*CHq1[3, 3] - 
            2775168*CHq3[1, 1] - 2775168*CHq3[2, 2] - 243624774*CHq3[3, 3] - 
            6124784*Pi^2*CHq3[3, 3] - 1850112*CHu[1, 1] - 1850112*CHu[2, 2] - 
            17316792*CHu[3, 3]) - 128*MW2^8*MZ2^7*(599808*CHd[1, 1] + 
            599808*CHd[2, 2] + 84150753*CHd[3, 3] + 213248*Pi^2*CHd[3, 3] - 
            129874301*CHe[1, 1] + 12797312*Pi^2*CHe[1, 1] + 
            599808*CHe[2, 2] + 599808*CHe[3, 3] + 123250341*CHl1[1, 1] - 
            8121536*Pi^2*CHl1[1, 1] + 599808*CHl1[2, 2] + 599808*CHl1[3, 3] + 
            85453467*CHl3[1, 1] + 1001792*Pi^2*CHl3[1, 1] - 
            42128946*CHl3[2, 2] + 9123328*Pi^2*CHl3[2, 2] - 
            599808*CHl3[3, 3] - 599808*CHq1[1, 1] - 599808*CHq1[2, 2] - 
            131928465*CHq1[3, 3] - 7267904*Pi^2*CHq1[3, 3] - 
            1799424*CHq3[1, 1] - 1799424*CHq3[2, 2] - 91394721*CHq3[3, 3] - 
            7267904*Pi^2*CHq3[3, 3] - 1199616*CHu[1, 1] - 1199616*CHu[2, 2] - 
            14472744*CHu[3, 3]) - 4*MW2^4*MZ2^11*(444096*CHd[1, 1] + 
            444096*CHd[2, 2] - 158144302*CHd[3, 3] - 392096*Pi^2*CHd[3, 3] - 
            129625666*CHe[1, 1] + 24998944*Pi^2*CHe[1, 1] + 
            444096*CHe[2, 2] + 444096*CHe[3, 3] - 68893893*CHl1[1, 1] - 
            5505408*Pi^2*CHl1[1, 1] + 444096*CHl1[2, 2] + 444096*CHl1[3, 3] - 
            20583946*CHl3[1, 1] + 8446816*Pi^2*CHl3[1, 1] + 
            5335643*CHl3[2, 2] + 13952224*Pi^2*CHl3[2, 2] - 
            444096*CHl3[3, 3] - 444096*CHq1[1, 1] - 444096*CHq1[2, 2] - 
            506292947*CHq1[3, 3] + 15788096*Pi^2*CHq1[3, 3] - 
            1332288*CHq3[1, 1] - 1332288*CHq3[2, 2] - 589862771*CHq3[3, 3] + 
            15788096*Pi^2*CHq3[3, 3] - 888192*CHu[1, 1] - 888192*CHu[2, 2] - 
            11744784*CHu[3, 3]) + 16*MW2^5*MZ2^10*(694080*CHd[1, 1] + 
            694080*CHd[2, 2] - 55863845*CHd[3, 3] - 2168624*Pi^2*CHd[3, 3] - 
            107600355*CHe[1, 1] + 18382192*Pi^2*CHe[1, 1] + 
            694080*CHe[2, 2] + 694080*CHe[3, 3] - 3246209*CHl1[1, 1] - 
            6376480*Pi^2*CHl1[1, 1] + 694080*CHl1[2, 2] + 694080*CHl1[3, 3] + 
            25885925*CHl3[1, 1] + 3956528*Pi^2*CHl3[1, 1] + 
            743950*CHl3[2, 2] + 10333008*Pi^2*CHl3[2, 2] - 
            694080*CHl3[3, 3] - 694080*CHq1[1, 1] - 694080*CHq1[2, 2] - 
            360045403*CHq1[3, 3] + 4486016*Pi^2*CHq1[3, 3] - 
            2082240*CHq3[1, 1] - 2082240*CHq3[2, 2] - 385022551*CHq3[3, 3] + 
            4486016*Pi^2*CHq3[3, 3] - 1388160*CHu[1, 1] - 1388160*CHu[2, 2] - 
            10320300*CHu[3, 3]) + 512*MW2^9*MZ2^6*(137856*CHd[1, 1] + 
            137856*CHd[2, 2] + 29309492*CHd[3, 3] + 557408*Pi^2*CHd[3, 3] - 
            45549792*CHe[1, 1] + 3553696*Pi^2*CHe[1, 1] + 137856*CHe[2, 2] + 
            137856*CHe[3, 3] + 50281460*CHl1[1, 1] - 2521472*Pi^2*
             CHl1[1, 1] + 137856*CHl1[2, 2] + 137856*CHl1[3, 3] + 
            27012169*CHl3[1, 1] + 280544*Pi^2*CHl3[1, 1] - 
            22482775*CHl3[2, 2] + 2802016*Pi^2*CHl3[2, 2] - 
            137856*CHl3[3, 3] - 137856*CHq1[1, 1] - 137856*CHq1[2, 2] - 
            9589724*CHq1[3, 3] - 2739008*Pi^2*CHq1[3, 3] - 
            413568*CHq3[1, 1] - 413568*CHq3[2, 2] + 4675816*CHq3[3, 3] - 
            2739008*Pi^2*CHq3[3, 3] - 275712*CHu[1, 1] - 275712*CHu[2, 2] - 
            4470576*CHu[3, 3]) - 1024*MW2^10*MZ2^5*(43392*CHd[1, 1] + 
            43392*CHd[2, 2] + 11596745*CHd[3, 3] + 518048*Pi^2*CHd[3, 3] - 
            25665437*CHe[1, 1] + 1545056*Pi^2*CHe[1, 1] + 43392*CHe[2, 2] + 
            43392*CHe[3, 3] + 30660259*CHl1[1, 1] - 1200000*Pi^2*CHl1[1, 1] + 
            43392*CHl1[2, 2] + 43392*CHl1[3, 3] + 12180369*CHl3[1, 1] + 
            138912*Pi^2*CHl3[1, 1] - 17143570*CHl3[2, 2] + 
            1338912*Pi^2*CHl3[2, 2] - 43392*CHl3[3, 3] - 43392*CHq1[1, 1] - 
            43392*CHq1[2, 2] + 12037537*CHq1[3, 3] - 1442624*Pi^2*
             CHq1[3, 3] - 130176*CHq3[1, 1] - 130176*CHq3[2, 2] + 
            18995305*CHq3[3, 3] - 1442624*Pi^2*CHq3[3, 3] - 86784*CHu[1, 1] - 
            86784*CHu[2, 2] - 2010408*CHu[3, 3]) + 4096*MW2^11*MZ2^4*
           (4224*CHd[1, 1] + 4224*CHd[2, 2] + 735696*CHd[3, 3] + 
            136784*Pi^2*CHd[3, 3] - 5699088*CHe[1, 1] + 255344*Pi^2*
             CHe[1, 1] + 4224*CHe[2, 2] + 4224*CHe[3, 3] + 
            7036458*CHl1[1, 1] - 213776*Pi^2*CHl1[1, 1] + 4224*CHl1[2, 2] + 
            4224*CHl1[3, 3] + 1958891*CHl3[1, 1] + 24944*Pi^2*CHl3[1, 1] - 
            4663099*CHl3[2, 2] + 238720*Pi^2*CHl3[2, 2] - 4224*CHl3[3, 3] - 
            4224*CHq1[1, 1] - 4224*CHq1[2, 2] + 5460966*CHq1[3, 3] - 
            265520*Pi^2*CHq1[3, 3] - 12672*CHq3[1, 1] - 12672*CHq3[2, 2] + 
            6643314*CHq3[3, 3] - 265520*Pi^2*CHq3[3, 3] - 8448*CHu[1, 1] - 
            8448*CHu[2, 2] - 314232*CHu[3, 3]) - 8192*MW2^12*MZ2^3*
           (384*CHd[1, 1] + 384*CHd[2, 2] - 475507*CHd[3, 3] + 
            44096*Pi^2*CHd[3, 3] - 1929321*CHe[1, 1] + 60480*Pi^2*CHe[1, 1] + 
            384*CHe[2, 2] + 384*CHe[3, 3] + 2380207*CHl1[1, 1] - 
            53952*Pi^2*CHl1[1, 1] + 384*CHl1[2, 2] + 384*CHl1[3, 3] + 
            452335*CHl3[1, 1] + 5376*Pi^2*CHl3[1, 1] - 1772520*CHl3[2, 2] + 
            59328*Pi^2*CHl3[2, 2] - 384*CHl3[3, 3] - 384*CHq1[1, 1] - 
            384*CHq1[2, 2] + 2369365*CHq1[3, 3] - 65216*Pi^2*CHq1[3, 3] - 
            1152*CHq3[1, 1] - 1152*CHq3[2, 2] + 2636869*CHq3[3, 3] - 
            65216*Pi^2*CHq3[3, 3] - 768*CHu[1, 1] - 768*CHu[2, 2] - 
            61320*CHu[3, 3]) + 32768*MW2^13*MZ2^2*(2*(-69833 + 2016*Pi^2)*
             CHd[3, 3] + (-234778 + 4544*Pi^2)*CHe[1, 1] + 
            280678*CHl1[1, 1] - 4288*Pi^2*CHl1[1, 1] + 38487*CHl3[1, 1] + 
            256*Pi^2*CHl3[1, 1] - 224779*CHl3[2, 2] + 4544*Pi^2*CHl3[2, 2] + 
            302890*CHq1[3, 3] - 4800*Pi^2*CHq1[3, 3] + 320902*CHq3[3, 3] - 
            4800*Pi^2*CHq3[3, 3] - 2808*CHu[3, 3]) - 10*MW2*MZ2^14*
           (2400*CHd[1, 1] + 2400*CHd[2, 2] + 839184*CHd[3, 3] - 
            58552*Pi^2*CHd[3, 3] + 205770*CHe[1, 1] - 44840*Pi^2*CHe[1, 1] + 
            2400*CHe[2, 2] + 2400*CHe[3, 3] + 428070*CHl1[1, 1] - 
            13600*Pi^2*CHl1[1, 1] + 2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 
            545145*CHl3[1, 1] - 57400*Pi^2*CHl3[1, 1] + 150375*CHl3[2, 2] - 
            43800*Pi^2*CHl3[2, 2] - 2400*CHl3[3, 3] - 2400*CHq1[1, 1] - 
            2400*CHq1[2, 2] + 1108758*CHq1[3, 3] - 118304*Pi^2*CHq1[3, 3] - 
            7200*CHq3[1, 1] - 7200*CHq3[2, 2] + 1486128*CHq3[3, 3] - 
            118304*Pi^2*CHq3[3, 3] - 4800*CHu[1, 1] - 4800*CHu[2, 2] + 
            60630*CHu[3, 3]) - 4*MW2^3*MZ2^12*(68160*CHd[1, 1] + 
            68160*CHd[2, 2] + 61061199*CHd[3, 3] - 1358960*Pi^2*CHd[3, 3] + 
            29745885*CHe[1, 1] - 6243280*Pi^2*CHe[1, 1] + 68160*CHe[2, 2] + 
            68160*CHe[3, 3] + 32341956*CHl1[1, 1] + 443792*Pi^2*CHl1[1, 1] + 
            68160*CHl1[2, 2] + 68160*CHl1[3, 3] + 22276207*CHl3[1, 1] - 
            3325584*Pi^2*CHl3[1, 1] + 486967*CHl3[2, 2] - 
            3769376*Pi^2*CHl3[2, 2] - 68160*CHl3[3, 3] - 68160*CHq1[1, 1] - 
            68160*CHq1[2, 2] + 130251624*CHq1[3, 3] - 7034224*Pi^2*
             CHq1[3, 3] - 204480*CHq3[1, 1] - 204480*CHq3[2, 2] + 
            163650108*CHq3[3, 3] - 7034224*Pi^2*CHq3[3, 3] - 
            136320*CHu[1, 1] - 136320*CHu[2, 2] + 3386496*CHu[3, 3]) + 
          MW2^2*MZ2^13*(177600*CHd[1, 1] + 177600*CHd[2, 2] + 
            59006905*CHd[3, 3] - 2722080*Pi^2*CHd[3, 3] + 
            19558723*CHe[1, 1] - 4286304*Pi^2*CHe[1, 1] + 177600*CHe[2, 2] + 
            177600*CHe[3, 3] + 32056794*CHl1[1, 1] - 443712*Pi^2*CHl1[1, 1] + 
            177600*CHl1[2, 2] + 177600*CHl1[3, 3] + 31019414*CHl3[1, 1] - 
            3570432*Pi^2*CHl3[1, 1] + 4901540*CHl3[2, 2] - 
            3126720*Pi^2*CHl3[2, 2] - 177600*CHl3[3, 3] - 177600*CHq1[1, 1] - 
            177600*CHq1[2, 2] + 94654850*CHq1[3, 3] - 7606080*Pi^2*
             CHq1[3, 3] - 532800*CHq3[1, 1] - 532800*CHq3[2, 2] + 
            125310050*CHq3[3, 3] - 7606080*Pi^2*CHq3[3, 3] - 
            355200*CHu[1, 1] - 355200*CHu[2, 2] + 3599400*CHu[3, 3])) + 
        MT2*MW2^3*(3145728*MW2^17*(124*CHd[3, 3] + 124*CHe[1, 1] - 
            124*CHl1[1, 1] - 81*CHl3[1, 1] + 43*CHl3[2, 2] - 124*CHq1[3, 3] - 
            124*CHq3[3, 3]) + 196608*MW2^16*MZ2*(32*(-369 + 20*Pi^2)*
             CHd[3, 3] + 2*(-6837 + 320*Pi^2)*CHe[1, 1] + 15594*CHl1[1, 1] - 
            640*Pi^2*CHl1[1, 1] + 5961*CHl3[1, 1] - 6033*CHl3[2, 2] + 
            640*Pi^2*CHl3[2, 2] + 16272*CHq1[3, 3] - 640*Pi^2*CHq1[3, 3] + 
            14292*CHq3[3, 3] - 640*Pi^2*CHq3[3, 3]) - 
          25*MZ2^17*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) + MW2^3*MZ2^14*(-661440*CHd[1, 1] - 
            661440*CHd[2, 2] - 48379473*CHd[3, 3] + 10088960*Pi^2*CHd[3, 3] - 
            296251593*CHe[1, 1] + 35141632*Pi^2*CHe[1, 1] - 
            661440*CHe[2, 2] - 661440*CHe[3, 3] + 11058042*CHl1[1, 1] - 
            1260032*Pi^2*CHl1[1, 1] - 661440*CHl1[2, 2] - 661440*CHl1[3, 3] - 
            90988702*CHl3[1, 1] + 20569632*Pi^2*CHl3[1, 1] - 
            160076368*CHl3[2, 2] + 21829664*Pi^2*CHl3[2, 2] + 
            661440*CHl3[3, 3] + 661440*CHq1[1, 1] + 661440*CHq1[2, 2] - 
            332281398*CHq1[3, 3] + 43856896*Pi^2*CHq1[3, 3] + 
            1984320*CHq3[1, 1] + 1984320*CHq3[2, 2] - 331508934*CHq3[3, 3] + 
            43856896*Pi^2*CHq3[3, 3] + 1322880*CHu[1, 1] + 
            1322880*CHu[2, 2] - 960240*CHu[3, 3]) - 64*MW2^8*MZ2^9*
           (980160*CHd[1, 1] + 980160*CHd[2, 2] - 115930098*CHd[3, 3] + 
            4094944*Pi^2*CHd[3, 3] - 127246633*CHe[1, 1] + 
            18329632*Pi^2*CHe[1, 1] + 980160*CHe[2, 2] + 980160*CHe[3, 3] + 
            111105741*CHl1[1, 1] - 18138256*Pi^2*CHl1[1, 1] + 
            980160*CHl1[2, 2] + 980160*CHl1[3, 3] - 77057967*CHl3[1, 1] - 
            1377056*Pi^2*CHl3[1, 1] - 165521460*CHl3[2, 2] + 
            16761200*Pi^2*CHl3[2, 2] - 980160*CHl3[3, 3] - 
            980160*CHq1[1, 1] - 980160*CHq1[2, 2] + 180940857*CHq1[3, 3] - 
            28579024*Pi^2*CHq1[3, 3] - 2940480*CHq3[1, 1] - 
            2940480*CHq3[2, 2] + 163210512*CHq3[3, 3] - 28579024*Pi^2*
             CHq3[3, 3] - 1960320*CHu[1, 1] - 1960320*CHu[2, 2] - 
            399297*CHu[3, 3]) - 8192*MW2^13*MZ2^4*(11520*CHd[1, 1] + 
            11520*CHd[2, 2] - 1667033*CHd[3, 3] + 261936*Pi^2*CHd[3, 3] - 
            4244849*CHe[1, 1] + 566416*Pi^2*CHe[1, 1] + 11520*CHe[2, 2] + 
            11520*CHe[3, 3] + 3315725*CHl1[1, 1] - 462320*Pi^2*CHl1[1, 1] + 
            11520*CHl1[2, 2] + 11520*CHl1[3, 3] - 874110*CHl3[1, 1] + 
            57680*Pi^2*CHl3[1, 1] - 3482135*CHl3[2, 2] + 520000*Pi^2*
             CHl3[2, 2] - 11520*CHl3[3, 3] - 11520*CHq1[1, 1] - 
            11520*CHq1[2, 2] + 3594095*CHq1[3, 3] - 581712*Pi^2*CHq1[3, 3] - 
            34560*CHq3[1, 1] - 34560*CHq3[2, 2] + 2759360*CHq3[3, 3] - 
            581712*Pi^2*CHq3[3, 3] - 23040*CHu[1, 1] - 23040*CHu[2, 2] - 
            3384*CHu[3, 3]) + 16384*MW2^14*MZ2^3*(1152*CHd[1, 1] + 
            1152*CHd[2, 2] - 632438*CHd[3, 3] + 106816*Pi^2*CHd[3, 3] - 
            1291160*CHe[1, 1] + 152896*Pi^2*CHe[1, 1] + 1152*CHe[2, 2] + 
            1152*CHe[3, 3] + 1229516*CHl1[1, 1] - 134848*Pi^2*CHl1[1, 1] + 
            1152*CHl1[2, 2] + 1152*CHl1[3, 3] - 22101*CHl3[1, 1] + 
            14592*Pi^2*CHl3[1, 1] - 897233*CHl3[2, 2] + 149440*Pi^2*
             CHl3[2, 2] - 1152*CHl3[3, 3] - 1152*CHq1[1, 1] - 
            1152*CHq1[2, 2] + 1332800*CHq1[3, 3] - 165568*Pi^2*CHq1[3, 3] - 
            3456*CHq3[1, 1] - 3456*CHq3[2, 2] + 1015658*CHq3[3, 3] - 
            165568*Pi^2*CHq3[3, 3] - 2304*CHu[1, 1] - 2304*CHu[2, 2] - 
            2898*CHu[3, 3]) - 98304*MW2^15*MZ2^2*((-62580 + 7424*Pi^2)*
             CHd[3, 3] + (-94454 + 8448*Pi^2)*CHe[1, 1] + 103608*CHl1[1, 1] - 
            7936*Pi^2*CHl1[1, 1] + 18907*CHl3[1, 1] + 512*Pi^2*CHl3[1, 1] - 
            53477*CHl3[2, 2] + 8448*Pi^2*CHl3[2, 2] + 112056*CHq1[3, 3] - 
            8960*Pi^2*CHq1[3, 3] + 90054*CHq3[3, 3] - 8960*Pi^2*CHq3[3, 3] - 
            156*CHu[3, 3]) - 5*MW2*MZ2^16*(4800*CHd[1, 1] + 4800*CHd[2, 2] + 
            1247223*CHd[3, 3] - 146984*Pi^2*CHd[3, 3] + 851685*CHe[1, 1] - 
            102520*Pi^2*CHe[1, 1] + 4800*CHe[2, 2] + 4800*CHe[3, 3] + 
            284550*CHl1[1, 1] - 33920*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 
            4800*CHl1[3, 3] + 1066350*CHl3[1, 1] - 139520*Pi^2*CHl3[1, 1] + 
            844800*CHl3[2, 2] - 105600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 
            4800*CHq1[1, 1] - 4800*CHq1[2, 2] + 2422446*CHq1[3, 3] - 
            285568*Pi^2*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 
            2404086*CHq3[3, 3] - 285568*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 
            9600*CHu[2, 2] + 4800*CHu[3, 3]) + 1024*MW2^12*MZ2^5*
           (206592*CHd[1, 1] + 206592*CHd[2, 2] - 14040088*CHd[3, 3] + 
            1114112*Pi^2*CHd[3, 3] - 41532666*CHe[1, 1] + 
            5722368*Pi^2*CHe[1, 1] + 206592*CHe[2, 2] + 206592*CHe[3, 3] + 
            25601002*CHl1[1, 1] - 4203072*Pi^2*CHl1[1, 1] + 
            206592*CHl1[2, 2] + 206592*CHl1[3, 3] - 15186473*CHl3[1, 1] + 
            491136*Pi^2*CHl3[1, 1] - 38985987*CHl3[2, 2] + 
            4694208*Pi^2*CHl3[2, 2] - 206592*CHl3[3, 3] - 206592*CHq1[1, 1] - 
            206592*CHq1[2, 2] + 30284284*CHq1[3, 3] - 4947776*Pi^2*
             CHq1[3, 3] - 619776*CHq3[1, 1] - 619776*CHq3[2, 2] + 
            25637500*CHq3[3, 3] - 4947776*Pi^2*CHq3[3, 3] - 
            413184*CHu[1, 1] - 413184*CHu[2, 2] + 96468*CHu[3, 3]) + 
          MW2^2*MZ2^15*(249600*CHd[1, 1] + 249600*CHd[2, 2] + 
            33095785*CHd[3, 3] - 4179840*Pi^2*CHd[3, 3] + 
            45972793*CHe[1, 1] - 5503104*Pi^2*CHe[1, 1] + 249600*CHe[2, 2] + 
            249600*CHe[3, 3] + 6702354*CHl1[1, 1] - 784512*Pi^2*CHl1[1, 1] + 
            249600*CHl1[2, 2] + 249600*CHl1[3, 3] + 31599224*CHl3[1, 1] - 
            5045232*Pi^2*CHl3[1, 1] + 31870790*CHl3[2, 2] - 
            4260720*Pi^2*CHl3[2, 2] - 249600*CHl3[3, 3] - 249600*CHq1[1, 1] - 
            249600*CHq1[2, 2] + 88847810*CHq1[3, 3] - 10665600*Pi^2*
             CHq1[3, 3] - 748800*CHq3[1, 1] - 748800*CHq3[2, 2] + 
            89067710*CHq3[3, 3] - 10665600*Pi^2*CHq3[3, 3] - 
            499200*CHu[1, 1] - 499200*CHu[2, 2] + 290100*CHu[3, 3]) - 
          512*MW2^11*MZ2^6*(532992*CHd[1, 1] + 532992*CHd[2, 2] - 
            17159550*CHd[3, 3] - 858112*Pi^2*CHd[3, 3] - 74277444*CHe[1, 1] + 
            10009088*Pi^2*CHe[1, 1] + 532992*CHe[2, 2] + 532992*CHe[3, 3] + 
            33970758*CHl1[1, 1] - 6218624*Pi^2*CHl1[1, 1] + 
            532992*CHl1[2, 2] + 532992*CHl1[3, 3] - 35983087*CHl3[1, 1] + 
            650240*Pi^2*CHl3[1, 1] - 76568413*CHl3[2, 2] + 
            6868864*Pi^2*CHl3[2, 2] - 532992*CHl3[3, 3] - 532992*CHq1[1, 1] - 
            532992*CHq1[2, 2] + 52289538*CHq1[3, 3] - 5654144*Pi^2*
             CHq1[3, 3] - 1598976*CHq3[1, 1] - 1598976*CHq3[2, 2] + 
            51508500*CHq3[3, 3] - 5654144*Pi^2*CHq3[3, 3] - 
            1065984*CHu[1, 1] - 1065984*CHu[2, 2] + 486228*CHu[3, 3]) - 
          2*MW2^4*MZ2^13*(1012032*CHd[1, 1] + 1012032*CHd[2, 2] + 
            110377198*CHd[3, 3] - 796672*Pi^2*CHd[3, 3] - 
            631971776*CHe[1, 1] + 74598656*Pi^2*CHe[1, 1] + 
            1012032*CHe[2, 2] + 1012032*CHe[3, 3] + 122932494*CHl1[1, 1] - 
            15004704*Pi^2*CHl1[1, 1] + 1012032*CHl1[2, 2] + 
            1012032*CHl1[3, 3] - 83920337*CHl3[1, 1] + 26135840*Pi^2*
             CHl3[1, 1] - 338300975*CHl3[2, 2] + 41140544*Pi^2*CHl3[2, 2] - 
            1012032*CHl3[3, 3] - 1012032*CHq1[1, 1] - 1012032*CHq1[2, 2] - 
            263596510*CHq1[3, 3] + 50963296*Pi^2*CHq1[3, 3] - 
            3036096*CHq3[1, 1] - 3036096*CHq3[2, 2] - 249109408*CHq3[3, 3] + 
            50963296*Pi^2*CHq3[3, 3] - 2024064*CHu[1, 1] - 
            2024064*CHu[2, 2] + 488682*CHu[3, 3]) + 256*MW2^10*MZ2^7*
           (798720*CHd[1, 1] + 798720*CHd[2, 2] + 8727682*CHd[3, 3] - 
            4776896*Pi^2*CHd[3, 3] - 86905264*CHe[1, 1] + 10889536*Pi^2*
             CHe[1, 1] + 798720*CHe[2, 2] + 798720*CHe[3, 3] + 
            21591728*CHl1[1, 1] - 4435776*Pi^2*CHl1[1, 1] + 
            798720*CHl1[2, 2] + 798720*CHl1[3, 3] - 46326603*CHl3[1, 1] + 
            766464*Pi^2*CHl3[1, 1] - 90978923*CHl3[2, 2] + 
            5202240*Pi^2*CHl3[2, 2] - 798720*CHl3[3, 3] - 798720*CHq1[1, 1] - 
            798720*CHq1[2, 2] + 59504996*CHq1[3, 3] + 400832*Pi^2*
             CHq1[3, 3] - 2396160*CHq3[1, 1] - 2396160*CHq3[2, 2] + 
            69767630*CHq3[3, 3] + 400832*Pi^2*CHq3[3, 3] - 
            1597440*CHu[1, 1] - 1597440*CHu[2, 2] + 1094406*CHu[3, 3]) - 
          128*MW2^9*MZ2^8*(424320*CHd[1, 1] + 424320*CHd[2, 2] + 
            74352751*CHd[3, 3] - 7279568*Pi^2*CHd[3, 3] - 
            29775609*CHe[1, 1] + 2200976*Pi^2*CHe[1, 1] + 424320*CHe[2, 2] + 
            424320*CHe[3, 3] - 28077185*CHl1[1, 1] + 4275920*Pi^2*
             CHl1[1, 1] + 424320*CHl1[2, 2] + 424320*CHl1[3, 3] - 
            9139630*CHl3[1, 1] + 1178320*Pi^2*CHl3[1, 1] - 
            16346249*CHl3[2, 2] - 3097600*Pi^2*CHl3[2, 2] - 
            424320*CHl3[3, 3] - 424320*CHq1[1, 1] - 424320*CHq1[2, 2] - 
            7010299*CHq1[3, 3] + 14385392*Pi^2*CHq1[3, 3] - 
            1272960*CHq3[1, 1] - 1272960*CHq3[2, 2] + 13969250*CHq3[3, 3] + 
            14385392*Pi^2*CHq3[3, 3] - 848640*CHu[1, 1] - 848640*CHu[2, 2] + 
            1317696*CHu[3, 3]) + 16*MW2^7*MZ2^10*(5524992*CHd[1, 1] + 
            5524992*CHd[2, 2] - 90047103*CHd[3, 3] - 9025792*Pi^2*CHd[3, 3] - 
            677117911*CHe[1, 1] + 86929152*Pi^2*CHe[1, 1] + 
            5524992*CHe[2, 2] + 5524992*CHe[3, 3] + 378809237*CHl1[1, 1] - 
            58532672*Pi^2*CHl1[1, 1] + 5524992*CHl1[2, 2] + 
            5524992*CHl1[3, 3] - 280649068*CHl3[1, 1] + 708352*Pi^2*
             CHl3[1, 1] - 702188505*CHl3[2, 2] + 59241024*Pi^2*CHl3[2, 2] - 
            5524992*CHl3[3, 3] - 5524992*CHq1[1, 1] - 5524992*CHq1[2, 2] + 
            699876711*CHq1[3, 3] - 60077504*Pi^2*CHq1[3, 3] - 
            16574976*CHq3[1, 1] - 16574976*CHq3[2, 2] + 
            702960243*CHq3[3, 3] - 60077504*Pi^2*CHq3[3, 3] - 
            11049984*CHu[1, 1] - 11049984*CHu[2, 2] + 2828124*CHu[3, 3]) + 
          4*MW2^5*MZ2^12*(4517568*CHd[1, 1] + 4517568*CHd[2, 2] + 
            270173782*CHd[3, 3] - 18004544*Pi^2*CHd[3, 3] - 
            934244910*CHe[1, 1] + 111065920*Pi^2*CHe[1, 1] + 
            4517568*CHe[2, 2] + 4517568*CHe[3, 3] + 300469249*CHl1[1, 1] - 
            39359392*Pi^2*CHl1[1, 1] + 4517568*CHl1[2, 2] + 
            4517568*CHl1[3, 3] - 123262357*CHl3[1, 1] + 21213056*Pi^2*
             CHl3[1, 1] - 602890958*CHl3[2, 2] + 60572448*Pi^2*CHl3[2, 2] - 
            4517568*CHl3[3, 3] - 4517568*CHq1[1, 1] - 4517568*CHq1[2, 2] + 
            166459943*CHq1[3, 3] + 23103008*Pi^2*CHq1[3, 3] - 
            13552704*CHq3[1, 1] - 13552704*CHq3[2, 2] + 
            203388521*CHq3[3, 3] + 23103008*Pi^2*CHq3[3, 3] - 
            9035136*CHu[1, 1] - 9035136*CHu[2, 2] + 3624732*CHu[3, 3]) - 
          8*MW2^6*MZ2^11*(6825024*CHd[1, 1] + 6825024*CHd[2, 2] + 
            182316996*CHd[3, 3] - 22606976*Pi^2*CHd[3, 3] - 
            967987800*CHe[1, 1] + 118059904*Pi^2*CHe[1, 1] + 
            6825024*CHe[2, 2] + 6825024*CHe[3, 3] + 417387958*CHl1[1, 1] - 
            59448512*Pi^2*CHl1[1, 1] + 6825024*CHl1[2, 2] + 
            6825024*CHl1[3, 3] - 238557455*CHl3[1, 1] + 9980736*Pi^2*
             CHl3[1, 1] - 799272069*CHl3[2, 2] + 69429248*Pi^2*CHl3[2, 2] - 
            6825024*CHl3[3, 3] - 6825024*CHq1[1, 1] - 6825024*CHq1[2, 2] + 
            639099450*CHq1[3, 3] - 26223040*Pi^2*CHq1[3, 3] - 
            20475072*CHq3[1, 1] - 20475072*CHq3[2, 2] + 
            676976562*CHq3[3, 3] - 26223040*Pi^2*CHq3[3, 3] - 
            13650048*CHu[1, 1] - 13650048*CHu[2, 2] + 5068260*CHu[3, 3])) + 
        MT2^5*(9437184*MW2^16*(116*CHd[3, 3] + 116*CHe[1, 1] - 
            116*CHl1[1, 1] - 27*CHl3[1, 1] + 89*CHl3[2, 2] - 116*CHq1[3, 3] - 
            116*CHq3[3, 3]) + 196608*MW2^15*MZ2*(32*(-1039 + 20*Pi^2)*
             CHd[3, 3] + (-38702 + 640*Pi^2)*CHe[1, 1] + 43310*CHl1[1, 1] - 
            640*Pi^2*CHl1[1, 1] + 8175*CHl3[1, 1] - 31535*CHl3[2, 2] + 
            640*Pi^2*CHl3[2, 2] + 45776*CHq1[3, 3] - 640*Pi^2*CHq1[3, 3] + 
            45596*CHq3[3, 3] - 640*Pi^2*CHq3[3, 3]) - 
          25*MZ2^16*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) - 16*MW2^6*MZ2^10*(6160896*CHd[1, 1] + 
            6160896*CHd[2, 2] + 26691399*CHd[3, 3] - 18397504*Pi^2*
             CHd[3, 3] - 1147998405*CHe[1, 1] + 151674944*Pi^2*CHe[1, 1] + 
            6160896*CHe[2, 2] + 6160896*CHe[3, 3] + 293646143*CHl1[1, 1] - 
            57111808*Pi^2*CHl1[1, 1] + 6160896*CHl1[2, 2] + 
            6160896*CHl1[3, 3] - 112021546*CHl3[1, 1] + 29530176*Pi^2*
             CHl3[1, 1] - 626957025*CHl3[2, 2] + 86641984*Pi^2*CHl3[2, 2] - 
            6160896*CHl3[3, 3] - 6160896*CHq1[1, 1] - 6160896*CHq1[2, 2] - 
            690480747*CHq1[3, 3] + 24028672*Pi^2*CHq1[3, 3] - 
            18482688*CHq3[1, 1] - 18482688*CHq3[2, 2] - 
            721402983*CHq3[3, 3] + 24028672*Pi^2*CHq3[3, 3] - 
            12321792*CHu[1, 1] - 12321792*CHu[2, 2] - 23317596*CHu[3, 3]) - 
          128*MW2^8*MZ2^8*(3374976*CHd[1, 1] + 3374976*CHd[2, 2] + 
            62047059*CHd[3, 3] - 4196944*Pi^2*CHd[3, 3] - 
            544746929*CHe[1, 1] + 67605008*Pi^2*CHe[1, 1] + 
            3374976*CHe[2, 2] + 3374976*CHe[3, 3] + 308714103*CHl1[1, 1] - 
            38296112*Pi^2*CHl1[1, 1] + 3374976*CHl1[2, 2] + 
            3374976*CHl1[3, 3] + 6064779*CHl3[1, 1] + 6307664*Pi^2*
             CHl3[1, 1] - 352115352*CHl3[2, 2] + 44603776*Pi^2*CHl3[2, 2] - 
            3374976*CHl3[3, 3] - 3374976*CHq1[1, 1] - 3374976*CHq1[2, 2] - 
            116831955*CHq1[3, 3] - 25642256*Pi^2*CHq1[3, 3] - 
            10124928*CHq3[1, 1] - 10124928*CHq3[2, 2] - 71538804*CHq3[3, 3] - 
            25642256*Pi^2*CHq3[3, 3] - 6749952*CHu[1, 1] - 
            6749952*CHu[2, 2] - 20461704*CHu[3, 3]) + 64*MW2^7*MZ2^9*
           (3919680*CHd[1, 1] + 3919680*CHd[2, 2] + 46830459*CHd[3, 3] - 
            9548704*Pi^2*CHd[3, 3] - 621244606*CHe[1, 1] + 
            80341920*Pi^2*CHe[1, 1] + 3919680*CHe[2, 2] + 3919680*CHe[3, 3] + 
            254655716*CHl1[1, 1] - 38337584*Pi^2*CHl1[1, 1] + 
            3919680*CHl1[2, 2] + 3919680*CHl1[3, 3] - 30609472*CHl3[1, 1] + 
            10455136*Pi^2*CHl3[1, 1] - 376750188*CHl3[2, 2] + 
            48792720*Pi^2*CHl3[2, 2] - 3919680*CHl3[3, 3] - 
            3919680*CHq1[1, 1] - 3919680*CHq1[2, 2] - 248275710*CHq1[3, 3] - 
            10455920*Pi^2*CHq1[3, 3] - 11759040*CHq3[1, 1] - 
            11759040*CHq3[2, 2] - 225254487*CHq3[3, 3] - 10455920*Pi^2*
             CHq3[3, 3] - 7839360*CHu[1, 1] - 7839360*CHu[2, 2] - 
            17701569*CHu[3, 3]) + 256*MW2^9*MZ2^7*(2075136*CHd[1, 1] + 
            2075136*CHd[2, 2] + 58374280*CHd[3, 3] + 1754560*Pi^2*CHd[3, 3] - 
            392664930*CHe[1, 1] + 45499328*Pi^2*CHe[1, 1] + 
            2075136*CHe[2, 2] + 2075136*CHe[3, 3] + 283833778*CHl1[1, 1] - 
            29407552*Pi^2*CHl1[1, 1] + 2075136*CHl1[2, 2] + 
            2075136*CHl1[3, 3] + 32260829*CHl3[1, 1] + 3566464*Pi^2*
             CHl3[1, 1] - 262996133*CHl3[2, 2] + 32974016*Pi^2*CHl3[2, 2] - 
            2075136*CHl3[3, 3] - 2075136*CHq1[1, 1] - 2075136*CHq1[2, 2] + 
            2369498*CHq1[3, 3] - 27281728*Pi^2*CHq1[3, 3] - 
            6225408*CHq3[1, 1] - 6225408*CHq3[2, 2] + 44220560*CHq3[3, 3] - 
            27281728*Pi^2*CHq3[3, 3] - 4150272*CHu[1, 1] - 
            4150272*CHu[2, 2] - 17430582*CHu[3, 3]) + 8*MW2^5*MZ2^11*
           (2720448*CHd[1, 1] + 2720448*CHd[2, 2] - 68671870*CHd[3, 3] - 
            5513536*Pi^2*CHd[3, 3] - 838692102*CHe[1, 1] + 
            111761216*Pi^2*CHe[1, 1] + 2720448*CHe[2, 2] + 
            2720448*CHe[3, 3] + 85773614*CHl1[1, 1] - 29269184*Pi^2*
             CHl1[1, 1] + 2720448*CHl1[2, 2] + 2720448*CHl1[3, 3] - 
            135179729*CHl3[1, 1] + 33253504*Pi^2*CHl3[1, 1] - 
            406652623*CHl3[2, 2] + 62522688*Pi^2*CHl3[2, 2] - 
            2720448*CHl3[3, 3] - 2720448*CHq1[1, 1] - 2720448*CHq1[2, 2] - 
            727889558*CHq1[3, 3] + 56336320*Pi^2*CHq1[3, 3] - 
            8161344*CHq3[1, 1] - 8161344*CHq3[2, 2] - 810869390*CHq3[3, 3] + 
            56336320*Pi^2*CHq3[3, 3] - 5440896*CHu[1, 1] - 
            5440896*CHu[2, 2] - 13703868*CHu[3, 3]) - 512*MW2^10*MZ2^6*
           (913920*CHd[1, 1] + 913920*CHd[2, 2] + 35677570*CHd[3, 3] + 
            4380544*Pi^2*CHd[3, 3] - 233719984*CHe[1, 1] + 
            24412288*Pi^2*CHe[1, 1] + 913920*CHe[2, 2] + 913920*CHe[3, 3] + 
            203421038*CHl1[1, 1] - 17528832*Pi^2*CHl1[1, 1] + 
            913920*CHl1[2, 2] + 913920*CHl1[3, 3] + 33821085*CHl3[1, 1] + 
            1961088*Pi^2*CHl3[1, 1] - 162208217*CHl3[2, 2] + 
            19489920*Pi^2*CHl3[2, 2] - 913920*CHl3[3, 3] - 
            913920*CHq1[1, 1] - 913920*CHq1[2, 2] + 68192210*CHq1[3, 3] - 
            19319296*Pi^2*CHq1[3, 3] - 2741760*CHq3[1, 1] - 
            2741760*CHq3[2, 2] + 93273416*CHq3[3, 3] - 19319296*Pi^2*
             CHq3[3, 3] - 1827840*CHu[1, 1] - 1827840*CHu[2, 2] - 
            10916292*CHu[3, 3]) - 4*MW2^4*MZ2^12*(35136*CHd[1, 1] + 
            35136*CHd[2, 2] - 134415790*CHd[3, 3] + 7761664*Pi^2*CHd[3, 3] - 
            468683770*CHe[1, 1] + 62458624*Pi^2*CHe[1, 1] + 35136*CHe[2, 2] + 
            35136*CHe[3, 3] - 25420293*CHl1[1, 1] - 8168160*Pi^2*CHl1[1, 1] + 
            35136*CHl1[2, 2] + 35136*CHl1[3, 3] - 135995251*CHl3[1, 1] + 
            28400320*Pi^2*CHl3[1, 1] - 216865558*CHl3[2, 2] + 
            36568480*Pi^2*CHl3[2, 2] - 35136*CHl3[3, 3] - 35136*CHq1[1, 1] - 
            35136*CHq1[2, 2] - 576843635*CHq1[3, 3] + 57993440*Pi^2*
             CHq1[3, 3] - 105408*CHq3[1, 1] - 105408*CHq3[2, 2] - 
            653540969*CHq3[3, 3] + 57993440*Pi^2*CHq3[3, 3] - 
            70272*CHu[1, 1] - 70272*CHu[2, 2] - 8880372*CHu[3, 3]) + 
          1024*MW2^11*MZ2^5*(277248*CHd[1, 1] + 277248*CHd[2, 2] + 
            9308028*CHd[3, 3] + 3655424*Pi^2*CHd[3, 3] - 
            114268818*CHe[1, 1] + 10291712*Pi^2*CHe[1, 1] + 
            277248*CHe[2, 2] + 277248*CHe[3, 3] + 114157002*CHl1[1, 1] - 
            8055104*Pi^2*CHl1[1, 1] + 277248*CHl1[2, 2] + 277248*CHl1[3, 3] + 
            20772653*CHl3[1, 1] + 933248*Pi^2*CHl3[1, 1] - 
            83708557*CHl3[2, 2] + 8988352*Pi^2*CHl3[2, 2] - 
            277248*CHl3[3, 3] - 277248*CHq1[1, 1] - 277248*CHq1[2, 2] + 
            71582712*CHq1[3, 3] - 9717824*Pi^2*CHq1[3, 3] - 
            831744*CHq3[1, 1] - 831744*CHq3[2, 2] + 81780072*CHq3[3, 3] - 
            9717824*Pi^2*CHq3[3, 3] - 554496*CHu[1, 1] - 554496*CHu[2, 2] - 
            4956756*CHu[3, 3]) - 8192*MW2^12*MZ2^4*(13056*CHd[1, 1] + 
            13056*CHd[2, 2] - 1022461*CHd[3, 3] + 454448*Pi^2*CHd[3, 3] - 
            11278017*CHe[1, 1] + 826512*Pi^2*CHe[1, 1] + 13056*CHe[2, 2] + 
            13056*CHe[3, 3] + 12385333*CHl1[1, 1] - 695280*Pi^2*CHl1[1, 1] + 
            13056*CHl1[2, 2] + 13056*CHl1[3, 3] + 2170051*CHl3[1, 1] + 
            80208*Pi^2*CHl3[1, 1] - 8816526*CHl3[2, 2] + 775488*Pi^2*
             CHl3[2, 2] - 13056*CHl3[3, 3] - 13056*CHq1[1, 1] - 
            13056*CHq1[2, 2] + 10683319*CHq1[3, 3] - 861776*Pi^2*CHq1[3, 3] - 
            39168*CHq3[1, 1] - 39168*CHq3[2, 2] + 11357074*CHq3[3, 3] - 
            861776*Pi^2*CHq3[3, 3] - 26112*CHu[1, 1] - 26112*CHu[2, 2] - 
            390000*CHu[3, 3]) + 16384*MW2^13*MZ2^3*(1152*CHd[1, 1] + 
            1152*CHd[2, 2] - 1200236*CHd[3, 3] + 140352*Pi^2*CHd[3, 3] - 
            3474254*CHe[1, 1] + 190528*Pi^2*CHe[1, 1] + 1152*CHe[2, 2] + 
            1152*CHe[3, 3] + 4024166*CHl1[1, 1] - 170432*Pi^2*CHl1[1, 1] + 
            1152*CHl1[2, 2] + 1152*CHl1[3, 3] + 664011*CHl3[1, 1] + 
            16640*Pi^2*CHl3[1, 1] - 2859275*CHl3[2, 2] + 187072*Pi^2*
             CHl3[2, 2] - 1152*CHl3[3, 3] - 1152*CHq1[1, 1] - 
            1152*CHq1[2, 2] + 4083710*CHq1[3, 3] - 205248*Pi^2*CHq1[3, 3] - 
            3456*CHq3[1, 1] - 3456*CHq3[2, 2] + 4182932*CHq3[3, 3] - 
            205248*Pi^2*CHq3[3, 3] - 2304*CHu[1, 1] - 2304*CHu[2, 2] - 
            76446*CHu[3, 3]) - 32768*MW2^14*MZ2^2*(4*(-122783 + 6208*Pi^2)*
             CHd[3, 3] + (-785702 + 27904*Pi^2)*CHe[1, 1] + 
            918776*CHl1[1, 1] - 26368*Pi^2*CHl1[1, 1] + 153369*CHl3[1, 1] + 
            1536*Pi^2*CHl3[1, 1] - 657335*CHl3[2, 2] + 27904*Pi^2*
             CHl3[2, 2] + 986960*CHq1[3, 3] - 29440*Pi^2*CHq1[3, 3] + 
            990974*CHq3[3, 3] - 29440*Pi^2*CHq3[3, 3] - 7020*CHu[3, 3]) - 
          10*MW2*MZ2^15*(2400*CHd[1, 1] + 2400*CHd[2, 2] + 777714*CHd[3, 3] - 
            88432*Pi^2*CHd[3, 3] + 459255*CHe[1, 1] - 57680*Pi^2*CHe[1, 1] + 
            2400*CHe[2, 2] + 2400*CHe[3, 3] + 209100*CHl1[1, 1] - 
            20320*Pi^2*CHl1[1, 1] + 2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 
            648375*CHl3[1, 1] - 82120*Pi^2*CHl3[1, 1] + 468975*CHl3[2, 2] - 
            61800*Pi^2*CHl3[2, 2] - 2400*CHl3[3, 3] - 2400*CHq1[1, 1] - 
            2400*CHq1[2, 2] + 1389828*CHq1[3, 3] - 167264*Pi^2*CHq1[3, 3] - 
            7200*CHq3[1, 1] - 7200*CHq3[2, 2] + 1427898*CHq3[3, 3] - 
            167264*Pi^2*CHq3[3, 3] - 4800*CHu[1, 1] - 4800*CHu[2, 2] + 
            14550*CHu[3, 3]) + MW2^2*MZ2^14*(321600*CHd[1, 1] + 
            321600*CHd[2, 2] + 59326735*CHd[3, 3] - 6235200*Pi^2*CHd[3, 3] + 
            53776963*CHe[1, 1] - 6976704*Pi^2*CHe[1, 1] + 321600*CHe[2, 2] + 
            321600*CHe[3, 3] + 18998514*CHl1[1, 1] - 1259712*Pi^2*
             CHl1[1, 1] + 321600*CHl1[2, 2] + 321600*CHl1[3, 3] + 
            49561334*CHl3[1, 1] - 7014432*Pi^2*CHl3[1, 1] + 
            38499740*CHl3[2, 2] - 5754720*Pi^2*CHl3[2, 2] - 
            321600*CHl3[3, 3] - 321600*CHq1[1, 1] - 321600*CHq1[2, 2] + 
            124027010*CHq1[3, 3] - 14704320*Pi^2*CHq1[3, 3] - 
            964800*CHq3[1, 1] - 964800*CHq3[2, 2] + 133764410*CHq3[3, 3] - 
            14704320*Pi^2*CHq3[3, 3] - 643200*CHu[1, 1] - 643200*CHu[2, 2] + 
            1947000*CHu[3, 3]) - 2*MW2^3*MZ2^13*(669120*CHd[1, 1] + 
            669120*CHd[2, 2] + 119842872*CHd[3, 3] - 10884160*Pi^2*
             CHd[3, 3] + 191726442*CHe[1, 1] - 25345472*Pi^2*CHe[1, 1] + 
            669120*CHe[2, 2] + 669120*CHe[3, 3] + 40474668*CHl1[1, 1] - 
            443552*Pi^2*CHl1[1, 1] + 669120*CHl1[2, 2] + 669120*CHl1[3, 3] + 
            102776285*CHl3[1, 1] - 17362464*Pi^2*CHl3[1, 1] + 
            101223809*CHl3[2, 2] - 16918912*Pi^2*CHl3[2, 2] - 
            669120*CHl3[3, 3] - 669120*CHq1[1, 1] - 669120*CHq1[2, 2] + 
            327374820*CHq1[3, 3] - 36886688*Pi^2*CHq1[3, 3] - 
            2007360*CHq3[1, 1] - 2007360*CHq3[2, 2] + 365676438*CHq3[3, 3] - 
            36886688*Pi^2*CHq3[3, 3] - 1338240*CHu[1, 1] - 
            1338240*CHu[2, 2] + 5292870*CHu[3, 3])) + 
        MT2^3*MW2*(94371840*MW2^17*(20*CHd[3, 3] + 20*CHe[1, 1] - 
            20*CHl1[1, 1] - 9*CHl3[1, 1] + 11*CHl3[2, 2] - 20*CHq1[3, 3] - 
            20*CHq3[3, 3]) + 65536*MW2^16*MZ2*(32*(-5551 + 200*Pi^2)*
             CHd[3, 3] + (-205622 + 6400*Pi^2)*CHe[1, 1] + 
            231542*CHl1[1, 1] - 6400*Pi^2*CHl1[1, 1] + 71433*CHl3[1, 1] - 
            124109*CHl3[2, 2] + 6400*Pi^2*CHl3[2, 2] + 242432*CHq1[3, 3] - 
            6400*Pi^2*CHq1[3, 3] + 227852*CHq3[3, 3] - 6400*Pi^2*
             CHq3[3, 3]) - 25*MZ2^17*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + 
            (-7137 + 856*Pi^2)*CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) + 256*MW2^10*MZ2^7*(6375936*CHd[1, 1] + 
            6375936*CHd[2, 2] - 157986081*CHd[3, 3] + 2289920*Pi^2*
             CHd[3, 3] - 1055163837*CHe[1, 1] + 136007680*Pi^2*CHe[1, 1] + 
            6375936*CHe[2, 2] + 6375936*CHe[3, 3] + 580426057*CHl1[1, 1] - 
            86501248*Pi^2*CHl1[1, 1] + 6375936*CHl1[2, 2] + 
            6375936*CHl1[3, 3] - 312545924*CHl3[1, 1] + 10584448*Pi^2*
             CHl3[1, 1] - 938491917*CHl3[2, 2] + 97085696*Pi^2*CHl3[2, 2] - 
            6375936*CHl3[3, 3] - 6375936*CHq1[1, 1] - 6375936*CHq1[2, 2] + 
            599034675*CHq1[3, 3] - 77864576*Pi^2*CHq1[3, 3] - 
            19127808*CHq3[1, 1] - 19127808*CHq3[2, 2] + 
            582808449*CHq3[3, 3] - 77864576*Pi^2*CHq3[3, 3] - 
            12751872*CHu[1, 1] - 12751872*CHu[2, 2] - 4006446*CHu[3, 3]) + 
          1024*MW2^12*MZ2^5*(898560*CHd[1, 1] + 898560*CHd[2, 2] - 
            65136654*CHd[3, 3] + 11102464*Pi^2*CHd[3, 3] - 
            266850340*CHe[1, 1] + 32460032*Pi^2*CHe[1, 1] + 
            898560*CHe[2, 2] + 898560*CHe[3, 3] + 211879512*CHl1[1, 1] - 
            25278592*Pi^2*CHl1[1, 1] + 898560*CHl1[2, 2] + 
            898560*CHl1[3, 3] - 33437029*CHl3[1, 1] + 2934784*Pi^2*
             CHl3[1, 1] - 216517213*CHl3[2, 2] + 28213376*Pi^2*CHl3[2, 2] - 
            898560*CHl3[3, 3] - 898560*CHq1[1, 1] - 898560*CHq1[2, 2] + 
            195437766*CHq1[3, 3] - 30454912*Pi^2*CHq1[3, 3] - 
            2695680*CHq3[1, 1] - 2695680*CHq3[2, 2] + 172821102*CHq3[3, 3] - 
            30454912*Pi^2*CHq3[3, 3] - 1797120*CHu[1, 1] - 
            1797120*CHu[2, 2] - 3180852*CHu[3, 3]) - 1024*MW2^11*MZ2^6*
           (1448448*CHd[1, 1] + 1448448*CHd[2, 2] - 61193208*CHd[3, 3] + 
            6063040*Pi^2*CHd[3, 3] - 294831727*CHe[1, 1] + 
            37605696*Pi^2*CHe[1, 1] + 1448448*CHe[2, 2] + 1448448*CHe[3, 3] + 
            195994642*CHl1[1, 1] - 26759616*Pi^2*CHl1[1, 1] + 
            1448448*CHl1[2, 2] + 1448448*CHl1[3, 3] - 67078615*CHl3[1, 1] + 
            2983488*Pi^2*CHl3[1, 1] - 254193329*CHl3[2, 2] + 
            29743104*Pi^2*CHl3[2, 2] - 1448448*CHl3[3, 3] - 
            1448448*CHq1[1, 1] - 1448448*CHq1[2, 2] + 182863704*CHq1[3, 3] - 
            29213248*Pi^2*CHq1[3, 3] - 4345344*CHq3[1, 1] - 
            4345344*CHq3[2, 2] + 168829785*CHq3[3, 3] - 29213248*Pi^2*
             CHq3[3, 3] - 2896896*CHu[1, 1] - 2896896*CHu[2, 2] - 
            2522982*CHu[3, 3]) + 8*MW2^5*MZ2^12*(1625664*CHd[1, 1] + 
            1625664*CHd[2, 2] + 28565151*CHd[3, 3] - 17534752*Pi^2*
             CHd[3, 3] + 451384645*CHe[1, 1] - 50667360*Pi^2*CHe[1, 1] + 
            1625664*CHe[2, 2] + 1625664*CHe[3, 3] - 8746072*CHl1[1, 1] - 
            2809632*Pi^2*CHl1[1, 1] + 1625664*CHl1[2, 2] + 
            1625664*CHl1[3, 3] + 124366314*CHl3[1, 1] - 33789600*Pi^2*
             CHl3[1, 1] + 224837482*CHl3[2, 2] - 30979968*Pi^2*CHl3[2, 2] - 
            1625664*CHl3[3, 3] - 1625664*CHq1[1, 1] - 1625664*CHq1[2, 2] + 
            444695808*CHq1[3, 3] - 77158304*Pi^2*CHq1[3, 3] - 
            4876992*CHq3[1, 1] - 4876992*CHq3[2, 2] + 435097221*CHq3[3, 3] - 
            77158304*Pi^2*CHq3[3, 3] - 3251328*CHu[1, 1] - 
            3251328*CHu[2, 2] - 1767786*CHu[3, 3]) + 2*MW2^3*MZ2^14*
           (281280*CHd[1, 1] + 281280*CHd[2, 2] + 39977743*CHd[3, 3] - 
            5859360*Pi^2*CHd[3, 3] - 23283140*CHe[1, 1] + 
            3716256*Pi^2*CHe[1, 1] + 281280*CHe[2, 2] + 281280*CHe[3, 3] + 
            7909488*CHl1[1, 1] - 2691296*Pi^2*CHl1[1, 1] + 
            281280*CHl1[2, 2] + 281280*CHl1[3, 3] + 28802901*CHl3[1, 1] - 
            2659264*Pi^2*CHl3[1, 1] + 9056901*CHl3[2, 2] + 
            32032*Pi^2*CHl3[2, 2] - 281280*CHl3[3, 3] - 281280*CHq1[1, 1] - 
            281280*CHq1[2, 2] + 40431620*CHq1[3, 3] - 5368032*Pi^2*
             CHq1[3, 3] - 843840*CHq3[1, 1] - 843840*CHq3[2, 2] + 
            26318702*CHq3[3, 3] - 5368032*Pi^2*CHq3[3, 3] - 
            562560*CHu[1, 1] - 562560*CHu[2, 2] - 1140270*CHu[3, 3]) - 
          2*MW2^4*MZ2^13*(2936832*CHd[1, 1] + 2936832*CHd[2, 2] + 
            199120133*CHd[3, 3] - 33440832*Pi^2*CHd[3, 3] + 
            184440053*CHe[1, 1] - 17838272*Pi^2*CHe[1, 1] + 
            2936832*CHe[2, 2] + 2936832*CHe[3, 3] + 56225544*CHl1[1, 1] - 
            13672768*Pi^2*CHl1[1, 1] + 2936832*CHl1[2, 2] + 
            2936832*CHl1[3, 3] + 178701331*CHl3[1, 1] - 32113024*Pi^2*
             CHl3[1, 1] + 138127243*CHl3[2, 2] - 18440256*Pi^2*CHl3[2, 2] - 
            2936832*CHl3[3, 3] - 2936832*CHq1[1, 1] - 2936832*CHq1[2, 2] + 
            512562280*CHq1[3, 3] - 72621504*Pi^2*CHq1[3, 3] - 
            8810496*CHq3[1, 1] - 8810496*CHq3[2, 2] + 479922106*CHq3[3, 3] - 
            72621504*Pi^2*CHq3[3, 3] - 5873664*CHu[1, 1] - 
            5873664*CHu[2, 2] - 861762*CHu[3, 3]) - 4096*MW2^13*MZ2^4*
           (86016*CHd[1, 1] + 86016*CHd[2, 2] - 15187148*CHd[3, 3] + 
            2879808*Pi^2*CHd[3, 3] - 48517048*CHe[1, 1] + 
            5312448*Pi^2*CHe[1, 1] + 86016*CHe[2, 2] + 86016*CHe[3, 3] + 
            45087656*CHl1[1, 1] - 4457024*Pi^2*CHl1[1, 1] + 
            86016*CHl1[2, 2] + 86016*CHl1[3, 3] - 467767*CHl3[1, 1] + 
            518336*Pi^2*CHl3[1, 1] - 36783951*CHl3[2, 2] + 
            4975360*Pi^2*CHl3[2, 2] - 86016*CHl3[3, 3] - 86016*CHq1[1, 1] - 
            86016*CHq1[2, 2] + 44193704*CHq1[3, 3] - 5532864*Pi^2*
             CHq1[3, 3] - 258048*CHq3[1, 1] - 258048*CHq3[2, 2] + 
            38499026*CHq3[3, 3] - 5532864*Pi^2*CHq3[3, 3] - 
            172032*CHu[1, 1] - 172032*CHu[2, 2] - 612888*CHu[3, 3]) + 
          16384*MW2^14*MZ2^3*(3840*CHd[1, 1] + 3840*CHd[2, 2] - 
            3138313*CHd[3, 3] + 455808*Pi^2*CHd[3, 3] - 6910173*CHe[1, 1] + 
            621696*Pi^2*CHe[1, 1] + 3840*CHe[2, 2] + 3840*CHe[3, 3] + 
            7270099*CHl1[1, 1] - 555392*Pi^2*CHl1[1, 1] + 3840*CHl1[2, 2] + 
            3840*CHl1[3, 3] + 752158*CHl3[1, 1] + 54784*Pi^2*CHl3[1, 1] - 
            4901973*CHl3[2, 2] + 610176*Pi^2*CHl3[2, 2] - 3840*CHl3[3, 3] - 
            3840*CHq1[1, 1] - 3840*CHq1[2, 2] + 7605937*CHq1[3, 3] - 
            670080*Pi^2*CHq1[3, 3] - 11520*CHq3[1, 1] - 11520*CHq3[2, 2] + 
            6690655*CHq3[3, 3] - 670080*Pi^2*CHq3[3, 3] - 7680*CHu[1, 1] - 
            7680*CHu[2, 2] - 69078*CHu[3, 3]) - 65536*MW2^15*MZ2^2*
           ((-480876 + 40960*Pi^2)*CHd[3, 3] + (-730689 + 46080*Pi^2)*
             CHe[1, 1] + 826980*CHl1[1, 1] - 43520*Pi^2*CHl1[1, 1] + 
            167394*CHl3[1, 1] + 2560*Pi^2*CHl3[1, 1] - 481866*CHl3[2, 2] + 
            46080*Pi^2*CHl3[2, 2] + 886398*CHq1[3, 3] - 48640*Pi^2*
             CHq1[3, 3] + 800055*CHq3[3, 3] - 48640*Pi^2*CHq3[3, 3] - 
            3510*CHu[3, 3]) - 20*MW2*MZ2^16*(1200*CHd[1, 1] + 
            1200*CHd[2, 2] + 216192*CHd[3, 3] - 24296*Pi^2*CHd[3, 3] + 
            161970*CHe[1, 1] - 20280*Pi^2*CHe[1, 1] + 1200*CHe[2, 2] + 
            1200*CHe[3, 3] + 61665*CHl1[1, 1] - 5680*Pi^2*CHl1[1, 1] + 
            1200*CHl1[2, 2] + 1200*CHl1[3, 3] + 186315*CHl3[1, 1] - 
            24580*Pi^2*CHl3[1, 1] + 141900*CHl3[2, 2] - 18900*Pi^2*
             CHl3[2, 2] - 1200*CHl3[3, 3] - 1200*CHq1[1, 1] - 
            1200*CHq1[2, 2] + 423159*CHq1[3, 3] - 50992*Pi^2*CHq1[3, 3] - 
            3600*CHq3[1, 1] - 3600*CHq3[2, 2] + 439269*CHq3[3, 3] - 
            50992*Pi^2*CHq3[3, 3] - 2400*CHu[1, 1] - 2400*CHu[2, 2] + 
            5250*CHu[3, 3]) + MW2^2*MZ2^15*(129600*CHd[1, 1] + 
            129600*CHd[2, 2] + 7139665*CHd[3, 3] - 555040*Pi^2*CHd[3, 3] + 
            22522063*CHe[1, 1] - 2961504*Pi^2*CHe[1, 1] + 129600*CHe[2, 2] + 
            129600*CHe[3, 3] + 3980514*CHl1[1, 1] + 52288*Pi^2*CHl1[1, 1] + 
            129600*CHl1[2, 2] + 129600*CHl1[3, 3] + 7429034*CHl3[1, 1] - 
            1598432*Pi^2*CHl3[1, 1] + 8841440*CHl3[2, 2] - 
            1650720*Pi^2*CHl3[2, 2] - 129600*CHl3[3, 3] - 129600*CHq1[1, 1] - 
            129600*CHq1[2, 2] + 29704970*CHq1[3, 3] - 3608000*Pi^2*
             CHq1[3, 3] - 388800*CHq3[1, 1] - 388800*CHq3[2, 2] + 
            35199770*CHq3[3, 3] - 3608000*Pi^2*CHq3[3, 3] - 
            259200*CHu[1, 1] - 259200*CHu[2, 2] + 889200*CHu[3, 3]) - 
          64*MW2^9*MZ2^8*(19797504*CHd[1, 1] + 19797504*CHd[2, 2] - 
            133637932*CHd[3, 3] - 33007552*Pi^2*CHd[3, 3] - 
            3048191896*CHe[1, 1] + 388144320*Pi^2*CHe[1, 1] + 
            19797504*CHe[2, 2] + 19797504*CHe[3, 3] + 1373182944*CHl1[1, 1] - 
            213478208*Pi^2*CHl1[1, 1] + 19797504*CHl1[2, 2] + 
            19797504*CHl1[3, 3] - 953606119*CHl3[1, 1] + 37135296*Pi^2*
             CHl3[1, 1] - 2651302519*CHl3[2, 2] + 250613504*Pi^2*CHl3[2, 2] - 
            19797504*CHl3[3, 3] - 19797504*CHq1[1, 1] - 19797504*CHq1[2, 2] + 
            1579422784*CHq1[3, 3] - 129655232*Pi^2*CHq1[3, 3] - 
            59392512*CHq3[1, 1] - 59392512*CHq3[2, 2] + 1599970978*
             CHq3[3, 3] - 129655232*Pi^2*CHq3[3, 3] - 39595008*CHu[1, 1] - 
            39595008*CHu[2, 2] + 3451992*CHu[3, 3]) + 8*MW2^6*MZ2^11*
           (3224448*CHd[1, 1] + 3224448*CHd[2, 2] + 374374644*CHd[3, 3] - 
            1823936*Pi^2*CHd[3, 3] - 2059109356*CHe[1, 1] + 
            240754624*Pi^2*CHe[1, 1] + 3224448*CHe[2, 2] + 
            3224448*CHe[3, 3] + 345665643*CHl1[1, 1] - 42854144*Pi^2*
             CHl1[1, 1] + 3224448*CHl1[2, 2] + 3224448*CHl1[3, 3] - 
            353167179*CHl3[1, 1] + 88712256*Pi^2*CHl3[1, 1] - 
            1140208134*CHl3[2, 2] + 131566400*Pi^2*CHl3[2, 2] - 
            3224448*CHl3[3, 3] - 3224448*CHq1[1, 1] - 3224448*CHq1[2, 2] - 
            563606787*CHq1[3, 3] + 181599872*Pi^2*CHq1[3, 3] - 
            9673344*CHq3[1, 1] - 9673344*CHq3[2, 2] - 542312523*CHq3[3, 3] + 
            181599872*Pi^2*CHq3[3, 3] - 6448896*CHu[1, 1] - 
            6448896*CHu[2, 2] + 14222628*CHu[3, 3]) + 32*MW2^8*MZ2^9*
           (21265152*CHd[1, 1] + 21265152*CHd[2, 2] + 316299069*CHd[3, 3] - 
            60590848*Pi^2*CHd[3, 3] - 3507209099*CHe[1, 1] + 
            435705600*Pi^2*CHe[1, 1] + 21265152*CHe[2, 2] + 
            21265152*CHe[3, 3] + 1266692281*CHl1[1, 1] - 196275904*Pi^2*
             CHl1[1, 1] + 21265152*CHl1[2, 2] + 21265152*CHl1[3, 3] - 
            964856015*CHl3[1, 1] + 60977408*Pi^2*CHl3[1, 1] - 
            2784000936*CHl3[2, 2] + 257253312*Pi^2*CHl3[2, 2] - 
            21265152*CHl3[3, 3] - 21265152*CHq1[1, 1] - 21265152*CHq1[2, 2] + 
            1401156531*CHq1[3, 3] - 24301760*Pi^2*CHq1[3, 3] - 
            63795456*CHq3[1, 1] - 63795456*CHq3[2, 2] + 1459939881*
             CHq3[3, 3] - 24301760*Pi^2*CHq3[3, 3] - 42530304*CHu[1, 1] - 
            42530304*CHu[2, 2] + 18079854*CHu[3, 3]) - 16*MW2^7*MZ2^10*
           (14174208*CHd[1, 1] + 14174208*CHd[2, 2] + 603150680*CHd[3, 3] - 
            48263744*Pi^2*CHd[3, 3] - 3128603066*CHe[1, 1] + 
            377330496*Pi^2*CHe[1, 1] + 14174208*CHe[2, 2] + 
            14174208*CHe[3, 3] + 851961490*CHl1[1, 1] - 125002688*Pi^2*
             CHl1[1, 1] + 14174208*CHl1[2, 2] + 14174208*CHl1[3, 3] - 
            652028037*CHl3[1, 1] + 83638080*Pi^2*CHl3[1, 1] - 
            2113495063*CHl3[2, 2] + 208640768*Pi^2*CHl3[2, 2] - 
            14174208*CHl3[3, 3] - 14174208*CHq1[1, 1] - 14174208*CHq1[2, 2] + 
            476056990*CHq1[3, 3] + 108444608*Pi^2*CHq1[3, 3] - 
            42522624*CHq3[1, 1] - 42522624*CHq3[2, 2] + 
            525531574*CHq3[3, 3] + 108444608*Pi^2*CHq3[3, 3] - 
            28348416*CHu[1, 1] - 28348416*CHu[2, 2] + 22926960*CHu[3, 3])) + 
        MT2^2*MW2^2*(-4718592*MW2^17*(244*CHd[3, 3] + 244*CHe[1, 1] - 
            244*CHl1[1, 1] - 135*CHl3[1, 1] + 109*CHl3[2, 2] - 
            244*CHq1[3, 3] - 244*CHq3[3, 3]) - 393216*MW2^16*MZ2*
           (8*(-2237 + 100*Pi^2)*CHd[3, 3] + 32*(-647 + 25*Pi^2)*CHe[1, 1] + 
            23440*CHl1[1, 1] - 800*Pi^2*CHl1[1, 1] + 8259*CHl3[1, 1] - 
            10681*CHl3[2, 2] + 800*Pi^2*CHl3[2, 2] + 24484*CHq1[3, 3] - 
            800*Pi^2*CHq1[3, 3] + 22288*CHq3[3, 3] - 800*Pi^2*CHq3[3, 3]) + 
          50*MZ2^17*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) - 16*MW2^7*MZ2^10*(982080*CHd[1, 1] + 
            982080*CHd[2, 2] - 414028623*CHd[3, 3] + 9997328*Pi^2*CHd[3, 3] + 
            466123255*CHe[1, 1] - 46815440*Pi^2*CHe[1, 1] + 
            982080*CHe[2, 2] + 982080*CHe[3, 3] + 108773729*CHl1[1, 1] - 
            22524192*Pi^2*CHl1[1, 1] + 982080*CHl1[2, 2] + 
            982080*CHl1[3, 3] - 42434653*CHl3[1, 1] - 33616912*Pi^2*
             CHl3[1, 1] + 52336698*CHl3[2, 2] - 11092720*Pi^2*CHl3[2, 2] - 
            982080*CHl3[3, 3] - 982080*CHq1[1, 1] - 982080*CHq1[2, 2] + 
            455164875*CHq1[3, 3] - 122063360*Pi^2*CHq1[3, 3] - 
            2946240*CHq3[1, 1] - 2946240*CHq3[2, 2] + 424033743*CHq3[3, 3] - 
            122063360*Pi^2*CHq3[3, 3] - 1964160*CHu[1, 1] - 
            1964160*CHu[2, 2] - 12946788*CHu[3, 3]) + 4*MW2^6*MZ2^11*
           (14862528*CHd[1, 1] + 14862528*CHd[2, 2] + 2635082*CHd[3, 3] - 
            54553632*Pi^2*CHd[3, 3] - 721887354*CHe[1, 1] + 
            103127712*Pi^2*CHe[1, 1] + 14862528*CHe[2, 2] + 
            14862528*CHe[3, 3] + 735097563*CHl1[1, 1] - 119254144*Pi^2*
             CHl1[1, 1] + 14862528*CHl1[2, 2] + 14862528*CHl1[3, 3] - 
            322389298*CHl3[1, 1] - 48721952*Pi^2*CHl3[1, 1] - 
            1047659629*CHl3[2, 2] + 70532192*Pi^2*CHl3[2, 2] - 
            14862528*CHl3[3, 3] - 14862528*CHq1[1, 1] - 14862528*CHq1[2, 2] + 
            1849923565*CHq1[3, 3] - 224032704*Pi^2*CHq1[3, 3] - 
            44587584*CHq3[1, 1] - 44587584*CHq3[2, 2] + 1879695229*
             CHq3[3, 3] - 224032704*Pi^2*CHq3[3, 3] - 29725056*CHu[1, 1] - 
            29725056*CHu[2, 2] - 7500384*CHu[3, 3]) + MW2^4*MZ2^13*
           (5671488*CHd[1, 1] + 5671488*CHd[2, 2] + 455896855*CHd[3, 3] - 
            33096288*Pi^2*CHd[3, 3] - 1530922451*CHe[1, 1] + 
            185643232*Pi^2*CHe[1, 1] + 5671488*CHe[2, 2] + 
            5671488*CHe[3, 3] + 373203222*CHl1[1, 1] - 54249280*Pi^2*
             CHl1[1, 1] + 5671488*CHl1[2, 2] + 5671488*CHl1[3, 3] - 
            89414878*CHl3[1, 1] + 40622720*Pi^2*CHl3[1, 1] - 
            801750460*CHl3[2, 2] + 94872000*Pi^2*CHl3[2, 2] - 
            5671488*CHl3[3, 3] - 5671488*CHq1[1, 1] - 5671488*CHq1[2, 2] - 
            208072834*CHq1[3, 3] + 68487360*Pi^2*CHq1[3, 3] - 
            17014464*CHq3[1, 1] - 17014464*CHq3[2, 2] - 
            213556114*CHq3[3, 3] + 68487360*Pi^2*CHq3[3, 3] - 
            11342976*CHu[1, 1] - 11342976*CHu[2, 2] - 1408056*CHu[3, 3]) + 
          MW2^2*MZ2^15*(-403200*CHd[1, 1] - 403200*CHd[2, 2] - 
            46981415*CHd[3, 3] + 5868200*Pi^2*CHd[3, 3] - 
            75443831*CHe[1, 1] + 9148408*Pi^2*CHe[1, 1] - 403200*CHe[2, 2] - 
            403200*CHe[3, 3] - 10495518*CHl1[1, 1] + 991424*Pi^2*CHl1[1, 1] - 
            403200*CHl1[2, 2] - 403200*CHl1[3, 3] - 46898758*CHl3[1, 1] + 
            7670864*Pi^2*CHl3[1, 1] - 49037080*CHl3[2, 2] + 
            6679440*Pi^2*CHl3[2, 2] + 403200*CHl3[3, 3] + 403200*CHq1[1, 1] + 
            403200*CHq1[2, 2] - 134577310*CHq1[3, 3] + 16354240*Pi^2*
             CHq1[3, 3] + 1209600*CHq3[1, 1] + 1209600*CHq3[2, 2] - 
            137297710*CHq3[3, 3] + 16354240*Pi^2*CHq3[3, 3] + 
            806400*CHu[1, 1] + 806400*CHu[2, 2] - 864000*CHu[3, 3]) - 
          1024*MW2^12*MZ2^5*(610944*CHd[1, 1] + 610944*CHd[2, 2] - 
            48347057*CHd[3, 3] + 5970912*Pi^2*CHd[3, 3] - 
            153891003*CHe[1, 1] + 20165408*Pi^2*CHe[1, 1] + 
            610944*CHe[2, 2] + 610944*CHe[3, 3] + 109784885*CHl1[1, 1] - 
            15426560*Pi^2*CHl1[1, 1] + 610944*CHl1[2, 2] + 
            610944*CHl1[3, 3] - 36723461*CHl3[1, 1] + 1798112*Pi^2*
             CHl3[1, 1] - 132264922*CHl3[2, 2] + 17224672*Pi^2*CHl3[2, 2] - 
            610944*CHl3[3, 3] - 610944*CHq1[1, 1] - 610944*CHq1[2, 2] + 
            114302903*CHq1[3, 3] - 18471744*Pi^2*CHq1[3, 3] - 
            1832832*CHq3[1, 1] - 1832832*CHq3[2, 2] + 96038495*CHq3[3, 3] - 
            18471744*Pi^2*CHq3[3, 3] - 1221888*CHu[1, 1] - 
            1221888*CHu[2, 2] - 567048*CHu[3, 3]) + 4096*MW2^13*MZ2^4*
           (61824*CHd[1, 1] + 61824*CHd[2, 2] - 10534828*CHd[3, 3] + 
            1810864*Pi^2*CHd[3, 3] - 28718084*CHe[1, 1] + 
            3515536*Pi^2*CHe[1, 1] + 61824*CHe[2, 2] + 61824*CHe[3, 3] + 
            24672898*CHl1[1, 1] - 2922224*Pi^2*CHl1[1, 1] + 
            61824*CHl1[2, 2] + 61824*CHl1[3, 3] - 2884537*CHl3[1, 1] + 
            348560*Pi^2*CHl3[1, 1] - 22240415*CHl3[2, 2] + 
            3270784*Pi^2*CHl3[2, 2] - 61824*CHl3[3, 3] - 61824*CHq1[1, 1] - 
            61824*CHq1[2, 2] + 25407070*CHq1[3, 3] - 3645136*Pi^2*
             CHq1[3, 3] - 185472*CHq3[1, 1] - 185472*CHq3[2, 2] + 
            20544946*CHq3[3, 3] - 3645136*Pi^2*CHq3[3, 3] - 
            123648*CHu[1, 1] - 123648*CHu[2, 2] - 173112*CHu[3, 3]) - 
          8192*MW2^14*MZ2^3*(5760*CHd[1, 1] + 5760*CHd[2, 2] - 
            3972933*CHd[3, 3] + 624064*Pi^2*CHd[3, 3] - 8277951*CHe[1, 1] + 
            865728*Pi^2*CHe[1, 1] + 5760*CHe[2, 2] + 5760*CHe[3, 3] + 
            8316729*CHl1[1, 1] - 769856*Pi^2*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            5760*CHl1[3, 3] + 458577*CHl3[1, 1] + 78592*Pi^2*CHl3[1, 1] - 
            5695968*CHl3[2, 2] + 848448*Pi^2*CHl3[2, 2] - 5760*CHl3[3, 3] - 
            5760*CHq1[1, 1] - 5760*CHq1[2, 2] + 8842563*CHq1[3, 3] - 
            934720*Pi^2*CHq1[3, 3] - 17280*CHq3[1, 1] - 17280*CHq3[2, 2] + 
            7232835*CHq3[3, 3] - 934720*Pi^2*CHq3[3, 3] - 11520*CHu[1, 1] - 
            11520*CHu[2, 2] - 48456*CHu[3, 3]) + 32768*MW2^15*MZ2^2*
           ((-583694 + 59200*Pi^2)*CHd[3, 3] + (-879182 + 66880*Pi^2)*
             CHe[1, 1] + 980450*CHl1[1, 1] - 63040*Pi^2*CHl1[1, 1] + 
            197703*CHl3[1, 1] + 3840*Pi^2*CHl3[1, 1] - 528767*CHl3[2, 2] + 
            66880*Pi^2*CHl3[2, 2] + 1053926*CHq1[3, 3] - 
            70720*Pi^2*CHq1[3, 3] + 899450*CHq3[3, 3] - 70720*Pi^2*
             CHq3[3, 3] - 2808*CHu[3, 3]) + 10*MW2*MZ2^16*(4800*CHd[1, 1] + 
            4800*CHd[2, 2] + 1085493*CHd[3, 3] - 127064*Pi^2*CHd[3, 3] + 
            775050*CHe[1, 1] - 93960*Pi^2*CHe[1, 1] + 4800*CHe[2, 2] + 
            4800*CHe[3, 3] + 259620*CHl1[1, 1] - 29440*Pi^2*CHl1[1, 1] + 
            4800*CHl1[2, 2] + 4800*CHl1[3, 3] + 943395*CHl3[1, 1] - 
            123040*Pi^2*CHl3[1, 1] + 749175*CHl3[2, 2] - 
            93600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 4800*CHq1[1, 1] - 
            4800*CHq1[2, 2] + 2130036*CHq1[3, 3] - 252928*Pi^2*CHq1[3, 3] - 
            14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 2131026*CHq3[3, 3] - 
            252928*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 9600*CHu[2, 2] + 
            8850*CHu[3, 3]) + 512*MW2^11*MZ2^6*(1826688*CHd[1, 1] + 
            1826688*CHd[2, 2] - 85249712*CHd[3, 3] + 4100384*Pi^2*CHd[3, 3] - 
            323823820*CHe[1, 1] + 43039712*Pi^2*CHe[1, 1] + 
            1826688*CHe[2, 2] + 1826688*CHe[3, 3] + 188618288*CHl1[1, 1] - 
            29601664*Pi^2*CHl1[1, 1] + 1826688*CHl1[2, 2] + 
            1826688*CHl1[3, 3] - 111937607*CHl3[1, 1] + 3253408*Pi^2*
             CHl3[1, 1] - 300734923*CHl3[2, 2] + 32855072*Pi^2*CHl3[2, 2] - 
            1826688*CHl3[3, 3] - 1826688*CHq1[1, 1] - 1826688*CHq1[2, 2] + 
            220835456*CHq1[3, 3] - 31066304*Pi^2*CHq1[3, 3] - 
            5480064*CHq3[1, 1] - 5480064*CHq3[2, 2] + 200997932*CHq3[3, 3] - 
            31066304*Pi^2*CHq3[3, 3] - 3653376*CHu[1, 1] - 
            3653376*CHu[2, 2] + 89328*CHu[3, 3]) - 4*MW2^5*MZ2^12*
           (7463232*CHd[1, 1] + 7463232*CHd[2, 2] + 330551589*CHd[3, 3] - 
            38517584*Pi^2*CHd[3, 3] - 831049481*CHe[1, 1] + 
            103406224*Pi^2*CHe[1, 1] + 7463232*CHe[2, 2] + 
            7463232*CHe[3, 3] + 371071982*CHl1[1, 1] - 55365776*Pi^2*
             CHl1[1, 1] + 7463232*CHl1[2, 2] + 7463232*CHl1[3, 3] - 
            75518725*CHl3[1, 1] - 1337904*Pi^2*CHl3[1, 1] - 
            601354047*CHl3[2, 2] + 54027872*Pi^2*CHl3[2, 2] - 
            7463232*CHl3[3, 3] - 7463232*CHq1[1, 1] - 7463232*CHq1[2, 2] + 
            572717190*CHq1[3, 3] - 38049040*Pi^2*CHq1[3, 3] - 
            22389696*CHq3[1, 1] - 22389696*CHq3[2, 2] + 
            593343234*CHq3[3, 3] - 38049040*Pi^2*CHq3[3, 3] - 
            14926464*CHu[1, 1] - 14926464*CHu[2, 2] + 1071360*CHu[3, 3]) + 
          2*MW2^3*MZ2^14*(270240*CHd[1, 1] + 270240*CHd[2, 2] + 
            10472731*CHd[3, 3] - 3766520*Pi^2*CHd[3, 3] + 
            214244263*CHe[1, 1] - 25896424*Pi^2*CHe[1, 1] + 
            270240*CHe[2, 2] + 270240*CHe[3, 3] - 12445392*CHl1[1, 1] + 
            2351456*Pi^2*CHl1[1, 1] + 270240*CHl1[2, 2] + 270240*CHl1[3, 3] + 
            49031427*CHl3[1, 1] - 12567768*Pi^2*CHl3[1, 1] + 
            107129103*CHl3[2, 2] - 14919224*Pi^2*CHl3[2, 2] - 
            270240*CHl3[3, 3] - 270240*CHq1[1, 1] - 270240*CHq1[2, 2] + 
            198075824*CHq1[3, 3] - 26870176*Pi^2*CHq1[3, 3] - 
            810720*CHq3[1, 1] - 810720*CHq3[2, 2] + 204368210*CHq3[3, 3] - 
            26870176*Pi^2*CHq3[3, 3] - 540480*CHu[1, 1] - 540480*CHu[2, 2] + 
            1350690*CHu[3, 3]) - 128*MW2^10*MZ2^7*(7200000*CHd[1, 1] + 
            7200000*CHd[2, 2] - 159951177*CHd[3, 3] - 9549312*Pi^2*
             CHd[3, 3] - 1063997563*CHe[1, 1] + 138809216*Pi^2*CHe[1, 1] + 
            7200000*CHe[2, 2] + 7200000*CHe[3, 3] + 496869955*CHl1[1, 1] - 
            82451264*Pi^2*CHl1[1, 1] + 7200000*CHl1[2, 2] + 
            7200000*CHl1[3, 3] - 424111211*CHl3[1, 1] + 10559936*Pi^2*
             CHl3[1, 1] - 1013635494*CHl3[2, 2] + 93011200*Pi^2*CHl3[2, 2] - 
            7200000*CHl3[3, 3] - 7200000*CHq1[1, 1] - 7200000*CHq1[2, 2] + 
            710178921*CHq1[3, 3] - 64024512*Pi^2*CHq1[3, 3] - 
            21600000*CHq3[1, 1] - 21600000*CHq3[2, 2] + 
            700036233*CHq3[3, 3] - 64024512*Pi^2*CHq3[3, 3] - 
            14400000*CHu[1, 1] - 14400000*CHu[2, 2] + 5240952*CHu[3, 3]) + 
          64*MW2^9*MZ2^8*(9270912*CHd[1, 1] + 9270912*CHd[2, 2] + 
            74995096*CHd[3, 3] - 31822480*Pi^2*CHd[3, 3] - 
            1323987880*CHe[1, 1] + 165990096*Pi^2*CHe[1, 1] + 
            9270912*CHe[2, 2] + 9270912*CHe[3, 3] + 470376706*CHl1[1, 1] - 
            78043184*Pi^2*CHl1[1, 1] + 9270912*CHl1[2, 2] + 
            9270912*CHl1[3, 3] - 494154115*CHl3[1, 1] + 18033488*Pi^2*
             CHl3[1, 1] - 1185456569*CHl3[2, 2] + 96076672*Pi^2*CHl3[2, 2] - 
            9270912*CHl3[3, 3] - 9270912*CHq1[1, 1] - 9270912*CHq1[2, 2] + 
            798690446*CHq1[3, 3] - 18976016*Pi^2*CHq1[3, 3] - 
            27812736*CHq3[1, 1] - 27812736*CHq3[2, 2] + 
            838649714*CHq3[3, 3] - 18976016*Pi^2*CHq3[3, 3] - 
            18541824*CHu[1, 1] - 18541824*CHu[2, 2] + 12899208*CHu[3, 3]) - 
          16*MW2^8*MZ2^9*(12948864*CHd[1, 1] + 12948864*CHd[2, 2] + 
            814988643*CHd[3, 3] - 72437856*Pi^2*CHd[3, 3] - 
            2286914063*CHe[1, 1] + 269816032*Pi^2*CHe[1, 1] + 
            12948864*CHe[2, 2] + 12948864*CHe[3, 3] + 481552493*CHl1[1, 1] - 
            72383808*Pi^2*CHl1[1, 1] + 12948864*CHl1[2, 2] + 
            12948864*CHl1[3, 3] - 568052719*CHl3[1, 1] + 56687456*Pi^2*
             CHl3[1, 1] - 1624338324*CHl3[2, 2] + 129071264*Pi^2*CHl3[2, 2] - 
            12948864*CHl3[3, 3] - 12948864*CHq1[1, 1] - 12948864*CHq1[2, 2] + 
            738903351*CHq1[3, 3] + 121973376*Pi^2*CHq1[3, 3] - 
            38846592*CHq3[1, 1] - 38846592*CHq3[2, 2] + 
            864776535*CHq3[3, 3] + 121973376*Pi^2*CHq3[3, 3] - 
            25897728*CHu[1, 1] - 25897728*CHu[2, 2] + 34397016*CHu[3, 3])) - 
        3*MT2^4*MW2*(2621440*MW2^16*(236*CHd[3, 3] + 236*CHe[1, 1] - 
            236*CHl1[1, 1] - 81*CHl3[1, 1] + 155*CHl3[2, 2] - 
            236*CHq1[3, 3] - 236*CHq3[3, 3]) + 262144*MW2^15*MZ2*
           (4*(-3611 + 100*Pi^2)*CHd[3, 3] + 2*(-8377 + 200*Pi^2)*CHe[1, 1] + 
            18794*CHl1[1, 1] - 400*Pi^2*CHl1[1, 1] + 4761*CHl3[1, 1] - 
            11783*CHl3[2, 2] + 400*Pi^2*CHl3[2, 2] + 19754*CHq1[3, 3] - 
            400*Pi^2*CHq1[3, 3] + 19124*CHq3[3, 3] - 400*Pi^2*CHq3[3, 3]) + 
          16*MW2^7*MZ2^9*(13682304*CHd[1, 1] + 13682304*CHd[2, 2] + 
            126966941*CHd[3, 3] - 32809056*Pi^2*CHd[3, 3] - 
            2218488273*CHe[1, 1] + 279985888*Pi^2*CHe[1, 1] + 
            13682304*CHe[2, 2] + 13682304*CHe[3, 3] + 881676667*CHl1[1, 1] - 
            134497408*Pi^2*CHl1[1, 1] + 13682304*CHl1[2, 2] + 
            13682304*CHl1[3, 3] - 466934025*CHl3[1, 1] + 36029536*Pi^2*
             CHl3[1, 1] - 1663590460*CHl3[2, 2] + 170526944*Pi^2*CHl3[2, 2] - 
            13682304*CHl3[3, 3] - 13682304*CHq1[1, 1] - 13682304*CHq1[2, 2] + 
            406861369*CHq1[3, 3] - 38936256*Pi^2*CHq1[3, 3] - 
            41046912*CHq3[1, 1] - 41046912*CHq3[2, 2] + 
            449529025*CHq3[3, 3] - 38936256*Pi^2*CHq3[3, 3] - 
            27364608*CHu[1, 1] - 27364608*CHu[2, 2] - 12970224*CHu[3, 3]) + 
          128*MW2^9*MZ2^7*(3550464*CHd[1, 1] + 3550464*CHd[2, 2] - 
            36163719*CHd[3, 3] + 3295872*Pi^2*CHd[3, 3] - 
            629105853*CHe[1, 1] + 78201344*Pi^2*CHe[1, 1] + 
            3550464*CHe[2, 2] + 3550464*CHe[3, 3] + 391093181*CHl1[1, 1] - 
            50693568*Pi^2*CHl1[1, 1] + 3550464*CHl1[2, 2] + 
            3550464*CHl1[3, 3] - 99270253*CHl3[1, 1] + 6131136*Pi^2*
             CHl3[1, 1] - 508877730*CHl3[2, 2] + 56824704*Pi^2*CHl3[2, 2] - 
            3550464*CHl3[3, 3] - 3550464*CHq1[1, 1] - 3550464*CHq1[2, 2] + 
            240672735*CHq1[3, 3] - 47295552*Pi^2*CHq1[3, 3] - 
            10651392*CHq3[1, 1] - 10651392*CHq3[2, 2] + 
            254132775*CHq3[3, 3] - 47295552*Pi^2*CHq3[3, 3] - 
            7100928*CHu[1, 1] - 7100928*CHu[2, 2] - 11190192*CHu[3, 3]) - 
          128*MW2^8*MZ2^8*(2912448*CHd[1, 1] + 2912448*CHd[2, 2] - 
            5278263*CHd[3, 3] - 3461912*Pi^2*CHd[3, 3] - 
            462482897*CHe[1, 1] + 58470392*Pi^2*CHe[1, 1] + 
            2912448*CHe[2, 2] + 2912448*CHe[3, 3] + 233056692*CHl1[1, 1] - 
            33267016*Pi^2*CHl1[1, 1] + 2912448*CHl1[2, 2] + 
            2912448*CHl1[3, 3] - 94425666*CHl3[1, 1] + 5423352*Pi^2*
             CHl3[1, 1] - 369426060*CHl3[2, 2] + 38690368*Pi^2*CHl3[2, 2] - 
            2912448*CHl3[3, 3] - 2912448*CHq1[1, 1] - 2912448*CHq1[2, 2] + 
            135663840*CHq1[3, 3] - 22579864*Pi^2*CHq1[3, 3] - 
            8737344*CHq3[1, 1] - 8737344*CHq3[2, 2] + 147766542*CHq3[3, 3] - 
            22579864*Pi^2*CHq3[3, 3] - 5824896*CHu[1, 1] - 
            5824896*CHu[2, 2] - 5415768*CHu[3, 3]) + MW2^3*MZ2^13*
           (-1160640*CHd[1, 1] - 1160640*CHd[2, 2] - 113555173*CHd[3, 3] + 
            19046240*Pi^2*CHd[3, 3] - 391447639*CHe[1, 1] + 
            46404640*Pi^2*CHe[1, 1] - 1160640*CHe[2, 2] - 1160640*CHe[3, 3] - 
            5266626*CHl1[1, 1] + 443392*Pi^2*CHl1[1, 1] - 
            1160640*CHl1[2, 2] - 1160640*CHl1[3, 3] - 161544950*CHl3[1, 1] + 
            31154496*Pi^2*CHl3[1, 1] - 228183788*CHl3[2, 2] + 
            30711104*Pi^2*CHl3[2, 2] + 1160640*CHl3[3, 3] + 
            1160640*CHq1[1, 1] + 1160640*CHq1[2, 2] - 469632434*CHq1[3, 3] + 
            66167296*Pi^2*CHq1[3, 3] + 3481920*CHq3[1, 1] + 
            3481920*CHq3[2, 2] - 474511370*CHq3[3, 3] + 66167296*Pi^2*
             CHq3[3, 3] + 2321280*CHu[1, 1] + 2321280*CHu[2, 2] - 
            2694192*CHu[3, 3]) - 1024*MW2^10*MZ2^6*(388032*CHd[1, 1] + 
            388032*CHd[2, 2] - 7190447*CHd[3, 3] + 1911568*Pi^2*CHd[3, 3] - 
            87843245*CHe[1, 1] + 10429296*Pi^2*CHe[1, 1] + 388032*CHe[2, 2] + 
            388032*CHe[3, 3] + 65848885*CHl1[1, 1] - 7503680*Pi^2*
             CHl1[1, 1] + 388032*CHl1[2, 2] + 388032*CHl1[3, 3] - 
            7144840*CHl3[1, 1] + 840272*Pi^2*CHl3[1, 1] - 
            69691115*CHl3[2, 2] + 8343952*Pi^2*CHl3[2, 2] - 
            388032*CHl3[3, 3] - 388032*CHq1[1, 1] - 388032*CHq1[2, 2] + 
            44605745*CHq1[3, 3] - 8290144*Pi^2*CHq1[3, 3] - 
            1164096*CHq3[1, 1] - 1164096*CHq3[2, 2] + 45085415*CHq3[3, 3] - 
            8290144*Pi^2*CHq3[3, 3] - 776064*CHu[1, 1] - 776064*CHu[2, 2] - 
            1968480*CHu[3, 3]) + 1024*MW2^11*MZ2^5*(233856*CHd[1, 1] + 
            233856*CHd[2, 2] - 9843935*CHd[3, 3] + 3137376*Pi^2*CHd[3, 3] - 
            80455805*CHe[1, 1] + 8746656*Pi^2*CHe[1, 1] + 233856*CHe[2, 2] + 
            233856*CHe[3, 3] + 70906875*CHl1[1, 1] - 6855104*Pi^2*
             CHl1[1, 1] + 233856*CHl1[2, 2] + 233856*CHl1[3, 3] + 
            343603*CHl3[1, 1] + 794336*Pi^2*CHl3[1, 1] - 
            62223800*CHl3[2, 2] + 7649440*Pi^2*CHl3[2, 2] - 
            233856*CHl3[3, 3] - 233856*CHq1[1, 1] - 233856*CHq1[2, 2] + 
            56195801*CHq1[3, 3] - 8275200*Pi^2*CHq1[3, 3] - 
            701568*CHq3[1, 1] - 701568*CHq3[2, 2] + 54730793*CHq3[3, 3] - 
            8275200*Pi^2*CHq3[3, 3] - 467712*CHu[1, 1] - 467712*CHu[2, 2] - 
            1933104*CHu[3, 3]) - 4*MW2^4*MZ2^12*(103296*CHd[1, 1] + 
            103296*CHd[2, 2] - 10829465*CHd[3, 3] + 6402704*Pi^2*CHd[3, 3] - 
            465374003*CHe[1, 1] + 56215344*Pi^2*CHe[1, 1] + 
            103296*CHe[2, 2] + 103296*CHe[3, 3] + 44432337*CHl1[1, 1] - 
            7724368*Pi^2*CHl1[1, 1] + 103296*CHl1[2, 2] + 103296*CHl1[3, 3] - 
            111593516*CHl3[1, 1] + 25074736*Pi^2*CHl3[1, 1] - 
            251763737*CHl3[2, 2] + 32799104*Pi^2*CHl3[2, 2] - 
            103296*CHl3[3, 3] - 103296*CHq1[1, 1] - 103296*CHq1[2, 2] - 
            318291853*CHq1[3, 3] + 50959216*Pi^2*CHq1[3, 3] - 
            309888*CHq3[1, 1] - 309888*CHq3[2, 2] - 330821569*CHq3[3, 3] + 
            50959216*Pi^2*CHq3[3, 3] - 206592*CHu[1, 1] - 206592*CHu[2, 2] - 
            1448640*CHu[3, 3]) + 4*MW2^5*MZ2^11*(4996800*CHd[1, 1] + 
            4996800*CHd[2, 2] + 163720406*CHd[3, 3] - 10634976*Pi^2*
             CHd[3, 3] - 1616658910*CHe[1, 1] + 198523488*Pi^2*CHe[1, 1] + 
            4996800*CHe[2, 2] + 4996800*CHe[3, 3] + 322934463*CHl1[1, 1] - 
            53032960*Pi^2*CHl1[1, 1] + 4996800*CHl1[2, 2] + 
            4996800*CHl1[3, 3] - 294738990*CHl3[1, 1] + 58060192*Pi^2*
             CHl3[1, 1] - 946097709*CHl3[2, 2] + 111093152*Pi^2*CHl3[2, 2] - 
            4996800*CHl3[3, 3] - 4996800*CHq1[1, 1] - 4996800*CHq1[2, 2] - 
            459834647*CHq1[3, 3] + 96884544*Pi^2*CHq1[3, 3] - 
            14990400*CHq3[1, 1] - 14990400*CHq3[2, 2] - 
            485768231*CHq3[3, 3] + 96884544*Pi^2*CHq3[3, 3] - 
            9993600*CHu[1, 1] - 9993600*CHu[2, 2] - 1253904*CHu[3, 3]) - 
          32*MW2^6*MZ2^10*(2733408*CHd[1, 1] + 2733408*CHd[2, 2] + 
            60034405*CHd[3, 3] - 8114440*Pi^2*CHd[3, 3] - 
            534365833*CHe[1, 1] + 66646376*Pi^2*CHe[1, 1] + 
            2733408*CHe[2, 2] + 2733408*CHe[3, 3] + 159444002*CHl1[1, 1] - 
            25367664*Pi^2*CHl1[1, 1] + 2733408*CHl1[2, 2] + 
            2733408*CHl1[3, 3] - 101692302*CHl3[1, 1] + 12786824*Pi^2*
             CHl3[1, 1] - 357586880*CHl3[2, 2] + 38154488*Pi^2*CHl3[2, 2] - 
            2733408*CHl3[3, 3] - 2733408*CHq1[1, 1] - 2733408*CHq1[2, 2] + 
            493166*CHq1[3, 3] + 9771328*Pi^2*CHq1[3, 3] - 
            8200224*CHq3[1, 1] - 8200224*CHq3[2, 2] + 2130638*CHq3[3, 3] + 
            9771328*Pi^2*CHq3[3, 3] - 5466816*CHu[1, 1] - 5466816*CHu[2, 2] - 
            955188*CHu[3, 3]) - 8192*MW2^12*MZ2^4*(10944*CHd[1, 1] + 
            10944*CHd[2, 2] - 1686697*CHd[3, 3] + 386056*Pi^2*CHd[3, 3] - 
            7458287*CHe[1, 1] + 698840*Pi^2*CHe[1, 1] + 10944*CHe[2, 2] + 
            10944*CHe[3, 3] + 7490350*CHl1[1, 1] - 588392*Pi^2*CHl1[1, 1] + 
            10944*CHl1[2, 2] + 10944*CHl1[3, 3] + 617827*CHl3[1, 1] + 
            67736*Pi^2*CHl3[1, 1] - 5681001*CHl3[2, 2] + 656128*Pi^2*
             CHl3[2, 2] - 10944*CHl3[3, 3] - 10944*CHq1[1, 1] - 
            10944*CHq1[2, 2] + 6943726*CHq1[3, 3] - 729016*Pi^2*CHq1[3, 3] - 
            32832*CHq3[1, 1] - 32832*CHq3[2, 2] + 6623908*CHq3[3, 3] - 
            729016*Pi^2*CHq3[3, 3] - 21888*CHu[1, 1] - 21888*CHu[2, 2] - 
            160920*CHu[3, 3]) + 8192*MW2^13*MZ2^3*(1920*CHd[1, 1] + 
            1920*CHd[2, 2] - 1786243*CHd[3, 3] + 236608*Pi^2*CHd[3, 3] - 
            4345617*CHe[1, 1] + 320576*Pi^2*CHe[1, 1] + 1920*CHe[2, 2] + 
            1920*CHe[3, 3] + 4784479*CHl1[1, 1] - 286912*Pi^2*CHl1[1, 1] + 
            1920*CHl1[2, 2] + 1920*CHl1[3, 3] + 659679*CHl3[1, 1] + 
            27904*Pi^2*CHl3[1, 1] - 3278392*CHl3[2, 2] + 314816*Pi^2*
             CHl3[2, 2] - 1920*CHl3[3, 3] - 1920*CHq1[1, 1] - 
            1920*CHq1[2, 2] + 4931629*CHq1[3, 3] - 345280*Pi^2*CHq1[3, 3] - 
            5760*CHq3[1, 1] - 5760*CHq3[2, 2] + 4674133*CHq3[3, 3] - 
            345280*Pi^2*CHq3[3, 3] - 3840*CHu[1, 1] - 3840*CHu[2, 2] - 
            65808*CHu[3, 3]) - 5*MW2*MZ2^15*(4800*CHd[1, 1] + 
            4800*CHd[2, 2] + 1237023*CHd[3, 3] - 166904*Pi^2*CHd[3, 3] + 
            998805*CHe[1, 1] - 111080*Pi^2*CHe[1, 1] + 4800*CHe[2, 2] + 
            4800*CHe[3, 3] + 182310*CHl1[1, 1] - 38400*Pi^2*CHl1[1, 1] + 
            4800*CHl1[2, 2] + 4800*CHl1[3, 3] + 1146960*CHl3[1, 1] - 
            156000*Pi^2*CHl3[1, 1] + 1025250*CHl3[2, 2] - 
            117600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 4800*CHq1[1, 1] - 
            4800*CHq1[2, 2] + 2576886*CHq1[3, 3] - 318208*Pi^2*CHq1[3, 3] - 
            14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 2389026*CHq3[3, 3] - 
            318208*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 9600*CHu[2, 2] - 
            12420*CHu[3, 3]) - 65536*MW2^14*MZ2^2*(13*(-11649 + 800*Pi^2)*
             CHd[3, 3] + (-234623 + 11680*Pi^2)*CHe[1, 1] + 
            269601*CHl1[1, 1] - 11040*Pi^2*CHl1[1, 1] + 51136*CHl3[1, 1] + 
            640*Pi^2*CHl3[1, 1] - 173135*CHl3[2, 2] + 11680*Pi^2*CHl3[2, 2] + 
            288933*CHq1[3, 3] - 12320*Pi^2*CHq1[3, 3] + 275163*CHq3[3, 3] - 
            12320*Pi^2*CHq3[3, 3] - 1560*CHu[3, 3]) + MW2^2*MZ2^14*
           (297600*CHd[1, 1] + 297600*CHd[2, 2] + 39725715*CHd[3, 3] - 
            5649680*Pi^2*CHd[3, 3] + 56506353*CHe[1, 1] - 
            6528304*Pi^2*CHe[1, 1] + 297600*CHe[2, 2] + 297600*CHe[3, 3] + 
            6451434*CHl1[1, 1] - 1123712*Pi^2*CHl1[1, 1] + 
            297600*CHl1[2, 2] + 297600*CHl1[3, 3] + 40933854*CHl3[1, 1] - 
            6440432*Pi^2*CHl3[1, 1] + 42086340*CHl3[2, 2] - 
            5316720*Pi^2*CHl3[2, 2] - 297600*CHl3[3, 3] - 297600*CHq1[1, 1] - 
            297600*CHq1[2, 2] + 103512570*CHq1[3, 3] - 13521280*Pi^2*
             CHq1[3, 3] - 892800*CHq3[1, 1] - 892800*CHq3[2, 2] + 
            100658970*CHq3[3, 3] - 13521280*Pi^2*CHq3[3, 3] - 
            595200*CHu[1, 1] - 595200*CHu[2, 2] + 331800*CHu[3, 3]) - 
          25*MZ2^16*(3*(-5013 + 664*Pi^2)*CHd[3, 3] + (-8127 + 856*Pi^2)*
             CHe[1, 1] + 2*(-783 + 224*Pi^2)*CHl1[1, 1] + 
            16*(-816 + 103*Pi^2)*CHl3[1, 1] + 6*(25*(-75 + 8*Pi^2)*CHl3[2, 
                2] + (-4653 + 544*Pi^2)*CHq1[3, 3] - 4083*CHq3[3, 3] + 
              544*Pi^2*CHq3[3, 3] + 90*CHu[3, 3])))) + 
      MW2*(-6*MT2^7*(-32768*MW2^13*MZ2*(1376*CHd[3, 3] + 1622*CHe[1, 1] - 
            1814*CHl1[1, 1] - 69*CHl3[1, 1] + 1745*CHl3[2, 2] - 
            1952*CHq1[3, 3] - 2060*CHq3[3, 3]) + 8388608*MW2^14*
           (CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 
            CHq3[3, 3]) - 32*MW2^6*MZ2^8*(2468280*CHd[3, 3] + 
            155940*CHe[1, 1] + 1273532*CHl1[1, 1] + 6100631*CHl3[1, 1] + 
            4827099*CHl3[2, 2] - 17572620*CHq1[3, 3] - 16234986*CHq3[3, 3] - 
            783576*CHu[3, 3]) + 128*MW2^7*MZ2^7*(2279013*CHd[3, 3] - 
            577507*CHe[1, 1] + 1455167*CHl1[1, 1] + 2726246*CHl3[1, 1] + 
            1271079*CHl3[2, 2] - 5146419*CHq1[3, 3] - 4177965*CHq3[3, 3] - 
            344790*CHu[3, 3]) - 512*MW2^8*MZ2^6*(915186*CHd[3, 3] - 
            406333*CHe[1, 1] + 760236*CHl1[1, 1] + 840348*CHl3[1, 1] + 
            80112*CHl3[2, 2] - 842598*CHq1[3, 3] - 451677*CHq3[3, 3] - 
            110838*CHu[3, 3]) + 512*MW2^9*MZ2^5*(839902*CHd[3, 3] - 
            653568*CHe[1, 1] + 1060972*CHl1[1, 1] + 723611*CHl3[1, 1] - 
            337361*CHl3[2, 2] + 33362*CHq1[3, 3] + 459338*CHq3[3, 3] - 
            103044*CHu[3, 3]) - 2048*MW2^10*MZ2^4*(94472*CHd[3, 3] - 
            180908*CHe[1, 1] + 265468*CHl1[1, 1] + 107031*CHl3[1, 1] - 
            158437*CHl3[2, 2] + 172708*CHq1[3, 3] + 253198*CHq3[3, 3] - 
            16584*CHu[3, 3]) + 1125*MZ2^14*(18*CHd[3, 3] - 11*CHe[1, 1] + 
            22*CHl1[1, 1] + 7*CHl3[1, 1] - 15*CHl3[2, 2] - 6*CHq1[3, 3] + 
            24*CHq3[3, 3] + 6*CHu[3, 3]) + 32768*MW2^12*MZ2^2*
           (2648*CHd[3, 3] + 4809*CHe[1, 1] - 5924*CHl1[1, 1] - 
            611*CHl3[1, 1] + 5313*CHl3[2, 2] - 6434*CHq1[3, 3] - 
            7211*CHq3[3, 3] + 78*CHu[3, 3]) - 75*MW2*MZ2^13*
           (6109*CHd[3, 3] - 2759*CHe[1, 1] + 5058*CHl1[1, 1] + 
            1953*CHl3[1, 1] - 3105*CHl3[2, 2] + 3150*CHq1[3, 3] + 
            9100*CHq3[3, 3] + 754*CHu[3, 3]) - 8192*MW2^11*MZ2^3*
           (3255*CHd[3, 3] + 35535*CHe[1, 1] - 47769*CHl1[1, 1] - 
            10412*CHl3[1, 1] + 37357*CHl3[2, 2] - 46251*CHq1[3, 3] - 
            56433*CHq3[3, 3] + 1662*CHu[3, 3]) + 20*MW2^2*MZ2^12*
           (190093*CHd[3, 3] - 76337*CHe[1, 1] + 126519*CHl1[1, 1] + 
            38609*CHl3[1, 1] - 87910*CHl3[2, 2] + 211601*CHq1[3, 3] + 
            339026*CHq3[3, 3] + 11550*CHu[3, 3]) - 4*MW2^3*MZ2^11*
           (4018938*CHd[3, 3] - 1618434*CHe[1, 1] + 2365053*CHl1[1, 1] + 
            73013*CHl3[1, 1] - 2292040*CHl3[2, 2] + 7420659*CHq1[3, 3] + 
            9415659*CHq3[3, 3] + 206556*CHu[3, 3]) + 8*MW2^4*MZ2^10*
           (4522090*CHd[3, 3] - 2112728*CHe[1, 1] + 2543460*CHl1[1, 1] - 
            1701197*CHl3[1, 1] - 4244657*CHl3[2, 2] + 15031796*CHq1[3, 3] + 
            16698308*CHq3[3, 3] + 396072*CHu[3, 3]) - 16*MW2^5*MZ2^9*
           (1723669*CHd[3, 3] - 1563903*CHe[1, 1] + 1070533*CHl1[1, 1] - 
            4435171*CHl3[1, 1] - 5505704*CHl3[2, 2] + 19785119*CHq1[3, 3] + 
            19987601*CHq3[3, 3] + 647514*CHu[3, 3])) + 
        MW2^5*(MW2 + MZ2)*(14155776*MW2^15*(4*CHd[3, 3] + 4*CHe[1, 1] - 
            4*CHl1[1, 1] - 3*CHl3[1, 1] + CHl3[2, 2] - 4*CHq1[3, 3] - 
            4*CHq3[3, 3]) - 65536*MW2^13*MZ2^2*((-18041 + 2016*Pi^2)*
             CHd[3, 3] + (-25367 + 2272*Pi^2)*CHe[1, 1] + 27617*CHl1[1, 1] - 
            2144*Pi^2*CHl1[1, 1] + 6108*CHl3[1, 1] + 128*Pi^2*CHl3[1, 1] - 
            12803*CHl3[2, 2] + 2272*Pi^2*CHl3[2, 2] + 29777*CHq1[3, 3] - 
            2400*Pi^2*CHq1[3, 3] + 23231*CHq3[3, 3] - 2400*Pi^2*CHq3[3, 3]) + 
          524288*MW2^14*MZ2*((-722 + 40*Pi^2)*CHd[3, 3] + (-821 + 40*Pi^2)*
             CHe[1, 1] + 929*CHl1[1, 1] - 40*Pi^2*CHl1[1, 1] + 
            405*CHl3[1, 1] - 299*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 
            965*CHq1[3, 3] - 40*Pi^2*CHq1[3, 3] + 830*CHq3[3, 3] - 
            40*Pi^2*CHq3[3, 3]) + 25*MZ2^15*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + 
            (-7137 + 856*Pi^2)*CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) + 16384*MW2^12*MZ2^3*(192*CHd[1, 1] + 192*CHd[2, 2] - 
            149345*CHd[3, 3] + 22048*Pi^2*CHd[3, 3] - 261603*CHe[1, 1] + 
            30240*Pi^2*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
            252365*CHl1[1, 1] - 26976*Pi^2*CHl1[1, 1] + 192*CHl1[2, 2] + 
            192*CHl1[3, 3] + 7133*CHl3[1, 1] + 2688*Pi^2*CHl3[1, 1] - 
            167556*CHl3[2, 2] + 29664*Pi^2*CHl3[2, 2] - 192*CHl3[3, 3] - 
            192*CHq1[1, 1] - 192*CHq1[2, 2] + 276887*CHq1[3, 3] - 
            32608*Pi^2*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] + 
            205403*CHq3[3, 3] - 32608*Pi^2*CHq3[3, 3] - 384*CHu[1, 1] - 
            384*CHu[2, 2] + 192*CHu[3, 3]) - 16384*MW2^11*MZ2^4*
           (1056*CHd[1, 1] + 1056*CHd[2, 2] - 240327*CHd[3, 3] + 
            34196*Pi^2*CHd[3, 3] - 496305*CHe[1, 1] + 63836*Pi^2*CHe[1, 1] + 
            1056*CHe[2, 2] + 1056*CHe[3, 3] + 411063*CHl1[1, 1] - 
            53444*Pi^2*CHl1[1, 1] + 1056*CHl1[2, 2] + 1056*CHl1[3, 3] - 
            70171*CHl3[1, 1] + 6236*Pi^2*CHl3[1, 1] - 377617*CHl3[2, 2] + 
            59680*Pi^2*CHl3[2, 2] - 1056*CHl3[3, 3] - 1056*CHq1[1, 1] - 
            1056*CHq1[2, 2] + 460962*CHq1[3, 3] - 66380*Pi^2*CHq1[3, 3] - 
            3168*CHq3[1, 1] - 3168*CHq3[2, 2] + 345357*CHq3[3, 3] - 
            66380*Pi^2*CHq3[3, 3] - 2112*CHu[1, 1] - 2112*CHu[2, 2] + 
            1056*CHu[3, 3]) + 5*MW2*MZ2^14*(4800*CHd[1, 1] + 4800*CHd[2, 2] + 
            998013*CHd[3, 3] - 117104*Pi^2*CHd[3, 3] + 744855*CHe[1, 1] - 
            89680*Pi^2*CHe[1, 1] + 4800*CHe[2, 2] + 4800*CHe[3, 3] + 
            230910*CHl1[1, 1] - 27200*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 
            4800*CHl1[3, 3] + 860610*CHl3[1, 1] - 114800*Pi^2*CHl3[1, 1] + 
            696300*CHl3[2, 2] - 87600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 
            4800*CHq1[1, 1] - 4800*CHq1[2, 2] + 2013126*CHq1[3, 3] - 
            236608*Pi^2*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 
            2005566*CHq3[3, 3] - 236608*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 
            9600*CHu[2, 2] + 4800*CHu[3, 3]) + 2048*MW2^10*MZ2^5*
           (21696*CHd[1, 1] + 21696*CHd[2, 2] - 2458811*CHd[3, 3] + 
            259024*Pi^2*CHd[3, 3] - 5815933*CHe[1, 1] + 772528*Pi^2*
             CHe[1, 1] + 21696*CHe[2, 2] + 21696*CHe[3, 3] + 
            4116731*CHl1[1, 1] - 600000*Pi^2*CHl1[1, 1] + 21696*CHl1[2, 2] + 
            21696*CHl1[3, 3] - 1551711*CHl3[1, 1] + 69456*Pi^2*CHl3[1, 1] - 
            5000282*CHl3[2, 2] + 669456*Pi^2*CHl3[2, 2] - 21696*CHl3[3, 3] - 
            21696*CHq1[1, 1] - 21696*CHq1[2, 2] + 4928057*CHq1[3, 3] - 
            721312*Pi^2*CHq1[3, 3] - 65088*CHq3[1, 1] - 65088*CHq3[2, 2] + 
            3959969*CHq3[3, 3] - 721312*Pi^2*CHq3[3, 3] - 43392*CHu[1, 1] - 
            43392*CHu[2, 2] + 21696*CHu[3, 3]) - 2048*MW2^9*MZ2^6*
           (34464*CHd[1, 1] + 34464*CHd[2, 2] - 2284993*CHd[3, 3] + 
            139352*Pi^2*CHd[3, 3] - 6734025*CHe[1, 1] + 888424*Pi^2*
             CHe[1, 1] + 34464*CHe[2, 2] + 34464*CHe[3, 3] + 
            4105814*CHl1[1, 1] - 630368*Pi^2*CHl1[1, 1] + 34464*CHl1[2, 2] + 
            34464*CHl1[3, 3] - 2316461*CHl3[1, 1] + 70136*Pi^2*CHl3[1, 1] - 
            6225646*CHl3[2, 2] + 700504*Pi^2*CHl3[2, 2] - 34464*CHl3[3, 3] - 
            34464*CHq1[1, 1] - 34464*CHq1[2, 2] + 5500957*CHq1[3, 3] - 
            684752*Pi^2*CHq1[3, 3] - 103392*CHq3[1, 1] - 103392*CHq3[2, 2] + 
            4850824*CHq3[3, 3] - 684752*Pi^2*CHq3[3, 3] - 68928*CHu[1, 1] - 
            68928*CHu[2, 2] + 34464*CHu[3, 3]) + 4*MW2^3*MZ2^12*
           (68160*CHd[1, 1] + 68160*CHd[2, 2] + 3655662*CHd[3, 3] - 
            1358960*Pi^2*CHd[3, 3] + 52990266*CHe[1, 1] - 
            6243280*Pi^2*CHe[1, 1] + 68160*CHe[2, 2] + 68160*CHe[3, 3] - 
            4289151*CHl1[1, 1] + 443792*Pi^2*CHl1[1, 1] + 68160*CHl1[2, 2] + 
            68160*CHl1[3, 3] + 13190020*CHl3[1, 1] - 3325584*Pi^2*
             CHl3[1, 1] + 28031887*CHl3[2, 2] - 3769376*Pi^2*CHl3[2, 2] - 
            68160*CHl3[3, 3] - 68160*CHq1[1, 1] - 68160*CHq1[2, 2] + 
            51121707*CHq1[3, 3] - 7034224*Pi^2*CHq1[3, 3] - 
            204480*CHq3[1, 1] - 204480*CHq3[2, 2] + 50356191*CHq3[3, 3] - 
            7034224*Pi^2*CHq3[3, 3] - 136320*CHu[1, 1] - 136320*CHu[2, 2] + 
            68160*CHu[3, 3]) - 2*MW2^2*MZ2^13*(88800*CHd[1, 1] + 
            88800*CHd[2, 2] + 10298495*CHd[3, 3] - 1361040*Pi^2*CHd[3, 3] + 
            17975309*CHe[1, 1] - 2143152*Pi^2*CHe[1, 1] + 88800*CHe[2, 2] + 
            88800*CHe[3, 3] + 1807452*CHl1[1, 1] - 221856*Pi^2*CHl1[1, 1] + 
            88800*CHl1[2, 2] + 88800*CHl1[3, 3] + 10317262*CHl3[1, 1] - 
            1785216*Pi^2*CHl3[1, 1] + 11479270*CHl3[2, 2] - 
            1563360*Pi^2*CHl3[2, 2] - 88800*CHl3[3, 3] - 88800*CHq1[1, 1] - 
            88800*CHq1[2, 2] + 31513360*CHq1[3, 3] - 3803040*Pi^2*
             CHq1[3, 3] - 266400*CHq3[1, 1] - 266400*CHq3[2, 2] + 
            31565260*CHq3[3, 3] - 3803040*Pi^2*CHq3[3, 3] - 
            177600*CHu[1, 1] - 177600*CHu[2, 2] + 88800*CHu[3, 3]) + 
          8*MW2^4*MZ2^11*(222048*CHd[1, 1] + 222048*CHd[2, 2] + 
            19911970*CHd[3, 3] - 196048*Pi^2*CHd[3, 3] - 
            106538330*CHe[1, 1] + 12499472*Pi^2*CHe[1, 1] + 
            222048*CHe[2, 2] + 222048*CHe[3, 3] + 23317227*CHl1[1, 1] - 
            2752704*Pi^2*CHl1[1, 1] + 222048*CHl1[2, 2] + 222048*CHl1[3, 3] - 
            14739623*CHl3[1, 1] + 4223408*Pi^2*CHl3[1, 1] - 
            59544002*CHl3[2, 2] + 6976112*Pi^2*CHl3[2, 2] - 
            222048*CHl3[3, 3] - 222048*CHq1[1, 1] - 222048*CHq1[2, 2] - 
            34872427*CHq1[3, 3] + 7894048*Pi^2*CHq1[3, 3] - 
            666144*CHq3[1, 1] - 666144*CHq3[2, 2] - 31170763*CHq3[3, 3] + 
            7894048*Pi^2*CHq3[3, 3] - 444096*CHu[1, 1] - 444096*CHu[2, 2] + 
            222048*CHu[3, 3]) + 256*MW2^8*MZ2^7*(299904*CHd[1, 1] + 
            299904*CHd[2, 2] - 10175757*CHd[3, 3] + 106624*Pi^2*CHd[3, 3] - 
            49752775*CHe[1, 1] + 6398656*Pi^2*CHe[1, 1] + 299904*CHe[2, 2] + 
            299904*CHe[3, 3] + 26376243*CHl1[1, 1] - 4060768*Pi^2*
             CHl1[1, 1] + 299904*CHl1[2, 2] + 299904*CHl1[3, 3] - 
            18145473*CHl3[1, 1] + 500896*Pi^2*CHl3[1, 1] - 
            46687752*CHl3[2, 2] + 4561664*Pi^2*CHl3[2, 2] - 
            299904*CHl3[3, 3] - 299904*CHq1[1, 1] - 299904*CHq1[2, 2] + 
            39377073*CHq1[3, 3] - 3633952*Pi^2*CHq1[3, 3] - 
            899712*CHq3[1, 1] - 899712*CHq3[2, 2] + 37583253*CHq3[3, 3] - 
            3633952*Pi^2*CHq3[3, 3] - 599808*CHu[1, 1] - 599808*CHu[2, 2] + 
            299904*CHu[3, 3]) - 128*MW2^7*MZ2^8*(462528*CHd[1, 1] + 
            462528*CHd[2, 2] - 2032878*CHd[3, 3] - 735032*Pi^2*CHd[3, 3] - 
            73329194*CHe[1, 1] + 9134616*Pi^2*CHe[1, 1] + 462528*CHe[2, 2] + 
            462528*CHe[3, 3] + 33850144*CHl1[1, 1] - 5029096*Pi^2*
             CHl1[1, 1] + 462528*CHl1[2, 2] + 462528*CHl1[3, 3] - 
            23999903*CHl3[1, 1] + 884312*Pi^2*CHl3[1, 1] - 
            65372373*CHl3[2, 2] + 5913408*Pi^2*CHl3[2, 2] - 
            462528*CHl3[3, 3] - 462528*CHq1[1, 1] - 462528*CHq1[2, 2] + 
            51748002*CHq1[3, 3] - 3062392*Pi^2*CHq1[3, 3] - 
            1387584*CHq3[1, 1] - 1387584*CHq3[2, 2] + 52414320*CHq3[3, 3] - 
            3062392*Pi^2*CHq3[3, 3] - 925056*CHu[1, 1] - 925056*CHu[2, 2] + 
            462528*CHu[3, 3]) - 16*MW2^5*MZ2^10*(694080*CHd[1, 1] + 
            694080*CHd[2, 2] + 36948355*CHd[3, 3] - 2168624*Pi^2*CHd[3, 3] - 
            155335095*CHe[1, 1] + 18382192*Pi^2*CHe[1, 1] + 
            694080*CHe[2, 2] + 694080*CHe[3, 3] + 49533379*CHl1[1, 1] - 
            6376480*Pi^2*CHl1[1, 1] + 694080*CHl1[2, 2] + 694080*CHl1[3, 3] - 
            25423990*CHl3[1, 1] + 3956528*Pi^2*CHl3[1, 1] - 
            103345553*CHl3[2, 2] + 10333008*Pi^2*CHl3[2, 2] - 
            694080*CHl3[3, 3] - 694080*CHq1[1, 1] - 694080*CHq1[2, 2] + 
            25301777*CHq1[3, 3] + 4486016*Pi^2*CHq1[3, 3] - 
            2082240*CHq3[1, 1] - 2082240*CHq3[2, 2] + 32140889*CHq3[3, 3] + 
            4486016*Pi^2*CHq3[3, 3] - 1388160*CHu[1, 1] - 1388160*CHu[2, 2] + 
            694080*CHu[3, 3]) + 32*MW2^6*MZ2^9*(998208*CHd[1, 1] + 
            998208*CHd[2, 2] + 24466785*CHd[3, 3] - 2692880*Pi^2*CHd[3, 3] - 
            171145293*CHe[1, 1] + 20690896*Pi^2*CHe[1, 1] + 
            998208*CHe[2, 2] + 998208*CHe[3, 3] + 67606855*CHl1[1, 1] - 
            9426464*Pi^2*CHl1[1, 1] + 998208*CHl1[2, 2] + 998208*CHl1[3, 3] - 
            42313499*CHl3[1, 1] + 2895504*Pi^2*CHl3[1, 1] - 
            135400470*CHl3[2, 2] + 12321968*Pi^2*CHl3[2, 2] - 
            998208*CHl3[3, 3] - 998208*CHq1[1, 1] - 998208*CHq1[2, 2] + 
            86484837*CHq1[3, 3] - 1443712*Pi^2*CHq1[3, 3] - 
            2994624*CHq3[1, 1] - 2994624*CHq3[2, 2] + 92659161*CHq3[3, 3] - 
            1443712*Pi^2*CHq3[3, 3] - 1996416*CHu[1, 1] - 1996416*CHu[2, 2] + 
            998208*CHu[3, 3])) + MT2^6*(4718592*MW2^15*(76*CHd[3, 3] + 
            76*CHe[1, 1] - 76*CHl1[1, 1] - 9*CHl3[1, 1] + 67*CHl3[2, 2] - 
            76*CHq1[3, 3] - 76*CHq3[3, 3]) + 131072*MW2^14*MZ2*
           (8*(-1957 + 20*Pi^2)*CHd[3, 3] + 80*(-229 + 2*Pi^2)*CHe[1, 1] + 
            20480*CHl1[1, 1] - 160*Pi^2*CHl1[1, 1] + 2385*CHl3[1, 1] - 
            17195*CHl3[2, 2] + 160*Pi^2*CHl3[2, 2] + 21812*CHq1[3, 3] - 
            160*Pi^2*CHq1[3, 3] + 22352*CHq3[3, 3] - 160*Pi^2*CHq3[3, 3]) + 
          25*MZ2^15*(3*(-7173 + 664*Pi^2)*CHd[3, 3] + (-4167 + 856*Pi^2)*
             CHe[1, 1] + 2*(-4743 + 224*Pi^2)*CHl1[1, 1] + 
            8*(-1947 + 206*Pi^2)*CHl3[1, 1] + 6*(25*(-39 + 8*Pi^2)*CHl3[2, 
                2] + (-4293 + 544*Pi^2)*CHq1[3, 3] - 5523*CHq3[3, 3] + 
              544*Pi^2*CHq3[3, 3] - 270*CHu[3, 3])) - 64*MW2^7*MZ2^8*
           (925056*CHd[1, 1] + 925056*CHd[2, 2] + 66638352*CHd[3, 3] - 
            1470064*Pi^2*CHd[3, 3] - 150359704*CHe[1, 1] + 
            18269232*Pi^2*CHe[1, 1] + 925056*CHe[2, 2] + 925056*CHe[3, 3] + 
            107520380*CHl1[1, 1] - 10058192*Pi^2*CHl1[1, 1] + 
            925056*CHl1[2, 2] + 925056*CHl1[3, 3] + 96622775*CHl3[1, 1] + 
            1768624*Pi^2*CHl3[1, 1] - 25942257*CHl3[2, 2] + 
            11826816*Pi^2*CHl3[2, 2] - 925056*CHl3[3, 3] - 
            925056*CHq1[1, 1] - 925056*CHq1[2, 2] - 279315432*CHq1[3, 3] - 
            6124784*Pi^2*CHq1[3, 3] - 2775168*CHq3[1, 1] - 
            2775168*CHq3[2, 2] - 243292332*CHq3[3, 3] - 6124784*Pi^2*
             CHq3[3, 3] - 1850112*CHu[1, 1] - 1850112*CHu[2, 2] - 
            17316792*CHu[3, 3]) + 32*MW2^6*MZ2^9*(998208*CHd[1, 1] + 
            998208*CHd[2, 2] + 6301563*CHd[3, 3] - 2692880*Pi^2*CHd[3, 3] - 
            141591759*CHe[1, 1] + 20690896*Pi^2*CHe[1, 1] + 
            998208*CHe[2, 2] + 998208*CHe[3, 3] + 55232605*CHl1[1, 1] - 
            9426464*Pi^2*CHl1[1, 1] + 998208*CHl1[2, 2] + 998208*CHl1[3, 3] + 
            71574367*CHl3[1, 1] + 2895504*Pi^2*CHl3[1, 1] - 
            9138354*CHl3[2, 2] + 12321968*Pi^2*CHl3[2, 2] - 
            998208*CHl3[3, 3] - 998208*CHq1[1, 1] - 998208*CHq1[2, 2] - 
            375735237*CHq1[3, 3] - 1443712*Pi^2*CHq1[3, 3] - 
            2994624*CHq3[1, 1] - 2994624*CHq3[2, 2] - 366503325*CHq3[3, 3] - 
            1443712*Pi^2*CHq3[3, 3] - 1996416*CHu[1, 1] - 1996416*CHu[2, 2] - 
            15358500*CHu[3, 3]) - 16*MW2^5*MZ2^10*(694080*CHd[1, 1] + 
            694080*CHd[2, 2] - 55756475*CHd[3, 3] - 2168624*Pi^2*CHd[3, 3] - 
            107775909*CHe[1, 1] + 18382192*Pi^2*CHe[1, 1] + 
            694080*CHe[2, 2] + 694080*CHe[3, 3] - 3008195*CHl1[1, 1] - 
            6376480*Pi^2*CHl1[1, 1] + 694080*CHl1[2, 2] + 694080*CHl1[3, 3] + 
            26426366*CHl3[1, 1] + 3956528*Pi^2*CHl3[1, 1] + 
            1046377*CHl3[2, 2] + 10333008*Pi^2*CHl3[2, 2] - 
            694080*CHl3[3, 3] - 694080*CHq1[1, 1] - 694080*CHq1[2, 2] - 
            359770561*CHq1[3, 3] + 4486016*Pi^2*CHq1[3, 3] - 
            2082240*CHq3[1, 1] - 2082240*CHq3[2, 2] - 384747709*CHq3[3, 3] + 
            4486016*Pi^2*CHq3[3, 3] - 1388160*CHu[1, 1] - 1388160*CHu[2, 2] - 
            10320300*CHu[3, 3]) + 256*MW2^8*MZ2^7*(299904*CHd[1, 1] + 
            299904*CHd[2, 2] + 42028941*CHd[3, 3] + 106624*Pi^2*CHd[3, 3] - 
            64971733*CHe[1, 1] + 6398656*Pi^2*CHe[1, 1] + 299904*CHe[2, 2] + 
            299904*CHe[3, 3] + 61659573*CHl1[1, 1] - 4060768*Pi^2*
             CHl1[1, 1] + 299904*CHl1[2, 2] + 299904*CHl1[3, 3] + 
            43348089*CHl3[1, 1] + 500896*Pi^2*CHl3[1, 1] - 
            20477520*CHl3[2, 2] + 4561664*Pi^2*CHl3[2, 2] - 
            299904*CHl3[3, 3] - 299904*CHq1[1, 1] - 299904*CHq1[2, 2] - 
            65879349*CHq1[3, 3] - 3633952*Pi^2*CHq1[3, 3] - 
            899712*CHq3[1, 1] - 899712*CHq3[2, 2] - 45612477*CHq3[3, 3] - 
            3633952*Pi^2*CHq3[3, 3] - 599808*CHu[1, 1] - 599808*CHu[2, 2] - 
            7236372*CHu[3, 3]) + 8*MW2^4*MZ2^11*(222048*CHd[1, 1] + 
            222048*CHd[2, 2] - 78980198*CHd[3, 3] - 196048*Pi^2*CHd[3, 3] - 
            64931246*CHe[1, 1] + 12499472*Pi^2*CHe[1, 1] + 222048*CHe[2, 2] + 
            222048*CHe[3, 3] - 34270623*CHl1[1, 1] - 2752704*Pi^2*
             CHl1[1, 1] + 222048*CHl1[2, 2] + 222048*CHl1[3, 3] - 
            10216787*CHl3[1, 1] + 4223408*Pi^2*CHl3[1, 1] + 
            2566684*CHl3[2, 2] + 6976112*Pi^2*CHl3[2, 2] - 
            222048*CHl3[3, 3] - 222048*CHq1[1, 1] - 222048*CHq1[2, 2] - 
            253075225*CHq1[3, 3] + 7894048*Pi^2*CHq1[3, 3] - 
            666144*CHq3[1, 1] - 666144*CHq3[2, 2] - 294860137*CHq3[3, 3] + 
            7894048*Pi^2*CHq3[3, 3] - 444096*CHu[1, 1] - 444096*CHu[2, 2] - 
            5872392*CHu[3, 3]) - 512*MW2^9*MZ2^6*(137856*CHd[1, 1] + 
            137856*CHd[2, 2] + 29283536*CHd[3, 3] + 557408*Pi^2*CHd[3, 3] - 
            45562716*CHe[1, 1] + 3553696*Pi^2*CHe[1, 1] + 137856*CHe[2, 2] + 
            137856*CHe[3, 3] + 50292368*CHl1[1, 1] - 2521472*Pi^2*
             CHl1[1, 1] + 137856*CHl1[2, 2] + 137856*CHl1[3, 3] + 
            27396937*CHl3[1, 1] + 280544*Pi^2*CHl3[1, 1] - 
            22108915*CHl3[2, 2] + 2802016*Pi^2*CHl3[2, 2] - 
            137856*CHl3[3, 3] - 137856*CHq1[1, 1] - 137856*CHq1[2, 2] - 
            9564200*CHq1[3, 3] - 2739008*Pi^2*CHq1[3, 3] - 
            413568*CHq3[1, 1] - 413568*CHq3[2, 2] + 4701340*CHq3[3, 3] - 
            2739008*Pi^2*CHq3[3, 3] - 275712*CHu[1, 1] - 275712*CHu[2, 2] - 
            4470576*CHu[3, 3]) + 2048*MW2^10*MZ2^5*(21696*CHd[1, 1] + 
            21696*CHd[2, 2] + 5794471*CHd[3, 3] + 259024*Pi^2*CHd[3, 3] - 
            12834307*CHe[1, 1] + 772528*Pi^2*CHe[1, 1] + 21696*CHe[2, 2] + 
            21696*CHe[3, 3] + 15331133*CHl1[1, 1] - 600000*Pi^2*CHl1[1, 1] + 
            21696*CHl1[2, 2] + 21696*CHl1[3, 3] + 6174960*CHl3[1, 1] + 
            69456*Pi^2*CHl3[1, 1] - 8488013*CHl3[2, 2] + 669456*Pi^2*
             CHl3[2, 2] - 21696*CHl3[3, 3] - 21696*CHq1[1, 1] - 
            21696*CHq1[2, 2] + 6020591*CHq1[3, 3] - 721312*Pi^2*CHq1[3, 3] - 
            65088*CHq3[1, 1] - 65088*CHq3[2, 2] + 9499475*CHq3[3, 3] - 
            721312*Pi^2*CHq3[3, 3] - 43392*CHu[1, 1] - 43392*CHu[2, 2] - 
            1005204*CHu[3, 3]) - 4096*MW2^11*MZ2^4*(4224*CHd[1, 1] + 
            4224*CHd[2, 2] + 735120*CHd[3, 3] + 136784*Pi^2*CHd[3, 3] - 
            5699304*CHe[1, 1] + 255344*Pi^2*CHe[1, 1] + 4224*CHe[2, 2] + 
            4224*CHe[3, 3] + 7036512*CHl1[1, 1] - 213776*Pi^2*CHl1[1, 1] + 
            4224*CHl1[2, 2] + 4224*CHl1[3, 3] + 1984325*CHl3[1, 1] + 
            24944*Pi^2*CHl3[1, 1] - 4637719*CHl3[2, 2] + 238720*Pi^2*
             CHl3[2, 2] - 4224*CHl3[3, 3] - 4224*CHq1[1, 1] - 
            4224*CHq1[2, 2] + 5460948*CHq1[3, 3] - 265520*Pi^2*CHq1[3, 3] - 
            12672*CHq3[1, 1] - 12672*CHq3[2, 2] + 6643296*CHq3[3, 3] - 
            265520*Pi^2*CHq3[3, 3] - 8448*CHu[1, 1] - 8448*CHu[2, 2] - 
            314232*CHu[3, 3]) + 16384*MW2^12*MZ2^3*(192*CHd[1, 1] + 
            192*CHd[2, 2] - 237767*CHd[3, 3] + 22048*Pi^2*CHd[3, 3] - 
            964665*CHe[1, 1] + 30240*Pi^2*CHe[1, 1] + 192*CHe[2, 2] + 
            192*CHe[3, 3] + 1190099*CHl1[1, 1] - 26976*Pi^2*CHl1[1, 1] + 
            192*CHl1[2, 2] + 192*CHl1[3, 3] + 228503*CHl3[1, 1] + 
            2688*Pi^2*CHl3[1, 1] - 883920*CHl3[2, 2] + 29664*Pi^2*
             CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] + 
            1184669*CHq1[3, 3] - 32608*Pi^2*CHq1[3, 3] - 576*CHq3[1, 1] - 
            576*CHq3[2, 2] + 1318421*CHq3[3, 3] - 32608*Pi^2*CHq3[3, 3] - 
            384*CHu[1, 1] - 384*CHu[2, 2] - 30660*CHu[3, 3]) - 
          32768*MW2^13*MZ2^2*(2*(-69833 + 2016*Pi^2)*CHd[3, 3] + 
            (-234778 + 4544*Pi^2)*CHe[1, 1] + 280678*CHl1[1, 1] - 
            4288*Pi^2*CHl1[1, 1] + 38685*CHl3[1, 1] + 256*Pi^2*CHl3[1, 1] - 
            224581*CHl3[2, 2] + 4544*Pi^2*CHl3[2, 2] + 302890*CHq1[3, 3] - 
            4800*Pi^2*CHq1[3, 3] + 320902*CHq3[3, 3] - 4800*Pi^2*CHq3[3, 3] - 
            2808*CHu[3, 3]) + 5*MW2*MZ2^14*(4800*CHd[1, 1] + 4800*CHd[2, 2] + 
            1679043*CHd[3, 3] - 117104*Pi^2*CHd[3, 3] + 411765*CHe[1, 1] - 
            89680*Pi^2*CHe[1, 1] + 4800*CHe[2, 2] + 4800*CHe[3, 3] + 
            855690*CHl1[1, 1] - 27200*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 
            4800*CHl1[3, 3] + 1089840*CHl3[1, 1] - 114800*Pi^2*CHl3[1, 1] + 
            300750*CHl3[2, 2] - 87600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 
            4800*CHq1[1, 1] - 4800*CHq1[2, 2] + 2218866*CHq1[3, 3] - 
            236608*Pi^2*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 
            2973606*CHq3[3, 3] - 236608*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 
            9600*CHu[2, 2] + 121260*CHu[3, 3]) - 2*MW2^2*MZ2^13*
           (88800*CHd[1, 1] + 88800*CHd[2, 2] + 29508965*CHd[3, 3] - 
            1361040*Pi^2*CHd[3, 3] + 9791399*CHe[1, 1] - 2143152*Pi^2*
             CHe[1, 1] + 88800*CHe[2, 2] + 88800*CHe[3, 3] + 
            16006572*CHl1[1, 1] - 221856*Pi^2*CHl1[1, 1] + 88800*CHl1[2, 2] + 
            88800*CHl1[3, 3] + 15528382*CHl3[1, 1] - 1785216*Pi^2*
             CHl3[1, 1] + 2491270*CHl3[2, 2] - 1563360*Pi^2*CHl3[2, 2] - 
            88800*CHl3[3, 3] - 88800*CHq1[1, 1] - 88800*CHq1[2, 2] + 
            47358700*CHq1[3, 3] - 3803040*Pi^2*CHq1[3, 3] - 
            266400*CHq3[1, 1] - 266400*CHq3[2, 2] + 62686300*CHq3[3, 3] - 
            3803040*Pi^2*CHq3[3, 3] - 177600*CHu[1, 1] - 177600*CHu[2, 2] + 
            1799700*CHu[3, 3]) + 4*MW2^3*MZ2^12*(68160*CHd[1, 1] + 
            68160*CHd[2, 2] + 61035414*CHd[3, 3] - 1358960*Pi^2*CHd[3, 3] + 
            29796690*CHe[1, 1] - 6243280*Pi^2*CHe[1, 1] + 68160*CHe[2, 2] + 
            68160*CHe[3, 3] + 32258571*CHl1[1, 1] + 443792*Pi^2*CHl1[1, 1] + 
            68160*CHl1[2, 2] + 68160*CHl1[3, 3] + 22331647*CHl3[1, 1] - 
            3325584*Pi^2*CHl3[1, 1] + 625792*CHl3[2, 2] - 
            3769376*Pi^2*CHl3[2, 2] - 68160*CHl3[3, 3] - 68160*CHq1[1, 1] - 
            68160*CHq1[2, 2] + 130287129*CHq1[3, 3] - 7034224*Pi^2*
             CHq1[3, 3] - 204480*CHq3[1, 1] - 204480*CHq3[2, 2] + 
            163685613*CHq3[3, 3] - 7034224*Pi^2*CHq3[3, 3] - 
            136320*CHu[1, 1] - 136320*CHu[2, 2] + 3386496*CHu[3, 3])) - 
        MT2*MW2^3*(3145728*MW2^17*(124*CHd[3, 3] + 124*CHe[1, 1] - 
            124*CHl1[1, 1] - 81*CHl3[1, 1] + 43*CHl3[2, 2] - 124*CHq1[3, 3] - 
            124*CHq3[3, 3]) + 196608*MW2^16*MZ2*(32*(-369 + 20*Pi^2)*
             CHd[3, 3] + 2*(-6837 + 320*Pi^2)*CHe[1, 1] + 15594*CHl1[1, 1] - 
            640*Pi^2*CHl1[1, 1] + 5961*CHl3[1, 1] - 6033*CHl3[2, 2] + 
            640*Pi^2*CHl3[2, 2] + 16272*CHq1[3, 3] - 640*Pi^2*CHq1[3, 3] + 
            14292*CHq3[3, 3] - 640*Pi^2*CHq3[3, 3]) - 
          25*MZ2^17*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) - 32*MW2^8*MZ2^9*(1960320*CHd[1, 1] + 
            1960320*CHd[2, 2] - 232817931*CHd[3, 3] + 8189888*Pi^2*
             CHd[3, 3] - 254480783*CHe[1, 1] + 36659264*Pi^2*CHe[1, 1] + 
            1960320*CHe[2, 2] + 1960320*CHe[3, 3] + 222038205*CHl1[1, 1] - 
            36276512*Pi^2*CHl1[1, 1] + 1960320*CHl1[2, 2] + 
            1960320*CHl1[3, 3] - 147363819*CHl3[1, 1] - 2754112*Pi^2*
             CHl3[1, 1] - 324117528*CHl3[2, 2] + 33522400*Pi^2*CHl3[2, 2] - 
            1960320*CHl3[3, 3] - 1960320*CHq1[1, 1] - 1960320*CHq1[2, 2] + 
            362160939*CHq1[3, 3] - 57158048*Pi^2*CHq1[3, 3] - 
            5880960*CHq3[1, 1] - 5880960*CHq3[2, 2] + 326700249*CHq3[3, 3] - 
            57158048*Pi^2*CHq3[3, 3] - 3920640*CHu[1, 1] - 
            3920640*CHu[2, 2] - 798594*CHu[3, 3]) - 8192*MW2^13*MZ2^4*
           (11520*CHd[1, 1] + 11520*CHd[2, 2] - 1668680*CHd[3, 3] + 
            261936*Pi^2*CHd[3, 3] - 4245470*CHe[1, 1] + 566416*Pi^2*
             CHe[1, 1] + 11520*CHe[2, 2] + 11520*CHe[3, 3] + 
            3315914*CHl1[1, 1] - 462320*Pi^2*CHl1[1, 1] + 11520*CHl1[2, 2] + 
            11520*CHl1[3, 3] - 812613*CHl3[1, 1] + 57680*Pi^2*CHl3[1, 1] - 
            3420827*CHl3[2, 2] + 520000*Pi^2*CHl3[2, 2] - 11520*CHl3[3, 3] - 
            11520*CHq1[1, 1] - 11520*CHq1[2, 2] + 3594122*CHq1[3, 3] - 
            581712*Pi^2*CHq1[3, 3] - 34560*CHq3[1, 1] - 34560*CHq3[2, 2] + 
            2759387*CHq3[3, 3] - 581712*Pi^2*CHq3[3, 3] - 23040*CHu[1, 1] - 
            23040*CHu[2, 2] - 3384*CHu[3, 3]) + 16384*MW2^14*MZ2^3*
           (1152*CHd[1, 1] + 1152*CHd[2, 2] - 632519*CHd[3, 3] + 
            106816*Pi^2*CHd[3, 3] - 1291187*CHe[1, 1] + 152896*Pi^2*
             CHe[1, 1] + 1152*CHe[2, 2] + 1152*CHe[3, 3] + 
            1229489*CHl1[1, 1] - 134848*Pi^2*CHl1[1, 1] + 1152*CHl1[2, 2] + 
            1152*CHl1[3, 3] - 9276*CHl3[1, 1] + 14592*Pi^2*CHl3[1, 1] - 
            884381*CHl3[2, 2] + 149440*Pi^2*CHl3[2, 2] - 1152*CHl3[3, 3] - 
            1152*CHq1[1, 1] - 1152*CHq1[2, 2] + 1332719*CHq1[3, 3] - 
            165568*Pi^2*CHq1[3, 3] - 3456*CHq3[1, 1] - 3456*CHq3[2, 2] + 
            1015577*CHq3[3, 3] - 165568*Pi^2*CHq3[3, 3] - 2304*CHu[1, 1] - 
            2304*CHu[2, 2] - 2898*CHu[3, 3]) - 98304*MW2^15*MZ2^2*
           ((-62580 + 7424*Pi^2)*CHd[3, 3] + (-94454 + 8448*Pi^2)*CHe[1, 1] + 
            103608*CHl1[1, 1] - 7936*Pi^2*CHl1[1, 1] + 19303*CHl3[1, 1] + 
            512*Pi^2*CHl3[1, 1] - 53081*CHl3[2, 2] + 8448*Pi^2*CHl3[2, 2] + 
            112056*CHq1[3, 3] - 8960*Pi^2*CHq1[3, 3] + 90054*CHq3[3, 3] - 
            8960*Pi^2*CHq3[3, 3] - 156*CHu[3, 3]) - 10*MW2*MZ2^16*
           (2400*CHd[1, 1] + 2400*CHd[2, 2] + 623949*CHd[3, 3] - 
            73492*Pi^2*CHd[3, 3] + 425955*CHe[1, 1] - 51260*Pi^2*CHe[1, 1] + 
            2400*CHe[2, 2] + 2400*CHe[3, 3] + 142050*CHl1[1, 1] - 
            16960*Pi^2*CHl1[1, 1] + 2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 
            532950*CHl3[1, 1] - 69760*Pi^2*CHl3[1, 1] + 422400*CHl3[2, 2] - 
            52800*Pi^2*CHl3[2, 2] - 2400*CHl3[3, 3] - 2400*CHq1[1, 1] - 
            2400*CHq1[2, 2] + 1211898*CHq1[3, 3] - 142784*Pi^2*CHq1[3, 3] - 
            7200*CHq3[1, 1] - 7200*CHq3[2, 2] + 1202718*CHq3[3, 3] - 
            142784*Pi^2*CHq3[3, 3] - 4800*CHu[1, 1] - 4800*CHu[2, 2] + 
            2400*CHu[3, 3]) + 1024*MW2^12*MZ2^5*(206592*CHd[1, 1] + 
            206592*CHd[2, 2] - 14079778*CHd[3, 3] + 1114112*Pi^2*CHd[3, 3] - 
            41549064*CHe[1, 1] + 5722368*Pi^2*CHe[1, 1] + 206592*CHe[2, 2] + 
            206592*CHe[3, 3] + 25612468*CHl1[1, 1] - 4203072*Pi^2*
             CHl1[1, 1] + 206592*CHl1[2, 2] + 206592*CHl1[3, 3] - 
            14511743*CHl3[1, 1] + 491136*Pi^2*CHl3[1, 1] - 
            38322723*CHl3[2, 2] + 4694208*Pi^2*CHl3[2, 2] - 
            206592*CHl3[3, 3] - 206592*CHq1[1, 1] - 206592*CHq1[2, 2] + 
            30306586*CHq1[3, 3] - 4947776*Pi^2*CHq1[3, 3] - 
            619776*CHq3[1, 1] - 619776*CHq3[2, 2] + 25659802*CHq3[3, 3] - 
            4947776*Pi^2*CHq3[3, 3] - 413184*CHu[1, 1] - 413184*CHu[2, 2] + 
            96468*CHu[3, 3]) + MW2^2*MZ2^15*(249600*CHd[1, 1] + 
            249600*CHd[2, 2] + 33116935*CHd[3, 3] - 4179840*Pi^2*CHd[3, 3] + 
            46000243*CHe[1, 1] - 5503104*Pi^2*CHe[1, 1] + 249600*CHe[2, 2] + 
            249600*CHe[3, 3] + 6651954*CHl1[1, 1] - 784512*Pi^2*CHl1[1, 1] + 
            249600*CHl1[2, 2] + 249600*CHl1[3, 3] + 31629824*CHl3[1, 1] - 
            5045232*Pi^2*CHl3[1, 1] + 31951790*CHl3[2, 2] - 
            4260720*Pi^2*CHl3[2, 2] - 249600*CHl3[3, 3] - 249600*CHq1[1, 1] - 
            249600*CHq1[2, 2] + 88930610*CHq1[3, 3] - 10665600*Pi^2*
             CHq1[3, 3] - 748800*CHq3[1, 1] - 748800*CHq3[2, 2] + 
            89150510*CHq3[3, 3] - 10665600*Pi^2*CHq3[3, 3] - 
            499200*CHu[1, 1] - 499200*CHu[2, 2] + 290100*CHu[3, 3]) - 
          2*MW2^3*MZ2^14*(330720*CHd[1, 1] + 330720*CHd[2, 2] + 
            24144579*CHd[3, 3] - 5044480*Pi^2*CHd[3, 3] + 
            148260144*CHe[1, 1] - 17570816*Pi^2*CHe[1, 1] + 
            330720*CHe[2, 2] + 330720*CHe[3, 3] - 5754516*CHl1[1, 1] + 
            630016*Pi^2*CHl1[1, 1] + 330720*CHl1[2, 2] + 330720*CHl1[3, 3] + 
            45668006*CHl3[1, 1] - 10284816*Pi^2*CHl3[1, 1] + 
            80437334*CHl3[2, 2] - 10914832*Pi^2*CHl3[2, 2] - 
            330720*CHl3[3, 3] - 330720*CHq1[1, 1] - 330720*CHq1[2, 2] + 
            166285284*CHq1[3, 3] - 21928448*Pi^2*CHq1[3, 3] - 
            992160*CHq3[1, 1] - 992160*CHq3[2, 2] + 165899052*CHq3[3, 3] - 
            21928448*Pi^2*CHq3[3, 3] - 661440*CHu[1, 1] - 661440*CHu[2, 2] + 
            480120*CHu[3, 3]) - 512*MW2^11*MZ2^6*(532992*CHd[1, 1] + 
            532992*CHd[2, 2] - 17263860*CHd[3, 3] - 858112*Pi^2*CHd[3, 3] - 
            74334198*CHe[1, 1] + 10009088*Pi^2*CHe[1, 1] + 532992*CHe[2, 2] + 
            532992*CHe[3, 3] + 34023732*CHl1[1, 1] - 6218624*Pi^2*
             CHl1[1, 1] + 532992*CHl1[2, 2] + 532992*CHl1[3, 3] - 
            34895257*CHl3[1, 1] + 650240*Pi^2*CHl3[1, 1] - 
            75533557*CHl3[2, 2] + 6868864*Pi^2*CHl3[2, 2] - 
            532992*CHl3[3, 3] - 532992*CHq1[1, 1] - 532992*CHq1[2, 2] + 
            52420956*CHq1[3, 3] - 5654144*Pi^2*CHq1[3, 3] - 
            1598976*CHq3[1, 1] - 1598976*CHq3[2, 2] + 51639918*CHq3[3, 3] - 
            5654144*Pi^2*CHq3[3, 3] - 1065984*CHu[1, 1] - 1065984*CHu[2, 2] + 
            486228*CHu[3, 3]) - 2*MW2^4*MZ2^13*(1012032*CHd[1, 1] + 
            1012032*CHd[2, 2] + 110932795*CHd[3, 3] - 796672*Pi^2*CHd[3, 3] - 
            632678033*CHe[1, 1] + 74598656*Pi^2*CHe[1, 1] + 
            1012032*CHe[2, 2] + 1012032*CHe[3, 3] + 124007148*CHl1[1, 1] - 
            15004704*Pi^2*CHl1[1, 1] + 1012032*CHl1[2, 2] + 
            1012032*CHl1[3, 3] - 83840183*CHl3[1, 1] + 26135840*Pi^2*
             CHl3[1, 1] - 339295475*CHl3[2, 2] + 41140544*Pi^2*CHl3[2, 2] - 
            1012032*CHl3[3, 3] - 1012032*CHq1[1, 1] - 1012032*CHq1[2, 2] - 
            263336896*CHq1[3, 3] + 50963296*Pi^2*CHq1[3, 3] - 
            3036096*CHq3[1, 1] - 3036096*CHq3[2, 2] - 248849794*CHq3[3, 3] + 
            50963296*Pi^2*CHq3[3, 3] - 2024064*CHu[1, 1] - 
            2024064*CHu[2, 2] + 488682*CHu[3, 3]) + 256*MW2^10*MZ2^7*
           (798720*CHd[1, 1] + 798720*CHd[2, 2] + 8636017*CHd[3, 3] - 
            4776896*Pi^2*CHd[3, 3] - 87022507*CHe[1, 1] + 10889536*Pi^2*
             CHe[1, 1] + 798720*CHe[2, 2] + 798720*CHe[3, 3] + 
            21724667*CHl1[1, 1] - 4435776*Pi^2*CHl1[1, 1] + 
            798720*CHl1[2, 2] + 798720*CHl1[3, 3] - 45585282*CHl3[1, 1] + 
            766464*Pi^2*CHl3[1, 1] - 90370541*CHl3[2, 2] + 
            5202240*Pi^2*CHl3[2, 2] - 798720*CHl3[3, 3] - 798720*CHq1[1, 1] - 
            798720*CHq1[2, 2] + 59846573*CHq1[3, 3] + 400832*Pi^2*
             CHq1[3, 3] - 2396160*CHq3[1, 1] - 2396160*CHq3[2, 2] + 
            70109207*CHq3[3, 3] + 400832*Pi^2*CHq3[3, 3] - 
            1597440*CHu[1, 1] - 1597440*CHu[2, 2] + 1094406*CHu[3, 3]) - 
          128*MW2^9*MZ2^8*(424320*CHd[1, 1] + 424320*CHd[2, 2] + 
            74508496*CHd[3, 3] - 7279568*Pi^2*CHd[3, 3] - 
            29908566*CHe[1, 1] + 2200976*Pi^2*CHe[1, 1] + 424320*CHe[2, 2] + 
            424320*CHe[3, 3] - 27888050*CHl1[1, 1] + 4275920*Pi^2*
             CHl1[1, 1] + 424320*CHl1[2, 2] + 424320*CHl1[3, 3] - 
            10101685*CHl3[1, 1] + 1178320*Pi^2*CHl3[1, 1] - 
            17497439*CHl3[2, 2] - 3097600*Pi^2*CHl3[2, 2] - 
            424320*CHl3[3, 3] - 424320*CHq1[1, 1] - 424320*CHq1[2, 2] - 
            6624370*CHq1[3, 3] + 14385392*Pi^2*CHq1[3, 3] - 
            1272960*CHq3[1, 1] - 1272960*CHq3[2, 2] + 14355179*CHq3[3, 3] + 
            14385392*Pi^2*CHq3[3, 3] - 848640*CHu[1, 1] - 848640*CHu[2, 2] + 
            1317696*CHu[3, 3]) + 16*MW2^7*MZ2^10*(5524992*CHd[1, 1] + 
            5524992*CHd[2, 2] - 90860712*CHd[3, 3] - 9025792*Pi^2*CHd[3, 3] - 
            677660890*CHe[1, 1] + 86929152*Pi^2*CHe[1, 1] + 
            5524992*CHe[2, 2] + 5524992*CHe[3, 3] + 379293590*CHl1[1, 1] - 
            58532672*Pi^2*CHl1[1, 1] + 5524992*CHl1[2, 2] + 
            5524992*CHl1[3, 3] - 271322485*CHl3[1, 1] + 708352*Pi^2*
             CHl3[1, 1] - 693346275*CHl3[2, 2] + 59241024*Pi^2*CHl3[2, 2] - 
            5524992*CHl3[3, 3] - 5524992*CHq1[1, 1] - 5524992*CHq1[2, 2] + 
            701951922*CHq1[3, 3] - 60077504*Pi^2*CHq1[3, 3] - 
            16574976*CHq3[1, 1] - 16574976*CHq3[2, 2] + 
            705035454*CHq3[3, 3] - 60077504*Pi^2*CHq3[3, 3] - 
            11049984*CHu[1, 1] - 11049984*CHu[2, 2] + 2828124*CHu[3, 3]) + 
          4*MW2^5*MZ2^12*(4517568*CHd[1, 1] + 4517568*CHd[2, 2] + 
            271000270*CHd[3, 3] - 18004544*Pi^2*CHd[3, 3] - 
            935352774*CHe[1, 1] + 111065920*Pi^2*CHe[1, 1] + 
            4517568*CHe[2, 2] + 4517568*CHe[3, 3] + 301978936*CHl1[1, 1] - 
            39359392*Pi^2*CHl1[1, 1] + 4517568*CHl1[2, 2] + 
            4517568*CHl1[3, 3] - 120316837*CHl3[1, 1] + 21213056*Pi^2*
             CHl3[1, 1] - 601455125*CHl3[2, 2] + 60572448*Pi^2*CHl3[2, 2] - 
            4517568*CHl3[3, 3] - 4517568*CHq1[1, 1] - 4517568*CHq1[2, 2] + 
            168199832*CHq1[3, 3] + 23103008*Pi^2*CHq1[3, 3] - 
            13552704*CHq3[1, 1] - 13552704*CHq3[2, 2] + 
            205128410*CHq3[3, 3] + 23103008*Pi^2*CHq3[3, 3] - 
            9035136*CHu[1, 1] - 9035136*CHu[2, 2] + 3624732*CHu[3, 3]) - 
          8*MW2^6*MZ2^11*(6825024*CHd[1, 1] + 6825024*CHd[2, 2] + 
            182498076*CHd[3, 3] - 22606976*Pi^2*CHd[3, 3] - 
            969046272*CHe[1, 1] + 118059904*Pi^2*CHe[1, 1] + 
            6825024*CHe[2, 2] + 6825024*CHe[3, 3] + 418642675*CHl1[1, 1] - 
            59448512*Pi^2*CHl1[1, 1] + 6825024*CHl1[2, 2] + 
            6825024*CHl1[3, 3] - 231213239*CHl3[1, 1] + 9980736*Pi^2*
             CHl3[1, 1] - 793182570*CHl3[2, 2] + 69429248*Pi^2*CHl3[2, 2] - 
            6825024*CHl3[3, 3] - 6825024*CHq1[1, 1] - 6825024*CHq1[2, 2] + 
            641917341*CHq1[3, 3] - 26223040*Pi^2*CHq1[3, 3] - 
            20475072*CHq3[1, 1] - 20475072*CHq3[2, 2] + 
            679794453*CHq3[3, 3] - 26223040*Pi^2*CHq3[3, 3] - 
            13650048*CHu[1, 1] - 13650048*CHu[2, 2] + 5068260*CHu[3, 3])) + 
        MT2^5*(-9437184*MW2^16*(116*CHd[3, 3] + 116*CHe[1, 1] - 
            116*CHl1[1, 1] - 27*CHl3[1, 1] + 89*CHl3[2, 2] - 116*CHq1[3, 3] - 
            116*CHq3[3, 3]) - 196608*MW2^15*MZ2*(32*(-1039 + 20*Pi^2)*
             CHd[3, 3] + (-38702 + 640*Pi^2)*CHe[1, 1] + 43310*CHl1[1, 1] - 
            640*Pi^2*CHl1[1, 1] + 8175*CHl3[1, 1] - 31535*CHl3[2, 2] + 
            640*Pi^2*CHl3[2, 2] + 45776*CHq1[3, 3] - 640*Pi^2*CHq1[3, 3] + 
            45596*CHq3[3, 3] - 640*Pi^2*CHq3[3, 3]) + 
          25*MZ2^16*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) - 32*MW2^7*MZ2^9*(7839360*CHd[1, 1] + 
            7839360*CHd[2, 2] + 93642657*CHd[3, 3] - 19097408*Pi^2*
             CHd[3, 3] - 1243824083*CHe[1, 1] + 160683840*Pi^2*CHe[1, 1] + 
            7839360*CHe[2, 2] + 7839360*CHe[3, 3] + 510931081*CHl1[1, 1] - 
            76675168*Pi^2*CHl1[1, 1] + 7839360*CHl1[2, 2] + 
            7839360*CHl1[3, 3] - 51519815*CHl3[1, 1] + 20910272*Pi^2*
             CHl3[1, 1] - 745420896*CHl3[2, 2] + 97585440*Pi^2*CHl3[2, 2] - 
            7839360*CHl3[3, 3] - 7839360*CHq1[1, 1] - 7839360*CHq1[2, 2] - 
            493492041*CHq1[3, 3] - 20911840*Pi^2*CHq1[3, 3] - 
            23518080*CHq3[1, 1] - 23518080*CHq3[2, 2] - 
            447449595*CHq3[3, 3] - 20911840*Pi^2*CHq3[3, 3] - 
            15678720*CHu[1, 1] - 15678720*CHu[2, 2] - 35403138*CHu[3, 3]) + 
          16*MW2^6*MZ2^10*(6160896*CHd[1, 1] + 6160896*CHd[2, 2] + 
            27379908*CHd[3, 3] - 18397504*Pi^2*CHd[3, 3] - 
            1149409542*CHe[1, 1] + 151674944*Pi^2*CHe[1, 1] + 
            6160896*CHe[2, 2] + 6160896*CHe[3, 3] + 295516514*CHl1[1, 1] - 
            57111808*Pi^2*CHl1[1, 1] + 6160896*CHl1[2, 2] + 
            6160896*CHl1[3, 3] - 106502557*CHl3[1, 1] + 29530176*Pi^2*
             CHl3[1, 1] - 623308407*CHl3[2, 2] + 86641984*Pi^2*CHl3[2, 2] - 
            6160896*CHl3[3, 3] - 6160896*CHq1[1, 1] - 6160896*CHq1[2, 2] - 
            688033530*CHq1[3, 3] + 24028672*Pi^2*CHq1[3, 3] - 
            18482688*CHq3[1, 1] - 18482688*CHq3[2, 2] - 
            718955766*CHq3[3, 3] + 24028672*Pi^2*CHq3[3, 3] - 
            12321792*CHu[1, 1] - 12321792*CHu[2, 2] - 23317596*CHu[3, 3]) + 
          128*MW2^8*MZ2^8*(3374976*CHd[1, 1] + 3374976*CHd[2, 2] + 
            61727496*CHd[3, 3] - 4196944*Pi^2*CHd[3, 3] - 
            545208242*CHe[1, 1] + 67605008*Pi^2*CHe[1, 1] + 
            3374976*CHe[2, 2] + 3374976*CHe[3, 3] + 309222090*CHl1[1, 1] - 
            38296112*Pi^2*CHl1[1, 1] + 3374976*CHl1[2, 2] + 
            3374976*CHl1[3, 3] + 11612640*CHl3[1, 1] + 6307664*Pi^2*
             CHl3[1, 1] - 347075478*CHl3[2, 2] + 44603776*Pi^2*CHl3[2, 2] - 
            3374976*CHl3[3, 3] - 3374976*CHq1[1, 1] - 3374976*CHq1[2, 2] - 
            115664862*CHq1[3, 3] - 25642256*Pi^2*CHq1[3, 3] - 
            10124928*CHq3[1, 1] - 10124928*CHq3[2, 2] - 70371711*CHq3[3, 3] - 
            25642256*Pi^2*CHq3[3, 3] - 6749952*CHu[1, 1] - 
            6749952*CHu[2, 2] - 20461704*CHu[3, 3]) - 256*MW2^9*MZ2^7*
           (2075136*CHd[1, 1] + 2075136*CHd[2, 2] + 58043755*CHd[3, 3] + 
            1754560*Pi^2*CHd[3, 3] - 392898273*CHe[1, 1] + 
            45499328*Pi^2*CHe[1, 1] + 2075136*CHe[2, 2] + 2075136*CHe[3, 3] + 
            284062009*CHl1[1, 1] - 29407552*Pi^2*CHl1[1, 1] + 
            2075136*CHl1[2, 2] + 2075136*CHl1[3, 3] + 36758498*CHl3[1, 1] + 
            3566464*Pi^2*CHl3[1, 1] - 258726695*CHl3[2, 2] + 
            32974016*Pi^2*CHl3[2, 2] - 2075136*CHl3[3, 3] - 
            2075136*CHq1[1, 1] - 2075136*CHq1[2, 2] + 2929847*CHq1[3, 3] - 
            27281728*Pi^2*CHq1[3, 3] - 6225408*CHq3[1, 1] - 
            6225408*CHq3[2, 2] + 44780909*CHq3[3, 3] - 27281728*Pi^2*
             CHq3[3, 3] - 4150272*CHu[1, 1] - 4150272*CHu[2, 2] - 
            17430582*CHu[3, 3]) - 8*MW2^5*MZ2^11*(2720448*CHd[1, 1] + 
            2720448*CHd[2, 2] - 67905412*CHd[3, 3] - 5513536*Pi^2*CHd[3, 3] - 
            839753688*CHe[1, 1] + 111761216*Pi^2*CHe[1, 1] + 
            2720448*CHe[2, 2] + 2720448*CHe[3, 3] + 87307583*CHl1[1, 1] - 
            29269184*Pi^2*CHl1[1, 1] + 2720448*CHl1[2, 2] + 
            2720448*CHl1[3, 3] - 133647731*CHl3[1, 1] + 33253504*Pi^2*
             CHl3[1, 1] - 406654594*CHl3[2, 2] + 62522688*Pi^2*CHl3[2, 2] - 
            2720448*CHl3[3, 3] - 2720448*CHq1[1, 1] - 2720448*CHq1[2, 2] - 
            726912383*CHq1[3, 3] + 56336320*Pi^2*CHq1[3, 3] - 
            8161344*CHq3[1, 1] - 8161344*CHq3[2, 2] - 809892215*CHq3[3, 3] + 
            56336320*Pi^2*CHq3[3, 3] - 5440896*CHu[1, 1] - 
            5440896*CHu[2, 2] - 13703868*CHu[3, 3]) + 512*MW2^10*MZ2^6*
           (913920*CHd[1, 1] + 913920*CHd[2, 2] + 35506228*CHd[3, 3] + 
            4380544*Pi^2*CHd[3, 3] - 233803882*CHe[1, 1] + 
            24412288*Pi^2*CHe[1, 1] + 913920*CHe[2, 2] + 913920*CHe[3, 3] + 
            203490500*CHl1[1, 1] - 17528832*Pi^2*CHl1[1, 1] + 
            913920*CHl1[2, 2] + 913920*CHl1[3, 3] + 36468795*CHl3[1, 1] + 
            1961088*Pi^2*CHl3[1, 1] - 159629969*CHl3[2, 2] + 
            19489920*Pi^2*CHl3[2, 2] - 913920*CHl3[3, 3] - 
            913920*CHq1[1, 1] - 913920*CHq1[2, 2] + 68352644*CHq1[3, 3] - 
            19319296*Pi^2*CHq1[3, 3] - 2741760*CHq3[1, 1] - 
            2741760*CHq3[2, 2] + 93433850*CHq3[3, 3] - 19319296*Pi^2*
             CHq3[3, 3] - 1827840*CHu[1, 1] - 1827840*CHu[2, 2] - 
            10916292*CHu[3, 3]) + 4*MW2^4*MZ2^12*(35136*CHd[1, 1] + 
            35136*CHd[2, 2] - 134077174*CHd[3, 3] + 7761664*Pi^2*CHd[3, 3] - 
            469225426*CHe[1, 1] + 62458624*Pi^2*CHe[1, 1] + 35136*CHe[2, 2] + 
            35136*CHe[3, 3] - 24567336*CHl1[1, 1] - 8168160*Pi^2*CHl1[1, 1] + 
            35136*CHl1[2, 2] + 35136*CHl1[3, 3] - 136177519*CHl3[1, 1] + 
            28400320*Pi^2*CHl3[1, 1] - 217900783*CHl3[2, 2] + 
            36568480*Pi^2*CHl3[2, 2] - 35136*CHl3[3, 3] - 35136*CHq1[1, 1] - 
            35136*CHq1[2, 2] - 576914168*CHq1[3, 3] + 57993440*Pi^2*
             CHq1[3, 3] - 105408*CHq3[1, 1] - 105408*CHq3[2, 2] - 
            653611502*CHq3[3, 3] + 57993440*Pi^2*CHq3[3, 3] - 
            70272*CHu[1, 1] - 70272*CHu[2, 2] - 8880372*CHu[3, 3]) - 
          1024*MW2^11*MZ2^5*(277248*CHd[1, 1] + 277248*CHd[2, 2] + 
            9258906*CHd[3, 3] + 3655424*Pi^2*CHd[3, 3] - 
            114288744*CHe[1, 1] + 10291712*Pi^2*CHe[1, 1] + 
            277248*CHe[2, 2] + 277248*CHe[3, 3] + 114169260*CHl1[1, 1] - 
            8055104*Pi^2*CHl1[1, 1] + 277248*CHl1[2, 2] + 277248*CHl1[3, 3] + 
            21891695*CHl3[1, 1] + 933248*Pi^2*CHl3[1, 1] - 
            82601773*CHl3[2, 2] + 8988352*Pi^2*CHl3[2, 2] - 
            277248*CHl3[3, 3] - 277248*CHq1[1, 1] - 277248*CHq1[2, 2] + 
            71604510*CHq1[3, 3] - 9717824*Pi^2*CHq1[3, 3] - 
            831744*CHq3[1, 1] - 831744*CHq3[2, 2] + 81801870*CHq3[3, 3] - 
            9717824*Pi^2*CHq3[3, 3] - 554496*CHu[1, 1] - 554496*CHu[2, 2] - 
            4956756*CHu[3, 3]) + 8192*MW2^12*MZ2^4*(13056*CHd[1, 1] + 
            13056*CHd[2, 2] - 1024216*CHd[3, 3] + 454448*Pi^2*CHd[3, 3] - 
            11278674*CHe[1, 1] + 826512*Pi^2*CHe[1, 1] + 13056*CHe[2, 2] + 
            13056*CHe[3, 3] + 12385486*CHl1[1, 1] - 695280*Pi^2*CHl1[1, 1] + 
            13056*CHl1[2, 2] + 13056*CHl1[3, 3] + 2251024*CHl3[1, 1] + 
            80208*Pi^2*CHl3[1, 1] - 8735706*CHl3[2, 2] + 775488*Pi^2*
             CHl3[2, 2] - 13056*CHl3[3, 3] - 13056*CHq1[1, 1] - 
            13056*CHq1[2, 2] + 10683238*CHq1[3, 3] - 861776*Pi^2*CHq1[3, 3] - 
            39168*CHq3[1, 1] - 39168*CHq3[2, 2] + 11356993*CHq3[3, 3] - 
            861776*Pi^2*CHq3[3, 3] - 26112*CHu[1, 1] - 26112*CHu[2, 2] - 
            390000*CHu[3, 3]) - 16384*MW2^13*MZ2^3*(1152*CHd[1, 1] + 
            1152*CHd[2, 2] - 1200317*CHd[3, 3] + 140352*Pi^2*CHd[3, 3] - 
            3474281*CHe[1, 1] + 190528*Pi^2*CHe[1, 1] + 1152*CHe[2, 2] + 
            1152*CHe[3, 3] + 4024139*CHl1[1, 1] - 170432*Pi^2*CHl1[1, 1] + 
            1152*CHl1[2, 2] + 1152*CHl1[3, 3] + 678420*CHl3[1, 1] + 
            16640*Pi^2*CHl3[1, 1] - 2844839*CHl3[2, 2] + 187072*Pi^2*
             CHl3[2, 2] - 1152*CHl3[3, 3] - 1152*CHq1[1, 1] - 
            1152*CHq1[2, 2] + 4083629*CHq1[3, 3] - 205248*Pi^2*CHq1[3, 3] - 
            3456*CHq3[1, 1] - 3456*CHq3[2, 2] + 4182851*CHq3[3, 3] - 
            205248*Pi^2*CHq3[3, 3] - 2304*CHu[1, 1] - 2304*CHu[2, 2] - 
            76446*CHu[3, 3]) + 32768*MW2^14*MZ2^2*(4*(-122783 + 6208*Pi^2)*
             CHd[3, 3] + (-785702 + 27904*Pi^2)*CHe[1, 1] + 
            918776*CHl1[1, 1] - 26368*Pi^2*CHl1[1, 1] + 154557*CHl3[1, 1] + 
            1536*Pi^2*CHl3[1, 1] - 656147*CHl3[2, 2] + 27904*Pi^2*
             CHl3[2, 2] + 986960*CHq1[3, 3] - 29440*Pi^2*CHq1[3, 3] + 
            990974*CHq3[3, 3] - 29440*Pi^2*CHq3[3, 3] - 7020*CHu[3, 3]) + 
          5*MW2*MZ2^15*(4800*CHd[1, 1] + 4800*CHd[2, 2] + 1556103*CHd[3, 3] - 
            176864*Pi^2*CHd[3, 3] + 918735*CHe[1, 1] - 115360*Pi^2*
             CHe[1, 1] + 4800*CHe[2, 2] + 4800*CHe[3, 3] + 
            417750*CHl1[1, 1] - 40640*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 
            4800*CHl1[3, 3] + 1296300*CHl3[1, 1] - 164240*Pi^2*CHl3[1, 1] + 
            937950*CHl3[2, 2] - 123600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 
            4800*CHq1[1, 1] - 4800*CHq1[2, 2] + 2781006*CHq1[3, 3] - 
            334528*Pi^2*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 
            2857146*CHq3[3, 3] - 334528*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 
            9600*CHu[2, 2] + 29100*CHu[3, 3]) - 2*MW2^2*MZ2^14*
           (160800*CHd[1, 1] + 160800*CHd[2, 2] + 29679005*CHd[3, 3] - 
            3117600*Pi^2*CHd[3, 3] + 26903894*CHe[1, 1] - 
            3488352*Pi^2*CHe[1, 1] + 160800*CHe[2, 2] + 160800*CHe[3, 3] + 
            9470682*CHl1[1, 1] - 629856*Pi^2*CHl1[1, 1] + 160800*CHl1[2, 2] + 
            160800*CHl1[3, 3] + 24792592*CHl3[1, 1] - 3507216*Pi^2*
             CHl3[1, 1] + 19290370*CHl3[2, 2] - 2877360*Pi^2*CHl3[2, 2] - 
            160800*CHl3[3, 3] - 160800*CHq1[1, 1] - 160800*CHq1[2, 2] + 
            62065030*CHq1[3, 3] - 7352160*Pi^2*CHq1[3, 3] - 
            482400*CHq3[1, 1] - 482400*CHq3[2, 2] + 66933730*CHq3[3, 3] - 
            7352160*Pi^2*CHq3[3, 3] - 321600*CHu[1, 1] - 321600*CHu[2, 2] + 
            973500*CHu[3, 3]) + 2*MW2^3*MZ2^13*(669120*CHd[1, 1] + 
            669120*CHd[2, 2] + 119824377*CHd[3, 3] - 10884160*Pi^2*
             CHd[3, 3] + 191900277*CHe[1, 1] - 25345472*Pi^2*CHe[1, 1] + 
            669120*CHe[2, 2] + 669120*CHe[3, 3] + 40176948*CHl1[1, 1] - 
            443552*Pi^2*CHl1[1, 1] + 669120*CHl1[2, 2] + 669120*CHl1[3, 3] + 
            102999215*CHl3[1, 1] - 17362464*Pi^2*CHl3[1, 1] + 
            101744459*CHl3[2, 2] - 16918912*Pi^2*CHl3[2, 2] - 
            669120*CHl3[3, 3] - 669120*CHq1[1, 1] - 669120*CHq1[2, 2] + 
            327633480*CHq1[3, 3] - 36886688*Pi^2*CHq1[3, 3] - 
            2007360*CHq3[1, 1] - 2007360*CHq3[2, 2] + 365935098*CHq3[3, 3] - 
            36886688*Pi^2*CHq3[3, 3] - 1338240*CHu[1, 1] - 
            1338240*CHu[2, 2] + 5292870*CHu[3, 3])) + 
        MT2^2*MW2^2*(4718592*MW2^17*(244*CHd[3, 3] + 244*CHe[1, 1] - 
            244*CHl1[1, 1] - 135*CHl3[1, 1] + 109*CHl3[2, 2] - 
            244*CHq1[3, 3] - 244*CHq3[3, 3]) + 393216*MW2^16*MZ2*
           (8*(-2237 + 100*Pi^2)*CHd[3, 3] + 32*(-647 + 25*Pi^2)*CHe[1, 1] + 
            23440*CHl1[1, 1] - 800*Pi^2*CHl1[1, 1] + 8259*CHl3[1, 1] - 
            10681*CHl3[2, 2] + 800*Pi^2*CHl3[2, 2] + 24484*CHq1[3, 3] - 
            800*Pi^2*CHq1[3, 3] + 22288*CHq3[3, 3] - 800*Pi^2*CHq3[3, 3]) - 
          50*MZ2^17*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) + 16*MW2^7*MZ2^10*(982080*CHd[1, 1] + 
            982080*CHd[2, 2] - 416155107*CHd[3, 3] + 9997328*Pi^2*CHd[3, 3] + 
            466995211*CHe[1, 1] - 46815440*Pi^2*CHe[1, 1] + 
            982080*CHe[2, 2] + 982080*CHe[3, 3] + 107259245*CHl1[1, 1] - 
            22524192*Pi^2*CHl1[1, 1] + 982080*CHl1[2, 2] + 
            982080*CHl1[3, 3] - 34508182*CHl3[1, 1] - 33616912*Pi^2*
             CHl3[1, 1] + 61777653*CHl3[2, 2] - 11092720*Pi^2*CHl3[2, 2] - 
            982080*CHl3[3, 3] - 982080*CHq1[1, 1] - 982080*CHq1[2, 2] + 
            455298111*CHq1[3, 3] - 122063360*Pi^2*CHq1[3, 3] - 
            2946240*CHq3[1, 1] - 2946240*CHq3[2, 2] + 424166979*CHq3[3, 3] - 
            122063360*Pi^2*CHq3[3, 3] - 1964160*CHu[1, 1] - 
            1964160*CHu[2, 2] - 12946788*CHu[3, 3]) - 8*MW2^6*MZ2^11*
           (7431264*CHd[1, 1] + 7431264*CHd[2, 2] + 544882*CHd[3, 3] - 
            27276816*Pi^2*CHd[3, 3] - 361300950*CHe[1, 1] + 
            51563856*Pi^2*CHe[1, 1] + 7431264*CHe[2, 2] + 7431264*CHe[3, 3] + 
            367625133*CHl1[1, 1] - 59627072*Pi^2*CHl1[1, 1] + 
            7431264*CHl1[2, 2] + 7431264*CHl1[3, 3] - 151055303*CHl3[1, 1] - 
            24360976*Pi^2*CHl3[1, 1] - 513766820*CHl3[2, 2] + 
            35266096*Pi^2*CHl3[2, 2] - 7431264*CHl3[3, 3] - 
            7431264*CHq1[1, 1] - 7431264*CHq1[2, 2] + 928185083*CHq1[3, 3] - 
            112016352*Pi^2*CHq1[3, 3] - 22293792*CHq3[1, 1] - 
            22293792*CHq3[2, 2] + 943070915*CHq3[3, 3] - 112016352*Pi^2*
             CHq3[3, 3] - 14862528*CHu[1, 1] - 14862528*CHu[2, 2] - 
            3750192*CHu[3, 3]) + MW2^3*MZ2^14*(-540480*CHd[1, 1] - 
            540480*CHd[2, 2] - 20710607*CHd[3, 3] + 7533040*Pi^2*CHd[3, 3] - 
            428926241*CHe[1, 1] + 51792848*Pi^2*CHe[1, 1] - 
            540480*CHe[2, 2] - 540480*CHe[3, 3] + 25611414*CHl1[1, 1] - 
            4702912*Pi^2*CHl1[1, 1] - 540480*CHl1[2, 2] - 540480*CHl1[3, 3] - 
            98614824*CHl3[1, 1] + 25135536*Pi^2*CHl3[1, 1] - 
            215530806*CHl3[2, 2] + 29838448*Pi^2*CHl3[2, 2] + 
            540480*CHl3[3, 3] + 540480*CHq1[1, 1] + 540480*CHq1[2, 2] - 
            396459538*CHq1[3, 3] + 53740352*Pi^2*CHq1[3, 3] + 
            1621440*CHq3[1, 1] + 1621440*CHq3[2, 2] - 409044310*CHq3[3, 3] + 
            53740352*Pi^2*CHq3[3, 3] + 1080960*CHu[1, 1] + 
            1080960*CHu[2, 2] - 2701380*CHu[3, 3]) - 2*MW2^4*MZ2^13*
           (2835744*CHd[1, 1] + 2835744*CHd[2, 2] + 228869879*CHd[3, 3] - 
            16548144*Pi^2*CHd[3, 3] - 766431187*CHe[1, 1] + 
            92821616*Pi^2*CHe[1, 1] + 2835744*CHe[2, 2] + 2835744*CHe[3, 3] + 
            188018364*CHl1[1, 1] - 27124640*Pi^2*CHl1[1, 1] + 
            2835744*CHl1[2, 2] + 2835744*CHl1[3, 3] - 44047586*CHl3[1, 1] + 
            20311360*Pi^2*CHl3[1, 1] - 401632130*CHl3[2, 2] + 
            47436000*Pi^2*CHl3[2, 2] - 2835744*CHl3[3, 3] - 
            2835744*CHq1[1, 1] - 2835744*CHq1[2, 2] - 103139324*CHq1[3, 3] + 
            34243680*Pi^2*CHq1[3, 3] - 8507232*CHq3[1, 1] - 
            8507232*CHq3[2, 2] - 105880964*CHq3[3, 3] + 34243680*Pi^2*
             CHq3[3, 3] - 5671488*CHu[1, 1] - 5671488*CHu[2, 2] - 
            704028*CHu[3, 3]) + 2048*MW2^12*MZ2^5*(305472*CHd[1, 1] + 
            305472*CHd[2, 2] - 24229531*CHd[3, 3] + 2985456*Pi^2*CHd[3, 3] - 
            76968393*CHe[1, 1] + 10082704*Pi^2*CHe[1, 1] + 305472*CHe[2, 2] + 
            305472*CHe[3, 3] + 54907351*CHl1[1, 1] - 7713280*Pi^2*
             CHl1[1, 1] + 305472*CHl1[2, 2] + 305472*CHl1[3, 3] - 
            17229202*CHl3[1, 1] + 899056*Pi^2*CHl3[1, 1] - 
            65014841*CHl3[2, 2] + 8612336*Pi^2*CHl3[2, 2] - 
            305472*CHl3[3, 3] - 305472*CHq1[1, 1] - 305472*CHq1[2, 2] + 
            57179077*CHq1[3, 3] - 9235872*Pi^2*CHq1[3, 3] - 
            916416*CHq3[1, 1] - 916416*CHq3[2, 2] + 48046873*CHq3[3, 3] - 
            9235872*Pi^2*CHq3[3, 3] - 610944*CHu[1, 1] - 610944*CHu[2, 2] - 
            283524*CHu[3, 3]) - 4096*MW2^13*MZ2^4*(61824*CHd[1, 1] + 
            61824*CHd[2, 2] - 10543360*CHd[3, 3] + 1810864*Pi^2*CHd[3, 3] - 
            28721288*CHe[1, 1] + 3515536*Pi^2*CHe[1, 1] + 61824*CHe[2, 2] + 
            61824*CHe[3, 3] + 24673744*CHl1[1, 1] - 2922224*Pi^2*CHl1[1, 1] + 
            61824*CHl1[2, 2] + 61824*CHl1[3, 3] - 2524879*CHl3[1, 1] + 
            348560*Pi^2*CHl3[1, 1] - 21881603*CHl3[2, 2] + 
            3270784*Pi^2*CHl3[2, 2] - 61824*CHl3[3, 3] - 61824*CHq1[1, 1] - 
            61824*CHq1[2, 2] + 25406908*CHq1[3, 3] - 3645136*Pi^2*
             CHq1[3, 3] - 185472*CHq3[1, 1] - 185472*CHq3[2, 2] + 
            20544784*CHq3[3, 3] - 3645136*Pi^2*CHq3[3, 3] - 
            123648*CHu[1, 1] - 123648*CHu[2, 2] - 173112*CHu[3, 3]) + 
          16384*MW2^14*MZ2^3*(2880*CHd[1, 1] + 2880*CHd[2, 2] - 
            1986669*CHd[3, 3] + 312032*Pi^2*CHd[3, 3] - 4139043*CHe[1, 1] + 
            432864*Pi^2*CHe[1, 1] + 2880*CHe[2, 2] + 2880*CHe[3, 3] + 
            4158297*CHl1[1, 1] - 384928*Pi^2*CHl1[1, 1] + 2880*CHl1[2, 2] + 
            2880*CHl1[3, 3] + 263529*CHl3[1, 1] + 39296*Pi^2*CHl3[1, 1] - 
            2813676*CHl3[2, 2] + 424224*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] - 
            2880*CHq1[1, 1] - 2880*CHq1[2, 2] + 4421079*CHq1[3, 3] - 
            467360*Pi^2*CHq1[3, 3] - 8640*CHq3[1, 1] - 8640*CHq3[2, 2] + 
            3616215*CHq3[3, 3] - 467360*Pi^2*CHq3[3, 3] - 5760*CHu[1, 1] - 
            5760*CHu[2, 2] - 24228*CHu[3, 3]) - 32768*MW2^15*MZ2^2*
           ((-583694 + 59200*Pi^2)*CHd[3, 3] + (-879182 + 66880*Pi^2)*
             CHe[1, 1] + 980450*CHl1[1, 1] - 63040*Pi^2*CHl1[1, 1] + 
            200673*CHl3[1, 1] + 3840*Pi^2*CHl3[1, 1] - 525797*CHl3[2, 2] + 
            66880*Pi^2*CHl3[2, 2] + 1053926*CHq1[3, 3] - 
            70720*Pi^2*CHq1[3, 3] + 899450*CHq3[3, 3] - 70720*Pi^2*
             CHq3[3, 3] - 2808*CHu[3, 3]) - 10*MW2*MZ2^16*(4800*CHd[1, 1] + 
            4800*CHd[2, 2] + 1086168*CHd[3, 3] - 127064*Pi^2*CHd[3, 3] + 
            775275*CHe[1, 1] - 93960*Pi^2*CHe[1, 1] + 4800*CHe[2, 2] + 
            4800*CHe[3, 3] + 259170*CHl1[1, 1] - 29440*Pi^2*CHl1[1, 1] + 
            4800*CHl1[2, 2] + 4800*CHl1[3, 3] + 942945*CHl3[1, 1] - 
            123040*Pi^2*CHl3[1, 1] + 749175*CHl3[2, 2] - 
            93600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 4800*CHq1[1, 1] - 
            4800*CHq1[2, 2] + 2131386*CHq1[3, 3] - 252928*Pi^2*CHq1[3, 3] - 
            14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 2132376*CHq3[3, 3] - 
            252928*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 9600*CHu[2, 2] + 
            8850*CHu[3, 3]) - 512*MW2^11*MZ2^6*(1826688*CHd[1, 1] + 
            1826688*CHd[2, 2] - 85598624*CHd[3, 3] + 4100384*Pi^2*CHd[3, 3] - 
            324001516*CHe[1, 1] + 43039712*Pi^2*CHe[1, 1] + 
            1826688*CHe[2, 2] + 1826688*CHe[3, 3] + 188773016*CHl1[1, 1] - 
            29601664*Pi^2*CHl1[1, 1] + 1826688*CHl1[2, 2] + 
            1826688*CHl1[3, 3] - 107251235*CHl3[1, 1] + 3253408*Pi^2*
             CHl3[1, 1] - 296203279*CHl3[2, 2] + 32855072*Pi^2*CHl3[2, 2] - 
            1826688*CHl3[3, 3] - 1826688*CHq1[1, 1] - 1826688*CHq1[2, 2] + 
            221204024*CHq1[3, 3] - 31066304*Pi^2*CHq1[3, 3] - 
            5480064*CHq3[1, 1] - 5480064*CHq3[2, 2] + 201366500*CHq3[3, 3] - 
            31066304*Pi^2*CHq3[3, 3] - 3653376*CHu[1, 1] - 
            3653376*CHu[2, 2] + 89328*CHu[3, 3]) + MW2^2*MZ2^15*
           (403200*CHd[1, 1] + 403200*CHd[2, 2] + 47010215*CHd[3, 3] - 
            5868200*Pi^2*CHd[3, 3] + 75494231*CHe[1, 1] - 
            9148408*Pi^2*CHe[1, 1] + 403200*CHe[2, 2] + 403200*CHe[3, 3] + 
            10403718*CHl1[1, 1] - 991424*Pi^2*CHl1[1, 1] + 
            403200*CHl1[2, 2] + 403200*CHl1[3, 3] + 46968958*CHl3[1, 1] - 
            7670864*Pi^2*CHl3[1, 1] + 49199080*CHl3[2, 2] - 
            6679440*Pi^2*CHl3[2, 2] - 403200*CHl3[3, 3] - 403200*CHq1[1, 1] - 
            403200*CHq1[2, 2] + 134715910*CHq1[3, 3] - 16354240*Pi^2*
             CHq1[3, 3] - 1209600*CHq3[1, 1] - 1209600*CHq3[2, 2] + 
            137436310*CHq3[3, 3] - 16354240*Pi^2*CHq3[3, 3] - 
            806400*CHu[1, 1] - 806400*CHu[2, 2] + 864000*CHu[3, 3]) + 
          4*MW2^5*MZ2^12*(7463232*CHd[1, 1] + 7463232*CHd[2, 2] + 
            331391586*CHd[3, 3] - 38517584*Pi^2*CHd[3, 3] - 
            832165490*CHe[1, 1] + 103406224*Pi^2*CHe[1, 1] + 
            7463232*CHe[2, 2] + 7463232*CHe[3, 3] + 372430613*CHl1[1, 1] - 
            55365776*Pi^2*CHl1[1, 1] + 7463232*CHl1[2, 2] + 
            7463232*CHl1[3, 3] - 70062853*CHl3[1, 1] - 1337904*Pi^2*
             CHl3[1, 1] - 597256806*CHl3[2, 2] + 54027872*Pi^2*CHl3[2, 2] - 
            7463232*CHl3[3, 3] - 7463232*CHq1[1, 1] - 7463232*CHq1[2, 2] + 
            575733495*CHq1[3, 3] - 38049040*Pi^2*CHq1[3, 3] - 
            22389696*CHq3[1, 1] - 22389696*CHq3[2, 2] + 
            596359539*CHq3[3, 3] - 38049040*Pi^2*CHq3[3, 3] - 
            14926464*CHu[1, 1] - 14926464*CHu[2, 2] + 1071360*CHu[3, 3]) + 
          256*MW2^10*MZ2^7*(3600000*CHd[1, 1] + 3600000*CHd[2, 2] - 
            80505873*CHd[3, 3] - 4774656*Pi^2*CHd[3, 3] - 
            532440407*CHe[1, 1] + 69404608*Pi^2*CHe[1, 1] + 
            3600000*CHe[2, 2] + 3600000*CHe[3, 3] + 248891327*CHl1[1, 1] - 
            41225632*Pi^2*CHl1[1, 1] + 3600000*CHl1[2, 2] + 
            3600000*CHl1[3, 3] - 205630753*CHl3[1, 1] + 5279968*Pi^2*
             CHl3[1, 1] - 500849244*CHl3[2, 2] + 46505600*Pi^2*CHl3[2, 2] - 
            3600000*CHl3[3, 3] - 3600000*CHq1[1, 1] - 3600000*CHq1[2, 2] + 
            356231457*CHq1[3, 3] - 32012256*Pi^2*CHq1[3, 3] - 
            10800000*CHq3[1, 1] - 10800000*CHq3[2, 2] + 
            351160113*CHq3[3, 3] - 32012256*Pi^2*CHq3[3, 3] - 
            7200000*CHu[1, 1] - 7200000*CHu[2, 2] + 2620476*CHu[3, 3]) - 
          64*MW2^9*MZ2^8*(9270912*CHd[1, 1] + 9270912*CHd[2, 2] + 
            74648416*CHd[3, 3] - 31822480*Pi^2*CHd[3, 3] - 
            1325465176*CHe[1, 1] + 165990096*Pi^2*CHe[1, 1] + 
            9270912*CHe[2, 2] + 9270912*CHe[3, 3] + 472122868*CHl1[1, 1] - 
            78043184*Pi^2*CHl1[1, 1] + 9270912*CHl1[2, 2] + 
            9270912*CHl1[3, 3] - 483755497*CHl3[1, 1] + 18033488*Pi^2*
             CHl3[1, 1] - 1176804113*CHl3[2, 2] + 96076672*Pi^2*CHl3[2, 2] - 
            9270912*CHl3[3, 3] - 9270912*CHq1[1, 1] - 9270912*CHq1[2, 2] + 
            802589624*CHq1[3, 3] - 18976016*Pi^2*CHq1[3, 3] - 
            27812736*CHq3[1, 1] - 27812736*CHq3[2, 2] + 
            842548892*CHq3[3, 3] - 18976016*Pi^2*CHq3[3, 3] - 
            18541824*CHu[1, 1] - 18541824*CHu[2, 2] + 12899208*CHu[3, 3]) + 
          32*MW2^8*MZ2^9*(6474432*CHd[1, 1] + 6474432*CHd[2, 2] + 
            408871713*CHd[3, 3] - 36218928*Pi^2*CHd[3, 3] - 
            1145064445*CHe[1, 1] + 134908016*Pi^2*CHe[1, 1] + 
            6474432*CHe[2, 2] + 6474432*CHe[3, 3] + 242957383*CHl1[1, 1] - 
            36191904*Pi^2*CHl1[1, 1] + 6474432*CHl1[2, 2] + 
            6474432*CHl1[3, 3] - 282635675*CHl3[1, 1] + 28343728*Pi^2*
             CHl3[1, 1] - 812959614*CHl3[2, 2] + 64535632*Pi^2*CHl3[2, 2] - 
            6474432*CHl3[3, 3] - 6474432*CHq1[1, 1] - 6474432*CHq1[2, 2] + 
            372750009*CHq1[3, 3] + 60986688*Pi^2*CHq1[3, 3] - 
            19423296*CHq3[1, 1] - 19423296*CHq3[2, 2] + 
            435686601*CHq3[3, 3] + 60986688*Pi^2*CHq3[3, 3] - 
            12948864*CHu[1, 1] - 12948864*CHu[2, 2] + 17198508*CHu[3, 3])) + 
        MT2^3*MW2*(-94371840*MW2^17*(20*CHd[3, 3] + 20*CHe[1, 1] - 
            20*CHl1[1, 1] - 9*CHl3[1, 1] + 11*CHl3[2, 2] - 20*CHq1[3, 3] - 
            20*CHq3[3, 3]) - 65536*MW2^16*MZ2*(32*(-5551 + 200*Pi^2)*
             CHd[3, 3] + (-205622 + 6400*Pi^2)*CHe[1, 1] + 
            231542*CHl1[1, 1] - 6400*Pi^2*CHl1[1, 1] + 71433*CHl3[1, 1] - 
            124109*CHl3[2, 2] + 6400*Pi^2*CHl3[2, 2] + 242432*CHq1[3, 3] - 
            6400*Pi^2*CHq1[3, 3] + 227852*CHq3[3, 3] - 6400*Pi^2*
             CHq3[3, 3]) + 25*MZ2^17*(3*(-5553 + 664*Pi^2)*CHd[3, 3] + 
            (-7137 + 856*Pi^2)*CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[3, 3] + (-4443 + 544*Pi^2)*CHq3[
                3, 3])) - 256*MW2^10*MZ2^7*(6375936*CHd[1, 1] + 
            6375936*CHd[2, 2] - 158987403*CHd[3, 3] + 2289920*Pi^2*
             CHd[3, 3] - 1055894475*CHe[1, 1] + 136007680*Pi^2*CHe[1, 1] + 
            6375936*CHe[2, 2] + 6375936*CHe[3, 3] + 581149711*CHl1[1, 1] - 
            86501248*Pi^2*CHl1[1, 1] + 6375936*CHl1[2, 2] + 
            6375936*CHl1[3, 3] - 299257946*CHl3[1, 1] + 10584448*Pi^2*
             CHl3[1, 1] - 925927593*CHl3[2, 2] + 97085696*Pi^2*CHl3[2, 2] - 
            6375936*CHl3[3, 3] - 6375936*CHq1[1, 1] - 6375936*CHq1[2, 2] + 
            600819861*CHq1[3, 3] - 77864576*Pi^2*CHq1[3, 3] - 
            19127808*CHq3[1, 1] - 19127808*CHq3[2, 2] + 
            584593635*CHq3[3, 3] - 77864576*Pi^2*CHq3[3, 3] - 
            12751872*CHu[1, 1] - 12751872*CHu[2, 2] - 4006446*CHu[3, 3]) - 
          1024*MW2^12*MZ2^5*(898560*CHd[1, 1] + 898560*CHd[2, 2] - 
            65297106*CHd[3, 3] + 11102464*Pi^2*CHd[3, 3] - 
            266915536*CHe[1, 1] + 32460032*Pi^2*CHe[1, 1] + 
            898560*CHe[2, 2] + 898560*CHe[3, 3] + 211920156*CHl1[1, 1] - 
            25278592*Pi^2*CHl1[1, 1] + 898560*CHl1[2, 2] + 
            898560*CHl1[3, 3] - 29879905*CHl3[1, 1] + 2934784*Pi^2*
             CHl3[1, 1] - 213000733*CHl3[2, 2] + 28213376*Pi^2*CHl3[2, 2] - 
            898560*CHl3[3, 3] - 898560*CHq1[1, 1] - 898560*CHq1[2, 2] + 
            195510738*CHq1[3, 3] - 30454912*Pi^2*CHq1[3, 3] - 
            2695680*CHq3[1, 1] - 2695680*CHq3[2, 2] + 172894074*CHq3[3, 3] - 
            30454912*Pi^2*CHq3[3, 3] - 1797120*CHu[1, 1] - 
            1797120*CHu[2, 2] - 3180852*CHu[3, 3]) + 1024*MW2^11*MZ2^6*
           (1448448*CHd[1, 1] + 1448448*CHd[2, 2] - 61466070*CHd[3, 3] + 
            6063040*Pi^2*CHd[3, 3] - 294966457*CHe[1, 1] + 
            37605696*Pi^2*CHe[1, 1] + 1448448*CHe[2, 2] + 1448448*CHe[3, 3] + 
            196107520*CHl1[1, 1] - 26759616*Pi^2*CHl1[1, 1] + 
            1448448*CHl1[2, 2] + 1448448*CHl1[3, 3] - 62993569*CHl3[1, 1] + 
            2983488*Pi^2*CHl3[1, 1] - 250221161*CHl3[2, 2] + 
            29743104*Pi^2*CHl3[2, 2] - 1448448*CHl3[3, 3] - 
            1448448*CHq1[1, 1] - 1448448*CHq1[2, 2] + 183126306*CHq1[3, 3] - 
            29213248*Pi^2*CHq1[3, 3] - 4345344*CHq3[1, 1] - 
            4345344*CHq3[2, 2] + 169092387*CHq3[3, 3] - 29213248*Pi^2*
             CHq3[3, 3] - 2896896*CHu[1, 1] - 2896896*CHu[2, 2] - 
            2522982*CHu[3, 3]) - 8*MW2^5*MZ2^12*(1625664*CHd[1, 1] + 
            1625664*CHd[2, 2] + 28338135*CHd[3, 3] - 17534752*Pi^2*
             CHd[3, 3] + 451778413*CHe[1, 1] - 50667360*Pi^2*CHe[1, 1] + 
            1625664*CHe[2, 2] + 1625664*CHe[3, 3] - 9456541*CHl1[1, 1] - 
            2809632*Pi^2*CHl1[1, 1] + 1625664*CHl1[2, 2] + 
            1625664*CHl1[3, 3] + 125851224*CHl3[1, 1] - 33789600*Pi^2*
             CHl3[1, 1] + 227032861*CHl3[2, 2] - 30979968*Pi^2*CHl3[2, 2] - 
            1625664*CHl3[3, 3] - 1625664*CHq1[1, 1] - 1625664*CHq1[2, 2] + 
            445458045*CHq1[3, 3] - 77158304*Pi^2*CHq1[3, 3] - 
            4876992*CHq3[1, 1] - 4876992*CHq3[2, 2] + 435859458*CHq3[3, 3] - 
            77158304*Pi^2*CHq3[3, 3] - 3251328*CHu[1, 1] - 
            3251328*CHu[2, 2] - 1767786*CHu[3, 3]) - 2*MW2^3*MZ2^14*
           (281280*CHd[1, 1] + 281280*CHd[2, 2] + 40074088*CHd[3, 3] - 
            5859360*Pi^2*CHd[3, 3] - 23349425*CHe[1, 1] + 
            3716256*Pi^2*CHe[1, 1] + 281280*CHe[2, 2] + 281280*CHe[3, 3] + 
            8010108*CHl1[1, 1] - 2691296*Pi^2*CHl1[1, 1] + 
            281280*CHl1[2, 2] + 281280*CHl1[3, 3] + 28706871*CHl3[1, 1] - 
            2659264*Pi^2*CHl3[1, 1] + 8860251*CHl3[2, 2] + 
            32032*Pi^2*CHl3[2, 2] - 281280*CHl3[3, 3] - 281280*CHq1[1, 1] - 
            281280*CHq1[2, 2] + 40490660*CHq1[3, 3] - 5368032*Pi^2*
             CHq1[3, 3] - 843840*CHq3[1, 1] - 843840*CHq3[2, 2] + 
            26377742*CHq3[3, 3] - 5368032*Pi^2*CHq3[3, 3] - 
            562560*CHu[1, 1] - 562560*CHu[2, 2] - 1140270*CHu[3, 3]) + 
          2*MW2^4*MZ2^13*(2936832*CHd[1, 1] + 2936832*CHd[2, 2] + 
            199495055*CHd[3, 3] - 33440832*Pi^2*CHd[3, 3] + 
            184410371*CHe[1, 1] - 17838272*Pi^2*CHe[1, 1] + 
            2936832*CHe[2, 2] + 2936832*CHe[3, 3] + 56160798*CHl1[1, 1] - 
            13672768*Pi^2*CHl1[1, 1] + 2936832*CHl1[2, 2] + 
            2936832*CHl1[3, 3] + 179597335*CHl3[1, 1] - 32113024*Pi^2*
             CHl3[1, 1] + 139087993*CHl3[2, 2] - 18440256*Pi^2*CHl3[2, 2] - 
            2936832*CHl3[3, 3] - 2936832*CHq1[1, 1] - 2936832*CHq1[2, 2] + 
            513614794*CHq1[3, 3] - 72621504*Pi^2*CHq1[3, 3] - 
            8810496*CHq3[1, 1] - 8810496*CHq3[2, 2] + 480974620*CHq3[3, 3] - 
            72621504*Pi^2*CHq3[3, 3] - 5873664*CHu[1, 1] - 
            5873664*CHu[2, 2] - 861762*CHu[3, 3]) + 4096*MW2^13*MZ2^4*
           (86016*CHd[1, 1] + 86016*CHd[2, 2] - 15198776*CHd[3, 3] + 
            2879808*Pi^2*CHd[3, 3] - 48521404*CHe[1, 1] + 
            5312448*Pi^2*CHe[1, 1] + 86016*CHe[2, 2] + 86016*CHe[3, 3] + 
            45088700*CHl1[1, 1] - 4457024*Pi^2*CHl1[1, 1] + 
            86016*CHl1[2, 2] + 86016*CHl1[3, 3] + 58013*CHl3[1, 1] + 
            518336*Pi^2*CHl3[1, 1] - 36259215*CHl3[2, 2] + 
            4975360*Pi^2*CHl3[2, 2] - 86016*CHl3[3, 3] - 86016*CHq1[1, 1] - 
            86016*CHq1[2, 2] + 44193236*CHq1[3, 3] - 5532864*Pi^2*
             CHq1[3, 3] - 258048*CHq3[1, 1] - 258048*CHq3[2, 2] + 
            38498558*CHq3[3, 3] - 5532864*Pi^2*CHq3[3, 3] - 
            172032*CHu[1, 1] - 172032*CHu[2, 2] - 612888*CHu[3, 3]) - 
          16384*MW2^14*MZ2^3*(3840*CHd[1, 1] + 3840*CHd[2, 2] - 
            3138583*CHd[3, 3] + 455808*Pi^2*CHd[3, 3] - 6910263*CHe[1, 1] + 
            621696*Pi^2*CHe[1, 1] + 3840*CHe[2, 2] + 3840*CHe[3, 3] + 
            7270009*CHl1[1, 1] - 555392*Pi^2*CHl1[1, 1] + 3840*CHl1[2, 2] + 
            3840*CHl1[3, 3] + 799660*CHl3[1, 1] + 54784*Pi^2*CHl3[1, 1] - 
            4854381*CHl3[2, 2] + 610176*Pi^2*CHl3[2, 2] - 3840*CHl3[3, 3] - 
            3840*CHq1[1, 1] - 3840*CHq1[2, 2] + 7605667*CHq1[3, 3] - 
            670080*Pi^2*CHq1[3, 3] - 11520*CHq3[1, 1] - 11520*CHq3[2, 2] + 
            6690385*CHq3[3, 3] - 670080*Pi^2*CHq3[3, 3] - 7680*CHu[1, 1] - 
            7680*CHu[2, 2] - 69078*CHu[3, 3]) + 65536*MW2^15*MZ2^2*
           ((-480876 + 40960*Pi^2)*CHd[3, 3] + (-730689 + 46080*Pi^2)*
             CHe[1, 1] + 826980*CHl1[1, 1] - 43520*Pi^2*CHl1[1, 1] + 
            169374*CHl3[1, 1] + 2560*Pi^2*CHl3[1, 1] - 479886*CHl3[2, 2] + 
            46080*Pi^2*CHl3[2, 2] + 886398*CHq1[3, 3] - 48640*Pi^2*
             CHq1[3, 3] + 800055*CHq3[3, 3] - 48640*Pi^2*CHq3[3, 3] - 
            3510*CHu[3, 3]) + 5*MW2*MZ2^16*(4800*CHd[1, 1] + 4800*CHd[2, 2] + 
            865443*CHd[3, 3] - 97184*Pi^2*CHd[3, 3] + 648105*CHe[1, 1] - 
            81120*Pi^2*CHe[1, 1] + 4800*CHe[2, 2] + 4800*CHe[3, 3] + 
            246210*CHl1[1, 1] - 22720*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 
            4800*CHl1[3, 3] + 744810*CHl3[1, 1] - 98320*Pi^2*CHl3[1, 1] + 
            567600*CHl3[2, 2] - 75600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 
            4800*CHq1[1, 1] - 4800*CHq1[2, 2] + 1693986*CHq1[3, 3] - 
            203968*Pi^2*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 
            1758426*CHq3[3, 3] - 203968*Pi^2*CHq3[3, 3] - 9600*CHu[1, 1] - 
            9600*CHu[2, 2] + 21000*CHu[3, 3]) - 4*MW2^2*MZ2^15*
           (32400*CHd[1, 1] + 32400*CHd[2, 2] + 1785985*CHd[3, 3] - 
            138760*Pi^2*CHd[3, 3] + 5635972*CHe[1, 1] - 740376*Pi^2*
             CHe[1, 1] + 32400*CHe[2, 2] + 32400*CHe[3, 3] + 
            985341*CHl1[1, 1] + 13072*Pi^2*CHl1[1, 1] + 32400*CHl1[2, 2] + 
            32400*CHl1[3, 3] + 1867721*CHl3[1, 1] - 399608*Pi^2*CHl3[1, 1] + 
            2230610*CHl3[2, 2] - 412680*Pi^2*CHl3[2, 2] - 32400*CHl3[3, 3] - 
            32400*CHq1[1, 1] - 32400*CHq1[2, 2] + 7438505*CHq1[3, 3] - 
            902000*Pi^2*CHq1[3, 3] - 97200*CHq3[1, 1] - 97200*CHq3[2, 2] + 
            8812205*CHq3[3, 3] - 902000*Pi^2*CHq3[3, 3] - 64800*CHu[1, 1] - 
            64800*CHu[2, 2] + 222300*CHu[3, 3]) + 64*MW2^9*MZ2^8*
           (19797504*CHd[1, 1] + 19797504*CHd[2, 2] - 135313048*CHd[3, 3] - 
            33007552*Pi^2*CHd[3, 3] - 3050979484*CHe[1, 1] + 
            388144320*Pi^2*CHe[1, 1] + 19797504*CHe[2, 2] + 
            19797504*CHe[3, 3] + 1376298780*CHl1[1, 1] - 213478208*Pi^2*
             CHl1[1, 1] + 19797504*CHl1[2, 2] + 19797504*CHl1[3, 3] - 
            923012419*CHl3[1, 1] + 37135296*Pi^2*CHl3[1, 1] - 
            2623824655*CHl3[2, 2] + 250613504*Pi^2*CHl3[2, 2] - 
            19797504*CHl3[3, 3] - 19797504*CHq1[1, 1] - 19797504*CHq1[2, 2] + 
            1586546500*CHq1[3, 3] - 129655232*Pi^2*CHq1[3, 3] - 
            59392512*CHq3[1, 1] - 59392512*CHq3[2, 2] + 1607094694*
             CHq3[3, 3] - 129655232*Pi^2*CHq3[3, 3] - 39595008*CHu[1, 1] - 
            39595008*CHu[2, 2] + 3451992*CHu[3, 3]) - 8*MW2^6*MZ2^11*
           (3224448*CHd[1, 1] + 3224448*CHd[2, 2] + 376554606*CHd[3, 3] - 
            1823936*Pi^2*CHd[3, 3] - 2061464206*CHe[1, 1] + 
            240754624*Pi^2*CHe[1, 1] + 3224448*CHe[2, 2] + 
            3224448*CHe[3, 3] + 349259595*CHl1[1, 1] - 42854144*Pi^2*
             CHl1[1, 1] + 3224448*CHl1[2, 2] + 3224448*CHl1[3, 3] - 
            354054381*CHl3[1, 1] + 88712256*Pi^2*CHl3[1, 1] - 
            1144689288*CHl3[2, 2] + 131566400*Pi^2*CHl3[2, 2] - 
            3224448*CHl3[3, 3] - 3224448*CHq1[1, 1] - 3224448*CHq1[2, 2] - 
            562678779*CHq1[3, 3] + 181599872*Pi^2*CHq1[3, 3] - 
            9673344*CHq3[1, 1] - 9673344*CHq3[2, 2] - 541384515*CHq3[3, 3] + 
            181599872*Pi^2*CHq3[3, 3] - 6448896*CHu[1, 1] - 
            6448896*CHu[2, 2] + 14222628*CHu[3, 3]) - 32*MW2^8*MZ2^9*
           (21265152*CHd[1, 1] + 21265152*CHd[2, 2] + 316811187*CHd[3, 3] - 
            60590848*Pi^2*CHd[3, 3] - 3511033433*CHe[1, 1] + 
            435705600*Pi^2*CHe[1, 1] + 21265152*CHe[2, 2] + 
            21265152*CHe[3, 3] + 1271425507*CHl1[1, 1] - 196275904*Pi^2*
             CHl1[1, 1] + 21265152*CHl1[2, 2] + 21265152*CHl1[3, 3] - 
            941323229*CHl3[1, 1] + 60977408*Pi^2*CHl3[1, 1] - 
            2765201376*CHl3[2, 2] + 257253312*Pi^2*CHl3[2, 2] - 
            21265152*CHl3[3, 3] - 21265152*CHq1[1, 1] - 21265152*CHq1[2, 2] + 
            1409788881*CHq1[3, 3] - 24301760*Pi^2*CHq1[3, 3] - 
            63795456*CHq3[1, 1] - 63795456*CHq3[2, 2] + 1468572231*
             CHq3[3, 3] - 24301760*Pi^2*CHq3[3, 3] - 42530304*CHu[1, 1] - 
            42530304*CHu[2, 2] + 18079854*CHu[3, 3]) + 16*MW2^7*MZ2^10*
           (14174208*CHd[1, 1] + 14174208*CHd[2, 2] + 605688914*CHd[3, 3] - 
            48263744*Pi^2*CHd[3, 3] - 3132306908*CHe[1, 1] + 
            377330496*Pi^2*CHe[1, 1] + 14174208*CHe[2, 2] + 
            14174208*CHe[3, 3] + 857020768*CHl1[1, 1] - 125002688*Pi^2*
             CHl1[1, 1] + 14174208*CHl1[2, 2] + 14174208*CHl1[3, 3] - 
            642406731*CHl3[1, 1] + 83638080*Pi^2*CHl3[1, 1] - 
            2108933035*CHl3[2, 2] + 208640768*Pi^2*CHl3[2, 2] - 
            14174208*CHl3[3, 3] - 14174208*CHq1[1, 1] - 14174208*CHq1[2, 2] + 
            481820392*CHq1[3, 3] + 108444608*Pi^2*CHq1[3, 3] - 
            42522624*CHq3[1, 1] - 42522624*CHq3[2, 2] + 
            531294976*CHq3[3, 3] + 108444608*Pi^2*CHq3[3, 3] - 
            28348416*CHu[1, 1] - 28348416*CHu[2, 2] + 22926960*CHu[3, 3])) + 
        3*MT2^4*MW2*(2621440*MW2^16*(236*CHd[3, 3] + 236*CHe[1, 1] - 
            236*CHl1[1, 1] - 81*CHl3[1, 1] + 155*CHl3[2, 2] - 
            236*CHq1[3, 3] - 236*CHq3[3, 3]) + 262144*MW2^15*MZ2*
           (4*(-3611 + 100*Pi^2)*CHd[3, 3] + 2*(-8377 + 200*Pi^2)*CHe[1, 1] + 
            18794*CHl1[1, 1] - 400*Pi^2*CHl1[1, 1] + 4761*CHl3[1, 1] - 
            11783*CHl3[2, 2] + 400*Pi^2*CHl3[2, 2] + 19754*CHq1[3, 3] - 
            400*Pi^2*CHq1[3, 3] + 19124*CHq3[3, 3] - 400*Pi^2*CHq3[3, 3]) + 
          32*MW2^7*MZ2^9*(6841152*CHd[1, 1] + 6841152*CHd[2, 2] + 
            63443065*CHd[3, 3] - 16404528*Pi^2*CHd[3, 3] - 
            1110400101*CHe[1, 1] + 139992944*Pi^2*CHe[1, 1] + 
            6841152*CHe[2, 2] + 6841152*CHe[3, 3] + 442236839*CHl1[1, 1] - 
            67248704*Pi^2*CHl1[1, 1] + 6841152*CHl1[2, 2] + 
            6841152*CHl1[3, 3] - 224906055*CHl3[1, 1] + 18014768*Pi^2*
             CHl3[1, 1] - 824632778*CHl3[2, 2] + 85263472*Pi^2*CHl3[2, 2] - 
            6841152*CHl3[3, 3] - 6841152*CHq1[1, 1] - 6841152*CHq1[2, 2] + 
            206090981*CHq1[3, 3] - 19468128*Pi^2*CHq1[3, 3] - 
            20523456*CHq3[1, 1] - 20523456*CHq3[2, 2] + 
            227424809*CHq3[3, 3] - 19468128*Pi^2*CHq3[3, 3] - 
            13682304*CHu[1, 1] - 13682304*CHu[2, 2] - 6485112*CHu[3, 3]) + 
          256*MW2^9*MZ2^7*(1775232*CHd[1, 1] + 1775232*CHd[2, 2] - 
            18365949*CHd[3, 3] + 1647936*Pi^2*CHd[3, 3] - 
            314751687*CHe[1, 1] + 39100672*Pi^2*CHe[1, 1] + 
            1775232*CHe[2, 2] + 1775232*CHe[3, 3] + 195740419*CHl1[1, 1] - 
            25346784*Pi^2*CHl1[1, 1] + 1775232*CHl1[2, 2] + 
            1775232*CHl1[3, 3] - 45758813*CHl3[1, 1] + 3065568*Pi^2*
             CHl3[1, 1] - 250756380*CHl3[2, 2] + 28412352*Pi^2*CHl3[2, 2] - 
            1775232*CHl3[3, 3] - 1775232*CHq1[1, 1] - 1775232*CHq1[2, 2] + 
            120811833*CHq1[3, 3] - 23647776*Pi^2*CHq1[3, 3] - 
            5325696*CHq3[1, 1] - 5325696*CHq3[2, 2] + 127541853*CHq3[3, 3] - 
            23647776*Pi^2*CHq3[3, 3] - 3550464*CHu[1, 1] - 
            3550464*CHu[2, 2] - 5595096*CHu[3, 3]) - 256*MW2^8*MZ2^8*
           (1456224*CHd[1, 1] + 1456224*CHd[2, 2] - 2780022*CHd[3, 3] - 
            1730956*Pi^2*CHd[3, 3] - 231439426*CHe[1, 1] + 
            29235196*Pi^2*CHe[1, 1] + 1456224*CHe[2, 2] + 1456224*CHe[3, 3] + 
            116745741*CHl1[1, 1] - 16633508*Pi^2*CHl1[1, 1] + 
            1456224*CHl1[2, 2] + 1456224*CHl1[3, 3] - 44797665*CHl3[1, 1] + 
            2711676*Pi^2*CHl3[1, 1] - 182515257*CHl3[2, 2] + 
            19345184*Pi^2*CHl3[2, 2] - 1456224*CHl3[3, 3] - 
            1456224*CHq1[1, 1] - 1456224*CHq1[2, 2] + 68332356*CHq1[3, 3] - 
            11289932*Pi^2*CHq1[3, 3] - 4368672*CHq3[1, 1] - 
            4368672*CHq3[2, 2] + 74383707*CHq3[3, 3] - 11289932*Pi^2*
             CHq3[3, 3] - 2912448*CHu[1, 1] - 2912448*CHu[2, 2] - 
            2707884*CHu[3, 3]) - 1024*MW2^10*MZ2^6*(388032*CHd[1, 1] + 
            388032*CHd[2, 2] - 7263140*CHd[3, 3] + 1911568*Pi^2*CHd[3, 3] - 
            87878732*CHe[1, 1] + 10429296*Pi^2*CHe[1, 1] + 388032*CHe[2, 2] + 
            388032*CHe[3, 3] + 65878162*CHl1[1, 1] - 7503680*Pi^2*
             CHl1[1, 1] + 388032*CHl1[2, 2] + 388032*CHl1[3, 3] - 
            6013369*CHl3[1, 1] + 840272*Pi^2*CHl3[1, 1] - 
            68588921*CHl3[2, 2] + 8343952*Pi^2*CHl3[2, 2] - 
            388032*CHl3[3, 3] - 388032*CHq1[1, 1] - 388032*CHq1[2, 2] + 
            44673200*CHq1[3, 3] - 8290144*Pi^2*CHq1[3, 3] - 
            1164096*CHq3[1, 1] - 1164096*CHq3[2, 2] + 45152870*CHq3[3, 3] - 
            8290144*Pi^2*CHq3[3, 3] - 776064*CHu[1, 1] - 776064*CHu[2, 2] - 
            1968480*CHu[3, 3]) - 16*MW2^6*MZ2^10*(5466816*CHd[1, 1] + 
            5466816*CHd[2, 2] + 120649949*CHd[3, 3] - 16228880*Pi^2*
             CHd[3, 3] - 1069967249*CHe[1, 1] + 133292752*Pi^2*CHe[1, 1] + 
            5466816*CHe[2, 2] + 5466816*CHe[3, 3] + 320520361*CHl1[1, 1] - 
            50735328*Pi^2*CHl1[1, 1] + 5466816*CHl1[2, 2] + 
            5466816*CHl1[3, 3] - 198406056*CHl3[1, 1] + 25573648*Pi^2*
             CHl3[1, 1] - 711827569*CHl3[2, 2] + 76308976*Pi^2*CHl3[2, 2] - 
            5466816*CHl3[3, 3] - 5466816*CHq1[1, 1] - 5466816*CHq1[2, 2] + 
            3158707*CHq1[3, 3] + 19542656*Pi^2*CHq1[3, 3] - 
            16400448*CHq3[1, 1] - 16400448*CHq3[2, 2] + 6433651*CHq3[3, 3] + 
            19542656*Pi^2*CHq3[3, 3] - 10933632*CHu[1, 1] - 
            10933632*CHu[2, 2] - 1910376*CHu[3, 3]) - 4*MW2^4*MZ2^12*
           (103296*CHd[1, 1] + 103296*CHd[2, 2] - 10516634*CHd[3, 3] + 
            6402704*Pi^2*CHd[3, 3] - 465864854*CHe[1, 1] + 
            56215344*Pi^2*CHe[1, 1] + 103296*CHe[2, 2] + 103296*CHe[3, 3] + 
            45201909*CHl1[1, 1] - 7724368*Pi^2*CHl1[1, 1] + 
            103296*CHl1[2, 2] + 103296*CHl1[3, 3] - 111720344*CHl3[1, 1] + 
            25074736*Pi^2*CHl3[1, 1] - 252660137*CHl3[2, 2] + 
            32799104*Pi^2*CHl3[2, 2] - 103296*CHl3[3, 3] - 
            103296*CHq1[1, 1] - 103296*CHq1[2, 2] - 318326881*CHq1[3, 3] + 
            50959216*Pi^2*CHq1[3, 3] - 309888*CHq3[1, 1] - 
            309888*CHq3[2, 2] - 330856597*CHq3[3, 3] + 50959216*Pi^2*
             CHq3[3, 3] - 206592*CHu[1, 1] - 206592*CHu[2, 2] - 
            1448640*CHu[3, 3]) + 2048*MW2^11*MZ2^5*(116928*CHd[1, 1] + 
            116928*CHd[2, 2] - 4942627*CHd[3, 3] + 1568688*Pi^2*CHd[3, 3] - 
            40236277*CHe[1, 1] + 4373328*Pi^2*CHe[1, 1] + 116928*CHe[2, 2] + 
            116928*CHe[3, 3] + 35458563*CHl1[1, 1] - 3427552*Pi^2*
             CHl1[1, 1] + 116928*CHl1[2, 2] + 116928*CHl1[3, 3] + 
            646547*CHl3[1, 1] + 397168*Pi^2*CHl3[1, 1] - 
            30642280*CHl3[2, 2] + 3824720*Pi^2*CHl3[2, 2] - 
            116928*CHl3[3, 3] - 116928*CHq1[1, 1] - 116928*CHq1[2, 2] + 
            28106977*CHq1[3, 3] - 4137600*Pi^2*CHq1[3, 3] - 
            350784*CHq3[1, 1] - 350784*CHq3[2, 2] + 27374473*CHq3[3, 3] - 
            4137600*Pi^2*CHq3[3, 3] - 233856*CHu[1, 1] - 233856*CHu[2, 2] - 
            966552*CHu[3, 3]) + 8*MW2^5*MZ2^11*(2498400*CHd[1, 1] + 
            2498400*CHd[2, 2] + 82534708*CHd[3, 3] - 5317488*Pi^2*CHd[3, 3] - 
            809272628*CHe[1, 1] + 99261744*Pi^2*CHe[1, 1] + 
            2498400*CHe[2, 2] + 2498400*CHe[3, 3] + 162824877*CHl1[1, 1] - 
            26516480*Pi^2*CHl1[1, 1] + 2498400*CHl1[2, 2] + 
            2498400*CHl1[3, 3] - 145912683*CHl3[1, 1] + 29030096*Pi^2*
             CHl3[1, 1] - 472949688*CHl3[2, 2] + 55546576*Pi^2*CHl3[2, 2] - 
            2498400*CHl3[3, 3] - 2498400*CHq1[1, 1] - 2498400*CHq1[2, 2] - 
            229011397*CHq1[3, 3] + 48442272*Pi^2*CHq1[3, 3] - 
            7495200*CHq3[1, 1] - 7495200*CHq3[2, 2] - 241978189*CHq3[3, 3] + 
            48442272*Pi^2*CHq3[3, 3] - 4996800*CHu[1, 1] - 
            4996800*CHu[2, 2] - 626952*CHu[3, 3]) - 8192*MW2^12*MZ2^4*
           (10944*CHd[1, 1] + 10944*CHd[2, 2] - 1688164*CHd[3, 3] + 
            386056*Pi^2*CHd[3, 3] - 7458836*CHe[1, 1] + 698840*Pi^2*
             CHe[1, 1] + 10944*CHe[2, 2] + 10944*CHe[3, 3] + 
            7490476*CHl1[1, 1] - 588392*Pi^2*CHl1[1, 1] + 10944*CHl1[2, 2] + 
            10944*CHl1[3, 3] + 686083*CHl3[1, 1] + 67736*Pi^2*CHl3[1, 1] - 
            5612871*CHl3[2, 2] + 656128*Pi^2*CHl3[2, 2] - 10944*CHl3[3, 3] - 
            10944*CHq1[1, 1] - 10944*CHq1[2, 2] + 6943654*CHq1[3, 3] - 
            729016*Pi^2*CHq1[3, 3] - 32832*CHq3[1, 1] - 32832*CHq3[2, 2] + 
            6623836*CHq3[3, 3] - 729016*Pi^2*CHq3[3, 3] - 21888*CHu[1, 1] - 
            21888*CHu[2, 2] - 160920*CHu[3, 3]) + 16384*MW2^13*MZ2^3*
           (960*CHd[1, 1] + 960*CHd[2, 2] - 893189*CHd[3, 3] + 
            118304*Pi^2*CHd[3, 3] - 2172831*CHe[1, 1] + 160288*Pi^2*
             CHe[1, 1] + 960*CHe[2, 2] + 960*CHe[3, 3] + 2392217*CHl1[1, 1] - 
            143456*Pi^2*CHl1[1, 1] + 960*CHl1[2, 2] + 960*CHl1[3, 3] + 
            341913*CHl3[1, 1] + 13952*Pi^2*CHl3[1, 1] - 1627100*CHl3[2, 2] + 
            157408*Pi^2*CHl3[2, 2] - 960*CHl3[3, 3] - 960*CHq1[1, 1] - 
            960*CHq1[2, 2] + 2465747*CHq1[3, 3] - 172640*Pi^2*CHq1[3, 3] - 
            2880*CHq3[1, 1] - 2880*CHq3[2, 2] + 2336999*CHq3[3, 3] - 
            172640*Pi^2*CHq3[3, 3] - 1920*CHu[1, 1] - 1920*CHu[2, 2] - 
            32904*CHu[3, 3]) - 10*MW2*MZ2^15*(2400*CHd[1, 1] + 
            2400*CHd[2, 2] + 618849*CHd[3, 3] - 83452*Pi^2*CHd[3, 3] + 
            499515*CHe[1, 1] - 55540*Pi^2*CHe[1, 1] + 2400*CHe[2, 2] + 
            2400*CHe[3, 3] + 90930*CHl1[1, 1] - 19200*Pi^2*CHl1[1, 1] + 
            2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 573255*CHl3[1, 1] - 
            78000*Pi^2*CHl3[1, 1] + 512625*CHl3[2, 2] - 58800*Pi^2*
             CHl3[2, 2] - 2400*CHl3[3, 3] - 2400*CHq1[1, 1] - 
            2400*CHq1[2, 2] + 1289118*CHq1[3, 3] - 159104*Pi^2*CHq1[3, 3] - 
            7200*CHq3[1, 1] - 7200*CHq3[2, 2] + 1195188*CHq3[3, 3] - 
            159104*Pi^2*CHq3[3, 3] - 4800*CHu[1, 1] - 4800*CHu[2, 2] - 
            6210*CHu[3, 3]) - 65536*MW2^14*MZ2^2*(13*(-11649 + 800*Pi^2)*
             CHd[3, 3] + (-234623 + 11680*Pi^2)*CHe[1, 1] + 
            269601*CHl1[1, 1] - 11040*Pi^2*CHl1[1, 1] + 51631*CHl3[1, 1] + 
            640*Pi^2*CHl3[1, 1] - 172640*CHl3[2, 2] + 11680*Pi^2*CHl3[2, 2] + 
            288933*CHq1[3, 3] - 12320*Pi^2*CHq1[3, 3] + 275163*CHq3[3, 3] - 
            12320*Pi^2*CHq3[3, 3] - 1560*CHu[3, 3]) + MW2^2*MZ2^14*
           (297600*CHd[1, 1] + 297600*CHd[2, 2] + 39753615*CHd[3, 3] - 
            5649680*Pi^2*CHd[3, 3] + 56536053*CHe[1, 1] - 
            6528304*Pi^2*CHe[1, 1] + 297600*CHe[2, 2] + 297600*CHe[3, 3] + 
            6396534*CHl1[1, 1] - 1123712*Pi^2*CHl1[1, 1] + 
            297600*CHl1[2, 2] + 297600*CHl1[3, 3] + 40959954*CHl3[1, 1] - 
            6440432*Pi^2*CHl3[1, 1] + 42167340*CHl3[2, 2] - 
            5316720*Pi^2*CHl3[2, 2] - 297600*CHl3[3, 3] - 297600*CHq1[1, 1] - 
            297600*CHq1[2, 2] + 103608870*CHq1[3, 3] - 13521280*Pi^2*
             CHq1[3, 3] - 892800*CHq3[1, 1] - 892800*CHq3[2, 2] + 
            100755270*CHq3[3, 3] - 13521280*Pi^2*CHq3[3, 3] - 
            595200*CHu[1, 1] - 595200*CHu[2, 2] + 331800*CHu[3, 3]) - 
          2*MW2^3*MZ2^13*(580320*CHd[1, 1] + 580320*CHd[2, 2] + 
            56753579*CHd[3, 3] - 9523120*Pi^2*CHd[3, 3] + 
            195885617*CHe[1, 1] - 23202320*Pi^2*CHe[1, 1] + 
            580320*CHe[2, 2] + 580320*CHe[3, 3] + 2357418*CHl1[1, 1] - 
            221696*Pi^2*CHl1[1, 1] + 580320*CHl1[2, 2] + 580320*CHl1[3, 3] + 
            80976730*CHl3[1, 1] - 15577248*Pi^2*CHl3[1, 1] + 
            114572044*CHl3[2, 2] - 15355552*Pi^2*CHl3[2, 2] - 
            580320*CHl3[3, 3] - 580320*CHq1[1, 1] - 580320*CHq1[2, 2] + 
            235043602*CHq1[3, 3] - 33083648*Pi^2*CHq1[3, 3] - 
            1740960*CHq3[1, 1] - 1740960*CHq3[2, 2] + 237483070*CHq3[3, 3] - 
            33083648*Pi^2*CHq3[3, 3] - 1160640*CHu[1, 1] - 
            1160640*CHu[2, 2] + 1347096*CHu[3, 3]) - 
          25*MZ2^16*(3*(-5013 + 664*Pi^2)*CHd[3, 3] + (-8127 + 856*Pi^2)*
             CHe[1, 1] + 2*(-783 + 224*Pi^2)*CHl1[1, 1] + 
            16*(-816 + 103*Pi^2)*CHl3[1, 1] + 6*(25*(-75 + 8*Pi^2)*CHl3[2, 
                2] + (-4653 + 544*Pi^2)*CHq1[3, 3] - 4083*CHq3[3, 3] + 
              544*Pi^2*CHq3[3, 3] + 90*CHu[3, 3]))))))/
    (48*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (3*MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(MW2^6*(MW2 + MZ2)*(-32*MW2^6*MZ2^9*(1529096*CHd[3, 3] - 
            2608496*CHe[1, 1] + 4112724*CHl1[1, 1] - 504468*CHl1[2, 2] + 
            301941*CHl3[1, 1] + 1910137*CHl3[2, 2] - 4385684*CHq1[3, 3] - 
            5282232*CHq3[3, 3]) + 64*MW2^7*MZ2^8*(1786115*CHd[3, 3] - 
            2276047*CHe[1, 1] + 3192877*CHl1[1, 1] - 534060*CHl1[2, 2] + 
            262860*CHl3[1, 1] + 741863*CHl3[2, 2] - 1107533*CHq1[3, 3] - 
            2086233*CHq3[3, 3]) + 2048*MW2^10*MZ2^5*(31489*CHd[3, 3] + 
            51199*CHe[1, 1] - 38011*CHl1[1, 1] + 21060*CHl1[2, 2] + 
            47101*CHl3[1, 1] + 93694*CHl3[2, 2] - 88873*CHq1[3, 3] - 
            92787*CHq3[3, 3]) - 4096*MW2^11*MZ2^4*(18587*CHd[3, 3] + 
            4049*CHe[1, 1] + 5809*CHl1[1, 1] + 5652*CHl1[2, 2] + 
            14767*CHl3[1, 1] + 33178*CHl3[2, 2] - 13433*CHq1[3, 3] - 
            25249*CHq3[3, 3]) + 16384*MW2^12*MZ2^3*(1679*CHd[3, 3] - 
            2051*CHe[1, 1] + 3849*CHl1[1, 1] + 468*CHl1[2, 2] + 
            704*CHl3[1, 1] + 3173*CHl3[2, 2] + 1759*CHq1[3, 3] - 
            1267*CHq3[3, 3]) + 32768*MW2^13*MZ2^2*(177*CHd[3, 3] + 
            1043*CHe[1, 1] - 1405*CHl1[1, 1] - 36*CHl1[2, 2] + 
            282*CHl3[1, 1] - 177*CHl3[2, 2] - 1011*CHq1[3, 3] - 
            183*CHq3[3, 3]) - 131072*MW2^14*MZ2*(55*CHd[3, 3] + 
            113*CHe[1, 1] - 129*CHl1[1, 1] + 50*CHl3[1, 1] + 21*CHl3[2, 2] - 
            91*CHq1[3, 3] - 29*CHq3[3, 3]) + 262144*MW2^15*
           (6*CHd[3, 3] + 10*CHe[1, 1] - 10*CHl1[1, 1] + 5*CHl3[1, 1] + 
            3*CHl3[2, 2] - 6*CHq1[3, 3] - 2*CHq3[3, 3]) + 
          25*MZ2^15*(471*CHd[3, 3] + 157*CHe[1, 1] - 314*CHl1[1, 1] + 
            686*CHl3[1, 1] + 240*CHl3[2, 2] + 942*CHq1[3, 3] + 
            102*CHq3[3, 3]) - 5*MW2*MZ2^14*(43893*CHd[3, 3] + 
            13143*CHe[1, 1] - 28866*CHl1[1, 1] - 1800*CHl1[2, 2] + 
            59754*CHl3[1, 1] + 18020*CHl3[2, 2] + 80766*CHq1[3, 3] + 
            27646*CHq3[3, 3]) - 256*MW2^8*MZ2^7*(465241*CHd[3, 3] - 
            741445*CHe[1, 1] + 917655*CHl1[1, 1] - 199188*CHl1[2, 2] - 
            69026*CHl3[1, 1] - 152863*CHl3[2, 2] + 360953*CHq1[3, 3] + 
            63475*CHq3[3, 3]) + 512*MW2^9*MZ2^6*(61255*CHd[3, 3] - 
            346699*CHe[1, 1] + 364607*CHl1[1, 1] - 107928*CHl1[2, 2] - 
            147278*CHl3[1, 1] - 294537*CHl3[2, 2] + 419021*CHq1[3, 3] + 
            326137*CHq3[3, 3]) + 4*MW2^2*MZ2^13*(411478*CHd[3, 3] + 
            135090*CHe[1, 1] - 304085*CHl1[1, 1] - 18900*CHl1[2, 2] + 
            499505*CHl3[1, 1] + 83860*CHl3[2, 2] + 820241*CHq1[3, 3] + 
            462191*CHq3[3, 3]) - 4*MW2^3*MZ2^12*(1579755*CHd[3, 3] + 
            738689*CHe[1, 1] - 1596533*CHl1[1, 1] - 42210*CHl1[2, 2] + 
            1711490*CHl3[1, 1] - 174543*CHl3[2, 2] + 4040523*CHq1[3, 3] + 
            3015551*CHq3[3, 3]) + 8*MW2^4*MZ2^11*(1474564*CHd[3, 3] + 
            1485956*CHe[1, 1] - 2940456*CHl1[1, 1] + 70488*CHl1[2, 2] + 
            1547639*CHl3[1, 1] - 1176237*CHl3[2, 2] + 6487364*CHq1[3, 3] + 
            5794816*CHq3[3, 3]) - 16*MW2^5*MZ2^10*(36569*CHd[3, 3] + 
            2260411*CHe[1, 1] - 4003230*CHl1[1, 1] + 301914*CHl1[2, 2] + 
            511628*CHl3[1, 1] - 2097932*CHl3[2, 2] + 6830464*CHq1[3, 3] + 
            7010520*CHq3[3, 3])) + 4*MT2^8*(-2*MW2 + MZ2)^2*
         (16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (512*MW2^8*(2*CHe[1, 1] - 2*CHl1[1, 1] + CHl3[1, 1] + 3*CHl3[2, 2] - 
            4*CHq3[3, 3]) + 4*MW2^3*MZ2^5*(324*CHd[3, 3] + 48*CHe[1, 1] + 
            20*CHl1[1, 1] + 1919*CHl3[1, 1] + 1899*CHl3[2, 2] - 
            3714*CHq1[3, 3] - 3684*CHq3[3, 3] - 2766*CHu[3, 3]) - 
          16*MW2^4*MZ2^4*(594*CHd[3, 3] - 108*CHe[1, 1] + 182*CHl1[1, 1] + 
            679*CHl3[1, 1] + 497*CHl3[2, 2] - 990*CHq1[3, 3] - 
            668*CHq3[3, 3] - 900*CHu[3, 3]) + 64*MW2^5*MZ2^3*
           (180*CHd[3, 3] - 66*CHe[1, 1] + 95*CHl1[1, 1] + 108*CHl3[1, 1] + 
            13*CHl3[2, 2] - 93*CHq1[3, 3] + 77*CHq3[3, 3] - 195*CHu[3, 3]) - 
          64*MW2^6*MZ2^2*(72*CHd[3, 3] - 82*CHe[1, 1] + 106*CHl1[1, 1] + 
            7*CHl3[1, 1] - 99*CHl3[2, 2] + 30*CHq1[3, 3] + 222*CHq3[3, 3] - 
            102*CHu[3, 3]) - 512*MW2^7*MZ2*(7*CHe[1, 1] - 8*CHl1[1, 1] + 
            3*CHl3[1, 1] + 11*CHl3[2, 2] - 3*CHq1[3, 3] - 18*CHq3[3, 3] + 
            3*CHu[3, 3]) + 5*MZ2^8*(27*CHd[3, 3] - 8*CHe[1, 1] + 
            16*CHl1[1, 1] + CHl3[1, 1] - 15*CHl3[2, 2] + 9*CHq1[3, 3] + 
            39*CHq3[3, 3] + 45*CHu[3, 3]) - MW2*MZ2^7*(1044*CHd[3, 3] - 
            272*CHe[1, 1] + 464*CHl1[1, 1] - 301*CHl3[1, 1] - 
            765*CHl3[2, 2] + 1203*CHq1[3, 3] + 2033*CHq3[3, 3] + 
            1695*CHu[3, 3]) + 2*MW2^2*MZ2^6*(1062*CHd[3, 3] - 308*CHe[1, 1] + 
            424*CHl1[1, 1] - 1279*CHl3[1, 1] - 1703*CHl3[2, 2] + 
            3255*CHq1[3, 3] + 3999*CHq3[3, 3] + 2811*CHu[3, 3])) - 
        MT2^7*(131072*MW2^15*(12*CHd[3, 3] + 34*CHe[1, 1] - 34*CHl1[1, 1] + 
            11*CHl3[1, 1] + 21*CHl3[2, 2] - 12*CHq1[3, 3] - 32*CHq3[3, 3]) - 
          512*MW2^9*MZ2^6*(43037*CHd[3, 3] + 343829*CHe[1, 1] - 
            349661*CHl1[1, 1] + 107928*CHl1[2, 2] + 255381*CHl3[1, 1] + 
            387694*CHl3[2, 2] - 657848*CHq1[3, 3] - 736822*CHq3[3, 3] - 
            369177*CHu[3, 3]) + 1024*MW2^10*MZ2^5*(171086*CHd[3, 3] + 
            74444*CHe[1, 1] - 32190*CHl1[1, 1] + 42120*CHl1[2, 2] + 
            161951*CHl3[1, 1] + 211305*CHl3[2, 2] - 274328*CHq1[3, 3] - 
            278146*CHq3[3, 3] - 190914*CHu[3, 3]) - 2048*MW2^11*MZ2^4*
           (85162*CHd[3, 3] - 17300*CHe[1, 1] + 46536*CHl1[1, 1] + 
            11304*CHl1[2, 2] + 52237*CHl3[1, 1] + 54141*CHl3[2, 2] - 
            41200*CHq1[3, 3] - 20456*CHq3[3, 3] - 69078*CHu[3, 3]) + 
          16384*MW2^12*MZ2^3*(4379*CHd[3, 3] - 5265*CHe[1, 1] + 
            7897*CHl1[1, 1] + 468*CHl1[2, 2] + 1663*CHl3[1, 1] + 
            84*CHl3[2, 2] + 2509*CHq1[3, 3] + 6192*CHq3[3, 3] - 
            4206*CHu[3, 3]) - 32768*MW2^13*MZ2^2*(75*CHd[3, 3] - 
            2041*CHe[1, 1] + 2567*CHl1[1, 1] + 36*CHl1[2, 2] - 
            247*CHl3[1, 1] - 950*CHl3[2, 2] + 1380*CHq1[3, 3] + 
            2678*CHq3[3, 3] - 621*CHu[3, 3]) - 65536*MW2^14*MZ2*
           (110*CHd[3, 3] + 404*CHe[1, 1] - 450*CHl1[1, 1] + 111*CHl3[1, 1] + 
            245*CHl3[2, 2] - 224*CHq1[3, 3] - 470*CHq3[3, 3] + 
            42*CHu[3, 3]) + 25*MZ2^15*(363*CHd[3, 3] + 189*CHe[1, 1] - 
            378*CHl1[1, 1] + 382*CHl3[1, 1] + 546*CHq1[3, 3] + 
            306*CHq3[3, 3] + 180*CHu[3, 3]) - 5*MW2*MZ2^14*
           (40581*CHd[3, 3] + 13975*CHe[1, 1] - 30210*CHl1[1, 1] - 
            1800*CHl1[2, 2] + 49690*CHl3[1, 1] + 9300*CHl3[2, 2] + 
            52962*CHq1[3, 3] + 44042*CHq3[3, 3] + 17940*CHu[3, 3]) - 
          32*MW2^6*MZ2^9*(2007806*CHd[3, 3] - 2700180*CHe[1, 1] + 
            4280148*CHl1[1, 1] - 504468*CHl1[2, 2] + 630385*CHl3[1, 1] + 
            2071157*CHl3[2, 2] - 5202464*CHq1[3, 3] - 5166832*CHq3[3, 3] + 
            64236*CHu[3, 3]) + 4*MW2^2*MZ2^13*(430135*CHd[3, 3] + 
            129794*CHe[1, 1] - 292213*CHl1[1, 1] - 18900*CHl1[2, 2] + 
            489237*CHl3[1, 1] + 61720*CHl3[2, 2] + 641240*CHq1[3, 3] + 
            631740*CHq3[3, 3] + 183375*CHu[3, 3]) - 256*MW2^8*MZ2^7*
           (522697*CHd[3, 3] - 786099*CHe[1, 1] + 971515*CHl1[1, 1] - 
            199188*CHl1[2, 2] - 131885*CHl3[1, 1] - 269582*CHl3[2, 2] + 
            628763*CHq1[3, 3] + 793692*CHq3[3, 3] + 491322*CHu[3, 3]) - 
          16*MW2^5*MZ2^10*(41789*CHd[3, 3] + 2232295*CHe[1, 1] - 
            3991058*CHl1[1, 1] + 301914*CHl1[2, 2] + 354072*CHl3[1, 1] - 
            2267660*CHl3[2, 2] + 7781686*CHq1[3, 3] + 8088150*CHq3[3, 3] + 
            753522*CHu[3, 3]) + 64*MW2^7*MZ2^8*(2306873*CHd[3, 3] - 
            2422683*CHe[1, 1] + 3410409*CHl1[1, 1] - 534060*CHl1[2, 2] + 
            419704*CHl3[1, 1] + 681175*CHl3[2, 2] - 1123514*CHq1[3, 3] - 
            801708*CHq3[3, 3] + 783663*CHu[3, 3]) - 4*MW2^3*MZ2^12*
           (1805277*CHd[3, 3] + 680641*CHe[1, 1] - 1493589*CHl1[1, 1] - 
            42210*CHl1[2, 2] + 1814326*CHl3[1, 1] - 174651*CHl3[2, 2] + 
            3715710*CHq1[3, 3] + 3881568*CHq3[3, 3] + 821919*CHu[3, 3]) + 
          8*MW2^4*MZ2^11*(1798456*CHd[3, 3] + 1397000*CHe[1, 1] - 
            2807440*CHl1[1, 1] + 70488*CHl1[2, 2] + 1643019*CHl3[1, 1] - 
            1213873*CHl3[2, 2] + 6770834*CHq1[3, 3] + 7143528*CHq3[3, 3] + 
            1086942*CHu[3, 3])) + MT2^2*MW2^3*
         (-25*MZ2^17*(1035*CHd[3, 3] + 583*CHe[1, 1] - 1166*CHl1[1, 1] + 
            1804*CHl3[1, 1] + 690*CHl3[2, 2] + 2070*CHq1[3, 3] - 
            150*CHq3[3, 3]) + 131072*MW2^17*(252*CHd[3, 3] + 434*CHe[1, 1] - 
            434*CHl1[1, 1] + 181*CHl3[1, 1] + 111*CHl3[2, 2] - 
            252*CHq1[3, 3] - 112*CHq3[3, 3]) - 4*MW2^5*MZ2^12*
           (13133969*CHd[3, 3] - 25364507*CHe[1, 1] + 42064383*CHl1[1, 1] - 
            5214258*CHl1[2, 2] + 5796851*CHl3[1, 1] + 26595382*CHl3[2, 2] - 
            62988158*CHq1[3, 3] - 82419986*CHq3[3, 3] - 849477*CHu[3, 3]) + 
          64*MW2^9*MZ2^8*(24771529*CHd[3, 3] - 23856447*CHe[1, 1] + 
            38861769*CHl1[1, 1] - 4641228*CHl1[2, 2] + 6017984*CHl3[1, 1] + 
            22372983*CHl3[2, 2] - 42488218*CHq1[3, 3] - 57277974*CHq3[3, 3] - 
            724569*CHu[3, 3]) - 128*MW2^10*MZ2^7*(20201830*CHd[3, 3] - 
            21441198*CHe[1, 1] + 29103038*CHl1[1, 1] - 5196456*CHl1[2, 2] + 
            3314899*CHl3[1, 1] + 5297193*CHl3[2, 2] - 1248130*CHq1[3, 3] - 
            11235316*CHq3[3, 3] - 128472*CHu[3, 3]) + 1024*MW2^12*MZ2^5*
           (704174*CHd[3, 3] + 2247906*CHe[1, 1] - 2010460*CHl1[1, 1] + 
            749016*CHl1[2, 2] + 929705*CHl3[1, 1] + 2512945*CHl3[2, 2] - 
            3252740*CHq1[3, 3] - 3557342*CHq3[3, 3] - 89598*CHu[3, 3]) - 
          2048*MW2^13*MZ2^4*(703306*CHd[3, 3] + 345012*CHe[1, 1] - 
            30136*CHl1[1, 1] + 216936*CHl1[2, 2] + 350219*CHl3[1, 1] + 
            1055403*CHl3[2, 2] - 635728*CHq1[3, 3] - 1160932*CHq3[3, 3] - 
            44646*CHu[3, 3]) + 8192*MW2^14*MZ2^3*(78858*CHd[3, 3] - 
            54562*CHe[1, 1] + 121706*CHl1[1, 1] + 18936*CHl1[2, 2] + 
            11977*CHl3[1, 1] + 110763*CHl3[2, 2] + 52242*CHq1[3, 3] - 
            73940*CHq3[3, 3] - 6624*CHu[3, 3]) + 8*MW2^6*MZ2^11*
           (45392398*CHd[3, 3] - 21545698*CHe[1, 1] + 26069064*CHl1[1, 1] - 
            7592508*CHl1[2, 2] + 33070359*CHl3[1, 1] + 22829263*CHl3[2, 2] + 
            1487078*CHq1[3, 3] - 21511780*CHq3[3, 3] - 4926*CHu[3, 3]) - 
          65536*MW2^16*MZ2*(2190*CHd[3, 3] + 4634*CHe[1, 1] - 
            5320*CHl1[1, 1] + 1833*CHl3[1, 1] + 757*CHl3[2, 2] - 
            3744*CHq1[3, 3] - 1410*CHq3[3, 3] + 42*CHu[3, 3]) + 
          10*MW2*MZ2^16*(57156*CHd[3, 3] + 25733*CHe[1, 1] - 
            54776*CHl1[1, 1] - 2700*CHl1[2, 2] + 93034*CHl3[1, 1] + 
            32410*CHl3[2, 2] + 97662*CHq1[3, 3] + 22282*CHq3[3, 3] + 
            450*CHu[3, 3]) + 32768*MW2^15*MZ2^2*(2221*CHd[3, 3] + 
            19295*CHe[1, 1] - 26651*CHl1[1, 1] - 756*CHl1[2, 2] + 
            5670*CHl3[1, 1] - 3375*CHl3[2, 2] - 19576*CHq1[3, 3] - 
            3108*CHq3[3, 3] + 561*CHu[3, 3]) - 2*MW2^2*MZ2^15*
           (2479992*CHd[3, 3] + 1045743*CHe[1, 1] - 2292206*CHl1[1, 1] - 
            135900*CHl1[2, 2] + 3729054*CHl3[1, 1] + 1019880*CHl3[2, 2] + 
            4324014*CHq1[3, 3] + 2339014*CHq3[3, 3] + 38100*CHu[3, 3]) + 
          512*MW2^11*MZ2^6*(2768663*CHd[3, 3] - 6199695*CHe[1, 1] + 
            7123209*CHl1[1, 1] - 1709640*CHl1[2, 2] - 643496*CHl3[1, 1] - 
            2449477*CHl3[2, 2] + 5669068*CHq1[3, 3] + 4171952*CHq3[3, 3] + 
            85917*CHu[3, 3]) + MW2^3*MZ2^14*(20907833*CHd[3, 3] + 
            10681541*CHe[1, 1] - 22891470*CHl1[1, 1] - 695520*CHl1[2, 2] + 
            29081886*CHl3[1, 1] + 3200964*CHl3[2, 2] + 45601090*CHq1[3, 3] + 
            37062586*CHq3[3, 3] + 527400*CHu[3, 3]) - 16*MW2^7*MZ2^10*
           (38982131*CHd[3, 3] - 5754613*CHe[1, 1] - 4563566*CHl1[1, 1] - 
            5113206*CHl1[2, 2] + 28473641*CHl3[1, 1] - 4559623*CHl3[2, 2] + 
            70959718*CHq1[3, 3] + 62237126*CHq3[3, 3] + 935922*CHu[3, 3]) - 
          2*MW2^4*MZ2^13*(17573166*CHd[3, 3] + 19368110*CHe[1, 1] - 
            37939472*CHl1[1, 1] + 1217556*CHl1[2, 2] + 24848491*CHl3[1, 1] - 
            9781021*CHl3[2, 2] + 73626138*CHq1[3, 3] + 76536576*CHq3[3, 3] + 
            950988*CHu[3, 3]) + 32*MW2^8*MZ2^9*(803306*CHd[3, 3] + 
            13489738*CHe[1, 1] - 31184438*CHl1[1, 1] + 472716*CHl1[2, 2] + 
            5866897*CHl3[1, 1] - 26357553*CHl3[2, 2] + 83368786*CHq1[3, 3] + 
            92039500*CHq3[3, 3] + 1185870*CHu[3, 3])) + 
        MT2^6*(131072*MW2^16*(84*CHd[3, 3] + 182*CHe[1, 1] - 182*CHl1[1, 1] + 
            55*CHl3[1, 1] + 69*CHl3[2, 2] - 84*CHq1[3, 3] - 112*CHq3[3, 3]) - 
          25*MZ2^16*(255*CHd[3, 3] + 221*CHe[1, 1] - 442*CHl1[1, 1] + 
            378*CHl3[1, 1] + 60*CHl3[2, 2] + 510*CHq1[3, 3] + 
            150*CHq3[3, 3]) + 16*MW2^6*MZ2^10*(1009175*CHd[3, 3] - 
            20500781*CHe[1, 1] + 35493470*CHl1[1, 1] - 3122334*CHl1[2, 2] - 
            4957369*CHl3[1, 1] + 17280531*CHl3[2, 2] - 60214874*CHq1[3, 3] - 
            63979842*CHq3[3, 3] - 2287530*CHu[3, 3]) + 1024*MW2^11*MZ2^5*
           (731842*CHd[3, 3] + 719810*CHe[1, 1] - 471696*CHl1[1, 1] + 
            317448*CHl1[2, 2] + 530545*CHl3[1, 1] + 1219269*CHl3[2, 2] - 
            1390756*CHq1[3, 3] - 1909266*CHq3[3, 3] - 591162*CHu[3, 3]) - 
          2048*MW2^12*MZ2^4*(395870*CHd[3, 3] - 5012*CHe[1, 1] + 
            178648*CHl1[1, 1] + 82872*CHl1[2, 2] + 191185*CHl3[1, 1] + 
            402161*CHl3[2, 2] - 185024*CHq1[3, 3] - 372676*CHq3[3, 3] - 
            211842*CHu[3, 3]) + 8192*MW2^13*MZ2^3*(38062*CHd[3, 3] - 
            47854*CHe[1, 1] + 78822*CHl1[1, 1] + 6696*CHl1[2, 2] + 
            11211*CHl3[1, 1] + 28297*CHl3[2, 2] + 34454*CHq1[3, 3] + 
            15324*CHq3[3, 3] - 25584*CHu[3, 3]) - 65536*MW2^15*MZ2*
           (794*CHd[3, 3] + 2130*CHe[1, 1] - 2396*CHl1[1, 1] + 
            557*CHl3[1, 1] + 693*CHl3[2, 2] - 1424*CHq1[3, 3] - 
            1598*CHq3[3, 3] + 126*CHu[3, 3]) + 10*MW2*MZ2^15*
           (20532*CHd[3, 3] + 12031*CHe[1, 1] - 25032*CHl1[1, 1] - 
            900*CHl1[2, 2] + 32733*CHl3[1, 1] + 9165*CHl3[2, 2] + 
            32514*CHq1[3, 3] + 15924*CHq3[3, 3] + 1800*CHu[3, 3]) + 
          32768*MW2^14*MZ2^2*(703*CHd[3, 3] + 10393*CHe[1, 1] - 
            13457*CHl1[1, 1] - 252*CHl1[2, 2] + 1436*CHl3[1, 1] + 
            1213*CHl3[2, 2] - 8560*CHq1[3, 3] - 8016*CHq3[3, 3] + 
            1875*CHu[3, 3]) - MW2^2*MZ2^14*(2554813*CHd[3, 3] + 
            1170557*CHe[1, 1] - 2519194*CHl1[1, 1] - 138600*CHl1[2, 2] + 
            3947846*CHl3[1, 1] + 1117120*CHl3[2, 2] + 3881546*CHq1[3, 3] + 
            2763146*CHq3[3, 3] + 327300*CHu[3, 3]) - 32*MW2^7*MZ2^9*
           (14685870*CHd[3, 3] - 22677518*CHe[1, 1] + 35122226*CHl1[1, 1] - 
            4599396*CHl1[2, 2] + 4919145*CHl3[1, 1] + 17187119*CHl3[2, 2] - 
            40157058*CHq1[3, 3] - 42852812*CHq3[3, 3] + 351318*CHu[3, 3]) + 
          512*MW2^10*MZ2^6*(276333*CHd[3, 3] - 2724217*CHe[1, 1] + 
            2807699*CHl1[1, 1] - 839736*CHl1[2, 2] - 515450*CHl3[1, 1] - 
            1836041*CHl3[2, 2] + 3275580*CHq1[3, 3] + 4160188*CHq3[3, 3] + 
            1156815*CHu[3, 3]) + 2*MW2^3*MZ2^13*(8154914*CHd[3, 3] + 
            3587814*CHe[1, 1] - 7766256*CHl1[1, 1] - 349020*CHl1[2, 2] + 
            11603593*CHl3[1, 1] + 2328497*CHl3[2, 2] + 14244262*CHq1[3, 3] + 
            12549936*CHq3[3, 3] + 1263300*CHu[3, 3]) + 64*MW2^8*MZ2^8*
           (16179051*CHd[3, 3] - 19216533*CHe[1, 1] + 26576155*CHl1[1, 1] - 
            4535172*CHl1[2, 2] + 5710148*CHl3[1, 1] + 8172425*CHl3[2, 2] - 
            11738790*CHq1[3, 3] - 11854406*CHq3[3, 3] + 2579517*CHu[3, 3]) - 
          4*MW2^4*MZ2^12*(14375135*CHd[3, 3] + 8113787*CHe[1, 1] - 
            16901923*CHl1[1, 1] - 154494*CHl1[2, 2] + 18858595*CHl3[1, 1] + 
            53892*CHl3[2, 2] + 34454686*CHq1[3, 3] + 33877150*CHq3[3, 3] + 
            2717001*CHu[3, 3]) - 128*MW2^9*MZ2^7*(7901250*CHd[3, 3] - 
            12167298*CHe[1, 1] + 14869170*CHl1[1, 1] - 3220344*CHl1[2, 2] + 
            1589169*CHl3[1, 1] - 737157*CHl3[2, 2] + 4849338*CHq1[3, 3] + 
            6492428*CHq3[3, 3] + 3130728*CHu[3, 3]) + 8*MW2^5*MZ2^11*
           (12411986*CHd[3, 3] + 14473154*CHe[1, 1] - 27816704*CHl1[1, 1] + 
            1097244*CHl1[2, 2] + 16641287*CHl3[1, 1] - 8417913*CHl3[2, 2] + 
            55918882*CHq1[3, 3] + 58004492*CHq3[3, 3] + 3468414*CHu[3, 3])) + 
        MT2*MW2^4*(-131072*MW2^17*(84*CHd[3, 3] + 142*CHe[1, 1] - 
            142*CHl1[1, 1] + 65*CHl3[1, 1] + 39*CHl3[2, 2] - 84*CHq1[3, 3] - 
            32*CHq3[3, 3]) + 25*MZ2^17*(471*CHd[3, 3] + 157*CHe[1, 1] - 
            314*CHl1[1, 1] + 686*CHl3[1, 1] + 240*CHl3[2, 2] + 
            942*CHq1[3, 3] + 102*CHq3[3, 3]) - 5*MW2*MZ2^16*
           (51423*CHd[3, 3] + 16843*CHe[1, 1] - 36266*CHl1[1, 1] - 
            1800*CHl1[2, 2] + 72204*CHl3[1, 1] + 22670*CHl3[2, 2] + 
            95826*CHq1[3, 3] + 27406*CHq3[3, 3]) - 64*MW2^9*MZ2^8*
           (4041959*CHd[3, 3] - 1161785*CHe[1, 1] + 4546719*CHl1[1, 1] + 
            312012*CHl1[2, 2] + 1794505*CHl3[1, 1] + 7871074*CHl3[2, 2] - 
            16218230*CHq1[3, 3] - 18475978*CHq3[3, 3] - 149223*CHu[3, 3]) - 
          8*MW2^6*MZ2^11*(15149012*CHd[3, 3] - 17862668*CHe[1, 1] + 
            27507796*CHl1[1, 1] - 3939768*CHl1[2, 2] + 6842923*CHl3[1, 1] + 
            15470803*CHl3[2, 2] - 27999914*CHq1[3, 3] - 37942296*CHq3[3, 3] - 
            81966*CHu[3, 3]) + 256*MW2^10*MZ2^7*(2954803*CHd[3, 3] - 
            1957099*CHe[1, 1] + 3138103*CHl1[1, 1] - 362412*CHl1[2, 2] + 
            651380*CHl3[1, 1] + 1679875*CHl3[2, 2] - 1636855*CHq1[3, 3] - 
            3152402*CHq3[3, 3] - 34266*CHu[3, 3]) + 2048*MW2^13*MZ2^4*
           (204390*CHd[3, 3] + 144476*CHe[1, 1] - 71480*CHl1[1, 1] + 
            63576*CHl1[2, 2] + 150157*CHl3[1, 1] + 328717*CHl3[2, 2] - 
            252288*CHq1[3, 3] - 333388*CHq3[3, 3] - 4602*CHu[3, 3]) - 
          512*MW2^11*MZ2^6*(1116873*CHd[3, 3] - 1561341*CHe[1, 1] + 
            1977299*CHl1[1, 1] - 373320*CHl1[2, 2] - 168627*CHl3[1, 1] - 
            293418*CHl3[2, 2] + 1280040*CHq1[3, 3] + 497164*CHq3[3, 3] - 
            3585*CHu[3, 3]) - 2048*MW2^12*MZ2^5*(45263*CHd[3, 3] + 
            344665*CHe[1, 1] - 347488*CHl1[1, 1] + 98460*CHl1[2, 2] + 
            169932*CHl3[1, 1] + 333190*CHl3[2, 2] - 505826*CHq1[3, 3] - 
            439945*CHq3[3, 3] - 3111*CHu[3, 3]) - 16384*MW2^14*MZ2^3*
           (13681*CHd[3, 3] - 4625*CHe[1, 1] + 14125*CHl1[1, 1] + 
            2988*CHl1[2, 2] + 5154*CHl3[1, 1] + 19079*CHl3[2, 2] + 
            3719*CHq1[3, 3] - 11970*CHq3[3, 3] - 402*CHu[3, 3]) + 
          131072*MW2^16*MZ2*(337*CHd[3, 3] + 715*CHe[1, 1] - 828*CHl1[1, 1] + 
            300*CHl3[1, 1] + 118*CHl3[2, 2] - 592*CHq1[3, 3] - 
            199*CHq3[3, 3] + 3*CHu[3, 3]) - 32768*MW2^15*MZ2^2*
           (275*CHd[3, 3] + 5357*CHe[1, 1] - 7641*CHl1[1, 1] - 
            252*CHl1[2, 2] + 1373*CHl3[1, 1] - 1410*CHl3[2, 2] - 
            5612*CHq1[3, 3] - 688*CHq3[3, 3] + 75*CHu[3, 3]) + 
          MW2^2*MZ2^15*(2329387*CHd[3, 3] + 806305*CHe[1, 1] - 
            1794230*CHl1[1, 1] - 111600*CHl1[2, 2] + 3126080*CHl3[1, 1] + 
            762390*CHl3[2, 2] + 4446314*CHq1[3, 3] + 2212214*CHq3[3, 3] + 
            4500*CHu[3, 3]) + 16*MW2^7*MZ2^10*(19357037*CHd[3, 3] - 
            13987919*CHe[1, 1] + 17460806*CHl1[1, 1] - 4058586*CHl1[2, 2] + 
            9051658*CHl3[1, 1] + 5756202*CHl3[2, 2] + 5364718*CHq1[3, 3] - 
            3424030*CHq3[3, 3] + 76830*CHu[3, 3]) - 64*MW2^8*MZ2^9*
           (3914534*CHd[3, 3] - 2957760*CHe[1, 1] + 2096912*CHl1[1, 1] - 
            1167354*CHl1[2, 2] + 1353748*CHl3[1, 1] - 2743592*CHl3[2, 2] + 
            11233285*CHq1[3, 3] + 9948498*CHq3[3, 3] + 86046*CHu[3, 3]) + 
          2*MW2^4*MZ2^13*(12600608*CHd[3, 3] + 10031980*CHe[1, 1] - 
            20344770*CHl1[1, 1] + 208872*CHl1[2, 2] + 15626099*CHl3[1, 1] - 
            4470767*CHl3[2, 2] + 44169058*CHq1[3, 3] + 39456120*CHq3[3, 3] + 
            133950*CHu[3, 3]) - 4*MW2^5*MZ2^12*(1543069*CHd[3, 3] + 
            15636361*CHe[1, 1] - 28118653*CHl1[1, 1] + 2067030*CHl1[2, 2] + 
            5699409*CHl3[1, 1] - 13569792*CHl3[2, 2] + 49422266*CHq1[3, 3] + 
            52865998*CHq3[3, 3] + 169719*CHu[3, 3]) - MW2^3*MZ2^14*
           (10915711*CHd[3, 3] + 4778047*CHe[1, 1] + 
            2*(-5217487*CHl1[1, 1] - 204120*CHl1[2, 2] + 6895574*CHl3[1, 1] + 
              625589*CHl3[2, 2] + 12359437*CHq1[3, 3] + 8738143*CHq3[3, 3] + 
              26850*CHu[3, 3]))) + MT2^4*MW2*
         (655360*MW2^17*(84*CHd[3, 3] + 154*CHe[1, 1] - 154*CHl1[1, 1] + 
            53*CHl3[1, 1] + 39*CHl3[2, 2] - 84*CHq1[3, 3] - 56*CHq3[3, 3]) - 
          25*MZ2^17*(255*CHd[3, 3] + 221*CHe[1, 1] - 442*CHl1[1, 1] + 
            318*CHl3[1, 1] + 510*CHq1[3, 3] + 150*CHq3[3, 3]) + 
          4*MW2^4*MZ2^13*(16292250*CHd[3, 3] + 6270467*CHe[1, 1] + 
            2*(-7028972*CHl1[1, 1] - 506763*CHl1[2, 2] + 12169715*CHl3[1, 
                1] + 3561329*CHl3[2, 2] + 12737355*CHq1[3, 3] + 
              6867409*CHq3[3, 3] - 122241*CHu[3, 3])) - 64*MW2^8*MZ2^9*
           (30814538*CHd[3, 3] - 52814321*CHe[1, 1] + 82619355*CHl1[1, 1] - 
            10701738*CHl1[2, 2] + 8682776*CHl3[1, 1] + 41203649*CHl3[2, 2] - 
            97968416*CHq1[3, 3] - 113587960*CHq3[3, 3] - 921519*CHu[3, 3]) + 
          2048*MW2^12*MZ2^5*(1148895*CHd[3, 3] + 2024438*CHe[1, 1] - 
            1523479*CHl1[1, 1] + 789876*CHl1[2, 2] + 551929*CHl3[1, 1] + 
            2567434*CHl3[2, 2] - 2896518*CHq1[3, 3] - 4297379*CHq3[3, 3] - 
            417411*CHu[3, 3]) - 2048*MW2^13*MZ2^4*(1446862*CHd[3, 3] + 
            314224*CHe[1, 1] + 435452*CHl1[1, 1] + 413784*CHl1[2, 2] + 
            420779*CHl3[1, 1] + 1903623*CHl3[2, 2] - 777652*CHq1[3, 3] - 
            2286636*CHq3[3, 3] - 318174*CHu[3, 3]) + 8192*MW2^14*MZ2^3*
           (134670*CHd[3, 3] - 162746*CHe[1, 1] + 298970*CHl1[1, 1] + 
            33480*CHl1[2, 2] - 129*CHl3[1, 1] + 177913*CHl3[2, 2] + 
            154710*CHq1[3, 3] - 96244*CHq3[3, 3] - 40176*CHu[3, 3]) - 
          131072*MW2^16*MZ2*(1985*CHd[3, 3] + 4400*CHe[1, 1] - 
            4995*CHl1[1, 1] + 1431*CHl3[1, 1] + 776*CHl3[2, 2] - 
            3350*CHq1[3, 3] - 1865*CHq3[3, 3] + 105*CHu[3, 3]) + 
          32768*MW2^15*MZ2^2*(5987*CHd[3, 3] + 40995*CHe[1, 1] - 
            54605*CHl1[1, 1] - 1260*CHl1[2, 2] + 10263*CHl3[1, 1] - 
            3436*CHl3[2, 2] - 38942*CHq1[3, 3] - 13104*CHq3[3, 3] + 
            3045*CHu[3, 3]) + MW2^3*MZ2^14*(-6626207*CHd[3, 3] - 
            2831709*CHe[1, 1] + 6188462*CHl1[1, 1] + 524160*CHl1[2, 2] - 
            12124182*CHl3[1, 1] - 5493308*CHl3[2, 2] - 8987506*CHq1[3, 3] + 
            2751342*CHq3[3, 3] + 820800*CHu[3, 3]) + 512*MW2^11*MZ2^6*
           (3161557*CHd[3, 3] - 13767055*CHe[1, 1] + 14470455*CHl1[1, 1] - 
            4153464*CHl1[2, 2] + 204285*CHl3[1, 1] - 6636870*CHl3[2, 2] + 
            12955382*CHq1[3, 3] + 15467172*CHq3[3, 3] + 1488945*CHu[3, 3]) - 
          4*MW2^5*MZ2^12*(66663695*CHd[3, 3] + 32856047*CHe[1, 1] - 
            70653463*CHl1[1, 1] - 1980126*CHl1[2, 2] + 89463589*CHl3[1, 1] + 
            8035082*CHl3[2, 2] + 143377612*CHq1[3, 3] + 
            120455614*CHq3[3, 3] + 1607847*CHu[3, 3]) + 64*MW2^9*MZ2^8*
           (74460211*CHd[3, 3] - 91267845*CHe[1, 1] + 127085255*CHl1[1, 1] - 
            21812436*CHl1[2, 2] + 28775734*CHl3[1, 1] + 45143855*CHl3[2, 2] - 
            66659332*CHq1[3, 3] - 86728518*CHq3[3, 3] + 1678899*CHu[3, 3]) - 
          128*MW2^10*MZ2^7*(40020658*CHd[3, 3] - 59122342*CHe[1, 1] + 
            72785182*CHl1[1, 1] - 15764760*CHl1[2, 2] + 13395997*CHl3[1, 1] + 
            3462347*CHl3[2, 2] + 13314794*CHq1[3, 3] + 9468732*CHq3[3, 3] + 
            3407832*CHu[3, 3]) + 8*MW2^6*MZ2^11*(64598490*CHd[3, 3] + 
            63150110*CHe[1, 1] - 124241260*CHl1[1, 1] + 3468348*CHl1[2, 2] + 
            87190713*CHl3[1, 1] - 30063867*CHl3[2, 2] + 
            249386286*CHq1[3, 3] + 246985940*CHq3[3, 3] + 
            4234986*CHu[3, 3]) - 16*MW2^7*MZ2^10*(5117635*CHd[3, 3] + 
            93166433*CHe[1, 1] - 163838962*CHl1[1, 1] + 13475430*CHl1[2, 2] + 
            34488275*CHl3[1, 1] - 75642093*CHl3[2, 2] + 
            280185242*CHq1[3, 3] + 303028674*CHq3[3, 3] + 
            4584450*CHu[3, 3]) + 10*MW2*MZ2^16*(11667*CHd[3, 3] + 
            5761*CHe[1, 1] + 2*(-6246*CHl1[1, 1] - 450*CHl1[2, 2] + 
              7829*CHl3[1, 1] + 1175*CHl3[2, 2] + 7617*CHq1[3, 3] + 
              7647*CHq3[3, 3] + 675*CHu[3, 3])) - 2*MW2^2*MZ2^15*
           (146189*CHd[3, 3] + 13541*CHe[1, 1] + 2*(-27161*CHl1[1, 1] - 
              7650*CHl1[2, 2] + 25799*CHl3[1, 1] - 59270*CHl3[2, 2] + 
              61619*CHq1[3, 3] + 392369*CHq3[3, 3] + 43650*CHu[3, 3]))) + 
        MT2^5*MW2*(-131072*MW2^16*(252*CHd[3, 3] + 490*CHe[1, 1] - 
            490*CHl1[1, 1] + 155*CHl3[1, 1] + 141*CHl3[2, 2] - 
            252*CHq1[3, 3] - 224*CHq3[3, 3]) - 16*MW2^6*MZ2^10*
           (3907393*CHd[3, 3] - 66268383*CHe[1, 1] + 
            2*(56932709*CHl1[1, 1] - 5187969*CHl1[2, 2] - 8706222*CHl3[1, 
                1] + 26679044*CHl3[2, 2] - 93196337*CHq1[3, 3] - 
              100332403*CHq3[3, 3] - 2042415*CHu[3, 3])) - 
          2048*MW2^11*MZ2^5*(852337*CHd[3, 3] + 1187377*CHe[1, 1] - 
            841798*CHl1[1, 1] + 487476*CHl1[2, 2] + 440821*CHl3[1, 1] + 
            1656601*CHl3[2, 2] - 1842058*CHq1[3, 3] - 2793639*CHq3[3, 3] - 
            472677*CHu[3, 3]) + 2048*MW2^12*MZ2^4*(982306*CHd[3, 3] + 
            108276*CHe[1, 1] + 379912*CHl1[1, 1] + 252360*CHl1[2, 2] + 
            341083*CHl3[1, 1] + 1180587*CHl3[2, 2] - 465184*CHq1[3, 3] - 
            1334988*CHq3[3, 3] - 343998*CHu[3, 3]) + 64*MW2^7*MZ2^9*
           (22225628*CHd[3, 3] - 35856304*CHe[1, 1] + 55198920*CHl1[1, 1] - 
            7433154*CHl1[2, 2] + 7570292*CHl3[1, 1] + 27128552*CHl3[2, 2] - 
            62115413*CHq1[3, 3] - 69296278*CHq3[3, 3] - 67938*CHu[3, 3]) - 
          16384*MW2^13*MZ2^3*(45363*CHd[3, 3] - 58351*CHe[1, 1] + 
            101787*CHl1[1, 1] + 10116*CHl1[2, 2] + 5410*CHl3[1, 1] + 
            51213*CHl3[2, 2] + 50733*CHq1[3, 3] - 12906*CHq3[3, 3] - 
            21006*CHu[3, 3]) - 5*MW2*MZ2^15*(147195*CHd[3, 3] + 
            90849*CHe[1, 1] - 189298*CHl1[1, 1] - 7200*CHl1[2, 2] + 
            265392*CHl3[1, 1] + 92490*CHl3[2, 2] + 245910*CHq1[3, 3] + 
            63650*CHq3[3, 3] - 7140*CHu[3, 3]) + 50*MZ2^16*
           (483*CHd[3, 3] + 450*CHe[1, 1] - 900*CHl1[1, 1] + 935*CHl3[1, 1] + 
            315*CHl3[2, 2] + 1056*CHq1[3, 3] - 54*CHq3[3, 3] - 
            90*CHu[3, 3]) + 131072*MW2^15*MZ2*(1203*CHd[3, 3] + 
            2843*CHe[1, 1] - 3214*CHl1[1, 1] + 819*CHl3[1, 1] + 
            619*CHl3[2, 2] - 2064*CHq1[3, 3] - 1545*CHq3[3, 3] + 
            105*CHu[3, 3]) - 32768*MW2^14*MZ2^2*(3337*CHd[3, 3] + 
            27203*CHe[1, 1] - 35771*CHl1[1, 1] - 756*CHl1[2, 2] + 
            5319*CHl3[1, 1] - 582*CHl3[2, 2] - 24532*CHq1[3, 3] - 
            13196*CHq3[3, 3] + 3105*CHu[3, 3]) - 2*MW2^3*MZ2^13*
           (26389308*CHd[3, 3] + 12593932*CHe[1, 1] - 27065978*CHl1[1, 1] - 
            1131480*CHl1[2, 2] + 39791801*CHl3[1, 1] + 8768591*CHl3[2, 2] + 
            48170622*CHq1[3, 3] + 38048320*CHq3[3, 3] + 1331262*CHu[3, 3]) - 
          512*MW2^10*MZ2^6*(1473803*CHd[3, 3] - 8514051*CHe[1, 1] + 
            8818257*CHl1[1, 1] - 2603448*CHl1[2, 2] - 141621*CHl3[1, 1] - 
            4532882*CHl3[2, 2] + 8572456*CHq1[3, 3] + 11079128*CHq3[3, 3] + 
            1809045*CHu[3, 3]) + 256*MW2^9*MZ2^7*(12238409*CHd[3, 3] - 
            18847973*CHe[1, 1] + 22966689*CHl1[1, 1] - 5046372*CHl1[2, 2] + 
            4196692*CHl3[1, 1] + 478965*CHl3[2, 2] + 5373379*CHq1[3, 3] + 
            6430542*CHq3[3, 3] + 2358042*CHu[3, 3]) - 64*MW2^8*MZ2^8*
           (48632605*CHd[3, 3] - 59879899*CHe[1, 1] + 82410677*CHl1[1, 1] - 
            14402268*CHl1[2, 2] + 19910437*CHl3[1, 1] + 27950328*CHl3[2, 2] - 
            39030754*CHq1[3, 3] - 45075882*CHq3[3, 3] + 3552723*CHu[3, 3]) + 
          4*MW2^4*MZ2^12*(44796173*CHd[3, 3] + 27723905*CHe[1, 1] - 
            57186913*CHl1[1, 1] - 322506*CHl1[2, 2] + 62730933*CHl3[1, 1] + 
            1469304*CHl3[2, 2] + 111901858*CHq1[3, 3] + 
            104700962*CHq3[3, 3] + 3694419*CHu[3, 3]) - 8*MW2^5*MZ2^11*
           (37313812*CHd[3, 3] + 48068420*CHe[1, 1] - 91523244*CHl1[1, 1] + 
            3895560*CHl1[2, 2] + 54993531*CHl3[1, 1] - 25336517*CHl3[2, 2] + 
            176279594*CHq1[3, 3] + 180300832*CHq3[3, 3] + 
            5380782*CHu[3, 3]) + MW2^2*MZ2^14*(8658931*CHd[3, 3] + 
            4231311*CHe[1, 1] + 2*(-4542641*CHl1[1, 1] - 245700*CHl1[2, 2] + 
              7178724*CHl3[1, 1] + 2257025*CHl3[2, 2] + 6902281*CHq1[3, 3] + 
              3877031*CHq3[3, 3] + 61200*CHu[3, 3]))) + 
        MT2^3*MW2^2*(25*MZ2^17*(819*CHd[3, 3] + 647*CHe[1, 1] + 
            2*(-647*CHl1[1, 1] + 628*CHl3[1, 1] + 135*CHl3[2, 2] + 
              819*CHq1[3, 3] - 51*CHq3[3, 3])) - 131072*MW2^17*
           (420*CHd[3, 3] + 742*CHe[1, 1] - 742*CHl1[1, 1] + 281*CHl3[1, 1] + 
            183*CHl3[2, 2] - 420*CHq1[3, 3] - 224*CHq3[3, 3]) + 
          32*MW2^8*MZ2^9*(34928566*CHd[3, 3] - 71375068*CHe[1, 1] + 
            118822028*CHl1[1, 1] - 12875868*CHl1[2, 2] + 2999103*CHl3[1, 1] + 
            64397643*CHl3[2, 2] - 169773772*CHq1[3, 3] - 
            199501744*CHq3[3, 3] - 2447340*CHu[3, 3]) - 4*MW2^4*MZ2^13*
           (3099227*CHd[3, 3] - 3636490*CHe[1, 1] + 5978409*CHl1[1, 1] - 
            1084428*CHl1[2, 2] + 3820682*CHl3[1, 1] + 6637715*CHl3[2, 2] - 
            10071302*CHq1[3, 3] - 20724272*CHq3[3, 3] - 855807*CHu[3, 3]) + 
          4*MW2^5*MZ2^12*(47788443*CHd[3, 3] + 592135*CHe[1, 1] - 
            10625287*CHl1[1, 1] - 5100318*CHl1[2, 2] + 53280554*CHl3[1, 1] + 
            21369511*CHl3[2, 2] + 39781194*CHq1[3, 3] + 7723676*CHq3[3, 3] - 
            789723*CHu[3, 3]) - 64*MW2^9*MZ2^8*(60430339*CHd[3, 3] - 
            70211009*CHe[1, 1] + 101712387*CHl1[1, 1] - 16101828*CHl1[2, 2] + 
            18638810*CHl3[1, 1] + 40225871*CHl3[2, 2] - 66956590*CHq1[3, 3] - 
            93677008*CHq3[3, 3] - 574011*CHu[3, 3]) - 1024*MW2^12*MZ2^5*
           (1773682*CHd[3, 3] + 3959072*CHe[1, 1] - 3209718*CHl1[1, 1] + 
            1451736*CHl1[2, 2] + 1240639*CHl3[1, 1] + 4747833*CHl3[2, 2] - 
            5610448*CHq1[3, 3] - 7406590*CHq3[3, 3] - 397734*CHu[3, 3]) + 
          2048*MW2^13*MZ2^4*(1305230*CHd[3, 3] + 439076*CHe[1, 1] + 
            215528*CHl1[1, 1] + 393912*CHl1[2, 2] + 447979*CHl3[1, 1] + 
            1838379*CHl3[2, 2] - 883952*CHq1[3, 3] - 2164768*CHq3[3, 3] - 
            166194*CHu[3, 3]) - 16384*MW2^14*MZ2^3*(64801*CHd[3, 3] - 
            64807*CHe[1, 1] + 127607*CHl1[1, 1] + 16380*CHl1[2, 2] + 
            641*CHl3[1, 1] + 90372*CHl3[2, 2] + 63551*CHq1[3, 3] - 
            59156*CHq3[3, 3] - 11154*CHu[3, 3]) + 65536*MW2^16*MZ2*
           (3850*CHd[3, 3] + 8256*CHe[1, 1] - 9418*CHl1[1, 1] + 
            2995*CHl3[1, 1] + 1353*CHl3[2, 2] - 6496*CHq1[3, 3] - 
            2890*CHq3[3, 3] + 126*CHu[3, 3]) - 32768*MW2^15*MZ2^2*
           (5295*CHd[3, 3] + 36823*CHe[1, 1] - 49797*CHl1[1, 1] - 
            1260*CHl1[2, 2] + 10557*CHl3[1, 1] - 4598*CHl3[2, 2] - 
            36252*CHq1[3, 3] - 8110*CHq3[3, 3] + 1767*CHu[3, 3]) + 
          MW2^2*MZ2^15*(3670395*CHd[3, 3] + 1712713*CHe[1, 1] - 
            3740926*CHl1[1, 1] - 226800*CHl1[2, 2] + 5556524*CHl3[1, 1] + 
            1325690*CHl3[2, 2] + 5746530*CHq1[3, 3] + 4337630*CHq3[3, 3] + 
            197100*CHu[3, 3]) + 256*MW2^10*MZ2^7*(18691211*CHd[3, 3] - 
            24828133*CHe[1, 1] + 31497269*CHl1[1, 1] - 6466140*CHl1[2, 2] + 
            4538241*CHl3[1, 1] + 2430570*CHl3[2, 2] + 3695401*CHq1[3, 3] - 
            2206280*CHq3[3, 3] + 447078*CHu[3, 3]) - 512*MW2^11*MZ2^6*
           (3826217*CHd[3, 3] - 12411755*CHe[1, 1] + 13464319*CHl1[1, 1] - 
            3641832*CHl1[2, 2] - 415387*CHl3[1, 1] - 5691246*CHl3[2, 2] + 
            11507128*CHq1[3, 3] + 11487478*CHq3[3, 3] + 602739*CHu[3, 3]) - 
          8*MW2^6*MZ2^11*(69582152*CHd[3, 3] + 21427728*CHe[1, 1] - 
            54083272*CHl1[1, 1] - 3586536*CHl1[2, 2] + 73372831*CHl3[1, 1] - 
            2144477*CHl3[2, 2] + 144712294*CHq1[3, 3] + 
            125923888*CHq3[3, 3] + 1438338*CHu[3, 3]) + 16*MW2^7*MZ2^10*
           (30668935*CHd[3, 3] + 50444969*CHe[1, 1] - 99286042*CHl1[1, 1] + 
            4158270*CHl1[2, 2] + 41998378*CHl3[1, 1] - 46100670*CHl3[2, 2] + 
            210034970*CHq1[3, 3] + 220503338*CHq3[3, 3] + 
            2996514*CHu[3, 3]) - 5*MW2*MZ2^16*(92133*CHd[3, 3] + 
            50325*CHe[1, 1] + 2*(-53315*CHl1[1, 1] - 2700*CHl1[2, 2] + 
              73565*CHl3[1, 1] + 20980*CHl3[2, 2] + 71343*CHq1[3, 3] + 
              23483*CHq3[3, 3] + 1350*CHu[3, 3])) - MW2^3*MZ2^14*
           (11096685*CHd[3, 3] + 6677859*CHe[1, 1] + 
            2*(-7029391*CHl1[1, 1] - 95760*CHl1[2, 2] + 7650141*CHl3[1, 1] - 
              38364*CHl3[2, 2] + 12479385*CHq1[3, 3] + 14627701*CHq3[3, 3] + 
              587400*CHu[3, 3])))) - 
      MH2*MW2*(MW2^6*(MW2 + MZ2)*(-16*MW2^6*MZ2^9*(6374351*CHd[3, 3] - 
            9553307*CHe[1, 1] + 15423033*CHl1[1, 1] - 2017872*CHl1[2, 2] + 
            309501*CHl3[1, 1] + 7770148*CHl3[2, 2] - 19670669*CHq1[3, 3] - 
            23256861*CHq3[3, 3]) + 128*MW2^7*MZ2^8*(1916768*CHd[3, 3] - 
            2141524*CHe[1, 1] + 3050875*CHl1[1, 1] - 534060*CHl1[2, 2] + 
            61377*CHl3[1, 1] + 682382*CHl3[2, 2] - 1443521*CHq1[3, 3] - 
            2422221*CHq3[3, 3]) + 1024*MW2^10*MZ2^5*(115849*CHd[3, 3] + 
            200755*CHe[1, 1] - 149821*CHl1[1, 1] + 84240*CHl1[2, 2] + 
            227059*CHl3[1, 1] + 411208*CHl3[2, 2] - 351919*CHq1[3, 3] - 
            367575*CHq3[3, 3]) - 8192*MW2^11*MZ2^4*(18272*CHd[3, 3] + 
            3932*CHe[1, 1] + 5827*CHl1[1, 1] + 5652*CHl1[2, 2] + 
            17494*CHl3[1, 1] + 35887*CHl3[2, 2] - 13469*CHq1[3, 3] - 
            25285*CHq3[3, 3]) - 128*MW2^8*MZ2^7*(2057659*CHd[3, 3] - 
            2844919*CHe[1, 1] + 3558183*CHl1[1, 1] - 796752*CHl1[2, 2] - 
            586739*CHl3[1, 1] - 809650*CHl3[2, 2] + 1171949*CHq1[3, 3] - 
            17963*CHq3[3, 3]) + 8192*MW2^12*MZ2^3*(6689*CHd[3, 3] - 
            8213*CHe[1, 1] + 15387*CHl1[1, 1] + 1872*CHl1[2, 2] + 
            3743*CHl3[1, 1] + 13628*CHl3[2, 2] + 7009*CHq1[3, 3] - 
            5095*CHq3[3, 3]) + 65536*MW2^13*MZ2^2*(177*CHd[3, 3] + 
            1043*CHe[1, 1] - 1405*CHl1[1, 1] - 36*CHl1[2, 2] + 
            264*CHl3[1, 1] - 195*CHl3[2, 2] - 1011*CHq1[3, 3] - 
            183*CHq3[3, 3]) + 25*MZ2^15*(807*CHd[3, 3] + 269*CHe[1, 1] - 
            538*CHl1[1, 1] + 1462*CHl3[1, 1] + 480*CHl3[2, 2] + 
            1614*CHq1[3, 3] - 66*CHq3[3, 3]) - 262144*MW2^14*MZ2*
           (55*CHd[3, 3] + 113*CHe[1, 1] - 129*CHl1[1, 1] + 50*CHl3[1, 1] + 
            21*CHl3[2, 2] - 91*CHq1[3, 3] - 29*CHq3[3, 3]) + 
          524288*MW2^15*(6*CHd[3, 3] + 10*CHe[1, 1] - 10*CHl1[1, 1] + 
            5*CHl3[1, 1] + 3*CHl3[2, 2] - 6*CHq1[3, 3] - 2*CHq3[3, 3]) + 
          1024*MW2^9*MZ2^6*(82036*CHd[3, 3] - 337060*CHe[1, 1] + 
            357146*CHl1[1, 1] - 107928*CHl1[2, 2] - 193151*CHl3[1, 1] - 
            332949*CHl3[2, 2] + 402614*CHq1[3, 3] + 309730*CHq3[3, 3]) + 
          MW2^2*MZ2^13*(3383939*CHd[3, 3] + 853425*CHe[1, 1] - 
            2055490*CHl1[1, 1] - 151200*CHl1[2, 2] + 4336330*CHl3[1, 1] + 
            633980*CHl3[2, 2] + 6357358*CHq1[3, 3] + 3492958*CHq3[3, 3]) - 
          4*MW2^3*MZ2^12*(3369201*CHd[3, 3] + 1189747*CHe[1, 1] - 
            2757034*CHl1[1, 1] - 84420*CHl1[2, 2] + 3768202*CHl3[1, 1] - 
            439896*CHl3[2, 2] + 8188038*CHq1[3, 3] + 6138094*CHq3[3, 3]) - 
          16*MW2^5*MZ2^10*(224797*CHd[3, 3] + 3987455*CHe[1, 1] - 
            7326159*CHl1[1, 1] + 603828*CHl1[2, 2] + 1500355*CHl3[1, 1] - 
            4399066*CHl3[2, 2] + 14733935*CHq1[3, 3] + 15094047*CHq3[3, 3]) + 
          4*MW2^4*MZ2^11*(6511642*CHd[3, 3] + 5004782*CHe[1, 1] - 
            10457121*CHl1[1, 1] + 281952*CHl1[2, 2] + 7113218*CHl3[1, 1] - 
            5086989*CHl3[2, 2] + 27191321*CHq1[3, 3] + 24421129*CHq3[3, 3]) - 
          10*MW2*MZ2^14*(42453*CHd[3, 3] + 10623*CHe[1, 1] + 
            4*(-6069*CHl1[1, 1] - 450*CHl1[2, 2] + 16086*CHl3[1, 1] + 
              4505*CHl3[2, 2] + 18459*CHq1[3, 3] + 5179*CHq3[3, 3]))) + 
        8*MT2^8*(-2*MW2 + MZ2)^2*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 
          7*MW2*MZ2^3 - 5*MZ2^4)*(512*MW2^8*(2*CHe[1, 1] - 2*CHl1[1, 1] + 
            CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq3[3, 3]) + 
          4*MW2^3*MZ2^5*(324*CHd[3, 3] + 48*CHe[1, 1] + 20*CHl1[1, 1] + 
            1919*CHl3[1, 1] + 1899*CHl3[2, 2] - 3714*CHq1[3, 3] - 
            3684*CHq3[3, 3] - 2766*CHu[3, 3]) - 16*MW2^4*MZ2^4*
           (594*CHd[3, 3] - 108*CHe[1, 1] + 182*CHl1[1, 1] + 679*CHl3[1, 1] + 
            497*CHl3[2, 2] - 990*CHq1[3, 3] - 668*CHq3[3, 3] - 
            900*CHu[3, 3]) + 64*MW2^5*MZ2^3*(180*CHd[3, 3] - 66*CHe[1, 1] + 
            95*CHl1[1, 1] + 108*CHl3[1, 1] + 13*CHl3[2, 2] - 93*CHq1[3, 3] + 
            77*CHq3[3, 3] - 195*CHu[3, 3]) - 64*MW2^6*MZ2^2*
           (72*CHd[3, 3] - 82*CHe[1, 1] + 106*CHl1[1, 1] + 7*CHl3[1, 1] - 
            99*CHl3[2, 2] + 30*CHq1[3, 3] + 222*CHq3[3, 3] - 102*CHu[3, 3]) - 
          512*MW2^7*MZ2*(7*CHe[1, 1] - 8*CHl1[1, 1] + 3*CHl3[1, 1] + 
            11*CHl3[2, 2] - 3*CHq1[3, 3] - 18*CHq3[3, 3] + 3*CHu[3, 3]) + 
          5*MZ2^8*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
            15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3] + 45*CHu[3, 3]) - 
          MW2*MZ2^7*(1044*CHd[3, 3] - 272*CHe[1, 1] + 464*CHl1[1, 1] - 
            301*CHl3[1, 1] - 765*CHl3[2, 2] + 1203*CHq1[3, 3] + 
            2033*CHq3[3, 3] + 1695*CHu[3, 3]) + 2*MW2^2*MZ2^6*
           (1062*CHd[3, 3] - 308*CHe[1, 1] + 424*CHl1[1, 1] - 
            1279*CHl3[1, 1] - 1703*CHl3[2, 2] + 3255*CHq1[3, 3] + 
            3999*CHq3[3, 3] + 2811*CHu[3, 3])) - 
        MT2*MW2^4*(-25*MZ2^17*(807*CHd[3, 3] + 269*CHe[1, 1] - 
            538*CHl1[1, 1] + 1462*CHl3[1, 1] + 480*CHl3[2, 2] + 
            1614*CHq1[3, 3] - 66*CHq3[3, 3]) + 262144*MW2^17*
           (84*CHd[3, 3] + 142*CHe[1, 1] - 142*CHl1[1, 1] + 65*CHl3[1, 1] + 
            39*CHl3[2, 2] - 84*CHq1[3, 3] - 32*CHq3[3, 3]) + 
          10*MW2*MZ2^16*(48633*CHd[3, 3] + 13873*CHe[1, 1] - 
            30776*CHl1[1, 1] - 1800*CHl1[2, 2] + 77694*CHl3[1, 1] + 
            22670*CHl3[2, 2] + 86196*CHq1[3, 3] + 17776*CHq3[3, 3]) + 
          4*MW2^6*MZ2^11*(63495074*CHd[3, 3] - 65967386*CHe[1, 1] + 
            104167837*CHl1[1, 1] - 15759072*CHl1[2, 2] + 
            22603690*CHl3[1, 1] + 62978557*CHl3[2, 2] - 
            128986445*CHq1[3, 3] - 168755973*CHq3[3, 3] - 327864*CHu[3, 3]) + 
          128*MW2^9*MZ2^8*(4003502*CHd[3, 3] - 780680*CHe[1, 1] + 
            4062141*CHl1[1, 1] + 312012*CHl1[2, 2] + 1993648*CHl3[1, 1] + 
            8554795*CHl3[2, 2] - 17351438*CHq1[3, 3] - 19609186*CHq3[3, 3] - 
            149223*CHu[3, 3]) - 128*MW2^10*MZ2^7*(12450229*CHd[3, 3] - 
            7323145*CHe[1, 1] + 12021889*CHl1[1, 1] - 1449648*CHl1[2, 2] + 
            2208251*CHl3[1, 1] + 6852754*CHl3[2, 2] - 7896853*CHq1[3, 3] - 
            13959041*CHq3[3, 3] - 137064*CHu[3, 3]) + 1024*MW2^12*MZ2^5*
           (120599*CHd[3, 3] + 1354189*CHe[1, 1] - 1374895*CHl1[1, 1] + 
            393840*CHl1[2, 2] + 855633*CHl3[1, 1] + 1493608*CHl3[2, 2] - 
            1996925*CHq1[3, 3] - 1733401*CHq3[3, 3] - 12444*CHu[3, 3]) - 
          4096*MW2^13*MZ2^4*(200196*CHd[3, 3] + 142910*CHe[1, 1] - 
            71156*CHl1[1, 1] + 63576*CHl1[2, 2] + 180631*CHl3[1, 1] + 
            358867*CHl3[2, 2] - 252576*CHq1[3, 3] - 333676*CHq3[3, 3] - 
            4602*CHu[3, 3]) + 1024*MW2^11*MZ2^6*(1219392*CHd[3, 3] - 
            1510968*CHe[1, 1] + 1934108*CHl1[1, 1] - 373320*CHl1[2, 2] - 
            313302*CHl3[1, 1] - 394902*CHl3[2, 2] + 1179195*CHq1[3, 3] + 
            396319*CHq3[3, 3] - 3585*CHu[3, 3]) + 8192*MW2^14*MZ2^3*
           (54535*CHd[3, 3] - 18563*CHe[1, 1] + 56437*CHl1[1, 1] + 
            11952*CHl1[2, 2] + 26529*CHl3[1, 1] + 82292*CHl3[2, 2] + 
            14687*CHq1[3, 3] - 48069*CHq3[3, 3] - 1608*CHu[3, 3]) - 
          262144*MW2^16*MZ2*(337*CHd[3, 3] + 715*CHe[1, 1] - 828*CHl1[1, 1] + 
            300*CHl3[1, 1] + 118*CHl3[2, 2] - 592*CHq1[3, 3] - 
            199*CHq3[3, 3] + 3*CHu[3, 3]) + 65536*MW2^15*MZ2^2*
           (275*CHd[3, 3] + 5357*CHe[1, 1] - 7641*CHl1[1, 1] - 
            252*CHl1[2, 2] + 1247*CHl3[1, 1] - 1536*CHl3[2, 2] - 
            5612*CHq1[3, 3] - 688*CHq3[3, 3] + 75*CHu[3, 3]) - 
          2*MW2^2*MZ2^15*(2358457*CHd[3, 3] + 646195*CHe[1, 1] - 
            1521710*CHl1[1, 1] - 111600*CHl1[2, 2] + 3380150*CHl3[1, 1] + 
            743940*CHl3[2, 2] + 4229054*CHq1[3, 3] + 1994954*CHq3[3, 3] + 
            4500*CHu[3, 3]) + 2*MW2^3*MZ2^14*(11569723*CHd[3, 3] + 
            3836395*CHe[1, 1] - 8969180*CHl1[1, 1] - 408240*CHl1[2, 2] + 
            15001522*CHl3[1, 1] + 995758*CHl3[2, 2] + 24766268*CHq1[3, 3] + 
            17523680*CHq3[3, 3] + 53700*CHu[3, 3]) - 16*MW2^7*MZ2^10*
           (41852779*CHd[3, 3] - 27110515*CHe[1, 1] + 34436251*CHl1[1, 1] - 
            8117172*CHl1[2, 2] + 16238093*CHl3[1, 1] + 10132542*CHl3[2, 2] + 
            7040849*CHq1[3, 3] - 10536647*CHq3[3, 3] + 153660*CHu[3, 3]) + 
          4*MW2^5*MZ2^12*(4678481*CHd[3, 3] + 27396503*CHe[1, 1] - 
            51349514*CHl1[1, 1] + 4134060*CHl1[2, 2] + 14581308*CHl3[1, 1] - 
            28844886*CHl3[2, 2] + 107355076*CHq1[3, 3] + 
            114242540*CHq3[3, 3] + 339438*CHu[3, 3]) - MW2^4*MZ2^13*
           (55566227*CHd[3, 3] + 33360721*CHe[1, 1] - 71824086*CHl1[1, 1] + 
            835488*CHl1[2, 2] + 69336566*CHl3[1, 1] - 20605892*CHl3[2, 2] + 
            184787554*CHq1[3, 3] + 165935802*CHq3[3, 3] + 535800*CHu[3, 3]) + 
          16*MW2^8*MZ2^9*(35264959*CHd[3, 3] - 24555195*CHe[1, 1] + 
            18526777*CHl1[1, 1] - 9338832*CHl1[2, 2] + 8185289*CHl3[1, 1] - 
            26344912*CHl3[2, 2] + 91835291*CHq1[3, 3] + 81556995*CHq3[3, 3] + 
            688368*CHu[3, 3])) + MT2^5*MW2*
         (-262144*MW2^16*(252*CHd[3, 3] + 490*CHe[1, 1] - 490*CHl1[1, 1] + 
            155*CHl3[1, 1] + 141*CHl3[2, 2] - 252*CHq1[3, 3] - 
            224*CHq3[3, 3]) - 16*MW2^6*MZ2^10*(5661815*CHd[3, 3] - 
            117813351*CHe[1, 1] + 209333063*CHl1[1, 1] - 
            20751876*CHl1[2, 2] - 48437019*CHl3[1, 1] + 
            111501818*CHl3[2, 2] - 403830227*CHq1[3, 3] - 
            432374491*CHq3[3, 3] - 8169660*CHu[3, 3]) - 1024*MW2^11*MZ2^5*
           (3187021*CHd[3, 3] + 4660903*CHe[1, 1] - 3319933*CHl1[1, 1] + 
            1949904*CHl1[2, 2] + 2662303*CHl3[1, 1] + 7478164*CHl3[2, 2] - 
            7294351*CHq1[3, 3] - 11100675*CHq3[3, 3] - 1890708*CHu[3, 3]) + 
          16*MW2^7*MZ2^9*(187403227*CHd[3, 3] - 264051479*CHe[1, 1] + 
            415462173*CHl1[1, 1] - 59465232*CHl1[2, 2] + 
            35251357*CHl3[1, 1] + 217846624*CHl3[2, 2] - 
            552361513*CHq1[3, 3] - 609808433*CHq3[3, 3] - 543504*CHu[3, 3]) + 
          4096*MW2^12*MZ2^4*(968860*CHd[3, 3] + 103290*CHe[1, 1] + 
            380596*CHl1[1, 1] + 252360*CHl1[2, 2] + 463033*CHl3[1, 1] + 
            1301853*CHl3[2, 2] - 466912*CHq1[3, 3] - 1336716*CHq3[3, 3] - 
            343998*CHu[3, 3]) - 8192*MW2^13*MZ2^3*(180885*CHd[3, 3] - 
            233593*CHe[1, 1] + 406959*CHl1[1, 1] + 40464*CHl1[2, 2] + 
            41683*CHl3[1, 1] + 225084*CHl3[2, 2] + 202365*CHq1[3, 3] - 
            52191*CHq3[3, 3] - 84024*CHu[3, 3]) - 5*MW2*MZ2^15*
           (268695*CHd[3, 3] + 156813*CHe[1, 1] - 332426*CHl1[1, 1] - 
            14400*CHl1[2, 2] + 576954*CHl3[1, 1] + 184980*CHl3[2, 2] + 
            408030*CHq1[3, 3] + 43510*CHq3[3, 3] - 14280*CHu[3, 3]) + 
          100*MZ2^16*(348*CHd[3, 3] + 405*CHe[1, 1] - 810*CHl1[1, 1] + 
            1025*CHl3[1, 1] + 315*CHl3[2, 2] + 786*CHq1[3, 3] - 
            324*CHq3[3, 3] - 90*CHu[3, 3]) + 262144*MW2^15*MZ2*
           (1203*CHd[3, 3] + 2843*CHe[1, 1] - 3214*CHl1[1, 1] + 
            819*CHl3[1, 1] + 619*CHl3[2, 2] - 2064*CHq1[3, 3] - 
            1545*CHq3[3, 3] + 105*CHu[3, 3]) - 65536*MW2^14*MZ2^2*
           (3337*CHd[3, 3] + 27203*CHe[1, 1] - 35771*CHl1[1, 1] - 
            756*CHl1[2, 2] + 4941*CHl3[1, 1] - 960*CHl3[2, 2] - 
            24532*CHq1[3, 3] - 13196*CHq3[3, 3] + 3105*CHu[3, 3]) + 
          2*MW2^2*MZ2^14*(8691961*CHd[3, 3] + 3512121*CHe[1, 1] - 
            7848952*CHl1[1, 1] - 491400*CHl1[2, 2] + 15519978*CHl3[1, 1] + 
            4440250*CHl3[2, 2] + 12667772*CHq1[3, 3] + 6617272*CHq3[3, 3] + 
            122400*CHu[3, 3]) - 1024*MW2^10*MZ2^6*(1950632*CHd[3, 3] - 
            8295468*CHe[1, 1] + 8652684*CHl1[1, 1] - 2603448*CHl1[2, 2] - 
            1259574*CHl3[1, 1] - 5485262*CHl3[2, 2] + 8213617*CHq1[3, 3] + 
            10720289*CHq3[3, 3] + 1809045*CHu[3, 3]) - 128*MW2^8*MZ2^8*
           (52163098*CHd[3, 3] - 56571472*CHe[1, 1] + 78978887*CHl1[1, 1] - 
            14402268*CHl1[2, 2] + 14436754*CHl3[1, 1] + 25908435*CHl3[2, 2] - 
            47173954*CHq1[3, 3] - 53219082*CHq3[3, 3] + 3552723*CHu[3, 3]) - 
          MW2^3*MZ2^13*(110846703*CHd[3, 3] + 41000437*CHe[1, 1] - 
            93366410*CHl1[1, 1] - 4525920*CHl1[2, 2] + 171836846*CHl3[1, 1] + 
            32846504*CHl3[2, 2] + 190098390*CHq1[3, 3] + 
            149609182*CHq3[3, 3] + 5325048*CHu[3, 3]) + 4*MW2^4*MZ2^12*
           (96449401*CHd[3, 3] + 45651391*CHe[1, 1] - 99998342*CHl1[1, 1] - 
            645012*CHl1[2, 2] + 136402176*CHl3[1, 1] - 496566*CHl3[2, 2] + 
            231018008*CHq1[3, 3] + 216616216*CHq3[3, 3] + 
            7388838*CHu[3, 3]) + 128*MW2^9*MZ2^7*(53749223*CHd[3, 3] - 
            72545363*CHe[1, 1] + 89266827*CHl1[1, 1] - 20185488*CHl1[2, 2] + 
            8795497*CHl3[1, 1] - 3475482*CHl3[2, 2] + 15259369*CHq1[3, 3] + 
            19488021*CHq3[3, 3] + 9432168*CHu[3, 3]) - 4*MW2^5*MZ2^11*
           (164562898*CHd[3, 3] + 164019926*CHe[1, 1] - 
            327809397*CHl1[1, 1] + 15582240*CHl1[2, 2] + 
            246983610*CHl3[1, 1] - 112620161*CHl3[2, 2] + 
            748365653*CHq1[3, 3] + 764450605*CHq3[3, 3] + 
            21523128*CHu[3, 3])) + MT2^3*MW2^2*
         (25*MZ2^17*(1233*CHd[3, 3] + 1159*CHe[1, 1] - 2318*CHl1[1, 1] + 
            2782*CHl3[1, 1] + 540*CHl3[2, 2] + 2466*CHq1[3, 3] - 
            1014*CHq3[3, 3]) - 262144*MW2^17*(420*CHd[3, 3] + 742*CHe[1, 1] - 
            742*CHl1[1, 1] + 281*CHl3[1, 1] + 183*CHl3[2, 2] - 
            420*CHq1[3, 3] - 224*CHq3[3, 3]) + 4*MW2^5*MZ2^12*
           (101096163*CHd[3, 3] - 2482411*CHe[1, 1] + 
            2*(-7076533*CHl1[1, 1] - 5100318*CHl1[2, 2] + 56459345*CHl3[1, 
                1] + 20999548*CHl3[2, 2] + 35215512*CHq1[3, 3] + 
              3157994*CHq3[3, 3] - 789723*CHu[3, 3])) - 2*MW2^3*MZ2^14*
           (12606831*CHd[3, 3] + 5393073*CHe[1, 1] - 
            4*(3061460*CHl1[1, 1] + 47880*CHl1[2, 2] - 4142091*CHl3[1, 1] + 
              155397*CHl3[2, 2] - 6703368*CHq1[3, 3] - 7777526*CHq3[3, 3] - 
              293700*CHu[3, 3])) + 16*MW2^8*MZ2^9*(144022429*CHd[3, 3] - 
            257577241*CHe[1, 1] + 442011395*CHl1[1, 1] - 
            51503472*CHl1[2, 2] - 11987553*CHl3[1, 1] + 
            266883324*CHl3[2, 2] - 747048031*CHq1[3, 3] - 
            865959919*CHq3[3, 3] - 9789360*CHu[3, 3]) - 1024*MW2^12*MZ2^5*
           (3194267*CHd[3, 3] + 7776925*CHe[1, 1] - 6341415*CHl1[1, 1] + 
            2903472*CHl1[2, 2] + 3811955*CHl3[1, 1] + 10748322*CHl3[2, 2] - 
            11095193*CHq1[3, 3] - 14687477*CHq3[3, 3] - 795468*CHu[3, 3]) - 
          128*MW2^9*MZ2^8*(64504450*CHd[3, 3] - 65734040*CHe[1, 1] + 
            96921381*CHl1[1, 1] - 16101828*CHl1[2, 2] + 12687857*CHl3[1, 1] + 
            39065924*CHl3[2, 2] - 78322402*CHq1[3, 3] - 
            105042820*CHq3[3, 3] - 574011*CHu[3, 3]) + 4096*MW2^13*MZ2^4*
           (1283180*CHd[3, 3] + 430886*CHe[1, 1] + 216788*CHl1[1, 1] + 
            393912*CHl1[2, 2] + 638005*CHl3[1, 1] + 2027145*CHl3[2, 2] - 
            886472*CHq1[3, 3] - 2167288*CHq3[3, 3] - 166194*CHu[3, 3]) - 
          8192*MW2^14*MZ2^3*(258259*CHd[3, 3] - 259543*CHe[1, 1] + 
            510113*CHl1[1, 1] + 65520*CHl1[2, 2] + 35009*CHl3[1, 1] + 
            394248*CHl3[2, 2] + 253259*CHq1[3, 3] - 237569*CHq3[3, 3] - 
            44616*CHu[3, 3]) + 131072*MW2^16*MZ2*(3850*CHd[3, 3] + 
            8256*CHe[1, 1] - 9418*CHl1[1, 1] + 2995*CHl3[1, 1] + 
            1353*CHl3[2, 2] - 6496*CHq1[3, 3] - 2890*CHq3[3, 3] + 
            126*CHu[3, 3]) - 65536*MW2^15*MZ2^2*(5295*CHd[3, 3] + 
            36823*CHe[1, 1] - 49797*CHl1[1, 1] - 1260*CHl1[2, 2] + 
            9927*CHl3[1, 1] - 5228*CHl3[2, 2] - 36252*CHq1[3, 3] - 
            8110*CHq3[3, 3] + 1767*CHu[3, 3]) + 4*MW2^2*MZ2^15*
           (1933815*CHd[3, 3] + 695729*CHe[1, 1] - 1607258*CHl1[1, 1] - 
            113400*CHl1[2, 2] + 3013792*CHl3[1, 1] + 635170*CHl3[2, 2] + 
            2778900*CHq1[3, 3] + 2074450*CHq3[3, 3] + 98550*CHu[3, 3]) - 
          1024*MW2^11*MZ2^6*(4545992*CHd[3, 3] - 12077198*CHe[1, 1] + 
            13203616*CHl1[1, 1] - 3641832*CHl1[2, 2] - 1955494*CHl3[1, 1] - 
            6970650*CHl3[2, 2] + 10932019*CHq1[3, 3] + 10912369*CHq3[3, 3] + 
            602739*CHu[3, 3]) + 128*MW2^10*MZ2^7*(81406601*CHd[3, 3] - 
            95179381*CHe[1, 1] + 122107133*CHl1[1, 1] - 25864560*CHl1[2, 2] + 
            8208459*CHl3[1, 1] + 3659718*CHl3[2, 2] + 5352151*CHq1[3, 3] - 
            18254573*CHq3[3, 3] + 1788312*CHu[3, 3]) - 4*MW2^6*MZ2^11*
           (302892722*CHd[3, 3] + 63412566*CHe[1, 1] - 183002839*CHl1[1, 1] - 
            14346144*CHl1[2, 2] + 315005338*CHl3[1, 1] - 
            20394143*CHl3[2, 2] + 596779255*CHq1[3, 3] + 
            521625631*CHq3[3, 3] + 5753352*CHu[3, 3]) + 16*MW2^7*MZ2^10*
           (69781607*CHd[3, 3] + 85450645*CHe[1, 1] - 178169597*CHl1[1, 1] + 
            8316540*CHl1[2, 2] + 95859629*CHl3[1, 1] - 100740954*CHl3[2, 2] + 
            449561473*CHq1[3, 3] + 470498209*CHq3[3, 3] + 
            5993028*CHu[3, 3]) + MW2^4*MZ2^13*(-20657209*CHd[3, 3] + 
            25778741*CHe[1, 1] - 45372486*CHl1[1, 1] + 8675424*CHl1[2, 2] - 
            31403662*CHl3[1, 1] - 56394712*CHl3[2, 2] + 
            102632746*CHq1[3, 3] + 187856506*CHq3[3, 3] + 
            6846456*CHu[3, 3]) - 10*MW2*MZ2^16*(87813*CHd[3, 3] + 
            42765*CHe[1, 1] + 4*(-23215*CHl1[1, 1] - 1350*CHl1[2, 2] + 
              40225*CHl3[1, 1] + 10490*CHl3[2, 2] + 30474*CHq1[3, 3] + 
              6544*CHq3[3, 3] + 675*CHu[3, 3]))) + 
        MT2^2*MW2^3*(-25*MZ2^17*(1665*CHd[3, 3] + 1031*CHe[1, 1] - 
            2062*CHl1[1, 1] + 3878*CHl3[1, 1] + 1380*CHl3[2, 2] + 
            3330*CHq1[3, 3] - 1110*CHq3[3, 3]) + 262144*MW2^17*
           (252*CHd[3, 3] + 434*CHe[1, 1] - 434*CHl1[1, 1] + 181*CHl3[1, 1] + 
            111*CHl3[2, 2] - 252*CHq1[3, 3] - 112*CHq3[3, 3]) - 
          4*MW2^5*MZ2^12*(25784611*CHd[3, 3] - 45673651*CHe[1, 1] + 
            78598311*CHl1[1, 1] - 10428516*CHl1[2, 2] + 8504866*CHl3[1, 1] + 
            55632383*CHl3[2, 2] - 142814893*CHq1[3, 3] - 
            181678549*CHq3[3, 3] - 1698954*CHu[3, 3]) + 128*MW2^9*MZ2^8*
           (26033023*CHd[3, 3] - 21867105*CHe[1, 1] + 36620976*CHl1[1, 1] - 
            4641228*CHl1[2, 2] + 4440968*CHl3[1, 1] + 23036760*CHl3[2, 2] - 
            47790883*CHq1[3, 3] - 62580639*CHq3[3, 3] - 724569*CHu[3, 3]) - 
          128*MW2^10*MZ2^7*(43460447*CHd[3, 3] - 40826859*CHe[1, 1] + 
            56196691*CHl1[1, 1] - 10392912*CHl1[2, 2] + 2869103*CHl3[1, 1] + 
            8843076*CHl3[2, 2] - 7463351*CHq1[3, 3] - 27437723*CHq3[3, 3] - 
            256944*CHu[3, 3]) + 1024*MW2^12*MZ2^5*(1209349*CHd[3, 3] + 
            4415847*CHe[1, 1] - 3974741*CHl1[1, 1] + 1498032*CHl1[2, 2] + 
            2539837*CHl3[1, 1] + 5660138*CHl3[2, 2] - 6428359*CHq1[3, 3] - 
            7037563*CHq3[3, 3] - 179196*CHu[3, 3]) - 4096*MW2^13*MZ2^4*
           (690346*CHd[3, 3] + 340188*CHe[1, 1] - 29290*CHl1[1, 1] + 
            216936*CHl1[2, 2] + 454619*CHl3[1, 1] + 1158957*CHl3[2, 2] - 
            636970*CHq1[3, 3] - 1162174*CHq3[3, 3] - 44646*CHu[3, 3]) + 
          4*MW2^6*MZ2^11*(194513122*CHd[3, 3] - 84667210*CHe[1, 1] + 
            105734643*CHl1[1, 1] - 30370032*CHl1[2, 2] + 
            131336202*CHl3[1, 1] + 88913431*CHl3[2, 2] - 
            14967859*CHq1[3, 3] - 106963291*CHq3[3, 3] - 19704*CHu[3, 3]) + 
          8192*MW2^14*MZ2^3*(157149*CHd[3, 3] - 109313*CHe[1, 1] + 
            243223*CHl1[1, 1] + 37872*CHl1[2, 2] + 42701*CHl3[1, 1] + 
            240462*CHl3[2, 2] + 103917*CHq1[3, 3] - 148447*CHq3[3, 3] - 
            13248*CHu[3, 3]) - 131072*MW2^16*MZ2*(2190*CHd[3, 3] + 
            4634*CHe[1, 1] - 5320*CHl1[1, 1] + 1833*CHl3[1, 1] + 
            757*CHl3[2, 2] - 3744*CHq1[3, 3] - 1410*CHq3[3, 3] + 
            42*CHu[3, 3]) + 65536*MW2^15*MZ2^2*(2221*CHd[3, 3] + 
            19295*CHe[1, 1] - 26651*CHl1[1, 1] - 756*CHl1[2, 2] + 
            5292*CHl3[1, 1] - 3753*CHl3[2, 2] - 19576*CHq1[3, 3] - 
            3108*CHq3[3, 3] + 561*CHu[3, 3]) - 4*MW2^2*MZ2^15*
           (2548797*CHd[3, 3] + 849678*CHe[1, 1] - 1963751*CHl1[1, 1] - 
            135900*CHl1[2, 2] + 4029834*CHl3[1, 1] + 992205*CHl3[2, 2] + 
            4119399*CHq1[3, 3] + 2134399*CHq3[3, 3] + 38100*CHu[3, 3]) + 
          1024*MW2^11*MZ2^6*(3146969*CHd[3, 3] - 6020289*CHe[1, 1] + 
            6978075*CHl1[1, 1] - 1709640*CHl1[2, 2] - 1348106*CHl3[1, 1] - 
            3008953*CHl3[2, 2] + 5341522*CHq1[3, 3] + 3844406*CHq3[3, 3] + 
            85917*CHu[3, 3]) - 32*MW2^7*MZ2^10*(42787304*CHd[3, 3] - 
            7538998*CHe[1, 1] - 1694087*CHl1[1, 1] - 5113206*CHl1[2, 2] + 
            28819727*CHl3[1, 1] - 7083016*CHl3[2, 2] + 72874603*CHq1[3, 3] + 
            64152011*CHq3[3, 3] + 935922*CHu[3, 3]) + MW2^3*MZ2^14*
           (45094933*CHd[3, 3] + 17304235*CHe[1, 1] - 39628506*CHl1[1, 1] - 
            1391040*CHl1[2, 2] + 63043986*CHl3[1, 1] + 5127708*CHl3[2, 2] + 
            92918534*CHq1[3, 3] + 75841526*CHq3[3, 3] + 1054800*CHu[3, 3]) - 
          MW2^4*MZ2^13*(79912701*CHd[3, 3] + 65224511*CHe[1, 1] - 
            135301802*CHl1[1, 1] + 4870224*CHl1[2, 2] + 
            110224258*CHl3[1, 1] - 44749876*CHl3[2, 2] + 
            315842742*CHq1[3, 3] + 327484494*CHq3[3, 3] + 
            3803952*CHu[3, 3]) + 16*MW2^8*MZ2^9*(7742717*CHd[3, 3] + 
            43746319*CHe[1, 1] - 111531197*CHl1[1, 1] + 1890864*CHl1[2, 2] + 
            26816551*CHl3[1, 1] - 115287804*CHl3[2, 2] + 
            358197505*CHq1[3, 3] + 392880361*CHq3[3, 3] + 
            4743480*CHu[3, 3]) + 5*MW2*MZ2^16*(216609*CHd[3, 3] + 
            86687*CHe[1, 1] + 2*(-94657*CHl1[1, 1] - 5400*CHl1[2, 2] + 
              200963*CHl3[1, 1] + 64820*CHl3[2, 2] + 171159*CHq1[3, 3] + 
              20399*CHq3[3, 3] + 900*CHu[3, 3]))) + 
        MT2^6*(262144*MW2^16*(84*CHd[3, 3] + 182*CHe[1, 1] - 182*CHl1[1, 1] + 
            55*CHl3[1, 1] + 69*CHl3[2, 2] - 84*CHq1[3, 3] - 112*CHq3[3, 3]) - 
          25*MZ2^16*(375*CHd[3, 3] + 397*CHe[1, 1] - 794*CHl1[1, 1] + 
            846*CHl3[1, 1] + 120*CHl3[2, 2] + 750*CHq1[3, 3] + 
            30*CHq3[3, 3]) + 32*MW2^6*MZ2^10*(607352*CHd[3, 3] - 
            18193658*CHe[1, 1] + 32598485*CHl1[1, 1] - 3122334*CHl1[2, 2] - 
            7076347*CHl3[1, 1] + 18056538*CHl3[2, 2] - 65034365*CHq1[3, 3] - 
            68799333*CHq3[3, 3] - 2287530*CHu[3, 3]) + 1024*MW2^11*MZ2^5*
           (1390415*CHd[3, 3] + 1410397*CHe[1, 1] - 927687*CHl1[1, 1] + 
            634896*CHl1[2, 2] + 1353491*CHl3[1, 1] + 2715234*CHl3[2, 2] - 
            2756789*CHq1[3, 3] - 3793809*CHq3[3, 3] - 1182324*CHu[3, 3]) - 
          4096*MW2^12*MZ2^4*(391406*CHd[3, 3] - 6668*CHe[1, 1] + 
            178882*CHl1[1, 1] + 82872*CHl1[2, 2] + 231217*CHl3[1, 1] + 
            441959*CHl3[2, 2] - 185582*CHq1[3, 3] - 373234*CHq3[3, 3] - 
            211842*CHu[3, 3]) + 8192*MW2^13*MZ2^3*(75935*CHd[3, 3] - 
            95771*CHe[1, 1] + 157581*CHl1[1, 1] + 13392*CHl1[2, 2] + 
            29055*CHl3[1, 1] + 63290*CHl3[2, 2] + 68719*CHq1[3, 3] + 
            30459*CHq3[3, 3] - 51168*CHu[3, 3]) - 131072*MW2^15*MZ2*
           (794*CHd[3, 3] + 2130*CHe[1, 1] - 2396*CHl1[1, 1] + 
            557*CHl3[1, 1] + 693*CHl3[2, 2] - 1424*CHq1[3, 3] - 
            1598*CHq3[3, 3] + 126*CHu[3, 3]) + 65536*MW2^14*MZ2^2*
           (703*CHd[3, 3] + 10393*CHe[1, 1] - 13457*CHl1[1, 1] - 
            252*CHl1[2, 2] + 1310*CHl3[1, 1] + 1087*CHl3[2, 2] - 
            8560*CHq1[3, 3] - 8016*CHq3[3, 3] + 1875*CHu[3, 3]) - 
          MW2^2*MZ2^14*(5100941*CHd[3, 3] + 1937419*CHe[1, 1] - 
            4339898*CHl1[1, 1] - 277200*CHl1[2, 2] + 8557282*CHl3[1, 1] + 
            2197340*CHl3[2, 2] + 7073422*CHq1[3, 3] + 4836622*CHq3[3, 3] + 
            654600*CHu[3, 3]) + 1024*MW2^10*MZ2^6*(431907*CHd[3, 3] - 
            2652703*CHe[1, 1] + 2753249*CHl1[1, 1] - 839736*CHl1[2, 2] - 
            875216*CHl3[1, 1] - 2141357*CHl3[2, 2] + 3157158*CHq1[3, 3] + 
            4041766*CHq3[3, 3] + 1156815*CHu[3, 3]) - 16*MW2^7*MZ2^9*
           (61594473*CHd[3, 3] - 83469149*CHe[1, 1] + 132157847*CHl1[1, 1] - 
            18397584*CHl1[2, 2] + 11776875*CHl3[1, 1] + 69179828*CHl3[2, 2] - 
            178211667*CHq1[3, 3] - 188994683*CHq3[3, 3] + 
            1405272*CHu[3, 3]) + 128*MW2^8*MZ2^8*(17290317*CHd[3, 3] - 
            18154011*CHe[1, 1] + 25469704*CHl1[1, 1] - 4535172*CHl1[2, 2] + 
            3989132*CHl3[1, 1] + 7557860*CHl3[2, 2] - 14362569*CHq1[3, 3] - 
            14478185*CHq3[3, 3] + 2579517*CHu[3, 3]) + MW2^3*MZ2^13*
           (34103225*CHd[3, 3] + 11609667*CHe[1, 1] - 26680566*CHl1[1, 1] - 
            1396080*CHl1[2, 2] + 50177290*CHl3[1, 1] + 8692448*CHl3[2, 2] + 
            55973026*CHq1[3, 3] + 49195722*CHq3[3, 3] + 5053200*CHu[3, 3]) - 
          4*MW2^4*MZ2^12*(30831493*CHd[3, 3] + 13275115*CHe[1, 1] - 
            29446919*CHl1[1, 1] - 308988*CHl1[2, 2] + 41056406*CHl3[1, 1] - 
            909927*CHl3[2, 2] + 70900181*CHq1[3, 3] + 69745109*CHq3[3, 3] + 
            5434002*CHu[3, 3]) - 128*MW2^9*MZ2^7*(17345613*CHd[3, 3] - 
            23411457*CHe[1, 1] + 28891593*CHl1[1, 1] - 6440688*CHl1[2, 2] + 
            636909*CHl3[1, 1] - 3168996*CHl3[2, 2] + 7664379*CHq1[3, 3] + 
            10950559*CHq3[3, 3] + 6261456*CHu[3, 3]) + 4*MW2^5*MZ2^11*
           (54548282*CHd[3, 3] + 49185854*CHe[1, 1] - 99412691*CHl1[1, 1] + 
            4388976*CHl1[2, 2] + 74932178*CHl3[1, 1] - 37158747*CHl3[2, 2] + 
            236660611*CHq1[3, 3] + 245003051*CHq3[3, 3] + 
            13873656*CHu[3, 3]) + 5*MW2*MZ2^15*(74523*CHd[3, 3] + 
            41509*CHe[1, 1] + 6*(-14633*CHl1[1, 1] - 600*CHl1[2, 2] + 
              23877*CHl3[1, 1] + 6110*CHl3[2, 2] + 17791*CHq1[3, 3] + 
              6731*CHq3[3, 3] + 1200*CHu[3, 3]))) - 
        MT2^7*(262144*MW2^15*(12*CHd[3, 3] + 34*CHe[1, 1] - 34*CHl1[1, 1] + 
            11*CHl3[1, 1] + 21*CHl3[2, 2] - 12*CHq1[3, 3] - 32*CHq3[3, 3]) + 
          1024*MW2^10*MZ2^5*(332065*CHd[3, 3] + 144847*CHe[1, 1] - 
            62157*CHl1[1, 1] + 84240*CHl1[2, 2] + 362557*CHl3[1, 1] + 
            459042*CHl3[2, 2] - 545083*CHq1[3, 3] - 552719*CHq3[3, 3] - 
            381828*CHu[3, 3]) - 1024*MW2^9*MZ2^6*(22256*CHd[3, 3] + 
            334190*CHe[1, 1] - 342200*CHl1[1, 1] + 107928*CHl1[2, 2] + 
            301254*CHl3[1, 1] + 426106*CHl3[2, 2] - 641441*CHq1[3, 3] - 
            720415*CHq3[3, 3] - 369177*CHu[3, 3]) - 4096*MW2^11*MZ2^4*
           (84532*CHd[3, 3] - 17534*CHe[1, 1] + 46572*CHl1[1, 1] + 
            11304*CHl1[2, 2] + 57691*CHl3[1, 1] + 59559*CHl3[2, 2] - 
            41272*CHq1[3, 3] - 20528*CHq3[3, 3] - 69078*CHu[3, 3]) + 
          8192*MW2^12*MZ2^3*(17489*CHd[3, 3] - 21069*CHe[1, 1] + 
            31579*CHl1[1, 1] + 1872*CHl1[2, 2] + 7579*CHl3[1, 1] + 
            1272*CHl3[2, 2] + 10009*CHq1[3, 3] + 24741*CHq3[3, 3] - 
            16824*CHu[3, 3]) - 65536*MW2^13*MZ2^2*(75*CHd[3, 3] - 
            2041*CHe[1, 1] + 2567*CHl1[1, 1] + 36*CHl1[2, 2] - 
            229*CHl3[1, 1] - 932*CHl3[2, 2] + 1380*CHq1[3, 3] + 
            2678*CHq3[3, 3] - 621*CHu[3, 3]) - 131072*MW2^14*MZ2*
           (110*CHd[3, 3] + 404*CHe[1, 1] - 450*CHl1[1, 1] + 111*CHl3[1, 1] + 
            245*CHl3[2, 2] - 224*CHq1[3, 3] - 470*CHq3[3, 3] + 
            42*CHu[3, 3]) + 25*MZ2^15*(591*CHd[3, 3] + 333*CHe[1, 1] - 
            666*CHl1[1, 1] + 854*CHl3[1, 1] + 822*CHq1[3, 3] + 
            342*CHq3[3, 3] + 360*CHu[3, 3]) - 16*MW2^6*MZ2^9*
           (8289191*CHd[3, 3] - 9920043*CHe[1, 1] + 16092729*CHl1[1, 1] - 
            2017872*CHl1[2, 2] + 1623277*CHl3[1, 1] + 8414228*CHl3[2, 2] - 
            22937789*CHq1[3, 3] - 22795261*CHq3[3, 3] + 256944*CHu[3, 3]) + 
          128*MW2^7*MZ2^8*(2437526*CHd[3, 3] - 2288160*CHe[1, 1] + 
            3268407*CHl1[1, 1] - 534060*CHl1[2, 2] + 218221*CHl3[1, 1] + 
            621694*CHl3[2, 2] - 1459502*CHq1[3, 3] - 1137696*CHq3[3, 3] + 
            783663*CHu[3, 3]) - 16*MW2^5*MZ2^10*(235237*CHd[3, 3] + 
            3931223*CHe[1, 1] - 7301815*CHl1[1, 1] + 603828*CHl1[2, 2] + 
            1185243*CHl3[1, 1] - 4738522*CHl3[2, 2] + 16636379*CHq1[3, 3] + 
            17249307*CHq3[3, 3] + 1507044*CHu[3, 3]) - 4*MW2^3*MZ2^12*
           (3820245*CHd[3, 3] + 1073651*CHe[1, 1] - 2551146*CHl1[1, 1] - 
            84420*CHl1[2, 2] + 3973874*CHl3[1, 1] - 440112*CHl3[2, 2] + 
            7538412*CHq1[3, 3] + 7870128*CHq3[3, 3] + 1643838*CHu[3, 3]) - 
          128*MW2^8*MZ2^7*(2287483*CHd[3, 3] - 3023535*CHe[1, 1] + 
            3773623*CHl1[1, 1] - 796752*CHl1[2, 2] - 838175*CHl3[1, 1] - 
            1276526*CHl3[2, 2] + 2243189*CHq1[3, 3] + 2902905*CHq3[3, 3] + 
            1965288*CHu[3, 3]) + 4*MW2^4*MZ2^11*(7807210*CHd[3, 3] + 
            4648958*CHe[1, 1] - 9925057*CHl1[1, 1] + 281952*CHl1[2, 2] + 
            7494738*CHl3[1, 1] - 5237533*CHl3[2, 2] + 28325201*CHq1[3, 3] + 
            29815977*CHq3[3, 3] + 4347768*CHu[3, 3]) - 10*MW2*MZ2^14*
           (39141*CHd[3, 3] + 11455*CHe[1, 1] + 4*(-6405*CHl1[1, 1] - 
              450*CHl1[2, 2] + 13570*CHl3[1, 1] + 2325*CHl3[2, 2] + 
              11508*CHq1[3, 3] + 9278*CHq3[3, 3] + 4485*CHu[3, 3])) + 
          MW2^2*MZ2^13*(3533195*CHd[3, 3] + 811057*CHe[1, 1] + 
            2*(-980257*CHl1[1, 1] - 75600*CHl1[2, 2] + 2127093*CHl3[1, 1] + 
              228430*CHl3[2, 2] + 2462675*CHq1[3, 3] + 2424675*CHq3[3, 3] + 
              733500*CHu[3, 3]))) + MT2^4*MW2*
         (1310720*MW2^17*(84*CHd[3, 3] + 154*CHe[1, 1] - 154*CHl1[1, 1] + 
            53*CHl3[1, 1] + 39*CHl3[2, 2] - 84*CHq1[3, 3] - 56*CHq3[3, 3]) - 
          25*MZ2^17*(375*CHd[3, 3] + 397*CHe[1, 1] - 794*CHl1[1, 1] + 
            726*CHl3[1, 1] + 750*CHq1[3, 3] + 30*CHq3[3, 3]) - 
          16*MW2^8*MZ2^9*(259197709*CHd[3, 3] - 387276841*CHe[1, 1] + 
            620199051*CHl1[1, 1] - 85613904*CHl1[2, 2] + 
            32448763*CHl3[1, 1] + 333371536*CHl3[2, 2] - 
            869489599*CHq1[3, 3] - 994445951*CHq3[3, 3] - 
            7372152*CHu[3, 3]) + MW2^4*MZ2^13*(135302301*CHd[3, 3] + 
            40211959*CHe[1, 1] - 95760074*CHl1[1, 1] - 8108208*CHl1[2, 2] + 
            209839382*CHl3[1, 1] + 55401728*CHl3[2, 2] + 
            193810110*CHq1[3, 3] + 99890974*CHq3[3, 3] - 1955856*CHu[3, 3]) + 
          1024*MW2^12*MZ2^5*(4229451*CHd[3, 3] + 7951709*CHe[1, 1] - 
            6015319*CHl1[1, 1] + 3159504*CHl1[2, 2] + 3662305*CHl3[1, 1] + 
            11645728*CHl3[2, 2] - 11462241*CHq1[3, 3] - 17065685*CHq3[3, 3] - 
            1669644*CHu[3, 3]) - 4096*MW2^13*MZ2^4*(1424542*CHd[3, 3] + 
            305944*CHe[1, 1] + 436622*CHl1[1, 1] + 413784*CHl1[2, 2] + 
            620651*CHl3[1, 1] + 2102325*CHl3[2, 2] - 780442*CHq1[3, 3] - 
            2289426*CHq3[3, 3] - 318174*CHu[3, 3]) + 8192*MW2^14*MZ2^3*
           (268395*CHd[3, 3] - 325807*CHe[1, 1] + 597625*CHl1[1, 1] + 
            66960*CHl1[2, 2] + 32907*CHl3[1, 1] + 389306*CHl3[2, 2] + 
            308475*CHq1[3, 3] - 193433*CHq3[3, 3] - 80352*CHu[3, 3]) - 
          262144*MW2^16*MZ2*(1985*CHd[3, 3] + 4400*CHe[1, 1] - 
            4995*CHl1[1, 1] + 1431*CHl3[1, 1] + 776*CHl3[2, 2] - 
            3350*CHq1[3, 3] - 1865*CHq3[3, 3] + 105*CHu[3, 3]) + 
          65536*MW2^15*MZ2^2*(5987*CHd[3, 3] + 40995*CHe[1, 1] - 
            54605*CHl1[1, 1] - 1260*CHl1[2, 2] + 9633*CHl3[1, 1] - 
            4066*CHl3[2, 2] - 38942*CHq1[3, 3] - 13104*CHq3[3, 3] + 
            3045*CHu[3, 3]) + 5*MW2*MZ2^16*(47163*CHd[3, 3] + 
            19129*CHe[1, 1] - 43038*CHl1[1, 1] - 3600*CHl1[2, 2] + 
            69562*CHl3[1, 1] + 9400*CHl3[2, 2] + 53826*CHq1[3, 3] + 
            54066*CHq3[3, 3] + 5400*CHu[3, 3]) - 4*MW2^2*MZ2^15*
           (216749*CHd[3, 3] - 1939*CHe[1, 1] - 37087*CHl1[1, 1] - 
            15300*CHl1[2, 2] + 59608*CHl3[1, 1] - 127765*CHl3[2, 2] + 
            217783*CHq1[3, 3] + 879283*CHq3[3, 3] + 87300*CHu[3, 3]) + 
          1024*MW2^11*MZ2^6*(3936907*CHd[3, 3] - 13410421*CHe[1, 1] + 
            14198349*CHl1[1, 1] - 4153464*CHl1[2, 2] - 1572729*CHl3[1, 1] - 
            8141778*CHl3[2, 2] + 12362984*CHq1[3, 3] + 14874774*CHq3[3, 3] + 
            1488945*CHu[3, 3]) + 128*MW2^9*MZ2^8*(79850293*CHd[3, 3] - 
            86032347*CHe[1, 1] + 121612688*CHl1[1, 1] - 21812436*CHl1[2, 2] + 
            20537638*CHl3[1, 1] + 42378326*CHl3[2, 2] - 79646971*CHq1[3, 3] - 
            99716157*CHq3[3, 3] + 1678899*CHu[3, 3]) - 4*MW2^5*MZ2^12*
           (143126869*CHd[3, 3] + 53083267*CHe[1, 1] - 122243495*CHl1[1, 1] - 
            3960252*CHl1[2, 2] + 193714862*CHl3[1, 1] + 11794417*CHl3[2, 2] + 
            292417241*CHq1[3, 3] + 246573245*CHq3[3, 3] + 
            3215694*CHu[3, 3]) - 32*MW2^7*MZ2^10*(7649362*CHd[3, 3] + 
            82168910*CHe[1, 1] - 149932045*CHl1[1, 1] + 13475430*CHl1[2, 2] + 
            44277233*CHl3[1, 1] - 79760052*CHl3[2, 2] + 
            302938745*CHq1[3, 3] + 325782177*CHq3[3, 3] + 
            4584450*CHu[3, 3]) - 128*MW2^10*MZ2^7*(87676025*CHd[3, 3] - 
            113661317*CHe[1, 1] + 141354413*CHl1[1, 1] - 
            31529520*CHl1[2, 2] + 14394089*CHl3[1, 1] - 1257260*CHl3[2, 2] + 
            16486687*CHq1[3, 3] + 8794563*CHq3[3, 3] + 6815664*CHu[3, 3]) + 
          4*MW2^6*MZ2^11*(283927518*CHd[3, 3] + 212589338*CHe[1, 1] - 
            441805867*CHl1[1, 1] + 13873392*CHl1[2, 2] + 
            387004950*CHl3[1, 1] - 137172543*CHl3[2, 2] + 
            1053958827*CHq1[3, 3] + 1044357443*CHq3[3, 3] + 
            16939944*CHu[3, 3]) + MW2^3*MZ2^14*(-12370225*CHd[3, 3] - 
            4795467*CHe[1, 1] + 2*(5314301*CHl1[1, 1] + 524160*CHl1[2, 2] - 
              13087713*CHl3[1, 1] - 5582678*CHl3[2, 2] - 7049347*CHq1[3, 3] + 
              4689501*CHq3[3, 3] + 820800*CHu[3, 3])))) + 
      MH2^2*(MW2^6*(MW2 + MZ2)*(-16*MW2^6*MZ2^9*(3316159*CHd[3, 3] - 
            4336315*CHe[1, 1] + 7197585*CHl1[1, 1] - 1008936*CHl1[2, 2] + 
            101079*CHl3[1, 1] + 4345334*CHl3[2, 2] - 10899301*CHq1[3, 3] - 
            12692397*CHq3[3, 3]) + 64*MW2^7*MZ2^8*(2047421*CHd[3, 3] - 
            2007001*CHe[1, 1] + 2908873*CHl1[1, 1] - 534060*CHl1[2, 2] + 
            55311*CHl3[1, 1] + 818318*CHl3[2, 2] - 1779509*CHq1[3, 3] - 
            2758209*CHq3[3, 3]) + 1024*MW2^10*MZ2^5*(52871*CHd[3, 3] + 
            98357*CHe[1, 1] - 73799*CHl1[1, 1] + 42120*CHl1[2, 2] + 
            119933*CHl3[1, 1] + 210896*CHl3[2, 2] - 174173*CHq1[3, 3] - 
            182001*CHq3[3, 3]) - 128*MW2^8*MZ2^7*(1127177*CHd[3, 3] - 
            1362029*CHe[1, 1] + 1722873*CHl1[1, 1] - 398376*CHl1[2, 2] - 
            311401*CHl3[1, 1] - 366638*CHl3[2, 2] + 450043*CHq1[3, 3] - 
            144913*CHq3[3, 3]) - 4096*MW2^11*MZ2^4*(17957*CHd[3, 3] + 
            3815*CHe[1, 1] + 5845*CHl1[1, 1] + 5652*CHl1[2, 2] + 
            18592*CHl3[1, 1] + 36967*CHl3[2, 2] - 13505*CHq1[3, 3] - 
            25321*CHq3[3, 3]) + 8192*MW2^12*MZ2^3*(3331*CHd[3, 3] - 
            4111*CHe[1, 1] + 7689*CHl1[1, 1] + 936*CHl1[2, 2] + 
            2083*CHl3[1, 1] + 7030*CHl3[2, 2] + 3491*CHq1[3, 3] - 
            2561*CHq3[3, 3]) + 32768*MW2^13*MZ2^2*(177*CHd[3, 3] + 
            1043*CHe[1, 1] - 1405*CHl1[1, 1] - 36*CHl1[2, 2] + 
            255*CHl3[1, 1] - 204*CHl3[2, 2] - 1011*CHq1[3, 3] - 
            183*CHq3[3, 3]) - 131072*MW2^14*MZ2*(55*CHd[3, 3] + 
            113*CHe[1, 1] - 129*CHl1[1, 1] + 50*CHl3[1, 1] + 21*CHl3[2, 2] - 
            91*CHq1[3, 3] - 29*CHq3[3, 3]) + 200*MZ2^15*(42*CHd[3, 3] + 
            14*CHe[1, 1] - 28*CHl1[1, 1] + 97*CHl3[1, 1] + 30*CHl3[2, 2] + 
            84*CHq1[3, 3] - 21*CHq3[3, 3]) + 262144*MW2^15*
           (6*CHd[3, 3] + 10*CHe[1, 1] - 10*CHl1[1, 1] + 5*CHl3[1, 1] + 
            3*CHl3[2, 2] - 6*CHq1[3, 3] - 2*CHq3[3, 3]) + 
          512*MW2^9*MZ2^6*(102817*CHd[3, 3] - 327421*CHe[1, 1] + 
            349685*CHl1[1, 1] - 107928*CHl1[2, 2] - 203906*CHl3[1, 1] - 
            336243*CHl3[2, 2] + 386207*CHq1[3, 3] + 293323*CHq3[3, 3]) + 
          MW2^2*MZ2^13*(1738027*CHd[3, 3] + 313065*CHe[1, 1] - 
            839150*CHl1[1, 1] - 75600*CHl1[2, 2] + 2371610*CHl3[1, 1] + 
            331840*CHl3[2, 2] + 3076394*CHq1[3, 3] + 1644194*CHq3[3, 3]) - 
          4*MW2^3*MZ2^12*(1789446*CHd[3, 3] + 451058*CHe[1, 1] - 
            1160501*CHl1[1, 1] - 42210*CHl1[2, 2] + 2070617*CHl3[1, 1] - 
            251448*CHl3[2, 2] + 4147515*CHq1[3, 3] + 3122543*CHq3[3, 3]) + 
          4*MW2^4*MZ2^11*(3562514*CHd[3, 3] + 2032870*CHe[1, 1] - 
            4576209*CHl1[1, 1] + 140976*CHl1[2, 2] + 3940747*CHl3[1, 1] - 
            2811708*CHl3[2, 2] + 14216593*CHq1[3, 3] + 12831497*CHq3[3, 3]) - 
          8*MW2^5*MZ2^10*(376456*CHd[3, 3] + 3454088*CHe[1, 1] - 
            6645858*CHl1[1, 1] + 603828*CHl1[2, 2] + 1717489*CHl3[1, 1] - 
            4862233*CHl3[2, 2] + 15806942*CHq1[3, 3] + 16167054*CHq3[3, 3]) - 
          5*MW2*MZ2^14*(41013*CHd[3, 3] + 8103*CHe[1, 1] + 
            2*(-9843*CHl1[1, 1] - 900*CHl1[2, 2] + 34917*CHl3[1, 1] + 
              9460*CHl3[2, 2] + 33453*CHq1[3, 3] + 6893*CHq3[3, 3]))) + 
        4*MT2^8*(-2*MW2 + MZ2)^2*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 
          7*MW2*MZ2^3 - 5*MZ2^4)*(512*MW2^8*(2*CHe[1, 1] - 2*CHl1[1, 1] + 
            CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq3[3, 3]) + 
          4*MW2^3*MZ2^5*(324*CHd[3, 3] + 48*CHe[1, 1] + 20*CHl1[1, 1] + 
            1919*CHl3[1, 1] + 1899*CHl3[2, 2] - 3714*CHq1[3, 3] - 
            3684*CHq3[3, 3] - 2766*CHu[3, 3]) - 16*MW2^4*MZ2^4*
           (594*CHd[3, 3] - 108*CHe[1, 1] + 182*CHl1[1, 1] + 679*CHl3[1, 1] + 
            497*CHl3[2, 2] - 990*CHq1[3, 3] - 668*CHq3[3, 3] - 
            900*CHu[3, 3]) + 64*MW2^5*MZ2^3*(180*CHd[3, 3] - 66*CHe[1, 1] + 
            95*CHl1[1, 1] + 108*CHl3[1, 1] + 13*CHl3[2, 2] - 93*CHq1[3, 3] + 
            77*CHq3[3, 3] - 195*CHu[3, 3]) - 64*MW2^6*MZ2^2*
           (72*CHd[3, 3] - 82*CHe[1, 1] + 106*CHl1[1, 1] + 7*CHl3[1, 1] - 
            99*CHl3[2, 2] + 30*CHq1[3, 3] + 222*CHq3[3, 3] - 102*CHu[3, 3]) - 
          512*MW2^7*MZ2*(7*CHe[1, 1] - 8*CHl1[1, 1] + 3*CHl3[1, 1] + 
            11*CHl3[2, 2] - 3*CHq1[3, 3] - 18*CHq3[3, 3] + 3*CHu[3, 3]) + 
          5*MZ2^8*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + CHl3[1, 1] - 
            15*CHl3[2, 2] + 9*CHq1[3, 3] + 39*CHq3[3, 3] + 45*CHu[3, 3]) - 
          MW2*MZ2^7*(1044*CHd[3, 3] - 272*CHe[1, 1] + 464*CHl1[1, 1] - 
            301*CHl3[1, 1] - 765*CHl3[2, 2] + 1203*CHq1[3, 3] + 
            2033*CHq3[3, 3] + 1695*CHu[3, 3]) + 2*MW2^2*MZ2^6*
           (1062*CHd[3, 3] - 308*CHe[1, 1] + 424*CHl1[1, 1] - 
            1279*CHl3[1, 1] - 1703*CHl3[2, 2] + 3255*CHq1[3, 3] + 
            3999*CHq3[3, 3] + 2811*CHu[3, 3])) - 
        MT2*MW2^4*(131072*MW2^17*(84*CHd[3, 3] + 142*CHe[1, 1] - 
            142*CHl1[1, 1] + 65*CHl3[1, 1] + 39*CHl3[2, 2] - 84*CHq1[3, 3] - 
            32*CHq3[3, 3]) - 200*MZ2^17*(42*CHd[3, 3] + 14*CHe[1, 1] - 
            28*CHl1[1, 1] + 97*CHl3[1, 1] + 30*CHl3[2, 2] + 84*CHq1[3, 3] - 
            21*CHq3[3, 3]) + 5*MW2*MZ2^16*(45843*CHd[3, 3] + 
            10903*CHe[1, 1] - 25286*CHl1[1, 1] - 1800*CHl1[2, 2] + 
            84084*CHl3[1, 1] + 23570*CHl3[2, 2] + 76566*CHq1[3, 3] + 
            8146*CHq3[3, 3]) + 4*MW2^6*MZ2^11*(33197050*CHd[3, 3] - 
            30242050*CHe[1, 1] + 49152245*CHl1[1, 1] - 7879536*CHl1[2, 2] + 
            12039053*CHl3[1, 1] + 35158160*CHl3[2, 2] - 72986617*CHq1[3, 3] - 
            92871381*CHq3[3, 3] - 163932*CHu[3, 3]) + 64*MW2^9*MZ2^8*
           (3965045*CHd[3, 3] - 399575*CHe[1, 1] + 3577563*CHl1[1, 1] + 
            312012*CHl1[2, 2] + 2181478*CHl3[1, 1] + 9227203*CHl3[2, 2] - 
            18484646*CHq1[3, 3] - 20742394*CHq3[3, 3] - 149223*CHu[3, 3]) - 
          128*MW2^10*MZ2^7*(6540623*CHd[3, 3] - 3408947*CHe[1, 1] + 
            5745683*CHl1[1, 1] - 724824*CHl1[2, 2] + 1201213*CHl3[1, 1] + 
            3788726*CHl3[2, 2] - 4623143*CHq1[3, 3] - 7654237*CHq3[3, 3] - 
            68532*CHu[3, 3]) + 1024*MW2^12*MZ2^5*(30073*CHd[3, 3] + 
            664859*CHe[1, 1] - 679919*CHl1[1, 1] + 196920*CHl1[2, 2] + 
            453381*CHl3[1, 1] + 764840*CHl3[2, 2] - 985273*CHq1[3, 3] - 
            853511*CHq3[3, 3] - 6222*CHu[3, 3]) - 2048*MW2^13*MZ2^4*
           (196002*CHd[3, 3] + 141344*CHe[1, 1] - 70832*CHl1[1, 1] + 
            63576*CHl1[2, 2] + 192475*CHl3[1, 1] + 370387*CHl3[2, 2] - 
            252864*CHq1[3, 3] - 333964*CHq3[3, 3] - 4602*CHu[3, 3]) + 
          512*MW2^11*MZ2^6*(1321911*CHd[3, 3] - 1460595*CHe[1, 1] + 
            1890917*CHl1[1, 1] - 373320*CHl1[2, 2] - 328575*CHl3[1, 1] - 
            366984*CHl3[2, 2] + 1078350*CHq1[3, 3] + 295474*CHq3[3, 3] - 
            3585*CHu[3, 3]) + 8192*MW2^14*MZ2^3*(27173*CHd[3, 3] - 
            9313*CHe[1, 1] + 28187*CHl1[1, 1] + 5976*CHl1[2, 2] + 
            14601*CHl3[1, 1] + 42514*CHl3[2, 2] + 7249*CHq1[3, 3] - 
            24129*CHq3[3, 3] - 804*CHu[3, 3]) - 131072*MW2^16*MZ2*
           (337*CHd[3, 3] + 715*CHe[1, 1] - 828*CHl1[1, 1] + 300*CHl3[1, 1] + 
            118*CHl3[2, 2] - 592*CHq1[3, 3] - 199*CHq3[3, 3] + 3*CHu[3, 3]) + 
          32768*MW2^15*MZ2^2*(275*CHd[3, 3] + 5357*CHe[1, 1] - 
            7641*CHl1[1, 1] - 252*CHl1[2, 2] + 1184*CHl3[1, 1] - 
            1599*CHl3[2, 2] - 5612*CHq1[3, 3] - 688*CHq3[3, 3] + 
            75*CHu[3, 3]) - MW2^2*MZ2^15*(2387527*CHd[3, 3] + 
            486085*CHe[1, 1] - 1249190*CHl1[1, 1] - 111600*CHl1[2, 2] + 
            3685520*CHl3[1, 1] + 776790*CHl3[2, 2] + 4011794*CHq1[3, 3] + 
            1777694*CHq3[3, 3] + 4500*CHu[3, 3]) + MW2^3*MZ2^14*
           (12223735*CHd[3, 3] + 2894743*CHe[1, 1] - 7503386*CHl1[1, 1] - 
            408240*CHl1[2, 2] + 16369216*CHl3[1, 1] + 897658*CHl3[2, 2] + 
            24813662*CHq1[3, 3] + 17571074*CHq3[3, 3] + 53700*CHu[3, 3]) - 
          8*MW2^7*MZ2^10*(44991484*CHd[3, 3] - 26245192*CHe[1, 1] + 
            33950890*CHl1[1, 1] - 8117172*CHl1[2, 2] + 17280131*CHl3[1, 1] + 
            11659941*CHl3[2, 2] + 3352262*CHq1[3, 3] - 14225234*CHq3[3, 3] + 
            153660*CHu[3, 3]) + 4*MW2^5*MZ2^12*(3135412*CHd[3, 3] + 
            11760142*CHe[1, 1] - 23230861*CHl1[1, 1] + 2067030*CHl1[2, 2] + 
            7955862*CHl3[1, 1] - 16201131*CHl3[2, 2] + 57932810*CHq1[3, 3] + 
            61376542*CHq3[3, 3] + 169719*CHu[3, 3]) - MW2^4*MZ2^13*
           (30365011*CHd[3, 3] + 13296761*CHe[1, 1] - 31134546*CHl1[1, 1] + 
            417744*CHl1[2, 2] + 37764976*CHl3[1, 1] - 11983750*CHl3[2, 2] + 
            96449438*CHq1[3, 3] + 87023562*CHq3[3, 3] + 267900*CHu[3, 3]) + 
          16*MW2^8*MZ2^9*(19606823*CHd[3, 3] - 12724155*CHe[1, 1] + 
            10139129*CHl1[1, 1] - 4669416*CHl1[2, 2] + 4227037*CHl3[1, 1] - 
            13913804*CHl3[2, 2] + 46902151*CHq1[3, 3] + 41763003*CHq3[3, 3] + 
            344184*CHu[3, 3])) - MT2^7*(131072*MW2^15*(12*CHd[3, 3] + 
            34*CHe[1, 1] - 34*CHl1[1, 1] + 11*CHl3[1, 1] + 21*CHl3[2, 2] - 
            12*CHq1[3, 3] - 32*CHq3[3, 3]) - 512*MW2^9*MZ2^6*
           (1475*CHd[3, 3] + 324551*CHe[1, 1] - 334739*CHl1[1, 1] + 
            107928*CHl1[2, 2] + 312009*CHl3[1, 1] + 429400*CHl3[2, 2] - 
            625034*CHq1[3, 3] - 704008*CHq3[3, 3] - 369177*CHu[3, 3]) + 
          1024*MW2^10*MZ2^5*(160979*CHd[3, 3] + 70403*CHe[1, 1] - 
            29967*CHl1[1, 1] + 42120*CHl1[2, 2] + 187682*CHl3[1, 1] + 
            234813*CHl3[2, 2] - 270755*CHq1[3, 3] - 274573*CHq3[3, 3] - 
            190914*CHu[3, 3]) - 2048*MW2^11*MZ2^4*(83902*CHd[3, 3] - 
            17768*CHe[1, 1] + 46608*CHl1[1, 1] + 11304*CHl1[2, 2] + 
            59887*CHl3[1, 1] + 61719*CHl3[2, 2] - 41344*CHq1[3, 3] - 
            20600*CHq3[3, 3] - 69078*CHu[3, 3]) + 8192*MW2^12*MZ2^3*
           (8731*CHd[3, 3] - 10539*CHe[1, 1] + 15785*CHl1[1, 1] + 
            936*CHl1[2, 2] + 4001*CHl3[1, 1] + 852*CHl3[2, 2] + 
            4991*CHq1[3, 3] + 12357*CHq3[3, 3] - 8412*CHu[3, 3]) - 
          32768*MW2^13*MZ2^2*(75*CHd[3, 3] - 2041*CHe[1, 1] + 
            2567*CHl1[1, 1] + 36*CHl1[2, 2] - 220*CHl3[1, 1] - 
            923*CHl3[2, 2] + 1380*CHq1[3, 3] + 2678*CHq3[3, 3] - 
            621*CHu[3, 3]) - 65536*MW2^14*MZ2*(110*CHd[3, 3] + 
            404*CHe[1, 1] - 450*CHl1[1, 1] + 111*CHl3[1, 1] + 
            245*CHl3[2, 2] - 224*CHq1[3, 3] - 470*CHq3[3, 3] + 
            42*CHu[3, 3]) + 100*MZ2^15*(57*CHd[3, 3] + 36*CHe[1, 1] - 
            72*CHl1[1, 1] + 118*CHl3[1, 1] + 69*CHq1[3, 3] + 9*CHq3[3, 3] + 
            45*CHu[3, 3]) - 5*MW2*MZ2^14*(37701*CHd[3, 3] + 8935*CHe[1, 1] - 
            21030*CHl1[1, 1] - 1800*CHl1[2, 2] + 59770*CHl3[1, 1] + 
            10200*CHl3[2, 2] + 39102*CHq1[3, 3] + 30182*CHq3[3, 3] + 
            17940*CHu[3, 3]) - 16*MW2^6*MZ2^9*(4273579*CHd[3, 3] - 
            4519683*CHe[1, 1] + 7532433*CHl1[1, 1] - 1008936*CHl1[2, 2] + 
            757967*CHl3[1, 1] + 4667374*CHl3[2, 2] - 12532861*CHq1[3, 3] - 
            12461597*CHq3[3, 3] + 128472*CHu[3, 3]) + MW2^2*MZ2^13*
           (1812655*CHd[3, 3] + 291881*CHe[1, 1] - 791662*CHl1[1, 1] - 
            75600*CHl1[2, 2] + 2330538*CHl3[1, 1] + 243280*CHl3[2, 2] + 
            2360390*CHq1[3, 3] + 2322390*CHq3[3, 3] + 733500*CHu[3, 3]) + 
          64*MW2^7*MZ2^8*(2568179*CHd[3, 3] - 2153637*CHe[1, 1] + 
            3126405*CHl1[1, 1] - 534060*CHl1[2, 2] + 212155*CHl3[1, 1] + 
            757630*CHl3[2, 2] - 1795490*CHq1[3, 3] - 1473684*CHq3[3, 3] + 
            783663*CHu[3, 3]) - 4*MW2^3*MZ2^12*(2014968*CHd[3, 3] + 
            393010*CHe[1, 1] - 1057557*CHl1[1, 1] - 42210*CHl1[2, 2] + 
            2173453*CHl3[1, 1] - 251556*CHl3[2, 2] + 3822702*CHq1[3, 3] + 
            3988560*CHq3[3, 3] + 821919*CHu[3, 3]) - 128*MW2^8*MZ2^7*
           (1242089*CHd[3, 3] - 1451337*CHe[1, 1] + 1830593*CHl1[1, 1] - 
            398376*CHl1[2, 2] - 437119*CHl3[1, 1] - 600076*CHl3[2, 2] + 
            985663*CHq1[3, 3] + 1315521*CHq3[3, 3] + 982644*CHu[3, 3]) - 
          8*MW2^5*MZ2^10*(386896*CHd[3, 3] + 3397856*CHe[1, 1] - 
            6621514*CHl1[1, 1] + 603828*CHl1[2, 2] + 1402377*CHl3[1, 1] - 
            5201689*CHl3[2, 2] + 17709386*CHq1[3, 3] + 18322314*CHq3[3, 3] + 
            1507044*CHu[3, 3]) + 4*MW2^4*MZ2^11*(4210298*CHd[3, 3] + 
            1854958*CHe[1, 1] - 4310177*CHl1[1, 1] + 140976*CHl1[2, 2] + 
            4131507*CHl3[1, 1] - 2886980*CHl3[2, 2] + 14783533*CHq1[3, 3] + 
            15528921*CHq3[3, 3] + 2173884*CHu[3, 3])) + 
        MT2^3*MW2^2*(50*MZ2^17*(207*CHd[3, 3] + 256*CHe[1, 1] - 
            512*CHl1[1, 1] + 763*CHl3[1, 1] + 135*CHl3[2, 2] + 
            414*CHq1[3, 3] - 456*CHq3[3, 3]) - 131072*MW2^17*
           (420*CHd[3, 3] + 742*CHe[1, 1] - 742*CHl1[1, 1] + 281*CHl3[1, 1] + 
            183*CHl3[2, 2] - 420*CHq1[3, 3] - 224*CHq3[3, 3]) + 
          16*MW2^8*MZ2^9*(74165297*CHd[3, 3] - 114827105*CHe[1, 1] + 
            204367339*CHl1[1, 1] - 25751736*CHl1[2, 2] - 7439523*CHl3[1, 1] + 
            148634274*CHl3[2, 2] - 407500487*CHq1[3, 3] - 
            466956431*CHq3[3, 3] - 4894680*CHu[3, 3]) + 4*MW2^5*MZ2^12*
           (53307720*CHd[3, 3] - 3074546*CHe[1, 1] - 3527779*CHl1[1, 1] - 
            5100318*CHl1[2, 2] + 61684601*CHl3[1, 1] + 22676050*CHl3[2, 2] + 
            30649830*CHq1[3, 3] - 1407688*CHq3[3, 3] - 789723*CHu[3, 3]) - 
          64*MW2^9*MZ2^8*(68578561*CHd[3, 3] - 61257071*CHe[1, 1] + 
            92130375*CHl1[1, 1] - 16101828*CHl1[2, 2] + 12733667*CHl3[1, 1] + 
            43902740*CHl3[2, 2] - 89688214*CHq1[3, 3] - 
            116408632*CHq3[3, 3] - 574011*CHu[3, 3]) - 1024*MW2^12*MZ2^5*
           (1420585*CHd[3, 3] + 3817853*CHe[1, 1] - 3131697*CHl1[1, 1] + 
            1451736*CHl1[2, 2] + 2125024*CHl3[1, 1] + 5554197*CHl3[2, 2] - 
            5484745*CHq1[3, 3] - 7280887*CHq3[3, 3] - 397734*CHu[3, 3]) + 
          2048*MW2^13*MZ2^4*(1261130*CHd[3, 3] + 422696*CHe[1, 1] + 
            218048*CHl1[1, 1] + 393912*CHl1[2, 2] + 714433*CHl3[1, 1] + 
            2102313*CHl3[2, 2] - 888992*CHq1[3, 3] - 2169808*CHq3[3, 3] - 
            166194*CHu[3, 3]) - 8192*MW2^14*MZ2^3*(128657*CHd[3, 3] - 
            129929*CHe[1, 1] + 254899*CHl1[1, 1] + 32760*CHl1[2, 2] + 
            24907*CHl3[1, 1] + 204684*CHl3[2, 2] + 126157*CHq1[3, 3] - 
            119257*CHq3[3, 3] - 22308*CHu[3, 3]) + 65536*MW2^16*MZ2*
           (3850*CHd[3, 3] + 8256*CHe[1, 1] - 9418*CHl1[1, 1] + 
            2995*CHl3[1, 1] + 1353*CHl3[2, 2] - 6496*CHq1[3, 3] - 
            2890*CHq3[3, 3] + 126*CHu[3, 3]) - 32768*MW2^15*MZ2^2*
           (5295*CHd[3, 3] + 36823*CHe[1, 1] - 49797*CHl1[1, 1] - 
            1260*CHl1[2, 2] + 9612*CHl3[1, 1] - 5543*CHl3[2, 2] - 
            36252*CHq1[3, 3] - 8110*CHq3[3, 3] + 1767*CHu[3, 3]) - 
          5*MW2*MZ2^16*(83493*CHd[3, 3] + 35205*CHe[1, 1] - 
            79090*CHl1[1, 1] - 5400*CHl1[2, 2] + 177370*CHl3[1, 1] + 
            44660*CHl3[2, 2] + 101106*CHq1[3, 3] + 5386*CHq3[3, 3] + 
            2700*CHu[3, 3]) + MW2^2*MZ2^15*(4064865*CHd[3, 3] + 
            1070203*CHe[1, 1] - 2688106*CHl1[1, 1] - 226800*CHl1[2, 2] + 
            6598544*CHl3[1, 1] + 1314890*CHl3[2, 2] + 5369070*CHq1[3, 3] + 
            3960170*CHq3[3, 3] + 197100*CHu[3, 3]) - 512*MW2^11*MZ2^6*
           (5265767*CHd[3, 3] - 11742641*CHe[1, 1] + 12942913*CHl1[1, 1] - 
            3641832*CHl1[2, 2] - 2305567*CHl3[1, 1] - 7060020*CHl3[2, 2] + 
            10356910*CHq1[3, 3] + 10337260*CHq3[3, 3] + 602739*CHu[3, 3]) + 
          128*MW2^10*MZ2^7*(44024179*CHd[3, 3] - 45523115*CHe[1, 1] + 
            59112595*CHl1[1, 1] - 12932280*CHl1[2, 2] + 3626811*CHl3[1, 1] + 
            3293412*CHl3[2, 2] - 2038651*CHq1[3, 3] - 13842013*CHq3[3, 3] + 
            894156*CHu[3, 3]) - MW2^3*MZ2^14*(14116977*CHd[3, 3] + 
            4108287*CHe[1, 1] - 10432898*CHl1[1, 1] - 191520*CHl1[2, 2] + 
            17845806*CHl3[1, 1] - 1157088*CHl3[2, 2] + 28668174*CHq1[3, 3] + 
            32964806*CHq3[3, 3] + 1174800*CHu[3, 3]) - 4*MW2^6*MZ2^11*
           (163728418*CHd[3, 3] + 20557110*CHe[1, 1] - 74836295*CHl1[1, 1] - 
            7173072*CHl1[2, 2] + 170303441*CHl3[1, 1] - 14061424*CHl3[2, 2] + 
            307354667*CHq1[3, 3] + 269777855*CHq3[3, 3] + 
            2876676*CHu[3, 3]) + MW2^4*MZ2^13*(-8260301*CHd[3, 3] + 
            11232781*CHe[1, 1] - 21458850*CHl1[1, 1] + 4337712*CHl1[2, 2] - 
            18212750*CHl3[1, 1] - 31935668*CHl3[2, 2] + 62347538*CHq1[3, 3] + 
            104959418*CHq3[3, 3] + 3423228*CHu[3, 3]) + 8*MW2^7*MZ2^10*
           (78225344*CHd[3, 3] + 70011352*CHe[1, 1] - 157767110*CHl1[1, 1] + 
            8316540*CHl1[2, 2] + 103313735*CHl3[1, 1] - 
            113689335*CHl3[2, 2] + 479053006*CHq1[3, 3] + 
            499989742*CHq3[3, 3] + 5993028*CHu[3, 3])) + 
        MT2^4*MW2*(655360*MW2^17*(84*CHd[3, 3] + 154*CHe[1, 1] - 
            154*CHl1[1, 1] + 53*CHl3[1, 1] + 39*CHl3[2, 2] - 84*CHq1[3, 3] - 
            56*CHq3[3, 3]) - 200*MZ2^17*(15*CHd[3, 3] + 22*CHe[1, 1] - 
            44*CHl1[1, 1] + 51*CHl3[1, 1] + 30*CHq1[3, 3] - 15*CHq3[3, 3]) - 
          16*MW2^8*MZ2^9*(135939557*CHd[3, 3] - 176019557*CHe[1, 1] + 
            289721631*CHl1[1, 1] - 42806952*CHl1[2, 2] + 
            14368811*CHl3[1, 1] + 185208092*CHl3[2, 2] - 
            477615935*CHq1[3, 3] - 540094111*CHq3[3, 3] - 
            3686076*CHu[3, 3]) + MW2^4*MZ2^13*(70133301*CHd[3, 3] + 
            15130091*CHe[1, 1] - 39528298*CHl1[1, 1] - 4054104*CHl1[2, 2] + 
            114234034*CHl3[1, 1] + 28663468*CHl3[2, 2] + 
            91911270*CHq1[3, 3] + 44951702*CHq3[3, 3] - 977928*CHu[3, 3]) + 
          1024*MW2^12*MZ2^5*(1931661*CHd[3, 3] + 3902833*CHe[1, 1] - 
            2968361*CHl1[1, 1] + 1579752*CHl1[2, 2] + 2075543*CHl3[1, 1] + 
            6027956*CHl3[2, 2] - 5669205*CHq1[3, 3] - 8470927*CHq3[3, 3] - 
            834822*CHu[3, 3]) - 2*MW2^3*MZ2^14*(2872009*CHd[3, 3] + 
            981879*CHe[1, 1] - 2220070*CHl1[1, 1] - 262080*CHl1[2, 2] + 
            7159812*CHl3[1, 1] + 2970214*CHl3[2, 2] + 2555594*CHq1[3, 3] - 
            3313830*CHq3[3, 3] - 410400*CHu[3, 3]) - 2048*MW2^13*MZ2^4*
           (1402222*CHd[3, 3] + 297664*CHe[1, 1] + 437792*CHl1[1, 1] + 
            413784*CHl1[2, 2] + 701597*CHl3[1, 1] + 2182101*CHl3[2, 2] - 
            783232*CHq1[3, 3] - 2292216*CHq3[3, 3] - 318174*CHu[3, 3]) + 
          8192*MW2^14*MZ2^3*(133725*CHd[3, 3] - 163061*CHe[1, 1] + 
            298655*CHl1[1, 1] + 33480*CHl1[2, 2] + 24036*CHl3[1, 1] + 
            202393*CHl3[2, 2] + 153765*CHq1[3, 3] - 97189*CHq3[3, 3] - 
            40176*CHu[3, 3]) - 131072*MW2^16*MZ2*(1985*CHd[3, 3] + 
            4400*CHe[1, 1] - 4995*CHl1[1, 1] + 1431*CHl3[1, 1] + 
            776*CHl3[2, 2] - 3350*CHq1[3, 3] - 1865*CHq3[3, 3] + 
            105*CHu[3, 3]) + 5*MW2*MZ2^16*(23829*CHd[3, 3] + 7607*CHe[1, 1] - 
            18054*CHl1[1, 1] - 1800*CHl1[2, 2] + 39146*CHl3[1, 1] + 
            5600*CHl3[2, 2] + 23358*CHq1[3, 3] + 23478*CHq3[3, 3] + 
            2700*CHu[3, 3]) + 32768*MW2^15*MZ2^2*(5987*CHd[3, 3] + 
            40995*CHe[1, 1] - 54605*CHl1[1, 1] - 1260*CHl1[2, 2] + 
            9318*CHl3[1, 1] - 4381*CHl3[2, 2] - 38942*CHq1[3, 3] - 
            13104*CHq3[3, 3] + 3045*CHu[3, 3]) - 2*MW2^2*MZ2^15*
           (287309*CHd[3, 3] - 17419*CHe[1, 1] - 19852*CHl1[1, 1] - 
            15300*CHl1[2, 2] + 73018*CHl3[1, 1] - 131590*CHl3[2, 2] + 
            312328*CHq1[3, 3] + 973828*CHq3[3, 3] + 87300*CHu[3, 3]) + 
          512*MW2^11*MZ2^6*(4712257*CHd[3, 3] - 13053787*CHe[1, 1] + 
            13926243*CHl1[1, 1] - 4153464*CHl1[2, 2] - 2004405*CHl3[1, 1] - 
            8301348*CHl3[2, 2] + 11770586*CHq1[3, 3] + 14282376*CHq3[3, 3] + 
            1488945*CHu[3, 3]) - 4*MW2^5*MZ2^12*(76463174*CHd[3, 3] + 
            20227220*CHe[1, 1] - 51590032*CHl1[1, 1] - 1980126*CHl1[2, 2] + 
            104871913*CHl3[1, 1] + 4379975*CHl3[2, 2] + 
            149039629*CHq1[3, 3] + 126117631*CHq3[3, 3] + 
            1607847*CHu[3, 3]) + 64*MW2^9*MZ2^8*(85240375*CHd[3, 3] - 
            80796849*CHe[1, 1] + 116140121*CHl1[1, 1] - 21812436*CHl1[2, 2] + 
            20231053*CHl3[1, 1] + 47544308*CHl3[2, 2] - 92634610*CHq1[3, 3] - 
            112703796*CHq3[3, 3] + 1678899*CHu[3, 3]) - 128*MW2^10*MZ2^7*
           (47655367*CHd[3, 3] - 54538975*CHe[1, 1] + 68569231*CHl1[1, 1] - 
            15764760*CHl1[2, 2] + 6402070*CHl3[1, 1] + 684371*CHl3[2, 2] + 
            3171893*CHq1[3, 3] - 674169*CHq3[3, 3] + 3407832*CHu[3, 3]) + 
          4*MW2^6*MZ2^11*(154730538*CHd[3, 3] + 86289118*CHe[1, 1] - 
            193323347*CHl1[1, 1] + 6936696*CHl1[2, 2] + 
            208903959*CHl3[1, 1] - 80764374*CHl3[2, 2] + 
            555186255*CHq1[3, 3] + 550385563*CHq3[3, 3] + 
            8469972*CHu[3, 3]) - 8*MW2^7*MZ2^10*(20362178*CHd[3, 3] + 
            142342774*CHe[1, 1] - 272050256*CHl1[1, 1] + 
            26950860*CHl1[2, 2] + 96642343*CHl3[1, 1] - 
            179246061*CHl3[2, 2] + 651384496*CHq1[3, 3] + 
            697071360*CHq3[3, 3] + 9168900*CHu[3, 3])) + 
        MT2^5*MW2*(-131072*MW2^16*(252*CHd[3, 3] + 490*CHe[1, 1] - 
            490*CHl1[1, 1] + 155*CHl3[1, 1] + 141*CHl3[2, 2] - 
            252*CHq1[3, 3] - 224*CHq3[3, 3]) - 8*MW2^6*MZ2^10*
           (3508844*CHd[3, 3] - 103089936*CHe[1, 1] + 190935290*CHl1[1, 1] - 
            20751876*CHl1[2, 2] - 53426205*CHl3[1, 1] + 
            124910405*CHl3[2, 2] - 434875106*CHq1[3, 3] - 
            463419370*CHq3[3, 3] - 8169660*CHu[3, 3]) - 1024*MW2^11*MZ2^5*
           (1482347*CHd[3, 3] + 2286149*CHe[1, 1] - 1636337*CHl1[1, 1] + 
            974952*CHl1[2, 2] + 1483193*CHl3[1, 1] + 3867494*CHl3[2, 2] - 
            3610235*CHq1[3, 3] - 5513397*CHq3[3, 3] - 945354*CHu[3, 3]) + 
          2048*MW2^12*MZ2^4*(955414*CHd[3, 3] + 98304*CHe[1, 1] + 
            381280*CHl1[1, 1] + 252360*CHl1[2, 2] + 512533*CHl3[1, 1] + 
            1350669*CHl3[2, 2] - 468640*CHq1[3, 3] - 1338444*CHq3[3, 3] - 
            343998*CHu[3, 3]) + 16*MW2^7*MZ2^9*(98500715*CHd[3, 3] - 
            120626263*CHe[1, 1] + 194666493*CHl1[1, 1] - 
            29732616*CHl1[2, 2] + 16401521*CHl3[1, 1] + 
            120763748*CHl3[2, 2] - 303899861*CHq1[3, 3] - 
            332623321*CHq3[3, 3] - 271752*CHu[3, 3]) - 8192*MW2^13*MZ2^3*
           (90159*CHd[3, 3] - 116891*CHe[1, 1] + 203385*CHl1[1, 1] + 
            20232*CHl1[2, 2] + 25427*CHl3[1, 1] + 117222*CHl3[2, 2] + 
            100899*CHq1[3, 3] - 26379*CHq3[3, 3] - 42012*CHu[3, 3]) - 
          10*MW2*MZ2^15*(60750*CHd[3, 3] + 32982*CHe[1, 1] - 
            71564*CHl1[1, 1] - 3600*CHl1[2, 2] + 157581*CHl3[1, 1] + 
            48045*CHl3[2, 2] + 81060*CHq1[3, 3] - 10070*CHq3[3, 3] - 
            3570*CHu[3, 3]) + 50*MZ2^16*(213*CHd[3, 3] + 360*CHe[1, 1] - 
            720*CHl1[1, 1] + 1115*CHl3[1, 1] + 315*CHl3[2, 2] + 
            516*CHq1[3, 3] - 594*CHq3[3, 3] - 90*CHu[3, 3]) + 
          131072*MW2^15*MZ2*(1203*CHd[3, 3] + 2843*CHe[1, 1] - 
            3214*CHl1[1, 1] + 819*CHl3[1, 1] + 619*CHl3[2, 2] - 
            2064*CHq1[3, 3] - 1545*CHq3[3, 3] + 105*CHu[3, 3]) - 
          32768*MW2^14*MZ2^2*(3337*CHd[3, 3] + 27203*CHe[1, 1] - 
            35771*CHl1[1, 1] - 756*CHl1[2, 2] + 4752*CHl3[1, 1] - 
            1149*CHl3[2, 2] - 24532*CHq1[3, 3] - 13196*CHq3[3, 3] + 
            3105*CHu[3, 3]) + MW2^2*MZ2^14*(8724991*CHd[3, 3] + 
            2792931*CHe[1, 1] - 6612622*CHl1[1, 1] - 491400*CHl1[2, 2] + 
            16910208*CHl3[1, 1] + 4594150*CHl3[2, 2] + 11530982*CHq1[3, 3] + 
            5480482*CHq3[3, 3] + 122400*CHu[3, 3]) - 512*MW2^10*MZ2^6*
           (2427461*CHd[3, 3] - 8076885*CHe[1, 1] + 8487111*CHl1[1, 1] - 
            2603448*CHl1[2, 2] - 1536657*CHl3[1, 1] - 5596772*CHl3[2, 2] + 
            7854778*CHq1[3, 3] + 10361450*CHq3[3, 3] + 1809045*CHu[3, 3]) - 
          MW2^3*MZ2^13*(58068087*CHd[3, 3] + 15812573*CHe[1, 1] - 
            39234454*CHl1[1, 1] - 2262960*CHl1[2, 2] + 93175024*CHl3[1, 1] + 
            16231102*CHl3[2, 2] + 93757146*CHq1[3, 3] + 73512542*CHq3[3, 3] + 
            2662524*CHu[3, 3]) - 64*MW2^8*MZ2^8*(55693591*CHd[3, 3] - 
            53263045*CHe[1, 1] + 75547097*CHl1[1, 1] - 14402268*CHl1[2, 2] + 
            14165116*CHl3[1, 1] + 29068587*CHl3[2, 2] - 55317154*CHq1[3, 3] - 
            61362282*CHq3[3, 3] + 3552723*CHu[3, 3]) + 4*MW2^4*MZ2^12*
           (51653228*CHd[3, 3] + 17927486*CHe[1, 1] - 42811429*CHl1[1, 1] - 
            322506*CHl1[2, 2] + 73654476*CHl3[1, 1] - 1982637*CHl3[2, 2] + 
            119116150*CHq1[3, 3] + 111915254*CHq3[3, 3] + 
            3694419*CHu[3, 3]) + 128*MW2^9*MZ2^7*(29272405*CHd[3, 3] - 
            34849417*CHe[1, 1] + 43333449*CHl1[1, 1] - 10092744*CHl1[2, 2] + 
            3847007*CHl3[1, 1] - 988518*CHl3[2, 2] + 4512611*CHq1[3, 3] + 
            6626937*CHq3[3, 3] + 4716084*CHu[3, 3]) - 4*MW2^5*MZ2^11*
           (89935274*CHd[3, 3] + 67883086*CHe[1, 1] - 144762909*CHl1[1, 1] + 
            7791120*CHl1[2, 2] + 133295775*CHl3[1, 1] - 65647900*CHl3[2, 2] + 
            395806465*CHq1[3, 3] + 403848941*CHq3[3, 3] + 
            10761564*CHu[3, 3])) + MT2^6*(131072*MW2^16*(84*CHd[3, 3] + 
            182*CHe[1, 1] - 182*CHl1[1, 1] + 55*CHl3[1, 1] + 69*CHl3[2, 2] - 
            84*CHq1[3, 3] - 112*CHq3[3, 3]) - 100*MZ2^16*(30*CHd[3, 3] + 
            44*CHe[1, 1] - 88*CHl1[1, 1] + 117*CHl3[1, 1] + 15*CHl3[2, 2] + 
            60*CHq1[3, 3] - 30*CHq3[3, 3]) + 8*MW2^6*MZ2^10*
           (411058*CHd[3, 3] - 31773070*CHe[1, 1] + 59407000*CHl1[1, 1] - 
            6244668*CHl1[2, 2] - 15779975*CHl3[1, 1] + 40275765*CHl3[2, 2] - 
            139707712*CHq1[3, 3] - 147237648*CHq3[3, 3] - 
            4575060*CHu[3, 3]) + 1024*MW2^11*MZ2^5*(658573*CHd[3, 3] + 
            690587*CHe[1, 1] - 455991*CHl1[1, 1] + 317448*CHl1[2, 2] + 
            725962*CHl3[1, 1] + 1398981*CHl3[2, 2] - 1366033*CHq1[3, 3] - 
            1884543*CHq3[3, 3] - 591162*CHu[3, 3]) - 2048*MW2^12*MZ2^4*
           (386942*CHd[3, 3] - 8324*CHe[1, 1] + 179116*CHl1[1, 1] + 
            82872*CHl1[2, 2] + 247435*CHl3[1, 1] + 457943*CHl3[2, 2] - 
            186140*CHq1[3, 3] - 373792*CHq3[3, 3] - 211842*CHu[3, 3]) + 
          8192*MW2^13*MZ2^3*(37873*CHd[3, 3] - 47917*CHe[1, 1] + 
            78759*CHl1[1, 1] + 6696*CHl1[2, 2] + 16044*CHl3[1, 1] + 
            33193*CHl3[2, 2] + 34265*CHq1[3, 3] + 15135*CHq3[3, 3] - 
            25584*CHu[3, 3]) - 65536*MW2^15*MZ2*(794*CHd[3, 3] + 
            2130*CHe[1, 1] - 2396*CHl1[1, 1] + 557*CHl3[1, 1] + 
            693*CHl3[2, 2] - 1424*CHq1[3, 3] - 1598*CHq3[3, 3] + 
            126*CHu[3, 3]) + 32768*MW2^14*MZ2^2*(703*CHd[3, 3] + 
            10393*CHe[1, 1] - 13457*CHl1[1, 1] - 252*CHl1[2, 2] + 
            1247*CHl3[1, 1] + 1024*CHl3[2, 2] - 8560*CHq1[3, 3] - 
            8016*CHq3[3, 3] + 1875*CHu[3, 3]) - 16*MW2^7*MZ2^9*
           (32222733*CHd[3, 3] - 38114113*CHe[1, 1] + 61913395*CHl1[1, 1] - 
            9198792*CHl1[2, 2] + 5488473*CHl3[1, 1] + 38355478*CHl3[2, 2] - 
            97897551*CHq1[3, 3] - 103289059*CHq3[3, 3] + 702636*CHu[3, 3]) + 
          512*MW2^10*MZ2^6*(587481*CHd[3, 3] - 2581189*CHe[1, 1] + 
            2698799*CHl1[1, 1] - 839736*CHl1[2, 2] - 963308*CHl3[1, 1] - 
            2174999*CHl3[2, 2] + 3038736*CHq1[3, 3] + 3923344*CHq3[3, 3] + 
            1156815*CHu[3, 3]) + MW2^3*MZ2^13*(17793397*CHd[3, 3] + 
            4434039*CHe[1, 1] - 11148054*CHl1[1, 1] - 698040*CHl1[2, 2] + 
            27258824*CHl3[1, 1] + 4324174*CHl3[2, 2] + 27484502*CHq1[3, 3] + 
            24095850*CHq3[3, 3] + 2526600*CHu[3, 3]) + 64*MW2^8*MZ2^8*
           (18401583*CHd[3, 3] - 17091489*CHe[1, 1] + 24363253*CHl1[1, 1] - 
            4535172*CHl1[2, 2] + 3910607*CHl3[1, 1] + 8585786*CHl3[2, 2] - 
            16986348*CHq1[3, 3] - 17101964*CHq3[3, 3] + 2579517*CHu[3, 3]) - 
          4*MW2^4*MZ2^12*(16456358*CHd[3, 3] + 5161328*CHe[1, 1] - 
            12544996*CHl1[1, 1] - 154494*CHl1[2, 2] + 22217953*CHl3[1, 1] - 
            943677*CHl3[2, 2] + 36445495*CHq1[3, 3] + 35867959*CHq3[3, 3] + 
            2717001*CHu[3, 3]) - 128*MW2^9*MZ2^7*(9444363*CHd[3, 3] - 
            11244159*CHe[1, 1] + 14022423*CHl1[1, 1] - 3220344*CHl1[2, 2] + 
            149214*CHl3[1, 1] - 1330365*CHl3[2, 2] + 2815041*CHq1[3, 3] + 
            4458131*CHq3[3, 3] + 3130728*CHu[3, 3]) + 4*MW2^5*MZ2^11*
           (29724310*CHd[3, 3] + 20239546*CHe[1, 1] - 43779283*CHl1[1, 1] + 
            2194488*CHl1[2, 2] + 40589323*CHl3[1, 1] - 21383202*CHl3[2, 2] + 
            124822847*CHq1[3, 3] + 128994067*CHq3[3, 3] + 
            6936828*CHu[3, 3]) + 5*MW2*MZ2^15*(33459*CHd[3, 3] + 
            17447*CHe[1, 1] + 6*(-6289*CHl1[1, 1] - 300*CHl1[2, 2] + 
              13116*CHl3[1, 1] + 3205*CHl3[2, 2] + 6953*CHq1[3, 3] + 
              1423*CHq3[3, 3] + 600*CHu[3, 3])) - 2*MW2^2*MZ2^14*
           (1273064*CHd[3, 3] + 383431*CHe[1, 1] + 2*(-455176*CHl1[1, 1] - 
              34650*CHl1[2, 2] + 1168559*CHl3[1, 1] + 286255*CHl3[2, 2] + 
              797969*CHq1[3, 3] + 518369*CHq3[3, 3] + 81825*CHu[3, 3]))) + 
        MT2^2*MW2^3*(-50*MZ2^17*(315*CHd[3, 3] + 224*CHe[1, 1] - 
            448*CHl1[1, 1] + 1037*CHl3[1, 1] + 345*CHl3[2, 2] + 
            630*CHq1[3, 3] - 480*CHq3[3, 3]) + 131072*MW2^17*
           (252*CHd[3, 3] + 434*CHe[1, 1] - 434*CHl1[1, 1] + 181*CHl3[1, 1] + 
            111*CHl3[2, 2] - 252*CHq1[3, 3] - 112*CHq3[3, 3]) - 
          4*MW2^5*MZ2^12*(12650642*CHd[3, 3] - 20309144*CHe[1, 1] + 
            36533928*CHl1[1, 1] - 5214258*CHl1[2, 2] + 4945775*CHl3[1, 1] + 
            31274761*CHl3[2, 2] - 79826735*CHq1[3, 3] - 99258563*CHq3[3, 3] - 
            849477*CHu[3, 3]) + 64*MW2^9*MZ2^8*(27294517*CHd[3, 3] - 
            19877763*CHe[1, 1] + 34380183*CHl1[1, 1] - 4641228*CHl1[2, 2] + 
            4752017*CHl3[1, 1] + 25588602*CHl3[2, 2] - 53093548*CHq1[3, 3] - 
            67883304*CHq3[3, 3] - 724569*CHu[3, 3]) - 128*MW2^10*MZ2^7*
           (23258617*CHd[3, 3] - 19385661*CHe[1, 1] + 27093653*CHl1[1, 1] - 
            5196456*CHl1[2, 2] + 1424674*CHl3[1, 1] + 5416353*CHl3[2, 2] - 
            6215221*CHq1[3, 3] - 16202407*CHq3[3, 3] - 128472*CHu[3, 3]) + 
          1024*MW2^12*MZ2^5*(505175*CHd[3, 3] + 2167941*CHe[1, 1] - 
            1964281*CHl1[1, 1] + 749016*CHl1[2, 2] + 1377356*CHl3[1, 1] + 
            2914417*CHl3[2, 2] - 3175619*CHq1[3, 3] - 3480221*CHq3[3, 3] - 
            89598*CHu[3, 3]) - 2048*MW2^13*MZ2^4*(677386*CHd[3, 3] + 
            335364*CHe[1, 1] - 28444*CHl1[1, 1] + 216936*CHl1[2, 2] + 
            496073*CHl3[1, 1] + 1199565*CHl3[2, 2] - 638212*CHq1[3, 3] - 
            1163416*CHq3[3, 3] - 44646*CHu[3, 3]) + 4*MW2^6*MZ2^11*
           (103728326*CHd[3, 3] - 41575814*CHe[1, 1] + 53596515*CHl1[1, 1] - 
            15185016*CHl1[2, 2] + 70919601*CHl3[1, 1] + 48979022*CHl3[2, 2] - 
            17942015*CHq1[3, 3] - 63939731*CHq3[3, 3] - 9852*CHu[3, 3]) + 
          8192*MW2^14*MZ2^3*(78291*CHd[3, 3] - 54751*CHe[1, 1] + 
            121517*CHl1[1, 1] + 18936*CHl1[2, 2] + 25612*CHl3[1, 1] + 
            124587*CHl3[2, 2] + 51675*CHq1[3, 3] - 74507*CHq3[3, 3] - 
            6624*CHu[3, 3]) - 65536*MW2^16*MZ2*(2190*CHd[3, 3] + 
            4634*CHe[1, 1] - 5320*CHl1[1, 1] + 1833*CHl3[1, 1] + 
            757*CHl3[2, 2] - 3744*CHq1[3, 3] - 1410*CHq3[3, 3] + 
            42*CHu[3, 3]) + 32768*MW2^15*MZ2^2*(2221*CHd[3, 3] + 
            19295*CHe[1, 1] - 26651*CHl1[1, 1] - 756*CHl1[2, 2] + 
            5103*CHl3[1, 1] - 3942*CHl3[2, 2] - 19576*CHq1[3, 3] - 
            3108*CHq3[3, 3] + 561*CHu[3, 3]) + 5*MW2*MZ2^16*
           (102297*CHd[3, 3] + 35221*CHe[1, 1] - 79762*CHl1[1, 1] - 
            5400*CHl1[2, 2] + 218558*CHl3[1, 1] + 67520*CHl3[2, 2] + 
            146994*CHq1[3, 3] - 3766*CHq3[3, 3] + 900*CHu[3, 3]) + 
          512*MW2^11*MZ2^6*(3525275*CHd[3, 3] - 5840883*CHe[1, 1] + 
            6832941*CHl1[1, 1] - 1709640*CHl1[2, 2] - 1483574*CHl3[1, 1] - 
            2999287*CHl3[2, 2] + 5013976*CHq1[3, 3] + 3516860*CHq3[3, 3] + 
            85917*CHu[3, 3]) - 8*MW2^7*MZ2^10*(93184954*CHd[3, 3] - 
            18646766*CHe[1, 1] + 2350784*CHl1[1, 1] - 10226412*CHl1[2, 2] + 
            61516969*CHl3[1, 1] - 16027475*CHl3[2, 2] + 
            149578976*CHq1[3, 3] + 132133792*CHq3[3, 3] + 
            1871844*CHu[3, 3]) + 16*MW2^8*MZ2^9*(6136105*CHd[3, 3] + 
            16766843*CHe[1, 1] - 49162321*CHl1[1, 1] + 945432*CHl1[2, 2] + 
            13981301*CHl3[1, 1] - 63674154*CHl3[2, 2] + 
            191459933*CHq1[3, 3] + 208801361*CHq3[3, 3] + 
            2371740*CHu[3, 3]) - 2*MW2^2*MZ2^15*(2617602*CHd[3, 3] + 
            653613*CHe[1, 1] + 2*(-817648*CHl1[1, 1] - 67950*CHl1[2, 2] + 
              2195907*CHl3[1, 1] + 512865*CHl3[2, 2] + 1957392*CHq1[3, 3] + 
              964892*CHq3[3, 3] + 19050*CHu[3, 3])) + 2*MW2^3*MZ2^14*
           (12093550*CHd[3, 3] + 3311347*CHe[1, 1] + 
            2*(-4184259*CHl1[1, 1] - 173880*CHl1[2, 2] + 8550240*CHl3[1, 1] + 
              541401*CHl3[2, 2] + 11829361*CHq1[3, 3] + 9694735*CHq3[3, 3] + 
              131850*CHu[3, 3])) - MW2^4*MZ2^13*(44766369*CHd[3, 3] + 
            26488291*CHe[1, 1] + 2*(-29711429*CHl1[1, 1] + 1217556*CHl1[2, 
                2] + 29589880*CHl3[1, 1] - 13267675*CHl3[2, 2] + 
              84295233*CHq1[3, 3] + 87205671*CHq3[3, 3] + 950988*CHu[3, 
                3]))))))/(8*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 (72*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 Class[8]*((-54*MW2^2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-1/24*(MZ2^2*(18*MH2^2*(MT2 - MW2)^2*MW2^2*MZ2^2*(32768*MW2^9 - 
           147456*MW2^8*MZ2 + 288768*MW2^7*MZ2^2 - 311296*MW2^6*MZ2^3 + 
           181248*MW2^5*MZ2^4 - 30912*MW2^4*MZ2^5 - 31584*MW2^3*MZ2^6 + 
           25344*MW2^2*MZ2^7 - 8040*MW2*MZ2^8 + 1025*MZ2^9)*
          (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
           MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
         MH2*(3*MT2^7*(8388608*MW2^13 - 48791552*MW2^12*MZ2 + 
             127074304*MW2^11*MZ2^2 - 188686336*MW2^10*MZ2^3 + 
             160786432*MW2^9*MZ2^4 - 51644928*MW2^8*MZ2^5 - 
             49476096*MW2^7*MZ2^6 + 79920000*MW2^6*MZ2^7 - 56579424*MW2^5*
              MZ2^8 + 25265120*MW2^4*MZ2^9 - 7692920*MW2^3*MZ2^10 + 
             1628600*MW2^2*MZ2^11 - 229500*MW2*MZ2^12 + 16875*MZ2^13) - 
           2*MW2^5*(MW2 + MZ2)*(3538944*MW2^14 + 5*MW2^2*MZ2^12*
              (990241 - 135936*Pi^2) + 375*MZ2^14*(169 - 20*Pi^2) + 
             1048576*MW2^13*MZ2*(-34 + 5*Pi^2) + 750*MW2*MZ2^13*
              (-1077 + 136*Pi^2) - 32768*MW2^12*MZ2^2*(-5387 + 976*Pi^2) + 
             32768*MW2^11*MZ2^3*(-16111 + 2732*Pi^2) - 8192*MW2^10*MZ2^4*
              (-131791 + 18912*Pi^2) - 1440*MW2^6*MZ2^8*(-564703 + 47296*
                Pi^2) + 1024*MW2^9*MZ2^5*(-1566119 + 183432*Pi^2) - 
             512*MW2^8*MZ2^6*(-3425661 + 333640*Pi^2) - 32*MW2^4*MZ2^10*
              (-3174127 + 339454*Pi^2) + 192*MW2^7*MZ2^7*(-7311363 + 630848*
                Pi^2) + 16*MW2^5*MZ2^9*(-21103347 + 1904344*Pi^2) + 
             MW2^3*MZ2^11*(-23900921 + 3089696*Pi^2)) - 
           MT2^6*(158072832*MW2^14 + 16*MW2^4*MZ2^10*(216067 - 1357816*
                Pi^2) + 375*MZ2^14*(203 - 40*Pi^2) + 65536*MW2^13*MZ2*
              (-14783 + 160*Pi^2) + 750*MW2*MZ2^13*(-849 + 272*Pi^2) - 
             16384*MW2^12*MZ2^2*(-167687 + 3904*Pi^2) + 16384*MW2^11*MZ2^3*
              (-287503 + 10928*Pi^2) - 20*MW2^2*MZ2^12*(-67523 + 67968*
                Pi^2) + 832*MW2^5*MZ2^9*(-92049 + 73244*Pi^2) - 
             2048*MW2^10*MZ2^4*(-2631035 + 151296*Pi^2) + 1024*MW2^9*MZ2^5*
              (-4237675 + 366864*Pi^2) - 288*MW2^6*MZ2^8*(-1288949 + 472960*
                Pi^2) + 384*MW2^7*MZ2^7*(-2948793 + 630848*Pi^2) - 
             256*MW2^8*MZ2^6*(-9989019 + 1334560*Pi^2) + 2*MW2^3*MZ2^11*
              (358339 + 3089696*Pi^2)) + MT2*MW2^3*(67633152*MW2^16 + 
             4*MW2^5*MZ2^11*(248636703 - 22259456*Pi^2) + MW2^3*MZ2^13*
              (68138947 - 9033472*Pi^2) + 750*MZ2^16*(-169 + 20*Pi^2) + 
             491520*MW2^15*MZ2*(-1069 + 128*Pi^2) - 750*MW2*MZ2^15*
              (-2661 + 332*Pi^2) - 49152*MW2^14*MZ2^2*(-43087 + 7168*Pi^2) + 
             8192*MW2^13*MZ2^3*(-653579 + 106432*Pi^2) - 4096*MW2^12*MZ2^4*
              (-2275339 + 307136*Pi^2) + 5*MW2^2*MZ2^14*(-2801057 + 376272*
                Pi^2) + 128*MW2^9*MZ2^7*(-25017025 + 412992*Pi^2) - 
             384*MW2^7*MZ2^9*(-9148111 + 742836*Pi^2) + 512*MW2^11*MZ2^5*
              (-22309747 + 2237120*Pi^2) - 256*MW2^10*MZ2^6*(-35566319 + 
               2394624*Pi^2) + 64*MW2^8*MZ2^8*(-31036563 + 3923584*Pi^2) + 
             24*MW2^6*MZ2^10*(-99805253 + 7861632*Pi^2) + 4*MW2^4*MZ2^12*
              (-72089221 + 8026768*Pi^2)) - 3*MT2^4*MW2*(203161600*MW2^15 + 
             8*MW2^3*MZ2^12*(12167009 - 1622024*Pi^2) + 375*MZ2^15*
              (-383 + 40*Pi^2) - 1500*MW2*MZ2^14*(-1633 + 186*Pi^2) + 
             131072*MW2^14*MZ2*(-10233 + 400*Pi^2) - 32768*MW2^13*MZ2^2*
              (-133523 + 10080*Pi^2) + 65536*MW2^12*MZ2^3*(-142491 + 14636*
                Pi^2) + 30*MW2^2*MZ2^13*(-625107 + 79312*Pi^2) + 
             16384*MW2^10*MZ2^5*(-1144492 + 133557*Pi^2) - 4096*MW2^11*MZ2^4*
              (-3616761 + 421952*Pi^2) - 384*MW2^7*MZ2^8*(-25311323 + 2404448*
                Pi^2) + 640*MW2^8*MZ2^7*(-24398385 + 2426368*Pi^2) - 
             512*MW2^9*MZ2^6*(-37562163 + 4070128*Pi^2) - 32*MW2^5*MZ2^10*
              (-49198977 + 5298884*Pi^2) + 6*MW2^4*MZ2^11*(-70942103 + 
               8770336*Pi^2) + 32*MW2^6*MZ2^9*(-141513799 + 13778360*Pi^2)) + 
           MT2^5*(419954688*MW2^15 + 4*MW2^3*MZ2^12*(21282823 - 3583888*
                Pi^2) + 750*MZ2^15*(-169 + 20*Pi^2) + 98304*MW2^14*MZ2*
              (-27263 + 640*Pi^2) - 375*MW2*MZ2^14*(-5967 + 784*Pi^2) - 
             16384*MW2^13*MZ2^2*(-499193 + 24064*Pi^2) + 8192*MW2^12*MZ2^3*
              (-1929013 + 138944*Pi^2) - 8192*MW2^11*MZ2^4*(-2680373 + 248800*
                Pi^2) + 5*MW2^2*MZ2^13*(-3395777 + 516672*Pi^2) - 
             3328*MW2^9*MZ2^6*(-6462643 + 728832*Pi^2) - 768*MW2^7*MZ2^8*
              (-12093333 + 1379584*Pi^2) + 192*MW2^6*MZ2^9*(-21580251 + 
               2613784*Pi^2) + 512*MW2^10*MZ2^5*(-46769621 + 5007552*Pi^2) + 
             128*MW2^8*MZ2^7*(-124010019 + 14024384*Pi^2) + 
             4*MW2^4*MZ2^11*(-91851841 + 14700352*Pi^2) - 8*MW2^5*MZ2^10*
              (-173701167 + 23911168*Pi^2)) + MT2^2*MW2^2*
            (-257163264*MW2^16 + 1500*MZ2^16*(169 - 20*Pi^2) - 
             196608*MW2^15*MZ2*(-9373 + 800*Pi^2) + 375*MW2*MZ2^15*
              (-9337 + 1168*Pi^2) + 81920*MW2^14*MZ2^2*(-83935 + 11456*
                Pi^2) - 16384*MW2^13*MZ2^3*(-1029505 + 154832*Pi^2) + 
             18432*MW2^12*MZ2^4*(-1630103 + 225792*Pi^2) - 384*MW2^7*MZ2^9*
              (-4457169 + 409294*Pi^2) - 5*MW2^2*MZ2^14*(-4218589 + 580344*
                Pi^2) - 16*MW2^6*MZ2^10*(-81550509 + 4276696*Pi^2) - 
             1024*MW2^11*MZ2^5*(-39423383 + 4548080*Pi^2) + 
             2*MW2^3*MZ2^13*(-44793497 + 6008752*Pi^2) - 4*MW2^4*MZ2^12*
              (-84792559 + 8854624*Pi^2) + 256*MW2^10*MZ2^6*(-156917279 + 
               14662752*Pi^2) - 128*MW2^9*MZ2^7*(-218339261 + 17180096*
                Pi^2) + 32*MW2^8*MZ2^8*(-374885037 + 27356288*Pi^2) + 
             2*MW2^5*MZ2^11*(-481532677 + 36318624*Pi^2)) + 
           MT2^3*MW2*(519045120*MW2^16 + 750*MZ2^16*(-169 + 20*Pi^2) - 
             750*MW2*MZ2^15*(-1717 + 232*Pi^2) + 32768*MW2^15*MZ2*
              (-108269 + 6400*Pi^2) - 32768*MW2^14*MZ2^2*(-376987 + 39680*
                Pi^2) + 10*MW2^2*MZ2^14*(-306811 + 65136*Pi^2) + 
             8192*MW2^13*MZ2^3*(-3488333 + 451456*Pi^2) + MW2^3*MZ2^13*
              (-11075563 + 619328*Pi^2) - 2048*MW2^12*MZ2^4*(-24042679 + 
               3169536*Pi^2) + 32*MW2^5*MZ2^11*(-24531725 + 3315592*Pi^2) - 
             2048*MW2^10*MZ2^6*(-34333025 + 3551968*Pi^2) - 
             4*MW2^4*MZ2^12*(-30052071 + 4455232*Pi^2) + 512*MW2^11*MZ2^5*
              (-129941481 + 15535232*Pi^2) + 32*MW2^7*MZ2^9*(-433074903 + 
               39029984*Pi^2) + 128*MW2^9*MZ2^7*(-440845177 + 40254208*
                Pi^2) - 8*MW2^6*MZ2^10*(-495861721 + 52520832*Pi^2) - 
             32*MW2^8*MZ2^8*(-1038248055 + 89596672*Pi^2))) + 
         MW2*(-3*MT2^7*(8388608*MW2^13 - 48791552*MW2^12*MZ2 + 
             127074304*MW2^11*MZ2^2 - 188686336*MW2^10*MZ2^3 + 
             160786432*MW2^9*MZ2^4 - 51644928*MW2^8*MZ2^5 - 
             49476096*MW2^7*MZ2^6 + 79920000*MW2^6*MZ2^7 - 56579424*MW2^5*
              MZ2^8 + 25265120*MW2^4*MZ2^9 - 7692920*MW2^3*MZ2^10 + 
             1628600*MW2^2*MZ2^11 - 229500*MW2*MZ2^12 + 16875*MZ2^13) + 
           2*MW2^5*(MW2 + MZ2)*(3538944*MW2^14 + 5*MW2^2*MZ2^12*
              (994291 - 135936*Pi^2) + 375*MZ2^14*(169 - 20*Pi^2) + 
             1048576*MW2^13*MZ2*(-34 + 5*Pi^2) - 999424*MW2^12*MZ2^2*
              (-175 + 32*Pi^2) + 750*MW2*MZ2^13*(-1077 + 136*Pi^2) + 
             131072*MW2^11*MZ2^3*(-3967 + 683*Pi^2) - 20480*MW2^8*MZ2^6*
              (-84519 + 8341*Pi^2) - 4096*MW2^10*MZ2^4*(-259181 + 37824*
                Pi^2) + 1536*MW2^7*MZ2^7*(-904431 + 78856*Pi^2) + 
             1024*MW2^9*MZ2^5*(-1541837 + 183432*Pi^2) - 288*MW2^6*MZ2^8*
              (-2802533 + 236480*Pi^2) + 8*MW2^3*MZ2^11*(-3002437 + 386212*
                Pi^2) + 16*MW2^5*MZ2^9*(-21022509 + 1904344*Pi^2) - 
             4*MW2^4*MZ2^10*(-25413941 + 2715632*Pi^2)) + 
           MT2^6*(158072832*MW2^14 + 375*MZ2^14*(203 - 40*Pi^2) + 
             65536*MW2^13*MZ2*(-14783 + 160*Pi^2) + 750*MW2*MZ2^13*
              (-849 + 272*Pi^2) - 16384*MW2^12*MZ2^2*(-167489 + 3904*Pi^2) + 
             16384*MW2^11*MZ2^3*(-286531 + 10928*Pi^2) - 24320*MW2^8*MZ2^6*
              (-103257 + 14048*Pi^2) - 80*MW2^2*MZ2^12*(-17387 + 16992*
                Pi^2) - 1440*MW2^6*MZ2^8*(-249397 + 94592*Pi^2) - 
             2048*MW2^10*MZ2^4*(-2613431 + 151296*Pi^2) + 768*MW2^7*MZ2^7*
              (-1436439 + 315424*Pi^2) + 1024*MW2^9*MZ2^5*(-4189111 + 366864*
                Pi^2) + 128*MW2^5*MZ2^9*(-578109 + 476086*Pi^2) + 
             8*MW2^3*MZ2^11*(59941 + 772424*Pi^2) - 8*MW2^4*MZ2^10*
              (-453059 + 2715632*Pi^2)) + MT2*MW2^3*(-67633152*MW2^16 + 
             2*MW2^4*MZ2^12*(144496367 - 16053536*Pi^2) - 
             750*MZ2^16*(-169 + 20*Pi^2) - 491520*MW2^15*MZ2*(-1069 + 128*
                Pi^2) + 750*MW2*MZ2^15*(-2661 + 332*Pi^2) + 
             49152*MW2^14*MZ2^2*(-42691 + 7168*Pi^2) - 65*MW2^2*MZ2^14*
              (-216089 + 28944*Pi^2) - 8192*MW2^13*MZ2^3*(-643103 + 106432*
                Pi^2) + 1536*MW2^7*MZ2^9*(-2254549 + 185709*Pi^2) + 
             4096*MW2^12*MZ2^4*(-2234983 + 307136*Pi^2) - 128*MW2^9*MZ2^7*
              (-25116691 + 412992*Pi^2) - 448*MW2^8*MZ2^8*(-4297815 + 560512*
                Pi^2) + 7*MW2^3*MZ2^13*(-9785371 + 1290496*Pi^2) + 
             64*MW2^5*MZ2^11*(-15484989 + 1391216*Pi^2) - 512*MW2^11*MZ2^5*
              (-21969331 + 2237120*Pi^2) + 256*MW2^10*MZ2^6*(-35212295 + 
               2394624*Pi^2) - 24*MW2^6*MZ2^10*(-98936483 + 7861632*Pi^2)) + 
           3*MT2^4*MW2*(203161600*MW2^15 + 2*MW2^3*MZ2^12*(48887861 - 6488096*
                Pi^2) + 375*MZ2^15*(-383 + 40*Pi^2) - 1500*MW2*MZ2^14*
              (-1633 + 186*Pi^2) - 917504*MW2^13*MZ2^2*(-4751 + 360*Pi^2) + 
             131072*MW2^14*MZ2*(-10233 + 400*Pi^2) + 32768*MW2^12*MZ2^3*
              (-282453 + 29272*Pi^2) + 30*MW2^2*MZ2^13*(-626457 + 79312*
                Pi^2) - 4096*MW2^11*MZ2^4*(-3568863 + 421952*Pi^2) + 
             4096*MW2^10*MZ2^5*(-4508461 + 534228*Pi^2) + 1024*MW2^8*MZ2^7*
              (-15061749 + 1516480*Pi^2) + 24*MW2^4*MZ2^11*(-17791907 + 
               2192584*Pi^2) - 384*MW2^7*MZ2^8*(-25078043 + 2404448*Pi^2) - 
             512*MW2^9*MZ2^6*(-37016025 + 4070128*Pi^2) + 32*MW2^6*MZ2^9*
              (-140731933 + 13778360*Pi^2) - 8*MW2^5*MZ2^10*(-196577181 + 
               21195536*Pi^2)) + MT2^5*(-419954688*MW2^15 + 
             32*MW2^4*MZ2^11*(11531177 - 1837544*Pi^2) - 750*MZ2^15*
              (-169 + 20*Pi^2) - 98304*MW2^14*MZ2*(-27263 + 640*Pi^2) + 
             375*MW2*MZ2^14*(-5967 + 784*Pi^2) + 16384*MW2^13*MZ2^2*
              (-498005 + 24064*Pi^2) - 8192*MW2^12*MZ2^3*(-1916953 + 138944*
                Pi^2) + 8192*MW2^11*MZ2^4*(-2652023 + 248800*Pi^2) - 
             5*MW2^2*MZ2^13*(-3403877 + 516672*Pi^2) + 14*MW2^3*MZ2^12*
              (-6115103 + 1023968*Pi^2) - 192*MW2^6*MZ2^9*(-21436467 + 
               2613784*Pi^2) + 384*MW2^7*MZ2^8*(-23921913 + 2759168*Pi^2) - 
             512*MW2^10*MZ2^5*(-46116437 + 5007552*Pi^2) + 256*MW2^9*MZ2^6*
              (-82742479 + 9474816*Pi^2) - 128*MW2^8*MZ2^7*(-122284341 + 
               14024384*Pi^2) + 8*MW2^5*MZ2^10*(-173503365 + 23911168*
                Pi^2)) + MT2^2*MW2^2*(257163264*MW2^16 + 8*MW2^5*MZ2^11*
              (119333659 - 9079656*Pi^2) + 2*MW2^3*MZ2^13*(45071147 - 6008752*
                Pi^2) + 1500*MZ2^16*(-169 + 20*Pi^2) + 196608*MW2^15*MZ2*
              (-9373 + 800*Pi^2) - 375*MW2*MZ2^15*(-9337 + 1168*Pi^2) - 
             81920*MW2^14*MZ2^2*(-83341 + 11456*Pi^2) - 55296*MW2^12*MZ2^4*
              (-534281 + 75264*Pi^2) + 16384*MW2^13*MZ2^3*(-1015321 + 154832*
                Pi^2) + 5*MW2^2*MZ2^14*(-4234789 + 580344*Pi^2) + 
             192*MW2^7*MZ2^9*(-9141795 + 818588*Pi^2) + 1024*MW2^11*MZ2^5*
              (-38796443 + 4548080*Pi^2) + 8*MW2^6*MZ2^10*(-159119031 + 
               8553392*Pi^2) + 256*MW2^9*MZ2^7*(-108209263 + 8590048*Pi^2) + 
             4*MW2^4*MZ2^12*(-84842959 + 8854624*Pi^2) - 256*MW2^10*MZ2^6*
              (-154893395 + 14662752*Pi^2) - 32*MW2^8*MZ2^8*(-373915521 + 
               27356288*Pi^2)) + MT2^3*MW2*(-519045120*MW2^16 + 
             MW2^3*MZ2^13*(10919413 - 619328*Pi^2) + 10*MW2^2*MZ2^14*
              (310861 - 65136*Pi^2) - 750*MZ2^16*(-169 + 20*Pi^2) + 
             750*MW2*MZ2^15*(-1717 + 232*Pi^2) + 1015808*MW2^14*MZ2^2*
              (-12097 + 1280*Pi^2) - 32768*MW2^15*MZ2*(-108269 + 6400*Pi^2) + 
             128*MW2^4*MZ2^12*(-947853 + 139226*Pi^2) - 8192*MW2^13*MZ2^3*
              (-3448661 + 451456*Pi^2) + 2048*MW2^12*MZ2^4*(-23676631 + 
               3169536*Pi^2) + 2048*MW2^10*MZ2^6*(-33853055 + 3551968*Pi^2) + 
             56*MW2^6*MZ2^10*(-71020603 + 7502976*Pi^2) - 8*MW2^5*MZ2^11*
              (-99084977 + 13262368*Pi^2) - 512*MW2^11*MZ2^5*
              (-127889193 + 15535232*Pi^2) - 32*MW2^7*MZ2^9*(-431613771 + 
               39029984*Pi^2) - 128*MW2^9*MZ2^7*(-435960373 + 40254208*
                Pi^2) + 32*MW2^8*MZ2^8*(-1030309407 + 89596672*Pi^2))))*
        SW2^2)/((MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*
        (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
        (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
         MW2*(MW2 + MZ2))*Pi^2) - 
     (3*MH2*MW2^2*MZ2^3*(MH2^3*(32768*MW2^9 - 147456*MW2^8*MZ2 + 
          288768*MW2^7*MZ2^2 - 311296*MW2^6*MZ2^3 + 181248*MW2^5*MZ2^4 - 
          30912*MW2^4*MZ2^5 - 31584*MW2^3*MZ2^6 + 25344*MW2^2*MZ2^7 - 
          8040*MW2*MZ2^8 + 1025*MZ2^9) - 12*MW2^2*MZ2*(32768*MW2^9 - 
          147456*MW2^8*MZ2 + 288768*MW2^7*MZ2^2 - 311296*MW2^6*MZ2^3 + 
          181248*MW2^5*MZ2^4 - 30912*MW2^4*MZ2^5 - 31584*MW2^3*MZ2^6 + 
          25344*MW2^2*MZ2^7 - 8040*MW2*MZ2^8 + 1025*MZ2^9) + 
        MH2^2*(-65536*MW2^10 + 196608*MW2^9*MZ2 - 135168*MW2^8*MZ2^2 - 
          243712*MW2^7*MZ2^3 + 571392*MW2^6*MZ2^4 - 481920*MW2^5*MZ2^5 + 
          155904*MW2^4*MZ2^6 + 44064*MW2^3*MZ2^7 - 59952*MW2^2*MZ2^8 + 
          22070*MW2*MZ2^9 - 3075*MZ2^10) + MH2*(32768*MW2^11 + 
          270336*MW2^10*MZ2 - 1554432*MW2^9*MZ2^2 + 3163136*MW2^8*MZ2^3 - 
          3262464*MW2^7*MZ2^4 + 1501248*MW2^6*MZ2^5 + 299040*MW2^5*MZ2^6 - 
          799920*MW2^4*MZ2^7 + 456648*MW2^3*MZ2^8 - 118945*MW2^2*MZ2^9 + 
          9300*MW2*MZ2^10 + 1125*MZ2^11))*SW2^2*B0i[bb0, 0, 0, MH2])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MZ2^2*(6*MT2^9*(-2*MW2 + MZ2)^2*(24576*MW2^10 - 90112*MW2^9*MZ2 + 
          98304*MW2^8*MZ2^2 + 29184*MW2^7*MZ2^3 - 152192*MW2^6*MZ2^4 + 
          126592*MW2^5*MZ2^5 - 29376*MW2^4*MZ2^6 - 17592*MW2^3*MZ2^7 + 
          13760*MW2^2*MZ2^8 - 3600*MW2*MZ2^9 + 375*MZ2^10) + 
        128*MW2^8*MZ2*(16384*MW2^12 - 73728*MW2^11*MZ2 + 
          114688*MW2^10*MZ2^2 - 27648*MW2^9*MZ2^3 - 139776*MW2^8*MZ2^4 + 
          188864*MW2^7*MZ2^5 - 70848*MW2^6*MZ2^6 - 52272*MW2^5*MZ2^7 + 
          72132*MW2^4*MZ2^8 - 34991*MW2^3*MZ2^9 + 7545*MW2^2*MZ2^10 - 
          225*MW2*MZ2^11 - 125*MZ2^12) - MT2^8*(7143424*MW2^13 - 
          37715968*MW2^12*MZ2 + 84230144*MW2^11*MZ2^2 - 96972800*MW2^10*
           MZ2^3 + 46324736*MW2^9*MZ2^4 + 23508480*MW2^8*MZ2^5 - 
          52418304*MW2^7*MZ2^6 + 37496640*MW2^6*MZ2^7 - 13766496*MW2^5*
           MZ2^8 + 1827280*MW2^4*MZ2^9 + 586208*MW2^3*MZ2^10 - 
          316640*MW2^2*MZ2^11 + 57150*MW2*MZ2^12 - 3375*MZ2^13) - 
        4*MT2^2*MW2^5*(7192576*MW2^14 - 47087616*MW2^13*MZ2 + 
          133210112*MW2^12*MZ2^2 - 188498944*MW2^11*MZ2^3 + 
          93555968*MW2^10*MZ2^4 + 108012288*MW2^9*MZ2^5 - 
          213551872*MW2^8*MZ2^6 + 141002160*MW2^7*MZ2^7 - 
          18683592*MW2^6*MZ2^8 - 32186444*MW2^5*MZ2^9 + 22543158*MW2^4*
           MZ2^10 - 5973473*MW2^3*MZ2^11 + 283026*MW2^2*MZ2^12 + 
          167560*MW2*MZ2^13 - 23625*MZ2^14) + 8*MT2*MW2^6*
         (524288*MW2^14 - 4182016*MW2^13*MZ2 + 13033472*MW2^12*MZ2^2 - 
          18399744*MW2^11*MZ2^3 + 6324224*MW2^10*MZ2^4 + 
          16383936*MW2^9*MZ2^5 - 24517888*MW2^8*MZ2^6 + 11303096*MW2^7*
           MZ2^7 + 4015488*MW2^6*MZ2^8 - 7562836*MW2^5*MZ2^9 + 
          3919598*MW2^4*MZ2^10 - 895509*MW2^3*MZ2^11 + 31515*MW2^2*MZ2^12 + 
          20650*MW2*MZ2^13 - 2000*MZ2^14) - 2*MT2^6*MW2*(45514752*MW2^14 - 
          272793600*MW2^13*MZ2 + 737443840*MW2^12*MZ2^2 - 
          1134376960*MW2^11*MZ2^3 + 998084096*MW2^10*MZ2^4 - 
          342032384*MW2^9*MZ2^5 - 278028544*MW2^8*MZ2^6 + 
          451750560*MW2^7*MZ2^7 - 293888112*MW2^6*MZ2^8 + 
          107946216*MW2^5*MZ2^9 - 21066372*MW2^4*MZ2^10 + 
          997198*MW2^3*MZ2^11 + 343490*MW2^2*MZ2^12 - 38450*MW2*MZ2^13 - 
          1125*MZ2^14) + MT2^7*(34668544*MW2^14 - 198049792*MW2^13*MZ2 + 
          502317056*MW2^12*MZ2^2 - 713768960*MW2^11*MZ2^3 + 
          562088960*MW2^10*MZ2^4 - 135134208*MW2^9*MZ2^5 - 
          202293504*MW2^8*MZ2^6 + 259418112*MW2^7*MZ2^7 - 
          151921632*MW2^6*MZ2^8 + 51324784*MW2^5*MZ2^9 - 
          9257344*MW2^4*MZ2^10 + 361084*MW2^3*MZ2^11 + 162030*MW2^2*MZ2^12 - 
          23175*MW2*MZ2^13 + 1125*MZ2^14) + MT2^3*MW2^3*(85131264*MW2^15 - 
          535494656*MW2^14*MZ2 + 1493909504*MW2^13*MZ2^2 - 
          2215444480*MW2^12*MZ2^3 + 1491383296*MW2^11*MZ2^4 + 
          465428480*MW2^10*MZ2^5 - 1844054784*MW2^9*MZ2^6 + 
          1609893120*MW2^8*MZ2^7 - 612569184*MW2^7*MZ2^8 - 
          10988496*MW2^6*MZ2^9 + 109277392*MW2^5*MZ2^10 - 
          42749140*MW2^4*MZ2^11 + 5853130*MW2^3*MZ2^12 + 81195*MW2^2*MZ2^13 - 
          8775*MW2*MZ2^14 - 13500*MZ2^15) + MT2^5*MW2*(143851520*MW2^15 - 
          884899840*MW2^14*MZ2 + 2459680768*MW2^13*MZ2^2 - 
          3861553152*MW2^12*MZ2^3 + 3381455872*MW2^11*MZ2^4 - 
          961242624*MW2^10*MZ2^5 - 1337378560*MW2^9*MZ2^6 + 
          1895736192*MW2^8*MZ2^7 - 1163865216*MW2^7*MZ2^8 + 
          380092112*MW2^6*MZ2^9 - 45196264*MW2^5*MZ2^10 - 
          11279704*MW2^4*MZ2^11 + 4550574*MW2^3*MZ2^12 - 
          424520*MW2^2*MZ2^13 - 10800*MW2*MZ2^14 + 1125*MZ2^15) + 
        MT2^4*MW2^2*(-141492224*MW2^15 + 880902144*MW2^14*MZ2 - 
          2463449088*MW2^13*MZ2^2 + 3805171712*MW2^12*MZ2^3 - 
          3058406400*MW2^11*MZ2^4 + 275317248*MW2^10*MZ2^5 + 
          2106718976*MW2^9*MZ2^6 - 2349029056*MW2^8*MZ2^7 + 
          1227832224*MW2^7*MZ2^8 - 278114192*MW2^6*MZ2^9 - 
          35168496*MW2^5*MZ2^10 + 38487800*MW2^4*MZ2^11 - 
          8914206*MW2^3*MZ2^12 + 666865*MW2^2*MZ2^13 - 8750*MW2*MZ2^14 + 
          5625*MZ2^15))*SW2^2*B0i[bb0, 0, 0, MT2])/(4*(MT2 - MW2)^3*
       (2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
     (3*MW2*MZ2^2*(MH2^2*(2*MT2^8*(-2*MW2 + MZ2)^2*(24576*MW2^10 - 
            90112*MW2^9*MZ2 + 98304*MW2^8*MZ2^2 + 29184*MW2^7*MZ2^3 - 
            152192*MW2^6*MZ2^4 + 126592*MW2^5*MZ2^5 - 29376*MW2^4*MZ2^6 - 
            17592*MW2^3*MZ2^7 + 13760*MW2^2*MZ2^8 - 3600*MW2*MZ2^9 + 
            375*MZ2^10) - 4*MT2^7*MW2*(344064*MW2^12 - 1318912*MW2^11*MZ2 + 
            946176*MW2^10*MZ2^2 + 3125248*MW2^9*MZ2^3 - 7601920*MW2^8*MZ2^4 + 
            6335616*MW2^7*MZ2^5 - 301056*MW2^6*MZ2^6 - 3710528*MW2^5*MZ2^7 + 
            3213520*MW2^4*MZ2^8 - 1215052*MW2^3*MZ2^9 + 161893*MW2^2*MZ2^10 + 
            24860*MW2*MZ2^11 - 7500*MZ2^12) + MT2^6*(4521984*MW2^14 - 
            13664256*MW2^13*MZ2 - 10944512*MW2^12*MZ2^2 + 100306944*MW2^11*
             MZ2^3 - 172514304*MW2^10*MZ2^4 + 108409344*MW2^9*MZ2^5 + 
            47505664*MW2^8*MZ2^6 - 134356672*MW2^7*MZ2^7 + 
            103651648*MW2^6*MZ2^8 - 38774192*MW2^5*MZ2^9 + 
            4881700*MW2^4*MZ2^10 + 1382212*MW2^3*MZ2^11 - 
            538910*MW2^2*MZ2^12 + 51075*MW2*MZ2^13 - 750*MZ2^14) + 
          4*MW2^6*(98304*MW2^14 - 49152*MW2^13*MZ2 - 1228800*MW2^12*MZ2^2 + 
            3143680*MW2^11*MZ2^3 - 2276864*MW2^10*MZ2^4 - 2127360*MW2^9*
             MZ2^5 + 5013312*MW2^8*MZ2^6 - 2965984*MW2^7*MZ2^7 - 
            634064*MW2^6*MZ2^8 + 1808340*MW2^5*MZ2^9 - 991735*MW2^4*MZ2^10 + 
            197909*MW2^3*MZ2^11 + 15830*MW2^2*MZ2^12 - 10700*MW2*MZ2^13 + 
            750*MZ2^14) + MT2^5*MW2*(-9240576*MW2^14 + 22085632*MW2^13*MZ2 + 
            59850752*MW2^12*MZ2^2 - 299655168*MW2^11*MZ2^3 + 
            465507328*MW2^10*MZ2^4 - 250311680*MW2^9*MZ2^5 - 
            199839744*MW2^8*MZ2^6 + 433302656*MW2^7*MZ2^7 - 
            324622304*MW2^6*MZ2^8 + 121423648*MW2^5*MZ2^9 - 
            15179524*MW2^4*MZ2^10 - 4904656*MW2^3*MZ2^11 + 
            2049950*MW2^2*MZ2^12 - 242475*MW2*MZ2^13 + 7875*MZ2^14) + 
          2*MT2^4*MW2^2*(6389760*MW2^14 - 12648448*MW2^13*MZ2 - 
            57253888*MW2^12*MZ2^2 + 244074496*MW2^11*MZ2^3 - 
            359975424*MW2^10*MZ2^4 + 174714880*MW2^9*MZ2^5 + 
            178476032*MW2^8*MZ2^6 - 344135008*MW2^7*MZ2^7 + 
            242961856*MW2^6*MZ2^8 - 82001456*MW2^5*MZ2^9 + 
            5429074*MW2^4*MZ2^10 + 5158534*MW2^3*MZ2^11 - 1472107*MW2^2*
             MZ2^12 + 76645*MW2*MZ2^13 + 9250*MZ2^14) + 
          MT2^2*MW2^3*(7274496*MW2^15 - 10256384*MW2^14*MZ2 - 
            79986688*MW2^13*MZ2^2 + 283029504*MW2^12*MZ2^3 - 
            360166400*MW2^11*MZ2^4 + 105323008*MW2^10*MZ2^5 + 
            240662784*MW2^9*MZ2^6 - 303217216*MW2^8*MZ2^7 + 
            120257344*MW2^7*MZ2^8 + 26775216*MW2^6*MZ2^9 - 
            43502660*MW2^5*MZ2^10 + 14547540*MW2^4*MZ2^11 - 
            380298*MW2^3*MZ2^12 - 822905*MW2^2*MZ2^13 + 165050*MW2*MZ2^14 - 
            8625*MZ2^15) + MT2*MW2^4*(-2555904*MW2^15 + 2621440*MW2^14*MZ2 + 
            29868032*MW2^13*MZ2^2 - 92545024*MW2^12*MZ2^3 + 
            99216384*MW2^11*MZ2^4 + 202752*MW2^10*MZ2^5 - 100432896*MW2^9*
             MZ2^6 + 87798656*MW2^8*MZ2^7 - 9255904*MW2^7*MZ2^8 - 
            32355360*MW2^6*MZ2^9 + 23653636*MW2^5*MZ2^10 - 
            6412760*MW2^4*MZ2^11 + 57166*MW2^3*MZ2^12 + 326345*MW2^2*MZ2^13 - 
            57425*MW2*MZ2^14 + 3000*MZ2^15) + MT2^3*MW2^2*(-11993088*MW2^15 + 
            20348928*MW2^14*MZ2 + 122863616*MW2^13*MZ2^2 - 478822400*MW2^12*
             MZ2^3 + 668894208*MW2^11*MZ2^4 - 283849216*MW2^10*MZ2^5 - 
            361536512*MW2^9*MZ2^6 + 599220480*MW2^8*MZ2^7 - 
            360168704*MW2^7*MZ2^8 + 75530192*MW2^6*MZ2^9 + 
            23205588*MW2^5*MZ2^10 - 15342312*MW2^4*MZ2^11 + 
            1662524*MW2^3*MZ2^12 + 530670*MW2^2*MZ2^13 - 118400*MW2*MZ2^14 + 
            3375*MZ2^15)) - 2*MH2*MW2*(2*MT2^8*(-2*MW2 + MZ2)^2*
           (24576*MW2^10 - 90112*MW2^9*MZ2 + 98304*MW2^8*MZ2^2 + 
            29184*MW2^7*MZ2^3 - 152192*MW2^6*MZ2^4 + 126592*MW2^5*MZ2^5 - 
            29376*MW2^4*MZ2^6 - 17592*MW2^3*MZ2^7 + 13760*MW2^2*MZ2^8 - 
            3600*MW2*MZ2^9 + 375*MZ2^10) + MT2^7*MW2*(-1376256*MW2^12 + 
            5275648*MW2^11*MZ2 - 3932160*MW2^10*MZ2^2 - 11911168*MW2^9*
             MZ2^3 + 29522944*MW2^8*MZ2^4 - 24992256*MW2^7*MZ2^5 + 
            1946112*MW2^6*MZ2^6 + 13531712*MW2^5*MZ2^7 - 11866816*MW2^4*
             MZ2^8 + 4463056*MW2^3*MZ2^9 - 576472*MW2^2*MZ2^10 - 
            96515*MW2*MZ2^11 + 27750*MZ2^12) + MT2^6*(4521984*MW2^14 - 
            13664256*MW2^13*MZ2 - 9912320*MW2^12*MZ2^2 + 96030720*MW2^11*
             MZ2^3 - 165731328*MW2^10*MZ2^4 + 105073152*MW2^9*MZ2^5 + 
            42662656*MW2^8*MZ2^6 - 124441984*MW2^7*MZ2^7 + 
            95430400*MW2^6*MZ2^8 - 35006864*MW2^5*MZ2^9 + 3986848*MW2^4*
             MZ2^10 + 1432837*MW2^3*MZ2^11 - 520235*MW2^2*MZ2^12 + 
            48825*MW2*MZ2^13 - 750*MZ2^14) + MW2^6*(393216*MW2^14 - 
            196608*MW2^13*MZ2 - 4767744*MW2^12*MZ2^2 + 12132352*MW2^11*
             MZ2^3 - 8812544*MW2^10*MZ2^4 - 7974912*MW2^9*MZ2^5 + 
            18961152*MW2^8*MZ2^6 - 11295424*MW2^7*MZ2^7 - 2213120*MW2^6*
             MZ2^8 + 6643248*MW2^5*MZ2^9 - 3640888*MW2^4*MZ2^10 + 
            717611*MW2^3*MZ2^11 + 62645*MW2^2*MZ2^12 - 40550*MW2*MZ2^13 + 
            3000*MZ2^14) + MT2^5*MW2*(-9240576*MW2^14 + 22085632*MW2^13*MZ2 + 
            56754176*MW2^12*MZ2^2 - 286679040*MW2^11*MZ2^3 + 
            444568576*MW2^10*MZ2^4 - 239418368*MW2^9*MZ2^5 - 
            185660928*MW2^8*MZ2^6 + 402816704*MW2^7*MZ2^7 - 
            298648160*MW2^6*MZ2^8 + 109134400*MW2^5*MZ2^9 - 
            12097816*MW2^4*MZ2^10 - 5127631*MW2^3*MZ2^11 + 
            1991000*MW2^2*MZ2^12 - 233475*MW2*MZ2^13 + 7875*MZ2^14) + 
          MT2^4*MW2^2*(12779520*MW2^14 - 25296896*MW2^13*MZ2 - 
            109346816*MW2^12*MZ2^2 + 466767872*MW2^11*MZ2^3 - 
            686183424*MW2^10*MZ2^4 + 333338624*MW2^9*MZ2^5 + 
            331852288*MW2^8*MZ2^6 - 638346368*MW2^7*MZ2^7 + 
            445559360*MW2^6*MZ2^8 - 146476672*MW2^5*MZ2^9 + 
            7371152*MW2^4*MZ2^10 + 10173041*MW2^3*MZ2^11 - 
            2779739*MW2^2*MZ2^12 + 144965*MW2*MZ2^13 + 16250*MZ2^14) + 
          MT2^2*MW2^3*(7274496*MW2^15 - 10256384*MW2^14*MZ2 - 
            76890112*MW2^13*MZ2^2 + 271380480*MW2^12*MZ2^3 - 
            344978432*MW2^11*MZ2^4 + 104161792*MW2^10*MZ2^5 + 
            220677888*MW2^9*MZ2^6 - 278357632*MW2^8*MZ2^7 + 
            108302464*MW2^7*MZ2^8 + 26247888*MW2^6*MZ2^9 - 
            40048208*MW2^5*MZ2^10 + 12939159*MW2^4*MZ2^11 - 
            134373*MW2^3*MZ2^12 - 802880*MW2^2*MZ2^13 + 158300*MW2*MZ2^14 - 
            8625*MZ2^15) - MT2*MW2^4*(2555904*MW2^15 - 2621440*MW2^14*MZ2 - 
            28835840*MW2^13*MZ2^2 + 89006080*MW2^12*MZ2^3 - 
            95529984*MW2^11*MZ2^4 + 1474560*MW2^10*MZ2^5 + 
            92954112*MW2^9*MZ2^6 - 81243200*MW2^8*MZ2^7 + 8328544*MW2^7*
             MZ2^8 + 29875968*MW2^6*MZ2^9 - 21575464*MW2^5*MZ2^10 + 
            5710733*MW2^4*MZ2^11 + 17984*MW2^3*MZ2^12 - 314420*MW2^2*MZ2^13 + 
            55175*MW2*MZ2^14 - 3000*MZ2^15) + MT2^3*MW2^2*(-11993088*MW2^15 + 
            20348928*MW2^14*MZ2 + 117702656*MW2^13*MZ2^2 - 458178560*MW2^12*
             MZ2^3 + 638370816*MW2^11*MZ2^4 - 273361408*MW2^10*MZ2^5 - 
            332916224*MW2^9*MZ2^6 + 552305856*MW2^8*MZ2^7 - 
            327840128*MW2^7*MZ2^8 + 65561072*MW2^6*MZ2^9 + 
            22732296*MW2^5*MZ2^10 - 14048481*MW2^4*MZ2^11 + 
            1370474*MW2^3*MZ2^12 + 521895*MW2^2*MZ2^13 - 111650*MW2*MZ2^14 + 
            3375*MZ2^15)) + MW2^2*(2*MT2^8*(-2*MW2 + MZ2)^2*
           (24576*MW2^10 - 90112*MW2^9*MZ2 + 98304*MW2^8*MZ2^2 + 
            29184*MW2^7*MZ2^3 - 152192*MW2^6*MZ2^4 + 126592*MW2^5*MZ2^5 - 
            29376*MW2^4*MZ2^6 - 17592*MW2^3*MZ2^7 + 13760*MW2^2*MZ2^8 - 
            3600*MW2*MZ2^9 + 375*MZ2^10) - 2*MT2^7*MW2*(688128*MW2^12 - 
            2637824*MW2^11*MZ2 + 2113536*MW2^10*MZ2^2 + 5292032*MW2^9*MZ2^3 - 
            13462016*MW2^8*MZ2^4 + 11095296*MW2^7*MZ2^5 - 
            157440*MW2^6*MZ2^6 - 6904960*MW2^5*MZ2^7 + 5791280*MW2^4*MZ2^8 - 
            2117480*MW2^3*MZ2^9 + 252056*MW2^2*MZ2^10 + 52870*MW2*MZ2^11 - 
            13875*MZ2^12) + MT2^6*(4521984*MW2^14 - 13664256*MW2^13*MZ2 - 
            7847936*MW2^12*MZ2^2 + 86446080*MW2^11*MZ2^3 - 146211840*MW2^10*
             MZ2^4 + 82862592*MW2^9*MZ2^5 + 56882944*MW2^8*MZ2^6 - 
            128020672*MW2^7*MZ2^7 + 93718816*MW2^6*MZ2^8 - 
            33125936*MW2^5*MZ2^9 + 3252232*MW2^4*MZ2^10 + 1569772*MW2^3*
             MZ2^11 - 529460*MW2^2*MZ2^12 + 48825*MW2*MZ2^13 - 750*MZ2^14) + 
          2*MW2^6*(196608*MW2^14 - 98304*MW2^13*MZ2 - 2236416*MW2^12*MZ2^2 + 
            5550080*MW2^11*MZ2^3 - 3770368*MW2^10*MZ2^4 - 4088832*MW2^9*
             MZ2^5 + 8895360*MW2^8*MZ2^6 - 4971200*MW2^7*MZ2^7 - 
            1387792*MW2^6*MZ2^8 + 3293544*MW2^5*MZ2^9 - 1742576*MW2^4*
             MZ2^10 + 327238*MW2^3*MZ2^11 + 35935*MW2^2*MZ2^12 - 
            20275*MW2*MZ2^13 + 1500*MZ2^14) + MT2^5*MW2*(-9240576*MW2^14 + 
            22085632*MW2^13*MZ2 + 50561024*MW2^12*MZ2^2 - 257630208*MW2^11*
             MZ2^3 + 384683008*MW2^10*MZ2^4 - 170187776*MW2^9*MZ2^5 - 
            231123456*MW2^8*MZ2^6 + 415184000*MW2^7*MZ2^7 - 
            293791616*MW2^6*MZ2^8 + 103207360*MW2^5*MZ2^9 - 
            9665872*MW2^4*MZ2^10 - 5610796*MW2^3*MZ2^11 + 2027900*MW2^2*
             MZ2^12 - 233475*MW2*MZ2^13 + 7875*MZ2^14) + 
          2*MT2^4*MW2^2*(6389760*MW2^14 - 12648448*MW2^13*MZ2 - 
            49512448*MW2^12*MZ2^2 + 209422336*MW2^11*MZ2^3 - 
            294440448*MW2^10*MZ2^4 + 111806464*MW2^9*MZ2^5 + 
            200177408*MW2^8*MZ2^6 - 326719072*MW2^7*MZ2^7 + 
            217685104*MW2^6*MZ2^8 - 68396912*MW2^5*MZ2^9 + 
            1991164*MW2^4*MZ2^10 + 5314810*MW2^3*MZ2^11 - 1376752*MW2^2*
             MZ2^12 + 67870*MW2*MZ2^13 + 8125*MZ2^14) + 
          MT2^2*MW2^3*(7274496*MW2^15 - 10256384*MW2^14*MZ2 - 
            70696960*MW2^13*MZ2^2 + 244985856*MW2^12*MZ2^3 - 
            297921536*MW2^11*MZ2^4 + 62302720*MW2^10*MZ2^5 + 
            233128704*MW2^9*MZ2^6 - 267638848*MW2^8*MZ2^7 + 
            96048352*MW2^7*MZ2^8 + 30451248*MW2^6*MZ2^9 - 39574520*MW2^5*
             MZ2^10 + 12086796*MW2^4*MZ2^11 + 128832*MW2^3*MZ2^12 - 
            830555*MW2^2*MZ2^13 + 158300*MW2*MZ2^14 - 8625*MZ2^15) + 
          MT2*MW2^4*(-2555904*MW2^15 + 2621440*MW2^14*MZ2 + 
            26771456*MW2^13*MZ2^2 - 80896000*MW2^12*MZ2^3 + 
            82940928*MW2^11*MZ2^4 + 6414336*MW2^10*MZ2^5 - 
            90567168*MW2^9*MZ2^6 + 73864064*MW2^8*MZ2^7 - 3594688*MW2^7*
             MZ2^8 - 30613824*MW2^6*MZ2^9 + 20885344*MW2^5*MZ2^10 - 
            5257772*MW2^4*MZ2^11 - 127244*MW2^3*MZ2^12 + 323645*MW2^2*
             MZ2^13 - 55175*MW2*MZ2^14 + 3000*MZ2^15) + 
          MT2^3*MW2^2*(-11993088*MW2^15 + 20348928*MW2^14*MZ2 + 
            107380736*MW2^13*MZ2^2 - 411729920*MW2^12*MZ2^3 + 
            548293632*MW2^11*MZ2^4 - 179284480*MW2^10*MZ2^5 - 
            382212608*MW2^9*MZ2^6 + 553638144*MW2^8*MZ2^7 - 
            312997472*MW2^7*MZ2^8 + 56743088*MW2^6*MZ2^9 + 
            24412128*MW2^5*MZ2^10 - 13687068*MW2^4*MZ2^11 + 
            1153394*MW2^3*MZ2^12 + 549570*MW2^2*MZ2^13 - 111650*MW2*MZ2^14 + 
            3375*MZ2^15)))*SW2^2*B0i[bb0, 0, 0, MW2])/
      (4*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + (3*MZ2^3*(98304*MW2^13 + 458752*MW2^12*MZ2 + 
        4096*MW2^11*(8*MH2 - 981*MZ2)*MZ2 - 2048*MW2^10*(72*MH2 - 5329*MZ2)*
         MZ2^2 + 3072*MW2^9*(94*MH2 - 5397*MZ2)*MZ2^3 - 
        4864*MW2^8*(64*MH2 - 3257*MZ2)*MZ2^4 + 192*MW2^7*
         (944*MH2 - 49085*MZ2)*MZ2^5 - 96*MW2^6*(322*MH2 - 29229*MZ2)*MZ2^6 + 
        44*MW2^4*(576*MH2 - 18019*MZ2)*MZ2^8 + 5*MW2^2*(205*MH2 - 14929*MZ2)*
         MZ2^10 + 7500*MW2*MZ2^12 - 250*MZ2^13 + 24*MW2^5*MZ2^7*
         (-1316*MH2 + 16973*MZ2) + 6*MW2^3*MZ2^9*(-1340*MH2 + 57929*MZ2))*
       SW2^2*B0i[bb0, 0, 0, MZ2])/(2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) + (3*MW2^2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (32768*MW2^9 - 147456*MW2^8*MZ2 + 288768*MW2^7*MZ2^2 - 
        311296*MW2^6*MZ2^3 + 181248*MW2^5*MZ2^4 - 30912*MW2^4*MZ2^5 - 
        31584*MW2^3*MZ2^6 + 25344*MW2^2*MZ2^7 - 8040*MW2*MZ2^8 + 1025*MZ2^9)*
       SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) + (MZ2^2*(-12*MT2^4*(-2*MW2 + MZ2)^2*(12288*MW2^10 - 
          69632*MW2^9*MZ2 + 158208*MW2^8*MZ2^2 - 174336*MW2^7*MZ2^3 + 
          68480*MW2^6*MZ2^4 + 53696*MW2^5*MZ2^5 - 86616*MW2^4*MZ2^6 + 
          52572*MW2^3*MZ2^7 - 17885*MW2^2*MZ2^8 + 3600*MW2*MZ2^9 - 
          375*MZ2^10) - 2*MT2^3*(753664*MW2^13 - 3211264*MW2^12*MZ2 + 
          5304320*MW2^11*MZ2^2 - 3467264*MW2^10*MZ2^3 - 815104*MW2^9*MZ2^4 + 
          2179584*MW2^8*MZ2^5 + 279360*MW2^7*MZ2^6 - 2622432*MW2^6*MZ2^7 + 
          2623560*MW2^5*MZ2^8 - 1428008*MW2^4*MZ2^9 + 500966*MW2^3*MZ2^10 - 
          118505*MW2^2*MZ2^11 + 17550*MW2*MZ2^12 - 1125*MZ2^13) + 
        MT2^2*MW2*(4784128*MW2^13 - 24903680*MW2^12*MZ2 + 
          55369728*MW2^11*MZ2^2 - 65585152*MW2^10*MZ2^3 + 
          38760448*MW2^9*MZ2^4 - 889856*MW2^8*MZ2^5 - 16452480*MW2^7*MZ2^6 + 
          13324032*MW2^6*MZ2^7 - 5949648*MW2^5*MZ2^8 + 1999600*MW2^4*MZ2^9 - 
          589292*MW2^3*MZ2^10 + 126800*MW2^2*MZ2^11 - 14950*MW2*MZ2^12 + 
          1125*MZ2^13) + MW2^2*MZ2*(131072*MW2^13 - 1720320*MW2^12*MZ2 + 
          4702208*MW2^11*MZ2^2 - 3674112*MW2^10*MZ2^3 - 3432960*MW2^9*MZ2^4 + 
          8077312*MW2^8*MZ2^5 - 4381056*MW2^7*MZ2^6 - 1491456*MW2^6*MZ2^7 + 
          2891352*MW2^5*MZ2^8 - 1270204*MW2^4*MZ2^9 + 112854*MW2^3*MZ2^10 + 
          76125*MW2^2*MZ2^11 - 23875*MW2*MZ2^12 + 2250*MZ2^13) - 
        2*MT2*MW2*(1343488*MW2^14 - 5570560*MW2^13*MZ2 + 
          6729728*MW2^12*MZ2^2 + 4704256*MW2^11*MZ2^3 - 21455872*MW2^10*
           MZ2^4 + 23368704*MW2^9*MZ2^5 - 8594112*MW2^8*MZ2^6 - 
          4748448*MW2^7*MZ2^7 + 6731496*MW2^6*MZ2^8 - 3125216*MW2^5*MZ2^9 + 
          615074*MW2^4*MZ2^10 + 26641*MW2^3*MZ2^11 - 45780*MW2^2*MZ2^12 + 
          11925*MW2*MZ2^13 - 1125*MZ2^14))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
      (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     (3*MZ2^2*(6*MT2^4*(-2*MW2 + MZ2)^2*(24576*MW2^10 - 122880*MW2^9*MZ2 + 
          243712*MW2^8*MZ2^2 - 222720*MW2^7*MZ2^3 + 40576*MW2^6*MZ2^4 + 
          113792*MW2^5*MZ2^5 - 125280*MW2^4*MZ2^6 + 64232*MW2^3*MZ2^7 - 
          19260*MW2^2*MZ2^8 + 3600*MW2*MZ2^9 - 375*MZ2^10) - 
        3*MT2^3*(-2*MW2 + MZ2)^2*(49152*MW2^11 - 368640*MW2^10*MZ2 + 
          1069056*MW2^9*MZ2^2 - 1518592*MW2^8*MZ2^3 + 942848*MW2^7*MZ2^4 + 
          217472*MW2^6*MZ2^5 - 832320*MW2^5*MZ2^6 + 658960*MW2^4*MZ2^7 - 
          277856*MW2^3*MZ2^8 + 70480*MW2^2*MZ2^9 - 11550*MW2*MZ2^10 + 
          1125*MZ2^11) + 2*MW2^4*(196608*MW2^12 - 786432*MW2^11*MZ2 + 
          598016*MW2^10*MZ2^2 + 2301952*MW2^9*MZ2^3 - 6819840*MW2^8*MZ2^4 + 
          8685056*MW2^7*MZ2^5 - 5986688*MW2^6*MZ2^6 + 1814016*MW2^5*MZ2^7 + 
          383568*MW2^4*MZ2^8 - 536712*MW2^3*MZ2^9 + 167496*MW2^2*MZ2^10 - 
          9310*MW2*MZ2^11 - 3275*MZ2^12) + MT2*MW2^2*(-196608*MW2^13 + 
          1671168*MW2^12*MZ2 - 4456448*MW2^11*MZ2^2 + 3035136*MW2^10*MZ2^3 + 
          8717312*MW2^9*MZ2^4 - 24315392*MW2^8*MZ2^5 + 28454400*MW2^7*MZ2^6 - 
          18274240*MW2^6*MZ2^7 + 5870400*MW2^5*MZ2^8 - 85680*MW2^4*MZ2^9 - 
          549432*MW2^3*MZ2^10 + 102052*MW2^2*MZ2^11 + 25530*MW2*MZ2^12 - 
          7675*MZ2^13) + MT2^2*(-196608*MW2^14 + 3948544*MW2^12*MZ2^2 - 
          13692928*MW2^11*MZ2^3 + 21906432*MW2^10*MZ2^4 - 
          17844224*MW2^9*MZ2^5 + 3355904*MW2^8*MZ2^6 + 8854848*MW2^7*MZ2^7 - 
          11353152*MW2^6*MZ2^8 + 7390368*MW2^5*MZ2^9 - 3065280*MW2^4*MZ2^10 + 
          835516*MW2^3*MZ2^11 - 144280*MW2^2*MZ2^12 + 15300*MW2*MZ2^13 - 
          1125*MZ2^14))*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
      (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       Pi^2) + (18*MW2^3*MZ2^3*(1920*MW2^7 - 5568*MW2^6*MZ2 + 
        5376*MW2^5*MZ2^2 - 584*MW2^4*MZ2^3 - 3454*MW2^3*MZ2^4 + 
        3144*MW2^2*MZ2^5 - 1015*MW2*MZ2^6 + 100*MZ2^7)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (9*MZ2^2*(4*MW2^3*MZ2*(1664*MW2^7 - 5568*MW2^6*MZ2 + 
          3712*MW2^5*MZ2^2 + 4600*MW2^4*MZ2^3 - 7482*MW2^3*MZ2^4 + 
          3008*MW2^2*MZ2^5 + 285*MW2*MZ2^6 - 300*MZ2^7) + 
        MT2*MW2^2*(-3072*MW2^8 + 1024*MW2^7*MZ2 + 27264*MW2^6*MZ2^2 - 
          50240*MW2^5*MZ2^3 + 22976*MW2^4*MZ2^4 + 17264*MW2^3*MZ2^5 - 
          21940*MW2^2*MZ2^6 + 7638*MW2*MZ2^7 - 725*MZ2^8) + 
        MT2^2*MZ2*(6144*MW2^8 - 19456*MW2^7*MZ2 + 18816*MW2^6*MZ2^2 + 
          448*MW2^5*MZ2^3 - 12992*MW2^4*MZ2^4 + 9480*MW2^3*MZ2^5 - 
          2986*MW2^2*MZ2^6 + 540*MW2*MZ2^7 - 75*MZ2^8) + 
        MT2^3*(3072*MW2^8 - 10752*MW2^7*MZ2 + 12416*MW2^6*MZ2^2 - 
          2496*MW2^5*MZ2^3 - 6432*MW2^4*MZ2^4 + 6136*MW2^3*MZ2^5 - 
          2436*MW2^2*MZ2^6 + 540*MW2*MZ2^7 - 75*MZ2^8))*SW2^2*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) + (9*MW2^2*MZ2^3*(512*MW2^8 + 1024*MW2^7*MZ2 - 
        4608*MW2^6*MZ2^2 + 3648*MW2^5*MZ2^3 + 1248*MW2^4*MZ2^4 - 
        4092*MW2^3*MZ2^5 + 2779*MW2^2*MZ2^6 - 634*MW2*MZ2^7 + 15*MZ2^8)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (3*MZ2^2*(-4*MT2*MW2^2*(1536*MW2^8 - 1024*MW2^7*MZ2 - 
          7680*MW2^6*MZ2^2 + 11584*MW2^5*MZ2^3 - 3424*MW2^4*MZ2^4 - 
          2332*MW2^3*MZ2^5 + 401*MW2^2*MZ2^6 + 1202*MW2*MZ2^7 - 425*MZ2^8) + 
        MT2^2*MZ2*(15360*MW2^8 - 45568*MW2^7*MZ2 + 38016*MW2^6*MZ2^2 + 
          9280*MW2^5*MZ2^3 - 32672*MW2^4*MZ2^4 + 19512*MW2^3*MZ2^5 - 
          4636*MW2^2*MZ2^6 + 540*MW2*MZ2^7 - 75*MZ2^8) + 
        4*MT2^3*(1536*MW2^8 - 6400*MW2^7*MZ2 + 9216*MW2^6*MZ2^2 - 
          3968*MW2^5*MZ2^3 - 3152*MW2^4*MZ2^4 + 4464*MW2^3*MZ2^5 - 
          2161*MW2^2*MZ2^6 + 540*MW2*MZ2^7 - 75*MZ2^8) + 
        2*MW2^2*MZ2*(6144*MW2^8 - 19200*MW2^7*MZ2 + 9216*MW2^6*MZ2^2 + 
          20000*MW2^5*MZ2^3 - 22728*MW2^4*MZ2^4 + 1780*MW2^3*MZ2^5 + 
          7081*MW2^2*MZ2^6 - 2742*MW2*MZ2^7 + 125*MZ2^8))*SW2^2*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2))*Cll[1, 2, 2, 1] - (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (8*MW2^3*MZ2^3*(186*Cdd[1, 1, 3, 3] + 62*Cdd[1, 3, 3, 1] + 
        186*Cdd[2, 2, 3, 3] + 62*Cdd[2, 3, 3, 2] + 248*Cdd[3, 3, 3, 3] - 
        273*Ced[1, 1, 1, 1] - 273*Ced[1, 1, 2, 2] - 180*Ced[1, 1, 3, 3] + 
        93*Ced[2, 2, 3, 3] + 93*Ced[3, 3, 3, 3] - 1092*Cee[1, 1, 1, 1] - 
        1092*Cee[1, 1, 2, 2] - 1092*Cee[1, 1, 3, 3] + 546*Ceu[1, 1, 1, 1] + 
        546*Ceu[1, 1, 2, 2] + 387*Cld[1, 1, 1, 1] + 387*Cld[1, 1, 2, 2] + 
        480*Cld[1, 1, 3, 3] + 93*Cld[2, 2, 3, 3] + 93*Cld[3, 3, 3, 3] + 
        114*Cle[1, 1, 1, 1] + 387*Cle[1, 1, 2, 2] + 387*Cle[1, 1, 3, 3] - 
        273*Cle[2, 2, 1, 1] - 273*Cle[3, 3, 1, 1] + 1320*Cll[1, 1, 1, 1] + 
        774*Cll[1, 1, 2, 2] + 774*Cll[1, 1, 3, 3] + 546*Cll[1, 3, 3, 1] - 
        387*Clq1[1, 1, 1, 1] - 387*Clq1[1, 1, 2, 2] + 294*Clq1[1, 1, 3, 3] + 
        249*Clq1[2, 2, 3, 3] + 249*Clq1[3, 3, 3, 3] + 477*Clq3[1, 1, 1, 1] + 
        477*Clq3[1, 1, 2, 2] + 66*Clq3[1, 1, 3, 3] + 21*Clq3[2, 2, 3, 3] + 
        21*Clq3[3, 3, 3, 3] - 774*Clu[1, 1, 1, 1] - 774*Clu[1, 1, 2, 2] - 
        93*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 3, 3] + 249*Cqd1[3, 3, 1, 1] + 
        249*Cqd1[3, 3, 2, 2] + 306*Cqd1[3, 3, 3, 3] + 273*Cqe[1, 1, 1, 1] + 
        273*Cqe[2, 2, 1, 1] + 228*Cqe[3, 3, 1, 1] + 249*Cqe[3, 3, 2, 2] + 
        249*Cqe[3, 3, 3, 3] - 498*Cqq1[1, 1, 3, 3] - 62*Cqq1[1, 3, 3, 1] - 
        498*Cqq1[2, 2, 3, 3] - 62*Cqq1[2, 3, 3, 2] - 248*Cqq1[3, 3, 3, 3] + 
        126*Cqq3[1, 1, 3, 3] - 270*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] - 
        270*Cqq3[2, 3, 3, 2] - 248*Cqq3[3, 3, 3, 3] - 498*Cqu1[3, 3, 1, 1] - 
        498*Cqu1[3, 3, 2, 2] - 186*Cud1[1, 1, 3, 3] - 186*Cud1[2, 2, 3, 3]) - 
      12*MW2^2*MZ2^4*(96*Cdd[1, 1, 3, 3] + 32*Cdd[1, 3, 3, 1] + 
        96*Cdd[2, 2, 3, 3] + 32*Cdd[2, 3, 3, 2] + 128*Cdd[3, 3, 3, 3] - 
        92*Ced[1, 1, 1, 1] - 92*Ced[1, 1, 2, 2] - 44*Ced[1, 1, 3, 3] + 
        48*Ced[2, 2, 3, 3] + 48*Ced[3, 3, 3, 3] - 368*Cee[1, 1, 1, 1] - 
        368*Cee[1, 1, 2, 2] - 368*Cee[1, 1, 3, 3] + 184*Ceu[1, 1, 1, 1] + 
        184*Ceu[1, 1, 2, 2] + 145*Cld[1, 1, 1, 1] + 145*Cld[1, 1, 2, 2] + 
        193*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 3, 3] + 48*Cld[3, 3, 3, 3] + 
        53*Cle[1, 1, 1, 1] + 145*Cle[1, 1, 2, 2] + 145*Cle[1, 1, 3, 3] - 
        92*Cle[2, 2, 1, 1] - 92*Cle[3, 3, 1, 1] + 474*Cll[1, 1, 1, 1] + 
        290*Cll[1, 1, 2, 2] + 290*Cll[1, 1, 3, 3] + 184*Cll[1, 3, 3, 1] - 
        145*Clq1[1, 1, 1, 1] - 145*Clq1[1, 1, 2, 2] - 41*Clq1[1, 1, 3, 3] - 
        27*Clq1[2, 2, 3, 3] - 27*Clq1[3, 3, 3, 3] + 117*Clq3[1, 1, 1, 1] + 
        117*Clq3[1, 1, 2, 2] - 55*Clq3[1, 1, 3, 3] - 41*Clq3[2, 2, 3, 3] - 
        41*Clq3[3, 3, 3, 3] - 290*Clu[1, 1, 1, 1] - 290*Clu[1, 1, 2, 2] - 
        48*Cqd1[1, 1, 3, 3] - 48*Cqd1[2, 2, 3, 3] - 27*Cqd1[3, 3, 1, 1] - 
        27*Cqd1[3, 3, 2, 2] - 48*Cqd1[3, 3, 3, 3] + 92*Cqe[1, 1, 1, 1] + 
        92*Cqe[2, 2, 1, 1] - 14*Cqe[3, 3, 1, 1] - 27*Cqe[3, 3, 2, 2] - 
        27*Cqe[3, 3, 3, 3] + 54*Cqq1[1, 1, 3, 3] - 32*Cqq1[1, 3, 3, 1] + 
        54*Cqq1[2, 2, 3, 3] - 32*Cqq1[2, 3, 3, 2] - 128*Cqq1[3, 3, 3, 3] - 
        246*Cqq3[1, 1, 3, 3] + 68*Cqq3[1, 3, 3, 1] - 246*Cqq3[2, 2, 3, 3] + 
        68*Cqq3[2, 3, 3, 2] - 128*Cqq3[3, 3, 3, 3] + 54*Cqu1[3, 3, 1, 1] + 
        54*Cqu1[3, 3, 2, 2] - 96*Cud1[1, 1, 3, 3] - 96*Cud1[2, 2, 3, 3]) - 
      2*MW2*MZ2^5*(66*Cdd[1, 1, 3, 3] + 22*Cdd[1, 3, 3, 1] + 
        66*Cdd[2, 2, 3, 3] + 22*Cdd[2, 3, 3, 2] + 88*Cdd[3, 3, 3, 3] + 
        147*Ced[1, 1, 1, 1] + 147*Ced[1, 1, 2, 2] + 180*Ced[1, 1, 3, 3] + 
        33*Ced[2, 2, 3, 3] + 33*Ced[3, 3, 3, 3] + 588*Cee[1, 1, 1, 1] + 
        588*Cee[1, 1, 2, 2] + 588*Cee[1, 1, 3, 3] - 294*Ceu[1, 1, 1, 1] - 
        294*Ceu[1, 1, 2, 2] - 264*Cld[1, 1, 1, 1] - 264*Cld[1, 1, 2, 2] - 
        231*Cld[1, 1, 3, 3] + 33*Cld[2, 2, 3, 3] + 33*Cld[3, 3, 3, 3] - 
        117*Cle[1, 1, 1, 1] - 264*Cle[1, 1, 2, 2] - 264*Cle[1, 1, 3, 3] + 
        147*Cle[2, 2, 1, 1] + 147*Cle[3, 3, 1, 1] - 822*Cll[1, 1, 1, 1] - 
        528*Cll[1, 1, 2, 2] - 528*Cll[1, 1, 3, 3] - 294*Cll[1, 3, 3, 1] + 
        264*Clq1[1, 1, 1, 1] + 264*Clq1[1, 1, 2, 2] + 423*Clq1[1, 1, 3, 3] + 
        336*Clq1[2, 2, 3, 3] + 336*Clq1[3, 3, 3, 3] - 90*Clq3[1, 1, 1, 1] - 
        90*Clq3[1, 1, 2, 2] + 177*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 3, 3] + 
        90*Clq3[3, 3, 3, 3] + 528*Clu[1, 1, 1, 1] + 528*Clu[1, 1, 2, 2] - 
        33*Cqd1[1, 1, 3, 3] - 33*Cqd1[2, 2, 3, 3] + 336*Cqd1[3, 3, 1, 1] + 
        336*Cqd1[3, 3, 2, 2] + 387*Cqd1[3, 3, 3, 3] - 147*Cqe[1, 1, 1, 1] - 
        147*Cqe[2, 2, 1, 1] + 285*Cqe[3, 3, 1, 1] + 336*Cqe[3, 3, 2, 2] + 
        336*Cqe[3, 3, 3, 3] - 672*Cqq1[1, 1, 3, 3] - 22*Cqq1[1, 3, 3, 1] - 
        672*Cqq1[2, 2, 3, 3] - 22*Cqq1[2, 3, 3, 2] - 88*Cqq1[3, 3, 3, 3] + 
        540*Cqq3[1, 1, 3, 3] - 426*Cqq3[1, 3, 3, 1] + 540*Cqq3[2, 2, 3, 3] - 
        426*Cqq3[2, 3, 3, 2] - 88*Cqq3[3, 3, 3, 3] - 672*Cqu1[3, 3, 1, 1] - 
        672*Cqu1[3, 3, 2, 2] - 66*Cud1[1, 1, 3, 3] - 66*Cud1[2, 2, 3, 3]) + 
      32*MW2^4*MZ2^2*(48*Cdd[1, 1, 3, 3] + 16*Cdd[1, 3, 3, 1] + 
        48*Cdd[2, 2, 3, 3] + 16*Cdd[2, 3, 3, 2] + 64*Cdd[3, 3, 3, 3] + 
        84*Ced[1, 1, 1, 1] + 84*Ced[1, 1, 2, 2] + 108*Ced[1, 1, 3, 3] + 
        24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 3, 3] + 336*Cee[1, 1, 1, 1] + 
        336*Cee[1, 1, 2, 2] + 336*Cee[1, 1, 3, 3] - 168*Ceu[1, 1, 1, 1] - 
        168*Ceu[1, 1, 2, 2] - 111*Cld[1, 1, 1, 1] - 111*Cld[1, 1, 2, 2] - 
        87*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 3, 3] - 
        27*Cle[1, 1, 1, 1] - 111*Cle[1, 1, 2, 2] - 111*Cle[1, 1, 3, 3] + 
        84*Cle[2, 2, 1, 1] + 84*Cle[3, 3, 1, 1] - 390*Cll[1, 1, 1, 1] - 
        222*Cll[1, 1, 2, 2] - 222*Cll[1, 1, 3, 3] - 168*Cll[1, 3, 3, 1] + 
        111*Clq1[1, 1, 1, 1] + 111*Clq1[1, 1, 2, 2] - 153*Clq1[1, 1, 3, 3] - 
        123*Clq1[2, 2, 3, 3] - 123*Clq1[3, 3, 3, 3] - 171*Clq3[1, 1, 1, 1] - 
        171*Clq3[1, 1, 2, 2] - 87*Clq3[1, 1, 3, 3] - 57*Clq3[2, 2, 3, 3] - 
        57*Clq3[3, 3, 3, 3] + 222*Clu[1, 1, 1, 1] + 222*Clu[1, 1, 2, 2] - 
        24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 3, 3] - 123*Cqd1[3, 3, 1, 1] - 
        123*Cqd1[3, 3, 2, 2] - 144*Cqd1[3, 3, 3, 3] - 84*Cqe[1, 1, 1, 1] - 
        84*Cqe[2, 2, 1, 1] - 102*Cqe[3, 3, 1, 1] - 123*Cqe[3, 3, 2, 2] - 
        123*Cqe[3, 3, 3, 3] + 246*Cqq1[1, 1, 3, 3] - 16*Cqq1[1, 3, 3, 1] + 
        246*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 64*Cqq1[3, 3, 3, 3] - 
        342*Cqq3[1, 1, 3, 3] + 180*Cqq3[1, 3, 3, 1] - 342*Cqq3[2, 2, 3, 3] + 
        180*Cqq3[2, 3, 3, 2] - 64*Cqq3[3, 3, 3, 3] + 246*Cqu1[3, 3, 1, 1] + 
        246*Cqu1[3, 3, 2, 2] - 48*Cud1[1, 1, 3, 3] - 48*Cud1[2, 2, 3, 3]) - 
      192*MW2^5*MZ2*(18*Cdd[1, 1, 3, 3] + 6*Cdd[1, 3, 3, 1] + 
        18*Cdd[2, 2, 3, 3] + 6*Cdd[2, 3, 3, 2] + 24*Cdd[3, 3, 3, 3] + 
        11*Ced[1, 1, 1, 1] + 11*Ced[1, 1, 2, 2] + 20*Ced[1, 1, 3, 3] + 
        9*Ced[2, 2, 3, 3] + 9*Ced[3, 3, 3, 3] + 44*Cee[1, 1, 1, 1] + 
        44*Cee[1, 1, 2, 2] + 44*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 
        22*Ceu[1, 1, 2, 2] - 13*Cld[1, 1, 1, 1] - 13*Cld[1, 1, 2, 2] - 
        4*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 3, 3] + 9*Cld[3, 3, 3, 3] - 
        2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
        11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 48*Cll[1, 1, 1, 1] - 
        26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] + 
        13*Clq1[1, 1, 1, 1] + 13*Clq1[1, 1, 2, 2] - 22*Clq1[1, 1, 3, 3] - 
        15*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 3, 3] - 27*Clq3[1, 1, 1, 1] - 
        27*Clq3[1, 1, 2, 2] - 18*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 3, 3] - 
        11*Clq3[3, 3, 3, 3] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
        9*Cqd1[1, 1, 3, 3] - 9*Cqd1[2, 2, 3, 3] - 15*Cqd1[3, 3, 1, 1] - 
        15*Cqd1[3, 3, 2, 2] - 12*Cqd1[3, 3, 3, 3] - 11*Cqe[1, 1, 1, 1] - 
        11*Cqe[2, 2, 1, 1] - 10*Cqe[3, 3, 1, 1] - 15*Cqe[3, 3, 2, 2] - 
        15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] - 6*Cqq1[1, 3, 3, 1] + 
        30*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 24*Cqq1[3, 3, 3, 3] - 
        66*Cqq3[1, 1, 3, 3] + 26*Cqq3[1, 3, 3, 1] - 66*Cqq3[2, 2, 3, 3] + 
        26*Cqq3[2, 3, 3, 2] - 24*Cqq3[3, 3, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 
        30*Cqu1[3, 3, 2, 2] - 18*Cud1[1, 1, 3, 3] - 18*Cud1[2, 2, 3, 3]) + 
      15*MZ2^6*(12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 3, 3, 1] + 12*Cdd[2, 2, 3, 3] + 
        4*Cdd[2, 3, 3, 2] + 16*Cdd[3, 3, 3, 3] + 2*Ced[1, 1, 1, 1] + 
        2*Ced[1, 1, 2, 2] + 8*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 3, 3] + 
        6*Ced[3, 3, 3, 3] + 8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 
        8*Cee[1, 1, 3, 3] - 4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] + 2*Cld[1, 1, 3, 3] + 
        6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 3, 3] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] + 14*Clq1[1, 1, 3, 3] + 12*Clq1[2, 2, 3, 3] + 
        12*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 3, 3] + 
        12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] - 
        2*Cqe[1, 1, 1, 1] - 2*Cqe[2, 2, 1, 1] + 11*Cqe[3, 3, 1, 1] + 
        12*Cqe[3, 3, 2, 2] + 12*Cqe[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 
        4*Cqq1[1, 3, 3, 1] - 24*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 
        16*Cqq1[3, 3, 3, 3] - 12*Cqq3[1, 3, 3, 1] - 12*Cqq3[2, 3, 3, 2] - 
        16*Cqq3[3, 3, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
        12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 3, 3]) + 
      256*MW2^6*(6*Cdd[1, 1, 3, 3] + 2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 
        2*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
        3*Ced[3, 3, 3, 3] + 12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
        12*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
        3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] + 3*Cld[2, 2, 3, 3] + 
        3*Cld[3, 3, 3, 3] - 3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
        6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 
        3*Clq1[1, 1, 1, 1] + 3*Clq1[1, 1, 2, 2] - 6*Clq1[1, 1, 3, 3] - 
        3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 3, 3] - 9*Clq3[1, 1, 1, 1] - 
        9*Clq3[1, 1, 2, 2] - 6*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 
        3*Clq3[3, 3, 3, 3] + 6*Clu[1, 1, 1, 1] + 6*Clu[1, 1, 2, 2] - 
        3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
        3*Cqd1[3, 3, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1] - 
        3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] - 
        2*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
        8*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] - 
        18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 3, 3] - 
        6*Cud1[2, 2, 3, 3])))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^3*MZ2^4*(1098*Ceu[1, 1, 3, 3] - 825*Clq1[1, 1, 3, 3] + 
        1230*Clq3[1, 1, 3, 3] + 405*Clq3[2, 2, 3, 3] - 1644*Clu[1, 1, 3, 3] - 
        231*Cqd1[3, 3, 3, 3] + 531*Cqe[3, 3, 1, 1] + 138*Cqq1[3, 3, 3, 3] - 
        46*Cqq3[3, 3, 3, 3] - 336*Cqu1[3, 3, 3, 3] - 474*Cud1[3, 3, 3, 3]) - 
      2*MW2^2*MZ2^5*(1692*Ceu[1, 1, 3, 3] - 1140*Clq1[1, 1, 3, 3] + 
        1113*Clq3[1, 1, 3, 3] - 27*Clq3[2, 2, 3, 3] - 2796*Clu[1, 1, 3, 3] + 
        6*Cqd1[3, 3, 3, 3] + 666*Cqe[3, 3, 1, 1] + 2112*Cqq1[3, 3, 3, 3] - 
        704*Cqq3[3, 3, 3, 3] + 1668*Cqu1[3, 3, 3, 3] - 
        444*Cud1[3, 3, 3, 3]) - 48*MW2^4*MZ2^3*(294*Ceu[1, 1, 3, 3] - 
        238*Clq1[1, 1, 3, 3] + 409*Clq3[1, 1, 3, 3] + 171*Clq3[2, 2, 3, 3] - 
        406*Clu[1, 1, 3, 3] - 48*Cqd1[3, 3, 3, 3] + 168*Cqe[3, 3, 1, 1] - 
        300*Cqq1[3, 3, 3, 3] + 100*Cqq3[3, 3, 3, 3] - 330*Cqu1[3, 3, 3, 3] - 
        30*Cud1[3, 3, 3, 3]) + 1024*MW2^7*(3*Ceu[1, 1, 3, 3] - 
        3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 
        3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 
        2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
      15*MZ2^7*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
        12*Cqq1[3, 3, 3, 3] - 4*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 
        12*Cud1[3, 3, 3, 3]) - 128*MW2^6*MZ2*(78*Ceu[1, 1, 3, 3] - 
        72*Clq1[1, 1, 3, 3] + 99*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 
        90*Clu[1, 1, 3, 3] + 48*Cqd1[3, 3, 3, 3] + 60*Cqe[3, 3, 1, 1] - 
        168*Cqq1[3, 3, 3, 3] + 56*Cqq3[3, 3, 3, 3] - 102*Cqu1[3, 3, 3, 3] + 
        66*Cud1[3, 3, 3, 3]) + 64*MW2^5*MZ2^2*(234*Ceu[1, 1, 3, 3] - 
        201*Clq1[1, 1, 3, 3] + 336*Clq3[1, 1, 3, 3] + 135*Clq3[2, 2, 3, 3] - 
        300*Clu[1, 1, 3, 3] + 39*Cqd1[3, 3, 3, 3] + 153*Cqe[3, 3, 1, 1] - 
        438*Cqq1[3, 3, 3, 3] + 146*Cqq3[3, 3, 3, 3] - 336*Cqu1[3, 3, 3, 3] + 
        102*Cud1[3, 3, 3, 3]) + 2*MW2*MZ2^6*(354*Ceu[1, 1, 3, 3] - 
        207*Clq1[1, 1, 3, 3] + 72*Clq3[1, 1, 3, 3] - 135*Clq3[2, 2, 3, 3] - 
        648*Clu[1, 1, 3, 3] + 129*Cqd1[3, 3, 3, 3] + 111*Cqe[3, 3, 1, 1] + 
        786*Cqq1[3, 3, 3, 3] - 262*Cqq3[3, 3, 3, 3] + 1032*Cqu1[3, 3, 3, 3] + 
        246*Cud1[3, 3, 3, 3])))/(2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] + 1407*Clq1[1, 1, 3, 3] - 
          1407*Clq3[1, 1, 3, 3] + 3*Clu[1, 1, 3, 3] - 114*Cqd1[3, 3, 3, 3] - 
          786*Cqe[3, 3, 1, 1] - 3426*Cqq1[3, 3, 3, 3] + 
          1142*Cqq3[3, 3, 3, 3] - 237*Cqu1[3, 3, 3, 3] - 
          186*Cud1[3, 3, 3, 3]) - 16*MW2^3*MZ2^3*(168*Ceu[1, 1, 3, 3] - 
          945*Clq1[1, 1, 3, 3] + 945*Clq3[1, 1, 3, 3] - 261*Clu[1, 1, 3, 3] - 
          204*Cqd1[3, 3, 3, 3] + 672*Cqe[3, 3, 1, 1] - 
          1338*Cqq1[3, 3, 3, 3] + 446*Cqq3[3, 3, 3, 3] + 
          15*Cqu1[3, 3, 3, 3] - 132*Cud1[3, 3, 3, 3]) + 
        32*MW2^4*MZ2^2*(147*Ceu[1, 1, 3, 3] - 525*Clq1[1, 1, 3, 3] + 
          525*Clq3[1, 1, 3, 3] - 201*Clu[1, 1, 3, 3] + 141*Cqd1[3, 3, 3, 3] + 
          399*Cqe[3, 3, 1, 1] - 1182*Cqq1[3, 3, 3, 3] + 
          394*Cqq3[3, 3, 3, 3] - 195*Cqu1[3, 3, 3, 3] - 
          39*Cud1[3, 3, 3, 3]) + 1024*MW2^6*(3*Ceu[1, 1, 3, 3] - 
          3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        15*MZ2^6*(Ceu[1, 1, 3, 3] + 22*Clq1[1, 1, 3, 3] - 
          22*Clq3[1, 1, 3, 3] - 2*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 3, 3] - 
          11*Cqe[3, 3, 1, 1] - 132*Cqq1[3, 3, 3, 3] + 44*Cqq3[3, 3, 3, 3] + 
          6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        384*MW2^5*MZ2*(13*Ceu[1, 1, 3, 3] - 29*Clq1[1, 1, 3, 3] + 
          29*Clq3[1, 1, 3, 3] - 17*Clu[1, 1, 3, 3] + 21*Cqd1[3, 3, 3, 3] + 
          25*Cqe[3, 3, 1, 1] - 66*Cqq1[3, 3, 3, 3] + 22*Cqq3[3, 3, 3, 3] - 
          21*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
        12*MW2^2*MZ2^4*(53*Ceu[1, 1, 3, 3] - 739*Clq1[1, 1, 3, 3] + 
          739*Clq3[1, 1, 3, 3] - 103*Clu[1, 1, 3, 3] - 261*Cqd1[3, 3, 3, 3] + 
          473*Cqe[3, 3, 1, 1] + 174*Cqq1[3, 3, 3, 3] - 58*Cqq3[3, 3, 3, 3] + 
          171*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 3, 3])) + 
      MZ2*(12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 3, 3] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[3, 3, 3, 3] - 50*Cqq3[3, 3, 3, 3] + 
          54*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 3, 3]) - 
        16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 3, 3] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[3, 3, 3, 3] + 52*Cqq3[3, 3, 3, 3] - 
          249*Cqu1[3, 3, 3, 3] - 93*Cud1[3, 3, 3, 3]) + 
        512*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
          10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 3, 3] + 
          8*Cqe[3, 3, 1, 1] - 24*Cqq1[3, 3, 3, 3] + 8*Cqq3[3, 3, 3, 3] - 
          15*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
        15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + 12*Cqq1[3, 3, 3, 3] - 4*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3]) + 
        32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
          141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          105*Cqe[3, 3, 1, 1] - 294*Cqq1[3, 3, 3, 3] + 98*Cqq3[3, 3, 3, 3] - 
          246*Cqu1[3, 3, 3, 3] + 48*Cud1[3, 3, 3, 3]) - 
        2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 3, 3] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[3, 3, 3, 3] - 202*Cqq3[3, 3, 3, 3] + 
          672*Cqu1[3, 3, 3, 3] + 66*Cud1[3, 3, 3, 3]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - 
   (MZ2^2*SW2*(256*MW2^7*(-24*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2*(24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 3, 3, 1] + 24*Cdd[2, 2, 3, 3] - 
          4*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 1, 1] + 
          12*Ced[1, 1, 2, 2] + 24*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 3, 3] + 
          12*Ced[3, 3, 3, 3] + 12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
          12*Cee[1, 1, 3, 3] - 24*Ceu[1, 1, 1, 1] - 24*Ceu[1, 1, 2, 2] + 
          12*Ceu[1, 1, 3, 3] - 12*Cld[1, 1, 1, 1] - 12*Cld[1, 1, 2, 2] + 
          12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 3, 3] - 12*Cle[1, 1, 2, 2] - 
          12*Cle[1, 1, 3, 3] + 12*Cle[2, 2, 1, 1] + 12*Cle[3, 3, 1, 1] - 
          12*Cll[1, 1, 1, 1] - 159*Cll[1, 1, 2, 2] - 24*Cll[1, 1, 3, 3] + 
          12*Cll[1, 3, 3, 1] + 12*Clq1[1, 1, 1, 1] + 12*Clq1[1, 1, 2, 2] - 
          36*Clq1[1, 1, 3, 3] - 12*Clq1[2, 2, 3, 3] - 12*Clq1[3, 3, 3, 3] - 
          36*Clq3[1, 1, 1, 1] - 36*Clq3[1, 1, 2, 2] - 12*Clq3[1, 1, 3, 3] - 
          12*Clq3[2, 2, 3, 3] - 12*Clq3[3, 3, 3, 3] + 24*Clu[1, 1, 1, 1] + 
          24*Clu[1, 1, 2, 2] - 12*Clu[1, 1, 3, 3] - 12*Cqd1[1, 1, 3, 3] - 
          12*Cqd1[2, 2, 3, 3] - 12*Cqd1[3, 3, 1, 1] - 12*Cqd1[3, 3, 2, 2] + 
          12*Cqd1[3, 3, 3, 3] - 12*Cqe[1, 1, 1, 1] - 12*Cqe[2, 2, 1, 1] + 
          12*Cqe[3, 3, 1, 1] - 12*Cqe[3, 3, 2, 2] - 12*Cqe[3, 3, 3, 3] + 
          24*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 24*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 44*Cqq1[3, 3, 3, 3] - 72*Cqq3[1, 1, 3, 3] - 
          12*Cqq3[1, 3, 3, 1] - 72*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] - 
          60*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 1, 1] + 24*Cqu1[3, 3, 2, 2] - 
          12*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 3, 3] - 24*Cud1[2, 2, 3, 3] + 
          12*Cud1[3, 3, 3, 3])) - 15*MZ2^7*
       (-6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
          12*Cqq1[3, 3, 3, 3] - 40*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 
          12*Cud1[3, 3, 3, 3]) + MZ2*(24*Cdd[1, 1, 3, 3] - 
          4*Cdd[1, 3, 3, 1] + 24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 
          20*Cdd[3, 3, 3, 3] + 4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 
          16*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
          8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] + 4*Cld[1, 1, 3, 3] + 
          12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 3, 3] - 4*Cle[1, 1, 1, 1] - 
          8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 4*Cle[2, 2, 1, 1] + 
          4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 16*Cll[1, 1, 2, 2] - 
          16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] + 26*Clq1[1, 1, 3, 3] + 24*Clq1[2, 2, 3, 3] + 
          24*Clq1[3, 3, 3, 3] + 6*Clq3[1, 1, 3, 3] + 16*Clu[1, 1, 1, 1] + 
          16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 12*Cqd1[1, 1, 3, 3] - 
          12*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
          21*Cqd1[3, 3, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[2, 2, 1, 1] + 
          23*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 24*Cqe[3, 3, 3, 3] - 
          48*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] - 48*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 
          12*Cqq3[2, 3, 3, 2] - 48*Cqu1[3, 3, 1, 1] - 48*Cqu1[3, 3, 2, 2] + 
          24*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 3, 3] - 24*Cud1[2, 2, 3, 3] + 
          12*Cud1[3, 3, 3, 3])) + 48*MW2^4*MZ2^3*
       (3*MT2*(588*Ceu[1, 1, 3, 3] - 476*Clq1[1, 1, 3, 3] + 
          647*Clq3[1, 1, 3, 3] + 171*Clq3[2, 2, 3, 3] - 812*Clu[1, 1, 3, 3] - 
          96*Cqd1[3, 3, 3, 3] + 336*Cqe[3, 3, 1, 1] - 600*Cqq1[3, 3, 3, 3] + 
          920*Cqq3[3, 3, 3, 3] - 660*Cqu1[3, 3, 3, 3] - 
          60*Cud1[3, 3, 3, 3]) + MZ2*(60*Cdd[1, 1, 3, 3] - 
          10*Cdd[1, 3, 3, 1] + 60*Cdd[2, 2, 3, 3] - 10*Cdd[2, 3, 3, 2] + 
          50*Cdd[3, 3, 3, 3] - 294*Ced[1, 1, 1, 1] - 294*Ced[1, 1, 2, 2] - 
          264*Ced[1, 1, 3, 3] + 30*Ced[2, 2, 3, 3] + 30*Ced[3, 3, 3, 3] - 
          294*Cee[1, 1, 1, 1] - 294*Cee[1, 1, 2, 2] - 294*Cee[1, 1, 3, 3] + 
          588*Ceu[1, 1, 1, 1] + 588*Ceu[1, 1, 2, 2] - 294*Ceu[1, 1, 3, 3] + 
          406*Cld[1, 1, 1, 1] + 406*Cld[1, 1, 2, 2] + 436*Cld[1, 1, 3, 3] + 
          30*Cld[2, 2, 3, 3] + 30*Cld[3, 3, 3, 3] + 112*Cle[1, 1, 1, 1] + 
          406*Cle[1, 1, 2, 2] + 406*Cle[1, 1, 3, 3] - 294*Cle[2, 2, 1, 1] - 
          294*Cle[3, 3, 1, 1] + 518*Cll[1, 1, 1, 1] + 1487*Cll[1, 1, 2, 2] + 
          812*Cll[1, 1, 3, 3] - 294*Cll[1, 3, 3, 1] - 406*Clq1[1, 1, 1, 1] - 
          406*Clq1[1, 1, 2, 2] + 638*Clq1[1, 1, 3, 3] + 
          330*Clq1[2, 2, 3, 3] + 330*Clq1[3, 3, 3, 3] + 
          546*Clq3[1, 1, 1, 1] + 546*Clq3[1, 1, 2, 2] - 78*Clq3[1, 1, 3, 3] + 
          90*Clq3[2, 2, 3, 3] + 90*Clq3[3, 3, 3, 3] - 812*Clu[1, 1, 1, 1] - 
          812*Clu[1, 1, 2, 2] + 406*Clu[1, 1, 3, 3] - 30*Cqd1[1, 1, 3, 3] - 
          30*Cqd1[2, 2, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 330*Cqd1[3, 3, 2, 2] + 
          444*Cqd1[3, 3, 3, 3] + 294*Cqe[1, 1, 1, 1] + 294*Cqe[2, 2, 1, 1] + 
          120*Cqe[3, 3, 1, 1] + 330*Cqe[3, 3, 2, 2] + 330*Cqe[3, 3, 3, 3] - 
          660*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 250*Cqq1[3, 3, 3, 3] + 540*Cqq3[1, 1, 3, 3] + 
          210*Cqq3[1, 3, 3, 1] + 540*Cqq3[2, 2, 3, 3] + 
          210*Cqq3[2, 3, 3, 2] + 450*Cqq3[3, 3, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 
          330*Cqu1[3, 3, 3, 3] - 60*Cud1[1, 1, 3, 3] - 60*Cud1[2, 2, 3, 3] + 
          30*Cud1[3, 3, 3, 3])) - 128*MW2^6*MZ2*
       (MZ2*(132*Cdd[1, 1, 3, 3] - 22*Cdd[1, 3, 3, 1] + 132*Cdd[2, 2, 3, 3] - 
          22*Cdd[2, 3, 3, 2] + 110*Cdd[3, 3, 3, 3] + 78*Ced[1, 1, 1, 1] + 
          78*Ced[1, 1, 2, 2] + 144*Ced[1, 1, 3, 3] + 66*Ced[2, 2, 3, 3] + 
          66*Ced[3, 3, 3, 3] + 78*Cee[1, 1, 1, 1] + 78*Cee[1, 1, 2, 2] + 
          78*Cee[1, 1, 3, 3] - 156*Ceu[1, 1, 1, 1] - 156*Ceu[1, 1, 2, 2] + 
          78*Ceu[1, 1, 3, 3] - 90*Cld[1, 1, 1, 1] - 90*Cld[1, 1, 2, 2] - 
          24*Cld[1, 1, 3, 3] + 66*Cld[2, 2, 3, 3] + 66*Cld[3, 3, 3, 3] - 
          12*Cle[1, 1, 1, 1] - 90*Cle[1, 1, 2, 2] - 90*Cle[1, 1, 3, 3] + 
          78*Cle[2, 2, 1, 1] + 78*Cle[3, 3, 1, 1] - 102*Cll[1, 1, 1, 1] - 
          855*Cll[1, 1, 2, 2] - 180*Cll[1, 1, 3, 3] + 78*Cll[1, 3, 3, 1] + 
          90*Clq1[1, 1, 1, 1] + 90*Clq1[1, 1, 2, 2] - 228*Clq1[1, 1, 3, 3] - 
          102*Clq1[2, 2, 3, 3] - 102*Clq1[3, 3, 3, 3] - 
          198*Clq3[1, 1, 1, 1] - 198*Clq3[1, 1, 2, 2] - 60*Clq3[1, 1, 3, 3] - 
          78*Clq3[2, 2, 3, 3] - 78*Clq3[3, 3, 3, 3] + 180*Clu[1, 1, 1, 1] + 
          180*Clu[1, 1, 2, 2] - 90*Clu[1, 1, 3, 3] - 66*Cqd1[1, 1, 3, 3] - 
          66*Cqd1[2, 2, 3, 3] - 102*Cqd1[3, 3, 1, 1] - 102*Cqd1[3, 3, 2, 2] - 
          24*Cqd1[3, 3, 3, 3] - 78*Cqe[1, 1, 1, 1] - 78*Cqe[2, 2, 1, 1] - 
          102*Cqe[3, 3, 2, 2] - 102*Cqe[3, 3, 3, 3] + 204*Cqq1[1, 1, 3, 3] + 
          22*Cqq1[1, 3, 3, 1] + 204*Cqq1[2, 2, 3, 3] + 22*Cqq1[2, 3, 3, 2] - 
          278*Cqq1[3, 3, 3, 3] - 468*Cqq3[1, 1, 3, 3] - 90*Cqq3[1, 3, 3, 1] - 
          468*Cqq3[2, 2, 3, 3] - 90*Cqq3[2, 3, 3, 2] - 390*Cqq3[3, 3, 3, 3] + 
          204*Cqu1[3, 3, 1, 1] + 204*Cqu1[3, 3, 2, 2] - 
          102*Cqu1[3, 3, 3, 3] - 132*Cud1[1, 1, 3, 3] - 
          132*Cud1[2, 2, 3, 3] + 66*Cud1[3, 3, 3, 3]) - 
        3*MT2*(156*Ceu[1, 1, 3, 3] - 144*Clq1[1, 1, 3, 3] + 
          171*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 180*Clu[1, 1, 3, 3] + 
          96*Cqd1[3, 3, 3, 3] + 120*Cqe[3, 3, 1, 1] - 336*Cqq1[3, 3, 3, 3] + 
          184*Cqq3[3, 3, 3, 3] - 204*Cqu1[3, 3, 3, 3] + 
          132*Cud1[3, 3, 3, 3])) + 32*MW2^5*MZ2^2*
       (-6*MT2*(468*Ceu[1, 1, 3, 3] - 402*Clq1[1, 1, 3, 3] + 
          537*Clq3[1, 1, 3, 3] + 135*Clq3[2, 2, 3, 3] - 600*Clu[1, 1, 3, 3] + 
          78*Cqd1[3, 3, 3, 3] + 306*Cqe[3, 3, 1, 1] - 876*Cqq1[3, 3, 3, 3] + 
          760*Cqq3[3, 3, 3, 3] - 672*Cqu1[3, 3, 3, 3] + 
          204*Cud1[3, 3, 3, 3]) + MZ2*(408*Cdd[1, 1, 3, 3] - 
          68*Cdd[1, 3, 3, 1] + 408*Cdd[2, 2, 3, 3] - 68*Cdd[2, 3, 3, 2] + 
          340*Cdd[3, 3, 3, 3] + 468*Ced[1, 1, 1, 1] + 468*Ced[1, 1, 2, 2] + 
          672*Ced[1, 1, 3, 3] + 204*Ced[2, 2, 3, 3] + 204*Ced[3, 3, 3, 3] + 
          468*Cee[1, 1, 1, 1] + 468*Cee[1, 1, 2, 2] + 468*Cee[1, 1, 3, 3] - 
          936*Ceu[1, 1, 1, 1] - 936*Ceu[1, 1, 2, 2] + 468*Ceu[1, 1, 3, 3] - 
          600*Cld[1, 1, 1, 1] - 600*Cld[1, 1, 2, 2] - 396*Cld[1, 1, 3, 3] + 
          204*Cld[2, 2, 3, 3] + 204*Cld[3, 3, 3, 3] - 132*Cle[1, 1, 1, 1] - 
          600*Cle[1, 1, 2, 2] - 600*Cle[1, 1, 3, 3] + 468*Cle[2, 2, 1, 1] + 
          468*Cle[3, 3, 1, 1] - 732*Cll[1, 1, 1, 1] - 3765*Cll[1, 1, 2, 2] - 
          1200*Cll[1, 1, 3, 3] + 468*Cll[1, 3, 3, 1] + 600*Clq1[1, 1, 1, 1] + 
          600*Clq1[1, 1, 2, 2] - 1278*Clq1[1, 1, 3, 3] - 
          672*Clq1[2, 2, 3, 3] - 672*Clq1[3, 3, 3, 3] - 
          1008*Clq3[1, 1, 1, 1] - 1008*Clq3[1, 1, 2, 2] - 
          162*Clq3[1, 1, 3, 3] - 360*Clq3[2, 2, 3, 3] - 
          360*Clq3[3, 3, 3, 3] + 1200*Clu[1, 1, 1, 1] + 
          1200*Clu[1, 1, 2, 2] - 600*Clu[1, 1, 3, 3] - 204*Cqd1[1, 1, 3, 3] - 
          204*Cqd1[2, 2, 3, 3] - 672*Cqd1[3, 3, 1, 1] - 
          672*Cqd1[3, 3, 2, 2] - 642*Cqd1[3, 3, 3, 3] - 468*Cqe[1, 1, 1, 1] - 
          468*Cqe[2, 2, 1, 1] - 222*Cqe[3, 3, 1, 1] - 672*Cqe[3, 3, 2, 2] - 
          672*Cqe[3, 3, 3, 3] + 1344*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 3, 3, 1] + 
          1344*Cqq1[2, 2, 3, 3] + 68*Cqq1[2, 3, 3, 2] - 
          1216*Cqq1[3, 3, 3, 3] - 2160*Cqq3[1, 1, 3, 3] - 
          516*Cqq3[1, 3, 3, 1] - 2160*Cqq3[2, 2, 3, 3] - 
          516*Cqq3[2, 3, 3, 2] - 1800*Cqq3[3, 3, 3, 3] + 
          1344*Cqu1[3, 3, 1, 1] + 1344*Cqu1[3, 3, 2, 2] - 
          672*Cqu1[3, 3, 3, 3] - 408*Cud1[1, 1, 3, 3] - 
          408*Cud1[2, 2, 3, 3] + 204*Cud1[3, 3, 3, 3])) + 
      2*MW2^2*MZ2^5*(3*MT2*(3384*Ceu[1, 1, 3, 3] - 2280*Clq1[1, 1, 3, 3] + 
          2253*Clq3[1, 1, 3, 3] - 27*Clq3[2, 2, 3, 3] - 
          5592*Clu[1, 1, 3, 3] + 12*Cqd1[3, 3, 3, 3] + 1332*Cqe[3, 3, 1, 1] + 
          4224*Cqq1[3, 3, 3, 3] - 3856*Cqq3[3, 3, 3, 3] + 
          3336*Cqu1[3, 3, 3, 3] - 888*Cud1[3, 3, 3, 3]) + 
        2*MZ2*(444*Cdd[1, 1, 3, 3] - 74*Cdd[1, 3, 3, 1] + 
          444*Cdd[2, 2, 3, 3] - 74*Cdd[2, 3, 3, 2] + 370*Cdd[3, 3, 3, 3] - 
          846*Ced[1, 1, 1, 1] - 846*Ced[1, 1, 2, 2] - 624*Ced[1, 1, 3, 3] + 
          222*Ced[2, 2, 3, 3] + 222*Ced[3, 3, 3, 3] - 846*Cee[1, 1, 1, 1] - 
          846*Cee[1, 1, 2, 2] - 846*Cee[1, 1, 3, 3] + 1692*Ceu[1, 1, 1, 1] + 
          1692*Ceu[1, 1, 2, 2] - 846*Ceu[1, 1, 3, 3] + 1398*Cld[1, 1, 1, 1] + 
          1398*Cld[1, 1, 2, 2] + 1620*Cld[1, 1, 3, 3] + 222*Cld[2, 2, 3, 3] + 
          222*Cld[3, 3, 3, 3] + 552*Cle[1, 1, 1, 1] + 1398*Cle[1, 1, 2, 2] + 
          1398*Cle[1, 1, 3, 3] - 846*Cle[2, 2, 1, 1] - 846*Cle[3, 3, 1, 1] + 
          1950*Cll[1, 1, 1, 1] + 2121*Cll[1, 1, 2, 2] + 
          2796*Cll[1, 1, 3, 3] - 846*Cll[1, 3, 3, 1] - 
          1398*Clq1[1, 1, 1, 1] - 1398*Clq1[1, 1, 2, 2] - 
          522*Clq1[1, 1, 3, 3] - 834*Clq1[2, 2, 3, 3] - 
          834*Clq1[3, 3, 3, 3] + 882*Clq3[1, 1, 1, 1] + 
          882*Clq3[1, 1, 2, 2] - 1254*Clq3[1, 1, 3, 3] - 
          426*Clq3[2, 2, 3, 3] - 426*Clq3[3, 3, 3, 3] - 
          2796*Clu[1, 1, 1, 1] - 2796*Clu[1, 1, 2, 2] + 
          1398*Clu[1, 1, 3, 3] - 222*Cqd1[1, 1, 3, 3] - 
          222*Cqd1[2, 2, 3, 3] - 834*Cqd1[3, 3, 1, 1] - 
          834*Cqd1[3, 3, 2, 2] - 1065*Cqd1[3, 3, 3, 3] + 
          846*Cqe[1, 1, 1, 1] + 846*Cqe[2, 2, 1, 1] - 987*Cqe[3, 3, 1, 1] - 
          834*Cqe[3, 3, 2, 2] - 834*Cqe[3, 3, 3, 3] + 1668*Cqq1[1, 1, 3, 3] + 
          74*Cqq1[1, 3, 3, 1] + 1668*Cqq1[2, 2, 3, 3] + 74*Cqq1[2, 3, 3, 2] - 
          1426*Cqq1[3, 3, 3, 3] - 2556*Cqq3[1, 1, 3, 3] - 
          630*Cqq3[1, 3, 3, 1] - 2556*Cqq3[2, 2, 3, 3] - 
          630*Cqq3[2, 3, 3, 2] - 2130*Cqq3[3, 3, 3, 3] + 
          1668*Cqu1[3, 3, 1, 1] + 1668*Cqu1[3, 3, 2, 2] - 
          834*Cqu1[3, 3, 3, 3] - 444*Cud1[1, 1, 3, 3] - 
          444*Cud1[2, 2, 3, 3] + 222*Cud1[3, 3, 3, 3])) + 
      2*MW2*MZ2^6*(MZ2*(492*Cdd[1, 1, 3, 3] - 82*Cdd[1, 3, 3, 1] + 
          492*Cdd[2, 2, 3, 3] - 82*Cdd[2, 3, 3, 2] + 410*Cdd[3, 3, 3, 3] + 
          354*Ced[1, 1, 1, 1] + 354*Ced[1, 1, 2, 2] + 600*Ced[1, 1, 3, 3] + 
          246*Ced[2, 2, 3, 3] + 246*Ced[3, 3, 3, 3] + 354*Cee[1, 1, 1, 1] + 
          354*Cee[1, 1, 2, 2] + 354*Cee[1, 1, 3, 3] - 708*Ceu[1, 1, 1, 1] - 
          708*Ceu[1, 1, 2, 2] + 354*Ceu[1, 1, 3, 3] - 648*Cld[1, 1, 1, 1] - 
          648*Cld[1, 1, 2, 2] - 402*Cld[1, 1, 3, 3] + 246*Cld[2, 2, 3, 3] + 
          246*Cld[3, 3, 3, 3] - 294*Cle[1, 1, 1, 1] - 648*Cle[1, 1, 2, 2] - 
          648*Cle[1, 1, 3, 3] + 354*Cle[2, 2, 1, 1] + 354*Cle[3, 3, 1, 1] - 
          942*Cll[1, 1, 1, 1] - 1296*Cll[1, 1, 2, 2] - 1296*Cll[1, 1, 3, 3] + 
          354*Cll[1, 3, 3, 1] + 648*Clq1[1, 1, 1, 1] + 648*Clq1[1, 1, 2, 2] + 
          1059*Clq1[1, 1, 3, 3] + 1032*Clq1[2, 2, 3, 3] + 
          1032*Clq1[3, 3, 3, 3] - 180*Clq3[1, 1, 1, 1] - 
          180*Clq3[1, 1, 2, 2] + 621*Clq3[1, 1, 3, 3] + 
          180*Clq3[2, 2, 3, 3] + 180*Clq3[3, 3, 3, 3] + 
          1296*Clu[1, 1, 1, 1] + 1296*Clu[1, 1, 2, 2] - 648*Clu[1, 1, 3, 3] - 
          246*Cqd1[1, 1, 3, 3] - 246*Cqd1[2, 2, 3, 3] + 
          1032*Cqd1[3, 3, 1, 1] + 1032*Cqd1[3, 3, 2, 2] + 
          1173*Cqd1[3, 3, 3, 3] - 354*Cqe[1, 1, 1, 1] - 354*Cqe[2, 2, 1, 1] + 
          1011*Cqe[3, 3, 1, 1] + 1032*Cqe[3, 3, 2, 2] + 
          1032*Cqe[3, 3, 3, 3] - 2064*Cqq1[1, 1, 3, 3] + 
          82*Cqq1[1, 3, 3, 1] - 2064*Cqq1[2, 2, 3, 3] + 82*Cqq1[2, 3, 3, 2] + 
          376*Cqq1[3, 3, 3, 3] + 1080*Cqq3[1, 1, 3, 3] + 
          606*Cqq3[1, 3, 3, 1] + 1080*Cqq3[2, 2, 3, 3] + 
          606*Cqq3[2, 3, 3, 2] + 900*Cqq3[3, 3, 3, 3] - 
          2064*Cqu1[3, 3, 1, 1] - 2064*Cqu1[3, 3, 2, 2] + 
          1032*Cqu1[3, 3, 3, 3] - 492*Cud1[1, 1, 3, 3] - 
          492*Cud1[2, 2, 3, 3] + 246*Cud1[3, 3, 3, 3]) - 
        3*MT2*(708*Ceu[1, 1, 3, 3] - 414*Clq1[1, 1, 3, 3] + 
          279*Clq3[1, 1, 3, 3] - 135*Clq3[2, 2, 3, 3] - 
          1296*Clu[1, 1, 3, 3] + 258*Cqd1[3, 3, 3, 3] + 222*Cqe[3, 3, 1, 1] + 
          1572*Cqq1[3, 3, 3, 3] - 3080*Cqq3[3, 3, 3, 3] + 
          2064*Cqu1[3, 3, 3, 3] + 492*Cud1[3, 3, 3, 3])) - 
      4*MW2^3*MZ2^4*(6*MT2*(2196*Ceu[1, 1, 3, 3] - 1650*Clq1[1, 1, 3, 3] + 
          2055*Clq3[1, 1, 3, 3] + 405*Clq3[2, 2, 3, 3] - 
          3288*Clu[1, 1, 3, 3] - 462*Cqd1[3, 3, 3, 3] + 
          1062*Cqe[3, 3, 1, 1] + 276*Cqq1[3, 3, 3, 3] + 
          1528*Cqq3[3, 3, 3, 3] - 672*Cqu1[3, 3, 3, 3] - 
          948*Cud1[3, 3, 3, 3]) + MZ2*(1896*Cdd[1, 1, 3, 3] - 
          316*Cdd[1, 3, 3, 1] + 1896*Cdd[2, 2, 3, 3] - 316*Cdd[2, 3, 3, 2] + 
          1580*Cdd[3, 3, 3, 3] - 2196*Ced[1, 1, 1, 1] - 
          2196*Ced[1, 1, 2, 2] - 1248*Ced[1, 1, 3, 3] + 948*Ced[2, 2, 3, 3] + 
          948*Ced[3, 3, 3, 3] - 2196*Cee[1, 1, 1, 1] - 2196*Cee[1, 1, 2, 2] - 
          2196*Cee[1, 1, 3, 3] + 4392*Ceu[1, 1, 1, 1] + 
          4392*Ceu[1, 1, 2, 2] - 2196*Ceu[1, 1, 3, 3] + 
          3288*Cld[1, 1, 1, 1] + 3288*Cld[1, 1, 2, 2] + 
          4236*Cld[1, 1, 3, 3] + 948*Cld[2, 2, 3, 3] + 948*Cld[3, 3, 3, 3] + 
          1092*Cle[1, 1, 1, 1] + 3288*Cle[1, 1, 2, 2] + 
          3288*Cle[1, 1, 3, 3] - 2196*Cle[2, 2, 1, 1] - 
          2196*Cle[3, 3, 1, 1] + 4380*Cll[1, 1, 1, 1] + 
          6441*Cll[1, 1, 2, 2] + 6576*Cll[1, 1, 3, 3] - 
          2196*Cll[1, 3, 3, 1] - 3288*Clq1[1, 1, 1, 1] - 
          3288*Clq1[1, 1, 2, 2] + 2334*Clq1[1, 1, 3, 3] + 
          672*Clq1[2, 2, 3, 3] + 672*Clq1[3, 3, 3, 3] + 
          3312*Clq3[1, 1, 1, 1] + 3312*Clq3[1, 1, 2, 2] - 
          2046*Clq3[1, 1, 3, 3] - 408*Clq3[2, 2, 3, 3] - 
          408*Clq3[3, 3, 3, 3] - 6576*Clu[1, 1, 1, 1] - 
          6576*Clu[1, 1, 2, 2] + 3288*Clu[1, 1, 3, 3] - 
          948*Cqd1[1, 1, 3, 3] - 948*Cqd1[2, 2, 3, 3] + 
          672*Cqd1[3, 3, 1, 1] + 672*Cqd1[3, 3, 2, 2] + 
          1110*Cqd1[3, 3, 3, 3] + 2196*Cqe[1, 1, 1, 1] + 
          2196*Cqe[2, 2, 1, 1] - 318*Cqe[3, 3, 1, 1] + 672*Cqe[3, 3, 2, 2] + 
          672*Cqe[3, 3, 3, 3] - 1344*Cqq1[1, 1, 3, 3] + 
          316*Cqq1[1, 3, 3, 1] - 1344*Cqq1[2, 2, 3, 3] + 
          316*Cqq1[2, 3, 3, 2] - 1856*Cqq1[3, 3, 3, 3] - 
          2448*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 3, 3, 1] - 
          2448*Cqq3[2, 2, 3, 3] + 132*Cqq3[2, 3, 3, 2] - 
          2040*Cqq3[3, 3, 3, 3] - 1344*Cqu1[3, 3, 1, 1] - 
          1344*Cqu1[3, 3, 2, 2] + 672*Cqu1[3, 3, 3, 3] - 
          1896*Cud1[1, 1, 3, 3] - 1896*Cud1[2, 2, 3, 3] + 
          948*Cud1[3, 3, 3, 3]))))/(12*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*((9*MT*MW*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (9*Sqrt[2]*MT*MW*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*MT*MW2*MZ2^2*SW2^2*(64*MT2*MW*MW2*MZ*(64*MW2^5 - 160*MW2^4*MZ2 + 
        152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*CuB[3, 3] - 
      64*MW*MW2^2*MZ*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
        60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*CuB[3, 3] + 
      MT2*MZ2*(1792*MW2^6 - 5184*MW2^5*MZ2 + 6560*MW2^4*MZ2^2 - 
        4248*MW2^3*MZ2^3 + 932*MW2^2*MZ2^4 + 106*MW2*MZ2^5 - 15*MZ2^6)*SW*
       CuW[3, 3] + MW2*MZ2*(-1280*MW2^6 + 4288*MW2^5*MZ2 - 6368*MW2^4*MZ2^2 + 
        4680*MW2^3*MZ2^3 - 1132*MW2^2*MZ2^4 - 158*MW2*MZ2^5 + 45*MZ2^6)*SW*
       CuW[3, 3]))/(2*Sqrt[2]*MW*(MT2 - MW2)*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) + (3*Sqrt[2]*MT*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + (24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 
        2*MW2^2*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT*MZ2^2*SW2^2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^3*(128*MW2^5 - 288*MW2^4*MZ2 + 192*MW2^3*MZ2^2 + 12*MW2^2*MZ2^3 - 
        56*MW2*MZ2^4 + 15*MZ2^5)*(MW*MZ*MZ2*SW2*CuB[3, 3] + 
        2*MW2^2*SW*CuW[3, 3]) - 96*MW2^4*(64*MW2^5 - 160*MW2^4*MZ2 + 
        152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
       (MW*MZ*CuB[3, 3] + MZ2*SW*CuW[3, 3]) + 
      2*MT2*MW2^2*(6*MW*MZ*(1024*MW2^6 + 8*MW2*MZ2^5*(10 - 7*SW2) + 
          128*MW2^5*MZ2*(-20 + SW2) + 192*MW2^3*MZ2^3*(-5 + SW2) + 
          15*MZ2^6*SW2 + 4*MW2^2*MZ2^4*(-4 + 3*SW2) - 32*MW2^4*MZ2^2*
           (-76 + 9*SW2))*CuB[3, 3] + (768*MW2^7 + 5056*MW2^6*MZ2 - 
          15136*MW2^5*MZ2^2 + 14472*MW2^4*MZ2^3 - 5268*MW2^3*MZ2^4 - 
          238*MW2^2*MZ2^5 + 331*MW2*MZ2^6 + 60*MZ2^7)*SW*CuW[3, 3]) - 
      MT2^2*MW2*(6*MW*MZ*(1024*MW2^6 + 8*MW2*MZ2^5*(10 - 21*SW2) + 
          45*MZ2^6*SW2 + 128*MW2^5*MZ2*(-20 + 3*SW2) + 192*MW2^3*MZ2^3*
           (-5 + 3*SW2) + 4*MW2^2*MZ2^4*(-4 + 9*SW2) - 32*MW2^4*MZ2^2*
           (-76 + 27*SW2))*CuB[3, 3] + (3072*MW2^7 - 256*MW2^6*MZ2 - 
          11264*MW2^5*MZ2^2 + 14208*MW2^4*MZ2^3 - 6096*MW2^3*MZ2^4 + 
          100*MW2^2*MZ2^5 + 260*MW2*MZ2^6 + 75*MZ2^7)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*(MT2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (3*MT*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2*(128*MW2^6 - 416*MW2^5*MZ2 + 480*MW2^4*MZ2^2 - 180*MW2^3*MZ2^3 - 
        68*MW2^2*MZ2^4 + 71*MW2*MZ2^5 - 15*MZ2^6)*
       (-(MW*MZ*MZ2*SW2*CuB[3, 3]) + MW2*(4*MW2 - MZ2)*SW*CuW[3, 3]) - 
      MW2*(3*MW*MZ*(4*MW2 - 3*MZ2)*(128*MW2^6 - 5*MZ2^6*(1 + SW2) + 
          MW2*MZ2^5*(37 + 4*SW2) - 160*MW2^4*MZ2^2*(-2 + 5*SW2) + 
          32*MW2^5*MZ2*(-11 + 16*SW2) - 4*MW2^2*MZ2^4*(17 + 27*SW2) + 
          4*MW2^3*MZ2^3*(-15 + 124*SW2))*CuB[3, 3] + 
        4*(768*MW2^8 - 3392*MW2^7*MZ2 + 5728*MW2^6*MZ2^2 - 5192*MW2^5*MZ2^3 + 
          3300*MW2^4*MZ2^4 - 1840*MW2^3*MZ2^5 + 809*MW2^2*MZ2^6 - 
          196*MW2*MZ2^7 + 15*MZ2^8)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AbFB_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (MZ2^2*(9*MT2^2*(5248*MW2^6 - 14368*MW2^5*MZ2 + 15104*MW2^4*MZ2^2 - 
      6372*MW2^3*MZ2^3 - 592*MW2^2*MZ2^4 + 1205*MW2*MZ2^5 - 225*MZ2^6) + 
    2*MW2*(MW2*MZ2^6*(27231 - 3148*Pi^2) + 32*MW2^5*MZ2^2*
       (19875 - 1652*Pi^2) + 75*MZ2^7*(-33 + 4*Pi^2) + 
      4352*MW2^6*MZ2*(-111 + 8*Pi^2) - 256*MW2^7*(-609 + 40*Pi^2) + 
      64*MW2^4*MZ2^3*(-7833 + 776*Pi^2) + 4*MW2^2*MZ2^5*
       (-27789 + 3340*Pi^2) - 4*MW2^3*MZ2^4*(-69315 + 7972*Pi^2)) + 
    MT2*(MW2^2*MZ2^5*(212061 - 26720*Pi^2) + 4*MW2^4*MZ2^3*
       (263319 - 24832*Pi^2) + 150*MZ2^7*(33 - 4*Pi^2) + 
      128*MW2^7*(-2859 + 160*Pi^2) + 64*MW2^5*MZ2^2*(-22107 + 1652*Pi^2) - 
      32*MW2^6*MZ2*(-34719 + 2176*Pi^2) + MW2*MZ2^6*(-53247 + 6296*Pi^2) + 
      8*MW2^3*MZ2^4*(-68001 + 7972*Pi^2)))*SW2)/
  (24*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MH2^2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MH2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*MT2*MZ2*(2*MT2^3*(128*MW2^6 - 288*MW2^5*MZ2 + 512*MW2^4*MZ2^2 - 
      452*MW2^3*MZ2^3 + 240*MW2^2*MZ2^4 - 35*MW2*MZ2^5 - 15*MZ2^6) + 
    MT2^2*MZ2*(2176*MW2^6 - 6944*MW2^5*MZ2 + 7296*MW2^4*MZ2^2 - 
      3140*MW2^3*MZ2^3 - 32*MW2^2*MZ2^4 + 269*MW2*MZ2^5 + 15*MZ2^6) + 
    4*MW2^2*(128*MW2^7 + 480*MW2^6*MZ2 - 1728*MW2^5*MZ2^2 + 
      1596*MW2^4*MZ2^3 - 328*MW2^3*MZ2^4 - 211*MW2^2*MZ2^5 + 33*MW2*MZ2^6 + 
      30*MZ2^7) - 2*MT2*MW2*(384*MW2^7 + 1568*MW2^6*MZ2 - 5984*MW2^5*MZ2^2 + 
      6196*MW2^4*MZ2^3 - 2172*MW2^3*MZ2^4 - 329*MW2^2*MZ2^5 + 202*MW2*MZ2^6 + 
      45*MZ2^7))*SW2*B0i[bb0, 0, 0, MT2])/(4*(MT2 - MW2)^2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - 
 (3*MW2*MZ2*(2*MT2^3*(2*MW2 + MZ2)^2*(32*MW2^4 - 104*MW2^3*MZ2 + 
      128*MW2^2*MZ2^2 - 71*MW2*MZ2^3 + 15*MZ2^4) - 
    2*MW2^2*(-1024*MW2^7 + 1664*MW2^6*MZ2 + 960*MW2^5*MZ2^2 + 
      16*MW2^4*(4*MH2 - 183*MZ2)*MZ2^2 + 4*MW2^2*(14*MH2 - 269*MZ2)*MZ2^4 - 
      4*MW2*(MH2 - 90*MZ2)*MZ2^5 - 5*MZ2^6*(MH2 + 19*MZ2) + 
      24*MW2^3*MZ2^3*(-4*MH2 + 101*MZ2)) + 
    2*MT2^2*(768*MW2^7 - 1344*MW2^6*MZ2 - 640*MW2^5*MZ2^2 - 
      8*MW2^4*(8*MH2 - 303*MZ2)*MZ2^2 + 16*MW2^3*(6*MH2 - 155*MZ2)*MZ2^3 + 
      4*MW2*(MH2 - 92*MZ2)*MZ2^5 + 5*MZ2^6*(MH2 + 13*MZ2) + 
      2*MW2^2*MZ2^4*(-28*MH2 + 645*MZ2)) + 
    MT2*MW2*(-3840*MW2^7 + 6976*MW2^6*MZ2 + 2080*MW2^5*MZ2^2 + 
      8*MW2^4*(32*MH2 - 1321*MZ2)*MZ2^2 - 4*MW2^3*(96*MH2 - 2593*MZ2)*MZ2^3 + 
      14*MW2^2*(16*MH2 - 357*MZ2)*MZ2^4 - 5*MZ2^6*(4*MH2 + 55*MZ2) + 
      MW2*MZ2^5*(-16*MH2 + 1393*MZ2)))*SW2*B0i[bb0, 0, 0, MW2])/
  (4*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MZ2^2*(384*MW2^7 + 736*MW2^6*MZ2 + 64*MW2^5*(MH2 - 22*MZ2)*MZ2 + 
    8*MW2^3*(7*MH2 - 54*MZ2)*MZ2^3 - 5*MZ2^7 + 
    12*MW2^4*MZ2^2*(-8*MH2 + 77*MZ2) - MW2*MZ2^5*(5*MH2 + 89*MZ2) + 
    MW2^2*MZ2^4*(-4*MH2 + 265*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
   (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 
    5*MZ2^5)*B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
    152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
   B0i[bb0, MW2, MH2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MZ2*(-3072*MW2^8 + 3328*MW2^7*MZ2 + 4608*MW2^6*MZ2^2 - 9952*MW2^5*MZ2^3 + 
    6400*MW2^4*MZ2^4 - 980*MW2^3*MZ2^5 - 416*MW2^2*MZ2^6 + 79*MW2*MZ2^7 + 
    5*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*MW2*MZ2*(-MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (-64*MW2^4 + 96*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 5*MZ2^4)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MZ2*SW2*(MW2*(512*MW2^7 - 768*MW2^6*MZ2 - 224*MW2^5*MZ2^2 + 
      1040*MW2^4*MZ2^3 - 284*MW2^3*MZ2^4 - 392*MW2^2*MZ2^5 + 241*MW2*MZ2^6 - 
      35*MZ2^7) + MT2*(-256*MW2^7 + 1472*MW2^6*MZ2 - 2720*MW2^5*MZ2^2 + 
      2104*MW2^4*MZ2^3 - 772*MW2^3*MZ2^4 + 84*MW2^2*MZ2^5 - 32*MW2*MZ2^6 + 
      30*MZ2^7) - 4*MT2^2*MZ2^2*(64*MW2^4 - 112*MW2^3*MZ2 + 40*MW2^2*MZ2^2 + 
      26*MW2*MZ2^3 - 15*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
   (6*MT2^2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 
      101*MW2*MZ2^4 - 15*MZ2^5) + 3*MT2*(128*MW2^6 - 288*MW2^5*MZ2 + 
      64*MW2^4*MZ2^2 + 332*MW2^3*MZ2^3 - 352*MW2^2*MZ2^4 + 131*MW2*MZ2^5 - 
      15*MZ2^6) + 2*MW2*(-768*MW2^6 - 128*MW2^5*MZ2 + 1184*MW2^4*MZ2^2 - 
      976*MW2^3*MZ2^3 + 84*MW2^2*MZ2^4 + 104*MW2*MZ2^5 + 5*MZ2^6))*
   B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (18*MW2^3*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA^2) + 
 (9*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (9*MW2*(2*MW2 - MZ2)*(4*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA^2) + 
 (3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((9*CWw*MW*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2)/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (54*CWw*MT2*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (54*CWw*MW*MW2^2*MZ2^2*(MT2*(64*MW2^5 - 272*MW2^4*MZ2 + 344*MW2^3*MZ2^2 - 
        218*MW2^2*MZ2^3 + 47*MW2*MZ2^4 + 5*MZ2^5) - 
      2*MW2*(64*MW2^5 - 224*MW2^4*MZ2 + 248*MW2^3*MZ2^2 - 116*MW2^2*MZ2^3 + 
        3*MW2*MZ2^4 + 10*MZ2^5))*SW2*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (108*CWw*MW*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA) + (108*CWw*MW*MW2*MZ2^2*(256*MW2^6 - 704*MW2^5*MZ2 + 
      768*MW2^4*MZ2^2 - 392*MW2^3*MZ2^3 + 56*MW2^2*MZ2^4 + 21*MW2*MZ2^5 - 
      5*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (54*CWw*MW*MW2*MZ2*(128*MW2^7 - 560*MW2^5*MZ2^2 + 800*MW2^4*MZ2^3 - 
      454*MW2^3*MZ2^4 + 65*MW2^2*MZ2^5 + 26*MW2*MZ2^6 - 5*MZ2^7)*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (54*CWw*MW*MW2^3*(2*MW2 - MZ2)*(4*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA) + 
   (27*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA))*Class[1] + 
 (36*CHD*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2*VALPHA^2*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHD*(3*MT2^2*(2097152*MW2^12 - 12763136*MW2^11*MZ2 + 
         35383296*MW2^10*MZ2^2 - 56492032*MW2^9*MZ2^3 + 
         52364032*MW2^8*MZ2^4 - 20075264*MW2^7*MZ2^5 - 12735264*MW2^6*MZ2^6 + 
         22070336*MW2^5*MZ2^7 - 13412596*MW2^4*MZ2^8 + 4033376*MW2^3*MZ2^9 - 
         435475*MW2^2*MZ2^10 - 41175*MW2*MZ2^11 + 6750*MZ2^12) + 
       2*MW2*(3538944*MW2^13 + 1875*MZ2^13*(-33 + 4*Pi^2) + 
         81920*MW2^12*MZ2*(-305 + 16*Pi^2) - 4096*MW2^11*MZ2^2*
          (-20605 + 1952*Pi^2) + 375*MW2*MZ2^11*(12*MH2 + 1729*MZ2 - 
           212*MZ2*Pi^2) + 2048*MW2^10*MZ2^2*(72*MH2 - 79131*MZ2 + 
           10768*MZ2*Pi^2) + 20*MW2^2*MZ2^10*(-765*MH2 - 203678*MZ2 + 
           21684*MZ2*Pi^2) - 512*MW2^9*MZ2^3*(1296*MH2 - 365209*MZ2 + 
           72384*MZ2*Pi^2) + 512*MW2^8*MZ2^4*(2700*MH2 - 263821*MZ2 + 
           84212*MZ2*Pi^2) + 288*MW2^6*MZ2^6*(5184*MH2 - 195107*MZ2 + 
           86544*MZ2*Pi^2) - 4*MW2^3*MZ2^9*(7020*MH2 - 3945203*MZ2 + 
           429164*MZ2*Pi^2) - 64*MW2^7*MZ2^5*(27504*MH2 - 1161913*MZ2 + 
           582544*MZ2*Pi^2) + 4*MW2^4*MZ2^8*(70488*MH2 - 9256861*MZ2 + 
           1337720*MZ2*Pi^2) - 8*MW2^5*MZ2^7*(105264*MH2 - 6718213*MZ2 + 
           1632736*MZ2*Pi^2)) + MT2*(-13369344*MW2^13 - 
         3750*MZ2^13*(-33 + 4*Pi^2) - 16384*MW2^12*MZ2*(-5441 + 160*Pi^2) + 
         2048*MW2^11*MZ2^2*(-136141 + 7808*Pi^2) + 5*MW2^2*MZ2^10*
          (6120*MH2 + 1677079*MZ2 - 173472*MZ2*Pi^2) + 3000*MW2*MZ2^11*
          (-3*MH2 - 439*MZ2 + 53*MZ2*Pi^2) - 8192*MW2^10*MZ2^2*
          (36*MH2 - 60861*MZ2 + 5384*MZ2*Pi^2) - 192*MW2^6*MZ2^6*
          (15552*MH2 - 204103*MZ2 + 259632*MZ2*Pi^2) + 256*MW2^9*MZ2^3*
          (5184*MH2 - 2064379*MZ2 + 289536*MZ2*Pi^2) - 
         32*MW2^4*MZ2^8*(17622*MH2 - 2000893*MZ2 + 334430*MZ2*Pi^2) - 
         256*MW2^8*MZ2^4*(10800*MH2 - 1236217*MZ2 + 336848*MZ2*Pi^2) + 
         32*MW2^7*MZ2^5*(110016*MH2 - 2965399*MZ2 + 2330176*MZ2*Pi^2) + 
         MW2^3*MZ2^9*(56160*MH2 - 31091389*MZ2 + 3433312*MZ2*Pi^2) + 
         4*MW2^5*MZ2^7*(421056*MH2 - 16979563*MZ2 + 6530944*MZ2*Pi^2))) + 
     192*CHbox*(MT2 - MW2)*MW2*MZ2^4*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
       24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
       6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*
      SW2^2)/(48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MH2*MZ2^2*(12*CHD*MW2*MZ2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8) + 
      CHD*MH2*(4096*MW2^9 - 16384*MW2^8*MZ2 + 18944*MW2^7*MZ2^2 + 
        7680*MW2^6*MZ2^3 - 41984*MW2^5*MZ2^4 + 46144*MW2^4*MZ2^5 - 
        24536*MW2^3*MZ2^6 + 6120*MW2^2*MZ2^7 - 225*MW2*MZ2^8 - 125*MZ2^9) - 
      4*CHbox*MH2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9))*SW2*
     B0i[bb0, 0, 0, MH2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(4*MT2^2*MW2^2*(450560*MW2^11 - 2944000*MW2^10*MZ2 + 
        8718848*MW2^9*MZ2^2 - 14717056*MW2^8*MZ2^3 + 14566592*MW2^7*MZ2^4 - 
        7124208*MW2^6*MZ2^5 - 683800*MW2^5*MZ2^6 + 3099422*MW2^4*MZ2^7 - 
        1705515*MW2^3*MZ2^8 + 312147*MW2^2*MZ2^9 + 44295*MW2*MZ2^10 - 
        18500*MZ2^11) - 4*MT2*MW2^3*(212992*MW2^11 - 1685504*MW2^10*MZ2 + 
        5675008*MW2^9*MZ2^2 - 10547456*MW2^8*MZ2^3 + 11665408*MW2^7*MZ2^4 - 
        7479072*MW2^6*MZ2^5 + 2188576*MW2^5*MZ2^6 + 240316*MW2^4*MZ2^7 - 
        297204*MW2^3*MZ2^8 - 9849*MW2^2*MZ2^9 + 46035*MW2*MZ2^10 - 
        9250*MZ2^11) + 6*MT2^4*(16384*MW2^11 - 59392*MW2^10*MZ2 + 
        46080*MW2^9*MZ2^2 + 153856*MW2^8*MZ2^3 - 495232*MW2^7*MZ2^4 + 
        726752*MW2^6*MZ2^5 - 669552*MW2^5*MZ2^6 + 394084*MW2^4*MZ2^7 - 
        128030*MW2^3*MZ2^8 + 6490*MW2^2*MZ2^9 + 10375*MW2*MZ2^10 - 
        2625*MZ2^11) + MT2^3*MW2*(-1048576*MW2^11 + 6062080*MW2^10*MZ2 - 
        15980544*MW2^9*MZ2^2 + 23859200*MW2^8*MZ2^3 - 19376384*MW2^7*MZ2^4 + 
        3469312*MW2^6*MZ2^5 + 9808608*MW2^5*MZ2^6 - 10968064*MW2^4*MZ2^7 + 
        5188316*MW2^3*MZ2^8 - 935848*MW2^2*MZ2^9 - 124255*MW2*MZ2^10 + 
        55875*MZ2^11) - 128*MW2^4*MZ2^3*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*MW2*(8*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9) + 
      CHD*(2*MT2^3*(16384*MW2^11 - 59392*MW2^10*MZ2 + 21504*MW2^9*MZ2^2 + 
          227584*MW2^8*MZ2^3 - 522880*MW2^7*MZ2^4 + 536288*MW2^6*MZ2^5 - 
          268656*MW2^5*MZ2^6 + 17380*MW2^4*MZ2^7 + 59698*MW2^3*MZ2^8 - 
          36710*MW2^2*MZ2^9 + 9925*MW2*MZ2^10 - 1125*MZ2^11) - 
        2*MT2^2*(98304*MW2^12 - 569344*MW2^11*MZ2 + 1280000*MW2^10*MZ2^2 + 
          512*MW2^9*(16*MH2 - 2505*MZ2)*MZ2^2 - 72*MW2^5*
           (352*MH2 - 28287*MZ2)*MZ2^6 + 4*MW2^4*(9848*MH2 - 201139*MZ2)*
           MZ2^7 - 125*MZ2^11*(MH2 + 3*MZ2) - 1280*MW2^8*MZ2^3*
           (24*MH2 + 41*MZ2) - 50*MW2*MZ2^10*(7*MH2 + 291*MZ2) + 
          20*MW2^2*MZ2^9*(321*MH2 + 2518*MZ2) + 4*MW2^3*MZ2^8*
           (-5864*MH2 + 22353*MZ2) + 64*MW2^7*MZ2^4*(672*MH2 + 29657*MZ2) - 
          32*MW2^6*MZ2^5*(536*MH2 + 85359*MZ2)) - 
        2*MW2^2*(65536*MW2^12 - 483328*MW2^11*MZ2 + 1380352*MW2^10*MZ2^2 + 
          1024*MW2^9*(8*MH2 - 1877*MZ2)*MZ2^2 - 512*MW2^8*(60*MH2 - 1753*MZ2)*
           MZ2^3 + 8*MW2^4*(4924*MH2 - 112417*MZ2)*MZ2^7 - 
          125*MZ2^11*(MH2 + 3*MZ2) - 50*MW2*MZ2^10*(7*MH2 + 331*MZ2) + 
          20*MW2^2*MZ2^9*(321*MH2 + 3074*MZ2) + 384*MW2^7*MZ2^4*
           (112*MH2 + 3491*MZ2) + 8*MW2^3*MZ2^8*(-2932*MH2 + 10753*MZ2) - 
          64*MW2^6*MZ2^5*(268*MH2 + 43327*MZ2) + 16*MW2^5*MZ2^6*
           (-1584*MH2 + 141283*MZ2)) + MT2*MW2*(294912*MW2^12 - 
          1937408*MW2^11*MZ2 + 5062656*MW2^10*MZ2^2 + 
          512*MW2^9*(64*MH2 - 12867*MZ2)*MZ2^2 - 4096*MW2^8*
           (30*MH2 - 703*MZ2)*MZ2^3 - 24*MW2^5*(4224*MH2 - 340487*MZ2)*
           MZ2^6 + 8*MW2^4*(19696*MH2 - 445513*MZ2)*MZ2^7 - 
          500*MZ2^11*(MH2 + 3*MZ2) - 25*MW2*MZ2^10*(56*MH2 + 2143*MZ2) + 
          192*MW2^7*MZ2^4*(896*MH2 + 24125*MZ2) + 5*MW2^2*MZ2^9*
           (5136*MH2 + 31475*MZ2) + 16*MW2^3*MZ2^8*(-5864*MH2 + 33719*MZ2) - 
          64*MW2^6*MZ2^5*(1072*MH2 + 150053*MZ2))))*B0i[bb0, 0, 0, MW2])/
    (8*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*(4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9) + CHD*(-73728*MW2^12 + 69632*MW2^11*MZ2 - 
        1024*MW2^10*(4*MH2 - 395*MZ2)*MZ2 + 12288*MW2^9*(MH2 - 90*MZ2)*
         MZ2^2 - 256*MW2^8*(18*MH2 - 5321*MZ2)*MZ2^3 + 375*MZ2^12 + 
        250*MW2*MZ2^10*(MH2 + 8*MZ2) - 15*MW2^3*MZ2^8*(480*MH2 + 1033*MZ2) - 
        5*MW2^2*MZ2^9*(15*MH2 + 2171*MZ2) - 192*MW2^5*MZ2^6*
         (327*MH2 + 2332*MZ2) + 144*MW2^6*MZ2^5*(464*MH2 + 5263*MZ2) - 
        128*MW2^7*MZ2^4*(248*MH2 + 8651*MZ2) + 2*MW2^4*MZ2^7*
         (15644*MH2 + 83955*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (9*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (4096*MW2^9 - 12288*MW2^8*MZ2 + 4608*MW2^7*MZ2^2 + 31744*MW2^6*MZ2^3 - 
      66816*MW2^5*MZ2^4 + 62784*MW2^4*MZ2^5 - 31288*MW2^3*MZ2^6 + 
      7200*MW2^2*MZ2^7 + 75*MW2*MZ2^8 - 250*MZ2^9)*B0i[bb0, MW2, 0, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (4*CHbox*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9) + 
      CHD*(-8192*MW2^9 + 30720*MW2^8*MZ2 - 43008*MW2^7*MZ2^2 + 
        17152*MW2^6*MZ2^3 + 25344*MW2^5*MZ2^4 - 39392*MW2^4*MZ2^5 + 
        23456*MW2^3*MZ2^6 - 6420*MW2^2*MZ2^7 + 350*MW2*MZ2^8 + 125*MZ2^9))*
     B0i[bb0, MW2, MH2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*MZ2^2*(294912*MW2^11 - 1204224*MW2^10*MZ2 + 1474560*MW2^9*MZ2^2 + 
      820224*MW2^8*MZ2^3 - 4483584*MW2^7*MZ2^4 + 5634176*MW2^6*MZ2^5 - 
      3547648*MW2^5*MZ2^6 + 1106384*MW2^4*MZ2^7 - 72560*MW2^3*MZ2^8 - 
      41480*MW2^2*MZ2^9 + 5500*MW2*MZ2^10 + 375*MZ2^11)*
     B0i[bb0, MW2, MW2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*(4096*MW2^9 - 12288*MW2^8*MZ2 + 4608*MW2^7*MZ2^2 + 
         31744*MW2^6*MZ2^3 - 66816*MW2^5*MZ2^4 + 62784*MW2^4*MZ2^5 - 
         31288*MW2^3*MZ2^6 + 7200*MW2^2*MZ2^7 + 75*MW2*MZ2^8 - 250*MZ2^9)) + 
      4*CHbox*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(2*MT2*(311296*MW2^11 - 1730560*MW2^10*MZ2 + 
        4451328*MW2^9*MZ2^2 - 6742784*MW2^8*MZ2^3 + 6382976*MW2^7*MZ2^4 - 
        3642976*MW2^6*MZ2^5 + 977712*MW2^5*MZ2^6 + 100852*MW2^4*MZ2^7 - 
        124502*MW2^3*MZ2^8 + 4213*MW2^2*MZ2^9 + 14230*MW2*MZ2^10 - 
        3000*MZ2^11) - MW2*(196608*MW2^11 - 1048576*MW2^10*MZ2 + 
        2203648*MW2^9*MZ2^2 - 2500608*MW2^8*MZ2^3 + 2427392*MW2^7*MZ2^4 - 
        3426944*MW2^6*MZ2^5 + 4464064*MW2^5*MZ2^6 - 3661920*MW2^4*MZ2^7 + 
        1704248*MW2^3*MZ2^8 - 374842*MW2^2*MZ2^9 + 6725*MW2*MZ2^10 + 
        7775*MZ2^11) + 24*MT2^2*MZ2^2*(4096*MW2^8 - 18944*MW2^7*MZ2 + 
        30208*MW2^6*MZ2^2 - 12736*MW2^5*MZ2^3 - 19648*MW2^4*MZ2^4 + 
        30424*MW2^3*MZ2^5 - 17832*MW2^2*MZ2^6 + 4905*MW2*MZ2^7 - 500*MZ2^8)*
       SW2^2)*B0i[bb0, MZ2, MT2, MT2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*(-2*MW2^2*MZ2*(294912*MW2^10 - 909312*MW2^9*MZ2 + 
        602112*MW2^8*MZ2^2 + 1345536*MW2^7*MZ2^3 - 3148032*MW2^6*MZ2^4 + 
        2740096*MW2^5*MZ2^5 - 1052288*MW2^4*MZ2^6 + 24160*MW2^3*MZ2^7 + 
        114836*MW2^2*MZ2^8 - 23860*MW2*MZ2^9 - 1525*MZ2^10) + 
      6*MT2^2*(16384*MW2^11 - 92160*MW2^10*MZ2 + 199680*MW2^9*MZ2^2 - 
        169728*MW2^8*MZ2^3 - 78208*MW2^7*MZ2^4 + 330720*MW2^6*MZ2^5 - 
        351760*MW2^5*MZ2^6 + 195108*MW2^4*MZ2^7 - 55146*MW2^3*MZ2^8 + 
        3510*MW2^2*MZ2^9 + 1975*MW2*MZ2^10 - 375*MZ2^11) + 
      3*MT2*(32768*MW2^12 - 135168*MW2^11*MZ2 + 139264*MW2^10*MZ2^2 + 
        175616*MW2^9*MZ2^3 - 507904*MW2^8*MZ2^4 + 335936*MW2^7*MZ2^5 + 
        164992*MW2^6*MZ2^6 - 396168*MW2^5*MZ2^7 + 257720*MW2^4*MZ2^8 - 
        71966*MW2^3*MZ2^9 + 2560*MW2^2*MZ2^10 + 2725*MW2*MZ2^11 - 
        375*MZ2^12))*B0i[bb0, MZ2, MW2, MW2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9*CHD*MW2^3*MZ2*(1024*MW2^8 - 896*MW2^7*MZ2 - 
      2880*MW2^6*MZ2^2 + 5120*MW2^5*MZ2^3 - 2680*MW2^4*MZ2^4 - 
      842*MW2^3*MZ2^5 + 1578*MW2^2*MZ2^6 - 555*MW2*MZ2^7 + 50*MZ2^8)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*CHD*MZ2*(1024*MW2^7 - 2688*MW2^6*MZ2 + 960*MW2^5*MZ2^2 + 
      3072*MW2^4*MZ2^3 - 3768*MW2^3*MZ2^4 + 1458*MW2^2*MZ2^5 - 10*MW2*MZ2^6 - 
      75*MZ2^7)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9*CHD*MW2^2*MZ2^2*(MW2 + MZ2)^2*(1536*MW2^6 - 4864*MW2^5*MZ2 + 
      6272*MW2^4*MZ2^2 - 4288*MW2^3*MZ2^3 + 1456*MW2^2*MZ2^4 - 
      104*MW2*MZ2^5 - 35*MZ2^6)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*CHD*MW2*MZ2*(MT2^2*MZ2*(13312*MW2^7 - 38400*MW2^6*MZ2 + 
        27392*MW2^5*MZ2^2 + 17920*MW2^4*MZ2^3 - 36224*MW2^3*MZ2^4 + 
        19144*MW2^2*MZ2^5 - 3362*MW2*MZ2^6 - 25*MZ2^7) + 
      2*MW2*(MW2 + MZ2)^2*(4096*MW2^7 - 12288*MW2^6*MZ2 + 8192*MW2^5*MZ2^2 + 
        9088*MW2^4*MZ2^3 - 16544*MW2^3*MZ2^4 + 9112*MW2^2*MZ2^5 - 
        1712*MW2*MZ2^6 - 25*MZ2^7) + 8*MT2^3*(512*MW2^7 - 2112*MW2^6*MZ2 + 
        2656*MW2^5*MZ2^2 - 64*MW2^4*MZ2^3 - 2620*MW2^3*MZ2^4 + 
        2369*MW2^2*MZ2^5 - 841*MW2*MZ2^6 + 100*MZ2^7) - 
      4*MT2*MW2*(3072*MW2^8 - 6016*MW2^7*MZ2 - 960*MW2^6*MZ2^2 + 
        6784*MW2^5*MZ2^3 - 1960*MW2^4*MZ2^4 - 1690*MW2^3*MZ2^5 - 
        394*MW2^2*MZ2^6 + 1427*MW2*MZ2^7 - 425*MZ2^8))*SW2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))*Class[3] + (72*CHWB*CW*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 ((CHWB*MW2*MZ2*(3*MT2^2*(524288*MW2^11 - 3508224*MW2^10*MZ2 + 
        10565632*MW2^9*MZ2^2 - 18409984*MW2^8*MZ2^3 + 19589760*MW2^7*MZ2^4 - 
        11616736*MW2^6*MZ2^5 + 1390048*MW2^5*MZ2^6 + 3484664*MW2^4*MZ2^7 - 
        2942198*MW2^3*MZ2^8 + 1111525*MW2^2*MZ2^9 - 200900*MW2*MZ2^10 + 
        12125*MZ2^11) + MW2*(1769472*MW2^12 + 327680*MW2^11*MZ2*
         (-37 + 2*Pi^2) - 2048*MW2^10*MZ2^2*(-19249 + 1792*Pi^2) + 
        256*MW2^8*MZ2^3*(1296*MH2 + 268021*MZ2 - 54512*MZ2*Pi^2) + 
        10*MW2*MZ2^10*(765*MH2 + 63511*MZ2 - 9528*MZ2*Pi^2) + 
        25*MZ2^11*(-90*MH2 - 4893*MZ2 + 464*MZ2*Pi^2) + 
        1024*MW2^9*MZ2^2*(-72*MH2 - 68901*MZ2 + 9040*MZ2*Pi^2) + 
        4*MW2^2*MZ2^9*(3510*MH2 - 364187*MZ2 + 73836*MZ2*Pi^2) + 
        128*MW2^7*MZ2^4*(-5400*MH2 - 200867*MZ2 + 108968*MZ2*Pi^2) - 
        2*MW2^3*MZ2^8*(70488*MH2 - 1848293*MZ2 + 143496*MZ2*Pi^2) - 
        4*MW2^4*MZ2^7*(-105264*MH2 + 2976479*MZ2 + 221744*MZ2*Pi^2) + 
        16*MW2^5*MZ2^6*(-46656*MH2 + 1468659*MZ2 + 266608*MZ2*Pi^2) - 
        32*MW2^6*MZ2^5*(-27504*MH2 + 492623*MZ2 + 298080*MZ2*Pi^2)) + 
      MT2*(-3342336*MW2^12 - 2048*MW2^11*MZ2*(-11221 + 320*Pi^2) + 
        8192*MW2^10*MZ2^2*(-8857 + 448*Pi^2) + 32*MW2^7*MZ2^4*
         (21600*MH2 + MZ2*(1792583 - 435872*Pi^2)) + 512*MW2^9*MZ2^2*
         (144*MH2 + MZ2*(249723 - 18080*Pi^2)) + 
        25*MZ2^11*(90*MH2 + MZ2*(4893 - 464*Pi^2)) + 128*MW2^6*MZ2^5*
         (-6876*MH2 + 23*MZ2*(5311 + 3240*Pi^2)) + 5*MW2*MZ2^10*
         (-1530*MH2 + MZ2*(-127547 + 19056*Pi^2)) - 8*MW2^2*MZ2^9*
         (1755*MH2 + MZ2*(-228811 + 36918*Pi^2)) + 128*MW2^8*MZ2^3*
         (-2592*MH2 + MZ2*(-995987 + 109024*Pi^2)) + 
        MW2^3*MZ2^8*(140976*MH2 + MZ2*(-6507307 + 286992*Pi^2)) + 
        2*MW2^4*MZ2^7*(-210528*MH2 + MZ2*(10333477 + 443488*Pi^2)) - 
        8*MW2^5*MZ2^6*(-93312*MH2 + MZ2*(4490361 + 533216*Pi^2))))*SW2)/
    (6*MW*(MT2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*MH2*MZ2^3*(CHWB*MH2*(24576*MW2^9 - 86016*MW2^8*MZ2 + 
        119808*MW2^7*MZ2^2 - 59904*MW2^6*MZ2^3 - 42240*MW2^5*MZ2^4 + 
        81920*MW2^4*MZ2^5 - 51504*MW2^3*MZ2^6 + 14520*MW2^2*MZ2^7 - 
        650*MW2*MZ2^8 - 375*MZ2^9) + 12*CHWB*MW2*(8192*MW2^9 - 
        24576*MW2^8*MZ2 + 33792*MW2^7*MZ2^2 - 25600*MW2^6*MZ2^3 + 
        8448*MW2^5*MZ2^4 + 3136*MW2^4*MZ2^5 - 4592*MW2^3*MZ2^6 + 
        1680*MW2^2*MZ2^7 + 50*MW2*MZ2^8 - 125*MZ2^9) + 
      24*(CHB - CHW)*MW*MW2*MZ*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW)*
     SW2^2*B0i[bb0, 0, 0, MH2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MZ2*SW2*(2*MT2^3*MW2*(262144*MW2^11 - 1689600*MW2^10*MZ2 + 
        5003264*MW2^9*MZ2^2 - 8552960*MW2^8*MZ2^3 + 8807040*MW2^7*MZ2^4 - 
        4885472*MW2^6*MZ2^5 + 308192*MW2^5*MZ2^6 + 1535320*MW2^4*MZ2^7 - 
        1057750*MW2^3*MZ2^8 + 286337*MW2^2*MZ2^9 - 11230*MW2*MZ2^10 - 
        6500*MZ2^11) + 4*MT2*MW2^3*(94208*MW2^11 - 917504*MW2^10*MZ2 + 
        3409920*MW2^9*MZ2^2 - 6767872*MW2^8*MZ2^3 + 8046016*MW2^7*MZ2^4 - 
        5856320*MW2^6*MZ2^5 + 2420640*MW2^5*MZ2^6 - 359572*MW2^4*MZ2^7 - 
        121144*MW2^3*MZ2^8 + 56423*MW2^2*MZ2^9 - 4045*MW2*MZ2^10 - 
        750*MZ2^11) + MT2^4*(-73728*MW2^11 + 319488*MW2^10*MZ2 - 
        608256*MW2^9*MZ2^2 + 539136*MW2^8*MZ2^3 + 65664*MW2^7*MZ2^4 - 
        806016*MW2^6*MZ2^5 + 1117536*MW2^5*MZ2^6 - 844248*MW2^4*MZ2^7 + 
        366564*MW2^3*MZ2^8 - 74400*MW2^2*MZ2^9 - 3900*MW2*MZ2^10 + 
        3375*MZ2^11) + MT2^2*MW2^2*(-827392*MW2^11 + 6356992*MW2^10*MZ2 - 
        21116928*MW2^9*MZ2^2 + 39309824*MW2^8*MZ2^3 - 44242304*MW2^7*MZ2^4 + 
        29284864*MW2^6*MZ2^5 - 8612448*MW2^5*MZ2^6 - 2129656*MW2^4*MZ2^7 + 
        2806532*MW2^3*MZ2^8 - 921304*MW2^2*MZ2^9 + 83660*MW2*MZ2^10 + 
        9375*MZ2^11) + 64*MW2^4*MZ2^3*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(2*MW*(MT2 - MW2)^2*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (3*MW2*MZ2*SW2*(48*CHW*MW*(MT2 - MW2)^2*MW2*MZ*MZ2^2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW + 
      CHWB*(MW2^2*MZ2*(884736*MW2^11 - 4079616*MW2^10*MZ2 - 
          16384*MW2^9*(MH2 - 497*MZ2)*MZ2 + 4096*MW2^8*(14*MH2 - 2141*MZ2)*
           MZ2^2 - 2048*MW2^7*(35*MH2 - 2241*MZ2)*MZ2^3 + 
          128*MW2^5*(590*MH2 - 15691*MZ2)*MZ2^5 - 
          64*MW2^4*(1491*MH2 - 16196*MZ2)*MZ2^6 + 
          8*MW2^3*(6708*MH2 - 7283*MZ2)*MZ2^7 + 375*MZ2^10*(MH2 + MZ2) + 
          1024*MW2^6*MZ2^4*(10*MH2 + 347*MZ2) + 50*MW2*MZ2^9*
           (8*MH2 + 665*MZ2) - 20*MW2^2*MZ2^8*(696*MH2 + 6211*MZ2)) + 
        MT2^2*(-98304*MW2^12 + 1114112*MW2^11*MZ2 - 3702784*MW2^10*MZ2^2 - 
          2048*MW2^9*(8*MH2 - 2989*MZ2)*MZ2^2 + 512*MW2^8*
           (112*MH2 - 11071*MZ2)*MZ2^3 - 1024*MW2^7*(70*MH2 - 2309*MZ2)*
           MZ2^4 + 160*MW2^5*(472*MH2 - 10267*MZ2)*MZ2^6 + 
          375*MZ2^11*(MH2 + MZ2) + 50*MW2*MZ2^10*(8*MH2 + 645*MZ2) + 
          1280*MW2^6*MZ2^5*(8*MH2 + 669*MZ2) + 32*MW2^3*MZ2^8*
           (1677*MH2 + 755*MZ2) - 20*MW2^2*MZ2^9*(696*MH2 + 6439*MZ2) + 
          32*MW2^4*MZ2^7*(-2982*MH2 + 22825*MZ2)) + 
        2*MT2*MW2*(24576*MW2^12 - 856064*MW2^11*MZ2 + 3577856*MW2^10*MZ2^2 + 
          512*MW2^9*(32*MH2 - 13465*MZ2)*MZ2^2 - 128*MW2^8*
           (448*MH2 - 58159*MZ2)*MZ2^3 + 64*MW2^7*(1120*MH2 - 64559*MZ2)*
           MZ2^4 - 8*MW2^5*(9440*MH2 - 201439*MZ2)*MZ2^6 + 
          8*MW2^4*(11928*MH2 - 116195*MZ2)*MZ2^7 - 375*MZ2^11*(MH2 + MZ2) - 
          200*MW2*MZ2^10*(2*MH2 + 145*MZ2) - 32*MW2^6*MZ2^5*
           (320*MH2 + 337*MZ2) + 160*MW2^2*MZ2^9*(87*MH2 + 616*MZ2) + 
          MW2^3*(-53664*MH2*MZ2^8 + 92218*MZ2^9)) + 8*MT2^3*MW2*MZ2^2*
         (6144*MW2^8 - 14336*MW2^7*MZ2 + 3584*MW2^6*MZ2^2 + 
          19584*MW2^5*MZ2^3 - 23648*MW2^4*MZ2^4 + 7968*MW2^3*MZ2^5 + 
          3096*MW2^2*MZ2^6 - 2990*MW2*MZ2^7 + 625*MZ2^8)*SW2^2))*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MT2 - MW2)^2*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (MZ2^2*SW2*(CHWB*(589824*MW2^12 + 782336*MW2^11*MZ2 + 
        2048*MW2^10*(36*MH2 - 4861*MZ2)*MZ2 - 1536*MW2^9*
         (184*MH2 - 16423*MZ2)*MZ2^2 + 256*MW2^8*(1740*MH2 - 139909*MZ2)*
         MZ2^3 - 64*MW2^7*(5064*MH2 - 538279*MZ2)*MZ2^4 + 
        32*MW2^6*(696*MH2 - 751453*MZ2)*MZ2^5 - 1125*MZ2^12 - 
        25*MW2*MZ2^10*(15*MH2 + 1828*MZ2) + 10*MW2^2*MZ2^9*
         (-375*MH2 + 19256*MZ2) + 8*MW2^3*MZ2^8*(4635*MH2 + 34441*MZ2) + 
        24*MW2^5*MZ2^6*(6080*MH2 + 497943*MZ2) - 4*MW2^4*MZ2^7*
         (28500*MH2 + 902809*MZ2)) + 72*MW*MW2*MZ*MZ2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (9*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(16384*MW2^10 - 
      73728*MW2^9*MZ2 + 129024*MW2^8*MZ2^2 - 81920*MW2^7*MZ2^3 - 
      65280*MW2^6*MZ2^4 + 170944*MW2^5*MZ2^5 - 149088*MW2^4*MZ2^6 + 
      67584*MW2^3*MZ2^7 - 14320*MW2^2*MZ2^8 + 25*MW2*MZ2^9 + 375*MZ2^10)*
     B0i[bb0, MW2, 0, MT2])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (3*MZ2^3*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(16384*MW2^9 - 
        57344*MW2^8*MZ2 + 71680*MW2^7*MZ2^2 - 10240*MW2^6*MZ2^3 - 
        75520*MW2^5*MZ2^4 + 95424*MW2^4*MZ2^5 - 53664*MW2^3*MZ2^6 + 
        13920*MW2^2*MZ2^7 - 400*MW2*MZ2^8 - 375*MZ2^9) - 
      48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW)*
     SW2*B0i[bb0, MW2, MH2, MW2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (3*CHWB*MZ2^2*(1441792*MW2^12 - 7307264*MW2^11*MZ2 + 
      15499264*MW2^10*MZ2^2 - 15994880*MW2^9*MZ2^3 + 3788800*MW2^8*MZ2^4 + 
      10478848*MW2^7*MZ2^5 - 14001920*MW2^6*MZ2^6 + 8268160*MW2^5*MZ2^7 - 
      2394656*MW2^4*MZ2^8 + 157836*MW2^3*MZ2^9 + 75420*MW2^2*MZ2^10 - 
      11025*MW2*MZ2^11 - 375*MZ2^12)*B0i[bb0, MW2, MW2, MZ2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*MW2*MZ2^2*(CHWB*(MH2^2*(24576*MW2^9 - 94208*MW2^8*MZ2 + 
          148480*MW2^7*MZ2^2 - 108032*MW2^6*MZ2^3 + 7424*MW2^5*MZ2^4 + 
          48640*MW2^4*MZ2^5 - 38000*MW2^3*MZ2^6 + 12360*MW2^2*MZ2^7 - 
          1250*MW2*MZ2^8 - 125*MZ2^9) - 12*MZ2*(16384*MW2^10 - 
          90112*MW2^9*MZ2 + 210944*MW2^8*MZ2^2 - 267264*MW2^7*MZ2^3 + 
          176128*MW2^6*MZ2^4 - 18048*MW2^5*MZ2^5 - 64096*MW2^4*MZ2^6 + 
          50544*MW2^3*MZ2^7 - 15620*MW2^2*MZ2^8 + 900*MW2*MZ2^9 + 
          375*MZ2^10) + 4*MH2*(24576*MW2^10 - 122880*MW2^9*MZ2 + 
          269312*MW2^8*MZ2^2 - 326656*MW2^7*MZ2^3 + 210176*MW2^6*MZ2^4 - 
          23360*MW2^5*MZ2^5 - 71824*MW2^4*MZ2^6 + 56816*MW2^3*MZ2^7 - 
          17250*MW2^2*MZ2^8 + 725*MW2*MZ2^9 + 500*MZ2^10)) + 
      24*MW*MZ*(MH2 - 2*MZ2)*(-4096*MW2^8 + 14336*MW2^7*MZ2 - 
        24064*MW2^6*MZ2^2 + 24832*MW2^5*MZ2^3 - 16640*MW2^4*MZ2^4 + 
        6752*MW2^3*MZ2^5 - 1080*MW2^2*MZ2^6 - 300*MW2*MZ2^7 + 125*MZ2^8)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MW2*MZ2*SW2*(294912*MW2^12 - 1392640*MW2^11*MZ2 + 
      2684928*MW2^10*MZ2^2 - 2886656*MW2^9*MZ2^3 + 2859776*MW2^8*MZ2^4 - 
      4258176*MW2^7*MZ2^5 + 5671904*MW2^6*MZ2^6 - 4807472*MW2^5*MZ2^7 + 
      2404100*MW2^4*MZ2^8 - 624626*MW2^3*MZ2^9 + 40360*MW2^2*MZ2^10 + 
      14500*MW2*MZ2^11 - 2125*MZ2^12 + MT2*(-671744*MW2^11 + 
        3907584*MW2^10*MZ2 - 10375168*MW2^9*MZ2^2 + 16175104*MW2^8*MZ2^3 - 
        15973632*MW2^7*MZ2^4 + 9952000*MW2^6*MZ2^5 - 3514048*MW2^5*MZ2^6 + 
        419968*MW2^4*MZ2^7 + 89552*MW2^3*MZ2^8 + 18434*MW2^2*MZ2^9 - 
        34210*MW2*MZ2^10 + 7375*MZ2^11) - 12*MT2^2*MZ2^2*
       (12288*MW2^8 - 53248*MW2^7*MZ2 + 85504*MW2^6*MZ2^2 - 
        48384*MW2^5*MZ2^3 - 27904*MW2^4*MZ2^4 + 60096*MW2^3*MZ2^5 - 
        38664*MW2^2*MZ2^6 + 11660*MW2*MZ2^7 - 1375*MZ2^8)*SW2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*MW2*MZ2*SW2*(-196608*MW2^12 - 327680*MW2^11*MZ2 + 
      2383872*MW2^10*MZ2^2 - 3334144*MW2^9*MZ2^3 + 501760*MW2^8*MZ2^4 + 
      3388416*MW2^7*MZ2^5 - 3774592*MW2^6*MZ2^6 + 1508352*MW2^5*MZ2^7 + 
      30608*MW2^4*MZ2^8 - 210944*MW2^3*MZ2^9 + 40600*MW2^2*MZ2^10 + 
      3850*MW2*MZ2^11 - 125*MZ2^12 + 24*MT2*MZ2^2*(6144*MW2^9 - 
        11264*MW2^8*MZ2 - 7680*MW2^7*MZ2^2 + 34432*MW2^6*MZ2^3 - 
        28448*MW2^5*MZ2^4 - 624*MW2^4*MZ2^5 + 14440*MW2^3*MZ2^6 - 
        8918*MW2^2*MZ2^7 + 2070*MW2*MZ2^8 - 125*MZ2^9)*SW2^2 - 
      48*MT2^2*MZ2^3*(3072*MW2^7 - 8192*MW2^6*MZ2 + 6656*MW2^5*MZ2^2 + 
        1856*MW2^4*MZ2^3 - 6736*MW2^3*MZ2^4 + 4608*MW2^2*MZ2^5 - 
        1320*MW2*MZ2^6 + 125*MZ2^7)*SW2^3)*B0i[bb0, MZ2, MW2, MW2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (18*CHWB*CW*MW2^2*MZ2^3*(1536*MW2^7 + 768*MW2^6*MZ2 - 4992*MW2^5*MZ2^2 + 
      5568*MW2^4*MZ2^3 - 2768*MW2^3*MZ2^4 + 120*MW2^2*MZ2^5 + 225*MW2*MZ2^6 - 
      25*MZ2^7)*SW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (9*CHWB*CW*MZ2^3*(2*MT2^2*MZ2*(1792*MW2^6 - 3392*MW2^5*MZ2 + 
        1152*MW2^4*MZ2^2 + 1840*MW2^3*MZ2^3 - 1948*MW2^2*MZ2^4 + 
        633*MW2*MZ2^5 - 50*MZ2^6) + 4*MT2^3*(384*MW2^6 - 832*MW2^5*MZ2 + 
        368*MW2^4*MZ2^2 + 472*MW2^3*MZ2^3 - 596*MW2^2*MZ2^4 + 229*MW2*MZ2^5 - 
        25*MZ2^6) + 2*MW2^2*(1536*MW2^7 + 1280*MW2^6*MZ2 - 6016*MW2^5*MZ2^2 + 
        2880*MW2^4*MZ2^3 + 2608*MW2^3*MZ2^4 - 2840*MW2^2*MZ2^5 + 
        585*MW2*MZ2^6 + 75*MZ2^7) + MT2*(-4608*MW2^8 + 1792*MW2^7*MZ2 + 
        12992*MW2^6*MZ2^2 - 14752*MW2^5*MZ2^3 + 560*MW2^4*MZ2^4 + 
        7396*MW2^3*MZ2^5 - 4100*MW2^2*MZ2^6 + 510*MW2*MZ2^7 + 75*MZ2^8))*
     SW2^3*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (18*CHWB*CW*MW2*MZ2^4*(MW2 + MZ2)^2*
     (1024*MW2^5 - 2112*MW2^4*MZ2 + 1952*MW2^3*MZ2^2 - 960*MW2^2*MZ2^3 + 
      172*MW2*MZ2^4 + 5*MZ2^5)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (3*CHWB*CW*MZ2^3*(MT2^3*(3072*MW2^6 - 8704*MW2^5*MZ2 + 
        6400*MW2^4*MZ2^2 + 2944*MW2^3*MZ2^3 - 6560*MW2^2*MZ2^4 + 
        3344*MW2*MZ2^5 - 550*MZ2^6) + 2*MW2*(MW2 + MZ2)^2*
       (3072*MW2^6 - 5632*MW2^5*MZ2 + 1216*MW2^4*MZ2^2 + 4192*MW2^3*MZ2^3 - 
        3872*MW2^2*MZ2^4 + 1076*MW2*MZ2^5 - 25*MZ2^6) + 
      MT2^2*MZ2*(9216*MW2^6 - 16000*MW2^5*MZ2 + 3712*MW2^4*MZ2^2 + 
        9568*MW2^3*MZ2^3 - 8408*MW2^2*MZ2^4 + 2126*MW2*MZ2^5 - 25*MZ2^6) - 
      2*MT2*MW2*(4608*MW2^7 - 3840*MW2^6*MZ2 - 3328*MW2^5*MZ2^2 + 
        2944*MW2^4*MZ2^3 + 976*MW2^3*MZ2^4 - 704*MW2^2*MZ2^5 - 
        967*MW2*MZ2^6 + 500*MZ2^7))*SW2^3*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW))*Class[4] + 
 (18*MZ2^3*SW2*VALPHA^2*(-5*MZ2^5*(3*CHd[3, 3] + CHe[1, 1] - 
      2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) - 
    32*MW2^4*MZ2*(5*CHd[3, 3] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
      11*CHq1[3, 3] - 11*CHq3[3, 3]) + 128*MW2^5*(CHd[3, 3] + CHe[1, 1] - 
      CHl1[1, 1] - CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) + 
    4*MW2^2*MZ2^3*(23*CHd[3, 3] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
      53*CHl3[1, 1] + 7*CHq1[3, 3] + 7*CHq3[3, 3]) + 
    2*MW2*MZ2^4*(-2*CHd[3, 3] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
      39*CHl3[1, 1] + 41*CHq1[3, 3] + 41*CHq3[3, 3]) - 
    16*MW2^3*MZ2^2*(2*CHd[3, 3] - 14*CHe[1, 1] + 
      19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((9*MZ2*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (-16*MW2^3*MZ2^4*(153*CHd[3, 3] - 17*CHe[1, 1] + 35*CHl1[1, 1] + 
        35*CHl3[1, 1] - 393*CHq1[3, 3] - 332*CHq3[3, 3]) - 
      256*MW2^6*MZ2*(6*CHe[1, 1] - 7*CHl1[1, 1] - 7*CHl3[1, 1] - 
        3*CHq1[3, 3] - 16*CHq3[3, 3]) + 512*MW2^7*(CHe[1, 1] - CHl1[1, 1] - 
        CHl3[1, 1] - 2*CHq3[3, 3]) + 32*MW2^4*MZ2^3*(144*CHd[3, 3] - 
        37*CHe[1, 1] + 56*CHl1[1, 1] + 56*CHl3[1, 1] - 102*CHq1[3, 3] - 
        2*CHq3[3, 3]) - 5*MZ2^7*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + 
        16*CHl3[1, 1] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) - 
      64*MW2^5*MZ2^2*(36*CHd[3, 3] - 29*CHe[1, 1] + 39*CHl1[1, 1] + 
        39*CHl3[1, 1] + 9*CHq1[3, 3] + 79*CHq3[3, 3]) - 
      4*MW2^2*MZ2^5*(144*CHd[3, 3] - 58*CHe[1, 1] + 60*CHl1[1, 1] + 
        60*CHl3[1, 1] + 1071*CHq1[3, 3] + 1178*CHq3[3, 3]) + 
      MW2*MZ2^6*(774*CHd[3, 3] - 192*CHe[1, 1] + 304*CHl1[1, 1] + 
        304*CHl3[1, 1] + 1113*CHq1[3, 3] + 1643*CHq3[3, 3])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (2048*MW2^8*MZ2^2*(29*CHd[3, 3] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[3, 3] - 74*CHq3[3, 3])) + 
      25*MW2*MZ2^9*(11*CHd[3, 3] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*CHq1[3, 3] - 59*CHq3[3, 3])) + 
      125*MZ2^10*(3*CHd[3, 3] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[3, 3] - 3*CHq3[3, 3])) - 32*MW2^5*MZ2^5*
       (3021*CHd[3, 3] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 4019*CHl3[1, 1] - 
        9921*CHq1[3, 3] - 4073*CHq3[3, 3]) + 32768*MW2^10*CHq3[3, 3] - 
      2048*MW2^9*MZ2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
        3*CHq1[3, 3] + 75*CHq3[3, 3]) + 256*MW2^6*MZ2^4*
       (755*CHd[3, 3] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 405*CHl3[1, 1] - 
        1019*CHq1[3, 3] + 277*CHq3[3, 3]) - 20*MW2^2*MZ2^8*
       (593*CHd[3, 3] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 
        151*CHq1[3, 3] + 321*CHq3[3, 3]) - 256*MW2^7*MZ2^3*
       (629*CHd[3, 3] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 193*CHl3[1, 1] - 
        395*CHq1[3, 3] + 1133*CHq3[3, 3]) - 32*MW2^4*MZ2^6*
       (333*CHd[3, 3] - 2701*CHe[1, 1] + 3304*CHl1[1, 1] + 3304*CHl3[1, 1] + 
        6510*CHq1[3, 3] + 4552*CHq3[3, 3]) + 4*MW2^3*MZ2^7*
       (8299*CHd[3, 3] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
        14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 15203*CHq3[3, 3])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (3*MH2^2*MZ2^3*SW2*B0i[bb0, 0, 0, MH2]*
     (-125*MZ2^9*(3*CHd[3, 3] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[3, 3] - 3*CHq3[3, 3])) + 32*MW2^5*MZ2^4*
       (3021*CHd[3, 3] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 4019*CHl3[1, 1] - 
        9921*CHq1[3, 3] - 9921*CHq3[3, 3]) - 256*MW2^6*MZ2^3*
       (755*CHd[3, 3] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 405*CHl3[1, 1] - 
        1019*CHq1[3, 3] - 1019*CHq3[3, 3]) + 256*MW2^7*MZ2^2*
       (629*CHd[3, 3] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 193*CHl3[1, 1] - 
        395*CHq1[3, 3] - 395*CHq3[3, 3]) + 2048*MW2^9*
       (3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 3*CHq1[3, 3] + 
        3*CHq3[3, 3]) + 20*MW2^2*MZ2^7*(593*CHd[3, 3] - 669*CHe[1, 1] + 
        1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 151*CHq1[3, 3] + 
        151*CHq3[3, 3]) - 4*MW2^3*MZ2^6*(8299*CHd[3, 3] - 10759*CHe[1, 1] + 
        14673*CHl1[1, 1] + 14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 
        16763*CHq3[3, 3]) - 2048*MW2^8*MZ2*(29*CHd[3, 3] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])) + 
      32*MW2^4*MZ2^5*(333*CHd[3, 3] - 2701*CHe[1, 1] + 
        14*(236*CHl1[1, 1] + 236*CHl3[1, 1] + 465*CHq1[3, 3] + 
          465*CHq3[3, 3])) - 25*MW2*MZ2^8*(11*CHd[3, 3] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[3, 3] + CHq3[3, 3])))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^3*
     B0i[bb0, MW2, MH2, MW2]*(-125*MZ2^9*(3*CHd[3, 3] + CHe[1, 1] - 
        2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) + 
      32*MW2^5*MZ2^4*(3021*CHd[3, 3] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
        4019*CHl3[1, 1] - 9921*CHq1[3, 3] - 9921*CHq3[3, 3]) - 
      256*MW2^6*MZ2^3*(755*CHd[3, 3] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
        405*CHl3[1, 1] - 1019*CHq1[3, 3] - 1019*CHq3[3, 3]) + 
      256*MW2^7*MZ2^2*(629*CHd[3, 3] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 
        193*CHl3[1, 1] - 395*CHq1[3, 3] - 395*CHq3[3, 3]) + 
      2048*MW2^9*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
        3*CHq1[3, 3] + 3*CHq3[3, 3]) + 20*MW2^2*MZ2^7*
       (593*CHd[3, 3] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 
        151*CHq1[3, 3] + 151*CHq3[3, 3]) - 4*MW2^3*MZ2^6*
       (8299*CHd[3, 3] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
        14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 16763*CHq3[3, 3]) - 
      2048*MW2^8*MZ2*(29*CHd[3, 3] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])) + 
      32*MW2^4*MZ2^5*(333*CHd[3, 3] - 2701*CHe[1, 1] + 
        14*(236*CHl1[1, 1] + 236*CHl3[1, 1] + 465*CHq1[3, 3] + 
          465*CHq3[3, 3])) - 25*MW2*MZ2^8*(11*CHd[3, 3] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[3, 3] + CHq3[3, 3])))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (3*MZ2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-125*MZ2^9*(3*CHd[3, 3] + CHe[1, 1] - 
        2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) + 
      32*MW2^5*MZ2^4*(3021*CHd[3, 3] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
        4019*CHl3[1, 1] - 9921*CHq1[3, 3] - 9921*CHq3[3, 3]) - 
      256*MW2^6*MZ2^3*(755*CHd[3, 3] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
        405*CHl3[1, 1] - 1019*CHq1[3, 3] - 1019*CHq3[3, 3]) + 
      256*MW2^7*MZ2^2*(629*CHd[3, 3] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 
        193*CHl3[1, 1] - 395*CHq1[3, 3] - 395*CHq3[3, 3]) + 
      2048*MW2^9*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
        3*CHq1[3, 3] + 3*CHq3[3, 3]) + 20*MW2^2*MZ2^7*
       (593*CHd[3, 3] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 
        151*CHq1[3, 3] + 151*CHq3[3, 3]) - 4*MW2^3*MZ2^6*
       (8299*CHd[3, 3] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
        14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 16763*CHq3[3, 3]) - 
      2048*MW2^8*MZ2*(29*CHd[3, 3] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])) + 
      32*MW2^4*MZ2^5*(333*CHd[3, 3] - 2701*CHe[1, 1] + 
        14*(236*CHl1[1, 1] + 236*CHl3[1, 1] + 465*CHq1[3, 3] + 
          465*CHq3[3, 3])) - 25*MW2*MZ2^8*(11*CHd[3, 3] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[3, 3] + CHq3[3, 3])))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*(125*MZ2^9*(3*CHd[3, 3] + CHe[1, 1] - 
        2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) - 
      32*MW2^5*MZ2^4*(3021*CHd[3, 3] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
        4019*CHl3[1, 1] - 9921*CHq1[3, 3] - 9921*CHq3[3, 3]) + 
      256*MW2^6*MZ2^3*(755*CHd[3, 3] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
        405*CHl3[1, 1] - 1019*CHq1[3, 3] - 1019*CHq3[3, 3]) - 
      256*MW2^7*MZ2^2*(629*CHd[3, 3] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 
        193*CHl3[1, 1] - 395*CHq1[3, 3] - 395*CHq3[3, 3]) - 
      2048*MW2^9*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
        3*CHq1[3, 3] + 3*CHq3[3, 3]) - 20*MW2^2*MZ2^7*
       (593*CHd[3, 3] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 
        151*CHq1[3, 3] + 151*CHq3[3, 3]) + 4*MW2^3*MZ2^6*
       (8299*CHd[3, 3] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
        14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 16763*CHq3[3, 3]) + 
      2048*MW2^8*MZ2*(29*CHd[3, 3] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])) - 
      32*MW2^4*MZ2^5*(333*CHd[3, 3] - 2701*CHe[1, 1] + 
        14*(236*CHl1[1, 1] + 236*CHl3[1, 1] + 465*CHq1[3, 3] + 
          465*CHq3[3, 3])) + 25*MW2*MZ2^8*(11*CHd[3, 3] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[3, 3] + CHq3[3, 3])))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (4*MW2^2*MZ2^5*(54*CHd[3, 3] + 88*CHe[1, 1] + 
        3*(9*CHl1[1, 1] + 182*CHl3[1, 1] - 52*CHq1[3, 3] - 52*CHq3[3, 3])) - 
      256*MW2^6*MZ2*(6*CHd[3, 3] - CHl1[1, 1] - 16*CHl3[1, 1] - 
        9*CHq1[3, 3] - 9*CHq3[3, 3]) + 512*MW2^7*(CHd[3, 3] - 2*CHl3[1, 1] - 
        CHq1[3, 3] - CHq3[3, 3]) - 5*MZ2^7*(8*CHd[3, 3] - 3*CHe[1, 1] + 
        CHl1[1, 1] - 9*CHl3[1, 1] + 16*CHq1[3, 3] + 16*CHq3[3, 3]) - 
      16*MW2^3*MZ2^4*(47*CHd[3, 3] + 33*CHe[1, 1] + 23*CHl1[1, 1] + 
        316*CHl3[1, 1] + 43*CHq1[3, 3] + 43*CHq3[3, 3]) + 
      MW2*MZ2^6*(96*CHd[3, 3] - 122*CHe[1, 1] + 9*CHl1[1, 1] - 
        501*CHl3[1, 1] + 432*CHq1[3, 3] + 432*CHq3[3, 3]) + 
      32*MW2^4*MZ2^3*(5*CHd[3, 3] + 2*(8*CHe[1, 1] + 9*CHl1[1, 1] + 
          115*CHl3[1, 1] + 50*CHq1[3, 3] + 50*CHq3[3, 3])) + 
      64*MW2^5*MZ2^2*(21*CHd[3, 3] - 4*CHe[1, 1] - 
        3*(3*CHl1[1, 1] + 37*CHl3[1, 1] + 21*(CHq1[3, 3] + CHq3[3, 3])))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (9*MW2*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2*MW2^2*MZ2^5*(108*CHd[3, 3] + 176*CHe[1, 1] - 465*CHl1[1, 1] + 
        1611*CHl3[1, 1] - 312*CHq1[3, 3] - 312*CHq3[3, 3]) + 
      64*MW2^5*MZ2^2*(21*CHd[3, 3] - 4*CHe[1, 1] + 42*CHl1[1, 1] - 
        162*CHl3[1, 1] - 63*CHq1[3, 3] - 63*CHq3[3, 3]) - 
      128*MW2^6*MZ2*(12*CHd[3, 3] + 13*CHl1[1, 1] - 47*CHl3[1, 1] - 
        18*CHq1[3, 3] - 18*CHq3[3, 3]) + 512*MW2^7*(CHd[3, 3] + CHl1[1, 1] - 
        3*CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) - 
      8*MW2^3*MZ2^4*(94*CHd[3, 3] + 66*CHe[1, 1] - 247*CHl1[1, 1] + 
        925*CHl3[1, 1] + 86*CHq1[3, 3] + 86*CHq3[3, 3]) - 
      5*MZ2^7*(8*CHd[3, 3] - 3*CHe[1, 1] + 2*(3*CHl1[1, 1] - 7*CHl3[1, 1] + 
          8*CHq1[3, 3] + 8*CHq3[3, 3])) + 32*MW2^4*MZ2^3*
       (5*CHd[3, 3] + 4*(4*CHe[1, 1] - 22*CHl1[1, 1] + 84*CHl3[1, 1] + 
          25*CHq1[3, 3] + 25*CHq3[3, 3])) + 2*MW2*MZ2^6*
       (48*CHd[3, 3] - 61*CHe[1, 1] + 6*(22*CHl1[1, 1] - 63*CHl3[1, 1] + 
          36*(CHq1[3, 3] + CHq3[3, 3])))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*B0i[bb0, MZ2, MW2, MW2]*
     (196608*MW2^13*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] - 
        CHq1[3, 3] + CHq3[3, 3]) - 32768*MW2^12*
       (3*MT2*(-CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 2*CHq3[3, 3]) + 
        MZ2*(26*CHd[3, 3] + 26*CHe[1, 1] - 26*CHl1[1, 1] + 23*CHl3[1, 1] - 
          26*CHq1[3, 3] + 29*CHq3[3, 3])) - 
      25*MZ2^11*(5*MZ2^2*(3*CHd[3, 3] + CHe[1, 1] - 2*CHl1[1, 1] + 
          2*CHl3[1, 1] + 6*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        12*MT2^2*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + 
          16*CHl3[1, 1] + 9*CHq1[3, 3] + 39*CHq3[3, 3]) + 
        6*MT2*MZ2*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + 
          16*CHl3[1, 1] + 9*CHq1[3, 3] + 39*CHq3[3, 3])) + 
      8192*MW2^11*(12*MT2^2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
          2*CHq3[3, 3]) + 6*MT2*MZ2*(-9*CHe[1, 1] + 10*CHl1[1, 1] + 
          10*CHl3[1, 1] + 3*CHq1[3, 3] + 22*CHq3[3, 3]) + 
        MZ2^2*(209*CHd[3, 3] + 203*CHe[1, 1] - 230*CHl1[1, 1] + 
          70*CHl3[1, 1] - 272*CHq1[3, 3] + 72*CHq3[3, 3])) + 
      4096*MW2^10*MZ2*(12*MT2^2*(-12*CHe[1, 1] + 13*CHl1[1, 1] + 
          13*CHl3[1, 1] + 3*CHq1[3, 3] + 28*CHq3[3, 3]) - 
        3*MT2*MZ2*(36*CHd[3, 3] - 60*CHe[1, 1] + 76*CHl1[1, 1] + 
          76*CHl3[1, 1] + 27*CHq1[3, 3] + 165*CHq3[3, 3]) + 
        MZ2^2*(11*CHd[3, 3] - 207*CHe[1, 1] + 369*CHl1[1, 1] + 
          194*CHl3[1, 1] + 643*CHq1[3, 3] + 618*CHq3[3, 3])) + 
      5*MW2*MZ2^10*(-5*MZ2^2*(111*CHd[3, 3] + 37*CHe[1, 1] - 74*CHl1[1, 1] + 
          46*CHl3[1, 1] + 222*CHq1[3, 3] - 442*CHq3[3, 3]) + 
        12*MT2^2*(1503*CHd[3, 3] - 408*CHe[1, 1] + 736*CHl1[1, 1] + 
          736*CHl3[1, 1] + 1356*CHq1[3, 3] + 2696*CHq3[3, 3]) + 
        6*MT2*MZ2*(1773*CHd[3, 3] - 488*CHe[1, 1] + 896*CHl1[1, 1] + 
          896*CHl3[1, 1] + 1446*CHq1[3, 3] + 3086*CHq3[3, 3])) - 
      128*MW2^7*MZ2^4*(MZ2^2*(16427*CHd[3, 3] + 56369*CHe[1, 1] - 
          71854*CHl1[1, 1] + 14278*CHl3[1, 1] - 99872*CHq1[3, 3] - 
          23120*CHq3[3, 3]) + 36*MT2^2*(1002*CHd[3, 3] - 535*CHe[1, 1] + 
          731*CHl1[1, 1] + 731*CHl3[1, 1] - 535*CHq1[3, 3] + 
          783*CHq3[3, 3]) + 6*MT2*MZ2*(1170*CHd[3, 3] - 1591*CHe[1, 1] + 
          1994*CHl1[1, 1] + 1994*CHl3[1, 1] + 3447*CHq1[3, 3] + 
          7070*CHq3[3, 3])) + 64*MW2^6*MZ2^5*
       (12*MT2^2*(6552*CHd[3, 3] - 2048*CHe[1, 1] + 3065*CHl1[1, 1] + 
          3065*CHl3[1, 1] - 8238*CHq1[3, 3] - 2763*CHq3[3, 3]) + 
        3*MT2*MZ2*(15624*CHd[3, 3] - 5612*CHe[1, 1] + 7988*CHl1[1, 1] + 
          7988*CHl3[1, 1] - 2541*CHq1[3, 3] + 11741*CHq3[3, 3]) - 
        MZ2^2*(34377*CHd[3, 3] - 86685*CHe[1, 1] + 122083*CHl1[1, 1] - 
          20938*CHl3[1, 1] + 99345*CHq1[3, 3] + 24270*CHq3[3, 3])) - 
      16*MW2^5*MZ2^6*(12*MT2^2*(14256*CHd[3, 3] - 2608*CHe[1, 1] + 
          5*(934*CHl1[1, 1] + 934*CHl3[1, 1] - 8103*CHq1[3, 3] - 
            6447*CHq3[3, 3])) + 6*MT2*MZ2*(23652*CHd[3, 3] - 4840*CHe[1, 1] + 
          8076*CHl1[1, 1] + 8076*CHl3[1, 1] - 36018*CHq1[3, 3] - 
          21715*CHq3[3, 3]) + MZ2^2*(-115723*CHd[3, 3] + 177947*CHe[1, 1] - 
          276512*CHl1[1, 1] + 62696*CHl3[1, 1] + 10786*CHq1[3, 3] + 
          36470*CHq3[3, 3])) + 8*MW2^4*MZ2^7*
       (3*MT2*MZ2*(16362*CHd[3, 3] + 428*CHe[1, 1] + 2780*CHl1[1, 1] + 
          2780*CHl3[1, 1] - 140097*CHq1[3, 3] - 135195*CHq3[3, 3]) + 
        12*MT2^2*(2340*CHd[3, 3] + 1140*CHe[1, 1] - 594*CHl1[1, 1] - 
          594*CHl3[1, 1] - 58947*CHq1[3, 3] - 60022*CHq3[3, 3]) + 
        2*MZ2^2*(-10585*CHd[3, 3] + 57353*CHe[1, 1] - 100738*CHl1[1, 1] + 
          41068*CHl3[1, 1] + 105976*CHq1[3, 3] + 37636*CHq3[3, 3])) - 
      2*MW2^2*MZ2^9*(-10*MZ2^2*(3747*CHd[3, 3] + 873*CHe[1, 1] - 
          1791*CHl1[1, 1] + 2752*CHl3[1, 1] + 6519*CHq1[3, 3] - 
          3526*CHq3[3, 3]) + 6*MT2^2*(31068*CHd[3, 3] - 8504*CHe[1, 1] + 
          13728*CHl1[1, 1] + 13728*CHl3[1, 1] + 53901*CHq1[3, 3] + 
          78451*CHq3[3, 3]) + 3*MT2*MZ2*(40698*CHd[3, 3] - 10984*CHe[1, 1] + 
          17888*CHl1[1, 1] + 17888*CHl3[1, 1] + 65661*CHq1[3, 3] + 
          97611*CHq3[3, 3])) + 8*MW2^3*MZ2^8*
       (-(MZ2^2*(31141*CHd[3, 3] + 21049*CHe[1, 1] - 41843*CHl1[1, 1] + 
           35561*CHl3[1, 1] + 95162*CHq1[3, 3] + 3136*CHq3[3, 3])) + 
        3*MT2*MZ2*(16101*CHd[3, 3] - 5270*CHe[1, 1] + 7088*CHl1[1, 1] + 
          7088*CHl3[1, 1] + 66633*CHq1[3, 3] + 79132*CHq3[3, 3]) + 
        3*MT2^2*(25794*CHd[3, 3] - 8596*CHe[1, 1] + 11968*CHl1[1, 1] + 
          11968*CHl3[1, 1] + 104685*CHq1[3, 3] + 125933*CHq3[3, 3])) - 
      1024*MW2^9*MZ2^2*(-6*MT2*MZ2*(252*CHd[3, 3] - 60*CHe[1, 1] + 
          104*CHl1[1, 1] + 104*CHl3[1, 1] - 90*CHq1[3, 3] + 87*CHq3[3, 3]) + 
        MZ2^2*(4974*CHd[3, 3] + 2284*CHe[1, 1] - 1885*CHl1[1, 1] + 
          2005*CHl3[1, 1] - 2187*CHq1[3, 3] + 3891*CHq3[3, 3]) + 
        12*MT2^2*(36*CHd[3, 3] - 128*CHe[1, 1] + 
          5*(30*CHl1[1, 1] + 30*CHl3[1, 1] + 9*CHq1[3, 3] + 
            65*CHq3[3, 3]))) + 512*MW2^8*MZ2^3*
       (MZ2^2*(13292*CHd[3, 3] + 11672*CHe[1, 1] - 13106*CHl1[1, 1] + 
          4505*CHl3[1, 1] - 20726*CHq1[3, 3] + 539*CHq3[3, 3]) + 
        12*MT2^2*(360*CHd[3, 3] - 400*CHe[1, 1] + 506*CHl1[1, 1] + 
          506*CHl3[1, 1] + 33*CHq1[3, 3] + 958*CHq3[3, 3]) - 
        3*MT2*MZ2*(990*CHd[3, 3] + 371*CHe[1, 1] - 
          3*(113*CHl1[1, 1] + 113*CHl3[1, 1] + 549*CHq1[3, 3] + 
            769*CHq3[3, 3])))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*B0i[bb0, 0, 0, MZ2]*(125*MZ2^13*(3*CHd[3, 3] + CHe[1, 1] - 
        2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) - 
      98304*MW2^13*(CHd[3, 3] + CHl1[1, 1] - 3*CHl3[1, 1] - CHq1[3, 3] - 
        CHq3[3, 3]) + 25*MW2*MZ2^11*(5*MH2*(3*CHd[3, 3] + CHe[1, 1] - 
          2*CHl1[1, 1] - 2*CHl3[1, 1] + 6*CHq1[3, 3] + 6*CHq3[3, 3]) + 
        MZ2*(101*CHd[3, 3] - 57*CHe[1, 1] + 94*CHl1[1, 1] + 94*CHl3[1, 1] + 
          22*CHq1[3, 3] + 22*CHq3[3, 3])) + 16*MW2^6*MZ2^6*
       (2*MH2*(-3021*CHd[3, 3] - 3695*CHe[1, 1] + 4019*CHl1[1, 1] + 
          4019*CHl3[1, 1] + 9921*CHq1[3, 3] + 9921*CHq3[3, 3]) + 
        MZ2*(31224*CHd[1, 1] + 31224*CHd[2, 2] - 2156*CHd[3, 3] + 
          97268*CHe[1, 1] + 31224*CHe[2, 2] + 31224*CHe[3, 3] - 
          106569*CHl1[1, 1] + 31224*CHl1[2, 2] + 31224*CHl1[3, 3] + 
          173683*CHl3[1, 1] - 15560*CHl3[2, 2] - 15560*CHl3[3, 3] - 
          31224*CHq1[1, 1] - 31224*CHq1[2, 2] - 79144*CHq1[3, 3] - 
          46680*CHq3[1, 1] - 46680*CHq3[2, 2] - 79144*CHq3[3, 3] - 
          62448*CHu[1, 1] - 62448*CHu[2, 2])) - 8*MW2^5*MZ2^7*
       (4*MH2*(333*CHd[3, 3] - 2701*CHe[1, 1] + 3304*CHl1[1, 1] + 
          3304*CHl3[1, 1] + 6510*CHq1[3, 3] + 6510*CHq3[3, 3]) + 
        MZ2*(17224*CHd[1, 1] + 17224*CHd[2, 2] - 10752*CHd[3, 3] + 
          73410*CHe[1, 1] + 17224*CHe[2, 2] + 17224*CHe[3, 3] - 
          112087*CHl1[1, 1] + 17224*CHl1[2, 2] + 17224*CHl1[3, 3] + 
          200961*CHl3[1, 1] - 14104*CHl3[2, 2] - 14104*CHl3[3, 3] - 
          17224*CHq1[1, 1] - 17224*CHq1[2, 2] - 12280*CHq1[3, 3] - 
          42312*CHq3[1, 1] - 42312*CHq3[2, 2] - 12280*CHq3[3, 3] - 
          34448*CHu[1, 1] - 34448*CHu[2, 2])) - 64*MW2^7*MZ2^5*
       (4*MH2*(-755*CHd[3, 3] - 433*CHe[1, 1] + 405*CHl1[1, 1] + 
          405*CHl3[1, 1] + 1019*CHq1[3, 3] + 1019*CHq3[3, 3]) + 
        MZ2*(16216*CHd[1, 1] + 16216*CHd[2, 2] + 18940*CHd[3, 3] + 
          41336*CHe[1, 1] + 16216*CHe[2, 2] + 16216*CHe[3, 3] - 
          32313*CHl1[1, 1] + 16216*CHl1[2, 2] + 16216*CHl1[3, 3] + 
          55503*CHl3[1, 1] - 4520*CHl3[2, 2] - 4520*CHl3[3, 3] - 
          16216*CHq1[1, 1] - 16216*CHq1[2, 2] - 43214*CHq1[3, 3] - 
          13560*CHq3[1, 1] - 13560*CHq3[2, 2] - 43214*CHq3[3, 3] - 
          32432*CHu[1, 1] - 32432*CHu[2, 2])) + 128*MW2^8*MZ2^4*
       (2*MH2*(-629*CHd[3, 3] - 263*CHe[1, 1] + 193*CHl1[1, 1] + 
          193*CHl3[1, 1] + 395*CHq1[3, 3] + 395*CHq3[3, 3]) + 
        MZ2*(11296*CHd[1, 1] + 11296*CHd[2, 2] + 22368*CHd[3, 3] + 
          23988*CHe[1, 1] + 11296*CHe[2, 2] + 11296*CHe[3, 3] - 
          11313*CHl1[1, 1] + 11296*CHl1[2, 2] + 11296*CHl1[3, 3] + 
          24739*CHl3[1, 1] - 928*CHl3[2, 2] - 928*CHl3[3, 3] - 
          11296*CHq1[1, 1] - 11296*CHq1[2, 2] - 20122*CHq1[3, 3] - 
          2784*CHq3[1, 1] - 2784*CHq3[2, 2] - 20122*CHq3[3, 3] - 
          22592*CHu[1, 1] - 22592*CHu[2, 2])) - 512*MW2^9*MZ2^3*
       (4*MH2*(-29*CHd[3, 3] - 11*CHe[1, 1] + 2*(2*CHl1[1, 1] + 
            2*CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])) + 
        MZ2*(2728*CHd[1, 1] + 2728*CHd[2, 2] + 5443*CHd[3, 3] + 
          4746*CHe[1, 1] + 2728*CHe[2, 2] + 2728*CHe[3, 3] - 340*CHl1[1, 1] + 
          2728*CHl1[2, 2] + 2728*CHl1[3, 3] + 3032*CHl3[1, 1] + 
          328*CHl3[2, 2] + 328*CHl3[3, 3] - 2728*CHq1[1, 1] - 
          2728*CHq1[2, 2] - 1883*CHq1[3, 3] + 984*CHq3[1, 1] + 
          984*CHq3[2, 2] - 1883*CHq3[3, 3] - 5456*CHu[1, 1] - 
          5456*CHu[2, 2])) + 4*MW2^3*MZ2^9*
       (-5*MH2*(593*CHd[3, 3] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 
          1033*CHl3[1, 1] + 151*CHq1[3, 3] + 151*CHq3[3, 3]) + 
        MZ2*(2200*CHd[1, 1] + 2200*CHd[2, 2] - 5961*CHd[3, 3] - 
          1334*CHe[1, 1] + 2200*CHe[2, 2] + 2200*CHe[3, 3] + 
          12148*CHl1[1, 1] + 2200*CHl1[2, 2] + 2200*CHl1[3, 3] - 
          42252*CHl3[1, 1] - 1200*CHl3[2, 2] - 1200*CHl3[3, 3] - 
          2200*CHq1[1, 1] - 2200*CHq1[2, 2] + 8468*CHq1[3, 3] - 
          3600*CHq3[1, 1] - 3600*CHq3[2, 2] + 8468*CHq3[3, 3] - 
          4400*CHu[1, 1] - 4400*CHu[2, 2])) + 1024*MW2^10*MZ2^2*
       (-2*MH2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
          3*CHq1[3, 3] + 3*CHq3[3, 3]) + MZ2*(888*CHd[1, 1] + 888*CHd[2, 2] + 
          1380*CHd[3, 3] + 1204*CHe[1, 1] + 888*CHe[2, 2] + 888*CHe[3, 3] + 
          735*CHl1[1, 1] + 888*CHl1[2, 2] + 888*CHl1[3, 3] - 357*CHl3[1, 1] + 
          312*CHl3[2, 2] + 312*CHl3[3, 3] - 888*CHq1[1, 1] - 888*CHq1[2, 2] - 
          192*CHq1[3, 3] + 936*CHq3[1, 1] + 936*CHq3[2, 2] - 192*CHq3[3, 3] - 
          1776*CHu[1, 1] - 1776*CHu[2, 2])) + 4*MW2^4*MZ2^8*
       (MH2*(8299*CHd[3, 3] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
          14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 16763*CHq3[3, 3]) + 
        2*MZ2*(710*CHd[1, 1] + 710*CHd[2, 2] + 8323*CHd[3, 3] + 
          14357*CHe[1, 1] + 710*CHe[2, 2] + 710*CHe[3, 3] - 
          35762*CHl1[1, 1] + 710*CHl1[2, 2] + 710*CHl1[3, 3] + 
          83248*CHl3[1, 1] - 2410*CHl3[2, 2] - 2410*CHl3[3, 3] - 
          710*CHq1[1, 1] - 710*CHq1[2, 2] + 7335*CHq1[3, 3] - 
          7230*CHq3[1, 1] - 7230*CHq3[2, 2] + 7335*CHq3[3, 3] - 
          1420*CHu[1, 1] - 1420*CHu[2, 2])) - 5*MW2^2*MZ2^10*
       (5*MH2*(-11*CHd[3, 3] + 87*CHe[1, 1] - 154*CHl1[1, 1] - 
          154*CHl3[1, 1] + 158*CHq1[3, 3] + 158*CHq3[3, 3]) + 
        2*MZ2*(200*CHd[1, 1] + 200*CHd[2, 2] + 991*CHd[3, 3] - 
          193*CHe[1, 1] + 200*CHe[2, 2] + 200*CHe[3, 3] + 726*CHl1[1, 1] + 
          200*CHl1[2, 2] + 200*CHl1[3, 3] - 1474*CHl3[1, 1] - 
          200*CHl3[2, 2] - 200*CHl3[3, 3] - 200*CHq1[1, 1] - 200*CHq1[2, 2] + 
          2262*CHq1[3, 3] - 600*CHq3[1, 1] - 600*CHq3[2, 2] + 
          2262*CHq3[3, 3] - 400*CHu[1, 1] - 400*CHu[2, 2])) - 
      4096*MW2^11*MZ2^2*(88*CHd[1, 1] + 88*CHd[2, 2] + 152*CHd[3, 3] + 
        88*CHe[1, 1] + 88*CHe[2, 2] + 88*CHe[3, 3] + 191*CHl1[1, 1] + 
        88*CHl1[2, 2] + 88*CHl1[3, 3] - 345*CHl3[1, 1] + 56*CHl3[2, 2] + 
        56*CHl3[3, 3] - 88*CHq1[1, 1] - 88*CHq1[2, 2] - 102*CHq1[3, 3] + 
        168*CHq3[1, 1] + 168*CHq3[2, 2] - 102*CHq3[3, 3] - 176*CHu[1, 1] - 
        176*CHu[2, 2]) + 8192*MW2^12*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
        44*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
        47*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] - 133*CHl3[1, 1] + 
        8*CHl3[2, 2] + 8*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 
        46*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] - 46*CHq3[3, 3] - 
        16*CHu[1, 1] - 16*CHu[2, 2])))/
    (8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (3*MZ2*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)^2*(8*MW2^3*MZ2^5*(18*CHd[3, 3] + 82*CHe[1, 1] - 
          50*CHl1[1, 1] - 50*CHl3[1, 1] - 2745*CHq1[3, 3] - 
          3203*CHq3[3, 3]) - 32*MW2^4*MZ2^4*(450*CHd[3, 3] - 71*CHe[1, 1] + 
          126*CHl1[1, 1] + 126*CHl3[1, 1] - 738*CHq1[3, 3] - 
          816*CHq3[3, 3]) - 512*MW2^7*MZ2*(13*CHe[1, 1] - 15*CHl1[1, 1] - 
          15*CHl3[1, 1] - 9*CHq1[3, 3] - 31*CHq3[3, 3]) + 
        64*MW2^5*MZ2^3*(324*CHd[3, 3] - 103*CHe[1, 1] + 151*CHl1[1, 1] + 
          151*CHl3[1, 1] - 90*CHq1[3, 3] - 30*CHq3[3, 3]) + 
        5*MZ2^8*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + 16*CHl3[1, 1] + 
          54*CHq1[3, 3] - 6*CHq3[3, 3]) + 2048*MW2^8*(CHe[1, 1] - 
          CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[3, 3]) - 128*MW2^6*MZ2^2*
         (72*CHd[3, 3] - 70*CHe[1, 1] + 92*CHl1[1, 1] + 92*CHl3[1, 1] + 
          63*CHq1[3, 3] + 151*CHq3[3, 3]) - 2*MW2*MZ2^7*
         (657*CHd[3, 3] - 176*CHe[1, 1] + 312*CHl1[1, 1] + 312*CHl3[1, 1] + 
          1044*CHq1[3, 3] + 814*CHq3[3, 3]) + 2*MW2^2*MZ2^6*
         (1836*CHd[3, 3] - 500*CHe[1, 1] + 728*CHl1[1, 1] + 728*CHl3[1, 1] + 
          4689*CHq1[3, 3] + 5321*CHq3[3, 3])) - MT2^3*MZ2*SW2*
       (2048*MW2^7*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[3, 3]) - 
        512*MW2^6*MZ2*(12*CHe[1, 1] - 14*CHl1[1, 1] - 14*CHl3[1, 1] - 
          6*CHq1[3, 3] - 32*CHq3[3, 3] - 3*CHu[3, 3]) - 
        8*MW2^2*MZ2^5*(288*CHd[3, 3] - 116*CHe[1, 1] + 120*CHl1[1, 1] + 
          120*CHl3[1, 1] + 2142*CHq1[3, 3] + 2356*CHq3[3, 3] + 9*CHu[3, 3]) - 
        64*MW2^3*MZ2^4*(153*CHd[3, 3] - 17*CHe[1, 1] + 35*CHl1[1, 1] + 
          35*CHl3[1, 1] - 393*CHq1[3, 3] - 332*CHq3[3, 3] + 24*CHu[3, 3]) - 
        128*MW2^5*MZ2^2*(72*CHd[3, 3] - 58*CHe[1, 1] + 78*CHl1[1, 1] + 
          78*CHl3[1, 1] + 18*CHq1[3, 3] + 158*CHq3[3, 3] + 27*CHu[3, 3]) - 
        5*MZ2^7*(108*CHd[3, 3] - 32*CHe[1, 1] + 64*CHl1[1, 1] + 
          64*CHl3[1, 1] + 36*CHq1[3, 3] + 156*CHq3[3, 3] + 45*CHu[3, 3]) + 
        64*MW2^4*MZ2^3*(288*CHd[3, 3] - 74*CHe[1, 1] + 112*CHl1[1, 1] + 
          112*CHl3[1, 1] - 204*CHq1[3, 3] - 4*CHq3[3, 3] + 51*CHu[3, 3]) + 
        2*MW2*MZ2^6*(1548*CHd[3, 3] - 384*CHe[1, 1] + 608*CHl1[1, 1] + 
          608*CHl3[1, 1] + 2226*CHq1[3, 3] + 3286*CHq3[3, 3] + 
          285*CHu[3, 3])) + MT2^2*MZ2*(5*MZ2^8*(27*CHd[3, 3] - 8*CHe[1, 1] + 
          16*CHl1[1, 1] + 16*CHl3[1, 1] + 54*CHq1[3, 3] - 6*CHq3[3, 3]) - 
        256*MW2^7*MZ2*(62*CHe[1, 1] - 72*CHl1[1, 1] - 72*CHl3[1, 1] + 
          3*CHq1[3, 3] - 197*CHq3[3, 3] - 39*CHu[3, 3]) + 
        1024*MW2^8*(5*CHe[1, 1] - 5*CHl1[1, 1] - 5*CHl3[1, 1] + 
          3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) - 
        128*MW2^6*MZ2^2*(180*CHd[3, 3] - 157*CHe[1, 1] + 209*CHl1[1, 1] + 
          209*CHl3[1, 1] - 15*CHq1[3, 3] + 493*CHq3[3, 3] + 105*CHu[3, 3]) + 
        64*MW2^5*MZ2^3*(756*CHd[3, 3] - 214*CHe[1, 1] + 319*CHl1[1, 1] + 
          319*CHl3[1, 1] - 546*CHq1[3, 3] + 114*CHq3[3, 3] + 150*CHu[3, 3]) - 
        16*MW2^4*MZ2^4*(1818*CHd[3, 3] - 244*CHe[1, 1] + 462*CHl1[1, 1] + 
          462*CHl3[1, 1] - 4017*CHq1[3, 3] - 3441*CHq3[3, 3] + 
          183*CHu[3, 3]) - 2*MW2*MZ2^7*(1062*CHd[3, 3] - 296*CHe[1, 1] + 
          552*CHl1[1, 1] + 552*CHl3[1, 1] + 954*CHq1[3, 3] + 
          1624*CHq3[3, 3] + 225*CHu[3, 3]) - 4*MW2^3*MZ2^5*
         (828*CHd[3, 3] - 512*CHe[1, 1] + 460*CHl1[1, 1] + 460*CHl3[1, 1] + 
          11595*CHq1[3, 3] + 13795*CHq3[3, 3] + 321*CHu[3, 3]) + 
        2*MW2^2*MZ2^6*(4158*CHd[3, 3] - 1076*CHe[1, 1] + 1640*CHl1[1, 1] + 
          1640*CHl3[1, 1] + 7233*CHq1[3, 3] + 11045*CHq3[3, 3] + 
          795*CHu[3, 3])) + MT2*MW2*(-6144*MW2^9*(CHe[1, 1] - CHl1[1, 1] - 
          CHl3[1, 1] - 2*CHq3[3, 3]) + 8*MW2^4*MZ2^5*(1008*CHd[3, 3] - 
          28*CHe[1, 1] + 3*(8*CHl1[1, 1] + 8*CHl3[1, 1] + 1146*CHq1[3, 3] + 
            40*CHq3[3, 3] - 339*CHu[3, 3])) + 128*MW2^7*MZ2^2*
         (216*CHd[3, 3] - 94*CHe[1, 1] + 138*CHl1[1, 1] + 138*CHl3[1, 1] + 
          114*CHq1[3, 3] + 142*CHq3[3, 3] - 15*CHu[3, 3]) + 
        512*MW2^8*MZ2*(28*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] - 
          30*CHq1[3, 3] - 68*CHq3[3, 3] + 3*CHu[3, 3]) + 
        10*MZ2^9*(54*CHd[3, 3] - 16*CHe[1, 1] + 32*CHl1[1, 1] + 
          32*CHl3[1, 1] - 72*CHq1[3, 3] + 168*CHq3[3, 3] + 45*CHu[3, 3]) - 
        64*MW2^6*MZ2^3*(576*CHd[3, 3] - 86*CHe[1, 1] + 136*CHl1[1, 1] + 
          136*CHl3[1, 1] - 528*CHq1[3, 3] - 496*CHq3[3, 3] + 51*CHu[3, 3]) + 
        64*MW2^5*MZ2^4*(27*CHd[3, 3] - 19*CHe[1, 1] + 37*CHl1[1, 1] + 
          37*CHl3[1, 1] - 855*CHq1[3, 3] - 552*CHq3[3, 3] + 135*CHu[3, 3]) + 
        MW2^2*MZ2^7*(-2268*CHd[3, 3] + 128*CHe[1, 1] - 512*CHl1[1, 1] - 
          512*CHl3[1, 1] + 9384*CHq1[3, 3] + 7432*CHq3[3, 3] + 
          489*CHu[3, 3]) - MW2*MZ2^8*(2016*CHd[3, 3] - 448*CHe[1, 1] + 
          576*CHl1[1, 1] + 576*CHl3[1, 1] + 1812*CHq1[3, 3] + 
          7292*CHq3[3, 3] + 1365*CHu[3, 3]) + 2*MW2^3*MZ2^6*
         (2556*CHd[3, 3] - 320*CHe[1, 1] + 256*CHl1[1, 1] + 256*CHl3[1, 1] - 
          6330*CHq1[3, 3] + 2578*CHq3[3, 3] + 1785*CHu[3, 3]))))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2^2*
       (2048*MW2^7*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[3, 3]) - 
        512*MW2^6*MZ2*(12*CHe[1, 1] - 14*CHl1[1, 1] - 14*CHl3[1, 1] - 
          6*CHq1[3, 3] - 32*CHq3[3, 3] - 3*CHu[3, 3]) - 
        8*MW2^2*MZ2^5*(288*CHd[3, 3] - 116*CHe[1, 1] + 120*CHl1[1, 1] + 
          120*CHl3[1, 1] + 2142*CHq1[3, 3] + 2356*CHq3[3, 3] + 9*CHu[3, 3]) - 
        64*MW2^3*MZ2^4*(153*CHd[3, 3] - 17*CHe[1, 1] + 35*CHl1[1, 1] + 
          35*CHl3[1, 1] - 393*CHq1[3, 3] - 332*CHq3[3, 3] + 24*CHu[3, 3]) - 
        128*MW2^5*MZ2^2*(72*CHd[3, 3] - 58*CHe[1, 1] + 78*CHl1[1, 1] + 
          78*CHl3[1, 1] + 18*CHq1[3, 3] + 158*CHq3[3, 3] + 27*CHu[3, 3]) - 
        5*MZ2^7*(108*CHd[3, 3] - 32*CHe[1, 1] + 64*CHl1[1, 1] + 
          64*CHl3[1, 1] + 36*CHq1[3, 3] + 156*CHq3[3, 3] + 45*CHu[3, 3]) + 
        64*MW2^4*MZ2^3*(288*CHd[3, 3] - 74*CHe[1, 1] + 112*CHl1[1, 1] + 
          112*CHl3[1, 1] - 204*CHq1[3, 3] - 4*CHq3[3, 3] + 51*CHu[3, 3]) + 
        2*MW2*MZ2^6*(1548*CHd[3, 3] - 384*CHe[1, 1] + 608*CHl1[1, 1] + 
          608*CHl3[1, 1] + 2226*CHq1[3, 3] + 3286*CHq3[3, 3] + 
          285*CHu[3, 3])) + MT2*(32768*MW2^12*(16*CHd[3, 3] + 19*CHe[1, 1] - 
          19*CHl1[1, 1] - 19*CHl3[1, 1] - 16*CHq1[3, 3] - 22*CHq3[3, 3]) + 
        4*MW2^4*MZ2^8*(205564*CHd[3, 3] + 244336*CHe[1, 1] - 
          636572*CHl1[1, 1] - 636572*CHl3[1, 1] + 1655468*CHq1[3, 3] + 
          891476*CHq3[3, 3] - 225915*CHu[3, 3]) + MW2^2*MZ2^10*
         (172964*CHd[3, 3] + 17788*CHe[1, 1] - 102766*CHl1[1, 1] - 
          102766*CHl3[1, 1] + 221398*CHq1[3, 3] - 75602*CHq3[3, 3] - 
          71475*CHu[3, 3]) - 12*MW2^3*MZ2^9*(65258*CHd[3, 3] + 
          10836*CHe[1, 1] - 48264*CHl1[1, 1] - 48264*CHl3[1, 1] + 
          164707*CHq1[3, 3] + 75121*CHq3[3, 3] - 27136*CHu[3, 3]) - 
        256*MW2^8*MZ2^4*(1300*CHd[3, 3] - 69654*CHe[1, 1] + 
          96914*CHl1[1, 1] + 96914*CHl3[1, 1] + 49364*CHq1[3, 3] + 
          104792*CHq3[3, 3] - 8661*CHu[3, 3]) + 128*MW2^7*MZ2^5*
         (47228*CHd[3, 3] - 116326*CHe[1, 1] + 177428*CHl1[1, 1] + 
          177428*CHl3[1, 1] + 6634*CHq1[3, 3] + 120868*CHq3[3, 3] - 
          3057*CHu[3, 3]) - 75*MZ2^12*(108*CHd[3, 3] - 32*CHe[1, 1] + 
          64*CHl1[1, 1] + 64*CHl3[1, 1] + 36*CHq1[3, 3] + 156*CHq3[3, 3] + 
          45*CHu[3, 3]) - 8192*MW2^11*MZ2*(336*CHd[3, 3] + 422*CHe[1, 1] - 
          460*CHl1[1, 1] - 460*CHl3[1, 1] - 420*CHq1[3, 3] - 594*CHq3[3, 3] + 
          57*CHu[3, 3]) + 2048*MW2^10*MZ2^2*(2852*CHd[3, 3] + 
          4488*CHe[1, 1] - 5304*CHl1[1, 1] - 5304*CHl3[1, 1] - 
          4796*CHq1[3, 3] - 7172*CHq3[3, 3] + 849*CHu[3, 3]) - 
        2048*MW2^9*MZ2^3*(2666*CHd[3, 3] + 7508*CHe[1, 1] - 9614*CHl1[1, 1] - 
          9614*CHl3[1, 1] - 7535*CHq1[3, 3] - 12446*CHq3[3, 3] + 
          1350*CHu[3, 3]) + 10*MW2*MZ2^11*(1743*CHd[3, 3] - 1133*CHe[1, 1] + 
          2611*CHl1[1, 1] + 2611*CHl3[1, 1] + 1761*CHq1[3, 3] + 
          8301*CHq3[3, 3] + 1515*CHu[3, 3]) - 32*MW2^6*MZ2^6*
         (181844*CHd[3, 3] - 279568*CHe[1, 1] + 477844*CHl1[1, 1] + 
          477844*CHl3[1, 1] - 313280*CHq1[3, 3] + 41464*CHq3[3, 3] + 
          36069*CHu[3, 3]) + 32*MW2^5*MZ2^7*(54094*CHd[3, 3] - 
          116532*CHe[1, 1] + 233318*CHl1[1, 1] + 233318*CHl3[1, 1] - 
          363889*CHq1[3, 3] - 153874*CHq3[3, 3] + 45594*CHu[3, 3])) - 
      2*MW2*(-8192*MW2^11*MZ2*(16*CHd[3, 3] + 67*CHe[1, 1] - 73*CHl1[1, 1] - 
          73*CHl3[1, 1] - 43*CHq1[3, 3] - 133*CHq3[3, 3]) + 
        98304*MW2^12*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[3, 3]) - 
        4*MW2^4*MZ2^8*(8180*CHd[3, 3] - 284424*CHe[1, 1] + 
          457516*CHl1[1, 1] + 457516*CHl3[1, 1] + 744397*CHq1[3, 3] + 
          872545*CHq3[3, 3] - 187344*CHu[3, 3]) + 2*MW2^3*MZ2^9*
         (231910*CHd[3, 3] - 267080*CHe[1, 1] + 458128*CHl1[1, 1] + 
          458128*CHl3[1, 1] + 614111*CHq1[3, 3] + 688283*CHq3[3, 3] - 
          103344*CHu[3, 3]) - 6*MW2^2*MZ2^10*(32936*CHd[3, 3] - 
          27540*CHe[1, 1] + 51100*CHl1[1, 1] + 51100*CHl3[1, 1] + 
          44977*CHq1[3, 3] + 34607*CHq3[3, 3] - 1420*CHu[3, 3]) + 
        25*MZ2^12*(12*CHd[3, 3] + 89*CHe[1, 1] - 193*CHl1[1, 1] - 
          193*CHl3[1, 1] - 51*CHq1[3, 3] + 369*CHq3[3, 3] - 120*CHu[3, 3]) + 
        2048*MW2^10*MZ2^2*(120*CHd[3, 3] + 656*CHe[1, 1] - 778*CHl1[1, 1] - 
          778*CHl3[1, 1] - 681*CHq1[3, 3] - 1149*CHq3[3, 3] + 48*CHu[3, 3]) - 
        1024*MW2^9*MZ2^3*(76*CHd[3, 3] + 1992*CHe[1, 1] - 2550*CHl1[1, 1] - 
          2550*CHl3[1, 1] - 2029*CHq1[3, 3] - 2155*CHq3[3, 3] + 
          528*CHu[3, 3]) + 5*MW2*MZ2^11*(5219*CHd[3, 3] - 5876*CHe[1, 1] + 
          11837*CHl1[1, 1] + 11837*CHl3[1, 1] + 5563*CHq1[3, 3] - 
          5117*CHq3[3, 3] + 2640*CHu[3, 3]) + 256*MW2^8*MZ2^4*
         (2308*CHd[3, 3] + 9190*CHe[1, 1] - 12490*CHl1[1, 1] - 
          12490*CHl3[1, 1] - 5845*CHq1[3, 3] - 2005*CHq3[3, 3] + 
          5328*CHu[3, 3]) - 128*MW2^7*MZ2^5*(18034*CHd[3, 3] + 
          18651*CHe[1, 1] - 26449*CHl1[1, 1] - 26449*CHl3[1, 1] - 
          10786*CHq1[3, 3] - 2488*CHq3[3, 3] + 16368*CHu[3, 3]) + 
        32*MW2^6*MZ2^6*(97168*CHd[3, 3] + 68968*CHe[1, 1] - 
          101714*CHl1[1, 1] - 101714*CHl3[1, 1] - 91981*CHq1[3, 3] - 
          85609*CHq3[3, 3] + 67776*CHu[3, 3]) - 16*MW2^5*MZ2^7*
         (105584*CHd[3, 3] + 110576*CHe[1, 1] - 169706*CHl1[1, 1] - 
          169706*CHl3[1, 1] - 251033*CHq1[3, 3] - 282839*CHq3[3, 3] + 
          97296*CHu[3, 3]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-3*MT2^2*MZ2*SW2*(1048576*MW2^11*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - 
         CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) - 64*MW2^5*MZ2^6*
        (206896*CHd[3, 3] - 89700*CHe[1, 1] + 170647*CHl1[1, 1] + 
         170647*CHl3[1, 1] - 343366*CHq1[3, 3] - 209161*CHq3[3, 3] - 
         60528*CHu[3, 3]) + 128*MW2^6*MZ2^5*(139682*CHd[3, 3] - 
         108215*CHe[1, 1] + 171963*CHl1[1, 1] + 171963*CHl3[1, 1] - 
         40820*CHq1[3, 3] + 90418*CHq3[3, 3] - 55458*CHu[3, 3]) + 
       32*MW2^4*MZ2^7*(83304*CHd[3, 3] - 16362*CHe[1, 1] + 77075*CHl1[1, 1] + 
         77075*CHl3[1, 1] - 675051*CHq1[3, 3] - 615267*CHq3[3, 3] - 
         40161*CHu[3, 3]) - 512*MW2^7*MZ2^4*(17552*CHd[3, 3] - 
         39156*CHe[1, 1] + 55774*CHl1[1, 1] + 55774*CHl3[1, 1] + 
         29074*CHq1[3, 3] + 69445*CHq3[3, 3] - 16914*CHu[3, 3]) - 
       3375*MZ2^11*(5*CHd[3, 3] - 4*CHe[1, 1] + 8*CHl1[1, 1] + 8*CHl3[1, 1] - 
         4*CHq1[3, 3] + 6*CHq3[3, 3] + 2*CHu[3, 3]) - 
       8192*MW2^10*MZ2*(544*CHd[3, 3] + 635*CHe[1, 1] - 699*CHl1[1, 1] - 
         699*CHl3[1, 1] - 640*CHq1[3, 3] - 886*CHq3[3, 3] + 96*CHu[3, 3]) - 
       20*MW2^2*MZ2^9*(82115*CHd[3, 3] - 29518*CHe[1, 1] + 41736*CHl1[1, 1] + 
         41736*CHl3[1, 1] + 144310*CHq1[3, 3] + 181990*CHq3[3, 3] + 
         285*CHu[3, 3]) + 50*MW2*MZ2^10*(7158*CHd[3, 3] - 2920*CHe[1, 1] + 
         5060*CHl1[1, 1] + 5060*CHl3[1, 1] + 5574*CHq1[3, 3] + 
         10629*CHq3[3, 3] + 321*CHu[3, 3]) + 4096*MW2^9*MZ2^2*
        (1872*CHd[3, 3] + 3104*CHe[1, 1] - 3723*CHl1[1, 1] - 
         3723*CHl3[1, 1] - 3354*CHq1[3, 3] - 5397*CHq3[3, 3] + 
         846*CHu[3, 3]) - 2048*MW2^8*MZ2^3*(1750*CHd[3, 3] + 9498*CHe[1, 1] - 
         12391*CHl1[1, 1] - 12391*CHl3[1, 1] - 10189*CHq1[3, 3] - 
         18361*CHq3[3, 3] + 3429*CHu[3, 3]) + 8*MW2^3*MZ2^8*
        (289732*CHd[3, 3] - 119240*CHe[1, 1] + 100470*CHl1[1, 1] + 
         100470*CHl3[1, 1] + 1371098*CHq1[3, 3] + 1463303*CHq3[3, 3] + 
         23778*CHu[3, 3])) - 
     MT2*(6684672*MW2^13*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
         CHq1[3, 3] - CHq3[3, 3]) + 25*MZ2^13*((-8397 + 996*Pi^2)*CHd[3, 3] + 
         (-3591 + 428*Pi^2)*CHe[1, 1] + 8*(4*(-54 + 7*Pi^2)*CHl1[1, 1] + 
           7*(-33 + 4*Pi^2)*CHl3[1, 1] + 3*(-576 + 68*Pi^2)*CHq1[3, 3] + 
           51*(-33 + 4*Pi^2)*CHq3[3, 3])) - 64*MW2^7*MZ2^6*
        (135552*CHd[1, 1] + 135552*CHd[2, 2] + 4012658*CHd[3, 3] + 
         73312*Pi^2*CHd[3, 3] - 5973448*CHe[1, 1] + 1085600*Pi^2*CHe[1, 1] + 
         135552*CHe[2, 2] + 135552*CHe[3, 3] + 3246743*CHl1[1, 1] - 
         731520*Pi^2*CHl1[1, 1] + 135552*CHl1[2, 2] + 135552*CHl1[3, 3] + 
         3129557*CHl3[1, 1] - 731520*Pi^2*CHl3[1, 1] - 135552*CHl3[2, 2] - 
         135552*CHl3[3, 3] - 135552*CHq1[1, 1] - 135552*CHq1[2, 2] - 
         2811614*CHq1[3, 3] - 736384*Pi^2*CHq1[3, 3] - 406656*CHq3[1, 1] - 
         406656*CHq3[2, 2] - 2022779*CHq3[3, 3] - 736384*Pi^2*CHq3[3, 3] - 
         271104*CHu[1, 1] - 271104*CHu[2, 2] - 378780*CHu[3, 3]) + 
       128*MW2^8*MZ2^5*(65472*CHd[1, 1] + 65472*CHd[2, 2] + 
         1630612*CHd[3, 3] + 135168*Pi^2*CHd[3, 3] - 3677385*CHe[1, 1] + 
         532160*Pi^2*CHe[1, 1] + 65472*CHe[2, 2] + 65472*CHe[3, 3] + 
         3056549*CHl1[1, 1] - 400176*Pi^2*CHl1[1, 1] + 65472*CHl1[2, 2] + 
         65472*CHl1[3, 3] + 2637737*CHl3[1, 1] - 400176*Pi^2*CHl3[1, 1] - 
         65472*CHl3[2, 2] - 65472*CHl3[3, 3] - 65472*CHq1[1, 1] - 
         65472*CHq1[2, 2] + 1422518*CHq1[3, 3] - 471792*Pi^2*CHq1[3, 3] - 
         196416*CHq3[1, 1] - 196416*CHq3[2, 2] + 1865708*CHq3[3, 3] - 
         471792*Pi^2*CHq3[3, 3] - 130944*CHu[1, 1] - 130944*CHu[2, 2] - 
         303870*CHu[3, 3]) + 32*MW2^6*MZ2^7*(194592*CHd[1, 1] + 
         194592*CHd[2, 2] + 3822862*CHd[3, 3] - 108688*Pi^2*CHd[3, 3] - 
         7764512*CHe[1, 1] + 1703600*Pi^2*CHe[1, 1] + 194592*CHe[2, 2] + 
         194592*CHe[3, 3] + 954701*CHl1[1, 1] - 995664*Pi^2*CHl1[1, 1] + 
         194592*CHl1[2, 2] + 194592*CHl1[3, 3] + 1814153*CHl3[1, 1] - 
         995664*Pi^2*CHl3[1, 1] - 194592*CHl3[2, 2] - 194592*CHl3[3, 3] - 
         194592*CHq1[1, 1] - 194592*CHq1[2, 2] - 10531051*CHq1[3, 3] - 
         729872*Pi^2*CHq1[3, 3] - 583776*CHq3[1, 1] - 583776*CHq3[2, 2] - 
         9541453*CHq3[3, 3] - 729872*Pi^2*CHq3[3, 3] - 389184*CHu[1, 1] - 
         389184*CHu[2, 2] - 289059*CHu[3, 3]) - 8*MW2^5*MZ2^8*
        (374688*CHd[1, 1] + 374688*CHd[2, 2] - 133456*CHd[3, 3] - 
         579864*Pi^2*CHd[3, 3] - 16776372*CHe[1, 1] + 
         4132408*Pi^2*CHe[1, 1] + 374688*CHe[2, 2] + 374688*CHe[3, 3] - 
         6342104*CHl1[1, 1] - 1987176*Pi^2*CHl1[1, 1] + 374688*CHl1[2, 2] + 
         374688*CHl1[3, 3] - 2014334*CHl3[1, 1] - 1987176*Pi^2*CHl3[1, 1] - 
         374688*CHl3[2, 2] - 374688*CHl3[3, 3] - 374688*CHq1[1, 1] - 
         374688*CHq1[2, 2] - 29928734*CHq1[3, 3] - 589176*Pi^2*CHq1[3, 3] - 
         1124064*CHq3[1, 1] - 1124064*CHq3[2, 2] - 28367261*CHq3[3, 3] - 
         589176*Pi^2*CHq3[3, 3] - 749376*CHu[1, 1] - 749376*CHu[2, 2] - 
         178578*CHu[3, 3]) - 512*MW2^9*MZ2^4*(10656*CHd[1, 1] + 
         10656*CHd[2, 2] + 3656*CHd[3, 3] + 46984*Pi^2*CHd[3, 3] - 
         872212*CHe[1, 1] + 98072*Pi^2*CHe[1, 1] + 10656*CHe[2, 2] + 
         10656*CHe[3, 3] + 874408*CHl1[1, 1] - 80552*Pi^2*CHl1[1, 1] + 
         10656*CHl1[2, 2] + 10656*CHl1[3, 3] + 721858*CHl3[1, 1] - 
         80552*Pi^2*CHl3[1, 1] - 10656*CHl3[2, 2] - 10656*CHl3[3, 3] - 
         10656*CHq1[1, 1] - 10656*CHq1[2, 2] + 811258*CHq1[3, 3] - 
         100792*Pi^2*CHq1[3, 3] - 31968*CHq3[1, 1] - 31968*CHq3[2, 2] + 
         901963*CHq3[3, 3] - 100792*Pi^2*CHq3[3, 3] - 21312*CHu[1, 1] - 
         21312*CHu[2, 2] - 81234*CHu[3, 3]) + 2048*MW2^10*MZ2^3*
        (1056*CHd[1, 1] + 1056*CHd[2, 2] - 63484*CHd[3, 3] + 
         9008*Pi^2*CHd[3, 3] - 152028*CHe[1, 1] + 12848*Pi^2*CHe[1, 1] + 
         1056*CHe[2, 2] + 1056*CHe[3, 3] + 165609*CHl1[1, 1] - 
         11344*Pi^2*CHl1[1, 1] + 1056*CHl1[2, 2] + 1056*CHl1[3, 3] + 
         133461*CHl3[1, 1] - 11344*Pi^2*CHl3[1, 1] - 1056*CHl3[2, 2] - 
         1056*CHl3[3, 3] - 1056*CHq1[1, 1] - 1056*CHq1[2, 2] + 
         172957*CHq1[3, 3] - 13904*Pi^2*CHq1[3, 3] - 3168*CHq3[1, 1] - 
         3168*CHq3[2, 2] + 186571*CHq3[3, 3] - 13904*Pi^2*CHq3[3, 3] - 
         2112*CHu[1, 1] - 2112*CHu[2, 2] - 14307*CHu[3, 3]) - 
       4096*MW2^11*MZ2^2*(96*CHd[1, 1] + 96*CHd[2, 2] - 25950*CHd[3, 3] + 
         1856*Pi^2*CHd[3, 3] - 36464*CHe[1, 1] + 2112*Pi^2*CHe[1, 1] + 
         96*CHe[2, 2] + 96*CHe[3, 3] + 40759*CHl1[1, 1] - 
         1984*Pi^2*CHl1[1, 1] + 96*CHl1[2, 2] + 96*CHl1[3, 3] + 
         32761*CHl3[1, 1] - 1984*Pi^2*CHl3[1, 1] - 96*CHl3[2, 2] - 
         96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] + 41346*CHq1[3, 3] - 
         2240*Pi^2*CHq1[3, 3] - 288*CHq3[1, 1] - 288*CHq3[2, 2] + 
         44175*CHq3[3, 3] - 2240*Pi^2*CHq3[3, 3] - 192*CHu[1, 1] - 
         192*CHu[2, 2] - 3018*CHu[3, 3]) + 8192*MW2^12*MZ2*
        (10*(-485 + 16*Pi^2)*CHd[3, 3] + 5*(-1093 + 32*Pi^2)*CHe[1, 1] + 
         5981*CHl1[1, 1] - 160*Pi^2*CHl1[1, 1] + 5081*CHl3[1, 1] - 
         160*Pi^2*CHl3[1, 1] + 5786*CHq1[3, 3] - 160*Pi^2*CHq1[3, 3] + 
         6092*CHq3[3, 3] - 160*Pi^2*CHq3[3, 3] - 288*CHu[3, 3]) + 
       5*MW2*MZ2^12*(2400*CHd[1, 1] + 2400*CHd[2, 2] + 195294*CHd[3, 3] - 
         33652*Pi^2*CHd[3, 3] + 246545*CHe[1, 1] - 34140*Pi^2*CHe[1, 1] + 
         2400*CHe[2, 2] + 2400*CHe[3, 3] + 144920*CHl1[1, 1] - 
         8000*Pi^2*CHl1[1, 1] + 2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 
         106220*CHl3[1, 1] - 8000*Pi^2*CHl3[1, 1] - 2400*CHl3[2, 2] - 
         2400*CHl3[3, 3] - 2400*CHq1[1, 1] - 2400*CHq1[2, 2] + 
         449088*CHq1[3, 3] - 77504*Pi^2*CHq1[3, 3] - 7200*CHq3[1, 1] - 
         7200*CHq3[2, 2] + 466458*CHq3[3, 3] - 77504*Pi^2*CHq3[3, 3] - 
         4800*CHu[1, 1] - 4800*CHu[2, 2] + 6450*CHu[3, 3]) + 
       2*MW2^3*MZ2^10*(-17040*CHd[1, 1] - 17040*CHd[2, 2] + 
         5060310*CHd[3, 3] + 106000*Pi^2*CHd[3, 3] + 12126810*CHe[1, 1] - 
         2603600*Pi^2*CHe[1, 1] - 17040*CHe[2, 2] - 17040*CHe[3, 3] + 
         11035026*CHl1[1, 1] + 543232*Pi^2*CHl1[1, 1] - 17040*CHl1[2, 2] - 
         17040*CHl1[3, 3] + 6311700*CHl3[1, 1] + 543232*Pi^2*CHl3[1, 1] + 
         17040*CHl3[2, 2] + 17040*CHl3[3, 3] + 17040*CHq1[1, 1] + 
         17040*CHq1[2, 2] + 12267438*CHq1[3, 3] - 1707904*Pi^2*CHq1[3, 3] + 
         51120*CHq3[1, 1] + 51120*CHq3[2, 2] + 12891147*CHq3[3, 3] - 
         1707904*Pi^2*CHq3[3, 3] + 34080*CHu[1, 1] + 34080*CHu[2, 2] + 
         15585*CHu[3, 3]) + 4*MW2^4*MZ2^9*(206688*CHd[1, 1] + 
         206688*CHd[2, 2] - 6240893*CHd[3, 3] - 571408*Pi^2*CHd[3, 3] - 
         15553220*CHe[1, 1] + 3824656*Pi^2*CHe[1, 1] + 206688*CHe[2, 2] + 
         206688*CHe[3, 3] - 12198644*CHl1[1, 1] - 1372872*Pi^2*CHl1[1, 1] + 
         206688*CHl1[2, 2] + 206688*CHl1[3, 3] - 6434240*CHl3[1, 1] - 
         1372872*Pi^2*CHl3[1, 1] - 206688*CHl3[2, 2] - 206688*CHl3[3, 3] - 
         206688*CHq1[1, 1] - 206688*CHq1[2, 2] - 23516230*CHq1[3, 3] + 
         772888*Pi^2*CHq1[3, 3] - 620064*CHq3[1, 1] - 620064*CHq3[2, 2] - 
         23129500*CHq3[3, 3] + 772888*Pi^2*CHq3[3, 3] - 413376*CHu[1, 1] - 
         413376*CHu[2, 2] + 59745*CHu[3, 3]) - MW2^2*MZ2^11*
        (52800*CHd[1, 1] + 52800*CHd[2, 2] + 2597365*CHd[3, 3] - 
         345440*Pi^2*CHd[3, 3] + 7043054*CHe[1, 1] - 1214752*Pi^2*CHe[1, 1] + 
         52800*CHe[2, 2] + 52800*CHe[3, 3] + 5524012*CHl1[1, 1] + 
         17344*Pi^2*CHl1[1, 1] + 52800*CHl1[2, 2] + 52800*CHl1[3, 3] + 
         3364252*CHl3[1, 1] + 17344*Pi^2*CHl3[1, 1] - 52800*CHl3[2, 2] - 
         52800*CHl3[3, 3] - 52800*CHq1[1, 1] - 52800*CHq1[2, 2] + 
         7044500*CHq1[3, 3] - 1579840*Pi^2*CHq1[3, 3] - 158400*CHq3[1, 1] - 
         158400*CHq3[2, 2] + 7712600*CHq3[3, 3] - 1579840*Pi^2*CHq3[3, 3] - 
         105600*CHu[1, 1] - 105600*CHu[2, 2] + 121200*CHu[3, 3])) + 
     MW2*(3538944*MW2^13*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
         CHq1[3, 3] - CHq3[3, 3]) + 16384*MW2^12*MZ2*
        ((-1417 + 80*Pi^2)*CHd[3, 3] + (-1561 + 80*Pi^2)*CHe[1, 1] + 
         1723*CHl1[1, 1] - 80*Pi^2*CHl1[1, 1] + 1273*CHl3[1, 1] - 
         80*Pi^2*CHl3[1, 1] + 1741*CHq1[3, 3] - 80*Pi^2*CHq1[3, 3] + 
         1471*CHq3[3, 3] - 80*Pi^2*CHq3[3, 3]) + 
       25*MZ2^13*((-8397 + 996*Pi^2)*CHd[3, 3] + (-3591 + 428*Pi^2)*
          CHe[1, 1] + 8*(4*(-54 + 7*Pi^2)*CHl1[1, 1] + 7*(-33 + 4*Pi^2)*
            CHl3[1, 1] + 3*(-576 + 68*Pi^2)*CHq1[3, 3] + 51*(-33 + 4*Pi^2)*
            CHq3[3, 3])) - 8192*MW2^11*MZ2^2*(48*CHd[1, 1] + 48*CHd[2, 2] - 
         8535*CHd[3, 3] + 928*Pi^2*CHd[3, 3] - 11401*CHe[1, 1] + 
         1056*Pi^2*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
         12401*CHl1[1, 1] - 992*Pi^2*CHl1[1, 1] + 48*CHl1[2, 2] + 
         48*CHl1[3, 3] + 8402*CHl3[1, 1] - 992*Pi^2*CHl3[1, 1] - 
         48*CHl3[2, 2] - 48*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 
         13722*CHq1[3, 3] - 1120*Pi^2*CHq1[3, 3] - 144*CHq3[1, 1] - 
         144*CHq3[2, 2] + 10767*CHq3[3, 3] - 1120*Pi^2*CHq3[3, 3] - 
         96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3]) + 
       4096*MW2^10*MZ2^3*(528*CHd[1, 1] + 528*CHd[2, 2] - 23987*CHd[3, 3] + 
         4504*Pi^2*CHd[3, 3] - 51321*CHe[1, 1] + 6424*Pi^2*CHe[1, 1] + 
         528*CHe[2, 2] + 528*CHe[3, 3] + 51672*CHl1[1, 1] - 
         5672*Pi^2*CHl1[1, 1] + 528*CHl1[2, 2] + 528*CHl1[3, 3] + 
         35598*CHl3[1, 1] - 5672*Pi^2*CHl3[1, 1] - 528*CHl3[2, 2] - 
         528*CHl3[3, 3] - 528*CHq1[1, 1] - 528*CHq1[2, 2] + 
         61619*CHq1[3, 3] - 6952*Pi^2*CHq1[3, 3] - 1584*CHq3[1, 1] - 
         1584*CHq3[2, 2] + 47501*CHq3[3, 3] - 6952*Pi^2*CHq3[3, 3] - 
         1056*CHu[1, 1] - 1056*CHu[2, 2] + 528*CHu[3, 3]) + 
       5*MW2*MZ2^12*(2400*CHd[1, 1] + 2400*CHd[2, 2] + 192459*CHd[3, 3] - 
         33652*Pi^2*CHd[3, 3] + 252485*CHe[1, 1] - 34140*Pi^2*CHe[1, 1] + 
         2400*CHe[2, 2] + 2400*CHe[3, 3] + 133040*CHl1[1, 1] - 
         8000*Pi^2*CHl1[1, 1] + 2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 
         94340*CHl3[1, 1] - 8000*Pi^2*CHl3[1, 1] - 2400*CHl3[2, 2] - 
         2400*CHl3[3, 3] - 2400*CHq1[1, 1] - 2400*CHq1[2, 2] + 
         471768*CHq1[3, 3] - 77504*Pi^2*CHq1[3, 3] - 7200*CHq3[1, 1] - 
         7200*CHq3[2, 2] + 476988*CHq3[3, 3] - 77504*Pi^2*CHq3[3, 3] - 
         4800*CHu[1, 1] - 4800*CHu[2, 2] + 2400*CHu[3, 3]) - 
       1024*MW2^9*MZ2^4*(5328*CHd[1, 1] + 5328*CHd[2, 2] - 21776*CHd[3, 3] + 
         23492*Pi^2*CHd[3, 3] - 315308*CHe[1, 1] + 49036*Pi^2*CHe[1, 1] + 
         5328*CHe[2, 2] + 5328*CHe[3, 3] + 272339*CHl1[1, 1] - 
         40276*Pi^2*CHl1[1, 1] + 5328*CHl1[2, 2] + 5328*CHl1[3, 3] + 
         196064*CHl3[1, 1] - 40276*Pi^2*CHl3[1, 1] - 5328*CHl3[2, 2] - 
         5328*CHl3[3, 3] - 5328*CHq1[1, 1] - 5328*CHq1[2, 2] + 
         311576*CHq1[3, 3] - 50396*Pi^2*CHq1[3, 3] - 15984*CHq3[1, 1] - 
         15984*CHq3[2, 2] + 235001*CHq3[3, 3] - 50396*Pi^2*CHq3[3, 3] - 
         10656*CHu[1, 1] - 10656*CHu[2, 2] + 5328*CHu[3, 3]) - 
       4*MW2^3*MZ2^10*(8520*CHd[1, 1] + 8520*CHd[2, 2] - 1116513*CHd[3, 3] - 
         53000*Pi^2*CHd[3, 3] - 6589431*CHe[1, 1] + 1301800*Pi^2*CHe[1, 1] + 
         8520*CHe[2, 2] + 8520*CHe[3, 3] - 4731531*CHl1[1, 1] - 
         271616*Pi^2*CHl1[1, 1] + 8520*CHl1[2, 2] + 8520*CHl1[3, 3] - 
         2369868*CHl3[1, 1] - 271616*Pi^2*CHl3[1, 1] - 8520*CHl3[2, 2] - 
         8520*CHl3[3, 3] - 8520*CHq1[1, 1] - 8520*CHq1[2, 2] - 
         4432425*CHq1[3, 3] + 853952*Pi^2*CHq1[3, 3] - 25560*CHq3[1, 1] - 
         25560*CHq3[2, 2] - 4040142*CHq3[3, 3] + 853952*Pi^2*CHq3[3, 3] - 
         17040*CHu[1, 1] - 17040*CHu[2, 2] + 8520*CHu[3, 3]) - 
       2*MW2^2*MZ2^11*(26400*CHd[1, 1] + 26400*CHd[2, 2] + 866525*CHd[3, 3] - 
         172720*Pi^2*CHd[3, 3] + 3727297*CHe[1, 1] - 607376*Pi^2*CHe[1, 1] + 
         26400*CHe[2, 2] + 26400*CHe[3, 3] + 2398166*CHl1[1, 1] + 
         8672*Pi^2*CHl1[1, 1] + 26400*CHl1[2, 2] + 26400*CHl1[3, 3] + 
         1318286*CHl3[1, 1] + 8672*Pi^2*CHl3[1, 1] - 26400*CHl3[2, 2] - 
         26400*CHl3[3, 3] - 26400*CHq1[1, 1] - 26400*CHq1[2, 2] + 
         3493810*CHq1[3, 3] - 789920*Pi^2*CHq1[3, 3] - 79200*CHq3[1, 1] - 
         79200*CHq3[2, 2] + 3498010*CHq3[3, 3] - 789920*Pi^2*CHq3[3, 3] - 
         52800*CHu[1, 1] - 52800*CHu[2, 2] + 26400*CHu[3, 3]) + 
       256*MW2^8*MZ2^5*(32736*CHd[1, 1] + 32736*CHd[2, 2] + 
         454301*CHd[3, 3] + 67584*Pi^2*CHd[3, 3] - 1429851*CHe[1, 1] + 
         266080*Pi^2*CHe[1, 1] + 32736*CHe[2, 2] + 32736*CHe[3, 3] + 
         917515*CHl1[1, 1] - 200088*Pi^2*CHl1[1, 1] + 32736*CHl1[2, 2] + 
         32736*CHl1[3, 3] + 708109*CHl3[1, 1] - 200088*Pi^2*CHl3[1, 1] - 
         32736*CHl3[2, 2] - 32736*CHl3[3, 3] - 32736*CHq1[1, 1] - 
         32736*CHq1[2, 2] + 696703*CHq1[3, 3] - 235896*Pi^2*CHq1[3, 3] - 
         98208*CHq3[1, 1] - 98208*CHq3[2, 2] + 447085*CHq3[3, 3] - 
         235896*Pi^2*CHq3[3, 3] - 65472*CHu[1, 1] - 65472*CHu[2, 2] + 
         32736*CHu[3, 3]) - 128*MW2^7*MZ2^6*(67776*CHd[1, 1] + 
         67776*CHd[2, 2] + 1227367*CHd[3, 3] + 36656*Pi^2*CHd[3, 3] - 
         2527151*CHe[1, 1] + 542800*Pi^2*CHe[1, 1] + 67776*CHe[2, 2] + 
         67776*CHe[3, 3] + 846139*CHl1[1, 1] - 365760*Pi^2*CHl1[1, 1] + 
         67776*CHl1[2, 2] + 67776*CHl1[3, 3] + 787546*CHl3[1, 1] - 
         365760*Pi^2*CHl3[1, 1] - 67776*CHl3[2, 2] - 67776*CHl3[3, 3] - 
         67776*CHq1[1, 1] - 67776*CHq1[2, 2] - 527728*CHq1[3, 3] - 
         368192*Pi^2*CHq1[3, 3] - 203328*CHq3[1, 1] - 203328*CHq3[2, 2] - 
         737269*CHq3[3, 3] - 368192*Pi^2*CHq3[3, 3] - 135552*CHu[1, 1] - 
         135552*CHu[2, 2] + 67776*CHu[3, 3]) + 64*MW2^6*MZ2^7*
        (97296*CHd[1, 1] + 97296*CHd[2, 2] + 1199807*CHd[3, 3] - 
         54344*Pi^2*CHd[3, 3] - 3609079*CHe[1, 1] + 851800*Pi^2*CHe[1, 1] + 
         97296*CHe[2, 2] + 97296*CHe[3, 3] - 125120*CHl1[1, 1] - 
         497832*Pi^2*CHl1[1, 1] + 97296*CHl1[2, 2] + 97296*CHl1[3, 3] + 
         304606*CHl3[1, 1] - 497832*Pi^2*CHl3[1, 1] - 97296*CHl3[2, 2] - 
         97296*CHl3[3, 3] - 97296*CHq1[1, 1] - 97296*CHq1[2, 2] - 
         2917157*CHq1[3, 3] - 364936*Pi^2*CHq1[3, 3] - 291888*CHq3[1, 1] - 
         291888*CHq3[2, 2] - 2869667*CHq3[3, 3] - 364936*Pi^2*CHq3[3, 3] - 
         194592*CHu[1, 1] - 194592*CHu[2, 2] + 97296*CHu[3, 3]) + 
       8*MW2^4*MZ2^9*(103344*CHd[1, 1] + 103344*CHd[2, 2] - 
         1477681*CHd[3, 3] - 285704*Pi^2*CHd[3, 3] - 8380717*CHe[1, 1] + 
         1912328*Pi^2*CHe[1, 1] + 103344*CHe[2, 2] + 103344*CHe[3, 3] - 
         5431324*CHl1[1, 1] - 686436*Pi^2*CHl1[1, 1] + 103344*CHl1[2, 2] + 
         103344*CHl1[3, 3] - 2549122*CHl3[1, 1] - 686436*Pi^2*CHl3[1, 1] - 
         103344*CHl3[2, 2] - 103344*CHl3[3, 3] - 103344*CHq1[1, 1] - 
         103344*CHq1[2, 2] - 7005971*CHq1[3, 3] + 386444*Pi^2*CHq1[3, 3] - 
         310032*CHq3[1, 1] - 310032*CHq3[2, 2] - 6158189*CHq3[3, 3] + 
         386444*Pi^2*CHq3[3, 3] - 206688*CHu[1, 1] - 206688*CHu[2, 2] + 
         103344*CHu[3, 3]) - 16*MW2^5*MZ2^8*(187344*CHd[1, 1] + 
         187344*CHd[2, 2] + 121738*CHd[3, 3] - 289932*Pi^2*CHd[3, 3] - 
         8529138*CHe[1, 1] + 2066204*Pi^2*CHe[1, 1] + 187344*CHe[2, 2] + 
         187344*CHe[3, 3] - 3390835*CHl1[1, 1] - 993588*Pi^2*CHl1[1, 1] + 
         187344*CHl1[2, 2] + 187344*CHl1[3, 3] - 1226950*CHl3[1, 1] - 
         993588*Pi^2*CHl3[1, 1] - 187344*CHl3[2, 2] - 187344*CHl3[3, 3] - 
         187344*CHq1[1, 1] - 187344*CHq1[2, 2] - 8635798*CHq1[3, 3] - 
         294588*Pi^2*CHq1[3, 3] - 562032*CHq3[1, 1] - 562032*CHq3[2, 2] - 
         7912837*CHq3[3, 3] - 294588*Pi^2*CHq3[3, 3] - 374688*CHu[1, 1] - 
         374688*CHu[2, 2] + 187344*CHu[3, 3])))/
    (24*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MT2]*(-32*MW2^4*MZ2^3*(64*MW2^4 - 128*MW2^3*MZ2 + 
        128*MW2^2*MZ2^2 - 80*MW2*MZ2^3 + 25*MZ2^4)*SW2^2*
       (-5*MZ2^5*(3*CHd[3, 3] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
            3*CHq1[3, 3] - 3*CHq3[3, 3])) - 32*MW2^4*MZ2*
         (5*CHd[3, 3] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
          11*CHq1[3, 3] - 11*CHq3[3, 3]) + 128*MW2^5*(CHd[3, 3] + CHe[1, 1] - 
          CHl1[1, 1] - CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) + 
        4*MW2^2*MZ2^3*(23*CHd[3, 3] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
          53*CHl3[1, 1] + 7*CHq1[3, 3] + 7*CHq3[3, 3]) + 
        2*MW2*MZ2^4*(-2*CHd[3, 3] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
          39*CHl3[1, 1] + 41*CHq1[3, 3] + 41*CHq3[3, 3]) - 
        16*MW2^3*MZ2^2*(2*CHd[3, 3] - 14*CHe[1, 1] + 
          19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3]))) + 
      3*MT2^4*(16384*MW2^12*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
          2*CHq3[3, 3]) - 375*MZ2^12*(3*CHd[3, 3] + CHe[1, 1] - 
          2*CHl1[1, 1] - 2*CHl3[1, 1] + 6*CHq1[3, 3] + 6*CHq3[3, 3]) + 
        4*MW2^4*MZ2^8*(19674*CHd[3, 3] - 66676*CHe[1, 1] + 83264*CHl1[1, 1] + 
          83264*CHl3[1, 1] + 134037*CHq1[3, 3] + 94097*CHq3[3, 3] - 
          10647*CHu[3, 3]) - 32*MW2^6*MZ2^6*(15600*CHd[3, 3] + 
          11908*CHe[1, 1] - 11578*CHl1[1, 1] - 11578*CHl3[1, 1] - 
          38391*CHq1[3, 3] - 10619*CHq3[3, 3] - 8709*CHu[3, 3]) - 
        6*MW2^3*MZ2^9*(14462*CHd[3, 3] - 20870*CHe[1, 1] + 28610*CHl1[1, 1] + 
          28610*CHl3[1, 1] + 23999*CHq1[3, 3] + 19629*CHq3[3, 3] - 
          7075*CHu[3, 3]) + 128*MW2^7*MZ2^5*(5610*CHd[3, 3] + 
          1564*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 
          7422*CHq1[3, 3] + 2077*CHq3[3, 3] - 3858*CHu[3, 3]) + 
        16*MW2^5*MZ2^7*(8730*CHd[3, 3] + 24402*CHe[1, 1] - 27520*CHl1[1, 1] - 
          27520*CHl3[1, 1] - 64023*CHq1[3, 3] - 34958*CHq3[3, 3] - 
          3711*CHu[3, 3]) - 256*MW2^8*MZ2^4*(2406*CHd[3, 3] - 165*CHe[1, 1] + 
          577*CHl1[1, 1] + 577*CHl3[1, 1] - 1629*CHq1[3, 3] + 
          3161*CHq3[3, 3] - 2073*CHu[3, 3]) + 10*MW2^2*MZ2^10*
         (2595*CHd[3, 3] - 3766*CHe[1, 1] + 5782*CHl1[1, 1] + 
          5782*CHl3[1, 1] - 270*CHq1[3, 3] + 10*CHq3[3, 3] - 
          1560*CHu[3, 3]) + 1024*MW2^9*MZ2^3*(306*CHd[3, 3] - 182*CHe[1, 1] + 
          260*CHl1[1, 1] + 260*CHl3[1, 1] - 27*CHq1[3, 3] + 862*CHq3[3, 3] - 
          351*CHu[3, 3]) - 2048*MW2^10*MZ2^2*(36*CHd[3, 3] - 84*CHe[1, 1] + 
          102*CHl1[1, 1] + 102*CHl3[1, 1] + 33*CHq1[3, 3] + 269*CHq3[3, 3] - 
          69*CHu[3, 3]) - 8192*MW2^11*MZ2*(10*CHe[1, 1] - 11*CHl1[1, 1] - 
          11*CHl3[1, 1] - 3*CHq1[3, 3] - 24*CHq3[3, 3] + 3*CHu[3, 3]) + 
        25*MW2*MZ2^11*(21*CHd[3, 3] + 245*CHe[1, 1] - 430*CHl1[1, 1] - 
          430*CHl3[1, 1] + 492*CHq1[3, 3] + 432*CHq3[3, 3] + 90*CHu[3, 3])) + 
      2*MT2*MW2^3*MZ2*SW2*(16384*MW2^11*(16*CHd[3, 3] + 13*CHe[1, 1] - 
          13*CHl1[1, 1] - 13*CHl3[1, 1] - 16*CHq1[3, 3] - 10*CHq3[3, 3]) - 
        25*MZ2^11*(21*CHd[3, 3] + 211*CHe[1, 1] - 422*CHl1[1, 1] - 
          422*CHl3[1, 1] + 42*CHq1[3, 3] + 762*CHq3[3, 3]) + 
        16*MW2^4*MZ2^7*(14506*CHd[3, 3] - 138246*CHe[1, 1] + 
          230276*CHl1[1, 1] + 230276*CHl3[1, 1] - 214606*CHq1[3, 3] - 
          157663*CHq3[3, 3] - 23496*CHu[3, 3]) - 64*MW2^5*MZ2^6*
         (37832*CHd[3, 3] - 74506*CHe[1, 1] + 115987*CHl1[1, 1] + 
          115987*CHl3[1, 1] - 40316*CHq1[3, 3] + 7177*CHq3[3, 3] - 
          17544*CHu[3, 3]) + 128*MW2^6*MZ2^5*(24706*CHd[3, 3] - 
          59282*CHe[1, 1] + 86203*CHl1[1, 1] + 86203*CHl3[1, 1] + 
          24872*CHq1[3, 3] + 64163*CHq3[3, 3] - 15552*CHu[3, 3]) - 
        256*MW2^7*MZ2^4*(266*CHd[3, 3] - 34653*CHe[1, 1] + 47053*CHl1[1, 1] + 
          47053*CHl3[1, 1] + 35794*CHq1[3, 3] + 56230*CHq3[3, 3] - 
          9168*CHu[3, 3]) - 12*MW2^2*MZ2^9*(16487*CHd[3, 3] + 
          17679*CHe[1, 1] - 31753*CHl1[1, 1] - 31753*CHl3[1, 1] + 
          25834*CHq1[3, 3] + 50534*CHq3[3, 3] - 1700*CHu[3, 3]) + 
        10*MW2*MZ2^10*(2017*CHd[3, 3] + 4568*CHe[1, 1] - 8381*CHl1[1, 1] - 
          8381*CHl3[1, 1] + 1949*CHq1[3, 3] + 13829*CHq3[3, 3] - 
          600*CHu[3, 3]) - 8192*MW2^10*MZ2*(168*CHd[3, 3] + 172*CHe[1, 1] - 
          185*CHl1[1, 1] - 185*CHl3[1, 1] - 192*CHq1[3, 3] - 195*CHq3[3, 3] + 
          24*CHu[3, 3]) + 4096*MW2^9*MZ2^2*(794*CHd[3, 3] + 1026*CHe[1, 1] - 
          1197*CHl1[1, 1] - 1197*CHl3[1, 1] - 1238*CHq1[3, 3] - 
          1523*CHq3[3, 3] + 216*CHu[3, 3]) - 1024*MW2^8*MZ2^3*
         (3254*CHd[3, 3] + 7262*CHe[1, 1] - 9176*CHl1[1, 1] - 
          9176*CHl3[1, 1] - 9086*CHq1[3, 3] - 12413*CHq3[3, 3] + 
          1800*CHu[3, 3]) + 8*MW2^3*MZ2^8*(59203*CHd[3, 3] + 
          96076*CHe[1, 1] - 169160*CHl1[1, 1] - 169160*CHl3[1, 1] + 
          196379*CHq1[3, 3] + 218102*CHq3[3, 3] + 4680*CHu[3, 3])) + 
      MT2^2*MW2^2*(-25*MZ2^12*(681*CHd[3, 3] - 79*CHe[1, 1] + 
          2*(79*CHl1[1, 1] + 79*CHl3[1, 1] + 681*CHq1[3, 3] - 
            669*CHq3[3, 3])) + 16384*MW2^12*(64*CHd[3, 3] + 55*CHe[1, 1] - 
          55*CHl1[1, 1] - 55*CHl3[1, 1] - 64*CHq1[3, 3] - 46*CHq3[3, 3]) + 
        16*MW2^5*MZ2^7*(605190*CHd[3, 3] - 587050*CHe[1, 1] + 
          3*(373364*CHl1[1, 1] + 373364*CHl3[1, 1] - 564119*CHq1[3, 3] - 
            242186*CHq3[3, 3] - 128607*CHu[3, 3])) + 256*MW2^8*MZ2^4*
         (17190*CHd[3, 3] + 159251*CHe[1, 1] - 3*(72197*CHl1[1, 1] + 
            72197*CHl3[1, 1] + 65387*CHq1[3, 3] + 100413*CHq3[3, 3] - 
            23897*CHu[3, 3])) - 32*MW2^6*MZ2^6*(666368*CHd[3, 3] - 
          713020*CHe[1, 1] + 1170198*CHl1[1, 1] + 1170198*CHl3[1, 1] - 
          277661*CHq1[3, 3] + 609211*CHq3[3, 3] - 415311*CHu[3, 3]) + 
        128*MW2^7*MZ2^5*(123602*CHd[3, 3] - 284534*CHe[1, 1] + 
          421305*CHl1[1, 1] + 421305*CHl3[1, 1] + 217066*CHq1[3, 3] + 
          480763*CHq3[3, 3] - 147126*CHu[3, 3]) + 2*MW2^2*MZ2^10*
         (481073*CHd[3, 3] - 87674*CHe[1, 1] + 81518*CHl1[1, 1] + 
          81518*CHl3[1, 1] + 473236*CHq1[3, 3] + 1109386*CHq3[3, 3] - 
          76200*CHu[3, 3]) - 5*MW2*MZ2^11*(9611*CHd[3, 3] - 3951*CHe[1, 1] + 
          5842*CHl1[1, 1] + 5842*CHl3[1, 1] - 23108*CHq1[3, 3] + 
          71992*CHq3[3, 3] - 6150*CHu[3, 3]) - 8192*MW2^11*MZ2*
         (704*CHd[3, 3] + 696*CHe[1, 1] - 751*CHl1[1, 1] - 751*CHl3[1, 1] - 
          809*CHq1[3, 3] - 776*CHq3[3, 3] + 105*CHu[3, 3]) + 
        2048*MW2^10*MZ2^2*(6916*CHd[3, 3] + 8404*CHe[1, 1] - 
          9782*CHl1[1, 1] - 9782*CHl3[1, 1] - 10483*CHq1[3, 3] - 
          12115*CHq3[3, 3] + 2319*CHu[3, 3]) - 1024*MW2^9*MZ2^3*
         (16858*CHd[3, 3] + 31394*CHe[1, 1] - 39464*CHl1[1, 1] - 
          39464*CHl3[1, 1] - 41503*CHq1[3, 3] - 54742*CHq3[3, 3] + 
          11709*CHu[3, 3]) + 2*MW2^3*MZ2^9*(-1461130*CHd[3, 3] + 
          85574*CHe[1, 1] + 247910*CHl1[1, 1] + 247910*CHl3[1, 1] - 
          3602963*CHq1[3, 3] - 4036913*CHq3[3, 3] + 29595*CHu[3, 3]) + 
        4*MW2^4*MZ2^8*(314998*CHd[3, 3] + 485732*CHe[1, 1] - 
          1302312*CHl1[1, 1] - 1302312*CHl3[1, 1] + 5048663*CHq1[3, 3] + 
          4008287*CHq3[3, 3] + 381435*CHu[3, 3])) + 
      MT2^3*MW2*(-524288*MW2^12*(CHd[3, 3] + CHe[1, 1] - CHl1[1, 1] - 
          CHl3[1, 1] - CHq1[3, 3] - CHq3[3, 3]) + 
        75*MZ2^12*(207*CHd[3, 3] + 52*CHe[1, 1] - 104*CHl1[1, 1] - 
          104*CHl3[1, 1] + 414*CHq1[3, 3] + 84*CHq3[3, 3]) + 
        64*MW2^6*MZ2^6*(193324*CHd[3, 3] - 85130*CHe[1, 1] + 
          174449*CHl1[1, 1] + 174449*CHl3[1, 1] - 166711*CHq1[3, 3] + 
          69212*CHq3[3, 3] - 123423*CHu[3, 3]) - 32*MW2^5*MZ2^7*
         (165172*CHd[3, 3] - 2214*CHe[1, 1] + 87845*CHl1[1, 1] + 
          87845*CHl3[1, 1] - 555553*CHq1[3, 3] - 290965*CHq3[3, 3] - 
          104805*CHu[3, 3]) - 128*MW2^7*MZ2^5*(86306*CHd[3, 3] - 
          97279*CHe[1, 1] + 156155*CHl1[1, 1] + 156155*CHl3[1, 1] + 
          54370*CHq1[3, 3] + 196948*CHq3[3, 3] - 90924*CHu[3, 3]) - 
        2*MW2^2*MZ2^10*(303148*CHd[3, 3] - 220684*CHe[1, 1] + 
          326038*CHl1[1, 1] + 326038*CHl3[1, 1] + 225161*CHq1[3, 3] + 
          433436*CHq3[3, 3] - 73200*CHu[3, 3]) + 512*MW2^8*MZ2^4*
         (3044*CHd[3, 3] - 31992*CHe[1, 1] + 45178*CHl1[1, 1] + 
          45178*CHl3[1, 1] + 38479*CHq1[3, 3] + 68572*CHq3[3, 3] - 
          22587*CHu[3, 3]) + 12*MW2^3*MZ2^9*(152021*CHd[3, 3] - 
          105426*CHe[1, 1] + 125364*CHl1[1, 1] + 125364*CHl3[1, 1] + 
          349300*CHq1[3, 3] + 347284*CHq3[3, 3] - 18385*CHu[3, 3]) + 
        8192*MW2^11*MZ2*(336*CHd[3, 3] + 371*CHe[1, 1] - 403*CHl1[1, 1] - 
          403*CHl3[1, 1] - 402*CHq1[3, 3] - 468*CHq3[3, 3] + 66*CHu[3, 3]) - 
        4096*MW2^10*MZ2^2*(1480*CHd[3, 3] + 2046*CHe[1, 1] - 
          2409*CHl1[1, 1] - 2409*CHl3[1, 1] - 2479*CHq1[3, 3] - 
          3256*CHq3[3, 3] + 735*CHu[3, 3]) + 2048*MW2^9*MZ2^3*
         (2882*CHd[3, 3] + 6998*CHe[1, 1] - 8969*CHl1[1, 1] - 
          8969*CHl3[1, 1] - 9119*CHq1[3, 3] - 13451*CHq3[3, 3] + 
          3717*CHu[3, 3]) - 8*MW2^4*MZ2^8*(114824*CHd[3, 3] - 
          217588*CHe[1, 1] + 148826*CHl1[1, 1] + 148826*CHl3[1, 1] + 
          1525693*CHq1[3, 3] + 1184128*CHq3[3, 3] + 71403*CHu[3, 3]) + 
        5*MW2*MZ2^11*(4191*CHd[3, 3] - 4*(3644*CHe[1, 1] - 6373*CHl1[1, 1] - 
            6373*CHl3[1, 1] + 6312*CHq1[3, 3] - 2343*CHq3[3, 3] + 
            1275*CHu[3, 3])))))/(4*(MT2 - MW2)^2*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(64*MW2^6*MZ2^6*(MZ2*(8616*CHd[3, 3] + 168364*CHe[1, 1] - 
            230785*CHl1[1, 1] - 44644*CHl3[1, 1] + 11696*CHl3[2, 2] + 
            11696*CHl3[3, 3] - 165021*CHq1[3, 3] + 35088*CHq3[1, 1] + 
            35088*CHq3[2, 2] - 123304*CHq3[3, 3]) - 
          4*MH2*(755*CHd[3, 3] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
            405*CHl3[1, 1] - 1019*CHq1[3, 3] - 1019*CHq3[3, 3])) - 
        125*MZ2^12*(MH2 + MZ2)*(3*CHd[3, 3] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) + 
        8192*MW2^11*MZ2^2*(135*CHd[3, 3] + 309*CHe[1, 1] - 381*CHl1[1, 1] + 
          115*CHl3[1, 1] - 16*CHl3[2, 2] - 16*CHl3[3, 3] - 279*CHq1[3, 3] - 
          48*CHq3[1, 1] - 48*CHq3[2, 2] - 27*CHq3[3, 3]) - 
        32768*MW2^12*MZ2*(23*CHd[3, 3] + 43*CHe[1, 1] - 48*CHl1[1, 1] + 
          13*CHl3[1, 1] - 32*CHq1[3, 3] - 7*CHq3[3, 3]) + 
        65536*MW2^13*(3*CHd[3, 3] + 5*CHe[1, 1] - 5*CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[3, 3] - CHq3[3, 3]) - 4096*MW2^10*MZ2^3*
         (58*CHd[3, 3] + 418*CHe[1, 1] - 631*CHl1[1, 1] + 236*CHl3[1, 1] - 
          144*CHl3[2, 2] - 144*CHl3[3, 3] - 523*CHq1[3, 3] - 432*CHq3[1, 1] - 
          432*CHq3[2, 2] + 80*CHq3[3, 3]) + 2048*MW2^9*MZ2^3*
         (-(MZ2*(1175*CHd[3, 3] + 1159*CHe[1, 1] - 1013*CHl1[1, 1] - 
             364*CHl3[1, 1] + 600*CHl3[2, 2] + 600*CHl3[3, 3] - 
             731*CHq1[3, 3] + 1800*CHq3[1, 1] + 1800*CHq3[2, 2] - 
             1070*CHq3[3, 3])) + MH2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + 
            CHl3[1, 1] + 3*CHq1[3, 3] + 3*CHq3[3, 3])) + 
        10*MW2^2*MZ2^10*(MZ2*(14125*CHd[3, 3] + 15151*CHe[1, 1] - 
            4*(7113*CHl1[1, 1] + 1463*CHl3[1, 1] + 10*(10*CHl3[2, 2] + 
                10*CHl3[3, 3] - 1208*CHq1[3, 3] + 30*CHq3[1, 1] + 
                30*CHq3[2, 2] - 859*CHq3[3, 3]))) + 
          2*MH2*(593*CHd[3, 3] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 
            1033*CHl3[1, 1] + 151*CHq1[3, 3] + 151*CHq3[3, 3])) - 
        128*MW2^7*MZ2^5*(MZ2*(32821*CHd[3, 3] + 90351*CHe[1, 1] - 
            115789*CHl1[1, 1] - 17537*CHl3[1, 1] + 10368*CHl3[2, 2] + 
            10368*CHl3[3, 3] - 100039*CHq1[3, 3] + 31104*CHq3[1, 1] + 
            31104*CHq3[2, 2] - 72311*CHq3[3, 3]) + 
          MH2*(-1258*CHd[3, 3] - 526*CHe[1, 1] + 386*CHl1[1, 1] + 
            386*CHl3[1, 1] + 790*CHq1[3, 3] + 790*CHq3[3, 3])) + 
        4*MW2^3*MZ2^9*(MZ2*(7838*CHd[3, 3] - 234286*CHe[1, 1] + 
            398897*CHl1[1, 1] + 103467*CHl3[1, 1] + 3400*CHl3[2, 2] + 
            3400*CHl3[3, 3] - 318149*CHq1[3, 3] + 10200*CHq3[1, 1] + 
            10200*CHq3[2, 2] - 232499*CHq3[3, 3]) - 
          MH2*(8299*CHd[3, 3] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
            14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 16763*CHq3[3, 3])) + 
        8*MW2^4*MZ2^8*(4*MH2*(333*CHd[3, 3] - 2701*CHe[1, 1] + 
            3304*CHl1[1, 1] + 3304*CHl3[1, 1] + 6510*CHq1[3, 3] + 
            6510*CHq3[3, 3]) + MZ2*(-125501*CHd[3, 3] + 398397*CHe[1, 1] - 
            623386*CHl1[1, 1] - 160578*CHl3[1, 1] + 3120*CHl3[2, 2] + 
            3120*CHl3[3, 3] + 80648*CHq1[3, 3] + 9360*CHq3[1, 1] + 
            9360*CHq3[2, 2] + 55512*CHq3[3, 3])) + 16*MW2^5*MZ2^7*
         (2*MH2*(3021*CHd[3, 3] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
            4019*CHl3[1, 1] - 9921*CHq1[3, 3] - 9921*CHq3[3, 3]) + 
          MZ2*(99459*CHd[3, 3] - 438871*CHe[1, 1] + 641103*CHl1[1, 1] + 
            148583*CHl3[1, 1] - 15664*CHl3[2, 2] - 15664*CHl3[3, 3] + 
            245337*CHq1[3, 3] - 46992*CHq3[1, 1] - 46992*CHq3[2, 2] + 
            189453*CHq3[3, 3])) + 512*MW2^8*MZ2^4*
         (MZ2*(9796*CHd[3, 3] + 15714*CHe[1, 1] - 18426*CHl1[1, 1] - 
            2335*CHl3[1, 1] + 3056*CHl3[2, 2] + 3056*CHl3[3, 3] - 
            15952*CHq1[3, 3] + 9168*CHq3[1, 1] + 9168*CHq3[2, 2] - 
            11753*CHq3[3, 3]) + 4*MH2*(-29*CHd[3, 3] - 11*CHe[1, 1] + 
            2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3]))) - 
        25*MW2*MZ2^11*(MZ2*(1337*CHd[3, 3] + 355*CHe[1, 1] - 730*CHl1[1, 1] + 
            30*CHl3[1, 1] + 2494*CHq1[3, 3] + 1654*CHq3[3, 3]) + 
          MH2*(11*CHd[3, 3] - 87*CHe[1, 1] + 2*(77*CHl1[1, 1] + 
              77*CHl3[1, 1] - 79*(CHq1[3, 3] + CHq3[3, 3]))))) - 
      4*MT2^3*MW2*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
        5*MZ2^4)*(512*MW2^7*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
          2*CHq3[3, 3]) - 16*MW2^3*MZ2^4*(153*CHd[3, 3] - 17*CHe[1, 1] + 
          35*CHl1[1, 1] + 35*CHl3[1, 1] - 393*CHq1[3, 3] - 332*CHq3[3, 3] - 
          300*CHu[3, 3]) + 32*MW2^4*MZ2^3*(144*CHd[3, 3] - 37*CHe[1, 1] + 
          56*CHl1[1, 1] + 56*CHl3[1, 1] - 102*CHq1[3, 3] - 2*CHq3[3, 3] - 
          150*CHu[3, 3]) - 64*MW2^5*MZ2^2*(36*CHd[3, 3] - 29*CHe[1, 1] + 
          39*CHl1[1, 1] + 39*CHl3[1, 1] + 9*CHq1[3, 3] + 79*CHq3[3, 3] - 
          45*CHu[3, 3]) - 256*MW2^6*MZ2*(6*CHe[1, 1] - 7*CHl1[1, 1] - 
          7*CHl3[1, 1] - 3*CHq1[3, 3] - 16*CHq3[3, 3] + 3*CHu[3, 3]) - 
        5*MZ2^7*(27*CHd[3, 3] - 8*CHe[1, 1] + 16*CHl1[1, 1] + 16*CHl3[1, 1] + 
          9*CHq1[3, 3] + 39*CHq3[3, 3] + 45*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(144*CHd[3, 3] - 58*CHe[1, 1] + 60*CHl1[1, 1] + 
          60*CHl3[1, 1] + 1071*CHq1[3, 3] + 1178*CHq3[3, 3] + 
          783*CHu[3, 3]) + MW2*MZ2^6*(774*CHd[3, 3] - 192*CHe[1, 1] + 
          304*CHl1[1, 1] + 304*CHl3[1, 1] + 1113*CHq1[3, 3] + 
          1643*CHq3[3, 3] + 1245*CHu[3, 3])) + 
      MT2^2*(-125*MZ2^12*(MH2 + MZ2)*(3*CHd[3, 3] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) + 
        196608*MW2^13*(CHd[3, 3] + 2*CHe[1, 1] - 2*CHl1[1, 1] - CHq1[3, 3] - 
          CHq3[3, 3]) - 25*MW2*MZ2^11*(MZ2*(1121*CHd[3, 3] + 419*CHe[1, 1] - 
            858*CHl1[1, 1] - 98*CHl3[1, 1] + 2062*CHq1[3, 3] + 
            1702*CHq3[3, 3]) + MH2*(11*CHd[3, 3] - 87*CHe[1, 1] + 
            2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[3, 3] + 
                CHq3[3, 3])))) + 10*MW2^2*MZ2^10*
         (2*MH2*(593*CHd[3, 3] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 
            1033*CHl3[1, 1] + 151*CHq1[3, 3] + 151*CHq3[3, 3]) + 
          MZ2*(10813*CHd[3, 3] + 15983*CHe[1, 1] - 4*(7449*CHl1[1, 1] + 
              1799*CHl3[1, 1] + 100*CHl3[2, 2] + 100*CHl3[3, 3] - 
              9389*CHq1[3, 3] + 300*CHq3[1, 1] + 300*CHq3[2, 2] - 
              8429*CHq3[3, 3] - 225*CHu[3, 3]))) + 4*MW2^3*MZ2^9*
         (-(MH2*(8299*CHd[3, 3] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
             14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 16763*CHq3[3, 3])) + 
          MZ2*(11024*CHd[3, 3] - 235694*CHe[1, 1] + 399153*CHl1[1, 1] + 
            103723*CHl3[1, 1] + 3400*CHl3[2, 2] + 3400*CHl3[3, 3] - 
            230297*CHq1[3, 3] + 10200*CHq3[1, 1] + 10200*CHq3[2, 2] - 
            229447*CHq3[3, 3] - 15600*CHu[3, 3])) + 16*MW2^5*MZ2^7*
         (2*MH2*(3021*CHd[3, 3] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
            4019*CHl3[1, 1] - 9921*CHq1[3, 3] - 9921*CHq3[3, 3]) + 
          MZ2*(73557*CHd[3, 3] - 431795*CHe[1, 1] + 631447*CHl1[1, 1] + 
            138927*CHl3[1, 1] - 15664*CHl3[2, 2] - 15664*CHl3[3, 3] + 
            190302*CHq1[3, 3] - 46992*CHq3[1, 1] - 46992*CHq3[2, 2] + 
            147066*CHq3[3, 3] - 10647*CHu[3, 3])) - 128*MW2^7*MZ2^5*
         (MH2*(-1258*CHd[3, 3] - 526*CHe[1, 1] + 386*CHl1[1, 1] + 
            386*CHl3[1, 1] + 790*CHq1[3, 3] + 790*CHq3[3, 3]) + 
          MZ2*(22957*CHd[3, 3] + 91923*CHe[1, 1] - 118443*CHl1[1, 1] - 
            20191*CHl3[1, 1] + 10368*CHl3[2, 2] + 10368*CHl3[3, 3] - 
            78334*CHq1[3, 3] + 31104*CHq3[1, 1] + 31104*CHq3[2, 2] - 
            86126*CHq3[3, 3] - 8709*CHu[3, 3])) + 512*MW2^8*MZ2^4*
         (4*MH2*(-29*CHd[3, 3] - 11*CHe[1, 1] + 2*(2*CHl1[1, 1] + 
              2*CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])) + 
          MZ2*(8212*CHd[3, 3] + 16558*CHe[1, 1] - 19573*CHl1[1, 1] - 
            3482*CHl3[1, 1] + 3056*CHl3[2, 2] + 3056*CHl3[3, 3] - 
            13696*CHq1[3, 3] + 9168*CHq3[1, 1] + 9168*CHq3[2, 2] - 
            19838*CHq3[3, 3] - 3858*CHu[3, 3])) + 64*MW2^6*MZ2^6*
         (-4*MH2*(755*CHd[3, 3] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
            405*CHl3[1, 1] - 1019*CHq1[3, 3] - 1019*CHq3[3, 3]) + 
          MZ2*(4260*CHd[3, 3] + 167564*CHe[1, 1] - 230475*CHl1[1, 1] - 
            44334*CHl3[1, 1] + 11696*CHl3[2, 2] + 11696*CHl3[3, 3] - 
            124230*CHq1[3, 3] + 35088*CHq3[1, 1] + 35088*CHq3[2, 2] - 
            116708*CHq3[3, 3] - 3711*CHu[3, 3])) + 4096*MW2^10*MZ2^3*
         (158*CHd[3, 3] - 438*CHe[1, 1] + 681*CHl1[1, 1] - 186*CHl3[1, 1] + 
          144*CHl3[2, 2] + 144*CHl3[3, 3] + 550*CHq1[3, 3] + 432*CHq3[1, 1] + 
          432*CHq3[2, 2] - 248*CHq3[3, 3] - 351*CHu[3, 3]) - 
        32768*MW2^12*MZ2*(23*CHd[3, 3] + 51*CHe[1, 1] - 57*CHl1[1, 1] + 
          4*CHl3[1, 1] - 35*CHq1[3, 3] - 27*CHq3[3, 3] + 3*CHu[3, 3]) + 
        8192*MW2^11*MZ2^2*(99*CHd[3, 3] + 353*CHe[1, 1] - 439*CHl1[1, 1] + 
          57*CHl3[1, 1] - 16*CHl3[2, 2] - 16*CHl3[3, 3] - 312*CHq1[3, 3] - 
          48*CHq3[1, 1] - 48*CHq3[2, 2] - 140*CHq3[3, 3] + 69*CHu[3, 3]) + 
        1024*MW2^9*MZ2^3*(2*MH2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + 
            CHl3[1, 1] + 3*CHq1[3, 3] + 3*CHq3[3, 3]) + 
          MZ2*(-2908*CHd[3, 3] - 2641*CHe[1, 1] + 2369*CHl1[1, 1] + 
            1071*CHl3[1, 1] - 1200*CHl3[2, 2] - 1200*CHl3[3, 3] + 
            1459*CHq1[3, 3] - 3600*CHq3[1, 1] - 3600*CHq3[2, 2] + 
            5583*CHq3[3, 3] + 2073*CHu[3, 3])) + 8*MW2^4*MZ2^8*
         (4*MH2*(333*CHd[3, 3] - 2701*CHe[1, 1] + 3304*CHl1[1, 1] + 
            3304*CHl3[1, 1] + 6510*CHq1[3, 3] + 6510*CHq3[3, 3]) + 
          MZ2*(-95729*CHd[3, 3] + 392749*CHe[1, 1] - 613242*CHl1[1, 1] - 
            150434*CHl3[1, 1] + 3120*CHl3[2, 2] + 3120*CHl3[3, 3] + 
            43529*CHq1[3, 3] + 9360*CHq3[1, 1] + 9360*CHq3[2, 2] + 
            78835*CHq3[3, 3] + 21225*CHu[3, 3]))) - 
      2*MT2*MW2*(-125*MZ2^12*(MH2 + MZ2)*(3*CHd[3, 3] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] - 3*CHq3[3, 3])) + 
        49152*MW2^13*(4*CHd[3, 3] + 7*CHe[1, 1] - 7*CHl1[1, 1] + CHl3[1, 1] - 
          4*CHq1[3, 3] - 2*CHq3[3, 3]) - 25*MW2*MZ2^11*
         (MZ2*(1148*CHd[3, 3] + 411*CHe[1, 1] - 842*CHl1[1, 1] - 
            82*CHl3[1, 1] + 2116*CHq1[3, 3] + 1426*CHq3[3, 3]) + 
          MH2*(11*CHd[3, 3] - 87*CHe[1, 1] + 2*(77*CHl1[1, 1] + 
              77*CHl3[1, 1] - 79*(CHq1[3, 3] + CHq3[3, 3])))) + 
        4*MW2^5*MZ2^7*(8*MH2*(3021*CHd[3, 3] + 3695*CHe[1, 1] - 
            4019*CHl1[1, 1] - 4019*CHl3[1, 1] - 9921*CHq1[3, 3] - 
            9921*CHq3[3, 3]) + MZ2*(277974*CHd[3, 3] - 1726088*CHe[1, 1] + 
            2520696*CHl1[1, 1] + 550616*CHl3[1, 1] - 62656*CHl3[2, 2] - 
            62656*CHl3[3, 3] + 844233*CHq1[3, 3] - 187968*CHq3[1, 1] - 
            187968*CHq3[2, 2] + 602803*CHq3[3, 3] - 10647*CHu[3, 3])) - 
        32*MW2^7*MZ2^5*(-8*MH2*(629*CHd[3, 3] + 263*CHe[1, 1] - 
            193*CHl1[1, 1] - 193*CHl3[1, 1] - 395*CHq1[3, 3] - 
            395*CHq3[3, 3]) + MZ2*(103060*CHd[3, 3] + 363116*CHe[1, 1] - 
            467800*CHl1[1, 1] - 74792*CHl3[1, 1] + 41472*CHl3[2, 2] + 
            41472*CHl3[3, 3] - 289351*CHq1[3, 3] + 124416*CHq3[1, 1] + 
            124416*CHq3[2, 2] - 248133*CHq3[3, 3] - 8709*CHu[3, 3])) + 
        2*MW2^3*MZ2^9*(-2*MH2*(8299*CHd[3, 3] - 10759*CHe[1, 1] + 
            14673*CHl1[1, 1] + 14673*CHl3[1, 1] + 16763*CHq1[3, 3] + 
            16763*CHq3[3, 3]) + MZ2*(33289*CHd[3, 3] - 474136*CHe[1, 1] + 
            803442*CHl1[1, 1] + 212582*CHl3[1, 1] + 6800*CHl3[2, 2] + 
            6800*CHl3[3, 3] - 467857*CHq1[3, 3] + 20400*CHq3[1, 1] + 
            20400*CHq3[2, 2] - 372032*CHq3[3, 3] - 7800*CHu[3, 3])) + 
        128*MW2^8*MZ2^4*(-16*MH2*(29*CHd[3, 3] + 11*CHe[1, 1] - 
            2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[3, 3] + CHq3[3, 3])) + 
          MZ2*(29050*CHd[3, 3] + 65845*CHe[1, 1] - 78216*CHl1[1, 1] - 
            13852*CHl3[1, 1] + 12224*CHl3[2, 2] + 12224*CHl3[3, 3] - 
            43282*CHq1[3, 3] + 36672*CHq3[1, 1] + 36672*CHq3[2, 2] - 
            51069*CHq3[3, 3] - 3858*CHu[3, 3])) + 16*MW2^6*MZ2^6*
         (-16*MH2*(755*CHd[3, 3] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
            405*CHl3[1, 1] - 1019*CHq1[3, 3] - 1019*CHq3[3, 3]) + 
          MZ2*(42708*CHd[3, 3] + 665076*CHe[1, 1] - 913540*CHl1[1, 1] - 
            168976*CHl3[1, 1] + 46784*CHl3[2, 2] + 46784*CHl3[3, 3] - 
            506073*CHq1[3, 3] + 140352*CHq3[1, 1] + 140352*CHq3[2, 2] - 
            391576*CHq3[3, 3] - 3711*CHu[3, 3])) - 8192*MW2^12*MZ2*
         (92*CHd[3, 3] + 175*CHe[1, 1] - 196*CHl1[1, 1] + 48*CHl3[1, 1] - 
          131*CHq1[3, 3] - 38*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2048*MW2^11*MZ2^2*(504*CHd[3, 3] + 1180*CHe[1, 1] - 1472*CHl1[1, 1] + 
          512*CHl3[1, 1] - 64*CHl3[2, 2] - 64*CHl3[3, 3] - 1149*CHq1[3, 3] - 
          192*CHq3[1, 1] - 192*CHq3[2, 2] + 13*CHq3[3, 3] + 69*CHu[3, 3]) - 
        1024*MW2^10*MZ2^3*(196*CHd[3, 3] + 1272*CHe[1, 1] - 2064*CHl1[1, 1] + 
          1404*CHl3[1, 1] - 576*CHl3[2, 2] - 576*CHl3[3, 3] - 
          2299*CHq1[3, 3] - 1728*CHq3[1, 1] - 1728*CHq3[2, 2] + 
          1524*CHq3[3, 3] + 351*CHu[3, 3]) + 5*MW2^2*MZ2^10*
         (4*MH2*(593*CHd[3, 3] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 
            1033*CHl3[1, 1] + 151*CHq1[3, 3] + 151*CHq3[3, 3]) + 
          MZ2*(21779*CHd[3, 3] + 31958*CHe[1, 1] - 59656*CHl1[1, 1] - 
            14456*CHl3[1, 1] - 800*CHl3[2, 2] - 800*CHl3[3, 3] + 
            77578*CHq1[3, 3] - 2400*CHq3[1, 1] - 2400*CHq3[2, 2] + 
            57258*CHq3[3, 3] + 450*CHu[3, 3])) + 256*MW2^9*MZ2^3*
         (8*MH2*(3*CHd[3, 3] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
            3*CHq1[3, 3] + 3*CHq3[3, 3]) + MZ2*(-7078*CHd[3, 3] - 
            11475*CHe[1, 1] + 10987*CHl1[1, 1] + 5795*CHl3[1, 1] - 
            4800*CHl3[2, 2] - 4800*CHl3[3, 3] + 1885*CHq1[3, 3] - 
            14400*CHq3[1, 1] - 14400*CHq3[2, 2] + 15421*CHq3[3, 3] + 
            2073*CHu[3, 3])) + 2*MW2^4*MZ2^8*
         (16*MH2*(333*CHd[3, 3] - 2701*CHe[1, 1] + 3304*CHl1[1, 1] + 
            3304*CHl3[1, 1] + 6510*CHq1[3, 3] + 6510*CHq3[3, 3]) + 
          MZ2*(-413822*CHd[3, 3] + 1578680*CHe[1, 1] - 2463560*CHl1[1, 1] - 
            612328*CHl3[1, 1] + 12480*CHl3[2, 2] + 12480*CHl3[3, 3] + 
            121223*CHq1[3, 3] + 37440*CHq3[1, 1] + 37440*CHq3[2, 2] + 
            158969*CHq3[3, 3] + 21225*CHu[3, 3])))))/
    (8*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*((((4*MW2 - MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
       Pi^2) - (3*(4*MW2 - MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*
       B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*(8*MW2^3*MZ2^3*(186*Cdd[1, 1, 3, 3] + 
        62*Cdd[1, 3, 3, 1] + 186*Cdd[2, 2, 3, 3] + 62*Cdd[2, 3, 3, 2] + 
        248*Cdd[3, 3, 3, 3] - 273*Ced[1, 1, 1, 1] - 273*Ced[1, 1, 2, 2] - 
        180*Ced[1, 1, 3, 3] + 93*Ced[2, 2, 3, 3] + 93*Ced[3, 3, 3, 3] - 
        1092*Cee[1, 1, 1, 1] - 1092*Cee[1, 1, 2, 2] - 1092*Cee[1, 1, 3, 3] + 
        546*Ceu[1, 1, 1, 1] + 546*Ceu[1, 1, 2, 2] + 387*Cld[1, 1, 1, 1] + 
        387*Cld[1, 1, 2, 2] + 480*Cld[1, 1, 3, 3] + 93*Cld[2, 2, 3, 3] + 
        93*Cld[3, 3, 3, 3] + 114*Cle[1, 1, 1, 1] + 387*Cle[1, 1, 2, 2] + 
        387*Cle[1, 1, 3, 3] - 273*Cle[2, 2, 1, 1] - 273*Cle[3, 3, 1, 1] + 
        1320*Cll[1, 1, 1, 1] + 774*Cll[1, 1, 2, 2] + 774*Cll[1, 1, 3, 3] + 
        546*Cll[1, 3, 3, 1] - 387*Clq1[1, 1, 1, 1] - 387*Clq1[1, 1, 2, 2] + 
        294*Clq1[1, 1, 3, 3] + 249*Clq1[2, 2, 3, 3] + 249*Clq1[3, 3, 3, 3] + 
        477*Clq3[1, 1, 1, 1] + 477*Clq3[1, 1, 2, 2] + 66*Clq3[1, 1, 3, 3] + 
        21*Clq3[2, 2, 3, 3] + 21*Clq3[3, 3, 3, 3] - 774*Clu[1, 1, 1, 1] - 
        774*Clu[1, 1, 2, 2] - 93*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 3, 3] + 
        249*Cqd1[3, 3, 1, 1] + 249*Cqd1[3, 3, 2, 2] + 306*Cqd1[3, 3, 3, 3] + 
        273*Cqe[1, 1, 1, 1] + 273*Cqe[2, 2, 1, 1] + 228*Cqe[3, 3, 1, 1] + 
        249*Cqe[3, 3, 2, 2] + 249*Cqe[3, 3, 3, 3] - 498*Cqq1[1, 1, 3, 3] - 
        62*Cqq1[1, 3, 3, 1] - 498*Cqq1[2, 2, 3, 3] - 62*Cqq1[2, 3, 3, 2] - 
        248*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] - 270*Cqq3[1, 3, 3, 1] + 
        126*Cqq3[2, 2, 3, 3] - 270*Cqq3[2, 3, 3, 2] - 248*Cqq3[3, 3, 3, 3] - 
        498*Cqu1[3, 3, 1, 1] - 498*Cqu1[3, 3, 2, 2] - 186*Cud1[1, 1, 3, 3] - 
        186*Cud1[2, 2, 3, 3]) - 12*MW2^2*MZ2^4*(96*Cdd[1, 1, 3, 3] + 
        32*Cdd[1, 3, 3, 1] + 96*Cdd[2, 2, 3, 3] + 32*Cdd[2, 3, 3, 2] + 
        128*Cdd[3, 3, 3, 3] - 92*Ced[1, 1, 1, 1] - 92*Ced[1, 1, 2, 2] - 
        44*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 3, 3] + 48*Ced[3, 3, 3, 3] - 
        368*Cee[1, 1, 1, 1] - 368*Cee[1, 1, 2, 2] - 368*Cee[1, 1, 3, 3] + 
        184*Ceu[1, 1, 1, 1] + 184*Ceu[1, 1, 2, 2] + 145*Cld[1, 1, 1, 1] + 
        145*Cld[1, 1, 2, 2] + 193*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 3, 3] + 
        48*Cld[3, 3, 3, 3] + 53*Cle[1, 1, 1, 1] + 145*Cle[1, 1, 2, 2] + 
        145*Cle[1, 1, 3, 3] - 92*Cle[2, 2, 1, 1] - 92*Cle[3, 3, 1, 1] + 
        474*Cll[1, 1, 1, 1] + 290*Cll[1, 1, 2, 2] + 290*Cll[1, 1, 3, 3] + 
        184*Cll[1, 3, 3, 1] - 145*Clq1[1, 1, 1, 1] - 145*Clq1[1, 1, 2, 2] - 
        41*Clq1[1, 1, 3, 3] - 27*Clq1[2, 2, 3, 3] - 27*Clq1[3, 3, 3, 3] + 
        117*Clq3[1, 1, 1, 1] + 117*Clq3[1, 1, 2, 2] - 55*Clq3[1, 1, 3, 3] - 
        41*Clq3[2, 2, 3, 3] - 41*Clq3[3, 3, 3, 3] - 290*Clu[1, 1, 1, 1] - 
        290*Clu[1, 1, 2, 2] - 48*Cqd1[1, 1, 3, 3] - 48*Cqd1[2, 2, 3, 3] - 
        27*Cqd1[3, 3, 1, 1] - 27*Cqd1[3, 3, 2, 2] - 48*Cqd1[3, 3, 3, 3] + 
        92*Cqe[1, 1, 1, 1] + 92*Cqe[2, 2, 1, 1] - 14*Cqe[3, 3, 1, 1] - 
        27*Cqe[3, 3, 2, 2] - 27*Cqe[3, 3, 3, 3] + 54*Cqq1[1, 1, 3, 3] - 
        32*Cqq1[1, 3, 3, 1] + 54*Cqq1[2, 2, 3, 3] - 32*Cqq1[2, 3, 3, 2] - 
        128*Cqq1[3, 3, 3, 3] - 246*Cqq3[1, 1, 3, 3] + 68*Cqq3[1, 3, 3, 1] - 
        246*Cqq3[2, 2, 3, 3] + 68*Cqq3[2, 3, 3, 2] - 128*Cqq3[3, 3, 3, 3] + 
        54*Cqu1[3, 3, 1, 1] + 54*Cqu1[3, 3, 2, 2] - 96*Cud1[1, 1, 3, 3] - 
        96*Cud1[2, 2, 3, 3]) - 2*MW2*MZ2^5*(66*Cdd[1, 1, 3, 3] + 
        22*Cdd[1, 3, 3, 1] + 66*Cdd[2, 2, 3, 3] + 22*Cdd[2, 3, 3, 2] + 
        88*Cdd[3, 3, 3, 3] + 147*Ced[1, 1, 1, 1] + 147*Ced[1, 1, 2, 2] + 
        180*Ced[1, 1, 3, 3] + 33*Ced[2, 2, 3, 3] + 33*Ced[3, 3, 3, 3] + 
        588*Cee[1, 1, 1, 1] + 588*Cee[1, 1, 2, 2] + 588*Cee[1, 1, 3, 3] - 
        294*Ceu[1, 1, 1, 1] - 294*Ceu[1, 1, 2, 2] - 264*Cld[1, 1, 1, 1] - 
        264*Cld[1, 1, 2, 2] - 231*Cld[1, 1, 3, 3] + 33*Cld[2, 2, 3, 3] + 
        33*Cld[3, 3, 3, 3] - 117*Cle[1, 1, 1, 1] - 264*Cle[1, 1, 2, 2] - 
        264*Cle[1, 1, 3, 3] + 147*Cle[2, 2, 1, 1] + 147*Cle[3, 3, 1, 1] - 
        822*Cll[1, 1, 1, 1] - 528*Cll[1, 1, 2, 2] - 528*Cll[1, 1, 3, 3] - 
        294*Cll[1, 3, 3, 1] + 264*Clq1[1, 1, 1, 1] + 264*Clq1[1, 1, 2, 2] + 
        423*Clq1[1, 1, 3, 3] + 336*Clq1[2, 2, 3, 3] + 336*Clq1[3, 3, 3, 3] - 
        90*Clq3[1, 1, 1, 1] - 90*Clq3[1, 1, 2, 2] + 177*Clq3[1, 1, 3, 3] + 
        90*Clq3[2, 2, 3, 3] + 90*Clq3[3, 3, 3, 3] + 528*Clu[1, 1, 1, 1] + 
        528*Clu[1, 1, 2, 2] - 33*Cqd1[1, 1, 3, 3] - 33*Cqd1[2, 2, 3, 3] + 
        336*Cqd1[3, 3, 1, 1] + 336*Cqd1[3, 3, 2, 2] + 387*Cqd1[3, 3, 3, 3] - 
        147*Cqe[1, 1, 1, 1] - 147*Cqe[2, 2, 1, 1] + 285*Cqe[3, 3, 1, 1] + 
        336*Cqe[3, 3, 2, 2] + 336*Cqe[3, 3, 3, 3] - 672*Cqq1[1, 1, 3, 3] - 
        22*Cqq1[1, 3, 3, 1] - 672*Cqq1[2, 2, 3, 3] - 22*Cqq1[2, 3, 3, 2] - 
        88*Cqq1[3, 3, 3, 3] + 540*Cqq3[1, 1, 3, 3] - 426*Cqq3[1, 3, 3, 1] + 
        540*Cqq3[2, 2, 3, 3] - 426*Cqq3[2, 3, 3, 2] - 88*Cqq3[3, 3, 3, 3] - 
        672*Cqu1[3, 3, 1, 1] - 672*Cqu1[3, 3, 2, 2] - 66*Cud1[1, 1, 3, 3] - 
        66*Cud1[2, 2, 3, 3]) + 32*MW2^4*MZ2^2*(48*Cdd[1, 1, 3, 3] + 
        16*Cdd[1, 3, 3, 1] + 48*Cdd[2, 2, 3, 3] + 16*Cdd[2, 3, 3, 2] + 
        64*Cdd[3, 3, 3, 3] + 84*Ced[1, 1, 1, 1] + 84*Ced[1, 1, 2, 2] + 
        108*Ced[1, 1, 3, 3] + 24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 3, 3] + 
        336*Cee[1, 1, 1, 1] + 336*Cee[1, 1, 2, 2] + 336*Cee[1, 1, 3, 3] - 
        168*Ceu[1, 1, 1, 1] - 168*Ceu[1, 1, 2, 2] - 111*Cld[1, 1, 1, 1] - 
        111*Cld[1, 1, 2, 2] - 87*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 3, 3] + 
        24*Cld[3, 3, 3, 3] - 27*Cle[1, 1, 1, 1] - 111*Cle[1, 1, 2, 2] - 
        111*Cle[1, 1, 3, 3] + 84*Cle[2, 2, 1, 1] + 84*Cle[3, 3, 1, 1] - 
        390*Cll[1, 1, 1, 1] - 222*Cll[1, 1, 2, 2] - 222*Cll[1, 1, 3, 3] - 
        168*Cll[1, 3, 3, 1] + 111*Clq1[1, 1, 1, 1] + 111*Clq1[1, 1, 2, 2] - 
        153*Clq1[1, 1, 3, 3] - 123*Clq1[2, 2, 3, 3] - 123*Clq1[3, 3, 3, 3] - 
        171*Clq3[1, 1, 1, 1] - 171*Clq3[1, 1, 2, 2] - 87*Clq3[1, 1, 3, 3] - 
        57*Clq3[2, 2, 3, 3] - 57*Clq3[3, 3, 3, 3] + 222*Clu[1, 1, 1, 1] + 
        222*Clu[1, 1, 2, 2] - 24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 3, 3] - 
        123*Cqd1[3, 3, 1, 1] - 123*Cqd1[3, 3, 2, 2] - 144*Cqd1[3, 3, 3, 3] - 
        84*Cqe[1, 1, 1, 1] - 84*Cqe[2, 2, 1, 1] - 102*Cqe[3, 3, 1, 1] - 
        123*Cqe[3, 3, 2, 2] - 123*Cqe[3, 3, 3, 3] + 246*Cqq1[1, 1, 3, 3] - 
        16*Cqq1[1, 3, 3, 1] + 246*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 
        64*Cqq1[3, 3, 3, 3] - 342*Cqq3[1, 1, 3, 3] + 180*Cqq3[1, 3, 3, 1] - 
        342*Cqq3[2, 2, 3, 3] + 180*Cqq3[2, 3, 3, 2] - 64*Cqq3[3, 3, 3, 3] + 
        246*Cqu1[3, 3, 1, 1] + 246*Cqu1[3, 3, 2, 2] - 48*Cud1[1, 1, 3, 3] - 
        48*Cud1[2, 2, 3, 3]) - 192*MW2^5*MZ2*(18*Cdd[1, 1, 3, 3] + 
        6*Cdd[1, 3, 3, 1] + 18*Cdd[2, 2, 3, 3] + 6*Cdd[2, 3, 3, 2] + 
        24*Cdd[3, 3, 3, 3] + 11*Ced[1, 1, 1, 1] + 11*Ced[1, 1, 2, 2] + 
        20*Ced[1, 1, 3, 3] + 9*Ced[2, 2, 3, 3] + 9*Ced[3, 3, 3, 3] + 
        44*Cee[1, 1, 1, 1] + 44*Cee[1, 1, 2, 2] + 44*Cee[1, 1, 3, 3] - 
        22*Ceu[1, 1, 1, 1] - 22*Ceu[1, 1, 2, 2] - 13*Cld[1, 1, 1, 1] - 
        13*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 3, 3] + 
        9*Cld[3, 3, 3, 3] - 2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 
        13*Cle[1, 1, 3, 3] + 11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 
        48*Cll[1, 1, 1, 1] - 26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] - 
        22*Cll[1, 3, 3, 1] + 13*Clq1[1, 1, 1, 1] + 13*Clq1[1, 1, 2, 2] - 
        22*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 3, 3] - 
        27*Clq3[1, 1, 1, 1] - 27*Clq3[1, 1, 2, 2] - 18*Clq3[1, 1, 3, 3] - 
        11*Clq3[2, 2, 3, 3] - 11*Clq3[3, 3, 3, 3] + 26*Clu[1, 1, 1, 1] + 
        26*Clu[1, 1, 2, 2] - 9*Cqd1[1, 1, 3, 3] - 9*Cqd1[2, 2, 3, 3] - 
        15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] - 12*Cqd1[3, 3, 3, 3] - 
        11*Cqe[1, 1, 1, 1] - 11*Cqe[2, 2, 1, 1] - 10*Cqe[3, 3, 1, 1] - 
        15*Cqe[3, 3, 2, 2] - 15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] - 
        6*Cqq1[1, 3, 3, 1] + 30*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        24*Cqq1[3, 3, 3, 3] - 66*Cqq3[1, 1, 3, 3] + 26*Cqq3[1, 3, 3, 1] - 
        66*Cqq3[2, 2, 3, 3] + 26*Cqq3[2, 3, 3, 2] - 24*Cqq3[3, 3, 3, 3] + 
        30*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] - 18*Cud1[1, 1, 3, 3] - 
        18*Cud1[2, 2, 3, 3]) + 15*MZ2^6*(12*Cdd[1, 1, 3, 3] + 
        4*Cdd[1, 3, 3, 1] + 12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 
        16*Cdd[3, 3, 3, 3] + 2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 
        8*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
        4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] + 2*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 3, 3] + 
        6*Cld[3, 3, 3, 3] - 2*Cle[1, 1, 1, 1] - 4*Cle[1, 1, 2, 2] - 
        4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 2*Cle[3, 3, 1, 1] - 
        12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 8*Cll[1, 1, 3, 3] - 
        4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] + 
        14*Clq1[1, 1, 3, 3] + 12*Clq1[2, 2, 3, 3] + 12*Clq1[3, 3, 3, 3] + 
        2*Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] - 
        6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 
        12*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] - 2*Cqe[1, 1, 1, 1] - 
        2*Cqe[2, 2, 1, 1] + 11*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 
        12*Cqe[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
        24*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 16*Cqq1[3, 3, 3, 3] - 
        12*Cqq3[1, 3, 3, 1] - 12*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 
        24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
        12*Cud1[2, 2, 3, 3]) + 256*MW2^6*(6*Cdd[1, 1, 3, 3] + 
        2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
        8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 
        6*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 3*Cld[1, 1, 1, 1] - 
        3*Cld[1, 1, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 3, 3] - 
        3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
        3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 6*Cll[1, 1, 2, 2] - 
        6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 3*Clq1[1, 1, 1, 1] + 
        3*Clq1[1, 1, 2, 2] - 6*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 3, 3] - 
        3*Clq1[3, 3, 3, 3] - 9*Clq3[1, 1, 1, 1] - 9*Clq3[1, 1, 2, 2] - 
        6*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 
        6*Clu[1, 1, 1, 1] + 6*Clu[1, 1, 2, 2] - 3*Cqd1[1, 1, 3, 3] - 
        3*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 
        3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[3, 3, 2, 2] - 
        3*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] - 
        18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 3, 3] + 
        6*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 3, 3])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
        131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 3, 3] + 
        79*Cqe[3, 3, 1, 1] + 150*Cqq1[3, 3, 3, 3] - 50*Cqq3[3, 3, 3, 3] + 
        54*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 3, 3]) - 
      16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
        216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 3, 3] + 
        147*Cqe[3, 3, 1, 1] - 156*Cqq1[3, 3, 3, 3] + 52*Cqq3[3, 3, 3, 3] - 
        249*Cqu1[3, 3, 3, 3] - 93*Cud1[3, 3, 3, 3]) + 
      512*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
        3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
        3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
      384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
        10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 3, 3] + 
        8*Cqe[3, 3, 1, 1] - 24*Cqq1[3, 3, 3, 3] + 8*Cqq3[3, 3, 3, 3] - 
        15*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
      15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
        12*Cqq1[3, 3, 3, 3] - 4*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 
        12*Cud1[3, 3, 3, 3]) + 32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 
        141*Clq1[1, 1, 3, 3] + 141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 
        3*Cqd1[3, 3, 3, 3] + 105*Cqe[3, 3, 1, 1] - 294*Cqq1[3, 3, 3, 3] + 
        98*Cqq3[3, 3, 3, 3] - 246*Cqu1[3, 3, 3, 3] + 48*Cud1[3, 3, 3, 3]) - 
      2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
        177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 3, 3] + 
        96*Cqe[3, 3, 1, 1] + 606*Cqq1[3, 3, 3, 3] - 202*Cqq3[3, 3, 3, 3] + 
        672*Cqu1[3, 3, 3, 3] + 66*Cud1[3, 3, 3, 3])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] + 1407*Clq1[1, 1, 3, 3] - 
          1407*Clq3[1, 1, 3, 3] + 3*Clu[1, 1, 3, 3] - 114*Cqd1[3, 3, 3, 3] - 
          786*Cqe[3, 3, 1, 1] - 3426*Cqq1[3, 3, 3, 3] + 
          1142*Cqq3[3, 3, 3, 3] - 237*Cqu1[3, 3, 3, 3] - 
          186*Cud1[3, 3, 3, 3]) - 16*MW2^3*MZ2^3*(168*Ceu[1, 1, 3, 3] - 
          945*Clq1[1, 1, 3, 3] + 945*Clq3[1, 1, 3, 3] - 261*Clu[1, 1, 3, 3] - 
          204*Cqd1[3, 3, 3, 3] + 672*Cqe[3, 3, 1, 1] - 
          1338*Cqq1[3, 3, 3, 3] + 446*Cqq3[3, 3, 3, 3] + 
          15*Cqu1[3, 3, 3, 3] - 132*Cud1[3, 3, 3, 3]) + 
        32*MW2^4*MZ2^2*(147*Ceu[1, 1, 3, 3] - 525*Clq1[1, 1, 3, 3] + 
          525*Clq3[1, 1, 3, 3] - 201*Clu[1, 1, 3, 3] + 141*Cqd1[3, 3, 3, 3] + 
          399*Cqe[3, 3, 1, 1] - 1182*Cqq1[3, 3, 3, 3] + 
          394*Cqq3[3, 3, 3, 3] - 195*Cqu1[3, 3, 3, 3] - 
          39*Cud1[3, 3, 3, 3]) + 1024*MW2^6*(3*Ceu[1, 1, 3, 3] - 
          3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        15*MZ2^6*(Ceu[1, 1, 3, 3] + 22*Clq1[1, 1, 3, 3] - 
          22*Clq3[1, 1, 3, 3] - 2*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 3, 3] - 
          11*Cqe[3, 3, 1, 1] - 132*Cqq1[3, 3, 3, 3] + 44*Cqq3[3, 3, 3, 3] + 
          6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        384*MW2^5*MZ2*(13*Ceu[1, 1, 3, 3] - 29*Clq1[1, 1, 3, 3] + 
          29*Clq3[1, 1, 3, 3] - 17*Clu[1, 1, 3, 3] + 21*Cqd1[3, 3, 3, 3] + 
          25*Cqe[3, 3, 1, 1] - 66*Cqq1[3, 3, 3, 3] + 22*Cqq3[3, 3, 3, 3] - 
          21*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
        12*MW2^2*MZ2^4*(53*Ceu[1, 1, 3, 3] - 739*Clq1[1, 1, 3, 3] + 
          739*Clq3[1, 1, 3, 3] - 103*Clu[1, 1, 3, 3] - 261*Cqd1[3, 3, 3, 3] + 
          473*Cqe[3, 3, 1, 1] + 174*Cqq1[3, 3, 3, 3] - 58*Cqq3[3, 3, 3, 3] + 
          171*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 3, 3])) + 
      MZ2*(12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 3, 3] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[3, 3, 3, 3] - 50*Cqq3[3, 3, 3, 3] + 
          54*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 3, 3]) - 
        16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 3, 3] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[3, 3, 3, 3] + 52*Cqq3[3, 3, 3, 3] - 
          249*Cqu1[3, 3, 3, 3] - 93*Cud1[3, 3, 3, 3]) + 
        512*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
          10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 3, 3] + 
          8*Cqe[3, 3, 1, 1] - 24*Cqq1[3, 3, 3, 3] + 8*Cqq3[3, 3, 3, 3] - 
          15*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
        15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + 12*Cqq1[3, 3, 3, 3] - 4*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3]) + 
        32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
          141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          105*Cqe[3, 3, 1, 1] - 294*Cqq1[3, 3, 3, 3] + 98*Cqq3[3, 3, 3, 3] - 
          246*Cqu1[3, 3, 3, 3] + 48*Cud1[3, 3, 3, 3]) - 
        2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 3, 3] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[3, 3, 3, 3] - 202*Cqq3[3, 3, 3, 3] + 
          672*Cqu1[3, 3, 3, 3] + 66*Cud1[3, 3, 3, 3]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - 
   (MZ2^2*SW2*(512*MW2^6*(-6*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2*(6*Cdd[1, 1, 3, 3] - Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] - 
          Cdd[2, 3, 3, 2] + 5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
          3*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
          3*Ced[3, 3, 3, 3] + 3*Cee[1, 1, 1, 1] + 3*Cee[1, 1, 2, 2] + 
          3*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] + 
          3*Ceu[1, 1, 3, 3] - 3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] + 
          3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 3, 3] - 3*Cle[1, 1, 2, 2] - 
          3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 
          3*Cll[1, 1, 1, 1] - 6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] + 
          3*Cll[1, 3, 3, 1] + 3*Clq1[1, 1, 1, 1] + 3*Clq1[1, 1, 2, 2] - 
          9*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 3, 3] - 
          9*Clq3[1, 1, 1, 1] - 9*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] - 
          3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 6*Clu[1, 1, 1, 1] + 
          6*Clu[1, 1, 2, 2] - 3*Clu[1, 1, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 
          3*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1] + 
          3*Cqe[3, 3, 1, 1] - 3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 
          6*Cqq1[1, 1, 3, 3] + Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          Cqq1[2, 3, 3, 2] - 11*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 
          3*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 3, 3] - 3*Cqq3[2, 3, 3, 2] - 
          15*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 3, 3])) - 384*MW2^5*MZ2*
       (-6*MT2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
          10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 3, 3] + 
          8*Cqe[3, 3, 1, 1] - 24*Cqq1[3, 3, 3, 3] + 14*Cqq3[3, 3, 3, 3] - 
          15*Cqu1[3, 3, 3, 3] + 9*Cud1[3, 3, 3, 3]) + 
        MZ2*(18*Cdd[1, 1, 3, 3] - 3*Cdd[1, 3, 3, 1] + 18*Cdd[2, 2, 3, 3] - 
          3*Cdd[2, 3, 3, 2] + 15*Cdd[3, 3, 3, 3] + 11*Ced[1, 1, 1, 1] + 
          11*Ced[1, 1, 2, 2] + 20*Ced[1, 1, 3, 3] + 9*Ced[2, 2, 3, 3] + 
          9*Ced[3, 3, 3, 3] + 11*Cee[1, 1, 1, 1] + 11*Cee[1, 1, 2, 2] + 
          11*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 22*Ceu[1, 1, 2, 2] + 
          11*Ceu[1, 1, 3, 3] - 13*Cld[1, 1, 1, 1] - 13*Cld[1, 1, 2, 2] - 
          4*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 3, 3] + 9*Cld[3, 3, 3, 3] - 
          2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
          11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 15*Cll[1, 1, 1, 1] - 
          26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] + 11*Cll[1, 3, 3, 1] + 
          13*Clq1[1, 1, 1, 1] + 13*Clq1[1, 1, 2, 2] - 32*Clq1[1, 1, 3, 3] - 
          15*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 3, 3] - 27*Clq3[1, 1, 1, 1] - 
          27*Clq3[1, 1, 2, 2] - 8*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 3, 3] - 
          11*Clq3[3, 3, 3, 3] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
          13*Clu[1, 1, 3, 3] - 9*Cqd1[1, 1, 3, 3] - 9*Cqd1[2, 2, 3, 3] - 
          15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] - 6*Cqd1[3, 3, 3, 3] - 
          11*Cqe[1, 1, 1, 1] - 11*Cqe[2, 2, 1, 1] - 2*Cqe[3, 3, 1, 1] - 
          15*Cqe[3, 3, 2, 2] - 15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 
          3*Cqq1[1, 3, 3, 1] + 30*Cqq1[2, 2, 3, 3] + 3*Cqq1[2, 3, 3, 2] - 
          39*Cqq1[3, 3, 3, 3] - 66*Cqq3[1, 1, 3, 3] - 13*Cqq3[1, 3, 3, 1] - 
          66*Cqq3[2, 2, 3, 3] - 13*Cqq3[2, 3, 3, 2] - 55*Cqq3[3, 3, 3, 3] + 
          30*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] - 15*Cqu1[3, 3, 3, 3] - 
          18*Cud1[1, 1, 3, 3] - 18*Cud1[2, 2, 3, 3] + 9*Cud1[3, 3, 3, 3])) + 
      15*MZ2^6*(-6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + 12*Cqq1[3, 3, 3, 3] - 40*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3]) + 
        MZ2*(24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 3, 3, 1] + 24*Cdd[2, 2, 3, 3] - 
          4*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 4*Ced[1, 1, 1, 1] + 
          4*Ced[1, 1, 2, 2] + 16*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 3, 3] + 
          12*Ced[3, 3, 3, 3] + 4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 
          4*Cee[1, 1, 3, 3] - 8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 
          4*Ceu[1, 1, 3, 3] - 8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] + 
          4*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 3, 3] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] + 26*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 3, 3] + 24*Clq1[3, 3, 3, 3] + 6*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          12*Cqd1[1, 1, 3, 3] - 12*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 
          24*Cqd1[3, 3, 2, 2] + 21*Cqd1[3, 3, 3, 3] - 4*Cqe[1, 1, 1, 1] - 
          4*Cqe[2, 2, 1, 1] + 23*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 
          24*Cqe[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] - 
          48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 3, 3, 2] - 48*Cqu1[3, 3, 1, 1] - 
          48*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 3, 3] - 
          24*Cud1[2, 2, 3, 3] + 12*Cud1[3, 3, 3, 3])) + 
      32*MW2^4*MZ2^2*(-6*MT2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
          141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 3, 3] + 
          105*Cqe[3, 3, 1, 1] - 294*Cqq1[3, 3, 3, 3] + 296*Cqq3[3, 3, 3, 3] - 
          246*Cqu1[3, 3, 3, 3] + 48*Cud1[3, 3, 3, 3]) + 
        MZ2*(96*Cdd[1, 1, 3, 3] - 16*Cdd[1, 3, 3, 1] + 96*Cdd[2, 2, 3, 3] - 
          16*Cdd[2, 3, 3, 2] + 80*Cdd[3, 3, 3, 3] + 168*Ced[1, 1, 1, 1] + 
          168*Ced[1, 1, 2, 2] + 216*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 3, 3] + 
          48*Ced[3, 3, 3, 3] + 168*Cee[1, 1, 1, 1] + 168*Cee[1, 1, 2, 2] + 
          168*Cee[1, 1, 3, 3] - 336*Ceu[1, 1, 1, 1] - 336*Ceu[1, 1, 2, 2] + 
          168*Ceu[1, 1, 3, 3] - 222*Cld[1, 1, 1, 1] - 222*Cld[1, 1, 2, 2] - 
          174*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 3, 3] + 48*Cld[3, 3, 3, 3] - 
          54*Cle[1, 1, 1, 1] - 222*Cle[1, 1, 2, 2] - 222*Cle[1, 1, 3, 3] + 
          168*Cle[2, 2, 1, 1] + 168*Cle[3, 3, 1, 1] - 276*Cll[1, 1, 1, 1] - 
          444*Cll[1, 1, 2, 2] - 444*Cll[1, 1, 3, 3] + 168*Cll[1, 3, 3, 1] + 
          222*Clq1[1, 1, 1, 1] + 222*Clq1[1, 1, 2, 2] - 
          447*Clq1[1, 1, 3, 3] - 246*Clq1[2, 2, 3, 3] - 
          246*Clq1[3, 3, 3, 3] - 342*Clq3[1, 1, 1, 1] - 
          342*Clq3[1, 1, 2, 2] - 33*Clq3[1, 1, 3, 3] - 114*Clq3[2, 2, 3, 3] - 
          114*Clq3[3, 3, 3, 3] + 444*Clu[1, 1, 1, 1] + 444*Clu[1, 1, 2, 2] - 
          222*Clu[1, 1, 3, 3] - 48*Cqd1[1, 1, 3, 3] - 48*Cqd1[2, 2, 3, 3] - 
          246*Cqd1[3, 3, 1, 1] - 246*Cqd1[3, 3, 2, 2] - 
          285*Cqd1[3, 3, 3, 3] - 168*Cqe[1, 1, 1, 1] - 168*Cqe[2, 2, 1, 1] - 
          99*Cqe[3, 3, 1, 1] - 246*Cqe[3, 3, 2, 2] - 246*Cqe[3, 3, 3, 3] + 
          492*Cqq1[1, 1, 3, 3] + 16*Cqq1[1, 3, 3, 1] + 492*Cqq1[2, 2, 3, 3] + 
          16*Cqq1[2, 3, 3, 2] - 374*Cqq1[3, 3, 3, 3] - 684*Cqq3[1, 1, 3, 3] - 
          180*Cqq3[1, 3, 3, 1] - 684*Cqq3[2, 2, 3, 3] - 
          180*Cqq3[2, 3, 3, 2] - 570*Cqq3[3, 3, 3, 3] + 
          492*Cqu1[3, 3, 1, 1] + 492*Cqu1[3, 3, 2, 2] - 
          246*Cqu1[3, 3, 3, 3] - 96*Cud1[1, 1, 3, 3] - 96*Cud1[2, 2, 3, 3] + 
          48*Cud1[3, 3, 3, 3])) - 2*MW2*MZ2^5*
       (-6*MT2*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 3, 3] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[3, 3, 3, 3] - 940*Cqq3[3, 3, 3, 3] + 
          672*Cqu1[3, 3, 3, 3] + 66*Cud1[3, 3, 3, 3]) + 
        MZ2*(132*Cdd[1, 1, 3, 3] - 22*Cdd[1, 3, 3, 1] + 132*Cdd[2, 2, 3, 3] - 
          22*Cdd[2, 3, 3, 2] + 110*Cdd[3, 3, 3, 3] + 294*Ced[1, 1, 1, 1] + 
          294*Ced[1, 1, 2, 2] + 360*Ced[1, 1, 3, 3] + 66*Ced[2, 2, 3, 3] + 
          66*Ced[3, 3, 3, 3] + 294*Cee[1, 1, 1, 1] + 294*Cee[1, 1, 2, 2] + 
          294*Cee[1, 1, 3, 3] - 588*Ceu[1, 1, 1, 1] - 588*Ceu[1, 1, 2, 2] + 
          294*Ceu[1, 1, 3, 3] - 528*Cld[1, 1, 1, 1] - 528*Cld[1, 1, 2, 2] - 
          462*Cld[1, 1, 3, 3] + 66*Cld[2, 2, 3, 3] + 66*Cld[3, 3, 3, 3] - 
          234*Cle[1, 1, 1, 1] - 528*Cle[1, 1, 2, 2] - 528*Cle[1, 1, 3, 3] + 
          294*Cle[2, 2, 1, 1] + 294*Cle[3, 3, 1, 1] - 762*Cll[1, 1, 1, 1] - 
          1056*Cll[1, 1, 2, 2] - 1056*Cll[1, 1, 3, 3] + 294*Cll[1, 3, 3, 1] + 
          528*Clq1[1, 1, 1, 1] + 528*Clq1[1, 1, 2, 2] + 
          669*Clq1[1, 1, 3, 3] + 672*Clq1[2, 2, 3, 3] + 
          672*Clq1[3, 3, 3, 3] - 180*Clq3[1, 1, 1, 1] - 
          180*Clq3[1, 1, 2, 2] + 531*Clq3[1, 1, 3, 3] + 
          180*Clq3[2, 2, 3, 3] + 180*Clq3[3, 3, 3, 3] + 
          1056*Clu[1, 1, 1, 1] + 1056*Clu[1, 1, 2, 2] - 528*Clu[1, 1, 3, 3] - 
          66*Cqd1[1, 1, 3, 3] - 66*Cqd1[2, 2, 3, 3] + 672*Cqd1[3, 3, 1, 1] + 
          672*Cqd1[3, 3, 2, 2] + 858*Cqd1[3, 3, 3, 3] - 294*Cqe[1, 1, 1, 1] - 
          294*Cqe[2, 2, 1, 1] + 666*Cqe[3, 3, 1, 1] + 672*Cqe[3, 3, 2, 2] + 
          672*Cqe[3, 3, 3, 3] - 1344*Cqq1[1, 1, 3, 3] + 22*Cqq1[1, 3, 3, 1] - 
          1344*Cqq1[2, 2, 3, 3] + 22*Cqq1[2, 3, 3, 2] + 
          496*Cqq1[3, 3, 3, 3] + 1080*Cqq3[1, 1, 3, 3] + 
          426*Cqq3[1, 3, 3, 1] + 1080*Cqq3[2, 2, 3, 3] + 
          426*Cqq3[2, 3, 3, 2] + 900*Cqq3[3, 3, 3, 3] - 
          1344*Cqu1[3, 3, 1, 1] - 1344*Cqu1[3, 3, 2, 2] + 
          672*Cqu1[3, 3, 3, 3] - 132*Cud1[1, 1, 3, 3] - 
          132*Cud1[2, 2, 3, 3] + 66*Cud1[3, 3, 3, 3])) + 
      16*MW2^3*MZ2^3*(6*MT2*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 3, 3] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[3, 3, 3, 3] + 394*Cqq3[3, 3, 3, 3] - 
          249*Cqu1[3, 3, 3, 3] - 93*Cud1[3, 3, 3, 3]) + 
        MZ2*(186*Cdd[1, 1, 3, 3] - 31*Cdd[1, 3, 3, 1] + 186*Cdd[2, 2, 3, 3] - 
          31*Cdd[2, 3, 3, 2] + 155*Cdd[3, 3, 3, 3] - 273*Ced[1, 1, 1, 1] - 
          273*Ced[1, 1, 2, 2] - 180*Ced[1, 1, 3, 3] + 93*Ced[2, 2, 3, 3] + 
          93*Ced[3, 3, 3, 3] - 273*Cee[1, 1, 1, 1] - 273*Cee[1, 1, 2, 2] - 
          273*Cee[1, 1, 3, 3] + 546*Ceu[1, 1, 1, 1] + 546*Ceu[1, 1, 2, 2] - 
          273*Ceu[1, 1, 3, 3] + 387*Cld[1, 1, 1, 1] + 387*Cld[1, 1, 2, 2] + 
          480*Cld[1, 1, 3, 3] + 93*Cld[2, 2, 3, 3] + 93*Cld[3, 3, 3, 3] + 
          114*Cle[1, 1, 1, 1] + 387*Cle[1, 1, 2, 2] + 387*Cle[1, 1, 3, 3] - 
          273*Cle[2, 2, 1, 1] - 273*Cle[3, 3, 1, 1] + 501*Cll[1, 1, 1, 1] + 
          774*Cll[1, 1, 2, 2] + 774*Cll[1, 1, 3, 3] - 273*Cll[1, 3, 3, 1] - 
          387*Clq1[1, 1, 1, 1] - 387*Clq1[1, 1, 2, 2] + 
          510*Clq1[1, 1, 3, 3] + 249*Clq1[2, 2, 3, 3] + 
          249*Clq1[3, 3, 3, 3] + 477*Clq3[1, 1, 1, 1] + 
          477*Clq3[1, 1, 2, 2] - 150*Clq3[1, 1, 3, 3] + 21*Clq3[2, 2, 3, 3] + 
          21*Clq3[3, 3, 3, 3] - 774*Clu[1, 1, 1, 1] - 774*Clu[1, 1, 2, 2] + 
          387*Clu[1, 1, 3, 3] - 93*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 3, 3] + 
          249*Cqd1[3, 3, 1, 1] + 249*Cqd1[3, 3, 2, 2] + 
          381*Cqd1[3, 3, 3, 3] + 273*Cqe[1, 1, 1, 1] + 273*Cqe[2, 2, 1, 1] + 
          81*Cqe[3, 3, 1, 1] + 249*Cqe[3, 3, 2, 2] + 249*Cqe[3, 3, 3, 3] - 
          498*Cqq1[1, 1, 3, 3] + 31*Cqq1[1, 3, 3, 1] - 498*Cqq1[2, 2, 3, 3] + 
          31*Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          135*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 
          135*Cqq3[2, 3, 3, 2] + 105*Cqq3[3, 3, 3, 3] - 
          498*Cqu1[3, 3, 1, 1] - 498*Cqu1[3, 3, 2, 2] + 
          249*Cqu1[3, 3, 3, 3] - 186*Cud1[1, 1, 3, 3] - 
          186*Cud1[2, 2, 3, 3] + 93*Cud1[3, 3, 3, 3])) - 
      12*MW2^2*MZ2^4*(6*MT2*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 3, 3] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[3, 3, 3, 3] - 8*Cqq3[3, 3, 3, 3] + 
          54*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 3, 3]) + 
        MZ2*(192*Cdd[1, 1, 3, 3] - 32*Cdd[1, 3, 3, 1] + 192*Cdd[2, 2, 3, 3] - 
          32*Cdd[2, 3, 3, 2] + 160*Cdd[3, 3, 3, 3] - 184*Ced[1, 1, 1, 1] - 
          184*Ced[1, 1, 2, 2] - 88*Ced[1, 1, 3, 3] + 96*Ced[2, 2, 3, 3] + 
          96*Ced[3, 3, 3, 3] - 184*Cee[1, 1, 1, 1] - 184*Cee[1, 1, 2, 2] - 
          184*Cee[1, 1, 3, 3] + 368*Ceu[1, 1, 1, 1] + 368*Ceu[1, 1, 2, 2] - 
          184*Ceu[1, 1, 3, 3] + 290*Cld[1, 1, 1, 1] + 290*Cld[1, 1, 2, 2] + 
          386*Cld[1, 1, 3, 3] + 96*Cld[2, 2, 3, 3] + 96*Cld[3, 3, 3, 3] + 
          106*Cle[1, 1, 1, 1] + 290*Cle[1, 1, 2, 2] + 290*Cle[1, 1, 3, 3] - 
          184*Cle[2, 2, 1, 1] - 184*Cle[3, 3, 1, 1] + 396*Cll[1, 1, 1, 1] + 
          580*Cll[1, 1, 2, 2] + 580*Cll[1, 1, 3, 3] - 184*Cll[1, 3, 3, 1] - 
          290*Clq1[1, 1, 1, 1] - 290*Clq1[1, 1, 2, 2] + 49*Clq1[1, 1, 3, 3] - 
          54*Clq1[2, 2, 3, 3] - 54*Clq1[3, 3, 3, 3] + 234*Clq3[1, 1, 1, 1] + 
          234*Clq3[1, 1, 2, 2] - 241*Clq3[1, 1, 3, 3] - 82*Clq3[2, 2, 3, 3] - 
          82*Clq3[3, 3, 3, 3] - 580*Clu[1, 1, 1, 1] - 580*Clu[1, 1, 2, 2] + 
          290*Clu[1, 1, 3, 3] - 96*Cqd1[1, 1, 3, 3] - 96*Cqd1[2, 2, 3, 3] - 
          54*Cqd1[3, 3, 1, 1] - 54*Cqd1[3, 3, 2, 2] - 69*Cqd1[3, 3, 3, 3] + 
          184*Cqe[1, 1, 1, 1] + 184*Cqe[2, 2, 1, 1] - 107*Cqe[3, 3, 1, 1] - 
          54*Cqe[3, 3, 2, 2] - 54*Cqe[3, 3, 3, 3] + 108*Cqq1[1, 1, 3, 3] + 
          32*Cqq1[1, 3, 3, 1] + 108*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 
          310*Cqq1[3, 3, 3, 3] - 492*Cqq3[1, 1, 3, 3] - 68*Cqq3[1, 3, 3, 1] - 
          492*Cqq3[2, 2, 3, 3] - 68*Cqq3[2, 3, 3, 2] - 410*Cqq3[3, 3, 3, 3] + 
          108*Cqu1[3, 3, 1, 1] + 108*Cqu1[3, 3, 2, 2] - 54*Cqu1[3, 3, 3, 3] - 
          192*Cud1[1, 1, 3, 3] - 192*Cud1[2, 2, 3, 3] + 
          96*Cud1[3, 3, 3, 3]))))/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((9*MT*MW2*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     (-(MT2*(18*MW2 + MZ2)) + MW2*(22*MW2 + 3*MZ2))*SW2^2*CuW[3, 3])/
    (2*Sqrt[2]*MW*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (54*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
      152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*MT*MW*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 
      3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     CuW[3, 3])/(Sqrt[2]*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*Sqrt[2]*MT*MW*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*Sqrt[2]*MT*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + (24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 
        2*MW2^2*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT*MT2*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ*MZ2*(64*MW2^5 - 176*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
          14*MW2^2*MZ2^3 - 41*MW2*MZ2^4 + 15*MZ2^5)*SW*CuB[3, 3] + 
        2*MW2*(64*MW2^6 - 176*MW2^5*MZ2 + 344*MW2^4*MZ2^2 - 302*MW2^3*MZ2^3 + 
          127*MW2^2*MZ2^4 + 3*MW2*MZ2^5 - 15*MZ2^6)*CuW[3, 3]) + 
      MT2*MW2*(-18*MW*MZ*MZ2*(64*MW2^5 - 176*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
          14*MW2^2*MZ2^3 - 41*MW2*MZ2^4 + 15*MZ2^5)*SW*CuB[3, 3] + 
        (-1536*MW2^7 + 3968*MW2^6*MZ2 - 7872*MW2^5*MZ2^2 + 7520*MW2^4*MZ2^3 - 
          3752*MW2^3*MZ2^4 + 162*MW2^2*MZ2^5 + 505*MW2*MZ2^6 - 75*MZ2^7)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ*MZ2*(64*MW2^5 - 176*MW2^4*MZ2 + 
          152*MW2^3*MZ2^2 - 14*MW2^2*MZ2^3 - 41*MW2*MZ2^4 + 15*MZ2^5)*SW*
         CuB[3, 3] + (384*MW2^7 - 736*MW2^6*MZ2 + 1440*MW2^5*MZ2^2 - 
          1756*MW2^4*MZ2^3 + 1300*MW2^3*MZ2^4 - 243*MW2^2*MZ2^5 - 
          179*MW2*MZ2^6 + 60*MZ2^7)*CuW[3, 3])))/(Sqrt[2]*MW*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MT*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2*(64*MW2^5 - 176*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 14*MW2^2*MZ2^3 - 
        41*MW2*MZ2^4 + 15*MZ2^5)*(-(MW*MZ*MZ2*SW2*CuB[3, 3]) + 
        MW2*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(-3*MW*MZ*(4*MW2 - MZ2)*(64*MW2^5 - 176*MW2^4*MZ2 + 
          15*MZ2^5*(1 + SW2) - 8*MW2^3*MZ2^2*(-19 + 6*SW2) + 
          2*MW2^2*MZ2^3*(-7 + 24*SW2) - MW2*MZ2^4*(41 + 42*SW2))*CuB[3, 3] - 
        4*(384*MW2^7 - 736*MW2^6*MZ2 + 864*MW2^5*MZ2^2 - 772*MW2^4*MZ2^3 + 
          796*MW2^3*MZ2^4 - 552*MW2^2*MZ2^5 + 166*MW2*MZ2^6 - 15*MZ2^7)*SW*
         CuW[3, 3])))/(Sqrt[2]*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AbLR_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (24*CHD*MW2*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (48*CHWB*CW*MZ2^3*(2*MW2 + MZ2)*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   (2*MW2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
    MZ2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AbLR_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*(2*MW2*CHd[3, 3] + MZ2*CHd[3, 3] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[3, 3] + 
    2*MZ2*CHq1[3, 3] - 2*MW2*CHq3[3, 3] + 2*MZ2*CHq3[3, 3])*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AbLR_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 (24*CHD*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
 (48*CHWB*CW*MZ2^4*(2*MW2 + MZ2)*SW*SW2*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   (2*MW2^2*(2*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[3, 3] - 
      2*CHq3[3, 3]) - 2*MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
      3*(CHq1[3, 3] + CHq3[3, 3])) - 
    MZ2^2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (48*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AbLR_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (24*CHD*MW2*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (48*CHWB*CW*MZ2^3*(2*MW2 + MZ2)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHA^2*
   (2*MW2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
    MZ2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AbLR_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHAEFF^2*(2*MW2*CHd[3, 3] + MZ2*CHd[3, 3] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[3, 3] + 
    2*MZ2*CHq1[3, 3] - 2*MW2*CHq3[3, 3] + 2*MZ2*CHq3[3, 3])*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AbLR_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 (MZ2*(2*MW2 + MZ2)*(45*MT2^2*(10*MW2^2 - 13*MW2*MZ2 + 3*MZ2^2) + 
    MW2*(MZ2^3*(33 - 4*Pi^2) + 24*MW2^2*MZ2*(-60 + Pi^2) + 
      3*MW2*MZ2^2*(-51 + 4*Pi^2) - 4*MW2^3*(-363 + 8*Pi^2)) + 
    MT2*(-12*MW2*MZ2^2*(-6 + Pi^2) + MZ2^3*(-33 + 4*Pi^2) - 
      3*MW2^2*MZ2*(-693 + 8*Pi^2) + MW2^3*(-2010 + 32*Pi^2)))*SW2)/
  (18*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MH2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MH2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MT2*(2*MW2 + MZ2)*(-(MT2^2*MZ2*(-18*MW2^2 + 29*MW2*MZ2 + MZ2^2)) + 
    MT2^3*(4*MW2^2 - 2*MW2*MZ2 + 4*MZ2^2) + 
    4*MW2^2*(2*MW2^3 + 7*MW2^2*MZ2 - 7*MW2*MZ2^2 - 2*MZ2^3) + 
    2*MT2*MW2*(-6*MW2^3 - 19*MW2^2*MZ2 + 25*MW2*MZ2^2 + 3*MZ2^3))*SW2*
   B0i[bb0, 0, 0, MT2])/((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - (MW2*(2*MW2 + MZ2)*(MT2^3*(4*MW2^2 - 2*MW2*MZ2 - 2*MZ2^2) - 
    MT2^2*MZ2*(4*MW2^2 + 12*MW2*MZ2 + MZ2*(MH2 + 3*MZ2)) + 
    MW2^2*(8*MW2^3 - 20*MW2*MZ2^2 - MZ2^2*(MH2 + 7*MZ2)) + 
    MT2*MW2*(-12*MW2^3 + 12*MW2^2*MZ2 + 31*MW2*MZ2^2 + 
      MZ2^2*(2*MH2 + 7*MZ2)))*SW2*B0i[bb0, 0, 0, MW2])/
  ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MZ2^2*(2*MW2 + MZ2)*(MH2*MW2 + (4*MW2 + MZ2)^2)*SW2*B0i[bb0, 0, 0, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (6*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
   B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
   B0i[bb0, MW2, MH2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MZ2*(96*MW2^4 + 184*MW2^3*MZ2 + 36*MW2^2*MZ2^2 - 18*MW2*MZ2^3 - MZ2^4)*SW2*
   B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2*(2*MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*(2*MW2 + MZ2)*SW2*(MW2*(8*MW2^3 + 2*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3) - 
    MT2*(4*MW2^3 - 8*MW2^2*MZ2 + 5*MW2*MZ2^2 + 2*MZ2^3) - 
    4*MT2^2*MZ2^2*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(-6*MT2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
    3*MT2*(4*MW2^3 - 5*MW2*MZ2^2 + MZ2^3) + 
    MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3))*SW2*
   B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (6*MZ2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + ((6*CWw*MW*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (72*CWw*MT2*MW*MW2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (72*CWw*MW*MW2^2*(MW2^2 + MT2*MZ2 - 2*MW2*MZ2)*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VMU) - (72*CWw*MW*MW2*MZ2^3*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (72*CWw*MW*MW2*MZ2^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MW*MW2*MZ2*(4*MW2^3 + 12*MW2^2*MZ2 + 3*MW2*MZ2^2 - MZ2^3)*SW2*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MW*MW2*MZ2^2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU))*Class[1] + (24*CHD*MW2*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   Class[3])/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((CHD*(-18*MT2^2*(256*MW2^6 - 448*MW2^5*MZ2 - 1080*MW2^4*MZ2^2 + 
         2030*MW2^3*MZ2^3 - 671*MW2^2*MZ2^4 - 102*MW2*MZ2^5 + 15*MZ2^6) + 
       MT2*(18432*MW2^7 + 64*MW2^6*MZ2*(-459 + 2*Pi^2) + 
         5*MZ2^7*(-33 + 4*Pi^2) + 12*MW2^4*MZ2^2*(60*MH2 + 12247*MZ2 - 
           188*MZ2*Pi^2) + 3*MW2*MZ2^5*(75*MH2 + 137*MZ2 - 16*MZ2*Pi^2) + 
         48*MW2^5*MZ2*(-15*MH2 - 2201*MZ2 + 44*MZ2*Pi^2) + 
         3*MW2^2*MZ2^4*(15*MH2 - 4888*MZ2 + 148*MZ2*Pi^2) - 
         2*MW2^3*MZ2^3*(135*MH2 + 6519*MZ2 + 200*MZ2*Pi^2)) + 
       MW2*(-13824*MW2^7 + 5*MZ2^7*(33 - 4*Pi^2) - 64*MW2^6*MZ2*
          (-333 + 2*Pi^2) + 48*MW2^5*MZ2*(15*MH2 + 2*MZ2*(817 - 22*Pi^2)) + 
         3*MW2*MZ2^5*(-75*MH2 + MZ2*(-47 + 16*Pi^2)) - 
         3*MW2^2*MZ2^4*(15*MH2 + 4*MZ2*(-988 + 37*Pi^2)) + 
         48*MW2^4*MZ2^2*(-15*MH2 + MZ2*(-2179 + 47*Pi^2)) + 
         2*MW2^3*MZ2^3*(135*MH2 + 2*MZ2*(969 + 100*Pi^2)))) + 
     96*CHbox*(MT2 - MW2)*MW2*MZ2^3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)/
    (36*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MZ2*(4*CHbox*MH2*(MH2 - MW2)*(16*MW2^4 - 16*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) + 3*CHD*MW2*MZ2*
       (MH2^2*(8*MW2^2 + 20*MW2*MZ2 - MZ2^2) + 
        8*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) - 
        MH2*(88*MW2^3 + 20*MW2^2*MZ2 + 29*MW2*MZ2^2 + 25*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHD*MT2*(MW2^3*(128*MW2^5 - 368*MW2^4*MZ2 - 840*MW2^3*MZ2^2 + 
        1126*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 147*MZ2^5) + 
      2*MT2^2*MW2*(16*MW2^5 + 8*MW2^4*MZ2 - 318*MW2^3*MZ2^2 + 
        503*MW2^2*MZ2^3 - 56*MW2*MZ2^4 - 72*MZ2^5) + 
      3*MT2^3*(16*MW2^5 - 64*MW2^4*MZ2 + 50*MW2^3*MZ2^2 - 43*MW2^2*MZ2^3 + 
        4*MW2*MZ2^4 + 10*MZ2^5) + MT2*MW2^2*(-208*MW2^5 + 544*MW2^4*MZ2 + 
        1110*MW2^3*MZ2^2 - 1841*MW2^2*MZ2^3 + 80*MW2*MZ2^4 + 234*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MW2*(-4*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) + 
      CHD*(MH2^2*(MT2 - MW2)^2*MW2*MZ2*(32*MW2^3 - 24*MW2^2*MZ2 - 
          48*MW2*MZ2^2 + 13*MZ2^3) + 
        2*MW2*(3*MT2^3*(16*MW2^5 - 80*MW2^4*MZ2 + 58*MW2^3*MZ2^2 + 
            11*MW2^2*MZ2^3 - 10*MW2*MZ2^4 + 5*MZ2^5) + 
          MW2^2*(384*MW2^6 - 464*MW2^5*MZ2 - 184*MW2^4*MZ2^2 + 
            734*MW2^3*MZ2^3 - 121*MW2^2*MZ2^4 - 209*MW2*MZ2^5 - 5*MZ2^6) + 
          MT2^2*(288*MW2^6 + 16*MW2^5*MZ2 - 244*MW2^4*MZ2^2 + 
            452*MW2^3*MZ2^3 - 169*MW2^2*MZ2^4 - 203*MW2*MZ2^5 - 5*MZ2^6) + 
          MT2*MW2*(-720*MW2^6 + 688*MW2^5*MZ2 + 38*MW2^4*MZ2^2 - 
            1057*MW2^3*MZ2^3 + 401*MW2^2*MZ2^4 + 370*MW2*MZ2^5 + 10*MZ2^6)) + 
        MH2*(-6*MT2^3*(16*MW2^5 - 80*MW2^4*MZ2 + 58*MW2^3*MZ2^2 + 
            11*MW2^2*MZ2^3 - 10*MW2*MZ2^4 + 5*MZ2^5) + 
          2*MT2*MW2*(720*MW2^6 - 800*MW2^5*MZ2 + 82*MW2^4*MZ2^2 + 
            955*MW2^3*MZ2^3 - 379*MW2^2*MZ2^4 - 325*MW2*MZ2^5 - 10*MZ2^6) + 
          MT2^2*(-576*MW2^6 + 80*MW2^5*MZ2 + 368*MW2^4*MZ2^2 - 
            802*MW2^3*MZ2^3 + 316*MW2^2*MZ2^4 + 361*MW2*MZ2^5 + 10*MZ2^6) + 
          MW2^2*(-768*MW2^6 + 1040*MW2^5*MZ2 + 248*MW2^4*MZ2^2 - 
            1366*MW2^3*MZ2^3 + 220*MW2^2*MZ2^4 + 373*MW2*MZ2^5 + 10*MZ2^6))))*
     B0i[bb0, 0, 0, MW2])/(2*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        MW2*MZ2^3 - 5*MZ2^4) - CHD*MZ2*(640*MW2^6 - 160*MW2^5*MZ2 + 
        8*MW2^4*(MH2 - 108*MZ2)*MZ2 + 10*MZ2^6 + 10*MW2*MZ2^4*(MH2 + 3*MZ2) - 
        20*MW2^3*MZ2^2*(3*MH2 + 7*MZ2) + MW2^2*MZ2^3*(15*MH2 + 52*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^4 - 8*MW2^3*MZ2 - 
      54*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + 5*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(32*MW2^3 - 24*MW2^2*MZ2 - 48*MW2*MZ2^2 + 13*MZ2^3) + 
      4*CHbox*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2*(-384*MW2^6 + 2336*MW2^5*MZ2 + 3488*MW2^4*MZ2^2 - 
      2452*MW2^3*MZ2^3 - 500*MW2^2*MZ2^4 + 175*MW2*MZ2^5 + 10*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(8*MW2^3 - 60*MW2^2*MZ2 + 15*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(MT2*(-128*MW2^5 + 80*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        334*MW2^2*MZ2^3 - 65*MW2*MZ2^4 + 6*MZ2^5) + 
      MW2*(96*MW2^5 + 416*MW2^4*MZ2 - 44*MW2^3*MZ2^2 - 570*MW2^2*MZ2^3 + 
        154*MW2*MZ2^4 + 29*MZ2^5) - 12*MT2^2*MZ2^2*(8*MW2^2 + 20*MW2*MZ2 - 
        MZ2^2)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*CHD*(2*MT2^2*(16*MW2^5 + 96*MW2^4*MZ2 - 190*MW2^3*MZ2^2 + 
        77*MW2^2*MZ2^3 + 6*MW2*MZ2^4 - 5*MZ2^5) + 
      MW2^2*(192*MW2^5 - 256*MW2^4*MZ2 - 1016*MW2^3*MZ2^2 - 36*MW2^2*MZ2^3 + 
        214*MW2*MZ2^4 + 11*MZ2^5) + MT2*(32*MW2^6 + 240*MW2^5*MZ2 - 
        76*MW2^4*MZ2^2 - 312*MW2^3*MZ2^3 + 105*MW2^2*MZ2^4 + 16*MW2*MZ2^5 - 
        5*MZ2^6))*B0i[bb0, MZ2, MW2, MW2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*MZ2*(8*MW2^3 + 60*MW2^2*MZ2 - 9*MW2*MZ2^2 - 5*MZ2^3)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6*CHD*MW2*MZ2*(2*MW2*(MW2 + MZ2)^2*(8*MW2^3 + 36*MW2^2*MZ2 - 
        15*MW2*MZ2^2 - 2*MZ2^3) + 2*MT2^3*(8*MW2^3 + 12*MW2^2*MZ2 - 
        21*MW2*MZ2^2 + MZ2^3) - 2*MT2*MW2*(8*MW2^4 + 60*MW2^3*MZ2 + 
        39*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 6*MZ2^4) + 
      MT2^2*(-16*MW2^4 + 32*MW2^3*MZ2 + 90*MW2^2*MZ2^2 - 23*MW2*MZ2^3 - 
        2*MZ2^4))*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] + 
 (48*CHWB*CW*MZ2^3*(2*MW2 + MZ2)*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/18*(CHWB*MW2*SW2*(12*MT2^2*(1024*MW2^6 + 16*MW2^4*MZ2^2*
          (302 - 203*SW2) + 5*MZ2^6*(-17 + 16*SW2) + 16*MW2^5*MZ2*
          (-235 + 64*SW2) + MW2^2*MZ2^4*(1573 + 362*SW2) - 
         MW2*MZ2^5*(62 + 847*SW2) + 2*MW2^3*MZ2^3*(-1761 + 1436*SW2)) + 
       MW2*(13824*MW2^7 + 13824*MW2^6*MZ2*(-6 + SW2) - 
         64*MW2^5*MZ2^2*(-2109 + (906 + 8*Pi^2)*SW2) + 
         16*MW2^3*MZ2^3*(9*MH2*(-4 + SW2) + 2*MZ2*(1146 + 1743*SW2 - 
             70*Pi^2*SW2)) + 4*MW2^2*MZ2^4*(54*MH2 + 
           MZ2*(2904 - 975*SW2 - 16*Pi^2*SW2)) + 
         MZ2^6*(45*MH2*(-4 + SW2) + MZ2*(2730 - 4881*SW2 + 8*Pi^2*SW2)) + 
         32*MW2^4*MZ2^2*(18*MH2 + MZ2*(-3033 + 2445*SW2 + 8*Pi^2*SW2)) + 
         2*MW2*MZ2^5*(9*MH2*(-2 + 3*SW2) + 2*MZ2*(-3861 - 39*SW2 + 
             152*Pi^2*SW2))) - MT2*(26112*MW2^7 + 192*MW2^6*MZ2*
          (-685 + 136*SW2) - 64*MW2^5*MZ2^2*(-3123 + (1569 + 8*Pi^2)*SW2) + 
         4*MW2^3*MZ2^3*(36*MH2*(-4 + SW2) + 5*MZ2*(2853 + 3330*SW2 - 
             112*Pi^2*SW2)) + MZ2^6*(45*MH2*(-4 + SW2) + 
           MZ2*(2730 - 4881*SW2 + 8*Pi^2*SW2)) + 8*MW2^2*MZ2^4*
          (27*MH2 + MZ2*(1467 - 8*(186 + Pi^2)*SW2)) + 
         2*MW2*MZ2^5*(9*MH2*(-2 + 3*SW2) + 4*MZ2*(-2193 + 38*(3 + 2*Pi^2)*
              SW2)) + 8*MW2^4*MZ2^2*(72*MH2 + 
           MZ2*(-18009 + 8*(1815 + 4*Pi^2)*SW2)))))/
     (MW*(MT2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*SW2*(-24*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*(16*MW2^4 - 16*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4)*SW + 
      CHWB*MW*(2*MW2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
         (12*MW2^2 - 7*MW2*MZ2 - MZ2^2*(5 + 13*SW2)) + 
        MH2^2*(32*MW2^5 + 5*MZ2^5 + 4*MW2^3*MZ2^2*(25 - 24*SW2) + 
          MW2*MZ2^4*(21 - 4*SW2) + 32*MW2^4*MZ2*(-3 + 2*SW2) - 
          2*MW2^2*MZ2^3*(31 + 36*SW2)) + MH2*MW2*(-416*MW2^5 - 
          64*MW2^4*MZ2*(-5 + SW2) + 28*MW2^3*MZ2^2*(-3 + 8*SW2) + 
          5*MZ2^5*(9 + 8*SW2) + 2*MW2^2*MZ2^3*(13 + 36*SW2) + 
          MW2*MZ2^4*(109 + 52*SW2))))*B0i[bb0, 0, 0, MH2])/
    (2*CW2*(MH2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MT2*SW2*(9*MT2^3*MZ2^2*(96*MW2^4 - 5*MZ2^4 + 
        32*MW2^3*MZ2*(-2 + SW2) - 2*MW2*MZ2^3*(3 + 2*SW2) + 
        4*MW2^2*MZ2^2*(15 + 2*SW2)) - 2*MT2^2*MW2*(1024*MW2^6 + 
        4*MW2*MZ2^5*(91 - 211*SW2) + 16*MW2^4*MZ2^2*(191 - 134*SW2) + 
        32*MW2^5*MZ2*(-83 + 32*SW2) - MZ2^6*(55 + 112*SW2) + 
        4*MW2^2*MZ2^4*(124 + 347*SW2) + 4*MW2^3*MZ2^3*(-375 + 496*SW2)) - 
      2*MW2^3*(1024*MW2^6 + 16*MW2^4*MZ2^2*(173 - 188*SW2) + 
        2*MW2*MZ2^5*(245 - 188*SW2) + 128*MW2^5*MZ2*(-23 + 8*SW2) - 
        MZ2^6*(100 + 31*SW2) + 40*MW2^3*MZ2^3*(-33 + 64*SW2) + 
        2*MW2^2*MZ2^4*(41 + 1252*SW2)) + MT2*MW2^2*
       (4096*MW2^6 + 2*MW2*MZ2^5*(809 - 1382*SW2) + 32*MW2^4*MZ2^2*
         (301 - 304*SW2) + 128*MW2^5*MZ2*(-83 + 32*SW2) - 
        MZ2^6*(85 + 304*SW2) + 16*MW2^3*MZ2^3*(-267 + 514*SW2) + 
        4*MW2^2*MZ2^4*(91 + 1658*SW2)))*B0i[bb0, 0, 0, MT2])/
    (3*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((48*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4)*SW + 
      CHWB*MW*(-(MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(96*MW2^4 - 5*MZ2^4 + 
           64*MW2^3*MZ2*(-1 + 2*SW2) - 2*MW2*MZ2^3*(3 + 8*SW2) + 
           4*MW2^2*MZ2^2*(15 + 8*SW2))) - 
        MW2*(72*MT2^3*MW2*MZ2^3*(8*MW2^3 - 6*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3)*
           SW2 + MT2^2*(1536*MW2^8 + 5*MZ2^8 + 8*MW2^4*MZ2^4*
             (1063 - 696*SW2) + 512*MW2^7*MZ2*(-14 + 3*SW2) - 
            128*MW2^6*MZ2^2*(-113 + 62*SW2) + 20*MW2^2*MZ2^6*(-38 + 63*SW2) + 
            4*MW2^3*MZ2^5*(-597 + 238*SW2) + MW2*MZ2^7*(431 + 258*SW2) + 
            32*MW2^5*MZ2^3*(-457 + 312*SW2)) + MW2^2*(1536*MW2^8 + 5*MZ2^8 + 
            8*MW2^4*MZ2^4*(1063 - 792*SW2) - 4*MW2^3*MZ2^5*(597 + 2*SW2) + 
            512*MW2^7*MZ2*(-14 + 3*SW2) - 128*MW2^6*MZ2^2*(-113 + 68*SW2) + 
            MW2*MZ2^7*(431 + 162*SW2) + 4*MW2^2*MZ2^6*(-190 + 291*SW2) + 
            32*MW2^5*MZ2^3*(-457 + 396*SW2)) - 2*MT2*MW2*(1536*MW2^8 + 
            5*MZ2^8 + 4*MW2^4*MZ2^4*(2039 - 1584*SW2) + 64*MW2^7*MZ2*
             (-109 + 24*SW2) - 64*MW2^6*MZ2^2*(-217 + 127*SW2) + 
            4*MW2^3*MZ2^5*(-588 + 151*SW2) + MW2*MZ2^7*(371 + 216*SW2) + 
            2*MW2^2*MZ2^6*(-326 + 681*SW2) + 8*MW2^5*MZ2^3*
             (-1747 + 1404*SW2))) + MH2*(72*MT2^3*MW2*MZ2^3*
           (8*MW2^3 - 6*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3)*SW2 + 
          MW2^2*(1536*MW2^8 + 5*MZ2^8 + 4*MW2^4*MZ2^4*(2095 - 1632*SW2) + 
            512*MW2^7*MZ2*(-14 + 3*SW2) + 6*MW2*MZ2^7*(71 + 12*SW2) + 
            2*MW2^3*MZ2^5*(-1161 + 74*SW2) - 32*MW2^6*MZ2^2*
             (-449 + 272*SW2) + 32*MW2^5*MZ2^3*(-452 + 401*SW2) + 
            MW2^2*MZ2^6*(-761 + 1130*SW2)) + MT2^2*(1536*MW2^8 + 5*MZ2^8 + 
            20*MW2^4*MZ2^4*(419 - 288*SW2) + 512*MW2^7*MZ2*(-14 + 3*SW2) + 
            6*MW2*MZ2^7*(71 + 28*SW2) - 32*MW2^6*MZ2^2*(-449 + 248*SW2) + 
            32*MW2^5*MZ2^3*(-452 + 317*SW2) + 2*MW2^3*MZ2^5*
             (-1161 + 554*SW2) + MW2^2*MZ2^6*(-761 + 1226*SW2)) - 
          2*MT2*MW2*(1536*MW2^8 + 5*MZ2^8 + 32*MW2^4*MZ2^4*(251 - 204*SW2) + 
            6*MW2*MZ2^7*(61 + 21*SW2) + 64*MW2^7*MZ2*(-109 + 24*SW2) - 
            32*MW2^6*MZ2^2*(-431 + 254*SW2) + 2*MW2^3*MZ2^5*
             (-1143 + 380*SW2) + MW2^2*MZ2^6*(-653 + 1328*SW2) + 
            8*MW2^5*MZ2^3*(-1727 + 1424*SW2)))))*B0i[bb0, 0, 0, MW2])/
    (2*(MH2 - MW2)*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + ((72*MW*MW2*MZ*MZ2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        MW2*MZ2^3 - 5*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) - 
      CHWB*MZ2*(-2432*MW2^7 + 15*MZ2^7 + 4*MW2^4*MZ2^3*(2263 - 1344*SW2) + 
        MW2*MZ2^6*(1633 - 312*SW2) + 48*MW2^5*MZ2^2*(-353 + 10*SW2) + 
        6*MW2^3*MZ2^4*(-253 + 14*SW2) + 96*MW2^6*MZ2*(141 + 64*SW2) + 
        6*MW2^2*MZ2^5*(-557 + 73*SW2) - 3*MH2*MW2*MZ2*SW2*
         (32*MW2^4 + 5*MZ2^4*(3 - 4*SW2) + 64*MW2^3*MZ2*SW2 + 
          4*MW2^2*MZ2^2*(9 + 8*SW2) - 2*MW2*MZ2^3*(1 + 20*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(6*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (3*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (32*MW2^4 - 32*MW2^3*MZ2 - 108*MW2^2*MZ2^2 + 22*MW2*MZ2^3 + 5*MZ2^4)*SW*
     B0i[bb0, MW2, 0, MT2])/(MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        MW2*MZ2^3 - 5*MZ2^4) + CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
       (32*MW2^4 - 32*MW2^3*MZ2 - 108*MW2^2*MZ2^2 + 22*MW2*MZ2^3 + 5*MZ2^4)*
       SW)*B0i[bb0, MW2, MH2, MW2])/(2*CW2*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (CHWB*MW*(1536*MW2^7 - 1920*MW2^6*MZ2 + 6592*MW2^5*MZ2^2 + 
      6928*MW2^4*MZ2^3 - 4808*MW2^3*MZ2^4 - 616*MW2^2*MZ2^5 + 302*MW2*MZ2^6 + 
      5*MZ2^7)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (2*CW2*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*SW2*(24*MW2*MZ*(MH2 - 2*MZ2)*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(12*MZ2*(64*MW2^5 + 32*MW2^4*MZ2 - 5*MZ2^5*(1 + 2*SW2) + 
          8*MW2^2*MZ2^3*(7 + 4*SW2) + 8*MW2^3*MZ2^2*(-5 + 12*SW2) - 
          2*MW2*MZ2^4*(13 + 14*SW2)) - 4*MH2*(96*MW2^5 - 
          5*MZ2^5*(1 + 3*SW2) + 2*MW2^2*MZ2^3*(27 + 16*SW2) - 
          2*MW2*MZ2^4*(18 + 17*SW2) + 4*MW2^3*MZ2^2*(-7 + 20*SW2)) + 
        MH2^2*(32*MW2^4 + 5*MZ2^4*(3 - 4*SW2) + 64*MW2^3*MZ2*SW2 + 
          4*MW2^2*MZ2^2*(9 + 8*SW2) - 2*MW2*MZ2^3*(1 + 20*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(2*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*MW2*SW2*(-1536*MW2^7 + 85*MZ2^7 + 
      128*MW2^5*MZ2^2*(7 + 3*SW2) - 192*MW2^6*MZ2*(-7 + 8*SW2) - 
      2*MW2*MZ2^6*(79 + 42*SW2) - 4*MW2^2*MZ2^5*(233 + 60*SW2) + 
      4*MW2^3*MZ2^4*(527 + 348*SW2) + 8*MW2^4*MZ2^3*(-317 + 456*SW2) - 
      24*MT2^2*MZ2*SW2*(32*MW2^4 + 48*CW2*MW2^2*MZ2^2 + MZ2^4*(5 - 2*SW2) + 
        8*MW2^3*MZ2*(-7 + 4*SW2) - MW2*MZ2^3*(29 + 36*SW2)) + 
      MT2*(2816*MW2^6 + 4*MW2*MZ2^5*(329 - 215*SW2) + 
        128*MW2^5*MZ2*(-61 + 22*SW2) - 64*MW2^4*MZ2^2*(-115 + 94*SW2) + 
        MZ2^6*(-95 + 94*SW2) + 16*MW2^3*MZ2^3*(-201 + 128*SW2) + 
        4*MW2^2*MZ2^4*(89 + 196*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*SW2*(-24*MT2^2*(32*MW2^5 + 4*MW2^3*MZ2^2*(21 - 16*SW2) + 
        MZ2^5*SW2 + 16*MW2^4*MZ2*(-5 + 2*SW2) - 4*MW2^2*MZ2^3*(14 + 3*SW2) + 
        4*MW2*MZ2^4*(5 + 4*SW2)) - 12*MT2*(64*MW2^6 + 
        8*MW2^4*MZ2^2*(1 - 4*SW2) + MZ2^6*SW2 + 32*MW2^5*MZ2*(-3 + 2*SW2) + 
        2*MW2*MZ2^5*(20 + 7*SW2) - 4*MW2^2*MZ2^4*(18 + 13*SW2) - 
        8*MW2^3*MZ2^3*(-7 + 23*SW2)) + MZ2*(2*MW2 + MZ2)*
       (2240*MW2^5 + 5*MZ2^5 + 4*MW2^2*MZ2^3*(139 - 252*SW2) + 
        8*MW2*MZ2^4*(-33 + 23*SW2) + 64*MW2^4*MZ2*(-9 + 44*SW2) + 
        8*MW2^3*MZ2^2*(89 + 48*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (12*CHWB*CW*MZ2^2*(MT2^3*(-16*MW2^3 - 48*MW2^2*MZ2 + 36*MW2*MZ2^2 + 
        MZ2^3) + MT2^2*(16*MW2^4 - 40*MW2^3*MZ2 - 102*MW2^2*MZ2^2 + 
        44*MW2*MZ2^3 + MZ2^4) + 2*MW2^2*(8*MW2^4 - 92*MW2^3*MZ2 - 
        105*MW2^2*MZ2^2 + 22*MW2*MZ2^3 + 5*MZ2^4) + 
      MT2*(-16*MW2^5 + 256*MW2^4*MZ2 + 76*MW2^3*MZ2^2 - 149*MW2^2*MZ2^3 + 
        17*MW2*MZ2^4 + 5*MZ2^5))*SW*SW2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (12*CHWB*CW*MZ2^2*(2*MW2*(MW2 + MZ2)^2*(8*MW2^3 + 36*MW2^2*MZ2 - 
        15*MW2*MZ2^2 - 2*MZ2^3) + 2*MT2^3*(8*MW2^3 + 12*MW2^2*MZ2 - 
        21*MW2*MZ2^2 + MZ2^3) - 2*MT2*MW2*(8*MW2^4 + 60*MW2^3*MZ2 + 
        39*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 6*MZ2^4) + 
      MT2^2*(-16*MW2^4 + 32*MW2^3*MZ2 + 90*MW2^2*MZ2^2 - 23*MW2*MZ2^3 - 
        2*MZ2^4))*SW*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   (2*MW2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
    MZ2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((6*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (-8*MW2^3*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[3, 3] - 
        7*CHq3[3, 3]) + 16*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
      6*MW2^2*MZ2^2*(-12*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 6*CHq1[3, 3] + 
        4*CHq3[3, 3]) + MZ2^4*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
        3*CHq1[3, 3] + 13*CHq3[3, 3]) - MW2*MZ2^3*(18*CHd[3, 3] + 
        CHl3[1, 1] + CHl3[2, 2] + 63*CHq1[3, 3] + 61*CHq3[3, 3])))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (MZ2^4*(23*CHd[3, 3] - 2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHq1[3, 3] - 
          8*CHq3[3, 3])) + 32*MW2^4*(CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
        CHq1[3, 3] - CHq3[3, 3]) + 16*MW2^3*MZ2*(CHd[3, 3] - 2*CHl3[1, 1] - 
        2*CHl3[2, 2] + 5*CHq1[3, 3] + 5*CHq3[3, 3]) + 
      12*MW2^2*MZ2^2*(-11*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
        5*CHq1[3, 3] + 5*CHq3[3, 3]) - 2*MW2*MZ2^3*(10*CHd[3, 3] + 
        CHl3[1, 1] + CHl3[2, 2] + 62*CHq1[3, 3] + 62*CHq3[3, 3])))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (MZ2^4*(23*CHd[3, 3] - 2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHq1[3, 3] - 
          8*CHq3[3, 3])) + 32*MW2^4*(CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
        CHq1[3, 3] - CHq3[3, 3]) + 16*MW2^3*MZ2*(CHd[3, 3] - 2*CHl3[1, 1] - 
        2*CHl3[2, 2] + 5*CHq1[3, 3] + 5*CHq3[3, 3]) + 
      12*MW2^2*MZ2^2*(-11*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
        5*CHq1[3, 3] + 5*CHq3[3, 3]) - 2*MW2*MZ2^3*(10*CHd[3, 3] + 
        CHl3[1, 1] + CHl3[2, 2] + 62*CHq1[3, 3] + 62*CHq3[3, 3])))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 4*MW2^3*MZ2^2*
       (32*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 26*CHq1[3, 3] - 
        26*CHq3[3, 3]) + 16*MW2^4*MZ2*(2*CHd[3, 3] - 2*CHl3[1, 1] - 
        2*CHl3[2, 2] + CHq1[3, 3] + CHq3[3, 3]) + 
      2*MW2*MZ2^4*(17*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
        4*CHq1[3, 3] + 4*CHq3[3, 3]) - 2*MW2^2*MZ2^3*
       (12*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 69*CHq1[3, 3] + 
        69*CHq3[3, 3]) + 5*MZ2^5*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3]))))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (32*MW2^4*(CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 
        3*CHq3[3, 3]) + 12*MW2^2*MZ2^2*(-11*CHd[3, 3] + CHl3[1, 1] + 
        CHl3[2, 2] + 5*CHq1[3, 3] + 3*CHq3[3, 3]) + 
      16*MW2^3*MZ2*(CHd[3, 3] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 5*CHq1[3, 3] + 
        9*CHq3[3, 3]) - 2*MW2*MZ2^3*(10*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
        62*CHq1[3, 3] + 60*CHq3[3, 3]) + 
      MZ2^4*(23*CHd[3, 3] + 2*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 8*CHq1[3, 3] + 
          18*CHq3[3, 3]))))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MW2, MW2]*
     (-32*MW2^6*(MZ2^2*(16*CHd[3, 3] + 21*CHl3[1, 1] + 21*CHl3[2, 2] - 
          112*CHq1[3, 3] - 194*CHq3[3, 3]) - 6*MT2*MZ2*(2*CHl3[1, 1] + 
          2*CHl3[2, 2] - 3*CHq1[3, 3] - 7*CHq3[3, 3]) + 
        12*MT2^2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3])) + 
      768*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
      4*MW2^3*MZ2^3*(MZ2^2*(280*CHd[3, 3] - 138*CHl3[1, 1] - 138*CHl3[2, 2] - 
          403*CHq1[3, 3] - 515*CHq3[3, 3]) - 18*MT2^2*(30*CHd[3, 3] - 
          6*CHl3[1, 1] - 6*CHl3[2, 2] - 35*CHq1[3, 3] - 23*CHq3[3, 3]) + 
        9*MT2*MZ2*(-66*CHd[3, 3] + 11*CHl3[1, 1] + 11*CHl3[2, 2] + 
          24*CHq1[3, 3] + 2*CHq3[3, 3])) + 
      128*MW2^7*(-3*MT2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2*(12*CHd[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 3*CHq1[3, 3] + 
          7*CHq3[3, 3])) - MZ2^6*(5*MZ2^2*(CHd[3, 3] + 2*CHq1[3, 3] - 
          2*CHq3[3, 3]) + 12*MT2^2*(9*CHd[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] + 3*CHq1[3, 3] + 13*CHq3[3, 3]) + 
        6*MT2*MZ2*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 3*CHq1[3, 3] + 
          13*CHq3[3, 3])) - 48*MW2^5*MZ2*
       (-4*MT2^2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 3*CHq1[3, 3] - 
          13*CHq3[3, 3]) + MZ2^2*(150*CHd[3, 3] + 2*CHl3[1, 1] + 
          2*CHl3[2, 2] - 81*CHq1[3, 3] + 3*CHq3[3, 3]) + 
        MT2*MZ2*(-36*CHd[3, 3] - 7*CHl3[1, 1] - 7*CHl3[2, 2] + 
          18*CHq1[3, 3] + 32*CHq3[3, 3])) + 2*MW2*MZ2^5*
       (-(MZ2^2*(39*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 78*CHq1[3, 3] - 
           94*CHq3[3, 3])) + 9*MT2*MZ2*(21*CHd[3, 3] - 8*CHl3[1, 1] - 
          8*CHl3[2, 2] + 26*CHq1[3, 3] + 42*CHq3[3, 3]) + 
        6*MT2^2*(45*CHd[3, 3] - 14*CHl3[1, 1] - 14*CHl3[2, 2] + 
          72*CHq1[3, 3] + 100*CHq3[3, 3])) + 6*MW2^2*MZ2^4*
       (2*MT2^2*(CHl3[1, 1] + CHl3[2, 2] - 231*CHq1[3, 3] - 233*CHq3[3, 3]) + 
        MZ2^2*(72*CHd[3, 3] - 37*CHl3[1, 1] - 37*CHl3[2, 2] + 
          111*CHq1[3, 3] - 35*CHq3[3, 3]) - MT2*MZ2*(18*CHd[3, 3] + 
          11*CHl3[1, 1] + 11*CHl3[2, 2] + 351*CHq1[3, 3] + 329*CHq3[3, 3])) + 
      8*MW2^4*MZ2^2*(6*MT2^2*(36*CHd[3, 3] - 19*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3])) + 3*MT2*MZ2*(18*CHd[3, 3] - 23*CHl3[1, 1] - 
          23*CHl3[2, 2] + 93*CHq1[3, 3] + 139*CHq3[3, 3]) - 
        MZ2^2*(414*CHd[3, 3] + 14*CHl3[1, 1] + 14*CHl3[2, 2] + 
          747*CHq1[3, 3] + 419*CHq3[3, 3]))))/
    (2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (2*MH2^2*(16*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2^4*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 3*CHq1[3, 3] + 
          3*CHq3[3, 3]) + 6*MW2^2*MZ2^2*(-12*CHd[3, 3] + CHl3[1, 1] + 
          CHl3[2, 2] + 6*CHq1[3, 3] + 6*CHq3[3, 3]) - 
        MW2*MZ2^3*(18*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 63*CHq1[3, 3] + 
          63*CHq3[3, 3]) - 8*MW2^3*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
          3*(CHq1[3, 3] + CHq3[3, 3]))) - 12*MW2*MZ2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       (2*MW2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
        MZ2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3]))) + 
      MH2*(-32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 10*MW2*MZ2^4*
         (3*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2]) + 16*MW2^4*MZ2*
         (6*CHd[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] - 9*CHq1[3, 3] - 
          9*CHq3[3, 3]) + 12*MW2^3*MZ2^2*(16*CHd[3, 3] - CHl3[1, 1] - 
          CHl3[2, 2] + 2*CHq1[3, 3] + 2*CHq3[3, 3]) + 
        2*MW2^2*MZ2^3*(36*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
          45*CHq1[3, 3] + 45*CHq3[3, 3]) + 15*MZ2^5*(CHd[3, 3] + 
          2*(CHq1[3, 3] + CHq3[3, 3])))))/(2*(MH2 - MW2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*
     (MZ2^5*(2*MZ2*(16*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          47*CHq1[3, 3] + 47*CHq3[3, 3]) - 
        5*MH2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3]))) + 
      2*MW2*MZ2^4*(MH2*(-17*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          4*CHq1[3, 3] - 4*CHq3[3, 3]) + MZ2*(20*CHd[1, 1] + 20*CHd[2, 2] - 
          24*CHd[3, 3] + 20*CHe[1, 1] + 20*CHe[2, 2] + 20*CHe[3, 3] + 
          20*CHl1[1, 1] + 20*CHl1[2, 2] + 20*CHl1[3, 3] + 21*CHl3[1, 1] + 
          21*CHl3[2, 2] - 20*CHl3[3, 3] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 
          131*CHq1[3, 3] - 60*CHq3[1, 1] - 60*CHq3[2, 2] - 131*CHq3[3, 3] - 
          40*CHu[1, 1] - 40*CHu[2, 2])) + 16*MW2^4*MZ2*
       (-(MH2*(2*CHd[3, 3] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + CHq1[3, 3] + 
           CHq3[3, 3])) + MZ2*(11*CHd[1, 1] + 11*CHd[2, 2] + 135*CHd[3, 3] + 
          11*CHe[1, 1] + 11*CHe[2, 2] + 11*CHe[3, 3] + 11*CHl1[1, 1] + 
          11*CHl1[2, 2] + 11*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 
          5*CHl3[3, 3] - 11*CHq1[1, 1] - 11*CHq1[2, 2] - 173*CHq1[3, 3] - 
          15*CHq3[1, 1] - 15*CHq3[2, 2] - 173*CHq3[3, 3] - 22*CHu[1, 1] - 
          22*CHu[2, 2])) - 2*MW2^2*MZ2^3*
       (-(MH2*(12*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 69*CHq1[3, 3] + 
           69*CHq3[3, 3])) + 2*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
          74*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
          8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] - 29*CHl3[1, 1] - 
          29*CHl3[2, 2] + 12*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 
          112*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] - 112*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2])) - 4*MW2^3*MZ2^2*
       (MH2*(-32*CHd[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 26*CHq1[3, 3] + 
          26*CHq3[3, 3]) + 2*MZ2*(7*CHd[1, 1] + 7*CHd[2, 2] - 155*CHd[3, 3] + 
          7*CHe[1, 1] + 7*CHe[2, 2] + 7*CHe[3, 3] + 7*CHl1[1, 1] + 
          7*CHl1[2, 2] + 7*CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
          5*CHl3[3, 3] - 7*CHq1[1, 1] - 7*CHq1[2, 2] - 263*CHq1[3, 3] - 
          15*CHq3[1, 1] - 15*CHq3[2, 2] - 263*CHq3[3, 3] - 14*CHu[1, 1] - 
          14*CHu[2, 2])) - 32*MW2^5*(MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        4*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 11*CHd[3, 3] + 2*CHe[1, 1] + 
          2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 
          2*CHl1[3, 3] - 2*CHl3[1, 1] - 2*CHl3[2, 2] - 2*CHq1[1, 1] - 
          2*CHq1[2, 2] + 2*CHq1[3, 3] + 2*CHq3[3, 3] - 4*CHu[1, 1] - 
          4*CHu[2, 2])) + 128*MW2^6*(CHd[1, 1] + CHd[2, 2] - 3*CHd[3, 3] + 
        CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
        CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
        CHq1[2, 2] + 5*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
        5*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)^2*(-16*MW2^4*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          9*CHq1[3, 3] - 13*CHq3[3, 3]) + 64*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + MZ2^5*(-9*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          18*CHq1[3, 3] + 2*CHq3[3, 3]) + 8*MW2^3*MZ2^2*
         (-36*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 9*CHq1[3, 3] + 
          11*CHq3[3, 3]) + MW2*MZ2^4*(54*CHd[3, 3] - 19*CHl3[1, 1] - 
          19*CHl3[2, 2] + 72*CHq1[3, 3] + 116*CHq3[3, 3]) - 
        2*MW2^2*MZ2^3*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 135*CHq1[3, 3] + 
          143*CHq3[3, 3])) - MT2^3*MZ2*SW2*
       (-24*MW2^2*MZ2^2*(12*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
          6*CHq1[3, 3] - 4*CHq3[3, 3]) + 64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) - 2*MW2*MZ2^3*(36*CHd[3, 3] + 2*CHl3[1, 1] + 
          2*CHl3[2, 2] + 126*CHq1[3, 3] + 122*CHq3[3, 3] - 9*CHu[3, 3]) - 
        16*MW2^3*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] - 6*CHq1[3, 3] - 
          14*CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^4*(36*CHd[3, 3] - 
          20*CHl3[1, 1] - 20*CHl3[2, 2] + 12*CHq1[3, 3] + 52*CHq3[3, 3] + 
          15*CHu[3, 3])) + MT2^2*MZ2*(MZ2^5*(-9*CHd[3, 3] + 5*CHl3[1, 1] + 
          5*CHl3[2, 2] - 18*CHq1[3, 3] + 2*CHq3[3, 3]) + 
        4*MW2^3*MZ2^2*(-180*CHd[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] + 
          81*CHq1[3, 3] + 49*CHq3[3, 3] - 9*CHu[3, 3]) - 
        16*MW2^4*MZ2*(11*CHl3[1, 1] + 11*CHl3[2, 2] - 12*CHq1[3, 3] - 
          40*CHq3[3, 3] - 6*CHu[3, 3]) + 32*MW2^5*(5*CHl3[1, 1] + 
          5*CHl3[2, 2] + 3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) - 
        2*MW2^2*MZ2^3*(54*CHd[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 
          327*CHq1[3, 3] + 323*CHq3[3, 3] - 3*CHu[3, 3]) + 
        MW2*MZ2^4*(108*CHd[3, 3] - 49*CHl3[1, 1] - 49*CHl3[2, 2] + 
          60*CHq1[3, 3] + 224*CHq3[3, 3] + 30*CHu[3, 3])) + 
      MT2*MW2*(-192*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MW2^3*MZ2^3*(396*CHd[3, 3] + 14*CHl3[1, 1] + 14*CHl3[2, 2] + 
          246*CHq1[3, 3] + 98*CHq3[3, 3] - 39*CHu[3, 3]) + 
        MW2*MZ2^5*(44*CHl3[1, 1] + 44*CHl3[2, 2] + 300*CHq1[3, 3] + 
          68*CHq3[3, 3] - 21*CHu[3, 3]) + 2*MZ2^6*(-18*CHd[3, 3] + 
          10*CHl3[1, 1] + 10*CHl3[2, 2] + 24*CHq1[3, 3] - 56*CHq3[3, 3] - 
          15*CHu[3, 3]) + 16*MW2^5*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] - 
          30*CHq1[3, 3] - 14*CHq3[3, 3] + 3*CHu[3, 3]) + 
        8*MW2^4*MZ2^2*(108*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
          78*CHq1[3, 3] - 76*CHq3[3, 3] + 6*CHu[3, 3]) + 
        MW2^2*MZ2^4*(324*CHd[3, 3] + 44*CHl3[1, 1] + 44*CHl3[2, 2] + 
          264*CHq1[3, 3] + 296*CHq3[3, 3] + 33*CHu[3, 3]))))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(2*MT2^2*MZ2^2*SW2^2*
       (-24*MW2^2*MZ2^2*(12*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
          6*CHq1[3, 3] - 4*CHq3[3, 3]) + 64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) - 2*MW2*MZ2^3*(36*CHd[3, 3] + 2*CHl3[1, 1] + 
          2*CHl3[2, 2] + 126*CHq1[3, 3] + 122*CHq3[3, 3] - 9*CHu[3, 3]) - 
        16*MW2^3*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] - 6*CHq1[3, 3] - 
          14*CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^4*(36*CHd[3, 3] - 
          20*CHl3[1, 1] - 20*CHl3[2, 2] + 12*CHq1[3, 3] + 52*CHq3[3, 3] + 
          15*CHu[3, 3])) + MW2*(-256*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 192*MW2^6*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
          3*(CHq1[3, 3] + CHq3[3, 3])) + MZ2^7*(-31*CHd[3, 3] + 
          20*CHl3[1, 1] + 20*CHl3[2, 2] - 72*CHq1[3, 3] + 8*CHq3[3, 3] - 
          40*CHu[3, 3]) - 2*MW2^2*MZ2^5*(62*CHd[3, 3] + 11*CHl3[1, 1] + 
          11*CHl3[2, 2] + 576*CHq1[3, 3] + 692*CHq3[3, 3] - 28*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(16*CHd[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - 
          9*CHq1[3, 3] - 20*CHq3[3, 3] - 2*CHu[3, 3]) + 
        2*MW2*MZ2^6*(115*CHd[3, 3] - 43*CHl3[1, 1] - 43*CHl3[2, 2] + 
          162*CHq1[3, 3] + 230*CHq3[3, 3] + 16*CHu[3, 3]) + 
        8*MW2^4*MZ2^3*(68*CHd[3, 3] - 45*CHl3[1, 1] - 45*CHl3[2, 2] + 
          189*CHq1[3, 3] + 225*CHq3[3, 3] + 32*CHu[3, 3]) - 
        4*MW2^3*MZ2^4*(350*CHd[3, 3] - 64*CHl3[1, 1] - 64*CHl3[2, 2] - 
          135*CHq1[3, 3] - 115*CHq3[3, 3] + 44*CHu[3, 3])) + 
      MT2*(128*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MW2*MZ2^6*(73*CHd[3, 3] - 2*(27*CHl3[1, 1] + 27*CHl3[2, 2] + 
            96*CHq1[3, 3] + 72*CHq3[3, 3] - 29*CHu[3, 3])) - 
        16*MW2^5*MZ2^2*(22*CHd[3, 3] - 29*CHl3[1, 1] - 29*CHl3[2, 2] + 
          24*CHq1[3, 3] + 46*CHq3[3, 3] - 11*CHu[3, 3]) - 
        4*MW2^3*MZ2^4*(89*CHd[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
          360*CHq1[3, 3] - 398*CHq3[3, 3] - CHu[3, 3]) + 
        4*MW2^4*MZ2^3*(272*CHd[3, 3] - 50*CHl3[1, 1] - 50*CHl3[2, 2] - 
          168*CHq1[3, 3] - 152*CHq3[3, 3] - CHu[3, 3]) - 
        32*MW2^6*MZ2*(8*CHd[3, 3] + 12*CHl3[1, 1] + 12*CHl3[2, 2] - 
          12*CHq1[3, 3] - 24*CHq3[3, 3] + 11*CHu[3, 3]) + 
        MZ2^7*(36*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] + 12*CHq1[3, 3] + 
          52*CHq3[3, 3] + 15*CHu[3, 3]) + MW2^2*MZ2^5*(-476*CHd[3, 3] + 
          94*CHl3[1, 1] + 94*CHl3[2, 2] - 588*CHq1[3, 3] - 668*CHq3[3, 3] + 
          103*CHu[3, 3]))))/(MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*
     (MT2^3*(64*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        4*MW2^3*MZ2^3*(30*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] - 
          33*CHq1[3, 3] + 7*CHq3[3, 3] - 33*CHu[3, 3]) + 
        MZ2^6*(51*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] + 42*CHq1[3, 3] + 
          82*CHq3[3, 3] - 30*CHu[3, 3]) - 24*MW2^4*MZ2^2*
         (8*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 10*CHq3[3, 3] - 
          8*CHu[3, 3]) - 6*MW2*MZ2^5*(7*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] + 
          42*CHq1[3, 3] + 44*CHq3[3, 3] - 4*CHu[3, 3]) - 
        96*MW2^5*MZ2*(CHl3[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 3*CHq3[3, 3] + 
          CHu[3, 3]) + 6*MW2^2*MZ2^4*(-30*CHd[3, 3] + CHl3[1, 1] + 
          CHl3[2, 2] + 41*CHq1[3, 3] + 39*CHq3[3, 3] + 7*CHu[3, 3])) - 
      MW2^2*MZ2*SW2*(128*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^6*(117*CHd[3, 3] - 40*CHl3[1, 1] - 40*CHl3[2, 2] + 
          234*CHq1[3, 3] + 74*CHq3[3, 3]) + 2*MW2*MZ2^5*
         (182*CHd[3, 3] - 94*CHl3[1, 1] - 94*CHl3[2, 2] - 87*CHq1[3, 3] - 
          43*CHq3[3, 3] - 40*CHu[3, 3]) - 16*MW2^3*MZ2^3*
         (156*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 99*CHq1[3, 3] - 
          50*CHq3[3, 3] - 6*CHu[3, 3]) + 64*MW2^5*MZ2*(4*CHd[3, 3] + 
          7*CHl3[1, 1] + 7*CHl3[2, 2] - 8*CHq3[3, 3] + 4*CHu[3, 3]) - 
        4*MW2^2*MZ2^4*(229*CHd[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] + 
          513*CHq1[3, 3] + 469*CHq3[3, 3] + 4*CHu[3, 3]) - 
        16*MW2^4*MZ2^2*(10*CHd[3, 3] + 25*CHl3[1, 1] + 25*CHl3[2, 2] - 
          66*CHq1[3, 3] - 116*CHq3[3, 3] + 16*CHu[3, 3])) - 
      MT2^2*MZ2*(MZ2^6*(54*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
          108*CHq1[3, 3] - 2*CHq3[3, 3]) + 4*MW2^4*MZ2^2*
         (392*CHd[3, 3] - 139*CHl3[1, 1] - 139*CHl3[2, 2] + 54*CHq1[3, 3] + 
          296*CHq3[3, 3] - 154*CHu[3, 3]) + 2*MW2*MZ2^5*
         (206*CHd[3, 3] - 73*CHl3[1, 1] - 73*CHl3[2, 2] + 90*CHq1[3, 3] + 
          164*CHq3[3, 3] - 70*CHu[3, 3]) - 4*MW2^3*MZ2^3*
         (422*CHd[3, 3] - 44*CHl3[1, 1] - 44*CHl3[2, 2] - 591*CHq1[3, 3] - 
          449*CHq3[3, 3] - 49*CHu[3, 3]) - 32*MW2^6*(8*CHd[3, 3] + 
          9*CHl3[1, 1] + 9*CHl3[2, 2] - 6*CHq1[3, 3] - 12*CHq3[3, 3] + 
          14*CHu[3, 3]) + 16*MW2^5*MZ2*(2*CHd[3, 3] + 47*CHl3[1, 1] + 
          47*CHl3[2, 2] - 66*CHq1[3, 3] - 112*CHq3[3, 3] + 56*CHu[3, 3]) + 
        MW2^2*MZ2^4*(-608*CHd[3, 3] + 67*CHl3[1, 1] + 67*CHl3[2, 2] - 
          2004*CHq1[3, 3] - 1898*CHq3[3, 3] + 112*CHu[3, 3])) + 
      MT2*MW2*(-192*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        6*MZ2^7*(24*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 48*CHq1[3, 3] - 
          2*CHq3[3, 3]) + 4*MW2^4*MZ2^3*(838*CHd[3, 3] - 230*CHl3[1, 1] - 
          230*CHl3[2, 2] + 63*CHq1[3, 3] + 643*CHq3[3, 3] - 209*CHu[3, 3]) + 
        MW2*MZ2^6*(635*CHd[3, 3] - 256*CHl3[1, 1] - 256*CHl3[2, 2] - 
          54*CHq1[3, 3] + 266*CHq3[3, 3] - 190*CHu[3, 3]) - 
        2*MW2^2*MZ2^5*(761*CHd[3, 3] - 88*CHl3[1, 1] - 88*CHl3[2, 2] + 
          1734*CHq1[3, 3] + 1586*CHq3[3, 3] - 76*CHu[3, 3]) - 
        32*MW2^6*MZ2*(16*CHd[3, 3] + 13*CHl3[1, 1] + 13*CHl3[2, 2] - 
          3*CHq1[3, 3] - 5*CHq3[3, 3] + 19*CHu[3, 3]) + 
        2*MW2^3*MZ2^4*(-1490*CHd[3, 3] + 151*CHl3[1, 1] + 151*CHl3[2, 2] + 
          2499*CHq1[3, 3] + 1717*CHq3[3, 3] + 133*CHu[3, 3]) + 
        8*MW2^5*MZ2^2*(80*CHd[3, 3] + 167*CHl3[1, 1] + 167*CHl3[2, 2] - 
          264*CHq1[3, 3] - 454*CHq3[3, 3] + 152*CHu[3, 3]))))/
    ((MT2 - MW2)^2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CW2*B0i[bb0, 0, 0, MW2]*(MH2^2*(MT2 - MW2)^2*MZ2^2*
       (MZ2^4*(23*CHd[3, 3] - 2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHq1[3, 3] - 
            8*CHq3[3, 3])) + 32*MW2^4*(CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
          CHq1[3, 3] - CHq3[3, 3]) + 16*MW2^3*MZ2*(CHd[3, 3] - 2*CHl3[1, 1] - 
          2*CHl3[2, 2] + 5*CHq1[3, 3] + 5*CHq3[3, 3]) + 
        12*MW2^2*MZ2^2*(-11*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
          5*CHq1[3, 3] + 5*CHq3[3, 3]) - 2*MW2*MZ2^3*(10*CHd[3, 3] + 
          CHl3[1, 1] + CHl3[2, 2] + 62*CHq1[3, 3] + 62*CHq3[3, 3])) - 
      MH2*(MW2^2*(-2*MW2*MZ2^6*(228*CHd[3, 3] - 62*CHl3[1, 1] - 
            62*CHl3[2, 2] + 40*CHl3[3, 3] - 345*CHq1[3, 3] + 120*CHq3[1, 1] + 
            120*CHq3[2, 2] - 273*CHq3[3, 3]) + MZ2^7*(-231*CHd[3, 3] + 
            70*CHl3[1, 1] + 70*CHl3[2, 2] - 432*CHq1[3, 3] - 
            152*CHq3[3, 3]) + 12*MW2^3*MZ2^4*(206*CHd[3, 3] + CHl3[1, 1] + 
            CHl3[2, 2] + 8*CHl3[3, 3] - 240*CHq1[3, 3] + 24*CHq3[1, 1] + 
            24*CHq3[2, 2] - 136*CHq3[3, 3]) - 64*MW2^5*MZ2^2*
           (21*CHd[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - 4*CHl3[3, 3] - 
            15*CHq1[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2] - 10*CHq3[3, 3]) - 
          256*MW2^6*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 5*CHq3[3, 3]) + 
          256*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          16*MW2^4*MZ2^3*(66*CHd[3, 3] - 7*CHl3[1, 1] - 7*CHl3[2, 2] + 
            16*CHl3[3, 3] + 51*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] + 
            127*CHq3[3, 3]) + 2*MW2^2*MZ2^5*(672*CHd[3, 3] - 31*CHl3[1, 1] - 
            31*CHl3[2, 2] - 8*CHl3[3, 3] + 1239*CHq1[3, 3] - 24*CHq3[1, 1] - 
            24*CHq3[2, 2] + 931*CHq3[3, 3])) + 
        4*MT2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (16*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          8*MW2^3*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[3, 3] - 
            7*CHq3[3, 3] + 3*CHu[3, 3]) + 6*MW2^2*MZ2^2*(-12*CHd[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] + 6*CHq1[3, 3] + 4*CHq3[3, 3] + 
            6*CHu[3, 3]) + MZ2^4*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            3*CHq1[3, 3] + 13*CHq3[3, 3] + 15*CHu[3, 3]) - 
          MW2*MZ2^3*(18*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 63*CHq1[3, 3] + 
            61*CHq3[3, 3] + 27*CHu[3, 3])) - 2*MT2*MW2*
         (MZ2^7*(-168*CHd[3, 3] + 35*CHl3[1, 1] + 35*CHl3[2, 2] - 
            306*CHq1[3, 3] - 76*CHq3[3, 3]) + 192*MW2^7*(CHl3[1, 1] + 
            CHl3[2, 2] - 2*CHq3[3, 3]) - 4*MW2^4*MZ2^3*(30*CHd[3, 3] - 
            3*CHl3[1, 1] - 3*CHl3[2, 2] + 64*CHl3[3, 3] + 363*CHq1[3, 3] + 
            192*CHq3[1, 1] + 192*CHq3[2, 2] + 425*CHq3[3, 3] - 
            33*CHu[3, 3]) + MW2^2*MZ2^5*(570*CHd[3, 3] + 31*CHl3[1, 1] + 
            31*CHl3[2, 2] - 16*CHl3[3, 3] + 1980*CHq1[3, 3] - 48*CHq3[1, 1] - 
            48*CHq3[2, 2] + 1346*CHq3[3, 3] - 24*CHu[3, 3]) + 
          2*MW2^3*MZ2^4*(1002*CHd[3, 3] - 7*CHl3[1, 1] - 7*CHl3[2, 2] + 
            48*CHl3[3, 3] - 591*CHq1[3, 3] + 144*CHq3[1, 1] + 
            144*CHq3[2, 2] - 205*CHq3[3, 3] - 21*CHu[3, 3]) - 
          96*MW2^6*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] + CHq1[3, 3] - 
            15*CHq3[3, 3] - CHu[3, 3]) - 8*MW2^5*MZ2^2*(132*CHd[3, 3] - 
            7*CHl3[1, 1] - 7*CHl3[2, 2] - 32*CHl3[3, 3] - 108*CHq1[3, 3] - 
            96*CHq3[1, 1] - 96*CHq3[2, 2] + 58*CHq3[3, 3] + 24*CHu[3, 3]) + 
          MW2*MZ2^6*(-501*CHd[3, 3] + 72*CHl3[1, 1] + 72*CHl3[2, 2] - 
            80*CHl3[3, 3] + 192*CHq1[3, 3] - 240*CHq3[1, 1] - 
            240*CHq3[2, 2] + 248*CHq3[3, 3] + 30*CHu[3, 3])) + 
        MT2^2*MZ2*(-3*MZ2^6*(53*CHd[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] + 
            96*CHq1[3, 3] + 56*CHq3[3, 3]) + 2*MW2^2*MZ2^4*
           (204*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHl3[3, 3] + 
            783*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] + 571*CHq3[3, 3] - 
            48*CHu[3, 3]) + 4*MW2^3*MZ2^3*(330*CHd[3, 3] + 17*CHl3[1, 1] + 
            17*CHl3[2, 2] + 24*CHl3[3, 3] - 282*CHq1[3, 3] + 72*CHq3[1, 1] + 
            72*CHq3[2, 2] - 262*CHq3[3, 3] - 42*CHu[3, 3]) - 
          16*MW2^4*MZ2^2*(12*CHd[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 
            16*CHl3[3, 3] + 30*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] - 
            10*CHq3[3, 3] - 33*CHu[3, 3]) - 128*MW2^6*(CHl3[1, 1] + 
            CHl3[2, 2] + 3*CHq1[3, 3] - 5*CHq3[3, 3] - 3*CHu[3, 3]) - 
          32*MW2^5*MZ2*(6*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
            8*CHl3[3, 3] - 18*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] + 
            34*CHq3[3, 3] + 24*CHu[3, 3]) + 2*MW2*MZ2^5*(-228*CHd[3, 3] + 
            18*CHl3[1, 1] + 18*CHl3[2, 2] - 40*CHl3[3, 3] + 69*CHq1[3, 3] - 
            120*CHq3[1, 1] - 120*CHq3[2, 2] + 181*CHq3[3, 3] + 
            60*CHu[3, 3]))) + 
      2*MW2*(MW2^2*(MZ2^7*(-138*CHd[3, 3] + 35*CHl3[1, 1] + 35*CHl3[2, 2] - 
            261*CHq1[3, 3] - 121*CHq3[3, 3]) + 12*MW2^3*MZ2^4*
           (107*CHd[3, 3] + 4*CHl3[3, 3] - 139*CHq1[3, 3] + 12*CHq3[1, 1] + 
            12*CHq3[2, 2] - 87*CHq3[3, 3]) - 16*MW2^5*MZ2^2*
           (34*CHd[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 8*CHl3[3, 3] - 
            22*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 12*CHq3[3, 3]) - 
          128*MW2^6*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 5*CHq3[3, 3]) + 
          128*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          8*MW2^4*MZ2^3*(76*CHd[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 
            16*CHl3[3, 3] + 20*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] + 
            96*CHq3[3, 3]) + MW2*MZ2^6*(-289*CHd[3, 3] + 67*CHl3[1, 1] + 
            67*CHl3[2, 2] - 40*CHl3[3, 3] + 373*CHq1[3, 3] - 120*CHq3[1, 1] - 
            120*CHq3[2, 2] + 301*CHq3[3, 3]) + 2*MW2^2*MZ2^5*
           (350*CHd[3, 3] - 15*CHl3[1, 1] - 15*CHl3[2, 2] - 4*CHl3[3, 3] + 
            682*CHq1[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2] + 
            528*CHq3[3, 3])) + MT2*MW2*(-192*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) + MZ2^7*(213*CHd[3, 3] - 35*CHl3[1, 1] - 
            35*CHl3[2, 2] + 396*CHq1[3, 3] + 166*CHq3[3, 3]) + 
          4*MW2^4*MZ2^3*(70*CHd[3, 3] - 11*CHl3[1, 1] - 11*CHl3[2, 2] + 
            64*CHl3[3, 3] + 239*CHq1[3, 3] + 192*CHq3[1, 1] + 
            192*CHq3[2, 2] + 301*CHq3[3, 3] - 33*CHu[3, 3]) + 
          MW2*MZ2^6*(623*CHd[3, 3] - 82*CHl3[1, 1] - 82*CHl3[2, 2] + 
            80*CHl3[3, 3] - 248*CHq1[3, 3] + 240*CHq3[1, 1] + 
            240*CHq3[2, 2] - 304*CHq3[3, 3] - 30*CHu[3, 3]) + 
          96*MW2^6*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] + CHq1[3, 3] - 
            15*CHq3[3, 3] - CHu[3, 3]) + 2*MW2^3*MZ2^4*(-1050*CHd[3, 3] + 
            13*CHl3[1, 1] + 13*CHl3[2, 2] - 48*CHl3[3, 3] + 819*CHq1[3, 3] - 
            144*CHq3[1, 1] - 144*CHq3[2, 2] + 433*CHq3[3, 3] + 
            21*CHu[3, 3]) + MW2^2*MZ2^5*(-626*CHd[3, 3] - 33*CHl3[1, 1] - 
            33*CHl3[2, 2] + 16*CHl3[3, 3] - 2230*CHq1[3, 3] + 48*CHq3[1, 1] + 
            48*CHq3[2, 2] - 1596*CHq3[3, 3] + 24*CHu[3, 3]) + 
          8*MW2^5*MZ2^2*(100*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 
            32*CHl3[3, 3] - 76*CHq1[3, 3] - 96*CHq3[1, 1] - 96*CHq3[2, 2] + 
            90*CHq3[3, 3] + 24*CHu[3, 3])) + 2*MT2^3*(2*MW2^2 - MW2*MZ2 - 
          MZ2^2)*(16*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          8*MW2^3*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[3, 3] - 
            7*CHq3[3, 3] + 3*CHu[3, 3]) + 6*MW2^2*MZ2^2*(-12*CHd[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] + 6*CHq1[3, 3] + 4*CHq3[3, 3] + 
            6*CHu[3, 3]) + MZ2^4*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            3*CHq1[3, 3] + 13*CHq3[3, 3] + 15*CHu[3, 3]) - 
          MW2*MZ2^3*(18*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 63*CHq1[3, 3] + 
            61*CHq3[3, 3] + 27*CHu[3, 3])) + MT2^2*MZ2*
         (-3*MZ2^6*(34*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            63*CHq1[3, 3] + 43*CHq3[3, 3]) - 8*MW2^4*MZ2^2*
           (22*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 16*CHl3[3, 3] - 
            CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] - 41*CHq3[3, 3] - 
            33*CHu[3, 3]) + 2*MW2^2*MZ2^4*(116*CHd[3, 3] + 3*CHl3[1, 1] + 
            3*CHl3[2, 2] - 4*CHl3[3, 3] + 454*CHq1[3, 3] - 12*CHq3[1, 1] - 
            12*CHq3[2, 2] + 348*CHq3[3, 3] - 24*CHu[3, 3]) + 
          4*MW2^3*MZ2^3*(177*CHd[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] + 
            12*CHl3[3, 3] - 198*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] - 
            188*CHq3[3, 3] - 21*CHu[3, 3]) + 32*MW2^5*MZ2*
           (CHd[3, 3] + 4*CHl3[3, 3] + 5*CHq1[3, 3] + 12*CHq3[1, 1] + 
            12*CHq3[2, 2] - 21*CHq3[3, 3] - 12*CHu[3, 3]) - 
          64*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 3*CHq1[3, 3] - 5*CHq3[3, 3] - 
            3*CHu[3, 3]) + MW2*MZ2^5*(-289*CHd[3, 3] + 23*CHl3[1, 1] + 
            23*CHl3[2, 2] - 40*CHl3[3, 3] + 97*CHq1[3, 3] - 120*CHq3[1, 1] - 
            120*CHq3[2, 2] + 209*CHq3[3, 3] + 60*CHu[3, 3])))))/
    (2*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (18*MT2^2*MZ2*SW2*(MW2*MZ2^4*(944*CHd[3, 3] - 235*CHl3[1, 1] - 
         235*CHl3[2, 2] + 1350*CHq1[3, 3] + 1580*CHq3[3, 3] - 
         166*CHu[3, 3]) + 16*MW2^4*MZ2*(34*CHd[3, 3] - 65*CHl3[1, 1] - 
         65*CHl3[2, 2] + 108*CHq1[3, 3] + 190*CHq3[3, 3] - 26*CHu[3, 3]) + 
       4*MW2^2*MZ2^3*(136*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 
         873*CHq1[3, 3] - 875*CHq3[3, 3] + CHu[3, 3]) - 
       15*MZ2^5*(6*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 2*CHq1[3, 3] + 
         8*CHq3[3, 3] + 2*CHu[3, 3]) + 12*MW2^3*MZ2^2*(-272*CHd[3, 3] + 
         45*CHl3[1, 1] + 45*CHl3[2, 2] + 140*CHq1[3, 3] + 50*CHq3[3, 3] + 
         8*CHu[3, 3]) + 32*MW2^5*(16*CHd[3, 3] + 25*CHl3[1, 1] + 
         25*CHl3[2, 2] - 50*CHq3[3, 3] + 16*CHu[3, 3])) + 
     MW2*(128*MW2^7*((-498 + 8*Pi^2)*CHd[3, 3] + (-363 + 8*Pi^2)*CHl3[1, 1] - 
         363*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2] + 498*CHq1[3, 3] - 
         8*Pi^2*CHq1[3, 3] + 228*CHq3[3, 3] - 8*Pi^2*CHq3[3, 3]) - 
       MZ2^6*(MZ2*((-801 + 88*Pi^2)*CHd[3, 3] + 10*(-33 + 4*Pi^2)*
            CHl3[1, 1] - 330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 
           378*CHq1[3, 3] - 64*Pi^2*CHq1[3, 3] + 618*CHq3[3, 3] - 
           64*Pi^2*CHq3[3, 3]) + 45*MH2*(CHd[3, 3] + 
           2*(CHq1[3, 3] + CHq3[3, 3]))) - 64*MW2^6*MZ2*
        (24*CHd[1, 1] + 24*CHd[2, 2] - 795*CHd[3, 3] + 40*Pi^2*CHd[3, 3] + 
         24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 24*CHl1[1, 1] + 
         24*CHl1[2, 2] + 24*CHl1[3, 3] - 1470*CHl3[1, 1] + 
         28*Pi^2*CHl3[1, 1] - 1470*CHl3[2, 2] + 28*Pi^2*CHl3[2, 2] - 
         24*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 2829*CHq1[3, 3] - 
         16*Pi^2*CHq1[3, 3] - 72*CHq3[1, 1] - 72*CHq3[2, 2] + 
         1875*CHq3[3, 3] - 16*Pi^2*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2] + 
         24*CHu[3, 3]) + 48*MW2^5*MZ2*(6*MH2*(CHd[3, 3] - CHq1[3, 3] - 
           CHq3[3, 3]) + MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 4258*CHd[3, 3] - 
           56*Pi^2*CHd[3, 3] + 64*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] + 
           64*CHl1[1, 1] + 64*CHl1[2, 2] + 64*CHl1[3, 3] - 1285*CHl3[1, 1] + 
           16*Pi^2*CHl3[1, 1] - 1285*CHl3[2, 2] + 16*Pi^2*CHl3[2, 2] - 
           64*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] + 188*CHq1[3, 3] + 
           104*Pi^2*CHq1[3, 3] - 192*CHq3[1, 1] - 192*CHq3[2, 2] - 
           482*CHq3[3, 3] + 104*Pi^2*CHq3[3, 3] - 128*CHu[1, 1] - 
           128*CHu[2, 2] + 64*CHu[3, 3])) + 6*MW2^2*MZ2^4*
        (6*MH2*CHd[3, 3] + 21*MH2*(CHq1[3, 3] + CHq3[3, 3]) + 
         MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 4843*CHd[3, 3] + 
           16*Pi^2*CHd[3, 3] + 64*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] + 
           64*CHl1[1, 1] + 64*CHl1[2, 2] + 64*CHl1[3, 3] - 2581*CHl3[1, 1] + 
           52*Pi^2*CHl3[1, 1] - 2581*CHl3[2, 2] + 52*Pi^2*CHl3[2, 2] - 
           64*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] + 629*CHq1[3, 3] + 
           320*Pi^2*CHq1[3, 3] - 192*CHq3[1, 1] - 192*CHq3[2, 2] - 
           779*CHq3[3, 3] + 320*Pi^2*CHq3[3, 3] - 128*CHu[1, 1] - 
           128*CHu[2, 2] + 64*CHu[3, 3])) + 4*MW2^3*MZ2^3*
        (-9*MH2*(CHd[3, 3] + 11*(CHq1[3, 3] + CHq3[3, 3])) + 
         MZ2*(168*CHd[1, 1] + 168*CHd[2, 2] - 18111*CHd[3, 3] + 
           608*Pi^2*CHd[3, 3] + 168*CHe[1, 1] + 168*CHe[2, 2] + 
           168*CHe[3, 3] + 168*CHl1[1, 1] + 168*CHl1[2, 2] + 168*CHl1[3, 3] + 
           3465*CHl3[1, 1] - 136*Pi^2*CHl3[1, 1] + 3465*CHl3[2, 2] - 
           136*Pi^2*CHl3[2, 2] - 168*CHl3[3, 3] - 168*CHq1[1, 1] - 
           168*CHq1[2, 2] - 52098*CHq1[3, 3] + 1024*Pi^2*CHq1[3, 3] - 
           504*CHq3[1, 1] - 504*CHq3[2, 2] - 49320*CHq3[3, 3] + 
           1024*Pi^2*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2] + 
           168*CHu[3, 3])) - 8*MW2^4*MZ2^2*
        (18*MH2*(CHd[3, 3] - 4*(CHq1[3, 3] + CHq3[3, 3])) + 
         MZ2*(264*CHd[1, 1] + 264*CHd[2, 2] + 20193*CHd[3, 3] - 
           272*Pi^2*CHd[3, 3] + 264*CHe[1, 1] + 264*CHe[2, 2] + 
           264*CHe[3, 3] + 264*CHl1[1, 1] + 264*CHl1[2, 2] + 264*CHl1[3, 3] - 
           2043*CHl3[1, 1] - 20*Pi^2*CHl3[1, 1] - 2043*CHl3[2, 2] - 
           20*Pi^2*CHl3[2, 2] - 264*CHl3[3, 3] - 264*CHq1[1, 1] - 
           264*CHq1[2, 2] - 37473*CHq1[3, 3] + 1208*Pi^2*CHq1[3, 3] - 
           792*CHq3[1, 1] - 792*CHq3[2, 2] - 38169*CHq3[3, 3] + 
           1208*Pi^2*CHq3[3, 3] - 528*CHu[1, 1] - 528*CHu[2, 2] + 
           264*CHu[3, 3])) + MW2*MZ2^5*(-99*MH2*CHd[3, 3] + 
         72*MH2*(CHq1[3, 3] + CHq3[3, 3]) - MZ2*(480*CHd[1, 1] + 
           480*CHd[2, 2] - 3861*CHd[3, 3] + 392*Pi^2*CHd[3, 3] + 
           480*CHe[1, 1] + 480*CHe[2, 2] + 480*CHe[3, 3] + 480*CHl1[1, 1] + 
           480*CHl1[2, 2] + 480*CHl1[3, 3] + 984*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] + 984*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           480*CHl3[3, 3] - 480*CHq1[1, 1] - 480*CHq1[2, 2] - 
           13500*CHq1[3, 3] + 1408*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 
           1440*CHq3[2, 2] - 11172*CHq3[3, 3] + 1408*Pi^2*CHq3[3, 3] - 
           960*CHu[1, 1] - 960*CHu[2, 2] + 480*CHu[3, 3]))) - 
     MT2*(-(MZ2^6*(MZ2*((-801 + 88*Pi^2)*CHd[3, 3] + 10*(-33 + 4*Pi^2)*
             CHl3[1, 1] - 330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 
            378*CHq1[3, 3] - 64*Pi^2*CHq1[3, 3] + 618*CHq3[3, 3] - 
            64*Pi^2*CHq3[3, 3]) + 45*MH2*(CHd[3, 3] + 
            2*(CHq1[3, 3] + CHq3[3, 3])))) + 6*MW2^2*MZ2^4*
        (6*MH2*CHd[3, 3] + 21*MH2*(CHq1[3, 3] + CHq3[3, 3]) + 
         MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 7783*CHd[3, 3] + 
           16*Pi^2*CHd[3, 3] + 64*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] + 
           64*CHl1[1, 1] + 64*CHl1[2, 2] + 64*CHl1[3, 3] - 3619*CHl3[1, 1] + 
           52*Pi^2*CHl3[1, 1] - 3619*CHl3[2, 2] + 52*Pi^2*CHl3[2, 2] - 
           64*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] + 3293*CHq1[3, 3] + 
           320*Pi^2*CHq1[3, 3] - 192*CHq3[1, 1] - 192*CHq3[2, 2] + 
           3241*CHq3[3, 3] + 320*Pi^2*CHq3[3, 3] - 128*CHu[1, 1] - 
           128*CHu[2, 2] - 344*CHu[3, 3])) + 24*MW2^5*MZ2*
        (12*MH2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
         MZ2*(128*CHd[1, 1] + 128*CHd[2, 2] + 12020*CHd[3, 3] - 
           112*Pi^2*CHd[3, 3] + 128*CHe[1, 1] + 128*CHe[2, 2] + 
           128*CHe[3, 3] + 128*CHl1[1, 1] + 128*CHl1[2, 2] + 128*CHl1[3, 3] - 
           3809*CHl3[1, 1] + 32*Pi^2*CHl3[1, 1] - 3809*CHl3[2, 2] + 
           32*Pi^2*CHl3[2, 2] - 128*CHl3[3, 3] - 128*CHq1[1, 1] - 
           128*CHq1[2, 2] - 236*CHq1[3, 3] + 208*Pi^2*CHq1[3, 3] - 
           384*CHq3[1, 1] - 384*CHq3[2, 2] + 326*CHq3[3, 3] + 
           208*Pi^2*CHq3[3, 3] - 256*CHu[1, 1] - 256*CHu[2, 2] - 
           256*CHu[3, 3])) - 32*MW2^6*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] - 
         1572*CHd[3, 3] + 80*Pi^2*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 
         48*CHe[3, 3] + 48*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] - 
         4137*CHl3[1, 1] + 56*Pi^2*CHl3[1, 1] - 4137*CHl3[2, 2] + 
         56*Pi^2*CHl3[2, 2] - 48*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 
         6630*CHq1[3, 3] - 32*Pi^2*CHq1[3, 3] - 144*CHq3[1, 1] - 
         144*CHq3[2, 2] + 6684*CHq3[3, 3] - 32*Pi^2*CHq3[3, 3] - 
         96*CHu[1, 1] - 96*CHu[2, 2] - 474*CHu[3, 3]) + 
       64*MW2^7*(4*(-285 + 4*Pi^2)*CHd[3, 3] + (-1005 + 16*Pi^2)*CHl3[1, 1] - 
         1005*CHl3[2, 2] + 16*Pi^2*CHl3[2, 2] + 996*CHq1[3, 3] - 
         16*Pi^2*CHq1[3, 3] + 1014*CHq3[3, 3] - 16*Pi^2*CHq3[3, 3] - 
         144*CHu[3, 3]) - 8*MW2^4*MZ2^2*
        (18*MH2*(CHd[3, 3] - 4*(CHq1[3, 3] + CHq3[3, 3])) + 
         MZ2*(264*CHd[1, 1] + 264*CHd[2, 2] + 29247*CHd[3, 3] - 
           272*Pi^2*CHd[3, 3] + 264*CHe[1, 1] + 264*CHe[2, 2] + 
           264*CHe[3, 3] + 264*CHl1[1, 1] + 264*CHl1[2, 2] + 264*CHl1[3, 3] - 
           3465*CHl3[1, 1] - 20*Pi^2*CHl3[1, 1] - 3465*CHl3[2, 2] - 
           20*Pi^2*CHl3[2, 2] - 264*CHl3[3, 3] - 264*CHq1[1, 1] - 
           264*CHq1[2, 2] - 52512*CHq1[3, 3] + 1208*Pi^2*CHq1[3, 3] - 
           792*CHq3[1, 1] - 792*CHq3[2, 2] - 51012*CHq3[3, 3] + 
           1208*Pi^2*CHq3[3, 3] - 528*CHu[1, 1] - 528*CHu[2, 2] + 
           57*CHu[3, 3])) + MW2*MZ2^5*(-99*MH2*CHd[3, 3] + 
         72*MH2*(CHq1[3, 3] + CHq3[3, 3]) - MZ2*(480*CHd[1, 1] + 
           480*CHd[2, 2] - 3213*CHd[3, 3] + 392*Pi^2*CHd[3, 3] + 
           480*CHe[1, 1] + 480*CHe[2, 2] + 480*CHe[3, 3] + 480*CHl1[1, 1] + 
           480*CHl1[2, 2] + 480*CHl1[3, 3] + 174*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] + 174*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           480*CHl3[3, 3] - 480*CHq1[1, 1] - 480*CHq1[2, 2] - 
           15984*CHq1[3, 3] + 1408*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 
           1440*CHq3[2, 2] - 12036*CHq3[3, 3] + 1408*Pi^2*CHq3[3, 3] - 
           960*CHu[1, 1] - 960*CHu[2, 2] + 1020*CHu[3, 3])) + 
       2*MW2^3*MZ2^3*(-18*MH2*(CHd[3, 3] + 11*(CHq1[3, 3] + CHq3[3, 3])) + 
         MZ2*(336*CHd[1, 1] + 336*CHd[2, 2] - 45654*CHd[3, 3] + 
           1216*Pi^2*CHd[3, 3] + 336*CHe[1, 1] + 336*CHe[2, 2] + 
           336*CHe[3, 3] + 336*CHl1[1, 1] + 336*CHl1[2, 2] + 336*CHl1[3, 3] + 
           8595*CHl3[1, 1] - 272*Pi^2*CHl3[1, 1] + 8595*CHl3[2, 2] - 
           272*Pi^2*CHl3[2, 2] - 336*CHl3[3, 3] - 336*CHq1[1, 1] - 
           336*CHq1[2, 2] - 150690*CHq1[3, 3] + 2048*Pi^2*CHq1[3, 3] - 
           1008*CHq3[1, 1] - 1008*CHq3[2, 2] - 148896*CHq3[3, 3] + 
           2048*Pi^2*CHq3[3, 3] - 672*CHu[1, 1] - 672*CHu[2, 2] + 
           1866*CHu[3, 3]))))/(36*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2))*Class[7] + 
 Class[8]*
  ((((2*MW2^2 - MW2*MZ2 - MZ2^2)*(45*MT2^2*(10*MW2^2 - 13*MW2*MZ2 + 
          3*MZ2^2) + MW2*(MZ2^3*(33 - 4*Pi^2) + 24*MW2^2*MZ2*(-60 + Pi^2) + 
          3*MW2*MZ2^2*(-51 + 4*Pi^2) - 4*MW2^3*(-363 + 8*Pi^2)) + 
        MT2*(-12*MW2*MZ2^2*(-6 + Pi^2) + MZ2^3*(-33 + 4*Pi^2) - 
          3*MW2^2*MZ2*(-693 + 8*Pi^2) + MW2^3*(-2010 + 32*Pi^2))))/
      (18*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MH2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MH2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MT2*(2*MW2 + MZ2)*(-(MT2^2*MZ2*(-18*MW2^2 + 29*MW2*MZ2 + MZ2^2)) + 
        MT2^3*(4*MW2^2 - 2*MW2*MZ2 + 4*MZ2^2) + 
        4*MW2^2*(2*MW2^3 + 7*MW2^2*MZ2 - 7*MW2*MZ2^2 - 2*MZ2^3) + 
        2*MT2*MW2*(-6*MW2^3 - 19*MW2^2*MZ2 + 25*MW2*MZ2^2 + 3*MZ2^3))*SW2*
       B0i[bb0, 0, 0, MT2])/((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (MW2*(2*MW2 + MZ2)*(MT2^3*(4*MW2^2 - 2*MW2*MZ2 - 2*MZ2^2) - 
        MT2^2*MZ2*(4*MW2^2 + 12*MW2*MZ2 + MZ2*(MH2 + 3*MZ2)) + 
        MW2^2*(8*MW2^3 - 20*MW2*MZ2^2 - MZ2^2*(MH2 + 7*MZ2)) + 
        MT2*MW2*(-12*MW2^3 + 12*MW2^2*MZ2 + 31*MW2*MZ2^2 + 
          MZ2^2*(2*MH2 + 7*MZ2)))*SW2*B0i[bb0, 0, 0, MW2])/
      ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*(MH2*MW2 + (4*MW2 + MZ2)^2)*
       B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (6*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
       B0i[bb0, MW2, MH2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MZ2*(96*MW2^4 + 184*MW2^3*MZ2 + 36*MW2^2*MZ2^2 - 18*MW2*MZ2^3 - MZ2^4)*
       SW2*B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (MW2*MZ2*(2*MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
       B0i[bb0, MZ2, MH2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (2*(2*MW2 + MZ2)*SW2*(MW2*(8*MW2^3 + 2*MW2^2*MZ2 - 9*MW2*MZ2^2 + 
          2*MZ2^3) - MT2*(4*MW2^3 - 8*MW2^2*MZ2 + 5*MW2*MZ2^2 + 2*MZ2^3) - 
        4*MT2^2*MZ2^2*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(-6*MT2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
        3*MT2*(4*MW2^3 - 5*MW2*MZ2^2 + MZ2^3) + 
        MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3))*SW2*
       B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (6*MZ2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*
     (-(MZ2^2*(12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 3, 3, 1] + 12*Cdd[2, 2, 3, 3] + 
         4*Cdd[2, 3, 3, 2] + 16*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 3, 3] + 
         6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 3, 3] + 6*Cld[1, 1, 3, 3] + 
         6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 3, 3] + 12*Clq1[1, 1, 3, 3] + 
         12*Clq1[2, 2, 3, 3] + 12*Clq1[3, 3, 3, 3] - 6*Cqd1[1, 1, 3, 3] - 
         6*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] + 
         9*Cqd1[3, 3, 3, 3] + 12*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 
         12*Cqe[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
         24*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 16*Cqq1[3, 3, 3, 3] - 
         12*Cqq3[1, 3, 3, 1] - 12*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 
         24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
         12*Cud1[2, 2, 3, 3])) + 4*MW2^2*(6*Cdd[1, 1, 3, 3] + 
        2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
        8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
        3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 3, 3] + 
        3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 3, 3] - 
        3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 
        3*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqe[3, 3, 1, 1] - 
        3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] - 
        2*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
        8*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] - 
        18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 3, 3] - 
        6*Cud1[2, 2, 3, 3]) - 2*MW2*MZ2*(6*Cdd[1, 1, 3, 3] + 
        2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
        8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
        3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 3, 3] + 
        3*Cld[3, 3, 3, 3] - 12*Clq1[1, 1, 3, 3] - 12*Clq1[2, 2, 3, 3] - 
        12*Clq1[3, 3, 3, 3] - 6*Clq3[1, 1, 3, 3] - 6*Clq3[2, 2, 3, 3] - 
        6*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 3, 3] - 
        12*Cqd1[3, 3, 1, 1] - 12*Cqd1[3, 3, 2, 2] - 18*Cqd1[3, 3, 3, 3] - 
        12*Cqe[3, 3, 1, 1] - 12*Cqe[3, 3, 2, 2] - 12*Cqe[3, 3, 3, 3] + 
        24*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 24*Cqq1[2, 2, 3, 3] - 
        2*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] + 
        18*Cqq3[1, 3, 3, 1] - 36*Cqq3[2, 2, 3, 3] + 18*Cqq3[2, 3, 3, 2] - 
        8*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 1, 1] + 24*Cqu1[3, 3, 2, 2] - 
        6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 3, 3])))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (2*MW2*MZ2*(3*Cqd1[3, 3, 3, 3] + 30*Cqq1[3, 3, 3, 3] - 
        10*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 3, 3]) + 
      8*MW2^2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
        3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
      MZ2^2*(3*Cqd1[3, 3, 3, 3] + 4*(3*Cqq1[3, 3, 3, 3] - Cqq3[3, 3, 3, 3] + 
          6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]))))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*(2*MW2 + MZ2)*SW2*
     (8*MW2^2*(-6*MT2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2*(6*Cdd[1, 1, 3, 3] - Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] - 
          Cdd[2, 3, 3, 2] + 5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 
          3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 
          3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 3, 3] - 
          3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 
          3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 
          3*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 3*Cqe[3, 3, 1, 1] - 3*Cqe[3, 3, 2, 2] - 
          3*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + Cqq1[1, 3, 3, 1] + 
          6*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] - 11*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 3*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 3, 3] - 
          3*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
          6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 6*Cud1[1, 1, 3, 3] - 
          6*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 3, 3])) - 
      2*MW2*MZ2*(6*MT2*(3*Cqd1[3, 3, 3, 3] + 30*Cqq1[3, 3, 3, 3] - 
          28*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 3, 3]) + 
        MZ2*(12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 3, 3, 1] + 12*Cdd[2, 2, 3, 3] - 
          2*Cdd[2, 3, 3, 2] + 10*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 3, 3] + 6*Cld[1, 1, 3, 3] + 
          6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 3, 3] - 24*Clq1[1, 1, 3, 3] - 
          24*Clq1[2, 2, 3, 3] - 24*Clq1[3, 3, 3, 3] - 12*Clq3[1, 1, 3, 3] - 
          12*Clq3[2, 2, 3, 3] - 12*Clq3[3, 3, 3, 3] - 6*Cqd1[1, 1, 3, 3] - 
          6*Cqd1[2, 2, 3, 3] - 24*Cqd1[3, 3, 1, 1] - 24*Cqd1[3, 3, 2, 2] - 
          39*Cqd1[3, 3, 3, 3] - 24*Cqe[3, 3, 1, 1] - 24*Cqe[3, 3, 2, 2] - 
          24*Cqe[3, 3, 3, 3] + 48*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 3, 3, 1] + 
          48*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] - 40*Cqq1[3, 3, 3, 3] - 
          72*Cqq3[1, 1, 3, 3] - 18*Cqq3[1, 3, 3, 1] - 72*Cqq3[2, 2, 3, 3] - 
          18*Cqq3[2, 3, 3, 2] - 60*Cqq3[3, 3, 3, 3] + 48*Cqu1[3, 3, 1, 1] + 
          48*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 3, 3] - 
          12*Cud1[2, 2, 3, 3] + 6*Cud1[3, 3, 3, 3])) - 
      MZ2^2*(-6*MT2*(3*Cqd1[3, 3, 3, 3] + 12*Cqq1[3, 3, 3, 3] - 
          40*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3]) + 
        MZ2*(24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 3, 3, 1] + 24*Cdd[2, 2, 3, 3] - 
          4*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 3, 3] + 
          12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 3, 3] + 12*Cld[1, 1, 3, 3] + 
          12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 3, 3] + 24*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 3, 3] + 24*Clq1[3, 3, 3, 3] - 12*Cqd1[1, 1, 3, 3] - 
          12*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
          21*Cqd1[3, 3, 3, 3] + 24*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 
          24*Cqe[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] - 
          48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 3, 3, 2] - 48*Cqu1[3, 3, 1, 1] - 
          48*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 3, 3] - 
          24*Cud1[2, 2, 3, 3] + 12*Cud1[3, 3, 3, 3]))))/
    (9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(2*MW2*MZ2*(3*Cqd1[3, 3, 3, 3] + 30*Cqq1[3, 3, 3, 3] - 
          10*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 3, 3]) + 
        8*MW2^2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        MZ2^2*(3*Cqd1[3, 3, 3, 3] + 12*Cqq1[3, 3, 3, 3] - 
          4*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3])) + 
      MT2*(16*MW2^2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2^2*(-33*Cqd1[3, 3, 3, 3] - 132*Cqq1[3, 3, 3, 3] + 
          44*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        2*MW2*MZ2*(-21*Cqd1[3, 3, 3, 3] + 114*Cqq1[3, 3, 3, 3] - 
          38*Cqq3[3, 3, 3, 3] + 21*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 3, 3]))))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((3*Sqrt[2]*MT*MW2*MZ2^2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*SW2^2*CuW[3, 3])/(MW*(MT2 - MW2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (36*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(2*MW2 + MZ2)*SW2*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (6*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 
      3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(MT2^2*(6*MW2 - MZ2) + 
      MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + MT2*(-12*MW2^2 + MZ2^2))*SW2^2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + (24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*MW2*MZ2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 2*MW2^2*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*MT2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(-(MW*MZ*MZ2^2*SW*SW2*CuB[3, 3]) + 
        MW2*(2*MW2^2 - 2*MW2*MZ2 + 3*MZ2^2)*CuW[3, 3]) + 
      2*MW2^2*(-6*MW*MZ*MZ2^2*SW*SW2*CuB[3, 3] + 
        (6*MW2^3 - MW2^2*MZ2 + 8*MW2*MZ2^2 - 4*MZ2^3)*CuW[3, 3]) + 
      MT2*MW2*(18*MW*MZ*MZ2^2*SW*SW2*CuB[3, 3] + 
        (-24*MW2^3 + 20*MW2^2*MZ2 - 37*MW2*MZ2^2 + 5*MZ2^3)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (-6*MT2*MZ2*SW2*(-(MW*MZ*MZ2*SW2*CuB[3, 3]) + MW2*(4*MW2 - MZ2)*SW*
         CuW[3, 3]) + MW2*(-3*MW*MZ*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*CuB[3, 3] + 
        (-24*MW2^3 + 4*MW2^2*MZ2 + MW2*MZ2^2 + MZ2^3)*SW*CuW[3, 3])))/
    (MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AbLR_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (MZ2^2*(2*MW2 + MZ2)*(27*MT2^2*(6*MW2 - 5*MZ2) + 
    4*MW2*(MW2*MZ2*(858 - 92*Pi^2) + 7*MZ2^2*(-33 + 4*Pi^2) + 
      MW2^2*(-492 + 64*Pi^2)) + MT2*(MW2^2*(1698 - 256*Pi^2) + 
      28*MZ2^2*(33 - 4*Pi^2) + MW2*MZ2*(-3351 + 368*Pi^2)))*SW2^2)/
  (18*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MT2*MZ2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*SW2^2*B0i[bb0, 0, 0, MT2])/
  ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*MZ2*(2*MW2 + MZ2)*(2*MT2^3*(2*MW2 + MZ2) + 
    MT2*MW2*(36*MW2^2 + 32*MW2*MZ2 - 41*MZ2^2) - 
    4*MT2^2*(6*MW2^2 + 5*MW2*MZ2 - 5*MZ2^2) - 
    8*MW2^2*(2*MW2^2 + MW2*MZ2 - 3*MZ2^2))*SW2^2*B0i[bb0, 0, 0, MW2])/
  ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (6*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MT2*MZ2*(2*MW2 + MZ2)*(4*MT2*MW2 + 4*MW2^2 - 2*MT2*MZ2 + 4*MW2*MZ2 - 
    MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (24*MW2^3*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (6*MZ2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (12*MW2*MZ2^2*(MW2 + MZ2)^2*(2*MW2 + MZ2)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + ((72*CWw*MT2*MW*MW2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VMU) - (72*CWw*MT2*MW*MW2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VMU) - (72*CWw*MW2^4*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (36*CWw*MW*MW2*MZ2^2*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU))*Class[1] + 
 ((CHD*MZ2^2*(2*MW2 + MZ2)*(-27*MT2^7*MZ2 + 2*MT2*MW2^3*
       (MW2^4*(2403 - 384*Pi^2) + MW2*MZ2^3*(1641 - 176*Pi^2) + 
        7*MZ2^4*(-33 + 4*Pi^2) + 9*MW2^3*MZ2*(-511 + 40*Pi^2) + 
        4*MW2^2*MZ2^2*(-465 + 43*Pi^2)) + 2*MW2^5*(MW2 + MZ2)*
       (MW2*MZ2*(948 - 92*Pi^2) + 7*MZ2^2*(-33 + 4*Pi^2) + 
        MW2^2*(-420 + 64*Pi^2)) + MT2^6*(MW2*MZ2*(2067 - 184*Pi^2) + 
        MZ2^2*(-489 + 56*Pi^2) + 2*MW2^2*(-249 + 64*Pi^2)) - 
      2*MT2^5*(MW2^2*MZ2*(6378 - 616*Pi^2) + 7*MZ2^3*(33 - 4*Pi^2) + 
        13*MW2*MZ2^2*(-183 + 20*Pi^2) + 3*MW2^3*(-573 + 128*Pi^2)) + 
      MT2^2*MW2^2*(MW2^3*MZ2*(28191 - 2504*Pi^2) + 28*MZ2^4*(33 - 4*Pi^2) + 
        120*MW2*MZ2^3*(-39 + 4*Pi^2) + 9*MW2^2*MZ2^2*(-155 + 24*Pi^2) + 
        6*MW2^4*(-1887 + 320*Pi^2)) + 3*MT2^4*MW2*(MZ2^3*(453 - 56*Pi^2) + 
        4*MW2*MZ2^2*(-1059 + 116*Pi^2) + 4*MW2^3*(-801 + 160*Pi^2) - 
        2*MW2^2*MZ2*(-5397 + 524*Pi^2)) + 
      MT2^3*MW2*(14*MZ2^4*(-33 + 4*Pi^2) - 9*MW2*MZ2^3*(-113 + 8*Pi^2) - 
        4*MW2^2*MZ2^2*(-3057 + 340*Pi^2) - 4*MW2^4*(-3507 + 640*Pi^2) + 
        3*MW2^3*MZ2*(-13905 + 1312*Pi^2)))*SW2^2)/
    (18*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*MZ2*(-3*MT2^8*MZ2*(2*MW2 + MZ2) - 
      3*MT2^7*MZ2*(-14*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
      MT2^6*MW2*(24*MW2^3 - 110*MW2^2*MZ2 - 29*MW2*MZ2^2 + 16*MZ2^3) + 
      MT2^5*MW2*(-144*MW2^4 + 54*MW2^3*MZ2 + 43*MW2^2*MZ2^2 - 8*MW2*MZ2^3 + 
        MZ2^4) + MT2^4*MW2^2*(360*MW2^4 + 366*MW2^3*MZ2 - 19*MW2^2*MZ2^2 - 
        52*MW2*MZ2^3 + 2*MZ2^4) + 2*MW2^6*(12*MW2^4 + 56*MW2^3*MZ2 + 
        67*MW2^2*MZ2^2 + 25*MW2*MZ2^3 + 2*MZ2^4) + 
      MT2^2*MW2^3*(360*MW2^5 + 1014*MW2^4*MZ2 + 509*MW2^3*MZ2^2 + 
        22*MW2^2*MZ2^3 - 38*MW2*MZ2^4 - 13*MZ2^5) - 
      MT2*MW2^4*(144*MW2^5 + 534*MW2^4*MZ2 + 443*MW2^3*MZ2^2 + 
        112*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 4*MZ2^5) + 
      MT2^3*MW2^2*(-480*MW2^5 - 938*MW2^4*MZ2 - 207*MW2^3*MZ2^2 + 
        75*MW2^2*MZ2^3 + 14*MW2*MZ2^4 + 6*MZ2^5))*SW2^2*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MW2*MZ2*(3*MT2^8*MZ2*(2*MW2 + MZ2) - 
      3*MT2^7*(24*MW2^3 + 38*MW2^2*MZ2 + MW2*MZ2^2 - 6*MZ2^3) + 
      4*MW2^6*(12*MW2^4 + 16*MW2^3*MZ2 - 7*MW2^2*MZ2^2 - 16*MW2*MZ2^3 - 
        5*MZ2^4) - 9*MT2^5*MW2*(152*MW2^4 + 170*MW2^3*MZ2 - 43*MW2^2*MZ2^2 - 
        31*MW2*MZ2^3 + 7*MZ2^4) + MT2^6*(480*MW2^4 + 586*MW2^3*MZ2 - 
        107*MW2^2*MZ2^2 - 110*MW2*MZ2^3 + 15*MZ2^4) + 
      MT2*MW2^4*(-360*MW2^5 - 462*MW2^4*MZ2 + 73*MW2^3*MZ2^2 + 
        251*MW2^2*MZ2^3 + 32*MW2*MZ2^4 - 20*MZ2^5) + 
      MT2^4*MW2*(2160*MW2^5 + 2394*MW2^4*MZ2 - 523*MW2^3*MZ2^2 - 
        452*MW2^2*MZ2^3 + 97*MW2*MZ2^4 + 14*MZ2^5) - 
      MT2^3*MW2^2*(2040*MW2^5 + 2342*MW2^4*MZ2 - 327*MW2^3*MZ2^2 - 
        544*MW2^2*MZ2^3 + 69*MW2*MZ2^4 + 47*MZ2^5) + 
      MT2^2*MW2^3*(1152*MW2^5 + 1398*MW2^4*MZ2 - 129*MW2^3*MZ2^2 - 
        454*MW2^2*MZ2^3 + 20*MW2*MZ2^4 + 56*MZ2^5))*SW2^2*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (3*CHD*MW2*MZ2^2*(12*MW2^2 + 16*MW2*MZ2 + 5*MZ2^2)*SW2^2*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (CHD*MW2*MZ2*(2*MW2 + MZ2)*(6*MT2^3*MZ2 + 6*MT2*MW2^2*(8*MW2 + 5*MZ2) + 
      MT2^2*(-24*MW2^2 - 22*MW2*MZ2 + 4*MZ2^2) - 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*CHD*MT2*MZ2^2*(2*MW2 + MZ2)*(2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + 
      MT2^2*(-2*MW2 + 3*MZ2) + MT2*(14*MW2^2 + MZ2^2))*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (12*CHD*MW2^3*MZ2*(6*MW2^2 + 11*MW2*MZ2 + 4*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*CHD*MZ2*(2*MW2 + MZ2)*(MT2^3*MZ2 + MT2^2*MZ2^2 + 
      4*MW2^3*(3*MW2 + 4*MZ2) - MT2*MW2^2*(12*MW2 + 5*MZ2))*SW2^2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (6*CHD*MW2*MZ2^2*(6*MW2^3 + 11*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3)*
     SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*CHD*MW2*MZ2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 
      13*MW2^2*MZ2 - MZ2^3 - 2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW2^2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Class[3] + 
 (-1/12*(CHWB*CW2*(6*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
        (2*MW2^2 - MW2*MZ2 - MZ2^2)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       4*MW2*(-4*MT2^7*(MW2 - CW2*MZ2)*(256*MW2^4 - 988*MW2^3*MZ2 + 
           768*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 53*MZ2^4) + 3*MW2^5*(MW2 + MZ2)*
          (384*MW2^6 + 8*MW2^5*MZ2*(-377 + 8*Pi^2 + 48*SW2) + 
           3*MZ2^6*(-155 + 4*CW2*Pi^2 + 99*SW2) + 4*MW2^4*MZ2^2*
            (1609 - 706*SW2 + 4*Pi^2*(-11 + 4*SW2)) + 
           MW2*MZ2^5*(1256 - 887*SW2 + 4*Pi^2*(-10 + 7*SW2)) - 
           2*MW2^3*MZ2^3*(2463 - 1878*SW2 + 8*Pi^2*(-9 + 7*SW2)) + 
           MW2^2*MZ2^4*(331 - 618*SW2 + 4*Pi^2*(-1 + 8*SW2))) + 
         MT2^6*(7296*MW2^6 + 8*MW2^5*MZ2*(-5027 + 24*Pi^2 + 912*SW2) + 
           MZ2^6*(-1607 + 36*CW2*Pi^2 + 1091*SW2) + 4*MW2^4*MZ2^2*
            (16787 - 8602*SW2 + 12*Pi^2*(-11 + 4*SW2)) + 
           MW2*MZ2^5*(5464 - 4601*SW2 + 12*Pi^2*(-10 + 7*SW2)) + 
           2*MW2^3*MZ2^3*(-20129 + 17714*SW2 - 24*Pi^2*(-9 + 7*SW2)) + 
           MW2^2*MZ2^4*(2173 - 4482*SW2 + 12*Pi^2*(-1 + 8*SW2))) + 
         MT2^4*MW2*(37760*MW2^7 + MZ2^7*(3973 - 108*CW2*Pi^2 - 2413*SW2) + 
           8*MW2^6*MZ2*(-30453 + 360*Pi^2 + 4720*SW2) + 
           MW2*MZ2^6*(-32661 + Pi^2*(900 - 792*SW2) + 20816*SW2) + 
           4*MW2^5*MZ2^2*(118487 - 55618*SW2 + 36*Pi^2*(-59 + 20*SW2)) + 
           MW2^2*MZ2^5*(63073 - 47369*SW2 + 36*Pi^2*(-49 + 27*SW2)) + 
           2*MW2^4*MZ2^3*(-177253 + 138626*SW2 - 72*Pi^2*(-56 + 39*SW2)) + 
           MW2^3*MZ2^4*(52037 - 59686*SW2 + 36*Pi^2*(-41 + 68*SW2))) - 
         3*MT2^5*(7424*MW2^7 + MZ2^7*(465 - 12*CW2*Pi^2 - 293*SW2) + 
           64*MW2^6*MZ2*(-701 + 6*Pi^2 + 116*SW2) + 16*MW2^5*MZ2^2*
            (5189 - 2501*SW2 + Pi^2*(-70 + 24*SW2)) + 
           MW2*MZ2^6*(-4306 + 2869*SW2 - 4*Pi^2*(-28 + 25*SW2)) + 
           MW2^2*MZ2^5*(8833 - 6796*SW2 + 4*Pi^2*(-59 + 34*SW2)) + 
           4*MW2^4*MZ2^3*(-14749 + 11876*SW2 - 4*Pi^2*(-65 + 46*SW2)) + 
           4*MW2^3*MZ2^4*(2105 - 2538*SW2 + Pi^2*(-42 + 76*SW2))) + 
         MT2^3*MW2*(-38400*MW2^8 + MW2*MZ2^7*(1546 + 12*Pi^2*(-4 + SW2) - 
             1567*SW2) + 3*MZ2^8*(-465 + 12*CW2*Pi^2 + 301*SW2) - 
           16*MW2^7*MZ2*(-16171 + 240*Pi^2 + 2400*SW2) - 16*MW2^6*MZ2^2*
            (31479 - 14953*SW2 + 12*Pi^2*(-57 + 20*SW2)) - 
           4*MW2^4*MZ2^4*(923 - 7177*SW2 + 24*Pi^2*(-6 + 25*SW2)) + 
           4*MW2^5*MZ2^3*(87555 - 72032*SW2 + 24*Pi^2*(-99 + 74*SW2)) - 
           4*MW2^3*MZ2^5*(24663 - 18980*SW2 + 6*Pi^2*(-117 + 76*SW2)) + 
           MW2^2*MZ2^6*(35301 - 22192*SW2 + 12*Pi^2*(-81 + 82*SW2))) + 
         MT2*MW2^3*(-7936*MW2^8 + 9*MZ2^8*(-155 + 4*CW2*Pi^2 + 99*SW2) - 
           32*MW2^7*MZ2*(-1721 + 36*Pi^2 + 248*SW2) - 16*MW2^6*MZ2^2*
            (5627 - 3201*SW2 + 18*Pi^2*(-9 + 4*SW2)) + MW2^2*MZ2^6*
            (-2297 + 1559*SW2 + 12*Pi^2*(11 + 5*SW2)) + 8*MW2^4*MZ2^4*
            (7693 - 4519*SW2 + 3*Pi^2*(-73 + 26*SW2)) + 4*MW2^5*MZ2^3*
            (4347 - 10100*SW2 + 12*Pi^2*(-17 + 30*SW2)) + 
           3*MW2*MZ2^7*(2651 - 1806*SW2 + Pi^2*(-76 + 64*SW2)) + 
           MW2^3*MZ2^5*(-40297 + 33648*SW2 - 12*Pi^2*(-99 + 94*SW2))) + 
         MT2^2*MW2^2*(23424*MW2^8 - 6*MZ2^8*(-465 + 12*CW2*Pi^2 + 311*SW2) + 
           24*MW2^7*MZ2*(-6735 + 120*Pi^2 + 976*SW2) + 2*MW2*MZ2^7*
            (-5341 + Pi^2*(156 - 120*SW2) + 3742*SW2) + 
           MW2^2*MZ2^6*(-14027 + Pi^2*(324 - 564*SW2) + 9319*SW2) + 
           MW2^4*MZ2^4*(-73297 + 31522*SW2 + 12*Pi^2*(145 + 32*SW2)) + 
           4*MW2^6*MZ2^2*(74609 - 37566*SW2 + 12*Pi^2*(-157 + 60*SW2)) - 
           2*MW2^5*MZ2^3*(78683 - 79318*SW2 + 24*Pi^2*(-105 + 97*SW2)) + 
           MW2^3*MZ2^5*(92362 - 73395*SW2 + 12*Pi^2*(-224 + 177*SW2)))) + 
       MH2*(4*MT2^7*(MW2 - CW2*MZ2)*(256*MW2^4 - 988*MW2^3*MZ2 + 
           768*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 53*MZ2^4) - 3*MW2^5*(MW2 + MZ2)*
          (384*MW2^6 + 8*MW2^5*MZ2*(-377 + 8*Pi^2 + 48*SW2) + 
           3*MZ2^6*(-155 + 4*CW2*Pi^2 + 99*SW2) + 4*MW2^4*MZ2^2*
            (1601 - 706*SW2 + 4*Pi^2*(-11 + 4*SW2)) + 
           MW2*MZ2^5*(1240 - 871*SW2 + 4*Pi^2*(-10 + 7*SW2)) - 
           2*MW2^3*MZ2^3*(2439 - 1862*SW2 + 8*Pi^2*(-9 + 7*SW2)) + 
           MW2^2*MZ2^4*(331 - 602*SW2 + 4*Pi^2*(-1 + 8*SW2))) - 
         MT2^6*(7296*MW2^6 + 8*MW2^5*MZ2*(-5027 + 24*Pi^2 + 912*SW2) + 
           MZ2^6*(-1607 + 36*CW2*Pi^2 + 1091*SW2) + 4*MW2^4*MZ2^2*
            (16763 - 8602*SW2 + 12*Pi^2*(-11 + 4*SW2)) + 
           MW2*MZ2^5*(5416 - 4553*SW2 + 12*Pi^2*(-10 + 7*SW2)) + 
           2*MW2^3*MZ2^3*(-20057 + 17666*SW2 - 24*Pi^2*(-9 + 7*SW2)) + 
           MW2^2*MZ2^4*(2173 - 4434*SW2 + 12*Pi^2*(-1 + 8*SW2))) - 
         MT2^4*MW2*(37760*MW2^7 + MZ2^7*(3973 - 108*CW2*Pi^2 - 2413*SW2) + 
           8*MW2^6*MZ2*(-30453 + 360*Pi^2 + 4720*SW2) + 
           MW2*MZ2^6*(-32517 + Pi^2*(900 - 792*SW2) + 20672*SW2) + 
           4*MW2^5*MZ2^2*(118127 - 55618*SW2 + 36*Pi^2*(-59 + 20*SW2)) + 
           MW2^2*MZ2^5*(62353 - 46793*SW2 + 36*Pi^2*(-49 + 27*SW2)) + 
           2*MW2^4*MZ2^3*(-176029 + 137906*SW2 - 72*Pi^2*(-56 + 39*SW2)) + 
           MW2^3*MZ2^4*(51605 - 58678*SW2 + 36*Pi^2*(-41 + 68*SW2))) + 
         3*MT2^5*(7424*MW2^7 + MZ2^7*(465 - 12*CW2*Pi^2 - 293*SW2) + 
           64*MW2^6*MZ2*(-701 + 6*Pi^2 + 116*SW2) + 16*MW2^5*MZ2^2*
            (5177 - 2501*SW2 + Pi^2*(-70 + 24*SW2)) + 
           MW2*MZ2^6*(-4290 + 2853*SW2 - 4*Pi^2*(-28 + 25*SW2)) + 
           MW2^2*MZ2^5*(8737 - 6716*SW2 + 4*Pi^2*(-59 + 34*SW2)) + 
           4*MW2^4*MZ2^3*(-14669 + 11828*SW2 - 4*Pi^2*(-65 + 46*SW2)) + 
           4*MW2^3*MZ2^4*(2093 - 2506*SW2 + Pi^2*(-42 + 76*SW2))) + 
         MT2*MW2^3*(7936*MW2^8 - 9*MZ2^8*(-155 + 4*CW2*Pi^2 + 99*SW2) + 
           32*MW2^7*MZ2*(-1721 + 36*Pi^2 + 248*SW2) + 16*MW2^6*MZ2^2*
            (5591 - 3201*SW2 + 18*Pi^2*(-9 + 4*SW2)) - MW2^2*MZ2^6*
            (-2153 + 1463*SW2 + 12*Pi^2*(11 + 5*SW2)) - 8*MW2^4*MZ2^4*
            (7627 - 4519*SW2 + 3*Pi^2*(-73 + 26*SW2)) - 4*MW2^5*MZ2^3*
            (4203 - 9956*SW2 + 12*Pi^2*(-17 + 30*SW2)) - 
           3*MW2*MZ2^7*(2635 - 1790*SW2 + Pi^2*(-76 + 64*SW2)) + 
           MW2^3*MZ2^5*(39865 - 33120*SW2 + 12*Pi^2*(-99 + 94*SW2))) - 
         MT2^2*MW2^2*(23424*MW2^8 - 6*MZ2^8*(-465 + 12*CW2*Pi^2 + 311*SW2) + 
           24*MW2^7*MZ2*(-6735 + 120*Pi^2 + 976*SW2) + 2*MW2*MZ2^7*
            (-5293 + Pi^2*(156 - 120*SW2) + 3694*SW2) + 
           MW2^2*MZ2^6*(-14123 + Pi^2*(324 - 564*SW2) + 9319*SW2) + 
           MW2^4*MZ2^4*(-72817 + 32050*SW2 + 12*Pi^2*(145 + 32*SW2)) + 
           4*MW2^6*MZ2^2*(74249 - 37566*SW2 + 12*Pi^2*(-157 + 60*SW2)) - 
           2*MW2^5*MZ2^3*(77699 - 78598*SW2 + 24*Pi^2*(-105 + 97*SW2)) + 
           MW2^3*MZ2^5*(91354 - 72387*SW2 + 12*Pi^2*(-224 + 177*SW2))) + 
         MT2^3*MW2*(38400*MW2^8 - 3*MZ2^8*(-465 + 12*CW2*Pi^2 + 301*SW2) + 
           16*MW2^7*MZ2*(-16171 + 240*Pi^2 + 2400*SW2) + 
           MW2^2*MZ2^6*(-35205 + Pi^2*(972 - 984*SW2) + 22048*SW2) + 
           16*MW2^6*MZ2^2*(31359 - 14953*SW2 + 12*Pi^2*(-57 + 20*SW2)) + 
           4*MW2^4*MZ2^4*(875 - 6889*SW2 + 24*Pi^2*(-6 + 25*SW2)) - 
           4*MW2^5*MZ2^3*(86787 - 71552*SW2 + 24*Pi^2*(-99 + 74*SW2)) + 
           4*MW2^3*MZ2^5*(24387 - 18740*SW2 + 6*Pi^2*(-117 + 76*SW2)) + 
           MW2*MZ2^7*(-12*Pi^2*(-4 + SW2) + 7*(-214 + 217*SW2))))))/
     (MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
      (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
       MW2*(MW2 + MZ2))*Pi^2*SW) - (CHWB*MH2*MZ2*(MW2 - CW2*MZ2)*
     (80*MW2^3*MZ2*(2*MW2 + MZ2) + 2*MH2*MW2^2*(12*MW2^2 - 32*MW2*MZ2 - 
        13*MZ2^2) + MH2^2*MW2*(-30*MW2^2 + 11*MW2*MZ2 - 2*MZ2^2) + 
      MH2^3*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2))*SW2*B0i[bb0, 0, 0, MH2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) + (CHWB*MT2*(9*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*(6*MW2^2 + MW2*MZ2 + 
        2*MZ2^2) - MT2^7*(MW2 - CW2*MZ2)*(256*MW2^5 - 712*MW2^4*MZ2 + 
        678*MW2^3*MZ2^2 + 215*MW2^2*MZ2^3 + 67*MW2*MZ2^4 - 18*MZ2^5) + 
      2*MW2^6*(MW2^2 - MZ2^2)*(128*MW2^5 + 12*MW2^3*MZ2^2*(17 - 44*SW2) + 
        56*MW2^4*MZ2*(-7 + SW2) + 12*MZ2^5*SW2 + MW2^2*MZ2^3*
         (103 + 102*SW2) + MW2*MZ2^4*(-43 + 205*SW2)) - 
      MT2*MW2^4*(1792*MW2^8 + 2*MW2^6*MZ2^2*(1883 - 3348*SW2) + 
        2*MW2^2*MZ2^6*(273 - 701*SW2) + 24*MZ2^8*SW2 + 
        32*MW2^7*MZ2*(-191 + 29*SW2) + 2*MW2*MZ2^7*(-43 + 70*SW2) + 
        3*MW2^4*MZ2^4*(-1264 + 1997*SW2) - MW2^3*MZ2^5*(373 + 2037*SW2) + 
        MW2^5*MZ2^3*(4259 + 3214*SW2)) + MT2^6*MW2*
       (1792*MW2^6 + 2*MW2^4*MZ2^2*(4593 - 2596*SW2) + 
        2*MW2*MZ2^5*(96 - 149*SW2) + 2*MZ2^6*(11 - 23*SW2) + 
        8*MW2^5*MZ2*(-879 + 206*SW2) + MW2^2*MZ2^4*(-1329 + 1115*SW2) + 
        MW2^3*MZ2^3*(-2831 + 4150*SW2)) - 
      MT2^5*MW2*(5376*MW2^7 + 2*MW2^5*MZ2^2*(13597 - 8060*SW2) + 
        6*MZ2^7*(3 + SW2) + 7*MW2*MZ2^6*(-17 + 29*SW2) + 
        16*MW2^6*MZ2*(-1339 + 282*SW2) - 5*MW2^2*MZ2^5*(-296 + 427*SW2) + 
        MW2^3*MZ2^4*(-4550 + 2481*SW2) + MW2^4*MZ2^3*(-7975 + 13402*SW2)) + 
      MT2^2*MW2^3*(5376*MW2^8 + MW2^3*MZ2^5*(475 - 5534*SW2) + 
        MW2^2*MZ2^6*(973 - 1531*SW2) + 78*MZ2^8*SW2 + 
        6*MW2*MZ2^7*(-28 + 67*SW2) + 8*MW2^7*MZ2*(-2471 + 402*SW2) + 
        MW2^4*MZ2^4*(-9593 + 9177*SW2) - 2*MW2^6*MZ2^2*(-8911 + 9284*SW2) + 
        MW2^5*MZ2^3*(4883 + 13570*SW2)) + MT2^4*MW2^2*
       (8960*MW2^7 + 2*MW2^5*MZ2^2*(21433 - 13928*SW2) + 
        MW2^2*MZ2^5*(2845 - 5186*SW2) + 2*MZ2^7*(2 + 19*SW2) + 
        80*MW2^6*MZ2*(-444 + 85*SW2) + MW2*MZ2^6*(-57 + 605*SW2) + 
        MW2^3*MZ2^4*(-9421 + 3977*SW2) + MW2^4*MZ2^3*(-9677 + 24214*SW2)) - 
      MT2^3*MW2^2*(8960*MW2^8 + 2*MW2^6*MZ2^2*(18865 - 14572*SW2) + 
        MW2^3*MZ2^5*(2266 - 7003*SW2) + 3*MW2^2*MZ2^6*(193 - 37*SW2) + 
        36*MZ2^8*SW2 + 6*MW2*MZ2^7*(-16 + 39*SW2) + 
        40*MW2^7*MZ2*(-865 + 152*SW2) + MW2^4*MZ2^4*(-12338 + 6985*SW2) + 
        MW2^5*MZ2^3*(-2501 + 24786*SW2)))*B0i[bb0, 0, 0, MT2])/
    (3*MW*(MT2 - MW2)^3*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (CHWB*CW2*(-(MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
        (6*MW2^2 + MW2*MZ2 + 2*MZ2^2)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))) - 
      4*MW2^2*(MT2^7*(-144*MW2^6 + MW2*MZ2^5*(213 - 31*SW2) + 
          2*MZ2^6*(-31 + SW2) + 8*MW2^5*MZ2*(-107 + 18*SW2) - 
          8*MW2^4*MZ2^2*(-302 + 149*SW2) + 6*MW2^3*MZ2^3*(-229 + 156*SW2) + 
          MW2^2*MZ2^4*(-193 + 366*SW2)) + MW2^6*(MW2 + MZ2)*
         (144*MW2^6 + MW2^2*MZ2^4*(193 - 378*SW2) + 8*MW2^5*MZ2*
           (107 - 6*SW2) + 2*MZ2^6*(31 + 9*SW2) + 8*MW2^4*MZ2^2*
           (-302 + 165*SW2) + MW2*MZ2^5*(-213 + 167*SW2) - 
          2*MW2^3*MZ2^3*(-687 + 652*SW2)) + 
        MT2^6*(1008*MW2^7 + 2*MW2^4*MZ2^3*(5981 - 3768*SW2) + 
          8*MW2^6*MZ2*(725 - 114*SW2) + MW2*MZ2^6*(647 - 25*SW2) + 
          2*MZ2^7*(-31 + SW2) + MW2^2*MZ2^5*(-1660 + 527*SW2) + 
          8*MW2^5*MZ2^2*(-2206 + 1029*SW2) - MW2^3*MZ2^4*(47 + 1638*SW2)) + 
        MT2^4*MW2*(5040*MW2^8 + 2*MW2^5*MZ2^3*(29177 - 19736*SW2) + 
          5*MW2^4*MZ2^4*(441 - 1550*SW2) + MW2^2*MZ2^6*(2994 - 211*SW2) + 
          2*MZ2^8*(-31 + 3*SW2) - 40*MW2^7*MZ2*(-719 + 90*SW2) - 
          MW2*MZ2^7*(97 + 105*SW2) + MW2^3*MZ2^5*(-9506 + 4183*SW2) + 
          8*MW2^6*MZ2^2*(-10961 + 5053*SW2)) + MT2*MW2^4*
         (-1008*MW2^8 + 8*MW2^6*MZ2^2*(1695 - 1061*SW2) + 
          MW2^2*MZ2^6*(587 - 820*SW2) + MW2^3*MZ2^5*(2093 - 657*SW2) + 
          2*MZ2^8*(31 + 9*SW2) + 8*MW2^7*MZ2*(-815 + 54*SW2) + 
          MW2*MZ2^7*(-461 + 111*SW2) + 2*MW2^5*MZ2^3*(427 + 1724*SW2) + 
          MW2^4*MZ2^4*(-9167 + 8206*SW2)) + MT2^2*MW2^3*
         (3024*MW2^8 + 5*MW2*MZ2^7*(185 - 67*SW2) - 2*MZ2^8*(93 + 19*SW2) - 
          24*MW2^7*MZ2*(-769 + 66*SW2) + MW2^2*MZ2^6*(-270 + 1187*SW2) - 
          7*MW2^4*MZ2^4*(-2541 + 2174*SW2) + 8*MW2^6*MZ2^2*
           (-5798 + 3087*SW2) + MW2^3*MZ2^5*(-7486 + 3509*SW2) - 
          2*MW2^5*MZ2^3*(-7067 + 8696*SW2)) + MT2^5*MW2*
         (-3024*MW2^7 + MW2^2*MZ2^5*(5101 - 2019*SW2) + 
          8*MZ2^7*(31 + 2*SW2) + 2*MW2*MZ2^6*(-1065 + 89*SW2) + 
          24*MW2^6*MZ2*(-715 + 102*SW2) + 3*MW2^3*MZ2^4*(497 + 1222*SW2) - 
          8*MW2^5*MZ2^2*(-6689 + 3051*SW2) + 2*MW2^4*MZ2^3*
           (-19019 + 11972*SW2)) + MT2^3*MW2^2*(-5040*MW2^8 + 
          8*MW2^6*MZ2^2*(10474 - 5067*SW2) + 3*MW2^3*MZ2^5*
           (3755 - 1751*SW2) + 2*MZ2^8*(93 + SW2) + 40*MW2^7*MZ2*
           (-737 + 78*SW2) - 5*MW2^2*MZ2^6*(323 + 92*SW2) + 
          MW2*MZ2^7*(-615 + 269*SW2) + MW2^4*MZ2^4*(-13643 + 14002*SW2) + 
          2*MW2^5*MZ2^3*(-22425 + 18028*SW2))) + 
      MH2^2*(-(MW2^6*(MW2 + MZ2)*(144*MW2^6 + MW2^3*MZ2^3*(1367 - 1286*SW2) + 
           MW2^2*MZ2^4*(198 - 367*SW2) + 8*MW2^5*MZ2*(107 - 6*SW2) + 
           2*MZ2^6*(31 + 9*SW2) + 22*MW2^4*MZ2^2*(-109 + 60*SW2) + 
           MW2*MZ2^5*(-229 + 183*SW2))) + MT2^7*(144*MW2^6 + 
          MW2^3*MZ2^3*(1367 - 918*SW2) + MW2^2*MZ2^4*(198 - 355*SW2) + 
          8*MW2^5*MZ2*(107 - 18*SW2) - 2*MZ2^6*(-31 + SW2) + 
          MW2*MZ2^5*(-229 + 47*SW2) + 2*MW2^4*MZ2^2*(-1199 + 596*SW2)) + 
        MT2^6*(-1008*MW2^7 + 2*MW2^5*MZ2^2*(8761 - 4116*SW2) + 
          MW2^2*MZ2^5*(1777 - 628*SW2) - 2*MZ2^7*(-31 + SW2) + 
          195*MW2^4*MZ2^3*(-61 + 38*SW2) + MW2*MZ2^6*(-663 + 41*SW2) + 
          8*MW2^6*MZ2*(-725 + 114*SW2) + MW2^3*MZ2^4*(5 + 1579*SW2)) + 
        MT2*MW2^4*(1008*MW2^8 + 7*MW2^4*MZ2^4*(1308 - 1151*SW2) + 
          MW2*MZ2^7*(477 - 127*SW2) - 2*MZ2^8*(31 + 9*SW2) - 
          8*MW2^7*MZ2*(-815 + 54*SW2) + 3*MW2^3*MZ2^5*(-726 + 265*SW2) + 
          MW2^2*MZ2^6*(-656 + 873*SW2) - MW2^5*MZ2^3*(831 + 3322*SW2) + 
          2*MW2^6*MZ2^2*(-6717 + 4244*SW2)) + MT2^5*MW2*
         (3024*MW2^7 + MW2^4*MZ2^3*(37819 - 23566*SW2) + 
          2*MW2*MZ2^6*(1097 - 121*SW2) - 8*MZ2^7*(31 + 2*SW2) - 
          24*MW2^6*MZ2*(-715 + 102*SW2) - 7*MW2^3*MZ2^4*(194 + 501*SW2) + 
          MW2^2*MZ2^5*(-5457 + 2311*SW2) + 2*MW2^5*MZ2^2*
           (-26567 + 12204*SW2)) + MT2^2*MW2^3*(-3024*MW2^8 + 
          2*MW2^6*MZ2^2*(23003 - 12348*SW2) + MW2^2*MZ2^6*(365 - 1234*SW2) + 
          6*MW2^3*MZ2^5*(1296 - 641*SW2) + 2*MZ2^8*(93 + 19*SW2) + 
          24*MW2^7*MZ2*(-769 + 66*SW2) + MW2*MZ2^7*(-973 + 383*SW2) + 
          MW2^4*MZ2^4*(-17803 + 14897*SW2) + MW2^5*MZ2^3*
           (-14077 + 17014*SW2)) + MT2^3*MW2^2*(5040*MW2^8 + 
          MW2^5*MZ2^3*(44605 - 35426*SW2) + MW2*MZ2^7*(663 - 317*SW2) - 
          2*MZ2^8*(93 + SW2) - 40*MW2^7*MZ2*(-737 + 78*SW2) + 
          MW2^2*MZ2^6*(1600 + 427*SW2) + 13*MW2^3*MZ2^5*(-908 + 443*SW2) - 
          3*MW2^4*MZ2^4*(-4588 + 4539*SW2) + 2*MW2^6*MZ2^2*
           (-41581 + 20268*SW2)) + MT2^4*MW2*(-5040*MW2^8 + 
          2*MW2^6*MZ2^2*(43529 - 20212*SW2) + 2*MW2^3*MZ2^5*
           (5042 - 2335*SW2) + 2*MZ2^8*(31 - 3*SW2) + 40*MW2^7*MZ2*
           (-719 + 90*SW2) + MW2*MZ2^7*(81 + 121*SW2) + 
          MW2^2*MZ2^6*(-3069 + 302*SW2) + 3*MW2^4*MZ2^4*(-799 + 2485*SW2) + 
          MW2^5*MZ2^3*(-58019 + 38842*SW2))) + 
      MH2*MW2*(MW2^6*(MW2 + MZ2)*(720*MW2^6 + 2*MW2^3*MZ2^3*
           (3515 - 3308*SW2) + MW2^2*MZ2^4*(969 - 1826*SW2) - 
          40*MW2^5*MZ2*(-107 + 6*SW2) + 10*MZ2^6*(31 + 9*SW2) + 
          8*MW2^4*MZ2^2*(-1522 + 825*SW2) + MW2*MZ2^5*(-1133 + 903*SW2)) + 
        MT2^7*(-720*MW2^6 + MW2*MZ2^5*(1133 - 223*SW2) + 
          10*MZ2^6*(-31 + SW2) + 40*MW2^5*MZ2*(-107 + 18*SW2) - 
          8*MW2^4*MZ2^2*(-1522 + 745*SW2) + MW2^2*MZ2^4*(-969 + 1766*SW2) + 
          2*MW2^3*MZ2^3*(-3515 + 2388*SW2)) + 
        MT2^6*(5040*MW2^7 + 6*MW2^4*MZ2^3*(10171 - 6392*SW2) + 
          MW2*MZ2^6*(3303 - 193*SW2) + 10*MZ2^7*(-31 + SW2) - 
          40*MW2^6*MZ2*(-725 + 114*SW2) + MW2^2*MZ2^5*(-8780 + 3047*SW2) + 
          8*MW2^5*MZ2^2*(-11114 + 5145*SW2) - MW2^3*MZ2^4*(367 + 7646*SW2)) + 
        MT2^2*MW2^3*(15120*MW2^8 + MW2^4*MZ2^4*(90107 - 75226*SW2) + 
          2*MW2^5*MZ2^3*(36775 - 44488*SW2) + MW2*MZ2^7*(4829 - 1879*SW2) - 
          10*MZ2^8*(93 + 19*SW2) - 120*MW2^7*MZ2*(-769 + 66*SW2) + 
          MW2^2*MZ2^6*(-1702 + 6083*SW2) + 3*MW2^3*MZ2^5*
           (-13106 + 6527*SW2) + 8*MW2^6*MZ2^2*(-29242 + 15435*SW2)) + 
        MT2^3*MW2^2*(-25200*MW2^8 + MW2^3*MZ2^5*(59185 - 28933*SW2) + 
          10*MZ2^8*(93 + SW2) + 200*MW2^7*MZ2*(-737 + 78*SW2) + 
          MW2*MZ2^7*(-3279 + 1549*SW2) - MW2^2*MZ2^6*(8063 + 2108*SW2) - 
          40*MW2^6*MZ2^2*(-10558 + 5067*SW2) + 9*MW2^4*MZ2^4*
           (-7627 + 7530*SW2) + 10*MW2^5*MZ2^3*(-22985 + 18364*SW2)) + 
        MT2^4*MW2*(25200*MW2^8 + 10*MW2^5*MZ2^3*(29785 - 20072*SW2) + 
          3*MW2^4*MZ2^4*(3487 - 12010*SW2) + MW2^2*MZ2^6*(15306 - 1459*SW2) + 
          10*MZ2^8*(-31 + 3*SW2) - 200*MW2^7*MZ2*(-719 + 90*SW2) - 
          MW2*MZ2^7*(417 + 593*SW2) + 40*MW2^6*MZ2^2*(-11045 + 5053*SW2) + 
          MW2^3*MZ2^5*(-50090 + 23071*SW2)) + MT2*MW2^4*
         (-5040*MW2^8 + MW2^2*MZ2^6*(3211 - 4308*SW2) + 
          3*MW2^3*MZ2^5*(3695 - 1371*SW2) + 10*MZ2^8*(31 + 9*SW2) + 
          40*MW2^7*MZ2*(-815 + 54*SW2) + 7*MW2*MZ2^7*(-339 + 89*SW2) - 
          8*MW2^6*MZ2^2*(-8559 + 5305*SW2) + 2*MW2^5*MZ2^3*
           (1767 + 8956*SW2) + MW2^4*MZ2^4*(-46599 + 40966*SW2)) + 
        MT2^5*MW2*(-15120*MW2^7 + MW2^2*MZ2^5*(26949 - 11267*SW2) + 
          40*MZ2^7*(31 + 2*SW2) + 120*MW2^6*MZ2*(-715 + 102*SW2) + 
          2*MW2*MZ2^6*(-5461 + 581*SW2) - 8*MW2^5*MZ2^2*
           (-33697 + 15255*SW2) + MW2^3*MZ2^4*(8011 + 16602*SW2) + 
          2*MW2^4*MZ2^3*(-96967 + 60868*SW2))))*B0i[bb0, 0, 0, MW2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (CHWB*(168*MW2^6 - 2*CW2*MZ2^6 + MW2*MZ2^4*(-2*CW2*MH2 + 
        MZ2*(-59 + SW2)) + 24*MW2^5*MZ2*SW2 + 
      MW2^2*MZ2^3*(MH2 + 31*MZ2 + MH2*SW2 - 42*MZ2*SW2) + 
      MW2^3*MZ2^2*(30*MZ2*(6 + SW2) + MH2*(-5 + 6*SW2)) + 
      6*MW2^4*MZ2*(MH2 + MZ2*(-53 + 44*SW2)))*B0i[bb0, 0, 0, MZ2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(MW2 - CW2*MZ2)*(12*MW2*(10*MW2 - MZ2)*MZ2^2 + 
      MH2^2*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2) - 4*MH2*(8*MW2^2*MZ2 + MZ2^3))*
     B0i[bb0, MZ2, MH2, MZ2])/(2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) + (CHWB*CW2*(24*MT2^4*(4*MW2 - MZ2)*MZ2^2*(MW2 - CW2*MZ2)*SW2^2 - 
      3*MW2*(MW2 + MZ2)*(64*MW2^6 - 2*MZ2^6*(1 + 4*SW2) + 
        3*MW2*MZ2^5*(1 + 9*SW2) + 8*MW2^5*MZ2*(-11 + 20*SW2) - 
        4*MW2^4*MZ2^2*(9 + 28*SW2) - 2*MW2^3*MZ2^3*(-53 + 82*SW2) + 
        MW2^2*MZ2^4*(-47 + 124*SW2)) + 
      MT2^2*(-800*MW2^6 + MW2^2*MZ2^4*(707 - 760*SW2) + 
        4*MW2^3*MZ2^3*(104 - 129*SW2) + 6*MZ2^6*(1 + 3*SW2) + 
        MW2*MZ2^5*(-169 + 31*SW2) - 16*MW2^5*MZ2*(-169 + 68*SW2) + 
        8*MW2^4*MZ2^2*(-358 + 259*SW2)) + 
      MT2^3*(160*MW2^5 + 2*MW2^3*MZ2^2*(395 - 236*SW2) + 
        4*MZ2^5*(23 - 14*SW2) + 32*MW2^4*MZ2*(-22 + 5*SW2) + 
        MW2^2*MZ2^3*(65 + 138*SW2) + MW2*MZ2^4*(-403 + 311*SW2)) + 
      MT2*MW2*(736*MW2^6 + 80*CW2*MZ2^6 + MW2^3*MZ2^3*(1875 - 1342*SW2) + 
        32*MW2^5*MZ2*(-47 + 41*SW2) + 5*MW2*MZ2^5*(-49 + 69*SW2) - 
        2*MW2^4*MZ2^2*(17 + 636*SW2) + MW2^2*MZ2^4*(-908 + 1361*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (CHWB*CW2*(MW2^2*(MW2 - CW2*MZ2)*(336*MW2^5 + 1024*MW2^4*MZ2 + 
        80*MW2^3*MZ2^2 - 420*MW2^2*MZ2^3 - 127*MW2*MZ2^4 - 2*MZ2^5) - 
      96*MT2^4*MW2*MZ2^2*(MW2 - CW2*MZ2)*SW2^2 + 24*MT2^3*MZ2^2*SW2^2*
       (4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 4*MW2^2*MZ2*(-3 + SW2) - 
        MZ2^3*SW2) + MT2^2*(432*MW2^6 + MW2*MZ2^5*(221 - 271*SW2) + 
        2*MZ2^6*(1 - 13*SW2) + 208*MW2^4*MZ2^2*(-5 + 4*SW2) - 
        4*MW2^3*MZ2^3*(5 + 4*SW2) + 16*MW2^5*MZ2*(31 + 27*SW2) - 
        MW2^2*MZ2^4*(91 + 60*SW2)) - MT2*(768*MW2^7 - 2*CW2*MZ2^7 + 
        2*MW2^3*MZ2^4*(495 - 412*SW2) + 368*MW2^5*MZ2^2*(-7 + 4*SW2) + 
        16*MW2^6*MZ2*(53 + 48*SW2) - 8*MW2^4*MZ2^3*(-17 + 93*SW2) + 
        MW2^2*MZ2^5*(-43 + 94*SW2) + MW2*MZ2^6*(-121 + 123*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2*SW) - 
   (12*CHWB*MW2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(7*MW2^3 - CW2*MW2^2*MZ2 + 
      10*MZ2^3 + 2*MW2*MZ2^2*(-8 + SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (12*CHWB*MW2*MZ2^2*(2*MW2 + MZ2)*(MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, 
      MW2, MW2])/(MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (6*CHWB*MW2*(2*MW2^3 + MW2^2*MZ2 - 2*MW2*MZ2^2 - MZ2^3)*
     (7*MW2^3 + 2*MZ2^3 + MW2^2*MZ2*(-10 + SW2) + MW2*MZ2^2*(1 + SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (4*CHWB*MW2*MZ2^2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 
      13*MW2^2*MZ2 - MZ2^3 - 2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*SW2^2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*(2*MW2*CHd[3, 3] + MZ2*CHd[3, 3] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[3, 3] + 
    2*MZ2*CHq1[3, 3] - 2*MW2*CHq3[3, 3] + 2*MZ2*CHq3[3, 3])*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/2*(MH2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
       MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*(2*MW2*CHd[3, 3] + 
       MZ2*CHd[3, 3] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
       2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[Leff, Leff] - 
       2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[3, 3] + 2*MZ2*CHq1[3, 3] - 
       2*MW2*CHq3[3, 3] + 2*MZ2*CHq3[3, 3]))/((MH2 - MW2)*
      (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*(2*MW2*CHd[3, 3] + MZ2*CHd[3, 3] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[3, 3] + 
      2*MZ2*CHq1[3, 3] - 2*MW2*CHq3[3, 3] + 2*MZ2*CHq3[3, 3]))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (32*MW2^6*CHd[3, 3] + 48*MW2^5*MZ2*CHd[3, 3] - 
      116*MW2^4*MZ2^2*CHd[3, 3] - 152*MW2^3*MZ2^3*CHd[3, 3] + 
      3*MW2^2*MZ2^4*CHd[3, 3] + 23*MW2*MZ2^5*CHd[3, 3] + 
      (32*MW2^6 - 96*MW2^5*MZ2 + 188*MW2^4*MZ2^2 + 2*MW2^3*MZ2^3 - 
        96*MW2^2*MZ2^4 + 19*MW2*MZ2^5 + 5*MZ2^6)*CHe[Leff, Leff] - 
      2*MZ2^4*(56*MW2^2 + 44*MW2*MZ2 + 5*MZ2^2)*SW2^3*CHl1[Leff, Leff] + 
      32*MW2^6*CHl3[1, 1] - 20*MW2^4*MZ2^2*CHl3[1, 1] + 
      10*MW2^3*MZ2^3*CHl3[1, 1] - 12*MW2^2*MZ2^4*CHl3[1, 1] - 
      10*MW2*MZ2^5*CHl3[1, 1] + 32*MW2^6*CHl3[2, 2] - 
      20*MW2^4*MZ2^2*CHl3[2, 2] + 10*MW2^3*MZ2^3*CHl3[2, 2] - 
      12*MW2^2*MZ2^4*CHl3[2, 2] - 10*MW2*MZ2^5*CHl3[2, 2] - 
      128*MW2^6*CHl3[Leff, Leff] + 112*MW2^5*MZ2*CHl3[Leff, Leff] - 
      168*MW2^4*MZ2^2*CHl3[Leff, Leff] + 42*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      170*MW2^2*MZ2^4*CHl3[Leff, Leff] - 18*MW2*MZ2^5*CHl3[Leff, Leff] - 
      10*MZ2^6*CHl3[Leff, Leff] - 32*MW2^6*CHq1[3, 3] + 
      48*MW2^5*MZ2*CHq1[3, 3] + 140*MW2^4*MZ2^2*CHq1[3, 3] - 
      64*MW2^3*MZ2^3*CHq1[3, 3] - 108*MW2^2*MZ2^4*CHq1[3, 3] + 
      16*MW2*MZ2^5*CHq1[3, 3] - 32*MW2^6*CHq3[3, 3] + 
      48*MW2^5*MZ2*CHq3[3, 3] + 140*MW2^4*MZ2^2*CHq3[3, 3] - 
      64*MW2^3*MZ2^3*CHq3[3, 3] - 108*MW2^2*MZ2^4*CHq3[3, 3] + 
      16*MW2*MZ2^5*CHq3[3, 3]))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (12*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(32*MW2^6*CHd[3, 3] + 
      80*MW2^5*MZ2*CHd[3, 3] - 100*MW2^4*MZ2^2*CHd[3, 3] - 
      284*MW2^3*MZ2^3*CHd[3, 3] - 17*MW2^2*MZ2^4*CHd[3, 3] + 
      46*MW2*MZ2^5*CHd[3, 3] + (64*MW2^6 - 48*MW2^5*MZ2 + 56*MW2^4*MZ2^2 + 
        206*MW2^3*MZ2^3 - 219*MW2^2*MZ2^4 - 8*MW2*MZ2^5 + 30*MZ2^6)*
       CHe[Leff, Leff] - 2*(32*MW2^6 - 40*MW2^5*MZ2 + 32*MW2^4*MZ2^2 + 
        91*MW2^3*MZ2^3 - 167*MW2^2*MZ2^4 + 22*MW2*MZ2^5 + 30*MZ2^6)*
       CHl1[Leff, Leff] + 32*MW2^6*CHl3[1, 1] + 32*MW2^5*MZ2*CHl3[1, 1] - 
      52*MW2^4*MZ2^2*CHl3[1, 1] + 22*MW2^3*MZ2^3*CHl3[1, 1] - 
      14*MW2^2*MZ2^4*CHl3[1, 1] - 20*MW2*MZ2^5*CHl3[1, 1] + 
      32*MW2^6*CHl3[2, 2] + 32*MW2^5*MZ2*CHl3[2, 2] - 
      52*MW2^4*MZ2^2*CHl3[2, 2] + 22*MW2^3*MZ2^3*CHl3[2, 2] - 
      14*MW2^2*MZ2^4*CHl3[2, 2] - 20*MW2*MZ2^5*CHl3[2, 2] - 
      128*MW2^6*CHl3[Leff, Leff] + 16*MW2^5*MZ2*CHl3[Leff, Leff] + 
      40*MW2^4*MZ2^2*CHl3[Leff, Leff] - 226*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      362*MW2^2*MZ2^4*CHl3[Leff, Leff] - 4*MW2*MZ2^5*CHl3[Leff, Leff] - 
      60*MZ2^6*CHl3[Leff, Leff] - 32*MW2^6*CHq1[3, 3] + 
      16*MW2^5*MZ2*CHq1[3, 3] + 220*MW2^4*MZ2^2*CHq1[3, 3] - 
      4*MW2^3*MZ2^3*CHq1[3, 3] - 232*MW2^2*MZ2^4*CHq1[3, 3] + 
      32*MW2*MZ2^5*CHq1[3, 3] - 32*MW2^6*CHq3[3, 3] + 
      16*MW2^5*MZ2*CHq3[3, 3] + 220*MW2^4*MZ2^2*CHq3[3, 3] - 
      4*MW2^3*MZ2^3*CHq3[3, 3] - 232*MW2^2*MZ2^4*CHq3[3, 3] + 
      32*MW2*MZ2^5*CHq3[3, 3]))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (6*SW2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (-144*MT2^3*MW2^3*MZ2^2*CHd[3, 3] + 432*MT2*MW2^5*MZ2^2*CHd[3, 3] - 
      288*MW2^6*MZ2^2*CHd[3, 3] + 36*MT2^3*MW2^2*MZ2^3*CHd[3, 3] - 
      288*MT2^2*MW2^3*MZ2^3*CHd[3, 3] + 468*MT2*MW2^4*MZ2^3*CHd[3, 3] - 
      648*MW2^5*MZ2^3*CHd[3, 3] + 36*MT2^3*MW2*MZ2^4*CHd[3, 3] - 
      252*MT2*MW2^3*MZ2^4*CHd[3, 3] - 108*MW2^4*MZ2^4*CHd[3, 3] - 
      9*MT2^3*MZ2^5*CHd[3, 3] + 54*MT2^2*MW2*MZ2^5*CHd[3, 3] - 
      117*MT2*MW2^2*MZ2^5*CHd[3, 3] + 72*MW2^3*MZ2^5*CHd[3, 3] - 
      9*MT2^2*MZ2^6*CHd[3, 3] + 36*MT2*MW2*MZ2^6*CHd[3, 3] + 
      (2*MW2 - MZ2)*(3*MT2^2*MZ2^2*(8*MW2^3 + 36*MW2^2*MZ2 - 15*MW2*MZ2^2 - 
          2*MZ2^3) - MT2^3*MZ2*(-16*MW2^3 - 48*MW2^2*MZ2 + 36*MW2*MZ2^2 + 
          MZ2^3) + 12*MW2^2*(8*MW2^5 + 4*MW2^4*MZ2 + 5*MW2^3*MZ2^2 + 
          22*MW2^2*MZ2^3 - 7*MW2*MZ2^4 - 5*MZ2^5) + 
        MT2*(-96*MW2^6 + 32*MW2^5*MZ2 - 196*MW2^4*MZ2^2 - 116*MW2^3*MZ2^3 + 
          190*MW2^2*MZ2^4 + 7*MW2*MZ2^5 - 10*MZ2^6))*CHe[Leff, Leff] + 
      2*MZ2*(3*MT2^2*MZ2^2*(8*MW2^3 + 36*MW2^2*MZ2 - 15*MW2*MZ2^2 - 
          2*MZ2^3) - MT2^3*MZ2*(-16*MW2^3 - 48*MW2^2*MZ2 + 36*MW2*MZ2^2 + 
          MZ2^3) + 12*MW2^2*(8*MW2^5 + 4*MW2^4*MZ2 + 5*MW2^3*MZ2^2 + 
          22*MW2^2*MZ2^3 - 7*MW2*MZ2^4 - 5*MZ2^5) + 
        MT2*(-96*MW2^6 + 32*MW2^5*MZ2 - 196*MW2^4*MZ2^2 - 116*MW2^3*MZ2^3 + 
          190*MW2^2*MZ2^4 + 7*MW2*MZ2^5 - 10*MZ2^6))*SW2*CHl1[Leff, Leff] + 
      32*MT2^3*MW2^5*CHl3[1, 1] - 96*MT2*MW2^7*CHl3[1, 1] + 
      64*MW2^8*CHl3[1, 1] - 48*MT2^3*MW2^4*MZ2*CHl3[1, 1] + 
      64*MT2^2*MW2^5*MZ2*CHl3[1, 1] + 16*MT2*MW2^6*MZ2*CHl3[1, 1] + 
      64*MW2^7*MZ2*CHl3[1, 1] + 28*MT2^3*MW2^3*MZ2^2*CHl3[1, 1] - 
      80*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] + 108*MT2*MW2^5*MZ2^2*CHl3[1, 1] - 
      104*MW2^6*MZ2^2*CHl3[1, 1] - 8*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] + 
      40*MT2^2*MW2^3*MZ2^3*CHl3[1, 1] - 88*MT2*MW2^4*MZ2^3*CHl3[1, 1] + 
      44*MW2^5*MZ2^3*CHl3[1, 1] - 9*MT2^3*MW2*MZ2^4*CHl3[1, 1] - 
      10*MT2^2*MW2^2*MZ2^4*CHl3[1, 1] + 59*MT2*MW2^3*MZ2^4*CHl3[1, 1] - 
      28*MW2^4*MZ2^4*CHl3[1, 1] + 5*MT2^3*MZ2^5*CHl3[1, 1] - 
      19*MT2^2*MW2*MZ2^5*CHl3[1, 1] + 21*MT2*MW2^2*MZ2^5*CHl3[1, 1] - 
      40*MW2^3*MZ2^5*CHl3[1, 1] + 5*MT2^2*MZ2^6*CHl3[1, 1] - 
      20*MT2*MW2*MZ2^6*CHl3[1, 1] + 32*MT2^3*MW2^5*CHl3[2, 2] - 
      96*MT2*MW2^7*CHl3[2, 2] + 64*MW2^8*CHl3[2, 2] - 
      48*MT2^3*MW2^4*MZ2*CHl3[2, 2] + 64*MT2^2*MW2^5*MZ2*CHl3[2, 2] + 
      16*MT2*MW2^6*MZ2*CHl3[2, 2] + 64*MW2^7*MZ2*CHl3[2, 2] + 
      28*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] - 80*MT2^2*MW2^4*MZ2^2*CHl3[2, 2] + 
      108*MT2*MW2^5*MZ2^2*CHl3[2, 2] - 104*MW2^6*MZ2^2*CHl3[2, 2] - 
      8*MT2^3*MW2^2*MZ2^3*CHl3[2, 2] + 40*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] - 
      88*MT2*MW2^4*MZ2^3*CHl3[2, 2] + 44*MW2^5*MZ2^3*CHl3[2, 2] - 
      9*MT2^3*MW2*MZ2^4*CHl3[2, 2] - 10*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] + 
      59*MT2*MW2^3*MZ2^4*CHl3[2, 2] - 28*MW2^4*MZ2^4*CHl3[2, 2] + 
      5*MT2^3*MZ2^5*CHl3[2, 2] - 19*MT2^2*MW2*MZ2^5*CHl3[2, 2] + 
      21*MT2*MW2^2*MZ2^5*CHl3[2, 2] - 40*MW2^3*MZ2^5*CHl3[2, 2] + 
      5*MT2^2*MZ2^6*CHl3[2, 2] - 20*MT2*MW2*MZ2^6*CHl3[2, 2] + 
      192*MT2*MW2^7*CHl3[Leff, Leff] - 192*MW2^8*CHl3[Leff, Leff] - 
      32*MT2^3*MW2^4*MZ2*CHl3[Leff, Leff] - 256*MT2*MW2^6*MZ2*
       CHl3[Leff, Leff] + 96*MW2^7*MZ2*CHl3[Leff, Leff] - 
      64*MT2^3*MW2^3*MZ2^2*CHl3[Leff, Leff] - 48*MT2^2*MW2^4*MZ2^2*
       CHl3[Leff, Leff] + 456*MT2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
      24*MW2^6*MZ2^2*CHl3[Leff, Leff] + 168*MT2^3*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 168*MT2^2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      160*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] - 408*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 70*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] + 
      306*MT2^2*MW2^2*MZ2^4*CHl3[Leff, Leff] - 612*MT2*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 696*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      2*MT2^3*MZ2^5*CHl3[Leff, Leff] - 78*MT2^2*MW2*MZ2^5*CHl3[Leff, Leff] + 
      366*MT2*MW2^2*MZ2^5*CHl3[Leff, Leff] - 48*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 12*MT2^2*MZ2^6*CHl3[Leff, Leff] + 
      34*MT2*MW2*MZ2^6*CHl3[Leff, Leff] - 120*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      20*MT2*MZ2^7*CHl3[Leff, Leff] + 48*MT2^3*MW2^4*MZ2*CHq1[3, 3] - 
      144*MT2*MW2^6*MZ2*CHq1[3, 3] + 96*MW2^7*MZ2*CHq1[3, 3] + 
      48*MT2^3*MW2^3*MZ2^2*CHq1[3, 3] + 96*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] - 
      336*MT2*MW2^5*MZ2^2*CHq1[3, 3] + 336*MW2^6*MZ2^2*CHq1[3, 3] - 
      162*MT2^3*MW2^2*MZ2^3*CHq1[3, 3] + 120*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] + 
      294*MT2*MW2^4*MZ2^3*CHq1[3, 3] + 36*MW2^5*MZ2^3*CHq1[3, 3] + 
      69*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 288*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 
      441*MT2*MW2^3*MZ2^4*CHq1[3, 3] - 492*MW2^4*MZ2^4*CHq1[3, 3] - 
      3*MT2^3*MZ2^5*CHq1[3, 3] + 75*MT2^2*MW2*MZ2^5*CHq1[3, 3] - 
      267*MT2*MW2^2*MZ2^5*CHq1[3, 3] + 24*MW2^3*MZ2^5*CHq1[3, 3] - 
      3*MT2^2*MZ2^6*CHq1[3, 3] + 12*MT2*MW2*MZ2^6*CHq1[3, 3] - 
      64*MT2^3*MW2^5*CHq3[3, 3] + 192*MT2*MW2^7*CHq3[3, 3] - 
      128*MW2^8*CHq3[3, 3] + 144*MT2^3*MW2^4*MZ2*CHq3[3, 3] - 
      128*MT2^2*MW2^5*MZ2*CHq3[3, 3] - 176*MT2*MW2^6*MZ2*CHq3[3, 3] - 
      32*MW2^7*MZ2*CHq3[3, 3] - 8*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] + 
      256*MT2^2*MW2^4*MZ2^2*CHq3[3, 3] - 552*MT2*MW2^5*MZ2^2*CHq3[3, 3] + 
      544*MW2^6*MZ2^2*CHq3[3, 3] - 146*MT2^3*MW2^2*MZ2^3*CHq3[3, 3] + 
      40*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] + 470*MT2*MW2^4*MZ2^3*CHq3[3, 3] - 
      52*MW2^5*MZ2^3*CHq3[3, 3] + 87*MT2^3*MW2*MZ2^4*CHq3[3, 3] - 
      268*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 323*MT2*MW2^3*MZ2^4*CHq3[3, 3] - 
      436*MW2^4*MZ2^4*CHq3[3, 3] - 13*MT2^3*MZ2^5*CHq3[3, 3] + 
      113*MT2^2*MW2*MZ2^5*CHq3[3, 3] - 309*MT2*MW2^2*MZ2^5*CHq3[3, 3] + 
      104*MW2^3*MZ2^5*CHq3[3, 3] - 13*MT2^2*MZ2^6*CHq3[3, 3] + 
      52*MT2*MW2*MZ2^6*CHq3[3, 3]))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (B0i[bb0, 0, 0, MZ2]*(384*MW2^7*CHd[3, 3] + 
      32*MH2*MW2^5*MZ2*CHd[3, 3] + 384*MW2^6*MZ2*CHd[3, 3] - 
      16*MH2*MW2^4*MZ2^2*CHd[3, 3] - 2704*MW2^5*MZ2^2*CHd[3, 3] - 
      4*MH2*MW2^3*MZ2^3*CHd[3, 3] - 1288*MW2^4*MZ2^3*CHd[3, 3] + 
      4*MH2*MW2^2*MZ2^4*CHd[3, 3] + 2468*MW2^3*MZ2^4*CHd[3, 3] - 
      11*MH2*MW2*MZ2^5*CHd[3, 3] + 310*MW2^2*MZ2^5*CHd[3, 3] - 
      5*MH2*MZ2^6*CHd[3, 3] - 338*MW2*MZ2^6*CHd[3, 3] + 55*MZ2^7*CHd[3, 3] + 
      (2*MW2 - MZ2)*(192*MW2^6 - 576*MW2^5*MZ2 - 8*MW2^4*(2*MH2 - 181*MZ2)*
         MZ2 + 4*MW2^3*(4*MH2 - 17*MZ2)*MZ2^2 + 5*MZ2^5*(MH2 + 19*MZ2) - 
        6*MW2^2*MZ2^3*(MH2 + 196*MZ2) + MW2*MZ2^4*(MH2 + 328*MZ2))*
       CHe[Leff, Leff] - 2*MZ2^2*(672*MW2^5 - 1664*MW2^4*MZ2 + 
        164*MW2^3*MZ2^2 + 1098*MW2^2*MZ2^3 - 418*MW2*MZ2^4 - 95*MZ2^5 + 
        MH2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4))*
       SW2*CHl1[Leff, Leff] + 384*MW2^7*CHl3[1, 1] - 
      192*MW2^6*MZ2*CHl3[1, 1] - 624*MW2^5*MZ2^2*CHl3[1, 1] + 
      624*MW2^4*MZ2^3*CHl3[1, 1] - 348*MW2^3*MZ2^4*CHl3[1, 1] - 
      24*MW2^2*MZ2^5*CHl3[1, 1] + 180*MW2*MZ2^6*CHl3[1, 1] + 
      384*MW2^7*CHl3[2, 2] - 192*MW2^6*MZ2*CHl3[2, 2] - 
      624*MW2^5*MZ2^2*CHl3[2, 2] + 624*MW2^4*MZ2^3*CHl3[2, 2] - 
      348*MW2^3*MZ2^4*CHl3[2, 2] - 24*MW2^2*MZ2^5*CHl3[2, 2] + 
      180*MW2*MZ2^6*CHl3[2, 2] - 1536*MW2^7*CHl3[Leff, Leff] + 
      32*MH2*MW2^5*MZ2*CHl3[Leff, Leff] + 2112*MW2^6*MZ2*CHl3[Leff, Leff] - 
      64*MH2*MW2^4*MZ2^2*CHl3[Leff, Leff] - 2176*MW2^5*MZ2^2*
       CHl3[Leff, Leff] + 44*MH2*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      1160*MW2^4*MZ2^3*CHl3[Leff, Leff] - 14*MH2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] + 3260*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      8*MH2*MW2*MZ2^5*CHl3[Leff, Leff] - 2936*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      10*MH2*MZ2^6*CHl3[Leff, Leff] - 74*MW2*MZ2^6*CHl3[Leff, Leff] + 
      190*MZ2^7*CHl3[Leff, Leff] - 384*MW2^7*CHq1[3, 3] - 
      32*MH2*MW2^5*MZ2*CHq1[3, 3] + 768*MW2^6*MZ2*CHq1[3, 3] + 
      64*MH2*MW2^4*MZ2^2*CHq1[3, 3] + 2416*MW2^5*MZ2^2*CHq1[3, 3] - 
      44*MH2*MW2^3*MZ2^3*CHq1[3, 3] - 3560*MW2^4*MZ2^3*CHq1[3, 3] + 
      14*MH2*MW2^2*MZ2^4*CHq1[3, 3] - 1040*MW2^3*MZ2^4*CHq1[3, 3] + 
      8*MH2*MW2*MZ2^5*CHq1[3, 3] + 2156*MW2^2*MZ2^5*CHq1[3, 3] - 
      10*MH2*MZ2^6*CHq1[3, 3] - 466*MW2*MZ2^6*CHq1[3, 3] + 
      110*MZ2^7*CHq1[3, 3] - 384*MW2^7*CHq3[3, 3] - 
      32*MH2*MW2^5*MZ2*CHq3[3, 3] + 768*MW2^6*MZ2*CHq3[3, 3] + 
      64*MH2*MW2^4*MZ2^2*CHq3[3, 3] + 2416*MW2^5*MZ2^2*CHq3[3, 3] - 
      44*MH2*MW2^3*MZ2^3*CHq3[3, 3] - 3560*MW2^4*MZ2^3*CHq3[3, 3] + 
      14*MH2*MW2^2*MZ2^4*CHq3[3, 3] - 1040*MW2^3*MZ2^4*CHq3[3, 3] + 
      8*MH2*MW2*MZ2^5*CHq3[3, 3] + 2156*MW2^2*MZ2^5*CHq3[3, 3] - 
      10*MH2*MZ2^6*CHq3[3, 3] - 466*MW2*MZ2^6*CHq3[3, 3] + 
      110*MZ2^7*CHq3[3, 3]))/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (SW2*B0i[bb0, MZ2, MW2, MW2]*(768*MT2^2*MW2^7*CHd[3, 3] - 
      1536*MT2*MW2^8*CHd[3, 3] + 768*MW2^9*CHd[3, 3] + 
      1280*MT2^2*MW2^6*MZ2*CHd[3, 3] - 1792*MT2*MW2^7*MZ2*CHd[3, 3] + 
      1280*MW2^8*MZ2*CHd[3, 3] - 1728*MT2^4*MW2^3*MZ2^2*CHd[3, 3] + 
      1728*MT2^3*MW2^4*MZ2^2*CHd[3, 3] + 1888*MT2^2*MW2^5*MZ2^2*CHd[3, 3] - 
      768*MT2*MW2^6*MZ2^2*CHd[3, 3] + 160*MW2^7*MZ2^2*CHd[3, 3] + 
      432*MT2^4*MW2^2*MZ2^3*CHd[3, 3] - 4752*MT2^3*MW2^3*MZ2^3*CHd[3, 3] + 
      3424*MT2^2*MW2^4*MZ2^3*CHd[3, 3] - 2800*MT2*MW2^5*MZ2^3*CHd[3, 3] + 
      400*MW2^6*MZ2^3*CHd[3, 3] + 432*MT2^4*MW2*MZ2^4*CHd[3, 3] - 
      216*MT2^3*MW2^2*MZ2^4*CHd[3, 3] - 1824*MT2^2*MW2^3*MZ2^4*CHd[3, 3] - 
      56*MT2*MW2^4*MZ2^4*CHd[3, 3] + 336*MW2^5*MZ2^4*CHd[3, 3] - 
      108*MT2^4*MZ2^5*CHd[3, 3] + 972*MT2^3*MW2*MZ2^5*CHd[3, 3] - 
      700*MT2^2*MW2^2*MZ2^5*CHd[3, 3] + 980*MT2*MW2^3*MZ2^5*CHd[3, 3] - 
      160*MW2^4*MZ2^5*CHd[3, 3] - 162*MT2^3*MZ2^6*CHd[3, 3] + 
      326*MT2^2*MW2*MZ2^6*CHd[3, 3] - 2*MT2*MW2^2*MZ2^6*CHd[3, 3] - 
      106*MW2^3*MZ2^6*CHd[3, 3] - 59*MT2^2*MZ2^7*CHd[3, 3] - 
      96*MT2*MW2*MZ2^7*CHd[3, 3] - 5*MW2^2*MZ2^7*CHd[3, 3] - 
      5*MT2*MZ2^8*CHd[3, 3] - (2*MW2 - MZ2)*
       (12*MT2^4*MZ2*(-16*MW2^3 - 48*MW2^2*MZ2 + 36*MW2*MZ2^2 + MZ2^3) + 
        6*MT2^3*MZ2*(32*MW2^4 + 32*MW2^3*MZ2 - 336*MW2^2*MZ2^2 + 
          124*MW2*MZ2^3 + 13*MZ2^4) + MW2^2*(384*MW2^6 + 448*MW2^5*MZ2 - 
          144*MW2^4*MZ2^2 + 272*MW2^3*MZ2^3 + 32*MW2^2*MZ2^4 - 96*MW2*MZ2^5 - 
          5*MZ2^6) + MT2^2*(384*MW2^6 - 128*MW2^5*MZ2 + 1392*MW2^4*MZ2^2 + 
          800*MW2^3*MZ2^3 - 1156*MW2^2*MZ2^4 + 348*MW2*MZ2^5 + 61*MZ2^6) - 
        MT2*(768*MW2^7 - 64*MW2^6*MZ2 + 800*MW2^5*MZ2^2 + 976*MW2^4*MZ2^3 - 
          496*MW2^3*MZ2^4 - 50*MW2^2*MZ2^5 + 86*MW2*MZ2^6 + 5*MZ2^7))*
       CHe[Leff, Leff] - 2*MZ2*(12*MT2^4*MZ2*(-16*MW2^3 - 48*MW2^2*MZ2 + 
          36*MW2*MZ2^2 + MZ2^3) + 6*MT2^3*MZ2*(32*MW2^4 + 32*MW2^3*MZ2 - 
          336*MW2^2*MZ2^2 + 124*MW2*MZ2^3 + 13*MZ2^4) + 
        MW2^2*(384*MW2^6 + 448*MW2^5*MZ2 - 144*MW2^4*MZ2^2 + 
          272*MW2^3*MZ2^3 + 32*MW2^2*MZ2^4 - 96*MW2*MZ2^5 - 5*MZ2^6) + 
        MT2^2*(384*MW2^6 - 128*MW2^5*MZ2 + 1392*MW2^4*MZ2^2 + 
          800*MW2^3*MZ2^3 - 1156*MW2^2*MZ2^4 + 348*MW2*MZ2^5 + 61*MZ2^6) - 
        MT2*(768*MW2^7 - 64*MW2^6*MZ2 + 800*MW2^5*MZ2^2 + 976*MW2^4*MZ2^3 - 
          496*MW2^3*MZ2^4 - 50*MW2^2*MZ2^5 + 86*MW2*MZ2^6 + 5*MZ2^7))*SW2*
       CHl1[Leff, Leff] + 384*MT2^4*MW2^5*CHl3[1, 1] - 
      384*MT2^3*MW2^6*CHl3[1, 1] - 384*MT2^2*MW2^7*CHl3[1, 1] + 
      384*MT2*MW2^8*CHl3[1, 1] - 576*MT2^4*MW2^4*MZ2*CHl3[1, 1] + 
      1536*MT2^3*MW2^5*MZ2*CHl3[1, 1] - 192*MT2^2*MW2^6*MZ2*CHl3[1, 1] + 
      336*MT2^4*MW2^3*MZ2^2*CHl3[1, 1] - 1584*MT2^3*MW2^4*MZ2^2*CHl3[1, 1] + 
      1008*MT2^2*MW2^5*MZ2^2*CHl3[1, 1] - 336*MT2*MW2^6*MZ2^2*CHl3[1, 1] - 
      96*MT2^4*MW2^2*MZ2^3*CHl3[1, 1] + 744*MT2^3*MW2^3*MZ2^3*CHl3[1, 1] - 
      864*MT2^2*MW2^4*MZ2^3*CHl3[1, 1] + 216*MT2*MW2^5*MZ2^3*CHl3[1, 1] - 
      108*MT2^4*MW2*MZ2^4*CHl3[1, 1] - 60*MT2^3*MW2^2*MZ2^4*CHl3[1, 1] + 
      468*MT2^2*MW2^3*MZ2^4*CHl3[1, 1] - 180*MT2*MW2^4*MZ2^4*CHl3[1, 1] + 
      60*MT2^4*MZ2^5*CHl3[1, 1] - 342*MT2^3*MW2*MZ2^5*CHl3[1, 1] + 
      108*MT2^2*MW2^2*MZ2^5*CHl3[1, 1] - 114*MT2*MW2^3*MZ2^5*CHl3[1, 1] + 
      90*MT2^3*MZ2^6*CHl3[1, 1] - 174*MT2^2*MW2*MZ2^6*CHl3[1, 1] + 
      30*MT2*MW2^2*MZ2^6*CHl3[1, 1] + 30*MT2^2*MZ2^7*CHl3[1, 1] + 
      384*MT2^4*MW2^5*CHl3[2, 2] - 384*MT2^3*MW2^6*CHl3[2, 2] - 
      384*MT2^2*MW2^7*CHl3[2, 2] + 384*MT2*MW2^8*CHl3[2, 2] - 
      576*MT2^4*MW2^4*MZ2*CHl3[2, 2] + 1536*MT2^3*MW2^5*MZ2*CHl3[2, 2] - 
      192*MT2^2*MW2^6*MZ2*CHl3[2, 2] + 336*MT2^4*MW2^3*MZ2^2*CHl3[2, 2] - 
      1584*MT2^3*MW2^4*MZ2^2*CHl3[2, 2] + 1008*MT2^2*MW2^5*MZ2^2*CHl3[2, 2] - 
      336*MT2*MW2^6*MZ2^2*CHl3[2, 2] - 96*MT2^4*MW2^2*MZ2^3*CHl3[2, 2] + 
      744*MT2^3*MW2^3*MZ2^3*CHl3[2, 2] - 864*MT2^2*MW2^4*MZ2^3*CHl3[2, 2] + 
      216*MT2*MW2^5*MZ2^3*CHl3[2, 2] - 108*MT2^4*MW2*MZ2^4*CHl3[2, 2] - 
      60*MT2^3*MW2^2*MZ2^4*CHl3[2, 2] + 468*MT2^2*MW2^3*MZ2^4*CHl3[2, 2] - 
      180*MT2*MW2^4*MZ2^4*CHl3[2, 2] + 60*MT2^4*MZ2^5*CHl3[2, 2] - 
      342*MT2^3*MW2*MZ2^5*CHl3[2, 2] + 108*MT2^2*MW2^2*MZ2^5*CHl3[2, 2] - 
      114*MT2*MW2^3*MZ2^5*CHl3[2, 2] + 90*MT2^3*MZ2^6*CHl3[2, 2] - 
      174*MT2^2*MW2*MZ2^6*CHl3[2, 2] + 30*MT2*MW2^2*MZ2^6*CHl3[2, 2] + 
      30*MT2^2*MZ2^7*CHl3[2, 2] - 768*MT2^2*MW2^7*CHl3[Leff, Leff] + 
      1536*MT2*MW2^8*CHl3[Leff, Leff] - 768*MW2^9*CHl3[Leff, Leff] - 
      384*MT2^4*MW2^4*MZ2*CHl3[Leff, Leff] + 384*MT2^3*MW2^5*MZ2*
       CHl3[Leff, Leff] - 1280*MT2^2*MW2^6*MZ2*CHl3[Leff, Leff] + 
      640*MT2*MW2^7*MZ2*CHl3[Leff, Leff] - 128*MW2^8*MZ2*CHl3[Leff, Leff] - 
      768*MT2^4*MW2^3*MZ2^2*CHl3[Leff, Leff] + 5408*MT2^2*MW2^5*MZ2^2*
       CHl3[Leff, Leff] - 6720*MT2*MW2^6*MZ2^2*CHl3[Leff, Leff] + 
      1184*MW2^7*MZ2^2*CHl3[Leff, Leff] + 2016*MT2^4*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 4416*MT2^3*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      2848*MT2^2*MW2^4*MZ2^3*CHl3[Leff, Leff] + 5344*MT2*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 832*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
      840*MT2^4*MW2*MZ2^4*CHl3[Leff, Leff] + 5520*MT2^3*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 2952*MT2^2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      640*MT2*MW2^4*MZ2^4*CHl3[Leff, Leff] + 480*MW2^5*MZ2^4*
       CHl3[Leff, Leff] - 24*MT2^4*MZ2^5*CHl3[Leff, Leff] - 
      1332*MT2^3*MW2*MZ2^5*CHl3[Leff, Leff] + 3520*MT2^2*MW2^2*MZ2^5*
       CHl3[Leff, Leff] - 956*MT2*MW2^3*MZ2^5*CHl3[Leff, Leff] + 
      256*MW2^4*MZ2^5*CHl3[Leff, Leff] - 156*MT2^3*MZ2^6*CHl3[Leff, Leff] - 
      938*MT2^2*MW2*MZ2^6*CHl3[Leff, Leff] + 968*MT2*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 182*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      142*MT2^2*MZ2^7*CHl3[Leff, Leff] - 162*MT2*MW2*MZ2^7*CHl3[Leff, Leff] - 
      10*MW2^2*MZ2^7*CHl3[Leff, Leff] - 10*MT2*MZ2^8*CHl3[Leff, Leff] - 
      768*MT2^2*MW2^7*CHq1[3, 3] + 1536*MT2*MW2^8*CHq1[3, 3] - 
      768*MW2^9*CHq1[3, 3] + 576*MT2^4*MW2^4*MZ2*CHq1[3, 3] - 
      576*MT2^3*MW2^5*MZ2*CHq1[3, 3] - 704*MT2^2*MW2^6*MZ2*CHq1[3, 3] + 
      64*MT2*MW2^7*MZ2*CHq1[3, 3] - 128*MW2^8*MZ2*CHq1[3, 3] + 
      576*MT2^4*MW2^3*MZ2^2*CHq1[3, 3] + 864*MT2^3*MW2^4*MZ2^2*CHq1[3, 3] - 
      544*MT2^2*MW2^5*MZ2^2*CHq1[3, 3] - 1056*MT2*MW2^6*MZ2^2*CHq1[3, 3] + 
      1184*MW2^7*MZ2^2*CHq1[3, 3] - 1944*MT2^4*MW2^2*MZ2^3*CHq1[3, 3] + 
      3672*MT2^3*MW2^3*MZ2^3*CHq1[3, 3] + 248*MT2^2*MW2^4*MZ2^3*CHq1[3, 3] + 
      2056*MT2*MW2^5*MZ2^3*CHq1[3, 3] - 832*MW2^6*MZ2^3*CHq1[3, 3] + 
      828*MT2^4*MW2*MZ2^4*CHq1[3, 3] - 5256*MT2^3*MW2^2*MZ2^4*CHq1[3, 3] + 
      3828*MT2^2*MW2^3*MZ2^4*CHq1[3, 3] - 3448*MT2*MW2^4*MZ2^4*CHq1[3, 3] + 
      480*MW2^5*MZ2^4*CHq1[3, 3] - 36*MT2^4*MZ2^5*CHq1[3, 3] + 
      1350*MT2^3*MW2*MZ2^5*CHq1[3, 3] - 2336*MT2^2*MW2^2*MZ2^5*CHq1[3, 3] + 
      418*MT2*MW2^3*MZ2^5*CHq1[3, 3] + 256*MW2^4*MZ2^5*CHq1[3, 3] - 
      54*MT2^3*MZ2^6*CHq1[3, 3] + 304*MT2^2*MW2*MZ2^6*CHq1[3, 3] + 
      602*MT2*MW2^2*MZ2^6*CHq1[3, 3] - 182*MW2^3*MZ2^6*CHq1[3, 3] - 
      28*MT2^2*MZ2^7*CHq1[3, 3] - 162*MT2*MW2*MZ2^7*CHq1[3, 3] - 
      10*MW2^2*MZ2^7*CHq1[3, 3] - 10*MT2*MZ2^8*CHq1[3, 3] - 
      768*MT2^4*MW2^5*CHq3[3, 3] + 768*MT2^3*MW2^6*CHq3[3, 3] + 
      1536*MT2^2*MW2^7*CHq3[3, 3] - 2304*MT2*MW2^8*CHq3[3, 3] + 
      768*MW2^9*CHq3[3, 3] + 1728*MT2^4*MW2^4*MZ2*CHq3[3, 3] - 
      3648*MT2^3*MW2^5*MZ2*CHq3[3, 3] - 64*MT2^2*MW2^6*MZ2*CHq3[3, 3] + 
      1088*MT2*MW2^7*MZ2*CHq3[3, 3] + 128*MW2^8*MZ2*CHq3[3, 3] - 
      96*MT2^4*MW2^3*MZ2^2*CHq3[3, 3] + 4032*MT2^3*MW2^4*MZ2^2*CHq3[3, 3] - 
      4928*MT2^2*MW2^5*MZ2^2*CHq3[3, 3] + 4608*MT2*MW2^6*MZ2^2*CHq3[3, 3] - 
      1184*MW2^7*MZ2^2*CHq3[3, 3] - 1752*MT2^4*MW2^2*MZ2^3*CHq3[3, 3] + 
      2184*MT2^3*MW2^3*MZ2^3*CHq3[3, 3] + 3640*MT2^2*MW2^4*MZ2^3*CHq3[3, 3] - 
      4072*MT2*MW2^5*MZ2^3*CHq3[3, 3] + 832*MW2^6*MZ2^3*CHq3[3, 3] + 
      1044*MT2^4*MW2*MZ2^4*CHq3[3, 3] - 5136*MT2^3*MW2^2*MZ2^4*CHq3[3, 3] + 
      1932*MT2^2*MW2^3*MZ2^4*CHq3[3, 3] + 496*MT2*MW2^4*MZ2^4*CHq3[3, 3] - 
      480*MW2^5*MZ2^4*CHq3[3, 3] - 156*MT2^4*MZ2^5*CHq3[3, 3] + 
      2034*MT2^3*MW2*MZ2^5*CHq3[3, 3] - 3064*MT2^2*MW2^2*MZ2^5*CHq3[3, 3] + 
      710*MT2*MW2^3*MZ2^5*CHq3[3, 3] - 256*MW2^4*MZ2^5*CHq3[3, 3] - 
      234*MT2^3*MZ2^6*CHq3[3, 3] + 1016*MT2^2*MW2*MZ2^6*CHq3[3, 3] - 
      698*MT2*MW2^2*MZ2^6*CHq3[3, 3] + 182*MW2^3*MZ2^6*CHq3[3, 3] - 
      68*MT2^2*MZ2^7*CHq3[3, 3] + 162*MT2*MW2*MZ2^7*CHq3[3, 3] + 
      10*MW2^2*MZ2^7*CHq3[3, 3] + 10*MT2*MZ2^8*CHq3[3, 3]))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (2*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-288*MT2^3*MW2^3*MZ2^2*CHd[3, 3] + 864*MT2*MW2^5*MZ2^2*CHd[3, 3] - 
      576*MW2^6*MZ2^2*CHd[3, 3] + 216*MT2^3*MW2^2*MZ2^3*CHd[3, 3] - 
      720*MT2^2*MW2^3*MZ2^3*CHd[3, 3] + 792*MT2*MW2^4*MZ2^3*CHd[3, 3] - 
      1152*MW2^5*MZ2^3*CHd[3, 3] + 108*MT2^3*MW2*MZ2^4*CHd[3, 3] - 
      108*MT2^2*MW2^2*MZ2^4*CHd[3, 3] + 324*MT2*MW2^3*MZ2^4*CHd[3, 3] - 
      468*MW2^4*MZ2^4*CHd[3, 3] - 36*MT2^3*MZ2^5*CHd[3, 3] + 
      108*MT2^2*MW2*MZ2^5*CHd[3, 3] + 198*MW2^3*MZ2^5*CHd[3, 3] - 
      9*MT2^2*MZ2^6*CHd[3, 3] - 36*MT2*MW2*MZ2^6*CHd[3, 3] + 
      72*MW2^2*MZ2^6*CHd[3, 3] - 18*MW2*MZ2^7*CHd[3, 3] + 
      (2*MW2 - MZ2)*(192*MW2^7 + 64*MW2^6*MZ2 + 176*MW2^5*MZ2^2 + 
        440*MW2^4*MZ2^3 - 33*MW2^3*MZ2^4 - 185*MW2^2*MZ2^5 - 11*MW2*MZ2^6 + 
        5*MZ2^7 + 3*MT2^2*MZ2^2*(16*MW2^3 + 96*MW2^2*MZ2 - 24*MW2*MZ2^2 - 
          7*MZ2^3) + 6*MT2^3*MZ2*(8*MW2^3 + 12*MW2^2*MZ2 - 21*MW2*MZ2^2 + 
          MZ2^3) - 2*MT2*(96*MW2^6 - 40*MW2^5*MZ2 + 200*MW2^4*MZ2^2 + 
          107*MW2^3*MZ2^3 - 5*MW2^2*MZ2^4 - 29*MW2*MZ2^5 - 5*MZ2^6))*
       CHe[Leff, Leff] + 2*MZ2*(192*MW2^7 + 64*MW2^6*MZ2 + 176*MW2^5*MZ2^2 + 
        440*MW2^4*MZ2^3 - 33*MW2^3*MZ2^4 - 185*MW2^2*MZ2^5 - 11*MW2*MZ2^6 + 
        5*MZ2^7 + 3*MT2^2*MZ2^2*(16*MW2^3 + 96*MW2^2*MZ2 - 24*MW2*MZ2^2 - 
          7*MZ2^3) + 6*MT2^3*MZ2*(8*MW2^3 + 12*MW2^2*MZ2 - 21*MW2*MZ2^2 + 
          MZ2^3) - 2*MT2*(96*MW2^6 - 40*MW2^5*MZ2 + 200*MW2^4*MZ2^2 + 
          107*MW2^3*MZ2^3 - 5*MW2^2*MZ2^4 - 29*MW2*MZ2^5 - 5*MZ2^6))*SW2*
       CHl1[Leff, Leff] + 64*MT2^3*MW2^5*CHl3[1, 1] - 
      192*MT2*MW2^7*CHl3[1, 1] + 128*MW2^8*CHl3[1, 1] - 
      128*MT2^3*MW2^4*MZ2*CHl3[1, 1] + 160*MT2^2*MW2^5*MZ2*CHl3[1, 1] + 
      64*MT2*MW2^6*MZ2*CHl3[1, 1] + 96*MW2^7*MZ2*CHl3[1, 1] + 
      88*MT2^3*MW2^3*MZ2^2*CHl3[1, 1] - 176*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] - 
      8*MT2*MW2^5*MZ2^2*CHl3[1, 1] - 112*MW2^6*MZ2^2*CHl3[1, 1] - 
      28*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] + 76*MT2^2*MW2^3*MZ2^3*CHl3[1, 1] + 
      28*MT2*MW2^4*MZ2^3*CHl3[1, 1] - 20*MW2^5*MZ2^3*CHl3[1, 1] - 
      16*MT2^3*MW2*MZ2^4*CHl3[1, 1] - 16*MT2^2*MW2^2*MZ2^4*CHl3[1, 1] + 
      44*MT2*MW2^3*MZ2^4*CHl3[1, 1] + 2*MW2^4*MZ2^4*CHl3[1, 1] + 
      20*MT2^3*MZ2^5*CHl3[1, 1] - 49*MT2^2*MW2*MZ2^5*CHl3[1, 1] + 
      44*MT2*MW2^2*MZ2^5*CHl3[1, 1] - 86*MW2^3*MZ2^5*CHl3[1, 1] + 
      5*MT2^2*MZ2^6*CHl3[1, 1] + 20*MT2*MW2*MZ2^6*CHl3[1, 1] - 
      18*MW2^2*MZ2^6*CHl3[1, 1] + 10*MW2*MZ2^7*CHl3[1, 1] + 
      64*MT2^3*MW2^5*CHl3[2, 2] - 192*MT2*MW2^7*CHl3[2, 2] + 
      128*MW2^8*CHl3[2, 2] - 128*MT2^3*MW2^4*MZ2*CHl3[2, 2] + 
      160*MT2^2*MW2^5*MZ2*CHl3[2, 2] + 64*MT2*MW2^6*MZ2*CHl3[2, 2] + 
      96*MW2^7*MZ2*CHl3[2, 2] + 88*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] - 
      176*MT2^2*MW2^4*MZ2^2*CHl3[2, 2] - 8*MT2*MW2^5*MZ2^2*CHl3[2, 2] - 
      112*MW2^6*MZ2^2*CHl3[2, 2] - 28*MT2^3*MW2^2*MZ2^3*CHl3[2, 2] + 
      76*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] + 28*MT2*MW2^4*MZ2^3*CHl3[2, 2] - 
      20*MW2^5*MZ2^3*CHl3[2, 2] - 16*MT2^3*MW2*MZ2^4*CHl3[2, 2] - 
      16*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] + 44*MT2*MW2^3*MZ2^4*CHl3[2, 2] + 
      2*MW2^4*MZ2^4*CHl3[2, 2] + 20*MT2^3*MZ2^5*CHl3[2, 2] - 
      49*MT2^2*MW2*MZ2^5*CHl3[2, 2] + 44*MT2*MW2^2*MZ2^5*CHl3[2, 2] - 
      86*MW2^3*MZ2^5*CHl3[2, 2] + 5*MT2^2*MZ2^6*CHl3[2, 2] + 
      20*MT2*MW2*MZ2^6*CHl3[2, 2] - 18*MW2^2*MZ2^6*CHl3[2, 2] + 
      10*MW2*MZ2^7*CHl3[2, 2] + 384*MT2*MW2^7*CHl3[Leff, Leff] - 
      384*MW2^8*CHl3[Leff, Leff] - 96*MT2^3*MW2^4*MZ2*CHl3[Leff, Leff] - 
      544*MT2*MW2^6*MZ2*CHl3[Leff, Leff] + 256*MW2^7*MZ2*CHl3[Leff, Leff] - 
      48*MT2^3*MW2^3*MZ2^2*CHl3[Leff, Leff] - 96*MT2^2*MW2^4*MZ2^2*
       CHl3[Leff, Leff] + 960*MT2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
      224*MW2^6*MZ2^2*CHl3[Leff, Leff] + 396*MT2^3*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 480*MT2^2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      372*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] - 528*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 264*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] + 
      720*MT2^2*MW2^2*MZ2^4*CHl3[Leff, Leff] - 448*MT2*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 946*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      12*MT2^3*MZ2^5*CHl3[Leff, Leff] - 102*MT2^2*MW2*MZ2^5*
       CHl3[Leff, Leff] - 96*MT2*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      304*MW2^3*MZ2^5*CHl3[Leff, Leff] - 42*MT2^2*MZ2^6*CHl3[Leff, Leff] + 
      96*MT2*MW2*MZ2^6*CHl3[Leff, Leff] - 348*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      20*MT2*MZ2^7*CHl3[Leff, Leff] - 32*MW2*MZ2^7*CHl3[Leff, Leff] + 
      10*MZ2^8*CHl3[Leff, Leff] + 96*MT2^3*MW2^4*MZ2*CHq1[3, 3] + 
      96*MT2^2*MW2^5*MZ2*CHq1[3, 3] - 480*MT2*MW2^6*MZ2*CHq1[3, 3] + 
      288*MW2^7*MZ2*CHq1[3, 3] + 48*MT2^3*MW2^3*MZ2^2*CHq1[3, 3] + 
      192*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] - 624*MT2*MW2^5*MZ2^2*CHq1[3, 3] + 
      720*MW2^6*MZ2^2*CHq1[3, 3] - 396*MT2^3*MW2^2*MZ2^3*CHq1[3, 3] + 
      324*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] + 492*MT2*MW2^4*MZ2^3*CHq1[3, 3] + 
      36*MW2^5*MZ2^3*CHq1[3, 3] + 264*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 
      654*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 264*MT2*MW2^3*MZ2^4*CHq1[3, 3] - 
      792*MW2^4*MZ2^4*CHq1[3, 3] - 12*MT2^3*MZ2^5*CHq1[3, 3] + 
      60*MT2^2*MW2*MZ2^5*CHq1[3, 3] + 300*MT2*MW2^2*MZ2^5*CHq1[3, 3] - 
      288*MW2^3*MZ2^5*CHq1[3, 3] - 18*MT2^2*MZ2^6*CHq1[3, 3] + 
      48*MT2*MW2*MZ2^6*CHq1[3, 3] + 72*MW2^2*MZ2^6*CHq1[3, 3] - 
      36*MW2*MZ2^7*CHq1[3, 3] - 128*MT2^3*MW2^5*CHq3[3, 3] + 
      384*MT2*MW2^7*CHq3[3, 3] - 256*MW2^8*CHq3[3, 3] + 
      352*MT2^3*MW2^4*MZ2*CHq3[3, 3] - 416*MT2^2*MW2^5*MZ2*CHq3[3, 3] - 
      224*MT2*MW2^6*MZ2*CHq3[3, 3] - 96*MW2^7*MZ2*CHq3[3, 3] - 
      128*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] + 640*MT2^2*MW2^4*MZ2^2*CHq3[3, 3] - 
      608*MT2*MW2^5*MZ2^2*CHq3[3, 3] + 752*MW2^6*MZ2^2*CHq3[3, 3] - 
      340*MT2^3*MW2^2*MZ2^3*CHq3[3, 3] + 196*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] + 
      196*MT2*MW2^4*MZ2^3*CHq3[3, 3] + 196*MW2^5*MZ2^3*CHq3[3, 3] + 
      296*MT2^3*MW2*MZ2^4*CHq3[3, 3] - 646*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 
      296*MT2*MW2^3*MZ2^4*CHq3[3, 3] - 736*MW2^4*MZ2^4*CHq3[3, 3] - 
      52*MT2^3*MZ2^5*CHq3[3, 3] + 224*MT2^2*MW2*MZ2^5*CHq3[3, 3] + 
      68*MT2*MW2^2*MZ2^5*CHq3[3, 3] - 104*MW2^3*MZ2^5*CHq3[3, 3] + 
      2*MT2^2*MZ2^6*CHq3[3, 3] - 112*MT2*MW2*MZ2^6*CHq3[3, 3] + 
      240*MW2^2*MZ2^6*CHq3[3, 3] + 4*MW2*MZ2^7*CHq3[3, 3] + 
      48*MT2^3*MW2^4*MZ2*CHu[3, 3] - 96*MT2^2*MW2^5*MZ2*CHu[3, 3] + 
      48*MT2*MW2^6*MZ2*CHu[3, 3] - 48*MT2^3*MW2^3*MZ2^2*CHu[3, 3] + 
      96*MT2^2*MW2^4*MZ2^2*CHu[3, 3] + 48*MT2*MW2^5*MZ2^2*CHu[3, 3] + 
      18*MT2^3*MW2^2*MZ2^3*CHu[3, 3] - 36*MT2^2*MW2^3*MZ2^3*CHu[3, 3] - 
      78*MT2*MW2^4*MZ2^3*CHu[3, 3] - 3*MT2^3*MW2*MZ2^4*CHu[3, 3] + 
      6*MT2^2*MW2^2*MZ2^4*CHu[3, 3] + 33*MT2*MW2^3*MZ2^4*CHu[3, 3] - 
      15*MT2^3*MZ2^5*CHu[3, 3] + 30*MT2^2*MW2*MZ2^5*CHu[3, 3] - 
      21*MT2*MW2^2*MZ2^5*CHu[3, 3] - 30*MT2*MW2*MZ2^6*CHu[3, 3]))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (-144*MT2^8*MW2^2*MZ2^2*CHd[3, 3] + 864*MT2^7*MW2^3*MZ2^2*CHd[3, 3] - 
      2016*MT2^6*MW2^4*MZ2^2*CHd[3, 3] + 2016*MT2^5*MW2^5*MZ2^2*CHd[3, 3] - 
      2016*MT2^3*MW2^7*MZ2^2*CHd[3, 3] + 2016*MT2^2*MW2^8*MZ2^2*CHd[3, 3] - 
      864*MT2*MW2^9*MZ2^2*CHd[3, 3] + 144*MW2^10*MZ2^2*CHd[3, 3] - 
      36*MT2^8*MW2*MZ2^3*CHd[3, 3] - 36*MT2^7*MW2^2*MZ2^3*CHd[3, 3] + 
      972*MT2^6*MW2^3*MZ2^3*CHd[3, 3] - 3852*MT2^5*MW2^4*MZ2^3*CHd[3, 3] + 
      8460*MT2^4*MW2^5*MZ2^3*CHd[3, 3] - 11484*MT2^3*MW2^6*MZ2^3*CHd[3, 3] + 
      9396*MT2^2*MW2^7*MZ2^3*CHd[3, 3] - 4212*MT2*MW2^8*MZ2^3*CHd[3, 3] + 
      792*MW2^9*MZ2^3*CHd[3, 3] + 18*MT2^8*MZ2^4*CHd[3, 3] - 
      90*MT2^7*MW2*MZ2^4*CHd[3, 3] - 54*MT2^6*MW2^2*MZ2^4*CHd[3, 3] + 
      936*MT2^5*MW2^3*MZ2^4*CHd[3, 3] - 2052*MT2^4*MW2^4*MZ2^4*CHd[3, 3] + 
      1350*MT2^3*MW2^5*MZ2^4*CHd[3, 3] + 1098*MT2^2*MW2^6*MZ2^4*CHd[3, 3] - 
      1908*MT2*MW2^7*MZ2^4*CHd[3, 3] + 702*MW2^8*MZ2^4*CHd[3, 3] + 
      72*MT2^7*MZ2^5*CHd[3, 3] - 414*MT2^6*MW2*MZ2^5*CHd[3, 3] + 
      1215*MT2^5*MW2^2*MZ2^5*CHd[3, 3] - 2511*MT2^4*MW2^3*MZ2^5*CHd[3, 3] + 
      3654*MT2^3*MW2^4*MZ2^5*CHd[3, 3] - 3276*MT2^2*MW2^5*MZ2^5*CHd[3, 3] + 
      1323*MT2*MW2^6*MZ2^5*CHd[3, 3] - 63*MW2^7*MZ2^5*CHd[3, 3] + 
      54*MT2^6*MZ2^6*CHd[3, 3] - 234*MT2^5*MW2*MZ2^6*CHd[3, 3] + 
      423*MT2^4*MW2^2*MZ2^6*CHd[3, 3] - 216*MT2^3*MW2^3*MZ2^6*CHd[3, 3] - 
      342*MT2^2*MW2^4*MZ2^6*CHd[3, 3] + 432*MT2*MW2^5*MZ2^6*CHd[3, 3] - 
      117*MW2^6*MZ2^6*CHd[3, 3] + 54*MT2^4*MW2*MZ2^7*CHd[3, 3] - 
      198*MT2^3*MW2^2*MZ2^7*CHd[3, 3] + 261*MT2^2*MW2^3*MZ2^7*CHd[3, 3] - 
      117*MT2*MW2^4*MZ2^7*CHd[3, 3] + (2*MW2 - MZ2)*
       (18*MT2^8*(4*MW2 - MZ2)*MZ2^2 - 18*MT2^7*MZ2^2*
         (24*MW2^2 - 13*MW2*MZ2 + 4*MZ2^2) + 
        MT2^6*(-96*MW2^5 + 128*MW2^4*MZ2 + 892*MW2^3*MZ2^2 - 
          900*MW2^2*MZ2^3 + 496*MW2*MZ2^4 - 34*MZ2^5) + 
        MT2^4*MW2*(-1440*MW2^6 + 576*MW2^5*MZ2 + 1204*MW2^4*MZ2^2 - 
          5728*MW2^3*MZ2^3 + 4551*MW2^2*MZ2^4 - 532*MW2*MZ2^5 - 89*MZ2^6) + 
        MT2^5*(576*MW2^6 - 528*MW2^5*MZ2 - 904*MW2^4*MZ2^2 + 
          2476*MW2^3*MZ2^3 - 1890*MW2^2*MZ2^4 + 223*MW2*MZ2^5 + 20*MZ2^6) + 
        MW2^5*(-96*MW2^6 - 256*MW2^5*MZ2 + 84*MW2^4*MZ2^2 - 278*MW2^3*MZ2^3 - 
          251*MW2^2*MZ2^4 + 291*MW2*MZ2^5 + 20*MZ2^6) + 
        2*MT2*MW2^3*(288*MW2^7 + 504*MW2^6*MZ2 - 428*MW2^5*MZ2^2 + 
          1176*MW2^4*MZ2^3 - 124*MW2^3*MZ2^4 - 568*MW2^2*MZ2^5 + 
          33*MW2*MZ2^6 + 10*MZ2^7) + MT2^3*MW2*(1920*MW2^7 + 416*MW2^6*MZ2 - 
          2224*MW2^5*MZ2^2 + 8330*MW2^4*MZ2^3 - 5774*MW2^3*MZ2^4 + 
          73*MW2^2*MZ2^5 + 199*MW2*MZ2^6 + 30*MZ2^7) - 
        MT2^2*MW2^2*(1440*MW2^7 + 1344*MW2^6*MZ2 - 2164*MW2^5*MZ2^2 + 
          6420*MW2^4*MZ2^3 - 3140*MW2^3*MZ2^4 - 1133*MW2^2*MZ2^5 + 
          219*MW2*MZ2^6 + 65*MZ2^7))*CHe[Leff, Leff] + 
      2*MZ2*(18*MT2^8*(4*MW2 - MZ2)*MZ2^2 - 18*MT2^7*MZ2^2*
         (24*MW2^2 - 13*MW2*MZ2 + 4*MZ2^2) + 
        MT2^6*(-96*MW2^5 + 128*MW2^4*MZ2 + 892*MW2^3*MZ2^2 - 
          900*MW2^2*MZ2^3 + 496*MW2*MZ2^4 - 34*MZ2^5) + 
        MT2^4*MW2*(-1440*MW2^6 + 576*MW2^5*MZ2 + 1204*MW2^4*MZ2^2 - 
          5728*MW2^3*MZ2^3 + 4551*MW2^2*MZ2^4 - 532*MW2*MZ2^5 - 89*MZ2^6) + 
        MT2^5*(576*MW2^6 - 528*MW2^5*MZ2 - 904*MW2^4*MZ2^2 + 
          2476*MW2^3*MZ2^3 - 1890*MW2^2*MZ2^4 + 223*MW2*MZ2^5 + 20*MZ2^6) + 
        MW2^5*(-96*MW2^6 - 256*MW2^5*MZ2 + 84*MW2^4*MZ2^2 - 278*MW2^3*MZ2^3 - 
          251*MW2^2*MZ2^4 + 291*MW2*MZ2^5 + 20*MZ2^6) + 
        2*MT2*MW2^3*(288*MW2^7 + 504*MW2^6*MZ2 - 428*MW2^5*MZ2^2 + 
          1176*MW2^4*MZ2^3 - 124*MW2^3*MZ2^4 - 568*MW2^2*MZ2^5 + 
          33*MW2*MZ2^6 + 10*MZ2^7) + MT2^3*MW2*(1920*MW2^7 + 416*MW2^6*MZ2 - 
          2224*MW2^5*MZ2^2 + 8330*MW2^4*MZ2^3 - 5774*MW2^3*MZ2^4 + 
          73*MW2^2*MZ2^5 + 199*MW2*MZ2^6 + 30*MZ2^7) - 
        MT2^2*MW2^2*(1440*MW2^7 + 1344*MW2^6*MZ2 - 2164*MW2^5*MZ2^2 + 
          6420*MW2^4*MZ2^3 - 3140*MW2^3*MZ2^4 - 1133*MW2^2*MZ2^5 + 
          219*MW2*MZ2^6 + 65*MZ2^7))*SW2*CHl1[Leff, Leff] + 
      32*MT2^8*MW2^4*CHl3[1, 1] - 160*MT2^7*MW2^5*CHl3[1, 1] + 
      224*MT2^6*MW2^6*CHl3[1, 1] + 224*MT2^5*MW2^7*CHl3[1, 1] - 
      1120*MT2^4*MW2^8*CHl3[1, 1] + 1568*MT2^3*MW2^9*CHl3[1, 1] - 
      1120*MT2^2*MW2^10*CHl3[1, 1] + 416*MT2*MW2^11*CHl3[1, 1] - 
      64*MW2^12*CHl3[1, 1] - 32*MT2^8*MW2^3*MZ2*CHl3[1, 1] + 
      208*MT2^7*MW2^4*MZ2*CHl3[1, 1] - 464*MT2^6*MW2^5*MZ2*CHl3[1, 1] + 
      448*MT2^5*MW2^6*MZ2*CHl3[1, 1] - 320*MT2^4*MW2^7*MZ2*CHl3[1, 1] + 
      592*MT2^3*MW2^8*MZ2*CHl3[1, 1] - 848*MT2^2*MW2^9*MZ2*CHl3[1, 1] + 
      544*MT2*MW2^10*MZ2*CHl3[1, 1] - 128*MW2^11*MZ2*CHl3[1, 1] + 
      12*MT2^8*MW2^2*MZ2^2*CHl3[1, 1] - 108*MT2^7*MW2^3*MZ2^2*CHl3[1, 1] + 
      340*MT2^6*MW2^4*MZ2^2*CHl3[1, 1] - 684*MT2^5*MW2^5*MZ2^2*CHl3[1, 1] + 
      1308*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] - 1892*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] + 
      1500*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] - 516*MT2*MW2^9*MZ2^2*CHl3[1, 1] + 
      40*MW2^10*MZ2^2*CHl3[1, 1] - 2*MT2^8*MW2*MZ2^3*CHl3[1, 1] + 
      28*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] - 120*MT2^6*MW2^3*MZ2^3*CHl3[1, 1] + 
      334*MT2^5*MW2^4*MZ2^3*CHl3[1, 1] - 742*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] + 
      920*MT2^3*MW2^6*MZ2^3*CHl3[1, 1] - 396*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 
      82*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 60*MW2^9*MZ2^3*CHl3[1, 1] - 
      10*MT2^8*MZ2^4*CHl3[1, 1] + 47*MT2^7*MW2*MZ2^4*CHl3[1, 1] - 
      49*MT2^6*MW2^2*MZ2^4*CHl3[1, 1] - 148*MT2^5*MW2^3*MZ2^4*CHl3[1, 1] + 
      532*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] - 633*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] + 
      231*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 46*MT2*MW2^7*MZ2^4*CHl3[1, 1] - 
      16*MW2^8*MZ2^4*CHl3[1, 1] - 15*MT2^7*MZ2^5*CHl3[1, 1] + 
      74*MT2^6*MW2*MZ2^5*CHl3[1, 1] - 204*MT2^5*MW2^2*MZ2^5*CHl3[1, 1] + 
      438*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] - 697*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] + 
      702*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] - 366*MT2*MW2^6*MZ2^5*CHl3[1, 1] + 
      68*MW2^7*MZ2^5*CHl3[1, 1] - 5*MT2^6*MZ2^6*CHl3[1, 1] + 
      30*MT2^5*MW2*MZ2^6*CHl3[1, 1] - 91*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] + 
      107*MT2^3*MW2^3*MZ2^6*CHl3[1, 1] + MT2^2*MW2^4*MZ2^6*CHl3[1, 1] - 
      82*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 40*MW2^6*MZ2^6*CHl3[1, 1] - 
      5*MT2^4*MW2*MZ2^7*CHl3[1, 1] + 35*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] - 
      70*MT2^2*MW2^3*MZ2^7*CHl3[1, 1] + 40*MT2*MW2^4*MZ2^7*CHl3[1, 1] + 
      32*MT2^8*MW2^4*CHl3[2, 2] - 160*MT2^7*MW2^5*CHl3[2, 2] + 
      224*MT2^6*MW2^6*CHl3[2, 2] + 224*MT2^5*MW2^7*CHl3[2, 2] - 
      1120*MT2^4*MW2^8*CHl3[2, 2] + 1568*MT2^3*MW2^9*CHl3[2, 2] - 
      1120*MT2^2*MW2^10*CHl3[2, 2] + 416*MT2*MW2^11*CHl3[2, 2] - 
      64*MW2^12*CHl3[2, 2] - 32*MT2^8*MW2^3*MZ2*CHl3[2, 2] + 
      208*MT2^7*MW2^4*MZ2*CHl3[2, 2] - 464*MT2^6*MW2^5*MZ2*CHl3[2, 2] + 
      448*MT2^5*MW2^6*MZ2*CHl3[2, 2] - 320*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 
      592*MT2^3*MW2^8*MZ2*CHl3[2, 2] - 848*MT2^2*MW2^9*MZ2*CHl3[2, 2] + 
      544*MT2*MW2^10*MZ2*CHl3[2, 2] - 128*MW2^11*MZ2*CHl3[2, 2] + 
      12*MT2^8*MW2^2*MZ2^2*CHl3[2, 2] - 108*MT2^7*MW2^3*MZ2^2*CHl3[2, 2] + 
      340*MT2^6*MW2^4*MZ2^2*CHl3[2, 2] - 684*MT2^5*MW2^5*MZ2^2*CHl3[2, 2] + 
      1308*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] - 1892*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 
      1500*MT2^2*MW2^8*MZ2^2*CHl3[2, 2] - 516*MT2*MW2^9*MZ2^2*CHl3[2, 2] + 
      40*MW2^10*MZ2^2*CHl3[2, 2] - 2*MT2^8*MW2*MZ2^3*CHl3[2, 2] + 
      28*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] - 120*MT2^6*MW2^3*MZ2^3*CHl3[2, 2] + 
      334*MT2^5*MW2^4*MZ2^3*CHl3[2, 2] - 742*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] + 
      920*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] - 396*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] - 
      82*MT2*MW2^8*MZ2^3*CHl3[2, 2] + 60*MW2^9*MZ2^3*CHl3[2, 2] - 
      10*MT2^8*MZ2^4*CHl3[2, 2] + 47*MT2^7*MW2*MZ2^4*CHl3[2, 2] - 
      49*MT2^6*MW2^2*MZ2^4*CHl3[2, 2] - 148*MT2^5*MW2^3*MZ2^4*CHl3[2, 2] + 
      532*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] - 633*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] + 
      231*MT2^2*MW2^6*MZ2^4*CHl3[2, 2] + 46*MT2*MW2^7*MZ2^4*CHl3[2, 2] - 
      16*MW2^8*MZ2^4*CHl3[2, 2] - 15*MT2^7*MZ2^5*CHl3[2, 2] + 
      74*MT2^6*MW2*MZ2^5*CHl3[2, 2] - 204*MT2^5*MW2^2*MZ2^5*CHl3[2, 2] + 
      438*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] - 697*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] + 
      702*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] - 366*MT2*MW2^6*MZ2^5*CHl3[2, 2] + 
      68*MW2^7*MZ2^5*CHl3[2, 2] - 5*MT2^6*MZ2^6*CHl3[2, 2] + 
      30*MT2^5*MW2*MZ2^6*CHl3[2, 2] - 91*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] + 
      107*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] + MT2^2*MW2^4*MZ2^6*CHl3[2, 2] - 
      82*MT2*MW2^5*MZ2^6*CHl3[2, 2] + 40*MW2^6*MZ2^6*CHl3[2, 2] - 
      5*MT2^4*MW2*MZ2^7*CHl3[2, 2] + 35*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] - 
      70*MT2^2*MW2^3*MZ2^7*CHl3[2, 2] + 40*MT2*MW2^4*MZ2^7*CHl3[2, 2] + 
      192*MT2^6*MW2^6*CHl3[Leff, Leff] - 1152*MT2^5*MW2^7*CHl3[Leff, Leff] + 
      2880*MT2^4*MW2^8*CHl3[Leff, Leff] - 3840*MT2^3*MW2^9*CHl3[Leff, Leff] + 
      2880*MT2^2*MW2^10*CHl3[Leff, Leff] - 1152*MT2*MW2^11*CHl3[Leff, Leff] + 
      192*MW2^12*CHl3[Leff, Leff] - 448*MT2^6*MW2^5*MZ2*CHl3[Leff, Leff] + 
      2208*MT2^5*MW2^6*MZ2*CHl3[Leff, Leff] - 4032*MT2^4*MW2^7*MZ2*
       CHl3[Leff, Leff] + 3008*MT2^3*MW2^8*MZ2*CHl3[Leff, Leff] - 
      192*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] - 864*MT2*MW2^10*MZ2*
       CHl3[Leff, Leff] + 320*MW2^11*MZ2*CHl3[Leff, Leff] - 
      144*MT2^8*MW2^2*MZ2^2*CHl3[Leff, Leff] + 864*MT2^7*MW2^3*MZ2^2*
       CHl3[Leff, Leff] - 1528*MT2^6*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      752*MT2^5*MW2^5*MZ2^2*CHl3[Leff, Leff] - 1256*MT2^4*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 5280*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      7016*MT2^2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 3728*MT2*MW2^9*MZ2^2*
       CHl3[Leff, Leff] - 680*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
      180*MT2^8*MW2*MZ2^3*CHl3[Leff, Leff] - 1332*MT2^7*MW2^2*MZ2^3*
       CHl3[Leff, Leff] + 3584*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      6760*MT2^5*MW2^4*MZ2^3*CHl3[Leff, Leff] + 13864*MT2^4*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 21108*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      17168*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 6416*MT2*MW2^8*MZ2^3*
       CHl3[Leff, Leff] + 724*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      36*MT2^8*MZ2^4*CHl3[Leff, Leff] + 612*MT2^7*MW2*MZ2^4*
       CHl3[Leff, Leff] - 2792*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      8732*MT2^5*MW2^3*MZ2^4*CHl3[Leff, Leff] - 20558*MT2^4*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 28208*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      19120*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 5200*MT2*MW2^7*MZ2^4*
       CHl3[Leff, Leff] - 54*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
      144*MT2^7*MZ2^5*CHl3[Leff, Leff] + 1060*MT2^6*MW2*MZ2^5*
       CHl3[Leff, Leff] - 4226*MT2^5*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      10166*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] - 11694*MT2^3*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 4014*MT2^2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      1776*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 1084*MW2^7*MZ2^5*
       CHl3[Leff, Leff] - 68*MT2^6*MZ2^6*CHl3[Leff, Leff] + 
      406*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] - 886*MT2^4*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 252*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      2704*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 2404*MT2*MW2^5*MZ2^6*
       CHl3[Leff, Leff] + 542*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      40*MT2^5*MZ2^7*CHl3[Leff, Leff] - 178*MT2^4*MW2*MZ2^7*
       CHl3[Leff, Leff] + 338*MT2^3*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      308*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] + 92*MT2*MW2^4*MZ2^7*
       CHl3[Leff, Leff] + 40*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      60*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] - 130*MT2^2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] + 40*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      48*MT2^8*MW2^3*MZ2*CHq1[3, 3] - 336*MT2^7*MW2^4*MZ2*CHq1[3, 3] + 
      1008*MT2^6*MW2^5*MZ2*CHq1[3, 3] - 1680*MT2^5*MW2^6*MZ2*CHq1[3, 3] + 
      1680*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 1008*MT2^3*MW2^8*MZ2*CHq1[3, 3] + 
      336*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 48*MT2*MW2^10*MZ2*CHq1[3, 3] + 
      72*MT2^8*MW2^2*MZ2^2*CHq1[3, 3] - 312*MT2^7*MW2^3*MZ2^2*CHq1[3, 3] + 
      312*MT2^6*MW2^4*MZ2^2*CHq1[3, 3] + 744*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] - 
      2520*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] + 3288*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] - 
      2328*MT2^2*MW2^8*MZ2^2*CHq1[3, 3] + 888*MT2*MW2^9*MZ2^2*CHq1[3, 3] - 
      144*MW2^10*MZ2^2*CHq1[3, 3] - 126*MT2^8*MW2*MZ2^3*CHq1[3, 3] + 
      882*MT2^7*MW2^2*MZ2^3*CHq1[3, 3] - 2574*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] + 
      4674*MT2^5*MW2^4*MZ2^3*CHq1[3, 3] - 6714*MT2^4*MW2^5*MZ2^3*CHq1[3, 3] + 
      7830*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] - 6330*MT2^2*MW2^7*MZ2^3*CHq1[3, 3] + 
      2934*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 576*MW2^9*MZ2^3*CHq1[3, 3] + 
      6*MT2^8*MZ2^4*CHq1[3, 3] - 348*MT2^7*MW2*MZ2^4*CHq1[3, 3] + 
      2178*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] - 6978*MT2^5*MW2^3*MZ2^4*CHq1[3, 3] + 
      13908*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 16920*MT2^3*MW2^5*MZ2^4*
       CHq1[3, 3] + 11562*MT2^2*MW2^6*MZ2^4*CHq1[3, 3] - 
      3786*MT2*MW2^7*MZ2^4*CHq1[3, 3] + 378*MW2^8*MZ2^4*CHq1[3, 3] + 
      114*MT2^7*MZ2^5*CHq1[3, 3] - 1032*MT2^6*MW2*MZ2^5*CHq1[3, 3] + 
      3738*MT2^5*MW2^2*MZ2^5*CHq1[3, 3] - 7074*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] + 
      6540*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] - 1542*MT2^2*MW2^5*MZ2^5*CHq1[3, 3] - 
      1320*MT2*MW2^6*MZ2^5*CHq1[3, 3] + 576*MW2^7*MZ2^5*CHq1[3, 3] + 
      108*MT2^6*MZ2^6*CHq1[3, 3] - 498*MT2^5*MW2*MZ2^6*CHq1[3, 3] + 
      612*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] + 666*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] - 
      2220*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] + 1566*MT2*MW2^5*MZ2^6*CHq1[3, 3] - 
      234*MW2^6*MZ2^6*CHq1[3, 3] + 108*MT2^4*MW2*MZ2^7*CHq1[3, 3] - 
      396*MT2^3*MW2^2*MZ2^7*CHq1[3, 3] + 522*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] - 
      234*MT2*MW2^4*MZ2^7*CHq1[3, 3] - 64*MT2^8*MW2^4*CHq3[3, 3] + 
      320*MT2^7*MW2^5*CHq3[3, 3] - 448*MT2^6*MW2^6*CHq3[3, 3] - 
      448*MT2^5*MW2^7*CHq3[3, 3] + 2240*MT2^4*MW2^8*CHq3[3, 3] - 
      3136*MT2^3*MW2^9*CHq3[3, 3] + 2240*MT2^2*MW2^10*CHq3[3, 3] - 
      832*MT2*MW2^11*CHq3[3, 3] + 128*MW2^12*CHq3[3, 3] + 
      112*MT2^8*MW2^3*MZ2*CHq3[3, 3] - 560*MT2^7*MW2^4*MZ2*CHq3[3, 3] + 
      592*MT2^6*MW2^5*MZ2*CHq3[3, 3] + 1456*MT2^5*MW2^6*MZ2*CHq3[3, 3] - 
      4400*MT2^4*MW2^7*MZ2*CHq3[3, 3] + 4528*MT2^3*MW2^8*MZ2*CHq3[3, 3] - 
      2000*MT2^2*MW2^9*MZ2*CHq3[3, 3] + 208*MT2*MW2^10*MZ2*CHq3[3, 3] + 
      64*MW2^11*MZ2*CHq3[3, 3] + 48*MT2^8*MW2^2*MZ2^2*CHq3[3, 3] - 
      192*MT2^7*MW2^3*MZ2^2*CHq3[3, 3] + 304*MT2^6*MW2^4*MZ2^2*CHq3[3, 3] + 
      480*MT2^5*MW2^5*MZ2^2*CHq3[3, 3] - 3696*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 
      7552*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 7152*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] + 
      3168*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 512*MW2^10*MZ2^2*CHq3[3, 3] - 
      122*MT2^8*MW2*MZ2^3*CHq3[3, 3] + 754*MT2^7*MW2^2*MZ2^3*CHq3[3, 3] - 
      1638*MT2^6*MW2^3*MZ2^3*CHq3[3, 3] + 958*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] + 
      1898*MT2^4*MW2^5*MZ2^3*CHq3[3, 3] - 3250*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] + 
      966*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 866*MT2*MW2^8*MZ2^3*CHq3[3, 3] - 
      432*MW2^9*MZ2^3*CHq3[3, 3] + 26*MT2^8*MZ2^4*CHq3[3, 3] - 
      346*MT2^7*MW2*MZ2^4*CHq3[3, 3] + 1316*MT2^6*MW2^2*MZ2^4*CHq3[3, 3] - 
      2794*MT2^5*MW2^3*MZ2^4*CHq3[3, 3] + 4924*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 
      7302*MT2^3*MW2^5*MZ2^4*CHq3[3, 3] + 6876*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] - 
      3158*MT2*MW2^7*MZ2^4*CHq3[3, 3] + 458*MW2^8*MZ2^4*CHq3[3, 3] + 
      24*MT2^7*MZ2^5*CHq3[3, 3] - 124*MT2^6*MW2*MZ2^5*CHq3[3, 3] + 
      306*MT2^5*MW2^2*MZ2^5*CHq3[3, 3] - 894*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] + 
      1406*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] - 330*MT2^2*MW2^5*MZ2^5*CHq3[3, 3] - 
      756*MT2*MW2^6*MZ2^5*CHq3[3, 3] + 368*MW2^7*MZ2^5*CHq3[3, 3] - 
      2*MT2^6*MZ2^6*CHq3[3, 3] + 42*MT2^5*MW2*MZ2^6*CHq3[3, 3] - 
      70*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] + 188*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] - 
      662*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] + 578*MT2*MW2^5*MZ2^6*CHq3[3, 3] - 
      74*MW2^6*MZ2^6*CHq3[3, 3] - 2*MT2^4*MW2*MZ2^7*CHq3[3, 3] + 
      14*MT2^3*MW2^2*MZ2^7*CHq3[3, 3] + 62*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] - 
      74*MT2*MW2^4*MZ2^7*CHq3[3, 3] - 48*MT2^8*MW2^3*MZ2*CHu[3, 3] + 
      336*MT2^7*MW2^4*MZ2*CHu[3, 3] - 1008*MT2^6*MW2^5*MZ2*CHu[3, 3] + 
      1680*MT2^5*MW2^6*MZ2*CHu[3, 3] - 1680*MT2^4*MW2^7*MZ2*CHu[3, 3] + 
      1008*MT2^3*MW2^8*MZ2*CHu[3, 3] - 336*MT2^2*MW2^9*MZ2*CHu[3, 3] + 
      48*MT2*MW2^10*MZ2*CHu[3, 3] + 72*MT2^8*MW2^2*MZ2^2*CHu[3, 3] - 
      552*MT2^7*MW2^3*MZ2^2*CHu[3, 3] + 1704*MT2^6*MW2^4*MZ2^2*CHu[3, 3] - 
      2760*MT2^5*MW2^5*MZ2^2*CHu[3, 3] + 2520*MT2^4*MW2^6*MZ2^2*CHu[3, 3] - 
      1272*MT2^3*MW2^7*MZ2^2*CHu[3, 3] + 312*MT2^2*MW2^8*MZ2^2*CHu[3, 3] - 
      24*MT2*MW2^9*MZ2^2*CHu[3, 3] - 54*MT2^8*MW2*MZ2^3*CHu[3, 3] + 
      450*MT2^7*MW2^2*MZ2^3*CHu[3, 3] - 1422*MT2^6*MW2^3*MZ2^3*CHu[3, 3] + 
      2202*MT2^5*MW2^4*MZ2^3*CHu[3, 3] - 1746*MT2^4*MW2^5*MZ2^3*CHu[3, 3] + 
      630*MT2^3*MW2^6*MZ2^3*CHu[3, 3] - 42*MT2^2*MW2^7*MZ2^3*CHu[3, 3] - 
      18*MT2*MW2^8*MZ2^3*CHu[3, 3] + 30*MT2^8*MZ2^4*CHu[3, 3] - 
      264*MT2^7*MW2*MZ2^4*CHu[3, 3] + 846*MT2^6*MW2^2*MZ2^4*CHu[3, 3] - 
      1248*MT2^5*MW2^3*MZ2^4*CHu[3, 3] + 834*MT2^4*MW2^4*MZ2^4*CHu[3, 3] - 
      144*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 78*MT2^2*MW2^6*MZ2^4*CHu[3, 3] + 
      24*MT2*MW2^7*MZ2^4*CHu[3, 3] + 30*MT2^7*MZ2^5*CHu[3, 3] - 
      120*MT2^6*MW2*MZ2^5*CHu[3, 3] + 96*MT2^5*MW2^2*MZ2^5*CHu[3, 3] + 
      162*MT2^4*MW2^3*MZ2^5*CHu[3, 3] - 312*MT2^3*MW2^4*MZ2^5*CHu[3, 3] + 
      174*MT2^2*MW2^5*MZ2^5*CHu[3, 3] - 30*MT2*MW2^6*MZ2^5*CHu[3, 3] + 
      30*MT2^5*MW2*MZ2^6*CHu[3, 3] - 90*MT2^4*MW2^2*MZ2^6*CHu[3, 3] + 
      90*MT2^3*MW2^3*MZ2^6*CHu[3, 3] - 30*MT2^2*MW2^4*MZ2^6*CHu[3, 3]))/
    ((MT2 - MW2)^3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (SW2*B0i[bb0, MZ2, MT2, MT2]*
     (576*MT2^4*MW2^3*MZ2^2*CHd[3, 3] - 576*MT2^3*MW2^4*MZ2^2*CHd[3, 3] - 
      1728*MT2^2*MW2^5*MZ2^2*CHd[3, 3] + 2880*MT2*MW2^6*MZ2^2*CHd[3, 3] - 
      1152*MW2^7*MZ2^2*CHd[3, 3] - 432*MT2^4*MW2^2*MZ2^3*CHd[3, 3] + 
      1584*MT2^3*MW2^3*MZ2^3*CHd[3, 3] - 3024*MT2^2*MW2^4*MZ2^3*CHd[3, 3] + 
      4752*MT2*MW2^5*MZ2^3*CHd[3, 3] - 2880*MW2^6*MZ2^3*CHd[3, 3] - 
      216*MT2^4*MW2*MZ2^4*CHd[3, 3] + 216*MT2^3*MW2^2*MZ2^4*CHd[3, 3] + 
      72*MT2*MW2^4*MZ2^4*CHd[3, 3] - 1512*MW2^5*MZ2^4*CHd[3, 3] + 
      72*MT2^4*MZ2^5*CHd[3, 3] - 288*MT2^3*MW2*MZ2^5*CHd[3, 3] + 
      432*MT2^2*MW2^2*MZ2^5*CHd[3, 3] - 936*MT2*MW2^3*MZ2^5*CHd[3, 3] + 
      504*MW2^4*MZ2^5*CHd[3, 3] + 36*MT2^3*MZ2^6*CHd[3, 3] - 
      54*MT2^2*MW2*MZ2^6*CHd[3, 3] + 234*MW2^3*MZ2^6*CHd[3, 3] + 
      36*MT2*MW2*MZ2^7*CHd[3, 3] - 54*MW2^2*MZ2^7*CHd[3, 3] + 
      (2*MW2 - MZ2)*(-12*MT2^4*MZ2*(8*MW2^3 + 12*MW2^2*MZ2 - 21*MW2*MZ2^2 + 
          MZ2^3) + 12*MT2^3*MZ2*(8*MW2^4 + 4*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 
          16*MW2*MZ2^3 + 2*MZ2^4) - 6*MT2*MW2*(128*MW2^6 - 16*MW2^5*MZ2 + 
          216*MW2^4*MZ2^2 + 258*MW2^3*MZ2^3 - 146*MW2^2*MZ2^4 - 
          63*MW2*MZ2^5 + MZ2^6) + 2*MT2^2*(192*MW2^6 - 16*MW2^5*MZ2 + 
          368*MW2^4*MZ2^2 + 518*MW2^3*MZ2^3 - 272*MW2^2*MZ2^4 - 
          71*MW2*MZ2^5 + 10*MZ2^6) + MW2*(384*MW2^7 + 320*MW2^6*MZ2 + 
          352*MW2^5*MZ2^2 + 1024*MW2^4*MZ2^3 + 150*MW2^3*MZ2^4 - 
          559*MW2^2*MZ2^5 - 76*MW2*MZ2^6 + 25*MZ2^7))*CHe[Leff, Leff] + 
      2*MZ2*(-12*MT2^4*MZ2*(8*MW2^3 + 12*MW2^2*MZ2 - 21*MW2*MZ2^2 + MZ2^3) + 
        12*MT2^3*MZ2*(8*MW2^4 + 4*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 16*MW2*MZ2^3 + 
          2*MZ2^4) - 6*MT2*MW2*(128*MW2^6 - 16*MW2^5*MZ2 + 216*MW2^4*MZ2^2 + 
          258*MW2^3*MZ2^3 - 146*MW2^2*MZ2^4 - 63*MW2*MZ2^5 + MZ2^6) + 
        2*MT2^2*(192*MW2^6 - 16*MW2^5*MZ2 + 368*MW2^4*MZ2^2 + 
          518*MW2^3*MZ2^3 - 272*MW2^2*MZ2^4 - 71*MW2*MZ2^5 + 10*MZ2^6) + 
        MW2*(384*MW2^7 + 320*MW2^6*MZ2 + 352*MW2^5*MZ2^2 + 1024*MW2^4*MZ2^3 + 
          150*MW2^3*MZ2^4 - 559*MW2^2*MZ2^5 - 76*MW2*MZ2^6 + 25*MZ2^7))*SW2*
       CHl1[Leff, Leff] - 128*MT2^4*MW2^5*CHl3[1, 1] + 
      128*MT2^3*MW2^6*CHl3[1, 1] + 384*MT2^2*MW2^7*CHl3[1, 1] - 
      640*MT2*MW2^8*CHl3[1, 1] + 256*MW2^9*CHl3[1, 1] + 
      256*MT2^4*MW2^4*MZ2*CHl3[1, 1] - 512*MT2^3*MW2^5*MZ2*CHl3[1, 1] + 
      192*MT2^2*MW2^6*MZ2*CHl3[1, 1] - 256*MT2*MW2^7*MZ2*CHl3[1, 1] + 
      320*MW2^8*MZ2*CHl3[1, 1] - 176*MT2^4*MW2^3*MZ2^2*CHl3[1, 1] + 
      496*MT2^3*MW2^4*MZ2^2*CHl3[1, 1] - 528*MT2^2*MW2^5*MZ2^2*CHl3[1, 1] + 
      784*MT2*MW2^6*MZ2^2*CHl3[1, 1] - 256*MW2^7*MZ2^2*CHl3[1, 1] + 
      56*MT2^4*MW2^2*MZ2^3*CHl3[1, 1] - 216*MT2^3*MW2^3*MZ2^3*CHl3[1, 1] + 
      288*MT2^2*MW2^4*MZ2^3*CHl3[1, 1] - 360*MT2*MW2^5*MZ2^3*CHl3[1, 1] - 
      120*MW2^6*MZ2^3*CHl3[1, 1] + 32*MT2^4*MW2*MZ2^4*CHl3[1, 1] + 
      8*MT2^3*MW2^2*MZ2^4*CHl3[1, 1] - 192*MT2^2*MW2^3*MZ2^4*CHl3[1, 1] + 
      240*MT2*MW2^4*MZ2^4*CHl3[1, 1] + 64*MW2^5*MZ2^4*CHl3[1, 1] - 
      40*MT2^4*MZ2^5*CHl3[1, 1] + 116*MT2^3*MW2*MZ2^5*CHl3[1, 1] - 
      174*MT2^2*MW2^2*MZ2^5*CHl3[1, 1] + 296*MT2*MW2^3*MZ2^5*CHl3[1, 1] - 
      230*MW2^4*MZ2^5*CHl3[1, 1] - 20*MT2^3*MZ2^6*CHl3[1, 1] + 
      30*MT2^2*MW2*MZ2^6*CHl3[1, 1] - 44*MT2*MW2^2*MZ2^6*CHl3[1, 1] - 
      64*MW2^3*MZ2^6*CHl3[1, 1] - 20*MT2*MW2*MZ2^7*CHl3[1, 1] + 
      30*MW2^2*MZ2^7*CHl3[1, 1] - 128*MT2^4*MW2^5*CHl3[2, 2] + 
      128*MT2^3*MW2^6*CHl3[2, 2] + 384*MT2^2*MW2^7*CHl3[2, 2] - 
      640*MT2*MW2^8*CHl3[2, 2] + 256*MW2^9*CHl3[2, 2] + 
      256*MT2^4*MW2^4*MZ2*CHl3[2, 2] - 512*MT2^3*MW2^5*MZ2*CHl3[2, 2] + 
      192*MT2^2*MW2^6*MZ2*CHl3[2, 2] - 256*MT2*MW2^7*MZ2*CHl3[2, 2] + 
      320*MW2^8*MZ2*CHl3[2, 2] - 176*MT2^4*MW2^3*MZ2^2*CHl3[2, 2] + 
      496*MT2^3*MW2^4*MZ2^2*CHl3[2, 2] - 528*MT2^2*MW2^5*MZ2^2*CHl3[2, 2] + 
      784*MT2*MW2^6*MZ2^2*CHl3[2, 2] - 256*MW2^7*MZ2^2*CHl3[2, 2] + 
      56*MT2^4*MW2^2*MZ2^3*CHl3[2, 2] - 216*MT2^3*MW2^3*MZ2^3*CHl3[2, 2] + 
      288*MT2^2*MW2^4*MZ2^3*CHl3[2, 2] - 360*MT2*MW2^5*MZ2^3*CHl3[2, 2] - 
      120*MW2^6*MZ2^3*CHl3[2, 2] + 32*MT2^4*MW2*MZ2^4*CHl3[2, 2] + 
      8*MT2^3*MW2^2*MZ2^4*CHl3[2, 2] - 192*MT2^2*MW2^3*MZ2^4*CHl3[2, 2] + 
      240*MT2*MW2^4*MZ2^4*CHl3[2, 2] + 64*MW2^5*MZ2^4*CHl3[2, 2] - 
      40*MT2^4*MZ2^5*CHl3[2, 2] + 116*MT2^3*MW2*MZ2^5*CHl3[2, 2] - 
      174*MT2^2*MW2^2*MZ2^5*CHl3[2, 2] + 296*MT2*MW2^3*MZ2^5*CHl3[2, 2] - 
      230*MW2^4*MZ2^5*CHl3[2, 2] - 20*MT2^3*MZ2^6*CHl3[2, 2] + 
      30*MT2^2*MW2*MZ2^6*CHl3[2, 2] - 44*MT2*MW2^2*MZ2^6*CHl3[2, 2] - 
      64*MW2^3*MZ2^6*CHl3[2, 2] - 20*MT2*MW2*MZ2^7*CHl3[2, 2] + 
      30*MW2^2*MZ2^7*CHl3[2, 2] - 768*MT2^2*MW2^7*CHl3[Leff, Leff] + 
      1536*MT2*MW2^8*CHl3[Leff, Leff] - 768*MW2^9*CHl3[Leff, Leff] + 
      192*MT2^4*MW2^4*MZ2*CHl3[Leff, Leff] - 192*MT2^3*MW2^5*MZ2*
       CHl3[Leff, Leff] + 832*MT2^2*MW2^6*MZ2*CHl3[Leff, Leff] - 
      1728*MT2*MW2^7*MZ2*CHl3[Leff, Leff] + 128*MW2^8*MZ2*CHl3[Leff, Leff] + 
      96*MT2^4*MW2^3*MZ2^2*CHl3[Leff, Leff] + 96*MT2^3*MW2^4*MZ2^2*
       CHl3[Leff, Leff] - 1536*MT2^2*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      2784*MT2*MW2^6*MZ2^2*CHl3[Leff, Leff] - 64*MW2^7*MZ2^2*
       CHl3[Leff, Leff] - 792*MT2^4*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      1464*MT2^3*MW2^3*MZ2^3*CHl3[Leff, Leff] - 600*MT2^2*MW2^4*MZ2^3*
       CHl3[Leff, Leff] + 504*MT2*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      1344*MW2^6*MZ2^3*CHl3[Leff, Leff] + 528*MT2^4*MW2*MZ2^4*
       CHl3[Leff, Leff] - 1752*MT2^3*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      3160*MT2^2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 4848*MT2*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 1748*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      24*MT2^4*MZ2^5*CHl3[Leff, Leff] + 336*MT2^3*MW2*MZ2^5*
       CHl3[Leff, Leff] - 804*MT2^2*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      996*MT2*MW2^3*MZ2^5*CHl3[Leff, Leff] + 1418*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 48*MT2^3*MZ2^6*CHl3[Leff, Leff] - 
      324*MT2^2*MW2*MZ2^6*CHl3[Leff, Leff] + 768*MT2*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 966*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      40*MT2^2*MZ2^7*CHl3[Leff, Leff] - 12*MT2*MW2*MZ2^7*CHl3[Leff, Leff] - 
      202*MW2^2*MZ2^7*CHl3[Leff, Leff] + 50*MW2*MZ2^8*CHl3[Leff, Leff] - 
      192*MT2^4*MW2^4*MZ2*CHq1[3, 3] + 1152*MT2^2*MW2^6*MZ2*CHq1[3, 3] - 
      1536*MT2*MW2^7*MZ2*CHq1[3, 3] + 576*MW2^8*MZ2*CHq1[3, 3] - 
      96*MT2^4*MW2^3*MZ2^2*CHq1[3, 3] - 96*MT2^3*MW2^4*MZ2^2*CHq1[3, 3] + 
      1440*MT2^2*MW2^5*MZ2^2*CHq1[3, 3] - 2976*MT2*MW2^6*MZ2^2*CHq1[3, 3] + 
      1728*MW2^7*MZ2^2*CHq1[3, 3] + 792*MT2^4*MW2^2*MZ2^3*CHq1[3, 3] - 
      1344*MT2^3*MW2^3*MZ2^3*CHq1[3, 3] - 432*MT2^2*MW2^4*MZ2^3*CHq1[3, 3] + 
      1248*MT2*MW2^5*MZ2^3*CHq1[3, 3] + 504*MW2^6*MZ2^3*CHq1[3, 3] - 
      528*MT2^4*MW2*MZ2^4*CHq1[3, 3] + 1692*MT2^3*MW2^2*MZ2^4*CHq1[3, 3] - 
      2340*MT2^2*MW2^3*MZ2^4*CHq1[3, 3] + 3540*MT2*MW2^4*MZ2^4*CHq1[3, 3] - 
      1980*MW2^5*MZ2^4*CHq1[3, 3] + 24*MT2^4*MZ2^5*CHq1[3, 3] - 
      264*MT2^3*MW2*MZ2^5*CHq1[3, 3] + 288*MT2^2*MW2^2*MZ2^5*CHq1[3, 3] - 
      300*MT2*MW2^3*MZ2^5*CHq1[3, 3] - 972*MW2^4*MZ2^5*CHq1[3, 3] + 
      12*MT2^3*MZ2^6*CHq1[3, 3] - 108*MT2^2*MW2*MZ2^6*CHq1[3, 3] + 
      12*MT2*MW2^2*MZ2^6*CHq1[3, 3] + 252*MW2^3*MZ2^6*CHq1[3, 3] + 
      12*MT2*MW2*MZ2^7*CHq1[3, 3] - 108*MW2^2*MZ2^7*CHq1[3, 3] + 
      256*MT2^4*MW2^5*CHq3[3, 3] - 256*MT2^3*MW2^6*CHq3[3, 3] - 
      768*MT2^2*MW2^7*CHq3[3, 3] + 1280*MT2*MW2^8*CHq3[3, 3] - 
      512*MW2^9*CHq3[3, 3] - 704*MT2^4*MW2^4*MZ2*CHq3[3, 3] + 
      1408*MT2^3*MW2^5*MZ2*CHq3[3, 3] - 384*MT2^2*MW2^6*MZ2*CHq3[3, 3] + 
      128*MT2*MW2^7*MZ2*CHq3[3, 3] - 448*MW2^8*MZ2*CHq3[3, 3] + 
      256*MT2^4*MW2^3*MZ2^2*CHq3[3, 3] - 1472*MT2^3*MW2^4*MZ2^2*CHq3[3, 3] + 
      3072*MT2^2*MW2^5*MZ2^2*CHq3[3, 3] - 4160*MT2*MW2^6*MZ2^2*CHq3[3, 3] + 
      1664*MW2^7*MZ2^2*CHq3[3, 3] + 680*MT2^4*MW2^2*MZ2^3*CHq3[3, 3] - 
      768*MT2^3*MW2^3*MZ2^3*CHq3[3, 3] - 864*MT2^2*MW2^4*MZ2^3*CHq3[3, 3] + 
      864*MT2*MW2^5*MZ2^3*CHq3[3, 3] + 984*MW2^6*MZ2^3*CHq3[3, 3] - 
      592*MT2^4*MW2*MZ2^4*CHq3[3, 3] + 1652*MT2^3*MW2^2*MZ2^4*CHq3[3, 3] - 
      2100*MT2^2*MW2^3*MZ2^4*CHq3[3, 3] + 3564*MT2*MW2^4*MZ2^4*CHq3[3, 3] - 
      1868*MW2^5*MZ2^4*CHq3[3, 3] + 104*MT2^4*MZ2^5*CHq3[3, 3] - 
      616*MT2^3*MW2*MZ2^5*CHq3[3, 3] + 1032*MT2^2*MW2^2*MZ2^5*CHq3[3, 3] - 
      1348*MT2*MW2^3*MZ2^5*CHq3[3, 3] - 548*MW2^4*MZ2^5*CHq3[3, 3] + 
      52*MT2^3*MZ2^6*CHq3[3, 3] + 12*MT2^2*MW2*MZ2^6*CHq3[3, 3] - 
      380*MT2*MW2^2*MZ2^6*CHq3[3, 3] + 716*MW2^3*MZ2^6*CHq3[3, 3] + 
      52*MT2*MW2*MZ2^7*CHq3[3, 3] + 12*MW2^2*MZ2^7*CHq3[3, 3] - 
      96*MT2^4*MW2^4*MZ2*CHu[3, 3] + 288*MT2^3*MW2^5*MZ2*CHu[3, 3] - 
      288*MT2^2*MW2^6*MZ2*CHu[3, 3] + 96*MT2*MW2^7*MZ2*CHu[3, 3] + 
      96*MT2^4*MW2^3*MZ2^2*CHu[3, 3] - 336*MT2^3*MW2^4*MZ2^2*CHu[3, 3] + 
      288*MT2^2*MW2^5*MZ2^2*CHu[3, 3] - 48*MT2*MW2^6*MZ2^2*CHu[3, 3] - 
      36*MT2^4*MW2^2*MZ2^3*CHu[3, 3] + 156*MT2^3*MW2^3*MZ2^3*CHu[3, 3] - 
      108*MT2^2*MW2^4*MZ2^3*CHu[3, 3] - 60*MT2*MW2^5*MZ2^3*CHu[3, 3] + 
      6*MT2^4*MW2*MZ2^4*CHu[3, 3] - 36*MT2^3*MW2^2*MZ2^4*CHu[3, 3] + 
      18*MT2^2*MW2^3*MZ2^4*CHu[3, 3] + 60*MT2*MW2^4*MZ2^4*CHu[3, 3] + 
      30*MT2^4*MZ2^5*CHu[3, 3] - 87*MT2^3*MW2*MZ2^5*CHu[3, 3] + 
      90*MT2^2*MW2^2*MZ2^5*CHu[3, 3] - 51*MT2*MW2^3*MZ2^5*CHu[3, 3] + 
      15*MT2^3*MZ2^6*CHu[3, 3] - 12*MT2*MW2^2*MZ2^6*CHu[3, 3] + 
      15*MT2*MW2*MZ2^7*CHu[3, 3]))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MZ2*SW2*(45696*MT2^6*MW2^6*CHd[3, 3] - 274176*MT2^5*MW2^7*CHd[3, 3] + 
      685440*MT2^4*MW2^8*CHd[3, 3] - 913920*MT2^3*MW2^9*CHd[3, 3] + 
      685440*MT2^2*MW2^10*CHd[3, 3] - 274176*MT2*MW2^11*CHd[3, 3] + 
      45696*MW2^12*CHd[3, 3] + 288*MH2*MT2^6*MW2^4*MZ2*CHd[3, 3] + 
      5184*MT2^7*MW2^4*MZ2*CHd[3, 3] - 1728*MH2*MT2^5*MW2^5*MZ2*CHd[3, 3] - 
      97152*MT2^6*MW2^5*MZ2*CHd[3, 3] + 4320*MH2*MT2^4*MW2^6*MZ2*CHd[3, 3] + 
      519744*MT2^5*MW2^6*MZ2*CHd[3, 3] - 5760*MH2*MT2^3*MW2^7*MZ2*CHd[3, 3] - 
      1231488*MT2^4*MW2^7*MZ2*CHd[3, 3] + 4320*MH2*MT2^2*MW2^8*MZ2*
       CHd[3, 3] + 1490112*MT2^3*MW2^8*MZ2*CHd[3, 3] - 
      1728*MH2*MT2*MW2^9*MZ2*CHd[3, 3] - 930432*MT2^2*MW2^9*MZ2*CHd[3, 3] + 
      288*MH2*MW2^10*MZ2*CHd[3, 3] + 264384*MT2*MW2^10*MZ2*CHd[3, 3] - 
      20352*MW2^11*MZ2*CHd[3, 3] + 144*MH2*MT2^6*MW2^3*MZ2^2*CHd[3, 3] - 
      20736*MT2^7*MW2^3*MZ2^2*CHd[3, 3] - 576*MH2*MT2^5*MW2^4*MZ2^2*
       CHd[3, 3] - 145968*MT2^6*MW2^4*MZ2^2*CHd[3, 3] + 
      1296*MH2*MT2^4*MW2^5*MZ2^2*CHd[3, 3] + 1276320*MT2^5*MW2^5*MZ2^2*
       CHd[3, 3] - 2304*MH2*MT2^3*MW2^6*MZ2^2*CHd[3, 3] - 
      3588048*MT2^4*MW2^6*MZ2^2*CHd[3, 3] + 2736*MH2*MT2^2*MW2^7*MZ2^2*
       CHd[3, 3] + 5279808*MT2^3*MW2^7*MZ2^2*CHd[3, 3] - 
      1728*MH2*MT2*MW2^8*MZ2^2*CHd[3, 3] - 4403664*MT2^2*MW2^8*MZ2^2*
       CHd[3, 3] + 432*MH2*MW2^9*MZ2^2*CHd[3, 3] + 1959456*MT2*MW2^9*MZ2^2*
       CHd[3, 3] - 357168*MW2^10*MZ2^2*CHd[3, 3] + 108*MH2*MT2^6*MW2^2*MZ2^3*
       CHd[3, 3] + 15552*MT2^7*MW2^2*MZ2^3*CHd[3, 3] - 
      504*MH2*MT2^5*MW2^3*MZ2^3*CHd[3, 3] + 320280*MT2^6*MW2^3*MZ2^3*
       CHd[3, 3] + 1188*MH2*MT2^4*MW2^4*MZ2^3*CHd[3, 3] - 
      2574384*MT2^5*MW2^4*MZ2^3*CHd[3, 3] - 1584*MH2*MT2^3*MW2^5*MZ2^3*
       CHd[3, 3] + 6951528*MT2^4*MW2^5*MZ2^3*CHd[3, 3] + 
      1332*MH2*MT2^2*MW2^6*MZ2^3*CHd[3, 3] - 9036768*MT2^3*MW2^6*MZ2^3*
       CHd[3, 3] - 792*MH2*MT2*MW2^7*MZ2^3*CHd[3, 3] + 
      5953320*MT2^2*MW2^7*MZ2^3*CHd[3, 3] + 252*MH2*MW2^8*MZ2^3*CHd[3, 3] - 
      1761072*MT2*MW2^8*MZ2^3*CHd[3, 3] + 131544*MW2^9*MZ2^3*CHd[3, 3] + 
      144*MH2*MT2^6*MW2*MZ2^4*CHd[3, 3] + 10368*MT2^7*MW2*MZ2^4*CHd[3, 3] - 
      756*MH2*MT2^5*MW2^2*MZ2^4*CHd[3, 3] - 50700*MT2^6*MW2^2*MZ2^4*
       CHd[3, 3] + 1836*MH2*MT2^4*MW2^3*MZ2^4*CHd[3, 3] + 
      567456*MT2^5*MW2^3*MZ2^4*CHd[3, 3] - 2520*MH2*MT2^3*MW2^4*MZ2^4*
       CHd[3, 3] - 1548972*MT2^4*MW2^4*MZ2^4*CHd[3, 3] + 
      2088*MH2*MT2^2*MW2^5*MZ2^4*CHd[3, 3] + 878736*MT2^3*MW2^5*MZ2^4*
       CHd[3, 3] - 1044*MH2*MT2*MW2^6*MZ2^4*CHd[3, 3] + 
      1245084*MT2^2*MW2^6*MZ2^4*CHd[3, 3] + 252*MH2*MW2^7*MZ2^4*CHd[3, 3] - 
      1520592*MT2*MW2^7*MZ2^4*CHd[3, 3] + 418620*MW2^8*MZ2^4*CHd[3, 3] + 
      45*MH2*MT2^6*MZ2^5*CHd[3, 3] - 1620*MT2^7*MZ2^5*CHd[3, 3] - 
      126*MH2*MT2^5*MW2*MZ2^5*CHd[3, 3] - 80022*MT2^6*MW2*MZ2^5*CHd[3, 3] + 
      243*MH2*MT2^4*MW2^2*MZ2^5*CHd[3, 3] + 540240*MT2^5*MW2^2*MZ2^5*
       CHd[3, 3] - 504*MH2*MT2^3*MW2^3*MZ2^5*CHd[3, 3] - 
      1415970*MT2^4*MW2^3*MZ2^5*CHd[3, 3] + 747*MH2*MT2^2*MW2^4*MZ2^5*
       CHd[3, 3] + 2384052*MT2^3*MW2^4*MZ2^5*CHd[3, 3] - 
      594*MH2*MT2*MW2^5*MZ2^5*CHd[3, 3] - 2362842*MT2^2*MW2^5*MZ2^5*
       CHd[3, 3] + 189*MH2*MW2^6*MZ2^5*CHd[3, 3] + 1039344*MT2*MW2^6*MZ2^5*
       CHd[3, 3] - 103182*MW2^7*MZ2^5*CHd[3, 3] + 45*MH2*MT2^5*MZ2^6*
       CHd[3, 3] + 18072*MT2^6*MZ2^6*CHd[3, 3] - 135*MH2*MT2^4*MW2*MZ2^6*
       CHd[3, 3] - 213402*MT2^5*MW2*MZ2^6*CHd[3, 3] + 
      234*MH2*MT2^3*MW2^2*MZ2^6*CHd[3, 3] + 601866*MT2^4*MW2^2*MZ2^6*
       CHd[3, 3] - 198*MH2*MT2^2*MW2^3*MZ2^6*CHd[3, 3] - 
      620136*MT2^3*MW2^3*MZ2^6*CHd[3, 3] + 9*MH2*MT2*MW2^4*MZ2^6*CHd[3, 3] + 
      118476*MT2^2*MW2^4*MZ2^6*CHd[3, 3] + 45*MH2*MW2^5*MZ2^6*CHd[3, 3] + 
      174570*MT2*MW2^5*MZ2^6*CHd[3, 3] - 79446*MW2^6*MZ2^6*CHd[3, 3] + 
      19692*MT2^5*MZ2^7*CHd[3, 3] + 45*MH2*MT2^3*MW2*MZ2^7*CHd[3, 3] - 
      60696*MT2^4*MW2*MZ2^7*CHd[3, 3] - 90*MH2*MT2^2*MW2^2*MZ2^7*CHd[3, 3] - 
      57486*MT2^3*MW2^2*MZ2^7*CHd[3, 3] + 45*MH2*MT2*MW2^3*MZ2^7*CHd[3, 3] + 
      237012*MT2^2*MW2^3*MZ2^7*CHd[3, 3] - 158214*MT2*MW2^4*MZ2^7*CHd[3, 3] + 
      19692*MW2^5*MZ2^7*CHd[3, 3] + 19692*MT2^3*MW2*MZ2^8*CHd[3, 3] - 
      39384*MT2^2*MW2^2*MZ2^8*CHd[3, 3] + 19692*MT2*MW2^3*MZ2^8*CHd[3, 3] - 
      8192*MT2^6*MW2^6*Pi^2*CHd[3, 3] + 49152*MT2^5*MW2^7*Pi^2*CHd[3, 3] - 
      122880*MT2^4*MW2^8*Pi^2*CHd[3, 3] + 163840*MT2^3*MW2^9*Pi^2*CHd[3, 3] - 
      122880*MT2^2*MW2^10*Pi^2*CHd[3, 3] + 49152*MT2*MW2^11*Pi^2*CHd[3, 3] - 
      8192*MW2^12*Pi^2*CHd[3, 3] + 5376*MT2^6*MW2^5*MZ2*Pi^2*CHd[3, 3] - 
      40448*MT2^5*MW2^6*MZ2*Pi^2*CHd[3, 3] + 105216*MT2^4*MW2^7*MZ2*Pi^2*
       CHd[3, 3] - 123904*MT2^3*MW2^8*MZ2*Pi^2*CHd[3, 3] + 
      64256*MT2^2*MW2^9*MZ2*Pi^2*CHd[3, 3] - 7680*MT2*MW2^10*MZ2*Pi^2*
       CHd[3, 3] - 2816*MW2^11*MZ2*Pi^2*CHd[3, 3] + 36096*MT2^6*MW2^4*MZ2^2*
       Pi^2*CHd[3, 3] - 211200*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[3, 3] + 
      525312*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[3, 3] - 719360*MT2^3*MW2^7*MZ2^2*Pi^2*
       CHd[3, 3] + 568576*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[3, 3] - 
      240896*MT2*MW2^9*MZ2^2*Pi^2*CHd[3, 3] + 41472*MW2^10*MZ2^2*Pi^2*
       CHd[3, 3] - 45536*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[3, 3] + 
      309312*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[3, 3] - 791328*MT2^4*MW2^5*MZ2^3*Pi^2*
       CHd[3, 3] + 988288*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[3, 3] - 
      621600*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[3, 3] + 170304*MT2*MW2^8*MZ2^3*Pi^2*
       CHd[3, 3] - 9440*MW2^9*MZ2^3*Pi^2*CHd[3, 3] + 
      816*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[3, 3] - 50432*MT2^5*MW2^3*MZ2^4*Pi^2*
       CHd[3, 3] + 148848*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[3, 3] - 
      71296*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[3, 3] - 151024*MT2^2*MW2^6*MZ2^4*Pi^2*
       CHd[3, 3] + 167808*MT2*MW2^7*MZ2^4*Pi^2*CHd[3, 3] - 
      44720*MW2^8*MZ2^4*Pi^2*CHd[3, 3] + 10920*MT2^6*MW2*MZ2^5*Pi^2*
       CHd[3, 3] - 64704*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[3, 3] + 
      161352*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[3, 3] - 262304*MT2^3*MW2^4*MZ2^5*Pi^2*
       CHd[3, 3] + 256504*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[3, 3] - 
      113504*MT2*MW2^6*MZ2^5*Pi^2*CHd[3, 3] + 11736*MW2^7*MZ2^5*Pi^2*
       CHd[3, 3] - 2396*MT2^6*MZ2^6*Pi^2*CHd[3, 3] + 
      25296*MT2^5*MW2*MZ2^6*Pi^2*CHd[3, 3] - 68700*MT2^4*MW2^2*MZ2^6*Pi^2*
       CHd[3, 3] + 70576*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[3, 3] - 
      15732*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[3, 3] - 17568*MT2*MW2^5*MZ2^6*Pi^2*
       CHd[3, 3] + 8524*MW2^6*MZ2^6*Pi^2*CHd[3, 3] - 
      2396*MT2^5*MZ2^7*Pi^2*CHd[3, 3] + 7188*MT2^4*MW2*MZ2^7*Pi^2*CHd[3, 3] + 
      6128*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[3, 3] - 26632*MT2^2*MW2^3*MZ2^7*Pi^2*
       CHd[3, 3] + 18108*MT2*MW2^4*MZ2^7*Pi^2*CHd[3, 3] - 
      2396*MW2^5*MZ2^7*Pi^2*CHd[3, 3] - 2396*MT2^3*MW2*MZ2^8*Pi^2*CHd[3, 3] + 
      4792*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[3, 3] - 2396*MT2*MW2^3*MZ2^8*Pi^2*
       CHd[3, 3] - (2*MW2 - MZ2)*(108*MT2^7*MZ2*(-8*MW2^3 - 60*MW2^2*MZ2 + 
          90*MW2*MZ2^2 + 5*MZ2^3) + MT2^6*(128*MW2^5*(-237 + 32*Pi^2) - 
          128*MW2^4*MZ2*(-297 + 43*Pi^2) - 8*MW2^2*MZ2^3*
           (-18417 + 2906*Pi^2) + 2*MW2*MZ2^3*(27*MH2 - 30762*MZ2 + 
            3400*MZ2*Pi^2) + MZ2^4*(45*MH2 + 2*MZ2*(-9309 + 922*Pi^2)) + 
          16*MW2^3*MZ2*(9*MH2 + MZ2*(-4467 + 940*Pi^2))) + 
        MT2^2*MW2^2*(768*MW2^7*(-753 + 80*Pi^2) - 64*MW2^6*MZ2*
           (-8979 + 1162*Pi^2) + 240*MW2^5*MZ2*(9*MH2 - 6634*MZ2 + 
            860*MZ2*Pi^2) + 3*MW2^2*MZ2^4*(261*MH2 - 280810*MZ2 + 
            29252*MZ2*Pi^2) + 24*MW2^4*MZ2^2*(12*MH2 + 
            MZ2*(118049 - 12818*Pi^2)) + 2*MW2^3*MZ2^3*
           (261*MH2 + 8*MZ2*(-22212 + 1589*Pi^2)) - 6*MW2*MZ2^5*
           (3*MH2 + MZ2*(-15103 + 1652*Pi^2)) - 
          2*MZ2^6*(45*MH2 + MZ2*(-18753 + 1844*Pi^2))) + 
        MW2^5*(MW2 + MZ2)*(16*MW2^2*MZ2^3*(13173 - 1453*Pi^2) + 
          32*MW2^4*MZ2*(1359 - 172*Pi^2) + 64*MW2^5*(-645 + 64*Pi^2) + 
          8*MW2^3*MZ2*(18*MH2 + 5*MZ2*(-3027 + 376*Pi^2)) + 
          MZ2^4*(45*MH2 + 4*MZ2*(-4767 + 461*Pi^2)) + 2*MW2*MZ2^3*
           (27*MH2 + MZ2*(-31797 + 3400*Pi^2))) - 
        MT2*MW2^3*(-2304*MW2^6*MZ2*(-61 + 9*Pi^2) + 
          192*MW2^7*(-1251 + 128*Pi^2) + 2*MW2^3*MZ2^3*
           (90*MH2 + MZ2*(179403 - 21992*Pi^2)) + 8*MW2^4*MZ2^2*
           (54*MH2 + MZ2*(108711 - 11108*Pi^2)) + 
          MZ2^6*(-45*MH2 + 4*MZ2*(4767 - 461*Pi^2)) + 
          MW2*MZ2^5*(81*MH2 + 4*MZ2*(1755 - 317*Pi^2)) + 
          8*MW2^5*MZ2*(108*MH2 + MZ2*(-68613 + 8704*Pi^2)) + 
          2*MW2^2*MZ2^4*(216*MH2 + MZ2*(-260247 + 27356*Pi^2))) + 
        3*MT2^4*MW2*(64*MW2^6*(-2727 + 320*Pi^2) - 32*MW2^5*MZ2*
           (-7563 + 988*Pi^2) + MW2*MZ2^4*(171*MH2 - 30414*MZ2 + 
            2420*MZ2*Pi^2) + MZ2^5*(-45*MH2 + 4*MZ2*(4842 - 461*Pi^2)) - 
          24*MW2^3*MZ2^2*(6*MH2 + MZ2*(-46197 + 5470*Pi^2)) + 
          8*MW2^4*MZ2*(90*MH2 + MZ2*(-72273 + 10088*Pi^2)) + 
          2*MW2^2*MZ2^3*(135*MH2 + MZ2*(-271623 + 28624*Pi^2))) + 
        MT2^5*(-192*MW2^6*(-1023 + 128*Pi^2) + 64*MW2^5*MZ2*
           (-4191 + 580*Pi^2) + MZ2^5*(45*MH2 + 2*MZ2*(-9579 + 922*Pi^2)) - 
          2*MW2*MZ2^4*(108*MH2 + MZ2*(-24777 + 2132*Pi^2)) - 
          8*MW2^4*MZ2*(108*MH2 + MZ2*(-77733 + 11968*Pi^2)) + 
          8*MW2^3*MZ2^2*(18*MH2 + MZ2*(-152637 + 19316*Pi^2)) - 
          2*MW2^2*MZ2^3*(162*MH2 + MZ2*(-297237 + 32024*Pi^2))) + 
        MT2^3*MW2*(-128*MW2^7*(-5757 + 640*Pi^2) + 96*MW2^6*MZ2*
           (-9701 + 1232*Pi^2) + 24*MW2*MZ2^5*(6*MH2 + 
            MZ2*(-4361 + 437*Pi^2)) + MZ2^6*(45*MH2 + 
            2*MZ2*(-9489 + 922*Pi^2)) - 64*MW2^5*MZ2*(45*MH2 + 
            MZ2*(-36171 + 4808*Pi^2)) - 8*MW2^2*MZ2^4*
           (99*MH2 + MZ2*(-58167 + 5816*Pi^2)) - 8*MW2^3*MZ2^3*
           (117*MH2 + MZ2*(-207855 + 20932*Pi^2)) + 8*MW2^4*MZ2^2*
           (36*MH2 + MZ2*(-539631 + 61192*Pi^2))))*CHe[Leff, Leff] - 
      2*MZ2*(108*MT2^7*MZ2*(-8*MW2^3 - 60*MW2^2*MZ2 + 90*MW2*MZ2^2 + 
          5*MZ2^3) + MW2^5*(MW2 + MZ2)*(128*MW2^4*MZ2*(-153 + 11*Pi^2) + 
          64*MW2^5*(-699 + 64*Pi^2) - 4*MW2^2*MZ2^3*(-46509 + 5164*Pi^2) + 
          MZ2^4*(45*MH2 - 5703*MZ2 + 224*MZ2*Pi^2) + 8*MW2^3*MZ2*
           (18*MH2 - 9951*MZ2 + 1232*MZ2*Pi^2) + 2*MW2*MZ2^3*
           (27*MH2 - 33633*MZ2 + 3508*MZ2*Pi^2)) + 
        MT2^6*(1024*MW2^5*(-33 + 4*Pi^2) + 32*MW2^4*MZ2*(-783 + 44*Pi^2) - 
          4*MW2^2*MZ2^3*(-30651 + 5164*Pi^2) + MZ2^4*(45*MH2 - 5253*MZ2 + 
            224*MZ2*Pi^2) + 16*MW2^3*MZ2*(9*MH2 - 1875*MZ2 + 616*MZ2*Pi^2) + 
          2*MW2*MZ2^3*(27*MH2 - 32598*MZ2 + 3508*MZ2*Pi^2)) - 
        MT2*MW2^3*(576*MW2^6*MZ2*(-431 + 36*Pi^2) + 
          192*MW2^7*(-1359 + 128*Pi^2) + 2*MW2^3*MZ2^3*(90*MH2 + 110553*MZ2 - 
            14864*MZ2*Pi^2) + MW2*MZ2^5*(81*MH2 + 50787*MZ2 - 
            6344*MZ2*Pi^2) + 16*MW2^4*MZ2^2*(27*MH2 + 56799*MZ2 - 
            5986*MZ2*Pi^2) + MZ2^6*(-45*MH2 + 5703*MZ2 - 224*MZ2*Pi^2) + 
          8*MW2^5*MZ2*(108*MH2 - 60729*MZ2 + 7408*MZ2*Pi^2) + 
          4*MW2^2*MZ2^4*(108*MH2 - 106647*MZ2 + 10762*MZ2*Pi^2)) + 
        3*MT2^4*MW2*(128*MW2^5*MZ2*(-546 + 23*Pi^2) + 
          64*MW2^6*(-2997 + 320*Pi^2) + MW2*MZ2^4*(171*MH2 + 40083*MZ2 - 
            5896*MZ2*Pi^2) + MZ2^5*(-45*MH2 + 6003*MZ2 - 224*MZ2*Pi^2) + 
          8*MW2^4*MZ2*(90*MH2 - 38469*MZ2 + 5984*MZ2*Pi^2) - 
          12*MW2^3*MZ2^2*(12*MH2 - 78633*MZ2 + 9428*MZ2*Pi^2) + 
          2*MW2^2*MZ2^3*(135*MH2 - 268437*MZ2 + 27868*MZ2*Pi^2)) + 
        MT2^2*MW2^2*(384*MW2^7*(-1641 + 160*Pi^2) + 32*MW2^6*MZ2*
           (-11823 + 916*Pi^2) - 6*MW2*MZ2^5*(3*MH2 - 20782*MZ2 + 
            2264*MZ2*Pi^2) + 12*MW2^4*MZ2^2*(24*MH2 + 
            MZ2*(222607 - 24412*Pi^2)) - 2*MZ2^6*(45*MH2 + 
            4*MZ2*(-1347 + 56*Pi^2)) + 48*MW2^5*MZ2*(45*MH2 + 
            14*MZ2*(-1621 + 212*Pi^2)) + 2*MW2^3*MZ2^3*
           (261*MH2 + 4*MZ2*(-67860 + 5527*Pi^2)) + 3*MW2^2*MZ2^4*
           (261*MH2 + MZ2*(-199945 + 19568*Pi^2))) + 
        MT2^5*(-256*MW2^5*MZ2*(-417 + 17*Pi^2) - 192*MW2^6*
           (-1131 + 128*Pi^2) + 16*MW2^3*MZ2^2*(9*MH2 - 64452*MZ2 + 
            8362*MZ2*Pi^2) - 8*MW2^4*MZ2*(108*MH2 + 
            41*MZ2*(-945 + 176*Pi^2)) + MZ2^5*(45*MH2 + 
            MZ2*(-5793 + 224*Pi^2)) + 4*MW2*MZ2^4*(-54*MH2 + 
            MZ2*(-8577 + 1418*Pi^2)) - 2*MW2^2*MZ2^3*(162*MH2 + 
            MZ2*(-295887 + 31376*Pi^2))) + MT2^3*MW2*
         (-1248*MW2^6*MZ2*(-259 + 16*Pi^2) - 128*MW2^7*(-6297 + 640*Pi^2) - 
          64*MW2^5*MZ2*(45*MH2 - 21186*MZ2 + 2972*MZ2*Pi^2) + 
          MZ2^6*(45*MH2 + MZ2*(-5613 + 224*Pi^2)) + 6*MW2*MZ2^5*
           (24*MH2 + MZ2*(-13601 + 1244*Pi^2)) - 8*MW2^2*MZ2^4*
           (99*MH2 + MZ2*(-20745 + 1388*Pi^2)) - 8*MW2^3*MZ2^3*
           (117*MH2 + 4*MZ2*(-54009 + 5368*Pi^2)) + 8*MW2^4*MZ2^2*
           (36*MH2 + MZ2*(-475317 + 54280*Pi^2))))*SW2*CHl1[Leff, Leff] + 
      5184*MT2^7*MW2^5*CHl3[1, 1] + 28416*MT2^6*MW2^6*CHl3[1, 1] - 
      282816*MT2^5*MW2^7*CHl3[1, 1] + 806400*MT2^4*MW2^8*CHl3[1, 1] - 
      1147200*MT2^3*MW2^9*CHl3[1, 1] + 896256*MT2^2*MW2^10*CHl3[1, 1] - 
      369216*MT2*MW2^11*CHl3[1, 1] + 62976*MW2^12*CHl3[1, 1] - 
      9504*MT2^7*MW2^4*MZ2*CHl3[1, 1] - 108864*MT2^6*MW2^5*MZ2*CHl3[1, 1] + 
      929568*MT2^5*MW2^6*MZ2*CHl3[1, 1] - 2556288*MT2^4*MW2^7*MZ2*
       CHl3[1, 1] + 3432480*MT2^3*MW2^8*MZ2*CHl3[1, 1] - 
      2422848*MT2^2*MW2^9*MZ2*CHl3[1, 1] + 845280*MT2*MW2^10*MZ2*CHl3[1, 1] - 
      109824*MW2^11*MZ2*CHl3[1, 1] + 6264*MT2^7*MW2^3*MZ2^2*CHl3[1, 1] + 
      116352*MT2^6*MW2^4*MZ2^2*CHl3[1, 1] - 1028808*MT2^5*MW2^5*MZ2^2*
       CHl3[1, 1] + 2825280*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] - 
      3485976*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] + 1978752*MT2^2*MW2^8*MZ2^2*
       CHl3[1, 1] - 402072*MT2*MW2^9*MZ2^2*CHl3[1, 1] - 
      9792*MW2^10*MZ2^2*CHl3[1, 1] - 1944*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] - 
      57192*MT2^6*MW2^3*MZ2^3*CHl3[1, 1] + 565776*MT2^5*MW2^4*MZ2^3*
       CHl3[1, 1] - 1572624*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] + 
      1655400*MT2^3*MW2^6*MZ2^3*CHl3[1, 1] - 468360*MT2^2*MW2^7*MZ2^3*
       CHl3[1, 1] - 209376*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 
      88320*MW2^9*MZ2^3*CHl3[1, 1] - 1350*MT2^7*MW2*MZ2^4*CHl3[1, 1] + 
      5616*MT2^6*MW2^2*MZ2^4*CHl3[1, 1] - 85110*MT2^5*MW2^3*MZ2^4*
       CHl3[1, 1] + 240264*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 
      78*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] - 476472*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 
      393390*MT2*MW2^7*MZ2^4*CHl3[1, 1] - 76416*MW2^8*MZ2^4*CHl3[1, 1] + 
      1350*MT2^7*MZ2^5*CHl3[1, 1] + 23562*MT2^6*MW2*MZ2^5*CHl3[1, 1] - 
      173772*MT2^5*MW2^2*MZ2^5*CHl3[1, 1] + 463644*MT2^4*MW2^3*MZ2^5*
       CHl3[1, 1] - 711978*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] + 
      632514*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] - 266064*MT2*MW2^6*MZ2^5*
       CHl3[1, 1] + 30744*MW2^7*MZ2^5*CHl3[1, 1] - 7890*MT2^6*MZ2^6*
       CHl3[1, 1] + 84402*MT2^5*MW2*MZ2^6*CHl3[1, 1] - 
      235746*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] + 254604*MT2^3*MW2^3*MZ2^6*
       CHl3[1, 1] - 75708*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] - 
      42894*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 23232*MW2^6*MZ2^6*CHl3[1, 1] - 
      9240*MT2^5*MZ2^7*CHl3[1, 1] + 29070*MT2^4*MW2*MZ2^7*CHl3[1, 1] + 
      11832*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] - 82614*MT2^2*MW2^3*MZ2^7*
       CHl3[1, 1] + 60192*MT2*MW2^4*MZ2^7*CHl3[1, 1] - 
      9240*MW2^5*MZ2^7*CHl3[1, 1] - 9240*MT2^3*MW2*MZ2^8*CHl3[1, 1] + 
      18480*MT2^2*MW2^2*MZ2^8*CHl3[1, 1] - 9240*MT2*MW2^3*MZ2^8*CHl3[1, 1] - 
      8192*MT2^6*MW2^6*Pi^2*CHl3[1, 1] + 49152*MT2^5*MW2^7*Pi^2*CHl3[1, 1] - 
      122880*MT2^4*MW2^8*Pi^2*CHl3[1, 1] + 163840*MT2^3*MW2^9*Pi^2*
       CHl3[1, 1] - 122880*MT2^2*MW2^10*Pi^2*CHl3[1, 1] + 
      49152*MT2*MW2^11*Pi^2*CHl3[1, 1] - 8192*MW2^12*Pi^2*CHl3[1, 1] + 
      19968*MT2^6*MW2^5*MZ2*Pi^2*CHl3[1, 1] - 128000*MT2^5*MW2^6*MZ2*Pi^2*
       CHl3[1, 1] + 324096*MT2^4*MW2^7*MZ2*Pi^2*CHl3[1, 1] - 
      415744*MT2^3*MW2^8*MZ2*Pi^2*CHl3[1, 1] + 283136*MT2^2*MW2^9*MZ2*Pi^2*
       CHl3[1, 1] - 95232*MT2*MW2^10*MZ2*Pi^2*CHl3[1, 1] + 
      11776*MW2^11*MZ2*Pi^2*CHl3[1, 1] - 18432*MT2^6*MW2^4*MZ2^2*Pi^2*
       CHl3[1, 1] + 130560*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[1, 1] - 
      336384*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[1, 1] + 400384*MT2^3*MW2^7*MZ2^2*
       Pi^2*CHl3[1, 1] - 220160*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[1, 1] + 
      42496*MT2*MW2^9*MZ2^2*Pi^2*CHl3[1, 1] + 1536*MW2^10*MZ2^2*Pi^2*
       CHl3[1, 1] + 8512*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[1, 1] - 
      69504*MT2^5*MW2^4*MZ2^3*Pi^2*CHl3[1, 1] + 182976*MT2^4*MW2^5*MZ2^3*Pi^2*
       CHl3[1, 1] - 187136*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[1, 1] + 
      50880*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[1, 1] + 24192*MT2*MW2^8*MZ2^3*Pi^2*
       CHl3[1, 1] - 9920*MW2^9*MZ2^3*Pi^2*CHl3[1, 1] + 
      480*MT2^6*MW2^2*MZ2^4*Pi^2*CHl3[1, 1] + 5632*MT2^5*MW2^3*MZ2^4*Pi^2*
       CHl3[1, 1] - 18336*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[1, 1] - 
      11008*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[1, 1] + 61088*MT2^2*MW2^6*MZ2^4*Pi^2*
       CHl3[1, 1] - 46848*MT2*MW2^7*MZ2^4*Pi^2*CHl3[1, 1] + 
      8992*MW2^8*MZ2^4*Pi^2*CHl3[1, 1] - 3456*MT2^6*MW2*MZ2^5*Pi^2*
       CHl3[1, 1] + 21216*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[1, 1] - 
      53280*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[1, 1] + 78592*MT2^3*MW2^4*MZ2^5*Pi^2*
       CHl3[1, 1] - 67904*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[1, 1] + 
      27808*MT2*MW2^6*MZ2^5*Pi^2*CHl3[1, 1] - 2976*MW2^7*MZ2^5*Pi^2*
       CHl3[1, 1] + 1120*MT2^6*MZ2^6*Pi^2*CHl3[1, 1] - 
      10176*MT2^5*MW2*MZ2^6*Pi^2*CHl3[1, 1] + 27168*MT2^4*MW2^2*MZ2^6*Pi^2*
       CHl3[1, 1] - 28832*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[1, 1] + 
      8928*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[1, 1] + 4128*MT2*MW2^5*MZ2^6*Pi^2*
       CHl3[1, 1] - 2336*MW2^6*MZ2^6*Pi^2*CHl3[1, 1] + 
      1120*MT2^5*MZ2^7*Pi^2*CHl3[1, 1] - 3360*MT2^4*MW2*MZ2^7*Pi^2*
       CHl3[1, 1] - 1216*MT2^3*MW2^2*MZ2^7*Pi^2*CHl3[1, 1] + 
      9152*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] - 6816*MT2*MW2^4*MZ2^7*Pi^2*
       CHl3[1, 1] + 1120*MW2^5*MZ2^7*Pi^2*CHl3[1, 1] + 
      1120*MT2^3*MW2*MZ2^8*Pi^2*CHl3[1, 1] - 2240*MT2^2*MW2^2*MZ2^8*Pi^2*
       CHl3[1, 1] + 1120*MT2*MW2^3*MZ2^8*Pi^2*CHl3[1, 1] + 
      5184*MT2^7*MW2^5*CHl3[2, 2] + 28416*MT2^6*MW2^6*CHl3[2, 2] - 
      282816*MT2^5*MW2^7*CHl3[2, 2] + 806400*MT2^4*MW2^8*CHl3[2, 2] - 
      1147200*MT2^3*MW2^9*CHl3[2, 2] + 896256*MT2^2*MW2^10*CHl3[2, 2] - 
      369216*MT2*MW2^11*CHl3[2, 2] + 62976*MW2^12*CHl3[2, 2] - 
      9504*MT2^7*MW2^4*MZ2*CHl3[2, 2] - 108864*MT2^6*MW2^5*MZ2*CHl3[2, 2] + 
      929568*MT2^5*MW2^6*MZ2*CHl3[2, 2] - 2556288*MT2^4*MW2^7*MZ2*
       CHl3[2, 2] + 3432480*MT2^3*MW2^8*MZ2*CHl3[2, 2] - 
      2422848*MT2^2*MW2^9*MZ2*CHl3[2, 2] + 845280*MT2*MW2^10*MZ2*CHl3[2, 2] - 
      109824*MW2^11*MZ2*CHl3[2, 2] + 6264*MT2^7*MW2^3*MZ2^2*CHl3[2, 2] + 
      116352*MT2^6*MW2^4*MZ2^2*CHl3[2, 2] - 1028808*MT2^5*MW2^5*MZ2^2*
       CHl3[2, 2] + 2825280*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] - 
      3485976*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 1978752*MT2^2*MW2^8*MZ2^2*
       CHl3[2, 2] - 402072*MT2*MW2^9*MZ2^2*CHl3[2, 2] - 
      9792*MW2^10*MZ2^2*CHl3[2, 2] - 1944*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] - 
      57192*MT2^6*MW2^3*MZ2^3*CHl3[2, 2] + 565776*MT2^5*MW2^4*MZ2^3*
       CHl3[2, 2] - 1572624*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] + 
      1655400*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] - 468360*MT2^2*MW2^7*MZ2^3*
       CHl3[2, 2] - 209376*MT2*MW2^8*MZ2^3*CHl3[2, 2] + 
      88320*MW2^9*MZ2^3*CHl3[2, 2] - 1350*MT2^7*MW2*MZ2^4*CHl3[2, 2] + 
      5616*MT2^6*MW2^2*MZ2^4*CHl3[2, 2] - 85110*MT2^5*MW2^3*MZ2^4*
       CHl3[2, 2] + 240264*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] + 
      78*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] - 476472*MT2^2*MW2^6*MZ2^4*CHl3[2, 2] + 
      393390*MT2*MW2^7*MZ2^4*CHl3[2, 2] - 76416*MW2^8*MZ2^4*CHl3[2, 2] + 
      1350*MT2^7*MZ2^5*CHl3[2, 2] + 23562*MT2^6*MW2*MZ2^5*CHl3[2, 2] - 
      173772*MT2^5*MW2^2*MZ2^5*CHl3[2, 2] + 463644*MT2^4*MW2^3*MZ2^5*
       CHl3[2, 2] - 711978*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] + 
      632514*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] - 266064*MT2*MW2^6*MZ2^5*
       CHl3[2, 2] + 30744*MW2^7*MZ2^5*CHl3[2, 2] - 7890*MT2^6*MZ2^6*
       CHl3[2, 2] + 84402*MT2^5*MW2*MZ2^6*CHl3[2, 2] - 
      235746*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] + 254604*MT2^3*MW2^3*MZ2^6*
       CHl3[2, 2] - 75708*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] - 
      42894*MT2*MW2^5*MZ2^6*CHl3[2, 2] + 23232*MW2^6*MZ2^6*CHl3[2, 2] - 
      9240*MT2^5*MZ2^7*CHl3[2, 2] + 29070*MT2^4*MW2*MZ2^7*CHl3[2, 2] + 
      11832*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] - 82614*MT2^2*MW2^3*MZ2^7*
       CHl3[2, 2] + 60192*MT2*MW2^4*MZ2^7*CHl3[2, 2] - 
      9240*MW2^5*MZ2^7*CHl3[2, 2] - 9240*MT2^3*MW2*MZ2^8*CHl3[2, 2] + 
      18480*MT2^2*MW2^2*MZ2^8*CHl3[2, 2] - 9240*MT2*MW2^3*MZ2^8*CHl3[2, 2] - 
      8192*MT2^6*MW2^6*Pi^2*CHl3[2, 2] + 49152*MT2^5*MW2^7*Pi^2*CHl3[2, 2] - 
      122880*MT2^4*MW2^8*Pi^2*CHl3[2, 2] + 163840*MT2^3*MW2^9*Pi^2*
       CHl3[2, 2] - 122880*MT2^2*MW2^10*Pi^2*CHl3[2, 2] + 
      49152*MT2*MW2^11*Pi^2*CHl3[2, 2] - 8192*MW2^12*Pi^2*CHl3[2, 2] + 
      19968*MT2^6*MW2^5*MZ2*Pi^2*CHl3[2, 2] - 128000*MT2^5*MW2^6*MZ2*Pi^2*
       CHl3[2, 2] + 324096*MT2^4*MW2^7*MZ2*Pi^2*CHl3[2, 2] - 
      415744*MT2^3*MW2^8*MZ2*Pi^2*CHl3[2, 2] + 283136*MT2^2*MW2^9*MZ2*Pi^2*
       CHl3[2, 2] - 95232*MT2*MW2^10*MZ2*Pi^2*CHl3[2, 2] + 
      11776*MW2^11*MZ2*Pi^2*CHl3[2, 2] - 18432*MT2^6*MW2^4*MZ2^2*Pi^2*
       CHl3[2, 2] + 130560*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[2, 2] - 
      336384*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[2, 2] + 400384*MT2^3*MW2^7*MZ2^2*
       Pi^2*CHl3[2, 2] - 220160*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[2, 2] + 
      42496*MT2*MW2^9*MZ2^2*Pi^2*CHl3[2, 2] + 1536*MW2^10*MZ2^2*Pi^2*
       CHl3[2, 2] + 8512*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[2, 2] - 
      69504*MT2^5*MW2^4*MZ2^3*Pi^2*CHl3[2, 2] + 182976*MT2^4*MW2^5*MZ2^3*Pi^2*
       CHl3[2, 2] - 187136*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[2, 2] + 
      50880*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[2, 2] + 24192*MT2*MW2^8*MZ2^3*Pi^2*
       CHl3[2, 2] - 9920*MW2^9*MZ2^3*Pi^2*CHl3[2, 2] + 
      480*MT2^6*MW2^2*MZ2^4*Pi^2*CHl3[2, 2] + 5632*MT2^5*MW2^3*MZ2^4*Pi^2*
       CHl3[2, 2] - 18336*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[2, 2] - 
      11008*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[2, 2] + 61088*MT2^2*MW2^6*MZ2^4*Pi^2*
       CHl3[2, 2] - 46848*MT2*MW2^7*MZ2^4*Pi^2*CHl3[2, 2] + 
      8992*MW2^8*MZ2^4*Pi^2*CHl3[2, 2] - 3456*MT2^6*MW2*MZ2^5*Pi^2*
       CHl3[2, 2] + 21216*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[2, 2] - 
      53280*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[2, 2] + 78592*MT2^3*MW2^4*MZ2^5*Pi^2*
       CHl3[2, 2] - 67904*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[2, 2] + 
      27808*MT2*MW2^6*MZ2^5*Pi^2*CHl3[2, 2] - 2976*MW2^7*MZ2^5*Pi^2*
       CHl3[2, 2] + 1120*MT2^6*MZ2^6*Pi^2*CHl3[2, 2] - 
      10176*MT2^5*MW2*MZ2^6*Pi^2*CHl3[2, 2] + 27168*MT2^4*MW2^2*MZ2^6*Pi^2*
       CHl3[2, 2] - 28832*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[2, 2] + 
      8928*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[2, 2] + 4128*MT2*MW2^5*MZ2^6*Pi^2*
       CHl3[2, 2] - 2336*MW2^6*MZ2^6*Pi^2*CHl3[2, 2] + 
      1120*MT2^5*MZ2^7*Pi^2*CHl3[2, 2] - 3360*MT2^4*MW2*MZ2^7*Pi^2*
       CHl3[2, 2] - 1216*MT2^3*MW2^2*MZ2^7*Pi^2*CHl3[2, 2] + 
      9152*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] - 6816*MT2*MW2^4*MZ2^7*Pi^2*
       CHl3[2, 2] + 1120*MW2^5*MZ2^7*Pi^2*CHl3[2, 2] + 
      1120*MT2^3*MW2*MZ2^8*Pi^2*CHl3[2, 2] - 2240*MT2^2*MW2^2*MZ2^8*Pi^2*
       CHl3[2, 2] + 1120*MT2*MW2^3*MZ2^8*Pi^2*CHl3[2, 2] - 
      9984*MT2^6*MW2^6*CHl3[Leff, Leff] + 88704*MT2^5*MW2^7*
       CHl3[Leff, Leff] - 286848*MT2^4*MW2^8*CHl3[Leff, Leff] + 
      460032*MT2^3*MW2^9*CHl3[Leff, Leff] - 396288*MT2^2*MW2^10*
       CHl3[Leff, Leff] + 176256*MT2*MW2^11*CHl3[Leff, Leff] - 
      31872*MW2^12*CHl3[Leff, Leff] + 288*MH2*MT2^6*MW2^4*MZ2*
       CHl3[Leff, Leff] - 1728*MT2^7*MW2^4*MZ2*CHl3[Leff, Leff] - 
      1728*MH2*MT2^5*MW2^5*MZ2*CHl3[Leff, Leff] + 12480*MT2^6*MW2^5*MZ2*
       CHl3[Leff, Leff] + 4320*MH2*MT2^4*MW2^6*MZ2*CHl3[Leff, Leff] - 
      133248*MT2^5*MW2^6*MZ2*CHl3[Leff, Leff] - 5760*MH2*MT2^3*MW2^7*MZ2*
       CHl3[Leff, Leff] + 483840*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 
      4320*MH2*MT2^2*MW2^8*MZ2*CHl3[Leff, Leff] - 750528*MT2^3*MW2^8*MZ2*
       CHl3[Leff, Leff] - 1728*MH2*MT2*MW2^9*MZ2*CHl3[Leff, Leff] + 
      543936*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] + 288*MH2*MW2^10*MZ2*
       CHl3[Leff, Leff] - 168192*MT2*MW2^10*MZ2*CHl3[Leff, Leff] + 
      13440*MW2^11*MZ2*CHl3[Leff, Leff] - 288*MH2*MT2^6*MW2^3*MZ2^2*
       CHl3[Leff, Leff] - 11232*MT2^7*MW2^3*MZ2^2*CHl3[Leff, Leff] + 
      2016*MH2*MT2^5*MW2^4*MZ2^2*CHl3[Leff, Leff] - 40128*MT2^6*MW2^4*MZ2^2*
       CHl3[Leff, Leff] - 5184*MH2*MT2^4*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      582864*MT2^5*MW2^5*MZ2^2*CHl3[Leff, Leff] + 6336*MH2*MT2^3*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 1865808*MT2^4*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      3744*MH2*MT2^2*MW2^7*MZ2^2*CHl3[Leff, Leff] + 2717760*MT2^3*MW2^7*MZ2^2*
       CHl3[Leff, Leff] + 864*MH2*MT2*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      2000736*MT2^2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 729168*MT2*MW2^9*MZ2^2*
       CHl3[Leff, Leff] - 104976*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
      108*MH2*MT2^6*MW2^2*MZ2^3*CHl3[Leff, Leff] + 32400*MT2^7*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 936*MH2*MT2^5*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      320568*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] + 2484*MH2*MT2^4*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 2804784*MT2^5*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      2448*MH2*MT2^3*MW2^5*MZ2^3*CHl3[Leff, Leff] + 7829208*MT2^4*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 468*MH2*MT2^2*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
      10689552*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] + 504*MH2*MT2*MW2^7*MZ2^3*
       CHl3[Leff, Leff] + 7701096*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
      180*MH2*MW2^8*MZ2^3*CHl3[Leff, Leff] - 2795664*MT2*MW2^8*MZ2^3*
       CHl3[Leff, Leff] + 396360*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      18*MH2*MT2^6*MW2*MZ2^4*CHl3[Leff, Leff] - 18360*MT2^7*MW2*MZ2^4*
       CHl3[Leff, Leff] + 216*MH2*MT2^5*MW2^2*MZ2^4*CHl3[Leff, Leff] - 
      396600*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] - 594*MH2*MT2^4*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 3387372*MT2^5*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      288*MH2*MT2^3*MW2^4*MZ2^4*CHl3[Leff, Leff] - 9243900*MT2^4*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 522*MH2*MT2^2*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      11482128*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] - 504*MH2*MT2*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 6652128*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      90*MH2*MW2^7*MZ2^4*CHl3[Leff, Leff] + 1425036*MT2*MW2^7*MZ2^4*
       CHl3[Leff, Leff] + 19044*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
      90*MH2*MT2^6*MZ2^5*CHl3[Leff, Leff] - 1080*MT2^7*MZ2^5*
       CHl3[Leff, Leff] + 522*MH2*MT2^5*MW2*MZ2^5*CHl3[Leff, Leff] + 
      103398*MT2^6*MW2*MZ2^5*CHl3[Leff, Leff] - 1296*MH2*MT2^4*MW2^2*MZ2^5*
       CHl3[Leff, Leff] - 1174236*MT2^5*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      1872*MH2*MT2^3*MW2^3*MZ2^5*CHl3[Leff, Leff] + 3277422*MT2^4*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 1602*MH2*MT2^2*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      2821536*MT2^3*MW2^4*MZ2^5*CHl3[Leff, Leff] + 702*MH2*MT2*MW2^5*MZ2^5*
       CHl3[Leff, Leff] - 433950*MT2^2*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      108*MH2*MW2^6*MZ2^5*CHl3[Leff, Leff] + 1472676*MT2*MW2^6*MZ2^5*
       CHl3[Leff, Leff] - 420966*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      90*MH2*MT2^5*MZ2^6*CHl3[Leff, Leff] + 10266*MT2^6*MZ2^6*
       CHl3[Leff, Leff] + 270*MH2*MT2^4*MW2*MZ2^6*CHl3[Leff, Leff] + 
      41982*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] - 198*MH2*MT2^3*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 158616*MT2^4*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      144*MH2*MT2^2*MW2^3*MZ2^6*CHl3[Leff, Leff] - 544308*MT2^3*MW2^3*MZ2^6*
       CHl3[Leff, Leff] + 252*MH2*MT2*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      1454478*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 90*MH2*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 924846*MT2*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      117804*MW2^6*MZ2^6*CHl3[Leff, Leff] + 11346*MT2^5*MZ2^7*
       CHl3[Leff, Leff] - 90*MH2*MT2^3*MW2*MZ2^7*CHl3[Leff, Leff] - 
      35298*MT2^4*MW2*MZ2^7*CHl3[Leff, Leff] + 180*MH2*MT2^2*MW2^2*MZ2^7*
       CHl3[Leff, Leff] + 135018*MT2^3*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      90*MH2*MT2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 195336*MT2^2*MW2^3*MZ2^7*
       CHl3[Leff, Leff] + 74400*MT2*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      11166*MW2^5*MZ2^7*CHl3[Leff, Leff] + 10986*MT2^3*MW2*MZ2^8*
       CHl3[Leff, Leff] - 21072*MT2^2*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      11166*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] + 8192*MT2^6*MW2^6*Pi^2*
       CHl3[Leff, Leff] - 49152*MT2^5*MW2^7*Pi^2*CHl3[Leff, Leff] + 
      122880*MT2^4*MW2^8*Pi^2*CHl3[Leff, Leff] - 163840*MT2^3*MW2^9*Pi^2*
       CHl3[Leff, Leff] + 122880*MT2^2*MW2^10*Pi^2*CHl3[Leff, Leff] - 
      49152*MT2*MW2^11*Pi^2*CHl3[Leff, Leff] + 8192*MW2^12*Pi^2*
       CHl3[Leff, Leff] - 5376*MT2^6*MW2^5*MZ2*Pi^2*CHl3[Leff, Leff] + 
      40448*MT2^5*MW2^6*MZ2*Pi^2*CHl3[Leff, Leff] - 105216*MT2^4*MW2^7*MZ2*
       Pi^2*CHl3[Leff, Leff] + 123904*MT2^3*MW2^8*MZ2*Pi^2*CHl3[Leff, Leff] - 
      64256*MT2^2*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] + 7680*MT2*MW2^10*MZ2*Pi^2*
       CHl3[Leff, Leff] + 2816*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] + 
      16896*MT2^6*MW2^4*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      106752*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
      269568*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      340480*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
      226304*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      77056*MT2*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] + 11520*MW2^10*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 61024*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      383040*MT2^5*MW2^4*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      966048*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      1248896*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      870816*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      310080*MT2*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      44128*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] + 55344*MT2^6*MW2^2*MZ2^4*Pi^2*
       CHl3[Leff, Leff] - 393088*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
      1013232*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      1212032*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
      674320*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      132096*MT2*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      5680*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] - 13584*MT2^6*MW2*MZ2^5*Pi^2*
       CHl3[Leff, Leff] + 136848*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
      369792*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
      321344*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
      28976*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
      145552*MT2*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
      41760*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] - 448*MT2^6*MZ2^6*Pi^2*
       CHl3[Leff, Leff] - 10896*MT2^5*MW2*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      34032*MT2^4*MW2^2*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      37136*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
      144576*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      98784*MT2*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] - 14032*MW2^6*MZ2^6*Pi^2*
       CHl3[Leff, Leff] - 448*MT2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
      1344*MT2^4*MW2*MZ2^7*Pi^2*CHl3[Leff, Leff] - 14480*MT2^3*MW2^2*MZ2^7*
       Pi^2*CHl3[Leff, Leff] + 26272*MT2^2*MW2^3*MZ2^7*Pi^2*
       CHl3[Leff, Leff] - 12240*MT2*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
      448*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 448*MT2^3*MW2*MZ2^8*Pi^2*
       CHl3[Leff, Leff] + 896*MT2^2*MW2^2*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
      448*MT2*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] - 45696*MT2^6*MW2^6*
       CHq1[3, 3] + 274176*MT2^5*MW2^7*CHq1[3, 3] - 685440*MT2^4*MW2^8*
       CHq1[3, 3] + 913920*MT2^3*MW2^9*CHq1[3, 3] - 685440*MT2^2*MW2^10*
       CHq1[3, 3] + 274176*MT2*MW2^11*CHq1[3, 3] - 45696*MW2^12*CHq1[3, 3] - 
      288*MH2*MT2^6*MW2^4*MZ2*CHq1[3, 3] + 3456*MT2^7*MW2^4*MZ2*CHq1[3, 3] + 
      1728*MH2*MT2^5*MW2^5*MZ2*CHq1[3, 3] + 248064*MT2^6*MW2^5*MZ2*
       CHq1[3, 3] - 4320*MH2*MT2^4*MW2^6*MZ2*CHq1[3, 3] - 
      1606656*MT2^5*MW2^6*MZ2*CHq1[3, 3] + 5760*MH2*MT2^3*MW2^7*MZ2*
       CHq1[3, 3] + 4099968*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 
      4320*MH2*MT2^2*MW2^8*MZ2*CHq1[3, 3] - 5415552*MT2^3*MW2^8*MZ2*
       CHq1[3, 3] + 1728*MH2*MT2*MW2^9*MZ2*CHq1[3, 3] + 
      3919872*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 288*MH2*MW2^10*MZ2*CHq1[3, 3] - 
      1472256*MT2*MW2^10*MZ2*CHq1[3, 3] + 223104*MW2^11*MZ2*CHq1[3, 3] + 
      288*MH2*MT2^6*MW2^3*MZ2^2*CHq1[3, 3] + 9504*MT2^7*MW2^3*MZ2^2*
       CHq1[3, 3] - 2016*MH2*MT2^5*MW2^4*MZ2^2*CHq1[3, 3] - 
      267024*MT2^6*MW2^4*MZ2^2*CHq1[3, 3] + 5184*MH2*MT2^4*MW2^5*MZ2^2*
       CHq1[3, 3] + 1666176*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] - 
      6336*MH2*MT2^3*MW2^6*MZ2^2*CHq1[3, 3] - 4113648*MT2^4*MW2^6*MZ2^2*
       CHq1[3, 3] + 3744*MH2*MT2^2*MW2^7*MZ2^2*CHq1[3, 3] + 
      4754976*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] - 864*MH2*MT2*MW2^8*MZ2^2*
       CHq1[3, 3] - 2484720*MT2^2*MW2^8*MZ2^2*CHq1[3, 3] + 
      363840*MT2*MW2^9*MZ2^2*CHq1[3, 3] + 70896*MW2^10*MZ2^2*CHq1[3, 3] - 
      108*MH2*MT2^6*MW2^2*MZ2^3*CHq1[3, 3] - 31752*MT2^7*MW2^2*MZ2^3*
       CHq1[3, 3] + 936*MH2*MT2^5*MW2^3*MZ2^3*CHq1[3, 3] - 
      158856*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] - 2484*MH2*MT2^4*MW2^4*MZ2^3*
       CHq1[3, 3] + 1446648*MT2^5*MW2^4*MZ2^3*CHq1[3, 3] + 
      2448*MH2*MT2^3*MW2^5*MZ2^3*CHq1[3, 3] - 4159080*MT2^4*MW2^5*MZ2^3*
       CHq1[3, 3] - 468*MH2*MT2^2*MW2^6*MZ2^3*CHq1[3, 3] + 
      6702888*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] - 504*MH2*MT2*MW2^7*MZ2^3*
       CHq1[3, 3] - 6298776*MT2^2*MW2^7*MZ2^3*CHq1[3, 3] + 
      180*MH2*MW2^8*MZ2^3*CHq1[3, 3] + 3067368*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 
      568440*MW2^9*MZ2^3*CHq1[3, 3] + 18*MH2*MT2^6*MW2*MZ2^4*CHq1[3, 3] + 
      18252*MT2^7*MW2*MZ2^4*CHq1[3, 3] - 216*MH2*MT2^5*MW2^2*MZ2^4*
       CHq1[3, 3] + 370668*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] + 
      594*MH2*MT2^4*MW2^3*MZ2^4*CHq1[3, 3] - 3055596*MT2^5*MW2^3*MZ2^4*
       CHq1[3, 3] - 288*MH2*MT2^3*MW2^4*MZ2^4*CHq1[3, 3] + 
      8319060*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 522*MH2*MT2^2*MW2^5*MZ2^4*
       CHq1[3, 3] - 10943580*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] + 
      504*MH2*MT2*MW2^6*MZ2^4*CHq1[3, 3] + 7309524*MT2^2*MW2^6*MZ2^4*
       CHq1[3, 3] - 90*MH2*MW2^7*MZ2^4*CHq1[3, 3] - 2153892*MT2*MW2^7*MZ2^4*
       CHq1[3, 3] + 135564*MW2^8*MZ2^4*CHq1[3, 3] + 90*MH2*MT2^6*MZ2^5*
       CHq1[3, 3] + 540*MT2^7*MZ2^5*CHq1[3, 3] - 522*MH2*MT2^5*MW2*MZ2^5*
       CHq1[3, 3] - 162330*MT2^6*MW2*MZ2^5*CHq1[3, 3] + 
      1296*MH2*MT2^4*MW2^2*MZ2^5*CHq1[3, 3] + 1527384*MT2^5*MW2^2*MZ2^5*
       CHq1[3, 3] - 1872*MH2*MT2^3*MW2^3*MZ2^5*CHq1[3, 3] - 
      4186422*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] + 1602*MH2*MT2^2*MW2^4*MZ2^5*
       CHq1[3, 3] + 4288836*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] - 
      702*MH2*MT2*MW2^5*MZ2^5*CHq1[3, 3] - 977166*MT2^2*MW2^5*MZ2^5*
       CHq1[3, 3] + 108*MH2*MW2^6*MZ2^5*CHq1[3, 3] - 
      821544*MT2*MW2^6*MZ2^5*CHq1[3, 3] + 330702*MW2^7*MZ2^5*CHq1[3, 3] + 
      90*MH2*MT2^5*MZ2^6*CHq1[3, 3] + 15174*MT2^6*MZ2^6*CHq1[3, 3] - 
      270*MH2*MT2^4*MW2*MZ2^6*CHq1[3, 3] - 266766*MT2^5*MW2*MZ2^6*
       CHq1[3, 3] + 198*MH2*MT2^3*MW2^2*MZ2^6*CHq1[3, 3] + 
      768924*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] + 144*MH2*MT2^2*MW2^3*MZ2^6*
       CHq1[3, 3] - 166968*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] - 
      252*MH2*MT2*MW2^4*MZ2^6*CHq1[3, 3] - 1136574*MT2^2*MW2^4*MZ2^6*
       CHq1[3, 3] + 90*MH2*MW2^5*MZ2^6*CHq1[3, 3] + 946974*MT2*MW2^5*MZ2^6*
       CHq1[3, 3] - 160764*MW2^6*MZ2^6*CHq1[3, 3] + 
      14634*MT2^5*MZ2^7*CHq1[3, 3] + 90*MH2*MT2^3*MW2*MZ2^7*CHq1[3, 3] - 
      43362*MT2^4*MW2*MZ2^7*CHq1[3, 3] - 180*MH2*MT2^2*MW2^2*MZ2^7*
       CHq1[3, 3] - 149154*MT2^3*MW2^2*MZ2^7*CHq1[3, 3] + 
      90*MH2*MT2*MW2^3*MZ2^7*CHq1[3, 3] + 382548*MT2^2*MW2^3*MZ2^7*
       CHq1[3, 3] - 219300*MT2*MW2^4*MZ2^7*CHq1[3, 3] + 
      14634*MW2^5*MZ2^7*CHq1[3, 3] + 14634*MT2^3*MW2*MZ2^8*CHq1[3, 3] - 
      29268*MT2^2*MW2^2*MZ2^8*CHq1[3, 3] + 14634*MT2*MW2^3*MZ2^8*CHq1[3, 3] + 
      8192*MT2^6*MW2^6*Pi^2*CHq1[3, 3] - 49152*MT2^5*MW2^7*Pi^2*CHq1[3, 3] + 
      122880*MT2^4*MW2^8*Pi^2*CHq1[3, 3] - 163840*MT2^3*MW2^9*Pi^2*
       CHq1[3, 3] + 122880*MT2^2*MW2^10*Pi^2*CHq1[3, 3] - 
      49152*MT2*MW2^11*Pi^2*CHq1[3, 3] + 8192*MW2^12*Pi^2*CHq1[3, 3] - 
      34560*MT2^6*MW2^5*MZ2*Pi^2*CHq1[3, 3] + 215552*MT2^5*MW2^6*MZ2*Pi^2*
       CHq1[3, 3] - 542976*MT2^4*MW2^7*MZ2*Pi^2*CHq1[3, 3] + 
      707584*MT2^3*MW2^8*MZ2*Pi^2*CHq1[3, 3] - 502016*MT2^2*MW2^9*MZ2*Pi^2*
       CHq1[3, 3] + 182784*MT2*MW2^10*MZ2*Pi^2*CHq1[3, 3] - 
      26368*MW2^11*MZ2*Pi^2*CHq1[3, 3] + 19968*MT2^6*MW2^4*MZ2^2*Pi^2*
       CHq1[3, 3] - 154368*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[3, 3] + 
      403200*MT2^4*MW2^6*MZ2^2*Pi^2*CHq1[3, 3] - 460288*MT2^3*MW2^7*MZ2^2*
       Pi^2*CHq1[3, 3] + 214016*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] - 
      7936*MT2*MW2^9*MZ2^2*Pi^2*CHq1[3, 3] - 14592*MW2^10*MZ2^2*Pi^2*
       CHq1[3, 3] + 44000*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[3, 3] - 
      244032*MT2^5*MW2^4*MZ2^3*Pi^2*CHq1[3, 3] + 600096*MT2^4*MW2^5*MZ2^3*
       Pi^2*CHq1[3, 3] - 874624*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] + 
      769056*MT2^2*MW2^7*MZ2^3*Pi^2*CHq1[3, 3] - 358464*MT2*MW2^8*MZ2^3*Pi^2*
       CHq1[3, 3] + 63968*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] - 
      56304*MT2^6*MW2^2*MZ2^4*Pi^2*CHq1[3, 3] + 381824*MT2^5*MW2^3*MZ2^4*Pi^2*
       CHq1[3, 3] - 976560*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[3, 3] + 
      1234048*MT2^3*MW2^5*MZ2^4*Pi^2*CHq1[3, 3] - 796496*MT2^2*MW2^6*MZ2^4*
       Pi^2*CHq1[3, 3] + 225792*MT2*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] - 
      12304*MW2^8*MZ2^4*Pi^2*CHq1[3, 3] + 20496*MT2^6*MW2*MZ2^5*Pi^2*
       CHq1[3, 3] - 179280*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[3, 3] + 
      476352*MT2^4*MW2^3*MZ2^5*Pi^2*CHq1[3, 3] - 478528*MT2^3*MW2^4*MZ2^5*
       Pi^2*CHq1[3, 3] + 106832*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] + 
      89936*MT2*MW2^6*MZ2^5*Pi^2*CHq1[3, 3] - 35808*MW2^7*MZ2^5*Pi^2*
       CHq1[3, 3] - 1792*MT2^6*MZ2^6*Pi^2*CHq1[3, 3] + 
      31248*MT2^5*MW2*MZ2^6*Pi^2*CHq1[3, 3] - 88368*MT2^4*MW2^2*MZ2^6*Pi^2*
       CHq1[3, 3] + 20528*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] + 
      126720*MT2^2*MW2^4*MZ2^6*Pi^2*CHq1[3, 3] - 107040*MT2*MW2^5*MZ2^6*Pi^2*
       CHq1[3, 3] + 18704*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] - 
      1792*MT2^5*MZ2^7*Pi^2*CHq1[3, 3] + 5376*MT2^4*MW2*MZ2^7*Pi^2*
       CHq1[3, 3] + 16912*MT2^3*MW2^2*MZ2^7*Pi^2*CHq1[3, 3] - 
      44576*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[3, 3] + 25872*MT2*MW2^4*MZ2^7*Pi^2*
       CHq1[3, 3] - 1792*MW2^5*MZ2^7*Pi^2*CHq1[3, 3] - 
      1792*MT2^3*MW2*MZ2^8*Pi^2*CHq1[3, 3] + 3584*MT2^2*MW2^2*MZ2^8*Pi^2*
       CHq1[3, 3] - 1792*MT2*MW2^3*MZ2^8*Pi^2*CHq1[3, 3] - 
      10368*MT2^7*MW2^5*CHq3[3, 3] - 11136*MT2^6*MW2^6*CHq3[3, 3] + 
      291456*MT2^5*MW2^7*CHq3[3, 3] - 927360*MT2^4*MW2^8*CHq3[3, 3] + 
      1380480*MT2^3*MW2^9*CHq3[3, 3] - 1107072*MT2^2*MW2^10*CHq3[3, 3] + 
      464256*MT2*MW2^11*CHq3[3, 3] - 80256*MW2^12*CHq3[3, 3] - 
      288*MH2*MT2^6*MW2^4*MZ2*CHq3[3, 3] + 22464*MT2^7*MW2^4*MZ2*CHq3[3, 3] + 
      1728*MH2*MT2^5*MW2^5*MZ2*CHq3[3, 3] + 148224*MT2^6*MW2^5*MZ2*
       CHq3[3, 3] - 4320*MH2*MT2^4*MW2^6*MZ2*CHq3[3, 3] - 
      1468992*MT2^5*MW2^6*MZ2*CHq3[3, 3] + 5760*MH2*MT2^3*MW2^7*MZ2*
       CHq3[3, 3] + 4174848*MT2^4*MW2^7*MZ2*CHq3[3, 3] - 
      4320*MH2*MT2^2*MW2^8*MZ2*CHq3[3, 3] - 5746368*MT2^3*MW2^8*MZ2*
       CHq3[3, 3] + 1728*MH2*MT2*MW2^9*MZ2*CHq3[3, 3] + 
      4184832*MT2^2*MW2^9*MZ2*CHq3[3, 3] - 288*MH2*MW2^10*MZ2*CHq3[3, 3] - 
      1531584*MT2*MW2^10*MZ2*CHq3[3, 3] + 216576*MW2^11*MZ2*CHq3[3, 3] + 
      288*MH2*MT2^6*MW2^3*MZ2^2*CHq3[3, 3] - 3024*MT2^7*MW2^3*MZ2^2*
       CHq3[3, 3] - 2016*MH2*MT2^5*MW2^4*MZ2^2*CHq3[3, 3] - 
      180912*MT2^6*MW2^4*MZ2^2*CHq3[3, 3] + 5184*MH2*MT2^4*MW2^5*MZ2^2*
       CHq3[3, 3] + 1493328*MT2^5*MW2^5*MZ2^2*CHq3[3, 3] - 
      6336*MH2*MT2^3*MW2^6*MZ2^2*CHq3[3, 3] - 4029264*MT2^4*MW2^6*MZ2^2*
       CHq3[3, 3] + 3744*MH2*MT2^2*MW2^7*MZ2^2*CHq3[3, 3] + 
      4806864*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 864*MH2*MT2*MW2^8*MZ2^2*
       CHq3[3, 3] - 2477904*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] + 
      299184*MT2*MW2^9*MZ2^2*CHq3[3, 3] + 91728*MW2^10*MZ2^2*CHq3[3, 3] - 
      108*MH2*MT2^6*MW2^2*MZ2^3*CHq3[3, 3] - 27864*MT2^7*MW2^2*MZ2^3*
       CHq3[3, 3] + 936*MH2*MT2^5*MW2^3*MZ2^3*CHq3[3, 3] - 
      193368*MT2^6*MW2^3*MZ2^3*CHq3[3, 3] - 2484*MH2*MT2^4*MW2^4*MZ2^3*
       CHq3[3, 3] + 1527288*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] + 
      2448*MH2*MT2^3*MW2^5*MZ2^3*CHq3[3, 3] - 4203720*MT2^4*MW2^5*MZ2^3*
       CHq3[3, 3] - 468*MH2*MT2^2*MW2^6*MZ2^3*CHq3[3, 3] + 
      6690072*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] - 504*MH2*MT2*MW2^7*MZ2^3*
       CHq3[3, 3] - 6322728*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 
      180*MH2*MW2^8*MZ2^3*CHq3[3, 3] + 3105480*MT2*MW2^8*MZ2^3*CHq3[3, 3] - 
      575160*MW2^9*MZ2^3*CHq3[3, 3] + 18*MH2*MT2^6*MW2*MZ2^4*CHq3[3, 3] + 
      20952*MT2^7*MW2*MZ2^4*CHq3[3, 3] - 216*MH2*MT2^5*MW2^2*MZ2^4*
       CHq3[3, 3] + 366900*MT2^6*MW2^2*MZ2^4*CHq3[3, 3] + 
      594*MH2*MT2^4*MW2^3*MZ2^4*CHq3[3, 3] - 3079056*MT2^5*MW2^3*MZ2^4*
       CHq3[3, 3] - 288*MH2*MT2^3*MW2^4*MZ2^4*CHq3[3, 3] + 
      8397180*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 522*MH2*MT2^2*MW2^5*MZ2^4*
       CHq3[3, 3] - 11071992*MT2^3*MW2^5*MZ2^4*CHq3[3, 3] + 
      504*MH2*MT2*MW2^6*MZ2^4*CHq3[3, 3] + 7439004*MT2^2*MW2^6*MZ2^4*
       CHq3[3, 3] - 90*MH2*MW2^7*MZ2^4*CHq3[3, 3] - 2219952*MT2*MW2^7*MZ2^4*
       CHq3[3, 3] + 146964*MW2^8*MZ2^4*CHq3[3, 3] + 90*MH2*MT2^6*MZ2^5*
       CHq3[3, 3] - 2160*MT2^7*MZ2^5*CHq3[3, 3] - 522*MH2*MT2^5*MW2*MZ2^5*
       CHq3[3, 3] - 142422*MT2^6*MW2*MZ2^5*CHq3[3, 3] + 
      1296*MH2*MT2^4*MW2^2*MZ2^5*CHq3[3, 3] + 1480200*MT2^5*MW2^2*MZ2^5*
       CHq3[3, 3] - 1872*MH2*MT2^3*MW2^3*MZ2^5*CHq3[3, 3] - 
      4130622*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] + 1602*MH2*MT2^2*MW2^4*MZ2^5*
       CHq3[3, 3] + 4238184*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] - 
      702*MH2*MT2*MW2^5*MZ2^5*CHq3[3, 3] - 923994*MT2^2*MW2^5*MZ2^5*
       CHq3[3, 3] + 108*MH2*MW2^6*MZ2^5*CHq3[3, 3] - 
      862896*MT2*MW2^6*MZ2^5*CHq3[3, 3] + 343710*MW2^7*MZ2^5*CHq3[3, 3] + 
      90*MH2*MT2^5*MZ2^6*CHq3[3, 3] + 12714*MT2^6*MZ2^6*CHq3[3, 3] - 
      270*MH2*MT2^4*MW2*MZ2^6*CHq3[3, 3] - 259098*MT2^5*MW2*MZ2^6*
       CHq3[3, 3] + 198*MH2*MT2^3*MW2^2*MZ2^6*CHq3[3, 3] + 
      765720*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] + 144*MH2*MT2^2*MW2^3*MZ2^6*
       CHq3[3, 3] - 169848*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] - 
      252*MH2*MT2*MW2^4*MZ2^6*CHq3[3, 3] - 1139622*MT2^2*MW2^4*MZ2^6*
       CHq3[3, 3] + 90*MH2*MW2^5*MZ2^6*CHq3[3, 3] + 948570*MT2*MW2^5*MZ2^6*
       CHq3[3, 3] - 158436*MW2^6*MZ2^6*CHq3[3, 3] + 
      14874*MT2^5*MZ2^7*CHq3[3, 3] + 90*MH2*MT2^3*MW2*MZ2^7*CHq3[3, 3] - 
      46782*MT2^4*MW2*MZ2^7*CHq3[3, 3] - 180*MH2*MT2^2*MW2^2*MZ2^7*
       CHq3[3, 3] - 142266*MT2^3*MW2^2*MZ2^7*CHq3[3, 3] + 
      90*MH2*MT2*MW2^3*MZ2^7*CHq3[3, 3] + 377232*MT2^2*MW2^3*MZ2^7*
       CHq3[3, 3] - 217932*MT2*MW2^4*MZ2^7*CHq3[3, 3] + 
      14874*MW2^5*MZ2^7*CHq3[3, 3] + 14874*MT2^3*MW2*MZ2^8*CHq3[3, 3] - 
      29748*MT2^2*MW2^2*MZ2^8*CHq3[3, 3] + 14874*MT2*MW2^3*MZ2^8*CHq3[3, 3] + 
      8192*MT2^6*MW2^6*Pi^2*CHq3[3, 3] - 49152*MT2^5*MW2^7*Pi^2*CHq3[3, 3] + 
      122880*MT2^4*MW2^8*Pi^2*CHq3[3, 3] - 163840*MT2^3*MW2^9*Pi^2*
       CHq3[3, 3] + 122880*MT2^2*MW2^10*Pi^2*CHq3[3, 3] - 
      49152*MT2*MW2^11*Pi^2*CHq3[3, 3] + 8192*MW2^12*Pi^2*CHq3[3, 3] - 
      34560*MT2^6*MW2^5*MZ2*Pi^2*CHq3[3, 3] + 215552*MT2^5*MW2^6*MZ2*Pi^2*
       CHq3[3, 3] - 542976*MT2^4*MW2^7*MZ2*Pi^2*CHq3[3, 3] + 
      707584*MT2^3*MW2^8*MZ2*Pi^2*CHq3[3, 3] - 502016*MT2^2*MW2^9*MZ2*Pi^2*
       CHq3[3, 3] + 182784*MT2*MW2^10*MZ2*Pi^2*CHq3[3, 3] - 
      26368*MW2^11*MZ2*Pi^2*CHq3[3, 3] + 19968*MT2^6*MW2^4*MZ2^2*Pi^2*
       CHq3[3, 3] - 154368*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[3, 3] + 
      403200*MT2^4*MW2^6*MZ2^2*Pi^2*CHq3[3, 3] - 460288*MT2^3*MW2^7*MZ2^2*
       Pi^2*CHq3[3, 3] + 214016*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] - 
      7936*MT2*MW2^9*MZ2^2*Pi^2*CHq3[3, 3] - 14592*MW2^10*MZ2^2*Pi^2*
       CHq3[3, 3] + 44000*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[3, 3] - 
      244032*MT2^5*MW2^4*MZ2^3*Pi^2*CHq3[3, 3] + 600096*MT2^4*MW2^5*MZ2^3*
       Pi^2*CHq3[3, 3] - 874624*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] + 
      769056*MT2^2*MW2^7*MZ2^3*Pi^2*CHq3[3, 3] - 358464*MT2*MW2^8*MZ2^3*Pi^2*
       CHq3[3, 3] + 63968*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] - 
      56304*MT2^6*MW2^2*MZ2^4*Pi^2*CHq3[3, 3] + 381824*MT2^5*MW2^3*MZ2^4*Pi^2*
       CHq3[3, 3] - 976560*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[3, 3] + 
      1234048*MT2^3*MW2^5*MZ2^4*Pi^2*CHq3[3, 3] - 796496*MT2^2*MW2^6*MZ2^4*
       Pi^2*CHq3[3, 3] + 225792*MT2*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] - 
      12304*MW2^8*MZ2^4*Pi^2*CHq3[3, 3] + 20496*MT2^6*MW2*MZ2^5*Pi^2*
       CHq3[3, 3] - 179280*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[3, 3] + 
      476352*MT2^4*MW2^3*MZ2^5*Pi^2*CHq3[3, 3] - 478528*MT2^3*MW2^4*MZ2^5*
       Pi^2*CHq3[3, 3] + 106832*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] + 
      89936*MT2*MW2^6*MZ2^5*Pi^2*CHq3[3, 3] - 35808*MW2^7*MZ2^5*Pi^2*
       CHq3[3, 3] - 1792*MT2^6*MZ2^6*Pi^2*CHq3[3, 3] + 
      31248*MT2^5*MW2*MZ2^6*Pi^2*CHq3[3, 3] - 88368*MT2^4*MW2^2*MZ2^6*Pi^2*
       CHq3[3, 3] + 20528*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] + 
      126720*MT2^2*MW2^4*MZ2^6*Pi^2*CHq3[3, 3] - 107040*MT2*MW2^5*MZ2^6*Pi^2*
       CHq3[3, 3] + 18704*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] - 
      1792*MT2^5*MZ2^7*Pi^2*CHq3[3, 3] + 5376*MT2^4*MW2*MZ2^7*Pi^2*
       CHq3[3, 3] + 16912*MT2^3*MW2^2*MZ2^7*Pi^2*CHq3[3, 3] - 
      44576*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[3, 3] + 25872*MT2*MW2^4*MZ2^7*Pi^2*
       CHq3[3, 3] - 1792*MW2^5*MZ2^7*Pi^2*CHq3[3, 3] - 
      1792*MT2^3*MW2*MZ2^8*Pi^2*CHq3[3, 3] + 3584*MT2^2*MW2^2*MZ2^8*Pi^2*
       CHq3[3, 3] - 1792*MT2*MW2^3*MZ2^8*Pi^2*CHq3[3, 3] + 
      1728*MT2^7*MW2^4*MZ2*CHu[3, 3] - 10368*MT2^6*MW2^5*MZ2*CHu[3, 3] + 
      25920*MT2^5*MW2^6*MZ2*CHu[3, 3] - 34560*MT2^4*MW2^7*MZ2*CHu[3, 3] + 
      25920*MT2^3*MW2^8*MZ2*CHu[3, 3] - 10368*MT2^2*MW2^9*MZ2*CHu[3, 3] + 
      1728*MT2*MW2^10*MZ2*CHu[3, 3] - 1728*MT2^7*MW2^3*MZ2^2*CHu[3, 3] + 
      12096*MT2^6*MW2^4*MZ2^2*CHu[3, 3] - 31104*MT2^5*MW2^5*MZ2^2*CHu[3, 3] + 
      38016*MT2^4*MW2^6*MZ2^2*CHu[3, 3] - 22464*MT2^3*MW2^7*MZ2^2*CHu[3, 3] + 
      5184*MT2^2*MW2^8*MZ2^2*CHu[3, 3] + 648*MT2^7*MW2^2*MZ2^3*CHu[3, 3] - 
      5616*MT2^6*MW2^3*MZ2^3*CHu[3, 3] + 14904*MT2^5*MW2^4*MZ2^3*CHu[3, 3] - 
      14688*MT2^4*MW2^5*MZ2^3*CHu[3, 3] + 2808*MT2^3*MW2^6*MZ2^3*CHu[3, 3] + 
      3024*MT2^2*MW2^7*MZ2^3*CHu[3, 3] - 1080*MT2*MW2^8*MZ2^3*CHu[3, 3] - 
      108*MT2^7*MW2*MZ2^4*CHu[3, 3] + 1296*MT2^6*MW2^2*MZ2^4*CHu[3, 3] - 
      3564*MT2^5*MW2^3*MZ2^4*CHu[3, 3] + 1728*MT2^4*MW2^4*MZ2^4*CHu[3, 3] + 
      3132*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 3024*MT2^2*MW2^6*MZ2^4*CHu[3, 3] + 
      540*MT2*MW2^7*MZ2^4*CHu[3, 3] - 540*MT2^7*MZ2^5*CHu[3, 3] + 
      3132*MT2^6*MW2*MZ2^5*CHu[3, 3] - 7776*MT2^5*MW2^2*MZ2^5*CHu[3, 3] + 
      11232*MT2^4*MW2^3*MZ2^5*CHu[3, 3] - 9612*MT2^3*MW2^4*MZ2^5*CHu[3, 3] + 
      4212*MT2^2*MW2^5*MZ2^5*CHu[3, 3] - 648*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
      540*MT2^6*MZ2^6*CHu[3, 3] + 1620*MT2^5*MW2*MZ2^6*CHu[3, 3] - 
      1188*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 864*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 
      1512*MT2^2*MW2^4*MZ2^6*CHu[3, 3] - 540*MT2*MW2^5*MZ2^6*CHu[3, 3] - 
      540*MT2^4*MW2*MZ2^7*CHu[3, 3] + 1080*MT2^3*MW2^2*MZ2^7*CHu[3, 3] - 
      540*MT2^2*MW2^3*MZ2^7*CHu[3, 3]))/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(-768*MH2*MT2^7*MW2^8*CHd[3, 3] + 
      5376*MH2*MT2^6*MW2^9*CHd[3, 3] + 768*MT2^7*MW2^9*CHd[3, 3] - 
      16128*MH2*MT2^5*MW2^10*CHd[3, 3] - 5376*MT2^6*MW2^10*CHd[3, 3] + 
      26880*MH2*MT2^4*MW2^11*CHd[3, 3] + 16128*MT2^5*MW2^11*CHd[3, 3] - 
      26880*MH2*MT2^3*MW2^12*CHd[3, 3] - 26880*MT2^4*MW2^12*CHd[3, 3] + 
      16128*MH2*MT2^2*MW2^13*CHd[3, 3] + 26880*MT2^3*MW2^13*CHd[3, 3] - 
      5376*MH2*MT2*MW2^14*CHd[3, 3] - 16128*MT2^2*MW2^14*CHd[3, 3] + 
      768*MH2*MW2^15*CHd[3, 3] + 5376*MT2*MW2^15*CHd[3, 3] - 
      768*MW2^16*CHd[3, 3] - 128*MH2*MT2^7*MW2^7*MZ2*CHd[3, 3] + 
      128*MH2*MT2^6*MW2^8*MZ2*CHd[3, 3] + 128*MT2^7*MW2^8*MZ2*CHd[3, 3] + 
      384*MH2*MT2^5*MW2^9*MZ2*CHd[3, 3] - 128*MT2^6*MW2^9*MZ2*CHd[3, 3] + 
      640*MH2*MT2^4*MW2^10*MZ2*CHd[3, 3] - 384*MT2^5*MW2^10*MZ2*CHd[3, 3] - 
      4480*MH2*MT2^3*MW2^11*MZ2*CHd[3, 3] - 640*MT2^4*MW2^11*MZ2*CHd[3, 3] + 
      6528*MH2*MT2^2*MW2^12*MZ2*CHd[3, 3] + 4480*MT2^3*MW2^12*MZ2*CHd[3, 3] - 
      3968*MH2*MT2*MW2^13*MZ2*CHd[3, 3] - 6528*MT2^2*MW2^13*MZ2*CHd[3, 3] + 
      896*MH2*MW2^14*MZ2*CHd[3, 3] + 3968*MT2*MW2^14*MZ2*CHd[3, 3] - 
      896*MW2^15*MZ2*CHd[3, 3] - 576*MH2*MT2^8*MW2^5*MZ2^2*CHd[3, 3] + 
      7616*MH2*MT2^7*MW2^6*MZ2^2*CHd[3, 3] + 576*MT2^8*MW2^6*MZ2^2*
       CHd[3, 3] - 37312*MH2*MT2^6*MW2^7*MZ2^2*CHd[3, 3] - 
      7904*MT2^7*MW2^7*MZ2^2*CHd[3, 3] + 95936*MH2*MT2^5*MW2^8*MZ2^2*
       CHd[3, 3] + 39328*MT2^6*MW2^8*MZ2^2*CHd[3, 3] - 
      147008*MH2*MT2^4*MW2^9*MZ2^2*CHd[3, 3] - 101984*MT2^5*MW2^9*MZ2^2*
       CHd[3, 3] + 139840*MH2*MT2^3*MW2^10*MZ2^2*CHd[3, 3] + 
      157088*MT2^4*MW2^10*MZ2^2*CHd[3, 3] - 80960*MH2*MT2^2*MW2^11*MZ2^2*
       CHd[3, 3] - 149920*MT2^3*MW2^11*MZ2^2*CHd[3, 3] + 
      25920*MH2*MT2*MW2^12*MZ2^2*CHd[3, 3] + 87008*MT2^2*MW2^12*MZ2^2*
       CHd[3, 3] - 3456*MH2*MW2^13*MZ2^2*CHd[3, 3] - 
      27936*MT2*MW2^13*MZ2^2*CHd[3, 3] + 3744*MW2^14*MZ2^2*CHd[3, 3] + 
      144*MH2*MT2^8*MW2^4*MZ2^3*CHd[3, 3] - 1792*MH2*MT2^7*MW2^5*MZ2^3*
       CHd[3, 3] - 144*MT2^8*MW2^5*MZ2^3*CHd[3, 3] + 
      10656*MH2*MT2^6*MW2^6*MZ2^3*CHd[3, 3] + 1936*MT2^7*MW2^6*MZ2^3*
       CHd[3, 3] - 29216*MH2*MT2^5*MW2^7*MZ2^3*CHd[3, 3] - 
      11952*MT2^6*MW2^7*MZ2^3*CHd[3, 3] + 38752*MH2*MT2^4*MW2^8*MZ2^3*
       CHd[3, 3] + 33392*MT2^5*MW2^8*MZ2^3*CHd[3, 3] - 
      21440*MH2*MT2^3*MW2^9*MZ2^3*CHd[3, 3] - 45232*MT2^4*MW2^9*MZ2^3*
       CHd[3, 3] - 2272*MH2*MT2^2*MW2^10*MZ2^3*CHd[3, 3] + 
      26480*MT2^3*MW2^10*MZ2^3*CHd[3, 3] + 7392*MH2*MT2*MW2^11*MZ2^3*
       CHd[3, 3] + 688*MT2^2*MW2^11*MZ2^3*CHd[3, 3] - 
      2224*MH2*MW2^12*MZ2^3*CHd[3, 3] - 7536*MT2*MW2^12*MZ2^3*CHd[3, 3] + 
      2368*MW2^13*MZ2^3*CHd[3, 3] + 432*MH2*MT2^8*MW2^3*MZ2^4*CHd[3, 3] - 
      8412*MH2*MT2^7*MW2^4*MZ2^4*CHd[3, 3] - 432*MT2^8*MW2^4*MZ2^4*
       CHd[3, 3] + 46940*MH2*MT2^6*MW2^5*MZ2^4*CHd[3, 3] + 
      8448*MT2^7*MW2^5*MZ2^4*CHd[3, 3] - 129380*MH2*MT2^5*MW2^6*MZ2^4*
       CHd[3, 3] - 47048*MT2^6*MW2^6*MZ2^4*CHd[3, 3] + 
      209124*MH2*MT2^4*MW2^7*MZ2^4*CHd[3, 3] + 129560*MT2^5*MW2^7*MZ2^4*
       CHd[3, 3] - 209988*MH2*MT2^3*MW2^8*MZ2^4*CHd[3, 3] - 
      209952*MT2^4*MW2^8*MZ2^4*CHd[3, 3] + 129476*MH2*MT2^2*MW2^9*MZ2^4*
       CHd[3, 3] + 212112*MT2^3*MW2^9*MZ2^4*CHd[3, 3] - 
      44796*MH2*MT2*MW2^10*MZ2^4*CHd[3, 3] - 131816*MT2^2*MW2^10*MZ2^4*
       CHd[3, 3] + 6604*MH2*MW2^11*MZ2^4*CHd[3, 3] + 
      45912*MT2*MW2^11*MZ2^4*CHd[3, 3] - 6784*MW2^12*MZ2^4*CHd[3, 3] + 
      36*MH2*MT2^8*MW2^2*MZ2^5*CHd[3, 3] + 2068*MH2*MT2^7*MW2^3*MZ2^5*
       CHd[3, 3] - 36*MT2^8*MW2^3*MZ2^5*CHd[3, 3] - 19936*MH2*MT2^6*MW2^4*
       MZ2^5*CHd[3, 3] - 2104*MT2^7*MW2^4*MZ2^5*CHd[3, 3] + 
      64692*MH2*MT2^5*MW2^5*MZ2^5*CHd[3, 3] + 20224*MT2^6*MW2^5*MZ2^5*
       CHd[3, 3] - 99168*MH2*MT2^4*MW2^6*MZ2^5*CHd[3, 3] - 
      65592*MT2^5*MW2^6*MZ2^5*CHd[3, 3] + 74732*MH2*MT2^3*MW2^7*MZ2^5*
       CHd[3, 3] + 100752*MT2^4*MW2^7*MZ2^5*CHd[3, 3] - 
      22080*MH2*MT2^2*MW2^8*MZ2^5*CHd[3, 3] - 76424*MT2^3*MW2^8*MZ2^5*
       CHd[3, 3] - 2836*MH2*MT2*MW2^9*MZ2^5*CHd[3, 3] + 
      23088*MT2^2*MW2^9*MZ2^5*CHd[3, 3] + 2492*MH2*MW2^10*MZ2^5*CHd[3, 3] + 
      2584*MT2*MW2^10*MZ2^5*CHd[3, 3] - 2492*MW2^11*MZ2^5*CHd[3, 3] - 
      36*MH2*MT2^8*MW2*MZ2^6*CHd[3, 3] + 1273*MH2*MT2^7*MW2^2*MZ2^6*
       CHd[3, 3] + 36*MT2^8*MW2^2*MZ2^6*CHd[3, 3] - 5925*MH2*MT2^6*MW2^3*
       MZ2^6*CHd[3, 3] - 1174*MT2^7*MW2^3*MZ2^6*CHd[3, 3] + 
      14951*MH2*MT2^5*MW2^4*MZ2^6*CHd[3, 3] + 5196*MT2^6*MW2^4*MZ2^6*
       CHd[3, 3] - 32367*MH2*MT2^4*MW2^5*MZ2^6*CHd[3, 3] - 
      12728*MT2^5*MW2^5*MZ2^6*CHd[3, 3] + 52043*MH2*MT2^3*MW2^6*MZ2^6*
       CHd[3, 3] + 28758*MT2^4*MW2^6*MZ2^6*CHd[3, 3] - 
      48143*MH2*MT2^2*MW2^7*MZ2^6*CHd[3, 3] - 48686*MT2^3*MW2^7*MZ2^6*
       CHd[3, 3] + 22013*MH2*MT2*MW2^8*MZ2^6*CHd[3, 3] + 
      46352*MT2^2*MW2^8*MZ2^6*CHd[3, 3] - 3809*MH2*MW2^9*MZ2^6*CHd[3, 3] - 
      21500*MT2*MW2^9*MZ2^6*CHd[3, 3] + 3746*MW2^10*MZ2^6*CHd[3, 3] - 
      586*MH2*MT2^7*MW2*MZ2^7*CHd[3, 3] + 4997*MH2*MT2^6*MW2^2*MZ2^7*
       CHd[3, 3] + 631*MT2^7*MW2^2*MZ2^7*CHd[3, 3] - 
      15814*MH2*MT2^5*MW2^3*MZ2^7*CHd[3, 3] - 5213*MT2^6*MW2^3*MZ2^7*
       CHd[3, 3] + 26603*MH2*MT2^4*MW2^4*MZ2^7*CHd[3, 3] + 
      16363*MT2^5*MW2^4*MZ2^7*CHd[3, 3] - 25886*MH2*MT2^3*MW2^5*MZ2^7*
       CHd[3, 3] - 27719*MT2^4*MW2^5*MZ2^7*CHd[3, 3] + 
      13963*MH2*MT2^2*MW2^6*MZ2^7*CHd[3, 3] + 27569*MT2^3*MW2^6*MZ2^7*
       CHd[3, 3] - 2842*MH2*MT2*MW2^7*MZ2^7*CHd[3, 3] - 
      15511*MT2^2*MW2^7*MZ2^7*CHd[3, 3] - 435*MH2*MW2^8*MZ2^7*CHd[3, 3] + 
      3589*MT2*MW2^8*MZ2^7*CHd[3, 3] + 291*MW2^9*MZ2^7*CHd[3, 3] - 
      550*MH2*MT2^6*MW2*MZ2^8*CHd[3, 3] + 2182*MH2*MT2^5*MW2^2*MZ2^8*
       CHd[3, 3] + 595*MT2^6*MW2^2*MZ2^8*CHd[3, 3] - 
      1765*MH2*MT2^4*MW2^3*MZ2^8*CHd[3, 3] - 2362*MT2^5*MW2^3*MZ2^8*
       CHd[3, 3] - 2937*MH2*MT2^3*MW2^4*MZ2^8*CHd[3, 3] + 
      2089*MT2^4*MW2^4*MZ2^8*CHd[3, 3] + 5867*MH2*MT2^2*MW2^5*MZ2^8*
       CHd[3, 3] + 2640*MT2^3*MW2^5*MZ2^8*CHd[3, 3] - 
      3419*MH2*MT2*MW2^6*MZ2^8*CHd[3, 3] - 5795*MT2^2*MW2^6*MZ2^8*CHd[3, 3] + 
      622*MH2*MW2^7*MZ2^8*CHd[3, 3] + 3500*MT2*MW2^7*MZ2^8*CHd[3, 3] - 
      667*MW2^8*MZ2^8*CHd[3, 3] - 550*MH2*MT2^4*MW2^2*MZ2^9*CHd[3, 3] + 
      1668*MH2*MT2^3*MW2^3*MZ2^9*CHd[3, 3] + 595*MT2^4*MW2^3*MZ2^9*
       CHd[3, 3] - 1740*MH2*MT2^2*MW2^4*MZ2^9*CHd[3, 3] - 
      1803*MT2^3*MW2^4*MZ2^9*CHd[3, 3] + 622*MH2*MT2*MW2^5*MZ2^9*CHd[3, 3] + 
      1875*MT2^2*MW2^5*MZ2^9*CHd[3, 3] - 667*MT2*MW2^6*MZ2^9*CHd[3, 3] - 
      (2*MW2 - MZ2)*(MH2*(-36*MT2^8*MW2*MZ2^2*(8*MW2^3 - 6*MW2^2*MZ2 - 
            3*MW2*MZ2^2 + MZ2^3) + MT2^7*(768*MW2^7 - 1216*MW2^6*MZ2 + 
            3312*MW2^5*MZ2^2 - 1952*MW2^4*MZ2^3 - 3182*MW2^3*MZ2^4 + 
            2103*MW2^2*MZ2^5 + 74*MW2*MZ2^6 - 150*MZ2^7) + 
          MT2^6*(-4992*MW2^8 + 7872*MW2^7*MZ2 - 14368*MW2^6*MZ2^2 + 
            6824*MW2^5*MZ2^3 + 20042*MW2^4*MZ2^4 - 15875*MW2^3*MZ2^5 + 
            895*MW2^2*MZ2^6 + 1210*MW2*MZ2^7 - 150*MZ2^8) + 
          MW2^6*(-384*MW2^8 + 768*MW2^7*MZ2 - 864*MW2^6*MZ2^2 - 
            808*MW2^5*MZ2^3 + 3234*MW2^4*MZ2^4 - 59*MW2^3*MZ2^5 - 
            1943*MW2^2*MZ2^6 + 342*MW2*MZ2^7 + 200*MZ2^8) + 
          MT2^5*MW2*(13824*MW2^8 - 21312*MW2^7*MZ2 + 33520*MW2^6*MZ2^2 - 
            13584*MW2^5*MZ2^3 - 57862*MW2^4*MZ2^4 + 48479*MW2^3*MZ2^5 - 
            4170*MW2^2*MZ2^6 - 3686*MW2*MZ2^7 + 660*MZ2^8) + 
          MT2^2*MW2^3*(-10368*MW2^9 + 15552*MW2^8*MZ2 - 25312*MW2^7*MZ2^2 + 
            6760*MW2^6*MZ2^3 + 53638*MW2^5*MZ2^4 - 27137*MW2^4*MZ2^5 - 
            15797*MW2^3*MZ2^6 + 8135*MW2^2*MZ2^7 + 678*MW2*MZ2^8 - 
            560*MZ2^9) + MT2^4*MW2*(-21120*MW2^9 + 31616*MW2^8*MZ2 - 
            48256*MW2^7*MZ2^2 + 18688*MW2^6*MZ2^3 + 92226*MW2^5*MZ2^4 - 
            74765*MW2^4*MZ2^5 + 2569*MW2^3*MZ2^6 + 7087*MW2^2*MZ2^7 - 
            858*MW2*MZ2^8 - 140*MZ2^9) + MT2*MW2^4*(3072*MW2^9 - 
            5056*MW2^8*MZ2 + 7696*MW2^7*MZ2^2 + 400*MW2^6*MZ2^3 - 
            19354*MW2^5*MZ2^4 + 5249*MW2^4*MZ2^5 + 9240*MW2^3*MZ2^6 - 
            3259*MW2^2*MZ2^7 - 618*MW2*MZ2^8 + 200*MZ2^9) + 
          MT2^3*MW2^2*(19200*MW2^9 - 28224*MW2^8*MZ2 + 44560*MW2^7*MZ2^2 - 
            16736*MW2^6*MZ2^3 - 88562*MW2^5*MZ2^4 + 61969*MW2^4*MZ2^5 + 
            9084*MW2^3*MZ2^6 - 9589*MW2^2*MZ2^7 + 52*MW2*MZ2^8 + 
            470*MZ2^9)) + MW2*(36*MT2^8*MW2*MZ2^2*(8*MW2^3 - 6*MW2^2*MZ2 - 
            3*MW2*MZ2^2 + MZ2^3) + MT2^7*(-768*MW2^7 + 1216*MW2^6*MZ2 - 
            3456*MW2^5*MZ2^2 + 2096*MW2^4*MZ2^3 + 3128*MW2^3*MZ2^4 - 
            2094*MW2^2*MZ2^5 - 29*MW2*MZ2^6 + 150*MZ2^7) + 
          MT2^5*MW2*(-13824*MW2^8 + 21312*MW2^7*MZ2 - 36544*MW2^6*MZ2^2 + 
            17184*MW2^5*MZ2^3 + 56152*MW2^4*MZ2^4 - 48074*MW2^3*MZ2^5 + 
            5079*MW2^2*MZ2^6 + 3506*MW2*MZ2^7 - 660*MZ2^8) + 
          MW2^6*(384*MW2^8 - 768*MW2^7*MZ2 + 1008*MW2^6*MZ2^2 + 
            808*MW2^5*MZ2^3 - 3324*MW2^4*MZ2^4 + 104*MW2^3*MZ2^5 + 
            1889*MW2^2*MZ2^6 - 387*MW2*MZ2^7 - 200*MZ2^8) + 
          MT2^6*(4992*MW2^8 - 7872*MW2^7*MZ2 + 15376*MW2^6*MZ2^2 - 
            7976*MW2^5*MZ2^3 - 19520*MW2^4*MZ2^4 + 15758*MW2^3*MZ2^5 - 
            1201*MW2^2*MZ2^6 - 1165*MW2*MZ2^7 + 150*MZ2^8) + 
          MT2*MW2^4*(-3072*MW2^9 + 5056*MW2^8*MZ2 - 8704*MW2^7*MZ2^2 + 
            32*MW2^6*MZ2^3 + 19696*MW2^5*MZ2^4 - 5546*MW2^4*MZ2^5 - 
            8835*MW2^3*MZ2^6 + 3430*MW2^2*MZ2^7 + 573*MW2*MZ2^8 - 
            200*MZ2^9) + MT2^4*MW2*(21120*MW2^9 - 31616*MW2^8*MZ2 + 
            53296*MW2^7*MZ2^2 - 24448*MW2^6*MZ2^3 - 89760*MW2^5*MZ2^4 + 
            74324*MW2^4*MZ2^5 - 4153*MW2^3*MZ2^6 - 6853*MW2^2*MZ2^7 + 
            903*MW2*MZ2^8 + 140*MZ2^9) - MT2^3*MW2^2*(19200*MW2^9 - 
            28224*MW2^8*MZ2 + 49600*MW2^7*MZ2^2 - 21776*MW2^6*MZ2^3 - 
            87104*MW2^5*MZ2^4 + 62086*MW2^4*MZ2^5 + 7347*MW2^3*MZ2^6 - 
            9562*MW2^2*MZ2^7 + 187*MW2*MZ2^8 + 470*MZ2^9) + 
          MT2^2*MW2^3*(10368*MW2^9 - 15552*MW2^8*MZ2 + 28336*MW2^7*MZ2^2 - 
            9064*MW2^6*MZ2^3 - 53656*MW2^5*MZ2^4 + 27650*MW2^4*MZ2^5 + 
            14645*MW2^3*MZ2^6 - 8333*MW2^2*MZ2^7 - 543*MW2*MZ2^8 + 
            560*MZ2^9)))*CHe[Leff, Leff] - 
      2*MZ2*(MH2*(-36*MT2^8*MW2*MZ2^2*(8*MW2^3 - 6*MW2^2*MZ2 - 3*MW2*MZ2^2 + 
            MZ2^3) + MT2^7*(768*MW2^7 - 1024*MW2^6*MZ2 + 3408*MW2^5*MZ2^2 - 
            2168*MW2^4*MZ2^3 - 3086*MW2^3*MZ2^4 + 2025*MW2^2*MZ2^5 - 
            16*MW2*MZ2^6 - 150*MZ2^7) + MT2^6*(-4992*MW2^8 + 6528*MW2^7*MZ2 - 
            14848*MW2^6*MZ2^2 + 8432*MW2^5*MZ2^3 + 19154*MW2^4*MZ2^4 - 
            15233*MW2^3*MZ2^5 + 1447*MW2^2*MZ2^6 + 1120*MW2*MZ2^7 - 
            150*MZ2^8) + MW2^6*(-384*MW2^8 + 576*MW2^7*MZ2 - 
            1152*MW2^6*MZ2^2 - 688*MW2^5*MZ2^3 + 3354*MW2^4*MZ2^4 - 
            77*MW2^3*MZ2^5 - 1775*MW2^2*MZ2^6 + 432*MW2*MZ2^7 + 200*MZ2^8) + 
          MT2^5*MW2*(13824*MW2^8 - 17280*MW2^7*MZ2 + 34768*MW2^6*MZ2^2 - 
            18504*MW2^5*MZ2^3 - 54982*MW2^4*MZ2^4 + 46457*MW2^3*MZ2^5 - 
            5748*MW2^2*MZ2^6 - 3326*MW2*MZ2^7 + 660*MZ2^8) + 
          MT2^2*MW2^3*(-10368*MW2^9 + 11520*MW2^8*MZ2 - 28288*MW2^7*MZ2^2 + 
            11392*MW2^6*MZ2^3 + 52990*MW2^5*MZ2^4 - 26627*MW2^4*MZ2^5 - 
            13229*MW2^3*MZ2^6 + 8351*MW2^2*MZ2^7 + 408*MW2*MZ2^8 - 
            560*MZ2^9) + MT2^4*MW2*(-21120*MW2^9 + 24896*MW2^8*MZ2 - 
            50656*MW2^7*MZ2^2 + 26920*MW2^6*MZ2^3 + 87882*MW2^5*MZ2^4 - 
            71771*MW2^4*MZ2^5 + 5425*MW2^3*MZ2^6 + 6559*MW2^2*MZ2^7 - 
            948*MW2*MZ2^8 - 140*MZ2^9) + MT2*MW2^4*(3072*MW2^9 - 
            3712*MW2^8*MZ2 + 9136*MW2^7*MZ2^2 - 920*MW2^6*MZ2^3 - 
            19642*MW2^5*MZ2^4 + 5303*MW2^4*MZ2^5 + 8202*MW2^3*MZ2^6 - 
            3541*MW2^2*MZ2^7 - 528*MW2*MZ2^8 + 200*MZ2^9) + 
          MT2^3*MW2^2*(19200*MW2^9 - 21504*MW2^8*MZ2 + 47920*MW2^7*MZ2^2 - 
            24872*MW2^6*MZ2^3 - 85490*MW2^5*MZ2^4 + 59887*MW2^4*MZ2^5 + 
            5646*MW2^3*MZ2^6 - 9355*MW2^2*MZ2^7 + 322*MW2*MZ2^8 + 
            470*MZ2^9)) + MW2*(36*MT2^8*MW2*MZ2^2*(8*MW2^3 - 6*MW2^2*MZ2 - 
            3*MW2*MZ2^2 + MZ2^3) + MT2^7*(-768*MW2^7 + 1024*MW2^6*MZ2 - 
            3552*MW2^5*MZ2^2 + 2312*MW2^4*MZ2^3 + 3032*MW2^3*MZ2^4 - 
            2016*MW2^2*MZ2^5 + 61*MW2*MZ2^6 + 150*MZ2^7) + 
          MT2^5*MW2*(-13824*MW2^8 + 17280*MW2^7*MZ2 - 37792*MW2^6*MZ2^2 + 
            22104*MW2^5*MZ2^3 + 53272*MW2^4*MZ2^4 - 46052*MW2^3*MZ2^5 + 
            6657*MW2^2*MZ2^6 + 3146*MW2*MZ2^7 - 660*MZ2^8) + 
          MW2^6*(384*MW2^8 - 576*MW2^7*MZ2 + 1296*MW2^6*MZ2^2 + 
            688*MW2^5*MZ2^3 - 3444*MW2^4*MZ2^4 + 122*MW2^3*MZ2^5 + 
            1721*MW2^2*MZ2^6 - 477*MW2*MZ2^7 - 200*MZ2^8) + 
          MT2^6*(4992*MW2^8 - 6528*MW2^7*MZ2 + 15856*MW2^6*MZ2^2 - 
            9584*MW2^5*MZ2^3 - 18632*MW2^4*MZ2^4 + 15116*MW2^3*MZ2^5 - 
            1753*MW2^2*MZ2^6 - 1075*MW2*MZ2^7 + 150*MZ2^8) + 
          MT2*MW2^4*(-3072*MW2^9 + 3712*MW2^8*MZ2 - 10144*MW2^7*MZ2^2 + 
            1352*MW2^6*MZ2^3 + 19984*MW2^5*MZ2^4 - 5600*MW2^4*MZ2^5 - 
            7797*MW2^3*MZ2^6 + 3712*MW2^2*MZ2^7 + 483*MW2*MZ2^8 - 
            200*MZ2^9) + MT2^4*MW2*(21120*MW2^9 - 24896*MW2^8*MZ2 + 
            55696*MW2^7*MZ2^2 - 32680*MW2^6*MZ2^3 - 85416*MW2^5*MZ2^4 + 
            71330*MW2^4*MZ2^5 - 7009*MW2^3*MZ2^6 - 6325*MW2^2*MZ2^7 + 
            993*MW2*MZ2^8 + 140*MZ2^9) - MT2^3*MW2^2*(19200*MW2^9 - 
            21504*MW2^8*MZ2 + 52960*MW2^7*MZ2^2 - 29912*MW2^6*MZ2^3 - 
            84032*MW2^5*MZ2^4 + 60004*MW2^4*MZ2^5 + 3909*MW2^3*MZ2^6 - 
            9328*MW2^2*MZ2^7 + 457*MW2*MZ2^8 + 470*MZ2^9) + 
          MT2^2*MW2^3*(10368*MW2^9 - 11520*MW2^8*MZ2 + 31312*MW2^7*MZ2^2 - 
            13696*MW2^6*MZ2^3 - 53008*MW2^5*MZ2^4 + 27140*MW2^4*MZ2^5 + 
            12077*MW2^3*MZ2^6 - 8549*MW2^2*MZ2^7 - 273*MW2*MZ2^8 + 
            560*MZ2^9)))*SW2*CHl1[Leff, Leff] + 128*MH2*MT2^8*MW2^7*
       CHl3[1, 1] - 1408*MH2*MT2^7*MW2^8*CHl3[1, 1] - 
      128*MT2^8*MW2^8*CHl3[1, 1] + 6272*MH2*MT2^6*MW2^9*CHl3[1, 1] + 
      1408*MT2^7*MW2^9*CHl3[1, 1] - 15232*MH2*MT2^5*MW2^10*CHl3[1, 1] - 
      6272*MT2^6*MW2^10*CHl3[1, 1] + 22400*MH2*MT2^4*MW2^11*CHl3[1, 1] + 
      15232*MT2^5*MW2^11*CHl3[1, 1] - 20608*MH2*MT2^3*MW2^12*CHl3[1, 1] - 
      22400*MT2^4*MW2^12*CHl3[1, 1] + 11648*MH2*MT2^2*MW2^13*CHl3[1, 1] + 
      20608*MT2^3*MW2^13*CHl3[1, 1] - 3712*MH2*MT2*MW2^14*CHl3[1, 1] - 
      11648*MT2^2*MW2^14*CHl3[1, 1] + 512*MH2*MW2^15*CHl3[1, 1] + 
      3712*MT2*MW2^15*CHl3[1, 1] - 512*MW2^16*CHl3[1, 1] - 
      192*MH2*MT2^8*MW2^6*MZ2*CHl3[1, 1] + 1984*MH2*MT2^7*MW2^7*MZ2*
       CHl3[1, 1] + 192*MT2^8*MW2^7*MZ2*CHl3[1, 1] - 8704*MH2*MT2^6*MW2^8*MZ2*
       CHl3[1, 1] - 1984*MT2^7*MW2^8*MZ2*CHl3[1, 1] + 
      20736*MH2*MT2^5*MW2^9*MZ2*CHl3[1, 1] + 8704*MT2^6*MW2^9*MZ2*
       CHl3[1, 1] - 29120*MH2*MT2^4*MW2^10*MZ2*CHl3[1, 1] - 
      20736*MT2^5*MW2^10*MZ2*CHl3[1, 1] + 24512*MH2*MT2^3*MW2^11*MZ2*
       CHl3[1, 1] + 29120*MT2^4*MW2^11*MZ2*CHl3[1, 1] - 
      11904*MH2*MT2^2*MW2^12*MZ2*CHl3[1, 1] - 24512*MT2^3*MW2^12*MZ2*
       CHl3[1, 1] + 2944*MH2*MT2*MW2^13*MZ2*CHl3[1, 1] + 
      11904*MT2^2*MW2^13*MZ2*CHl3[1, 1] - 256*MH2*MW2^14*MZ2*CHl3[1, 1] - 
      2944*MT2*MW2^14*MZ2*CHl3[1, 1] + 256*MW2^15*MZ2*CHl3[1, 1] + 
      48*MH2*MT2^8*MW2^5*MZ2^2*CHl3[1, 1] + 432*MH2*MT2^7*MW2^6*MZ2^2*
       CHl3[1, 1] - 48*MT2^8*MW2^6*MZ2^2*CHl3[1, 1] - 
      4336*MH2*MT2^6*MW2^7*MZ2^2*CHl3[1, 1] - 432*MT2^7*MW2^7*MZ2^2*
       CHl3[1, 1] + 14672*MH2*MT2^5*MW2^8*MZ2^2*CHl3[1, 1] + 
      4336*MT2^6*MW2^8*MZ2^2*CHl3[1, 1] - 26992*MH2*MT2^4*MW2^9*MZ2^2*
       CHl3[1, 1] - 14672*MT2^5*MW2^9*MZ2^2*CHl3[1, 1] + 
      30160*MH2*MT2^3*MW2^10*MZ2^2*CHl3[1, 1] + 26992*MT2^4*MW2^10*MZ2^2*
       CHl3[1, 1] - 20624*MH2*MT2^2*MW2^11*MZ2^2*CHl3[1, 1] - 
      30160*MT2^3*MW2^11*MZ2^2*CHl3[1, 1] + 7984*MH2*MT2*MW2^12*MZ2^2*
       CHl3[1, 1] + 20624*MT2^2*MW2^12*MZ2^2*CHl3[1, 1] - 
      1344*MH2*MW2^13*MZ2^2*CHl3[1, 1] - 7984*MT2*MW2^13*MZ2^2*CHl3[1, 1] + 
      1344*MW2^14*MZ2^2*CHl3[1, 1] + 32*MH2*MT2^8*MW2^4*MZ2^3*CHl3[1, 1] - 
      1936*MH2*MT2^7*MW2^5*MZ2^3*CHl3[1, 1] - 32*MT2^8*MW2^5*MZ2^3*
       CHl3[1, 1] + 13736*MH2*MT2^6*MW2^6*MZ2^3*CHl3[1, 1] + 
      1936*MT2^7*MW2^6*MZ2^3*CHl3[1, 1] - 41560*MH2*MT2^5*MW2^7*MZ2^3*
       CHl3[1, 1] - 13736*MT2^6*MW2^7*MZ2^3*CHl3[1, 1] + 
      67312*MH2*MT2^4*MW2^8*MZ2^3*CHl3[1, 1] + 41560*MT2^5*MW2^8*MZ2^3*
       CHl3[1, 1] - 62720*MH2*MT2^3*MW2^9*MZ2^3*CHl3[1, 1] - 
      67312*MT2^4*MW2^9*MZ2^3*CHl3[1, 1] + 33736*MH2*MT2^2*MW2^10*MZ2^3*
       CHl3[1, 1] + 62720*MT2^3*MW2^10*MZ2^3*CHl3[1, 1] - 
      9688*MH2*MT2*MW2^11*MZ2^3*CHl3[1, 1] - 33736*MT2^2*MW2^11*MZ2^3*
       CHl3[1, 1] + 1088*MH2*MW2^12*MZ2^3*CHl3[1, 1] + 
      9688*MT2*MW2^12*MZ2^3*CHl3[1, 1] - 1088*MW2^13*MZ2^3*CHl3[1, 1] - 
      60*MH2*MT2^8*MW2^3*MZ2^4*CHl3[1, 1] + 1684*MH2*MT2^7*MW2^4*MZ2^4*
       CHl3[1, 1] + 60*MT2^8*MW2^4*MZ2^4*CHl3[1, 1] - 
      11788*MH2*MT2^6*MW2^5*MZ2^4*CHl3[1, 1] - 1684*MT2^7*MW2^5*MZ2^4*
       CHl3[1, 1] + 35340*MH2*MT2^5*MW2^6*MZ2^4*CHl3[1, 1] + 
      11788*MT2^6*MW2^6*MZ2^4*CHl3[1, 1] - 53540*MH2*MT2^4*MW2^7*MZ2^4*
       CHl3[1, 1] - 35340*MT2^5*MW2^7*MZ2^4*CHl3[1, 1] + 
      42188*MH2*MT2^3*MW2^8*MZ2^4*CHl3[1, 1] + 53540*MT2^4*MW2^8*MZ2^4*
       CHl3[1, 1] - 15780*MH2*MT2^2*MW2^9*MZ2^4*CHl3[1, 1] - 
      42188*MT2^3*MW2^9*MZ2^4*CHl3[1, 1] + 1588*MH2*MT2*MW2^10*MZ2^4*
       CHl3[1, 1] + 15780*MT2^2*MW2^10*MZ2^4*CHl3[1, 1] + 
      368*MH2*MW2^11*MZ2^4*CHl3[1, 1] - 1588*MT2*MW2^11*MZ2^4*CHl3[1, 1] - 
      368*MW2^12*MZ2^4*CHl3[1, 1] + 24*MH2*MT2^8*MW2^2*MZ2^5*CHl3[1, 1] - 
      540*MH2*MT2^7*MW2^3*MZ2^5*CHl3[1, 1] - 24*MT2^8*MW2^3*MZ2^5*
       CHl3[1, 1] + 4190*MH2*MT2^6*MW2^4*MZ2^5*CHl3[1, 1] + 
      540*MT2^7*MW2^4*MZ2^5*CHl3[1, 1] - 12874*MH2*MT2^5*MW2^5*MZ2^5*
       CHl3[1, 1] - 4190*MT2^6*MW2^5*MZ2^5*CHl3[1, 1] + 
      17060*MH2*MT2^4*MW2^6*MZ2^5*CHl3[1, 1] + 12874*MT2^5*MW2^6*MZ2^5*
       CHl3[1, 1] - 7400*MH2*MT2^3*MW2^7*MZ2^5*CHl3[1, 1] - 
      17060*MT2^4*MW2^7*MZ2^5*CHl3[1, 1] - 3554*MH2*MT2^2*MW2^8*MZ2^5*
       CHl3[1, 1] + 7400*MT2^3*MW2^8*MZ2^5*CHl3[1, 1] + 
      3958*MH2*MT2*MW2^9*MZ2^5*CHl3[1, 1] + 3554*MT2^2*MW2^9*MZ2^5*
       CHl3[1, 1] - 864*MH2*MW2^10*MZ2^5*CHl3[1, 1] - 
      3958*MT2*MW2^10*MZ2^5*CHl3[1, 1] + 864*MW2^11*MZ2^5*CHl3[1, 1] + 
      20*MH2*MT2^8*MW2*MZ2^6*CHl3[1, 1] - 436*MH2*MT2^7*MW2^2*MZ2^6*
       CHl3[1, 1] - 20*MT2^8*MW2^2*MZ2^6*CHl3[1, 1] + 
      2240*MH2*MT2^6*MW2^3*MZ2^6*CHl3[1, 1] + 436*MT2^7*MW2^3*MZ2^6*
       CHl3[1, 1] - 5974*MH2*MT2^5*MW2^4*MZ2^6*CHl3[1, 1] - 
      2240*MT2^6*MW2^4*MZ2^6*CHl3[1, 1] + 11212*MH2*MT2^4*MW2^5*MZ2^6*
       CHl3[1, 1] + 5974*MT2^5*MW2^5*MZ2^6*CHl3[1, 1] - 
      14792*MH2*MT2^3*MW2^6*MZ2^6*CHl3[1, 1] - 11212*MT2^4*MW2^6*MZ2^6*
       CHl3[1, 1] + 11872*MH2*MT2^2*MW2^7*MZ2^6*CHl3[1, 1] + 
      14792*MT2^3*MW2^7*MZ2^6*CHl3[1, 1] - 4846*MH2*MT2*MW2^8*MZ2^6*
       CHl3[1, 1] - 11872*MT2^2*MW2^8*MZ2^6*CHl3[1, 1] + 
      704*MH2*MW2^9*MZ2^6*CHl3[1, 1] + 4846*MT2*MW2^9*MZ2^6*CHl3[1, 1] - 
      704*MW2^10*MZ2^6*CHl3[1, 1] + 220*MH2*MT2^7*MW2*MZ2^7*CHl3[1, 1] - 
      1810*MH2*MT2^6*MW2^2*MZ2^7*CHl3[1, 1] - 220*MT2^7*MW2^2*MZ2^7*
       CHl3[1, 1] + 5682*MH2*MT2^5*MW2^3*MZ2^7*CHl3[1, 1] + 
      1810*MT2^6*MW2^3*MZ2^7*CHl3[1, 1] - 9212*MH2*MT2^4*MW2^4*MZ2^7*
       CHl3[1, 1] - 5682*MT2^5*MW2^4*MZ2^7*CHl3[1, 1] + 
      8342*MH2*MT2^3*MW2^5*MZ2^7*CHl3[1, 1] + 9212*MT2^4*MW2^5*MZ2^7*
       CHl3[1, 1] - 4104*MH2*MT2^2*MW2^6*MZ2^7*CHl3[1, 1] - 
      8342*MT2^3*MW2^6*MZ2^7*CHl3[1, 1] + 850*MH2*MT2*MW2^7*MZ2^7*
       CHl3[1, 1] + 4104*MT2^2*MW2^7*MZ2^7*CHl3[1, 1] + 
      32*MH2*MW2^8*MZ2^7*CHl3[1, 1] - 850*MT2*MW2^8*MZ2^7*CHl3[1, 1] - 
      32*MW2^9*MZ2^7*CHl3[1, 1] + 200*MH2*MT2^6*MW2*MZ2^8*CHl3[1, 1] - 
      790*MH2*MT2^5*MW2^2*MZ2^8*CHl3[1, 1] - 200*MT2^6*MW2^2*MZ2^8*
       CHl3[1, 1] + 680*MH2*MT2^4*MW2^3*MZ2^8*CHl3[1, 1] + 
      790*MT2^5*MW2^3*MZ2^8*CHl3[1, 1] + 928*MH2*MT2^3*MW2^4*MZ2^8*
       CHl3[1, 1] - 680*MT2^4*MW2^4*MZ2^8*CHl3[1, 1] - 
      1940*MH2*MT2^2*MW2^5*MZ2^8*CHl3[1, 1] - 928*MT2^3*MW2^5*MZ2^8*
       CHl3[1, 1] + 1162*MH2*MT2*MW2^6*MZ2^8*CHl3[1, 1] + 
      1940*MT2^2*MW2^6*MZ2^8*CHl3[1, 1] - 240*MH2*MW2^7*MZ2^8*CHl3[1, 1] - 
      1162*MT2*MW2^7*MZ2^8*CHl3[1, 1] + 240*MW2^8*MZ2^8*CHl3[1, 1] + 
      200*MH2*MT2^4*MW2^2*MZ2^9*CHl3[1, 1] - 610*MH2*MT2^3*MW2^3*MZ2^9*
       CHl3[1, 1] - 200*MT2^4*MW2^3*MZ2^9*CHl3[1, 1] + 
      650*MH2*MT2^2*MW2^4*MZ2^9*CHl3[1, 1] + 610*MT2^3*MW2^4*MZ2^9*
       CHl3[1, 1] - 240*MH2*MT2*MW2^5*MZ2^9*CHl3[1, 1] - 
      650*MT2^2*MW2^5*MZ2^9*CHl3[1, 1] + 240*MT2*MW2^6*MZ2^9*CHl3[1, 1] + 
      128*MH2*MT2^8*MW2^7*CHl3[2, 2] - 1408*MH2*MT2^7*MW2^8*CHl3[2, 2] - 
      128*MT2^8*MW2^8*CHl3[2, 2] + 6272*MH2*MT2^6*MW2^9*CHl3[2, 2] + 
      1408*MT2^7*MW2^9*CHl3[2, 2] - 15232*MH2*MT2^5*MW2^10*CHl3[2, 2] - 
      6272*MT2^6*MW2^10*CHl3[2, 2] + 22400*MH2*MT2^4*MW2^11*CHl3[2, 2] + 
      15232*MT2^5*MW2^11*CHl3[2, 2] - 20608*MH2*MT2^3*MW2^12*CHl3[2, 2] - 
      22400*MT2^4*MW2^12*CHl3[2, 2] + 11648*MH2*MT2^2*MW2^13*CHl3[2, 2] + 
      20608*MT2^3*MW2^13*CHl3[2, 2] - 3712*MH2*MT2*MW2^14*CHl3[2, 2] - 
      11648*MT2^2*MW2^14*CHl3[2, 2] + 512*MH2*MW2^15*CHl3[2, 2] + 
      3712*MT2*MW2^15*CHl3[2, 2] - 512*MW2^16*CHl3[2, 2] - 
      192*MH2*MT2^8*MW2^6*MZ2*CHl3[2, 2] + 1984*MH2*MT2^7*MW2^7*MZ2*
       CHl3[2, 2] + 192*MT2^8*MW2^7*MZ2*CHl3[2, 2] - 8704*MH2*MT2^6*MW2^8*MZ2*
       CHl3[2, 2] - 1984*MT2^7*MW2^8*MZ2*CHl3[2, 2] + 
      20736*MH2*MT2^5*MW2^9*MZ2*CHl3[2, 2] + 8704*MT2^6*MW2^9*MZ2*
       CHl3[2, 2] - 29120*MH2*MT2^4*MW2^10*MZ2*CHl3[2, 2] - 
      20736*MT2^5*MW2^10*MZ2*CHl3[2, 2] + 24512*MH2*MT2^3*MW2^11*MZ2*
       CHl3[2, 2] + 29120*MT2^4*MW2^11*MZ2*CHl3[2, 2] - 
      11904*MH2*MT2^2*MW2^12*MZ2*CHl3[2, 2] - 24512*MT2^3*MW2^12*MZ2*
       CHl3[2, 2] + 2944*MH2*MT2*MW2^13*MZ2*CHl3[2, 2] + 
      11904*MT2^2*MW2^13*MZ2*CHl3[2, 2] - 256*MH2*MW2^14*MZ2*CHl3[2, 2] - 
      2944*MT2*MW2^14*MZ2*CHl3[2, 2] + 256*MW2^15*MZ2*CHl3[2, 2] + 
      48*MH2*MT2^8*MW2^5*MZ2^2*CHl3[2, 2] + 432*MH2*MT2^7*MW2^6*MZ2^2*
       CHl3[2, 2] - 48*MT2^8*MW2^6*MZ2^2*CHl3[2, 2] - 
      4336*MH2*MT2^6*MW2^7*MZ2^2*CHl3[2, 2] - 432*MT2^7*MW2^7*MZ2^2*
       CHl3[2, 2] + 14672*MH2*MT2^5*MW2^8*MZ2^2*CHl3[2, 2] + 
      4336*MT2^6*MW2^8*MZ2^2*CHl3[2, 2] - 26992*MH2*MT2^4*MW2^9*MZ2^2*
       CHl3[2, 2] - 14672*MT2^5*MW2^9*MZ2^2*CHl3[2, 2] + 
      30160*MH2*MT2^3*MW2^10*MZ2^2*CHl3[2, 2] + 26992*MT2^4*MW2^10*MZ2^2*
       CHl3[2, 2] - 20624*MH2*MT2^2*MW2^11*MZ2^2*CHl3[2, 2] - 
      30160*MT2^3*MW2^11*MZ2^2*CHl3[2, 2] + 7984*MH2*MT2*MW2^12*MZ2^2*
       CHl3[2, 2] + 20624*MT2^2*MW2^12*MZ2^2*CHl3[2, 2] - 
      1344*MH2*MW2^13*MZ2^2*CHl3[2, 2] - 7984*MT2*MW2^13*MZ2^2*CHl3[2, 2] + 
      1344*MW2^14*MZ2^2*CHl3[2, 2] + 32*MH2*MT2^8*MW2^4*MZ2^3*CHl3[2, 2] - 
      1936*MH2*MT2^7*MW2^5*MZ2^3*CHl3[2, 2] - 32*MT2^8*MW2^5*MZ2^3*
       CHl3[2, 2] + 13736*MH2*MT2^6*MW2^6*MZ2^3*CHl3[2, 2] + 
      1936*MT2^7*MW2^6*MZ2^3*CHl3[2, 2] - 41560*MH2*MT2^5*MW2^7*MZ2^3*
       CHl3[2, 2] - 13736*MT2^6*MW2^7*MZ2^3*CHl3[2, 2] + 
      67312*MH2*MT2^4*MW2^8*MZ2^3*CHl3[2, 2] + 41560*MT2^5*MW2^8*MZ2^3*
       CHl3[2, 2] - 62720*MH2*MT2^3*MW2^9*MZ2^3*CHl3[2, 2] - 
      67312*MT2^4*MW2^9*MZ2^3*CHl3[2, 2] + 33736*MH2*MT2^2*MW2^10*MZ2^3*
       CHl3[2, 2] + 62720*MT2^3*MW2^10*MZ2^3*CHl3[2, 2] - 
      9688*MH2*MT2*MW2^11*MZ2^3*CHl3[2, 2] - 33736*MT2^2*MW2^11*MZ2^3*
       CHl3[2, 2] + 1088*MH2*MW2^12*MZ2^3*CHl3[2, 2] + 
      9688*MT2*MW2^12*MZ2^3*CHl3[2, 2] - 1088*MW2^13*MZ2^3*CHl3[2, 2] - 
      60*MH2*MT2^8*MW2^3*MZ2^4*CHl3[2, 2] + 1684*MH2*MT2^7*MW2^4*MZ2^4*
       CHl3[2, 2] + 60*MT2^8*MW2^4*MZ2^4*CHl3[2, 2] - 
      11788*MH2*MT2^6*MW2^5*MZ2^4*CHl3[2, 2] - 1684*MT2^7*MW2^5*MZ2^4*
       CHl3[2, 2] + 35340*MH2*MT2^5*MW2^6*MZ2^4*CHl3[2, 2] + 
      11788*MT2^6*MW2^6*MZ2^4*CHl3[2, 2] - 53540*MH2*MT2^4*MW2^7*MZ2^4*
       CHl3[2, 2] - 35340*MT2^5*MW2^7*MZ2^4*CHl3[2, 2] + 
      42188*MH2*MT2^3*MW2^8*MZ2^4*CHl3[2, 2] + 53540*MT2^4*MW2^8*MZ2^4*
       CHl3[2, 2] - 15780*MH2*MT2^2*MW2^9*MZ2^4*CHl3[2, 2] - 
      42188*MT2^3*MW2^9*MZ2^4*CHl3[2, 2] + 1588*MH2*MT2*MW2^10*MZ2^4*
       CHl3[2, 2] + 15780*MT2^2*MW2^10*MZ2^4*CHl3[2, 2] + 
      368*MH2*MW2^11*MZ2^4*CHl3[2, 2] - 1588*MT2*MW2^11*MZ2^4*CHl3[2, 2] - 
      368*MW2^12*MZ2^4*CHl3[2, 2] + 24*MH2*MT2^8*MW2^2*MZ2^5*CHl3[2, 2] - 
      540*MH2*MT2^7*MW2^3*MZ2^5*CHl3[2, 2] - 24*MT2^8*MW2^3*MZ2^5*
       CHl3[2, 2] + 4190*MH2*MT2^6*MW2^4*MZ2^5*CHl3[2, 2] + 
      540*MT2^7*MW2^4*MZ2^5*CHl3[2, 2] - 12874*MH2*MT2^5*MW2^5*MZ2^5*
       CHl3[2, 2] - 4190*MT2^6*MW2^5*MZ2^5*CHl3[2, 2] + 
      17060*MH2*MT2^4*MW2^6*MZ2^5*CHl3[2, 2] + 12874*MT2^5*MW2^6*MZ2^5*
       CHl3[2, 2] - 7400*MH2*MT2^3*MW2^7*MZ2^5*CHl3[2, 2] - 
      17060*MT2^4*MW2^7*MZ2^5*CHl3[2, 2] - 3554*MH2*MT2^2*MW2^8*MZ2^5*
       CHl3[2, 2] + 7400*MT2^3*MW2^8*MZ2^5*CHl3[2, 2] + 
      3958*MH2*MT2*MW2^9*MZ2^5*CHl3[2, 2] + 3554*MT2^2*MW2^9*MZ2^5*
       CHl3[2, 2] - 864*MH2*MW2^10*MZ2^5*CHl3[2, 2] - 
      3958*MT2*MW2^10*MZ2^5*CHl3[2, 2] + 864*MW2^11*MZ2^5*CHl3[2, 2] + 
      20*MH2*MT2^8*MW2*MZ2^6*CHl3[2, 2] - 436*MH2*MT2^7*MW2^2*MZ2^6*
       CHl3[2, 2] - 20*MT2^8*MW2^2*MZ2^6*CHl3[2, 2] + 
      2240*MH2*MT2^6*MW2^3*MZ2^6*CHl3[2, 2] + 436*MT2^7*MW2^3*MZ2^6*
       CHl3[2, 2] - 5974*MH2*MT2^5*MW2^4*MZ2^6*CHl3[2, 2] - 
      2240*MT2^6*MW2^4*MZ2^6*CHl3[2, 2] + 11212*MH2*MT2^4*MW2^5*MZ2^6*
       CHl3[2, 2] + 5974*MT2^5*MW2^5*MZ2^6*CHl3[2, 2] - 
      14792*MH2*MT2^3*MW2^6*MZ2^6*CHl3[2, 2] - 11212*MT2^4*MW2^6*MZ2^6*
       CHl3[2, 2] + 11872*MH2*MT2^2*MW2^7*MZ2^6*CHl3[2, 2] + 
      14792*MT2^3*MW2^7*MZ2^6*CHl3[2, 2] - 4846*MH2*MT2*MW2^8*MZ2^6*
       CHl3[2, 2] - 11872*MT2^2*MW2^8*MZ2^6*CHl3[2, 2] + 
      704*MH2*MW2^9*MZ2^6*CHl3[2, 2] + 4846*MT2*MW2^9*MZ2^6*CHl3[2, 2] - 
      704*MW2^10*MZ2^6*CHl3[2, 2] + 220*MH2*MT2^7*MW2*MZ2^7*CHl3[2, 2] - 
      1810*MH2*MT2^6*MW2^2*MZ2^7*CHl3[2, 2] - 220*MT2^7*MW2^2*MZ2^7*
       CHl3[2, 2] + 5682*MH2*MT2^5*MW2^3*MZ2^7*CHl3[2, 2] + 
      1810*MT2^6*MW2^3*MZ2^7*CHl3[2, 2] - 9212*MH2*MT2^4*MW2^4*MZ2^7*
       CHl3[2, 2] - 5682*MT2^5*MW2^4*MZ2^7*CHl3[2, 2] + 
      8342*MH2*MT2^3*MW2^5*MZ2^7*CHl3[2, 2] + 9212*MT2^4*MW2^5*MZ2^7*
       CHl3[2, 2] - 4104*MH2*MT2^2*MW2^6*MZ2^7*CHl3[2, 2] - 
      8342*MT2^3*MW2^6*MZ2^7*CHl3[2, 2] + 850*MH2*MT2*MW2^7*MZ2^7*
       CHl3[2, 2] + 4104*MT2^2*MW2^7*MZ2^7*CHl3[2, 2] + 
      32*MH2*MW2^8*MZ2^7*CHl3[2, 2] - 850*MT2*MW2^8*MZ2^7*CHl3[2, 2] - 
      32*MW2^9*MZ2^7*CHl3[2, 2] + 200*MH2*MT2^6*MW2*MZ2^8*CHl3[2, 2] - 
      790*MH2*MT2^5*MW2^2*MZ2^8*CHl3[2, 2] - 200*MT2^6*MW2^2*MZ2^8*
       CHl3[2, 2] + 680*MH2*MT2^4*MW2^3*MZ2^8*CHl3[2, 2] + 
      790*MT2^5*MW2^3*MZ2^8*CHl3[2, 2] + 928*MH2*MT2^3*MW2^4*MZ2^8*
       CHl3[2, 2] - 680*MT2^4*MW2^4*MZ2^8*CHl3[2, 2] - 
      1940*MH2*MT2^2*MW2^5*MZ2^8*CHl3[2, 2] - 928*MT2^3*MW2^5*MZ2^8*
       CHl3[2, 2] + 1162*MH2*MT2*MW2^6*MZ2^8*CHl3[2, 2] + 
      1940*MT2^2*MW2^6*MZ2^8*CHl3[2, 2] - 240*MH2*MW2^7*MZ2^8*CHl3[2, 2] - 
      1162*MT2*MW2^7*MZ2^8*CHl3[2, 2] + 240*MW2^8*MZ2^8*CHl3[2, 2] + 
      200*MH2*MT2^4*MW2^2*MZ2^9*CHl3[2, 2] - 610*MH2*MT2^3*MW2^3*MZ2^9*
       CHl3[2, 2] - 200*MT2^4*MW2^3*MZ2^9*CHl3[2, 2] + 
      650*MH2*MT2^2*MW2^4*MZ2^9*CHl3[2, 2] + 610*MT2^3*MW2^4*MZ2^9*
       CHl3[2, 2] - 240*MH2*MT2*MW2^5*MZ2^9*CHl3[2, 2] - 
      650*MT2^2*MW2^5*MZ2^9*CHl3[2, 2] + 240*MT2*MW2^6*MZ2^9*CHl3[2, 2] + 
      3072*MH2*MT2^7*MW2^8*CHl3[Leff, Leff] - 20736*MH2*MT2^6*MW2^9*
       CHl3[Leff, Leff] - 3072*MT2^7*MW2^9*CHl3[Leff, Leff] + 
      59904*MH2*MT2^5*MW2^10*CHl3[Leff, Leff] + 20736*MT2^6*MW2^10*
       CHl3[Leff, Leff] - 96000*MH2*MT2^4*MW2^11*CHl3[Leff, Leff] - 
      59904*MT2^5*MW2^11*CHl3[Leff, Leff] + 92160*MH2*MT2^3*MW2^12*
       CHl3[Leff, Leff] + 96000*MT2^4*MW2^12*CHl3[Leff, Leff] - 
      52992*MH2*MT2^2*MW2^13*CHl3[Leff, Leff] - 92160*MT2^3*MW2^13*
       CHl3[Leff, Leff] + 16896*MH2*MT2*MW2^14*CHl3[Leff, Leff] + 
      52992*MT2^2*MW2^14*CHl3[Leff, Leff] - 2304*MH2*MW2^15*
       CHl3[Leff, Leff] - 16896*MT2*MW2^15*CHl3[Leff, Leff] + 
      2304*MW2^16*CHl3[Leff, Leff] - 6400*MH2*MT2^7*MW2^7*MZ2*
       CHl3[Leff, Leff] + 44288*MH2*MT2^6*MW2^8*MZ2*CHl3[Leff, Leff] + 
      6400*MT2^7*MW2^8*MZ2*CHl3[Leff, Leff] - 127488*MH2*MT2^5*MW2^9*MZ2*
       CHl3[Leff, Leff] - 44288*MT2^6*MW2^9*MZ2*CHl3[Leff, Leff] + 
      198272*MH2*MT2^4*MW2^10*MZ2*CHl3[Leff, Leff] + 
      127488*MT2^5*MW2^10*MZ2*CHl3[Leff, Leff] - 179968*MH2*MT2^3*MW2^11*MZ2*
       CHl3[Leff, Leff] - 198272*MT2^4*MW2^11*MZ2*CHl3[Leff, Leff] + 
      95232*MH2*MT2^2*MW2^12*MZ2*CHl3[Leff, Leff] + 179968*MT2^3*MW2^12*MZ2*
       CHl3[Leff, Leff] - 27136*MH2*MT2*MW2^13*MZ2*CHl3[Leff, Leff] - 
      95232*MT2^2*MW2^13*MZ2*CHl3[Leff, Leff] + 3200*MH2*MW2^14*MZ2*
       CHl3[Leff, Leff] + 27136*MT2*MW2^14*MZ2*CHl3[Leff, Leff] - 
      3200*MW2^15*MZ2*CHl3[Leff, Leff] - 576*MH2*MT2^8*MW2^5*MZ2^2*
       CHl3[Leff, Leff] + 8032*MH2*MT2^7*MW2^6*MZ2^2*CHl3[Leff, Leff] + 
      576*MT2^8*MW2^6*MZ2^2*CHl3[Leff, Leff] - 39744*MH2*MT2^6*MW2^7*MZ2^2*
       CHl3[Leff, Leff] - 8320*MT2^7*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      97888*MH2*MT2^5*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      41760*MT2^6*MW2^8*MZ2^2*CHl3[Leff, Leff] - 134528*MH2*MT2^4*MW2^9*MZ2^2*
       CHl3[Leff, Leff] - 103936*MT2^5*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
      105120*MH2*MT2^3*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
      144608*MT2^4*MW2^10*MZ2^2*CHl3[Leff, Leff] - 43456*MH2*MT2^2*MW2^11*
       MZ2^2*CHl3[Leff, Leff] - 115200*MT2^3*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      7072*MH2*MT2*MW2^12*MZ2^2*CHl3[Leff, Leff] + 49504*MT2^2*MW2^12*MZ2^2*
       CHl3[Leff, Leff] + 192*MH2*MW2^13*MZ2^2*CHl3[Leff, Leff] - 
      9088*MT2*MW2^13*MZ2^2*CHl3[Leff, Leff] + 96*MW2^14*MZ2^2*
       CHl3[Leff, Leff] + 1008*MH2*MT2^8*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      6608*MH2*MT2^7*MW2^5*MZ2^3*CHl3[Leff, Leff] - 1008*MT2^8*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 13920*MH2*MT2^6*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      7184*MT2^7*MW2^6*MZ2^3*CHl3[Leff, Leff] - 7792*MH2*MT2^5*MW2^7*MZ2^3*
       CHl3[Leff, Leff] - 18240*MT2^6*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
      10864*MH2*MT2^4*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
      21040*MT2^5*MW2^8*MZ2^3*CHl3[Leff, Leff] + 21904*MH2*MT2^3*MW2^9*MZ2^3*
       CHl3[Leff, Leff] - 10736*MT2^4*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      20352*MH2*MT2^2*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      1744*MT2^3*MW2^10*MZ2^3*CHl3[Leff, Leff] + 11184*MH2*MT2*MW2^11*MZ2^3*
       CHl3[Leff, Leff] + 9696*MT2^2*MW2^11*MZ2^3*CHl3[Leff, Leff] - 
      2784*MH2*MW2^12*MZ2^3*CHl3[Leff, Leff] - 8304*MT2*MW2^12*MZ2^3*
       CHl3[Leff, Leff] + 2496*MW2^13*MZ2^3*CHl3[Leff, Leff] - 
      216*MH2*MT2^8*MW2^3*MZ2^4*CHl3[Leff, Leff] - 5676*MH2*MT2^7*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 216*MT2^8*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      52868*MH2*MT2^6*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      5280*MT2^7*MW2^5*MZ2^4*CHl3[Leff, Leff] - 171772*MH2*MT2^5*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 49520*MT2^6*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      278212*MH2*MT2^4*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      161152*MT2^5*MW2^7*MZ2^4*CHl3[Leff, Leff] - 253140*MH2*MT2^3*MW2^8*
       MZ2^4*CHl3[Leff, Leff] - 261760*MT2^4*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      138620*MH2*MT2^2*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      240144*MT2^3*MW2^9*MZ2^4*CHl3[Leff, Leff] - 45316*MH2*MT2*MW2^10*MZ2^4*
       CHl3[Leff, Leff] - 134048*MT2^2*MW2^10*MZ2^4*CHl3[Leff, Leff] + 
      7380*MH2*MW2^11*MZ2^4*CHl3[Leff, Leff] + 45136*MT2*MW2^11*MZ2^4*
       CHl3[Leff, Leff] - 7560*MW2^12*MZ2^4*CHl3[Leff, Leff] - 
      288*MH2*MT2^8*MW2^2*MZ2^5*CHl3[Leff, Leff] + 11702*MH2*MT2^7*MW2^3*
       MZ2^5*CHl3[Leff, Leff] + 288*MT2^8*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      82974*MH2*MT2^6*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      11576*MT2^7*MW2^4*MZ2^5*CHl3[Leff, Leff] + 249318*MH2*MT2^5*MW2^5*MZ2^5*
       CHl3[Leff, Leff] + 81696*MT2^6*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      385762*MH2*MT2^4*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      245088*MT2^5*MW2^6*MZ2^5*CHl3[Leff, Leff] + 328922*MH2*MT2^3*MW2^7*
       MZ2^5*CHl3[Leff, Leff] + 379948*MT2^4*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      157482*MH2*MT2^2*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
      326240*MT2^3*MW2^8*MZ2^5*CHl3[Leff, Leff] + 40346*MH2*MT2*MW2^9*MZ2^5*
       CHl3[Leff, Leff] + 158544*MT2^2*MW2^9*MZ2^5*CHl3[Leff, Leff] - 
      4502*MH2*MW2^10*MZ2^5*CHl3[Leff, Leff] - 41624*MT2*MW2^10*MZ2^5*
       CHl3[Leff, Leff] + 4772*MW2^11*MZ2^5*CHl3[Leff, Leff] + 
      72*MH2*MT2^8*MW2*MZ2^6*CHl3[Leff, Leff] - 3394*MH2*MT2^7*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 72*MT2^8*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      30024*MH2*MT2^6*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      3466*MT2^7*MW2^3*MZ2^6*CHl3[Leff, Leff] - 95882*MH2*MT2^5*MW2^4*MZ2^6*
       CHl3[Leff, Leff] - 30402*MT2^6*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      133872*MH2*MT2^4*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      96890*MT2^5*MW2^5*MZ2^6*CHl3[Leff, Leff] - 72882*MH2*MT2^3*MW2^6*MZ2^6*
       CHl3[Leff, Leff] - 136158*MT2^4*MW2^6*MZ2^6*CHl3[Leff, Leff] - 
      6572*MH2*MT2^2*MW2^7*MZ2^6*CHl3[Leff, Leff] + 76590*MT2^3*MW2^7*MZ2^6*
       CHl3[Leff, Leff] + 20374*MH2*MT2*MW2^8*MZ2^6*CHl3[Leff, Leff] + 
      3242*MT2^2*MW2^8*MZ2^6*CHl3[Leff, Leff] - 5564*MH2*MW2^9*MZ2^6*
       CHl3[Leff, Leff] - 18970*MT2*MW2^9*MZ2^6*CHl3[Leff, Leff] + 
      5366*MW2^10*MZ2^6*CHl3[Leff, Leff] - 1028*MH2*MT2^7*MW2*MZ2^7*
       CHl3[Leff, Leff] + 5354*MH2*MT2^6*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      938*MT2^7*MW2^2*MZ2^7*CHl3[Leff, Leff] - 13868*MH2*MT2^5*MW2^3*MZ2^7*
       CHl3[Leff, Leff] - 4652*MT2^6*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      33788*MH2*MT2^4*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      11690*MT2^5*MW2^4*MZ2^7*CHl3[Leff, Leff] - 61042*MH2*MT2^3*MW2^5*MZ2^7*
       CHl3[Leff, Leff] - 30152*MT2^4*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      60120*MH2*MT2^2*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
      57514*MT2^3*MW2^6*MZ2^7*CHl3[Leff, Leff] - 27534*MH2*MT2*MW2^7*MZ2^7*
       CHl3[Leff, Leff] - 58212*MT2^2*MW2^7*MZ2^7*CHl3[Leff, Leff] + 
      4486*MH2*MW2^8*MZ2^7*CHl3[Leff, Leff] + 27066*MT2*MW2^8*MZ2^7*
       CHl3[Leff, Leff] - 4468*MW2^9*MZ2^7*CHl3[Leff, Leff] + 
      300*MH2*MT2^7*MZ2^8*CHl3[Leff, Leff] - 3300*MH2*MT2^6*MW2*MZ2^8*
       CHl3[Leff, Leff] - 300*MT2^7*MW2*MZ2^8*CHl3[Leff, Leff] + 
      11012*MH2*MT2^5*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      3210*MT2^6*MW2^2*MZ2^8*CHl3[Leff, Leff] - 18126*MH2*MT2^4*MW2^3*MZ2^8*
       CHl3[Leff, Leff] - 10652*MT2^5*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      17290*MH2*MT2^3*MW2^4*MZ2^8*CHl3[Leff, Leff] + 
      17748*MT2^4*MW2^4*MZ2^8*CHl3[Leff, Leff] - 10022*MH2*MT2^2*MW2^5*MZ2^8*
       CHl3[Leff, Leff] - 17506*MT2^3*MW2^5*MZ2^8*CHl3[Leff, Leff] + 
      2298*MH2*MT2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 10688*MT2^2*MW2^6*MZ2^8*
       CHl3[Leff, Leff] + 296*MH2*MW2^7*MZ2^8*CHl3[Leff, Leff] - 
      2730*MT2*MW2^7*MZ2^8*CHl3[Leff, Leff] - 206*MW2^8*MZ2^8*
       CHl3[Leff, Leff] + 300*MH2*MT2^6*MZ2^9*CHl3[Leff, Leff] - 
      1320*MH2*MT2^5*MW2*MZ2^9*CHl3[Leff, Leff] - 300*MT2^6*MW2*MZ2^9*
       CHl3[Leff, Leff] + 856*MH2*MT2^4*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      1320*MT2^5*MW2^2*MZ2^9*CHl3[Leff, Leff] + 2576*MH2*MT2^3*MW2^3*MZ2^9*
       CHl3[Leff, Leff] - 946*MT2^4*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
      4216*MH2*MT2^2*MW2^4*MZ2^9*CHl3[Leff, Leff] - 2306*MT2^3*MW2^4*MZ2^9*
       CHl3[Leff, Leff] + 2216*MH2*MT2*MW2^5*MZ2^9*CHl3[Leff, Leff] + 
      3946*MT2^2*MW2^5*MZ2^9*CHl3[Leff, Leff] - 400*MH2*MW2^6*MZ2^9*
       CHl3[Leff, Leff] - 2126*MT2*MW2^6*MZ2^9*CHl3[Leff, Leff] + 
      400*MW2^7*MZ2^9*CHl3[Leff, Leff] + 280*MH2*MT2^4*MW2*MZ2^10*
       CHl3[Leff, Leff] - 940*MH2*MT2^3*MW2^2*MZ2^10*CHl3[Leff, Leff] - 
      280*MT2^4*MW2^2*MZ2^10*CHl3[Leff, Leff] + 1120*MH2*MT2^2*MW2^3*MZ2^10*
       CHl3[Leff, Leff] + 940*MT2^3*MW2^3*MZ2^10*CHl3[Leff, Leff] - 
      400*MH2*MT2*MW2^4*MZ2^10*CHl3[Leff, Leff] - 1120*MT2^2*MW2^4*MZ2^10*
       CHl3[Leff, Leff] + 400*MT2*MW2^5*MZ2^10*CHl3[Leff, Leff] + 
      768*MH2*MT2^7*MW2^8*CHq1[3, 3] - 5376*MH2*MT2^6*MW2^9*CHq1[3, 3] - 
      768*MT2^7*MW2^9*CHq1[3, 3] + 16128*MH2*MT2^5*MW2^10*CHq1[3, 3] + 
      5376*MT2^6*MW2^10*CHq1[3, 3] - 26880*MH2*MT2^4*MW2^11*CHq1[3, 3] - 
      16128*MT2^5*MW2^11*CHq1[3, 3] + 26880*MH2*MT2^3*MW2^12*CHq1[3, 3] + 
      26880*MT2^4*MW2^12*CHq1[3, 3] - 16128*MH2*MT2^2*MW2^13*CHq1[3, 3] - 
      26880*MT2^3*MW2^13*CHq1[3, 3] + 5376*MH2*MT2*MW2^14*CHq1[3, 3] + 
      16128*MT2^2*MW2^14*CHq1[3, 3] - 768*MH2*MW2^15*CHq1[3, 3] - 
      5376*MT2*MW2^15*CHq1[3, 3] + 768*MW2^16*CHq1[3, 3] + 
      192*MH2*MT2^8*MW2^6*MZ2*CHq1[3, 3] - 3520*MH2*MT2^7*MW2^7*MZ2*
       CHq1[3, 3] - 192*MT2^8*MW2^7*MZ2*CHq1[3, 3] + 
      20032*MH2*MT2^6*MW2^8*MZ2*CHq1[3, 3] + 3520*MT2^7*MW2^8*MZ2*
       CHq1[3, 3] - 55488*MH2*MT2^5*MW2^9*MZ2*CHq1[3, 3] - 
      20032*MT2^6*MW2^9*MZ2*CHq1[3, 3] + 86720*MH2*MT2^4*MW2^10*MZ2*
       CHq1[3, 3] + 55488*MT2^5*MW2^10*MZ2*CHq1[3, 3] - 
      80192*MH2*MT2^3*MW2^11*MZ2*CHq1[3, 3] - 86720*MT2^4*MW2^11*MZ2*
       CHq1[3, 3] + 43200*MH2*MT2^2*MW2^12*MZ2*CHq1[3, 3] + 
      80192*MT2^3*MW2^12*MZ2*CHq1[3, 3] - 12352*MH2*MT2*MW2^13*MZ2*
       CHq1[3, 3] - 43200*MT2^2*MW2^13*MZ2*CHq1[3, 3] + 
      1408*MH2*MW2^14*MZ2*CHq1[3, 3] + 12352*MT2*MW2^14*MZ2*CHq1[3, 3] - 
      1408*MW2^15*MZ2*CHq1[3, 3] + 192*MH2*MT2^8*MW2^5*MZ2^2*CHq1[3, 3] - 
      2624*MH2*MT2^7*MW2^6*MZ2^2*CHq1[3, 3] - 192*MT2^8*MW2^6*MZ2^2*
       CHq1[3, 3] + 11392*MH2*MT2^6*MW2^7*MZ2^2*CHq1[3, 3] + 
      2912*MT2^7*MW2^7*MZ2^2*CHq1[3, 3] - 27968*MH2*MT2^5*MW2^8*MZ2^2*
       CHq1[3, 3] - 13408*MT2^6*MW2^8*MZ2^2*CHq1[3, 3] + 
      48128*MH2*MT2^4*MW2^9*MZ2^2*CHq1[3, 3] + 34016*MT2^5*MW2^9*MZ2^2*
       CHq1[3, 3] - 58816*MH2*MT2^3*MW2^10*MZ2^2*CHq1[3, 3] - 
      58208*MT2^4*MW2^10*MZ2^2*CHq1[3, 3] + 46208*MH2*MT2^2*MW2^11*MZ2^2*
       CHq1[3, 3] + 68896*MT2^3*MW2^11*MZ2^2*CHq1[3, 3] - 
      20160*MH2*MT2*MW2^12*MZ2^2*CHq1[3, 3] - 52256*MT2^2*MW2^12*MZ2^2*
       CHq1[3, 3] + 3648*MH2*MW2^13*MZ2^2*CHq1[3, 3] + 
      22176*MT2*MW2^13*MZ2^2*CHq1[3, 3] - 3936*MW2^14*MZ2^2*CHq1[3, 3] - 
      744*MH2*MT2^8*MW2^4*MZ2^3*CHq1[3, 3] + 11512*MH2*MT2^7*MW2^5*MZ2^3*
       CHq1[3, 3] + 744*MT2^8*MW2^5*MZ2^3*CHq1[3, 3] - 
      60936*MH2*MT2^6*MW2^6*MZ2^3*CHq1[3, 3] - 12088*MT2^7*MW2^6*MZ2^3*
       CHq1[3, 3] + 164024*MH2*MT2^5*MW2^7*MZ2^3*CHq1[3, 3] + 
      65256*MT2^6*MW2^7*MZ2^3*CHq1[3, 3] - 258712*MH2*MT2^4*MW2^8*MZ2^3*
       CHq1[3, 3] - 177272*MT2^5*MW2^8*MZ2^3*CHq1[3, 3] + 
      250088*MH2*MT2^3*MW2^9*MZ2^3*CHq1[3, 3] + 280312*MT2^4*MW2^9*MZ2^3*
       CHq1[3, 3] - 145112*MH2*MT2^2*MW2^10*MZ2^3*CHq1[3, 3] - 
      270248*MT2^3*MW2^10*MZ2^3*CHq1[3, 3] + 45672*MH2*MT2*MW2^11*MZ2^3*
       CHq1[3, 3] + 155768*MT2^2*MW2^11*MZ2^3*CHq1[3, 3] - 
      5792*MH2*MW2^12*MZ2^3*CHq1[3, 3] - 48552*MT2*MW2^12*MZ2^3*CHq1[3, 3] + 
      6080*MW2^13*MZ2^3*CHq1[3, 3] + 132*MH2*MT2^8*MW2^3*MZ2^4*CHq1[3, 3] - 
      2208*MH2*MT2^7*MW2^4*MZ2^4*CHq1[3, 3] - 132*MT2^8*MW2^4*MZ2^4*
       CHq1[3, 3] + 16144*MH2*MT2^6*MW2^5*MZ2^4*CHq1[3, 3] + 
      2604*MT2^7*MW2^5*MZ2^4*CHq1[3, 3] - 48760*MH2*MT2^5*MW2^6*MZ2^4*
       CHq1[3, 3] - 19492*MT2^6*MW2^6*MZ2^4*CHq1[3, 3] + 
      68880*MH2*MT2^4*MW2^7*MZ2^4*CHq1[3, 3] + 59380*MT2^5*MW2^7*MZ2^4*
       CHq1[3, 3] - 40464*MH2*MT2^3*MW2^8*MZ2^4*CHq1[3, 3] - 
      85332*MT2^4*MW2^8*MZ2^4*CHq1[3, 3] - 3776*MH2*MT2^2*MW2^9*MZ2^4*
       CHq1[3, 3] + 53460*MT2^3*MW2^9*MZ2^4*CHq1[3, 3] + 
      14760*MH2*MT2*MW2^10*MZ2^4*CHq1[3, 3] - 796*MT2^2*MW2^10*MZ2^4*
       CHq1[3, 3] - 4708*MH2*MW2^11*MZ2^4*CHq1[3, 3] - 
      14580*MT2*MW2^11*MZ2^4*CHq1[3, 3] + 4888*MW2^12*MZ2^4*CHq1[3, 3] + 
      240*MH2*MT2^8*MW2^2*MZ2^5*CHq1[3, 3] - 6718*MH2*MT2^7*MW2^3*MZ2^5*
       CHq1[3, 3] - 240*MT2^8*MW2^3*MZ2^5*CHq1[3, 3] + 
      40054*MH2*MT2^6*MW2^4*MZ2^5*CHq1[3, 3] + 6592*MT2^7*MW2^4*MZ2^5*
       CHq1[3, 3] - 113418*MH2*MT2^5*MW2^5*MZ2^5*CHq1[3, 3] - 
      38776*MT2^6*MW2^5*MZ2^5*CHq1[3, 3] + 188730*MH2*MT2^4*MW2^6*MZ2^5*
       CHq1[3, 3] + 109188*MT2^5*MW2^6*MZ2^5*CHq1[3, 3] - 
      198074*MH2*MT2^3*MW2^7*MZ2^5*CHq1[3, 3] - 182916*MT2^4*MW2^7*MZ2^5*
       CHq1[3, 3] + 130146*MH2*MT2^2*MW2^8*MZ2^5*CHq1[3, 3] + 
      195392*MT2^3*MW2^8*MZ2^5*CHq1[3, 3] - 48254*MH2*MT2*MW2^9*MZ2^5*
       CHq1[3, 3] - 131208*MT2^2*MW2^9*MZ2^5*CHq1[3, 3] + 
      7294*MH2*MW2^10*MZ2^5*CHq1[3, 3] + 49532*MT2*MW2^10*MZ2^5*CHq1[3, 3] - 
      7564*MW2^11*MZ2^5*CHq1[3, 3] - 12*MH2*MT2^8*MW2*MZ2^6*CHq1[3, 3] + 
      3362*MH2*MT2^7*MW2^2*MZ2^6*CHq1[3, 3] + 12*MT2^8*MW2^2*MZ2^6*
       CHq1[3, 3] - 27792*MH2*MT2^6*MW2^3*MZ2^6*CHq1[3, 3] - 
      3434*MT2^7*MW2^3*MZ2^6*CHq1[3, 3] + 87418*MH2*MT2^5*MW2^4*MZ2^6*
       CHq1[3, 3] + 28170*MT2^6*MW2^4*MZ2^6*CHq1[3, 3] - 
      137208*MH2*MT2^4*MW2^5*MZ2^6*CHq1[3, 3] - 88426*MT2^5*MW2^5*MZ2^6*
       CHq1[3, 3] + 114238*MH2*MT2^3*MW2^6*MZ2^6*CHq1[3, 3] + 
      139494*MT2^4*MW2^6*MZ2^6*CHq1[3, 3] - 48040*MH2*MT2^2*MW2^7*MZ2^6*
       CHq1[3, 3] - 117946*MT2^3*MW2^7*MZ2^6*CHq1[3, 3] + 
      6910*MH2*MT2*MW2^8*MZ2^6*CHq1[3, 3] + 51370*MT2^2*MW2^8*MZ2^6*
       CHq1[3, 3] + 1124*MH2*MW2^9*MZ2^6*CHq1[3, 3] - 
      8314*MT2*MW2^9*MZ2^6*CHq1[3, 3] - 926*MW2^10*MZ2^6*CHq1[3, 3] - 
      572*MH2*MT2^7*MW2*MZ2^7*CHq1[3, 3] + 7042*MH2*MT2^6*MW2^2*MZ2^7*
       CHq1[3, 3] + 662*MT2^7*MW2^2*MZ2^7*CHq1[3, 3] - 
      24200*MH2*MT2^5*MW2^3*MZ2^7*CHq1[3, 3] - 7744*MT2^6*MW2^3*MZ2^7*
       CHq1[3, 3] + 30844*MH2*MT2^4*MW2^4*MZ2^7*CHq1[3, 3] + 
      26378*MT2^5*MW2^4*MZ2^7*CHq1[3, 3] - 6370*MH2*MT2^3*MW2^5*MZ2^7*
       CHq1[3, 3] - 34480*MT2^4*MW2^5*MZ2^7*CHq1[3, 3] - 
      17356*MH2*MT2^2*MW2^6*MZ2^7*CHq1[3, 3] + 9898*MT2^3*MW2^6*MZ2^7*
       CHq1[3, 3] + 13522*MH2*MT2*MW2^7*MZ2^7*CHq1[3, 3] + 
      15448*MT2^2*MW2^7*MZ2^7*CHq1[3, 3] - 2910*MH2*MW2^8*MZ2^7*CHq1[3, 3] - 
      13054*MT2*MW2^8*MZ2^7*CHq1[3, 3] + 2892*MW2^9*MZ2^7*CHq1[3, 3] - 
      560*MH2*MT2^6*MW2*MZ2^8*CHq1[3, 3] + 2264*MH2*MT2^5*MW2^2*MZ2^8*
       CHq1[3, 3] + 650*MT2^6*MW2^2*MZ2^8*CHq1[3, 3] + 
      58*MH2*MT2^4*MW2^3*MZ2^8*CHq1[3, 3] - 2624*MT2^5*MW2^3*MZ2^8*
       CHq1[3, 3] - 9006*MH2*MT2^3*MW2^4*MZ2^8*CHq1[3, 3] + 
      320*MT2^4*MW2^4*MZ2^8*CHq1[3, 3] + 12718*MH2*MT2^2*MW2^5*MZ2^8*
       CHq1[3, 3] + 9222*MT2^3*MW2^5*MZ2^8*CHq1[3, 3] - 
      6178*MH2*MT2*MW2^6*MZ2^8*CHq1[3, 3] - 13384*MT2^2*MW2^6*MZ2^8*
       CHq1[3, 3] + 704*MH2*MW2^7*MZ2^8*CHq1[3, 3] + 
      6610*MT2*MW2^7*MZ2^8*CHq1[3, 3] - 794*MW2^8*MZ2^8*CHq1[3, 3] - 
      560*MH2*MT2^4*MW2^2*MZ2^9*CHq1[3, 3] + 1716*MH2*MT2^3*MW2^3*MZ2^9*
       CHq1[3, 3] + 650*MT2^4*MW2^3*MZ2^9*CHq1[3, 3] - 
      1860*MH2*MT2^2*MW2^4*MZ2^9*CHq1[3, 3] - 1986*MT2^3*MW2^4*MZ2^9*
       CHq1[3, 3] + 704*MH2*MT2*MW2^5*MZ2^9*CHq1[3, 3] + 
      2130*MT2^2*MW2^5*MZ2^9*CHq1[3, 3] - 794*MT2*MW2^6*MZ2^9*CHq1[3, 3] - 
      256*MH2*MT2^8*MW2^7*CHq3[3, 3] + 2048*MH2*MT2^7*MW2^8*CHq3[3, 3] + 
      256*MT2^8*MW2^8*CHq3[3, 3] - 7168*MH2*MT2^6*MW2^9*CHq3[3, 3] - 
      2048*MT2^7*MW2^9*CHq3[3, 3] + 14336*MH2*MT2^5*MW2^10*CHq3[3, 3] + 
      7168*MT2^6*MW2^10*CHq3[3, 3] - 17920*MH2*MT2^4*MW2^11*CHq3[3, 3] - 
      14336*MT2^5*MW2^11*CHq3[3, 3] + 14336*MH2*MT2^3*MW2^12*CHq3[3, 3] + 
      17920*MT2^4*MW2^12*CHq3[3, 3] - 7168*MH2*MT2^2*MW2^13*CHq3[3, 3] - 
      14336*MT2^3*MW2^13*CHq3[3, 3] + 2048*MH2*MT2*MW2^14*CHq3[3, 3] + 
      7168*MT2^2*MW2^14*CHq3[3, 3] - 256*MH2*MW2^15*CHq3[3, 3] - 
      2048*MT2*MW2^15*CHq3[3, 3] + 256*MW2^16*CHq3[3, 3] + 
      576*MH2*MT2^8*MW2^6*MZ2*CHq3[3, 3] - 4672*MH2*MT2^7*MW2^7*MZ2*
       CHq3[3, 3] - 576*MT2^8*MW2^7*MZ2*CHq3[3, 3] + 
      16192*MH2*MT2^6*MW2^8*MZ2*CHq3[3, 3] + 4672*MT2^7*MW2^8*MZ2*
       CHq3[3, 3] - 31680*MH2*MT2^5*MW2^9*MZ2*CHq3[3, 3] - 
      16192*MT2^6*MW2^9*MZ2*CHq3[3, 3] + 38720*MH2*MT2^4*MW2^10*MZ2*
       CHq3[3, 3] + 31680*MT2^5*MW2^10*MZ2*CHq3[3, 3] - 
      30656*MH2*MT2^3*MW2^11*MZ2*CHq3[3, 3] - 38720*MT2^4*MW2^11*MZ2*
       CHq3[3, 3] + 15552*MH2*MT2^2*MW2^12*MZ2*CHq3[3, 3] + 
      30656*MT2^3*MW2^12*MZ2*CHq3[3, 3] - 4672*MH2*MT2*MW2^13*MZ2*
       CHq3[3, 3] - 15552*MT2^2*MW2^13*MZ2*CHq3[3, 3] + 
      640*MH2*MW2^14*MZ2*CHq3[3, 3] + 4672*MT2*MW2^14*MZ2*CHq3[3, 3] - 
      640*MW2^15*MZ2*CHq3[3, 3] + 96*MH2*MT2^8*MW2^5*MZ2^2*CHq3[3, 3] - 
      3424*MH2*MT2^7*MW2^6*MZ2^2*CHq3[3, 3] - 96*MT2^8*MW2^6*MZ2^2*
       CHq3[3, 3] + 21664*MH2*MT2^6*MW2^7*MZ2^2*CHq3[3, 3] + 
      3712*MT2^7*MW2^7*MZ2^2*CHq3[3, 3] - 62624*MH2*MT2^5*MW2^8*MZ2^2*
       CHq3[3, 3] - 23680*MT2^6*MW2^8*MZ2^2*CHq3[3, 3] + 
      100896*MH2*MT2^4*MW2^9*MZ2^2*CHq3[3, 3] + 68672*MT2^5*MW2^9*MZ2^2*
       CHq3[3, 3] - 96928*MH2*MT2^3*MW2^10*MZ2^2*CHq3[3, 3] - 
      110976*MT2^4*MW2^10*MZ2^2*CHq3[3, 3] + 55904*MH2*MT2^2*MW2^11*MZ2^2*
       CHq3[3, 3] + 107008*MT2^3*MW2^11*MZ2^2*CHq3[3, 3] - 
      18272*MH2*MT2*MW2^12*MZ2^2*CHq3[3, 3] - 61952*MT2^2*MW2^12*MZ2^2*
       CHq3[3, 3] + 2688*MH2*MW2^13*MZ2^2*CHq3[3, 3] + 
      20288*MT2*MW2^13*MZ2^2*CHq3[3, 3] - 2976*MW2^14*MZ2^2*CHq3[3, 3] - 
      808*MH2*MT2^8*MW2^4*MZ2^3*CHq3[3, 3] + 12376*MH2*MT2^7*MW2^5*MZ2^3*
       CHq3[3, 3] + 808*MT2^8*MW2^5*MZ2^3*CHq3[3, 3] - 
      65752*MH2*MT2^6*MW2^6*MZ2^3*CHq3[3, 3] - 12952*MT2^7*MW2^6*MZ2^3*
       CHq3[3, 3] + 173736*MH2*MT2^5*MW2^7*MZ2^3*CHq3[3, 3] + 
      70072*MT2^6*MW2^7*MZ2^3*CHq3[3, 3] - 259576*MH2*MT2^4*MW2^8*MZ2^3*
       CHq3[3, 3] - 186984*MT2^5*MW2^8*MZ2^3*CHq3[3, 3] + 
      229544*MH2*MT2^3*MW2^9*MZ2^3*CHq3[3, 3] + 281176*MT2^4*MW2^9*MZ2^3*
       CHq3[3, 3] - 119784*MH2*MT2^2*MW2^10*MZ2^3*CHq3[3, 3] - 
      249704*MT2^3*MW2^10*MZ2^3*CHq3[3, 3] + 34520*MH2*MT2*MW2^11*MZ2^3*
       CHq3[3, 3] + 130440*MT2^2*MW2^11*MZ2^3*CHq3[3, 3] - 
      4256*MH2*MW2^12*MZ2^3*CHq3[3, 3] - 37400*MT2*MW2^12*MZ2^3*CHq3[3, 3] + 
      4544*MW2^13*MZ2^3*CHq3[3, 3] + 252*MH2*MT2^8*MW2^3*MZ2^4*CHq3[3, 3] - 
      2792*MH2*MT2^7*MW2^4*MZ2^4*CHq3[3, 3] - 252*MT2^8*MW2^4*MZ2^4*
       CHq3[3, 3] + 16168*MH2*MT2^6*MW2^5*MZ2^4*CHq3[3, 3] + 
      3188*MT2^7*MW2^5*MZ2^4*CHq3[3, 3] - 41072*MH2*MT2^5*MW2^6*MZ2^4*
       CHq3[3, 3] - 19516*MT2^6*MW2^6*MZ2^4*CHq3[3, 3] + 
      43096*MH2*MT2^4*MW2^7*MZ2^4*CHq3[3, 3] + 51692*MT2^5*MW2^7*MZ2^4*
       CHq3[3, 3] - 4168*MH2*MT2^3*MW2^8*MZ2^4*CHq3[3, 3] - 
      59548*MT2^4*MW2^8*MZ2^4*CHq3[3, 3] - 26680*MH2*MT2^2*MW2^9*MZ2^4*
       CHq3[3, 3] + 17164*MT2^3*MW2^9*MZ2^4*CHq3[3, 3] + 
      19936*MH2*MT2*MW2^10*MZ2^4*CHq3[3, 3] + 22108*MT2^2*MW2^10*MZ2^4*
       CHq3[3, 3] - 4740*MH2*MW2^11*MZ2^4*CHq3[3, 3] - 
      19756*MT2*MW2^11*MZ2^4*CHq3[3, 3] + 4920*MW2^12*MZ2^4*CHq3[3, 3] + 
      192*MH2*MT2^8*MW2^2*MZ2^5*CHq3[3, 3] - 6782*MH2*MT2^7*MW2^3*MZ2^5*
       CHq3[3, 3] - 192*MT2^8*MW2^3*MZ2^5*CHq3[3, 3] + 
      42802*MH2*MT2^6*MW2^4*MZ2^5*CHq3[3, 3] + 6656*MT2^7*MW2^4*MZ2^5*
       CHq3[3, 3] - 125902*MH2*MT2^5*MW2^5*MZ2^5*CHq3[3, 3] - 
      41524*MT2^6*MW2^5*MZ2^5*CHq3[3, 3] + 213770*MH2*MT2^4*MW2^6*MZ2^5*
       CHq3[3, 3] + 121672*MT2^5*MW2^6*MZ2^5*CHq3[3, 3] - 
      221586*MH2*MT2^3*MW2^7*MZ2^5*CHq3[3, 3] - 207956*MT2^4*MW2^7*MZ2^5*
       CHq3[3, 3] + 138190*MH2*MT2^2*MW2^8*MZ2^5*CHq3[3, 3] + 
      218904*MT2^3*MW2^8*MZ2^5*CHq3[3, 3] - 47346*MH2*MT2*MW2^9*MZ2^5*
       CHq3[3, 3] - 139252*MT2^2*MW2^9*MZ2^5*CHq3[3, 3] + 
      6662*MH2*MW2^10*MZ2^5*CHq3[3, 3] + 48624*MT2*MW2^10*MZ2^5*CHq3[3, 3] - 
      6932*MW2^11*MZ2^5*CHq3[3, 3] - 52*MH2*MT2^8*MW2*MZ2^6*CHq3[3, 3] + 
      3738*MH2*MT2^7*MW2^2*MZ2^6*CHq3[3, 3] + 52*MT2^8*MW2^2*MZ2^6*
       CHq3[3, 3] - 29752*MH2*MT2^6*MW2^3*MZ2^6*CHq3[3, 3] - 
      3810*MT2^7*MW2^3*MZ2^6*CHq3[3, 3] + 92710*MH2*MT2^5*MW2^4*MZ2^6*
       CHq3[3, 3] + 30130*MT2^6*MW2^4*MZ2^6*CHq3[3, 3] - 
      143336*MH2*MT2^4*MW2^5*MZ2^6*CHq3[3, 3] - 93718*MT2^5*MW2^5*MZ2^6*
       CHq3[3, 3] + 113886*MH2*MT2^3*MW2^6*MZ2^6*CHq3[3, 3] + 
      145622*MT2^4*MW2^6*MZ2^6*CHq3[3, 3] - 41632*MH2*MT2^2*MW2^7*MZ2^6*
       CHq3[3, 3] - 117594*MT2^3*MW2^7*MZ2^6*CHq3[3, 3] + 
      2554*MH2*MT2*MW2^8*MZ2^6*CHq3[3, 3] + 44962*MT2^2*MW2^8*MZ2^6*
       CHq3[3, 3] + 1884*MH2*MW2^9*MZ2^6*CHq3[3, 3] - 
      3958*MT2*MW2^9*MZ2^6*CHq3[3, 3] - 1686*MW2^10*MZ2^6*CHq3[3, 3] - 
      492*MH2*MT2^7*MW2*MZ2^7*CHq3[3, 3] + 6286*MH2*MT2^6*MW2^2*MZ2^7*
       CHq3[3, 3] + 582*MT2^7*MW2^2*MZ2^7*CHq3[3, 3] - 
      21028*MH2*MT2^5*MW2^3*MZ2^7*CHq3[3, 3] - 6988*MT2^6*MW2^3*MZ2^7*
       CHq3[3, 3] + 23268*MH2*MT2^4*MW2^4*MZ2^7*CHq3[3, 3] + 
      23206*MT2^5*MW2^4*MZ2^7*CHq3[3, 3] + 4098*MH2*MT2^3*MW2^5*MZ2^7*
       CHq3[3, 3] - 26904*MT2^4*MW2^5*MZ2^7*CHq3[3, 3] - 
      24908*MH2*MT2^2*MW2^6*MZ2^7*CHq3[3, 3] - 570*MT2^3*MW2^6*MZ2^7*
       CHq3[3, 3] + 15822*MH2*MT2*MW2^7*MZ2^7*CHq3[3, 3] + 
      23000*MT2^2*MW2^7*MZ2^7*CHq3[3, 3] - 3046*MH2*MW2^8*MZ2^7*CHq3[3, 3] - 
      15354*MT2*MW2^8*MZ2^7*CHq3[3, 3] + 3028*MW2^9*MZ2^7*CHq3[3, 3] - 
      440*MH2*MT2^6*MW2*MZ2^8*CHq3[3, 3] + 1524*MH2*MT2^5*MW2^2*MZ2^8*
       CHq3[3, 3] + 530*MT2^6*MW2^2*MZ2^8*CHq3[3, 3] + 
      1522*MH2*MT2^4*MW2^3*MZ2^8*CHq3[3, 3] - 1884*MT2^5*MW2^3*MZ2^8*
       CHq3[3, 3] - 9662*MH2*MT2^3*MW2^4*MZ2^8*CHq3[3, 3] - 
      1144*MT2^4*MW2^4*MZ2^8*CHq3[3, 3] + 11646*MH2*MT2^2*MW2^5*MZ2^8*
       CHq3[3, 3] + 9878*MT2^3*MW2^5*MZ2^8*CHq3[3, 3] - 
      5014*MH2*MT2*MW2^6*MZ2^8*CHq3[3, 3] - 12312*MT2^2*MW2^6*MZ2^8*
       CHq3[3, 3] + 424*MH2*MW2^7*MZ2^8*CHq3[3, 3] + 
      5446*MT2*MW2^7*MZ2^8*CHq3[3, 3] - 514*MW2^8*MZ2^8*CHq3[3, 3] - 
      440*MH2*MT2^4*MW2^2*MZ2^9*CHq3[3, 3] + 1136*MH2*MT2^3*MW2^3*MZ2^9*
       CHq3[3, 3] + 530*MT2^4*MW2^3*MZ2^9*CHq3[3, 3] - 
      1120*MH2*MT2^2*MW2^4*MZ2^9*CHq3[3, 3] - 1406*MT2^3*MW2^4*MZ2^9*
       CHq3[3, 3] + 424*MH2*MT2*MW2^5*MZ2^9*CHq3[3, 3] + 
      1390*MT2^2*MW2^5*MZ2^9*CHq3[3, 3] - 514*MT2*MW2^6*MZ2^9*CHq3[3, 3] - 
      192*MH2*MT2^8*MW2^6*MZ2*CHu[3, 3] + 1344*MH2*MT2^7*MW2^7*MZ2*
       CHu[3, 3] + 192*MT2^8*MW2^7*MZ2*CHu[3, 3] - 4032*MH2*MT2^6*MW2^8*MZ2*
       CHu[3, 3] - 1344*MT2^7*MW2^8*MZ2*CHu[3, 3] + 6720*MH2*MT2^5*MW2^9*MZ2*
       CHu[3, 3] + 4032*MT2^6*MW2^9*MZ2*CHu[3, 3] - 6720*MH2*MT2^4*MW2^10*MZ2*
       CHu[3, 3] - 6720*MT2^5*MW2^10*MZ2*CHu[3, 3] + 
      4032*MH2*MT2^3*MW2^11*MZ2*CHu[3, 3] + 6720*MT2^4*MW2^11*MZ2*CHu[3, 3] - 
      1344*MH2*MT2^2*MW2^12*MZ2*CHu[3, 3] - 4032*MT2^3*MW2^12*MZ2*CHu[3, 3] + 
      192*MH2*MT2*MW2^13*MZ2*CHu[3, 3] + 1344*MT2^2*MW2^13*MZ2*CHu[3, 3] - 
      192*MT2*MW2^14*MZ2*CHu[3, 3] + 384*MH2*MT2^8*MW2^5*MZ2^2*CHu[3, 3] - 
      2880*MH2*MT2^7*MW2^6*MZ2^2*CHu[3, 3] - 384*MT2^8*MW2^6*MZ2^2*
       CHu[3, 3] + 8832*MH2*MT2^6*MW2^7*MZ2^2*CHu[3, 3] + 
      2880*MT2^7*MW2^7*MZ2^2*CHu[3, 3] - 14400*MH2*MT2^5*MW2^8*MZ2^2*
       CHu[3, 3] - 8832*MT2^6*MW2^8*MZ2^2*CHu[3, 3] + 
      13440*MH2*MT2^4*MW2^9*MZ2^2*CHu[3, 3] + 14400*MT2^5*MW2^9*MZ2^2*
       CHu[3, 3] - 7104*MH2*MT2^3*MW2^10*MZ2^2*CHu[3, 3] - 
      13440*MT2^4*MW2^10*MZ2^2*CHu[3, 3] + 1920*MH2*MT2^2*MW2^11*MZ2^2*
       CHu[3, 3] + 7104*MT2^3*MW2^11*MZ2^2*CHu[3, 3] - 
      192*MH2*MT2*MW2^12*MZ2^2*CHu[3, 3] - 1920*MT2^2*MW2^12*MZ2^2*
       CHu[3, 3] + 192*MT2*MW2^13*MZ2^2*CHu[3, 3] - 264*MH2*MT2^8*MW2^4*MZ2^3*
       CHu[3, 3] + 2232*MH2*MT2^7*MW2^5*MZ2^3*CHu[3, 3] + 
      264*MT2^8*MW2^5*MZ2^3*CHu[3, 3] - 7080*MH2*MT2^6*MW2^6*MZ2^3*
       CHu[3, 3] - 2232*MT2^7*MW2^6*MZ2^3*CHu[3, 3] + 
      10968*MH2*MT2^5*MW2^7*MZ2^3*CHu[3, 3] + 7080*MT2^6*MW2^7*MZ2^3*
       CHu[3, 3] - 8664*MH2*MT2^4*MW2^8*MZ2^3*CHu[3, 3] - 
      10968*MT2^5*MW2^8*MZ2^3*CHu[3, 3] + 3048*MH2*MT2^3*MW2^9*MZ2^3*
       CHu[3, 3] + 8664*MT2^4*MW2^9*MZ2^3*CHu[3, 3] - 
      120*MH2*MT2^2*MW2^10*MZ2^3*CHu[3, 3] - 3048*MT2^3*MW2^10*MZ2^3*
       CHu[3, 3] - 120*MH2*MT2*MW2^11*MZ2^3*CHu[3, 3] + 
      120*MT2^2*MW2^11*MZ2^3*CHu[3, 3] + 120*MT2*MW2^12*MZ2^3*CHu[3, 3] + 
      84*MH2*MT2^8*MW2^3*MZ2^4*CHu[3, 3] - 852*MH2*MT2^7*MW2^4*MZ2^4*
       CHu[3, 3] - 84*MT2^8*MW2^4*MZ2^4*CHu[3, 3] + 2820*MH2*MT2^6*MW2^5*
       MZ2^4*CHu[3, 3] + 852*MT2^7*MW2^5*MZ2^4*CHu[3, 3] - 
      3876*MH2*MT2^5*MW2^6*MZ2^4*CHu[3, 3] - 2820*MT2^6*MW2^6*MZ2^4*
       CHu[3, 3] + 1788*MH2*MT2^4*MW2^7*MZ2^4*CHu[3, 3] + 
      3876*MT2^5*MW2^7*MZ2^4*CHu[3, 3] + 708*MH2*MT2^3*MW2^8*MZ2^4*
       CHu[3, 3] - 1788*MT2^4*MW2^8*MZ2^4*CHu[3, 3] - 
      852*MH2*MT2^2*MW2^9*MZ2^4*CHu[3, 3] - 708*MT2^3*MW2^9*MZ2^4*CHu[3, 3] + 
      180*MH2*MT2*MW2^10*MZ2^4*CHu[3, 3] + 852*MT2^2*MW2^10*MZ2^4*CHu[3, 3] - 
      180*MT2*MW2^11*MZ2^4*CHu[3, 3] + 48*MH2*MT2^8*MW2^2*MZ2^5*CHu[3, 3] - 
      252*MH2*MT2^7*MW2^3*MZ2^5*CHu[3, 3] - 48*MT2^8*MW2^3*MZ2^5*CHu[3, 3] + 
      672*MH2*MT2^6*MW2^4*MZ2^5*CHu[3, 3] + 252*MT2^7*MW2^4*MZ2^5*CHu[3, 3] - 
      1524*MH2*MT2^5*MW2^5*MZ2^5*CHu[3, 3] - 672*MT2^6*MW2^5*MZ2^5*
       CHu[3, 3] + 2472*MH2*MT2^4*MW2^6*MZ2^5*CHu[3, 3] + 
      1524*MT2^5*MW2^6*MZ2^5*CHu[3, 3] - 2220*MH2*MT2^3*MW2^7*MZ2^5*
       CHu[3, 3] - 2472*MT2^4*MW2^7*MZ2^5*CHu[3, 3] + 
      936*MH2*MT2^2*MW2^8*MZ2^5*CHu[3, 3] + 2220*MT2^3*MW2^8*MZ2^5*
       CHu[3, 3] - 132*MH2*MT2*MW2^9*MZ2^5*CHu[3, 3] - 
      936*MT2^2*MW2^9*MZ2^5*CHu[3, 3] + 132*MT2*MW2^10*MZ2^5*CHu[3, 3] - 
      60*MH2*MT2^8*MW2*MZ2^6*CHu[3, 3] + 468*MH2*MT2^7*MW2^2*MZ2^6*
       CHu[3, 3] + 60*MT2^8*MW2^2*MZ2^6*CHu[3, 3] - 1452*MH2*MT2^6*MW2^3*
       MZ2^6*CHu[3, 3] - 468*MT2^7*MW2^3*MZ2^6*CHu[3, 3] + 
      2424*MH2*MT2^5*MW2^4*MZ2^6*CHu[3, 3] + 1452*MT2^6*MW2^4*MZ2^6*
       CHu[3, 3] - 2352*MH2*MT2^4*MW2^5*MZ2^6*CHu[3, 3] - 
      2424*MT2^5*MW2^5*MZ2^6*CHu[3, 3] + 1272*MH2*MT2^3*MW2^6*MZ2^6*
       CHu[3, 3] + 2352*MT2^4*MW2^6*MZ2^6*CHu[3, 3] - 
      312*MH2*MT2^2*MW2^7*MZ2^6*CHu[3, 3] - 1272*MT2^3*MW2^7*MZ2^6*
       CHu[3, 3] + 12*MH2*MT2*MW2^8*MZ2^6*CHu[3, 3] + 
      312*MT2^2*MW2^8*MZ2^6*CHu[3, 3] - 12*MT2*MW2^9*MZ2^6*CHu[3, 3] - 
      60*MH2*MT2^7*MW2*MZ2^7*CHu[3, 3] + 240*MH2*MT2^6*MW2^2*MZ2^7*
       CHu[3, 3] + 60*MT2^7*MW2^2*MZ2^7*CHu[3, 3] - 252*MH2*MT2^5*MW2^3*MZ2^7*
       CHu[3, 3] - 240*MT2^6*MW2^3*MZ2^7*CHu[3, 3] - 
      144*MH2*MT2^4*MW2^4*MZ2^7*CHu[3, 3] + 252*MT2^5*MW2^4*MZ2^7*CHu[3, 3] + 
      444*MH2*MT2^3*MW2^5*MZ2^7*CHu[3, 3] + 144*MT2^4*MW2^5*MZ2^7*CHu[3, 3] - 
      288*MH2*MT2^2*MW2^6*MZ2^7*CHu[3, 3] - 444*MT2^3*MW2^6*MZ2^7*CHu[3, 3] + 
      60*MH2*MT2*MW2^7*MZ2^7*CHu[3, 3] + 288*MT2^2*MW2^7*MZ2^7*CHu[3, 3] - 
      60*MT2*MW2^8*MZ2^7*CHu[3, 3] - 60*MH2*MT2^5*MW2^2*MZ2^8*CHu[3, 3] + 
      180*MH2*MT2^4*MW2^3*MZ2^8*CHu[3, 3] + 60*MT2^5*MW2^3*MZ2^8*CHu[3, 3] - 
      180*MH2*MT2^3*MW2^4*MZ2^8*CHu[3, 3] - 180*MT2^4*MW2^4*MZ2^8*CHu[3, 3] + 
      60*MH2*MT2^2*MW2^5*MZ2^8*CHu[3, 3] + 180*MT2^3*MW2^5*MZ2^8*CHu[3, 3] - 
      60*MT2^2*MW2^6*MZ2^8*CHu[3, 3]))/(2*(MH2 - MW2)*(-MT2 + MW2)^3*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 Class[8]*
  (((MZ2^2*(2*MW2 + MZ2)*(27*MT2^2*(6*MW2 - 5*MZ2) + 
        4*MW2*(MW2*MZ2*(858 - 92*Pi^2) + 7*MZ2^2*(-33 + 4*Pi^2) + 
          MW2^2*(-492 + 64*Pi^2)) + MT2*(MW2^2*(1698 - 256*Pi^2) + 
          28*MZ2^2*(33 - 4*Pi^2) + MW2*MZ2*(-3351 + 368*Pi^2)))*SW2^2)/
      (18*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MT2*MZ2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
        4*MW2^2*(MW2 + 2*MZ2))*SW2^2*B0i[bb0, 0, 0, MT2])/
      ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MW2*MZ2*(2*MW2 + MZ2)*(2*MT2^3*(2*MW2 + MZ2) + 
        MT2*MW2*(36*MW2^2 + 32*MW2*MZ2 - 41*MZ2^2) - 
        4*MT2^2*(6*MW2^2 + 5*MW2*MZ2 - 5*MZ2^2) - 
        8*MW2^2*(2*MW2^2 + MW2*MZ2 - 3*MZ2^2))*SW2^2*B0i[bb0, 0, 0, MW2])/
      ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (6*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
        MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
       B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (3*MT2*MZ2*(2*MW2 + MZ2)*(4*MT2*MW2 + 4*MW2^2 - 2*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (24*MW2^3*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (6*MZ2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
        MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
        MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (12*MW2*MZ2^2*(MW2 + MZ2)^2*(2*MW2 + MZ2)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*(24*MW2^2*Cdd[1, 1, 3, 3] - 
      12*MW2*MZ2*Cdd[1, 1, 3, 3] - 12*MZ2^2*Cdd[1, 1, 3, 3] + 
      8*MW2^2*Cdd[1, 3, 3, 1] - 4*MW2*MZ2*Cdd[1, 3, 3, 1] - 
      4*MZ2^2*Cdd[1, 3, 3, 1] + 24*MW2^2*Cdd[2, 2, 3, 3] - 
      12*MW2*MZ2*Cdd[2, 2, 3, 3] - 12*MZ2^2*Cdd[2, 2, 3, 3] + 
      8*MW2^2*Cdd[2, 3, 3, 2] - 4*MW2*MZ2*Cdd[2, 3, 3, 2] - 
      4*MZ2^2*Cdd[2, 3, 3, 2] + 32*MW2^2*Cdd[3, 3, 3, 3] - 
      16*MW2*MZ2*Cdd[3, 3, 3, 3] - 16*MZ2^2*Cdd[3, 3, 3, 3] + 
      12*MW2^2*Ced[1, 1, 3, 3] - 6*MW2*MZ2*Ced[1, 1, 3, 3] - 
      6*MZ2^2*Ced[1, 1, 3, 3] + 12*MW2^2*Ced[2, 2, 3, 3] - 
      6*MW2*MZ2*Ced[2, 2, 3, 3] - 6*MZ2^2*Ced[2, 2, 3, 3] + 
      12*MW2^2*Ced[3, 3, 3, 3] - 6*MW2*MZ2*Ced[3, 3, 3, 3] - 
      6*MZ2^2*Ced[3, 3, 3, 3] - 6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 12*MW2^2*Ced[Leff, Leff, 3, 3] + 
      18*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 6*MZ2^2*Ced[Leff, Leff, 3, 3] - 
      48*MW2^2*Cee[Leff, Leff, 1, 1] + 72*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      24*MZ2^2*Cee[Leff, Leff, 1, 1] - 48*MW2^2*Cee[Leff, Leff, 2, 2] + 
      72*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 24*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      48*MW2^2*Cee[Leff, Leff, 3, 3] + 72*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      24*MZ2^2*Cee[Leff, Leff, 3, 3] + 24*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      36*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 12*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      24*MW2^2*Ceu[Leff, Leff, 2, 2] - 36*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      12*MZ2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2^2*Cld[1, 1, 3, 3] - 
      6*MW2*MZ2*Cld[1, 1, 3, 3] - 6*MZ2^2*Cld[1, 1, 3, 3] + 
      12*MW2^2*Cld[2, 2, 3, 3] - 6*MW2*MZ2*Cld[2, 2, 3, 3] - 
      6*MZ2^2*Cld[2, 2, 3, 3] + 12*MW2^2*Cld[3, 3, 3, 3] - 
      6*MW2*MZ2*Cld[3, 3, 3, 3] - 6*MZ2^2*Cld[3, 3, 3, 3] + 
      12*MW2^2*Cld[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 
      12*MZ2^2*Cld[Leff, Leff, 1, 1] + 12*MW2^2*Cld[Leff, Leff, 2, 2] - 
      24*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 12*MZ2^2*Cld[Leff, Leff, 2, 2] + 
      12*MW2^2*Cld[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 
      12*MZ2^2*Cld[Leff, Leff, 3, 3] - 12*MW2^2*Cle[1, 1, Leff, Leff] + 
      18*MW2*MZ2*Cle[1, 1, Leff, Leff] - 6*MZ2^2*Cle[1, 1, Leff, Leff] - 
      12*MW2^2*Cle[2, 2, Leff, Leff] + 18*MW2*MZ2*Cle[2, 2, Leff, Leff] - 
      6*MZ2^2*Cle[2, 2, Leff, Leff] - 12*MW2^2*Cle[3, 3, Leff, Leff] + 
      18*MW2*MZ2*Cle[3, 3, Leff, Leff] - 6*MZ2^2*Cle[3, 3, Leff, Leff] + 
      12*MW2^2*Cle[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 
      12*MZ2^2*Cle[Leff, Leff, 1, 1] + 12*MW2^2*Cle[Leff, Leff, 2, 2] - 
      24*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 12*MZ2^2*Cle[Leff, Leff, 2, 2] + 
      12*MW2^2*Cle[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 
      12*MZ2^2*Cle[Leff, Leff, 3, 3] + 24*MW2^2*Cll[Leff, 1, 1, Leff] - 
      36*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 12*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      24*MW2^2*Cll[Leff, 2, 2, Leff] - 36*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      12*MZ2^2*Cll[Leff, 2, 2, Leff] + 24*MW2^2*Cll[Leff, 3, 3, Leff] - 
      36*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      24*MW2^2*Cll[Leff, Leff, 1, 1] - 48*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      24*MZ2^2*Cll[Leff, Leff, 1, 1] + 24*MW2^2*Cll[Leff, Leff, 2, 2] - 
      48*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 24*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      24*MW2^2*Cll[Leff, Leff, 3, 3] - 48*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      24*MZ2^2*Cll[Leff, Leff, 3, 3] - 12*MW2^2*Clq1[1, 1, 3, 3] + 
      24*MW2*MZ2*Clq1[1, 1, 3, 3] - 12*MZ2^2*Clq1[1, 1, 3, 3] - 
      12*MW2^2*Clq1[2, 2, 3, 3] + 24*MW2*MZ2*Clq1[2, 2, 3, 3] - 
      12*MZ2^2*Clq1[2, 2, 3, 3] - 12*MW2^2*Clq1[3, 3, 3, 3] + 
      24*MW2*MZ2*Clq1[3, 3, 3, 3] - 12*MZ2^2*Clq1[3, 3, 3, 3] - 
      12*MW2^2*Clq1[Leff, Leff, 1, 1] + 24*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 
      12*MZ2^2*Clq1[Leff, Leff, 1, 1] - 12*MW2^2*Clq1[Leff, Leff, 2, 2] + 
      24*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 12*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
      12*MW2^2*Clq1[Leff, Leff, 3, 3] - 6*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      6*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[1, 1, 3, 3] + 
      12*MW2*MZ2*Clq3[1, 1, 3, 3] - 12*MW2^2*Clq3[2, 2, 3, 3] + 
      12*MW2*MZ2*Clq3[2, 2, 3, 3] - 12*MW2^2*Clq3[3, 3, 3, 3] + 
      12*MW2*MZ2*Clq3[3, 3, 3, 3] + 36*MW2^2*Clq3[Leff, Leff, 1, 1] - 
      36*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 36*MW2^2*Clq3[Leff, Leff, 2, 2] - 
      36*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 12*MW2^2*Clq3[Leff, Leff, 3, 3] - 
      6*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      24*MW2^2*Clu[Leff, Leff, 1, 1] + 48*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 
      24*MZ2^2*Clu[Leff, Leff, 1, 1] - 24*MW2^2*Clu[Leff, Leff, 2, 2] + 
      48*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 24*MZ2^2*Clu[Leff, Leff, 2, 2] - 
      12*MW2^2*Cqd1[1, 1, 3, 3] + 6*MW2*MZ2*Cqd1[1, 1, 3, 3] + 
      6*MZ2^2*Cqd1[1, 1, 3, 3] - 12*MW2^2*Cqd1[2, 2, 3, 3] + 
      6*MW2*MZ2*Cqd1[2, 2, 3, 3] + 6*MZ2^2*Cqd1[2, 2, 3, 3] - 
      12*MW2^2*Cqd1[3, 3, 1, 1] + 24*MW2*MZ2*Cqd1[3, 3, 1, 1] - 
      12*MZ2^2*Cqd1[3, 3, 1, 1] - 12*MW2^2*Cqd1[3, 3, 2, 2] + 
      24*MW2*MZ2*Cqd1[3, 3, 2, 2] - 12*MZ2^2*Cqd1[3, 3, 2, 2] + 
      36*MW2*MZ2*Cqd1[3, 3, 3, 3] - 9*MZ2^2*Cqd1[3, 3, 3, 3] + 
      12*MW2^2*Cqe[1, 1, Leff, Leff] - 18*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 
      6*MZ2^2*Cqe[1, 1, Leff, Leff] + 12*MW2^2*Cqe[2, 2, Leff, Leff] - 
      18*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 6*MZ2^2*Cqe[2, 2, Leff, Leff] - 
      12*MW2^2*Cqe[3, 3, 1, 1] + 24*MW2*MZ2*Cqe[3, 3, 1, 1] - 
      12*MZ2^2*Cqe[3, 3, 1, 1] - 12*MW2^2*Cqe[3, 3, 2, 2] + 
      24*MW2*MZ2*Cqe[3, 3, 2, 2] - 12*MZ2^2*Cqe[3, 3, 2, 2] - 
      12*MW2^2*Cqe[3, 3, 3, 3] + 24*MW2*MZ2*Cqe[3, 3, 3, 3] - 
      12*MZ2^2*Cqe[3, 3, 3, 3] - 12*MW2^2*Cqe[3, 3, Leff, Leff] + 
      3*MZ2^2*Cqe[3, 3, Leff, Leff] + 24*MW2^2*Cqq1[1, 1, 3, 3] - 
      48*MW2*MZ2*Cqq1[1, 1, 3, 3] + 24*MZ2^2*Cqq1[1, 1, 3, 3] - 
      8*MW2^2*Cqq1[1, 3, 3, 1] + 4*MW2*MZ2*Cqq1[1, 3, 3, 1] + 
      4*MZ2^2*Cqq1[1, 3, 3, 1] + 24*MW2^2*Cqq1[2, 2, 3, 3] - 
      48*MW2*MZ2*Cqq1[2, 2, 3, 3] + 24*MZ2^2*Cqq1[2, 2, 3, 3] - 
      8*MW2^2*Cqq1[2, 3, 3, 2] + 4*MW2*MZ2*Cqq1[2, 3, 3, 2] + 
      4*MZ2^2*Cqq1[2, 3, 3, 2] - 32*MW2^2*Cqq1[3, 3, 3, 3] + 
      16*MW2*MZ2*Cqq1[3, 3, 3, 3] + 16*MZ2^2*Cqq1[3, 3, 3, 3] - 
      72*MW2^2*Cqq3[1, 1, 3, 3] + 72*MW2*MZ2*Cqq3[1, 1, 3, 3] + 
      24*MW2^2*Cqq3[1, 3, 3, 1] - 36*MW2*MZ2*Cqq3[1, 3, 3, 1] + 
      12*MZ2^2*Cqq3[1, 3, 3, 1] - 72*MW2^2*Cqq3[2, 2, 3, 3] + 
      72*MW2*MZ2*Cqq3[2, 2, 3, 3] + 24*MW2^2*Cqq3[2, 3, 3, 2] - 
      36*MW2*MZ2*Cqq3[2, 3, 3, 2] + 12*MZ2^2*Cqq3[2, 3, 3, 2] - 
      32*MW2^2*Cqq3[3, 3, 3, 3] + 16*MW2*MZ2*Cqq3[3, 3, 3, 3] + 
      16*MZ2^2*Cqq3[3, 3, 3, 3] + 24*MW2^2*Cqu1[3, 3, 1, 1] - 
      48*MW2*MZ2*Cqu1[3, 3, 1, 1] + 24*MZ2^2*Cqu1[3, 3, 1, 1] + 
      24*MW2^2*Cqu1[3, 3, 2, 2] - 48*MW2*MZ2*Cqu1[3, 3, 2, 2] + 
      24*MZ2^2*Cqu1[3, 3, 2, 2] - 24*MW2^2*Cud1[1, 1, 3, 3] + 
      12*MW2*MZ2*Cud1[1, 1, 3, 3] + 12*MZ2^2*Cud1[1, 1, 3, 3] - 
      24*MW2^2*Cud1[2, 2, 3, 3] + 12*MW2*MZ2*Cud1[2, 2, 3, 3] + 
      12*MZ2^2*Cud1[2, 2, 3, 3]))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (12*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      6*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      24*MW2^2*Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 24*MW2^2*Clu[Leff, Leff, 3, 3] + 
      48*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      24*MW2^2*Cqd1[3, 3, 3, 3] - 6*MW2*MZ2*Cqd1[3, 3, 3, 3] + 
      3*MZ2^2*Cqd1[3, 3, 3, 3] + 24*MW2^2*Cqe[3, 3, Leff, Leff] - 
      18*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      48*MW2^2*Cqq1[3, 3, 3, 3] - 60*MW2*MZ2*Cqq1[3, 3, 3, 3] + 
      12*MZ2^2*Cqq1[3, 3, 3, 3] - 16*MW2^2*Cqq3[3, 3, 3, 3] + 
      20*MW2*MZ2*Cqq3[3, 3, 3, 3] - 4*MZ2^2*Cqq3[3, 3, 3, 3] + 
      24*MW2^2*Cqu1[3, 3, 3, 3] - 48*MW2*MZ2*Cqu1[3, 3, 3, 3] + 
      24*MZ2^2*Cqu1[3, 3, 3, 3] - 24*MW2^2*Cud1[3, 3, 3, 3] + 
      12*MW2*MZ2*Cud1[3, 3, 3, 3] + 12*MZ2^2*Cud1[3, 3, 3, 3]))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*(2*MW2 + MZ2)*SW2*(48*MW2^2*MZ2*Cdd[1, 1, 3, 3] - 
      24*MW2*MZ2^2*Cdd[1, 1, 3, 3] - 24*MZ2^3*Cdd[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Cdd[1, 3, 3, 1] + 4*MW2*MZ2^2*Cdd[1, 3, 3, 1] + 
      4*MZ2^3*Cdd[1, 3, 3, 1] + 48*MW2^2*MZ2*Cdd[2, 2, 3, 3] - 
      24*MW2*MZ2^2*Cdd[2, 2, 3, 3] - 24*MZ2^3*Cdd[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Cdd[2, 3, 3, 2] + 4*MW2*MZ2^2*Cdd[2, 3, 3, 2] + 
      4*MZ2^3*Cdd[2, 3, 3, 2] + 40*MW2^2*MZ2*Cdd[3, 3, 3, 3] - 
      20*MW2*MZ2^2*Cdd[3, 3, 3, 3] - 20*MZ2^3*Cdd[3, 3, 3, 3] + 
      24*MW2^2*MZ2*Ced[1, 1, 3, 3] - 12*MW2*MZ2^2*Ced[1, 1, 3, 3] - 
      12*MZ2^3*Ced[1, 1, 3, 3] + 24*MW2^2*MZ2*Ced[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ced[2, 2, 3, 3] - 12*MZ2^3*Ced[2, 2, 3, 3] + 
      24*MW2^2*MZ2*Ced[3, 3, 3, 3] - 12*MW2*MZ2^2*Ced[3, 3, 3, 3] - 
      12*MZ2^3*Ced[3, 3, 3, 3] - 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 24*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 
      36*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 12*MZ2^3*Ced[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 1, 1] - 12*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 12*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 12*MZ2^3*Cee[Leff, Leff, 3, 3] + 
      48*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 72*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 24*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      48*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 72*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 24*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      144*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 216*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      72*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 36*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 12*MZ2^3*Ceu[Leff, Leff, 3, 3] + 
      24*MW2^2*MZ2*Cld[1, 1, 3, 3] - 12*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      12*MZ2^3*Cld[1, 1, 3, 3] + 24*MW2^2*MZ2*Cld[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Cld[2, 2, 3, 3] - 12*MZ2^3*Cld[2, 2, 3, 3] + 
      24*MW2^2*MZ2*Cld[3, 3, 3, 3] - 12*MW2*MZ2^2*Cld[3, 3, 3, 3] - 
      12*MZ2^3*Cld[3, 3, 3, 3] + 24*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      48*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 24*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      24*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 24*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      24*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 24*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] - 12*MZ2^3*Cle[1, 1, Leff, Leff] - 
      24*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 12*MZ2^3*Cle[2, 2, Leff, Leff] - 
      24*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] - 12*MZ2^3*Cle[3, 3, Leff, Leff] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 24*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 24*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 24*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 12*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      24*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 12*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      24*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 12*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 48*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 48*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 48*MZ2^3*Cll[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 48*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 
      24*MZ2^3*Clq1[1, 1, 3, 3] - 24*MW2^2*MZ2*Clq1[2, 2, 3, 3] + 
      48*MW2*MZ2^2*Clq1[2, 2, 3, 3] - 24*MZ2^3*Clq1[2, 2, 3, 3] - 
      24*MW2^2*MZ2*Clq1[3, 3, 3, 3] + 48*MW2*MZ2^2*Clq1[3, 3, 3, 3] - 
      24*MZ2^3*Clq1[3, 3, 3, 3] - 24*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 
      48*MW2*MZ2^2*Clq1[Leff, Leff, 1, 1] - 24*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      24*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 24*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      144*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 180*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 48*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      36*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 42*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 6*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 24*MW2*MZ2^2*Clq3[1, 1, 3, 3] - 
      24*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 24*MW2*MZ2^2*Clq3[2, 2, 3, 3] - 
      24*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 24*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
      72*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 72*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 72*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] - 
      72*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 144*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 180*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      36*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 18*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 18*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      48*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 96*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 48*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      48*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 96*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 48*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      144*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 288*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      144*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cqd1[1, 1, 3, 3] + 12*MW2*MZ2^2*Cqd1[1, 1, 3, 3] + 
      12*MZ2^3*Cqd1[1, 1, 3, 3] - 24*MW2^2*MZ2*Cqd1[2, 2, 3, 3] + 
      12*MW2*MZ2^2*Cqd1[2, 2, 3, 3] + 12*MZ2^3*Cqd1[2, 2, 3, 3] - 
      24*MW2^2*MZ2*Cqd1[3, 3, 1, 1] + 48*MW2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      24*MZ2^3*Cqd1[3, 3, 1, 1] - 24*MW2^2*MZ2*Cqd1[3, 3, 2, 2] + 
      48*MW2*MZ2^2*Cqd1[3, 3, 2, 2] - 24*MZ2^3*Cqd1[3, 3, 2, 2] - 
      144*MT2*MW2^2*Cqd1[3, 3, 3, 3] - 36*MT2*MW2*MZ2*Cqd1[3, 3, 3, 3] + 
      24*MW2^2*MZ2*Cqd1[3, 3, 3, 3] + 18*MT2*MZ2^2*Cqd1[3, 3, 3, 3] + 
      78*MW2*MZ2^2*Cqd1[3, 3, 3, 3] - 21*MZ2^3*Cqd1[3, 3, 3, 3] + 
      24*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 36*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 12*MZ2^3*Cqe[1, 1, Leff, Leff] + 
      24*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 36*MW2*MZ2^2*
       Cqe[2, 2, Leff, Leff] + 12*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      24*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 48*MW2*MZ2^2*Cqe[3, 3, 1, 1] - 
      24*MZ2^3*Cqe[3, 3, 1, 1] - 24*MW2^2*MZ2*Cqe[3, 3, 2, 2] + 
      48*MW2*MZ2^2*Cqe[3, 3, 2, 2] - 24*MZ2^3*Cqe[3, 3, 2, 2] - 
      24*MW2^2*MZ2*Cqe[3, 3, 3, 3] + 48*MW2*MZ2^2*Cqe[3, 3, 3, 3] - 
      24*MZ2^3*Cqe[3, 3, 3, 3] + 144*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 
      108*MT2*MW2*MZ2*Cqe[3, 3, Leff, Leff] - 48*MW2^2*MZ2*
       Cqe[3, 3, Leff, Leff] + 18*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      18*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      48*MW2^2*MZ2*Cqq1[1, 1, 3, 3] - 96*MW2*MZ2^2*Cqq1[1, 1, 3, 3] + 
      48*MZ2^3*Cqq1[1, 1, 3, 3] + 8*MW2^2*MZ2*Cqq1[1, 3, 3, 1] - 
      4*MW2*MZ2^2*Cqq1[1, 3, 3, 1] - 4*MZ2^3*Cqq1[1, 3, 3, 1] + 
      48*MW2^2*MZ2*Cqq1[2, 2, 3, 3] - 96*MW2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      48*MZ2^3*Cqq1[2, 2, 3, 3] + 8*MW2^2*MZ2*Cqq1[2, 3, 3, 2] - 
      4*MW2*MZ2^2*Cqq1[2, 3, 3, 2] - 4*MZ2^3*Cqq1[2, 3, 3, 2] + 
      288*MT2*MW2^2*Cqq1[3, 3, 3, 3] - 360*MT2*MW2*MZ2*Cqq1[3, 3, 3, 3] - 
      88*MW2^2*MZ2*Cqq1[3, 3, 3, 3] + 72*MT2*MZ2^2*Cqq1[3, 3, 3, 3] + 
      80*MW2*MZ2^2*Cqq1[3, 3, 3, 3] + 8*MZ2^3*Cqq1[3, 3, 3, 3] - 
      144*MW2^2*MZ2*Cqq3[1, 1, 3, 3] + 144*MW2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      24*MW2^2*MZ2*Cqq3[1, 3, 3, 1] + 36*MW2*MZ2^2*Cqq3[1, 3, 3, 1] - 
      12*MZ2^3*Cqq3[1, 3, 3, 1] - 144*MW2^2*MZ2*Cqq3[2, 2, 3, 3] + 
      144*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 24*MW2^2*MZ2*Cqq3[2, 3, 3, 2] + 
      36*MW2*MZ2^2*Cqq3[2, 3, 3, 2] - 12*MZ2^3*Cqq3[2, 3, 3, 2] - 
      96*MT2*MW2^2*Cqq3[3, 3, 3, 3] + 336*MT2*MW2*MZ2*Cqq3[3, 3, 3, 3] - 
      120*MW2^2*MZ2*Cqq3[3, 3, 3, 3] - 240*MT2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      120*MW2*MZ2^2*Cqq3[3, 3, 3, 3] + 48*MW2^2*MZ2*Cqu1[3, 3, 1, 1] - 
      96*MW2*MZ2^2*Cqu1[3, 3, 1, 1] + 48*MZ2^3*Cqu1[3, 3, 1, 1] + 
      48*MW2^2*MZ2*Cqu1[3, 3, 2, 2] - 96*MW2*MZ2^2*Cqu1[3, 3, 2, 2] + 
      48*MZ2^3*Cqu1[3, 3, 2, 2] + 144*MT2*MW2^2*Cqu1[3, 3, 3, 3] - 
      288*MT2*MW2*MZ2*Cqu1[3, 3, 3, 3] - 24*MW2^2*MZ2*Cqu1[3, 3, 3, 3] + 
      144*MT2*MZ2^2*Cqu1[3, 3, 3, 3] + 48*MW2*MZ2^2*Cqu1[3, 3, 3, 3] - 
      24*MZ2^3*Cqu1[3, 3, 3, 3] - 48*MW2^2*MZ2*Cud1[1, 1, 3, 3] + 
      24*MW2*MZ2^2*Cud1[1, 1, 3, 3] + 24*MZ2^3*Cud1[1, 1, 3, 3] - 
      48*MW2^2*MZ2*Cud1[2, 2, 3, 3] + 24*MW2*MZ2^2*Cud1[2, 2, 3, 3] + 
      24*MZ2^3*Cud1[2, 2, 3, 3] - 144*MT2*MW2^2*Cud1[3, 3, 3, 3] + 
      72*MT2*MW2*MZ2*Cud1[3, 3, 3, 3] + 24*MW2^2*MZ2*Cud1[3, 3, 3, 3] + 
      72*MT2*MZ2^2*Cud1[3, 3, 3, 3] - 12*MW2*MZ2^2*Cud1[3, 3, 3, 3] - 
      12*MZ2^3*Cud1[3, 3, 3, 3]))/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (3*(2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] + 6*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 48*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 114*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      24*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 66*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MZ2^3*Clq3[Leff, Leff, 3, 3] - 48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 
      42*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] + 6*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      48*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MW2^2*Cqd1[3, 3, 3, 3] + 42*MT2*MW2*MZ2*Cqd1[3, 3, 3, 3] - 
      24*MW2^2*MZ2*Cqd1[3, 3, 3, 3] + 33*MT2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqd1[3, 3, 3, 3] + 3*MZ2^3*Cqd1[3, 3, 3, 3] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 90*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] + 24*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      33*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      96*MT2*MW2^2*Cqq1[3, 3, 3, 3] - 228*MT2*MW2*MZ2*Cqq1[3, 3, 3, 3] + 
      48*MW2^2*MZ2*Cqq1[3, 3, 3, 3] + 132*MT2*MZ2^2*Cqq1[3, 3, 3, 3] - 
      60*MW2*MZ2^2*Cqq1[3, 3, 3, 3] + 12*MZ2^3*Cqq1[3, 3, 3, 3] - 
      32*MT2*MW2^2*Cqq3[3, 3, 3, 3] + 76*MT2*MW2*MZ2*Cqq3[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Cqq3[3, 3, 3, 3] - 44*MT2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      20*MW2*MZ2^2*Cqq3[3, 3, 3, 3] - 4*MZ2^3*Cqq3[3, 3, 3, 3] + 
      48*MT2*MW2^2*Cqu1[3, 3, 3, 3] - 42*MT2*MW2*MZ2*Cqu1[3, 3, 3, 3] + 
      24*MW2^2*MZ2*Cqu1[3, 3, 3, 3] - 6*MT2*MZ2^2*Cqu1[3, 3, 3, 3] - 
      48*MW2*MZ2^2*Cqu1[3, 3, 3, 3] + 24*MZ2^3*Cqu1[3, 3, 3, 3] - 
      48*MT2*MW2^2*Cud1[3, 3, 3, 3] - 30*MT2*MW2*MZ2*Cud1[3, 3, 3, 3] - 
      24*MW2^2*MZ2*Cud1[3, 3, 3, 3] - 3*MT2*MZ2^2*Cud1[3, 3, 3, 3] + 
      12*MW2*MZ2^2*Cud1[3, 3, 3, 3] + 12*MZ2^3*Cud1[3, 3, 3, 3]))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((3*Sqrt[2]*MT*MW2*MZ2^2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*SW2^2*CuW[3, 3])/(MW*(MT2 - MW2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(MT2^2*(6*MW2 - MZ2) + 
      MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + MT2*(-12*MW2^2 + MZ2^2))*SW2^2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + (24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*MW2*MZ2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 2*MW2^2*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Sqrt[2]*MT*MT2*MZ2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 2*MW2^2*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ*MZ2*SW*CuB[3, 3] + (6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Sqrt[2]*MT*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2*MZ2*SW2*(-(MW*MZ*MZ2*SW2*CuB[3, 3]) + MW2*(4*MW2 - MZ2)*SW*
         CuW[3, 3]) + MW2*(3*MW*MZ*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2 + 
          3*MZ2^2*SW2)*CuB[3, 3] + 2*(12*MW2^3 - 2*MW2^2*MZ2 - 17*MW2*MZ2^2 + 
          7*MZ2^3)*SW*CuW[3, 3])))/(MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW))


==> anc/AbLR_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 (MZ2*(2*MW2 + MZ2)*(3*MT2^2*(256*MW2^3 - 364*MW2^2*MZ2 + 222*MW2*MZ2^2 - 
      45*MZ2^3) + MW2*(864*MW2^4 + 64*MW2^3*MZ2*(8 + Pi^2) + 
      MZ2^4*(-33 + 4*Pi^2) - 2*MW2^2*MZ2^2*(643 + 8*Pi^2) + 
      MW2*MZ2^2*(-9*MH2 + 177*MZ2 - 16*MZ2*Pi^2)) + 
    MT2*(-1632*MW2^4 + MW2^3*MZ2*(796 - 64*Pi^2) + MZ2^4*(33 - 4*Pi^2) + 
      4*MW2^2*MZ2^2*(155 + 4*Pi^2) + MW2*MZ2^2*(9*MH2 + 16*MZ2*(-6 + Pi^2))))*
   SW2^2)/(18*(MT2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (MH2*MW2*MZ2^2*(2*MW2 + MZ2)*(MH2^2 + 12*MW2*MZ2 - 
    MH2*(MW2 + 3*MZ2))*SW2^2*B0i[bb0, 0, 0, MH2])/
  ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MZ2*(2*MW2 + MZ2)*SW2^2*(6*MT2^4*(-4*MW2^2 + MZ2^2) + 
    MT2^3*(128*MW2^3 - 140*MW2^2*MZ2 + 66*MW2*MZ2^2 + 3*MZ2^3) - 
    2*MT2^2*MW2*(92*MW2^3 - 196*MW2^2*MZ2 + 107*MW2*MZ2^2 + 9*MZ2^3) + 
    2*MT2*MW2^2*(40*MW2^3 - 176*MW2^2*MZ2 + 103*MW2*MZ2^2 + 12*MZ2^3) - 
    64*MW2^4*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/(3*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 + MZ2)*
   (MW2*(-2*MT2^3*(4*MW2^3 - 4*MW2^2*MZ2 - MW2*MZ2^2 + MZ2^3) + 
      MW2^2*(32*MW2^4 - 20*MW2^3*MZ2 - 64*MW2^2*MZ2^2 + 49*MW2*MZ2^3 - 
        6*MZ2^4) + MT2^2*(48*MW2^4 - 20*MW2^3*MZ2 - 84*MW2^2*MZ2^2 + 
        49*MW2*MZ2^3 - 2*MZ2^4) + MT2*MW2*(-72*MW2^4 + 20*MW2^3*MZ2 + 
        158*MW2^2*MZ2^2 - 93*MW2*MZ2^3 + 5*MZ2^4)) + 
    MH2*(2*MT2^3*(4*MW2^3 - 4*MW2^2*MZ2 - MW2*MZ2^2 + MZ2^3) + 
      MT2*MW2*(72*MW2^4 - 20*MW2^3*MZ2 - 176*MW2^2*MZ2^2 + 111*MW2*MZ2^3 - 
        5*MZ2^4) + MT2^2*(-48*MW2^4 + 20*MW2^3*MZ2 + 93*MW2^2*MZ2^2 - 
        58*MW2*MZ2^3 + 2*MZ2^4) + MW2^2*(-32*MW2^4 + 20*MW2^3*MZ2 + 
        73*MW2^2*MZ2^2 - 58*MW2*MZ2^3 + 6*MZ2^4)))*SW2*B0i[bb0, 0, 0, MW2])/
  ((MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (MW2*MZ2^2*(2*MW2 + MZ2)*(9*(2*MW2 - MZ2)*MZ2 + 
    MH2*(-MW2 + MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*MZ2^2*(2*MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*
   B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (2*MZ2*(2*MW2 + MZ2)*
   (-12*MT2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
    2*MW2*(24*MW2^3 + 2*MW2^2*MZ2 - 8*MW2*MZ2^2 + 3*MZ2^3) - 
    MT2*(88*MW2^3 - 52*MW2^2*MZ2 + 9*MW2*MZ2^2 + 6*MZ2^3))*SW2^2*
   B0i[bb0, MZ2, MT2, MT2])/(3*(-2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
    2*Pi^2*VMU^2) - (MZ2*(2*MW2 + MZ2)*(-6*MT2^2*(-2*MW2 + MZ2)^2 + 
    MW2*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2) - 
    3*MT2*(8*MW2^3 + 4*MW2^2*MZ2 - 6*MW2*MZ2^2 + MZ2^3))*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (6*MZ2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + 
 ((6*CWw*MW*MW2*MZ2^2*(96*MW2^3 - 52*MW2^2*MZ2 - 52*MW2*MZ2^2 - MZ2^3)*SW2^2)/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (72*CWw*MT2*MW*MW2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (72*CWw*MW*MW2^2*MZ2^2*(2*MW2 + MZ2)*(-4*MT2*MW2 + 2*MW2^2 + 4*MT2*MZ2 - 
      3*MW2*MZ2)*SW2^2*B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MW*MW2*MZ2^2*(8*MW2^3 - 8*MW2^2*MZ2 - 4*MW2*MZ2^2 + MZ2^3)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2*VMU) + (36*CWw*MW*MW2*MZ2^2*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (24*CHD*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/36*((-12*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
        (3*MH2 - 9*MW2 + 8*MZ2)*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
         MW2*MZ2^3 - 5*MZ2^4)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       CHD*(-9*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(224*MW2^6 - 432*MW2^5*MZ2 + 
           468*MW2^4*MZ2^2 - 352*MW2^3*MZ2^3 + 45*MW2^2*MZ2^4 + 
           72*MW2*MZ2^5 - 25*MZ2^6)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
           MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
           MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
         MW2*(-6*MT2^7*(4096*MW2^9 - 14336*MW2^8*MZ2 + 5024*MW2^7*MZ2^2 + 
             30576*MW2^6*MZ2^3 - 51612*MW2^5*MZ2^4 + 37312*MW2^4*MZ2^5 - 
             11983*MW2^3*MZ2^6 + 482*MW2^2*MZ2^7 + 486*MW2*MZ2^8 - 
             45*MZ2^9) + MT2^6*(216576*MW2^10 + 2*MW2^2*MZ2^8*
              (8509 - 416*Pi^2) + 5*MZ2^10*(87 - 4*Pi^2) + 256*MW2^9*MZ2*
              (-2723 + 8*Pi^2) + 864*MW2^6*MZ2^4*(-2393 + 20*Pi^2) - 
             16*MW2^4*MZ2^6*(32249 + 26*Pi^2) + 4*MW2*MZ2^9*(-1398 + 37*
                Pi^2) - 64*MW2^8*MZ2^2*(-3589 + 64*Pi^2) - 32*MW2^7*MZ2^3*
              (-41065 + 184*Pi^2) + MW2^3*MZ2^7*(57401 + 2400*Pi^2) - 
             4*MW2^5*MZ2^5*(-361659 + 2656*Pi^2)) + MW2^5*(MW2 + MZ2)*
            (69120*MW2^10 + 4*MW2^4*MZ2^6*(35593 - 104*Pi^2) + 
             5*MZ2^10*(33 - 4*Pi^2) + 2048*MW2^9*MZ2*(-55 + Pi^2) - 
             104*MW2^2*MZ2^8*(-13 + 8*Pi^2) + 4*MW2*MZ2^9*(-264 + 37*Pi^2) - 
             128*MW2^7*MZ2^3*(-2197 + 46*Pi^2) - 64*MW2^8*MZ2^2*
              (1931 + 64*Pi^2) + 144*MW2^6*MZ2^4*(1 + 120*Pi^2) + 
             MW2^3*MZ2^7*(-28123 + 2400*Pi^2) - 4*MW2^5*MZ2^5*
              (58335 + 2656*Pi^2)) + MT2*MW2^3*(-439296*MW2^12 + 
             MW2^4*MZ2^8*(213109 - 2624*Pi^2) + 5*MZ2^12*(33 - 4*Pi^2) - 
             768*MW2^11*MZ2*(-729 + 16*Pi^2) + 576*MW2^10*MZ2^2*
              (2057 + 32*Pi^2) + 256*MW2^9*MZ2^3*(-6695 + 194*Pi^2) + 
             MW2*MZ2^11*(-1551 + 208*Pi^2) - 4*MW2^2*MZ2^10*(-950 + 289*
                Pi^2) + 16*MW2^7*MZ2^5*(109757 + 376*Pi^2) + 
             MW2^3*MZ2^9*(-28831 + 4008*Pi^2) + 6*MW2^6*MZ2^6*
              (-54511 + 8608*Pi^2) - 8*MW2^8*MZ2^4*(94687 + 11264*Pi^2) - 
             2*MW2^5*MZ2^7*(207369 + 11888*Pi^2)) + 3*MT2^4*MW2*
            (509440*MW2^11 + 4*MW2^6*MZ2^5*(155077 - 17600*Pi^2) + 
             MW2^3*MZ2^8*(87533 - 6560*Pi^2) + MW2*MZ2^10*(1089 - 248*Pi^2) + 
             5*MZ2^11*(-15 + 4*Pi^2) + 2048*MW2^10*MZ2*(-659 + 5*Pi^2) + 
             96*MW2^5*MZ2^6*(4232 + 89*Pi^2) - 256*MW2^8*MZ2^3*
              (-10682 + 99*Pi^2) + 12*MW2^2*MZ2^9*(-1009 + 131*Pi^2) - 
             64*MW2^9*MZ2^2*(591 + 352*Pi^2) + 112*MW2^7*MZ2^4*
              (-23715 + 824*Pi^2) + MW2^4*MZ2^7*(-321011 + 12416*Pi^2)) + 
           MT2^5*(-783360*MW2^11 + 2*MW2^4*MZ2^7*(42533 - 7408*Pi^2) + 
             2*MW2^5*MZ2^6*(346161 - 4064*Pi^2) + 5*MZ2^11*(33 - 4*Pi^2) - 
             768*MW2^10*MZ2*(-3013 + 16*Pi^2) + 4*MW2*MZ2^10*
              (-714 + 67*Pi^2) + 64*MW2^9*MZ2^2*(-7409 + 416*Pi^2) - 
             4*MW2^2*MZ2^9*(-5387 + 430*Pi^2) + 64*MW2^8*MZ2^3*
              (-67661 + 488*Pi^2) + 48*MW2^6*MZ2^5*(-64257 + 1688*Pi^2) + 
             MW2^3*MZ2^8*(-84655 + 7392*Pi^2) - 8*MW2^7*MZ2^4*
              (-708559 + 13696*Pi^2)) + MT2^3*MW2*(-1751040*MW2^12 + 
             4*MW2^5*MZ2^7*(321943 - 14864*Pi^2) + 2*MW2^2*MZ2^10*
              (1597 - 68*Pi^2) + 5*MZ2^12*(33 - 4*Pi^2) + 6*MW2*MZ2^11*
              (-211 + 18*Pi^2) - 512*MW2^11*MZ2*(-7787 + 80*Pi^2) + 
             192*MW2^10*MZ2^2*(8301 + 448*Pi^2) + 512*MW2^7*MZ2^5*
              (4270 + 471*Pi^2) + 2*MW2^6*MZ2^6*(-1686649 + 2176*Pi^2) - 
             MW2^3*MZ2^9*(5859 + 2224*Pi^2) + 32*MW2^9*MZ2^3*(-286001 + 3488*
                Pi^2) + 2*MW2^4*MZ2^8*(-77467 + 10512*Pi^2) - 
             8*MW2^8*MZ2^4*(-681835 + 45184*Pi^2)) + MT2^2*MW2^2*
            (1184256*MW2^12 + 4*MW2^3*MZ2^9*(13380 - 1061*Pi^2) + 
             24*MW2*MZ2^11*(113 - 14*Pi^2) + 10*MZ2^12*(-33 + 4*Pi^2) + 
             768*MW2^11*MZ2*(-2809 + 40*Pi^2) - 64*MW2^10*MZ2^2*
              (33661 + 896*Pi^2) - 96*MW2^9*MZ2^3*(-59275 + 1048*Pi^2) + 
             MW2^2*MZ2^10*(-6409 + 1660*Pi^2) - 2*MW2^4*MZ2^8*
              (113237 + 3424*Pi^2) + 64*MW2^8*MZ2^4*(-14065 + 3994*Pi^2) - 
             8*MW2^6*MZ2^6*(-290319 + 7756*Pi^2) - 4*MW2^7*MZ2^5*
              (929287 + 28256*Pi^2) + MW2^5*MZ2^7*(-156913 + 56416*Pi^2))) + 
         MH2*(6*MT2^7*(4096*MW2^9 - 14336*MW2^8*MZ2 + 5024*MW2^7*MZ2^2 + 
             30576*MW2^6*MZ2^3 - 51612*MW2^5*MZ2^4 + 37312*MW2^4*MZ2^5 - 
             11983*MW2^3*MZ2^6 + 482*MW2^2*MZ2^7 + 486*MW2*MZ2^8 - 
             45*MZ2^9) + MT2^6*(-216576*MW2^10 + 4*MW2*MZ2^9*
              (1398 - 37*Pi^2) + 5*MZ2^10*(-87 + 4*Pi^2) - 256*MW2^9*MZ2*
              (-2723 + 8*Pi^2) - 540*MW2^6*MZ2^4*(-3845 + 32*Pi^2) + 
             32*MW2^8*MZ2^2*(-6953 + 128*Pi^2) + 16*MW2^7*MZ2^3*
              (-82859 + 368*Pi^2) + MW2^4*MZ2^6*(514931 + 416*Pi^2) + 
             MW2^2*MZ2^8*(-17243 + 832*Pi^2) - MW2^3*MZ2^7*(55943 + 2400*
                Pi^2) + 4*MW2^5*MZ2^5*(-362775 + 2656*Pi^2)) - 
           MW2^5*(MW2 + MZ2)*(69120*MW2^10 + MW2^2*MZ2^8*(1577 - 832*Pi^2) + 
             MW2^4*MZ2^6*(143425 - 416*Pi^2) + 16*MW2^7*MZ2^3*
              (18305 - 368*Pi^2) + 5*MZ2^10*(33 - 4*Pi^2) + 
             2048*MW2^9*MZ2*(-55 + Pi^2) + 4*MW2*MZ2^9*(-264 + 37*Pi^2) - 
             32*MW2^8*MZ2^2*(4087 + 128*Pi^2) + 36*MW2^6*MZ2^4*
              (-239 + 480*Pi^2) + MW2^3*MZ2^7*(-29581 + 2400*Pi^2) - 
             4*MW2^5*MZ2^5*(57219 + 2656*Pi^2)) + MT2^5*(783360*MW2^11 + 
             MW2^3*MZ2^8*(87463 - 7392*Pi^2) + 12*MW2^6*MZ2^5*
              (259989 - 6752*Pi^2) + 5*MZ2^11*(-33 + 4*Pi^2) + 
             768*MW2^10*MZ2*(-3013 + 16*Pi^2) - 1664*MW2^9*MZ2^2*
              (-259 + 16*Pi^2) - 4*MW2*MZ2^10*(-714 + 67*Pi^2) - 
             64*MW2^8*MZ2^3*(-68867 + 488*Pi^2) + MW2^2*MZ2^9*
              (-21773 + 1720*Pi^2) + 4*MW2^5*MZ2^6*(-172617 + 2032*Pi^2) + 
             16*MW2^7*MZ2^4*(-358289 + 6848*Pi^2) + MW2^4*MZ2^7*
              (-94867 + 14816*Pi^2)) - 3*MT2^4*MW2*(509440*MW2^11 + 
             4*MW2^3*MZ2^8*(22529 - 1640*Pi^2) + 16*MW2^8*MZ2^3*
              (175007 - 1584*Pi^2) + MW2*MZ2^10*(1089 - 248*Pi^2) + 
             5*MZ2^11*(-15 + 4*Pi^2) + 2048*MW2^10*MZ2*(-659 + 5*Pi^2) - 
             176*MW2^6*MZ2^5*(-3701 + 400*Pi^2) + 3*MW2^2*MZ2^9*
              (-4111 + 524*Pi^2) - 32*MW2^9*MZ2^2*(2307 + 704*Pi^2) + 
             3*MW2^5*MZ2^6*(135691 + 2848*Pi^2) + 2*MW2^4*MZ2^7*
              (-164677 + 6208*Pi^2) + 4*MW2^7*MZ2^4*(-677871 + 23072*Pi^2)) + 
           MT2*MW2^3*(439296*MW2^12 + 12*MW2^6*MZ2^6*(29627 - 4304*Pi^2) + 
             4*MW2^3*MZ2^9*(7741 - 1002*Pi^2) + MW2*MZ2^11*(1551 - 208*
                Pi^2) + 5*MZ2^12*(-33 + 4*Pi^2) - 2304*MW2^10*MZ2^2*
              (533 + 8*Pi^2) + 768*MW2^11*MZ2*(-729 + 16*Pi^2) - 
             512*MW2^9*MZ2^3*(-3442 + 97*Pi^2) + MW2^2*MZ2^10*
              (-4025 + 1156*Pi^2) + 2*MW2^4*MZ2^8*(-108593 + 1312*Pi^2) + 
             64*MW2^8*MZ2^4*(11675 + 1408*Pi^2) - 4*MW2^7*MZ2^5*
              (441809 + 1504*Pi^2) + MW2^5*MZ2^7*(404685 + 23776*Pi^2)) + 
           MT2^3*MW2*(1751040*MW2^12 + MW2^4*MZ2^8*(161297 - 21024*Pi^2) + 
             2*MW2^6*MZ2^6*(1697089 - 2176*Pi^2) + 5*MZ2^12*(-33 + 4*Pi^2) - 
             6*MW2*MZ2^11*(-211 + 18*Pi^2) - 1344*MW2^10*MZ2^2*
              (1293 + 64*Pi^2) + 512*MW2^11*MZ2*(-7787 + 80*Pi^2) + 
             MW2^2*MZ2^10*(-3419 + 136*Pi^2) + MW2^3*MZ2^9*(6867 + 2224*
                Pi^2) - 32*MW2^9*MZ2^3*(-293741 + 3488*Pi^2) + 
             2*MW2^5*MZ2^7*(-661751 + 29728*Pi^2) - 8*MW2^7*MZ2^5*
              (261391 + 30144*Pi^2) + 8*MW2^8*MZ2^4*(-705721 + 45184*Pi^2)) + 
           MT2^2*MW2^2*(-1184256*MW2^12 + 4*MW2^8*MZ2^4*(248413 - 63904*
                Pi^2) + MW2^5*MZ2^7*(185605 - 56416*Pi^2) + 
             MW2^2*MZ2^10*(6859 - 1660*Pi^2) + 10*MZ2^12*(33 - 4*Pi^2) + 
             24*MW2*MZ2^11*(-113 + 14*Pi^2) - 768*MW2^11*MZ2*
              (-2809 + 40*Pi^2) + 32*MW2^10*MZ2^2*(70697 + 1792*Pi^2) + 
             48*MW2^9*MZ2^3*(-121895 + 2096*Pi^2) + 2*MW2^3*MZ2^9*
              (-28443 + 2122*Pi^2) + MW2^4*MZ2^8*(228121 + 6848*Pi^2) + 
             4*MW2^7*MZ2^5*(922753 + 28256*Pi^2) + MW2^6*MZ2^6*
              (-2364771 + 62048*Pi^2)))))*SW2)/((MH2 - MW2)*(MT2 - MW2)^2*
      (2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
      (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
       MW2*(MW2 + MZ2))*Pi^2) + 
   (MH2*MW2*MZ2^2*(-4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(MH2^2 + 12*MW2*MZ2 - 
        MH2*(MW2 + 3*MZ2)) + CHD*(MH2^3*(-32*MW2^5 + 16*MW2^4*MZ2 - 
          140*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 + 5*MW2*MZ2^4 - 10*MZ2^5) + 
        12*MW2^2*MZ2*(32*MW2^5 - 16*MW2^4*MZ2 + 140*MW2^3*MZ2^2 - 
          80*MW2^2*MZ2^3 - 5*MW2*MZ2^4 + 10*MZ2^5) + 
        MH2*MW2*(-32*MW2^6 - 752*MW2^5*MZ2 + 532*MW2^4*MZ2^2 - 
          2272*MW2^3*MZ2^3 + 1277*MW2^2*MZ2^4 + 146*MW2*MZ2^5 - 195*MZ2^6) + 
        MH2^2*(64*MW2^6 + 640*MW2^5*MZ2 - 344*MW2^4*MZ2^2 + 620*MW2^3*MZ2^3 - 
          286*MW2^2*MZ2^4 - 121*MW2*MZ2^5 + 75*MZ2^6)))*SW2^2*
     B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2*(9*MT2^9*MZ2*(-2*MW2 + MZ2)^2*(32*MW2^4 - 64*MW2^3*MZ2 + 
        10*MW2*MZ2^3 - 5*MZ2^4) + 32*MW2^8*MZ2*(32*MW2^7 - 48*MW2^6*MZ2 - 
        132*MW2^5*MZ2^2 + 124*MW2^4*MZ2^3 + 91*MW2^3*MZ2^4 - 81*MW2^2*MZ2^5 + 
        9*MW2*MZ2^6 + 5*MZ2^7) + MT2^8*(-2048*MW2^8 - 2944*MW2^7*MZ2 + 
        25504*MW2^6*MZ2^2 - 30896*MW2^5*MZ2^3 + 14764*MW2^4*MZ2^4 + 
        176*MW2^3*MZ2^5 - 2801*MW2^2*MZ2^6 + 882*MW2*MZ2^7 - 45*MZ2^8) + 
      MT2^7*MW2*(12032*MW2^8 - 12800*MW2^7*MZ2 - 72448*MW2^6*MZ2^2 + 
        139280*MW2^5*MZ2^3 - 106996*MW2^4*MZ2^4 + 26140*MW2^3*MZ2^5 + 
        7697*MW2^2*MZ2^6 - 4803*MW2*MZ2^7 + 477*MZ2^8) + 
      MT2^2*MW2^5*(-512*MW2^9 + 79104*MW2^8*MZ2 - 38048*MW2^7*MZ2^2 - 
        146336*MW2^6*MZ2^3 + 168156*MW2^5*MZ2^4 + 18004*MW2^4*MZ2^5 - 
        64841*MW2^3*MZ2^6 + 14856*MW2^2*MZ2^7 + 3853*MW2*MZ2^8 - 
        1026*MZ2^9) - MT2*MW2^6*(256*MW2^9 + 17536*MW2^8*MZ2 - 
        8640*MW2^7*MZ2^2 - 39536*MW2^6*MZ2^3 + 38348*MW2^5*MZ2^4 + 
        15772*MW2^4*MZ2^5 - 20815*MW2^3*MZ2^6 + 3795*MW2^2*MZ2^7 + 
        1058*MW2*MZ2^8 - 160*MZ2^9) - MT2^6*MW2*(29184*MW2^9 - 
        76800*MW2^8*MZ2 - 90272*MW2^7*MZ2^2 + 330752*MW2^6*MZ2^3 - 
        336788*MW2^5*MZ2^4 + 118828*MW2^4*MZ2^5 + 6907*MW2^3*MZ2^6 - 
        12568*MW2^2*MZ2^7 + 1471*MW2*MZ2^8 + 45*MZ2^9) + 
      MT2^5*MW2^2*(37120*MW2^9 - 174080*MW2^8*MZ2 - 17984*MW2^7*MZ2^2 + 
        477040*MW2^6*MZ2^3 - 587788*MW2^5*MZ2^4 + 222960*MW2^4*MZ2^5 + 
        11599*MW2^3*MZ2^6 - 22350*MW2^2*MZ2^7 + 1454*MW2*MZ2^8 + 432*MZ2^9) - 
      MT2^4*MW2^3*(25600*MW2^9 - 223872*MW2^8*MZ2 + 77216*MW2^7*MZ2^2 + 
        460720*MW2^6*MZ2^3 - 624420*MW2^5*MZ2^4 + 199128*MW2^4*MZ2^5 + 
        50115*MW2^3*MZ2^6 - 30714*MW2^2*MZ2^7 - 1577*MW2*MZ2^8 + 
        1384*MZ2^9) + MT2^3*MW2^4*(8448*MW2^9 - 174592*MW2^8*MZ2 + 
        86272*MW2^7*MZ2^2 + 315632*MW2^6*MZ2^3 - 415324*MW2^5*MZ2^4 + 
        64220*MW2^4*MZ2^5 + 87163*MW2^3*MZ2^6 - 28603*MW2^2*MZ2^7 - 
        4983*MW2*MZ2^8 + 1908*MZ2^9))*SW2^2*B0i[bb0, 0, 0, MT2])/
    (3*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   ((-36*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(MH2^2*(6*MT2^8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
           (32*MW2^4 - 64*MW2^3*MZ2 + 10*MW2*MZ2^3 - 5*MZ2^4) + 
          MW2^7*(2304*MW2^10 - 7424*MW2^9*MZ2 - 2400*MW2^8*MZ2^2 + 
            18608*MW2^7*MZ2^3 - 936*MW2^6*MZ2^4 - 18632*MW2^5*MZ2^5 + 
            6492*MW2^4*MZ2^6 + 6376*MW2^3*MZ2^7 - 5149*MW2^2*MZ2^8 + 
            1315*MW2*MZ2^9 - 68*MZ2^10) + MT2^7*(-3840*MW2^10 + 
            6144*MW2^9*MZ2 + 22560*MW2^8*MZ2^2 - 67280*MW2^7*MZ2^3 + 
            57688*MW2^6*MZ2^4 - 6320*MW2^5*MZ2^5 - 18304*MW2^4*MZ2^6 + 
            11960*MW2^3*MZ2^7 - 3217*MW2^2*MZ2^8 + 396*MW2*MZ2^9 - 
            30*MZ2^10) + MT2^6*MW2*(25344*MW2^10 - 61184*MW2^9*MZ2 - 
            50464*MW2^8*MZ2^2 + 270768*MW2^7*MZ2^3 - 241544*MW2^6*MZ2^4 - 
            7072*MW2^5*MZ2^5 + 124320*MW2^4*MZ2^6 - 76796*MW2^3*MZ2^7 + 
            20087*MW2^2*MZ2^8 - 2067*MW2*MZ2^9 + 66*MZ2^10) + 
          MT2*MW2^5*(-17664*MW2^11 + 53760*MW2^10*MZ2 + 5344*MW2^9*MZ2^2 - 
            119792*MW2^8*MZ2^3 + 28424*MW2^7*MZ2^4 + 121200*MW2^6*MZ2^5 - 
            78064*MW2^5*MZ2^6 - 16824*MW2^4*MZ2^7 + 31159*MW2^3*MZ2^8 - 
            11424*MW2^2*MZ2^9 + 1519*MW2*MZ2^10 - 68*MZ2^11) + 
          MT2^5*MW2*(-71424*MW2^11 + 192000*MW2^10*MZ2 + 51360*MW2^9*MZ2^2 - 
            602064*MW2^8*MZ2^3 + 535832*MW2^7*MZ2^4 + 98192*MW2^6*MZ2^5 - 
            380176*MW2^5*MZ2^6 + 222484*MW2^4*MZ2^7 - 54671*MW2^3*MZ2^8 + 
            4138*MW2^2*MZ2^9 + 228*MW2*MZ2^10 - 30*MZ2^11) + 
          MT2^4*MW2^2*(111360*MW2^11 - 313344*MW2^10*MZ2 - 
            17440*MW2^9*MZ2^2 + 809488*MW2^8*MZ2^3 - 666024*MW2^7*MZ2^4 - 
            282832*MW2^6*MZ2^5 + 621104*MW2^5*MZ2^6 - 311306*MW2^4*MZ2^7 + 
            54177*MW2^3*MZ2^8 + 3249*MW2^2*MZ2^9 - 1411*MW2*MZ2^10 + 
            26*MZ2^11) + MT2^3*MW2^3*(-103680*MW2^11 + 299008*MW2^10*MZ2 - 
            6560*MW2^9*MZ2^2 - 684400*MW2^8*MZ2^3 + 463624*MW2^7*MZ2^4 + 
            403792*MW2^6*MZ2^5 - 572432*MW2^5*MZ2^6 + 198708*MW2^4*MZ2^7 + 
            11541*MW2^3*MZ2^8 - 20358*MW2^2*MZ2^9 + 2947*MW2*MZ2^10 + 
            34*MZ2^11) + MT2^2*MW2^4*(57600*MW2^11 - 169728*MW2^10*MZ2 + 
            1440*MW2^9*MZ2^2 + 368336*MW2^8*MZ2^3 - 173080*MW2^7*MZ2^4 - 
            308352*MW2^6*MZ2^5 + 295920*MW2^5*MZ2^6 - 34332*MW2^4*MZ2^7 - 
            53615*MW2^3*MZ2^8 + 24667*MW2^2*MZ2^9 - 3335*MW2*MZ2^10 + 
            68*MZ2^11)) + MH2*MW2*(12*MT2^8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^
            2*(-32*MW2^4 + 64*MW2^3*MZ2 - 10*MW2*MZ2^3 + 5*MZ2^4) + 
          MT2^6*MW2*(-50688*MW2^10 + 122368*MW2^9*MZ2 + 94880*MW2^8*MZ2^2 - 
            523536*MW2^7*MZ2^3 + 469300*MW2^6*MZ2^4 + 5936*MW2^5*MZ2^5 - 
            230667*MW2^4*MZ2^6 + 143854*MW2^3*MZ2^7 - 38554*MW2^2*MZ2^8 + 
            4368*MW2*MZ2^9 - 177*MZ2^10) + MT2^7*(7680*MW2^10 - 
            12288*MW2^9*MZ2 - 44256*MW2^8*MZ2^2 + 132112*MW2^7*MZ2^3 - 
            113756*MW2^6*MZ2^4 + 14044*MW2^5*MZ2^5 + 34241*MW2^4*MZ2^6 - 
            22867*MW2^3*MZ2^7 + 6353*MW2^2*MZ2^8 - 837*MW2*MZ2^9 + 
            60*MZ2^10) + MW2^7*(-4608*MW2^10 + 14848*MW2^9*MZ2 + 
            3936*MW2^8*MZ2^2 - 35632*MW2^7*MZ2^3 + 2700*MW2^6*MZ2^4 + 
            34240*MW2^5*MZ2^5 - 12021*MW2^4*MZ2^6 - 11438*MW2^3*MZ2^7 + 
            9326*MW2^2*MZ2^8 - 2504*MW2*MZ2^9 + 181*MZ2^10) + 
          MT2^2*MW2^4*(-115200*MW2^11 + 339456*MW2^10*MZ2 - 
            21024*MW2^9*MZ2^2 - 689584*MW2^8*MZ2^3 + 326972*MW2^7*MZ2^4 + 
            571776*MW2^6*MZ2^5 - 544293*MW2^5*MZ2^6 + 62598*MW2^4*MZ2^7 + 
            96565*MW2^3*MZ2^8 - 44825*MW2^2*MZ2^9 + 6652*MW2*MZ2^10 - 
            271*MZ2^11) + MT2^4*MW2^2*(-222720*MW2^11 + 626688*MW2^10*MZ2 + 
            4640*MW2^9*MZ2^2 - 1528976*MW2^8*MZ2^3 + 1263972*MW2^7*MZ2^4 + 
            522176*MW2^6*MZ2^5 - 1150723*MW2^5*MZ2^6 + 575326*MW2^4*MZ2^7 - 
            102621*MW2^3*MZ2^8 - 4275*MW2^2*MZ2^9 + 2516*MW2*MZ2^10 - 
            97*MZ2^11) + MT2^5*MW2*(142848*MW2^11 - 384000*MW2^10*MZ2 - 
            84576*MW2^9*MZ2^2 + 1149264*MW2^8*MZ2^3 - 1027852*MW2^7*MZ2^4 - 
            173380*MW2^6*MZ2^5 + 705029*MW2^5*MZ2^6 - 413387*MW2^4*MZ2^7 + 
            103429*MW2^3*MZ2^8 - 8897*MW2^2*MZ2^9 - 276*MW2*MZ2^10 + 
            60*MZ2^11) + MT2^3*MW2^3*(207360*MW2^11 - 598016*MW2^10*MZ2 + 
            43360*MW2^9*MZ2^2 + 1283120*MW2^8*MZ2^3 - 873140*MW2^7*MZ2^4 - 
            751100*MW2^6*MZ2^5 + 1057159*MW2^5*MZ2^6 - 364773*MW2^4*MZ2^7 - 
            18816*MW2^3*MZ2^8 + 35982*MW2^2*MZ2^9 - 5651*MW2*MZ2^10 + 
            67*MZ2^11) + MT2*MW2^5*(35328*MW2^11 - 107520*MW2^10*MZ2 - 
            4640*MW2^9*MZ2^2 + 225904*MW2^8*MZ2^3 - 56164*MW2^7*MZ2^4 - 
            223644*MW2^6*MZ2^5 + 143555*MW2^5*MZ2^6 + 30147*MW2^4*MZ2^7 - 
            56306*MW2^3*MZ2^8 + 21156*MW2^2*MZ2^9 - 3137*MW2*MZ2^10 + 
            181*MZ2^11)) + MW2^2*(6*MT2^8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
           (32*MW2^4 - 64*MW2^3*MZ2 + 10*MW2*MZ2^3 - 5*MZ2^4) + 
          MW2^7*(2304*MW2^10 - 7424*MW2^9*MZ2 - 1824*MW2^8*MZ2^2 + 
            17456*MW2^7*MZ2^3 - 1728*MW2^6*MZ2^4 - 15968*MW2^5*MZ2^5 + 
            5862*MW2^4*MZ2^6 + 4945*MW2^3*MZ2^7 - 4258*MW2^2*MZ2^8 + 
            1234*MW2*MZ2^9 - 113*MZ2^10) + MT2^7*(-3840*MW2^10 + 
            6144*MW2^9*MZ2 + 21984*MW2^8*MZ2^2 - 65552*MW2^7*MZ2^3 + 
            56752*MW2^6*MZ2^4 - 8048*MW2^5*MZ2^5 - 15946*MW2^4*MZ2^6 + 
            11033*MW2^3*MZ2^7 - 3181*MW2^2*MZ2^8 + 441*MW2*MZ2^9 - 
            30*MZ2^10) + MT2^6*MW2*(25344*MW2^10 - 61184*MW2^9*MZ2 - 
            46432*MW2^8*MZ2^2 + 258096*MW2^7*MZ2^3 - 233264*MW2^6*MZ2^4 + 
            4088*MW2^5*MZ2^5 + 106086*MW2^4*MZ2^6 - 67949*MW2^3*MZ2^7 + 
            18908*MW2^2*MZ2^8 - 2346*MW2*MZ2^9 + 111*MZ2^10) + 
          MT2*MW2^5*(-17664*MW2^11 + 53760*MW2^10*MZ2 + 1312*MW2^9*MZ2^2 - 
            110000*MW2^8*MZ2^3 + 29360*MW2^7*MZ2^4 + 103632*MW2^6*MZ2^5 - 
            67534*MW2^5*MZ2^6 - 12153*MW2^4*MZ2^7 + 25345*MW2^3*MZ2^8 - 
            10038*MW2^2*MZ2^9 + 1663*MW2*MZ2^10 - 113*MZ2^11) + 
          MT2^3*MW2^3*(-103680*MW2^11 + 299008*MW2^10*MZ2 - 
            26720*MW2^9*MZ2^2 - 623920*MW2^8*MZ2^3 + 432592*MW2^7*MZ2^4 + 
            338128*MW2^6*MZ2^5 - 487094*MW2^5*MZ2^6 + 171447*MW2^4*MZ2^7 + 
            5727*MW2^3*MZ2^8 - 16002*MW2^2*MZ2^9 + 2839*MW2*MZ2^10 - 
            101*MZ2^11) + MT2^5*MW2*(-71424*MW2^11 + 192000*MW2^10*MZ2 + 
            39264*MW2^9*MZ2^2 - 563472*MW2^8*MZ2^3 + 509264*MW2^7*MZ2^4 + 
            65648*MW2^6*MZ2^5 - 323746*MW2^5*MZ2^6 + 193585*MW2^4*MZ2^7 - 
            50207*MW2^3*MZ2^8 + 4939*MW2^2*MZ2^9 + 48*MW2*MZ2^10 - 
            30*MZ2^11) + MT2^4*MW2^2*(111360*MW2^11 - 313344*MW2^10*MZ2 + 
            2720*MW2^9*MZ2^2 + 746128*MW2^8*MZ2^3 - 625200*MW2^7*MZ2^4 - 
            225304*MW2^6*MZ2^5 + 528998*MW2^5*MZ2^6 - 268799*MW2^4*MZ2^7 + 
            50640*MW2^3*MZ2^8 + 927*MW2^2*MZ2^9 - 1150*MW2*MZ2^10 + 
            71*MZ2^11) + MT2^2*MW2^4*(57600*MW2^11 - 169728*MW2^10*MZ2 + 
            13536*MW2^9*MZ2^2 + 334928*MW2^8*MZ2^3 - 163792*MW2^7*MZ2^4 - 
            262200*MW2^6*MZ2^5 + 252234*MW2^5*MZ2^6 - 31839*MW2^4*MZ2^7 - 
            42662*MW2^3*MZ2^8 + 20761*MW2^2*MZ2^9 - 3452*MW2*MZ2^10 + 
            203*MZ2^11))))*B0i[bb0, 0, 0, MW2])/
    (2*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MW2*MZ2*(4*CHbox*(MH2 - 2*MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) + CHD*(-2*MW2 + MZ2)^2*
       (576*MW2^6 - 1648*MW2^5*MZ2 + 1424*MW2^4*MZ2^2 - 1258*MW2^3*MZ2^3 + 
        586*MW2^2*MZ2^4 + 232*MW2*MZ2^5 - 155*MZ2^6) + 
      CHD*MH2*MZ2^2*(32*MW2^5 - 16*MW2^4*MZ2 + 140*MW2^3*MZ2^2 - 
        80*MW2^2*MZ2^3 - 5*MW2*MZ2^4 + 10*MZ2^5)*SW2^2)*B0i[bb0, 0, 0, MZ2])/
    (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (4*CHbox*(-2*MW2 + MZ2)^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) + 
      CHD*(32*MW2^5 - 16*MW2^4*MZ2 + 140*MW2^3*MZ2^2 - 80*MW2^2*MZ2^3 - 
        5*MW2*MZ2^4 + 10*MZ2^5))*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*MZ2*(36*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(8*MW2^3 + 12*MW2^2*MZ2 - 
        21*MW2*MZ2^2 + MZ2^3) + MT2^2*MW2*(8704*MW2^7 - 11648*MW2^6*MZ2 - 
        11968*MW2^5*MZ2^2 + 21360*MW2^4*MZ2^3 - 10008*MW2^3*MZ2^4 + 
        952*MW2^2*MZ2^5 - 22*MW2*MZ2^6 - 43*MZ2^7) + 
      MT2^3*(-2048*MW2^7 + 1664*MW2^6*MZ2 + 4192*MW2^5*MZ2^2 - 
        1664*MW2^4*MZ2^3 - 2372*MW2^3*MZ2^4 + 1868*MW2^2*MZ2^5 - 
        281*MW2*MZ2^6 + 18*MZ2^7) + 2*MW2^2*(2304*MW2^8 + 256*MW2^7*MZ2 - 
        4032*MW2^6*MZ2^2 + 384*MW2^5*MZ2^3 + 2540*MW2^4*MZ2^4 - 
        712*MW2^3*MZ2^5 - 621*MW2^2*MZ2^6 + 234*MW2*MZ2^7 - 29*MZ2^8) + 
      MT2*MW2*(-11264*MW2^8 + 10880*MW2^7*MZ2 + 15712*MW2^6*MZ2^2 - 
        13472*MW2^5*MZ2^3 - 6980*MW2^4*MZ2^4 + 8312*MW2^3*MZ2^5 - 
        965*MW2^2*MZ2^6 - 135*MW2*MZ2^7 + 18*MZ2^8))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(3*(-2*MW2 + MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (CHD*MZ2*(6*MT2^4*MZ2^2*(-2*MW2 + MZ2)^2*
       (112*MW2^3 - 84*MW2^2*MZ2 - 6*MW2*MZ2^2 + 5*MZ2^3) + 
      9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(-64*MW2^4 + 248*MW2^3*MZ2 - 
        92*MW2^2*MZ2^2 - 16*MW2*MZ2^3 + 5*MZ2^4) + 
      MW2^4*(768*MW2^7 + 3072*MW2^6*MZ2 + 288*MW2^5*MZ2^2 - 
        2192*MW2^4*MZ2^3 - 64*MW2^3*MZ2^4 + 816*MW2^2*MZ2^5 - 478*MW2*MZ2^6 - 
        23*MZ2^7) - 4*MT2*MW2^2*(384*MW2^8 + 576*MW2^7*MZ2 - 
        624*MW2^6*MZ2^2 - 1432*MW2^5*MZ2^3 + 1320*MW2^4*MZ2^4 + 
        106*MW2^3*MZ2^5 - 467*MW2^2*MZ2^6 + 135*MW2*MZ2^7 + 2*MZ2^8) + 
      MT2^2*(768*MW2^9 - 96*MW2^7*MZ2^2 - 4016*MW2^6*MZ2^3 + 
        7856*MW2^5*MZ2^4 - 5664*MW2^4*MZ2^5 + 1358*MW2^3*MZ2^6 + 
        79*MW2^2*MZ2^7 - 138*MW2*MZ2^8 + 15*MZ2^9))*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (3*CHD*MZ2*(MT2^3*MZ2^2*(-112*MW2^3 + 84*MW2^2*MZ2 + 
        6*MW2*MZ2^2 - 5*MZ2^3) + MT2^2*MZ2^2*(-16*MW2^4 - 232*MW2^3*MZ2 + 
        102*MW2^2*MZ2^2 + 16*MW2*MZ2^3 - 5*MZ2^4) + 
      4*MW2^3*(48*MW2^5 + 56*MW2^4*MZ2 - 58*MW2^3*MZ2^2 - 72*MW2^2*MZ2^3 + 
        43*MW2*MZ2^4 + 10*MZ2^5) + MT2*MW2*(-192*MW2^6 - 32*MW2^5*MZ2 + 
        328*MW2^4*MZ2^2 + 124*MW2^3*MZ2^3 - 340*MW2^2*MZ2^4 + 11*MW2*MZ2^5 + 
        20*MZ2^6))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2*CHD*MW2*MZ2*(-6*MT2^3*MZ2*(8*MW2^3 + 12*MW2^2*MZ2 - 21*MW2*MZ2^2 + 
        MZ2^3) + 6*MT2^2*MZ2*(16*MW2^4 - 16*MW2^3*MZ2 - 42*MW2^2*MZ2^2 + 
        14*MW2*MZ2^3 + MZ2^4) - 2*MT2*MW2*(96*MW2^5 + 8*MW2^4*MZ2 - 
        128*MW2^3*MZ2^2 - 75*MW2^2*MZ2^3 - 5*MW2*MZ2^4 + 23*MZ2^5) + 
      MW2*(192*MW2^6 + 160*MW2^5*MZ2 - 240*MW2^4*MZ2^2 - 268*MW2^3*MZ2^3 + 
        41*MW2^2*MZ2^4 + 108*MW2*MZ2^5 + 7*MZ2^6))*SW2^2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] - 
 (48*CHWB*CW*MZ2^4*(2*MW2 + MZ2)*SW*SW2*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHWB*CW2*(-9*MH2^3*(MT2 - MW2)^2*MZ2^3*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*
       (192*MW2^7 + 4*MW2*MZ2^6*(38 + SW2) + 5*MZ2^7*(-8 + 3*SW2) + 
        32*MW2^6*MZ2*(5 + 6*SW2) + 8*MW2^4*MZ2^3*(95 + 13*SW2) - 
        8*MW2^5*MZ2^2*(99 + 20*SW2) + 6*MW2^3*MZ2^4*(-67 + 40*SW2) - 
        2*MW2^2*MZ2^5*(15 + 103*SW2)) + 
      MH2^2*(-6*MT2^7*MZ2*SW2*(24576*MW2^9 + 5*MZ2^9*(68 - 73*SW2) + 
          512*MW2^8*MZ2*(-319 + 48*SW2) + 12*MW2*MZ2^8*(-116 + 455*SW2) - 
          192*MW2^7*MZ2^2*(-1891 + 808*SW2) - 22*MW2^2*MZ2^7*
           (185 + 847*SW2) + 2*MW2^3*MZ2^6*(25073 + 1120*SW2) + 
          24*MW2^4*MZ2^5*(-7465 + 4161*SW2) + 32*MW2^6*MZ2^3*
           (-13819 + 8226*SW2) - 8*MW2^5*MZ2^4*(-44003 + 28900*SW2)) - 
        MT2^6*(884736*MW2^11 + 512*MW2^10*MZ2*(-16789 + 2052*SW2) - 
          64*MW2^9*MZ2^2*(-428601 + 135464*SW2) + 
          MZ2^11*(7500 + (-11907 + 16*Pi^2)*SW2) - 8*MW2^7*MZ2^4*
           (-6019859 + 20*(170373 + 64*Pi^2)*SW2) + 32*MW2^8*MZ2^3*
           (-1435663 + 2*(339189 + 64*Pi^2)*SW2) + 2*MW2^3*MZ2^8*
           (-365529 + 28*(22855 + 104*Pi^2)*SW2) + 2*MW2*MZ2^10*
           (-49950 + (63341 + 568*Pi^2)*SW2) - 2*MW2^5*MZ2^6*
           (-7138445 + 8*(495817 + 2432*Pi^2)*SW2) + 8*MW2^6*MZ2^5*
           (-4172391 + (2500707 + 3392*Pi^2)*SW2) + MW2^2*MZ2^9*
           (496030 - (608177 + 6080*Pi^2)*SW2) + 2*MW2^4*MZ2^7*
           (-1253611 + (160171 + 8512*Pi^2)*SW2)) - MW2^5*MZ2*(MW2 + MZ2)*
         (512*MW2^10*(-3181 + 324*SW2) - 64*MW2^9*MZ2*(-110997 + 28472*SW2) + 
          MZ2^10*(5460 + (-9717 + 16*Pi^2)*SW2) - 8*MW2^7*MZ2^3*
           (-1777919 + 20*(37785 + 64*Pi^2)*SW2) + 32*MW2^8*MZ2^2*
           (-416119 + 2*(75849 + 64*Pi^2)*SW2) + 4*MW2*MZ2^9*
           (-18777 + 4*(4921 + 71*Pi^2)*SW2) - 2*MW2^5*MZ2^5*
           (-1375913 + 16*(73919 + 1216*Pi^2)*SW2) + 2*MW2^3*MZ2^7*
           (-552405 + 2*(52463 + 1456*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-1146213 + (570831 + 3392*Pi^2)*SW2) + MW2^2*MZ2^8*
           (432898 - (240881 + 6080*Pi^2)*SW2) + 2*MW2^4*MZ2^6*
           (388379 + (308551 + 8512*Pi^2)*SW2)) + 
        MT2^5*(2211840*MW2^12 + 12288*MW2^11*MZ2*(-2230 + 261*SW2) - 
          1024*MW2^10*MZ2^2*(-94052 + 28137*SW2) + 
          MZ2^12*(-5460 + (9717 - 16*Pi^2)*SW2) + 64*MW2^9*MZ2^3*
           (-2680977 + 16*(73487 + 24*Pi^2)*SW2) - 4*MW2*MZ2^11*
           (-29037 + (35866 + 260*Pi^2)*SW2) + 8*MW2^7*MZ2^5*
           (-16682855 + 52*(180015 + 416*Pi^2)*SW2) - 32*MW2^8*MZ2^4*
           (-5864569 + (3047790 + 2048*Pi^2)*SW2) + 2*MW2^5*MZ2^7*
           (-3481505 + 16*(164555 + 4408*Pi^2)*SW2) - 2*MW2^3*MZ2^9*
           (-1971033 + 4*(333547 + 5288*Pi^2)*SW2) + 2*MW2^4*MZ2^8*
           (-3236051 + (1791641 + 8960*Pi^2)*SW2) + MW2^2*MZ2^10*
           (-972970 + (846029 + 12896*Pi^2)*SW2) - 8*MW2^6*MZ2^6*
           (-7076955 + (4231467 + 32576*Pi^2)*SW2)) - 
        3*MT2^4*MW2*(983040*MW2^12 + 1536*MW2^11*MZ2*(-10379 + 1180*SW2) - 
          64*MW2^10*MZ2^2*(-933945 + 269656*SW2) + 
          MZ2^12*(-4780 + (8987 - 16*Pi^2)*SW2) + 32*MW2^9*MZ2^3*
           (-3418109 + 2*(711869 + 320*Pi^2)*SW2) + 8*MW2^7*MZ2^5*
           (-10537244 + 19*(293549 + 960*Pi^2)*SW2) + 
          MW2*MZ2^11*(101744 - (116795 + 1056*Pi^2)*SW2) + 
          2*MW2^5*MZ2^7*(-400694 + 17*(113075 + 3648*Pi^2)*SW2) + 
          MW2^2*MZ2^10*(-852754 + 3*(203883 + 3920*Pi^2)*SW2) + 
          2*MW2^4*MZ2^8*(-3312182 + (939931 + 6048*Pi^2)*SW2) - 
          8*MW2^8*MZ2^4*(-15049135 + (7329772 + 6912*Pi^2)*SW2) - 
          2*MW2^6*MZ2^6*(-16564049 + 4*(2574167 + 27712*Pi^2)*SW2) + 
          MW2^3*MZ2^9*(3524428 - (1695309 + 36224*Pi^2)*SW2)) + 
        MT2*MW2^3*(147456*MW2^13 + 6144*MW2^12*MZ2*(-1759 + 186*SW2) - 
          768*MW2^11*MZ2^2*(-52033 + 15028*SW2) + 
          MZ2^13*(-5460 + (9717 - 16*Pi^2)*SW2) + 64*MW2^10*MZ2^3*
           (-919627 + 12*(32893 + 32*Pi^2)*SW2) - 64*MW2^9*MZ2^4*
           (-597768 + (318013 + 768*Pi^2)*SW2) + MW2*MZ2^12*
           (91488 - (107887 + 1088*Pi^2)*SW2) + 8*MW2^8*MZ2^5*
           (342001 + 8*(45417 + 2000*Pi^2)*SW2) + MW2^3*MZ2^10*
           (1975896 - 7*(74057 + 2464*Pi^2)*SW2) - 2*MW2^6*MZ2^7*
           (-11631423 + 8*(557469 + 2608*Pi^2)*SW2) + MW2^2*MZ2^11*
           (-629662 + (423713 + 9584*Pi^2)*SW2) - 8*MW2^7*MZ2^6*
           (3408905 + (-945177 + 17728*Pi^2)*SW2) - 2*MW2^4*MZ2^9*
           (749222 + (622369 + 18016*Pi^2)*SW2) + 2*MW2^5*MZ2^8*
           (-3681980 + (2724353 + 62464*Pi^2)*SW2)) + 
        MT2^3*MW2*(2211840*MW2^13 + 1024*MW2^12*MZ2*(-48577 + 5400*SW2) - 
          896*MW2^11*MZ2^2*(-215009 + 60968*SW2) + 
          MZ2^13*(-5460 + (9717 - 16*Pi^2)*SW2) + 2*MW2^3*MZ2^10*
           (-639373 + 454*(1565 + 32*Pi^2)*SW2) - 16*MW2^9*MZ2^4*
           (-22772601 + 52*(205975 + 256*Pi^2)*SW2) - 2*MW2*MZ2^12*
           (-35214 + (32129 + 584*Pi^2)*SW2) + 64*MW2^10*MZ2^3*
           (-5429885 + 2*(1102223 + 640*Pi^2)*SW2) + MW2^2*MZ2^11*
           (-215194 + (-30243 + 4128*Pi^2)*SW2) + 48*MW2^8*MZ2^5*
           (-4789053 + (2475891 + 11648*Pi^2)*SW2) - 4*MW2^7*MZ2^6*
           (-16050769 + 8*(1480801 + 25696*Pi^2)*SW2) + 
          2*MW2^5*MZ2^8*(-15062625 + (4355516 + 60672*Pi^2)*SW2) - 
          2*MW2^4*MZ2^9*(-5527139 + (2782370 + 75136*Pi^2)*SW2) + 
          4*MW2^6*MZ2^7*(6051345 + (898359 + 97792*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(-884736*MW2^13 - 1536*MW2^12*MZ2*(-20201 + 2196*SW2) + 
          64*MW2^11*MZ2^2*(-1872719 + 530616*SW2) + 
          2*MZ2^13*(5460 + (-9717 + 16*Pi^2)*SW2) + 8*MW2*MZ2^12*
           (-20667 + 7*(3247 + 40*Pi^2)*SW2) - 32*MW2^10*MZ2^3*
           (-6327853 + 2*(1292003 + 960*Pi^2)*SW2) + 4*MW2^3*MZ2^10*
           (-505628 + (10109 + 1692*Pi^2)*SW2) + 8*MW2^9*MZ2^4*
           (-23100589 + 4*(2747179 + 4544*Pi^2)*SW2) + MW2^2*MZ2^11*
           (971792 - (549327 + 14672*Pi^2)*SW2) + 2*MW2^7*MZ2^6*
           (6159997 + 16*(214605 + 15904*Pi^2)*SW2) + 5*MW2^4*MZ2^9*
           (-622178 + (765483 + 22720*Pi^2)*SW2) - 8*MW2^8*MZ2^5*
           (-10321143 + (5796909 + 47296*Pi^2)*SW2) - 2*MW2^6*MZ2^7*
           (20781361 + (-5131795 + 61632*Pi^2)*SW2) - 2*MW2^5*MZ2^8*
           (-11506521 + (5087862 + 99616*Pi^2)*SW2))) - 
      4*MW2^2*(6*MT2^7*MZ2*SW2*(24576*MW2^9 + 5*MZ2^9*(68 - 73*SW2) + 
          512*MW2^8*MZ2*(-319 + 48*SW2) + 12*MW2*MZ2^8*(-116 + 455*SW2) - 
          192*MW2^7*MZ2^2*(-1891 + 808*SW2) - 22*MW2^2*MZ2^7*
           (185 + 847*SW2) + 2*MW2^3*MZ2^6*(25073 + 1120*SW2) + 
          24*MW2^4*MZ2^5*(-7465 + 4161*SW2) + 32*MW2^6*MZ2^3*
           (-13819 + 8226*SW2) - 8*MW2^5*MZ2^4*(-44003 + 28900*SW2)) + 
        MT2^6*(884736*MW2^11 + 512*MW2^10*MZ2*(-16789 + 2052*SW2) - 
          128*MW2^9*MZ2^2*(-214287 + 67732*SW2) + 
          MZ2^11*(7500 + (-11907 + 16*Pi^2)*SW2) + 64*MW2^8*MZ2^3*
           (-717971 + (339486 + 64*Pi^2)*SW2) - 16*MW2^7*MZ2^4*
           (-3012553 + 4*(426549 + 160*Pi^2)*SW2) - 2*MW2^2*MZ2^9*
           (-251795 + 8*(38177 + 380*Pi^2)*SW2) + MW2*MZ2^10*
           (-101700 + (127357 + 1136*Pi^2)*SW2) + 2*MW2^3*MZ2^8*
           (-368652 + (639319 + 2912*Pi^2)*SW2) + 8*MW2^6*MZ2^5*
           (-4180041 + (2504838 + 3392*Pi^2)*SW2) + 2*MW2^4*MZ2^7*
           (-1260577 + 2*(84023 + 4256*Pi^2)*SW2) - 4*MW2^5*MZ2^6*
           (-3580297 + 2*(994775 + 4864*Pi^2)*SW2)) + MW2^5*MZ2*(MW2 + MZ2)*
         (512*MW2^10*(-3181 + 324*SW2) - 128*MW2^9*MZ2*(-55485 + 14236*SW2) + 
          MZ2^10*(5460 + (-9717 + 16*Pi^2)*SW2) + 64*MW2^8*MZ2^2*
           (-208199 + (76146 + 64*Pi^2)*SW2) - 16*MW2^7*MZ2^3*
           (-891583 + 4*(95079 + 160*Pi^2)*SW2) + 2*MW2^4*MZ2^6*
           (381413 + 38*(8327 + 224*Pi^2)*SW2) - 2*MW2^2*MZ2^8*
           (-220229 + 8*(15221 + 380*Pi^2)*SW2) + MW2*MZ2^9*
           (-76908 + (79411 + 1136*Pi^2)*SW2) + 2*MW2^3*MZ2^7*
           (-555528 + (104305 + 2912*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-1153863 + (574962 + 3392*Pi^2)*SW2) - 4*MW2^5*MZ2^5*
           (-699031 + (597634 + 9728*Pi^2)*SW2)) + 
        MT2*MW2^3*(-147456*MW2^13 - 6144*MW2^12*MZ2*(-1759 + 186*SW2) + 
          4992*MW2^11*MZ2^2*(-8003 + 2312*SW2) + 
          MZ2^13*(5460 + (-9717 + 16*Pi^2)*SW2) + 2*MW2*MZ2^12*
           (-46644 + 17*(3193 + 32*Pi^2)*SW2) - 64*MW2^10*MZ2^3*
           (-920545 + 6*(66083 + 64*Pi^2)*SW2) - 16*MW2^8*MZ2^5*
           (156479 + 25*(7419 + 320*Pi^2)*SW2) + 16*MW2^9*MZ2^4*
           (-2405247 + 4*(320821 + 768*Pi^2)*SW2) + 2*MW2^3*MZ2^10*
           (-997011 + 8*(32567 + 1078*Pi^2)*SW2) + 4*MW2^7*MZ2^6*
           (6807757 + 16*(-117957 + 2216*Pi^2)*SW2) + 2*MW2^4*MZ2^9*
           (728945 + 8*(80009 + 2252*Pi^2)*SW2) - 2*MW2^5*MZ2^8*
           (-3743765 + 16*(172301 + 3904*Pi^2)*SW2) + MW2^2*MZ2^11*
           (642622 - (428393 + 9584*Pi^2)*SW2) + 4*MW2^6*MZ2^7*
           (-5843337 + (2233359 + 10432*Pi^2)*SW2)) + 
        MT2^5*(-2211840*MW2^12 - 12288*MW2^11*MZ2*(-2230 + 261*SW2) + 
          128*MW2^10*MZ2^2*(-752335 + 225096*SW2) + 
          MZ2^12*(5460 + (-9717 + 16*Pi^2)*SW2) - 64*MW2^9*MZ2^3*
           (-2681787 + 2*(588787 + 192*Pi^2)*SW2) - 2*MW2^4*MZ2^8*
           (-3247823 + 40*(44501 + 224*Pi^2)*SW2) - 16*MW2^7*MZ2^5*
           (-8367001 + 13*(361173 + 832*Pi^2)*SW2) + MW2*MZ2^11*
           (-117948 + (144139 + 1040*Pi^2)*SW2) + 16*MW2^8*MZ2^4*
           (-11745437 + (6111564 + 4096*Pi^2)*SW2) + 8*MW2^3*MZ2^9*
           (-499209 + (335383 + 5288*Pi^2)*SW2) - 2*MW2^2*MZ2^10*
           (-495665 + (426367 + 6448*Pi^2)*SW2) + 4*MW2^6*MZ2^6*
           (-14235657 + 8*(1063611 + 8144*Pi^2)*SW2) - 4*MW2^5*MZ2^7*
           (-1772725 + (1346347 + 35264*Pi^2)*SW2)) + 
        3*MT2^4*MW2*(983040*MW2^12 + 1536*MW2^11*MZ2*(-10379 + 1180*SW2) - 
          128*MW2^10*MZ2^2*(-466905 + 134828*SW2) + 
          MZ2^12*(-4780 + (8987 - 16*Pi^2)*SW2) + 64*MW2^9*MZ2^3*
           (-1709725 + (713354 + 320*Pi^2)*SW2) - 2*MW2*MZ2^11*
           (-51772 + (58735 + 528*Pi^2)*SW2) - 16*MW2^8*MZ2^4*
           (-7538243 + 4*(919601 + 864*Pi^2)*SW2) + 2*MW2^5*MZ2^7*
           (-457673 + 38*(51953 + 1632*Pi^2)*SW2) + MW2^2*MZ2^10*
           (-869314 + 3*(205893 + 3920*Pi^2)*SW2) + 2*MW2^4*MZ2^8*
           (-3320831 + (928951 + 6048*Pi^2)*SW2) + 8*MW2^7*MZ2^5*
           (-10580741 + 2*(2801509 + 9120*Pi^2)*SW2) - 2*MW2^3*MZ2^9*
           (-1784237 + (853671 + 18112*Pi^2)*SW2) - 4*MW2^6*MZ2^6*
           (-8352697 + (5188006 + 55424*Pi^2)*SW2)) - 
        MT2^3*MW2*(2211840*MW2^13 + 1024*MW2^12*MZ2*(-48577 + 5400*SW2) - 
          128*MW2^11*MZ2^2*(-1504793 + 426776*SW2) + 
          MZ2^13*(-5460 + (9717 - 16*Pi^2)*SW2) + 64*MW2^10*MZ2^3*
           (-5432621 + 2*(1105193 + 640*Pi^2)*SW2) + 2*MW2^2*MZ2^11*
           (-109577 + 3*(-4823 + 688*Pi^2)*SW2) + MW2*MZ2^12*
           (72228 - (64933 + 1168*Pi^2)*SW2) + 4*MW2^3*MZ2^10*
           (-330905 + 4*(90067 + 1816*Pi^2)*SW2) - 16*MW2^9*MZ2^4*
           (-22826295 + 4*(2690599 + 3328*Pi^2)*SW2) + 48*MW2^8*MZ2^5*
           (-4816116 + (2490909 + 11648*Pi^2)*SW2) + 4*MW2^5*MZ2^8*
           (-7566651 + (2169955 + 30336*Pi^2)*SW2) - 4*MW2^7*MZ2^6*
           (-16292365 + 4*(2994677 + 51392*Pi^2)*SW2) - 
          2*MW2^4*MZ2^9*(-5615951 + (2815553 + 75136*Pi^2)*SW2) + 
          4*MW2^6*MZ2^7*(5974836 + (981411 + 97792*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(884736*MW2^13 + 1536*MW2^12*MZ2*(-20201 + 2196*SW2) - 
          128*MW2^11*MZ2^2*(-936157 + 265308*SW2) - 
          2*MZ2^13*(5460 + (-9717 + 16*Pi^2)*SW2) + 64*MW2^10*MZ2^3*
           (-3166073 + 2*(648229 + 480*Pi^2)*SW2) - 2*MW2*MZ2^12*
           (-84468 + (91591 + 1120*Pi^2)*SW2) + MW2^3*MZ2^10*
           (2023124 - (33137 + 6768*Pi^2)*SW2) - 16*MW2^9*MZ2^4*
           (-11588747 + (5528972 + 9088*Pi^2)*SW2) - 2*MW2^4*MZ2^9*
           (-1619831 + 4*(487653 + 14200*Pi^2)*SW2) + MW2^2*MZ2^11*
           (-990512 + (555987 + 14672*Pi^2)*SW2) + 8*MW2^8*MZ2^5*
           (-10423167 + (5844258 + 47296*Pi^2)*SW2) + 2*MW2^6*MZ2^7*
           (20782369 + (-5071846 + 61632*Pi^2)*SW2) - 4*MW2^7*MZ2^6*
           (2965469 + 2*(887409 + 63616*Pi^2)*SW2) + 2*MW2^5*MZ2^8*
           (-11611596 + (5119425 + 99616*Pi^2)*SW2))) + 
      MH2*MW2*(30*MT2^7*MZ2*SW2*(24576*MW2^9 + 5*MZ2^9*(68 - 73*SW2) + 
          512*MW2^8*MZ2*(-319 + 48*SW2) + 12*MW2*MZ2^8*(-116 + 455*SW2) - 
          192*MW2^7*MZ2^2*(-1891 + 808*SW2) - 22*MW2^2*MZ2^7*
           (185 + 847*SW2) + 2*MW2^3*MZ2^6*(25073 + 1120*SW2) + 
          24*MW2^4*MZ2^5*(-7465 + 4161*SW2) + 32*MW2^6*MZ2^3*
           (-13819 + 8226*SW2) - 8*MW2^5*MZ2^4*(-44003 + 28900*SW2)) + 
        MT2^5*(-11059200*MW2^12 - 61440*MW2^11*MZ2*(-2230 + 261*SW2) + 
          128*MW2^10*MZ2^2*(-3764591 + 1125480*SW2) + 
          5*MZ2^12*(5460 - 9717*SW2 + 16*Pi^2*SW2) + 5*MW2*MZ2^11*
           (-117660 + 144031*SW2 + 1040*Pi^2*SW2) - 64*MW2^9*MZ2^3*
           (-13429455 + 5885926*SW2 + 1920*Pi^2*SW2) + 16*MW2^8*MZ2^4*
           (-58841413 + 30540540*SW2 + 20480*Pi^2*SW2) + 
          8*MW2^3*MZ2^9*(-2503002 + 1674917*SW2 + 26440*Pi^2*SW2) - 
          2*MW2^2*MZ2^10*(-2475949 + 2128937*SW2 + 32240*Pi^2*SW2) - 
          2*MW2^4*MZ2^8*(-16355971 + 8904124*SW2 + 44800*Pi^2*SW2) - 
          16*MW2^7*MZ2^5*(-41915807 + 23460297*SW2 + 54080*Pi^2*SW2) - 
          4*MW2^5*MZ2^7*(-8812559 + 6708155*SW2 + 176320*Pi^2*SW2) + 
          4*MW2^6*MZ2^6*(-71272209 + 42499728*SW2 + 325760*Pi^2*SW2)) + 
        MT2*MW2^3*(-737280*MW2^13 - 30720*MW2^12*MZ2*(-1759 + 186*SW2) + 
          384*MW2^11*MZ2^2*(-521167 + 150280*SW2) + 
          5*MZ2^13*(5460 + (-9717 + 16*Pi^2)*SW2) - 64*MW2^10*MZ2^3*
           (-4619357 + 6*(330091 + 320*Pi^2)*SW2) + 10*MW2*MZ2^12*
           (-46500 + (54227 + 544*Pi^2)*SW2) + 16*MW2^9*MZ2^4*
           (-12084447 + 4*(1601081 + 3840*Pi^2)*SW2) + 20*MW2^6*MZ2^7*
           (-5868915 + (2231523 + 10432*Pi^2)*SW2) - 2*MW2^5*MZ2^8*
           (-18773293 + 20*(687629 + 15616*Pi^2)*SW2) + 2*MW2^3*MZ2^10*
           (-5011371 + 2*(650071 + 21560*Pi^2)*SW2) + 4*MW2^7*MZ2^6*
           (34182821 + 8*(-1179399 + 22160*Pi^2)*SW2) + 
          2*MW2^4*MZ2^9*(3701425 + 4*(796949 + 22520*Pi^2)*SW2) - 
          16*MW2^8*MZ2^5*(782089 + (923379 + 40000*Pi^2)*SW2) + 
          MW2^2*MZ2^11*(3212678 - (2137789 + 47920*Pi^2)*SW2)) + 
        MW2^5*MZ2*(MW2 + MZ2)*(2560*MW2^10*(-3181 + 324*SW2) - 
          128*MW2^9*MZ2*(-277911 + 71180*SW2) + 5*MZ2^10*
           (5460 + (-9717 + 16*Pi^2)*SW2) + 64*MW2^8*MZ2^2*
           (-1044253 + (380406 + 320*Pi^2)*SW2) - 16*MW2^7*MZ2^3*
           (-4474781 + 4*(474729 + 800*Pi^2)*SW2) + 5*MW2*MZ2^9*
           (-76620 + (79303 + 1136*Pi^2)*SW2) - 2*MW2^2*MZ2^8*
           (-1103089 + 2*(303781 + 7600*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-5790627 + 2*(1435191 + 8480*Pi^2)*SW2) + 2*MW2^3*MZ2^7*
           (-2793804 + (521201 + 14560*Pi^2)*SW2) + 2*MW2^4*MZ2^6*
           (1926937 + 2*(788131 + 21280*Pi^2)*SW2) - 4*MW2^5*MZ2^5*
           (-3503705 + (2982194 + 48640*Pi^2)*SW2)) + 
        MT2^6*(4423680*MW2^11 + 2560*MW2^10*MZ2*(-16789 + 2052*SW2) - 
          128*MW2^9*MZ2^2*(-1071921 + 338660*SW2) + 
          5*MZ2^11*(7500 + (-11907 + 16*Pi^2)*SW2) + 64*MW2^8*MZ2^3*
           (-3593113 + 2*(848553 + 160*Pi^2)*SW2) - 16*MW2^7*MZ2^4*
           (-15079631 + 4*(2132079 + 800*Pi^2)*SW2) + 2*MW2^3*MZ2^8*
           (-1859424 + 13*(245867 + 1120*Pi^2)*SW2) + 5*MW2*MZ2^10*
           (-101412 + (127249 + 1136*Pi^2)*SW2) - 2*MW2^2*MZ2^9*
           (-1260919 + 2*(762901 + 7600*Pi^2)*SW2) + 8*MW2^6*MZ2^5*
           (-20921517 + 2*(6259881 + 8480*Pi^2)*SW2) + 2*MW2^4*MZ2^7*
           (-6283013 + (834362 + 42560*Pi^2)*SW2) - 4*MW2^5*MZ2^6*
           (-17910035 + (9941774 + 48640*Pi^2)*SW2)) + 
        3*MT2^4*MW2*(4915200*MW2^12 + 7680*MW2^11*MZ2*(-10379 + 1180*SW2) - 
          640*MW2^10*MZ2^2*(-467391 + 134828*SW2) - 
          5*MZ2^12*(4780 + (-8987 + 16*Pi^2)*SW2) + 64*MW2^9*MZ2^3*
           (-8565887 + 50*(71303 + 32*Pi^2)*SW2) - 10*MW2*MZ2^11*
           (-51628 + (58681 + 528*Pi^2)*SW2) - 16*MW2^8*MZ2^4*
           (-37788577 + 4*(4594351 + 4320*Pi^2)*SW2) + 2*MW2^4*MZ2^8*
           (-16704847 + (4649003 + 30240*Pi^2)*SW2) + MW2^2*MZ2^10*
           (-4343258 + (3083139 + 58800*Pi^2)*SW2) - 2*MW2^3*MZ2^9*
           (-8947069 + (4261641 + 90560*Pi^2)*SW2) + 8*MW2^7*MZ2^5*
           (-53043997 + (27987622 + 91200*Pi^2)*SW2) - 4*MW2^6*MZ2^6*
           (-41848859 + (25901294 + 277120*Pi^2)*SW2) + 
          2*MW2^5*MZ2^7*(-2206105 + (9829778 + 310080*Pi^2)*SW2)) - 
        MT2^3*MW2*(11059200*MW2^13 + 5120*MW2^12*MZ2*(-48577 + 5400*SW2) - 
          640*MW2^11*MZ2^2*(-1506737 + 426776*SW2) - 
          5*MZ2^13*(5460 + (-9717 + 16*Pi^2)*SW2) + 64*MW2^10*MZ2^3*
           (-27230209 + 50*(220909 + 128*Pi^2)*SW2) - 5*MW2*MZ2^12*
           (-71940 + (64825 + 1168*Pi^2)*SW2) + 2*MW2^2*MZ2^11*
           (-551269 + 3*(-24361 + 3440*Pi^2)*SW2) + 4*MW2^3*MZ2^10*
           (-1641187 + 4*(449381 + 9080*Pi^2)*SW2) + 48*MW2^8*MZ2^5*
           (-24158520 + (12438441 + 58240*Pi^2)*SW2) - 16*MW2^9*MZ2^4*
           (-114490971 + (53756108 + 66560*Pi^2)*SW2) + 
          4*MW2^5*MZ2^8*(-38023317 + (10846427 + 151680*Pi^2)*SW2) - 
          4*MW2^7*MZ2^6*(-81650609 + 4*(14941741 + 256960*Pi^2)*SW2) - 
          2*MW2^4*MZ2^9*(-28131091 + (14045689 + 375680*Pi^2)*SW2) + 
          4*MW2^6*MZ2^7*(30098424 + (4845279 + 488960*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(4423680*MW2^13 + 7680*MW2^12*MZ2*(-20201 + 2196*SW2) - 
          640*MW2^11*MZ2^2*(-937615 + 265308*SW2) - 
          10*MZ2^13*(5460 + (-9717 + 16*Pi^2)*SW2) - 10*MW2*MZ2^12*
           (-84180 + 7*(13069 + 160*Pi^2)*SW2) + 64*MW2^10*MZ2^3*
           (-15877291 + 10*(647743 + 480*Pi^2)*SW2) + 7*MW2^2*MZ2^11*
           (-708208 + (396249 + 10480*Pi^2)*SW2) - 16*MW2^9*MZ2^4*
           (-58162885 + 4*(6901873 + 11360*Pi^2)*SW2) + 
          8*MW2^8*MZ2^5*(-52315923 + 10*(2917071 + 23648*Pi^2)*SW2) + 
          MW2^3*MZ2^10*(10209652 - (167377 + 33840*Pi^2)*SW2) + 
          2*MW2^5*MZ2^8*(-58294896 + 5*(5111325 + 99616*Pi^2)*SW2) - 
          2*MW2^4*MZ2^9*(-8056243 + (9722802 + 284000*Pi^2)*SW2) + 
          2*MW2^6*MZ2^7*(104414621 + (-25387922 + 308160*Pi^2)*SW2) - 
          4*MW2^7*MZ2^6*(14919271 + (8823474 + 636160*Pi^2)*SW2)))))/
    (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (MH2*MZ2*SW2*(-24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        MW2*MZ2^3 - 5*MZ2^4)*SW + 
      CHWB*(8*MW2^4*MZ2*(1664*MW2^7 + 128*MW2^6*MZ2*(-25 + 13*SW2) - 
          5*MZ2^7*(5 + 19*SW2) - 72*MW2^3*MZ2^4*(5 + 23*SW2) - 
          48*MW2^5*MZ2^2*(-53 + 40*SW2) + 5*MW2*MZ2^6*(-25 + 42*SW2) + 
          24*MW2^4*MZ2^3*(-41 + 50*SW2) + 6*MW2^2*MZ2^5*(81 + 104*SW2)) + 
        MH2^4*(-320*MW2^8 + 5*CW2*MZ2^8 + 2*MW2^3*MZ2^5*(366 - 179*SW2) + 
          MW2*MZ2^7*(21 - 31*SW2) + 32*MW2^7*MZ2*(27 - 10*SW2) + 
          56*MW2^6*MZ2^2*(-25 + 12*SW2) + 18*MW2^4*MZ2^4*(-73 + 36*SW2) + 
          2*MW2^2*MZ2^6*(-126 + 97*SW2) - 8*MW2^5*MZ2^3*(-208 + 127*SW2)) + 
        MH2^3*MW2*(1920*MW2^8 + 12*MW2^4*MZ2^4*(655 - 402*SW2) + 
          640*MW2^7*MZ2*(-10 + 3*SW2) + 2*MW2*MZ2^7*(-88 + 15*SW2) + 
          5*MZ2^8*(4 + 17*SW2) - 6*MW2^2*MZ2^6*(-205 + 233*SW2) + 
          24*MW2^5*MZ2^3*(-455 + 314*SW2) - 16*MW2^6*MZ2^2*(-643 + 328*SW2) + 
          6*MW2^3*MZ2^5*(-637 + 510*SW2)) - 3*MH2^2*MW2^2*
         (960*MW2^8 + 2*MW2^4*MZ2^4*(2231 - 1912*SW2) + 
          2*MW2^2*MZ2^6*(11 - 778*SW2) + 8*MW2^6*MZ2^2*(1113 - 548*SW2) + 
          85*MZ2^8*(1 + 2*SW2) + 32*MW2^7*MZ2*(-167 + 30*SW2) - 
          MW2*MZ2^7*(63 + 247*SW2) + 8*MW2^5*MZ2^3*(-989 + 745*SW2) + 
          2*MW2^3*MZ2^5*(-557 + 1825*SW2)) + 2*MH2*MW2^3*
         (640*MW2^8 + MW2*MZ2^7*(753 - 1210*SW2) + 12*MW2^4*MZ2^4*
           (775 - 704*SW2) + 64*MW2^7*MZ2*(-213 + 10*SW2) + 
          5*MZ2^8*(43 + 119*SW2) + 80*MW2^5*MZ2^3*(-269 + 167*SW2) - 
          16*MW2^6*MZ2^2*(-1627 + 684*SW2) - 4*MW2^2*MZ2^6*(789 + 1057*SW2) + 
          4*MW2^3*MZ2^5*(342 + 2687*SW2))))*B0i[bb0, 0, 0, MH2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(9*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*(96*MW2^6 - 5*CW2*MZ2^6 + 
        2*MW2^2*MZ2^4*(46 - 51*SW2) + 32*MW2^5*MZ2*(-7 + 3*SW2) - 
        4*MW2^4*MZ2^2*(-69 + 8*SW2) + 2*MW2^3*MZ2^3*(-107 + 38*SW2) + 
        MW2*MZ2^5*(-21 + 38*SW2)) - 32*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (64*MW2^7 - 5*MZ2^7*SW2 + 32*MW2^6*MZ2*(-5 + 2*SW2) - 
        4*MW2*MZ2^6*(5 + 3*SW2) + 8*MW2^5*MZ2^2*(23 + 4*SW2) - 
        8*MW2^4*MZ2^3*(13 + 9*SW2) + 2*MW2^2*MZ2^5*(13 + 71*SW2) - 
        2*MW2^3*MZ2^4*(-5 + 88*SW2)) + MT2^8*(-12288*MW2^11 - 45*CW2*MZ2^11 + 
        8*MW2^6*MZ2^5*(27637 - 11867*SW2) + MW2^2*MZ2^9*(691 - 2261*SW2) + 
        6*MW2^4*MZ2^7*(6517 - 1469*SW2) - 512*MW2^10*MZ2*(-149 + 24*SW2) + 
        2*MW2*MZ2^10*(163 + 58*SW2) + 64*MW2^9*MZ2^2*(-3181 + 1128*SW2) + 
        4*MW2^3*MZ2^8*(-2308 + 1537*SW2) - 32*MW2^8*MZ2^3*
         (-9599 + 5226*SW2) + 2*MW2^5*MZ2^6*(-55621 + 14272*SW2) + 
        8*MW2^7*MZ2^4*(-38535 + 21764*SW2)) - MT2*MW2^6*MZ2*SW2*
       (12288*MW2^11 + 2*MW2^3*MZ2^8*(2353 - 24523*SW2) - 160*MZ2^11*SW2 + 
        1024*MW2^10*MZ2*(-41 + 3*SW2) + 8*MW2^7*MZ2^4*(-8571 + 260*SW2) + 
        160*MW2^8*MZ2^3*(291 + 466*SW2) + MW2*MZ2^10*(-440 + 763*SW2) - 
        64*MW2^9*MZ2^2*(-327 + 1048*SW2) + 2*MW2^4*MZ2^7*
         (-7342 + 10313*SW2) + MW2^2*MZ2^9*(2252 + 10771*SW2) - 
        8*MW2^6*MZ2^5*(-4790 + 16891*SW2) + 2*MW2^5*MZ2^6*
         (311 + 61748*SW2)) + MT2^7*MW2*(86016*MW2^11 + 
        2*MW2^5*MZ2^6*(201615 - 21484*SW2) + MW2^2*MZ2^9*(5577 - 9313*SW2) + 
        MZ2^11*(200 + 89*SW2) + 512*MW2^10*MZ2*(-1063 + 150*SW2) - 
        MW2*MZ2^10*(1825 + 863*SW2) - 64*MW2^9*MZ2^2*(-21803 + 7792*SW2) + 
        96*MW2^8*MZ2^3*(-20609 + 11910*SW2) - 6*MW2^4*MZ2^7*
         (10742 + 26961*SW2) + 2*MW2^3*MZ2^8*(-3457 + 39027*SW2) + 
        8*MW2^6*MZ2^5*(-136570 + 84337*SW2) - 8*MW2^7*MZ2^4*
         (-224757 + 155876*SW2)) + MT2^2*MW2^5*(-86016*MW2^12 + 
        15*MW2^3*MZ2^9*(2495 - 12709*SW2) - 2048*MW2^11*MZ2*(-227 + 15*SW2) + 
        MW2*MZ2^11*(745 + 498*SW2) + 114*MW2^4*MZ2^8*(-367 + 528*SW2) - 
        MZ2^12*(200 + 827*SW2) + 24*MW2^7*MZ2^5*(-22259 + 7841*SW2) + 
        64*MW2^10*MZ2^2*(-13327 + 7896*SW2) + 4*MW2^2*MZ2^10*
         (-1467 + 12475*SW2) - 32*MW2^9*MZ2^3*(-18715 + 35678*SW2) + 
        8*MW2^8*MZ2^4*(13079 + 116108*SW2) - 6*MW2^6*MZ2^6*
         (-75387 + 174968*SW2) + 2*MW2^5*MZ2^7*(-68917 + 339623*SW2)) - 
      MT2^6*MW2*(258048*MW2^12 + 45*CW2*MZ2^12 + 2*MW2^5*MZ2^7*
         (45191 - 407657*SW2) + MW2^3*MZ2^9*(36127 - 84613*SW2) + 
        1024*MW2^11*MZ2*(-1603 + 198*SW2) + 2*MW2^2*MZ2^10*
         (-2999 + 524*SW2) + MW2*MZ2^11*(314 + 945*SW2) + 
        2*MW2^6*MZ2^6*(360689 + 3480*SW2) - 320*MW2^10*MZ2^2*
         (-12961 + 4616*SW2) + 8*MW2^4*MZ2^8*(-15679 + 55833*SW2) + 
        32*MW2^9*MZ2^3*(-178933 + 109658*SW2) + 8*MW2^7*MZ2^5*
         (-337945 + 279719*SW2) - 8*MW2^8*MZ2^4*(-618563 + 500868*SW2)) + 
      MT2^3*MW2^4*(258048*MW2^12 + 2*MW2^5*MZ2^7*(254818 - 851125*SW2) + 
        MW2^2*MZ2^10*(17335 - 82213*SW2) + 512*MW2^11*MZ2*(-2959 + 234*SW2) + 
        3*MZ2^12*(95 + 572*SW2) + MW2*MZ2^11*(-2083 + 1208*SW2) + 
        56*MW2^7*MZ2^5*(4506 + 18677*SW2) - 64*MW2^10*MZ2^2*
         (-50905 + 23264*SW2) + 96*MW2^9*MZ2^3*(-35295 + 37634*SW2) + 
        2*MW2^4*MZ2^8*(-19530 + 165169*SW2) + MW2^3*MZ2^9*
         (-60219 + 203915*SW2) - 8*MW2^8*MZ2^4*(-201655 + 461436*SW2) + 
        2*MW2^6*MZ2^6*(-452055 + 828188*SW2)) + 
      MT2^4*MW2^3*(-430080*MW2^12 + 2*MW2^6*MZ2^6*(249333 - 580928*SW2) + 
        2*MW2^4*MZ2^8*(111575 - 449622*SW2) + 2*MW2*MZ2^11*(763 - 1542*SW2) - 
        2560*MW2^11*MZ2*(-1033 + 96*SW2) - MZ2^12*(195 + 1048*SW2) + 
        4*MW2^2*MZ2^10*(-2587 + 12680*SW2) + MW2^3*MZ2^9*(6039 + 14827*SW2) - 
        224*MW2^9*MZ2^3*(-33759 + 27154*SW2) + 64*MW2^10*MZ2^2*
         (-96847 + 38264*SW2) + 6*MW2^5*MZ2^7*(-120481 + 377693*SW2) - 
        8*MW2^7*MZ2^5*(-212123 + 410977*SW2) + 8*MW2^8*MZ2^4*
         (-658893 + 860492*SW2)) + MT2^5*MW2^2*(430080*MW2^12 + 
        2*MW2^5*MZ2^7*(241498 - 897323*SW2) + MW2^3*MZ2^9*
         (50549 - 152725*SW2) + MZ2^12*(155 + 134*SW2) + 
        1024*MW2^11*MZ2*(-2648 + 285*SW2) - 2368*MW2^10*MZ2^2*
         (-2819 + 1032*SW2) + MW2*MZ2^11*(-469 + 2448*SW2) - 
        MW2^2*MZ2^10*(3521 + 7557*SW2) + 22*MW2^6*MZ2^6*(18929 + 15820*SW2) + 
        32*MW2^9*MZ2^3*(-276009 + 187442*SW2) + 2*MW2^4*MZ2^8*
         (-136102 + 465061*SW2) + 8*MW2^7*MZ2^5*(-417724 + 478793*SW2) - 
        8*MW2^8*MZ2^4*(-888277 + 872380*SW2)))*B0i[bb0, 0, 0, MT2])/
    (3*MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (CHWB*MW2*(-(MH2^4*(MT2 - MW2)^3*MZ2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
        (96*MW2^5 - 128*MW2^4*MZ2 + 148*MW2^3*MZ2^2 - 66*MW2^2*MZ2^3 + 
         26*MW2*MZ2^4 + 5*MZ2^5)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))) - 
      4*MW2^3*(72*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(8*MW2^3 - 6*MW2^2*MZ2 - 
          3*MW2*MZ2^2 + MZ2^3)*SW2 + MW2^6*(MW2 + MZ2)*(-5*CW2*MZ2^10 + 
          32*MW2^5*MZ2^5*(2435 - 2024*SW2) + 2*MW2^2*MZ2^8*(1795 - 97*SW2) - 
          11*MW2*MZ2^9*(21 + 5*SW2) + 256*MW2^10*(-301 + 12*SW2) + 
          2*MW2^3*MZ2^7*(-6822 + 281*SW2) - 128*MW2^9*MZ2*(-2267 + 774*SW2) + 
          96*MW2^8*MZ2^2*(-4919 + 2608*SW2) + 2*MW2^4*MZ2^6*
           (4129 + 5580*SW2) - 32*MW2^7*MZ2^3*(-14089 + 8365*SW2) + 
          16*MW2^6*MZ2^4*(-16727 + 10524*SW2)) + 
        MT2^7*(5*CW2*MZ2^10 + MW2*MZ2^9*(231 + 23*SW2) - 
          256*MW2^10*(-301 + 36*SW2) - 2*MW2^2*MZ2^8*(1795 + 679*SW2) + 
          128*MW2^9*MZ2*(-2267 + 782*SW2) + 6*MW2^3*MZ2^7*(2274 + 1421*SW2) + 
          32*MW2^5*MZ2^5*(-2435 + 1422*SW2) + 32*MW2^7*MZ2^3*
           (-14089 + 6285*SW2) - 16*MW2^6*MZ2^4*(-16727 + 6476*SW2) - 
          32*MW2^8*MZ2^2*(-14757 + 6872*SW2) - 2*MW2^4*MZ2^6*
           (4129 + 11476*SW2)) - MT2*MW2^4*(5*CW2*MZ2^12 + 
          2*MW2^6*MZ2^6*(315043 - 155364*SW2) + 32*MW2^9*MZ2^3*
           (30467 - 23303*SW2) + 16*MW2^8*MZ2^4*(24477 - 5168*SW2) + 
          MW2^2*MZ2^10*(-4429 + 61*SW2) + MW2*MZ2^11*(211 + 75*SW2) + 
          256*MW2^12*(-2095 + 108*SW2) + MW2^3*MZ2^9*(25571 + 957*SW2) + 
          96*MW2^7*MZ2^5*(-10028 + 4199*SW2) - 128*MW2^11*MZ2*
           (-13377 + 5114*SW2) - 2*MW2^4*MZ2^8*(17988 + 11377*SW2) + 
          32*MW2^10*MZ2^2*(-64223 + 40024*SW2) + 2*MW2^5*MZ2^7*
           (-70078 + 60835*SW2)) + MT2^6*(5*CW2*MZ2^11 + 
          48*MW2^6*MZ2^5*(16843 - 10410*SW2) - 14*MW2*MZ2^10*(-14 + SW2) + 
          256*MW2^11*(-2095 + 228*SW2) - MW2^2*MZ2^9*(5087 + 411*SW2) - 
          128*MW2^10*MZ2*(-16363 + 5346*SW2) + 2*MW2^3*MZ2^8*
           (18919 + 5726*SW2) - 2*MW2^4*MZ2^7*(50551 + 33377*SW2) + 
          32*MW2^9*MZ2^2*(-111539 + 49832*SW2) - 32*MW2^8*MZ2^3*
           (-112492 + 51531*SW2) + 16*MW2^7*MZ2^4*(-144151 + 64854*SW2) + 
          2*MW2^5*MZ2^6*(-11269 + 104364*SW2)) + MT2^2*MW2^3*
         (15*CW2*MZ2^12 + 2*MW2^6*MZ2^6*(663361 - 191084*SW2) + 
          32*MW2^9*MZ2^3*(192528 - 114553*SW2) + 18*MW2^2*MZ2^10*
           (-603 + 4*SW2) + 2*MW2*MZ2^11*(274 + 69*SW2) + 
          768*MW2^12*(-2087 + 132*SW2) + 16*MW2^7*MZ2^5*(-63331 + 192*SW2) + 
          5*MW2^3*MZ2^9*(10019 + 1965*SW2) - 28*MW2^4*MZ2^8*
           (519 + 2833*SW2) - 128*MW2^11*MZ2*(-44105 + 15174*SW2) + 
          16*MW2^8*MZ2^4*(-121463 + 90130*SW2) + 2*MW2^5*MZ2^7*
           (-232957 + 125653*SW2) + 32*MW2^10*MZ2^2*(-254153 + 134456*SW2)) + 
        MT2^5*MW2*(-20*CW2*MZ2^11 + 2*MW2^5*MZ2^6*(72887 - 342468*SW2) + 
          16*MW2^7*MZ2^4*(456623 - 218352*SW2) + MW2*MZ2^10*(-699 + 7*SW2) - 
          768*MW2^11*(-2087 + 204*SW2) + MW2^2*MZ2^9*(17675 + 419*SW2) - 
          6*MW2^3*MZ2^8*(20437 + 4863*SW2) + 128*MW2^10*MZ2*
           (-49451 + 15678*SW2) + 224*MW2^8*MZ2^3*(-49947 + 23363*SW2) + 
          32*MW2^6*MZ2^5*(-83311 + 54034*SW2) + 2*MW2^4*MZ2^7*
           (151906 + 98503*SW2) - 32*MW2^9*MZ2^2*(-341597 + 151016*SW2)) - 
        MT2^3*MW2^2*(15*CW2*MZ2^12 + 2*MW2^4*MZ2^8*(46970 - 39899*SW2) + 
          MW2*MZ2^11*(573 - 151*SW2) + 1280*MW2^12*(-2083 + 156*SW2) + 
          MW2^2*MZ2^10*(-10009 + 417*SW2) + MW2^3*MZ2^9*(31383 + 16109*SW2) - 
          128*MW2^11*MZ2*(-78265 + 25338*SW2) + 176*MW2^8*MZ2^4*
           (-44309 + 25468*SW2) + 2*MW2^5*MZ2^7*(-340026 + 49883*SW2) - 
          32*MW2^7*MZ2^5*(-42406 + 51745*SW2) + 2*MW2^6*MZ2^6*
           (524915 + 140108*SW2) + 32*MW2^10*MZ2^2*(-501087 + 239720*SW2) - 
          32*MW2^9*MZ2^3*(-457463 + 241047*SW2)) + 
        MT2^4*MW2*(5*CW2*MZ2^12 + 16*MW2^7*MZ2^5*(220795 - 164328*SW2) + 
          2*MW2*MZ2^11*(128 - 57*SW2) + 6*MW2^2*MZ2^10*(-475 + 22*SW2) + 
          1280*MW2^12*(-2083 + 180*SW2) - 4*MW2^4*MZ2^8*(-42731 + 594*SW2) + 
          MW2^3*MZ2^9*(-9319 + 7003*SW2) - 128*MW2^11*MZ2*
           (-81227 + 25642*SW2) - 2*MW2^5*MZ2^7*(282631 + 90893*SW2) + 
          32*MW2^10*MZ2^2*(-550283 + 248616*SW2) - 32*MW2^9*MZ2^3*
           (-547296 + 267527*SW2) + 16*MW2^8*MZ2^4*(-682109 + 350802*SW2) + 
          2*MW2^6*MZ2^6*(76019 + 451084*SW2))) + 
      MH2^3*(72*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(8*MW2^3 - 6*MW2^2*MZ2 - 
          3*MW2*MZ2^2 + MZ2^3)*SW2 + MT2^7*(5*CW2*MZ2^10 + 
          8*MW2^6*MZ2^4*(32866 - 12379*SW2) + MW2*MZ2^9*(201 - 82*SW2) - 
          256*MW2^10*(-301 + 36*SW2) + 18*MW2^3*MZ2^7*(887 + 478*SW2) - 
          MW2^2*MZ2^8*(4016 + 983*SW2) + 64*MW2^9*MZ2*(-4537 + 1564*SW2) - 
          64*MW2^8*MZ2^2*(-7389 + 3421*SW2) - 2*MW2^4*MZ2^6*
           (6643 + 11695*SW2) + 2*MW2^5*MZ2^5*(-35807 + 21468*SW2) + 
          8*MW2^7*MZ2^3*(-56221 + 24840*SW2)) + MW2^6*(MW2 + MZ2)*
         (-5*CW2*MZ2^10 + 2*MW2^5*MZ2^5*(35807 - 31100*SW2) + 
          MW2^2*MZ2^8*(4016 - 569*SW2) + 256*MW2^10*(-301 + 12*SW2) + 
          MW2*MZ2^9*(-201 + 50*SW2) + 2*MW2^3*MZ2^7*(-7983 + 242*SW2) + 
          576*MW2^8*MZ2^2*(-821 + 433*SW2) - 64*MW2^9*MZ2*
           (-4537 + 1548*SW2) + 2*MW2^4*MZ2^6*(6643 + 5799*SW2) + 
          8*MW2^6*MZ2^4*(-32866 + 20475*SW2) - 8*MW2^7*MZ2^3*
           (-56221 + 33160*SW2)) + MT2*MW2^4*(-5*CW2*MZ2^12 + 
          6*MW2^7*MZ2^5*(164489 - 66724*SW2) + MW2^2*MZ2^10*
           (4735 - 856*SW2) + MW2*MZ2^11*(-181 + 30*SW2) - 
          256*MW2^12*(-2095 + 108*SW2) - MW2^3*MZ2^9*(29807 + 270*SW2) + 
          64*MW2^11*MZ2*(-26775 + 10228*SW2) + 8*MW2^8*MZ2^4*
           (-52614 + 13027*SW2) - 64*MW2^10*MZ2^2*(-32173 + 19907*SW2) + 
          MW2^4*MZ2^8*(47310 + 26129*SW2) - 4*MW2^5*MZ2^7*
           (-32498 + 30077*SW2) + 8*MW2^9*MZ2^3*(-120563 + 91592*SW2) + 
          2*MW2^6*MZ2^6*(-317677 + 146403*SW2)) + 
        MT2^6*(5*CW2*MZ2^11 + 6*MW2^6*MZ2^5*(126603 - 79520*SW2) + 
          MW2*MZ2^10*(166 - 119*SW2) + 256*MW2^11*(-2095 + 228*SW2) + 
          MW2^2*MZ2^9*(-5303 + 699*SW2) - 704*MW2^10*MZ2*(-2977 + 972*SW2) + 
          MW2^3*MZ2^8*(43142 + 8905*SW2) + 64*MW2^9*MZ2^2*
           (-55846 + 24811*SW2) - 2*MW2^4*MZ2^7*(61192 + 33869*SW2) + 
          2*MW2^5*MZ2^6*(9482 + 104613*SW2) + 8*MW2^7*MZ2^4*
           (-284051 + 125397*SW2) - 8*MW2^8*MZ2^3*(-449107 + 203904*SW2)) + 
        MT2^2*MW2^3*(15*CW2*MZ2^12 + 2*MW2^6*MZ2^6*(693334 - 173189*SW2) + 
          MW2*MZ2^11*(458 - 177*SW2) + 768*MW2^12*(-2087 + 132*SW2) + 
          6*MW2^2*MZ2^10*(-1997 + 287*SW2) + MW2^3*MZ2^9*
           (59821 + 10389*SW2) + 2*MW2^7*MZ2^5*(-559481 + 13440*SW2) - 
          64*MW2^11*MZ2*(-88273 + 30348*SW2) + 64*MW2^10*MZ2^2*
           (-127282 + 66913*SW2) - MW2^4*MZ2^8*(32280 + 88903*SW2) + 
          2*MW2^5*MZ2^7*(-235309 + 122077*SW2) + 8*MW2^8*MZ2^4*
           (-231001 + 170087*SW2) - 8*MW2^9*MZ2^3*(-766785 + 452512*SW2)) + 
        MT2^4*MW2*(5*CW2*MZ2^12 + 2*MW2^7*MZ2^5*(1644785 - 1259424*SW2) + 
          8*MW2^9*MZ2^3*(2184855 - 1059008*SW2) + MW2^4*MZ2^8*
           (192416 - 15549*SW2) + MW2*MZ2^11*(226 - 219*SW2) - 
          6*MW2^2*MZ2^10*(571 + 3*SW2) + 1280*MW2^12*(-2083 + 180*SW2) + 
          MW2^3*MZ2^9*(-8077 + 12631*SW2) - 64*MW2^11*MZ2*
           (-162559 + 51284*SW2) - 2*MW2^5*MZ2^7*(332683 + 94637*SW2) + 
          64*MW2^10*MZ2^2*(-275524 + 123783*SW2) + 2*MW2^6*MZ2^6*
           (177422 + 454621*SW2) + 8*MW2^8*MZ2^4*(-1342879 + 680169*SW2)) + 
        MT2^5*MW2*(-20*CW2*MZ2^11 + 2*MW2^5*MZ2^6*(7481 - 341931*SW2) + 
          MW2^2*MZ2^9*(18749 - 3286*SW2) - 768*MW2^11*(-2087 + 204*SW2) + 
          MW2*MZ2^10*(-579 + 427*SW2) - 3*MW2^3*MZ2^8*(46952 + 7205*SW2) + 
          64*MW2^10*MZ2*(-98965 + 31356*SW2) - 64*MW2^9*MZ2^2*
           (-171031 + 75193*SW2) + 2*MW2^4*MZ2^7*(186343 + 100198*SW2) - 
          8*MW2^7*MZ2^4*(-900358 + 423471*SW2) + 8*MW2^8*MZ2^3*
           (-1396017 + 647384*SW2) + 2*MW2^6*MZ2^5*(-1257355 + 828412*SW2)) - 
        MT2^3*MW2^2*(15*CW2*MZ2^12 + MW2^4*MZ2^8*(93766 - 94237*SW2) + 
          MW2*MZ2^11*(483 - 466*SW2) + 1280*MW2^12*(-2083 + 156*SW2) + 
          MW2^2*MZ2^10*(-11287 + 1542*SW2) + MW2^3*MZ2^9*
           (39399 + 20018*SW2) + 4*MW2^5*MZ2^7*(-185601 + 22333*SW2) - 
          64*MW2^11*MZ2*(-156635 + 50676*SW2) + 64*MW2^10*MZ2^2*
           (-250911 + 119335*SW2) + 2*MW2^6*MZ2^6*(605849 + 154649*SW2) + 
          8*MW2^8*MZ2^4*(-953966 + 540601*SW2) - 2*MW2^7*MZ2^5*
           (-569761 + 786580*SW2) - 8*MW2^9*MZ2^3*(-1825055 + 953688*SW2))) - 
      3*MH2^2*MW2*(144*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (8*MW2^3 - 6*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3)*SW2 + 
        MT2^7*(10*CW2*MZ2^10 + 32*MW2^8*MZ2^2*(29931 - 13826*SW2) + 
          MW2*MZ2^9*(447 - 164*SW2) - 512*MW2^10*(-301 + 36*SW2) - 
          MW2^2*MZ2^8*(7943 + 2013*SW2) + 64*MW2^9*MZ2*(-9133 + 3128*SW2) + 
          2*MW2^3*MZ2^7*(15207 + 8888*SW2) - 2*MW2^4*MZ2^6*
           (10375 + 25003*SW2) - 8*MW2^6*MZ2^4*(-68115 + 26311*SW2) + 
          2*MW2^5*MZ2^5*(-78113 + 47336*SW2) + 8*MW2^7*MZ2^3*
           (-114783 + 50948*SW2)) + MW2^6*(MW2 + MZ2)*(-10*CW2*MZ2^10 + 
          8*MW2^7*MZ2^3*(114783 - 67588*SW2) + MW2^2*MZ2^8*
           (7943 - 1091*SW2) + 512*MW2^10*(-301 + 12*SW2) + 
          MW2*MZ2^9*(-447 + 100*SW2) + 2*MW2^3*MZ2^7*(-15207 + 200*SW2) + 
          352*MW2^8*MZ2^2*(-2721 + 1430*SW2) + 152*MW2^6*MZ2^4*
           (-3585 + 2237*SW2) - 64*MW2^9*MZ2*(-9133 + 3096*SW2) + 
          2*MW2^4*MZ2^6*(10375 + 13211*SW2) - 2*MW2^5*MZ2^5*
           (-78113 + 66600*SW2)) + MT2*MW2^4*(-10*CW2*MZ2^12 + 
          2*MW2^7*MZ2^5*(988933 - 399464*SW2) + 3*MW2^2*MZ2^10*
           (3187 - 555*SW2) + MW2*MZ2^11*(-407 + 60*SW2) - 
          512*MW2^12*(-2095 + 108*SW2) - MW2^3*MZ2^9*(57425 + 1296*SW2) + 
          24*MW2^8*MZ2^4*(-33137 + 6941*SW2) + 64*MW2^11*MZ2*
           (-53963 + 20456*SW2) - 96*MW2^10*MZ2^2*(-43615 + 26874*SW2) + 
          MW2^4*MZ2^8*(83349 + 57427*SW2) - 4*MW2^5*MZ2^7*
           (-71411 + 64586*SW2) + 8*MW2^9*MZ2^3*(-251041 + 189788*SW2) + 
          2*MW2^6*MZ2^6*(-650505 + 305327*SW2)) + MT2^2*MW2^3*
         (30*CW2*MZ2^12 + 2*MW2^6*MZ2^6*(1386628 - 353141*SW2) + 
          MW2*MZ2^11*(1051 - 354*SW2) + 1536*MW2^12*(-2087 + 132*SW2) + 
          9*MW2^2*MZ2^10*(-2658 + 367*SW2) - 2*MW2^7*MZ2^5*
           (1058235 + 19244*SW2) + MW2^3*MZ2^9*(113698 + 22717*SW2) - 
          64*MW2^11*MZ2*(-177785 + 60696*SW2) + 24*MW2^8*MZ2^4*
           (-165280 + 121581*SW2) - MW2^4*MZ2^8*(41373 + 189337*SW2) + 
          2*MW2^5*MZ2^7*(-488731 + 259455*SW2) + 32*MW2^10*MZ2^2*
           (-516413 + 270634*SW2) - 24*MW2^9*MZ2^3*(-524605 + 309604*SW2)) + 
        MT2^6*(10*CW2*MZ2^11 + 24*MW2^8*MZ2^3*(305367 - 139084*SW2) + 
          MW2*MZ2^10*(377 - 238*SW2) + 512*MW2^11*(-2095 + 228*SW2) - 
          1728*MW2^10*MZ2*(-2441 + 792*SW2) + MW2^2*MZ2^9*
           (-10832 + 1351*SW2) + 46*MW2^5*MZ2^6*(-344 + 9779*SW2) + 
          MW2^3*MZ2^8*(84143 + 18707*SW2) - 2*MW2^4*MZ2^7*
           (114160 + 71339*SW2) + 32*MW2^9*MZ2^2*(-226127 + 100238*SW2) + 
          8*MW2^7*MZ2^4*(-587124 + 262933*SW2) - 2*MW2^6*MZ2^5*
           (-814643 + 514132*SW2)) + MT2^5*MW2*(-40*CW2*MZ2^11 + 
          2*MW2^5*MZ2^6*(102089 - 735335*SW2) - 1536*MW2^11*
           (-2087 + 204*SW2) + 2*MW2*MZ2^10*(-669 + 427*SW2) - 
          7*MW2^2*MZ2^9*(-5441 + 912*SW2) - MW2^3*MZ2^8*
           (273771 + 46489*SW2) + 64*MW2^10*MZ2*(-199169 + 62712*SW2) + 
          2*MW2^4*MZ2^7*(345103 + 212812*SW2) - 32*MW2^9*MZ2^2*
           (-692471 + 303754*SW2) - 8*MW2^7*MZ2^4*(-1860123 + 884627*SW2) + 
          8*MW2^8*MZ2^3*(-2847195 + 1323668*SW2) + 2*MW2^6*MZ2^5*
           (-2689317 + 1774072*SW2)) - MT2^3*MW2^2*(30*CW2*MZ2^12 + 
          2*MW2^7*MZ2^5*(1338895 - 1711944*SW2) + MW2^4*MZ2^8*
           (201883 - 196507*SW2) + MW2*MZ2^11*(1101 - 932*SW2) + 
          2560*MW2^12*(-2083 + 156*SW2) + 144*MW2^5*MZ2^7*
           (-10213 + 1286*SW2) + MW2^2*MZ2^10*(-22307 + 2943*SW2) + 
          MW2^3*MZ2^9*(72669 + 41740*SW2) - 64*MW2^11*MZ2*
           (-315335 + 101352*SW2) + 96*MW2^10*MZ2^2*(-338923 + 160770*SW2) + 
          2*MW2^6*MZ2^6*(1138409 + 347117*SW2) + 24*MW2^8*MZ2^4*
           (-662279 + 377951*SW2) - 8*MW2^9*MZ2^3*(-3730629 + 1951756*SW2)) + 
        MT2^4*MW2*(10*CW2*MZ2^12 + 2*MW2^7*MZ2^5*(3555331 - 2698836*SW2) + 
          MW2^4*MZ2^8*(379949 - 29839*SW2) + MW2*MZ2^11*(497 - 438*SW2) - 
          MW2^2*MZ2^10*(6538 + 83*SW2) + 2560*MW2^12*(-2083 + 180*SW2) + 
          MW2^3*MZ2^9*(-18802 + 25595*SW2) - 64*MW2^11*MZ2*
           (-327183 + 102568*SW2) - 2*MW2^5*MZ2^7*(630745 + 202879*SW2) + 
          32*MW2^10*MZ2^2*(-1115811 + 500102*SW2) + 2*MW2^6*MZ2^6*
           (229996 + 981485*SW2) + 8*MW2^8*MZ2^4*(-2779368 + 1420465*SW2) - 
          8*MW2^9*MZ2^3*(-4458673 + 2165236*SW2))) + 
      MH2*MW2^2*(648*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (8*MW2^3 - 6*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3)*SW2 + 
        MT2^7*(45*CW2*MZ2^10 + MW2*MZ2^9*(2059 - 313*SW2) - 
          2304*MW2^10*(-301 + 36*SW2) + 384*MW2^9*MZ2*(-6823 + 2346*SW2) - 
          2*MW2^2*MZ2^8*(16817 + 5241*SW2) + 6*MW2^3*MZ2^7*
           (21326 + 13113*SW2) + 24*MW2^5*MZ2^5*(-29311 + 17588*SW2) - 
          48*MW2^6*MZ2^4*(-50585 + 19702*SW2) - 6*MW2^4*MZ2^6*
           (13507 + 36320*SW2) + 32*MW2^7*MZ2^3*(-127796 + 57113*SW2) - 
          32*MW2^8*MZ2^2*(-133625 + 62112*SW2)) + MW2^6*(MW2 + MZ2)*
         (-45*CW2*MZ2^10 + 24*MW2^5*MZ2^5*(29311 - 24812*SW2) + 
          2*MW2^2*MZ2^8*(16817 - 1743*SW2) + 2304*MW2^10*(-301 + 12*SW2) + 
          MW2*MZ2^9*(-2059 + 25*SW2) + 6*MW2^3*MZ2^7*(-21326 + 519*SW2) - 
          384*MW2^9*MZ2*(-6823 + 2322*SW2) + 160*MW2^8*MZ2^2*
           (-26725 + 14136*SW2) + 6*MW2^4*MZ2^6*(13507 + 18632*SW2) + 
          48*MW2^6*MZ2^4*(-50585 + 31846*SW2) - 32*MW2^7*MZ2^3*
           (-127796 + 75833*SW2)) - MT2*MW2^4*(45*CW2*MZ2^12 + 
          32*MW2^9*MZ2^3*(277656 - 212507*SW2) + 16*MW2^8*MZ2^4*
           (221393 - 45670*SW2) + 2304*MW2^12*(-2095 + 108*SW2) + 
          MW2*MZ2^11*(1879 + 155*SW2) + MW2^2*MZ2^10*(-41105 + 4369*SW2) + 
          MW2^3*MZ2^9*(240735 + 7237*SW2) - 384*MW2^11*MZ2*
           (-40285 + 15342*SW2) + 608*MW2^10*MZ2^2*(-30665 + 19056*SW2) - 
          2*MW2^4*MZ2^8*(170938 + 118047*SW2) + 6*MW2^5*MZ2^7*
           (-212138 + 189901*SW2) + 8*MW2^7*MZ2^5*(-1094789 + 451256*SW2) - 
          6*MW2^6*MZ2^6*(-957657 + 463424*SW2)) + 
        MT2^6*(45*CW2*MZ2^11 + 24*MW2^6*MZ2^5*(304619 - 191596*SW2) + 
          2*MW2*MZ2^10*(872 - 323*SW2) + 2304*MW2^11*(-2095 + 228*SW2) + 
          MW2^2*MZ2^9*(-46967 + 1681*SW2) - 384*MW2^10*MZ2*
           (-49243 + 16038*SW2) + 2*MW2^3*MZ2^8*(177485 + 46416*SW2) - 
          6*MW2^4*MZ2^7*(158793 + 104291*SW2) + 6*MW2^5*MZ2^6*
           (-26331 + 328432*SW2) + 32*MW2^9*MZ2^2*(-1009799 + 450336*SW2) - 
          32*MW2^8*MZ2^3*(-1020205 + 467879*SW2) + 16*MW2^7*MZ2^4*
           (-1307833 + 590536*SW2)) + MT2^2*MW2^3*(135*CW2*MZ2^12 - 
          6*MW2*MZ2^11*(-812 + 53*SW2) + 6912*MW2^12*(-2087 + 132*SW2) + 
          58*MW2^2*MZ2^10*(-1751 + 146*SW2) - 120*MW2^7*MZ2^5*
           (77219 + 984*SW2) - 3456*MW2^11*MZ2*(-14753 + 5058*SW2) - 
          24*MW2^4*MZ2^8*(6206 + 33093*SW2) + MW2^3*MZ2^9*
           (473375 + 96477*SW2) + 288*MW2^10*MZ2^2*(-255901 + 135072*SW2) - 
          160*MW2^9*MZ2^3*(-349759 + 208233*SW2) + 6*MW2^5*MZ2^7*
           (-712423 + 385903*SW2) - 6*MW2^6*MZ2^6*(-2025119 + 550576*SW2) + 
          16*MW2^8*MZ2^4*(-1103797 + 821368*SW2)) + 
        MT2^5*MW2*(-180*CW2*MZ2^11 + 16*MW2^7*MZ2^4*(4143019 - 1986814*SW2) + 
          6*MW2^5*MZ2^6*(196597 - 1075520*SW2) + MW2^2*MZ2^9*
           (163951 - 14109*SW2) - 6912*MW2^11*(-2087 + 204*SW2) + 
          MW2*MZ2^10*(-6211 + 2143*SW2) + 3456*MW2^10*MZ2*
           (-16535 + 5226*SW2) + 66*MW2^4*MZ2^7*(43478 + 28171*SW2) - 
          6*MW2^3*MZ2^8*(192007 + 38973*SW2) - 288*MW2^9*MZ2^2*
           (-343609 + 151632*SW2) + 24*MW2^6*MZ2^5*(-1004875 + 661604*SW2) + 
          32*MW2^8*MZ2^3*(-3170804 + 1484433*SW2)) - 
        MT2^3*MW2^2*(135*CW2*MZ2^12 + 2*MW2^4*MZ2^8*(435820 - 406569*SW2) + 
          3*MW2*MZ2^11*(1699 - 973*SW2) + 11520*MW2^12*(-2083 + 156*SW2) + 
          3*MW2^2*MZ2^10*(-31351 + 2991*SW2) - 384*MW2^11*MZ2*
           (-235565 + 76014*SW2) + 6*MW2^5*MZ2^7*(-1051270 + 144597*SW2) + 
          MW2^3*MZ2^9*(298627 + 169013*SW2) + 6*MW2^6*MZ2^6*
           (1623641 + 479968*SW2) - 24*MW2^7*MZ2^5*(-508077 + 637088*SW2) + 
          48*MW2^8*MZ2^4*(-1474713 + 849506*SW2) + 32*MW2^10*MZ2^2*
           (-4538203 + 2166720*SW2) - 32*MW2^9*MZ2^3*(-4151200 + 
            2188603*SW2)) + MT2^4*MW2*(45*CW2*MZ2^12 + 4*MW2^4*MZ2^8*
           (400934 - 20979*SW2) + 2*MW2*MZ2^11*(1142 - 773*SW2) + 
          2*MW2^2*MZ2^10*(-13537 + 164*SW2) + 11520*MW2^12*
           (-2083 + 180*SW2) - 384*MW2^11*MZ2*(-244451 + 76926*SW2) + 
          MW2^3*MZ2^9*(-84631 + 91871*SW2) - 6*MW2^5*MZ2^7*
           (883957 + 291383*SW2) + 6*MW2^6*MZ2^6*(268669 + 1427760*SW2) + 
          32*MW2^10*MZ2^2*(-4982287 + 2246784*SW2) - 32*MW2^9*MZ2^3*
           (-4964285 + 2428243*SW2) - 8*MW2^7*MZ2^5*(-3992005 + 
            3018952*SW2) + 16*MW2^8*MZ2^4*(-6189727 + 3190940*SW2))))*
     B0i[bb0, 0, 0, MW2])/(2*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*
     (2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (MZ2*(72*(CHB + CHW)*MW*MW2*MZ*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW + 3*CHWB*MH2*MW2*
       (320*MW2^8 + 2*MW2^4*MZ2^4*(397 - 232*SW2) + 8*MW2^6*MZ2^2*
         (123 - 76*SW2) + 5*MZ2^8*(3 - 4*SW2) + 160*MW2^7*MZ2*(-5 + 2*SW2) - 
        6*MW2^2*MZ2^6*(-53 + 6*SW2) + 88*MW2^5*MZ2^3*(-11 + 9*SW2) + 
        2*MW2^3*MZ2^5*(-273 + 11*SW2) + 3*MW2*MZ2^7*(-39 + 25*SW2)) + 
      CHWB*(-2*MW2 + MZ2)^2*(11520*MW2^8 - 15*CW2*MZ2^8 - 
        96*MW2^6*MZ2^2*(-50 + 69*SW2) + 6*MW2^2*MZ2^6*(280 + 97*SW2) + 
        12*MW2^5*MZ2^3*(421 + 352*SW2) + 32*MW2^7*MZ2*(-527 + 360*SW2) + 
        MW2*MZ2^7*(-1093 + 693*SW2) + 2*MW2^4*MZ2^4*(-3833 + 702*SW2) - 
        6*MW2^3*MZ2^5*(-431 + 835*SW2)))*B0i[bb0, 0, 0, MZ2])/
    (6*MW*MZ*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((-24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW + 
      CHWB*MW*(4*MH2*MZ2*(448*MW2^8 + 2*MW2^4*MZ2^4*(727 - 328*SW2) + 
          8*MW2^6*MZ2^2*(277 - 116*SW2) - 5*MZ2^8*(1 + 3*SW2) + 
          2*MW2^2*MZ2^6*(77 + 6*SW2) + 32*MW2^7*MZ2*(-45 + 14*SW2) + 
          2*MW2^3*MZ2^5*(-312 + 23*SW2) + MW2*MZ2^7*(-11 + 46*SW2) + 
          8*MW2^5*MZ2^3*(-274 + 141*SW2)) - 12*MZ2^2*(576*MW2^8 + 
          2*MW2^4*MZ2^4*(761 - 424*SW2) - 5*MZ2^8*(1 + 2*SW2) + 
          96*MW2^7*MZ2*(-19 + 6*SW2) + MW2*MZ2^7*(-1 + 17*SW2) + 
          2*MW2^2*MZ2^6*(53 + 30*SW2) + 2*MW2^3*MZ2^5*(-283 + 35*SW2) - 
          8*MW2^6*MZ2^2*(-335 + 156*SW2) + 8*MW2^5*MZ2^3*(-311 + 183*SW2)) + 
        MH2^2*(-320*MW2^8 + 3*MW2*MZ2^7*(39 - 25*SW2) + 
          2*MW2^3*MZ2^5*(273 - 11*SW2) - 160*MW2^7*MZ2*(-5 + 2*SW2) + 
          5*MZ2^8*(-3 + 4*SW2) + 6*MW2^2*MZ2^6*(-53 + 6*SW2) - 
          88*MW2^5*MZ2^3*(-11 + 9*SW2) + 8*MW2^6*MZ2^2*(-123 + 76*SW2) + 
          2*MW2^4*MZ2^4*(-397 + 232*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*MZ*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(-24*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (64*MW2^5 + 8*MW2^3*MZ2^2*(19 - 10*SW2) + MZ2^5*(-5 + 2*SW2) + 
        13*MW2*MZ2^4*(3 + 2*SW2) + 16*MW2^4*MZ2*(-9 + 4*SW2) + 
        2*MW2^2*MZ2^3*(-53 + 48*SW2)) + MW2*(MW2 + MZ2)*
       (12288*MW2^11 - 85*MZ2^11 + 8*MW2^6*MZ2^5*(11299 - 9576*SW2) + 
        2*MW2^4*MZ2^7*(14787 - 8596*SW2) + MW2*MZ2^10*(583 - 241*SW2) + 
        1792*MW2^8*MZ2^3*(1 + 30*SW2) + 512*MW2^10*MZ2*(-77 + 60*SW2) + 
        96*MW2^7*MZ2^4*(-671 + 226*SW2) - 256*MW2^9*MZ2^2*(-171 + 280*SW2) - 
        2*MW2^3*MZ2^8*(2687 + 835*SW2) + 2*MW2^2*MZ2^9*(-469 + 904*SW2) + 
        8*MW2^5*MZ2^6*(-8521 + 7517*SW2)) - 
      MT2^3*(6144*MW2^10 + MW2*MZ2^9*(2291 - 1951*SW2) + 
        2048*MW2^9*MZ2*(-23 + 3*SW2) + MZ2^10*(-95 + 94*SW2) + 
        8*MW2^5*MZ2^5*(1829 + 599*SW2) - 64*MW2^8*MZ2^2*(-1849 + 696*SW2) + 
        4*MW2^2*MZ2^8*(-3866 + 2459*SW2) + 32*MW2^7*MZ2^3*
         (-4313 + 2706*SW2) - 6*MW2^3*MZ2^7*(-7171 + 3543*SW2) - 
        8*MW2^6*MZ2^4*(-9003 + 7604*SW2) + 2*MW2^4*MZ2^6*
         (-27887 + 10928*SW2)) + MT2^2*(43008*MW2^11 - 85*MZ2^11 + 
        2*MW2^4*MZ2^7*(26973 - 27466*SW2) + 2*MW2^2*MZ2^9*(814 - 1407*SW2) + 
        MW2*MZ2^10*(513 - 41*SW2) + 3072*MW2^10*MZ2*(-77 + 20*SW2) - 
        640*MW2^9*MZ2^2*(-845 + 388*SW2) - 112*MW2^7*MZ2^4*
         (-4461 + 3068*SW2) + 128*MW2^8*MZ2^3*(-5270 + 3279*SW2) + 
        4*MW2^5*MZ2^6*(-3007 + 10026*SW2) + 2*MW2^3*MZ2^8*
         (-10807 + 10663*SW2) + 8*MW2^6*MZ2^5*(-24337 + 13666*SW2)) + 
      MT2*MW2*(-43008*MW2^11 + 2*MW2^5*MZ2^6*(126347 - 96596*SW2) + 
        MW2^2*MZ2^9*(11977 - 10877*SW2) + MZ2^11*(265 - 94*SW2) - 
        6144*MW2^10*MZ2*(-28 + 13*SW2) + MW2*MZ2^10*(-3122 + 2003*SW2) + 
        64*MW2^9*MZ2^2*(-3849 + 3512*SW2) - 8*MW2^7*MZ2^4*
         (-25385 + 4324*SW2) + 2*MW2^3*MZ2^8*(-343 + 6589*SW2) - 
        32*MW2^8*MZ2^3*(-2507 + 6690*SW2) + 2*MW2^4*MZ2^7*
         (-46000 + 25797*SW2) + 8*MW2^6*MZ2^5*(-41890 + 29781*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(3*MW*MZ*(-2*MW2 + MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) + (CHWB*CW*(24*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*
       (64*MW2^6 + 4*MW2^2*MZ2^4*(24 - 7*SW2) + 64*MW2^5*MZ2*(-3 + SW2) - 
        MZ2^6*SW2 - 4*MW2*MZ2^5*(5 + 4*SW2) - 8*MW2^4*MZ2^2*(-31 + 16*SW2) + 
        4*MW2^3*MZ2^3*(-49 + 34*SW2)) - 12*MT2^3*MZ2*(-2*MW2 + MZ2)^2*SW2*
       (128*MW2^7 + 16*MW2^3*MZ2^4*(61 - 41*SW2) + 128*MW2^6*MZ2*(-5 + SW2) + 
        3*MZ2^7*SW2 + 8*MW2^2*MZ2^5*(-53 + 3*SW2) + 
        2*MW2*MZ2^6*(40 + 31*SW2) - 16*MW2^5*MZ2^2*(-79 + 36*SW2) + 
        8*MW2^4*MZ2^3*(-173 + 110*SW2)) + 
      MT2^2*(18432*MW2^11 + 2*MW2^4*MZ2^7*(28115 - 7176*SW2) + 
        16*MW2^6*MZ2^5*(5787 - 4852*SW2) + 2*MW2^2*MZ2^9*(3721 - 690*SW2) + 
        MZ2^11*(5 - 12*SW2) + 128*MW2^9*MZ2^2*(-649 + 86*SW2) + 
        256*MW2^10*MZ2*(25 + 108*SW2) - MW2*MZ2^10*(759 + 155*SW2) + 
        224*MW2^7*MZ2^4*(-481 + 343*SW2) + 6*MW2^3*MZ2^8*(-4877 + 1245*SW2) - 
        32*MW2^8*MZ2^3*(-3517 + 1864*SW2) + 8*MW2^5*MZ2^6*
         (-9101 + 4780*SW2)) - MT2*(2*MW2 - MZ2)*(15360*MW2^11 + 5*MZ2^11 + 
        32*MW2^8*MZ2^3*(3121 - 2164*SW2) + 2*MW2^2*MZ2^9*(1129 - 1332*SW2) + 
        256*MW2^9*MZ2^2*(-395 + 91*SW2) + 256*MW2^10*MZ2*(79 + 96*SW2) + 
        MW2*MZ2^10*(-279 + 169*SW2) - 16*MW2^6*MZ2^5*(1107 + 544*SW2) + 
        6*MW2^3*MZ2^8*(-909 + 811*SW2) + 32*MW2^7*MZ2^4*(-1150 + 1531*SW2) - 
        8*MW2^5*MZ2^6*(-3667 + 3026*SW2) + 2*MW2^4*MZ2^7*
         (-2845 + 5472*SW2)) + MW2^2*(12288*MW2^11 + 5*MZ2^11 + 
        2*MW2^2*MZ2^9*(1129 - 1326*SW2) + 256*MW2^10*MZ2*(121 + 84*SW2) + 
        MW2*MZ2^10*(-279 + 169*SW2) - 16*MW2^6*MZ2^5*(1863 + 256*SW2) + 
        128*MW2^9*MZ2^2*(-895 + 278*SW2) + 6*MW2^3*MZ2^8*(-829 + 713*SW2) + 
        32*MW2^7*MZ2^4*(-925 + 1717*SW2) - 32*MW2^8*MZ2^3*
         (-3265 + 2704*SW2) - 8*MW2^5*MZ2^6*(-4771 + 3500*SW2) + 
        2*MW2^4*MZ2^7*(-4477 + 6408*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (2*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2*SW) + 
   (12*CHWB*CW*MZ2*(-(MT2^3*MZ2^2*(-16*MW2^3 - 48*MW2^2*MZ2 + 36*MW2*MZ2^2 + 
         MZ2^3)) - MT2^2*MZ2*(-32*MW2^5 + 48*MW2^4*MZ2 - 52*MW2^3*MZ2^2 - 
        100*MW2^2*MZ2^3 + 54*MW2*MZ2^4 + MZ2^5) + 
      2*MW2^2*(96*MW2^6 + 64*MW2^5*MZ2 - 132*MW2^4*MZ2^2 + 146*MW2^3*MZ2^3 + 
        65*MW2^2*MZ2^4 - 72*MW2*MZ2^5 - 5*MZ2^6) + 
      MT2*(-192*MW2^7 + 32*MW2^6*MZ2 + 136*MW2^5*MZ2^2 - 336*MW2^4*MZ2^3 + 
        6*MW2^3*MZ2^4 + 197*MW2^2*MZ2^5 - 27*MW2*MZ2^6 - 5*MZ2^7))*SW*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*CHWB*CW*MZ2*(6*MT2^3*MZ2^2*(8*MW2^3 + 12*MW2^2*MZ2 - 21*MW2*MZ2^2 + 
        MZ2^3) + 3*MT2^2*MZ2*(32*MW2^5 - 48*MW2^4*MZ2 + 44*MW2^3*MZ2^2 + 
        88*MW2^2*MZ2^3 - 33*MW2*MZ2^4 - 2*MZ2^5) - 
      2*MT2*MW2*(192*MW2^6 - 128*MW2^5*MZ2 + 64*MW2^4*MZ2^2 + 
        160*MW2^3*MZ2^3 + 65*MW2^2*MZ2^4 - MW2*MZ2^5 - 28*MZ2^6) + 
      2*MW2*(192*MW2^7 + 16*MW2^6*MZ2 - 112*MW2^5*MZ2^2 + 206*MW2^4*MZ2^3 + 
        138*MW2^3*MZ2^4 - 59*MW2^2*MZ2^5 - 56*MW2*MZ2^6 - MZ2^7))*SW*SW2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   (2*MW2^2*(2*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[3, 3] - 
      2*CHq3[3, 3]) - 2*MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
      3*(CHq1[3, 3] + CHq3[3, 3])) - 
    MZ2^2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((-6*SW2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (-(MT2^3*(MW2*MZ2^5*(-54*CHd[3, 3] + 17*CHl3[1, 1] + 17*CHl3[2, 2] - 
           75*CHq1[3, 3] - 113*CHq3[3, 3]) + 4*MW2^3*MZ2^3*
          (54*CHd[3, 3] + 31*CHl3[1, 1] + 31*CHl3[2, 2] - 93*CHq1[3, 3] - 
           71*CHq3[3, 3]) - 32*MW2^5*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
           3*CHq1[3, 3] - 11*CHq3[3, 3]) + 64*MW2^6*(CHl3[1, 1] + 
           CHl3[2, 2] - 2*CHq3[3, 3]) + MZ2^6*(9*CHd[3, 3] - 5*CHl3[1, 1] - 
           5*CHl3[2, 2] + 3*CHq1[3, 3] + 13*CHq3[3, 3]) - 
         8*MW2^4*MZ2^2*(36*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 
           6*CHq1[3, 3] + 20*CHq3[3, 3]) + 4*MW2^2*MZ2^4*
          (9*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] + 75*CHq1[3, 3] + 
           80*CHq3[3, 3]))) + 4*MW2^3*
       (MW2*MZ2^5*(-63*CHd[3, 3] + 25*CHl3[1, 1] + 25*CHl3[2, 2] - 
          135*CHq1[3, 3] - 161*CHq3[3, 3]) + 2*MW2^4*MZ2^2*
         (72*CHd[3, 3] + 37*CHl3[1, 1] + 37*CHl3[2, 2] - 72*CHq1[3, 3] - 
          140*CHq3[3, 3]) - 8*MW2^5*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          6*CHq1[3, 3] + 2*CHq3[3, 3]) + 16*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) + 2*MZ2^6*(9*CHd[3, 3] + 10*CHl3[1, 1] + 
          10*CHl3[2, 2] + 3*CHq1[3, 3] + 13*CHq3[3, 3]) + 
        6*MW2^3*MZ2^3*(42*CHd[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
          11*CHq1[3, 3] + 27*CHq3[3, 3]) + MW2^2*MZ2^4*(-108*CHd[3, 3] - 
          149*CHl3[1, 1] - 149*CHl3[2, 2] + 255*CHq1[3, 3] + 
          205*CHq3[3, 3])) + MT2^2*MZ2*
       (-6*MW2^3*MZ2^3*(48*CHd[3, 3] + 41*CHl3[1, 1] + 41*CHl3[2, 2] - 
          116*CHq1[3, 3] - 96*CHq3[3, 3]) + 16*MW2^5*MZ2*
         (17*CHl3[1, 1] + 17*CHl3[2, 2] - 12*CHq1[3, 3] - 40*CHq3[3, 3]) + 
        MZ2^6*(-9*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 3*CHq1[3, 3] - 
          13*CHq3[3, 3]) - 128*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 8*MW2^4*MZ2^2*(72*CHd[3, 3] + CHl3[1, 1] + 
          CHl3[2, 2] - 18*CHq1[3, 3] + 22*CHq3[3, 3]) + 
        MW2*MZ2^5*(72*CHd[3, 3] - 17*CHl3[1, 1] - 17*CHl3[2, 2] + 
          81*CHq1[3, 3] + 139*CHq3[3, 3]) - 2*MW2^2*MZ2^4*
         (54*CHd[3, 3] - 53*CHl3[1, 1] - 53*CHl3[2, 2] + 219*CHq1[3, 3] + 
          247*CHq3[3, 3])) + MT2*MW2*
       (MW2*MZ2^6*(-189*CHd[3, 3] + 27*CHl3[1, 1] + 27*CHl3[2, 2] - 
          291*CHq1[3, 3] - 413*CHq3[3, 3]) + 2*MW2^3*MZ2^4*
         (486*CHd[3, 3] + 203*CHl3[1, 1] + 203*CHl3[2, 2] - 294*CHq1[3, 3] - 
          88*CHq3[3, 3]) - 16*MW2^5*MZ2^2*(54*CHd[3, 3] + 41*CHl3[1, 1] + 
          41*CHl3[2, 2] - 33*CHq1[3, 3] - 58*CHq3[3, 3]) - 
        384*MW2^7*CHq3[3, 3] + 4*MZ2^7*(9*CHd[3, 3] + 3*CHq1[3, 3] + 
          13*CHq3[3, 3]) + 32*MW2^6*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] + 
          9*CHq1[3, 3] + 17*CHq3[3, 3]) - 4*MW2^4*MZ2^3*
         (126*CHd[3, 3] - 111*CHl3[1, 1] - 111*CHl3[2, 2] + 231*CHq1[3, 3] + 
          373*CHq3[3, 3]) + MW2^2*MZ2^5*(-18*CHd[3, 3] - 349*CHl3[1, 1] - 
          349*CHl3[2, 2] + 975*CHq1[3, 3] + 941*CHq3[3, 3]))))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (-8*MW2^4*MZ2^3*(52*CHd[3, 3] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
        130*CHq1[3, 3] - 130*CHq3[3, 3]) + 8*MW2^5*MZ2^2*
       (82*CHd[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[3, 3] - 
        70*CHq3[3, 3]) - 32*MW2^6*MZ2*(6*CHd[3, 3] - 13*CHl3[1, 1] - 
        13*CHl3[2, 2] - 6*CHq1[3, 3] - 6*CHq3[3, 3]) + 
      64*MW2^7*(2*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
        2*CHq3[3, 3]) - 2*MW2^3*MZ2^4*(68*CHd[3, 3] - 95*CHl3[1, 1] - 
        95*CHl3[2, 2] + 334*CHq1[3, 3] + 334*CHq3[3, 3]) - 
      5*MZ2^7*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
      3*MW2*MZ2^6*(-3*CHd[3, 3] + 14*(CHq1[3, 3] + CHq3[3, 3])) + 
      2*MW2^2*MZ2^5*(68*CHd[3, 3] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
          2*(CHq1[3, 3] + CHq3[3, 3])))))/(2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (SW2*B0i[bb0, MZ2, MW2, MW2]*(12*MT2^4*(-2*MW2 + MZ2)^2*
       (MW2*MZ2^5*(-54*CHd[3, 3] + 17*CHl3[1, 1] + 17*CHl3[2, 2] - 
          75*CHq1[3, 3] - 113*CHq3[3, 3]) + 4*MW2^3*MZ2^3*
         (54*CHd[3, 3] + 31*CHl3[1, 1] + 31*CHl3[2, 2] - 93*CHq1[3, 3] - 
          71*CHq3[3, 3]) - 32*MW2^5*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          3*CHq1[3, 3] - 11*CHq3[3, 3]) + 64*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + MZ2^6*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
          3*CHq1[3, 3] + 13*CHq3[3, 3]) - 8*MW2^4*MZ2^2*
         (36*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 6*CHq1[3, 3] + 
          20*CHq3[3, 3]) + 4*MW2^2*MZ2^4*(9*CHd[3, 3] - 20*CHl3[1, 1] - 
          20*CHl3[2, 2] + 75*CHq1[3, 3] + 80*CHq3[3, 3])) + 
      MW2^2*(4*MW2^4*MZ2^6*(692*CHd[3, 3] + 1181*CHl3[1, 1] + 
          1181*CHl3[2, 2] - 2576*CHq1[3, 3] - 2168*CHq3[3, 3]) - 
        16*MW2^5*MZ2^5*(767*CHd[3, 3] + 242*CHl3[1, 1] + 242*CHl3[2, 2] + 
          256*CHq1[3, 3] - 980*CHq3[3, 3]) - 2*MW2^2*MZ2^8*
         (382*CHd[3, 3] + 113*CHl3[1, 1] + 113*CHl3[2, 2] + 680*CHq1[3, 3] - 
          548*CHq3[3, 3]) + 32*MW2^6*MZ2^4*(102*CHd[3, 3] - 229*CHl3[1, 1] - 
          229*CHl3[2, 2] + 960*CHq1[3, 3] - 356*CHq3[3, 3]) + 
        MW2*MZ2^9*(53*CHd[3, 3] + 106*CHq1[3, 3] - 138*CHq3[3, 3]) + 
        2*MW2^3*MZ2^7*(930*CHd[3, 3] - 473*CHl3[1, 1] - 473*CHl3[2, 2] + 
          3054*CHq1[3, 3] - 106*CHq3[3, 3]) + 
        5*MZ2^10*(CHd[3, 3] + 2*CHq1[3, 3] - 2*CHq3[3, 3]) + 
        1536*MW2^10*(4*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 4*CHq1[3, 3] + 
          4*CHq3[3, 3]) - 512*MW2^9*MZ2*(CHd[3, 3] + 3*CHl3[1, 1] + 
          3*CHl3[2, 2] - 19*CHq1[3, 3] + 13*CHq3[3, 3]) - 
        64*MW2^8*MZ2^2*(176*CHd[3, 3] + 87*CHl3[1, 1] + 87*CHl3[2, 2] - 
          56*CHq1[3, 3] + 144*CHq3[3, 3]) + 32*MW2^7*MZ2^3*
         (502*CHd[3, 3] + 413*CHl3[1, 1] + 413*CHl3[2, 2] - 886*CHq1[3, 3] + 
          418*CHq3[3, 3])) - MT2*(2*MW2 - MZ2)*
       (-8*MW2^5*MZ2^5*(1318*CHd[3, 3] + 169*CHl3[1, 1] + 169*CHl3[2, 2] + 
          1466*CHq1[3, 3] - 1126*CHq3[3, 3]) + 4*MW2^4*MZ2^6*
         (1016*CHd[3, 3] + 677*CHl3[1, 1] + 677*CHl3[2, 2] - 
          1694*CHq1[3, 3] - 1088*CHq3[3, 3]) + 2*MW2^3*MZ2^7*
         (660*CHd[3, 3] - 182*CHl3[1, 1] - 182*CHl3[2, 2] + 2793*CHq1[3, 3] - 
          601*CHq3[3, 3]) - 2*MW2^2*MZ2^8*(355*CHd[3, 3] + 128*CHl3[1, 1] + 
          128*CHl3[2, 2] + 671*CHq1[3, 3] - 587*CHq3[3, 3]) + 
        MW2*MZ2^9*(53*CHd[3, 3] + 106*CHq1[3, 3] - 138*CHq3[3, 3]) + 
        5*MZ2^10*(CHd[3, 3] + 2*CHq1[3, 3] - 2*CHq3[3, 3]) + 
        3072*MW2^10*(2*CHd[3, 3] - 2*CHq1[3, 3] + 3*CHq3[3, 3]) - 
        256*MW2^9*MZ2*(2*CHd[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 
          29*CHq1[3, 3] + 47*CHq3[3, 3]) - 128*MW2^8*MZ2^2*
         (34*CHd[3, 3] - 39*CHl3[1, 1] - 39*CHl3[2, 2] - CHq1[3, 3] + 
          114*CHq3[3, 3]) - 32*MW2^6*MZ2^4*(141*CHd[3, 3] + 163*CHl3[1, 1] + 
          163*CHl3[2, 2] - 1023*CHq1[3, 3] + 413*CHq3[3, 3]) + 
        32*MW2^7*MZ2^3*(556*CHd[3, 3] + 56*CHl3[1, 1] + 56*CHl3[2, 2] - 
          625*CHq1[3, 3] + 817*CHq3[3, 3])) + 
      MT2^2*(-4*MW2^4*MZ2^6*(820*CHd[3, 3] + 3451*CHl3[1, 1] + 
          3451*CHl3[2, 2] - 10924*CHq1[3, 3] - 10840*CHq3[3, 3]) + 
        MW2*MZ2^9*(-703*CHd[3, 3] + 222*CHl3[1, 1] + 222*CHl3[2, 2] - 
          488*CHq1[3, 3] - 1440*CHq3[3, 3]) + 16*MW2^5*MZ2^5*
         (1609*CHd[3, 3] + 622*CHl3[1, 1] + 622*CHl3[2, 2] - 
          3550*CHq1[3, 3] - 946*CHq3[3, 3]) + 64*MW2^8*MZ2^2*
         (40*CHd[3, 3] + 375*CHl3[1, 1] + 375*CHl3[2, 2] - 52*CHq1[3, 3] - 
          504*CHq3[3, 3]) + 1536*MW2^10*(4*CHd[3, 3] - CHl3[1, 1] - 
          CHl3[2, 2] - 4*CHq1[3, 3] + 8*CHq3[3, 3]) - 
        512*MW2^9*MZ2*(CHd[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] - 
          10*CHq1[3, 3] + 34*CHq3[3, 3]) + MZ2^10*(59*CHd[3, 3] - 
          30*CHl3[1, 1] - 30*CHl3[2, 2] + 28*CHq1[3, 3] + 68*CHq3[3, 3]) - 
        64*MW2^6*MZ2^4*(624*CHd[3, 3] - 181*CHl3[1, 1] - 181*CHl3[2, 2] - 
          543*CHq1[3, 3] + 751*CHq3[3, 3]) + 32*MW2^7*MZ2^3*
         (610*CHd[3, 3] - 1021*CHl3[1, 1] - 1021*CHl3[2, 2] - 76*CHq1[3, 3] + 
          2464*CHq3[3, 3]) + 2*MW2^2*MZ2^8*(1508*CHd[3, 3] - 983*CHl3[1, 1] - 
          983*CHl3[2, 2] + 2182*CHq1[3, 3] + 4922*CHq3[3, 3]) - 
        2*MW2^3*MZ2^7*(2418*CHd[3, 3] - 3661*CHl3[1, 1] - 3661*CHl3[2, 2] + 
          9384*CHq1[3, 3] + 15052*CHq3[3, 3])) - 6*MT2^3*(-2*MW2 + MZ2)^2*
       (-4*MW2^3*MZ2^4*(180*CHd[3, 3] + 194*CHl3[1, 1] + 194*CHl3[2, 2] - 
          591*CHq1[3, 3] - 519*CHq3[3, 3]) + 8*MW2^4*MZ2^3*
         (234*CHd[3, 3] + 28*CHl3[1, 1] + 28*CHl3[2, 2] - 135*CHq1[3, 3] - 
          7*CHq3[3, 3]) + 128*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) - 3*MZ2^7*(9*CHd[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] + 3*CHq1[3, 3] + 13*CHq3[3, 3]) - 
        16*MW2^5*MZ2^2*(36*CHd[3, 3] - 49*CHl3[1, 1] - 49*CHl3[2, 2] + 
          24*CHq1[3, 3] + 122*CHq3[3, 3]) + MW2*MZ2^6*(216*CHd[3, 3] - 
          61*CHl3[1, 1] - 61*CHl3[2, 2] + 243*CHq1[3, 3] + 417*CHq3[3, 3]) - 
        2*MW2^2*MZ2^5*(180*CHd[3, 3] - 163*CHl3[1, 1] - 163*CHl3[2, 2] + 
          663*CHq1[3, 3] + 767*CHq3[3, 3]) - 64*MW2^6*MZ2*
         (10*CHl3[1, 1] + 10*CHl3[2, 2] - 3*(CHq1[3, 3] + 7*CHq3[3, 3])))))/
    (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2*MW2*(2*MW2^4*MZ2^4*(3188*CHd[3, 3] + 2209*CHl3[1, 1] + 
          2209*CHl3[2, 2] - 7466*CHq1[3, 3] - 7466*CHq3[3, 3]) + 
        8*MW2^6*MZ2^2*(278*CHd[3, 3] - 587*CHl3[1, 1] - 587*CHl3[2, 2] - 
          290*CHq1[3, 3] - 290*CHq3[3, 3]) + 10*MW2*MZ2^7*
         (14*CHd[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 62*CHq1[3, 3] - 
          62*CHq3[3, 3]) - 32*MW2^7*MZ2*(54*CHd[3, 3] - 59*CHl3[1, 1] - 
          59*CHl3[2, 2] - 54*CHq1[3, 3] - 54*CHq3[3, 3]) - 
        64*MW2^8*(2*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
          2*CHq3[3, 3]) - 3*MW2^2*MZ2^6*(677*CHd[3, 3] - 146*CHl3[1, 1] - 
          146*CHl3[2, 2] + 474*CHq1[3, 3] + 474*CHq3[3, 3]) + 
        8*MW2^5*MZ2^3*(-1178*CHd[3, 3] + 57*CHl3[1, 1] + 57*CHl3[2, 2] + 
          920*CHq1[3, 3] + 920*CHq3[3, 3]) + 2*MW2^3*MZ2^5*
         (952*CHd[3, 3] - 1393*CHl3[1, 1] - 1393*CHl3[2, 2] + 
          4964*CHq1[3, 3] + 4964*CHq3[3, 3]) + 
        75*MZ2^8*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3]))) + 
      MH2^3*(8*MW2^4*MZ2^3*(52*CHd[3, 3] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
          130*CHq1[3, 3] - 130*CHq3[3, 3]) - 8*MW2^5*MZ2^2*
         (82*CHd[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[3, 3] - 
          70*CHq3[3, 3]) + 32*MW2^6*MZ2*(6*CHd[3, 3] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] - 6*CHq1[3, 3] - 6*CHq3[3, 3]) - 
        64*MW2^7*(2*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
          2*CHq3[3, 3]) + 2*MW2^3*MZ2^4*(68*CHd[3, 3] - 95*CHl3[1, 1] - 
          95*CHl3[2, 2] + 334*CHq1[3, 3] + 334*CHq3[3, 3]) + 
        3*MW2*MZ2^6*(3*CHd[3, 3] - 14*(CHq1[3, 3] + CHq3[3, 3])) + 
        5*MZ2^7*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) - 
        2*MW2^2*MZ2^5*(68*CHd[3, 3] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(CHq1[3, 3] + CHq3[3, 3])))) + 12*MW2^2*MZ2*
       (-8*MW2^4*MZ2^3*(52*CHd[3, 3] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
          130*CHq1[3, 3] - 130*CHq3[3, 3]) + 8*MW2^5*MZ2^2*
         (82*CHd[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[3, 3] - 
          70*CHq3[3, 3]) - 32*MW2^6*MZ2*(6*CHd[3, 3] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] - 6*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        64*MW2^7*(2*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
          2*CHq3[3, 3]) - 2*MW2^3*MZ2^4*(68*CHd[3, 3] - 95*CHl3[1, 1] - 
          95*CHl3[2, 2] + 334*CHq1[3, 3] + 334*CHq3[3, 3]) - 
        5*MZ2^7*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
        3*MW2*MZ2^6*(-3*CHd[3, 3] + 14*(CHq1[3, 3] + CHq3[3, 3])) + 
        2*MW2^2*MZ2^5*(68*CHd[3, 3] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(CHq1[3, 3] + CHq3[3, 3])))) + MH2^2*(2*MW2 + 3*MZ2)*
       (-8*MW2^4*MZ2^3*(52*CHd[3, 3] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
          130*CHq1[3, 3] - 130*CHq3[3, 3]) + 8*MW2^5*MZ2^2*
         (82*CHd[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[3, 3] - 
          70*CHq3[3, 3]) - 32*MW2^6*MZ2*(6*CHd[3, 3] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] - 6*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        64*MW2^7*(2*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
          2*CHq3[3, 3]) - 2*MW2^3*MZ2^4*(68*CHd[3, 3] - 95*CHl3[1, 1] - 
          95*CHl3[2, 2] + 334*CHq1[3, 3] + 334*CHq3[3, 3]) - 
        5*MZ2^7*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
        3*MW2*MZ2^6*(-3*CHd[3, 3] + 14*(CHq1[3, 3] + CHq3[3, 3])) + 
        2*MW2^2*MZ2^5*(68*CHd[3, 3] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(CHq1[3, 3] + CHq3[3, 3]))))))/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(2304*MW2^9*(CHl1[1, 1] + CHl1[2, 2] - 
        CHl3[1, 1] - CHl3[2, 2]) + 5*(MH2 - 11*MZ2)*MZ2^8*
       (CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
      8*MW2^5*MZ2^3*(-2*MH2*(67*CHd[3, 3] + 10*(CHl3[1, 1] + CHl3[2, 2] - 
            10*(CHq1[3, 3] + CHq3[3, 3]))) + 
        MZ2*(148*CHd[1, 1] + 148*CHd[2, 2] + 1834*CHd[3, 3] + 148*CHe[1, 1] + 
          148*CHe[2, 2] + 148*CHe[3, 3] + 301*CHl1[1, 1] + 301*CHl1[2, 2] + 
          148*CHl1[3, 3] + 239*CHl3[1, 1] + 239*CHl3[2, 2] - 148*CHl3[3, 3] - 
          148*CHq1[1, 1] - 148*CHq1[2, 2] - 3530*CHq1[3, 3] - 
          444*CHq3[1, 1] - 444*CHq3[2, 2] - 3530*CHq3[3, 3] - 296*CHu[1, 1] - 
          296*CHu[2, 2])) - 8*MW2^6*MZ2^2*
       (MH2*(-106*CHd[3, 3] + 65*CHl3[1, 1] + 65*CHl3[2, 2] + 94*CHq1[3, 3] + 
          94*CHq3[3, 3]) + 2*MZ2*(116*CHd[1, 1] + 116*CHd[2, 2] + 
          1006*CHd[3, 3] + 116*CHe[1, 1] + 116*CHe[2, 2] + 116*CHe[3, 3] + 
          449*CHl1[1, 1] + 449*CHl1[2, 2] + 116*CHl1[3, 3] - 746*CHl3[1, 1] - 
          746*CHl3[2, 2] - 116*CHl3[3, 3] - 116*CHq1[1, 1] - 116*CHq1[2, 2] - 
          1134*CHq1[3, 3] - 348*CHq3[1, 1] - 348*CHq3[2, 2] - 
          1134*CHq3[3, 3] - 232*CHu[1, 1] - 232*CHu[2, 2])) + 
      MW2^2*MZ2^6*(MH2*(-145*CHd[3, 3] + 46*CHl3[1, 1] + 46*CHl3[2, 2] - 
          50*CHq1[3, 3] - 50*CHq3[3, 3]) + 2*MZ2*(96*CHd[1, 1] + 
          96*CHd[2, 2] + 799*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 
          96*CHe[3, 3] + 186*CHl1[1, 1] + 186*CHl1[2, 2] + 96*CHl1[3, 3] - 
          348*CHl3[1, 1] - 348*CHl3[2, 2] - 96*CHl3[3, 3] - 96*CHq1[1, 1] - 
          96*CHq1[2, 2] - 310*CHq1[3, 3] - 288*CHq3[1, 1] - 288*CHq3[2, 2] - 
          310*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2])) + 
      2*MW2^4*MZ2^4*(MH2*(140*CHd[3, 3] + 227*CHl3[1, 1] + 227*CHl3[2, 2] - 
          854*CHq1[3, 3] - 854*CHq3[3, 3]) - 
        2*MZ2*(68*CHd[1, 1] + 68*CHd[2, 2] + 320*CHd[3, 3] + 68*CHe[1, 1] + 
          68*CHe[2, 2] + 68*CHe[3, 3] - 193*CHl1[1, 1] - 193*CHl1[2, 2] + 
          68*CHl1[3, 3] + 1678*CHl3[1, 1] + 1678*CHl3[2, 2] - 68*CHl3[3, 3] - 
          68*CHq1[1, 1] - 68*CHq1[2, 2] - 5698*CHq1[3, 3] - 204*CHq3[1, 1] - 
          204*CHq3[2, 2] - 5698*CHq3[3, 3] - 136*CHu[1, 1] - 
          136*CHu[2, 2])) - 4*MW2^3*MZ2^5*
       (MH2*(-68*CHd[3, 3] + 59*CHl3[1, 1] + 59*CHl3[2, 2] - 190*CHq1[3, 3] - 
          190*CHq3[3, 3]) + MZ2*(58*CHd[1, 1] + 58*CHd[2, 2] + 
          1036*CHd[3, 3] + 58*CHe[1, 1] + 58*CHe[2, 2] + 58*CHe[3, 3] + 
          274*CHl1[1, 1] + 274*CHl1[2, 2] + 58*CHl1[3, 3] - 868*CHl3[1, 1] - 
          868*CHl3[2, 2] - 58*CHl3[3, 3] - 58*CHq1[1, 1] - 58*CHq1[2, 2] + 
          1777*CHq1[3, 3] - 174*CHq3[1, 1] - 174*CHq3[2, 2] + 
          1777*CHq3[3, 3] - 116*CHu[1, 1] - 116*CHu[2, 2])) + 
      32*MW2^7*MZ2*(MH2*(-10*CHd[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] + 
          10*CHq1[3, 3] + 10*CHq3[3, 3]) + MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
          224*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
          309*CHl1[1, 1] + 309*CHl1[2, 2] + 48*CHl1[3, 3] - 579*CHl3[1, 1] - 
          579*CHl3[2, 2] - 48*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 
          296*CHq1[3, 3] - 144*CHq3[1, 1] - 144*CHq3[2, 2] - 296*CHq3[3, 3] - 
          96*CHu[1, 1] - 96*CHu[2, 2])) - 
      64*MW2^8*(MH2*(-2*CHd[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 
          2*CHq1[3, 3] + 2*CHq3[3, 3]) + 2*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 
          26*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
          58*CHl1[1, 1] + 58*CHl1[2, 2] + 4*CHl1[3, 3] - 85*CHl3[1, 1] - 
          85*CHl3[2, 2] - 4*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
          30*CHq1[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2] - 30*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2])) + MW2*MZ2^7*
       (4*MH2*(CHd[3, 3] - 13*(CHq1[3, 3] + CHq3[3, 3])) + 
        MZ2*(-40*CHd[1, 1] - 40*CHd[2, 2] + 7*CHd[3, 3] - 40*CHe[1, 1] - 
          40*CHe[2, 2] - 40*CHe[3, 3] - 40*CHl1[1, 1] - 40*CHl1[2, 2] - 
          40*CHl1[3, 3] + 40*CHl3[1, 1] + 40*CHl3[2, 2] + 40*CHl3[3, 3] + 
          40*CHq1[1, 1] + 40*CHq1[2, 2] + 774*CHq1[3, 3] + 120*CHq3[1, 1] + 
          120*CHq3[2, 2] + 774*CHq3[3, 3] + 80*CHu[1, 1] + 80*CHu[2, 2]))))/
    (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)*(16*MW2^5*MZ2^2*(36*CHd[3, 3] + 31*CHl3[1, 1] + 
          31*CHl3[2, 2] - 18*CHq1[3, 3] - 32*CHq3[3, 3]) + 
        64*MW2^7*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) + 
        3*MW2*MZ2^6*(21*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] + 30*CHq1[3, 3] + 
          38*CHq3[3, 3]) + MW2^3*MZ2^4*(-396*CHd[3, 3] - 217*CHl3[1, 1] - 
          217*CHl3[2, 2] + 198*CHq1[3, 3] + 142*CHq3[3, 3]) + 
        4*MW2^4*MZ2^3*(72*CHd[3, 3] - 67*CHl3[1, 1] - 67*CHl3[2, 2] + 
          153*CHq1[3, 3] + 173*CHq3[3, 3]) - 2*MW2^2*MZ2^5*
         (18*CHd[3, 3] - 76*CHl3[1, 1] - 76*CHl3[2, 2] + 153*CHq1[3, 3] + 
          203*CHq3[3, 3]) + MZ2^7*(-9*CHd[3, 3] + 
          2*(-9*CHq1[3, 3] + CHq3[3, 3])) - 32*MW2^6*MZ2*
         (7*CHl3[1, 1] + 7*CHl3[2, 2] + 9*(CHq1[3, 3] + CHq3[3, 3]))) + 
      MT2^3*MZ2*SW2*(128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        96*MW2^4*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
          6*CHq3[3, 3] - CHu[3, 3]) + 12*MW2*MZ2^4*(12*CHd[3, 3] - 
          4*CHl3[1, 1] - 4*CHl3[2, 2] + 23*CHq1[3, 3] + 29*CHq3[3, 3] + 
          CHu[3, 3]) - 16*MW2^3*MZ2^2*(36*CHd[3, 3] + 2*CHl3[1, 1] + 
          2*CHl3[2, 2] - 12*CHq1[3, 3] + 2*CHq3[3, 3] + 3*CHu[3, 3]) + 
        4*MW2^2*MZ2^3*(36*CHd[3, 3] + 55*CHl3[1, 1] + 55*CHl3[2, 2] - 
          162*CHq1[3, 3] - 146*CHq3[3, 3] + 9*CHu[3, 3]) - 
        MZ2^5*(36*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] + 12*CHq1[3, 3] + 
          52*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2^2*MZ2*(MZ2^6*(-9*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          18*CHq1[3, 3] + 2*CHq3[3, 3]) + 32*MW2^5*MZ2*(19*CHl3[1, 1] + 
          19*CHl3[2, 2] - 9*CHq1[3, 3] - 53*CHq3[3, 3] - 9*CHu[3, 3]) - 
        64*MW2^6*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) - 12*MW2^3*MZ2^3*
         (42*CHd[3, 3] + 51*CHl3[1, 1] + 51*CHl3[2, 2] - 136*CHq1[3, 3] - 
          124*CHq3[3, 3] + 4*CHu[3, 3]) + 8*MW2^4*MZ2^2*
         (180*CHd[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] - 57*CHq1[3, 3] + 
          31*CHq3[3, 3] + 21*CHu[3, 3]) - 2*MW2^2*MZ2^4*
         (162*CHd[3, 3] - 92*CHl3[1, 1] - 92*CHl3[2, 2] + 387*CHq1[3, 3] + 
          547*CHq3[3, 3] + 27*CHu[3, 3]) + MW2*MZ2^5*(126*CHd[3, 3] - 
          17*CHl3[1, 1] - 17*CHl3[2, 2] + 96*CHq1[3, 3] + 220*CHq3[3, 3] + 
          30*CHu[3, 3])) + MT2*MW2*(-768*MW2^7*CHq3[3, 3] - 
        4*MW2^4*MZ2^3*(180*CHd[3, 3] - 77*CHl3[1, 1] - 77*CHl3[2, 2] + 
          402*CHq1[3, 3] + 250*CHq3[3, 3] - 51*CHu[3, 3]) + 
        4*MW2^3*MZ2^4*(36*CHd[3, 3] + 97*CHl3[1, 1] + 97*CHl3[2, 2] - 
          9*CHq1[3, 3] - 99*CHq3[3, 3] - 36*CHu[3, 3]) + 
        32*MW2^6*MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 30*CHq1[3, 3] + 
          26*CHq3[3, 3] - 3*CHu[3, 3]) - 16*MW2^5*MZ2^2*
         (108*CHd[3, 3] + 55*CHl3[1, 1] + 55*CHl3[2, 2] - 48*CHq1[3, 3] - 
          62*CHq3[3, 3] + 3*CHu[3, 3]) - 2*MZ2^7*(18*CHd[3, 3] - 
          24*CHq1[3, 3] + 56*CHq3[3, 3] + 15*CHu[3, 3]) + 
        MW2*MZ2^6*(72*CHd[3, 3] - 92*CHl3[1, 1] - 92*CHl3[2, 2] + 
          204*CHq1[3, 3] + 292*CHq3[3, 3] + 39*CHu[3, 3]) + 
        MW2^2*MZ2^5*(324*CHd[3, 3] + 52*CHl3[1, 1] + 52*CHl3[2, 2] - 
          336*CHq1[3, 3] + 160*CHq3[3, 3] + 75*CHu[3, 3]))))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (SW2*B0i[bb0, MZ2, MT2, MT2]*(-6*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*
       (128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        96*MW2^4*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
          6*CHq3[3, 3] - CHu[3, 3]) + 12*MW2*MZ2^4*(12*CHd[3, 3] - 
          4*CHl3[1, 1] - 4*CHl3[2, 2] + 23*CHq1[3, 3] + 29*CHq3[3, 3] + 
          CHu[3, 3]) - 16*MW2^3*MZ2^2*(36*CHd[3, 3] + 2*CHl3[1, 1] + 
          2*CHl3[2, 2] - 12*CHq1[3, 3] + 2*CHq3[3, 3] + 3*CHu[3, 3]) + 
        4*MW2^2*MZ2^3*(36*CHd[3, 3] + 55*CHl3[1, 1] + 55*CHl3[2, 2] - 
          162*CHq1[3, 3] - 146*CHq3[3, 3] + 9*CHu[3, 3]) - 
        MZ2^5*(36*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] + 12*CHq1[3, 3] + 
          52*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2^2*MW2*(-2048*MW2^9*(8*CHd[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - 
          8*CHq1[3, 3] - 17*CHq3[3, 3]) - 32*MW2^6*MZ2^3*
         (4124*CHd[3, 3] + 2203*CHl3[1, 1] + 2203*CHl3[2, 2] - 
          2624*CHq1[3, 3] - 4280*CHq3[3, 3] - 135*CHu[3, 3]) + 
        16*MW2^4*MZ2^5*(779*CHd[3, 3] - 1046*CHl3[1, 1] - 1046*CHl3[2, 2] + 
          7144*CHq1[3, 3] + 6592*CHq3[3, 3] - 93*CHu[3, 3]) - 
        4*MW2^3*MZ2^6*(3904*CHd[3, 3] - 217*CHl3[1, 1] - 217*CHl3[2, 2] + 
          9716*CHq1[3, 3] + 6248*CHq3[3, 3] - 84*CHu[3, 3]) + 
        128*MW2^7*MZ2^2*(706*CHd[3, 3] + 128*CHl3[1, 1] + 128*CHl3[2, 2] + 
          740*CHq1[3, 3] + 278*CHq3[3, 3] - 75*CHu[3, 3]) + 
        16*MW2^5*MZ2^4*(2878*CHd[3, 3] + 3615*CHl3[1, 1] + 3615*CHl3[2, 2] - 
          10612*CHq1[3, 3] - 12076*CHq3[3, 3] - 60*CHu[3, 3]) + 
        256*MW2^8*MZ2*(112*CHd[3, 3] + 81*CHl3[1, 1] + 81*CHl3[2, 2] - 
          412*CHq1[3, 3] - 376*CHq3[3, 3] + 27*CHu[3, 3]) - 
        3*MZ2^9*(31*CHd[3, 3] + 10*CHl3[1, 1] + 10*CHl3[2, 2] + 
          72*CHq1[3, 3] - 8*CHq3[3, 3] + 40*CHu[3, 3]) + 
        2*MW2*MZ2^8*(-161*CHd[3, 3] + 104*CHl3[1, 1] + 104*CHl3[2, 2] + 
          644*CHq1[3, 3] + 68*CHq3[3, 3] + 63*CHu[3, 3]) + 
        2*MW2^2*MZ2^7*(2528*CHd[3, 3] - 291*CHl3[1, 1] - 291*CHl3[2, 2] + 
          1840*CHq1[3, 3] + 736*CHq3[3, 3] + 237*CHu[3, 3])) + 
      MW2^2*(MW2 + MZ2)*(512*MW2^8*MZ2*(8*CHd[3, 3] - 20*CHl3[1, 1] - 
          20*CHl3[2, 2] - 35*CHq1[3, 3] - 47*CHq3[3, 3]) + 
        256*MW2^7*MZ2^2*(84*CHd[3, 3] + 89*CHl3[1, 1] + 89*CHl3[2, 2] + 
          45*CHq1[3, 3] - 33*CHq3[3, 3]) + 3072*MW2^9*(CHl3[1, 1] + 
          CHl3[2, 2] + 4*CHq3[3, 3]) - 64*MW2^6*MZ2^3*(242*CHd[3, 3] + 
          374*CHl3[1, 1] + 374*CHl3[2, 2] - 431*CHq1[3, 3] - 815*CHq3[3, 3] - 
          24*CHu[3, 3]) - 8*MW2^2*MZ2^7*(255*CHd[3, 3] - 47*CHl3[1, 1] - 
          47*CHl3[2, 2] + 732*CHq1[3, 3] + 966*CHq3[3, 3] + 30*CHu[3, 3]) - 
        3*MZ2^9*(31*CHd[3, 3] + 20*CHl3[1, 1] + 20*CHl3[2, 2] + 
          72*CHq1[3, 3] - 8*CHq3[3, 3] + 40*CHu[3, 3]) + 
        4*MW2*MZ2^8*(191*CHd[3, 3] + 88*CHl3[1, 1] + 88*CHl3[2, 2] + 
          430*CHq1[3, 3] + 262*CHq3[3, 3] + 114*CHu[3, 3]) + 
        16*MW2^4*MZ2^5*(829*CHd[3, 3] + 732*CHl3[1, 1] + 732*CHl3[2, 2] - 
          139*CHq1[3, 3] - 271*CHq3[3, 3] + 156*CHu[3, 3]) - 
        16*MW2^5*MZ2^4*(880*CHd[3, 3] - 153*CHl3[1, 1] - 153*CHl3[2, 2] + 
          1556*CHq1[3, 3] + 2396*CHq3[3, 3] + 192*CHu[3, 3]) - 
        4*MW2^3*MZ2^6*(220*CHd[3, 3] + 1627*CHl3[1, 1] + 1627*CHl3[2, 2] - 
          2572*CHq1[3, 3] - 4348*CHq3[3, 3] + 264*CHu[3, 3])) + 
      MT2^3*(1024*MW2^9*(8*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
          8*CHq1[3, 3] - 2*CHq3[3, 3]) + 32*MW2^6*MZ2^3*
         (146*CHd[3, 3] + 1008*CHl3[1, 1] + 1008*CHl3[2, 2] - 62*CHq1[3, 3] - 
          2186*CHq3[3, 3] - 417*CHu[3, 3]) - 64*MW2^7*MZ2^2*
         (214*CHd[3, 3] + 409*CHl3[1, 1] + 409*CHl3[2, 2] + 506*CHq1[3, 3] - 
          706*CHq3[3, 3] - 228*CHu[3, 3]) + 3*MZ2^9*(36*CHd[3, 3] - 
          20*CHl3[1, 1] - 20*CHl3[2, 2] + 12*CHq1[3, 3] + 52*CHq3[3, 3] + 
          15*CHu[3, 3]) - 16*MW2^4*MZ2^5*(623*CHd[3, 3] + 404*CHl3[1, 1] + 
          404*CHl3[2, 2] - 881*CHq1[3, 3] - 875*CHq3[3, 3] + 24*CHu[3, 3]) - 
        256*MW2^8*MZ2*(48*CHd[3, 3] - 19*CHl3[1, 1] - 19*CHl3[2, 2] - 
          144*CHq1[3, 3] + 24*CHq3[3, 3] + 27*CHu[3, 3]) - 
        3*MW2*MZ2^8*(251*CHd[3, 3] - 188*CHl3[1, 1] - 188*CHl3[2, 2] + 
          300*CHq1[3, 3] + 612*CHq3[3, 3] + 77*CHu[3, 3]) + 
        2*MW2^2*MZ2^7*(980*CHd[3, 3] - 1169*CHl3[1, 1] - 1169*CHl3[2, 2] + 
          2314*CHq1[3, 3] + 4546*CHq3[3, 3] + 429*CHu[3, 3]) - 
        2*MW2^3*MZ2^6*(204*CHd[3, 3] - 3217*CHl3[1, 1] - 3217*CHl3[2, 2] + 
          5802*CHq1[3, 3] + 10554*CHq3[3, 3] + 888*CHu[3, 3]) + 
        8*MW2^5*MZ2^4*(2074*CHd[3, 3] - 1263*CHl3[1, 1] - 1263*CHl3[2, 2] - 
          70*CHq1[3, 3] + 4082*CHq3[3, 3] + 894*CHu[3, 3])) + 
      MT2*MW2*(1024*MW2^10*(8*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
          8*CHq1[3, 3] - 38*CHq3[3, 3]) - 3*MW2*MZ2^9*(9*CHd[3, 3] - 
          88*CHl3[1, 1] - 88*CHl3[2, 2] + 96*CHq1[3, 3] + 368*CHq3[3, 3] - 
          78*CHu[3, 3]) + 32*MW2^7*MZ2^3*(1766*CHd[3, 3] + 2898*CHl3[1, 1] + 
          2898*CHl3[2, 2] - 4274*CHq1[3, 3] - 5894*CHq3[3, 3] - 
          39*CHu[3, 3]) - 64*MW2^8*MZ2^2*(1510*CHd[3, 3] + 1021*CHl3[1, 1] + 
          1021*CHl3[2, 2] + 290*CHq1[3, 3] - 562*CHq3[3, 3] - 12*CHu[3, 3]) - 
        256*MW2^9*MZ2*(48*CHd[3, 3] - 31*CHl3[1, 1] - 31*CHl3[2, 2] - 
          288*CHq1[3, 3] - 312*CHq3[3, 3] + 9*CHu[3, 3]) + 
        3*MZ2^10*(36*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] + 
          12*CHq1[3, 3] + 52*CHq3[3, 3] + 15*CHu[3, 3]) + 
        2*MW2^3*MZ2^7*(6056*CHd[3, 3] - 1796*CHl3[1, 1] - 1796*CHl3[2, 2] + 
          13096*CHq1[3, 3] + 14512*CHq3[3, 3] + 123*CHu[3, 3]) - 
        3*MW2^2*MZ2^8*(1259*CHd[3, 3] + 82*CHl3[1, 1] + 82*CHl3[2, 2] + 
          1200*CHq1[3, 3] + 504*CHq3[3, 3] + 383*CHu[3, 3]) - 
        8*MW2^5*MZ2^5*(7672*CHd[3, 3] + 4795*CHl3[1, 1] + 4795*CHl3[2, 2] - 
          4300*CHq1[3, 3] - 6088*CHq3[3, 3] + 534*CHu[3, 3]) + 
        8*MW2^6*MZ2^4*(8770*CHd[3, 3] - 2367*CHl3[1, 1] - 2367*CHl3[2, 2] + 
          11738*CHq1[3, 3] + 14498*CHq3[3, 3] + 642*CHu[3, 3]) + 
        2*MW2^4*MZ2^6*(876*CHd[3, 3] + 12289*CHl3[1, 1] + 12289*CHl3[2, 2] - 
          30426*CHq1[3, 3] - 39786*CHq3[3, 3] + 1272*CHu[3, 3]))))/
    (3*(-2*MW2 + MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (SW2*B0i[bb0, 0, 0, MT2]*(32*MW2^8*MZ2*(MW2^2 - MZ2^2)*
       (16*MW2^3*MZ2^3*(29*CHd[3, 3] + 22*CHl3[1, 1] + 22*CHl3[2, 2] - 
          41*CHq1[3, 3] - 41*CHq3[3, 3]) - 32*MW2^5*MZ2*
         (2*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 14*CHq1[3, 3] - 
          14*CHq3[3, 3]) + 64*MW2^6*(2*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq1[3, 3] - 2*CHq3[3, 3]) - 8*MW2^4*MZ2^2*(70*CHd[3, 3] + 
          13*CHl3[1, 1] + 13*CHl3[2, 2] + 14*CHq1[3, 3] + 14*CHq3[3, 3]) - 
        4*MW2*MZ2^5*(28*CHd[3, 3] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 
          47*CHq1[3, 3] + 47*CHq3[3, 3]) + 10*MW2^2*MZ2^4*
         (4*CHd[3, 3] - 17*CHl3[1, 1] - 17*CHl3[2, 2] + 62*CHq1[3, 3] + 
          62*CHq3[3, 3]) + MZ2^6*(23*CHd[3, 3] + 
          2*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 8*(CHq1[3, 3] + CHq3[3, 3])))) + 
      6*MT2^9*(-2*MW2 + MZ2)^2*(2*MW2 + MZ2)*
       (32*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MW2^2*MZ2^3*(18*CHd[3, 3] + 41*CHl3[1, 1] + 41*CHl3[2, 2] - 
          81*CHq1[3, 3] - 73*CHq3[3, 3] - 45*CHu[3, 3]) - 
        4*MW2^3*MZ2^2*(36*CHd[3, 3] + 11*CHl3[1, 1] + 11*CHl3[2, 2] - 
          12*CHq1[3, 3] + 2*CHq3[3, 3] - 24*CHu[3, 3]) - 
        48*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 3*CHq3[3, 3] + 
          CHu[3, 3]) - MZ2^5*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
          3*CHq1[3, 3] + 13*CHq3[3, 3] + 15*CHu[3, 3]) + 
        3*MW2*MZ2^4*(12*CHd[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 
          23*CHq1[3, 3] + 29*CHq3[3, 3] + 19*CHu[3, 3])) + 
      MT2^6*MW2*(-1536*MW2^10*(112*CHd[3, 3] + 67*CHl3[1, 1] + 
          67*CHl3[2, 2] - 112*CHq1[3, 3] - 98*CHq3[3, 3]) - 
        MW2^2*MZ2^8*(34311*CHd[3, 3] + 2*(8195*CHl3[1, 1] + 8195*CHl3[2, 2] - 
            5667*CHq1[3, 3] + 26631*CHq3[3, 3] - 6792*CHu[3, 3])) + 
        8*MW2^6*MZ2^4*(210838*CHd[3, 3] + 133255*CHl3[1, 1] + 
          133255*CHl3[2, 2] - 292018*CHq1[3, 3] - 219526*CHq3[3, 3] - 
          34356*CHu[3, 3]) + 2*MW2^3*MZ2^7*(108746*CHd[3, 3] - 
          2416*CHl3[1, 1] - 2416*CHl3[2, 2] + 147043*CHq1[3, 3] + 
          177931*CHq3[3, 3] - 22047*CHu[3, 3]) - 2*MW2^4*MZ2^6*
         (164564*CHd[3, 3] - 135525*CHl3[1, 1] - 135525*CHl3[2, 2] + 
          684694*CHq1[3, 3] + 612286*CHq3[3, 3] - 16584*CHu[3, 3]) - 
        32*MW2^7*MZ2^3*(57144*CHd[3, 3] + 12550*CHl3[1, 1] + 
          12550*CHl3[2, 2] - 7329*CHq1[3, 3] + 3537*CHq3[3, 3] - 
          11859*CHu[3, 3]) - 8*MW2^5*MZ2^5*(48736*CHd[3, 3] + 
          106155*CHl3[1, 1] + 106155*CHl3[2, 2] - 331480*CHq1[3, 3] - 
          274162*CHq3[3, 3] - 11334*CHu[3, 3]) + 128*MW2^8*MZ2^2*
         (4519*CHd[3, 3] - 2920*CHl3[1, 1] - 2920*CHl3[2, 2] + 
          9926*CHq1[3, 3] + 9281*CHq3[3, 3] - 2169*CHu[3, 3]) + 
        MW2*MZ2^9*(-2681*CHd[3, 3] + 2270*CHl3[1, 1] + 2270*CHl3[2, 2] - 
          14086*CHq1[3, 3] + 3890*CHq3[3, 3] - 888*CHu[3, 3]) + 
        6*MZ2^10*(117*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          249*CHq1[3, 3] - 21*CHq3[3, 3] - 15*CHu[3, 3]) + 
        768*MW2^9*MZ2*(416*CHd[3, 3] + 533*CHl3[1, 1] + 533*CHl3[2, 2] - 
          1193*CHq1[3, 3] - 969*CHq3[3, 3] + 105*CHu[3, 3])) + 
      MT2^7*(1024*MW2^10*(56*CHd[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 
          56*CHq1[3, 3] - 77*CHq3[3, 3]) + 3*MZ2^10*(-54*CHd[3, 3] + 
          5*CHl3[1, 1] + 5*CHl3[2, 2] - 108*CHq1[3, 3] + 2*CHq3[3, 3]) + 
        3*MW2*MZ2^9*(377*CHd[3, 3] - 2*(81*CHl3[1, 1] + 81*CHl3[2, 2] - 
            624*CHq1[3, 3] + 100*CHq3[3, 3] - 100*CHu[3, 3])) - 
        8*MW2^6*MZ2^4*(58094*CHd[3, 3] + 43113*CHl3[1, 1] + 
          43113*CHl3[2, 2] - 100358*CHq1[3, 3] - 82694*CHq3[3, 3] - 
          17232*CHu[3, 3]) - 2*MW2^3*MZ2^7*(28306*CHd[3, 3] + 
          842*CHl3[1, 1] + 842*CHl3[2, 2] + 32699*CHq1[3, 3] + 
          40925*CHq3[3, 3] - 10641*CHu[3, 3]) + 2*MW2^4*MZ2^6*
         (54588*CHd[3, 3] - 30947*CHl3[1, 1] - 30947*CHl3[2, 2] + 
          178674*CHq1[3, 3] + 160650*CHq3[3, 3] - 8832*CHu[3, 3]) + 
        32*MW2^7*MZ2^3*(19712*CHd[3, 3] + 5772*CHl3[1, 1] + 5772*CHl3[2, 2] - 
          6179*CHq1[3, 3] - 3131*CHq3[3, 3] - 6129*CHu[3, 3]) + 
        8*MW2^5*MZ2^5*(7100*CHd[3, 3] + 28955*CHl3[1, 1] + 28955*CHl3[2, 2] - 
          96974*CHq1[3, 3] - 83120*CHq3[3, 3] - 5334*CHu[3, 3]) - 
        64*MW2^8*MZ2^2*(4234*CHd[3, 3] - 1517*CHl3[1, 1] - 1517*CHl3[2, 2] + 
          5936*CHq1[3, 3] + 6050*CHq3[3, 3] - 2370*CHu[3, 3]) + 
        3*MW2^2*MZ2^8*(2137*CHd[3, 3] + 1355*CHl3[1, 1] + 1355*CHl3[2, 2] - 
          2062*CHq1[3, 3] + 3512*CHq3[3, 3] - 2190*CHu[3, 3]) - 
        256*MW2^9*MZ2*(384*CHd[3, 3] + 596*CHl3[1, 1] + 596*CHl3[2, 2] - 
          1245*CHq1[3, 3] - 1251*CHq3[3, 3] + 189*CHu[3, 3])) + 
      MT2^5*MW2*(5120*MW2^11*(56*CHd[3, 3] + 31*CHl3[1, 1] + 31*CHl3[2, 2] - 
          56*CHq1[3, 3] - 35*CHq3[3, 3]) + 3*MZ2^11*(-54*CHd[3, 3] + 
          5*CHl3[1, 1] + 5*CHl3[2, 2] - 108*CHq1[3, 3] + 2*CHq3[3, 3]) - 
        8*MW2^7*MZ2^4*(392794*CHd[3, 3] + 254909*CHl3[1, 1] + 
          254909*CHl3[2, 2] - 508978*CHq1[3, 3] - 361822*CHq3[3, 3] - 
          38256*CHu[3, 3]) - 2*MW2^4*MZ2^7*(207078*CHd[3, 3] + 
          20398*CHl3[1, 1] + 20398*CHl3[2, 2] + 221541*CHq1[3, 3] + 
          297405*CHq3[3, 3] - 27999*CHu[3, 3]) + 2*MW2^5*MZ2^6*
         (328260*CHd[3, 3] - 244241*CHl3[1, 1] - 244241*CHl3[2, 2] + 
          1234866*CHq1[3, 3] + 1130634*CHq3[3, 3] - 25920*CHu[3, 3]) + 
        32*MW2^8*MZ2^3*(96392*CHd[3, 3] + 22131*CHl3[1, 1] + 
          22131*CHl3[2, 2] - 5429*CHq1[3, 3] + 19093*CHq3[3, 3] - 
          13599*CHu[3, 3]) + MW2^3*MZ2^8*(48613*CHd[3, 3] + 
          50578*CHl3[1, 1] + 50578*CHl3[2, 2] - 67588*CHq1[3, 3] + 
          54404*CHq3[3, 3] - 13038*CHu[3, 3]) + 16*MW2^6*MZ2^5*
         (47129*CHd[3, 3] + 103943*CHl3[1, 1] + 103943*CHl3[2, 2] - 
          303785*CHq1[3, 3] - 250790*CHq3[3, 3] - 5607*CHu[3, 3]) - 
        192*MW2^9*MZ2^2*(3982*CHd[3, 3] - 3399*CHl3[1, 1] - 3399*CHl3[2, 2] + 
          11652*CHq1[3, 3] + 11126*CHq3[3, 3] - 1610*CHu[3, 3]) + 
        2*MW2^2*MZ2^9*(5519*CHd[3, 3] - 3077*CHl3[1, 1] - 3077*CHl3[2, 2] + 
          15481*CHq1[3, 3] + 1939*CHq3[3, 3] - 639*CHu[3, 3]) - 
        3*MW2*MZ2^10*(460*CHd[3, 3] + 107*CHl3[1, 1] + 107*CHl3[2, 2] + 
          396*CHq1[3, 3] + 254*CHq3[3, 3] - 170*CHu[3, 3]) - 
        256*MW2^10*MZ2*(2176*CHd[3, 3] + 2571*CHl3[1, 1] + 2571*CHl3[2, 2] - 
          5851*CHq1[3, 3] - 4291*CHq3[3, 3] + 315*CHu[3, 3])) + 
      MT2^8*(-512*MW2^9*(16*CHd[3, 3] + 23*CHl3[1, 1] + 23*CHl3[2, 2] - 
          16*CHq1[3, 3] - 46*CHq3[3, 3]) + 8*MW2^5*MZ2^4*
         (5378*CHd[3, 3] + 7419*CHl3[1, 1] + 7419*CHl3[2, 2] - 
          17318*CHq1[3, 3] - 16214*CHq3[3, 3] - 4404*CHu[3, 3]) - 
        2*MW2^3*MZ2^6*(8220*CHd[3, 3] - 791*CHl3[1, 1] - 791*CHl3[2, 2] + 
          13854*CHq1[3, 3] + 12942*CHq3[3, 3] - 3048*CHu[3, 3]) + 
        2*MW2^2*MZ2^7*(2098*CHd[3, 3] + 1151*CHl3[1, 1] + 1151*CHl3[2, 2] + 
          431*CHq1[3, 3] + 1205*CHq3[3, 3] - 2715*CHu[3, 3]) - 
        32*MW2^6*MZ2^3*(3332*CHd[3, 3] + 1662*CHl3[1, 1] + 1662*CHl3[2, 2] - 
          2321*CHq1[3, 3] - 1829*CHq3[3, 3] - 1695*CHu[3, 3]) + 
        128*MW2^7*MZ2^2*(539*CHd[3, 3] - 34*CHl3[1, 1] - 34*CHl3[2, 2] + 
          334*CHq1[3, 3] + 493*CHq3[3, 3] - 357*CHu[3, 3]) - 
        9*MZ2^9*(24*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 38*CHq1[3, 3] + 
          8*CHq3[3, 3] + 10*CHu[3, 3]) + 256*MW2^8*MZ2*(48*CHd[3, 3] + 
          125*CHl3[1, 1] + 125*CHl3[2, 2] - 207*CHq1[3, 3] - 309*CHq3[3, 3] + 
          63*CHu[3, 3]) + 3*MW2*MZ2^8*(125*CHd[3, 3] - 251*CHl3[1, 1] - 
          251*CHl3[2, 2] + 588*CHq1[3, 3] + 126*CHq3[3, 3] + 464*CHu[3, 3]) + 
        16*MW2^4*MZ2^5*(785*CHd[3, 3] - 1576*CHl3[1, 1] - 1576*CHl3[2, 2] + 
          5734*CHq1[3, 3] + 5425*CHq3[3, 3] + 537*CHu[3, 3])) + 
      MT2*MW2^6*(-256*MW2^9*MZ2*(128*CHd[3, 3] + 87*CHl3[1, 1] + 
          87*CHl3[2, 2] - 224*CHq1[3, 3] - 212*CHq3[3, 3]) + 
        512*MW2^10*(16*CHd[3, 3] + 11*CHl3[1, 1] + 11*CHl3[2, 2] - 
          16*CHq1[3, 3] - 4*CHq3[3, 3]) - 5*MZ2^10*(77*CHd[3, 3] + 
          64*CHl3[1, 1] + 64*CHl3[2, 2] - 38*CHq1[3, 3] + 58*CHq3[3, 3]) + 
        2*MW2^4*MZ2^6*(71556*CHd[3, 3] + 41633*CHl3[1, 1] + 
          41633*CHl3[2, 2] - 41826*CHq1[3, 3] - 29958*CHq3[3, 3] - 
          1296*CHu[3, 3]) - 8*MW2^5*MZ2^5*(15874*CHd[3, 3] - 
          2953*CHl3[1, 1] - 2953*CHl3[2, 2] + 27896*CHq1[3, 3] + 
          30650*CHq3[3, 3] - 360*CHu[3, 3]) - 2*MW2^3*MZ2^7*
         (3948*CHd[3, 3] + 23347*CHl3[1, 1] + 23347*CHl3[2, 2] - 
          71064*CHq1[3, 3] - 67218*CHq3[3, 3] - 216*CHu[3, 3]) + 
        2*MW2*MZ2^9*(3404*CHd[3, 3] + 1503*CHl3[1, 1] + 1503*CHl3[2, 2] + 
          2344*CHq1[3, 3] + 3766*CHq3[3, 3] - 120*CHu[3, 3]) + 
        32*MW2^7*MZ2^3*(6462*CHd[3, 3] + 2123*CHl3[1, 1] + 2123*CHl3[2, 2] - 
          990*CHq1[3, 3] - 54*CHq3[3, 3] - 96*CHu[3, 3]) - 
        128*MW2^8*MZ2^2*(49*CHd[3, 3] - 190*CHl3[1, 1] - 190*CHl3[2, 2] + 
          971*CHq1[3, 3] + 1163*CHq3[3, 3] - 24*CHu[3, 3]) - 
        8*MW2^6*MZ2^4*(19818*CHd[3, 3] + 17617*CHl3[1, 1] + 
          17617*CHl3[2, 2] - 39534*CHq1[3, 3] - 39378*CHq3[3, 3] + 
          144*CHu[3, 3]) + MW2^2*MZ2^8*(-24263*CHd[3, 3] + 2438*CHl3[1, 1] + 
          2438*CHl3[2, 2] - 49642*CHq1[3, 3] - 53218*CHq3[3, 3] + 
          672*CHu[3, 3])) + MT2^4*MW2^2*
       (-512*MW2^11*(560*CHd[3, 3] + 313*CHl3[1, 1] + 313*CHl3[2, 2] - 
          560*CHq1[3, 3] - 266*CHq3[3, 3]) + 3*MZ2^11*(198*CHd[3, 3] + 
          25*CHl3[1, 1] + 25*CHl3[2, 2] + 396*CHq1[3, 3] - 14*CHq3[3, 3]) + 
        8*MW2^7*MZ2^4*(420302*CHd[3, 3] + 302917*CHl3[1, 1] + 
          302917*CHl3[2, 2] - 563066*CHq1[3, 3] - 403538*CHq3[3, 3] - 
          23820*CHu[3, 3]) + 2*MW2^4*MZ2^7*(219118*CHd[3, 3] + 
          86079*CHl3[1, 1] + 86079*CHl3[2, 2] + 45725*CHq1[3, 3] + 
          165275*CHq3[3, 3] - 23097*CHu[3, 3]) - 6*MW2^5*MZ2^6*
         (156356*CHd[3, 3] - 58391*CHl3[1, 1] - 58391*CHl3[2, 2] + 
          374102*CHq1[3, 3] + 367766*CHq3[3, 3] - 10408*CHu[3, 3]) - 
        32*MW2^8*MZ2^3*(101252*CHd[3, 3] + 29162*CHl3[1, 1] + 
          29162*CHl3[2, 2] - 6467*CHq1[3, 3] + 26125*CHq3[3, 3] - 
          9573*CHu[3, 3]) - 16*MW2^6*MZ2^5*(33851*CHd[3, 3] + 
          113805*CHl3[1, 1] + 113805*CHl3[2, 2] - 323900*CHq1[3, 3] - 
          277469*CHq3[3, 3] - 1821*CHu[3, 3]) + 128*MW2^9*MZ2^2*
         (5121*CHd[3, 3] - 4700*CHl3[1, 1] - 4700*CHl3[2, 2] + 
          17994*CHq1[3, 3] + 18567*CHq3[3, 3] - 1695*CHu[3, 3]) + 
        MW2*MZ2^10*(1285*CHd[3, 3] + 1073*CHl3[1, 1] + 1073*CHl3[2, 2] - 
          4294*CHq1[3, 3] + 2960*CHq3[3, 3] - 990*CHu[3, 3]) + 
        256*MW2^10*MZ2*(2240*CHd[3, 3] + 2519*CHl3[1, 1] + 2519*CHl3[2, 2] - 
          5789*CHq1[3, 3] - 4163*CHq3[3, 3] + 189*CHu[3, 3]) + 
        MW2^3*MZ2^8*(10121*CHd[3, 3] - 79973*CHl3[1, 1] - 79973*CHl3[2, 2] + 
          202132*CHq1[3, 3] + 83290*CHq3[3, 3] + 3648*CHu[3, 3]) + 
        MW2^2*MZ2^9*(-29698*CHd[3, 3] + 4041*CHl3[1, 1] + 4041*CHl3[2, 2] - 
          38648*CHq1[3, 3] - 32402*CHq3[3, 3] + 4752*CHu[3, 3])) + 
      MT2^3*MW2^3*(3072*MW2^11*(56*CHd[3, 3] + 33*CHl3[1, 1] + 
          33*CHl3[2, 2] - 56*CHq1[3, 3] - 21*CHq3[3, 3]) - 
        3*MZ2^11*(261*CHd[3, 3] + 60*CHl3[1, 1] + 60*CHl3[2, 2] + 
          522*CHq1[3, 3] + 62*CHq3[3, 3]) + 2*MW2^5*MZ2^6*
         (445004*CHd[3, 3] + 22967*CHl3[1, 1] + 22967*CHl3[2, 2] + 
          436078*CHq1[3, 3] + 517654*CHq3[3, 3] - 23424*CHu[3, 3]) - 
        8*MW2^7*MZ2^4*(265234*CHd[3, 3] + 214287*CHl3[1, 1] + 
          214287*CHl3[2, 2] - 394042*CHq1[3, 3] - 307666*CHq3[3, 3] - 
          7392*CHu[3, 3]) + 32*MW2^8*MZ2^3*(67288*CHd[3, 3] + 
          23818*CHl3[1, 1] + 23818*CHl3[2, 2] - 7873*CHq1[3, 3] + 
          15587*CHq3[3, 3] - 4083*CHu[3, 3]) - 8*MW2^6*MZ2^5*
         (7448*CHd[3, 3] - 132603*CHl3[1, 1] - 132603*CHl3[2, 2] + 
          403870*CHq1[3, 3] + 374692*CHq3[3, 3] - 1986*CHu[3, 3]) + 
        3*MW2^2*MZ2^9*(12661*CHd[3, 3] + 2328*CHl3[1, 1] + 2328*CHl3[2, 2] + 
          7954*CHq1[3, 3] + 14614*CHq3[3, 3] - 1606*CHu[3, 3]) - 
        64*MW2^9*MZ2^2*(5502*CHd[3, 3] - 4759*CHl3[1, 1] - 4759*CHl3[2, 2] + 
          22464*CHq1[3, 3] + 25590*CHq3[3, 3] - 1494*CHu[3, 3]) - 
        3*MW2*MZ2^10*(109*CHd[3, 3] + 649*CHl3[1, 1] + 649*CHl3[2, 2] - 
          3148*CHq1[3, 3] + 550*CHq3[3, 3] - 270*CHu[3, 3]) - 
        256*MW2^10*MZ2*(1408*CHd[3, 3] + 1478*CHl3[1, 1] + 1478*CHl3[2, 2] - 
          3487*CHq1[3, 3] - 2629*CHq3[3, 3] + 63*CHu[3, 3]) + 
        MW2^3*MZ2^8*(-83747*CHd[3, 3] + 58589*CHl3[1, 1] + 58589*CHl3[2, 2] - 
          263974*CHq1[3, 3] - 214492*CHq3[3, 3] + 3282*CHu[3, 3]) + 
        2*MW2^4*MZ2^7*(-126726*CHd[3, 3] - 122834*CHl3[1, 1] - 
          122834*CHl3[2, 2] + 203847*CHq1[3, 3] + 101925*CHq3[3, 3] + 
          11859*CHu[3, 3])) - MT2^2*MW2^4*
       (512*MW2^11*(112*CHd[3, 3] + 71*CHl3[1, 1] + 71*CHl3[2, 2] - 
          112*CHq1[3, 3] - 34*CHq3[3, 3]) - 3*MZ2^11*(117*CHd[3, 3] + 
          234*CHq1[3, 3] + 74*CHq3[3, 3]) - 2*MW2^4*MZ2^7*
         (36206*CHd[3, 3] + 80558*CHl3[1, 1] + 80558*CHl3[2, 2] - 
          204431*CHq1[3, 3] - 165899*CHq3[3, 3] - 3117*CHu[3, 3]) + 
        6*MW2^5*MZ2^6*(82780*CHd[3, 3] + 31723*CHl3[1, 1] + 
          31723*CHl3[2, 2] - 2146*CHq1[3, 3] + 19046*CHq3[3, 3] - 
          3016*CHu[3, 3]) + MW2^2*MZ2^9*(23629*CHd[3, 3] + 9044*CHl3[1, 1] + 
          9044*CHl3[2, 2] + 9668*CHq1[3, 3] + 25556*CHq3[3, 3] - 
          1962*CHu[3, 3]) - 8*MW2^6*MZ2^5*(34756*CHd[3, 3] - 
          35783*CHl3[1, 1] - 35783*CHl3[2, 2] + 142580*CHq1[3, 3] + 
          147290*CHq3[3, 3] - 1794*CHu[3, 3]) - 8*MW2^7*MZ2^4*
         (96986*CHd[3, 3] + 85385*CHl3[1, 1] + 85385*CHl3[2, 2] - 
          166958*CHq1[3, 3] - 148946*CHq3[3, 3] - 588*CHu[3, 3]) + 
        96*MW2^8*MZ2^3*(9200*CHd[3, 3] + 3518*CHl3[1, 1] + 3518*CHl3[2, 2] - 
          1545*CHq1[3, 3] + 1133*CHq3[3, 3] - 323*CHu[3, 3]) - 
        128*MW2^9*MZ2^2*(781*CHd[3, 3] - 722*CHl3[1, 1] - 722*CHl3[2, 2] + 
          4274*CHq1[3, 3] + 5243*CHq3[3, 3] - 195*CHu[3, 3]) - 
        3*MW2*MZ2^10*(89*CHd[3, 3] + 574*CHl3[1, 1] + 574*CHl3[2, 2] - 
          1774*CHq1[3, 3] - 46*CHq3[3, 3] - 80*CHu[3, 3]) - 
        256*MW2^10*MZ2*(544*CHd[3, 3] + 493*CHl3[1, 1] + 493*CHl3[2, 2] - 
          1225*CHq1[3, 3] - 1021*CHq3[3, 3] + 9*CHu[3, 3]) + 
        MW2^3*MZ2^8*(-73271*CHd[3, 3] + 2*(9992*CHl3[1, 1] + 
            9992*CHl3[2, 2] - 83081*CHq1[3, 3] - 83213*CHq3[3, 3] + 
            1440*CHu[3, 3])))))/(3*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (SW2*(-9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
       (-8*MW2^4*MZ2^3*(52*CHd[3, 3] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
          130*CHq1[3, 3] - 130*CHq3[3, 3]) + 8*MW2^5*MZ2^2*
         (82*CHd[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[3, 3] - 
          70*CHq3[3, 3]) - 32*MW2^6*MZ2*(6*CHd[3, 3] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] - 6*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        64*MW2^7*(2*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
          2*CHq3[3, 3]) - 2*MW2^3*MZ2^4*(68*CHd[3, 3] - 95*CHl3[1, 1] - 
          95*CHl3[2, 2] + 334*CHq1[3, 3] + 334*CHq3[3, 3]) - 
        5*MZ2^7*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
        3*MW2*MZ2^6*(-3*CHd[3, 3] + 14*(CHq1[3, 3] + CHq3[3, 3])) + 
        2*MW2^2*MZ2^5*(68*CHd[3, 3] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(CHq1[3, 3] + CHq3[3, 3])))) + 
      MW2*(-6*MT2^7*(-256*MW2^8*MZ2*(96*CHd[3, 3] + 139*CHl3[1, 1] + 
            139*CHl3[2, 2] - 288*CHq1[3, 3] - 342*CHq3[3, 3]) + 
          8192*MW2^9*(2*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[3, 3] - 
            2*CHq3[3, 3]) + 2*MW2^3*MZ2^6*(11364*CHd[3, 3] - 
            12793*CHl3[1, 1] - 12793*CHl3[2, 2] + 59946*CHq1[3, 3] + 
            61518*CHq3[3, 3] - 696*CHu[3, 3]) - 8*MW2^5*MZ2^4*
           (17938*CHd[3, 3] + 8259*CHl3[1, 1] + 8259*CHl3[2, 2] - 
            26482*CHq1[3, 3] - 19954*CHq3[3, 3] - 492*CHu[3, 3]) - 
          4*MW2^2*MZ2^7*(4582*CHd[3, 3] - 1645*CHl3[1, 1] - 1645*CHl3[2, 2] + 
            8189*CHq1[3, 3] + 10109*CHq3[3, 3] - 240*CHu[3, 3]) + 
          64*MW2^6*MZ2^3*(2603*CHd[3, 3] + 249*CHl3[1, 1] + 249*CHl3[2, 2] - 
            809*CHq1[3, 3] + 232*CHq3[3, 3] - 102*CHu[3, 3]) + 
          8*MW2^4*MZ2^5*(4690*CHd[3, 3] + 7357*CHl3[1, 1] + 7357*CHl3[2, 2] - 
            27958*CHq1[3, 3] - 25408*CHq3[3, 3] - 96*CHu[3, 3]) - 
          64*MW2^7*MZ2^2*(1022*CHd[3, 3] - 607*CHl3[1, 1] - 607*CHl3[2, 2] + 
            1318*CHq1[3, 3] + 2050*CHq3[3, 3] - 60*CHu[3, 3]) - 
          45*MZ2^9*(6*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 
            2*CHq1[3, 3] + 8*CHq3[3, 3] + 2*CHu[3, 3]) + 
          3*MW2*MZ2^8*(1415*CHd[3, 3] - 465*CHl3[1, 1] - 465*CHl3[2, 2] + 
            1122*CHq1[3, 3] + 2192*CHq3[3, 3] + 14*CHu[3, 3])) + 
        MW2^5*(MW2 + MZ2)*(27648*MW2^10*(4*CHd[3, 3] - CHl3[1, 1] - 
            CHl3[2, 2] - 4*CHq1[3, 3] - 4*CHq3[3, 3]) - 128*MW2^8*MZ2^2*
           (6*(489 + 32*Pi^2)*CHd[3, 3] + (2543 + 64*Pi^2)*CHl3[1, 1] + 
            2543*CHl3[2, 2] + 64*Pi^2*CHl3[2, 2] - 798*CHq1[3, 3] - 
            96*Pi^2*CHq1[3, 3] - 5790*CHq3[3, 3] - 96*Pi^2*CHq3[3, 3]) + 
          1024*MW2^9*MZ2*((-125 + 8*Pi^2)*CHd[3, 3] + (95 + 4*Pi^2)*
             CHl3[1, 1] + 95*CHl3[2, 2] + 4*Pi^2*CHl3[2, 2] + 
            449*CHq1[3, 3] - 8*Pi^2*CHq1[3, 3] + 179*CHq3[3, 3] - 
            8*Pi^2*CHq3[3, 3]) + MZ2^10*((801 - 88*Pi^2)*CHd[3, 3] + 
            (330 - 40*Pi^2)*CHl3[1, 1] + 330*CHl3[2, 2] - 
            40*Pi^2*CHl3[2, 2] - 378*CHq1[3, 3] + 64*Pi^2*CHq1[3, 3] - 
            618*CHq3[3, 3] + 64*Pi^2*CHq3[3, 3]) + 128*MW2^7*MZ2^3*
           (48*CHd[1, 1] + 48*CHd[2, 2] - 577*CHd[3, 3] - 72*Pi^2*CHd[3, 3] + 
            48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
            48*CHl1[2, 2] + 48*CHl1[3, 3] + 2579*CHl3[1, 1] - 
            92*Pi^2*CHl3[1, 1] + 2579*CHl3[2, 2] - 92*Pi^2*CHl3[2, 2] - 
            48*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 9749*CHq1[3, 3] + 
            264*Pi^2*CHq1[3, 3] - 144*CHq3[1, 1] - 144*CHq3[2, 2] - 
            14399*CHq3[3, 3] + 264*Pi^2*CHq3[3, 3] - 96*CHu[1, 1] - 
            96*CHu[2, 2] + 48*CHu[3, 3]) - 32*MW2^6*MZ2^4*(384*CHd[1, 1] + 
            384*CHd[2, 2] - 33787*CHd[3, 3] - 752*Pi^2*CHd[3, 3] + 
            384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] + 384*CHl1[1, 1] + 
            384*CHl1[2, 2] + 384*CHl1[3, 3] - 9552*CHl3[1, 1] - 
            1080*Pi^2*CHl3[1, 1] - 9552*CHl3[2, 2] - 1080*Pi^2*CHl3[2, 2] - 
            384*CHl3[3, 3] - 384*CHq1[1, 1] - 384*CHq1[2, 2] - 
            19883*CHq1[3, 3] + 3008*Pi^2*CHq1[3, 3] - 1152*CHq3[1, 1] - 
            1152*CHq3[2, 2] - 28655*CHq3[3, 3] + 3008*Pi^2*CHq3[3, 3] - 
            768*CHu[1, 1] - 768*CHu[2, 2] + 384*CHu[3, 3]) - 
          MW2*MZ2^9*(480*CHd[1, 1] + 480*CHd[2, 2] + 351*CHd[3, 3] - 
            48*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] + 
            480*CHe[3, 3] + 480*CHl1[1, 1] + 480*CHl1[2, 2] + 
            480*CHl1[3, 3] + 1602*CHl3[1, 1] - 296*Pi^2*CHl3[1, 1] + 
            1602*CHl3[2, 2] - 296*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15246*CHq1[3, 3] + 
            1728*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 
            14118*CHq3[3, 3] + 1728*Pi^2*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2] + 480*CHu[3, 3]) - 2*MW2^3*MZ2^7*
           (480*CHd[1, 1] + 480*CHd[2, 2] - 92352*CHd[3, 3] + 
            352*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] + 
            480*CHe[3, 3] + 480*CHl1[1, 1] + 480*CHl1[2, 2] + 
            480*CHl1[3, 3] + 3871*CHl3[1, 1] - 2400*Pi^2*CHl3[1, 1] + 
            3871*CHl3[2, 2] - 2400*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 204798*CHq1[3, 3] + 
            7712*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 
            225270*CHq3[3, 3] + 7712*Pi^2*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2] + 480*CHu[3, 3]) - 8*MW2^4*MZ2^6*
           (528*CHd[1, 1] + 528*CHd[2, 2] + 10406*CHd[3, 3] + 
            1104*Pi^2*CHd[3, 3] + 528*CHe[1, 1] + 528*CHe[2, 2] + 
            528*CHe[3, 3] + 528*CHl1[1, 1] + 528*CHl1[2, 2] + 
            528*CHl1[3, 3] - 33895*CHl3[1, 1] + 104*Pi^2*CHl3[1, 1] - 
            33895*CHl3[2, 2] + 104*Pi^2*CHl3[2, 2] - 528*CHl3[3, 3] - 
            528*CHq1[1, 1] - 528*CHq1[2, 2] + 113413*CHq1[3, 3] + 
            1920*Pi^2*CHq1[3, 3] - 1584*CHq3[1, 1] - 1584*CHq3[2, 2] + 
            126973*CHq3[3, 3] + 1920*Pi^2*CHq3[3, 3] - 1056*CHu[1, 1] - 
            1056*CHu[2, 2] + 528*CHu[3, 3]) + 2*MW2^2*MZ2^8*
           (912*CHd[1, 1] + 912*CHd[2, 2] - 22265*CHd[3, 3] + 
            720*Pi^2*CHd[3, 3] + 912*CHe[1, 1] + 912*CHe[2, 2] + 
            912*CHe[3, 3] + 912*CHl1[1, 1] + 912*CHl1[2, 2] + 
            912*CHl1[3, 3] - 5557*CHl3[1, 1] - 832*Pi^2*CHl3[1, 1] - 
            5557*CHl3[2, 2] - 832*Pi^2*CHl3[2, 2] - 912*CHl3[3, 3] - 
            912*CHq1[1, 1] - 912*CHq1[2, 2] - 53068*CHq1[3, 3] + 
            4704*Pi^2*CHq1[3, 3] - 2736*CHq3[1, 1] - 2736*CHq3[2, 2] - 
            52792*CHq3[3, 3] + 4704*Pi^2*CHq3[3, 3] - 1824*CHu[1, 1] - 
            1824*CHu[2, 2] + 912*CHu[3, 3]) + 8*MW2^5*MZ2^5*
           (1248*CHd[1, 1] + 1248*CHd[2, 2] - 88342*CHd[3, 3] + 
            480*Pi^2*CHd[3, 3] + 1248*CHe[1, 1] + 1248*CHe[2, 2] + 
            1248*CHe[3, 3] + 1248*CHl1[1, 1] + 1248*CHl1[2, 2] + 
            1248*CHl1[3, 3] - 78867*CHl3[1, 1] - 2656*Pi^2*CHl3[1, 1] - 
            78867*CHl3[2, 2] - 2656*Pi^2*CHl3[2, 2] - 1248*CHl3[3, 3] - 
            1248*CHq1[1, 1] - 1248*CHq1[2, 2] + 93658*CHq1[3, 3] + 
            10176*Pi^2*CHq1[3, 3] - 3744*CHq3[1, 1] - 3744*CHq3[2, 2] + 
            96202*CHq3[3, 3] + 10176*Pi^2*CHq3[3, 3] - 2496*CHu[1, 1] - 
            2496*CHu[2, 2] + 1248*CHu[3, 3])) + 
        MT2^6*(9216*MW2^10*(76*CHd[3, 3] + 29*CHl3[1, 1] + 29*CHl3[2, 2] - 
            76*CHq1[3, 3] - 76*CHq3[3, 3]) + 512*MW2^9*MZ2*
           (2*(-1085 + 8*Pi^2)*CHd[3, 3] + (-2291 + 8*Pi^2)*CHl3[1, 1] - 
            2291*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2] + 6274*CHq1[3, 3] - 
            16*Pi^2*CHq1[3, 3] + 6814*CHq3[3, 3] - 16*Pi^2*CHq3[3, 3]) - 
          2*MW2^3*MZ2^7*(480*CHd[1, 1] + 480*CHd[2, 2] + 305736*CHd[3, 3] + 
            352*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] + 
            480*CHe[3, 3] + 480*CHl1[1, 1] + 480*CHl1[2, 2] + 
            480*CHl1[3, 3] - 169169*CHl3[1, 1] - 2400*Pi^2*CHl3[1, 1] - 
            169169*CHl3[2, 2] - 2400*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] + 721158*CHq1[3, 3] + 
            7712*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] + 
            849438*CHq3[3, 3] + 7712*Pi^2*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2] - 20976*CHu[3, 3]) - 32*MW2^6*MZ2^4*
           (384*CHd[1, 1] + 384*CHd[2, 2] + 161807*CHd[3, 3] - 
            752*Pi^2*CHd[3, 3] + 384*CHe[1, 1] + 384*CHe[2, 2] + 
            384*CHe[3, 3] + 384*CHl1[1, 1] + 384*CHl1[2, 2] + 
            384*CHl1[3, 3] + 77073*CHl3[1, 1] - 1080*Pi^2*CHl3[1, 1] + 
            77073*CHl3[2, 2] - 1080*Pi^2*CHl3[2, 2] - 384*CHl3[3, 3] - 
            384*CHq1[1, 1] - 384*CHq1[2, 2] - 276677*CHq1[3, 3] + 
            3008*Pi^2*CHq1[3, 3] - 1152*CHq3[1, 1] - 1152*CHq3[2, 2] - 
            213881*CHq3[3, 3] + 3008*Pi^2*CHq3[3, 3] - 768*CHu[1, 1] - 
            768*CHu[2, 2] - 5268*CHu[3, 3]) + 8*MW2^5*MZ2^5*
           (1248*CHd[1, 1] + 1248*CHd[2, 2] + 182294*CHd[3, 3] + 
            480*Pi^2*CHd[3, 3] + 1248*CHe[1, 1] + 1248*CHe[2, 2] + 
            1248*CHe[3, 3] + 1248*CHl1[1, 1] + 1248*CHl1[2, 2] + 
            1248*CHl1[3, 3] + 247491*CHl3[1, 1] - 2656*Pi^2*CHl3[1, 1] + 
            247491*CHl3[2, 2] - 2656*Pi^2*CHl3[2, 2] - 1248*CHl3[3, 3] - 
            1248*CHq1[1, 1] - 1248*CHq1[2, 2] - 1095050*CHq1[3, 3] + 
            10176*Pi^2*CHq1[3, 3] - 3744*CHq3[1, 1] - 3744*CHq3[2, 2] - 
            965426*CHq3[3, 3] + 10176*Pi^2*CHq3[3, 3] - 2496*CHu[1, 1] - 
            2496*CHu[2, 2] - 5160*CHu[3, 3]) + MW2*MZ2^9*(-480*CHd[1, 1] - 
            480*CHd[2, 2] - 34569*CHd[3, 3] + 48*Pi^2*CHd[3, 3] - 
            480*CHe[1, 1] - 480*CHe[2, 2] - 480*CHe[3, 3] - 480*CHl1[1, 1] - 
            480*CHl1[2, 2] - 480*CHl1[3, 3] + 14508*CHl3[1, 1] + 
            296*Pi^2*CHl3[1, 1] + 14508*CHl3[2, 2] + 296*Pi^2*CHl3[2, 2] + 
            480*CHl3[3, 3] + 480*CHq1[1, 1] + 480*CHq1[2, 2] + 
            234*CHq1[3, 3] - 1728*Pi^2*CHq1[3, 3] + 1440*CHq3[1, 1] + 
            1440*CHq3[2, 2] - 35274*CHq3[3, 3] - 1728*Pi^2*CHq3[3, 3] + 
            960*CHu[1, 1] + 960*CHu[2, 2] - 3972*CHu[3, 3]) + 
          64*MW2^7*MZ2^3*(96*CHd[1, 1] + 96*CHd[2, 2] + 100630*CHd[3, 3] - 
            144*Pi^2*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 
            96*CHl1[1, 1] + 96*CHl1[2, 2] + 96*CHl1[3, 3] + 
            15709*CHl3[1, 1] - 184*Pi^2*CHl3[1, 1] + 15709*CHl3[2, 2] - 
            184*Pi^2*CHl3[2, 2] - 96*CHl3[3, 3] - 96*CHq1[1, 1] - 
            96*CHq1[2, 2] - 42658*CHq1[3, 3] + 528*Pi^2*CHq1[3, 3] - 
            288*CHq3[1, 1] - 288*CHq3[2, 2] - 8902*CHq3[3, 3] + 
            528*Pi^2*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2] - 
            3936*CHu[3, 3]) + 2*MW2^2*MZ2^8*(912*CHd[1, 1] + 912*CHd[2, 2] + 
            106213*CHd[3, 3] + 720*Pi^2*CHd[3, 3] + 912*CHe[1, 1] + 
            912*CHe[2, 2] + 912*CHe[3, 3] + 912*CHl1[1, 1] + 912*CHl1[2, 2] + 
            912*CHl1[3, 3] - 45421*CHl3[1, 1] - 832*Pi^2*CHl3[1, 1] - 
            45421*CHl3[2, 2] - 832*Pi^2*CHl3[2, 2] - 912*CHl3[3, 3] - 
            912*CHq1[1, 1] - 912*CHq1[2, 2] + 97040*CHq1[3, 3] + 
            4704*Pi^2*CHq1[3, 3] - 2736*CHq3[1, 1] - 2736*CHq3[2, 2] + 
            176084*CHq3[3, 3] + 4704*Pi^2*CHq3[3, 3] - 1824*CHu[1, 1] - 
            1824*CHu[2, 2] - 1212*CHu[3, 3]) - 128*MW2^8*MZ2^2*
           (6*(3363 + 32*Pi^2)*CHd[3, 3] + (-8449 + 64*Pi^2)*CHl3[1, 1] - 
            8449*CHl3[2, 2] + 64*Pi^2*CHl3[2, 2] + 26382*CHq1[3, 3] - 
            96*Pi^2*CHq1[3, 3] + 36078*CHq3[3, 3] - 96*Pi^2*CHq3[3, 3] - 
            1080*CHu[3, 3]) + MZ2^10*((2421 - 88*Pi^2)*CHd[3, 3] - 
            20*(51 + 2*Pi^2)*CHl3[1, 1] - 1020*CHl3[2, 2] - 
            40*Pi^2*CHl3[2, 2] - 918*CHq1[3, 3] + 64*Pi^2*CHq1[3, 3] + 
            1542*CHq3[3, 3] + 64*Pi^2*CHq3[3, 3] + 540*CHu[3, 3]) - 
          8*MW2^4*MZ2^6*(528*CHd[1, 1] + 528*CHd[2, 2] - 69562*CHd[3, 3] + 
            1104*Pi^2*CHd[3, 3] + 528*CHe[1, 1] + 528*CHe[2, 2] + 
            528*CHe[3, 3] + 528*CHl1[1, 1] + 528*CHl1[2, 2] + 
            528*CHl1[3, 3] + 119462*CHl3[1, 1] + 104*Pi^2*CHl3[1, 1] + 
            119462*CHl3[2, 2] + 104*Pi^2*CHl3[2, 2] - 528*CHl3[3, 3] - 
            528*CHq1[1, 1] - 528*CHq1[2, 2] - 593849*CHq1[3, 3] + 
            1920*Pi^2*CHq1[3, 3] - 1584*CHq3[1, 1] - 1584*CHq3[2, 2] - 
            582377*CHq3[3, 3] + 1920*Pi^2*CHq3[3, 3] - 1056*CHu[1, 1] - 
            1056*CHu[2, 2] + 6216*CHu[3, 3])) - 
        MT2*MW2^3*(6144*MW2^12*(124*CHd[3, 3] - 19*CHl3[1, 1] - 
            19*CHl3[2, 2] - 124*CHq1[3, 3] - 124*CHq3[3, 3]) + 
          MZ2^12*((-801 + 88*Pi^2)*CHd[3, 3] + 10*(-33 + 4*Pi^2)*CHl3[1, 1] - 
            330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 378*CHq1[3, 3] - 
            64*Pi^2*CHq1[3, 3] + 618*CHq3[3, 3] - 64*Pi^2*CHq3[3, 3]) + 
          3072*MW2^11*MZ2*(2*(-79 + 8*Pi^2)*CHd[3, 3] + 8*(15 + Pi^2)*
             CHl3[1, 1] + 120*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2] + 
            902*CHq1[3, 3] - 16*Pi^2*CHq1[3, 3] + 407*CHq3[3, 3] - 
            16*Pi^2*CHq3[3, 3]) + MW2^2*MZ2^10*(-3264*CHd[1, 1] - 
            3264*CHd[2, 2] + 47635*CHd[3, 3] - 1824*Pi^2*CHd[3, 3] - 
            3264*CHe[1, 1] - 3264*CHe[2, 2] - 3264*CHe[3, 3] - 
            3264*CHl1[1, 1] - 3264*CHl1[2, 2] - 3264*CHl1[3, 3] + 
            7838*CHl3[1, 1] + 2312*Pi^2*CHl3[1, 1] + 7838*CHl3[2, 2] + 
            2312*Pi^2*CHl3[2, 2] + 3264*CHl3[3, 3] + 3264*CHq1[1, 1] + 
            3264*CHq1[2, 2] + 152090*CHq1[3, 3] - 14208*Pi^2*CHq1[3, 3] + 
            9792*CHq3[1, 1] + 9792*CHq3[2, 2] + 145094*CHq3[3, 3] - 
            14208*Pi^2*CHq3[3, 3] + 6528*CHu[1, 1] + 6528*CHu[2, 2] - 
            3804*CHu[3, 3]) - 384*MW2^10*MZ2^2*((8562 + 320*Pi^2)*CHd[3, 3] + 
            (4389 + 96*Pi^2)*CHl3[1, 1] + 4389*CHl3[2, 2] + 
            96*Pi^2*CHl3[2, 2] - 5310*CHq1[3, 3] - 128*Pi^2*CHq1[3, 3] - 
            12474*CHq3[3, 3] - 128*Pi^2*CHq3[3, 3] - 60*CHu[3, 3]) + 
          2*MW2*MZ2^11*(240*CHd[1, 1] + 240*CHd[2, 2] + 1377*CHd[3, 3] - 
            156*Pi^2*CHd[3, 3] + 240*CHe[1, 1] + 240*CHe[2, 2] + 
            240*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
            240*CHl1[3, 3] + 1296*CHl3[1, 1] - 208*Pi^2*CHl3[1, 1] + 
            1296*CHl3[2, 2] - 208*Pi^2*CHl3[2, 2] - 240*CHl3[3, 3] - 
            240*CHq1[1, 1] - 240*CHq1[2, 2] - 8190*CHq1[3, 3] + 
            960*Pi^2*CHq1[3, 3] - 720*CHq3[1, 1] - 720*CHq3[2, 2] - 
            7986*CHq3[3, 3] + 960*Pi^2*CHq3[3, 3] - 480*CHu[1, 1] - 
            480*CHu[2, 2] + 240*CHu[3, 3]) + 64*MW2^9*MZ2^3*
           (576*CHd[1, 1] + 576*CHd[2, 2] - 11098*CHd[3, 3] - 
            2144*Pi^2*CHd[3, 3] + 576*CHe[1, 1] + 576*CHe[2, 2] + 
            576*CHe[3, 3] + 576*CHl1[1, 1] + 576*CHl1[2, 2] + 
            576*CHl1[3, 3] + 19909*CHl3[1, 1] - 1552*Pi^2*CHl3[1, 1] + 
            19909*CHl3[2, 2] - 1552*Pi^2*CHl3[2, 2] - 576*CHl3[3, 3] - 
            576*CHq1[1, 1] - 576*CHq1[2, 2] - 134090*CHq1[3, 3] + 
            3872*Pi^2*CHq1[3, 3] - 1728*CHq3[1, 1] - 1728*CHq3[2, 2] - 
            154304*CHq3[3, 3] + 3872*Pi^2*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] + 324*CHu[3, 3]) + 4*MW2^6*MZ2^6*
           (4224*CHd[1, 1] + 4224*CHd[2, 2] - 834848*CHd[3, 3] - 
            16384*Pi^2*CHd[3, 3] + 4224*CHe[1, 1] + 4224*CHe[2, 2] + 
            4224*CHe[3, 3] + 4224*CHl1[1, 1] + 4224*CHl1[2, 2] + 
            4224*CHl1[3, 3] - 50925*CHl3[1, 1] - 25824*Pi^2*CHl3[1, 1] - 
            50925*CHl3[2, 2] - 25824*Pi^2*CHl3[2, 2] - 4224*CHl3[3, 3] - 
            4224*CHq1[1, 1] - 4224*CHq1[2, 2] - 1160386*CHq1[3, 3] + 
            62080*Pi^2*CHq1[3, 3] - 12672*CHq3[1, 1] - 12672*CHq3[2, 2] - 
            1343998*CHq3[3, 3] + 62080*Pi^2*CHq3[3, 3] - 8448*CHu[1, 1] - 
            8448*CHu[2, 2] + 984*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (1776*CHd[1, 1] + 1776*CHd[2, 2] - 150705*CHd[3, 3] + 
            2656*Pi^2*CHd[3, 3] + 1776*CHe[1, 1] + 1776*CHe[2, 2] + 
            1776*CHe[3, 3] + 1776*CHl1[1, 1] + 1776*CHl1[2, 2] + 
            1776*CHl1[3, 3] - 13214*CHl3[1, 1] - 4008*Pi^2*CHl3[1, 1] - 
            13214*CHl3[2, 2] - 4008*Pi^2*CHl3[2, 2] - 1776*CHl3[3, 3] - 
            1776*CHq1[1, 1] - 1776*CHq1[2, 2] - 315672*CHq1[3, 3] + 
            16640*Pi^2*CHq1[3, 3] - 5328*CHq3[1, 1] - 5328*CHq3[2, 2] - 
            331932*CHq3[3, 3] + 16640*Pi^2*CHq3[3, 3] - 3552*CHu[1, 1] - 
            3552*CHu[2, 2] + 1632*CHu[3, 3]) + 16*MW2^7*MZ2^5*
           (1056*CHd[1, 1] + 1056*CHd[2, 2] - 106180*CHd[3, 3] + 
            6528*Pi^2*CHd[3, 3] + 1056*CHe[1, 1] + 1056*CHe[2, 2] + 
            1056*CHe[3, 3] + 1056*CHl1[1, 1] + 1056*CHl1[2, 2] + 
            1056*CHl1[3, 3] - 219025*CHl3[1, 1] - 752*Pi^2*CHl3[1, 1] - 
            219025*CHl3[2, 2] - 752*Pi^2*CHl3[2, 2] - 1056*CHl3[3, 3] - 
            1056*CHq1[1, 1] - 1056*CHq1[2, 2] + 479668*CHq1[3, 3] + 
            10368*Pi^2*CHq1[3, 3] - 3168*CHq3[1, 1] - 3168*CHq3[2, 2] + 
            562606*CHq3[3, 3] + 10368*Pi^2*CHq3[3, 3] - 2112*CHu[1, 1] - 
            2112*CHu[2, 2] + 2244*CHu[3, 3]) - 16*MW2^8*MZ2^4*
           (3456*CHd[1, 1] + 3456*CHd[2, 2] - 425670*CHd[3, 3] - 
            8832*Pi^2*CHd[3, 3] + 3456*CHe[1, 1] + 3456*CHe[2, 2] + 
            3456*CHe[3, 3] + 3456*CHl1[1, 1] + 3456*CHl1[2, 2] + 
            3456*CHl1[3, 3] - 185731*CHl3[1, 1] - 11264*Pi^2*CHl3[1, 1] - 
            185731*CHl3[2, 2] - 11264*Pi^2*CHl3[2, 2] - 3456*CHl3[3, 3] - 
            3456*CHq1[1, 1] - 3456*CHq1[2, 2] - 67986*CHq1[3, 3] + 
            30528*Pi^2*CHq1[3, 3] - 10368*CHq3[1, 1] - 10368*CHq3[2, 2] - 
            31218*CHq3[3, 3] + 30528*Pi^2*CHq3[3, 3] - 6912*CHu[1, 1] - 
            6912*CHu[2, 2] + 4428*CHu[3, 3]) - 4*MW2^5*MZ2^7*
           (7104*CHd[1, 1] + 7104*CHd[2, 2] - 409568*CHd[3, 3] + 
            8640*Pi^2*CHd[3, 3] + 7104*CHe[1, 1] + 7104*CHe[2, 2] + 
            7104*CHe[3, 3] + 7104*CHl1[1, 1] + 7104*CHl1[2, 2] + 
            7104*CHl1[3, 3] - 320847*CHl3[1, 1] - 11888*Pi^2*CHl3[1, 1] - 
            320847*CHl3[2, 2] - 11888*Pi^2*CHl3[2, 2] - 7104*CHl3[3, 3] - 
            7104*CHq1[1, 1] - 7104*CHq1[2, 2] + 111032*CHq1[3, 3] + 
            55008*Pi^2*CHq1[3, 3] - 21312*CHq3[1, 1] - 21312*CHq3[2, 2] + 
            136928*CHq3[3, 3] + 55008*Pi^2*CHq3[3, 3] - 14208*CHu[1, 1] - 
            14208*CHu[2, 2] + 7752*CHu[3, 3]) + 2*MW2^4*MZ2^8*
           (6144*CHd[1, 1] + 6144*CHd[2, 2] + 139925*CHd[3, 3] + 
            7680*Pi^2*CHd[3, 3] + 6144*CHe[1, 1] + 6144*CHe[2, 2] + 
            6144*CHe[3, 3] + 6144*CHl1[1, 1] + 6144*CHl1[2, 2] + 
            6144*CHl1[3, 3] - 185680*CHl3[1, 1] + 2624*Pi^2*CHl3[1, 1] - 
            185680*CHl3[2, 2] + 2624*Pi^2*CHl3[2, 2] - 6144*CHl3[3, 3] - 
            6144*CHq1[1, 1] - 6144*CHq1[2, 2] + 676048*CHq1[3, 3] + 
            12768*Pi^2*CHq1[3, 3] - 18432*CHq3[1, 1] - 18432*CHq3[2, 2] + 
            776818*CHq3[3, 3] + 12768*Pi^2*CHq3[3, 3] - 12288*CHu[1, 1] - 
            12288*CHu[2, 2] + 9150*CHu[3, 3])) + MT2^2*MW2^2*
         (9216*MW2^12*(244*CHd[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 
            244*CHq1[3, 3] - 244*CHq3[3, 3]) + 1536*MW2^11*MZ2*
           (10*(-149 + 8*Pi^2)*CHd[3, 3] + (299 + 40*Pi^2)*CHl3[1, 1] + 
            299*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 5882*CHq1[3, 3] - 
            80*Pi^2*CHq1[3, 3] + 3686*CHq3[3, 3] - 80*Pi^2*CHq3[3, 3]) + 
          2*MZ2^12*((-801 + 88*Pi^2)*CHd[3, 3] + 10*(-33 + 4*Pi^2)*
             CHl3[1, 1] - 330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 
            378*CHq1[3, 3] - 64*Pi^2*CHq1[3, 3] + 618*CHq3[3, 3] - 
            64*Pi^2*CHq3[3, 3]) + MW2^2*MZ2^10*(-4608*CHd[1, 1] - 
            4608*CHd[2, 2] + 77819*CHd[3, 3] - 4104*Pi^2*CHd[3, 3] - 
            4608*CHe[1, 1] - 4608*CHe[2, 2] - 4608*CHe[3, 3] - 
            4608*CHl1[1, 1] - 4608*CHl1[2, 2] - 4608*CHl1[3, 3] + 
            24910*CHl3[1, 1] + 3320*Pi^2*CHl3[1, 1] + 24910*CHl3[2, 2] + 
            3320*Pi^2*CHl3[2, 2] + 4608*CHl3[3, 3] + 4608*CHq1[1, 1] + 
            4608*CHq1[2, 2] + 239902*CHq1[3, 3] - 21312*Pi^2*CHq1[3, 3] + 
            13824*CHq3[1, 1] + 13824*CHq3[2, 2] + 211846*CHq3[3, 3] - 
            21312*Pi^2*CHq3[3, 3] + 9216*CHu[1, 1] + 9216*CHu[2, 2] - 
            6480*CHu[3, 3]) + 64*MW2^9*MZ2^3*(1440*CHd[1, 1] + 
            1440*CHd[2, 2] + 62290*CHd[3, 3] - 3184*Pi^2*CHd[3, 3] + 
            1440*CHe[1, 1] + 1440*CHe[2, 2] + 1440*CHe[3, 3] + 
            1440*CHl1[1, 1] + 1440*CHl1[2, 2] + 1440*CHl1[3, 3] + 
            94665*CHl3[1, 1] - 3144*Pi^2*CHl3[1, 1] + 94665*CHl3[2, 2] - 
            3144*Pi^2*CHl3[2, 2] - 1440*CHl3[3, 3] - 1440*CHq1[1, 1] - 
            1440*CHq1[2, 2] - 373126*CHq1[3, 3] + 8560*Pi^2*CHq1[3, 3] - 
            4320*CHq3[1, 1] - 4320*CHq3[2, 2] - 459394*CHq3[3, 3] + 
            8560*Pi^2*CHq3[3, 3] - 2880*CHu[1, 1] - 2880*CHu[2, 2] - 
            1152*CHu[3, 3]) - 128*MW2^10*MZ2^2*((70358 + 2752*Pi^2)*
             CHd[3, 3] + (34057 + 896*Pi^2)*CHl3[1, 1] + 34057*CHl3[2, 2] + 
            896*Pi^2*CHl3[2, 2] - 8294*CHq1[3, 3] - 1312*Pi^2*CHq1[3, 3] - 
            64166*CHq3[3, 3] - 1312*Pi^2*CHq3[3, 3] - 1080*CHu[3, 3]) + 
          2*MW2*MZ2^11*(480*CHd[1, 1] + 480*CHd[2, 2] + 1476*CHd[3, 3] - 
            136*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] + 
            480*CHe[3, 3] + 480*CHl1[1, 1] + 480*CHl1[2, 2] + 
            480*CHl1[3, 3] + 2157*CHl3[1, 1] - 336*Pi^2*CHl3[1, 1] + 
            2157*CHl3[2, 2] - 336*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 16866*CHq1[3, 3] + 
            1792*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 
            15168*CHq3[3, 3] + 1792*Pi^2*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2] + 750*CHu[3, 3]) - 32*MW2^8*MZ2^4*
           (5376*CHd[1, 1] + 5376*CHd[2, 2] - 463387*CHd[3, 3] - 
            12240*Pi^2*CHd[3, 3] + 5376*CHe[1, 1] + 5376*CHe[2, 2] + 
            5376*CHe[3, 3] + 5376*CHl1[1, 1] + 5376*CHl1[2, 2] + 
            5376*CHl1[3, 3] - 109283*CHl3[1, 1] - 15976*Pi^2*CHl3[1, 1] - 
            109283*CHl3[2, 2] - 15976*Pi^2*CHl3[2, 2] - 5376*CHl3[3, 3] - 
            5376*CHq1[1, 1] - 5376*CHq1[2, 2] - 474863*CHq1[3, 3] + 
            43776*Pi^2*CHq1[3, 3] - 16128*CHq3[1, 1] - 16128*CHq3[2, 2] - 
            523403*CHq3[3, 3] + 43776*Pi^2*CHq3[3, 3] - 10752*CHu[1, 1] - 
            10752*CHu[2, 2] + 5340*CHu[3, 3]) - MW2^3*MZ2^9*
           (1632*CHd[1, 1] + 1632*CHd[2, 2] + 293879*CHd[3, 3] - 
            5008*Pi^2*CHd[3, 3] + 1632*CHe[1, 1] + 1632*CHe[2, 2] + 
            1632*CHe[3, 3] + 1632*CHl1[1, 1] + 1632*CHl1[2, 2] + 
            1632*CHl1[3, 3] + 35028*CHl3[1, 1] + 8488*Pi^2*CHl3[1, 1] + 
            35028*CHl3[2, 2] + 8488*Pi^2*CHl3[2, 2] - 1632*CHl3[3, 3] - 
            1632*CHq1[1, 1] - 1632*CHq1[2, 2] + 614338*CHq1[3, 3] - 
            23744*Pi^2*CHq1[3, 3] - 4896*CHq3[1, 1] - 4896*CHq3[2, 2] + 
            625030*CHq3[3, 3] - 23744*Pi^2*CHq3[3, 3] - 3264*CHu[1, 1] - 
            3264*CHu[2, 2] + 9876*CHu[3, 3]) - 8*MW2^6*MZ2^6*
           (2352*CHd[1, 1] + 2352*CHd[2, 2] + 279586*CHd[3, 3] + 
            21616*Pi^2*CHd[3, 3] + 2352*CHe[1, 1] + 2352*CHe[2, 2] + 
            2352*CHe[3, 3] + 2352*CHl1[1, 1] + 2352*CHl1[2, 2] + 
            2352*CHl1[3, 3] - 420480*CHl3[1, 1] + 15512*Pi^2*CHl3[1, 1] - 
            420480*CHl3[2, 2] + 15512*Pi^2*CHl3[2, 2] - 2352*CHl3[3, 3] - 
            2352*CHq1[1, 1] - 2352*CHq1[2, 2] + 1877213*CHq1[3, 3] - 
            15616*Pi^2*CHq1[3, 3] - 7056*CHq3[1, 1] - 7056*CHq3[2, 2] + 
            2036765*CHq3[3, 3] - 15616*Pi^2*CHq3[3, 3] - 4704*CHu[1, 1] - 
            4704*CHu[2, 2] + 13296*CHu[3, 3]) - 2*MW2^5*MZ2^7*
           (21408*CHd[1, 1] + 21408*CHd[2, 2] - 1840840*CHd[3, 3] + 
            17952*Pi^2*CHd[3, 3] + 21408*CHe[1, 1] + 21408*CHe[2, 2] + 
            21408*CHe[3, 3] + 21408*CHl1[1, 1] + 21408*CHl1[2, 2] + 
            21408*CHl1[3, 3] - 495959*CHl3[1, 1] - 56416*Pi^2*CHl3[1, 1] - 
            495959*CHl3[2, 2] - 56416*Pi^2*CHl3[2, 2] - 21408*CHl3[3, 3] - 
            21408*CHq1[1, 1] - 21408*CHq1[2, 2] - 2785766*CHq1[3, 3] + 
            212448*Pi^2*CHq1[3, 3] - 64224*CHq3[1, 1] - 64224*CHq3[2, 2] - 
            2828942*CHq3[3, 3] + 212448*Pi^2*CHq3[3, 3] - 42816*CHu[1, 1] - 
            42816*CHu[2, 2] + 14352*CHu[3, 3]) + 8*MW2^7*MZ2^5*
           (14112*CHd[1, 1] + 14112*CHd[2, 2] - 1383398*CHd[3, 3] + 
            15520*Pi^2*CHd[3, 3] + 14112*CHe[1, 1] + 14112*CHe[2, 2] + 
            14112*CHe[3, 3] + 14112*CHl1[1, 1] + 14112*CHl1[2, 2] + 
            14112*CHl1[3, 3] - 1160119*CHl3[1, 1] - 28256*Pi^2*CHl3[1, 1] - 
            1160119*CHl3[2, 2] - 28256*Pi^2*CHl3[2, 2] - 14112*CHl3[3, 3] - 
            14112*CHq1[1, 1] - 14112*CHq1[2, 2] + 1353818*CHq1[3, 3] + 
            120128*Pi^2*CHq1[3, 3] - 42336*CHq3[1, 1] - 42336*CHq3[2, 2] + 
            1503746*CHq3[3, 3] + 120128*Pi^2*CHq3[3, 3] - 28224*CHu[1, 1] - 
            28224*CHu[2, 2] + 24408*CHu[3, 3]) + 2*MW2^4*MZ2^8*
           (16944*CHd[1, 1] + 16944*CHd[2, 2] - 260657*CHd[3, 3] + 
            18928*Pi^2*CHd[3, 3] + 16944*CHe[1, 1] + 16944*CHe[2, 2] + 
            16944*CHe[3, 3] + 16944*CHl1[1, 1] + 16944*CHl1[2, 2] + 
            16944*CHl1[3, 3] - 302059*CHl3[1, 1] - 6848*Pi^2*CHl3[1, 1] - 
            302059*CHl3[2, 2] - 6848*Pi^2*CHl3[2, 2] - 16944*CHl3[3, 3] - 
            16944*CHq1[1, 1] - 16944*CHq1[2, 2] - 70096*CHq1[3, 3] + 
            70496*Pi^2*CHq1[3, 3] - 50832*CHq3[1, 1] - 50832*CHq3[2, 2] + 
            37316*CHq3[3, 3] + 70496*Pi^2*CHq3[3, 3] - 33888*CHu[1, 1] - 
            33888*CHu[2, 2] + 30516*CHu[3, 3])) + 
        MT2^5*(-18432*MW2^11*(116*CHd[3, 3] + 31*CHl3[1, 1] + 31*CHl3[2, 2] - 
            116*CHq1[3, 3] - 116*CHq3[3, 3]) - 3072*MW2^10*MZ2*
           (2*(-551 + 8*Pi^2)*CHd[3, 3] + (-803 + 8*Pi^2)*CHl3[1, 1] - 
            803*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2] + 3190*CHq1[3, 3] - 
            16*Pi^2*CHq1[3, 3] + 3145*CHq3[3, 3] - 16*Pi^2*CHq3[3, 3]) + 
          MZ2^11*((801 - 88*Pi^2)*CHd[3, 3] + (330 - 40*Pi^2)*CHl3[1, 1] + 
            330*CHl3[2, 2] - 40*Pi^2*CHl3[2, 2] - 378*CHq1[3, 3] + 
            64*Pi^2*CHq1[3, 3] - 618*CHq3[3, 3] + 64*Pi^2*CHq3[3, 3]) + 
          4*MW2^4*MZ2^7*(384*CHd[1, 1] + 384*CHd[2, 2] + 228452*CHd[3, 3] - 
            1152*Pi^2*CHd[3, 3] + 384*CHe[1, 1] + 384*CHe[2, 2] + 
            384*CHe[3, 3] + 384*CHl1[1, 1] + 384*CHl1[2, 2] + 
            384*CHl1[3, 3] - 131665*CHl3[1, 1] - 7408*Pi^2*CHl3[1, 1] - 
            131665*CHl3[2, 2] - 7408*Pi^2*CHl3[2, 2] - 384*CHl3[3, 3] - 
            384*CHq1[1, 1] - 384*CHq1[2, 2] + 376984*CHq1[3, 3] + 
            19296*Pi^2*CHq1[3, 3] - 1152*CHq3[1, 1] - 1152*CHq3[2, 2] + 
            484576*CHq3[3, 3] + 19296*Pi^2*CHq3[3, 3] - 768*CHu[1, 1] - 
            768*CHu[2, 2] - 27480*CHu[3, 3]) + 16*MW2^7*MZ2^4*
           (4992*CHd[1, 1] + 4992*CHd[2, 2] + 621502*CHd[3, 3] - 
            9600*Pi^2*CHd[3, 3] + 4992*CHe[1, 1] + 4992*CHe[2, 2] + 
            4992*CHe[3, 3] + 4992*CHl1[1, 1] + 4992*CHl1[2, 2] + 
            4992*CHl1[3, 3] + 380515*CHl3[1, 1] - 13696*Pi^2*CHl3[1, 1] + 
            380515*CHl3[2, 2] - 13696*Pi^2*CHl3[2, 2] - 4992*CHl3[3, 3] - 
            4992*CHq1[1, 1] - 4992*CHq1[2, 2] - 1661782*CHq1[3, 3] + 
            38208*Pi^2*CHq1[3, 3] - 14976*CHq3[1, 1] - 14976*CHq3[2, 2] - 
            1427542*CHq3[3, 3] + 38208*Pi^2*CHq3[3, 3] - 9984*CHu[1, 1] - 
            9984*CHu[2, 2] - 24492*CHu[3, 3]) - 64*MW2^8*MZ2^3*
           (576*CHd[1, 1] + 576*CHd[2, 2] + 261330*CHd[3, 3] - 
            480*Pi^2*CHd[3, 3] + 576*CHe[1, 1] + 576*CHe[2, 2] + 
            576*CHe[3, 3] + 576*CHl1[1, 1] + 576*CHl1[2, 2] + 
            576*CHl1[3, 3] + 70117*CHl3[1, 1] - 976*Pi^2*CHl3[1, 1] + 
            70117*CHl3[2, 2] - 976*Pi^2*CHl3[2, 2] - 576*CHl3[3, 3] - 
            576*CHq1[1, 1] - 576*CHq1[2, 2] - 177390*CHq1[3, 3] + 
            2976*Pi^2*CHq1[3, 3] - 1728*CHq3[1, 1] - 1728*CHq3[2, 2] - 
            128640*CHq3[3, 3] + 2976*Pi^2*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] - 9684*CHu[3, 3]) - 16*MW2^6*MZ2^5*
           (4512*CHd[1, 1] + 4512*CHd[2, 2] + 31144*CHd[3, 3] - 
            64*Pi^2*CHd[3, 3] + 4512*CHe[1, 1] + 4512*CHe[2, 2] + 
            4512*CHe[3, 3] + 4512*CHl1[1, 1] + 4512*CHl1[2, 2] + 
            4512*CHl1[3, 3] + 181281*CHl3[1, 1] - 10128*Pi^2*CHl3[1, 1] + 
            181281*CHl3[2, 2] - 10128*Pi^2*CHl3[2, 2] - 4512*CHl3[3, 3] - 
            4512*CHq1[1, 1] - 4512*CHq1[2, 2] - 1331056*CHq1[3, 3] + 
            36544*Pi^2*CHq1[3, 3] - 13536*CHq3[1, 1] - 13536*CHq3[2, 2] - 
            1176538*CHq3[3, 3] + 36544*Pi^2*CHq3[3, 3] - 9024*CHu[1, 1] - 
            9024*CHu[2, 2] - 4236*CHu[3, 3]) + 128*MW2^9*MZ2^2*
           (2*(29569 + 608*Pi^2)*CHd[3, 3] + (-9335 + 416*Pi^2)*CHl3[1, 1] - 
            9335*CHl3[2, 2] + 416*Pi^2*CHl3[2, 2] + 68482*CHq1[3, 3] - 
            640*Pi^2*CHq1[3, 3] + 76006*CHq3[3, 3] - 640*Pi^2*CHq3[3, 3] - 
            2700*CHu[3, 3]) + MW2*MZ2^10*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
            9045*CHd[3, 3] + 576*Pi^2*CHd[3, 3] - 480*CHe[1, 1] - 
            480*CHe[2, 2] - 480*CHe[3, 3] - 480*CHl1[1, 1] - 480*CHl1[2, 2] - 
            480*CHl1[3, 3] + 108*CHl3[1, 1] + 536*Pi^2*CHl3[1, 1] + 
            108*CHl3[2, 2] + 536*Pi^2*CHl3[2, 2] + 480*CHl3[3, 3] + 
            480*CHq1[1, 1] + 480*CHq1[2, 2] + 21078*CHq1[3, 3] - 
            2112*Pi^2*CHq1[3, 3] + 1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 
            14370*CHq3[3, 3] - 2112*Pi^2*CHq3[3, 3] + 960*CHu[1, 1] + 
            960*CHu[2, 2] - 2100*CHu[3, 3]) - 2*MW2^3*MZ2^8*
           (5952*CHd[1, 1] + 5952*CHd[2, 2] + 115455*CHd[3, 3] + 
            4672*Pi^2*CHd[3, 3] + 5952*CHe[1, 1] + 5952*CHe[2, 2] + 
            5952*CHe[3, 3] + 5952*CHl1[1, 1] + 5952*CHl1[2, 2] + 
            5952*CHl1[3, 3] - 126194*CHl3[1, 1] - 7392*Pi^2*CHl3[1, 1] - 
            126194*CHl3[2, 2] - 7392*Pi^2*CHl3[2, 2] - 5952*CHl3[3, 3] - 
            5952*CHq1[1, 1] - 5952*CHq1[2, 2] - 144000*CHq1[3, 3] + 
            35936*Pi^2*CHq1[3, 3] - 17856*CHq3[1, 1] - 17856*CHq3[2, 2] + 
            41574*CHq3[3, 3] + 35936*Pi^2*CHq3[3, 3] - 11904*CHu[1, 1] - 
            11904*CHu[2, 2] - 798*CHu[3, 3]) + 2*MW2^2*MZ2^9*
           (2352*CHd[1, 1] + 2352*CHd[2, 2] + 23797*CHd[3, 3] + 
            576*Pi^2*CHd[3, 3] + 2352*CHe[1, 1] + 2352*CHe[2, 2] + 
            2352*CHe[3, 3] + 2352*CHl1[1, 1] + 2352*CHl1[2, 2] + 
            2352*CHl1[3, 3] - 21865*CHl3[1, 1] - 1720*Pi^2*CHl3[1, 1] - 
            21865*CHl3[2, 2] - 1720*Pi^2*CHl3[2, 2] - 2352*CHl3[3, 3] - 
            2352*CHq1[1, 1] - 2352*CHq1[2, 2] - 86170*CHq1[3, 3] + 
            9888*Pi^2*CHq1[3, 3] - 7056*CHq3[1, 1] - 7056*CHq3[2, 2] - 
            38122*CHq3[3, 3] + 9888*Pi^2*CHq3[3, 3] - 4704*CHu[1, 1] - 
            4704*CHu[2, 2] + 6780*CHu[3, 3]) + 4*MW2^5*MZ2^6*
           (8832*CHd[1, 1] + 8832*CHd[2, 2] - 464336*CHd[3, 3] + 
            14208*Pi^2*CHd[3, 3] + 8832*CHe[1, 1] + 8832*CHe[2, 2] + 
            8832*CHe[3, 3] + 8832*CHl1[1, 1] + 8832*CHl1[2, 2] + 
            8832*CHl1[3, 3] + 229191*CHl3[1, 1] - 4064*Pi^2*CHl3[1, 1] + 
            229191*CHl3[2, 2] - 4064*Pi^2*CHl3[2, 2] - 8832*CHl3[3, 3] - 
            8832*CHq1[1, 1] - 8832*CHq1[2, 2] - 2202442*CHq1[3, 3] + 
            43392*Pi^2*CHq1[3, 3] - 26496*CHq3[1, 1] - 26496*CHq3[2, 2] - 
            2053750*CHq3[3, 3] + 43392*Pi^2*CHq3[3, 3] - 17664*CHu[1, 1] - 
            17664*CHu[2, 2] + 36696*CHu[3, 3])) + 
        MT2^3*MW2*(-184320*MW2^12*(20*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
            20*CHq1[3, 3] - 20*CHq3[3, 3]) - 512*MW2^11*MZ2*
           (8*(-1171 + 40*Pi^2)*CHd[3, 3] + (-1309 + 160*Pi^2)*CHl3[1, 1] - 
            1309*CHl3[2, 2] + 160*Pi^2*CHl3[2, 2] + 30968*CHq1[3, 3] - 
            320*Pi^2*CHq1[3, 3] + 23678*CHq3[3, 3] - 320*Pi^2*CHq3[3, 3]) + 
          MZ2^12*((801 - 88*Pi^2)*CHd[3, 3] + (330 - 40*Pi^2)*CHl3[1, 1] + 
            330*CHl3[2, 2] - 40*Pi^2*CHl3[2, 2] - 378*CHq1[3, 3] + 
            64*Pi^2*CHq1[3, 3] - 618*CHq3[3, 3] + 64*Pi^2*CHq3[3, 3]) + 
          2*MW2^4*MZ2^8*(-21312*CHd[1, 1] - 21312*CHd[2, 2] + 
            696179*CHd[3, 3] - 19520*Pi^2*CHd[3, 3] - 21312*CHe[1, 1] - 
            21312*CHe[2, 2] - 21312*CHe[3, 3] - 21312*CHl1[1, 1] - 
            21312*CHl1[2, 2] - 21312*CHl1[3, 3] + 150985*CHl3[1, 1] + 
            21024*Pi^2*CHl3[1, 1] + 150985*CHl3[2, 2] + 21024*Pi^2*
             CHl3[2, 2] + 21312*CHl3[3, 3] + 21312*CHq1[1, 1] + 
            21312*CHq1[2, 2] + 1869202*CHq1[3, 3] - 117184*Pi^2*CHq1[3, 3] + 
            63936*CHq3[1, 1] + 63936*CHq3[2, 2] + 1804360*CHq3[3, 3] - 
            117184*Pi^2*CHq3[3, 3] + 42624*CHu[1, 1] + 42624*CHu[2, 2] - 
            37314*CHu[3, 3]) + 8*MW2^5*MZ2^7*(2592*CHd[1, 1] + 
            2592*CHd[2, 2] - 348368*CHd[3, 3] + 32*Pi^2*CHd[3, 3] + 
            2592*CHe[1, 1] + 2592*CHe[2, 2] + 2592*CHe[3, 3] + 
            2592*CHl1[1, 1] + 2592*CHl1[2, 2] + 2592*CHl1[3, 3] + 
            94045*CHl3[1, 1] - 14864*Pi^2*CHl3[1, 1] + 94045*CHl3[2, 2] - 
            14864*Pi^2*CHl3[2, 2] - 2592*CHl3[3, 3] - 2592*CHq1[1, 1] - 
            2592*CHq1[2, 2] - 1385635*CHq1[3, 3] + 44896*Pi^2*CHq1[3, 3] - 
            7776*CHq3[1, 1] - 7776*CHq3[2, 2] - 1401475*CHq3[3, 3] + 
            44896*Pi^2*CHq3[3, 3] - 5184*CHu[1, 1] - 5184*CHu[2, 2] - 
            7272*CHu[3, 3]) - 128*MW2^9*MZ2^3*(960*CHd[1, 1] + 
            960*CHd[2, 2] + 118355*CHd[3, 3] - 1120*Pi^2*CHd[3, 3] + 
            960*CHe[1, 1] + 960*CHe[2, 2] + 960*CHe[3, 3] + 960*CHl1[1, 1] + 
            960*CHl1[2, 2] + 960*CHl1[3, 3] + 85852*CHl3[1, 1] - 
            1744*Pi^2*CHl3[1, 1] + 85852*CHl3[2, 2] - 1744*Pi^2*CHl3[2, 2] - 
            960*CHl3[3, 3] - 960*CHq1[1, 1] - 960*CHq1[2, 2] - 
            261113*CHq1[3, 3] + 5152*Pi^2*CHq1[3, 3] - 2880*CHq3[1, 1] - 
            2880*CHq3[2, 2] - 315272*CHq3[3, 3] + 5152*Pi^2*CHq3[3, 3] - 
            1920*CHu[1, 1] - 1920*CHu[2, 2] - 3270*CHu[3, 3]) + 
          128*MW2^10*MZ2^2*(2*(53687 + 1984*Pi^2)*CHd[3, 3] + 
            3*(12615 + 448*Pi^2)*CHl3[1, 1] + 37845*CHl3[2, 2] + 
            1344*Pi^2*CHl3[2, 2] + 41222*CHq1[3, 3] - 2048*Pi^2*CHq1[3, 3] - 
            22654*CHq3[3, 3] - 2048*Pi^2*CHq3[3, 3] - 2700*CHu[3, 3]) + 
          MW2*MZ2^11*(-480*CHd[1, 1] - 480*CHd[2, 2] - 1017*CHd[3, 3] - 
            128*Pi^2*CHd[3, 3] - 480*CHe[1, 1] - 480*CHe[2, 2] - 
            480*CHe[3, 3] - 480*CHl1[1, 1] - 480*CHl1[2, 2] - 
            480*CHl1[3, 3] + 1038*CHl3[1, 1] + 216*Pi^2*CHl3[1, 1] + 
            1038*CHl3[2, 2] + 216*Pi^2*CHl3[2, 2] + 480*CHl3[3, 3] + 
            480*CHq1[1, 1] + 480*CHq1[2, 2] + 17514*CHq1[3, 3] - 
            1600*Pi^2*CHq1[3, 3] + 1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 
            11586*CHq3[3, 3] - 1600*Pi^2*CHq3[3, 3] + 960*CHu[1, 1] + 
            960*CHu[2, 2] - 1560*CHu[3, 3]) + 2*MW2^2*MZ2^10*
           (432*CHd[1, 1] + 432*CHd[2, 2] - 6452*CHd[3, 3] + 
            1648*Pi^2*CHd[3, 3] + 432*CHe[1, 1] + 432*CHe[2, 2] + 
            432*CHe[3, 3] + 432*CHl1[1, 1] + 432*CHl1[2, 2] + 
            432*CHl1[3, 3] - 16849*CHl3[1, 1] - 136*Pi^2*CHl3[1, 1] - 
            16849*CHl3[2, 2] - 136*Pi^2*CHl3[2, 2] - 432*CHl3[3, 3] - 
            432*CHq1[1, 1] - 432*CHq1[2, 2] - 23134*CHq1[3, 3] + 
            2336*Pi^2*CHq1[3, 3] - 1296*CHq3[1, 1] - 1296*CHq3[2, 2] - 
            1678*CHq3[3, 3] + 2336*Pi^2*CHq3[3, 3] - 864*CHu[1, 1] - 
            864*CHu[2, 2] + 1224*CHu[3, 3]) + 16*MW2^8*MZ2^4*
           (16128*CHd[1, 1] + 16128*CHd[2, 2] - 692654*CHd[3, 3] - 
            32768*Pi^2*CHd[3, 3] + 16128*CHe[1, 1] + 16128*CHe[2, 2] + 
            16128*CHe[3, 3] + 16128*CHl1[1, 1] + 16128*CHl1[2, 2] + 
            16128*CHl1[3, 3] + 94855*CHl3[1, 1] - 45184*Pi^2*CHl3[1, 1] + 
            94855*CHl3[2, 2] - 45184*Pi^2*CHl3[2, 2] - 16128*CHl3[3, 3] - 
            16128*CHq1[1, 1] - 16128*CHq1[2, 2] - 2336002*CHq1[3, 3] + 
            125312*Pi^2*CHq1[3, 3] - 48384*CHq3[1, 1] - 48384*CHq3[2, 2] - 
            2513122*CHq3[3, 3] + 125312*Pi^2*CHq3[3, 3] - 32256*CHu[1, 1] - 
            32256*CHu[2, 2] + 1764*CHu[3, 3]) + 4*MW2^3*MZ2^9*
           (3072*CHd[1, 1] + 3072*CHd[2, 2] - 38408*CHd[3, 3] + 
            304*Pi^2*CHd[3, 3] + 3072*CHe[1, 1] + 3072*CHe[2, 2] + 
            3072*CHe[3, 3] + 3072*CHl1[1, 1] + 3072*CHl1[2, 2] + 
            3072*CHl1[3, 3] + 6627*CHl3[1, 1] - 1112*Pi^2*CHl3[1, 1] + 
            6627*CHl3[2, 2] - 1112*Pi^2*CHl3[2, 2] - 3072*CHl3[3, 3] - 
            3072*CHq1[1, 1] - 3072*CHq1[2, 2] - 130486*CHq1[3, 3] + 
            9488*Pi^2*CHq1[3, 3] - 9216*CHq3[1, 1] - 9216*CHq3[2, 2] - 
            140119*CHq3[3, 3] + 9488*Pi^2*CHq3[3, 3] - 6144*CHu[1, 1] - 
            6144*CHu[2, 2] + 7851*CHu[3, 3]) - 16*MW2^7*MZ2^5*
           (13632*CHd[1, 1] + 13632*CHd[2, 2] - 1072410*CHd[3, 3] + 
            2368*Pi^2*CHd[3, 3] + 13632*CHe[1, 1] + 13632*CHe[2, 2] + 
            13632*CHe[3, 3] + 13632*CHl1[1, 1] + 13632*CHl1[2, 2] + 
            13632*CHl1[3, 3] - 590803*CHl3[1, 1] - 30144*Pi^2*CHl3[1, 1] - 
            590803*CHl3[2, 2] - 30144*Pi^2*CHl3[2, 2] - 13632*CHl3[3, 3] - 
            13632*CHq1[1, 1] - 13632*CHq1[2, 2] - 234210*CHq1[3, 3] + 
            111680*Pi^2*CHq1[3, 3] - 40896*CHq3[1, 1] - 40896*CHq3[2, 2] - 
            205236*CHq3[3, 3] + 111680*Pi^2*CHq3[3, 3] - 27264*CHu[1, 1] - 
            27264*CHu[2, 2] + 17160*CHu[3, 3]) + 4*MW2^6*MZ2^6*
           (23040*CHd[1, 1] + 23040*CHd[2, 2] - 861252*CHd[3, 3] + 
            52096*Pi^2*CHd[3, 3] + 23040*CHe[1, 1] + 23040*CHe[2, 2] + 
            23040*CHe[3, 3] + 23040*CHl1[1, 1] + 23040*CHl1[2, 2] + 
            23040*CHl1[3, 3] - 1590007*CHl3[1, 1] + 2176*Pi^2*CHl3[1, 1] - 
            1590007*CHl3[2, 2] + 2176*Pi^2*CHl3[2, 2] - 23040*CHl3[3, 3] - 
            23040*CHq1[1, 1] - 23040*CHq1[2, 2] + 3749190*CHq1[3, 3] + 
            93440*Pi^2*CHq1[3, 3] - 69120*CHq3[1, 1] - 69120*CHq3[2, 2] + 
            4015938*CHq3[3, 3] + 93440*Pi^2*CHq3[3, 3] - 46080*CHu[1, 1] - 
            46080*CHu[2, 2] + 68472*CHu[3, 3])) + 3*MT2^4*MW2*
         (5120*MW2^11*(236*CHd[3, 3] + 37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            236*CHq1[3, 3] - 236*CHq3[3, 3]) + 1024*MW2^10*MZ2*
           ((-1757 + 40*Pi^2)*CHd[3, 3] + (-761 + 20*Pi^2)*CHl3[1, 1] - 
            761*CHl3[2, 2] + 20*Pi^2*CHl3[2, 2] + 5297*CHq1[3, 3] - 
            40*Pi^2*CHq1[3, 3] + 4667*CHq3[3, 3] - 40*Pi^2*CHq3[3, 3]) - 
          2*MW2^4*MZ2^7*(288*CHd[1, 1] + 288*CHd[2, 2] - 38296*CHd[3, 3] - 
            2656*Pi^2*CHd[3, 3] + 288*CHe[1, 1] + 288*CHe[2, 2] + 
            288*CHe[3, 3] + 288*CHl1[1, 1] + 288*CHl1[2, 2] + 
            288*CHl1[3, 3] + 85631*CHl3[1, 1] - 12416*Pi^2*CHl3[1, 1] + 
            85631*CHl3[2, 2] - 12416*Pi^2*CHl3[2, 2] - 288*CHl3[3, 3] - 
            288*CHq1[1, 1] - 288*CHq1[2, 2] - 884162*CHq1[3, 3] + 
            30880*Pi^2*CHq1[3, 3] - 864*CHq3[1, 1] - 864*CHq3[2, 2] - 
            848234*CHq3[3, 3] + 30880*Pi^2*CHq3[3, 3] - 576*CHu[1, 1] - 
            576*CHu[2, 2] - 22464*CHu[3, 3]) - 32*MW2^7*MZ2^4*
           (2112*CHd[1, 1] + 2112*CHd[2, 2] + 37185*CHd[3, 3] - 
            4048*Pi^2*CHd[3, 3] + 2112*CHe[1, 1] + 2112*CHe[2, 2] + 
            2112*CHe[3, 3] + 2112*CHl1[1, 1] + 2112*CHl1[2, 2] + 
            2112*CHl1[3, 3] + 70482*CHl3[1, 1] - 5768*Pi^2*CHl3[1, 1] + 
            70482*CHl3[2, 2] - 5768*Pi^2*CHl3[2, 2] - 2112*CHl3[3, 3] - 
            2112*CHq1[1, 1] - 2112*CHq1[2, 2] - 446727*CHq1[3, 3] + 
            16096*Pi^2*CHq1[3, 3] - 6336*CHq3[1, 1] - 6336*CHq3[2, 2] - 
            435843*CHq3[3, 3] + 16096*Pi^2*CHq3[3, 3] - 4224*CHu[1, 1] - 
            4224*CHu[2, 2] - 3384*CHu[3, 3]) + 128*MW2^8*MZ2^3*
           (240*CHd[1, 1] + 240*CHd[2, 2] + 57777*CHd[3, 3] - 
            168*Pi^2*CHd[3, 3] + 240*CHe[1, 1] + 240*CHe[2, 2] + 
            240*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
            240*CHl1[3, 3] + 25535*CHl3[1, 1] - 396*Pi^2*CHl3[1, 1] + 
            25535*CHl3[2, 2] - 396*Pi^2*CHl3[2, 2] - 240*CHl3[3, 3] - 
            240*CHq1[1, 1] - 240*CHq1[2, 2] - 67479*CHq1[3, 3] + 
            1224*Pi^2*CHq1[3, 3] - 720*CHq3[1, 1] - 720*CHq3[2, 2] - 
            71097*CHq3[3, 3] + 1224*Pi^2*CHq3[3, 3] - 480*CHu[1, 1] - 
            480*CHu[2, 2] - 1920*CHu[3, 3]) - 128*MW2^9*MZ2^2*
           (2*(16799 + 512*Pi^2)*CHd[3, 3] + (4155 + 352*Pi^2)*CHl3[1, 1] + 
            4155*CHl3[2, 2] + 352*Pi^2*CHl3[2, 2] + 28010*CHq1[3, 3] - 
            544*Pi^2*CHq1[3, 3] + 19130*CHq3[3, 3] - 544*Pi^2*CHq3[3, 3] - 
            1200*CHu[3, 3]) + 2*MW2*MZ2^10*(240*CHd[1, 1] + 240*CHd[2, 2] - 
            1851*CHd[3, 3] - 244*Pi^2*CHd[3, 3] + 240*CHe[1, 1] + 
            240*CHe[2, 2] + 240*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
            240*CHl1[3, 3] + 2631*CHl3[1, 1] - 248*Pi^2*CHl3[1, 1] + 
            2631*CHl3[2, 2] - 248*Pi^2*CHl3[2, 2] - 240*CHl3[3, 3] - 
            240*CHq1[1, 1] - 240*CHq1[2, 2] - 12762*CHq1[3, 3] + 
            1024*Pi^2*CHq1[3, 3] - 720*CHq3[1, 1] - 720*CHq3[2, 2] - 
            15468*CHq3[3, 3] + 1024*Pi^2*CHq3[3, 3] - 480*CHu[1, 1] - 
            480*CHu[2, 2] + 378*CHu[3, 3]) - 3*MW2^2*MZ2^9*
           (1408*CHd[1, 1] + 1408*CHd[2, 2] - 19593*CHd[3, 3] + 
            400*Pi^2*CHd[3, 3] + 1408*CHe[1, 1] + 1408*CHe[2, 2] + 
            1408*CHe[3, 3] + 1408*CHl1[1, 1] + 1408*CHl1[2, 2] + 
            1408*CHl1[3, 3] - 2364*CHl3[1, 1] - 1048*Pi^2*CHl3[1, 1] - 
            2364*CHl3[2, 2] - 1048*Pi^2*CHl3[2, 2] - 1408*CHl3[3, 3] - 
            1408*CHq1[1, 1] - 1408*CHq1[2, 2] - 85386*CHq1[3, 3] + 
            6016*Pi^2*CHq1[3, 3] - 4224*CHq3[1, 1] - 4224*CHq3[2, 2] - 
            80274*CHq3[3, 3] + 6016*Pi^2*CHq3[3, 3] - 2816*CHu[1, 1] - 
            2816*CHu[2, 2] + 3304*CHu[3, 3]) + 8*MW2^6*MZ2^5*
           (7776*CHd[1, 1] + 7776*CHd[2, 2] - 370818*CHd[3, 3] - 
            608*Pi^2*CHd[3, 3] + 7776*CHe[1, 1] + 7776*CHe[2, 2] + 
            7776*CHe[3, 3] + 7776*CHl1[1, 1] + 7776*CHl1[2, 2] + 
            7776*CHl1[3, 3] - 84107*CHl3[1, 1] - 17600*Pi^2*CHl3[1, 1] - 
            84107*CHl3[2, 2] - 17600*Pi^2*CHl3[2, 2] - 7776*CHl3[3, 3] - 
            7776*CHq1[1, 1] - 7776*CHq1[2, 2] - 923634*CHq1[3, 3] + 
            62912*Pi^2*CHq1[3, 3] - 23328*CHq3[1, 1] - 23328*CHq3[2, 2] - 
            846642*CHq3[3, 3] + 62912*Pi^2*CHq3[3, 3] - 15552*CHu[1, 1] - 
            15552*CHu[2, 2] + 3600*CHu[3, 3]) + 2*MW2^3*MZ2^8*
           (5040*CHd[1, 1] + 5040*CHd[2, 2] - 114569*CHd[3, 3] + 
            3952*Pi^2*CHd[3, 3] + 5040*CHe[1, 1] + 5040*CHe[2, 2] + 
            5040*CHe[3, 3] + 5040*CHl1[1, 1] + 5040*CHl1[2, 2] + 
            5040*CHl1[3, 3] - 33400*CHl3[1, 1] - 6560*Pi^2*CHl3[1, 1] - 
            33400*CHl3[2, 2] - 6560*Pi^2*CHl3[2, 2] - 5040*CHl3[3, 3] - 
            5040*CHq1[1, 1] - 5040*CHq1[2, 2] - 501910*CHq1[3, 3] + 
            31232*Pi^2*CHq1[3, 3] - 15120*CHq3[1, 1] - 15120*CHq3[2, 2] - 
            450706*CHq3[3, 3] + 31232*Pi^2*CHq3[3, 3] - 10080*CHu[1, 1] - 
            10080*CHu[2, 2] + 5352*CHu[3, 3]) - 8*MW2^5*MZ2^6*
           (3888*CHd[1, 1] + 3888*CHd[2, 2] - 190396*CHd[3, 3] + 
            6000*Pi^2*CHd[3, 3] + 3888*CHe[1, 1] + 3888*CHe[2, 2] + 
            3888*CHe[3, 3] + 3888*CHl1[1, 1] + 3888*CHl1[2, 2] + 
            3888*CHl1[3, 3] - 125994*CHl3[1, 1] - 2136*Pi^2*CHl3[1, 1] - 
            125994*CHl3[2, 2] - 2136*Pi^2*CHl3[2, 2] - 3888*CHl3[3, 3] - 
            3888*CHq1[1, 1] - 3888*CHq1[2, 2] - 13157*CHq1[3, 3] + 
            19776*Pi^2*CHq1[3, 3] - 11664*CHq3[1, 1] - 11664*CHq3[2, 2] + 
            25219*CHq3[3, 3] + 19776*Pi^2*CHq3[3, 3] - 7776*CHu[1, 1] - 
            7776*CHu[2, 2] + 11448*CHu[3, 3]) + 
          MZ2^11*((-261 + 88*Pi^2)*CHd[3, 3] + 2*(10*(-39 + 2*Pi^2)*CHl3[1, 
                1] + 10*(-39 + 2*Pi^2)*CHl3[2, 2] + 99*CHq1[3, 3] - 
              32*Pi^2*CHq1[3, 3] + 669*CHq3[3, 3] - 32*Pi^2*CHq3[3, 3] + 
              90*CHu[3, 3])))) + 
      MH2*(6*MT2^7*(-256*MW2^8*MZ2*(96*CHd[3, 3] + 139*CHl3[1, 1] + 
            139*CHl3[2, 2] - 288*CHq1[3, 3] - 342*CHq3[3, 3]) + 
          8192*MW2^9*(2*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[3, 3] - 
            2*CHq3[3, 3]) + 2*MW2^3*MZ2^6*(11364*CHd[3, 3] - 
            12793*CHl3[1, 1] - 12793*CHl3[2, 2] + 59946*CHq1[3, 3] + 
            61518*CHq3[3, 3] - 696*CHu[3, 3]) - 8*MW2^5*MZ2^4*
           (17938*CHd[3, 3] + 8259*CHl3[1, 1] + 8259*CHl3[2, 2] - 
            26482*CHq1[3, 3] - 19954*CHq3[3, 3] - 492*CHu[3, 3]) - 
          4*MW2^2*MZ2^7*(4582*CHd[3, 3] - 1645*CHl3[1, 1] - 1645*CHl3[2, 2] + 
            8189*CHq1[3, 3] + 10109*CHq3[3, 3] - 240*CHu[3, 3]) + 
          64*MW2^6*MZ2^3*(2603*CHd[3, 3] + 249*CHl3[1, 1] + 249*CHl3[2, 2] - 
            809*CHq1[3, 3] + 232*CHq3[3, 3] - 102*CHu[3, 3]) + 
          8*MW2^4*MZ2^5*(4690*CHd[3, 3] + 7357*CHl3[1, 1] + 7357*CHl3[2, 2] - 
            27958*CHq1[3, 3] - 25408*CHq3[3, 3] - 96*CHu[3, 3]) - 
          64*MW2^7*MZ2^2*(1022*CHd[3, 3] - 607*CHl3[1, 1] - 607*CHl3[2, 2] + 
            1318*CHq1[3, 3] + 2050*CHq3[3, 3] - 60*CHu[3, 3]) - 
          45*MZ2^9*(6*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 
            2*CHq1[3, 3] + 8*CHq3[3, 3] + 2*CHu[3, 3]) + 
          3*MW2*MZ2^8*(1415*CHd[3, 3] - 465*CHl3[1, 1] - 465*CHl3[2, 2] + 
            1122*CHq1[3, 3] + 2192*CHq3[3, 3] + 14*CHu[3, 3])) - 
        MW2^5*(MW2 + MZ2)*(27648*MW2^10*(4*CHd[3, 3] - CHl3[1, 1] - 
            CHl3[2, 2] - 4*CHq1[3, 3] - 4*CHq3[3, 3]) - 64*MW2^8*MZ2^2*
           (6*(981 + 64*Pi^2)*CHd[3, 3] + (4897 + 128*Pi^2)*CHl3[1, 1] + 
            4897*CHl3[2, 2] + 128*Pi^2*CHl3[2, 2] - 1614*CHq1[3, 3] - 
            192*Pi^2*CHq1[3, 3] - 11598*CHq3[3, 3] - 192*Pi^2*CHq3[3, 3]) + 
          1024*MW2^9*MZ2*((-125 + 8*Pi^2)*CHd[3, 3] + (95 + 4*Pi^2)*
             CHl3[1, 1] + 95*CHl3[2, 2] + 4*Pi^2*CHl3[2, 2] + 
            449*CHq1[3, 3] - 8*Pi^2*CHq1[3, 3] + 179*CHq3[3, 3] - 
            8*Pi^2*CHq3[3, 3]) + MZ2^10*((801 - 88*Pi^2)*CHd[3, 3] + 
            (330 - 40*Pi^2)*CHl3[1, 1] + 330*CHl3[2, 2] - 
            40*Pi^2*CHl3[2, 2] - 378*CHq1[3, 3] + 64*Pi^2*CHq1[3, 3] - 
            618*CHq3[3, 3] + 64*Pi^2*CHq3[3, 3]) - 8*MW2^3*MZ2^7*
           (120*CHd[1, 1] + 120*CHd[2, 2] - 22935*CHd[3, 3] + 
            88*Pi^2*CHd[3, 3] + 120*CHe[1, 1] + 120*CHe[2, 2] + 
            120*CHe[3, 3] + 120*CHl1[1, 1] + 120*CHl1[2, 2] + 
            120*CHl1[3, 3] + 349*CHl3[1, 1] - 600*Pi^2*CHl3[1, 1] + 
            349*CHl3[2, 2] - 600*Pi^2*CHl3[2, 2] - 120*CHl3[3, 3] - 
            120*CHq1[1, 1] - 120*CHq1[2, 2] - 51096*CHq1[3, 3] + 
            1928*Pi^2*CHq1[3, 3] - 360*CHq3[1, 1] - 360*CHq3[2, 2] - 
            56214*CHq3[3, 3] + 1928*Pi^2*CHq3[3, 3] - 240*CHu[1, 1] - 
            240*CHu[2, 2] + 120*CHu[3, 3]) + 32*MW2^7*MZ2^3*
           (192*CHd[1, 1] + 192*CHd[2, 2] - 2254*CHd[3, 3] - 
            288*Pi^2*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 
            192*CHe[3, 3] + 192*CHl1[1, 1] + 192*CHl1[2, 2] + 
            192*CHl1[3, 3] + 9389*CHl3[1, 1] - 368*Pi^2*CHl3[1, 1] + 
            9389*CHl3[2, 2] - 368*Pi^2*CHl3[2, 2] - 192*CHl3[3, 3] - 
            192*CHq1[1, 1] - 192*CHq1[2, 2] - 39050*CHq1[3, 3] + 
            1056*Pi^2*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] - 
            57650*CHq3[3, 3] + 1056*Pi^2*CHq3[3, 3] - 384*CHu[1, 1] - 
            384*CHu[2, 2] + 192*CHu[3, 3]) - 2*MW2*MZ2^9*(240*CHd[1, 1] + 
            240*CHd[2, 2] + 153*CHd[3, 3] - 24*Pi^2*CHd[3, 3] + 
            240*CHe[1, 1] + 240*CHe[2, 2] + 240*CHe[3, 3] + 240*CHl1[1, 1] + 
            240*CHl1[2, 2] + 240*CHl1[3, 3] + 801*CHl3[1, 1] - 
            148*Pi^2*CHl3[1, 1] + 801*CHl3[2, 2] - 148*Pi^2*CHl3[2, 2] - 
            240*CHl3[3, 3] - 240*CHq1[1, 1] - 240*CHq1[2, 2] - 
            7668*CHq1[3, 3] + 864*Pi^2*CHq1[3, 3] - 720*CHq3[1, 1] - 
            720*CHq3[2, 2] - 7104*CHq3[3, 3] + 864*Pi^2*CHq3[3, 3] - 
            480*CHu[1, 1] - 480*CHu[2, 2] + 240*CHu[3, 3]) + 
          16*MW2^5*MZ2^5*(624*CHd[1, 1] + 624*CHd[2, 2] - 43937*CHd[3, 3] + 
            240*Pi^2*CHd[3, 3] + 624*CHe[1, 1] + 624*CHe[2, 2] + 
            624*CHe[3, 3] + 624*CHl1[1, 1] + 624*CHl1[2, 2] + 
            624*CHl1[3, 3] - 40014*CHl3[1, 1] - 1328*Pi^2*CHl3[1, 1] - 
            40014*CHl3[2, 2] - 1328*Pi^2*CHl3[2, 2] - 624*CHl3[3, 3] - 
            624*CHq1[1, 1] - 624*CHq1[2, 2] + 46244*CHq1[3, 3] + 
            5088*Pi^2*CHq1[3, 3] - 1872*CHq3[1, 1] - 1872*CHq3[2, 2] + 
            47516*CHq3[3, 3] + 5088*Pi^2*CHq3[3, 3] - 1248*CHu[1, 1] - 
            1248*CHu[2, 2] + 624*CHu[3, 3]) - 8*MW2^6*MZ2^4*
           (1536*CHd[1, 1] + 1536*CHd[2, 2] - 134410*CHd[3, 3] - 
            3008*Pi^2*CHd[3, 3] + 1536*CHe[1, 1] + 1536*CHe[2, 2] + 
            1536*CHe[3, 3] + 1536*CHl1[1, 1] + 1536*CHl1[2, 2] + 
            1536*CHl1[3, 3] - 41403*CHl3[1, 1] - 4320*Pi^2*CHl3[1, 1] - 
            41403*CHl3[2, 2] - 4320*Pi^2*CHl3[2, 2] - 1536*CHl3[3, 3] - 
            1536*CHq1[1, 1] - 1536*CHq1[2, 2] - 80162*CHq1[3, 3] + 
            12032*Pi^2*CHq1[3, 3] - 4608*CHq3[1, 1] - 4608*CHq3[2, 2] - 
            115250*CHq3[3, 3] + 12032*Pi^2*CHq3[3, 3] - 3072*CHu[1, 1] - 
            3072*CHu[2, 2] + 1536*CHu[3, 3]) + MW2^2*MZ2^8*
           (1824*CHd[1, 1] + 1824*CHd[2, 2] - 44449*CHd[3, 3] + 
            1440*Pi^2*CHd[3, 3] + 1824*CHe[1, 1] + 1824*CHe[2, 2] + 
            1824*CHe[3, 3] + 1824*CHl1[1, 1] + 1824*CHl1[2, 2] + 
            1824*CHl1[3, 3] - 12734*CHl3[1, 1] - 1664*Pi^2*CHl3[1, 1] - 
            12734*CHl3[2, 2] - 1664*Pi^2*CHl3[2, 2] - 1824*CHl3[3, 3] - 
            1824*CHq1[1, 1] - 1824*CHq1[2, 2] - 106514*CHq1[3, 3] + 
            9408*Pi^2*CHq1[3, 3] - 5472*CHq3[1, 1] - 5472*CHq3[2, 2] - 
            105962*CHq3[3, 3] + 9408*Pi^2*CHq3[3, 3] - 3648*CHu[1, 1] - 
            3648*CHu[2, 2] + 1824*CHu[3, 3]) - 2*MW2^4*MZ2^6*
           (2112*CHd[1, 1] + 2112*CHd[2, 2] + 41012*CHd[3, 3] + 
            4416*Pi^2*CHd[3, 3] + 2112*CHe[1, 1] + 2112*CHe[2, 2] + 
            2112*CHe[3, 3] + 2112*CHl1[1, 1] + 2112*CHl1[2, 2] + 
            2112*CHl1[3, 3] - 134563*CHl3[1, 1] + 416*Pi^2*CHl3[1, 1] - 
            134563*CHl3[2, 2] + 416*Pi^2*CHl3[2, 2] - 2112*CHl3[3, 3] - 
            2112*CHq1[1, 1] - 2112*CHq1[2, 2] + 450646*CHq1[3, 3] + 
            7680*Pi^2*CHq1[3, 3] - 6336*CHq3[1, 1] - 6336*CHq3[2, 2] + 
            504886*CHq3[3, 3] + 7680*Pi^2*CHq3[3, 3] - 4224*CHu[1, 1] - 
            4224*CHu[2, 2] + 2112*CHu[3, 3])) + 
        MT2^5*(18432*MW2^11*(116*CHd[3, 3] + 31*CHl3[1, 1] + 31*CHl3[2, 2] - 
            116*CHq1[3, 3] - 116*CHq3[3, 3]) + 
          MZ2^11*((-801 + 88*Pi^2)*CHd[3, 3] + 10*(-33 + 4*Pi^2)*CHl3[1, 1] - 
            330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 378*CHq1[3, 3] - 
            64*Pi^2*CHq1[3, 3] + 618*CHq3[3, 3] - 64*Pi^2*CHq3[3, 3]) + 
          3072*MW2^10*MZ2*(2*(-551 + 8*Pi^2)*CHd[3, 3] + (-803 + 8*Pi^2)*
             CHl3[1, 1] - 803*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2] + 
            3190*CHq1[3, 3] - 16*Pi^2*CHq1[3, 3] + 3145*CHq3[3, 3] - 
            16*Pi^2*CHq3[3, 3]) - 2*MW2^4*MZ2^7*(768*CHd[1, 1] + 
            768*CHd[2, 2] + 461188*CHd[3, 3] - 2304*Pi^2*CHd[3, 3] + 
            768*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] + 768*CHl1[1, 1] + 
            768*CHl1[2, 2] + 768*CHl1[3, 3] - 279197*CHl3[1, 1] - 
            14816*Pi^2*CHl3[1, 1] - 279197*CHl3[2, 2] - 14816*Pi^2*
             CHl3[2, 2] - 768*CHl3[3, 3] - 768*CHq1[1, 1] - 768*CHq1[2, 2] + 
            759458*CHq1[3, 3] + 38592*Pi^2*CHq1[3, 3] - 2304*CHq3[1, 1] - 
            2304*CHq3[2, 2] + 974642*CHq3[3, 3] + 38592*Pi^2*CHq3[3, 3] - 
            1536*CHu[1, 1] - 1536*CHu[2, 2] - 54960*CHu[3, 3]) + 
          MW2^2*MZ2^9*(-4704*CHd[1, 1] - 4704*CHd[2, 2] - 47405*CHd[3, 3] - 
            1152*Pi^2*CHd[3, 3] - 4704*CHe[1, 1] - 4704*CHe[2, 2] - 
            4704*CHe[3, 3] - 4704*CHl1[1, 1] - 4704*CHl1[2, 2] - 
            4704*CHl1[3, 3] + 45350*CHl3[1, 1] + 3440*Pi^2*CHl3[1, 1] + 
            45350*CHl3[2, 2] + 3440*Pi^2*CHl3[2, 2] + 4704*CHl3[3, 3] + 
            4704*CHq1[1, 1] + 4704*CHq1[2, 2] + 173258*CHq1[3, 3] - 
            19776*Pi^2*CHq1[3, 3] + 14112*CHq3[1, 1] + 14112*CHq3[2, 2] + 
            77162*CHq3[3, 3] - 19776*Pi^2*CHq3[3, 3] + 9408*CHu[1, 1] + 
            9408*CHu[2, 2] - 13560*CHu[3, 3]) + 64*MW2^8*MZ2^3*
           (576*CHd[1, 1] + 576*CHd[2, 2] + 261510*CHd[3, 3] - 
            480*Pi^2*CHd[3, 3] + 576*CHe[1, 1] + 576*CHe[2, 2] + 
            576*CHe[3, 3] + 576*CHl1[1, 1] + 576*CHl1[2, 2] + 
            576*CHl1[3, 3] + 67147*CHl3[1, 1] - 976*Pi^2*CHl3[1, 1] + 
            67147*CHl3[2, 2] - 976*Pi^2*CHl3[2, 2] - 576*CHl3[3, 3] - 
            576*CHq1[1, 1] - 576*CHq1[2, 2] - 177570*CHq1[3, 3] + 
            2976*Pi^2*CHq1[3, 3] - 1728*CHq3[1, 1] - 1728*CHq3[2, 2] - 
            128820*CHq3[3, 3] + 2976*Pi^2*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] - 9684*CHu[3, 3]) + 8*MW2^6*MZ2^5*
           (9024*CHd[1, 1] + 9024*CHd[2, 2] + 65834*CHd[3, 3] - 
            128*Pi^2*CHd[3, 3] + 9024*CHe[1, 1] + 9024*CHe[2, 2] + 
            9024*CHe[3, 3] + 9024*CHl1[1, 1] + 9024*CHl1[2, 2] + 
            9024*CHl1[3, 3] + 352401*CHl3[1, 1] - 20256*Pi^2*CHl3[1, 1] + 
            352401*CHl3[2, 2] - 20256*Pi^2*CHl3[2, 2] - 9024*CHl3[3, 3] - 
            9024*CHq1[1, 1] - 9024*CHq1[2, 2] - 2669762*CHq1[3, 3] + 
            73088*Pi^2*CHq1[3, 3] - 27072*CHq3[1, 1] - 27072*CHq3[2, 2] - 
            2360726*CHq3[3, 3] + 73088*Pi^2*CHq3[3, 3] - 18048*CHu[1, 1] - 
            18048*CHu[2, 2] - 8472*CHu[3, 3]) - 64*MW2^7*MZ2^4*
           (1248*CHd[1, 1] + 1248*CHd[2, 2] + 155956*CHd[3, 3] - 
            2400*Pi^2*CHd[3, 3] + 1248*CHe[1, 1] + 1248*CHe[2, 2] + 
            1248*CHe[3, 3] + 1248*CHl1[1, 1] + 1248*CHl1[2, 2] + 
            1248*CHl1[3, 3] + 92269*CHl3[1, 1] - 3424*Pi^2*CHl3[1, 1] + 
            92269*CHl3[2, 2] - 3424*Pi^2*CHl3[2, 2] - 1248*CHl3[3, 3] - 
            1248*CHq1[1, 1] - 1248*CHq1[2, 2] - 415945*CHq1[3, 3] + 
            9552*Pi^2*CHq1[3, 3] - 3744*CHq3[1, 1] - 3744*CHq3[2, 2] - 
            357385*CHq3[3, 3] + 9552*Pi^2*CHq3[3, 3] - 2496*CHu[1, 1] - 
            2496*CHu[2, 2] - 6123*CHu[3, 3]) - 256*MW2^9*MZ2^2*
           (4*(7399 + 152*Pi^2)*CHd[3, 3] + (-4951 + 208*Pi^2)*CHl3[1, 1] - 
            4951*CHl3[2, 2] + 208*Pi^2*CHl3[2, 2] + 34214*CHq1[3, 3] - 
            320*Pi^2*CHq1[3, 3] + 37976*CHq3[3, 3] - 320*Pi^2*CHq3[3, 3] - 
            1350*CHu[3, 3]) + 2*MW2^3*MZ2^8*(5952*CHd[1, 1] + 
            5952*CHd[2, 2] + 116310*CHd[3, 3] + 4672*Pi^2*CHd[3, 3] + 
            5952*CHe[1, 1] + 5952*CHe[2, 2] + 5952*CHe[3, 3] + 
            5952*CHl1[1, 1] + 5952*CHl1[2, 2] + 5952*CHl1[3, 3] - 
            133529*CHl3[1, 1] - 7392*Pi^2*CHl3[1, 1] - 133529*CHl3[2, 2] - 
            7392*Pi^2*CHl3[2, 2] - 5952*CHl3[3, 3] - 5952*CHq1[1, 1] - 
            5952*CHq1[2, 2] - 144720*CHq1[3, 3] + 35936*Pi^2*CHq1[3, 3] - 
            17856*CHq3[1, 1] - 17856*CHq3[2, 2] + 40854*CHq3[3, 3] + 
            35936*Pi^2*CHq3[3, 3] - 11904*CHu[1, 1] - 11904*CHu[2, 2] - 
            798*CHu[3, 3]) + 4*MW2*MZ2^10*(120*CHd[1, 1] + 120*CHd[2, 2] + 
            2250*CHd[3, 3] - 144*Pi^2*CHd[3, 3] + 120*CHe[1, 1] + 
            120*CHe[2, 2] + 120*CHe[3, 3] + 120*CHl1[1, 1] + 120*CHl1[2, 2] + 
            120*CHl1[3, 3] - 27*CHl3[1, 1] - 134*Pi^2*CHl3[1, 1] - 
            27*CHl3[2, 2] - 134*Pi^2*CHl3[2, 2] - 120*CHl3[3, 3] - 
            120*CHq1[1, 1] - 120*CHq1[2, 2] - 5292*CHq1[3, 3] + 
            528*Pi^2*CHq1[3, 3] - 360*CHq3[1, 1] - 360*CHq3[2, 2] - 
            3615*CHq3[3, 3] + 528*Pi^2*CHq3[3, 3] - 240*CHu[1, 1] - 
            240*CHu[2, 2] + 525*CHu[3, 3]) - 16*MW2^5*MZ2^6*
           (2208*CHd[1, 1] + 2208*CHd[2, 2] - 116309*CHd[3, 3] + 
            3552*Pi^2*CHd[3, 3] + 2208*CHe[1, 1] + 2208*CHe[2, 2] + 
            2208*CHe[3, 3] + 2208*CHl1[1, 1] + 2208*CHl1[2, 2] + 
            2208*CHl1[3, 3] + 57480*CHl3[1, 1] - 1016*Pi^2*CHl3[1, 1] + 
            57480*CHl3[2, 2] - 1016*Pi^2*CHl3[2, 2] - 2208*CHl3[3, 3] - 
            2208*CHq1[1, 1] - 2208*CHq1[2, 2] - 553450*CHq1[3, 3] + 
            10848*Pi^2*CHq1[3, 3] - 6624*CHq3[1, 1] - 6624*CHq3[2, 2] - 
            516277*CHq3[3, 3] + 10848*Pi^2*CHq3[3, 3] - 4416*CHu[1, 1] - 
            4416*CHu[2, 2] + 9174*CHu[3, 3])) + 
        MT2*MW2^3*(6144*MW2^12*(124*CHd[3, 3] - 19*CHl3[1, 1] - 
            19*CHl3[2, 2] - 124*CHq1[3, 3] - 124*CHq3[3, 3]) + 
          MZ2^12*((-801 + 88*Pi^2)*CHd[3, 3] + 10*(-33 + 4*Pi^2)*CHl3[1, 1] - 
            330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 378*CHq1[3, 3] - 
            64*Pi^2*CHq1[3, 3] + 618*CHq3[3, 3] - 64*Pi^2*CHq3[3, 3]) + 
          3072*MW2^11*MZ2*(2*(-79 + 8*Pi^2)*CHd[3, 3] + 8*(15 + Pi^2)*
             CHl3[1, 1] + 120*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2] + 
            902*CHq1[3, 3] - 16*Pi^2*CHq1[3, 3] + 407*CHq3[3, 3] - 
            16*Pi^2*CHq3[3, 3]) + MW2^2*MZ2^10*(-3264*CHd[1, 1] - 
            3264*CHd[2, 2] + 47689*CHd[3, 3] - 1824*Pi^2*CHd[3, 3] - 
            3264*CHe[1, 1] - 3264*CHe[2, 2] - 3264*CHe[3, 3] - 
            3264*CHl1[1, 1] - 3264*CHl1[2, 2] - 3264*CHl1[3, 3] + 
            9458*CHl3[1, 1] + 2312*Pi^2*CHl3[1, 1] + 9458*CHl3[2, 2] + 
            2312*Pi^2*CHl3[2, 2] + 3264*CHl3[3, 3] + 3264*CHq1[1, 1] + 
            3264*CHq1[2, 2] + 152738*CHq1[3, 3] - 14208*Pi^2*CHq1[3, 3] + 
            9792*CHq3[1, 1] + 9792*CHq3[2, 2] + 145742*CHq3[3, 3] - 
            14208*Pi^2*CHq3[3, 3] + 6528*CHu[1, 1] + 6528*CHu[2, 2] - 
            3804*CHu[3, 3]) - 1536*MW2^10*MZ2^2*(5*(429 + 16*Pi^2)*
             CHd[3, 3] + 6*(175 + 4*Pi^2)*CHl3[1, 1] + 1050*CHl3[2, 2] + 
            24*Pi^2*CHl3[2, 2] - 1332*CHq1[3, 3] - 32*Pi^2*CHq1[3, 3] - 
            3123*CHq3[3, 3] - 32*Pi^2*CHq3[3, 3] - 15*CHu[3, 3]) + 
          16*MW2^6*MZ2^6*(1056*CHd[1, 1] + 1056*CHd[2, 2] - 
            207182*CHd[3, 3] - 4096*Pi^2*CHd[3, 3] + 1056*CHe[1, 1] + 
            1056*CHe[2, 2] + 1056*CHe[3, 3] + 1056*CHl1[1, 1] + 
            1056*CHl1[2, 2] + 1056*CHl1[3, 3] - 16833*CHl3[1, 1] - 
            6456*Pi^2*CHl3[1, 1] - 16833*CHl3[2, 2] - 6456*Pi^2*CHl3[2, 2] - 
            1056*CHl3[3, 3] - 1056*CHq1[1, 1] - 1056*CHq1[2, 2] - 
            289912*CHq1[3, 3] + 15520*Pi^2*CHq1[3, 3] - 3168*CHq3[1, 1] - 
            3168*CHq3[2, 2] - 335815*CHq3[3, 3] + 15520*Pi^2*CHq3[3, 3] - 
            2112*CHu[1, 1] - 2112*CHu[2, 2] + 246*CHu[3, 3]) + 
          64*MW2^9*MZ2^3*(576*CHd[1, 1] + 576*CHd[2, 2] - 10990*CHd[3, 3] - 
            2144*Pi^2*CHd[3, 3] + 576*CHe[1, 1] + 576*CHe[2, 2] + 
            576*CHe[3, 3] + 576*CHl1[1, 1] + 576*CHl1[2, 2] + 
            576*CHl1[3, 3] + 17695*CHl3[1, 1] - 1552*Pi^2*CHl3[1, 1] + 
            17695*CHl3[2, 2] - 1552*Pi^2*CHl3[2, 2] - 576*CHl3[3, 3] - 
            576*CHq1[1, 1] - 576*CHq1[2, 2] - 134198*CHq1[3, 3] + 
            3872*Pi^2*CHq1[3, 3] - 1728*CHq3[1, 1] - 1728*CHq3[2, 2] - 
            154412*CHq3[3, 3] + 3872*Pi^2*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] + 324*CHu[3, 3]) + MW2*MZ2^11*(480*CHd[1, 1] + 
            480*CHd[2, 2] + 2709*CHd[3, 3] - 312*Pi^2*CHd[3, 3] + 
            480*CHe[1, 1] + 480*CHe[2, 2] + 480*CHe[3, 3] + 480*CHl1[1, 1] + 
            480*CHl1[2, 2] + 480*CHl1[3, 3] + 2592*CHl3[1, 1] - 
            416*Pi^2*CHl3[1, 1] + 2592*CHl3[2, 2] - 416*Pi^2*CHl3[2, 2] - 
            480*CHl3[3, 3] - 480*CHq1[1, 1] - 480*CHq1[2, 2] - 
            16470*CHq1[3, 3] + 1920*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 
            1440*CHq3[2, 2] - 16062*CHq3[3, 3] + 1920*Pi^2*CHq3[3, 3] - 
            960*CHu[1, 1] - 960*CHu[2, 2] + 480*CHu[3, 3]) - 
          32*MW2^8*MZ2^4*(1728*CHd[1, 1] + 1728*CHd[2, 2] - 
            211926*CHd[3, 3] - 4416*Pi^2*CHd[3, 3] + 1728*CHe[1, 1] + 
            1728*CHe[2, 2] + 1728*CHe[3, 3] + 1728*CHl1[1, 1] + 
            1728*CHl1[2, 2] + 1728*CHl1[3, 3] - 94499*CHl3[1, 1] - 
            5632*Pi^2*CHl3[1, 1] - 94499*CHl3[2, 2] - 5632*Pi^2*CHl3[2, 2] - 
            1728*CHl3[3, 3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 
            34740*CHq1[3, 3] + 15264*Pi^2*CHq1[3, 3] - 5184*CHq3[1, 1] - 
            5184*CHq3[2, 2] - 16356*CHq3[3, 3] + 15264*Pi^2*CHq3[3, 3] - 
            3456*CHu[1, 1] - 3456*CHu[2, 2] + 2214*CHu[3, 3]) + 
          MW2^3*MZ2^9*(3552*CHd[1, 1] + 3552*CHd[2, 2] - 299673*CHd[3, 3] + 
            5312*Pi^2*CHd[3, 3] + 3552*CHe[1, 1] + 3552*CHe[2, 2] + 
            3552*CHe[3, 3] + 3552*CHl1[1, 1] + 3552*CHl1[2, 2] + 
            3552*CHl1[3, 3] - 36238*CHl3[1, 1] - 8016*Pi^2*CHl3[1, 1] - 
            36238*CHl3[2, 2] - 8016*Pi^2*CHl3[2, 2] - 3552*CHl3[3, 3] - 
            3552*CHq1[1, 1] - 3552*CHq1[2, 2] - 631110*CHq1[3, 3] + 
            33280*Pi^2*CHq1[3, 3] - 10656*CHq3[1, 1] - 10656*CHq3[2, 2] - 
            663630*CHq3[3, 3] + 33280*Pi^2*CHq3[3, 3] - 7104*CHu[1, 1] - 
            7104*CHu[2, 2] + 3264*CHu[3, 3]) + 8*MW2^7*MZ2^5*
           (2112*CHd[1, 1] + 2112*CHd[2, 2] - 211982*CHd[3, 3] + 
            13056*Pi^2*CHd[3, 3] + 2112*CHe[1, 1] + 2112*CHe[2, 2] + 
            2112*CHe[3, 3] + 2112*CHl1[1, 1] + 2112*CHl1[2, 2] + 
            2112*CHl1[3, 3] - 431723*CHl3[1, 1] - 1504*Pi^2*CHl3[1, 1] - 
            431723*CHl3[2, 2] - 1504*Pi^2*CHl3[2, 2] - 2112*CHl3[3, 3] - 
            2112*CHq1[1, 1] - 2112*CHq1[2, 2] + 954422*CHq1[3, 3] + 
            20736*Pi^2*CHq1[3, 3] - 6336*CHq3[1, 1] - 6336*CHq3[2, 2] + 
            1120298*CHq3[3, 3] + 20736*Pi^2*CHq3[3, 3] - 4224*CHu[1, 1] - 
            4224*CHu[2, 2] + 4488*CHu[3, 3]) + 4*MW2^4*MZ2^8*
           (3072*CHd[1, 1] + 3072*CHd[2, 2] + 68860*CHd[3, 3] + 
            3840*Pi^2*CHd[3, 3] + 3072*CHe[1, 1] + 3072*CHe[2, 2] + 
            3072*CHe[3, 3] + 3072*CHl1[1, 1] + 3072*CHl1[2, 2] + 
            3072*CHl1[3, 3] - 91049*CHl3[1, 1] + 1312*Pi^2*CHl3[1, 1] - 
            91049*CHl3[2, 2] + 1312*Pi^2*CHl3[2, 2] - 3072*CHl3[3, 3] - 
            3072*CHq1[1, 1] - 3072*CHq1[2, 2] + 335333*CHq1[3, 3] + 
            6384*Pi^2*CHq1[3, 3] - 9216*CHq3[1, 1] - 9216*CHq3[2, 2] + 
            385718*CHq3[3, 3] + 6384*Pi^2*CHq3[3, 3] - 6144*CHu[1, 1] - 
            6144*CHu[2, 2] + 4575*CHu[3, 3]) - 2*MW2^5*MZ2^7*
           (14208*CHd[1, 1] + 14208*CHd[2, 2] - 815428*CHd[3, 3] + 
            17280*Pi^2*CHd[3, 3] + 14208*CHe[1, 1] + 14208*CHe[2, 2] + 
            14208*CHe[3, 3] + 14208*CHl1[1, 1] + 14208*CHl1[2, 2] + 
            14208*CHl1[3, 3] - 658137*CHl3[1, 1] - 23776*Pi^2*CHl3[1, 1] - 
            658137*CHl3[2, 2] - 23776*Pi^2*CHl3[2, 2] - 14208*CHl3[3, 3] - 
            14208*CHq1[1, 1] - 14208*CHq1[2, 2] + 210850*CHq1[3, 3] + 
            110016*Pi^2*CHq1[3, 3] - 42624*CHq3[1, 1] - 42624*CHq3[2, 2] + 
            262642*CHq3[3, 3] + 110016*Pi^2*CHq3[3, 3] - 28416*CHu[1, 1] - 
            28416*CHu[2, 2] + 15504*CHu[3, 3])) + 
        MT2^6*(-9216*MW2^10*(76*CHd[3, 3] + 29*CHl3[1, 1] + 29*CHl3[2, 2] - 
            76*CHq1[3, 3] - 76*CHq3[3, 3]) - 512*MW2^9*MZ2*
           (2*(-1085 + 8*Pi^2)*CHd[3, 3] + (-2291 + 8*Pi^2)*CHl3[1, 1] - 
            2291*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2] + 6274*CHq1[3, 3] - 
            16*Pi^2*CHq1[3, 3] + 6814*CHq3[3, 3] - 16*Pi^2*CHq3[3, 3]) + 
          8*MW2^6*MZ2^4*(1536*CHd[1, 1] + 1536*CHd[2, 2] + 647966*CHd[3, 3] - 
            3008*Pi^2*CHd[3, 3] + 1536*CHe[1, 1] + 1536*CHe[2, 2] + 
            1536*CHe[3, 3] + 1536*CHl1[1, 1] + 1536*CHl1[2, 2] + 
            1536*CHl1[3, 3] + 305097*CHl3[1, 1] - 4320*Pi^2*CHl3[1, 1] + 
            305097*CHl3[2, 2] - 4320*Pi^2*CHl3[2, 2] - 1536*CHl3[3, 3] - 
            1536*CHq1[1, 1] - 1536*CHq1[2, 2] - 1107338*CHq1[3, 3] + 
            12032*Pi^2*CHq1[3, 3] - 4608*CHq3[1, 1] - 4608*CHq3[2, 2] - 
            856154*CHq3[3, 3] + 12032*Pi^2*CHq3[3, 3] - 3072*CHu[1, 1] - 
            3072*CHu[2, 2] - 21072*CHu[3, 3]) - 32*MW2^7*MZ2^3*
           (192*CHd[1, 1] + 192*CHd[2, 2] + 201314*CHd[3, 3] - 
            288*Pi^2*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 
            192*CHe[3, 3] + 192*CHl1[1, 1] + 192*CHl1[2, 2] + 
            192*CHl1[3, 3] + 30491*CHl3[1, 1] - 368*Pi^2*CHl3[1, 1] + 
            30491*CHl3[2, 2] - 368*Pi^2*CHl3[2, 2] - 192*CHl3[3, 3] - 
            192*CHq1[1, 1] - 192*CHq1[2, 2] - 85370*CHq1[3, 3] + 
            1056*Pi^2*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] - 
            17858*CHq3[3, 3] + 1056*Pi^2*CHq3[3, 3] - 384*CHu[1, 1] - 
            384*CHu[2, 2] - 7872*CHu[3, 3]) + 8*MW2^3*MZ2^7*
           (120*CHd[1, 1] + 120*CHd[2, 2] + 76587*CHd[3, 3] + 
            88*Pi^2*CHd[3, 3] + 120*CHe[1, 1] + 120*CHe[2, 2] + 
            120*CHe[3, 3] + 120*CHl1[1, 1] + 120*CHl1[2, 2] + 
            120*CHl1[3, 3] - 42911*CHl3[1, 1] - 600*Pi^2*CHl3[1, 1] - 
            42911*CHl3[2, 2] - 600*Pi^2*CHl3[2, 2] - 120*CHl3[3, 3] - 
            120*CHq1[1, 1] - 120*CHq1[2, 2] + 180393*CHq1[3, 3] + 
            1928*Pi^2*CHq1[3, 3] - 360*CHq3[1, 1] - 360*CHq3[2, 2] + 
            212463*CHq3[3, 3] + 1928*Pi^2*CHq3[3, 3] - 240*CHu[1, 1] - 
            240*CHu[2, 2] - 5244*CHu[3, 3]) - 16*MW2^5*MZ2^5*
           (624*CHd[1, 1] + 624*CHd[2, 2] + 91381*CHd[3, 3] + 
            240*Pi^2*CHd[3, 3] + 624*CHe[1, 1] + 624*CHe[2, 2] + 
            624*CHe[3, 3] + 624*CHl1[1, 1] + 624*CHl1[2, 2] + 
            624*CHl1[3, 3] + 123165*CHl3[1, 1] - 1328*Pi^2*CHl3[1, 1] + 
            123165*CHl3[2, 2] - 1328*Pi^2*CHl3[2, 2] - 624*CHl3[3, 3] - 
            624*CHq1[1, 1] - 624*CHq1[2, 2] - 548110*CHq1[3, 3] + 
            5088*Pi^2*CHq1[3, 3] - 1872*CHq3[1, 1] - 1872*CHq3[2, 2] - 
            483298*CHq3[3, 3] + 5088*Pi^2*CHq3[3, 3] - 1248*CHu[1, 1] - 
            1248*CHu[2, 2] - 2580*CHu[3, 3]) - MW2^2*MZ2^8*
           (1824*CHd[1, 1] + 1824*CHd[2, 2] + 212507*CHd[3, 3] + 
            1440*Pi^2*CHd[3, 3] + 1824*CHe[1, 1] + 1824*CHe[2, 2] + 
            1824*CHe[3, 3] + 1824*CHl1[1, 1] + 1824*CHl1[2, 2] + 
            1824*CHl1[3, 3] - 92462*CHl3[1, 1] - 1664*Pi^2*CHl3[1, 1] - 
            92462*CHl3[2, 2] - 1664*Pi^2*CHl3[2, 2] - 1824*CHl3[3, 3] - 
            1824*CHq1[1, 1] - 1824*CHq1[2, 2] + 193702*CHq1[3, 3] + 
            9408*Pi^2*CHq1[3, 3] - 5472*CHq3[1, 1] - 5472*CHq3[2, 2] + 
            351790*CHq3[3, 3] + 9408*Pi^2*CHq3[3, 3] - 3648*CHu[1, 1] - 
            3648*CHu[2, 2] - 2424*CHu[3, 3]) + 64*MW2^8*MZ2^2*
           (6*(6729 + 64*Pi^2)*CHd[3, 3] + (-17087 + 128*Pi^2)*CHl3[1, 1] - 
            17087*CHl3[2, 2] + 128*Pi^2*CHl3[2, 2] + 52746*CHq1[3, 3] - 
            192*Pi^2*CHq1[3, 3] + 72138*CHq3[3, 3] - 192*Pi^2*CHq3[3, 3] - 
            2160*CHu[3, 3]) + MZ2^10*((-2421 + 88*Pi^2)*CHd[3, 3] + 
            20*(51 + 2*Pi^2)*CHl3[1, 1] + 1020*CHl3[2, 2] + 
            40*Pi^2*CHl3[2, 2] + 918*CHq1[3, 3] - 64*Pi^2*CHq1[3, 3] - 
            1542*CHq3[3, 3] - 64*Pi^2*CHq3[3, 3] - 540*CHu[3, 3]) + 
          4*MW2*MZ2^9*(120*CHd[1, 1] + 120*CHd[2, 2] + 8631*CHd[3, 3] - 
            12*Pi^2*CHd[3, 3] + 120*CHe[1, 1] + 120*CHe[2, 2] + 
            120*CHe[3, 3] + 120*CHl1[1, 1] + 120*CHl1[2, 2] + 
            120*CHl1[3, 3] - 3627*CHl3[1, 1] - 74*Pi^2*CHl3[1, 1] - 
            3627*CHl3[2, 2] - 74*Pi^2*CHl3[2, 2] - 120*CHl3[3, 3] - 
            120*CHq1[1, 1] - 120*CHq1[2, 2] - 81*CHq1[3, 3] + 
            432*Pi^2*CHq1[3, 3] - 360*CHq3[1, 1] - 360*CHq3[2, 2] + 
            8796*CHq3[3, 3] + 432*Pi^2*CHq3[3, 3] - 240*CHu[1, 1] - 
            240*CHu[2, 2] + 993*CHu[3, 3]) + 2*MW2^4*MZ2^6*
           (2112*CHd[1, 1] + 2112*CHd[2, 2] - 278860*CHd[3, 3] + 
            4416*Pi^2*CHd[3, 3] + 2112*CHe[1, 1] + 2112*CHe[2, 2] + 
            2112*CHe[3, 3] + 2112*CHl1[1, 1] + 2112*CHl1[2, 2] + 
            2112*CHl1[3, 3] + 478865*CHl3[1, 1] + 416*Pi^2*CHl3[1, 1] + 
            478865*CHl3[2, 2] + 416*Pi^2*CHl3[2, 2] - 2112*CHl3[3, 3] - 
            2112*CHq1[1, 1] - 2112*CHq1[2, 2] - 2378402*CHq1[3, 3] + 
            7680*Pi^2*CHq1[3, 3] - 6336*CHq3[1, 1] - 6336*CHq3[2, 2] - 
            2332514*CHq3[3, 3] + 7680*Pi^2*CHq3[3, 3] - 4224*CHu[1, 1] - 
            4224*CHu[2, 2] + 24864*CHu[3, 3])) - MT2^2*MW2^2*
         (9216*MW2^12*(244*CHd[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 
            244*CHq1[3, 3] - 244*CHq3[3, 3]) + 1536*MW2^11*MZ2*
           (10*(-149 + 8*Pi^2)*CHd[3, 3] + (299 + 40*Pi^2)*CHl3[1, 1] + 
            299*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 5882*CHq1[3, 3] - 
            80*Pi^2*CHq1[3, 3] + 3686*CHq3[3, 3] - 80*Pi^2*CHq3[3, 3]) + 
          2*MZ2^12*((-801 + 88*Pi^2)*CHd[3, 3] + 10*(-33 + 4*Pi^2)*
             CHl3[1, 1] - 330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 
            378*CHq1[3, 3] - 64*Pi^2*CHq1[3, 3] + 618*CHq3[3, 3] - 
            64*Pi^2*CHq3[3, 3]) + MW2^2*MZ2^10*(-4608*CHd[1, 1] - 
            4608*CHd[2, 2] + 77747*CHd[3, 3] - 4104*Pi^2*CHd[3, 3] - 
            4608*CHe[1, 1] - 4608*CHe[2, 2] - 4608*CHe[3, 3] - 
            4608*CHl1[1, 1] - 4608*CHl1[2, 2] - 4608*CHl1[3, 3] + 
            28150*CHl3[1, 1] + 3320*Pi^2*CHl3[1, 1] + 28150*CHl3[2, 2] + 
            3320*Pi^2*CHl3[2, 2] + 4608*CHl3[3, 3] + 4608*CHq1[1, 1] + 
            4608*CHq1[2, 2] + 240838*CHq1[3, 3] - 21312*Pi^2*CHq1[3, 3] + 
            13824*CHq3[1, 1] + 13824*CHq3[2, 2] + 212782*CHq3[3, 3] - 
            21312*Pi^2*CHq3[3, 3] + 9216*CHu[1, 1] + 9216*CHu[2, 2] - 
            6480*CHu[3, 3]) + 32*MW2^9*MZ2^3*(2880*CHd[1, 1] + 
            2880*CHd[2, 2] + 125318*CHd[3, 3] - 6368*Pi^2*CHd[3, 3] + 
            2880*CHe[1, 1] + 2880*CHe[2, 2] + 2880*CHe[3, 3] + 
            2880*CHl1[1, 1] + 2880*CHl1[2, 2] + 2880*CHl1[3, 3] + 
            176181*CHl3[1, 1] - 6288*Pi^2*CHl3[1, 1] + 176181*CHl3[2, 2] - 
            6288*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] - 2880*CHq1[1, 1] - 
            2880*CHq1[2, 2] - 746990*CHq1[3, 3] + 17120*Pi^2*CHq1[3, 3] - 
            8640*CHq3[1, 1] - 8640*CHq3[2, 2] - 919526*CHq3[3, 3] + 
            17120*Pi^2*CHq3[3, 3] - 5760*CHu[1, 1] - 5760*CHu[2, 2] - 
            2304*CHu[3, 3]) - 64*MW2^10*MZ2^2*(2*(70493 + 2752*Pi^2)*
             CHd[3, 3] + (65279 + 1792*Pi^2)*CHl3[1, 1] + 65279*CHl3[2, 2] + 
            1792*Pi^2*CHl3[2, 2] - 16858*CHq1[3, 3] - 2624*Pi^2*CHq1[3, 3] - 
            128602*CHq3[3, 3] - 2624*Pi^2*CHq3[3, 3] - 2160*CHu[3, 3]) + 
          2*MW2*MZ2^11*(480*CHd[1, 1] + 480*CHd[2, 2] + 1431*CHd[3, 3] - 
            136*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] + 
            480*CHe[3, 3] + 480*CHl1[1, 1] + 480*CHl1[2, 2] + 
            480*CHl1[3, 3] + 2157*CHl3[1, 1] - 336*Pi^2*CHl3[1, 1] + 
            2157*CHl3[2, 2] - 336*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 16956*CHq1[3, 3] + 
            1792*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 
            15258*CHq3[3, 3] + 1792*Pi^2*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2] + 750*CHu[3, 3]) - 2*MW2^3*MZ2^9*
           (816*CHd[1, 1] + 816*CHd[2, 2] + 145297*CHd[3, 3] - 
            2504*Pi^2*CHd[3, 3] + 816*CHe[1, 1] + 816*CHe[2, 2] + 
            816*CHe[3, 3] + 816*CHl1[1, 1] + 816*CHl1[2, 2] + 
            816*CHl1[3, 3] + 24084*CHl3[1, 1] + 4244*Pi^2*CHl3[1, 1] + 
            24084*CHl3[2, 2] + 4244*Pi^2*CHl3[2, 2] - 816*CHl3[3, 3] - 
            816*CHq1[1, 1] - 816*CHq1[2, 2] + 306044*CHq1[3, 3] - 
            11872*Pi^2*CHq1[3, 3] - 2448*CHq3[1, 1] - 2448*CHq3[2, 2] + 
            311390*CHq3[3, 3] - 11872*Pi^2*CHq3[3, 3] - 1632*CHu[1, 1] - 
            1632*CHu[2, 2] + 4938*CHu[3, 3]) - 4*MW2^5*MZ2^7*
           (10704*CHd[1, 1] + 10704*CHd[2, 2] - 914570*CHd[3, 3] + 
            8976*Pi^2*CHd[3, 3] + 10704*CHe[1, 1] + 10704*CHe[2, 2] + 
            10704*CHe[3, 3] + 10704*CHl1[1, 1] + 10704*CHl1[2, 2] + 
            10704*CHl1[3, 3] - 270169*CHl3[1, 1] - 28208*Pi^2*CHl3[1, 1] - 
            270169*CHl3[2, 2] - 28208*Pi^2*CHl3[2, 2] - 10704*CHl3[3, 3] - 
            10704*CHq1[1, 1] - 10704*CHq1[2, 2] - 1397464*CHq1[3, 3] + 
            106224*Pi^2*CHq1[3, 3] - 32112*CHq3[1, 1] - 32112*CHq3[2, 2] - 
            1419052*CHq3[3, 3] + 106224*Pi^2*CHq3[3, 3] - 21408*CHu[1, 1] - 
            21408*CHu[2, 2] + 7176*CHu[3, 3]) + 16*MW2^7*MZ2^5*
           (7056*CHd[1, 1] + 7056*CHd[2, 2] - 689143*CHd[3, 3] + 
            7760*Pi^2*CHd[3, 3] + 7056*CHe[1, 1] + 7056*CHe[2, 2] + 
            7056*CHe[3, 3] + 7056*CHl1[1, 1] + 7056*CHl1[2, 2] + 
            7056*CHl1[3, 3] - 581864*CHl3[1, 1] - 14128*Pi^2*CHl3[1, 1] - 
            581864*CHl3[2, 2] - 14128*Pi^2*CHl3[2, 2] - 7056*CHl3[3, 3] - 
            7056*CHq1[1, 1] - 7056*CHq1[2, 2] + 668980*CHq1[3, 3] + 
            60064*Pi^2*CHq1[3, 3] - 21168*CHq3[1, 1] - 21168*CHq3[2, 2] + 
            743944*CHq3[3, 3] + 60064*Pi^2*CHq3[3, 3] - 14112*CHu[1, 1] - 
            14112*CHu[2, 2] + 12204*CHu[3, 3]) - 8*MW2^8*MZ2^4*
           (21504*CHd[1, 1] + 21504*CHd[2, 2] - 1843198*CHd[3, 3] - 
            48960*Pi^2*CHd[3, 3] + 21504*CHe[1, 1] + 21504*CHe[2, 2] + 
            21504*CHe[3, 3] + 21504*CHl1[1, 1] + 21504*CHl1[2, 2] + 
            21504*CHl1[3, 3] - 474617*CHl3[1, 1] - 63904*Pi^2*CHl3[1, 1] - 
            474617*CHl3[2, 2] - 63904*Pi^2*CHl3[2, 2] - 21504*CHl3[3, 3] - 
            21504*CHq1[1, 1] - 21504*CHq1[2, 2] - 1908182*CHq1[3, 3] + 
            175104*Pi^2*CHq1[3, 3] - 64512*CHq3[1, 1] - 64512*CHq3[2, 2] - 
            2102342*CHq3[3, 3] + 175104*Pi^2*CHq3[3, 3] - 43008*CHu[1, 1] - 
            43008*CHu[2, 2] + 21360*CHu[3, 3]) - 2*MW2^6*MZ2^6*
           (9408*CHd[1, 1] + 9408*CHd[2, 2] + 1099516*CHd[3, 3] + 
            86464*Pi^2*CHd[3, 3] + 9408*CHe[1, 1] + 9408*CHe[2, 2] + 
            9408*CHe[3, 3] + 9408*CHl1[1, 1] + 9408*CHl1[2, 2] + 
            9408*CHl1[3, 3] - 1631817*CHl3[1, 1] + 62048*Pi^2*CHl3[1, 1] - 
            1631817*CHl3[2, 2] + 62048*Pi^2*CHl3[2, 2] - 9408*CHl3[3, 3] - 
            9408*CHq1[1, 1] - 9408*CHq1[2, 2] + 7478162*CHq1[3, 3] - 
            62464*Pi^2*CHq1[3, 3] - 28224*CHq3[1, 1] - 28224*CHq3[2, 2] + 
            8116370*CHq3[3, 3] - 62464*Pi^2*CHq3[3, 3] - 18816*CHu[1, 1] - 
            18816*CHu[2, 2] + 53184*CHu[3, 3]) + MW2^4*MZ2^8*
           (33888*CHd[1, 1] + 33888*CHd[2, 2] - 524995*CHd[3, 3] + 
            37856*Pi^2*CHd[3, 3] + 33888*CHe[1, 1] + 33888*CHe[2, 2] + 
            33888*CHe[3, 3] + 33888*CHl1[1, 1] + 33888*CHl1[2, 2] + 
            33888*CHl1[3, 3] - 614450*CHl3[1, 1] - 13696*Pi^2*CHl3[1, 1] - 
            614450*CHl3[2, 2] - 13696*Pi^2*CHl3[2, 2] - 33888*CHl3[3, 3] - 
            33888*CHq1[1, 1] - 33888*CHq1[2, 2] - 159542*CHq1[3, 3] + 
            140992*Pi^2*CHq1[3, 3] - 101664*CHq3[1, 1] - 101664*CHq3[2, 2] + 
            55282*CHq3[3, 3] + 140992*Pi^2*CHq3[3, 3] - 67776*CHu[1, 1] - 
            67776*CHu[2, 2] + 61032*CHu[3, 3])) + 
        MT2^3*MW2*(184320*MW2^12*(20*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
            20*CHq1[3, 3] - 20*CHq3[3, 3]) + 512*MW2^11*MZ2*
           (8*(-1171 + 40*Pi^2)*CHd[3, 3] + (-1309 + 160*Pi^2)*CHl3[1, 1] - 
            1309*CHl3[2, 2] + 160*Pi^2*CHl3[2, 2] + 30968*CHq1[3, 3] - 
            320*Pi^2*CHq1[3, 3] + 23678*CHq3[3, 3] - 320*Pi^2*CHq3[3, 3]) + 
          MZ2^12*((-801 + 88*Pi^2)*CHd[3, 3] + 10*(-33 + 4*Pi^2)*CHl3[1, 1] - 
            330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 378*CHq1[3, 3] - 
            64*Pi^2*CHq1[3, 3] + 618*CHq3[3, 3] - 64*Pi^2*CHq3[3, 3]) - 
          4*MW2^5*MZ2^7*(5184*CHd[1, 1] + 5184*CHd[2, 2] - 689068*CHd[3, 3] + 
            64*Pi^2*CHd[3, 3] + 5184*CHe[1, 1] + 5184*CHe[2, 2] + 
            5184*CHe[3, 3] + 5184*CHl1[1, 1] + 5184*CHl1[2, 2] + 
            5184*CHl1[3, 3] + 160001*CHl3[1, 1] - 29728*Pi^2*CHl3[1, 1] + 
            160001*CHl3[2, 2] - 29728*Pi^2*CHl3[2, 2] - 5184*CHl3[3, 3] - 
            5184*CHq1[1, 1] - 5184*CHq1[2, 2] - 2766464*CHq1[3, 3] + 
            89792*Pi^2*CHq1[3, 3] - 15552*CHq3[1, 1] - 15552*CHq3[2, 2] - 
            2798144*CHq3[3, 3] + 89792*Pi^2*CHq3[3, 3] - 10368*CHu[1, 1] - 
            10368*CHu[2, 2] - 14544*CHu[3, 3]) + 128*MW2^9*MZ2^3*
           (960*CHd[1, 1] + 960*CHd[2, 2] + 118643*CHd[3, 3] - 
            1120*Pi^2*CHd[3, 3] + 960*CHe[1, 1] + 960*CHe[2, 2] + 
            960*CHe[3, 3] + 960*CHl1[1, 1] + 960*CHl1[2, 2] + 
            960*CHl1[3, 3] + 81028*CHl3[1, 1] - 1744*Pi^2*CHl3[1, 1] + 
            81028*CHl3[2, 2] - 1744*Pi^2*CHl3[2, 2] - 960*CHl3[3, 3] - 
            960*CHq1[1, 1] - 960*CHq1[2, 2] - 261401*CHq1[3, 3] + 
            5152*Pi^2*CHq1[3, 3] - 2880*CHq3[1, 1] - 2880*CHq3[2, 2] - 
            315560*CHq3[3, 3] + 5152*Pi^2*CHq3[3, 3] - 1920*CHu[1, 1] - 
            1920*CHu[2, 2] - 3270*CHu[3, 3]) - 128*MW2^10*MZ2^2*
           (2*(53777 + 1984*Pi^2)*CHd[3, 3] + 3*(11985 + 448*Pi^2)*
             CHl3[1, 1] + 35955*CHl3[2, 2] + 1344*Pi^2*CHl3[2, 2] + 
            41042*CHq1[3, 3] - 2048*Pi^2*CHq1[3, 3] - 22834*CHq3[3, 3] - 
            2048*Pi^2*CHq3[3, 3] - 2700*CHu[3, 3]) + MW2^2*MZ2^10*
           (-864*CHd[1, 1] - 864*CHd[2, 2] + 12733*CHd[3, 3] - 
            3296*Pi^2*CHd[3, 3] - 864*CHe[1, 1] - 864*CHe[2, 2] - 
            864*CHe[3, 3] - 864*CHl1[1, 1] - 864*CHl1[2, 2] - 
            864*CHl1[3, 3] + 35318*CHl3[1, 1] + 272*Pi^2*CHl3[1, 1] + 
            35318*CHl3[2, 2] + 272*Pi^2*CHl3[2, 2] + 864*CHl3[3, 3] + 
            864*CHq1[1, 1] + 864*CHq1[2, 2] + 46466*CHq1[3, 3] - 
            4672*Pi^2*CHq1[3, 3] + 2592*CHq3[1, 1] + 2592*CHq3[2, 2] + 
            3554*CHq3[3, 3] - 4672*Pi^2*CHq3[3, 3] + 1728*CHu[1, 1] + 
            1728*CHu[2, 2] - 2448*CHu[3, 3]) + 2*MW2*MZ2^11*
           (240*CHd[1, 1] + 240*CHd[2, 2] + 486*CHd[3, 3] + 
            64*Pi^2*CHd[3, 3] + 240*CHe[1, 1] + 240*CHe[2, 2] + 
            240*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
            240*CHl1[3, 3] - 519*CHl3[1, 1] - 108*Pi^2*CHl3[1, 1] - 
            519*CHl3[2, 2] - 108*Pi^2*CHl3[2, 2] - 240*CHl3[3, 3] - 
            240*CHq1[1, 1] - 240*CHq1[2, 2] - 8802*CHq1[3, 3] + 
            800*Pi^2*CHq1[3, 3] - 720*CHq3[1, 1] - 720*CHq3[2, 2] - 
            5838*CHq3[3, 3] + 800*Pi^2*CHq3[3, 3] - 480*CHu[1, 1] - 
            480*CHu[2, 2] + 780*CHu[3, 3]) - 16*MW2^8*MZ2^4*
           (16128*CHd[1, 1] + 16128*CHd[2, 2] - 685130*CHd[3, 3] - 
            32768*Pi^2*CHd[3, 3] + 16128*CHe[1, 1] + 16128*CHe[2, 2] + 
            16128*CHe[3, 3] + 16128*CHl1[1, 1] + 16128*CHl1[2, 2] + 
            16128*CHl1[3, 3] + 59953*CHl3[1, 1] - 45184*Pi^2*CHl3[1, 1] + 
            59953*CHl3[2, 2] - 45184*Pi^2*CHl3[2, 2] - 16128*CHl3[3, 3] - 
            16128*CHq1[1, 1] - 16128*CHq1[2, 2] - 2342446*CHq1[3, 3] + 
            125312*Pi^2*CHq1[3, 3] - 48384*CHq3[1, 1] - 48384*CHq3[2, 2] - 
            2519566*CHq3[3, 3] + 125312*Pi^2*CHq3[3, 3] - 32256*CHu[1, 1] - 
            32256*CHu[2, 2] + 1764*CHu[3, 3]) + 32*MW2^7*MZ2^5*
           (6816*CHd[1, 1] + 6816*CHd[2, 2] - 533550*CHd[3, 3] + 
            1184*Pi^2*CHd[3, 3] + 6816*CHe[1, 1] + 6816*CHe[2, 2] + 
            6816*CHe[3, 3] + 6816*CHl1[1, 1] + 6816*CHl1[2, 2] + 
            6816*CHl1[3, 3] - 301877*CHl3[1, 1] - 15072*Pi^2*CHl3[1, 1] - 
            301877*CHl3[2, 2] - 15072*Pi^2*CHl3[2, 2] - 6816*CHl3[3, 3] - 
            6816*CHq1[1, 1] - 6816*CHq1[2, 2] - 123216*CHq1[3, 3] + 
            55840*Pi^2*CHq1[3, 3] - 20448*CHq3[1, 1] - 20448*CHq3[2, 2] - 
            108729*CHq3[3, 3] + 55840*Pi^2*CHq3[3, 3] - 13632*CHu[1, 1] - 
            13632*CHu[2, 2] + 8580*CHu[3, 3]) - 2*MW2^3*MZ2^9*
           (6144*CHd[1, 1] + 6144*CHd[2, 2] - 77797*CHd[3, 3] + 
            608*Pi^2*CHd[3, 3] + 6144*CHe[1, 1] + 6144*CHe[2, 2] + 
            6144*CHe[3, 3] + 6144*CHl1[1, 1] + 6144*CHl1[2, 2] + 
            6144*CHl1[3, 3] + 14109*CHl3[1, 1] - 2224*Pi^2*CHl3[1, 1] + 
            14109*CHl3[2, 2] - 2224*Pi^2*CHl3[2, 2] - 6144*CHl3[3, 3] - 
            6144*CHq1[1, 1] - 6144*CHq1[2, 2] - 262664*CHq1[3, 3] + 
            18976*Pi^2*CHq1[3, 3] - 18432*CHq3[1, 1] - 18432*CHq3[2, 2] - 
            281930*CHq3[3, 3] + 18976*Pi^2*CHq3[3, 3] - 12288*CHu[1, 1] - 
            12288*CHu[2, 2] + 15702*CHu[3, 3]) + 2*MW2^4*MZ2^8*
           (21312*CHd[1, 1] + 21312*CHd[2, 2] - 694757*CHd[3, 3] + 
            19520*Pi^2*CHd[3, 3] + 21312*CHe[1, 1] + 21312*CHe[2, 2] + 
            21312*CHe[3, 3] + 21312*CHl1[1, 1] + 21312*CHl1[2, 2] + 
            21312*CHl1[3, 3] - 171118*CHl3[1, 1] - 21024*Pi^2*CHl3[1, 1] - 
            171118*CHl3[2, 2] - 21024*Pi^2*CHl3[2, 2] - 21312*CHl3[3, 3] - 
            21312*CHq1[1, 1] - 21312*CHq1[2, 2] - 1875160*CHq1[3, 3] + 
            117184*Pi^2*CHq1[3, 3] - 63936*CHq3[1, 1] - 63936*CHq3[2, 2] - 
            1810318*CHq3[3, 3] + 117184*Pi^2*CHq3[3, 3] - 42624*CHu[1, 1] - 
            42624*CHu[2, 2] + 37314*CHu[3, 3]) - 4*MW2^6*MZ2^6*
           (23040*CHd[1, 1] + 23040*CHd[2, 2] - 866976*CHd[3, 3] + 
            52096*Pi^2*CHd[3, 3] + 23040*CHe[1, 1] + 23040*CHe[2, 2] + 
            23040*CHe[3, 3] + 23040*CHl1[1, 1] + 23040*CHl1[2, 2] + 
            23040*CHl1[3, 3] - 1578091*CHl3[1, 1] + 2176*Pi^2*CHl3[1, 1] - 
            1578091*CHl3[2, 2] + 2176*Pi^2*CHl3[2, 2] - 23040*CHl3[3, 3] - 
            23040*CHq1[1, 1] - 23040*CHq1[2, 2] + 3715710*CHq1[3, 3] + 
            93440*Pi^2*CHq1[3, 3] - 69120*CHq3[1, 1] - 69120*CHq3[2, 2] + 
            3982458*CHq3[3, 3] + 93440*Pi^2*CHq3[3, 3] - 46080*CHu[1, 1] - 
            46080*CHu[2, 2] + 68472*CHu[3, 3])) - 3*MT2^4*MW2*
         (5120*MW2^11*(236*CHd[3, 3] + 37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            236*CHq1[3, 3] - 236*CHq3[3, 3]) + 1024*MW2^10*MZ2*
           ((-1757 + 40*Pi^2)*CHd[3, 3] + (-761 + 20*Pi^2)*CHl3[1, 1] - 
            761*CHl3[2, 2] + 20*Pi^2*CHl3[2, 2] + 5297*CHq1[3, 3] - 
            40*Pi^2*CHq1[3, 3] + 4667*CHq3[3, 3] - 40*Pi^2*CHq3[3, 3]) - 
          2*MW2^4*MZ2^7*(288*CHd[1, 1] + 288*CHd[2, 2] - 34624*CHd[3, 3] - 
            2656*Pi^2*CHd[3, 3] + 288*CHe[1, 1] + 288*CHe[2, 2] + 
            288*CHe[3, 3] + 288*CHl1[1, 1] + 288*CHl1[2, 2] + 
            288*CHl1[3, 3] + 72239*CHl3[1, 1] - 12416*Pi^2*CHl3[1, 1] + 
            72239*CHl3[2, 2] - 12416*Pi^2*CHl3[2, 2] - 288*CHl3[3, 3] - 
            288*CHq1[1, 1] - 288*CHq1[2, 2] - 879086*CHq1[3, 3] + 
            30880*Pi^2*CHq1[3, 3] - 864*CHq3[1, 1] - 864*CHq3[2, 2] - 
            843158*CHq3[3, 3] + 30880*Pi^2*CHq3[3, 3] - 576*CHu[1, 1] - 
            576*CHu[2, 2] - 22464*CHu[3, 3]) - 8*MW2^7*MZ2^4*
           (8448*CHd[1, 1] + 8448*CHd[2, 2] + 152646*CHd[3, 3] - 
            16192*Pi^2*CHd[3, 3] + 8448*CHe[1, 1] + 8448*CHe[2, 2] + 
            8448*CHe[3, 3] + 8448*CHl1[1, 1] + 8448*CHl1[2, 2] + 
            8448*CHl1[3, 3] + 262245*CHl3[1, 1] - 23072*Pi^2*CHl3[1, 1] + 
            262245*CHl3[2, 2] - 23072*Pi^2*CHl3[2, 2] - 8448*CHl3[3, 3] - 
            8448*CHq1[1, 1] - 8448*CHq1[2, 2] - 1790274*CHq1[3, 3] + 
            64384*Pi^2*CHq1[3, 3] - 25344*CHq3[1, 1] - 25344*CHq3[2, 2] - 
            1746738*CHq3[3, 3] + 64384*Pi^2*CHq3[3, 3] - 16896*CHu[1, 1] - 
            16896*CHu[2, 2] - 13536*CHu[3, 3]) + 32*MW2^8*MZ2^3*
           (960*CHd[1, 1] + 960*CHd[2, 2] + 231414*CHd[3, 3] - 
            672*Pi^2*CHd[3, 3] + 960*CHe[1, 1] + 960*CHe[2, 2] + 
            960*CHe[3, 3] + 960*CHl1[1, 1] + 960*CHl1[2, 2] + 
            960*CHl1[3, 3] + 97127*CHl3[1, 1] - 1584*Pi^2*CHl3[1, 1] + 
            97127*CHl3[2, 2] - 1584*Pi^2*CHl3[2, 2] - 960*CHl3[3, 3] - 
            960*CHq1[1, 1] - 960*CHq1[2, 2] - 270222*CHq1[3, 3] + 
            4896*Pi^2*CHq1[3, 3] - 2880*CHq3[1, 1] - 2880*CHq3[2, 2] - 
            284694*CHq3[3, 3] + 4896*Pi^2*CHq3[3, 3] - 1920*CHu[1, 1] - 
            1920*CHu[2, 2] - 7680*CHu[3, 3]) - 64*MW2^9*MZ2^2*
           ((67286 + 2048*Pi^2)*CHd[3, 3] + (7365 + 704*Pi^2)*CHl3[1, 1] + 
            7365*CHl3[2, 2] + 704*Pi^2*CHl3[2, 2] + 55930*CHq1[3, 3] - 
            1088*Pi^2*CHq1[3, 3] + 38170*CHq3[3, 3] - 1088*Pi^2*CHq3[3, 3] - 
            2400*CHu[3, 3]) + MW2*MZ2^10*(480*CHd[1, 1] + 480*CHd[2, 2] - 
            3747*CHd[3, 3] - 488*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 
            480*CHe[2, 2] + 480*CHe[3, 3] + 480*CHl1[1, 1] + 480*CHl1[2, 2] + 
            480*CHl1[3, 3] + 5262*CHl3[1, 1] - 496*Pi^2*CHl3[1, 1] + 
            5262*CHl3[2, 2] - 496*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 25614*CHq1[3, 3] + 
            2048*Pi^2*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 
            31026*CHq3[3, 3] + 2048*Pi^2*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2] + 756*CHu[3, 3]) - 3*MW2^2*MZ2^9*
           (1408*CHd[1, 1] + 1408*CHd[2, 2] - 19641*CHd[3, 3] + 
            400*Pi^2*CHd[3, 3] + 1408*CHe[1, 1] + 1408*CHe[2, 2] + 
            1408*CHe[3, 3] + 1408*CHl1[1, 1] + 1408*CHl1[2, 2] + 
            1408*CHl1[3, 3] - 2904*CHl3[1, 1] - 1048*Pi^2*CHl3[1, 1] - 
            2904*CHl3[2, 2] - 1048*Pi^2*CHl3[2, 2] - 1408*CHl3[3, 3] - 
            1408*CHq1[1, 1] - 1408*CHq1[2, 2] - 85662*CHq1[3, 3] + 
            6016*Pi^2*CHq1[3, 3] - 4224*CHq3[1, 1] - 4224*CHq3[2, 2] - 
            80550*CHq3[3, 3] + 6016*Pi^2*CHq3[3, 3] - 2816*CHu[1, 1] - 
            2816*CHu[2, 2] + 3304*CHu[3, 3]) + 8*MW2^6*MZ2^5*
           (7776*CHd[1, 1] + 7776*CHd[2, 2] - 367740*CHd[3, 3] - 
            608*Pi^2*CHd[3, 3] + 7776*CHe[1, 1] + 7776*CHe[2, 2] + 
            7776*CHe[3, 3] + 7776*CHl1[1, 1] + 7776*CHl1[2, 2] + 
            7776*CHl1[3, 3] - 93107*CHl3[1, 1] - 17600*Pi^2*CHl3[1, 1] - 
            93107*CHl3[2, 2] - 17600*Pi^2*CHl3[2, 2] - 7776*CHl3[3, 3] - 
            7776*CHq1[1, 1] - 7776*CHq1[2, 2] - 930114*CHq1[3, 3] + 
            62912*Pi^2*CHq1[3, 3] - 23328*CHq3[1, 1] - 23328*CHq3[2, 2] - 
            853122*CHq3[3, 3] + 62912*Pi^2*CHq3[3, 3] - 15552*CHu[1, 1] - 
            15552*CHu[2, 2] + 3600*CHu[3, 3]) + MW2^3*MZ2^8*
           (10080*CHd[1, 1] + 10080*CHd[2, 2] - 227509*CHd[3, 3] + 
            7904*Pi^2*CHd[3, 3] + 10080*CHe[1, 1] + 10080*CHe[2, 2] + 
            10080*CHe[3, 3] + 10080*CHl1[1, 1] + 10080*CHl1[2, 2] + 
            10080*CHl1[3, 3] - 79850*CHl3[1, 1] - 13120*Pi^2*CHl3[1, 1] - 
            79850*CHl3[2, 2] - 13120*Pi^2*CHl3[2, 2] - 10080*CHl3[3, 3] - 
            10080*CHq1[1, 1] - 10080*CHq1[2, 2] - 1004882*CHq1[3, 3] + 
            62464*Pi^2*CHq1[3, 3] - 30240*CHq3[1, 1] - 30240*CHq3[2, 2] - 
            902474*CHq3[3, 3] + 62464*Pi^2*CHq3[3, 3] - 20160*CHu[1, 1] - 
            20160*CHu[2, 2] + 10704*CHu[3, 3]) - 2*MW2^5*MZ2^6*
           (15552*CHd[1, 1] + 15552*CHd[2, 2] - 762772*CHd[3, 3] + 
            24000*Pi^2*CHd[3, 3] + 15552*CHe[1, 1] + 15552*CHe[2, 2] + 
            15552*CHe[3, 3] + 15552*CHl1[1, 1] + 15552*CHl1[2, 2] + 
            15552*CHl1[3, 3] - 503535*CHl3[1, 1] - 8544*Pi^2*CHl3[1, 1] - 
            503535*CHl3[2, 2] - 8544*Pi^2*CHl3[2, 2] - 15552*CHl3[3, 3] - 
            15552*CHq1[1, 1] - 15552*CHq1[2, 2] - 72338*CHq1[3, 3] + 
            79104*Pi^2*CHq1[3, 3] - 46656*CHq3[1, 1] - 46656*CHq3[2, 2] + 
            81166*CHq3[3, 3] + 79104*Pi^2*CHq3[3, 3] - 31104*CHu[1, 1] - 
            31104*CHu[2, 2] + 45792*CHu[3, 3]) + 
          MZ2^11*((-261 + 88*Pi^2)*CHd[3, 3] + 2*(10*(-39 + 2*Pi^2)*CHl3[1, 
                1] + 10*(-39 + 2*Pi^2)*CHl3[2, 2] + 99*CHq1[3, 3] - 
              32*Pi^2*CHq1[3, 3] + 669*CHq3[3, 3] - 32*Pi^2*CHq3[3, 3] + 
              90*CHu[3, 3]))))))/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (CW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*(MW2^6*(MW2 + MZ2)*(MW2^2*MZ2^8*(-8261*CHd[3, 3] + 
            2*(432*CHl1[1, 1] + 432*CHl1[2, 2] + 936*CHl3[1, 1] + 
              936*CHl3[2, 2] - 9923*CHq1[3, 3] - 8119*CHq3[3, 3])) + 
          4*MW2^4*MZ2^6*(8090*CHd[3, 3] - 306*CHl1[1, 1] - 306*CHl1[2, 2] + 
            9192*CHl3[1, 1] + 9192*CHl3[2, 2] - 15887*CHq1[3, 3] - 
            19623*CHq3[3, 3]) + 32*MW2^7*MZ2^3*(1420*CHd[3, 3] + 
            216*CHl1[1, 1] + 216*CHl1[2, 2] + 2035*CHl3[1, 1] + 
            2035*CHl3[2, 2] - 2128*CHq1[3, 3] - 2200*CHq3[3, 3]) - 
          16*MW2^5*MZ2^5*(4340*CHd[3, 3] - 333*CHl1[1, 1] - 333*CHl1[2, 2] + 
            1264*CHl3[1, 1] + 1264*CHl3[2, 2] + 544*CHq1[3, 3] - 
            1136*CHq3[3, 3]) - 64*MW2^8*MZ2^2*(446*CHd[3, 3] + 
            36*CHl1[1, 1] + 36*CHl1[2, 2] + 557*CHl3[1, 1] + 557*CHl3[2, 2] + 
            178*CHq1[3, 3] - 150*CHq3[3, 3]) - 512*MW2^9*MZ2*
           (13*CHd[3, 3] - 14*CHl3[1, 1] - 14*CHl3[2, 2] - 49*CHq1[3, 3] - 
            17*CHq3[3, 3]) + 512*MW2^10*(12*CHd[3, 3] - CHl3[1, 1] - 
            CHl3[2, 2] - 12*CHq1[3, 3] - 4*CHq3[3, 3]) - 
          8*MZ2^10*(26*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
            52*CHq1[3, 3] + 17*CHq3[3, 3]) + MW2*MZ2^9*(2267*CHd[3, 3] - 
            180*CHl1[1, 1] - 180*CHl1[2, 2] + 396*CHl3[1, 1] + 
            396*CHl3[2, 2] + 4102*CHq1[3, 3] + 2278*CHq3[3, 3]) + 
          16*MW2^6*MZ2^4*(1425*CHd[3, 3] - 522*CHl1[1, 1] - 522*CHl1[2, 2] - 
            2405*CHl3[1, 1] - 2405*CHl3[2, 2] + 6009*CHq1[3, 3] + 
            4673*CHq3[3, 3]) + 4*MW2^3*MZ2^7*(1389*CHd[3, 3] - 
            261*CHl1[1, 1] - 261*CHl1[2, 2] - 4105*CHl3[1, 1] - 
            4105*CHl3[2, 2] + 13203*CHq1[3, 3] + 13447*CHq3[3, 3])) + 
        4*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (32*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          2*MW2^2*MZ2^3*(18*CHd[3, 3] + 41*CHl3[1, 1] + 41*CHl3[2, 2] - 
            81*CHq1[3, 3] - 73*CHq3[3, 3] - 45*CHu[3, 3]) - 
          4*MW2^3*MZ2^2*(36*CHd[3, 3] + 11*CHl3[1, 1] + 11*CHl3[2, 2] - 
            12*CHq1[3, 3] + 2*CHq3[3, 3] - 24*CHu[3, 3]) - 
          48*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 3*CHq3[3, 3] + 
            CHu[3, 3]) - MZ2^5*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            3*CHq1[3, 3] + 13*CHq3[3, 3] + 15*CHu[3, 3]) + 
          3*MW2*MZ2^4*(12*CHd[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 
            23*CHq1[3, 3] + 29*CHq3[3, 3] + 19*CHu[3, 3])) - 
        MT2*MW2^4*(512*MW2^12*(84*CHd[3, 3] - 11*CHl3[1, 1] - 11*CHl3[2, 2] - 
            84*CHq1[3, 3] - 32*CHq3[3, 3]) + 8*MZ2^12*(26*CHd[3, 3] + 
            5*CHl3[1, 1] + 5*CHl3[2, 2] + 52*CHq1[3, 3] + 17*CHq3[3, 3]) - 
          3*MW2*MZ2^11*(991*CHd[3, 3] - 60*CHl1[1, 1] - 60*CHl1[2, 2] + 
            182*CHl3[1, 1] + 182*CHl3[2, 2] + 1838*CHq1[3, 3] + 
            890*CHq3[3, 3]) + MW2^3*MZ2^9*(-23073*CHd[3, 3] + 
            3240*CHl1[1, 1] + 3240*CHl1[2, 2] + 19402*CHl3[1, 1] + 
            19402*CHl3[2, 2] - 97986*CHq1[3, 3] - 99934*CHq3[3, 3] - 
            348*CHu[3, 3]) - 16*MW2^7*MZ2^5*(26458*CHd[3, 3] + 
            189*CHl1[1, 1] + 189*CHl1[2, 2] + 19982*CHl3[1, 1] + 
            19982*CHl3[2, 2] - 25402*CHq1[3, 3] - 33130*CHq3[3, 3] - 
            234*CHu[3, 3]) + 16*MW2^8*MZ2^4*(24271*CHd[3, 3] - 
            1782*CHl1[1, 1] - 1782*CHl1[2, 2] + 1831*CHl3[1, 1] + 
            1831*CHl3[2, 2] + 23723*CHq1[3, 3] + 12543*CHq3[3, 3] - 
            96*CHu[3, 3]) + 32*MW2^9*MZ2^3*(6184*CHd[3, 3] + 
            1224*CHl1[1, 1] + 1224*CHl1[2, 2] + 8607*CHl3[1, 1] + 
            8607*CHl3[2, 2] - 16846*CHq1[3, 3] - 14894*CHq3[3, 3] - 
            78*CHu[3, 3]) - 64*MW2^10*MZ2^2*(3706*CHd[3, 3] + 
            252*CHl1[1, 1] + 252*CHl1[2, 2] + 3063*CHl3[1, 1] + 
            3063*CHl3[2, 2] - 430*CHq1[3, 3] - 1946*CHq3[3, 3] - 
            60*CHu[3, 3]) - 512*MW2^11*MZ2*(43*CHd[3, 3] - 86*CHl3[1, 1] - 
            86*CHl3[2, 2] - 298*CHq1[3, 3] - 100*CHq3[3, 3] + 3*CHu[3, 3]) + 
          MW2^2*MZ2^10*(15153*CHd[3, 3] - 1584*CHl1[1, 1] - 1584*CHl1[2, 2] + 
            866*CHl3[1, 1] + 866*CHl3[2, 2] + 31086*CHq1[3, 3] + 
            23042*CHq3[3, 3] + 60*CHu[3, 3]) + 4*MW2^5*MZ2^7*
           (58417*CHd[3, 3] - 4383*CHl1[1, 1] - 4383*CHl1[2, 2] + 
            18266*CHl3[1, 1] + 18266*CHl3[2, 2] + 23492*CHq1[3, 3] + 
            5756*CHq3[3, 3] + 159*CHu[3, 3]) + MW2^4*MZ2^8*
           (-61195*CHd[3, 3] + 3096*CHl1[1, 1] + 3096*CHl1[2, 2] - 
            82426*CHl3[1, 1] - 82426*CHl3[2, 2] + 139282*CHq1[3, 3] + 
            184614*CHq3[3, 3] + 516*CHu[3, 3]) - 4*MW2^6*MZ2^6*
           (23478*CHd[3, 3] - 5274*CHl1[1, 1] - 5274*CHl1[2, 2] - 
            40556*CHl3[1, 1] - 40556*CHl3[2, 2] + 136317*CHq1[3, 3] + 
            135433*CHq3[3, 3] + 720*CHu[3, 3])) + MT2^2*MW2^3*
         (512*MW2^12*(252*CHd[3, 3] - 43*CHl3[1, 1] - 43*CHl3[2, 2] - 
            252*CHq1[3, 3] - 112*CHq3[3, 3]) + 2*MZ2^12*(249*CHd[3, 3] + 
            55*CHl3[1, 1] + 55*CHl3[2, 2] + 498*CHq1[3, 3] + 
            128*CHq3[3, 3]) + 4*MW2^6*MZ2^6*(38198*CHd[3, 3] + 
            6498*CHl1[1, 1] + 6498*CHl1[2, 2] + 157464*CHl3[1, 1] + 
            157464*CHl3[2, 2] - 407903*CHq1[3, 3] - 459907*CHq3[3, 3] - 
            4680*CHu[3, 3]) + 32*MW2^9*MZ2^3*(24364*CHd[3, 3] + 
            4176*CHl1[1, 1] + 4176*CHl1[2, 2] + 29521*CHl3[1, 1] + 
            29521*CHl3[2, 2] - 47710*CHq1[3, 3] - 50478*CHq3[3, 3] - 
            1002*CHu[3, 3]) - 16*MW2^7*MZ2^5*(91545*CHd[3, 3] - 
            3087*CHl1[1, 1] - 3087*CHl1[2, 2] + 50804*CHl3[1, 1] + 
            50804*CHl3[2, 2] - 44307*CHq1[3, 3] - 74399*CHq3[3, 3] - 
            942*CHu[3, 3]) - 64*MW2^10*MZ2^2*(10678*CHd[3, 3] + 
            756*CHl1[1, 1] + 756*CHl1[2, 2] + 9151*CHl3[1, 1] + 
            9151*CHl3[2, 2] + 1478*CHq1[3, 3] - 5758*CHq3[3, 3] - 
            492*CHu[3, 3]) - 3*MW2^4*MZ2^8*(71183*CHd[3, 3] - 
            5532*CHl1[1, 1] - 5532*CHl1[2, 2] + 51618*CHl3[1, 1] + 
            51618*CHl3[2, 2] - 32658*CHq1[3, 3] - 70142*CHq3[3, 3] - 
            376*CHu[3, 3]) - 1536*MW2^11*MZ2*(71*CHd[3, 3] - 87*CHl3[1, 1] - 
            87*CHl3[2, 2] - 330*CHq1[3, 3] - 116*CHq3[3, 3] + 7*CHu[3, 3]) - 
          MW2*MZ2^11*(6671*CHd[3, 3] - 540*CHl1[1, 1] - 540*CHl1[2, 2] + 
            1692*CHl3[1, 1] + 1692*CHl3[2, 2] + 11230*CHq1[3, 3] + 
            5718*CHq3[3, 3] + 60*CHu[3, 3]) + 4*MW2^2*MZ2^10*
           (7456*CHd[3, 3] - 873*CHl1[1, 1] - 873*CHl1[2, 2] + 
            602*CHl3[1, 1] + 602*CHl3[2, 2] + 14570*CHq1[3, 3] + 
            12630*CHq3[3, 3] + 162*CHu[3, 3]) + 16*MW2^8*MZ2^4*
           (58261*CHd[3, 3] - 8370*CHl1[1, 1] - 8370*CHl1[2, 2] - 
            11855*CHl3[1, 1] - 11855*CHl3[2, 2] + 94445*CHq1[3, 3] + 
            69361*CHq3[3, 3] + 468*CHu[3, 3]) - 4*MW2^3*MZ2^9*
           (5089*CHd[3, 3] - 918*CHl1[1, 1] - 918*CHl1[2, 2] - 
            10873*CHl3[1, 1] - 10873*CHl3[2, 2] + 40187*CHq1[3, 3] + 
            48421*CHq3[3, 3] + 534*CHu[3, 3]) + 4*MW2^5*MZ2^7*
           (126829*CHd[3, 3] - 11007*CHl1[1, 1] - 11007*CHl1[2, 2] + 
            3150*CHl3[1, 1] + 3150*CHl3[2, 2] + 167441*CHq1[3, 3] + 
            150905*CHq3[3, 3] + 1977*CHu[3, 3])) + 
        MT2^7*(-512*MW2^10*(12*CHd[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
            12*CHq1[3, 3] - 32*CHq3[3, 3]) - 32*MW2^7*MZ2^3*
           (3040*CHd[3, 3] + 216*CHl1[1, 1] + 216*CHl1[2, 2] + 
            2671*CHl3[1, 1] + 2671*CHl3[2, 2] - 3370*CHq1[3, 3] - 
            3630*CHq3[3, 3] - 1890*CHu[3, 3]) + 64*MW2^8*MZ2^2*
           (950*CHd[3, 3] + 36*CHl1[1, 1] + 36*CHl1[2, 2] + 465*CHl3[1, 1] + 
            465*CHl3[2, 2] + 286*CHq1[3, 3] + 522*CHq3[3, 3] - 
            612*CHu[3, 3]) + 4*MZ2^10*(43*CHd[3, 3] - 10*CHl3[1, 1] - 
            10*CHl3[2, 2] + 71*CHq1[3, 3] + 51*CHq3[3, 3] + 15*CHu[3, 3]) + 
          512*MW2^9*MZ2*(13*CHd[3, 3] + 13*CHl3[1, 1] + 13*CHl3[2, 2] - 
            70*CHq1[3, 3] - 118*CHq3[3, 3] + 21*CHu[3, 3]) - 
          4*MW2^4*MZ2^6*(10250*CHd[3, 3] - 306*CHl1[1, 1] - 306*CHl1[2, 2] + 
            10704*CHl3[1, 1] + 10704*CHl3[2, 2] - 20783*CHq1[3, 3] - 
            20635*CHq3[3, 3] + 144*CHu[3, 3]) - MW2*MZ2^9*(2267*CHd[3, 3] - 
            180*CHl1[1, 1] - 180*CHl1[2, 2] + 284*CHl3[1, 1] + 
            284*CHl3[2, 2] + 3058*CHq1[3, 3] + 2954*CHq3[3, 3] + 
            828*CHu[3, 3]) + 16*MW2^5*MZ2^5*(5960*CHd[3, 3] - 
            333*CHl1[1, 1] - 333*CHl1[2, 2] + 1364*CHl3[1, 1] + 
            1364*CHl3[2, 2] + 958*CHq1[3, 3] + 1738*CHq3[3, 3] + 
            1530*CHu[3, 3]) - 4*MW2^3*MZ2^7*(2199*CHd[3, 3] - 
            261*CHl1[1, 1] - 261*CHl1[2, 2] - 4157*CHl3[1, 1] - 
            4157*CHl3[2, 2] + 15240*CHq1[3, 3] + 16158*CHq3[3, 3] + 
            1689*CHu[3, 3]) - 16*MW2^6*MZ2^4*(1173*CHd[3, 3] - 
            522*CHl1[1, 1] - 522*CHl1[2, 2] - 3657*CHl3[1, 1] - 
            3657*CHl3[2, 2] + 9369*CHq1[3, 3] + 10537*CHq3[3, 3] + 
            3264*CHu[3, 3]) + MW2^2*MZ2^8*(9809*CHd[3, 3] - 864*CHl1[1, 1] - 
            864*CHl1[2, 2] - 1184*CHl3[1, 1] - 1184*CHl3[2, 2] + 
            18730*CHq1[3, 3] + 20090*CHq3[3, 3] + 3780*CHu[3, 3])) + 
        MT2^3*MW2^2*(-512*MW2^12*(420*CHd[3, 3] - 83*CHl3[1, 1] - 
            83*CHl3[2, 2] - 420*CHq1[3, 3] - 224*CHq3[3, 3]) - 
          2*MZ2^12*(213*CHd[3, 3] - 15*CHl3[1, 1] - 15*CHl3[2, 2] + 
            426*CHq1[3, 3] + 136*CHq3[3, 3]) - 4*MW2^6*MZ2^6*
           (220402*CHd[3, 3] - 4446*CHl1[1, 1] - 4446*CHl1[2, 2] + 
            328736*CHl3[1, 1] + 328736*CHl3[2, 2] - 689209*CHq1[3, 3] - 
            818621*CHq3[3, 3] - 9504*CHu[3, 3]) - 32*MW2^9*MZ2^3*
           (48416*CHd[3, 3] + 7560*CHl1[1, 1] + 7560*CHl1[2, 2] + 
            53265*CHl3[1, 1] + 53265*CHl3[2, 2] - 75278*CHq1[3, 3] - 
            94114*CHq3[3, 3] - 4182*CHu[3, 3]) + 64*MW2^10*MZ2^2*
           (17410*CHd[3, 3] + 1260*CHl1[1, 1] + 1260*CHl1[2, 2] + 
            15491*CHl3[1, 1] + 15491*CHl3[2, 2] + 6074*CHq1[3, 3] - 
            9154*CHq3[3, 3] - 1644*CHu[3, 3]) + 16*MW2^7*MZ2^5*
           (168268*CHd[3, 3] - 10359*CHl1[1, 1] - 10359*CHl1[2, 2] + 
            78752*CHl3[1, 1] + 78752*CHl3[2, 2] - 36082*CHq1[3, 3] - 
            80382*CHq3[3, 3] - 54*CHu[3, 3]) + 512*MW2^11*MZ2*
           (455*CHd[3, 3] - 455*CHl3[1, 1] - 455*CHl3[2, 2] - 
            1778*CHq1[3, 3] - 710*CHq3[3, 3] + 63*CHu[3, 3]) + 
          MW2*MZ2^11*(5379*CHd[3, 3] - 540*CHl1[1, 1] - 540*CHl1[2, 2] + 
            1184*CHl3[1, 1] + 1184*CHl3[2, 2] + 8094*CHq1[3, 3] + 
            5270*CHq3[3, 3] + 180*CHu[3, 3]) - MW2^2*MZ2^10*
           (17863*CHd[3, 3] - 2592*CHl1[1, 1] - 2592*CHl1[2, 2] + 
            1270*CHl3[1, 1] + 1270*CHl3[2, 2] + 33266*CHq1[3, 3] + 
            40710*CHq3[3, 3] + 1524*CHu[3, 3]) - 12*MW2^5*MZ2^7*
           (41647*CHd[3, 3] - 4377*CHl1[1, 1] - 4377*CHl1[2, 2] - 
            26353*CHl3[1, 1] - 26353*CHl3[2, 2] + 142528*CHq1[3, 3] + 
            149978*CHq3[3, 3] + 2145*CHu[3, 3]) + MW2^4*MZ2^8*
           (359971*CHd[3, 3] - 33912*CHl1[1, 1] - 33912*CHl1[2, 2] + 
            98268*CHl3[1, 1] + 98268*CHl3[2, 2] + 360914*CHq1[3, 3] + 
            251450*CHq3[3, 3] + 3084*CHu[3, 3]) + MW2^3*MZ2^9*
           (-41545*CHd[3, 3] + 3168*CHl1[1, 1] + 3168*CHl1[2, 2] - 
            44672*CHl3[1, 1] - 44672*CHl3[2, 2] + 33922*CHq1[3, 3] + 
            100314*CHq3[3, 3] + 3552*CHu[3, 3]) - 16*MW2^8*MZ2^4*
           (77871*CHd[3, 3] - 17838*CHl1[1, 1] - 17838*CHl1[2, 2] - 
            36791*CHl3[1, 1] - 36791*CHl3[2, 2] + 183771*CHq1[3, 3] + 
            167603*CHq3[3, 3] + 4848*CHu[3, 3])) + 
        MT2^5*MW2*(-512*MW2^11*(252*CHd[3, 3] - 41*CHl3[1, 1] - 
            41*CHl3[2, 2] - 252*CHq1[3, 3] - 224*CHq3[3, 3]) - 
          32*MW2^8*MZ2^3*(37528*CHd[3, 3] + 4824*CHl1[1, 1] + 
            4824*CHl1[2, 2] + 37073*CHl3[1, 1] + 37073*CHl3[2, 2] - 
            45562*CHq1[3, 3] - 65506*CHq3[3, 3] - 9402*CHu[3, 3]) + 
          64*MW2^9*MZ2^2*(11470*CHd[3, 3] + 756*CHl1[1, 1] + 756*CHl1[2, 2] + 
            10069*CHl3[1, 1] + 10069*CHl3[2, 2] + 5846*CHq1[3, 3] - 
            3118*CHq3[3, 3] - 3060*CHu[3, 3]) - 4*MW2^5*MZ2^6*
           (230042*CHd[3, 3] - 11754*CHl1[1, 1] - 11754*CHl1[2, 2] + 
            250452*CHl3[1, 1] + 250452*CHl3[2, 2] - 432059*CHq1[3, 3] - 
            489199*CHq3[3, 3] - 864*CHu[3, 3]) + 2*MW2*MZ2^10*
           (5062*CHd[3, 3] - 360*CHl1[1, 1] - 360*CHl1[2, 2] + 
            1299*CHl3[1, 1] + 1299*CHl3[2, 2] + 8396*CHq1[3, 3] + 
            4590*CHq3[3, 3] - 54*CHu[3, 3]) - 2*MZ2^11*(263*CHd[3, 3] + 
            25*CHl3[1, 1] + 25*CHl3[2, 2] + 556*CHq1[3, 3] + 186*CHq3[3, 3] - 
            30*CHu[3, 3]) + 1536*MW2^10*MZ2*(107*CHd[3, 3] - 88*CHl3[1, 1] - 
            88*CHl3[2, 2] - 394*CHq1[3, 3] - 256*CHq3[3, 3] + 35*CHu[3, 3]) - 
          MW2^2*MZ2^9*(71885*CHd[3, 3] - 7236*CHl1[1, 1] - 7236*CHl1[2, 2] + 
            16158*CHl3[1, 1] + 16158*CHl3[2, 2] + 121234*CHq1[3, 3] + 
            98614*CHq3[3, 3] + 3216*CHu[3, 3]) + 16*MW2^6*MZ2^5*
           (112194*CHd[3, 3] - 9081*CHl1[1, 1] - 9081*CHl1[2, 2] + 
            47070*CHl3[1, 1] + 47070*CHl3[2, 2] + 366*CHq1[3, 3] - 
            5834*CHq3[3, 3] + 7158*CHu[3, 3]) - 4*MW2^4*MZ2^7*
           (20083*CHd[3, 3] - 4257*CHl1[1, 1] - 4257*CHl1[2, 2] - 
            102590*CHl3[1, 1] - 102590*CHl3[2, 2] + 353156*CHq1[3, 3] + 
            383336*CHq3[3, 3] + 9093*CHu[3, 3]) - 16*MW2^7*MZ2^4*
           (33613*CHd[3, 3] - 12690*CHl1[1, 1] - 12690*CHl1[2, 2] - 
            33847*CHl3[1, 1] - 33847*CHl3[2, 2] + 132161*CHq1[3, 3] + 
            150085*CHq3[3, 3] + 15984*CHu[3, 3]) + MW2^3*MZ2^8*
           (212193*CHd[3, 3] - 22320*CHl1[1, 1] - 22320*CHl1[2, 2] - 
            33518*CHl3[1, 1] - 33518*CHl3[2, 2] + 542694*CHq1[3, 3] + 
            542946*CHq3[3, 3] + 18612*CHu[3, 3])) + 
        MT2^6*(512*MW2^11*(84*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
            84*CHq1[3, 3] - 112*CHq3[3, 3]) + 4*MZ2^11*(34*CHd[3, 3] - 
            5*CHl3[1, 1] - 5*CHl3[2, 2] + 68*CHq1[3, 3] + 38*CHq3[3, 3]) + 
          MW2^3*MZ2^8*(-70079*CHd[3, 3] + 2*(3546*CHl1[1, 1] + 
              3546*CHl1[2, 2] + 5037*CHl3[1, 1] + 5037*CHl3[2, 2] - 
              84281*CHq1[3, 3] - 86519*CHq3[3, 3] - 6132*CHu[3, 3])) + 
          32*MW2^8*MZ2^3*(14756*CHd[3, 3] + 1584*CHl1[1, 1] + 
            1584*CHl1[2, 2] + 14131*CHl3[1, 1] + 14131*CHl3[2, 2] - 
            17162*CHq1[3, 3] - 22882*CHq3[3, 3] - 5838*CHu[3, 3]) - 
          64*MW2^9*MZ2^2*(4530*CHd[3, 3] + 252*CHl1[1, 1] + 252*CHl1[2, 2] + 
            3469*CHl3[1, 1] + 3469*CHl3[2, 2] + 1986*CHq1[3, 3] + 
            150*CHq3[3, 3] - 1860*CHu[3, 3]) - 512*MW2^10*MZ2*
           (103*CHd[3, 3] - 55*CHl3[1, 1] - 55*CHl3[2, 2] - 418*CHq1[3, 3] - 
            400*CHq3[3, 3] + 63*CHu[3, 3]) + 4*MW2^2*MZ2^9*
           (5515*CHd[3, 3] - 531*CHl1[1, 1] - 531*CHl1[2, 2] + 
            1138*CHl3[1, 1] + 1138*CHl3[2, 2] + 8897*CHq1[3, 3] + 
            7893*CHq3[3, 3] + 723*CHu[3, 3]) + 4*MW2^5*MZ2^6*
           (75718*CHd[3, 3] - 3474*CHl1[1, 1] - 3474*CHl1[2, 2] + 
            81512*CHl3[1, 1] + 81512*CHl3[2, 2] - 144241*CHq1[3, 3] - 
            155165*CHq3[3, 3] + 1080*CHu[3, 3]) - 16*MW2^6*MZ2^5*
           (38375*CHd[3, 3] - 2853*CHl1[1, 1] - 2853*CHl1[2, 2] + 
            14172*CHl3[1, 1] + 14172*CHl3[2, 2] + 1771*CHq1[3, 3] + 
            2863*CHq3[3, 3] + 4986*CHu[3, 3]) + 4*MW2^4*MZ2^7*
           (8599*CHd[3, 3] - 1521*CHl1[1, 1] - 1521*CHl1[2, 2] - 
            32908*CHl3[1, 1] - 32908*CHl3[2, 2] + 114995*CHq1[3, 3] + 
            123479*CHq3[3, 3] + 5139*CHu[3, 3]) + 16*MW2^7*MZ2^4*
           (10231*CHd[3, 3] - 4086*CHl1[1, 1] - 4086*CHl1[2, 2] - 
            14977*CHl3[1, 1] - 14977*CHl3[2, 2] + 49247*CHq1[3, 3] + 
            56963*CHq3[3, 3] + 10284*CHu[3, 3]) - 3*MW2*MZ2^10*
           (959*CHd[3, 3] + 2*(-30*CHl1[1, 1] - 30*CHl1[2, 2] + 
              77*CHl3[1, 1] + 77*CHl3[2, 2] + 775*CHq1[3, 3] + 
              529*CHq3[3, 3] + 40*CHu[3, 3]))) + 
        MT2^4*MW2*(2560*MW2^12*(84*CHd[3, 3] - 17*CHl3[1, 1] - 
            17*CHl3[2, 2] - 84*CHq1[3, 3] - 56*CHq3[3, 3]) + 
          8*MZ2^12*(17*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            34*CHq1[3, 3] + 19*CHq3[3, 3]) + MW2^4*MZ2^8*(-356583*CHd[3, 3] + 
            2*(18342*CHl1[1, 1] + 18342*CHl1[2, 2] + 5552*CHl3[1, 1] + 
              5552*CHl3[2, 2] - 372561*CHq1[3, 3] - 352153*CHq3[3, 3] - 
              6708*CHu[3, 3])) + 32*MW2^9*MZ2^3*(55268*CHd[3, 3] + 
            7920*CHl1[1, 1] + 7920*CHl1[2, 2] + 56847*CHl3[1, 1] + 
            56847*CHl3[2, 2] - 73478*CHq1[3, 3] - 102762*CHq3[3, 3] - 
            8466*CHu[3, 3]) + 4*MW2^6*MZ2^6*(332138*CHd[3, 3] - 
            15282*CHl1[1, 1] - 15282*CHl1[2, 2] + 388168*CHl3[1, 1] + 
            388168*CHl3[2, 2] - 707801*CHq1[3, 3] - 833637*CHq3[3, 3] - 
            7272*CHu[3, 3]) - 64*MW2^10*MZ2^2*(17706*CHd[3, 3] + 
            1260*CHl1[1, 1] + 1260*CHl1[2, 2] + 16041*CHl3[1, 1] + 
            16041*CHl3[2, 2] + 8514*CHq1[3, 3] - 7922*CHq3[3, 3] - 
            2940*CHu[3, 3]) + 2*MW2^3*MZ2^9*(48439*CHd[3, 3] - 
            4788*CHl1[1, 1] - 4788*CHl1[2, 2] + 15778*CHl3[1, 1] + 
            15778*CHl3[2, 2] + 66638*CHq1[3, 3] + 38670*CHq3[3, 3] - 
            336*CHu[3, 3]) - 3*MW2*MZ2^11*(361*CHd[3, 3] - 60*CHl1[1, 1] - 
            60*CHl1[2, 2] + 52*CHl3[1, 1] + 52*CHl3[2, 2] + 374*CHq1[3, 3] + 
            622*CHq3[3, 3] + 60*CHu[3, 3]) - 512*MW2^11*MZ2*
           (515*CHd[3, 3] - 469*CHl3[1, 1] - 469*CHl3[2, 2] - 
            1880*CHq1[3, 3] - 920*CHq3[3, 3] + 105*CHu[3, 3]) - 
          16*MW2^7*MZ2^5*(179829*CHd[3, 3] - 13833*CHl1[1, 1] - 
            13833*CHl1[2, 2] + 79078*CHl3[1, 1] + 79078*CHl3[2, 2] - 
            12429*CHq1[3, 3] - 40665*CHq3[3, 3] + 4194*CHu[3, 3]) + 
          4*MW2^5*MZ2^7*(60679*CHd[3, 3] - 8937*CHl1[1, 1] - 
            8937*CHl1[2, 2] - 142668*CHl3[1, 1] - 142668*CHl3[2, 2] + 
            539357*CHq1[3, 3] + 586595*CHq3[3, 3] + 10029*CHu[3, 3]) + 
          16*MW2^8*MZ2^4*(64279*CHd[3, 3] - 20286*CHl1[1, 1] - 
            20286*CHl1[2, 2] - 46595*CHl3[1, 1] - 46595*CHl3[2, 2] + 
            202895*CHq1[3, 3] + 213439*CHq3[3, 3] + 12852*CHu[3, 3]) - 
          2*MW2^2*MZ2^10*(3143*CHd[3, 3] - 2*(9*CHl1[1, 1] + 9*CHl1[2, 2] - 
              696*CHl3[1, 1] - 696*CHl3[2, 2] - 2510*CHq1[3, 3] + 
              1220*CHq3[3, 3] + 306*CHu[3, 3])))) + 
      MW2^2*(MW2^6*(MW2 + MZ2)*(4*MW2^4*MZ2^6*(7460*CHd[3, 3] - 
            306*CHl1[1, 1] - 306*CHl1[2, 2] + 8013*CHl3[1, 1] + 
            8013*CHl3[2, 2] - 12044*CHq1[3, 3] - 15780*CHq3[3, 3]) + 
          32*MW2^7*MZ2^3*(1510*CHd[3, 3] + 216*CHl1[1, 1] + 216*CHl1[2, 2] + 
            1927*CHl3[1, 1] + 1927*CHl3[2, 2] - 2218*CHq1[3, 3] - 
            2290*CHq3[3, 3]) - 16*MW2^5*MZ2^5*(3737*CHd[3, 3] - 
            333*CHl1[1, 1] - 333*CHl1[2, 2] + 1048*CHl3[1, 1] + 
            1048*CHl3[2, 2] + 1444*CHq1[3, 3] - 236*CHq3[3, 3]) - 
          64*MW2^8*MZ2^2*(464*CHd[3, 3] + 36*CHl1[1, 1] + 36*CHl1[2, 2] + 
            539*CHl3[1, 1] + 539*CHl3[2, 2] + 160*CHq1[3, 3] - 
            168*CHq3[3, 3]) - 512*MW2^9*MZ2*(13*CHd[3, 3] - 14*CHl3[1, 1] - 
            14*CHl3[2, 2] - 49*CHq1[3, 3] - 17*CHq3[3, 3]) + 
          512*MW2^10*(12*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
            12*CHq1[3, 3] - 4*CHq3[3, 3]) - MZ2^10*(253*CHd[3, 3] + 
            40*CHl3[1, 1] + 40*CHl3[2, 2] + 506*CHq1[3, 3] + 
            226*CHq3[3, 3]) + 32*MW2^6*MZ2^4*(474*CHd[3, 3] - 
            261*CHl1[1, 1] - 261*CHl1[2, 2] - 1144*CHl3[1, 1] - 
            1144*CHl3[2, 2] + 3216*CHq1[3, 3] + 2548*CHq3[3, 3]) + 
          MW2*MZ2^9*(2231*CHd[3, 3] - 180*CHl1[1, 1] - 180*CHl1[2, 2] + 
            306*CHl3[1, 1] + 306*CHl3[2, 2] + 4570*CHq1[3, 3] + 
            2746*CHq3[3, 3]) - 4*MW2^2*MZ2^8*(1739*CHd[3, 3] - 
            216*CHl1[1, 1] - 216*CHl1[2, 2] - 450*CHl3[1, 1] - 
            450*CHl3[2, 2] + 4849*CHq1[3, 3] + 3947*CHq3[3, 3]) + 
          2*MW2^3*MZ2^7*(1554*CHd[3, 3] - 522*CHl1[1, 1] - 522*CHl1[2, 2] - 
            7283*CHl3[1, 1] - 7283*CHl3[2, 2] + 22986*CHq1[3, 3] + 
            23474*CHq3[3, 3])) + 4*MT2^8*(-2*MW2 + MZ2)^2*
         (2*MW2^2 - MW2*MZ2 - MZ2^2)*(32*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) + 2*MW2^2*MZ2^3*(18*CHd[3, 3] + 41*CHl3[1, 1] + 
            41*CHl3[2, 2] - 81*CHq1[3, 3] - 73*CHq3[3, 3] - 45*CHu[3, 3]) - 
          4*MW2^3*MZ2^2*(36*CHd[3, 3] + 11*CHl3[1, 1] + 11*CHl3[2, 2] - 
            12*CHq1[3, 3] + 2*CHq3[3, 3] - 24*CHu[3, 3]) - 
          48*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 3*CHq3[3, 3] + 
            CHu[3, 3]) - MZ2^5*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            3*CHq1[3, 3] + 13*CHq3[3, 3] + 15*CHu[3, 3]) + 
          3*MW2*MZ2^4*(12*CHd[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 
            23*CHq1[3, 3] + 29*CHq3[3, 3] + 19*CHu[3, 3])) - 
        MT2*MW2^4*(512*MW2^12*(84*CHd[3, 3] - 11*CHl3[1, 1] - 11*CHl3[2, 2] - 
            84*CHq1[3, 3] - 32*CHq3[3, 3]) + MZ2^12*(253*CHd[3, 3] + 
            40*CHl3[1, 1] + 40*CHl3[2, 2] + 506*CHq1[3, 3] + 
            226*CHq3[3, 3]) - 3*MW2*MZ2^11*(1039*CHd[3, 3] - 60*CHl1[1, 1] - 
            60*CHl1[2, 2] + 152*CHl3[1, 1] + 152*CHl3[2, 2] + 
            2114*CHq1[3, 3] + 1166*CHq3[3, 3]) + MW2^3*MZ2^9*
           (-15657*CHd[3, 3] + 3240*CHl1[1, 1] + 3240*CHl1[2, 2] + 
            16630*CHl3[1, 1] + 16630*CHl3[2, 2] - 86070*CHq1[3, 3] - 
            88018*CHq3[3, 3] - 348*CHu[3, 3]) - 16*MW2^7*MZ2^5*
           (24325*CHd[3, 3] + 189*CHl1[1, 1] + 189*CHl1[2, 2] + 
            17786*CHl3[1, 1] + 17786*CHl3[2, 2] - 20974*CHq1[3, 3] - 
            28702*CHq3[3, 3] - 234*CHu[3, 3]) + 32*MW2^9*MZ2^3*
           (6670*CHd[3, 3] + 1224*CHl1[1, 1] + 1224*CHl1[2, 2] + 
            7995*CHl3[1, 1] + 7995*CHl3[2, 2] - 17332*CHq1[3, 3] - 
            15380*CHq3[3, 3] - 78*CHu[3, 3]) - 64*MW2^10*MZ2^2*
           (3832*CHd[3, 3] + 252*CHl1[1, 1] + 252*CHl1[2, 2] + 
            2937*CHl3[1, 1] + 2937*CHl3[2, 2] - 556*CHq1[3, 3] - 
            2072*CHq3[3, 3] - 60*CHu[3, 3]) + 32*MW2^8*MZ2^4*
           (10862*CHd[3, 3] - 891*CHl1[1, 1] - 891*CHl1[2, 2] + 
            857*CHl3[1, 1] + 857*CHl3[2, 2] + 12946*CHq1[3, 3] + 
            7356*CHq3[3, 3] - 48*CHu[3, 3]) - 512*MW2^11*MZ2*
           (43*CHd[3, 3] - 86*CHl3[1, 1] - 86*CHl3[2, 2] - 298*CHq1[3, 3] - 
            100*CHq3[3, 3] + 3*CHu[3, 3]) + MW2^2*MZ2^10*(13389*CHd[3, 3] - 
            1584*CHl1[1, 1] - 1584*CHl1[2, 2] + 578*CHl3[1, 1] + 
            578*CHl3[2, 2] + 31878*CHq1[3, 3] + 23834*CHq3[3, 3] + 
            60*CHu[3, 3]) + 2*MW2^4*MZ2^8*(-29666*CHd[3, 3] + 
            1548*CHl1[1, 1] + 1548*CHl1[2, 2] - 35399*CHl3[1, 1] - 
            35399*CHl3[2, 2] + 49850*CHq1[3, 3] + 72516*CHq3[3, 3] + 
            258*CHu[3, 3]) + 2*MW2^5*MZ2^7*(98402*CHd[3, 3] - 
            8766*CHl1[1, 1] - 8766*CHl1[2, 2] + 31861*CHl3[1, 1] + 
            31861*CHl3[2, 2] + 60988*CHq1[3, 3] + 25516*CHq3[3, 3] + 
            318*CHu[3, 3]) - 4*MW2^6*MZ2^6*(16332*CHd[3, 3] - 
            5274*CHl1[1, 1] - 5274*CHl1[2, 2] - 35291*CHl3[1, 1] - 
            35291*CHl3[2, 2] + 125508*CHq1[3, 3] + 124624*CHq3[3, 3] + 
            720*CHu[3, 3])) + MT2^2*MW2^3*
         (512*MW2^12*(252*CHd[3, 3] - 43*CHl3[1, 1] - 43*CHl3[2, 2] - 
            252*CHq1[3, 3] - 112*CHq3[3, 3]) + MZ2^12*(633*CHd[3, 3] + 
            110*CHl3[1, 1] + 110*CHl3[2, 2] + 1266*CHq1[3, 3] + 
            526*CHq3[3, 3]) + 4*MW2^6*MZ2^6*(42752*CHd[3, 3] + 
            6498*CHl1[1, 1] + 6498*CHl1[2, 2] + 135621*CHl3[1, 1] + 
            135621*CHl3[2, 2] - 350276*CHq1[3, 3] - 402280*CHq3[3, 3] - 
            4680*CHu[3, 3]) + MW2^3*MZ2^9*(-7243*CHd[3, 3] + 
            3672*CHl1[1, 1] + 3672*CHl1[2, 2] + 35680*CHl3[1, 1] + 
            35680*CHl3[2, 2] - 128150*CHq1[3, 3] - 161086*CHq3[3, 3] - 
            2136*CHu[3, 3]) + 32*MW2^9*MZ2^3*(26074*CHd[3, 3] + 
            4176*CHl1[1, 1] + 4176*CHl1[2, 2] + 27433*CHl3[1, 1] + 
            27433*CHl3[2, 2] - 49420*CHq1[3, 3] - 52188*CHq3[3, 3] - 
            1002*CHu[3, 3]) - 16*MW2^7*MZ2^5*(81807*CHd[3, 3] - 
            3087*CHl1[1, 1] - 3087*CHl1[2, 2] + 45035*CHl3[1, 1] + 
            45035*CHl3[2, 2] - 28062*CHq1[3, 3] - 58154*CHq3[3, 3] - 
            942*CHu[3, 3]) - 64*MW2^10*MZ2^2*(11056*CHd[3, 3] + 
            756*CHl1[1, 1] + 756*CHl1[2, 2] + 8773*CHl3[1, 1] + 
            8773*CHl3[2, 2] + 1100*CHq1[3, 3] - 6136*CHq3[3, 3] - 
            492*CHu[3, 3]) - 12*MW2^4*MZ2^8*(15902*CHd[3, 3] - 
            1383*CHl1[1, 1] - 1383*CHl1[2, 2] + 11079*CHl3[1, 1] + 
            11079*CHl3[2, 2] - 2259*CHq1[3, 3] - 11630*CHq3[3, 3] - 
            94*CHu[3, 3]) - 1536*MW2^11*MZ2*(71*CHd[3, 3] - 87*CHl3[1, 1] - 
            87*CHl3[2, 2] - 330*CHq1[3, 3] - 116*CHq3[3, 3] + 7*CHu[3, 3]) - 
          2*MW2*MZ2^11*(3394*CHd[3, 3] - 270*CHl1[1, 1] - 270*CHl1[2, 2] + 
            711*CHl3[1, 1] + 711*CHl3[2, 2] + 6542*CHq1[3, 3] + 
            3786*CHq3[3, 3] + 30*CHu[3, 3]) + 32*MW2^8*MZ2^4*
           (24680*CHd[3, 3] - 4185*CHl1[1, 1] - 4185*CHl1[2, 2] - 
            5347*CHl3[1, 1] - 5347*CHl3[2, 2] + 51106*CHq1[3, 3] + 
            38564*CHq3[3, 3] + 234*CHu[3, 3]) + 2*MW2^2*MZ2^10*
           (12392*CHd[3, 3] - 1746*CHl1[1, 1] - 1746*CHl1[2, 2] + 
            1087*CHl3[1, 1] + 1087*CHl3[2, 2] + 28690*CHq1[3, 3] + 
            24810*CHq3[3, 3] + 324*CHu[3, 3]) + 2*MW2^5*MZ2^7*
           (207182*CHd[3, 3] - 22014*CHl1[1, 1] - 22014*CHl1[2, 2] + 
            8793*CHl3[1, 1] + 8793*CHl3[2, 2] + 323092*CHq1[3, 3] + 
            290020*CHq3[3, 3] + 3954*CHu[3, 3])) + 
        MT2^3*MW2^2*(MZ2^12*(-561*CHd[3, 3] + 30*CHl3[1, 1] + 30*CHl3[2, 2] - 
            1122*CHq1[3, 3] - 542*CHq3[3, 3]) - 512*MW2^12*
           (420*CHd[3, 3] - 83*CHl3[1, 1] - 83*CHl3[2, 2] - 420*CHq1[3, 3] - 
            224*CHq3[3, 3]) - 4*MW2^6*MZ2^6*(204076*CHd[3, 3] - 
            4446*CHl1[1, 1] - 4446*CHl1[2, 2] + 286067*CHl3[1, 1] + 
            286067*CHl3[2, 2] - 559780*CHq1[3, 3] - 689192*CHq3[3, 3] - 
            9504*CHu[3, 3]) - 32*MW2^9*MZ2^3*(51566*CHd[3, 3] + 
            7560*CHl1[1, 1] + 7560*CHl1[2, 2] + 49485*CHl3[1, 1] + 
            49485*CHl3[2, 2] - 78428*CHq1[3, 3] - 97264*CHq3[3, 3] - 
            4182*CHu[3, 3]) + 64*MW2^10*MZ2^2*(18040*CHd[3, 3] + 
            1260*CHl1[1, 1] + 1260*CHl1[2, 2] + 14861*CHl3[1, 1] + 
            14861*CHl3[2, 2] + 5444*CHq1[3, 3] - 9784*CHq3[3, 3] - 
            1644*CHu[3, 3]) + 16*MW2^7*MZ2^5*(147703*CHd[3, 3] - 
            10359*CHl1[1, 1] - 10359*CHl1[2, 2] + 70544*CHl3[1, 1] + 
            70544*CHl3[2, 2] - 5122*CHq1[3, 3] - 49422*CHq3[3, 3] - 
            54*CHu[3, 3]) + 512*MW2^11*MZ2*(455*CHd[3, 3] - 455*CHl3[1, 1] - 
            455*CHl3[2, 2] - 1778*CHq1[3, 3] - 710*CHq3[3, 3] + 
            63*CHu[3, 3]) + MW2*MZ2^11*(5271*CHd[3, 3] - 540*CHl1[1, 1] - 
            540*CHl1[2, 2] + 914*CHl3[1, 1] + 914*CHl3[2, 2] + 
            9498*CHq1[3, 3] + 6674*CHq3[3, 3] + 180*CHu[3, 3]) + 
          4*MW2^4*MZ2^8*(76684*CHd[3, 3] - 8478*CHl1[1, 1] - 
            8478*CHl1[2, 2] + 21660*CHl3[1, 1] + 21660*CHl3[2, 2] + 
            97820*CHq1[3, 3] + 70454*CHq3[3, 3] + 771*CHu[3, 3]) - 
          MW2^2*MZ2^10*(12373*CHd[3, 3] - 2592*CHl1[1, 1] - 2592*CHl1[2, 2] + 
            1486*CHl3[1, 1] + 1486*CHl3[2, 2] + 28766*CHq1[3, 3] + 
            36210*CHq3[3, 3] + 1524*CHu[3, 3]) - 32*MW2^8*MZ2^4*
           (30696*CHd[3, 3] - 8919*CHl1[1, 1] - 8919*CHl1[2, 2] - 
            16456*CHl3[1, 1] - 16456*CHl3[2, 2] + 99180*CHq1[3, 3] + 
            91096*CHq3[3, 3] + 2424*CHu[3, 3]) + MW2^3*MZ2^9*
           (-47629*CHd[3, 3] + 3168*CHl1[1, 1] + 3168*CHl1[2, 2] - 
            35960*CHl3[1, 1] - 35960*CHl3[2, 2] - 2978*CHq1[3, 3] + 
            63414*CHq3[3, 3] + 3552*CHu[3, 3]) - 6*MW2^5*MZ2^7*
           (64190*CHd[3, 3] - 8754*CHl1[1, 1] - 8754*CHl1[2, 2] - 
            43619*CHl3[1, 1] - 43619*CHl3[2, 2] + 252356*CHq1[3, 3] + 
            267256*CHq3[3, 3] + 4290*CHu[3, 3])) + 
        MT2^6*(512*MW2^11*(84*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
            84*CHq1[3, 3] - 112*CHq3[3, 3]) + MZ2^11*(181*CHd[3, 3] - 
            20*CHl3[1, 1] - 20*CHl3[2, 2] + 362*CHq1[3, 3] + 
            242*CHq3[3, 3]) + 32*MW2^8*MZ2^3*(15422*CHd[3, 3] + 
            1584*CHl1[1, 1] + 1584*CHl1[2, 2] + 13339*CHl3[1, 1] + 
            13339*CHl3[2, 2] - 17828*CHq1[3, 3] - 23548*CHq3[3, 3] - 
            5838*CHu[3, 3]) - 64*MW2^9*MZ2^2*(4656*CHd[3, 3] + 
            252*CHl1[1, 1] + 252*CHl1[2, 2] + 3343*CHl3[1, 1] + 
            3343*CHl3[2, 2] + 1860*CHq1[3, 3] + 24*CHq3[3, 3] - 
            1860*CHu[3, 3]) - 12*MW2*MZ2^10*(263*CHd[3, 3] - 15*CHl1[1, 1] - 
            15*CHl1[2, 2] + 31*CHl3[1, 1] + 31*CHl3[2, 2] + 479*CHq1[3, 3] + 
            356*CHq3[3, 3] + 20*CHu[3, 3]) - 512*MW2^10*MZ2*
           (103*CHd[3, 3] - 55*CHl3[1, 1] - 55*CHl3[2, 2] - 418*CHq1[3, 3] - 
            400*CHq3[3, 3] + 63*CHu[3, 3]) + 4*MW2^5*MZ2^6*
           (68896*CHd[3, 3] - 3474*CHl1[1, 1] - 3474*CHl1[2, 2] + 
            72395*CHl3[1, 1] + 72395*CHl3[2, 2] - 113740*CHq1[3, 3] - 
            124664*CHq3[3, 3] + 1080*CHu[3, 3]) + MW2^2*MZ2^9*
           (20503*CHd[3, 3] - 2124*CHl1[1, 1] - 2124*CHl1[2, 2] + 
            3994*CHl3[1, 1] + 3994*CHl3[2, 2] + 38414*CHq1[3, 3] + 
            34398*CHq3[3, 3] + 2892*CHu[3, 3]) - 4*MW2^3*MZ2^8*
           (14624*CHd[3, 3] - 1773*CHl1[1, 1] - 1773*CHl1[2, 2] - 
            1929*CHl3[1, 1] - 1929*CHl3[2, 2] + 39643*CHq1[3, 3] + 
            40762*CHq3[3, 3] + 3066*CHu[3, 3]) - 16*MW2^6*MZ2^5*
           (33677*CHd[3, 3] - 2853*CHl1[1, 1] - 2853*CHl1[2, 2] + 
            12777*CHl3[1, 1] + 12777*CHl3[2, 2] + 8494*CHq1[3, 3] + 
            9586*CHq3[3, 3] + 4986*CHu[3, 3]) + 32*MW2^7*MZ2^4*
           (3356*CHd[3, 3] - 2043*CHl1[1, 1] - 2043*CHl1[2, 2] - 
            6971*CHl3[1, 1] - 6971*CHl3[2, 2] + 26194*CHq1[3, 3] + 
            30052*CHq3[3, 3] + 5142*CHu[3, 3]) + 2*MW2^4*MZ2^7*
           (9890*CHd[3, 3] - 3042*CHl1[1, 1] - 3042*CHl1[2, 2] - 
            56969*CHl3[1, 1] - 56969*CHl3[2, 2] + 198364*CHq1[3, 3] + 
            215332*CHq3[3, 3] + 10278*CHu[3, 3])) + 
        MT2^4*MW2*(2560*MW2^12*(84*CHd[3, 3] - 17*CHl3[1, 1] - 
            17*CHl3[2, 2] - 84*CHq1[3, 3] - 56*CHq3[3, 3]) + 
          MZ2^12*(181*CHd[3, 3] - 40*CHl3[1, 1] - 40*CHl3[2, 2] + 
            362*CHq1[3, 3] + 242*CHq3[3, 3]) + 32*MW2^9*MZ2^3*
           (58598*CHd[3, 3] + 7920*CHl1[1, 1] + 7920*CHl1[2, 2] + 
            52887*CHl3[1, 1] + 52887*CHl3[2, 2] - 76808*CHq1[3, 3] - 
            106092*CHq3[3, 3] - 8466*CHu[3, 3]) + 4*MW2^6*MZ2^6*
           (299936*CHd[3, 3] - 15282*CHl1[1, 1] - 15282*CHl1[2, 2] + 
            342115*CHl3[1, 1] + 342115*CHl3[2, 2] - 556988*CHq1[3, 3] - 
            682824*CHq3[3, 3] - 7272*CHu[3, 3]) + 2*MW2^4*MZ2^8*
           (-148074*CHd[3, 3] + 18342*CHl1[1, 1] + 18342*CHl1[2, 2] + 
            2015*CHl3[1, 1] + 2015*CHl3[2, 2] - 355272*CHq1[3, 3] - 
            334864*CHq3[3, 3] - 6708*CHu[3, 3]) - 64*MW2^10*MZ2^2*
           (18336*CHd[3, 3] + 1260*CHl1[1, 1] + 1260*CHl1[2, 2] + 
            15411*CHl3[1, 1] + 15411*CHl3[2, 2] + 7884*CHq1[3, 3] - 
            8552*CHq3[3, 3] - 2940*CHu[3, 3]) + MW2^3*MZ2^9*
           (91541*CHd[3, 3] - 9576*CHl1[1, 1] - 9576*CHl1[2, 2] + 
            26912*CHl3[1, 1] + 26912*CHl3[2, 2] + 154246*CHq1[3, 3] + 
            98310*CHq3[3, 3] - 672*CHu[3, 3]) - 2*MW2^2*MZ2^10*
           (4493*CHd[3, 3] - 18*CHl1[1, 1] - 18*CHl1[2, 2] + 
            1131*CHl3[1, 1] + 1131*CHl3[2, 2] + 7990*CHq1[3, 3] + 
            530*CHq3[3, 3] - 612*CHu[3, 3]) - 6*MW2*MZ2^11*
           (137*CHd[3, 3] - 30*CHl1[1, 1] - 30*CHl1[2, 2] + 11*CHl3[1, 1] + 
            11*CHl3[2, 2] + 190*CHq1[3, 3] + 314*CHq3[3, 3] + 30*CHu[3, 3]) - 
          512*MW2^11*MZ2*(515*CHd[3, 3] - 469*CHl3[1, 1] - 469*CHl3[2, 2] - 
            1880*CHq1[3, 3] - 920*CHq3[3, 3] + 105*CHu[3, 3]) - 
          16*MW2^7*MZ2^5*(156519*CHd[3, 3] - 13833*CHl1[1, 1] - 
            13833*CHl1[2, 2] + 71887*CHl3[1, 1] + 71887*CHl3[2, 2] + 
            21006*CHq1[3, 3] - 7230*CHq3[3, 3] + 4194*CHu[3, 3]) + 
          32*MW2^8*MZ2^4*(23378*CHd[3, 3] - 10143*CHl1[1, 1] - 
            10143*CHl1[2, 2] - 20746*CHl3[1, 1] - 20746*CHl3[2, 2] + 
            109264*CHq1[3, 3] + 114536*CHq3[3, 3] + 6426*CHu[3, 3]) + 
          2*MW2^5*MZ2^7*(79994*CHd[3, 3] - 17874*CHl1[1, 1] - 
            17874*CHl1[2, 2] - 242829*CHl3[1, 1] - 242829*CHl3[2, 2] + 
            927784*CHq1[3, 3] + 1022260*CHq3[3, 3] + 20058*CHu[3, 3])) + 
        MT2^7*(-512*MW2^10*(12*CHd[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
            12*CHq1[3, 3] - 32*CHq3[3, 3]) - 32*MW2^7*MZ2^3*
           (3130*CHd[3, 3] + 216*CHl1[1, 1] + 216*CHl1[2, 2] + 
            2563*CHl3[1, 1] + 2563*CHl3[2, 2] - 3460*CHq1[3, 3] - 
            3720*CHq3[3, 3] - 1890*CHu[3, 3]) + 64*MW2^8*MZ2^2*
           (968*CHd[3, 3] + 36*CHl1[1, 1] + 36*CHl1[2, 2] + 447*CHl3[1, 1] + 
            447*CHl3[2, 2] + 268*CHq1[3, 3] + 504*CHq3[3, 3] - 
            612*CHu[3, 3]) + 512*MW2^9*MZ2*(13*CHd[3, 3] + 13*CHl3[1, 1] + 
            13*CHl3[2, 2] - 70*CHq1[3, 3] - 118*CHq3[3, 3] + 21*CHu[3, 3]) + 
          MZ2^10*(217*CHd[3, 3] - 40*CHl3[1, 1] - 40*CHl3[2, 2] + 
            374*CHq1[3, 3] + 294*CHq3[3, 3] + 60*CHu[3, 3]) - 
          4*MW2^4*MZ2^6*(9620*CHd[3, 3] - 306*CHl1[1, 1] - 306*CHl1[2, 2] + 
            9525*CHl3[1, 1] + 9525*CHl3[2, 2] - 16940*CHq1[3, 3] - 
            16792*CHq3[3, 3] + 144*CHu[3, 3]) + 4*MW2^2*MZ2^8*
           (2126*CHd[3, 3] - 216*CHl1[1, 1] - 216*CHl1[2, 2] - 
            278*CHl3[1, 1] - 278*CHl3[2, 2] + 4570*CHq1[3, 3] + 
            4910*CHq3[3, 3] + 945*CHu[3, 3]) + 16*MW2^5*MZ2^5*
           (5357*CHd[3, 3] - 333*CHl1[1, 1] - 333*CHl1[2, 2] + 
            1148*CHl3[1, 1] + 1148*CHl3[2, 2] + 1858*CHq1[3, 3] + 
            2638*CHq3[3, 3] + 1530*CHu[3, 3]) - 32*MW2^6*MZ2^4*
           (348*CHd[3, 3] - 261*CHl1[1, 1] - 261*CHl1[2, 2] - 
            1770*CHl3[1, 1] - 1770*CHl3[2, 2] + 4896*CHq1[3, 3] + 
            5480*CHq3[3, 3] + 1632*CHu[3, 3]) - 2*MW2^3*MZ2^7*
           (3174*CHd[3, 3] - 522*CHl1[1, 1] - 522*CHl1[2, 2] - 
            7387*CHl3[1, 1] - 7387*CHl3[2, 2] + 27060*CHq1[3, 3] + 
            28896*CHq3[3, 3] + 3378*CHu[3, 3]) - MW2*MZ2^9*
           (2231*CHd[3, 3] + 2*(-90*CHl1[1, 1] - 90*CHl1[2, 2] + 
              97*CHl3[1, 1] + 97*CHl3[2, 2] + 1763*CHq1[3, 3] + 
              1711*CHq3[3, 3] + 414*CHu[3, 3]))) + 
        MT2^5*MW2*(-512*MW2^11*(252*CHd[3, 3] - 41*CHl3[1, 1] - 
            41*CHl3[2, 2] - 252*CHq1[3, 3] - 224*CHq3[3, 3]) - 
          32*MW2^8*MZ2^3*(39562*CHd[3, 3] + 4824*CHl1[1, 1] + 
            4824*CHl1[2, 2] + 34661*CHl3[1, 1] + 34661*CHl3[2, 2] - 
            47596*CHq1[3, 3] - 67540*CHq3[3, 3] - 9402*CHu[3, 3]) + 
          64*MW2^9*MZ2^2*(11848*CHd[3, 3] + 756*CHl1[1, 1] + 756*CHl1[2, 2] + 
            9691*CHl3[1, 1] + 9691*CHl3[2, 2] + 5468*CHq1[3, 3] - 
            3496*CHq3[3, 3] - 3060*CHu[3, 3]) + MW2*MZ2^10*
           (10925*CHd[3, 3] - 720*CHl1[1, 1] - 720*CHl1[2, 2] + 
            2238*CHl3[1, 1] + 2238*CHl3[2, 2] + 20554*CHq1[3, 3] + 
            12942*CHq3[3, 3] - 108*CHu[3, 3]) - 2*MZ2^11*(353*CHd[3, 3] + 
            25*CHl3[1, 1] + 25*CHl3[2, 2] + 736*CHq1[3, 3] + 366*CHq3[3, 3] - 
            30*CHu[3, 3]) + 1536*MW2^10*MZ2*(107*CHd[3, 3] - 88*CHl3[1, 1] - 
            88*CHl3[2, 2] - 394*CHq1[3, 3] - 256*CHq3[3, 3] + 35*CHu[3, 3]) + 
          4*MW2^5*MZ2^6*(-207164*CHd[3, 3] + 11754*CHl1[1, 1] + 
            11754*CHl1[2, 2] - 222237*CHl3[1, 1] - 222237*CHl3[2, 2] + 
            336956*CHq1[3, 3] + 394096*CHq3[3, 3] + 864*CHu[3, 3]) + 
          16*MW2^6*MZ2^5*(97623*CHd[3, 3] - 9081*CHl1[1, 1] - 
            9081*CHl1[2, 2] + 43002*CHl3[1, 1] + 43002*CHl3[2, 2] + 
            20958*CHq1[3, 3] + 14758*CHq3[3, 3] + 7158*CHu[3, 3]) - 
          32*MW2^7*MZ2^4*(11438*CHd[3, 3] - 6345*CHl1[1, 1] - 
            6345*CHl1[2, 2] - 15263*CHl3[1, 1] - 15263*CHl3[2, 2] + 
            70882*CHq1[3, 3] + 79844*CHq3[3, 3] + 7992*CHu[3, 3]) + 
          2*MW2^3*MZ2^8*(87498*CHd[3, 3] - 11160*CHl1[1, 1] - 
            11160*CHl1[2, 2] - 12295*CHl3[1, 1] - 12295*CHl3[2, 2] + 
            252942*CHq1[3, 3] + 253068*CHq3[3, 3] + 9306*CHu[3, 3]) - 
          2*MW2^4*MZ2^7*(19502*CHd[3, 3] - 8514*CHl1[1, 1] - 
            8514*CHl1[2, 2] - 176281*CHl3[1, 1] - 176281*CHl3[2, 2] + 
            603748*CHq1[3, 3] + 664108*CHq3[3, 3] + 18186*CHu[3, 3]) - 
          MW2^2*MZ2^9*(65909*CHd[3, 3] + 2*(-3618*CHl1[1, 1] - 
              3618*CHl1[2, 2] + 7278*CHl3[1, 1] + 7278*CHl3[2, 2] + 
              64631*CHq1[3, 3] + 53321*CHq3[3, 3] + 1608*CHu[3, 3])))) + 
      MH2*MW2*(-(MW2^6*(MW2 + MZ2)*(2*MW2^4*MZ2^6*(31100*CHd[3, 3] - 
             1224*CHl1[1, 1] - 1224*CHl1[2, 2] + 34095*CHl3[1, 1] + 
             34095*CHl3[2, 2] - 55862*CHq1[3, 3] - 70806*CHq3[3, 3]) + 
           MW2^2*MZ2^8*(-15217*CHd[3, 3] + 1728*CHl1[1, 1] + 
             1728*CHl1[2, 2] + 4014*CHl3[1, 1] + 4014*CHl3[2, 2] - 
             39242*CHq1[3, 3] - 32026*CHq3[3, 3]) + 32*MW2^7*MZ2^3*
            (2930*CHd[3, 3] + 432*CHl1[1, 1] + 432*CHl1[2, 2] + 
             4025*CHl3[1, 1] + 4025*CHl3[2, 2] - 4346*CHq1[3, 3] - 
             4490*CHq3[3, 3]) - 16*MW2^5*MZ2^5*(8077*CHd[3, 3] - 
             666*CHl1[1, 1] - 666*CHl1[2, 2] + 2186*CHl3[1, 1] + 
             2186*CHl3[2, 2] + 1988*CHq1[3, 3] - 1372*CHq3[3, 3]) - 
           64*MW2^8*MZ2^2*(910*CHd[3, 3] + 72*CHl1[1, 1] + 72*CHl1[2, 2] + 
             1105*CHl3[1, 1] + 1105*CHl3[2, 2] + 338*CHq1[3, 3] - 
             318*CHq3[3, 3]) - 1024*MW2^9*MZ2*(13*CHd[3, 3] - 14*CHl3[1, 1] - 
             14*CHl3[2, 2] - 49*CHq1[3, 3] - 17*CHq3[3, 3]) + 
           1024*MW2^10*(12*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
             12*CHq1[3, 3] - 4*CHq3[3, 3]) - MZ2^10*(461*CHd[3, 3] + 
             80*CHl3[1, 1] + 80*CHl3[2, 2] + 922*CHq1[3, 3] + 
             362*CHq3[3, 3]) + 2*MW2*MZ2^9*(2249*CHd[3, 3] - 180*CHl1[1, 1] - 
             180*CHl1[2, 2] + 306*CHl3[1, 1] + 306*CHl3[2, 2] + 
             4336*CHq1[3, 3] + 2512*CHq3[3, 3]) + 8*MW2^3*MZ2^7*
            (1083*CHd[3, 3] - 261*CHl1[1, 1] - 261*CHl1[2, 2] - 
             3907*CHl3[1, 1] - 3907*CHl3[2, 2] + 12348*CHq1[3, 3] + 
             12592*CHq3[3, 3]) + 8*MW2^6*MZ2^4*(4746*CHd[3, 3] - 
             2088*CHl1[1, 1] - 2088*CHl1[2, 2] - 9737*CHl3[1, 1] - 
             9737*CHl3[2, 2] + 24882*CHq1[3, 3] + 19538*CHq3[3, 3]))) - 
        8*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (32*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          2*MW2^2*MZ2^3*(18*CHd[3, 3] + 41*CHl3[1, 1] + 41*CHl3[2, 2] - 
            81*CHq1[3, 3] - 73*CHq3[3, 3] - 45*CHu[3, 3]) - 
          4*MW2^3*MZ2^2*(36*CHd[3, 3] + 11*CHl3[1, 1] + 11*CHl3[2, 2] - 
            12*CHq1[3, 3] + 2*CHq3[3, 3] - 24*CHu[3, 3]) - 
          48*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - CHq1[3, 3] - 3*CHq3[3, 3] + 
            CHu[3, 3]) - MZ2^5*(9*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            3*CHq1[3, 3] + 13*CHq3[3, 3] + 15*CHu[3, 3]) + 
          3*MW2*MZ2^4*(12*CHd[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 
            23*CHq1[3, 3] + 29*CHq3[3, 3] + 19*CHu[3, 3])) + 
        MT2^6*(MZ2^11*(-317*CHd[3, 3] + 40*CHl3[1, 1] + 40*CHl3[2, 2] - 
            634*CHq1[3, 3] - 394*CHq3[3, 3]) - 1024*MW2^11*
           (84*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 84*CHq1[3, 3] - 
            112*CHq3[3, 3]) - 32*MW2^8*MZ2^3*(30178*CHd[3, 3] + 
            3168*CHl1[1, 1] + 3168*CHl1[2, 2] + 27929*CHl3[1, 1] + 
            27929*CHl3[2, 2] - 34990*CHq1[3, 3] - 46430*CHq3[3, 3] - 
            11676*CHu[3, 3]) + 64*MW2^9*MZ2^2*(9186*CHd[3, 3] + 
            504*CHl1[1, 1] + 504*CHl1[2, 2] + 6875*CHl3[1, 1] + 
            6875*CHl3[2, 2] + 3846*CHq1[3, 3] + 174*CHq3[3, 3] - 
            3720*CHu[3, 3]) + 1024*MW2^10*MZ2*(103*CHd[3, 3] - 
            55*CHl3[1, 1] - 55*CHl3[2, 2] - 418*CHq1[3, 3] - 400*CHq3[3, 3] + 
            63*CHu[3, 3]) + 3*MW2*MZ2^10*(2011*CHd[3, 3] - 120*CHl1[1, 1] - 
            120*CHl1[2, 2] + 248*CHl3[1, 1] + 248*CHl3[2, 2] + 
            3466*CHq1[3, 3] + 2482*CHq3[3, 3] + 160*CHu[3, 3]) - 
          2*MW2^5*MZ2^6*(289228*CHd[3, 3] - 13896*CHl1[1, 1] - 
            13896*CHl1[2, 2] + 304601*CHl3[1, 1] + 304601*CHl3[2, 2] - 
            515962*CHq1[3, 3] - 559658*CHq3[3, 3] + 4320*CHu[3, 3]) - 
          MW2^2*MZ2^9*(42563*CHd[3, 3] - 4248*CHl1[1, 1] - 4248*CHl1[2, 2] + 
            7574*CHl3[1, 1] + 7574*CHl3[2, 2] + 74002*CHq1[3, 3] + 
            65970*CHq3[3, 3] + 5784*CHu[3, 3]) + 8*MW2^6*MZ2^5*
           (144104*CHd[3, 3] - 11412*CHl1[1, 1] - 11412*CHl1[2, 2] + 
            51783*CHl3[1, 1] + 51783*CHl3[2, 2] + 20530*CHq1[3, 3] + 
            24898*CHq3[3, 3] + 19944*CHu[3, 3]) - 2*MW2^4*MZ2^7*
           (27088*CHd[3, 3] - 6084*CHl1[1, 1] - 6084*CHl1[2, 2] - 
            123415*CHl3[1, 1] - 123415*CHl3[2, 2] + 428354*CHq1[3, 3] + 
            462290*CHq3[3, 3] + 20556*CHu[3, 3]) + MW2^3*MZ2^8*
           (128575*CHd[3, 3] - 14184*CHl1[1, 1] - 14184*CHl1[2, 2] - 
            20454*CHl3[1, 1] - 20454*CHl3[2, 2] + 327134*CHq1[3, 3] + 
            336086*CHq3[3, 3] + 24528*CHu[3, 3]) - 8*MW2^7*MZ2^4*
           (33886*CHd[3, 3] - 16344*CHl1[1, 1] - 16344*CHl1[2, 2] - 
            60547*CHl3[1, 1] - 60547*CHl3[2, 2] + 203270*CHq1[3, 3] + 
            234134*CHq3[3, 3] + 41136*CHu[3, 3])) + 
        MT2^4*MW2*(MZ2^12*(-317*CHd[3, 3] + 80*CHl3[1, 1] + 80*CHl3[2, 2] - 
            634*CHq1[3, 3] - 394*CHq3[3, 3]) - 5120*MW2^12*
           (84*CHd[3, 3] - 17*CHl3[1, 1] - 17*CHl3[2, 2] - 84*CHq1[3, 3] - 
            56*CHq3[3, 3]) - MW2^3*MZ2^9*(188419*CHd[3, 3] + 
            2*(-9576*CHl1[1, 1] - 9576*CHl1[2, 2] + 26939*CHl3[1, 1] + 
              26939*CHl3[2, 2] + 143761*CHq1[3, 3] + 87825*CHq3[3, 3] - 
              672*CHu[3, 3])) - 32*MW2^9*MZ2^3*(113866*CHd[3, 3] + 
            15840*CHl1[1, 1] + 15840*CHl1[2, 2] + 112029*CHl3[1, 1] + 
            112029*CHl3[2, 2] - 150286*CHq1[3, 3] - 208854*CHq3[3, 3] - 
            16932*CHu[3, 3]) + 64*MW2^10*MZ2^2*(36042*CHd[3, 3] + 
            2520*CHl1[1, 1] + 2520*CHl1[2, 2] + 31767*CHl3[1, 1] + 
            31767*CHl3[2, 2] + 16398*CHq1[3, 3] - 16474*CHq3[3, 3] - 
            5880*CHu[3, 3]) + 2*MW2^2*MZ2^10*(7636*CHd[3, 3] - 
            36*CHl1[1, 1] - 36*CHl1[2, 2] + 2469*CHl3[1, 1] + 
            2469*CHl3[2, 2] + 13010*CHq1[3, 3] - 1910*CHq3[3, 3] - 
            1224*CHu[3, 3]) + 1024*MW2^11*MZ2*(515*CHd[3, 3] - 
            469*CHl3[1, 1] - 469*CHl3[2, 2] - 1880*CHq1[3, 3] - 
            920*CHq3[3, 3] + 105*CHu[3, 3]) + 8*MW2^7*MZ2^5*
           (672696*CHd[3, 3] - 55332*CHl1[1, 1] - 55332*CHl1[2, 2] + 
            291607*CHl3[1, 1] + 291607*CHl3[2, 2] + 17154*CHq1[3, 3] - 
            95790*CHq3[3, 3] + 16776*CHu[3, 3]) + MW2^4*MZ2^8*
           (652731*CHd[3, 3] - 73368*CHl1[1, 1] - 73368*CHl1[2, 2] - 
            29084*CHl3[1, 1] - 29084*CHl3[2, 2] + 1455666*CHq1[3, 3] + 
            1374034*CHq3[3, 3] + 26832*CHu[3, 3]) + 2*MW2^6*MZ2^6*
           (-1264148*CHd[3, 3] + 61128*CHl1[1, 1] + 61128*CHl1[2, 2] - 
            1445905*CHl3[1, 1] - 1445905*CHl3[2, 2] + 2529578*CHq1[3, 3] + 
            3032922*CHq3[3, 3] + 29088*CHu[3, 3]) - 2*MW2^5*MZ2^7*
           (201352*CHd[3, 3] - 35748*CHl1[1, 1] - 35748*CHl1[2, 2] - 
            532323*CHl3[1, 1] - 532323*CHl3[2, 2] + 2006498*CHq1[3, 3] + 
            2195450*CHq3[3, 3] + 40116*CHu[3, 3]) - 8*MW2^8*MZ2^4*
           (222070*CHd[3, 3] - 81144*CHl1[1, 1] - 81144*CHl1[2, 2] - 
            189647*CHl3[1, 1] - 189647*CHl3[2, 2] + 842846*CHq1[3, 3] + 
            885022*CHq3[3, 3] + 51408*CHu[3, 3]) + 3*MW2*MZ2^11*
           (635*CHd[3, 3] + 2*(-60*CHl1[1, 1] - 60*CHl1[2, 2] + 
              22*CHl3[1, 1] + 22*CHl3[2, 2] + 377*CHq1[3, 3] + 
              625*CHq3[3, 3] + 60*CHu[3, 3]))) - MT2^2*MW2^3*
         (1024*MW2^12*(252*CHd[3, 3] - 43*CHl3[1, 1] - 43*CHl3[2, 2] - 
            252*CHq1[3, 3] - 112*CHq3[3, 3]) + MZ2^12*(1131*CHd[3, 3] + 
            220*CHl3[1, 1] + 220*CHl3[2, 2] + 2262*CHq1[3, 3] + 
            782*CHq3[3, 3]) + 2*MW2^6*MZ2^6*(161900*CHd[3, 3] + 
            25992*CHl1[1, 1] + 25992*CHl1[2, 2] + 588807*CHl3[1, 1] + 
            588807*CHl3[2, 2] - 1516358*CHq1[3, 3] - 1724374*CHq3[3, 3] - 
            18720*CHu[3, 3]) + MW2^3*MZ2^9*(-27599*CHd[3, 3] + 
            7344*CHl1[1, 1] + 7344*CHl1[2, 2] + 79802*CHl3[1, 1] + 
            79802*CHl3[2, 2] - 288898*CHq1[3, 3] - 354770*CHq3[3, 3] - 
            4272*CHu[3, 3]) - 8*MW2^7*MZ2^5*(346704*CHd[3, 3] - 
            12348*CHl1[1, 1] - 12348*CHl1[2, 2] + 188897*CHl3[1, 1] + 
            188897*CHl3[2, 2] - 144738*CHq1[3, 3] - 265106*CHq3[3, 3] - 
            3768*CHu[3, 3]) + 32*MW2^9*MZ2^3*(50438*CHd[3, 3] + 
            8352*CHl1[1, 1] + 8352*CHl1[2, 2] + 58187*CHl3[1, 1] + 
            58187*CHl3[2, 2] - 97130*CHq1[3, 3] - 102666*CHq3[3, 3] - 
            2004*CHu[3, 3]) - 64*MW2^10*MZ2^2*(21734*CHd[3, 3] + 
            1512*CHl1[1, 1] + 1512*CHl1[2, 2] + 18113*CHl3[1, 1] + 
            18113*CHl3[2, 2] + 2578*CHq1[3, 3] - 11894*CHq3[3, 3] - 
            984*CHu[3, 3]) - 3072*MW2^11*MZ2*(71*CHd[3, 3] - 87*CHl3[1, 1] - 
            87*CHl3[2, 2] - 330*CHq1[3, 3] - 116*CHq3[3, 3] + 7*CHu[3, 3]) + 
          2*MW2^2*MZ2^10*(27304*CHd[3, 3] - 3492*CHl1[1, 1] - 
            3492*CHl1[2, 2] + 1553*CHl3[1, 1] + 1553*CHl3[2, 2] + 
            57830*CHq1[3, 3] + 50070*CHq3[3, 3] + 648*CHu[3, 3]) + 
          8*MW2^8*MZ2^4*(215242*CHd[3, 3] - 33480*CHl1[1, 1] - 
            33480*CHl1[2, 2] - 50993*CHl3[1, 1] - 50993*CHl3[2, 2] + 
            393314*CHq1[3, 3] + 292978*CHq3[3, 3] + 1872*CHu[3, 3]) + 
          2*MW2^5*MZ2^7*(460840*CHd[3, 3] - 44028*CHl1[1, 1] - 
            44028*CHl1[2, 2] + 7659*CHl3[1, 1] + 7659*CHl3[2, 2] + 
            657974*CHq1[3, 3] + 591830*CHq3[3, 3] + 7908*CHu[3, 3]) - 
          MW2*MZ2^11*(13459*CHd[3, 3] + 2*(-540*CHl1[1, 1] - 540*CHl1[2, 2] + 
              1422*CHl3[1, 1] + 1422*CHl3[2, 2] + 12157*CHq1[3, 3] + 
              6645*CHq3[3, 3] + 60*CHu[3, 3])) - 3*MW2^4*MZ2^8*
           (134791*CHd[3, 3] - 2*(5532*CHl1[1, 1] + 5532*CHl1[2, 2] - 
              46680*CHl3[1, 1] - 46680*CHl3[2, 2] + 20847*CHq1[3, 3] + 
              58331*CHq3[3, 3] + 376*CHu[3, 3]))) + 
        MT2^7*(1024*MW2^10*(12*CHd[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
            12*CHq1[3, 3] - 32*CHq3[3, 3]) + MW2^2*MZ2^8*(-18313*CHd[3, 3] + 
            1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 2638*CHl3[1, 1] + 
            2638*CHl3[2, 2] - 37010*CHq1[3, 3] - 39730*CHq3[3, 3] - 
            7560*CHu[3, 3]) + 32*MW2^7*MZ2^3*(6170*CHd[3, 3] + 
            432*CHl1[1, 1] + 432*CHl1[2, 2] + 5297*CHl3[1, 1] + 
            5297*CHl3[2, 2] - 6830*CHq1[3, 3] - 7350*CHq3[3, 3] - 
            3780*CHu[3, 3]) - 64*MW2^8*MZ2^2*(1918*CHd[3, 3] + 
            72*CHl1[1, 1] + 72*CHl1[2, 2] + 921*CHl3[1, 1] + 921*CHl3[2, 2] + 
            554*CHq1[3, 3] + 1026*CHq3[3, 3] - 1224*CHu[3, 3]) - 
          1024*MW2^9*MZ2*(13*CHd[3, 3] + 13*CHl3[1, 1] + 13*CHl3[2, 2] - 
            70*CHq1[3, 3] - 118*CHq3[3, 3] + 21*CHu[3, 3]) - 
          MZ2^10*(389*CHd[3, 3] - 80*CHl3[1, 1] - 80*CHl3[2, 2] + 
            658*CHq1[3, 3] + 498*CHq3[3, 3] + 120*CHu[3, 3]) + 
          2*MW2^4*MZ2^6*(39740*CHd[3, 3] - 1224*CHl1[1, 1] - 
            1224*CHl1[2, 2] + 40143*CHl3[1, 1] + 40143*CHl3[2, 2] - 
            75446*CHq1[3, 3] - 74854*CHq3[3, 3] + 576*CHu[3, 3]) + 
          8*MW2^3*MZ2^7*(1893*CHd[3, 3] - 261*CHl1[1, 1] - 261*CHl1[2, 2] - 
            3959*CHl3[1, 1] - 3959*CHl3[2, 2] + 14385*CHq1[3, 3] + 
            15303*CHq3[3, 3] + 1689*CHu[3, 3]) - 16*MW2^5*MZ2^5*
           (11317*CHd[3, 3] - 666*CHl1[1, 1] - 666*CHl1[2, 2] + 
            2386*CHl3[1, 1] + 2386*CHl3[2, 2] + 2816*CHq1[3, 3] + 
            4376*CHq3[3, 3] + 3060*CHu[3, 3]) + 8*MW2^6*MZ2^4*
           (3738*CHd[3, 3] - 2088*CHl1[1, 1] - 2088*CHl1[2, 2] - 
            14745*CHl3[1, 1] - 14745*CHl3[2, 2] + 38322*CHq1[3, 3] + 
            42994*CHq3[3, 3] + 13056*CHu[3, 3]) + 2*MW2*MZ2^9*
           (2249*CHd[3, 3] + 2*(-90*CHl1[1, 1] - 90*CHl1[2, 2] + 
              97*CHl3[1, 1] + 97*CHl3[2, 2] + 1646*CHq1[3, 3] + 
              1594*CHq3[3, 3] + 414*CHu[3, 3]))) + 
        MT2*MW2^4*(1024*MW2^12*(84*CHd[3, 3] - 11*CHl3[1, 1] - 
            11*CHl3[2, 2] - 84*CHq1[3, 3] - 32*CHq3[3, 3]) + 
          MZ2^12*(461*CHd[3, 3] + 80*CHl3[1, 1] + 80*CHl3[2, 2] + 
            922*CHq1[3, 3] + 362*CHq3[3, 3]) - 6*MW2*MZ2^11*
           (1015*CHd[3, 3] + 4*(-15*CHl1[1, 1] - 15*CHl1[2, 2] + 
              38*CHl3[1, 1] + 38*CHl3[2, 2] + 494*CHq1[3, 3] + 
              257*CHq3[3, 3])) - 2*MW2^3*MZ2^9*(19365*CHd[3, 3] - 
            4*(810*CHl1[1, 1] + 810*CHl1[2, 2] + 4630*CHl3[1, 1] + 
              4630*CHl3[2, 2] - 23007*CHq1[3, 3] - 23494*CHq3[3, 3] - 
              87*CHu[3, 3])) - 16*MW2^7*MZ2^5*(50783*CHd[3, 3] + 
            378*CHl1[1, 1] + 378*CHl1[2, 2] + 37714*CHl3[1, 1] + 
            37714*CHl3[2, 2] - 46376*CHq1[3, 3] - 61832*CHq3[3, 3] - 
            468*CHu[3, 3]) + 8*MW2^8*MZ2^4*(91990*CHd[3, 3] - 
            7128*CHl1[1, 1] - 7128*CHl1[2, 2] + 5713*CHl3[1, 1] + 
            5713*CHl3[2, 2] + 99230*CHq1[3, 3] + 54510*CHq3[3, 3] - 
            384*CHu[3, 3]) + 32*MW2^9*MZ2^3*(12854*CHd[3, 3] + 
            2448*CHl1[1, 1] + 2448*CHl1[2, 2] + 16971*CHl3[1, 1] + 
            16971*CHl3[2, 2] - 34178*CHq1[3, 3] - 30274*CHq3[3, 3] - 
            156*CHu[3, 3]) - 64*MW2^10*MZ2^2*(7538*CHd[3, 3] + 
            504*CHl1[1, 1] + 504*CHl1[2, 2] + 6063*CHl3[1, 1] + 
            6063*CHl3[2, 2] - 986*CHq1[3, 3] - 4018*CHq3[3, 3] - 
            120*CHu[3, 3]) - 1024*MW2^11*MZ2*(43*CHd[3, 3] - 86*CHl3[1, 1] - 
            86*CHl3[2, 2] - 298*CHq1[3, 3] - 100*CHq3[3, 3] + 3*CHu[3, 3]) + 
          2*MW2^2*MZ2^10*(14271*CHd[3, 3] - 1584*CHl1[1, 1] - 
            1584*CHl1[2, 2] + 371*CHl3[1, 1] + 371*CHl3[2, 2] + 
            31482*CHq1[3, 3] + 23438*CHq3[3, 3] + 60*CHu[3, 3]) + 
          8*MW2^5*MZ2^7*(53809*CHd[3, 3] - 4383*CHl1[1, 1] - 
            4383*CHl1[2, 2] + 16295*CHl3[1, 1] + 16295*CHl3[2, 2] + 
            26993*CHq1[3, 3] + 9257*CHq3[3, 3] + 159*CHu[3, 3]) - 
          2*MW2^6*MZ2^6*(79620*CHd[3, 3] - 21096*CHl1[1, 1] - 
            21096*CHl1[2, 2] - 154925*CHl3[1, 1] - 154925*CHl3[2, 2] + 
            523650*CHq1[3, 3] + 520114*CHq3[3, 3] + 2880*CHu[3, 3]) + 
          MW2^4*MZ2^8*(-120527*CHd[3, 3] + 2*(3096*CHl1[1, 1] + 
              3096*CHl1[2, 2] - 75640*CHl3[1, 1] - 75640*CHl3[2, 2] + 
              119491*CHq1[3, 3] + 164823*CHq3[3, 3] + 516*CHu[3, 3]))) + 
        MT2^3*MW2^2*(1024*MW2^12*(420*CHd[3, 3] - 83*CHl3[1, 1] - 
            83*CHl3[2, 2] - 420*CHq1[3, 3] - 224*CHq3[3, 3]) + 
          MZ2^12*(987*CHd[3, 3] - 60*CHl3[1, 1] - 60*CHl3[2, 2] + 
            1974*CHq1[3, 3] + 814*CHq3[3, 3]) + 2*MW2^6*MZ2^6*
           (848956*CHd[3, 3] - 17784*CHl1[1, 1] - 17784*CHl1[2, 2] + 
            1222793*CHl3[1, 1] + 1222793*CHl3[2, 2] - 2497978*CHq1[3, 3] - 
            3015626*CHq3[3, 3] - 38016*CHu[3, 3]) + 32*MW2^9*MZ2^3*
           (99982*CHd[3, 3] + 15120*CHl1[1, 1] + 15120*CHl1[2, 2] + 
            104955*CHl3[1, 1] + 104955*CHl3[2, 2] - 153706*CHq1[3, 3] - 
            191378*CHq3[3, 3] - 8364*CHu[3, 3]) - 64*MW2^10*MZ2^2*
           (35450*CHd[3, 3] + 2520*CHl1[1, 1] + 2520*CHl1[2, 2] + 
            30667*CHl3[1, 1] + 30667*CHl3[2, 2] + 11518*CHq1[3, 3] - 
            18938*CHq3[3, 3] - 3288*CHu[3, 3]) - 1024*MW2^11*MZ2*
           (455*CHd[3, 3] - 455*CHl3[1, 1] - 455*CHl3[2, 2] - 
            1778*CHq1[3, 3] - 710*CHq3[3, 3] + 63*CHu[3, 3]) - 
          2*MW2*MZ2^11*(5325*CHd[3, 3] - 540*CHl1[1, 1] - 540*CHl1[2, 2] + 
            914*CHl3[1, 1] + 914*CHl3[2, 2] + 8796*CHq1[3, 3] + 
            5972*CHq3[3, 3] + 180*CHu[3, 3]) + 2*MW2^2*MZ2^10*
           (15118*CHd[3, 3] - 2592*CHl1[1, 1] - 2592*CHl1[2, 2] + 
            865*CHl3[1, 1] + 865*CHl3[2, 2] + 31016*CHq1[3, 3] + 
            38460*CHq3[3, 3] + 1524*CHu[3, 3]) + 24*MW2^5*MZ2^7*
           (36871*CHd[3, 3] - 4377*CHl1[1, 1] - 4377*CHl1[2, 2] - 
            24727*CHl3[1, 1] - 24727*CHl3[2, 2] + 134353*CHq1[3, 3] + 
            141803*CHq3[3, 3] + 2145*CHu[3, 3]) - MW2^4*MZ2^8*
           (666707*CHd[3, 3] - 67824*CHl1[1, 1] - 67824*CHl1[2, 2] + 
            171048*CHl3[1, 1] + 171048*CHl3[2, 2] + 752194*CHq1[3, 3] + 
            533266*CHq3[3, 3] + 6168*CHu[3, 3]) + 8*MW2^8*MZ2^4*
           (278526*CHd[3, 3] - 71352*CHl1[1, 1] - 71352*CHl1[2, 2] - 
            151475*CHl3[1, 1] - 151475*CHl3[2, 2] + 764262*CHq1[3, 3] + 
            699590*CHq3[3, 3] + 19392*CHu[3, 3]) - 16*MW2^7*MZ2^5*
           (315971*CHd[3, 3] - 2*(10359*CHl1[1, 1] + 10359*CHl1[2, 2] - 
              72632*CHl3[1, 1] - 72632*CHl3[2, 2] + 20602*CHq1[3, 3] + 
              64902*CHq3[3, 3] + 54*CHu[3, 3])) + 2*MW2^3*MZ2^9*
           (44587*CHd[3, 3] - 2*(1584*CHl1[1, 1] + 1584*CHl1[2, 2] - 
              19573*CHl3[1, 1] - 19573*CHl3[2, 2] + 7736*CHq1[3, 3] + 
              40932*CHq3[3, 3] + 1776*CHu[3, 3]))) + 
        MT2^5*MW2*(1024*MW2^11*(252*CHd[3, 3] - 41*CHl3[1, 1] - 
            41*CHl3[2, 2] - 252*CHq1[3, 3] - 224*CHq3[3, 3]) + 
          MW2^3*MZ2^8*(-387189*CHd[3, 3] + 44640*CHl1[1, 1] + 
            44640*CHl1[2, 2] + 66370*CHl3[1, 1] + 66370*CHl3[2, 2] - 
            1048578*CHq1[3, 3] - 1049082*CHq3[3, 3] - 37224*CHu[3, 3]) + 
          32*MW2^8*MZ2^3*(77090*CHd[3, 3] + 9648*CHl1[1, 1] + 
            9648*CHl1[2, 2] + 73129*CHl3[1, 1] + 73129*CHl3[2, 2] - 
            93158*CHq1[3, 3] - 133046*CHq3[3, 3] - 18804*CHu[3, 3]) - 
          64*MW2^9*MZ2^2*(23318*CHd[3, 3] + 1512*CHl1[1, 1] + 
            1512*CHl1[2, 2] + 19949*CHl3[1, 1] + 19949*CHl3[2, 2] + 
            11314*CHq1[3, 3] - 6614*CHq3[3, 3] - 6120*CHu[3, 3]) + 
          2*MW2^5*MZ2^6*(874412*CHd[3, 3] - 47016*CHl1[1, 1] - 
            47016*CHl1[2, 2] + 934731*CHl3[1, 1] + 934731*CHl3[2, 2] - 
            1538030*CHq1[3, 3] - 1766590*CHq3[3, 3] - 3456*CHu[3, 3]) - 
          MW2*MZ2^10*(21049*CHd[3, 3] - 1440*CHl1[1, 1] - 1440*CHl1[2, 2] + 
            4476*CHl3[1, 1] + 4476*CHl3[2, 2] + 37346*CHq1[3, 3] + 
            22122*CHq3[3, 3] - 216*CHu[3, 3]) + 4*MZ2^11*(308*CHd[3, 3] + 
            25*CHl3[1, 1] + 25*CHl3[2, 2] + 646*CHq1[3, 3] + 276*CHq3[3, 3] - 
            30*CHu[3, 3]) - 3072*MW2^10*MZ2*(107*CHd[3, 3] - 88*CHl3[1, 1] - 
            88*CHl3[2, 2] - 394*CHq1[3, 3] - 256*CHq3[3, 3] + 35*CHu[3, 3]) + 
          8*MW2^4*MZ2^7*(14917*CHd[3, 3] - 4257*CHl1[1, 1] - 
            4257*CHl1[2, 2] - 95759*CHl3[1, 1] - 95759*CHl3[2, 2] + 
            327515*CHq1[3, 3] + 357695*CHq3[3, 3] + 9093*CHu[3, 3]) + 
          8*MW2^7*MZ2^4*(112978*CHd[3, 3] - 50760*CHl1[1, 1] - 
            50760*CHl1[2, 2] - 137125*CHl3[1, 1] - 137125*CHl3[2, 2] + 
            547850*CHq1[3, 3] + 619546*CHq3[3, 3] + 63936*CHu[3, 3]) + 
          2*MW2^2*MZ2^9*(68897*CHd[3, 3] + 4*(-1809*CHl1[1, 1] - 
              1809*CHl1[2, 2] + 3432*CHl3[1, 1] + 3432*CHl3[2, 2] + 
              31312*CHq1[3, 3] + 25657*CHq3[3, 3] + 804*CHu[3, 3])) - 
          16*MW2^6*MZ2^5*(209817*CHd[3, 3] + 2*(-9081*CHl1[1, 1] - 
              9081*CHl1[2, 2] + 43362*CHl3[1, 1] + 43362*CHl3[2, 2] + 
              10662*CHq1[3, 3] + 4462*CHq3[3, 3] + 7158*CHu[3, 3]))))))/
    (2*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 (48*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 Class[8]*((-36*MW2^2*MZ2^3*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + 
   ((MZ2*(-9*MH2^2*(MT2 - MW2)^2*MW2^2*MZ2^2*(96*MW2^4 - 112*MW2^3*MZ2 - 
          60*MW2^2*MZ2^2 + 72*MW2*MZ2^3 - 23*MZ2^4)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
        MW2*(3*MT2^7*(8192*MW2^8 - 27392*MW2^7*MZ2 + 14912*MW2^6*MZ2^2 + 
            23936*MW2^5*MZ2^3 - 36520*MW2^4*MZ2^4 + 19960*MW2^3*MZ2^5 - 
            6166*MW2^2*MZ2^6 + 1440*MW2*MZ2^7 - 225*MZ2^8) + 
          MW2^5*(MW2 + MZ2)*(13824*MW2^9 + 5*MZ2^9*(33 - 4*Pi^2) - 
            2048*MW2^8*MZ2*(17 + Pi^2) + 64*MW2^7*MZ2^2*(1999 + 32*Pi^2) + 
            128*MW2^6*MZ2^3*(-179 + 62*Pi^2) + 2*MW2*MZ2^8*(237 + 64*Pi^2) - 
            128*MW2^5*MZ2^4*(1595 + 73*Pi^2) + 8*MW2^3*MZ2^6*
             (-1369 + 212*Pi^2) + 4*MW2^4*MZ2^5*(33599 + 320*Pi^2) - 
            MW2^2*MZ2^7*(9301 + 704*Pi^2)) + MT2^6*(-133632*MW2^9 + 
            16*MW2^5*MZ2^4*(36197 - 584*Pi^2) - 10*MZ2^9*(51 + 2*Pi^2) - 
            256*MW2^8*MZ2*(-1769 + 8*Pi^2) + 8*MW2*MZ2^8*(1083 + 16*Pi^2) + 
            64*MW2^7*MZ2^2*(-2345 + 32*Pi^2) + 32*MW2^6*MZ2^3*
             (-15743 + 248*Pi^2) + 4*MW2^4*MZ2^5*(-82027 + 320*Pi^2) + 
            4*MW2^3*MZ2^6*(35641 + 424*Pi^2) - MW2^2*MZ2^7*
             (48913 + 704*Pi^2)) - 3*MT2^4*MW2*(94720*MW2^10 + 
            10*MZ2^10*(39 - 2*Pi^2) + 2048*MW2^9*MZ2*(-144 + 5*Pi^2) - 
            192*MW2^8*MZ2^2*(2561 + 64*Pi^2) + 3*MW2*MZ2^9*(-467 + 76*Pi^2) - 
            128*MW2^7*MZ2^3*(-7237 + 294*Pi^2) - 3*MW2^2*MZ2^8*
             (4743 + 448*Pi^2) - 12*MW2^4*MZ2^6*(-9143 + 600*Pi^2) - 
            12*MW2^5*MZ2^5*(37877 + 1312*Pi^2) + 32*MW2^6*MZ2^4*
             (2425 + 1708*Pi^2) + MW2^3*MZ2^7*(49393 + 5216*Pi^2)) + 
          MT2^5*(285696*MW2^10 + 5*MZ2^10*(33 - 4*Pi^2) + 1536*MW2^9*MZ2*
             (-617 + 8*Pi^2) - 64*MW2^8*MZ2^2*(3043 + 224*Pi^2) + 
            MW2*MZ2^9*(1329 + 248*Pi^2) - 4*MW2^2*MZ2^8*(8461 + 368*Pi^2) - 
            32*MW2^7*MZ2^3*(-50675 + 1424*Pi^2) - 8*MW2^5*MZ2^5*
             (-25369 + 2128*Pi^2) + 2*MW2^3*MZ2^7*(70631 + 2960*Pi^2) - 
            2*MW2^4*MZ2^6*(88325 + 4448*Pi^2) + 8*MW2^6*MZ2^4*
             (-115361 + 8000*Pi^2)) + MT2^2*MW2^2*(59904*MW2^11 + 
            12*MW2^6*MZ2^5*(160253 - 1280*Pi^2) + 10*MZ2^11*(-33 + 4*Pi^2) + 
            832*MW2^9*MZ2^2*(2341 + 32*Pi^2) - 768*MW2^10*MZ2*
             (221 + 40*Pi^2) - 40*MW2^3*MZ2^8*(-107 + 72*Pi^2) - 
            944*MW2^7*MZ2^4*(3125 + 136*Pi^2) - MW2*MZ2^10*(393 + 296*Pi^2) + 
            4*MW2^2*MZ2^9*(5882 + 341*Pi^2) + 32*MW2^8*MZ2^3*
             (-24223 + 3976*Pi^2) - MW2^4*MZ2^7*(370151 + 9728*Pi^2) + 
            4*MW2^5*MZ2^6*(61389 + 11672*Pi^2)) + MT2*MW2^3*
           (-58368*MW2^11 + 5*MZ2^11*(33 - 4*Pi^2) + 3072*MW2^10*MZ2*
             (41 + 4*Pi^2) - 192*MW2^9*MZ2^2*(3679 + 32*Pi^2) - 
            8*MW2^2*MZ2^9*(1436 + 121*Pi^2) + MW2*MZ2^10*(-21 + 188*Pi^2) + 
            2*MW2^4*MZ2^7*(111289 + 208*Pi^2) + 10*MW2^3*MZ2^8*
             (1075 + 304*Pi^2) - 32*MW2^8*MZ2^3*(5153 + 1744*Pi^2) + 
            8*MW2^6*MZ2^5*(-42077 + 3536*Pi^2) + 8*MW2^7*MZ2^4*
             (180617 + 4288*Pi^2) - 2*MW2^5*MZ2^6*(243143 + 11680*Pi^2)) + 
          MT2^3*MW2*(92160*MW2^11 + 2*MW2^5*MZ2^6*(248645 - 20352*Pi^2) + 
            5*MZ2^11*(33 - 4*Pi^2) + 2*MW2*MZ2^10*(897 + 44*Pi^2) - 
            MW2^2*MZ2^9*(18673 + 48*Pi^2) + 256*MW2^10*MZ2*
             (-949 + 160*Pi^2) - 576*MW2^8*MZ2^3*(-4185 + 272*Pi^2) - 
            64*MW2^9*MZ2^2*(39211 + 704*Pi^2) - MW2^3*MZ2^8*
             (26059 + 2272*Pi^2) + 8*MW2^4*MZ2^7*(28281 + 2344*Pi^2) - 
            8*MW2^6*MZ2^5*(352949 + 4544*Pi^2) + 8*MW2^7*MZ2^4*
             (304871 + 25600*Pi^2))) + 
        MH2*(-3*MT2^7*(8192*MW2^8 - 27392*MW2^7*MZ2 + 14912*MW2^6*MZ2^2 + 
            23936*MW2^5*MZ2^3 - 36520*MW2^4*MZ2^4 + 19960*MW2^3*MZ2^5 - 
            6166*MW2^2*MZ2^6 + 1440*MW2*MZ2^7 - 225*MZ2^8) + 
          MT2^6*(133632*MW2^9 + 16*MW2^6*MZ2^3*(30937 - 496*Pi^2) + 
            10*MZ2^9*(51 + 2*Pi^2) + 256*MW2^8*MZ2*(-1769 + 8*Pi^2) - 
            8*MW2*MZ2^8*(1083 + 16*Pi^2) - 20*MW2^4*MZ2^5*
             (-16373 + 64*Pi^2) - 32*MW2^7*MZ2^2*(-4879 + 64*Pi^2) + 
            MW2^2*MZ2^7*(49723 + 704*Pi^2) - MW2^3*MZ2^6*
             (144229 + 1696*Pi^2) + 4*MW2^5*MZ2^4*(-143789 + 2336*Pi^2)) - 
          MW2^5*(MW2 + MZ2)*(13824*MW2^9 + 5*MZ2^9*(33 - 4*Pi^2) - 
            2048*MW2^8*MZ2*(17 + Pi^2) + 2*MW2*MZ2^8*(237 + 64*Pi^2) + 
            32*MW2^7*MZ2^2*(3809 + 64*Pi^2) + 4*MW2^4*MZ2^5*
             (33761 + 320*Pi^2) + 16*MW2^6*MZ2^3*(-883 + 496*Pi^2) - 
            MW2^2*MZ2^7*(10111 + 704*Pi^2) + MW2^3*MZ2^6*
             (-9287 + 1696*Pi^2) - 4*MW2^5*MZ2^4*(52039 + 2336*Pi^2)) + 
          MT2^5*(-285696*MW2^10 + 16*MW2^6*MZ2^4*(55633 - 4000*Pi^2) + 
            5*MZ2^10*(-33 + 4*Pi^2) - 1536*MW2^9*MZ2*(-617 + 8*Pi^2) + 
            256*MW2^8*MZ2^2*(619 + 56*Pi^2) - MW2*MZ2^9*(1329 + 248*Pi^2) + 
            2*MW2^2*MZ2^8*(17327 + 736*Pi^2) + 8*MW2^4*MZ2^6*
             (23249 + 1112*Pi^2) + 32*MW2^7*MZ2^3*(-48839 + 1424*Pi^2) + 
            4*MW2^5*MZ2^5*(-48767 + 4256*Pi^2) - MW2^3*MZ2^7*
             (147787 + 5920*Pi^2)) + MT2*MW2^3*(58368*MW2^11 + 
            MW2*MZ2^10*(21 - 188*Pi^2) + 5*MZ2^11*(-33 + 4*Pi^2) - 
            3072*MW2^10*MZ2*(41 + 4*Pi^2) + 384*MW2^9*MZ2^2*
             (1745 + 16*Pi^2) + 22*MW2^2*MZ2^9*(559 + 44*Pi^2) - 
            MW2^4*MZ2^7*(223091 + 416*Pi^2) - 5*MW2^3*MZ2^8*
             (2969 + 608*Pi^2) - 32*MW2^7*MZ2^4*(44891 + 1072*Pi^2) + 
            32*MW2^8*MZ2^3*(6233 + 1744*Pi^2) + 8*MW2^5*MZ2^6*
             (62777 + 2920*Pi^2) - 4*MW2^6*MZ2^5*(-79933 + 7072*Pi^2)) + 
          3*MT2^4*MW2*(94720*MW2^10 + 3*MW2^4*MZ2^6*(34013 - 2400*Pi^2) + 
            16*MW2^7*MZ2^3*(54773 - 2352*Pi^2) + 10*MZ2^10*(39 - 2*Pi^2) + 
            2048*MW2^9*MZ2*(-144 + 5*Pi^2) + 3*MW2*MZ2^9*(-467 + 76*Pi^2) - 
            192*MW2^5*MZ2^5*(2405 + 82*Pi^2) - 96*MW2^8*MZ2^2*
             (4807 + 128*Pi^2) - 3*MW2^2*MZ2^8*(5013 + 448*Pi^2) + 
            4*MW2^3*MZ2^7*(13777 + 1304*Pi^2) + 4*MW2^6*MZ2^4*
             (26591 + 13664*Pi^2)) + MT2^3*MW2*(-92160*MW2^11 + 
            5*MZ2^11*(-33 + 4*Pi^2) + 9792*MW2^8*MZ2^3*(-227 + 16*Pi^2) - 
            2*MW2*MZ2^10*(897 + 44*Pi^2) + MW2^2*MZ2^9*(19483 + 48*Pi^2) - 
            256*MW2^10*MZ2*(-949 + 160*Pi^2) + 64*MW2^9*MZ2^2*
             (37321 + 704*Pi^2) + 2*MW2^3*MZ2^8*(13007 + 1136*Pi^2) + 
            16*MW2^6*MZ2^5*(177235 + 2272*Pi^2) - 2*MW2^4*MZ2^7*
             (123213 + 9376*Pi^2) + 2*MW2^5*MZ2^6*(-230645 + 20352*Pi^2) - 
            8*MW2^7*MZ2^4*(316301 + 25600*Pi^2)) + MT2^2*MW2^2*
           (-59904*MW2^11 + 10*MZ2^11*(33 - 4*Pi^2) + 768*MW2^10*MZ2*
             (221 + 40*Pi^2) - 1136*MW2^8*MZ2^3*(-577 + 112*Pi^2) + 
            10*MW2^3*MZ2^8*(67 + 288*Pi^2) + MW2*MZ2^10*(393 + 296*Pi^2) - 
            4*MW2^2*MZ2^9*(6287 + 341*Pi^2) - 32*MW2^9*MZ2^2*
             (58031 + 832*Pi^2) + 12*MW2^6*MZ2^5*(-158933 + 1280*Pi^2) + 
            MW2^4*MZ2^7*(380267 + 9728*Pi^2) + 4*MW2^7*MZ2^4*
             (745069 + 32096*Pi^2) - MW2^5*MZ2^6*(279819 + 46688*Pi^2))))*
       SW2^2)/(18*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (MH2*MW2^2*MZ2^2*(12*MW2^2*MZ2*(96*MW2^4 - 112*MW2^3*MZ2 - 
          60*MW2^2*MZ2^2 + 72*MW2*MZ2^3 - 23*MZ2^4) + 
        MH2^3*(-96*MW2^4 + 112*MW2^3*MZ2 + 60*MW2^2*MZ2^2 - 72*MW2*MZ2^3 + 
          23*MZ2^4) + MH2^2*(192*MW2^5 + 64*MW2^4*MZ2 - 456*MW2^3*MZ2^2 - 
          36*MW2^2*MZ2^3 + 170*MW2*MZ2^4 - 69*MZ2^5) + 
        MH2*(-96*MW2^6 - 1040*MW2^5*MZ2 + 1308*MW2^4*MZ2^2 + 
          1080*MW2^3*MZ2^3 - 1129*MW2^2*MZ2^4 + 264*MW2*MZ2^5 + 45*MZ2^6))*
       SW2^2*B0i[bb0, 0, 0, MH2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MZ2*(6*MT2^9*(-2*MW2 + MZ2)^2*(64*MW2^5 - 136*MW2^3*MZ2^2 - 
          16*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) + 
        64*MW2^8*MZ2*(32*MW2^7 - 48*MW2^6*MZ2 - 132*MW2^5*MZ2^2 + 
          124*MW2^4*MZ2^3 + 91*MW2^3*MZ2^4 - 81*MW2^2*MZ2^5 + 9*MW2*MZ2^6 + 
          5*MZ2^7) + MT2^8*(-11776*MW2^8 + 20224*MW2^7*MZ2 + 
          12416*MW2^6*MZ2^2 - 33856*MW2^5*MZ2^3 + 19880*MW2^4*MZ2^4 - 
          2960*MW2^3*MZ2^5 - 838*MW2^2*MZ2^6 + 438*MW2*MZ2^7 - 45*MZ2^8) + 
        MT2^7*(44032*MW2^9 - 108544*MW2^8*MZ2 + 12736*MW2^7*MZ2^2 + 
          145600*MW2^6*MZ2^3 - 153080*MW2^5*MZ2^4 + 56312*MW2^4*MZ2^5 - 
          6986*MW2^3*MZ2^6 - 948*MW2^2*MZ2^7 + 201*MW2*MZ2^8 - 15*MZ2^9) - 
        2*MT2^6*MW2*(51456*MW2^9 - 153216*MW2^8*MZ2 + 69952*MW2^7*MZ2^2 + 
          191264*MW2^6*MZ2^3 - 268964*MW2^5*MZ2^4 + 119476*MW2^4*MZ2^5 - 
          16967*MW2^3*MZ2^6 - 2698*MW2^2*MZ2^7 + 610*MW2*MZ2^8 + 15*MZ2^9) + 
        2*MT2*MW2^6*(2816*MW2^9 - 8320*MW2^8*MZ2 + 5568*MW2^7*MZ2^2 + 
          37808*MW2^6*MZ2^3 - 33308*MW2^5*MZ2^4 - 19876*MW2^4*MZ2^5 + 
          20299*MW2^3*MZ2^6 - 2805*MW2^2*MZ2^7 - 1208*MW2*MZ2^8 + 
          160*MZ2^9) - 2*MT2^2*MW2^5*(18176*MW2^9 - 44928*MW2^8*MZ2 + 
          13376*MW2^7*MZ2^2 + 164960*MW2^6*MZ2^3 - 172476*MW2^5*MZ2^4 - 
          22972*MW2^4*MZ2^5 + 62747*MW2^3*MZ2^6 - 14112*MW2^2*MZ2^7 - 
          2743*MW2*MZ2^8 + 726*MZ2^9) + MT2^5*MW2*(158720*MW2^10 - 
          499456*MW2^9*MZ2 + 274112*MW2^8*MZ2^2 + 723104*MW2^7*MZ2^3 - 
          1088504*MW2^6*MZ2^4 + 470256*MW2^5*MZ2^5 - 30862*MW2^4*MZ2^6 - 
          30672*MW2^3*MZ2^7 + 5866*MW2^2*MZ2^8 + 36*MW2*MZ2^9 - 15*MZ2^10) - 
        MT2^4*MW2^2*(160256*MW2^10 - 484608*MW2^9*MZ2 + 237952*MW2^8*MZ2^2 + 
          929216*MW2^7*MZ2^3 - 1307928*MW2^6*MZ2^4 + 450528*MW2^5*MZ2^5 + 
          64434*MW2^4*MZ2^6 - 64686*MW2^3*MZ2^7 + 7457*MW2^2*MZ2^8 + 
          338*MW2*MZ2^9 + 75*MZ2^10) + MT2^3*MW2^3*(101376*MW2^10 - 
          276992*MW2^9*MZ2 + 100160*MW2^8*MZ2^2 + 734464*MW2^7*MZ2^3 - 
          906824*MW2^6*MZ2^4 + 152920*MW2^5*MZ2^5 + 158786*MW2^4*MZ2^6 - 
          60908*MW2^3*MZ2^7 - 1239*MW2^2*MZ2^8 + 1317*MW2*MZ2^9 + 
          180*MZ2^10))*SW2^2*B0i[bb0, 0, 0, MT2])/(3*(MT2 - MW2)^3*
       (2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     (MW2*MZ2*(MH2^2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(64*MW2^5 - 136*MW2^3*MZ2^2 - 
            16*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) + 
          4*MT2^7*(448*MW2^8 + 64*MW2^7*MZ2 - 3752*MW2^6*MZ2^2 + 
            2252*MW2^5*MZ2^3 + 1986*MW2^4*MZ2^4 - 1674*MW2^3*MZ2^5 + 
            171*MW2^2*MZ2^6 + 68*MW2*MZ2^7 + 5*MZ2^8) + 
          4*MW2^6*(64*MW2^9 - 704*MW2^8*MZ2 + 1800*MW2^7*MZ2^2 + 
            1196*MW2^6*MZ2^3 - 2918*MW2^5*MZ2^4 - 72*MW2^4*MZ2^5 + 
            1219*MW2^3*MZ2^6 - 317*MW2^2*MZ2^7 - 57*MW2*MZ2^8 + 5*MZ2^9) + 
          MT2^6*(256*MW2^9 - 13568*MW2^8*MZ2 + 75552*MW2^7*MZ2^2 - 
            36080*MW2^6*MZ2^3 - 60584*MW2^5*MZ2^4 + 51112*MW2^4*MZ2^5 - 
            7164*MW2^3*MZ2^6 - 2666*MW2^2*MZ2^7 + 341*MW2*MZ2^8 + 10*MZ2^9) + 
          MT2^5*MW2*(-10496*MW2^9 + 46592*MW2^8*MZ2 - 194336*MW2^7*MZ2^2 + 
            80720*MW2^6*MZ2^3 + 186520*MW2^5*MZ2^4 - 156888*MW2^4*MZ2^5 + 
            24116*MW2^3*MZ2^6 + 8454*MW2^2*MZ2^7 - 1609*MW2*MZ2^8 + 
            25*MZ2^9) + MT2^2*MW2^3*(11008*MW2^10 - 44800*MW2^9*MZ2 + 
            168032*MW2^8*MZ2^2 - 24656*MW2^7*MZ2^3 - 189464*MW2^6*MZ2^4 + 
            76856*MW2^5*MZ2^5 + 41244*MW2^4*MZ2^6 - 22682*MW2^3*MZ2^7 - 
            883*MW2^2*MZ2^8 + 1006*MW2*MZ2^9 - 55*MZ2^10) + 
          MT2^3*MW2^2*(-21248*MW2^10 + 73984*MW2^9*MZ2 - 286176*MW2^8*MZ2^2 + 
            84944*MW2^7*MZ2^3 + 304440*MW2^6*MZ2^4 - 188952*MW2^5*MZ2^5 - 
            15980*MW2^4*MZ2^6 + 25136*MW2^3*MZ2^7 + 162*MW2^2*MZ2^8 - 
            892*MW2*MZ2^9 - 15*MZ2^10) + 2*MT2^4*MW2*(10880*MW2^10 - 
            38272*MW2^9*MZ2 + 149072*MW2^8*MZ2^2 - 55000*MW2^7*MZ2^3 - 
            153836*MW2^6*MZ2^4 + 118972*MW2^5*MZ2^5 - 11670*MW2^4*MZ2^6 - 
            8581*MW2^3*MZ2^7 + 903*MW2^2*MZ2^8 + 104*MW2*MZ2^9 + 10*MZ2^10) + 
          MT2*MW2^4*(-2816*MW2^10 + 16384*MW2^9*MZ2 - 54368*MW2^8*MZ2^2 - 
            6992*MW2^7*MZ2^3 + 69288*MW2^6*MZ2^4 - 12776*MW2^5*MZ2^5 - 
            24276*MW2^4*MZ2^6 + 9522*MW2^3*MZ2^7 + 559*MW2^2*MZ2^8 - 
            323*MW2*MZ2^9 + 20*MZ2^10)) + 
        MW2^2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(64*MW2^5 - 136*MW2^3*MZ2^2 - 
            16*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) + 
          MT2^7*(1792*MW2^8 + 256*MW2^7*MZ2 - 14432*MW2^6*MZ2^2 + 
            8432*MW2^5*MZ2^3 + 7152*MW2^4*MZ2^4 - 5976*MW2^3*MZ2^5 + 
            558*MW2^2*MZ2^6 + 227*MW2*MZ2^7 + 20*MZ2^8) + 
          MT2^6*(256*MW2^9 - 13568*MW2^8*MZ2 + 71520*MW2^7*MZ2^2 - 
            31472*MW2^6*MZ2^3 - 55616*MW2^5*MZ2^4 + 45280*MW2^4*MZ2^5 - 
            5562*MW2^3*MZ2^6 - 2477*MW2^2*MZ2^7 + 296*MW2*MZ2^8 + 10*MZ2^9) + 
          MW2^6*(256*MW2^9 - 2816*MW2^8*MZ2 + 6624*MW2^7*MZ2^2 + 
            4784*MW2^6*MZ2^3 - 10304*MW2^5*MZ2^4 - 216*MW2^4*MZ2^5 + 
            4282*MW2^3*MZ2^6 - 1097*MW2^2*MZ2^7 - 183*MW2*MZ2^8 + 20*MZ2^9) + 
          MT2^5*MW2*(-10496*MW2^9 + 46592*MW2^8*MZ2 - 182240*MW2^7*MZ2^2 + 
            66320*MW2^6*MZ2^3 + 172192*MW2^5*MZ2^4 - 138600*MW2^4*MZ2^5 + 
            18590*MW2^3*MZ2^6 + 8013*MW2^2*MZ2^7 - 1429*MW2*MZ2^8 + 
            25*MZ2^9) + MT2^2*MW2^3*(11008*MW2^10 - 44800*MW2^9*MZ2 + 
            155936*MW2^8*MZ2^2 - 15440*MW2^7*MZ2^3 - 168224*MW2^6*MZ2^4 + 
            63968*MW2^5*MZ2^5 + 37914*MW2^4*MZ2^6 - 18947*MW2^3*MZ2^7 - 
            1036*MW2^2*MZ2^8 + 871*MW2*MZ2^9 - 55*MZ2^10) + 
          MT2^3*MW2^2*(-21248*MW2^10 + 73984*MW2^9*MZ2 - 266016*MW2^8*MZ2^2 + 
            64784*MW2^7*MZ2^3 + 274992*MW2^6*MZ2^4 - 162024*MW2^5*MZ2^5 - 
            18014*MW2^4*MZ2^6 + 21401*MW2^3*MZ2^7 + 540*MW2^2*MZ2^8 - 
            757*MW2*MZ2^9 - 15*MZ2^10) + MT2*MW2^4*(-2816*MW2^10 + 
            16384*MW2^9*MZ2 - 50336*MW2^8*MZ2^2 - 8720*MW2^7*MZ2^3 + 
            60864*MW2^6*MZ2^4 - 10328*MW2^5*MZ2^5 - 21486*MW2^4*MZ2^6 + 
            7983*MW2^3*MZ2^7 + 505*MW2^2*MZ2^8 - 278*MW2*MZ2^9 + 20*MZ2^10) + 
          MT2^4*MW2*(21760*MW2^10 - 76544*MW2^9*MZ2 + 277984*MW2^8*MZ2^2 - 
            86960*MW2^7*MZ2^3 - 282256*MW2^6*MZ2^4 + 208208*MW2^5*MZ2^5 - 
            16122*MW2^4*MZ2^6 - 15497*MW2^3*MZ2^7 + 1455*MW2^2*MZ2^8 + 
            163*MW2*MZ2^9 + 20*MZ2^10)) - 
        MH2*MW2*(-4*MT2^8*(-2*MW2 + MZ2)^2*(64*MW2^5 - 136*MW2^3*MZ2^2 - 
            16*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) + 
          MT2^7*(3584*MW2^8 + 512*MW2^7*MZ2 - 29728*MW2^6*MZ2^2 + 
            17872*MW2^5*MZ2^3 + 14844*MW2^4*MZ2^4 - 12600*MW2^3*MZ2^5 + 
            1323*MW2^2*MZ2^6 + 454*MW2*MZ2^7 + 40*MZ2^8) + 
          MT2^6*(512*MW2^9 - 27136*MW2^8*MZ2 + 149088*MW2^7*MZ2^2 - 
            70864*MW2^6*MZ2^3 - 114004*MW2^5*MZ2^4 + 95636*MW2^4*MZ2^5 - 
            13221*MW2^3*MZ2^6 - 4747*MW2^2*MZ2^7 + 592*MW2*MZ2^8 + 
            20*MZ2^9) + MW2^6*(512*MW2^9 - 5632*MW2^8*MZ2 + 
            14112*MW2^7*MZ2^2 + 9424*MW2^6*MZ2^3 - 22156*MW2^5*MZ2^4 - 
            324*MW2^4*MZ2^5 + 9005*MW2^3*MZ2^6 - 2401*MW2^2*MZ2^7 - 
            366*MW2*MZ2^8 + 40*MZ2^9) + MT2^5*MW2*(-20992*MW2^9 + 
            93184*MW2^8*MZ2 - 382624*MW2^7*MZ2^2 + 157264*MW2^6*MZ2^3 + 
            351692*MW2^5*MZ2^4 - 292968*MW2^4*MZ2^5 + 44119*MW2^3*MZ2^6 + 
            15198*MW2^2*MZ2^7 - 2858*MW2*MZ2^8 + 50*MZ2^9) + 
          MT2^2*MW2^3*(22016*MW2^10 - 89600*MW2^9*MZ2 + 330016*MW2^8*MZ2^2 - 
            47728*MW2^7*MZ2^3 - 355420*MW2^6*MZ2^4 + 141868*MW2^5*MZ2^5 + 
            76341*MW2^4*MZ2^6 - 40873*MW2^3*MZ2^7 - 1451*MW2^2*MZ2^8 + 
            1742*MW2*MZ2^9 - 110*MZ2^10) + MT2^3*MW2^2*(-42496*MW2^10 + 
            147968*MW2^9*MZ2 - 562272*MW2^8*MZ2^2 + 164848*MW2^7*MZ2^3 + 
            571476*MW2^6*MZ2^4 - 349752*MW2^5*MZ2^5 - 30403*MW2^4*MZ2^6 + 
            44746*MW2^3*MZ2^7 + 459*MW2^2*MZ2^8 - 1514*MW2*MZ2^9 - 
            30*MZ2^10) + MT2*MW2^4*(-5632*MW2^10 + 32768*MW2^9*MZ2 - 
            106720*MW2^8*MZ2^2 - 13840*MW2^7*MZ2^3 + 130404*MW2^6*MZ2^4 - 
            24040*MW2^5*MZ2^5 - 44655*MW2^4*MZ2^6 + 17442*MW2^3*MZ2^7 + 
            803*MW2^2*MZ2^8 - 556*MW2*MZ2^9 + 40*MZ2^10) + 
          MT2^4*MW2*(43520*MW2^10 - 153088*MW2^9*MZ2 + 586208*MW2^8*MZ2^2 - 
            213520*MW2^7*MZ2^3 - 579236*MW2^6*MZ2^4 + 442804*MW2^5*MZ2^5 - 
            42189*MW2^4*MZ2^6 - 30607*MW2^3*MZ2^7 + 3117*MW2^2*MZ2^8 + 
            326*MW2*MZ2^9 + 40*MZ2^10)))*SW2^2*B0i[bb0, 0, 0, MW2])/
      ((MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (MW2*MZ2^3*(MH2*MW2*(96*MW2^4 - 112*MW2^3*MZ2 - 60*MW2^2*MZ2^2 + 
          72*MW2*MZ2^3 - 23*MZ2^4) + 18*(-2*MW2 + MZ2)^2*
         (32*MW2^4 - 40*MW2^3*MZ2 + 13*MW2*MZ2^3 - 5*MZ2^4))*SW2^2*
       B0i[bb0, 0, 0, MZ2])/((2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
        3*Pi^2) + (MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (96*MW2^4 - 112*MW2^3*MZ2 - 60*MW2^2*MZ2^2 + 72*MW2*MZ2^3 - 23*MZ2^4)*
       SW2^2*B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MZ2*(12*MT2^4*(-2*MW2 + MZ2)^2*(32*MW2^5 - 72*MW2^4*MZ2 - 
          8*MW2^3*MZ2^2 + 55*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) + 
        MT2^2*MW2*(-4096*MW2^8 + 6272*MW2^7*MZ2 + 14464*MW2^6*MZ2^2 - 
          20784*MW2^5*MZ2^3 + 8136*MW2^4*MZ2^4 - 232*MW2^3*MZ2^5 + 
          202*MW2^2*MZ2^6 - 89*MW2*MZ2^7 + 15*MZ2^8) + 
        MT2^3*(512*MW2^8 + 2944*MW2^7*MZ2 - 10144*MW2^6*MZ2^2 + 
          5984*MW2^5*MZ2^3 + 932*MW2^4*MZ2^4 - 2300*MW2^3*MZ2^5 + 
          917*MW2^2*MZ2^6 - 252*MW2*MZ2^7 + 30*MZ2^8) + 
        2*MW2^2*(768*MW2^9 - 1024*MW2^8*MZ2 + 2112*MW2^7*MZ2^2 + 
          1824*MW2^6*MZ2^3 - 3548*MW2^5*MZ2^4 - 8*MW2^4*MZ2^5 + 
          1293*MW2^3*MZ2^6 - 240*MW2^2*MZ2^7 - 58*MW2*MZ2^8 + 15*MZ2^9) + 
        MT2*MW2*(512*MW2^9 + 4480*MW2^8*MZ2 - 28192*MW2^7*MZ2^2 + 
          18176*MW2^6*MZ2^3 + 8708*MW2^5*MZ2^4 - 10472*MW2^4*MZ2^5 + 
          1817*MW2^3*MZ2^6 + 21*MW2^2*MZ2^7 - 102*MW2*MZ2^8 + 30*MZ2^9))*
       SW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*(-2*MW2 + MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     (MZ2*(6*MT2^4*(-2*MW2 + MZ2)^2*(64*MW2^5 - 96*MW2^4*MZ2 - 
          56*MW2^3*MZ2^2 + 68*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) - 
        3*MT2^3*(-2*MW2 + MZ2)^2*(128*MW2^6 - 512*MW2^5*MZ2 + 
          272*MW2^4*MZ2^2 + 496*MW2^3*MZ2^3 - 280*MW2^2*MZ2^4 + 
          46*MW2*MZ2^5 - 15*MZ2^6) + 2*MT2*MW2^2*MZ2*(1152*MW2^7 - 
          1920*MW2^6*MZ2 - 1568*MW2^5*MZ2^2 + 1488*MW2^4*MZ2^3 + 
          860*MW2^3*MZ2^4 - 832*MW2^2*MZ2^5 + 27*MW2*MZ2^6 + 64*MZ2^7) + 
        MW2^4*(768*MW2^7 - 2784*MW2^5*MZ2^2 + 3824*MW2^4*MZ2^3 + 
          160*MW2^3*MZ2^4 - 1776*MW2^2*MZ2^5 + 586*MW2*MZ2^6 + 113*MZ2^7) - 
        MT2^2*(768*MW2^9 + 2304*MW2^8*MZ2 - 9696*MW2^7*MZ2^2 + 
          6640*MW2^6*MZ2^3 + 848*MW2^5*MZ2^4 - 4128*MW2^4*MZ2^5 + 
          2774*MW2^3*MZ2^6 - 887*MW2^2*MZ2^7 + 96*MW2*MZ2^8 - 15*MZ2^9))*
       SW2^2*B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       Pi^2) - (6*MZ2*(MT2*MW2^2*MZ2*(128*MW2^4 - 528*MW2^3*MZ2 - 
          84*MW2^2*MZ2^2 + 322*MW2*MZ2^3 - 27*MZ2^4) + 
        4*MW2^3*(16*MW2^5 - 24*MW2^4*MZ2 + 50*MW2^3*MZ2^2 + 104*MW2^2*MZ2^3 - 
          45*MW2*MZ2^4 - 20*MZ2^5) + MT2^2*MZ2*(-128*MW2^5 + 144*MW2^4*MZ2 + 
          152*MW2^3*MZ2^2 - 94*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) + 
        MT2^3*(-64*MW2^5 + 96*MW2^4*MZ2 + 56*MW2^3*MZ2^2 - 68*MW2^2*MZ2^3 + 
          12*MW2*MZ2^4 - 5*MZ2^5))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*MZ2*(4*MT2*MW2^2*MZ2*(56*MW2^4 - 164*MW2^3*MZ2 - 87*MW2^2*MZ2^2 + 
          10*MW2*MZ2^3 + 23*MZ2^4) + MT2^2*MZ2*(-320*MW2^5 + 288*MW2^4*MZ2 + 
          440*MW2^3*MZ2^2 - 172*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) - 
        4*MT2^3*(32*MW2^5 - 72*MW2^4*MZ2 - 8*MW2^3*MZ2^2 + 55*MW2^2*MZ2^3 - 
          12*MW2*MZ2^4 + 5*MZ2^5) + 2*MW2^2*(64*MW2^6 - 96*MW2^5*MZ2 + 
          176*MW2^4*MZ2^2 + 404*MW2^3*MZ2^3 - 81*MW2^2*MZ2^4 - 
          146*MW2*MZ2^5 + 3*MZ2^6))*SW2^2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
    Cll[1, 2, 2, 1] - (MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*
     (-(MZ2^2*(12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 3, 3, 1] + 12*Cdd[2, 2, 3, 3] + 
         4*Cdd[2, 3, 3, 2] + 16*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 3, 3] + 
         6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 3, 3] + 6*Cld[1, 1, 3, 3] + 
         6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 3, 3] + 12*Clq1[1, 1, 3, 3] + 
         12*Clq1[2, 2, 3, 3] + 12*Clq1[3, 3, 3, 3] - 6*Cqd1[1, 1, 3, 3] - 
         6*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] + 
         9*Cqd1[3, 3, 3, 3] + 12*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 
         12*Cqe[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
         24*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 16*Cqq1[3, 3, 3, 3] - 
         12*Cqq3[1, 3, 3, 1] - 12*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 
         24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
         12*Cud1[2, 2, 3, 3])) + 4*MW2^2*(6*Cdd[1, 1, 3, 3] + 
        2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
        8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
        3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 3, 3] + 
        3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 3, 3] - 
        3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 
        3*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqe[3, 3, 1, 1] - 
        3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] - 
        2*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
        8*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] - 
        18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 3, 3] - 
        6*Cud1[2, 2, 3, 3]) - 2*MW2*MZ2*(6*Cdd[1, 1, 3, 3] + 
        2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
        8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
        3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 3, 3] + 
        3*Cld[3, 3, 3, 3] - 12*Clq1[1, 1, 3, 3] - 12*Clq1[2, 2, 3, 3] - 
        12*Clq1[3, 3, 3, 3] - 6*Clq3[1, 1, 3, 3] - 6*Clq3[2, 2, 3, 3] - 
        6*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 3, 3] - 
        12*Cqd1[3, 3, 1, 1] - 12*Cqd1[3, 3, 2, 2] - 18*Cqd1[3, 3, 3, 3] - 
        12*Cqe[3, 3, 1, 1] - 12*Cqe[3, 3, 2, 2] - 12*Cqe[3, 3, 3, 3] + 
        24*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 24*Cqq1[2, 2, 3, 3] - 
        2*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] + 
        18*Cqq3[1, 3, 3, 1] - 36*Cqq3[2, 2, 3, 3] + 18*Cqq3[2, 3, 3, 2] - 
        8*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 1, 1] + 24*Cqu1[3, 3, 2, 2] - 
        6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 3, 3])))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (16*MW2^3*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
        2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
      MZ2^3*(3*Cqd1[3, 3, 3, 3] + 4*(3*Cqq1[3, 3, 3, 3] - Cqq3[3, 3, 3, 3] + 
          6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3])) + 
      MW2*MZ2^2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 
        4*(3*Cqd1[3, 3, 3, 3] + 21*Cqq1[3, 3, 3, 3] - 7*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3])) - 
      MW2^2*MZ2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] + 
        4*(3*Cqd1[3, 3, 3, 3] - 42*Cqq1[3, 3, 3, 3] + 14*Cqq3[3, 3, 3, 3] - 
          30*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3]))))/
    (3*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(2*MW2*MZ2*(3*Cqd1[3, 3, 3, 3] + 30*Cqq1[3, 3, 3, 3] - 
          10*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 3, 3]) + 
        8*MW2^2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        MZ2^2*(3*Cqd1[3, 3, 3, 3] + 12*Cqq1[3, 3, 3, 3] - 
          4*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3])) + 
      MT2*(16*MW2^2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2^2*(-33*Cqd1[3, 3, 3, 3] - 132*Cqq1[3, 3, 3, 3] + 
          44*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        2*MW2*MZ2*(-21*Cqd1[3, 3, 3, 3] + 114*Cqq1[3, 3, 3, 3] - 
          38*Cqq3[3, 3, 3, 3] + 21*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 3, 3]))))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*(2*MW2 + MZ2)*SW2*
     (2*MW2^3*(-48*MT2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2*(48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 3, 3, 1] + 48*Cdd[2, 2, 3, 3] - 
          8*Cdd[2, 3, 3, 2] + 40*Cdd[3, 3, 3, 3] + 24*Ced[1, 1, 3, 3] + 
          24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 3, 3] + 24*Cld[1, 1, 3, 3] + 
          24*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 3, 3] - 135*Cll[1, 1, 2, 2] - 
          24*Clq1[1, 1, 3, 3] - 24*Clq1[2, 2, 3, 3] - 24*Clq1[3, 3, 3, 3] - 
          24*Clq3[1, 1, 3, 3] - 24*Clq3[2, 2, 3, 3] - 24*Clq3[3, 3, 3, 3] - 
          24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 3, 3] - 24*Cqd1[3, 3, 1, 1] - 
          24*Cqd1[3, 3, 2, 2] + 24*Cqd1[3, 3, 3, 3] - 24*Cqe[3, 3, 1, 1] - 
          24*Cqe[3, 3, 2, 2] - 24*Cqe[3, 3, 3, 3] + 48*Cqq1[1, 1, 3, 3] + 
          8*Cqq1[1, 3, 3, 1] + 48*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] - 
          88*Cqq1[3, 3, 3, 3] - 144*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] - 
          144*Cqq3[2, 2, 3, 3] - 24*Cqq3[2, 3, 3, 2] - 120*Cqq3[3, 3, 3, 3] + 
          48*Cqu1[3, 3, 1, 1] + 48*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          48*Cud1[1, 1, 3, 3] - 48*Cud1[2, 2, 3, 3] + 24*Cud1[3, 3, 3, 3])) + 
      MZ2^3*(MZ2*(24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 3, 3, 1] + 
          24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 
          12*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 3, 3] + 
          12*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 3, 3] + 
          24*Clq1[1, 1, 3, 3] + 24*Clq1[2, 2, 3, 3] + 24*Clq1[3, 3, 3, 3] - 
          12*Cqd1[1, 1, 3, 3] - 12*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 
          24*Cqd1[3, 3, 2, 2] + 21*Cqd1[3, 3, 3, 3] + 24*Cqe[3, 3, 1, 1] + 
          24*Cqe[3, 3, 2, 2] + 24*Cqe[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 3, 3, 1] - 48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 
          8*Cqq1[3, 3, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 3, 3, 2] - 
          48*Cqu1[3, 3, 1, 1] - 48*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 
          24*Cud1[1, 1, 3, 3] - 24*Cud1[2, 2, 3, 3] + 12*Cud1[3, 3, 3, 3]) - 
        6*MT2*(3*Cqd1[3, 3, 3, 3] + 4*(3*Cqq1[3, 3, 3, 3] - 
            10*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 3, 3] + 
            3*Cud1[3, 3, 3, 3]))) - MW2*MZ2^2*
       (4*MZ2*(6*Cdd[1, 1, 3, 3] - Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] - 
          Cdd[2, 3, 3, 2] + 5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 
          3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 
          3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 3, 3] + 24*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 3, 3] + 24*Clq1[3, 3, 3, 3] + 6*Clq3[1, 1, 3, 3] + 
          6*Clq3[2, 2, 3, 3] + 6*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 
          3*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
          30*Cqd1[3, 3, 3, 3] + 24*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 
          24*Cqe[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] + Cqq1[1, 3, 3, 1] - 
          48*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] + 16*Cqq1[3, 3, 3, 3] + 
          36*Cqq3[1, 1, 3, 3] + 15*Cqq3[1, 3, 3, 1] + 36*Cqq3[2, 2, 3, 3] + 
          15*Cqq3[2, 3, 3, 2] + 30*Cqq3[3, 3, 3, 3] - 48*Cqu1[3, 3, 1, 1] - 
          48*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 6*Cud1[1, 1, 3, 3] - 
          6*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        3*MT2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 
          8*(3*Cqd1[3, 3, 3, 3] + 21*Cqq1[3, 3, 3, 3] - 34*Cqq3[3, 3, 3, 3] + 
            24*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]))) + 
      MW2^2*MZ2*(-2*MZ2*(48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 3, 3, 1] + 
          48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 40*Cdd[3, 3, 3, 3] + 
          24*Ced[1, 1, 3, 3] + 24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 3, 3] + 
          24*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 3, 3] - 
          135*Cll[1, 1, 2, 2] - 60*Clq1[1, 1, 3, 3] - 60*Clq1[2, 2, 3, 3] - 
          60*Clq1[3, 3, 3, 3] - 36*Clq3[1, 1, 3, 3] - 36*Clq3[2, 2, 3, 3] - 
          36*Clq3[3, 3, 3, 3] - 24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 3, 3] - 
          60*Cqd1[3, 3, 1, 1] - 60*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] - 
          60*Cqe[3, 3, 1, 1] - 60*Cqe[3, 3, 2, 2] - 60*Cqe[3, 3, 3, 3] + 
          120*Cqq1[1, 1, 3, 3] + 8*Cqq1[1, 3, 3, 1] + 120*Cqq1[2, 2, 3, 3] + 
          8*Cqq1[2, 3, 3, 2] - 124*Cqq1[3, 3, 3, 3] - 216*Cqq3[1, 1, 3, 3] - 
          48*Cqq3[1, 3, 3, 1] - 216*Cqq3[2, 2, 3, 3] - 48*Cqq3[2, 3, 3, 2] - 
          180*Cqq3[3, 3, 3, 3] + 120*Cqu1[3, 3, 1, 1] + 
          120*Cqu1[3, 3, 2, 2] - 60*Cqu1[3, 3, 3, 3] - 48*Cud1[1, 1, 3, 3] - 
          48*Cud1[2, 2, 3, 3] + 24*Cud1[3, 3, 3, 3]) + 
        3*MT2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] + 
          8*(3*Cqd1[3, 3, 3, 3] - 42*Cqq1[3, 3, 3, 3] + 32*Cqq3[3, 3, 3, 3] - 
            30*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3])))))/
    (9*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((6*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 
      3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(MT2^2*(6*MW2 - MZ2) + 
      MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + MT2*(-12*MW2^2 + MZ2^2))*SW2^2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*Sqrt[2]*MT*MW2*MZ2*(2*MW2 + MZ2)*SW2^2*
     (-32*MT2*MW*MW2*MZ*MZ2*SW2*CuB[3, 3] + 32*MW*MW2^2*MZ*MZ2*SW2*
       CuB[3, 3] + MW2*MZ2*(12*MW2^2 + 16*MW2*MZ2 - 3*MZ2^2)*SW*CuW[3, 3] + 
      MT2*MZ2*(-4*MW2^2 - 16*MW2*MZ2 + MZ2^2)*SW*CuW[3, 3]))/
    (MW*(MT2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) + (4*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, MT2, 
      MT2, MW2]*(3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*
         CuW[3, 3]) + MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (24*MW2^2 + MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*MW2*MZ2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 2*MW2^2*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^3*(2*MW2 - MZ2)*(MW*MZ*MZ2*SW2*CuB[3, 3] + 
        2*MW2^2*SW*CuW[3, 3]) + 48*MW2^4*MZ2*SW2*(MW*MZ*CuB[3, 3] + 
        MZ2*SW*CuW[3, 3]) + 2*MT2*MW2^2*
       (6*MW*MZ*(8*MW2^2 + 2*MW2*MZ2*(-4 + SW2) - MZ2^2*SW2)*CuB[3, 3] + 
        (12*MW2^3 + 52*MW2^2*MZ2 - 45*MW2*MZ2^2 - 4*MZ2^3)*SW*CuW[3, 3]) + 
      MT2^2*MW2*(-6*MW*MZ*(8*MW2^2 - 8*MW2*MZ2 + 6*MW2*MZ2*SW2 - 3*MZ2^2*SW2)*
         CuB[3, 3] + (-48*MW2^3 - 32*MW2^2*MZ2 + 42*MW2*MZ2^2 + 5*MZ2^3)*SW*
         CuW[3, 3])))/(MW*(MT2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (2*Sqrt[2]*MT*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (-6*MT2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(-(MW*MZ*MZ2*SW2*CuB[3, 3]) + 
        MW2*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ*(8*MW2^3 - MZ2^3 + MW2*MZ2^2*(7 - 10*SW2) + 
          2*MW2^2*MZ2*(-7 + 8*SW2))*CuB[3, 3] + 
        (48*MW2^4 - 80*MW2^3*MZ2 + 32*MW2^2*MZ2^2 - MW2*MZ2^3 + MZ2^4)*SW*
         CuW[3, 3])))/(MW*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW))


==> anc/AbLR_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 (MZ2*(2*MW2 + MZ2)*(45*MT2^2*(10*MW2^2 - 13*MW2*MZ2 + 3*MZ2^2) + 
    MW2*(MZ2^3*(33 - 4*Pi^2) + 24*MW2^2*MZ2*(-60 + Pi^2) + 
      3*MW2*MZ2^2*(-51 + 4*Pi^2) - 4*MW2^3*(-363 + 8*Pi^2)) + 
    MT2*(-12*MW2*MZ2^2*(-6 + Pi^2) + MZ2^3*(-33 + 4*Pi^2) - 
      3*MW2^2*MZ2*(-693 + 8*Pi^2) + MW2^3*(-2010 + 32*Pi^2)))*SW2)/
  (18*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MH2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MH2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (MT2*(2*MW2 + MZ2)*(-(MT2^2*MZ2*(-18*MW2^2 + 29*MW2*MZ2 + MZ2^2)) + 
    MT2^3*(4*MW2^2 - 2*MW2*MZ2 + 4*MZ2^2) + 
    4*MW2^2*(2*MW2^3 + 7*MW2^2*MZ2 - 7*MW2*MZ2^2 - 2*MZ2^3) + 
    2*MT2*MW2*(-6*MW2^3 - 19*MW2^2*MZ2 + 25*MW2*MZ2^2 + 3*MZ2^3))*SW2*
   B0i[bb0, 0, 0, MT2])/((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MW2*(2*MW2 + MZ2)*(MT2^3*(4*MW2^2 - 2*MW2*MZ2 - 2*MZ2^2) - 
    MT2^2*MZ2*(4*MW2^2 + 12*MW2*MZ2 + MZ2*(MH2 + 3*MZ2)) + 
    MW2^2*(8*MW2^3 - 20*MW2*MZ2^2 - MZ2^2*(MH2 + 7*MZ2)) + 
    MT2*MW2*(-12*MW2^3 + 12*MW2^2*MZ2 + 31*MW2*MZ2^2 + 
      MZ2^2*(2*MH2 + 7*MZ2)))*SW2*B0i[bb0, 0, 0, MW2])/
  ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MZ2^2*(2*MW2 + MZ2)*(MH2*MW2 + (4*MW2 + MZ2)^2)*SW2*B0i[bb0, 0, 0, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (6*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
   B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
   B0i[bb0, MW2, MH2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MZ2*(96*MW2^4 + 184*MW2^3*MZ2 + 36*MW2^2*MZ2^2 - 
    18*MW2*MZ2^3 - MZ2^4)*SW2*B0i[bb0, MW2, MW2, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MW2*MZ2*(2*MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (2*(2*MW2 + MZ2)*SW2*
   (MW2*(8*MW2^3 + 2*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3) - 
    MT2*(4*MW2^3 - 8*MW2^2*MZ2 + 5*MW2*MZ2^2 + 2*MZ2^3) - 
    4*MT2^2*MZ2^2*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(-6*MT2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
    3*MT2*(4*MW2^3 - 5*MW2*MZ2^2 + MZ2^3) + 
    MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3))*SW2*
   B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + (6*MZ2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + ((6*CWw*MW*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (72*CWw*MT2*MW*MW2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (72*CWw*MW*MW2^2*MZ2*(2*MW2 + MZ2)*(MW2^2 + MT2*MZ2 - 2*MW2*MZ2)*SW2*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) - (72*CWw*MW*MW2*MZ2^3*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (72*CWw*MW*MW2*MZ2^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) + (36*CWw*MW*MW2*MZ2*(4*MW2^3 + 12*MW2^2*MZ2 + 3*MW2*MZ2^2 - 
      MZ2^3)*SW2*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA) + (36*CWw*MW*MW2*MZ2^2*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA))*Class[1] + 
 (24*CHD*MW2*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((CHD*(3*MT2^2*(4096*MW2^7 - 9056*MW2^6*MZ2 + 8080*MW2^5*MZ2^2 + 
         4508*MW2^4*MZ2^3 - 13084*MW2^3*MZ2^4 + 5069*MW2^2*MZ2^5 + 
         477*MW2*MZ2^6 - 90*MZ2^7) + MW2*(13824*MW2^8 + 
         5*MZ2^8*(33 - 4*Pi^2) + 64*MW2^7*MZ2*(59 + 8*Pi^2) - 
         32*MW2^6*MZ2^2*(1517 + 16*Pi^2) + 8*MW2^5*MZ2^2*
          (72*MH2 + 16669*MZ2 - 264*MZ2*Pi^2) + MW2*MZ2^6*
          (-180*MH2 - 261*MZ2 + 68*MZ2*Pi^2) + 32*MW2^4*MZ2^3*
          (-18*MH2 - 3988*MZ2 + 73*MZ2*Pi^2) + 2*MW2^3*MZ2^4*
          (108*MH2 - 1537*MZ2 + 104*MZ2*Pi^2) - 2*MW2^2*MZ2^5*
          (18*MH2 - 12731*MZ2 + 240*MZ2*Pi^2)) + 
       MT2*(-26112*MW2^8 + 5*MZ2^8*(-33 + 4*Pi^2) - 32*MW2^7*MZ2*
          (-785 + 16*Pi^2) + 16*MW2^6*MZ2^2*(1465 + 32*Pi^2) + 
         4*MW2^4*MZ2^3*(144*MH2 + MZ2*(43229 - 584*Pi^2)) + 
         MW2*MZ2^6*(180*MH2 + MZ2*(531 - 68*Pi^2)) + 
         MW2^2*MZ2^5*(36*MH2 + 5*MZ2*(-5627 + 96*Pi^2)) - 
         MW2^3*MZ2^4*(216*MH2 + MZ2*(9811 + 208*Pi^2)) + 
         4*MW2^5*MZ2^2*(-144*MH2 + MZ2*(-38717 + 528*Pi^2)))) + 
     96*CHbox*(MT2 - MW2)*MW2*MZ2^4*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)/
    (36*(MT2 - MW2)*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(4*CHbox*MH2*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + 
        MW2*MZ2^3 + 5*MZ2^4) + CHD*MZ2*
       (12*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) + 
        MH2*(-8*MW2^3 - 60*MW2^2*MZ2 + 9*MW2*MZ2^2 + 5*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(6*MT2^4*(32*MW2^6 + 32*MW2^5*MZ2 - 244*MW2^4*MZ2^2 + 
        202*MW2^3*MZ2^3 - 158*MW2^2*MZ2^4 + 10*MW2*MZ2^5 + 45*MZ2^6) - 
      4*MT2*MW2^3*(416*MW2^6 - 1680*MW2^5*MZ2 + 2268*MW2^4*MZ2^2 + 
        344*MW2^3*MZ2^3 - 1569*MW2^2*MZ2^4 + 153*MW2*MZ2^5 + 68*MZ2^6) + 
      2*MT2^2*MW2^2*(1760*MW2^6 - 4608*MW2^5*MZ2 + 5028*MW2^4*MZ2^2 + 
        1874*MW2^3*MZ2^3 - 5742*MW2^2*MZ2^4 + 903*MW2*MZ2^5 + 542*MZ2^6) - 
      MT2^3*MW2*(2048*MW2^6 - 3616*MW2^5*MZ2 + 1712*MW2^4*MZ2^2 + 
        3508*MW2^3*MZ2^3 - 6716*MW2^2*MZ2^4 + 1123*MW2*MZ2^5 + 969*MZ2^6) - 
      64*MW2^4*MZ2^3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(6*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CW2*(-4*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) + 
      CHD*(-2*MT2^3*(32*MW2^6 + 32*MW2^5*MZ2 - 244*MW2^4*MZ2^2 + 
          178*MW2^3*MZ2^3 + 22*MW2^2*MZ2^4 - 35*MW2*MZ2^5 + 15*MZ2^6) + 
        MW2^2*(640*MW2^7 - 1216*MW2^6*MZ2 - 176*MW2^5*MZ2^2 + 
          5*MZ2^6*(MH2 + 3*MZ2) + 16*MW2^4*MZ2^2*(MH2 + 87*MZ2) + 
          2*MW2^2*MZ2^4*(-27*MH2 + 97*MZ2) - 8*MW2^3*MZ2^3*(MH2 + 262*MZ2) + 
          2*MW2*MZ2^5*(7*MH2 + 367*MZ2)) - MT2*MW2*(1344*MW2^7 - 
          2144*MW2^6*MZ2 - 952*MW2^5*MZ2^2 + 10*MZ2^6*(MH2 + 3*MZ2) + 
          7*MW2*MZ2^5*(4*MH2 + 191*MZ2) + 8*MW2^4*MZ2^2*(4*MH2 + 263*MZ2) + 
          MW2^2*MZ2^4*(-108*MH2 + 619*MZ2) - 4*MW2^3*MZ2^3*
           (4*MH2 + 841*MZ2)) + MT2^2*(768*MW2^7 - 960*MW2^6*MZ2 - 
          1216*MW2^5*MZ2^2 + 5*MZ2^6*(MH2 + 3*MZ2) + 8*MW2^4*MZ2^2*
           (2*MH2 + 189*MZ2) - 8*MW2^3*MZ2^3*(MH2 + 195*MZ2) + 
          2*MW2*MZ2^5*(7*MH2 + 351*MZ2) + MW2^2*(-54*MH2*MZ2^4 + 
            226*MZ2^5))))*B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        MW2*MZ2^3 - 5*MZ2^4) - CHD*MZ2*(384*MW2^6 - 320*MW2^5*MZ2 + 
        8*MW2^4*(MH2 - 88*MZ2)*MZ2 + 15*MZ2^6 - 12*MW2^3*MZ2^2*
         (5*MH2 + 22*MZ2) + 2*MW2*MZ2^4*(5*MH2 + 58*MZ2) + 
        MW2^2*MZ2^3*(15*MH2 + 98*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(8*MW2^3 - 60*MW2^2*MZ2 + 
      15*MW2*MZ2^2 + 10*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (4*CHbox*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + MW2*MZ2^3 + 
        5*MZ2^4) + CHD*(16*MW2^4 - 8*MW2^3*MZ2 - 54*MW2^2*MZ2^2 + 
        14*MW2*MZ2^3 + 5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(768*MW2^7 - 64*MW2^6*MZ2 + 1280*MW2^5*MZ2^2 + 4088*MW2^4*MZ2^3 - 
      2840*MW2^3*MZ2^4 - 830*MW2^2*MZ2^5 + 256*MW2*MZ2^6 + 15*MZ2^7)*
     B0i[bb0, MW2, MW2, MZ2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(8*MW2^3 - 60*MW2^2*MZ2 + 15*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(MT2*(1216*MW2^6 - 2048*MW2^5*MZ2 + 1048*MW2^4*MZ2^2 + 
        932*MW2^3*MZ2^3 - 1390*MW2^2*MZ2^4 - 49*MW2*MZ2^5 + 48*MZ2^6) + 
      MW2*(-384*MW2^6 + 704*MW2^5*MZ2 + 896*MW2^4*MZ2^2 + 80*MW2^3*MZ2^3 - 
        1658*MW2^2*MZ2^4 + 463*MW2*MZ2^5 + 142*MZ2^6) + 
      24*MT2^2*MZ2^2*(8*MW2^3 - 12*MW2^2*MZ2 - 27*MW2*MZ2^2 + 4*MZ2^3)*SW2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MW2^2*(384*MW2^6 - 320*MW2^5*MZ2 + 304*MW2^4*MZ2^2 + 
        3232*MW2^3*MZ2^3 - 40*MW2^2*MZ2^4 - 844*MW2*MZ2^5 - 43*MZ2^6) + 
      6*MT2^2*(32*MW2^6 - 64*MW2^5*MZ2 - 68*MW2^4*MZ2^2 + 182*MW2^3*MZ2^3 - 
        86*MW2^2*MZ2^4 - MW2*MZ2^5 + 5*MZ2^6) + 
      3*MT2*(64*MW2^7 - 32*MW2^6*MZ2 - 296*MW2^5*MZ2^2 + 112*MW2^4*MZ2^3 + 
        282*MW2^3*MZ2^4 - 124*MW2^2*MZ2^5 - 11*MW2*MZ2^6 + 5*MZ2^7))*
     B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*CHD*(16*MW2^4 - 8*MW2^3*MZ2 - 54*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + 
      5*MZ2^4)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHD*MW2*(8*MT2^3*(8*MW2^4 - 20*MW2^3*MZ2 - 15*MW2^2*MZ2^2 + 
        31*MW2*MZ2^3 - 4*MZ2^4) + 2*MW2*(MW2 + MZ2)^2*
       (64*MW2^4 - 64*MW2^3*MZ2 - 192*MW2^2*MZ2^2 + 104*MW2*MZ2^3 + 
        7*MZ2^4) + MT2^2*MZ2*(256*MW2^4 - 208*MW2^3*MZ2 - 480*MW2^2*MZ2^2 + 
        182*MW2*MZ2^3 + 7*MZ2^4) - 4*MT2*MW2*(48*MW2^5 + 8*MW2^4*MZ2 - 
        146*MW2^3*MZ2^2 - 90*MW2^2*MZ2^3 - 5*MW2*MZ2^4 + 23*MZ2^5))*SW2*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))*Class[3] + (48*CHWB*CW*MZ2^3*(2*MW2 + MZ2)*SW2^2*VALPHA^2*
   Class[4])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/9*(CHWB*MW2*(-6*MT2^2*(1024*MW2^6 - 2992*MW2^5*MZ2 + 3416*MW2^4*MZ2^2 + 
         114*MW2^3*MZ2^3 - 2903*MW2^2*MZ2^4 + 1426*MW2*MZ2^5 - 85*MZ2^6) + 
       MT2*(13056*MW2^7 - 1424*MW2^5*MZ2^2 + 32*MW2^6*MZ2*(-529 + 8*Pi^2) + 
         2*MW2*MZ2^5*(9*MH2 + 6346*MZ2 - 168*MZ2*Pi^2) + 
         MZ2^6*(90*MH2 + 933*MZ2 + 16*MZ2*Pi^2) + 4*MW2^2*MZ2^4*
          (-27*MH2 + 1085*MZ2 + 36*MZ2*Pi^2) - 4*MW2^4*MZ2^2*
          (72*MH2 - 16603*MZ2 + 312*MZ2*Pi^2) + 2*MW2^3*MZ2^3*
          (144*MH2 - 39905*MZ2 + 584*MZ2*Pi^2)) - 
       MW2*(6912*MW2^7 - 22784*MW2^5*MZ2^2 + 64*MW2^6*MZ2*(43 + 4*Pi^2) + 
         4*MW2^2*MZ2^4*(-27*MH2 - 838*MZ2 + 36*MZ2*Pi^2) + 
         2*MW2*MZ2^5*(9*MH2 + 7*MZ2*(889 - 24*Pi^2)) + 
         MZ2^6*(90*MH2 + MZ2*(933 + 16*Pi^2)) - 8*MW2^4*MZ2^2*
          (36*MH2 + MZ2*(-7703 + 156*Pi^2)) + 4*MW2^3*MZ2^3*
          (72*MH2 + MZ2*(-14815 + 292*Pi^2))))*SW2)/
     (MW*(MT2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*MZ2^2*(12*CHWB*MW2*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
      CHWB*MH2*(64*MW2^4 - 96*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 15*MZ2^4) + 
      24*(CHB - CHW)*MW*MW2*MZ*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*SW2*(MT2^2*MW2^2*(-2944*MW2^6 + 12992*MW2^5*MZ2 - 
        17296*MW2^4*MZ2^2 + 808*MW2^3*MZ2^3 + 9868*MW2^2*MZ2^4 - 
        3026*MW2*MZ2^5 - 159*MZ2^6) + 4*MT2*MW2^3*
       (320*MW2^6 - 2368*MW2^5*MZ2 + 3416*MW2^4*MZ2^2 - 344*MW2^3*MZ2^3 - 
        1340*MW2^2*MZ2^4 + 373*MW2*MZ2^5 - 57*MZ2^6) - 
      3*MT2^4*(128*MW2^6 - 64*MW2^5*MZ2 - 208*MW2^4*MZ2^2 + 232*MW2^3*MZ2^3 - 
        260*MW2^2*MZ2^4 + 46*MW2*MZ2^5 + 45*MZ2^6) + 
      2*MT2^3*MW2*(1024*MW2^6 - 2656*MW2^5*MZ2 + 2672*MW2^4*MZ2^2 + 
        612*MW2^3*MZ2^3 - 2942*MW2^2*MZ2^4 + 820*MW2*MZ2^5 + 227*MZ2^6) + 
      64*MW2^4*MZ2^3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(3*MW*(MT2 - MW2)^2*MZ*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MW2*SW2*(48*CHW*MW*(MT2 - MW2)^2*MW2*MZ*MZ2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 
        5*MZ2^3)*SW + CHWB*(2*MT2*MW2*(1152*MW2^7 - 3200*MW2^6*MZ2 + 
          880*MW2^5*MZ2^2 - 3028*MW2^3*MZ2^4 - 4*MW2^2*(27*MH2 - 275*MZ2)*
           MZ2^4 + 15*MZ2^6*(MH2 + MZ2) + 34*MW2*MZ2^5*(MH2 + 36*MZ2) + 
          32*MW2^4*MZ2^2*(MH2 + 42*MZ2)) - MW2^2*(1024*MW2^7 - 
          3968*MW2^6*MZ2 + 2176*MW2^5*MZ2^2 - 3736*MW2^3*MZ2^4 - 
          4*MW2^2*(27*MH2 - 257*MZ2)*MZ2^4 + 15*MZ2^6*(MH2 + MZ2) + 
          16*MW2^4*MZ2^2*(2*MH2 + 103*MZ2) + 2*MW2*MZ2^5*
           (17*MH2 + 650*MZ2)) - MT2^2*(1536*MW2^7 - 2944*MW2^6*MZ2 - 
          832*MW2^5*MZ2^2 - 2888*MW2^3*MZ2^4 + 15*MZ2^6*(MH2 + MZ2) + 
          16*MW2^4*MZ2^2*(2*MH2 + 151*MZ2) + 4*MW2^2*MZ2^4*
           (-27*MH2 + 217*MZ2) + 2*MW2*MZ2^5*(17*MH2 + 658*MZ2)) + 
        16*MT2^3*MW2*MZ2^2*(16*MW2^3 + 24*MW2^2*MZ2 - 6*MW2*MZ2^2 - 7*MZ2^3)*
         SW2^2))*B0i[bb0, 0, 0, MW2])/(2*MW*(MT2 - MW2)^2*MZ*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MZ2^2*SW2*(CHWB*(8576*MW2^6 - 10816*MW2^5*MZ2 + 2096*MW2^4*MZ2^2 - 
        3104*MW2^3*MZ2^3 - 704*MW2^2*MZ2^4 + 1882*MW2*MZ2^5 + 45*MZ2^6 + 
        3*MH2*MW2*(64*MW2^4 - 32*MW2^3*MZ2 - 96*MW2^2*MZ2^2 + 32*MW2*MZ2^3 + 
          5*MZ2^4)) + 72*MW*MW2*MZ*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (6*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(32*MW2^4 - 108*MW2^2*MZ2^2 + 
      34*MW2*MZ2^3 + 15*MZ2^4)*SW2*B0i[bb0, MW2, 0, MT2])/
    (MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MZ2^2*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(32*MW2^4 - 108*MW2^2*MZ2^2 + 
        34*MW2*MZ2^3 + 15*MZ2^4) - 48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*(512*MW2^8 - 1664*MW2^7*MZ2 + 2624*MW2^6*MZ2^2 + 816*MW2^5*MZ2^3 - 
      4312*MW2^4*MZ2^4 + 1656*MW2^3*MZ2^5 + 526*MW2^2*MZ2^6 - 153*MW2*MZ2^7 - 
      5*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MW2*MZ2*(CHWB*(MH2^2*(-64*MW2^4 + 32*MW2^3*MZ2 + 96*MW2^2*MZ2^2 - 
          32*MW2*MZ2^3 - 5*MZ2^4) - 4*MH2*(96*MW2^5 - 112*MW2^4*MZ2 + 
          20*MW2^3*MZ2^2 + 108*MW2^2*MZ2^3 - 65*MW2*MZ2^4 - 20*MZ2^5) + 
        12*MZ2*(64*MW2^5 - 96*MW2^4*MZ2 + 24*MW2^3*MZ2^2 + 104*MW2^2*MZ2^3 - 
          54*MW2*MZ2^4 - 15*MZ2^5)) + 24*MW*MZ*(MH2 - 2*MZ2)*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(CHB*(-MW2 + MZ2) + 
        CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MW2*SW2*(1536*MW2^7 - 1216*MW2^6*MZ2 - 2240*MW2^5*MZ2^2 - 
      200*MW2^4*MZ2^3 + 3372*MW2^3*MZ2^4 - 1288*MW2^2*MZ2^5 - 292*MW2*MZ2^6 + 
      85*MZ2^7 - MT2*(2816*MW2^6 - 5120*MW2^5*MZ2 + 2944*MW2^4*MZ2^2 + 
        1680*MW2^3*MZ2^3 - 2836*MW2^2*MZ2^4 + 152*MW2*MZ2^5 + 121*MZ2^6) - 
      24*MT2^2*MZ2^2*(32*MW2^3 - 24*MW2^2*MZ2 - 48*MW2*MZ2^2 + 13*MZ2^3)*
       SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    (3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MW2*SW2*(MZ2*(-2304*MW2^6 + 1216*MW2^5*MZ2 + 5536*MW2^4*MZ2^2 - 
        248*MW2^3*MZ2^3 - 1432*MW2^2*MZ2^4 - 100*MW2*MZ2^5 + 5*MZ2^6) + 
      48*MT2*MZ2^2*(16*MW2^4 + 32*MW2^3*MZ2 - 6*MW2^2*MZ2^2 - 16*MW2*MZ2^3 + 
        MZ2^4)*SW2^2 - 96*MT2^2*MZ2^3*(8*MW2^2 + 8*MW2*MZ2 - MZ2^2)*SW2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (12*CHWB*CW*MZ2^2*(4*MT2^3*(8*MW2^3 - 9*MW2*MZ2^2 + MZ2^3) + 
      2*MT2^2*MZ2*(40*MW2^3 + 12*MW2^2*MZ2 - 27*MW2*MZ2^2 + 2*MZ2^3) + 
      2*MW2^2*(32*MW2^4 + 104*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 47*MW2*MZ2^3 - 
        5*MZ2^4) - MT2*(96*MW2^5 + 192*MW2^4*MZ2 - 92*MW2^3*MZ2^2 - 
        108*MW2^2*MZ2^3 + 42*MW2*MZ2^4 + 5*MZ2^5))*SW2^3*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (4*CHWB*CW*MZ2^2*(2*MW2*(MW2 + MZ2)^2*
       (64*MW2^3 + 24*MW2^2*MZ2 - 60*MW2*MZ2^2 - MZ2^3) - 
      MT2^2*MZ2*(-208*MW2^3 - 96*MW2^2*MZ2 + 114*MW2*MZ2^2 + MZ2^3) + 
      MT2^3*(64*MW2^3 - 48*MW2^2*MZ2 - 96*MW2*MZ2^2 + 26*MZ2^3) - 
      2*MT2*MW2*(96*MW2^4 + 136*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 39*MW2*MZ2^3 - 
        28*MZ2^4))*SW2^3*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHA^2*
   (2*MW2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
    MZ2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])))*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-6*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (12*MW2^2*MZ2^2*(6*CHd[3, 3] - 3*CHq1[3, 3] - 2*CHq3[3, 3]) + 
      32*MW2^4*CHq3[3, 3] - 8*MW2^3*MZ2*(3*CHq1[3, 3] + 7*CHq3[3, 3]) - 
      MZ2^4*(9*CHd[3, 3] + 3*CHq1[3, 3] + 13*CHq3[3, 3]) + 
      MW2*MZ2^3*(18*CHd[3, 3] + 63*CHq1[3, 3] + 61*CHq3[3, 3])))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (MW2*MZ2^4*(-29*CHd[3, 3] + 2*(CHq1[3, 3] - 9*CHq3[3, 3])) + 
      4*MW2^3*MZ2^2*(35*CHd[3, 3] - 29*CHq1[3, 3] - 23*CHq3[3, 3]) + 
      32*MW2^5*(CHd[3, 3] - CHq1[3, 3] + CHq3[3, 3]) - 
      16*MW2^4*MZ2*(CHd[3, 3] - CHq1[3, 3] + 3*CHq3[3, 3]) + 
      4*MW2^2*MZ2^3*(10*CHd[3, 3] + 35*CHq1[3, 3] + 34*CHq3[3, 3]) - 
      5*MZ2^5*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3]))))/
    (CW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (32*MW2^5*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) - 
      16*MW2^4*MZ2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
      4*MW2^3*MZ2^2*(35*CHd[3, 3] - 29*(CHq1[3, 3] + CHq3[3, 3])) + 
      MW2*MZ2^4*(-29*CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) - 
      5*MZ2^5*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
      20*MW2^2*MZ2^3*(2*CHd[3, 3] + 7*(CHq1[3, 3] + CHq3[3, 3]))))/
    (2*CW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^5*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) - 
      16*MW2^4*MZ2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
      4*MW2^3*MZ2^2*(35*CHd[3, 3] - 29*(CHq1[3, 3] + CHq3[3, 3])) + 
      MW2*MZ2^4*(-29*CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) - 
      5*MZ2^5*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
      20*MW2^2*MZ2^3*(2*CHd[3, 3] + 7*(CHq1[3, 3] + CHq3[3, 3]))))/
    (2*CW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (32*MW2^5*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) - 
      16*MW2^4*MZ2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
      4*MW2^3*MZ2^2*(35*CHd[3, 3] - 29*(CHq1[3, 3] + CHq3[3, 3])) + 
      MW2*MZ2^4*(-29*CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) - 
      5*MZ2^5*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
      20*MW2^2*MZ2^3*(2*CHd[3, 3] + 7*(CHq1[3, 3] + CHq3[3, 3]))))/
    (2*MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) - 
      16*MW2^4*MZ2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
      4*MW2^3*MZ2^2*(35*CHd[3, 3] - 29*(CHq1[3, 3] + CHq3[3, 3])) + 
      MW2*MZ2^4*(-29*CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) - 
      5*MZ2^5*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
      20*MW2^2*MZ2^3*(2*CHd[3, 3] + 7*(CHq1[3, 3] + CHq3[3, 3]))))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, MZ2, MW2, MW2]*(1536*MW2^8*(CHd[3, 3] - CHq1[3, 3]) + 
      128*MW2^7*(11*MZ2*CHd[3, 3] - 6*MT2*CHq3[3, 3] - 
        2*MZ2*(CHq1[3, 3] + 6*CHq3[3, 3])) + 
      64*MW2^6*(MZ2^2*(26*CHd[3, 3] - 23*CHq1[3, 3] - 64*CHq3[3, 3]) - 
        12*MT2^2*CHq3[3, 3] + 3*MT2*MZ2*(3*CHq1[3, 3] + 7*CHq3[3, 3])) + 
      MZ2^6*(5*MZ2^2*(CHd[3, 3] + 2*CHq1[3, 3] - 2*CHq3[3, 3]) + 
        12*MT2^2*(9*CHd[3, 3] + 3*CHq1[3, 3] + 13*CHq3[3, 3]) + 
        6*MT2*MZ2*(9*CHd[3, 3] + 3*CHq1[3, 3] + 13*CHq3[3, 3])) + 
      48*MW2^5*MZ2*(MZ2^2*(177*CHd[3, 3] - 106*CHq1[3, 3] - 22*CHq3[3, 3]) + 
        4*MT2^2*(3*CHq1[3, 3] + 13*CHq3[3, 3]) + 
        2*MT2*MZ2*(-18*CHd[3, 3] + 9*CHq1[3, 3] + 16*CHq3[3, 3])) - 
      MW2*MZ2^5*(18*MT2*MZ2*(21*CHd[3, 3] + 26*CHq1[3, 3] + 42*CHq3[3, 3]) + 
        12*MT2^2*(45*CHd[3, 3] + 72*CHq1[3, 3] + 100*CHq3[3, 3]) + 
        MZ2^2*(-73*CHd[3, 3] - 146*CHq1[3, 3] + 198*CHq3[3, 3])) - 
      8*MW2^4*MZ2^2*(12*MT2^2*(18*CHd[3, 3] + 19*CHq3[3, 3]) + 
        3*MT2*MZ2*(18*CHd[3, 3] + 93*CHq1[3, 3] + 139*CHq3[3, 3]) - 
        2*MZ2^2*(277*CHd[3, 3] + 422*CHq1[3, 3] + 258*CHq3[3, 3])) + 
      8*MW2^3*MZ2^3*(9*MT2^2*(30*CHd[3, 3] - 35*CHq1[3, 3] - 23*CHq3[3, 3]) + 
        9*MT2*MZ2*(33*CHd[3, 3] - 12*CHq1[3, 3] - CHq3[3, 3]) + 
        MZ2^2*(-131*CHd[3, 3] + 284*CHq1[3, 3] + 340*CHq3[3, 3])) + 
      6*MW2^2*MZ2^4*(-2*MZ2^2*(44*CHd[3, 3] + 69*CHq1[3, 3] - 4*CHq3[3, 3]) + 
        MT2*MZ2*(18*CHd[3, 3] + 351*CHq1[3, 3] + 329*CHq3[3, 3]) + 
        MT2^2*(462*CHq1[3, 3] + 466*CHq3[3, 3]))))/
    (2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(5*MZ2^7*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
      MW2*MZ2^5*(5*MH2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
        MZ2*(59*CHd[3, 3] + 58*(CHq1[3, 3] + CHq3[3, 3]))) - 
      16*MW2^5*MZ2*(MH2*(-CHd[3, 3] + CHq1[3, 3] + CHq3[3, 3]) + 
        MZ2*(11*CHd[1, 1] + 11*CHd[2, 2] + 147*CHd[3, 3] + 11*CHe[1, 1] + 
          11*CHe[2, 2] + 11*CHe[3, 3] + 11*CHl1[1, 1] + 11*CHl1[2, 2] + 
          11*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 5*CHl3[3, 3] - 
          11*CHq1[1, 1] - 11*CHq1[2, 2] - 131*CHq1[3, 3] - 15*CHq3[1, 1] - 
          15*CHq3[2, 2] - 131*CHq3[3, 3] - 22*CHu[1, 1] - 22*CHu[2, 2])) + 
      4*MW2^3*MZ2^3*(-5*MH2*(2*CHd[3, 3] + 7*(CHq1[3, 3] + CHq3[3, 3])) + 
        MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 11*CHd[3, 3] + 8*CHe[1, 1] + 
          8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] + 
          8*CHl1[3, 3] + 12*CHl3[1, 1] + 12*CHl3[2, 2] + 12*CHl3[3, 3] - 
          8*CHq1[1, 1] - 8*CHq1[2, 2] - 238*CHq1[3, 3] + 36*CHq3[1, 1] + 
          36*CHq3[2, 2] - 238*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2])) + 
      4*MW2^4*MZ2^2*(-35*MH2*CHd[3, 3] + 29*MH2*(CHq1[3, 3] + CHq3[3, 3]) + 
        2*MZ2*(7*CHd[1, 1] + 7*CHd[2, 2] - 212*CHd[3, 3] + 7*CHe[1, 1] + 
          7*CHe[2, 2] + 7*CHe[3, 3] + 7*CHl1[1, 1] + 7*CHl1[2, 2] + 
          7*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 5*CHl3[3, 3] - 
          7*CHq1[1, 1] - 7*CHq1[2, 2] - 188*CHq1[3, 3] - 15*CHq3[1, 1] - 
          15*CHq3[2, 2] - 188*CHq3[3, 3] - 14*CHu[1, 1] - 14*CHu[2, 2])) + 
      MW2^2*MZ2^4*(29*MH2*CHd[3, 3] - 2*MH2*(CHq1[3, 3] + CHq3[3, 3]) - 
        10*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] - 21*CHd[3, 3] + 4*CHe[1, 1] + 
          4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
          4*CHl1[3, 3] - 4*CHl3[1, 1] - 4*CHl3[2, 2] - 4*CHl3[3, 3] - 
          4*CHq1[1, 1] - 4*CHq1[2, 2] - 10*CHq1[3, 3] - 12*CHq3[1, 1] - 
          12*CHq3[2, 2] - 10*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
      32*MW2^6*(MH2*(-CHd[3, 3] + CHq1[3, 3] + CHq3[3, 3]) + 
        2*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 5*CHd[3, 3] + 4*CHe[1, 1] + 
          4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
          4*CHl1[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 3*CHq1[3, 3] - 
          3*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) - 
      128*MW2^7*(CHd[1, 1] + CHd[2, 2] + 5*CHd[3, 3] + CHe[1, 1] + 
        CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
        CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
        3*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 3*CHq3[3, 3] - 
        2*CHu[1, 1] - 2*CHu[2, 2])))/(2*CW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (B0i[bb0, 0, 0, MW2]*
     (MW2^2*(-64*MW2^6*MZ2^2*(33*CHd[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] + 
          4*CHl3[3, 3] - 18*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] - 
          23*CHq3[3, 3]) - 128*MW2^7*MZ2*(CHd[3, 3] - 19*CHq1[3, 3] - 
          9*CHq3[3, 3]) + 512*MW2^8*(3*CHd[3, 3] - 3*CHq1[3, 3] - 
          2*CHq3[3, 3]) + 5*MZ2^7*(MH2 + MZ2)*(CHd[3, 3] + 
          2*(CHq1[3, 3] + CHq3[3, 3])) - 8*MW2^4*MZ2^3*(389*MZ2*CHd[3, 3] + 
          2*MZ2*(6*CHl3[1, 1] + 6*CHl3[2, 2] + 6*CHl3[3, 3] - 
            421*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 
            343*CHq3[3, 3]) + 2*MH2*(-CHd[3, 3] + CHq1[3, 3] + CHq3[3, 3])) + 
        16*MW2^5*MZ2^2*(MZ2*(109*CHd[3, 3] + 16*CHl3[1, 1] + 16*CHl3[2, 2] + 
            16*CHl3[3, 3] - 271*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] - 
            195*CHq3[3, 3]) + 2*MH2*(-CHd[3, 3] + CHq1[3, 3] + CHq3[3, 3])) + 
        MW2*MZ2^6*(29*MH2*CHd[3, 3] - 2*MH2*(CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2*(567*CHd[3, 3] + 1074*CHq1[3, 3] + 794*CHq3[3, 3])) - 
        4*MW2^3*MZ2^4*(35*MH2*CHd[3, 3] - 29*MH2*(CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2*(632*CHd[3, 3] - 4*CHl3[1, 1] - 4*CHl3[2, 2] - 4*CHl3[3, 3] + 
            961*CHq1[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2] + 
            807*CHq3[3, 3])) + 2*MW2^2*MZ2^5*
         (MZ2*(475*CHd[3, 3] + 40*CHl3[1, 1] + 40*CHl3[2, 2] + 
            40*CHl3[3, 3] - 844*CHq1[3, 3] + 120*CHq3[1, 1] + 
            120*CHq3[2, 2] - 772*CHq3[3, 3]) - 10*MH2*(2*CHd[3, 3] + 
            7*(CHq1[3, 3] + CHq3[3, 3])))) - 
      2*MT2*MW2*(384*MW2^8*(4*CHd[3, 3] - 4*CHq1[3, 3] - 3*CHq3[3, 3]) + 
        5*MZ2^7*(MH2 + MZ2)*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
        MW2*MZ2^6*(29*MH2*CHd[3, 3] - 2*MH2*(CHq1[3, 3] + CHq3[3, 3]) + 
          2*MZ2*(252*CHd[3, 3] + 474*CHq1[3, 3] + 359*CHq3[3, 3])) + 
        4*MW2^5*MZ2^2*(8*MH2*(-CHd[3, 3] + CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2*(202*CHd[3, 3] + 64*CHl3[1, 1] + 64*CHl3[2, 2] + 
            64*CHl3[3, 3] - 925*CHq1[3, 3] + 192*CHq3[1, 1] + 
            192*CHq3[2, 2] - 863*CHq3[3, 3] - 33*CHu[3, 3])) + 
        MW2^2*MZ2^5*(-20*MH2*(2*CHd[3, 3] + 7*(CHq1[3, 3] + CHq3[3, 3])) + 
          MZ2*(995*CHd[3, 3] + 80*CHl3[1, 1] + 80*CHl3[2, 2] + 
            80*CHl3[3, 3] - 1190*CHq1[3, 3] + 240*CHq3[1, 1] + 
            240*CHq3[2, 2] - 1246*CHq3[3, 3] - 30*CHu[3, 3])) - 
        2*MW2^4*MZ2^3*(8*MH2*(-CHd[3, 3] + CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2*(1322*CHd[3, 3] + 48*CHl3[1, 1] + 48*CHl3[2, 2] + 
            48*CHl3[3, 3] - 2519*CHq1[3, 3] + 144*CHq3[1, 1] + 
            144*CHq3[2, 2] - 2133*CHq3[3, 3] - 21*CHu[3, 3])) - 
        2*MW2^3*MZ2^4*(70*MH2*CHd[3, 3] - 58*MH2*(CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2*(877*CHd[3, 3] - 8*CHl3[1, 1] - 8*CHl3[2, 2] - 8*CHl3[3, 3] + 
            1673*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] + 
            1356*CHq3[3, 3] - 12*CHu[3, 3])) - 16*MW2^6*MZ2^2*
         (150*CHd[3, 3] + 16*CHl3[1, 1] + 16*CHl3[2, 2] + 16*CHl3[3, 3] - 
          78*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] - 161*CHq3[3, 3] - 
          12*CHu[3, 3]) - 32*MW2^7*MZ2*(4*CHd[3, 3] - 79*CHq1[3, 3] - 
          31*CHq3[3, 3] + 3*CHu[3, 3])) + 
      MT2^2*(1536*MW2^8*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
        5*MZ2^7*(MH2 + MZ2)*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
        MW2*MZ2^6*(29*MH2*CHd[3, 3] - 2*MH2*(CHq1[3, 3] + CHq3[3, 3]) + 
          15*MZ2*(33*CHd[3, 3] + 62*CHq1[3, 3] + 54*CHq3[3, 3])) + 
        2*MW2^2*MZ2^5*(-10*MH2*(2*CHd[3, 3] + 7*(CHq1[3, 3] + CHq3[3, 3])) + 
          MZ2*(475*CHd[3, 3] + 40*CHl3[1, 1] + 40*CHl3[2, 2] + 
            40*CHl3[3, 3] - 568*CHq1[3, 3] + 120*CHq3[1, 1] + 
            120*CHq3[2, 2] - 680*CHq3[3, 3] - 60*CHu[3, 3])) + 
        16*MW2^5*MZ2^2*(2*MH2*(-CHd[3, 3] + CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2*(55*CHd[3, 3] + 16*CHl3[1, 1] + 16*CHl3[2, 2] + 16*CHl3[3, 3] - 
            292*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] - 332*CHq3[3, 3] - 
            33*CHu[3, 3])) - 4*MW2^3*MZ2^4*(35*MH2*CHd[3, 3] - 
          29*MH2*(CHq1[3, 3] + CHq3[3, 3]) + MZ2*(398*CHd[3, 3] - 
            4*CHl3[1, 1] - 4*CHl3[2, 2] - 4*CHl3[3, 3] + 733*CHq1[3, 3] - 
            12*CHq3[1, 1] - 12*CHq3[2, 2] + 627*CHq3[3, 3] - 24*CHu[3, 3])) - 
        8*MW2^4*MZ2^3*(2*MH2*(-CHd[3, 3] + CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2*(245*CHd[3, 3] + 12*CHl3[1, 1] + 12*CHl3[2, 2] + 
            12*CHl3[3, 3] - 623*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] - 
            613*CHq3[3, 3] - 21*CHu[3, 3])) - 64*MW2^6*MZ2^2*
         (51*CHd[3, 3] + 2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 2*CHl3[3, 3] - 
            12*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] - 25*CHq3[3, 3] - 
            6*CHu[3, 3])) - 128*MW2^7*MZ2*(CHd[3, 3] - 22*CHq1[3, 3] - 
          14*CHq3[3, 3] + 3*CHu[3, 3])) + 4*MT2^3*MW2*
       (2*MW2^2 - MW2*MZ2 - MZ2^2)*(32*MW2^4*CHq3[3, 3] + 
        12*MW2^2*MZ2^2*(6*CHd[3, 3] - 3*CHq1[3, 3] - 2*CHq3[3, 3] - 
          3*CHu[3, 3]) - 8*MW2^3*MZ2*(3*CHq1[3, 3] + 7*CHq3[3, 3] - 
          3*CHu[3, 3]) - MZ2^4*(9*CHd[3, 3] + 3*CHq1[3, 3] + 13*CHq3[3, 3] + 
          15*CHu[3, 3]) + MW2*MZ2^3*(18*CHd[3, 3] + 63*CHq1[3, 3] + 
          61*CHq3[3, 3] + 27*CHu[3, 3]))))/(2*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2*SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)^2*(8*MW2^3*MZ2^2*(36*CHd[3, 3] - 9*CHq1[3, 3] - 
          11*CHq3[3, 3]) + MZ2^5*(9*CHd[3, 3] + 18*CHq1[3, 3] - 
          2*CHq3[3, 3]) + 128*MW2^5*CHq3[3, 3] - 16*MW2^4*MZ2*
         (9*CHq1[3, 3] + 13*CHq3[3, 3]) - 2*MW2*MZ2^4*(27*CHd[3, 3] + 
          36*CHq1[3, 3] + 58*CHq3[3, 3]) + 2*MW2^2*MZ2^3*
         (135*CHq1[3, 3] + 143*CHq3[3, 3])) - MT2^3*MZ2*SW2*
       (48*MW2^2*MZ2^2*(6*CHd[3, 3] - 3*CHq1[3, 3] - 2*CHq3[3, 3]) + 
        128*MW2^4*CHq3[3, 3] + 2*MW2*MZ2^3*(36*CHd[3, 3] + 126*CHq1[3, 3] + 
          122*CHq3[3, 3] - 9*CHu[3, 3]) - 16*MW2^3*MZ2*(6*CHq1[3, 3] + 
          14*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(36*CHd[3, 3] + 
          12*CHq1[3, 3] + 52*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2^2*MZ2*(MZ2^5*(-9*CHd[3, 3] - 18*CHq1[3, 3] + 2*CHq3[3, 3]) + 
        32*MW2^5*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) - 
        2*MW2^2*MZ2^3*(54*CHd[3, 3] + 327*CHq1[3, 3] + 323*CHq3[3, 3] - 
          3*CHu[3, 3]) + 32*MW2^4*MZ2*(6*CHq1[3, 3] + 20*CHq3[3, 3] + 
          3*CHu[3, 3]) - 4*MW2^3*MZ2^2*(180*CHd[3, 3] - 81*CHq1[3, 3] - 
          49*CHq3[3, 3] + 9*CHu[3, 3]) + 2*MW2*MZ2^4*(54*CHd[3, 3] + 
          30*CHq1[3, 3] + 112*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2*MW2*(384*MW2^6*CHq3[3, 3] + 2*MW2^3*MZ2^3*(396*CHd[3, 3] + 
          246*CHq1[3, 3] + 98*CHq3[3, 3] - 39*CHu[3, 3]) + 
        MW2*MZ2^5*(300*CHq1[3, 3] + 68*CHq3[3, 3] - 21*CHu[3, 3]) - 
        16*MW2^5*MZ2*(30*CHq1[3, 3] + 14*CHq3[3, 3] - 3*CHu[3, 3]) + 
        16*MW2^4*MZ2^2*(54*CHd[3, 3] - 39*CHq1[3, 3] - 38*CHq3[3, 3] + 
          3*CHu[3, 3]) - 2*MZ2^6*(18*CHd[3, 3] - 24*CHq1[3, 3] + 
          56*CHq3[3, 3] + 15*CHu[3, 3]) + MW2^2*MZ2^4*(324*CHd[3, 3] + 
          264*CHq1[3, 3] + 296*CHq3[3, 3] + 33*CHu[3, 3]))))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(-6*MT2^2*MZ2^2*SW2^2*
       (48*MW2^2*MZ2^2*(6*CHd[3, 3] - 3*CHq1[3, 3] - 2*CHq3[3, 3]) + 
        128*MW2^4*CHq3[3, 3] + 2*MW2*MZ2^3*(36*CHd[3, 3] + 126*CHq1[3, 3] + 
          122*CHq3[3, 3] - 9*CHu[3, 3]) - 16*MW2^3*MZ2*(6*CHq1[3, 3] + 
          14*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(36*CHd[3, 3] + 
          12*CHq1[3, 3] + 52*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2*(256*MW2^7*(8*CHd[3, 3] - 8*CHq1[3, 3] - 11*CHq3[3, 3]) - 
        3*MW2^2*MZ2^5*(572*CHd[3, 3] + 850*CHq1[3, 3] + 930*CHq3[3, 3] - 
          103*CHu[3, 3]) - 48*MW2^5*MZ2^2*(28*CHd[3, 3] + 98*CHq1[3, 3] + 
          120*CHq3[3, 3] - 11*CHu[3, 3]) + 4*MW2^4*MZ2^3*
         (860*CHd[3, 3] - 176*CHq1[3, 3] - 128*CHq3[3, 3] - 3*CHu[3, 3]) + 
        12*MW2^3*MZ2^4*(-162*CHd[3, 3] + 393*CHq1[3, 3] + 431*CHq3[3, 3] + 
          CHu[3, 3]) - 96*MW2^6*MZ2*(24*CHd[3, 3] - 60*CHq1[3, 3] - 
          72*CHq3[3, 3] + 11*CHu[3, 3]) + 3*MZ2^7*(36*CHd[3, 3] + 
          12*CHq1[3, 3] + 52*CHq3[3, 3] + 15*CHu[3, 3]) + 
        2*MW2*MZ2^6*(127*CHd[3, 3] - 253*CHq1[3, 3] - 181*CHq3[3, 3] + 
          87*CHu[3, 3])) + 2*MW2*(768*MW2^7*CHq3[3, 3] + 
        32*MW2^6*MZ2*(16*CHd[3, 3] - 43*(CHq1[3, 3] + CHq3[3, 3])) - 
        6*MW2^2*MZ2^5*(54*CHd[3, 3] + 285*CHq1[3, 3] + 343*CHq3[3, 3] - 
          14*CHu[3, 3]) + 96*MW2^5*MZ2^2*(12*CHd[3, 3] + 3*CHq1[3, 3] - 
          8*CHq3[3, 3] - 2*CHu[3, 3]) + 3*MW2*MZ2^6*(127*CHd[3, 3] + 
          101*CHq1[3, 3] + 169*CHq3[3, 3] + 16*CHu[3, 3]) + 
        12*MW2^4*MZ2^3*(80*CHd[3, 3] + 97*CHq1[3, 3] + 133*CHq3[3, 3] + 
          32*CHu[3, 3]) - MZ2^7*(4*CHd[3, 3] + 23*CHq1[3, 3] - 
          97*CHq3[3, 3] + 60*CHu[3, 3]) - 2*MW2^3*MZ2^4*
         (974*CHd[3, 3] - 677*CHq1[3, 3] - 617*CHq3[3, 3] + 132*CHu[3, 3]))))/
    (3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^4*MZ2^3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       SW2^2*(2*MW2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
        MZ2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3]))) - 
      2*MT2*MW2^3*MZ2*SW2*(128*MW2^6*(8*CHd[3, 3] - 8*CHq1[3, 3] - 
          5*CHq3[3, 3]) + MZ2^6*(7*CHd[3, 3] + 14*CHq1[3, 3] + 
          254*CHq3[3, 3]) - 6*MW2*MZ2^5*(27*CHd[3, 3] + 11*CHq1[3, 3] + 
          33*CHq3[3, 3] - 20*CHu[3, 3]) + 8*MW2^3*MZ2^3*
         (545*CHd[3, 3] - 83*CHq1[3, 3] + 64*CHq3[3, 3] - 18*CHu[3, 3]) - 
        384*MW2^5*MZ2*(3*CHd[3, 3] - 6*CHq1[3, 3] - 8*CHq3[3, 3] + 
          CHu[3, 3]) + 12*MW2^2*MZ2^4*(111*CHd[3, 3] + 240*CHq1[3, 3] + 
          218*CHq3[3, 3] + 2*CHu[3, 3]) + 48*MW2^4*MZ2^2*
         (24*CHd[3, 3] - 92*CHq1[3, 3] - 117*CHq3[3, 3] + 8*CHu[3, 3])) + 
      3*MT2^4*(128*MW2^7*CHq3[3, 3] - 15*MZ2^7*(CHd[3, 3] + 
          2*(CHq1[3, 3] + CHq3[3, 3])) + 6*MW2^3*MZ2^4*(34*CHd[3, 3] - 
          69*CHq1[3, 3] - 67*CHq3[3, 3] - 7*CHu[3, 3]) + 
        48*MW2^5*MZ2^2*(8*CHd[3, 3] - 4*CHq1[3, 3] + CHq3[3, 3] - 
          4*CHu[3, 3]) + 6*MW2^2*MZ2^5*(17*CHd[3, 3] + 50*CHq1[3, 3] + 
          52*CHq3[3, 3] - 4*CHu[3, 3]) - 96*MW2^6*MZ2*(CHq1[3, 3] + 
          3*CHq3[3, 3] - CHu[3, 3]) + MW2*MZ2^6*(-69*CHd[3, 3] + 
          12*CHq1[3, 3] - 28*CHq3[3, 3] + 30*CHu[3, 3]) + 
        4*MW2^4*MZ2^3*(-30*CHd[3, 3] + 105*CHq1[3, 3] + 65*CHq3[3, 3] + 
          33*CHu[3, 3])) + MT2^3*MW2*(2048*MW2^7*(CHd[3, 3] - CHq1[3, 3] - 
          CHq3[3, 3]) + 3*MZ2^7*(69*CHd[3, 3] + 138*CHq1[3, 3] + 
          28*CHq3[3, 3]) + MW2*MZ2^6*(1325*CHd[3, 3] + 448*CHq1[3, 3] + 
          892*CHq3[3, 3] - 420*CHu[3, 3]) + 8*MW2^4*MZ2^3*
         (610*CHd[3, 3] + 137*CHq1[3, 3] + 500*CHq3[3, 3] - 231*CHu[3, 3]) - 
        6*MW2^2*MZ2^5*(382*CHd[3, 3] + 1157*CHq1[3, 3] + 1104*CHq3[3, 3] - 
          56*CHu[3, 3]) - 96*MW2^5*MZ2^2*(8*CHd[3, 3] + 64*CHq1[3, 3] + 
          87*CHq3[3, 3] - 28*CHu[3, 3]) - 192*MW2^6*MZ2*
         (12*CHd[3, 3] - 27*CHq1[3, 3] - 30*CHq3[3, 3] + 7*CHu[3, 3]) + 
        12*MW2^3*MZ2^4*(-501*CHd[3, 3] + 666*CHq1[3, 3] + 524*CHq3[3, 3] + 
          49*CHu[3, 3])) - MT2^2*MW2^2*
       (MZ2^7*(227*CHd[3, 3] + 454*CHq1[3, 3] - 446*CHq3[3, 3]) + 
        128*MW2^7*(32*CHd[3, 3] - 32*CHq1[3, 3] - 23*CHq3[3, 3]) + 
        4*MW2^4*MZ2^3*(2506*CHd[3, 3] + 1925*CHq1[3, 3] + 3665*CHq3[3, 3] - 
          627*CHu[3, 3]) + MW2*MZ2^6*(1729*CHd[3, 3] + 716*CHq1[3, 3] + 
          1676*CHq3[3, 3] - 570*CHu[3, 3]) - 6*MW2^2*MZ2^5*
         (747*CHd[3, 3] + 1940*CHq1[3, 3] + 1792*CHq3[3, 3] - 76*CHu[3, 3]) - 
        32*MW2^6*MZ2*(176*CHd[3, 3] - 329*CHq1[3, 3] - 335*CHq3[3, 3] + 
          57*CHu[3, 3]) + 48*MW2^5*MZ2^2*(72*CHd[3, 3] - 356*CHq1[3, 3] - 
          451*CHq3[3, 3] + 76*CHu[3, 3]) + 2*MW2^3*MZ2^4*
         (-5438*CHd[3, 3] + 6713*CHq1[3, 3] + 4367*CHq3[3, 3] + 
          399*CHu[3, 3]))))/(3*(MT2 - MW2)^2*MW2*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-3*MT2^2*MZ2*SW2*(4096*MW2^6*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) - 
       2*MW2*MZ2^5*(1568*CHd[3, 3] + 2194*CHq1[3, 3] + 2539*CHq3[3, 3] - 
         249*CHu[3, 3]) - 32*MW2^4*MZ2^2*(28*CHd[3, 3] + 233*CHq1[3, 3] + 
         356*CHq3[3, 3] - 39*CHu[3, 3]) + 8*MW2^3*MZ2^3*
        (1414*CHd[3, 3] - 586*CHq1[3, 3] - 181*CHq3[3, 3] - 36*CHu[3, 3]) + 
       45*MZ2^6*(5*CHd[3, 3] - 4*CHq1[3, 3] + 6*CHq3[3, 3] + 2*CHu[3, 3]) - 
       4*MW2^2*MZ2^4*(403*CHd[3, 3] - 2950*CHq1[3, 3] - 2956*CHq3[3, 3] + 
         3*CHu[3, 3]) - 64*MW2^5*MZ2*(8*CHd[3, 3] - 80*CHq1[3, 3] - 
         155*CHq3[3, 3] + 24*CHu[3, 3])) + 
     MW2*(13824*MW2^8*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
       MZ2^8*((423 - 44*Pi^2)*CHd[3, 3] + 16*(-9 + 2*Pi^2)*CHq1[3, 3] + 
         8*(-33 + 4*Pi^2)*CHq3[3, 3]) + 128*MW2^7*MZ2*
        (4*(31 + Pi^2)*CHd[3, 3] + (38 - 4*Pi^2)*CHq1[3, 3] - 
         (97 + 4*Pi^2)*CHq3[3, 3]) + MW2*MZ2^7*(-240*CHd[1, 1] - 
         240*CHd[2, 2] + 8495*CHd[3, 3] - 196*Pi^2*CHd[3, 3] - 
         240*CHe[1, 1] - 240*CHe[2, 2] - 240*CHe[3, 3] - 240*CHl1[1, 1] - 
         240*CHl1[2, 2] - 240*CHl1[3, 3] + 240*CHl3[1, 1] + 240*CHl3[2, 2] + 
         240*CHl3[3, 3] + 240*CHq1[1, 1] + 240*CHq1[2, 2] + 
         19744*CHq1[3, 3] - 704*Pi^2*CHq1[3, 3] + 720*CHq3[1, 1] + 
         720*CHq3[2, 2] + 18580*CHq3[3, 3] - 704*Pi^2*CHq3[3, 3] + 
         480*CHu[1, 1] + 480*CHu[2, 2] - 240*CHu[3, 3]) - 
       64*MW2^6*MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 735*CHd[3, 3] + 
         20*Pi^2*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 
         12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] - 12*CHl3[1, 1] - 
         12*CHl3[2, 2] - 12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 
         675*CHq1[3, 3] - 8*Pi^2*CHq1[3, 3] - 36*CHq3[1, 1] - 36*CHq3[2, 2] - 
         1152*CHq3[3, 3] - 8*Pi^2*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] + 
         12*CHu[3, 3]) + 48*MW2^5*MZ2^3*(32*CHd[1, 1] + 32*CHd[2, 2] + 
         2436*CHd[3, 3] - 28*Pi^2*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] + 
         32*CHe[3, 3] + 32*CHl1[1, 1] + 32*CHl1[2, 2] + 32*CHl1[3, 3] - 
         32*CHl3[1, 1] - 32*CHl3[2, 2] - 32*CHl3[3, 3] - 32*CHq1[1, 1] - 
         32*CHq1[2, 2] - 3116*CHq1[3, 3] + 52*Pi^2*CHq1[3, 3] - 
         96*CHq3[1, 1] - 96*CHq3[2, 2] - 3451*CHq3[3, 3] + 
         52*Pi^2*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2] + 32*CHu[3, 3]) + 
       6*MW2^2*MZ2^6*(32*CHd[1, 1] + 32*CHd[2, 2] + 3339*CHd[3, 3] + 
         8*Pi^2*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] + 32*CHe[3, 3] + 
         32*CHl1[1, 1] + 32*CHl1[2, 2] + 32*CHl1[3, 3] - 32*CHl3[1, 1] - 
         32*CHl3[2, 2] - 32*CHl3[3, 3] - 32*CHq1[1, 1] - 32*CHq1[2, 2] - 
         4370*CHq1[3, 3] + 160*Pi^2*CHq1[3, 3] - 96*CHq3[1, 1] - 
         96*CHq3[2, 2] - 5074*CHq3[3, 3] + 160*Pi^2*CHq3[3, 3] - 
         64*CHu[1, 1] - 64*CHu[2, 2] + 32*CHu[3, 3]) + 
       4*MW2^3*MZ2^5*(84*CHd[1, 1] + 84*CHd[2, 2] - 15807*CHd[3, 3] + 
         304*Pi^2*CHd[3, 3] + 84*CHe[1, 1] + 84*CHe[2, 2] + 84*CHe[3, 3] + 
         84*CHl1[1, 1] + 84*CHl1[2, 2] + 84*CHl1[3, 3] - 84*CHl3[1, 1] - 
         84*CHl3[2, 2] - 84*CHl3[3, 3] - 84*CHq1[1, 1] - 84*CHq1[2, 2] - 
         28251*CHq1[3, 3] + 512*Pi^2*CHq1[3, 3] - 252*CHq3[1, 1] - 
         252*CHq3[2, 2] - 26862*CHq3[3, 3] + 512*Pi^2*CHq3[3, 3] - 
         168*CHu[1, 1] - 168*CHu[2, 2] + 84*CHu[3, 3]) - 
       8*MW2^4*MZ2^4*(132*CHd[1, 1] + 132*CHd[2, 2] + 9257*CHd[3, 3] - 
         136*Pi^2*CHd[3, 3] + 132*CHe[1, 1] + 132*CHe[2, 2] + 132*CHe[3, 3] + 
         132*CHl1[1, 1] + 132*CHl1[2, 2] + 132*CHl1[3, 3] - 132*CHl3[1, 1] - 
         132*CHl3[2, 2] - 132*CHl3[3, 3] - 132*CHq1[1, 1] - 132*CHq1[2, 2] - 
         29369*CHq1[3, 3] + 604*Pi^2*CHq1[3, 3] - 396*CHq3[1, 1] - 
         396*CHq3[2, 2] - 29717*CHq3[3, 3] + 604*Pi^2*CHq3[3, 3] - 
         264*CHu[1, 1] - 264*CHu[2, 2] + 132*CHu[3, 3])) - 
     MT2*(26112*MW2^8*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
       MZ2^8*((423 - 44*Pi^2)*CHd[3, 3] + 16*(-9 + 2*Pi^2)*CHq1[3, 3] + 
         8*(-33 + 4*Pi^2)*CHq3[3, 3]) + 3*MW2^2*MZ2^6*
        (64*CHd[1, 1] + 64*CHd[2, 2] + 9877*CHd[3, 3] + 16*Pi^2*CHd[3, 3] + 
         64*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] + 64*CHl1[1, 1] + 
         64*CHl1[2, 2] + 64*CHl1[3, 3] - 64*CHl3[1, 1] - 64*CHl3[2, 2] - 
         64*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] - 5828*CHq1[3, 3] + 
         320*Pi^2*CHq1[3, 3] - 192*CHq3[1, 1] - 192*CHq3[2, 2] - 
         5880*CHq3[3, 3] + 320*Pi^2*CHq3[3, 3] - 128*CHu[1, 1] - 
         128*CHu[2, 2] - 344*CHu[3, 3]) - 32*MW2^6*MZ2^2*
        (24*CHd[1, 1] + 24*CHd[2, 2] + 1506*CHd[3, 3] + 40*Pi^2*CHd[3, 3] + 
         24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 24*CHl1[1, 1] + 
         24*CHl1[2, 2] + 24*CHl1[3, 3] - 24*CHl3[1, 1] - 24*CHl3[2, 2] - 
         24*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 171*CHq1[3, 3] - 
         16*Pi^2*CHq1[3, 3] - 72*CHq3[1, 1] - 72*CHq3[2, 2] - 
         144*CHq3[3, 3] - 16*Pi^2*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2] - 
         237*CHu[3, 3]) + 24*MW2^5*MZ2^3*(64*CHd[1, 1] + 64*CHd[2, 2] + 
         6722*CHd[3, 3] - 56*Pi^2*CHd[3, 3] + 64*CHe[1, 1] + 64*CHe[2, 2] + 
         64*CHe[3, 3] + 64*CHl1[1, 1] + 64*CHl1[2, 2] + 64*CHl1[3, 3] - 
         64*CHl3[1, 1] - 64*CHl3[2, 2] - 64*CHl3[3, 3] - 64*CHq1[1, 1] - 
         64*CHq1[2, 2] - 6210*CHq1[3, 3] + 104*Pi^2*CHq1[3, 3] - 
         192*CHq3[1, 1] - 192*CHq3[2, 2] - 5929*CHq3[3, 3] + 
         104*Pi^2*CHq3[3, 3] - 128*CHu[1, 1] - 128*CHu[2, 2] - 
         128*CHu[3, 3]) + 64*MW2^7*MZ2*(8*(4 + Pi^2)*CHd[3, 3] + 
         (508 - 8*Pi^2)*CHq1[3, 3] + 517*CHq3[3, 3] - 8*Pi^2*CHq3[3, 3] - 
         72*CHu[3, 3]) - 4*MW2^4*MZ2^4*(264*CHd[1, 1] + 264*CHd[2, 2] + 
         28693*CHd[3, 3] - 272*Pi^2*CHd[3, 3] + 264*CHe[1, 1] + 
         264*CHe[2, 2] + 264*CHe[3, 3] + 264*CHl1[1, 1] + 264*CHl1[2, 2] + 
         264*CHl1[3, 3] - 264*CHl3[1, 1] - 264*CHl3[2, 2] - 264*CHl3[3, 3] - 
         264*CHq1[1, 1] - 264*CHq1[2, 2] - 74506*CHq1[3, 3] + 
         1208*Pi^2*CHq1[3, 3] - 792*CHq3[1, 1] - 792*CHq3[2, 2] - 
         73006*CHq3[3, 3] + 1208*Pi^2*CHq3[3, 3] - 528*CHu[1, 1] - 
         528*CHu[2, 2] + 57*CHu[3, 3]) - 2*MW2*MZ2^7*(120*CHd[1, 1] + 
         120*CHd[2, 2] - 4153*CHd[3, 3] + 98*Pi^2*CHd[3, 3] + 120*CHe[1, 1] + 
         120*CHe[2, 2] + 120*CHe[3, 3] + 120*CHl1[1, 1] + 120*CHl1[2, 2] + 
         120*CHl1[3, 3] - 120*CHl3[1, 1] - 120*CHl3[2, 2] - 120*CHl3[3, 3] - 
         120*CHq1[1, 1] - 120*CHq1[2, 2] - 10628*CHq1[3, 3] + 
         352*Pi^2*CHq1[3, 3] - 360*CHq3[1, 1] - 360*CHq3[2, 2] - 
         9641*CHq3[3, 3] + 352*Pi^2*CHq3[3, 3] - 240*CHu[1, 1] - 
         240*CHu[2, 2] + 255*CHu[3, 3]) + 2*MW2^3*MZ2^5*
        (168*CHd[1, 1] + 168*CHd[2, 2] - 36816*CHd[3, 3] + 
         608*Pi^2*CHd[3, 3] + 168*CHe[1, 1] + 168*CHe[2, 2] + 168*CHe[3, 3] + 
         168*CHl1[1, 1] + 168*CHl1[2, 2] + 168*CHl1[3, 3] - 168*CHl3[1, 1] - 
         168*CHl3[2, 2] - 168*CHl3[3, 3] - 168*CHq1[1, 1] - 168*CHq1[2, 2] - 
         82242*CHq1[3, 3] + 1024*Pi^2*CHq1[3, 3] - 504*CHq3[1, 1] - 
         504*CHq3[2, 2] - 81345*CHq3[3, 3] + 1024*Pi^2*CHq3[3, 3] - 
         336*CHu[1, 1] - 336*CHu[2, 2] + 933*CHu[3, 3])))/
    (18*(MT2 - MW2)*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*(-1/3*(MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*
      (-(MZ2^2*(12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 3, 3, 1] + 12*Cdd[2, 2, 3, 3] + 
          4*Cdd[2, 3, 3, 2] + 16*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 3, 3] + 6*Cld[1, 1, 3, 3] + 
          6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 3, 3] + 12*Clq1[1, 1, 3, 3] + 
          12*Clq1[2, 2, 3, 3] + 12*Clq1[3, 3, 3, 3] - 6*Cqd1[1, 1, 3, 3] - 
          6*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] + 
          9*Cqd1[3, 3, 3, 3] + 12*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 
          12*Cqe[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          24*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 16*Cqq1[3, 3, 3, 3] - 
          12*Cqq3[1, 3, 3, 1] - 12*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 
          24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
          12*Cud1[2, 2, 3, 3])) + 4*MW2^2*(6*Cdd[1, 1, 3, 3] + 
         2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
         8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
         3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 3, 3] + 
         3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 3, 3] - 
         3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 
         3*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 3, 3] - 
         3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqe[3, 3, 1, 1] - 
         3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] - 
         2*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
         8*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] - 
         18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
         6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 3, 3] - 
         6*Cud1[2, 2, 3, 3]) - 2*MW2*MZ2*(6*Cdd[1, 1, 3, 3] + 
         2*Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
         8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 3, 3] + 
         3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 3, 3] + 
         3*Cld[3, 3, 3, 3] - 12*Clq1[1, 1, 3, 3] - 12*Clq1[2, 2, 3, 3] - 
         12*Clq1[3, 3, 3, 3] - 6*Clq3[1, 1, 3, 3] - 6*Clq3[2, 2, 3, 3] - 
         6*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 3, 3] - 
         12*Cqd1[3, 3, 1, 1] - 12*Cqd1[3, 3, 2, 2] - 18*Cqd1[3, 3, 3, 3] - 
         12*Cqe[3, 3, 1, 1] - 12*Cqe[3, 3, 2, 2] - 12*Cqe[3, 3, 3, 3] + 
         24*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 24*Cqq1[2, 2, 3, 3] - 
         2*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[1, 3, 3, 1] - 36*Cqq3[2, 2, 3, 3] + 18*Cqq3[2, 3, 3, 2] - 
         8*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 1, 1] + 24*Cqu1[3, 3, 2, 2] - 
         6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 3, 3])))/
     ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (2*MW2*MZ2*(3*Cqd1[3, 3, 3, 3] + 30*Cqq1[3, 3, 3, 3] - 
        10*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 3, 3]) + 
      8*MW2^2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 2*Cqq3[3, 3, 3, 3] - 
        3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
      MZ2^2*(3*Cqd1[3, 3, 3, 3] + 4*(3*Cqq1[3, 3, 3, 3] - Cqq3[3, 3, 3, 3] + 
          6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]))))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*(2*MW2 + MZ2)*SW2*
     (8*MW2^2*(-6*MT2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2*(6*Cdd[1, 1, 3, 3] - Cdd[1, 3, 3, 1] + 6*Cdd[2, 2, 3, 3] - 
          Cdd[2, 3, 3, 2] + 5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 3, 3] + 
          3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 3, 3] + 3*Cld[1, 1, 3, 3] + 
          3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 3, 3] - 
          3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 
          3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] - 3*Cqd1[1, 1, 3, 3] - 
          3*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 3*Cqe[3, 3, 1, 1] - 3*Cqe[3, 3, 2, 2] - 
          3*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + Cqq1[1, 3, 3, 1] + 
          6*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] - 11*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 3*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 3, 3] - 
          3*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
          6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 6*Cud1[1, 1, 3, 3] - 
          6*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 3, 3])) - 
      2*MW2*MZ2*(6*MT2*(3*Cqd1[3, 3, 3, 3] + 30*Cqq1[3, 3, 3, 3] - 
          28*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 3, 3]) + 
        MZ2*(12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 3, 3, 1] + 12*Cdd[2, 2, 3, 3] - 
          2*Cdd[2, 3, 3, 2] + 10*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 3, 3] + 6*Cld[1, 1, 3, 3] + 
          6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 3, 3] - 24*Clq1[1, 1, 3, 3] - 
          24*Clq1[2, 2, 3, 3] - 24*Clq1[3, 3, 3, 3] - 12*Clq3[1, 1, 3, 3] - 
          12*Clq3[2, 2, 3, 3] - 12*Clq3[3, 3, 3, 3] - 6*Cqd1[1, 1, 3, 3] - 
          6*Cqd1[2, 2, 3, 3] - 24*Cqd1[3, 3, 1, 1] - 24*Cqd1[3, 3, 2, 2] - 
          39*Cqd1[3, 3, 3, 3] - 24*Cqe[3, 3, 1, 1] - 24*Cqe[3, 3, 2, 2] - 
          24*Cqe[3, 3, 3, 3] + 48*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 3, 3, 1] + 
          48*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] - 40*Cqq1[3, 3, 3, 3] - 
          72*Cqq3[1, 1, 3, 3] - 18*Cqq3[1, 3, 3, 1] - 72*Cqq3[2, 2, 3, 3] - 
          18*Cqq3[2, 3, 3, 2] - 60*Cqq3[3, 3, 3, 3] + 48*Cqu1[3, 3, 1, 1] + 
          48*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 3, 3] - 
          12*Cud1[2, 2, 3, 3] + 6*Cud1[3, 3, 3, 3])) - 
      MZ2^2*(-6*MT2*(3*Cqd1[3, 3, 3, 3] + 12*Cqq1[3, 3, 3, 3] - 
          40*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3]) + 
        MZ2*(24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 3, 3, 1] + 24*Cdd[2, 2, 3, 3] - 
          4*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 3, 3] + 
          12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 3, 3] + 12*Cld[1, 1, 3, 3] + 
          12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 3, 3] + 24*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 3, 3] + 24*Clq1[3, 3, 3, 3] - 12*Cqd1[1, 1, 3, 3] - 
          12*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
          21*Cqd1[3, 3, 3, 3] + 24*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 
          24*Cqe[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] - 
          48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 3, 3, 2] - 48*Cqu1[3, 3, 1, 1] - 
          48*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 3, 3] - 
          24*Cud1[2, 2, 3, 3] + 12*Cud1[3, 3, 3, 3]))))/
    (9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(2*MW2*MZ2*(3*Cqd1[3, 3, 3, 3] + 30*Cqq1[3, 3, 3, 3] - 
          10*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 3, 3]) + 
        8*MW2^2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) - 
        MZ2^2*(3*Cqd1[3, 3, 3, 3] + 12*Cqq1[3, 3, 3, 3] - 
          4*Cqq3[3, 3, 3, 3] + 24*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 3, 3])) + 
      MT2*(16*MW2^2*(3*Cqd1[3, 3, 3, 3] - 6*Cqq1[3, 3, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        MZ2^2*(-33*Cqd1[3, 3, 3, 3] - 132*Cqq1[3, 3, 3, 3] + 
          44*Cqq3[3, 3, 3, 3] + 6*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 3, 3]) + 
        2*MW2*MZ2*(-21*Cqd1[3, 3, 3, 3] + 114*Cqq1[3, 3, 3, 3] - 
          38*Cqq3[3, 3, 3, 3] + 21*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 3, 3]))))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((3*Sqrt[2]*MT*MW2*MZ2^2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*SW2^2*CuW[3, 3])/(MW*(MT2 - MW2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (36*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(2*MW2 + MZ2)*SW2*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (6*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 
      3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(MT2^2*(6*MW2 - MZ2) + 
      MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + MT2*(-12*MW2^2 + MZ2^2))*SW2^2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + (24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*MW2*MZ2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 2*MW2^2*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*MT2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(-(MW*MZ*MZ2^2*SW*SW2*CuB[3, 3]) + 
        MW2*(2*MW2^2 - 2*MW2*MZ2 + 3*MZ2^2)*CuW[3, 3]) + 
      2*MW2^2*(-6*MW*MZ*MZ2^2*SW*SW2*CuB[3, 3] + 
        (6*MW2^3 - MW2^2*MZ2 + 8*MW2*MZ2^2 - 4*MZ2^3)*CuW[3, 3]) + 
      MT2*MW2*(18*MW*MZ*MZ2^2*SW*SW2*CuB[3, 3] + 
        (-24*MW2^3 + 20*MW2^2*MZ2 - 37*MW2*MZ2^2 + 5*MZ2^3)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (-6*MT2*MZ2*SW2*(-(MW*MZ*MZ2*SW2*CuB[3, 3]) + MW2*(4*MW2 - MZ2)*SW*
         CuW[3, 3]) + MW2*(-3*MW*MZ*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*CuB[3, 3] + 
        (-24*MW2^3 + 4*MW2^2*MZ2 + MW2*MZ2^2 + MZ2^3)*SW*CuW[3, 3])))/
    (MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AbLR_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (MZ2^2*(2*MW2 + MZ2)*(27*MT2^2*(6*MW2 - 5*MZ2) + 
    4*MW2*(MW2*MZ2*(858 - 92*Pi^2) + 7*MZ2^2*(-33 + 4*Pi^2) + 
      MW2^2*(-492 + 64*Pi^2)) + MT2*(MW2^2*(1698 - 256*Pi^2) + 
      28*MZ2^2*(33 - 4*Pi^2) + MW2*MZ2*(-3351 + 368*Pi^2)))*SW2^2)/
  (18*(MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) - 
 (MT2*MZ2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*SW2^2*B0i[bb0, 0, 0, MT2])/
  ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) + 
 (MW2*MZ2*(2*MW2 + MZ2)*(2*MT2^3*(2*MW2 + MZ2) + 
    MT2*MW2*(36*MW2^2 + 32*MW2*MZ2 - 41*MZ2^2) - 
    4*MT2^2*(6*MW2^2 + 5*MW2*MZ2 - 5*MZ2^2) - 
    8*MW2^2*(2*MW2^2 + MW2*MZ2 - 3*MZ2^2))*SW2^2*B0i[bb0, 0, 0, MW2])/
  ((MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) - 
 (6*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) + 
 (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) + (3*MT2*MZ2*(2*MW2 + MZ2)*(4*MT2*MW2 + 4*MW2^2 - 2*MT2*MZ2 + 
    4*MW2*MZ2 - MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) - 
 (24*MW2^3*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) + (6*MZ2*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*SW2^2*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHAEFF^2) - (12*MW2*MZ2^2*(MW2 + MZ2)^2*(2*MW2 + MZ2)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) + (2*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHAEFF^2) + 
 ((72*CWw*MT2*MW*MW2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF) - 
   (72*CWw*MT2*MW*MW2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF) - 
   (72*CWw*MW2^4*MZ2^2*(2*MW2 + MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF) + 
   (36*CWw*MW*MW2*MZ2^2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*SW2^2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHAEFF))*Class[1] + 
 ((CHD*MZ2^2*(3*MT2^7*(12*MW2^2 - 8*MW2*MZ2 - 7*MZ2^2) - 
      MT2^5*MW2*(436*MW2^3 + 1396*MW2^2*MZ2 + 391*MW2*MZ2^2 - 99*MZ2^3) + 
      8*MW2^6*(8*MW2^3 + 22*MW2^2*MZ2 + 19*MW2*MZ2^2 + 5*MZ2^3) - 
      3*MT2^6*(8*MW2^3 - 116*MW2^2*MZ2 - 46*MW2*MZ2^2 + 7*MZ2^3) + 
      MT2^2*MW2^3*(1192*MW2^4 + 2524*MW2^3*MZ2 + 1150*MW2^2*MZ2^2 - 
        69*MW2*MZ2^3 - 81*MZ2^4) - MT2*MW2^4*(428*MW2^4 + 996*MW2^3*MZ2 + 
        569*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 40*MZ2^4) + 
      MT2^4*MW2*(1328*MW2^4 + 2904*MW2^3*MZ2 + 840*MW2^2*MZ2^2 - 
        182*MW2*MZ2^3 - 21*MZ2^4) + MT2^3*MW2^2*(-1732*MW2^4 - 
        3536*MW2^3*MZ2 - 1251*MW2^2*MZ2^2 + 190*MW2*MZ2^3 + 74*MZ2^4))*SW2^2)/
    (4*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*MZ2*(MT2^8*(8*MW2^2 - 4*MW2*MZ2 - 4*MZ2^2) + 
      MT2^7*(-40*MW2^3 + 56*MW2^2*MZ2 + 32*MW2*MZ2^2 - 3*MZ2^3) + 
      8*MW2^7*(4*MW2^3 + 20*MW2^2*MZ2 + 23*MW2*MZ2^2 + 7*MZ2^3) + 
      2*MT2^5*MW2*(-116*MW2^4 + 166*MW2^3*MZ2 + 122*MW2^2*MZ2^2 + MW2*MZ2^3 - 
        2*MZ2^4) + MT2^6*(104*MW2^4 - 224*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 
        21*MW2*MZ2^3 + MZ2^4) - 4*MT2*MW2^5*(46*MW2^4 + 181*MW2^3*MZ2 + 
        137*MW2^2*MZ2^2 + 31*MW2*MZ2^3 + MZ2^4) + 
      MT2^2*MW2^3*(440*MW2^5 + 1256*MW2^4*MZ2 + 444*MW2^3*MZ2^2 - 
        35*MW2^2*MZ2^3 - 23*MW2*MZ2^4 - 12*MZ2^5) + 
      MT2^4*MW2*(440*MW2^5 + 92*MW2^4*MZ2 - 396*MW2^3*MZ2^2 - 
        118*MW2^2*MZ2^3 + 26*MW2*MZ2^4 + MZ2^5) + 
      MT2^3*MW2^2*(-568*MW2^5 - 944*MW2^4*MZ2 + 144*MW2^3*MZ2^2 + 
        177*MW2^2*MZ2^3 - 20*MW2*MZ2^4 + 5*MZ2^5))*SW2^2*B0i[bb0, 0, 0, MT2])/
    (2*(MT2 - MW2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MW2*MZ2*(16*MW2^6*(2*MW2 + MZ2)^2*(MW2^2 - MZ2^2) + 
      4*MT2^8*(-2*MW2^2 + MW2*MZ2 + MZ2^2) - 
      2*MT2^7*(28*MW2^3 + 66*MW2^2*MZ2 + 12*MW2*MZ2^2 - 7*MZ2^3) + 
      MT2^5*MW2*(-1784*MW2^4 - 1976*MW2^3*MZ2 + 68*MW2^2*MZ2^2 + 
        211*MW2*MZ2^3 - 47*MZ2^4) + MT2^6*(568*MW2^4 + 736*MW2^3*MZ2 - 
        4*MW2^2*MZ2^2 - 95*MW2*MZ2^3 + 10*MZ2^4) + 
      MT2*MW2^4*(-488*MW2^5 - 528*MW2^4*MZ2 + 28*MW2^3*MZ2^2 + 
        179*MW2^2*MZ2^3 + 15*MW2*MZ2^4 - 16*MZ2^5) + 
      2*MT2^4*MW2*(1460*MW2^5 + 1554*MW2^4*MZ2 + 58*MW2^3*MZ2^2 - 
        123*MW2^2*MZ2^3 + 35*MW2*MZ2^4 + 4*MZ2^5) - 
      MT2^3*MW2^2*(2792*MW2^5 + 2996*MW2^4*MZ2 + 392*MW2^3*MZ2^2 - 
        216*MW2^2*MZ2^3 + 60*MW2*MZ2^4 + 33*MZ2^5) + 
      MT2^2*MW2^3*(1576*MW2^5 + 1720*MW2^4*MZ2 + 252*MW2^3*MZ2^2 - 
        191*MW2^2*MZ2^3 + 52*MW2*MZ2^4 + 47*MZ2^5))*SW2^2*
     B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (6*CHD*MW2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)^2*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHD*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2^2*MW2*(12*MW2^2 + 4*MW2*MZ2 - MZ2^2) - 
      2*MT2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
      2*MW2^2*(8*MW2^3 + 10*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3) - 
      2*MT2*MW2*(14*MW2^3 + MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3) - 
      4*MT2^4*MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (3*CHD*MT2*MZ2*(2*MW2 + MZ2)*SW2^2*
     (MT2^2*(-2*MW2^2 + 7*MW2*MZ2 - 3*MZ2^2) + 
      MW2^2*(2*MW2^2 + 9*MW2*MZ2 - MZ2^2) - 
      MT2*(2*MW2^3 + 10*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) - 2*MT2^3*MZ2*SW2)*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (24*CHD*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 + MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (6*CHD*MZ2*(2*MW2 + MZ2)*(MT2^2*MZ2*(-2*MW2 + MZ2) + 
      MT2^3*(-MW2 + MZ2) + 4*MW2^3*(MW2 + MZ2) - MT2*(3*MW2^3 + 2*MW2*MZ2^2))*
     SW2^2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (12*CHD*MW2^2*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 + MZ2^2)*SW2^2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (CHD*MZ2*(2*MW2 + MZ2)*SW2^2*(-12*MT2*MW2^3 + 
      MT2^2*MZ2*(-4*MW2 + MZ2) + 4*MW2^2*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2) + 
      4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[3] + 
 ((CHWB*(-18*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(MW2 - CW2*MZ2)*
       (2*MW2^2 - MW2*MZ2 - MZ2^2)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      MH2*(6*MT2^7*MZ2*SW2*(512*MW2^5 + 45*MZ2^5 + 12*MW2^3*MZ2^2*
           (137 - 122*SW2) + 2*MW2^2*MZ2^3*(-55 + 36*SW2) + 
          8*MW2^4*MZ2*(-247 + 64*SW2) + MW2*MZ2^4*(-115 + 106*SW2)) + 
        3*MT2^4*MW2*(37760*MW2^8 + 2*MZ2^8*(969 - 112*Pi^2) + 
          8*MW2^7*MZ2*(-30453 + 360*Pi^2 + 4720*SW2) + 
          MW2^3*MZ2^5*(97741 - 46793*SW2 + 36*Pi^2*(-145 + 27*SW2)) + 
          MW2*MZ2^7*(-12131 - 2413*SW2 + 4*Pi^2*(437 + 27*SW2)) - 
          MW2^2*MZ2^6*(1875 - 20672*SW2 + 4*Pi^2*(655 + 198*SW2)) - 
          2*MW2^5*MZ2^3*(114373 - 137906*SW2 + 8*Pi^2*(500 + 351*SW2)) + 
          MW2^4*MZ2^4*(-89971 - 58678*SW2 + 4*Pi^2*(3703 + 612*SW2)) + 
          4*MW2^6*MZ2^2*(109727 - 55618*SW2 + Pi^2*(-844 + 720*SW2))) + 
        MT2^5*(-66816*MW2^8 + 56*MZ2^8*(-33 + 4*Pi^2) - 
          576*MW2^7*MZ2*(-701 + 6*Pi^2 + 116*SW2) - 24*MW2^6*MZ2^2*
           (29589 - 15006*SW2 + 4*Pi^2*(-41 + 36*SW2)) + 
          MW2^2*MZ2^6*(3732 - 25677*SW2 + 4*Pi^2*(812 + 225*SW2)) + 
          2*MW2^4*MZ2^4*(40209 + 45108*SW2 - 4*Pi^2*(2179 + 342*SW2)) + 
          4*MW2^5*MZ2^3*(98553 - 106452*SW2 + 4*Pi^2*(607 + 414*SW2)) + 
          MW2^3*MZ2^5*(Pi^2*(5740 - 1224*SW2) + 69*(-1687 + 876*SW2)) + 
          MW2*MZ2^7*(-4*Pi^2*(493 + 27*SW2) + 3*(4355 + 879*SW2))) + 
        MT2*MW2^3*(-23808*MW2^9 + 56*MZ2^9*(-33 + 4*Pi^2) - 
          96*MW2^8*MZ2*(-1721 + 36*Pi^2 + 248*SW2) + 12*MW2^6*MZ2^3*
           (-6525 - 9956*SW2 + 36*Pi^2*(29 + 10*SW2)) + 
          MW2*MZ2^8*(8223 + 2673*SW2 - 4*Pi^2*(325 + 27*SW2)) - 
          24*MW2^7*MZ2^2*(9259 - 6402*SW2 + 4*Pi^2*(-17 + 36*SW2)) + 
          MW2^3*MZ2^6*(-77133 + 4389*SW2 + 4*Pi^2*(1987 + 45*SW2)) + 
          MW2^2*MZ2^7*(15981 - 16110*SW2 + 4*Pi^2*(5 + 144*SW2)) - 
          MW2^4*MZ2^5*(31869 - 99360*SW2 + 4*Pi^2*(1613 + 846*SW2)) + 
          2*MW2^5*MZ2^4*(122877 - 54228*SW2 + Pi^2*(-5572 + 936*SW2))) + 
        MW2^5*(MW2 + MZ2)*(3456*MW2^7 + 56*MZ2^7*(-33 + 4*Pi^2) + 
          72*MW2^6*MZ2*(-377 + 8*Pi^2 + 48*SW2) + 4*MW2^5*MZ2^2*
           (12441 - 6354*SW2 + 4*Pi^2*(-35 + 36*SW2)) + 
          MW2^2*MZ2^5*(12768 - 7839*SW2 + 4*Pi^2*(-130 + 63*SW2)) - 
          2*MW2^4*MZ2^3*(9183 - 16758*SW2 + 8*Pi^2*(107 + 63*SW2)) + 
          MW2*MZ2^6*(-4*Pi^2*(157 + 27*SW2) + 3*(893 + 891*SW2)) + 
          MW2^3*MZ2^4*(4*Pi^2*(655 + 72*SW2) - 3*(7103 + 1806*SW2))) + 
        MT2^6*(21888*MW2^7 + 2*MZ2^7*(-789 + 112*Pi^2) + 
          24*MW2^6*MZ2*(-5027 + 24*Pi^2 + 912*SW2) + 
          MW2*MZ2^6*(207 + 3273*SW2 - 4*Pi^2*(157 + 27*SW2)) + 
          4*MW2^5*MZ2^2*(49401 - 25806*SW2 + 4*Pi^2*(-35 + 36*SW2)) + 
          MW2^2*MZ2^5*(19206 - 13659*SW2 + 4*Pi^2*(-130 + 63*SW2)) - 
          2*MW2^4*MZ2^3*(52479 - 52998*SW2 + 8*Pi^2*(107 + 63*SW2)) + 
          MW2^3*MZ2^4*(4*Pi^2*(655 + 72*SW2) - 3*(3907 + 4434*SW2))) + 
        MT2^2*MW2^2*(70272*MW2^9 + 112*MZ2^9*(33 - 4*Pi^2) + 
          72*MW2^8*MZ2*(-6735 + 120*Pi^2 + 976*SW2) + 3*MW2^4*MZ2^5*
           (68428 - 72387*SW2 + 36*Pi^2*(8 + 59*SW2)) - 12*MW2^2*MZ2^7*
           (4175 - 1847*SW2 + Pi^2*(-262 + 60*SW2)) + 6*MW2*MZ2^8*
           (4*Pi^2*(71 + 9*SW2) - 3*(494 + 311*SW2)) + 12*MW2^7*MZ2^2*
           (64913 - 37566*SW2 + Pi^2*(-604 + 720*SW2)) - 
          2*MW2^6*MZ2^3*(53661 - 235794*SW2 + 8*Pi^2*(1747 + 873*SW2)) + 
          3*MW2^5*MZ2^4*(4*Pi^2*(3083 + 96*SW2) + 5*(-34613 + 6410*SW2)) + 
          MW2^3*MZ2^6*(-4*Pi^2*(3925 + 423*SW2) + 3*(37407 + 9319*SW2))) - 
        MT2^3*MW2*(115200*MW2^9 + 56*MZ2^9*(33 - 4*Pi^2) + 
          48*MW2^8*MZ2*(-16171 + 240*Pi^2 + 2400*SW2) + 
          MW2^2*MZ2^7*(-58194 + Pi^2*(6256 - 36*SW2) + 4557*SW2) + 
          9*MW2*MZ2^8*(161 - 301*SW2 + 4*Pi^2*(5 + 3*SW2)) - 
          12*MW2^6*MZ2^3*(45057 - 71552*SW2 + 24*Pi^2*(117 + 74*SW2)) + 
          8*MW2^7*MZ2^2*(170229 - 89718*SW2 + 8*Pi^2*(-193 + 180*SW2)) + 
          4*MW2^4*MZ2^5*(89985 - 56220*SW2 + 2*Pi^2*(-1741 + 684*SW2)) + 
          MW2^3*MZ2^6*(49119 + 66144*SW2 - 4*Pi^2*(3535 + 738*SW2)) + 
          2*MW2^5*MZ2^4*(16*Pi^2*(1762 + 225*SW2) - 
            3*(85717 + 13778*SW2)))) - 
      4*MW2*(6*MT2^7*MZ2*SW2*(512*MW2^5 + 45*MZ2^5 + 12*MW2^3*MZ2^2*
           (137 - 122*SW2) + 2*MW2^2*MZ2^3*(-55 + 36*SW2) + 
          8*MW2^4*MZ2*(-247 + 64*SW2) + MW2*MZ2^4*(-115 + 106*SW2)) + 
        3*MT2^4*MW2*(37760*MW2^8 + 2*MZ2^8*(969 - 112*Pi^2) + 
          8*MW2^7*MZ2*(-30453 + 360*Pi^2 + 4720*SW2) + 
          MW2^3*MZ2^5*(98461 - 47369*SW2 + 36*Pi^2*(-145 + 27*SW2)) + 
          MW2*MZ2^7*(-12131 - 2413*SW2 + 4*Pi^2*(437 + 27*SW2)) - 
          MW2^2*MZ2^6*(2019 - 20816*SW2 + 4*Pi^2*(655 + 198*SW2)) - 
          2*MW2^5*MZ2^3*(115597 - 138626*SW2 + 8*Pi^2*(500 + 351*SW2)) + 
          MW2^4*MZ2^4*(-89539 - 59686*SW2 + 4*Pi^2*(3703 + 612*SW2)) + 
          4*MW2^6*MZ2^2*(110087 - 55618*SW2 + Pi^2*(-844 + 720*SW2))) + 
        MT2^5*(-66816*MW2^8 + 56*MZ2^8*(-33 + 4*Pi^2) - 
          576*MW2^7*MZ2*(-701 + 6*Pi^2 + 116*SW2) + MW2^3*MZ2^5*
           (-117267 + Pi^2*(5740 - 1224*SW2) + 61164*SW2) - 
          24*MW2^6*MZ2^2*(29661 - 15006*SW2 + 4*Pi^2*(-41 + 36*SW2)) + 
          MW2^2*MZ2^6*(57*(68 - 453*SW2) + 4*Pi^2*(812 + 225*SW2)) + 
          2*MW2^4*MZ2^4*(39993 + 45684*SW2 - 4*Pi^2*(2179 + 342*SW2)) + 
          4*MW2^5*MZ2^3*(99273 - 106884*SW2 + 4*Pi^2*(607 + 414*SW2)) + 
          MW2*MZ2^7*(-4*Pi^2*(493 + 27*SW2) + 3*(4355 + 879*SW2))) + 
        MT2*MW2^3*(-23808*MW2^9 + 56*MZ2^9*(-33 + 4*Pi^2) - 
          96*MW2^8*MZ2*(-1721 + 36*Pi^2 + 248*SW2) + 12*MW2^6*MZ2^3*
           (-6381 - 10100*SW2 + 36*Pi^2*(29 + 10*SW2)) + 
          MW2*MZ2^8*(8223 + 2673*SW2 - 4*Pi^2*(325 + 27*SW2)) - 
          24*MW2^7*MZ2^2*(9331 - 6402*SW2 + 4*Pi^2*(-17 + 36*SW2)) + 
          MW2^3*MZ2^6*(-77565 + 4677*SW2 + 4*Pi^2*(1987 + 45*SW2)) + 
          MW2^2*MZ2^7*(16125 - 16254*SW2 + 4*Pi^2*(5 + 144*SW2)) - 
          MW2^4*MZ2^5*(33165 - 100944*SW2 + 4*Pi^2*(1613 + 846*SW2)) + 
          2*MW2^5*MZ2^4*(123669 - 54228*SW2 + Pi^2*(-5572 + 936*SW2))) + 
        MW2^5*(MW2 + MZ2)*(3456*MW2^7 + 56*MZ2^7*(-33 + 4*Pi^2) + 
          72*MW2^6*MZ2*(-377 + 8*Pi^2 + 48*SW2) + 4*MW2^5*MZ2^2*
           (12513 - 6354*SW2 + 4*Pi^2*(-35 + 36*SW2)) + 
          MW2^2*MZ2^5*(12912 - 7983*SW2 + 4*Pi^2*(-130 + 63*SW2)) - 
          2*MW2^4*MZ2^3*(9399 - 16902*SW2 + 8*Pi^2*(107 + 63*SW2)) + 
          MW2*MZ2^6*(-4*Pi^2*(157 + 27*SW2) + 3*(893 + 891*SW2)) + 
          MW2^3*MZ2^4*(4*Pi^2*(655 + 72*SW2) - 3*(7103 + 1854*SW2))) + 
        MT2^6*(21888*MW2^7 + 2*MZ2^7*(-789 + 112*Pi^2) + 
          24*MW2^6*MZ2*(-5027 + 24*Pi^2 + 912*SW2) + 
          MW2*MZ2^6*(207 + 3273*SW2 - 4*Pi^2*(157 + 27*SW2)) + 
          4*MW2^5*MZ2^2*(69*(717 - 374*SW2) + 4*Pi^2*(-35 + 36*SW2)) + 
          MW2^2*MZ2^5*(19350 - 13803*SW2 + 4*Pi^2*(-130 + 63*SW2)) - 
          2*MW2^4*MZ2^3*(52695 - 53142*SW2 + 8*Pi^2*(107 + 63*SW2)) + 
          MW2^3*MZ2^4*(4*Pi^2*(655 + 72*SW2) - 3*(3907 + 4482*SW2))) + 
        MT2^2*MW2^2*(70272*MW2^9 + 112*MZ2^9*(33 - 4*Pi^2) + 
          72*MW2^8*MZ2*(-6735 + 120*Pi^2 + 976*SW2) + 3*MW2^4*MZ2^5*
           (69436 - 73395*SW2 + 36*Pi^2*(8 + 59*SW2)) - 12*MW2^2*MZ2^7*
           (4199 - 1871*SW2 + Pi^2*(-262 + 60*SW2)) + 3*MW2^5*MZ2^4*
           (-173545 + 31522*SW2 + 4*Pi^2*(3083 + 96*SW2)) + 
          6*MW2*MZ2^8*(4*Pi^2*(71 + 9*SW2) - 3*(494 + 311*SW2)) + 
          12*MW2^7*MZ2^2*(65273 - 37566*SW2 + Pi^2*(-604 + 720*SW2)) - 
          2*MW2^6*MZ2^3*(56613 - 237954*SW2 + 8*Pi^2*(1747 + 873*SW2)) + 
          MW2^3*MZ2^6*(-4*Pi^2*(3925 + 423*SW2) + 3*(37503 + 9319*SW2))) - 
        MT2^3*MW2*(115200*MW2^9 + 56*MZ2^9*(33 - 4*Pi^2) + 
          48*MW2^8*MZ2*(-16171 + 240*Pi^2 + 2400*SW2) + 
          MW2^2*MZ2^7*(-58338 + Pi^2*(6256 - 36*SW2) + 4701*SW2) + 
          9*MW2*MZ2^8*(161 - 301*SW2 + 4*Pi^2*(5 + 3*SW2)) - 
          12*MW2^6*MZ2^3*(45825 - 72032*SW2 + 24*Pi^2*(117 + 74*SW2)) + 
          8*MW2^7*MZ2^2*(170949 - 89718*SW2 + 8*Pi^2*(-193 + 180*SW2)) + 
          4*MW2^4*MZ2^5*(90813 - 56940*SW2 + 2*Pi^2*(-1741 + 684*SW2)) + 
          MW2^3*MZ2^6*(48831 + 66576*SW2 - 4*Pi^2*(3535 + 738*SW2)) + 
          2*MW2^5*MZ2^4*(16*Pi^2*(1762 + 225*SW2) - 
            3*(85621 + 14354*SW2))))))/(36*MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*MZ*
     MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (CHWB*MH2*MZ2*(MW2 - CW2*MZ2)*(80*MW2^3*MZ2*(2*MW2 + MZ2) + 
      2*MH2*MW2^2*(12*MW2^2 - 32*MW2*MZ2 - 13*MZ2^2) + 
      MH2^2*MW2*(-30*MW2^2 + 11*MW2*MZ2 - 2*MZ2^2) + 
      MH2^3*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2))*SW2*B0i[bb0, 0, 0, MH2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) - (CHWB*MT2*(3*MT2^8*MZ2*(8*MW2^4 - 26*MW2^3*MZ2 + 
        MW2*MZ2^3*(1 - 3*SW2) + 2*MZ2^4*(4 - 3*SW2) + 
        9*MW2^2*MZ2^2*(1 - 2*SW2)) - 2*MW2^6*(MW2^2 - MZ2^2)*
       (128*MW2^5 - 12*CW2*MZ2^5 + 12*MW2^3*MZ2^2*(21 - 44*SW2) + 
        17*MW2^2*MZ2^3*(5 + 6*SW2) + 8*MW2^4*MZ2*(-46 + 7*SW2) + 
        5*MW2*MZ2^4*(-17 + 41*SW2)) + 
      MT2^7*(256*MW2^6 + 2*MW2^4*MZ2^2*(773 - 356*SW2) + 
        9*MZ2^6*(3 - 2*SW2) + 64*MW2^5*MZ2*(-17 + 4*SW2) + 
        5*MW2^2*MZ2^4*(-47 + 43*SW2) + MW2*MZ2^5*(-97 + 67*SW2) + 
        MW2^3*MZ2^3*(-409 + 678*SW2)) + MT2^6*(-1792*MW2^7 + 3*MZ2^7 + 
        MW2^4*MZ2^3*(2897 - 4150*SW2) + MW2^3*MZ2^4*(1536 - 1115*SW2) + 
        16*MW2^6*MZ2*(450 - 103*SW2) + MW2*MZ2^6*(-61 + 46*SW2) + 
        MW2^2*MZ2^5*(-249 + 298*SW2) + 2*MW2^5*MZ2^2*(-4767 + 2596*SW2)) + 
      MT2*MW2^4*(1792*MW2^8 - 24*CW2*MZ2^8 + 2*MW2^6*MZ2^2*
         (2087 - 3348*SW2) + 2*MW2^2*MZ2^6*(453 - 701*SW2) + 
        232*MW2^7*MZ2*(-25 + 4*SW2) + 20*MW2*MZ2^7*(-4 + 7*SW2) + 
        3*MW2^4*MZ2^4*(-1496 + 1997*SW2) - MW2^3*MZ2^5*(1 + 2037*SW2) + 
        MW2^5*MZ2^3*(3521 + 3214*SW2)) + MT2^5*MW2*
       (5376*MW2^7 + MW2^2*MZ2^5*(1828 - 2135*SW2) + 10*MW2^5*MZ2^2*
         (2753 - 1612*SW2) + 6*MZ2^7*SW2 + 29*MW2*MZ2^6*(-1 + 7*SW2) + 
        8*MW2^6*MZ2*(-2657 + 564*SW2) + MW2^3*MZ2^4*(-4772 + 2481*SW2) + 
        MW2^4*MZ2^3*(-8677 + 13402*SW2)) - MT2^2*MW2^3*
       (5376*MW2^8 + 2*MW2^3*MZ2^5*(782 - 2767*SW2) + 
        MW2^2*MZ2^6*(1486 - 1531*SW2) + 6*MZ2^8*(-7 + 13*SW2) + 
        3*MW2*MZ2^7*(-81 + 134*SW2) + 16*MW2^7*MZ2*(-1183 + 201*SW2) - 
        22*MW2^6*MZ2^2*(-839 + 844*SW2) + MW2^4*MZ2^4*(-10484 + 9177*SW2) + 
        MW2^5*MZ2^3*(2813 + 13570*SW2)) - MT2^4*MW2*(8960*MW2^8 - 3*MZ2^8 + 
        2*MW2^6*MZ2^2*(21553 - 13928*SW2) + MW2^3*MZ2^5*(3769 - 5186*SW2) + 
        680*MW2^7*MZ2*(-51 + 10*SW2) + 2*MW2*MZ2^7*(-28 + 19*SW2) + 
        MW2^2*MZ2^6*(114 + 605*SW2) + MW2^4*MZ2^4*(-9607 + 3977*SW2) + 
        MW2^5*MZ2^3*(-11603 + 24214*SW2)) + MT2^3*MW2^2*
       (8960*MW2^8 + 2*MW2^6*MZ2^2*(19087 - 14572*SW2) + 
        MW2^3*MZ2^5*(3634 - 7003*SW2) + 3*MW2^2*MZ2^6*(309 - 37*SW2) + 
        3*MZ2^8*(-7 + 12*SW2) + 18*MW2*MZ2^7*(-11 + 13*SW2) + 
        16*MW2^7*MZ2*(-2089 + 380*SW2) + MW2^4*MZ2^4*(-12809 + 6985*SW2) + 
        MW2^5*MZ2^3*(-5243 + 24786*SW2)))*B0i[bb0, 0, 0, MT2])/
    (3*MW*(MT2 - MW2)^3*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (CHWB*CW2*(MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (6*MW2^2 + MW2*MZ2 + 2*MZ2^2)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^2*(4*MT2^8*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)^2 + 
        MT2^7*(-144*MW2^6 + MW2*MZ2^5*(161 - 31*SW2) + 2*MZ2^6*(-9 + SW2) + 
          24*MW2^5*MZ2*(-43 + 6*SW2) - 8*MW2^4*MZ2^2*(-322 + 149*SW2) + 
          MW2^2*MZ2^4*(-413 + 366*SW2) + 2*MW2^3*MZ2^3*(-565 + 468*SW2)) + 
        MW2^6*(MW2 + MZ2)*(144*MW2^6 + 8*MW2^5*MZ2*(115 - 6*SW2) + 
          2*MZ2^6*(7 + 9*SW2) + 40*MW2^4*MZ2^2*(-62 + 33*SW2) - 
          9*MW2^2*MZ2^4*(-41 + 42*SW2) + MW2*MZ2^5*(-197 + 167*SW2) - 
          2*MW2^3*MZ2^3*(-615 + 652*SW2)) + 
        MT2^6*(1008*MW2^7 + 2*MW2^4*MZ2^3*(5291 - 3768*SW2) + 
          MW2^3*MZ2^4*(1415 - 1638*SW2) + 8*MW2^6*MZ2*(823 - 114*SW2) + 
          MW2*MZ2^6*(317 - 25*SW2) + 2*MZ2^7*(-11 + SW2) + 
          MW2^2*MZ2^5*(-1540 + 527*SW2) + 8*MW2^5*MZ2^2*(-2293 + 1029*SW2)) + 
        MT2^5*MW2*(-3024*MW2^7 + MW2^2*MZ2^5*(4967 - 2019*SW2) + 
          2*MZ2^7*(45 + 8*SW2) + 2*MW2*MZ2^6*(-560 + 89*SW2) + 
          82*MW2^4*MZ2^3*(-417 + 292*SW2) + 8*MW2^6*MZ2*(-2383 + 306*SW2) - 
          72*MW2^5*MZ2^2*(-766 + 339*SW2) + MW2^3*MZ2^4*(-2807 + 3666*SW2)) + 
        MT2^4*MW2*(5040*MW2^8 + 2*MW2^5*MZ2^3*(26055 - 19736*SW2) + 
          31*MW2^4*MZ2^4*(287 - 250*SW2) + MW2^2*MZ2^6*(1222 - 211*SW2) + 
          MW2*MZ2^7*(71 - 105*SW2) + 2*MZ2^8*(-11 + 3*SW2) - 
          120*MW2^7*MZ2*(-263 + 30*SW2) + MW2^3*MZ2^5*(-8950 + 4183*SW2) + 
          8*MW2^6*MZ2^2*(-11241 + 5053*SW2)) + MT2*MW2^4*
         (-1008*MW2^8 + 8*MW2^6*MZ2^2*(1712 - 1061*SW2) + 
          MW2^2*MZ2^6*(989 - 820*SW2) + MW2^3*MZ2^5*(1135 - 657*SW2) + 
          72*MW2^7*MZ2*(-97 + 6*SW2) + 2*MZ2^8*(7 + 9*SW2) + 
          3*MW2*MZ2^7*(-89 + 37*SW2) + 2*MW2^5*MZ2^3*(1105 + 1724*SW2) + 
          MW2^4*MZ2^4*(-9785 + 8206*SW2)) + MT2^2*MW2^3*
         (3024*MW2^8 + MW2*MZ2^7*(641 - 335*SW2) - 2*MZ2^8*(28 + 19*SW2) - 
          8*MW2^7*MZ2*(-2489 + 198*SW2) + MW2^2*MZ2^6*(-1526 + 1187*SW2) - 
          7*MW2^4*MZ2^4*(-2935 + 2174*SW2) + 8*MW2^6*MZ2^2*
           (-5893 + 3087*SW2) + MW2^3*MZ2^5*(-5662 + 3509*SW2) - 
          2*MW2^5*MZ2^3*(-5133 + 8696*SW2)) + MT2^3*MW2^2*
         (-5040*MW2^8 + MW2^3*MZ2^5*(9713 - 5253*SW2) + 
          8*MW2^6*MZ2^2*(10696 - 5067*SW2) + MW2^2*MZ2^6*(319 - 460*SW2) + 
          2*MZ2^8*(32 + SW2) + MW2*MZ2^7*(-527 + 269*SW2) + 
          8*MW2^7*MZ2*(-4007 + 390*SW2) + MW2^4*MZ2^4*(-19459 + 14002*SW2) + 
          2*MW2^5*MZ2^3*(-19291 + 18028*SW2))) + 
      MH2^2*(4*MT2^8*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)^2 + 
        MW2^6*(MW2 + MZ2)*(144*MW2^6 + MW2^3*MZ2^3*(1223 - 1286*SW2) + 
          MW2^2*MZ2^4*(374 - 367*SW2) + 8*MW2^5*MZ2*(115 - 6*SW2) + 
          2*MZ2^6*(7 + 9*SW2) + 3*MW2*MZ2^5*(-71 + 61*SW2) + 
          2*MW2^4*MZ2^2*(-1231 + 660*SW2)) + 
        MT2^7*(-144*MW2^6 + 2*MW2^4*MZ2^2*(1279 - 596*SW2) + 
          MW2*MZ2^5*(177 - 47*SW2) + 2*MZ2^6*(-9 + SW2) + 
          24*MW2^5*MZ2*(-43 + 6*SW2) + MW2^2*MZ2^4*(-418 + 355*SW2) + 
          MW2^3*MZ2^3*(-1123 + 918*SW2)) + MT2^6*(1008*MW2^7 + 
          MW2^3*MZ2^4*(1457 - 1579*SW2) + 8*MW2^6*MZ2*(823 - 114*SW2) + 
          MW2*MZ2^6*(333 - 41*SW2) + 2*MZ2^7*(-11 + SW2) - 
          15*MW2^4*MZ2^3*(-701 + 494*SW2) + MW2^2*MZ2^5*(-1657 + 628*SW2) + 
          2*MW2^5*MZ2^2*(-9109 + 4116*SW2)) + MT2*MW2^4*
         (-1008*MW2^8 + 2*MW2^6*MZ2^2*(6785 - 4244*SW2) + 
          MW2^2*MZ2^6*(1058 - 873*SW2) + 5*MW2^3*MZ2^5*(244 - 159*SW2) + 
          72*MW2^7*MZ2*(-97 + 6*SW2) + 2*MZ2^8*(7 + 9*SW2) + 
          MW2*MZ2^7*(-283 + 127*SW2) + MW2^5*MZ2^3*(2187 + 3322*SW2) + 
          MW2^4*MZ2^4*(-9774 + 8057*SW2)) + MT2^2*MW2^3*
         (3024*MW2^8 + MW2^5*MZ2^3*(10209 - 17014*SW2) + 
          MW2^4*MZ2^4*(20561 - 14897*SW2) + MW2*MZ2^7*(689 - 383*SW2) - 
          2*MZ2^8*(28 + 19*SW2) - 8*MW2^7*MZ2*(-2489 + 198*SW2) + 
          6*MW2^3*MZ2^5*(-992 + 641*SW2) + MW2^2*MZ2^6*(-1621 + 1234*SW2) + 
          2*MW2^6*MZ2^2*(-23383 + 12348*SW2)) + 
        MT2^4*MW2*(5040*MW2^8 + MW2^5*MZ2^3*(51775 - 38842*SW2) + 
          MW2^4*MZ2^4*(9089 - 7455*SW2) + MW2^2*MZ2^6*(1297 - 302*SW2) + 
          MW2*MZ2^7*(87 - 121*SW2) + 2*MZ2^8*(-11 + 3*SW2) - 
          120*MW2^7*MZ2*(-263 + 30*SW2) + 2*MW2^3*MZ2^5*(-4764 + 2335*SW2) + 
          2*MW2^6*MZ2^2*(-44649 + 20212*SW2)) + 
        MT2^5*MW2*(-3024*MW2^7 + MW2^2*MZ2^5*(5323 - 2311*SW2) + 
          18*MW2^5*MZ2^2*(3043 - 1356*SW2) + 2*MZ2^7*(45 + 8*SW2) + 
          2*MW2*MZ2^6*(-592 + 121*SW2) + 21*MW2^3*MZ2^4*(-140 + 167*SW2) + 
          8*MW2^6*MZ2*(-2383 + 306*SW2) + MW2^4*MZ2^3*(-33975 + 23566*SW2)) + 
        MT2^3*MW2^2*(-5040*MW2^8 + 2*MW2^6*MZ2^2*(42469 - 20268*SW2) + 
          MW2^3*MZ2^5*(10252 - 5759*SW2) + MW2^2*MZ2^6*(334 - 427*SW2) + 
          2*MZ2^8*(32 + SW2) + 89*MW2^4*MZ2^4*(-220 + 153*SW2) + 
          MW2*MZ2^7*(-575 + 317*SW2) + 8*MW2^7*MZ2*(-4007 + 390*SW2) + 
          MW2^5*MZ2^3*(-38337 + 35426*SW2))) - 
      MH2*MW2*(20*MT2^8*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)^2 + 
        MW2^6*(MW2 + MZ2)*(720*MW2^6 + 2*MW2^3*MZ2^3*(3155 - 3308*SW2) + 
          MW2^2*MZ2^4*(1849 - 1826*SW2) - 40*MW2^5*MZ2*(-115 + 6*SW2) + 
          10*MZ2^6*(7 + 9*SW2) + 88*MW2^4*MZ2^2*(-142 + 75*SW2) + 
          3*MW2*MZ2^5*(-351 + 301*SW2)) + MT2^7*(-720*MW2^6 + 
          MW2*MZ2^5*(873 - 223*SW2) + 10*MZ2^6*(-9 + SW2) + 
          120*MW2^5*MZ2*(-43 + 6*SW2) - 8*MW2^4*MZ2^2*(-1622 + 745*SW2) + 
          MW2^2*MZ2^4*(-2069 + 1766*SW2) + 2*MW2^3*MZ2^3*
           (-2905 + 2388*SW2)) + MT2^6*(5040*MW2^7 + MW2^3*MZ2^4*
           (6943 - 7646*SW2) + MW2*MZ2^6*(1653 - 193*SW2) + 
          10*MZ2^7*(-11 + SW2) - 40*MW2^6*MZ2*(-823 + 114*SW2) + 
          MW2^2*MZ2^5*(-8180 + 3047*SW2) + 8*MW2^5*MZ2^2*
           (-11549 + 5145*SW2) - 6*MW2^4*MZ2^3*(-9021 + 6392*SW2)) + 
        MT2^2*MW2^3*(15120*MW2^8 + MW2^4*MZ2^4*(103897 - 75226*SW2) + 
          2*MW2^5*MZ2^3*(27105 - 44488*SW2) + MW2*MZ2^7*(3409 - 1879*SW2) + 
          40*MW2^7*MZ2*(2489 - 198*SW2) - 10*MZ2^8*(28 + 19*SW2) + 
          MW2^2*MZ2^6*(-7982 + 6083*SW2) + 3*MW2^3*MZ2^5*
           (-10066 + 6527*SW2) + 8*MW2^6*MZ2^2*(-29717 + 15435*SW2)) + 
        MT2^4*MW2*(25200*MW2^8 + MW2^4*MZ2^4*(43921 - 36030*SW2) + 
          MW2^2*MZ2^6*(6446 - 1459*SW2) + MW2*MZ2^7*(423 - 593*SW2) + 
          10*MZ2^8*(-11 + 3*SW2) - 600*MW2^7*MZ2*(-263 + 30*SW2) - 
          130*MW2^5*MZ2^3*(-2051 + 1544*SW2) + 40*MW2^6*MZ2^2*
           (-11325 + 5053*SW2) + MW2^3*MZ2^5*(-47310 + 23071*SW2)) + 
        MT2*MW2^4*(-5040*MW2^8 + MW2^2*MZ2^6*(5221 - 4308*SW2) + 
          MW2^3*MZ2^5*(6295 - 4113*SW2) + 360*MW2^7*MZ2*(-97 + 6*SW2) + 
          10*MZ2^8*(7 + 9*SW2) + MW2*MZ2^7*(-1403 + 623*SW2) - 
          8*MW2^6*MZ2^2*(-8644 + 5305*SW2) + 2*MW2^5*MZ2^3*
           (5157 + 8956*SW2) + MW2^4*MZ2^4*(-49689 + 40966*SW2)) + 
        MT2^5*MW2*(-15120*MW2^7 + MW2^2*MZ2^5*(26279 - 11267*SW2) + 
          10*MZ2^7*(45 + 8*SW2) + 40*MW2^6*MZ2*(-2383 + 306*SW2) - 
          216*MW2^5*MZ2^2*(-1286 + 565*SW2) + 2*MW2*MZ2^6*(-2936 + 581*SW2) + 
          3*MW2^3*MZ2^4*(-4493 + 5534*SW2) + 2*MW2^4*MZ2^3*
           (-87357 + 60868*SW2)) + MT2^3*MW2^2*(-25200*MW2^8 + 
          MW2^3*MZ2^5*(51425 - 28933*SW2) + MW2^2*MZ2^6*(1607 - 2108*SW2) + 
          10*MZ2^8*(32 + SW2) + 40*MW2^7*MZ2*(-4007 + 390*SW2) + 
          MW2*MZ2^7*(-2839 + 1549*SW2) - 40*MW2^6*MZ2^2*(-10780 + 5067*SW2) + 
          10*MW2^5*MZ2^3*(-19851 + 18364*SW2) + MW2^4*MZ2^4*
           (-97723 + 67770*SW2))))*B0i[bb0, 0, 0, MW2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (CHWB*(168*MW2^6 - 2*CW2*MZ2^6 + MW2*MZ2^4*(-2*CW2*MH2 + 
        MZ2*(-23 + SW2)) + 24*MW2^5*MZ2*(2 + SW2) + 
      MW2^2*MZ2^3*(MH2 + 55*MZ2 + MH2*SW2 - 42*MZ2*SW2) + 
      MW2^3*MZ2^2*(6*MZ2*(12 + 5*SW2) + MH2*(-5 + 6*SW2)) + 
      6*MW2^4*MZ2*(MH2 + MZ2*(-53 + 44*SW2)))*B0i[bb0, 0, 0, MZ2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(MW2 - CW2*MZ2)*(12*MW2*(10*MW2 - MZ2)*MZ2^2 + 
      MH2^2*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2) - 4*MH2*(8*MW2^2*MZ2 + MZ2^3))*
     B0i[bb0, MZ2, MH2, MZ2])/(2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) + (CHWB*(24*MT2^4*MZ2^2*SW2^2*(4*MW2^3 + MZ2^3 - 
        MW2*MZ2^2*(-2 + SW2) + MW2^2*MZ2*(-7 + 4*SW2)) - 
      3*MW2^2*(MW2 + MZ2)*(64*MW2^6 + 4*MZ2^6*(1 - 2*SW2) + 
        40*MW2^5*MZ2*(-3 + 4*SW2) - 28*MW2^4*MZ2^2*(1 + 4*SW2) + 
        MW2*MZ2^5*(-17 + 27*SW2) - 2*MW2^3*MZ2^3*(-89 + 82*SW2) + 
        MW2^2*MZ2^4*(-81 + 124*SW2)) + MT2^2*MW2*(-800*MW2^6 + 
        MW2^2*MZ2^4*(833 - 760*SW2) + 4*MW2^3*MZ2^3*(14 - 129*SW2) + 
        6*MZ2^6*(-2 + 3*SW2) + MW2*MZ2^5*(-61 + 31*SW2) - 
        32*MW2^5*MZ2*(-89 + 34*SW2) + 8*MW2^4*MZ2^2*(-358 + 259*SW2)) + 
      MT2^3*(160*MW2^6 + 12*MZ2^6 + 2*MW2^4*MZ2^2*(287 - 236*SW2) + 
        4*MW2*MZ2^5*(5 - 14*SW2) + 16*MW2^5*MZ2*(-41 + 10*SW2) + 
        MW2^3*MZ2^3*(305 + 138*SW2) + MW2^2*MZ2^4*(-415 + 311*SW2)) + 
      MT2*MW2*(736*MW2^7 + 12*MZ2^7 + MW2^4*MZ2^3*(2427 - 1342*SW2) + 
        8*MW2*MZ2^6*(13 - 10*SW2) + 16*MW2^6*MZ2*(-109 + 82*SW2) + 
        MW2^2*MZ2^5*(-449 + 345*SW2) - 2*MW2^5*MZ2^2*(5 + 636*SW2) + 
        MW2^3*MZ2^4*(-1076 + 1361*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (CHWB*(MW2^3*(MW2 - CW2*MZ2)*(336*MW2^5 + 1024*MW2^4*MZ2 + 
        80*MW2^3*MZ2^2 - 420*MW2^2*MZ2^3 - 127*MW2*MZ2^4 - 2*MZ2^5) + 
      6*MT2^3*MZ2^2*SW2^2*(16*MW2^4 - 3*MZ2^4 + 4*MW2^2*MZ2^2*(13 - 10*SW2) + 
        2*MW2*MZ2^3*(3 - 2*SW2) + 8*MW2^3*MZ2*(-7 + 2*SW2)) - 
      12*MT2^4*MZ2^2*SW2^2*(8*MW2^3 + MZ2^3 + 4*MW2^2*MZ2*(-3 + 2*SW2)) + 
      MT2^2*(432*MW2^7 - 6*MZ2^7 + MW2^2*MZ2^5*(203 - 271*SW2) + 
        2*MW2*MZ2^6*(19 - 13*SW2) - 16*MW2^4*MZ2^3*(-10 + SW2) + 
        208*MW2^5*MZ2^2*(-5 + 4*SW2) - 5*MW2^3*MZ2^4*(47 + 12*SW2) + 
        16*MW2^6*MZ2*(28 + 27*SW2)) - MT2*MW2*(768*MW2^7 - 2*CW2*MZ2^7 + 
        4*MW2^3*MZ2^4*(237 - 206*SW2) + 4*MW2^4*MZ2^3*(55 - 186*SW2) + 
        32*MW2^6*MZ2*(25 + 24*SW2) + MW2^2*MZ2^5*(-67 + 94*SW2) + 
        MW2*MZ2^6*(-115 + 123*SW2) + 8*MW2^5*MZ2^2*(-319 + 184*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(2*MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2*SW) - 
   (12*CHWB*MW2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(7*MW2^3 + 6*MZ2^3 + 
      2*MW2*MZ2^2*(-7 + SW2) + MW2^2*MZ2*(1 + SW2))*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (6*CHWB*MZ2^2*(2*MW2 + MZ2)*SW2^2*(MT2^3*(-2*MW2 + MZ2) + 
      MT2^2*MZ2*(MZ2 + 2*MW2*(-2 + SW2)) + MT2*MW2*(MW2^2*(6 - 12*SW2) + 
        5*MW2*MZ2*(1 - 2*SW2) + 2*MZ2^2*(-2 + SW2)) + 
      4*MW2^3*(MW2*(-1 + 3*SW2) + MZ2*(-2 + 5*SW2)))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (6*CHWB*MW2^2*(2*MW2^3 + MW2^2*MZ2 - 2*MW2*MZ2^2 - MZ2^3)*
     (7*MW2^2 + MW2*MZ2*(-8 + SW2) + MZ2^2*(1 + SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (2*CHWB*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     (4*MT2*MW2*(2*CW2*MW2*MZ2 + CW2*MZ2^2 + MW2^2*(3 - 6*SW2)) + 
      4*MT2^3*MZ2*SW2 + MT2^2*MZ2*(MZ2 + 2*MW2*(-5 + 3*SW2)) + 
      2*MW2*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2)*(-(CW2*MZ2) + MW2*(-1 + 3*SW2)))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHAEFF^2*(2*MW2*CHd[3, 3] + MZ2*CHd[3, 3] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[3, 3] + 
    2*MZ2*CHq1[3, 3] - 2*MW2*CHq3[3, 3] + 2*MZ2*CHq3[3, 3])*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((MZ2*SW2*B0i[bb0, 0, 0, MZ2]*(192*MW2^6*CHd[3, 3] + 
      192*MW2^5*MZ2*CHd[3, 3] + 728*MW2^4*MZ2^2*CHd[3, 3] + 
      1516*MW2^3*MZ2^3*CHd[3, 3] + 198*MW2^2*MZ2^4*CHd[3, 3] - 
      275*MW2*MZ2^5*CHd[3, 3] - 40*MZ2^6*CHd[3, 3] - 
      2*(96*MW2^6 - 240*MW2^5*MZ2 + 484*MW2^4*MZ2^2 + 232*MW2^3*MZ2^3 - 
        429*MW2^2*MZ2^4 + 38*MW2*MZ2^5 + 35*MZ2^6)*CHe[Leff, Leff] + 
      2*MZ2*(-336*MW2^5 + 688*MW2^4*MZ2 - 10*MW2^3*MZ2^2 - 603*MW2^2*MZ2^3 + 
        191*MW2*MZ2^4 + 70*MZ2^5)*CHl1[Leff, Leff] + 
      768*MW2^6*CHl3[Leff, Leff] - 288*MW2^5*MZ2*CHl3[Leff, Leff] + 
      512*MW2^4*MZ2^2*CHl3[Leff, Leff] + 364*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      1518*MW2^2*MZ2^4*CHl3[Leff, Leff] + 22*MW2*MZ2^5*CHl3[Leff, Leff] + 
      140*MZ2^6*CHl3[Leff, Leff] - 192*MW2^6*CHq1[3, 3] - 
      192*MW2^5*MZ2*CHq1[3, 3] - 584*MW2^4*MZ2^2*CHq1[3, 3] - 
      172*MW2^3*MZ2^3*CHq1[3, 3] + 1260*MW2^2*MZ2^4*CHq1[3, 3] - 
      40*MW2*MZ2^5*CHq1[3, 3] - 80*MZ2^6*CHq1[3, 3] - 192*MW2^6*CHq3[3, 3] - 
      192*MW2^5*MZ2*CHq3[3, 3] - 584*MW2^4*MZ2^2*CHq3[3, 3] - 
      172*MW2^3*MZ2^3*CHq3[3, 3] + 1260*MW2^2*MZ2^4*CHq3[3, 3] - 
      40*MW2*MZ2^5*CHq3[3, 3] - 80*MZ2^6*CHq3[3, 3]))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(32*MW2^6*CHd[3, 3] + 
      48*MW2^5*MZ2*CHd[3, 3] + 108*MW2^4*MZ2^2*CHd[3, 3] + 
      320*MW2^3*MZ2^3*CHd[3, 3] + 51*MW2^2*MZ2^4*CHd[3, 3] - 
      63*MW2*MZ2^5*CHd[3, 3] - 10*MZ2^6*CHd[3, 3] + 
      (-64*MW2^6 + 48*MW2^5*MZ2 - 56*MW2^4*MZ2^2 - 206*MW2^3*MZ2^3 + 
        219*MW2^2*MZ2^4 + 8*MW2*MZ2^5 - 30*MZ2^6)*CHe[Leff, Leff] + 
      2*(32*MW2^6 - 40*MW2^5*MZ2 + 32*MW2^4*MZ2^2 + 91*MW2^3*MZ2^3 - 
        167*MW2^2*MZ2^4 + 22*MW2*MZ2^5 + 30*MZ2^6)*CHl1[Leff, Leff] + 
      128*MW2^6*CHl3[Leff, Leff] - 16*MW2^5*MZ2*CHl3[Leff, Leff] - 
      40*MW2^4*MZ2^2*CHl3[Leff, Leff] + 226*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      362*MW2^2*MZ2^4*CHl3[Leff, Leff] + 4*MW2*MZ2^5*CHl3[Leff, Leff] + 
      60*MZ2^6*CHl3[Leff, Leff] - 32*MW2^6*CHq1[3, 3] - 
      48*MW2^5*MZ2*CHq1[3, 3] - 84*MW2^4*MZ2^2*CHq1[3, 3] - 
      92*MW2^3*MZ2^3*CHq1[3, 3] + 282*MW2^2*MZ2^4*CHq1[3, 3] - 
      6*MW2*MZ2^5*CHq1[3, 3] - 20*MZ2^6*CHq1[3, 3] - 32*MW2^6*CHq3[3, 3] - 
      48*MW2^5*MZ2*CHq3[3, 3] - 84*MW2^4*MZ2^2*CHq3[3, 3] - 
      92*MW2^3*MZ2^3*CHq3[3, 3] + 282*MW2^2*MZ2^4*CHq3[3, 3] - 
      6*MW2*MZ2^5*CHq3[3, 3] - 20*MZ2^6*CHq3[3, 3]))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (32*MW2^6*CHd[3, 3] + 16*MW2^5*MZ2*CHd[3, 3] + 
      124*MW2^4*MZ2^2*CHd[3, 3] + 180*MW2^3*MZ2^3*CHd[3, 3] + 
      11*MW2^2*MZ2^4*CHd[3, 3] - 34*MW2*MZ2^5*CHd[3, 3] - 5*MZ2^6*CHd[3, 3] - 
      (32*MW2^6 - 96*MW2^5*MZ2 + 188*MW2^4*MZ2^2 + 2*MW2^3*MZ2^3 - 
        96*MW2^2*MZ2^4 + 19*MW2*MZ2^5 + 5*MZ2^6)*CHe[Leff, Leff] + 
      2*MZ2^4*(56*MW2^2 + 44*MW2*MZ2 + 5*MZ2^2)*SW2^3*CHl1[Leff, Leff] + 
      128*MW2^6*CHl3[Leff, Leff] - 112*MW2^5*MZ2*CHl3[Leff, Leff] + 
      168*MW2^4*MZ2^2*CHl3[Leff, Leff] - 42*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      170*MW2^2*MZ2^4*CHl3[Leff, Leff] + 18*MW2*MZ2^5*CHl3[Leff, Leff] + 
      10*MZ2^6*CHl3[Leff, Leff] - 32*MW2^6*CHq1[3, 3] - 
      16*MW2^5*MZ2*CHq1[3, 3] - 100*MW2^4*MZ2^2*CHq1[3, 3] + 
      24*MW2^3*MZ2^3*CHq1[3, 3] + 142*MW2^2*MZ2^4*CHq1[3, 3] - 
      8*MW2*MZ2^5*CHq1[3, 3] - 10*MZ2^6*CHq1[3, 3] - 32*MW2^6*CHq3[3, 3] - 
      16*MW2^5*MZ2*CHq3[3, 3] - 100*MW2^4*MZ2^2*CHq3[3, 3] + 
      24*MW2^3*MZ2^3*CHq3[3, 3] + 142*MW2^2*MZ2^4*CHq3[3, 3] - 
      8*MW2*MZ2^5*CHq3[3, 3] - 10*MZ2^6*CHq3[3, 3]))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*SW2*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     ((2*MW2 - MZ2)*(MT2*MW2^2*MZ2*(128*MW2^4 - 528*MW2^3*MZ2 - 
          84*MW2^2*MZ2^2 + 322*MW2*MZ2^3 - 27*MZ2^4) + 
        4*MW2^3*(16*MW2^5 - 24*MW2^4*MZ2 + 50*MW2^3*MZ2^2 + 104*MW2^2*MZ2^3 - 
          45*MW2*MZ2^4 - 20*MZ2^5) + MT2^2*MZ2*(-128*MW2^5 + 144*MW2^4*MZ2 + 
          152*MW2^3*MZ2^2 - 94*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) + 
        MT2^3*(-64*MW2^5 + 96*MW2^4*MZ2 + 56*MW2^3*MZ2^2 - 68*MW2^2*MZ2^3 + 
          12*MW2*MZ2^4 - 5*MZ2^5))*CHe[Leff, Leff] + 
      2*(-(MZ2*(MT2*MW2^2*MZ2*(-128*MW2^4 + 528*MW2^3*MZ2 + 84*MW2^2*MZ2^2 - 
             322*MW2*MZ2^3 + 27*MZ2^4) + MT2^3*(64*MW2^5 - 96*MW2^4*MZ2 - 
             56*MW2^3*MZ2^2 + 68*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) + 
           MT2^2*MZ2*(128*MW2^5 - 144*MW2^4*MZ2 - 152*MW2^3*MZ2^2 + 
             94*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) + 
           4*MW2^3*(-16*MW2^5 + 24*MW2^4*MZ2 - 50*MW2^3*MZ2^2 - 
             104*MW2^2*MZ2^3 + 45*MW2*MZ2^4 + 20*MZ2^5))*SW2*
          CHl1[Leff, Leff]) - MZ2*(MT2*MW2^2*MZ2*(-128*MW2^4 + 
            528*MW2^3*MZ2 + 84*MW2^2*MZ2^2 - 322*MW2*MZ2^3 + 27*MZ2^4) + 
          MT2^3*(64*MW2^5 - 96*MW2^4*MZ2 - 56*MW2^3*MZ2^2 + 68*MW2^2*MZ2^3 - 
            12*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*MZ2*(128*MW2^5 - 144*MW2^4*MZ2 - 
            152*MW2^3*MZ2^2 + 94*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) + 
          4*MW2^3*(-16*MW2^5 + 24*MW2^4*MZ2 - 50*MW2^3*MZ2^2 - 
            104*MW2^2*MZ2^3 + 45*MW2*MZ2^4 + 20*MZ2^5))*SW2*
         CHl3[Leff, Leff] - MW2*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*
           MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 
            4*MZ2^2))*(12*MW2^2*MZ2^2*(6*CHd[3, 3] - 3*CHq1[3, 3] - 
            2*CHq3[3, 3]) + 32*MW2^4*CHq3[3, 3] - 8*MW2^3*MZ2*
           (3*CHq1[3, 3] + 7*CHq3[3, 3]) - MZ2^4*(9*CHd[3, 3] + 
            3*CHq1[3, 3] + 13*CHq3[3, 3]) + MW2*MZ2^3*(18*CHd[3, 3] + 
            63*CHq1[3, 3] + 61*CHq3[3, 3])))))/
    (MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*B0i[bb0, MZ2, MW2, MW2]*
     ((2*MW2 - MZ2)*(6*MT2^4*(64*MW2^5 - 96*MW2^4*MZ2 - 56*MW2^3*MZ2^2 + 
          68*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) - 
        3*MT2^3*(128*MW2^6 - 512*MW2^5*MZ2 + 272*MW2^4*MZ2^2 + 
          496*MW2^3*MZ2^3 - 280*MW2^2*MZ2^4 + 46*MW2*MZ2^5 - 15*MZ2^6) + 
        2*MW2^3*(192*MW2^6 + 128*MW2^5*MZ2 - 232*MW2^4*MZ2^2 + 
          92*MW2^3*MZ2^3 - 74*MW2^2*MZ2^4 - 101*MW2*MZ2^5 - 5*MZ2^6) + 
        MT2^2*MZ2*(-704*MW2^6 + 1792*MW2^5*MZ2 + 64*MW2^4*MZ2^2 - 
          1084*MW2^3*MZ2^3 + 368*MW2^2*MZ2^4 - 46*MW2*MZ2^5 + 15*MZ2^6) - 
        MT2*MW2*(384*MW2^7 - 640*MW2^6*MZ2 + 496*MW2^5*MZ2^2 + 
          880*MW2^4*MZ2^3 - 720*MW2^3*MZ2^4 - 10*MW2^2*MZ2^5 + 
          167*MW2*MZ2^6 + 10*MZ2^7))*CHe[Leff, Leff] + 
      2*MZ2*(6*MT2^4*(64*MW2^5 - 96*MW2^4*MZ2 - 56*MW2^3*MZ2^2 + 
          68*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) - 
        3*MT2^3*(128*MW2^6 - 512*MW2^5*MZ2 + 272*MW2^4*MZ2^2 + 
          496*MW2^3*MZ2^3 - 280*MW2^2*MZ2^4 + 46*MW2*MZ2^5 - 15*MZ2^6) + 
        2*MW2^3*(192*MW2^6 + 128*MW2^5*MZ2 - 232*MW2^4*MZ2^2 + 
          92*MW2^3*MZ2^3 - 74*MW2^2*MZ2^4 - 101*MW2*MZ2^5 - 5*MZ2^6) + 
        MT2^2*MZ2*(-704*MW2^6 + 1792*MW2^5*MZ2 + 64*MW2^4*MZ2^2 - 
          1084*MW2^3*MZ2^3 + 368*MW2^2*MZ2^4 - 46*MW2*MZ2^5 + 15*MZ2^6) - 
        MT2*MW2*(384*MW2^7 - 640*MW2^6*MZ2 + 496*MW2^5*MZ2^2 + 
          880*MW2^4*MZ2^3 - 720*MW2^3*MZ2^4 - 10*MW2^2*MZ2^5 + 
          167*MW2*MZ2^6 + 10*MZ2^7))*SW2*CHl1[Leff, Leff] - 
      2*MZ2*(-6*MT2^4*(64*MW2^5 - 96*MW2^4*MZ2 - 56*MW2^3*MZ2^2 + 
          68*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) + 
        2*MW2^4*(192*MW2^5 + 320*MW2^4*MZ2 + 88*MW2^3*MZ2^2 + 
          180*MW2^2*MZ2^3 + 106*MW2*MZ2^4 + 5*MZ2^5) + 
        3*MT2^3*(128*MW2^6 - 512*MW2^5*MZ2 + 272*MW2^4*MZ2^2 + 
          496*MW2^3*MZ2^3 - 280*MW2^2*MZ2^4 + 46*MW2*MZ2^5 - 15*MZ2^6) - 
        MT2*MW2^2*(1152*MW2^6 + 1664*MW2^5*MZ2 - 1968*MW2^4*MZ2^2 + 
          496*MW2^3*MZ2^3 + 304*MW2^2*MZ2^4 - 438*MW2*MZ2^5 + 5*MZ2^6) + 
        MT2^2*(768*MW2^7 + 1600*MW2^6*MZ2 - 2080*MW2^5*MZ2^2 + 
          480*MW2^4*MZ2^3 + 1148*MW2^3*MZ2^4 - 560*MW2^2*MZ2^5 + 
          36*MW2*MZ2^6 - 15*MZ2^7))*SW2*CHl3[Leff, Leff] + 
      2*MW2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       (-384*MW2^7*(CHd[3, 3] - CHq1[3, 3] + CHq3[3, 3]) - 
        64*MW2^6*(-6*MT2*CHq3[3, 3] + MZ2*(7*CHd[3, 3] + 2*CHq1[3, 3] + 
            4*CHq3[3, 3])) + MZ2^5*(5*MZ2^2*(CHd[3, 3] + 2*CHq1[3, 3]) + 
          6*MT2^2*(9*CHd[3, 3] + 3*CHq1[3, 3] + 13*CHq3[3, 3]) + 
          3*MT2*MZ2*(9*CHd[3, 3] + 3*CHq1[3, 3] + 13*CHq3[3, 3])) - 
        8*MW2^4*MZ2*(36*MT2^2*(CHq1[3, 3] + 3*CHq3[3, 3]) + 
          6*MT2*MZ2*(-18*CHd[3, 3] + 15*CHq1[3, 3] + 22*CHq3[3, 3]) + 
          MZ2^2*(-6*CHd[3, 3] - 81*CHq1[3, 3] + 23*CHq3[3, 3])) + 
        16*MW2^5*(24*MT2^2*CHq3[3, 3] - 18*MT2*MZ2*(CHq1[3, 3] + 
            CHq3[3, 3]) + MZ2^2*(21*CHd[3, 3] - 45*CHq1[3, 3] + 
            29*CHq3[3, 3])) + 4*MW2^3*MZ2^2*
         (12*MT2^2*(18*CHd[3, 3] - 6*CHq1[3, 3] + CHq3[3, 3]) + 
          9*MT2*MZ2*(30*CHd[3, 3] + 11*CHq1[3, 3] + 17*CHq3[3, 3]) + 
          MZ2^2*(14*CHd[3, 3] - 83*CHq1[3, 3] + 37*CHq3[3, 3])) + 
        2*MW2^2*MZ2^3*(-6*MT2^2*(18*CHd[3, 3] - 81*CHq1[3, 3] - 
            73*CHq3[3, 3]) + 18*MT2*MZ2*(-3*CHd[3, 3] + 23*CHq1[3, 3] + 
            18*CHq3[3, 3]) + MZ2^2*(138*CHd[3, 3] - 27*CHq1[3, 3] + 
            101*CHq3[3, 3])) - MW2*MZ2^4*
         (-(MZ2^2*(111*CHd[3, 3] + 192*CHq1[3, 3] + 10*CHq3[3, 3])) + 
          18*MT2^2*(12*CHd[3, 3] + 23*CHq1[3, 3] + 29*CHq3[3, 3]) + 
          3*MT2*MZ2*(54*CHd[3, 3] + 75*CHq1[3, 3] + 113*CHq3[3, 3])))))/
    (2*MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) + (SW2*B0i[bb0, MZ2, MT2, MT2]*
     (-2048*MT2^3*MW2^7*CHd[3, 3] + 4096*MT2^2*MW2^8*CHd[3, 3] - 
      2048*MT2*MW2^9*CHd[3, 3] + 1024*MT2^3*MW2^6*MZ2*CHd[3, 3] - 
      3072*MT2^2*MW2^7*MZ2*CHd[3, 3] + 1024*MT2*MW2^8*MZ2*CHd[3, 3] - 
      1024*MW2^9*MZ2*CHd[3, 3] + 1728*MT2^4*MW2^4*MZ2^2*CHd[3, 3] - 
      2528*MT2^3*MW2^5*MZ2^2*CHd[3, 3] - 3072*MT2^2*MW2^6*MZ2^2*CHd[3, 3] + 
      7840*MT2*MW2^7*MZ2^2*CHd[3, 3] - 3968*MW2^8*MZ2^2*CHd[3, 3] - 
      1296*MT2^4*MW2^3*MZ2^3*CHd[3, 3] + 3968*MT2^3*MW2^4*MZ2^3*CHd[3, 3] - 
      7472*MT2^2*MW2^5*MZ2^3*CHd[3, 3] + 12608*MT2*MW2^6*MZ2^3*CHd[3, 3] - 
      8096*MW2^7*MZ2^3*CHd[3, 3] - 648*MT2^4*MW2^2*MZ2^4*CHd[3, 3] + 
      956*MT2^3*MW2^3*MZ2^4*CHd[3, 3] - 792*MT2^2*MW2^4*MZ2^4*CHd[3, 3] + 
      92*MT2*MW2^5*MZ2^4*CHd[3, 3] - 4680*MW2^6*MZ2^4*CHd[3, 3] + 
      216*MT2^4*MW2*MZ2^5*CHd[3, 3] - 1072*MT2^3*MW2^2*MZ2^5*CHd[3, 3] + 
      2028*MT2^2*MW2^3*MZ2^5*CHd[3, 3] - 3340*MT2*MW2^4*MZ2^5*CHd[3, 3] + 
      1652*MW2^5*MZ2^5*CHd[3, 3] - 57*MT2^3*MW2*MZ2^6*CHd[3, 3] + 
      280*MT2^2*MW2^2*MZ2^6*CHd[3, 3] - 597*MT2*MW2^3*MZ2^6*CHd[3, 3] + 
      1130*MW2^4*MZ2^6*CHd[3, 3] - 15*MT2^2*MW2*MZ2^7*CHd[3, 3] - 
      27*MT2*MW2^2*MZ2^7*CHd[3, 3] - 65*MW2^3*MZ2^7*CHd[3, 3] - 
      15*MW2^2*MZ2^8*CHd[3, 3] + (2*MW2 - MZ2)*
       (12*MT2^4*(32*MW2^5 - 72*MW2^4*MZ2 - 8*MW2^3*MZ2^2 + 55*MW2^2*MZ2^3 - 
          12*MW2*MZ2^4 + 5*MZ2^5) + 2*MT2^2*MW2*(-1024*MW2^6 + 
          656*MW2^5*MZ2 + 296*MW2^4*MZ2^2 + 1270*MW2^3*MZ2^3 - 
          674*MW2^2*MZ2^4 - 296*MW2*MZ2^5 + 15*MZ2^6) + 
        MT2^3*(640*MW2^6 + 608*MW2^5*MZ2 + 144*MW2^4*MZ2^2 - 
          1636*MW2^3*MZ2^3 + 586*MW2^2*MZ2^4 + 33*MW2*MZ2^5 + 30*MZ2^6) + 
        MT2*MW2*(640*MW2^7 + 992*MW2^6*MZ2 - 3984*MW2^5*MZ2^2 - 
          3028*MW2^4*MZ2^3 + 2494*MW2^3*MZ2^4 + 921*MW2^2*MZ2^5 + 
          153*MW2*MZ2^6 + 30*MZ2^7) + MW2^2*(384*MW2^7 + 128*MW2^6*MZ2 + 
          960*MW2^5*MZ2^2 + 2680*MW2^4*MZ2^3 + 166*MW2^3*MZ2^4 - 
          1557*MW2^2*MZ2^5 - 214*MW2*MZ2^6 + 45*MZ2^7))*CHe[Leff, Leff] + 
      2*MZ2*(12*MT2^4*(32*MW2^5 - 72*MW2^4*MZ2 - 8*MW2^3*MZ2^2 + 
          55*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 5*MZ2^5) + 
        2*MT2^2*MW2*(-1024*MW2^6 + 656*MW2^5*MZ2 + 296*MW2^4*MZ2^2 + 
          1270*MW2^3*MZ2^3 - 674*MW2^2*MZ2^4 - 296*MW2*MZ2^5 + 15*MZ2^6) + 
        MT2^3*(640*MW2^6 + 608*MW2^5*MZ2 + 144*MW2^4*MZ2^2 - 
          1636*MW2^3*MZ2^3 + 586*MW2^2*MZ2^4 + 33*MW2*MZ2^5 + 30*MZ2^6) + 
        MT2*MW2*(640*MW2^7 + 992*MW2^6*MZ2 - 3984*MW2^5*MZ2^2 - 
          3028*MW2^4*MZ2^3 + 2494*MW2^3*MZ2^4 + 921*MW2^2*MZ2^5 + 
          153*MW2*MZ2^6 + 30*MZ2^7) + MW2^2*(384*MW2^7 + 128*MW2^6*MZ2 + 
          960*MW2^5*MZ2^2 + 2680*MW2^4*MZ2^3 + 166*MW2^3*MZ2^4 - 
          1557*MW2^2*MZ2^5 - 214*MW2*MZ2^6 + 45*MZ2^7))*SW2*
       CHl1[Leff, Leff] - 768*MT2^4*MW2^6*CHl3[Leff, Leff] - 
      1280*MT2^3*MW2^7*CHl3[Leff, Leff] + 4096*MT2^2*MW2^8*CHl3[Leff, Leff] - 
      1280*MT2*MW2^9*CHl3[Leff, Leff] - 768*MW2^10*CHl3[Leff, Leff] + 
      2496*MT2^4*MW2^5*MZ2*CHl3[Leff, Leff] + 64*MT2^3*MW2^6*MZ2*
       CHl3[Leff, Leff] - 6720*MT2^2*MW2^7*MZ2*CHl3[Leff, Leff] - 
      704*MT2*MW2^8*MZ2*CHl3[Leff, Leff] + 512*MW2^9*MZ2*CHl3[Leff, Leff] - 
      1536*MT2^4*MW2^4*MZ2^2*CHl3[Leff, Leff] + 928*MT2^3*MW2^5*MZ2^2*
       CHl3[Leff, Leff] + 1440*MT2^2*MW2^6*MZ2^2*CHl3[Leff, Leff] + 
      9952*MT2*MW2^7*MZ2^2*CHl3[Leff, Leff] - 1664*MW2^8*MZ2^2*
       CHl3[Leff, Leff] - 1512*MT2^4*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      3560*MT2^3*MW2^4*MZ2^3*CHl3[Leff, Leff] - 3896*MT2^2*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 1912*MT2*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
      3440*MW2^7*MZ2^3*CHl3[Leff, Leff] + 1608*MT2^4*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 4444*MT2^3*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      7776*MT2^2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 11044*MT2*MW2^5*MZ2^4*
       CHl3[Leff, Leff] + 5028*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
      408*MT2^4*MW2*MZ2^5*CHl3[Leff, Leff] + 1106*MT2^3*MW2^2*MZ2^5*
       CHl3[Leff, Leff] - 1512*MT2^2*MW2^3*MZ2^5*CHl3[Leff, Leff] + 
      3146*MT2*MW2^4*MZ2^5*CHl3[Leff, Leff] + 3446*MW2^5*MZ2^5*
       CHl3[Leff, Leff] + 120*MT2^4*MZ2^6*CHl3[Leff, Leff] + 
      6*MT2^3*MW2*MZ2^6*CHl3[Leff, Leff] - 1244*MT2^2*MW2^2*MZ2^6*
       CHl3[Leff, Leff] + 1536*MT2*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      2686*MW2^4*MZ2^6*CHl3[Leff, Leff] + 60*MT2^3*MZ2^7*CHl3[Leff, Leff] + 
      60*MT2^2*MW2*MZ2^7*CHl3[Leff, Leff] + 246*MT2*MW2^2*MZ2^7*
       CHl3[Leff, Leff] - 518*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      60*MT2*MW2*MZ2^8*CHl3[Leff, Leff] + 90*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      2048*MT2^3*MW2^7*CHq1[3, 3] - 4096*MT2^2*MW2^8*CHq1[3, 3] + 
      2048*MT2*MW2^9*CHq1[3, 3] - 576*MT2^4*MW2^5*MZ2*CHq1[3, 3] - 
      4096*MT2^3*MW2^6*MZ2*CHq1[3, 3] + 12672*MT2^2*MW2^7*MZ2*CHq1[3, 3] - 
      8704*MT2*MW2^8*MZ2*CHq1[3, 3] + 2752*MW2^9*MZ2*CHq1[3, 3] - 
      288*MT2^4*MW2^4*MZ2^2*CHq1[3, 3] + 3584*MT2^3*MW2^5*MZ2^2*CHq1[3, 3] - 
      5472*MT2^2*MW2^6*MZ2^2*CHq1[3, 3] - 5056*MT2*MW2^7*MZ2^2*CHq1[3, 3] + 
      4160*MW2^8*MZ2^2*CHq1[3, 3] + 2376*MT2^4*MW2^3*MZ2^3*CHq1[3, 3] - 
      5984*MT2^3*MW2^4*MZ2^3*CHq1[3, 3] + 4112*MT2^2*MW2^5*MZ2^3*CHq1[3, 3] + 
      2656*MT2*MW2^6*MZ2^3*CHq1[3, 3] + 968*MW2^7*MZ2^3*CHq1[3, 3] - 
      1584*MT2^4*MW2^2*MZ2^4*CHq1[3, 3] + 4960*MT2^3*MW2^3*MZ2^4*CHq1[3, 3] - 
      7332*MT2^2*MW2^4*MZ2^4*CHq1[3, 3] + 9640*MT2*MW2^5*MZ2^4*CHq1[3, 3] - 
      4980*MW2^6*MZ2^4*CHq1[3, 3] + 72*MT2^4*MW2*MZ2^5*CHq1[3, 3] - 
      218*MT2^3*MW2^2*MZ2^5*CHq1[3, 3] - 504*MT2^2*MW2^3*MZ2^5*CHq1[3, 3] - 
      2*MT2*MW2^4*MZ2^5*CHq1[3, 3] - 3680*MW2^5*MZ2^5*CHq1[3, 3] - 
      294*MT2^3*MW2*MZ2^6*CHq1[3, 3] + 650*MT2^2*MW2^2*MZ2^6*CHq1[3, 3] - 
      348*MT2*MW2^3*MZ2^6*CHq1[3, 3] + 850*MW2^4*MZ2^6*CHq1[3, 3] - 
      30*MT2^2*MW2*MZ2^7*CHq1[3, 3] - 234*MT2*MW2^2*MZ2^7*CHq1[3, 3] - 
      40*MW2^3*MZ2^7*CHq1[3, 3] - 30*MW2^2*MZ2^8*CHq1[3, 3] + 
      768*MT2^4*MW2^6*CHq3[3, 3] + 1280*MT2^3*MW2^7*CHq3[3, 3] - 
      6400*MT2^2*MW2^8*CHq3[3, 3] + 5888*MT2*MW2^9*CHq3[3, 3] - 
      1536*MW2^10*CHq3[3, 3] - 2112*MT2^4*MW2^5*MZ2*CHq3[3, 3] + 
      128*MT2^3*MW2^6*MZ2*CHq3[3, 3] + 8064*MT2^2*MW2^7*MZ2*CHq3[3, 3] - 
      3712*MT2*MW2^8*MZ2*CHq3[3, 3] - 320*MW2^9*MZ2*CHq3[3, 3] + 
      768*MT2^4*MW2^4*MZ2^2*CHq3[3, 3] - 544*MT2^3*MW2^5*MZ2^2*CHq3[3, 3] - 
      576*MT2^2*MW2^6*MZ2^2*CHq3[3, 3] - 8608*MT2*MW2^7*MZ2^2*CHq3[3, 3] + 
      3968*MW2^8*MZ2^2*CHq3[3, 3] + 2040*MT2^4*MW2^3*MZ2^3*CHq3[3, 3] - 
      4256*MT2^3*MW2^4*MZ2^3*CHq3[3, 3] + 2816*MT2^2*MW2^5*MZ2^3*CHq3[3, 3] + 
      1504*MT2*MW2^6*MZ2^3*CHq3[3, 3] + 2408*MW2^7*MZ2^3*CHq3[3, 3] - 
      1776*MT2^4*MW2^2*MZ2^4*CHq3[3, 3] + 4840*MT2^3*MW2^3*MZ2^4*CHq3[3, 3] - 
      6612*MT2^2*MW2^4*MZ2^4*CHq3[3, 3] + 9712*MT2*MW2^5*MZ2^4*CHq3[3, 3] - 
      4644*MW2^6*MZ2^4*CHq3[3, 3] + 312*MT2^4*MW2*MZ2^5*CHq3[3, 3] - 
      1274*MT2^3*MW2^2*MZ2^5*CHq3[3, 3] + 1728*MT2^2*MW2^3*MZ2^5*CHq3[3, 3] - 
      3146*MT2*MW2^4*MZ2^5*CHq3[3, 3] - 2408*MW2^5*MZ2^5*CHq3[3, 3] - 
      174*MT2^3*MW2*MZ2^6*CHq3[3, 3] + 1010*MT2^2*MW2^2*MZ2^6*CHq3[3, 3] - 
      1524*MT2*MW2^3*MZ2^6*CHq3[3, 3] + 2242*MW2^4*MZ2^6*CHq3[3, 3] - 
      30*MT2^2*MW2*MZ2^7*CHq3[3, 3] - 114*MT2*MW2^2*MZ2^7*CHq3[3, 3] + 
      320*MW2^3*MZ2^7*CHq3[3, 3] - 30*MW2^2*MZ2^8*CHq3[3, 3] - 
      288*MT2^4*MW2^5*MZ2*CHu[3, 3] + 864*MT2^3*MW2^6*MZ2*CHu[3, 3] - 
      864*MT2^2*MW2^7*MZ2*CHu[3, 3] + 288*MT2*MW2^8*MZ2*CHu[3, 3] + 
      288*MT2^4*MW2^4*MZ2^2*CHu[3, 3] - 1008*MT2^3*MW2^5*MZ2^2*CHu[3, 3] + 
      864*MT2^2*MW2^6*MZ2^2*CHu[3, 3] - 144*MT2*MW2^7*MZ2^2*CHu[3, 3] - 
      108*MT2^4*MW2^3*MZ2^3*CHu[3, 3] + 468*MT2^3*MW2^4*MZ2^3*CHu[3, 3] - 
      324*MT2^2*MW2^5*MZ2^3*CHu[3, 3] - 180*MT2*MW2^6*MZ2^3*CHu[3, 3] + 
      18*MT2^4*MW2^2*MZ2^4*CHu[3, 3] - 108*MT2^3*MW2^3*MZ2^4*CHu[3, 3] + 
      54*MT2^2*MW2^4*MZ2^4*CHu[3, 3] + 180*MT2*MW2^5*MZ2^4*CHu[3, 3] + 
      90*MT2^4*MW2*MZ2^5*CHu[3, 3] - 261*MT2^3*MW2^2*MZ2^5*CHu[3, 3] + 
      270*MT2^2*MW2^3*MZ2^5*CHu[3, 3] - 153*MT2*MW2^4*MZ2^5*CHu[3, 3] + 
      45*MT2^3*MW2*MZ2^6*CHu[3, 3] - 36*MT2*MW2^3*MZ2^6*CHu[3, 3] + 
      45*MT2*MW2^2*MZ2^7*CHu[3, 3]))/(3*MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (SW2*(24576*MT2^7*MW2^7*CHd[3, 3] - 175104*MT2^6*MW2^8*CHd[3, 3] + 
      534528*MT2^5*MW2^9*CHd[3, 3] - 906240*MT2^4*MW2^10*CHd[3, 3] + 
      921600*MT2^3*MW2^11*CHd[3, 3] - 562176*MT2^2*MW2^12*CHd[3, 3] + 
      190464*MT2*MW2^13*CHd[3, 3] - 27648*MW2^14*CHd[3, 3] - 
      12288*MT2^7*MW2^6*MZ2*CHd[3, 3] + 148352*MT2^6*MW2^7*MZ2*CHd[3, 3] - 
      585984*MT2^5*MW2^8*MZ2*CHd[3, 3] + 1128576*MT2^4*MW2^9*MZ2*CHd[3, 3] - 
      1191424*MT2^3*MW2^10*MZ2*CHd[3, 3] + 695424*MT2^2*MW2^11*MZ2*
       CHd[3, 3] - 205056*MT2*MW2^12*MZ2*CHd[3, 3] + 
      22400*MW2^13*MZ2*CHd[3, 3] - 768*MT2^7*MW2^5*MZ2^2*CHd[3, 3] - 
      138688*MT2^6*MW2^6*MZ2^2*CHd[3, 3] + 861440*MT2^5*MW2^7*MZ2^2*
       CHd[3, 3] - 2099904*MT2^4*MW2^8*MZ2^2*CHd[3, 3] + 
      2607360*MT2^3*MW2^9*MZ2^2*CHd[3, 3] - 1743680*MT2^2*MW2^10*MZ2^2*
       CHd[3, 3] + 595200*MT2*MW2^11*MZ2^2*CHd[3, 3] - 
      80960*MW2^12*MZ2^2*CHd[3, 3] + 27552*MT2^7*MW2^4*MZ2^3*CHd[3, 3] + 
      179312*MT2^6*MW2^5*MZ2^3*CHd[3, 3] - 1803328*MT2^5*MW2^6*MZ2^3*
       CHd[3, 3] + 5086800*MT2^4*MW2^7*MZ2^3*CHd[3, 3] - 
      6839008*MT2^3*MW2^8*MZ2^3*CHd[3, 3] + 4798992*MT2^2*MW2^9*MZ2^3*
       CHd[3, 3] - 1680256*MT2*MW2^10*MZ2^3*CHd[3, 3] + 
      229936*MW2^11*MZ2^3*CHd[3, 3] - 21192*MT2^7*MW2^3*MZ2^4*CHd[3, 3] - 
      266576*MT2^6*MW2^4*MZ2^4*CHd[3, 3] + 2460872*MT2^5*MW2^5*MZ2^4*
       CHd[3, 3] - 6834432*MT2^4*MW2^6*MZ2^4*CHd[3, 3] + 
      8638600*MT2^3*MW2^7*MZ2^4*CHd[3, 3] - 5206032*MT2^2*MW2^8*MZ2^4*
       CHd[3, 3] + 1277432*MT2*MW2^9*MZ2^4*CHd[3, 3] - 
      48672*MW2^10*MZ2^4*CHd[3, 3] - 10464*MT2^7*MW2^2*MZ2^5*CHd[3, 3] - 
      11000*MT2^6*MW2^3*MZ2^5*CHd[3, 3] - 199112*MT2^5*MW2^4*MZ2^5*
       CHd[3, 3] + 657744*MT2^4*MW2^5*MZ2^5*CHd[3, 3] + 
      323552*MT2^3*MW2^6*MZ2^5*CHd[3, 3] - 2183864*MT2^2*MW2^7*MZ2^5*
       CHd[3, 3] + 1885352*MT2*MW2^8*MZ2^5*CHd[3, 3] - 
      462208*MW2^9*MZ2^5*CHd[3, 3] + 2790*MT2^7*MW2*MZ2^6*CHd[3, 3] + 
      106132*MT2^6*MW2^2*MZ2^6*CHd[3, 3] - 778394*MT2^5*MW2^3*MZ2^6*
       CHd[3, 3] + 2055036*MT2^4*MW2^4*MZ2^6*CHd[3, 3] - 
      3120158*MT2^3*MW2^5*MZ2^6*CHd[3, 3] + 2709492*MT2^2*MW2^6*MZ2^6*
       CHd[3, 3] - 1054670*MT2*MW2^7*MZ2^6*CHd[3, 3] + 
      79772*MW2^8*MZ2^6*CHd[3, 3] - 5643*MT2^6*MW2*MZ2^7*CHd[3, 3] + 
      175564*MT2^5*MW2^2*MZ2^7*CHd[3, 3] - 530415*MT2^4*MW2^3*MZ2^7*
       CHd[3, 3] + 407304*MT2^3*MW2^4*MZ2^7*CHd[3, 3] + 
      226527*MT2^2*MW2^5*MZ2^7*CHd[3, 3] - 397268*MT2*MW2^6*MZ2^7*CHd[3, 3] + 
      123931*MW2^7*MZ2^7*CHd[3, 3] - 4455*MT2^6*MZ2^8*CHd[3, 3] + 
      18297*MT2^5*MW2*MZ2^8*CHd[3, 3] - 38736*MT2^4*MW2^2*MZ2^8*CHd[3, 3] + 
      199990*MT2^3*MW2^3*MZ2^8*CHd[3, 3] - 346601*MT2^2*MW2^4*MZ2^8*
       CHd[3, 3] + 184393*MT2*MW2^5*MZ2^8*CHd[3, 3] - 
      12888*MW2^6*MZ2^8*CHd[3, 3] - 4455*MT2^5*MZ2^9*CHd[3, 3] + 
      13365*MT2^4*MW2*MZ2^9*CHd[3, 3] - 17343*MT2^3*MW2^2*MZ2^9*CHd[3, 3] + 
      7956*MT2^2*MW2^3*MZ2^9*CHd[3, 3] + 4932*MT2*MW2^4*MZ2^9*CHd[3, 3] - 
      4455*MW2^5*MZ2^9*CHd[3, 3] - 4455*MT2^3*MW2*MZ2^10*CHd[3, 3] + 
      8910*MT2^2*MW2^2*MZ2^10*CHd[3, 3] - 4455*MT2*MW2^3*MZ2^10*CHd[3, 3] - 
      10240*MT2^6*MW2^7*MZ2*Pi^2*CHd[3, 3] + 61440*MT2^5*MW2^8*MZ2*Pi^2*
       CHd[3, 3] - 153600*MT2^4*MW2^9*MZ2*Pi^2*CHd[3, 3] + 
      204800*MT2^3*MW2^10*MZ2*Pi^2*CHd[3, 3] - 153600*MT2^2*MW2^11*MZ2*Pi^2*
       CHd[3, 3] + 61440*MT2*MW2^12*MZ2*Pi^2*CHd[3, 3] - 
      10240*MW2^13*MZ2*Pi^2*CHd[3, 3] + 17664*MT2^6*MW2^6*MZ2^2*Pi^2*
       CHd[3, 3] - 116224*MT2^5*MW2^7*MZ2^2*Pi^2*CHd[3, 3] + 
      295680*MT2^4*MW2^8*MZ2^2*Pi^2*CHd[3, 3] - 373760*MT2^3*MW2^9*MZ2^2*Pi^2*
       CHd[3, 3] + 244480*MT2^2*MW2^10*MZ2^2*Pi^2*CHd[3, 3] - 
      75264*MT2*MW2^11*MZ2^2*Pi^2*CHd[3, 3] + 7424*MW2^12*MZ2^2*Pi^2*
       CHd[3, 3] - 45312*MT2^6*MW2^5*MZ2^3*Pi^2*CHd[3, 3] + 
      289536*MT2^5*MW2^6*MZ2^3*Pi^2*CHd[3, 3] - 732672*MT2^4*MW2^7*MZ2^3*Pi^2*
       CHd[3, 3] + 931328*MT2^3*MW2^8*MZ2^3*Pi^2*CHd[3, 3] - 
      623872*MT2^2*MW2^9*MZ2^3*Pi^2*CHd[3, 3] + 208640*MT2*MW2^10*MZ2^3*Pi^2*
       CHd[3, 3] - 27648*MW2^11*MZ2^3*Pi^2*CHd[3, 3] + 
      42656*MT2^6*MW2^4*MZ2^4*Pi^2*CHd[3, 3] - 301248*MT2^5*MW2^5*MZ2^4*Pi^2*
       CHd[3, 3] + 775776*MT2^4*MW2^6*MZ2^4*Pi^2*CHd[3, 3] - 
      926080*MT2^3*MW2^7*MZ2^4*Pi^2*CHd[3, 3] + 513888*MT2^2*MW2^8*MZ2^4*Pi^2*
       CHd[3, 3] - 102336*MT2*MW2^9*MZ2^4*Pi^2*CHd[3, 3] - 
      2656*MW2^10*MZ2^4*Pi^2*CHd[3, 3] + 7248*MT2^6*MW2^3*MZ2^5*Pi^2*
       CHd[3, 3] - 832*MT2^5*MW2^4*MZ2^5*Pi^2*CHd[3, 3] - 
      19248*MT2^4*MW2^5*MZ2^5*Pi^2*CHd[3, 3] - 104960*MT2^3*MW2^6*MZ2^5*Pi^2*
       CHd[3, 3] + 284656*MT2^2*MW2^7*MZ2^5*Pi^2*CHd[3, 3] - 
      216768*MT2*MW2^8*MZ2^5*Pi^2*CHd[3, 3] + 49904*MW2^9*MZ2^5*Pi^2*
       CHd[3, 3] - 13800*MT2^6*MW2^2*MZ2^6*Pi^2*CHd[3, 3] + 
      90048*MT2^5*MW2^3*MZ2^6*Pi^2*CHd[3, 3] - 228744*MT2^4*MW2^4*MZ2^6*Pi^2*
       CHd[3, 3] + 333152*MT2^3*MW2^5*MZ2^6*Pi^2*CHd[3, 3] - 
      277816*MT2^2*MW2^6*MZ2^6*Pi^2*CHd[3, 3] + 103712*MT2*MW2^7*MZ2^6*Pi^2*
       CHd[3, 3] - 6552*MW2^8*MZ2^6*Pi^2*CHd[3, 3] + 
      1244*MT2^6*MW2*MZ2^7*Pi^2*CHd[3, 3] - 21264*MT2^5*MW2^2*MZ2^7*Pi^2*
       CHd[3, 3] + 60060*MT2^4*MW2^3*MZ2^7*Pi^2*CHd[3, 3] - 
      45232*MT2^3*MW2^4*MZ2^7*Pi^2*CHd[3, 3] - 23436*MT2^2*MW2^5*MZ2^7*Pi^2*
       CHd[3, 3] + 41184*MT2*MW2^6*MZ2^7*Pi^2*CHd[3, 3] - 
      12556*MW2^7*MZ2^7*Pi^2*CHd[3, 3] + 540*MT2^6*MZ2^8*Pi^2*CHd[3, 3] - 
      1996*MT2^5*MW2*MZ2^8*Pi^2*CHd[3, 3] + 4368*MT2^4*MW2^2*MZ2^8*Pi^2*
       CHd[3, 3] - 22112*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[3, 3] + 
      38188*MT2^2*MW2^4*MZ2^8*Pi^2*CHd[3, 3] - 20772*MT2*MW2^5*MZ2^8*Pi^2*
       CHd[3, 3] + 1784*MW2^6*MZ2^8*Pi^2*CHd[3, 3] + 
      540*MT2^5*MZ2^9*Pi^2*CHd[3, 3] - 1620*MT2^4*MW2*MZ2^9*Pi^2*CHd[3, 3] + 
      2324*MT2^3*MW2^2*MZ2^9*Pi^2*CHd[3, 3] - 1408*MT2^2*MW2^3*MZ2^9*Pi^2*
       CHd[3, 3] - 376*MT2*MW2^4*MZ2^9*Pi^2*CHd[3, 3] + 
      540*MW2^5*MZ2^9*Pi^2*CHd[3, 3] + 540*MT2^3*MW2*MZ2^10*Pi^2*CHd[3, 3] - 
      1080*MT2^2*MW2^2*MZ2^10*Pi^2*CHd[3, 3] + 540*MT2*MW2^3*MZ2^10*Pi^2*
       CHd[3, 3] + (2*MW2 - MZ2)*(-3*MT2^7*(4096*MW2^6 - 5824*MW2^5*MZ2 + 
          5376*MW2^4*MZ2^2 + 536*MW2^3*MZ2^3 - 3728*MW2^2*MZ2^4 + 
          660*MW2*MZ2^5 - 225*MZ2^6) + MT2^6*(87552*MW2^7 + 
          15168*MW2^4*MZ2^3*(-7 + Pi^2) + 10*MZ2^7*(51 + 2*Pi^2) + 
          640*MW2^6*MZ2*(-223 + 8*Pi^2) - 160*MW2^5*MZ2^2*(-823 + 36*Pi^2) + 
          32*MW2^2*MZ2^5*(-1562 + 207*Pi^2) + 3*MW2*MZ2^6*
           (-8077 + 596*Pi^2) - 20*MW2^3*MZ2^4*(-6833 + 1148*Pi^2)) + 
        MT2^5*(-267264*MW2^8 + 2*MW2^3*MZ2^5*(288053 - 31352*Pi^2) + 
          16*MW2^5*MZ2^3*(41635 - 6048*Pi^2) + MW2^2*MZ2^6*
           (56723 - 4104*Pi^2) + 5*MZ2^8*(-33 + 4*Pi^2) - 
          384*MW2^7*MZ2*(-1243 + 80*Pi^2) + 12*MW2*MZ2^7*(-1603 + 139*Pi^2) + 
          648*MW2^4*MZ2^4*(-1797 + 236*Pi^2) + 32*MW2^6*MZ2^2*
           (-14141 + 1240*Pi^2)) + MW2^5*(MW2 + MZ2)*(13824*MW2^7 + 
          5*MZ2^7*(-33 + 4*Pi^2) + 64*MW2^6*MZ2*(-517 + 80*Pi^2) - 
          64*MW2^5*MZ2^2*(-439 + 90*Pi^2) + 3*MW2*MZ2^6*(-6127 + 596*Pi^2) + 
          24*MW2^4*MZ2^3*(-4619 + 632*Pi^2) + 2*MW2^2*MZ2^5*
           (-34481 + 3312*Pi^2) - 4*MW2^3*MZ2^4*(-51271 + 5740*Pi^2)) + 
        MT2*MW2^3*(-95232*MW2^9 + MW2^3*MZ2^6*(524353 - 53560*Pi^2) + 
          5*MZ2^9*(-33 + 4*Pi^2) - 1536*MW2^8*MZ2*(-103 + 20*Pi^2) + 
          480*MW2^7*MZ2^2*(-111 + 40*Pi^2) - 512*MW2^6*MZ2^3*
           (-1039 + 134*Pi^2) + 6*MW2*MZ2^8*(-2981 + 288*Pi^2) + 
          2*MW2^2*MZ2^7*(-6527 + 570*Pi^2) + 136*MW2^5*MZ2^4*
           (-6425 + 636*Pi^2) + 6*MW2^4*MZ2^5*(-49937 + 7384*Pi^2)) + 
        3*MT2^4*MW2*(151040*MW2^8 + 10*MZ2^8*(39 - 2*Pi^2) - 
          320*MW2^6*MZ2^2*(-839 + 106*Pi^2) + 64*MW2^7*MZ2*
           (-4431 + 400*Pi^2) + 3*MW2^2*MZ2^6*(-8873 + 772*Pi^2) - 
          2*MW2*MZ2^7*(-8643 + 844*Pi^2) + 8*MW2^5*MZ2^3*
           (-68743 + 10200*Pi^2) + 2*MW2^3*MZ2^5*(-271601 + 28040*Pi^2) - 
          4*MW2^4*MZ2^4*(-263793 + 32492*Pi^2)) + 
        MT2^3*MW2*(-460800*MW2^9 + MW2^3*MZ2^6*(433553 - 45472*Pi^2) + 
          5*MZ2^9*(-33 + 4*Pi^2) + 28*MW2^2*MZ2^7*(-3523 + 350*Pi^2) - 
          64*MW2^8*MZ2*(-13637 + 1600*Pi^2) + MW2*MZ2^8*
           (-19701 + 1828*Pi^2) + 64*MW2^7*MZ2^2*(-11917 + 1960*Pi^2) - 
          32*MW2^4*MZ2^5*(-53774 + 5101*Pi^2) + 32*MW2^5*MZ2^4*
           (-128915 + 15118*Pi^2) - 8*MW2^6*MZ2^3*(-262043 + 38720*Pi^2)) + 
        MT2^2*MW2^2*(281088*MW2^9 + MW2*MZ2^8*(36207 - 3536*Pi^2) + 
          4*MW2^2*MZ2^7*(23981 - 2343*Pi^2) + 10*MZ2^9*(33 - 4*Pi^2) + 
          3072*MW2^8*MZ2*(-167 + 25*Pi^2) - 764*MW2^5*MZ2^4*
           (-3605 + 396*Pi^2) - 160*MW2^7*MZ2^2*(-2203 + 476*Pi^2) + 
          80*MW2^6*MZ2^3*(-18133 + 2572*Pi^2) + 4*MW2^4*MZ2^5*
           (-113059 + 5776*Pi^2) + MW2^3*MZ2^6*(-823441 + 85988*Pi^2)))*
       CHe[Leff, Leff] + 2*MZ2*(-3*MT2^7*(4096*MW2^6 - 5824*MW2^5*MZ2 + 
          5376*MW2^4*MZ2^2 + 536*MW2^3*MZ2^3 - 3728*MW2^2*MZ2^4 + 
          660*MW2*MZ2^5 - 225*MZ2^6) + 2*MT2^6*(43776*MW2^7 + 
          4*MW2^3*MZ2^4*(13991 - 2546*Pi^2) + 5*MZ2^7*(51 + 2*Pi^2) + 
          64*MW2^5*MZ2^2*(536 + 9*Pi^2) + 128*MW2^6*MZ2*(-571 + 20*Pi^2) + 
          3*MW2*MZ2^6*(-1811 + 28*Pi^2) + 76*MW2^2*MZ2^5*(-353 + 45*Pi^2) + 
          96*MW2^4*MZ2^3*(-337 + 52*Pi^2)) + MW2^5*(MW2 + MZ2)*
         (13824*MW2^7 + 16*MW2^3*MZ2^4*(11272 - 1273*Pi^2) + 
          5*MZ2^7*(-33 + 4*Pi^2) + 24*MW2*MZ2^6*(-209 + 7*Pi^2) + 
          32*MW2^5*MZ2^2*(-1093 + 36*Pi^2) + 64*MW2^6*MZ2*(-571 + 80*Pi^2) + 
          24*MW2^4*MZ2^3*(-2891 + 416*Pi^2) + 2*MW2^2*MZ2^5*
           (-36317 + 3420*Pi^2)) + MT2*MW2^3*(-95232*MW2^9 + 
          MW2^3*MZ2^6*(430447 - 41896*Pi^2) + 32*MW2^6*MZ2^3*
           (14653 - 1820*Pi^2) + 5*MZ2^9*(-33 + 4*Pi^2) + 
          3*MW2*MZ2^8*(-1507 + 36*Pi^2) - 768*MW2^8*MZ2*(-233 + 40*Pi^2) - 
          96*MW2^7*MZ2^2*(-3495 + 232*Pi^2) + 32*MW2^5*MZ2^4*
           (-28528 + 2919*Pi^2) + 6*MW2^4*MZ2^5*(-26987 + 5008*Pi^2) + 
          MW2^2*MZ2^7*(-56821 + 6216*Pi^2)) + MT2^3*MW2*
         (-460800*MW2^9 + MW2^3*MZ2^6*(134177 - 10048*Pi^2) + 
          5*MZ2^9*(-33 + 4*Pi^2) + 16*MW2*MZ2^8*(-396 + 13*Pi^2) - 
          320*MW2^7*MZ2^2*(-1537 + 40*Pi^2) + 1648*MW2^5*MZ2^4*
           (-2191 + 260*Pi^2) + 14*MW2^2*MZ2^7*(-5399 + 484*Pi^2) - 
          64*MW2^8*MZ2*(-14717 + 1600*Pi^2) - 8*MW2^4*MZ2^5*
           (-223277 + 20944*Pi^2) - 8*MW2^6*MZ2^3*(-142163 + 24032*Pi^2)) + 
        3*MT2^4*MW2*(151040*MW2^8 + 8*MW2^4*MZ2^4*(111255 - 13978*Pi^2) + 
          6*MW2^2*MZ2^6*(7313 - 1000*Pi^2) + MW2*MZ2^7*(3921 - 68*Pi^2) + 
          10*MZ2^8*(39 - 2*Pi^2) + 32*MW2^6*MZ2^2*(-1357 + 20*Pi^2) + 
          64*MW2^7*MZ2*(-4701 + 400*Pi^2) + 8*MW2^5*MZ2^3*
           (-34939 + 6096*Pi^2) + 2*MW2^3*MZ2^5*(-268415 + 27284*Pi^2)) - 
        MT2^5*(267264*MW2^8 + MW2^2*MZ2^6*(27139 - 5832*Pi^2) + 
          3*MW2*MZ2^7*(1957 - 16*Pi^2) + 5*MZ2^8*(33 - 4*Pi^2) - 
          2592*MW2^4*MZ2^4*(-376 + 51*Pi^2) + 32*MW2^6*MZ2^2*
           (2423 + 56*Pi^2) + 384*MW2^7*MZ2*(-1297 + 80*Pi^2) + 
          16*MW2^5*MZ2^3*(-22141 + 3672*Pi^2) + 2*MW2^3*MZ2^5*
           (-286703 + 30704*Pi^2)) + MT2^2*MW2^2*(281088*MW2^9 + 
          MW2*MZ2^8*(9477 - 296*Pi^2) + 10*MZ2^9*(33 - 4*Pi^2) + 
          384*MW2^8*MZ2*(-1471 + 200*Pi^2) + 64*MW2^7*MZ2^2*
           (-9383 + 430*Pi^2) - 2*MW2^2*MZ2^7*(-64999 + 6522*Pi^2) + 
          16*MW2^6*MZ2^3*(-59237 + 8864*Pi^2) + 4*MW2^4*MZ2^5*
           (-159931 + 10474*Pi^2) + 2*MW2^3*MZ2^6*(-290423 + 28468*Pi^2) - 
          8*MW2^5*MZ2^4*(-324041 + 35982*Pi^2)))*SW2*CHl1[Leff, Leff] + 
      24576*MT2^7*MW2^7*CHl3[Leff, Leff] - 175104*MT2^6*MW2^8*
       CHl3[Leff, Leff] + 534528*MT2^5*MW2^9*CHl3[Leff, Leff] - 
      906240*MT2^4*MW2^10*CHl3[Leff, Leff] + 921600*MT2^3*MW2^11*
       CHl3[Leff, Leff] - 562176*MT2^2*MW2^12*CHl3[Leff, Leff] + 
      190464*MT2*MW2^13*CHl3[Leff, Leff] - 27648*MW2^14*CHl3[Leff, Leff] - 
      59520*MT2^7*MW2^6*MZ2*CHl3[Leff, Leff] + 409856*MT2^6*MW2^7*MZ2*
       CHl3[Leff, Leff] - 1185024*MT2^5*MW2^8*MZ2*CHl3[Leff, Leff] + 
      1847424*MT2^4*MW2^9*MZ2*CHl3[Leff, Leff] - 1653376*MT2^3*MW2^10*MZ2*
       CHl3[Leff, Leff] + 827904*MT2^2*MW2^11*MZ2*CHl3[Leff, Leff] - 
      202752*MT2*MW2^12*MZ2*CHl3[Leff, Leff] + 15488*MW2^13*MZ2*
       CHl3[Leff, Leff] + 67200*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
      424576*MT2^6*MW2^6*MZ2^2*CHl3[Leff, Leff] + 1063616*MT2^5*MW2^7*MZ2^2*
       CHl3[Leff, Leff] - 1296960*MT2^4*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      685056*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] + 30976*MT2^2*MW2^10*MZ2^2*
       CHl3[Leff, Leff] - 170304*MT2*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      44992*MW2^12*MZ2^2*CHl3[Leff, Leff] - 29040*MT2^7*MW2^4*MZ2^3*
       CHl3[Leff, Leff] + 296864*MT2^6*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      1040032*MT2^5*MW2^6*MZ2^3*CHl3[Leff, Leff] + 1855152*MT2^4*MW2^7*MZ2^3*
       CHl3[Leff, Leff] - 1943344*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
      1273344*MT2^2*MW2^9*MZ2^3*CHl3[Leff, Leff] - 520768*MT2*MW2^10*MZ2^3*
       CHl3[Leff, Leff] + 100912*MW2^11*MZ2^3*CHl3[Leff, Leff] - 
      25584*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] - 368624*MT2^6*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 2780096*MT2^5*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      7338432*MT2^4*MW2^6*MZ2^4*CHl3[Leff, Leff] + 9868816*MT2^3*MW2^7*MZ2^4*
       CHl3[Leff, Leff] - 7260144*MT2^2*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      2770016*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] - 415776*MW2^10*MZ2^4*
       CHl3[Leff, Leff] + 26328*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      352168*MT2^6*MW2^3*MZ2^5*CHl3[Leff, Leff] - 3237356*MT2^5*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 8922300*MT2^4*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      11214448*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] + 6687904*MT2^2*MW2^7*MZ2^5*
       CHl3[Leff, Leff] - 1551628*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] + 
      12140*MW2^9*MZ2^5*CHl3[Leff, Leff] - 5310*MT2^7*MW2*MZ2^6*
       CHl3[Leff, Leff] - 69092*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      1123162*MT2^5*MW2^3*MZ2^6*CHl3[Leff, Leff] - 3299928*MT2^4*MW2^4*MZ2^6*
       CHl3[Leff, Leff] + 3000958*MT2^3*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      202284*MT2^2*MW2^6*MZ2^6*CHl3[Leff, Leff] - 1362026*MT2*MW2^7*MZ2^6*
       CHl3[Leff, Leff] + 408224*MW2^8*MZ2^6*CHl3[Leff, Leff] + 
      1350*MT2^7*MZ2^7*CHl3[Leff, Leff] - 22512*MT2^6*MW2*MZ2^7*
       CHl3[Leff, Leff] - 27488*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      193878*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] + 468702*MT2^3*MW2^4*MZ2^7*
       CHl3[Leff, Leff] - 1427112*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      944632*MT2*MW2^6*MZ2^7*CHl3[Leff, Leff] - 128210*MW2^7*MZ2^7*
       CHl3[Leff, Leff] + 1020*MT2^6*MZ2^8*CHl3[Leff, Leff] - 
      11172*MT2^5*MW2*MZ2^8*CHl3[Leff, Leff] + 20466*MT2^4*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 121532*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      208546*MT2^2*MW2^4*MZ2^8*CHl3[Leff, Leff] - 88832*MT2*MW2^5*MZ2^8*
       CHl3[Leff, Leff] - 9792*MW2^6*MZ2^8*CHl3[Leff, Leff] - 
      330*MT2^5*MZ2^9*CHl3[Leff, Leff] + 2340*MT2^4*MW2*MZ2^9*
       CHl3[Leff, Leff] - 12102*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      17814*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] - 8472*MT2*MW2^4*MZ2^9*
       CHl3[Leff, Leff] - 330*MW2^5*MZ2^9*CHl3[Leff, Leff] - 
      330*MT2^3*MW2*MZ2^10*CHl3[Leff, Leff] + 660*MT2^2*MW2^2*MZ2^10*
       CHl3[Leff, Leff] - 330*MT2*MW2^3*MZ2^10*CHl3[Leff, Leff] - 
      10240*MT2^6*MW2^7*MZ2*Pi^2*CHl3[Leff, Leff] + 61440*MT2^5*MW2^8*MZ2*
       Pi^2*CHl3[Leff, Leff] - 153600*MT2^4*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] + 
      204800*MT2^3*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] - 
      153600*MT2^2*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] + 
      61440*MT2*MW2^12*MZ2*Pi^2*CHl3[Leff, Leff] - 10240*MW2^13*MZ2*Pi^2*
       CHl3[Leff, Leff] + 7936*MT2^6*MW2^6*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      57856*MT2^5*MW2^7*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
      149760*MT2^4*MW2^8*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      179200*MT2^3*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
      98560*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      16896*MT2*MW2^11*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
      2304*MW2^12*MZ2^2*Pi^2*CHl3[Leff, Leff] - 17664*MT2^6*MW2^5*MZ2^3*Pi^2*
       CHl3[Leff, Leff] + 113920*MT2^5*MW2^6*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      288768*MT2^4*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      358912*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      228608*MT2^2*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      71936*MT2*MW2^10*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      9728*MW2^11*MZ2^3*Pi^2*CHl3[Leff, Leff] + 60704*MT2^6*MW2^4*MZ2^4*Pi^2*
       CHl3[Leff, Leff] - 381888*MT2^5*MW2^5*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
      963552*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      1241472*MT2^3*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
      859360*MT2^2*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      303296*MT2*MW2^9*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
      43040*MW2^10*MZ2^4*Pi^2*CHl3[Leff, Leff] - 54416*MT2^6*MW2^3*MZ2^5*Pi^2*
       CHl3[Leff, Leff] + 387200*MT2^5*MW2^4*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
      998352*MT2^4*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
      1192064*MT2^3*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
      659504*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
      126720*MT2*MW2^8*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
      6288*MW2^9*MZ2^5*Pi^2*CHl3[Leff, Leff] + 13344*MT2^6*MW2^2*MZ2^6*Pi^2*
       CHl3[Leff, Leff] - 134480*MT2^5*MW2^3*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      363408*MT2^4*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
      315008*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
      30080*MT2^2*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      143888*MT2*MW2^7*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
      41072*MW2^8*MZ2^6*Pi^2*CHl3[Leff, Leff] + 296*MT2^6*MW2*MZ2^7*Pi^2*
       CHl3[Leff, Leff] + 11568*MT2^5*MW2^2*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
      35592*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
      33648*MT2^3*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
      139960*MT2^2*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
      96224*MT2*MW2^6*MZ2^7*Pi^2*CHl3[Leff, Leff] + 13640*MW2^7*MZ2^7*Pi^2*
       CHl3[Leff, Leff] + 40*MT2^6*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
      56*MT2^5*MW2*MZ2^8*Pi^2*CHl3[Leff, Leff] - 288*MT2^4*MW2^2*MZ2^8*Pi^2*
       CHl3[Leff, Leff] + 13136*MT2^3*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
      25496*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
      12216*MT2*MW2^5*MZ2^8*Pi^2*CHl3[Leff, Leff] + 336*MW2^6*MZ2^8*Pi^2*
       CHl3[Leff, Leff] + 40*MT2^5*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
      120*MT2^4*MW2*MZ2^9*Pi^2*CHl3[Leff, Leff] + 376*MT2^3*MW2^2*MZ2^9*Pi^2*
       CHl3[Leff, Leff] - 512*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
      176*MT2*MW2^4*MZ2^9*Pi^2*CHl3[Leff, Leff] + 40*MW2^5*MZ2^9*Pi^2*
       CHl3[Leff, Leff] + 40*MT2^3*MW2*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
      80*MT2^2*MW2^2*MZ2^10*Pi^2*CHl3[Leff, Leff] + 40*MT2*MW2^3*MZ2^10*Pi^2*
       CHl3[Leff, Leff] - 24576*MT2^7*MW2^7*CHq1[3, 3] + 
      175104*MT2^6*MW2^8*CHq1[3, 3] - 534528*MT2^5*MW2^9*CHq1[3, 3] + 
      906240*MT2^4*MW2^10*CHq1[3, 3] - 921600*MT2^3*MW2^11*CHq1[3, 3] + 
      562176*MT2^2*MW2^12*CHq1[3, 3] - 190464*MT2*MW2^13*CHq1[3, 3] + 
      27648*MW2^14*CHq1[3, 3] + 49152*MT2^7*MW2^6*MZ2*CHq1[3, 3] - 
      411008*MT2^6*MW2^7*MZ2*CHq1[3, 3] + 1387776*MT2^5*MW2^8*MZ2*
       CHq1[3, 3] - 2487936*MT2^4*MW2^9*MZ2*CHq1[3, 3] + 
      2573824*MT2^3*MW2^10*MZ2*CHq1[3, 3] - 1538688*MT2^2*MW2^11*MZ2*
       CHq1[3, 3] + 490752*MT2*MW2^12*MZ2*CHq1[3, 3] - 
      63872*MW2^13*MZ2*CHq1[3, 3] - 44736*MT2^7*MW2^5*MZ2^2*CHq1[3, 3] + 
      410176*MT2^6*MW2^6*MZ2^2*CHq1[3, 3] - 1465664*MT2^5*MW2^7*MZ2^2*
       CHq1[3, 3] + 2632128*MT2^4*MW2^8*MZ2^2*CHq1[3, 3] - 
      2531136*MT2^3*MW2^9*MZ2^2*CHq1[3, 3] + 1247168*MT2^2*MW2^10*MZ2^2*
       CHq1[3, 3] - 249024*MT2*MW2^11*MZ2^2*CHq1[3, 3] + 
      1088*MW2^12*MZ2^2*CHq1[3, 3] + 8736*MT2^7*MW2^4*MZ2^3*CHq1[3, 3] - 
      331280*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] + 1778176*MT2^5*MW2^6*MZ2^3*
       CHq1[3, 3] - 4082544*MT2^4*MW2^7*MZ2^3*CHq1[3, 3] + 
      4875040*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] - 3168240*MT2^2*MW2^9*MZ2^3*
       CHq1[3, 3] + 1077184*MT2*MW2^10*MZ2^3*CHq1[3, 3] - 
      157072*MW2^11*MZ2^3*CHq1[3, 3] + 35088*MT2^7*MW2^3*MZ2^4*CHq1[3, 3] + 
      437648*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] - 3582320*MT2^5*MW2^5*MZ2^4*
       CHq1[3, 3] + 9638832*MT2^4*MW2^6*MZ2^4*CHq1[3, 3] - 
      12678928*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] + 8773296*MT2^2*MW2^8*MZ2^4*
       CHq1[3, 3] - 3025040*MT2*MW2^9*MZ2^4*CHq1[3, 3] + 
      401424*MW2^10*MZ2^4*CHq1[3, 3] - 25464*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] - 
      394660*MT2^6*MW2^3*MZ2^5*CHq1[3, 3] + 3641576*MT2^5*MW2^4*MZ2^5*
       CHq1[3, 3] - 10050612*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] + 
      12331144*MT2^3*MW2^6*MZ2^5*CHq1[3, 3] - 6860716*MT2^2*MW2^7*MZ2^5*
       CHq1[3, 3] + 1284328*MT2*MW2^8*MZ2^5*CHq1[3, 3] + 
      74404*MW2^9*MZ2^5*CHq1[3, 3] + 1800*MT2^7*MW2*MZ2^6*CHq1[3, 3] + 
      86516*MT2^6*MW2^2*MZ2^6*CHq1[3, 3] - 1213876*MT2^5*MW2^3*MZ2^6*
       CHq1[3, 3] + 3521904*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] - 
      3044224*MT2^3*MW2^5*MZ2^6*CHq1[3, 3] - 532668*MT2^2*MW2^6*MZ2^6*
       CHq1[3, 3] + 1636412*MT2*MW2^7*MZ2^6*CHq1[3, 3] - 
      455864*MW2^8*MZ2^6*CHq1[3, 3] + 36414*MT2^6*MW2*MZ2^7*CHq1[3, 3] - 
      90304*MT2^5*MW2^2*MZ2^7*CHq1[3, 3] + 130950*MT2^4*MW2^3*MZ2^7*
       CHq1[3, 3] - 978612*MT2^3*MW2^4*MZ2^7*CHq1[3, 3] + 
      1893138*MT2^2*MW2^5*MZ2^7*CHq1[3, 3] - 1147036*MT2*MW2^6*MZ2^7*
       CHq1[3, 3] + 155450*MW2^7*MZ2^7*CHq1[3, 3] - 
      8910*MT2^6*MZ2^8*CHq1[3, 3] + 88074*MT2^5*MW2*MZ2^8*CHq1[3, 3] - 
      235692*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] + 366608*MT2^3*MW2^3*MZ2^8*
       CHq1[3, 3] - 306238*MT2^2*MW2^4*MZ2^8*CHq1[3, 3] + 
      70454*MT2*MW2^5*MZ2^8*CHq1[3, 3] + 25704*MW2^6*MZ2^8*CHq1[3, 3] - 
      8910*MT2^5*MZ2^9*CHq1[3, 3] + 26730*MT2^4*MW2*MZ2^9*CHq1[3, 3] + 
      16794*MT2^3*MW2^2*MZ2^9*CHq1[3, 3] - 87048*MT2^2*MW2^3*MZ2^9*
       CHq1[3, 3] + 61344*MT2*MW2^4*MZ2^9*CHq1[3, 3] - 
      8910*MW2^5*MZ2^9*CHq1[3, 3] - 8910*MT2^3*MW2*MZ2^10*CHq1[3, 3] + 
      17820*MT2^2*MW2^2*MZ2^10*CHq1[3, 3] - 8910*MT2*MW2^3*MZ2^10*
       CHq1[3, 3] + 10240*MT2^6*MW2^7*MZ2*Pi^2*CHq1[3, 3] - 
      61440*MT2^5*MW2^8*MZ2*Pi^2*CHq1[3, 3] + 153600*MT2^4*MW2^9*MZ2*Pi^2*
       CHq1[3, 3] - 204800*MT2^3*MW2^10*MZ2*Pi^2*CHq1[3, 3] + 
      153600*MT2^2*MW2^11*MZ2*Pi^2*CHq1[3, 3] - 61440*MT2*MW2^12*MZ2*Pi^2*
       CHq1[3, 3] + 10240*MW2^13*MZ2*Pi^2*CHq1[3, 3] - 
      16128*MT2^6*MW2^6*MZ2^2*Pi^2*CHq1[3, 3] + 107008*MT2^5*MW2^7*MZ2^2*Pi^2*
       CHq1[3, 3] - 272640*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] + 
      343040*MT2^3*MW2^9*MZ2^2*Pi^2*CHq1[3, 3] - 221440*MT2^2*MW2^10*MZ2^2*
       Pi^2*CHq1[3, 3] + 66048*MT2*MW2^11*MZ2^2*Pi^2*CHq1[3, 3] - 
      5888*MW2^12*MZ2^2*Pi^2*CHq1[3, 3] + 37632*MT2^6*MW2^5*MZ2^3*Pi^2*
       CHq1[3, 3] - 241920*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] + 
      612864*MT2^4*MW2^7*MZ2^3*Pi^2*CHq1[3, 3] - 774656*MT2^3*MW2^8*MZ2^3*
       Pi^2*CHq1[3, 3] + 511744*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] - 
      167168*MT2*MW2^10*MZ2^3*Pi^2*CHq1[3, 3] + 21504*MW2^11*MZ2^3*Pi^2*
       CHq1[3, 3] - 79136*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[3, 3] + 
      512448*MT2^5*MW2^5*MZ2^4*Pi^2*CHq1[3, 3] - 1299936*MT2^4*MW2^6*MZ2^4*
       Pi^2*CHq1[3, 3] + 1641856*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] - 
      1079520*MT2^2*MW2^8*MZ2^4*Pi^2*CHq1[3, 3] + 345792*MT2*MW2^9*MZ2^4*Pi^2*
       CHq1[3, 3] - 41504*MW2^10*MZ2^4*Pi^2*CHq1[3, 3] + 
      62928*MT2^6*MW2^3*MZ2^5*Pi^2*CHq1[3, 3] - 456704*MT2^5*MW2^4*MZ2^5*Pi^2*
       CHq1[3, 3] + 1181328*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] - 
      1379200*MT2^3*MW2^6*MZ2^5*Pi^2*CHq1[3, 3] + 710384*MT2^2*MW2^7*MZ2^5*
       Pi^2*CHq1[3, 3] - 102528*MT2*MW2^8*MZ2^5*Pi^2*CHq1[3, 3] - 
      16208*MW2^9*MZ2^5*Pi^2*CHq1[3, 3] - 12864*MT2^6*MW2^2*MZ2^6*Pi^2*
       CHq1[3, 3] + 140112*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] - 
      381744*MT2^4*MW2^4*MZ2^6*Pi^2*CHq1[3, 3] + 304000*MT2^3*MW2^5*MZ2^6*
       Pi^2*CHq1[3, 3] + 91168*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] - 
      190736*MT2*MW2^7*MZ2^6*Pi^2*CHq1[3, 3] + 50064*MW2^8*MZ2^6*Pi^2*
       CHq1[3, 3] - 3752*MT2^6*MW2*MZ2^7*Pi^2*CHq1[3, 3] + 
      9648*MT2^5*MW2^2*MZ2^7*Pi^2*CHq1[3, 3] - 17688*MT2^4*MW2^3*MZ2^7*Pi^2*
       CHq1[3, 3] + 112240*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] - 
      207864*MT2^2*MW2^5*MZ2^7*Pi^2*CHq1[3, 3] + 124032*MT2*MW2^6*MZ2^7*Pi^2*
       CHq1[3, 3] - 16616*MW2^7*MZ2^7*Pi^2*CHq1[3, 3] + 
      1080*MT2^6*MZ2^8*Pi^2*CHq1[3, 3] - 10232*MT2^5*MW2*MZ2^8*Pi^2*
       CHq1[3, 3] + 27456*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] - 
      41968*MT2^3*MW2^3*MZ2^8*Pi^2*CHq1[3, 3] + 34424*MT2^2*MW2^4*MZ2^8*Pi^2*
       CHq1[3, 3] - 8088*MT2*MW2^5*MZ2^8*Pi^2*CHq1[3, 3] - 
      2672*MW2^6*MZ2^8*Pi^2*CHq1[3, 3] + 1080*MT2^5*MZ2^9*Pi^2*CHq1[3, 3] - 
      3240*MT2^4*MW2*MZ2^9*Pi^2*CHq1[3, 3] - 1592*MT2^3*MW2^2*MZ2^9*Pi^2*
       CHq1[3, 3] + 9664*MT2^2*MW2^3*MZ2^9*Pi^2*CHq1[3, 3] - 
      6992*MT2*MW2^4*MZ2^9*Pi^2*CHq1[3, 3] + 1080*MW2^5*MZ2^9*Pi^2*
       CHq1[3, 3] + 1080*MT2^3*MW2*MZ2^10*Pi^2*CHq1[3, 3] - 
      2160*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[3, 3] + 1080*MT2*MW2^3*MZ2^10*Pi^2*
       CHq1[3, 3] - 24576*MT2^7*MW2^7*CHq3[3, 3] + 175104*MT2^6*MW2^8*
       CHq3[3, 3] - 534528*MT2^5*MW2^9*CHq3[3, 3] + 906240*MT2^4*MW2^10*
       CHq3[3, 3] - 921600*MT2^3*MW2^11*CHq3[3, 3] + 
      562176*MT2^2*MW2^12*CHq3[3, 3] - 190464*MT2*MW2^13*CHq3[3, 3] + 
      27648*MW2^14*CHq3[3, 3] + 59520*MT2^7*MW2^6*MZ2*CHq3[3, 3] - 
      445568*MT2^6*MW2^7*MZ2*CHq3[3, 3] + 1370496*MT2^5*MW2^8*MZ2*
       CHq3[3, 3] - 2246016*MT2^4*MW2^9*MZ2*CHq3[3, 3] + 
      2107264*MT2^3*MW2^10*MZ2*CHq3[3, 3] - 1117056*MT2^2*MW2^11*MZ2*
       CHq3[3, 3] + 300672*MT2*MW2^12*MZ2*CHq3[3, 3] - 
      29312*MW2^13*MZ2*CHq3[3, 3] - 63744*MT2^7*MW2^5*MZ2^2*CHq3[3, 3] + 
      510016*MT2^6*MW2^6*MZ2^2*CHq3[3, 3] - 1603328*MT2^5*MW2^7*MZ2^2*
       CHq3[3, 3] + 2557248*MT2^4*MW2^8*MZ2^2*CHq3[3, 3] - 
      2200320*MT2^3*MW2^9*MZ2^2*CHq3[3, 3] + 982208*MT2^2*MW2^10*MZ2^2*
       CHq3[3, 3] - 189696*MT2*MW2^11*MZ2^2*CHq3[3, 3] + 
      7616*MW2^12*MZ2^2*CHq3[3, 3] + 21264*MT2^7*MW2^4*MZ2^3*CHq3[3, 3] - 
      417392*MT2^6*MW2^5*MZ2^3*CHq3[3, 3] + 1951024*MT2^5*MW2^6*MZ2^3*
       CHq3[3, 3] - 4166928*MT2^4*MW2^7*MZ2^3*CHq3[3, 3] + 
      4823152*MT2^3*MW2^8*MZ2^3*CHq3[3, 3] - 3175056*MT2^2*MW2^9*MZ2^3*
       CHq3[3, 3] + 1141840*MT2*MW2^10*MZ2^3*CHq3[3, 3] - 
      177904*MW2^11*MZ2^3*CHq3[3, 3] + 31200*MT2^7*MW2^3*MZ2^4*CHq3[3, 3] + 
      472160*MT2^6*MW2^4*MZ2^4*CHq3[3, 3] - 3662960*MT2^5*MW2^5*MZ2^4*
       CHq3[3, 3] + 9683472*MT2^4*MW2^6*MZ2^4*CHq3[3, 3] - 
      12666112*MT2^3*MW2^7*MZ2^4*CHq3[3, 3] + 8797248*MT2^2*MW2^8*MZ2^4*
       CHq3[3, 3] - 3063152*MT2*MW2^9*MZ2^4*CHq3[3, 3] + 
      408144*MW2^10*MZ2^4*CHq3[3, 3] - 28164*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] - 
      390892*MT2^6*MW2^3*MZ2^5*CHq3[3, 3] + 3665036*MT2^5*MW2^4*MZ2^5*
       CHq3[3, 3] - 10128732*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] + 
      12459556*MT2^3*MW2^6*MZ2^5*CHq3[3, 3] - 6990196*MT2^2*MW2^7*MZ2^5*
       CHq3[3, 3] + 1350388*MT2*MW2^8*MZ2^5*CHq3[3, 3] + 
      63004*MW2^9*MZ2^5*CHq3[3, 3] + 4500*MT2^7*MW2*MZ2^6*CHq3[3, 3] + 
      66608*MT2^6*MW2^2*MZ2^6*CHq3[3, 3] - 1166692*MT2^5*MW2^3*MZ2^6*
       CHq3[3, 3] + 3466104*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] - 
      2993572*MT2^3*MW2^5*MZ2^6*CHq3[3, 3] - 585840*MT2^2*MW2^6*MZ2^6*
       CHq3[3, 3] + 1677764*MT2*MW2^7*MZ2^6*CHq3[3, 3] - 
      468872*MW2^8*MZ2^6*CHq3[3, 3] + 38874*MT2^6*MW2*MZ2^7*CHq3[3, 3] - 
      97972*MT2^5*MW2^2*MZ2^7*CHq3[3, 3] + 134154*MT2^4*MW2^3*MZ2^7*
       CHq3[3, 3] - 975732*MT2^3*MW2^4*MZ2^7*CHq3[3, 3] + 
      1896186*MT2^2*MW2^5*MZ2^7*CHq3[3, 3] - 1148632*MT2*MW2^6*MZ2^7*
       CHq3[3, 3] + 153122*MW2^7*MZ2^7*CHq3[3, 3] - 
      8910*MT2^6*MZ2^8*CHq3[3, 3] + 87834*MT2^5*MW2*MZ2^8*CHq3[3, 3] - 
      232272*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] + 359720*MT2^3*MW2^3*MZ2^8*
       CHq3[3, 3] - 300922*MT2^2*MW2^4*MZ2^8*CHq3[3, 3] + 
      69086*MT2*MW2^5*MZ2^8*CHq3[3, 3] + 25464*MW2^6*MZ2^8*CHq3[3, 3] - 
      8910*MT2^5*MZ2^9*CHq3[3, 3] + 26730*MT2^4*MW2*MZ2^9*CHq3[3, 3] + 
      16554*MT2^3*MW2^2*MZ2^9*CHq3[3, 3] - 86568*MT2^2*MW2^3*MZ2^9*
       CHq3[3, 3] + 61104*MT2*MW2^4*MZ2^9*CHq3[3, 3] - 
      8910*MW2^5*MZ2^9*CHq3[3, 3] - 8910*MT2^3*MW2*MZ2^10*CHq3[3, 3] + 
      17820*MT2^2*MW2^2*MZ2^10*CHq3[3, 3] - 8910*MT2*MW2^3*MZ2^10*
       CHq3[3, 3] + 10240*MT2^6*MW2^7*MZ2*Pi^2*CHq3[3, 3] - 
      61440*MT2^5*MW2^8*MZ2*Pi^2*CHq3[3, 3] + 153600*MT2^4*MW2^9*MZ2*Pi^2*
       CHq3[3, 3] - 204800*MT2^3*MW2^10*MZ2*Pi^2*CHq3[3, 3] + 
      153600*MT2^2*MW2^11*MZ2*Pi^2*CHq3[3, 3] - 61440*MT2*MW2^12*MZ2*Pi^2*
       CHq3[3, 3] + 10240*MW2^13*MZ2*Pi^2*CHq3[3, 3] - 
      16128*MT2^6*MW2^6*MZ2^2*Pi^2*CHq3[3, 3] + 107008*MT2^5*MW2^7*MZ2^2*Pi^2*
       CHq3[3, 3] - 272640*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] + 
      343040*MT2^3*MW2^9*MZ2^2*Pi^2*CHq3[3, 3] - 221440*MT2^2*MW2^10*MZ2^2*
       Pi^2*CHq3[3, 3] + 66048*MT2*MW2^11*MZ2^2*Pi^2*CHq3[3, 3] - 
      5888*MW2^12*MZ2^2*Pi^2*CHq3[3, 3] + 37632*MT2^6*MW2^5*MZ2^3*Pi^2*
       CHq3[3, 3] - 241920*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] + 
      612864*MT2^4*MW2^7*MZ2^3*Pi^2*CHq3[3, 3] - 774656*MT2^3*MW2^8*MZ2^3*
       Pi^2*CHq3[3, 3] + 511744*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] - 
      167168*MT2*MW2^10*MZ2^3*Pi^2*CHq3[3, 3] + 21504*MW2^11*MZ2^3*Pi^2*
       CHq3[3, 3] - 79136*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[3, 3] + 
      512448*MT2^5*MW2^5*MZ2^4*Pi^2*CHq3[3, 3] - 1299936*MT2^4*MW2^6*MZ2^4*
       Pi^2*CHq3[3, 3] + 1641856*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] - 
      1079520*MT2^2*MW2^8*MZ2^4*Pi^2*CHq3[3, 3] + 345792*MT2*MW2^9*MZ2^4*Pi^2*
       CHq3[3, 3] - 41504*MW2^10*MZ2^4*Pi^2*CHq3[3, 3] + 
      62928*MT2^6*MW2^3*MZ2^5*Pi^2*CHq3[3, 3] - 456704*MT2^5*MW2^4*MZ2^5*Pi^2*
       CHq3[3, 3] + 1181328*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] - 
      1379200*MT2^3*MW2^6*MZ2^5*Pi^2*CHq3[3, 3] + 710384*MT2^2*MW2^7*MZ2^5*
       Pi^2*CHq3[3, 3] - 102528*MT2*MW2^8*MZ2^5*Pi^2*CHq3[3, 3] - 
      16208*MW2^9*MZ2^5*Pi^2*CHq3[3, 3] - 12864*MT2^6*MW2^2*MZ2^6*Pi^2*
       CHq3[3, 3] + 140112*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] - 
      381744*MT2^4*MW2^4*MZ2^6*Pi^2*CHq3[3, 3] + 304000*MT2^3*MW2^5*MZ2^6*
       Pi^2*CHq3[3, 3] + 91168*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] - 
      190736*MT2*MW2^7*MZ2^6*Pi^2*CHq3[3, 3] + 50064*MW2^8*MZ2^6*Pi^2*
       CHq3[3, 3] - 3752*MT2^6*MW2*MZ2^7*Pi^2*CHq3[3, 3] + 
      9648*MT2^5*MW2^2*MZ2^7*Pi^2*CHq3[3, 3] - 17688*MT2^4*MW2^3*MZ2^7*Pi^2*
       CHq3[3, 3] + 112240*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] - 
      207864*MT2^2*MW2^5*MZ2^7*Pi^2*CHq3[3, 3] + 124032*MT2*MW2^6*MZ2^7*Pi^2*
       CHq3[3, 3] - 16616*MW2^7*MZ2^7*Pi^2*CHq3[3, 3] + 
      1080*MT2^6*MZ2^8*Pi^2*CHq3[3, 3] - 10232*MT2^5*MW2*MZ2^8*Pi^2*
       CHq3[3, 3] + 27456*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] - 
      41968*MT2^3*MW2^3*MZ2^8*Pi^2*CHq3[3, 3] + 34424*MT2^2*MW2^4*MZ2^8*Pi^2*
       CHq3[3, 3] - 8088*MT2*MW2^5*MZ2^8*Pi^2*CHq3[3, 3] - 
      2672*MW2^6*MZ2^8*Pi^2*CHq3[3, 3] + 1080*MT2^5*MZ2^9*Pi^2*CHq3[3, 3] - 
      3240*MT2^4*MW2*MZ2^9*Pi^2*CHq3[3, 3] - 1592*MT2^3*MW2^2*MZ2^9*Pi^2*
       CHq3[3, 3] + 9664*MT2^2*MW2^3*MZ2^9*Pi^2*CHq3[3, 3] - 
      6992*MT2*MW2^4*MZ2^9*Pi^2*CHq3[3, 3] + 1080*MW2^5*MZ2^9*Pi^2*
       CHq3[3, 3] + 1080*MT2^3*MW2*MZ2^10*Pi^2*CHq3[3, 3] - 
      2160*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[3, 3] + 1080*MT2*MW2^3*MZ2^10*Pi^2*
       CHq3[3, 3] - 1728*MT2^7*MW2^5*MZ2^2*CHu[3, 3] + 
      10368*MT2^6*MW2^6*MZ2^2*CHu[3, 3] - 25920*MT2^5*MW2^7*MZ2^2*CHu[3, 3] + 
      34560*MT2^4*MW2^8*MZ2^2*CHu[3, 3] - 25920*MT2^3*MW2^9*MZ2^2*CHu[3, 3] + 
      10368*MT2^2*MW2^10*MZ2^2*CHu[3, 3] - 1728*MT2*MW2^11*MZ2^2*CHu[3, 3] + 
      1728*MT2^7*MW2^4*MZ2^3*CHu[3, 3] - 12096*MT2^6*MW2^5*MZ2^3*CHu[3, 3] + 
      31104*MT2^5*MW2^6*MZ2^3*CHu[3, 3] - 38016*MT2^4*MW2^7*MZ2^3*CHu[3, 3] + 
      22464*MT2^3*MW2^8*MZ2^3*CHu[3, 3] - 5184*MT2^2*MW2^9*MZ2^3*CHu[3, 3] - 
      648*MT2^7*MW2^3*MZ2^4*CHu[3, 3] + 5616*MT2^6*MW2^4*MZ2^4*CHu[3, 3] - 
      14904*MT2^5*MW2^5*MZ2^4*CHu[3, 3] + 14688*MT2^4*MW2^6*MZ2^4*CHu[3, 3] - 
      2808*MT2^3*MW2^7*MZ2^4*CHu[3, 3] - 3024*MT2^2*MW2^8*MZ2^4*CHu[3, 3] + 
      1080*MT2*MW2^9*MZ2^4*CHu[3, 3] + 108*MT2^7*MW2^2*MZ2^5*CHu[3, 3] - 
      1296*MT2^6*MW2^3*MZ2^5*CHu[3, 3] + 3564*MT2^5*MW2^4*MZ2^5*CHu[3, 3] - 
      1728*MT2^4*MW2^5*MZ2^5*CHu[3, 3] - 3132*MT2^3*MW2^6*MZ2^5*CHu[3, 3] + 
      3024*MT2^2*MW2^7*MZ2^5*CHu[3, 3] - 540*MT2*MW2^8*MZ2^5*CHu[3, 3] + 
      540*MT2^7*MW2*MZ2^6*CHu[3, 3] - 3132*MT2^6*MW2^2*MZ2^6*CHu[3, 3] + 
      7776*MT2^5*MW2^3*MZ2^6*CHu[3, 3] - 11232*MT2^4*MW2^4*MZ2^6*CHu[3, 3] + 
      9612*MT2^3*MW2^5*MZ2^6*CHu[3, 3] - 4212*MT2^2*MW2^6*MZ2^6*CHu[3, 3] + 
      648*MT2*MW2^7*MZ2^6*CHu[3, 3] + 540*MT2^6*MW2*MZ2^7*CHu[3, 3] - 
      1620*MT2^5*MW2^2*MZ2^7*CHu[3, 3] + 1188*MT2^4*MW2^3*MZ2^7*CHu[3, 3] + 
      864*MT2^3*MW2^4*MZ2^7*CHu[3, 3] - 1512*MT2^2*MW2^5*MZ2^7*CHu[3, 3] + 
      540*MT2*MW2^6*MZ2^7*CHu[3, 3] + 540*MT2^4*MW2^2*MZ2^8*CHu[3, 3] - 
      1080*MT2^3*MW2^3*MZ2^8*CHu[3, 3] + 540*MT2^2*MW2^4*MZ2^8*CHu[3, 3]))/
    (36*(MT2 - MW2)^2*MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (SW2*B0i[bb0, 0, 0, MW2]*
     (-((2*MW2 - MZ2)*(2*MT2^8*(64*MW2^5 - 136*MW2^3*MZ2^2 - 16*MW2^2*MZ2^3 + 
           12*MW2*MZ2^4 - 5*MZ2^5) + MT2^7*(-640*MW2^6 - 768*MW2^5*MZ2 + 
           3536*MW2^4*MZ2^2 + 432*MW2^3*MZ2^3 - 1776*MW2^2*MZ2^4 + 
           382*MW2*MZ2^5 + 130*MZ2^6) + MT2^5*MW2*(-1408*MW2^7 - 
           13632*MW2^6*MZ2 + 43792*MW2^5*MZ2^2 + 3528*MW2^4*MZ2^3 - 
           35972*MW2^3*MZ2^4 + 12152*MW2^2*MZ2^5 + 1723*MW2*MZ2^6 - 
           625*MZ2^7) + 2*MW2^6*(64*MW2^7 + 544*MW2^6*MZ2 - 536*MW2^5*MZ2^2 - 
           944*MW2^4*MZ2^3 + 840*MW2^3*MZ2^4 + 485*MW2^2*MZ2^5 - 
           368*MW2*MZ2^6 - 85*MZ2^7) + MT2^6*(1280*MW2^7 + 4928*MW2^6*MZ2 - 
           17088*MW2^5*MZ2^2 - 1600*MW2^4*MZ2^3 + 12140*MW2^3*MZ2^4 - 
           3720*MW2^2*MZ2^5 - 697*MW2*MZ2^6 + 140*MZ2^7) + 
         MT2^3*MW2^2*(-1408*MW2^8 - 22144*MW2^7*MZ2 + 64048*MW2^6*MZ2^2 + 
           12000*MW2^5*MZ2^3 - 58128*MW2^4*MZ2^4 + 9962*MW2^3*MZ2^5 + 
           8128*MW2^2*MZ2^6 - 1250*MW2*MZ2^7 - 435*MZ2^8) + 
         MT2*MW2^4*(-640*MW2^8 - 5952*MW2^7*MZ2 + 10480*MW2^6*MZ2^2 + 
           8040*MW2^5*MZ2^3 - 11836*MW2^4*MZ2^4 - 2816*MW2^3*MZ2^5 + 
           4243*MW2^2*MZ2^6 + 109*MW2*MZ2^7 - 170*MZ2^8) + 
         2*MT2^4*MW2*(640*MW2^8 + 10848*MW2^7*MZ2 - 33696*MW2^6*MZ2^2 - 
           3440*MW2^5*MZ2^3 + 29444*MW2^4*MZ2^4 - 8666*MW2^3*MZ2^5 - 
           2111*MW2^2*MZ2^6 + 598*MW2*MZ2^7 + 65*MZ2^8) + 
         MT2^2*MW2^3*(1280*MW2^8 + 14784*MW2^7*MZ2 - 36032*MW2^6*MZ2^2 - 
           13792*MW2^5*MZ2^3 + 35076*MW2^4*MZ2^4 + 436*MW2^3*MZ2^5 - 
           8593*MW2^2*MZ2^6 + 666*MW2*MZ2^7 + 505*MZ2^8))*CHe[Leff, Leff]) - 
      2*MZ2*(2*MT2^8*(64*MW2^5 - 136*MW2^3*MZ2^2 - 16*MW2^2*MZ2^3 + 
          12*MW2*MZ2^4 - 5*MZ2^5) + MT2^7*(-640*MW2^6 - 576*MW2^5*MZ2 + 
          3824*MW2^4*MZ2^2 + 504*MW2^3*MZ2^3 - 1608*MW2^2*MZ2^4 + 
          472*MW2*MZ2^5 + 130*MZ2^6) + MT2^5*MW2*(-1408*MW2^7 - 
          9600*MW2^6*MZ2 + 49072*MW2^5*MZ2^2 + 3888*MW2^4*MZ2^3 - 
          32732*MW2^3*MZ2^4 + 13370*MW2^2*MZ2^5 + 1363*MW2*MZ2^6 - 
          625*MZ2^7) + 2*MW2^6*(64*MW2^7 + 448*MW2^6*MZ2 - 776*MW2^5*MZ2^2 - 
          1124*MW2^4*MZ2^3 + 720*MW2^3*MZ2^4 + 356*MW2^2*MZ2^5 - 
          413*MW2*MZ2^6 - 85*MZ2^7) + MT2^6*(1280*MW2^7 + 3584*MW2^6*MZ2 - 
          18912*MW2^5*MZ2^2 - 1816*MW2^4*MZ2^3 + 11036*MW2^3*MZ2^4 - 
          4182*MW2^2*MZ2^5 - 607*MW2*MZ2^6 + 140*MZ2^7) + 
        MT2^3*MW2^2*(-1408*MW2^8 - 15424*MW2^7*MZ2 + 74128*MW2^6*MZ2^2 + 
          13944*MW2^5*MZ2^3 - 53112*MW2^4*MZ2^4 + 12896*MW2^3*MZ2^5 + 
          7624*MW2^2*MZ2^6 - 1520*MW2*MZ2^7 - 435*MZ2^8) + 
        MT2*MW2^4*(-640*MW2^8 - 4608*MW2^7*MZ2 + 13264*MW2^6*MZ2^2 + 
          9504*MW2^5*MZ2^3 - 10660*MW2^4*MZ2^4 - 1586*MW2^3*MZ2^5 + 
          4435*MW2^2*MZ2^6 + 19*MW2*MZ2^7 - 170*MZ2^8) + 
        2*MT2^4*MW2*(640*MW2^8 + 7488*MW2^7*MZ2 - 38256*MW2^6*MZ2^2 - 
          3884*MW2^5*MZ2^3 + 26828*MW2^4*MZ2^4 - 9785*MW2^3*MZ2^5 - 
          1802*MW2^2*MZ2^6 + 643*MW2*MZ2^7 + 65*MZ2^8) + 
        MT2^2*MW2^3*(1280*MW2^8 + 10752*MW2^7*MZ2 - 43040*MW2^6*MZ2^2 - 
          16168*MW2^5*MZ2^3 + 32052*MW2^4*MZ2^4 - 2078*MW2^3*MZ2^5 - 
          8539*MW2^2*MZ2^6 + 936*MW2*MZ2^7 + 505*MZ2^8))*SW2*
       CHl1[Leff, Leff] + 2*MZ2*(MT2^8*(-128*MW2^5 + 272*MW2^3*MZ2^2 + 
          32*MW2^2*MZ2^3 - 24*MW2*MZ2^4 + 10*MZ2^5) - 
        2*MT2^7*(64*MW2^6 - 224*MW2^5*MZ2 + 1448*MW2^4*MZ2^2 + 
          396*MW2^3*MZ2^3 - 1012*MW2^2*MZ2^4 + 46*MW2*MZ2^5 + 65*MZ2^6) - 
        MT2^5*MW2*(14720*MW2^7 - 9984*MW2^6*MZ2 + 29072*MW2^5*MZ2^2 + 
          13648*MW2^4*MZ2^3 - 42620*MW2^3*MZ2^4 + 7054*MW2^2*MZ2^5 + 
          2883*MW2*MZ2^6 - 625*MZ2^7) + MT2^6*(4096*MW2^7 - 3456*MW2^6*MZ2 + 
          12288*MW2^5*MZ2^2 + 4760*MW2^4*MZ2^3 - 14236*MW2^3*MZ2^4 + 
          1938*MW2^2*MZ2^5 + 987*MW2*MZ2^6 - 140*MZ2^7) + 
        2*MW2^6*(320*MW2^7 + 376*MW2^5*MZ2^2 + 804*MW2^4*MZ2^3 - 
          784*MW2^3*MZ2^4 - 754*MW2^2*MZ2^5 + 223*MW2*MZ2^6 + 85*MZ2^7) + 
        MT2^2*MW2^3*(14848*MW2^8 - 4224*MW2^7*MZ2 + 21888*MW2^6*MZ2^2 + 
          17192*MW2^5*MZ2^3 - 36564*MW2^4*MZ2^4 - 8846*MW2^3*MZ2^5 + 
          7887*MW2^2*MZ2^6 + 204*MW2*MZ2^7 - 505*MZ2^8) + 
        2*MT2^4*MW2*(12800*MW2^8 - 7168*MW2^7*MZ2 + 21312*MW2^6*MZ2^2 + 
          11180*MW2^5*MZ2^3 - 34364*MW2^4*MZ2^4 + 4031*MW2^3*MZ2^5 + 
          2960*MW2^2*MZ2^6 - 453*MW2*MZ2^7 - 65*MZ2^8) + 
        MT2*MW2^4*(-4736*MW2^8 + 640*MW2^7*MZ2 - 6512*MW2^6*MZ2^2 - 
          7680*MW2^5*MZ2^3 + 11492*MW2^4*MZ2^4 + 6198*MW2^3*MZ2^5 - 
          3331*MW2^2*MZ2^6 - 399*MW2*MZ2^7 + 170*MZ2^8) + 
        MT2^3*MW2^2*(-25472*MW2^8 + 10944*MW2^7*MZ2 - 39344*MW2^6*MZ2^2 - 
          23640*MW2^5*MZ2^3 + 64888*MW2^4*MZ2^4 + 1268*MW2^3*MZ2^5 - 
          8872*MW2^2*MZ2^6 + 380*MW2*MZ2^7 + 435*MZ2^8))*SW2*
       CHl3[Leff, Leff] - 2*(MT2 - MW2)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
       (-(MW2^2*MZ2*SW2*(128*MW2^5*MZ2*(8*CHd[3, 3] + CHq1[3, 3]) - 
           16*MW2^4*MZ2^2*(19*CHd[3, 3] - 115*CHq1[3, 3] - 93*CHq3[3, 3]) + 
           128*MW2^6*(3*CHd[3, 3] - 3*CHq1[3, 3] - CHq3[3, 3]) - 
           8*MW2^3*MZ2^3*(171*CHd[3, 3] + 9*CHq1[3, 3] + 5*CHq3[3, 3]) + 
           10*MW2*MZ2^5*(49*CHd[3, 3] + 44*CHq1[3, 3] + 30*CHq3[3, 3]) + 
           45*MZ2^6*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
           8*MW2^2*MZ2^4*(37*CHd[3, 3] - 2*(77*CHq1[3, 3] + 90*CHq3[3, 
                 3])))) + MT2*MW2*(-384*MW2^7*(2*CHd[3, 3] - 2*CHq1[3, 3] - 
            CHq3[3, 3]) + MW2*MZ2^6*(827*CHd[3, 3] + 574*CHq1[3, 3] + 
            344*CHq3[3, 3]) + 90*MZ2^7*(CHd[3, 3] + 
            2*(CHq1[3, 3] + CHq3[3, 3])) + 16*MW2^5*MZ2^2*(184*CHd[3, 3] - 
            226*CHq1[3, 3] - 237*CHq3[3, 3] - 6*CHu[3, 3]) - 
          32*MW2^6*MZ2*(40*CHd[3, 3] + 35*CHq1[3, 3] - CHq3[3, 3] - 
            3*CHu[3, 3]) + 2*MW2^3*MZ2^4*(-1286*CHd[3, 3] + 1595*CHq1[3, 3] + 
            1769*CHq3[3, 3] - 3*CHu[3, 3]) + 4*MW2^4*MZ2^3*
           (838*CHd[3, 3] + 749*CHq1[3, 3] + 643*CHq3[3, 3] + 9*CHu[3, 3]) - 
          2*MW2^2*MZ2^5*(203*CHd[3, 3] + 1486*CHq1[3, 3] + 1629*CHq3[3, 3] + 
            15*CHu[3, 3])) + 2*MT2^3*MW2*(2*MW2 + MZ2)*(32*MW2^4*CHq3[3, 3] + 
          12*MW2^2*MZ2^2*(6*CHd[3, 3] - 3*CHq1[3, 3] - 2*CHq3[3, 3] - 
            3*CHu[3, 3]) - 8*MW2^3*MZ2*(3*CHq1[3, 3] + 7*CHq3[3, 3] - 
            3*CHu[3, 3]) - MZ2^4*(9*CHd[3, 3] + 3*CHq1[3, 3] + 
            13*CHq3[3, 3] + 15*CHu[3, 3]) + MW2*MZ2^3*(18*CHd[3, 3] + 
            63*CHq1[3, 3] + 61*CHq3[3, 3] + 27*CHu[3, 3])) + 
        MT2^2*(384*MW2^7*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) - 
          MW2*MZ2^6*(409*CHd[3, 3] + 278*CHq1[3, 3] + 218*CHq3[3, 3]) - 
          45*MZ2^7*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3])) + 
          64*MW2^6*MZ2*(10*CHd[3, 3] + 11*CHq1[3, 3] + 3*CHq3[3, 3] - 
            3*CHu[3, 3]) + 4*MW2^3*MZ2^4*(308*CHd[3, 3] - 455*CHq1[3, 3] - 
            465*CHq3[3, 3] + 3*CHu[3, 3]) - 8*MW2^4*MZ2^3*(259*CHd[3, 3] + 
            212*CHq1[3, 3] + 212*CHq3[3, 3] + 9*CHu[3, 3]) + 
          16*MW2^5*MZ2^2*(-119*CHd[3, 3] + 131*CHq1[3, 3] + 151*CHq3[3, 3] + 
            12*CHu[3, 3]) + 2*MW2^2*MZ2^5*(115*CHd[3, 3] + 734*CHq1[3, 3] + 
            820*CHq3[3, 3] + 30*CHu[3, 3])))))/(2*(MT2 - MW2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (SW2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     ((2*MW2 - MZ2)*(4*MT2*MW2^2*MZ2*(56*MW2^4 - 164*MW2^3*MZ2 - 
          87*MW2^2*MZ2^2 + 10*MW2*MZ2^3 + 23*MZ2^4) + 
        MT2^2*MZ2*(-320*MW2^5 + 288*MW2^4*MZ2 + 440*MW2^3*MZ2^2 - 
          172*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) - 
        4*MT2^3*(32*MW2^5 - 72*MW2^4*MZ2 - 8*MW2^3*MZ2^2 + 55*MW2^2*MZ2^3 - 
          12*MW2*MZ2^4 + 5*MZ2^5) + 2*MW2^2*(64*MW2^6 - 96*MW2^5*MZ2 + 
          176*MW2^4*MZ2^2 + 404*MW2^3*MZ2^3 - 81*MW2^2*MZ2^4 - 
          146*MW2*MZ2^5 + 3*MZ2^6))*CHe[Leff, Leff] + 
      2*MZ2*(4*MT2*MW2^2*MZ2*(56*MW2^4 - 164*MW2^3*MZ2 - 87*MW2^2*MZ2^2 + 
          10*MW2*MZ2^3 + 23*MZ2^4) + MT2^2*MZ2*(-320*MW2^5 + 288*MW2^4*MZ2 + 
          440*MW2^3*MZ2^2 - 172*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) - 
        4*MT2^3*(32*MW2^5 - 72*MW2^4*MZ2 - 8*MW2^3*MZ2^2 + 55*MW2^2*MZ2^3 - 
          12*MW2*MZ2^4 + 5*MZ2^5) + 2*MW2^2*(64*MW2^6 - 96*MW2^5*MZ2 + 
          176*MW2^4*MZ2^2 + 404*MW2^3*MZ2^3 - 81*MW2^2*MZ2^4 - 
          146*MW2*MZ2^5 + 3*MZ2^6))*SW2*CHl1[Leff, Leff] + 
      2*MZ2*(4*MT2*MW2^2*MZ2*(56*MW2^4 - 164*MW2^3*MZ2 - 87*MW2^2*MZ2^2 + 
          10*MW2*MZ2^3 + 23*MZ2^4) + MT2^2*MZ2*(-320*MW2^5 + 288*MW2^4*MZ2 + 
          440*MW2^3*MZ2^2 - 172*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 5*MZ2^5) - 
        4*MT2^3*(32*MW2^5 - 72*MW2^4*MZ2 - 8*MW2^3*MZ2^2 + 55*MW2^2*MZ2^3 - 
          12*MW2*MZ2^4 + 5*MZ2^5) + 2*MW2^2*(64*MW2^6 - 96*MW2^5*MZ2 + 
          176*MW2^4*MZ2^2 + 404*MW2^3*MZ2^3 - 81*MW2^2*MZ2^4 - 
          146*MW2*MZ2^5 + 3*MZ2^6))*SW2*CHl3[Leff, Leff] + 
      2*MW2*(-2*MW2*(MW2 + MZ2)^2*(8*MW2^3*MZ2^2*(36*CHd[3, 3] - 
            9*CHq1[3, 3] - 11*CHq3[3, 3]) + MZ2^5*(9*CHd[3, 3] + 
            18*CHq1[3, 3] - 2*CHq3[3, 3]) + 128*MW2^5*CHq3[3, 3] - 
          16*MW2^4*MZ2*(9*CHq1[3, 3] + 13*CHq3[3, 3]) - 
          2*MW2*MZ2^4*(27*CHd[3, 3] + 36*CHq1[3, 3] + 58*CHq3[3, 3]) + 
          2*MW2^2*MZ2^3*(135*CHq1[3, 3] + 143*CHq3[3, 3])) + 
        MT2^3*MZ2*SW2*(48*MW2^2*MZ2^2*(6*CHd[3, 3] - 3*CHq1[3, 3] - 
            2*CHq3[3, 3]) + 128*MW2^4*CHq3[3, 3] + 2*MW2*MZ2^3*
           (36*CHd[3, 3] + 126*CHq1[3, 3] + 122*CHq3[3, 3] - 9*CHu[3, 3]) - 
          16*MW2^3*MZ2*(6*CHq1[3, 3] + 14*CHq3[3, 3] + 3*CHu[3, 3]) - 
          MZ2^4*(36*CHd[3, 3] + 12*CHq1[3, 3] + 52*CHq3[3, 3] + 
            15*CHu[3, 3])) + MT2^2*MZ2*(MZ2^5*(-9*CHd[3, 3] - 18*CHq1[3, 3] + 
            2*CHq3[3, 3]) + 32*MW2^5*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 
            3*CHu[3, 3]) - 2*MW2^2*MZ2^3*(54*CHd[3, 3] + 327*CHq1[3, 3] + 
            323*CHq3[3, 3] - 3*CHu[3, 3]) + 32*MW2^4*MZ2*(6*CHq1[3, 3] + 
            20*CHq3[3, 3] + 3*CHu[3, 3]) - 4*MW2^3*MZ2^2*(180*CHd[3, 3] - 
            81*CHq1[3, 3] - 49*CHq3[3, 3] + 9*CHu[3, 3]) + 
          2*MW2*MZ2^4*(54*CHd[3, 3] + 30*CHq1[3, 3] + 112*CHq3[3, 3] + 
            15*CHu[3, 3])) + MT2*MW2*(384*MW2^6*CHq3[3, 3] + 
          2*MW2^3*MZ2^3*(396*CHd[3, 3] + 246*CHq1[3, 3] + 98*CHq3[3, 3] - 
            39*CHu[3, 3]) + MW2*MZ2^5*(300*CHq1[3, 3] + 68*CHq3[3, 3] - 
            21*CHu[3, 3]) - 16*MW2^5*MZ2*(30*CHq1[3, 3] + 14*CHq3[3, 3] - 
            3*CHu[3, 3]) + 16*MW2^4*MZ2^2*(54*CHd[3, 3] - 39*CHq1[3, 3] - 
            38*CHq3[3, 3] + 3*CHu[3, 3]) - 2*MZ2^6*(18*CHd[3, 3] - 
            24*CHq1[3, 3] + 56*CHq3[3, 3] + 15*CHu[3, 3]) + 
          MW2^2*MZ2^4*(324*CHd[3, 3] + 264*CHq1[3, 3] + 296*CHq3[3, 3] + 
            33*CHu[3, 3])))))/(MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((2*MW2^2 - MW2*MZ2 - MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (-((6*MT2^9*(64*MW2^5 - 64*MW2^4*MZ2 - 104*MW2^3*MZ2^2 + 
           104*MW2^2*MZ2^3 - 32*MW2*MZ2^4 + 5*MZ2^5) + 
         64*MW2^8*MZ2*(16*MW2^5 - 16*MW2^4*MZ2 - 2*MW2^3*MZ2^2 + 
           11*MW2^2*MZ2^3 - 14*MW2*MZ2^4 + 5*MZ2^5) + 
         MT2^8*(-3968*MW2^6 + 6592*MW2^5*MZ2 - 1488*MW2^4*MZ2^2 - 
           1432*MW2^3*MZ2^3 + 1088*MW2^2*MZ2^4 - 378*MW2*MZ2^5 + 45*MZ2^6) + 
         MT2^7*(18176*MW2^7 - 39424*MW2^6*MZ2 + 35232*MW2^5*MZ2^2 - 
           17240*MW2^4*MZ2^3 + 4012*MW2^3*MZ2^4 + 18*MW2^2*MZ2^5 - 
           141*MW2*MZ2^6 + 15*MZ2^7) + 2*MT2^6*MW2*(-23616*MW2^7 + 
           58272*MW2^6*MZ2 - 67208*MW2^5*MZ2^2 + 39604*MW2^4*MZ2^3 - 
           10752*MW2^3*MZ2^4 + 572*MW2^2*MZ2^5 + 170*MW2*MZ2^6 + 15*MZ2^7) + 
         4*MT2*MW2^6*(608*MW2^7 - 2064*MW2^6*MZ2 + 2196*MW2^5*MZ2^2 + 
           292*MW2^4*MZ2^3 - 611*MW2^3*MZ2^4 + 330*MW2^2*MZ2^5 - 
           291*MW2*MZ2^6 + 80*MZ2^7) - 4*MT2^2*MW2^5*(4064*MW2^7 - 
           9968*MW2^6*MZ2 + 10588*MW2^5*MZ2^2 + 930*MW2^4*MZ2^3 - 
           4270*MW2^3*MZ2^4 + 929*MW2^2*MZ2^5 - 191*MW2*MZ2^6 + 132*MZ2^7) + 
         MT2^3*MW2^3*(46848*MW2^8 - 114304*MW2^7*MZ2 + 128480*MW2^6*MZ2^2 - 
           21240*MW2^5*MZ2^3 - 37700*MW2^4*MZ2^4 + 16990*MW2^3*MZ2^5 - 
           2451*MW2^2*MZ2^6 + 783*MW2*MZ2^7 - 180*MZ2^8) + 
         MT2^5*MW2*(75520*MW2^8 - 194496*MW2^7*MZ2 + 238240*MW2^6*MZ2^2 - 
           128240*MW2^5*MZ2^3 + 17508*MW2^4*MZ2^4 + 8858*MW2^3*MZ2^5 - 
           2876*MW2^2*MZ2^6 + 24*MW2*MZ2^7 + 15*MZ2^8) + 
         MT2^4*MW2^2*(-75904*MW2^8 + 192832*MW2^7*MZ2 - 230832*MW2^6*MZ2^2 + 
           90424*MW2^5*MZ2^3 + 22312*MW2^4*MZ2^4 - 23874*MW2^3*MZ2^5 + 
           5307*MW2^2*MZ2^6 - 482*MW2*MZ2^7 + 75*MZ2^8))*CHe[Leff, Leff]) + 
      2*((6*MT2^9*(32*MW2^5 - 48*MW2^4*MZ2 - 44*MW2^3*MZ2^2 + 
            82*MW2^2*MZ2^3 - 27*MW2*MZ2^4 + 5*MZ2^5) + 
          MT2^8*(-1984*MW2^6 + 4288*MW2^5*MZ2 - 1896*MW2^4*MZ2^2 - 
            920*MW2^3*MZ2^3 + 800*MW2^2*MZ2^4 - 333*MW2*MZ2^5 + 45*MZ2^6) + 
          MT2^7*(9088*MW2^7 - 24256*MW2^6*MZ2 + 25200*MW2^5*MZ2^2 - 
            13636*MW2^4*MZ2^3 + 3808*MW2^3*MZ2^4 - 93*MW2^2*MZ2^5 - 
            126*MW2*MZ2^6 + 15*MZ2^7) + 2*MT2^6*MW2*(-11808*MW2^7 + 
            35040*MW2^6*MZ2 - 45220*MW2^5*MZ2^2 + 30796*MW2^4*MZ2^3 - 
            9780*MW2^3*MZ2^4 + 772*MW2^2*MZ2^5 + 185*MW2*MZ2^6 + 15*MZ2^7) + 
          4*MT2*MW2^6*(304*MW2^7 - 1184*MW2^6*MZ2 + 1538*MW2^5*MZ2^2 - 
            183*MW2^4*MZ2^3 - 543*MW2^3*MZ2^4 + 199*MW2^2*MZ2^5 - 
            211*MW2*MZ2^6 + 80*MZ2^7) - 4*MT2^2*MW2^5*(2032*MW2^7 - 
            6000*MW2^6*MZ2 + 7278*MW2^5*MZ2^2 - 1190*MW2^4*MZ2^3 - 
            3195*MW2^3*MZ2^4 + 1002*MW2^2*MZ2^5 - 59*MW2*MZ2^6 + 132*MZ2^7) + 
          MT2^3*MW2^3*(23424*MW2^8 - 68864*MW2^7*MZ2 + 86960*MW2^6*MZ2^2 - 
            31380*MW2^5*MZ2^3 - 23920*MW2^4*MZ2^4 + 15385*MW2^3*MZ2^5 - 
            2028*MW2^2*MZ2^6 + 603*MW2*MZ2^7 - 180*MZ2^8) + 
          MT2^5*MW2*(37760*MW2^8 - 116128*MW2^7*MZ2 + 158304*MW2^6*MZ2^2 - 
            104088*MW2^5*MZ2^3 + 20830*MW2^4*MZ2^4 + 6090*MW2^3*MZ2^5 - 
            2822*MW2^2*MZ2^6 + 39*MW2*MZ2^7 + 15*MZ2^8) + 
          MT2^4*MW2^2*(-37952*MW2^8 + 115392*MW2^7*MZ2 - 154136*MW2^6*MZ2^2 + 
            83560*MW2^5*MZ2^3 + 7724*MW2^4*MZ2^4 - 19231*MW2^3*MZ2^5 + 
            4975*MW2^2*MZ2^6 - 407*MW2*MZ2^7 + 75*MZ2^8) + 
          64*MW2^8*MZ2^3*(8*MW2^3 + 4*MW2^2*MZ2 + MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
         CHl1[Leff, Leff] + (6*MT2^9*(32*MW2^5 - 48*MW2^4*MZ2 - 
            44*MW2^3*MZ2^2 + 82*MW2^2*MZ2^3 - 27*MW2*MZ2^4 + 5*MZ2^5) + 
          MT2^8*(-1984*MW2^6 + 4288*MW2^5*MZ2 - 1896*MW2^4*MZ2^2 - 
            920*MW2^3*MZ2^3 + 800*MW2^2*MZ2^4 - 333*MW2*MZ2^5 + 45*MZ2^6) + 
          MT2^7*(9088*MW2^7 - 24256*MW2^6*MZ2 + 25200*MW2^5*MZ2^2 - 
            13636*MW2^4*MZ2^3 + 3808*MW2^3*MZ2^4 - 93*MW2^2*MZ2^5 - 
            126*MW2*MZ2^6 + 15*MZ2^7) + 2*MT2^6*MW2*(-11808*MW2^7 + 
            35040*MW2^6*MZ2 - 45220*MW2^5*MZ2^2 + 30796*MW2^4*MZ2^3 - 
            9780*MW2^3*MZ2^4 + 772*MW2^2*MZ2^5 + 185*MW2*MZ2^6 + 15*MZ2^7) + 
          4*MT2*MW2^6*(304*MW2^7 - 1184*MW2^6*MZ2 + 1538*MW2^5*MZ2^2 - 
            183*MW2^4*MZ2^3 - 543*MW2^3*MZ2^4 + 199*MW2^2*MZ2^5 - 
            211*MW2*MZ2^6 + 80*MZ2^7) - 4*MT2^2*MW2^5*(2032*MW2^7 - 
            6000*MW2^6*MZ2 + 7278*MW2^5*MZ2^2 - 1190*MW2^4*MZ2^3 - 
            3195*MW2^3*MZ2^4 + 1002*MW2^2*MZ2^5 - 59*MW2*MZ2^6 + 132*MZ2^7) + 
          MT2^3*MW2^3*(23424*MW2^8 - 68864*MW2^7*MZ2 + 86960*MW2^6*MZ2^2 - 
            31380*MW2^5*MZ2^3 - 23920*MW2^4*MZ2^4 + 15385*MW2^3*MZ2^5 - 
            2028*MW2^2*MZ2^6 + 603*MW2*MZ2^7 - 180*MZ2^8) + 
          MT2^5*MW2*(37760*MW2^8 - 116128*MW2^7*MZ2 + 158304*MW2^6*MZ2^2 - 
            104088*MW2^5*MZ2^3 + 20830*MW2^4*MZ2^4 + 6090*MW2^3*MZ2^5 - 
            2822*MW2^2*MZ2^6 + 39*MW2*MZ2^7 + 15*MZ2^8) + 
          MT2^4*MW2^2*(-37952*MW2^8 + 115392*MW2^7*MZ2 - 154136*MW2^6*MZ2^2 + 
            83560*MW2^5*MZ2^3 + 7724*MW2^4*MZ2^4 - 19231*MW2^3*MZ2^5 + 
            4975*MW2^2*MZ2^6 - 407*MW2*MZ2^7 + 75*MZ2^8) + 
          64*MW2^8*MZ2^3*(8*MW2^3 + 4*MW2^2*MZ2 + MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
         CHl3[Leff, Leff] - (MT2 - MW2)*MW2*(MT2^4 + 
          MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
         (2*MT2*MW2^2*(8*MW2^3*MZ2^2*(148*CHd[3, 3] - 388*CHq1[3, 3] - 
              445*CHq3[3, 3]) + 2*MW2*MZ2^4*(26*CHd[3, 3] - 149*CHq1[3, 3] - 
              425*CHq3[3, 3]) - 32*MW2^4*MZ2*(32*CHd[3, 3] - 56*CHq1[3, 3] - 
              53*CHq3[3, 3]) + 64*MW2^5*(8*CHd[3, 3] - 8*CHq1[3, 3] - 
              5*CHq3[3, 3]) + MZ2^5*(67*CHd[3, 3] + 134*CHq1[3, 3] + 
              374*CHq3[3, 3]) + 4*MW2^2*MZ2^3*(187*CHd[3, 3] + 
              497*CHq1[3, 3] + 665*CHq3[3, 3])) + 32*MW2^3*MZ2*
           (8*MW2^3 - 12*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3)*
           (2*MW2*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
            MZ2*(CHd[3, 3] + 2*(CHq1[3, 3] + CHq3[3, 3]))) + 
          MT2^3*(1024*MW2^5*(CHd[3, 3] - CHq1[3, 3] - CHq3[3, 3]) + 
            3*MZ2^5*(CHd[3, 3] + 2*CHq1[3, 3] + 112*CHq3[3, 3]) - 
            2*MW2*MZ2^4*(115*CHd[3, 3] + 329*CHq1[3, 3] + 476*CHq3[3, 3] - 
              90*CHu[3, 3]) + 4*MW2^2*MZ2^3*(38*CHd[3, 3] + 511*CHq1[3, 3] + 
              574*CHq3[3, 3] - 81*CHu[3, 3]) - 32*MW2^4*MZ2*
             (32*CHd[3, 3] - 89*CHq1[3, 3] - 74*CHq3[3, 3] + 9*CHu[3, 3]) + 
            48*MW2^3*MZ2^2*(10*CHd[3, 3] - 67*CHq1[3, 3] - 63*CHq3[3, 3] + 
              9*CHu[3, 3])) - 2*MT2^2*MW2*(32*MW2^5*(32*CHd[3, 3] - 
              32*CHq1[3, 3] - 23*CHq3[3, 3]) + MZ2^5*(29*CHd[3, 3] + 
              58*CHq1[3, 3] + 508*CHq3[3, 3]) + MW2^2*MZ2^3*(650*CHd[3, 3] + 
              2851*CHq1[3, 3] + 3589*CHq3[3, 3] - 81*CHu[3, 3]) - 
            MW2*MZ2^4*(187*CHd[3, 3] + 593*CHq1[3, 3] + 1313*CHq3[3, 3] - 
              45*CHu[3, 3]) - 8*MW2^4*MZ2*(160*CHd[3, 3] - 361*CHq1[3, 3] - 
              289*CHq3[3, 3] + 9*CHu[3, 3]) + 4*MW2^3*MZ2^2*(346*CHd[3, 3] - 
              1045*CHq1[3, 3] - 1090*CHq3[3, 3] + 27*CHu[3, 3])) + 
          6*MT2^4*(32*MW2^4*CHq3[3, 3] + 12*MW2^2*MZ2^2*(6*CHd[3, 3] - 
              3*CHq1[3, 3] - 2*CHq3[3, 3] - 3*CHu[3, 3]) - 
            8*MW2^3*MZ2*(3*CHq1[3, 3] + 7*CHq3[3, 3] - 3*CHu[3, 3]) - 
            MZ2^4*(9*CHd[3, 3] + 3*CHq1[3, 3] + 13*CHq3[3, 3] + 
              15*CHu[3, 3]) + MW2*MZ2^3*(18*CHd[3, 3] + 63*CHq1[3, 3] + 
              61*CHq3[3, 3] + 27*CHu[3, 3]))))))/(6*(MT2 - MW2)^3*MW2*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 Class[8]*(-1/3*(MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*
      (24*MW2^2*Cdd[1, 1, 3, 3] - 12*MW2*MZ2*Cdd[1, 1, 3, 3] - 
       12*MZ2^2*Cdd[1, 1, 3, 3] + 8*MW2^2*Cdd[1, 3, 3, 1] - 
       4*MW2*MZ2*Cdd[1, 3, 3, 1] - 4*MZ2^2*Cdd[1, 3, 3, 1] + 
       24*MW2^2*Cdd[2, 2, 3, 3] - 12*MW2*MZ2*Cdd[2, 2, 3, 3] - 
       12*MZ2^2*Cdd[2, 2, 3, 3] + 8*MW2^2*Cdd[2, 3, 3, 2] - 
       4*MW2*MZ2*Cdd[2, 3, 3, 2] - 4*MZ2^2*Cdd[2, 3, 3, 2] + 
       32*MW2^2*Cdd[3, 3, 3, 3] - 16*MW2*MZ2*Cdd[3, 3, 3, 3] - 
       16*MZ2^2*Cdd[3, 3, 3, 3] + 12*MW2^2*Ced[1, 1, 3, 3] - 
       6*MW2*MZ2*Ced[1, 1, 3, 3] - 6*MZ2^2*Ced[1, 1, 3, 3] + 
       12*MW2^2*Ced[2, 2, 3, 3] - 6*MW2*MZ2*Ced[2, 2, 3, 3] - 
       6*MZ2^2*Ced[2, 2, 3, 3] + 12*MW2^2*Ced[3, 3, 3, 3] - 
       6*MW2*MZ2*Ced[3, 3, 3, 3] - 6*MZ2^2*Ced[3, 3, 3, 3] - 
       6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
       6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
       12*MW2^2*Ced[Leff, Leff, 3, 3] + 18*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
       6*MZ2^2*Ced[Leff, Leff, 3, 3] - 48*MW2^2*Cee[Leff, Leff, 1, 1] + 
       72*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 24*MZ2^2*Cee[Leff, Leff, 1, 1] - 
       48*MW2^2*Cee[Leff, Leff, 2, 2] + 72*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 
       24*MZ2^2*Cee[Leff, Leff, 2, 2] - 48*MW2^2*Cee[Leff, Leff, 3, 3] + 
       72*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 24*MZ2^2*Cee[Leff, Leff, 3, 3] + 
       24*MW2^2*Ceu[Leff, Leff, 1, 1] - 36*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 
       12*MZ2^2*Ceu[Leff, Leff, 1, 1] + 24*MW2^2*Ceu[Leff, Leff, 2, 2] - 
       36*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 12*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
       12*MW2^2*Cld[1, 1, 3, 3] - 6*MW2*MZ2*Cld[1, 1, 3, 3] - 
       6*MZ2^2*Cld[1, 1, 3, 3] + 12*MW2^2*Cld[2, 2, 3, 3] - 
       6*MW2*MZ2*Cld[2, 2, 3, 3] - 6*MZ2^2*Cld[2, 2, 3, 3] + 
       12*MW2^2*Cld[3, 3, 3, 3] - 6*MW2*MZ2*Cld[3, 3, 3, 3] - 
       6*MZ2^2*Cld[3, 3, 3, 3] + 12*MW2^2*Cld[Leff, Leff, 1, 1] - 
       24*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 12*MZ2^2*Cld[Leff, Leff, 1, 1] + 
       12*MW2^2*Cld[Leff, Leff, 2, 2] - 24*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 
       12*MZ2^2*Cld[Leff, Leff, 2, 2] + 12*MW2^2*Cld[Leff, Leff, 3, 3] - 
       24*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 12*MZ2^2*Cld[Leff, Leff, 3, 3] - 
       12*MW2^2*Cle[1, 1, Leff, Leff] + 18*MW2*MZ2*Cle[1, 1, Leff, Leff] - 
       6*MZ2^2*Cle[1, 1, Leff, Leff] - 12*MW2^2*Cle[2, 2, Leff, Leff] + 
       18*MW2*MZ2*Cle[2, 2, Leff, Leff] - 6*MZ2^2*Cle[2, 2, Leff, Leff] - 
       12*MW2^2*Cle[3, 3, Leff, Leff] + 18*MW2*MZ2*Cle[3, 3, Leff, Leff] - 
       6*MZ2^2*Cle[3, 3, Leff, Leff] + 12*MW2^2*Cle[Leff, Leff, 1, 1] - 
       24*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 12*MZ2^2*Cle[Leff, Leff, 1, 1] + 
       12*MW2^2*Cle[Leff, Leff, 2, 2] - 24*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 
       12*MZ2^2*Cle[Leff, Leff, 2, 2] + 12*MW2^2*Cle[Leff, Leff, 3, 3] - 
       24*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 12*MZ2^2*Cle[Leff, Leff, 3, 3] + 
       24*MW2^2*Cll[Leff, 1, 1, Leff] - 36*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 
       12*MZ2^2*Cll[Leff, 1, 1, Leff] + 24*MW2^2*Cll[Leff, 2, 2, Leff] - 
       36*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MZ2^2*Cll[Leff, 2, 2, Leff] + 
       24*MW2^2*Cll[Leff, 3, 3, Leff] - 36*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 
       12*MZ2^2*Cll[Leff, 3, 3, Leff] + 24*MW2^2*Cll[Leff, Leff, 1, 1] - 
       48*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 24*MZ2^2*Cll[Leff, Leff, 1, 1] + 
       24*MW2^2*Cll[Leff, Leff, 2, 2] - 48*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 
       24*MZ2^2*Cll[Leff, Leff, 2, 2] + 24*MW2^2*Cll[Leff, Leff, 3, 3] - 
       48*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 24*MZ2^2*Cll[Leff, Leff, 3, 3] - 
       12*MW2^2*Clq1[1, 1, 3, 3] + 24*MW2*MZ2*Clq1[1, 1, 3, 3] - 
       12*MZ2^2*Clq1[1, 1, 3, 3] - 12*MW2^2*Clq1[2, 2, 3, 3] + 
       24*MW2*MZ2*Clq1[2, 2, 3, 3] - 12*MZ2^2*Clq1[2, 2, 3, 3] - 
       12*MW2^2*Clq1[3, 3, 3, 3] + 24*MW2*MZ2*Clq1[3, 3, 3, 3] - 
       12*MZ2^2*Clq1[3, 3, 3, 3] - 12*MW2^2*Clq1[Leff, Leff, 1, 1] + 
       24*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 12*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
       12*MW2^2*Clq1[Leff, Leff, 2, 2] + 24*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
       12*MZ2^2*Clq1[Leff, Leff, 2, 2] + 12*MW2^2*Clq1[Leff, Leff, 3, 3] - 
       6*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 6*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
       12*MW2^2*Clq3[1, 1, 3, 3] + 12*MW2*MZ2*Clq3[1, 1, 3, 3] - 
       12*MW2^2*Clq3[2, 2, 3, 3] + 12*MW2*MZ2*Clq3[2, 2, 3, 3] - 
       12*MW2^2*Clq3[3, 3, 3, 3] + 12*MW2*MZ2*Clq3[3, 3, 3, 3] + 
       36*MW2^2*Clq3[Leff, Leff, 1, 1] - 36*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
       36*MW2^2*Clq3[Leff, Leff, 2, 2] - 36*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
       12*MW2^2*Clq3[Leff, Leff, 3, 3] - 6*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
       6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 24*MW2^2*Clu[Leff, Leff, 1, 1] + 
       48*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 24*MZ2^2*Clu[Leff, Leff, 1, 1] - 
       24*MW2^2*Clu[Leff, Leff, 2, 2] + 48*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
       24*MZ2^2*Clu[Leff, Leff, 2, 2] - 12*MW2^2*Cqd1[1, 1, 3, 3] + 
       6*MW2*MZ2*Cqd1[1, 1, 3, 3] + 6*MZ2^2*Cqd1[1, 1, 3, 3] - 
       12*MW2^2*Cqd1[2, 2, 3, 3] + 6*MW2*MZ2*Cqd1[2, 2, 3, 3] + 
       6*MZ2^2*Cqd1[2, 2, 3, 3] - 12*MW2^2*Cqd1[3, 3, 1, 1] + 
       24*MW2*MZ2*Cqd1[3, 3, 1, 1] - 12*MZ2^2*Cqd1[3, 3, 1, 1] - 
       12*MW2^2*Cqd1[3, 3, 2, 2] + 24*MW2*MZ2*Cqd1[3, 3, 2, 2] - 
       12*MZ2^2*Cqd1[3, 3, 2, 2] + 36*MW2*MZ2*Cqd1[3, 3, 3, 3] - 
       9*MZ2^2*Cqd1[3, 3, 3, 3] + 12*MW2^2*Cqe[1, 1, Leff, Leff] - 
       18*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 6*MZ2^2*Cqe[1, 1, Leff, Leff] + 
       12*MW2^2*Cqe[2, 2, Leff, Leff] - 18*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
       6*MZ2^2*Cqe[2, 2, Leff, Leff] - 12*MW2^2*Cqe[3, 3, 1, 1] + 
       24*MW2*MZ2*Cqe[3, 3, 1, 1] - 12*MZ2^2*Cqe[3, 3, 1, 1] - 
       12*MW2^2*Cqe[3, 3, 2, 2] + 24*MW2*MZ2*Cqe[3, 3, 2, 2] - 
       12*MZ2^2*Cqe[3, 3, 2, 2] - 12*MW2^2*Cqe[3, 3, 3, 3] + 
       24*MW2*MZ2*Cqe[3, 3, 3, 3] - 12*MZ2^2*Cqe[3, 3, 3, 3] - 
       12*MW2^2*Cqe[3, 3, Leff, Leff] + 3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
       24*MW2^2*Cqq1[1, 1, 3, 3] - 48*MW2*MZ2*Cqq1[1, 1, 3, 3] + 
       24*MZ2^2*Cqq1[1, 1, 3, 3] - 8*MW2^2*Cqq1[1, 3, 3, 1] + 
       4*MW2*MZ2*Cqq1[1, 3, 3, 1] + 4*MZ2^2*Cqq1[1, 3, 3, 1] + 
       24*MW2^2*Cqq1[2, 2, 3, 3] - 48*MW2*MZ2*Cqq1[2, 2, 3, 3] + 
       24*MZ2^2*Cqq1[2, 2, 3, 3] - 8*MW2^2*Cqq1[2, 3, 3, 2] + 
       4*MW2*MZ2*Cqq1[2, 3, 3, 2] + 4*MZ2^2*Cqq1[2, 3, 3, 2] - 
       32*MW2^2*Cqq1[3, 3, 3, 3] + 16*MW2*MZ2*Cqq1[3, 3, 3, 3] + 
       16*MZ2^2*Cqq1[3, 3, 3, 3] - 72*MW2^2*Cqq3[1, 1, 3, 3] + 
       72*MW2*MZ2*Cqq3[1, 1, 3, 3] + 24*MW2^2*Cqq3[1, 3, 3, 1] - 
       36*MW2*MZ2*Cqq3[1, 3, 3, 1] + 12*MZ2^2*Cqq3[1, 3, 3, 1] - 
       72*MW2^2*Cqq3[2, 2, 3, 3] + 72*MW2*MZ2*Cqq3[2, 2, 3, 3] + 
       24*MW2^2*Cqq3[2, 3, 3, 2] - 36*MW2*MZ2*Cqq3[2, 3, 3, 2] + 
       12*MZ2^2*Cqq3[2, 3, 3, 2] - 32*MW2^2*Cqq3[3, 3, 3, 3] + 
       16*MW2*MZ2*Cqq3[3, 3, 3, 3] + 16*MZ2^2*Cqq3[3, 3, 3, 3] + 
       24*MW2^2*Cqu1[3, 3, 1, 1] - 48*MW2*MZ2*Cqu1[3, 3, 1, 1] + 
       24*MZ2^2*Cqu1[3, 3, 1, 1] + 24*MW2^2*Cqu1[3, 3, 2, 2] - 
       48*MW2*MZ2*Cqu1[3, 3, 2, 2] + 24*MZ2^2*Cqu1[3, 3, 2, 2] - 
       24*MW2^2*Cud1[1, 1, 3, 3] + 12*MW2*MZ2*Cud1[1, 1, 3, 3] + 
       12*MZ2^2*Cud1[1, 1, 3, 3] - 24*MW2^2*Cud1[2, 2, 3, 3] + 
       12*MW2*MZ2*Cud1[2, 2, 3, 3] + 12*MZ2^2*Cud1[2, 2, 3, 3]))/
     ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (12*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      6*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      24*MW2^2*Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 24*MW2^2*Clu[Leff, Leff, 3, 3] + 
      48*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      24*MW2^2*Cqd1[3, 3, 3, 3] - 6*MW2*MZ2*Cqd1[3, 3, 3, 3] + 
      3*MZ2^2*Cqd1[3, 3, 3, 3] + 24*MW2^2*Cqe[3, 3, Leff, Leff] - 
      18*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      48*MW2^2*Cqq1[3, 3, 3, 3] - 60*MW2*MZ2*Cqq1[3, 3, 3, 3] + 
      12*MZ2^2*Cqq1[3, 3, 3, 3] - 16*MW2^2*Cqq3[3, 3, 3, 3] + 
      20*MW2*MZ2*Cqq3[3, 3, 3, 3] - 4*MZ2^2*Cqq3[3, 3, 3, 3] + 
      24*MW2^2*Cqu1[3, 3, 3, 3] - 48*MW2*MZ2*Cqu1[3, 3, 3, 3] + 
      24*MZ2^2*Cqu1[3, 3, 3, 3] - 24*MW2^2*Cud1[3, 3, 3, 3] + 
      12*MW2*MZ2*Cud1[3, 3, 3, 3] + 12*MZ2^2*Cud1[3, 3, 3, 3]))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*(2*MW2 + MZ2)*SW2*(48*MW2^2*MZ2*Cdd[1, 1, 3, 3] - 
      24*MW2*MZ2^2*Cdd[1, 1, 3, 3] - 24*MZ2^3*Cdd[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Cdd[1, 3, 3, 1] + 4*MW2*MZ2^2*Cdd[1, 3, 3, 1] + 
      4*MZ2^3*Cdd[1, 3, 3, 1] + 48*MW2^2*MZ2*Cdd[2, 2, 3, 3] - 
      24*MW2*MZ2^2*Cdd[2, 2, 3, 3] - 24*MZ2^3*Cdd[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Cdd[2, 3, 3, 2] + 4*MW2*MZ2^2*Cdd[2, 3, 3, 2] + 
      4*MZ2^3*Cdd[2, 3, 3, 2] + 40*MW2^2*MZ2*Cdd[3, 3, 3, 3] - 
      20*MW2*MZ2^2*Cdd[3, 3, 3, 3] - 20*MZ2^3*Cdd[3, 3, 3, 3] + 
      24*MW2^2*MZ2*Ced[1, 1, 3, 3] - 12*MW2*MZ2^2*Ced[1, 1, 3, 3] - 
      12*MZ2^3*Ced[1, 1, 3, 3] + 24*MW2^2*MZ2*Ced[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ced[2, 2, 3, 3] - 12*MZ2^3*Ced[2, 2, 3, 3] + 
      24*MW2^2*MZ2*Ced[3, 3, 3, 3] - 12*MW2*MZ2^2*Ced[3, 3, 3, 3] - 
      12*MZ2^3*Ced[3, 3, 3, 3] - 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 24*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 
      36*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 12*MZ2^3*Ced[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 1, 1] - 12*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 12*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 12*MZ2^3*Cee[Leff, Leff, 3, 3] + 
      48*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 72*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 24*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      48*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 72*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 24*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      144*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 216*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      72*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 36*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 12*MZ2^3*Ceu[Leff, Leff, 3, 3] + 
      24*MW2^2*MZ2*Cld[1, 1, 3, 3] - 12*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      12*MZ2^3*Cld[1, 1, 3, 3] + 24*MW2^2*MZ2*Cld[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Cld[2, 2, 3, 3] - 12*MZ2^3*Cld[2, 2, 3, 3] + 
      24*MW2^2*MZ2*Cld[3, 3, 3, 3] - 12*MW2*MZ2^2*Cld[3, 3, 3, 3] - 
      12*MZ2^3*Cld[3, 3, 3, 3] + 24*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      48*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 24*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      24*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 24*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      24*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 24*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] - 12*MZ2^3*Cle[1, 1, Leff, Leff] - 
      24*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 12*MZ2^3*Cle[2, 2, Leff, Leff] - 
      24*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] - 12*MZ2^3*Cle[3, 3, Leff, Leff] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 24*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 24*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 24*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 12*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      24*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 12*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      24*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 12*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 48*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 48*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 48*MZ2^3*Cll[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 48*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 
      24*MZ2^3*Clq1[1, 1, 3, 3] - 24*MW2^2*MZ2*Clq1[2, 2, 3, 3] + 
      48*MW2*MZ2^2*Clq1[2, 2, 3, 3] - 24*MZ2^3*Clq1[2, 2, 3, 3] - 
      24*MW2^2*MZ2*Clq1[3, 3, 3, 3] + 48*MW2*MZ2^2*Clq1[3, 3, 3, 3] - 
      24*MZ2^3*Clq1[3, 3, 3, 3] - 24*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 
      48*MW2*MZ2^2*Clq1[Leff, Leff, 1, 1] - 24*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      24*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 24*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      144*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 180*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 48*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      36*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 42*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 6*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 24*MW2*MZ2^2*Clq3[1, 1, 3, 3] - 
      24*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 24*MW2*MZ2^2*Clq3[2, 2, 3, 3] - 
      24*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 24*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
      72*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 72*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 72*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] - 
      72*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 144*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 180*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      36*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 18*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 18*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      48*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 96*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 48*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      48*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 96*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 48*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      144*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 288*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      144*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cqd1[1, 1, 3, 3] + 12*MW2*MZ2^2*Cqd1[1, 1, 3, 3] + 
      12*MZ2^3*Cqd1[1, 1, 3, 3] - 24*MW2^2*MZ2*Cqd1[2, 2, 3, 3] + 
      12*MW2*MZ2^2*Cqd1[2, 2, 3, 3] + 12*MZ2^3*Cqd1[2, 2, 3, 3] - 
      24*MW2^2*MZ2*Cqd1[3, 3, 1, 1] + 48*MW2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      24*MZ2^3*Cqd1[3, 3, 1, 1] - 24*MW2^2*MZ2*Cqd1[3, 3, 2, 2] + 
      48*MW2*MZ2^2*Cqd1[3, 3, 2, 2] - 24*MZ2^3*Cqd1[3, 3, 2, 2] - 
      144*MT2*MW2^2*Cqd1[3, 3, 3, 3] - 36*MT2*MW2*MZ2*Cqd1[3, 3, 3, 3] + 
      24*MW2^2*MZ2*Cqd1[3, 3, 3, 3] + 18*MT2*MZ2^2*Cqd1[3, 3, 3, 3] + 
      78*MW2*MZ2^2*Cqd1[3, 3, 3, 3] - 21*MZ2^3*Cqd1[3, 3, 3, 3] + 
      24*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 36*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 12*MZ2^3*Cqe[1, 1, Leff, Leff] + 
      24*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 36*MW2*MZ2^2*
       Cqe[2, 2, Leff, Leff] + 12*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      24*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 48*MW2*MZ2^2*Cqe[3, 3, 1, 1] - 
      24*MZ2^3*Cqe[3, 3, 1, 1] - 24*MW2^2*MZ2*Cqe[3, 3, 2, 2] + 
      48*MW2*MZ2^2*Cqe[3, 3, 2, 2] - 24*MZ2^3*Cqe[3, 3, 2, 2] - 
      24*MW2^2*MZ2*Cqe[3, 3, 3, 3] + 48*MW2*MZ2^2*Cqe[3, 3, 3, 3] - 
      24*MZ2^3*Cqe[3, 3, 3, 3] + 144*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 
      108*MT2*MW2*MZ2*Cqe[3, 3, Leff, Leff] - 48*MW2^2*MZ2*
       Cqe[3, 3, Leff, Leff] + 18*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      18*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      48*MW2^2*MZ2*Cqq1[1, 1, 3, 3] - 96*MW2*MZ2^2*Cqq1[1, 1, 3, 3] + 
      48*MZ2^3*Cqq1[1, 1, 3, 3] + 8*MW2^2*MZ2*Cqq1[1, 3, 3, 1] - 
      4*MW2*MZ2^2*Cqq1[1, 3, 3, 1] - 4*MZ2^3*Cqq1[1, 3, 3, 1] + 
      48*MW2^2*MZ2*Cqq1[2, 2, 3, 3] - 96*MW2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      48*MZ2^3*Cqq1[2, 2, 3, 3] + 8*MW2^2*MZ2*Cqq1[2, 3, 3, 2] - 
      4*MW2*MZ2^2*Cqq1[2, 3, 3, 2] - 4*MZ2^3*Cqq1[2, 3, 3, 2] + 
      288*MT2*MW2^2*Cqq1[3, 3, 3, 3] - 360*MT2*MW2*MZ2*Cqq1[3, 3, 3, 3] - 
      88*MW2^2*MZ2*Cqq1[3, 3, 3, 3] + 72*MT2*MZ2^2*Cqq1[3, 3, 3, 3] + 
      80*MW2*MZ2^2*Cqq1[3, 3, 3, 3] + 8*MZ2^3*Cqq1[3, 3, 3, 3] - 
      144*MW2^2*MZ2*Cqq3[1, 1, 3, 3] + 144*MW2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      24*MW2^2*MZ2*Cqq3[1, 3, 3, 1] + 36*MW2*MZ2^2*Cqq3[1, 3, 3, 1] - 
      12*MZ2^3*Cqq3[1, 3, 3, 1] - 144*MW2^2*MZ2*Cqq3[2, 2, 3, 3] + 
      144*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 24*MW2^2*MZ2*Cqq3[2, 3, 3, 2] + 
      36*MW2*MZ2^2*Cqq3[2, 3, 3, 2] - 12*MZ2^3*Cqq3[2, 3, 3, 2] - 
      96*MT2*MW2^2*Cqq3[3, 3, 3, 3] + 336*MT2*MW2*MZ2*Cqq3[3, 3, 3, 3] - 
      120*MW2^2*MZ2*Cqq3[3, 3, 3, 3] - 240*MT2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      120*MW2*MZ2^2*Cqq3[3, 3, 3, 3] + 48*MW2^2*MZ2*Cqu1[3, 3, 1, 1] - 
      96*MW2*MZ2^2*Cqu1[3, 3, 1, 1] + 48*MZ2^3*Cqu1[3, 3, 1, 1] + 
      48*MW2^2*MZ2*Cqu1[3, 3, 2, 2] - 96*MW2*MZ2^2*Cqu1[3, 3, 2, 2] + 
      48*MZ2^3*Cqu1[3, 3, 2, 2] + 144*MT2*MW2^2*Cqu1[3, 3, 3, 3] - 
      288*MT2*MW2*MZ2*Cqu1[3, 3, 3, 3] - 24*MW2^2*MZ2*Cqu1[3, 3, 3, 3] + 
      144*MT2*MZ2^2*Cqu1[3, 3, 3, 3] + 48*MW2*MZ2^2*Cqu1[3, 3, 3, 3] - 
      24*MZ2^3*Cqu1[3, 3, 3, 3] - 48*MW2^2*MZ2*Cud1[1, 1, 3, 3] + 
      24*MW2*MZ2^2*Cud1[1, 1, 3, 3] + 24*MZ2^3*Cud1[1, 1, 3, 3] - 
      48*MW2^2*MZ2*Cud1[2, 2, 3, 3] + 24*MW2*MZ2^2*Cud1[2, 2, 3, 3] + 
      24*MZ2^3*Cud1[2, 2, 3, 3] - 144*MT2*MW2^2*Cud1[3, 3, 3, 3] + 
      72*MT2*MW2*MZ2*Cud1[3, 3, 3, 3] + 24*MW2^2*MZ2*Cud1[3, 3, 3, 3] + 
      72*MT2*MZ2^2*Cud1[3, 3, 3, 3] - 12*MW2*MZ2^2*Cud1[3, 3, 3, 3] - 
      12*MZ2^3*Cud1[3, 3, 3, 3]))/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (3*(2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] + 6*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 48*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 114*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      24*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 66*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MZ2^3*Clq3[Leff, Leff, 3, 3] - 48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 
      42*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] + 6*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      48*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MW2^2*Cqd1[3, 3, 3, 3] + 42*MT2*MW2*MZ2*Cqd1[3, 3, 3, 3] - 
      24*MW2^2*MZ2*Cqd1[3, 3, 3, 3] + 33*MT2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqd1[3, 3, 3, 3] + 3*MZ2^3*Cqd1[3, 3, 3, 3] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 90*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] + 24*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      33*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      96*MT2*MW2^2*Cqq1[3, 3, 3, 3] - 228*MT2*MW2*MZ2*Cqq1[3, 3, 3, 3] + 
      48*MW2^2*MZ2*Cqq1[3, 3, 3, 3] + 132*MT2*MZ2^2*Cqq1[3, 3, 3, 3] - 
      60*MW2*MZ2^2*Cqq1[3, 3, 3, 3] + 12*MZ2^3*Cqq1[3, 3, 3, 3] - 
      32*MT2*MW2^2*Cqq3[3, 3, 3, 3] + 76*MT2*MW2*MZ2*Cqq3[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Cqq3[3, 3, 3, 3] - 44*MT2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      20*MW2*MZ2^2*Cqq3[3, 3, 3, 3] - 4*MZ2^3*Cqq3[3, 3, 3, 3] + 
      48*MT2*MW2^2*Cqu1[3, 3, 3, 3] - 42*MT2*MW2*MZ2*Cqu1[3, 3, 3, 3] + 
      24*MW2^2*MZ2*Cqu1[3, 3, 3, 3] - 6*MT2*MZ2^2*Cqu1[3, 3, 3, 3] - 
      48*MW2*MZ2^2*Cqu1[3, 3, 3, 3] + 24*MZ2^3*Cqu1[3, 3, 3, 3] - 
      48*MT2*MW2^2*Cud1[3, 3, 3, 3] - 30*MT2*MW2*MZ2*Cud1[3, 3, 3, 3] - 
      24*MW2^2*MZ2*Cud1[3, 3, 3, 3] - 3*MT2*MZ2^2*Cud1[3, 3, 3, 3] + 
      12*MW2*MZ2^2*Cud1[3, 3, 3, 3] + 12*MZ2^3*Cud1[3, 3, 3, 3]))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((3*Sqrt[2]*MT*MW2*MZ2^2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*SW2^2*CuW[3, 3])/(MW*(MT2 - MW2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*SW2^2*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12*Sqrt[2]*MT*MW*MZ2*(2*MW2 + MZ2)*(MT2^2*(6*MW2 - MZ2) + 
      MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + MT2*(-12*MW2^2 + MZ2^2))*SW2^2*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + MW2*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ*MZ2*SW*CuB[3, 3] + (24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ*MZ2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*Sqrt[2]*MT*MW2*MZ2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 2*MW2^2*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ*MZ2*SW*CuB[3, 3] + (12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Sqrt[2]*MT*MT2*MZ2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ*MZ2*SW*CuB[3, 3] + 2*MW2^2*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ*MZ2*SW*CuB[3, 3] + (6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ*MZ2*SW*CuB[3, 3] + 
        (24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Sqrt[2]*MT*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2*MZ2*SW2*(-(MW*MZ*MZ2*SW2*CuB[3, 3]) + MW2*(4*MW2 - MZ2)*SW*
         CuW[3, 3]) + MW2*(3*MW*MZ*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2 + 
          3*MZ2^2*SW2)*CuB[3, 3] + 2*(12*MW2^3 - 2*MW2^2*MZ2 - 17*MW2*MZ2^2 + 
          7*MZ2^3)*SW*CuW[3, 3])))/(MW*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW))


==> anc/AcFB_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) + 
 (18*CHD*MW2*MZ2^2*(-1024*MW2^5 + 3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 
    3306*MW2^2*MZ2^3 - 1115*MW2*MZ2^4 + 145*MZ2^5)*VMU^2*Class[3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (36*CHWB*CW*MZ2^3*(-1024*MW2^5 + 3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 
    3306*MW2^2*MZ2^3 - 1115*MW2*MZ2^4 + 145*MZ2^5)*SW*VMU^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (18*MZ2^3*SW2*VMU^2*(-4*MW2^2*MZ2^3*(541*CHe[1, 1] - 829*CHl1[1, 1] - 
      829*CHl3[1, 1] + 824*CHq1[2, 2] - 824*CHq3[2, 2] - 380*CHu[2, 2]) + 
    2*MW2*MZ2^4*(338*CHe[1, 1] - 591*CHl1[1, 1] - 591*CHl3[1, 1] + 
      524*CHq1[2, 2] - 524*CHq3[2, 2] - 176*CHu[2, 2]) + 
    64*MW2^3*MZ2^2*(55*CHe[1, 1] - 74*CHl1[1, 1] - 74*CHl3[1, 1] + 
      77*CHq1[2, 2] - 77*CHq3[2, 2] - 47*CHu[2, 2]) - 
    128*MW2^4*MZ2*(23*CHe[1, 1] - 27*CHl1[1, 1] - 27*CHl3[1, 1] + 
      28*CHq1[2, 2] - 28*CHq3[2, 2] - 22*CHu[2, 2]) + 
    1024*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
      CHq3[2, 2] - CHu[2, 2]) + 5*MZ2^5*(-17*CHe[1, 1] + 34*CHl1[1, 1] + 
      34*CHl3[1, 1] - 24*CHq1[2, 2] + 24*CHq3[2, 2] + 6*CHu[2, 2]))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2)


==> anc/AcFB_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) + 
 (18*MZ2^3*SW2*VMU^2*(1024*MW2^5*CHe[1, 1] - 2944*MW2^4*MZ2*CHe[1, 1] + 
    3520*MW2^3*MZ2^2*CHe[1, 1] - 2164*MW2^2*MZ2^3*CHe[1, 1] + 
    676*MW2*MZ2^4*CHe[1, 1] - 85*MZ2^5*CHe[1, 1] + 
    (-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 4276*MW2^2*MZ2^3 - 
      1260*MW2*MZ2^4 + 145*MZ2^5)*CHe[Leff, Leff] - 1024*MW2^5*CHl1[1, 1] + 
    3456*MW2^4*MZ2*CHl1[1, 1] - 4736*MW2^3*MZ2^2*CHl1[1, 1] + 
    3316*MW2^2*MZ2^3*CHl1[1, 1] - 1182*MW2*MZ2^4*CHl1[1, 1] + 
    170*MZ2^5*CHl1[1, 1] + (2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 
      6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*CHl1[Leff, Leff] - 
    1024*MW2^5*CHl3[1, 1] + 3456*MW2^4*MZ2*CHl3[1, 1] - 
    4736*MW2^3*MZ2^2*CHl3[1, 1] + 3316*MW2^2*MZ2^3*CHl3[1, 1] - 
    1182*MW2*MZ2^4*CHl3[1, 1] + 170*MZ2^5*CHl3[1, 1] + 
    2048*MW2^5*CHl3[Leff, Leff] - 7040*MW2^4*MZ2*CHl3[Leff, Leff] + 
    9664*MW2^3*MZ2^2*CHl3[Leff, Leff] - 6612*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
    2230*MW2*MZ2^4*CHl3[Leff, Leff] - 290*MZ2^5*CHl3[Leff, Leff] + 
    1024*MW2^5*CHq1[2, 2] - 3584*MW2^4*MZ2*CHq1[2, 2] + 
    4928*MW2^3*MZ2^2*CHq1[2, 2] - 3296*MW2^2*MZ2^3*CHq1[2, 2] + 
    1048*MW2*MZ2^4*CHq1[2, 2] - 120*MZ2^5*CHq1[2, 2] - 
    1024*MW2^5*CHq3[2, 2] + 3584*MW2^4*MZ2*CHq3[2, 2] - 
    4928*MW2^3*MZ2^2*CHq3[2, 2] + 3296*MW2^2*MZ2^3*CHq3[2, 2] - 
    1048*MW2*MZ2^4*CHq3[2, 2] + 120*MZ2^5*CHq3[2, 2] - 1024*MW2^5*CHu[2, 2] + 
    2816*MW2^4*MZ2*CHu[2, 2] - 3008*MW2^3*MZ2^2*CHu[2, 2] + 
    1520*MW2^2*MZ2^3*CHu[2, 2] - 352*MW2*MZ2^4*CHu[2, 2] + 
    30*MZ2^5*CHu[2, 2])*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2)


==> anc/AcFB_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) - 
 (18*CHD*MW2*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
    970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (36*CHWB*CW*MZ2^4*(1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 
    3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (18*MZ2^3*SW2*VMU^2*(-4*MW2^3*MZ2^3*(1962*CHe[1, 1] - 2842*CHl1[1, 1] - 
      1189*CHl3[1, 1] + 1653*CHl3[2, 2] + 2880*CHq1[2, 2] - 2880*CHq3[2, 2] - 
      1512*CHu[2, 2]) + 2*MW2^2*MZ2^4*(1758*CHe[1, 1] - 2840*CHl1[1, 1] - 
      1725*CHl3[1, 1] + 1115*CHl3[2, 2] + 2696*CHq1[2, 2] - 2696*CHq3[2, 2] - 
      1112*CHu[2, 2]) - 2*MW2*MZ2^5*(423*CHe[1, 1] - 761*CHl1[1, 1] - 
      616*CHl3[1, 1] + 145*CHl3[2, 2] + 644*CHq1[2, 2] - 644*CHq3[2, 2] - 
      206*CHu[2, 2]) + 64*MW2^4*MZ2^2*(156*CHe[1, 1] - 202*CHl1[1, 1] - 
      51*CHl3[1, 1] + 151*CHl3[2, 2] + 210*CHq1[2, 2] - 210*CHq3[2, 2] - 
      138*CHu[2, 2]) - 128*MW2^5*MZ2*(54*CHe[1, 1] - 62*CHl1[1, 1] - 
      7*CHl3[1, 1] + 55*CHl3[2, 2] + 64*CHq1[2, 2] - 64*CHq3[2, 2] - 
      52*CHu[2, 2]) + 5*MZ2^6*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
      24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
    2048*MW2^6*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] - 
      CHq3[2, 2] - CHu[2, 2]))*Class[7])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (36*MW2*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
    970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2)


==> anc/AcFB_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) + 
 (18*CHD*MW2*MZ2^2*(-1024*MW2^5 + 3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 
    3306*MW2^2*MZ2^3 - 1115*MW2*MZ2^4 + 145*MZ2^5)*VALPHA^2*Class[3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (36*CHWB*CW*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
    970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   SW) + (18*MZ2^3*SW2*VALPHA^2*
   (-4*MW2^2*MZ2^3*(541*CHe[1, 1] - 829*CHl1[1, 1] - 829*CHl3[1, 1] + 
      824*CHq1[2, 2] - 824*CHq3[2, 2] - 380*CHu[2, 2]) + 
    2*MW2*MZ2^4*(338*CHe[1, 1] - 591*CHl1[1, 1] - 591*CHl3[1, 1] + 
      524*CHq1[2, 2] - 524*CHq3[2, 2] - 176*CHu[2, 2]) + 
    64*MW2^3*MZ2^2*(55*CHe[1, 1] - 74*CHl1[1, 1] - 74*CHl3[1, 1] + 
      77*CHq1[2, 2] - 77*CHq3[2, 2] - 47*CHu[2, 2]) - 
    128*MW2^4*MZ2*(23*CHe[1, 1] - 27*CHl1[1, 1] - 27*CHl3[1, 1] + 
      28*CHq1[2, 2] - 28*CHq3[2, 2] - 22*CHu[2, 2]) + 
    1024*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
      CHq3[2, 2] - CHu[2, 2]) + 5*MZ2^5*(-17*CHe[1, 1] + 34*CHl1[1, 1] + 
      34*CHl3[1, 1] - 24*CHq1[2, 2] + 24*CHq3[2, 2] + 6*CHu[2, 2]))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2)


==> anc/AcFB_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) + 
 (18*MZ2^3*SW2*VALPHAEFF^2*(1024*MW2^5*CHe[1, 1] - 2944*MW2^4*MZ2*CHe[1, 1] + 
    3520*MW2^3*MZ2^2*CHe[1, 1] - 2164*MW2^2*MZ2^3*CHe[1, 1] + 
    676*MW2*MZ2^4*CHe[1, 1] - 85*MZ2^5*CHe[1, 1] + 
    (-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 4276*MW2^2*MZ2^3 - 
      1260*MW2*MZ2^4 + 145*MZ2^5)*CHe[Leff, Leff] - 1024*MW2^5*CHl1[1, 1] + 
    3456*MW2^4*MZ2*CHl1[1, 1] - 4736*MW2^3*MZ2^2*CHl1[1, 1] + 
    3316*MW2^2*MZ2^3*CHl1[1, 1] - 1182*MW2*MZ2^4*CHl1[1, 1] + 
    170*MZ2^5*CHl1[1, 1] + (2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 
      6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*CHl1[Leff, Leff] - 
    1024*MW2^5*CHl3[1, 1] + 3456*MW2^4*MZ2*CHl3[1, 1] - 
    4736*MW2^3*MZ2^2*CHl3[1, 1] + 3316*MW2^2*MZ2^3*CHl3[1, 1] - 
    1182*MW2*MZ2^4*CHl3[1, 1] + 170*MZ2^5*CHl3[1, 1] + 
    2048*MW2^5*CHl3[Leff, Leff] - 7040*MW2^4*MZ2*CHl3[Leff, Leff] + 
    9664*MW2^3*MZ2^2*CHl3[Leff, Leff] - 6612*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
    2230*MW2*MZ2^4*CHl3[Leff, Leff] - 290*MZ2^5*CHl3[Leff, Leff] + 
    1024*MW2^5*CHq1[2, 2] - 3584*MW2^4*MZ2*CHq1[2, 2] + 
    4928*MW2^3*MZ2^2*CHq1[2, 2] - 3296*MW2^2*MZ2^3*CHq1[2, 2] + 
    1048*MW2*MZ2^4*CHq1[2, 2] - 120*MZ2^5*CHq1[2, 2] - 
    1024*MW2^5*CHq3[2, 2] + 3584*MW2^4*MZ2*CHq3[2, 2] - 
    4928*MW2^3*MZ2^2*CHq3[2, 2] + 3296*MW2^2*MZ2^3*CHq3[2, 2] - 
    1048*MW2*MZ2^4*CHq3[2, 2] + 120*MZ2^5*CHq3[2, 2] - 1024*MW2^5*CHu[2, 2] + 
    2816*MW2^4*MZ2*CHu[2, 2] - 3008*MW2^3*MZ2^2*CHu[2, 2] + 
    1520*MW2^2*MZ2^3*CHu[2, 2] - 352*MW2*MZ2^4*CHu[2, 2] + 
    30*MZ2^5*CHu[2, 2])*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2)


==> anc/AcFB_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) - 
 (MZ2*(73728*MW2^8 - 2595*MZ2^8*(-33 + 4*Pi^2) + 
    2048*MW2^7*MZ2*(-1479 + 104*Pi^2) + 2*MW2^2*MZ2^5*
     (160560*MT2 + MZ2*(2331903 - 257816*Pi^2)) + 
    8*MW2^4*MZ2^3*(173952*MT2 + 5*MZ2*(536439 - 50984*Pi^2)) + 
    256*MW2^6*MZ2*(1152*MT2 + MZ2*(47499 - 3784*Pi^2)) + 
    512*MW2^5*MZ2^2*(-1980*MT2 + MZ2*(-42177 + 3683*Pi^2)) + 
    MW2*MZ2^6*(-41760*MT2 + MZ2*(-955401 + 111628*Pi^2)) + 
    4*MW2^3*MZ2^4*(-238032*MT2 + MZ2*(-3214311 + 330940*Pi^2)))*SW2)/
  (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) - (3*MH2^2*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 
    2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MH2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (3*MT2*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   (-1024*MW2^5 + 3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 3306*MW2^2*MZ2^3 - 
    1115*MW2*MZ2^4 + 145*MZ2^5)*B0i[bb0, 0, 0, MT2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) - (3*MW2*MZ2*(20480*MW2^7 - 55808*MW2^6*MZ2 + 
    16384*MW2^5*MZ2^2 - 16*MW2^4*(64*MH2 - 5441*MZ2)*MZ2^2 + 
    24*MW2^3*(104*MH2 - 5029*MZ2)*MZ2^3 + 2*MW2*(485*MH2 - 8751*MZ2)*MZ2^5 + 
    5*MZ2^6*(-29*MH2 + 349*MZ2) + 16*MW2^2*MZ2^4*(-146*MH2 + 4225*MZ2))*SW2*
   B0i[bb0, 0, 0, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MZ2*(4096*MW2^8 - 1024*MW2^6*MZ2^2 + 512*MW2^5*(2*MH2 - 37*MZ2)*MZ2^2 + 
    32*MW2^3*(73*MH2 - 752*MZ2)*MZ2^4 + 5*MW2*(29*MH2 - 340*MZ2)*MZ2^6 + 
    145*MZ2^8 + 24*MW2^4*MZ2^3*(-104*MH2 + 1407*MZ2) + 
    MW2^2*(-970*MH2*MZ2^5 + 8698*MZ2^6))*SW2*B0i[bb0, 0, 0, MZ2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) - (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, MW2, MH2, MW2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (3*MZ2*(49152*MW2^8 - 99328*MW2^7*MZ2 - 23808*MW2^6*MZ2^2 + 
    225184*MW2^5*MZ2^3 - 245080*MW2^4*MZ2^4 + 116924*MW2^3*MZ2^5 - 
    24394*MW2^2*MZ2^6 + 1205*MW2*MZ2^7 + 145*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, MZ2, MH2, MZ2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (3*MW2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, MZ2, MT2, MT2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (3*MW2*(-24576*MW2^8 + 31232*MW2^7*MZ2 + 44544*MW2^6*MZ2^2 - 
    95504*MW2^5*MZ2^3 + 42368*MW2^4*MZ2^4 + 13400*MW2^3*MZ2^5 - 
    13684*MW2^2*MZ2^6 + 2075*MW2*MZ2^7 + 145*MZ2^8)*B0i[bb0, MZ2, MW2, MW2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (18*MW2^3*MZ2^2*(1024*MW2^5 - 448*MW2^4*MZ2 - 
    2656*MW2^3*MZ2^2 + 3702*MW2^2*MZ2^3 - 1795*MW2*MZ2^4 + 290*MZ2^5)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2*(MW2^2 - MZ2^2)^2*(1024*MW2^5 - 512*MW2^4*MZ2 - 2560*MW2^3*MZ2^2 + 
    3712*MW2^2*MZ2^3 - 1862*MW2*MZ2^4 + 315*MZ2^5)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 ((9*CWw*MW*MW2*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
      970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2)/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MW*MW2^2*MZ2*(1024*MW2^6 - 5568*MW2^5*MZ2 + 11872*MW2^4*MZ2^2 - 
      12970*MW2^3*MZ2^3 + 7727*MW2^2*MZ2^4 - 2375*MW2*MZ2^5 + 290*MZ2^6)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MW*MW2*MZ2^3*(1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 
      3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VMU) + (54*CWw*MW*MW2*MZ2^2*(4096*MW2^6 - 15104*MW2^5*MZ2 + 
      22848*MW2^4*MZ2^2 - 18056*MW2^3*MZ2^3 + 7766*MW2^2*MZ2^4 - 
      1695*MW2*MZ2^5 + 145*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VMU) - (27*CWw*MW*MW2*MZ2*(2048*MW2^7 - 1920*MW2^6*MZ2 - 
      8960*MW2^5*MZ2^2 + 21068*MW2^4*MZ2^3 - 19132*MW2^3*MZ2^4 + 
      8591*MW2^2*MZ2^5 - 1840*MW2*MZ2^6 + 145*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VMU) + (54*CWw*MW*MW2^3*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 
      2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU))*Class[1] + 
 (18*CHD*MW2*MZ2^2*(-1024*MW2^5 + 3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 
    3306*MW2^2*MZ2^3 - 1115*MW2*MZ2^4 + 145*MZ2^5)*VMU^2*Class[3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 ((CHD*(-18874368*MW2^13 - 220575*MZ2^13*(-33 + 4*Pi^2) - 
       1048576*MW2^12*MZ2*(-969 + 52*Pi^2) + 65536*MW2^11*MZ2*
        (-2304*MT2 - 104949*MZ2 + 6944*MZ2*Pi^2) - 49152*MW2^10*MZ2^2*
        (240*MH2 - 18432*MT2 - 448115*MZ2 + 34512*MZ2*Pi^2) + 
       8192*MW2^9*MZ2^3*(8910*MH2 - 282420*MT2 - 5216205*MZ2 + 
         459536*MZ2*Pi^2) + 15*MW2*MZ2^11*(36975*MH2 + 310590*MT2 - 
         6961213*MZ2 + 838704*MZ2*Pi^2) - 3072*MW2^8*MZ2^4*
        (66060*MH2 - 1038408*MT2 - 18216421*MZ2 + 1816376*MZ2*Pi^2) + 
       384*MW2^7*MZ2^5*(866400*MH2 - 6183648*MT2 - 137227727*MZ2 + 
         15276088*MZ2*Pi^2) + 144*MW2^5*MZ2^7*(1762145*MH2 + 3869778*MT2 - 
         142357405*MZ2 + 18189892*MZ2*Pi^2) - 48*MW2^4*MZ2^8*
        (2544060*MH2 + 12546684*MT2 - 184408936*MZ2 + 23790479*MZ2*Pi^2) - 
       128*MW2^6*MZ2^6*(2767365*MH2 - 4525722*MT2 - 291434616*MZ2 + 
         35382763*MZ2*Pi^2) - MW2^2*MZ2^10*(6900975*MH2 + 55070910*MT2 - 
         698649648*MZ2 + 85539764*MZ2*Pi^2) + 2*MW2^3*MZ2^9*
        (18989775*MH2 + 129626910*MT2 - 1468259676*MZ2 + 
         185290936*MZ2*Pi^2)) + 96*CHbox*MW2*MZ2^4*
      (262144*MW2^8 - 1359872*MW2^7*MZ2 + 3149824*MW2^6*MZ2^2 - 
       4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 2010704*MW2^3*MZ2^5 + 
       702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 12325*MZ2^8)*SW2^2)/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*MH2*MZ2^2*(4*CHbox*MH2*(MH2 - MW2)*
       (262144*MW2^9 - 1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 
        7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 
        2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 
        12325*MZ2^9) + CHD*MW2*(MH2^2*(-262144*MW2^8 + 1605632*MW2^7*MZ2 - 
          4046848*MW2^6*MZ2^2 + 5555200*MW2^5*MZ2^3 - 4521728*MW2^4*MZ2^4 + 
          2182336*MW2^3*MZ2^5 - 570120*MW2^2*MZ2^6 + 56460*MW2*MZ2^7 + 
          2265*MZ2^8) + 24*MW2*MZ2*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
          3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
          2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
          12325*MZ2^8) + MH2*(262144*MW2^9 - 5537792*MW2^8*MZ2 + 
          24444928*MW2^7*MZ2^2 - 52802560*MW2^6*MZ2^3 + 68173568*MW2^5*
           MZ2^4 - 56604736*MW2^4*MZ2^5 + 30730680*MW2^3*MZ2^6 - 
          10600860*MW2^2*MZ2^7 + 2113185*MW2*MZ2^8 - 184875*MZ2^9)))*SW2*
     B0i[bb0, 0, 0, MH2])/(8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*CHD*MT2*MZ2*(4194304*MW2^11 - 23986176*MW2^10*MZ2 - 
      256*MW2^6*(77916*MT2 - 75511*MZ2)*MZ2^4 + 
      48*MW2^5*(244152*MT2 - 851125*MZ2)*MZ2^5 - 
      240*MW2^4*(7061*MT2 - 120585*MZ2)*MZ2^6 + 36975*MT2*MZ2^10 + 
      49152*MW2^9*MZ2*(32*MT2 + 1159*MZ2) + 9216*MW2^7*MZ2^3*
       (1900*MT2 + 3547*MZ2) - 15*MW2*MZ2^9*(26194*MT2 + 12325*MZ2) - 
      4096*MW2^8*MZ2^2*(1980*MT2 + 16679*MZ2) + 5*MW2^2*MZ2^8*
       (303282*MT2 + 443969*MZ2) - 2*MW2^3*MZ2^7*(1106436*MT2 + 5499725*MZ2))*
     B0i[bb0, 0, 0, MT2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MW2*(4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2^2*
       (262144*MW2^9 - 1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 
        7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 
        2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 
        12325*MZ2^9) + CHD*(MH2^2*MW2*MZ2^2*(-786432*MW2^8 + 
          4325376*MW2^7*MZ2 - 10346496*MW2^6*MZ2^2 + 14042112*MW2^5*MZ2^3 - 
          11778048*MW2^4*MZ2^4 + 6203744*MW2^3*MZ2^5 - 1976040*MW2^2*MZ2^6 + 
          338520*MW2*MZ2^7 - 22385*MZ2^8) + MH2*(5242880*MW2^12 - 
          17825792*MW2^11*MZ2 - 11960320*MW2^10*MZ2^2 + 155508736*MW2^9*
           MZ2^3 - 339275776*MW2^8*MZ2^4 + 364691456*MW2^7*MZ2^5 - 
          195795584*MW2^6*MZ2^6 + 15938704*MW2^5*MZ2^7 + 
          44824216*MW2^4*MZ2^8 - 27494558*MW2^3*MZ2^9 + 
          6693272*MW2^2*MZ2^10 - 519425*MW2*MZ2^11 - 24650*MZ2^12) + 
        2*MW2*(-2621440*MW2^12 + 8912896*MW2^11*MZ2 + 5193728*MW2^10*MZ2^2 - 
          72617984*MW2^9*MZ2^3 + 154517504*MW2^8*MZ2^4 - 
          156097024*MW2^7*MZ2^5 + 68364544*MW2^6*MZ2^6 + 
          14303664*MW2^5*MZ2^7 - 33635576*MW2^4*MZ2^8 + 17375974*MW2^3*
           MZ2^9 - 4025541*MW2^2*MZ2^10 + 315175*MW2*MZ2^11 + 12325*MZ2^12)))*
     B0i[bb0, 0, 0, MW2])/(8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((12*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 
        4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 
        5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 
        153355*MW2*MZ2^8 - 12325*MZ2^9) - 
      3*CHD*(1048576*MW2^13 - 786432*MW2^12*MZ2 + 32768*MW2^11*MZ2^2 + 
        32768*MW2^10*(8*MH2 - 955*MZ2)*MZ2^2 - 6144*MW2^9*
         (176*MH2 - 20269*MZ2)*MZ2^3 + 512*MW2^8*(2592*MH2 - 437951*MZ2)*
         MZ2^4 + 850*MW2*(29*MH2 - 291*MZ2)*MZ2^11 + 24650*MZ2^13 + 
        20*MW2^3*MZ2^9*(67473*MH2 + 25930*MZ2) + 25*MW2^2*MZ2^10*
         (-11373*MH2 + 32984*MZ2) - 64*MW2^6*MZ2^6*(61956*MH2 + 
          2442259*MZ2) + 24*MW2^5*MZ2^7*(211416*MH2 + 2712409*MZ2) + 
        64*MW2^7*MZ2^5*(11632*MH2 + 3685585*MZ2) - 4*MW2^4*MZ2^8*
         (862822*MH2 + 3775023*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (9*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (524288*MW2^9 - 2703360*MW2^8*MZ2 + 5836800*MW2^7*MZ2^2 - 
      6648832*MW2^6*MZ2^3 + 3906432*MW2^5*MZ2^4 - 564880*MW2^4*MZ2^5 - 
      737624*MW2^3*MZ2^6 + 505470*MW2^2*MZ2^7 - 130970*MW2*MZ2^8 + 
      12325*MZ2^9)*B0i[bb0, MW2, 0, MT2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*MW2*(786432*MW2^8 - 4325376*MW2^7*MZ2 + 10346496*MW2^6*MZ2^2 - 
        14042112*MW2^5*MZ2^3 + 11778048*MW2^4*MZ2^4 - 6203744*MW2^3*MZ2^5 + 
        1976040*MW2^2*MZ2^6 - 338520*MW2*MZ2^7 + 22385*MZ2^8) - 
      4*CHbox*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 
        7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 
        2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 
        12325*MZ2^9))*B0i[bb0, MW2, MH2, MW2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*CHD*MZ2*(-12582912*MW2^12 + 34078720*MW2^11*MZ2 + 
      14024704*MW2^10*MZ2^2 - 143015936*MW2^9*MZ2^3 + 159858688*MW2^8*MZ2^4 + 
      39319552*MW2^7*MZ2^5 - 242067584*MW2^6*MZ2^6 + 247132064*MW2^5*MZ2^7 - 
      128262304*MW2^4*MZ2^8 + 36290972*MW2^3*MZ2^9 - 4875940*MW2^2*MZ2^10 + 
      110075*MW2*MZ2^11 + 24650*MZ2^12)*B0i[bb0, MW2, MW2, MZ2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-4*CHbox*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 
        7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 
        2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 
        12325*MZ2^9) + CHD*(262144*MW2^9 - 1081344*MW2^8*MZ2 + 
        1327104*MW2^7*MZ2^2 + 744448*MW2^6*MZ2^3 - 3965184*MW2^5*MZ2^4 + 
        5073984*MW2^4*MZ2^5 - 3451288*MW2^3*MZ2^6 + 1349460*MW2^2*MZ2^7 - 
        284325*MW2*MZ2^8 + 24650*MZ2^9))*B0i[bb0, MZ2, MH2, MZ2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3*CHD*MW2^2*MZ2*(MT2*(4194304*MW2^9 - 30277632*MW2^8*MZ2 + 
        94273536*MW2^7*MZ2^2 - 167002112*MW2^6*MZ2^3 + 
        185714688*MW2^5*MZ2^4 - 134077568*MW2^4*MZ2^5 + 
        62340192*MW2^3*MZ2^6 - 17692680*MW2^2*MZ2^7 + 2675960*MW2*MZ2^8 - 
        147635*MZ2^9) + MZ2*(2097152*MW2^9 - 11599872*MW2^8*MZ2 + 
        27672576*MW2^7*MZ2^2 - 36941824*MW2^6*MZ2^3 + 29667840*MW2^5*MZ2^4 - 
        14037568*MW2^4*MZ2^5 + 3253248*MW2^3*MZ2^6 + 45840*MW2^2*MZ2^7 - 
        185360*MW2*MZ2^8 + 26915*MZ2^9))*B0i[bb0, MZ2, MT2, MT2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*CHD*MW2^2*(6291456*MW2^11 - 6029312*MW2^10*MZ2 - 
      47054848*MW2^9*MZ2^2 + 107225088*MW2^8*MZ2^3 - 28633088*MW2^7*MZ2^4 - 
      164502016*MW2^6*MZ2^5 + 259272000*MW2^5*MZ2^6 - 184100864*MW2^4*MZ2^7 + 
      69506840*MW2^3*MZ2^8 - 12608220*MW2^2*MZ2^9 + 526530*MW2*MZ2^10 + 
      71685*MZ2^11)*B0i[bb0, MZ2, MW2, MW2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (9*CHD*MW2^3*(262144*MW2^11 - 1081344*MW2^10*MZ2 + 
      819200*MW2^9*MZ2^2 + 2968576*MW2^8*MZ2^3 - 7501056*MW2^7*MZ2^4 + 
      6534848*MW2^6*MZ2^5 - 551304*MW2^5*MZ2^6 - 3685732*MW2^4*MZ2^7 + 
      3384373*MW2^3*MZ2^8 - 1423970*MW2^2*MZ2^9 + 298915*MW2*MZ2^10 - 
      24650*MZ2^11)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (3*CHD*MW2^2*(MW2 + MZ2)^2*(131072*MW2^10 - 294912*MW2^9*MZ2 - 
      1388544*MW2^8*MZ2^2 + 7460864*MW2^7*MZ2^3 - 15613184*MW2^6*MZ2^4 + 
      18804672*MW2^5*MZ2^5 - 14272408*MW2^4*MZ2^6 + 6915964*MW2^3*MZ2^7 - 
      2055603*MW2^2*MZ2^8 + 333429*MW2*MZ2^9 - 21350*MZ2^10)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[3] + 
 (36*CHWB*CW*MZ2^3*(-1024*MW2^5 + 3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 
    3306*MW2^2*MZ2^3 - 1115*MW2*MZ2^4 + 145*MZ2^5)*SW*VMU^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (-1/24*(CHWB*MW2*MZ2*SW2*(-264241152*MW2^12 - 6291456*MW2^11*MZ2*
        (-553 + 45*SW2) + 1572864*MW2^10*MZ2^2*(-11481 + 2176*SW2) + 
       6*MT2*(33554432*MW2^11 + 16*MW2^3*MZ2^8*(27997624 - 25637485*SW2) + 
         10*MW2*MZ2^10*(1260526 - 1109311*SW2) + 2097152*MW2^10*MZ2*
          (-135 + 16*SW2) - 9961472*MW2^9*MZ2^2*(-107 + 28*SW2) + 
         12325*MZ2^11*(-52 + 41*SW2) + 65536*MW2^8*MZ2^3*
          (-36247 + 14916*SW2) - 16384*MW2^7*MZ2^4*(-213081 + 118411*SW2) + 
         440*MW2^2*MZ2^9*(-227191 + 209098*SW2) - 2048*MW2^5*MZ2^6*
          (-1247867 + 988915*SW2) + 2048*MW2^6*MZ2^5*(-1735685 + 
           1189226*SW2) + 64*MW2^4*MZ2^7*(-20200987 + 17600442*SW2)) + 
       16384*MW2^9*MZ2^2*(-576*MH2 + MZ2*(3219819 - 965004*SW2 + 
           160*Pi^2*SW2)) + 24576*MW2^8*MZ2^3*(-24*MH2*(-99 + 4*SW2) + 
         MZ2*(-4056839 + 1619316*SW2 + 1392*Pi^2*SW2)) + 
       1536*MW2^6*MZ2^5*(-24*MH2*(-7220 + 769*SW2) + 
         MZ2*(-79678477 + 43415261*SW2 + 349080*Pi^2*SW2)) + 
       5*MZ2^11*(-22185*MH2*(-4 + SW2) + MZ2*(-5968530 + 3723429*SW2 + 
           396728*Pi^2*SW2)) - 2*MW2*MZ2^10*(-45*MH2*(-61342 + 14103*SW2) + 
         2*MZ2*(-116769135 + 74285706*SW2 + 5784952*Pi^2*SW2)) + 
       32*MW2^4*MZ2^7*(-18*MH2*(-352429 + 56690*SW2) + 
         MZ2*(-1281637821 + 790916733*SW2 + 19651976*Pi^2*SW2)) - 
       16*MW2^3*MZ2^8*(-9*MH2*(-678416 + 125669*SW2) + 
         MZ2*(-891056394 + 563156247*SW2 + 21519740*Pi^2*SW2)) + 
       4*MW2^2*MZ2^9*(-270*MH2*(-28133 + 5858*SW2) + 
         MZ2*(-831293328 + 530117511*SW2 + 29506352*Pi^2*SW2)) - 
       1536*MW2^7*MZ2^4*(-96*MH2*(-1101 + 83*SW2) + 
         MZ2*(-84955745 + 32*(1278703 + 4448*Pi^2)*SW2)) - 
       64*MW2^5*MZ2^6*(-72*MH2*(-61497 + 8288*SW2) + 
         MZ2*(-1301999769 + 8*(95901906 + 1437073*Pi^2)*SW2))))/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
      (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (3*MH2*MZ2^2*SW2*(-24*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*
       (262144*MW2^9 - 1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 
        7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 
        2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 
        12325*MZ2^9)*SW + CHWB*MW*(4*MW2^2*(256*MW2^4 - 704*MW2^3*MZ2 + 
          776*MW2^2*MZ2^2 - 404*MW2*MZ2^3 + 85*MZ2^4)*(3072*MW2^6 - 
          64*MW2^4*MZ2^2*(-161 + 10*SW2) - 256*MW2^5*MZ2*(37 + 12*SW2) - 
          15*MZ2^6*(10 + 77*SW2) + 10*MW2*MZ2^5*(95 + 706*SW2) + 
          16*MW2^3*MZ2^3*(-233 + 772*SW2) - 4*MW2^2*MZ2^4*(244 + 3757*SW2)) + 
        MH2^2*(262144*MW2^10 + 4*MW2^2*MZ2^8*(206544 - 103429*SW2) + 
          655360*MW2^9*MZ2*(-3 + 2*SW2) + 425*MZ2^10*(12 + 17*SW2) - 
          32768*MW2^6*MZ2^4*(-505 + 748*SW2) - 8192*MW2^8*MZ2^2*
           (-803 + 900*SW2) - 10*MW2*MZ2^9*(10958 + 1643*SW2) + 
          2048*MW2^7*MZ2^3*(-6317 + 8744*SW2) + 256*MW2^5*MZ2^5*
           (-56035 + 80239*SW2) + 32*MW2^3*MZ2^7*(-104677 + 98857*SW2) - 
          32*MW2^4*MZ2^6*(-265252 + 331813*SW2)) + 
        MH2*MW2*(-3407872*MW2^10 + 131072*MW2^9*MZ2*(155 + 14*SW2) + 
          425*MZ2^10*(108 + 385*SW2) - 8192*MW2^8*MZ2^2*(6511 + 652*SW2) + 
          2048*MW2^7*MZ2^3*(39129 + 808*SW2) + 2048*MW2^6*MZ2^4*
           (-36319 + 7328*SW2) - 256*MW2^5*MZ2^5*(-164325 + 125147*SW2) - 
          10*MW2*MZ2^9*(45582 + 171191*SW2) - 32*MW2^3*MZ2^7*
           (10351 + 644450*SW2) + 32*MW2^4*MZ2^6*(-379924 + 1037505*SW2) + 
          4*MW2^2*MZ2^8*(376616 + 1966009*SW2))))*B0i[bb0, 0, 0, MH2])/
    (8*(MH2 - MW2)*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MT2*MZ2*SW2*(33554432*MW2^12 + 110925*MT2*MZ2^11 + 
      2097152*MW2^11*MZ2*(-135 + 16*SW2) - 9961472*MW2^10*MZ2^2*
       (-107 + 28*SW2) + 10*MW2*MZ2^10*(2465*MZ2*(-26 + 7*SW2) + 
        9*MT2*(-26003 + 13912*SW2)) + 65536*MW2^9*MZ2^2*
       (-216*MT2 + MZ2*(-36247 + 14808*SW2)) - 16384*MW2^8*MZ2^3*
       (18*MT2*(-267 + 80*SW2) + MZ2*(-213081 + 116170*SW2)) + 
      2048*MW2^7*MZ2^4*(108*MT2*(-889 + 480*SW2) + 
        5*MZ2*(-347137 + 229540*SW2)) - 20*MW2^2*MZ2^9*
       (9*MT2*(-96731 + 74376*SW2) + MZ2*(-630263 + 364265*SW2)) - 
      2048*MW2^6*MZ2^5*(9*MT2*(-15631 + 11272*SW2) + 
        MZ2*(-1247867 + 932971*SW2)) + 8*MW2^3*MZ2^8*
       (144*MT2*(-60021 + 52583*SW2) + 5*MZ2*(-2499101 + 1825580*SW2)) - 
      32*MW2^4*MZ2^7*(9*MT2*(-588271 + 526624*SW2) + 
        MZ2*(-13998812 + 11122211*SW2)) + 64*MW2^5*MZ2^6*
       (36*MT2*(-117853 + 99120*SW2) + MZ2*(-20200987 + 16069812*SW2)))*
     B0i[bb0, 0, 0, MT2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (3*(48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2^2*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 
        4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 
        5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 
        153355*MW2*MZ2^8 - 12325*MZ2^9)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^3*SW2*(1572864*MW2^9 - 12325*MZ2^9 + 
           10*MW2*MZ2^8*(26003 - 13912*SW2) + 32768*MW2^8*MZ2*
            (-267 + 80*SW2) - 24576*MW2^7*MZ2^2*(-889 + 480*SW2) + 
           2048*MW2^6*MZ2^3*(-15631 + 11272*SW2) - 128*MW2^3*MZ2^6*
            (-60021 + 52583*SW2) + 20*MW2^2*MZ2^7*(-96731 + 74376*SW2) - 
           256*MW2^5*MZ2^4*(-117853 + 99120*SW2) + 32*MW2^4*MZ2^5*
            (-588271 + 526624*SW2))) + MW2*(-4194304*MW2^13 - 12325*MZ2^13 + 
          1048576*MW2^12*MZ2*(103 + 6*SW2) + 131072*MW2^11*MZ2^2*
           (-5657 + 712*SW2) - 327680*MW2^10*MZ2^3*(-7905 + 2507*SW2) + 
          5*MW2*MZ2^12*(-404359 + 178526*SW2) + 8192*MW2^9*MZ2^4*
           (-682297 + 332722*SW2) - 2048*MW2^8*MZ2^5*(-3966101 + 
            2495996*SW2) - 1280*MW2^6*MZ2^7*(-4716583 + 3825807*SW2) - 
          4*MW2^2*MZ2^11*(-8944135 + 5816249*SW2) + 28*MW2^3*MZ2^10*
           (-9404883 + 7273552*SW2) + 128*MW2^5*MZ2^8*(-24421079 + 
            20627648*SW2) + 256*MW2^7*MZ2^6*(-32379827 + 23903264*SW2) - 
          32*MW2^4*MZ2^9*(-35051842 + 29244211*SW2)) + 
        MH2*(4194304*MW2^13 + 12325*MZ2^13 + 10*MW2*MZ2^12*
           (200947 - 111448*SW2) - 1048576*MW2^12*MZ2*(103 + 6*SW2) - 
          131072*MW2^11*MZ2^2*(-5645 + 712*SW2) + 98304*MW2^10*MZ2^3*
           (-26245 + 8378*SW2) - 16384*MW2^9*MZ2^4*(-339281 + 167263*SW2) + 
          4096*MW2^8*MZ2^5*(-1969901 + 1259300*SW2) - 512*MW2^7*MZ2^6*
           (-16068463 + 12116904*SW2) + MW2^2*MZ2^11*(-35504185 + 
            25886266*SW2) + 160*MW2^6*MZ2^7*(-37426445 + 31228096*SW2) - 
          6*MW2^3*MZ2^10*(-43523679 + 36204106*SW2) - 32*MW2^5*MZ2^8*
           (-96855961 + 84945497*SW2) + 4*MW2^4*MZ2^9*(-278010409 + 
            244110640*SW2))))*B0i[bb0, 0, 0, MW2])/
    (8*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   ((72*MW*MW2*MZ*MZ2^2*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 
        4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 
        5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 
        153355*MW2*MZ2^8 - 12325*MZ2^9)*SW*(-(CHW*(MW2 + MZ2)) - 
        CHB*MZ2*SW2) - CHWB*(12582912*MW2^14 + 36975*MZ2^14 + 
        4718592*MW2^13*MZ2*(-15 + 4*SW2) - 262144*MW2^12*MZ2^2*
         (-403 + 240*SW2) + 15*MW2^2*MZ2^11*(78073*MH2 - 3526102*MZ2 - 
          94860*MH2*SW2 + 446738*MZ2*SW2) + 5*MW2*MZ2^12*
         (MZ2*(640177 - 94008*SW2) + 7395*MH2*(-3 + 4*SW2)) + 
        16384*MW2^11*MZ2^2*(96*MH2 + MZ2*(23035 + 7644*SW2)) - 
        4096*MW2^10*MZ2^3*(-24*MH2*(-85 + 48*SW2) + 
          MZ2*(554003 + 79044*SW2)) + 1024*MW2^9*MZ2^4*
         (-24*MH2*(-741 + 968*SW2) + MZ2*(5576581 + 703128*SW2)) + 
        6*MW2^3*MZ2^10*(MZ2*(61096811 - 6128770*SW2) + 
          MH2*(-897365 + 874660*SW2)) + 384*MW2^7*MZ2^6*
         (MH2*(8774 - 147552*SW2) + MZ2*(25125741 + 1893218*SW2)) + 
        12*MW2^4*MZ2^9*(MH2*(1153327 - 659128*SW2) + 
          3*MZ2*(-41279589 + 2582248*SW2)) - 128*MW2^8*MZ2^5*
         (-48*MH2*(-3051 + 8224*SW2) + MZ2*(70045501 + 7572768*SW2)) - 
        8*MW2^5*MZ2^8*(12*MH2*(215711 + 32098*SW2) + 
          MZ2*(-495607397 + 8298384*SW2)) + 16*MW2^6*MZ2^7*
         (6*MH2*(157715 + 335632*SW2) - MZ2*(459016109 + 14445792*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (9*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^3*(1048576*MW2^9 - 
      5668864*MW2^8*MZ2 + 13033472*MW2^7*MZ2^2 - 16447488*MW2^6*MZ2^3 + 
      12056320*MW2^5*MZ2^4 - 4757920*MW2^4*MZ2^5 + 535456*MW2^3*MZ2^6 + 
      307980*MW2^2*MZ2^7 - 120910*MW2*MZ2^8 + 12325*MZ2^9)*SW*
     B0i[bb0, MW2, 0, MT2])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*MZ2^2*(48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(262144*MW2^9 - 
        1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 
        7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 
        843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 12325*MZ2^9) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(1048576*MW2^9 - 
        5668864*MW2^8*MZ2 + 13033472*MW2^7*MZ2^2 - 16447488*MW2^6*MZ2^3 + 
        12056320*MW2^5*MZ2^4 - 4757920*MW2^4*MZ2^5 + 535456*MW2^3*MZ2^6 + 
        307980*MW2^2*MZ2^7 - 120910*MW2*MZ2^8 + 12325*MZ2^9)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(8*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*CHWB*CW*MZ2^3*(-81264640*MW2^11 + 450363392*MW2^10*MZ2 - 
      1035993088*MW2^9*MZ2^2 + 1245507584*MW2^8*MZ2^3 - 
      746885632*MW2^7*MZ2^4 + 48896384*MW2^6*MZ2^5 + 252174400*MW2^5*MZ2^6 - 
      184958864*MW2^4*MZ2^7 + 61662376*MW2^3*MZ2^8 - 9979280*MW2^2*MZ2^9 + 
      569290*MW2*MZ2^10 + 12325*MZ2^11)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((72*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(-262144*MW2^9 + 1622016*MW2^8*MZ2 - 
        4509696*MW2^7*MZ2^2 + 7393280*MW2^6*MZ2^3 - 7871616*MW2^5*MZ2^4 + 
        5638864*MW2^4*MZ2^5 - 2713664*MW2^3*MZ2^6 + 843990*MW2^2*MZ2^7 - 
        153355*MW2*MZ2^8 + 12325*MZ2^9)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*
       SW - 3*CHWB*MW*MZ2*(MH2^2*(262144*MW2^10 + 10*MW2*MZ2^9*
           (16554 - 27115*SW2) + 131072*MW2^9*MZ2*(-11 + 10*SW2) + 
          425*MZ2^10*(-36 + 65*SW2) - 139264*MW2^6*MZ2^4*(-11 + 130*SW2) - 
          8192*MW2^8*MZ2^2*(-403 + 836*SW2) - 3296*MW2^4*MZ2^6*
           (836 + 1011*SW2) + 10240*MW2^7*MZ2^3*(-369 + 1480*SW2) - 
          32*MW2^3*MZ2^7*(-60835 + 24823*SW2) + 256*MW2^5*MZ2^5*
           (6057 + 46607*SW2) + 4*MW2^2*MZ2^8*(-191792 + 231227*SW2)) + 
        12*MZ2*(524288*MW2^11 - 131072*MW2^10*MZ2*(23 + 4*SW2) + 
          1275*MZ2^11*(4 + 25*SW2) + 16384*MW2^9*MZ2^2*(439 + 276*SW2) - 
          16384*MW2^8*MZ2^3*(515 + 962*SW2) - 20*MW2*MZ2^10*
           (5479 + 13692*SW2) - 640*MW2^4*MZ2^7*(-10773 + 13838*SW2) + 
          1024*MW2^7*MZ2^4*(2889 + 29152*SW2) - 512*MW2^6*MZ2^5*
           (-10360 + 66259*SW2) + 8*MW2^3*MZ2^8*(-384318 + 107167*SW2) + 
          4*MW2^2*MZ2^9*(201444 + 170311*SW2) + 64*MW2^5*MZ2^6*
           (-141384 + 365557*SW2)) - 4*MH2*(786432*MW2^11 - 
          196608*MW2^10*MZ2*(25 + 4*SW2) + 1700*MZ2^11*(3 + 26*SW2) + 
          8192*MW2^9*MZ2^2*(1637 + 716*SW2) - 4096*MW2^8*MZ2^3*
           (5011 + 4536*SW2) + 512*MW2^7*MZ2^4*(35965 + 63712*SW2) - 
          5*MW2*MZ2^10*(19876 + 82549*SW2) - 48*MW2^4*MZ2^7*
           (-71872 + 124929*SW2) - 256*MW2^6*MZ2^5*(32286 + 134089*SW2) - 
          4*MW2^3*MZ2^8*(535078 + 241255*SW2) + 4*MW2^2*MZ2^9*
           (164504 + 339021*SW2) + 32*MW2^5*MZ2^6*(-24332 + 661875*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(8*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MW2*MZ2*SW2*(MZ2^2*(-16777216*MW2^10 + 209525*MZ2^10 - 
        262144*MW2^9*MZ2*(-349 + 120*SW2) + 98304*MW2^8*MZ2^2*
         (-2237 + 1520*SW2) - 65536*MW2^7*MZ2^3*(-4583 + 4767*SW2) - 
        10*MW2*MZ2^9*(223771 + 41736*SW2) + 8192*MW2^6*MZ2^4*
         (-30181 + 45624*SW2) + 20*MW2^2*MZ2^8*(459121 + 306600*SW2) + 
        288*MW2^4*MZ2^6*(-49235 + 455984*SW2) - 256*MW2^5*MZ2^5*
         (-444781 + 1087296*SW2) - 32*MW2^3*MZ2^7*(461303 + 1188816*SW2)) + 
      MT2*(33554432*MW2^11 + 32*MW2^3*MZ2^8*(11580260 - 13015199*SW2) + 
        20*MW2*MZ2^10*(333218 - 426869*SW2) + 86275*MZ2^11*(-1 + 2*SW2) + 
        2097152*MW2^10*MZ2*(-135 + 16*SW2) - 9961472*MW2^9*MZ2^2*
         (-107 + 28*SW2) + 1048576*MW2^8*MZ2^3*(-2257 + 948*SW2) - 
        16384*MW2^7*MZ2^4*(-210219 + 122650*SW2) + 8192*MW2^6*MZ2^5*
         (-420356 + 312287*SW2) + 160*MW2^2*MZ2^9*(-448751 + 540068*SW2) + 
        320*MW2^4*MZ2^7*(-3618083 + 3687924*SW2) - 512*MW2^5*MZ2^6*
         (-4691597 + 4177924*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*CW*MZ2^2*SW2*(12325*MZ2^11 + 16*MW2^4*MZ2^7*
       (11783209 - 11830720*SW2) + 524288*MW2^11*(161 + 24*SW2) + 
      131072*MW2^10*MZ2*(-3115 + 648*SW2) - 16384*MW2^9*MZ2^2*
       (-50953 + 27080*SW2) + 10*MW2*MZ2^10*(-66293 + 35388*SW2) - 
      128*MW2^6*MZ2^5*(-1037271 + 81472*SW2) + 4096*MW2^8*MZ2^3*
       (-215131 + 181176*SW2) - 20*MW2^2*MZ2^9*(-505653 + 429736*SW2) - 
      1024*MW2^7*MZ2^4*(-391485 + 502256*SW2) + 16*MW2^3*MZ2^8*
       (-3825365 + 3769246*SW2) + 64*MW2^5*MZ2^6*(-4688961 + 4163024*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (18*CHWB*CW*MW2^2*MZ2*(262144*MW2^11 - 819200*MW2^10*MZ2 - 
      1064960*MW2^9*MZ2^2 + 9100288*MW2^8*MZ2^3 - 19404032*MW2^7*MZ2^4 + 
      21799744*MW2^6*MZ2^5 - 14061784*MW2^5*MZ2^6 + 4666796*MW2^4*MZ2^7 - 
      173281*MW2^3*MZ2^8 - 426625*MW2^2*MZ2^9 + 133235*MW2*MZ2^10 - 
      12325*MZ2^11)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (6*CHWB*CW*MW2*MZ2*(MW2 + MZ2)^2*(131072*MW2^10 - 
      294912*MW2^9*MZ2 - 1388544*MW2^8*MZ2^2 + 7460864*MW2^7*MZ2^3 - 
      15613184*MW2^6*MZ2^4 + 18804672*MW2^5*MZ2^5 - 14272408*MW2^4*MZ2^6 + 
      6915964*MW2^3*MZ2^7 - 2055603*MW2^2*MZ2^8 + 333429*MW2*MZ2^9 - 
      21350*MZ2^10)*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2))*Class[4] + 
 (18*MZ2^3*SW2*VMU^2*(-4*MW2^2*MZ2^3*(541*CHe[1, 1] - 829*CHl1[1, 1] - 
      829*CHl3[1, 1] + 824*CHq1[2, 2] - 824*CHq3[2, 2] - 380*CHu[2, 2]) + 
    2*MW2*MZ2^4*(338*CHe[1, 1] - 591*CHl1[1, 1] - 591*CHl3[1, 1] + 
      524*CHq1[2, 2] - 524*CHq3[2, 2] - 176*CHu[2, 2]) + 
    64*MW2^3*MZ2^2*(55*CHe[1, 1] - 74*CHl1[1, 1] - 74*CHl3[1, 1] + 
      77*CHq1[2, 2] - 77*CHq3[2, 2] - 47*CHu[2, 2]) - 
    128*MW2^4*MZ2*(23*CHe[1, 1] - 27*CHl1[1, 1] - 27*CHl3[1, 1] + 
      28*CHq1[2, 2] - 28*CHq3[2, 2] - 22*CHu[2, 2]) + 
    1024*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
      CHq3[2, 2] - CHu[2, 2]) + 5*MZ2^5*(-17*CHe[1, 1] + 34*CHl1[1, 1] + 
      34*CHl3[1, 1] - 24*CHq1[2, 2] + 24*CHq3[2, 2] + 6*CHu[2, 2]))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 ((3*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-4*MW2^3*MZ2^7*(399912*CHe[1, 1] - 464542*CHl1[1, 1] - 
        886537*CHl3[1, 1] - 421995*CHl3[2, 2] + 579000*CHq1[2, 2] - 
        579000*CHq3[2, 2] - 399336*CHu[2, 2]) + 16*MW2^4*MZ2^6*
       (177546*CHe[1, 1] - 149081*CHl1[1, 1] - 488289*CHl3[1, 1] - 
        339208*CHl3[2, 2] + 211720*CHq1[2, 2] - 211720*CHq3[2, 2] - 
        221980*CHu[2, 2]) - 32*MW2^5*MZ2^5*(84096*CHe[1, 1] - 
        19908*CHl1[1, 1] - 372337*CHl3[1, 1] - 352429*CHl3[2, 2] + 
        53064*CHq1[2, 2] - 53064*CHq3[2, 2] - 139896*CHu[2, 2]) + 
      10*MW2^2*MZ2^8*(52632*CHe[1, 1] - 75123*CHl1[1, 1] - 
        105794*CHl3[1, 1] - 30671*CHl3[2, 2] + 82836*CHq1[2, 2] - 
        82836*CHq3[2, 2] - 40752*CHu[2, 2]) + 256*MW2^6*MZ2^4*
       (1560*CHe[1, 1] + 11284*CHl1[1, 1] - 50213*CHl3[1, 1] - 
        61497*CHl3[2, 2] - 9682*CHq1[2, 2] + 9682*CHq3[2, 2] - 
        10010*CHu[2, 2]) - 10*MW2*MZ2^9*(9503*CHe[1, 1] - 16116*CHl1[1, 1] - 
        18581*CHl3[1, 1] - 2465*CHl3[2, 2] + 15008*CHq1[2, 2] - 
        15008*CHq3[2, 2] - 5282*CHu[2, 2]) + 2048*MW2^7*MZ2^3*
       (1047*CHe[1, 1] - 2437*CHl1[1, 1] + 4783*CHl3[1, 1] + 
        7220*CHl3[2, 2] + 2536*CHq1[2, 2] - 2536*CHq3[2, 2] - 
        346*CHu[2, 2]) - 24576*MW2^8*MZ2^2*(105*CHe[1, 1] - 159*CHl1[1, 1] + 
        208*CHl3[1, 1] + 367*CHl3[2, 2] + 169*CHq1[2, 2] - 169*CHq3[2, 2] - 
        85*CHu[2, 2]) + 32768*MW2^9*MZ2*(40*CHe[1, 1] - 48*CHl1[1, 1] + 
        51*CHl3[1, 1] + 99*CHl3[2, 2] + 50*CHq1[2, 2] - 50*CHq3[2, 2] - 
        38*CHu[2, 2]) + 425*MZ2^10*(17*CHe[1, 1] - 34*CHl1[1, 1] - 
        34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) - 
      262144*MW2^10*(CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 2*CHl3[2, 2] + 
        CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (8*MW2^4*MZ2^7*(1446600*CHe[1, 1] - 2275156*CHl1[1, 1] + 
        1925263*CHl3[1, 1] + 256421*CHl3[2, 2] + 2223048*CHq1[2, 2] + 
        1566872*CHq3[2, 2] - 968784*CHu[2, 2]) - 32*MW2^5*MZ2^6*
       (690556*CHe[1, 1] - 969887*CHl1[1, 1] + 938436*CHl3[1, 1] + 
        13221*CHl3[2, 2] + 1006752*CHq1[2, 2] + 875088*CHq3[2, 2] - 
        557628*CHu[2, 2]) - 4*MW2^3*MZ2^8*(1003686*CHe[1, 1] - 
        1746295*CHl1[1, 1] + 1418025*CHl3[1, 1] + 268640*CHl3[2, 2] + 
        1557612*CHq1[2, 2] + 1099052*CHq3[2, 2] - 533784*CHu[2, 2]) + 
      64*MW2^6*MZ2^5*(435192*CHe[1, 1] - 536108*CHl1[1, 1] + 
        669229*CHl3[1, 1] - 106441*CHl3[2, 2] + 574784*CHq1[2, 2] + 
        756304*CHq3[2, 2] - 406880*CHu[2, 2]) + 2*MW2^2*MZ2^9*
       (446674*CHe[1, 1] - 846003*CHl1[1, 1] + 710360*CHl3[1, 1] + 
        128705*CHl3[2, 2] + 670132*CHq1[2, 2] + 559620*CHq3[2, 2] - 
        185788*CHu[2, 2]) - 512*MW2^7*MZ2^4*(42852*CHe[1, 1] - 
        44240*CHl1[1, 1] + 86685*CHl3[1, 1] - 32617*CHl3[2, 2] + 
        47678*CHq1[2, 2] + 120286*CHq3[2, 2] - 45194*CHu[2, 2]) - 
      10*MW2*MZ2^10*(11747*CHe[1, 1] - 23494*CHl1[1, 1] + 21471*CHl3[1, 1] + 
        2465*CHl3[2, 2] + 16584*CHq1[2, 2] + 17048*CHq3[2, 2] - 
        4146*CHu[2, 2]) + 4096*MW2^8*MZ2^3*(2143*CHe[1, 1] - 
        1469*CHl1[1, 1] + 7909*CHl3[1, 1] - 5018*CHl3[2, 2] + 
        1514*CHq1[2, 2] + 13326*CHq3[2, 2] - 2600*CHu[2, 2]) - 
      65536*MW2^10*MZ2*(28*CHe[1, 1] - 36*CHl1[1, 1] - 67*CHl3[1, 1] + 
        91*CHl3[2, 2] + 38*CHq1[2, 2] - 162*CHq3[2, 2] - 26*CHu[2, 2]) + 
      425*MZ2^11*(17*CHe[1, 1] - 34*CHl1[1, 1] + 34*CHl3[1, 1] + 
        24*CHq1[2, 2] + 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
      524288*MW2^11*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 2*CHl3[2, 2] + 
        CHq1[2, 2] - 3*CHq3[2, 2] - CHu[2, 2]) + 16384*MW2^9*MZ2^2*
       (23*CHe[1, 1] - 153*CHl1[1, 1] - 954*CHl3[1, 1] + 903*CHl3[2, 2] + 
        175*CHq1[2, 2] - 1925*CHq3[2, 2] + 29*CHu[2, 2])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (18*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-(MW2*MZ2^8*(1658*CHe[1, 1] + 70039*CHl1[1, 1] + 85834*CHl3[1, 1] - 
         153355*CHl3[2, 2] + 15844*CHq1[2, 2] + 121716*CHq3[2, 2] - 
         56416*CHu[2, 2])) + 128*MW2^5*MZ2^4*(20824*CHe[1, 1] - 
        39716*CHl1[1, 1] - 39121*CHl3[1, 1] + 61497*CHl3[2, 2] + 
        39010*CHq1[2, 2] - 101102*CHq3[2, 2] - 9934*CHu[2, 2]) - 
      16*MW2^4*MZ2^5*(94168*CHe[1, 1] - 223700*CHl1[1, 1] - 
        224769*CHl3[1, 1] + 352429*CHl3[2, 2] + 195304*CHq1[2, 2] - 
        546664*CHq3[2, 2] - 7576*CHu[2, 2]) - 1024*MW2^6*MZ2^3*
       (2887*CHe[1, 1] - 4605*CHl1[1, 1] - 4493*CHl3[1, 1] + 
        7220*CHl3[2, 2] + 4772*CHq1[2, 2] - 12104*CHq3[2, 2] - 
        2078*CHu[2, 2]) + 5*MZ2^9*(323*CHe[1, 1] + 799*CHl1[1, 1] + 
        1224*CHl3[1, 1] - 2465*CHl3[2, 2] + 1252*CHq1[2, 2] + 
        788*CHq3[2, 2] - 1078*CHu[2, 2]) + 4096*MW2^7*MZ2^2*
       (495*CHe[1, 1] - 673*CHl1[1, 1] - 656*CHl3[1, 1] + 1101*CHl3[2, 2] + 
        707*CHq1[2, 2] - 1825*CHq3[2, 2] - 431*CHu[2, 2]) - 
      16384*MW2^8*MZ2*(48*CHe[1, 1] - 56*CHl1[1, 1] - 55*CHl3[1, 1] + 
        99*CHl3[2, 2] + 58*CHq1[2, 2] - 158*CHq3[2, 2] - 46*CHu[2, 2]) + 
      131072*MW2^9*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 2*CHl3[2, 2] + 
        CHq1[2, 2] - 3*CHq3[2, 2] - CHu[2, 2]) + 
      8*MW2^3*MZ2^6*(63032*CHe[1, 1] - 204417*CHl1[1, 1] - 
        212601*CHl3[1, 1] + 339208*CHl3[2, 2] + 139640*CHq1[2, 2] - 
        470664*CHq3[2, 2] + 41380*CHu[2, 2]) - 2*MW2^2*MZ2^7*
       (39556*CHe[1, 1] - 230242*CHl1[1, 1] - 253901*CHl3[1, 1] + 
        421995*CHl3[2, 2] + 83048*CHq1[2, 2] - 481384*CHq3[2, 2] + 
        108328*CHu[2, 2])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (262144*MW2^10*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
      5*MZ2^10*(2057*CHe[1, 1] - 4114*CHl1[1, 1] + 7871*CHl3[1, 1] - 
        5355*CHl3[2, 2] + 2136*CHq1[2, 2] + 6024*CHq3[2, 2] - 
        534*CHu[2, 2]) - 65536*MW2^9*MZ2*(22*CHe[1, 1] - 30*CHl1[1, 1] + 
        11*CHl3[1, 1] + 17*CHl3[2, 2] + 3*CHq1[2, 2] - 37*CHq3[2, 2] + 
        6*CHu[2, 2]) + 8192*MW2^8*MZ2^2*(415*CHe[1, 1] - 765*CHl1[1, 1] + 
        576*CHl3[1, 1] + 165*CHl3[2, 2] + 84*CHq1[2, 2] - 402*CHq3[2, 2] + 
        312*CHu[2, 2]) - MW2*MZ2^9*(90670*CHe[1, 1] - 204120*CHl1[1, 1] + 
        498475*CHl3[1, 1] - 312305*CHl3[2, 2] + 49152*CHq1[2, 2] + 
        480688*CHq3[2, 2] + 2652*CHu[2, 2]) - 2048*MW2^7*MZ2^3*
       (2241*CHe[1, 1] - 5623*CHl1[1, 1] + 6681*CHl3[1, 1] - 704*CHl3[2, 2] + 
        303*CHq1[2, 2] + 1309*CHq3[2, 2] + 3396*CHu[2, 2]) + 
      512*MW2^6*MZ2^4*(7926*CHe[1, 1] - 26968*CHl1[1, 1] + 45195*CHl3[1, 1] - 
        13133*CHl3[2, 2] - 1317*CHq1[2, 2] + 28927*CHq3[2, 2] + 
        20424*CHu[2, 2]) - 128*MW2^5*MZ2^5*(20990*CHe[1, 1] - 
        90111*CHl1[1, 1] + 196822*CHl3[1, 1] - 78479*CHl3[2, 2] - 
        14952*CHq1[2, 2] + 175480*CHq3[2, 2] + 74280*CHu[2, 2]) + 
      2*MW2^2*MZ2^8*(176212*CHe[1, 1] - 492699*CHl1[1, 1] + 
        1382356*CHl3[1, 1] - 798869*CHl3[2, 2] - 16332*CHq1[2, 2] + 
        1472116*CHq3[2, 2] + 132936*CHu[2, 2]) - 
      8*MW2^3*MZ2^7*(105408*CHe[1, 1] - 386813*CHl1[1, 1] + 
        1110523*CHl3[1, 1] - 587016*CHl3[2, 2] - 80556*CHq1[2, 2] + 
        1205484*CHq3[2, 2] + 215052*CHu[2, 2]) + 16*MW2^4*MZ2^6*
       (98040*CHe[1, 1] - 435763*CHl1[1, 1] + 1144810*CHl3[1, 1] - 
        540415*CHl3[2, 2] - 105240*CHq1[2, 2] + 1179656*CHq3[2, 2] + 
        331464*CHu[2, 2])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MZ2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(32*MW2^4*MZ2^5*(214457*CHe[1, 1] - 
        400449*CHl1[1, 1] - 48020*CHl3[1, 1] + 352429*CHl3[2, 2] + 
        370984*CHq1[2, 2] - 370984*CHq3[2, 2] - 97876*CHu[2, 2]) - 
      16*MW2^3*MZ2^6*(172899*CHe[1, 1] - 378113*CHl1[1, 1] - 
        38905*CHl3[1, 1] + 339208*CHl3[2, 2] + 305152*CHq1[2, 2] - 
        305152*CHq3[2, 2] - 31372*CHu[2, 2]) - 768*MW2^5*MZ2^4*
       (14369*CHe[1, 1] - 23389*CHl1[1, 1] - 2890*CHl3[1, 1] + 
        20499*CHl3[2, 2] + 23352*CHq1[2, 2] - 23352*CHq3[2, 2] - 
        9456*CHu[2, 2]) + 2048*MW2^6*MZ2^3*(5685*CHe[1, 1] - 
        8159*CHl1[1, 1] - 939*CHl3[1, 1] + 7220*CHl3[2, 2] + 
        8438*CHq1[2, 2] - 8438*CHq3[2, 2] - 4571*CHu[2, 2]) + 
      98304*MW2^8*MZ2*(31*CHe[1, 1] - 35*CHl1[1, 1] - 2*CHl3[1, 1] + 
        33*CHl3[2, 2] + 36*CHq1[2, 2] - 36*CHq3[2, 2] - 30*CHu[2, 2]) - 
      524288*MW2^9*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] - 
        CHq3[2, 2] - CHu[2, 2]) + 5*MZ2^9*(799*CHe[1, 1] - 4488*CHl1[1, 1] + 
        442*CHl3[1, 1] + 4930*CHl3[2, 2] - 464*CHq1[2, 2] + 464*CHq3[2, 2] + 
        1646*CHu[2, 2]) + 12*MW2^2*MZ2^7*(56769*CHe[1, 1] - 
        151023*CHl1[1, 1] - 10358*CHl3[1, 1] + 140665*CHl3[2, 2] + 
        94072*CHq1[2, 2] - 94072*CHq3[2, 2] + 11552*CHu[2, 2]) - 
      2*MW2*MZ2^8*(44242*CHe[1, 1] - 154614*CHl1[1, 1] - 1259*CHl3[1, 1] + 
        153355*CHl3[2, 2] + 52936*CHq1[2, 2] - 52936*CHq3[2, 2] + 
        35396*CHu[2, 2]) - 8192*MW2^7*MZ2^2*(955*CHe[1, 1] - 
        3*(405*CHl1[1, 1] + 38*CHl3[1, 1] - 367*CHl3[2, 2] - 422*CHq1[2, 2] + 
          422*CHq3[2, 2] + 288*CHu[2, 2]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     B0i[bb0, MW2, MH2, MW2]*(-32*MW2^4*MZ2^5*(214457*CHe[1, 1] - 
        400449*CHl1[1, 1] - 48020*CHl3[1, 1] + 352429*CHl3[2, 2] + 
        370984*CHq1[2, 2] - 370984*CHq3[2, 2] - 97876*CHu[2, 2]) + 
      16*MW2^3*MZ2^6*(172899*CHe[1, 1] - 378113*CHl1[1, 1] - 
        38905*CHl3[1, 1] + 339208*CHl3[2, 2] + 305152*CHq1[2, 2] - 
        305152*CHq3[2, 2] - 31372*CHu[2, 2]) + 768*MW2^5*MZ2^4*
       (14369*CHe[1, 1] - 23389*CHl1[1, 1] - 2890*CHl3[1, 1] + 
        20499*CHl3[2, 2] + 23352*CHq1[2, 2] - 23352*CHq3[2, 2] - 
        9456*CHu[2, 2]) - 2048*MW2^6*MZ2^3*(5685*CHe[1, 1] - 
        8159*CHl1[1, 1] - 939*CHl3[1, 1] + 7220*CHl3[2, 2] + 
        8438*CHq1[2, 2] - 8438*CHq3[2, 2] - 4571*CHu[2, 2]) - 
      98304*MW2^8*MZ2*(31*CHe[1, 1] - 35*CHl1[1, 1] - 2*CHl3[1, 1] + 
        33*CHl3[2, 2] + 36*CHq1[2, 2] - 36*CHq3[2, 2] - 30*CHu[2, 2]) + 
      524288*MW2^9*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] - 
        CHq3[2, 2] - CHu[2, 2]) - 5*MZ2^9*(799*CHe[1, 1] - 4488*CHl1[1, 1] + 
        442*CHl3[1, 1] + 4930*CHl3[2, 2] - 464*CHq1[2, 2] + 464*CHq3[2, 2] + 
        1646*CHu[2, 2]) - 12*MW2^2*MZ2^7*(56769*CHe[1, 1] - 
        151023*CHl1[1, 1] - 10358*CHl3[1, 1] + 140665*CHl3[2, 2] + 
        94072*CHq1[2, 2] - 94072*CHq3[2, 2] + 11552*CHu[2, 2]) + 
      2*MW2*MZ2^8*(44242*CHe[1, 1] - 154614*CHl1[1, 1] - 1259*CHl3[1, 1] + 
        153355*CHl3[2, 2] + 52936*CHq1[2, 2] - 52936*CHq3[2, 2] + 
        35396*CHu[2, 2]) + 8192*MW2^7*MZ2^2*(955*CHe[1, 1] - 
        3*(405*CHl1[1, 1] + 38*CHl3[1, 1] - 367*CHl3[2, 2] - 422*CHq1[2, 2] + 
          422*CHq3[2, 2] + 288*CHu[2, 2]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (-32*MW2^4*MZ2^5*(214457*CHe[1, 1] - 400449*CHl1[1, 1] - 
        48020*CHl3[1, 1] + 352429*CHl3[2, 2] + 370984*CHq1[2, 2] - 
        370984*CHq3[2, 2] - 704858*CHq3[3, 3] - 97876*CHu[2, 2]) + 
      16*MW2^3*MZ2^6*(172899*CHe[1, 1] - 378113*CHl1[1, 1] - 
        38905*CHl3[1, 1] + 339208*CHl3[2, 2] + 305152*CHq1[2, 2] - 
        305152*CHq3[2, 2] - 678416*CHq3[3, 3] - 31372*CHu[2, 2]) + 
      768*MW2^5*MZ2^4*(14369*CHe[1, 1] - 23389*CHl1[1, 1] - 2890*CHl3[1, 1] + 
        20499*CHl3[2, 2] + 23352*CHq1[2, 2] - 23352*CHq3[2, 2] - 
        40998*CHq3[3, 3] - 9456*CHu[2, 2]) - 2048*MW2^6*MZ2^3*
       (5685*CHe[1, 1] - 8159*CHl1[1, 1] - 939*CHl3[1, 1] + 7220*CHl3[2, 2] + 
        8438*CHq1[2, 2] - 8438*CHq3[2, 2] - 14440*CHq3[3, 3] - 
        4571*CHu[2, 2]) - 98304*MW2^8*MZ2*(31*CHe[1, 1] - 35*CHl1[1, 1] - 
        2*CHl3[1, 1] + 33*CHl3[2, 2] + 36*CHq1[2, 2] - 36*CHq3[2, 2] - 
        66*CHq3[3, 3] - 30*CHu[2, 2]) + 524288*MW2^9*
       (CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] - CHq3[2, 2] - 
        2*CHq3[3, 3] - CHu[2, 2]) - 5*MZ2^9*(799*CHe[1, 1] - 
        4488*CHl1[1, 1] + 442*CHl3[1, 1] + 4930*CHl3[2, 2] - 464*CHq1[2, 2] + 
        464*CHq3[2, 2] - 9860*CHq3[3, 3] + 1646*CHu[2, 2]) - 
      12*MW2^2*MZ2^7*(56769*CHe[1, 1] - 151023*CHl1[1, 1] - 
        10358*CHl3[1, 1] + 140665*CHl3[2, 2] + 94072*CHq1[2, 2] - 
        94072*CHq3[2, 2] - 281330*CHq3[3, 3] + 11552*CHu[2, 2]) + 
      2*MW2*MZ2^8*(44242*CHe[1, 1] - 154614*CHl1[1, 1] - 1259*CHl3[1, 1] + 
        153355*CHl3[2, 2] + 52936*CHq1[2, 2] - 52936*CHq3[2, 2] - 
        306710*CHq3[3, 3] + 35396*CHu[2, 2]) + 8192*MW2^7*MZ2^2*
       (955*CHe[1, 1] - 3*(405*CHl1[1, 1] + 38*CHl3[1, 1] - 367*CHl3[2, 2] - 
          422*CHq1[2, 2] + 422*CHq3[2, 2] + 734*CHq3[3, 3] + 
          288*CHu[2, 2]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (-12*MW2*MZ2*(256*MW2^4 - 704*MW2^3*MZ2 + 776*MW2^2*MZ2^2 - 
        404*MW2*MZ2^3 + 85*MZ2^4)*(-4*MW2^2*MZ2^3*(541*CHe[1, 1] - 
          829*CHl1[1, 1] - 829*CHl3[1, 1] + 824*CHq1[2, 2] - 824*CHq3[2, 2] - 
          380*CHu[2, 2]) + 2*MW2*MZ2^4*(338*CHe[1, 1] - 591*CHl1[1, 1] - 
          591*CHl3[1, 1] + 524*CHq1[2, 2] - 524*CHq3[2, 2] - 176*CHu[2, 2]) + 
        64*MW2^3*MZ2^2*(55*CHe[1, 1] - 74*CHl1[1, 1] - 74*CHl3[1, 1] + 
          77*CHq1[2, 2] - 77*CHq3[2, 2] - 47*CHu[2, 2]) - 
        128*MW2^4*MZ2*(23*CHe[1, 1] - 27*CHl1[1, 1] - 27*CHl3[1, 1] + 
          28*CHq1[2, 2] - 28*CHq3[2, 2] - 22*CHu[2, 2]) + 
        1024*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
          CHq3[2, 2] - CHu[2, 2]) + 5*MZ2^5*(-17*CHe[1, 1] + 34*CHl1[1, 1] + 
          34*CHl3[1, 1] - 24*CHq1[2, 2] + 24*CHq3[2, 2] + 6*CHu[2, 2])) + 
      2*MH2^2*(128*MW2^5*MZ2^4*(20824*CHe[1, 1] - 39716*CHl1[1, 1] + 
          21781*CHl3[1, 1] + 61497*CHl3[2, 2] + 39010*CHq1[2, 2] - 
          39010*CHq3[2, 2] - 9934*CHu[2, 2]) - 16*MW2^4*MZ2^5*
         (94168*CHe[1, 1] - 223700*CHl1[1, 1] + 128729*CHl3[1, 1] + 
          352429*CHl3[2, 2] + 195304*CHq1[2, 2] - 195304*CHq3[2, 2] - 
          7576*CHu[2, 2]) - 1024*MW2^6*MZ2^3*(2887*CHe[1, 1] - 
          4605*CHl1[1, 1] + 2615*CHl3[1, 1] + 7220*CHl3[2, 2] + 
          4772*CHq1[2, 2] - 4772*CHq3[2, 2] - 2078*CHu[2, 2]) + 
        5*MZ2^9*(323*CHe[1, 1] + 799*CHl1[1, 1] - 1666*CHl3[1, 1] - 
          2465*CHl3[2, 2] + 1252*CHq1[2, 2] - 1252*CHq3[2, 2] - 
          1078*CHu[2, 2]) + 4096*MW2^7*MZ2^2*(495*CHe[1, 1] - 
          673*CHl1[1, 1] + 428*CHl3[1, 1] + 1101*CHl3[2, 2] + 
          707*CHq1[2, 2] - 707*CHq3[2, 2] - 431*CHu[2, 2]) - 
        16384*MW2^8*MZ2*(48*CHe[1, 1] - 56*CHl1[1, 1] + 43*CHl3[1, 1] + 
          99*CHl3[2, 2] + 58*CHq1[2, 2] - 58*CHq3[2, 2] - 46*CHu[2, 2]) + 
        131072*MW2^9*(CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 2*CHl3[2, 2] + 
          CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 8*MW2^3*MZ2^6*
         (63032*CHe[1, 1] - 204417*CHl1[1, 1] + 134791*CHl3[1, 1] + 
          339208*CHl3[2, 2] + 139640*CHq1[2, 2] - 139640*CHq3[2, 2] + 
          41380*CHu[2, 2]) + MW2*MZ2^8*(-1658*CHe[1, 1] - 70039*CHl1[1, 1] + 
          83316*CHl3[1, 1] + 153355*CHl3[2, 2] - 15844*CHq1[2, 2] + 
          15844*CHq3[2, 2] + 56416*CHu[2, 2]) - 2*MW2^2*MZ2^7*
         (39556*CHe[1, 1] - 230242*CHl1[1, 1] + 191753*CHl3[1, 1] + 
          421995*CHl3[2, 2] + 83048*CHq1[2, 2] - 83048*CHq3[2, 2] + 
          108328*CHu[2, 2])) + 
      MH2*(4*MW2^3*MZ2^7*(1357960*CHe[1, 1] - 2314594*CHl1[1, 1] - 
          1892599*CHl3[1, 1] + 421995*CHl3[2, 2] + 2069192*CHq1[2, 2] - 
          2069192*CHq3[2, 2] - 764696*CHu[2, 2]) - 16*MW2^4*MZ2^6*
         (784766*CHe[1, 1] - 1264911*CHl1[1, 1] - 925703*CHl3[1, 1] + 
          339208*CHl3[2, 2] + 1193720*CHq1[2, 2] - 1193720*CHq3[2, 2] - 
          500420*CHu[2, 2]) + 32*MW2^5*MZ2^5*(628960*CHe[1, 1] - 
          954524*CHl1[1, 1] - 602095*CHl3[1, 1] + 352429*CHl3[2, 2] + 
          940408*CHq1[2, 2] - 940408*CHq3[2, 2] - 449992*CHu[2, 2]) - 
        256*MW2^6*MZ2^4*(87976*CHe[1, 1] - 125012*CHl1[1, 1] - 
          63515*CHl3[1, 1] + 61497*CHl3[2, 2] + 126994*CHq1[2, 2] - 
          126994*CHq3[2, 2] - 69766*CHu[2, 2]) + 10*MW2*MZ2^9*
         (27217*CHe[1, 1] - 51544*CHl1[1, 1] - 49079*CHl3[1, 1] + 
          2465*CHl3[2, 2] + 40016*CHq1[2, 2] - 40016*CHq3[2, 2] - 
          11534*CHu[2, 2]) + 2048*MW2^7*MZ2^3*(8407*CHe[1, 1] - 
          11109*CHl1[1, 1] - 3889*CHl3[1, 1] + 7220*CHl3[2, 2] + 
          11480*CHq1[2, 2] - 11480*CHq3[2, 2] - 7274*CHu[2, 2]) - 
        8192*MW2^8*MZ2^2*(1035*CHe[1, 1] - 1261*CHl1[1, 1] - 160*CHl3[1, 1] + 
          1101*CHl3[2, 2] + 1307*CHq1[2, 2] - 1307*CHq3[2, 2] - 
          959*CHu[2, 2]) + 32768*MW2^9*MZ2*(72*CHe[1, 1] - 80*CHl1[1, 1] + 
          19*CHl3[1, 1] + 99*CHl3[2, 2] + 82*CHq1[2, 2] - 82*CHq3[2, 2] - 
          70*CHu[2, 2]) - 1275*MZ2^10*(17*CHe[1, 1] - 34*CHl1[1, 1] - 
          34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) - 
        262144*MW2^10*(CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 2*CHl3[2, 2] + 
          CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 2*MW2^2*MZ2^8*
         (-782848*CHe[1, 1] + 1407001*CHl1[1, 1] + 1253646*CHl3[1, 1] - 
          153355*CHl3[2, 2] - 1179164*CHq1[2, 2] + 1179164*CHq3[2, 2] + 
          385616*CHu[2, 2]))))/(8*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (3*B0i[bb0, 0, 0, MZ2]*
     (2097152*MW2^13*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) - 
      128*MW2^7*MZ2^5*(MZ2*(954056*CHd[1, 1] + 954056*CHd[2, 2] + 
          954056*CHd[3, 3] + 1826760*CHe[1, 1] + 954056*CHe[2, 2] + 
          954056*CHe[3, 3] - 505185*CHl1[1, 1] + 954056*CHl1[2, 2] + 
          954056*CHl1[3, 3] + 487430*CHl3[1, 1] - 1488197*CHl3[2, 2] + 
          29896*CHl3[3, 3] - 954056*CHq1[1, 1] - 647936*CHq1[2, 2] - 
          432184*CHq1[3, 3] + 89688*CHq3[1, 1] + 676544*CHq3[2, 2] - 
          432184*CHq3[3, 3] - 1908112*CHu[1, 1] - 1686712*CHu[2, 2]) + 
        16*MH2*(1047*CHe[1, 1] - 2437*CHl1[1, 1] + 4783*CHl3[1, 1] + 
          7220*CHl3[2, 2] + 2536*CHq1[2, 2] - 2536*CHq3[2, 2] - 
          346*CHu[2, 2])) + 1024*MW2^8*MZ2^4*
       (MZ2*(92992*CHd[1, 1] + 92992*CHd[2, 2] + 92992*CHd[3, 3] + 
          107302*CHe[1, 1] + 92992*CHe[2, 2] + 92992*CHe[3, 3] + 
          76935*CHl1[1, 1] + 92992*CHl1[2, 2] + 92992*CHl1[3, 3] - 
          4584*CHl3[1, 1] - 105899*CHl3[2, 2] + 22528*CHl3[3, 3] - 
          92992*CHq1[1, 1] - 158810*CHq1[2, 2] - 12704*CHq1[3, 3] + 
          67584*CHq3[1, 1] + 66782*CHq3[2, 2] - 12704*CHq3[3, 3] - 
          185984*CHu[1, 1] - 128824*CHu[2, 2]) + 
        24*MH2*(105*CHe[1, 1] - 159*CHl1[1, 1] + 208*CHl3[1, 1] + 
          367*CHl3[2, 2] + 169*CHq1[2, 2] - 169*CHq3[2, 2] - 85*CHu[2, 2])) - 
      4096*MW2^9*MZ2^3*(MZ2*(11976*CHd[1, 1] + 11976*CHd[2, 2] + 
          11976*CHd[3, 3] + 1660*CHe[1, 1] + 11976*CHe[2, 2] + 
          11976*CHe[3, 3] + 33082*CHl1[1, 1] + 11976*CHl1[2, 2] + 
          11976*CHl1[3, 3] - 17649*CHl3[1, 1] - 7699*CHl3[2, 2] + 
          5640*CHl3[3, 3] - 11976*CHq1[1, 1] - 33061*CHq1[2, 2] + 
          2472*CHq1[3, 3] + 16920*CHq3[1, 1] + 5987*CHq3[2, 2] + 
          2472*CHq3[3, 3] - 23952*CHu[1, 1] - 15824*CHu[2, 2]) + 
        8*MH2*(40*CHe[1, 1] - 48*CHl1[1, 1] + 51*CHl3[1, 1] + 99*CHl3[2, 2] + 
          50*CHq1[2, 2] - 50*CHq3[2, 2] - 38*CHu[2, 2])) + 
      16384*MW2^10*MZ2^2*(MZ2*(920*CHd[1, 1] + 920*CHd[2, 2] + 
          920*CHd[3, 3] - 1835*CHe[1, 1] + 920*CHe[2, 2] + 920*CHe[3, 3] + 
          6357*CHl1[1, 1] + 920*CHl1[2, 2] + 920*CHl1[3, 3] - 
          4465*CHl3[1, 1] - 398*CHl3[2, 2] + 664*CHl3[3, 3] - 
          920*CHq1[1, 1] - 3791*CHq1[2, 2] + 536*CHq1[3, 3] + 
          1992*CHq3[1, 1] + 983*CHq3[2, 2] + 536*CHq3[3, 3] - 
          1840*CHu[1, 1] - 2020*CHu[2, 2]) + 16*MH2*(CHe[1, 1] - CHl1[1, 1] + 
          CHl3[1, 1] + 2*CHl3[2, 2] + CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2])) - 
      65536*MW2^11*MZ2^2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] - 
        375*CHe[1, 1] + 32*CHe[2, 2] + 32*CHe[3, 3] + 757*CHl1[1, 1] + 
        32*CHl1[2, 2] + 32*CHl1[3, 3] - 500*CHl3[1, 1] - 145*CHl3[2, 2] + 
        32*CHl3[3, 3] - 32*CHq1[1, 1] - 232*CHq1[2, 2] + 32*CHq1[3, 3] + 
        96*CHq3[1, 1] + 382*CHq3[2, 2] + 32*CHq3[3, 3] - 64*CHu[1, 1] - 
        224*CHu[2, 2]) - 524288*MW2^12*MZ2*(20*CHe[1, 1] - 28*CHl1[1, 1] + 
        11*CHl3[1, 1] + 15*CHl3[2, 2] + 3*CHq1[2, 2] - 33*CHq3[2, 2] + 
        6*CHu[2, 2]) - 5*MZ2^12*(85*MH2*(17*CHe[1, 1] - 34*CHl1[1, 1] - 
          34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
        2*MZ2*(-7548*CHe[1, 1] + 13651*CHl1[1, 1] + 16116*CHl3[1, 1] + 
          2465*CHl3[2, 2] - 11452*CHq1[2, 2] + 11452*CHq3[2, 2] + 
          3628*CHu[2, 2])) - 2*MW2*MZ2^11*
       (MZ2*(49300*CHd[1, 1] + 49300*CHd[2, 2] + 49300*CHd[3, 3] + 
          659898*CHe[1, 1] + 49300*CHe[2, 2] + 49300*CHe[3, 3] - 
          1084091*CHl1[1, 1] + 49300*CHl1[2, 2] + 49300*CHl1[3, 3] - 
          877896*CHl3[1, 1] - 264705*CHl3[2, 2] - 49300*CHl3[3, 3] - 
          49300*CHq1[1, 1] + 811144*CHq1[2, 2] - 98600*CHq1[3, 3] - 
          147900*CHq3[1, 1] - 763544*CHq3[2, 2] - 98600*CHq3[3, 3] - 
          98600*CHu[1, 1] - 373816*CHu[2, 2]) + 
        5*MH2*(-9503*CHe[1, 1] + 16116*CHl1[1, 1] + 18581*CHl3[1, 1] + 
          2465*CHl3[2, 2] - 15008*CHq1[2, 2] + 15008*CHq3[2, 2] + 
          5282*CHu[2, 2])) + 64*MW2^6*MZ2^6*
       (MZ2*(1688810*CHd[1, 1] + 1688810*CHd[2, 2] + 1688810*CHd[3, 3] + 
          4434586*CHe[1, 1] + 1688810*CHe[2, 2] + 1688810*CHe[3, 3] - 
          2990556*CHl1[1, 1] + 1688810*CHl1[2, 2] + 1688810*CHl1[3, 3] + 
          928601*CHl3[1, 1] - 3198557*CHl3[2, 2] - 279094*CHl3[3, 3] - 
          1688810*CHq1[1, 1] + 705674*CHq1[2, 2] - 1263046*CHq1[3, 3] - 
          837282*CHq3[1, 1] + 570394*CHq3[2, 2] - 1263046*CHq3[3, 3] - 
          3377620*CHu[1, 1] - 3809240*CHu[2, 2]) + 
        4*MH2*(-1560*CHe[1, 1] - 11284*CHl1[1, 1] + 50213*CHl3[1, 1] + 
          61497*CHl3[2, 2] + 9682*CHq1[2, 2] - 9682*CHq3[2, 2] + 
          10010*CHu[2, 2])) + 2*MW2^2*MZ2^10*
       (2*MZ2*(331360*CHd[1, 1] + 331360*CHd[2, 2] + 331360*CHd[3, 3] + 
          2501597*CHe[1, 1] + 331360*CHe[2, 2] + 331360*CHe[3, 3] - 
          3674044*CHl1[1, 1] + 331360*CHl1[2, 2] + 331360*CHl1[3, 3] - 
          2026929*CHl3[1, 1] - 1152925*CHl3[2, 2] - 282060*CHl3[3, 3] - 
          331360*CHq1[1, 1] + 2644232*CHq1[2, 2] - 588770*CHq1[3, 3] - 
          846180*CHq3[1, 1] - 2191452*CHq3[2, 2] - 588770*CHq3[3, 3] - 
          662720*CHu[1, 1] - 1604018*CHu[2, 2]) + 
        5*MH2*(-52632*CHe[1, 1] + 75123*CHl1[1, 1] + 105794*CHl3[1, 1] + 
          30671*CHl3[2, 2] - 82836*CHq1[2, 2] + 82836*CHq3[2, 2] + 
          40752*CHu[2, 2])) - 16*MW2^5*MZ2^7*
       (MZ2*(4176264*CHd[1, 1] + 4176264*CHd[2, 2] + 4176264*CHd[3, 3] + 
          14095932*CHe[1, 1] + 4176264*CHe[2, 2] + 4176264*CHe[3, 3] - 
          12997859*CHl1[1, 1] + 4176264*CHl1[2, 2] + 4176264*CHl1[3, 3] + 
          677354*CHl3[1, 1] - 9095159*CHl3[2, 2] - 1462600*CHl3[3, 3] - 
          4176264*CHq1[1, 1] + 6839788*CHq1[2, 2] - 4282032*CHq1[3, 3] - 
          4387800*CHq3[1, 1] - 1716788*CHq3[2, 2] - 4282032*CHq3[3, 3] - 
          8352528*CHu[1, 1] - 11544352*CHu[2, 2]) + 
        2*MH2*(-84096*CHe[1, 1] + 19908*CHl1[1, 1] + 372337*CHl3[1, 1] + 
          352429*CHl3[2, 2] - 53064*CHq1[2, 2] + 53064*CHq3[2, 2] + 
          139896*CHu[2, 2])) + 8*MW2^4*MZ2^8*
       (MZ2*(3557654*CHd[1, 1] + 3557654*CHd[2, 2] + 3557654*CHd[3, 3] + 
          15141588*CHe[1, 1] + 3557654*CHe[2, 2] + 3557654*CHe[3, 3] - 
          16920937*CHl1[1, 1] + 3557654*CHl1[2, 2] + 3557654*CHl1[3, 3] - 
          2566121*CHl3[1, 1] - 8758778*CHl3[2, 2] - 1869674*CHl3[3, 3] - 
          3557654*CHq1[1, 1] + 10901358*CHq1[2, 2] - 4583338*CHq1[3, 3] - 
          5609022*CHq3[1, 1] - 5642954*CHq3[2, 2] - 4583338*CHq3[3, 3] - 
          7115308*CHu[1, 1] - 11675376*CHu[2, 2]) + 
        2*MH2*(-177546*CHe[1, 1] + 149081*CHl1[1, 1] + 488289*CHl3[1, 1] + 
          339208*CHl3[2, 2] - 211720*CHq1[2, 2] + 211720*CHq3[2, 2] + 
          221980*CHu[2, 2])) - 4*MW2^3*MZ2^9*
       (MZ2*(1994690*CHd[1, 1] + 1994690*CHd[2, 2] + 1994690*CHd[3, 3] + 
          10888154*CHe[1, 1] + 1994690*CHe[2, 2] + 1994690*CHe[3, 3] - 
          14098836*CHl1[1, 1] + 1994690*CHl1[2, 2] + 1994690*CHl1[3, 3] - 
          4849433*CHl3[1, 1] - 5640951*CHl3[2, 2] - 1381270*CHl3[3, 3] - 
          1994690*CHq1[1, 1] + 9814630*CHq1[2, 2] - 3069250*CHq1[3, 3] - 
          4143810*CHq3[1, 1] - 6770186*CHq3[2, 2] - 3069250*CHq3[3, 3] - 
          3989380*CHu[1, 1] - 7738732*CHu[2, 2]) + 
        MH2*(-399912*CHe[1, 1] + 464542*CHl1[1, 1] + 886537*CHl3[1, 1] + 
          421995*CHl3[2, 2] - 579000*CHq1[2, 2] + 579000*CHq3[2, 2] + 
          399336*CHu[2, 2]))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*MW2*B0i[bb0, 0, 0, MW2]*
     (MH2*(4*MW2^3*MZ2^9*(9601242*CHe[1, 1] - 13478812*CHl1[1, 1] + 
          26700035*CHl3[1, 1] - 29477305*CHl3[2, 2] + 3375960*CHl3[3, 3] + 
          7421656*CHq1[2, 2] + 10127880*CHq3[1, 1] + 46307376*CHq3[2, 2] - 
          5004712*CHu[2, 2]) - 2*MW2^2*MZ2^10*(7631068*CHe[1, 1] - 
          12382381*CHl1[1, 1] + 13319240*CHl3[1, 1] - 14983383*CHl3[2, 2] + 
          1226840*CHl3[3, 3] + 8716092*CHq1[2, 2] + 3680520*CHq3[1, 1] + 
          19091260*CHq3[2, 2] - 3700512*CHu[2, 2]) - 16*MW2^4*MZ2^8*
         (2911386*CHe[1, 1] - 3119875*CHl1[1, 1] + 16932806*CHl3[1, 1] - 
          18667911*CHl3[2, 2] + 2713664*CHl3[3, 3] - 1045944*CHq1[2, 2] + 
          8140992*CHq3[1, 1] + 34195816*CHq3[2, 2] - 897684*CHu[2, 2]) - 
        64*MW2^5*MZ2^7*(31885*CHe[1, 1] - 494189*CHl1[1, 1] - 
          6952251*CHl3[1, 1] + 7817059*CHl3[2, 2] - 1409716*CHl3[3, 3] + 
          2556076*CHq1[2, 2] - 4229148*CHq3[1, 1] - 16088040*CHq3[2, 2] - 
          873412*CHu[2, 2]) - 256*MW2^7*MZ2^5*(454872*CHe[1, 1] - 
          535288*CHl1[1, 1] - 813865*CHl3[1, 1] + 1149321*CHl3[2, 2] - 
          462080*CHl3[3, 3] + 987384*CHq1[2, 2] - 1386240*CHq3[1, 1] - 
          3132664*CHq3[2, 2] - 772272*CHu[2, 2]) + 256*MW2^6*MZ2^6*
         (346970*CHe[1, 1] - 531666*CHl1[1, 1] - 1758575*CHl3[1, 1] + 
          2086974*CHl3[2, 2] - 491976*CHl3[3, 3] + 1184746*CHq1[2, 2] - 
          1475928*CHq3[1, 1] - 4766378*CHq3[2, 2] - 661048*CHu[2, 2]) + 
        2*MW2*MZ2^11*(1577832*CHe[1, 1] - 2888849*CHl1[1, 1] + 
          1915701*CHl3[1, 1] - 2230050*CHl3[2, 2] + 98600*CHl3[3, 3] + 
          1995908*CHq1[2, 2] + 295800*CHq3[1, 1] + 2141652*CHq3[2, 2] - 
          609332*CHu[2, 2]) + 2048*MW2^8*MZ2^4*(20296*CHe[1, 1] - 
          10784*CHl1[1, 1] + 46769*CHl3[1, 1] - 25617*CHl3[2, 2] - 
          35232*CHl3[3, 3] + 17128*CHq1[2, 2] - 105696*CHq3[1, 1] - 
          39200*CHq3[2, 2] - 38674*CHu[2, 2]) - 
        5*MZ2^12*(54383*CHe[1, 1] - 111656*CHl1[1, 1] + 48654*CHl3[1, 1] - 
          59330*CHl3[2, 2] + 65968*CHq1[2, 2] + 40112*CHq3[2, 2] - 
          14962*CHu[2, 2]) + 16384*MW2^9*MZ2^3*(2808*CHe[1, 1] - 
          4540*CHl1[1, 1] - 13242*CHl3[1, 1] + 14014*CHl3[2, 2] + 
          1584*CHl3[3, 3] + 7443*CHq1[2, 2] + 4752*CHq3[1, 1] - 
          20267*CHq3[2, 2] - 3540*CHu[2, 2]) - 65536*MW2^10*MZ2^2*
         (906*CHe[1, 1] - 1106*CHl1[1, 1] - 2242*CHl3[1, 1] + 
          2760*CHl3[2, 2] + 64*CHl3[3, 3] + 1729*CHq1[2, 2] + 
          192*CHq3[1, 1] - 4365*CHq3[2, 2] - 1285*CHu[2, 2]) + 
        262144*MW2^11*MZ2*(100*CHe[1, 1] - 108*CHl1[1, 1] - 183*CHl3[1, 1] + 
          259*CHl3[2, 2] + 164*CHq1[2, 2] - 396*CHq3[2, 2] - 146*CHu[2, 2]) - 
        2097152*MW2^12*(2*CHe[1, 1] - 2*CHl1[1, 1] - 3*CHl3[1, 1] + 
          5*CHl3[2, 2] + 3*CHq1[2, 2] - 7*CHq3[2, 2] - 3*CHu[2, 2])) + 
      2*MW2*(-4*MW2^3*MZ2^9*(7281453*CHe[1, 1] - 10642121*CHl1[1, 1] + 
          9236305*CHl3[1, 1] - 14949650*CHl3[2, 2] + 1687980*CHl3[3, 3] + 
          7445192*CHq1[2, 2] + 5063940*CHq3[1, 1] + 19419324*CHq3[2, 2] - 
          4160744*CHu[2, 2]) + 8*MW2^4*MZ2^8*(5892492*CHe[1, 1] - 
          7486508*CHl1[1, 1] + 12226965*CHl3[1, 1] - 19007119*CHl3[2, 2] + 
          2713664*CHl3[3, 3] + 3300752*CHq1[2, 2] + 8140992*CHq3[1, 1] + 
          29849120*CHq3[2, 2] - 3146480*CHu[2, 2]) + 2*MW2^2*MZ2^10*
         (5176722*CHe[1, 1] - 8499914*CHl1[1, 1] + 4274219*CHl3[1, 1] - 
          7568369*CHl3[2, 2] + 613420*CHl3[3, 3] + 6433600*CHq1[2, 2] + 
          1840260*CHq3[1, 1] + 7470076*CHq3[2, 2] - 2625592*CHu[2, 2]) - 
        MW2*MZ2^11*(2021447*CHe[1, 1] - 3703829*CHl1[1, 1] + 
          1088396*CHl3[1, 1] - 2242375*CHl3[2, 2] + 98600*CHl3[3, 3] + 
          2661988*CHq1[2, 2] + 295800*CHq3[1, 1] + 1475572*CHq3[2, 2] - 
          814102*CHu[2, 2]) + 128*MW2^7*MZ2^5*(166416*CHe[1, 1] - 
          188576*CHl1[1, 1] - 409393*CHl3[1, 1] + 1207081*CHl3[2, 2] - 
          462080*CHl3[3, 3] + 629944*CHq1[2, 2] - 1386240*CHq3[1, 1] - 
          2775224*CHq3[2, 2] - 504640*CHu[2, 2]) - 16*MW2^5*MZ2^7*
         (2408750*CHe[1, 1] - 2394386*CHl1[1, 1] + 10169309*CHl3[1, 1] - 
          15986547*CHl3[2, 2] + 2819432*CHl3[3, 3] - 1666704*CHq1[2, 2] + 
          8458296*CHq3[1, 1] + 28730632*CHq3[2, 2] - 295248*CHu[2, 2]) - 
        1024*MW2^8*MZ2^4*(1076*CHe[1, 1] + 10924*CHl1[1, 1] + 
          72881*CHl3[1, 1] - 21213*CHl3[2, 2] - 35232*CHl3[3, 3] - 
          5132*CHq1[2, 2] - 105696*CHq3[1, 1] - 16940*CHq3[2, 2] - 
          20206*CHu[2, 2]) + 5*MZ2^12*(33694*CHe[1, 1] - 68833*CHl1[1, 1] + 
          11322*CHl3[1, 1] - 29665*CHl3[2, 2] + 42164*CHq1[2, 2] + 
          10876*CHq3[2, 2] - 9776*CHu[2, 2]) - 8192*MW2^9*MZ2^3*
         (3576*CHe[1, 1] - 5356*CHl1[1, 1] - 14256*CHl3[1, 1] + 
          13816*CHl3[2, 2] + 1584*CHl3[3, 3] + 8271*CHq1[2, 2] + 
          4752*CHq3[1, 1] - 21095*CHq3[2, 2] - 4296*CHu[2, 2]) + 
        32768*MW2^10*MZ2^2*(934*CHe[1, 1] - 1134*CHl1[1, 1] - 
          2278*CHl3[1, 1] + 2752*CHl3[2, 2] + 64*CHl3[3, 3] + 
          1757*CHq1[2, 2] + 192*CHq3[1, 1] - 4393*CHq3[2, 2] - 
          1313*CHu[2, 2]) - 131072*MW2^11*MZ2*(100*CHe[1, 1] - 
          108*CHl1[1, 1] - 183*CHl3[1, 1] + 259*CHl3[2, 2] + 164*CHq1[2, 2] - 
          396*CHq3[2, 2] - 146*CHu[2, 2]) + 1048576*MW2^12*
         (2*CHe[1, 1] - 2*CHl1[1, 1] - 3*CHl3[1, 1] + 5*CHl3[2, 2] + 
          3*CHq1[2, 2] - 7*CHq3[2, 2] - 3*CHu[2, 2]) + 
        128*MW2^6*MZ2^6*(11926*CHe[1, 1] + 71886*CHl1[1, 1] + 
          1237298*CHl3[1, 1] - 2148471*CHl3[2, 2] + 491976*CHl3[3, 3] - 
          711436*CHq1[2, 2] + 1475928*CHq3[1, 1] + 4293068*CHq3[2, 2] + 
          344014*CHu[2, 2])) - MH2^2*MZ2^2*
       (32*MW2^4*MZ2^5*(214457*CHe[1, 1] - 400449*CHl1[1, 1] - 
          48020*CHl3[1, 1] + 352429*CHl3[2, 2] + 370984*CHq1[2, 2] - 
          370984*CHq3[2, 2] - 97876*CHu[2, 2]) - 16*MW2^3*MZ2^6*
         (172899*CHe[1, 1] - 378113*CHl1[1, 1] - 38905*CHl3[1, 1] + 
          339208*CHl3[2, 2] + 305152*CHq1[2, 2] - 305152*CHq3[2, 2] - 
          31372*CHu[2, 2]) - 768*MW2^5*MZ2^4*(14369*CHe[1, 1] - 
          23389*CHl1[1, 1] - 2890*CHl3[1, 1] + 20499*CHl3[2, 2] + 
          23352*CHq1[2, 2] - 23352*CHq3[2, 2] - 9456*CHu[2, 2]) + 
        2048*MW2^6*MZ2^3*(5685*CHe[1, 1] - 8159*CHl1[1, 1] - 939*CHl3[1, 1] + 
          7220*CHl3[2, 2] + 8438*CHq1[2, 2] - 8438*CHq3[2, 2] - 
          4571*CHu[2, 2]) + 98304*MW2^8*MZ2*(31*CHe[1, 1] - 35*CHl1[1, 1] - 
          2*CHl3[1, 1] + 33*CHl3[2, 2] + 36*CHq1[2, 2] - 36*CHq3[2, 2] - 
          30*CHu[2, 2]) - 524288*MW2^9*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + 
          CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
        5*MZ2^9*(799*CHe[1, 1] - 4488*CHl1[1, 1] + 442*CHl3[1, 1] + 
          4930*CHl3[2, 2] - 464*CHq1[2, 2] + 464*CHq3[2, 2] + 
          1646*CHu[2, 2]) + 12*MW2^2*MZ2^7*(56769*CHe[1, 1] - 
          151023*CHl1[1, 1] - 10358*CHl3[1, 1] + 140665*CHl3[2, 2] + 
          94072*CHq1[2, 2] - 94072*CHq3[2, 2] + 11552*CHu[2, 2]) - 
        2*MW2*MZ2^8*(44242*CHe[1, 1] - 154614*CHl1[1, 1] - 1259*CHl3[1, 1] + 
          153355*CHl3[2, 2] + 52936*CHq1[2, 2] - 52936*CHq3[2, 2] + 
          35396*CHu[2, 2]) - 8192*MW2^7*MZ2^2*(955*CHe[1, 1] - 
          3*(405*CHl1[1, 1] + 38*CHl3[1, 1] - 367*CHl3[2, 2] - 
            422*CHq1[2, 2] + 422*CHq3[2, 2] + 288*CHu[2, 2])))))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-16*MW2^3*MZ2^7*(2242503*CHe[1, 1] - 5065381*CHl1[1, 1] - 
          490103*CHl3[1, 1] + 4575278*CHl3[2, 2] + 3921104*CHq1[2, 2] + 
          5592902*CHq1[3, 3] - 3921104*CHq3[2, 2] - 5592902*CHq3[3, 3] - 
          275780*CHu[2, 2] - 2548090*CHu[3, 3]) + 32*MW2^4*MZ2^6*
         (3050623*CHe[1, 1] - 5917391*CHl1[1, 1] - 683840*CHl3[1, 1] + 
          5233551*CHl3[2, 2] + 5301432*CHq1[2, 2] + 6290838*CHq1[3, 3] - 
          5301432*CHq3[2, 2] - 6290838*CHq3[3, 3] - 1202124*CHu[2, 2] - 
          2167458*CHu[3, 3]) - 2*MW2*MZ2^9*(502642*CHe[1, 1] - 
          1790514*CHl1[1, 1] - 5009*CHl3[1, 1] + 1785505*CHl3[2, 2] + 
          573016*CHq1[2, 2] + 2245570*CHq1[3, 3] - 573016*CHq3[2, 2] - 
          2245570*CHq3[3, 3] + 422276*CHu[2, 2] - 1434950*CHu[3, 3]) + 
        20*MW2^2*MZ2^8*(410069*CHe[1, 1] - 1120443*CHl1[1, 1] - 
          69370*CHl3[1, 1] + 1051073*CHl3[2, 2] + 663224*CHq1[2, 2] + 
          1304270*CHq1[3, 3] - 663224*CHq3[2, 2] - 1304270*CHq3[3, 3] + 
          104560*CHu[2, 2] - 721306*CHu[3, 3]) - 256*MW2^5*MZ2^5*
         (688634*CHe[1, 1] - 1172286*CHl1[1, 1] - 143390*CHl3[1, 1] + 
          1028896*CHl3[2, 2] + 1141600*CHq1[2, 2] + 1213387*CHq1[3, 3] - 
          1141600*CHq3[2, 2] - 1213387*CHq3[3, 3] - 409924*CHu[2, 2] - 
          262541*CHu[3, 3]) + 5*MZ2^10*(8789*CHe[1, 1] - 49368*CHl1[1, 1] + 
          4862*CHl3[1, 1] + 54230*CHl3[2, 2] - 5104*CHq1[2, 2] + 
          69020*CHq1[3, 3] + 5104*CHq3[2, 2] - 69020*CHq3[3, 3] + 
          18106*CHu[2, 2] - 49300*CHu[3, 3]) + 2048*MW2^6*MZ2^4*
         (105642*CHe[1, 1] - 159916*CHl1[1, 1] - 18999*CHl3[1, 1] + 
          140917*CHl3[2, 2] + 162874*CHq1[2, 2] + 162577*CHq1[3, 3] - 
          162874*CHq3[2, 2] - 162577*CHq3[3, 3] - 78649*CHu[2, 2] - 
          10703*CHu[3, 3]) + 4194304*MW2^10*(CHe[1, 1] - CHl1[1, 1] + 
          CHl3[2, 2] + CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] - 
          CHu[2, 2] + CHu[3, 3]) - 262144*MW2^9*MZ2*(115*CHe[1, 1] - 
          127*CHl1[1, 1] - 6*CHl3[1, 1] + 121*CHl3[2, 2] + 130*CHq1[2, 2] + 
          127*CHq1[3, 3] - 130*CHq3[2, 2] - 127*CHq3[3, 3] - 112*CHu[2, 2] + 
          79*CHu[3, 3]) + 32768*MW2^8*MZ2^2*(2933*CHe[1, 1] - 
          3585*CHl1[1, 1] - 294*CHl3[1, 1] + 3291*CHl3[2, 2] + 
          3720*CHq1[2, 2] + 3588*CHq1[3, 3] - 3720*CHq3[2, 2] - 
          3588*CHq3[3, 3] - 2718*CHu[2, 2] + 1212*CHu[3, 3]) - 
        8192*MW2^7*MZ2^3*(21875*CHe[1, 1] - 29683*CHl1[1, 1] - 
          3132*CHl3[1, 1] + 26551*CHl3[2, 2] + 30802*CHq1[2, 2] + 
          29854*CHq1[3, 3] - 30802*CHq3[2, 2] - 29854*CHq3[3, 3] - 
          18646*CHu[2, 2] + 3430*CHu[3, 3])) + 
      MZ2*(32768*MW2^8*MZ2^2*(1048*CHe[1, 1] - 3*(440*CHl1[1, 1] + 
            40*CHl3[1, 1] - 400*CHl3[2, 2] - 458*CHq1[2, 2] - 
            301*CHq1[3, 3] + 458*CHq3[2, 2] + 301*CHq3[3, 3] + 
            318*CHu[2, 2] - 499*CHu[3, 3])) + 2097152*MW2^10*
         (CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] + CHq1[3, 3] - 
          CHq3[2, 2] - CHq3[3, 3] - CHu[2, 2] + CHu[3, 3]) - 
        131072*MW2^9*MZ2*(97*CHe[1, 1] - 109*CHl1[1, 1] - 6*CHl3[1, 1] + 
          103*CHl3[2, 2] + 112*CHq1[2, 2] + 91*CHq1[3, 3] - 112*CHq3[2, 2] - 
          91*CHq3[3, 3] - 94*CHu[2, 2] + 115*CHu[3, 3]) - 
        8192*MW2^7*MZ2^3*(6640*CHe[1, 1] - 9374*CHl1[1, 1] - 
          1053*CHl3[1, 1] + 8321*CHl3[2, 2] + 9704*CHq1[2, 2] + 
          5018*CHq1[3, 3] - 9704*CHq3[2, 2] - 5018*CHq3[3, 3] - 
          5435*CHu[2, 2] + 11624*CHu[3, 3]) + 5*MZ2^10*(799*CHe[1, 1] - 
          4488*CHl1[1, 1] + 442*CHl3[1, 1] + 4930*CHl3[2, 2] - 
          464*CHq1[2, 2] - 9860*CHq1[3, 3] + 464*CHq3[2, 2] + 
          9860*CHq3[3, 3] + 1646*CHu[2, 2] + 19720*CHu[3, 3]) + 
        1024*MW2^6*MZ2^4*(54477*CHe[1, 1] - 86485*CHl1[1, 1] - 
          10548*CHl3[1, 1] + 75937*CHl3[2, 2] + 86932*CHq1[2, 2] + 
          32617*CHq1[3, 3] - 86932*CHq3[2, 2] - 32617*CHq3[3, 3] - 
          37510*CHu[2, 2] + 119257*CHu[3, 3]) - 2*MW2*MZ2^9*
         (52232*CHe[1, 1] - 199494*CHl1[1, 1] + 3161*CHl3[1, 1] + 
          202655*CHl3[2, 2] + 48296*CHq1[2, 2] - 257410*CHq1[3, 3] - 
          48296*CHq3[2, 2] + 257410*CHq3[3, 3] + 51856*CHu[2, 2] + 
          662720*CHu[3, 3]) - 128*MW2^5*MZ2^5*(300671*CHe[1, 1] - 
          540783*CHl1[1, 1] - 65360*CHl3[1, 1] + 475423*CHl3[2, 2] + 
          511096*CHq1[2, 2] + 106441*CHq1[3, 3] - 511096*CHq3[2, 2] - 
          106441*CHq3[3, 3] - 154612*CHu[2, 2] + 844405*CHu[3, 3]) - 
        16*MW2^3*MZ2^7*(343206*CHe[1, 1] - 831182*CHl1[1, 1] - 
          69979*CHl3[1, 1] + 761203*CHl3[2, 2] + 587368*CHq1[2, 2] - 
          256421*CHq1[3, 3] - 587368*CHq3[2, 2] + 256421*CHq3[3, 3] + 
          3284*CHu[2, 2] + 1778827*CHu[3, 3]) + 4*MW2^2*MZ2^8*
         (258791*CHe[1, 1] - 762297*CHl1[1, 1] - 33592*CHl3[1, 1] + 
          728705*CHl3[2, 2] + 388088*CHq1[2, 2] - 537280*CHq1[3, 3] - 
          388088*CHq3[2, 2] + 537280*CHq3[3, 3] + 105448*CHu[2, 2] + 
          1994690*CHu[3, 3]) + 32*MW2^4*MZ2^6*(560255*CHe[1, 1] - 
          1156675*CHl1[1, 1] - 125830*CHl3[1, 1] + 1030845*CHl3[2, 2] + 
          981288*CHq1[2, 2] - 26442*CHq1[3, 3] - 981288*CHq3[2, 2] + 
          26442*CHq3[3, 3] - 160620*CHu[2, 2] + 2088132*CHu[3, 3]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*MT2*MZ2*B0i[bb0, 0, 0, MT2]*
     (-15*MZ2^10*(-255*MZ2*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
          24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
        MT2*(799*CHe[1, 1] - 4488*CHl1[1, 1] + 442*CHl3[1, 1] + 
          4930*CHl3[2, 2] - 464*CHq1[2, 2] + 464*CHq3[2, 2] - 
          9860*CHq3[3, 3] + 1646*CHu[2, 2])) - 32*MW2^5*MZ2^5*
       (-72*MT2*(14369*CHe[1, 1] - 23389*CHl1[1, 1] - 2890*CHl3[1, 1] + 
          20499*CHl3[2, 2] + 23352*CHq1[2, 2] - 23352*CHq3[2, 2] - 
          40998*CHq3[3, 3] - 9456*CHu[2, 2]) + 
        MZ2*(279725*CHe[1, 1] + 932831*CHl1[1, 1] - 3243433*CHl3[1, 1] - 
          4176264*CHl3[2, 2] - 372048*CHq1[2, 2] + 52884*CHq1[3, 3] + 
          372048*CHq3[2, 2] + 4176264*CHq3[3, 3] - 1231452*CHu[2, 2] - 
          4176264*CHu[3, 3])) + 32768*MW2^9*MZ2*(2177*MZ2*CHe[1, 1] + 
        48*MT2*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] - 
          CHq3[2, 2] - 2*CHq3[3, 3] - CHu[2, 2]) - 
        3*MZ2*(919*CHl1[1, 1] - 79*CHl3[1, 1] - 998*CHl3[2, 2] - 
          958*CHq1[2, 2] - 602*CHq1[3, 3] + 958*CHq3[2, 2] + 998*CHq3[3, 3] + 
          660*CHu[2, 2] - 998*CHu[3, 3])) + 4194304*MW2^11*
       (CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] + CHq1[3, 3] - 
        CHq3[2, 2] - CHq3[3, 3] - CHu[2, 2] + CHu[3, 3]) - 
      262144*MW2^10*MZ2*(100*CHe[1, 1] - 112*CHl1[1, 1] + 3*CHl3[1, 1] + 
        115*CHl3[2, 2] + 115*CHq1[2, 2] + 91*CHq1[3, 3] - 115*CHq3[2, 2] - 
        115*CHq3[3, 3] - 97*CHu[2, 2] + 115*CHu[3, 3]) - 
      8192*MW2^8*MZ2^2*(36*MT2*(31*CHe[1, 1] - 35*CHl1[1, 1] - 2*CHl3[1, 1] + 
          33*CHl3[2, 2] + 36*CHq1[2, 2] - 36*CHq3[2, 2] - 66*CHq3[3, 3] - 
          30*CHu[2, 2]) + MZ2*(13250*CHe[1, 1] - 19396*CHl1[1, 1] + 
          3852*CHl3[1, 1] + 23248*CHl3[2, 2] + 20173*CHq1[2, 2] + 
          10036*CHq1[3, 3] - 20173*CHq3[2, 2] - 23248*CHq3[3, 3] - 
          10573*CHu[2, 2] + 23248*CHu[3, 3])) + 2048*MW2^7*MZ2^3*
       (12*MT2*(955*CHe[1, 1] - 3*(405*CHl1[1, 1] + 38*CHl3[1, 1] - 
            367*CHl3[2, 2] - 422*CHq1[2, 2] + 422*CHq3[2, 2] + 
            734*CHq3[3, 3] + 288*CHu[2, 2])) + 
        MZ2*(46845*CHe[1, 1] - 83941*CHl1[1, 1] + 35316*CHl3[1, 1] + 
          119257*CHl3[2, 2] + 84442*CHq1[2, 2] + 32617*CHq1[3, 3] - 
          84442*CHq3[2, 2] - 119257*CHq3[3, 3] - 26911*CHu[2, 2] + 
          119257*CHu[3, 3])) - 256*MW2^6*MZ2^4*
       (24*MT2*(5685*CHe[1, 1] - 8159*CHl1[1, 1] - 939*CHl3[1, 1] + 
          7220*CHl3[2, 2] + 8438*CHq1[2, 2] - 8438*CHq3[2, 2] - 
          14440*CHq3[3, 3] - 4571*CHu[2, 2]) + 
        MZ2*(157310*CHe[1, 1] - 431838*CHl1[1, 1] + 412567*CHl3[1, 1] + 
          844405*CHl3[2, 2] + 388066*CHq1[2, 2] + 106441*CHq1[3, 3] - 
          388066*CHq3[2, 2] - 844405*CHq3[3, 3] + 20582*CHu[2, 2] + 
          844405*CHu[3, 3])) - 2*MW2^2*MZ2^8*
       (18*MT2*(56769*CHe[1, 1] - 151023*CHl1[1, 1] - 10358*CHl3[1, 1] + 
          140665*CHl3[2, 2] + 94072*CHq1[2, 2] - 94072*CHq3[2, 2] - 
          281330*CHq3[3, 3] + 11552*CHu[2, 2]) + 
        MZ2*(-2396702*CHe[1, 1] + 3445389*CHl1[1, 1] + 4770829*CHl3[1, 1] + 
          1325440*CHl3[2, 2] - 3789836*CHq1[2, 2] - 514820*CHq1[3, 3] + 
          3789836*CHq3[2, 2] - 1325440*CHq3[3, 3] + 1831364*CHu[2, 2] + 
          1325440*CHu[3, 3])) - 16*MW2^4*MZ2^6*
       (6*MT2*(214457*CHe[1, 1] - 400449*CHl1[1, 1] - 48020*CHl3[1, 1] + 
          352429*CHl3[2, 2] + 370984*CHq1[2, 2] - 370984*CHq3[2, 2] - 
          704858*CHq3[3, 3] - 97876*CHu[2, 2]) + 
        MZ2*(-1430199*CHe[1, 1] + 813704*CHl1[1, 1] + 4371358*CHl3[1, 1] + 
          3557654*CHl3[2, 2] - 1646200*CHq1[2, 2] - 512842*CHq1[3, 3] + 
          1646200*CHq3[2, 2] - 3557654*CHq3[3, 3] + 2098504*CHu[2, 2] + 
          3557654*CHu[3, 3])) + 4*MW2^3*MZ2^7*
       (12*MT2*(172899*CHe[1, 1] - 378113*CHl1[1, 1] - 38905*CHl3[1, 1] + 
          339208*CHl3[2, 2] + 305152*CHq1[2, 2] - 305152*CHq3[2, 2] - 
          678416*CHq3[3, 3] - 31372*CHu[2, 2]) + 
        MZ2*(-3592547*CHe[1, 1] + 4015491*CHl1[1, 1] + 8004871*CHl3[1, 1] + 
          3989380*CHl3[2, 2] - 5281472*CHq1[2, 2] - 1074560*CHq1[3, 3] + 
          5281472*CHq3[2, 2] - 3989380*CHq3[3, 3] + 3700952*CHu[2, 2] + 
          3989380*CHu[3, 3])) + MW2*MZ2^9*(-859265*MZ2*CHe[1, 1] + 
        6*MT2*(44242*CHe[1, 1] - 154614*CHl1[1, 1] - 1259*CHl3[1, 1] + 
          153355*CHl3[2, 2] + 52936*CHq1[2, 2] - 52936*CHq3[2, 2] - 
          306710*CHq3[3, 3] + 35396*CHu[2, 2]) + 
        10*MZ2*(147288*CHl1[1, 1] + 167008*CHl3[1, 1] + 
          5*(3944*CHl3[2, 2] - 26968*CHq1[2, 2] - 1972*CHq1[3, 3] + 
            26968*CHq3[2, 2] - 3944*CHq3[3, 3] + 9343*CHu[2, 2] + 
            3944*CHu[3, 3])))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (-37748736*MW2^13*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) - 
     1048576*MW2^12*MZ2*(8*(-222 + 13*Pi^2)*CHe[1, 1] - 
       8*(-231 + 13*Pi^2)*CHl1[1, 1] - 216*CHl3[1, 1] - 1614*CHl3[2, 2] + 
       104*Pi^2*CHl3[2, 2] - 1632*CHq1[2, 2] + 104*Pi^2*CHq1[2, 2] + 
       1650*CHq3[2, 2] - 104*Pi^2*CHq3[2, 2] + 1551*CHu[2, 2] - 
       104*Pi^2*CHu[2, 2]) - 5*MZ2^12*
      (765*MH2*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
         24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
       13770*MT2*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
         24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
       MZ2*(17*(-122913 + 14744*Pi^2)*CHe[1, 1] + 34*(-28557 + 3616*Pi^2)*
          CHl1[1, 1] - 3951888*CHl3[1, 1] + 475864*Pi^2*CHl3[1, 1] - 
         2911590*CHl3[2, 2] + 352920*Pi^2*CHl3[2, 2] - 322056*CHq1[2, 2] + 
         35328*Pi^2*CHq1[2, 2] + 273096*CHq3[2, 2] - 35328*Pi^2*CHq3[2, 2] + 
         585414*CHu[2, 2] - 70032*Pi^2*CHu[2, 2])) + 
     131072*MW2^11*MZ2*(-1152*MT2*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + 
         CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] - CHu[2, 2] + 
         CHu[3, 3]) + MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] - 
         100377*CHe[1, 1] + 6984*Pi^2*CHe[1, 1] + 192*CHe[2, 2] + 
         192*CHe[3, 3] + 106407*CHl1[1, 1] - 6824*Pi^2*CHl1[1, 1] + 
         192*CHl1[2, 2] + 192*CHl1[3, 3] - 9873*CHl3[1, 1] + 
         80*Pi^2*CHl3[1, 1] - 93726*CHl3[2, 2] + 6904*Pi^2*CHl3[2, 2] - 
         192*CHl3[3, 3] - 192*CHq1[1, 1] - 104952*CHq1[2, 2] + 
         7024*Pi^2*CHq1[2, 2] + 384*CHq1[3, 3] - 576*CHq3[1, 1] + 
         90894*CHq3[2, 2] - 7024*Pi^2*CHq3[2, 2] + 576*CHq3[3, 3] - 
         384*CHu[1, 1] + 92946*CHu[2, 2] - 6784*Pi^2*CHu[2, 2] + 
         192*CHu[3, 3])) - 32768*MW2^10*MZ2^2*
      (72*(MH2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
           CHq3[2, 2] - CHu[2, 2]) + 2*MT2*(-209*CHe[1, 1] + 233*CHl1[1, 1] + 
           3*CHl3[1, 1] - 230*CHl3[2, 2] - 239*CHq1[2, 2] - 182*CHq1[3, 3] + 
           239*CHq3[2, 2] + 230*CHq3[3, 3] + 203*CHu[2, 2] - 
           230*CHu[3, 3])) + MZ2*(5520*CHd[1, 1] + 5520*CHd[2, 2] + 
         5520*CHd[3, 3] - 1373883*CHe[1, 1] + 106688*Pi^2*CHe[1, 1] + 
         5520*CHe[2, 2] + 5520*CHe[3, 3] + 1470081*CHl1[1, 1] - 
         101680*Pi^2*CHl1[1, 1] + 5520*CHl1[2, 2] + 5520*CHl1[3, 3] - 
         108369*CHl3[1, 1] + 3784*Pi^2*CHl3[1, 1] - 1334346*CHl3[2, 2] + 
         105464*Pi^2*CHl3[2, 2] - 5520*CHl3[3, 3] - 5520*CHq1[1, 1] - 
         1524606*CHq1[2, 2] + 107480*Pi^2*CHq1[2, 2] + 7584*CHq1[3, 3] - 
         16560*CHq3[1, 1] + 1292154*CHq3[2, 2] - 107480*Pi^2*CHq3[2, 2] + 
         13104*CHq3[3, 3] - 11040*CHu[1, 1] + 1258611*CHu[2, 2] - 
         99848*Pi^2*CHu[2, 2] + 5520*CHu[3, 3])) + 
     8192*MW2^9*MZ2^3*(36*MH2*(53*CHe[1, 1] - 57*CHl1[1, 1] - 57*CHl3[1, 1] + 
         58*CHq1[2, 2] - 58*CHq3[2, 2] - 52*CHu[2, 2]) - 
       72*MT2*(4831*CHe[1, 1] - 6027*CHl1[1, 1] - 39*CHl3[1, 1] + 
         5988*CHl3[2, 2] + 6270*CHq1[2, 2] + 3612*CHq1[3, 3] - 
         6270*CHq3[2, 2] - 5988*CHq3[3, 3] - 4428*CHu[2, 2] + 
         5988*CHu[3, 3]) + MZ2*(71856*CHd[1, 1] + 71856*CHd[2, 2] + 
         71856*CHd[3, 3] - 11566884*CHe[1, 1] + 983072*Pi^2*CHe[1, 1] + 
         71856*CHe[2, 2] + 71856*CHe[3, 3] + 12341370*CHl1[1, 1] - 
         908384*Pi^2*CHl1[1, 1] + 71856*CHl1[2, 2] + 71856*CHl1[3, 3] - 
         846849*CHl3[1, 1] + 72416*Pi^2*CHl3[1, 1] - 11749263*CHl3[2, 2] + 
         980800*Pi^2*CHl3[2, 2] - 71856*CHl3[3, 3] - 71856*CHq1[1, 1] - 
         13201428*CHq1[2, 2] + 983776*Pi^2*CHq1[2, 2] + 58176*CHq1[3, 3] - 
         215568*CHq3[1, 1] + 11342454*CHq3[2, 2] - 983776*Pi^2*CHq3[2, 2] + 
         130032*CHq3[3, 3] - 143712*CHu[1, 1] + 10183170*CHu[2, 2] - 
         877528*Pi^2*CHu[2, 2] + 71856*CHu[3, 3])) - 
     2*MW2^2*MZ2^10*(9*MH2*(307402*CHe[1, 1] - 530229*CHl1[1, 1] - 
         530229*CHl3[1, 1] + 467116*CHq1[2, 2] - 467116*CHq3[2, 2] - 
         168364*CHu[2, 2]) + 18*MT2*(2026786*CHe[1, 1] - 2118717*CHl1[1, 1] - 
         4769597*CHl3[1, 1] - 2650880*CHl3[2, 2] + 3375628*CHq1[2, 2] + 
         1029640*CHq1[3, 3] - 3375628*CHq3[2, 2] + 2650880*CHq3[3, 3] - 
         2147452*CHu[2, 2] - 2650880*CHu[3, 3]) + 
       MZ2*(7952640*CHd[1, 1] + 7952640*CHd[2, 2] + 7952640*CHd[3, 3] - 
         713883741*CHe[1, 1] + 87802064*Pi^2*CHe[1, 1] + 7952640*CHe[2, 2] + 
         7952640*CHe[3, 3] + 131274171*CHl1[1, 1] - 15222080*Pi^2*
          CHl1[1, 1] + 7952640*CHl1[2, 2] + 7952640*CHl1[3, 3] - 
         724106304*CHl3[1, 1] + 95441132*Pi^2*CHl3[1, 1] - 
         972616539*CHl3[2, 2] + 110663212*Pi^2*CHl3[2, 2] - 
         7952640*CHl3[3, 3] - 7952640*CHq1[1, 1] - 338707812*CHq1[2, 2] + 
         39815680*Pi^2*CHq1[2, 2] - 17219400*CHq1[3, 3] - 
         23857920*CHq3[1, 1] + 369628068*CHq3[2, 2] - 39815680*Pi^2*
          CHq3[2, 2] - 9266760*CHq3[3, 3] - 15905280*CHu[1, 1] + 
         287898150*CHu[2, 2] - 36819616*Pi^2*CHu[2, 2] + 
         7952640*CHu[3, 3])) - 64*MW2^6*MZ2^6*
      (36*MH2*(44667*CHe[1, 1] - 58883*CHl1[1, 1] - 58883*CHl3[1, 1] + 
         60374*CHq1[2, 2] - 60374*CHq3[2, 2] - 38378*CHu[2, 2]) - 
       72*MT2*(716623*CHe[1, 1] - 1393623*CHl1[1, 1] + 295187*CHl3[1, 1] + 
         1688810*CHl3[2, 2] + 1319498*CHq1[2, 2] + 212882*CHq1[3, 3] - 
         1319498*CHq3[2, 2] - 1688810*CHq3[3, 3] - 304238*CHu[2, 2] + 
         1688810*CHu[3, 3]) + MZ2*(20265720*CHd[1, 1] + 20265720*CHd[2, 2] + 
         20265720*CHd[3, 3] - 1630808511*CHe[1, 1] + 172286920*Pi^2*
          CHe[1, 1] + 20265720*CHe[2, 2] + 20265720*CHe[3, 3] + 
         1510717293*CHl1[1, 1] - 132233664*Pi^2*CHl1[1, 1] + 
         20265720*CHl1[2, 2] + 20265720*CHl1[3, 3] - 322915377*CHl3[1, 1] + 
         51942532*Pi^2*CHl3[1, 1] - 1916010336*CHl3[2, 2] + 
         184176196*Pi^2*CHl3[2, 2] - 20265720*CHl3[3, 3] - 
         20265720*CHq1[1, 1] - 1703532384*CHq1[2, 2] + 
         153724576*Pi^2*CHq1[2, 2] - 12601968*CHq1[3, 3] - 
         60797160*CHq3[1, 1] + 1613379360*CHq3[2, 2] - 
         153724576*Pi^2*CHq3[2, 2] + 7663752*CHq3[3, 3] - 
         40531440*CHu[1, 1] + 1128420648*CHu[2, 2] - 123456448*Pi^2*
          CHu[2, 2] + 20265720*CHu[3, 3])) + 4*MW2^3*MZ2^9*
      (9*MH2*(570219*CHe[1, 1] - 917611*CHl1[1, 1] - 917611*CHl3[1, 1] + 
         861216*CHq1[2, 2] - 861216*CHq3[2, 2] - 364680*CHu[2, 2]) + 
       18*MT2*(2053123*CHe[1, 1] + 227517*CHl1[1, 1] - 7751243*CHl3[1, 1] - 
         7978760*CHl3[2, 2] + 2812000*CHq1[2, 2] + 2149120*CHq1[3, 3] - 
         2812000*CHq3[2, 2] + 7978760*CHq3[3, 3] - 4119784*CHu[2, 2] - 
         7978760*CHu[3, 3]) + MZ2*(23936280*CHd[1, 1] + 23936280*CHd[2, 2] + 
         23936280*CHd[3, 3] - 1760478303*CHe[1, 1] + 213031264*Pi^2*
          CHe[1, 1] + 23936280*CHe[2, 2] + 23936280*CHe[3, 3] + 
         782917692*CHl1[1, 1] - 83117696*Pi^2*CHl1[1, 1] + 
         23936280*CHl1[2, 2] + 23936280*CHl1[3, 3] - 1247539221*CHl3[1, 1] + 
         172755848*Pi^2*CHl3[1, 1] - 2337726207*CHl3[2, 2] + 
         255873544*Pi^2*CHl3[2, 2] - 23936280*CHl3[3, 3] - 
         23936280*CHq1[1, 1] - 1136160204*CHq1[2, 2] + 
         126876160*Pi^2*CHq1[2, 2] - 43278360*CHq1[3, 3] - 
         71808840*CHq3[1, 1] + 1212265380*CHq3[2, 2] - 
         126876160*Pi^2*CHq3[2, 2] - 19342080*CHq3[3, 3] - 
         47872560*CHu[1, 1] + 827765556*CHu[2, 2] - 105383776*Pi^2*
          CHu[2, 2] + 23936280*CHu[3, 3])) - 8*MW2^4*MZ2^8*
      (18*(-587214*MT2*CHe[1, 1] + MH2*(350445*CHe[1, 1] - 
           527194*CHl1[1, 1] - 527194*CHl3[1, 1] + 516872*CHq1[2, 2] - 
           516872*CHq3[2, 2] - 253352*CHu[2, 2]) + 
         4*MT2*(1558669*CHl1[1, 1] - 1998985*CHl3[1, 1] - 
           3557654*CHl3[2, 2] - 679724*CHq1[2, 2] + 512842*CHq1[3, 3] + 
           679724*CHq3[2, 2] + 3557654*CHq3[3, 3] - 958420*CHu[2, 2] - 
           3557654*CHu[3, 3])) + MZ2*(42691848*CHd[1, 1] + 
         42691848*CHd[2, 2] + 42691848*CHd[3, 3] - 2978418111*CHe[1, 1] + 
         348779696*Pi^2*CHe[1, 1] + 42691848*CHe[2, 2] + 42691848*CHe[3, 3] + 
         1948447713*CHl1[1, 1] - 193032216*Pi^2*CHl1[1, 1] + 
         42691848*CHl1[2, 2] + 42691848*CHl1[3, 3] - 1424212872*CHl3[1, 1] + 
         208038844*Pi^2*CHl3[1, 1] - 3820336617*CHl3[2, 2] + 
         401071060*Pi^2*CHl3[2, 2] - 42691848*CHl3[3, 3] - 
         42691848*CHq1[1, 1] - 2399617728*CHq1[2, 2] + 
         250229824*Pi^2*CHq1[2, 2] - 61154160*CHq1[3, 3] - 
         128075544*CHq3[1, 1] + 2464826496*CHq3[2, 2] - 
         250229824*Pi^2*CHq3[2, 2] - 18462312*CHq3[3, 3] - 
         85383696*CHu[1, 1] + 1613226312*CHu[2, 2] - 199079680*Pi^2*
          CHu[2, 2] + 42691848*CHu[3, 3])) + 16*MW2^5*MZ2^7*
      (18*MH2*(298553*CHe[1, 1] - 420357*CHl1[1, 1] - 420357*CHl3[1, 1] + 
         424048*CHq1[2, 2] - 424048*CHq3[2, 2] - 237772*CHu[2, 2]) - 
       36*MT2*(2127527*CHe[1, 1] - 5648875*CHl1[1, 1] + 2703653*CHl3[1, 1] + 
         8352528*CHl3[2, 2] + 4560528*CHq1[2, 2] - 105768*CHq1[3, 3] - 
         4560528*CHq3[2, 2] - 8352528*CHq3[3, 3] + 322956*CHu[2, 2] + 
         8352528*CHu[3, 3]) + MZ2*(50115168*CHd[1, 1] + 50115168*CHd[2, 2] + 
         50115168*CHd[3, 3] - 3631089906*CHe[1, 1] + 406004024*Pi^2*
          CHe[1, 1] + 50115168*CHe[2, 2] + 50115168*CHe[3, 3] + 
         2952104370*CHl1[1, 1] - 274445640*Pi^2*CHl1[1, 1] + 
         50115168*CHl1[2, 2] + 50115168*CHl1[3, 3] - 1132193391*CHl3[1, 1] + 
         174619800*Pi^2*CHl3[1, 1] - 4467787443*CHl3[2, 2] + 
         449065440*Pi^2*CHl3[2, 2] - 50115168*CHl3[3, 3] - 
         50115168*CHq1[1, 1] - 3419056248*CHq1[2, 2] + 
         331457280*Pi^2*CHq1[2, 2] - 52018992*CHq1[3, 3] - 
         150345504*CHq3[1, 1] + 3370238664*CHq3[2, 2] - 
         331457280*Pi^2*CHq3[2, 2] - 1903824*CHq3[3, 3] - 
         100230336*CHu[1, 1] + 2238738720*CHu[2, 2] - 262055136*Pi^2*
          CHu[2, 2] + 50115168*CHu[3, 3])) + 
     MW2*MZ2^11*(MZ2*(1183200*CHd[1, 1] + 1183200*CHd[2, 2] + 
         1183200*CHd[3, 3] - 178715463*CHe[1, 1] + 21920664*Pi^2*CHe[1, 1] + 
         1183200*CHe[2, 2] + 1183200*CHe[3, 3] - 21943284*CHl1[1, 1] + 
         2484352*Pi^2*CHl1[1, 1] + 1183200*CHl1[2, 2] + 1183200*CHl1[3, 3] - 
         251129484*CHl3[1, 1] + 31612752*Pi^2*CHl3[1, 1] - 
         247352400*CHl3[2, 2] + 29128400*Pi^2*CHl3[2, 2] - 
         1183200*CHl3[3, 3] - 1183200*CHq1[1, 1] - 55067712*CHq1[2, 2] + 
         6526976*Pi^2*CHq1[2, 2] - 2958000*CHq1[3, 3] - 3549600*CHq3[1, 1] + 
         58416672*CHq3[2, 2] - 6526976*Pi^2*CHq3[2, 2] - 1774800*CHq3[3, 3] - 
         2366400*CHu[1, 1] + 60771138*CHu[2, 2] - 7604624*Pi^2*CHu[2, 2] + 
         1183200*CHu[3, 3]) + 45*(330922*MT2*CHe[1, 1] + 
         MH2*(19805*CHe[1, 1] - 36720*CHl1[1, 1] - 36720*CHl3[1, 1] + 
           29552*CHq1[2, 2] - 29552*CHq3[2, 2] - 8918*CHu[2, 2]) - 
         4*MT2*(129336*CHl1[1, 1] + 168776*CHl3[1, 1] + 39440*CHl3[2, 2] - 
           136696*CHq1[2, 2] - 19720*CHq1[3, 3] + 136696*CHq3[2, 2] - 
           39440*CHq3[3, 3] + 53299*CHu[2, 2] + 39440*CHu[3, 3]))) - 
     1024*MW2^8*MZ2^4*(MZ2*(1115904*CHd[1, 1] + 1115904*CHd[2, 2] + 
         1115904*CHd[3, 3] - 132447534*CHe[1, 1] + 12194200*Pi^2*CHe[1, 1] + 
         1115904*CHe[2, 2] + 1115904*CHe[3, 3] + 138551640*CHl1[1, 1] - 
         10806936*Pi^2*CHl1[1, 1] + 1115904*CHl1[2, 2] + 1115904*CHl1[3, 3] - 
         11518359*CHl3[1, 1] + 1565568*Pi^2*CHl3[1, 1] - 
         141128985*CHl3[2, 2] + 12372504*Pi^2*CHl3[2, 2] - 
         1115904*CHl3[3, 3] - 1115904*CHq1[1, 1] - 151350144*CHq1[2, 2] + 
         11970000*Pi^2*CHq1[2, 2] + 329280*CHq1[3, 3] - 3347712*CHq3[1, 1] + 
         133585296*CHq3[2, 2] - 11970000*Pi^2*CHq3[2, 2] + 
         1445184*CHq3[3, 3] - 2231808*CHu[1, 1] + 109668714*CHu[2, 2] - 
         10259472*Pi^2*CHu[2, 2] + 1115904*CHu[3, 3]) + 
       72*(MH2*(640*CHe[1, 1] - 738*CHl1[1, 1] - 738*CHl3[1, 1] + 
           759*CHq1[2, 2] - 759*CHq3[2, 2] - 609*CHu[2, 2]) - 
         2*MT2*(32260*CHe[1, 1] - 45434*CHl1[1, 1] + 1062*CHl3[1, 1] + 
           46496*CHl3[2, 2] + 47177*CHq1[2, 2] + 20072*CHq1[3, 3] - 
           47177*CHq3[2, 2] - 46496*CHq3[3, 3] - 26627*CHu[2, 2] + 
           46496*CHu[3, 3]))) + 128*MW2^7*MZ2^5*
      (MZ2*(11448672*CHd[1, 1] + 11448672*CHd[2, 2] + 11448672*CHd[3, 3] - 
         1084975614*CHe[1, 1] + 107394376*Pi^2*CHe[1, 1] + 
         11448672*CHe[2, 2] + 11448672*CHe[3, 3] + 1086631380*CHl1[1, 1] - 
         89743848*Pi^2*CHl1[1, 1] + 11448672*CHl1[2, 2] + 
         11448672*CHl1[3, 3] - 136818321*CHl3[1, 1] + 21787184*Pi^2*
          CHl3[1, 1] - 1214250435*CHl3[2, 2] + 111531032*Pi^2*CHl3[2, 2] - 
         11448672*CHl3[3, 3] - 11448672*CHq1[1, 1] - 1205837328*CHq1[2, 2] + 
         101649728*Pi^2*CHq1[2, 2] - 2054976*CHq1[3, 3] - 
         34346016*CHq3[1, 1] + 1100316192*CHq3[2, 2] - 
         101649728*Pi^2*CHq3[2, 2] + 9393696*CHq3[3, 3] - 
         22897344*CHu[1, 1] + 828733656*CHu[2, 2] - 84019424*Pi^2*CHu[2, 2] + 
         11448672*CHu[3, 3]) + 144*(MH2*(4638*CHe[1, 1] - 5722*CHl1[1, 1] - 
           5722*CHl3[1, 1] + 5902*CHq1[2, 2] - 5902*CHq3[2, 2] - 
           4225*CHu[2, 2]) - 2*MT2*(135432*CHe[1, 1] - 219380*CHl1[1, 1] + 
           19134*CHl3[1, 1] + 238514*CHl3[2, 2] + 222002*CHq1[2, 2] + 
           65234*CHq1[3, 3] - 222002*CHq3[2, 2] - 238514*CHq3[3, 3] - 
           91847*CHu[2, 2] + 238514*CHu[3, 3]))))/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2))*Class[7] + 
 Class[8]*
  ((-1/24*(MZ2*(73728*MW2^8 + 15*MZ2^8*(5845 - 692*Pi^2) + 
         2048*MW2^7*MZ2*(-1479 + 104*Pi^2) + 2*MW2^2*MZ2^5*
          (160560*MT2 + MZ2*(2365983 - 257816*Pi^2)) + 
         8*MW2^4*MZ2^3*(173952*MT2 + MZ2*(2701587 - 254920*Pi^2)) - 
         4*MW2^3*MZ2^4*(238032*MT2 + 5*MZ2*(649683 - 66188*Pi^2)) + 
         256*MW2^6*MZ2*(1152*MT2 + MZ2*(47595 - 3784*Pi^2)) + 
         512*MW2^5*MZ2^2*(-1980*MT2 + MZ2*(-42363 + 3683*Pi^2)) + 
         MW2*MZ2^6*(-41760*MT2 + 11*MZ2*(-88515 + 10148*Pi^2)))*SW2)/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
         2*Pi^2) - (3*MH2^2*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 
        2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*
       B0i[bb0, 0, 0, MH2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (3*MT2*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*(-1024*MW2^5 + 
        3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 3306*MW2^2*MZ2^3 - 
        1115*MW2*MZ2^4 + 145*MZ2^5)*B0i[bb0, 0, 0, MT2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
     (3*MW2*MZ2*(20480*MW2^7 - 55808*MW2^6*MZ2 + 16384*MW2^5*MZ2^2 - 
        16*MW2^4*(64*MH2 - 5441*MZ2)*MZ2^2 + 24*MW2^3*(104*MH2 - 5029*MZ2)*
         MZ2^3 + 2*MW2*(485*MH2 - 8751*MZ2)*MZ2^5 + 
        5*MZ2^6*(-29*MH2 + 349*MZ2) + 16*MW2^2*MZ2^4*(-146*MH2 + 4225*MZ2))*
       SW2*B0i[bb0, 0, 0, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
     (3*MZ2*(4096*MW2^8 - 5120*MW2^6*MZ2^2 + 1024*MW2^5*(MH2 - 3*MZ2)*MZ2^2 - 
        8*MW2^4*(312*MH2 - 989*MZ2)*MZ2^3 + 16*MW2^3*(146*MH2 - 83*MZ2)*
         MZ2^4 - 195*MZ2^8 - 2*MW2^2*MZ2^5*(485*MH2 + 1331*MZ2) + 
        MW2*MZ2^6*(145*MH2 + 1344*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
      (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
        4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*
       B0i[bb0, MW2, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
     (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
        4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*
       B0i[bb0, MW2, MH2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (3*MZ2*(49152*MW2^8 - 99328*MW2^7*MZ2 - 23808*MW2^6*MZ2^2 + 
        225184*MW2^5*MZ2^3 - 245080*MW2^4*MZ2^4 + 116924*MW2^3*MZ2^5 - 
        24394*MW2^2*MZ2^6 + 1205*MW2*MZ2^7 + 145*MZ2^8)*
       B0i[bb0, MW2, MW2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
        4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*
       B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (3*MW2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
        1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, MZ2, MT2, MT2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (3*MW2*(-24576*MW2^8 + 31232*MW2^7*MZ2 + 44544*MW2^6*MZ2^2 - 
        95504*MW2^5*MZ2^3 + 42368*MW2^4*MZ2^4 + 13400*MW2^3*MZ2^5 - 
        13684*MW2^2*MZ2^6 + 2075*MW2*MZ2^7 + 145*MZ2^8)*
       B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (18*MW2^3*MZ2^2*(1024*MW2^5 - 448*MW2^4*MZ2 - 2656*MW2^3*MZ2^2 + 
        3702*MW2^2*MZ2^3 - 1795*MW2*MZ2^4 + 290*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (3*MW2*(MW2^2 - MZ2^2)^2*(1024*MW2^5 - 512*MW2^4*MZ2 - 
        2560*MW2^3*MZ2^2 + 3712*MW2^2*MZ2^3 - 1862*MW2*MZ2^4 + 315*MZ2^5)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (2048*MW2^6*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 9*Ceu[1, 1, 2, 2] - 3*Ceu[2, 2, 2, 2] - 
        3*Ceu[3, 3, 2, 2] - 3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] - 
        3*Cld[1, 1, 3, 3] - 3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
        6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 
        3*Clq1[1, 1, 1, 1] + 6*Clq1[1, 1, 2, 2] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq1[2, 2, 2, 2] + 3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 
        12*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 2, 2] - 
        3*Clq3[3, 3, 2, 2] + 6*Clu[1, 1, 1, 1] + 3*Clu[1, 1, 2, 2] - 
        3*Clu[2, 2, 2, 2] - 3*Clu[3, 3, 2, 2] + 3*Cqd1[2, 2, 1, 1] + 
        3*Cqd1[2, 2, 2, 2] + 3*Cqd1[2, 2, 3, 3] - 3*Cqe[1, 1, 1, 1] + 
        3*Cqe[2, 2, 2, 2] + 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] - 
        6*Cqq1[1, 1, 2, 2] - 4*Cqq1[1, 2, 2, 1] - 10*Cqq1[2, 2, 2, 2] + 
        6*Cqq1[2, 2, 3, 3] - 18*Cqq3[1, 1, 2, 2] - 18*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2] + 3*Cqu1[1, 1, 2, 2] - 
        6*Cqu1[2, 2, 1, 1] - 3*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] - 
        3*Cud1[2, 2, 1, 1] - 3*Cud1[2, 2, 2, 2] - 3*Cud1[2, 2, 3, 3] + 
        12*Cuu[1, 1, 2, 2] + 4*Cuu[1, 2, 2, 1] + 16*Cuu[2, 2, 2, 2]) + 
      15*MZ2^6*(34*Ced[1, 1, 1, 1] + 34*Ced[1, 1, 2, 2] + 
        34*Ced[1, 1, 3, 3] + 136*Cee[1, 1, 1, 1] + 136*Cee[1, 1, 2, 2] + 
        136*Cee[1, 1, 3, 3] - 68*Ceu[1, 1, 1, 1] - 80*Ceu[1, 1, 2, 2] - 
        12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 2, 2] - 68*Cld[1, 1, 1, 1] - 
        68*Cld[1, 1, 2, 2] - 68*Cld[1, 1, 3, 3] - 34*Cle[1, 1, 1, 1] - 
        68*Cle[1, 1, 2, 2] - 68*Cle[1, 1, 3, 3] + 34*Cle[2, 2, 1, 1] + 
        34*Cle[3, 3, 1, 1] - 204*Cll[1, 1, 1, 1] - 136*Cll[1, 1, 2, 2] - 
        136*Cll[1, 1, 3, 3] - 68*Cll[1, 3, 3, 1] + 68*Clq1[1, 1, 1, 1] + 
        116*Clq1[1, 1, 2, 2] + 34*Clq1[1, 1, 3, 3] + 48*Clq1[2, 2, 2, 2] + 
        48*Clq1[3, 3, 2, 2] + 34*Clq3[1, 1, 3, 3] + 136*Clu[1, 1, 1, 1] + 
        124*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 2, 2] - 12*Clu[3, 3, 2, 2] + 
        48*Cqd1[2, 2, 1, 1] + 48*Cqd1[2, 2, 2, 2] + 48*Cqd1[2, 2, 3, 3] - 
        34*Cqe[1, 1, 1, 1] + 14*Cqe[2, 2, 1, 1] + 48*Cqe[2, 2, 2, 2] + 
        48*Cqe[2, 2, 3, 3] - 17*Cqe[3, 3, 1, 1] - 96*Cqq1[1, 1, 2, 2] - 
        16*Cqq1[1, 2, 2, 1] - 112*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] - 
        48*Cqq3[1, 2, 2, 1] - 48*Cqq3[2, 2, 2, 2] + 48*Cqq3[2, 2, 3, 3] - 
        32*Cqq3[2, 3, 3, 2] + 12*Cqu1[1, 1, 2, 2] - 96*Cqu1[2, 2, 1, 1] - 
        84*Cqu1[2, 2, 2, 2] + 6*Cqu1[3, 3, 2, 2] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 48*Cuu[1, 1, 2, 2] + 
        16*Cuu[1, 2, 2, 1] + 64*Cuu[2, 2, 2, 2]) - 
      768*MW2^5*MZ2*(31*Ced[1, 1, 1, 1] + 31*Ced[1, 1, 2, 2] + 
        31*Ced[1, 1, 3, 3] + 124*Cee[1, 1, 1, 1] + 124*Cee[1, 1, 2, 2] + 
        124*Cee[1, 1, 3, 3] - 62*Ceu[1, 1, 1, 1] - 92*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 2, 2] - 35*Cld[1, 1, 1, 1] - 
        35*Cld[1, 1, 2, 2] - 35*Cld[1, 1, 3, 3] - 4*Cle[1, 1, 1, 1] - 
        35*Cle[1, 1, 2, 2] - 35*Cle[1, 1, 3, 3] + 31*Cle[2, 2, 1, 1] + 
        31*Cle[3, 3, 1, 1] - 132*Cll[1, 1, 1, 1] - 70*Cll[1, 1, 2, 2] - 
        70*Cll[1, 1, 3, 3] - 62*Cll[1, 3, 3, 1] + 35*Clq1[1, 1, 1, 1] + 
        71*Clq1[1, 1, 2, 2] - 23*Clq1[1, 1, 3, 3] + 36*Clq1[2, 2, 2, 2] + 
        36*Clq1[3, 3, 2, 2] - 81*Clq3[1, 1, 1, 1] - 109*Clq3[1, 1, 2, 2] - 
        23*Clq3[1, 1, 3, 3] - 28*Clq3[2, 2, 2, 2] - 28*Clq3[3, 3, 2, 2] + 
        70*Clu[1, 1, 1, 1] + 40*Clu[1, 1, 2, 2] - 30*Clu[2, 2, 2, 2] - 
        30*Clu[3, 3, 2, 2] + 36*Cqd1[2, 2, 1, 1] + 36*Cqd1[2, 2, 2, 2] + 
        36*Cqd1[2, 2, 3, 3] - 31*Cqe[1, 1, 1, 1] + 5*Cqe[2, 2, 1, 1] + 
        36*Cqe[2, 2, 2, 2] + 36*Cqe[2, 2, 3, 3] + 19*Cqe[3, 3, 1, 1] - 
        72*Cqq1[1, 1, 2, 2] - 40*Cqq1[1, 2, 2, 1] - 112*Cqq1[2, 2, 2, 2] + 
        48*Cqq1[2, 2, 3, 3] - 168*Cqq3[1, 1, 2, 2] - 8*Cqq3[1, 2, 2, 1] - 
        176*Cqq3[2, 2, 2, 2] - 48*Cqq3[2, 2, 3, 3] + 32*Cqq3[2, 3, 3, 2] + 
        30*Cqu1[1, 1, 2, 2] - 72*Cqu1[2, 2, 1, 1] - 42*Cqu1[2, 2, 2, 2] - 
        18*Cqu1[3, 3, 2, 2] - 30*Cud1[2, 2, 1, 1] - 30*Cud1[2, 2, 2, 2] - 
        30*Cud1[2, 2, 3, 3] + 120*Cuu[1, 1, 2, 2] + 40*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 128*MW2^4*MZ2^2*(303*Ced[1, 1, 1, 1] + 
        303*Ced[1, 1, 2, 2] + 303*Ced[1, 1, 3, 3] + 1212*Cee[1, 1, 1, 1] + 
        1212*Cee[1, 1, 2, 2] + 1212*Cee[1, 1, 3, 3] - 606*Ceu[1, 1, 1, 1] - 
        879*Ceu[1, 1, 2, 2] - 273*Ceu[2, 2, 2, 2] - 273*Ceu[3, 3, 2, 2] - 
        384*Cld[1, 1, 1, 1] - 384*Cld[1, 1, 2, 2] - 384*Cld[1, 1, 3, 3] - 
        81*Cle[1, 1, 1, 1] - 384*Cle[1, 1, 2, 2] - 384*Cle[1, 1, 3, 3] + 
        303*Cle[2, 2, 1, 1] + 303*Cle[3, 3, 1, 1] - 1374*Cll[1, 1, 1, 1] - 
        768*Cll[1, 1, 2, 2] - 768*Cll[1, 1, 3, 3] - 606*Cll[1, 3, 3, 1] + 
        384*Clq1[1, 1, 1, 1] + 783*Clq1[1, 1, 2, 2] - 141*Clq1[1, 1, 3, 3] + 
        399*Clq1[2, 2, 2, 2] + 399*Clq1[3, 3, 2, 2] - 666*Clq3[1, 1, 1, 1] - 
        897*Clq3[1, 1, 2, 2] - 141*Clq3[1, 1, 3, 3] - 231*Clq3[2, 2, 2, 2] - 
        231*Clq3[3, 3, 2, 2] + 768*Clu[1, 1, 1, 1] + 495*Clu[1, 1, 2, 2] - 
        273*Clu[2, 2, 2, 2] - 273*Clu[3, 3, 2, 2] + 399*Cqd1[2, 2, 1, 1] + 
        399*Cqd1[2, 2, 2, 2] + 399*Cqd1[2, 2, 3, 3] - 303*Cqe[1, 1, 1, 1] + 
        96*Cqe[2, 2, 1, 1] + 399*Cqe[2, 2, 2, 2] + 399*Cqe[2, 2, 3, 3] + 
        96*Cqe[3, 3, 1, 1] - 798*Cqq1[1, 1, 2, 2] - 364*Cqq1[1, 2, 2, 1] - 
        1162*Cqq1[2, 2, 2, 2] + 294*Cqq1[2, 2, 3, 3] - 
        1386*Cqq3[1, 1, 2, 2] - 168*Cqq3[1, 2, 2, 1] - 
        1554*Cqq3[2, 2, 2, 2] - 294*Cqq3[2, 2, 3, 3] + 196*Cqq3[2, 3, 3, 2] + 
        273*Cqu1[1, 1, 2, 2] - 798*Cqu1[2, 2, 1, 1] - 525*Cqu1[2, 2, 2, 2] - 
        75*Cqu1[3, 3, 2, 2] - 273*Cud1[2, 2, 1, 1] - 273*Cud1[2, 2, 2, 2] - 
        273*Cud1[2, 2, 3, 3] + 1092*Cuu[1, 1, 2, 2] + 364*Cuu[1, 2, 2, 1] + 
        1456*Cuu[2, 2, 2, 2]) + 12*MW2^2*MZ2^4*(1420*Ced[1, 1, 1, 1] + 
        1420*Ced[1, 1, 2, 2] + 1420*Ced[1, 1, 3, 3] + 5680*Cee[1, 1, 1, 1] + 
        5680*Cee[1, 1, 2, 2] + 5680*Cee[1, 1, 3, 3] - 2840*Ceu[1, 1, 1, 1] - 
        3776*Ceu[1, 1, 2, 2] - 936*Ceu[2, 2, 2, 2] - 936*Ceu[3, 3, 2, 2] - 
        2249*Cld[1, 1, 1, 1] - 2249*Cld[1, 1, 2, 2] - 2249*Cld[1, 1, 3, 3] - 
        829*Cle[1, 1, 1, 1] - 2249*Cle[1, 1, 2, 2] - 2249*Cle[1, 1, 3, 3] + 
        1420*Cle[2, 2, 1, 1] + 1420*Cle[3, 3, 1, 1] - 7338*Cll[1, 1, 1, 1] - 
        4498*Cll[1, 1, 2, 2] - 4498*Cll[1, 1, 3, 3] - 2840*Cll[1, 3, 3, 1] + 
        2249*Clq1[1, 1, 1, 1] + 4421*Clq1[1, 1, 2, 2] + 
        238*Clq1[1, 1, 3, 3] + 2172*Clq1[2, 2, 2, 2] + 
        2172*Clq1[3, 3, 2, 2] - 1773*Clq3[1, 1, 1, 1] - 
        2297*Clq3[1, 1, 2, 2] + 238*Clq3[1, 1, 3, 3] - 524*Clq3[2, 2, 2, 2] - 
        524*Clq3[3, 3, 2, 2] + 4498*Clu[1, 1, 1, 1] + 3562*Clu[1, 1, 2, 2] - 
        936*Clu[2, 2, 2, 2] - 936*Clu[3, 3, 2, 2] + 2172*Cqd1[2, 2, 1, 1] + 
        2172*Cqd1[2, 2, 2, 2] + 2172*Cqd1[2, 2, 3, 3] - 
        1420*Cqe[1, 1, 1, 1] + 752*Cqe[2, 2, 1, 1] + 2172*Cqe[2, 2, 2, 2] + 
        2172*Cqe[2, 2, 3, 3] - 203*Cqe[3, 3, 1, 1] - 4344*Cqq1[1, 1, 2, 2] - 
        1248*Cqq1[1, 2, 2, 1] - 5592*Cqq1[2, 2, 2, 2] - 
        600*Cqq1[2, 2, 3, 3] - 3144*Cqq3[1, 1, 2, 2] - 
        1648*Cqq3[1, 2, 2, 1] - 4792*Cqq3[2, 2, 2, 2] + 
        600*Cqq3[2, 2, 3, 3] - 400*Cqq3[2, 3, 3, 2] + 936*Cqu1[1, 1, 2, 2] - 
        4344*Cqu1[2, 2, 1, 1] - 3408*Cqu1[2, 2, 2, 2] + 
        204*Cqu1[3, 3, 2, 2] - 936*Cud1[2, 2, 1, 1] - 936*Cud1[2, 2, 2, 2] - 
        936*Cud1[2, 2, 3, 3] + 3744*Cuu[1, 1, 2, 2] + 1248*Cuu[1, 2, 2, 1] + 
        4992*Cuu[2, 2, 2, 2]) - 2*MW2*MZ2^5*(2283*Ced[1, 1, 1, 1] + 
        2283*Ced[1, 1, 2, 2] + 2283*Ced[1, 1, 3, 3] + 9132*Cee[1, 1, 1, 1] + 
        9132*Cee[1, 1, 2, 2] + 9132*Cee[1, 1, 3, 3] - 4566*Ceu[1, 1, 1, 1] - 
        5712*Ceu[1, 1, 2, 2] - 1146*Ceu[2, 2, 2, 2] - 1146*Ceu[3, 3, 2, 2] - 
        4056*Cld[1, 1, 1, 1] - 4056*Cld[1, 1, 2, 2] - 4056*Cld[1, 1, 3, 3] - 
        1773*Cle[1, 1, 1, 1] - 4056*Cle[1, 1, 2, 2] - 4056*Cle[1, 1, 3, 3] + 
        2283*Cle[2, 2, 1, 1] + 2283*Cle[3, 3, 1, 1] - 12678*Cll[1, 1, 1, 1] - 
        8112*Cll[1, 1, 2, 2] - 8112*Cll[1, 1, 3, 3] - 4566*Cll[1, 3, 3, 1] + 
        4056*Clq1[1, 1, 1, 1] + 7560*Clq1[1, 1, 2, 2] + 
        1263*Clq1[1, 1, 3, 3] + 3504*Clq1[2, 2, 2, 2] + 
        3504*Clq1[3, 3, 2, 2] - 1530*Clq3[1, 1, 1, 1] - 
        1890*Clq3[1, 1, 2, 2] + 1263*Clq3[1, 1, 3, 3] - 
        360*Clq3[2, 2, 2, 2] - 360*Clq3[3, 3, 2, 2] + 8112*Clu[1, 1, 1, 1] + 
        6966*Clu[1, 1, 2, 2] - 1146*Clu[2, 2, 2, 2] - 1146*Clu[3, 3, 2, 2] + 
        3504*Cqd1[2, 2, 1, 1] + 3504*Cqd1[2, 2, 2, 2] + 
        3504*Cqd1[2, 2, 3, 3] - 2283*Cqe[1, 1, 1, 1] + 1221*Cqe[2, 2, 1, 1] + 
        3504*Cqe[2, 2, 2, 2] + 3504*Cqe[2, 2, 3, 3] - 759*Cqe[3, 3, 1, 1] - 
        7008*Cqq1[1, 1, 2, 2] - 1528*Cqq1[1, 2, 2, 1] - 
        8536*Cqq1[2, 2, 2, 2] - 2424*Cqq1[2, 2, 3, 3] - 
        2160*Cqq3[1, 1, 2, 2] - 3144*Cqq3[1, 2, 2, 1] - 
        5304*Cqq3[2, 2, 2, 2] + 2424*Cqq3[2, 2, 3, 3] - 
        1616*Cqq3[2, 3, 3, 2] + 1146*Cqu1[1, 1, 2, 2] - 
        7008*Cqu1[2, 2, 1, 1] - 5862*Cqu1[2, 2, 2, 2] + 
        438*Cqu1[3, 3, 2, 2] - 1146*Cud1[2, 2, 1, 1] - 
        1146*Cud1[2, 2, 2, 2] - 1146*Cud1[2, 2, 3, 3] + 
        4584*Cuu[1, 1, 2, 2] + 1528*Cuu[1, 2, 2, 1] + 6112*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2^3*(4263*Ced[1, 1, 1, 1] + 4263*Ced[1, 1, 2, 2] + 
        4263*Ced[1, 1, 3, 3] + 17052*Cee[1, 1, 1, 1] + 
        17052*Cee[1, 1, 2, 2] + 17052*Cee[1, 1, 3, 3] - 
        8526*Ceu[1, 1, 1, 1] - 11922*Ceu[1, 1, 2, 2] - 3396*Ceu[2, 2, 2, 2] - 
        3396*Ceu[3, 3, 2, 2] - 6039*Cld[1, 1, 1, 1] - 6039*Cld[1, 1, 2, 2] - 
        6039*Cld[1, 1, 3, 3] - 1776*Cle[1, 1, 1, 1] - 6039*Cle[1, 1, 2, 2] - 
        6039*Cle[1, 1, 3, 3] + 4263*Cle[2, 2, 1, 1] + 4263*Cle[3, 3, 1, 1] - 
        20604*Cll[1, 1, 1, 1] - 12078*Cll[1, 1, 2, 2] - 
        12078*Cll[1, 1, 3, 3] - 8526*Cll[1, 3, 3, 1] + 
        6039*Clq1[1, 1, 1, 1] + 12207*Clq1[1, 1, 2, 2] - 
        711*Clq1[1, 1, 3, 3] + 6168*Clq1[2, 2, 2, 2] + 
        6168*Clq1[3, 3, 2, 2] - 7461*Clq3[1, 1, 1, 1] - 
        9933*Clq3[1, 1, 2, 2] - 711*Clq3[1, 1, 3, 3] - 
        2472*Clq3[2, 2, 2, 2] - 2472*Clq3[3, 3, 2, 2] + 
        12078*Clu[1, 1, 1, 1] + 8682*Clu[1, 1, 2, 2] - 3396*Clu[2, 2, 2, 2] - 
        3396*Clu[3, 3, 2, 2] + 6168*Cqd1[2, 2, 1, 1] + 
        6168*Cqd1[2, 2, 2, 2] + 6168*Cqd1[2, 2, 3, 3] - 
        4263*Cqe[1, 1, 1, 1] + 1905*Cqe[2, 2, 1, 1] + 6168*Cqe[2, 2, 2, 2] + 
        6168*Cqe[2, 2, 3, 3] + 303*Cqe[3, 3, 1, 1] - 12336*Cqq1[1, 1, 2, 2] - 
        4528*Cqq1[1, 2, 2, 1] - 16864*Cqq1[2, 2, 2, 2] + 
        1248*Cqq1[2, 2, 3, 3] - 14832*Cqq3[1, 1, 2, 2] - 
        3696*Cqq3[1, 2, 2, 1] - 18528*Cqq3[2, 2, 2, 2] - 
        1248*Cqq3[2, 2, 3, 3] + 832*Cqq3[2, 3, 3, 2] + 
        3396*Cqu1[1, 1, 2, 2] - 12336*Cqu1[2, 2, 1, 1] - 
        8940*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 2, 2] - 3396*Cud1[2, 2, 1, 1] - 
        3396*Cud1[2, 2, 2, 2] - 3396*Cud1[2, 2, 3, 3] + 
        13584*Cuu[1, 1, 2, 2] + 4528*Cuu[1, 2, 2, 1] + 
        18112*Cuu[2, 2, 2, 2])))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (MZ2^2*SW2*(-16*MW2^3*MZ2^3*(MZ2*(4263*Ced[1, 1, 1, 1] + 
          4263*Ced[1, 1, 2, 2] + 4263*Ced[1, 1, 3, 3] + 
          4263*Cee[1, 1, 1, 1] + 4263*Cee[1, 1, 2, 2] + 
          4263*Cee[1, 1, 3, 3] - 8526*Ceu[1, 1, 1, 1] - 
          11922*Ceu[1, 1, 2, 2] + 4263*Ceu[1, 1, 3, 3] - 
          3396*Ceu[2, 2, 2, 2] - 3396*Ceu[3, 3, 2, 2] - 
          6039*Cld[1, 1, 1, 1] - 6039*Cld[1, 1, 2, 2] - 
          6039*Cld[1, 1, 3, 3] - 1776*Cle[1, 1, 1, 1] - 
          6039*Cle[1, 1, 2, 2] - 6039*Cle[1, 1, 3, 3] + 
          4263*Cle[2, 2, 1, 1] + 4263*Cle[3, 3, 1, 1] - 
          7815*Cll[1, 1, 1, 1] - 12078*Cll[1, 1, 2, 2] - 
          12078*Cll[1, 1, 3, 3] + 4263*Cll[1, 3, 3, 1] + 
          6039*Clq1[1, 1, 1, 1] + 12207*Clq1[1, 1, 2, 2] - 
          4086*Clq1[1, 1, 3, 3] + 6168*Clq1[2, 2, 2, 2] + 
          6168*Clq1[3, 3, 2, 2] - 7461*Clq3[1, 1, 1, 1] - 
          9933*Clq3[1, 1, 2, 2] + 2664*Clq3[1, 1, 3, 3] - 
          2472*Clq3[2, 2, 2, 2] - 2472*Clq3[3, 3, 2, 2] + 
          12078*Clu[1, 1, 1, 1] + 8682*Clu[1, 1, 2, 2] - 
          6039*Clu[1, 1, 3, 3] - 3396*Clu[2, 2, 2, 2] - 
          3396*Clu[3, 3, 2, 2] + 6168*Cqd1[2, 2, 1, 1] + 
          6168*Cqd1[2, 2, 2, 2] + 6168*Cqd1[2, 2, 3, 3] - 
          4263*Cqe[1, 1, 1, 1] + 1905*Cqe[2, 2, 1, 1] + 
          6168*Cqe[2, 2, 2, 2] + 6168*Cqe[2, 2, 3, 3] + 
          2586*Cqe[3, 3, 1, 1] - 12336*Cqq1[1, 1, 2, 2] + 
          2264*Cqq1[1, 2, 2, 1] - 10072*Cqq1[2, 2, 2, 2] + 
          8040*Cqq1[2, 2, 3, 3] + 9056*Cqq1[2, 3, 3, 2] - 
          14832*Cqq3[1, 1, 2, 2] + 1848*Cqq3[1, 2, 2, 1] - 
          12984*Cqq3[2, 2, 2, 2] + 5544*Cqq3[2, 2, 3, 3] + 
          8640*Cqq3[2, 3, 3, 2] + 3396*Cqu1[1, 1, 2, 2] - 
          12336*Cqu1[2, 2, 1, 1] - 8940*Cqu1[2, 2, 2, 2] + 
          6168*Cqu1[2, 2, 3, 3] - 1716*Cqu1[3, 3, 2, 2] - 
          3396*Cud1[2, 2, 1, 1] - 3396*Cud1[2, 2, 2, 2] - 
          3396*Cud1[2, 2, 3, 3] + 13584*Cuu[1, 1, 2, 2] - 
          2264*Cuu[1, 2, 2, 1] + 11320*Cuu[2, 2, 2, 2] - 
          6792*Cuu[2, 2, 3, 3] - 9056*Cuu[2, 3, 3, 2]) - 
        6*MT2*(4263*Ceu[1, 1, 3, 3] - 3375*Clq1[1, 1, 3, 3] + 
          3375*Clq3[1, 1, 3, 3] - 6039*Clu[1, 1, 3, 3] + 
          2283*Cqe[3, 3, 1, 1] + 6792*Cqq1[2, 2, 3, 3] - 
          508*Cqq1[2, 3, 3, 2] + 6792*Cqq3[2, 2, 3, 3] - 
          508*Cqq3[2, 3, 3, 2] + 6168*Cqu1[2, 2, 3, 3] - 
          1704*Cqu1[3, 3, 2, 2] - 6792*Cuu[2, 2, 3, 3] - 
          3956*Cuu[2, 3, 3, 2])) - 2*MW2*MZ2^5*
       (MZ2*(4566*Ced[1, 1, 1, 1] + 4566*Ced[1, 1, 2, 2] + 
          4566*Ced[1, 1, 3, 3] + 4566*Cee[1, 1, 1, 1] + 
          4566*Cee[1, 1, 2, 2] + 4566*Cee[1, 1, 3, 3] - 
          9132*Ceu[1, 1, 1, 1] - 11424*Ceu[1, 1, 2, 2] + 
          4566*Ceu[1, 1, 3, 3] - 2292*Ceu[2, 2, 2, 2] - 
          2292*Ceu[3, 3, 2, 2] - 8112*Cld[1, 1, 1, 1] - 
          8112*Cld[1, 1, 2, 2] - 8112*Cld[1, 1, 3, 3] - 
          3546*Cle[1, 1, 1, 1] - 8112*Cle[1, 1, 2, 2] - 
          8112*Cle[1, 1, 3, 3] + 4566*Cle[2, 2, 1, 1] + 
          4566*Cle[3, 3, 1, 1] - 11658*Cll[1, 1, 1, 1] - 
          16224*Cll[1, 1, 2, 2] - 16224*Cll[1, 1, 3, 3] + 
          4566*Cll[1, 3, 3, 1] + 8112*Clq1[1, 1, 1, 1] + 
          15120*Clq1[1, 1, 2, 2] - 267*Clq1[1, 1, 3, 3] + 
          7008*Clq1[2, 2, 2, 2] + 7008*Clq1[3, 3, 2, 2] - 
          3060*Clq3[1, 1, 1, 1] - 3780*Clq3[1, 1, 2, 2] + 
          5319*Clq3[1, 1, 3, 3] - 720*Clq3[2, 2, 2, 2] - 
          720*Clq3[3, 3, 2, 2] + 16224*Clu[1, 1, 1, 1] + 
          13932*Clu[1, 1, 2, 2] - 8112*Clu[1, 1, 3, 3] - 
          2292*Clu[2, 2, 2, 2] - 2292*Clu[3, 3, 2, 2] + 
          7008*Cqd1[2, 2, 1, 1] + 7008*Cqd1[2, 2, 2, 2] + 
          7008*Cqd1[2, 2, 3, 3] - 4566*Cqe[1, 1, 1, 1] + 
          2442*Cqe[2, 2, 1, 1] + 7008*Cqe[2, 2, 2, 2] + 
          7008*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] - 14016*Cqq1[1, 1, 2, 2] + 
          1528*Cqq1[1, 2, 2, 1] - 12488*Cqq1[2, 2, 2, 2] - 
          264*Cqq1[2, 2, 3, 3] + 6112*Cqq1[2, 3, 3, 2] - 
          4320*Cqq3[1, 1, 2, 2] + 3144*Cqq3[1, 2, 2, 1] - 
          1176*Cqq3[2, 2, 2, 2] + 9432*Cqq3[2, 2, 3, 3] + 
          7728*Cqq3[2, 3, 3, 2] + 2292*Cqu1[1, 1, 2, 2] - 
          14016*Cqu1[2, 2, 1, 1] - 11724*Cqu1[2, 2, 2, 2] + 
          7008*Cqu1[2, 2, 3, 3] + 168*Cqu1[3, 3, 2, 2] - 
          2292*Cud1[2, 2, 1, 1] - 2292*Cud1[2, 2, 2, 2] - 
          2292*Cud1[2, 2, 3, 3] + 9168*Cuu[1, 1, 2, 2] - 
          1528*Cuu[1, 2, 2, 1] + 7640*Cuu[2, 2, 2, 2] - 
          4584*Cuu[2, 2, 3, 3] - 6112*Cuu[2, 3, 3, 2]) - 
        6*MT2*(4566*Ceu[1, 1, 3, 3] - 2793*Clq1[1, 1, 3, 3] + 
          2793*Clq3[1, 1, 3, 3] - 8112*Clu[1, 1, 3, 3] + 
          1524*Cqe[3, 3, 1, 1] + 4584*Cqq1[2, 2, 3, 3] - 
          3188*Cqq1[2, 3, 3, 2] + 4584*Cqq3[2, 2, 3, 3] - 
          3188*Cqq3[2, 3, 3, 2] + 7008*Cqu1[2, 2, 3, 3] - 
          708*Cqu1[3, 3, 2, 2] - 4584*Cuu[2, 2, 3, 3] - 
          3112*Cuu[2, 3, 3, 2])) + 12*MW2^2*MZ2^4*
       (MZ2*(2840*Ced[1, 1, 1, 1] + 2840*Ced[1, 1, 2, 2] + 
          2840*Ced[1, 1, 3, 3] + 2840*Cee[1, 1, 1, 1] + 
          2840*Cee[1, 1, 2, 2] + 2840*Cee[1, 1, 3, 3] - 
          5680*Ceu[1, 1, 1, 1] - 7552*Ceu[1, 1, 2, 2] + 
          2840*Ceu[1, 1, 3, 3] - 1872*Ceu[2, 2, 2, 2] - 
          1872*Ceu[3, 3, 2, 2] - 4498*Cld[1, 1, 1, 1] - 
          4498*Cld[1, 1, 2, 2] - 4498*Cld[1, 1, 3, 3] - 
          1658*Cle[1, 1, 1, 1] - 4498*Cle[1, 1, 2, 2] - 
          4498*Cle[1, 1, 3, 3] + 2840*Cle[2, 2, 1, 1] + 
          2840*Cle[3, 3, 1, 1] - 6156*Cll[1, 1, 1, 1] - 
          8996*Cll[1, 1, 2, 2] - 8996*Cll[1, 1, 3, 3] + 
          2840*Cll[1, 3, 3, 1] + 4498*Clq1[1, 1, 1, 1] + 
          8842*Clq1[1, 1, 2, 2] - 1535*Clq1[1, 1, 3, 3] + 
          4344*Clq1[2, 2, 2, 2] + 4344*Clq1[3, 3, 2, 2] - 
          3546*Clq3[1, 1, 1, 1] - 4594*Clq3[1, 1, 2, 2] + 
          2487*Clq3[1, 1, 3, 3] - 1048*Clq3[2, 2, 2, 2] - 
          1048*Clq3[3, 3, 2, 2] + 8996*Clu[1, 1, 1, 1] + 
          7124*Clu[1, 1, 2, 2] - 4498*Clu[1, 1, 3, 3] - 
          1872*Clu[2, 2, 2, 2] - 1872*Clu[3, 3, 2, 2] + 
          4344*Cqd1[2, 2, 1, 1] + 4344*Cqd1[2, 2, 2, 2] + 
          4344*Cqd1[2, 2, 3, 3] - 2840*Cqe[1, 1, 1, 1] + 
          1504*Cqe[2, 2, 1, 1] + 4344*Cqe[2, 2, 2, 2] + 
          4344*Cqe[2, 2, 3, 3] + 811*Cqe[3, 3, 1, 1] - 
          8688*Cqq1[1, 1, 2, 2] + 1248*Cqq1[1, 2, 2, 1] - 
          7440*Cqq1[2, 2, 2, 2] + 2544*Cqq1[2, 2, 3, 3] + 
          4992*Cqq1[2, 3, 3, 2] - 6288*Cqq3[1, 1, 2, 2] + 
          1648*Cqq3[1, 2, 2, 1] - 4640*Cqq3[2, 2, 2, 2] + 
          4944*Cqq3[2, 2, 3, 3] + 5392*Cqq3[2, 3, 3, 2] + 
          1872*Cqu1[1, 1, 2, 2] - 8688*Cqu1[2, 2, 1, 1] - 
          6816*Cqu1[2, 2, 2, 2] + 4344*Cqu1[2, 2, 3, 3] - 
          324*Cqu1[3, 3, 2, 2] - 1872*Cud1[2, 2, 1, 1] - 
          1872*Cud1[2, 2, 2, 2] - 1872*Cud1[2, 2, 3, 3] + 
          7488*Cuu[1, 1, 2, 2] - 1248*Cuu[1, 2, 2, 1] + 
          6240*Cuu[2, 2, 2, 2] - 3744*Cuu[2, 2, 3, 3] - 
          4992*Cuu[2, 3, 3, 2]) - 6*MT2*(2840*Ceu[1, 1, 3, 3] - 
          2011*Clq1[1, 1, 3, 3] + 2011*Clq3[1, 1, 3, 3] - 
          4498*Clu[1, 1, 3, 3] + 1217*Cqe[3, 3, 1, 1] + 
          3744*Cqq1[2, 2, 3, 3] - 1224*Cqq1[2, 3, 3, 2] + 
          3744*Cqq3[2, 2, 3, 3] - 1224*Cqq3[2, 3, 3, 2] + 
          4344*Cqu1[2, 2, 3, 3] - 732*Cqu1[3, 3, 2, 2] - 
          3744*Cuu[2, 2, 3, 3] - 2388*Cuu[2, 3, 3, 2])) + 
      128*MW2^4*MZ2^2*(MZ2*(606*Ced[1, 1, 1, 1] + 606*Ced[1, 1, 2, 2] + 
          606*Ced[1, 1, 3, 3] + 606*Cee[1, 1, 1, 1] + 606*Cee[1, 1, 2, 2] + 
          606*Cee[1, 1, 3, 3] - 1212*Ceu[1, 1, 1, 1] - 1758*Ceu[1, 1, 2, 2] + 
          606*Ceu[1, 1, 3, 3] - 546*Ceu[2, 2, 2, 2] - 546*Ceu[3, 3, 2, 2] - 
          768*Cld[1, 1, 1, 1] - 768*Cld[1, 1, 2, 2] - 768*Cld[1, 1, 3, 3] - 
          162*Cle[1, 1, 1, 1] - 768*Cle[1, 1, 2, 2] - 768*Cle[1, 1, 3, 3] + 
          606*Cle[2, 2, 1, 1] + 606*Cle[3, 3, 1, 1] - 930*Cll[1, 1, 1, 1] - 
          1536*Cll[1, 1, 2, 2] - 1536*Cll[1, 1, 3, 3] + 606*Cll[1, 3, 3, 1] + 
          768*Clq1[1, 1, 1, 1] + 1566*Clq1[1, 1, 2, 2] - 
          807*Clq1[1, 1, 3, 3] + 798*Clq1[2, 2, 2, 2] + 
          798*Clq1[3, 3, 2, 2] - 1332*Clq3[1, 1, 1, 1] - 
          1794*Clq3[1, 1, 2, 2] + 243*Clq3[1, 1, 3, 3] - 
          462*Clq3[2, 2, 2, 2] - 462*Clq3[3, 3, 2, 2] + 
          1536*Clu[1, 1, 1, 1] + 990*Clu[1, 1, 2, 2] - 768*Clu[1, 1, 3, 3] - 
          546*Clu[2, 2, 2, 2] - 546*Clu[3, 3, 2, 2] + 798*Cqd1[2, 2, 1, 1] + 
          798*Cqd1[2, 2, 2, 2] + 798*Cqd1[2, 2, 3, 3] - 606*Cqe[1, 1, 1, 1] + 
          192*Cqe[2, 2, 1, 1] + 798*Cqe[2, 2, 2, 2] + 798*Cqe[2, 2, 3, 3] + 
          591*Cqe[3, 3, 1, 1] - 1596*Cqq1[1, 1, 2, 2] + 
          364*Cqq1[1, 2, 2, 1] - 1232*Cqq1[2, 2, 2, 2] + 
          1680*Cqq1[2, 2, 3, 3] + 1456*Cqq1[2, 3, 3, 2] - 
          2772*Cqq3[1, 1, 2, 2] + 168*Cqq3[1, 2, 2, 1] - 
          2604*Cqq3[2, 2, 2, 2] + 504*Cqq3[2, 2, 3, 3] + 
          1260*Cqq3[2, 3, 3, 2] + 546*Cqu1[1, 1, 2, 2] - 
          1596*Cqu1[2, 2, 1, 1] - 1050*Cqu1[2, 2, 2, 2] + 
          798*Cqu1[2, 2, 3, 3] - 498*Cqu1[3, 3, 2, 2] - 
          546*Cud1[2, 2, 1, 1] - 546*Cud1[2, 2, 2, 2] - 
          546*Cud1[2, 2, 3, 3] + 2184*Cuu[1, 1, 2, 2] - 364*Cuu[1, 2, 2, 1] + 
          1820*Cuu[2, 2, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 
          1456*Cuu[2, 3, 3, 2]) - 6*MT2*(606*Ceu[1, 1, 3, 3] - 
          525*Clq1[1, 1, 3, 3] + 525*Clq3[1, 1, 3, 3] - 768*Clu[1, 1, 3, 3] + 
          399*Cqe[3, 3, 1, 1] + 1092*Cqq1[2, 2, 3, 3] + 
          112*Cqq1[2, 3, 3, 2] + 1092*Cqq3[2, 2, 3, 3] + 
          112*Cqq3[2, 3, 3, 2] + 798*Cqu1[2, 2, 3, 3] - 
          348*Cqu1[3, 3, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 
          562*Cuu[2, 3, 3, 2])) + 15*MZ2^6*
       (MZ2*(68*Ced[1, 1, 1, 1] + 68*Ced[1, 1, 2, 2] + 68*Ced[1, 1, 3, 3] + 
          68*Cee[1, 1, 1, 1] + 68*Cee[1, 1, 2, 2] + 68*Cee[1, 1, 3, 3] - 
          136*Ceu[1, 1, 1, 1] - 160*Ceu[1, 1, 2, 2] + 68*Ceu[1, 1, 3, 3] - 
          24*Ceu[2, 2, 2, 2] - 24*Ceu[3, 3, 2, 2] - 136*Cld[1, 1, 1, 1] - 
          136*Cld[1, 1, 2, 2] - 136*Cld[1, 1, 3, 3] - 68*Cle[1, 1, 1, 1] - 
          136*Cle[1, 1, 2, 2] - 136*Cle[1, 1, 3, 3] + 68*Cle[2, 2, 1, 1] + 
          68*Cle[3, 3, 1, 1] - 204*Cll[1, 1, 1, 1] - 272*Cll[1, 1, 2, 2] - 
          272*Cll[1, 1, 3, 3] + 68*Cll[1, 3, 3, 1] + 136*Clq1[1, 1, 1, 1] + 
          232*Clq1[1, 1, 2, 2] + 34*Clq1[1, 1, 3, 3] + 96*Clq1[2, 2, 2, 2] + 
          96*Clq1[3, 3, 2, 2] + 102*Clq3[1, 1, 3, 3] + 272*Clu[1, 1, 1, 1] + 
          248*Clu[1, 1, 2, 2] - 136*Clu[1, 1, 3, 3] - 24*Clu[2, 2, 2, 2] - 
          24*Clu[3, 3, 2, 2] + 96*Cqd1[2, 2, 1, 1] + 96*Cqd1[2, 2, 2, 2] + 
          96*Cqd1[2, 2, 3, 3] - 68*Cqe[1, 1, 1, 1] + 28*Cqe[2, 2, 1, 1] + 
          96*Cqe[2, 2, 2, 2] + 96*Cqe[2, 2, 3, 3] - 17*Cqe[3, 3, 1, 1] - 
          192*Cqq1[1, 1, 2, 2] + 16*Cqq1[1, 2, 2, 1] - 176*Cqq1[2, 2, 2, 2] - 
          48*Cqq1[2, 2, 3, 3] + 64*Cqq1[2, 3, 3, 2] + 48*Cqq3[1, 2, 2, 1] + 
          48*Cqq3[2, 2, 2, 2] + 144*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] + 
          24*Cqu1[1, 1, 2, 2] - 192*Cqu1[2, 2, 1, 1] - 168*Cqu1[2, 2, 2, 2] + 
          96*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 2, 2] - 24*Cud1[2, 2, 1, 1] - 
          24*Cud1[2, 2, 2, 2] - 24*Cud1[2, 2, 3, 3] + 96*Cuu[1, 1, 2, 2] - 
          16*Cuu[1, 2, 2, 1] + 80*Cuu[2, 2, 2, 2] - 48*Cuu[2, 2, 3, 3] - 
          64*Cuu[2, 3, 3, 2]) - 6*MT2*(68*Ceu[1, 1, 3, 3] - 
          34*Clq1[1, 1, 3, 3] + 34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 
          17*Cqe[3, 3, 1, 1] + 48*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] + 
          48*Cqq3[2, 2, 3, 3] - 56*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 2, 2] - 48*Cuu[2, 2, 3, 3] - 34*Cuu[2, 3, 3, 2])) - 
      1536*MW2^5*MZ2*(MZ2*(31*Ced[1, 1, 1, 1] + 31*Ced[1, 1, 2, 2] + 
          31*Ced[1, 1, 3, 3] + 31*Cee[1, 1, 1, 1] + 31*Cee[1, 1, 2, 2] + 
          31*Cee[1, 1, 3, 3] - 62*Ceu[1, 1, 1, 1] - 92*Ceu[1, 1, 2, 2] + 
          31*Ceu[1, 1, 3, 3] - 30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 2, 2] - 
          35*Cld[1, 1, 1, 1] - 35*Cld[1, 1, 2, 2] - 35*Cld[1, 1, 3, 3] - 
          4*Cle[1, 1, 1, 1] - 35*Cle[1, 1, 2, 2] - 35*Cle[1, 1, 3, 3] + 
          31*Cle[2, 2, 1, 1] + 31*Cle[3, 3, 1, 1] - 39*Cll[1, 1, 1, 1] - 
          70*Cll[1, 1, 2, 2] - 70*Cll[1, 1, 3, 3] + 31*Cll[1, 3, 3, 1] + 
          35*Clq1[1, 1, 1, 1] + 71*Clq1[1, 1, 2, 2] - 52*Clq1[1, 1, 3, 3] + 
          36*Clq1[2, 2, 2, 2] + 36*Clq1[3, 3, 2, 2] - 81*Clq3[1, 1, 1, 1] - 
          109*Clq3[1, 1, 2, 2] + 6*Clq3[1, 1, 3, 3] - 28*Clq3[2, 2, 2, 2] - 
          28*Clq3[3, 3, 2, 2] + 70*Clu[1, 1, 1, 1] + 40*Clu[1, 1, 2, 2] - 
          35*Clu[1, 1, 3, 3] - 30*Clu[2, 2, 2, 2] - 30*Clu[3, 3, 2, 2] + 
          36*Cqd1[2, 2, 1, 1] + 36*Cqd1[2, 2, 2, 2] + 36*Cqd1[2, 2, 3, 3] - 
          31*Cqe[1, 1, 1, 1] + 5*Cqe[2, 2, 1, 1] + 36*Cqe[2, 2, 2, 2] + 
          36*Cqe[2, 2, 3, 3] + 44*Cqe[3, 3, 1, 1] - 72*Cqq1[1, 1, 2, 2] + 
          20*Cqq1[1, 2, 2, 1] - 52*Cqq1[2, 2, 2, 2] + 108*Cqq1[2, 2, 3, 3] + 
          80*Cqq1[2, 3, 3, 2] - 168*Cqq3[1, 1, 2, 2] + 4*Cqq3[1, 2, 2, 1] - 
          164*Cqq3[2, 2, 2, 2] + 12*Cqq3[2, 2, 3, 3] + 64*Cqq3[2, 3, 3, 2] + 
          30*Cqu1[1, 1, 2, 2] - 72*Cqu1[2, 2, 1, 1] - 42*Cqu1[2, 2, 2, 2] + 
          36*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 2, 2] - 30*Cud1[2, 2, 1, 1] - 
          30*Cud1[2, 2, 2, 2] - 30*Cud1[2, 2, 3, 3] + 120*Cuu[1, 1, 2, 2] - 
          20*Cuu[1, 2, 2, 1] + 100*Cuu[2, 2, 2, 2] - 60*Cuu[2, 2, 3, 3] - 
          80*Cuu[2, 3, 3, 2]) - 6*MT2*(31*Ceu[1, 1, 3, 3] - 
          29*Clq1[1, 1, 3, 3] + 29*Clq3[1, 1, 3, 3] - 35*Clu[1, 1, 3, 3] + 
          25*Cqe[3, 3, 1, 1] + 60*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 
          60*Cqq3[2, 2, 3, 3] + 14*Cqq3[2, 3, 3, 2] + 36*Cqu1[2, 2, 3, 3] - 
          24*Cqu1[3, 3, 2, 2] - 60*Cuu[2, 2, 3, 3] - 26*Cuu[2, 3, 3, 2])) + 
      4096*MW2^6*(MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 
          3*Ced[1, 1, 3, 3] + 3*Cee[1, 1, 1, 1] + 3*Cee[1, 1, 2, 2] + 
          3*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 9*Ceu[1, 1, 2, 2] + 
          3*Ceu[1, 1, 3, 3] - 3*Ceu[2, 2, 2, 2] - 3*Ceu[3, 3, 2, 2] - 
          3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] - 3*Cld[1, 1, 3, 3] - 
          3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
          3*Cle[3, 3, 1, 1] - 3*Cll[1, 1, 1, 1] - 6*Cll[1, 1, 2, 2] - 
          6*Cll[1, 1, 3, 3] + 3*Cll[1, 3, 3, 1] + 3*Clq1[1, 1, 1, 1] + 
          6*Clq1[1, 1, 2, 2] - 6*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 2, 2] + 
          3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] - 
          3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] + 6*Clu[1, 1, 1, 1] + 
          3*Clu[1, 1, 2, 2] - 3*Clu[1, 1, 3, 3] - 3*Clu[2, 2, 2, 2] - 
          3*Clu[3, 3, 2, 2] + 3*Cqd1[2, 2, 1, 1] + 3*Cqd1[2, 2, 2, 2] + 
          3*Cqd1[2, 2, 3, 3] - 3*Cqe[1, 1, 1, 1] + 3*Cqe[2, 2, 2, 2] + 
          3*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] - 6*Cqq1[1, 1, 2, 2] + 
          2*Cqq1[1, 2, 2, 1] - 4*Cqq1[2, 2, 2, 2] + 12*Cqq1[2, 2, 3, 3] + 
          8*Cqq1[2, 3, 3, 2] - 18*Cqq3[1, 1, 2, 2] - 18*Cqq3[2, 2, 2, 2] + 
          6*Cqq3[2, 3, 3, 2] + 3*Cqu1[1, 1, 2, 2] - 6*Cqu1[2, 2, 1, 1] - 
          3*Cqu1[2, 2, 2, 2] + 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
          3*Cud1[2, 2, 1, 1] - 3*Cud1[2, 2, 2, 2] - 3*Cud1[2, 2, 3, 3] + 
          12*Cuu[1, 1, 2, 2] - 2*Cuu[1, 2, 2, 1] + 10*Cuu[2, 2, 2, 2] - 
          6*Cuu[2, 2, 3, 3] - 8*Cuu[2, 3, 3, 2]) - 
        6*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 
          3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 6*Cqq1[2, 2, 3, 3] + 
          2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 
          3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 
          2*Cuu[2, 3, 3, 2]))))/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (-16*MW2^3*MZ2^3*(4263*Ceu[1, 1, 3, 3] - 3375*Clq1[1, 1, 3, 3] + 
        3375*Clq3[1, 1, 3, 3] - 6039*Clu[1, 1, 3, 3] + 2283*Cqe[3, 3, 1, 1] + 
        6792*Cqq1[2, 2, 3, 3] + 2264*Cqq1[2, 3, 3, 2] + 
        6792*Cqq3[2, 2, 3, 3] + 2264*Cqq3[2, 3, 3, 2] + 
        6168*Cqu1[2, 2, 3, 3] - 1704*Cqu1[3, 3, 2, 2] - 
        6792*Cuu[2, 2, 3, 3] - 2264*Cuu[2, 3, 3, 2]) - 
      2*MW2*MZ2^5*(4566*Ceu[1, 1, 3, 3] - 2793*Clq1[1, 1, 3, 3] + 
        2793*Clq3[1, 1, 3, 3] - 8112*Clu[1, 1, 3, 3] + 1524*Cqe[3, 3, 1, 1] + 
        4584*Cqq1[2, 2, 3, 3] + 1528*Cqq1[2, 3, 3, 2] + 
        4584*Cqq3[2, 2, 3, 3] + 1528*Cqq3[2, 3, 3, 2] + 
        7008*Cqu1[2, 2, 3, 3] - 708*Cqu1[3, 3, 2, 2] - 4584*Cuu[2, 2, 3, 3] - 
        1528*Cuu[2, 3, 3, 2]) + 12*MW2^2*MZ2^4*(2840*Ceu[1, 1, 3, 3] - 
        2011*Clq1[1, 1, 3, 3] + 2011*Clq3[1, 1, 3, 3] - 
        4498*Clu[1, 1, 3, 3] + 1217*Cqe[3, 3, 1, 1] + 3744*Cqq1[2, 2, 3, 3] + 
        1248*Cqq1[2, 3, 3, 2] + 3744*Cqq3[2, 2, 3, 3] + 
        1248*Cqq3[2, 3, 3, 2] + 4344*Cqu1[2, 2, 3, 3] - 
        732*Cqu1[3, 3, 2, 2] - 3744*Cuu[2, 2, 3, 3] - 1248*Cuu[2, 3, 3, 2]) + 
      128*MW2^4*MZ2^2*(606*Ceu[1, 1, 3, 3] - 525*Clq1[1, 1, 3, 3] + 
        525*Clq3[1, 1, 3, 3] - 768*Clu[1, 1, 3, 3] + 399*Cqe[3, 3, 1, 1] + 
        1092*Cqq1[2, 2, 3, 3] + 364*Cqq1[2, 3, 3, 2] + 
        1092*Cqq3[2, 2, 3, 3] + 364*Cqq3[2, 3, 3, 2] + 798*Cqu1[2, 2, 3, 3] - 
        348*Cqu1[3, 3, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 364*Cuu[2, 3, 3, 2]) - 
      1536*MW2^5*MZ2*(31*Ceu[1, 1, 3, 3] - 29*Clq1[1, 1, 3, 3] + 
        29*Clq3[1, 1, 3, 3] - 35*Clu[1, 1, 3, 3] + 25*Cqe[3, 3, 1, 1] + 
        60*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] + 60*Cqq3[2, 2, 3, 3] + 
        20*Cqq3[2, 3, 3, 2] + 36*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 2, 2] - 
        60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) + 
      15*MZ2^6*(68*Ceu[1, 1, 3, 3] - 34*Clq1[1, 1, 3, 3] + 
        34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 17*Cqe[3, 3, 1, 1] + 
        48*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] + 48*Cqq3[2, 2, 3, 3] + 
        16*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
        48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
      4096*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
        2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
        6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(-16*MW2^3*MZ2^3*(4263*Ceu[1, 1, 3, 3] - 3375*Clq1[1, 1, 3, 3] + 
          3375*Clq3[1, 1, 3, 3] - 6039*Clu[1, 1, 3, 3] + 
          2283*Cqe[3, 3, 1, 1] + 6792*Cqq1[2, 2, 3, 3] + 
          2264*Cqq1[2, 3, 3, 2] + 6792*Cqq3[2, 2, 3, 3] + 
          2264*Cqq3[2, 3, 3, 2] + 6168*Cqu1[2, 2, 3, 3] - 
          1704*Cqu1[3, 3, 2, 2] - 6792*Cuu[2, 2, 3, 3] - 
          2264*Cuu[2, 3, 3, 2]) - 2*MW2*MZ2^5*(4566*Ceu[1, 1, 3, 3] - 
          2793*Clq1[1, 1, 3, 3] + 2793*Clq3[1, 1, 3, 3] - 
          8112*Clu[1, 1, 3, 3] + 1524*Cqe[3, 3, 1, 1] + 
          4584*Cqq1[2, 2, 3, 3] + 1528*Cqq1[2, 3, 3, 2] + 
          4584*Cqq3[2, 2, 3, 3] + 1528*Cqq3[2, 3, 3, 2] + 
          7008*Cqu1[2, 2, 3, 3] - 708*Cqu1[3, 3, 2, 2] - 
          4584*Cuu[2, 2, 3, 3] - 1528*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^4*(2840*Ceu[1, 1, 3, 3] - 2011*Clq1[1, 1, 3, 3] + 
          2011*Clq3[1, 1, 3, 3] - 4498*Clu[1, 1, 3, 3] + 
          1217*Cqe[3, 3, 1, 1] + 3744*Cqq1[2, 2, 3, 3] + 
          1248*Cqq1[2, 3, 3, 2] + 3744*Cqq3[2, 2, 3, 3] + 
          1248*Cqq3[2, 3, 3, 2] + 4344*Cqu1[2, 2, 3, 3] - 
          732*Cqu1[3, 3, 2, 2] - 3744*Cuu[2, 2, 3, 3] - 
          1248*Cuu[2, 3, 3, 2]) + 128*MW2^4*MZ2^2*(606*Ceu[1, 1, 3, 3] - 
          525*Clq1[1, 1, 3, 3] + 525*Clq3[1, 1, 3, 3] - 768*Clu[1, 1, 3, 3] + 
          399*Cqe[3, 3, 1, 1] + 1092*Cqq1[2, 2, 3, 3] + 
          364*Cqq1[2, 3, 3, 2] + 1092*Cqq3[2, 2, 3, 3] + 
          364*Cqq3[2, 3, 3, 2] + 798*Cqu1[2, 2, 3, 3] - 
          348*Cqu1[3, 3, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 
          364*Cuu[2, 3, 3, 2]) - 1536*MW2^5*MZ2*(31*Ceu[1, 1, 3, 3] - 
          29*Clq1[1, 1, 3, 3] + 29*Clq3[1, 1, 3, 3] - 35*Clu[1, 1, 3, 3] + 
          25*Cqe[3, 3, 1, 1] + 60*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] + 
          60*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 36*Cqu1[2, 2, 3, 3] - 
          24*Cqu1[3, 3, 2, 2] - 60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) + 
        15*MZ2^6*(68*Ceu[1, 1, 3, 3] - 34*Clq1[1, 1, 3, 3] + 
          34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 17*Cqe[3, 3, 1, 1] + 
          48*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] + 48*Cqq3[2, 2, 3, 3] + 
          16*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
          48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
        4096*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
          6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])) + 
      MT2*(-32*MW2^3*MZ2^3*(1293*Ceu[1, 1, 3, 3] - 7371*Clq1[1, 1, 3, 3] + 
          7371*Clq3[1, 1, 3, 3] - 2043*Clu[1, 1, 3, 3] + 
          5253*Cqe[3, 3, 1, 1] + 15108*Cqq1[2, 2, 3, 3] + 
          5036*Cqq1[2, 3, 3, 2] + 15108*Cqq3[2, 2, 3, 3] + 
          5036*Cqq3[2, 3, 3, 2] + 2010*Cqu1[2, 2, 3, 3] - 
          4242*Cqu1[3, 3, 2, 2] - 1716*Cuu[2, 2, 3, 3] - 
          572*Cuu[2, 3, 3, 2]) + 128*MW2^4*MZ2^2*(591*Ceu[1, 1, 3, 3] - 
          1779*Clq1[1, 1, 3, 3] + 1779*Clq3[1, 1, 3, 3] - 
          807*Clu[1, 1, 3, 3] + 1419*Cqe[3, 3, 1, 1] + 
          3696*Cqq1[2, 2, 3, 3] + 1232*Cqq1[2, 3, 3, 2] + 
          3696*Cqq3[2, 2, 3, 3] + 1232*Cqq3[2, 3, 3, 2] + 
          840*Cqu1[2, 2, 3, 3] - 1290*Cqu1[3, 3, 2, 2] - 
          996*Cuu[2, 2, 3, 3] - 332*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^4*(811*Ceu[1, 1, 3, 3] - 11483*Clq1[1, 1, 3, 3] + 
          11483*Clq3[1, 1, 3, 3] - 1535*Clu[1, 1, 3, 3] + 
          7303*Cqe[3, 3, 1, 1] + 22320*Cqq1[2, 2, 3, 3] + 
          7440*Cqq1[2, 3, 3, 2] + 22320*Cqq3[2, 2, 3, 3] + 
          7440*Cqq3[2, 3, 3, 2] + 1272*Cqu1[2, 2, 3, 3] - 
          4884*Cqu1[3, 3, 2, 2] - 648*Cuu[2, 2, 3, 3] - 
          216*Cuu[2, 3, 3, 2]) - 3072*MW2^5*MZ2*(22*Ceu[1, 1, 3, 3] - 
          38*Clq1[1, 1, 3, 3] + 38*Clq3[1, 1, 3, 3] - 26*Clu[1, 1, 3, 3] + 
          34*Cqe[3, 3, 1, 1] + 78*Cqq1[2, 2, 3, 3] + 26*Cqq1[2, 3, 3, 2] + 
          78*Cqq3[2, 2, 3, 3] + 26*Cqq3[2, 3, 3, 2] + 27*Cqu1[2, 2, 3, 3] - 
          33*Cqu1[3, 3, 2, 2] - 42*Cuu[2, 2, 3, 3] - 14*Cuu[2, 3, 3, 2]) - 
        15*MZ2^6*(17*Ceu[1, 1, 3, 3] + 374*Clq1[1, 1, 3, 3] - 
          374*Clq3[1, 1, 3, 3] - 34*Clu[1, 1, 3, 3] - 187*Cqe[3, 3, 1, 1] - 
          528*Cqq1[2, 2, 3, 3] - 176*Cqq1[2, 3, 3, 2] - 
          528*Cqq3[2, 2, 3, 3] - 176*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 2, 2] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
        8192*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
          6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] - 21543*Clq1[1, 1, 3, 3] + 
          21543*Clq3[1, 1, 3, 3] - 267*Clu[1, 1, 3, 3] + 
          12174*Cqe[3, 3, 1, 1] + 37464*Cqq1[2, 2, 3, 3] + 
          12488*Cqq1[2, 3, 3, 2] + 37464*Cqq3[2, 2, 3, 3] + 
          12488*Cqq3[2, 3, 3, 2] - 132*Cqu1[2, 2, 3, 3] - 
          6168*Cqu1[3, 3, 2, 2] + 336*Cuu[2, 2, 3, 3] + 
          112*Cuu[2, 3, 3, 2]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-27*Sqrt[2]*MT*MT2*MW*MZ2^2*(-1024*MW2^5 + 3520*MW2^4*MZ2 - 
      4832*MW2^3*MZ2^2 + 3306*MW2^2*MZ2^3 - 1115*MW2*MZ2^4 + 145*MZ2^5)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (27*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
      4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9*MT*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*(1536*MW2^6*MZ*CuB[3, 3] - 
      725*MW*MZ2^6*SW*CuW[3, 3] + 6*MW2^2*MZ2^4*
       (MZ*(262 + 253*SW2)*CuB[3, 3] - 3725*MW*SW*CuW[3, 3]) - 
      16*MW2^3*MZ2^3*(3*MZ*(103 + 72*SW2)*CuB[3, 3] - 2386*MW*SW*CuW[3, 3]) - 
      5*MW2*MZ2^5*(3*MZ*(12 + 17*SW2)*CuB[3, 3] - 1289*MW*SW*CuW[3, 3]) + 
      32*MW2^4*MZ2^2*(3*MZ*(77 + 38*SW2)*CuB[3, 3] - 1018*MW*SW*CuW[3, 3]) - 
      256*MW2^5*MZ2*(3*MZ*(7 + 2*SW2)*CuB[3, 3] - 44*MW*SW*CuW[3, 3])))/
    (Sqrt[2]*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW))


==> anc/AcFB_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) - 
 (MZ2^3*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2)*
   (72*MW2^2 + MW2*MZ2*(786 - 80*Pi^2) + 11*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (12*MW2*MZ2^3*(32*MW2^3 + 16*MW2^2*MZ2 - 42*MW2*MZ2^2 + 
    9*MZ2^3)*SW2^3*B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (12*MW2*MZ2^3*(32*MW2^3 + 16*MW2^2*MZ2 - 42*MW2*MZ2^2 + 9*MZ2^3)*SW2^3*
   B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (24*MW2*MZ2^3*(MW2 + MZ2)^2*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2)*SW2^3*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 CHD*(((4*MW2 - 3*MZ2)*(4*MW2 - MZ2)*MZ2^3*(216*MW2^2 + 
      MW2*MZ2*(894 - 80*Pi^2) + 11*MZ2^2*(-33 + 4*Pi^2))*SW2^3*Class[3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6*MW2*(4*MW2 - MZ2)*MZ2^3*(24*MW2^2 + 2*MW2*MZ2 - 15*MZ2^2)*
     SW2^3*B0i[bb0, 0, 0, MW2]*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6*MW2*MZ2^3*(96*MW2^3 - 16*MW2^2*MZ2 - 62*MW2*MZ2^2 + 15*MZ2^3)*SW2^3*
     B0i[bb0, 0, 0, MZ2]*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12*MW2*MZ2^3*(48*MW2^4 + 16*MW2^3*MZ2 - 39*MW2^2*MZ2^2 - 4*MW2*MZ2^3 + 
      3*MZ2^4)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + 
 CHWB*((MW2*(6*MH2^2*MZ2^2*(MW2 - CW2*MZ2)*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
        4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5) + 
      4*MW2*(688128*MW2^9 - 4*MT2*(MW2 - CW2*MZ2)*(131072*MW2^7 - 
          835584*MW2^6*MZ2 + 2045440*MW2^5*MZ2^2 - 2585152*MW2^4*MZ2^3 + 
          1841744*MW2^3*MZ2^4 - 733630*MW2^2*MZ2^5 + 146405*MW2*MZ2^6 - 
          10295*MZ2^7) + 4096*MW2^8*MZ2*(-2113 + 24*Pi^2 + 204*SW2) + 
        5*MZ2^9*(-76711 + 1044*CW2*Pi^2 + 72967*SW2) + 
        MW2^2*MZ2^7*(-21102199 + Pi^2*(324276 - 266736*SW2) + 16490142*SW2) + 
        256*MW2^7*MZ2^2*(146937 - 33664*SW2 + 24*Pi^2*(-91 + 16*SW2)) - 
        256*MW2^6*MZ2^3*(333671 - 119765*SW2 + 6*Pi^2*(-901 + 300*SW2)) + 
        MW2*MZ2^8*(4321212 - 3754009*SW2 + 60*Pi^2*(-1046 + 959*SW2)) + 
        8*MW2^5*MZ2^4*(14655343 - 7016736*SW2 + 
          24*Pi^2*(-10141 + 4808*SW2)) + 2*MW2^3*MZ2^6*
         (29421413 - 20255702*SW2 + 24*Pi^2*(-19676 + 14119*SW2)) - 
        4*MW2^4*MZ2^5*(25787601 - 15167774*SW2 + 
          12*Pi^2*(-35451 + 21332*SW2))) + 
      MH2*(-688128*MW2^9 + 4*MT2*(MW2 - CW2*MZ2)*(131072*MW2^7 - 
          835584*MW2^6*MZ2 + 2045440*MW2^5*MZ2^2 - 2585152*MW2^4*MZ2^3 + 
          1841744*MW2^3*MZ2^4 - 733630*MW2^2*MZ2^5 + 146405*MW2*MZ2^6 - 
          10295*MZ2^7) - 4096*MW2^8*MZ2*(-2113 + 24*Pi^2 + 204*SW2) - 
        5*MZ2^9*(-76711 + 1044*CW2*Pi^2 + 72967*SW2) + 
        2*MW2^3*MZ2^6*(-29315309 + Pi^2*(472224 - 338856*SW2) + 
          20176358*SW2) - 256*MW2^7*MZ2^2*(146745 - 33664*SW2 + 
          24*Pi^2*(-91 + 16*SW2)) + 256*MW2^6*MZ2^3*(332819 - 119573*SW2 + 
          6*Pi^2*(-901 + 300*SW2)) + MW2*MZ2^8*(-4314252 + 3747049*SW2 - 
          60*Pi^2*(-1046 + 959*SW2)) - 8*MW2^5*MZ2^4*
         (14605231 - 6995616*SW2 + 24*Pi^2*(-10141 + 4808*SW2)) + 
        4*MW2^4*MZ2^5*(25689945 - 15109790*SW2 + 
          12*Pi^2*(-35451 + 21332*SW2)) + MW2^2*MZ2^7*
         (21041719 - 16436622*SW2 + 12*Pi^2*(-27023 + 22228*SW2))))*Class[4])/
    (16*MW*(MH2 - 4*MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (3*MH2*MZ2^2*(MW2 - CW2*MZ2)*(MH2^2*MW2*(2048*MW2^5 + 448*MW2^4*MZ2 - 
        5600*MW2^3*MZ2^2 + 5154*MW2^2*MZ2^3 - 1675*MW2*MZ2^4 + 135*MZ2^5) + 
      MH2^3*(2048*MW2^5 - 3264*MW2^4*MZ2 + 224*MW2^3*MZ2^2 + 
        2582*MW2^2*MZ2^3 - 1821*MW2*MZ2^4 + 375*MZ2^5) + 
      8*MW2^3*(6144*MW2^5 - 1792*MW2^4*MZ2 - 17216*MW2^3*MZ2^2 + 
        23048*MW2^2*MZ2^3 - 11210*MW2*MZ2^4 + 1875*MZ2^5) + 
      MH2*(-53248*MW2^7 + 72448*MW2^6*MZ2 + 8320*MW2^5*MZ2^2 - 
        65976*MW2^4*MZ2^3 + 40796*MW2^3*MZ2^4 - 7680*MW2^2*MZ2^5))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[4])/(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*SW) + (MT2*(MW2 - CW2*MZ2)*(-131072*MW2^8 + 835584*MW2^7*MZ2 - 
      2073088*MW2^6*MZ2^2 + 2610*MT2*MZ2^7 + 5*MW2*MZ2^6*
       (-1755*MT2 + 2842*MZ2) - 112*MW2^4*MZ2^3*(540*MT2 + 17609*MZ2) + 
      128*MW2^5*MZ2^2*(216*MT2 + 20939*MZ2) + 28*MW2^3*MZ2^4*
       (1512*MT2 + 29389*MZ2) - 2*MW2^2*MZ2^5*(1143*MT2 + 88255*MZ2))*
     B0i[bb0, 0, 0, MT2]*Class[4])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (3*MW2*(MH2^3*MZ2^2*(-MW2 + CW2*MZ2)*(3072*MW2^5 - 6720*MW2^4*MZ2 + 
        4704*MW2^3*MZ2^2 - 254*MW2^2*MZ2^3 - 975*MW2*MZ2^4 + 290*MZ2^5) + 
      4*MW2^2*(155648*MW2^9 + MW2^2*MZ2^7*(786389 - 593926*SW2) + 
        16*MW2^6*MZ2^3*(352711 - 123344*SW2) + 10*MZ2^9*(899 - 659*SW2) + 
        2304*MW2^7*MZ2^2*(-793 + 74*SW2) + 512*MW2^8*MZ2*(-195 + 256*SW2) + 
        5*MW2*MZ2^8*(-24425 + 18051*SW2) - 56*MW2^4*MZ2^5*
         (-108571 + 69285*SW2) + 8*MW2^5*MZ2^4*(-973145 + 501422*SW2) + 
        2*MW2^3*MZ2^6*(-1420091 + 1023928*SW2)) + 
      MH2^2*(155648*MW2^9 + 2*MW2^4*MZ2^5*(3052007 - 1942716*SW2) + 
        MW2^2*MZ2^7*(800274 - 605491*SW2) + 16*MW2^6*MZ2^3*
         (351355 - 122768*SW2) + 10*MZ2^9*(899 - 659*SW2) + 
        2304*MW2^7*MZ2^2*(-789 + 74*SW2) + 512*MW2^8*MZ2*(-195 + 256*SW2) + 
        5*MW2*MZ2^8*(-24889 + 18515*SW2) + 8*MW2^5*MZ2^4*
         (-972269 + 499862*SW2) + MW2^3*MZ2^6*(-2870313 + 2066422*SW2)) + 
      MH2*MW2*(-778240*MW2^9 + 5*MW2*MZ2^8*(124097 - 92227*SW2) - 
        2560*MW2^8*MZ2*(-195 + 256*SW2) + 50*MZ2^9*(-899 + 659*SW2) - 
        768*MW2^7*MZ2^2*(-11959 + 1110*SW2) + 136*MW2^4*MZ2^5*
         (-226973 + 144639*SW2) + 5*MW2^2*MZ2^7*(-802521 + 608086*SW2) + 
        16*MW2^6*MZ2^3*(-1778147 + 619792*SW2) - 8*MW2^5*MZ2^4*
         (-4922653 + 2530150*SW2) - 2*MW2^3*MZ2^6*(-7234527 + 5218312*SW2)))*
     B0i[bb0, 0, 0, MW2]*Class[4])/(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*SW) - (3*(16384*MW2^10 - 290*CW2*MZ2^10 + 
      MW2^2*MZ2^7*(MZ2*(76459 - 45854*SW2) + MH2*(1265 - 975*SW2)) + 
      2048*MW2^9*MZ2*(19 + 20*SW2) - 256*MW2^8*MZ2^2*(947 + 232*SW2) + 
      8*MW2^6*MZ2^3*(MZ2*(10489 - 4544*SW2) + 24*MH2*(-51 + 16*SW2)) + 
      256*MW2^7*MZ2^2*(12*MH2 + MZ2*(1133 + 59*SW2)) - 
      MW2^3*MZ2^6*(6*MZ2*(47788 - 23111*SW2) + MH2*(721 + 254*SW2)) + 
      5*MW2*MZ2^8*(-58*CW2*MH2 + MZ2*(-1487 + 1065*SW2)) + 
      2*MW2^4*MZ2^5*(MZ2*(272961 - 104428*SW2) + MH2*(-2479 + 2352*SW2)) + 
      8*MW2^5*MZ2^4*(-84*MH2*(-17 + 10*SW2) + MZ2*(-64344 + 19217*SW2)))*
     B0i[bb0, 0, 0, MZ2]*Class[4])/(8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (3*MW2*MZ2*(MW2 - CW2*MZ2)*(MH2^2*(2048*MW2^5 - 5312*MW2^4*MZ2 + 
        5088*MW2^3*MZ2^2 - 2026*MW2^2*MZ2^3 + 203*MW2*MZ2^4 + 35*MZ2^5) + 
      8*MH2*(1536*MW2^6 - 5696*MW2^5*MZ2 + 8064*MW2^4*MZ2^2 - 
        5198*MW2^3*MZ2^3 + 1123*MW2^2*MZ2^4 + 268*MW2*MZ2^5 - 115*MZ2^6) + 
      12*MZ2*(-2048*MW2^6 + 8960*MW2^5*MZ2 - 14912*MW2^4*MZ2^2 + 
        11912*MW2^3*MZ2^3 - 4370*MW2^2*MZ2^4 + 409*MW2*MZ2^5 + 85*MZ2^6))*
     B0i[bb0, MZ2, MH2, MZ2]*Class[4])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (MW2*(MW2 - CW2*MZ2)*(-3*MZ2^2*(36864*MW2^6 - 118528*MW2^5*MZ2 + 
        155584*MW2^4*MZ2^2 - 104392*MW2^3*MZ2^3 + 36338*MW2^2*MZ2^4 - 
        5805*MW2*MZ2^5 + 290*MZ2^6) + MT2*(131072*MW2^7 - 835584*MW2^6*MZ2 + 
        2100736*MW2^5*MZ2^2 - 2740672*MW2^4*MZ2^3 + 2014544*MW2^3*MZ2^4 - 
        825178*MW2^2*MZ2^5 + 167735*MW2*MZ2^6 - 11600*MZ2^7))*
     B0i[bb0, MZ2, MT2, MT2]*Class[4])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (3*MW2*(MW2 - CW2*MZ2)*(172032*MW2^8 + 61952*MW2^7*MZ2 - 
      912896*MW2^6*MZ2^2 + 1083248*MW2^5*MZ2^3 - 331056*MW2^4*MZ2^4 - 
      157544*MW2^3*MZ2^5 + 110632*MW2^2*MZ2^6 - 14495*MW2*MZ2^7 - 290*MZ2^8)*
     B0i[bb0, MZ2, MW2, MW2]*Class[4])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (9*MW2^3*(MW2 - CW2*MZ2)*(7168*MW2^7 - 18496*MW2^6*MZ2 + 
      2464*MW2^5*MZ2^2 + 41050*MW2^4*MZ2^3 - 60351*MW2^3*MZ2^4 + 
      38735*MW2^2*MZ2^5 - 12020*MW2*MZ2^6 + 1450*MZ2^7)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[4])/
    (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (3*MW2*MZ2^2*(MW2 + MZ2)*SW2*(MW2^3*MZ2^4*(24177 - 16802*SW2) + 
      3*MW2^2*MZ2^5*(2252 - 187*SW2) + 30*MZ2^7*(29 - 21*SW2) + 
      3072*MW2^7*(7 + 2*SW2) - 64*MW2^6*MZ2*(1299 + 64*SW2) - 
      96*MW2^5*MZ2^2*(-1323 + 206*SW2) + MW2*MZ2^6*(-5385 + 2899*SW2) + 
      2*MW2^4*MZ2^3*(-45897 + 16528*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[4])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW)) + 
 CHl3[1, 1]*((-524288*MW2^8*MZ2^3*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (2754560*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (6407680*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (8634112*MW2^5*MZ2^6*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (7376944*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (4094150*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (1441805*MW2^2*MZ2^9*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (294653*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (26758*MZ2^11*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (589824*MW2^9*MZ2^2*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6144*MH2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (110592*MT2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3580928*MW2^8*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (28416*MH2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (511488*MT2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10390272*MW2^7*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (57600*MH2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1036800*MT2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18493568*MW2^6*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (66432*MH2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1195776*MT2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (21888760*MW2^5*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (47058*MH2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (847044*MT2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (17711667*MW2^4*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (81819*MH2*MW2^2*MZ2^8*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (736371*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (19522355*MW2^3*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (40341*MH2*MW2*MZ2^9*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (363069*MT2*MW2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (14119211*MW2^2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (4335*MH2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (39015*MT2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (6080469*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (593011*MZ2^11*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (18432*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (62208*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (85248*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (59688*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (21276*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (3060*MZ2^8*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (384*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1296*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1776*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2487*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1773*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23328*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (31968*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22383*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15957*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (2295*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (294912*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (294912*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1585152*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1585152*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3397632*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3508224*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3255552*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3877632*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (36384*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1584672*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3530220*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1297644*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4364640*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2321820*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5610621*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1590081*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4261233*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1212711*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (909027*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (506943*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (21063*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (45237*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (270336*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (12288*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1118208*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (69120*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1770240*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (172032*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1090752*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (248064*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (259488*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (226980*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (667956*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (270051*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (93912*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (203979*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (349731*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (11169*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (571695*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (4335*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (376839*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (47685*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (384*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1296*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1776*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2487*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1773*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (384*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1296*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1776*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2487*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (1773*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (9216*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (31104*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (42624*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (29844*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (10638*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1530*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (270336*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (983040*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1303296*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (420672*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (842304*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1193940*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (705726*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (209772*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (25602*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHq3[2, 2]*((327680*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (868352*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (8443904*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (14955520*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (5340800*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (10674112*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (4295792*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (308784*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (65924*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (1780*MZ2^11*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (196608*MW2^10*MZ2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (655360*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (6144*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (110592*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (8415232*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (29184*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (525312*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (27158528*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (59712*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1074816*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (45835776*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (68160*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1226880*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (46556480*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (46716*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (840888*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (29409096*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (19086*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (343548*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (11207288*MW2^3*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (8481*MH2*MW2*MZ2^9*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (76329*MT2*MW2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2271319*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (765*MH2*MZ2^10*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (6885*MT2*MZ2^10*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (285713*MW2*MZ2^10*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (28605*MZ2^11*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (18432*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (64512*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (88704*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (59328*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (18864*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (2160*MZ2^8*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (384*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1344*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1848*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1236*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (393*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24192*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33264*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22248*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7074*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (810*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (98304*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (98304*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (540672*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (540672*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1385472*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1496064*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2346240*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2982144*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2955264*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4555392*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2639712*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4941408*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1408536*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3476304*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (231516*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1415952*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (179001*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (240876*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (107565*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (24351*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18000*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (11115*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (196608*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (811008*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (12288*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (989184*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (70656*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (827136*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (177792*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4134720*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (255744*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (6079776*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (229752*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (5178696*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (131604*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2921940*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (46653*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1182600*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (9246*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (362316*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (765*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (78351*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (8415*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (384*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1344*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1848*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1236*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (393*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (45*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (384*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1848*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1236*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (393*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9216*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (32256*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (44352*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (29664*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9432*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1080*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (196608*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (712704*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (829440*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (86784*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1050048*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (872256*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (100584*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (226176*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (124584*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (20160*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHe[1, 1]*((-327680*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (1540096*MW2^8*MZ2^3*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (3088384*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (1090560*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (1688960*MW2^5*MZ2^6*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (21520*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (195090*MW2^3*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (357035*MW2^2*MZ2^9*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (192517*MW2*MZ2^10*SW2*Class[7])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (41089*MZ2^11*SW2*Class[7])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (98304*MW2^10*MZ2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (65536*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (6144*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (110592*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2197504*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (25344*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (456192*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (6416896*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (46464*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (836352*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (8573504*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (48768*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (877824*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (5760584*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (31506*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (567108*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1170287*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (49911*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (449199*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (2049811*MW2^3*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (11169*MH2*MW2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (100521*MT2*MW2*MZ2^9*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3383927*MW2^2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (4335*MH2*MZ2^10*SW2*Class[7])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (39015*MT2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (2028301*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (114801*MZ2^11*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (18432*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (52992*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (63360*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (38952*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (12168*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (1530*MZ2^8*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (384*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1104*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1320*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1623*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (507*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(8*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6912*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19872*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23760*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (14607*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4563*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2295*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (393216*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (393216*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1806336*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1806336*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2952192*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2841600*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (615168*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (48384*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5169696*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6462240*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9380748*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (11094924*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8507916*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9952848*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9351033*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5467224*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3159705*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3709425*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2428827*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1434963*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (101949*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (242913*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (98304*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (638976*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (12288*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1403904*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (62976*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (622848*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (143616*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2802816*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (190464*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (6481296*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (160548*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (7106862*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (175935*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (4765815*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (30540*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (4106043*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (49011*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (2227923*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (4335*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (347667*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (47685*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (384*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1104*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1320*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1623*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (507*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (255*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (384*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1104*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1320*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1623*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (507*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (9216*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (26496*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (31680*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19476*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6084*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (765*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (98304*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (589824*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1207296*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (953088*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (235008*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1099152*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (970854*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (432900*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (201663*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (19533*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2)) + CHl3[2, 2]*((-327680*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (688128*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (5777408*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (9427456*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (3292544*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (6879136*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (3174272*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (310268*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (156008*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (3740*MZ2^11*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (98304*MW2^10*MZ2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (507904*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (5243904*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (16331008*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (27667904*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (29327184*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (20386856*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (9308422*MW2^3*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2683035*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (439732*MW2*MZ2^10*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (30855*MZ2^11*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (98304*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (98304*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (516096*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (516096*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (992256*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (992256*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (486912*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (486912*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1318464*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1318464*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2935104*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2935104*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2910216*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2910216*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1691892*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1691892*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (590700*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (590700*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (114012*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (114012*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9180*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9180*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (98304*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (516096*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (992256*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (486912*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1318464*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2935104*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2910216*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1691892*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (590700*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (114012*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (9180*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (98304*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (466944*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (857088*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (623616*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (207936*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (785184*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (679608*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (299256*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (67848*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6120*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHu[2, 2]*((327680*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (507904*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (2705408*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (1752064*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (352768*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (2776064*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (2197768*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (297896*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (186115*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (10325*MZ2^11*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (434176*MW2^9*MZ2^2*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6144*MH2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (110592*MT2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2662400*MW2^8*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (24576*MH2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (442368*MT2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5384960*MW2^7*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (42432*MH2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (763776*MT2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3247296*MW2^6*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (40656*MH2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (731808*MT2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3884976*MW2^5*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (23100*MH2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (415800*MT2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8291476*MW2^4*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7665*MH2*MW2^2*MZ2^8*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (137970*MT2*MW2^2*MZ2^8*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6402286*MW2^3*MZ2^8*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1347*MH2*MW2*MZ2^9*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (24246*MT2*MW2*MZ2^9*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5131543*MW2^2*MZ2^9*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (765*MH2*MZ2^10*SW2*Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6885*MT2*MZ2^10*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2098665*MW2*MZ2^10*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (42750*MZ2^11*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18432*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
   (50688*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) - 
   (54144*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
   (27360*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) - 
   (6336*MW2*MZ2^7*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + (540*MZ2^8*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (384*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1056*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1128*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (570*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (132*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19008*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (20304*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (10260*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2376*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (405*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (294912*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (294912*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1277952*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1277952*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1766400*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1655808*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (449280*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1002240*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4307520*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5513664*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5763600*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7259184*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3811704*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4959312*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1302264*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1856034*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (164994*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (327210*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (74487*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (14691*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9765*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12645*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (147456*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (12288*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (405504*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (61440*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (144384*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (134016*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1916544*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (166176*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3316224*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (127512*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2946744*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (61530*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1592640*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (18024*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (567363*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (11541*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (285099*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (765*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (49503*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (8415*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (384*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1056*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1128*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (570*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (132*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (45*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (384*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1056*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1128*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (570*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (45*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (9216*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25344*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (27072*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13680*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3168*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (270*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (147456*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (331776*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (82944*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (360576*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (335808*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (17496*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (100332*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (45567*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5805*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHq1[2, 2]*((-327680*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (868352*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (8443904*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (14955520*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (5340800*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (10674112*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (4295792*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (308784*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (65924*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (1780*MZ2^11*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (212992*MW2^9*MZ2^2*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6144*MH2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (110592*MT2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4567040*MW2^8*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (29184*MH2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (525312*MT2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (19644416*MW2^7*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (59712*MH2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1074816*MT2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (39548544*MW2^6*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (68160*MH2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1226880*MT2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (45177216*MW2^5*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (46716*MH2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (840888*MT2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (31005128*MW2^4*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (19086*MH2*MW2^2*MZ2^8*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (343548*MT2*MW2^2*MZ2^8*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12562640*MW2^3*MZ2^8*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8481*MH2*MW2*MZ2^9*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (76329*MT2*MW2*MZ2^9*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2671873*MW2^2*MZ2^9*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (765*MH2*MZ2^10*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6885*MT2*MZ2^10*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (359997*MW2*MZ2^10*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (30645*MZ2^11*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18432*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) - 
   (64512*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
   (88704*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) - 
   (59328*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
   (18864*MW2*MZ2^7*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) - (2160*MZ2^8*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (384*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1344*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1848*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1236*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (393*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (45*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6912*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24192*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33264*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22248*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7074*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (810*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (294912*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (294912*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1720320*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1720320*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3664896*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3554304*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2163456*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1527552*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4848384*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6448512*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (11727072*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (14028768*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (11862744*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (13930512*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6779052*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7963488*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2222475*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2642352*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (373227*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (456441*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (21780*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (28665*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (368640*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (12288*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1511424*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (70656*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1645824*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (177792*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2023104*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (255744*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (7595040*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (229752*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (9583416*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (131604*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (6774300*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (46653*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2916408*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (9246*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (763284*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (765*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (115071*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (8415*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (384*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1344*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1848*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1236*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (393*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (45*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (384*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1848*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1236*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (393*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9216*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (32256*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (44352*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (29664*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9432*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1080*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (368640*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1327104*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1596672*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (176832*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1360512*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1393848*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (600480*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (110088*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4320*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHl1[1, 1]*((327680*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (2588672*MW2^8*MZ2^3*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (8531968*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (15835136*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (18511744*MW2^5*MZ2^6*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (14256080*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (7268422*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (2372609*MW2^2*MZ2^9*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (450661*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (37978*MZ2^11*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (98304*MW2^10*MZ2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (131072*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (6144*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (110592*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (4263936*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (28416*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (511488*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (20375552*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (57600*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1036800*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (43320896*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (66432*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1195776*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (53785656*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (47058*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (847044*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (42426349*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (81819*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (736371*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (43343975*MW2^3*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (40341*MH2*MW2*MZ2^9*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (363069*MT2*MW2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (27884145*MW2^2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (4335*MH2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (39015*MT2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (10282609*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (828291*MZ2^11*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (18432*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (62208*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (85248*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (59688*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (21276*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (3060*MZ2^8*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (384*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1296*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1776*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2487*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1773*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23328*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (31968*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22383*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15957*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (2295*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (393216*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (393216*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2150400*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2150400*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4365312*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4254720*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2509056*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1886976*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5518752*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7067040*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (13592364*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (15824940*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (14428512*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (16471332*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18040731*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (10235595*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (13753299*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7794555*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2977077*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3379161*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (70482*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (320943*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (98304*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (835584*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (12288*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2307072*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (69120*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1997568*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (172032*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2888448*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (248064*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (9641184*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (226980*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (12103596*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (270051*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (8872068*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (203979*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (4075941*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (11169*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2304015*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (4335*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (725679*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (47685*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (384*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1296*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1776*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2487*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1773*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (384*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1296*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1776*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2487*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (1773*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (9216*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (31104*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (42624*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (29844*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (10638*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1530*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (98304*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (786432*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2012160*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2121984*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (219264*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1802784*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2039580*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1073094*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (290148*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (32538*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHl3[Leff, Leff]*((1064960*MW2^8*MZ2^3*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (5421056*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (11935744*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (14778880*MW2^5*MZ2^6*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (11171920*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (5215670*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (1437353*MW2^2*MZ2^9*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (204569*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (10198*MZ2^11*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (196608*MW2^10*MZ2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2408448*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (12288*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (221184*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (10558464*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (57600*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1036800*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (25163008*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (117312*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2111616*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (37041408*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (134592*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2422656*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (35167704*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (93774*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1687932*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (21616819*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (158163*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (1423467*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (16733875*MW2^3*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (74265*MH2*MW2*MZ2^9*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (668385*MT2*MW2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (7619907*MW2^2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (7395*MH2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (66555*MT2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (1770057*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (72631*MZ2^11*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (36864*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (126720*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (173952*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (119016*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (40140*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (5220*MZ2^8*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (768*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2640*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3624*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4959*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3345*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13824*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (47520*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (65232*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (44631*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (30105*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (3915*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (786432*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (786432*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4681728*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4681728*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (11824128*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12045312*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (15828480*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (17086464*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10090272*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (13238688*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1881804*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2652468*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9852648*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5742060*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18876405*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7038537*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (19745157*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8114919*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6033639*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5298699*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (245403*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (915057*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (15300*MH2*MZ2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (15300*MW2*MZ2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (196608*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2015232*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (24576*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (7170048*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (139776*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (12824064*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (349824*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (12324096*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (503808*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4828992*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (456732*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2385804*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (533259*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (4036380*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (390591*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (2159649*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (20415*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1050849*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (7395*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (135117*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (20145*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (768*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2640*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3624*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4959*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3345*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (435*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (768*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2640*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3624*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4959*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (3345*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (435*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (18432*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (63360*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (86976*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (59508*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (20070*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2610*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (196608*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1916928*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6309888*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10430976*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9446400*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4033344*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (385644*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1315638*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (609132*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (113610*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (6120*MZ2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHe[Leff, Leff]*(((2*MW2 - MZ2)*MZ2*(4718592*MW2^9 - 1179648*MW2^8*MZ2 + 
      8192*MW2^7*MZ2^2*(-8103 + 688*Pi^2) - 6144*MW2^6*MZ2^2*
       (48*MH2 + 864*MT2 - 43389*MZ2 + 4552*MZ2*Pi^2) + 
      1024*MW2^5*MZ2^3*(1062*MH2 + 19116*MT2 - 533289*MZ2 + 60016*MZ2*Pi^2) - 
      192*MW2^4*MZ2^4*(9000*MH2 + 162000*MT2 - 3512897*MZ2 + 
        399584*MZ2*Pi^2) - MZ2^8*(22185*MH2 + 399330*MT2 - 6430212*MZ2 + 
        717076*MZ2*Pi^2) - 8*MW2^2*MZ2^6*(93546*MH2 + 1683828*MT2 - 
        29845095*MZ2 + 3328334*MZ2*Pi^2) + 2*MW2*MZ2^7*
       (100305*MH2 + 1805490*MT2 - 30344211*MZ2 + 3365936*MZ2*Pi^2) + 
      8*MW2^3*MZ2^5*(187776*MH2 + 3379968*MT2 - 64546623*MZ2 + 
        7277456*MZ2*Pi^2))*SW2*Class[7])/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (18*MZ2^3*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 
      4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (3*MH2*MZ2^2*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 
      4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*
     (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*B0i[bb0, 0, 0, MH2]*
     Class[7])/(8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (27*MT2*MZ2^3*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 
      4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*SW2*B0i[bb0, 0, 0, MT2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3*(2*MW2 - MZ2)*(MW2*(-524288*MW2^10 + 1523712*MW2^9*MZ2 + 
        823296*MW2^8*MZ2^2 - 9852928*MW2^7*MZ2^3 + 19055744*MW2^6*MZ2^4 - 
        18557264*MW2^5*MZ2^5 + 9967928*MW2^4*MZ2^6 - 2564084*MW2^3*MZ2^7 + 
        3476*MW2^2*MZ2^8 + 141649*MW2*MZ2^9 - 20400*MZ2^10) + 
      MH2*(524288*MW2^10 - 1523712*MW2^9*MZ2 - 528384*MW2^8*MZ2^2 + 
        8470528*MW2^7*MZ2^3 - 16240256*MW2^6*MZ2^4 + 15327056*MW2^5*MZ2^5 - 
        7717352*MW2^4*MZ2^6 + 1615106*MW2^3*MZ2^7 + 219319*MW2^2*MZ2^8 - 
        163834*MW2*MZ2^9 + 20400*MZ2^10))*B0i[bb0, 0, 0, MW2]*Class[7])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*(2*MW2 - MZ2)*(262144*MW2^10 - 1245184*MW2^9*MZ2 + 
      3375104*MW2^8*MZ2^2 + 16384*MW2^7*(2*MH2 - 427*MZ2)*MZ2^2 - 
      2048*MW2^6*(75*MH2 - 5098*MZ2)*MZ2^3 + 64*MW2^5*(4888*MH2 - 161703*MZ2)*
       MZ2^4 - 8*MW2^4*(44864*MH2 - 819553*MZ2)*MZ2^5 + 
      16*MW2^3*(15629*MH2 - 160748*MZ2)*MZ2^6 + MW2*(24755*MH2 - 81356*MZ2)*
       MZ2^8 + 85*MZ2^9*(-29*MH2 + 79*MZ2) + 2*MW2^2*MZ2^7*
       (-52721*MH2 + 299609*MZ2))*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 4276*MW2^2*MZ2^3 - 
      1260*MW2*MZ2^4 + 145*MZ2^5)*SW2*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 
      4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 
      7168*MW2^3*MZ2^2 + 4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3*(MW2^2 - MZ2^2)*(131072*MW2^10 - 622592*MW2^9*MZ2 + 
      1753088*MW2^8*MZ2^2 - 3350528*MW2^7*MZ2^3 + 4161536*MW2^6*MZ2^4 - 
      3220704*MW2^5*MZ2^5 + 1449476*MW2^4*MZ2^6 - 298848*MW2^3*MZ2^7 - 
      16079*MW2^2*MZ2^8 + 17725*MW2*MZ2^9 - 2040*MZ2^10)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2)) + CHl1[Leff, Leff]*
  ((MZ2^2*(4718592*MW2^9 + 5898240*MW2^8*MZ2 - 8192*MW2^7*MZ2^2*
       (-4479 + 1040*Pi^2) + 8*MW2^3*MZ2^5*(187776*MH2 + 3379968*MT2 + 
        31594167*MZ2 - 3972688*MZ2*Pi^2) - 4*MW2^2*MZ2^6*
       (187092*MH2 + 3367656*MT2 + 17709819*MZ2 - 2485964*MZ2*Pi^2) + 
      2*MW2*MZ2^7*(100305*MH2 + 1805490*MT2 + 4304889*MZ2 - 
        777484*MZ2*Pi^2) - 192*MW2^4*MZ2^4*(9000*MH2 + 162000*MT2 + 
        2493469*MZ2 - 299968*MZ2*Pi^2) + 2048*MW2^5*MZ2^3*
       (531*MH2 + 9558*MT2 + 243021*MZ2 - 29608*MZ2*Pi^2) - 
      6144*MW2^6*MZ2^2*(48*MH2 + 864*MT2 + 41643*MZ2 - 5672*MZ2*Pi^2) + 
      MZ2^8*(-22185*MH2 - 399330*MT2 - 158733*MZ2 + 81584*MZ2*Pi^2))*SW2^2*
     Class[7])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18*MZ2^3*(2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 
      6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (3*MH2*MZ2^2*(2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 
      6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*
     (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*B0i[bb0, 0, 0, MH2]*
     Class[7])/(8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (27*MT2*MZ2^3*(2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 
      6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*SW2*B0i[bb0, 0, 0, MT2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3*MZ2*(MW2*(-524288*MW2^10 + 1916928*MW2^9*MZ2 - 430080*MW2^8*MZ2^2 - 
        8863744*MW2^7*MZ2^3 + 20379776*MW2^6*MZ2^4 - 22016912*MW2^5*MZ2^5 + 
        13203776*MW2^4*MZ2^6 - 4164980*MW2^3*MZ2^7 + 419486*MW2^2*MZ2^8 + 
        97279*MW2*MZ2^9 - 20400*MZ2^10) + 
      MH2*(524288*MW2^10 - 1916928*MW2^9*MZ2 + 724992*MW2^8*MZ2^2 + 
        7481344*MW2^7*MZ2^3 - 17564288*MW2^6*MZ2^4 + 18786704*MW2^5*MZ2^5 - 
        10953200*MW2^4*MZ2^6 + 3216002*MW2^3*MZ2^7 - 196691*MW2^2*MZ2^8 - 
        119464*MW2*MZ2^9 + 20400*MZ2^10))*SW2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MZ2*(262144*MW2^10 - 851968*MW2^9*MZ2 + 2121728*MW2^8*MZ2^2 + 
      2048*MW2^7*(16*MH2 - 2933*MZ2)*MZ2^2 - 1024*MW2^6*(150*MH2 - 11489*MZ2)*
       MZ2^3 + 512*MW2^5*(611*MH2 - 26970*MZ2)*MZ2^4 + 
      16*MW2^3*(15629*MH2 - 260804*MZ2)*MZ2^6 - 
      2*MW2^2*(52721*MH2 - 507614*MZ2)*MZ2^7 + MW2*(24755*MH2 - 125726*MZ2)*
       MZ2^8 + 85*MZ2^9*(-29*MH2 + 79*MZ2) + 16*MW2^4*MZ2^5*
       (-22432*MH2 + 612017*MZ2))*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 6612*MW2^2*MZ2^3 + 
      2230*MW2*MZ2^4 - 290*MZ2^5)*SW2*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*(2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 
      6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*(2048*MW2^5 - 7040*MW2^4*MZ2 + 
      9664*MW2^3*MZ2^2 - 6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6*(MW2^2 - MZ2^2)*(32768*MW2^10 - 122880*MW2^9*MZ2 + 
      326656*MW2^8*MZ2^2 - 783104*MW2^7*MZ2^3 + 1297920*MW2^6*MZ2^4 - 
      1325312*MW2^5*MZ2^5 + 803458*MW2^4*MZ2^6 - 264849*MW2^3*MZ2^7 + 
      32218*MW2^2*MZ2^8 + 4145*MW2*MZ2^9 - 1020*MZ2^10)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + Cee[1, 1, 1, 1]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23808*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (38784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34104*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17040*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4566*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 2, 2]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23808*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (38784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34104*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17040*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4566*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 3, 3]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23808*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (38784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34104*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17040*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4566*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 1, 1]*
  ((-4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16128*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (26368*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22888*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11072*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2810*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 2, 2]*
  ((-4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16128*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (26368*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22888*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11072*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2810*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ced[1, 1, 1, 1]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + Ced[1, 1, 2, 2]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + Ced[1, 1, 3, 3]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + Ceu[2, 2, 2, 2]*((1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3840*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5824*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4528*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1872*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[3, 3, 2, 2]*((1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3840*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5824*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4528*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1872*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 3, 3]*
  ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + Ceu[1, 1, 1, 1]*((2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7936*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11368*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5680*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1522*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11904*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17052*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8520*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[1, 1, 2, 2]*((3072*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11776*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18752*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (15896*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7552*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1904*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (200*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17664*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (28128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23844*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11328*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2856*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (300*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 1, 1]*
  ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12288*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (48384*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (79104*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (68664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33216*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8430*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 2, 2]*
  ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12288*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (48384*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (79104*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (68664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33216*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8430*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 3, 3]*
  ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12288*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (48384*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (79104*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (68664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33216*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8430*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 1, 1]*
  ((MZ2^3*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3*MZ2^3*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     B0i[bb0, 0, 0, MZ2]*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ced[Leff, Leff, 2, 2]*
  ((MZ2^3*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3*MZ2^3*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     B0i[bb0, 0, 0, MZ2]*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[1, 1, 3, 3]*((6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23808*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (38784*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (34104*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (17040*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4566*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (510*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23808*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (38784*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34104*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17040*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4566*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16896*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18912*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11904*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (10344*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19392*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2433*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17052*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8520*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (2283*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 3, 3]*((-12288*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (48384*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (79104*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8064*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (68664*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33216*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11444*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8430*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5536*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (870*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6*MT2*MZ2^2*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     B0i[bb0, 0, 0, MT2]*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3*MZ2^2*(2048*MW2^5 - 6016*MW2^4*MZ2 + 7168*MW2^3*MZ2^2 - 
      4276*MW2^2*MZ2^3 + 1260*MW2*MZ2^4 - 145*MZ2^5)*SW2*
     (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + ((1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8192*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8052*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4498*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1352*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 1, 1] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 3, 3] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 1, 1] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 2, 2] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 3, 3] + 
 ((-512*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1728*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2368*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1658*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (591*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (768*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2592*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3552*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2487*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1773*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[1, 1, 1, 1] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 3, 3] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[1, 1, Leff, Leff] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3968*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6464*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5684*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2840*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[2, 2, 1, 1] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[2, 2, Leff, Leff] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3968*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6464*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5684*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2840*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[3, 3, 1, 1] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[3, 3, Leff, Leff] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 1, 1] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 2, 2] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 3, 3] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4992*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9920*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10420*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6156*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1943*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (255*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (43968*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (41208*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22014*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6339*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (765*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 1, 1] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8960*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16384*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16104*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8996*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2704*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (340*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24576*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24156*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13494*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4056*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 2, 2] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8960*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16384*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16104*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8996*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2704*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (340*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24576*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24156*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13494*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4056*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 3, 3] + 
 ((MZ2^2*(9216*MW2^7 + 16*MW2^4*MZ2^3*(38019 - 4312*Pi^2) + 
      30*MZ2^7*(173 - 22*Pi^2) - 256*MW2^6*MZ2*(-267 + 40*Pi^2) + 
      192*MW2^5*MZ2^2*(-1829 + 216*Pi^2) - 6*MW2^2*MZ2^5*
       (-40825 + 4768*Pi^2) + MW2*MZ2^6*(-57315 + 6964*Pi^2) + 
      8*MW2^3*MZ2^4*(-65931 + 7508*Pi^2))*SW2^2)/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (12*MW2*MZ2^3*(32*MW2^3 + 16*MW2^2*MZ2 - 42*MW2*MZ2^2 + 
      9*MZ2^3)*SW2^3*B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3*MZ2^2*(1024*MW2^7 - 2048*MW2^6*MZ2 - 1472*MW2^5*MZ2^2 + 
      7040*MW2^4*MZ2^3 - 7416*MW2^3*MZ2^4 + 3616*MW2^2*MZ2^5 - 
      856*MW2*MZ2^6 + 85*MZ2^7)*SW2^2*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^3*(MW2 + MZ2)^2*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2)*
     SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Class[8]*Cll[1, 2, 2, 1] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3968*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6464*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5684*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2840*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11904*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17052*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8520*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cll[1, 3, 3, 1] + (2048*MW2^6*MZ2^3*SW2*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8064*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13184*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (11444*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5536*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1405*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (145*MZ2^9*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2048*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8064*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13184*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (11444*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5536*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1405*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (145*MZ2^9*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2048*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8064*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13184*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (11444*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5536*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1405*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (145*MZ2^9*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (4096*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (18176*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (33408*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32552*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (17684*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5040*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (580*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (4096*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (18176*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (33408*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32552*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (17684*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5040*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (580*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (4096*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (18176*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (33408*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32552*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (17684*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5040*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (580*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8192*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8052*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4498*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1352*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 1, 1] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 2, 2] + 
 ((-6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22272*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (33600*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6656*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (27000*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8608*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (12066*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5448*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2793*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1535*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (89*MW2*MZ2^8*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22272*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33600*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (27000*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12066*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2793*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4416*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4512*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1422*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (714*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1263*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (29184*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (56928*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11136*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (58968*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16800*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (34449*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13500*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (21543*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (6033*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2805*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (2793*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Clq1[1, 1, 3, 3] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq1[2, 2, 2, 2] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq1[3, 3, 2, 2] + (2048*MW2^6*MZ2^3*SW2*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (9088*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (16704*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16276*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (8842*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2520*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (290*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (2048*MW2^6*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (9088*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (16704*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16276*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (8842*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2520*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (290*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (12288*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (45312*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (4096*MW2^6*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (68544*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13568*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (54168*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (17568*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (23298*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (10808*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5085*MT2*MW2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2807*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MT2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (45*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (145*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3*MT2*MZ2^2*(4096*MW2^6 - 15104*MW2^5*MZ2 + 22848*MW2^4*MZ2^2 - 
    18056*MW2^3*MZ2^3 + 7766*MW2^2*MZ2^4 - 1695*MW2*MZ2^5 + 145*MZ2^6)*SW2*
   B0i[bb0, 0, 0, MT2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (9024*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (9216*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (2670*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1614*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (2475*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (3*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((3072*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10368*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (14208*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9948*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3546*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (510*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (15552*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (21312*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (14922*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5319*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (765*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 1, 1] + 
 ((4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (13952*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (19136*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (13244*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4594*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (630*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (20928*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (28704*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19866*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6891*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (945*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 2, 2] + 
 ((6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (22272*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (33600*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (768*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (27000*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2592*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12066*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3552*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2793*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2487*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (255*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1773*MW2*MZ2^8*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22272*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33600*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (27000*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12066*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2793*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4416*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4512*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1422*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (714*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1263*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (29184*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (56928*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11136*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (58968*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16800*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34449*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13500*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (21543*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (6033*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2805*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (2793*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Clq3[1, 1, 3, 3] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3584*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4928*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3296*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1048*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5376*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4944*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1572*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq3[2, 2, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3584*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4928*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3296*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1048*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5376*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4944*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1572*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq3[3, 3, 2, 2] - (6144*MW2^6*MZ2^3*SW2*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (21120*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (28992*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (19836*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6690*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (870*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (9216*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (31680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (43488*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (29754*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (10035*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (1305*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (21120*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (28992*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (19836*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6690*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (870*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (9216*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (31680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (43488*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (29754*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (10035*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (1305*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (45312*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (68544*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1536*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (54168*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5280*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (23298*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (7248*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5085*MT2*MW2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (4959*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MT2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3345*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MZ2^9*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (45312*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (68544*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (54168*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (23298*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (5085*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (9024*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (9216*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2670*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (1614*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2475*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (59136*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (116064*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (22656*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (119400*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (34272*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (67929*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (27084*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (40275*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (11649*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (4785*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5085*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (435*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((-2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8960*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16384*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16104*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8996*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2704*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (340*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24576*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24156*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13494*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4056*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 1, 1] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5120*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10560*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11576*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7124*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2322*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (310*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (15840*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (17364*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (10686*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3483*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (465*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 2, 2] + 
 ((-6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (26880*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (49152*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (48312*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (26988*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8112*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1020*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (26880*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (49152*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (48312*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (26988*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8112*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1020*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19968*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25824*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13440*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16344*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24576*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4605*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24156*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (267*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (13494*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (4056*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 3, 3] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[2, 2, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[3, 3, 2, 2] + (4096*MW2^6*MZ2^3*SW2*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (18176*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (33408*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (32552*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (17684*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5040*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (580*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (4096*MW2^6*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (18176*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (33408*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (32552*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (17684*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5040*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (580*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (54528*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2048*MW2^6*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (100224*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (9088*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (97656*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16704*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (53052*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (16276*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (15120*MT2*MW2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8842*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1740*MT2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2520*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (290*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (54528*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (100224*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (97656*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (53052*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (15120*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1740*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (40704*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (52704*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32424*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (50112*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8421*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (135*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (26526*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (435*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (7560*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (870*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4608*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8512*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8224*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4344*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1168*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 1, 1] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 2, 2] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 3, 3] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3968*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6464*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5684*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2840*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cqe[1, 1, 1, 1] - 
 (2048*MW2^6*MZ2^3*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (8064*MW2^5*MZ2^4*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (13184*MW2^4*MZ2^5*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (11444*MW2^3*MZ2^6*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5536*MW2^2*MZ2^7*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1405*MW2*MZ2^8*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (145*MZ2^9*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((640*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2048*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2540*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1504*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (407*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (35*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (960*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3810*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2256*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1221*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (105*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cqe[2, 2, 1, 1] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 2, 2] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 3, 3] - (2048*MW2^6*MZ2^3*SW2*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8064*MW2^5*MZ2^4*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (13184*MW2^4*MZ2^5*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (11444*MW2^3*MZ2^6*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5536*MW2^2*MZ2^7*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1405*MW2*MZ2^8*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (145*MZ2^9*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19200*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25536*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5632*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18264*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6304*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7302*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3448*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1524*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (811*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MT2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (85*MZ2^9*SW2*Class[8])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19200*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25536*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18264*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7302*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1524*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3648*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (606*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (609*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (759*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (26112*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45408*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9600*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (42024*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12768*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (21909*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9132*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6087*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3651*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2805*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (762*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cqe[3, 3, 1, 1] - (12288*MT2*MW2^6*MZ2^2*SW2*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (39168*MT2*MW2^5*MZ2^3*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (4096*MW2^6*MZ2^3*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (52032*MT2*MW2^4*MZ2^4*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (11520*MW2^5*MZ2^4*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (36408*MT2*MW2^3*MZ2^5*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (12832*MW2^4*MZ2^5*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (13974*MT2*MW2^2*MZ2^6*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6760*MW2^3*MZ2^6*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2760*MT2*MW2*MZ2^7*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1451*MW2^2*MZ2^7*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MT2*MZ2^8*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (25*MW2*MZ2^8*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (145*MZ2^9*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (39168*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (52032*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (36408*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (13974*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (2760*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (7488*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (6240*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1038*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (1317*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1455*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (52992*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (92640*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (19584*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (84792*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (26016*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (42837*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (18204*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (11265*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (6987*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (4785*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1380*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (435*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9216*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (17024*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16448*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8688*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2336*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (240*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13824*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25536*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24672*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13032*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3504*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (360*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[1, 1, 2, 2] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2560*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11648*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9056*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1248*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (764*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (20*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2048*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11648*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9056*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3744*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (764*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[1, 2, 2, 1] + 
 ((4096*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6656*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (39424*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (40288*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (7440*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6244*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (220*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5120*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (21504*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (37184*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33728*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16776*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4268*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (420*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[2, 2, 2, 2] + 
 ((12288*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (46080*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (69888*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13824*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (54336*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (17920*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22464*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (10720*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4584*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2544*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (360*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (44*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (60*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (46080*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (69888*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (54336*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22464*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4584*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (360*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9216*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9408*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2496*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1800*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1212*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (59904*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (118272*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23040*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120864*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34944*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (66960*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (27168*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18732*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11232*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1980*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2292*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[2, 2, 3, 3] + 
 ((4096*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10752*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8192*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (7168*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (10240*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4064*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (46592*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7344*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (36224*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3188*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4992*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (420*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3056*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15360*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23296*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18112*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7488*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1528*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19968*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2048*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (39424*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7680*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (40288*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11648*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22320*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9056*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6244*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3744*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (660*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (764*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (60*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[2, 3, 3, 2] + 
 ((6144*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (21504*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (29568*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (19776*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6288*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (720*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9216*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (32256*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (44352*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (29664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9432*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1080*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[1, 1, 2, 2] + 
 ((512*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1792*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2464*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1648*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (524*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (60*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5376*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7392*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4944*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1572*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[1, 2, 2, 1] + 
 ((6144*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (20992*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (27776*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (17312*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4640*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (196*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (60*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9216*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33792*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (49728*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (37056*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (14376*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2652*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[2, 2, 2, 2] + 
 ((12288*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (46080*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (69888*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (54336*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5376*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22464*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (7392*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4584*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4944*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (360*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1572*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (180*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (46080*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (69888*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (54336*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22464*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4584*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (360*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9216*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9408*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2496*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1800*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1212*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (59904*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (118272*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23040*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120864*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34944*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (66960*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (27168*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18732*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11232*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1980*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2292*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[2, 2, 3, 3] + 
 ((4096*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10752*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (7168*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4064*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (13440*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7344*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11520*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3188*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5392*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (420*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1288*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15360*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23296*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18112*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7488*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1528*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2048*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6272*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1200*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (808*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (120*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19968*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2048*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (39424*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7680*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (40288*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11648*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22320*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9056*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6244*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3744*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (660*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (764*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (60*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[2, 3, 3, 2] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqu1[1, 1, 2, 2] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9216*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (17024*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16448*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8688*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2336*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (240*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13824*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25536*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24672*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13032*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3504*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (360*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 1, 1] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5376*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11200*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11920*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6816*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1954*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (210*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8064*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16800*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17880*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (10224*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2931*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (315*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 2, 2] + 
 ((6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (27648*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (51072*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (49344*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (26064*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7008*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (720*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (27648*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (51072*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (49344*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (26064*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7008*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (720*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (20736*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (26880*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13824*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16080*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25536*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3816*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24672*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (66*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13032*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (90*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3504*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (360*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 3, 3] + 
 ((-6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (18432*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (22272*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5376*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13632*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5312*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4392*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2288*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (708*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (324*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (45*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (28*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (15*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18432*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22272*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13632*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4392*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (708*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3456*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2400*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (612*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (219*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25344*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (41280*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9216*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33936*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11136*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (14652*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6816*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3084*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2196*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (495*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (354*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cqu1[3, 3, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cud1[2, 2, 1, 1] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cud1[2, 2, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cud1[2, 2, 3, 3] + 
 ((-4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (15360*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (23296*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (18112*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7488*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1528*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23040*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (34944*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (27168*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11232*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2292*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[1, 1, 2, 2] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2560*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11648*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9056*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1248*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (764*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2048*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11648*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9056*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3744*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (764*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[1, 2, 2, 1] + 
 ((-10240*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12800*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (58240*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (45280*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6240*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3820*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (100*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (30720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (46592*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (36224*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (14976*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3056*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (240*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[2, 2, 2, 2] + 
 ((-12288*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (46080*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (69888*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7680*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (54336*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11648*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (22464*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9056*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4584*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3744*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (360*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (764*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (60*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (46080*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (69888*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (54336*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22464*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4584*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (360*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (32256*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (31872*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23040*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13728*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (34944*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1944*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (27168*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (168*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11232*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2292*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[2, 2, 3, 3] + 
 ((-4096*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (19968*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (35968*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10240*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (31648*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (46592*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (14328*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (36224*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3112*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4992*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3056*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (15360*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23296*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18112*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7488*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1528*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (120*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (10752*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2048*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (10624*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7680*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4576*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11648*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (648*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9056*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (56*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3744*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (764*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[2, 3, 3, 2]


==> anc/AcFB_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) + 
 (MZ2^2*(1032192*MW2^8 - 6*MT2*MW2*(131072*MW2^6 - 450560*MW2^5*MZ2 + 
      658432*MW2^4*MZ2^2 - 520512*MW2^3*MZ2^3 + 233824*MW2^2*MZ2^4 - 
      56390*MW2*MZ2^5 + 5655*MZ2^6) - 2595*MZ2^8*(-33 + 4*Pi^2) + 
    2048*MW2^7*MZ2*(-2267 + 208*Pi^2) - 2048*MW2^6*MZ2^2*(-5897 + 842*Pi^2) + 
    2*MW2^2*MZ2^5*(4365*MH2 + 8*MZ2*(322777 - 38555*Pi^2)) + 
    96*MW2^4*MZ2^3*(234*MH2 + MZ2*(220607 - 30716*Pi^2)) + 
    64*MW2^5*MZ2^2*(-144*MH2 + MZ2*(-315449 + 47120*Pi^2)) + 
    MW2*MZ2^6*(-1305*MH2 + MZ2*(-1042341 + 122008*Pi^2)) + 
    4*MW2^3*MZ2^4*(-5256*MH2 + MZ2*(-3408377 + 434536*Pi^2)))*SW2^2)/
  (24*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MH2*MW2*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
    970*MW2*MZ2^3 + 145*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2^2*
   B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (MW2*MZ2^2*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
    970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*
   (MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 32*MW2*MZ2^2*SW2)*
   B0i[bb0, 0, 0, MT2])/(2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*MZ2*(MH2*(-8192*MW2^8 + 16384*MW2^7*MZ2 + 22272*MW2^6*MZ2^2 - 
      77888*MW2^5*MZ2^3 + 60120*MW2^4*MZ2^4 + 3338*MW2^3*MZ2^5 - 
      26475*MW2^2*MZ2^6 + 12682*MW2*MZ2^7 - 1890*MZ2^8) + 
    MW2*(8192*MW2^8 - 16384*MW2^7*MZ2 - 13056*MW2^6*MZ2^2 + 
      46208*MW2^5*MZ2^3 - 16632*MW2^4*MZ2^4 - 33092*MW2^3*MZ2^5 + 
      36510*MW2^2*MZ2^6 - 13987*MW2*MZ2^7 + 1890*MZ2^8))*SW2*
   B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) - (3*MW2*MZ2*(8192*MW2^8 - 4096*MW2^7*MZ2 - 
    34816*MW2^6*MZ2^2 + 8*MW2^3*(604*MH2 - 16165*MZ2)*MZ2^4 + 
    MW2*(1115*MH2 - 26922*MZ2)*MZ2^6 + 1024*MW2^5*MZ2^2*(MH2 + 24*MZ2) + 
    5*MZ2^7*(-29*MH2 + 639*MZ2) + 16*MW2^4*MZ2^3*(-220*MH2 + 4501*MZ2) + 
    MW2^2*(-3306*MH2*MZ2^5 + 86824*MZ2^6))*SW2*B0i[bb0, 0, 0, MZ2])/
  (4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(1024*MW2^4 - 2496*MW2^3*MZ2 + 
    2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*
   B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
    2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2^2*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 
    145*MZ2^4)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*MZ2^3*(12288*MW2^6 - 9472*MW2^5*MZ2 - 20864*MW2^4*MZ2^2 + 
    32584*MW2^3*MZ2^3 - 15324*MW2^2*MZ2^4 + 1930*MW2*MZ2^5 + 145*MZ2^6)*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
    2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (18*MW2^3*MZ2^2*(1024*MW2^5 - 448*MW2^4*MZ2 - 2656*MW2^3*MZ2^2 + 
    3702*MW2^2*MZ2^3 - 1795*MW2*MZ2^4 + 290*MZ2^5)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2*(MW2^2 - MZ2^2)^2*(1024*MW2^5 - 512*MW2^4*MZ2 - 2560*MW2^3*MZ2^2 + 
    3712*MW2^2*MZ2^3 - 1862*MW2*MZ2^4 + 315*MZ2^5)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 ((9*CWw*MW*MW2*MZ2^3*(49152*MW2^6 - 171008*MW2^5*MZ2 + 235904*MW2^4*MZ2^2 - 
      160864*MW2^3*MZ2^3 + 53124*MW2^2*MZ2^4 - 6280*MW2*MZ2^5 - 145*MZ2^6)*
     SW2^2)/(2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) - 
   (54*CWw*MW*MW2^2*MZ2^3*(2048*MW2^5 - 8064*MW2^4*MZ2 + 12160*MW2^3*MZ2^2 - 
      8948*MW2^2*MZ2^3 + 3200*MW2*MZ2^4 - 435*MZ2^5)*SW2^2*
     B0i[bb0, 0, 0, MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) + 
   (27*CWw*MW*MW2*MZ2^3*(4096*MW2^6 - 16128*MW2^5*MZ2 + 25344*MW2^4*MZ2^2 - 
      20392*MW2^3*MZ2^3 + 8736*MW2^2*MZ2^4 - 1840*MW2*MZ2^5 + 145*MZ2^6)*
     SW2^2*B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VMU) + (54*CWw*MW*MW2^3*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 
      2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (18*CHD*MW2*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
    970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (-1/48*(MZ2*(-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
        (3*MH2 - 9*MW2 + 8*MZ2)*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 
         4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 
         5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 
         153355*MW2*MZ2^8 - 12325*MZ2^9) + 
       CHD*(-9*MH2^2*MW2*MZ2^2*(3145728*MW2^11 - 22904832*MW2^10*MZ2 + 
           77225984*MW2^9*MZ2^2 - 158914560*MW2^8*MZ2^3 + 
           221287680*MW2^7*MZ2^4 - 218371296*MW2^6*MZ2^5 + 
           155362224*MW2^5*MZ2^6 - 79423188*MW2^4*MZ2^7 + 
           28484160*MW2^3*MZ2^8 - 6796515*MW2^2*MZ2^9 + 966240*MW2*MZ2^10 - 
           61625*MZ2^11) + MW2*(1887436800*MW2^15 - 6*MT2*MW2*
            (134217728*MW2^13 - 1061158912*MW2^12*MZ2 + 3759144960*MW2^11*
              MZ2^2 - 7843119104*MW2^10*MZ2^3 + 10596786176*MW2^9*MZ2^4 - 
             9494259712*MW2^8*MZ2^5 + 5368225536*MW2^7*MZ2^6 - 
             1402768416*MW2^6*MZ2^7 - 445411344*MW2^5*MZ2^8 + 
             608440004*MW2^4*MZ2^9 - 284190796*MW2^3*MZ2^10 + 
             74114935*MW2^2*MZ2^11 - 10686605*MW2*MZ2^12 + 665550*MZ2^13) + 
           MW2^3*MZ2^12*(7978076833 - 918301280*Pi^2) + 220575*MZ2^15*
            (-33 + 4*Pi^2) + 524288*MW2^14*MZ2*(-27905 + 832*Pi^2) - 
           131072*MW2^13*MZ2^2*(-435343 + 29360*Pi^2) + 196608*MW2^12*MZ2^3*
            (-775689 + 79480*Pi^2) - 60*MW2*MZ2^14*(-2343187 + 283201*Pi^2) - 
           4096*MW2^11*MZ2^4*(-75929107 + 9464320*Pi^2) + 
           4*MW2^2*MZ2^13*(-330684407 + 39150576*Pi^2) - 2048*MW2^9*MZ2^6*
            (-301912696 + 39447037*Pi^2) + 512*MW2^10*MZ2^5*
            (-969989363 + 128404128*Pi^2) - 192*MW2^7*MZ2^8*
            (-2289051119 + 272500508*Pi^2) + 80*MW2^6*MZ2^9*
            (-3098153817 + 354928568*Pi^2) + 4*MW2^4*MZ2^11*
            (-8481483019 + 955962040*Pi^2) + 64*MW2^8*MZ2^7*
            (-9295997049 + 1162216544*Pi^2) - 4*MW2^5*MZ2^10*
            (-26483865161 + 2976487680*Pi^2)) + 
         MH2*(-1887436800*MW2^15 + 6*MT2*MW2*(134217728*MW2^13 - 
             1061158912*MW2^12*MZ2 + 3759144960*MW2^11*MZ2^2 - 
             7843119104*MW2^10*MZ2^3 + 10596786176*MW2^9*MZ2^4 - 
             9494259712*MW2^8*MZ2^5 + 5368225536*MW2^7*MZ2^6 - 
             1402768416*MW2^6*MZ2^7 - 445411344*MW2^5*MZ2^8 + 
             608440004*MW2^4*MZ2^9 - 284190796*MW2^3*MZ2^10 + 
             74114935*MW2^2*MZ2^11 - 10686605*MW2*MZ2^12 + 665550*MZ2^13) + 
           MW2^4*MZ2^11*(33835926631 - 3823848160*Pi^2) + 
           32*MW2^8*MZ2^7*(18433633617 - 2324433088*Pi^2) + 
           20*MW2^6*MZ2^9*(12321221517 - 1419714272*Pi^2) + 
           MW2^2*MZ2^13*(1322183003 - 156602304*Pi^2) - 220575*MZ2^15*
            (-33 + 4*Pi^2) - 524288*MW2^14*MZ2*(-27905 + 832*Pi^2) + 
           131072*MW2^13*MZ2^2*(-434479 + 29360*Pi^2) - 98304*MW2^12*MZ2^3*
            (-1543503 + 158960*Pi^2) + 60*MW2*MZ2^14*(-2343187 + 
             283201*Pi^2) + 20480*MW2^11*MZ2^4*(-15067709 + 1892864*Pi^2) - 
           512*MW2^10*MZ2^5*(-961090487 + 128404128*Pi^2) + 
           256*MW2^9*MZ2^6*(-2392880849 + 315576296*Pi^2) + 
           MW2^3*MZ2^12*(-7967384023 + 918301280*Pi^2) + 48*MW2^7*MZ2^8*
            (-9089725661 + 1090002032*Pi^2) + 4*MW2^5*MZ2^10*
            (-26373172451 + 2976487680*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
      (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MH2*MW2*MZ2^3*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (262144*MW2^8 - 1359872*MW2^7*MZ2 + 3149824*MW2^6*MZ2^2 - 
        4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 2010704*MW2^3*MZ2^5 + 
        702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 12325*MZ2^8)*
       (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*MZ2*(12*MW2^2*MZ2*(294912*MW2^9 - 2564096*MW2^8*MZ2 + 
          8648704*MW2^7*MZ2^2 - 15931136*MW2^6*MZ2^3 + 18134560*MW2^5*MZ2^4 - 
          13382480*MW2^4*MZ2^5 + 6432268*MW2^3*MZ2^6 - 1942760*MW2^2*MZ2^7 + 
          333625*MW2*MZ2^8 - 24650*MZ2^9) + MH2^3*(-294912*MW2^9 + 
          2564096*MW2^8*MZ2 - 8648704*MW2^7*MZ2^2 + 15931136*MW2^6*MZ2^3 - 
          18134560*MW2^5*MZ2^4 + 13382480*MW2^4*MZ2^5 - 6432268*MW2^3*MZ2^6 + 
          1942760*MW2^2*MZ2^7 - 333625*MW2*MZ2^8 + 24650*MZ2^9) + 
        MH2^2*(-8847360*MW2^10 + 54149120*MW2^9*MZ2 - 155103232*MW2^8*MZ2^2 + 
          272480768*MW2^7*MZ2^3 - 323250880*MW2^6*MZ2^4 + 
          268828928*MW2^5*MZ2^5 - 157628248*MW2^4*MZ2^6 + 
          63891260*MW2^3*MZ2^7 - 17008450*MW2^2*MZ2^8 + 2664545*MW2*MZ2^9 - 
          184875*MZ2^10) + MH2*MW2*(4423680*MW2^10 - 33415168*MW2^9*MZ2 + 
          125585408*MW2^8*MZ2^2 - 287465728*MW2^7*MZ2^3 + 
          429061088*MW2^6*MZ2^4 - 430980016*MW2^5*MZ2^5 + 
          293900660*MW2^4*MZ2^6 - 134156056*MW2^3*MZ2^7 + 
          39164075*MW2^2*MZ2^8 - 6581770*MW2*MZ2^9 + 480675*MZ2^10)))*SW2^2*
     B0i[bb0, 0, 0, MH2])/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (CHD*MW2*MZ2^2*(32*MW2*MZ2*(1048576*MW2^11 - 
        7241728*MW2^10*MZ2 + 21929984*MW2^9*MZ2^2 - 38021120*MW2^8*MZ2^3 + 
        40989440*MW2^7*MZ2^4 - 27369504*MW2^6*MZ2^5 + 9764688*MW2^5*MZ2^6 - 
        54732*MW2^4*MZ2^7 - 1671984*MW2^3*MZ2^8 + 769675*MW2^2*MZ2^9 - 
        155620*MW2*MZ2^10 + 12325*MZ2^11) + 
      MT2*(67108864*MW2^12 - 463470592*MW2^11*MZ2 + 1416101888*MW2^10*MZ2^2 - 
        2501476352*MW2^9*MZ2^3 + 2758320128*MW2^8*MZ2^4 - 
        1837436928*MW2^7*MZ2^5 + 514848000*MW2^6*MZ2^6 + 
        273350688*MW2^5*MZ2^7 - 374835024*MW2^4*MZ2^8 + 
        196884076*MW2^3*MZ2^9 - 58274200*MW2^2*MZ2^10 + 9514465*MW2*MZ2^11 - 
        665550*MZ2^12))*SW2^2*B0i[bb0, 0, 0, MT2])/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*MW2^2*(36*CHbox*(MH2 - MW2)*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (262144*MW2^8 - 1359872*MW2^7*MZ2 + 3149824*MW2^6*MZ2^2 - 
        4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 2010704*MW2^3*MZ2^5 + 
        702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 12325*MZ2^8) + 
      CHD*(MH2*MW2*(-8388608*MW2^14 + 91750400*MW2^13*MZ2 - 
          344064000*MW2^12*MZ2^2 + 542474240*MW2^11*MZ2^3 - 
          59076608*MW2^10*MZ2^4 - 1203099136*MW2^9*MZ2^5 + 
          2174753024*MW2^8*MZ2^6 - 1868229216*MW2^7*MZ2^7 + 
          723396432*MW2^6*MZ2^8 + 138038468*MW2^5*MZ2^9 - 
          320464036*MW2^4*MZ2^10 + 176647159*MW2^3*MZ2^11 - 
          51066373*MW2^2*MZ2^12 + 7815211*MW2*MZ2^13 - 493275*MZ2^14) + 
        MW2^2*(4194304*MW2^14 - 45875200*MW2^13*MZ2 + 176750592*MW2^12*
           MZ2^2 - 308543488*MW2^11*MZ2^3 + 160811008*MW2^10*MZ2^4 + 
          331769600*MW2^9*MZ2^5 - 731828992*MW2^8*MZ2^6 + 
          626499360*MW2^7*MZ2^7 - 194594352*MW2^6*MZ2^8 - 
          113206624*MW2^5*MZ2^9 + 152954384*MW2^4*MZ2^10 - 
          77336114*MW2^3*MZ2^11 + 21369359*MW2^2*MZ2^12 - 
          3151853*MW2*MZ2^13 + 191175*MZ2^14) + 
        MH2^2*(4194304*MW2^14 - 45875200*MW2^13*MZ2 + 162594816*MW2^12*
           MZ2^2 - 197656576*MW2^11*MZ2^3 - 229062656*MW2^10*MZ2^4 + 
          1140768512*MW2^9*MZ2^5 - 1824818944*MW2^8*MZ2^6 + 
          1622302560*MW2^7*MZ2^7 - 800741904*MW2^6*MZ2^8 + 
          114378680*MW2^5*MZ2^9 + 117538556*MW2^4*MZ2^10 - 
          87352700*MW2^3*MZ2^11 + 27984044*MW2^2*MZ2^12 - 
          4552433*MW2*MZ2^13 + 302100*MZ2^14)))*B0i[bb0, 0, 0, MW2])/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MW2*(-4*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (262144*MW2^8 - 1359872*MW2^7*MZ2 + 3149824*MW2^6*MZ2^2 - 
        4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 2010704*MW2^3*MZ2^5 + 
        702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 12325*MZ2^8) + 
      CHD*(16777216*MW2^15 - 79691776*MW2^14*MZ2 + 37224448*MW2^13*MZ2^2 + 
        642187264*MW2^12*MZ2^3 + 98304*MW2^11*(3*MH2 - 24184*MZ2)*MZ2^3 - 
        90112*MW2^10*(35*MH2 - 50969*MZ2)*MZ2^4 + 
        2048*MW2^9*(6871*MH2 - 2918649*MZ2)*MZ2^5 - 
        640*MW2^8*(55926*MH2 - 9105197*MZ2)*MZ2^6 + 
        32*MW2^7*(1832673*MH2 - 142576414*MZ2)*MZ2^7 + 
        4*MW2^5*(12832947*MH2 - 405469156*MZ2)*MZ2^9 + 
        MW2^3*(10651413*MH2 - 225101780*MZ2)*MZ2^11 - 
        6*MW2^2*(439110*MH2 - 8226427*MZ2)*MZ2^12 + 
        5*MW2*(76585*MH2 - 1298718*MZ2)*MZ2^13 - 12325*(2*MH2 - 31*MZ2)*
         MZ2^14 + 4*MW2^4*MZ2^10*(-7047444*MH2 + 175226009*MZ2) + 
        16*MW2^6*MZ2^8*(-4098921*MH2 + 186456941*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (8*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (4*CHbox*(-2*MW2 + MZ2)^2*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8) + CHD*MZ2*(-294912*MW2^9 + 2564096*MW2^8*MZ2 - 
        8648704*MW2^7*MZ2^2 + 15931136*MW2^6*MZ2^3 - 18134560*MW2^5*MZ2^4 + 
        13382480*MW2^4*MZ2^5 - 6432268*MW2^3*MZ2^6 + 1942760*MW2^2*MZ2^7 - 
        333625*MW2*MZ2^8 + 24650*MZ2^9))*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
    (8*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*MZ2^2*(MT2*(67108864*MW2^11 - 463470592*MW2^10*MZ2 + 
        1472724992*MW2^9*MZ2^2 - 2851831808*MW2^8*MZ2^3 + 
        3746570240*MW2^7*MZ2^4 - 3507818496*MW2^6*MZ2^5 + 
        2385207552*MW2^5*MZ2^6 - 1173790560*MW2^4*MZ2^7 + 
        407237040*MW2^3*MZ2^8 - 93995780*MW2^2*MZ2^9 + 12810320*MW2*MZ2^10 - 
        763355*MZ2^11) + MZ2*(33554432*MW2^11 - 231735296*MW2^10*MZ2 + 
        708050944*MW2^9*MZ2^2 - 1254719488*MW2^8*MZ2^3 + 
        1413775360*MW2^7*MZ2^4 - 1035475968*MW2^6*MZ2^5 + 
        472494336*MW2^5*MZ2^6 - 108141216*MW2^4*MZ2^7 - 6754032*MW2^3*MZ2^8 + 
        11606420*MW2^2*MZ2^9 - 2909840*MW2*MZ2^10 + 253295*MZ2^11))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(4*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3*CHD*MW2^2*MZ2^2*(12582912*MW2^12 - 8650752*MW2^11*MZ2 - 
      131661824*MW2^10*MZ2^2 + 375455744*MW2^9*MZ2^3 - 
      394512384*MW2^8*MZ2^4 + 44722432*MW2^7*MZ2^5 + 326278400*MW2^6*MZ2^6 - 
      384261792*MW2^5*MZ2^7 + 218661168*MW2^4*MZ2^8 - 69055248*MW2^3*MZ2^9 + 
      10989360*MW2^2*MZ2^10 - 472550*MW2*MZ2^11 - 47035*MZ2^12)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(8*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (9*CHD*MW2^3*MZ2^2*(1048576*MW2^10 - 3850240*MW2^9*MZ2 + 
      4009984*MW2^8*MZ2^2 + 2837504*MW2^7*MZ2^3 - 10621824*MW2^6*MZ2^4 + 
      10482896*MW2^5*MZ2^5 - 4482872*MW2^4*MZ2^6 + 154082*MW2^3*MZ2^7 + 
      622560*MW2^2*MZ2^8 - 224965*MW2*MZ2^9 + 24650*MZ2^10)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3*CHD*MW2^2*MZ2^3*(1048576*MW2^10 - 262144*MW2^9*MZ2 - 
      5406720*MW2^8*MZ2^2 + 6844416*MW2^7*MZ2^3 + 1882112*MW2^6*MZ2^4 - 
      8320512*MW2^5*MZ2^5 + 4441600*MW2^4*MZ2^6 + 1102488*MW2^3*MZ2^7 - 
      1884132*MW2^2*MZ2^8 + 647713*MW2*MZ2^9 - 69475*MZ2^10)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2))*Class[3] + (36*CHWB*CW*MZ2^4*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
    4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*SW*
   VMU^2*Class[4])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 ((CHWB*MW2*(-9*MH2^3*MZ2^3*SW2*(3145728*MW2^12 + 22*MW2^3*MZ2^9*
         (2361041 - 269076*SW2) + 12325*MZ2^12*(-8 + 3*SW2) + 
        65536*MW2^11*MZ2*(-209 + 48*SW2) - 16384*MW2^10*MZ2^2*
         (-613 + 1220*SW2) + 8192*MW2^9*MZ2^3*(7873 + 6994*SW2) - 
        40*MW2*MZ2^11*(-40531 + 11923*SW2) + 72*MW2^4*MZ2^8*
         (-2064940 + 49447*SW2) - 512*MW2^8*MZ2^4*(440389 + 186704*SW2) + 
        10*MW2^2*MZ2^10*(-1193043 + 244589*SW2) + 64*MW2^7*MZ2^5*
         (5908933 + 1556376*SW2) - 32*MW2^6*MZ2^6*(12579031 + 1974502*SW2) + 
        8*MW2^5*MZ2^7*(36623663 + 2384044*SW2)) + 
      MH2^2*(-603979776*MW2^16 - 33554432*MW2^15*MZ2*(-1291 + 126*SW2) + 
        524288*MW2^14*MZ2^2*(-748733 + 127084*SW2) - 65536*MW2^13*MZ2^3*
         (-26592205 + 6227984*SW2) - 16384*MW2^12*MZ2^4*
         (296091935 + 4*(-21731741 + 320*Pi^2)*SW2) - 4096*MW2^11*MZ2^5*
         (-2294367103 + 32*(25091785 + 1768*Pi^2)*SW2) + 
        5*MZ2^16*(-11937060 + (7424673 + 793456*Pi^2)*SW2) + 
        1024*MW2^10*MZ2^6*(-13071502207 + (5296344654 + 2216960*Pi^2)*SW2) - 
        64*MW2^9*MZ2^7*(-225979390885 + 32*(3253377561 + 3966992*Pi^2)*SW2) - 
        4*MW2*MZ2^15*(-341685045 + (243398477 + 16529004*Pi^2)*SW2) - 
        2*MW2^3*MZ2^13*(-48986052993 + 16*(2314251119 + 70468494*Pi^2)*SW2) + 
        32*MW2^8*MZ2^8*(-376969066841 + 2*(97508173777 + 261249088*Pi^2)*
           SW2) + MW2^2*MZ2^14*(-14685331634 + (11073185713 + 499187136*Pi^2)*
           SW2) - 8*MW2^7*MZ2^9*(-978390231043 + 
          4*(140631952479 + 706329152*Pi^2)*SW2) + 8*MW2^6*MZ2^10*
         (-493700082338 + (312070203235 + 2655815744*Pi^2)*SW2) + 
        2*MW2^4*MZ2^12*(-226542398431 + (165261943001 + 3387204928*Pi^2)*
           SW2) - 2*MW2^5*MZ2^11*(-768524978835 + 
          (526815580564 + 7106725888*Pi^2)*SW2) - 6*MT2*MZ2*SW2*
         (402653184*MW2^14 + 32*MW2^6*MZ2^8*(2362947191 - 1992004778*SW2) + 
          8*MW2^4*MZ2^10*(1289117828 - 1241836855*SW2) + 
          10*MW2^2*MZ2^12*(35319515 - 35146037*SW2) - 160225*MZ2^14*
           (-8 + 7*SW2) + 8388608*MW2^13*MZ2*(-541 + 48*SW2) - 
          1048576*MW2^12*MZ2^2*(-21193 + 4328*SW2) + 120*MW2*MZ2^13*
           (-265961 + 255373*SW2) + 65536*MW2^11*MZ2^3*
           (-980671 + 319504*SW2) - 16384*MW2^10*MZ2^4*(-7581791 + 
            3376892*SW2) + 16384*MW2^9*MZ2^5*(-10432417 + 5832731*SW2) - 
          512*MW2^8*MZ2^6*(-338526689 + 224961088*SW2) + 
          2*MW2^3*MZ2^11*(-1165176819 + 1157157148*SW2) + 
          64*MW2^7*MZ2^7*(-2059860109 + 1565095624*SW2) + 
          8*MW2^5*MZ2^9*(-4065881863 + 3707550996*SW2))) - 
      4*MW2^2*(603979776*MW2^16 + 33554432*MW2^15*MZ2*(-1291 + 126*SW2) - 
        524288*MW2^14*MZ2^2*(-748679 + 127084*SW2) + 262144*MW2^13*MZ2^3*
         (-6648049 + 1558184*SW2) + 32768*MW2^12*MZ2^4*
         (148080055 + 64*(-680173 + 10*Pi^2)*SW2) + 4096*MW2^11*MZ2^5*
         (-2295798013 + (804702524 + 56576*Pi^2)*SW2) - 
        5*MZ2^16*(-11937060 + (7424673 + 793456*Pi^2)*SW2) - 
        512*MW2^10*MZ2^6*(-26173761851 + 4*(2655198267 + 1108480*Pi^2)*SW2) + 
        128*MW2^9*MZ2^7*(-113201668541 + (52206712116 + 63471872*Pi^2)*SW2) + 
        MW2*MZ2^15*(-1371177180 + (975257783 + 66116016*Pi^2)*SW2) - 
        2*MW2^2*MZ2^14*(-7380031117 + (5550817694 + 249593568*Pi^2)*SW2) - 
        64*MW2^8*MZ2^8*(-188992726273 + (97808398162 + 261249088*Pi^2)*SW2) + 
        16*MW2^7*MZ2^9*(-490952166779 + 4*(70536791361 + 353164576*Pi^2)*
           SW2) + 2*MW2^3*MZ2^13*(-49271741028 + 
          (37137554609 + 1127495904*Pi^2)*SW2) - 2*MW2^4*MZ2^12*
         (-227856603901 + 2*(82887808753 + 1693602464*Pi^2)*SW2) - 
        8*MW2^6*MZ2^10*(-495916729589 + (313055899210 + 2655815744*Pi^2)*
           SW2) + 4*MW2^5*MZ2^11*(-386291371959 + 
          (264238367414 + 3553362944*Pi^2)*SW2) + 6*MT2*MZ2*SW2*
         (402653184*MW2^14 + 32*MW2^6*MZ2^8*(2362947191 - 1992004778*SW2) + 
          8*MW2^4*MZ2^10*(1289117828 - 1241836855*SW2) + 
          10*MW2^2*MZ2^12*(35319515 - 35146037*SW2) - 160225*MZ2^14*
           (-8 + 7*SW2) + 8388608*MW2^13*MZ2*(-541 + 48*SW2) - 
          1048576*MW2^12*MZ2^2*(-21193 + 4328*SW2) + 120*MW2*MZ2^13*
           (-265961 + 255373*SW2) + 65536*MW2^11*MZ2^3*
           (-980671 + 319504*SW2) - 16384*MW2^10*MZ2^4*(-7581791 + 
            3376892*SW2) + 16384*MW2^9*MZ2^5*(-10432417 + 5832731*SW2) - 
          512*MW2^8*MZ2^6*(-338526689 + 224961088*SW2) + 
          2*MW2^3*MZ2^11*(-1165176819 + 1157157148*SW2) + 
          64*MW2^7*MZ2^7*(-2059860109 + 1565095624*SW2) + 
          8*MW2^5*MZ2^9*(-4065881863 + 3707550996*SW2))) + 
      MH2*MW2*(3019898880*MW2^16 + 167772160*MW2^15*MZ2*(-1291 + 126*SW2) - 
        524288*MW2^14*MZ2^2*(-3745339 + 635420*SW2) + 524288*MW2^13*MZ2^3*
         (-16636723 + 3894812*SW2) + 32768*MW2^12*MZ2^4*
         (741438101 + 8*(-27197677 + 400*Pi^2)*SW2) + 4096*MW2^11*MZ2^5*
         (-11498602073 + 52*(77338027 + 5440*Pi^2)*SW2) - 
        25*MZ2^16*(-11937060 + (7424673 + 793456*Pi^2)*SW2) - 
        512*MW2^10*MZ2^6*(-131117930515 + 4*(13268293527 + 5542400*Pi^2)*
           SW2) - 10*MW2^2*MZ2^14*(-7376501893 + 
          32*(173388601 + 7799799*Pi^2)*SW2) + 5*MW2*MZ2^15*
         (-1370467260 + (974991563 + 66116016*Pi^2)*SW2) + 
        128*MW2^9*MZ2^7*(-567125477911 + 4*(65216791101 + 79339840*Pi^2)*
           SW2) + 16*MW2^7*MZ2^9*(-2458945541377 + 
          20*(70490314875 + 353164576*Pi^2)*SW2) - 64*MW2^8*MZ2^8*
         (-946767454331 + 2*(244359436891 + 653122720*Pi^2)*SW2) + 
        10*MW2^3*MZ2^13*(-49266196056 + (37118277797 + 1127495904*Pi^2)*
           SW2) - 8*MW2^6*MZ2^10*(-2482971777541 + 
          2*(782138174443 + 6639539360*Pi^2)*SW2) - 2*MW2^4*MZ2^12*
         (-1139732746049 + 2*(414201029027 + 8468012320*Pi^2)*SW2) + 
        4*MW2^5*MZ2^11*(-1933223558877 + 2*(660191294807 + 8883407360*Pi^2)*
           SW2) + 30*MT2*MZ2*SW2*(402653184*MW2^14 + 32*MW2^6*MZ2^8*
           (2362947191 - 1992004778*SW2) + 8*MW2^4*MZ2^10*
           (1289117828 - 1241836855*SW2) + 10*MW2^2*MZ2^12*
           (35319515 - 35146037*SW2) - 160225*MZ2^14*(-8 + 7*SW2) + 
          8388608*MW2^13*MZ2*(-541 + 48*SW2) - 1048576*MW2^12*MZ2^2*
           (-21193 + 4328*SW2) + 120*MW2*MZ2^13*(-265961 + 255373*SW2) + 
          65536*MW2^11*MZ2^3*(-980671 + 319504*SW2) - 16384*MW2^10*MZ2^4*
           (-7581791 + 3376892*SW2) + 16384*MW2^9*MZ2^5*(-10432417 + 
            5832731*SW2) - 512*MW2^8*MZ2^6*(-338526689 + 224961088*SW2) + 
          2*MW2^3*MZ2^11*(-1165176819 + 1157157148*SW2) + 
          64*MW2^7*MZ2^7*(-2059860109 + 1565095624*SW2) + 
          8*MW2^5*MZ2^9*(-4065881863 + 3707550996*SW2)))))/
    (48*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2*SW) + (3*MH2*MZ2^2*SW2*(-24*(CHB + CHW)*MW*(MH2 - 4*MW2)*
       (MH2 - MW2)^2*MW2*MZ*MZ2*(-2*MW2 + MZ2)^2*(262144*MW2^9 - 
        1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 
        7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 
        843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 12325*MZ2^9)*SW + 
      CHWB*(MH2^4*(-3145728*MW2^13 + 5100*CW2*MZ2^13 + 2*MW2^2*MZ2^11*
           (152138 - 73443*SW2) - 65536*MW2^12*MZ2*(-299 + 48*SW2) + 
          16384*MW2^11*MZ2^2*(-3255 + 1196*SW2) - 8192*MW2^10*MZ2^3*
           (-9901 + 6806*SW2) + 5*MW2*MZ2^12*(-13246 + 9761*SW2) + 
          2560*MW2^9*MZ2^4*(-27701 + 36720*SW2) + 2*MW2^3*MZ2^10*
           (-170080 + 80317*SW2) - 320*MW2^8*MZ2^5*(-86349 + 319336*SW2) + 
          160*MW2^7*MZ2^6*(62211 + 456202*SW2) - 2*MW2^4*MZ2^9*
           (1086717 + 512504*SW2) + 8*MW2^5*MZ2^8*(1283011 + 1086231*SW2) - 
          8*MW2^6*MZ2^7*(2361641 + 4153516*SW2)) + 
        16*MW2^4*(6291456*MW2^13 + 4*MW2^4*MZ2^9*(19777559 - 35889480*SW2) + 
          262144*MW2^12*MZ2*(-121 + 24*SW2) - 2550*MZ2^13*(5 + 53*SW2) - 
          262144*MW2^11*MZ2^2*(-199 + 97*SW2) + 16384*MW2^10*MZ2^3*
           (1327 + 1632*SW2) + 2048*MW2^9*MZ2^4*(-116027 + 24536*SW2) + 
          25*MW2*MZ2^12*(-1639 + 82219*SW2) - 256*MW2^8*MZ2^5*
           (-1859333 + 798936*SW2) + 320*MW2^5*MZ2^8*(-692987 + 835313*SW2) + 
          256*MW2^7*MZ2^6*(-2147135 + 1323197*SW2) - 5*MW2^2*MZ2^11*
           (-430769 + 2751336*SW2) - 128*MW2^6*MZ2^7*(-3291509 + 
            2800056*SW2) + 4*MW2^3*MZ2^10*(-4486829 + 13610201*SW2)) + 
        MH2^3*MW2*(-6291456*MW2^13 - 131072*MW2^12*MZ2*(-335 + 48*SW2) + 
          1275*MZ2^13*(16 + 187*SW2) + 32768*MW2^10*MZ2^3*(8566 + 555*SW2) + 
          32768*MW2^11*MZ2^2*(-4337 + 572*SW2) - 1024*MW2^9*MZ2^4*
           (364949 + 178336*SW2) - 10*MW2*MZ2^12*(17822 + 348295*SW2) + 
          128*MW2^8*MZ2^5*(2725625 + 3403032*SW2) - 128*MW2^7*MZ2^6*
           (1794731 + 4775023*SW2) + 2*MW2^2*MZ2^11*(304507 + 11237613*SW2) + 
          16*MW2^6*MZ2^7*(6527273 + 37107456*SW2) - 2*MW2^3*MZ2^10*
           (719663 + 43233586*SW2) - 8*MW2^5*MZ2^8*(3918661 + 53002742*SW2) + 
          4*MW2^4*MZ2^9*(1565215 + 56285058*SW2)) + 3*MH2^2*MW2^2*
         (40894464*MW2^13 + 2*MW2^4*MZ2^9*(48225593 - 247414628*SW2) + 
          8*MW2^6*MZ2^7*(48393481 - 114153068*SW2) - 21675*MZ2^13*
           (4 + 25*SW2) + 196608*MW2^12*MZ2*(-1317 + 208*SW2) - 
          49152*MW2^11*MZ2^2*(-14685 + 4372*SW2) + 106496*MW2^10*MZ2^3*
           (-10651 + 4446*SW2) - 512*MW2^9*MZ2^4*(-2019477 + 988816*SW2) + 
          64*MW2^8*MZ2^5*(-6529285 + 1372264*SW2) + 5*MW2*MZ2^12*
           (141202 + 1611203*SW2) + 32*MW2^7*MZ2^6*(-5934281 + 
            16991910*SW2) - 2*MW2^2*MZ2^11*(210531 + 26244394*SW2) + 
          2*MW2^3*MZ2^10*(-8506849 + 99889347*SW2) + 8*MW2^5*MZ2^8*
           (-32806816 + 103560089*SW2)) - 4*MH2*MW2^3*(53477376*MW2^13 + 
          2*MW2^4*MZ2^9*(269857239 - 444662408*SW2) + 2*MW2^2*MZ2^11*
           (6833408 - 44405613*SW2) - 1275*MZ2^13*(86 + 697*SW2) + 
          65536*MW2^12*MZ2*(-4441 + 816*SW2) - 16384*MW2^11*MZ2^2*
           (-36153 + 15460*SW2) + 8192*MW2^10*MZ2^3*(-35561 + 55258*SW2) - 
          512*MW2^9*MZ2^4*(2137669 + 392304*SW2) + 5*MW2*MZ2^12*
           (-5656 + 2681075*SW2) - 64*MW2^8*MZ2^5*(-44224437 + 
            10451432*SW2) + 32*MW2^7*MZ2^6*(-110554689 + 50881466*SW2) + 
          2*MW2^3*MZ2^10*(-60434722 + 173010301*SW2) + 8*MW2^5*MZ2^8*
           (-188345891 + 198341019*SW2) - 8*MW2^6*MZ2^7*(-351602347 + 
            247303036*SW2))))*B0i[bb0, 0, 0, MH2])/
    (8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2*SW) + (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (1572864*MW2^10 - 9338880*MW2^9*MZ2 + 25387008*MW2^8*MZ2^2 - 
        41512960*MW2^7*MZ2^3 + 45123328*MW2^6*MZ2^4 - 33986528*MW2^5*MZ2^5 + 
        17908064*MW2^4*MZ2^6 - 6487988*MW2^3*MZ2^7 + 1534550*MW2^2*MZ2^8 - 
        210730*MW2*MZ2^9 + 12325*MZ2^10) + 32*MW2^2*MZ2^3*SW2^2*
       (1048576*MW2^12 + 10*MW2^2*MZ2^10*(68737 - 57445*SW2) - 
        12325*MZ2^12*SW2 + 65536*MW2^11*MZ2*(-123 + 16*SW2) - 
        16384*MW2^10*MZ2^2*(-1759 + 236*SW2) + 8192*MW2^9*MZ2^3*
         (-7705 + 358*SW2) + 20*MW2*MZ2^11*(-2465 + 7278*SW2) + 
        512*MW2^8*MZ2^4*(183369 + 16528*SW2) + 24*MW2^4*MZ2^8*
         (688834 + 160783*SW2) + 2*MW2^3*MZ2^9*(-2172695 + 205932*SW2) - 
        64*MW2^7*MZ2^5*(1552473 + 358264*SW2) + 32*MW2^6*MZ2^6*
         (2380447 + 789406*SW2) - 8*MW2^5*MZ2^7*(5276675 + 1842364*SW2)) + 
      MT2*MW2*MZ2*SW2*(201326592*MW2^14 + 32*MW2^6*MZ2^8*
         (1219000477 - 1022658166*SW2) + 10*MW2^2*MZ2^12*
         (17826145 - 14271067*SW2) - 12325*MZ2^14*(-52 + 5*SW2) + 
        4194304*MW2^13*MZ2*(-541 + 48*SW2) - 1048576*MW2^12*MZ2^2*
         (-10637 + 2164*SW2) + 327680*MW2^11*MZ2^3*(-98977 + 32080*SW2) + 
        60*MW2*MZ2^13*(-265961 + 148066*SW2) - 16384*MW2^10*MZ2^4*
         (-3848851 + 1704916*SW2) + 4096*MW2^9*MZ2^5*(-21305879 + 
          11854300*SW2) - 512*MW2^8*MZ2^6*(-173703373 + 115001048*SW2) + 
        2*MW2^3*MZ2^11*(-593938197 + 538620788*SW2) - 
        8*MW2^4*MZ2^10*(-661906684 + 614910617*SW2) + 
        64*MW2^7*MZ2^7*(-1060807619 + 803558888*SW2) + 
        8*MW2^5*MZ2^9*(-2095824809 + 1885960092*SW2)))*B0i[bb0, 0, 0, MT2])/
    (4*MW*MZ*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (3*CHWB*MW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (1572864*MW2^10 - 9338880*MW2^9*MZ2 + 25387008*MW2^8*MZ2^2 - 
        41512960*MW2^7*MZ2^3 + 45123328*MW2^6*MZ2^4 - 33986528*MW2^5*MZ2^5 + 
        17908064*MW2^4*MZ2^6 - 6487988*MW2^3*MZ2^7 + 1534550*MW2^2*MZ2^8 - 
        210730*MW2*MZ2^9 + 12325*MZ2^10) + 
      4*MW2^3*(167772160*MW2^16 + 12325*CW2*MZ2^16 + 2*MW2^3*MZ2^13*
         (248501382 - 285438913*SW2) + 8388608*MW2^15*MZ2*(-13 + 32*SW2) - 
        262144*MW2^14*MZ2^2*(24095 + 2172*SW2) - 65536*MW2^13*MZ2^3*
         (-557967 + 70376*SW2) + 65536*MW2^12*MZ2^4*(-1633448 + 428969*SW2) - 
        5*MW2*MZ2^15*(-305759 + 509049*SW2) + 6*MW2^2*MZ2^14*
         (-7201815 + 9652081*SW2) - 2048*MW2^11*MZ2^5*
         (-99022623 + 36950092*SW2) + 256*MW2^10*MZ2^6*
         (-1061467869 + 498192628*SW2) + 160*MW2^8*MZ2^8*
         (-1249099229 + 797749096*SW2) - 128*MW2^9*MZ2^7*
         (-2098561633 + 1167902958*SW2) + 32*MW2^6*MZ2^10*
         (-1491809233 + 1199738349*SW2) - 8*MW2^5*MZ2^11*
         (-1869402953 + 1678700794*SW2) + 2*MW2^4*MZ2^12*
         (-1669251301 + 1683998040*SW2) - 32*MW2^7*MZ2^9*
         (-3518238558 + 2532066493*SW2)) + 
      MH2^3*(-167772160*MW2^16 - 12325*CW2*MZ2^16 + 2*MW2^4*MZ2^12*
         (1681809907 - 1717396785*SW2) + 3*MW2^2*MZ2^14*
         (14204020 - 20522987*SW2) - 8388608*MW2^15*MZ2*(-13 + 32*SW2) + 
        262144*MW2^14*MZ2^2*(24107 + 2172*SW2) + 524288*MW2^13*MZ2^3*
         (-69840 + 8767*SW2) + 5*MW2*MZ2^15*(-290969 + 560814*SW2) - 
        16384*MW2^12*MZ2^4*(-6550241 + 1709264*SW2) + 2048*MW2^11*MZ2^5*
         (-99412419 + 36779908*SW2) + 2*MW2^3*MZ2^13*(-248693667 + 
          296174968*SW2) - 256*MW2^10*MZ2^6*(-1067338131 + 495558292*SW2) - 
        64*MW2^8*MZ2^8*(-3150224978 + 1983998461*SW2) + 
        64*MW2^9*MZ2^7*(-4227338981 + 2322664164*SW2) - 
        8*MW2^6*MZ2^10*(-6031598407 + 4802041035*SW2) + 
        2*MW2^5*MZ2^11*(-7554275573 + 6768340936*SW2) + 
        8*MW2^7*MZ2^9*(-14215238061 + 10093891600*SW2)) + 
      3*MH2^2*MW2*(335544320*MW2^16 + 24650*CW2*MZ2^16 + 
        2*MW2^5*MZ2^11*(15362362947 - 13774266236*SW2) + 
        5*MW2*MZ2^15*(604123 - 1121628*SW2) + 16777216*MW2^15*MZ2*
         (-13 + 32*SW2) - 1572864*MW2^14*MZ2^2*(8075 + 724*SW2) - 
        65536*MW2^13*MZ2^3*(-1124833 + 141408*SW2) + 16384*MW2^12*MZ2^4*
         (-13207703 + 3450420*SW2) - 12288*MW2^11*MZ2^5*
         (-33455127 + 12397864*SW2) + 13312*MW2^10*MZ2^6*
         (-41496779 + 19311210*SW2) + MW2^2*MZ2^14*(-87478115 + 
          124035107*SW2) - 2*MW2^3*MZ2^13*(-508090869 + 599696806*SW2) + 
        2*MW2^4*MZ2^12*(-3426467355 + 3488883053*SW2) - 
        64*MW2^9*MZ2^7*(-8556179117 + 4714977472*SW2) + 
        32*MW2^8*MZ2^8*(-12766012229 + 8067288514*SW2) + 
        8*MW2^6*MZ2^10*(-12248803124 + 9777785691*SW2) - 
        8*MW2^7*MZ2^9*(-28834215123 + 20544200492*SW2)) + 
      MH2*MW2^2*(-1509949440*MW2^16 - 110925*CW2*MZ2^16 + 
        2*MW2^2*MZ2^14*(195531195 - 270963137*SW2) - 75497472*MW2^15*MZ2*
         (-13 + 32*SW2) + 786432*MW2^14*MZ2^2*(72461 + 6516*SW2) + 
        196608*MW2^13*MZ2^3*(-1679793 + 211832*SW2) - 196608*MW2^12*MZ2^4*
         (-4923081 + 1291903*SW2) + 5*MW2*MZ2^15*(-2741971 + 4837801*SW2) + 
        10240*MW2^11*MZ2^5*(-179268347 + 66822684*SW2) - 
        4224*MW2^6*MZ2^10*(-102797898 + 82785385*SW2) - 
        38*MW2^4*MZ2^12*(-799190607 + 814658420*SW2) + 
        2*MW2^3*MZ2^13*(-2257297698 + 2643457717*SW2) - 
        256*MW2^10*MZ2^6*(-9618964941 + 4508679188*SW2) + 
        16*MW2^5*MZ2^11*(-8504993776 + 7673583921*SW2) + 
        128*MW2^9*MZ2^7*(-19037662155 + 10579840238*SW2) + 
        32*MW2^7*MZ2^9*(-31978616165 + 23005046513*SW2) - 
        32*MW2^8*MZ2^8*(-56715796173 + 36177664528*SW2)))*
     B0i[bb0, 0, 0, MW2])/(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
     (2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   ((-72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (262144*MW2^8 - 1359872*MW2^7*MZ2 + 3149824*MW2^6*MZ2^2 - 
        4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 2010704*MW2^3*MZ2^5 + 
        702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 12325*MZ2^8)*SW + 
      CHWB*(-100663296*MW2^17 + 36975*CW2*MZ2^17 - 12582912*MW2^16*MZ2*
         (-57 + 20*SW2) + 25165824*MW2^15*MZ2^2*(-113 + 58*SW2) + 
        24*MW2^7*MZ2^9*(-18122873*MH2 + 886897142*MZ2 - 5870100*MH2*SW2 + 
          487273896*MZ2*SW2) + 5*MW2*MZ2^15*(MZ2*(344377 - 147177*SW2) + 
          7395*MH2*(-3 + 4*SW2)) + 8192*MW2^12*MZ2^4*
         (MZ2*(3599417 - 762504*SW2) + 6*MH2*(-6891 + 2108*SW2)) - 
        655360*MW2^14*MZ2^2*(24*MH2 + MZ2*(-12769 + 5700*SW2)) + 
        5*MW2^2*MZ2^14*(MH2*(382119 - 425085*SW2) + 
          166*MZ2*(-46486 + 15333*SW2)) + 98304*MW2^13*MZ2^3*
         (-2*MH2*(-559 + 80*SW2) + MZ2*(-189053 + 56860*SW2)) + 
        512*MW2^10*MZ2^6*(MZ2*(32297657 - 26729856*SW2) + 
          3*MH2*(-382373 + 358032*SW2)) + 2*MW2^3*MZ2^13*
         (29*MZ2*(5886077 - 969441*SW2) + 15*MH2*(-488733 + 432008*SW2)) - 
        6*MW2^4*MZ2^12*(3*MZ2*(97444379 + 1016894*SW2) + 
          MH2*(-10987949 + 7164691*SW2)) + 1024*MW2^11*MZ2^5*
         (MH2*(574728 - 303312*SW2) + MZ2*(-30146063 + 8059248*SW2)) + 
        192*MW2^9*MZ2^7*(MH2*(1209821 - 3224808*SW2) + 
          4*MZ2*(7359675 + 24560186*SW2)) + 2*MW2^5*MZ2^11*
         (86*MZ2*(34315759 + 6285966*SW2) + MH2*(-95550267 + 39049164*SW2)) + 
        32*MW2^8*MZ2^8*(3*MH2*(2278013 + 4495786*SW2) - 
          4*MZ2*(160197767 + 141659247*SW2)) - 24*MW2^6*MZ2^10*
         (MH2*(-15222662 + 1869809*SW2) + MZ2*(566459731 + 201068046*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(8*MW*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2*SW) + (3*MZ2*(24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8)*SW + CHWB*MW*(8*MH2*(3145728*MW2^14 + 
          4*MW2^6*MZ2^8*(47214037 - 24755624*SW2) + 131072*MW2^13*MZ2*
           (-211 + 24*SW2) + 850*MZ2^14*(3 + 26*SW2) - 32768*MW2^12*MZ2^2*
           (-3433 + 748*SW2) + 8192*MW2^11*MZ2^3*(-34219 + 10740*SW2) - 
          15*MW2*MZ2^13*(3511 + 20544*SW2) - 1024*MW2^10*MZ2^4*
           (-466189 + 187544*SW2) + 3*MW2^2*MZ2^12*(192781 + 582719*SW2) + 
          128*MW2^9*MZ2^5*(-4582049 + 2204520*SW2) + MW2^4*MZ2^10*
           (20518721 + 2911548*SW2) - MW2^3*MZ2^11*(4143749 + 4759507*SW2) + 
          4*MW2^5*MZ2^9*(-18167789 + 6062729*SW2) + 32*MW2^7*MZ2^7*
           (-11447699 + 6520573*SW2) - 32*MW2^8*MZ2^6*(-16709465 + 
            9070372*SW2)) + MH2^2*(3145728*MW2^13 + 2*MW2^2*MZ2^11*
           (1125359 - 1008334*SW2) + 65536*MW2^12*MZ2*(-347 + 48*SW2) - 
          425*MZ2^13*(-36 + 65*SW2) - 16384*MW2^11*MZ2^2*(-4459 + 1388*SW2) + 
          8192*MW2^10*MZ2^3*(-16463 + 9214*SW2) + 5*MW2*MZ2^12*
           (-56398 + 75055*SW2) - 14*MW2^4*MZ2^9*(-2101715 + 82604*SW2) - 
          512*MW2^9*MZ2^4*(-295801 + 293072*SW2) + 192*MW2^8*MZ2^5*
           (-482899 + 1017304*SW2) + 2*MW2^3*MZ2^10*(-5136319 + 
            2464767*SW2) - 8*MW2^5*MZ2^8*(6647710 + 3595603*SW2) - 
          32*MW2^7*MZ2^6*(-69391 + 5319330*SW2) + 8*MW2^6*MZ2^7*
           (6562021 + 11965540*SW2)) - 12*MZ2*(4194304*MW2^14 + 
          524288*MW2^13*MZ2*(-75 + 8*SW2) + 1275*MZ2^14*(4 + 25*SW2) - 
          65536*MW2^12*MZ2^2*(-2591 + 536*SW2) + 16384*MW2^11*MZ2^3*
           (-27315 + 8284*SW2) - 174*MW2^3*MZ2^11*(53855 + 10817*SW2) - 
          4096*MW2^10*MZ2^4*(-196153 + 78076*SW2) - 5*MW2*MZ2^13*
           (23106 + 80693*SW2) + 1024*MW2^9*MZ2^5*(-1013431 + 497716*SW2) + 
          2*MW2^2*MZ2^12*(658173 + 920072*SW2) - 6*MW2^4*MZ2^10*
           (-7517493 + 2863348*SW2) + 160*MW2^7*MZ2^7*(-4448245 + 
            2885002*SW2) + 24*MW2^5*MZ2^9*(-6409804 + 3964285*SW2) - 
          64*MW2^8*MZ2^6*(-15505529 + 8968304*SW2) - 8*MW2^6*MZ2^8*
           (-47927959 + 32479036*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (8*MZ*(-2*MW2 + MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW2*(MZ2*(-33554432*MW2^15 + 209525*MZ2^15 - 2097152*MW2^14*MZ2*
         (-47 + 16*SW2) - 2097152*MW2^13*MZ2^2*(-189 + 17*SW2) + 
        65536*MW2^12*MZ2^3*(-45487 + 19456*SW2) - 5*MW2*MZ2^14*
         (657067 + 71147*SW2) - 65536*MW2^11*MZ2^4*(-129537 + 84103*SW2) + 
        10*MW2^2*MZ2^13*(2143177 + 943244*SW2) - 6144*MW2^9*MZ2^6*
         (-2779692 + 3007939*SW2) + 2048*MW2^10*MZ2^5*
         (-7140857 + 6147648*SW2) - 2*MW2^3*MZ2^12*(33104103 + 
          51910171*SW2) - 96*MW2^7*MZ2^8*(-84974261 + 141093586*SW2) + 
        64*MW2^8*MZ2^7*(-219680771 + 292934432*SW2) - 
        8*MW2^5*MZ2^10*(-85661748 + 321416177*SW2) + 2*MW2^4*MZ2^11*
         (10023663 + 322600828*SW2) + 8*MW2^6*MZ2^9*(-397384441 + 
          876793556*SW2)) + MT2*(201326592*MW2^15 + 
        5*MW2*MZ2^14*(1488167 - 2257171*SW2) + 86275*MZ2^15*(-1 + 2*SW2) + 
        4194304*MW2^14*MZ2*(-589 + 48*SW2) - 1048576*MW2^13*MZ2^2*
         (-12855 + 2356*SW2) + 65536*MW2^12*MZ2^3*(-671071 + 195888*SW2) - 
        147456*MW2^11*MZ2^4*(-655693 + 263388*SW2) + 40*MW2^2*MZ2^13*
         (-3152365 + 4335889*SW2) + 4096*MW2^10*MZ2^5*
         (-37192287 + 18982628*SW2) - 512*MW2^9*MZ2^6*(-347749235 + 
          214703512*SW2) - 56*MW2^5*MZ2^10*(-364175130 + 378412541*SW2) - 
        160*MW2^7*MZ2^8*(-659608423 + 546090010*SW2) - 
        2*MW2^3*MZ2^12*(-532937015 + 670587109*SW2) + 
        64*MW2^8*MZ2^7*(-2456209417 + 1775870232*SW2) + 
        2*MW2^4*MZ2^11*(-2809709743 + 3223255228*SW2) + 
        8*MW2^6*MZ2^9*(-6710793939 + 6260882164*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(4*MW*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2*SW) + (3*CHWB*CW*(201326592*MW2^16 + 12325*MZ2^16 + 
      2*MW2^4*MZ2^12*(462077423 - 402958180*SW2) + 
      32*MW2^6*MZ2^10*(243342263 - 144545519*SW2) + 
      10*MW2^2*MZ2^14*(1555611 - 1236976*SW2) + 4194304*MW2^15*MZ2*
       (-107 + 84*SW2) - 262144*MW2^14*MZ2^2*(10487 + 4412*SW2) - 
      65536*MW2^13*MZ2^3*(-244185 + 12944*SW2) + 
      5*MW2*MZ2^15*(-144911 + 63381*SW2) + 32768*MW2^12*MZ2^4*
       (-1167743 + 337254*SW2) + 992*MW2^7*MZ2^9*(-10371292 + 2462613*SW2) - 
      2048*MW2^11*MZ2^5*(-26068779 + 13057324*SW2) + 
      416*MW2^8*MZ2^8*(5445711 + 21351448*SW2) + 2*MW2^3*MZ2^13*
       (-79217715 + 71074883*SW2) + 256*MW2^10*MZ2^6*
       (-178189873 + 134401396*SW2) + 16*MW2^5*MZ2^11*
       (-210517882 + 162222711*SW2) - 128*MW2^9*MZ2^7*
       (-158669429 + 200650302*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    (8*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (18*CHWB*CW*MW2^2*MZ2*(1572864*MW2^12 - 8945664*MW2^11*MZ2 + 
      18767872*MW2^10*MZ2^2 - 9035776*MW2^9*MZ2^3 - 36540672*MW2^8*MZ2^4 + 
      90990112*MW2^7*MZ2^5 - 106789376*MW2^6*MZ2^6 + 76241140*MW2^5*MZ2^7 - 
      34259266*MW2^4*MZ2^8 + 9152651*MW2^3*MZ2^9 - 1156225*MW2^2*MZ2^10 - 
      9985*MW2*MZ2^11 + 12325*MZ2^12)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6*CHWB*CW*MW2*MZ2*(786432*MW2^13 - 3211264*MW2^12*MZ2 + 
      2187264*MW2^11*MZ2^2 + 10604544*MW2^10*MZ2^3 - 26060288*MW2^9*MZ2^4 + 
      19814784*MW2^8*MZ2^5 + 7796720*MW2^7*MZ2^6 - 25693848*MW2^6*MZ2^7 + 
      18621702*MW2^5*MZ2^8 - 3606484*MW2^4*MZ2^9 - 2809121*MW2^3*MZ2^10 + 
      2044143*MW2^2*MZ2^11 - 522709*MW2*MZ2^12 + 48125*MZ2^13)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2))*Class[4] + 
 (18*MZ2^3*SW2*VMU^2*(-4*MW2^3*MZ2^3*(1962*CHe[1, 1] - 2842*CHl1[1, 1] - 
      1189*CHl3[1, 1] + 1653*CHl3[2, 2] + 2880*CHq1[2, 2] - 2880*CHq3[2, 2] - 
      1512*CHu[2, 2]) + 2*MW2^2*MZ2^4*(1758*CHe[1, 1] - 2840*CHl1[1, 1] - 
      1725*CHl3[1, 1] + 1115*CHl3[2, 2] + 2696*CHq1[2, 2] - 2696*CHq3[2, 2] - 
      1112*CHu[2, 2]) - 2*MW2*MZ2^5*(423*CHe[1, 1] - 761*CHl1[1, 1] - 
      616*CHl3[1, 1] + 145*CHl3[2, 2] + 644*CHq1[2, 2] - 644*CHq3[2, 2] - 
      206*CHu[2, 2]) + 64*MW2^4*MZ2^2*(156*CHe[1, 1] - 202*CHl1[1, 1] - 
      51*CHl3[1, 1] + 151*CHl3[2, 2] + 210*CHq1[2, 2] - 210*CHq3[2, 2] - 
      138*CHu[2, 2]) - 128*MW2^5*MZ2*(54*CHe[1, 1] - 62*CHl1[1, 1] - 
      7*CHl3[1, 1] + 55*CHl3[2, 2] + 64*CHq1[2, 2] - 64*CHq3[2, 2] - 
      52*CHu[2, 2]) + 5*MZ2^6*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
      24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
    2048*MW2^6*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] - 
      CHq3[2, 2] - CHu[2, 2]))*Class[7])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 ((3*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
     (64*MW2^6*MZ2^9*(25322421*CHe[1, 1] - 41705422*CHl1[1, 1] + 
        4*(8544474*CHl3[1, 1] + 2941593*CHl3[2, 2] + 9724897*CHq1[2, 2] + 
          5697343*CHq3[2, 2] - 3864631*CHu[2, 2])) - 
      32*MW2^7*MZ2^8*(103962062*CHe[1, 1] - 158816502*CHl1[1, 1] + 
        154576677*CHl3[1, 1] + 70598835*CHl3[2, 2] + 156055936*CHq1[2, 2] + 
        85337440*CHq3[2, 2] - 73569136*CHu[2, 2]) + 
      64*MW2^8*MZ2^7*(75222512*CHe[1, 1] - 105879944*CHl1[1, 1] + 
        123799867*CHl3[1, 1] + 65628859*CHl3[2, 2] + 107934976*CHq1[2, 2] + 
        59202048*CHq3[2, 2] - 60293680*CHu[2, 2]) - 
      16*MW2^5*MZ2^10*(34786269*CHe[1, 1] - 61445340*CHl1[1, 1] + 
        43223192*CHl3[1, 1] + 7876152*CHl3[2, 2] + 53492440*CHq1[2, 2] + 
        35743192*CHq3[2, 2] - 17884090*CHu[2, 2]) + 
      4*MW2^4*MZ2^11*(32690748*CHe[1, 1] - 61516784*CHl1[1, 1] + 
        39107389*CHl3[1, 1] - 681755*CHl3[2, 2] + 49168288*CHq1[2, 2] + 
        39227808*CHq3[2, 2] - 13940248*CHu[2, 2]) - 
      512*MW2^9*MZ2^6*(9229687*CHe[1, 1] - 11797425*CHl1[1, 1] + 
        17066703*CHl3[1, 1] + 9897976*CHl3[2, 2] + 12313864*CHq1[2, 2] + 
        7343352*CHq3[2, 2] - 8247556*CHu[2, 2]) + 512*MW2^10*MZ2^5*
       (5323212*CHe[1, 1] - 5839708*CHl1[1, 1] + 11921997*CHl3[1, 1] + 
        7504289*CHl3[2, 2] + 6181376*CHq1[2, 2] + 4572032*CHq3[2, 2] - 
        5351216*CHu[2, 2]) - 2*MW2^3*MZ2^12*(9717386*CHe[1, 1] - 
        19274546*CHl1[1, 1] + 12368139*CHl3[1, 1] - 2334875*CHl3[2, 2] + 
        13988160*CHq1[2, 2] + 13571552*CHq3[2, 2] - 3481008*CHu[2, 2]) + 
      2*MW2^2*MZ2^13*(724966*CHe[1, 1] - 1490052*CHl1[1, 1] + 
        1171355*CHl3[1, 1] - 268885*CHl3[2, 2] + 987928*CHq1[2, 2] + 
        1130920*CHq3[2, 2] - 232552*CHu[2, 2]) - 4096*MW2^11*MZ2^4*
       (61188*CHe[1, 1] + 31244*CHl1[1, 1] + 461909*CHl3[1, 1] + 
        368657*CHl3[2, 2] - 29624*CHq1[2, 2] + 98664*CHq3[2, 2] - 
        115552*CHu[2, 2]) - 131072*MW2^12*MZ2^3*(7615*CHe[1, 1] - 
        10559*CHl1[1, 1] + 6065*CHl3[1, 1] + 604*CHl3[2, 2] + 
        11008*CHq1[2, 2] + 5652*CHq3[2, 2] - 6427*CHu[2, 2]) + 
      131072*MW2^13*MZ2^2*(6556*CHe[1, 1] - 7748*CHl1[1, 1] + 
        8447*CHl3[1, 1] + 2963*CHl3[2, 2] + 8004*CHq1[2, 2] + 
        5668*CHq3[2, 2] - 6180*CHu[2, 2]) + 5*MW2*MZ2^14*
       (1819*CHe[1, 1] - 3638*CHl1[1, 1] - 5338*CHl3[1, 1] + 
        2568*CHq1[2, 2] + 3496*CHq3[2, 2] - 642*CHu[2, 2]) - 
      524288*MW2^14*MZ2*(620*CHe[1, 1] - 668*CHl1[1, 1] + 893*CHl3[1, 1] + 
        321*CHl3[2, 2] + 680*CHq1[2, 2] + 584*CHq3[2, 2] - 608*CHu[2, 2]) - 
      425*MZ2^15*(17*CHe[1, 1] - 34*CHl1[1, 1] + 34*CHl3[1, 1] + 
        24*CHq1[2, 2] + 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
      25165824*MW2^15*(2*CHe[1, 1] - 2*CHl1[1, 1] + 3*CHl3[1, 1] + 
        CHl3[2, 2] + 2*CHq1[2, 2] + 2*CHq3[2, 2] - 2*CHu[2, 2])))/
    (8*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18*MW2^3*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (16*MW2^6*MZ2^5*(680976*CHe[1, 1] - 1095224*CHl1[1, 1] - 
        1939051*CHl3[1, 1] + 820649*CHl3[2, 2] + 1156448*CHq1[2, 2] - 
        2882432*CHq3[2, 2] - 489248*CHu[2, 2]) - 
      8*MW2^5*MZ2^6*(1105312*CHe[1, 1] - 2204278*CHl1[1, 1] - 
        5729413*CHl3[1, 1] - 150067*CHl3[2, 2] + 2140864*CHq1[2, 2] - 
        5573920*CHq3[2, 2] - 446104*CHu[2, 2]) + 
      MW2*MZ2^10*(8161*CHe[1, 1] + 152063*CHl1[1, 1] + 1114688*CHl3[1, 1] + 
        580975*CHl3[2, 2] + 50468*CHq1[2, 2] + 255252*CHq3[2, 2] - 
        129002*CHu[2, 2]) - 128*MW2^7*MZ2^4*(59320*CHe[1, 1] - 
        74160*CHl1[1, 1] - 27169*CHl3[1, 1] + 165155*CHl3[2, 2] + 
        81756*CHq1[2, 2] - 205092*CHq3[2, 2] - 57588*CHu[2, 2]) + 
      1024*MW2^8*MZ2^3*(1702*CHe[1, 1] - 658*CHl1[1, 1] + 13173*CHl3[1, 1] + 
        15759*CHl3[2, 2] + 796*CHq1[2, 2] - 2748*CHq3[2, 2] - 
        2488*CHu[2, 2]) - 10*MZ2^11*(323*CHe[1, 1] + 799*CHl1[1, 1] + 
        8619*CHl3[1, 1] + 4930*CHl3[2, 2] + 1252*CHq1[2, 2] + 
        788*CHq3[2, 2] - 1078*CHu[2, 2]) + 4096*MW2^9*MZ2^2*
       (350*CHe[1, 1] - 610*CHl1[1, 1] - 3039*CHl3[1, 1] - 1565*CHl3[2, 2] + 
        654*CHq1[2, 2] - 1562*CHq3[2, 2] - 246*CHu[2, 2]) - 
      16384*MW2^10*MZ2*(72*CHe[1, 1] - 88*CHl1[1, 1] - 301*CHl3[1, 1] - 
        65*CHl3[2, 2] + 92*CHq1[2, 2] - 244*CHq3[2, 2] - 68*CHu[2, 2]) + 
      262144*MW2^11*(CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1] + CHq1[2, 2] - 
        3*CHq3[2, 2] - CHu[2, 2]) + 2*MW2^4*MZ2^7*(2183960*CHe[1, 1] - 
        5571720*CHl1[1, 1] - 18851155*CHl3[1, 1] - 4346071*CHl3[2, 2] + 
        4634448*CHq1[2, 2] - 13431824*CHq3[2, 2] + 158688*CHu[2, 2]) + 
      MW2^2*MZ2^9*(156480*CHe[1, 1] - 1123095*CHl1[1, 1] - 
        6177176*CHl3[1, 1] - 2792915*CHl3[2, 2] + 297180*CHq1[2, 2] - 
        2282804*CHq3[2, 2] + 591780*CHu[2, 2]) - 
      2*MW2^3*MZ2^8*(624582*CHe[1, 1] - 2256023*CHl1[1, 1] - 
        9688154*CHl3[1, 1] - 3485183*CHl3[2, 2] + 1382108*CHq1[2, 2] - 
        5087748*CHq3[2, 2] + 599608*CHu[2, 2])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MW2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (524288*MW2^12*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[2, 2]) + 
      256*MW2^7*MZ2^5*(12790*CHe[1, 1] - 8809*CHl1[1, 1] - 
        192669*CHl3[1, 1] - 93104*CHl3[2, 2] + 14742*CHq1[2, 2] - 
        107154*CHq3[2, 2] - 6264*CHu[2, 2]) - 
      5*MZ2^12*(2057*CHe[1, 1] - 4114*CHl1[1, 1] + 13226*CHl3[1, 1] + 
        2136*CHq1[2, 2] + 6024*CHq3[2, 2] - 534*CHu[2, 2]) + 
      MW2*MZ2^11*(100955*CHe[1, 1] - 224690*CHl1[1, 1] + 753885*CHl3[1, 1] - 
        123025*CHl3[2, 2] + 59832*CHq1[2, 2] + 510808*CHq3[2, 2] - 
        18*CHu[2, 2]) - 131072*MW2^11*MZ2*(20*CHe[1, 1] - 28*CHl1[1, 1] - 
        16*CHl3[1, 1] - 12*CHl3[2, 2] + 3*CHq1[2, 2] - 33*CHq3[2, 2] + 
        6*CHu[2, 2]) + 16384*MW2^10*MZ2^2*(311*CHe[1, 1] - 629*CHl1[1, 1] - 
        41*CHl3[1, 1] - 492*CHl3[2, 2] + 72*CHq1[2, 2] - 222*CHq3[2, 2] + 
        288*CHu[2, 2]) - 4096*MW2^9*MZ2^3*(1059*CHe[1, 1] - 3613*CHl1[1, 1] + 
        3056*CHl3[1, 1] - 3603*CHl3[2, 2] + 87*CHq1[2, 2] + 2705*CHq3[2, 2] + 
        2676*CHu[2, 2]) + 1024*MW2^8*MZ2^4*(124*CHe[1, 1] - 9602*CHl1[1, 1] + 
        35138*CHl3[1, 1] - 5132*CHl3[2, 2] - 2595*CHq1[2, 2] + 
        29525*CHq3[2, 2] + 11136*CHu[2, 2]) - 2*MW2^2*MZ2^10*
       (211262*CHe[1, 1] - 574189*CHl1[1, 1] + 1726561*CHl3[1, 1] - 
        793924*CHl3[2, 2] - 2436*CHq1[2, 2] + 1682340*CHq3[2, 2] + 
        136932*CHu[2, 2]) - 32*MW2^6*MZ2^6*(112736*CHe[1, 1] - 
        356169*CHl1[1, 1] - 1145995*CHl3[1, 1] - 1495222*CHl3[2, 2] + 
        24360*CHq1[2, 2] - 14904*CHq3[2, 2] + 292440*CHu[2, 2]) + 
      8*MW2^5*MZ2^7*(321104*CHe[1, 1] - 1539676*CHl1[1, 1] - 
        1288429*CHl3[1, 1] - 5668617*CHl3[2, 2] - 288600*CHq1[2, 2] + 
        2756024*CHq3[2, 2] + 1421304*CHu[2, 2]) - 
      4*MW2^4*MZ2^8*(426764*CHe[1, 1] - 2023979*CHl1[1, 1] + 
        1603042*CHl3[1, 1] - 6351711*CHl3[2, 2] - 565740*CHq1[2, 2] + 
        5657476*CHq3[2, 2] + 1623024*CHu[2, 2]) + 
      MW2^3*MZ2^9*(1014348*CHe[1, 1] - 3671662*CHl1[1, 1] + 
        7771335*CHl3[1, 1] - 8549867*CHl3[2, 2] - 775416*CHq1[2, 2] + 
        11626728*CHq3[2, 2] + 1980984*CHu[2, 2])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (4194304*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
      8*MW2^5*MZ2^7*(4178170*CHe[1, 1] - 4743582*CHl1[1, 1] - 
        9724635*CHl3[1, 1] - 4981053*CHl3[2, 2] + 5489168*CHq1[2, 2] - 
        5489168*CHq3[2, 2] - 4224656*CHu[2, 2]) + 
      2*MW2^3*MZ2^9*(2502076*CHe[1, 1] - 3566718*CHl1[1, 1] - 
        4303753*CHl3[1, 1] - 737035*CHl3[2, 2] + 3808736*CHq1[2, 2] - 
        3808736*CHq3[2, 2] - 1955876*CHu[2, 2]) - 
      8*MW2^4*MZ2^8*(1945212*CHe[1, 1] - 2480482*CHl1[1, 1] - 
        3738247*CHl3[1, 1] - 1257765*CHl3[2, 2] + 2793760*CHq1[2, 2] - 
        2793760*CHq3[2, 2] - 1760260*CHu[2, 2]) - 
      32*MW2^6*MZ2^6*(1583110*CHe[1, 1] - 1585518*CHl1[1, 1] - 
        4775919*CHl3[1, 1] - 3190401*CHl3[2, 2] + 1840352*CHq1[2, 2] - 
        1840352*CHq3[2, 2] - 1737800*CHu[2, 2]) + 
      64*MW2^7*MZ2^5*(846290*CHe[1, 1] - 735730*CHl1[1, 1] - 
        3510877*CHl3[1, 1] - 2775147*CHl3[2, 2] + 835472*CHq1[2, 2] - 
        835472*CHq3[2, 2] - 984200*CHu[2, 2]) - 512*MW2^8*MZ2^4*
       (78022*CHe[1, 1] - 57246*CHl1[1, 1] - 473491*CHl3[1, 1] - 
        416245*CHl3[2, 2] + 61640*CHq1[2, 2] - 61640*CHq3[2, 2] - 
        94088*CHu[2, 2]) - 10*MW2^2*MZ2^10*(105604*CHe[1, 1] - 
        168062*CHl1[1, 1] - 177469*CHl3[1, 1] - 9407*CHl3[2, 2] + 
        164784*CHq1[2, 2] - 164784*CHq3[2, 2] - 68124*CHu[2, 2]) + 
      4096*MW2^9*MZ2^3*(4702*CHe[1, 1] - 2762*CHl1[1, 1] - 45367*CHl3[1, 1] - 
        42605*CHl3[2, 2] + 2676*CHq1[2, 2] - 2676*CHq3[2, 2] - 
        5766*CHu[2, 2]) - 16384*MW2^10*MZ2^2*(330*CHe[1, 1] - 
        138*CHl1[1, 1] - 5841*CHl3[1, 1] - 5703*CHl3[2, 2] + 104*CHq1[2, 2] - 
        104*CHq3[2, 2] - 404*CHu[2, 2]) + 65536*MW2^11*MZ2*
       (10*CHe[1, 1] - 2*CHl1[1, 1] - 453*CHl3[1, 1] - 451*CHl3[2, 2] - 
        12*CHu[2, 2]) - 425*MZ2^12*(17*CHe[1, 1] - 34*CHl1[1, 1] - 
        34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
      5*MW2*MZ2^11*(26231*CHe[1, 1] - 2*(23341*CHl1[1, 1] + 
          23341*CHl3[1, 1] - 20108*CHq1[2, 2] + 20108*CHq3[2, 2] + 
          6557*CHu[2, 2]))))/(8*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3*MW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*(-32*MW2^7*MZ2^8*(296418516*CHe[1, 1] - 389397104*CHl1[1, 1] + 
          115556544*CHl1[2, 2] + 304464567*CHl3[1, 1] + 
          141443375*CHl3[2, 2] + 382231600*CHq1[2, 2] + 48217616*CHq3[2, 2] - 
          114809848*CHu[2, 2]) + 16*MW2^6*MZ2^9*(367627003*CHe[1, 1] - 
          537757163*CHl1[1, 1] + 137590218*CHl1[2, 2] + 
          424018128*CHl3[1, 1] + 99781069*CHl3[2, 2] + 475304680*CHq1[2, 2] + 
          168963032*CHq3[2, 2] - 105651976*CHu[2, 2]) + 
        64*MW2^8*MZ2^7*(174448574*CHe[1, 1] - 198923578*CHl1[1, 1] + 
          71440020*CHl1[2, 2] + 163859095*CHl3[1, 1] + 129347229*CHl3[2, 2] + 
          218170768*CHq1[2, 2] - 27133456*CHq3[2, 2] - 88230088*CHu[2, 2]) - 
        8*MW2^5*MZ2^10*(340796960*CHe[1, 1] - 544741938*CHl1[1, 1] + 
          119576358*CHl1[2, 2] + 456515841*CHl3[1, 1] + 42679145*CHl3[2, 2] + 
          431478512*CHq1[2, 2] + 252911152*CHq3[2, 2] - 72154784*CHu[2, 2]) + 
        4*MW2^4*MZ2^11*(236639926*CHe[1, 1] - 407231431*CHl1[1, 1] + 
          73887786*CHl1[2, 2] + 378307515*CHl3[1, 1] + 14359028*CHl3[2, 2] + 
          288505792*CHq1[2, 2] + 233264672*CHq3[2, 2] - 40032094*CHu[2, 2]) - 
        512*MW2^9*MZ2^6*(17520741*CHe[1, 1] - 15737741*CHl1[1, 1] + 
          8072100*CHl1[2, 2] + 15061100*CHl3[1, 1] + 19771013*CHl3[2, 2] + 
          20457184*CHq1[2, 2] - 10049536*CHq3[2, 2] - 11403004*CHu[2, 2]) - 
        4*MW2^3*MZ2^12*(60470389*CHe[1, 1] - 110410636*CHl1[1, 1] + 
          15384285*CHl1[2, 2] + 116514002*CHl3[1, 1] + 6193759*CHl3[2, 2] + 
          70749768*CHq1[2, 2] + 69343240*CHq3[2, 2] - 10013676*CHu[2, 2]) + 
        MW2^2*MZ2^13*(43432633*CHe[1, 1] - 82879166*CHl1[1, 1] + 
          7739280*CHl1[2, 2] + 99628570*CHl3[1, 1] + 11283408*CHl3[2, 2] + 
          49625864*CHq1[2, 2] + 51093720*CHq3[2, 2] - 8618054*CHu[2, 2]) + 
        512*MW2^10*MZ2^5*(7598044*CHe[1, 1] - 2406396*CHl1[1, 1] + 
          5204736*CHl1[2, 2] + 5290189*CHl3[1, 1] + 16042049*CHl3[2, 2] + 
          7436768*CHq1[2, 2] - 12151136*CHq3[2, 2] - 6967616*CHu[2, 2]) - 
        MW2*MZ2^14*(4934375*CHe[1, 1] - 9698410*CHl1[1, 1] + 
          443700*CHl1[2, 2] + 13037830*CHl3[1, 1] + 2521540*CHl3[2, 2] + 
          5728104*CHq1[2, 2] + 5137816*CHq3[2, 2] - 1252746*CHu[2, 2]) - 
        131072*MW2^12*MZ2^3*(16449*CHe[1, 1] - 27289*CHl1[1, 1] - 
          2358*CHl1[2, 2] + 18051*CHl3[1, 1] - 7214*CHl3[2, 2] + 
          19195*CHq1[2, 2] + 18197*CHq3[2, 2] - 8017*CHu[2, 2]) + 
        131072*MW2^13*MZ2^2*(11176*CHe[1, 1] - 14504*CHl1[1, 1] - 
          288*CHl1[2, 2] + 11095*CHl3[1, 1] + 1135*CHl3[2, 2] + 
          11124*CHq1[2, 2] + 6140*CHq3[2, 2] - 7140*CHu[2, 2]) + 
        40*MZ2^15*(6698*CHe[1, 1] - 13396*CHl1[1, 1] + 19414*CHl3[1, 1] + 
          5355*CHl3[2, 2] + 8304*CHq1[2, 2] + 4956*CHq3[2, 2] - 
          2076*CHu[2, 2]) - 524288*MW2^14*MZ2*(924*CHe[1, 1] - 
          1036*CHl1[1, 1] + 861*CHl3[1, 1] + 273*CHl3[2, 2] + 
          800*CHq1[2, 2] + 320*CHq3[2, 2] - 656*CHu[2, 2]) + 
        8388608*MW2^15*(8*CHe[1, 1] - 8*CHl1[1, 1] + 7*CHl3[1, 1] + 
          3*CHl3[2, 2] + 6*CHq1[2, 2] + 2*CHq3[2, 2] - 6*CHu[2, 2]) + 
        4096*MW2^11*MZ2^4*(149044*CHe[1, 1] - 781220*CHl1[1, 1] - 
          284112*CHl1[2, 2] + 316483*CHl3[1, 1] - 1004849*CHl3[2, 2] + 
          315824*CHq1[2, 2] + 1148656*CHq3[2, 2] + 130384*CHu[2, 2])) - 
      MH2*MW2*(MW2^2*MZ2^13*(97550021*CHe[1, 1] + 
          2*(-91492301*CHl1[1, 1] + 7739280*CHl1[2, 2] + 
            94239910*CHl3[1, 1] + 14507883*CHl3[2, 2] + 57946004*CHq1[2, 2] + 
            42773580*CHq3[2, 2] - 11978699*CHu[2, 2])) - 
        2*MW2*MZ2^14*(5557085*CHe[1, 1] + 2*(-5406890*CHl1[1, 1] + 
            221850*CHl1[2, 2] + 6072155*CHl3[1, 1] + 1371695*CHl3[2, 2] + 
            3339432*CHq1[2, 2] + 2093528*CHq3[2, 2] - 779643*CHu[2, 2])) + 
        8*MW2^6*MZ2^9*(1565103502*CHe[1, 1] - 2250799538*CHl1[1, 1] + 
          550360872*CHl1[2, 2] + 1642192887*CHl3[1, 1] + 
          445015537*CHl3[2, 2] + 2016873904*CHq1[2, 2] + 
          560196944*CHq3[2, 2] - 523190608*CHu[2, 2]) - 
        32*MW2^7*MZ2^8*(622318242*CHe[1, 1] - 806307010*CHl1[1, 1] + 
          231113088*CHl1[2, 2] + 584314143*CHl3[1, 1] + 
          285784561*CHl3[2, 2] + 796064864*CHq1[2, 2] + 64833568*CHq3[2, 2] - 
          262975496*CHu[2, 2]) + 2*MW2^4*MZ2^11*(1039106020*CHe[1, 1] - 
          1750323538*CHl1[1, 1] + 295551144*CHl1[2, 2] + 
          1463778273*CHl3[1, 1] + 129382139*CHl3[2, 2] + 
          1288877152*CHq1[2, 2] + 798204704*CHq3[2, 2] - 
          241100620*CHu[2, 2]) + 64*MW2^8*MZ2^7*(362131342*CHe[1, 1] - 
          408590438*CHl1[1, 1] + 142880040*CHl1[2, 2] + 
          309683171*CHl3[1, 1] + 251402721*CHl3[2, 2] + 
          448298864*CHq1[2, 2] - 66224240*CHq3[2, 2] - 192092312*CHu[2, 2]) - 
        16*MW2^5*MZ2^10*(368352179*CHe[1, 1] - 577250226*CHl1[1, 1] + 
          119576358*CHl1[2, 2] + 443228277*CHl3[1, 1] + 61899869*CHl3[2, 2] + 
          468751688*CHq1[2, 2] + 215637976*CHq3[2, 2] - 99086906*CHu[2, 2]) - 
        512*MW2^9*MZ2^6*(36082224*CHe[1, 1] - 32189560*CHl1[1, 1] + 
          16144200*CHl1[2, 2] + 27682903*CHl3[1, 1] + 37816807*CHl3[2, 2] + 
          41661800*CHq1[2, 2] - 20846504*CHq3[2, 2] - 24067952*CHu[2, 2]) - 
        8*MW2^3*MZ2^12*(67288105*CHe[1, 1] - 120326449*CHl1[1, 1] + 
          15384285*CHl1[2, 2] + 111669689*CHl3[1, 1] + 11265259*CHl3[2, 2] + 
          81173244*CHq1[2, 2] + 58919764*CHq3[2, 2] - 15180792*CHu[2, 2]) + 
        1024*MW2^10*MZ2^5*(7814836*CHe[1, 1] - 2525700*CHl1[1, 1] + 
          5204736*CHl1[2, 2] + 4365745*CHl3[1, 1] + 15236909*CHl3[2, 2] + 
          7548080*CHq1[2, 2] - 12262448*CHq3[2, 2] - 7233368*CHu[2, 2]) + 
        5*MZ2^15*(120173*CHe[1, 1] - 240346*CHl1[1, 1] + 284614*CHl3[1, 1] + 
          85680*CHl3[2, 2] + 151224*CHq1[2, 2] + 60936*CHq3[2, 2] - 
          37806*CHu[2, 2]) - 65536*MW2^12*MZ2^3*(65706*CHe[1, 1] - 
          109138*CHl1[1, 1] - 9432*CHl1[2, 2] + 74355*CHl3[1, 1] - 
          26723*CHl3[2, 2] + 76780*CHq1[2, 2] + 72788*CHq3[2, 2] - 
          31960*CHu[2, 2]) + 262144*MW2^13*MZ2^2*(11176*CHe[1, 1] - 
          14504*CHl1[1, 1] - 288*CHl1[2, 2] + 11167*CHl3[1, 1] + 
          1207*CHl3[2, 2] + 11124*CHq1[2, 2] + 6140*CHq3[2, 2] - 
          7140*CHu[2, 2]) - 1048576*MW2^14*MZ2*(924*CHe[1, 1] - 
          1036*CHl1[1, 1] + 861*CHl3[1, 1] + 273*CHl3[2, 2] + 
          800*CHq1[2, 2] + 320*CHq3[2, 2] - 656*CHu[2, 2]) + 
        16777216*MW2^15*(8*CHe[1, 1] - 8*CHl1[1, 1] + 7*CHl3[1, 1] + 
          3*CHl3[2, 2] + 6*CHq1[2, 2] + 2*CHq3[2, 2] - 6*CHu[2, 2]) + 
        8192*MW2^11*MZ2^4*(142384*CHe[1, 1] - 778592*CHl1[1, 1] - 
          284112*CHl1[2, 2] + 374353*CHl3[1, 1] - 949607*CHl3[2, 2] + 
          313952*CHq1[2, 2] + 1150528*CHq3[2, 2] + 138520*CHu[2, 2])) + 
      MW2^2*(-32*MW2^7*MZ2^8*(325899726*CHe[1, 1] - 416909906*CHl1[1, 1] + 
          115556544*CHl1[2, 2] + 239067543*CHl3[1, 1] + 
          103559153*CHl3[2, 2] + 413833264*CHq1[2, 2] + 16615952*CHq3[2, 2] - 
          148165648*CHu[2, 2]) + 64*MW2^8*MZ2^7*(187682768*CHe[1, 1] - 
          209666860*CHl1[1, 1] + 71440020*CHl1[2, 2] + 121996963*CHl3[1, 1] + 
          98228379*CHl3[2, 2] + 230128096*CHq1[2, 2] - 39090784*CHq3[2, 2] - 
          103862224*CHu[2, 2]) + 4*MW2^4*MZ2^11*(282913084*CHe[1, 1] - 
          467930338*CHl1[1, 1] + 73887786*CHl1[2, 2] + 322616901*CHl3[1, 1] + 
          19367321*CHl3[2, 2] + 355932784*CHq1[2, 2] + 165837680*CHq3[2, 2] - 
          80518216*CHu[2, 2]) + 32*MW2^6*MZ2^9*(207462374*CHe[1, 1] - 
          293821303*CHl1[1, 1] + 68795109*CHl1[2, 2] + 172842261*CHl3[1, 1] + 
          35666453*CHl3[2, 2] + 266566136*CHq1[2, 2] + 55567720*CHq3[2, 2] - 
          77971664*CHu[2, 2]) - 16*MW2^5*MZ2^10*(197953699*CHe[1, 1] - 
          304879257*CHl1[1, 1] + 59788179*CHl1[2, 2] + 191322654*CHl3[1, 1] + 
          16912594*CHl3[2, 2] + 253012432*CHq1[2, 2] + 89182400*CHq3[2, 2] - 
          63009514*CHu[2, 2]) - 2*MW2^3*MZ2^12*(148211642*CHe[1, 1] - 
          260484524*CHl1[1, 1] + 30768570*CHl1[2, 2] + 199979437*CHl3[1, 1] + 
          19002203*CHl3[2, 2] + 183193440*CHq1[2, 2] + 96992576*CHq3[2, 2] - 
          40695816*CHu[2, 2]) - 512*MW2^9*MZ2^6*(18561483*CHe[1, 1] - 
          16451819*CHl1[1, 1] + 8072100*CHl1[2, 2] + 10077530*CHl3[1, 1] + 
          15501521*CHl3[2, 2] + 21204616*CHq1[2, 2] - 10796968*CHq3[2, 2] - 
          12664948*CHu[2, 2]) + 512*MW2^10*MZ2^5*(8031628*CHe[1, 1] - 
          2645004*CHl1[1, 1] + 5204736*CHl1[2, 2] + 1891429*CHl3[1, 1] + 
          12881897*CHl3[2, 2] + 7659392*CHq1[2, 2] - 12373760*CHq3[2, 2] - 
          7499120*CHu[2, 2]) + 4*MW2^2*MZ2^13*(13529347*CHe[1, 1] - 
          25026359*CHl1[1, 1] + 1934820*CHl1[2, 2] + 21300865*CHl3[1, 1] + 
          3521142*CHl3[2, 2] + 16566536*CHq1[2, 2] + 8613360*CHq3[2, 2] - 
          3834836*CHu[2, 2]) - MW2*MZ2^14*(6179795*CHe[1, 1] - 
          11929150*CHl1[1, 1] + 443700*CHl1[2, 2] + 11028940*CHl3[1, 1] + 
          2743390*CHl3[2, 2] + 7629624*CHq1[2, 2] + 3236296*CHq3[2, 2] - 
          1865826*CHu[2, 2]) + 5*MZ2^15*(66589*CHe[1, 1] - 
          133178*CHl1[1, 1] + 129302*CHl3[1, 1] + 42840*CHl3[2, 2] + 
          84792*CHq1[2, 2] + 21288*CHq3[2, 2] - 21198*CHu[2, 2]) - 
        131072*MW2^12*MZ2^3*(16404*CHe[1, 1] - 27280*CHl1[1, 1] - 
          2358*CHl1[2, 2] + 19752*CHl3[1, 1] - 5522*CHl3[2, 2] + 
          19195*CHq1[2, 2] + 18197*CHq3[2, 2] - 7963*CHu[2, 2]) + 
        131072*MW2^13*MZ2^2*(11176*CHe[1, 1] - 14504*CHl1[1, 1] - 
          288*CHl1[2, 2] + 11311*CHl3[1, 1] + 1351*CHl3[2, 2] + 
          11124*CHq1[2, 2] + 6140*CHq3[2, 2] - 7140*CHu[2, 2]) - 
        524288*MW2^14*MZ2*(924*CHe[1, 1] - 1036*CHl1[1, 1] + 861*CHl3[1, 1] + 
          273*CHl3[2, 2] + 800*CHq1[2, 2] + 320*CHq3[2, 2] - 656*CHu[2, 2]) + 
        8388608*MW2^15*(8*CHe[1, 1] - 8*CHl1[1, 1] + 7*CHl3[1, 1] + 
          3*CHl3[2, 2] + 6*CHq1[2, 2] + 2*CHq3[2, 2] - 6*CHu[2, 2]) + 
        4096*MW2^11*MZ2^4*(135724*CHe[1, 1] - 775964*CHl1[1, 1] - 
          284112*CHl1[2, 2] + 512107*CHl3[1, 1] - 814481*CHl3[2, 2] + 
          312080*CHq1[2, 2] + 1152400*CHq3[2, 2] + 146656*CHu[2, 2]))))/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(4194304*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        8*MW2^5*MZ2^7*(4178170*CHe[1, 1] - 4743582*CHl1[1, 1] - 
          9724635*CHl3[1, 1] - 4981053*CHl3[2, 2] + 5489168*CHq1[2, 2] - 
          5489168*CHq3[2, 2] - 4224656*CHu[2, 2]) + 2*MW2^3*MZ2^9*
         (2502076*CHe[1, 1] - 3566718*CHl1[1, 1] - 4303753*CHl3[1, 1] - 
          737035*CHl3[2, 2] + 3808736*CHq1[2, 2] - 3808736*CHq3[2, 2] - 
          1955876*CHu[2, 2]) - 8*MW2^4*MZ2^8*(1945212*CHe[1, 1] - 
          2480482*CHl1[1, 1] - 3738247*CHl3[1, 1] - 1257765*CHl3[2, 2] + 
          2793760*CHq1[2, 2] - 2793760*CHq3[2, 2] - 1760260*CHu[2, 2]) - 
        32*MW2^6*MZ2^6*(1583110*CHe[1, 1] - 1585518*CHl1[1, 1] - 
          4775919*CHl3[1, 1] - 3190401*CHl3[2, 2] + 1840352*CHq1[2, 2] - 
          1840352*CHq3[2, 2] - 1737800*CHu[2, 2]) + 64*MW2^7*MZ2^5*
         (846290*CHe[1, 1] - 735730*CHl1[1, 1] - 3510877*CHl3[1, 1] - 
          2775147*CHl3[2, 2] + 835472*CHq1[2, 2] - 835472*CHq3[2, 2] - 
          984200*CHu[2, 2]) - 512*MW2^8*MZ2^4*(78022*CHe[1, 1] - 
          57246*CHl1[1, 1] - 473491*CHl3[1, 1] - 416245*CHl3[2, 2] + 
          61640*CHq1[2, 2] - 61640*CHq3[2, 2] - 94088*CHu[2, 2]) - 
        10*MW2^2*MZ2^10*(105604*CHe[1, 1] - 168062*CHl1[1, 1] - 
          177469*CHl3[1, 1] - 9407*CHl3[2, 2] + 164784*CHq1[2, 2] - 
          164784*CHq3[2, 2] - 68124*CHu[2, 2]) + 5*MW2*MZ2^11*
         (26231*CHe[1, 1] - 46682*CHl1[1, 1] - 46682*CHl3[1, 1] + 
          40216*CHq1[2, 2] - 40216*CHq3[2, 2] - 13114*CHu[2, 2]) + 
        4096*MW2^9*MZ2^3*(4702*CHe[1, 1] - 2762*CHl1[1, 1] - 
          45367*CHl3[1, 1] - 42605*CHl3[2, 2] + 2676*CHq1[2, 2] - 
          2676*CHq3[2, 2] - 5766*CHu[2, 2]) - 16384*MW2^10*MZ2^2*
         (330*CHe[1, 1] - 138*CHl1[1, 1] - 5841*CHl3[1, 1] - 
          5703*CHl3[2, 2] + 104*CHq1[2, 2] - 104*CHq3[2, 2] - 
          404*CHu[2, 2]) + 65536*MW2^11*MZ2*(10*CHe[1, 1] - 2*CHl1[1, 1] - 
          453*CHl3[1, 1] - 451*CHl3[2, 2] - 12*CHu[2, 2]) - 
        425*MZ2^12*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
          24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2])) - 
      12*MW2^2*MZ2*(4194304*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        8*MW2^5*MZ2^7*(4178170*CHe[1, 1] - 4743582*CHl1[1, 1] - 
          9724635*CHl3[1, 1] - 4981053*CHl3[2, 2] + 5489168*CHq1[2, 2] - 
          5489168*CHq3[2, 2] - 4224656*CHu[2, 2]) + 2*MW2^3*MZ2^9*
         (2502076*CHe[1, 1] - 3566718*CHl1[1, 1] - 4303753*CHl3[1, 1] - 
          737035*CHl3[2, 2] + 3808736*CHq1[2, 2] - 3808736*CHq3[2, 2] - 
          1955876*CHu[2, 2]) - 8*MW2^4*MZ2^8*(1945212*CHe[1, 1] - 
          2480482*CHl1[1, 1] - 3738247*CHl3[1, 1] - 1257765*CHl3[2, 2] + 
          2793760*CHq1[2, 2] - 2793760*CHq3[2, 2] - 1760260*CHu[2, 2]) - 
        32*MW2^6*MZ2^6*(1583110*CHe[1, 1] - 1585518*CHl1[1, 1] - 
          4775919*CHl3[1, 1] - 3190401*CHl3[2, 2] + 1840352*CHq1[2, 2] - 
          1840352*CHq3[2, 2] - 1737800*CHu[2, 2]) + 64*MW2^7*MZ2^5*
         (846290*CHe[1, 1] - 735730*CHl1[1, 1] - 3510877*CHl3[1, 1] - 
          2775147*CHl3[2, 2] + 835472*CHq1[2, 2] - 835472*CHq3[2, 2] - 
          984200*CHu[2, 2]) - 512*MW2^8*MZ2^4*(78022*CHe[1, 1] - 
          57246*CHl1[1, 1] - 473491*CHl3[1, 1] - 416245*CHl3[2, 2] + 
          61640*CHq1[2, 2] - 61640*CHq3[2, 2] - 94088*CHu[2, 2]) - 
        10*MW2^2*MZ2^10*(105604*CHe[1, 1] - 168062*CHl1[1, 1] - 
          177469*CHl3[1, 1] - 9407*CHl3[2, 2] + 164784*CHq1[2, 2] - 
          164784*CHq3[2, 2] - 68124*CHu[2, 2]) + 5*MW2*MZ2^11*
         (26231*CHe[1, 1] - 46682*CHl1[1, 1] - 46682*CHl3[1, 1] + 
          40216*CHq1[2, 2] - 40216*CHq3[2, 2] - 13114*CHu[2, 2]) + 
        4096*MW2^9*MZ2^3*(4702*CHe[1, 1] - 2762*CHl1[1, 1] - 
          45367*CHl3[1, 1] - 42605*CHl3[2, 2] + 2676*CHq1[2, 2] - 
          2676*CHq3[2, 2] - 5766*CHu[2, 2]) - 16384*MW2^10*MZ2^2*
         (330*CHe[1, 1] - 138*CHl1[1, 1] - 5841*CHl3[1, 1] - 
          5703*CHl3[2, 2] + 104*CHq1[2, 2] - 104*CHq3[2, 2] - 
          404*CHu[2, 2]) + 65536*MW2^11*MZ2*(10*CHe[1, 1] - 2*CHl1[1, 1] - 
          453*CHl3[1, 1] - 451*CHl3[2, 2] - 12*CHu[2, 2]) - 
        425*MZ2^12*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
          24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2])) - 
      MH2^2*(2*MW2 + 3*MZ2)*(4194304*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        8*MW2^5*MZ2^7*(4178170*CHe[1, 1] - 4743582*CHl1[1, 1] - 
          9724635*CHl3[1, 1] - 4981053*CHl3[2, 2] + 5489168*CHq1[2, 2] - 
          5489168*CHq3[2, 2] - 4224656*CHu[2, 2]) + 2*MW2^3*MZ2^9*
         (2502076*CHe[1, 1] - 3566718*CHl1[1, 1] - 4303753*CHl3[1, 1] - 
          737035*CHl3[2, 2] + 3808736*CHq1[2, 2] - 3808736*CHq3[2, 2] - 
          1955876*CHu[2, 2]) - 8*MW2^4*MZ2^8*(1945212*CHe[1, 1] - 
          2480482*CHl1[1, 1] - 3738247*CHl3[1, 1] - 1257765*CHl3[2, 2] + 
          2793760*CHq1[2, 2] - 2793760*CHq3[2, 2] - 1760260*CHu[2, 2]) - 
        32*MW2^6*MZ2^6*(1583110*CHe[1, 1] - 1585518*CHl1[1, 1] - 
          4775919*CHl3[1, 1] - 3190401*CHl3[2, 2] + 1840352*CHq1[2, 2] - 
          1840352*CHq3[2, 2] - 1737800*CHu[2, 2]) + 64*MW2^7*MZ2^5*
         (846290*CHe[1, 1] - 735730*CHl1[1, 1] - 3510877*CHl3[1, 1] - 
          2775147*CHl3[2, 2] + 835472*CHq1[2, 2] - 835472*CHq3[2, 2] - 
          984200*CHu[2, 2]) - 512*MW2^8*MZ2^4*(78022*CHe[1, 1] - 
          57246*CHl1[1, 1] - 473491*CHl3[1, 1] - 416245*CHl3[2, 2] + 
          61640*CHq1[2, 2] - 61640*CHq3[2, 2] - 94088*CHu[2, 2]) - 
        10*MW2^2*MZ2^10*(105604*CHe[1, 1] - 168062*CHl1[1, 1] - 
          177469*CHl3[1, 1] - 9407*CHl3[2, 2] + 164784*CHq1[2, 2] - 
          164784*CHq3[2, 2] - 68124*CHu[2, 2]) + 5*MW2*MZ2^11*
         (26231*CHe[1, 1] - 46682*CHl1[1, 1] - 46682*CHl3[1, 1] + 
          40216*CHq1[2, 2] - 40216*CHq3[2, 2] - 13114*CHu[2, 2]) + 
        4096*MW2^9*MZ2^3*(4702*CHe[1, 1] - 2762*CHl1[1, 1] - 
          45367*CHl3[1, 1] - 42605*CHl3[2, 2] + 2676*CHq1[2, 2] - 
          2676*CHq3[2, 2] - 5766*CHu[2, 2]) - 16384*MW2^10*MZ2^2*
         (330*CHe[1, 1] - 138*CHl1[1, 1] - 5841*CHl3[1, 1] - 
          5703*CHl3[2, 2] + 104*CHq1[2, 2] - 104*CHq3[2, 2] - 
          404*CHu[2, 2]) + 65536*MW2^11*MZ2*(10*CHe[1, 1] - 2*CHl1[1, 1] - 
          453*CHl3[1, 1] - 451*CHl3[2, 2] - 12*CHu[2, 2]) - 
        425*MZ2^12*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
          24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2])) + 
      MH2*MW2*(4194304*MW2^13*(CHl3[1, 1] + CHl3[2, 2]) + 
        8*MW2^5*MZ2^8*(60727338*CHe[1, 1] - 68673248*CHl1[1, 1] - 
          107328647*CHl3[1, 1] - 38655399*CHl3[2, 2] + 79543760*CHq1[2, 2] - 
          79543760*CHq3[2, 2] - 61609580*CHu[2, 2]) + 
        32*MW2^7*MZ2^6*(23805590*CHe[1, 1] - 20486382*CHl1[1, 1] - 
          76764597*CHl3[1, 1] - 56278215*CHl3[2, 2] + 23223808*CHq1[2, 2] - 
          23223808*CHq3[2, 2] - 27788200*CHu[2, 2]) - 
        64*MW2^8*MZ2^5*(8516350*CHe[1, 1] - 6133790*CHl1[1, 1] - 
          41373827*CHl3[1, 1] - 35240037*CHl3[2, 2] + 6561328*CHq1[2, 2] - 
          6561328*CHq3[2, 2] - 10306360*CHu[2, 2]) + 10*MW2^3*MZ2^10*
         (7400624*CHe[1, 1] - 10532092*CHl1[1, 1] - 10342121*CHl3[1, 1] + 
          189971*CHl3[2, 2] + 11261424*CHq1[2, 2] - 11261424*CHq3[2, 2] - 
          5799504*CHu[2, 2]) - 5*MW2^2*MZ2^11*(3141889*CHe[1, 1] - 
          4995178*CHl1[1, 1] - 4592200*CHl3[1, 1] + 402978*CHl3[2, 2] + 
          4903304*CHq1[2, 2] - 4903304*CHq3[2, 2] - 2030606*CHu[2, 2]) + 
        512*MW2^9*MZ2^4*(486218*CHe[1, 1] - 274194*CHl1[1, 1] - 
          3918053*CHl3[1, 1] - 3643859*CHl3[2, 2] + 259480*CHq1[2, 2] - 
          259480*CHq3[2, 2] - 597832*CHu[2, 2]) + 50*MW2*MZ2^12*
         (39202*CHe[1, 1] - 69734*CHl1[1, 1] - 65297*CHl3[1, 1] + 
          4437*CHl3[2, 2] + 60120*CHq1[2, 2] - 60120*CHq3[2, 2] - 
          19620*CHu[2, 2]) - 4096*MW2^10*MZ2^3*(15098*CHe[1, 1] - 
          5518*CHl1[1, 1] - 242921*CHl3[1, 1] - 237403*CHl3[2, 2] + 
          3564*CHq1[2, 2] - 3564*CHq3[2, 2] - 18474*CHu[2, 2]) + 
        16384*MW2^11*MZ2^2*(270*CHe[1, 1] + 18*CHl1[1, 1] - 
          16911*CHl3[1, 1] - 16929*CHl3[2, 2] - 104*CHq1[2, 2] + 
          104*CHq3[2, 2] - 316*CHu[2, 2]) + 65536*MW2^12*MZ2*
         (10*CHe[1, 1] - 2*CHl1[1, 1] + 363*CHl3[1, 1] + 365*CHl3[2, 2] - 
          12*CHu[2, 2]) - 6375*MZ2^13*(17*CHe[1, 1] - 34*CHl1[1, 1] - 
          34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
        8*MW2^6*MZ2^7*(-90808430*CHe[1, 1] + 90387498*CHl1[1, 1] + 
          208845549*CHl3[1, 1] + 118458051*CHl3[2, 2] - 
          104931952*CHq1[2, 2] + 104931952*CHq3[2, 2] + 
          100043344*CHu[2, 2]) + 2*MW2^4*MZ2^9*(-114210644*CHe[1, 1] + 
          145262202*CHl1[1, 1] + 170019971*CHl3[1, 1] + 24757769*CHl3[2, 2] - 
          163816864*CHq1[2, 2] + 163816864*CHq3[2, 2] + 
          103659724*CHu[2, 2]))))/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (3*B0i[bb0, 0, 0, MZ2]*
     (16777216*MW2^16*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[2, 2]) - 
      1024*MW2^10*MZ2^5*(MZ2*(578304*CHd[1, 1] + 578304*CHd[2, 2] + 
          578304*CHd[3, 3] + 2357352*CHe[1, 1] + 578304*CHe[2, 2] + 
          578304*CHe[3, 3] + 1623085*CHl1[1, 1] + 4614354*CHl1[2, 2] + 
          578304*CHl1[3, 3] - 11262801*CHl3[1, 1] - 12217456*CHl3[2, 2] - 
          578304*CHl3[3, 3] - 578304*CHq1[1, 1] + 298696*CHq1[2, 2] - 
          1156608*CHq1[3, 3] - 1734912*CHq3[1, 1] - 3348888*CHq3[2, 2] - 
          1156608*CHq3[3, 3] - 1156608*CHu[1, 1] - 566872*CHu[2, 2]) - 
        4*MH2*(6022*CHe[1, 1] - 3314*CHl1[1, 1] - 68731*CHl3[1, 1] - 
          65417*CHl3[2, 2] + 3092*CHq1[2, 2] - 3092*CHq3[2, 2] - 
          7382*CHu[2, 2])) + 131072*MW2^13*MZ2^2*
       (32*MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 
          64*CHd[3, 3] - 2429*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] + 
          9313*CHl1[1, 1] + 2422*CHl1[2, 2] + 64*CHl1[3, 3] - 
          5680*CHl3[1, 1] + 3989*CHl3[2, 2] - 64*CHl3[3, 3] - 64*CHq1[1, 1] - 
          527*CHq1[2, 2] - 128*CHq1[3, 3] - 192*CHq3[1, 1] - 
          2341*CHq3[2, 2] - 128*CHq3[3, 3] - 128*CHu[1, 1] - 
          4516*CHu[2, 2])) + 425*(MH2 - 11*MZ2)*MZ2^15*
       (17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 24*CHq1[2, 2] - 
        24*CHq3[2, 2] - 6*CHu[2, 2]) - 4194304*MW2^15*MZ2*
       (26*CHe[1, 1] - 34*CHl1[1, 1] - 22*CHl3[1, 1] - 12*CHl3[2, 2] + 
        3*CHq1[2, 2] - 45*CHq3[2, 2] + 6*CHu[2, 2]) + 
      524288*MW2^14*MZ2^2*(543*CHe[1, 1] - 1029*CHl1[1, 1] - 72*CHl1[2, 2] - 
        169*CHl3[1, 1] - 580*CHl3[2, 2] + 108*CHq1[2, 2] - 602*CHq3[2, 2] + 
        360*CHu[2, 2]) - 32768*MW2^12*MZ2^3*
       (MZ2*(2096*CHd[1, 1] + 2096*CHd[2, 2] + 2096*CHd[3, 3] + 
          4214*CHe[1, 1] + 2096*CHe[2, 2] + 2096*CHe[3, 3] + 
          57326*CHl1[1, 1] + 37610*CHl1[2, 2] + 2096*CHl1[3, 3] - 
          106988*CHl3[1, 1] - 25280*CHl3[2, 2] - 2096*CHl3[3, 3] - 
          2096*CHq1[1, 1] + 2105*CHq1[2, 2] - 4192*CHq1[3, 3] - 
          6288*CHq3[1, 1] - 64275*CHq3[2, 2] - 4192*CHq3[3, 3] - 
          4192*CHu[1, 1] - 30248*CHu[2, 2]) + 
        2*MH2*(-10*CHe[1, 1] + 2*CHl1[1, 1] + 517*CHl3[1, 1] + 
          515*CHl3[2, 2] + 12*CHu[2, 2])) + 8192*MW2^11*MZ2^4*
       (MZ2*(31568*CHd[1, 1] + 31568*CHd[2, 2] + 31568*CHd[3, 3] + 
          141130*CHe[1, 1] + 31568*CHe[2, 2] + 31568*CHe[3, 3] + 
          256095*CHl1[1, 1] + 356864*CHl1[2, 2] + 31568*CHl1[3, 3] - 
          972949*CHl3[1, 1] - 680528*CHl3[2, 2] - 31568*CHl3[3, 3] - 
          31568*CHq1[1, 1] + 33028*CHq1[2, 2] - 63136*CHq1[3, 3] - 
          94704*CHq3[1, 1] - 463900*CHq3[2, 2] - 63136*CHq3[3, 3] - 
          63136*CHu[1, 1] - 114568*CHu[2, 2]) + 
        2*MH2*(-370*CHe[1, 1] + 146*CHl1[1, 1] + 7653*CHl3[1, 1] + 
          7507*CHl3[2, 2] - 104*CHq1[2, 2] + 104*CHq3[2, 2] + 
          452*CHu[2, 2])) + 5*MW2*MZ2^14*
       (MZ2*(19720*CHd[1, 1] + 19720*CHd[2, 2] + 19720*CHd[3, 3] + 
          363443*CHe[1, 1] + 19720*CHe[2, 2] + 19720*CHe[3, 3] - 
          609926*CHl1[1, 1] + 19720*CHl1[2, 2] + 19720*CHl1[3, 3] - 
          398446*CHl3[1, 1] + 23120*CHl3[2, 2] - 19720*CHl3[3, 3] - 
          19720*CHq1[1, 1] + 488160*CHq1[2, 2] - 39440*CHq1[3, 3] - 
          59160*CHq3[1, 1] - 469120*CHq3[2, 2] - 39440*CHq3[3, 3] - 
          39440*CHu[1, 1] - 197010*CHu[2, 2]) + 
        4*MH2*(-6919*CHe[1, 1] + 12393*CHl1[1, 1] + 12393*CHl3[1, 1] - 
          10564*CHq1[2, 2] + 10564*CHq3[2, 2] + 3406*CHu[2, 2])) + 
      256*MW2^9*MZ2^6*(MZ2*(3587600*CHd[1, 1] + 3587600*CHd[2, 2] + 
          3587600*CHd[3, 3] + 13400728*CHe[1, 1] + 3587600*CHe[2, 2] + 
          3587600*CHe[3, 3] + 2499331*CHl1[1, 1] + 21447605*CHl1[2, 2] + 
          3587600*CHl1[3, 3] - 44501368*CHl3[1, 1] - 66095382*CHl3[2, 2] - 
          3587600*CHl3[3, 3] - 3587600*CHq1[1, 1] + 1081672*CHq1[2, 2] - 
          7175200*CHq1[3, 3] - 10762800*CHq3[1, 1] - 4581064*CHq3[2, 2] - 
          7175200*CHq3[3, 3] - 7175200*CHu[1, 1] - 2535352*CHu[2, 2]) + 
        2*MH2*(-115638*CHe[1, 1] + 79342*CHl1[1, 1] + 836427*CHl3[1, 1] + 
          757085*CHl3[2, 2] - 83048*CHq1[2, 2] + 83048*CHq3[2, 2] + 
          140216*CHu[2, 2])) + 4*MW2^3*MZ2^12*
       (MZ2*(3418730*CHd[1, 1] + 3418730*CHd[2, 2] + 3418730*CHd[3, 3] + 
          26229554*CHe[1, 1] + 3418730*CHe[2, 2] + 3418730*CHe[3, 3] - 
          32092741*CHl1[1, 1] + 5353550*CHl1[2, 2] + 3418730*CHl1[3, 3] - 
          5037345*CHl3[1, 1] - 6385698*CHl3[2, 2] - 3418730*CHl3[3, 3] - 
          3418730*CHq1[1, 1] + 27851446*CHq1[2, 2] - 6837460*CHq1[3, 3] - 
          10256190*CHq3[1, 1] - 21092702*CHq3[2, 2] - 6837460*CHq3[3, 3] - 
          6837460*CHu[1, 1] - 19980562*CHu[2, 2]) + 
        MH2*(-1515048*CHe[1, 1] + 2203514*CHl1[1, 1] + 2595549*CHl3[1, 1] + 
          392035*CHl3[2, 2] - 2316328*CHq1[2, 2] + 2316328*CHq3[2, 2] + 
          1148248*CHu[2, 2])) - 64*MW2^8*MZ2^7*
       (2*MZ2*(7937780*CHd[1, 1] + 7937780*CHd[2, 2] + 7937780*CHd[3, 3] + 
          29450638*CHe[1, 1] + 7937780*CHe[2, 2] + 7937780*CHe[3, 3] - 
          4441263*CHl1[1, 1] + 36826916*CHl1[2, 2] + 7937780*CHl1[3, 3] - 
          60750152*CHl3[1, 1] - 120815937*CHl3[2, 2] - 7937780*CHl3[3, 3] - 
          7937780*CHq1[1, 1] + 3966152*CHq1[2, 2] - 15875560*CHq1[3, 3] - 
          23813340*CHq3[1, 1] + 5607648*CHq3[2, 2] - 15875560*CHq3[3, 3] - 
          15875560*CHu[1, 1] - 10072760*CHu[2, 2]) + 
        MH2*(-1470466*CHe[1, 1] + 1193698*CHl1[1, 1] + 7298805*CHl3[1, 1] + 
          6105107*CHl3[2, 2] - 1328592*CHq1[2, 2] + 1328592*CHq3[2, 2] + 
          1736904*CHu[2, 2])) + 8*MW2^5*MZ2^10*
       (MZ2*(26572524*CHd[1, 1] + 26572524*CHd[2, 2] + 26572524*CHd[3, 3] + 
          136479418*CHe[1, 1] + 26572524*CHe[2, 2] + 26572524*CHe[3, 3] - 
          114821197*CHl1[1, 1] + 63516417*CHl1[2, 2] + 26572524*CHl1[3, 3] - 
          19157246*CHl3[1, 1] - 168576256*CHl3[2, 2] - 26572524*CHl3[3, 3] - 
          26572524*CHq1[1, 1] + 92321124*CHq1[2, 2] - 53145048*CHq1[3, 3] - 
          79717572*CHq3[1, 1] - 23067668*CHq3[2, 2] - 53145048*CHq3[3, 3] - 
          53145048*CHu[1, 1] - 106214160*CHu[2, 2]) + 
        2*MH2*(-3061691*CHe[1, 1] + 3612032*CHl1[1, 1] + 6731441*CHl3[1, 1] + 
          3119409*CHl3[2, 2] - 4141464*CHq1[2, 2] + 4141464*CHq3[2, 2] + 
          2992458*CHu[2, 2])) + 32*MW2^7*MZ2^8*
       (MZ2*(25679232*CHd[1, 1] + 25679232*CHd[2, 2] + 25679232*CHd[3, 3] + 
          101648516*CHe[1, 1] + 25679232*CHe[2, 2] + 25679232*CHe[3, 3] - 
          42336543*CHl1[1, 1] + 94474341*CHl1[2, 2] + 25679232*CHl1[3, 3] - 
          111512338*CHl3[1, 1] - 309141526*CHl3[2, 2] - 25679232*CHl3[3, 3] - 
          25679232*CHq1[1, 1] + 28165296*CHq1[2, 2] - 51358464*CHq1[3, 3] - 
          77037696*CHq3[1, 1] + 29288144*CHq3[2, 2] - 51358464*CHq3[3, 3] - 
          51358464*CHu[1, 1] - 54669048*CHu[2, 2]) + 
        MH2*(-3275690*CHe[1, 1] + 3056978*CHl1[1, 1] + 11797673*CHl3[1, 1] + 
          8740695*CHl3[2, 2] - 3511296*CHq1[2, 2] + 3511296*CHq3[2, 2] + 
          3706200*CHu[2, 2])) - 2*MW2^4*MZ2^11*
       (2*MZ2*(16419508*CHd[1, 1] + 16419508*CHd[2, 2] + 16419508*CHd[3, 3] + 
          100782608*CHe[1, 1] + 16419508*CHe[2, 2] + 16419508*CHe[3, 3] - 
          103935931*CHl1[1, 1] + 31803793*CHl1[2, 2] + 16419508*CHl1[3, 3] - 
          6107623*CHl3[1, 1] - 64678259*CHl3[2, 2] - 16419508*CHl3[3, 3] - 
          16419508*CHq1[1, 1] + 88481236*CHq1[2, 2] - 32839016*CHq1[3, 3] - 
          49258524*CHq3[1, 1] - 49668404*CHq3[2, 2] - 32839016*CHq3[3, 3] - 
          32839016*CHu[1, 1] - 80473468*CHu[2, 2]) + 
        MH2*(-10282924*CHe[1, 1] + 13488646*CHl1[1, 1] + 
          19256741*CHl3[1, 1] + 5768095*CHl3[2, 2] - 14983776*CHq1[2, 2] + 
          14983776*CHq3[2, 2] + 8996916*CHu[2, 2])) - 
      8*MW2^6*MZ2^9*(2*MZ2*(30575604*CHd[1, 1] + 30575604*CHd[2, 2] + 
          30575604*CHd[3, 3] + 135570730*CHe[1, 1] + 30575604*CHe[2, 2] + 
          30575604*CHe[3, 3] - 86891015*CHl1[1, 1] + 90363783*CHl1[2, 2] + 
          30575604*CHl1[3, 3] - 63445603*CHl3[1, 1] - 276894293*CHl3[2, 2] - 
          30575604*CHl3[3, 3] - 30575604*CHq1[1, 1] + 63598732*CHq1[2, 2] - 
          61151208*CHq1[3, 3] - 91726812*CHq3[1, 1] + 16346244*CHq3[2, 2] - 
          61151208*CHq3[3, 3] - 61151208*CHu[1, 1] - 93805696*CHu[2, 2]) + 
        MH2*(-10510610*CHe[1, 1] + 11085654*CHl1[1, 1] + 
          28828311*CHl3[1, 1] + 17742657*CHl3[2, 2] - 12850576*CHq1[2, 2] + 
          12850576*CHq3[2, 2] + 11175856*CHu[2, 2])) + 
      MW2^2*MZ2^13*(-2*MZ2*(859920*CHd[1, 1] + 859920*CHd[2, 2] + 
          859920*CHd[3, 3] + 9022999*CHe[1, 1] + 859920*CHe[2, 2] + 
          859920*CHe[3, 3] - 12923548*CHl1[1, 1] + 1081770*CHl1[2, 2] + 
          859920*CHl1[3, 3] - 4754708*CHl3[1, 1] - 133390*CHl3[2, 2] - 
          859920*CHl3[3, 3] - 859920*CHq1[1, 1] + 11009024*CHq1[2, 2] - 
          1719840*CHq1[3, 3] - 2579760*CHq3[1, 1] - 9719264*CHq3[2, 2] - 
          1719840*CHq3[3, 3] - 1719840*CHu[1, 1] - 6095966*CHu[2, 2]) + 
        5*MH2*(237439*CHe[1, 1] - 2*(191403*CHl1[1, 1] + 200810*CHl3[1, 1] + 
            9407*CHl3[2, 2] - 184892*CHq1[2, 2] + 184892*CHq3[2, 2] + 
            74681*CHu[2, 2])))))/(8*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (-32*MW2^2*MZ2^2*SW2*(-64*MW2^6*MZ2^5*(1300546*CHe[1, 1] - 
          2184658*CHl1[1, 1] - 1329361*CHl3[1, 1] + 855297*CHl3[2, 2] + 
          2132880*CHq1[2, 2] - 2132880*CHq3[2, 2] - 795912*CHu[2, 2]) + 
        32*MW2^5*MZ2^6*(1548482*CHe[1, 1] - 2919358*CHl1[1, 1] - 
          2309065*CHl3[1, 1] + 610293*CHl3[2, 2] + 2654688*CHq1[2, 2] - 
          2654688*CHq3[2, 2] - 681192*CHu[2, 2]) - 8*MW2^4*MZ2^7*
         (2581634*CHe[1, 1] - 5532838*CHl1[1, 1] - 5519155*CHl3[1, 1] + 
          13683*CHl3[2, 2] + 4489584*CHq1[2, 2] - 4489584*CHq3[2, 2] - 
          573168*CHu[2, 2]) + 512*MW2^7*MZ2^4*(192454*CHe[1, 1] - 
          290318*CHl1[1, 1] - 130203*CHl3[1, 1] + 160115*CHl3[2, 2] + 
          295376*CHq1[2, 2] - 295376*CHq3[2, 2] - 143696*CHu[2, 2]) - 
        4096*MW2^8*MZ2^3*(19754*CHe[1, 1] - 26878*CHl1[1, 1] - 
          8313*CHl3[1, 1] + 18565*CHl3[2, 2] + 27868*CHq1[2, 2] - 
          27868*CHq3[2, 2] - 16774*CHu[2, 2]) + 16384*MW2^9*MZ2^2*
         (2686*CHe[1, 1] - 3302*CHl1[1, 1] - 625*CHl3[1, 1] + 
          2677*CHl3[2, 2] + 3428*CHq1[2, 2] - 3428*CHq3[2, 2] - 
          2480*CHu[2, 2]) - 65536*MW2^10*MZ2*(218*CHe[1, 1] - 
          242*CHl1[1, 1] - 21*CHl3[1, 1] + 221*CHl3[2, 2] + 248*CHq1[2, 2] - 
          248*CHq3[2, 2] - 212*CHu[2, 2]) + 2097152*MW2^11*
         (CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] - CHq3[2, 2] - 
          CHu[2, 2]) - 5*MZ2^11*(799*CHe[1, 1] - 4488*CHl1[1, 1] - 
          9418*CHl3[1, 1] - 4930*CHl3[2, 2] - 464*CHq1[2, 2] + 
          464*CHq3[2, 2] + 1646*CHu[2, 2]) + 16*MW2^3*MZ2^8*
         (365327*CHe[1, 1] - 908489*CHl1[1, 1] - 1117487*CHl3[1, 1] - 
          208998*CHl3[2, 2] + 613836*CHq1[2, 2] - 613836*CHq3[2, 2] + 
          20982*CHu[2, 2]) + 4*MW2*MZ2^10*(26116*CHe[1, 1] - 
          99747*CHl1[1, 1] - 177557*CHl3[1, 1] - 77810*CHl3[2, 2] + 
          24148*CHq1[2, 2] - 24148*CHq3[2, 2] + 25928*CHu[2, 2]) - 
        2*MW2^2*MZ2^9*(525572*CHe[1, 1] - 1569474*CHl1[1, 1] - 
          2339149*CHl3[1, 1] - 769675*CHl3[2, 2] + 771536*CHq1[2, 2] - 
          771536*CHq3[2, 2] + 227356*CHu[2, 2])) + 
      MT2*(-4194304*MW2^13*MZ2*(250*CHe[1, 1] - 274*CHl1[1, 1] - 
          21*CHl3[1, 1] + 253*CHl3[2, 2] + 280*CHq1[2, 2] - 280*CHq3[2, 2] - 
          244*CHu[2, 2]) - 11475*MZ2^14*(17*CHe[1, 1] - 34*CHl1[1, 1] - 
          34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
        134217728*MW2^14*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[2, 2] - 
          CHq3[2, 2] - CHu[2, 2]) + 512*MW2^8*MZ2^6*(15646426*CHe[1, 1] - 
          3*(9783654*CHl1[1, 1] + 4415613*CHl3[1, 1] - 5368041*CHl3[2, 2] - 
            9263256*CHq1[2, 2] + 1024520*CHq1[3, 3] + 9263256*CHq3[2, 2] + 
            3585820*CHq3[3, 3] + 2471288*CHu[2, 2] - 2049040*CHu[3, 3])) + 
        8*MW2^5*MZ2^9*(42149778*CHe[1, 1] + 46518490*CHl1[1, 1] + 
          55329275*CHl3[1, 1] + 8810785*CHl3[2, 2] + 30354448*CHq1[2, 2] + 
          59608440*CHq1[3, 3] - 30354448*CHq3[2, 2] + 208629540*CHq3[3, 3] - 
          116950096*CHu[2, 2] - 119216880*CHu[3, 3]) + 
        2*MW2^3*MZ2^11*(60931932*CHe[1, 1] - 73398846*CHl1[1, 1] - 
          46291351*CHl3[1, 1] + 27107495*CHl3[2, 2] + 95189952*CHq1[2, 2] + 
          18080520*CHq1[3, 3] - 95189952*CHq3[2, 2] + 63281820*CHq3[3, 3] - 
          57754932*CHu[2, 2] - 36161040*CHu[3, 3]) - 16*MW2^4*MZ2^10*
         (19445968*CHe[1, 1] - 13883829*CHl1[1, 1] - 4611818*CHl3[1, 1] + 
          9272011*CHl3[2, 2] + 27474088*CHq1[2, 2] + 10054566*CHq1[3, 3] - 
          27474088*CHq3[2, 2] + 35190981*CHq3[3, 3] - 26123098*CHu[2, 2] - 
          20109132*CHu[3, 3]) - 4*MW2^2*MZ2^12*(6907654*CHe[1, 1] - 
          10386663*CHl1[1, 1] - 8032498*CHl3[1, 1] + 2354165*CHl3[2, 2] + 
          11015152*CHq1[2, 2] + 1215930*CHq1[3, 3] - 11015152*CHq3[2, 2] + 
          4255755*CHq3[3, 3] - 4885618*CHu[2, 2] - 2431860*CHu[3, 3]) + 
        15*MW2*MZ2^13*(234481*CHe[1, 1] - 411162*CHl1[1, 1] - 
          366792*CHl3[1, 1] + 44370*CHl3[2, 2] + 362872*CHq1[2, 2] + 
          19720*CHq1[3, 3] - 362872*CHq3[2, 2] + 69020*CHq3[3, 3] - 
          121318*CHu[2, 2] - 39440*CHu[3, 3]) + 1048576*MW2^12*MZ2^2*
         (3570*CHe[1, 1] - 4282*CHl1[1, 1] - 643*CHl3[1, 1] + 
          3639*CHl3[2, 2] + 4432*CHq1[2, 2] - 24*CHq1[3, 3] - 
          4432*CHq3[2, 2] - 84*CHq3[3, 3] - 3340*CHu[2, 2] + 48*CHu[3, 3]) - 
        65536*MW2^11*MZ2^3*(123030*CHe[1, 1] - 161742*CHl1[1, 1] - 
          35977*CHl3[1, 1] + 125765*CHl3[2, 2] + 167808*CHq1[2, 2] - 
          2760*CHq1[3, 3] - 167808*CHq3[2, 2] - 9660*CHq3[3, 3] - 
          107724*CHu[2, 2] + 5520*CHu[3, 3]) + 16384*MW2^10*MZ2^4*
         (708178*CHe[1, 1] - 1026770*CHl1[1, 1] - 303003*CHl3[1, 1] + 
          723767*CHl3[2, 2] + 1054400*CHq1[2, 2] - 36312*CHq1[3, 3] - 
          1054400*CHq3[2, 2] - 127092*CHq3[3, 3] - 559748*CHu[2, 2] + 
          72624*CHu[3, 3]) - 8192*MW2^9*MZ2^5*(1415874*CHe[1, 1] - 
          2296948*CHl1[1, 1] - 850397*CHl3[1, 1] + 1446551*CHl3[2, 2] + 
          2295422*CHq1[2, 2] - 144240*CHq1[3, 3] - 2295422*CHq3[2, 2] - 
          504840*CHq3[3, 3] - 945221*CHu[2, 2] + 288480*CHu[3, 3]) - 
        64*MW2^7*MZ2^7*(55157942*CHe[1, 1] - 130925398*CHl1[1, 1] - 
          71542657*CHl3[1, 1] + 59382741*CHl3[2, 2] + 111106224*CHq1[2, 2] - 
          23038200*CHq1[3, 3] - 111106224*CHq3[2, 2] - 80633700*CHq3[3, 3] - 
          4585560*CHu[2, 2] + 46076400*CHu[3, 3]) + 32*MW2^6*MZ2^8*
         (19543530*CHe[1, 1] - 92304218*CHl1[1, 1] - 63152909*CHl3[1, 1] + 
          29151309*CHl3[2, 2] + 57714720*CHq1[2, 2] - 30961296*CHq1[3, 3] - 
          57714720*CHq3[2, 2] - 108364536*CHq3[3, 3] + 34334184*CHu[2, 2] + 
          61922592*CHu[3, 3]))))/(4*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(-2097152*MW2^12*MZ2*(250*CHe[1, 1] - 274*CHl1[1, 1] - 
          21*CHl3[1, 1] + 253*CHl3[2, 2] + 280*CHq1[2, 2] - 280*CHq3[2, 2] - 
          244*CHu[2, 2]) + 67108864*MW2^13*(CHe[1, 1] - CHl1[1, 1] + 
          CHl3[2, 2] + CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
        512*MW2^7*MZ2^6*(8876510*CHe[1, 1] - 3*(5149434*CHl1[1, 1] + 
            3185931*CHl3[1, 1] - 1963503*CHl3[2, 2] - 4909008*CHq1[2, 2] + 
            512260*CHq1[3, 3] + 4909008*CHq3[2, 2] - 512260*CHq3[3, 3] + 
            1659040*CHu[2, 2] - 1024520*CHu[3, 3])) + 524288*MW2^11*MZ2^2*
         (3570*CHe[1, 1] - 4282*CHl1[1, 1] - 697*CHl3[1, 1] + 
          3585*CHl3[2, 2] + 4432*CHq1[2, 2] - 24*CHq1[3, 3] - 
          4432*CHq3[2, 2] + 24*CHq3[3, 3] - 3340*CHu[2, 2] + 48*CHu[3, 3]) - 
        65536*MW2^10*MZ2^3*(61650*CHe[1, 1] - 80898*CHl1[1, 1] - 
          20999*CHl3[1, 1] + 59899*CHl3[2, 2] + 83904*CHq1[2, 2] - 
          1380*CHq1[3, 3] - 83904*CHq3[2, 2] + 1380*CHq3[3, 3] - 
          54024*CHu[2, 2] + 2760*CHu[3, 3]) + 65536*MW2^9*MZ2^4*
         (89636*CHe[1, 1] - 128812*CHl1[1, 1] - 47376*CHl3[1, 1] + 
          81436*CHl3[2, 2] + 132151*CHq1[2, 2] - 4539*CHq1[3, 3] - 
          132151*CHq3[2, 2] + 4539*CHq3[3, 3] - 71332*CHu[2, 2] + 
          9078*CHu[3, 3]) - 15*MZ2^13*(799*CHe[1, 1] - 4488*CHl1[1, 1] - 
          4488*CHl3[1, 1] - 464*CHq1[2, 2] - 9860*CHq1[3, 3] + 
          464*CHq3[2, 2] + 9860*CHq3[3, 3] + 1646*CHu[2, 2] + 
          19720*CHu[3, 3]) - 2048*MW2^8*MZ2^5*(2958702*CHe[1, 1] - 
          4668470*CHl1[1, 1] - 2276623*CHl3[1, 1] + 2391847*CHl3[2, 2] + 
          4663096*CHq1[2, 2] - 288480*CHq1[3, 3] - 4663096*CHq3[2, 2] + 
          288480*CHq3[3, 3] - 2046124*CHu[2, 2] + 576960*CHu[3, 3]) + 
        2*MW2*MZ2^12*(220616*CHe[1, 1] - 957522*CHl1[1, 1] - 
          1210817*CHl3[1, 1] - 253295*CHl3[2, 2] + 107768*CHq1[2, 2] - 
          1215930*CHq1[3, 3] - 107768*CHq3[2, 2] + 1215930*CHq3[3, 3] + 
          287248*CHu[2, 2] + 2431860*CHu[3, 3]) - 10*MW2^2*MZ2^11*
         (662412*CHe[1, 1] - 2290254*CHl1[1, 1] - 2922881*CHl3[1, 1] - 
          632627*CHl3[2, 2] + 764592*CHq1[2, 2] - 1808052*CHq1[3, 3] - 
          764592*CHq3[2, 2] + 1808052*CHq3[3, 3] + 494628*CHu[2, 2] + 
          3616104*CHu[3, 3]) + 8*MW2^3*MZ2^10*(6814394*CHe[1, 1] - 
          19602678*CHl1[1, 1] - 23231743*CHl3[1, 1] - 3629065*CHl3[2, 2] + 
          10241672*CHq1[2, 2] - 10054566*CHq1[3, 3] - 10241672*CHq3[2, 2] + 
          10054566*CHq3[3, 3] + 2359588*CHu[2, 2] + 20109132*CHu[3, 3]) - 
        64*MW2^6*MZ2^7*(39003886*CHe[1, 1] - 75395054*CHl1[1, 1] - 
          57250193*CHl3[1, 1] + 18144861*CHl3[2, 2] + 66831984*CHq1[2, 2] - 
          11519100*CHq1[3, 3] - 66831984*CHq3[2, 2] + 11519100*CHq3[3, 3] - 
          15579480*CHu[2, 2] + 23038200*CHu[3, 3]) + 32*MW2^5*MZ2^8*
         (31143750*CHe[1, 1] - 67556602*CHl1[1, 1] - 61219903*CHl3[1, 1] + 
          6336699*CHl3[2, 2] + 53702112*CHq1[2, 2] - 15480648*CHq1[3, 3] - 
          53702112*CHq3[2, 2] + 15480648*CHq3[3, 3] - 6293208*CHu[2, 2] + 
          30961296*CHu[3, 3]) - 8*MW2^4*MZ2^9*(35330406*CHe[1, 1] - 
          87297602*CHl1[1, 1] - 91887715*CHl3[1, 1] - 4590113*CHl3[2, 2] + 
          58926544*CHq1[2, 2] - 29804220*CHq1[3, 3] - 58926544*CHq3[2, 2] + 
          29804220*CHq3[3, 3] + 1442192*CHu[2, 2] + 59608440*CHu[3, 3])) + 
      MT2*(-4194304*MW2^12*MZ2*(250*CHe[1, 1] - 274*CHl1[1, 1] - 
          21*CHl3[1, 1] + 253*CHl3[2, 2] + 280*CHq1[2, 2] - 280*CHq3[2, 2] - 
          244*CHu[2, 2]) + 134217728*MW2^13*(CHe[1, 1] - CHl1[1, 1] + 
          CHl3[2, 2] + CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) - 
        8*MW2^4*MZ2^9*(140364930*CHe[1, 1] - 323981830*CHl1[1, 1] - 
          198673625*CHl3[1, 1] + 125308205*CHl3[2, 2] + 
          239071856*CHq1[2, 2] + 208629540*CHq1[3, 3] - 
          239071856*CHq3[2, 2] - 208629540*CHq3[3, 3] - 12591152*CHu[2, 2] - 
          149021100*CHu[3, 3]) + 32*MW2^5*MZ2^8*(104096514*CHe[1, 1] - 
          213935870*CHl1[1, 1] - 115121645*CHl3[1, 1] + 98814225*CHl3[2, 2] + 
          179080800*CHq1[2, 2] + 108364536*CHq1[3, 3] - 
          179080800*CHq3[2, 2] - 108364536*CHq3[3, 3] - 30978600*CHu[2, 2] - 
          77403240*CHu[3, 3]) - 64*MW2^6*MZ2^7*(113122514*CHe[1, 1] - 
          209775874*CHl1[1, 1] - 98557183*CHl3[1, 1] + 111218691*CHl3[2, 2] + 
          191251728*CHq1[2, 2] + 80633700*CHq1[3, 3] - 191251728*CHq3[2, 2] - 
          80633700*CHq3[3, 3] - 52648584*CHu[2, 2] - 57595500*CHu[3, 3]) + 
        8*MW2^3*MZ2^10*(33356446*CHe[1, 1] - 88263762*CHl1[1, 1] - 
          61562237*CHl3[1, 1] + 26701525*CHl3[2, 2] + 53630488*CHq1[2, 2] + 
          70381962*CHq1[3, 3] - 53630488*CHq3[2, 2] - 70381962*CHq3[3, 3] + 
          5852204*CHu[2, 2] - 50272830*CHu[3, 3]) - 2*MW2^2*MZ2^11*
         (20814564*CHe[1, 1] - 65278338*CHl1[1, 1] - 51704663*CHl3[1, 1] + 
          13573675*CHl3[2, 2] + 28477392*CHq1[2, 2] + 63281820*CHq1[3, 3] - 
          28477392*CHq3[2, 2] - 63281820*CHq3[3, 3] + 11084892*CHu[2, 2] - 
          45201300*CHu[3, 3]) + 2*MW2*MZ2^12*(1851496*CHe[1, 1] - 
          7301382*CHl1[1, 1] - 6538027*CHl3[1, 1] + 763355*CHl3[2, 2] + 
          1519528*CHq1[2, 2] + 8511510*CHq1[3, 3] - 1519528*CHq3[2, 2] - 
          8511510*CHq3[3, 3] + 1974608*CHu[2, 2] - 6079650*CHu[3, 3]) - 
        8192*MW2^8*MZ2^5*(1746030*CHe[1, 1] - 2697088*CHl1[1, 1] - 
          925997*CHl3[1, 1] + 1771091*CHl3[2, 2] + 2707766*CHq1[2, 2] + 
          504840*CHq1[3, 3] - 2707766*CHq3[2, 2] - 504840*CHq3[3, 3] - 
          1249511*CHu[2, 2] - 360600*CHu[3, 3]) + 16384*MW2^9*MZ2^4*
         (789610*CHe[1, 1] - 1119650*CHl1[1, 1] - 314181*CHl3[1, 1] + 
          805469*CHl3[2, 2] + 1149764*CHq1[2, 2] + 127092*CHq1[3, 3] - 
          1149764*CHq3[2, 2] - 127092*CHq3[3, 3] - 637616*CHu[2, 2] - 
          90780*CHu[3, 3]) - 15*MZ2^13*(8789*CHe[1, 1] - 49368*CHl1[1, 1] - 
          49368*CHl3[1, 1] - 5104*CHq1[2, 2] + 69020*CHq1[3, 3] + 
          5104*CHq3[2, 2] - 69020*CHq3[3, 3] + 18106*CHu[2, 2] - 
          49300*CHu[3, 3]) - 65536*MW2^10*MZ2^3*(129186*CHe[1, 1] - 
          168330*CHl1[1, 1] - 36355*CHl3[1, 1] + 131975*CHl3[2, 2] + 
          174504*CHq1[2, 2] + 9660*CHq1[3, 3] - 174504*CHq3[2, 2] - 
          9660*CHq3[3, 3] - 113772*CHu[2, 2] - 6900*CHu[3, 3]) + 
        1048576*MW2^11*MZ2^2*(3624*CHe[1, 1] - 4336*CHl1[1, 1] - 
          643*CHl3[1, 1] + 3693*CHl3[2, 2] + 4486*CHq1[2, 2] + 
          84*CHq1[3, 3] - 4486*CHq3[2, 2] - 84*CHq3[3, 3] - 3394*CHu[2, 2] - 
          60*CHu[3, 3]) + 512*MW2^7*MZ2^6*(22949278*CHe[1, 1] - 
          3*(12911730*CHl1[1, 1] + 5238519*CHl3[1, 1] - 7673211*CHl3[2, 2] - 
            12476400*CHq1[2, 2] - 3585820*CHq1[3, 3] + 12476400*CHq3[2, 2] + 
            3585820*CHq3[3, 3] + 4611344*CHu[2, 2] + 2561300*CHu[3, 3])))))/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (MZ2*SW2*(9*MH2^2*MZ2^2*(4194304*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        8*MW2^5*MZ2^7*(4178170*CHe[1, 1] - 4743582*CHl1[1, 1] - 
          9724635*CHl3[1, 1] - 4981053*CHl3[2, 2] + 5489168*CHq1[2, 2] - 
          5489168*CHq3[2, 2] - 4224656*CHu[2, 2]) + 2*MW2^3*MZ2^9*
         (2502076*CHe[1, 1] - 3566718*CHl1[1, 1] - 4303753*CHl3[1, 1] - 
          737035*CHl3[2, 2] + 3808736*CHq1[2, 2] - 3808736*CHq3[2, 2] - 
          1955876*CHu[2, 2]) - 8*MW2^4*MZ2^8*(1945212*CHe[1, 1] - 
          2480482*CHl1[1, 1] - 3738247*CHl3[1, 1] - 1257765*CHl3[2, 2] + 
          2793760*CHq1[2, 2] - 2793760*CHq3[2, 2] - 1760260*CHu[2, 2]) - 
        32*MW2^6*MZ2^6*(1583110*CHe[1, 1] - 1585518*CHl1[1, 1] - 
          4775919*CHl3[1, 1] - 3190401*CHl3[2, 2] + 1840352*CHq1[2, 2] - 
          1840352*CHq3[2, 2] - 1737800*CHu[2, 2]) + 64*MW2^7*MZ2^5*
         (846290*CHe[1, 1] - 735730*CHl1[1, 1] - 3510877*CHl3[1, 1] - 
          2775147*CHl3[2, 2] + 835472*CHq1[2, 2] - 835472*CHq3[2, 2] - 
          984200*CHu[2, 2]) - 512*MW2^8*MZ2^4*(78022*CHe[1, 1] - 
          57246*CHl1[1, 1] - 473491*CHl3[1, 1] - 416245*CHl3[2, 2] + 
          61640*CHq1[2, 2] - 61640*CHq3[2, 2] - 94088*CHu[2, 2]) - 
        10*MW2^2*MZ2^10*(105604*CHe[1, 1] - 168062*CHl1[1, 1] - 
          177469*CHl3[1, 1] - 9407*CHl3[2, 2] + 164784*CHq1[2, 2] - 
          164784*CHq3[2, 2] - 68124*CHu[2, 2]) + 4096*MW2^9*MZ2^3*
         (4702*CHe[1, 1] - 2762*CHl1[1, 1] - 45367*CHl3[1, 1] - 
          42605*CHl3[2, 2] + 2676*CHq1[2, 2] - 2676*CHq3[2, 2] - 
          5766*CHu[2, 2]) - 16384*MW2^10*MZ2^2*(330*CHe[1, 1] - 
          138*CHl1[1, 1] - 5841*CHl3[1, 1] - 5703*CHl3[2, 2] + 
          104*CHq1[2, 2] - 104*CHq3[2, 2] - 404*CHu[2, 2]) + 
        65536*MW2^11*MZ2*(10*CHe[1, 1] - 2*CHl1[1, 1] - 453*CHl3[1, 1] - 
          451*CHl3[2, 2] - 12*CHu[2, 2]) - 425*MZ2^12*(17*CHe[1, 1] - 
          34*CHl1[1, 1] - 34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 
          6*CHu[2, 2]) + 5*MW2*MZ2^11*(26231*CHe[1, 1] - 
          2*(23341*CHl1[1, 1] + 23341*CHl3[1, 1] - 20108*CHq1[2, 2] + 
            20108*CHq3[2, 2] + 6557*CHu[2, 2]))) + 
      MW2*(150994944*MW2^15*(14*CHe[1, 1] - 14*CHl1[1, 1] - 11*CHl3[1, 1] + 
          3*CHl3[2, 2] + 12*CHq1[2, 2] - 16*CHq3[2, 2] - 12*CHu[2, 2]) + 
        5*MZ2^14*(13770*MT2*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
            24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
          MZ2*(17*(-122913 + 14744*Pi^2)*CHe[1, 1] + 34*(-28557 + 3616*Pi^2)*
             CHl1[1, 1] - 3951888*CHl3[1, 1] + 475864*Pi^2*CHl3[1, 1] - 
            2911590*CHl3[2, 2] + 352920*Pi^2*CHl3[2, 2] - 322056*CHq1[2, 2] + 
            35328*Pi^2*CHq1[2, 2] + 273096*CHq3[2, 2] - 35328*Pi^2*
             CHq3[2, 2] + 585414*CHu[2, 2] - 70032*Pi^2*CHu[2, 2])) - 
        262144*MW2^13*MZ2*(-192*MT2*(250*CHe[1, 1] - 274*CHl1[1, 1] - 
            21*CHl3[1, 1] + 253*CHl3[2, 2] + 280*CHq1[2, 2] - 
            280*CHq3[2, 2] - 244*CHu[2, 2]) + 
          MZ2*(20*(-18407 + 1480*Pi^2)*CHe[1, 1] + (404644 - 28960*Pi^2)*
             CHl1[1, 1] + 139467*CHl3[1, 1] + 400*Pi^2*CHl3[1, 1] - 
            168529*CHl3[2, 2] + 29360*Pi^2*CHl3[2, 2] - 396760*CHq1[2, 2] + 
            29760*Pi^2*CHq1[2, 2] + 344464*CHq3[2, 2] - 29760*Pi^2*
             CHq3[2, 2] + 329296*CHu[2, 2] - 28800*Pi^2*CHu[2, 2])) - 
        1048576*MW2^14*(1536*MT2*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + 
            CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
          MZ2*(-52*(-371 + 16*Pi^2)*CHe[1, 1] + 52*(-407 + 16*Pi^2)*
             CHl1[1, 1] - 11601*CHl3[1, 1] + 5963*CHl3[2, 2] - 
            832*Pi^2*CHl3[2, 2] + 19616*CHq1[2, 2] - 832*Pi^2*CHq1[2, 2] - 
            20048*CHq3[2, 2] + 832*Pi^2*CHq3[2, 2] - 17024*CHu[2, 2] + 
            832*Pi^2*CHu[2, 2])) + 131072*MW2^12*MZ2^2*
         (-192*MT2*(1785*CHe[1, 1] - 2141*CHl1[1, 1] - 335*CHl3[1, 1] + 
            1806*CHl3[2, 2] + 2216*CHq1[2, 2] - 12*CHq1[3, 3] - 
            2216*CHq3[2, 2] - 15*CHq3[3, 3] - 1670*CHu[2, 2] + 
            24*CHu[3, 3]) + MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 
            768*CHd[3, 3] - 2280924*CHe[1, 1] + 242976*Pi^2*CHe[1, 1] + 
            768*CHe[2, 2] + 768*CHe[3, 3] + 2373260*CHl1[1, 1] - 
            232320*Pi^2*CHl1[1, 1] + 768*CHl1[2, 2] + 768*CHl1[3, 3] + 
            381989*CHl3[1, 1] + 6120*Pi^2*CHl3[1, 1] - 1416687*CHl3[2, 2] + 
            238440*Pi^2*CHl3[2, 2] - 768*CHl3[3, 3] - 768*CHq1[1, 1] - 
            2438108*CHq1[2, 2] + 244720*Pi^2*CHq1[2, 2] - 1920*CHq1[3, 3] - 
            2304*CHq3[1, 1] + 1960844*CHq3[2, 2] - 244720*Pi^2*CHq3[2, 2] - 
            1152*CHq3[3, 3] - 1536*CHu[1, 1] + 2044028*CHu[2, 2] - 
            228496*Pi^2*CHu[2, 2] + 768*CHu[3, 3])) - 8192*MW2^11*MZ2^3*
         (-48*MT2*(246330*CHe[1, 1] - 323538*CHl1[1, 1] - 77975*CHl3[1, 1] + 
            245563*CHl3[2, 2] + 335616*CHq1[2, 2] - 5520*CHq1[3, 3] - 
            335616*CHq3[2, 2] - 6900*CHq3[3, 3] - 215772*CHu[2, 2] + 
            11040*CHu[3, 3]) + MZ2*(88320*CHd[1, 1] + 88320*CHd[2, 2] + 
            88320*CHd[3, 3] - 80337012*CHe[1, 1] + 9781760*Pi^2*CHe[1, 1] + 
            88320*CHe[2, 2] + 88320*CHe[3, 3] + 76889508*CHl1[1, 1] - 
            9099008*Pi^2*CHl1[1, 1] + 88320*CHl1[2, 2] + 88320*CHl1[3, 3] - 
            312997*CHl3[1, 1] + 365312*Pi^2*CHl3[1, 1] - 
            61702057*CHl3[2, 2] + 9464320*Pi^2*CHl3[2, 2] - 
            88320*CHl3[3, 3] - 88320*CHq1[1, 1] - 82522752*CHq1[2, 2] + 
            9801344*Pi^2*CHq1[2, 2] - 220800*CHq1[3, 3] - 264960*CHq3[1, 1] + 
            65812752*CHq3[2, 2] - 9801344*Pi^2*CHq3[2, 2] - 
            132480*CHq3[3, 3] - 176640*CHu[1, 1] + 71359800*CHu[2, 2] - 
            8821568*Pi^2*CHu[2, 2] + 88320*CHu[3, 3])) - 
        MW2*MZ2^13*(1530*MT2*(13699*CHe[1, 1] - 23658*CHl1[1, 1] - 
            21048*CHl3[1, 1] + 2610*CHl3[2, 2] + 21400*CHq1[2, 2] + 
            2320*CHq1[3, 3] - 21400*CHq3[2, 2] + 2900*CHq3[3, 3] - 
            7330*CHu[2, 2] - 4640*CHu[3, 3]) + MZ2*(1183200*CHd[1, 1] + 
            1183200*CHd[2, 2] + 1183200*CHd[3, 3] - 230989443*CHe[1, 1] + 
            28186864*Pi^2*CHe[1, 1] + 1183200*CHe[2, 2] + 1183200*CHe[3, 3] - 
            46014774*CHl1[1, 1] + 5557952*Pi^2*CHl1[1, 1] + 
            1183200*CHl1[2, 2] + 1183200*CHl1[3, 3] - 305351364*CHl3[1, 1] + 
            39542072*Pi^2*CHl3[1, 1] - 275768790*CHl3[2, 2] + 
            33984120*Pi^2*CHl3[2, 2] - 1183200*CHl3[3, 3] - 
            1183200*CHq1[1, 1] - 63098232*CHq1[2, 2] + 7410176*Pi^2*
             CHq1[2, 2] - 2958000*CHq1[3, 3] - 3549600*CHq3[1, 1] + 
            65223192*CHq3[2, 2] - 7410176*Pi^2*CHq3[2, 2] - 
            1774800*CHq3[3, 3] - 2366400*CHu[1, 1] + 75332418*CHu[2, 2] - 
            9355424*Pi^2*CHu[2, 2] + 1183200*CHu[3, 3])) + 
        1024*MW2^10*MZ2^4*(-96*MT2*(1425266*CHe[1, 1] - 2057266*CHl1[1, 1] - 
            682011*CHl3[1, 1] + 1375255*CHl3[2, 2] + 2111608*CHq1[2, 2] - 
            72624*CHq1[3, 3] - 2111608*CHq3[2, 2] - 90780*CHq3[3, 3] - 
            1130404*CHu[2, 2] + 145248*CHu[3, 3]) + 
          MZ2*(2323968*CHd[1, 1] + 2323968*CHd[2, 2] + 2323968*CHd[3, 3] - 
            1046625124*CHe[1, 1] + 135052480*Pi^2*CHe[1, 1] + 
            2323968*CHe[2, 2] + 2323968*CHe[3, 3] + 911476820*CHl1[1, 1] - 
            121264320*Pi^2*CHl1[1, 1] + 2323968*CHl1[2, 2] + 
            2323968*CHl1[3, 3] - 135161613*CHl3[1, 1] + 7139808*Pi^2*
             CHl3[1, 1] - 925098545*CHl3[2, 2] + 128404128*Pi^2*CHl3[2, 2] - 
            2323968*CHl3[3, 3] - 2323968*CHq1[1, 1] - 1022890112*CHq1[2, 2] + 
            133326976*Pi^2*CHq1[2, 2] - 5809920*CHq1[3, 3] - 
            6971904*CHq3[1, 1] + 845076800*CHq3[2, 2] - 133326976*Pi^2*
             CHq3[2, 2] - 3485952*CHq3[3, 3] - 4647936*CHu[1, 1] + 
            910762448*CHu[2, 2] - 115785088*Pi^2*CHu[2, 2] + 
            2323968*CHu[3, 3])) - 1024*MW2^9*MZ2^5*
         (-24*MT2*(5790450*CHe[1, 1] - 9262366*CHl1[1, 1] - 
            3977417*CHl3[1, 1] + 5284949*CHl3[2, 2] + 9253940*CHq1[2, 2] - 
            576960*CHq1[3, 3] - 9253940*CHq3[2, 2] - 721200*CHq3[3, 3] - 
            3936566*CHu[2, 2] + 1153920*CHu[3, 3]) + 
          MZ2*(4615680*CHd[1, 1] + 4615680*CHd[2, 2] + 4615680*CHd[3, 3] - 
            1288103835*CHe[1, 1] + 169273768*Pi^2*CHe[1, 1] + 
            4615680*CHe[2, 2] + 4615680*CHe[3, 3] + 1017488861*CHl1[1, 1] - 
            145018952*Pi^2*CHl1[1, 1] + 4615680*CHl1[2, 2] + 
            4615680*CHl1[3, 3] - 276536258*CHl3[1, 1] + 12769196*Pi^2*
             CHl3[1, 1] - 1243717957*CHl3[2, 2] + 157788148*Pi^2*CHl3[2, 2] - 
            4615680*CHl3[3, 3] - 4615680*CHq1[1, 1] - 1197234904*CHq1[2, 2] + 
            162623360*Pi^2*CHq1[2, 2] - 11539200*CHq1[3, 3] - 
            13847040*CHq3[1, 1] + 1045782088*CHq3[2, 2] - 162623360*Pi^2*
             CHq3[2, 2] - 6923520*CHq3[3, 3] - 9231360*CHu[1, 1] + 
            1083239476*CHu[2, 2] - 136664480*Pi^2*CHu[2, 2] + 
            4615680*CHu[3, 3])) + 2*MW2^2*MZ2^12*
         (12*MT2*(6687038*CHe[1, 1] - 9429141*CHl1[1, 1] - 
            6821681*CHl3[1, 1] + 2607460*CHl3[2, 2] + 10907384*CHq1[2, 2] + 
            2431860*CHq1[3, 3] - 10907384*CHq3[2, 2] + 3039825*CHq3[3, 3] - 
            5172866*CHu[2, 2] - 4863720*CHu[3, 3]) + 
          MZ2*(9727440*CHd[1, 1] + 9727440*CHd[2, 2] + 9727440*CHd[3, 3] - 
            1193686819*CHe[1, 1] + 146990064*Pi^2*CHe[1, 1] + 
            9727440*CHe[2, 2] + 9727440*CHe[3, 3] + 30797472*CHl1[1, 1] - 
            6859680*Pi^2*CHl1[1, 1] + 9727440*CHl1[2, 2] + 
            9727440*CHl1[3, 3] - 1097115377*CHl3[1, 1] + 149742624*Pi^2*
             CHl3[1, 1] - 1290533813*CHl3[2, 2] + 156602304*Pi^2*CHl3[2, 2] - 
            9727440*CHl3[3, 3] - 9727440*CHq1[1, 1] - 484287496*CHq1[2, 2] + 
            56751360*Pi^2*CHq1[2, 2] - 24318600*CHq1[3, 3] - 
            29182320*CHq3[1, 1] + 527456152*CHq3[2, 2] - 56751360*Pi^2*
             CHq3[2, 2] - 14591160*CHq3[3, 3] - 19454880*CHu[1, 1] + 
            462694126*CHu[2, 2] - 57056736*Pi^2*CHu[2, 2] + 
            9727440*CHu[3, 3])) - 128*MW2^7*MZ2^7*
         (3*MT2*(-133165714*CHe[1, 1] + 281715506*CHl1[1, 1] + 
            186043043*CHl3[1, 1] - 95672463*CHl3[2, 2] - 
            244770192*CHq1[2, 2] + 46076400*CHq1[3, 3] + 
            244770192*CHq3[2, 2] + 57595500*CHq3[3, 3] + 35744520*CHu[2, 2] - 
            92152800*CHu[3, 3]) + MZ2*(46076400*CHd[1, 1] + 
            46076400*CHd[2, 2] + 46076400*CHd[3, 3] - 7014095821*CHe[1, 1] + 
            909717144*Pi^2*CHe[1, 1] + 46076400*CHe[2, 2] + 
            46076400*CHe[3, 3] + 4481402105*CHl1[1, 1] - 670187480*Pi^2*
             CHl1[1, 1] + 46076400*CHl1[2, 2] + 46076400*CHl1[3, 3] - 
            2190032581*CHl3[1, 1] + 147314044*Pi^2*CHl3[1, 1] - 
            7285720416*CHl3[2, 2] + 817501524*Pi^2*CHl3[2, 2] - 
            46076400*CHl3[3, 3] - 46076400*CHq1[1, 1] - 5878366104*
             CHq1[2, 2] + 788233280*Pi^2*CHq1[2, 2] - 115191000*CHq1[3, 3] - 
            138229200*CHq3[1, 1] + 5754589704*CHq3[2, 2] - 
            788233280*Pi^2*CHq3[2, 2] - 69114600*CHq3[3, 3] - 
            92152800*CHu[1, 1] + 5242830864*CHu[2, 2] - 631626656*Pi^2*
             CHu[2, 2] + 46076400*CHu[3, 3])) + 128*MW2^8*MZ2^6*
         (-801586704*MT2*CHe[1, 1] + 72*MT2*(20082522*CHl1[1, 1] + 
            10787475*CHl3[1, 1] - 9295047*CHl3[2, 2] - 19081272*CHq1[2, 2] + 
            2049040*CHq1[3, 3] + 19081272*CHq3[2, 2] + 2561300*CHq3[3, 3] + 
            5789368*CHu[2, 2] - 4098080*CHu[3, 3]) + 
          MZ2*(49176960*CHd[1, 1] + 49176960*CHd[2, 2] + 49176960*CHd[3, 3] - 
            9698159890*CHe[1, 1] + 1271928256*Pi^2*CHe[1, 1] + 
            49176960*CHe[2, 2] + 49176960*CHe[3, 3] + 6924518082*CHl1[1, 1] - 
            1022578720*Pi^2*CHl1[1, 1] + 49176960*CHl1[2, 2] + 
            49176960*CHl1[3, 3] - 2633292987*CHl3[1, 1] + 139637824*Pi^2*
             CHl3[1, 1] - 9848632701*CHl3[2, 2] + 1162216544*Pi^2*
             CHl3[2, 2] - 49176960*CHl3[3, 3] - 49176960*CHq1[1, 1] - 
            8576619312*CHq1[2, 2] + 1171229824*Pi^2*CHq1[2, 2] - 
            122942400*CHq1[3, 3] - 147530880*CHq3[1, 1] + 
            7951715952*CHq3[2, 2] - 1171229824*Pi^2*CHq3[2, 2] - 
            73765440*CHq3[3, 3] - 98353920*CHu[1, 1] + 7758402408*CHu[2, 2] - 
            957359488*Pi^2*CHu[2, 2] + 49176960*CHu[3, 3])) - 
        2*MW2^3*MZ2^11*(6*MT2*(54307812*CHe[1, 1] - 50496306*CHl1[1, 1] - 
            17062541*CHl3[1, 1] + 33433765*CHl3[2, 2] + 87544032*CHq1[2, 2] + 
            36161040*CHq1[3, 3] - 87544032*CHq3[2, 2] + 45201300*CHq3[3, 3] - 
            62701212*CHu[2, 2] - 72322080*CHu[3, 3]) + 
          MZ2*(72322080*CHd[1, 1] + 72322080*CHd[2, 2] + 72322080*CHd[3, 3] - 
            7602132480*CHe[1, 1] + 942421792*Pi^2*CHe[1, 1] + 
            72322080*CHe[2, 2] + 72322080*CHe[3, 3] + 1578227142*CHl1[1, 1] - 
            233343200*Pi^2*CHl1[1, 1] + 72322080*CHl1[2, 2] + 
            72322080*CHl1[3, 3] - 4993659139*CHl3[1, 1] + 684958080*Pi^2*
             CHl3[1, 1] - 7855468369*CHl3[2, 2] + 918301280*Pi^2*CHl3[2, 2] - 
            72322080*CHl3[3, 3] - 72322080*CHq1[1, 1] - 4025119008*
             CHq1[2, 2] + 475763456*Pi^2*CHq1[2, 2] - 180805200*CHq1[3, 3] - 
            216966240*CHq3[1, 1] + 4421349120*CHq3[2, 2] - 
            475763456*Pi^2*CHq3[2, 2] - 108483120*CHq3[3, 3] - 
            144644160*CHu[1, 1] + 3495685932*CHu[2, 2] - 421656896*Pi^2*
             CHu[2, 2] + 72322080*CHu[3, 3])) + 8*MW2^4*MZ2^10*
         (12*MT2*(12631574*CHe[1, 1] + 5718849*CHl1[1, 1] + 
            18619925*CHl3[1, 1] + 12901076*CHl3[2, 2] + 17232416*CHq1[2, 2] + 
            20109132*CHq1[3, 3] - 17232416*CHq3[2, 2] + 25136415*CHq3[3, 3] - 
            28482686*CHu[2, 2] - 40218264*CHu[3, 3]) + 
          MZ2*(80436528*CHd[1, 1] + 80436528*CHd[2, 2] + 80436528*CHd[3, 3] - 
            8304739666*CHe[1, 1] + 1037594896*Pi^2*CHe[1, 1] + 
            80436528*CHe[2, 2] + 80436528*CHe[3, 3] + 2917987365*CHl1[1, 1] - 
            427231392*Pi^2*CHl1[1, 1] + 80436528*CHl1[2, 2] + 
            80436528*CHl1[3, 3] - 4131990766*CHl3[1, 1] + 528730648*Pi^2*
             CHl3[1, 1] - 8509465675*CHl3[2, 2] + 955962040*Pi^2*CHl3[2, 2] - 
            80436528*CHl3[3, 3] - 80436528*CHq1[1, 1] - 5268840736*
             CHq1[2, 2] + 637891456*Pi^2*CHq1[2, 2] - 201091320*CHq1[3, 3] - 
            241309584*CHq3[1, 1] + 5723516272*CHq3[2, 2] - 
            637891456*Pi^2*CHq3[2, 2] - 120654792*CHq3[3, 3] - 
            160873056*CHu[1, 1] + 4458444502*CHu[2, 2] - 527880256*Pi^2*
             CHu[2, 2] + 80436528*CHu[3, 3])) + 32*MW2^6*MZ2^8*
         (-6*MT2*(81831030*CHe[1, 1] - 227417422*CHl1[1, 1] - 
            185592715*CHl3[1, 1] + 41824707*CHl3[2, 2] + 
            165118944*CHq1[2, 2] - 61922592*CHq1[3, 3] - 
            165118944*CHq3[2, 2] - 77403240*CHq3[3, 3] + 21747768*CHu[2, 2] + 
            123845184*CHu[3, 3]) + MZ2*(123845184*CHd[1, 1] + 
            123845184*CHd[2, 2] + 123845184*CHd[3, 3] - 15571375815*
             CHe[1, 1] + 1991735504*Pi^2*CHe[1, 1] + 123845184*CHe[2, 2] + 
            123845184*CHe[3, 3] + 8696335529*CHl1[1, 1] - 1297767712*Pi^2*
             CHl1[1, 1] + 123845184*CHl1[2, 2] + 123845184*CHl1[3, 3] - 
            5466215383*CHl3[1, 1] + 476875128*Pi^2*CHl3[1, 1] - 
            16220340324*CHl3[2, 2] + 1774642840*Pi^2*CHl3[2, 2] - 
            123845184*CHl3[3, 3] - 123845184*CHq1[1, 1] - 
            12221227032*CHq1[2, 2] + 1587564032*Pi^2*CHq1[2, 2] - 
            309612960*CHq1[3, 3] - 371535552*CHq3[1, 1] + 
            12517552824*CHq3[2, 2] - 1587564032*Pi^2*CHq3[2, 2] - 
            185767776*CHq3[3, 3] - 247690368*CHu[1, 1] + 10658745024*
             CHu[2, 2] - 1261538624*Pi^2*CHu[2, 2] + 123845184*CHu[3, 3])) - 
        8*MW2^5*MZ2^9*(-6*MT2*(28511034*CHe[1, 1] - 221113694*CHl1[1, 1] - 
            239104705*CHl3[1, 1] - 17991011*CHl3[2, 2] + 
            87498640*CHq1[2, 2] - 119216880*CHq1[3, 3] - 
            87498640*CHq3[2, 2] - 149021100*CHq3[3, 3] + 
            119834480*CHu[2, 2] + 238433760*CHu[3, 3]) + 
          MZ2*(238433760*CHd[1, 1] + 238433760*CHd[2, 2] + 
            238433760*CHd[3, 3] - 26303014830*CHe[1, 1] + 3320883040*Pi^2*
             CHe[1, 1] + 238433760*CHe[2, 2] + 238433760*CHe[3, 3] + 
            12240959170*CHl1[1, 1] - 1809003520*Pi^2*CHl1[1, 1] + 
            238433760*CHl1[2, 2] + 238433760*CHl1[3, 3] - 
            10661319031*CHl3[1, 1] + 1167484160*Pi^2*CHl3[1, 1] - 
            27170948201*CHl3[2, 2] + 2976487680*Pi^2*CHl3[2, 2] - 
            238433760*CHl3[3, 3] - 238433760*CHq1[1, 1] - 
            18903020624*CHq1[2, 2] + 2367290368*Pi^2*CHq1[2, 2] - 
            596084400*CHq1[3, 3] - 715301280*CHq3[1, 1] + 
            20048570480*CHq3[2, 2] - 2367290368*Pi^2*CHq3[2, 2] - 
            357650640*CHq3[3, 3] - 476867520*CHu[1, 1] + 16129606016*
             CHu[2, 2] - 1896649984*Pi^2*CHu[2, 2] + 238433760*CHu[3, 3]))) + 
      MH2*(-150994944*MW2^15*(14*CHe[1, 1] - 14*CHl1[1, 1] - 11*CHl3[1, 1] + 
          3*CHl3[2, 2] + 12*CHq1[2, 2] - 16*CHq3[2, 2] - 12*CHu[2, 2]) - 
        5*MZ2^14*(13770*MT2*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
            24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
          MZ2*(17*(-122913 + 14744*Pi^2)*CHe[1, 1] + 34*(-28557 + 3616*Pi^2)*
             CHl1[1, 1] - 3951888*CHl3[1, 1] + 475864*Pi^2*CHl3[1, 1] - 
            2911590*CHl3[2, 2] + 352920*Pi^2*CHl3[2, 2] - 322056*CHq1[2, 2] + 
            35328*Pi^2*CHq1[2, 2] + 273096*CHq3[2, 2] - 35328*Pi^2*
             CHq3[2, 2] + 585414*CHu[2, 2] - 70032*Pi^2*CHu[2, 2])) + 
        262144*MW2^13*MZ2*(-192*MT2*(250*CHe[1, 1] - 274*CHl1[1, 1] - 
            21*CHl3[1, 1] + 253*CHl3[2, 2] + 280*CHq1[2, 2] - 
            280*CHq3[2, 2] - 244*CHu[2, 2]) + 
          MZ2*(20*(-18407 + 1480*Pi^2)*CHe[1, 1] + (404644 - 28960*Pi^2)*
             CHl1[1, 1] + 138675*CHl3[1, 1] + 400*Pi^2*CHl3[1, 1] - 
            169321*CHl3[2, 2] + 29360*Pi^2*CHl3[2, 2] - 396760*CHq1[2, 2] + 
            29760*Pi^2*CHq1[2, 2] + 344464*CHq3[2, 2] - 29760*Pi^2*
             CHq3[2, 2] + 329296*CHu[2, 2] - 28800*Pi^2*CHu[2, 2])) + 
        1048576*MW2^14*(1536*MT2*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + 
            CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
          MZ2*(-52*(-371 + 16*Pi^2)*CHe[1, 1] + 52*(-407 + 16*Pi^2)*
             CHl1[1, 1] - 11601*CHl3[1, 1] + 5963*CHl3[2, 2] - 
            832*Pi^2*CHl3[2, 2] + 19616*CHq1[2, 2] - 832*Pi^2*CHq1[2, 2] - 
            20048*CHq3[2, 2] + 832*Pi^2*CHq3[2, 2] - 17024*CHu[2, 2] + 
            832*Pi^2*CHu[2, 2])) - 65536*MW2^12*MZ2^2*
         (-384*MT2*(1785*CHe[1, 1] - 2141*CHl1[1, 1] - 335*CHl3[1, 1] + 
            1806*CHl3[2, 2] + 2216*CHq1[2, 2] - 12*CHq1[3, 3] - 
            2216*CHq3[2, 2] - 15*CHq3[3, 3] - 1670*CHu[2, 2] + 
            24*CHu[3, 3]) + MZ2*(1536*CHd[1, 1] + 1536*CHd[2, 2] + 
            1536*CHd[3, 3] - 4561758*CHe[1, 1] + 485952*Pi^2*CHe[1, 1] + 
            1536*CHe[2, 2] + 1536*CHe[3, 3] + 4746502*CHl1[1, 1] - 
            464640*Pi^2*CHl1[1, 1] + 1536*CHl1[2, 2] + 1536*CHl1[3, 3] + 
            739975*CHl3[1, 1] + 12240*Pi^2*CHl3[1, 1] - 2857359*CHl3[2, 2] + 
            476880*Pi^2*CHl3[2, 2] - 1536*CHl3[3, 3] - 1536*CHq1[1, 1] - 
            4876216*CHq1[2, 2] + 489440*Pi^2*CHq1[2, 2] - 3840*CHq1[3, 3] - 
            4608*CHq3[1, 1] + 3921688*CHq3[2, 2] - 489440*Pi^2*CHq3[2, 2] - 
            2304*CHq3[3, 3] - 3072*CHu[1, 1] + 4087948*CHu[2, 2] - 
            456992*Pi^2*CHu[2, 2] + 1536*CHu[3, 3])) + 
        8192*MW2^11*MZ2^3*(-48*MT2*(246330*CHe[1, 1] - 323538*CHl1[1, 1] - 
            77975*CHl3[1, 1] + 245563*CHl3[2, 2] + 335616*CHq1[2, 2] - 
            5520*CHq1[3, 3] - 335616*CHq3[2, 2] - 6900*CHq3[3, 3] - 
            215772*CHu[2, 2] + 11040*CHu[3, 3]) + 
          MZ2*(88320*CHd[1, 1] + 88320*CHd[2, 2] + 88320*CHd[3, 3] - 
            80331072*CHe[1, 1] + 9781760*Pi^2*CHe[1, 1] + 88320*CHe[2, 2] + 
            88320*CHe[3, 3] + 76887024*CHl1[1, 1] - 9099008*Pi^2*CHl1[1, 1] + 
            88320*CHl1[2, 2] + 88320*CHl1[3, 3] - 977683*CHl3[1, 1] + 
            365312*Pi^2*CHl3[1, 1] - 62364259*CHl3[2, 2] + 
            9464320*Pi^2*CHl3[2, 2] - 88320*CHl3[3, 3] - 88320*CHq1[1, 1] - 
            82520880*CHq1[2, 2] + 9801344*Pi^2*CHq1[2, 2] - 
            220800*CHq1[3, 3] - 264960*CHq3[1, 1] + 65810880*CHq3[2, 2] - 
            9801344*Pi^2*CHq3[2, 2] - 132480*CHq3[3, 3] - 176640*CHu[1, 1] + 
            71352528*CHu[2, 2] - 8821568*Pi^2*CHu[2, 2] + 88320*CHu[3, 3])) + 
        2*MW2*MZ2^13*(765*MT2*(13699*CHe[1, 1] - 23658*CHl1[1, 1] - 
            21048*CHl3[1, 1] + 2610*CHl3[2, 2] + 21400*CHq1[2, 2] + 
            2320*CHq1[3, 3] - 21400*CHq3[2, 2] + 2900*CHq3[3, 3] - 
            7330*CHu[2, 2] - 4640*CHu[3, 3]) + MZ2*(591600*CHd[1, 1] + 
            591600*CHd[2, 2] + 591600*CHd[3, 3] - 115462209*CHe[1, 1] + 
            14093432*Pi^2*CHe[1, 1] + 591600*CHe[2, 2] + 591600*CHe[3, 3] - 
            23072412*CHl1[1, 1] + 2778976*Pi^2*CHl1[1, 1] + 
            591600*CHl1[2, 2] + 591600*CHl1[3, 3] - 152740707*CHl3[1, 1] + 
            19771036*Pi^2*CHl3[1, 1] - 137884395*CHl3[2, 2] + 
            16992060*Pi^2*CHl3[2, 2] - 591600*CHl3[3, 3] - 
            591600*CHq1[1, 1] - 31503216*CHq1[2, 2] + 3705088*Pi^2*
             CHq1[2, 2] - 1479000*CHq1[3, 3] - 1774800*CHq3[1, 1] + 
            32565696*CHq3[2, 2] - 3705088*Pi^2*CHq3[2, 2] - 
            887400*CHq3[3, 3] - 1183200*CHu[1, 1] + 37654734*CHu[2, 2] - 
            4677712*Pi^2*CHu[2, 2] + 591600*CHu[3, 3])) - 
        1024*MW2^10*MZ2^4*(-96*MT2*(1425266*CHe[1, 1] - 2057266*CHl1[1, 1] - 
            682011*CHl3[1, 1] + 1375255*CHl3[2, 2] + 2111608*CHq1[2, 2] - 
            72624*CHq1[3, 3] - 2111608*CHq3[2, 2] - 90780*CHq3[3, 3] - 
            1130404*CHu[2, 2] + 145248*CHu[3, 3]) + 
          MZ2*(2323968*CHd[1, 1] + 2323968*CHd[2, 2] + 2323968*CHd[3, 3] - 
            1046455852*CHe[1, 1] + 135052480*Pi^2*CHe[1, 1] + 
            2323968*CHe[2, 2] + 2323968*CHe[3, 3] + 911377388*CHl1[1, 1] - 
            121264320*Pi^2*CHl1[1, 1] + 2323968*CHl1[2, 2] + 
            2323968*CHl1[3, 3] - 146267289*CHl3[1, 1] + 7139808*Pi^2*
             CHl3[1, 1] - 936104789*CHl3[2, 2] + 128404128*Pi^2*CHl3[2, 2] - 
            2323968*CHl3[3, 3] - 2323968*CHq1[1, 1] - 1022793776*CHq1[2, 2] + 
            133326976*Pi^2*CHq1[2, 2] - 5809920*CHq1[3, 3] - 
            6971904*CHq3[1, 1] + 844980464*CHq3[2, 2] - 133326976*Pi^2*
             CHq3[2, 2] - 3485952*CHq3[3, 3] - 4647936*CHu[1, 1] + 
            910554872*CHu[2, 2] - 115785088*Pi^2*CHu[2, 2] + 
            2323968*CHu[3, 3])) + 512*MW2^9*MZ2^5*
         (-48*MT2*(5790450*CHe[1, 1] - 9262366*CHl1[1, 1] - 
            3977417*CHl3[1, 1] + 5284949*CHl3[2, 2] + 9253940*CHq1[2, 2] - 
            576960*CHq1[3, 3] - 9253940*CHq3[2, 2] - 721200*CHq3[3, 3] - 
            3936566*CHu[2, 2] + 1153920*CHu[3, 3]) + 
          MZ2*(9231360*CHd[1, 1] + 9231360*CHd[2, 2] + 9231360*CHd[3, 3] - 
            2575505472*CHe[1, 1] + 338547536*Pi^2*CHe[1, 1] + 
            9231360*CHe[2, 2] + 9231360*CHe[3, 3] + 2034462508*CHl1[1, 1] - 
            290037904*Pi^2*CHl1[1, 1] + 9231360*CHl1[2, 2] + 
            9231360*CHl1[3, 3] - 584185921*CHl3[1, 1] + 25538392*Pi^2*
             CHl3[1, 1] - 2518034105*CHl3[2, 2] + 315576296*Pi^2*CHl3[2, 2] - 
            9231360*CHl3[3, 3] - 9231360*CHq1[1, 1] - 2393915048*CHq1[2, 2] + 
            325246720*Pi^2*CHq1[2, 2] - 23078400*CHq1[3, 3] - 
            27694080*CHq3[1, 1] + 2091009416*CHq3[2, 2] - 325246720*Pi^2*
             CHq3[2, 2] - 13847040*CHq3[3, 3] - 18462720*CHu[1, 1] + 
            2165632160*CHu[2, 2] - 273328960*Pi^2*CHu[2, 2] + 
            9231360*CHu[3, 3])) + 4*MW2^3*MZ2^11*
         (3*MT2*(54307812*CHe[1, 1] - 50496306*CHl1[1, 1] - 
            17062541*CHl3[1, 1] + 33433765*CHl3[2, 2] + 87544032*CHq1[2, 2] + 
            36161040*CHq1[3, 3] - 87544032*CHq3[2, 2] + 45201300*CHq3[3, 3] - 
            62701212*CHu[2, 2] - 72322080*CHu[3, 3]) + 
          2*MZ2*(18080520*CHd[1, 1] + 18080520*CHd[2, 2] + 
            18080520*CHd[3, 3] - 1899345075*CHe[1, 1] + 235605448*Pi^2*
             CHe[1, 1] + 18080520*CHe[2, 2] + 18080520*CHe[3, 3] + 
            392666088*CHl1[1, 1] - 58335800*Pi^2*CHl1[1, 1] + 
            18080520*CHl1[2, 2] + 18080520*CHl1[3, 3] - 1258119676*
             CHl3[1, 1] + 171239520*Pi^2*CHl3[1, 1] - 1971681286*CHl3[2, 2] + 
            229575320*Pi^2*CHl3[2, 2] - 18080520*CHl3[3, 3] - 
            18080520*CHq1[1, 1] - 1004425932*CHq1[2, 2] + 118940864*Pi^2*
             CHq1[2, 2] - 45201300*CHq1[3, 3] - 54241560*CHq3[1, 1] + 
            1103483460*CHq3[2, 2] - 118940864*Pi^2*CHq3[2, 2] - 
            27120780*CHq3[3, 3] - 36161040*CHu[1, 1] + 873155088*CHu[2, 2] - 
            105414224*Pi^2*CHu[2, 2] + 18080520*CHu[3, 3])) - 
        MW2^2*MZ2^12*(24*MT2*(6687038*CHe[1, 1] - 9429141*CHl1[1, 1] - 
            6821681*CHl3[1, 1] + 2607460*CHl3[2, 2] + 10907384*CHq1[2, 2] + 
            2431860*CHq1[3, 3] - 10907384*CHq3[2, 2] + 3039825*CHq3[3, 3] - 
            5172866*CHu[2, 2] - 4863720*CHu[3, 3]) + 
          MZ2*(19454880*CHd[1, 1] + 19454880*CHd[2, 2] + 19454880*CHd[3, 3] - 
            2386193243*CHe[1, 1] + 293980128*Pi^2*CHe[1, 1] + 
            19454880*CHe[2, 2] + 19454880*CHe[3, 3] + 59494254*CHl1[1, 1] - 
            13719360*Pi^2*CHl1[1, 1] + 19454880*CHl1[2, 2] + 
            19454880*CHl1[3, 3] - 2200324744*CHl3[1, 1] + 299485248*Pi^2*
             CHl3[1, 1] - 2585060926*CHl3[2, 2] + 313204608*Pi^2*CHl3[2, 2] - 
            19454880*CHl3[3, 3] - 19454880*CHq1[1, 1] - 
            966765272*CHq1[2, 2] + 113502720*Pi^2*CHq1[2, 2] - 
            48637200*CHq1[3, 3] - 58364640*CHq3[1, 1] + 1053102584*
             CHq3[2, 2] - 113502720*Pi^2*CHq3[2, 2] - 29182320*CHq3[3, 3] - 
            38909760*CHu[1, 1] + 924798122*CHu[2, 2] - 114113472*Pi^2*
             CHu[2, 2] + 19454880*CHu[3, 3])) - 64*MW2^8*MZ2^6*
         (-48*MT2*(33399446*CHe[1, 1] - 3*(20082522*CHl1[1, 1] + 
              10787475*CHl3[1, 1] - 9295047*CHl3[2, 2] - 19081272*CHq1[2, 
                2] + 2049040*CHq1[3, 3] + 19081272*CHq3[2, 2] + 
              2561300*CHq3[3, 3] + 5789368*CHu[2, 2] - 4098080*CHu[3, 3])) + 
          MZ2*(98353920*CHd[1, 1] + 98353920*CHd[2, 2] + 98353920*CHd[3, 3] - 
            19388703170*CHe[1, 1] + 2543856512*Pi^2*CHe[1, 1] + 
            98353920*CHe[2, 2] + 98353920*CHe[3, 3] + 13842414594*
             CHl1[1, 1] - 2045157440*Pi^2*CHl1[1, 1] + 98353920*CHl1[2, 2] + 
            98353920*CHl1[3, 3] - 5512256013*CHl3[1, 1] + 279275648*Pi^2*
             CHl3[1, 1] - 19936313871*CHl3[2, 2] + 2324433088*Pi^2*
             CHl3[2, 2] - 98353920*CHl3[3, 3] - 98353920*CHq1[1, 1] - 
            17145719376*CHq1[2, 2] + 2342459648*Pi^2*CHq1[2, 2] - 
            245884800*CHq1[3, 3] - 295061760*CHq3[1, 1] + 
            15895912656*CHq3[2, 2] - 2342459648*Pi^2*CHq3[2, 2] - 
            147530880*CHq3[3, 3] - 196707840*CHu[1, 1] + 15507947016*
             CHu[2, 2] - 1914718976*Pi^2*CHu[2, 2] + 98353920*CHu[3, 3])) + 
        16*MW2^5*MZ2^9*(3*MT2*(-28511034*CHe[1, 1] + 221113694*CHl1[1, 1] + 
            239104705*CHl3[1, 1] + 17991011*CHl3[2, 2] - 
            87498640*CHq1[2, 2] + 119216880*CHq1[3, 3] + 
            87498640*CHq3[2, 2] + 149021100*CHq3[3, 3] - 
            119834480*CHu[2, 2] - 238433760*CHu[3, 3]) + 
          MZ2*(119216880*CHd[1, 1] + 119216880*CHd[2, 2] + 
            119216880*CHd[3, 3] - 13142753961*CHe[1, 1] + 1660441520*Pi^2*
             CHe[1, 1] + 119216880*CHe[2, 2] + 119216880*CHe[3, 3] + 
            6109317416*CHl1[1, 1] - 904501760*Pi^2*CHl1[1, 1] + 
            119216880*CHl1[2, 2] + 119216880*CHl1[3, 3] - 
            5459916593*CHl3[1, 1] + 583742080*Pi^2*CHl3[1, 1] - 
            13703569009*CHl3[2, 2] + 1488243840*Pi^2*CHl3[2, 2] - 
            119216880*CHl3[3, 3] - 119216880*CHq1[1, 1] - 
            9438938392*CHq1[2, 2] + 1183645184*Pi^2*CHq1[2, 2] - 
            298042200*CHq1[3, 3] - 357650640*CHq3[1, 1] + 
            10011713320*CHq3[2, 2] - 1183645184*Pi^2*CHq3[2, 2] - 
            178825320*CHq3[3, 3] - 238433760*CHu[1, 1] + 
            8056881838*CHu[2, 2] - 948324992*Pi^2*CHu[2, 2] + 
            119216880*CHu[3, 3])) + 32*MW2^7*MZ2^7*
         (-12*MT2*(133165714*CHe[1, 1] - 281715506*CHl1[1, 1] - 
            186043043*CHl3[1, 1] + 95672463*CHl3[2, 2] + 
            244770192*CHq1[2, 2] - 46076400*CHq1[3, 3] - 
            244770192*CHq3[2, 2] - 57595500*CHq3[3, 3] - 35744520*CHu[2, 2] + 
            92152800*CHu[3, 3]) + MZ2*(184305600*CHd[1, 1] + 
            184305600*CHd[2, 2] + 184305600*CHd[3, 3] - 28042135294*
             CHe[1, 1] + 3638868576*Pi^2*CHe[1, 1] + 184305600*CHe[2, 2] + 
            184305600*CHe[3, 3] + 17911338758*CHl1[1, 1] - 
            2680749920*Pi^2*CHl1[1, 1] + 184305600*CHl1[2, 2] + 
            184305600*CHl1[3, 3] - 9109045897*CHl3[1, 1] + 
            589256176*Pi^2*CHl3[1, 1] - 29477527575*CHl3[2, 2] + 
            3270006096*Pi^2*CHl3[2, 2] - 184305600*CHl3[3, 3] - 
            184305600*CHq1[1, 1] - 23496901248*CHq1[2, 2] + 
            3152933120*Pi^2*CHq1[2, 2] - 460764000*CHq1[3, 3] - 
            552916800*CHq3[1, 1] + 23001795648*CHq3[2, 2] - 
            3152933120*Pi^2*CHq3[2, 2] - 276458400*CHq3[3, 3] - 
            368611200*CHu[1, 1] + 20955683256*CHu[2, 2] - 2526506624*Pi^2*
             CHu[2, 2] + 184305600*CHu[3, 3])) - 2*MW2^4*MZ2^10*
         (48*MT2*(12631574*CHe[1, 1] + 5718849*CHl1[1, 1] + 
            18619925*CHl3[1, 1] + 12901076*CHl3[2, 2] + 17232416*CHq1[2, 2] + 
            20109132*CHq1[3, 3] - 17232416*CHq3[2, 2] + 25136415*CHq3[3, 3] - 
            28482686*CHu[2, 2] - 40218264*CHu[3, 3]) + 
          MZ2*(321746112*CHd[1, 1] + 321746112*CHd[2, 2] + 
            321746112*CHd[3, 3] - 33196439980*CHe[1, 1] + 4150379584*Pi^2*
             CHe[1, 1] + 321746112*CHe[2, 2] + 321746112*CHe[3, 3] + 
            11639848998*CHl1[1, 1] - 1708925568*Pi^2*CHl1[1, 1] + 
            321746112*CHl1[2, 2] + 321746112*CHl1[3, 3] - 
            16781947051*CHl3[1, 1] + 2114922592*Pi^2*CHl3[1, 1] - 
            34259746225*CHl3[2, 2] + 3823848160*Pi^2*CHl3[2, 2] - 
            321746112*CHl3[3, 3] - 321746112*CHq1[1, 1] - 
            21041084320*CHq1[2, 2] + 2551565824*Pi^2*CHq1[2, 2] - 
            804365280*CHq1[3, 3] - 965238336*CHq3[1, 1] + 
            22859786464*CHq3[2, 2] - 2551565824*Pi^2*CHq3[2, 2] - 
            482619168*CHq3[3, 3] - 643492224*CHu[1, 1] + 17816175124*
             CHu[2, 2] - 2111521024*Pi^2*CHu[2, 2] + 321746112*CHu[3, 3])) - 
        8*MW2^6*MZ2^8*(-24*MT2*(81831030*CHe[1, 1] - 227417422*CHl1[1, 1] - 
            185592715*CHl3[1, 1] + 41824707*CHl3[2, 2] + 
            165118944*CHq1[2, 2] - 61922592*CHq1[3, 3] - 
            165118944*CHq3[2, 2] - 77403240*CHq3[3, 3] + 21747768*CHu[2, 2] + 
            123845184*CHu[3, 3]) + MZ2*(495380736*CHd[1, 1] + 
            495380736*CHd[2, 2] + 495380736*CHd[3, 3] - 62247899730*
             CHe[1, 1] + 7966942016*Pi^2*CHe[1, 1] + 495380736*CHe[2, 2] + 
            495380736*CHe[3, 3] + 34742649878*CHl1[1, 1] - 
            5191070848*Pi^2*CHl1[1, 1] + 495380736*CHl1[2, 2] + 
            495380736*CHl1[3, 3] - 22578830605*CHl3[1, 1] + 
            1907500512*Pi^2*CHl3[1, 1] - 65552638131*CHl3[2, 2] + 
            7098571360*Pi^2*CHl3[2, 2] - 495380736*CHl3[3, 3] - 
            495380736*CHq1[1, 1] - 48835505616*CHq1[2, 2] + 
            6350256128*Pi^2*CHq1[2, 2] - 1238451840*CHq1[3, 3] - 
            1486142208*CHq3[1, 1] + 50020808784*CHq3[2, 2] - 
            6350256128*Pi^2*CHq3[2, 2] - 743071104*CHq3[3, 3] - 
            990761472*CHu[1, 1] + 42596958192*CHu[2, 2] - 5046154496*Pi^2*
             CHu[2, 2] + 495380736*CHu[3, 3])))))/
    (48*(MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[7] + 
 (36*MW2*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
    970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 Class[8]*((-27*MW2^2*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
      970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (-1/24*(MZ2^2*(9*MH2^2*MW2^2*MZ2^2*(2097152*MW2^9 - 12681216*MW2^8*MZ2 + 
           34037760*MW2^7*MZ2^2 - 53217280*MW2^6*MZ2^3 + 53341440*MW2^5*
            MZ2^4 - 35463264*MW2^4*MZ2^5 + 15583152*MW2^3*MZ2^6 - 
           4341060*MW2^2*MZ2^7 + 690000*MW2*MZ2^8 - 47035*MZ2^9) + 
         MH2*(-226492416*MW2^14 + 6*MT2*MW2^2*(134217728*MW2^11 - 
             926941184*MW2^10*MZ2 + 2888826880*MW2^9*MZ2^2 - 
             5361270784*MW2^8*MZ2^3 + 6574120960*MW2^7*MZ2^4 - 
             5578770432*MW2^6*MZ2^5 + 3330196224*MW2^5*MZ2^6 - 
             1390072992*MW2^4*MZ2^7 + 393728976*MW2^3*MZ2^8 - 
             70782940*MW2^2*MZ2^9 + 6990640*MW2*MZ2^10 - 256765*MZ2^11) + 
           4*MW2^5*MZ2^9*(21651668367 - 2214977824*Pi^2) + 
           MW2^3*MZ2^11*(7162363565 - 777808736*Pi^2) + 
           1275*MZ2^14*(-5845 + 692*Pi^2) - 524288*MW2^13*MZ2*
            (-5531 + 832*Pi^2) + 131072*MW2^12*MZ2^2*(-147581 + 26032*Pi^2) - 
           32768*MW2^11*MZ2^3*(-2286619 + 372752*Pi^2) - 30*MW2*MZ2^13*
            (-4552839 + 536992*Pi^2) + 4096*MW2^10*MZ2^4*(-44856875 + 
             6482304*Pi^2) - 512*MW2^9*MZ2^5*(-595009981 + 76545696*Pi^2) + 
           MW2^2*MZ2^12*(-1232030399 + 140492544*Pi^2) + 256*MW2^8*MZ2^6*
            (-1393083135 + 162484904*Pi^2) - 96*MW2^7*MZ2^7*
            (-3151148861 + 341517952*Pi^2) + 48*MW2^6*MZ2^8*
            (-3926486827 + 406966128*Pi^2) + 4*MW2^4*MZ2^10*
            (-7311137951 + 761509856*Pi^2)) + MW2*(226492416*MW2^14 - 
           6*MT2*MW2^2*(134217728*MW2^11 - 926941184*MW2^10*MZ2 + 
             2888826880*MW2^9*MZ2^2 - 5361270784*MW2^8*MZ2^3 + 
             6574120960*MW2^7*MZ2^4 - 5578770432*MW2^6*MZ2^5 + 
             3330196224*MW2^5*MZ2^6 - 1390072992*MW2^4*MZ2^7 + 
             393728976*MW2^3*MZ2^8 - 70782940*MW2^2*MZ2^9 + 
             6990640*MW2*MZ2^10 - 256765*MZ2^11) + MW2^2*MZ2^12*
            (1230033749 - 140492544*Pi^2) + 1275*MZ2^14*(5845 - 692*Pi^2) + 
           524288*MW2^13*MZ2*(-5531 + 832*Pi^2) - 131072*MW2^12*MZ2^2*
            (-146789 + 26032*Pi^2) + 65536*MW2^11*MZ2^3*(-1132901 + 
             186376*Pi^2) + 30*MW2*MZ2^13*(-4552839 + 536992*Pi^2) - 
           4096*MW2^10*MZ2^4*(-44361209 + 6482304*Pi^2) - 2048*MW2^8*MZ2^6*
            (-172070847 + 20310613*Pi^2) + 16*MW2^3*MZ2^11*
            (-445818965 + 48613046*Pi^2) + 128*MW2^5*MZ2^9*
            (-670738575 + 69218057*Pi^2) + 512*MW2^9*MZ2^5*
            (-587969065 + 76545696*Pi^2) - 192*MW2^6*MZ2^8*
            (-971554147 + 101741532*Pi^2) + 192*MW2^7*MZ2^7*
            (-1557754831 + 170758976*Pi^2) - 4*MW2^4*MZ2^10*
            (-7262982101 + 761509856*Pi^2)))*SW2^2)/
       ((MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
        (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (3*MH2*MW2^2*MZ2^3*(12*MW2^2*MZ2*(2097152*MW2^9 - 12681216*MW2^8*MZ2 + 
          34037760*MW2^7*MZ2^2 - 53217280*MW2^6*MZ2^3 + 53341440*MW2^5*
           MZ2^4 - 35463264*MW2^4*MZ2^5 + 15583152*MW2^3*MZ2^6 - 
          4341060*MW2^2*MZ2^7 + 690000*MW2*MZ2^8 - 47035*MZ2^9) + 
        MH2^3*(-2097152*MW2^9 + 12681216*MW2^8*MZ2 - 34037760*MW2^7*MZ2^2 + 
          53217280*MW2^6*MZ2^3 - 53341440*MW2^5*MZ2^4 + 35463264*MW2^4*
           MZ2^5 - 15583152*MW2^3*MZ2^6 + 4341060*MW2^2*MZ2^7 - 
          690000*MW2*MZ2^8 + 47035*MZ2^9) + MH2^2*(4194304*MW2^10 - 
          19070976*MW2^9*MZ2 + 30031872*MW2^8*MZ2^2 - 4321280*MW2^7*MZ2^3 - 
          52968960*MW2^6*MZ2^4 + 89097792*MW2^5*MZ2^5 - 75223488*MW2^4*
           MZ2^6 + 38067336*MW2^3*MZ2^7 - 11643180*MW2^2*MZ2^8 + 
          1975930*MW2*MZ2^9 - 141105*MZ2^10) + 
        MH2*(-2097152*MW2^11 - 14057472*MW2^10*MZ2 + 124624896*MW2^9*MZ2^2 - 
          361576448*MW2^8*MZ2^3 + 571251456*MW2^7*MZ2^4 - 
          556429728*MW2^6*MZ2^5 + 344021712*MW2^5*MZ2^6 - 
          129810492*MW2^4*MZ2^7 + 24811104*MW2^3*MZ2^8 + 53335*MW2^2*MZ2^9 - 
          896520*MW2*MZ2^10 + 110925*MZ2^11))*SW2^2*B0i[bb0, 0, 0, MH2])/
      (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2^2*(MT2*(67108864*MW2^11 - 463470592*MW2^10*MZ2 + 
          1472724992*MW2^9*MZ2^2 - 2851831808*MW2^8*MZ2^3 + 
          3746570240*MW2^7*MZ2^4 - 3507818496*MW2^6*MZ2^5 + 
          2385207552*MW2^5*MZ2^6 - 1173790560*MW2^4*MZ2^7 + 
          407237040*MW2^3*MZ2^8 - 93995780*MW2^2*MZ2^9 + 
          12810320*MW2*MZ2^10 - 763355*MZ2^11) + 
        32*MZ2*(1048576*MW2^11 - 7241728*MW2^10*MZ2 + 21929984*MW2^9*MZ2^2 - 
          38021120*MW2^8*MZ2^3 + 40989440*MW2^7*MZ2^4 - 27369504*MW2^6*
           MZ2^5 + 9764688*MW2^5*MZ2^6 - 54732*MW2^4*MZ2^7 - 
          1671984*MW2^3*MZ2^8 + 769675*MW2^2*MZ2^9 - 155620*MW2*MZ2^10 + 
          12325*MZ2^11))*SW2^2*B0i[bb0, 0, 0, MT2])/(2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
        3*Pi^2) - (3*MW2*MZ2^2*(4*MH2^2*(3145728*MW2^13 - 
          11599872*MW2^12*MZ2 - 3031040*MW2^11*MZ2^2 + 85098496*MW2^10*
           MZ2^3 - 195789312*MW2^9*MZ2^4 + 216910912*MW2^8*MZ2^5 - 
          119119296*MW2^7*MZ2^6 + 8108168*MW2^6*MZ2^7 + 31788308*MW2^5*
           MZ2^8 - 20149850*MW2^4*MZ2^9 + 4809205*MW2^3*MZ2^10 + 
          3881*MW2^2*MZ2^11 - 206180*MW2*MZ2^12 + 26775*MZ2^13) + 
        MW2^2*(12582912*MW2^13 - 46399488*MW2^12*MZ2 + 2031616*MW2^11*MZ2^2 + 
          257818624*MW2^10*MZ2^3 - 572590080*MW2^9*MZ2^4 + 
          562354432*MW2^8*MZ2^5 - 204632832*MW2^7*MZ2^6 - 
          114392608*MW2^6*MZ2^7 + 167805872*MW2^5*MZ2^8 - 
          80054144*MW2^4*MZ2^9 + 15090520*MW2^3*MZ2^10 + 
          1194254*MW2^2*MZ2^11 - 935645*MW2*MZ2^12 + 107100*MZ2^13) - 
        MH2*MW2*(25165824*MW2^13 - 92798976*MW2^12*MZ2 - 
          14811136*MW2^11*MZ2^2 + 629768192*MW2^10*MZ2^3 - 
          1451520000*MW2^9*MZ2^4 + 1603664384*MW2^8*MZ2^5 - 
          889338624*MW2^7*MZ2^6 + 90384160*MW2^6*MZ2^7 + 
          195363376*MW2^5*MZ2^8 - 121038748*MW2^4*MZ2^9 + 
          23971040*MW2^3*MZ2^10 + 2811823*MW2^2*MZ2^11 - 1871290*MW2*MZ2^12 + 
          214200*MZ2^13))*SW2^2*B0i[bb0, 0, 0, MW2])/
      (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (3*MZ2^3*(25165824*MW2^13 - 91226112*MW2^12*MZ2 + 
        65536*MW2^11*(32*MH2 - 593*MZ2)*MZ2 - 32768*MW2^10*
         (387*MH2 - 24541*MZ2)*MZ2^2 + 40960*MW2^9*(831*MH2 - 50524*MZ2)*
         MZ2^3 - 5120*MW2^8*(10394*MH2 - 558997*MZ2)*MZ2^4 + 
        18560*MW2^7*(2874*MH2 - 134795*MZ2)*MZ2^5 - 
        32*MW2^6*(1108227*MH2 - 44986678*MZ2)*MZ2^6 + 
        272*MW2^5*(57291*MH2 - 1972387*MZ2)*MZ2^7 - 
        20*MW2^4*(217053*MH2 - 5896276*MZ2)*MZ2^8 + 
        12*MW2^3*(57500*MH2 - 830441*MZ2)*MZ2^9 + 425850*MW2*MZ2^12 - 
        28900*MZ2^13 - MW2^2*MZ2^10*(47035*MH2 + 1506556*MZ2))*SW2^2*
       B0i[bb0, 0, 0, MZ2])/(4*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
        3*Pi^2) + (3*MW2^2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (2097152*MW2^9 - 12681216*MW2^8*MZ2 + 34037760*MW2^7*MZ2^2 - 
        53217280*MW2^6*MZ2^3 + 53341440*MW2^5*MZ2^4 - 35463264*MW2^4*MZ2^5 + 
        15583152*MW2^3*MZ2^6 - 4341060*MW2^2*MZ2^7 + 690000*MW2*MZ2^8 - 
        47035*MZ2^9)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
        3*Pi^2) - (MW2^2*MZ2^2*(MT2*(67108864*MW2^11 - 463470592*MW2^10*MZ2 + 
          1472724992*MW2^9*MZ2^2 - 2851831808*MW2^8*MZ2^3 + 
          3746570240*MW2^7*MZ2^4 - 3507818496*MW2^6*MZ2^5 + 
          2385207552*MW2^5*MZ2^6 - 1173790560*MW2^4*MZ2^7 + 
          407237040*MW2^3*MZ2^8 - 93995780*MW2^2*MZ2^9 + 
          12810320*MW2*MZ2^10 - 763355*MZ2^11) + 
        MZ2*(33554432*MW2^11 - 231735296*MW2^10*MZ2 + 708050944*MW2^9*MZ2^2 - 
          1254719488*MW2^8*MZ2^3 + 1413775360*MW2^7*MZ2^4 - 
          1035475968*MW2^6*MZ2^5 + 472494336*MW2^5*MZ2^6 - 
          108141216*MW2^4*MZ2^7 - 6754032*MW2^3*MZ2^8 + 11606420*MW2^2*
           MZ2^9 - 2909840*MW2*MZ2^10 + 253295*MZ2^11))*SW2^2*
       B0i[bb0, MZ2, MT2, MT2])/(2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
        3*Pi^2) + (3*MW2^2*MZ2^2*(12582912*MW2^12 - 71565312*MW2^11*MZ2 + 
        122617856*MW2^10*MZ2^2 + 83034112*MW2^9*MZ2^3 - 
        671975424*MW2^8*MZ2^4 + 1249122560*MW2^7*MZ2^5 - 
        1284759296*MW2^6*MZ2^6 + 815364192*MW2^5*MZ2^7 - 
        314217168*MW2^4*MZ2^8 + 62306736*MW2^3*MZ2^9 - 702480*MW2^2*MZ2^10 - 
        2065990*MW2*MZ2^11 + 268885*MZ2^12)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
      (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (18*MW2^3*MZ2^3*(1064960*MW2^9 - 5345280*MW2^8*MZ2 + 
        10791936*MW2^7*MZ2^2 - 10347904*MW2^6*MZ2^3 + 2782480*MW2^5*MZ2^4 + 
        3983016*MW2^4*MZ2^5 - 4709126*MW2^3*MZ2^6 + 2261240*MW2^2*MZ2^7 - 
        531675*MW2*MZ2^8 + 49300*MZ2^9)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
        MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (3*MW2^2*MZ2^3*(1572864*MW2^10 - 4915200*MW2^9*MZ2 + 
        1781760*MW2^8*MZ2^2 + 11284480*MW2^7*MZ2^3 - 17805312*MW2^6*MZ2^4 + 
        6207168*MW2^5*MZ2^5 + 8705336*MW2^4*MZ2^6 - 11236756*MW2^3*MZ2^7 + 
        5620221*MW2^2*MZ2^8 - 1341798*MW2*MZ2^9 + 123025*MZ2^10)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
        3*Pi^2))*Cll[1, 2, 2, 1] - (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (2048*MW2^6*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 9*Ceu[1, 1, 2, 2] - 3*Ceu[2, 2, 2, 2] - 
        3*Ceu[3, 3, 2, 2] - 3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] - 
        3*Cld[1, 1, 3, 3] - 3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
        6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 
        3*Clq1[1, 1, 1, 1] + 6*Clq1[1, 1, 2, 2] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq1[2, 2, 2, 2] + 3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 
        12*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 2, 2] - 
        3*Clq3[3, 3, 2, 2] + 6*Clu[1, 1, 1, 1] + 3*Clu[1, 1, 2, 2] - 
        3*Clu[2, 2, 2, 2] - 3*Clu[3, 3, 2, 2] + 3*Cqd1[2, 2, 1, 1] + 
        3*Cqd1[2, 2, 2, 2] + 3*Cqd1[2, 2, 3, 3] - 3*Cqe[1, 1, 1, 1] + 
        3*Cqe[2, 2, 2, 2] + 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] - 
        6*Cqq1[1, 1, 2, 2] - 4*Cqq1[1, 2, 2, 1] - 10*Cqq1[2, 2, 2, 2] + 
        6*Cqq1[2, 2, 3, 3] - 18*Cqq3[1, 1, 2, 2] - 18*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2] + 3*Cqu1[1, 1, 2, 2] - 
        6*Cqu1[2, 2, 1, 1] - 3*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] - 
        3*Cud1[2, 2, 1, 1] - 3*Cud1[2, 2, 2, 2] - 3*Cud1[2, 2, 3, 3] + 
        12*Cuu[1, 1, 2, 2] + 4*Cuu[1, 2, 2, 1] + 16*Cuu[2, 2, 2, 2]) + 
      15*MZ2^6*(34*Ced[1, 1, 1, 1] + 34*Ced[1, 1, 2, 2] + 
        34*Ced[1, 1, 3, 3] + 136*Cee[1, 1, 1, 1] + 136*Cee[1, 1, 2, 2] + 
        136*Cee[1, 1, 3, 3] - 68*Ceu[1, 1, 1, 1] - 80*Ceu[1, 1, 2, 2] - 
        12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 2, 2] - 68*Cld[1, 1, 1, 1] - 
        68*Cld[1, 1, 2, 2] - 68*Cld[1, 1, 3, 3] - 34*Cle[1, 1, 1, 1] - 
        68*Cle[1, 1, 2, 2] - 68*Cle[1, 1, 3, 3] + 34*Cle[2, 2, 1, 1] + 
        34*Cle[3, 3, 1, 1] - 204*Cll[1, 1, 1, 1] - 136*Cll[1, 1, 2, 2] - 
        136*Cll[1, 1, 3, 3] - 68*Cll[1, 3, 3, 1] + 68*Clq1[1, 1, 1, 1] + 
        116*Clq1[1, 1, 2, 2] + 34*Clq1[1, 1, 3, 3] + 48*Clq1[2, 2, 2, 2] + 
        48*Clq1[3, 3, 2, 2] + 34*Clq3[1, 1, 3, 3] + 136*Clu[1, 1, 1, 1] + 
        124*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 2, 2] - 12*Clu[3, 3, 2, 2] + 
        48*Cqd1[2, 2, 1, 1] + 48*Cqd1[2, 2, 2, 2] + 48*Cqd1[2, 2, 3, 3] - 
        34*Cqe[1, 1, 1, 1] + 14*Cqe[2, 2, 1, 1] + 48*Cqe[2, 2, 2, 2] + 
        48*Cqe[2, 2, 3, 3] - 17*Cqe[3, 3, 1, 1] - 96*Cqq1[1, 1, 2, 2] - 
        16*Cqq1[1, 2, 2, 1] - 112*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] - 
        48*Cqq3[1, 2, 2, 1] - 48*Cqq3[2, 2, 2, 2] + 48*Cqq3[2, 2, 3, 3] - 
        32*Cqq3[2, 3, 3, 2] + 12*Cqu1[1, 1, 2, 2] - 96*Cqu1[2, 2, 1, 1] - 
        84*Cqu1[2, 2, 2, 2] + 6*Cqu1[3, 3, 2, 2] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 48*Cuu[1, 1, 2, 2] + 
        16*Cuu[1, 2, 2, 1] + 64*Cuu[2, 2, 2, 2]) - 
      768*MW2^5*MZ2*(31*Ced[1, 1, 1, 1] + 31*Ced[1, 1, 2, 2] + 
        31*Ced[1, 1, 3, 3] + 124*Cee[1, 1, 1, 1] + 124*Cee[1, 1, 2, 2] + 
        124*Cee[1, 1, 3, 3] - 62*Ceu[1, 1, 1, 1] - 92*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 2, 2] - 35*Cld[1, 1, 1, 1] - 
        35*Cld[1, 1, 2, 2] - 35*Cld[1, 1, 3, 3] - 4*Cle[1, 1, 1, 1] - 
        35*Cle[1, 1, 2, 2] - 35*Cle[1, 1, 3, 3] + 31*Cle[2, 2, 1, 1] + 
        31*Cle[3, 3, 1, 1] - 132*Cll[1, 1, 1, 1] - 70*Cll[1, 1, 2, 2] - 
        70*Cll[1, 1, 3, 3] - 62*Cll[1, 3, 3, 1] + 35*Clq1[1, 1, 1, 1] + 
        71*Clq1[1, 1, 2, 2] - 23*Clq1[1, 1, 3, 3] + 36*Clq1[2, 2, 2, 2] + 
        36*Clq1[3, 3, 2, 2] - 81*Clq3[1, 1, 1, 1] - 109*Clq3[1, 1, 2, 2] - 
        23*Clq3[1, 1, 3, 3] - 28*Clq3[2, 2, 2, 2] - 28*Clq3[3, 3, 2, 2] + 
        70*Clu[1, 1, 1, 1] + 40*Clu[1, 1, 2, 2] - 30*Clu[2, 2, 2, 2] - 
        30*Clu[3, 3, 2, 2] + 36*Cqd1[2, 2, 1, 1] + 36*Cqd1[2, 2, 2, 2] + 
        36*Cqd1[2, 2, 3, 3] - 31*Cqe[1, 1, 1, 1] + 5*Cqe[2, 2, 1, 1] + 
        36*Cqe[2, 2, 2, 2] + 36*Cqe[2, 2, 3, 3] + 19*Cqe[3, 3, 1, 1] - 
        72*Cqq1[1, 1, 2, 2] - 40*Cqq1[1, 2, 2, 1] - 112*Cqq1[2, 2, 2, 2] + 
        48*Cqq1[2, 2, 3, 3] - 168*Cqq3[1, 1, 2, 2] - 8*Cqq3[1, 2, 2, 1] - 
        176*Cqq3[2, 2, 2, 2] - 48*Cqq3[2, 2, 3, 3] + 32*Cqq3[2, 3, 3, 2] + 
        30*Cqu1[1, 1, 2, 2] - 72*Cqu1[2, 2, 1, 1] - 42*Cqu1[2, 2, 2, 2] - 
        18*Cqu1[3, 3, 2, 2] - 30*Cud1[2, 2, 1, 1] - 30*Cud1[2, 2, 2, 2] - 
        30*Cud1[2, 2, 3, 3] + 120*Cuu[1, 1, 2, 2] + 40*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 128*MW2^4*MZ2^2*(303*Ced[1, 1, 1, 1] + 
        303*Ced[1, 1, 2, 2] + 303*Ced[1, 1, 3, 3] + 1212*Cee[1, 1, 1, 1] + 
        1212*Cee[1, 1, 2, 2] + 1212*Cee[1, 1, 3, 3] - 606*Ceu[1, 1, 1, 1] - 
        879*Ceu[1, 1, 2, 2] - 273*Ceu[2, 2, 2, 2] - 273*Ceu[3, 3, 2, 2] - 
        384*Cld[1, 1, 1, 1] - 384*Cld[1, 1, 2, 2] - 384*Cld[1, 1, 3, 3] - 
        81*Cle[1, 1, 1, 1] - 384*Cle[1, 1, 2, 2] - 384*Cle[1, 1, 3, 3] + 
        303*Cle[2, 2, 1, 1] + 303*Cle[3, 3, 1, 1] - 1374*Cll[1, 1, 1, 1] - 
        768*Cll[1, 1, 2, 2] - 768*Cll[1, 1, 3, 3] - 606*Cll[1, 3, 3, 1] + 
        384*Clq1[1, 1, 1, 1] + 783*Clq1[1, 1, 2, 2] - 141*Clq1[1, 1, 3, 3] + 
        399*Clq1[2, 2, 2, 2] + 399*Clq1[3, 3, 2, 2] - 666*Clq3[1, 1, 1, 1] - 
        897*Clq3[1, 1, 2, 2] - 141*Clq3[1, 1, 3, 3] - 231*Clq3[2, 2, 2, 2] - 
        231*Clq3[3, 3, 2, 2] + 768*Clu[1, 1, 1, 1] + 495*Clu[1, 1, 2, 2] - 
        273*Clu[2, 2, 2, 2] - 273*Clu[3, 3, 2, 2] + 399*Cqd1[2, 2, 1, 1] + 
        399*Cqd1[2, 2, 2, 2] + 399*Cqd1[2, 2, 3, 3] - 303*Cqe[1, 1, 1, 1] + 
        96*Cqe[2, 2, 1, 1] + 399*Cqe[2, 2, 2, 2] + 399*Cqe[2, 2, 3, 3] + 
        96*Cqe[3, 3, 1, 1] - 798*Cqq1[1, 1, 2, 2] - 364*Cqq1[1, 2, 2, 1] - 
        1162*Cqq1[2, 2, 2, 2] + 294*Cqq1[2, 2, 3, 3] - 
        1386*Cqq3[1, 1, 2, 2] - 168*Cqq3[1, 2, 2, 1] - 
        1554*Cqq3[2, 2, 2, 2] - 294*Cqq3[2, 2, 3, 3] + 196*Cqq3[2, 3, 3, 2] + 
        273*Cqu1[1, 1, 2, 2] - 798*Cqu1[2, 2, 1, 1] - 525*Cqu1[2, 2, 2, 2] - 
        75*Cqu1[3, 3, 2, 2] - 273*Cud1[2, 2, 1, 1] - 273*Cud1[2, 2, 2, 2] - 
        273*Cud1[2, 2, 3, 3] + 1092*Cuu[1, 1, 2, 2] + 364*Cuu[1, 2, 2, 1] + 
        1456*Cuu[2, 2, 2, 2]) + 12*MW2^2*MZ2^4*(1420*Ced[1, 1, 1, 1] + 
        1420*Ced[1, 1, 2, 2] + 1420*Ced[1, 1, 3, 3] + 5680*Cee[1, 1, 1, 1] + 
        5680*Cee[1, 1, 2, 2] + 5680*Cee[1, 1, 3, 3] - 2840*Ceu[1, 1, 1, 1] - 
        3776*Ceu[1, 1, 2, 2] - 936*Ceu[2, 2, 2, 2] - 936*Ceu[3, 3, 2, 2] - 
        2249*Cld[1, 1, 1, 1] - 2249*Cld[1, 1, 2, 2] - 2249*Cld[1, 1, 3, 3] - 
        829*Cle[1, 1, 1, 1] - 2249*Cle[1, 1, 2, 2] - 2249*Cle[1, 1, 3, 3] + 
        1420*Cle[2, 2, 1, 1] + 1420*Cle[3, 3, 1, 1] - 7338*Cll[1, 1, 1, 1] - 
        4498*Cll[1, 1, 2, 2] - 4498*Cll[1, 1, 3, 3] - 2840*Cll[1, 3, 3, 1] + 
        2249*Clq1[1, 1, 1, 1] + 4421*Clq1[1, 1, 2, 2] + 
        238*Clq1[1, 1, 3, 3] + 2172*Clq1[2, 2, 2, 2] + 
        2172*Clq1[3, 3, 2, 2] - 1773*Clq3[1, 1, 1, 1] - 
        2297*Clq3[1, 1, 2, 2] + 238*Clq3[1, 1, 3, 3] - 524*Clq3[2, 2, 2, 2] - 
        524*Clq3[3, 3, 2, 2] + 4498*Clu[1, 1, 1, 1] + 3562*Clu[1, 1, 2, 2] - 
        936*Clu[2, 2, 2, 2] - 936*Clu[3, 3, 2, 2] + 2172*Cqd1[2, 2, 1, 1] + 
        2172*Cqd1[2, 2, 2, 2] + 2172*Cqd1[2, 2, 3, 3] - 
        1420*Cqe[1, 1, 1, 1] + 752*Cqe[2, 2, 1, 1] + 2172*Cqe[2, 2, 2, 2] + 
        2172*Cqe[2, 2, 3, 3] - 203*Cqe[3, 3, 1, 1] - 4344*Cqq1[1, 1, 2, 2] - 
        1248*Cqq1[1, 2, 2, 1] - 5592*Cqq1[2, 2, 2, 2] - 
        600*Cqq1[2, 2, 3, 3] - 3144*Cqq3[1, 1, 2, 2] - 
        1648*Cqq3[1, 2, 2, 1] - 4792*Cqq3[2, 2, 2, 2] + 
        600*Cqq3[2, 2, 3, 3] - 400*Cqq3[2, 3, 3, 2] + 936*Cqu1[1, 1, 2, 2] - 
        4344*Cqu1[2, 2, 1, 1] - 3408*Cqu1[2, 2, 2, 2] + 
        204*Cqu1[3, 3, 2, 2] - 936*Cud1[2, 2, 1, 1] - 936*Cud1[2, 2, 2, 2] - 
        936*Cud1[2, 2, 3, 3] + 3744*Cuu[1, 1, 2, 2] + 1248*Cuu[1, 2, 2, 1] + 
        4992*Cuu[2, 2, 2, 2]) - 2*MW2*MZ2^5*(2283*Ced[1, 1, 1, 1] + 
        2283*Ced[1, 1, 2, 2] + 2283*Ced[1, 1, 3, 3] + 9132*Cee[1, 1, 1, 1] + 
        9132*Cee[1, 1, 2, 2] + 9132*Cee[1, 1, 3, 3] - 4566*Ceu[1, 1, 1, 1] - 
        5712*Ceu[1, 1, 2, 2] - 1146*Ceu[2, 2, 2, 2] - 1146*Ceu[3, 3, 2, 2] - 
        4056*Cld[1, 1, 1, 1] - 4056*Cld[1, 1, 2, 2] - 4056*Cld[1, 1, 3, 3] - 
        1773*Cle[1, 1, 1, 1] - 4056*Cle[1, 1, 2, 2] - 4056*Cle[1, 1, 3, 3] + 
        2283*Cle[2, 2, 1, 1] + 2283*Cle[3, 3, 1, 1] - 12678*Cll[1, 1, 1, 1] - 
        8112*Cll[1, 1, 2, 2] - 8112*Cll[1, 1, 3, 3] - 4566*Cll[1, 3, 3, 1] + 
        4056*Clq1[1, 1, 1, 1] + 7560*Clq1[1, 1, 2, 2] + 
        1263*Clq1[1, 1, 3, 3] + 3504*Clq1[2, 2, 2, 2] + 
        3504*Clq1[3, 3, 2, 2] - 1530*Clq3[1, 1, 1, 1] - 
        1890*Clq3[1, 1, 2, 2] + 1263*Clq3[1, 1, 3, 3] - 
        360*Clq3[2, 2, 2, 2] - 360*Clq3[3, 3, 2, 2] + 8112*Clu[1, 1, 1, 1] + 
        6966*Clu[1, 1, 2, 2] - 1146*Clu[2, 2, 2, 2] - 1146*Clu[3, 3, 2, 2] + 
        3504*Cqd1[2, 2, 1, 1] + 3504*Cqd1[2, 2, 2, 2] + 
        3504*Cqd1[2, 2, 3, 3] - 2283*Cqe[1, 1, 1, 1] + 1221*Cqe[2, 2, 1, 1] + 
        3504*Cqe[2, 2, 2, 2] + 3504*Cqe[2, 2, 3, 3] - 759*Cqe[3, 3, 1, 1] - 
        7008*Cqq1[1, 1, 2, 2] - 1528*Cqq1[1, 2, 2, 1] - 
        8536*Cqq1[2, 2, 2, 2] - 2424*Cqq1[2, 2, 3, 3] - 
        2160*Cqq3[1, 1, 2, 2] - 3144*Cqq3[1, 2, 2, 1] - 
        5304*Cqq3[2, 2, 2, 2] + 2424*Cqq3[2, 2, 3, 3] - 
        1616*Cqq3[2, 3, 3, 2] + 1146*Cqu1[1, 1, 2, 2] - 
        7008*Cqu1[2, 2, 1, 1] - 5862*Cqu1[2, 2, 2, 2] + 
        438*Cqu1[3, 3, 2, 2] - 1146*Cud1[2, 2, 1, 1] - 
        1146*Cud1[2, 2, 2, 2] - 1146*Cud1[2, 2, 3, 3] + 
        4584*Cuu[1, 1, 2, 2] + 1528*Cuu[1, 2, 2, 1] + 6112*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2^3*(4263*Ced[1, 1, 1, 1] + 4263*Ced[1, 1, 2, 2] + 
        4263*Ced[1, 1, 3, 3] + 17052*Cee[1, 1, 1, 1] + 
        17052*Cee[1, 1, 2, 2] + 17052*Cee[1, 1, 3, 3] - 
        8526*Ceu[1, 1, 1, 1] - 11922*Ceu[1, 1, 2, 2] - 3396*Ceu[2, 2, 2, 2] - 
        3396*Ceu[3, 3, 2, 2] - 6039*Cld[1, 1, 1, 1] - 6039*Cld[1, 1, 2, 2] - 
        6039*Cld[1, 1, 3, 3] - 1776*Cle[1, 1, 1, 1] - 6039*Cle[1, 1, 2, 2] - 
        6039*Cle[1, 1, 3, 3] + 4263*Cle[2, 2, 1, 1] + 4263*Cle[3, 3, 1, 1] - 
        20604*Cll[1, 1, 1, 1] - 12078*Cll[1, 1, 2, 2] - 
        12078*Cll[1, 1, 3, 3] - 8526*Cll[1, 3, 3, 1] + 
        6039*Clq1[1, 1, 1, 1] + 12207*Clq1[1, 1, 2, 2] - 
        711*Clq1[1, 1, 3, 3] + 6168*Clq1[2, 2, 2, 2] + 
        6168*Clq1[3, 3, 2, 2] - 7461*Clq3[1, 1, 1, 1] - 
        9933*Clq3[1, 1, 2, 2] - 711*Clq3[1, 1, 3, 3] - 
        2472*Clq3[2, 2, 2, 2] - 2472*Clq3[3, 3, 2, 2] + 
        12078*Clu[1, 1, 1, 1] + 8682*Clu[1, 1, 2, 2] - 3396*Clu[2, 2, 2, 2] - 
        3396*Clu[3, 3, 2, 2] + 6168*Cqd1[2, 2, 1, 1] + 
        6168*Cqd1[2, 2, 2, 2] + 6168*Cqd1[2, 2, 3, 3] - 
        4263*Cqe[1, 1, 1, 1] + 1905*Cqe[2, 2, 1, 1] + 6168*Cqe[2, 2, 2, 2] + 
        6168*Cqe[2, 2, 3, 3] + 303*Cqe[3, 3, 1, 1] - 12336*Cqq1[1, 1, 2, 2] - 
        4528*Cqq1[1, 2, 2, 1] - 16864*Cqq1[2, 2, 2, 2] + 
        1248*Cqq1[2, 2, 3, 3] - 14832*Cqq3[1, 1, 2, 2] - 
        3696*Cqq3[1, 2, 2, 1] - 18528*Cqq3[2, 2, 2, 2] - 
        1248*Cqq3[2, 2, 3, 3] + 832*Cqq3[2, 3, 3, 2] + 
        3396*Cqu1[1, 1, 2, 2] - 12336*Cqu1[2, 2, 1, 1] - 
        8940*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 2, 2] - 3396*Cud1[2, 2, 1, 1] - 
        3396*Cud1[2, 2, 2, 2] - 3396*Cud1[2, 2, 3, 3] + 
        13584*Cuu[1, 1, 2, 2] + 4528*Cuu[1, 2, 2, 1] + 
        18112*Cuu[2, 2, 2, 2])))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (MZ2^2*SW2*(2*MW2^3*MZ2^4*(MZ2*(68184*Ced[1, 1, 1, 1] + 
          68184*Ced[1, 1, 2, 2] + 68184*Ced[1, 1, 3, 3] + 
          68184*Cee[1, 1, 1, 1] + 68184*Cee[1, 1, 2, 2] + 
          68184*Cee[1, 1, 3, 3] - 136368*Ceu[1, 1, 1, 1] - 
          186000*Ceu[1, 1, 2, 2] + 68184*Ceu[1, 1, 3, 3] - 
          49632*Ceu[2, 2, 2, 2] - 49632*Ceu[3, 3, 2, 2] - 
          102288*Cld[1, 1, 1, 1] - 102288*Cld[1, 1, 2, 2] - 
          102288*Cld[1, 1, 3, 3] - 34104*Cle[1, 1, 1, 1] - 
          102288*Cle[1, 1, 2, 2] - 102288*Cle[1, 1, 3, 3] + 
          68184*Cle[2, 2, 1, 1] + 68184*Cle[3, 3, 1, 1] - 
          136392*Cll[1, 1, 1, 1] - 355101*Cll[1, 1, 2, 2] - 
          204576*Cll[1, 1, 3, 3] + 68184*Cll[1, 3, 3, 1] + 
          102288*Clq1[1, 1, 1, 1] + 203760*Clq1[1, 1, 2, 2] - 
          51108*Clq1[1, 1, 3, 3] + 101472*Clq1[2, 2, 2, 2] + 
          101472*Clq1[3, 3, 2, 2] - 102240*Clq3[1, 1, 1, 1] - 
          134592*Clq3[1, 1, 2, 2] + 51156*Clq3[1, 1, 3, 3] - 
          32352*Clq3[2, 2, 2, 2] - 32352*Clq3[3, 3, 2, 2] + 
          204576*Clu[1, 1, 1, 1] + 154944*Clu[1, 1, 2, 2] - 
          102288*Clu[1, 1, 3, 3] - 49632*Clu[2, 2, 2, 2] - 
          49632*Clu[3, 3, 2, 2] + 101472*Cqd1[2, 2, 1, 1] + 
          101472*Cqd1[2, 2, 2, 2] + 101472*Cqd1[2, 2, 3, 3] - 
          68184*Cqe[1, 1, 1, 1] + 33288*Cqe[2, 2, 1, 1] + 
          101472*Cqe[2, 2, 2, 2] + 101472*Cqe[2, 2, 3, 3] + 
          30420*Cqe[3, 3, 1, 1] - 202944*Cqq1[1, 1, 2, 2] + 
          33088*Cqq1[1, 2, 2, 1] - 169856*Cqq1[2, 2, 2, 2] + 
          94848*Cqq1[2, 2, 3, 3] + 132352*Cqq1[2, 3, 3, 2] - 
          194112*Cqq3[1, 1, 2, 2] + 34560*Cqq3[1, 2, 2, 1] - 
          159552*Cqq3[2, 2, 2, 2] + 103680*Cqq3[2, 2, 3, 3] + 
          133824*Cqq3[2, 3, 3, 2] + 49632*Cqu1[1, 1, 2, 2] - 
          202944*Cqu1[2, 2, 1, 1] - 153312*Cqu1[2, 2, 2, 2] + 
          101472*Cqu1[2, 2, 3, 3] - 17616*Cqu1[3, 3, 2, 2] - 
          49632*Cud1[2, 2, 1, 1] - 49632*Cud1[2, 2, 2, 2] - 
          49632*Cud1[2, 2, 3, 3] + 198528*Cuu[1, 1, 2, 2] - 
          33088*Cuu[1, 2, 2, 1] + 165440*Cuu[2, 2, 2, 2] - 
          99264*Cuu[2, 2, 3, 3] - 132352*Cuu[2, 3, 3, 2]) - 
        3*MT2*(136368*Ceu[1, 1, 3, 3] - 102264*Clq1[1, 1, 3, 3] + 
          146895*Clq3[1, 1, 3, 3] + 44631*Clq3[2, 2, 3, 3] - 
          204576*Clu[1, 1, 3, 3] + 65736*Cqe[3, 3, 1, 1] + 
          198528*Cqq1[2, 2, 3, 3] - 37504*Cqq1[2, 3, 3, 2] + 
          198528*Cqq3[2, 2, 3, 3] - 37504*Cqq3[2, 3, 3, 2] + 
          202944*Cqu1[2, 2, 3, 3] - 44832*Cqu1[3, 3, 2, 2] - 
          198528*Cuu[2, 2, 3, 3] - 120608*Cuu[2, 3, 3, 2])) + 
      MW2^2*MZ2^5*(3*MT2*(104688*Ceu[1, 1, 3, 3] - 70608*Clq1[1, 1, 3, 3] + 
          100713*Clq3[1, 1, 3, 3] + 30105*Clq3[2, 2, 3, 3] - 
          172848*Clu[1, 1, 3, 3] + 41400*Cqe[3, 3, 1, 1] + 
          126528*Cqq1[2, 2, 3, 3] - 54880*Cqq1[2, 3, 3, 2] + 
          126528*Cqq3[2, 2, 3, 3] - 54880*Cqq3[2, 3, 3, 2] + 
          160320*Cqu1[2, 2, 3, 3] - 23232*Cqu1[3, 3, 2, 2] - 
          126528*Cuu[2, 2, 3, 3] - 82208*Cuu[2, 3, 3, 2]) - 
        2*MZ2*(26172*Ced[1, 1, 1, 1] + 26172*Ced[1, 1, 2, 2] + 
          26172*Ced[1, 1, 3, 3] + 26172*Cee[1, 1, 1, 1] + 
          26172*Cee[1, 1, 2, 2] + 26172*Cee[1, 1, 3, 3] - 
          52344*Ceu[1, 1, 1, 1] - 68160*Ceu[1, 1, 2, 2] + 
          26172*Ceu[1, 1, 3, 3] - 15816*Ceu[2, 2, 2, 2] - 
          15816*Ceu[3, 3, 2, 2] - 43212*Cld[1, 1, 1, 1] - 
          43212*Cld[1, 1, 2, 2] - 43212*Cld[1, 1, 3, 3] - 
          17040*Cle[1, 1, 1, 1] - 43212*Cle[1, 1, 2, 2] - 
          43212*Cle[1, 1, 3, 3] + 26172*Cle[2, 2, 1, 1] + 
          26172*Cle[3, 3, 1, 1] - 60252*Cll[1, 1, 1, 1] - 
          105999*Cll[1, 1, 2, 2] - 86424*Cll[1, 1, 3, 3] + 
          26172*Cll[1, 3, 3, 1] + 43212*Clq1[1, 1, 1, 1] + 
          83292*Clq1[1, 1, 2, 2] - 9744*Clq1[1, 1, 3, 3] + 
          40080*Clq1[2, 2, 2, 2] + 40080*Clq1[3, 3, 2, 2] - 
          27396*Clq3[1, 1, 1, 1] - 35124*Clq3[1, 1, 2, 2] + 
          25560*Clq3[1, 1, 3, 3] - 7728*Clq3[2, 2, 2, 2] - 
          7728*Clq3[3, 3, 2, 2] + 86424*Clu[1, 1, 1, 1] + 
          70608*Clu[1, 1, 2, 2] - 43212*Clu[1, 1, 3, 3] - 
          15816*Clu[2, 2, 2, 2] - 15816*Clu[3, 3, 2, 2] + 
          40080*Cqd1[2, 2, 1, 1] + 40080*Cqd1[2, 2, 2, 2] + 
          40080*Cqd1[2, 2, 3, 3] - 26172*Cqe[1, 1, 1, 1] + 
          13908*Cqe[2, 2, 1, 1] + 40080*Cqe[2, 2, 2, 2] + 
          40080*Cqe[2, 2, 3, 3] + 4878*Cqe[3, 3, 1, 1] - 
          80160*Cqq1[1, 1, 2, 2] + 10544*Cqq1[1, 2, 2, 1] - 
          69616*Cqq1[2, 2, 2, 2] + 14736*Cqq1[2, 2, 3, 3] + 
          42176*Cqq1[2, 3, 3, 2] - 46368*Cqq3[1, 1, 2, 2] + 
          16176*Cqq3[1, 2, 2, 1] - 30192*Cqq3[2, 2, 2, 2] + 
          48528*Cqq3[2, 2, 3, 3] + 47808*Cqq3[2, 3, 3, 2] + 
          15816*Cqu1[1, 1, 2, 2] - 80160*Cqu1[2, 2, 1, 1] - 
          64344*Cqu1[2, 2, 2, 2] + 40080*Cqu1[2, 2, 3, 3] - 
          1608*Cqu1[3, 3, 2, 2] - 15816*Cud1[2, 2, 1, 1] - 
          15816*Cud1[2, 2, 2, 2] - 15816*Cud1[2, 2, 3, 3] + 
          63264*Cuu[1, 1, 2, 2] - 10544*Cuu[1, 2, 2, 1] + 
          52720*Cuu[2, 2, 2, 2] - 31632*Cuu[2, 2, 3, 3] - 
          42176*Cuu[2, 3, 3, 2])) + MW2*MZ2^6*
       (-3*MT2*(22344*Ceu[1, 1, 3, 3] - 13212*Clq1[1, 1, 3, 3] + 
          17127*Clq3[1, 1, 3, 3] + 3915*Clq3[2, 2, 3, 3] - 
          40608*Clu[1, 1, 3, 3] + 7116*Cqe[3, 3, 1, 1] + 
          21216*Cqq1[2, 2, 3, 3] - 16112*Cqq1[2, 3, 3, 2] + 
          21216*Cqq3[2, 2, 3, 3] - 16112*Cqq3[2, 3, 3, 2] + 
          33792*Cqu1[2, 2, 3, 3] - 3192*Cqu1[3, 3, 2, 2] - 
          21216*Cuu[2, 2, 3, 3] - 14488*Cuu[2, 3, 3, 2]) + 
        2*MZ2*(5586*Ced[1, 1, 1, 1] + 5586*Ced[1, 1, 2, 2] + 
          5586*Ced[1, 1, 3, 3] + 5586*Cee[1, 1, 1, 1] + 
          5586*Cee[1, 1, 2, 2] + 5586*Cee[1, 1, 3, 3] - 
          11172*Ceu[1, 1, 1, 1] - 13824*Ceu[1, 1, 2, 2] + 
          5586*Ceu[1, 1, 3, 3] - 2652*Ceu[2, 2, 2, 2] - 
          2652*Ceu[3, 3, 2, 2] - 10152*Cld[1, 1, 1, 1] - 
          10152*Cld[1, 1, 2, 2] - 10152*Cld[1, 1, 3, 3] - 
          4566*Cle[1, 1, 1, 1] - 10152*Cle[1, 1, 2, 2] - 
          10152*Cle[1, 1, 3, 3] + 5586*Cle[2, 2, 1, 1] + 
          5586*Cle[3, 3, 1, 1] - 14718*Cll[1, 1, 1, 1] - 
          20304*Cll[1, 1, 2, 2] - 20304*Cll[1, 1, 3, 3] + 
          5586*Cll[1, 3, 3, 1] + 10152*Clq1[1, 1, 1, 1] + 
          18600*Clq1[1, 1, 2, 2] + 243*Clq1[1, 1, 3, 3] + 
          8448*Clq1[2, 2, 2, 2] + 8448*Clq1[3, 3, 2, 2] - 
          3060*Clq3[1, 1, 1, 1] - 3780*Clq3[1, 1, 2, 2] + 
          6849*Clq3[1, 1, 3, 3] - 720*Clq3[2, 2, 2, 2] - 
          720*Clq3[3, 3, 2, 2] + 20304*Clu[1, 1, 1, 1] + 
          17652*Clu[1, 1, 2, 2] - 10152*Clu[1, 1, 3, 3] - 
          2652*Clu[2, 2, 2, 2] - 2652*Clu[3, 3, 2, 2] + 
          8448*Cqd1[2, 2, 1, 1] + 8448*Cqd1[2, 2, 2, 2] + 
          8448*Cqd1[2, 2, 3, 3] - 5586*Cqe[1, 1, 1, 1] + 
          2862*Cqe[2, 2, 1, 1] + 8448*Cqe[2, 2, 2, 2] + 
          8448*Cqe[2, 2, 3, 3] - 249*Cqe[3, 3, 1, 1] - 
          16896*Cqq1[1, 1, 2, 2] + 1768*Cqq1[1, 2, 2, 1] - 
          15128*Cqq1[2, 2, 2, 2] - 984*Cqq1[2, 2, 3, 3] + 
          7072*Cqq1[2, 3, 3, 2] - 4320*Cqq3[1, 1, 2, 2] + 
          3864*Cqq3[1, 2, 2, 1] - 456*Cqq3[2, 2, 2, 2] + 
          11592*Cqq3[2, 2, 3, 3] + 9168*Cqq3[2, 3, 3, 2] + 
          2652*Cqu1[1, 1, 2, 2] - 16896*Cqu1[2, 2, 1, 1] - 
          14244*Cqu1[2, 2, 2, 2] + 8448*Cqu1[2, 2, 3, 3] + 
          258*Cqu1[3, 3, 2, 2] - 2652*Cud1[2, 2, 1, 1] - 
          2652*Cud1[2, 2, 2, 2] - 2652*Cud1[2, 2, 3, 3] + 
          10608*Cuu[1, 1, 2, 2] - 1768*Cuu[1, 2, 2, 1] + 
          8840*Cuu[2, 2, 2, 2] - 5304*Cuu[2, 2, 3, 3] - 
          7072*Cuu[2, 3, 3, 2])) + 64*MW2^5*MZ2^2*
       (MZ2*(3168*Ced[1, 1, 1, 1] + 3168*Ced[1, 1, 2, 2] + 
          3168*Ced[1, 1, 3, 3] + 3168*Cee[1, 1, 1, 1] + 
          3168*Cee[1, 1, 2, 2] + 3168*Cee[1, 1, 3, 3] - 
          6336*Ceu[1, 1, 1, 1] - 9240*Ceu[1, 1, 2, 2] + 
          3168*Ceu[1, 1, 3, 3] - 2904*Ceu[2, 2, 2, 2] - 
          2904*Ceu[3, 3, 2, 2] - 3912*Cld[1, 1, 1, 1] - 
          3912*Cld[1, 1, 2, 2] - 3912*Cld[1, 1, 3, 3] - 744*Cle[1, 1, 1, 1] - 
          3912*Cle[1, 1, 2, 2] - 3912*Cle[1, 1, 3, 3] + 
          3168*Cle[2, 2, 1, 1] + 3168*Cle[3, 3, 1, 1] - 
          4656*Cll[1, 1, 1, 1] - 28209*Cll[1, 1, 2, 2] - 
          7824*Cll[1, 1, 3, 3] + 3168*Cll[1, 3, 3, 1] + 
          3912*Clq1[1, 1, 1, 1] + 7968*Clq1[1, 1, 2, 2] - 
          4476*Clq1[1, 1, 3, 3] + 4056*Clq1[2, 2, 2, 2] + 
          4056*Clq1[3, 3, 2, 2] - 7272*Clq3[1, 1, 1, 1] - 
          9792*Clq3[1, 1, 2, 2] + 1116*Clq3[1, 1, 3, 3] - 
          2520*Clq3[2, 2, 2, 2] - 2520*Clq3[3, 3, 2, 2] + 
          7824*Clu[1, 1, 1, 1] + 4920*Clu[1, 1, 2, 2] - 
          3912*Clu[1, 1, 3, 3] - 2904*Clu[2, 2, 2, 2] - 
          2904*Clu[3, 3, 2, 2] + 4056*Cqd1[2, 2, 1, 1] + 
          4056*Cqd1[2, 2, 2, 2] + 4056*Cqd1[2, 2, 3, 3] - 
          3168*Cqe[1, 1, 1, 1] + 888*Cqe[2, 2, 1, 1] + 4056*Cqe[2, 2, 2, 2] + 
          4056*Cqe[2, 2, 3, 3] + 3420*Cqe[3, 3, 1, 1] - 
          8112*Cqq1[1, 1, 2, 2] + 1936*Cqq1[1, 2, 2, 1] - 
          6176*Cqq1[2, 2, 2, 2] + 9312*Cqq1[2, 2, 3, 3] + 
          7744*Cqq1[2, 3, 3, 2] - 15120*Cqq3[1, 1, 2, 2] + 
          768*Cqq3[1, 2, 2, 1] - 14352*Cqq3[2, 2, 2, 2] + 
          2304*Cqq3[2, 2, 3, 3] + 6576*Cqq3[2, 3, 3, 2] + 
          2904*Cqu1[1, 1, 2, 2] - 8112*Cqu1[2, 2, 1, 1] - 
          5208*Cqu1[2, 2, 2, 2] + 4056*Cqu1[2, 2, 3, 3] - 
          3000*Cqu1[3, 3, 2, 2] - 2904*Cud1[2, 2, 1, 1] - 
          2904*Cud1[2, 2, 2, 2] - 2904*Cud1[2, 2, 3, 3] + 
          11616*Cuu[1, 1, 2, 2] - 1936*Cuu[1, 2, 2, 1] + 
          9680*Cuu[2, 2, 2, 2] - 5808*Cuu[2, 2, 3, 3] - 
          7744*Cuu[2, 3, 3, 2]) - 3*MT2*(6336*Ceu[1, 1, 3, 3] - 
          5592*Clq1[1, 1, 3, 3] + 7077*Clq3[1, 1, 3, 3] + 
          1485*Clq3[2, 2, 3, 3] - 7824*Clu[1, 1, 3, 3] + 
          4392*Cqe[3, 3, 1, 1] + 11616*Cqq1[2, 2, 3, 3] + 
          1568*Cqq1[2, 3, 3, 2] + 11616*Cqq3[2, 2, 3, 3] + 
          1568*Cqq3[2, 3, 3, 2] + 8112*Cqu1[2, 2, 3, 3] - 
          3936*Cqu1[3, 3, 2, 2] - 11616*Cuu[2, 2, 3, 3] - 
          5744*Cuu[2, 3, 3, 2])) - 12*MW2^4*MZ2^3*
       (MZ2*(17832*Ced[1, 1, 1, 1] + 17832*Ced[1, 1, 2, 2] + 
          17832*Ced[1, 1, 3, 3] + 17832*Cee[1, 1, 1, 1] + 
          17832*Cee[1, 1, 2, 2] + 17832*Cee[1, 1, 3, 3] - 
          35664*Ceu[1, 1, 1, 1] - 50544*Ceu[1, 1, 2, 2] + 
          17832*Ceu[1, 1, 3, 3] - 14880*Ceu[2, 2, 2, 2] - 
          14880*Ceu[3, 3, 2, 2] - 24296*Cld[1, 1, 1, 1] - 
          24296*Cld[1, 1, 2, 2] - 24296*Cld[1, 1, 3, 3] - 
          6464*Cle[1, 1, 1, 1] - 24296*Cle[1, 1, 2, 2] - 
          24296*Cle[1, 1, 3, 3] + 17832*Cle[2, 2, 1, 1] + 
          17832*Cle[3, 3, 1, 1] - 30760*Cll[1, 1, 1, 1] - 
          122977*Cll[1, 1, 2, 2] - 48592*Cll[1, 1, 3, 3] + 
          17832*Cll[1, 3, 3, 1] + 24296*Clq1[1, 1, 1, 1] + 
          49256*Clq1[1, 1, 2, 2] - 19504*Clq1[1, 1, 3, 3] + 
          24960*Clq1[2, 2, 2, 2] + 24960*Clq1[3, 3, 2, 2] - 
          34104*Clq3[1, 1, 1, 1] - 45624*Clq3[1, 1, 2, 2] + 
          9696*Clq3[1, 1, 3, 3] - 11520*Clq3[2, 2, 2, 2] - 
          11520*Clq3[3, 3, 2, 2] + 48592*Clu[1, 1, 1, 1] + 
          33712*Clu[1, 1, 2, 2] - 24296*Clu[1, 1, 3, 3] - 
          14880*Clu[2, 2, 2, 2] - 14880*Clu[3, 3, 2, 2] + 
          24960*Cqd1[2, 2, 1, 1] + 24960*Cqd1[2, 2, 2, 2] + 
          24960*Cqd1[2, 2, 3, 3] - 17832*Cqe[1, 1, 1, 1] + 
          7128*Cqe[2, 2, 1, 1] + 24960*Cqe[2, 2, 2, 2] + 
          24960*Cqe[2, 2, 3, 3] + 13200*Cqe[3, 3, 1, 1] - 
          49920*Cqq1[1, 1, 2, 2] + 9920*Cqq1[1, 2, 2, 1] - 
          40000*Cqq1[2, 2, 2, 2] + 39360*Cqq1[2, 2, 3, 3] + 
          39680*Cqq1[2, 3, 3, 2] - 69120*Cqq3[1, 1, 2, 2] + 
          6720*Cqq3[1, 2, 2, 1] - 62400*Cqq3[2, 2, 2, 2] + 
          20160*Cqq3[2, 2, 3, 3] + 36480*Cqq3[2, 3, 3, 2] + 
          14880*Cqu1[1, 1, 2, 2] - 49920*Cqu1[2, 2, 1, 1] - 
          35040*Cqu1[2, 2, 2, 2] + 24960*Cqu1[2, 2, 3, 3] - 
          9888*Cqu1[3, 3, 2, 2] - 14880*Cud1[2, 2, 1, 1] - 
          14880*Cud1[2, 2, 2, 2] - 14880*Cud1[2, 2, 3, 3] + 
          59520*Cuu[1, 1, 2, 2] - 9920*Cuu[1, 2, 2, 1] + 
          49600*Cuu[2, 2, 2, 2] - 29760*Cuu[2, 2, 3, 3] - 
          39680*Cuu[2, 3, 3, 2]) - 24*MT2*(4458*Ceu[1, 1, 3, 3] - 
          3650*Clq1[1, 1, 3, 3] + 5009*Clq3[1, 1, 3, 3] + 
          1359*Clq3[2, 2, 3, 3] - 6074*Clu[1, 1, 3, 3] + 
          2586*Cqe[3, 3, 1, 1] + 7440*Cqq1[2, 2, 3, 3] - 
          40*Cqq1[2, 3, 3, 2] + 7440*Cqq3[2, 2, 3, 3] - 40*Cqq3[2, 3, 3, 2] + 
          6240*Cqu1[2, 2, 3, 3] - 2064*Cqu1[3, 3, 2, 2] - 
          7440*Cuu[2, 2, 3, 3] - 4136*Cuu[2, 3, 3, 2])) - 
      128*MW2^6*MZ2*(MZ2*(840*Ced[1, 1, 1, 1] + 840*Ced[1, 1, 2, 2] + 
          840*Ced[1, 1, 3, 3] + 840*Cee[1, 1, 1, 1] + 840*Cee[1, 1, 2, 2] + 
          840*Cee[1, 1, 3, 3] - 1680*Ceu[1, 1, 1, 1] - 2496*Ceu[1, 1, 2, 2] + 
          840*Ceu[1, 1, 3, 3] - 816*Ceu[2, 2, 2, 2] - 816*Ceu[3, 3, 2, 2] - 
          936*Cld[1, 1, 1, 1] - 936*Cld[1, 1, 2, 2] - 936*Cld[1, 1, 3, 3] - 
          96*Cle[1, 1, 1, 1] - 936*Cle[1, 1, 2, 2] - 936*Cle[1, 1, 3, 3] + 
          840*Cle[2, 2, 1, 1] + 840*Cle[3, 3, 1, 1] - 1032*Cll[1, 1, 1, 1] - 
          9297*Cll[1, 1, 2, 2] - 1872*Cll[1, 1, 3, 3] + 840*Cll[1, 3, 3, 1] + 
          936*Clq1[1, 1, 1, 1] + 1896*Clq1[1, 1, 2, 2] - 
          1440*Clq1[1, 1, 3, 3] + 960*Clq1[2, 2, 2, 2] + 
          960*Clq1[3, 3, 2, 2] - 2232*Clq3[1, 1, 1, 1] - 
          3000*Clq3[1, 1, 2, 2] + 144*Clq3[1, 1, 3, 3] - 
          768*Clq3[2, 2, 2, 2] - 768*Clq3[3, 3, 2, 2] + 
          1872*Clu[1, 1, 1, 1] + 1056*Clu[1, 1, 2, 2] - 936*Clu[1, 1, 3, 3] - 
          816*Clu[2, 2, 2, 2] - 816*Clu[3, 3, 2, 2] + 960*Cqd1[2, 2, 1, 1] + 
          960*Cqd1[2, 2, 2, 2] + 960*Cqd1[2, 2, 3, 3] - 840*Cqe[1, 1, 1, 1] + 
          120*Cqe[2, 2, 1, 1] + 960*Cqe[2, 2, 2, 2] + 960*Cqe[2, 2, 3, 3] + 
          1248*Cqe[3, 3, 1, 1] - 1920*Cqq1[1, 1, 2, 2] + 
          544*Cqq1[1, 2, 2, 1] - 1376*Cqq1[2, 2, 2, 2] + 
          2976*Cqq1[2, 2, 3, 3] + 2176*Cqq1[2, 3, 3, 2] - 
          4608*Cqq3[1, 1, 2, 2] + 96*Cqq3[1, 2, 2, 1] - 
          4512*Cqq3[2, 2, 2, 2] + 288*Cqq3[2, 2, 3, 3] + 
          1728*Cqq3[2, 3, 3, 2] + 816*Cqu1[1, 1, 2, 2] - 
          1920*Cqu1[2, 2, 1, 1] - 1104*Cqu1[2, 2, 2, 2] + 
          960*Cqu1[2, 2, 3, 3] - 1200*Cqu1[3, 3, 2, 2] - 
          816*Cud1[2, 2, 1, 1] - 816*Cud1[2, 2, 2, 2] - 
          816*Cud1[2, 2, 3, 3] + 3264*Cuu[1, 1, 2, 2] - 544*Cuu[1, 2, 2, 1] + 
          2720*Cuu[2, 2, 2, 2] - 1632*Cuu[2, 2, 3, 3] - 
          2176*Cuu[2, 3, 3, 2]) - 24*MT2*(210*Ceu[1, 1, 3, 3] - 
          198*Clq1[1, 1, 3, 3] + 225*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 
          234*Clu[1, 1, 3, 3] + 174*Cqe[3, 3, 1, 1] + 408*Cqq1[2, 2, 3, 3] + 
          100*Cqq1[2, 3, 3, 2] + 408*Cqq3[2, 2, 3, 3] + 
          100*Cqq3[2, 3, 3, 2] + 240*Cqu1[2, 2, 3, 3] - 
          168*Cqu1[3, 3, 2, 2] - 408*Cuu[2, 2, 3, 3] - 
          172*Cuu[2, 3, 3, 2])) - 15*MZ2^7*
       (MZ2*(68*Ced[1, 1, 1, 1] + 68*Ced[1, 1, 2, 2] + 68*Ced[1, 1, 3, 3] + 
          68*Cee[1, 1, 1, 1] + 68*Cee[1, 1, 2, 2] + 68*Cee[1, 1, 3, 3] - 
          136*Ceu[1, 1, 1, 1] - 160*Ceu[1, 1, 2, 2] + 68*Ceu[1, 1, 3, 3] - 
          24*Ceu[2, 2, 2, 2] - 24*Ceu[3, 3, 2, 2] - 136*Cld[1, 1, 1, 1] - 
          136*Cld[1, 1, 2, 2] - 136*Cld[1, 1, 3, 3] - 68*Cle[1, 1, 1, 1] - 
          136*Cle[1, 1, 2, 2] - 136*Cle[1, 1, 3, 3] + 68*Cle[2, 2, 1, 1] + 
          68*Cle[3, 3, 1, 1] - 204*Cll[1, 1, 1, 1] - 272*Cll[1, 1, 2, 2] - 
          272*Cll[1, 1, 3, 3] + 68*Cll[1, 3, 3, 1] + 136*Clq1[1, 1, 1, 1] + 
          232*Clq1[1, 1, 2, 2] + 34*Clq1[1, 1, 3, 3] + 96*Clq1[2, 2, 2, 2] + 
          96*Clq1[3, 3, 2, 2] + 102*Clq3[1, 1, 3, 3] + 272*Clu[1, 1, 1, 1] + 
          248*Clu[1, 1, 2, 2] - 136*Clu[1, 1, 3, 3] - 24*Clu[2, 2, 2, 2] - 
          24*Clu[3, 3, 2, 2] + 96*Cqd1[2, 2, 1, 1] + 96*Cqd1[2, 2, 2, 2] + 
          96*Cqd1[2, 2, 3, 3] - 68*Cqe[1, 1, 1, 1] + 28*Cqe[2, 2, 1, 1] + 
          96*Cqe[2, 2, 2, 2] + 96*Cqe[2, 2, 3, 3] - 17*Cqe[3, 3, 1, 1] - 
          192*Cqq1[1, 1, 2, 2] + 16*Cqq1[1, 2, 2, 1] - 176*Cqq1[2, 2, 2, 2] - 
          48*Cqq1[2, 2, 3, 3] + 64*Cqq1[2, 3, 3, 2] + 48*Cqq3[1, 2, 2, 1] + 
          48*Cqq3[2, 2, 2, 2] + 144*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] + 
          24*Cqu1[1, 1, 2, 2] - 192*Cqu1[2, 2, 1, 1] - 168*Cqu1[2, 2, 2, 2] + 
          96*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 2, 2] - 24*Cud1[2, 2, 1, 1] - 
          24*Cud1[2, 2, 2, 2] - 24*Cud1[2, 2, 3, 3] + 96*Cuu[1, 1, 2, 2] - 
          16*Cuu[1, 2, 2, 1] + 80*Cuu[2, 2, 2, 2] - 48*Cuu[2, 2, 3, 3] - 
          64*Cuu[2, 3, 3, 2]) - 6*MT2*(68*Ceu[1, 1, 3, 3] - 
          34*Clq1[1, 1, 3, 3] + 34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 
          17*Cqe[3, 3, 1, 1] + 48*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] + 
          48*Cqq3[2, 2, 3, 3] - 56*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 2, 2] - 48*Cuu[2, 2, 3, 3] - 34*Cuu[2, 3, 3, 2])) + 
      2048*MW2^7*(MZ2*(12*Ced[1, 1, 1, 1] + 12*Ced[1, 1, 2, 2] + 
          12*Ced[1, 1, 3, 3] + 12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
          12*Cee[1, 1, 3, 3] - 24*Ceu[1, 1, 1, 1] - 36*Ceu[1, 1, 2, 2] + 
          12*Ceu[1, 1, 3, 3] - 12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 2, 2] - 
          12*Cld[1, 1, 1, 1] - 12*Cld[1, 1, 2, 2] - 12*Cld[1, 1, 3, 3] - 
          12*Cle[1, 1, 2, 2] - 12*Cle[1, 1, 3, 3] + 12*Cle[2, 2, 1, 1] + 
          12*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 159*Cll[1, 1, 2, 2] - 
          24*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] + 12*Clq1[1, 1, 1, 1] + 
          24*Clq1[1, 1, 2, 2] - 24*Clq1[1, 1, 3, 3] + 12*Clq1[2, 2, 2, 2] + 
          12*Clq1[3, 3, 2, 2] - 36*Clq3[1, 1, 1, 1] - 48*Clq3[1, 1, 2, 2] - 
          12*Clq3[2, 2, 2, 2] - 12*Clq3[3, 3, 2, 2] + 24*Clu[1, 1, 1, 1] + 
          12*Clu[1, 1, 2, 2] - 12*Clu[1, 1, 3, 3] - 12*Clu[2, 2, 2, 2] - 
          12*Clu[3, 3, 2, 2] + 12*Cqd1[2, 2, 1, 1] + 12*Cqd1[2, 2, 2, 2] + 
          12*Cqd1[2, 2, 3, 3] - 12*Cqe[1, 1, 1, 1] + 12*Cqe[2, 2, 2, 2] + 
          12*Cqe[2, 2, 3, 3] + 24*Cqe[3, 3, 1, 1] - 24*Cqq1[1, 1, 2, 2] + 
          8*Cqq1[1, 2, 2, 1] - 16*Cqq1[2, 2, 2, 2] + 48*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 72*Cqq3[1, 1, 2, 2] - 72*Cqq3[2, 2, 2, 2] + 
          24*Cqq3[2, 3, 3, 2] + 12*Cqu1[1, 1, 2, 2] - 24*Cqu1[2, 2, 1, 1] - 
          12*Cqu1[2, 2, 2, 2] + 12*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 2, 2] - 
          12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
          48*Cuu[1, 1, 2, 2] - 8*Cuu[1, 2, 2, 1] + 40*Cuu[2, 2, 2, 2] - 
          24*Cuu[2, 2, 3, 3] - 32*Cuu[2, 3, 3, 2]) - 
        24*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 
          3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 6*Cqq1[2, 2, 3, 3] + 
          2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 
          3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 
          2*Cuu[2, 3, 3, 2]))))/(12*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (2*MW2^3*MZ2^4*(68184*Ceu[1, 1, 3, 3] - 51132*Clq1[1, 1, 3, 3] + 
        95763*Clq3[1, 1, 3, 3] + 44631*Clq3[2, 2, 3, 3] - 
        102288*Clu[1, 1, 3, 3] + 32868*Cqe[3, 3, 1, 1] + 
        99264*Cqq1[2, 2, 3, 3] + 33088*Cqq1[2, 3, 3, 2] + 
        99264*Cqq3[2, 2, 3, 3] + 33088*Cqq3[2, 3, 3, 2] + 
        101472*Cqu1[2, 2, 3, 3] - 22416*Cqu1[3, 3, 2, 2] - 
        99264*Cuu[2, 2, 3, 3] - 33088*Cuu[2, 3, 3, 2]) - 
      MW2^2*MZ2^5*(52344*Ceu[1, 1, 3, 3] - 35304*Clq1[1, 1, 3, 3] + 
        65409*Clq3[1, 1, 3, 3] + 30105*Clq3[2, 2, 3, 3] - 
        86424*Clu[1, 1, 3, 3] + 20700*Cqe[3, 3, 1, 1] + 
        63264*Cqq1[2, 2, 3, 3] + 21088*Cqq1[2, 3, 3, 2] + 
        63264*Cqq3[2, 2, 3, 3] + 21088*Cqq3[2, 3, 3, 2] + 
        80160*Cqu1[2, 2, 3, 3] - 11616*Cqu1[3, 3, 2, 2] - 
        63264*Cuu[2, 2, 3, 3] - 21088*Cuu[2, 3, 3, 2]) + 
      MW2*MZ2^6*(11172*Ceu[1, 1, 3, 3] - 6606*Clq1[1, 1, 3, 3] + 
        10521*Clq3[1, 1, 3, 3] + 3915*Clq3[2, 2, 3, 3] - 
        20304*Clu[1, 1, 3, 3] + 3558*Cqe[3, 3, 1, 1] + 
        10608*Cqq1[2, 2, 3, 3] + 3536*Cqq1[2, 3, 3, 2] + 
        10608*Cqq3[2, 2, 3, 3] + 3536*Cqq3[2, 3, 3, 2] + 
        16896*Cqu1[2, 2, 3, 3] - 1596*Cqu1[3, 3, 2, 2] - 
        10608*Cuu[2, 2, 3, 3] - 3536*Cuu[2, 3, 3, 2]) + 
      64*MW2^5*MZ2^2*(3168*Ceu[1, 1, 3, 3] - 2796*Clq1[1, 1, 3, 3] + 
        4281*Clq3[1, 1, 3, 3] + 1485*Clq3[2, 2, 3, 3] - 
        3912*Clu[1, 1, 3, 3] + 2196*Cqe[3, 3, 1, 1] + 5808*Cqq1[2, 2, 3, 3] + 
        1936*Cqq1[2, 3, 3, 2] + 5808*Cqq3[2, 2, 3, 3] + 
        1936*Cqq3[2, 3, 3, 2] + 4056*Cqu1[2, 2, 3, 3] - 
        1968*Cqu1[3, 3, 2, 2] - 5808*Cuu[2, 2, 3, 3] - 
        1936*Cuu[2, 3, 3, 2]) - 96*MW2^4*MZ2^3*(2229*Ceu[1, 1, 3, 3] - 
        1825*Clq1[1, 1, 3, 3] + 3184*Clq3[1, 1, 3, 3] + 
        1359*Clq3[2, 2, 3, 3] - 3037*Clu[1, 1, 3, 3] + 1293*Cqe[3, 3, 1, 1] + 
        3720*Cqq1[2, 2, 3, 3] + 1240*Cqq1[2, 3, 3, 2] + 
        3720*Cqq3[2, 2, 3, 3] + 1240*Cqq3[2, 3, 3, 2] + 
        3120*Cqu1[2, 2, 3, 3] - 1032*Cqu1[3, 3, 2, 2] - 
        3720*Cuu[2, 2, 3, 3] - 1240*Cuu[2, 3, 3, 2]) - 
      1024*MW2^6*MZ2*(105*Ceu[1, 1, 3, 3] - 99*Clq1[1, 1, 3, 3] + 
        126*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 117*Clu[1, 1, 3, 3] + 
        87*Cqe[3, 3, 1, 1] + 204*Cqq1[2, 2, 3, 3] + 68*Cqq1[2, 3, 3, 2] + 
        204*Cqq3[2, 2, 3, 3] + 68*Cqq3[2, 3, 3, 2] + 120*Cqu1[2, 2, 3, 3] - 
        84*Cqu1[3, 3, 2, 2] - 204*Cuu[2, 2, 3, 3] - 68*Cuu[2, 3, 3, 2]) - 
      15*MZ2^7*(68*Ceu[1, 1, 3, 3] - 34*Clq1[1, 1, 3, 3] + 
        34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 17*Cqe[3, 3, 1, 1] + 
        48*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] + 48*Cqq3[2, 2, 3, 3] + 
        16*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
        48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
      8192*MW2^7*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
        2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
        6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])))/
    (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(-16*MW2^3*MZ2^3*(4263*Ceu[1, 1, 3, 3] - 3375*Clq1[1, 1, 3, 3] + 
          3375*Clq3[1, 1, 3, 3] - 6039*Clu[1, 1, 3, 3] + 
          2283*Cqe[3, 3, 1, 1] + 6792*Cqq1[2, 2, 3, 3] + 
          2264*Cqq1[2, 3, 3, 2] + 6792*Cqq3[2, 2, 3, 3] + 
          2264*Cqq3[2, 3, 3, 2] + 6168*Cqu1[2, 2, 3, 3] - 
          1704*Cqu1[3, 3, 2, 2] - 6792*Cuu[2, 2, 3, 3] - 
          2264*Cuu[2, 3, 3, 2]) - 2*MW2*MZ2^5*(4566*Ceu[1, 1, 3, 3] - 
          2793*Clq1[1, 1, 3, 3] + 2793*Clq3[1, 1, 3, 3] - 
          8112*Clu[1, 1, 3, 3] + 1524*Cqe[3, 3, 1, 1] + 
          4584*Cqq1[2, 2, 3, 3] + 1528*Cqq1[2, 3, 3, 2] + 
          4584*Cqq3[2, 2, 3, 3] + 1528*Cqq3[2, 3, 3, 2] + 
          7008*Cqu1[2, 2, 3, 3] - 708*Cqu1[3, 3, 2, 2] - 
          4584*Cuu[2, 2, 3, 3] - 1528*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^4*(2840*Ceu[1, 1, 3, 3] - 2011*Clq1[1, 1, 3, 3] + 
          2011*Clq3[1, 1, 3, 3] - 4498*Clu[1, 1, 3, 3] + 
          1217*Cqe[3, 3, 1, 1] + 3744*Cqq1[2, 2, 3, 3] + 
          1248*Cqq1[2, 3, 3, 2] + 3744*Cqq3[2, 2, 3, 3] + 
          1248*Cqq3[2, 3, 3, 2] + 4344*Cqu1[2, 2, 3, 3] - 
          732*Cqu1[3, 3, 2, 2] - 3744*Cuu[2, 2, 3, 3] - 
          1248*Cuu[2, 3, 3, 2]) + 128*MW2^4*MZ2^2*(606*Ceu[1, 1, 3, 3] - 
          525*Clq1[1, 1, 3, 3] + 525*Clq3[1, 1, 3, 3] - 768*Clu[1, 1, 3, 3] + 
          399*Cqe[3, 3, 1, 1] + 1092*Cqq1[2, 2, 3, 3] + 
          364*Cqq1[2, 3, 3, 2] + 1092*Cqq3[2, 2, 3, 3] + 
          364*Cqq3[2, 3, 3, 2] + 798*Cqu1[2, 2, 3, 3] - 
          348*Cqu1[3, 3, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 
          364*Cuu[2, 3, 3, 2]) - 1536*MW2^5*MZ2*(31*Ceu[1, 1, 3, 3] - 
          29*Clq1[1, 1, 3, 3] + 29*Clq3[1, 1, 3, 3] - 35*Clu[1, 1, 3, 3] + 
          25*Cqe[3, 3, 1, 1] + 60*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] + 
          60*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 36*Cqu1[2, 2, 3, 3] - 
          24*Cqu1[3, 3, 2, 2] - 60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) + 
        15*MZ2^6*(68*Ceu[1, 1, 3, 3] - 34*Clq1[1, 1, 3, 3] + 
          34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 17*Cqe[3, 3, 1, 1] + 
          48*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] + 48*Cqq3[2, 2, 3, 3] + 
          16*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
          48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
        4096*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
          6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])) + 
      MT2*(-32*MW2^3*MZ2^3*(1293*Ceu[1, 1, 3, 3] - 7371*Clq1[1, 1, 3, 3] + 
          7371*Clq3[1, 1, 3, 3] - 2043*Clu[1, 1, 3, 3] + 
          5253*Cqe[3, 3, 1, 1] + 15108*Cqq1[2, 2, 3, 3] + 
          5036*Cqq1[2, 3, 3, 2] + 15108*Cqq3[2, 2, 3, 3] + 
          5036*Cqq3[2, 3, 3, 2] + 2010*Cqu1[2, 2, 3, 3] - 
          4242*Cqu1[3, 3, 2, 2] - 1716*Cuu[2, 2, 3, 3] - 
          572*Cuu[2, 3, 3, 2]) + 128*MW2^4*MZ2^2*(591*Ceu[1, 1, 3, 3] - 
          1779*Clq1[1, 1, 3, 3] + 1779*Clq3[1, 1, 3, 3] - 
          807*Clu[1, 1, 3, 3] + 1419*Cqe[3, 3, 1, 1] + 
          3696*Cqq1[2, 2, 3, 3] + 1232*Cqq1[2, 3, 3, 2] + 
          3696*Cqq3[2, 2, 3, 3] + 1232*Cqq3[2, 3, 3, 2] + 
          840*Cqu1[2, 2, 3, 3] - 1290*Cqu1[3, 3, 2, 2] - 
          996*Cuu[2, 2, 3, 3] - 332*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^4*(811*Ceu[1, 1, 3, 3] - 11483*Clq1[1, 1, 3, 3] + 
          11483*Clq3[1, 1, 3, 3] - 1535*Clu[1, 1, 3, 3] + 
          7303*Cqe[3, 3, 1, 1] + 22320*Cqq1[2, 2, 3, 3] + 
          7440*Cqq1[2, 3, 3, 2] + 22320*Cqq3[2, 2, 3, 3] + 
          7440*Cqq3[2, 3, 3, 2] + 1272*Cqu1[2, 2, 3, 3] - 
          4884*Cqu1[3, 3, 2, 2] - 648*Cuu[2, 2, 3, 3] - 
          216*Cuu[2, 3, 3, 2]) - 3072*MW2^5*MZ2*(22*Ceu[1, 1, 3, 3] - 
          38*Clq1[1, 1, 3, 3] + 38*Clq3[1, 1, 3, 3] - 26*Clu[1, 1, 3, 3] + 
          34*Cqe[3, 3, 1, 1] + 78*Cqq1[2, 2, 3, 3] + 26*Cqq1[2, 3, 3, 2] + 
          78*Cqq3[2, 2, 3, 3] + 26*Cqq3[2, 3, 3, 2] + 27*Cqu1[2, 2, 3, 3] - 
          33*Cqu1[3, 3, 2, 2] - 42*Cuu[2, 2, 3, 3] - 14*Cuu[2, 3, 3, 2]) - 
        15*MZ2^6*(17*Ceu[1, 1, 3, 3] + 374*Clq1[1, 1, 3, 3] - 
          374*Clq3[1, 1, 3, 3] - 34*Clu[1, 1, 3, 3] - 187*Cqe[3, 3, 1, 1] - 
          528*Cqq1[2, 2, 3, 3] - 176*Cqq1[2, 3, 3, 2] - 
          528*Cqq3[2, 2, 3, 3] - 176*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 2, 2] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
        8192*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
          6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] - 21543*Clq1[1, 1, 3, 3] + 
          21543*Clq3[1, 1, 3, 3] - 267*Clu[1, 1, 3, 3] + 
          12174*Cqe[3, 3, 1, 1] + 37464*Cqq1[2, 2, 3, 3] + 
          12488*Cqq1[2, 3, 3, 2] + 37464*Cqq3[2, 2, 3, 3] + 
          12488*Cqq3[2, 3, 3, 2] - 132*Cqu1[2, 2, 3, 3] - 
          6168*Cqu1[3, 3, 2, 2] + 336*Cuu[2, 2, 3, 3] + 
          112*Cuu[2, 3, 3, 2]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-72*Sqrt[2]*MT*MW2*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 
      2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 145*MZ2^4)*SW2^3*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (72*Sqrt[2]*MT*MW2*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
      970*MW2*MZ2^3 + 145*MZ2^4)*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (9*MT*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*(725*MW*MZ2^7*SW*CuW[3, 3] - 
      2*MW2^2*MZ2^5*(MZ*(966 + 1739*SW2)*CuB[3, 3] - 18345*MW*SW*CuW[3, 3]) + 
      8*MW2^3*MZ2^4*(MZ*(1011 + 2314*SW2)*CuB[3, 3] - 
        11862*MW*SW*CuW[3, 3]) - 32*MW2^4*MZ2^3*
       (15*MZ*(36 + 103*SW2)*CuB[3, 3] - 4619*MW*SW*CuW[3, 3]) + 
      64*MW2^5*MZ2^2*(MZ*(315 + 1112*SW2)*CuB[3, 3] - 2168*MW*SW*CuW[3, 3]) + 
      5*MW2*MZ2^6*(3*MZ*(12 + 17*SW2)*CuB[3, 3] - 1579*MW*SW*CuW[3, 3]) - 
      1024*MW2^6*MZ2*(4*MZ*(3 + 13*SW2)*CuB[3, 3] - 71*MW*SW*CuW[3, 3]) + 
      1024*MW2^7*(MZ*(3 + 16*SW2)*CuB[3, 3] - 16*MW*SW*CuW[3, 3])))/
    (Sqrt[2]*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW))


==> anc/AcFB_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) - 
 (MZ2*(73728*MW2^8 - 2595*MZ2^8*(-33 + 4*Pi^2) + 
    2048*MW2^7*MZ2*(-1479 + 104*Pi^2) + 2*MW2^2*MZ2^5*
     (160560*MT2 + MZ2*(2331903 - 257816*Pi^2)) + 
    8*MW2^4*MZ2^3*(173952*MT2 + 5*MZ2*(536439 - 50984*Pi^2)) + 
    256*MW2^6*MZ2*(1152*MT2 + MZ2*(47499 - 3784*Pi^2)) + 
    512*MW2^5*MZ2^2*(-1980*MT2 + MZ2*(-42177 + 3683*Pi^2)) + 
    MW2*MZ2^6*(-41760*MT2 + MZ2*(-955401 + 111628*Pi^2)) + 
    4*MW2^3*MZ2^4*(-238032*MT2 + MZ2*(-3214311 + 330940*Pi^2)))*SW2)/
  (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) - (3*MH2^2*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 
    2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MH2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) + (3*MT2*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   (-1024*MW2^5 + 3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 3306*MW2^2*MZ2^3 - 
    1115*MW2*MZ2^4 + 145*MZ2^5)*B0i[bb0, 0, 0, MT2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) - (3*MW2*MZ2*(20480*MW2^7 - 55808*MW2^6*MZ2 + 
    16384*MW2^5*MZ2^2 - 16*MW2^4*(64*MH2 - 5441*MZ2)*MZ2^2 + 
    24*MW2^3*(104*MH2 - 5029*MZ2)*MZ2^3 + 2*MW2*(485*MH2 - 8751*MZ2)*MZ2^5 + 
    5*MZ2^6*(-29*MH2 + 349*MZ2) + 16*MW2^2*MZ2^4*(-146*MH2 + 4225*MZ2))*SW2*
   B0i[bb0, 0, 0, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MZ2*(4096*MW2^8 - 1024*MW2^6*MZ2^2 + 512*MW2^5*(2*MH2 - 37*MZ2)*MZ2^2 + 
    32*MW2^3*(73*MH2 - 752*MZ2)*MZ2^4 + 5*MW2*(29*MH2 - 340*MZ2)*MZ2^6 + 
    145*MZ2^8 + 24*MW2^4*MZ2^3*(-104*MH2 + 1407*MZ2) + 
    MW2^2*(-970*MH2*MZ2^5 + 8698*MZ2^6))*SW2*B0i[bb0, 0, 0, MZ2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) - (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, MW2, MH2, MW2])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) + (3*MZ2*(49152*MW2^8 - 99328*MW2^7*MZ2 - 
    23808*MW2^6*MZ2^2 + 225184*MW2^5*MZ2^3 - 245080*MW2^4*MZ2^4 + 
    116924*MW2^3*MZ2^5 - 24394*MW2^2*MZ2^6 + 1205*MW2*MZ2^7 + 145*MZ2^8)*
   B0i[bb0, MW2, MW2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
    4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*
   B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*MW2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*B0i[bb0, MZ2, MT2, MT2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) + (3*MW2*(-24576*MW2^8 + 31232*MW2^7*MZ2 + 
    44544*MW2^6*MZ2^2 - 95504*MW2^5*MZ2^3 + 42368*MW2^4*MZ2^4 + 
    13400*MW2^3*MZ2^5 - 13684*MW2^2*MZ2^6 + 2075*MW2*MZ2^7 + 145*MZ2^8)*
   B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (18*MW2^3*MZ2^2*(1024*MW2^5 - 448*MW2^4*MZ2 - 2656*MW2^3*MZ2^2 + 
    3702*MW2^2*MZ2^3 - 1795*MW2*MZ2^4 + 290*MZ2^5)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*MW2*(MW2^2 - MZ2^2)^2*(1024*MW2^5 - 512*MW2^4*MZ2 - 2560*MW2^3*MZ2^2 + 
    3712*MW2^2*MZ2^3 - 1862*MW2*MZ2^4 + 315*MZ2^5)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((9*CWw*MW*MW2*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
      970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2)/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA) + 
   (54*CWw*MW*MW2^2*MZ2*(1024*MW2^6 - 5568*MW2^5*MZ2 + 11872*MW2^4*MZ2^2 - 
      12970*MW2^3*MZ2^3 + 7727*MW2^2*MZ2^4 - 2375*MW2*MZ2^5 + 290*MZ2^6)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA) - 
   (54*CWw*MW*MW2*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
      970*MW2*MZ2^3 + 145*MZ2^4)*SW2*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VALPHA) + (54*CWw*MW*MW2*MZ2^2*(4096*MW2^6 - 15104*MW2^5*MZ2 + 
      22848*MW2^4*MZ2^2 - 18056*MW2^3*MZ2^3 + 7766*MW2^2*MZ2^4 - 
      1695*MW2*MZ2^5 + 145*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VALPHA) - (27*CWw*MW*MW2*MZ2*(2048*MW2^7 - 1920*MW2^6*MZ2 - 
      8960*MW2^5*MZ2^2 + 21068*MW2^4*MZ2^3 - 19132*MW2^3*MZ2^4 + 
      8591*MW2^2*MZ2^5 - 1840*MW2*MZ2^6 + 145*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VALPHA) + (54*CWw*MW*MW2^3*MZ2^3*(1024*MW2^4 - 2496*MW2^3*MZ2 + 
      2336*MW2^2*MZ2^2 - 970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA))*Class[1] + 
 (18*CHD*MW2*MZ2^2*(-1024*MW2^5 + 3520*MW2^4*MZ2 - 4832*MW2^3*MZ2^2 + 
    3306*MW2^2*MZ2^3 - 1115*MW2*MZ2^4 + 145*MZ2^5)*VALPHA^2*Class[3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 ((CHD*(-264241152*MW2^13 + 48*MT2*MW2*(4194304*MW2^11 - 
         31719424*MW2^10*MZ2 + 106954752*MW2^9*MZ2^2 - 209764352*MW2^8*
          MZ2^3 + 261263360*MW2^7*MZ2^4 - 210089728*MW2^6*MZ2^5 + 
         103020288*MW2^5*MZ2^6 - 22687424*MW2^4*MZ2^7 - 4705976*MW2^3*MZ2^8 + 
         4619860*MW2^2*MZ2^9 - 1196585*MW2*MZ2^10 + 110925*MZ2^11) - 
       220575*MZ2^13*(-33 + 4*Pi^2) - 524288*MW2^12*MZ2*(-4481 + 208*Pi^2) + 
       65536*MW2^11*MZ2^2*(-149911 + 13016*Pi^2) - 16384*MW2^10*MZ2^2*
        (576*MH2 - 1532343*MZ2 + 184712*MZ2*Pi^2) + 8192*MW2^9*MZ2^3*
        (7128*MH2 - 5317459*MZ2 + 787584*MZ2*Pi^2) + 
       15*MW2*MZ2^11*(29580*MH2 - 7453873*MZ2 + 897524*MZ2*Pi^2) - 
       4096*MW2^8*MZ2^4*(39636*MH2 - 13326122*MZ2 + 2252749*MZ2*Pi^2) - 
       2*MW2^2*MZ2^10*(2760390*MH2 - 391858259*MZ2 + 49610832*MZ2*Pi^2) - 
       96*MW2^6*MZ2^6*(2951856*MH2 - 395117621*MZ2 + 72208320*MZ2*Pi^2) + 
       64*MW2^7*MZ2^5*(4158720*MH2 - 806144803*MZ2 + 146197672*MZ2*Pi^2) - 
       8*MW2^4*MZ2^8*(12211488*MH2 - 1240861553*MZ2 + 194588596*MZ2*Pi^2) + 
       2*MW2^3*MZ2^9*(15191820*MH2 - 1674948553*MZ2 + 233781592*MZ2*Pi^2) + 
       8*MW2^5*MZ2^7*(25374888*MH2 - 2747971801*MZ2 + 476107864*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^4*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
       3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
       2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
       12325*MZ2^8)*SW2^2)/(48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*MH2*MZ2^2*(12*CHD*MW2*MZ2*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8) - 4*CHbox*MH2*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 
        4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 
        5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 
        153355*MW2*MZ2^8 - 12325*MZ2^9) + 
      CHD*MH2*(262144*MW2^9 - 1343488*MW2^8*MZ2 + 2686976*MW2^7*MZ2^2 - 
        2405376*MW2^6*MZ2^3 + 278272*MW2^5*MZ2^4 + 1445824*MW2^4*MZ2^5 - 
        1440584*MW2^3*MZ2^6 + 646500*MW2^2*MZ2^7 - 143295*MW2*MZ2^8 + 
        12325*MZ2^9))*SW2*B0i[bb0, 0, 0, MH2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (CHD*(9*MT2^2*MZ2^2*(262144*MW2^9 - 1081344*MW2^8*MZ2 + 
        1327104*MW2^7*MZ2^2 + 744448*MW2^6*MZ2^3 - 3965184*MW2^5*MZ2^4 + 
        5073984*MW2^4*MZ2^5 - 3451288*MW2^3*MZ2^6 + 1349460*MW2^2*MZ2^7 - 
        284325*MW2*MZ2^8 + 24650*MZ2^9) - 4*MT2*MW2*(4194304*MW2^11 - 
        31719424*MW2^10*MZ2 + 106954752*MW2^9*MZ2^2 - 209764352*MW2^8*MZ2^3 + 
        261263360*MW2^7*MZ2^4 - 210089728*MW2^6*MZ2^5 + 
        103020288*MW2^5*MZ2^6 - 22687424*MW2^4*MZ2^7 - 4705976*MW2^3*MZ2^8 + 
        4619860*MW2^2*MZ2^9 - 1196585*MW2*MZ2^10 + 110925*MZ2^11) - 
      32*MW2^2*MZ2^3*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*MW2*(-4*CHbox*(MH2 - 2*MW2)*MZ2^2*
       (262144*MW2^9 - 1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 
        7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 
        2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 
        12325*MZ2^9) + CHD*(2097152*MW2^12 - 26083328*MW2^11*MZ2 + 
        113016832*MW2^10*MZ2^2 + 8192*MW2^9*(64*MH2 - 29351*MZ2)*MZ2^2 - 
        1024*MW2^8*(2640*MH2 - 249097*MZ2)*MZ2^3 + 
        128*MW2^7*(45600*MH2 - 434099*MZ2)*MZ2^4 - 
        8*MW2^3*(92203*MH2 - 8944392*MZ2)*MZ2^8 + 
        2*MW2^2*(252735*MH2 - 7096961*MZ2)*MZ2^9 + 12325*MZ2^11*
         (MH2 + 3*MZ2) + 10*MW2*MZ2^10*(-13097*MH2 + 101887*MZ2) - 
        80*MW2^4*MZ2^7*(7061*MH2 + 2380244*MZ2) - 64*MW2^6*MZ2^5*
         (103888*MH2 + 3145141*MZ2) + 16*MW2^5*MZ2^6*(244152*MH2 + 
          17824181*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + ((12*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(262144*MW2^9 - 
        1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 
        7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 
        843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 12325*MZ2^9) - 
      3*CHD*(2097152*MW2^13 - 3670016*MW2^12*MZ2 - 5439488*MW2^11*MZ2^2 - 
        4096*MW2^9*(264*MH2 - 17989*MZ2)*MZ2^3 + 1024*MW2^8*
         (1296*MH2 - 204583*MZ2)*MZ2^4 + 10*MW2*(2465*MH2 - 19118*MZ2)*
         MZ2^11 + 36975*MZ2^13 + 16384*MW2^10*MZ2^2*(16*MH2 + 105*MZ2) - 
        5*MW2^2*MZ2^10*(56865*MH2 + 202564*MZ2) + 368*MW2^5*MZ2^7*
         (13788*MH2 + 406387*MZ2) + 14*MW2^3*MZ2^9*(96390*MH2 + 909649*MZ2) + 
        128*MW2^7*MZ2^5*(5816*MH2 + 2304563*MZ2) - 32*MW2^6*MZ2^6*
         (123912*MH2 + 8070491*MZ2) - 4*MW2^4*MZ2^8*(862822*MH2 + 
          14188381*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (9*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (262144*MW2^9 - 1081344*MW2^8*MZ2 + 1327104*MW2^7*MZ2^2 + 
      744448*MW2^6*MZ2^3 - 3965184*MW2^5*MZ2^4 + 5073984*MW2^4*MZ2^5 - 
      3451288*MW2^3*MZ2^6 + 1349460*MW2^2*MZ2^7 - 284325*MW2*MZ2^8 + 
      24650*MZ2^9)*B0i[bb0, MW2, 0, MT2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*(-524288*MW2^9 + 2703360*MW2^8*MZ2 - 5836800*MW2^7*MZ2^2 + 
        6648832*MW2^6*MZ2^3 - 3906432*MW2^5*MZ2^4 + 564880*MW2^4*MZ2^5 + 
        737624*MW2^3*MZ2^6 - 505470*MW2^2*MZ2^7 + 130970*MW2*MZ2^8 - 
        12325*MZ2^9) + 4*CHbox*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 
        4509696*MW2^7*MZ2^2 - 7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 
        5638864*MW2^4*MZ2^5 + 2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 
        153355*MW2*MZ2^8 - 12325*MZ2^9))*B0i[bb0, MW2, MH2, MW2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*CHD*MZ2^2*(-25952256*MW2^11 + 115998720*MW2^10*MZ2 - 
      165543936*MW2^9*MZ2^2 - 35579904*MW2^8*MZ2^3 + 417706752*MW2^7*MZ2^4 - 
      613807040*MW2^6*MZ2^5 + 473499904*MW2^5*MZ2^6 - 216072344*MW2^4*MZ2^7 + 
      56917688*MW2^3*MZ2^8 - 7323730*MW2^2*MZ2^9 + 153920*MW2*MZ2^10 + 
      36975*MZ2^11)*B0i[bb0, MW2, MW2, MZ2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-4*CHbox*(262144*MW2^9 - 1622016*MW2^8*MZ2 + 4509696*MW2^7*MZ2^2 - 
        7393280*MW2^6*MZ2^3 + 7871616*MW2^5*MZ2^4 - 5638864*MW2^4*MZ2^5 + 
        2713664*MW2^3*MZ2^6 - 843990*MW2^2*MZ2^7 + 153355*MW2*MZ2^8 - 
        12325*MZ2^9) + CHD*(262144*MW2^9 - 1081344*MW2^8*MZ2 + 
        1327104*MW2^7*MZ2^2 + 744448*MW2^6*MZ2^3 - 3965184*MW2^5*MZ2^4 + 
        5073984*MW2^4*MZ2^5 - 3451288*MW2^3*MZ2^6 + 1349460*MW2^2*MZ2^7 - 
        284325*MW2*MZ2^8 + 24650*MZ2^9))*B0i[bb0, MZ2, MH2, MZ2])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (CHD*MW2^2*(MZ2*(8388608*MW2^10 - 63438848*MW2^9*MZ2 + 
        211550208*MW2^8*MZ2^2 - 409796608*MW2^7*MZ2^3 + 
        510582784*MW2^6*MZ2^4 - 426879488*MW2^5*MZ2^5 + 
        241727232*MW2^4*MZ2^6 - 91040704*MW2^3*MZ2^7 + 21649640*MW2^2*MZ2^8 - 
        2905420*MW2*MZ2^9 + 165755*MZ2^10) + 
      MT2*(16777216*MW2^10 - 126877696*MW2^9*MZ2 + 444334080*MW2^8*MZ2^2 - 
        936378368*MW2^7*MZ2^3 + 1300520960*MW2^6*MZ2^4 - 
        1232896000*MW2^5*MZ2^5 + 801461760*MW2^4*MZ2^6 - 
        349582496*MW2^3*MZ2^7 + 96652360*MW2^2*MZ2^8 - 14950880*MW2*MZ2^9 + 
        935905*MZ2^10))*B0i[bb0, MZ2, MT2, MT2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*CHD*MW2^2*MZ2*(22413312*MW2^10 - 90931200*MW2^9*MZ2 + 
      107520000*MW2^8*MZ2^2 + 69159936*MW2^7*MZ2^3 - 329247360*MW2^6*MZ2^4 + 
      403955392*MW2^5*MZ2^5 - 261113936*MW2^4*MZ2^6 + 94158592*MW2^3*MZ2^7 - 
      16758640*MW2^2*MZ2^8 + 712820*MW2*MZ2^9 + 96335*MZ2^10)*
     B0i[bb0, MZ2, MW2, MW2])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9*CHD*MW2^3*(524288*MW2^11 - 2179072*MW2^10*MZ2 + 2084864*MW2^9*MZ2^2 + 
      4594688*MW2^8*MZ2^3 - 14416000*MW2^7*MZ2^4 + 16639216*MW2^6*MZ2^5 - 
      9115368*MW2^5*MZ2^6 + 897606*MW2^4*MZ2^7 + 1849748*MW2^3*MZ2^8 - 
      1129585*MW2^2*MZ2^9 + 274265*MW2*MZ2^10 - 24650*MZ2^11)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*CHD*MW2^2*(MW2 + MZ2)^2*(524288*MW2^10 - 1703936*MW2^9*MZ2 - 
      1425408*MW2^8*MZ2^2 + 16363520*MW2^7*MZ2^3 - 37950464*MW2^6*MZ2^4 + 
      47654656*MW2^5*MZ2^5 - 37191456*MW2^4*MZ2^6 + 18528056*MW2^3*MZ2^7 - 
      5708944*MW2^2*MZ2^8 + 979163*MW2*MZ2^9 - 69475*MZ2^10)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[3] + 
 (36*CHWB*CW*MZ2^4*(1024*MW2^4 - 2496*MW2^3*MZ2 + 2336*MW2^2*MZ2^2 - 
    970*MW2*MZ2^3 + 145*MZ2^4)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   SW) + 
 (-1/12*(CHWB*MW2*MZ2*(141557760*MW2^12 - 12*MT2*(8388608*MW2^11 - 
         67633152*MW2^10*MZ2 + 243269632*MW2^9*MZ2^2 - 512770048*MW2^8*
          MZ2^3 + 699445248*MW2^7*MZ2^4 - 642237952*MW2^6*MZ2^5 + 
         398593408*MW2^5*MZ2^6 - 162098704*MW2^4*MZ2^7 + 
         39369520*MW2^3*MZ2^8 - 4185830*MW2^2*MZ2^9 - 202355*MW2*MZ2^10 + 
         61625*MZ2^11) + 262144*MW2^11*MZ2*(-4553 + 208*Pi^2) - 
       32768*MW2^10*MZ2^2*(-143803 + 12184*Pi^2) + 
       4*MW2^2*MZ2^9*(3797955*MH2 + 44334448*MZ2 - 6599676*MZ2*Pi^2) + 
       128*MW2^6*MZ2^5*(1039680*MH2 + MZ2*(113100013 - 22301946*Pi^2)) + 
       32*MW2^4*MZ2^7*(3171861*MH2 + 13*MZ2*(7360085 - 1689733*Pi^2)) + 
       2048*MW2^8*MZ2^3*(14256*MH2 + MZ2*(8578469 - 1250464*Pi^2)) + 
       5*MZ2^11*(44370*MH2 + MZ2*(344337 + 21904*Pi^2)) + 
       8192*MW2^9*MZ2^2*(-576*MH2 + MZ2*(-1367343 + 160424*Pi^2)) + 
       2*MW2*MZ2^10*(-1380195*MH2 + MZ2*(-12388981 + 560088*Pi^2)) + 
       16*MW2^3*MZ2^8*(-3052872*MH2 + 13*MZ2*(-4153973 + 882669*Pi^2)) + 
       256*MW2^7*MZ2^4*(-317088*MH2 + MZ2*(-74204263 + 12773224*Pi^2)) + 
       64*MW2^5*MZ2^6*(-2213892*MH2 + MZ2*(-122814903 + 26885668*Pi^2)))*SW2)/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
      (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (3*MH2*MZ2^3*(12*CHWB*MW2*(524288*MW2^9 - 2457600*MW2^8*MZ2 + 
        4939776*MW2^7*MZ2^2 - 5337088*MW2^6*MZ2^3 + 3012864*MW2^5*MZ2^4 - 
        393248*MW2^4*MZ2^5 - 604784*MW2^3*MZ2^6 + 420900*MW2^2*MZ2^7 - 
        116380*MW2*MZ2^8 + 12325*MZ2^9) + CHWB*MH2*(1572864*MW2^9 - 
        7864320*MW2^8*MZ2 + 16613376*MW2^7*MZ2^2 - 18634752*MW2^6*MZ2^3 + 
        10825728*MW2^5*MZ2^4 - 1523008*MW2^4*MZ2^5 - 2080032*MW2^3*MZ2^6 + 
        1431840*MW2^2*MZ2^7 - 378320*MW2*MZ2^8 + 36975*MZ2^9) + 
      24*(CHB - CHW)*MW*MW2*MZ*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8)*SW)*SW2^2*B0i[bb0, 0, 0, MH2])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MZ2*SW2*(-9*MT2^2*MZ2^2*(1048576*MW2^9 - 5144576*MW2^8*MZ2 + 
        10313728*MW2^7*MZ2^2 - 10147840*MW2^6*MZ2^3 + 3569408*MW2^5*MZ2^4 + 
        2498400*MW2^4*MZ2^5 - 3485952*MW2^3*MZ2^6 + 1713900*MW2^2*MZ2^7 - 
        402970*MW2*MZ2^8 + 36975*MZ2^9) + 4*MT2*MW2*(8388608*MW2^11 - 
        67633152*MW2^10*MZ2 + 243269632*MW2^9*MZ2^2 - 512770048*MW2^8*MZ2^3 + 
        699445248*MW2^7*MZ2^4 - 642237952*MW2^6*MZ2^5 + 
        398593408*MW2^5*MZ2^6 - 162098704*MW2^4*MZ2^7 + 
        39369520*MW2^3*MZ2^8 - 4185830*MW2^2*MZ2^9 - 202355*MW2*MZ2^10 + 
        61625*MZ2^11) + 64*MW2^2*MZ2^3*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (3*MW2*MZ2*(CHWB*(6291456*MW2^12 + 19922944*MW2^11*MZ2 - 
        270336000*MW2^10*MZ2^2 - 16384*MW2^9*(64*MH2 - 53819*MZ2)*MZ2^2 + 
        8192*MW2^8*(628*MH2 - 180361*MZ2)*MZ2^3 - 
        1024*MW2^7*(10072*MH2 - 1403389*MZ2)*MZ2^4 + 
        128*MW2^6*(79280*MH2 - 6067359*MZ2)*MZ2^5 - 
        128*MW2^5*(27886*MH2 - 1063435*MZ2)*MZ2^6 - 
        80*MW2^4*(31230*MH2 - 1222343*MZ2)*MZ2^7 + 
        8*MW2^3*(435744*MH2 - 8899921*MZ2)*MZ2^8 - 
        4*MW2^2*(428475*MH2 - 4594451*MZ2)*MZ2^9 + 
        10*MW2*(40297*MH2 - 162188*MZ2)*MZ2^10 - 36975*MZ2^11*(MH2 + MZ2)) + 
      48*CHW*MW*MW2*MZ*MZ2^2*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8)*SW)*SW2*B0i[bb0, 0, 0, MW2])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (MZ2*SW2*(CHWB*(18874368*MW2^13 - 39321600*MW2^12*MZ2 + 
        62455808*MW2^11*MZ2^2 + 131072*MW2^10*(36*MH2 - 4465*MZ2)*MZ2^2 - 
        12288*MW2^9*(2048*MH2 - 194373*MZ2)*MZ2^3 + 
        1024*MW2^8*(56640*MH2 - 4894807*MZ2)*MZ2^4 - 
        128*MW2^7*(584400*MH2 - 50773529*MZ2)*MZ2^5 + 
        128*MW2^6*(452640*MH2 - 44017849*MZ2)*MZ2^6 - 
        48*MW2^5*(548708*MH2 - 69989665*MZ2)*MZ2^7 + 
        8*MW2^4*(728016*MH2 - 170997743*MZ2)*MZ2^8 + 110925*MZ2^13 + 
        5*MW2*MZ2^11*(7395*MH2 + 635758*MZ2) - 20*MW2^2*MZ2^10*
         (14439*MH2 + 2759780*MZ2) + 16*MW2^3*MZ2^9*(4860*MH2 + 
          22667837*MZ2)) + 72*MW*MW2*MZ*MZ2^2*(262144*MW2^8 - 
        1359872*MW2^7*MZ2 + 3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 
        3628160*MW2^4*MZ2^4 - 2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 
        141030*MW2*MZ2^7 + 12325*MZ2^8)*SW*(-(CHW*(MW2 + MZ2)) - 
        CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (9*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(1048576*MW2^10 - 
      6193152*MW2^9*MZ2 + 15458304*MW2^8*MZ2^2 - 20461568*MW2^7*MZ2^3 + 
      13717248*MW2^6*MZ2^4 - 1071008*MW2^5*MZ2^5 - 5984352*MW2^4*MZ2^6 + 
      5199852*MW2^3*MZ2^7 - 2116870*MW2^2*MZ2^8 + 439945*MW2*MZ2^9 - 
      36975*MZ2^10)*B0i[bb0, MW2, 0, MT2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (3*MZ2^3*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(1048576*MW2^9 - 
        5144576*MW2^8*MZ2 + 10313728*MW2^7*MZ2^2 - 10147840*MW2^6*MZ2^3 + 
        3569408*MW2^5*MZ2^4 + 2498400*MW2^4*MZ2^5 - 3485952*MW2^3*MZ2^6 + 
        1713900*MW2^2*MZ2^7 - 402970*MW2*MZ2^8 + 36975*MZ2^9) - 
      48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8)*SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (3*CHWB*MZ2^2*(106430464*MW2^12 - 651689984*MW2^11*MZ2 + 
      1690304512*MW2^10*MZ2^2 - 2326556672*MW2^9*MZ2^3 + 
      1601516032*MW2^8*MZ2^4 - 39007616*MW2^7*MZ2^5 - 946756928*MW2^6*MZ2^6 + 
      889868944*MW2^5*MZ2^7 - 422241320*MW2^4*MZ2^8 + 112895088*MW2^3*MZ2^9 - 
      15444150*MW2^2*MZ2^10 + 644655*MW2*MZ2^11 + 36975*MZ2^12)*
     B0i[bb0, MW2, MW2, MZ2])/(8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (3*MW2*MZ2^2*(-(CHWB*(MH2^2*(1572864*MW2^9 - 8388608*MW2^8*MZ2 + 
           19333120*MW2^7*MZ2^2 - 24934400*MW2^6*MZ2^3 + 19312640*MW2^5*
            MZ2^4 - 8779328*MW2^4*MZ2^5 + 1941376*MW2^3*MZ2^6 + 
           25920*MW2^2*MZ2^7 - 96260*MW2*MZ2^8 + 12325*MZ2^9) + 
         4*MH2*(1572864*MW2^10 - 10518528*MW2^9*MZ2 + 30580736*MW2^8*MZ2^2 - 
           50163712*MW2^7*MZ2^3 + 49984256*MW2^6*MZ2^4 - 29530976*MW2^5*
            MZ2^5 + 8144720*MW2^4*MZ2^6 + 1135676*MW2^3*MZ2^7 - 
           1637760*MW2^2*MZ2^8 + 482375*MW2*MZ2^9 - 49300*MZ2^10) + 
         12*MZ2*(-1048576*MW2^10 + 7536640*MW2^9*MZ2 - 23183360*MW2^8*MZ2^2 + 
           39886848*MW2^7*MZ2^3 - 41634304*MW2^6*MZ2^4 + 26124864*MW2^5*
            MZ2^5 - 8356256*MW2^4*MZ2^6 - 109992*MW2^3*MZ2^7 + 
           1100480*MW2^2*MZ2^8 - 353670*MW2*MZ2^9 + 36975*MZ2^10))) + 
      24*MW*MZ*(MH2 - 2*MZ2)*(262144*MW2^8 - 1359872*MW2^7*MZ2 + 
        3149824*MW2^6*MZ2^2 - 4243456*MW2^5*MZ2^3 + 3628160*MW2^4*MZ2^4 - 
        2010704*MW2^3*MZ2^5 + 702960*MW2^2*MZ2^6 - 141030*MW2*MZ2^7 + 
        12325*MZ2^8)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*
     B0i[bb0, MZ2, MH2, MZ2])/(8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW2*MZ2*(MZ2*(16777216*MW2^11 - 135266304*MW2^10*MZ2 + 
        477102080*MW2^9*MZ2^2 - 979238912*MW2^8*MZ2^3 + 
        1306066944*MW2^7*MZ2^4 - 1193145344*MW2^6*MZ2^5 + 
        765062144*MW2^5*MZ2^6 - 346683008*MW2^4*MZ2^7 + 
        110112608*MW2^3*MZ2^8 - 23796760*MW2^2*MZ2^9 + 3222020*MW2*MZ2^10 - 
        209525*MZ2^11) + MT2*(33554432*MW2^11 - 270532608*MW2^10*MZ2 + 
        996671488*MW2^9*MZ2^2 - 2184970240*MW2^8*MZ2^3 + 
        3134128128*MW2^7*MZ2^4 - 3059519488*MW2^6*MZ2^5 + 
        2051565568*MW2^5*MZ2^6 - 930407872*MW2^4*MZ2^7 + 
        272642368*MW2^3*MZ2^8 - 46893680*MW2^2*MZ2^9 + 3845020*MW2*MZ2^10 - 
        86275*MZ2^11))*SW2*B0i[bb0, MZ2, MT2, MT2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*MW2*(12582912*MW2^13 - 5767168*MW2^12*MZ2 - 
      193593344*MW2^11*MZ2^2 + 602914816*MW2^10*MZ2^3 - 
      727076864*MW2^9*MZ2^4 + 184852480*MW2^8*MZ2^5 + 535326208*MW2^7*MZ2^6 - 
      733772992*MW2^6*MZ2^7 + 447738880*MW2^5*MZ2^8 - 142720184*MW2^4*MZ2^9 + 
      18983616*MW2^3*MZ2^10 + 914640*MW2^2*MZ2^11 - 395325*MW2*MZ2^12 + 
      12325*MZ2^13)*B0i[bb0, MZ2, MW2, MW2])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (18*CHWB*CW*MW2^2*MZ2^3*(786432*MW2^9 - 1441792*MW2^8*MZ2 - 
      2203648*MW2^7*MZ2^2 + 9387008*MW2^6*MZ2^3 - 12256256*MW2^5*MZ2^4 + 
      8108960*MW2^4*MZ2^5 - 2715736*MW2^3*MZ2^6 + 293040*MW2^2*MZ2^7 + 
      59285*MW2*MZ2^8 - 12325*MZ2^9)*SW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2*SW) - (6*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*
     (393216*MW2^8 - 622592*MW2^7*MZ2 - 1675264*MW2^6*MZ2^2 + 
      6174720*MW2^5*MZ2^3 - 8312576*MW2^4*MZ2^4 + 6050112*MW2^3*MZ2^5 - 
      2506248*MW2^2*MZ2^6 + 549484*MW2*MZ2^7 - 48125*MZ2^8)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (18*MZ2^3*SW2*VALPHA^2*(-4*MW2^2*MZ2^3*(541*CHe[1, 1] - 829*CHl1[1, 1] - 
      829*CHl3[1, 1] + 824*CHq1[2, 2] - 824*CHq3[2, 2] - 380*CHu[2, 2]) + 
    2*MW2*MZ2^4*(338*CHe[1, 1] - 591*CHl1[1, 1] - 591*CHl3[1, 1] + 
      524*CHq1[2, 2] - 524*CHq3[2, 2] - 176*CHu[2, 2]) + 
    64*MW2^3*MZ2^2*(55*CHe[1, 1] - 74*CHl1[1, 1] - 74*CHl3[1, 1] + 
      77*CHq1[2, 2] - 77*CHq3[2, 2] - 47*CHu[2, 2]) - 
    128*MW2^4*MZ2*(23*CHe[1, 1] - 27*CHl1[1, 1] - 27*CHl3[1, 1] + 
      28*CHq1[2, 2] - 28*CHq3[2, 2] - 22*CHu[2, 2]) + 
    1024*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
      CHq3[2, 2] - CHu[2, 2]) + 5*MZ2^5*(-17*CHe[1, 1] + 34*CHl1[1, 1] + 
      34*CHl3[1, 1] - 24*CHq1[2, 2] + 24*CHq3[2, 2] + 6*CHu[2, 2]))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 ((9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (1048576*MW2^10*CHq3[3, 3] - 4*MW2^3*MZ2^7*(530663*CHe[1, 1] - 
        687369*CHl1[1, 1] - 687369*CHl3[1, 1] + 778168*CHq1[2, 2] - 
        778168*CHq3[2, 2] + 843990*CHq3[3, 3] - 473008*CHu[2, 2]) + 
      16*MW2^4*MZ2^6*(287413*CHe[1, 1] - 322777*CHl1[1, 1] - 
        322777*CHl3[1, 1] + 377232*CHq1[2, 2] - 377232*CHq3[2, 2] + 
        678416*CHq3[3, 3] - 294732*CHu[2, 2]) - 32*MW2^5*MZ2^5*
       (204385*CHe[1, 1] - 196657*CHl1[1, 1] - 196657*CHl3[1, 1] + 
        228744*CHq1[2, 2] - 228744*CHq3[2, 2] + 704858*CHq3[3, 3] - 
        230196*CHu[2, 2]) + 256*MW2^6*MZ2^4*(23843*CHe[1, 1] - 
        19167*CHl1[1, 1] - 19167*CHl3[1, 1] + 21364*CHq1[2, 2] - 
        21364*CHq3[2, 2] + 122994*CHq3[3, 3] - 28444*CHu[2, 2]) + 
      20*MW2^2*MZ2^8*(30906*CHe[1, 1] - 46019*CHl1[1, 1] - 46019*CHl3[1, 1] + 
        48296*CHq1[2, 2] - 48296*CHq3[2, 2] + 30671*CHq3[3, 3] - 
        22478*CHu[2, 2]) - 5*MW2*MZ2^9*(20451*CHe[1, 1] - 35122*CHl1[1, 1] - 
        35122*CHl3[1, 1] + 32056*CHq1[2, 2] - 32056*CHq3[2, 2] + 
        9860*CHq3[3, 3] - 11074*CHu[2, 2]) - 2048*MW2^7*MZ2^3*
       (1751*CHe[1, 1] - 1117*CHl1[1, 1] - 1117*CHl3[1, 1] + 
        1130*CHq1[2, 2] - 1130*CHq3[2, 2] + 14440*CHq3[3, 3] - 
        2147*CHu[2, 2]) + 8192*MW2^8*MZ2^2*(145*CHe[1, 1] - 65*CHl1[1, 1] - 
        65*CHl3[1, 1] + 52*CHq1[2, 2] - 52*CHq3[2, 2] + 2202*CHq3[3, 3] - 
        178*CHu[2, 2]) + 425*MZ2^10*(17*CHe[1, 1] - 34*CHl1[1, 1] - 
        34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) - 
      32768*MW2^9*MZ2*(5*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
        198*CHq3[3, 3] - 6*CHu[2, 2])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (32*MW2^5*MZ2^6*(1030579*CHe[1, 1] - 1494028*CHl1[1, 1] + 
        401074*CHl3[1, 1] + 1513456*CHq1[2, 2] + 368384*CHq3[2, 2] - 
        793432*CHu[2, 2]) + 4*MW2^3*MZ2^8*(1226237*CHe[1, 1] - 
        2138272*CHl1[1, 1] + 757408*CHl3[1, 1] + 1894340*CHq1[2, 2] + 
        762324*CHq3[2, 2] - 649496*CHu[2, 2]) - 16*MW2^4*MZ2^7*
       (963918*CHe[1, 1] - 1534101*CHl1[1, 1] + 437898*CHl3[1, 1] + 
        1476204*CHq1[2, 2] + 418756*CHq3[2, 2] - 630816*CHu[2, 2]) - 
      128*MW2^6*MZ2^5*(382451*CHe[1, 1] - 505705*CHl1[1, 1] + 
        150184*CHl3[1, 1] + 525164*CHq1[2, 2] + 140380*CHq3[2, 2] - 
        330608*CHu[2, 2]) - 4*MW2^2*MZ2^9*(253512*CHe[1, 1] - 
        479739*CHl1[1, 1] + 234090*CHl3[1, 1] + 379656*CHq1[2, 2] + 
        235220*CHq3[2, 2] - 105954*CHu[2, 2]) + 3072*MW2^7*MZ2^4*
       (16435*CHe[1, 1] - 19893*CHl1[1, 1] + 7364*CHl3[1, 1] + 
        20739*CHq1[2, 2] + 7255*CHq3[2, 2] - 15339*CHu[2, 2]) + 
      5*MW2*MZ2^10*(24939*CHe[1, 1] - 49878*CHl1[1, 1] + 35122*CHl3[1, 1] + 
        35208*CHq1[2, 2] + 32056*CHq3[2, 2] - 8802*CHu[2, 2]) - 
      4096*MW2^8*MZ2^3*(8659*CHe[1, 1] - 9661*CHl1[1, 1] + 4735*CHl3[1, 1] + 
        9964*CHq1[2, 2] + 4876*CHq3[2, 2] - 8452*CHu[2, 2]) + 
      16384*MW2^9*MZ2^2*(987*CHe[1, 1] - 1029*CHl1[1, 1] + 675*CHl3[1, 1] + 
        1043*CHq1[2, 2] + 707*CHq3[2, 2] - 983*CHu[2, 2]) - 
      131072*MW2^10*MZ2*(33*CHe[1, 1] - 33*CHl1[1, 1] + 28*CHl3[1, 1] + 
        33*CHq1[2, 2] + 29*CHq3[2, 2] - 33*CHu[2, 2]) - 
      425*MZ2^11*(17*CHe[1, 1] - 34*CHl1[1, 1] + 34*CHl3[1, 1] + 
        24*CHq1[2, 2] + 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
      524288*MW2^11*(CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + CHq1[2, 2] + 
        CHq3[2, 2] - CHu[2, 2])))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-(MW2*MZ2^8*(1658*CHe[1, 1] + 70039*CHl1[1, 1] + 239189*CHl3[1, 1] + 
         15844*CHq1[2, 2] + 121716*CHq3[2, 2] - 56416*CHu[2, 2])) + 
      256*MW2^5*MZ2^4*(10412*CHe[1, 1] - 19858*CHl1[1, 1] - 
        50309*CHl3[1, 1] + 19505*CHq1[2, 2] - 50551*CHq3[2, 2] - 
        4967*CHu[2, 2]) - 32*MW2^4*MZ2^5*(47084*CHe[1, 1] - 
        111850*CHl1[1, 1] - 288599*CHl3[1, 1] + 97652*CHq1[2, 2] - 
        273332*CHq3[2, 2] - 3788*CHu[2, 2]) - 1024*MW2^6*MZ2^3*
       (2887*CHe[1, 1] - 4605*CHl1[1, 1] - 11713*CHl3[1, 1] + 
        4772*CHq1[2, 2] - 12104*CHq3[2, 2] - 2078*CHu[2, 2]) + 
      5*MZ2^9*(323*CHe[1, 1] + 799*CHl1[1, 1] + 3689*CHl3[1, 1] + 
        1252*CHq1[2, 2] + 788*CHq3[2, 2] - 1078*CHu[2, 2]) + 
      4096*MW2^7*MZ2^2*(495*CHe[1, 1] - 673*CHl1[1, 1] - 1757*CHl3[1, 1] + 
        707*CHq1[2, 2] - 1825*CHq3[2, 2] - 431*CHu[2, 2]) - 
      32768*MW2^8*MZ2*(24*CHe[1, 1] - 28*CHl1[1, 1] - 77*CHl3[1, 1] + 
        29*CHq1[2, 2] - 79*CHq3[2, 2] - 23*CHu[2, 2]) + 
      131072*MW2^9*(CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1] + CHq1[2, 2] - 
        3*CHq3[2, 2] - CHu[2, 2]) + 8*MW2^3*MZ2^6*(63032*CHe[1, 1] - 
        204417*CHl1[1, 1] - 551809*CHl3[1, 1] + 139640*CHq1[2, 2] - 
        470664*CHq3[2, 2] + 41380*CHu[2, 2]) - 4*MW2^2*MZ2^7*
       (19778*CHe[1, 1] - 115121*CHl1[1, 1] - 337948*CHl3[1, 1] + 
        41524*CHq1[2, 2] - 240692*CHq3[2, 2] + 54164*CHu[2, 2])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (262144*MW2^10*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[2, 2]) + 
      5*MZ2^10*(2057*CHe[1, 1] - 4114*CHl1[1, 1] + 13226*CHl3[1, 1] + 
        2136*CHq1[2, 2] + 6024*CHq3[2, 2] - 534*CHu[2, 2]) - 
      65536*MW2^9*MZ2*(22*CHe[1, 1] - 30*CHl1[1, 1] - 6*CHl3[1, 1] + 
        3*CHq1[2, 2] - 37*CHq3[2, 2] + 6*CHu[2, 2]) + 
      8192*MW2^8*MZ2^2*(415*CHe[1, 1] - 765*CHl1[1, 1] + 411*CHl3[1, 1] + 
        84*CHq1[2, 2] - 402*CHq3[2, 2] + 312*CHu[2, 2]) - 
      2*MW2*MZ2^9*(45335*CHe[1, 1] - 102060*CHl1[1, 1] + 405390*CHl3[1, 1] + 
        24576*CHq1[2, 2] + 240344*CHq3[2, 2] + 1326*CHu[2, 2]) - 
      2048*MW2^7*MZ2^3*(2241*CHe[1, 1] - 5623*CHl1[1, 1] + 7385*CHl3[1, 1] + 
        303*CHq1[2, 2] + 1309*CHq3[2, 2] + 3396*CHu[2, 2]) + 
      512*MW2^6*MZ2^4*(7926*CHe[1, 1] - 26968*CHl1[1, 1] + 58328*CHl3[1, 1] - 
        1317*CHq1[2, 2] + 28927*CHq3[2, 2] + 20424*CHu[2, 2]) - 
      128*MW2^5*MZ2^5*(20990*CHe[1, 1] - 90111*CHl1[1, 1] + 
        275301*CHl3[1, 1] - 14952*CHq1[2, 2] + 175480*CHq3[2, 2] + 
        74280*CHu[2, 2]) + 2*MW2^2*MZ2^8*(176212*CHe[1, 1] - 
        492699*CHl1[1, 1] + 2181225*CHl3[1, 1] - 16332*CHq1[2, 2] + 
        1472116*CHq3[2, 2] + 132936*CHu[2, 2]) - 
      8*MW2^3*MZ2^7*(105408*CHe[1, 1] - 386813*CHl1[1, 1] + 
        1697539*CHl3[1, 1] - 80556*CHq1[2, 2] + 1205484*CHq3[2, 2] + 
        215052*CHu[2, 2]) + 16*MW2^4*MZ2^6*(98040*CHe[1, 1] - 
        435763*CHl1[1, 1] + 1685225*CHl3[1, 1] - 105240*CHq1[2, 2] + 
        1179656*CHq3[2, 2] + 331464*CHu[2, 2])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (3*MZ2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-4*MW2^3*MZ2^6*(530663*CHe[1, 1] - 
        687369*CHl1[1, 1] - 687369*CHl3[1, 1] + 778168*CHq1[2, 2] - 
        778168*CHq3[2, 2] - 473008*CHu[2, 2]) + 16*MW2^4*MZ2^5*
       (287413*CHe[1, 1] - 322777*CHl1[1, 1] - 322777*CHl3[1, 1] + 
        377232*CHq1[2, 2] - 377232*CHq3[2, 2] - 294732*CHu[2, 2]) - 
      32*MW2^5*MZ2^4*(204385*CHe[1, 1] - 196657*CHl1[1, 1] - 
        196657*CHl3[1, 1] + 228744*CHq1[2, 2] - 228744*CHq3[2, 2] - 
        230196*CHu[2, 2]) + 256*MW2^6*MZ2^3*(23843*CHe[1, 1] - 
        19167*CHl1[1, 1] - 19167*CHl3[1, 1] + 21364*CHq1[2, 2] - 
        21364*CHq3[2, 2] - 28444*CHu[2, 2]) + 20*MW2^2*MZ2^7*
       (30906*CHe[1, 1] - 46019*CHl1[1, 1] - 46019*CHl3[1, 1] + 
        48296*CHq1[2, 2] - 48296*CHq3[2, 2] - 22478*CHu[2, 2]) - 
      2048*MW2^7*MZ2^2*(1751*CHe[1, 1] - 1117*CHl1[1, 1] - 1117*CHl3[1, 1] + 
        1130*CHq1[2, 2] - 1130*CHq3[2, 2] - 2147*CHu[2, 2]) + 
      8192*MW2^8*MZ2*(145*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
        52*CHq1[2, 2] - 52*CHq3[2, 2] - 178*CHu[2, 2]) - 
      32768*MW2^9*(5*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 6*CHu[2, 2]) + 
      425*MZ2^9*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
        24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) - 
      5*MW2*MZ2^8*(20451*CHe[1, 1] - 2*(17561*CHl1[1, 1] + 17561*CHl3[1, 1] - 
          16028*CHq1[2, 2] + 16028*CHq3[2, 2] + 5537*CHu[2, 2]))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-4*MW2^3*MZ2^6*(530663*CHe[1, 1] - 687369*CHl1[1, 1] - 
        687369*CHl3[1, 1] + 778168*CHq1[2, 2] - 778168*CHq3[2, 2] - 
        473008*CHu[2, 2]) + 16*MW2^4*MZ2^5*(287413*CHe[1, 1] - 
        322777*CHl1[1, 1] - 322777*CHl3[1, 1] + 377232*CHq1[2, 2] - 
        377232*CHq3[2, 2] - 294732*CHu[2, 2]) - 32*MW2^5*MZ2^4*
       (204385*CHe[1, 1] - 196657*CHl1[1, 1] - 196657*CHl3[1, 1] + 
        228744*CHq1[2, 2] - 228744*CHq3[2, 2] - 230196*CHu[2, 2]) + 
      256*MW2^6*MZ2^3*(23843*CHe[1, 1] - 19167*CHl1[1, 1] - 
        19167*CHl3[1, 1] + 21364*CHq1[2, 2] - 21364*CHq3[2, 2] - 
        28444*CHu[2, 2]) + 20*MW2^2*MZ2^7*(30906*CHe[1, 1] - 
        46019*CHl1[1, 1] - 46019*CHl3[1, 1] + 48296*CHq1[2, 2] - 
        48296*CHq3[2, 2] - 22478*CHu[2, 2]) - 2048*MW2^7*MZ2^2*
       (1751*CHe[1, 1] - 1117*CHl1[1, 1] - 1117*CHl3[1, 1] + 
        1130*CHq1[2, 2] - 1130*CHq3[2, 2] - 2147*CHu[2, 2]) + 
      8192*MW2^8*MZ2*(145*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
        52*CHq1[2, 2] - 52*CHq3[2, 2] - 178*CHu[2, 2]) - 
      32768*MW2^9*(5*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 6*CHu[2, 2]) + 
      425*MZ2^9*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
        24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) - 
      5*MW2*MZ2^8*(20451*CHe[1, 1] - 2*(17561*CHl1[1, 1] + 17561*CHl3[1, 1] - 
          16028*CHq1[2, 2] + 16028*CHq3[2, 2] + 5537*CHu[2, 2]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3*MH2^2*MZ2^3*SW2*B0i[bb0, 0, 0, MH2]*
     (4*MW2^3*MZ2^6*(530663*CHe[1, 1] - 687369*CHl1[1, 1] - 
        687369*CHl3[1, 1] + 778168*CHq1[2, 2] - 778168*CHq3[2, 2] - 
        473008*CHu[2, 2]) - 16*MW2^4*MZ2^5*(287413*CHe[1, 1] - 
        322777*CHl1[1, 1] - 322777*CHl3[1, 1] + 377232*CHq1[2, 2] - 
        377232*CHq3[2, 2] - 294732*CHu[2, 2]) + 32*MW2^5*MZ2^4*
       (204385*CHe[1, 1] - 196657*CHl1[1, 1] - 196657*CHl3[1, 1] + 
        228744*CHq1[2, 2] - 228744*CHq3[2, 2] - 230196*CHu[2, 2]) - 
      256*MW2^6*MZ2^3*(23843*CHe[1, 1] - 19167*CHl1[1, 1] - 
        19167*CHl3[1, 1] + 21364*CHq1[2, 2] - 21364*CHq3[2, 2] - 
        28444*CHu[2, 2]) - 20*MW2^2*MZ2^7*(30906*CHe[1, 1] - 
        46019*CHl1[1, 1] - 46019*CHl3[1, 1] + 48296*CHq1[2, 2] - 
        48296*CHq3[2, 2] - 22478*CHu[2, 2]) + 2048*MW2^7*MZ2^2*
       (1751*CHe[1, 1] - 1117*CHl1[1, 1] - 1117*CHl3[1, 1] + 
        1130*CHq1[2, 2] - 1130*CHq3[2, 2] - 2147*CHu[2, 2]) - 
      8192*MW2^8*MZ2*(145*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
        52*CHq1[2, 2] - 52*CHq3[2, 2] - 178*CHu[2, 2]) + 
      32768*MW2^9*(5*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 6*CHu[2, 2]) - 
      425*MZ2^9*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
        24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
      5*MW2*MZ2^8*(20451*CHe[1, 1] - 2*(17561*CHl1[1, 1] + 17561*CHl3[1, 1] - 
          16028*CHq1[2, 2] + 16028*CHq3[2, 2] + 5537*CHu[2, 2]))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^3*B0i[bb0, MW2, MH2, MW2]*
     (4*MW2^3*MZ2^6*(530663*CHe[1, 1] - 687369*CHl1[1, 1] - 
        687369*CHl3[1, 1] + 778168*CHq1[2, 2] - 778168*CHq3[2, 2] - 
        473008*CHu[2, 2]) - 16*MW2^4*MZ2^5*(287413*CHe[1, 1] - 
        322777*CHl1[1, 1] - 322777*CHl3[1, 1] + 377232*CHq1[2, 2] - 
        377232*CHq3[2, 2] - 294732*CHu[2, 2]) + 32*MW2^5*MZ2^4*
       (204385*CHe[1, 1] - 196657*CHl1[1, 1] - 196657*CHl3[1, 1] + 
        228744*CHq1[2, 2] - 228744*CHq3[2, 2] - 230196*CHu[2, 2]) - 
      256*MW2^6*MZ2^3*(23843*CHe[1, 1] - 19167*CHl1[1, 1] - 
        19167*CHl3[1, 1] + 21364*CHq1[2, 2] - 21364*CHq3[2, 2] - 
        28444*CHu[2, 2]) - 20*MW2^2*MZ2^7*(30906*CHe[1, 1] - 
        46019*CHl1[1, 1] - 46019*CHl3[1, 1] + 48296*CHq1[2, 2] - 
        48296*CHq3[2, 2] - 22478*CHu[2, 2]) + 2048*MW2^7*MZ2^2*
       (1751*CHe[1, 1] - 1117*CHl1[1, 1] - 1117*CHl3[1, 1] + 
        1130*CHq1[2, 2] - 1130*CHq3[2, 2] - 2147*CHu[2, 2]) - 
      8192*MW2^8*MZ2*(145*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
        52*CHq1[2, 2] - 52*CHq3[2, 2] - 178*CHu[2, 2]) + 
      32768*MW2^9*(5*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 6*CHu[2, 2]) - 
      425*MZ2^9*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
        24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
      5*MW2*MZ2^8*(20451*CHe[1, 1] - 2*(17561*CHl1[1, 1] + 17561*CHl3[1, 1] - 
          16028*CHq1[2, 2] + 16028*CHq3[2, 2] + 5537*CHu[2, 2]))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3*B0i[bb0, 0, 0, MZ2]*(2097152*MW2^14*(CHe[1, 1] - CHl1[1, 1] - 
        CHl3[1, 1] - 2*CHq3[2, 2]) + 4*MW2^3*MZ2^10*
       (MZ2*(331360*CHd[1, 1] + 331360*CHd[2, 2] + 331360*CHd[3, 3] + 
          624500*CHe[1, 1] + 331360*CHe[2, 2] + 331360*CHe[3, 3] - 
          380848*CHl1[1, 1] + 331360*CHl1[2, 2] + 331360*CHl1[3, 3] + 
          2137132*CHl3[1, 1] - 282060*CHl3[2, 2] - 282060*CHl3[3, 3] - 
          331360*CHq1[1, 1] - 218660*CHq1[2, 2] - 588770*CHq1[3, 3] - 
          846180*CHq3[1, 1] + 671440*CHq3[2, 2] - 588770*CHq3[3, 3] - 
          662720*CHu[1, 1] - 621166*CHu[2, 2]) - 
        5*MH2*(30906*CHe[1, 1] - 46019*CHl1[1, 1] - 46019*CHl3[1, 1] + 
          48296*CHq1[2, 2] - 48296*CHq3[2, 2] - 22478*CHu[2, 2])) + 
      1024*MW2^9*MZ2^4*(MZ2*(92992*CHd[1, 1] + 92992*CHd[2, 2] + 
          92992*CHd[3, 3] + 198790*CHe[1, 1] + 92992*CHe[2, 2] + 
          92992*CHe[3, 3] - 49209*CHl1[1, 1] + 92992*CHl1[2, 2] + 
          92992*CHl1[3, 3] - 2301*CHl3[1, 1] + 22528*CHl3[2, 2] + 
          22528*CHl3[3, 3] - 92992*CHq1[1, 1] - 28426*CHq1[2, 2] - 
          12704*CHq1[3, 3] + 67584*CHq3[1, 1] - 63602*CHq3[2, 2] - 
          12704*CHq3[3, 3] - 185984*CHu[1, 1] - 205160*CHu[2, 2]) - 
        8*MH2*(145*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
          52*CHq1[2, 2] - 52*CHq3[2, 2] - 178*CHu[2, 2])) + 
      16384*MW2^11*MZ2^3*(920*CHd[1, 1] + 920*CHd[2, 2] + 920*CHd[3, 3] + 
        757*CHe[1, 1] + 920*CHe[2, 2] + 920*CHe[3, 3] + 3509*CHl1[1, 1] + 
        920*CHl1[2, 2] + 920*CHl1[3, 3] - 6251*CHl3[1, 1] + 664*CHl3[2, 2] + 
        664*CHl3[3, 3] - 920*CHq1[1, 1] - 879*CHq1[2, 2] + 536*CHq1[3, 3] + 
        1992*CHq3[1, 1] - 1929*CHq3[2, 2] + 536*CHq3[3, 3] - 1840*CHu[1, 1] - 
        4548*CHu[2, 2]) - 65536*MW2^12*MZ2^2*(32*CHd[1, 1] + 32*CHd[2, 2] + 
        32*CHd[3, 3] - 247*CHe[1, 1] + 32*CHe[2, 2] + 32*CHe[3, 3] + 
        629*CHl1[1, 1] + 32*CHl1[2, 2] + 32*CHl1[3, 3] - 451*CHl3[1, 1] + 
        32*CHl3[2, 2] + 32*CHl3[3, 3] - 32*CHq1[1, 1] - 104*CHq1[2, 2] + 
        32*CHq1[3, 3] + 96*CHq3[1, 1] + 254*CHq3[2, 2] + 32*CHq3[3, 3] - 
        64*CHu[1, 1] - 352*CHu[2, 2]) - 425*MZ2^14*(17*CHe[1, 1] - 
        34*CHl1[1, 1] - 34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 
        6*CHu[2, 2]) - 524288*MW2^13*MZ2*(20*CHe[1, 1] - 28*CHl1[1, 1] - 
        4*CHl3[1, 1] + 3*CHq1[2, 2] - 33*CHq3[2, 2] + 6*CHu[2, 2]) - 
      4096*MW2^10*MZ2^3*(MZ2*(11976*CHd[1, 1] + 11976*CHd[2, 2] + 
          11976*CHd[3, 3] + 23660*CHe[1, 1] + 11976*CHe[2, 2] + 
          11976*CHe[3, 3] + 6410*CHl1[1, 1] + 11976*CHl1[2, 2] + 
          11976*CHl1[3, 3] - 30982*CHl3[1, 1] + 5640*CHl3[2, 2] + 
          5640*CHl3[3, 3] - 11976*CHq1[1, 1] - 5445*CHq1[2, 2] + 
          2472*CHq1[3, 3] + 16920*CHq3[1, 1] - 21629*CHq3[2, 2] + 
          2472*CHq3[3, 3] - 23952*CHu[1, 1] - 36240*CHu[2, 2]) + 
        8*MH2*(-5*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 6*CHu[2, 2])) - 
      128*MW2^8*MZ2^5*(MZ2*(954056*CHd[1, 1] + 954056*CHd[2, 2] + 
          954056*CHd[3, 3] + 2016968*CHe[1, 1] + 954056*CHe[2, 2] + 
          954056*CHe[3, 3] - 922721*CHl1[1, 1] + 954056*CHl1[2, 2] + 
          954056*CHl1[3, 3] + 1587987*CHl3[1, 1] + 29896*CHl3[2, 2] + 
          29896*CHl3[3, 3] - 954056*CHq1[1, 1] - 240640*CHq1[2, 2] - 
          432184*CHq1[3, 3] + 89688*CHq3[1, 1] + 269248*CHq3[2, 2] - 
          432184*CHq3[3, 3] - 1908112*CHu[1, 1] - 1744088*CHu[2, 2]) + 
        16*MH2*(-1751*CHe[1, 1] + 1117*CHl1[1, 1] + 1117*CHl3[1, 1] - 
          1130*CHq1[2, 2] + 1130*CHq3[2, 2] + 2147*CHu[2, 2])) - 
      5*MW2*MZ2^12*(-11781*MZ2*CHe[1, 1] + 85*MH2*(17*CHe[1, 1] - 
          34*CHl1[1, 1] - 34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 
          6*CHu[2, 2]) + 2*MZ2*(8891*CHl1[1, 1] + 8891*CHl3[1, 1] - 
          9908*CHq1[2, 2] + 9908*CHq3[2, 2] + 4007*CHu[2, 2])) - 
      5*MW2^2*MZ2^11*(2*MZ2*(9860*CHd[1, 1] + 9860*CHd[2, 2] + 
          9860*CHd[3, 3] + 33575*CHe[1, 1] + 9860*CHe[2, 2] + 
          9860*CHe[3, 3] - 26214*CHl1[1, 1] + 9860*CHl1[2, 2] + 
          9860*CHl1[3, 3] + 58106*CHl3[1, 1] - 9860*CHl3[2, 2] - 
          9860*CHl3[3, 3] - 9860*CHq1[1, 1] + 17196*CHq1[2, 2] - 
          19720*CHq1[3, 3] - 29580*CHq3[1, 1] - 7676*CHq3[2, 2] - 
          19720*CHq3[3, 3] - 19720*CHu[1, 1] - 36582*CHu[2, 2]) + 
        MH2*(-20451*CHe[1, 1] + 35122*CHl1[1, 1] + 35122*CHl3[1, 1] - 
          32056*CHq1[2, 2] + 32056*CHq3[2, 2] + 11074*CHu[2, 2])) + 
      128*MW2^7*MZ2^6*(MZ2*(844405*CHd[1, 1] + 844405*CHd[2, 2] + 
          844405*CHd[3, 3] + 1735337*CHe[1, 1] + 844405*CHe[2, 2] + 
          844405*CHe[3, 3] - 994762*CHl1[1, 1] + 844405*CHl1[2, 2] + 
          844405*CHl1[3, 3] + 2424548*CHl3[1, 1] - 139547*CHl3[2, 2] - 
          139547*CHl3[3, 3] - 844405*CHq1[1, 1] - 203443*CHq1[2, 2] - 
          631523*CHq1[3, 3] - 418641*CHq3[1, 1] + 841477*CHq3[2, 2] - 
          631523*CHq3[3, 3] - 1688810*CHu[1, 1] - 1392788*CHu[2, 2]) + 
        2*MH2*(-23843*CHe[1, 1] + 19167*CHl1[1, 1] + 19167*CHl3[1, 1] - 
          21364*CHq1[2, 2] + 21364*CHq3[2, 2] + 28444*CHu[2, 2])) - 
      16*MW2^6*MZ2^7*(MZ2*(4176264*CHd[1, 1] + 4176264*CHd[2, 2] + 
          4176264*CHd[3, 3] + 8291496*CHe[1, 1] + 4176264*CHe[2, 2] + 
          4176264*CHe[3, 3] - 5339839*CHl1[1, 1] + 4176264*CHl1[2, 2] + 
          4176264*CHl1[3, 3] + 15967933*CHl3[1, 1] - 1462600*CHl3[2, 2] - 
          1462600*CHl3[3, 3] - 4176264*CHq1[1, 1] - 1170100*CHq1[2, 2] - 
          4282032*CHq1[3, 3] - 4387800*CHq3[1, 1] + 6293100*CHq3[2, 2] - 
          4282032*CHq3[3, 3] - 8352528*CHu[1, 1] - 6516560*CHu[2, 2]) + 
        2*MH2*(-204385*CHe[1, 1] + 196657*CHl1[1, 1] + 196657*CHl3[1, 1] - 
          228744*CHq1[2, 2] + 228744*CHq3[2, 2] + 230196*CHu[2, 2])) + 
      8*MW2^5*MZ2^8*(MZ2*(3557654*CHd[1, 1] + 3557654*CHd[2, 2] + 
          3557654*CHd[3, 3] + 6774108*CHe[1, 1] + 3557654*CHe[2, 2] + 
          3557654*CHe[3, 3] - 4602605*CHl1[1, 1] + 3557654*CHl1[2, 2] + 
          3557654*CHl1[3, 3] + 16641315*CHl3[1, 1] - 1869674*CHl3[2, 2] - 
          1869674*CHl3[3, 3] - 3557654*CHq1[1, 1] - 1417714*CHq1[2, 2] - 
          4583338*CHq1[3, 3] - 5609022*CHq3[1, 1] + 6676118*CHq3[2, 2] - 
          4583338*CHq3[3, 3] - 7115308*CHu[1, 1] - 5406944*CHu[2, 2]) + 
        2*MH2*(-287413*CHe[1, 1] + 322777*CHl1[1, 1] + 322777*CHl3[1, 1] - 
          377232*CHq1[2, 2] + 377232*CHq3[2, 2] + 294732*CHu[2, 2])) - 
      4*MW2^4*MZ2^9*(2*MZ2*(997345*CHd[1, 1] + 997345*CHd[2, 2] + 
          997345*CHd[3, 3] + 1819664*CHe[1, 1] + 997345*CHe[2, 2] + 
          997345*CHe[3, 3] - 1216691*CHl1[1, 1] + 997345*CHl1[2, 2] + 
          997345*CHl1[3, 3] + 5537851*CHl3[1, 1] - 690635*CHl3[2, 2] - 
          690635*CHl3[3, 3] - 997345*CHq1[1, 1] - 597597*CHq1[2, 2] - 
          1534625*CHq1[3, 3] - 2071905*CHq3[1, 1] + 2119819*CHq3[2, 2] - 
          1534625*CHq3[3, 3] - 1994690*CHu[1, 1] - 1553118*CHu[2, 2]) + 
        MH2*(-530663*CHe[1, 1] + 687369*CHl1[1, 1] + 687369*CHl3[1, 1] - 
          778168*CHq1[2, 2] + 778168*CHq3[2, 2] + 473008*CHu[2, 2]))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3*B0i[bb0, 0, 0, MW2]*(2*MW2^2*MZ2^10*
       (MZ2*(4660145*CHe[1, 1] - 8661200*CHl1[1, 1] - 1528000*CHl3[1, 1] + 
          98600*CHl3[2, 2] + 98600*CHl3[3, 3] + 6576952*CHq1[2, 2] + 
          295800*CHq3[1, 1] - 2439392*CHq3[2, 2] - 1955458*CHu[2, 2]) - 
        10*MH2*(30906*CHe[1, 1] - 46019*CHl1[1, 1] - 46019*CHl3[1, 1] + 
          48296*CHq1[2, 2] - 48296*CHq3[2, 2] - 22478*CHu[2, 2])) - 
      128*MW2^7*MZ2^5*(MZ2*(5590291*CHe[1, 1] - 7003449*CHl1[1, 1] + 
          608269*CHl3[1, 1] + 983952*CHl3[2, 2] + 983952*CHl3[3, 3] + 
          6002168*CHq1[2, 2] + 2951856*CHq3[1, 1] + 1161096*CHq3[2, 2] - 
          4243760*CHu[2, 2]) - 16*MH2*(1751*CHe[1, 1] - 1117*CHl1[1, 1] - 
          1117*CHl3[1, 1] + 1130*CHq1[2, 2] - 1130*CHq3[2, 2] - 
          2147*CHu[2, 2])) + 512*MW2^8*MZ2^4*
       (MZ2*(809851*CHe[1, 1] - 901439*CHl1[1, 1] + 43550*CHl3[1, 1] + 
          231040*CHl3[2, 2] + 231040*CHl3[3, 3] + 737120*CHq1[2, 2] + 
          693120*CHq3[1, 1] + 335520*CHq3[2, 2] - 634016*CHu[2, 2]) - 
        16*MH2*(145*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
          52*CHq1[2, 2] - 52*CHq3[2, 2] - 178*CHu[2, 2])) - 
      16384*MW2^10*MZ2^3*(9412*CHe[1, 1] - 12484*CHl1[1, 1] + 
        8648*CHl3[1, 1] - 1584*CHl3[2, 2] - 1584*CHl3[3, 3] + 
        10271*CHq1[2, 2] - 4752*CHq3[1, 1] + 2553*CHq3[2, 2] - 
        6692*CHu[2, 2]) + 65536*MW2^11*MZ2^2*(2040*CHe[1, 1] - 
        2388*CHl1[1, 1] + 1444*CHl3[1, 1] - 64*CHl3[2, 2] - 64*CHl3[3, 3] + 
        1881*CHq1[2, 2] - 192*CHq3[1, 1] + 755*CHq3[2, 2] - 1485*CHu[2, 2]) - 
      524288*MW2^12*MZ2*(99*CHe[1, 1] - 107*CHl1[1, 1] + 60*CHl3[1, 1] + 
        82*CHq1[2, 2] + 34*CHq3[2, 2] - 73*CHu[2, 2]) - 
      425*MZ2^12*(MH2 + MZ2)*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
        24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
      2097152*MW2^13*(4*CHe[1, 1] - 4*CHl1[1, 1] + 2*CHl3[1, 1] + 
        3*CHq1[2, 2] + CHq3[2, 2] - 3*CHu[2, 2]) - 4096*MW2^9*MZ2^3*
       (MZ2*(8857*CHe[1, 1] + 1415*CHl1[1, 1] - 22554*CHl3[1, 1] + 
          17616*CHl3[2, 2] + 17616*CHl3[3, 3] - 3688*CHq1[2, 2] + 
          52848*CHq3[1, 1] + 14724*CHq3[2, 2] - 9053*CHu[2, 2]) + 
        8*MH2*(-5*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 6*CHu[2, 2])) + 
      5*MW2*MZ2^11*(20451*MH2*CHe[1, 1] - 2*MH2*(17561*CHl1[1, 1] + 
          17561*CHl3[1, 1] - 16028*CHq1[2, 2] + 16028*CHq3[2, 2] + 
          5537*CHu[2, 2]) + MZ2*(-128503*CHe[1, 1] + 262786*CHl1[1, 1] + 
          43146*CHl3[1, 1] - 169016*CHq1[2, 2] + 62936*CHq3[2, 2] + 
          39194*CHu[2, 2])) + 64*MW2^6*MZ2^6*
       (MZ2*(11110805*CHe[1, 1] - 15089280*CHl1[1, 1] + 595557*CHl3[1, 1] + 
          1409716*CHl3[2, 2] + 1409716*CHl3[3, 3] + 13258728*CHq1[2, 2] + 
          4229148*CHq3[1, 1] + 273236*CHq3[2, 2] - 8088648*CHu[2, 2]) + 
        MH2*(-95372*CHe[1, 1] + 76668*CHl1[1, 1] + 76668*CHl3[1, 1] - 
          85456*CHq1[2, 2] + 85456*CHq3[2, 2] + 113776*CHu[2, 2])) - 
      16*MW2^5*MZ2^7*(MZ2*(29003265*CHe[1, 1] - 42438827*CHl1[1, 1] - 
          1004571*CHl3[1, 1] + 2713664*CHl3[2, 2] + 2713664*CHl3[3, 3] + 
          37535208*CHq1[2, 2] + 8140992*CHq3[1, 1] - 4385336*CHq3[2, 2] - 
          19708920*CHu[2, 2]) + MH2*(-408770*CHe[1, 1] + 393314*CHl1[1, 1] + 
          393314*CHl3[1, 1] - 457488*CHq1[2, 2] + 457488*CHq3[2, 2] + 
          460392*CHu[2, 2])) - 4*MW2^3*MZ2^9*
       (MZ2*(14264784*CHe[1, 1] - 24357365*CHl1[1, 1] - 3401443*CHl3[1, 1] + 
          613420*CHl3[2, 2] + 613420*CHl3[3, 3] + 20230952*CHq1[2, 2] + 
          1840260*CHq3[1, 1] - 6327276*CHq3[2, 2] - 7461734*CHu[2, 2]) + 
        MH2*(-530663*CHe[1, 1] + 687369*CHl1[1, 1] + 687369*CHl3[1, 1] - 
          778168*CHq1[2, 2] + 778168*CHq3[2, 2] + 473008*CHu[2, 2])) + 
      8*MW2^4*MZ2^8*(25320069*MZ2*CHe[1, 1] + 
        MH2*(-574826*CHe[1, 1] + 645554*CHl1[1, 1] + 645554*CHl3[1, 1] - 
          754464*CHq1[2, 2] + 754464*CHq3[2, 2] + 589464*CHu[2, 2]) - 
        4*MZ2*(9987491*CHl1[1, 1] + 858477*CHl3[1, 1] - 421995*CHl3[2, 2] - 
          421995*CHl3[3, 3] - 8690717*CHq1[2, 2] - 1265985*CHq3[1, 1] + 
          1974588*CHq3[2, 2] + 3867692*CHu[2, 2]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (B0i[bb0, 0, 0, MT2]*
     (9*MT2^2*MZ2^2*(1048576*MW2^10*CHq3[3, 3] - 4*MW2^3*MZ2^7*
         (530663*CHe[1, 1] - 687369*CHl1[1, 1] - 687369*CHl3[1, 1] + 
          778168*CHq1[2, 2] - 778168*CHq3[2, 2] + 843990*CHq3[3, 3] - 
          473008*CHu[2, 2]) + 16*MW2^4*MZ2^6*(287413*CHe[1, 1] - 
          322777*CHl1[1, 1] - 322777*CHl3[1, 1] + 377232*CHq1[2, 2] - 
          377232*CHq3[2, 2] + 678416*CHq3[3, 3] - 294732*CHu[2, 2]) - 
        32*MW2^5*MZ2^5*(204385*CHe[1, 1] - 196657*CHl1[1, 1] - 
          196657*CHl3[1, 1] + 228744*CHq1[2, 2] - 228744*CHq3[2, 2] + 
          704858*CHq3[3, 3] - 230196*CHu[2, 2]) + 256*MW2^6*MZ2^4*
         (23843*CHe[1, 1] - 19167*CHl1[1, 1] - 19167*CHl3[1, 1] + 
          21364*CHq1[2, 2] - 21364*CHq3[2, 2] + 122994*CHq3[3, 3] - 
          28444*CHu[2, 2]) + 20*MW2^2*MZ2^8*(30906*CHe[1, 1] - 
          46019*CHl1[1, 1] - 46019*CHl3[1, 1] + 48296*CHq1[2, 2] - 
          48296*CHq3[2, 2] + 30671*CHq3[3, 3] - 22478*CHu[2, 2]) - 
        5*MW2*MZ2^9*(20451*CHe[1, 1] - 35122*CHl1[1, 1] - 35122*CHl3[1, 1] + 
          32056*CHq1[2, 2] - 32056*CHq3[2, 2] + 9860*CHq3[3, 3] - 
          11074*CHu[2, 2]) - 2048*MW2^7*MZ2^3*(1751*CHe[1, 1] - 
          1117*CHl1[1, 1] - 1117*CHl3[1, 1] + 1130*CHq1[2, 2] - 
          1130*CHq3[2, 2] + 14440*CHq3[3, 3] - 2147*CHu[2, 2]) + 
        8192*MW2^8*MZ2^2*(145*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
          52*CHq1[2, 2] - 52*CHq3[2, 2] + 2202*CHq3[3, 3] - 178*CHu[2, 2]) + 
        425*MZ2^10*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
          24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) - 
        32768*MW2^9*MZ2*(5*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
          198*CHq3[3, 3] - 6*CHu[2, 2])) + 32*MW2^2*MZ2^3*
       (256*MW2^4 - 704*MW2^3*MZ2 + 776*MW2^2*MZ2^2 - 404*MW2*MZ2^3 + 
        85*MZ2^4)*SW2^2*(-4*MW2^2*MZ2^3*(541*CHe[1, 1] - 829*CHl1[1, 1] - 
          829*CHl3[1, 1] + 824*CHq1[2, 2] - 824*CHq3[2, 2] - 380*CHu[2, 2]) + 
        2*MW2*MZ2^4*(338*CHe[1, 1] - 591*CHl1[1, 1] - 591*CHl3[1, 1] + 
          524*CHq1[2, 2] - 524*CHq3[2, 2] - 176*CHu[2, 2]) + 
        64*MW2^3*MZ2^2*(55*CHe[1, 1] - 74*CHl1[1, 1] - 74*CHl3[1, 1] + 
          77*CHq1[2, 2] - 77*CHq3[2, 2] - 47*CHu[2, 2]) - 
        128*MW2^4*MZ2*(23*CHe[1, 1] - 27*CHl1[1, 1] - 27*CHl3[1, 1] + 
          28*CHq1[2, 2] - 28*CHq3[2, 2] - 22*CHu[2, 2]) + 
        1024*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
          CHq3[2, 2] - CHu[2, 2]) + 5*MZ2^5*(-17*CHe[1, 1] + 34*CHl1[1, 1] + 
          34*CHl3[1, 1] - 24*CHq1[2, 2] + 24*CHq3[2, 2] + 6*CHu[2, 2])) - 
      2*MT2*MW2*MZ2*SW2*(3825*MZ2^11*(17*CHe[1, 1] - 34*CHl1[1, 1] - 
          34*CHl3[1, 1] + 24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
        8388608*MW2^11*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
          CHq3[2, 2] - CHu[2, 2]) + 131072*MW2^9*MZ2^2*(1271*CHe[1, 1] - 
          3*(493*CHl1[1, 1] + 493*CHl3[1, 1] - 508*CHq1[2, 2] - 
            75*CHq1[3, 3] + 508*CHq3[2, 2] + 99*CHq3[3, 3] + 402*CHu[2, 2] - 
            99*CHu[3, 3])) - 16*MW2^3*MZ2^8*(32780*CHe[1, 1] + 
          579897*CHl1[1, 1] + 579897*CHl3[1, 1] - 30496*CHq1[2, 2] + 
          315675*CHq1[3, 3] + 30496*CHq3[2, 2] + 1265985*CHq3[3, 3] - 
          527312*CHu[2, 2] - 1265985*CHu[3, 3]) + 4*MW2^2*MZ2^9*
         (669907*CHe[1, 1] - 623859*CHl1[1, 1] - 623859*CHl3[1, 1] + 
          1118176*CHq1[2, 2] + 349140*CHq1[3, 3] - 1118176*CHq3[2, 2] + 
          920130*CHq3[3, 3] - 770944*CHu[2, 2] - 920130*CHu[3, 3]) - 
        10*MW2*MZ2^10*(72046*CHe[1, 1] - 113747*CHl1[1, 1] - 
          113747*CHl3[1, 1] + 118428*CHq1[2, 2] + 14790*CHq1[3, 3] - 
          118428*CHq3[2, 2] + 29580*CHq3[3, 3] - 45672*CHu[2, 2] - 
          29580*CHu[3, 3]) - 1048576*MW2^10*MZ2*(53*CHe[1, 1] - 
          57*CHl1[1, 1] - 57*CHl3[1, 1] + 58*CHq1[2, 2] + 6*CHq1[3, 3] - 
          58*CHq3[2, 2] - 6*CHq3[3, 3] - 52*CHu[2, 2] + 6*CHu[3, 3]) - 
        32768*MW2^8*MZ2^3*(8976*CHe[1, 1] - 11396*CHl1[1, 1] - 
          11396*CHl3[1, 1] + 11798*CHq1[2, 2] + 1809*CHq1[3, 3] - 
          11798*CHq3[2, 2] - 3303*CHq3[3, 3] - 8048*CHu[2, 2] + 
          3303*CHu[3, 3]) + 8192*MW2^7*MZ2^4*(40794*CHe[1, 1] - 
          57158*CHl1[1, 1] - 57158*CHl3[1, 1] + 58661*CHq1[2, 2] + 
          7818*CHq1[3, 3] - 58661*CHq3[2, 2] - 21660*CHq3[3, 3] - 
          33236*CHu[2, 2] + 21660*CHu[3, 3]) - 1024*MW2^6*MZ2^5*
         (243812*CHe[1, 1] - 384180*CHl1[1, 1] - 384180*CHl3[1, 1] + 
          381952*CHq1[2, 2] + 35307*CHq1[3, 3] - 381952*CHq3[2, 2] - 
          184491*CHq3[3, 3] - 167398*CHu[2, 2] + 184491*CHu[3, 3]) + 
        128*MW2^5*MZ2^6*(922323*CHe[1, 1] - 1701511*CHl1[1, 1] - 
          1701511*CHl3[1, 1] + 1567532*CHq1[2, 2] + 36867*CHq1[3, 3] - 
          1567532*CHq3[2, 2] - 1057287*CHq3[3, 3] - 433424*CHu[2, 2] + 
          1057287*CHu[3, 3]) - 32*MW2^4*MZ2^7*(917265*CHe[1, 1] - 
          2264029*CHl1[1, 1] - 2264029*CHl3[1, 1] + 1708512*CHq1[2, 2] - 
          226794*CHq1[3, 3] - 1708512*CHq3[2, 2] - 2035248*CHq3[3, 3] + 
          38772*CHu[2, 2] + 2035248*CHu[3, 3]))))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(8388608*MW2^11*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + CHq1[2, 2] - 
          CHq3[2, 2] - CHu[2, 2]) + 8*MW2^3*MZ2^8*(10478798*CHe[1, 1] - 
          21545155*CHl1[1, 1] - 21545155*CHl3[1, 1] + 17455496*CHq1[2, 2] + 
          16778706*CHq1[3, 3] - 17455496*CHq3[2, 2] - 16778706*CHq3[3, 3] - 
          2978204*CHu[2, 2] - 7644270*CHu[3, 3]) + 
        MW2*MZ2^10*(2118226*CHe[1, 1] - 6541567*CHl1[1, 1] - 
          6541567*CHl3[1, 1] + 2608508*CHq1[2, 2] + 6736710*CHq1[3, 3] - 
          2608508*CHq3[2, 2] - 6736710*CHq3[3, 3] + 1017688*CHu[2, 2] - 
          4304850*CHu[3, 3]) - 32*MW2^4*MZ2^7*(7717290*CHe[1, 1] - 
          13859936*CHl1[1, 1] - 13859936*CHl3[1, 1] + 12673940*CHq1[2, 2] + 
          9436257*CHq1[3, 3] - 12673940*CHq3[2, 2] - 9436257*CHq3[3, 3] - 
          3868964*CHu[2, 2] - 3251187*CHu[3, 3]) - 12*MW2^2*MZ2^9*
         (1502982*CHe[1, 1] - 3663439*CHl1[1, 1] - 3663439*CHl3[1, 1] + 
          2376156*CHq1[2, 2] + 3260675*CHq1[3, 3] - 2376156*CHq3[2, 2] - 
          3260675*CHq3[3, 3] + 28516*CHu[2, 2] - 1803265*CHu[3, 3]) + 
        128*MW2^5*MZ2^6*(3864241*CHe[1, 1] - 6192289*CHl1[1, 1] - 
          6192289*CHl3[1, 1] + 6060970*CHq1[2, 2] + 3640161*CHq1[3, 3] - 
          6060970*CHq3[2, 2] - 3640161*CHq3[3, 3] - 2552818*CHu[2, 2] - 
          787623*CHu[3, 3]) - 5*MZ2^11*(18241*CHe[1, 1] - 84167*CHl1[1, 1] - 
          84167*CHl3[1, 1] - 516*CHq1[2, 2] + 103530*CHq1[3, 3] + 
          516*CHq3[2, 2] - 103530*CHq3[3, 3] + 25374*CHu[2, 2] - 
          73950*CHu[3, 3]) - 1024*MW2^6*MZ2^5*(679631*CHe[1, 1] - 
          985885*CHl1[1, 1] - 985885*CHl3[1, 1] + 1000424*CHq1[2, 2] + 
          487731*CHq1[3, 3] - 1000424*CHq3[2, 2] - 487731*CHq3[3, 3] - 
          528038*CHu[2, 2] - 32109*CHu[3, 3]) - 1048576*MW2^10*MZ2*
         (61*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 66*CHq1[2, 2] + 
          6*CHq1[3, 3] - 66*CHq3[2, 2] - 6*CHq3[3, 3] - 60*CHu[2, 2] + 
          6*CHu[3, 3]) + 131072*MW2^9*MZ2^2*(1722*CHe[1, 1] - 
          1962*CHl1[1, 1] - 1962*CHl3[1, 1] + 2015*CHq1[2, 2] + 
          381*CHq1[3, 3] - 2015*CHq3[2, 2] - 381*CHq3[3, 3] - 
          1649*CHu[2, 2] + 237*CHu[3, 3]) - 32768*MW2^8*MZ2^3*
         (14753*CHe[1, 1] - 18077*CHl1[1, 1] - 18077*CHl3[1, 1] + 
          18677*CHq1[2, 2] + 5382*CHq1[3, 3] - 18677*CHq3[2, 2] - 
          5382*CHq3[3, 3] - 13547*CHu[2, 2] + 1818*CHu[3, 3]) + 
        4096*MW2^7*MZ2^4*(169371*CHe[1, 1] - 224825*CHl1[1, 1] - 
          224825*CHl3[1, 1] + 231731*CHq1[2, 2] + 89562*CHq1[3, 3] - 
          231731*CHq3[2, 2] - 89562*CHq3[3, 3] - 145697*CHu[2, 2] + 
          10290*CHu[3, 3])) + MZ2*(4194304*MW2^11*(CHe[1, 1] - CHl1[1, 1] - 
          CHl3[1, 1] + CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
        5*MZ2^11*(-13481*CHe[1, 1] + 31297*CHl1[1, 1] + 31297*CHl3[1, 1] - 
          16644*CHq1[2, 2] + 14790*CHq1[3, 3] + 16644*CHq3[2, 2] - 
          14790*CHq3[3, 3] + 1866*CHu[2, 2] - 29580*CHu[3, 3]) - 
        524288*MW2^10*MZ2*(61*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
          66*CHq1[2, 2] + 6*CHq1[3, 3] - 66*CHq3[2, 2] - 6*CHq3[3, 3] - 
          60*CHu[2, 2] + 6*CHu[3, 3]) + 65536*MW2^9*MZ2^2*
         (1695*CHe[1, 1] - 1935*CHl1[1, 1] - 1935*CHl3[1, 1] + 
          1988*CHq1[2, 2] + 273*CHq1[3, 3] - 1988*CHq3[2, 2] - 
          273*CHq3[3, 3] - 1622*CHu[2, 2] + 345*CHu[3, 3]) - 
        16384*MW2^8*MZ2^3*(14105*CHe[1, 1] - 17321*CHl1[1, 1] - 
          17321*CHl3[1, 1] + 17894*CHq1[2, 2] + 2709*CHq1[3, 3] - 
          17894*CHq3[2, 2] - 2709*CHq3[3, 3] - 12926*CHu[2, 2] + 
          4491*CHu[3, 3]) + 4096*MW2^7*MZ2^4*(78003*CHe[1, 1] - 
          103327*CHl1[1, 1] - 103327*CHl3[1, 1] + 106321*CHq1[2, 2] + 
          15054*CHq1[3, 3] - 106321*CHq3[2, 2] - 15054*CHq3[3, 3] - 
          67030*CHu[2, 2] + 34872*CHu[3, 3]) - 60*MW2^2*MZ2^9*
         (132498*CHe[1, 1] - 262735*CHl1[1, 1] - 262735*CHl3[1, 1] + 
          200244*CHq1[2, 2] - 53728*CHq1[3, 3] - 200244*CHq3[2, 2] + 
          53728*CHq3[3, 3] - 45896*CHu[2, 2] + 199469*CHu[3, 3]) - 
        512*MW2^6*MZ2^5*(601682*CHe[1, 1] - 861550*CHl1[1, 1] - 
          861550*CHl3[1, 1] + 871580*CHq1[2, 2] + 97851*CHq1[3, 3] - 
          871580*CHq3[2, 2] - 97851*CHq3[3, 3] - 471932*CHu[2, 2] + 
          357771*CHu[3, 3]) + MW2*MZ2^10*(1081496*CHe[1, 1] - 
          2325257*CHl1[1, 1] - 2325257*CHl3[1, 1] + 1518148*CHq1[2, 2] - 
          772230*CHq1[3, 3] - 1518148*CHq3[2, 2] + 772230*CHq3[3, 3] - 
          252772*CHu[2, 2] + 1988160*CHu[3, 3]) + 64*MW2^5*MZ2^6*
         (3301993*CHe[1, 1] - 5119957*CHl1[1, 1] - 5119957*CHl3[1, 1] + 
          5007700*CHq1[2, 2] + 319323*CHq1[3, 3] - 5007700*CHq3[2, 2] - 
          319323*CHq3[3, 3] - 2284600*CHu[2, 2] + 2533215*CHu[3, 3]) - 
        32*MW2^4*MZ2^7*(3223011*CHe[1, 1] - 5419993*CHl1[1, 1] - 
          5419993*CHl3[1, 1] + 5018668*CHq1[2, 2] - 39663*CHq1[3, 3] - 
          5018668*CHq3[2, 2] + 39663*CHq3[3, 3] - 1883344*CHu[2, 2] + 
          3132198*CHu[3, 3]) + 8*MW2^3*MZ2^8*(4388467*CHe[1, 1] - 
          8012948*CHl1[1, 1] - 8012948*CHl3[1, 1] + 6842608*CHq1[2, 2] - 
          769263*CHq1[3, 3] - 6842608*CHq3[2, 2] + 769263*CHq3[3, 3] - 
          2047732*CHu[2, 2] + 5336481*CHu[3, 3]))))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (-18874368*MW2^13*(7*CHe[1, 1] - 7*CHl1[1, 1] - 
       7*CHl3[1, 1] + 6*CHq1[2, 2] - 8*CHq3[2, 2] - 6*CHu[2, 2]) - 
     5*MZ2^12*(17*MZ2*(-61839 + 7372*Pi^2)*CHe[1, 1] + 
       9180*MT2*(17*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] + 
         24*CHq1[2, 2] - 24*CHq3[2, 2] - 6*CHu[2, 2]) + 
       2*MZ2*(136*(-1737 + 226*Pi^2)*CHl1[1, 1] + 7684*(-33 + 4*Pi^2)*
          CHl3[1, 1] + 48*(-1773 + 184*Pi^2)*CHq1[2, 2] + 72864*CHq3[2, 2] - 
         8832*Pi^2*CHq3[2, 2] + 147501*CHu[2, 2] - 17508*Pi^2*CHu[2, 2])) + 
     524288*MW2^12*(192*MT2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
         CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
       MZ2*(-13*(-181 + 8*Pi^2)*CHe[1, 1] + (-2533 + 104*Pi^2)*CHl1[1, 1] - 
         2083*CHl3[1, 1] + 104*Pi^2*CHl3[1, 1] + 2344*CHq1[2, 2] - 
         104*Pi^2*CHq1[2, 2] - 2362*CHq3[2, 2] + 104*Pi^2*CHq3[2, 2] - 
         2101*CHu[2, 2] + 104*Pi^2*CHu[2, 2])) + 65536*MW2^11*MZ2*
      (-192*MT2*(61*CHe[1, 1] - 65*CHl1[1, 1] - 65*CHl3[1, 1] + 
         66*CHq1[2, 2] + 6*CHq1[3, 3] - 66*CHq3[2, 2] - 6*CHq3[3, 3] - 
         60*CHu[2, 2] + 6*CHu[3, 3]) + MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 
         192*CHd[3, 3] - 84247*CHe[1, 1] + 6984*Pi^2*CHe[1, 1] + 
         192*CHe[2, 2] + 192*CHe[3, 3] + 92153*CHl1[1, 1] - 
         6824*Pi^2*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] + 
         69407*CHl3[1, 1] - 6824*Pi^2*CHl3[1, 1] - 192*CHl3[2, 2] - 
         192*CHl3[3, 3] - 192*CHq1[1, 1] - 90978*CHq1[2, 2] + 
         7024*Pi^2*CHq1[2, 2] + 384*CHq1[3, 3] - 576*CHq3[1, 1] + 
         76920*CHq3[2, 2] - 7024*Pi^2*CHq3[2, 2] + 576*CHq3[3, 3] - 
         384*CHu[1, 1] + 75996*CHu[2, 2] - 6784*Pi^2*CHu[2, 2] + 
         192*CHu[3, 3])) - 16384*MW2^10*MZ2^2*
      (-96*MT2*(1695*CHe[1, 1] - 1935*CHl1[1, 1] - 1935*CHl3[1, 1] + 
         1988*CHq1[2, 2] + 273*CHq1[3, 3] - 1988*CHq3[2, 2] - 
         345*CHq3[3, 3] - 1622*CHu[2, 2] + 345*CHu[3, 3]) + 
       MZ2*(5520*CHd[1, 1] + 5520*CHd[2, 2] + 5520*CHd[3, 3] - 
         934869*CHe[1, 1] + 106688*Pi^2*CHe[1, 1] + 5520*CHe[2, 2] + 
         5520*CHe[3, 3] + 995055*CHl1[1, 1] - 101680*Pi^2*CHl1[1, 1] + 
         5520*CHl1[2, 2] + 5520*CHl1[3, 3] + 745431*CHl3[1, 1] - 
         101680*Pi^2*CHl3[1, 1] - 5520*CHl3[2, 2] - 5520*CHl3[3, 3] - 
         5520*CHq1[1, 1] - 1038652*CHq1[2, 2] + 107480*Pi^2*CHq1[2, 2] + 
         7584*CHq1[3, 3] - 16560*CHq3[1, 1] + 806200*CHq3[2, 2] - 
         107480*Pi^2*CHq3[2, 2] + 13104*CHq3[3, 3] - 11040*CHu[1, 1] + 
         826483*CHu[2, 2] - 99848*Pi^2*CHu[2, 2] + 5520*CHu[3, 3])) + 
     4096*MW2^9*MZ2^3*(-96*MT2*(14060*CHe[1, 1] - 17312*CHl1[1, 1] - 
         17312*CHl3[1, 1] + 17894*CHq1[2, 2] + 2709*CHq1[3, 3] - 
         17894*CHq3[2, 2] - 4491*CHq3[3, 3] - 12872*CHu[2, 2] + 
         4491*CHu[3, 3]) + MZ2*(71856*CHd[1, 1] + 71856*CHd[2, 2] + 
         71856*CHd[3, 3] - 7096429*CHe[1, 1] + 983072*Pi^2*CHe[1, 1] + 
         71856*CHe[2, 2] + 71856*CHe[3, 3] + 7064911*CHl1[1, 1] - 
         908384*Pi^2*CHl1[1, 1] + 71856*CHl1[2, 2] + 71856*CHl1[3, 3] + 
         5554099*CHl3[1, 1] - 908384*Pi^2*CHl3[1, 1] - 71856*CHl3[2, 2] - 
         71856*CHl3[3, 3] - 71856*CHq1[1, 1] - 7754980*CHq1[2, 2] + 
         983776*Pi^2*CHq1[2, 2] + 58176*CHq1[3, 3] - 215568*CHq3[1, 1] + 
         5896006*CHq3[2, 2] - 983776*Pi^2*CHq3[2, 2] + 130032*CHq3[3, 3] - 
         143712*CHu[1, 1] + 5979280*CHu[2, 2] - 877528*Pi^2*CHu[2, 2] + 
         71856*CHu[3, 3])) + MW2*MZ2^11*
      (60*MT2*(157097*CHe[1, 1] - 253504*CHl1[1, 1] - 253504*CHl3[1, 1] + 
         255216*CHq1[2, 2] + 29580*CHq1[3, 3] - 255216*CHq3[2, 2] + 
         59160*CHq3[3, 3] - 95934*CHu[2, 2] - 59160*CHu[3, 3]) + 
       MZ2*(591600*CHd[1, 1] + 591600*CHd[2, 2] + 591600*CHd[3, 3] - 
         80389169*CHe[1, 1] + 10960332*Pi^2*CHe[1, 1] + 591600*CHe[2, 2] + 
         591600*CHe[3, 3] - 28973792*CHl1[1, 1] + 1242176*Pi^2*CHl1[1, 1] + 
         591600*CHl1[2, 2] + 591600*CHl1[3, 3] - 20482292*CHl3[1, 1] + 
         1242176*Pi^2*CHl3[1, 1] - 591600*CHl3[2, 2] - 591600*CHl3[3, 3] - 
         591600*CHq1[1, 1] - 14908176*CHq1[2, 2] + 3263488*Pi^2*CHq1[2, 2] - 
         1479000*CHq1[3, 3] - 1774800*CHq3[1, 1] + 16582656*CHq3[2, 2] - 
         3263488*Pi^2*CHq3[2, 2] - 887400*CHq3[3, 3] - 1183200*CHu[1, 1] + 
         27263574*CHu[2, 2] - 3802312*Pi^2*CHu[2, 2] + 591600*CHu[3, 3])) - 
     512*MW2^8*MZ2^4*(-192*MT2*(76698*CHe[1, 1] - 102742*CHl1[1, 1] - 
         102742*CHl3[1, 1] + 105853*CHq1[2, 2] + 15054*CHq1[3, 3] - 
         105853*CHq3[2, 2] - 34872*CHq3[3, 3] - 65428*CHu[2, 2] + 
         34872*CHu[3, 3]) + MZ2*(1115904*CHd[1, 1] + 1115904*CHd[2, 2] + 
         1115904*CHd[3, 3] - 77631303*CHe[1, 1] + 12194200*Pi^2*CHe[1, 1] + 
         1115904*CHe[2, 2] + 1115904*CHe[3, 3] + 69077605*CHl1[1, 1] - 
         10806936*Pi^2*CHl1[1, 1] + 1115904*CHl1[2, 2] + 1115904*CHl1[3, 3] + 
         59020687*CHl3[1, 1] - 10806936*Pi^2*CHl3[1, 1] - 
         1115904*CHl3[2, 2] - 1115904*CHl3[3, 3] - 1115904*CHq1[1, 1] - 
         79741612*CHq1[2, 2] + 11970000*Pi^2*CHq1[2, 2] + 329280*CHq1[3, 3] - 
         3347712*CHq3[1, 1] + 61976764*CHq3[2, 2] - 11970000*Pi^2*
          CHq3[2, 2] + 1445184*CHq3[3, 3] - 2231808*CHu[1, 1] + 
         60798406*CHu[2, 2] - 10259472*Pi^2*CHu[2, 2] + 1115904*CHu[3, 3])) - 
     2*MW2^2*MZ2^10*(12*MT2*(1700044*CHe[1, 1] - 1816453*CHl1[1, 1] - 
         1816453*CHl3[1, 1] + 2828492*CHq1[2, 2] + 772230*CHq1[3, 3] - 
         2828492*CHq3[2, 2] + 1988160*CHq3[3, 3] - 1770248*CHu[2, 2] - 
         1988160*CHu[3, 3]) + MZ2*(3976320*CHd[1, 1] + 3976320*CHd[2, 2] + 
         3976320*CHd[3, 3] - 287445167*CHe[1, 1] + 43901032*Pi^2*CHe[1, 1] + 
         3976320*CHe[2, 2] + 3976320*CHe[3, 3] - 64322734*CHl1[1, 1] - 
         7611040*Pi^2*CHl1[1, 1] + 3976320*CHl1[2, 2] + 3976320*CHl1[3, 3] - 
         9681022*CHl3[1, 1] - 7611040*Pi^2*CHl3[1, 1] - 3976320*CHl3[2, 2] - 
         3976320*CHl3[3, 3] - 3976320*CHq1[1, 1] - 66204088*CHq1[2, 2] + 
         19907840*Pi^2*CHq1[2, 2] - 8609700*CHq1[3, 3] - 
         11928960*CHq3[1, 1] + 81664216*CHq3[2, 2] - 19907840*Pi^2*
          CHq3[2, 2] - 4633380*CHq3[3, 3] - 7952640*CHu[1, 1] + 
         113409778*CHu[2, 2] - 18409808*Pi^2*CHu[2, 2] + 
         3976320*CHu[3, 3])) + 128*MW2^7*MZ2^5*
      (-96*MT2*(570164*CHe[1, 1] - 841444*CHl1[1, 1] - 841444*CHl3[1, 1] + 
         851240*CHq1[2, 2] + 97851*CHq1[3, 3] - 851240*CHq3[2, 2] - 
         357771*CHq3[3, 3] - 433286*CHu[2, 2] + 357771*CHu[3, 3]) + 
       MZ2*(5724336*CHd[1, 1] + 5724336*CHd[2, 2] + 5724336*CHd[3, 3] - 
         315454876*CHe[1, 1] + 53697188*Pi^2*CHe[1, 1] + 5724336*CHe[2, 2] + 
         5724336*CHe[3, 3] + 235965905*CHl1[1, 1] - 44871924*Pi^2*
          CHl1[1, 1] + 5724336*CHl1[2, 2] + 5724336*CHl1[3, 3] + 
         225641936*CHl3[1, 1] - 44871924*Pi^2*CHl3[1, 1] - 
         5724336*CHl3[2, 2] - 5724336*CHl3[3, 3] - 5724336*CHq1[1, 1] - 
         289498588*CHq1[2, 2] + 50824864*Pi^2*CHq1[2, 2] - 
         1027488*CHq1[3, 3] - 17173008*CHq3[1, 1] + 236738020*CHq3[2, 2] - 
         50824864*Pi^2*CHq3[2, 2] + 4696848*CHq3[3, 3] - 11448672*CHu[1, 1] + 
         224819452*CHu[2, 2] - 42009712*Pi^2*CHu[2, 2] + 
         5724336*CHu[3, 3])) - 64*MW2^6*MZ2^6*
      (-24*MT2*(2872819*CHe[1, 1] - 4774951*CHl1[1, 1] - 4774951*CHl3[1, 1] + 
         4623148*CHq1[2, 2] + 319323*CHq1[3, 3] - 4623148*CHq3[2, 2] - 
         2533215*CHq3[3, 3] - 1772608*CHu[2, 2] + 2533215*CHu[3, 3]) + 
       MZ2*(10132860*CHd[1, 1] + 10132860*CHd[2, 2] + 10132860*CHd[3, 3] - 
         484209077*CHe[1, 1] + 86143460*Pi^2*CHe[1, 1] + 10132860*CHe[2, 2] + 
         10132860*CHe[3, 3] + 277447391*CHl1[1, 1] - 66116832*Pi^2*
          CHl1[1, 1] + 10132860*CHl1[2, 2] + 10132860*CHl1[3, 3] + 
         308503364*CHl3[1, 1] - 66116832*Pi^2*CHl3[1, 1] - 
         10132860*CHl3[2, 2] - 10132860*CHl3[3, 3] - 10132860*CHq1[1, 1] - 
         374390780*CHq1[2, 2] + 76862288*Pi^2*CHq1[2, 2] - 
         6300984*CHq1[3, 3] - 30398580*CHq3[1, 1] + 329314268*CHq3[2, 2] - 
         76862288*Pi^2*CHq3[2, 2] + 3831876*CHq3[3, 3] - 20265720*CHu[1, 1] + 
         309219626*CHu[2, 2] - 61728224*Pi^2*CHu[2, 2] + 
         10132860*CHu[3, 3])) + 4*MW2^3*MZ2^9*
      (36*MT2*(267009*CHe[1, 1] + 565243*CHl1[1, 1] + 565243*CHl3[1, 1] + 
         332064*CHq1[2, 2] + 537280*CHq1[3, 3] - 332064*CHq3[2, 2] + 
         1994690*CHq3[3, 3] - 960064*CHu[2, 2] - 1994690*CHu[3, 3]) + 
       MZ2*(11968140*CHd[1, 1] + 11968140*CHd[2, 2] + 11968140*CHd[3, 3] - 
         639790059*CHe[1, 1] + 106515632*Pi^2*CHe[1, 1] + 
         11968140*CHe[2, 2] + 11968140*CHe[3, 3] - 28976223*CHl1[1, 1] - 
         41558848*Pi^2*CHl1[1, 1] + 11968140*CHl1[2, 2] + 
         11968140*CHl1[3, 3] + 112690284*CHl3[1, 1] - 41558848*Pi^2*
          CHl3[1, 1] - 11968140*CHl3[2, 2] - 11968140*CHl3[3, 3] - 
         11968140*CHq1[1, 1] - 203780520*CHq1[2, 2] + 63438080*Pi^2*
          CHq1[2, 2] - 21639180*CHq1[3, 3] - 35904420*CHq3[1, 1] + 
         241833108*CHq3[2, 2] - 63438080*Pi^2*CHq3[2, 2] - 
         9671040*CHq3[3, 3] - 23936280*CHu[1, 1] + 286502622*CHu[2, 2] - 
         52691888*Pi^2*CHu[2, 2] + 11968140*CHu[3, 3])) - 
     8*MW2^4*MZ2^8*(-24*MT2*(1801750*CHe[1, 1] - 5107955*CHl1[1, 1] - 
         5107955*CHl3[1, 1] + 3447520*CHq1[2, 2] - 769263*CHq1[3, 3] - 
         3447520*CHq3[2, 2] - 5336481*CHq3[3, 3] + 604856*CHu[2, 2] + 
         5336481*CHu[3, 3]) + MZ2*(21345924*CHd[1, 1] + 21345924*CHd[2, 2] + 
         21345924*CHd[3, 3] - 991421801*CHe[1, 1] + 174389848*Pi^2*
          CHe[1, 1] + 21345924*CHe[2, 2] + 21345924*CHe[3, 3] + 
         158635324*CHl1[1, 1] - 96516108*Pi^2*CHl1[1, 1] + 
         21345924*CHl1[2, 2] + 21345924*CHl1[3, 3] + 361127416*CHl3[1, 1] - 
         96516108*Pi^2*CHl3[1, 1] - 21345924*CHl3[2, 2] - 
         21345924*CHl3[3, 3] - 21345924*CHq1[1, 1] - 446521460*CHq1[2, 2] + 
         125114912*Pi^2*CHq1[2, 2] - 30577080*CHq1[3, 3] - 
         64037772*CHq3[1, 1] + 479125844*CHq3[2, 2] - 125114912*Pi^2*
          CHq3[2, 2] - 9231156*CHq3[3, 3] - 42691848*CHu[1, 1] + 
         499831592*CHu[2, 2] - 99539840*Pi^2*CHu[2, 2] + 
         21345924*CHu[3, 3])) + 16*MW2^5*MZ2^7*
      (-24*MT2*(4606557*CHe[1, 1] - 9070073*CHl1[1, 1] - 9070073*CHl3[1, 1] + 
         7978640*CHq1[2, 2] - 79326*CHq1[3, 3] - 7978640*CHq3[2, 2] - 
         6264396*CHq3[3, 3] - 1694924*CHu[2, 2] + 6264396*CHu[3, 3]) + 
       MZ2*(25057584*CHd[1, 1] + 25057584*CHd[2, 2] + 25057584*CHd[3, 3] - 
         1128785472*CHe[1, 1] + 203002012*Pi^2*CHe[1, 1] + 
         25057584*CHe[2, 2] + 25057584*CHe[3, 3] + 420334501*CHl1[1, 1] - 
         137222820*Pi^2*CHl1[1, 1] + 25057584*CHl1[2, 2] + 
         25057584*CHl1[3, 3] + 587021758*CHl3[1, 1] - 137222820*Pi^2*
          CHl3[1, 1] - 25057584*CHl3[2, 2] - 25057584*CHl3[3, 3] - 
         25057584*CHq1[1, 1] - 688407724*CHq1[2, 2] + 165728640*Pi^2*
          CHq1[2, 2] - 26009496*CHq1[3, 3] - 75172752*CHq3[1, 1] + 
         663998932*CHq3[2, 2] - 165728640*Pi^2*CHq3[2, 2] - 
         951912*CHq3[3, 3] - 50115168*CHu[1, 1] + 640836340*CHu[2, 2] - 
         131027568*Pi^2*CHu[2, 2] + 25057584*CHu[3, 3])))/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2))*Class[7] + 
 Class[8]*((((8*MW2 - 5*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
       Pi^2) - (3*(8*MW2 - 5*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*
       B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (2048*MW2^6*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 9*Ceu[1, 1, 2, 2] - 3*Ceu[2, 2, 2, 2] - 
        3*Ceu[3, 3, 2, 2] - 3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] - 
        3*Cld[1, 1, 3, 3] - 3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
        6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 
        3*Clq1[1, 1, 1, 1] + 6*Clq1[1, 1, 2, 2] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq1[2, 2, 2, 2] + 3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 
        12*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 2, 2] - 
        3*Clq3[3, 3, 2, 2] + 6*Clu[1, 1, 1, 1] + 3*Clu[1, 1, 2, 2] - 
        3*Clu[2, 2, 2, 2] - 3*Clu[3, 3, 2, 2] + 3*Cqd1[2, 2, 1, 1] + 
        3*Cqd1[2, 2, 2, 2] + 3*Cqd1[2, 2, 3, 3] - 3*Cqe[1, 1, 1, 1] + 
        3*Cqe[2, 2, 2, 2] + 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] - 
        6*Cqq1[1, 1, 2, 2] - 4*Cqq1[1, 2, 2, 1] - 10*Cqq1[2, 2, 2, 2] + 
        6*Cqq1[2, 2, 3, 3] - 18*Cqq3[1, 1, 2, 2] - 18*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2] + 3*Cqu1[1, 1, 2, 2] - 
        6*Cqu1[2, 2, 1, 1] - 3*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] - 
        3*Cud1[2, 2, 1, 1] - 3*Cud1[2, 2, 2, 2] - 3*Cud1[2, 2, 3, 3] + 
        12*Cuu[1, 1, 2, 2] + 4*Cuu[1, 2, 2, 1] + 16*Cuu[2, 2, 2, 2]) + 
      15*MZ2^6*(34*Ced[1, 1, 1, 1] + 34*Ced[1, 1, 2, 2] + 
        34*Ced[1, 1, 3, 3] + 136*Cee[1, 1, 1, 1] + 136*Cee[1, 1, 2, 2] + 
        136*Cee[1, 1, 3, 3] - 68*Ceu[1, 1, 1, 1] - 80*Ceu[1, 1, 2, 2] - 
        12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 2, 2] - 68*Cld[1, 1, 1, 1] - 
        68*Cld[1, 1, 2, 2] - 68*Cld[1, 1, 3, 3] - 34*Cle[1, 1, 1, 1] - 
        68*Cle[1, 1, 2, 2] - 68*Cle[1, 1, 3, 3] + 34*Cle[2, 2, 1, 1] + 
        34*Cle[3, 3, 1, 1] - 204*Cll[1, 1, 1, 1] - 136*Cll[1, 1, 2, 2] - 
        136*Cll[1, 1, 3, 3] - 68*Cll[1, 3, 3, 1] + 68*Clq1[1, 1, 1, 1] + 
        116*Clq1[1, 1, 2, 2] + 34*Clq1[1, 1, 3, 3] + 48*Clq1[2, 2, 2, 2] + 
        48*Clq1[3, 3, 2, 2] + 34*Clq3[1, 1, 3, 3] + 136*Clu[1, 1, 1, 1] + 
        124*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 2, 2] - 12*Clu[3, 3, 2, 2] + 
        48*Cqd1[2, 2, 1, 1] + 48*Cqd1[2, 2, 2, 2] + 48*Cqd1[2, 2, 3, 3] - 
        34*Cqe[1, 1, 1, 1] + 14*Cqe[2, 2, 1, 1] + 48*Cqe[2, 2, 2, 2] + 
        48*Cqe[2, 2, 3, 3] - 17*Cqe[3, 3, 1, 1] - 96*Cqq1[1, 1, 2, 2] - 
        16*Cqq1[1, 2, 2, 1] - 112*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] - 
        48*Cqq3[1, 2, 2, 1] - 48*Cqq3[2, 2, 2, 2] + 48*Cqq3[2, 2, 3, 3] - 
        32*Cqq3[2, 3, 3, 2] + 12*Cqu1[1, 1, 2, 2] - 96*Cqu1[2, 2, 1, 1] - 
        84*Cqu1[2, 2, 2, 2] + 6*Cqu1[3, 3, 2, 2] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 48*Cuu[1, 1, 2, 2] + 
        16*Cuu[1, 2, 2, 1] + 64*Cuu[2, 2, 2, 2]) - 
      768*MW2^5*MZ2*(31*Ced[1, 1, 1, 1] + 31*Ced[1, 1, 2, 2] + 
        31*Ced[1, 1, 3, 3] + 124*Cee[1, 1, 1, 1] + 124*Cee[1, 1, 2, 2] + 
        124*Cee[1, 1, 3, 3] - 62*Ceu[1, 1, 1, 1] - 92*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 2, 2] - 35*Cld[1, 1, 1, 1] - 
        35*Cld[1, 1, 2, 2] - 35*Cld[1, 1, 3, 3] - 4*Cle[1, 1, 1, 1] - 
        35*Cle[1, 1, 2, 2] - 35*Cle[1, 1, 3, 3] + 31*Cle[2, 2, 1, 1] + 
        31*Cle[3, 3, 1, 1] - 132*Cll[1, 1, 1, 1] - 70*Cll[1, 1, 2, 2] - 
        70*Cll[1, 1, 3, 3] - 62*Cll[1, 3, 3, 1] + 35*Clq1[1, 1, 1, 1] + 
        71*Clq1[1, 1, 2, 2] - 23*Clq1[1, 1, 3, 3] + 36*Clq1[2, 2, 2, 2] + 
        36*Clq1[3, 3, 2, 2] - 81*Clq3[1, 1, 1, 1] - 109*Clq3[1, 1, 2, 2] - 
        23*Clq3[1, 1, 3, 3] - 28*Clq3[2, 2, 2, 2] - 28*Clq3[3, 3, 2, 2] + 
        70*Clu[1, 1, 1, 1] + 40*Clu[1, 1, 2, 2] - 30*Clu[2, 2, 2, 2] - 
        30*Clu[3, 3, 2, 2] + 36*Cqd1[2, 2, 1, 1] + 36*Cqd1[2, 2, 2, 2] + 
        36*Cqd1[2, 2, 3, 3] - 31*Cqe[1, 1, 1, 1] + 5*Cqe[2, 2, 1, 1] + 
        36*Cqe[2, 2, 2, 2] + 36*Cqe[2, 2, 3, 3] + 19*Cqe[3, 3, 1, 1] - 
        72*Cqq1[1, 1, 2, 2] - 40*Cqq1[1, 2, 2, 1] - 112*Cqq1[2, 2, 2, 2] + 
        48*Cqq1[2, 2, 3, 3] - 168*Cqq3[1, 1, 2, 2] - 8*Cqq3[1, 2, 2, 1] - 
        176*Cqq3[2, 2, 2, 2] - 48*Cqq3[2, 2, 3, 3] + 32*Cqq3[2, 3, 3, 2] + 
        30*Cqu1[1, 1, 2, 2] - 72*Cqu1[2, 2, 1, 1] - 42*Cqu1[2, 2, 2, 2] - 
        18*Cqu1[3, 3, 2, 2] - 30*Cud1[2, 2, 1, 1] - 30*Cud1[2, 2, 2, 2] - 
        30*Cud1[2, 2, 3, 3] + 120*Cuu[1, 1, 2, 2] + 40*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 128*MW2^4*MZ2^2*(303*Ced[1, 1, 1, 1] + 
        303*Ced[1, 1, 2, 2] + 303*Ced[1, 1, 3, 3] + 1212*Cee[1, 1, 1, 1] + 
        1212*Cee[1, 1, 2, 2] + 1212*Cee[1, 1, 3, 3] - 606*Ceu[1, 1, 1, 1] - 
        879*Ceu[1, 1, 2, 2] - 273*Ceu[2, 2, 2, 2] - 273*Ceu[3, 3, 2, 2] - 
        384*Cld[1, 1, 1, 1] - 384*Cld[1, 1, 2, 2] - 384*Cld[1, 1, 3, 3] - 
        81*Cle[1, 1, 1, 1] - 384*Cle[1, 1, 2, 2] - 384*Cle[1, 1, 3, 3] + 
        303*Cle[2, 2, 1, 1] + 303*Cle[3, 3, 1, 1] - 1374*Cll[1, 1, 1, 1] - 
        768*Cll[1, 1, 2, 2] - 768*Cll[1, 1, 3, 3] - 606*Cll[1, 3, 3, 1] + 
        384*Clq1[1, 1, 1, 1] + 783*Clq1[1, 1, 2, 2] - 141*Clq1[1, 1, 3, 3] + 
        399*Clq1[2, 2, 2, 2] + 399*Clq1[3, 3, 2, 2] - 666*Clq3[1, 1, 1, 1] - 
        897*Clq3[1, 1, 2, 2] - 141*Clq3[1, 1, 3, 3] - 231*Clq3[2, 2, 2, 2] - 
        231*Clq3[3, 3, 2, 2] + 768*Clu[1, 1, 1, 1] + 495*Clu[1, 1, 2, 2] - 
        273*Clu[2, 2, 2, 2] - 273*Clu[3, 3, 2, 2] + 399*Cqd1[2, 2, 1, 1] + 
        399*Cqd1[2, 2, 2, 2] + 399*Cqd1[2, 2, 3, 3] - 303*Cqe[1, 1, 1, 1] + 
        96*Cqe[2, 2, 1, 1] + 399*Cqe[2, 2, 2, 2] + 399*Cqe[2, 2, 3, 3] + 
        96*Cqe[3, 3, 1, 1] - 798*Cqq1[1, 1, 2, 2] - 364*Cqq1[1, 2, 2, 1] - 
        1162*Cqq1[2, 2, 2, 2] + 294*Cqq1[2, 2, 3, 3] - 
        1386*Cqq3[1, 1, 2, 2] - 168*Cqq3[1, 2, 2, 1] - 
        1554*Cqq3[2, 2, 2, 2] - 294*Cqq3[2, 2, 3, 3] + 196*Cqq3[2, 3, 3, 2] + 
        273*Cqu1[1, 1, 2, 2] - 798*Cqu1[2, 2, 1, 1] - 525*Cqu1[2, 2, 2, 2] - 
        75*Cqu1[3, 3, 2, 2] - 273*Cud1[2, 2, 1, 1] - 273*Cud1[2, 2, 2, 2] - 
        273*Cud1[2, 2, 3, 3] + 1092*Cuu[1, 1, 2, 2] + 364*Cuu[1, 2, 2, 1] + 
        1456*Cuu[2, 2, 2, 2]) + 12*MW2^2*MZ2^4*(1420*Ced[1, 1, 1, 1] + 
        1420*Ced[1, 1, 2, 2] + 1420*Ced[1, 1, 3, 3] + 5680*Cee[1, 1, 1, 1] + 
        5680*Cee[1, 1, 2, 2] + 5680*Cee[1, 1, 3, 3] - 2840*Ceu[1, 1, 1, 1] - 
        3776*Ceu[1, 1, 2, 2] - 936*Ceu[2, 2, 2, 2] - 936*Ceu[3, 3, 2, 2] - 
        2249*Cld[1, 1, 1, 1] - 2249*Cld[1, 1, 2, 2] - 2249*Cld[1, 1, 3, 3] - 
        829*Cle[1, 1, 1, 1] - 2249*Cle[1, 1, 2, 2] - 2249*Cle[1, 1, 3, 3] + 
        1420*Cle[2, 2, 1, 1] + 1420*Cle[3, 3, 1, 1] - 7338*Cll[1, 1, 1, 1] - 
        4498*Cll[1, 1, 2, 2] - 4498*Cll[1, 1, 3, 3] - 2840*Cll[1, 3, 3, 1] + 
        2249*Clq1[1, 1, 1, 1] + 4421*Clq1[1, 1, 2, 2] + 
        238*Clq1[1, 1, 3, 3] + 2172*Clq1[2, 2, 2, 2] + 
        2172*Clq1[3, 3, 2, 2] - 1773*Clq3[1, 1, 1, 1] - 
        2297*Clq3[1, 1, 2, 2] + 238*Clq3[1, 1, 3, 3] - 524*Clq3[2, 2, 2, 2] - 
        524*Clq3[3, 3, 2, 2] + 4498*Clu[1, 1, 1, 1] + 3562*Clu[1, 1, 2, 2] - 
        936*Clu[2, 2, 2, 2] - 936*Clu[3, 3, 2, 2] + 2172*Cqd1[2, 2, 1, 1] + 
        2172*Cqd1[2, 2, 2, 2] + 2172*Cqd1[2, 2, 3, 3] - 
        1420*Cqe[1, 1, 1, 1] + 752*Cqe[2, 2, 1, 1] + 2172*Cqe[2, 2, 2, 2] + 
        2172*Cqe[2, 2, 3, 3] - 203*Cqe[3, 3, 1, 1] - 4344*Cqq1[1, 1, 2, 2] - 
        1248*Cqq1[1, 2, 2, 1] - 5592*Cqq1[2, 2, 2, 2] - 
        600*Cqq1[2, 2, 3, 3] - 3144*Cqq3[1, 1, 2, 2] - 
        1648*Cqq3[1, 2, 2, 1] - 4792*Cqq3[2, 2, 2, 2] + 
        600*Cqq3[2, 2, 3, 3] - 400*Cqq3[2, 3, 3, 2] + 936*Cqu1[1, 1, 2, 2] - 
        4344*Cqu1[2, 2, 1, 1] - 3408*Cqu1[2, 2, 2, 2] + 
        204*Cqu1[3, 3, 2, 2] - 936*Cud1[2, 2, 1, 1] - 936*Cud1[2, 2, 2, 2] - 
        936*Cud1[2, 2, 3, 3] + 3744*Cuu[1, 1, 2, 2] + 1248*Cuu[1, 2, 2, 1] + 
        4992*Cuu[2, 2, 2, 2]) - 2*MW2*MZ2^5*(2283*Ced[1, 1, 1, 1] + 
        2283*Ced[1, 1, 2, 2] + 2283*Ced[1, 1, 3, 3] + 9132*Cee[1, 1, 1, 1] + 
        9132*Cee[1, 1, 2, 2] + 9132*Cee[1, 1, 3, 3] - 4566*Ceu[1, 1, 1, 1] - 
        5712*Ceu[1, 1, 2, 2] - 1146*Ceu[2, 2, 2, 2] - 1146*Ceu[3, 3, 2, 2] - 
        4056*Cld[1, 1, 1, 1] - 4056*Cld[1, 1, 2, 2] - 4056*Cld[1, 1, 3, 3] - 
        1773*Cle[1, 1, 1, 1] - 4056*Cle[1, 1, 2, 2] - 4056*Cle[1, 1, 3, 3] + 
        2283*Cle[2, 2, 1, 1] + 2283*Cle[3, 3, 1, 1] - 12678*Cll[1, 1, 1, 1] - 
        8112*Cll[1, 1, 2, 2] - 8112*Cll[1, 1, 3, 3] - 4566*Cll[1, 3, 3, 1] + 
        4056*Clq1[1, 1, 1, 1] + 7560*Clq1[1, 1, 2, 2] + 
        1263*Clq1[1, 1, 3, 3] + 3504*Clq1[2, 2, 2, 2] + 
        3504*Clq1[3, 3, 2, 2] - 1530*Clq3[1, 1, 1, 1] - 
        1890*Clq3[1, 1, 2, 2] + 1263*Clq3[1, 1, 3, 3] - 
        360*Clq3[2, 2, 2, 2] - 360*Clq3[3, 3, 2, 2] + 8112*Clu[1, 1, 1, 1] + 
        6966*Clu[1, 1, 2, 2] - 1146*Clu[2, 2, 2, 2] - 1146*Clu[3, 3, 2, 2] + 
        3504*Cqd1[2, 2, 1, 1] + 3504*Cqd1[2, 2, 2, 2] + 
        3504*Cqd1[2, 2, 3, 3] - 2283*Cqe[1, 1, 1, 1] + 1221*Cqe[2, 2, 1, 1] + 
        3504*Cqe[2, 2, 2, 2] + 3504*Cqe[2, 2, 3, 3] - 759*Cqe[3, 3, 1, 1] - 
        7008*Cqq1[1, 1, 2, 2] - 1528*Cqq1[1, 2, 2, 1] - 
        8536*Cqq1[2, 2, 2, 2] - 2424*Cqq1[2, 2, 3, 3] - 
        2160*Cqq3[1, 1, 2, 2] - 3144*Cqq3[1, 2, 2, 1] - 
        5304*Cqq3[2, 2, 2, 2] + 2424*Cqq3[2, 2, 3, 3] - 
        1616*Cqq3[2, 3, 3, 2] + 1146*Cqu1[1, 1, 2, 2] - 
        7008*Cqu1[2, 2, 1, 1] - 5862*Cqu1[2, 2, 2, 2] + 
        438*Cqu1[3, 3, 2, 2] - 1146*Cud1[2, 2, 1, 1] - 
        1146*Cud1[2, 2, 2, 2] - 1146*Cud1[2, 2, 3, 3] + 
        4584*Cuu[1, 1, 2, 2] + 1528*Cuu[1, 2, 2, 1] + 6112*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2^3*(4263*Ced[1, 1, 1, 1] + 4263*Ced[1, 1, 2, 2] + 
        4263*Ced[1, 1, 3, 3] + 17052*Cee[1, 1, 1, 1] + 
        17052*Cee[1, 1, 2, 2] + 17052*Cee[1, 1, 3, 3] - 
        8526*Ceu[1, 1, 1, 1] - 11922*Ceu[1, 1, 2, 2] - 3396*Ceu[2, 2, 2, 2] - 
        3396*Ceu[3, 3, 2, 2] - 6039*Cld[1, 1, 1, 1] - 6039*Cld[1, 1, 2, 2] - 
        6039*Cld[1, 1, 3, 3] - 1776*Cle[1, 1, 1, 1] - 6039*Cle[1, 1, 2, 2] - 
        6039*Cle[1, 1, 3, 3] + 4263*Cle[2, 2, 1, 1] + 4263*Cle[3, 3, 1, 1] - 
        20604*Cll[1, 1, 1, 1] - 12078*Cll[1, 1, 2, 2] - 
        12078*Cll[1, 1, 3, 3] - 8526*Cll[1, 3, 3, 1] + 
        6039*Clq1[1, 1, 1, 1] + 12207*Clq1[1, 1, 2, 2] - 
        711*Clq1[1, 1, 3, 3] + 6168*Clq1[2, 2, 2, 2] + 
        6168*Clq1[3, 3, 2, 2] - 7461*Clq3[1, 1, 1, 1] - 
        9933*Clq3[1, 1, 2, 2] - 711*Clq3[1, 1, 3, 3] - 
        2472*Clq3[2, 2, 2, 2] - 2472*Clq3[3, 3, 2, 2] + 
        12078*Clu[1, 1, 1, 1] + 8682*Clu[1, 1, 2, 2] - 3396*Clu[2, 2, 2, 2] - 
        3396*Clu[3, 3, 2, 2] + 6168*Cqd1[2, 2, 1, 1] + 
        6168*Cqd1[2, 2, 2, 2] + 6168*Cqd1[2, 2, 3, 3] - 
        4263*Cqe[1, 1, 1, 1] + 1905*Cqe[2, 2, 1, 1] + 6168*Cqe[2, 2, 2, 2] + 
        6168*Cqe[2, 2, 3, 3] + 303*Cqe[3, 3, 1, 1] - 12336*Cqq1[1, 1, 2, 2] - 
        4528*Cqq1[1, 2, 2, 1] - 16864*Cqq1[2, 2, 2, 2] + 
        1248*Cqq1[2, 2, 3, 3] - 14832*Cqq3[1, 1, 2, 2] - 
        3696*Cqq3[1, 2, 2, 1] - 18528*Cqq3[2, 2, 2, 2] - 
        1248*Cqq3[2, 2, 3, 3] + 832*Cqq3[2, 3, 3, 2] + 
        3396*Cqu1[1, 1, 2, 2] - 12336*Cqu1[2, 2, 1, 1] - 
        8940*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 2, 2] - 3396*Cud1[2, 2, 1, 1] - 
        3396*Cud1[2, 2, 2, 2] - 3396*Cud1[2, 2, 3, 3] + 
        13584*Cuu[1, 1, 2, 2] + 4528*Cuu[1, 2, 2, 1] + 
        18112*Cuu[2, 2, 2, 2])))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (MZ2^2*SW2*(-16*MW2^3*MZ2^3*(MZ2*(4263*Ced[1, 1, 1, 1] + 
          4263*Ced[1, 1, 2, 2] + 4263*Ced[1, 1, 3, 3] + 
          4263*Cee[1, 1, 1, 1] + 4263*Cee[1, 1, 2, 2] + 
          4263*Cee[1, 1, 3, 3] - 8526*Ceu[1, 1, 1, 1] - 
          11922*Ceu[1, 1, 2, 2] + 4263*Ceu[1, 1, 3, 3] - 
          3396*Ceu[2, 2, 2, 2] - 3396*Ceu[3, 3, 2, 2] - 
          6039*Cld[1, 1, 1, 1] - 6039*Cld[1, 1, 2, 2] - 
          6039*Cld[1, 1, 3, 3] - 1776*Cle[1, 1, 1, 1] - 
          6039*Cle[1, 1, 2, 2] - 6039*Cle[1, 1, 3, 3] + 
          4263*Cle[2, 2, 1, 1] + 4263*Cle[3, 3, 1, 1] - 
          7815*Cll[1, 1, 1, 1] - 12078*Cll[1, 1, 2, 2] - 
          12078*Cll[1, 1, 3, 3] + 4263*Cll[1, 3, 3, 1] + 
          6039*Clq1[1, 1, 1, 1] + 12207*Clq1[1, 1, 2, 2] - 
          4086*Clq1[1, 1, 3, 3] + 6168*Clq1[2, 2, 2, 2] + 
          6168*Clq1[3, 3, 2, 2] - 7461*Clq3[1, 1, 1, 1] - 
          9933*Clq3[1, 1, 2, 2] + 2664*Clq3[1, 1, 3, 3] - 
          2472*Clq3[2, 2, 2, 2] - 2472*Clq3[3, 3, 2, 2] + 
          12078*Clu[1, 1, 1, 1] + 8682*Clu[1, 1, 2, 2] - 
          6039*Clu[1, 1, 3, 3] - 3396*Clu[2, 2, 2, 2] - 
          3396*Clu[3, 3, 2, 2] + 6168*Cqd1[2, 2, 1, 1] + 
          6168*Cqd1[2, 2, 2, 2] + 6168*Cqd1[2, 2, 3, 3] - 
          4263*Cqe[1, 1, 1, 1] + 1905*Cqe[2, 2, 1, 1] + 
          6168*Cqe[2, 2, 2, 2] + 6168*Cqe[2, 2, 3, 3] + 
          2586*Cqe[3, 3, 1, 1] - 12336*Cqq1[1, 1, 2, 2] + 
          2264*Cqq1[1, 2, 2, 1] - 10072*Cqq1[2, 2, 2, 2] + 
          8040*Cqq1[2, 2, 3, 3] + 9056*Cqq1[2, 3, 3, 2] - 
          14832*Cqq3[1, 1, 2, 2] + 1848*Cqq3[1, 2, 2, 1] - 
          12984*Cqq3[2, 2, 2, 2] + 5544*Cqq3[2, 2, 3, 3] + 
          8640*Cqq3[2, 3, 3, 2] + 3396*Cqu1[1, 1, 2, 2] - 
          12336*Cqu1[2, 2, 1, 1] - 8940*Cqu1[2, 2, 2, 2] + 
          6168*Cqu1[2, 2, 3, 3] - 1716*Cqu1[3, 3, 2, 2] - 
          3396*Cud1[2, 2, 1, 1] - 3396*Cud1[2, 2, 2, 2] - 
          3396*Cud1[2, 2, 3, 3] + 13584*Cuu[1, 1, 2, 2] - 
          2264*Cuu[1, 2, 2, 1] + 11320*Cuu[2, 2, 2, 2] - 
          6792*Cuu[2, 2, 3, 3] - 9056*Cuu[2, 3, 3, 2]) - 
        6*MT2*(4263*Ceu[1, 1, 3, 3] - 3375*Clq1[1, 1, 3, 3] + 
          3375*Clq3[1, 1, 3, 3] - 6039*Clu[1, 1, 3, 3] + 
          2283*Cqe[3, 3, 1, 1] + 6792*Cqq1[2, 2, 3, 3] - 
          508*Cqq1[2, 3, 3, 2] + 6792*Cqq3[2, 2, 3, 3] - 
          508*Cqq3[2, 3, 3, 2] + 6168*Cqu1[2, 2, 3, 3] - 
          1704*Cqu1[3, 3, 2, 2] - 6792*Cuu[2, 2, 3, 3] - 
          3956*Cuu[2, 3, 3, 2])) - 2*MW2*MZ2^5*
       (MZ2*(4566*Ced[1, 1, 1, 1] + 4566*Ced[1, 1, 2, 2] + 
          4566*Ced[1, 1, 3, 3] + 4566*Cee[1, 1, 1, 1] + 
          4566*Cee[1, 1, 2, 2] + 4566*Cee[1, 1, 3, 3] - 
          9132*Ceu[1, 1, 1, 1] - 11424*Ceu[1, 1, 2, 2] + 
          4566*Ceu[1, 1, 3, 3] - 2292*Ceu[2, 2, 2, 2] - 
          2292*Ceu[3, 3, 2, 2] - 8112*Cld[1, 1, 1, 1] - 
          8112*Cld[1, 1, 2, 2] - 8112*Cld[1, 1, 3, 3] - 
          3546*Cle[1, 1, 1, 1] - 8112*Cle[1, 1, 2, 2] - 
          8112*Cle[1, 1, 3, 3] + 4566*Cle[2, 2, 1, 1] + 
          4566*Cle[3, 3, 1, 1] - 11658*Cll[1, 1, 1, 1] - 
          16224*Cll[1, 1, 2, 2] - 16224*Cll[1, 1, 3, 3] + 
          4566*Cll[1, 3, 3, 1] + 8112*Clq1[1, 1, 1, 1] + 
          15120*Clq1[1, 1, 2, 2] - 267*Clq1[1, 1, 3, 3] + 
          7008*Clq1[2, 2, 2, 2] + 7008*Clq1[3, 3, 2, 2] - 
          3060*Clq3[1, 1, 1, 1] - 3780*Clq3[1, 1, 2, 2] + 
          5319*Clq3[1, 1, 3, 3] - 720*Clq3[2, 2, 2, 2] - 
          720*Clq3[3, 3, 2, 2] + 16224*Clu[1, 1, 1, 1] + 
          13932*Clu[1, 1, 2, 2] - 8112*Clu[1, 1, 3, 3] - 
          2292*Clu[2, 2, 2, 2] - 2292*Clu[3, 3, 2, 2] + 
          7008*Cqd1[2, 2, 1, 1] + 7008*Cqd1[2, 2, 2, 2] + 
          7008*Cqd1[2, 2, 3, 3] - 4566*Cqe[1, 1, 1, 1] + 
          2442*Cqe[2, 2, 1, 1] + 7008*Cqe[2, 2, 2, 2] + 
          7008*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] - 14016*Cqq1[1, 1, 2, 2] + 
          1528*Cqq1[1, 2, 2, 1] - 12488*Cqq1[2, 2, 2, 2] - 
          264*Cqq1[2, 2, 3, 3] + 6112*Cqq1[2, 3, 3, 2] - 
          4320*Cqq3[1, 1, 2, 2] + 3144*Cqq3[1, 2, 2, 1] - 
          1176*Cqq3[2, 2, 2, 2] + 9432*Cqq3[2, 2, 3, 3] + 
          7728*Cqq3[2, 3, 3, 2] + 2292*Cqu1[1, 1, 2, 2] - 
          14016*Cqu1[2, 2, 1, 1] - 11724*Cqu1[2, 2, 2, 2] + 
          7008*Cqu1[2, 2, 3, 3] + 168*Cqu1[3, 3, 2, 2] - 
          2292*Cud1[2, 2, 1, 1] - 2292*Cud1[2, 2, 2, 2] - 
          2292*Cud1[2, 2, 3, 3] + 9168*Cuu[1, 1, 2, 2] - 
          1528*Cuu[1, 2, 2, 1] + 7640*Cuu[2, 2, 2, 2] - 
          4584*Cuu[2, 2, 3, 3] - 6112*Cuu[2, 3, 3, 2]) - 
        6*MT2*(4566*Ceu[1, 1, 3, 3] - 2793*Clq1[1, 1, 3, 3] + 
          2793*Clq3[1, 1, 3, 3] - 8112*Clu[1, 1, 3, 3] + 
          1524*Cqe[3, 3, 1, 1] + 4584*Cqq1[2, 2, 3, 3] - 
          3188*Cqq1[2, 3, 3, 2] + 4584*Cqq3[2, 2, 3, 3] - 
          3188*Cqq3[2, 3, 3, 2] + 7008*Cqu1[2, 2, 3, 3] - 
          708*Cqu1[3, 3, 2, 2] - 4584*Cuu[2, 2, 3, 3] - 
          3112*Cuu[2, 3, 3, 2])) + 12*MW2^2*MZ2^4*
       (MZ2*(2840*Ced[1, 1, 1, 1] + 2840*Ced[1, 1, 2, 2] + 
          2840*Ced[1, 1, 3, 3] + 2840*Cee[1, 1, 1, 1] + 
          2840*Cee[1, 1, 2, 2] + 2840*Cee[1, 1, 3, 3] - 
          5680*Ceu[1, 1, 1, 1] - 7552*Ceu[1, 1, 2, 2] + 
          2840*Ceu[1, 1, 3, 3] - 1872*Ceu[2, 2, 2, 2] - 
          1872*Ceu[3, 3, 2, 2] - 4498*Cld[1, 1, 1, 1] - 
          4498*Cld[1, 1, 2, 2] - 4498*Cld[1, 1, 3, 3] - 
          1658*Cle[1, 1, 1, 1] - 4498*Cle[1, 1, 2, 2] - 
          4498*Cle[1, 1, 3, 3] + 2840*Cle[2, 2, 1, 1] + 
          2840*Cle[3, 3, 1, 1] - 6156*Cll[1, 1, 1, 1] - 
          8996*Cll[1, 1, 2, 2] - 8996*Cll[1, 1, 3, 3] + 
          2840*Cll[1, 3, 3, 1] + 4498*Clq1[1, 1, 1, 1] + 
          8842*Clq1[1, 1, 2, 2] - 1535*Clq1[1, 1, 3, 3] + 
          4344*Clq1[2, 2, 2, 2] + 4344*Clq1[3, 3, 2, 2] - 
          3546*Clq3[1, 1, 1, 1] - 4594*Clq3[1, 1, 2, 2] + 
          2487*Clq3[1, 1, 3, 3] - 1048*Clq3[2, 2, 2, 2] - 
          1048*Clq3[3, 3, 2, 2] + 8996*Clu[1, 1, 1, 1] + 
          7124*Clu[1, 1, 2, 2] - 4498*Clu[1, 1, 3, 3] - 
          1872*Clu[2, 2, 2, 2] - 1872*Clu[3, 3, 2, 2] + 
          4344*Cqd1[2, 2, 1, 1] + 4344*Cqd1[2, 2, 2, 2] + 
          4344*Cqd1[2, 2, 3, 3] - 2840*Cqe[1, 1, 1, 1] + 
          1504*Cqe[2, 2, 1, 1] + 4344*Cqe[2, 2, 2, 2] + 
          4344*Cqe[2, 2, 3, 3] + 811*Cqe[3, 3, 1, 1] - 
          8688*Cqq1[1, 1, 2, 2] + 1248*Cqq1[1, 2, 2, 1] - 
          7440*Cqq1[2, 2, 2, 2] + 2544*Cqq1[2, 2, 3, 3] + 
          4992*Cqq1[2, 3, 3, 2] - 6288*Cqq3[1, 1, 2, 2] + 
          1648*Cqq3[1, 2, 2, 1] - 4640*Cqq3[2, 2, 2, 2] + 
          4944*Cqq3[2, 2, 3, 3] + 5392*Cqq3[2, 3, 3, 2] + 
          1872*Cqu1[1, 1, 2, 2] - 8688*Cqu1[2, 2, 1, 1] - 
          6816*Cqu1[2, 2, 2, 2] + 4344*Cqu1[2, 2, 3, 3] - 
          324*Cqu1[3, 3, 2, 2] - 1872*Cud1[2, 2, 1, 1] - 
          1872*Cud1[2, 2, 2, 2] - 1872*Cud1[2, 2, 3, 3] + 
          7488*Cuu[1, 1, 2, 2] - 1248*Cuu[1, 2, 2, 1] + 
          6240*Cuu[2, 2, 2, 2] - 3744*Cuu[2, 2, 3, 3] - 
          4992*Cuu[2, 3, 3, 2]) - 6*MT2*(2840*Ceu[1, 1, 3, 3] - 
          2011*Clq1[1, 1, 3, 3] + 2011*Clq3[1, 1, 3, 3] - 
          4498*Clu[1, 1, 3, 3] + 1217*Cqe[3, 3, 1, 1] + 
          3744*Cqq1[2, 2, 3, 3] - 1224*Cqq1[2, 3, 3, 2] + 
          3744*Cqq3[2, 2, 3, 3] - 1224*Cqq3[2, 3, 3, 2] + 
          4344*Cqu1[2, 2, 3, 3] - 732*Cqu1[3, 3, 2, 2] - 
          3744*Cuu[2, 2, 3, 3] - 2388*Cuu[2, 3, 3, 2])) + 
      128*MW2^4*MZ2^2*(MZ2*(606*Ced[1, 1, 1, 1] + 606*Ced[1, 1, 2, 2] + 
          606*Ced[1, 1, 3, 3] + 606*Cee[1, 1, 1, 1] + 606*Cee[1, 1, 2, 2] + 
          606*Cee[1, 1, 3, 3] - 1212*Ceu[1, 1, 1, 1] - 1758*Ceu[1, 1, 2, 2] + 
          606*Ceu[1, 1, 3, 3] - 546*Ceu[2, 2, 2, 2] - 546*Ceu[3, 3, 2, 2] - 
          768*Cld[1, 1, 1, 1] - 768*Cld[1, 1, 2, 2] - 768*Cld[1, 1, 3, 3] - 
          162*Cle[1, 1, 1, 1] - 768*Cle[1, 1, 2, 2] - 768*Cle[1, 1, 3, 3] + 
          606*Cle[2, 2, 1, 1] + 606*Cle[3, 3, 1, 1] - 930*Cll[1, 1, 1, 1] - 
          1536*Cll[1, 1, 2, 2] - 1536*Cll[1, 1, 3, 3] + 606*Cll[1, 3, 3, 1] + 
          768*Clq1[1, 1, 1, 1] + 1566*Clq1[1, 1, 2, 2] - 
          807*Clq1[1, 1, 3, 3] + 798*Clq1[2, 2, 2, 2] + 
          798*Clq1[3, 3, 2, 2] - 1332*Clq3[1, 1, 1, 1] - 
          1794*Clq3[1, 1, 2, 2] + 243*Clq3[1, 1, 3, 3] - 
          462*Clq3[2, 2, 2, 2] - 462*Clq3[3, 3, 2, 2] + 
          1536*Clu[1, 1, 1, 1] + 990*Clu[1, 1, 2, 2] - 768*Clu[1, 1, 3, 3] - 
          546*Clu[2, 2, 2, 2] - 546*Clu[3, 3, 2, 2] + 798*Cqd1[2, 2, 1, 1] + 
          798*Cqd1[2, 2, 2, 2] + 798*Cqd1[2, 2, 3, 3] - 606*Cqe[1, 1, 1, 1] + 
          192*Cqe[2, 2, 1, 1] + 798*Cqe[2, 2, 2, 2] + 798*Cqe[2, 2, 3, 3] + 
          591*Cqe[3, 3, 1, 1] - 1596*Cqq1[1, 1, 2, 2] + 
          364*Cqq1[1, 2, 2, 1] - 1232*Cqq1[2, 2, 2, 2] + 
          1680*Cqq1[2, 2, 3, 3] + 1456*Cqq1[2, 3, 3, 2] - 
          2772*Cqq3[1, 1, 2, 2] + 168*Cqq3[1, 2, 2, 1] - 
          2604*Cqq3[2, 2, 2, 2] + 504*Cqq3[2, 2, 3, 3] + 
          1260*Cqq3[2, 3, 3, 2] + 546*Cqu1[1, 1, 2, 2] - 
          1596*Cqu1[2, 2, 1, 1] - 1050*Cqu1[2, 2, 2, 2] + 
          798*Cqu1[2, 2, 3, 3] - 498*Cqu1[3, 3, 2, 2] - 
          546*Cud1[2, 2, 1, 1] - 546*Cud1[2, 2, 2, 2] - 
          546*Cud1[2, 2, 3, 3] + 2184*Cuu[1, 1, 2, 2] - 364*Cuu[1, 2, 2, 1] + 
          1820*Cuu[2, 2, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 
          1456*Cuu[2, 3, 3, 2]) - 6*MT2*(606*Ceu[1, 1, 3, 3] - 
          525*Clq1[1, 1, 3, 3] + 525*Clq3[1, 1, 3, 3] - 768*Clu[1, 1, 3, 3] + 
          399*Cqe[3, 3, 1, 1] + 1092*Cqq1[2, 2, 3, 3] + 
          112*Cqq1[2, 3, 3, 2] + 1092*Cqq3[2, 2, 3, 3] + 
          112*Cqq3[2, 3, 3, 2] + 798*Cqu1[2, 2, 3, 3] - 
          348*Cqu1[3, 3, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 
          562*Cuu[2, 3, 3, 2])) + 15*MZ2^6*
       (MZ2*(68*Ced[1, 1, 1, 1] + 68*Ced[1, 1, 2, 2] + 68*Ced[1, 1, 3, 3] + 
          68*Cee[1, 1, 1, 1] + 68*Cee[1, 1, 2, 2] + 68*Cee[1, 1, 3, 3] - 
          136*Ceu[1, 1, 1, 1] - 160*Ceu[1, 1, 2, 2] + 68*Ceu[1, 1, 3, 3] - 
          24*Ceu[2, 2, 2, 2] - 24*Ceu[3, 3, 2, 2] - 136*Cld[1, 1, 1, 1] - 
          136*Cld[1, 1, 2, 2] - 136*Cld[1, 1, 3, 3] - 68*Cle[1, 1, 1, 1] - 
          136*Cle[1, 1, 2, 2] - 136*Cle[1, 1, 3, 3] + 68*Cle[2, 2, 1, 1] + 
          68*Cle[3, 3, 1, 1] - 204*Cll[1, 1, 1, 1] - 272*Cll[1, 1, 2, 2] - 
          272*Cll[1, 1, 3, 3] + 68*Cll[1, 3, 3, 1] + 136*Clq1[1, 1, 1, 1] + 
          232*Clq1[1, 1, 2, 2] + 34*Clq1[1, 1, 3, 3] + 96*Clq1[2, 2, 2, 2] + 
          96*Clq1[3, 3, 2, 2] + 102*Clq3[1, 1, 3, 3] + 272*Clu[1, 1, 1, 1] + 
          248*Clu[1, 1, 2, 2] - 136*Clu[1, 1, 3, 3] - 24*Clu[2, 2, 2, 2] - 
          24*Clu[3, 3, 2, 2] + 96*Cqd1[2, 2, 1, 1] + 96*Cqd1[2, 2, 2, 2] + 
          96*Cqd1[2, 2, 3, 3] - 68*Cqe[1, 1, 1, 1] + 28*Cqe[2, 2, 1, 1] + 
          96*Cqe[2, 2, 2, 2] + 96*Cqe[2, 2, 3, 3] - 17*Cqe[3, 3, 1, 1] - 
          192*Cqq1[1, 1, 2, 2] + 16*Cqq1[1, 2, 2, 1] - 176*Cqq1[2, 2, 2, 2] - 
          48*Cqq1[2, 2, 3, 3] + 64*Cqq1[2, 3, 3, 2] + 48*Cqq3[1, 2, 2, 1] + 
          48*Cqq3[2, 2, 2, 2] + 144*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] + 
          24*Cqu1[1, 1, 2, 2] - 192*Cqu1[2, 2, 1, 1] - 168*Cqu1[2, 2, 2, 2] + 
          96*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 2, 2] - 24*Cud1[2, 2, 1, 1] - 
          24*Cud1[2, 2, 2, 2] - 24*Cud1[2, 2, 3, 3] + 96*Cuu[1, 1, 2, 2] - 
          16*Cuu[1, 2, 2, 1] + 80*Cuu[2, 2, 2, 2] - 48*Cuu[2, 2, 3, 3] - 
          64*Cuu[2, 3, 3, 2]) - 6*MT2*(68*Ceu[1, 1, 3, 3] - 
          34*Clq1[1, 1, 3, 3] + 34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 
          17*Cqe[3, 3, 1, 1] + 48*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] + 
          48*Cqq3[2, 2, 3, 3] - 56*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 2, 2] - 48*Cuu[2, 2, 3, 3] - 34*Cuu[2, 3, 3, 2])) - 
      1536*MW2^5*MZ2*(MZ2*(31*Ced[1, 1, 1, 1] + 31*Ced[1, 1, 2, 2] + 
          31*Ced[1, 1, 3, 3] + 31*Cee[1, 1, 1, 1] + 31*Cee[1, 1, 2, 2] + 
          31*Cee[1, 1, 3, 3] - 62*Ceu[1, 1, 1, 1] - 92*Ceu[1, 1, 2, 2] + 
          31*Ceu[1, 1, 3, 3] - 30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 2, 2] - 
          35*Cld[1, 1, 1, 1] - 35*Cld[1, 1, 2, 2] - 35*Cld[1, 1, 3, 3] - 
          4*Cle[1, 1, 1, 1] - 35*Cle[1, 1, 2, 2] - 35*Cle[1, 1, 3, 3] + 
          31*Cle[2, 2, 1, 1] + 31*Cle[3, 3, 1, 1] - 39*Cll[1, 1, 1, 1] - 
          70*Cll[1, 1, 2, 2] - 70*Cll[1, 1, 3, 3] + 31*Cll[1, 3, 3, 1] + 
          35*Clq1[1, 1, 1, 1] + 71*Clq1[1, 1, 2, 2] - 52*Clq1[1, 1, 3, 3] + 
          36*Clq1[2, 2, 2, 2] + 36*Clq1[3, 3, 2, 2] - 81*Clq3[1, 1, 1, 1] - 
          109*Clq3[1, 1, 2, 2] + 6*Clq3[1, 1, 3, 3] - 28*Clq3[2, 2, 2, 2] - 
          28*Clq3[3, 3, 2, 2] + 70*Clu[1, 1, 1, 1] + 40*Clu[1, 1, 2, 2] - 
          35*Clu[1, 1, 3, 3] - 30*Clu[2, 2, 2, 2] - 30*Clu[3, 3, 2, 2] + 
          36*Cqd1[2, 2, 1, 1] + 36*Cqd1[2, 2, 2, 2] + 36*Cqd1[2, 2, 3, 3] - 
          31*Cqe[1, 1, 1, 1] + 5*Cqe[2, 2, 1, 1] + 36*Cqe[2, 2, 2, 2] + 
          36*Cqe[2, 2, 3, 3] + 44*Cqe[3, 3, 1, 1] - 72*Cqq1[1, 1, 2, 2] + 
          20*Cqq1[1, 2, 2, 1] - 52*Cqq1[2, 2, 2, 2] + 108*Cqq1[2, 2, 3, 3] + 
          80*Cqq1[2, 3, 3, 2] - 168*Cqq3[1, 1, 2, 2] + 4*Cqq3[1, 2, 2, 1] - 
          164*Cqq3[2, 2, 2, 2] + 12*Cqq3[2, 2, 3, 3] + 64*Cqq3[2, 3, 3, 2] + 
          30*Cqu1[1, 1, 2, 2] - 72*Cqu1[2, 2, 1, 1] - 42*Cqu1[2, 2, 2, 2] + 
          36*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 2, 2] - 30*Cud1[2, 2, 1, 1] - 
          30*Cud1[2, 2, 2, 2] - 30*Cud1[2, 2, 3, 3] + 120*Cuu[1, 1, 2, 2] - 
          20*Cuu[1, 2, 2, 1] + 100*Cuu[2, 2, 2, 2] - 60*Cuu[2, 2, 3, 3] - 
          80*Cuu[2, 3, 3, 2]) - 6*MT2*(31*Ceu[1, 1, 3, 3] - 
          29*Clq1[1, 1, 3, 3] + 29*Clq3[1, 1, 3, 3] - 35*Clu[1, 1, 3, 3] + 
          25*Cqe[3, 3, 1, 1] + 60*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 
          60*Cqq3[2, 2, 3, 3] + 14*Cqq3[2, 3, 3, 2] + 36*Cqu1[2, 2, 3, 3] - 
          24*Cqu1[3, 3, 2, 2] - 60*Cuu[2, 2, 3, 3] - 26*Cuu[2, 3, 3, 2])) + 
      4096*MW2^6*(MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 
          3*Ced[1, 1, 3, 3] + 3*Cee[1, 1, 1, 1] + 3*Cee[1, 1, 2, 2] + 
          3*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 9*Ceu[1, 1, 2, 2] + 
          3*Ceu[1, 1, 3, 3] - 3*Ceu[2, 2, 2, 2] - 3*Ceu[3, 3, 2, 2] - 
          3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 2, 2] - 3*Cld[1, 1, 3, 3] - 
          3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
          3*Cle[3, 3, 1, 1] - 3*Cll[1, 1, 1, 1] - 6*Cll[1, 1, 2, 2] - 
          6*Cll[1, 1, 3, 3] + 3*Cll[1, 3, 3, 1] + 3*Clq1[1, 1, 1, 1] + 
          6*Clq1[1, 1, 2, 2] - 6*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 2, 2] + 
          3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] - 
          3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] + 6*Clu[1, 1, 1, 1] + 
          3*Clu[1, 1, 2, 2] - 3*Clu[1, 1, 3, 3] - 3*Clu[2, 2, 2, 2] - 
          3*Clu[3, 3, 2, 2] + 3*Cqd1[2, 2, 1, 1] + 3*Cqd1[2, 2, 2, 2] + 
          3*Cqd1[2, 2, 3, 3] - 3*Cqe[1, 1, 1, 1] + 3*Cqe[2, 2, 2, 2] + 
          3*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] - 6*Cqq1[1, 1, 2, 2] + 
          2*Cqq1[1, 2, 2, 1] - 4*Cqq1[2, 2, 2, 2] + 12*Cqq1[2, 2, 3, 3] + 
          8*Cqq1[2, 3, 3, 2] - 18*Cqq3[1, 1, 2, 2] - 18*Cqq3[2, 2, 2, 2] + 
          6*Cqq3[2, 3, 3, 2] + 3*Cqu1[1, 1, 2, 2] - 6*Cqu1[2, 2, 1, 1] - 
          3*Cqu1[2, 2, 2, 2] + 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
          3*Cud1[2, 2, 1, 1] - 3*Cud1[2, 2, 2, 2] - 3*Cud1[2, 2, 3, 3] + 
          12*Cuu[1, 1, 2, 2] - 2*Cuu[1, 2, 2, 1] + 10*Cuu[2, 2, 2, 2] - 
          6*Cuu[2, 2, 3, 3] - 8*Cuu[2, 3, 3, 2]) - 
        6*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 
          3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 6*Cqq1[2, 2, 3, 3] + 
          2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 
          3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 
          2*Cuu[2, 3, 3, 2]))))/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (-16*MW2^3*MZ2^3*(4263*Ceu[1, 1, 3, 3] - 3375*Clq1[1, 1, 3, 3] + 
        3375*Clq3[1, 1, 3, 3] - 6039*Clu[1, 1, 3, 3] + 2283*Cqe[3, 3, 1, 1] + 
        6792*Cqq1[2, 2, 3, 3] + 2264*Cqq1[2, 3, 3, 2] + 
        6792*Cqq3[2, 2, 3, 3] + 2264*Cqq3[2, 3, 3, 2] + 
        6168*Cqu1[2, 2, 3, 3] - 1704*Cqu1[3, 3, 2, 2] - 
        6792*Cuu[2, 2, 3, 3] - 2264*Cuu[2, 3, 3, 2]) - 
      2*MW2*MZ2^5*(4566*Ceu[1, 1, 3, 3] - 2793*Clq1[1, 1, 3, 3] + 
        2793*Clq3[1, 1, 3, 3] - 8112*Clu[1, 1, 3, 3] + 1524*Cqe[3, 3, 1, 1] + 
        4584*Cqq1[2, 2, 3, 3] + 1528*Cqq1[2, 3, 3, 2] + 
        4584*Cqq3[2, 2, 3, 3] + 1528*Cqq3[2, 3, 3, 2] + 
        7008*Cqu1[2, 2, 3, 3] - 708*Cqu1[3, 3, 2, 2] - 4584*Cuu[2, 2, 3, 3] - 
        1528*Cuu[2, 3, 3, 2]) + 12*MW2^2*MZ2^4*(2840*Ceu[1, 1, 3, 3] - 
        2011*Clq1[1, 1, 3, 3] + 2011*Clq3[1, 1, 3, 3] - 
        4498*Clu[1, 1, 3, 3] + 1217*Cqe[3, 3, 1, 1] + 3744*Cqq1[2, 2, 3, 3] + 
        1248*Cqq1[2, 3, 3, 2] + 3744*Cqq3[2, 2, 3, 3] + 
        1248*Cqq3[2, 3, 3, 2] + 4344*Cqu1[2, 2, 3, 3] - 
        732*Cqu1[3, 3, 2, 2] - 3744*Cuu[2, 2, 3, 3] - 1248*Cuu[2, 3, 3, 2]) + 
      128*MW2^4*MZ2^2*(606*Ceu[1, 1, 3, 3] - 525*Clq1[1, 1, 3, 3] + 
        525*Clq3[1, 1, 3, 3] - 768*Clu[1, 1, 3, 3] + 399*Cqe[3, 3, 1, 1] + 
        1092*Cqq1[2, 2, 3, 3] + 364*Cqq1[2, 3, 3, 2] + 
        1092*Cqq3[2, 2, 3, 3] + 364*Cqq3[2, 3, 3, 2] + 798*Cqu1[2, 2, 3, 3] - 
        348*Cqu1[3, 3, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 364*Cuu[2, 3, 3, 2]) - 
      1536*MW2^5*MZ2*(31*Ceu[1, 1, 3, 3] - 29*Clq1[1, 1, 3, 3] + 
        29*Clq3[1, 1, 3, 3] - 35*Clu[1, 1, 3, 3] + 25*Cqe[3, 3, 1, 1] + 
        60*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] + 60*Cqq3[2, 2, 3, 3] + 
        20*Cqq3[2, 3, 3, 2] + 36*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 2, 2] - 
        60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) + 
      15*MZ2^6*(68*Ceu[1, 1, 3, 3] - 34*Clq1[1, 1, 3, 3] + 
        34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 17*Cqe[3, 3, 1, 1] + 
        48*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] + 48*Cqq3[2, 2, 3, 3] + 
        16*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
        48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
      4096*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
        2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
        6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(-16*MW2^3*MZ2^3*(4263*Ceu[1, 1, 3, 3] - 3375*Clq1[1, 1, 3, 3] + 
          3375*Clq3[1, 1, 3, 3] - 6039*Clu[1, 1, 3, 3] + 
          2283*Cqe[3, 3, 1, 1] + 6792*Cqq1[2, 2, 3, 3] + 
          2264*Cqq1[2, 3, 3, 2] + 6792*Cqq3[2, 2, 3, 3] + 
          2264*Cqq3[2, 3, 3, 2] + 6168*Cqu1[2, 2, 3, 3] - 
          1704*Cqu1[3, 3, 2, 2] - 6792*Cuu[2, 2, 3, 3] - 
          2264*Cuu[2, 3, 3, 2]) - 2*MW2*MZ2^5*(4566*Ceu[1, 1, 3, 3] - 
          2793*Clq1[1, 1, 3, 3] + 2793*Clq3[1, 1, 3, 3] - 
          8112*Clu[1, 1, 3, 3] + 1524*Cqe[3, 3, 1, 1] + 
          4584*Cqq1[2, 2, 3, 3] + 1528*Cqq1[2, 3, 3, 2] + 
          4584*Cqq3[2, 2, 3, 3] + 1528*Cqq3[2, 3, 3, 2] + 
          7008*Cqu1[2, 2, 3, 3] - 708*Cqu1[3, 3, 2, 2] - 
          4584*Cuu[2, 2, 3, 3] - 1528*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^4*(2840*Ceu[1, 1, 3, 3] - 2011*Clq1[1, 1, 3, 3] + 
          2011*Clq3[1, 1, 3, 3] - 4498*Clu[1, 1, 3, 3] + 
          1217*Cqe[3, 3, 1, 1] + 3744*Cqq1[2, 2, 3, 3] + 
          1248*Cqq1[2, 3, 3, 2] + 3744*Cqq3[2, 2, 3, 3] + 
          1248*Cqq3[2, 3, 3, 2] + 4344*Cqu1[2, 2, 3, 3] - 
          732*Cqu1[3, 3, 2, 2] - 3744*Cuu[2, 2, 3, 3] - 
          1248*Cuu[2, 3, 3, 2]) + 128*MW2^4*MZ2^2*(606*Ceu[1, 1, 3, 3] - 
          525*Clq1[1, 1, 3, 3] + 525*Clq3[1, 1, 3, 3] - 768*Clu[1, 1, 3, 3] + 
          399*Cqe[3, 3, 1, 1] + 1092*Cqq1[2, 2, 3, 3] + 
          364*Cqq1[2, 3, 3, 2] + 1092*Cqq3[2, 2, 3, 3] + 
          364*Cqq3[2, 3, 3, 2] + 798*Cqu1[2, 2, 3, 3] - 
          348*Cqu1[3, 3, 2, 2] - 1092*Cuu[2, 2, 3, 3] - 
          364*Cuu[2, 3, 3, 2]) - 1536*MW2^5*MZ2*(31*Ceu[1, 1, 3, 3] - 
          29*Clq1[1, 1, 3, 3] + 29*Clq3[1, 1, 3, 3] - 35*Clu[1, 1, 3, 3] + 
          25*Cqe[3, 3, 1, 1] + 60*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] + 
          60*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 36*Cqu1[2, 2, 3, 3] - 
          24*Cqu1[3, 3, 2, 2] - 60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) + 
        15*MZ2^6*(68*Ceu[1, 1, 3, 3] - 34*Clq1[1, 1, 3, 3] + 
          34*Clq3[1, 1, 3, 3] - 136*Clu[1, 1, 3, 3] + 17*Cqe[3, 3, 1, 1] + 
          48*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] + 48*Cqq3[2, 2, 3, 3] + 
          16*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
          48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
        4096*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
          6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])) + 
      MT2*(-32*MW2^3*MZ2^3*(1293*Ceu[1, 1, 3, 3] - 7371*Clq1[1, 1, 3, 3] + 
          7371*Clq3[1, 1, 3, 3] - 2043*Clu[1, 1, 3, 3] + 
          5253*Cqe[3, 3, 1, 1] + 15108*Cqq1[2, 2, 3, 3] + 
          5036*Cqq1[2, 3, 3, 2] + 15108*Cqq3[2, 2, 3, 3] + 
          5036*Cqq3[2, 3, 3, 2] + 2010*Cqu1[2, 2, 3, 3] - 
          4242*Cqu1[3, 3, 2, 2] - 1716*Cuu[2, 2, 3, 3] - 
          572*Cuu[2, 3, 3, 2]) + 128*MW2^4*MZ2^2*(591*Ceu[1, 1, 3, 3] - 
          1779*Clq1[1, 1, 3, 3] + 1779*Clq3[1, 1, 3, 3] - 
          807*Clu[1, 1, 3, 3] + 1419*Cqe[3, 3, 1, 1] + 
          3696*Cqq1[2, 2, 3, 3] + 1232*Cqq1[2, 3, 3, 2] + 
          3696*Cqq3[2, 2, 3, 3] + 1232*Cqq3[2, 3, 3, 2] + 
          840*Cqu1[2, 2, 3, 3] - 1290*Cqu1[3, 3, 2, 2] - 
          996*Cuu[2, 2, 3, 3] - 332*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^4*(811*Ceu[1, 1, 3, 3] - 11483*Clq1[1, 1, 3, 3] + 
          11483*Clq3[1, 1, 3, 3] - 1535*Clu[1, 1, 3, 3] + 
          7303*Cqe[3, 3, 1, 1] + 22320*Cqq1[2, 2, 3, 3] + 
          7440*Cqq1[2, 3, 3, 2] + 22320*Cqq3[2, 2, 3, 3] + 
          7440*Cqq3[2, 3, 3, 2] + 1272*Cqu1[2, 2, 3, 3] - 
          4884*Cqu1[3, 3, 2, 2] - 648*Cuu[2, 2, 3, 3] - 
          216*Cuu[2, 3, 3, 2]) - 3072*MW2^5*MZ2*(22*Ceu[1, 1, 3, 3] - 
          38*Clq1[1, 1, 3, 3] + 38*Clq3[1, 1, 3, 3] - 26*Clu[1, 1, 3, 3] + 
          34*Cqe[3, 3, 1, 1] + 78*Cqq1[2, 2, 3, 3] + 26*Cqq1[2, 3, 3, 2] + 
          78*Cqq3[2, 2, 3, 3] + 26*Cqq3[2, 3, 3, 2] + 27*Cqu1[2, 2, 3, 3] - 
          33*Cqu1[3, 3, 2, 2] - 42*Cuu[2, 2, 3, 3] - 14*Cuu[2, 3, 3, 2]) - 
        15*MZ2^6*(17*Ceu[1, 1, 3, 3] + 374*Clq1[1, 1, 3, 3] - 
          374*Clq3[1, 1, 3, 3] - 34*Clu[1, 1, 3, 3] - 187*Cqe[3, 3, 1, 1] - 
          528*Cqq1[2, 2, 3, 3] - 176*Cqq1[2, 3, 3, 2] - 
          528*Cqq3[2, 2, 3, 3] - 176*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 2, 2] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
        8192*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
          6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] - 21543*Clq1[1, 1, 3, 3] + 
          21543*Clq3[1, 1, 3, 3] - 267*Clu[1, 1, 3, 3] + 
          12174*Cqe[3, 3, 1, 1] + 37464*Cqq1[2, 2, 3, 3] + 
          12488*Cqq1[2, 3, 3, 2] + 37464*Cqq3[2, 2, 3, 3] + 
          12488*Cqq3[2, 3, 3, 2] - 132*Cqu1[2, 2, 3, 3] - 
          6168*Cqu1[3, 3, 2, 2] + 336*Cuu[2, 2, 3, 3] + 
          112*Cuu[2, 3, 3, 2]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-27*Sqrt[2]*MT*MT2*MW*MZ2^2*(-1024*MW2^5 + 3520*MW2^4*MZ2 - 
      4832*MW2^3*MZ2^2 + 3306*MW2^2*MZ2^3 - 1115*MW2*MZ2^4 + 145*MZ2^5)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (27*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
      4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9*MT*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*(1536*MW2^6*MZ*CuB[3, 3] - 
      725*MW*MZ2^6*SW*CuW[3, 3] + 6*MW2^2*MZ2^4*
       (MZ*(262 + 253*SW2)*CuB[3, 3] - 3725*MW*SW*CuW[3, 3]) - 
      16*MW2^3*MZ2^3*(3*MZ*(103 + 72*SW2)*CuB[3, 3] - 2386*MW*SW*CuW[3, 3]) - 
      5*MW2*MZ2^5*(3*MZ*(12 + 17*SW2)*CuB[3, 3] - 1289*MW*SW*CuW[3, 3]) + 
      32*MW2^4*MZ2^2*(3*MZ*(77 + 38*SW2)*CuB[3, 3] - 1018*MW*SW*CuW[3, 3]) - 
      256*MW2^5*MZ2*(3*MZ*(7 + 2*SW2)*CuB[3, 3] - 44*MW*SW*CuW[3, 3])))/
    (Sqrt[2]*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW))


==> anc/AcFB_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*(8*MW2 - 5*MZ2)*(4*MW2 - 3*MZ2)*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)) - 
 (MZ2^3*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2)*
   (72*MW2^2 + MW2*MZ2*(786 - 80*Pi^2) + 11*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHAEFF^2) + (12*MW2*MZ2^3*(32*MW2^3 + 16*MW2^2*MZ2 - 
    42*MW2*MZ2^2 + 9*MZ2^3)*SW2^3*B0i[bb0, 0, 0, MW2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) - (12*MW2*MZ2^3*(32*MW2^3 + 16*MW2^2*MZ2 - 42*MW2*MZ2^2 + 
    9*MZ2^3)*SW2^3*B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHAEFF^2) - 
 (24*MW2*MZ2^3*(MW2 + MZ2)^2*(16*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2)*SW2^3*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHAEFF^2) + 
 CHD*((6*MW2*(4*MW2 - MZ2)*MZ2^3*(16*MW2^2 - 9*MZ2^2)*SW2^3*Class[3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12*MW2*(4*MW2 - MZ2)*MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*
     SW2^3*B0i[bb0, 0, 0, MW2]*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12*MW2*MZ2^3*(32*MW2^3 - 16*MW2^2*MZ2 - 10*MW2*MZ2^2 + 3*MZ2^3)*SW2^3*
     B0i[bb0, 0, 0, MZ2]*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2^2*MZ2^3*(16*MW2^3 - 13*MW2*MZ2^2 + 3*MZ2^3)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + 
 CHWB*(((18*MH2^2*MW2*MZ2^2*(MW2 - CW2*MZ2)*(1024*MW2^5 - 3520*MW2^4*MZ2 + 
        4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 1115*MW2*MZ2^4 - 145*MZ2^5) + 
      4*MW2*(2064384*MW2^10 - 12*MT2*MW2*(MW2 - CW2*MZ2)*
         (131072*MW2^7 - 835584*MW2^6*MZ2 + 2045440*MW2^5*MZ2^2 - 
          2585152*MW2^4*MZ2^3 + 1841744*MW2^3*MZ2^4 - 733630*MW2^2*MZ2^5 + 
          146405*MW2*MZ2^6 - 10295*MZ2^7) + 2640*MZ2^10*(-33 + 4*Pi^2) + 
        12288*MW2^9*MZ2*(-2125 + 24*Pi^2 + 204*SW2) + 
        256*MW2^8*MZ2^2*(437691 - 100992*SW2 + 8*Pi^2*(-739 + 144*SW2)) - 
        256*MW2^7*MZ2^3*(970905 - 359295*SW2 + 2*Pi^2*(-6173 + 2700*SW2)) - 
        MW2*MZ2^9*(26937 - 1094505*SW2 + 4*Pi^2*(29221 + 3915*SW2)) + 
        6*MW2^4*MZ2^6*(24235829 - 20255702*SW2 + 
          24*Pi^2*(4516 + 14119*SW2)) + MW2^2*MZ2^8*(6954468 - 11262027*SW2 + 
          4*Pi^2*(125714 + 43155*SW2)) + 8*MW2^6*MZ2^4*
         (41178093 - 21050208*SW2 + 8*Pi^2*(-50725 + 43272*SW2)) - 
        12*MW2^5*MZ2^5*(22952241 - 15167774*SW2 + 
          4*Pi^2*(-26513 + 63996*SW2)) - MW2^3*MZ2^7*
         (45702837 - 49470426*SW2 + 4*Pi^2*(253769 + 200052*SW2))) + 
      MH2*(-2064384*MW2^10 + 12*MT2*MW2*(MW2 - CW2*MZ2)*
         (131072*MW2^7 - 835584*MW2^6*MZ2 + 2045440*MW2^5*MZ2^2 - 
          2585152*MW2^4*MZ2^3 + 1841744*MW2^3*MZ2^4 - 733630*MW2^2*MZ2^5 + 
          146405*MW2*MZ2^6 - 10295*MZ2^7) - 2640*MZ2^10*(-33 + 4*Pi^2) - 
        12288*MW2^9*MZ2*(-2125 + 24*Pi^2 + 204*SW2) - 
        256*MW2^8*MZ2^2*(437115 - 100992*SW2 + 8*Pi^2*(-739 + 144*SW2)) + 
        256*MW2^7*MZ2^3*(968349 - 358719*SW2 + 2*Pi^2*(-6173 + 2700*SW2)) + 
        MW2*MZ2^9*(26937 - 1094505*SW2 + 4*Pi^2*(29221 + 3915*SW2)) - 
        6*MW2^4*MZ2^6*(24129725 - 20176358*SW2 + 
          24*Pi^2*(4516 + 14119*SW2)) - MW2^2*MZ2^8*(6933588 - 11241147*SW2 + 
          4*Pi^2*(125714 + 43155*SW2)) - 8*MW2^6*MZ2^4*
         (41027757 - 20986848*SW2 + 8*Pi^2*(-50725 + 43272*SW2)) + 
        12*MW2^5*MZ2^5*(22854585 - 15109790*SW2 + 
          4*Pi^2*(-26513 + 63996*SW2)) + MW2^3*MZ2^7*
         (45521397 - 49309866*SW2 + 4*Pi^2*(253769 + 200052*SW2))))*Class[4])/
    (48*MW*(MH2 - 4*MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (3*MH2*MZ2^2*(MW2 - CW2*MZ2)*(MH2^2*MW2*(2048*MW2^5 + 448*MW2^4*MZ2 - 
        5600*MW2^3*MZ2^2 + 5154*MW2^2*MZ2^3 - 1675*MW2*MZ2^4 + 135*MZ2^5) + 
      MH2^3*(2048*MW2^5 - 3264*MW2^4*MZ2 + 224*MW2^3*MZ2^2 + 
        2582*MW2^2*MZ2^3 - 1821*MW2*MZ2^4 + 375*MZ2^5) + 
      8*MW2^3*(6144*MW2^5 - 1792*MW2^4*MZ2 - 17216*MW2^3*MZ2^2 + 
        23048*MW2^2*MZ2^3 - 11210*MW2*MZ2^4 + 1875*MZ2^5) + 
      MH2*(-53248*MW2^7 + 72448*MW2^6*MZ2 + 8320*MW2^5*MZ2^2 - 
        65976*MW2^4*MZ2^3 + 40796*MW2^3*MZ2^4 - 7680*MW2^2*MZ2^5))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[4])/(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*SW) + (MT2*(MW2 - CW2*MZ2)*(-131072*MW2^8 + 835584*MW2^7*MZ2 - 
      2073088*MW2^6*MZ2^2 + 2610*MT2*MZ2^7 + 5*MW2*MZ2^6*
       (-1755*MT2 + 2842*MZ2) - 112*MW2^4*MZ2^3*(540*MT2 + 17609*MZ2) + 
      128*MW2^5*MZ2^2*(216*MT2 + 20939*MZ2) + 28*MW2^3*MZ2^4*
       (1512*MT2 + 29389*MZ2) - 2*MW2^2*MZ2^5*(1143*MT2 + 88255*MZ2))*
     B0i[bb0, 0, 0, MT2]*Class[4])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (3*MW2*(MH2^3*MZ2^2*(-MW2 + CW2*MZ2)*(3072*MW2^5 - 6720*MW2^4*MZ2 + 
        4704*MW2^3*MZ2^2 - 254*MW2^2*MZ2^3 - 975*MW2*MZ2^4 + 290*MZ2^5) + 
      4*MW2^2*(155648*MW2^9 + MW2^2*MZ2^7*(730549 - 593926*SW2) + 
        16*MW2^6*MZ2^3*(355047 - 123344*SW2) + 10*MZ2^9*(755 - 659*SW2) + 
        512*MW2^8*MZ2*(-179 + 256*SW2) + 256*MW2^7*MZ2^2*(-7265 + 666*SW2) + 
        MW2*MZ2^8*(-107629 + 90255*SW2) - 8*MW2^4*MZ2^5*
         (-747461 + 484995*SW2) + 8*MW2^5*MZ2^4*(-970201 + 501422*SW2) + 
        2*MW2^3*MZ2^6*(-1366731 + 1023928*SW2)) + 
      MH2^2*(155648*MW2^9 + 6*MW2^4*MZ2^5*(1000621 - 647572*SW2) + 
        MW2^2*MZ2^7*(744434 - 605491*SW2) + 16*MW2^6*MZ2^3*
         (353691 - 122768*SW2) + 10*MZ2^9*(755 - 659*SW2) + 
        512*MW2^8*MZ2*(-179 + 256*SW2) + 256*MW2^7*MZ2^2*(-7229 + 666*SW2) + 
        7*MW2*MZ2^8*(-15707 + 13225*SW2) + 8*MW2^5*MZ2^4*
         (-969325 + 499862*SW2) + MW2^3*MZ2^6*(-2763593 + 2066422*SW2)) + 
      MH2*MW2*(-778240*MW2^9 + 5*MW2*MZ2^8*(109601 - 92227*SW2) - 
        2560*MW2^8*MZ2*(-179 + 256*SW2) + 50*MZ2^9*(-755 + 659*SW2) - 
        256*MW2^7*MZ2^2*(-36517 + 3330*SW2) + 5*MW2^2*MZ2^7*
         (-746681 + 608086*SW2) + 16*MW2^6*MZ2^3*(-1789827 + 619792*SW2) + 
        24*MW2^4*MZ2^5*(-1265287 + 819621*SW2) - 8*MW2^5*MZ2^4*
         (-4907933 + 2530150*SW2) - 2*MW2^3*MZ2^6*(-6967727 + 5218312*SW2)))*
     B0i[bb0, 0, 0, MW2]*Class[4])/(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*SW) - (3*(16384*MW2^10 - 290*CW2*MZ2^10 + 
      MW2^2*MZ2^7*(MZ2*(61963 - 45854*SW2) + MH2*(1265 - 975*SW2)) + 
      10240*MW2^9*MZ2*(3 + 4*SW2) - 256*MW2^8*MZ2^2*(819 + 232*SW2) + 
      8*MW2^6*MZ2^3*(MZ2*(7545 - 4544*SW2) + 24*MH2*(-51 + 16*SW2)) + 
      256*MW2^7*MZ2^2*(12*MH2 + MZ2*(987 + 59*SW2)) + 
      5*MW2*MZ2^8*(-58*CW2*MH2 + MZ2*(-1199 + 1065*SW2)) + 
      2*MW2^4*MZ2^5*(MZ2*(219601 - 104428*SW2) + MH2*(-2479 + 2352*SW2)) + 
      8*MW2^5*MZ2^4*(-84*MH2*(-17 + 10*SW2) + MZ2*(-51808 + 19217*SW2)) + 
      MW2^3*MZ2^6*(-(MH2*(721 + 254*SW2)) + 2*MZ2*(-115444 + 69333*SW2)))*
     B0i[bb0, 0, 0, MZ2]*Class[4])/(8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (3*MW2*MZ2*(MW2 - CW2*MZ2)*(MH2^2*(2048*MW2^5 - 5312*MW2^4*MZ2 + 
        5088*MW2^3*MZ2^2 - 2026*MW2^2*MZ2^3 + 203*MW2*MZ2^4 + 35*MZ2^5) + 
      8*MH2*(1536*MW2^6 - 5696*MW2^5*MZ2 + 8064*MW2^4*MZ2^2 - 
        5198*MW2^3*MZ2^3 + 1123*MW2^2*MZ2^4 + 268*MW2*MZ2^5 - 115*MZ2^6) + 
      12*MZ2*(-2048*MW2^6 + 8960*MW2^5*MZ2 - 14912*MW2^4*MZ2^2 + 
        11912*MW2^3*MZ2^3 - 4370*MW2^2*MZ2^4 + 409*MW2*MZ2^5 + 85*MZ2^6))*
     B0i[bb0, MZ2, MH2, MZ2]*Class[4])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (MW2*(MW2 - CW2*MZ2)*(-3*MZ2^2*(36864*MW2^6 - 118528*MW2^5*MZ2 + 
        155584*MW2^4*MZ2^2 - 104392*MW2^3*MZ2^3 + 36338*MW2^2*MZ2^4 - 
        5805*MW2*MZ2^5 + 290*MZ2^6) + MT2*(131072*MW2^7 - 835584*MW2^6*MZ2 + 
        2100736*MW2^5*MZ2^2 - 2740672*MW2^4*MZ2^3 + 2014544*MW2^3*MZ2^4 - 
        825178*MW2^2*MZ2^5 + 167735*MW2*MZ2^6 - 11600*MZ2^7))*
     B0i[bb0, MZ2, MT2, MT2]*Class[4])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (3*MW2*(MW2 - CW2*MZ2)*(172032*MW2^8 + 61952*MW2^7*MZ2 - 
      912896*MW2^6*MZ2^2 + 1083248*MW2^5*MZ2^3 - 331056*MW2^4*MZ2^4 - 
      157544*MW2^3*MZ2^5 + 110632*MW2^2*MZ2^6 - 14495*MW2*MZ2^7 - 290*MZ2^8)*
     B0i[bb0, MZ2, MW2, MW2]*Class[4])/
    (8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (9*MW2^3*(MW2 - CW2*MZ2)*(7168*MW2^7 - 18496*MW2^6*MZ2 + 
      2464*MW2^5*MZ2^2 + 41050*MW2^4*MZ2^3 - 60351*MW2^3*MZ2^4 + 
      38735*MW2^2*MZ2^5 - 12020*MW2*MZ2^6 + 1450*MZ2^7)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[4])/
    (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (3*MW2*MZ2^2*(MW2 + MZ2)*SW2*(630*CW2*MZ2^7 + 
      MW2^3*MZ2^4*(31937 - 16802*SW2) + MW2^2*MZ2^5*(404 - 561*SW2) + 
      1024*MW2^7*(19 + 6*SW2) - 64*MW2^6*MZ2*(1187 + 64*SW2) + 
      13*MW2*MZ2^6*(-253 + 223*SW2) - 32*MW2^5*MZ2^2*(-3725 + 618*SW2) + 
      2*MW2^4*MZ2^3*(-46185 + 16528*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[4])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW)) + 
 CHl1[1, 1]*((-851968*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (4931584*MW2^9*MZ2^2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (13254656*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (21950464*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (24926720*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (20311264*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (11999246*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (5047153*MW2^3*MZ2^8*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (1435964*MW2^2*MZ2^9*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (495193*MW2*MZ2^10*SW2*Class[7])/(6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (13005*MZ2^11*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (524288*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (688128*MW2^11*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2949120*MT2*MW2^9*MZ2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (15589376*MW2^10*MZ2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7389184*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (17227776*MW2^9*MZ2^2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10811392*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (105673216*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (10145280*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (154454656*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6292544*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (57252880*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2552240*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (145993505*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (640182*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (92121890*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (86581*MT2*MW2^2*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (54878653*MW2^3*MZ2^8*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4335*MT2*MW2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (48638335*MW2^2*MZ2^9*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5623413*MW2*MZ2^10*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (429165*MZ2^11*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18432*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (62208*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (85248*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (59688*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (21276*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (3060*MZ2^8*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (512*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1728*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2368*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1658*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (591*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (85*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (393216*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1216512*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (648192*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2082048*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (4084128*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (3172764*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1093134*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (15714*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (95880*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (39015*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (98304*MW2^10*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (442368*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (500736*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (530688*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1804800*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1648704*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (354480*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (474654*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (419097*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (138567*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (17340*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (256*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (864*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1184*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (829*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (591*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (768*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2592*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3552*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2487*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1773*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MZ2^7*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9216*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (31104*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (42624*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (29844*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (10638*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1530*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (98304*MW2^9*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (393216*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (402432*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (215808*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (689280*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (395520*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (97872*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (207294*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (88485*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (13005*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHl3[1, 1]*((-851968*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (4931584*MW2^9*MZ2^2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (13254656*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (21950464*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (24926720*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (20311264*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (11999246*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (5047153*MW2^3*MZ2^8*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (1435964*MW2^2*MZ2^9*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (495193*MW2*MZ2^10*SW2*Class[7])/(6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (13005*MZ2^11*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (524288*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (688128*MW2^11*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2949120*MT2*MW2^9*MZ2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (11902976*MW2^10*MZ2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7389184*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12666880*MW2^9*MZ2^2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10811392*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (86636032*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (10145280*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (145932928*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6292544*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (59822592*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2552240*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (158976983*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (640182*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (99929054*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (86581*MT2*MW2^2*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (57911447*MW2^3*MZ2^8*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4335*MT2*MW2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (49664761*MW2^2*MZ2^9*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5611853*MW2*MZ2^10*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (429165*MZ2^11*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18432*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (62208*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (85248*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (59688*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (21276*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (3060*MZ2^8*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (512*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1728*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2368*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1658*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (591*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (85*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (196608*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (823296*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1453056*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1117440*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (251808*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1378236*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1351866*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (677070*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (178245*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (39015*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (98304*MW2^10*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (147456*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1342464*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1968384*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (112128*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3399936*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4458216*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2936046*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1093215*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (216597*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (17340*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (256*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (864*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1184*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (829*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (591*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (768*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1824*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1728*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (759*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (27648*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (74880*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (84096*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (48060*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13698*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1530*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (98304*MW2^9*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (196608*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1145856*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1469184*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (283776*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1058880*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1197384*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (587346*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (140505*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (13005*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHq3[2, 2]*((-851968*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (1687552*MW2^9*MZ2^2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (14006272*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (24018944*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (9454720*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (23923328*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (14354512*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (1972728*MW2^3*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (1563868*MW2^2*MZ2^9*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (77146*MW2*MZ2^10*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (4590*MZ2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (524288*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (786432*MW2^11*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3014656*MT2*MW2^9*MZ2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (13451264*MW2^10*MZ2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7634944*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (40714240*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (11145216*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (90164224*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (10280448*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (51800832*MW2^7*MZ2^4*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6160384*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (66942912*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2364256*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (185958400*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (547184*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (119043208*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (66564*MT2*MW2^2*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (50628812*MW2^3*MZ2^8*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3060*MT2*MW2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4471726*MW2^2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1301979*MW2*MZ2^10*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (75735*MZ2^11*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18432*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (64512*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (88704*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (59328*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (18864*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (2160*MZ2^8*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (512*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1792*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2464*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1648*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (524*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (60*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (98304*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (491520*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1213440*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1582848*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (736896*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (656256*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1118112*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (634572*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (159948*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (13770*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (196608*MW2^10*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (319488*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (731136*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2224896*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1347648*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1766880*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (3541944*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2619132*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (992892*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (184296*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (12240*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (256*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (896*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1232*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (824*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (262*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (30*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (768*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1920*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1776*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (696*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (90*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (27648*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (78336*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (86976*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (46368*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11592*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1080*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (196608*MW2^9*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (221184*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (645120*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1459968*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (728256*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (682560*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1057752*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (544128*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (121932*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9180*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHu[2, 2]*((-851968*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (1753088*MW2^9*MZ2^2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (14878720*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (25250816*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (9395200*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (21342848*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (10930648*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (1222640*MW2^3*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (752809*MW2^2*MZ2^9*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (54893*MW2*MZ2^10*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (2295*MZ2^11*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (524288*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (589824*MW2^11*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2621440*MT2*MW2^9*MZ2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12787712*MW2^10*MZ2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5767168*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (47736832*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7286784*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (116250880*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5779968*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (64557376*MW2^7*MZ2^4*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2950528*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (73988848*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (953824*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (173873044*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (184424*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (91419736*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18936*MT2*MW2^2*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (62186947*MW2^3*MZ2^8*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (765*MT2*MW2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4254853*MW2^2*MZ2^9*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1842579*MW2*MZ2^10*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (75735*MZ2^11*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (18432*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (50688*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (54144*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (27360*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (6336*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (540*MZ2^8*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (512*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1408*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1504*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (760*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (176*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (294912*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (540672*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (408576*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1756416*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1502016*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (188112*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (413592*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (245742*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (50697*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (6885*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (147456*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (626688*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (817152*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (230016*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1763904*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2091480*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1218648*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (376599*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (112803*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3060*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (256*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (704*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (752*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (380*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (15*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (768*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2112*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2256*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1140*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (264*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (45*MZ2^7*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9216*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (25344*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (27072*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (13680*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3168*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (270*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (147456*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (552960*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (663552*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (40320*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (589824*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (554904*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (219132*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (38133*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2295*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHe[1, 1]*((851968*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (5390336*MW2^9*MZ2^2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (15527936*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (8930304*MW2^7*MZ2^4*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (30579712*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (24039424*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (4372902*MW2^4*MZ2^7*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (4877195*MW2^3*MZ2^8*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (2345209*MW2^2*MZ2^9*SW2*Class[7])/(6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (651253*MW2*MZ2^10*SW2*Class[7])/(12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (13005*MZ2^11*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (524288*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (688128*MW2^11*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2686976*MT2*MW2^9*MZ2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (14114816*MW2^10*MZ2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6176768*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (51169280*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8329216*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (122024960*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7221760*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (200821120*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4143424*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (231500896*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1555088*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (187536847*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (361214*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (105801137*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (45458*MT2*MW2^2*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (80905099*MW2^3*MZ2^8*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4335*MT2*MW2*MZ2^9*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9897620*MW2^2*MZ2^9*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7340073*MW2*MZ2^10*SW2*Class[7])/(16*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (429165*MZ2^11*SW2*Class[7])/(16*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18432*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (52992*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (63360*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (38952*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (12168*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (1530*MZ2^8*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (512*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1472*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1760*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1082*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (338*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (85*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (393216*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (872448*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (3072*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1957632*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2665248*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1550076*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (294690*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (114594*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (134895*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (39015*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (98304*MW2^10*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (245760*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (58368*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (811776*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (958848*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (90480*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (745902*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (768447*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (728361*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (350829*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (8670*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (256*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (736*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (880*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (541*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (169*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (85*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (768*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2208*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2640*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1623*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (507*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (255*MZ2^7*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9216*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (26496*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (31680*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (19476*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6084*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (765*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (98304*MW2^9*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (196608*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (58368*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (463104*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (389376*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (63504*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (293286*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (195396*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (114495*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (13005*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2)) + CHq1[2, 2]*((851968*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (1687552*MW2^9*MZ2^2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (14006272*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (24018944*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (9454720*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (23923328*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (14354512*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (1972728*MW2^3*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (1563868*MW2^2*MZ2^9*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (77146*MW2*MZ2^10*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (4590*MZ2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (524288*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (589824*MW2^11*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3014656*MT2*MW2^9*MZ2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (14778368*MW2^10*MZ2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7634944*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (52258816*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (11145216*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (112706560*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10280448*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (58088064*MW2^7*MZ2^4*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6160384*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (68322176*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2364256*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (181170304*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (547184*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (114977152*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (66564*MT2*MW2^2*MZ2^8*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (49427150*MW2^3*MZ2^8*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3060*MT2*MW2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4434584*MW2^2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1304019*MW2*MZ2^10*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (75735*MZ2^11*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18432*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (64512*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (88704*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (59328*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (18864*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (2160*MZ2^8*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (512*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1792*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2464*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1648*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (524*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (60*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (294912*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (983040*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (494592*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1963776*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (3576192*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2371584*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (441120*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (233340*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (120168*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (13770*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (73728*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (36864*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (519936*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (940992*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (155040*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1059144*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1249572*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (628644*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (147576*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (12240*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (256*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (896*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1232*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (824*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (262*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (768*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2688*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3696*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2472*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (786*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (90*MZ2^7*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9216*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32256*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (44352*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (29664*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9432*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1080*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (73728*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (421632*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (539712*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5760*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (441288*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (333936*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (97452*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9180*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHl3[Leff, Leff]*((1703936*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (9666560*MW2^9*MZ2^2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (8398848*MW2^8*MZ2^3*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (40192000*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (43863424*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (11452320*MW2^5*MZ2^6*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (19474622*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (7791065*MW2^3*MZ2^8*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (689676*MW2^2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (215351*MW2*MZ2^10*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (14705*MZ2^11*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (1048576*MT2*MW2^10*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1179648*MW2^11*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5963776*MT2*MW2^9*MZ2*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (20635648*MW2^10*MZ2*SW2*Class[7])/(3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (15024128*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (65772544*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (21956608*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (149232896*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (20425728*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (251202496*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12452928*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (103047952*MW2^6*MZ2^5*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4916496*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (90768365*MW2^5*MZ2^6*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1187366*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (55897004*MW2^4*MZ2^7*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (153145*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (279105845*MW2^3*MZ2^8*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7395*MT2*MW2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (74032165*MW2^2*MZ2^9*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7461033*MW2*MZ2^10*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (485265*MZ2^11*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (36864*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (126720*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (173952*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (119016*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (40140*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) - (5220*MZ2^8*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2) + (1024*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3520*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4832*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3306*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1115*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (145*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (589824*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2666496*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (5200896*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (5027328*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1226784*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2582652*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3166578*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1632582*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (409101*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (78795*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (1474560*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (5959680*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (9054720*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4304256*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4973280*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (9244920*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (6572718*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2477955*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (477921*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (35700*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (512*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1760*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2416*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1653*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1115*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3744*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3504*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1455*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (435*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (55296*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (153216*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (171072*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (94428*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (25290*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2610*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1474560*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5124096*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7156224*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4344960*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (77856*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1746216*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1045266*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (256317*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (22185*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + CHe[Leff, Leff]*
  (-1/48*((2*MW2 - MZ2)*(28311552*MW2^10 - 24*MT2*MW2*(1048576*MW2^8 - 
         4915200*MW2^7*MZ2 + 10108928*MW2^6*MZ2^2 - 11847680*MW2^5*MZ2^3 + 
         8578048*MW2^4*MZ2^4 - 3874880*MW2^3*MZ2^5 + 1041616*MW2^2*MZ2^6 - 
         145750*MW2*MZ2^7 + 7395*MZ2^8) + 2*MW2^2*MZ2^8*
        (96458863 - 11215656*Pi^2) - 44115*MZ2^10*(-33 + 4*Pi^2) - 
       811008*MW2^8*MZ2^2*(-809 + 96*Pi^2) + 65536*MW2^9*MZ2*
        (-2879 + 208*Pi^2) + 2048*MW2^7*MZ2^3*(-720035 + 97992*Pi^2) - 
       512*MW2^6*MZ2^4*(-4368461 + 597184*Pi^2) + 
       3*MW2*MZ2^9*(-9191803 + 1068804*Pi^2) + 128*MW2^5*MZ2^5*
        (-17977249 + 2355912*Pi^2) + 4*MW2^3*MZ2^7*(-177615647 + 
         21188644*Pi^2) - 8*MW2^4*MZ2^6*(-198375719 + 24701760*Pi^2))*SW2*
      Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
      (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18*MZ2^3*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 
      4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*SW2*VALPHAEFF^2*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
   (MZ2*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 4276*MW2^2*MZ2^3 - 
      1260*MW2*MZ2^4 + 145*MZ2^5)*SW2*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3*MZ2^2*(-786432*MW2^9 + 1196032*MW2^8*MZ2 + 2437120*MW2^7*MZ2^2 - 
      8120320*MW2^6*MZ2^3 + 8768128*MW2^5*MZ2^4 - 4121680*MW2^4*MZ2^5 + 
      221752*MW2^3*MZ2^6 + 592312*MW2^2*MZ2^7 - 227514*MW2*MZ2^8 + 
      26265*MZ2^9)*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (3*MZ2^2*(786432*MW2^9 - 3792896*MW2^8*MZ2 + 
      7405568*MW2^7*MZ2^2 - 6858240*MW2^6*MZ2^3 + 1745216*MW2^5*MZ2^4 + 
      2490280*MW2^4*MZ2^5 - 2780164*MW2^3*MZ2^6 + 1256214*MW2^2*MZ2^7 - 
      275859*MW2*MZ2^8 + 23800*MZ2^9)*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (MZ2*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 7168*MW2^3*MZ2^2 + 
      4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 
      7168*MW2^3*MZ2^2 + 4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9*MW2^2*MZ2^2*(MW2 + 2*MZ2)*(-2048*MW2^5 + 6016*MW2^4*MZ2 - 
      7168*MW2^3*MZ2^2 + 4276*MW2^2*MZ2^3 - 1260*MW2*MZ2^4 + 145*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3*MZ2^3*(MW2 + MZ2)*(-393216*MW2^8 + 1634304*MW2^7*MZ2 - 
      2770944*MW2^6*MZ2^2 + 2322176*MW2^5*MZ2^3 - 807712*MW2^4*MZ2^4 - 
      148452*MW2^3*MZ2^5 + 225856*MW2^2*MZ2^6 - 70649*MW2*MZ2^7 + 7395*MZ2^8)*
     SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2)) + CHl1[Leff, Leff]*
  ((MZ2*(-28311552*MW2^10 + 24*MT2*MW2*(1048576*MW2^8 - 4915200*MW2^7*MZ2 + 
        10108928*MW2^6*MZ2^2 - 11847680*MW2^5*MZ2^3 + 8578048*MW2^4*MZ2^4 - 
        3874880*MW2^3*MZ2^5 + 1041616*MW2^2*MZ2^6 - 145750*MW2*MZ2^7 + 
        7395*MZ2^8) + 44115*MZ2^10*(-33 + 4*Pi^2) - 
      65536*MW2^9*MZ2*(-2987 + 208*Pi^2) + 73728*MW2^8*MZ2^2*
       (-7501 + 864*Pi^2) - 1704*MW2*MZ2^9*(-12316 + 1413*Pi^2) - 
      11776*MW2^5*MZ2^5*(-97475 + 14202*Pi^2) + 9728*MW2^6*MZ2^4*
       (-122621 + 18880*Pi^2) - 2048*MW2^7*MZ2^3*(-464939 + 67320*Pi^2) - 
      8*MW2^3*MZ2^7*(-50107819 + 6023006*Pi^2) + 
      2*MW2^2*MZ2^8*(-61809763 + 7072236*Pi^2) + 
      8*MW2^4*MZ2^6*(-102234929 + 13451616*Pi^2))*SW2^2*Class[7])/
    (24*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18*MZ2^3*(2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 
      6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*SW2*VALPHAEFF^2*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
   (MZ2*(2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 6612*MW2^2*MZ2^3 + 
      2230*MW2*MZ2^4 - 290*MZ2^5)*SW2*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3*MZ2^2*(393216*MW2^9 - 991232*MW2^8*MZ2 - 587776*MW2^7*MZ2^2 + 
      4705280*MW2^6*MZ2^3 - 6785856*MW2^5*MZ2^4 + 4418536*MW2^4*MZ2^5 - 
      1078724*MW2^3*MZ2^6 - 231508*MW2^2*MZ2^7 + 179064*MW2*MZ2^8 - 
      26265*MZ2^9)*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (3*MZ2^2*(98304*MW2^9 - 733184*MW2^8*MZ2 + 
      2029056*MW2^7*MZ2^2 - 2758784*MW2^6*MZ2^3 + 1801888*MW2^5*MZ2^4 - 
      154208*MW2^4*MZ2^5 - 590010*MW2^3*MZ2^6 + 409975*MW2^2*MZ2^7 - 
      114937*MW2*MZ2^8 + 11900*MZ2^9)*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (MZ2*(2048*MW2^5 - 7040*MW2^4*MZ2 + 9664*MW2^3*MZ2^2 - 
      6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(2048*MW2^5 - 7040*MW2^4*MZ2 + 
      9664*MW2^3*MZ2^2 - 6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9*MW2^2*MZ2^2*(MW2 + 2*MZ2)*(2048*MW2^5 - 7040*MW2^4*MZ2 + 
      9664*MW2^3*MZ2^2 - 6612*MW2^2*MZ2^3 + 2230*MW2*MZ2^4 - 290*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3*MZ2^3*(MW2 + MZ2)*(-98304*MW2^8 + 651264*MW2^7*MZ2 - 
      1531392*MW2^6*MZ2^2 + 1749376*MW2^5*MZ2^3 - 979168*MW2^4*MZ2^4 + 
      148272*MW2^3*MZ2^5 + 110522*MW2^2*MZ2^6 - 55859*MW2*MZ2^7 + 7395*MZ2^8)*
     SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2)) + Cee[1, 1, 1, 1]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23808*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (38784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34104*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17040*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4566*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 2, 2]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23808*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (38784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34104*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17040*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4566*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 3, 3]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23808*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (38784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34104*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17040*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4566*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 1, 1]*
  ((-4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16128*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (26368*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22888*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11072*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2810*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 2, 2]*
  ((-4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16128*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (26368*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22888*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11072*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2810*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ced[1, 1, 1, 1]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + Ced[1, 1, 2, 2]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + Ced[1, 1, 3, 3]*((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + Ceu[2, 2, 2, 2]*((1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3840*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5824*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4528*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1872*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[3, 3, 2, 2]*((1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3840*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5824*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4528*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1872*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 3, 3]*
  ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + Ceu[1, 1, 1, 1]*((2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7936*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11368*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5680*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1522*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11904*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17052*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8520*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[1, 1, 2, 2]*((3072*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11776*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18752*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (15896*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7552*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1904*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (200*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17664*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (28128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23844*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11328*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2856*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (300*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 1, 1]*
  ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12288*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (48384*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (79104*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (68664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33216*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8430*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 2, 2]*
  ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12288*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (48384*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (79104*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (68664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33216*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8430*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 3, 3]*
  ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12288*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (48384*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (79104*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (68664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33216*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8430*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 1, 1]*
  ((MZ2^3*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3*MZ2^3*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     B0i[bb0, 0, 0, MZ2]*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ced[Leff, Leff, 2, 2]*
  ((MZ2^3*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3*MZ2^3*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     B0i[bb0, 0, 0, MZ2]*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[1, 1, 3, 3]*((6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23808*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (38784*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3968*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (34104*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (17040*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5684*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4566*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2840*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (510*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23808*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (38784*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34104*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17040*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4566*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16896*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18912*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11904*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (10344*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19392*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2433*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17052*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8520*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (2283*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 3, 3]*((-12288*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (48384*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (79104*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8064*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (68664*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33216*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11444*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8430*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5536*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (870*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6*MT2*MZ2^2*(2048*MW2^6 - 8064*MW2^5*MZ2 + 13184*MW2^4*MZ2^2 - 
      11444*MW2^3*MZ2^3 + 5536*MW2^2*MZ2^4 - 1405*MW2*MZ2^5 + 145*MZ2^6)*SW2*
     B0i[bb0, 0, 0, MT2]*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3*MZ2^2*(2048*MW2^5 - 6016*MW2^4*MZ2 + 7168*MW2^3*MZ2^2 - 
      4276*MW2^2*MZ2^3 + 1260*MW2*MZ2^4 - 145*MZ2^5)*SW2*
     (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2)) + ((1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8192*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8052*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4498*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1352*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 1, 1] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 3, 3] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 1, 1] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 2, 2] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 3, 3] + 
 ((-512*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1728*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2368*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1658*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (591*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (768*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2592*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3552*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2487*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1773*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[1, 1, 1, 1] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 3, 3] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[1, 1, Leff, Leff] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3968*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6464*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5684*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2840*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[2, 2, 1, 1] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[2, 2, Leff, Leff] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3968*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6464*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5684*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2840*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[3, 3, 1, 1] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8064*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13184*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11444*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5536*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1405*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (145*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cle[3, 3, Leff, Leff] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 1, 1] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 2, 2] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 3, 3] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4992*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9920*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10420*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6156*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1943*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (255*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (43968*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (41208*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22014*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6339*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (765*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 1, 1] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8960*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16384*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16104*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8996*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2704*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (340*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24576*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24156*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13494*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4056*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 2, 2] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8960*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16384*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16104*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8996*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2704*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (340*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24576*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24156*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13494*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4056*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 3, 3] + 
 (((8*MW2 - 5*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     Pi^2) - (3*(8*MW2 - 5*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*Pi^2))*Class[8]*Cll[1, 2, 2, 1] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3968*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6464*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5684*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2840*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11904*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17052*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8520*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cll[1, 3, 3, 1] + (2048*MW2^6*MZ2^3*SW2*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8064*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13184*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (11444*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5536*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1405*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (145*MZ2^9*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2048*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8064*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13184*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (11444*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5536*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1405*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (145*MZ2^9*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2048*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8064*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13184*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (11444*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5536*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1405*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (145*MZ2^9*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (24192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (39552*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (34332*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16608*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (4096*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (18176*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (33408*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32552*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (17684*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5040*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (580*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (4096*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (18176*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (33408*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32552*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (17684*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5040*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (580*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (4096*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (18176*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (33408*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32552*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (17684*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5040*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (580*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8192*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8052*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4498*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1352*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12288*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12078*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6747*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2028*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 1, 1] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9088*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16704*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16276*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8842*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2520*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (290*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 2, 2] + 
 ((-6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22272*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (33600*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6656*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (27000*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8608*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (12066*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5448*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2793*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1535*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (89*MW2*MZ2^8*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (85*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22272*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33600*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (27000*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12066*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2793*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4416*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4512*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1422*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (714*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1263*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (29184*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (56928*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11136*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (58968*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16800*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (34449*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13500*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (21543*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (6033*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2805*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (2793*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Clq1[1, 1, 3, 3] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq1[2, 2, 2, 2] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq1[3, 3, 2, 2] + (2048*MW2^6*MZ2^3*SW2*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (9088*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (16704*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16276*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (8842*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2520*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (290*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (2048*MW2^6*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (9088*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (16704*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16276*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (8842*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2520*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (290*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (13632*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (25056*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24414*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13263*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (3780*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (12288*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (45312*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (4096*MW2^6*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (68544*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (13568*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (54168*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (17568*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (23298*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (10808*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5085*MT2*MW2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2807*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MT2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (45*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (145*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3*MT2*MZ2^2*(4096*MW2^6 - 15104*MW2^5*MZ2 + 22848*MW2^4*MZ2^2 - 
    18056*MW2^3*MZ2^3 + 7766*MW2^2*MZ2^4 - 1695*MW2*MZ2^5 + 145*MZ2^6)*SW2*
   B0i[bb0, 0, 0, MT2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (9024*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (9216*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (2670*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1614*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (2475*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (3*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (1024*MW2^5 - 3520*MW2^4*MZ2 + 4832*MW2^3*MZ2^2 - 3306*MW2^2*MZ2^3 + 
    1115*MW2*MZ2^4 - 145*MZ2^5)*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((3072*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10368*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (14208*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9948*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3546*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (510*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (15552*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (21312*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (14922*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5319*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (765*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 1, 1] + 
 ((4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (13952*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (19136*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (13244*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4594*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (630*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (20928*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (28704*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19866*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6891*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (945*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 2, 2] + 
 ((6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (22272*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (33600*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (768*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (27000*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2592*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12066*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3552*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2793*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2487*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (255*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1773*MW2*MZ2^8*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22272*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33600*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (27000*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12066*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2793*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4416*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4512*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1422*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (714*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1263*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (29184*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (56928*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11136*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (58968*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16800*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34449*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13500*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (21543*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (6033*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2805*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (2793*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Clq3[1, 1, 3, 3] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3584*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4928*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3296*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1048*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5376*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4944*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1572*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq3[2, 2, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3584*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4928*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3296*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1048*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5376*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4944*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1572*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clq3[3, 3, 2, 2] - (6144*MW2^6*MZ2^3*SW2*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (21120*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (28992*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (19836*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6690*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (870*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (9216*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (31680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (43488*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (29754*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (10035*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (1305*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6144*MW2^6*MZ2^3*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (21120*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (28992*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (19836*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6690*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (870*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (9216*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (31680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (43488*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (29754*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (10035*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (1305*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (45312*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (68544*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1536*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (54168*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5280*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (23298*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (7248*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5085*MT2*MW2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (4959*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MT2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3345*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MZ2^9*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (45312*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (68544*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (54168*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (23298*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (5085*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (9024*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (9216*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2670*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (1614*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2475*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (59136*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (116064*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (22656*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (119400*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (34272*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (67929*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (27084*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (40275*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (11649*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (4785*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (5085*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (435*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((-2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8960*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16384*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16104*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8996*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2704*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (340*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24576*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24156*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13494*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4056*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 1, 1] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5120*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10560*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11576*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7124*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2322*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (310*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (15840*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (17364*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (10686*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3483*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (465*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 2, 2] + 
 ((-6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (26880*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (49152*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4480*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (48312*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (26988*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8052*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8112*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4498*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1020*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1352*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (170*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (26880*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (49152*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (48312*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (26988*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8112*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1020*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19968*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25824*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13440*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16344*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24576*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4605*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24156*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (267*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (13494*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (4056*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (510*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 3, 3] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[2, 2, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Clu[3, 3, 2, 2] + (4096*MW2^6*MZ2^3*SW2*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (18176*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (33408*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (32552*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (17684*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5040*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (580*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (4096*MW2^6*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (18176*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (33408*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (32552*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (17684*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5040*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (580*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (50112*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (26526*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (7560*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (870*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (54528*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (2048*MW2^6*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (100224*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (9088*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (97656*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (16704*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (53052*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (16276*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (15120*MT2*MW2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8842*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1740*MT2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2520*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (290*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (54528*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (100224*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (97656*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (53052*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (15120*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1740*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (40704*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (52704*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (27264*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32424*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (50112*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8421*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48828*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (135*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (26526*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (435*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (7560*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (870*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((-1024*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4608*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8512*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8224*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4344*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1168*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 1, 1] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 2, 2] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 3, 3] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3968*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6464*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5684*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2840*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (761*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (85*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5952*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8526*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4260*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2283*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cqe[1, 1, 1, 1] - 
 (2048*MW2^6*MZ2^3*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (8064*MW2^5*MZ2^4*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (13184*MW2^4*MZ2^5*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (11444*MW2^3*MZ2^6*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5536*MW2^2*MZ2^7*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1405*MW2*MZ2^8*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (145*MZ2^9*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((640*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2048*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2540*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1504*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (407*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (35*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (960*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3810*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2256*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1221*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (105*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cqe[2, 2, 1, 1] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 2, 2] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6912*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12768*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12336*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1752*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 3, 3] - (2048*MW2^6*MZ2^3*SW2*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8064*MW2^5*MZ2^4*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (13184*MW2^4*MZ2^5*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (11444*MW2^3*MZ2^6*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (5536*MW2^2*MZ2^7*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1405*MW2*MZ2^8*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (145*MZ2^9*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (12096*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (19776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (17166*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (8304*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4215*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19200*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25536*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5632*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18264*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6304*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7302*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3448*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1524*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (811*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MT2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (85*MZ2^9*SW2*Class[8])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (19200*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (25536*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18264*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7302*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1524*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (255*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3648*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (606*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (609*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (759*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (255*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (26112*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45408*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9600*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (42024*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12768*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (21909*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9132*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6087*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3651*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2805*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (762*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (255*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cqe[3, 3, 1, 1] - (12288*MT2*MW2^6*MZ2^2*SW2*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (39168*MT2*MW2^5*MZ2^3*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (4096*MW2^6*MZ2^3*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (52032*MT2*MW2^4*MZ2^4*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (11520*MW2^5*MZ2^4*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (36408*MT2*MW2^3*MZ2^5*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (12832*MW2^4*MZ2^5*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (13974*MT2*MW2^2*MZ2^6*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (6760*MW2^3*MZ2^6*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (2760*MT2*MW2*MZ2^7*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1451*MW2^2*MZ2^7*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (435*MT2*MZ2^8*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (25*MW2*MZ2^8*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (145*MZ2^9*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (39168*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (52032*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (36408*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (13974*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (2760*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (435*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (7488*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (6240*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (1038*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (1317*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1455*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (435*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (52992*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (92640*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (19584*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (84792*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (26016*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (42837*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (18204*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (11265*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (6987*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (4785*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (1380*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (435*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + ((2048*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9216*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (17024*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16448*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8688*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2336*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (240*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13824*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25536*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24672*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13032*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3504*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (360*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[1, 1, 2, 2] + 
 ((-2048*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2560*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11648*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9056*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1248*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (764*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (20*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2048*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11648*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9056*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3744*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (764*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[1, 2, 2, 1] + 
 ((4096*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6656*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (39424*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (40288*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (7440*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6244*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (220*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5120*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (21504*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (37184*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33728*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16776*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4268*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (420*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[2, 2, 2, 2] + 
 ((12288*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (46080*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (69888*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13824*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (54336*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (17920*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22464*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (10720*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4584*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2544*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (360*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (44*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (60*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (46080*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (69888*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (54336*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22464*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4584*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (360*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9216*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9408*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2496*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1800*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1212*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (59904*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (118272*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23040*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120864*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34944*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (66960*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (27168*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18732*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11232*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1980*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2292*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[2, 2, 3, 3] + 
 ((4096*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10752*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8192*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (7168*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (10240*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4064*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (46592*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7344*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (36224*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3188*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4992*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (420*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3056*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15360*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23296*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18112*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7488*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1528*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19968*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2048*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (39424*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7680*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (40288*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11648*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22320*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9056*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6244*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3744*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (660*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (764*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (60*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq1[2, 3, 3, 2] + 
 ((6144*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (21504*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (29568*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (19776*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6288*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (720*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9216*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (32256*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (44352*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (29664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9432*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1080*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[1, 1, 2, 2] + 
 ((512*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1792*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2464*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1648*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (524*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (60*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5376*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7392*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4944*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1572*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[1, 2, 2, 1] + 
 ((6144*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (20992*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (27776*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (17312*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4640*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (196*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (60*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (9216*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (33792*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (49728*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (37056*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (14376*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2652*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[2, 2, 2, 2] + 
 ((12288*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (46080*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (69888*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (54336*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5376*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22464*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (7392*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4584*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4944*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (360*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1572*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (180*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (46080*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (69888*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (54336*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (22464*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4584*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (360*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9216*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9408*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2496*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1800*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1212*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (59904*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (118272*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23040*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120864*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (34944*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (66960*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (27168*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18732*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11232*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1980*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2292*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (180*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[2, 2, 3, 3] + 
 ((4096*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10752*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (7168*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4064*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (13440*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7344*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11520*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3188*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5392*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (420*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1288*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15360*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (23296*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (18112*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7488*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1528*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (120*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2048*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6272*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1664*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1200*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (808*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (120*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (19968*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2048*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (39424*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (7680*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (40288*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (11648*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22320*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (9056*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6244*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3744*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (660*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (764*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (60*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqq3[2, 3, 3, 2] + 
 ((-1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqu1[1, 1, 2, 2] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9216*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (17024*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16448*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8688*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2336*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (240*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13824*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25536*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24672*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13032*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3504*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (360*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 1, 1] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5376*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11200*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (11920*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6816*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1954*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (210*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (8064*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16800*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (17880*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (10224*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2931*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (315*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 2, 2] + 
 ((6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (27648*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (51072*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4608*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (49344*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8512*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (26064*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8224*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7008*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4344*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (720*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1168*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (27648*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (51072*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (49344*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (26064*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7008*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (720*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (20736*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (26880*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13824*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (16080*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25536*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3816*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24672*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (66*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13032*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (90*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3504*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (360*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 3, 3] + 
 ((-6144*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (18432*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (22272*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (5376*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (13632*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5312*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4392*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2288*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (708*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (324*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (45*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (28*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (15*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18432*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22272*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (13632*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4392*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (708*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3456*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2400*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (24*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (612*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (219*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (6144*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (25344*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3072*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (41280*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9216*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (33936*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11136*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (14652*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (6816*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3084*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2196*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (495*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (354*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2))*Cqu1[3, 3, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cud1[2, 2, 1, 1] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cud1[2, 2, 2, 2] + 
 ((1024*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3840*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (5824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4528*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1872*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (382*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (5760*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6792*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2808*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (573*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cud1[2, 2, 3, 3] + 
 ((-4096*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (15360*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (23296*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (18112*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7488*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1528*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (120*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6144*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23040*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (34944*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (27168*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11232*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2292*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[1, 1, 2, 2] + 
 ((2048*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2560*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11648*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9056*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (1248*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (764*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2048*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7680*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11648*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9056*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3744*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (764*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[1, 2, 2, 1] + 
 ((-10240*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12800*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (58240*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (45280*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (6240*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3820*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (100*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (30720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (46592*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (36224*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (14976*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (3056*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (240*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[2, 2, 2, 2] + 
 ((-12288*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (46080*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2048*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (69888*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (7680*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (54336*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11648*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (22464*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (9056*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4584*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3744*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (360*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (764*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (60*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (46080*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (69888*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (54336*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (22464*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4584*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (360*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (12288*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (32256*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (6144*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (31872*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23040*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (13728*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (34944*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1944*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (27168*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (168*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11232*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (45*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (2292*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (180*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[2, 2, 3, 3] + 
 ((-4096*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (19968*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (35968*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (10240*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (31648*MT2*MW2^3*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (46592*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (14328*MT2*MW2^2*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (36224*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3112*MT2*MW2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4992*MW2^2*MZ2^7*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (255*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (3056*MW2*MZ2^8*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (15360*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (23296*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (18112*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7488*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (1528*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (120*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4096*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (10752*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2048*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (10624*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (7680*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4576*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (11648*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (648*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (9056*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (56*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (3744*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (764*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2))*Cuu[2, 3, 3, 2]


==> anc/AcLR_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
 (96*CHD*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[3])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
 (192*CHWB*CW*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW*VMU^2*Class[4])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
 (48*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*
   (MZ2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
    4*MW2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))*Class[7])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2


==> anc/AcLR_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
 (48*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*
   ((-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 4*MZ2*SW2*CHl1[Leff, Leff] + 
    4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff] + 4*MW2*CHq1[2, 2] - 
    4*MZ2*CHq1[2, 2] - 4*MW2*CHq3[2, 2] + 4*MZ2*CHq3[2, 2] - 
    4*MW2*CHu[2, 2] + MZ2*CHu[2, 2])*Class[7])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2


==> anc/AcLR_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
 (96*CHD*MW2*(4*MW2 - MZ2)*MZ2^3*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (192*CHWB*CW*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) - 
 (48*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*
   (-2*MW2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 6*CHq1[2, 2] - 6*CHq3[2, 2] - 
      3*CHu[2, 2]) + 4*MW2^2*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq1[2, 2] - 
      2*CHq3[2, 2] - 2*CHu[2, 2]) + MZ2^2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - 
      CHu[2, 2]))*Class[7])/((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
    2) + (192*MW2*(4*MW2 - MZ2)*MZ2^3*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2)


==> anc/AcLR_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
 (96*CHD*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHA^2*Class[3])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
 (192*CHWB*CW*(4*MW2 - MZ2)*MZ2^3*SW2^2*VALPHA^2*Class[4])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*SW) + 
 (48*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHA^2*
   (MZ2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
    4*MW2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))*Class[7])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2


==> anc/AcLR_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
 (48*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*
   ((-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 4*MZ2*SW2*CHl1[Leff, Leff] + 
    4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff] + 4*MW2*CHq1[2, 2] - 
    4*MZ2*CHq1[2, 2] - 4*MW2*CHq3[2, 2] + 4*MZ2*CHq3[2, 2] - 
    4*MW2*CHu[2, 2] + MZ2*CHu[2, 2])*Class[7])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2


==> anc/AcLR_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) + 
 (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(144*MW2^4 + 5*MZ2^4*(33 - 4*Pi^2) + 
    8*MW2^3*MZ2*(-267 + 16*Pi^2) + 6*MW2^2*MZ2*
     (48*MT2 + MZ2*(519 - 40*Pi^2)) + 3*MW2*MZ2^2*
     (-96*MT2 + MZ2*(-393 + 44*Pi^2))))/
  (9*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (4*MH2^2*(4*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (8*MT2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, 0, 0, MT2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (4*MW2*(4*MW2 - MZ2)*(16*MW2^3 - 4*MW2^2*MZ2 - 36*MW2*MZ2^2 + 
    MZ2^2*(-MH2 + 5*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (4*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^4 + 8*MW2^3*MZ2 + 6*MW2^2*MZ2^2 + 
    MZ2^4 + MW2*MZ2^2*(MH2 + 2*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (24*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (4*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VMU^2) + (4*(-4*MW2 + MZ2)^2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - 
    MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (4*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (8*MW2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (4*CW2*(96*MW2^5 + 88*MW2^4*MZ2 - 148*MW2^3*MZ2^2 - 54*MW2^2*MZ2^3 + 
    17*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (96*MW2^3*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (16*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
   SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 ((24*CWw*MW*MW2*(4*MW2 - MZ2)*MZ2^3*SW2^2)/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) + 
   (288*CWw*MW*MW2^2*(4*MW2 - MZ2)*(MW2^2 - 3*MW2*MZ2 + 2*MZ2^2)*
     B0i[bb0, 0, 0, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) + 
   (288*CWw*MW*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) - 
   (288*CWw*MW*MW2*MZ2^2*(-4*MW2 + MZ2)^2*SW2*B0i[bb0, MW2, MW2, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) - 
   (144*CWw*MW*MW2*(8*MW2^4 + 10*MW2^3*MZ2 - 27*MW2^2*MZ2^2 + 10*MW2*MZ2^3 - 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VMU) + (288*CWw*MW*MW2^3*(4*MW2 - MZ2)*MZ2^2*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VMU))*Class[1] - (96*CHD*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   VMU^2*Class[3])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
 ((CHD*(96768*MW2^7 - 18*MT2*MW2*(2048*MW2^5 - 3968*MW2^4*MZ2 - 
         768*MW2^3*MZ2^2 + 5308*MW2^2*MZ2^3 - 2977*MW2*MZ2^4 + 357*MZ2^5) + 
       85*MZ2^7*(-33 + 4*Pi^2) + 128*MW2^6*MZ2*(-2007 + 80*Pi^2) + 
       192*MW2^4*MZ2^2*(75*MH2 + 1139*MZ2 + 65*MZ2*Pi^2) - 
       48*MW2^5*MZ2*(120*MH2 - 1613*MZ2 + 416*MZ2*Pi^2) - 
       3*MW2*MZ2^5*(255*MH2 - 6889*MZ2 + 800*MZ2*Pi^2) + 
       3*MW2^2*MZ2^4*(1875*MH2 - 7772*MZ2 + 1700*MZ2*Pi^2) - 
       2*MW2^3*MZ2^3*(6750*MH2 + 63807*MZ2 + 2896*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^3*(128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 
       17*MZ2^3)*SW2^2)/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*MH2*MZ2*(4*CHbox*MH2*(MH2 - MW2)*(128*MW2^4 - 320*MW2^3*MZ2 + 
        300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 17*MZ2^4) + 
      3*CHD*MW2*MZ2*(MH2^2*(32*MW2^2 + 8*MW2*MZ2 - 13*MZ2^2) + 
        8*MW2*(128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3) + 
        MH2*(-672*MW2^3 + 952*MW2^2*MZ2 - 527*MW2*MZ2^2 + 85*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (4*CHD*MT2*(1024*MW2^6 - 1408*MW2^5*MZ2 + 
      96*MW2^4*(4*MT2 - 19*MZ2)*MZ2 - 51*MT2*MZ2^5 + 
      15*MW2*MZ2^4*(26*MT2 + 17*MZ2) - MW2^2*MZ2^3*(324*MT2 + 2051*MZ2) + 
      MW2^3*(-480*MT2*MZ2^2 + 4004*MZ2^3))*B0i[bb0, 0, 0, MT2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 
        17*MZ2^4) + CHD*(MH2^2*MW2*MZ2*(256*MW2^3 - 480*MW2^2*MZ2 + 
          192*MW2*MZ2^2 + 5*MZ2^3) + 2*MW2*(3072*MW2^6 - 7552*MW2^5*MZ2 + 
          3088*MW2^4*MZ2^2 + 5356*MW2^3*MZ2^3 - 4490*MW2^2*MZ2^4 + 
          644*MW2*MZ2^5 + 17*MZ2^6) - MH2*(6144*MW2^6 - 16000*MW2^5*MZ2 + 
          8576*MW2^4*MZ2^2 + 8204*MW2^3*MZ2^3 - 7850*MW2^2*MZ2^4 + 
          1135*MW2*MZ2^5 + 34*MZ2^6)))*B0i[bb0, 0, 0, MW2])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(128*MW2^4 - 320*MW2^3*MZ2 + 
        300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 17*MZ2^4) - 
      2*CHD*(768*MW2^7 + 2624*MW2^6*MZ2 - 8504*MW2^5*MZ2^2 - 
        34*MW2*(MH2 - 6*MZ2)*MZ2^5 - 34*MZ2^7 + MW2^2*MZ2^4*
         (255*MH2 + 62*MZ2) - 4*MW2^3*MZ2^3*(102*MH2 + 361*MZ2) + 
        4*MW2^4*MZ2^2*(40*MH2 + 1473*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(128*MW2^4 - 160*MW2^3*MZ2 - 
      108*MW2^2*MZ2^2 + 130*MW2*MZ2^3 - 17*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(256*MW2^3 - 480*MW2^2*MZ2 + 192*MW2*MZ2^2 + 5*MZ2^3) - 
      4*CHbox*(128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 
        17*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2*CHD*MZ2*(7680*MW2^6 - 8704*MW2^5*MZ2 - 18064*MW2^4*MZ2^2 + 
      22076*MW2^3*MZ2^3 - 5984*MW2^2*MZ2^4 + 289*MW2*MZ2^5 + 34*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-160*MW2^3 + 408*MW2^2*MZ2 - 255*MW2*MZ2^2 + 34*MZ2^3) + 
      4*CHbox*(128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 
        17*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4*CHD*MW2^2*(MT2*(1024*MW2^4 - 4096*MW2^3*MZ2 + 4416*MW2^2*MZ2^2 - 
        1072*MW2*MZ2^3 - 191*MZ2^4) + MZ2*(512*MW2^4 - 896*MW2^3*MZ2 + 
        48*MW2^2*MZ2^2 + 328*MW2*MZ2^3 - 73*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18*CHD*MW2^2*(768*MW2^5 - 448*MW2^4*MZ2 - 1880*MW2^3*MZ2^2 + 
      1332*MW2^2*MZ2^3 - 62*MW2*MZ2^4 - 7*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (48*CHD*MW2^3*(32*MW2^5 - 184*MW2^4*MZ2 - 133*MW2^3*MZ2^2 + 
      562*MW2^2*MZ2^3 - 311*MW2*MZ2^4 + 34*MZ2^5)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (48*CHD*MW2^2*(MW2 + MZ2)^2*(32*MW2^4 - 152*MW2^3*MZ2 + 183*MW2^2*MZ2^2 - 
      65*MW2*MZ2^3 + 2*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[3] - 
 (192*CHWB*CW*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW*VMU^2*Class[4])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
 ((-2*CHWB*MW2*SW2*(-147456*MW2^7 - 4608*MW2^6*MZ2*(-233 + 32*SW2) + 
      128*MW2^5*MZ2^2*(-21927 + 8*(705 + 16*Pi^2)*SW2) + 
      6*MT2*(16384*MW2^6 + 32*MW2^2*MZ2^4*(1937 - 1646*SW2) + 
        17*MZ2^6*(52 - 41*SW2) + 4096*MW2^5*MZ2*(-19 + 4*SW2) - 
        512*MW2^4*MZ2^2*(-277 + 136*SW2) + 128*MW2^3*MZ2^3*
         (-1011 + 749*SW2) + 4*MW2*MZ2^5*(-3461 + 2747*SW2)) + 
      MZ2^6*(153*MH2*(-4 + SW2) + MZ2*(22746 - 10497*SW2 - 2344*Pi^2*SW2)) - 
      16*MW2^4*MZ2^2*(288*MH2 + MZ2*(-231093 + 87504*SW2 + 2816*Pi^2*SW2)) - 
      8*MW2^2*MZ2^4*(-54*MH2*(-25 + 4*SW2) + MZ2*(-145920 + 55383*SW2 + 
          6656*Pi^2*SW2)) + 2*MW2*MZ2^5*(MH2*(2250 - 486*SW2) + 
        MZ2*(-129780 + 54165*SW2 + 9568*Pi^2*SW2)) + 
      8*MW2^3*MZ2^3*(-144*MH2*(-10 + SW2) + 
        MZ2*(-343995 + 32*(4341 + 262*Pi^2)*SW2))))/
    (9*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (2*MH2*SW2*(-24*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*
       (128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 
        17*MZ2^4)*SW + CHWB*MW*(2*MW2^2*(128*MW2^3 - 192*MW2^2*MZ2 + 
          108*MW2*MZ2^2 - 17*MZ2^3)*(12*MW2^2 - 7*MW2*MZ2 - 
          MZ2^2*(5 + 13*SW2)) + MH2^2*(256*MW2^5 - 17*MZ2^5 + 
          MW2*MZ2^4*(261 - 92*SW2) + 64*MW2^4*MZ2*(-15 + 8*SW2) - 
          8*MW2^3*MZ2^2*(-169 + 144*SW2) + 4*MW2^2*MZ2^3*(-223 + 156*SW2)) + 
        MH2*MW2*(-3328*MW2^5 + 4*MW2^2*MZ2^3*(223 - 540*SW2) - 
          64*MW2^4*MZ2*(-115 + 8*SW2) - 17*MZ2^5*(9 + 8*SW2) + 
          8*MW2^3*MZ2^2*(-669 + 272*SW2) + MW2*MZ2^4*(581 + 956*SW2))))*
     B0i[bb0, 0, 0, MH2])/(CW2*(MH2 - MW2)*MZ*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (4*CHWB*MT2*SW2*(-16384*MW2^7 + 153*MT2*MZ2^6 + 
      4*MW2^2*MZ2^4*(MZ2*(3461 - 2018*SW2) + MT2*(2430 - 2016*SW2)) + 
      128*MW2^4*MZ2^2*(54*MT2 + MZ2*(1011 - 722*SW2)) - 
      4096*MW2^6*MZ2*(-19 + 4*SW2) + 512*MW2^5*MZ2^2*(-277 + 136*SW2) + 
      2*MW2*MZ2^5*(17*MZ2*(-26 + 7*SW2) + 36*MT2*(-39 + 20*SW2)) + 
      32*MW2^3*MZ2^3*(18*MT2*(-23 + 16*SW2) + MZ2*(-1937 + 1484*SW2)))*
     B0i[bb0, 0, 0, MT2])/(3*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*
     SW) + ((96*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2^2*(128*MW2^4 - 320*MW2^3*MZ2 + 
        300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 17*MZ2^4)*SW + 
      2*CHWB*MW*(-(MH2^2*MZ2^3*SW2*(768*MW2^4 + 17*MZ2^4 + 
           8*MW2^2*MZ2^2*(135 - 112*SW2) + 64*MW2^3*MZ2*(-23 + 16*SW2) + 
           8*MW2*MZ2^3*(-39 + 20*SW2))) + MW2*(-4096*MW2^8 + 17*MZ2^8 + 
          MW2*MZ2^7*(2357 - 222*SW2) - 2048*MW2^7*MZ2*(-25 + 2*SW2) + 
          128*MW2^6*MZ2^2*(-1471 + 560*SW2) - 32*MW2^5*MZ2^3*
           (-9981 + 6428*SW2) + 2*MW2^2*MZ2^6*(-16693 + 9668*SW2) + 
          16*MW2^4*MZ2^4*(-18025 + 14398*SW2) - 4*MW2^3*MZ2^5*
           (-35301 + 27964*SW2)) + MH2*(4096*MW2^8 - 17*MZ2^8 + 
          3*MW2^2*MZ2^6*(11019 - 7142*SW2) + 2048*MW2^7*MZ2*(-25 + 2*SW2) + 
          12*MW2*MZ2^7*(-195 + 44*SW2) - 640*MW2^6*MZ2^2*(-293 + 112*SW2) + 
          352*MW2^5*MZ2^3*(-901 + 588*SW2) + 4*MW2^3*MZ2^5*
           (-34953 + 29050*SW2) - 8*MW2^4*MZ2^4*(-35731 + 29276*SW2))))*
     B0i[bb0, 0, 0, MW2])/((MH2 - MW2)*MZ*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   ((144*MW*MW2*MZ*MZ2^2*(128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 
        125*MW2*MZ2^3 + 17*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) - 
      2*CHWB*(12288*MW2^9 - 51*MZ2^9 + 1536*MW2^8*MZ2*(-21 + 8*SW2) - 
        256*MW2^7*MZ2^2*(49 + 60*SW2) + 48*MW2^6*MZ2^2*
         (16*MH2 + 11*MZ2*(387 + 40*SW2)) + 3*MW2^2*MZ2^6*
         (2*MZ2*(8674 - 1489*SW2) + MH2*(-239 + 340*SW2)) - 
        24*MW2^5*MZ2^3*(-8*MH2*(-7 + 8*SW2) + MZ2*(17167 + 556*SW2)) + 
        MW2*MZ2^7*(-51*MH2*(-3 + 4*SW2) + MZ2*(-4555 + 744*SW2)) - 
        8*MW2^4*MZ2^4*(3*MH2*(-9 + 80*SW2) + MZ2*(-49699 + 3240*SW2)) + 
        6*MW2^3*MZ2^5*(MH2*(154 - 72*SW2) + MZ2*(-34141 + 5144*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(3*MW*MZ*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2*SW) - (12*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (256*MW2^4 - 448*MW2^3*MZ2 - 24*MW2^2*MZ2^2 + 152*MW2*MZ2^3 - 17*MZ2^4)*
     SW*B0i[bb0, MW2, 0, MT2])/(MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2*(48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(128*MW2^4 - 320*MW2^3*MZ2 + 
        300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 17*MZ2^4) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(256*MW2^4 - 448*MW2^3*MZ2 - 
        24*MW2^2*MZ2^2 + 152*MW2*MZ2^3 - 17*MZ2^4)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(CW2*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2*CHWB*MW*(12288*MW2^7 - 43008*MW2^6*MZ2 + 52352*MW2^5*MZ2^2 + 
      9824*MW2^4*MZ2^3 - 33088*MW2^3*MZ2^4 + 10468*MW2^2*MZ2^5 - 
      800*MW2*MZ2^6 - 17*MZ2^7)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (CW2*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*MZ2*SW2*(-24*MW2*MZ*(MH2 - 2*MZ2)*(-128*MW2^3 + 192*MW2^2*MZ2 - 
        108*MW2*MZ2^2 + 17*MZ2^3)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(12*MZ2*(512*MW2^5 - 512*MW2^4*MZ2 + 4*MW2^2*MZ2^3*
           (145 - 128*SW2) + 17*MZ2^5*(1 + 2*SW2) - 4*MW2*MZ2^4*
           (61 + 14*SW2) + 16*MW2^3*MZ2^2*(-17 + 48*SW2)) + 
        MH2^2*(256*MW2^4 + 17*MZ2^4*(-3 + 4*SW2) + 64*MW2^3*MZ2*
           (-3 + 8*SW2) - 8*MW2^2*MZ2^2*(15 + 16*SW2) - 
          4*MW2*MZ2^3*(-47 + 68*SW2)) - 4*MH2*(768*MW2^5 - 1152*MW2^4*MZ2 + 
          10*MW2^2*MZ2^3*(33 - 32*SW2) + 17*MZ2^5*(1 + 3*SW2) + 
          8*MW2^3*MZ2^2*(41 + 80*SW2) - 2*MW2*MZ2^4*(105 + 82*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*
     SW) - (4*CHWB*MW2*SW2*(-((4*MW2 - MZ2)*MZ2^2*(2048*MW2^4 - 289*MZ2^4 - 
         1344*MW2^2*MZ2^2*(-1 + 2*SW2) + 128*MW2^3*MZ2*(-25 + 24*SW2) + 
         20*MW2*MZ2^3*(17 + 24*SW2))) + 
      MT2*(16384*MW2^6 + 16*MW2^2*MZ2^4*(3469 - 3472*SW2) + 
        119*MZ2^6*(1 - 2*SW2) + 4096*MW2^5*MZ2*(-19 + 4*SW2) - 
        512*MW2^4*MZ2^2*(-277 + 136*SW2) + 64*MW2^3*MZ2^3*
         (-1959 + 1588*SW2) + 2*MW2*MZ2^5*(-4951 + 4756*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(3*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2*SW) - (2*CHWB*CW*MZ2*SW2*(40448*MW2^6 - 17*MZ2^6 + 
      4*MW2*MZ2^5*(197 - 130*SW2) + 56*MW2^2*MZ2^4*(-185 + 158*SW2) + 
      128*MW2^5*MZ2*(-373 + 424*SW2) - 16*MW2^4*MZ2^2*(-115 + 896*SW2) - 
      24*MW2^3*MZ2^3*(-961 + 1120*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (96*CHWB*CW*MW2^2*MZ2*(160*MW2^5 - 632*MW2^4*MZ2 + 487*MW2^3*MZ2^2 + 
      137*MW2^2*MZ2^3 - 169*MW2*MZ2^4 + 17*MZ2^5)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (96*CHWB*CW*MW2*MZ2*(MW2 + MZ2)^2*(32*MW2^4 - 152*MW2^3*MZ2 + 
      183*MW2^2*MZ2^2 - 65*MW2*MZ2^3 + 2*MZ2^4)*SW*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[4] + 
 (48*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*
   (MZ2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
    4*MW2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))*Class[7])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
 ((8*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-128*MW2^4*MZ2*(8*CHl3[1, 1] + 8*CHl3[2, 2] + 9*CHq1[2, 2] - 
        13*CHq3[2, 2]) + 512*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
      4*MW2^2*MZ2^3*(25*CHl3[1, 1] + 25*CHl3[2, 2] - 351*CHq1[2, 2] - 
        599*CHq3[2, 2] - 54*CHu[2, 2]) + 16*MW2^3*MZ2^2*
       (35*CHl3[1, 1] + 35*CHl3[2, 2] + 126*CHq1[2, 2] + 44*CHq3[2, 2] + 
        36*CHu[2, 2]) + MZ2^5*(34*CHl3[1, 1] + 34*CHl3[2, 2] - 
        180*CHq1[2, 2] - 92*CHq3[2, 2] + 45*CHu[2, 2]) - 
      2*MW2*MZ2^4*(91*CHl3[1, 1] + 91*CHl3[2, 2] - 360*CHq1[2, 2] - 
        572*CHq3[2, 2] + 81*CHu[2, 2])))/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (-128*MW2^3*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 13*CHq1[2, 2] - 
        13*CHq3[2, 2] - 7*CHu[2, 2]) + 48*MW2^2*MZ2^2*
       (25*CHl3[1, 1] + 25*CHl3[2, 2] + 31*CHq1[2, 2] - 31*CHq3[2, 2] - 
        CHu[2, 2]) + 512*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + CHq1[2, 2] - 
        CHq3[2, 2] - CHu[2, 2]) + MZ2^4*(68*CHl3[1, 1] + 68*CHl3[2, 2] - 
        88*CHq1[2, 2] + 88*CHq3[2, 2] + 73*CHu[2, 2]) - 
      4*MW2*MZ2^3*(125*CHl3[1, 1] + 125*CHl3[2, 2] + 62*CHq1[2, 2] - 
        62*CHq3[2, 2] + 82*CHu[2, 2])))/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-128*MW2^3*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 
        13*CHq1[2, 2] - 13*CHq3[2, 2] - 7*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 31*CHq1[2, 2] - 
        31*CHq3[2, 2] - CHu[2, 2]) + 512*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + 
        CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
      MZ2^4*(68*CHl3[1, 1] + 68*CHl3[2, 2] - 88*CHq1[2, 2] + 88*CHq3[2, 2] + 
        73*CHu[2, 2]) - 4*MW2*MZ2^3*(125*CHl3[1, 1] + 125*CHl3[2, 2] + 
        62*CHq1[2, 2] - 62*CHq3[2, 2] + 82*CHu[2, 2])))/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (-128*MW2^3*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 13*CHq1[2, 2] - 
        13*CHq3[2, 2] - 20*CHq3[3, 3] - 7*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 31*CHq1[2, 2] - 
        31*CHq3[2, 2] - 50*CHq3[3, 3] - CHu[2, 2]) + 
      512*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + CHq1[2, 2] - CHq3[2, 2] - 
        2*CHq3[3, 3] - CHu[2, 2]) + MZ2^4*(68*CHl3[1, 1] + 68*CHl3[2, 2] - 
        88*CHq1[2, 2] + 88*CHq3[2, 2] - 136*CHq3[3, 3] + 73*CHu[2, 2]) - 
      4*MW2*MZ2^3*(125*CHl3[1, 1] + 125*CHl3[2, 2] + 62*CHq1[2, 2] - 
        62*CHq3[2, 2] - 250*CHq3[3, 3] + 82*CHu[2, 2])))/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (48*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-64*MW2^3*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 3*CHq1[2, 2] - 
        23*CHq3[2, 2]) + 256*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
      24*MW2^2*MZ2^2*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 6*CHq1[2, 2] - 
        56*CHq3[2, 2] + 12*CHu[2, 2]) + MZ2^4*(34*CHl3[1, 1] + 
        34*CHl3[2, 2] - 78*CHq1[2, 2] + 10*CHq3[2, 2] + 45*CHu[2, 2]) - 
      2*MW2*MZ2^3*(125*CHl3[1, 1] + 125*CHl3[2, 2] - 63*CHq1[2, 2] - 
        187*CHq3[2, 2] + 126*CHu[2, 2])))/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (1024*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
      8*MW2^3*MZ2^3*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 859*CHq1[2, 2] + 
        611*CHq3[2, 2] - 478*CHu[2, 2]) - 4*MW2^2*MZ2^4*
       (91*CHl3[1, 1] + 91*CHl3[2, 2] + 815*CHq1[2, 2] + 603*CHq3[2, 2] - 
        251*CHu[2, 2]) + 2*MW2*MZ2^5*(34*CHl3[1, 1] + 34*CHl3[2, 2] + 
        308*CHq1[2, 2] + 396*CHq3[2, 2] - 77*CHu[2, 2]) + 
      17*MZ2^6*(-4*CHq1[2, 2] - 4*CHq3[2, 2] + CHu[2, 2]) - 
      256*MW2^5*MZ2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 5*CHq1[2, 2] - 
        27*CHq3[2, 2] + 8*CHu[2, 2]) + 32*MW2^4*MZ2^2*
       (35*CHl3[1, 1] + 35*CHl3[2, 2] - 170*CHq1[2, 2] - 252*CHq3[2, 2] + 
        164*CHu[2, 2])))/(MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (512*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
      17*MZ2^5*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) - 
      128*MW2^4*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] - CHq1[2, 2] + 
        CHq3[2, 2] + 4*CHu[2, 2]) + 16*MW2^3*MZ2^2*(75*CHl3[1, 1] + 
        75*CHl3[2, 2] - 62*CHq1[2, 2] + 62*CHq3[2, 2] + 92*CHu[2, 2]) + 
      2*MW2*MZ2^4*(34*CHl3[1, 1] + 34*CHl3[2, 2] - 328*CHq1[2, 2] + 
        328*CHq3[2, 2] + 133*CHu[2, 2]) - 4*MW2^2*MZ2^3*
       (125*CHl3[1, 1] + 125*CHl3[2, 2] - 363*CHq1[2, 2] + 363*CHq3[2, 2] + 
        282*CHu[2, 2])))/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (-12*MW2*MZ2*(128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3)*
       (4*MW2*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
        MZ2*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])) - 
      MH2*(512*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 4*MW2^2*MZ2^3*
         (125*CHl3[1, 1] + 125*CHl3[2, 2] + 837*CHq1[2, 2] - 837*CHq3[2, 2] - 
          342*CHu[2, 2]) + 2*MW2*MZ2^4*(34*CHl3[1, 1] + 34*CHl3[2, 2] + 
          672*CHq1[2, 2] - 672*CHq3[2, 2] - 219*CHu[2, 2]) + 
        48*MW2^3*MZ2^2*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 86*CHq1[2, 2] - 
          86*CHq3[2, 2] - 44*CHu[2, 2]) - 128*MW2^4*MZ2*
         (10*CHl3[1, 1] + 10*CHl3[2, 2] + 15*CHq1[2, 2] - 15*CHq3[2, 2] - 
          12*CHu[2, 2]) + 51*MZ2^5*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + 
          CHu[2, 2])) + 2*MH2^2*(256*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) - 
        64*MW2^3*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 3*CHq1[2, 2] - 
          3*CHq3[2, 2]) + 24*MW2^2*MZ2^2*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 
          6*CHq1[2, 2] - 6*CHq3[2, 2] + 12*CHu[2, 2]) + 
        MZ2^4*(34*CHl3[1, 1] + 34*CHl3[2, 2] - 78*CHq1[2, 2] + 
          78*CHq3[2, 2] + 45*CHu[2, 2]) - 2*MW2*MZ2^3*(125*CHl3[1, 1] + 
          125*CHl3[2, 2] - 63*CHq1[2, 2] + 63*CHq3[2, 2] + 126*CHu[2, 2]))))/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(3072*MW2^7*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 
        3*CHq1[2, 2] - 3*CHq3[2, 2]) - 4096*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 
        2*CHq3[2, 2]) - 32*MW2^5*MZ2^2*(16*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(224*CHd[1, 1] + 224*CHd[2, 2] + 224*CHd[3, 3] + 224*CHe[1, 1] + 
          224*CHe[2, 2] + 224*CHe[3, 3] + 224*CHl1[1, 1] + 224*CHl1[2, 2] + 
          224*CHl1[3, 3] + 63*CHl3[1, 1] + 63*CHl3[2, 2] + 96*CHl3[3, 3] - 
          224*CHq1[1, 1] - 275*CHq1[2, 2] + 32*CHq1[3, 3] + 288*CHq3[1, 1] - 
          463*CHq3[2, 2] + 32*CHq3[3, 3] - 448*CHu[1, 1] - 430*CHu[2, 2])) + 
      128*MW2^6*MZ2^2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 
        16*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] + 16*CHl1[1, 1] + 
        16*CHl1[2, 2] + 16*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] + 
        16*CHl3[3, 3] - 16*CHq1[1, 1] - 170*CHq1[2, 2] + 16*CHq1[3, 3] + 
        48*CHq3[1, 1] - 80*CHq3[2, 2] + 16*CHq3[3, 3] - 32*CHu[1, 1] - 
        4*CHu[2, 2]) + 16*MW2^4*MZ2^3*(MZ2*(620*CHd[1, 1] + 620*CHd[2, 2] + 
          620*CHd[3, 3] + 620*CHe[1, 1] + 620*CHe[2, 2] + 620*CHe[3, 3] + 
          620*CHl1[1, 1] + 620*CHl1[2, 2] + 620*CHl1[3, 3] - 126*CHl3[1, 1] - 
          126*CHl3[2, 2] - 20*CHl3[3, 3] - 620*CHq1[1, 1] + 2147*CHq1[2, 2] - 
          340*CHq1[3, 3] - 60*CHq3[1, 1] - 769*CHq3[2, 2] - 340*CHq3[3, 3] - 
          1240*CHu[1, 1] - 2513*CHu[2, 2]) + 8*MH2*(10*CHl3[1, 1] + 
          10*CHl3[2, 2] - CHq1[2, 2] + CHq3[2, 2] + 4*CHu[2, 2])) - 
      MZ2^7*(17*MH2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
        4*MZ2*(17*CHl3[1, 1] + 17*CHl3[2, 2] - 209*CHq1[2, 2] + 
          209*CHq3[2, 2] + 65*CHu[2, 2])) - 8*MW2^3*MZ2^4*
       (MZ2*(850*CHd[1, 1] + 850*CHd[2, 2] + 850*CHd[3, 3] + 850*CHe[1, 1] + 
          850*CHe[2, 2] + 850*CHe[3, 3] + 850*CHl1[1, 1] + 850*CHl1[2, 2] + 
          850*CHl1[3, 3] - 517*CHl3[1, 1] - 517*CHl3[2, 2] - 350*CHl3[3, 3] - 
          850*CHq1[1, 1] + 6980*CHq1[2, 2] - 950*CHq1[3, 3] - 
          1050*CHq3[1, 1] - 2520*CHq3[2, 2] - 950*CHq3[3, 3] - 
          1700*CHu[1, 1] - 4796*CHu[2, 2]) + 2*MH2*(75*CHl3[1, 1] + 
          75*CHl3[2, 2] - 62*CHq1[2, 2] + 62*CHq3[2, 2] + 92*CHu[2, 2])) - 
      2*MW2*MZ2^6*(2*MZ2*(68*CHd[1, 1] + 68*CHd[2, 2] + 68*CHd[3, 3] + 
          68*CHe[1, 1] + 68*CHe[2, 2] + 68*CHe[3, 3] + 68*CHl1[1, 1] + 
          68*CHl1[2, 2] + 68*CHl1[3, 3] - 159*CHl3[1, 1] - 159*CHl3[2, 2] - 
          68*CHl3[3, 3] - 68*CHq1[1, 1] + 1949*CHq1[2, 2] - 136*CHq1[3, 3] - 
          204*CHq3[1, 1] - 1405*CHq3[2, 2] - 136*CHq3[3, 3] - 136*CHu[1, 1] - 
          776*CHu[2, 2]) + MH2*(34*CHl3[1, 1] + 34*CHl3[2, 2] - 
          328*CHq1[2, 2] + 328*CHq3[2, 2] + 133*CHu[2, 2])) + 
      4*MW2^2*MZ2^5*(MZ2*(568*CHd[1, 1] + 568*CHd[2, 2] + 568*CHd[3, 3] + 
          568*CHe[1, 1] + 568*CHe[2, 2] + 568*CHe[3, 3] + 568*CHl1[1, 1] + 
          568*CHl1[2, 2] + 568*CHl1[3, 3] - 584*CHl3[1, 1] - 584*CHl3[2, 2] - 
          432*CHl3[3, 3] - 568*CHq1[1, 1] + 8048*CHq1[2, 2] - 
          932*CHq1[3, 3] - 1296*CHq3[1, 1] - 4048*CHq3[2, 2] - 
          932*CHq3[3, 3] - 1136*CHu[1, 1] - 3887*CHu[2, 2]) + 
        MH2*(125*CHl3[1, 1] + 125*CHl3[2, 2] - 363*CHq1[2, 2] + 
          363*CHq3[2, 2] + 282*CHu[2, 2]))))/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (CW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*MZ2^2*(-128*MW2^3*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 
          13*CHq1[2, 2] - 13*CHq3[2, 2] - 7*CHu[2, 2]) + 
        48*MW2^2*MZ2^2*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 31*CHq1[2, 2] - 
          31*CHq3[2, 2] - CHu[2, 2]) + 512*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + 
          CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
        MZ2^4*(68*CHl3[1, 1] + 68*CHl3[2, 2] - 88*CHq1[2, 2] + 
          88*CHq3[2, 2] + 73*CHu[2, 2]) - 4*MW2*MZ2^3*(125*CHl3[1, 1] + 
          125*CHl3[2, 2] + 62*CHq1[2, 2] - 62*CHq3[2, 2] + 82*CHu[2, 2])) + 
      2*MW2*(-1024*MW2^6*MZ2*(11*CHl3[1, 1] + 11*CHl3[2, 2] - 
          28*CHq3[2, 2]) + 4096*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[2, 2]) - 24*MW2^3*MZ2^4*(769*CHl3[1, 1] + 769*CHl3[2, 2] - 
          2*(100*CHl3[3, 3] + 513*CHq1[2, 2] + 300*CHq3[1, 1] + 
            941*CHq3[2, 2] - 473*CHu[2, 2])) + MW2*MZ2^6*
         (-2202*CHl3[1, 1] - 2202*CHl3[2, 2] + 272*CHl3[3, 3] + 
          15710*CHq1[2, 2] + 816*CHq3[1, 1] - 126*CHq3[2, 2] - 
          5537*CHu[2, 2]) + 128*MW2^5*MZ2^2*(39*CHl3[1, 1] + 39*CHl3[2, 2] + 
          16*CHl3[3, 3] - 20*CHq1[2, 2] + 48*CHq3[1, 1] - 138*CHq3[2, 2] + 
          32*CHu[2, 2]) + 64*MW2^4*MZ2^3*(200*CHl3[1, 1] + 200*CHl3[2, 2] - 
          80*CHl3[3, 3] - 29*CHq1[2, 2] - 240*CHq3[1, 1] - 514*CHq3[2, 2] + 
          53*CHu[2, 2]) + 2*MZ2^7*(85*CHl3[1, 1] + 85*CHl3[2, 2] - 
          1011*CHq1[2, 2] + 127*CHq3[2, 2] + 240*CHu[2, 2]) + 
        4*MW2^2*MZ2^5*(2466*CHl3[1, 1] + 2466*CHl3[2, 2] - 500*CHl3[3, 3] - 
          8474*CHq1[2, 2] - 1500*CHq3[1, 1] - 3804*CHq3[2, 2] + 
          4967*CHu[2, 2])) - MH2*(-2048*MW2^6*MZ2*(11*CHl3[1, 1] + 
          11*CHl3[2, 2] - 28*CHq3[2, 2]) + 8192*MW2^7*(CHl3[1, 1] + 
          CHl3[2, 2] - 2*CHq3[2, 2]) + 4*MW2*MZ2^6*(-1084*CHl3[1, 1] - 
          1084*CHl3[2, 2] + 136*CHl3[3, 3] + 6555*CHq1[2, 2] + 
          408*CHq3[1, 1] + 1237*CHq3[2, 2] - 2316*CHu[2, 2]) + 
        128*MW2^4*MZ2^3*(190*CHl3[1, 1] + 190*CHl3[2, 2] - 80*CHl3[3, 3] + 
          84*CHq1[2, 2] - 240*CHq3[1, 1] - 627*CHq3[2, 2] - 39*CHu[2, 2]) + 
        256*MW2^5*MZ2^2*(41*CHl3[1, 1] + 41*CHl3[2, 2] + 16*CHl3[3, 3] - 
          36*CHq1[2, 2] + 48*CHq3[1, 1] - 122*CHq3[2, 2] + 48*CHu[2, 2]) - 
        96*MW2^3*MZ2^4*(372*CHl3[1, 1] + 372*CHl3[2, 2] - 100*CHl3[3, 3] - 
          296*CHq1[2, 2] - 300*CHq3[1, 1] - 1158*CHq3[2, 2] + 
          331*CHu[2, 2]) + MZ2^7*(340*CHl3[1, 1] + 340*CHl3[2, 2] - 
          3432*CHq1[2, 2] - 104*CHq3[2, 2] + 807*CHu[2, 2]) + 
        4*MW2^2*MZ2^5*(4807*CHl3[1, 1] + 4807*CHl3[2, 2] - 1000*CHl3[3, 3] - 
          13185*CHq1[2, 2] - 3000*CHq3[1, 1] - 11371*CHq3[2, 2] + 
          8052*CHu[2, 2]))))/((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (2*MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(4*MW2*MZ2^4*(1511*CHl3[1, 1] + 1511*CHl3[2, 2] + 
          2*(253*CHq1[2, 2] + 943*CHq1[3, 3] - 253*CHq3[2, 2] - 
            943*CHq3[3, 3] + 524*CHu[2, 2] - 557*CHu[3, 3])) - 
        MZ2^5*(748*CHl3[1, 1] + 748*CHl3[2, 2] - 968*CHq1[2, 2] + 
          952*CHq1[3, 3] + 968*CHq3[2, 2] - 952*CHq3[3, 3] + 803*CHu[2, 2] - 
          680*CHu[3, 3]) - 16*MW2^2*MZ2^3*(1075*CHl3[1, 1] + 
          1075*CHl3[2, 2] + 1147*CHq1[2, 2] + 1300*CHq1[3, 3] - 
          1147*CHq3[2, 2] - 1300*CHq3[3, 3] + 131*CHu[2, 2] - 
          500*CHu[3, 3]) + 128*MW2^3*MZ2^2*(185*CHl3[1, 1] + 185*CHl3[2, 2] + 
          236*CHq1[2, 2] + 215*CHq1[3, 3] - 236*CHq3[2, 2] - 215*CHq3[3, 3] - 
          80*CHu[2, 2] - 25*CHu[3, 3]) + 4096*MW2^5*(CHl3[1, 1] + 
          CHl3[2, 2] + CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] - 
          CHu[2, 2] + CHu[3, 3]) - 512*MW2^4*MZ2*(31*CHl3[1, 1] + 
          31*CHl3[2, 2] + 37*CHq1[2, 2] + 34*CHq1[3, 3] - 37*CHq3[2, 2] - 
          34*CHq3[3, 3] - 25*CHu[2, 2] + 10*CHu[3, 3])) + 
      (4*MW2 - MZ2)*MZ2*(512*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + CHq1[2, 2] + 
          CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] - CHu[2, 2] + CHu[3, 3]) - 
        128*MW2^3*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 13*CHq1[2, 2] + 
          7*CHq1[3, 3] - 13*CHq3[2, 2] - 7*CHq3[3, 3] - 7*CHu[2, 2] + 
          13*CHu[3, 3]) + 48*MW2^2*MZ2^2*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 
          31*CHq1[2, 2] + 7*CHq1[3, 3] - 31*CHq3[2, 2] - 7*CHq3[3, 3] - 
          CHu[2, 2] + 43*CHu[3, 3]) + MZ2^4*(68*CHl3[1, 1] + 68*CHl3[2, 2] - 
          88*CHq1[2, 2] - 136*CHq1[3, 3] + 88*CHq3[2, 2] + 136*CHq3[3, 3] + 
          73*CHu[2, 2] + 272*CHu[3, 3]) - 4*MW2*MZ2^3*(125*CHl3[1, 1] + 
          125*CHl3[2, 2] + 62*CHq1[2, 2] - 46*CHq1[3, 3] - 62*CHq3[2, 2] + 
          46*CHq3[3, 3] + 82*CHu[2, 2] + 296*CHu[3, 3]))))/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*MT2*B0i[bb0, 0, 0, MT2]*
     (3*MZ2^5*(51*MZ2*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2]) + 
        MT2*(68*CHl3[1, 1] + 68*CHl3[2, 2] - 88*CHq1[2, 2] + 88*CHq3[2, 2] - 
          136*CHq3[3, 3] + 73*CHu[2, 2])) + 4096*MW2^6*
       (CHl3[1, 1] + CHl3[2, 2] + CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - 
        CHq3[3, 3] - CHu[2, 2] + CHu[3, 3]) - 512*MW2^5*MZ2*
       (28*CHl3[1, 1] + 28*CHl3[2, 2] + 25*CHq1[2, 2] + 16*CHq1[3, 3] - 
        25*CHq3[2, 2] - 28*CHq3[3, 3] - 13*CHu[2, 2] + 28*CHu[3, 3]) + 
      128*MW2^4*MZ2*(12*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHq1[2, 2] - 
          CHq3[2, 2] - 2*CHq3[3, 3] - CHu[2, 2]) + 
        MZ2*(155*CHl3[1, 1] + 155*CHl3[2, 2] + 71*CHq1[2, 2] + 
          35*CHq1[3, 3] - 71*CHq3[2, 2] - 155*CHq3[3, 3] + 40*CHu[2, 2] + 
          155*CHu[3, 3])) - MW2*MZ2^4*
       (12*MT2*(125*CHl3[1, 1] + 125*CHl3[2, 2] + 62*CHq1[2, 2] - 
          62*CHq3[2, 2] - 250*CHq3[3, 3] + 82*CHu[2, 2]) + 
        MZ2*(544*CHl3[1, 1] + 544*CHl3[2, 2] - 5816*CHq1[2, 2] - 
          272*CHq1[3, 3] + 5816*CHq3[2, 2] - 544*CHq3[3, 3] + 
          2321*CHu[2, 2] + 544*CHu[3, 3])) - 16*MW2^3*MZ2^2*
       (24*MT2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 13*CHq1[2, 2] - 
          13*CHq3[2, 2] - 20*CHq3[3, 3] - 7*CHu[2, 2]) + 
        MZ2*(850*CHl3[1, 1] + 850*CHl3[2, 2] - 527*CHq1[2, 2] - 
          50*CHq1[3, 3] + 527*CHq3[2, 2] - 850*CHq3[3, 3] + 995*CHu[2, 2] + 
          850*CHu[3, 3])) + 4*MW2^2*MZ2^3*
       (36*MT2*(25*CHl3[1, 1] + 25*CHl3[2, 2] + 31*CHq1[2, 2] - 
          31*CHq3[2, 2] - 50*CHq3[3, 3] - CHu[2, 2]) + 
        MZ2*(1136*CHl3[1, 1] + 1136*CHl3[2, 2] - 3505*CHq1[2, 2] - 
          364*CHq1[3, 3] + 3505*CHq3[2, 2] - 1136*CHq3[3, 3] + 
          2602*CHu[2, 2] + 1136*CHu[3, 3]))))/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (-73728*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) - 
     2048*MW2^7*MZ2*(16*(-39 + 2*Pi^2)*CHl3[1, 1] + 16*(-39 + 2*Pi^2)*
        CHl3[2, 2] - 777*CHq1[2, 2] + 32*Pi^2*CHq1[2, 2] + 525*CHq3[2, 2] - 
       32*Pi^2*CHq3[2, 2] + 696*CHu[2, 2] - 32*Pi^2*CHu[2, 2]) + 
     MZ2^7*(153*(MH2 + 18*MT2)*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
       MZ2*(340*(-33 + 4*Pi^2)*CHl3[1, 1] + 340*(-33 + 4*Pi^2)*CHl3[2, 2] + 
         53892*CHq1[2, 2] - 6656*Pi^2*CHq1[2, 2] - 55524*CHq3[2, 2] + 
         6656*Pi^2*CHq3[2, 2] + 3357*CHu[2, 2] - 376*Pi^2*CHu[2, 2])) + 
     256*MW2^6*MZ2*(-576*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHq1[2, 2] + 
         CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] - CHu[2, 2] + CHu[3, 3]) + 
       MZ2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
         96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
         96*CHl1[3, 3] - 17679*CHl3[1, 1] + 1120*Pi^2*CHl3[1, 1] - 
         17679*CHl3[2, 2] + 1120*Pi^2*CHl3[2, 2] - 96*CHl3[3, 3] - 
         96*CHq1[1, 1] - 23406*CHq1[2, 2] + 1024*Pi^2*CHq1[2, 2] + 
         192*CHq1[3, 3] - 288*CHq3[1, 1] + 13980*CHq3[2, 2] - 
         1024*Pi^2*CHq3[2, 2] + 288*CHq3[3, 3] - 192*CHu[1, 1] + 
         19248*CHu[2, 2] - 1216*Pi^2*CHu[2, 2] + 96*CHu[3, 3])) + 
     MW2*MZ2^6*(9*MH2*(-568*CHq1[2, 2] + 568*CHq3[2, 2] + 193*CHu[2, 2]) + 
       18*MT2*(1088*CHl3[1, 1] + 1088*CHl3[2, 2] - 6520*CHq1[2, 2] - 
         544*CHq1[3, 3] + 6520*CHq3[2, 2] - 1088*CHq3[3, 3] + 
         2905*CHu[2, 2] + 1088*CHu[3, 3]) - 
       MZ2*(3264*CHd[1, 1] + 3264*CHd[2, 2] + 3264*CHd[3, 3] + 
         3264*CHe[1, 1] + 3264*CHe[2, 2] + 3264*CHe[3, 3] + 3264*CHl1[1, 1] + 
         3264*CHl1[2, 2] + 3264*CHl1[3, 3] - 165936*CHl3[1, 1] + 
         18976*Pi^2*CHl3[1, 1] - 165936*CHl3[2, 2] + 18976*Pi^2*CHl3[2, 2] - 
         3264*CHl3[3, 3] - 3264*CHq1[1, 1] + 500640*CHq1[2, 2] - 
         57344*Pi^2*CHq1[2, 2] - 8160*CHq1[3, 3] - 9792*CHq3[1, 1] - 
         449808*CHq3[2, 2] + 57344*Pi^2*CHq3[2, 2] - 4896*CHq3[3, 3] - 
         6528*CHu[1, 1] + 46911*CHu[2, 2] - 7096*Pi^2*CHu[2, 2] + 
         3264*CHu[3, 3])) - 8*MW2^3*MZ2^4*
      (90*MH2*(31*CHq1[2, 2] - 31*CHq3[2, 2] - 19*CHu[2, 2]) - 
       36*MT2*(1700*CHl3[1, 1] + 1700*CHl3[2, 2] + 341*CHq1[2, 2] - 
         100*CHq1[3, 3] - 341*CHq3[2, 2] - 1700*CHq3[3, 3] + 1135*CHu[2, 2] + 
         1700*CHu[3, 3]) + MZ2*(10200*CHd[1, 1] + 10200*CHd[2, 2] + 
         10200*CHd[3, 3] + 10200*CHe[1, 1] + 10200*CHe[2, 2] + 
         10200*CHe[3, 3] + 10200*CHl1[1, 1] + 10200*CHl1[2, 2] + 
         10200*CHl1[3, 3] - 426231*CHl3[1, 1] + 39088*Pi^2*CHl3[1, 1] - 
         426231*CHl3[2, 2] + 39088*Pi^2*CHl3[2, 2] - 10200*CHl3[3, 3] - 
         10200*CHq1[1, 1] + 122919*CHq1[2, 2] - 18176*Pi^2*CHq1[2, 2] - 
         12000*CHq1[3, 3] - 30600*CHq3[1, 1] - 69597*CHq3[2, 2] + 
         18176*Pi^2*CHq3[2, 2] - 1800*CHq3[3, 3] - 20400*CHu[1, 1] + 
         159330*CHu[2, 2] - 26944*Pi^2*CHu[2, 2] + 10200*CHu[3, 3])) - 
     192*MW2^5*MZ2^2*(MZ2*(448*CHd[1, 1] + 448*CHd[2, 2] + 448*CHd[3, 3] + 
         448*CHe[1, 1] + 448*CHe[2, 2] + 448*CHe[3, 3] + 448*CHl1[1, 1] + 
         448*CHl1[2, 2] + 448*CHl1[3, 3] - 38077*CHl3[1, 1] + 
         2752*Pi^2*CHl3[1, 1] - 38077*CHl3[2, 2] + 2752*Pi^2*CHl3[2, 2] - 
         448*CHl3[3, 3] - 448*CHq1[1, 1] - 42121*CHq1[2, 2] + 
         1888*Pi^2*CHq1[2, 2] + 320*CHq1[3, 3] - 1344*CHq3[1, 1] + 
         27415*CHq3[2, 2] - 1888*Pi^2*CHq3[2, 2] + 768*CHq3[3, 3] - 
         896*CHu[1, 1] + 33250*CHu[2, 2] - 2848*Pi^2*CHu[2, 2] + 
         448*CHu[3, 3]) - 24*(MH2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]) + 
         2*MT2*(56*CHl3[1, 1] + 56*CHl3[2, 2] + 59*CHq1[2, 2] + 
           32*CHq1[3, 3] - 59*CHq3[2, 2] - 56*CHq3[3, 3] - 35*CHu[2, 2] + 
           56*CHu[3, 3]))) + 64*MW2^4*MZ2^3*
      (MZ2*(1860*CHd[1, 1] + 1860*CHd[2, 2] + 1860*CHd[3, 3] + 
         1860*CHe[1, 1] + 1860*CHe[2, 2] + 1860*CHe[3, 3] + 1860*CHl1[1, 1] + 
         1860*CHl1[2, 2] + 1860*CHl1[3, 3] - 101988*CHl3[1, 1] + 
         8300*Pi^2*CHl3[1, 1] - 101988*CHl3[2, 2] + 8300*Pi^2*CHl3[2, 2] - 
         1860*CHl3[3, 3] - 1860*CHq1[1, 1] - 59661*CHq1[2, 2] + 
         2072*Pi^2*CHq1[2, 2] - 600*CHq1[3, 3] - 5580*CHq3[1, 1] + 
         44730*CHq3[2, 2] - 2072*Pi^2*CHq3[2, 2] + 1260*CHq3[3, 3] - 
         3720*CHu[1, 1] + 60948*CHu[2, 2] - 7328*Pi^2*CHu[2, 2] + 
         1860*CHu[3, 3]) - 18*(MH2*(-14*CHq1[2, 2] + 14*CHq3[2, 2] + 
           11*CHu[2, 2]) + 2*MT2*(310*CHl3[1, 1] + 310*CHl3[2, 2] + 
           268*CHq1[2, 2] + 70*CHq1[3, 3] - 268*CHq3[2, 2] - 310*CHq3[3, 3] - 
           19*CHu[2, 2] + 310*CHu[3, 3]))) + 6*MW2^2*MZ2^5*
      (MZ2*(4544*CHd[1, 1] + 4544*CHd[2, 2] + 4544*CHd[3, 3] + 
         4544*CHe[1, 1] + 4544*CHe[2, 2] + 4544*CHe[3, 3] + 4544*CHl1[1, 1] + 
         4544*CHl1[2, 2] + 4544*CHl1[3, 3] - 171086*CHl3[1, 1] + 
         17720*Pi^2*CHl3[1, 1] - 171086*CHl3[2, 2] + 17720*Pi^2*CHl3[2, 2] - 
         4544*CHl3[3, 3] - 4544*CHq1[1, 1] + 260302*CHq1[2, 2] - 
         27136*Pi^2*CHq1[2, 2] - 8912*CHq1[3, 3] - 13632*CHq3[1, 1] - 
         200206*CHq3[2, 2] + 27136*Pi^2*CHq3[2, 2] - 4368*CHq3[3, 3] - 
         9088*CHu[1, 1] + 48449*CHu[2, 2] - 9056*Pi^2*CHu[2, 2] + 
         4544*CHu[3, 3]) - 6*(25*MH2*(-17*CHq1[2, 2] + 17*CHq3[2, 2] + 
           8*CHu[2, 2]) + 2*MT2*(2272*CHl3[1, 1] + 2272*CHl3[2, 2] - 
           3185*CHq1[2, 2] - 728*CHq1[3, 3] + 3185*CHq3[2, 2] - 
           2272*CHq3[3, 3] + 3404*CHu[2, 2] + 2272*CHu[3, 3]))))/
    (18*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*
  (((2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(144*MW2^4 + 5*MZ2^4*(33 - 4*Pi^2) + 
        8*MW2^3*MZ2*(-267 + 16*Pi^2) + 6*MW2^2*MZ2*
         (48*MT2 + MZ2*(519 - 40*Pi^2)) + 3*MW2*MZ2^2*
         (-96*MT2 + MZ2*(-393 + 44*Pi^2))))/
      (9*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
     (4*MH2^2*(4*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
      ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
     (8*MT2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       B0i[bb0, 0, 0, MT2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
     (4*MW2*(4*MW2 - MZ2)*(16*MW2^3 - 4*MW2^2*MZ2 - 36*MW2*MZ2^2 + 
        MZ2^2*(-MH2 + 5*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
      ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (4*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^4 + 8*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 + MZ2^4 + MW2*MZ2^2*(MH2 + 2*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (24*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
     (4*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (4*(-4*MW2 + MZ2)^2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (4*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (8*MW2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/
      ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
     (4*CW2*(4*MW2 - MZ2)*(24*MW2^4 + 28*MW2^3*MZ2 - 30*MW2^2*MZ2^2 - 
        21*MW2*MZ2^3 - MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
      ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
     (96*MW2^3*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
        2*Pi^2) + (16*CW2*(MW2^2 - MZ2^2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
       Pi^2))*Cll[1, 2, 2, 1] - (2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MZ2]*(-2*MW2*MZ2*(15*Ceu[1, 1, 2, 2] + 
        15*Ceu[2, 2, 2, 2] + 15*Ceu[3, 3, 2, 2] - 24*Clq1[1, 1, 2, 2] - 
        24*Clq1[2, 2, 2, 2] - 24*Clq1[3, 3, 2, 2] + 12*Clq3[1, 1, 2, 2] + 
        12*Clq3[2, 2, 2, 2] + 12*Clq3[3, 3, 2, 2] + 15*Clu[1, 1, 2, 2] + 
        15*Clu[2, 2, 2, 2] + 15*Clu[3, 3, 2, 2] - 24*Cqd1[2, 2, 1, 1] - 
        24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] - 24*Cqe[2, 2, 1, 1] - 
        24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 48*Cqq1[1, 1, 2, 2] + 
        20*Cqq1[1, 2, 2, 1] + 68*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
        72*Cqq3[1, 1, 2, 2] + 12*Cqq3[1, 2, 2, 1] + 84*Cqq3[2, 2, 2, 2] + 
        12*Cqq3[2, 2, 3, 3] - 8*Cqq3[2, 3, 3, 2] - 15*Cqu1[1, 1, 2, 2] + 
        48*Cqu1[2, 2, 1, 1] + 33*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] + 
        15*Cud1[2, 2, 1, 1] + 15*Cud1[2, 2, 2, 2] + 15*Cud1[2, 2, 3, 3] - 
        60*Cuu[1, 1, 2, 2] - 20*Cuu[1, 2, 2, 1] - 80*Cuu[2, 2, 2, 2]) + 
      MZ2^2*(6*Ceu[1, 1, 2, 2] + 6*Ceu[2, 2, 2, 2] + 6*Ceu[3, 3, 2, 2] - 
        24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 24*Clq1[3, 3, 2, 2] + 
        6*Clu[1, 1, 2, 2] + 6*Clu[2, 2, 2, 2] + 6*Clu[3, 3, 2, 2] - 
        24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] - 
        24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 
        48*Cqq1[1, 1, 2, 2] + 8*Cqq1[1, 2, 2, 1] + 56*Cqq1[2, 2, 2, 2] + 
        24*Cqq1[2, 2, 3, 3] + 24*Cqq3[1, 2, 2, 1] + 24*Cqq3[2, 2, 2, 2] - 
        24*Cqq3[2, 2, 3, 3] + 16*Cqq3[2, 3, 3, 2] - 6*Cqu1[1, 1, 2, 2] + 
        48*Cqu1[2, 2, 1, 1] + 42*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] + 
        6*Cud1[2, 2, 1, 1] + 6*Cud1[2, 2, 2, 2] + 6*Cud1[2, 2, 3, 3] - 
        24*Cuu[1, 1, 2, 2] - 8*Cuu[1, 2, 2, 1] - 32*Cuu[2, 2, 2, 2]) + 
      8*MW2^2*(3*Ceu[1, 1, 2, 2] + 3*Ceu[2, 2, 2, 2] + 3*Ceu[3, 3, 2, 2] - 
        3*Clq1[1, 1, 2, 2] - 3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] + 
        3*Clq3[1, 1, 2, 2] + 3*Clq3[2, 2, 2, 2] + 3*Clq3[3, 3, 2, 2] + 
        3*Clu[1, 1, 2, 2] + 3*Clu[2, 2, 2, 2] + 3*Clu[3, 3, 2, 2] - 
        3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] - 
        3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
        6*Cqq1[1, 1, 2, 2] + 4*Cqq1[1, 2, 2, 1] + 10*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] + 18*Cqq3[1, 1, 2, 2] + 18*Cqq3[2, 2, 2, 2] + 
        6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[1, 1, 2, 2] + 
        6*Cqu1[2, 2, 1, 1] + 3*Cqu1[2, 2, 2, 2] + 3*Cqu1[3, 3, 2, 2] + 
        3*Cud1[2, 2, 1, 1] + 3*Cud1[2, 2, 2, 2] + 3*Cud1[2, 2, 3, 3] - 
        12*Cuu[1, 1, 2, 2] - 4*Cuu[1, 2, 2, 1] - 16*Cuu[2, 2, 2, 2])))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(24*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 24*Cqq3[2, 2, 3, 3] + 
        8*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
        24*Cuu[2, 2, 3, 3] - 8*Cuu[2, 3, 3, 2]) - 
      8*MW2*MZ2*(15*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] + 
        15*Cqq3[2, 2, 3, 3] + 5*Cqq3[2, 3, 3, 2] + 12*Cqu1[2, 2, 3, 3] - 
        3*Cqu1[3, 3, 2, 2] - 15*Cuu[2, 2, 3, 3] - 5*Cuu[2, 3, 3, 2]) + 
      16*MW2^2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
        6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
        3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(24*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 24*Cuu[2, 2, 3, 3] - 8*Cuu[2, 3, 3, 2]) - 
        8*MW2*MZ2*(15*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] + 
          15*Cqq3[2, 2, 3, 3] + 5*Cqq3[2, 3, 3, 2] + 12*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 15*Cuu[2, 2, 3, 3] - 5*Cuu[2, 3, 3, 2]) + 
        16*MW2^2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])) + 
      MT2*(-4*MW2*MZ2*(114*Cqq1[2, 2, 3, 3] + 38*Cqq1[2, 3, 3, 2] + 
          114*Cqq3[2, 2, 3, 3] + 38*Cqq3[2, 3, 3, 2] + 21*Cqu1[2, 2, 3, 3] - 
          39*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        32*MW2^2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        MZ2^2*(264*Cqq1[2, 2, 3, 3] + 88*Cqq1[2, 3, 3, 2] + 
          264*Cqq3[2, 2, 3, 3] + 88*Cqq3[2, 3, 3, 2] - 12*Cqu1[2, 2, 3, 3] - 
          33*Cqu1[3, 3, 2, 2] + 6*Cuu[2, 2, 3, 3] + 2*Cuu[2, 3, 3, 2]))))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MZ2^2*(MZ2*(-12*Ceu[1, 1, 2, 2] - 12*Ceu[2, 2, 2, 2] - 
          12*Ceu[3, 3, 2, 2] + 48*Clq1[1, 1, 2, 2] + 48*Clq1[2, 2, 2, 2] + 
          48*Clq1[3, 3, 2, 2] - 12*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 2, 2] - 
          12*Clu[3, 3, 2, 2] + 48*Cqd1[2, 2, 1, 1] + 48*Cqd1[2, 2, 2, 2] + 
          48*Cqd1[2, 2, 3, 3] + 48*Cqe[2, 2, 1, 1] + 48*Cqe[2, 2, 2, 2] + 
          48*Cqe[2, 2, 3, 3] - 96*Cqq1[1, 1, 2, 2] + 8*Cqq1[1, 2, 2, 1] - 
          88*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[1, 2, 2, 1] + 24*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] + 
          48*Cqq3[2, 3, 3, 2] + 12*Cqu1[1, 1, 2, 2] - 96*Cqu1[2, 2, 1, 1] - 
          84*Cqu1[2, 2, 2, 2] + 48*Cqu1[2, 2, 3, 3] + 3*Cqu1[3, 3, 2, 2] - 
          12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
          48*Cuu[1, 1, 2, 2] - 8*Cuu[1, 2, 2, 1] + 40*Cuu[2, 2, 2, 2] - 
          24*Cuu[2, 2, 3, 3] - 32*Cuu[2, 3, 3, 2]) - 
        6*MT2*(24*Cqq1[2, 2, 3, 3] - 28*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[2, 2, 3, 3] - 28*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 24*Cuu[2, 2, 3, 3] - 17*Cuu[2, 3, 3, 2])) - 
      16*MW2^2*(6*MT2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        MZ2*(3*Ceu[1, 1, 2, 2] + 3*Ceu[2, 2, 2, 2] + 3*Ceu[3, 3, 2, 2] - 
          3*Clq1[1, 1, 2, 2] - 3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] + 
          3*Clq3[1, 1, 2, 2] + 3*Clq3[2, 2, 2, 2] + 3*Clq3[3, 3, 2, 2] + 
          3*Clu[1, 1, 2, 2] + 3*Clu[2, 2, 2, 2] + 3*Clu[3, 3, 2, 2] - 
          3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] - 
          3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
          6*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 4*Cqq1[2, 2, 2, 2] - 
          12*Cqq1[2, 2, 3, 3] - 8*Cqq1[2, 3, 3, 2] + 18*Cqq3[1, 1, 2, 2] + 
          18*Cqq3[2, 2, 2, 2] - 6*Cqq3[2, 3, 3, 2] - 3*Cqu1[1, 1, 2, 2] + 
          6*Cqu1[2, 2, 1, 1] + 3*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] + 
          6*Cqu1[3, 3, 2, 2] + 3*Cud1[2, 2, 1, 1] + 3*Cud1[2, 2, 2, 2] + 
          3*Cud1[2, 2, 3, 3] - 12*Cuu[1, 1, 2, 2] + 2*Cuu[1, 2, 2, 1] - 
          10*Cuu[2, 2, 2, 2] + 6*Cuu[2, 2, 3, 3] + 8*Cuu[2, 3, 3, 2])) + 
      4*MW2*MZ2*(6*MT2*(30*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] + 
          30*Cqq3[2, 2, 3, 3] + Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 2, 2] - 30*Cuu[2, 2, 3, 3] - 19*Cuu[2, 3, 3, 2]) + 
        MZ2*(15*Ceu[1, 1, 2, 2] + 15*Ceu[2, 2, 2, 2] + 15*Ceu[3, 3, 2, 2] - 
          24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 24*Clq1[3, 3, 2, 2] + 
          12*Clq3[1, 1, 2, 2] + 12*Clq3[2, 2, 2, 2] + 12*Clq3[3, 3, 2, 2] + 
          15*Clu[1, 1, 2, 2] + 15*Clu[2, 2, 2, 2] + 15*Clu[3, 3, 2, 2] - 
          24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] - 
          24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 
          48*Cqq1[1, 1, 2, 2] - 10*Cqq1[1, 2, 2, 1] + 38*Cqq1[2, 2, 2, 2] - 
          42*Cqq1[2, 2, 3, 3] - 40*Cqq1[2, 3, 3, 2] + 72*Cqq3[1, 1, 2, 2] - 
          6*Cqq3[1, 2, 2, 1] + 66*Cqq3[2, 2, 2, 2] - 18*Cqq3[2, 2, 3, 3] - 
          36*Cqq3[2, 3, 3, 2] - 15*Cqu1[1, 1, 2, 2] + 48*Cqu1[2, 2, 1, 1] + 
          33*Cqu1[2, 2, 2, 2] - 24*Cqu1[2, 2, 3, 3] + 3*Cqu1[3, 3, 2, 2] + 
          15*Cud1[2, 2, 1, 1] + 15*Cud1[2, 2, 2, 2] + 15*Cud1[2, 2, 3, 3] - 
          60*Cuu[1, 1, 2, 2] + 10*Cuu[1, 2, 2, 1] - 50*Cuu[2, 2, 2, 2] + 
          30*Cuu[2, 2, 3, 3] + 40*Cuu[2, 3, 3, 2]))))/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Class[6]*((144*Sqrt[2]*MT*MT2*MW*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (144*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24*Sqrt[2]*MT*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(-3*MW2^2*CuB[3, 3] + 3*MW2*MZ2*CuB[3, 3] - 
      11*MW*MW2*MZ*SW*CuW[3, 3] + 5*MW*MZ*MZ2*SW*CuW[3, 3]))/
    (MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW))


==> anc/AcLR_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
 (4*(4*MW2 - MZ2)*MZ2^2*(72*MW2^2 + MW2*MZ2*(786 - 80*Pi^2) + 
    11*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (16*MW2*MZ2^2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2)*SW2^3*
   B0i[bb0, 0, 0, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (16*MW2*MZ2^2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2)*SW2^3*B0i[bb0, 0, 0, MZ2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (32*MW2*(4*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 CHD*((2*(4*MW2 - MZ2)*MZ2^2*(216*MW2^2 + MW2*MZ2*(894 - 80*Pi^2) + 
      11*MZ2^2*(-33 + 4*Pi^2))*SW2^3*Class[3])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^2*(24*MW2^2 + 14*MW2*MZ2 - 5*MZ2^2)*SW2^3*B0i[bb0, 0, 0, MW2]*
     Class[3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(24*MW2^2 + 14*MW2*MZ2 - 5*MZ2^2)*SW2^3*B0i[bb0, 0, 0, MZ2]*
     Class[3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(12*MW2^3 + 13*MW2^2*MZ2 - MZ2^3)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[3])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 CHWB*((CW2*(6*MH2^2*MZ2^2*(MW2 - CW2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
      4*MH2*MT2*(MW2 - CW2*MZ2)*(512*MW2^4 - 2144*MW2^3*MZ2 + 
        2436*MW2^2*MZ2^2 - 875*MW2*MZ2^3 + 71*MZ2^4) - 
      16*MT2*MW2*(MW2 - CW2*MZ2)*(512*MW2^4 - 2144*MW2^3*MZ2 + 
        2436*MW2^2*MZ2^2 - 875*MW2*MZ2^3 + 71*MZ2^4) - 
      3*MH2*(1024*MW2^6 + MZ2^6*(641 - 12*CW2*Pi^2 - 537*SW2) + 
        16*MW2^5*MZ2*(-515 + 8*Pi^2 + 88*SW2) + 4*MW2^4*MZ2^2*
         (5465 - 2012*SW2 + 16*Pi^2*(-7 + 2*SW2)) - 4*MW2^3*MZ2^3*
         (6822 - 3683*SW2 + 10*Pi^2*(-15 + 8*SW2)) + 
        MW2^2*MZ2^4*(17585 - 11756*SW2 + 20*Pi^2*(-19 + 14*SW2)) + 
        MW2*MZ2^5*(-5582 + 4309*SW2 - 4*Pi^2*(-28 + 25*SW2))) + 
      12*MW2*(1024*MW2^6 + MZ2^6*(641 - 12*CW2*Pi^2 - 537*SW2) + 
        16*MW2^5*MZ2*(-515 + 8*Pi^2 + 88*SW2) + 4*MW2^4*MZ2^2*
         (5481 - 2012*SW2 + 16*Pi^2*(-7 + 2*SW2)) - 4*MW2^3*MZ2^3*
         (6858 - 3699*SW2 + 10*Pi^2*(-15 + 8*SW2)) + 
        MW2^2*MZ2^4*(17681 - 11836*SW2 + 20*Pi^2*(-19 + 14*SW2)) + 
        MW2*MZ2^5*(-5598 + 4325*SW2 - 4*Pi^2*(-28 + 25*SW2))))*Class[4])/
    (3*MW*(MH2 - 4*MW2)*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (2*MH2*MZ2*(MW2 - CW2*MZ2)*(80*MW2^3*(4*MW2 - MZ2)*MZ2 + 
      MH2^3*(12*MW2^2 - MW2*MZ2 - 2*MZ2^2) + 
      MH2^2*MW2*(-60*MW2^2 + 37*MW2*MZ2 + 2*MZ2^2) + 
      2*MH2*MW2^2*(24*MW2^2 - 70*MW2*MZ2 + 13*MZ2^2))*SW2*B0i[bb0, 0, 0, MH2]*
     Class[4])/(MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (4*MT2*(MW2 - CW2*MZ2)*(512*MW2^5 - 2144*MW2^4*MZ2 + 2544*MW2^3*MZ2^2 + 
      18*MT2*MZ2^4 + MW2*MZ2^3*(9*MT2 + 98*MZ2) - 
      2*MW2^2*MZ2^2*(54*MT2 + 505*MZ2))*B0i[bb0, 0, 0, MT2]*Class[4])/
    (3*MW*MZ*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (2*CW2*(-(MH2^3*MZ2^2*(-MW2 + CW2*MZ2)*(-12*MW2^2 + MW2*MZ2 + 2*MZ2^2)) + 
      4*MW2^2*(544*MW2^6 + 3*MW2*MZ2^5*(215 - 117*SW2) + 
        2*MZ2^6*(-31 + 11*SW2) + 8*MW2^5*MZ2*(131 + 44*SW2) + 
        8*MW2^4*MZ2^2*(-763 + 257*SW2) + 7*MW2^2*MZ2^4*(-465 + 344*SW2) - 
        8*MW2^3*MZ2^3*(-898 + 589*SW2)) + 
      MH2^2*(544*MW2^6 + MW2^3*MZ2^3*(7173 - 4676*SW2) + 
        MW2*MZ2^5*(661 - 367*SW2) + 2*MZ2^6*(-31 + 11*SW2) + 
        8*MW2^5*MZ2*(131 + 44*SW2) + 4*MW2^4*MZ2^2*(-1517 + 514*SW2) + 
        MW2^2*MZ2^4*(-3296 + 2433*SW2)) - 
      MH2*MW2*(2720*MW2^6 + MW2*MZ2^5*(3293 - 1823*SW2) + 
        10*MZ2^6*(-31 + 11*SW2) + 40*MW2^5*MZ2*(131 + 44*SW2) + 
        8*MW2^4*MZ2^2*(-3839 + 1285*SW2) - 8*MW2^3*MZ2^3*(-4551 + 2969*SW2) + 
        MW2^2*MZ2^4*(-16639 + 12336*SW2)))*B0i[bb0, 0, 0, MW2]*Class[4])/
    (MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*SW) - (2*(128*MW2^7 + 2*CW2*MZ2^7 + 
      MW2*MZ2^5*(2*CW2*MH2 + MZ2*(59 - 21*SW2)) - 
      4*MW2^5*MZ2^2*(117 + 44*SW2) - MW2^2*MZ2^4*(MH2 + 337*MZ2 + MH2*SW2 - 
        44*MZ2*SW2) + 160*MW2^6*(MZ2 + 2*MZ2*SW2) + 
      MW2^3*MZ2^3*(-13*MH2 + 446*MZ2 + 12*MH2*SW2 + 94*MZ2*SW2) + 
      2*MW2^4*MZ2^2*(6*MH2 + 5*(MZ2 + 2*MZ2*SW2)))*B0i[bb0, 0, 0, MZ2]*
     Class[4])/(MW*MZ*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (2*MW2*(MW2 - CW2*MZ2)*(12*MW2*(20*MW2 - 11*MZ2)*MZ2^2 + 
      MH2^2*(12*MW2^2 - MW2*MZ2 - 2*MZ2^2) + 
      4*MH2*MZ2*(-16*MW2^2 + 6*MW2*MZ2 + MZ2^2))*B0i[bb0, MZ2, MH2, MZ2]*
     Class[4])/(MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (4*CW2*(MW2 - CW2*MZ2)*(3*MZ2^2*(-144*MW2^3 + 152*MW2^2*MZ2 - 
        37*MW2*MZ2^2 + 2*MZ2^3) + MT2*(512*MW2^4 - 2144*MW2^3*MZ2 + 
        2652*MW2^2*MZ2^2 - 1019*MW2*MZ2^3 + 80*MZ2^4))*
     B0i[bb0, MZ2, MT2, MT2]*Class[4])/
    (3*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (2*CW2*(MW2 - CW2*MZ2)*(672*MW2^5 + 1688*MW2^4*MZ2 - 1028*MW2^3*MZ2^2 - 
      546*MW2^2*MZ2^3 + 103*MW2*MZ2^4 + 2*MZ2^5)*B0i[bb0, MZ2, MW2, MW2]*
     Class[4])/(MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (48*MW2^3*(MW2 - CW2*MZ2)*(28*MW2^3 + 17*MW2^2*MZ2 - 46*MW2*MZ2^2 + 
      10*MZ2^3)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[4])/
    (MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (8*MW2*(4*MW2^3 - MW2^2*MZ2 - 4*MW2*MZ2^2 + MZ2^3)*
     (MW2*MZ2^2*(3 - 5*SW2) + MW2^2*MZ2*(-30 + SW2) - 2*MZ2^3*(-3 + SW2) + 
      3*MW2^3*(7 + 4*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[4])/
    (MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW)) + 
 CHq3[2, 2]*((40960*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (77824*MW2^5*MZ2^2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (50944*MW2^4*MZ2^3*SW2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 - (410048*MW2^3*MZ2^4*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (56128*MW2^2*MZ2^5*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (2544*MW2*MZ2^6*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
     3 - (1424*MZ2^7*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (8192*MW2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (137216*MW2^6*MZ2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (256*MH2*MW2^4*MZ2^2*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4608*MT2*MW2^4*MZ2^2*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (786176*MW2^5*MZ2^2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (640*MH2*MW2^3*MZ2^3*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (11520*MT2*MW2^3*MZ2^3*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1397312*MW2^4*MZ2^3*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (600*MH2*MW2^2*MZ2^4*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10800*MT2*MW2^2*MZ2^4*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (1145392*MW2^3*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (250*MH2*MW2*MZ2^5*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (4500*MT2*MW2*MZ2^5*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (428612*MW2^2*MZ2^5*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (34*MH2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (612*MT2*MZ2^6*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (52334*MW2*MZ2^6*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3814*MZ2^7*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (192*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
   (192*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (4*MH2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (72*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (72*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (13312*MH2*MW2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (13312*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4096*MH2*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4096*MW2^9*B0i[bb0, 0, 0, MW2]*Class[7])/((MH2 - MW2)*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (20608*MH2*MW2^6*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (25216*MW2^7*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (26176*MH2*MW2^5*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (42304*MW2^6*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (21936*MH2*MW2^4*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (44256*MW2^5*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5164*MH2*MW2^3*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (20464*MW2^4*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3588*MH2*MW2^2*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1524*MW2^3*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1600*MH2*MW2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (988*MW2^2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (15360*MW2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8192*MW2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (512*MH2*MW2^5*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7680*MW2^6*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1792*MH2*MW2^4*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (47904*MW2^5*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2480*MH2*MW2^3*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (58256*MW2^4*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1700*MH2*MW2^2*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (34816*MW2^3*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (568*MH2*MW2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (13040*MW2^2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (68*MH2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4172*MW2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (748*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4*MW2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (4*MZ2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
      12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MW2*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^3*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2^4*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (11264*MW2^6*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8192*MW2^7*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5120*MW2^5*MZ2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (15648*MW2^4*MZ2^2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4864*MW2^3*MZ2^3*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4384*MW2^2*MZ2^4*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1792*MW2*MZ2^5*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHl3[1, 1]*((-40960*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (18432*MW2^5*MZ2^2*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 - 
   (92416*MW2^4*MZ2^3*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (245120*MW2^3*MZ2^4*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (13360*MW2^2*MZ2^5*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 + 
   (10144*MW2*MZ2^6*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (2992*MZ2^7*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (4096*MW2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (91136*MW2^6*MZ2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (157312*MW2^5*MZ2^2*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (275264*MW2^4*MZ2^3*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (731848*MW2^3*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (117628*MW2^2*MZ2^5*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (28848*MW2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8228*MZ2^7*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12288*MH2*MW2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12288*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4096*MH2*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4096*MW2^9*B0i[bb0, 0, 0, MW2]*Class[7])/((MH2 - MW2)*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6528*MH2*MW2^6*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6528*MW2^7*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (17824*MH2*MW2^5*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (17824*MW2^6*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (32016*MH2*MW2^4*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (32016*MW2^5*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (22128*MH2*MW2^3*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (22128*MW2^4*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7088*MH2*MW2^2*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7088*MW2^3*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (816*MH2*MW2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (816*MW2^2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12288*MW2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4096*MW2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6528*MW2^6*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (17824*MW2^5*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (32016*MW2^4*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (22128*MW2^3*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7088*MW2^2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (816*MW2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10240*MW2^6*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4096*MW2^7*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5504*MW2^5*MZ2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6240*MW2^4*MZ2^2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9056*MW2^3*MZ2^3*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4000*MW2^2*MZ2^4*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (544*MW2*MZ2^5*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHl3[2, 2]*((-40960*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (18432*MW2^5*MZ2^2*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 - 
   (92416*MW2^4*MZ2^3*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (245120*MW2^3*MZ2^4*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (13360*MW2^2*MZ2^5*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 + 
   (10144*MW2*MZ2^6*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (2992*MZ2^7*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (4096*MW2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (91136*MW2^6*MZ2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (157312*MW2^5*MZ2^2*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (275264*MW2^4*MZ2^3*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (731848*MW2^3*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (117628*MW2^2*MZ2^5*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (28848*MW2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8228*MZ2^7*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12288*MH2*MW2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12288*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4096*MH2*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4096*MW2^9*B0i[bb0, 0, 0, MW2]*Class[7])/((MH2 - MW2)*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6528*MH2*MW2^6*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6528*MW2^7*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (17824*MH2*MW2^5*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (17824*MW2^6*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (32016*MH2*MW2^4*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (32016*MW2^5*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (22128*MH2*MW2^3*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (22128*MW2^4*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7088*MH2*MW2^2*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7088*MW2^3*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (816*MH2*MW2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (816*MW2^2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12288*MW2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4096*MW2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6528*MW2^6*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (17824*MW2^5*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (32016*MW2^4*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (22128*MW2^3*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7088*MW2^2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (816*MW2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10240*MW2^6*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4096*MW2^7*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5504*MW2^5*MZ2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6240*MW2^4*MZ2^2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9056*MW2^3*MZ2^3*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4000*MW2^2*MZ2^4*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (544*MW2*MZ2^5*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHu[2, 2]*((40960*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (32768*MW2^5*MZ2^2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (15104*MW2^4*MZ2^3*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (74176*MW2^3*MZ2^4*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (30256*MW2^2*MZ2^5*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (11404*MW2*MZ2^6*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (4130*MZ2^7*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (54272*MW2^6*MZ2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (256*MH2*MW2^4*MZ2^2*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4608*MT2*MW2^4*MZ2^2*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (210688*MW2^5*MZ2^2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (448*MH2*MW2^3*MZ2^3*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8064*MT2*MW2^3*MZ2^3*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (104096*MW2^4*MZ2^3*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (312*MH2*MW2^2*MZ2^4*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (5616*MT2*MW2^2*MZ2^4*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (222448*MW2^3*MZ2^4*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (88*MH2*MW2*MZ2^5*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1584*MT2*MW2*MZ2^5*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (266042*MW2^2*MZ2^5*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (17*MH2*MZ2^6*SW2*Class[7])/(2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (153*MT2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (97351*MW2*MZ2^6*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3800*MZ2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (192*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
   (48*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (4*MH2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (72*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (18*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (25600*MH2*MW2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (25600*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12288*MH2*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12288*MW2^9*B0i[bb0, 0, 0, MW2]*Class[7])/((MH2 - MW2)*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5504*MH2*MW2^6*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (10112*MW2^7*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (56896*MH2*MW2^5*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (69568*MW2^6*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (53832*MH2*MW2^4*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (67512*MW2^5*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (16880*MH2*MW2^3*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (24080*MW2^4*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (35*MH2*MW2^2*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1702*MW2^3*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (434*MH2*MW2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (281*MW2^2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6144*MW2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (512*MH2*MW2^5*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3072*MW2^6*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1408*MH2*MW2^4*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (23680*MW2^5*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1520*MH2*MW2^3*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (34832*MW2^4*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (800*MH2*MW2^2*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (19804*MW2^3*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (193*MH2*MW2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6166*MW2^2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (17*MH2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1502*MW2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (187*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4*MW2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (MZ2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
      12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MW2*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   ((-4*MW2 + MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2^3*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^4*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MW2^6*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7296*MW2^4*MZ2^2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1488*MW2^3*MZ2^3*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2124*MW2^2*MZ2^4*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (516*MW2*MZ2^5*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHq1[2, 2]*((-40960*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (77824*MW2^5*MZ2^2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (50944*MW2^4*MZ2^3*SW2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 + (410048*MW2^3*MZ2^4*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (56128*MW2^2*MZ2^5*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (2544*MW2*MZ2^6*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
     3 + (1424*MZ2^7*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (26624*MW2^6*MZ2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (256*MH2*MW2^4*MZ2^2*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4608*MT2*MW2^4*MZ2^2*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (510976*MW2^5*MZ2^2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (640*MH2*MW2^3*MZ2^3*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (11520*MT2*MW2^3*MZ2^3*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1259264*MW2^4*MZ2^3*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (600*MH2*MW2^2*MZ2^4*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (10800*MT2*MW2^2*MZ2^4*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1203536*MW2^3*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (250*MH2*MW2*MZ2^5*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4500*MT2*MW2*MZ2^5*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (495964*MW2^2*MZ2^5*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (34*MH2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (612*MT2*MZ2^6*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (63254*MW2*MZ2^6*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (1362*MZ2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (192*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (192*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
   (4*MH2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (72*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (72*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (44032*MH2*MW2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (44032*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12288*MH2*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12288*MW2^9*B0i[bb0, 0, 0, MW2]*Class[7])/((MH2 - MW2)*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (32128*MH2*MW2^6*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (27520*MW2^7*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (64960*MH2*MW2^5*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (81088*MW2^6*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (132720*MH2*MW2^4*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (155040*MW2^5*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (91388*MH2*MW2^3*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (106688*MW2^4*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (25948*MH2*MW2^2*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (31060*MW2^3*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1936*MH2*MW2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2548*MW2^2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (15360*MW2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (512*MH2*MW2^5*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (28416*MW2^6*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1792*MH2*MW2^4*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (22240*MW2^5*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2480*MH2*MW2^3*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (91184*MW2^4*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1700*MH2*MW2^2*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (85696*MW2^3*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (568*MH2*MW2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (36496*MW2^2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (68*MH2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7436*MW2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (748*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4*MW2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4*MZ2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
      12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MW2*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^3*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2^4*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (15360*MW2^6*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (20736*MW2^5*MZ2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7008*MW2^4*MZ2^2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (20352*MW2^3*MZ2^3*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8352*MW2^2*MZ2^4*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (384*MW2*MZ2^5*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHl3[Leff, Leff]*((40960*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (32768*MW2^5*MZ2^2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (32000*MW2^4*MZ2^3*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (80192*MW2^3*MZ2^4*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (24032*MW2^2*MZ2^5*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (12656*MW2*MZ2^6*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (7408*MZ2^7*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (12288*MW2^7*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (80896*MW2^6*MZ2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (256*MH2*MW2^4*MZ2^2*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4608*MT2*MW2^4*MZ2^2*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (29824*MW2^5*MZ2^2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (640*MH2*MW2^3*MZ2^3*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (11520*MT2*MW2^3*MZ2^3*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (286528*MW2^4*MZ2^3*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (600*MH2*MW2^2*MZ2^4*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (10800*MT2*MW2^2*MZ2^4*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (481048*MW2^3*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (250*MH2*MW2*MZ2^5*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4500*MT2*MW2*MZ2^5*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (408268*MW2^2*MZ2^5*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (34*MH2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (612*MT2*MZ2^6*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (165466*MW2*MZ2^6*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (25574*MZ2^7*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (192*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (192*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
   (4*MH2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (72*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (72*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (95232*MH2*MW2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (95232*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (24576*MH2*MW2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (24576*MW2^9*B0i[bb0, 0, 0, MW2]*Class[7])/((MH2 - MW2)*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (135168*MH2*MW2^6*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (139776*MW2^7*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (61856*MH2*MW2^5*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (77984*MW2^6*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (56384*MH2*MW2^4*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (34064*MW2^5*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (98356*MH2*MW2^3*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (83056*MW2^4*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (58948*MH2*MW2^2*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (53836*MW2^3*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (15680*MH2*MW2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (15068*MW2^2*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1360*MH2*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1360*MW2*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (66560*MW2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12288*MW2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (512*MH2*MW2^5*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (122240*MW2^6*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1792*MH2*MW2^4*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (83584*MW2^5*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2480*MH2*MW2^3*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (20064*MW2^4*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1700*MH2*MW2^2*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (68704*MW2^3*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (568*MH2*MW2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (42320*MW2^2*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (68*MH2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9908*MW2*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (612*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4*MW2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4*MZ2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
      12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MW2*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2^3*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^4*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (60416*MW2^6*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12288*MW2^7*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (100224*MW2^5*MZ2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (69312*MW2^4*MZ2^2*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7744*MW2^3*MZ2^3*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (15264*MW2^2*MZ2^4*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6336*MW2*MZ2^5*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (544*MZ2^6*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHl1[Leff, Leff]*((2*MZ2*(55296*MW2^6 - 512*MW2^5*MZ2*(-321 + 40*Pi^2) + 
      448*MW2^4*MZ2^2*(-549 + 64*Pi^2) - 128*MW2^3*MZ2^2*
       (9*MH2 + 162*MT2 - 1569*MZ2 + 151*MZ2*Pi^2) + 
      MZ2^5*(153*MH2 + 2754*MT2 - 38769*MZ2 + 3704*MZ2*Pi^2) + 
      4*MW2^2*MZ2^3*(432*MH2 + 7776*MT2 - 65055*MZ2 + 5192*MZ2*Pi^2) - 
      2*MW2*MZ2^4*(486*MH2 + 8748*MT2 - 92241*MZ2 + 7640*MZ2*Pi^2))*SW2^2*
     Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (192*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW2*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (4*MH2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*SW2*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (72*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW2*B0i[bb0, 0, 0, MT2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MZ2*(MW2*(3328*MW2^6 - 15168*MW2^5*MZ2 + 22936*MW2^4*MZ2^2 - 
        12252*MW2^3*MZ2^3 - 396*MW2^2*MZ2^4 + 2135*MW2*MZ2^5 - 340*MZ2^6) + 
      MH2*(-3328*MW2^6 + 14016*MW2^5*MZ2 - 20056*MW2^4*MZ2^2 + 
        9552*MW2^3*MZ2^3 + 1521*MW2^2*MZ2^4 - 2288*MW2*MZ2^5 + 340*MZ2^6))*
     SW2*B0i[bb0, 0, 0, MW2]*Class[7])/((MH2 - MW2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4*(3072*MW2^7 - 7424*MW2^6*MZ2 + 10848*MW2^5*MZ2^2 + 
      128*MW2^4*(MH2 - 98*MZ2)*MZ2^2 - 40*MW2^3*(8*MH2 - 167*MZ2)*MZ2^3 + 
      12*MW2^2*MZ2^4*(25*MH2 + 6*MZ2) + 17*MZ2^6*(MH2 + 9*MZ2) - 
      25*MW2*MZ2^5*(5*MH2 + 44*MZ2))*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4*MZ2*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*SW2*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^3*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*(-MW2^2 + MZ2^2)*(384*MW2^7 - 1120*MW2^6*MZ2 + 1980*MW2^5*MZ2^2 - 
      2286*MW2^4*MZ2^3 + 1292*MW2^3*MZ2^4 - 171*MW2^2*MZ2^5 - 96*MW2*MZ2^6 + 
      17*MZ2^7)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHe[Leff, Leff]*
  (((2*MW2 - MZ2)*(55296*MW2^6 - 512*MW2^5*MZ2*(-267 + 40*Pi^2) + 
      64*MW2^4*MZ2^2*(-11079 + 1312*Pi^2) - 32*MW2^3*MZ2^2*
       (36*MH2 + 648*MT2 - 39891*MZ2 + 4492*MZ2*Pi^2) + 
      MZ2^5*(153*MH2 + 2754*MT2 - 84210*MZ2 + 9212*MZ2*Pi^2) - 
      4*MW2*MZ2^4*(243*MH2 + 4374*MT2 - 135045*MZ2 + 14404*MZ2*Pi^2) + 
      4*MW2^2*MZ2^3*(432*MH2 + 7776*MT2 - 298875*MZ2 + 32408*MZ2*Pi^2))*SW2*
     Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (48*MZ2*(-4*MW2 + 2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (MH2*(4*MW2 - 2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (18*MT2*MZ2*(-4*MW2 + 2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2*(2*MW2 - MZ2)*(MH2*(4864*MW2^6 - 15552*MW2^5*MZ2 + 
        17896*MW2^4*MZ2^2 - 5652*MW2^3*MZ2^3 - 3567*MW2^2*MZ2^4 + 
        2594*MW2*MZ2^5 - 340*MZ2^6) + MW2*(-4864*MW2^6 + 16704*MW2^5*MZ2 - 
        20776*MW2^4*MZ2^2 + 8352*MW2^3*MZ2^3 + 2442*MW2^2*MZ2^4 - 
        2441*MW2*MZ2^5 + 340*MZ2^6))*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2*(2*MW2 - MZ2)*(3072*MW2^7 - 8960*MW2^6*MZ2 + 12384*MW2^5*MZ2^2 + 
      16*MW2^4*(8*MH2 - 649*MZ2)*MZ2^2 + 17*MZ2^6*(MH2 + 9*MZ2) + 
      20*MW2^3*MZ2^3*(-16*MH2 + 139*MZ2) + 6*MW2^2*MZ2^4*(50*MH2 + 353*MZ2) - 
      MW2*MZ2^5*(125*MH2 + 1406*MZ2))*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 2*MZ2)*(-4*MW2^2 + 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
      12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   ((4*MW2 - 2*MZ2)*(4*MW2 - MZ2)*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (24*MW2^3*(4*MW2 - 2*MZ2)*(4*MW2^3 + 3*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*(-MW2^2 + MZ2^2)*(1536*MW2^7 - 4480*MW2^6*MZ2 + 7216*MW2^5*MZ2^2 - 
      6344*MW2^4*MZ2^3 + 2286*MW2^3*MZ2^4 + 191*MW2^2*MZ2^5 - 277*MW2*MZ2^6 + 
      34*MZ2^7)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 Cee[Leff, Leff, 1, 1]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Cee[Leff, Leff, 2, 2]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Cee[Leff, Leff, 3, 3]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ced[Leff, Leff, 3, 3]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[1, 1, 2, 2]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[2, 2, 2, 2]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[3, 3, 2, 2]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[Leff, Leff, 1, 1]*((64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[Leff, Leff, 2, 2]*((64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ced[Leff, Leff, 1, 1]*((-16*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MZ2]*Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 2, 2]*
  ((-16*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MZ2]*Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 3, 3]*
  ((64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4*(2*MW2 - MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cld[Leff, Leff, 1, 1] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cld[Leff, Leff, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cld[Leff, Leff, 3, 3] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[1, 1, Leff, Leff] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[2, 2, Leff, Leff] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[3, 3, Leff, Leff] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[Leff, Leff, 1, 1] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[Leff, Leff, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[Leff, Leff, 3, 3] + 
 ((-4*(4*MW2 - MZ2)*MZ2^2*(72*MW2^2 + MW2*MZ2*(786 - 80*Pi^2) + 
      11*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (16*MW2*(4*MW2 - MZ2)*MZ2^2*(2*MW2 + 3*MZ2)*SW2^3*
     B0i[bb0, 0, 0, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2)*SW2^3*B0i[bb0, 0, 0, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*(4*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Class[8]*
  Cll[1, 2, 2, 1] - (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Cll[Leff, 1, 1, Leff])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 1, 1, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 2, 2, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 2, 2, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 3, 3, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 3, 3, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq1[1, 1, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq1[2, 2, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq1[3, 3, 2, 2] - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (80*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (56*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)^2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq3[1, 1, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq3[2, 2, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq3[3, 3, 2, 2] + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (80*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (80*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (152*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
   Class[8]*Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (88*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clu[1, 1, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clu[2, 2, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clu[3, 3, 2, 2] - 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (128*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (128*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (56*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
   Class[8]*Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqd1[2, 2, 1, 1] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqd1[2, 2, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqd1[2, 2, 3, 3] + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[1, 1, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[1, 1, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqe[2, 2, 1, 1] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqe[2, 2, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqe[2, 2, 3, 3] + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[2, 2, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[2, 2, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (120*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
   Class[8]*Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (44*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[1, 1, 2, 2] + 
 ((64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[1, 2, 2, 1] + 
 ((-128*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (272*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (112*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[2, 2, 2, 2] + 
 ((-128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (112*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[2, 2, 3, 3] + 
 ((-128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (256*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (112*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (320*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[2, 3, 3, 2] + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[1, 1, 2, 2] + 
 ((-16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[1, 2, 2, 1] + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (176*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (112*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[2, 2, 2, 2] + 
 ((-128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[2, 2, 3, 3] + 
 ((-128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (112*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[2, 3, 3, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[1, 1, 2, 2] + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[2, 2, 1, 1] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (56*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (44*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (28*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[2, 2, 2, 2] + 
 ((-64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (56*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[2, 2, 3, 3] + 
 ((64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (104*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[3, 3, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cud1[2, 2, 1, 1] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cud1[2, 2, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cud1[2, 2, 3, 3] + 
 ((128*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[1, 1, 2, 2] + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[1, 2, 2, 1] + 
 ((320*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (400*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (256*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (320*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[2, 2, 2, 2] + 
 ((128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[2, 2, 3, 3] + 
 ((128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (256*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (68*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (320*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[2, 3, 3, 2]


==> anc/AcLR_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) + 
 (2*(4*MW2 - MZ2)*MZ2*(1152*MW2^4 - 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 
      39*MZ2^2) + 2*MW2^2*MZ2^2*(761 - 176*Pi^2) + 5*MZ2^4*(33 - 4*Pi^2) + 
    8*MW2^3*MZ2*(-89 + 32*Pi^2) + MW2*MZ2^2*(-9*MH2 - 1353*MZ2 + 
      152*MZ2*Pi^2))*SW2^2)/(9*(2*MW2 - MZ2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (4*MH2*MW2*(4*MW2 - MZ2)*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
   SW2^2*B0i[bb0, 0, 0, MH2])/((MH2 - MW2)*(2*MW2 - MZ2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (8*MW2*(4*MW2 - MZ2)*MZ2*SW2^2*(MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 
    32*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/
  (3*(2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (4*CW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   (MH2*(-16*MW2^4 + 4*MW2^3*MZ2 + 45*MW2^2*MZ2^2 - 18*MW2*MZ2^3 - 6*MZ2^4) + 
    MW2*(16*MW2^4 - 4*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 9*MW2*MZ2^3 + 6*MZ2^4))*
   B0i[bb0, 0, 0, MW2])/((MH2 - MW2)*(2*MW2 - MZ2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 (4*CW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(16*MW2^4 + 8*MW2^3*MZ2 - 
    28*MW2^2*MZ2^2 + MW2*(MH2 - 20*MZ2)*MZ2^2 + MZ2^3*(-MH2 + 15*MZ2))*
   B0i[bb0, 0, 0, MZ2])/((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (4*MW2*(4*MW2 - MZ2)*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   SW2^2*B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)*
   (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (8*MW2*(4*MW2 - MZ2)*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (3*(2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) - 
 (4*MW2*MZ2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
    2*Pi^2*VMU^2) + (96*MW2^3*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VMU^2) + (16*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
   SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU^2) + 
 ((24*CWw*MW*MW2*(4*MW2 - MZ2)*MZ2^2*(48*MW2^2 - 50*MW2*MZ2 - MZ2^2)*SW2^2)/
    ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) - 
   (288*CWw*MW*MW2^2*MZ2^2*(8*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2)*SW2^2*
     B0i[bb0, 0, 0, MW2])/((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VMU) + (144*CWw*MW*MW2*MZ2^2*(16*MW2^3 - 28*MW2^2*MZ2 + 
      10*MW2*MZ2^2 - MZ2^3)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU) + 
   (288*CWw*MW*MW2^3*(4*MW2 - MZ2)*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (96*CHD*MW2*(4*MW2 - MZ2)*MZ2^3*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (-1/9*((-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
        (3*MH2 - 9*MW2 + 8*MZ2)*(128*MW2^4 - 320*MW2^3*MZ2 + 
         300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 17*MZ2^4) + 
       CHD*(-9*MH2^2*MW2*MZ2^2*(1792*MW2^6 - 6336*MW2^5*MZ2 + 
           9720*MW2^4*MZ2^2 - 8204*MW2^3*MZ2^3 + 3879*MW2^2*MZ2^4 - 
           936*MW2*MZ2^5 + 85*MZ2^6) + MW2*(774144*MW2^10 - 
           6*MT2*MW2*(32768*MW2^8 - 139264*MW2^7*MZ2 + 199936*MW2^6*MZ2^2 - 
             80832*MW2^5*MZ2^3 - 79320*MW2^4*MZ2^4 + 108224*MW2^3*MZ2^5 - 
             52061*MW2^2*MZ2^6 + 11467*MW2*MZ2^7 - 918*MZ2^8) + 
           85*MZ2^10*(33 - 4*Pi^2) + 8192*MW2^9*MZ2*(-299 + 8*Pi^2) + 
           2*MW2*MZ2^9*(-17193 + 2050*Pi^2) - 128*MW2^8*MZ2^2*
            (-25843 + 2560*Pi^2) - 192*MW2^6*MZ2^4*(-25503 + 3784*Pi^2) - 
           4*MW2^2*MZ2^8*(-52507 + 5456*Pi^2) + 52*MW2^5*MZ2^5*
            (-91299 + 9280*Pi^2) + 32*MW2^7*MZ2^3*(-117619 + 20800*Pi^2) - 
           4*MW2^4*MZ2^6*(-683423 + 54592*Pi^2) + MW2^3*MZ2^7*
            (-934373 + 76944*Pi^2)) + MH2*(-774144*MW2^10 + 
           6*MT2*MW2*(32768*MW2^8 - 139264*MW2^7*MZ2 + 199936*MW2^6*MZ2^2 - 
             80832*MW2^5*MZ2^3 - 79320*MW2^4*MZ2^4 + 108224*MW2^3*MZ2^5 - 
             52061*MW2^2*MZ2^6 + 11467*MW2*MZ2^7 - 918*MZ2^8) + 
           4*MW2^5*MZ2^5*(1146153 - 120640*Pi^2) + 32*MW2^7*MZ2^3*
            (111949 - 20800*Pi^2) + 7*MW2^3*MZ2^7*(131885 - 10992*Pi^2) + 
           2*MW2*MZ2^9*(17193 - 2050*Pi^2) + 85*MZ2^10*(-33 + 4*Pi^2) - 
           8192*MW2^9*MZ2*(-299 + 8*Pi^2) + 128*MW2^8*MZ2^2*
            (-25393 + 2560*Pi^2) + MW2^2*MZ2^8*(-209263 + 21824*Pi^2) + 
           24*MW2^6*MZ2^4*(-194169 + 30272*Pi^2) + MW2^4*MZ2^6*
            (-2673023 + 218368*Pi^2))))*SW2)/((MH2 - MW2)*(2*MW2 - MZ2)^3*
      (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3)*
       (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(MH2^3*(256*MW2^5 - 704*MW2^4*MZ2 + 1192*MW2^3*MZ2^2 - 
          952*MW2^2*MZ2^3 + 323*MW2*MZ2^4 - 34*MZ2^5) - 
        12*MW2^2*MZ2*(256*MW2^5 - 704*MW2^4*MZ2 + 1192*MW2^3*MZ2^2 - 
          952*MW2^2*MZ2^3 + 323*MW2*MZ2^4 - 34*MZ2^5) + 
        MH2*MW2*(256*MW2^6 + 5440*MW2^5*MZ2 - 16280*MW2^4*MZ2^2 + 
          25208*MW2^3*MZ2^3 - 18907*MW2^2*MZ2^4 + 6242*MW2*MZ2^5 - 
          663*MZ2^6) + MH2^2*(-512*MW2^6 - 3968*MW2^5*MZ2 + 
          11248*MW2^4*MZ2^2 - 13624*MW2^3*MZ2^3 + 8438*MW2^2*MZ2^4 - 
          2485*MW2*MZ2^5 + 255*MZ2^6)))*SW2^2*B0i[bb0, 0, 0, MH2])/
    ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4*CHD*MW2*MZ2*(32*MW2*MZ2*(256*MW2^6 - 832*MW2^5*MZ2 + 
        712*MW2^4*MZ2^2 + 124*MW2^3*MZ2^3 - 407*MW2^2*MZ2^4 + 164*MW2*MZ2^5 - 
        17*MZ2^6) + MT2*(16384*MW2^7 - 53248*MW2^6*MZ2 + 43264*MW2^5*MZ2^2 + 
        15808*MW2^4*MZ2^3 - 49448*MW2^3*MZ2^4 + 33608*MW2^2*MZ2^5 - 
        9635*MW2*MZ2^6 + 918*MZ2^7))*SW2^2*B0i[bb0, 0, 0, MT2])/
    (3*(2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*MW2^2*(36*CHbox*(MH2 - MW2)*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3) + 
      CHD*(MH2*MW2*(-12288*MW2^9 + 77824*MW2^8*MZ2 - 147328*MW2^7*MZ2^2 + 
          66656*MW2^6*MZ2^3 + 93080*MW2^5*MZ2^4 - 125244*MW2^4*MZ2^5 + 
          56721*MW2^3*MZ2^6 - 10947*MW2^2*MZ2^7 + 1321*MW2*MZ2^8 - 
          281*MZ2^9) + MH2^2*(6144*MW2^9 - 38912*MW2^8*MZ2 + 
          70208*MW2^7*MZ2^2 - 19216*MW2^6*MZ2^3 - 68680*MW2^5*MZ2^4 + 
          78498*MW2^4*MZ2^5 - 32352*MW2^3*MZ2^6 + 4488*MW2^2*MZ2^7 + 
          MW2*MZ2^8 + 64*MZ2^9) + MW2^2*(6144*MW2^9 - 38912*MW2^8*MZ2 + 
          74816*MW2^7*MZ2^2 - 38224*MW2^6*MZ2^3 - 39592*MW2^5*MZ2^4 + 
          59976*MW2^4*MZ2^5 - 30750*MW2^3*MZ2^6 + 8043*MW2^2*MZ2^7 - 
          1475*MW2*MZ2^8 + 217*MZ2^9)))*B0i[bb0, 0, 0, MW2])/
    ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (2*CW2*(4*CHbox*(MH2 - 2*MZ2)*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(128*MW2^3 - 192*MW2^2*MZ2 + 
        108*MW2*MZ2^2 - 17*MZ2^3) + CHD*(-12288*MW2^10 + 35840*MW2^9*MZ2 - 
        2432*MW2^8*MZ2^2 + 64*MW2^7*(4*MH2 - 1953*MZ2)*MZ2^2 - 
        16*MW2^6*(76*MH2 - 15065*MZ2)*MZ2^3 + 8*MW2^5*(357*MH2 - 31727*MZ2)*
         MZ2^4 + MW2^3*(3419*MH2 - 103158*MZ2)*MZ2^6 - 
        6*MW2^2*(272*MH2 - 6105*MZ2)*MZ2^7 + MW2*(391*MH2 - 7078*MZ2)*MZ2^8 + 
        17*MZ2^9*(-2*MH2 + 31*MZ2) + 4*MW2^4*MZ2^5*(-1010*MH2 + 47371*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/((2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (2*MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (4*CHbox*(-2*MW2 + MZ2)^2*(128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 
        17*MZ2^3) + CHD*(256*MW2^5 - 704*MW2^4*MZ2 + 1192*MW2^3*MZ2^2 - 
        952*MW2^2*MZ2^3 + 323*MW2*MZ2^4 - 34*MZ2^5))*SW2^2*
     B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4*CHD*MW2^2*MZ2*(MZ2*(8192*MW2^6 - 26624*MW2^5*MZ2 + 25088*MW2^4*MZ2^2 - 
        1600*MW2^3*MZ2^3 - 8632*MW2^2*MZ2^4 + 3952*MW2*MZ2^5 - 457*MZ2^6) + 
      MT2*(16384*MW2^6 - 53248*MW2^5*MZ2 + 70912*MW2^4*MZ2^2 - 
        53312*MW2^3*MZ2^3 + 22264*MW2^2*MZ2^4 - 3760*MW2*MZ2^5 - 131*MZ2^6))*
     SW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*(2*MW2 - MZ2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*CHD*MW2^2*MZ2*(6144*MW2^7 + 15360*MW2^6*MZ2 - 29376*MW2^5*MZ2^2 - 
      2032*MW2^4*MZ2^3 + 19768*MW2^3*MZ2^4 - 8160*MW2^2*MZ2^5 + 
      454*MW2*MZ2^6 + 29*MZ2^7)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (48*CHD*MW2^3*MZ2*(384*MW2^5 - 32*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 
      96*MW2^2*MZ2^3 + 209*MW2*MZ2^4 - 34*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8*CHD*MW2^2*MZ2^2*(768*MW2^5 + 1216*MW2^4*MZ2 + 184*MW2^3*MZ2^2 - 
      624*MW2^2*MZ2^3 - 331*MW2*MZ2^4 + 29*MZ2^5)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[3] + 
 (192*CHWB*CW*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 (-1/9*(CHWB*CW2*(9*MH2^3*MZ2^3*SW2*(1536*MW2^7 + 2*MW2^2*MZ2^5*
          (3387 - 521*SW2) + 17*MZ2^7*(8 - 3*SW2) - 114*MW2^3*MZ2^4*
          (129 + 2*SW2) + 512*MW2^6*MZ2*(-2 + 3*SW2) - 
         16*MW2^5*MZ2^2*(471 + 224*SW2) + 2*MW2*MZ2^6*(-772 + 235*SW2) + 
         4*MW2^4*MZ2^3*(4091 + 772*SW2)) + MH2*MW2*(-2949120*MW2^11 - 
         20480*MW2^10*MZ2*(-4495 + 684*SW2) + 1024*MW2^9*MZ2^2*
          (-480621 + 119060*SW2) - 128*MW2^8*MZ2^3*(-9803149 + 
           4*(793431 + 1280*Pi^2)*SW2) + MW2*MZ2^10*(-4315524 + 
           133*(18713 + 2320*Pi^2)*SW2) + 64*MW2^7*MZ2^4*
          (-29806663 + 16*(720159 + 3040*Pi^2)*SW2) - 
         5*MZ2^11*(-45492 + (20841 + 4688*Pi^2)*SW2) - 
         8*MW2^6*MZ2^5*(-236591235 + 32*(3288471 + 27760*Pi^2)*SW2) - 
         50*MW2^2*MZ2^9*(-733225 + (468575 + 33536*Pi^2)*SW2) - 
         2*MW2^4*MZ2^7*(-293587249 + 20*(8377835 + 220736*Pi^2)*SW2) + 
         8*MW2^5*MZ2^6*(-159254984 + (80585717 + 1239040*Pi^2)*SW2) + 
         2*MW2^3*MZ2^8*(-91283454 + (57080681 + 2478880*Pi^2)*SW2) - 
         30*MT2*MZ2*SW2*(196608*MW2^9 + 16*MW2^5*MZ2^4*(375383 - 
             258784*SW2) + 221*MZ2^9*(-8 + 7*SW2) + 16384*MW2^8*MZ2*
            (-91 + 12*SW2) - 1536*MW2^7*MZ2^2*(-2771 + 928*SW2) - 
           6*MW2*MZ2^8*(-6156 + 5585*SW2) + 512*MW2^6*MZ2^3*
            (-12680 + 6681*SW2) + 38*MW2^2*MZ2^7*(-7889 + 7307*SW2) + 
           12*MW2^4*MZ2^5*(-294145 + 239444*SW2) - 2*MW2^3*MZ2^6*
            (-659233 + 589918*SW2))) + 4*MW2^2*(589824*MW2^11 + 
         4096*MW2^10*MZ2*(-4495 + 684*SW2) - 1024*MW2^9*MZ2^2*
          (-96027 + 23812*SW2) + 128*MW2^8*MZ2^3*(-1956857 + 
           4*(158751 + 256*Pi^2)*SW2) - 128*MW2^7*MZ2^4*
          (-2973019 + 8*(144147 + 608*Pi^2)*SW2) - 29*MW2*MZ2^10*
          (-29796 + (17177 + 2128*Pi^2)*SW2) + 
         MZ2^11*(-45492 + (20841 + 4688*Pi^2)*SW2) + 8*MW2^6*MZ2^5*
          (-47185101 + 8*(2633547 + 22208*Pi^2)*SW2) + 
         2*MW2^2*MZ2^9*(-3668501 + 5*(469097 + 33536*Pi^2)*SW2) + 
         2*MW2^4*MZ2^7*(-58611221 + 8*(4193971 + 110368*Pi^2)*SW2) - 
         8*MW2^5*MZ2^6*(-31768951 + (16135975 + 247808*Pi^2)*SW2) - 
         2*MW2^3*MZ2^8*(-18245682 + (11429917 + 495776*Pi^2)*SW2) + 
         6*MT2*MZ2*SW2*(196608*MW2^9 + 16*MW2^5*MZ2^4*(375383 - 258784*SW2) + 
           221*MZ2^9*(-8 + 7*SW2) + 16384*MW2^8*MZ2*(-91 + 12*SW2) - 
           1536*MW2^7*MZ2^2*(-2771 + 928*SW2) - 6*MW2*MZ2^8*
            (-6156 + 5585*SW2) + 512*MW2^6*MZ2^3*(-12680 + 6681*SW2) + 
           38*MW2^2*MZ2^7*(-7889 + 7307*SW2) + 12*MW2^4*MZ2^5*
            (-294145 + 239444*SW2) - 2*MW2^3*MZ2^6*(-659233 + 589918*SW2))) + 
       MH2^2*(589824*MW2^11 + 4096*MW2^10*MZ2*(-4495 + 684*SW2) - 
         512*MW2^9*MZ2^2*(-192081 + 47624*SW2) - 16*MW2^7*MZ2^4*
          (-23756873 + 2048*(4488 + 19*Pi^2)*SW2) + 128*MW2^8*MZ2^3*
          (-1956461 + 8*(79227 + 128*Pi^2)*SW2) - 2*MW2*MZ2^10*
          (-428982 + 7*(35417 + 4408*Pi^2)*SW2) + 
         MZ2^11*(-45492 + (20841 + 4688*Pi^2)*SW2) + 4*MW2^6*MZ2^5*
          (-94113099 + 4*(10482537 + 88832*Pi^2)*SW2) + 
         MW2^2*MZ2^9*(-7265074 + (4660181 + 335360*Pi^2)*SW2) - 
         2*MW2^3*MZ2^8*(-18075699 + (11354209 + 495776*Pi^2)*SW2) + 
         2*MW2^4*MZ2^7*(-58185485 + (33345965 + 882944*Pi^2)*SW2) - 
         2*MW2^5*MZ2^6*(-126458917 + (64182190 + 991232*Pi^2)*SW2) + 
         6*MT2*MZ2*SW2*(196608*MW2^9 + 16*MW2^5*MZ2^4*(375383 - 258784*SW2) + 
           221*MZ2^9*(-8 + 7*SW2) + 16384*MW2^8*MZ2*(-91 + 12*SW2) - 
           1536*MW2^7*MZ2^2*(-2771 + 928*SW2) - 6*MW2*MZ2^8*
            (-6156 + 5585*SW2) + 512*MW2^6*MZ2^3*(-12680 + 6681*SW2) + 
           38*MW2^2*MZ2^7*(-7889 + 7307*SW2) + 12*MW2^4*MZ2^5*
            (-294145 + 239444*SW2) - 2*MW2^3*MZ2^6*(-659233 + 589918*SW2)))))/
     (MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
      (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (2*MH2*MZ2*SW2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 
        125*MW2*MZ2^3 + 17*MZ2^4)*SW + 
      CHWB*(MH2^4*(2560*MW2^8 + 17*CW2*MZ2^8 + 6*MW2^4*MZ2^4*
           (1577 - 1290*SW2) + 512*MW2^7*MZ2*(-18 + 5*SW2) + 
          MW2*MZ2^7*(-261 + 227*SW2) - 16*MW2^6*MZ2^2*(-919 + 480*SW2) - 
          2*MW2^2*MZ2^6*(-735 + 554*SW2) + 2*MW2^3*MZ2^5*(-2274 + 1747*SW2) + 
          4*MW2^5*MZ2^3*(-3547 + 2620*SW2)) - 8*MW2^4*MZ2*
         (13312*MW2^7 + 17*MZ2^7*(5 + 19*SW2) + 512*MW2^6*MZ2*
           (-89 + 26*SW2) + 108*MW2^2*MZ2^5*(-29 + 136*SW2) + 
          264*MW2^4*MZ2^3*(-185 + 156*SW2) - 96*MW2^5*MZ2^2*
           (-677 + 368*SW2) - 24*MW2^3*MZ2^4*(-807 + 1267*SW2) - 
          MW2*MZ2^6*(217 + 3744*SW2)) + MH2^3*MW2*(-15360*MW2^8 + 
          17*MZ2^8*(4 + 17*SW2) - 512*MW2^7*MZ2*(-127 + 30*SW2) - 
          16*MW2*MZ2^7*(-7 + 225*SW2) + 32*MW2^6*MZ2^2*(-3685 + 1744*SW2) + 
          6*MW2^2*MZ2^6*(-839 + 2681*SW2) + 24*MW2^4*MZ2^4*
           (-3073 + 3205*SW2) - 24*MW2^5*MZ2^3*(-4993 + 3708*SW2) - 
          6*MW2^3*MZ2^5*(-4505 + 7052*SW2)) + 3*MH2^2*MW2^2*
         (7680*MW2^8 + 2*MW2^4*MZ2^4*(41323 - 42770*SW2) - 
          289*MZ2^8*(1 + 2*SW2) + 512*MW2^7*MZ2*(-97 + 15*SW2) - 
          16*MW2^6*MZ2^2*(-7173 + 2624*SW2) + MW2*MZ2^7*(1785 + 6703*SW2) - 
          2*MW2^2*MZ2^6*(8 + 13367*SW2) + 4*MW2^5*MZ2^3*
           (-33173 + 20788*SW2) + 2*MW2^3*MZ2^5*(-12109 + 29015*SW2)) - 
        2*MH2*MW2^3*(5120*MW2^8 + 2*MW2^2*MZ2^6*(10113 - 45682*SW2) + 
          32*MW2^6*MZ2^2*(11191 - 2880*SW2) + 1024*MW2^7*MZ2*(-111 + 5*SW2) - 
          17*MZ2^8*(43 + 119*SW2) - 132*MW2^4*MZ2^4*(-2777 + 1958*SW2) + 
          MW2*MZ2^7*(2553 + 23344*SW2) + 8*MW2^5*MZ2^3*(-62167 + 28348*SW2) + 
          4*MW2^3*MZ2^5*(-35211 + 47317*SW2))))*B0i[bb0, 0, 0, MH2])/
    (MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (4*CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (768*MW2^5 - 1792*MW2^4*MZ2 + 1832*MW2^3*MZ2^2 - 954*MW2^2*MZ2^3 + 
        244*MW2*MZ2^4 - 17*MZ2^5) + 32*MW2^2*MZ2^3*SW2^2*
       (512*MW2^7 + 2*MW2*MZ2^6*(34 - 93*SW2) + 16*MW2^5*MZ2^2*
         (227 - 32*SW2) + 512*MW2^6*MZ2*(-4 + SW2) + 17*MZ2^7*SW2 + 
        2*MW2^3*MZ2^4*(1009 + 58*SW2) - 4*MW2^4*MZ2^3*(895 + 84*SW2) + 
        2*MW2^2*MZ2^5*(-301 + 181*SW2)) + MT2*MW2*MZ2*SW2*
       (98304*MW2^9 + 2*MW2^3*MZ2^6*(339431 - 296498*SW2) + 
        16*MW2^5*MZ2^4*(193429 - 132416*SW2) + 17*MZ2^9*(-52 + 5*SW2) + 
        8192*MW2^8*MZ2*(-91 + 12*SW2) - 1536*MW2^7*MZ2^2*(-1399 + 464*SW2) + 
        3584*MW2^6*MZ2^3*(-925 + 483*SW2) - 6*MW2*MZ2^8*(-3078 + 1735*SW2) + 
        2*MW2^2*MZ2^7*(-76093 + 62383*SW2) + 12*MW2^4*MZ2^5*
         (-152135 + 123196*SW2)))*B0i[bb0, 0, 0, MT2])/
    (3*MW*MZ*(2*MW2 - MZ2)^3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*
     SW) + (2*CHWB*CW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (768*MW2^5 - 1792*MW2^4*MZ2 + 1832*MW2^3*MZ2^2 - 954*MW2^2*MZ2^3 + 
        244*MW2*MZ2^4 - 17*MZ2^5) + 4*MW2^3*(65536*MW2^11 - 17*CW2*MZ2^11 + 
        8*MW2^6*MZ2^5*(1104245 - 686362*SW2) + 2048*MW2^10*MZ2*
         (157 + 44*SW2) + 2048*MW2^9*MZ2^2*(-1342 + 181*SW2) + 
        3*MW2*MZ2^10*(-559 + 573*SW2) - 8*MW2^2*MZ2^9*(-5499 + 5588*SW2) - 
        64*MW2^8*MZ2^3*(-112343 + 39036*SW2) + 2*MW2^3*MZ2^8*
         (-193632 + 176651*SW2) + 16*MW2^7*MZ2^4*(-633775 + 318344*SW2) - 
        2*MW2^4*MZ2^7*(-890809 + 724014*SW2) + 4*MW2^5*MZ2^6*
         (-1239705 + 892702*SW2)) - MH2^3*(65536*MW2^11 - 17*CW2*MZ2^11 + 
        4*MW2^6*MZ2^5*(2224723 - 1366112*SW2) + MW2^2*MZ2^9*
         (43446 - 48337*SW2) + 2048*MW2^10*MZ2*(157 + 44*SW2) + 
        3*MW2*MZ2^10*(-525 + 692*SW2) + 512*MW2^9*MZ2^2*(-5371 + 724*SW2) - 
        64*MW2^8*MZ2^3*(-112607 + 38916*SW2) + 128*MW2^7*MZ2^4*
         (-79601 + 39625*SW2) + 2*MW2^3*MZ2^8*(-194451 + 182093*SW2) - 
        2*MW2^4*MZ2^7*(-899029 + 728637*SW2) + 2*MW2^5*MZ2^6*
         (-2502471 + 1780154*SW2)) - MH2*MW2^2*(589824*MW2^11 - 
        153*CW2*MZ2^11 + 24*MW2^6*MZ2^5*(3341993 - 2075222*SW2) + 
        4*MW2^2*MZ2^9*(99775 - 106083*SW2) + 18432*MW2^10*MZ2*
         (157 + 44*SW2) + 6144*MW2^9*MZ2^2*(-4037 + 543*SW2) - 
        2240*MW2^8*MZ2^3*(-29029 + 10068*SW2) + MW2*MZ2^10*
         (-15025 + 17239*SW2) + 6*MW2^3*MZ2^8*(-587576 + 546185*SW2) - 
        6*MW2^4*MZ2^7*(-2703619 + 2210702*SW2) + 12*MW2^5*MZ2^6*
         (-3758269 + 2708286*SW2) + 16*MW2^7*MZ2^4*(-5743379 + 
          2880584*SW2)) + 3*MH2^2*MW2*(131072*MW2^11 - 34*CW2*MZ2^11 + 
        2*MW2^4*MZ2^7*(1832917 - 1489333*SW2) + MW2^2*MZ2^9*
         (89581 - 98055*SW2) + 4096*MW2^10*MZ2*(157 + 44*SW2) + 
        3*MW2*MZ2^10*(-1101 + 1384*SW2) + 512*MW2^9*MZ2^2*
         (-10801 + 1448*SW2) - 896*MW2^8*MZ2^3*(-16229 + 5600*SW2) + 
        48*MW2^7*MZ2^4*(-429443 + 213872*SW2) + 2*MW2^3*MZ2^8*
         (-398076 + 371681*SW2) - 12*MW2^6*MZ2^5*(-1503893 + 925596*SW2) + 
        2*MW2^5*MZ2^6*(-5087297 + 3631574*SW2)))*B0i[bb0, 0, 0, MW2])/
    (MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (2*(72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3)*SW + 
      CHWB*(98304*MW2^12 + 51*CW2*MZ2^12 - 110592*MW2^10*MZ2^2*(-8 + 7*SW2) + 
        12288*MW2^11*MZ2*(-33 + 20*SW2) - 2*MW2^5*MZ2^6*
         (6825*MH2 - 774832*MZ2 + 4434*MH2*SW2 + 91548*MZ2*SW2) + 
        MW2*MZ2^10*(5*MZ2*(503 - 231*SW2) + 51*MH2*(-3 + 4*SW2)) + 
        128*MW2^8*MZ2^3*(MZ2*(5881 - 4062*SW2) + 12*MH2*(-17 + 5*SW2)) + 
        2*MW2^3*MZ2^8*(MZ2*(128405 - 40863*SW2) + 9*MH2*(-434 + 337*SW2)) - 
        16*MW2^7*MZ2^4*(3*MH2*(-663 + 448*SW2) + 2*MZ2*(-17267 + 2682*SW2)) + 
        128*MW2^9*MZ2^2*(60*MH2 + MZ2*(-9493 + 7836*SW2)) + 
        MW2^2*MZ2^9*(-9*MH2*(-193 + 221*SW2) + 2*MZ2*(-20987 + 9684*SW2)) + 
        4*MW2^6*MZ2^5*(33*MH2*(-77 + 180*SW2) + 
          2*MZ2*(-200689 + 29160*SW2)) + 2*MW2^4*MZ2^7*
         (-111*MH2*(-75 + 23*SW2) + MZ2*(-414649 + 75660*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(3*MW*MZ*(2*MW2 - MZ2)^3*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   ((-48*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3)*SW + 
      2*CHWB*MW*(MH2^2*(-2560*MW2^8 + 17*MZ2^8*(3 - 4*SW2) - 
          512*MW2^7*MZ2*(-17 + 5*SW2) + 74*MW2^3*MZ2^5*(-75 + 23*SW2) - 
          44*MW2^5*MZ2^3*(-77 + 180*SW2) + 3*MW2*MZ2^7*(-193 + 221*SW2) - 
          6*MW2^2*MZ2^6*(-434 + 337*SW2) + 16*MW2^6*MZ2^2*(-663 + 448*SW2) + 
          2*MW2^4*MZ2^4*(2275 + 1478*SW2)) + 4*MH2*MZ2*
         (3584*MW2^8 + 2*MW2^4*MZ2^4*(9869 - 4802*SW2) + 
          17*MZ2^8*(1 + 3*SW2) + 512*MW2^7*MZ2*(-30 + 7*SW2) + 
          4*MW2^2*MZ2^6*(515 + 192*SW2) - MW2*MZ2^7*(295 + 436*SW2) - 
          16*MW2^6*MZ2^2*(-1789 + 704*SW2) + 2*MW2^3*MZ2^5*
           (-4062 + 1027*SW2) + 4*MW2^5*MZ2^3*(-7561 + 3732*SW2)) - 
        12*MZ2^2*(4608*MW2^8 + 2*MW2^4*MZ2^4*(12757 - 8126*SW2) + 
          2*MW2^2*MZ2^6*(1240 - 243*SW2) + 17*MZ2^8*(1 + 2*SW2) + 
          1536*MW2^7*MZ2*(-13 + 3*SW2) - MW2*MZ2^7*(329 + 209*SW2) - 
          16*MW2^6*MZ2^2*(-2339 + 960*SW2) + 2*MW2^3*MZ2^5*
           (-5123 + 2905*SW2) + 4*MW2^5*MZ2^3*(-9875 + 5484*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(MZ*(2*MW2 - MZ2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (4*CHWB*CW2*(MZ2*(16384*MW2^10 + 289*MZ2^10 + 4*MW2^5*MZ2^5*
         (109157 - 140140*SW2) + 2*MW2^3*MZ2^7*(5783 - 33851*SW2) + 
        4096*MW2^9*MZ2*(3 + 4*SW2) + 2048*MW2^8*MZ2^2*(-119 + 30*SW2) - 
        MW2*MZ2^9*(2941 + 395*SW2) - 768*MW2^7*MZ2^3*(-763 + 472*SW2) + 
        2*MW2^2*MZ2^8*(4360 + 4067*SW2) + 16*MW2^6*MZ2^4*
         (-42419 + 39888*SW2) + 2*MW2^4*MZ2^6*(-73251 + 133858*SW2)) + 
      MT2*(-98304*MW2^10 + 4*MW2^5*MZ2^5*(1234171 - 933596*SW2) + 
        6*MW2^3*MZ2^7*(125449 - 129563*SW2) + MW2*MZ2^9*(10973 - 13303*SW2) + 
        119*MZ2^10*(-1 + 2*SW2) - 8192*MW2^9*MZ2*(-103 + 12*SW2) + 
        512*MW2^8*MZ2^2*(-5707 + 1584*SW2) - 512*MW2^7*MZ2^3*
         (-10852 + 4827*SW2) + 2*MW2^2*MZ2^8*(-67075 + 76579*SW2) + 
        16*MW2^6*MZ2^4*(-407199 + 246368*SW2) + 2*MW2^4*MZ2^6*
         (-1215305 + 1093886*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (3*MW*MZ*(-2*MW2 + MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (2*CHWB*CW*(98304*MW2^11 - 17*MZ2^11 + 8*MW2^6*MZ2^5*(10941 - 96898*SW2) + 
      4*MW2^5*MZ2^6*(157735 - 40826*SW2) + MW2*MZ2^10*(873 - 469*SW2) + 
      2048*MW2^9*MZ2^2*(-662 + 31*SW2) + 2048*MW2^10*MZ2*(67 + 84*SW2) + 
      2*MW2^2*MZ2^9*(-8578 + 7233*SW2) - 64*MW2^8*MZ2^3*
       (-37585 + 17428*SW2) - 6*MW2^3*MZ2^8*(-20879 + 18481*SW2) + 
      16*MW2^7*MZ2^4*(-105391 + 101080*SW2) + 2*MW2^4*MZ2^7*
       (-213185 + 152994*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)^3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (96*CHWB*CW*MW2^2*(768*MW2^7 - 1408*MW2^6*MZ2 - 920*MW2^5*MZ2^2 + 
      4282*MW2^4*MZ2^3 - 3885*MW2^3*MZ2^4 + 1181*MW2^2*MZ2^5 - MW2*MZ2^6 - 
      17*MZ2^7)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (32*CHWB*CW*MW2*(768*MW2^8 - 1280*MW2^7*MZ2 - 536*MW2^6*MZ2^2 + 
      1974*MW2^5*MZ2^3 - 284*MW2^4*MZ2^4 - 917*MW2^3*MZ2^5 + 75*MW2^2*MZ2^6 + 
      223*MW2*MZ2^7 - 23*MZ2^8)*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[4] - 
 (48*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VMU^2*
   (-2*MW2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 6*CHq1[2, 2] - 6*CHq3[2, 2] - 
      3*CHu[2, 2]) + 4*MW2^2*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq1[2, 2] - 
      2*CHq3[2, 2] - 2*CHu[2, 2]) + MZ2^2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - 
      CHu[2, 2]))*Class[7])/((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
    2) + ((-48*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (256*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[2, 2]) - 
      64*MW2^5*MZ2*(19*CHl3[1, 1] + 19*CHl3[2, 2] - 6*CHq1[2, 2] + 
        22*CHq3[2, 2]) + MW2*MZ2^5*(1054*CHl3[1, 1] + 1054*CHl3[2, 2] + 
        486*CHq1[2, 2] + 718*CHq3[2, 2] - 639*CHu[2, 2]) - 
      2*MW2^2*MZ2^4*(895*CHl3[1, 1] + 895*CHl3[2, 2] - 33*CHq1[2, 2] + 
        1915*CHq3[2, 2] - 621*CHu[2, 2]) + 8*MW2^4*MZ2^2*
       (217*CHl3[1, 1] + 217*CHl3[2, 2] + 36*CHq1[2, 2] - 344*CHq3[2, 2] - 
        72*CHu[2, 2]) - 2*MZ2^6*(68*CHl3[1, 1] + 68*CHl3[2, 2] + 
        78*CHq1[2, 2] - 10*CHq3[2, 2] - 45*CHu[2, 2]) + 
      12*MW2^3*MZ2^3*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 89*CHq1[2, 2] + 
        519*CHq3[2, 2] - 30*CHu[2, 2])))/((2*MW2 - MZ2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (SW2*B0i[bb0, MZ2, MW2, MW2]*(24576*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
        4*(CHq1[2, 2] + CHq3[2, 2] - CHu[2, 2])) + 
      16*MW2^5*MZ2^5*(12358*CHl3[1, 1] + 12358*CHl3[2, 2] + 
        55276*CHq1[2, 2] + 38588*CHq3[2, 2] - 25303*CHu[2, 2]) - 
      32*MW2^6*MZ2^4*(12433*CHl3[1, 1] + 12433*CHl3[2, 2] + 
        31956*CHq1[2, 2] + 22556*CHq3[2, 2] - 20526*CHu[2, 2]) - 
      8*MW2^4*MZ2^6*(3239*CHl3[1, 1] + 3239*CHl3[2, 2] + 49712*CHq1[2, 2] + 
        40912*CHq3[2, 2] - 16478*CHu[2, 2]) + 64*MW2^7*MZ2^3*
       (4981*CHl3[1, 1] + 4981*CHl3[2, 2] + 7064*CHq1[2, 2] + 
        6608*CHq3[2, 2] - 7292*CHu[2, 2]) + 
      MW2*MZ2^9*(404*CHq1[2, 2] + 228*CHq3[2, 2] - 101*CHu[2, 2]) - 
      4096*MW2^9*MZ2*(15*CHl3[1, 1] + 15*CHl3[2, 2] + 74*CHq1[2, 2] + 
        62*CHq3[2, 2] - 56*CHu[2, 2]) + 17*MZ2^10*(4*CHq1[2, 2] + 
        4*CHq3[2, 2] - CHu[2, 2]) - 256*MW2^8*MZ2^2*(195*CHl3[1, 1] + 
        195*CHl3[2, 2] - 796*CHq1[2, 2] - 300*CHq3[2, 2] + 124*CHu[2, 2]) + 
      4*MW2^2*MZ2^8*(335*CHl3[1, 1] + 335*CHl3[2, 2] - 2894*CHq1[2, 2] - 
        3722*CHq3[2, 2] + 689*CHu[2, 2]) - 4*MW2^3*MZ2^7*
       (1825*CHl3[1, 1] + 1825*CHl3[2, 2] - 23976*CHq1[2, 2] - 
        25552*CHq3[2, 2] + 6108*CHu[2, 2])))/((2*MW2 - MZ2)^3*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (3*MW2*MZ2^6*(332*CHq1[2, 2] - 332*CHq3[2, 2] - 117*CHu[2, 2]) + 
      17*MZ2^7*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2]) - 
      32*MW2^5*MZ2^2*(415*CHl3[1, 1] + 415*CHl3[2, 2] - 466*CHq1[2, 2] + 
        466*CHq3[2, 2] + 454*CHu[2, 2]) + 32*MW2^4*MZ2^3*
       (237*CHl3[1, 1] + 237*CHl3[2, 2] - 562*CHq1[2, 2] + 562*CHq3[2, 2] + 
        469*CHu[2, 2]) + 4*MW2^2*MZ2^5*(29*CHl3[1, 1] + 29*CHl3[2, 2] - 
        1280*CHq1[2, 2] + 1280*CHq3[2, 2] + 626*CHu[2, 2]) - 
      4*MW2^3*MZ2^4*(461*CHl3[1, 1] + 461*CHl3[2, 2] - 3224*CHq1[2, 2] + 
        3224*CHq3[2, 2] + 2111*CHu[2, 2]) - 1024*MW2^7*
       (3*CHl3[1, 1] + 3*CHl3[2, 2] + 2*(-CHq1[2, 2] + CHq3[2, 2] + 
          CHu[2, 2])) + 256*MW2^6*MZ2*(41*CHl3[1, 1] + 41*CHl3[2, 2] + 
        30*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))))/
    ((2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8*CW2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (512*MW2^7*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[2, 2]) - 
      128*MW2^6*MZ2*(23*CHl3[1, 1] + 23*CHl3[2, 2] + 
        18*(-CHq1[2, 2] + CHq3[2, 2])) - 2*MW2^3*MZ2^4*
       (949*CHl3[1, 1] + 949*CHl3[2, 2] - 990*CHq1[2, 2] - 406*CHq3[2, 2] - 
        558*CHu[2, 2]) + 4*MW2^2*MZ2^5*(334*CHl3[1, 1] + 334*CHl3[2, 2] - 
        441*CHq1[2, 2] - 839*CHq3[2, 2] - 36*CHu[2, 2]) - 
      8*MW2^4*MZ2^3*(244*CHl3[1, 1] + 244*CHl3[2, 2] + 45*CHq1[2, 2] - 
        719*CHq3[2, 2] + 18*CHu[2, 2]) + MZ2^7*(-180*CHq1[2, 2] - 
        92*CHq3[2, 2] + 45*CHu[2, 2]) - 3*MW2*MZ2^6*(42*CHl3[1, 1] + 
        42*CHl3[2, 2] - 300*CHq1[2, 2] - 412*CHq3[2, 2] + 69*CHu[2, 2]) + 
      16*MW2^5*MZ2^2*(317*CHl3[1, 1] + 317*CHl3[2, 2] - 
        4*(45*CHq1[2, 2] + 64*CHq3[2, 2] + 18*CHu[2, 2]))))/
    ((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (CW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(8192*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
          4*(3*CHq1[2, 2] + CHq3[2, 2] - 3*CHu[2, 2])) - 
        8*MW2^4*MZ2^6*(25992*CHl1[1, 1] + 25992*CHl1[2, 2] + 
          22333*CHl3[1, 1] + 22333*CHl3[2, 2] + 256604*CHq1[2, 2] - 
          9796*CHq3[2, 2] - 85886*CHu[2, 2]) + 16*MW2^5*MZ2^5*
         (20826*CHl1[1, 1] + 20826*CHl1[2, 2] + 37968*CHl3[1, 1] + 
          37968*CHl3[2, 2] + 169000*CHq1[2, 2] - 31552*CHq3[2, 2] - 
          73471*CHu[2, 2]) + 4*MW2^3*MZ2^7*(19098*CHl1[1, 1] + 
          19098*CHl1[2, 2] + 5795*CHl3[1, 1] + 5795*CHl3[2, 2] + 
          241368*CHq1[2, 2] + 11344*CHq3[2, 2] - 69150*CHu[2, 2]) - 
        32*MW2^6*MZ2^4*(9900*CHl1[1, 1] + 9900*CHl1[2, 2] + 
          31513*CHl3[1, 1] + 31513*CHl3[2, 2] + 59556*CHq1[2, 2] - 
          28996*CHq3[2, 2] - 38442*CHu[2, 2]) - 4*MW2^2*MZ2^8*
         (3780*CHl1[1, 1] + 3780*CHl1[2, 2] + 1364*CHl3[1, 1] + 
          1364*CHl3[2, 2] + 71960*CHq1[2, 2] + 4508*CHq3[2, 2] - 
          19391*CHu[2, 2]) + MW2*MZ2^9*(1224*CHl1[1, 1] + 1224*CHl1[2, 2] + 
          2460*CHl3[1, 1] + 2460*CHl3[2, 2] + 50948*CHq1[2, 2] - 
          196*CHq3[2, 2] - 13439*CHu[2, 2]) + 64*MW2^7*MZ2^3*
         (2592*CHl1[1, 1] + 2592*CHl1[2, 2] + 13437*CHl3[1, 1] + 
          13437*CHl3[2, 2] + 3212*CHq1[2, 2] - 13884*CHq3[2, 2] - 
          8516*CHu[2, 2]) + 16384*MW2^9*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
          29*CHq1[2, 2] - 11*CHq3[2, 2] + 20*CHu[2, 2]) - 
        256*MW2^8*MZ2^2*(144*CHl1[1, 1] + 144*CHl1[2, 2] + 1333*CHl3[1, 1] + 
          1333*CHl3[2, 2] - 2740*CHq1[2, 2] - 1980*CHq3[2, 2] + 
          844*CHu[2, 2]) + MZ2^10*(-272*CHl3[1, 1] - 272*CHl3[2, 2] - 
          4132*CHq1[2, 2] + 596*CHq3[2, 2] + 1033*CHu[2, 2])) - 
      MH2*MW2*(16384*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
          4*(3*CHq1[2, 2] + CHq3[2, 2] - 3*CHu[2, 2])) - 
        4*MW2^4*MZ2^6*(103968*CHl1[1, 1] + 103968*CHl1[2, 2] + 
          110545*CHl3[1, 1] + 110545*CHl3[2, 2] + 956936*CHq1[2, 2] + 
          30296*CHq3[2, 2] - 290777*CHu[2, 2]) - MW2^2*MZ2^8*
         (30240*CHl1[1, 1] + 30240*CHl1[2, 2] + 11956*CHl3[1, 1] + 
          11956*CHl3[2, 2] + 520636*CHq1[2, 2] + 91108*CHq3[2, 2] - 
          129433*CHu[2, 2]) + 4*MW2^3*MZ2^7*(38196*CHl1[1, 1] + 
          38196*CHl1[2, 2] + 16000*CHl3[1, 1] + 16000*CHl3[2, 2] + 
          442200*CHq1[2, 2] + 63224*CHq3[2, 2] - 113667*CHu[2, 2]) - 
        32*MW2^6*MZ2^4*(19800*CHl1[1, 1] + 19800*CHl1[2, 2] + 
          69713*CHl3[1, 1] + 69713*CHl3[2, 2] + 112758*CHq1[2, 2] - 
          51638*CHq3[2, 2] - 70638*CHu[2, 2]) + 64*MW2^5*MZ2^5*
         (10413*CHl1[1, 1] + 10413*CHl1[2, 2] + 21918*CHl3[1, 1] + 
          21918*CHl3[2, 2] + 79874*CHq1[2, 2] - 11150*CHq3[2, 2] - 
          32582*CHu[2, 2]) + 2*MW2*MZ2^9*(1224*CHl1[1, 1] + 1224*CHl1[2, 2] + 
          2460*CHl3[1, 1] + 2460*CHl3[2, 2] + 46160*CHq1[2, 2] + 
          4592*CHq3[2, 2] - 11783*CHu[2, 2]) + 128*MW2^7*MZ2^3*
         (2592*CHl1[1, 1] + 2592*CHl1[2, 2] + 14391*CHl3[1, 1] + 
          14391*CHl3[2, 2] + 2528*CHq1[2, 2] - 13200*CHq3[2, 2] - 
          7832*CHu[2, 2]) + 32768*MW2^9*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
          29*CHq1[2, 2] - 11*CHq3[2, 2] + 20*CHu[2, 2]) - 
        512*MW2^8*MZ2^2*(144*CHl1[1, 1] + 144*CHl1[2, 2] + 1387*CHl3[1, 1] + 
          1387*CHl3[2, 2] - 2776*CHq1[2, 2] - 1944*CHq3[2, 2] + 
          880*CHu[2, 2]) + MZ2^10*(-544*CHl3[1, 1] - 544*CHl3[2, 2] - 
          7652*CHq1[2, 2] + 580*CHq3[2, 2] + 1913*CHu[2, 2])) + 
      MH2^2*(8192*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
          4*(3*CHq1[2, 2] + CHq3[2, 2] - 3*CHu[2, 2])) - 
        4*MW2^4*MZ2^6*(51984*CHl1[1, 1] + 51984*CHl1[2, 2] + 
          46268*CHl3[1, 1] + 46268*CHl3[2, 2] + 443728*CHq1[2, 2] + 
          49888*CHq3[2, 2] - 119005*CHu[2, 2]) + 8*MW2^5*MZ2^5*
         (41652*CHl1[1, 1] + 41652*CHl1[2, 2] + 85197*CHl3[1, 1] + 
          85197*CHl3[2, 2] + 300992*CHq1[2, 2] - 26096*CHq3[2, 2] - 
          113714*CHu[2, 2]) + 4*MW2^3*MZ2^7*(19098*CHl1[1, 1] + 
          19098*CHl1[2, 2] + 2240*CHl3[1, 1] + 2240*CHl3[2, 2] + 
          200832*CHq1[2, 2] + 51880*CHq3[2, 2] - 44517*CHu[2, 2]) - 
        32*MW2^6*MZ2^4*(9900*CHl1[1, 1] + 9900*CHl1[2, 2] + 
          35149*CHl3[1, 1] + 35149*CHl3[2, 2] + 53202*CHq1[2, 2] - 
          22642*CHq3[2, 2] - 32196*CHu[2, 2]) + 
        MW2*MZ2^9*(1224*CHl1[1, 1] + 1224*CHl1[2, 2] + 1848*CHl3[1, 1] + 
          1848*CHl3[2, 2] + 41372*CHq1[2, 2] + 9380*CHq3[2, 2] - 
          10127*CHu[2, 2]) + 64*MW2^7*MZ2^3*(2592*CHl1[1, 1] + 
          2592*CHl1[2, 2] + 14625*CHl3[1, 1] + 14625*CHl3[2, 2] + 
          1844*CHq1[2, 2] - 12516*CHq3[2, 2] - 7148*CHu[2, 2]) - 
        16*MZ2^10*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 220*CHq1[2, 2] + 
          CHq3[2, 2] - 55*CHu[2, 2]) + 16384*MW2^9*MZ2*(2*CHl3[1, 1] + 
          2*CHl3[2, 2] - 29*CHq1[2, 2] - 11*CHq3[2, 2] + 20*CHu[2, 2]) - 
        256*MW2^8*MZ2^2*(144*CHl1[1, 1] + 144*CHl1[2, 2] + 1405*CHl3[1, 1] + 
          1405*CHl3[2, 2] - 2812*CHq1[2, 2] - 1908*CHq3[2, 2] + 
          916*CHu[2, 2]) + MW2^2*MZ2^8*(-15120*CHl1[1, 1] - 
          15120*CHl1[2, 2] + 448*CHl3[1, 1] + 448*CHl3[2, 2] - 
          232796*CHq1[2, 2] - 73076*CHq3[2, 2] + 51869*CHu[2, 2]))))/
    ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (B0i[bb0, 0, 0, MZ2]*(16384*MW2^11*(CHl3[1, 1] + CHl3[2, 2] + 
        4*CHq3[2, 2]) - 4096*MW2^10*MZ2*(29*CHl3[1, 1] + 29*CHl3[2, 2] - 
        18*CHq1[2, 2] + 42*CHq3[2, 2]) + 512*MW2^9*MZ2^2*
       (72*CHl1[1, 1] + 72*CHl1[2, 2] + 545*CHl3[1, 1] + 545*CHl3[2, 2] - 
        396*CHq1[2, 2] - 72*CHq3[2, 2] - 72*CHu[2, 2]) + 
      17*(MH2 - 11*MZ2)*MZ2^10*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
      MW2*MZ2^9*(MZ2*(272*CHd[1, 1] + 272*CHd[2, 2] + 272*CHd[3, 3] + 
          272*CHe[1, 1] + 272*CHe[2, 2] + 272*CHe[3, 3] + 272*CHl1[1, 1] + 
          272*CHl1[2, 2] + 272*CHl1[3, 3] - 272*CHl3[3, 3] - 272*CHq1[1, 1] + 
          14028*CHq1[2, 2] - 544*CHq1[3, 3] - 816*CHq3[1, 1] - 
          11852*CHq3[2, 2] - 544*CHq3[3, 3] - 544*CHu[1, 1] - 
          5139*CHu[2, 2]) + 8*MH2*(-133*CHq1[2, 2] + 133*CHq3[2, 2] + 
          46*CHu[2, 2])) - 32*MW2^6*MZ2^4*
       (MZ2*(2200*CHd[1, 1] + 2200*CHd[2, 2] + 2200*CHd[3, 3] + 
          2200*CHe[1, 1] + 2200*CHe[2, 2] + 2200*CHe[3, 3] + 
          12613*CHl1[1, 1] + 12613*CHl1[2, 2] + 2200*CHl1[3, 3] - 
          30084*CHl3[1, 1] - 30084*CHl3[2, 2] - 2200*CHl3[3, 3] - 
          2200*CHq1[1, 1] + 26352*CHq1[2, 2] - 4400*CHq1[3, 3] - 
          6600*CHq3[1, 1] - 16024*CHq3[2, 2] - 4400*CHq3[3, 3] - 
          4400*CHu[1, 1] - 12798*CHu[2, 2]) + 
        MH2*(743*CHl3[1, 1] + 743*CHl3[2, 2] - 706*CHq1[2, 2] + 
          706*CHq3[2, 2] + 694*CHu[2, 2])) + 16*MW2^5*MZ2^5*
       (MZ2*(4628*CHd[1, 1] + 4628*CHd[2, 2] + 4628*CHd[3, 3] + 
          4628*CHe[1, 1] + 4628*CHe[2, 2] + 4628*CHe[3, 3] + 
          17624*CHl1[1, 1] + 17624*CHl1[2, 2] + 4628*CHl1[3, 3] - 
          46471*CHl3[1, 1] - 46471*CHl3[2, 2] - 4628*CHl3[3, 3] - 
          4628*CHq1[1, 1] + 58900*CHq1[2, 2] - 9256*CHq1[3, 3] - 
          13884*CHq3[1, 1] - 16780*CHq3[2, 2] - 9256*CHq3[3, 3] - 
          9256*CHu[1, 1] - 34408*CHu[2, 2]) + 
        2*MH2*(652*CHl3[1, 1] + 652*CHl3[2, 2] - 1028*CHq1[2, 2] + 
          1028*CHq3[2, 2] + 923*CHu[2, 2])) + 4*MW2^3*MZ2^7*
       (MZ2*(4244*CHd[1, 1] + 4244*CHd[2, 2] + 4244*CHd[3, 3] + 
          4244*CHe[1, 1] + 4244*CHe[2, 2] + 4244*CHe[3, 3] + 
          8024*CHl1[1, 1] + 8024*CHl1[2, 2] + 4244*CHl1[3, 3] - 
          13180*CHl3[1, 1] - 13180*CHl3[2, 2] - 4244*CHl3[3, 3] - 
          4244*CHq1[1, 1] + 82924*CHq1[2, 2] - 8488*CHq1[3, 3] - 
          12732*CHq3[1, 1] - 42204*CHq3[2, 2] - 8488*CHq3[3, 3] - 
          8488*CHu[1, 1] - 47371*CHu[2, 2]) + 
        MH2*(490*CHl3[1, 1] + 490*CHl3[2, 2] - 4504*CHq1[2, 2] + 
          4504*CHq3[2, 2] + 2737*CHu[2, 2])) - 
      MW2^2*MZ2^8*(2*MZ2*(1680*CHd[1, 1] + 1680*CHd[2, 2] + 1680*CHd[3, 3] + 
          1680*CHe[1, 1] + 1680*CHe[2, 2] + 1680*CHe[3, 3] + 
          2292*CHl1[1, 1] + 2292*CHl1[2, 2] + 1680*CHl1[3, 3] - 
          1584*CHl3[1, 1] - 1584*CHl3[2, 2] - 1680*CHl3[3, 3] - 
          1680*CHq1[1, 1] + 47408*CHq1[2, 2] - 3360*CHq1[3, 3] - 
          5040*CHq3[1, 1] - 32608*CHq3[2, 2] - 3360*CHq3[3, 3] - 
          3360*CHu[1, 1] - 22631*CHu[2, 2]) + 
        MH2*(116*CHl3[1, 1] + 116*CHl3[2, 2] - 6116*CHq1[2, 2] + 
          6116*CHq3[2, 2] + 2855*CHu[2, 2])) - 4*MW2^4*MZ2^6*
       (2*MZ2*(5776*CHd[1, 1] + 5776*CHd[2, 2] + 5776*CHd[3, 3] + 
          5776*CHe[1, 1] + 5776*CHe[2, 2] + 5776*CHe[3, 3] + 
          15325*CHl1[1, 1] + 15325*CHl1[2, 2] + 5776*CHl1[3, 3] - 
          36088*CHl3[1, 1] - 36088*CHl3[2, 2] - 5776*CHl3[3, 3] - 
          5776*CHq1[1, 1] + 86798*CHq1[2, 2] - 11552*CHq1[3, 3] - 
          17328*CHq3[1, 1] - 29178*CHq3[2, 2] - 11552*CHq3[3, 3] - 
          11552*CHu[1, 1] - 53717*CHu[2, 2]) + 
        MH2*(2357*CHl3[1, 1] + 2357*CHl3[2, 2] - 7720*CHq1[2, 2] + 
          7720*CHq3[2, 2] + 5863*CHu[2, 2])) - 256*MW2^8*MZ2^2*
       (MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 
          32*CHe[2, 2] + 32*CHe[3, 3] + 680*CHl1[1, 1] + 680*CHl1[2, 2] + 
          32*CHl1[3, 3] + 471*CHl3[1, 1] + 471*CHl3[2, 2] - 32*CHl3[3, 3] - 
          32*CHq1[1, 1] - 279*CHq1[2, 2] - 64*CHq1[3, 3] - 96*CHq3[1, 1] - 
          2311*CHq3[2, 2] - 64*CHq3[3, 3] - 64*CHu[1, 1] - 438*CHu[2, 2]) + 
        4*MH2*(3*CHl3[1, 1] + 3*CHl3[2, 2] + 2*(-CHq1[2, 2] + CHq3[2, 2] + 
            CHu[2, 2]))) + 64*MW2^7*MZ2^3*
       (MZ2*(576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] + 576*CHe[1, 1] + 
          576*CHe[2, 2] + 576*CHe[3, 3] + 5526*CHl1[1, 1] + 5526*CHl1[2, 2] + 
          576*CHl1[3, 3] - 8037*CHl3[1, 1] - 8037*CHl3[2, 2] - 
          576*CHl3[3, 3] - 576*CHq1[1, 1] + 6292*CHq1[2, 2] - 
          1152*CHq1[3, 3] - 1728*CHq3[1, 1] - 12676*CHq3[2, 2] - 
          1152*CHq3[3, 3] - 1152*CHu[1, 1] - 3334*CHu[2, 2]) + 
        4*MH2*(53*CHl3[1, 1] + 53*CHl3[2, 2] + 38*(-CHq1[2, 2] + CHq3[2, 2] + 
            CHu[2, 2])))))/((2*MW2 - MZ2)^3*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(17*MZ2^7*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
        3*MW2*MZ2^6*(-332*CHq1[2, 2] + 332*CHq3[2, 2] + 117*CHu[2, 2]) + 
        32*MW2^5*MZ2^2*(415*CHl3[1, 1] + 415*CHl3[2, 2] - 466*CHq1[2, 2] + 
          466*CHq3[2, 2] + 454*CHu[2, 2]) - 32*MW2^4*MZ2^3*
         (237*CHl3[1, 1] + 237*CHl3[2, 2] - 562*CHq1[2, 2] + 562*CHq3[2, 2] + 
          469*CHu[2, 2]) - 4*MW2^2*MZ2^5*(29*CHl3[1, 1] + 29*CHl3[2, 2] - 
          1280*CHq1[2, 2] + 1280*CHq3[2, 2] + 626*CHu[2, 2]) + 
        4*MW2^3*MZ2^4*(461*CHl3[1, 1] + 461*CHl3[2, 2] - 3224*CHq1[2, 2] + 
          3224*CHq3[2, 2] + 2111*CHu[2, 2]) + 1024*MW2^7*
         (3*CHl3[1, 1] + 3*CHl3[2, 2] + 2*(-CHq1[2, 2] + CHq3[2, 2] + 
            CHu[2, 2])) - 256*MW2^6*MZ2*(41*CHl3[1, 1] + 41*CHl3[2, 2] + 
          30*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))) - 
      12*MW2^2*MZ2*(17*MZ2^7*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
        3*MW2*MZ2^6*(-332*CHq1[2, 2] + 332*CHq3[2, 2] + 117*CHu[2, 2]) + 
        32*MW2^5*MZ2^2*(415*CHl3[1, 1] + 415*CHl3[2, 2] - 466*CHq1[2, 2] + 
          466*CHq3[2, 2] + 454*CHu[2, 2]) - 32*MW2^4*MZ2^3*
         (237*CHl3[1, 1] + 237*CHl3[2, 2] - 562*CHq1[2, 2] + 562*CHq3[2, 2] + 
          469*CHu[2, 2]) - 4*MW2^2*MZ2^5*(29*CHl3[1, 1] + 29*CHl3[2, 2] - 
          1280*CHq1[2, 2] + 1280*CHq3[2, 2] + 626*CHu[2, 2]) + 
        4*MW2^3*MZ2^4*(461*CHl3[1, 1] + 461*CHl3[2, 2] - 3224*CHq1[2, 2] + 
          3224*CHq3[2, 2] + 2111*CHu[2, 2]) + 1024*MW2^7*
         (3*CHl3[1, 1] + 3*CHl3[2, 2] + 2*(-CHq1[2, 2] + CHq3[2, 2] + 
            CHu[2, 2])) - 256*MW2^6*MZ2*(41*CHl3[1, 1] + 41*CHl3[2, 2] + 
          30*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))) - 
      MH2^2*(2*MW2 + 3*MZ2)*(17*MZ2^7*(4*CHq1[2, 2] - 4*CHq3[2, 2] - 
          CHu[2, 2]) + 3*MW2*MZ2^6*(-332*CHq1[2, 2] + 332*CHq3[2, 2] + 
          117*CHu[2, 2]) + 32*MW2^5*MZ2^2*(415*CHl3[1, 1] + 415*CHl3[2, 2] - 
          466*CHq1[2, 2] + 466*CHq3[2, 2] + 454*CHu[2, 2]) - 
        32*MW2^4*MZ2^3*(237*CHl3[1, 1] + 237*CHl3[2, 2] - 562*CHq1[2, 2] + 
          562*CHq3[2, 2] + 469*CHu[2, 2]) - 4*MW2^2*MZ2^5*
         (29*CHl3[1, 1] + 29*CHl3[2, 2] - 1280*CHq1[2, 2] + 1280*CHq3[2, 2] + 
          626*CHu[2, 2]) + 4*MW2^3*MZ2^4*(461*CHl3[1, 1] + 461*CHl3[2, 2] - 
          3224*CHq1[2, 2] + 3224*CHq3[2, 2] + 2111*CHu[2, 2]) + 
        1024*MW2^7*(3*CHl3[1, 1] + 3*CHl3[2, 2] + 
          2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2])) - 
        256*MW2^6*MZ2*(41*CHl3[1, 1] + 41*CHl3[2, 2] + 
          30*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))) + 
      MH2*MW2*(3*MW2^2*MZ2^6*(1532*CHl3[1, 1] + 1532*CHl3[2, 2] + 
          25268*CHq1[2, 2] - 25268*CHq3[2, 2] - 12403*CHu[2, 2]) - 
        4*MW2*MZ2^7*(153*CHl3[1, 1] + 153*CHl3[2, 2] + 3718*CHq1[2, 2] - 
          3718*CHq3[2, 2] - 1312*CHu[2, 2]) + 255*MZ2^8*
         (4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) - 32*MW2^6*MZ2^2*
         (3353*CHl3[1, 1] + 3353*CHl3[2, 2] - 3134*CHq1[2, 2] + 
          3134*CHq3[2, 2] + 3146*CHu[2, 2]) + 32*MW2^5*MZ2^3*
         (4089*CHl3[1, 1] + 4089*CHl3[2, 2] - 6428*CHq1[2, 2] + 
          6428*CHq3[2, 2] + 6341*CHu[2, 2]) + 4*MW2^3*MZ2^5*
         (505*CHl3[1, 1] + 505*CHl3[2, 2] - 47080*CHq1[2, 2] + 
          47080*CHq3[2, 2] + 31039*CHu[2, 2]) - 4*MW2^4*MZ2^4*
         (14749*CHl3[1, 1] + 14749*CHl3[2, 2] - 64216*CHq1[2, 2] + 
          64216*CHq3[2, 2] + 54169*CHu[2, 2]) + 1024*MW2^8*
         (3*CHl3[1, 1] + 3*CHl3[2, 2] + 2*(-CHq1[2, 2] + CHq3[2, 2] + 
            CHu[2, 2])) + 256*MW2^7*MZ2*(103*CHl3[1, 1] + 103*CHl3[2, 2] + 
          90*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2])))))/
    ((MH2 - MW2)^2*(2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2*MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-16384*MW2^7*MZ2*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 
          6*(7*CHq1[2, 2] - 7*CHq3[2, 2] - 5*CHu[2, 2])) + 
        65536*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq1[2, 2] - 2*CHq3[2, 2] - 
          2*CHu[2, 2]) + 4*MW2^2*MZ2^6*(3629*CHl3[1, 1] + 3629*CHl3[2, 2] + 
          3*(4828*CHq1[2, 2] + 12152*CHq1[3, 3] - 4828*CHq3[2, 2] - 
            12152*CHq3[3, 3] + 7975*CHu[2, 2] - 8680*CHu[3, 3])) - 
        256*MW2^5*MZ2^3*(1941*CHl3[1, 1] + 1941*CHl3[2, 2] + 
          2*(3277*CHq1[2, 2] + 588*CHq1[3, 3] - 3277*CHq3[2, 2] - 
            588*CHq3[3, 3] - 871*CHu[2, 2] - 420*CHu[3, 3])) + 
        32*MW2^4*MZ2^4*(9447*CHl3[1, 1] + 9447*CHl3[2, 2] + 
          35002*CHq1[2, 2] + 13692*CHq1[3, 3] - 35002*CHq3[2, 2] - 
          13692*CHq3[3, 3] - 862*CHu[2, 2] - 9780*CHu[3, 3]) - 
        32*MW2^3*MZ2^5*(3253*CHl3[1, 1] + 3253*CHl3[2, 2] + 
          12925*CHq1[2, 2] + 10605*CHq1[3, 3] - 12925*CHq3[2, 2] - 
          10605*CHq3[3, 3] + 4583*CHu[2, 2] - 7575*CHu[3, 3]) + 
        1024*MW2^6*MZ2^2*(485*CHl3[1, 1] + 485*CHl3[2, 2] + 1430*CHq1[2, 2] + 
          84*CHq1[3, 3] - 1430*CHq3[2, 2] - 84*CHq3[3, 3] - 686*CHu[2, 2] - 
          60*CHu[3, 3]) - 3*MZ2^8*(968*CHq1[2, 2] - 952*CHq1[3, 3] - 
          968*CHq3[2, 2] + 952*CHq3[3, 3] - 803*CHu[2, 2] + 680*CHu[3, 3]) + 
        4*MW2*MZ2^7*(131*CHl3[1, 1] + 131*CHl3[2, 2] + 2266*CHq1[2, 2] - 
          8106*CHq1[3, 3] - 2266*CHq3[2, 2] + 8106*CHq3[3, 3] - 
          6283*CHu[2, 2] + 5790*CHu[3, 3])) + 
      MZ2*(-8192*MW2^7*MZ2*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 
          6*(7*CHq1[2, 2] - 7*CHq3[2, 2] - 5*CHu[2, 2])) + 
        32768*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq1[2, 2] - 2*CHq3[2, 2] - 
          2*CHu[2, 2]) - 4*MW2^2*MZ2^6*(4409*CHl3[1, 1] + 4409*CHl3[2, 2] - 
          60*CHq1[2, 2] + 5208*CHq1[3, 3] + 60*CHq3[2, 2] - 5208*CHq3[3, 3] - 
          6711*CHu[2, 2] - 10416*CHu[3, 3]) + 32*MW2^3*MZ2^5*
         (1573*CHl3[1, 1] + 1573*CHl3[2, 2] - 2831*CHq1[2, 2] + 
          1515*CHq1[3, 3] + 2831*CHq3[2, 2] - 1515*CHq3[3, 3] - 
          2197*CHu[2, 2] - 3030*CHu[3, 3]) + 4*MW2*MZ2^7*
         (457*CHl3[1, 1] + 457*CHl3[2, 2] + 782*CHq1[2, 2] + 
          1158*CHq1[3, 3] - 782*CHq3[2, 2] - 1158*CHq3[3, 3] - 
          1049*CHu[2, 2] - 2316*CHu[3, 3]) + 2048*MW2^6*MZ2^2*
         (101*CHl3[1, 1] + 101*CHl3[2, 2] + 344*CHq1[2, 2] - 6*CHq1[3, 3] - 
          344*CHq3[2, 2] + 6*CHq3[3, 3] - 158*CHu[2, 2] + 12*CHu[3, 3]) + 
        3*MZ2^8*(-88*CHq1[2, 2] - 136*CHq1[3, 3] + 88*CHq3[2, 2] + 
          136*CHq3[3, 3] + 73*CHu[2, 2] + 272*CHu[3, 3]) - 
        256*MW2^5*MZ2^3*(417*CHl3[1, 1] + 417*CHl3[2, 2] + 2818*CHq1[2, 2] - 
          168*CHq1[3, 3] - 2818*CHq3[2, 2] + 168*CHq3[3, 3] - 574*CHu[2, 2] + 
          336*CHu[3, 3]) - 32*MW2^4*MZ2^4*(879*CHl3[1, 1] + 879*CHl3[2, 2] - 
          2*(5983*CHq1[2, 2] - 978*CHq1[3, 3] - 5983*CHq3[2, 2] + 
            978*CHq3[3, 3] + 689*CHu[2, 2] + 1956*CHu[3, 3])))))/
    (3*(2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (-4*MW2^2*MZ2^4*(407*CHl3[1, 1] + 407*CHl3[2, 2] - 532*CHq1[2, 2] + 
          532*CHq3[2, 2] - 389*CHu[2, 2]) + 4*MW2*MZ2^5*
         (164*CHl3[1, 1] + 164*CHl3[2, 2] + 26*CHq1[2, 2] - 26*CHq3[2, 2] - 
          155*CHu[2, 2]) + 32*MW2^4*MZ2^2*(89*CHl3[1, 1] + 89*CHl3[2, 2] + 
          410*CHq1[2, 2] - 410*CHq3[2, 2] - 134*CHu[2, 2]) - 
        256*MW2^5*MZ2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 34*CHq1[2, 2] - 
          34*CHq3[2, 2] - 22*CHu[2, 2]) + 16*MW2^3*MZ2^3*
         (31*CHl3[1, 1] + 31*CHl3[2, 2] - 538*CHq1[2, 2] + 538*CHq3[2, 2] - 
          14*CHu[2, 2]) + 1024*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 
          2*CHq1[2, 2] - 2*CHq3[2, 2] - 2*CHu[2, 2]) + 
        MZ2^6*(-68*CHl3[1, 1] - 68*CHl3[2, 2] - 88*CHq1[2, 2] + 
          88*CHq3[2, 2] + 73*CHu[2, 2])) + 
      MT2*(-16384*MW2^8*MZ2*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 
          6*(7*CHq1[2, 2] - 7*CHq3[2, 2] - 5*CHu[2, 2])) + 
        65536*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq1[2, 2] - 2*CHq3[2, 2] - 
          2*CHu[2, 2]) + 459*MZ2^9*(4*CHq1[2, 2] - 4*CHq3[2, 2] - 
          CHu[2, 2]) + 16*MW2^4*MZ2^5*(7129*CHl3[1, 1] + 7129*CHl3[2, 2] + 
          2*(9512*CHq1[2, 2] + 3030*CHq1[3, 3] - 9512*CHq3[2, 2] + 
            10605*CHq3[3, 3] - 17057*CHu[2, 2] - 6060*CHu[3, 3])) - 
        4*MW2^3*MZ2^6*(19807*CHl3[1, 1] + 19807*CHl3[2, 2] + 
          86928*CHq1[2, 2] + 10416*CHq1[3, 3] - 86928*CHq3[2, 2] + 
          36456*CHq3[3, 3] - 70419*CHu[2, 2] - 20832*CHu[3, 3]) + 
        8*MW2^2*MZ2^7*(2671*CHl3[1, 1] + 2671*CHl3[2, 2] + 18062*CHq1[2, 2] + 
          1158*CHq1[3, 3] - 18062*CHq3[2, 2] + 4053*CHq3[3, 3] - 
          9500*CHu[2, 2] - 2316*CHu[3, 3]) - 3*MW2*MZ2^8*
         (612*CHl3[1, 1] + 612*CHl3[2, 2] + 9140*CHq1[2, 2] + 
          272*CHq1[3, 3] - 9140*CHq3[2, 2] + 952*CHq3[3, 3] - 
          3305*CHu[2, 2] - 544*CHu[3, 3]) + 1024*MW2^7*MZ2^2*
         (431*CHl3[1, 1] + 431*CHl3[2, 2] + 1322*CHq1[2, 2] - 24*CHq1[3, 3] - 
          1322*CHq3[2, 2] - 84*CHq3[3, 3] - 578*CHu[2, 2] + 48*CHu[3, 3]) - 
        256*MW2^6*MZ2^3*(1185*CHl3[1, 1] + 1185*CHl3[2, 2] + 
          4826*CHq1[2, 2] - 336*CHq1[3, 3] - 4826*CHq3[2, 2] - 
          1176*CHq3[3, 3] - 338*CHu[2, 2] + 672*CHu[3, 3]) + 
        32*MW2^5*MZ2^4*(645*CHl3[1, 1] + 645*CHl3[2, 2] + 
          2*(5675*CHq1[2, 2] - 1956*CHq1[3, 3] - 5675*CHq3[2, 2] - 
            6846*CHq3[3, 3] + 7507*CHu[2, 2] + 3912*CHu[3, 3])))))/
    (3*(2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (SW2*(9*MH2^2*MZ2^2*(17*MZ2^7*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
        3*MW2*MZ2^6*(-332*CHq1[2, 2] + 332*CHq3[2, 2] + 117*CHu[2, 2]) + 
        32*MW2^5*MZ2^2*(415*CHl3[1, 1] + 415*CHl3[2, 2] - 466*CHq1[2, 2] + 
          466*CHq3[2, 2] + 454*CHu[2, 2]) - 32*MW2^4*MZ2^3*
         (237*CHl3[1, 1] + 237*CHl3[2, 2] - 562*CHq1[2, 2] + 562*CHq3[2, 2] + 
          469*CHu[2, 2]) - 4*MW2^2*MZ2^5*(29*CHl3[1, 1] + 29*CHl3[2, 2] - 
          1280*CHq1[2, 2] + 1280*CHq3[2, 2] + 626*CHu[2, 2]) + 
        4*MW2^3*MZ2^4*(461*CHl3[1, 1] + 461*CHl3[2, 2] - 3224*CHq1[2, 2] + 
          3224*CHq3[2, 2] + 2111*CHu[2, 2]) + 1024*MW2^7*
         (3*CHl3[1, 1] + 3*CHl3[2, 2] + 2*(-CHq1[2, 2] + CHq3[2, 2] + 
            CHu[2, 2])) - 256*MW2^6*MZ2*(41*CHl3[1, 1] + 41*CHl3[2, 2] + 
          30*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))) + 
      MH2*(147456*MW2^10*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          4*(-3*CHq1[2, 2] + 5*CHq3[2, 2] + 3*CHu[2, 2])) + 
        MZ2^9*(2754*MT2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
          MZ2*(340*(-33 + 4*Pi^2)*CHl3[1, 1] + 340*(-33 + 4*Pi^2)*
             CHl3[2, 2] + 53892*CHq1[2, 2] - 6656*Pi^2*CHq1[2, 2] - 
            55524*CHq3[2, 2] + 6656*Pi^2*CHq3[2, 2] + 3357*CHu[2, 2] - 
            376*Pi^2*CHu[2, 2])) + 16384*MW2^9*
         (48*MT2*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq1[2, 2] - 2*CHq3[2, 2] - 
            2*CHu[2, 2]) - MZ2*(2*(97 + 8*Pi^2)*CHl3[1, 1] + 
            2*(97 + 8*Pi^2)*CHl3[2, 2] - 809*CHq1[2, 2] + 
            32*Pi^2*CHq1[2, 2] + 593*CHq3[2, 2] - 32*Pi^2*CHq3[2, 2] + 
            566*CHu[2, 2] - 32*Pi^2*CHu[2, 2])) + 512*MW2^8*MZ2*
         (-384*MT2*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 
            6*(7*CHq1[2, 2] - 7*CHq3[2, 2] - 5*CHu[2, 2])) + 
          MZ2*(5*(757 + 512*Pi^2)*CHl3[1, 1] + 5*(757 + 512*Pi^2)*
             CHl3[2, 2] + 24*(4*(-613 + 48*Pi^2)*CHq1[2, 2] + 
              (801 - 192*Pi^2)*CHq3[2, 2] + 2*(993 - 112*Pi^2)*CHu[2, 2]))) - 
        128*MW2^7*MZ2^2*(-48*MT2*(835*CHl3[1, 1] + 835*CHl3[2, 2] + 
            2698*CHq1[2, 2] - 48*CHq1[3, 3] - 2698*CHq3[2, 2] - 
            60*CHq3[3, 3] - 1210*CHu[2, 2] + 96*CHu[3, 3]) + 
          MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] + 
            768*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] + 768*CHl1[1, 1] + 
            768*CHl1[2, 2] + 768*CHl1[3, 3] - 90463*CHl3[1, 1] + 
            20800*Pi^2*CHl3[1, 1] - 90463*CHl3[2, 2] + 20800*Pi^2*
             CHl3[2, 2] - 768*CHl3[3, 3] - 768*CHq1[1, 1] - 
            236932*CHq1[2, 2] + 31872*Pi^2*CHq1[2, 2] - 1920*CHq1[3, 3] - 
            2304*CHq3[1, 1] - 2660*CHq3[2, 2] - 31872*Pi^2*CHq3[2, 2] - 
            1152*CHq3[3, 3] - 1536*CHu[1, 1] + 351976*CHu[2, 2] - 
            44928*Pi^2*CHu[2, 2] + 768*CHu[3, 3])) - 
        2*MW2*MZ2^8*(153*MT2*(36*CHl3[1, 1] + 36*CHl3[2, 2] + 
            548*CHq1[2, 2] + 32*CHq1[3, 3] - 548*CHq3[2, 2] + 40*CHq3[3, 3] - 
            203*CHu[2, 2] - 64*CHu[3, 3]) + MZ2*(1632*CHd[1, 1] + 
            1632*CHd[2, 2] + 1632*CHd[3, 3] + 1632*CHe[1, 1] + 
            1632*CHe[2, 2] + 1632*CHe[3, 3] + 1632*CHl1[1, 1] + 
            1632*CHl1[2, 2] + 1632*CHl1[3, 3] - 65610*CHl3[1, 1] + 
            8200*Pi^2*CHl3[1, 1] - 65610*CHl3[2, 2] + 8200*Pi^2*CHl3[2, 2] - 
            1632*CHl3[3, 3] - 1632*CHq1[1, 1] + 385752*CHq1[2, 2] - 
            45312*Pi^2*CHq1[2, 2] - 4080*CHq1[3, 3] - 4896*CHq3[1, 1] - 
            364416*CHq3[2, 2] + 45312*Pi^2*CHq3[2, 2] - 2448*CHq3[3, 3] - 
            3264*CHu[1, 1] + 31443*CHu[2, 2] - 4488*Pi^2*CHu[2, 2] + 
            1632*CHu[3, 3])) - 32*MW2^5*MZ2^4*
         (6*MT2*(1113*CHl3[1, 1] + 1113*CHl3[2, 2] - 35282*CHq1[2, 2] + 
            7824*CHq1[3, 3] + 35282*CHq3[2, 2] + 9780*CHq3[3, 3] - 
            17770*CHu[2, 2] - 15648*CHu[3, 3]) + 
          MZ2*(15648*CHd[1, 1] + 15648*CHd[2, 2] + 15648*CHd[3, 3] + 
            15648*CHe[1, 1] + 15648*CHe[2, 2] + 15648*CHe[3, 3] + 
            15648*CHl1[1, 1] + 15648*CHl1[2, 2] + 15648*CHl1[3, 3] - 
            869103*CHl3[1, 1] + 60320*Pi^2*CHl3[1, 1] - 869103*CHl3[2, 2] + 
            60320*Pi^2*CHl3[2, 2] - 15648*CHl3[3, 3] - 15648*CHq1[1, 1] + 
            364448*CHq1[2, 2] - 3264*Pi^2*CHq1[2, 2] - 39120*CHq1[3, 3] - 
            46944*CHq3[1, 1] - 402092*CHq3[2, 2] + 3264*Pi^2*CHq3[2, 2] - 
            23472*CHq3[3, 3] - 31296*CHu[1, 1] + 1312006*CHu[2, 2] - 
            139008*Pi^2*CHu[2, 2] + 15648*CHu[3, 3])) + 
        MW2^2*MZ2^7*(48*MT2*(3128*CHl3[1, 1] + 3128*CHl3[2, 2] + 
            18844*CHq1[2, 2] + 2316*CHq1[3, 3] - 18844*CHq3[2, 2] + 
            2895*CHq3[3, 3] - 10549*CHu[2, 2] - 4632*CHu[3, 3]) + 
          MZ2*(37056*CHd[1, 1] + 37056*CHd[2, 2] + 37056*CHd[3, 3] + 
            37056*CHe[1, 1] + 37056*CHe[2, 2] + 37056*CHe[3, 3] + 
            37056*CHl1[1, 1] + 37056*CHl1[2, 2] + 37056*CHl1[3, 3] - 
            855220*CHl3[1, 1] + 87296*Pi^2*CHl3[1, 1] - 855220*CHl3[2, 2] + 
            87296*Pi^2*CHl3[2, 2] - 37056*CHl3[3, 3] - 37056*CHq1[1, 1] + 
            4229356*CHq1[2, 2] - 496128*Pi^2*CHq1[2, 2] - 92640*CHq1[3, 3] - 
            111168*CHq3[1, 1] - 3599932*CHq3[2, 2] + 496128*Pi^2*CHq3[2, 2] - 
            55584*CHq3[3, 3] - 74112*CHu[1, 1] + 743303*CHu[2, 2] - 
            92448*Pi^2*CHu[2, 2] + 37056*CHu[3, 3])) - 
        4*MW2^3*MZ2^6*(6*MT2*(28625*CHl3[1, 1] + 28625*CHl3[2, 2] + 
            86808*CHq1[2, 2] + 20832*CHq1[3, 3] - 86808*CHq3[2, 2] + 
            26040*CHq3[3, 3] - 83841*CHu[2, 2] - 41664*CHu[3, 3]) + 
          MZ2*(41664*CHd[1, 1] + 41664*CHd[2, 2] + 41664*CHd[3, 3] + 
            41664*CHe[1, 1] + 41664*CHe[2, 2] + 41664*CHe[3, 3] + 
            41664*CHl1[1, 1] + 41664*CHl1[2, 2] + 41664*CHl1[3, 3] - 
            1104236*CHl3[1, 1] + 76944*Pi^2*CHl3[1, 1] - 1104236*CHl3[2, 2] + 
            76944*Pi^2*CHl3[2, 2] - 41664*CHl3[3, 3] - 41664*CHq1[1, 1] + 
            2967672*CHq1[2, 2] - 341888*Pi^2*CHq1[2, 2] - 104160*CHq1[3, 3] - 
            124992*CHq3[1, 1] - 2247648*CHq3[2, 2] + 341888*Pi^2*CHq3[2, 2] - 
            62496*CHq3[3, 3] - 83328*CHu[1, 1] + 1261125*CHu[2, 2] - 
            134320*Pi^2*CHu[2, 2] + 41664*CHu[3, 3])) + 
        4*MW2^4*MZ2^5*(24*MT2*(13421*CHl3[1, 1] + 13421*CHl3[2, 2] + 
            7700*CHq1[2, 2] + 12120*CHq1[3, 3] - 7700*CHq3[2, 2] + 
            15150*CHq3[3, 3] - 42902*CHu[2, 2] - 24240*CHu[3, 3]) + 
          MZ2*(96960*CHd[1, 1] + 96960*CHd[2, 2] + 96960*CHd[3, 3] + 
            96960*CHe[1, 1] + 96960*CHe[2, 2] + 96960*CHe[3, 3] + 
            96960*CHl1[1, 1] + 96960*CHl1[2, 2] + 96960*CHl1[3, 3] - 
            3671903*CHl3[1, 1] + 218368*Pi^2*CHl3[1, 1] - 
            3671903*CHl3[2, 2] + 218368*Pi^2*CHl3[2, 2] - 96960*CHl3[3, 3] - 
            96960*CHq1[1, 1] + 4528600*CHq1[2, 2] - 446208*Pi^2*CHq1[2, 2] - 
            242400*CHq1[3, 3] - 290880*CHq3[1, 1] - 3256840*CHq3[2, 2] + 
            446208*Pi^2*CHq3[2, 2] - 145440*CHq3[3, 3] - 193920*CHu[1, 1] + 
            4777439*CHu[2, 2] - 483456*Pi^2*CHu[2, 2] + 96960*CHu[3, 3])) + 
        32*MW2^6*MZ2^3*(MZ2*(10752*CHd[1, 1] + 10752*CHd[2, 2] + 
            10752*CHd[3, 3] + 10752*CHe[1, 1] + 10752*CHe[2, 2] + 
            10752*CHe[3, 3] + 10752*CHl1[1, 1] + 10752*CHl1[2, 2] + 
            10752*CHl1[3, 3] - 871293*CHl3[1, 1] + 90816*Pi^2*CHl3[1, 1] - 
            871293*CHl3[2, 2] + 90816*Pi^2*CHl3[2, 2] - 10752*CHl3[3, 3] - 
            10752*CHq1[1, 1] - 305482*CHq1[2, 2] + 92800*Pi^2*CHq1[2, 2] - 
            26880*CHq1[3, 3] - 32256*CHq3[1, 1] - 291254*CHq3[2, 2] - 
            92800*Pi^2*CHq3[2, 2] - 16128*CHq3[3, 3] - 21504*CHu[1, 1] + 
            1727002*CHu[2, 2] - 203008*Pi^2*CHu[2, 2] + 10752*CHu[3, 3]) - 
          48*MT2*(2019*CHl3[1, 1] + 2019*CHl3[2, 2] + 
            2*(5231*CHq1[2, 2] - 336*CHq1[3, 3] - 5231*CHq3[2, 2] - 
              420*CHq3[3, 3] - 743*CHu[2, 2] + 672*CHu[3, 3])))) + 
      MW2*(-147456*MW2^10*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          4*(-3*CHq1[2, 2] + 5*CHq3[2, 2] + 3*CHu[2, 2])) - 
        16384*MW2^9*(48*MT2*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq1[2, 2] - 
            2*CHq3[2, 2] - 2*CHu[2, 2]) - MZ2*(2*(97 + 8*Pi^2)*CHl3[1, 1] + 
            2*(97 + 8*Pi^2)*CHl3[2, 2] - 809*CHq1[2, 2] + 
            32*Pi^2*CHq1[2, 2] + 593*CHq3[2, 2] - 32*Pi^2*CHq3[2, 2] + 
            566*CHu[2, 2] - 32*Pi^2*CHu[2, 2])) + 
        MZ2^9*(-2754*MT2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
          MZ2*(-340*(-33 + 4*Pi^2)*CHl3[1, 1] - 340*(-33 + 4*Pi^2)*
             CHl3[2, 2] - 53892*CHq1[2, 2] + 6656*Pi^2*CHq1[2, 2] + 
            55524*CHq3[2, 2] - 6656*Pi^2*CHq3[2, 2] - 3357*CHu[2, 2] + 
            376*Pi^2*CHu[2, 2])) - 512*MW2^8*MZ2*
         (-384*MT2*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 
            6*(7*CHq1[2, 2] - 7*CHq3[2, 2] - 5*CHu[2, 2])) + 
          MZ2*((4163 + 2560*Pi^2)*CHl3[1, 1] + (4163 + 2560*Pi^2)*
             CHl3[2, 2] + 12*((-4907 + 384*Pi^2)*CHq1[2, 2] + 
              (1605 - 384*Pi^2)*CHq3[2, 2] + (3975 - 448*Pi^2)*CHu[2, 2]))) + 
        128*MW2^7*MZ2^2*(-48*MT2*(835*CHl3[1, 1] + 835*CHl3[2, 2] + 
            2698*CHq1[2, 2] - 48*CHq1[3, 3] - 2698*CHq3[2, 2] - 
            60*CHq3[3, 3] - 1210*CHu[2, 2] + 96*CHu[3, 3]) + 
          MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] + 
            768*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] + 768*CHl1[1, 1] + 
            768*CHl1[2, 2] + 768*CHl1[3, 3] - 84541*CHl3[1, 1] + 
            20800*Pi^2*CHl3[1, 1] - 84541*CHl3[2, 2] + 20800*Pi^2*
             CHl3[2, 2] - 768*CHl3[3, 3] - 768*CHq1[1, 1] - 
            237472*CHq1[2, 2] + 31872*Pi^2*CHq1[2, 2] - 1920*CHq1[3, 3] - 
            2304*CHq3[1, 1] - 2120*CHq3[2, 2] - 31872*Pi^2*CHq3[2, 2] - 
            1152*CHq3[3, 3] - 1536*CHu[1, 1] + 352516*CHu[2, 2] - 
            44928*Pi^2*CHu[2, 2] + 768*CHu[3, 3])) + 
        MW2*MZ2^8*(306*MT2*(36*CHl3[1, 1] + 36*CHl3[2, 2] + 548*CHq1[2, 2] + 
            32*CHq1[3, 3] - 548*CHq3[2, 2] + 40*CHq3[3, 3] - 203*CHu[2, 2] - 
            64*CHu[3, 3]) + MZ2*(3264*CHd[1, 1] + 3264*CHd[2, 2] + 
            3264*CHd[3, 3] + 3264*CHe[1, 1] + 3264*CHe[2, 2] + 
            3264*CHe[3, 3] + 3264*CHl1[1, 1] + 3264*CHl1[2, 2] + 
            3264*CHl1[3, 3] - 131220*CHl3[1, 1] + 16400*Pi^2*CHl3[1, 1] - 
            131220*CHl3[2, 2] + 16400*Pi^2*CHl3[2, 2] - 3264*CHl3[3, 3] - 
            3264*CHq1[1, 1] + 770892*CHq1[2, 2] - 90624*Pi^2*CHq1[2, 2] - 
            8160*CHq1[3, 3] - 9792*CHq3[1, 1] - 728220*CHq3[2, 2] + 
            90624*Pi^2*CHq3[2, 2] - 4896*CHq3[3, 3] - 6528*CHu[1, 1] + 
            63039*CHu[2, 2] - 8976*Pi^2*CHu[2, 2] + 3264*CHu[3, 3])) - 
        2*MW2^2*MZ2^7*(24*MT2*(3128*CHl3[1, 1] + 3128*CHl3[2, 2] + 
            18844*CHq1[2, 2] + 2316*CHq1[3, 3] - 18844*CHq3[2, 2] + 
            2895*CHq3[3, 3] - 10549*CHu[2, 2] - 4632*CHu[3, 3]) + 
          MZ2*(18528*CHd[1, 1] + 18528*CHd[2, 2] + 18528*CHd[3, 3] + 
            18528*CHe[1, 1] + 18528*CHe[2, 2] + 18528*CHe[3, 3] + 
            18528*CHl1[1, 1] + 18528*CHl1[2, 2] + 18528*CHl1[3, 3] - 
            422102*CHl3[1, 1] + 43648*Pi^2*CHl3[1, 1] - 422102*CHl3[2, 2] + 
            43648*Pi^2*CHl3[2, 2] - 18528*CHl3[3, 3] - 18528*CHq1[1, 1] + 
            2110196*CHq1[2, 2] - 248064*Pi^2*CHq1[2, 2] - 46320*CHq1[3, 3] - 
            55584*CHq3[1, 1] - 1795484*CHq3[2, 2] + 248064*Pi^2*CHq3[2, 2] - 
            27792*CHq3[3, 3] - 37056*CHu[1, 1] + 373231*CHu[2, 2] - 
            46224*Pi^2*CHu[2, 2] + 18528*CHu[3, 3])) + 
        16*MW2^5*MZ2^4*(12*MT2*(1113*CHl3[1, 1] + 1113*CHl3[2, 2] - 
            35282*CHq1[2, 2] + 7824*CHq1[3, 3] + 35282*CHq3[2, 2] + 
            9780*CHq3[3, 3] - 17770*CHu[2, 2] - 15648*CHu[3, 3]) + 
          MZ2*(31296*CHd[1, 1] + 31296*CHd[2, 2] + 31296*CHd[3, 3] + 
            31296*CHe[1, 1] + 31296*CHe[2, 2] + 31296*CHe[3, 3] + 
            31296*CHl1[1, 1] + 31296*CHl1[2, 2] + 31296*CHl1[3, 3] - 
            1674405*CHl3[1, 1] + 120640*Pi^2*CHl3[1, 1] - 
            1674405*CHl3[2, 2] + 120640*Pi^2*CHl3[2, 2] - 31296*CHl3[3, 3] - 
            31296*CHq1[1, 1] + 718780*CHq1[2, 2] - 6528*Pi^2*CHq1[2, 2] - 
            78240*CHq1[3, 3] - 93888*CHq3[1, 1] - 794068*CHq3[2, 2] + 
            6528*Pi^2*CHq3[2, 2] - 46944*CHq3[3, 3] - 62592*CHu[1, 1] + 
            2632454*CHu[2, 2] - 278016*Pi^2*CHu[2, 2] + 31296*CHu[3, 3])) + 
        4*MW2^3*MZ2^6*(6*MT2*(28625*CHl3[1, 1] + 28625*CHl3[2, 2] + 
            86808*CHq1[2, 2] + 20832*CHq1[3, 3] - 86808*CHq3[2, 2] + 
            26040*CHq3[3, 3] - 83841*CHu[2, 2] - 41664*CHu[3, 3]) + 
          MZ2*(41664*CHd[1, 1] + 41664*CHd[2, 2] + 41664*CHd[3, 3] + 
            41664*CHe[1, 1] + 41664*CHe[2, 2] + 41664*CHe[3, 3] + 
            41664*CHl1[1, 1] + 41664*CHl1[2, 2] + 41664*CHl1[3, 3] - 
            1075463*CHl3[1, 1] + 76944*Pi^2*CHl3[1, 1] - 1075463*CHl3[2, 2] + 
            76944*Pi^2*CHl3[2, 2] - 41664*CHl3[3, 3] - 41664*CHq1[1, 1] + 
            2956152*CHq1[2, 2] - 341888*Pi^2*CHq1[2, 2] - 104160*CHq1[3, 3] - 
            124992*CHq3[1, 1] - 2236128*CHq3[2, 2] + 341888*Pi^2*CHq3[2, 2] - 
            62496*CHq3[3, 3] - 83328*CHu[1, 1] + 1266759*CHu[2, 2] - 
            134320*Pi^2*CHu[2, 2] + 41664*CHu[3, 3])) - 
        8*MW2^4*MZ2^5*(12*MT2*(13421*CHl3[1, 1] + 13421*CHl3[2, 2] + 
            7700*CHq1[2, 2] + 12120*CHq1[3, 3] - 7700*CHq3[2, 2] + 
            15150*CHq3[3, 3] - 42902*CHu[2, 2] - 24240*CHu[3, 3]) + 
          MZ2*(48480*CHd[1, 1] + 48480*CHd[2, 2] + 48480*CHd[3, 3] + 
            48480*CHe[1, 1] + 48480*CHe[2, 2] + 48480*CHe[3, 3] + 
            48480*CHl1[1, 1] + 48480*CHl1[2, 2] + 48480*CHl1[3, 3] - 
            1776448*CHl3[1, 1] + 109184*Pi^2*CHl3[1, 1] - 
            1776448*CHl3[2, 2] + 109184*Pi^2*CHl3[2, 2] - 48480*CHl3[3, 3] - 
            48480*CHq1[1, 1] + 2249792*CHq1[2, 2] - 223104*Pi^2*CHq1[2, 2] - 
            121200*CHq1[3, 3] - 145440*CHq3[1, 1] - 1613912*CHq3[2, 2] + 
            223104*Pi^2*CHq3[2, 2] - 72720*CHq3[3, 3] - 96960*CHu[1, 1] + 
            2398219*CHu[2, 2] - 241728*Pi^2*CHu[2, 2] + 48480*CHu[3, 3])) - 
        128*MW2^6*MZ2^3*(MZ2*(2688*CHd[1, 1] + 2688*CHd[2, 2] + 
            2688*CHd[3, 3] + 2688*CHe[1, 1] + 2688*CHe[2, 2] + 
            2688*CHe[3, 3] + 2688*CHl1[1, 1] + 2688*CHl1[2, 2] + 
            2688*CHl1[3, 3] - 208344*CHl3[1, 1] + 22704*Pi^2*CHl3[1, 1] - 
            208344*CHl3[2, 2] + 22704*Pi^2*CHl3[2, 2] - 2688*CHl3[3, 3] - 
            2688*CHq1[1, 1] - 77419*CHq1[2, 2] + 23200*Pi^2*CHq1[2, 2] - 
            6720*CHq1[3, 3] - 8064*CHq3[1, 1] - 71765*CHq3[2, 2] - 
            23200*Pi^2*CHq3[2, 2] - 4032*CHq3[3, 3] - 5376*CHu[1, 1] + 
            432772*CHu[2, 2] - 50752*Pi^2*CHu[2, 2] + 2688*CHu[3, 3]) - 
          12*MT2*(2019*CHl3[1, 1] + 2019*CHl3[2, 2] + 
            2*(5231*CHq1[2, 2] - 336*CHq1[3, 3] - 5231*CHq3[2, 2] - 
              420*CHq3[3, 3] - 743*CHu[2, 2] + 672*CHu[3, 3]))))))/
    (18*(MH2 - MW2)*(2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2))*Class[7] + (192*MW2*(4*MW2 - MZ2)*MZ2^3*SW2^2*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2) + 
 Class[8]*((-144*MW2^2*(4*MW2 - MZ2)*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*
     Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + 
   ((-2*MZ2*(9*MH2^2*MW2^2*MZ2^2*(768*MW2^4 - 1856*MW2^3*MZ2 + 
          1464*MW2^2*MZ2^2 - 432*MW2*MZ2^3 + 29*MZ2^4) + 
        MW2*(-184320*MW2^9 - 6*MT2*MW2^2*(32768*MW2^6 - 106496*MW2^5*MZ2 + 
            121088*MW2^4*MZ2^2 - 56512*MW2^3*MZ2^3 + 5000*MW2^2*MZ2^4 + 
            4144*MW2*MZ2^5 - 1045*MZ2^6) + 4*MW2^3*MZ2^6*
           (262009 - 14720*Pi^2) + 32*MW2^5*MZ2^4*(135103 - 10096*Pi^2) + 
          2*MW2*MZ2^8*(16887 - 1880*Pi^2) + 85*MZ2^9*(-33 + 4*Pi^2) + 
          4096*MW2^8*MZ2*(149 + 16*Pi^2) - 128*MW2^7*MZ2^2*
           (-605 + 2048*Pi^2) + 28*MW2^4*MZ2^5*(-105475 + 5696*Pi^2) + 
          32*MW2^6*MZ2^3*(-85673 + 12608*Pi^2) + MW2^2*MZ2^7*
           (-220123 + 18064*Pi^2)) + MH2*(184320*MW2^9 + 
          6*MT2*MW2^2*(32768*MW2^6 - 106496*MW2^5*MZ2 + 121088*MW2^4*MZ2^2 - 
            56512*MW2^3*MZ2^3 + 5000*MW2^2*MZ2^4 + 4144*MW2*MZ2^5 - 
            1045*MZ2^6) + MW2^2*MZ2^7*(222877 - 18064*Pi^2) + 
          85*MZ2^9*(33 - 4*Pi^2) - 4096*MW2^8*MZ2*(149 + 16*Pi^2) - 
          112*MW2^4*MZ2^5*(-27199 + 1424*Pi^2) + 2*MW2*MZ2^8*
           (-16887 + 1880*Pi^2) + 128*MW2^7*MZ2^2*(-983 + 2048*Pi^2) + 
          5*MW2^3*MZ2^6*(-214811 + 11776*Pi^2) - 32*MW2^6*MZ2^3*
           (-90083 + 12608*Pi^2) + 8*MW2^5*MZ2^4*(-560689 + 40384*Pi^2)))*
       SW2^2)/(9*(MH2 - MW2)*(2*MW2 - MZ2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
     (4*MH2*MW2^2*MZ2^2*(MH2^3*(768*MW2^4 - 1856*MW2^3*MZ2 + 
          1464*MW2^2*MZ2^2 - 432*MW2*MZ2^3 + 29*MZ2^4) - 
        12*MW2^2*MZ2*(768*MW2^4 - 1856*MW2^3*MZ2 + 1464*MW2^2*MZ2^2 - 
          432*MW2*MZ2^3 + 29*MZ2^4) + MH2^2*(-1536*MW2^5 + 1408*MW2^4*MZ2 + 
          2640*MW2^3*MZ2^2 - 3528*MW2^2*MZ2^3 + 1238*MW2*MZ2^4 - 87*MZ2^5) + 
        MH2*(768*MW2^6 + 7360*MW2^5*MZ2 - 19464*MW2^4*MZ2^2 + 
          13248*MW2^3*MZ2^3 - 1501*MW2^2*MZ2^4 - 996*MW2*MZ2^5 + 153*MZ2^6))*
       SW2^2*B0i[bb0, 0, 0, MH2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
     (8*MW2^2*MZ2*(MT2*(16384*MW2^6 - 53248*MW2^5*MZ2 + 70912*MW2^4*MZ2^2 - 
          53312*MW2^3*MZ2^3 + 22264*MW2^2*MZ2^4 - 3760*MW2*MZ2^5 - 
          131*MZ2^6) + 32*MZ2*(256*MW2^6 - 832*MW2^5*MZ2 + 712*MW2^4*MZ2^2 + 
          124*MW2^3*MZ2^3 - 407*MW2^2*MZ2^4 + 164*MW2*MZ2^5 - 17*MZ2^6))*
       SW2^2*B0i[bb0, 0, 0, MT2])/(3*(-2*MW2 + MZ2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
     (4*MW2*MZ2*(MW2^2*(2048*MW2^8 + 12288*MW2^7*MZ2 - 53568*MW2^6*MZ2^2 + 
          54096*MW2^5*MZ2^3 - 11144*MW2^4*MZ2^4 - 7816*MW2^3*MZ2^5 + 
          2830*MW2^2*MZ2^6 + 173*MW2*MZ2^7 - 68*MZ2^8) + 
        2*MH2^2*(1024*MW2^8 + 6144*MW2^7*MZ2 - 29088*MW2^6*MZ2^2 + 
          31944*MW2^5*MZ2^3 - 8020*MW2^4*MZ2^4 - 4439*MW2^3*MZ2^5 + 
          2000*MW2^2*MZ2^6 + 10*MW2*MZ2^7 - 34*MZ2^8) + 
        MH2*MW2*(-4096*MW2^8 - 24576*MW2^7*MZ2 + 114048*MW2^6*MZ2^2 - 
          124896*MW2^5*MZ2^3 + 35464*MW2^4*MZ2^4 + 11744*MW2^3*MZ2^5 - 
          5399*MW2^2*MZ2^6 - 346*MW2*MZ2^7 + 136*MZ2^8))*SW2^2*
       B0i[bb0, 0, 0, MW2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (4*MW2*MZ2*(4096*MW2^8 - 21504*MW2^7*MZ2 + 13440*MW2^6*MZ2^2 + 
        16*MW2^4*(116*MH2 - 7483*MZ2)*MZ2^3 - 8*MW2^3*(183*MH2 - 9905*MZ2)*
         MZ2^4 + 4*MW2^2*(108*MH2 - 6113*MZ2)*MZ2^5 - 238*MZ2^8 + 
        64*MW2^5*MZ2^2*(-12*MH2 + 1045*MZ2) + MW2*MZ2^6*(-29*MH2 + 3562*MZ2))*
       SW2^2*B0i[bb0, 0, 0, MZ2])/((-2*MW2 + MZ2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (4*MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (768*MW2^4 - 1856*MW2^3*MZ2 + 1464*MW2^2*MZ2^2 - 432*MW2*MZ2^3 + 
        29*MZ2^4)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (8*MW2^2*MZ2*(MZ2*(8192*MW2^6 - 26624*MW2^5*MZ2 + 25088*MW2^4*MZ2^2 - 
          1600*MW2^3*MZ2^3 - 8632*MW2^2*MZ2^4 + 3952*MW2*MZ2^5 - 457*MZ2^6) + 
        MT2*(16384*MW2^6 - 53248*MW2^5*MZ2 + 70912*MW2^4*MZ2^2 - 
          53312*MW2^3*MZ2^3 + 22264*MW2^2*MZ2^4 - 3760*MW2*MZ2^5 - 
          131*MZ2^6))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
      (3*(-2*MW2 + MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
     (4*MW2^2*MZ2*(6144*MW2^7 - 9216*MW2^6*MZ2 - 21696*MW2^5*MZ2^2 + 
        58000*MW2^4*MZ2^3 - 41464*MW2^3*MZ2^4 + 7968*MW2^2*MZ2^5 + 
        1490*MW2*MZ2^6 - 335*MZ2^7)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
      ((2*MW2 - MZ2)^3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
     (96*MW2^3*MZ2*(128*MW2^5 - 480*MW2^4*MZ2 + 388*MW2^3*MZ2^2 + 
        436*MW2^2*MZ2^3 - 459*MW2*MZ2^4 + 68*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
     (16*MW2^2*MZ2*(256*MW2^6 - 960*MW2^5*MZ2 + 104*MW2^4*MZ2^2 + 
        1664*MW2^3*MZ2^3 - 261*MW2^2*MZ2^4 - 542*MW2*MZ2^5 + 63*MZ2^6)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
       (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(15*Ceu[1, 1, 2, 2] + 15*Ceu[2, 2, 2, 2] + 
        15*Ceu[3, 3, 2, 2] - 24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 
        24*Clq1[3, 3, 2, 2] + 12*Clq3[1, 1, 2, 2] + 12*Clq3[2, 2, 2, 2] + 
        12*Clq3[3, 3, 2, 2] + 15*Clu[1, 1, 2, 2] + 15*Clu[2, 2, 2, 2] + 
        15*Clu[3, 3, 2, 2] - 24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
        24*Cqd1[2, 2, 3, 3] - 24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 
        24*Cqe[2, 2, 3, 3] + 48*Cqq1[1, 1, 2, 2] + 20*Cqq1[1, 2, 2, 1] + 
        68*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 72*Cqq3[1, 1, 2, 2] + 
        12*Cqq3[1, 2, 2, 1] + 84*Cqq3[2, 2, 2, 2] + 12*Cqq3[2, 2, 3, 3] - 
        8*Cqq3[2, 3, 3, 2] - 15*Cqu1[1, 1, 2, 2] + 48*Cqu1[2, 2, 1, 1] + 
        33*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] + 15*Cud1[2, 2, 1, 1] + 
        15*Cud1[2, 2, 2, 2] + 15*Cud1[2, 2, 3, 3] - 60*Cuu[1, 1, 2, 2] - 
        20*Cuu[1, 2, 2, 1] - 80*Cuu[2, 2, 2, 2]) + 
      MZ2^2*(6*Ceu[1, 1, 2, 2] + 6*Ceu[2, 2, 2, 2] + 6*Ceu[3, 3, 2, 2] - 
        24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 24*Clq1[3, 3, 2, 2] + 
        6*Clu[1, 1, 2, 2] + 6*Clu[2, 2, 2, 2] + 6*Clu[3, 3, 2, 2] - 
        24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] - 
        24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 
        48*Cqq1[1, 1, 2, 2] + 8*Cqq1[1, 2, 2, 1] + 56*Cqq1[2, 2, 2, 2] + 
        24*Cqq1[2, 2, 3, 3] + 24*Cqq3[1, 2, 2, 1] + 24*Cqq3[2, 2, 2, 2] - 
        24*Cqq3[2, 2, 3, 3] + 16*Cqq3[2, 3, 3, 2] - 6*Cqu1[1, 1, 2, 2] + 
        48*Cqu1[2, 2, 1, 1] + 42*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] + 
        6*Cud1[2, 2, 1, 1] + 6*Cud1[2, 2, 2, 2] + 6*Cud1[2, 2, 3, 3] - 
        24*Cuu[1, 1, 2, 2] - 8*Cuu[1, 2, 2, 1] - 32*Cuu[2, 2, 2, 2]) + 
      8*MW2^2*(3*Ceu[1, 1, 2, 2] + 3*Ceu[2, 2, 2, 2] + 3*Ceu[3, 3, 2, 2] - 
        3*Clq1[1, 1, 2, 2] - 3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] + 
        3*Clq3[1, 1, 2, 2] + 3*Clq3[2, 2, 2, 2] + 3*Clq3[3, 3, 2, 2] + 
        3*Clu[1, 1, 2, 2] + 3*Clu[2, 2, 2, 2] + 3*Clu[3, 3, 2, 2] - 
        3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] - 
        3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
        6*Cqq1[1, 1, 2, 2] + 4*Cqq1[1, 2, 2, 1] + 10*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] + 18*Cqq3[1, 1, 2, 2] + 18*Cqq3[2, 2, 2, 2] + 
        6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[1, 1, 2, 2] + 
        6*Cqu1[2, 2, 1, 1] + 3*Cqu1[2, 2, 2, 2] + 3*Cqu1[3, 3, 2, 2] + 
        3*Cud1[2, 2, 1, 1] + 3*Cud1[2, 2, 2, 2] + 3*Cud1[2, 2, 3, 3] - 
        12*Cuu[1, 1, 2, 2] - 4*Cuu[1, 2, 2, 1] - 16*Cuu[2, 2, 2, 2])))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (-2*MW2^2*MZ2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] + 
        8*(21*Cqq1[2, 2, 3, 3] + 7*Cqq1[2, 3, 3, 2] + 21*Cqq3[2, 2, 3, 3] + 
          7*Cqq3[2, 3, 3, 2] + 15*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 2, 2] - 
          21*Cuu[2, 2, 3, 3] - 7*Cuu[2, 3, 3, 2])) + 
      2*MW2*MZ2^2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] + 
        84*Cqq1[2, 2, 3, 3] + 28*Cqq1[2, 3, 3, 2] + 84*Cqq3[2, 2, 3, 3] + 
        28*Cqq3[2, 3, 3, 2] + 96*Cqu1[2, 2, 3, 3] - 15*Cqu1[3, 3, 2, 2] - 
        84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) - 
      MZ2^3*(24*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 24*Cqq3[2, 2, 3, 3] + 
        8*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
        24*Cuu[2, 2, 3, 3] - 8*Cuu[2, 3, 3, 2]) + 
      32*MW2^3*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
        6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
        3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])))/
    (3*(2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(24*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 24*Cuu[2, 2, 3, 3] - 8*Cuu[2, 3, 3, 2]) - 
        8*MW2*MZ2*(15*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] + 
          15*Cqq3[2, 2, 3, 3] + 5*Cqq3[2, 3, 3, 2] + 12*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 15*Cuu[2, 2, 3, 3] - 5*Cuu[2, 3, 3, 2]) + 
        16*MW2^2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])) + 
      MT2*(-4*MW2*MZ2*(114*Cqq1[2, 2, 3, 3] + 38*Cqq1[2, 3, 3, 2] + 
          114*Cqq3[2, 2, 3, 3] + 38*Cqq3[2, 3, 3, 2] + 21*Cqu1[2, 2, 3, 3] - 
          39*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        32*MW2^2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        MZ2^2*(264*Cqq1[2, 2, 3, 3] + 88*Cqq1[2, 3, 3, 2] + 
          264*Cqq3[2, 2, 3, 3] + 88*Cqq3[2, 3, 3, 2] - 12*Cqu1[2, 2, 3, 3] - 
          33*Cqu1[3, 3, 2, 2] + 6*Cuu[2, 2, 3, 3] + 2*Cuu[2, 3, 3, 2]))))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MZ2^3*(MZ2*(-12*Ceu[1, 1, 2, 2] - 12*Ceu[2, 2, 2, 2] - 
          12*Ceu[3, 3, 2, 2] + 48*Clq1[1, 1, 2, 2] + 48*Clq1[2, 2, 2, 2] + 
          48*Clq1[3, 3, 2, 2] - 12*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 2, 2] - 
          12*Clu[3, 3, 2, 2] + 48*Cqd1[2, 2, 1, 1] + 48*Cqd1[2, 2, 2, 2] + 
          48*Cqd1[2, 2, 3, 3] + 48*Cqe[2, 2, 1, 1] + 48*Cqe[2, 2, 2, 2] + 
          48*Cqe[2, 2, 3, 3] - 96*Cqq1[1, 1, 2, 2] + 8*Cqq1[1, 2, 2, 1] - 
          88*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[1, 2, 2, 1] + 24*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] + 
          48*Cqq3[2, 3, 3, 2] + 12*Cqu1[1, 1, 2, 2] - 96*Cqu1[2, 2, 1, 1] - 
          84*Cqu1[2, 2, 2, 2] + 48*Cqu1[2, 2, 3, 3] + 3*Cqu1[3, 3, 2, 2] - 
          12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
          48*Cuu[1, 1, 2, 2] - 8*Cuu[1, 2, 2, 1] + 40*Cuu[2, 2, 2, 2] - 
          24*Cuu[2, 2, 3, 3] - 32*Cuu[2, 3, 3, 2]) - 
        6*MT2*(24*Cqq1[2, 2, 3, 3] - 28*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[2, 2, 3, 3] - 28*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 24*Cuu[2, 2, 3, 3] - 17*Cuu[2, 3, 3, 2])) + 
      4*MW2^3*(48*MT2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        MZ2*(24*Ceu[1, 1, 2, 2] + 24*Ceu[2, 2, 2, 2] + 24*Ceu[3, 3, 2, 2] + 
          135*Cll[1, 1, 2, 2] - 24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 
          24*Clq1[3, 3, 2, 2] + 24*Clq3[1, 1, 2, 2] + 24*Clq3[2, 2, 2, 2] + 
          24*Clq3[3, 3, 2, 2] + 24*Clu[1, 1, 2, 2] + 24*Clu[2, 2, 2, 2] + 
          24*Clu[3, 3, 2, 2] - 24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
          24*Cqd1[2, 2, 3, 3] - 24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 
          24*Cqe[2, 2, 3, 3] + 48*Cqq1[1, 1, 2, 2] - 16*Cqq1[1, 2, 2, 1] + 
          32*Cqq1[2, 2, 2, 2] - 96*Cqq1[2, 2, 3, 3] - 64*Cqq1[2, 3, 3, 2] + 
          144*Cqq3[1, 1, 2, 2] + 144*Cqq3[2, 2, 2, 2] - 48*Cqq3[2, 3, 3, 2] - 
          24*Cqu1[1, 1, 2, 2] + 48*Cqu1[2, 2, 1, 1] + 24*Cqu1[2, 2, 2, 2] - 
          24*Cqu1[2, 2, 3, 3] + 48*Cqu1[3, 3, 2, 2] + 24*Cud1[2, 2, 1, 1] + 
          24*Cud1[2, 2, 2, 2] + 24*Cud1[2, 2, 3, 3] - 96*Cuu[1, 1, 2, 2] + 
          16*Cuu[1, 2, 2, 1] - 80*Cuu[2, 2, 2, 2] + 48*Cuu[2, 2, 3, 3] + 
          64*Cuu[2, 3, 3, 2])) + 2*MW2*MZ2^2*(81*MT2*Clq3[1, 1, 3, 3] + 
        81*MT2*Clq3[2, 2, 3, 3] + 6*MT2*(84*Cqq1[2, 2, 3, 3] - 
          26*Cqq1[2, 3, 3, 2] + 84*Cqq3[2, 2, 3, 3] - 26*Cqq3[2, 3, 3, 2] + 
          96*Cqu1[2, 2, 3, 3] - 15*Cqu1[3, 3, 2, 2] - 84*Cuu[2, 2, 3, 3] - 
          55*Cuu[2, 3, 3, 2]) + MZ2*(42*Ceu[1, 1, 2, 2] + 
          42*Ceu[2, 2, 2, 2] + 42*Ceu[3, 3, 2, 2] - 96*Clq1[1, 1, 2, 2] - 
          96*Clq1[2, 2, 2, 2] - 96*Clq1[3, 3, 2, 2] + 24*Clq3[1, 1, 2, 2] + 
          24*Clq3[2, 2, 2, 2] + 24*Clq3[3, 3, 2, 2] + 42*Clu[1, 1, 2, 2] + 
          42*Clu[2, 2, 2, 2] + 42*Clu[3, 3, 2, 2] - 96*Cqd1[2, 2, 1, 1] - 
          96*Cqd1[2, 2, 2, 2] - 96*Cqd1[2, 2, 3, 3] - 96*Cqe[2, 2, 1, 1] - 
          96*Cqe[2, 2, 2, 2] - 96*Cqe[2, 2, 3, 3] + 192*Cqq1[1, 1, 2, 2] - 
          28*Cqq1[1, 2, 2, 1] + 164*Cqq1[2, 2, 2, 2] - 60*Cqq1[2, 2, 3, 3] - 
          112*Cqq1[2, 3, 3, 2] + 144*Cqq3[1, 1, 2, 2] - 36*Cqq3[1, 2, 2, 1] + 
          108*Cqq3[2, 2, 2, 2] - 108*Cqq3[2, 2, 3, 3] - 
          120*Cqq3[2, 3, 3, 2] - 42*Cqu1[1, 1, 2, 2] + 192*Cqu1[2, 2, 1, 1] + 
          150*Cqu1[2, 2, 2, 2] - 96*Cqu1[2, 2, 3, 3] + 3*Cqu1[3, 3, 2, 2] + 
          42*Cud1[2, 2, 1, 1] + 42*Cud1[2, 2, 2, 2] + 42*Cud1[2, 2, 3, 3] - 
          168*Cuu[1, 1, 2, 2] + 28*Cuu[1, 2, 2, 1] - 140*Cuu[2, 2, 2, 2] + 
          84*Cuu[2, 2, 3, 3] + 112*Cuu[2, 3, 3, 2])) - 
      2*MW2^2*MZ2*(3*MT2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] + 
          8*(42*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] + 42*Cqq3[2, 2, 3, 3] + 
            5*Cqq3[2, 3, 3, 2] + 30*Cqu1[2, 2, 3, 3] - 12*Cqu1[3, 3, 2, 2] - 
            42*Cuu[2, 2, 3, 3] - 23*Cuu[2, 3, 3, 2])) + 
        2*MZ2*(42*Ceu[1, 1, 2, 2] + 42*Ceu[2, 2, 2, 2] + 42*Ceu[3, 3, 2, 2] + 
          135*Cll[1, 1, 2, 2] - 60*Clq1[1, 1, 2, 2] - 60*Clq1[2, 2, 2, 2] - 
          60*Clq1[3, 3, 2, 2] + 36*Clq3[1, 1, 2, 2] + 36*Clq3[2, 2, 2, 2] + 
          36*Clq3[3, 3, 2, 2] + 42*Clu[1, 1, 2, 2] + 42*Clu[2, 2, 2, 2] + 
          42*Clu[3, 3, 2, 2] - 60*Cqd1[2, 2, 1, 1] - 60*Cqd1[2, 2, 2, 2] - 
          60*Cqd1[2, 2, 3, 3] - 60*Cqe[2, 2, 1, 1] - 60*Cqe[2, 2, 2, 2] - 
          60*Cqe[2, 2, 3, 3] + 120*Cqq1[1, 1, 2, 2] - 28*Cqq1[1, 2, 2, 1] + 
          92*Cqq1[2, 2, 2, 2] - 132*Cqq1[2, 2, 3, 3] - 112*Cqq1[2, 3, 3, 2] + 
          216*Cqq3[1, 1, 2, 2] - 12*Cqq3[1, 2, 2, 1] + 204*Cqq3[2, 2, 2, 2] - 
          36*Cqq3[2, 2, 3, 3] - 96*Cqq3[2, 3, 3, 2] - 42*Cqu1[1, 1, 2, 2] + 
          120*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 60*Cqu1[2, 2, 3, 3] + 
          30*Cqu1[3, 3, 2, 2] + 42*Cud1[2, 2, 1, 1] + 42*Cud1[2, 2, 2, 2] + 
          42*Cud1[2, 2, 3, 3] - 168*Cuu[1, 1, 2, 2] + 28*Cuu[1, 2, 2, 1] - 
          140*Cuu[2, 2, 2, 2] + 84*Cuu[2, 2, 3, 3] + 112*Cuu[2, 3, 3, 2]))))/
    (9*(2*MW2 - MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-384*Sqrt[2]*MT*MW2*(4*MW2 - MZ2)*MZ2^3*SW2^3*
     (MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/(MZ*(2*MW2 - MZ2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (384*Sqrt[2]*MT*MW2*(4*MW2 - MZ2)*MZ2^3*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/(MZ*(2*MW2 - MZ2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (24*Sqrt[2]*MT*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     (5*MW*MZ*MZ2^3*SW*CuW[3, 3] + 2*MW2^3*(MZ2*(3 + 8*SW2)*CuB[3, 3] - 
        8*MW*MZ*SW*CuW[3, 3]) + 3*MW2*MZ2^2*(MZ2*CuB[3, 3] - 
        7*MW*MZ*SW*CuW[3, 3]) + MW2^2*MZ2*(-(MZ2*(9 + 10*SW2)*CuB[3, 3]) + 
        32*MW*MZ*SW*CuW[3, 3])))/(MZ*(2*MW2 - MZ2)*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW))


==> anc/AcLR_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) + 
 (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(144*MW2^4 + 5*MZ2^4*(33 - 4*Pi^2) + 
    8*MW2^3*MZ2*(-267 + 16*Pi^2) + 6*MW2^2*MZ2*
     (48*MT2 + MZ2*(519 - 40*Pi^2)) + 3*MW2*MZ2^2*
     (-96*MT2 + MZ2*(-393 + 44*Pi^2))))/
  (9*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (4*MH2^2*(4*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (8*MT2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, 0, 0, MT2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VALPHA^2) + (4*CW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   (16*MW2^3 - 4*MW2^2*MZ2 - 36*MW2*MZ2^2 + MZ2^2*(-MH2 + 5*MZ2))*
   B0i[bb0, 0, 0, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VALPHA^2) + (4*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^4 + 8*MW2^3*MZ2 + 
    6*MW2^2*MZ2^2 + MZ2^4 + MW2*MZ2^2*(MH2 + 2*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (24*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - MZ2)*MZ2^2*SW2*
   B0i[bb0, MW2, 0, MT2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VALPHA^2) + (4*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - MZ2)*MZ2^2*SW2*
   B0i[bb0, MW2, MH2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VALPHA^2) + (4*(-4*MW2 + MZ2)^2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - 
    MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) + (4*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (8*MW2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (4*CW2*(4*MW2 - MZ2)*(24*MW2^4 + 28*MW2^3*MZ2 - 30*MW2^2*MZ2^2 - 
    21*MW2*MZ2^3 - MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (96*MW2^3*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHA^2) + (16*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
   SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((24*CWw*MW*MW2*(4*MW2 - MZ2)*MZ2^3*SW2^2)/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA) + 
   (288*CWw*MW*MW2^2*(4*MW2^3 - 13*MW2^2*MZ2 + 11*MW2*MZ2^2 - 2*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
     VALPHA) - (288*CWw*MW*MW2*(4*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA) - 
   (288*CWw*MW*MW2*MZ2^2*(-4*MW2 + MZ2)^2*SW2*B0i[bb0, MW2, MW2, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*VALPHA) - 
   (144*CWw*MW*MW2*(8*MW2^4 + 10*MW2^3*MZ2 - 27*MW2^2*MZ2^2 + 10*MW2*MZ2^3 - 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VALPHA) + (288*CWw*MW*MW2^3*(4*MW2 - MZ2)*MZ2^2*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*VALPHA))*Class[1] - (96*CHD*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   VALPHA^2*Class[3])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
 ((CHD*(-129024*MW2^8 + 48*MT2*MW2*(2048*MW2^6 - 7168*MW2^5*MZ2 + 
         9344*MW2^4*MZ2^2 - 4352*MW2^3*MZ2^3 - 806*MW2^2*MZ2^4 + 
         1087*MW2*MZ2^5 - 153*MZ2^6) + 85*MZ2^8*(-33 + 4*Pi^2) - 
       512*MW2^7*MZ2*(-463 + 32*Pi^2) + 64*MW2^6*MZ2^2*(1565 + 1024*Pi^2) + 
       MW2*MZ2^6*(-612*MH2 + 5*MZ2*(4725 - 548*Pi^2)) + 
       64*MW2^4*MZ2^3*(180*MH2 + MZ2*(12523 + 1070*Pi^2)) - 
       32*MW2^5*MZ2^2*(144*MH2 + MZ2*(22217 + 3024*Pi^2)) + 
       2*MW2^2*MZ2^5*(2250*MH2 + MZ2*(-9001 + 4752*Pi^2)) - 
       2*MW2^3*MZ2^4*(5400*MH2 + MZ2*(149311 + 13984*Pi^2))) + 
     96*CHbox*MW2*MZ2^4*(128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 
       17*MZ2^3)*SW2^2)/(9*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2*MH2*MZ2*(-4*CHbox*MH2*(128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 
        125*MW2*MZ2^3 + 17*MZ2^4) + 
      CHD*MZ2*(12*MW2*(128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 
          17*MZ2^3) + MH2*(32*MW2^3 - 216*MW2^2*MZ2 + 147*MW2*MZ2^2 - 
          17*MZ2^3)))*SW2*B0i[bb0, 0, 0, MH2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4*CHD*(9*MT2^2*MZ2^3*(160*MW2^3 - 408*MW2^2*MZ2 + 255*MW2*MZ2^2 - 
        34*MZ2^3) - 4*MT2*MW2*(2048*MW2^6 - 7168*MW2^5*MZ2 + 
        9344*MW2^4*MZ2^2 - 4352*MW2^3*MZ2^3 - 806*MW2^2*MZ2^4 + 
        1087*MW2*MZ2^5 - 153*MZ2^6) - 32*MW2^2*MZ2^3*
       (128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2*CW2*(4*CHbox*(MH2 - 2*MW2)*MZ2^2*(128*MW2^4 - 320*MW2^3*MZ2 + 
        300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 17*MZ2^4) + 
      CHD*(-4096*MW2^7 + 15360*MW2^6*MZ2 - 14464*MW2^5*MZ2^2 + 
        4*MW2^2*(27*MH2 - 3836*MZ2)*MZ2^4 + 17*MZ2^6*(MH2 + 3*MZ2) + 
        10*MW2*MZ2^5*(-13*MH2 + 203*MZ2) - 32*MW2^4*MZ2^2*(4*MH2 + 317*MZ2) + 
        80*MW2^3*MZ2^3*(2*MH2 + 339*MZ2)))*B0i[bb0, 0, 0, MW2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(128*MW2^4 - 320*MW2^3*MZ2 + 
        300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 17*MZ2^4) + 
      2*CHD*(-1024*MW2^8 - 256*MW2^7*MZ2 + 1376*MW2^6*MZ2^2 + 
        4832*MW2^5*MZ2^3 + 2*MW2*(17*MH2 - 20*MZ2)*MZ2^6 + 51*MZ2^8 - 
        85*MW2^2*MZ2^5*(3*MH2 + 22*MZ2) - 4*MW2^4*MZ2^3*(40*MH2 + 2017*MZ2) + 
        2*MW2^3*MZ2^4*(204*MH2 + 2837*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(160*MW2^3 - 408*MW2^2*MZ2 + 
      255*MW2*MZ2^2 - 34*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*(-128*MW2^4 + 160*MW2^3*MZ2 + 108*MW2^2*MZ2^2 - 130*MW2*MZ2^3 + 
        17*MZ2^4) + 4*CHbox*(128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 
        125*MW2*MZ2^3 + 17*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*CHD*(6144*MW2^7 - 14336*MW2^6*MZ2 - 704*MW2^5*MZ2^2 + 
      37456*MW2^4*MZ2^3 - 34240*MW2^3*MZ2^4 + 8840*MW2^2*MZ2^5 - 
      436*MW2*MZ2^6 - 51*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-160*MW2^3 + 408*MW2^2*MZ2 - 255*MW2*MZ2^2 + 34*MZ2^3) + 
      4*CHbox*(128*MW2^4 - 320*MW2^3*MZ2 + 300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 
        17*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4*CHD*MW2^2*(MZ2*(4096*MW2^5 - 14336*MW2^4*MZ2 + 18688*MW2^3*MZ2^2 - 
        10144*MW2^2*MZ2^3 + 2060*MW2*MZ2^4 - 121*MZ2^5) + 
      MT2*(8192*MW2^5 - 28672*MW2^4*MZ2 + 44288*MW2^3*MZ2^2 - 
        33248*MW2^2*MZ2^3 + 9304*MW2*MZ2^4 - 107*MZ2^5))*
     B0i[bb0, MZ2, MT2, MT2])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (2*CHD*MW2^2*(3072*MW2^6 - 9472*MW2^5*MZ2 - 1312*MW2^4*MZ2^2 + 
      25280*MW2^3*MZ2^3 - 15980*MW2^2*MZ2^4 + 988*MW2*MZ2^5 + 97*MZ2^6)*
     B0i[bb0, MZ2, MW2, MW2])/(MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (48*CHD*MW2^3*(128*MW2^6 - 32*MW2^5*MZ2 - 524*MW2^4*MZ2^2 + 
      342*MW2^3*MZ2^3 + 329*MW2^2*MZ2^4 - 277*MW2*MZ2^5 + 34*MZ2^6)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8*CHD*MW2^2*(MW2 + MZ2)^2*(256*MW2^5 - 320*MW2^4*MZ2 - 632*MW2^3*MZ2^2 + 
      1148*MW2^2*MZ2^3 - 481*MW2*MZ2^4 + 29*MZ2^5)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2])/(MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[3] + 
 (192*CHWB*CW*(4*MW2 - MZ2)*MZ2^3*SW2^2*VALPHA^2*Class[4])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*SW) + 
 ((-4*CHWB*MW2*(73728*MW2^7 - 12*MT2*(4096*MW2^6 - 16384*MW2^5*MZ2 + 
        25472*MW2^4*MZ2^2 - 17664*MW2^3*MZ2^3 + 4288*MW2^2*MZ2^4 + 
        277*MW2*MZ2^5 - 85*MZ2^6) + 256*MW2^6*MZ2*(-463 + 32*Pi^2) - 
      64*MW2^5*MZ2^2*(1699 + 384*Pi^2) + MZ2^6*(-306*MH2 + 3243*MZ2 - 
        832*MZ2*Pi^2) + 8*MW2^3*MZ2^3*(720*MH2 - 72517*MZ2 + 520*MZ2*Pi^2) - 
      8*MW2^2*MZ2^4*(675*MH2 - 35939*MZ2 + 1752*MZ2*Pi^2) + 
      8*MW2^4*MZ2^2*(-288*MH2 + 62035*MZ2 + 2592*MZ2*Pi^2) + 
      2*MW2*MZ2^5*(1125*MH2 - 27046*MZ2 + 3168*MZ2*Pi^2))*SW2)/
    (9*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (2*MH2*MZ2^2*(CHWB*MH2*(512*MW2^4 - 576*MW2^3*MZ2 - 192*MW2^2*MZ2^2 + 
        334*MW2*MZ2^3 - 51*MZ2^4) + 12*CHWB*MW2*(256*MW2^4 - 256*MW2^3*MZ2 + 
        24*MW2^2*MZ2^2 + 74*MW2*MZ2^3 - 17*MZ2^4) + 24*(CHB - CHW)*MW*MW2*MZ*
       (128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*
     SW) - (4*CHWB*SW2*(9*MT2^2*MZ2^2*(-256*MW2^4 + 192*MW2^3*MZ2 + 
        408*MW2^2*MZ2^2 - 368*MW2*MZ2^3 + 51*MZ2^4) + 
      4*MT2*MW2*(4096*MW2^6 - 16384*MW2^5*MZ2 + 25472*MW2^4*MZ2^2 - 
        17664*MW2^3*MZ2^3 + 4288*MW2^2*MZ2^4 + 277*MW2*MZ2^5 - 85*MZ2^6) + 
      64*MW2^2*MZ2^3*(128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/
    (3*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (2*MW2*(CHWB*(-4096*MW2^7 + 35840*MW2^6*MZ2 - 67456*MW2^5*MZ2^2 - 
        64*MW2^4*(4*MH2 - 519*MZ2)*MZ2^2 + 68*MW2^2*(6*MH2 - 325*MZ2)*MZ2^4 + 
        51*MZ2^6*(MH2 + MZ2) + 8*MW2^3*MZ2^3*(24*MH2 + 2699*MZ2) + 
        MW2*(-368*MH2*MZ2^5 + 3466*MZ2^6)) + 48*CHW*MW*MW2*MZ*MZ2^2*
       (128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 17*MZ2^3)*SW)*SW2*
     B0i[bb0, 0, 0, MW2])/(MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*
     SW) - (2*SW2*(CHWB*(12288*MW2^8 - 1536*MW2^7*MZ2 + 30208*MW2^6*MZ2^2 + 
        16*MW2^5*(96*MH2 - 10259*MZ2)*MZ2^2 - 8*MW2^4*(312*MH2 - 28607*MZ2)*
         MZ2^3 + 8*MW2^3*(72*MH2 - 19049*MZ2)*MZ2^4 - 153*MZ2^8 + 
        118*MW2^2*MZ2^5*(3*MH2 + 422*MZ2) - MW2*MZ2^6*(51*MH2 + 4948*MZ2)) + 
      72*MW*MW2*MZ*MZ2^2*(128*MW2^3 - 192*MW2^2*MZ2 + 108*MW2*MZ2^2 - 
        17*MZ2^3)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (3*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (12*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(256*MW2^4 - 192*MW2^3*MZ2 - 
      408*MW2^2*MZ2^2 + 368*MW2*MZ2^3 - 51*MZ2^4)*SW2*B0i[bb0, MW2, 0, MT2])/
    (MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (2*MZ2^2*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(256*MW2^4 - 192*MW2^3*MZ2 - 
        408*MW2^2*MZ2^2 + 368*MW2*MZ2^3 - 51*MZ2^4) - 
      48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*(128*MW2^3 - 192*MW2^2*MZ2 + 
        108*MW2*MZ2^2 - 17*MZ2^3)*SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (6*CHWB*(4096*MW2^8 - 22528*MW2^7*MZ2 + 36224*MW2^6*MZ2^2 - 
      7904*MW2^5*MZ2^3 - 27232*MW2^4*MZ2^4 + 22628*MW2^3*MZ2^5 - 
      5660*MW2^2*MZ2^6 + 359*MW2*MZ2^7 + 17*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (2*MW2*MZ2*(CHWB*(MH2^2*(512*MW2^4 - 832*MW2^3*MZ2 + 192*MW2^2*MZ2^2 + 
          118*MW2*MZ2^3 - 17*MZ2^4) - 12*MZ2*(512*MW2^5 - 1536*MW2^4*MZ2 + 
          1392*MW2^3*MZ2^2 - 92*MW2^2*MZ2^3 - 300*MW2*MZ2^4 + 51*MZ2^5) + 
        4*MH2*(768*MW2^5 - 2048*MW2^4*MZ2 + 1672*MW2^3*MZ2^2 - 
          42*MW2^2*MZ2^3 - 391*MW2*MZ2^4 + 68*MZ2^5)) + 
      24*MW*MZ*(MH2 - 2*MZ2)*(-128*MW2^3 + 192*MW2^2*MZ2 - 108*MW2*MZ2^2 + 
        17*MZ2^3)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*
     B0i[bb0, MZ2, MH2, MZ2])/(MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2*SW) + (4*CHWB*MW2*(MT2*(16384*MW2^6 - 65536*MW2^5*MZ2 + 
        111104*MW2^4*MZ2^2 - 89664*MW2^3*MZ2^3 + 29680*MW2^2*MZ2^4 - 
        2330*MW2*MZ2^5 + 119*MZ2^6) + MZ2*(8192*MW2^6 - 32768*MW2^5*MZ2 + 
        48640*MW2^4*MZ2^2 - 33600*MW2^3*MZ2^3 + 12248*MW2^2*MZ2^4 - 
        2758*MW2*MZ2^5 + 289*MZ2^6))*SW2*B0i[bb0, MZ2, MT2, MT2])/
    (3*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) + 
   (2*CHWB*MW2*(-23040*MW2^7 + 42368*MW2^6*MZ2 + 9552*MW2^5*MZ2^2 - 
      52128*MW2^4*MZ2^3 + 23648*MW2^3*MZ2^4 - 30*MW2^2*MZ2^5 - 
      387*MW2*MZ2^6 + 17*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/
    (MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (96*CHWB*CW*MW2^2*MZ2^2*(256*MW2^4 + 544*MW2^3*MZ2 - 480*MW2^2*MZ2^2 - 
      67*MW2*MZ2^3 + 17*MZ2^4)*SW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW) - 
   (32*CHWB*CW*MW2*MZ2^2*(MW2 + MZ2)^2*(256*MW2^3 + 96*MW2^2*MZ2 - 
      240*MW2*MZ2^2 + 23*MZ2^3)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (48*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHA^2*
   (MZ2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
    4*MW2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2]))*Class[7])/
  (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
 ((MH2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (MW2*MZ2^4*(724*CHq1[2, 2] - 724*CHq3[2, 2] - 283*CHu[2, 2]) - 
      8*MW2^2*MZ2^3*(244*CHq1[2, 2] - 244*CHq3[2, 2] - 163*CHu[2, 2]) + 
      16*MW2^3*MZ2^2*(137*CHq1[2, 2] - 137*CHq3[2, 2] - 131*CHu[2, 2]) + 
      512*MW2^5*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) - 
      1408*MW2^4*MZ2*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
      17*MZ2^5*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])))/
    (CW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (MW2*MZ2^4*(724*CHq1[2, 2] - 724*CHq3[2, 2] - 283*CHu[2, 2]) - 
      8*MW2^2*MZ2^3*(244*CHq1[2, 2] - 244*CHq3[2, 2] - 163*CHu[2, 2]) + 
      16*MW2^3*MZ2^2*(137*CHq1[2, 2] - 137*CHq3[2, 2] - 131*CHu[2, 2]) + 
      512*MW2^5*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) - 
      1408*MW2^4*MZ2*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
      17*MZ2^5*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])))/
    (CW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (MW2*MZ2^4*(724*CHq1[2, 2] - 724*CHq3[2, 2] - 283*CHu[2, 2]) - 
      8*MW2^2*MZ2^3*(244*CHq1[2, 2] - 244*CHq3[2, 2] - 163*CHu[2, 2]) + 
      16*MW2^3*MZ2^2*(137*CHq1[2, 2] - 137*CHq3[2, 2] - 131*CHu[2, 2]) + 
      512*MW2^5*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) - 
      1408*MW2^4*MZ2*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
      17*MZ2^5*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])))/
    (MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (MW2*MZ2^4*(724*CHq1[2, 2] - 724*CHq3[2, 2] - 283*CHu[2, 2]) - 
      8*MW2^2*MZ2^3*(244*CHq1[2, 2] - 244*CHq3[2, 2] - 163*CHu[2, 2]) + 
      16*MW2^3*MZ2^2*(137*CHq1[2, 2] - 137*CHq3[2, 2] - 131*CHu[2, 2]) + 
      512*MW2^5*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) - 
      1408*MW2^4*MZ2*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
      17*MZ2^5*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])))/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (MW2*MZ2^4*(724*CHq1[2, 2] - 724*CHq3[2, 2] + 136*CHq3[3, 3] - 
        283*CHu[2, 2]) - 8*MW2^2*MZ2^3*(244*CHq1[2, 2] - 244*CHq3[2, 2] + 
        125*CHq3[3, 3] - 163*CHu[2, 2]) + 16*MW2^3*MZ2^2*
       (137*CHq1[2, 2] - 137*CHq3[2, 2] + 150*CHq3[3, 3] - 131*CHu[2, 2]) - 
      128*MW2^4*MZ2*(11*CHq1[2, 2] - 11*CHq3[2, 2] + 20*CHq3[3, 3] - 
        11*CHu[2, 2]) + 512*MW2^5*(CHq1[2, 2] - CHq3[2, 2] + 2*CHq3[3, 3] - 
        CHu[2, 2]) + 17*MZ2^5*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])))/
    (CW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (128*MW2^4*MZ2*(9*CHq1[2, 2] - 13*CHq3[2, 2]) + 1024*MW2^5*CHq3[2, 2] - 
      2*MW2*MZ2^4*(360*CHq1[2, 2] + 572*CHq3[2, 2] - 81*CHu[2, 2]) + 
      MZ2^5*(180*CHq1[2, 2] + 92*CHq3[2, 2] - 45*CHu[2, 2]) - 
      32*MW2^3*MZ2^2*(63*CHq1[2, 2] + 22*CHq3[2, 2] + 18*CHu[2, 2]) + 
      4*MW2^2*MZ2^3*(351*CHq1[2, 2] + 599*CHq3[2, 2] + 54*CHu[2, 2])))/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (-8*MW2^3*MZ2^3*(1259*CHq1[2, 2] + 211*CHq3[2, 2] - 644*CHu[2, 2]) + 
      8*MW2^2*MZ2^4*(504*CHq1[2, 2] + 205*CHq3[2, 2] - 156*CHu[2, 2]) + 
      64*MW2^4*MZ2^2*(180*CHq1[2, 2] + 31*CHq3[2, 2] - 135*CHu[2, 2]) - 
      256*MW2^5*MZ2*(27*CHq1[2, 2] + 5*CHq3[2, 2] - 24*CHu[2, 2]) + 
      2048*MW2^6*(CHq1[2, 2] - CHu[2, 2]) + 
      17*MZ2^6*(4*CHq1[2, 2] + 4*CHq3[2, 2] - CHu[2, 2]) + 
      MW2*MZ2^5*(-684*CHq1[2, 2] - 724*CHq3[2, 2] + 171*CHu[2, 2])))/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (48*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (64*MW2^3*MZ2*(3*CHq1[2, 2] - 23*CHq3[2, 2]) + 512*MW2^4*CHq3[2, 2] - 
      2*MW2*MZ2^3*(63*CHq1[2, 2] + 187*CHq3[2, 2] - 126*CHu[2, 2]) - 
      48*MW2^2*MZ2^2*(3*CHq1[2, 2] - 28*CHq3[2, 2] + 6*CHu[2, 2]) + 
      MZ2^4*(78*CHq1[2, 2] - 5*(2*CHq3[2, 2] + 9*CHu[2, 2]))))/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(-2048*MW2^7*MZ2*(37*CHq1[2, 2] - 9*CHq3[2, 2] - 
        28*CHu[2, 2]) + 8192*MW2^8*(3*CHq1[2, 2] - CHq3[2, 2] - 
        3*CHu[2, 2]) + 17*MZ2^7*(MH2 + MZ2)*(4*CHq1[2, 2] - 4*CHq3[2, 2] - 
        CHu[2, 2]) - 256*MW2^6*MZ2^2*(16*CHl3[1, 1] + 16*CHl3[2, 2] + 
        16*CHl3[3, 3] - 177*CHq1[2, 2] + 48*CHq3[1, 1] + 19*CHq3[2, 2] + 
        39*CHu[2, 2]) + 4*MW2^3*MZ2^4*(-548*MH2*CHq1[2, 2] + 
        548*MH2*CHq3[2, 2] + MZ2*(1000*CHl3[1, 1] + 1000*CHl3[2, 2] + 
          1000*CHl3[3, 3] + 45652*CHq1[2, 2] + 3000*CHq3[1, 1] - 
          21096*CHq3[2, 2] - 22747*CHu[2, 2]) + 524*MH2*CHu[2, 2]) - 
      2*MW2^2*MZ2^5*(-976*MH2*CHq1[2, 2] + 976*MH2*CHq3[2, 2] + 
        MZ2*(272*CHl3[1, 1] + 272*CHl3[2, 2] + 272*CHl3[3, 3] + 
          32396*CHq1[2, 2] + 816*CHq3[1, 1] - 16812*CHq3[2, 2] - 
          10949*CHu[2, 2]) + 652*MH2*CHu[2, 2]) + 
      64*MW2^5*MZ2^2*(MZ2*(160*CHl3[1, 1] + 160*CHl3[2, 2] + 160*CHl3[3, 3] + 
          1678*CHq1[2, 2] + 480*CHq3[1, 1] - 592*CHq3[2, 2] - 
          1597*CHu[2, 2]) + 8*MH2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2])) - 
      16*MW2^4*MZ2^3*(MZ2*(600*CHl3[1, 1] + 600*CHl3[2, 2] + 600*CHl3[3, 3] + 
          14167*CHq1[2, 2] + 1800*CHq3[1, 1] - 5443*CHq3[2, 2] - 
          9583*CHu[2, 2]) + 88*MH2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2])) + 
      MW2*MZ2^6*(MZ2*(7284*CHq1[2, 2] - 3748*CHq3[2, 2] - 1719*CHu[2, 2]) + 
        MH2*(-724*CHq1[2, 2] + 724*CHq3[2, 2] + 283*CHu[2, 2]))))/
    (MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(9216*MW2^8*MZ2*(CHq1[2, 2] - CHq3[2, 2]) + 
      8192*MW2^9*CHq3[2, 2] + 256*MW2^7*MZ2^2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
        8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
        8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] + 8*CHl3[1, 1] + 
        8*CHl3[2, 2] + 8*CHl3[3, 3] - 8*CHq1[1, 1] - 21*CHq1[2, 2] + 
        8*CHq1[3, 3] + 24*CHq3[1, 1] - 104*CHq3[2, 2] + 8*CHq3[3, 3] - 
        16*CHu[1, 1] - 66*CHu[2, 2]) + 17*MZ2^9*(-4*CHq1[2, 2] + 
        4*CHq3[2, 2] + CHu[2, 2]) + 4*MW2^3*MZ2^5*(-488*MH2*CHq1[2, 2] + 
        488*MH2*CHq3[2, 2] + MZ2*(568*CHd[1, 1] + 568*CHd[2, 2] + 
          568*CHd[3, 3] + 568*CHe[1, 1] + 568*CHe[2, 2] + 568*CHe[3, 3] + 
          568*CHl1[1, 1] + 568*CHl1[2, 2] + 568*CHl1[3, 3] - 432*CHl3[1, 1] - 
          432*CHl3[2, 2] - 432*CHl3[3, 3] - 568*CHq1[1, 1] + 
          2162*CHq1[2, 2] - 932*CHq1[3, 3] - 1296*CHq3[1, 1] + 
          1838*CHq3[2, 2] - 932*CHq3[3, 3] - 1136*CHu[1, 1] - 
          1115*CHu[2, 2]) + 326*MH2*CHu[2, 2]) - 32*MW2^6*MZ2^2*
       (MZ2*(224*CHd[1, 1] + 224*CHd[2, 2] + 224*CHd[3, 3] + 224*CHe[1, 1] + 
          224*CHe[2, 2] + 224*CHe[3, 3] + 224*CHl1[1, 1] + 224*CHl1[2, 2] + 
          224*CHl1[3, 3] + 96*CHl3[1, 1] + 96*CHl3[2, 2] + 96*CHl3[3, 3] - 
          224*CHq1[1, 1] + 717*CHq1[2, 2] + 32*CHq1[3, 3] + 288*CHq3[1, 1] - 
          1455*CHq3[2, 2] + 32*CHq3[3, 3] - 448*CHu[1, 1] - 1038*CHu[2, 2]) + 
        16*MH2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2])) + 
      16*MW2^5*MZ2^3*(MZ2*(620*CHd[1, 1] + 620*CHd[2, 2] + 620*CHd[3, 3] + 
          620*CHe[1, 1] + 620*CHe[2, 2] + 620*CHe[3, 3] + 620*CHl1[1, 1] + 
          620*CHl1[2, 2] + 620*CHl1[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] - 
          20*CHl3[3, 3] - 620*CHq1[1, 1] + 2627*CHq1[2, 2] - 340*CHq1[3, 3] - 
          60*CHq3[1, 1] - 1249*CHq3[2, 2] - 340*CHq3[3, 3] - 1240*CHu[1, 1] - 
          2273*CHu[2, 2]) + 88*MH2*(-CHq1[2, 2] + CHq3[2, 2] + CHu[2, 2])) + 
      MW2*MZ2^7*(MZ2*(316*CHq1[2, 2] - 316*CHq3[2, 2] - 181*CHu[2, 2]) + 
        17*MH2*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])) - 
      16*MW2^4*MZ2^4*(MZ2*(425*CHd[1, 1] + 425*CHd[2, 2] + 425*CHd[3, 3] + 
          425*CHe[1, 1] + 425*CHe[2, 2] + 425*CHe[3, 3] + 425*CHl1[1, 1] + 
          425*CHl1[2, 2] + 425*CHl1[3, 3] - 175*CHl3[1, 1] - 175*CHl3[2, 2] - 
          175*CHl3[3, 3] - 425*CHq1[1, 1] + 1972*CHq1[2, 2] - 
          475*CHq1[3, 3] - 525*CHq3[1, 1] + 258*CHq3[2, 2] - 475*CHq3[3, 3] - 
          850*CHu[1, 1] - 1240*CHu[2, 2]) + MH2*(-137*CHq1[2, 2] + 
          137*CHq3[2, 2] + 131*CHu[2, 2])) - MW2^2*MZ2^6*
       (34*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
          8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] + 
          8*CHl1[3, 3] - 8*CHl3[1, 1] - 8*CHl3[2, 2] - 8*CHl3[3, 3] - 
          8*CHq1[1, 1] + 8*CHq1[2, 2] - 16*CHq1[3, 3] - 24*CHq3[1, 1] + 
          56*CHq3[2, 2] - 16*CHq3[3, 3] - 16*CHu[1, 1] - 23*CHu[2, 2]) + 
        MH2*(-724*CHq1[2, 2] + 724*CHq3[2, 2] + 283*CHu[2, 2]))))/
    (MW2*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2*B0i[bb0, 0, 0, MT2]*(32*MW2^2*MZ2^3*(128*MW2^3 - 192*MW2^2*MZ2 + 
        108*MW2*MZ2^2 - 17*MZ2^3)*SW2^2*
       (4*MW2*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
        MZ2*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])) + 
      9*MT2^2*MZ2^2*(MW2*MZ2^4*(724*CHq1[2, 2] - 724*CHq3[2, 2] + 
          136*CHq3[3, 3] - 283*CHu[2, 2]) - 8*MW2^2*MZ2^3*
         (244*CHq1[2, 2] - 244*CHq3[2, 2] + 125*CHq3[3, 3] - 163*CHu[2, 2]) + 
        16*MW2^3*MZ2^2*(137*CHq1[2, 2] - 137*CHq3[2, 2] + 150*CHq3[3, 3] - 
          131*CHu[2, 2]) - 128*MW2^4*MZ2*(11*CHq1[2, 2] - 11*CHq3[2, 2] + 
          20*CHq3[3, 3] - 11*CHu[2, 2]) + 512*MW2^5*(CHq1[2, 2] - 
          CHq3[2, 2] + 2*CHq3[3, 3] - CHu[2, 2]) + 
        17*MZ2^5*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2])) - 
      2*MT2*MW2*MZ2*SW2*(16384*MW2^6*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
        153*MZ2^6*(-4*CHq1[2, 2] + 4*CHq3[2, 2] + CHu[2, 2]) + 
        512*MW2^4*MZ2^2*(125*CHq1[2, 2] + 12*CHq1[3, 3] - 
          5*(25*CHq3[2, 2] + 6*CHq3[3, 3] + 13*CHu[2, 2] - 6*CHu[3, 3])) - 
        16*MW2^2*MZ2^4*(103*CHq1[2, 2] + 111*CHq1[3, 3] - 103*CHq3[2, 2] + 
          375*CHq3[3, 3] - 475*CHu[2, 2] - 375*CHu[3, 3]) + 
        4*MW2*MZ2^5*(1253*CHq1[2, 2] + 102*CHq1[3, 3] - 1253*CHq3[2, 2] + 
          204*CHq3[3, 3] - 581*CHu[2, 2] - 204*CHu[3, 3]) - 
        2048*MW2^5*MZ2*(25*CHq1[2, 2] + 3*CHq1[3, 3] - 25*CHq3[2, 2] - 
          3*CHq3[3, 3] - 19*CHu[2, 2] + 3*CHu[3, 3]) - 
        64*MW2^3*MZ2^3*(499*CHq1[2, 2] + 9*CHq1[3, 3] - 499*CHq3[2, 2] - 
          225*CHq3[3, 3] - 49*CHu[2, 2] + 225*CHu[3, 3]))))/
    (3*MW2*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4*CW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(16384*MW2^6*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) - 
        6*MW2*MZ2^5*(1251*CHq1[2, 2] + 1886*CHq1[3, 3] - 1251*CHq3[2, 2] - 
          1886*CHq3[3, 3] + 832*CHu[2, 2] - 1114*CHu[3, 3]) + 
        MZ2^6*(-1214*CHq1[2, 2] + 1428*CHq1[3, 3] + 1214*CHq3[2, 2] - 
          1428*CHq3[3, 3] + 1145*CHu[2, 2] - 1020*CHu[3, 3]) + 
        48*MW2^2*MZ2^4*(1123*CHq1[2, 2] + 650*CHq1[3, 3] - 1123*CHq3[2, 2] - 
          650*CHq3[3, 3] - 138*CHu[2, 2] - 250*CHu[3, 3]) - 
        64*MW2^3*MZ2^3*(1778*CHq1[2, 2] + 645*CHq1[3, 3] - 1778*CHq3[2, 2] - 
          645*CHq3[3, 3] - 767*CHu[2, 2] - 75*CHu[3, 3]) - 
        6144*MW2^5*MZ2*(11*CHq1[2, 2] + CHq1[3, 3] - 11*CHq3[2, 2] - 
          CHq3[3, 3] - 9*CHu[2, 2] + CHu[3, 3]) + 1536*MW2^4*MZ2^2*
         (78*CHq1[2, 2] + 17*CHq1[3, 3] - 78*CHq3[2, 2] - 17*CHq3[3, 3] - 
          50*CHu[2, 2] + 5*CHu[3, 3])) + (4*MW2 - MZ2)*MZ2*
       (2048*MW2^5*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
        MZ2^5*(-446*CHq1[2, 2] + 204*CHq1[3, 3] + 446*CHq3[2, 2] - 
          204*CHq3[3, 3] + 35*CHu[2, 2] - 408*CHu[3, 3]) - 
        256*MW2^4*MZ2*(31*CHq1[2, 2] + 3*CHq1[3, 3] - 31*CHq3[2, 2] - 
          3*CHq3[3, 3] - 25*CHu[2, 2] + 3*CHu[3, 3]) + 
        64*MW2^3*MZ2^2*(203*CHq1[2, 2] + 21*CHq1[3, 3] - 203*CHq3[2, 2] - 
          21*CHq3[3, 3] - 125*CHu[2, 2] + 39*CHu[3, 3]) - 
        8*MW2^2*MZ2^3*(1291*CHq1[2, 2] + 63*CHq1[3, 3] - 1291*CHq3[2, 2] - 
          63*CHq3[3, 3] - 517*CHu[2, 2] + 387*CHu[3, 3]) + 
        2*MW2*MZ2^4*(1835*CHq1[2, 2] - 138*CHq1[3, 3] - 1835*CHq3[2, 2] + 
          138*CHq3[3, 3] - 383*CHu[2, 2] + 888*CHu[3, 3]))))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (-73728*MW2^8*(3*CHq1[2, 2] - 4*CHq3[2, 2] - 3*CHu[2, 2]) + 
     MZ2^7*(1836*MT2*(4*CHq1[2, 2] - 4*CHq3[2, 2] - CHu[2, 2]) + 
       MZ2*((26640 - 3328*Pi^2)*CHq1[2, 2] + 832*(-33 + 4*Pi^2)*CHq3[2, 2] + 
         (1755 - 188*Pi^2)*CHu[2, 2])) + 1024*MW2^7*
      (192*MT2*(CHq1[2, 2] - CHq3[2, 2] - CHu[2, 2]) + 
       MZ2*((679 - 32*Pi^2)*CHq1[2, 2] + (-427 + 32*Pi^2)*CHq3[2, 2] + 
         4*(-109 + 8*Pi^2)*CHu[2, 2])) + 256*MW2^6*MZ2*
      (-288*MT2*(11*CHq1[2, 2] + CHq1[3, 3] - 11*CHq3[2, 2] - CHq3[3, 3] - 
         9*CHu[2, 2] + CHu[3, 3]) + MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
         48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
         48*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] - 48*CHl3[1, 1] - 
         48*CHl3[2, 2] - 48*CHl3[3, 3] - 48*CHq1[1, 1] - 1218*CHq1[2, 2] + 
         512*Pi^2*CHq1[2, 2] + 96*CHq1[3, 3] - 144*CHq3[1, 1] - 
         3495*CHq3[2, 2] - 512*Pi^2*CHq3[2, 2] + 144*CHq3[3, 3] - 
         96*CHu[1, 1] + 81*CHu[2, 2] - 608*Pi^2*CHu[2, 2] + 48*CHu[3, 3])) - 
     96*MW2^5*MZ2^2*(-192*MT2*(75*CHq1[2, 2] + 8*CHq1[3, 3] - 75*CHq3[2, 2] - 
         14*CHq3[3, 3] - 47*CHu[2, 2] + 14*CHu[3, 3]) + 
       MZ2*(448*CHd[1, 1] + 448*CHd[2, 2] + 448*CHd[3, 3] + 448*CHe[1, 1] + 
         448*CHe[2, 2] + 448*CHe[3, 3] + 448*CHl1[1, 1] + 448*CHl1[2, 2] + 
         448*CHl1[3, 3] - 448*CHl3[1, 1] - 448*CHl3[2, 2] - 448*CHl3[3, 3] - 
         448*CHq1[1, 1] + 19371*CHq1[2, 2] + 1888*Pi^2*CHq1[2, 2] + 
         320*CHq1[3, 3] - 1344*CHq3[1, 1] - 34077*CHq3[2, 2] - 
         1888*Pi^2*CHq3[2, 2] + 768*CHq3[3, 3] - 896*CHu[1, 1] - 
         9784*CHu[2, 2] - 2848*Pi^2*CHu[2, 2] + 448*CHu[3, 3])) - 
     MW2*MZ2^6*(12*MT2*(5624*CHq1[2, 2] + 408*CHq1[3, 3] - 5624*CHq3[2, 2] + 
         816*CHq3[3, 3] - 2477*CHu[2, 2] - 816*CHu[3, 3]) + 
       MZ2*(1632*CHd[1, 1] + 1632*CHd[2, 2] + 1632*CHd[3, 3] + 
         1632*CHe[1, 1] + 1632*CHe[2, 2] + 1632*CHe[3, 3] + 1632*CHl1[1, 1] + 
         1632*CHl1[2, 2] + 1632*CHl1[3, 3] - 1632*CHl3[1, 1] - 
         1632*CHl3[2, 2] - 1632*CHl3[3, 3] - 1632*CHq1[1, 1] + 
         336368*CHq1[2, 2] - 28672*Pi^2*CHq1[2, 2] - 4080*CHq1[3, 3] - 
         4896*CHq3[1, 1] - 310952*CHq3[2, 2] + 28672*Pi^2*CHq3[2, 2] - 
         2448*CHq3[3, 3] - 3264*CHu[1, 1] + 2173*CHu[2, 2] - 
         3548*Pi^2*CHu[2, 2] + 1632*CHu[3, 3])) + 
     32*MW2^4*MZ2^3*(-24*MT2*(1499*CHq1[2, 2] + 105*CHq1[3, 3] - 
         1499*CHq3[2, 2] - 465*CHq3[3, 3] - 569*CHu[2, 2] + 465*CHu[3, 3]) + 
       MZ2*(1860*CHd[1, 1] + 1860*CHd[2, 2] + 1860*CHd[3, 3] + 
         1860*CHe[1, 1] + 1860*CHe[2, 2] + 1860*CHe[3, 3] + 1860*CHl1[1, 1] + 
         1860*CHl1[2, 2] + 1860*CHl1[3, 3] - 1860*CHl3[1, 1] - 
         1860*CHl3[2, 2] - 1860*CHl3[3, 3] - 1860*CHq1[1, 1] + 
         126164*CHq1[2, 2] + 2072*Pi^2*CHq1[2, 2] - 600*CHq1[3, 3] - 
         5580*CHq3[1, 1] - 141095*CHq3[2, 2] - 2072*Pi^2*CHq3[2, 2] + 
         1260*CHq3[3, 3] - 3720*CHu[1, 1] - 41894*CHu[2, 2] - 
         7328*Pi^2*CHu[2, 2] + 1860*CHu[3, 3])) + 
     6*MW2^2*MZ2^5*(24*MT2*(555*CHq1[2, 2] + 182*CHq1[3, 3] - 
         555*CHq3[2, 2] + 568*CHq3[3, 3] - 827*CHu[2, 2] - 568*CHu[3, 3]) + 
       MZ2*(2272*CHd[1, 1] + 2272*CHd[2, 2] + 2272*CHd[3, 3] + 
         2272*CHe[1, 1] + 2272*CHe[2, 2] + 2272*CHe[3, 3] + 2272*CHl1[1, 1] + 
         2272*CHl1[2, 2] + 2272*CHl1[3, 3] - 2272*CHl3[1, 1] - 
         2272*CHl3[2, 2] - 2272*CHl3[3, 3] - 2272*CHq1[1, 1] + 
         272196*CHq1[2, 2] - 13568*Pi^2*CHq1[2, 2] - 4456*CHq1[3, 3] - 
         6816*CHq3[1, 1] - 242148*CHq3[2, 2] + 13568*Pi^2*CHq3[2, 2] - 
         2184*CHq3[3, 3] - 4544*CHu[1, 1] - 22081*CHu[2, 2] - 
         4528*Pi^2*CHu[2, 2] + 2272*CHu[3, 3])) - 
     4*MW2^3*MZ2^4*(-144*MT2*(631*CHq1[2, 2] - 25*CHq1[3, 3] - 
         631*CHq3[2, 2] - 425*CHq3[3, 3] + 93*CHu[2, 2] + 425*CHu[3, 3]) + 
       MZ2*(10200*CHd[1, 1] + 10200*CHd[2, 2] + 10200*CHd[3, 3] + 
         10200*CHe[1, 1] + 10200*CHe[2, 2] + 10200*CHe[3, 3] + 
         10200*CHl1[1, 1] + 10200*CHl1[2, 2] + 10200*CHl1[3, 3] - 
         10200*CHl3[1, 1] - 10200*CHl3[2, 2] - 10200*CHl3[3, 3] - 
         10200*CHq1[1, 1] + 915846*CHq1[2, 2] - 18176*Pi^2*CHq1[2, 2] - 
         12000*CHq1[3, 3] - 30600*CHq3[1, 1] - 862524*CHq3[2, 2] + 
         18176*Pi^2*CHq3[2, 2] - 1800*CHq3[3, 3] - 20400*CHu[1, 1] - 
         182511*CHu[2, 2] - 26944*Pi^2*CHu[2, 2] + 10200*CHu[3, 3])))/
    (9*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*((-2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(15*Ceu[1, 1, 2, 2] + 15*Ceu[2, 2, 2, 2] + 
        15*Ceu[3, 3, 2, 2] - 24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 
        24*Clq1[3, 3, 2, 2] + 12*Clq3[1, 1, 2, 2] + 12*Clq3[2, 2, 2, 2] + 
        12*Clq3[3, 3, 2, 2] + 15*Clu[1, 1, 2, 2] + 15*Clu[2, 2, 2, 2] + 
        15*Clu[3, 3, 2, 2] - 24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
        24*Cqd1[2, 2, 3, 3] - 24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 
        24*Cqe[2, 2, 3, 3] + 48*Cqq1[1, 1, 2, 2] + 20*Cqq1[1, 2, 2, 1] + 
        68*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 72*Cqq3[1, 1, 2, 2] + 
        12*Cqq3[1, 2, 2, 1] + 84*Cqq3[2, 2, 2, 2] + 12*Cqq3[2, 2, 3, 3] - 
        8*Cqq3[2, 3, 3, 2] - 15*Cqu1[1, 1, 2, 2] + 48*Cqu1[2, 2, 1, 1] + 
        33*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] + 15*Cud1[2, 2, 1, 1] + 
        15*Cud1[2, 2, 2, 2] + 15*Cud1[2, 2, 3, 3] - 60*Cuu[1, 1, 2, 2] - 
        20*Cuu[1, 2, 2, 1] - 80*Cuu[2, 2, 2, 2]) + 
      MZ2^2*(6*Ceu[1, 1, 2, 2] + 6*Ceu[2, 2, 2, 2] + 6*Ceu[3, 3, 2, 2] - 
        24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 24*Clq1[3, 3, 2, 2] + 
        6*Clu[1, 1, 2, 2] + 6*Clu[2, 2, 2, 2] + 6*Clu[3, 3, 2, 2] - 
        24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] - 
        24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 
        48*Cqq1[1, 1, 2, 2] + 8*Cqq1[1, 2, 2, 1] + 56*Cqq1[2, 2, 2, 2] + 
        24*Cqq1[2, 2, 3, 3] + 24*Cqq3[1, 2, 2, 1] + 24*Cqq3[2, 2, 2, 2] - 
        24*Cqq3[2, 2, 3, 3] + 16*Cqq3[2, 3, 3, 2] - 6*Cqu1[1, 1, 2, 2] + 
        48*Cqu1[2, 2, 1, 1] + 42*Cqu1[2, 2, 2, 2] - 3*Cqu1[3, 3, 2, 2] + 
        6*Cud1[2, 2, 1, 1] + 6*Cud1[2, 2, 2, 2] + 6*Cud1[2, 2, 3, 3] - 
        24*Cuu[1, 1, 2, 2] - 8*Cuu[1, 2, 2, 1] - 32*Cuu[2, 2, 2, 2]) + 
      8*MW2^2*(3*Ceu[1, 1, 2, 2] + 3*Ceu[2, 2, 2, 2] + 3*Ceu[3, 3, 2, 2] - 
        3*Clq1[1, 1, 2, 2] - 3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] + 
        3*Clq3[1, 1, 2, 2] + 3*Clq3[2, 2, 2, 2] + 3*Clq3[3, 3, 2, 2] + 
        3*Clu[1, 1, 2, 2] + 3*Clu[2, 2, 2, 2] + 3*Clu[3, 3, 2, 2] - 
        3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] - 
        3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
        6*Cqq1[1, 1, 2, 2] + 4*Cqq1[1, 2, 2, 1] + 10*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] + 18*Cqq3[1, 1, 2, 2] + 18*Cqq3[2, 2, 2, 2] + 
        6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[1, 1, 2, 2] + 
        6*Cqu1[2, 2, 1, 1] + 3*Cqu1[2, 2, 2, 2] + 3*Cqu1[3, 3, 2, 2] + 
        3*Cud1[2, 2, 1, 1] + 3*Cud1[2, 2, 2, 2] + 3*Cud1[2, 2, 3, 3] - 
        12*Cuu[1, 1, 2, 2] - 4*Cuu[1, 2, 2, 1] - 16*Cuu[2, 2, 2, 2])))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(24*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 24*Cqq3[2, 2, 3, 3] + 
        8*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 3*Cqu1[3, 3, 2, 2] - 
        24*Cuu[2, 2, 3, 3] - 8*Cuu[2, 3, 3, 2]) - 
      8*MW2*MZ2*(15*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] + 
        15*Cqq3[2, 2, 3, 3] + 5*Cqq3[2, 3, 3, 2] + 12*Cqu1[2, 2, 3, 3] - 
        3*Cqu1[3, 3, 2, 2] - 15*Cuu[2, 2, 3, 3] - 5*Cuu[2, 3, 3, 2]) + 
      16*MW2^2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
        6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
        3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(24*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 24*Cuu[2, 2, 3, 3] - 8*Cuu[2, 3, 3, 2]) - 
        8*MW2*MZ2*(15*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] + 
          15*Cqq3[2, 2, 3, 3] + 5*Cqq3[2, 3, 3, 2] + 12*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 15*Cuu[2, 2, 3, 3] - 5*Cuu[2, 3, 3, 2]) + 
        16*MW2^2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2])) + 
      MT2*(-4*MW2*MZ2*(114*Cqq1[2, 2, 3, 3] + 38*Cqq1[2, 3, 3, 2] + 
          114*Cqq3[2, 2, 3, 3] + 38*Cqq3[2, 3, 3, 2] + 21*Cqu1[2, 2, 3, 3] - 
          39*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        32*MW2^2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        MZ2^2*(264*Cqq1[2, 2, 3, 3] + 88*Cqq1[2, 3, 3, 2] + 
          264*Cqq3[2, 2, 3, 3] + 88*Cqq3[2, 3, 3, 2] - 12*Cqu1[2, 2, 3, 3] - 
          33*Cqu1[3, 3, 2, 2] + 6*Cuu[2, 2, 3, 3] + 2*Cuu[2, 3, 3, 2]))))/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MZ2^2*(MZ2*(-12*Ceu[1, 1, 2, 2] - 12*Ceu[2, 2, 2, 2] - 
          12*Ceu[3, 3, 2, 2] + 48*Clq1[1, 1, 2, 2] + 48*Clq1[2, 2, 2, 2] + 
          48*Clq1[3, 3, 2, 2] - 12*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 2, 2] - 
          12*Clu[3, 3, 2, 2] + 48*Cqd1[2, 2, 1, 1] + 48*Cqd1[2, 2, 2, 2] + 
          48*Cqd1[2, 2, 3, 3] + 48*Cqe[2, 2, 1, 1] + 48*Cqe[2, 2, 2, 2] + 
          48*Cqe[2, 2, 3, 3] - 96*Cqq1[1, 1, 2, 2] + 8*Cqq1[1, 2, 2, 1] - 
          88*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[1, 2, 2, 1] + 24*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] + 
          48*Cqq3[2, 3, 3, 2] + 12*Cqu1[1, 1, 2, 2] - 96*Cqu1[2, 2, 1, 1] - 
          84*Cqu1[2, 2, 2, 2] + 48*Cqu1[2, 2, 3, 3] + 3*Cqu1[3, 3, 2, 2] - 
          12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
          48*Cuu[1, 1, 2, 2] - 8*Cuu[1, 2, 2, 1] + 40*Cuu[2, 2, 2, 2] - 
          24*Cuu[2, 2, 3, 3] - 32*Cuu[2, 3, 3, 2]) - 
        6*MT2*(24*Cqq1[2, 2, 3, 3] - 28*Cqq1[2, 3, 3, 2] + 
          24*Cqq3[2, 2, 3, 3] - 28*Cqq3[2, 3, 3, 2] + 48*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 24*Cuu[2, 2, 3, 3] - 17*Cuu[2, 3, 3, 2])) - 
      16*MW2^2*(6*MT2*(6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          6*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 3*Cqu1[2, 2, 3, 3] - 
          3*Cqu1[3, 3, 2, 2] - 6*Cuu[2, 2, 3, 3] - 2*Cuu[2, 3, 3, 2]) + 
        MZ2*(3*Ceu[1, 1, 2, 2] + 3*Ceu[2, 2, 2, 2] + 3*Ceu[3, 3, 2, 2] - 
          3*Clq1[1, 1, 2, 2] - 3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] + 
          3*Clq3[1, 1, 2, 2] + 3*Clq3[2, 2, 2, 2] + 3*Clq3[3, 3, 2, 2] + 
          3*Clu[1, 1, 2, 2] + 3*Clu[2, 2, 2, 2] + 3*Clu[3, 3, 2, 2] - 
          3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] - 
          3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
          6*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 4*Cqq1[2, 2, 2, 2] - 
          12*Cqq1[2, 2, 3, 3] - 8*Cqq1[2, 3, 3, 2] + 18*Cqq3[1, 1, 2, 2] + 
          18*Cqq3[2, 2, 2, 2] - 6*Cqq3[2, 3, 3, 2] - 3*Cqu1[1, 1, 2, 2] + 
          6*Cqu1[2, 2, 1, 1] + 3*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] + 
          6*Cqu1[3, 3, 2, 2] + 3*Cud1[2, 2, 1, 1] + 3*Cud1[2, 2, 2, 2] + 
          3*Cud1[2, 2, 3, 3] - 12*Cuu[1, 1, 2, 2] + 2*Cuu[1, 2, 2, 1] - 
          10*Cuu[2, 2, 2, 2] + 6*Cuu[2, 2, 3, 3] + 8*Cuu[2, 3, 3, 2])) + 
      4*MW2*MZ2*(6*MT2*(30*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] + 
          30*Cqq3[2, 2, 3, 3] + Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 2, 2] - 30*Cuu[2, 2, 3, 3] - 19*Cuu[2, 3, 3, 2]) + 
        MZ2*(15*Ceu[1, 1, 2, 2] + 15*Ceu[2, 2, 2, 2] + 15*Ceu[3, 3, 2, 2] - 
          24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 24*Clq1[3, 3, 2, 2] + 
          12*Clq3[1, 1, 2, 2] + 12*Clq3[2, 2, 2, 2] + 12*Clq3[3, 3, 2, 2] + 
          15*Clu[1, 1, 2, 2] + 15*Clu[2, 2, 2, 2] + 15*Clu[3, 3, 2, 2] - 
          24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] - 
          24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 
          48*Cqq1[1, 1, 2, 2] - 10*Cqq1[1, 2, 2, 1] + 38*Cqq1[2, 2, 2, 2] - 
          42*Cqq1[2, 2, 3, 3] - 40*Cqq1[2, 3, 3, 2] + 72*Cqq3[1, 1, 2, 2] - 
          6*Cqq3[1, 2, 2, 1] + 66*Cqq3[2, 2, 2, 2] - 18*Cqq3[2, 2, 3, 3] - 
          36*Cqq3[2, 3, 3, 2] - 15*Cqu1[1, 1, 2, 2] + 48*Cqu1[2, 2, 1, 1] + 
          33*Cqu1[2, 2, 2, 2] - 24*Cqu1[2, 2, 3, 3] + 3*Cqu1[3, 3, 2, 2] + 
          15*Cud1[2, 2, 1, 1] + 15*Cud1[2, 2, 2, 2] + 15*Cud1[2, 2, 3, 3] - 
          60*Cuu[1, 1, 2, 2] + 10*Cuu[1, 2, 2, 1] - 50*Cuu[2, 2, 2, 2] + 
          30*Cuu[2, 2, 3, 3] + 40*Cuu[2, 3, 3, 2]))))/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Class[6]*((144*Sqrt[2]*MT*MT2*MW*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (144*Sqrt[2]*MT*MW*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*SW2*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24*Sqrt[2]*MT*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(-3*MW2^2*CuB[3, 3] + 3*MW2*MZ2*CuB[3, 3] - 
      11*MW*MW2*MZ*SW*CuW[3, 3] + 5*MW*MZ*MZ2*SW*CuW[3, 3]))/
    (MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW))


==> anc/AcLR_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(8*MW2 - 5*MZ2)*MZ2)/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
 (4*(4*MW2 - MZ2)*MZ2^2*(72*MW2^2 + MW2*MZ2*(786 - 80*Pi^2) + 
    11*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2*VALPHAEFF^2) + (16*MW2*MZ2^2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2)*SW2^3*
   B0i[bb0, 0, 0, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) - (16*MW2*MZ2^2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2)*SW2^3*
   B0i[bb0, 0, 0, MZ2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) - (32*MW2*(4*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^3*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) + CHD*((8*MW2*MZ2^2*(16*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2)*SW2^3*
     Class[3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^3*B0i[bb0, 0, 0, MW2]*
     Class[3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^3*B0i[bb0, 0, 0, MZ2]*
     Class[3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2^2*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[3])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 CHWB*(((18*MH2^2*MW2*MZ2^2*(MW2 - CW2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
      MH2*(-9216*MW2^7 + 12*MT2*MW2*(MW2 - CW2*MZ2)*(512*MW2^4 - 
          2144*MW2^3*MZ2 + 2436*MW2^2*MZ2^2 - 875*MW2*MZ2^3 + 71*MZ2^4) + 
        44*MZ2^7*(-33 + 4*Pi^2) - 144*MW2^6*MZ2*(-523 + 8*Pi^2 + 88*SW2) - 
        4*MW2^5*MZ2^2*(46977 - 18108*SW2 + 16*Pi^2*(-43 + 18*SW2)) + 
        MW2*MZ2^6*(7539 + 4833*SW2 - 4*Pi^2*(361 + 27*SW2)) - 
        MW2^3*MZ2^4*(94245 - 105804*SW2 + 28*Pi^2*(131 + 90*SW2)) + 
        MW2^2*MZ2^5*(6738 - 38781*SW2 + 4*Pi^2*(968 + 225*SW2)) + 
        4*MW2^4*MZ2^3*(87*(584 - 381*SW2) + 2*Pi^2*(-67 + 360*SW2))) + 
      4*MW2*(9216*MW2^7 - 12*MT2*MW2*(MW2 - CW2*MZ2)*(512*MW2^4 - 
          2144*MW2^3*MZ2 + 2436*MW2^2*MZ2^2 - 875*MW2*MZ2^3 + 71*MZ2^4) + 
        44*MZ2^7*(33 - 4*Pi^2) + 144*MW2^6*MZ2*(-523 + 8*Pi^2 + 88*SW2) + 
        4*MW2^5*MZ2^2*(47121 - 18108*SW2 + 16*Pi^2*(-43 + 18*SW2)) + 
        MW2*MZ2^6*(-7539 - 4833*SW2 + 4*Pi^2*(361 + 27*SW2)) + 
        MW2^3*MZ2^4*(95109 - 106524*SW2 + 28*Pi^2*(131 + 90*SW2)) - 
        MW2^2*MZ2^5*(6882 - 38925*SW2 + 4*Pi^2*(968 + 225*SW2)) - 
        4*MW2^4*MZ2^3*(51132 - 33291*SW2 + 2*Pi^2*(-67 + 360*SW2))))*
     Class[4])/(9*MW*(MH2 - 4*MW2)*MZ*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2*SW) - (2*MH2*MZ2*(MW2 - CW2*MZ2)*(80*MW2^3*(4*MW2 - MZ2)*MZ2 + 
      MH2^3*(12*MW2^2 - MW2*MZ2 - 2*MZ2^2) + 
      MH2^2*MW2*(-60*MW2^2 + 37*MW2*MZ2 + 2*MZ2^2) + 
      2*MH2*MW2^2*(24*MW2^2 - 70*MW2*MZ2 + 13*MZ2^2))*SW2*B0i[bb0, 0, 0, MH2]*
     Class[4])/(MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (4*MT2*(MW2 - CW2*MZ2)*(512*MW2^5 - 2144*MW2^4*MZ2 + 2544*MW2^3*MZ2^2 + 
      18*MT2*MZ2^4 + MW2*MZ2^3*(9*MT2 + 98*MZ2) - 
      2*MW2^2*MZ2^2*(54*MT2 + 505*MZ2))*B0i[bb0, 0, 0, MT2]*Class[4])/
    (3*MW*MZ*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (2*CW2*(-(MH2^3*MZ2^2*(-MW2 + CW2*MZ2)*(-12*MW2^2 + MW2*MZ2 + 2*MZ2^2)) + 
      MH2^2*(544*MW2^6 + MW2^3*MZ2^3*(7101 - 4676*SW2) + 
        MW2*MZ2^5*(509 - 367*SW2) + 2*MZ2^6*(-19 + 11*SW2) + 
        8*MW2^5*MZ2*(139 + 44*SW2) + 4*MW2^4*MZ2^2*(-1545 + 514*SW2) + 
        3*MW2^2*MZ2^4*(-1016 + 811*SW2)) + 
      4*MW2^2*(544*MW2^6 + MW2*MZ2^5*(493 - 351*SW2) + 
        2*MZ2^6*(-19 + 11*SW2) + 8*MW2^5*MZ2*(139 + 44*SW2) + 
        8*MW2^4*MZ2^2*(-777 + 257*SW2) - 8*MW2^3*MZ2^3*(-889 + 589*SW2) + 
        MW2^2*MZ2^4*(-3007 + 2408*SW2)) - 
      MH2*MW2*(2720*MW2^6 + MW2*MZ2^5*(2533 - 1823*SW2) + 
        10*MZ2^6*(-19 + 11*SW2) + 40*MW2^5*MZ2*(139 + 44*SW2) + 
        8*MW2^4*MZ2^2*(-3909 + 1285*SW2) - 8*MW2^3*MZ2^3*(-4506 + 2969*SW2) + 
        3*MW2^2*MZ2^4*(-5133 + 4112*SW2)))*B0i[bb0, 0, 0, MW2]*Class[4])/
    (MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2*SW) - (2*(128*MW2^7 + 2*CW2*MZ2^7 + 
      MW2*MZ2^5*(2*CW2*MH2 + 7*MZ2*(5 - 3*SW2)) + 32*MW2^6*MZ2*(3 + 10*SW2) - 
      4*MW2^5*MZ2^2*(89 + 44*SW2) - MW2^2*MZ2^4*(MH2 + 185*MZ2 + MH2*SW2 - 
        44*MZ2*SW2) + 2*MW2^4*MZ2^2*(6*MH2 + MZ2*(41 + 10*SW2)) + 
      MW2^3*MZ2^3*(MH2*(-13 + 12*SW2) + 2*MZ2*(99 + 47*SW2)))*
     B0i[bb0, 0, 0, MZ2]*Class[4])/(MW*MZ*MZ2*
     (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (2*MW2*(MW2 - CW2*MZ2)*(12*MW2*(20*MW2 - 11*MZ2)*MZ2^2 + 
      MH2^2*(12*MW2^2 - MW2*MZ2 - 2*MZ2^2) + 
      4*MH2*MZ2*(-16*MW2^2 + 6*MW2*MZ2 + MZ2^2))*B0i[bb0, MZ2, MH2, MZ2]*
     Class[4])/(MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (4*CW2*(MW2 - CW2*MZ2)*(3*MZ2^2*(-144*MW2^3 + 152*MW2^2*MZ2 - 
        37*MW2*MZ2^2 + 2*MZ2^3) + MT2*(512*MW2^4 - 2144*MW2^3*MZ2 + 
        2652*MW2^2*MZ2^2 - 1019*MW2*MZ2^3 + 80*MZ2^4))*
     B0i[bb0, MZ2, MT2, MT2]*Class[4])/
    (3*MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (2*CW2*(MW2 - CW2*MZ2)*(672*MW2^5 + 1688*MW2^4*MZ2 - 1028*MW2^3*MZ2^2 - 
      546*MW2^2*MZ2^3 + 103*MW2*MZ2^4 + 2*MZ2^5)*B0i[bb0, MZ2, MW2, MW2]*
     Class[4])/(MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) + 
   (48*MW2^3*(MW2 - CW2*MZ2)*(28*MW2^3 + 17*MW2^2*MZ2 - 46*MW2*MZ2^2 + 
      10*MZ2^3)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[4])/
    (MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW) - 
   (8*MW2*(4*MW2^3 - MW2^2*MZ2 - 4*MW2*MZ2^2 + MZ2^3)*
     (2*CW2*MZ2^3 + MW2*MZ2^2*(7 - 5*SW2) + MW2^2*MZ2*(-26 + SW2) + 
      MW2^3*(17 + 12*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[4])/
    (MW*MZ*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2*SW)) + 
 CHq1[2, 2]*((106496*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (131072*MW2^5*MZ2^2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (75520*MW2^4*MZ2^3*SW2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 - (735040*MW2^3*MZ2^4*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (172640*MW2^2*MZ2^5*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (24464*MW2*MZ2^6*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
     3 + (48008*MZ2^7*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (408*MZ2^8*SW2*Class[7])/(MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (65536*MT2*MW2^6*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (24576*MW2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (229376*MT2*MW2^5*MZ2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (1349632*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (323584*MT2*MW2^4*MZ2^2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3108608*MW2^5*MZ2^2*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (232960*MT2*MW2^3*MZ2^3*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4628416*MW2^4*MZ2^3*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (87104*MT2*MW2^2*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5296384*MW2^3*MZ2^4*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (14704*MT2*MW2*MZ2^5*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4147064*MW2^2*MZ2^5*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (272*MT2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1877152*MW2*MZ2^6*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (45390*MZ2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (3366*MZ2^8*SW2*Class[7])/
    (MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (192*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (192*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (16*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (12288*MW2^6*MZ2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (13312*MW2^5*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (30848*MW2^4*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (41472*MW2^3*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7952*MW2^2*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6112*MW2*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1224*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3072*MW2^6*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5376*MW2^5*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (14944*MW2^4*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2384*MW2^3*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (16848*MW2^2*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9056*MW2*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1088*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MW2*(4*MW2 - MZ2)*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8*(4*MW2 - MZ2)*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (96*MW2^3*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2^2*MZ2^2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (3072*MW2^5*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (6912*MW2^4*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7392*MW2^3*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4800*MW2^2*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5616*MW2*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (816*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHl3[Leff, Leff]*((106496*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (352256*MW2^5*MZ2^2*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (57088*MW2^4*MZ2^3*SW2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 - (457792*MW2^3*MZ2^4*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (272800*MW2^2*MZ2^5*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (11104*MW2*MZ2^6*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
     3 + (17576*MZ2^7*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (680*MZ2^8*SW2*Class[7])/(9*MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (65536*MT2*MW2^6*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (20480*MW2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (229376*MT2*MW2^5*MZ2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (676864*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (323584*MT2*MW2^4*MZ2^2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1625984*MW2^5*MZ2^2*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (232960*MT2*MW2^3*MZ2^3*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2895232*MW2^4*MZ2^3*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (87104*MT2*MW2^2*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3481672*MW2^3*MZ2^4*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (14704*MT2*MW2*MZ2^5*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2546912*MW2^2*MZ2^5*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (272*MT2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (985396*MW2*MZ2^6*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (54658*MZ2^7*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (1870*MZ2^8*SW2*Class[7])/
    (3*MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (192*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (192*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (16*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (16384*MW2^6*MZ2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (39936*MW2^5*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (37632*MW2^4*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (672*MW2^3*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (24480*MW2^2*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (13920*MW2*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1768*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (4096*MW2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (46080*MW2^6*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (81536*MW2^5*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (29248*MW2^4*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (46080*MW2^3*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (51280*MW2^2*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (17136*MW2*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1632*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MW2*(4*MW2 - MZ2)*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (288*MW2^3*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2^2*MZ2^2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4096*MW2^6*MZ2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (44032*MW2^5*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (59520*MW2^4*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (24064*MW2^3*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9728*MW2^2*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (7248*MW2*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (816*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHu[2, 2]*((-106496*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (139264*MW2^5*MZ2^2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (244480*MW2^4*MZ2^3*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (725056*MW2^3*MZ2^4*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (137488*MW2^2*MZ2^5*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (42388*MW2*MZ2^6*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - (18530*MZ2^7*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + (102*MZ2^8*SW2*Class[7])/
    (MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (65536*MT2*MW2^6*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (24576*MW2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (180224*MT2*MW2^5*MZ2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1100800*MW2^6*MZ2*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (200704*MT2*MW2^4*MZ2^2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3103232*MW2^5*MZ2^2*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (113152*MT2*MW2^3*MZ2^3*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (5519008*MW2^4*MZ2^3*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (32192*MT2*MW2^2*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5844592*MW2^3*MZ2^4*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (4288*MT2*MW2*MZ2^5*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3482582*MW2^2*MZ2^5*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (68*MT2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1083250*MW2*MZ2^6*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (34663*MZ2^7*SW2*Class[7])/(2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) - (1683*MZ2^8*SW2*Class[7])/
    (2*MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (192*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
   (48*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
   (4*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (12288*MW2^6*MZ2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5120*MW2^5*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (27008*MW2^4*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9216*MW2^3*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7816*MW2^2*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (3364*MW2*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (306*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (6144*MW2^6*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (12288*MW2^5*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4352*MW2^4*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (24176*MW2^3*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (17244*MW2^2*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3998*MW2*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (272*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MW2*(4*MW2 - MZ2)*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) - (2*(4*MW2 - MZ2)*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (96*MW2^3*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (24*MW2^2*MZ2^2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (6144*MW2^5*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (9216*MW2^4*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3840*MW2^3*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8688*MW2^2*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2628*MW2*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (204*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHq3[2, 2]*((-106496*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) + 
   (131072*MW2^5*MZ2^2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) - (75520*MW2^4*MZ2^3*SW2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3 + (735040*MW2^3*MZ2^4*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3) - 
   (172640*MW2^2*MZ2^5*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (24464*MW2*MZ2^6*SW2*Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
     3 - (48008*MZ2^7*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (408*MZ2^8*SW2*Class[7])/(MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3) + (65536*MT2*MW2^6*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (32768*MW2^7*SW2*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (229376*MT2*MW2^5*MZ2*SW2*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      3*Pi^2) + (1017856*MW2^6*MZ2*SW2*Class[7])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (323584*MT2*MW2^4*MZ2^2*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (2283008*MW2^5*MZ2^2*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (232960*MT2*MW2^3*MZ2^3*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4214272*MW2^4*MZ2^3*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (87104*MT2*MW2^2*MZ2^4*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5470816*MW2^3*MZ2^4*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (14704*MT2*MW2*MZ2^5*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (4349120*MW2^2*MZ2^5*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (272*MT2*MZ2^6*SW2*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1909912*MW2*MZ2^6*SW2*Class[7])/(9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (135898*MZ2^7*SW2*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3366*MZ2^8*SW2*Class[7])/(MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (192*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
   (192*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 - 
   (16*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) + (4096*MW2^6*MZ2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (11264*MW2^5*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (18048*MW2^4*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (3712*MW2^3*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (14512*MW2^2*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9648*MW2*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (1224*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8192*MW2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (5120*MW2^6*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (33280*MW2^5*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12704*MW2^4*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (33072*MW2^3*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (37040*MW2^2*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (12320*MW2*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (1088*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (8*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MW2*(4*MW2 - MZ2)*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (288*MW2^3*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^2*MZ2^2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8192*MW2^6*MZ2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (9216*MW2^5*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (20480*MW2^4*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2464*MW2^3*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (15360*MW2^2*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (7792*MW2*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (816*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHl1[Leff, Leff]*
  ((-2*MZ2*(92160*MW2^7 - 24*MT2*MW2*(4096*MW2^5 - 10240*MW2^4*MZ2 + 
        9984*MW2^3*MZ2^2 - 4576*MW2^2*MZ2^3 + 868*MW2*MZ2^4 - 51*MZ2^5) + 
      4*MW2^3*MZ2^4*(179399 - 23720*Pi^2) + 6*MW2*MZ2^6*(13265 - 1408*Pi^2) + 
      85*MZ2^7*(-33 + 4*Pi^2) + 512*MW2^6*MZ2*(-931 + 104*Pi^2) + 
      80*MW2^2*MZ2^5*(-4852 + 519*Pi^2) + 96*MW2^4*MZ2^3*
       (-7945 + 1396*Pi^2) - 64*MW2^5*MZ2^2*(-10967 + 1920*Pi^2))*SW2^2*
     Class[7])/(9*MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (192*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW2*VALPHAEFF^2*Class[7])/
    (32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (16*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW2*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (8*MZ2*(1024*MW2^6 + 896*MW2^5*MZ2 - 7744*MW2^4*MZ2^2 + 
      7404*MW2^3*MZ2^3 - 1112*MW2^2*MZ2^4 - 1094*MW2*MZ2^5 + 221*MZ2^6)*SW2^2*
     B0i[bb0, 0, 0, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) - (16*(256*MW2^7 - 1344*MW2^6*MZ2 + 3560*MW2^5*MZ2^2 - 
      3988*MW2^4*MZ2^3 + 1020*MW2^3*MZ2^4 + 1159*MW2^2*MZ2^5 - 
      765*MW2*MZ2^6 + 102*MZ2^7)*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (8*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*(4*MW2 - MZ2)*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^3*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*SW2^3*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2*(MW2 + MZ2)*(256*MW2^6 - 1216*MW2^5*MZ2 + 2952*MW2^4*MZ2^2 - 
      2512*MW2^3*MZ2^3 + 484*MW2^2*MZ2^4 + 249*MW2*MZ2^5 - 51*MZ2^6)*SW2^2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 CHe[Leff, Leff]*
  (((2*MW2 - MZ2)*(-92160*MW2^7 + 24*MT2*MW2*(4096*MW2^5 - 10240*MW2^4*MZ2 + 
        9984*MW2^3*MZ2^2 - 4576*MW2^2*MZ2^3 + 868*MW2*MZ2^4 - 51*MZ2^5) + 
      2*MW2^2*MZ2^5*(371929 - 41928*Pi^2) + 85*MZ2^7*(33 - 4*Pi^2) - 
      512*MW2^6*MZ2*(-877 + 104*Pi^2) - 192*MW2^4*MZ2^3*(-9575 + 1346*Pi^2) + 
      64*MW2^5*MZ2^2*(-18203 + 2784*Pi^2) + 3*MW2*MZ2^6*
       (-41677 + 4652*Pi^2) + 4*MW2^3*MZ2^4*(-413219 + 50936*Pi^2))*SW2*
     Class[7])/(9*MW2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) - 
   (48*MZ2*(-4*MW2 + 2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*VALPHAEFF^2*
     Class[7])/(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2 + 
   (4*(4*MW2 - 2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^
      2*Pi^2) - (4*MZ2*(2048*MW2^6 + 4352*MW2^5*MZ2 - 12800*MW2^4*MZ2^2 + 
      7592*MW2^3*MZ2^3 + 784*MW2^2*MZ2^4 - 1468*MW2*MZ2^5 + 221*MZ2^6)*SW2^2*
     B0i[bb0, 0, 0, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*
     Pi^2) + (4*(1024*MW2^7 - 6400*MW2^6*MZ2 + 12832*MW2^5*MZ2^2 - 
      8848*MW2^4*MZ2^3 - 1772*MW2^3*MZ2^4 + 4820*MW2^2*MZ2^5 - 
      1887*MW2*MZ2^6 + 204*MZ2^7)*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2) + 
   (2*(-4*MW2 + 2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(3*MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*(4*MW2 - 2*MZ2)*(4*MW2 - MZ2)*MZ2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (24*MW2^2*(4*MW2 - 2*MZ2)*MZ2*(4*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2)*
     SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2*(MW2 + MZ2)*(512*MW2^6 - 2944*MW2^5*MZ2 + 4944*MW2^4*MZ2^2 - 
      2720*MW2^3*MZ2^3 - 38*MW2^2*MZ2^4 + 351*MW2*MZ2^5 - 51*MZ2^6)*SW2^2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^3*Pi^2)) + 
 Cee[Leff, Leff, 1, 1]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Cee[Leff, Leff, 2, 2]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Cee[Leff, Leff, 3, 3]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ced[Leff, Leff, 3, 3]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[1, 1, 2, 2]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[2, 2, 2, 2]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[3, 3, 2, 2]*((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[Leff, Leff, 1, 1]*((64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ceu[Leff, Leff, 2, 2]*((64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 Ced[Leff, Leff, 1, 1]*((-16*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MZ2]*Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 2, 2]*
  ((-16*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MZ2]*Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 3, 3]*
  ((64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
     Pi^2) + (4*(2*MW2 - MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2)) + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cld[Leff, Leff, 1, 1] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cld[Leff, Leff, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cld[Leff, Leff, 3, 3] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[1, 1, Leff, Leff] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[2, 2, Leff, Leff] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[3, 3, Leff, Leff] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[Leff, Leff, 1, 1] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[Leff, Leff, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cle[Leff, Leff, 3, 3] - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 1, 1, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 1, 1, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 2, 2, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 2, 2, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 3, 3, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, 3, 3, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cll[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq1[1, 1, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq1[2, 2, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq1[3, 3, 2, 2] - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (80*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (56*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq1[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MT2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)^2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq3[1, 1, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq3[2, 2, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clq3[3, 3, 2, 2] + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (80*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (80*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (152*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
   Class[8]*Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (88*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clu[1, 1, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clu[2, 2, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Clu[3, 3, 2, 2] - 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 1, 1])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 2, 2])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (128*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Clu[Leff, Leff, 3, 3])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (128*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (56*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
   Class[8]*Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) - (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqd1[2, 2, 1, 1] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqd1[2, 2, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqd1[2, 2, 3, 3] + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[1, 1, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[1, 1, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqe[2, 2, 1, 1] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqe[2, 2, 2, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqe[2, 2, 3, 3] + 
 (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[2, 2, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[2, 2, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (48*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8]*Cqe[3, 3, Leff, Leff])/
  (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (48*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (8*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (120*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
   Class[8]*Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*
   Pi^2) + (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (44*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
 (24*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[1, 1, 2, 2] + 
 ((64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[1, 2, 2, 1] + 
 ((-128*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (272*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (112*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[2, 2, 2, 2] + 
 ((-128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (112*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[2, 2, 3, 3] + 
 ((-128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (256*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (112*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (320*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq1[2, 3, 3, 2] + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (96*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[1, 1, 2, 2] + 
 ((-16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[1, 2, 2, 1] + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (176*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (96*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (112*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[2, 2, 2, 2] + 
 ((-128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[2, 2, 3, 3] + 
 ((-128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (112*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (176*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqq3[2, 3, 3, 2] + 
 ((32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[1, 1, 2, 2] + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[2, 2, 1, 1] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (56*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (44*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (28*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[2, 2, 2, 2] + 
 ((-64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (56*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[2, 2, 3, 3] + 
 ((64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (4*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (104*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (22*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cqu1[3, 3, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cud1[2, 2, 1, 1] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cud1[2, 2, 2, 2] + 
 ((-32*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (40*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cud1[2, 2, 3, 3] + 
 ((128*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[1, 1, 2, 2] + 
 ((-64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[1, 2, 2, 1] + 
 ((320*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (400*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (256*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (320*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[2, 2, 2, 2] + 
 ((128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[2, 2, 3, 3] + 
 ((128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (304*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (256*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (68*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (320*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (64*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Class[8])/
    (9*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (160*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (32*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (128*MT2*MW2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (64*MW2^2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) - 
   (80*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*
     Class[8])/(3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2) + 
   (16*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (3*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)^2*Pi^2))*Cuu[2, 3, 3, 2]


==> anc/AeFB_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (12*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (-(MZ2*CHe[1, 1]) + 2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
    2*MZ2*(CHl1[1, 1] + CHl3[1, 1]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AeFB_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
    2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 
    2*MZ2*CHl3[Leff, Leff])*Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AeFB_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 (12*CHD*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 - 
 (24*CHWB*CW*(4*MW2 - 3*MZ2)*MZ2^5*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (12*(4*MW2 - 3*MZ2)*MZ2^3*SW2*VMU^2*
   (MZ2^2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
    2*MW2*MZ2*(2*CHe[1, 1] - 3*CHl1[1, 1] - 2*CHl3[1, 1] + CHl3[2, 2]) + 
    2*MW2^2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AeFB_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW) + 
 (12*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*
   (-(MZ2*CHe[1, 1]) + 2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
    2*MZ2*(CHl1[1, 1] + CHl3[1, 1]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AeFB_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHAEFF^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
    2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 
    2*MZ2*CHl3[Leff, Leff])*Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AeFB_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 
    4*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-95 + 9*Pi^2) + 
    MW2*MZ2^2*(-467 + 52*Pi^2) - 32*MT2*MW2*MZ2*SW2))/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MH2^2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*B0i[bb0, 0, 0, MH2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   SW2*B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*(24*MW2^3 - 8*MW2^2*MZ2 - 
    52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(12*MW2^3 + 22*MW2^2*MZ2 + 
    MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 ((4*MW2 - 3*MZ2)*MZ2*(96*MW2^5 - 8*MW2^4*MZ2 - 188*MW2^3*MZ2^2 + 
    114*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + ((3*CWw*MW*MW2*MZ2^4*(-2*MW2 + MZ2)*(-4*MW2 + 3*MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2*(2*MW2^3 - 7*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - 2*MZ2^3)*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^2*(8*MW2^3 - 14*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) - 
   (18*CWw*MW*MW2*MZ2*(-4*MW2 + 3*MZ2)*(-4*MW2^4 - 4*MW2^3*MZ2 + 
      15*MW2^2*MZ2^2 - 8*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VMU))*Class[1] + (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
   SW2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/24*(MZ2*(CHD*(6*MT2*MW2*(2048*MW2^6 - 7104*MW2^5*MZ2 + 
           8272*MW2^4*MZ2^2 - 2392*MW2^3*MZ2^3 - 2182*MW2^2*MZ2^4 + 
           1673*MW2*MZ2^5 - 315*MZ2^6) + 135*MZ2^8*(-33 + 4*Pi^2) + 
         768*MW2^8*(-113 + 8*Pi^2) - 128*MW2^7*MZ2*(-3463 + 288*Pi^2) + 
         24*MW2^4*MZ2^3*(225*MH2 - 38506*MZ2 + 4646*MZ2*Pi^2) + 
         64*MW2^6*MZ2*(15*MH2 + MZ2*(-14975 + 1446*Pi^2)) - 
         3*MW2*MZ2^6*(75*MH2 + MZ2*(-14341 + 1728*Pi^2)) - 
         48*MW2^5*MZ2^2*(75*MH2 + MZ2*(-24431 + 2688*Pi^2)) - 
         2*MW2^3*MZ2^4*(2025*MH2 + 8*MZ2*(-31399 + 3924*Pi^2)) + 
         MW2^2*MZ2^5*(1515*MH2 + 4*MZ2*(-46903 + 5781*Pi^2))) - 
       32*CHbox*MW2*MZ2^3*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 
         86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
      Pi^2) + (MH2*MZ2^2*(4*CHbox*MH2*(MH2 - MW2)*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*MW2*(MH2^2*(-64*MW2^4 + 224*MW2^3*MZ2 - 248*MW2^2*MZ2^2 + 
          104*MW2*MZ2^3 - 13*MZ2^4) + 24*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 
          184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4) + 
        MH2*(64*MW2^5 - 1184*MW2^4*MZ2 + 2888*MW2^3*MZ2^2 - 
          2864*MW2^2*MZ2^3 + 1303*MW2*MZ2^4 - 225*MZ2^5)))*SW2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (CHD*MT2*MZ2*(1024*MW2^7 - 3264*MW2^6*MZ2 - 
      8*MW2^4*(126*MT2 - 53*MZ2)*MZ2^2 + 2*MW2^3*(384*MT2 - 1153*MZ2)*MZ2^3 + 
      45*MT2*MZ2^6 - 3*MW2*MZ2^5*(58*MT2 + 75*MZ2) + 
      16*MW2^5*MZ2*(24*MT2 + 191*MZ2) + MW2^2*MZ2^4*(-18*MT2 + 1291*MZ2))*
     B0i[bb0, 0, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2^2*
       (64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 
        101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(MH2^2*MW2*MZ2^2*(192*MW2^4 - 576*MW2^3*MZ2 + 616*MW2^2*MZ2^2 - 
          276*MW2*MZ2^3 + 43*MZ2^4) + 2*MW2*(768*MW2^8 - 1024*MW2^7*MZ2 - 
          3968*MW2^6*MZ2^2 + 9648*MW2^5*MZ2^3 - 6224*MW2^4*MZ2^4 - 
          494*MW2^3*MZ2^5 + 1695*MW2^2*MZ2^6 - 381*MW2*MZ2^7 - 15*MZ2^8) + 
        MH2*(-1536*MW2^8 + 2048*MW2^7*MZ2 + 8320*MW2^6*MZ2^2 - 
          20880*MW2^5*MZ2^3 + 15072*MW2^4*MZ2^4 - 1166*MW2^3*MZ2^5 - 
          2524*MW2^2*MZ2^6 + 627*MW2*MZ2^7 + 30*MZ2^8)))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*(4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(-1536*MW2^8 + 448*MW2^7*MZ2 + 8*MW2^5*(12*MH2 - 1855*MZ2)*MZ2^2 - 
        6*MW2*(5*MH2 - 19*MZ2)*MZ2^6 - 30*MZ2^8 - 24*MW2^3*MZ2^4*
         (11*MH2 + 117*MZ2) + MW2^2*MZ2^5*(159*MH2 + 184*MZ2) + 
        32*MW2^6*MZ2*(-2*MH2 + 273*MZ2) + 4*MW2^4*MZ2^3*(26*MH2 + 2437*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(128*MW2^5 - 336*MW2^4*MZ2 + 
      256*MW2^3*MZ2^2 - 6*MW2^2*MZ2^3 - 58*MW2*MZ2^4 + 15*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*MW2*(192*MW2^4 - 576*MW2^3*MZ2 + 616*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 
        43*MZ2^4) - 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*B0i[bb0, MW2, MH2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MZ2*(-3072*MW2^8 + 256*MW2^7*MZ2 + 12544*MW2^6*MZ2^2 - 
      7072*MW2^5*MZ2^3 - 12080*MW2^4*MZ2^4 + 13492*MW2^3*MZ2^5 - 
      4320*MW2^2*MZ2^6 + 321*MW2*MZ2^7 + 30*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(-64*MW2^5 + 96*MW2^4*MZ2 + 104*MW2^3*MZ2^2 - 264*MW2^2*MZ2^3 + 
        159*MW2*MZ2^4 - 30*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (CHD*MW2^2*MZ2*(MT2*(1024*MW2^5 - 4800*MW2^4*MZ2 + 8384*MW2^3*MZ2^2 - 
        6824*MW2^2*MZ2^3 + 2572*MW2*MZ2^4 - 353*MZ2^5) + 
      MZ2*(512*MW2^5 - 1536*MW2^4*MZ2 + 1600*MW2^3*MZ2^2 - 640*MW2^2*MZ2^3 + 
        44*MW2*MZ2^4 + 17*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*(1536*MW2^7 + 2560*MW2^6*MZ2 - 9280*MW2^5*MZ2^2 - 
      1952*MW2^4*MZ2^3 + 14968*MW2^3*MZ2^4 - 9500*MW2^2*MZ2^5 + 
      1466*MW2*MZ2^6 + 103*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*CHD*MW2^3*MZ2*(64*MW2^6 - 32*MW2^5*MZ2 - 248*MW2^4*MZ2^2 + 
      224*MW2^3*MZ2^3 + 87*MW2^2*MZ2^4 - 131*MW2*MZ2^5 + 30*MZ2^6)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (6*CHD*MW2^2*MZ2^2*(MW2 + MZ2)^2*(64*MW2^4 - 200*MW2^3*MZ2 + 
      216*MW2^2*MZ2^2 - 95*MW2*MZ2^3 + 14*MZ2^4)*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[3] + (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW*
   SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/12*(CHWB*MW2*MZ2*SW2*(-18432*MW2^8 - 512*MW2^7*MZ2*(-491 + 36*SW2) + 
       256*MW2^6*MZ2^2*(-3975 + 943*SW2) + 
       2*MT2*(8192*MW2^7 + 8192*MW2^6*MZ2*(-6 + SW2) + 
         15*MZ2^7*(-52 + 41*SW2) - 256*MW2^5*MZ2^2*(-469 + 188*SW2) + 
         192*MW2^4*MZ2^3*(-811 + 523*SW2) - 2*MW2*MZ2^6*(-5146 + 5075*SW2) + 
         8*MW2^2*MZ2^5*(-6057 + 5927*SW2) - 16*MW2^3*MZ2^4*
          (-7222 + 6147*SW2)) - 64*MW2^5*MZ2^2*(12*MH2 + 
         MZ2*(-31767 + 12850*SW2)) + 3*MZ2^7*(-15*MH2*(-4 + SW2) + 
         MZ2*(-5310 + 3827*SW2 + 264*Pi^2*SW2)) - 16*MW2^3*MZ2^4*
        (MH2*(270 - 33*SW2) + 2*MZ2*(-51328 + 32577*SW2 + 330*Pi^2*SW2)) - 
       2*MW2*MZ2^6*(MH2*(606 - 129*SW2) + 2*MZ2*(-40293 + 28877*SW2 + 
           1200*Pi^2*SW2)) + 4*MW2^2*MZ2^5*(MH2*(810 - 138*SW2) + 
         MZ2*(-172956 + 119351*SW2 + 2688*Pi^2*SW2)) + 
       96*MW2^4*MZ2^3*(-2*MH2*(-15 + SW2) + 
         MZ2*(-24421 + 5*(2641 + 8*Pi^2)*SW2))))/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MZ2^2*(-24*CHB*(MH2 - MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      24*CHW*(MH2 - MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHWB*MW*MZ2*(MH2^2*(256*MW2^5 - 736*MW2^4*MZ2 + 688*MW2^3*MZ2^2 - 
          196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5) - 
        12*MW2^2*(128*MW2^5 - 160*MW2^4*MZ2 - 160*MW2^3*MZ2^2 + 
          380*MW2^2*MZ2^3 - 228*MW2*MZ2^4 + 45*MZ2^5) + 
        MH2*MW2*(1280*MW2^5 - 2336*MW2^4*MZ2 + 560*MW2^3*MZ2^2 + 
          1444*MW2^2*MZ2^3 - 1158*MW2*MZ2^4 + 255*MZ2^5))*SW)*SW2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*MW2*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHWB*MT2*MZ2*SW2*(8192*MW2^8 + 135*MT2*MZ2^7 + 
      8192*MW2^7*MZ2*(-6 + SW2) - 256*MW2^6*MZ2^2*(-469 + 188*SW2) + 
      6*MW2*MZ2^6*(5*MZ2*(-26 + 7*SW2) + 3*MT2*(-103 + 88*SW2)) + 
      4*MW2^2*MZ2^5*(MZ2*(2573 - 1957*SW2) - 9*MT2*(-203 + 208*SW2)) + 
      192*MW2^5*MZ2^2*(-18*MT2 + MZ2*(-811 + 514*SW2)) - 
      32*MW2^4*MZ2^3*(9*MT2*(-37 + 20*SW2) + MZ2*(-3611 + 2925*SW2)) + 
      8*MW2^3*MZ2^4*(18*MT2*(-89 + 80*SW2) + MZ2*(-6057 + 5306*SW2)))*
     B0i[bb0, 0, 0, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) + (MZ2*(48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^2*SW2*(384*MW2^5 - 15*MZ2^5 + 
           2*MW2*MZ2^4*(103 - 88*SW2) + 32*MW2^4*MZ2*(-37 + 20*SW2) - 
           16*MW2^3*MZ2^2*(-89 + 80*SW2) + 4*MW2^2*MZ2^3*(-203 + 208*SW2))) + 
        MW2*(-15*MZ2^8 + 1024*MW2^8*(19 + 3*SW2) + 256*MW2^7*MZ2*
           (-445 + 84*SW2) - 256*MW2^6*MZ2^2*(-1087 + 528*SW2) - 
          36*MW2^2*MZ2^6*(-848 + 721*SW2) + MW2*MZ2^7*(-2869 + 1762*SW2) + 
          128*MW2^5*MZ2^3*(-2877 + 2068*SW2) - 48*MW2^4*MZ2^4*
           (-5933 + 5166*SW2) + 12*MW2^3*MZ2^5*(-10665 + 9836*SW2)) + 
        MH2*(15*MZ2^8 + 16*MW2^5*MZ2^3*(22853 - 16694*SW2) + 
          2*MW2*MZ2^7*(1427 - 1016*SW2) - 1024*MW2^8*(19 + 3*SW2) - 
          128*MW2^7*MZ2*(-887 + 168*SW2) + 32*MW2^6*MZ2^2*
           (-8647 + 4240*SW2) + 28*MW2^4*MZ2^4*(-10091 + 9012*SW2) + 
          MW2^2*MZ2^6*(-30307 + 27598*SW2) - 2*MW2^3*MZ2^5*
           (-63481 + 60942*SW2))))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MZ2*(-72*MW*MW2*MZ*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(4608*MW2^9 + 45*MZ2^9 + 64*MW2^7*MZ2*
         (6*MH2 + MZ2*(1621 - 96*SW2)) + 128*MW2^8*MZ2*(-211 + 108*SW2) + 
        MW2^2*MZ2^6*(729*MH2 - 39922*MZ2 - 684*MH2*SW2 + 3018*MZ2*SW2) + 
        3*MW2*MZ2^7*(MZ2*(1409 - 184*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        2*MW2^3*MZ2^5*(3*MH2*(-233 + 36*SW2) + 7*MZ2*(10753 + 318*SW2)) + 
        4*MW2^4*MZ2^4*(3*MH2*(71 + 168*SW2) - 5*MZ2*(15173 + 2484*SW2)) - 
        16*MW2^6*MZ2^2*(MH2*(66 - 72*SW2) + MZ2*(15605 + 3864*SW2)) + 
        24*MW2^5*MZ2^3*(MH2*(26 - 120*SW2) + MZ2*(14871 + 4040*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (3*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^3*
     (256*MW2^5 - 736*MW2^4*MZ2 + 688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 
      30*MW2*MZ2^4 + 15*MZ2^5)*SW*B0i[bb0, MW2, 0, MT2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2^2*(48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(256*MW2^5 - 736*MW2^4*MZ2 + 
        688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (CHWB*CW*MZ2^3*(-20992*MW2^7 + 60800*MW2^6*MZ2 - 
      50816*MW2^5*MZ2^2 - 208*MW2^4*MZ2^3 + 18104*MW2^3*MZ2^4 - 
      7416*MW2^2*MZ2^5 + 810*MW2*MZ2^6 + 15*MZ2^7)*SW*
     B0i[bb0, MW2, MW2, MZ2])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (MZ2*(24*CHW*MW2*MZ*(MH2 - 2*MZ2)*(64*MW2^6 - 176*MW2^5*MZ2 + 
        120*MW2^4*MZ2^2 + 90*MW2^3*MZ2^3 - 169*MW2^2*MZ2^4 + 86*MW2*MZ2^5 - 
        15*MZ2^6) + CHWB*MW*MZ2*(MH2^2*(256*MW2^5 - 736*MW2^4*MZ2 + 
          688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5) + 
        4*MH2*(384*MW2^6 - 1504*MW2^5*MZ2 + 2176*MW2^4*MZ2^2 - 
          1228*MW2^3*MZ2^3 - 8*MW2^2*MZ2^4 + 243*MW2*MZ2^5 - 60*MZ2^6) + 
        12*MZ2*(-256*MW2^6 + 1088*MW2^5*MZ2 - 1696*MW2^4*MZ2^2 + 
          1048*MW2^3*MZ2^3 - 60*MW2^2*MZ2^4 - 172*MW2*MZ2^5 + 45*MZ2^6))*SW - 
      24*CHB*MW2*MZ*(MH2 - 2*MZ2)*MZ2^2*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (CHWB*MW2*MZ2*SW2*(MZ2^2*(-4096*MW2^6 + 255*MZ2^6 + 
        4320*MW2^4*MZ2^2*(-3 + 4*SW2) - 640*MW2^5*MZ2*(-19 + 12*SW2) - 
        22*MW2*MZ2^5*(61 + 24*SW2) - 48*MW2^3*MZ2^3*(-97 + 288*SW2) + 
        4*MW2^2*MZ2^4*(325 + 1152*SW2)) + 
      MT2*(8192*MW2^7 + 4*MW2*MZ2^6*(1673 - 2353*SW2) + 
        8192*MW2^6*MZ2*(-6 + SW2) + 105*MZ2^7*(-1 + 2*SW2) + 
        3264*MW2^4*MZ2^3*(-47 + 32*SW2) - 256*MW2^5*MZ2^2*(-469 + 188*SW2) + 
        16*MW2^2*MZ2^5*(-2574 + 3121*SW2) - 32*MW2^3*MZ2^4*
         (-3404 + 3285*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (CHWB*CW*MZ2^2*SW2*(15*MZ2^7 + 4*MW2^2*MZ2^5*(1877 - 2040*SW2) + 
      512*MW2^7*(41 + 6*SW2) + 16*MW2^4*MZ2^3*(655 + 24*SW2) + 
      2*MW2*MZ2^6*(-373 + 212*SW2) + 128*MW2^6*MZ2*(-389 + 228*SW2) - 
      128*MW2^5*MZ2^2*(-251 + 356*SW2) + 32*MW2^3*MZ2^4*(-634 + 687*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) + (12*CHWB*CW*MW2^2*MZ2^2*(64*MW2^6 + 32*MW2^5*MZ2 - 
      488*MW2^4*MZ2^2 + 584*MW2^3*MZ2^3 - 183*MW2^2*MZ2^4 - 30*MW2*MZ2^5 + 
      15*MZ2^6)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (12*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*(64*MW2^4 - 200*MW2^3*MZ2 + 
      216*MW2^2*MZ2^2 - 95*MW2*MZ2^3 + 14*MZ2^4)*SW*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[4] + (12*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (-(MZ2*CHe[1, 1]) + 2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
    2*MZ2*(CHl1[1, 1] + CHl3[1, 1]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (15*MZ2^7*(CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1]) + 
      8*MW2^4*MZ2^3*(324*CHe[1, 1] - 362*CHl1[1, 1] + 523*CHl3[1, 1] - 
        45*CHl3[2, 2]) - 32*MW2^5*MZ2^2*(36*CHe[1, 1] - 23*CHl1[1, 1] + 
        135*CHl3[1, 1] - 30*CHl3[2, 2]) + 256*MW2^7*(CHe[1, 1] - CHl1[1, 1] - 
        2*CHl3[1, 1] + CHl3[2, 2]) - 64*MW2^6*MZ2*(4*CHe[1, 1] - 
        8*CHl1[1, 1] - 37*CHl3[1, 1] + 13*CHl3[2, 2]) - 
      2*MW2*MZ2^6*(87*CHe[1, 1] - 174*CHl1[1, 1] + 133*CHl3[1, 1] + 
        15*CHl3[2, 2]) - 4*MW2^3*MZ2^4*(538*CHe[1, 1] - 779*CHl1[1, 1] + 
        627*CHl3[1, 1] + 34*CHl3[2, 2]) + 2*MW2^2*MZ2^5*
       (434*CHe[1, 1] - 765*CHl1[1, 1] + 512*CHl3[1, 1] + 71*CHl3[2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*MW2*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-16*MW2^4*MZ2*(14*CHe[1, 1] - 3*(CHl1[1, 1] + 16*CHl3[1, 1] - 
          5*CHl3[2, 2])) + 2*MW2^2*MZ2^3*(-68*CHe[1, 1] + 41*CHl1[1, 1] + 
        446*CHl3[1, 1] - 135*CHl3[2, 2]) + MZ2^5*(CHe[1, 1] - 2*CHl1[1, 1] + 
        43*CHl3[1, 1] - 15*CHl3[2, 2]) + 64*MW2^5*(CHe[1, 1] - 3*CHl3[1, 1] + 
        CHl3[2, 2]) + 8*MW2^3*MZ2^2*(34*CHe[1, 1] - 14*CHl1[1, 1] - 
        149*CHl3[1, 1] + 45*CHl3[2, 2]) + MW2*MZ2^4*(22*CHe[1, 1] - 
        16*CHl1[1, 1] - 319*CHl3[1, 1] + 101*CHl3[2, 2])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (12*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (2*MW2^2*MZ2^3*(-68*CHe[1, 1] + 176*CHl1[1, 1] + 311*CHl3[1, 1] - 
        135*CHl3[2, 2]) + MZ2^5*(CHe[1, 1] + 13*CHl1[1, 1] + 28*CHl3[1, 1] - 
        15*CHl3[2, 2]) + 64*MW2^5*(CHe[1, 1] - CHl1[1, 1] - 2*CHl3[1, 1] + 
        CHl3[2, 2]) - 16*MW2^4*MZ2*(14*CHe[1, 1] - 18*CHl1[1, 1] - 
        33*CHl3[1, 1] + 15*CHl3[2, 2]) + 8*MW2^3*MZ2^2*
       (34*CHe[1, 1] - 59*CHl1[1, 1] - 104*CHl3[1, 1] + 45*CHl3[2, 2]) + 
      MW2*MZ2^4*(22*CHe[1, 1] - 117*CHl1[1, 1] - 218*CHl3[1, 1] + 
        101*CHl3[2, 2])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
     (4*MW2^2*MZ2^3*(-157*CHe[1, 1] + 311*CHl1[1, 1] + 176*CHl3[1, 1] - 
        135*CHl3[2, 2]) + MZ2^5*(-13*CHe[1, 1] + 56*CHl1[1, 1] + 
        26*CHl3[1, 1] - 30*CHl3[2, 2]) + 128*MW2^5*(2*CHe[1, 1] - 
        2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]) - 
      96*MW2^4*MZ2*(9*CHe[1, 1] - 11*CHl1[1, 1] - 6*CHl3[1, 1] + 
        5*CHl3[2, 2]) + 16*MW2^3*MZ2^2*(68*CHe[1, 1] - 104*CHl1[1, 1] - 
        59*CHl3[1, 1] + 45*CHl3[2, 2]) + 2*MW2*MZ2^4*
       (80*CHe[1, 1] - 218*CHl1[1, 1] - 117*CHl3[1, 1] + 101*CHl3[2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(2*MW2*MZ2^4*(-80*CHe[1, 1] + 218*CHl1[1, 1] + 
        117*CHl3[1, 1] - 101*CHl3[2, 2]) - 
      128*MW2^5*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]) + 
      96*MW2^4*MZ2*(9*CHe[1, 1] - 11*CHl1[1, 1] - 6*CHl3[1, 1] + 
        5*CHl3[2, 2]) + MZ2^5*(13*CHe[1, 1] - 56*CHl1[1, 1] - 26*CHl3[1, 1] + 
        30*CHl3[2, 2]) - 16*MW2^3*MZ2^2*(68*CHe[1, 1] - 104*CHl1[1, 1] - 
        59*CHl3[1, 1] + 45*CHl3[2, 2]) + 4*MW2^2*MZ2^3*
       (157*CHe[1, 1] - 311*CHl1[1, 1] - 176*CHl3[1, 1] + 135*CHl3[2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (15*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      2*MW2^2*MZ2^4*(156*CHe[1, 1] - 153*CHl1[1, 1] - 254*CHl3[1, 1] - 
        101*CHl3[2, 2]) - 128*MW2^6*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2]) + 
      32*MW2^5*MZ2*(10*CHe[1, 1] - 14*CHl1[1, 1] + CHl3[1, 1] + 
        15*CHl3[2, 2]) + 2*MW2*MZ2^5*(-59*CHe[1, 1] + 88*CHl1[1, 1] + 
        103*CHl3[1, 1] + 15*CHl3[2, 2]) - 16*MW2^4*MZ2^2*
       (8*CHe[1, 1] - 29*CHl1[1, 1] + 16*CHl3[1, 1] + 45*CHl3[2, 2]) + 
      4*MW2^3*MZ2^3*(-68*CHe[1, 1] + 4*CHl1[1, 1] + 139*CHl3[1, 1] + 
        135*CHl3[2, 2])))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (-12*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 
        86*MW2*MZ2^3 + 15*MZ2^4)*(-(MZ2*CHe[1, 1]) + 
        2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        2*MZ2*(CHl1[1, 1] + CHl3[1, 1])) + 
      2*MH2^2*(-16*MW2^4*MZ2*(14*CHe[1, 1] - 3*(6*CHl1[1, 1] + CHl3[1, 1] - 
            5*CHl3[2, 2])) + 2*MW2^2*MZ2^3*(-68*CHe[1, 1] + 176*CHl1[1, 1] + 
          41*CHl3[1, 1] - 135*CHl3[2, 2]) + 
        MZ2^5*(CHe[1, 1] + 13*CHl1[1, 1] - 2*CHl3[1, 1] - 15*CHl3[2, 2]) + 
        64*MW2^5*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2]) + 
        8*MW2^3*MZ2^2*(34*CHe[1, 1] - 59*CHl1[1, 1] - 14*CHl3[1, 1] + 
          45*CHl3[2, 2]) + MW2*MZ2^4*(22*CHe[1, 1] - 117*CHl1[1, 1] - 
          16*CHl3[1, 1] + 101*CHl3[2, 2])) + 
      MH2*(-45*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        32*MW2^5*MZ2*(26*CHe[1, 1] - 15*(2*CHl1[1, 1] + CHl3[1, 1] - 
            CHl3[2, 2])) - 128*MW2^6*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2]) + 
        2*MW2*MZ2^5*(173*CHe[1, 1] - 316*CHl1[1, 1] - 301*CHl3[1, 1] + 
          15*CHl3[2, 2]) - 16*MW2^4*MZ2^2*(112*CHe[1, 1] - 149*CHl1[1, 1] - 
          104*CHl3[1, 1] + 45*CHl3[2, 2]) - 2*MW2^2*MZ2^4*
         (556*CHe[1, 1] - 927*CHl1[1, 1] - 826*CHl3[1, 1] + 101*CHl3[2, 2]) + 
        4*MW2^3*MZ2^3*(476*CHe[1, 1] - 716*CHl1[1, 1] - 581*CHl3[1, 1] + 
          135*CHl3[2, 2]))))/(4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2) + (MW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*MZ2^2*(4*MW2^2*MZ2^3*(-157*CHe[1, 1] + 311*CHl1[1, 1] + 
          176*CHl3[1, 1] - 135*CHl3[2, 2]) + MZ2^5*(-13*CHe[1, 1] + 
          56*CHl1[1, 1] + 26*CHl3[1, 1] - 30*CHl3[2, 2]) + 
        128*MW2^5*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]) - 
        96*MW2^4*MZ2*(9*CHe[1, 1] - 11*CHl1[1, 1] - 6*CHl3[1, 1] + 
          5*CHl3[2, 2]) + 16*MW2^3*MZ2^2*(68*CHe[1, 1] - 104*CHl1[1, 1] - 
          59*CHl3[1, 1] + 45*CHl3[2, 2]) + 2*MW2*MZ2^4*(80*CHe[1, 1] - 
          218*CHl1[1, 1] - 117*CHl3[1, 1] + 101*CHl3[2, 2])) + 
      MH2*(-3072*MW2^8*(CHe[1, 1] - CHl1[1, 1] - 2*CHl3[1, 1] + CHl3[2, 2]) + 
        256*MW2^7*MZ2*(46*CHe[1, 1] - 52*CHl1[1, 1] - 113*CHl3[1, 1] + 
          49*CHl3[2, 2]) + MZ2^8*(-349*CHe[1, 1] + 728*CHl1[1, 1] - 
          1042*CHl3[1, 1] + 510*CHl3[2, 2]) - 4*MW2^3*MZ2^5*
         (3382*CHe[1, 1] - 5950*CHl1[1, 1] - 20309*CHl3[1, 1] + 
          8281*CHl3[2, 2] - 1080*CHl3[3, 3] - 3240*CHq3[1, 1] - 
          3240*CHq3[2, 2]) + 2*MW2^2*MZ2^6*(52*CHe[1, 1] - 1497*CHl1[1, 1] - 
          21088*CHl3[1, 1] + 8813*CHl3[2, 2] - 808*CHl3[3, 3] - 
          2424*CHq3[1, 1] - 2424*CHq3[2, 2]) + 16*MW2^4*MZ2^4*
         (1666*CHe[1, 1] - 2153*CHl1[1, 1] - 4385*CHl3[1, 1] + 
          1872*CHl3[2, 2] - 360*CHl3[3, 3] - 1080*CHq3[1, 1] - 
          1080*CHq3[2, 2]) - 64*MW2^5*MZ2^3*(218*CHe[1, 1] - 168*CHl1[1, 1] - 
          31*CHl3[1, 1] + 64*CHl3[2, 2] - 60*CHl3[3, 3] - 180*CHq3[1, 1] - 
          180*CHq3[2, 2]) - 128*MW2^6*MZ2^2*(73*CHe[1, 1] - 117*CHl1[1, 1] - 
          331*CHl3[1, 1] + 122*CHl3[2, 2] + 8*CHl3[3, 3] + 24*CHq3[1, 1] + 
          24*CHq3[2, 2]) + 2*MW2*MZ2^7*(850*CHe[1, 1] - 1287*CHl1[1, 1] + 
          5287*CHl3[1, 1] - 2362*CHl3[2, 2] + 120*CHl3[3, 3] + 
          360*CHq3[1, 1] + 360*CHq3[2, 2])) + 
      2*MW2*(MZ2^8*(242*CHe[1, 1] - 499*CHl1[1, 1] + 386*CHl3[1, 1] - 
          255*CHl3[2, 2]) + 1536*MW2^8*(CHe[1, 1] - CHl1[1, 1] - 
          2*CHl3[1, 1] + CHl3[2, 2]) - 128*MW2^7*MZ2*(46*CHe[1, 1] - 
          52*CHl1[1, 1] - 113*CHl3[1, 1] + 49*CHl3[2, 2]) + 
        4*MW2^3*MZ2^5*(757*CHe[1, 1] - 1713*CHl1[1, 1] - 8825*CHl3[1, 1] + 
          4208*CHl3[2, 2] - 540*CHl3[3, 3] - 1620*CHq3[1, 1] - 
          1620*CHq3[2, 2]) + 16*MW2^5*MZ2^3*(310*CHe[1, 1] - 198*CHl1[1, 1] + 
          91*CHl3[1, 1] + 143*CHl3[2, 2] - 120*CHl3[3, 3] - 360*CHq3[1, 1] - 
          360*CHq3[2, 2]) + 64*MW2^6*MZ2^2*(80*CHe[1, 1] - 124*CHl1[1, 1] - 
          339*CHl3[1, 1] + 121*CHl3[2, 2] + 8*CHl3[3, 3] + 24*CHq3[1, 1] + 
          24*CHq3[2, 2]) - MW2*MZ2^7*(1433*CHe[1, 1] - 2303*CHl1[1, 1] + 
          4256*CHl3[1, 1] - 2377*CHl3[2, 2] + 120*CHl3[3, 3] + 
          360*CHq3[1, 1] + 360*CHq3[2, 2]) + 8*MW2^4*MZ2^4*
         (-1194*CHe[1, 1] + 1582*CHl1[1, 1] + 3769*CHl3[1, 1] - 
          1917*CHl3[2, 2] + 360*CHl3[3, 3] + 1080*CHq3[1, 1] + 
          1080*CHq3[2, 2]) + 2*MW2^2*MZ2^6*(996*CHe[1, 1] - 812*CHl1[1, 1] + 
          8933*CHl3[1, 1] - 4457*CHl3[2, 2] + 404*CHl3[3, 3] + 
          1212*CHq3[1, 1] + 1212*CHq3[2, 2]))))/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (2*MW2*MZ2^4*(80*CHe[1, 1] - 218*CHl1[1, 1] - 117*CHl3[1, 1] + 
        101*CHl3[2, 2] - 202*CHq3[3, 3]) + 16*MW2^3*MZ2^2*
       (68*CHe[1, 1] - 104*CHl1[1, 1] - 59*CHl3[1, 1] + 45*CHl3[2, 2] - 
        90*CHq3[3, 3]) - 96*MW2^4*MZ2*(9*CHe[1, 1] - 11*CHl1[1, 1] - 
        6*CHl3[1, 1] + 5*CHl3[2, 2] - 10*CHq3[3, 3]) + 
      128*MW2^5*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2] - 
        2*CHq3[3, 3]) + MZ2^5*(-13*CHe[1, 1] + 56*CHl1[1, 1] + 
        26*CHl3[1, 1] - 30*CHl3[2, 2] + 60*CHq3[3, 3]) + 
      4*MW2^2*MZ2^3*(-157*CHe[1, 1] + 311*CHl1[1, 1] + 176*CHl3[1, 1] - 
        135*CHl3[2, 2] + 270*CHq3[3, 3])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(-1536*MW2^8*(CHe[1, 1] - 3*CHl3[1, 1] + 
        CHl3[2, 2]) + MZ2^7*(15*MH2*(CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1])) + 2*MZ2*(-76*CHe[1, 1] + 
          137*CHl1[1, 1] + 152*CHl3[1, 1] + 15*CHl3[2, 2])) + 
      4*MW2^3*MZ2^4*(MH2*(-68*CHe[1, 1] + 4*CHl1[1, 1] + 139*CHl3[1, 1] + 
          135*CHl3[2, 2]) + MZ2*(742*CHd[1, 1] + 742*CHd[2, 2] + 
          742*CHd[3, 3] + 3066*CHe[1, 1] + 742*CHe[2, 2] + 742*CHe[3, 3] - 
          3468*CHl1[1, 1] + 742*CHl1[2, 2] + 742*CHl1[3, 3] + 
          3473*CHl3[1, 1] - 2889*CHl3[2, 2] - 338*CHl3[3, 3] - 
          742*CHq1[1, 1] - 742*CHq1[2, 2] - 878*CHq1[3, 3] - 
          1014*CHq3[1, 1] - 1014*CHq3[2, 2] - 878*CHq3[3, 3] - 
          1484*CHu[1, 1] - 1484*CHu[2, 2])) - 8*MW2^4*MZ2^3*
       (2*MH2*(8*CHe[1, 1] - 29*CHl1[1, 1] + 16*CHl3[1, 1] + 45*CHl3[2, 2]) + 
        MZ2*(630*CHd[1, 1] + 630*CHd[2, 2] + 630*CHd[3, 3] + 924*CHe[1, 1] + 
          630*CHe[2, 2] + 630*CHe[3, 3] - 295*CHl1[1, 1] + 630*CHl1[2, 2] + 
          630*CHl1[3, 3] + 3731*CHl3[1, 1] - 2232*CHl3[2, 2] - 
          90*CHl3[3, 3] - 630*CHq1[1, 1] - 630*CHq1[2, 2] - 450*CHq1[3, 3] - 
          270*CHq3[1, 1] - 270*CHq3[2, 2] - 450*CHq3[3, 3] - 1260*CHu[1, 1] - 
          1260*CHu[2, 2])) + 16*MW2^5*MZ2^2*
       (2*MH2*(10*CHe[1, 1] - 14*CHl1[1, 1] + CHl3[1, 1] + 15*CHl3[2, 2]) + 
        MZ2*(300*CHd[1, 1] + 300*CHd[2, 2] + 300*CHd[3, 3] - 268*CHe[1, 1] + 
          300*CHe[2, 2] + 300*CHe[3, 3] + 833*CHl1[1, 1] + 300*CHl1[2, 2] + 
          300*CHl1[3, 3] + 1320*CHl3[1, 1] - 833*CHl3[2, 2] + 60*CHl3[3, 3] - 
          300*CHq1[1, 1] - 300*CHq1[2, 2] - 60*CHq1[3, 3] + 180*CHq3[1, 1] + 
          180*CHq3[2, 2] - 60*CHq3[3, 3] - 600*CHu[1, 1] - 600*CHu[2, 2])) - 
      2*MW2^2*MZ2^5*(MH2*(-156*CHe[1, 1] + 153*CHl1[1, 1] + 254*CHl3[1, 1] + 
          101*CHl3[2, 2]) + 2*MZ2*(232*CHd[1, 1] + 232*CHd[2, 2] + 
          232*CHd[3, 3] + 1707*CHe[1, 1] + 232*CHe[2, 2] + 232*CHe[3, 3] - 
          2462*CHl1[1, 1] + 232*CHl1[2, 2] + 232*CHl1[3, 3] + 
          145*CHl3[1, 1] - 977*CHl3[2, 2] - 172*CHl3[3, 3] - 232*CHq1[1, 1] - 
          232*CHq1[2, 2] - 374*CHq1[3, 3] - 516*CHq3[1, 1] - 516*CHq3[2, 2] - 
          374*CHq3[3, 3] - 464*CHu[1, 1] - 464*CHu[2, 2])) + 
      2*MW2*MZ2^6*(MH2*(-59*CHe[1, 1] + 88*CHl1[1, 1] + 103*CHl3[1, 1] + 
          15*CHl3[2, 2]) + MZ2*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] + 
          838*CHe[1, 1] + 60*CHe[2, 2] + 60*CHe[3, 3] - 1393*CHl1[1, 1] + 
          60*CHl1[2, 2] + 60*CHl1[3, 3] - 684*CHl3[1, 1] - 311*CHl3[2, 2] - 
          60*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 120*CHq1[3, 3] - 
          180*CHq3[1, 1] - 180*CHq3[2, 2] - 120*CHq3[3, 3] - 120*CHu[1, 1] - 
          120*CHu[2, 2])) - 64*MW2^6*MZ2*
       (2*MH2*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2]) + 
        MZ2*(38*CHd[1, 1] + 38*CHd[2, 2] + 38*CHd[3, 3] - 82*CHe[1, 1] + 
          38*CHe[2, 2] + 38*CHe[3, 3] + 197*CHl1[1, 1] + 38*CHl1[2, 2] + 
          38*CHl1[3, 3] - 85*CHl3[1, 1] - 28*CHl3[2, 2] + 22*CHl3[3, 3] - 
          38*CHq1[1, 1] - 38*CHq1[2, 2] + 14*CHq1[3, 3] + 66*CHq3[1, 1] + 
          66*CHq3[2, 2] + 14*CHq3[3, 3] - 76*CHu[1, 1] - 76*CHu[2, 2])) + 
      128*MW2^7*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 8*CHe[1, 1] + 
        4*CHe[2, 2] + 4*CHe[3, 3] + 27*CHl1[1, 1] + 4*CHl1[2, 2] + 
        4*CHl1[3, 3] - 106*CHl3[1, 1] + 27*CHl3[2, 2] + 4*CHl3[3, 3] - 
        4*CHq1[1, 1] - 4*CHq1[2, 2] + 4*CHq1[3, 3] + 12*CHq3[1, 1] + 
        12*CHq3[2, 2] + 4*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(512*MW2^6*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2] + 
          CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 128*MW2^5*MZ2*
         (29*CHe[1, 1] - 35*CHl1[1, 1] - 19*CHl3[1, 1] + 16*CHl3[2, 2] + 
          13*CHq1[3, 3] - 13*CHq3[3, 3] + 19*CHu[3, 3]) - 
        80*MW2^3*MZ2^3*(45*CHe[1, 1] - 83*CHl1[1, 1] - 47*CHl3[1, 1] + 
          36*CHl3[2, 2] + 9*CHq1[3, 3] - 9*CHq3[3, 3] + 63*CHu[3, 3]) + 
        MZ2^6*(13*CHe[1, 1] - 56*CHl1[1, 1] - 26*CHl3[1, 1] + 30*CHl3[2, 2] - 
          60*CHq1[3, 3] + 60*CHq3[3, 3] + 120*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(163*CHe[1, 1] - 241*CHl1[1, 1] - 136*CHl3[1, 1] + 
          105*CHl3[2, 2] + 60*CHq1[3, 3] - 60*CHq3[3, 3] + 150*CHu[3, 3]) - 
        2*MW2*MZ2^5*(106*CHe[1, 1] - 330*CHl1[1, 1] - 169*CHl3[1, 1] + 
          161*CHl3[2, 2] - 142*CHq1[3, 3] + 142*CHq3[3, 3] + 464*CHu[3, 3]) + 
        4*MW2^2*MZ2^4*(317*CHe[1, 1] - 747*CHl1[1, 1] - 410*CHl3[1, 1] + 
          337*CHl3[2, 2] - 68*CHq1[3, 3] + 68*CHq3[3, 3] + 742*CHu[3, 3])) + 
      MT2*(4*MW2^2*MZ2^4*(2047*CHe[1, 1] - 4293*CHl1[1, 1] - 
          2404*CHl3[1, 1] + 1889*CHl3[2, 2] + 2294*CHq1[3, 3] - 
          2294*CHq3[3, 3] - 946*CHu[3, 3]) + MZ2^6*(143*CHe[1, 1] - 
          616*CHl1[1, 1] - 286*CHl3[1, 1] + 330*CHl3[2, 2] + 420*CHq1[3, 3] - 
          420*CHq3[3, 3] - 300*CHu[3, 3]) - 16*MW2^3*MZ2^3*
         (1062*CHe[1, 1] - 1766*CHl1[1, 1] - 1001*CHl3[1, 1] + 
          765*CHl3[2, 2] + 900*CHq1[3, 3] - 900*CHq3[3, 3] - 180*CHu[3, 3]) + 
        1024*MW2^6*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2] + 
          CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 128*MW2^5*MZ2*
         (76*CHe[1, 1] - 88*CHl1[1, 1] - 47*CHl3[1, 1] + 41*CHl3[2, 2] + 
          44*CHq1[3, 3] - 44*CHq3[3, 3] + 20*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(569*CHe[1, 1] - 779*CHl1[1, 1] - 434*CHl3[1, 1] + 
          345*CHl3[2, 2] + 390*CHq1[3, 3] - 390*CHq3[3, 3] + 30*CHu[3, 3]) + 
        2*MW2*MZ2^5*(-932*CHe[1, 1] + 2622*CHl1[1, 1] + 1391*CHl3[1, 1] - 
          1231*CHl3[2, 2] - 1534*CHq1[3, 3] + 1534*CHq3[3, 3] + 
          890*CHu[3, 3]))))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MT2*MZ2*B0i[bb0, 0, 0, MT2]*
     (3*MZ2^6*(-45*MZ2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        MT2*(13*CHe[1, 1] - 56*CHl1[1, 1] - 26*CHl3[1, 1] + 30*CHl3[2, 2] - 
          60*CHq3[3, 3])) + 4*MW2^3*MZ2^3*
       (-12*MT2*(68*CHe[1, 1] - 104*CHl1[1, 1] - 59*CHl3[1, 1] + 
          45*CHl3[2, 2] - 90*CHq3[3, 3]) + MZ2*(449*CHe[1, 1] + 
          525*CHl1[1, 1] - 959*CHl3[1, 1] - 1484*CHl3[2, 2] + 
          136*CHq1[3, 3] + 1484*CHq3[3, 3] - 1484*CHu[3, 3])) - 
      1024*MW2^7*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2] + 
        CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 128*MW2^6*MZ2*
       (61*CHe[1, 1] - 73*CHl1[1, 1] - 35*CHl3[1, 1] + 38*CHl3[2, 2] + 
        26*CHq1[3, 3] - 38*CHq3[3, 3] + 38*CHu[3, 3]) - 
      32*MW2^5*MZ2*(12*MT2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + 
          CHl3[2, 2] - 2*CHq3[3, 3]) + MZ2*(335*CHe[1, 1] - 509*CHl1[1, 1] - 
          209*CHl3[1, 1] + 300*CHl3[2, 2] + 120*CHq1[3, 3] - 300*CHq3[3, 3] + 
          300*CHu[3, 3])) + 16*MW2^4*MZ2^2*
       (18*MT2*(9*CHe[1, 1] - 11*CHl1[1, 1] - 6*CHl3[1, 1] + 5*CHl3[2, 2] - 
          10*CHq3[3, 3]) + MZ2*(318*CHe[1, 1] - 779*CHl1[1, 1] - 
          149*CHl3[1, 1] + 630*CHl3[2, 2] + 90*CHq1[3, 3] - 630*CHq3[3, 3] + 
          630*CHu[3, 3])) + 2*MW2^2*MZ2^4*
       (6*MT2*(157*CHe[1, 1] - 311*CHl1[1, 1] - 176*CHl3[1, 1] + 
          135*CHl3[2, 2] - 270*CHq3[3, 3]) + MZ2*(-1432*CHe[1, 1] + 
          1371*CHl1[1, 1] + 2299*CHl3[1, 1] + 928*CHl3[2, 2] - 
          284*CHq1[3, 3] - 928*CHq3[3, 3] + 928*CHu[3, 3])) + 
      MW2*MZ2^5*(-6*MT2*(80*CHe[1, 1] - 218*CHl1[1, 1] - 117*CHl3[1, 1] + 
          101*CHl3[2, 2] - 202*CHq3[3, 3]) + 5*MZ2*(215*CHe[1, 1] - 
          8*(41*CHl1[1, 1] + 47*CHl3[1, 1] + 6*CHl3[2, 2] - 3*CHq1[3, 3] - 
            6*CHq3[3, 3] + 6*CHu[3, 3])))))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*(1536*MW2^8*((-209 + 16*Pi^2)*CHe[1, 1] + (215 - 16*Pi^2)*
         CHl1[1, 1] + 70*CHl3[1, 1] - 8*Pi^2*CHl3[1, 1] - 95*CHl3[2, 2] + 
        8*Pi^2*CHl3[2, 2]) + 3*MZ2^7*
       (15*MH2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        270*MT2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] - 2*((-817 + 96*Pi^2)*CHl1[1, 1] + 
            (708 - 84*Pi^2)*CHl3[1, 1] + 45*(33 - 4*Pi^2)*CHl3[2, 2]))) - 
      128*MW2^7*(-96*MT2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + 
          CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] - 13690*CHe[1, 1] + 
          1152*Pi^2*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] + 
          14574*CHl1[1, 1] - 1152*Pi^2*CHl1[1, 1] + 16*CHl1[2, 2] + 
          16*CHl1[3, 3] + 5685*CHl3[1, 1] - 576*Pi^2*CHl3[1, 1] - 
          6571*CHl3[2, 2] + 576*Pi^2*CHl3[2, 2] - 16*CHl3[3, 3] - 
          16*CHq1[1, 1] - 16*CHq1[2, 2] + 32*CHq1[3, 3] - 48*CHq3[1, 1] - 
          48*CHq3[2, 2] + 48*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 
          16*CHu[3, 3])) + MW2*MZ2^6*(-393*MH2*CHe[1, 1] - 
        5826*MT2*CHe[1, 1] + 696*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(-480*CHd[1, 1] - 480*CHd[2, 2] - 480*CHd[3, 3] + 
          137983*CHe[1, 1] - 16728*Pi^2*CHe[1, 1] - 480*CHe[2, 2] - 
          480*CHe[3, 3] - 92756*CHl1[1, 1] + 11136*Pi^2*CHl1[1, 1] - 
          480*CHl1[2, 2] - 480*CHl1[3, 3] - 4356*CHl3[1, 1] - 
          816*Pi^2*CHl3[1, 1] + 102504*CHl3[2, 2] - 11952*Pi^2*CHl3[2, 2] + 
          480*CHl3[3, 3] + 480*CHq1[1, 1] + 480*CHq1[2, 2] + 
          1200*CHq1[3, 3] + 1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 
          720*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2] - 480*CHu[3, 3]) + 
        48*MT2*(149*CHl1[1, 1] + 209*CHl3[1, 1] + 60*CHl3[2, 2] - 
          30*CHq1[3, 3] - 60*CHq3[3, 3] + 60*CHu[3, 3])) + 
      64*MW2^6*MZ2*(6*MH2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) - 
        12*MT2*(131*CHe[1, 1] - 155*CHl1[1, 1] - 79*CHl3[1, 1] + 
          76*CHl3[2, 2] + 52*CHq1[3, 3] - 76*CHq3[3, 3] + 76*CHu[3, 3]) + 
        MZ2*(152*CHd[1, 1] + 152*CHd[2, 2] + 152*CHd[3, 3] - 
          64129*CHe[1, 1] + 5904*Pi^2*CHe[1, 1] + 152*CHe[2, 2] + 
          152*CHe[3, 3] + 69955*CHl1[1, 1] - 5904*Pi^2*CHl1[1, 1] + 
          152*CHl1[2, 2] + 152*CHl1[3, 3] + 30864*CHl3[1, 1] - 
          2892*Pi^2*CHl3[1, 1] - 32879*CHl3[2, 2] + 3012*Pi^2*CHl3[2, 2] - 
          152*CHl3[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] + 160*CHq1[3, 3] - 
          456*CHq3[1, 1] - 456*CHq3[2, 2] + 312*CHq3[3, 3] - 304*CHu[1, 1] - 
          304*CHu[2, 2] + 152*CHu[3, 3])) + 24*MW2^4*MZ2^3*
       (120*MH2*CHe[1, 1] - 150*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(840*CHd[1, 1] + 840*CHd[2, 2] + 840*CHd[3, 3] - 
          183183*CHe[1, 1] + 19760*Pi^2*CHe[1, 1] + 840*CHe[2, 2] + 
          840*CHe[3, 3] + 195979*CHl1[1, 1] - 19160*Pi^2*CHl1[1, 1] + 
          840*CHl1[2, 2] + 840*CHl1[3, 3] + 95254*CHl3[1, 1] - 
          8092*Pi^2*CHl3[1, 1] - 109705*CHl3[2, 2] + 11068*Pi^2*CHl3[2, 2] - 
          840*CHl3[3, 3] - 840*CHq1[1, 1] - 840*CHq1[2, 2] - 480*CHq1[3, 3] - 
          2520*CHq3[1, 1] - 2520*CHq3[2, 2] + 360*CHq3[3, 3] - 
          1680*CHu[1, 1] - 1680*CHu[2, 2] + 840*CHu[3, 3]) - 
        4*MT2*(1176*CHe[1, 1] - 2233*CHl1[1, 1] - 973*CHl3[1, 1] + 
          1260*CHl3[2, 2] + 180*CHq1[3, 3] - 1260*CHq3[3, 3] + 
          1260*CHu[3, 3])) + 2*MW2^2*MZ2^5*(708*MH2*CHe[1, 1] - 
        1113*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 6*MT2*(740*CHe[1, 1] + 
          597*CHl1[1, 1] - 1259*CHl3[1, 1] - 1856*CHl3[2, 2] + 
          568*CHq1[3, 3] + 1856*CHq3[3, 3] - 1856*CHu[3, 3]) + 
        MZ2*(1856*CHd[1, 1] + 1856*CHd[2, 2] + 1856*CHd[3, 3] - 
          369583*CHe[1, 1] + 44064*Pi^2*CHe[1, 1] + 1856*CHe[2, 2] + 
          1856*CHe[3, 3] + 318775*CHl1[1, 1] - 36288*Pi^2*CHl1[1, 1] + 
          1856*CHl1[2, 2] + 1856*CHl1[3, 3] + 110772*CHl3[1, 1] - 
          7572*Pi^2*CHl3[1, 1] - 257747*CHl3[2, 2] + 28716*Pi^2*CHl3[2, 2] - 
          1856*CHl3[3, 3] - 1856*CHq1[1, 1] - 1856*CHq1[2, 2] - 
          3560*CHq1[3, 3] - 5568*CHq3[1, 1] - 5568*CHq3[2, 2] - 
          1704*CHq3[3, 3] - 3712*CHu[1, 1] - 3712*CHu[2, 2] + 
          1856*CHu[3, 3])) - 4*MW2^3*MZ2^4*
       (135*MH2*(5*CHe[1, 1] - 7*(CHl1[1, 1] + CHl3[1, 1])) + 
        6*MT2*(-1127*CHe[1, 1] + 3885*CHl1[1, 1] + 917*CHl3[1, 1] - 
          2968*CHl3[2, 2] + 272*CHq1[3, 3] + 2968*CHq3[3, 3] - 
          2968*CHu[3, 3]) + MZ2*(2968*CHd[1, 1] + 2968*CHd[2, 2] + 
          2968*CHd[3, 3] - 569521*CHe[1, 1] + 65232*Pi^2*CHe[1, 1] + 
          2968*CHe[2, 2] + 2968*CHe[3, 3] + 566610*CHl1[1, 1] - 
          59904*Pi^2*CHl1[1, 1] + 2968*CHl1[2, 2] + 2968*CHl1[3, 3] + 
          258723*CHl3[1, 1] - 20736*Pi^2*CHl3[1, 1] - 369253*CHl3[2, 2] + 
          39168*Pi^2*CHl3[2, 2] - 2968*CHl3[3, 3] - 2968*CHq1[1, 1] - 
          2968*CHq1[2, 2] - 3784*CHq1[3, 3] - 8904*CHq3[1, 1] - 
          8904*CHq3[2, 2] - 816*CHq3[3, 3] - 5936*CHu[1, 1] - 
          5936*CHu[2, 2] + 2968*CHu[3, 3])) - 16*MW2^5*MZ2^2*
       (MZ2*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 1200*CHd[3, 3] - 
          337736*CHe[1, 1] + 33816*Pi^2*CHe[1, 1] + 1200*CHe[2, 2] + 
          1200*CHe[3, 3] + 370540*CHl1[1, 1] - 33576*Pi^2*CHl1[1, 1] + 
          1200*CHl1[2, 2] + 1200*CHl1[3, 3] + 176205*CHl3[1, 1] - 
          15648*Pi^2*CHl3[1, 1] - 186681*CHl3[2, 2] + 17928*Pi^2*CHl3[2, 2] - 
          1200*CHl3[3, 3] - 1200*CHq1[1, 1] - 1200*CHq1[2, 2] + 
          240*CHq1[3, 3] - 3600*CHq3[1, 1] - 3600*CHq3[2, 2] + 
          1440*CHq3[3, 3] - 2400*CHu[1, 1] - 2400*CHu[2, 2] + 
          1200*CHu[3, 3]) + 6*(17*MH2*CHe[1, 1] - 
          19*MH2*(CHl1[1, 1] + CHl3[1, 1]) - 2*MT2*(823*CHe[1, 1] - 
            1189*CHl1[1, 1] - 589*CHl3[1, 1] + 600*CHl3[2, 2] + 
            240*CHq1[3, 3] - 600*CHq3[3, 3] + 600*CHu[3, 3])))))/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[7] + 
 Class[8]*
  ((-1/12*(MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*
        (MZ2^3*(305 - 36*Pi^2) + 12*MW2^3*(-95 + 8*Pi^2) - 
         8*MW2^2*MZ2*(-287 + 27*Pi^2) + 3*MW2*MZ2^2*(-475 + 52*Pi^2) - 
         96*MT2*MW2*MZ2*SW2))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MH2^2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MH2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MT2*MZ2*(-MW2 + MZ2)*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
       (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(24*MW2^3 - 8*MW2^2*MZ2 - 
        52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(12*MW2^3 + 14*MW2^2*MZ2 - 
        3*MZ2^3 + MW2*MZ2*(MH2 + 2*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(8*MW2^3 - 18*MW2^2*MZ2 + 
        13*MW2*MZ2^2 - 3*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(8*MW2^3 - 18*MW2^2*MZ2 + 
        13*MW2*MZ2^2 - 3*MZ2^3)*B0i[bb0, MW2, MH2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MZ2*(384*MW2^6 - 320*MW2^5*MZ2 - 728*MW2^4*MZ2^2 + 1020*MW2^3*MZ2^3 - 
        394*MW2^2*MZ2^4 + 35*MW2*MZ2^5 + 3*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
        12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2*(-192*MW2^6 + 16*MW2^5*MZ2 + 448*MW2^4*MZ2^2 - 216*MW2^3*MZ2^3 - 
        112*MW2^2*MZ2^4 + 53*MW2*MZ2^5 + 3*MZ2^6)*B0i[bb0, MZ2, MW2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (12*MW2^3*MZ2^2*(8*MW2^3 + 6*MW2^2*MZ2 - 17*MW2*MZ2^2 + 6*MZ2^3)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) + (6*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
       SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
        3*Cle[3, 3, 1, 1] - 14*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] - 6*Clq3[1, 1, 1, 1] - 
        6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
        4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] - 2*Cqe[1, 1, 1, 1] - 
        2*Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
        2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] - Cld[1, 1, 1, 1] - 
        Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - Cle[1, 1, 2, 2] - 
        Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
        4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 2*Cll[1, 1, 3, 3] - 
        2*Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] - 
        Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 3*Clq3[1, 1, 2, 2] - 
        Clq3[1, 1, 3, 3] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
      8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
        Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 
      2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 
        5*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*
     (MZ2^2*(MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
          8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
          6*Clq3[1, 1, 3, 3] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[2, 2, 1, 1] - 
          Cqe[3, 3, 1, 1]) - 6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1])) + 
      8*MW2^2*(-6*MT2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + 
          Clq3[1, 1, 3, 3] - Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
          Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + Cee[1, 1, 3, 3] - 
          2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3] - 
          Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
          Cle[1, 1, 2, 2] - Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + 
          Cle[3, 3, 1, 1] - Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
          2*Cll[1, 1, 3, 3] + Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + 
          Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
          3*Clq3[1, 1, 2, 2] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
          Clu[1, 1, 3, 3] - Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + 
          2*Cqe[3, 3, 1, 1])) - 2*MW2*MZ2*
       (-6*MT2*(6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1]) + 
        MZ2*(6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 6*Cee[1, 1, 2, 2] + 6*Cee[1, 1, 3, 3] - 
          12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] + 6*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          2*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          6*Cle[2, 2, 1, 1] + 6*Cle[3, 3, 1, 1] - 10*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 6*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] - 
          12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          6*Cqe[1, 1, 1, 1] - 6*Cqe[2, 2, 1, 1] + 3*Cqe[3, 3, 1, 1]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 2*MW2*MZ2*
         (6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])) + 
      MT2*(16*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2^2*(-Ceu[1, 1, 3, 3] - 22*Clq1[1, 1, 3, 3] + 22*Clq3[1, 1, 3, 3] + 
          2*Clu[1, 1, 3, 3] + 11*Cqe[3, 3, 1, 1]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] - 19*Clq1[1, 1, 3, 3] + 
          19*Clq3[1, 1, 3, 3] - 7*Clu[1, 1, 3, 3] + 15*Cqe[3, 3, 1, 1]))))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 Class[6]*((-18*Sqrt[2]*MT*MT2*MW*MZ2^2*(-4*MW2 + 3*MZ2)*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AeFB_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
    2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 
    2*MZ2*CHl3[Leff, Leff])*Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/4*(MH2*MZ2*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
      (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
      (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
       2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
       2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 
       2*MZ2*CHl3[Leff, Leff]))/((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
       3*Pi^2) + (9*MT2*MZ2^2*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
      3*MZ2^3)*B0i[bb0, 0, 0, MT2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
      2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((-2*MW2 + MZ2)^2*(48*MW2^4 - 4*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 
      53*MW2*MZ2^3 + 3*MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*
     (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[Leff, Leff] + 
      2*MZ2*CHl3[Leff, Leff]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (6*MW2^3*(8*MW2^4 - 2*MW2^3*MZ2 - 23*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 6*MZ2^4)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] - 
      2*MW2*CHl3[Leff, Leff] + 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-8*MW2^3 + 18*MW2^2*MZ2 - 
      13*MW2*MZ2^2 + 3*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2]*
     (-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] + (2*MW2 - MZ2)*CHe[Leff, Leff] + 
      2*MW2*CHl1[1, 1] - 2*MZ2*CHl1[1, 1] + 2*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[Leff, Leff] + 
      2*MZ2*CHl3[Leff, Leff]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 4*MW2*CHl1[1, 1] + 4*MZ2*CHl1[1, 1] - 
      4*MZ2*SW2*CHl1[Leff, Leff] + 4*MW2*CHl3[1, 1] - 4*MZ2*CHl3[1, 1] - 
      4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MZ2]*
     (24*MW2^4*CHe[1, 1] + 2*MH2*MW2^2*MZ2*CHe[1, 1] - 
      3*MH2*MW2*MZ2^2*CHe[1, 1] - 82*MW2^2*MZ2^2*CHe[1, 1] + 
      MH2*MZ2^3*CHe[1, 1] + 60*MW2*MZ2^3*CHe[1, 1] - 11*MZ2^4*CHe[1, 1] - 
      (2*MW2 - MZ2)*(12*MW2^3 + 6*MW2^2*MZ2 + MW2*(MH2 - 38*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 11*MZ2))*CHe[Leff, Leff] - 48*MW2^4*CHl1[1, 1] - 
      2*MH2*MW2^2*MZ2*CHl1[1, 1] + 24*MW2^3*MZ2*CHl1[1, 1] + 
      4*MH2*MW2*MZ2^2*CHl1[1, 1] + 136*MW2^2*MZ2^2*CHl1[1, 1] - 
      2*MH2*MZ2^3*CHl1[1, 1] - 134*MW2*MZ2^3*CHl1[1, 1] + 
      22*MZ2^4*CHl1[1, 1] - 2*MZ2*(24*MW2^3 + 12*MW2^2*MZ2 + 
        MW2*(MH2 - 56*MZ2)*MZ2 + MZ2^2*(-MH2 + 11*MZ2))*SW2*
       CHl1[Leff, Leff] + 48*MW2^4*CHl3[1, 1] - 2*MH2*MW2^2*MZ2*CHl3[1, 1] - 
      24*MW2^3*MZ2*CHl3[1, 1] + 4*MH2*MW2*MZ2^2*CHl3[1, 1] - 
      56*MW2^2*MZ2^2*CHl3[1, 1] - 2*MH2*MZ2^3*CHl3[1, 1] + 
      10*MW2*MZ2^3*CHl3[1, 1] + 22*MZ2^4*CHl3[1, 1] - 
      48*MW2^4*CHl3[Leff, Leff] + 2*MH2*MW2^2*MZ2*CHl3[Leff, Leff] + 
      24*MW2^3*MZ2*CHl3[Leff, Leff] - 4*MH2*MW2*MZ2^2*CHl3[Leff, Leff] + 
      56*MW2^2*MZ2^2*CHl3[Leff, Leff] + 2*MH2*MZ2^3*CHl3[Leff, Leff] - 
      10*MW2*MZ2^3*CHl3[Leff, Leff] - 22*MZ2^4*CHl3[Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2]*
     (48*MH2*MW2^4*CHe[1, 1] - 48*MW2^5*CHe[1, 1] - 
      40*MH2*MW2^3*MZ2*CHe[1, 1] + 40*MW2^4*MZ2*CHe[1, 1] - 
      82*MH2*MW2^2*MZ2^2*CHe[1, 1] + 100*MW2^3*MZ2^2*CHe[1, 1] + 
      121*MH2*MW2*MZ2^3*CHe[1, 1] - 148*MW2^2*MZ2^3*CHe[1, 1] - 
      38*MH2*MZ2^4*CHe[1, 1] + 47*MW2*MZ2^4*CHe[1, 1] + 
      (2*MW2 - MZ2)*(MH2*(-24*MW2^3 + 8*MW2^2*MZ2 + 45*MW2*MZ2^2 - 
          38*MZ2^3) + MW2*(24*MW2^3 - 8*MW2^2*MZ2 - 54*MW2*MZ2^2 + 47*MZ2^3))*
       CHe[Leff, Leff] - 48*MH2*MW2^4*CHl1[1, 1] + 48*MW2^5*CHl1[1, 1] + 
      88*MH2*MW2^3*MZ2*CHl1[1, 1] - 88*MW2^4*MZ2*CHl1[1, 1] + 
      62*MH2*MW2^2*MZ2^2*CHl1[1, 1] - 80*MW2^3*MZ2^2*CHl1[1, 1] - 
      214*MH2*MW2*MZ2^3*CHl1[1, 1] + 250*MW2^2*MZ2^3*CHl1[1, 1] + 
      112*MH2*MZ2^4*CHl1[1, 1] - 130*MW2*MZ2^4*CHl1[1, 1] - 
      2*MZ2*(MW2*(-24*MW2^3 + 20*MW2^2*MZ2 + 60*MW2*MZ2^2 - 65*MZ2^3) + 
        MH2*(24*MW2^3 - 20*MW2^2*MZ2 - 51*MW2*MZ2^2 + 56*MZ2^3))*SW2*
       CHl1[Leff, Leff] + 48*MH2*MW2^4*CHl3[1, 1] - 48*MW2^5*CHl3[1, 1] - 
      88*MH2*MW2^3*MZ2*CHl3[1, 1] + 88*MW2^4*MZ2*CHl3[1, 1] - 
      26*MH2*MW2^2*MZ2^2*CHl3[1, 1] + 8*MW2^3*MZ2^2*CHl3[1, 1] + 
      106*MH2*MW2*MZ2^3*CHl3[1, 1] - 70*MW2^2*MZ2^3*CHl3[1, 1] - 
      40*MH2*MZ2^4*CHl3[1, 1] + 22*MW2*MZ2^4*CHl3[1, 1] - 
      48*MH2*MW2^4*CHl3[Leff, Leff] + 48*MW2^5*CHl3[Leff, Leff] + 
      88*MH2*MW2^3*MZ2*CHl3[Leff, Leff] - 88*MW2^4*MZ2*CHl3[Leff, Leff] + 
      26*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff] - 8*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      106*MH2*MW2*MZ2^3*CHl3[Leff, Leff] + 70*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      40*MH2*MZ2^4*CHl3[Leff, Leff] - 22*MW2*MZ2^4*CHl3[Leff, Leff]))/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (456*MW2^3*CHe[1, 1] - 6*MH2*MW2*MZ2*CHe[1, 1] - 
      108*MT2*MW2*MZ2*CHe[1, 1] - 1192*MW2^2*MZ2*CHe[1, 1] + 
      3*MH2*MZ2^2*CHe[1, 1] + 54*MT2*MZ2^2*CHe[1, 1] + 
      1482*MW2*MZ2^2*CHe[1, 1] - 500*MZ2^3*CHe[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHe[1, 1] - 192*MW2*MZ2^2*Pi^2*CHe[1, 1] + 
      60*MZ2^3*Pi^2*CHe[1, 1] - (2*MW2 - MZ2)*(228*MW2^2 + 
        2*MW2*MZ2*(-241 + 36*Pi^2) - MZ2*(3*MH2 + 54*MT2 - 500*MZ2 + 
          60*MZ2*Pi^2))*CHe[Leff, Leff] - 600*MW2^3*CHl1[1, 1] + 
      6*MH2*MW2*MZ2*CHl1[1, 1] + 108*MT2*MW2*MZ2*CHl1[1, 1] - 
      1064*MW2^2*MZ2*CHl1[1, 1] - 6*MH2*MZ2^2*CHl1[1, 1] - 
      108*MT2*MZ2^2*CHl1[1, 1] + 2446*MW2*MZ2^2*CHl1[1, 1] - 
      782*MZ2^3*CHl1[1, 1] + 144*MW2^2*MZ2*Pi^2*CHl1[1, 1] - 
      240*MW2*MZ2^2*Pi^2*CHl1[1, 1] + 96*MZ2^3*Pi^2*CHl1[1, 1] - 
      2*MZ2*(300*MW2^2 + 8*MW2*MZ2*(104 - 9*Pi^2) + 
        MZ2*(-3*MH2 - 54*MT2 - 391*MZ2 + 48*MZ2*Pi^2))*SW2*CHl1[Leff, Leff] + 
      600*MW2^3*CHl3[1, 1] + 6*MH2*MW2*MZ2*CHl3[1, 1] + 
      108*MT2*MW2*MZ2*CHl3[1, 1] - 1168*MW2^2*MZ2*CHl3[1, 1] - 
      6*MH2*MZ2^2*CHl3[1, 1] - 108*MT2*MZ2^2*CHl3[1, 1] + 
      1366*MW2*MZ2^2*CHl3[1, 1] - 798*MZ2^3*CHl3[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHl3[1, 1] - 240*MW2*MZ2^2*Pi^2*CHl3[1, 1] + 
      96*MZ2^3*Pi^2*CHl3[1, 1] - 600*MW2^3*CHl3[Leff, Leff] - 
      6*MH2*MW2*MZ2*CHl3[Leff, Leff] - 108*MT2*MW2*MZ2*CHl3[Leff, Leff] + 
      1168*MW2^2*MZ2*CHl3[Leff, Leff] + 6*MH2*MZ2^2*CHl3[Leff, Leff] + 
      108*MT2*MZ2^2*CHl3[Leff, Leff] - 1366*MW2*MZ2^2*CHl3[Leff, Leff] + 
      798*MZ2^3*CHl3[Leff, Leff] - 144*MW2^2*MZ2*Pi^2*CHl3[Leff, Leff] + 
      240*MW2*MZ2^2*Pi^2*CHl3[Leff, Leff] - 96*MZ2^3*Pi^2*CHl3[Leff, Leff]))/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*(((2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[1, 1, 3, 3] - 12*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      4*MZ2^2*Ceu[1, 1, 3, 3] - 4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*Clq1[1, 1, 3, 3] + 
      10*MW2*MZ2*Clq1[1, 1, 3, 3] - 2*MZ2^2*Clq1[1, 1, 3, 3] + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] - 8*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*Clu[1, 1, 3, 3] + 16*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MZ2^2*Clu[1, 1, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      MZ2^2*Cqe[3, 3, 1, 1] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (4*MW2^2*Ced[1, 1, 1, 1] - 6*MW2*MZ2*Ced[1, 1, 1, 1] + 
      2*MZ2^2*Ced[1, 1, 1, 1] + 4*MW2^2*Ced[1, 1, 2, 2] - 
      6*MW2*MZ2*Ced[1, 1, 2, 2] + 2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MW2^2*Ced[1, 1, 3, 3] - 6*MW2*MZ2*Ced[1, 1, 3, 3] + 
      2*MZ2^2*Ced[1, 1, 3, 3] - 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 4*MW2^2*Ced[Leff, Leff, 3, 3] + 
      6*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
      16*MW2^2*Cee[1, 1, 1, 1] - 24*MW2*MZ2*Cee[1, 1, 1, 1] + 
      8*MZ2^2*Cee[1, 1, 1, 1] + 16*MW2^2*Cee[1, 1, 2, 2] - 
      24*MW2*MZ2*Cee[1, 1, 2, 2] + 8*MZ2^2*Cee[1, 1, 2, 2] + 
      16*MW2^2*Cee[1, 1, 3, 3] - 24*MW2*MZ2*Cee[1, 1, 3, 3] + 
      8*MZ2^2*Cee[1, 1, 3, 3] - 16*MW2^2*Cee[Leff, Leff, 1, 1] + 
      24*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 8*MZ2^2*Cee[Leff, Leff, 1, 1] - 
      16*MW2^2*Cee[Leff, Leff, 2, 2] + 24*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 
      8*MZ2^2*Cee[Leff, Leff, 2, 2] - 16*MW2^2*Cee[Leff, Leff, 3, 3] + 
      24*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 8*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      8*MW2^2*Ceu[1, 1, 1, 1] + 12*MW2*MZ2*Ceu[1, 1, 1, 1] - 
      4*MZ2^2*Ceu[1, 1, 1, 1] - 8*MW2^2*Ceu[1, 1, 2, 2] + 
      12*MW2*MZ2*Ceu[1, 1, 2, 2] - 4*MZ2^2*Ceu[1, 1, 2, 2] + 
      8*MW2^2*Ceu[Leff, Leff, 1, 1] - 12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 
      4*MZ2^2*Ceu[Leff, Leff, 1, 1] + 8*MW2^2*Ceu[Leff, Leff, 2, 2] - 
      12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 
      4*MW2^2*Cld[1, 1, 1, 1] + 8*MW2*MZ2*Cld[1, 1, 1, 1] - 
      4*MZ2^2*Cld[1, 1, 1, 1] - 4*MW2^2*Cld[1, 1, 2, 2] + 
      8*MW2*MZ2*Cld[1, 1, 2, 2] - 4*MZ2^2*Cld[1, 1, 2, 2] - 
      4*MW2^2*Cld[1, 1, 3, 3] + 8*MW2*MZ2*Cld[1, 1, 3, 3] - 
      4*MZ2^2*Cld[1, 1, 3, 3] + 4*MW2^2*Cld[Leff, Leff, 1, 1] - 
      8*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 4*MZ2^2*Cld[Leff, Leff, 1, 1] + 
      4*MW2^2*Cld[Leff, Leff, 2, 2] - 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 
      4*MZ2^2*Cld[Leff, Leff, 2, 2] + 4*MW2^2*Cld[Leff, Leff, 3, 3] - 
      8*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      2*MW2*MZ2*Cle[1, 1, 1, 1] - 2*MZ2^2*Cle[1, 1, 1, 1] - 
      4*MW2^2*Cle[1, 1, 2, 2] + 8*MW2*MZ2*Cle[1, 1, 2, 2] - 
      4*MZ2^2*Cle[1, 1, 2, 2] - 4*MW2^2*Cle[1, 1, 3, 3] + 
      8*MW2*MZ2*Cle[1, 1, 3, 3] - 4*MZ2^2*Cle[1, 1, 3, 3] - 
      4*MW2^2*Cle[1, 1, Leff, Leff] + 6*MW2*MZ2*Cle[1, 1, Leff, Leff] - 
      2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, 1, 1] - 
      6*MW2*MZ2*Cle[2, 2, 1, 1] + 2*MZ2^2*Cle[2, 2, 1, 1] - 
      4*MW2^2*Cle[2, 2, Leff, Leff] + 6*MW2*MZ2*Cle[2, 2, Leff, Leff] - 
      2*MZ2^2*Cle[2, 2, Leff, Leff] + 4*MW2^2*Cle[3, 3, 1, 1] - 
      6*MW2*MZ2*Cle[3, 3, 1, 1] + 2*MZ2^2*Cle[3, 3, 1, 1] - 
      4*MW2^2*Cle[3, 3, Leff, Leff] + 6*MW2*MZ2*Cle[3, 3, Leff, Leff] - 
      2*MZ2^2*Cle[3, 3, Leff, Leff] + 4*MW2^2*Cle[Leff, Leff, 1, 1] - 
      8*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 4*MZ2^2*Cle[Leff, Leff, 1, 1] + 
      4*MW2^2*Cle[Leff, Leff, 2, 2] - 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 
      4*MZ2^2*Cle[Leff, Leff, 2, 2] + 4*MW2^2*Cle[Leff, Leff, 3, 3] - 
      8*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*Cll[1, 1, 1, 1] + 28*MW2*MZ2*Cll[1, 1, 1, 1] - 
      12*MZ2^2*Cll[1, 1, 1, 1] - 8*MW2^2*Cll[1, 1, 2, 2] + 
      16*MW2*MZ2*Cll[1, 1, 2, 2] - 8*MZ2^2*Cll[1, 1, 2, 2] - 
      8*MW2^2*Cll[1, 1, 3, 3] + 16*MW2*MZ2*Cll[1, 1, 3, 3] - 
      8*MZ2^2*Cll[1, 1, 3, 3] - 8*MW2^2*Cll[1, 3, 3, 1] + 
      12*MW2*MZ2*Cll[1, 3, 3, 1] - 4*MZ2^2*Cll[1, 3, 3, 1] + 
      8*MW2^2*Cll[Leff, 1, 1, Leff] - 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 
      4*MZ2^2*Cll[Leff, 1, 1, Leff] + 8*MW2^2*Cll[Leff, 2, 2, Leff] - 
      12*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 4*MZ2^2*Cll[Leff, 2, 2, Leff] + 
      8*MW2^2*Cll[Leff, 3, 3, Leff] - 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 
      4*MZ2^2*Cll[Leff, 3, 3, Leff] + 8*MW2^2*Cll[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 8*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      8*MW2^2*Cll[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cll[Leff, Leff, 2, 2] + 8*MW2^2*Cll[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      4*MW2^2*Clq1[1, 1, 1, 1] - 8*MW2*MZ2*Clq1[1, 1, 1, 1] + 
      4*MZ2^2*Clq1[1, 1, 1, 1] + 4*MW2^2*Clq1[1, 1, 2, 2] - 
      8*MW2*MZ2*Clq1[1, 1, 2, 2] + 4*MZ2^2*Clq1[1, 1, 2, 2] - 
      4*MW2^2*Clq1[1, 1, 3, 3] + 2*MW2*MZ2*Clq1[1, 1, 3, 3] + 
      2*MZ2^2*Clq1[1, 1, 3, 3] - 4*MW2^2*Clq1[Leff, Leff, 1, 1] + 
      8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 4*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      4*MW2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
      4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 4*MW2^2*Clq1[Leff, Leff, 3, 3] - 
      2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      12*MW2^2*Clq3[1, 1, 1, 1] + 12*MW2*MZ2*Clq3[1, 1, 1, 1] - 
      12*MW2^2*Clq3[1, 1, 2, 2] + 12*MW2*MZ2*Clq3[1, 1, 2, 2] - 
      4*MW2^2*Clq3[1, 1, 3, 3] + 2*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] + 12*MW2^2*Clq3[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 12*MW2^2*Clq3[Leff, Leff, 2, 2] - 
      12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 4*MW2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      8*MW2^2*Clu[1, 1, 1, 1] - 16*MW2*MZ2*Clu[1, 1, 1, 1] + 
      8*MZ2^2*Clu[1, 1, 1, 1] + 8*MW2^2*Clu[1, 1, 2, 2] - 
      16*MW2*MZ2*Clu[1, 1, 2, 2] + 8*MZ2^2*Clu[1, 1, 2, 2] - 
      8*MW2^2*Clu[Leff, Leff, 1, 1] + 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 
      8*MZ2^2*Clu[Leff, Leff, 1, 1] - 8*MW2^2*Clu[Leff, Leff, 2, 2] + 
      16*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
      4*MW2^2*Cqe[1, 1, 1, 1] + 6*MW2*MZ2*Cqe[1, 1, 1, 1] - 
      2*MZ2^2*Cqe[1, 1, 1, 1] + 4*MW2^2*Cqe[1, 1, Leff, Leff] - 
      6*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 2*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      4*MW2^2*Cqe[2, 2, 1, 1] + 6*MW2*MZ2*Cqe[2, 2, 1, 1] - 
      2*MZ2^2*Cqe[2, 2, 1, 1] + 4*MW2^2*Cqe[2, 2, Leff, Leff] - 
      6*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
      4*MW2^2*Cqe[3, 3, 1, 1] - MZ2^2*Cqe[3, 3, 1, 1] - 
      4*MW2^2*Cqe[3, 3, Leff, Leff] + MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[1, 1, 3, 3] - 6*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] - 
      (2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clq1[1, 1, 3, 3] + 38*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 22*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      10*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 2*MZ2^3*Clq1[1, 1, 3, 3] - 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[1, 1, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 8*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
      22*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      2*MZ2^3*Clq3[1, 1, 3, 3] - 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[1, 1, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 
      2*MT2*MZ2^2*Clu[1, 1, 3, 3] + 16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 
      8*MZ2^3*Clu[1, 1, 3, 3] + 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] - 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 1, 1] - 30*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 11*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] + MZ2^3*Cqe[3, 3, 1, 1] - 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(8*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
      12*MW2*MZ2^2*Ced[1, 1, 1, 1] + 4*MZ2^3*Ced[1, 1, 1, 1] + 
      8*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MZ2^3*Ced[1, 1, 2, 2] + 8*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ced[1, 1, 3, 3] + 4*MZ2^3*Ced[1, 1, 3, 3] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 1, 1] - 12*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
      4*MZ2^3*Cee[1, 1, 1, 1] + 8*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
      12*MW2*MZ2^2*Cee[1, 1, 2, 2] + 4*MZ2^3*Cee[1, 1, 2, 2] + 
      8*MW2^2*MZ2*Cee[1, 1, 3, 3] - 12*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      4*MZ2^3*Cee[1, 1, 3, 3] - 8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      12*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 4*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 4*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 24*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MZ2^3*Ceu[1, 1, 1, 1] - 16*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 8*MZ2^3*Ceu[1, 1, 2, 2] - 
      48*MT2*MW2^2*Ceu[1, 1, 3, 3] + 72*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 24*MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 8*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 8*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[1, 1, 1, 1] + 16*MW2*MZ2^2*Cld[1, 1, 1, 1] - 
      8*MZ2^3*Cld[1, 1, 1, 1] - 8*MW2^2*MZ2*Cld[1, 1, 2, 2] + 
      16*MW2*MZ2^2*Cld[1, 1, 2, 2] - 8*MZ2^3*Cld[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cld[1, 1, 3, 3] + 16*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      8*MZ2^3*Cld[1, 1, 3, 3] + 8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 8*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 8*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      4*MW2*MZ2^2*Cle[1, 1, 1, 1] - 4*MZ2^3*Cle[1, 1, 1, 1] - 
      8*MW2^2*MZ2*Cle[1, 1, 2, 2] + 16*MW2*MZ2^2*Cle[1, 1, 2, 2] - 
      8*MZ2^3*Cle[1, 1, 2, 2] - 8*MW2^2*MZ2*Cle[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Cle[1, 1, 3, 3] - 8*MZ2^3*Cle[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 12*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] - 4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, 1, 1] - 12*MW2*MZ2^2*Cle[2, 2, 1, 1] + 
      4*MZ2^3*Cle[2, 2, 1, 1] - 8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, 1, 1] - 12*MW2*MZ2^2*Cle[3, 3, 1, 1] + 
      4*MZ2^3*Cle[3, 3, 1, 1] - 8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 8*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 8*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 8*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cll[1, 1, 1, 1] + 20*MW2*MZ2^2*Cll[1, 1, 1, 1] - 
      12*MZ2^3*Cll[1, 1, 1, 1] - 16*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
      32*MW2*MZ2^2*Cll[1, 1, 2, 2] - 16*MZ2^3*Cll[1, 1, 2, 2] - 
      16*MW2^2*MZ2*Cll[1, 1, 3, 3] + 32*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      16*MZ2^3*Cll[1, 1, 3, 3] + 8*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      12*MW2*MZ2^2*Cll[1, 3, 3, 1] + 4*MZ2^3*Cll[1, 3, 3, 1] - 
      8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 4*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 4*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 16*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 16*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[1, 1, 1, 1] - 16*MW2*MZ2^2*Clq1[1, 1, 1, 1] + 
      8*MZ2^3*Clq1[1, 1, 1, 1] + 8*MW2^2*MZ2*Clq1[1, 1, 2, 2] - 
      16*MW2*MZ2^2*Clq1[1, 1, 2, 2] + 8*MZ2^3*Clq1[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clq1[1, 1, 3, 3] - 60*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 12*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      14*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 2*MZ2^3*Clq1[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 8*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 8*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq3[1, 1, 1, 1] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      48*MT2*MW2^2*Clq3[1, 1, 3, 3] + 60*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
      12*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      6*MZ2^3*Clq3[1, 1, 3, 3] + 24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 24*MW2^2*MZ2*
       Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[1, 1, 1, 1] - 32*MW2*MZ2^2*Clu[1, 1, 1, 1] + 
      16*MZ2^3*Clu[1, 1, 1, 1] + 16*MW2^2*MZ2*Clu[1, 1, 2, 2] - 
      32*MW2*MZ2^2*Clu[1, 1, 2, 2] + 16*MZ2^3*Clu[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clu[1, 1, 3, 3] - 96*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 48*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 16*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 16*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 12*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MZ2^3*Cqe[1, 1, 1, 1] + 8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 12*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      4*MZ2^3*Cqe[2, 2, 1, 1] + 8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 1, 1] + 36*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      16*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - MZ2^3*Cqe[3, 3, 1, 1] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))


==> anc/AeFB_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((4*MW2 - 3*MZ2)*MZ2^2*(864*MW2^4 - 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 
      39*MZ2^2) + 27*MZ2^4*(33 - 4*Pi^2) + 32*MW2^3*MZ2*(-107 + 18*Pi^2) - 
    14*MW2^2*MZ2^2*(-539 + 72*Pi^2) - 9*MW2*MZ2^2*
     (MH2 + 567*MZ2 - 64*MZ2*Pi^2))*SW2^2)/
  (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MH2*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
   SW2^2*B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
    3*Pi^2*VMU^2) + (MW2*(4*MW2 - 3*MZ2)*MZ2^2*SW2^2*
   (MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 32*MW2*MZ2^2*SW2)*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^2*(MH2*(-12*MW2^3 + 17*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      18*MZ2^3) + MW2*(12*MW2^3 - 8*MW2^2*MZ2 - 31*MW2*MZ2^2 + 18*MZ2^3))*SW2*
   B0i[bb0, 0, 0, MW2])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
   Pi^2*VMU^2) - (MW2*(4*MW2 - 3*MZ2)*MZ2^2*
   (24*MW2^3 + MW2*(MH2 - 60*MZ2)*MZ2 + MZ2^2*(-MH2 + 27*MZ2))*SW2*
   B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) - (MW2*(4*MW2 - 3*MZ2)*MZ2^2*
   (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*
   SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + ((3*CWw*MW*MW2*MZ2^3*(-4*MW2 + 3*MZ2)*(-48*MW2^2 + 50*MW2*MZ2 + 
      MZ2^2)*SW2^2)/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^2*(2*MW2 - 3*MZ2)*MZ2^3*(-4*MW2 + 3*MZ2)*SW2^2*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (18*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VMU))*Class[1] - (12*CHD*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*
   Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/72*(MZ2*(-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(3*MH2 - 9*MW2 + 8*MZ2)*
        (64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 
         101*MW2*MZ2^4 - 15*MZ2^5) + 
       CHD*(-27*MH2^2*MW2*MZ2^2*(64*MW2^5 - 248*MW2^4*MZ2 + 400*MW2^3*MZ2^2 - 
           335*MW2^2*MZ2^3 + 144*MW2*MZ2^4 - 25*MZ2^5) + 
         MW2*(96768*MW2^9 - 6*MT2*MW2*(8192*MW2^7 - 35840*MW2^6*MZ2 + 
             59904*MW2^5*MZ2^2 - 45144*MW2^4*MZ2^3 + 9976*MW2^3*MZ2^4 + 
             6629*MW2^2*MZ2^5 - 4527*MW2*MZ2^6 + 810*MZ2^7) + 
           MW2^3*MZ2^6*(2300579 - 258192*Pi^2) + 405*MZ2^9*(-33 + 4*Pi^2) + 
           128*MW2^8*MZ2*(-3953 + 288*Pi^2) - 36*MW2*MZ2^8*
            (-3949 + 477*Pi^2) - 256*MW2^7*MZ2^2*(-6265 + 792*Pi^2) - 
           432*MW2^5*MZ2^4*(-11453 + 1436*Pi^2) + 48*MW2^2*MZ2^7*
            (-15542 + 1785*Pi^2) + 48*MW2^6*MZ2^3*(-73315 + 9888*Pi^2) + 
           4*MW2^4*MZ2^5*(-1076681 + 124920*Pi^2)) + 
         MH2*(-96768*MW2^9 + 6*MT2*MW2*(8192*MW2^7 - 35840*MW2^6*MZ2 + 
             59904*MW2^5*MZ2^2 - 45144*MW2^4*MZ2^3 + 9976*MW2^3*MZ2^4 + 
             6629*MW2^2*MZ2^5 - 4527*MW2*MZ2^6 + 810*MZ2^7) + 
           MW2^4*MZ2^5*(4286177 - 499680*Pi^2) + 3*MW2^2*MZ2^7*
            (248447 - 28560*Pi^2) + 24*MW2^6*MZ2^3*(145649 - 19776*Pi^2) - 
           405*MZ2^9*(-33 + 4*Pi^2) - 128*MW2^8*MZ2*(-3953 + 288*Pi^2) + 
           1728*MW2^5*MZ2^4*(-2845 + 359*Pi^2) + 512*MW2^7*MZ2^2*
            (-3119 + 396*Pi^2) + 36*MW2*MZ2^8*(-3949 + 477*Pi^2) + 
           MW2^3*MZ2^6*(-2294261 + 258192*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MH2*MW2*MZ2^3*(-4*CHbox*(MH2 - MW2)*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - 
        MH2*(MW2 + 3*MZ2)) + 3*CHD*MZ2*
       (MH2^3*(8*MW2^3 - 32*MW2^2*MZ2 + 33*MW2*MZ2^2 - 10*MZ2^3) + 
        12*MW2^2*MZ2*(-8*MW2^3 + 32*MW2^2*MZ2 - 33*MW2*MZ2^2 + 10*MZ2^3) + 
        MH2*MW2*(-88*MW2^4 + 400*MW2^3*MZ2 - 831*MW2^2*MZ2^2 + 
          698*MW2*MZ2^3 - 195*MZ2^4) + MH2^2*(176*MW2^4 - 488*MW2^3*MZ2 + 
          582*MW2^2*MZ2^2 - 337*MW2*MZ2^3 + 75*MZ2^4)))*SW2^2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (CHD*MW2*MZ2^2*(32*MW2*MZ2*(64*MW2^5 - 216*MW2^4*MZ2 + 240*MW2^3*MZ2^2 - 
        75*MW2^2*MZ2^3 - 28*MW2*MZ2^4 + 15*MZ2^5) + 
      MT2*(4096*MW2^6 - 13824*MW2^5*MZ2 + 16128*MW2^4*MZ2^2 - 
        6120*MW2^3*MZ2^3 - 2752*MW2^2*MZ2^4 + 3195*MW2*MZ2^5 - 810*MZ2^6))*
     SW2^2*B0i[bb0, 0, 0, MT2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2^2*(CHD*(MH2*MW2*(1536*MW2^8 - 6528*MW2^7*MZ2 + 13568*MW2^6*MZ2^2 - 
          16712*MW2^5*MZ2^3 + 6960*MW2^4*MZ2^4 + 9825*MW2^3*MZ2^5 - 
          14555*MW2^2*MZ2^6 + 7121*MW2*MZ2^7 - 1233*MZ2^8) + 
        MW2^2*(-768*MW2^8 + 3264*MW2^7*MZ2 - 6496*MW2^6*MZ2^2 + 
          7096*MW2^5*MZ2^3 - 1428*MW2^4*MZ2^4 - 6330*MW2^3*MZ2^5 + 
          7489*MW2^2*MZ2^6 - 3367*MW2*MZ2^7 + 549*MZ2^8) + 
        MH2^2*(-768*MW2^8 + 3264*MW2^7*MZ2 - 7360*MW2^6*MZ2^2 + 
          10840*MW2^5*MZ2^3 - 7620*MW2^4*MZ2^4 - 1704*MW2^3*MZ2^5 + 
          6292*MW2^2*MZ2^6 - 3619*MW2*MZ2^7 + 684*MZ2^8)) + 
      36*CHbox*(MH2 - MW2)*MW2*MZ2^4*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)*
     B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MW2*MZ2*(CHD*(3840*MW2^8 - 16896*MW2^7*MZ2 + 29344*MW2^6*MZ2^2 + 
        8*MW2^5*(3*MH2 - 3188*MZ2)*MZ2^2 + 15*MW2^3*(21*MH2 - 596*MZ2)*
         MZ2^4 + MW2*(159*MH2 - 2930*MZ2)*MZ2^6 + 
        15*MZ2^7*(-2*MH2 + 31*MZ2) + 12*MW2^4*MZ2^3*(-12*MH2 + 1151*MZ2) + 
        MW2^2*(-324*MH2*MZ2^5 + 6818*MZ2^6)) - 4*CHbox*(MH2 - 2*MZ2)*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MZ2])/(4*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (3*CHD*MZ2*(-8*MW2^3 + 32*MW2^2*MZ2 - 33*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 
        15*MZ2^4))*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
    (4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
        15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
      MZ2*(2048*MW2^5 - 6912*MW2^4*MZ2 + 8064*MW2^3*MZ2^2 - 
        3384*MW2^2*MZ2^3 - 80*MW2*MZ2^4 + 261*MZ2^5))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2^2*(768*MW2^6 + 2112*MW2^5*MZ2 - 4640*MW2^4*MZ2^2 - 
      792*MW2^3*MZ2^3 + 4164*MW2^2*MZ2^4 - 1458*MW2*MZ2^5 - 73*MZ2^6)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (6*CHD*MW2^3*MZ2^2*(256*MW2^6 - 304*MW2^5*MZ2 - 400*MW2^4*MZ2^2 + 
      702*MW2^3*MZ2^3 - 212*MW2^2*MZ2^4 - 71*MW2*MZ2^5 + 30*MZ2^6)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*CHD*MW2^2*MZ2^4*(320*MW2^5 - 96*MW2^4*MZ2 - 424*MW2^3*MZ2^2 + 
      152*MW2^2*MZ2^3 + 117*MW2*MZ2^4 - 43*MZ2^5)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[3] - 
 (24*CHWB*CW*(4*MW2 - 3*MZ2)*MZ2^5*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((CHWB*MW2*(-9*MH2^3*MZ2^3*SW2*(384*MW2^7 + 2*MW2^2*MZ2^5*(1813 - 41*SW2) + 
        15*MZ2^7*(8 - 3*SW2) + 32*MW2^6*MZ2*(-17 + 12*SW2) - 
        16*MW2^5*MZ2^2*(111 + 82*SW2) + 2*MW2*MZ2^6*(-524 + 101*SW2) - 
        2*MW2^3*MZ2^4*(3155 + 426*SW2) + 4*MW2^4*MZ2^3*(1387 + 428*SW2)) - 
      4*MW2^2*(6*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(1024*MW2^10*(-5293 + 324*SW2) - 512*MW2^9*MZ2*
           (-73353 + 12584*SW2) + 64*MW2^8*MZ2^2*(-1813841 + 494744*SW2) - 
          32*MW2^7*MZ2^3*(-6587651 + 2430450*SW2) + 
          9*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-31133021 + 4*(3614441 + 1440*Pi^2)*SW2) - 8*MW2^5*MZ2^5*
           (-25004650 + 9*(1560563 + 2720*Pi^2)*SW2) - 
          3*MW2*MZ2^9*(-489444 + (398537 + 14352*Pi^2)*SW2) + 
          2*MW2^4*MZ2^6*(-55298211 + 8*(4557233 + 21384*Pi^2)*SW2) + 
          6*MW2^2*MZ2^8*(-1695729 + (1374287 + 26736*Pi^2)*SW2) - 
          2*MW2^3*MZ2^7*(-20784650 + (15556913 + 157248*Pi^2)*SW2))) + 
      MH2^2*(-6*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(-1024*MW2^10*(-5293 + 324*SW2) + 128*MW2^9*MZ2*
           (-293439 + 50336*SW2) - 32*MW2^8*MZ2^2*(-3627367 + 988300*SW2) + 
          16*MW2^7*MZ2^3*(-13167841 + 4850982*SW2) - 
          9*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) - 4*MW2^6*MZ2^4*
           (-62182027 + 4*(7211467 + 2880*Pi^2)*SW2) + 2*MW2^5*MZ2^5*
           (-99779767 + 18*(3113531 + 5440*Pi^2)*SW2) + 
          6*MW2*MZ2^9*(-243822 + (198931 + 7176*Pi^2)*SW2) + 
          2*MW2^3*MZ2^7*(-20690393 + 7*(2217461 + 22464*Pi^2)*SW2) - 
          3*MW2^2*MZ2^8*(-3375018 + (2742709 + 53472*Pi^2)*SW2) - 
          2*MW2^4*MZ2^6*(-55102191 + (36373237 + 171072*Pi^2)*SW2))) + 
      MH2*MW2*(30*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(5120*MW2^10*(-5293 + 324*SW2) - 4096*MW2^9*MZ2*
           (-45876 + 7865*SW2) + 64*MW2^8*MZ2^2*(-9080095 + 2473072*SW2) - 
          32*MW2^7*MZ2^3*(-32989789 + 12146814*SW2) + 
          45*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) - 15*MW2*MZ2^9*
           (-489156 + 23*(17323 + 624*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-155930227 + 4*(18062647 + 7200*Pi^2)*SW2) - 
          8*MW2^5*MZ2^5*(-125220125 + 9*(7798697 + 13600*Pi^2)*SW2) + 
          2*MW2^4*MZ2^6*(-276813111 + 44*(4140937 + 19440*Pi^2)*SW2) + 
          6*MW2^2*MZ2^8*(-8477037 + (6868873 + 133680*Pi^2)*SW2) - 
          2*MW2^3*MZ2^7*(-103977358 + (77751157 + 786240*Pi^2)*SW2)))))/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MW2*MZ2^2*SW2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(32*MW2^4 - 104*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
        71*MW2*MZ2^3 + 15*MZ2^4)*SW + 
      CHWB*(-48*MW2^3*(512*MW2^8 + 10*MW2^3*MZ2^5*(189 - 172*SW2) + 
          3*MW2*MZ2^7*(35 - 141*SW2) + 60*MZ2^8*SW2 + 128*MW2^7*MZ2*
           (-13 + 4*SW2) + 32*MW2^5*MZ2^3*(17 + 14*SW2) - 
          64*MW2^6*MZ2^2*(-25 + 18*SW2) + 8*MW2^4*MZ2^4*(-285 + 136*SW2) + 
          7*MW2^2*MZ2^6*(-101 + 170*SW2)) + 
        MH2^4*(128*MW2^7 + 2*MW2^2*MZ2^5*(1472 - 869*SW2) + 
          4*MW2^4*MZ2^3*(1357 - 260*SW2) + 15*MZ2^7*(6 - 7*SW2) + 
          16*MW2^5*MZ2^2*(-163 + 2*SW2) + 32*MW2^6*MZ2*(9 + 4*SW2) + 
          24*MW2*MZ2^6*(-34 + 29*SW2) + 2*MW2^3*MZ2^4*(-2727 + 1018*SW2)) + 
        3*MH2^3*(1792*MW2^8 + 105*MZ2^8*SW2 + 64*MW2^7*MZ2*(-135 + 28*SW2) - 
          12*MW2*MZ2^7*(5 + 48*SW2) - 64*MW2^6*MZ2^2*(-278 + 95*SW2) + 
          2*MW2^2*MZ2^6*(487 + 401*SW2) + 2*MW2^3*MZ2^5*(-2549 + 580*SW2) - 
          8*MW2^4*MZ2^4*(-1674 + 683*SW2) + 8*MW2^5*MZ2^3*
           (-2519 + 1032*SW2)) + 4*MH2*MW2^2*(13696*MW2^8 + 
          2*MW2^3*MZ2^5*(18442 - 13903*SW2) + 3*MW2*MZ2^7*(750 - 2821*SW2) + 
          16*MW2^6*MZ2^2*(3643 - 2282*SW2) + 1215*MZ2^8*SW2 + 
          32*MW2^7*MZ2*(-1509 + 428*SW2) + 12*MW2^2*MZ2^6*
           (-1230 + 1891*SW2) + 2*MW2^4*MZ2^4*(-17937 + 2606*SW2) + 
          4*MW2^5*MZ2^3*(-3049 + 7508*SW2)) - 3*MH2^2*MW2*
         (11904*MW2^8 + 2*MW2^4*MZ2^4*(11451 - 7622*SW2) + 
          2*MW2^3*MZ2^5*(733 - 4487*SW2) + 16*MW2^6*MZ2^2*(4999 - 2270*SW2) + 
          3*MW2*MZ2^7*(250 - 1709*SW2) + 765*MZ2^8*SW2 + 
          992*MW2^7*MZ2*(-49 + 12*SW2) + 10*MW2^2*MZ2^6*(-349 + 1225*SW2) + 
          4*MW2^5*MZ2^3*(-16227 + 10196*SW2))))*B0i[bb0, 0, 0, MH2])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (192*MW2^5 - 560*MW2^4*MZ2 + 656*MW2^3*MZ2^2 - 386*MW2^2*MZ2^3 + 
        116*MW2*MZ2^4 - 15*MZ2^5) + 32*MW2^2*MZ2^3*SW2^2*
       (128*MW2^7 - 30*MW2*MZ2^6*(-2 + SW2) + 15*MZ2^7*SW2 + 
        32*MW2^6*MZ2*(-19 + 4*SW2) - 16*MW2^5*MZ2^2*(-79 + 6*SW2) - 
        2*MW2^2*MZ2^5*(187 + 83*SW2) - 4*MW2^4*MZ2^3*(367 + 92*SW2) + 
        2*MW2^3*MZ2^4*(499 + 258*SW2)) + MT2*MW2*MZ2*SW2*
       (24576*MW2^9 + 2*MW2^3*MZ2^6*(178157 - 173706*SW2) + 
        8192*MW2^8*MZ2*(-25 + 3*SW2) + 15*MZ2^9*(-52 + 5*SW2) - 
        128*MW2^7*MZ2^2*(-5223 + 1600*SW2) - 2*MW2*MZ2^8*(-6406 + 5339*SW2) + 
        32*MW2^6*MZ2^3*(-36761 + 18396*SW2) + 2*MW2^2*MZ2^7*
         (-45627 + 46447*SW2) - 16*MW2^5*MZ2^4*(-78269 + 53506*SW2) + 
        4*MW2^4*MZ2^5*(-210341 + 178172*SW2)))*B0i[bb0, 0, 0, MT2])/
    (6*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (192*MW2^5 - 560*MW2^4*MZ2 + 656*MW2^3*MZ2^2 - 386*MW2^2*MZ2^3 + 
        116*MW2*MZ2^4 - 15*MZ2^5) + 4*MW2^3*(24576*MW2^11 - 15*CW2*MZ2^11 + 
        2*MW2^4*MZ2^7*(534355 - 469366*SW2) + 20*MW2^2*MZ2^9*
         (2017 - 2773*SW2) + 3584*MW2^10*MZ2*(7 + 12*SW2) - 
        128*MW2^9*MZ2^2*(5187 + 200*SW2) + MW2*MZ2^10*(-2299 + 4417*SW2) - 
        64*MW2^8*MZ2^3*(-34751 + 7794*SW2) - 24*MW2^6*MZ2^5*
         (-160237 + 91290*SW2) + 16*MW2^7*MZ2^4*(-234809 + 96576*SW2) + 
        2*MW2^3*MZ2^8*(-139810 + 150811*SW2) + 4*MW2^5*MZ2^6*
         (-631413 + 453806*SW2)) + MH2^3*(-24576*MW2^11 + 15*CW2*MZ2^11 + 
        14*MW2^5*MZ2^6*(182571 - 129070*SW2) + 26*MW2^3*MZ2^8*
         (10903 - 11731*SW2) + MW2*MZ2^10*(2209 - 4732*SW2) - 
        3584*MW2^10*MZ2*(7 + 12*SW2) + 1280*MW2^9*MZ2^2*(519 + 20*SW2) + 
        32*MW2^8*MZ2^3*(-69667 + 15528*SW2) - 32*MW2^7*MZ2^4*
         (-118000 + 48063*SW2) + MW2^2*MZ2^9*(-40454 + 57347*SW2) + 
        12*MW2^6*MZ2^5*(-323181 + 181624*SW2) + 2*MW2^4*MZ2^7*
         (-542191 + 469237*SW2)) + 3*MH2^2*MW2*(49152*MW2^11 - 
        30*CW2*MZ2^11 + 2*MW2^4*MZ2^7*(1098593 - 953505*SW2) + 
        12*MW2^6*MZ2^5*(653657 - 368436*SW2) + MW2^2*MZ2^9*
         (82387 - 115657*SW2) + 7168*MW2^10*MZ2*(7 + 12*SW2) - 
        128*MW2^9*MZ2^2*(10439 + 400*SW2) + MW2*MZ2^10*(-4553 + 9464*SW2) - 
        32*MW2^8*MZ2^3*(-140471 + 31340*SW2) + 16*MW2^7*MZ2^4*
         (-476709 + 194534*SW2) + 2*MW2^3*MZ2^8*(-287602 + 309199*SW2) + 
        2*MW2^5*MZ2^6*(-2587267 + 1835702*SW2)) + 
      MH2*MW2^2*(-221184*MW2^11 + 135*CW2*MZ2^11 + 2*MW2^3*MZ2^8*
         (1272690 - 1377883*SW2) + 12*MW2^5*MZ2^6*(1912893 - 1371950*SW2) + 
        3*MW2*MZ2^10*(6877 - 13771*SW2) - 32256*MW2^10*MZ2*(7 + 12*SW2) + 
        1920*MW2^9*MZ2^2*(3121 + 120*SW2) + 8*MW2^2*MZ2^9*
         (-45782 + 63911*SW2) + 64*MW2^8*MZ2^3*(-314197 + 70410*SW2) - 
        16*MW2^7*MZ2^4*(-2126757 + 873592*SW2) + 8*MW2^6*MZ2^5*
         (-4361701 + 2480374*SW2) + 2*MW2^4*MZ2^7*(-4862923 + 4267410*SW2)))*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
     (-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MZ2*(72*(CHB + CHW)*MW*MW2*MZ*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (32*MW2^3 - 72*MW2^2*MZ2 + 56*MW2*MZ2^2 - 15*MZ2^3)*SW + 
      CHWB*(18432*MW2^11 + 45*CW2*MZ2^11 + 4608*MW2^10*(MZ2 + 16*MZ2*SW2) + 
        MW2^2*MZ2^8*(1359*MH2 - 28198*MZ2 - 1179*MH2*SW2 + 2412*MZ2*SW2) + 
        3*MW2*MZ2^9*(MZ2*(839 - 439*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        128*MW2^9*MZ2*(15*MH2 - 8*MZ2*(263 + 234*SW2)) + 
        4*MW2^6*MZ2^4*(2*MZ2*(37505 - 84564*SW2) + 3*MH2*(-259 + 788*SW2)) + 
        32*MW2^8*MZ2^2*(3*MH2*(-79 + 20*SW2) + 4*MZ2*(5395 + 1632*SW2)) + 
        16*MW2^7*MZ2^3*(MH2*(657 - 426*SW2) + 2*MZ2*(-23465 + 7206*SW2)) + 
        2*MW2^5*MZ2^5*(-3*MH2*(1257 + 886*SW2) + 28*MZ2*(2695 + 11409*SW2)) + 
        2*MW2^3*MZ2^7*(3*MH2*(-880 + 421*SW2) + MZ2*(59549 + 26265*SW2)) - 
        2*MW2^4*MZ2^6*(MH2*(-4929 + 381*SW2) + 5*MZ2*(23783 + 28932*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^2*SW2*(24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2*
       (32*MW2^4 - 104*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 71*MW2*MZ2^3 + 15*MZ2^4)*
       SW + CHWB*MW*(8*MH2*(768*MW2^8 + 2*MW2^4*MZ2^4*(1499 - 1120*SW2) + 
          30*MZ2^8*SW2 + 256*MW2^7*MZ2*(-13 + 3*SW2) - 80*MW2^6*MZ2^2*
           (-75 + 32*SW2) - 3*MW2*MZ2^7*(-5 + 58*SW2) + 16*MW2^5*MZ2^3*
           (-358 + 215*SW2) + MW2^2*MZ2^6*(34 + 245*SW2) + 
          MW2^3*MZ2^5*(-759 + 494*SW2)) - 12*MZ2*(1024*MW2^8 + 
          4*MW2^4*MZ2^4*(1027 - 868*SW2) + 2*MW2*MZ2^7*(15 - 116*SW2) + 
          45*MZ2^8*SW2 + 128*MW2^7*MZ2*(-35 + 8*SW2) - 96*MW2^6*MZ2^2*
           (-85 + 36*SW2) + 2*MW2^2*MZ2^6*(4 + 97*SW2) + 
          16*MW2^5*MZ2^3*(-491 + 302*SW2) + 2*MW2^3*MZ2^5*(-497 + 534*SW2)) + 
        MH2^2*(128*MW2^7 - 30*MW2*MZ2^6 + 16*MW2^5*MZ2^2*(41 - 46*SW2) - 
          15*MZ2^7*SW2 + 32*MW2^6*MZ2*(-15 + 4*SW2) + 2*MW2^2*MZ2^5*
           (56 + 199*SW2) + 4*MW2^4*MZ2^3*(-83 + 364*SW2) - 
          2*MW2^3*MZ2^4*(27 + 614*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (4*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*(-(MZ2*(4096*MW2^10 + 255*MZ2^10 + 2*MW2^3*MZ2^7*
          (3531 - 27031*SW2) + 4096*MW2^9*MZ2*SW2 + 128*MW2^8*MZ2^2*
          (-489 + 128*SW2) - MW2*MZ2^9*(2107 + 453*SW2) - 
         32*MW2^7*MZ2^3*(-5729 + 3780*SW2) + 2*MW2^2*MZ2^8*
          (2618 + 4317*SW2) + 16*MW2^6*MZ2^4*(-15507 + 16082*SW2) - 
         4*MW2^5*MZ2^5*(-46073 + 68868*SW2) + 2*MW2^4*MZ2^6*
          (-35729 + 82274*SW2))) + MT2*(24576*MW2^10 + 
        2*MW2^2*MZ2^8*(40639 - 55881*SW2) + 105*MZ2^10*(1 - 2*SW2) + 
        8192*MW2^9*MZ2*(-28 + 3*SW2) - 128*MW2^8*MZ2^2*(-6877 + 1792*SW2) + 
        MW2*MZ2^9*(-7427 + 12337*SW2) + 32*MW2^7*MZ2^3*(-58499 + 25012*SW2) - 
        16*MW2^6*MZ2^4*(-154059 + 91990*SW2) + 2*MW2^3*MZ2^7*
         (-202823 + 232141*SW2) + 4*MW2^5*MZ2^5*(-525127 + 403572*SW2) - 
        2*MW2^4*MZ2^6*(-581883 + 551326*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (6*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*CW*(24576*MW2^11 - 15*MZ2^11 + 2*MW2^3*MZ2^8*(37341 - 35147*SW2) + 
      MW2*MZ2^10*(791 - 379*SW2) + 512*MW2^10*MZ2*(37 + 84*SW2) - 
      128*MW2^9*MZ2^2*(2959 + 104*SW2) + 58*MW2^2*MZ2^9*(-212 + 211*SW2) + 
      4*MW2^5*MZ2^6*(53911 + 2526*SW2) - 64*MW2^8*MZ2^3*(-13267 + 4802*SW2) + 
      16*MW2^7*MZ2^4*(-48701 + 38000*SW2) - 8*MW2^6*MZ2^5*
       (-24151 + 52366*SW2) + 2*MW2^4*MZ2^7*(-103327 + 68594*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (12*CHWB*CW*MW2^2*MZ2^2*(384*MW2^7 - 864*MW2^6*MZ2 - 272*MW2^5*MZ2^2 + 
      2468*MW2^4*MZ2^3 - 2678*MW2^3*MZ2^4 + 1103*MW2^2*MZ2^5 - 
      120*MW2*MZ2^6 - 15*MZ2^7)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (12*CHWB*CW*MW2*MZ2^3*(192*MW2^7 - 528*MW2^6*MZ2 + 256*MW2^5*MZ2^2 + 
      510*MW2^4*MZ2^3 - 554*MW2^3*MZ2^4 + 49*MW2^2*MZ2^5 + 108*MW2*MZ2^6 - 
      29*MZ2^7)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[4] + 
 (12*(4*MW2 - 3*MZ2)*MZ2^3*SW2*VMU^2*
   (MZ2^2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
    2*MW2*MZ2*(2*CHe[1, 1] - 3*CHl1[1, 1] - 2*CHl3[1, 1] + CHl3[2, 2]) + 
    2*MW2^2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (MW2*MZ2^5*(133*CHe[1, 1] - 206*(CHl1[1, 1] + CHl3[1, 1])) - 
      15*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      2*MW2^3*MZ2^3*(314*CHe[1, 1] - 278*CHl1[1, 1] - 623*CHl3[1, 1] - 
        345*CHl3[2, 2]) - 16*MW2^4*MZ2^2*(26*CHe[1, 1] - 16*CHl1[1, 1] - 
        91*CHl3[1, 1] - 75*CHl3[2, 2]) + 16*MW2^5*MZ2*
       (6*CHe[1, 1] - 2*CHl1[1, 1] - 59*CHl3[1, 1] - 57*CHl3[2, 2]) + 
      256*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 2*MW2^2*MZ2^4*
       (-214*CHe[1, 1] + 254*CHl1[1, 1] + 327*CHl3[1, 1] + 73*CHl3[2, 2])))/
    (4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*MW2*MZ2^2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-(MZ2^7*(CHe[1, 1] - 2*CHl1[1, 1] + 58*CHl3[1, 1])) + 
      MW2^3*MZ2^4*(-364*CHe[1, 1] + 162*CHl1[1, 1] + 559*CHl3[1, 1] - 
        1315*CHl3[2, 2]) + 8*MW2^5*MZ2^2*(32*CHe[1, 1] - 22*CHl1[1, 1] - 
        327*CHl3[1, 1] - 97*CHl3[2, 2]) + MW2*MZ2^6*(-21*CHe[1, 1] + 
        14*CHl1[1, 1] + 405*CHl3[1, 1] - 73*CHl3[2, 2]) - 
      32*MW2^6*MZ2*(12*CHe[1, 1] - 3*CHl1[1, 1] - 56*CHl3[1, 1] - 
        CHl3[2, 2]) + 64*MW2^7*(2*CHe[1, 1] - 7*CHl3[1, 1] + CHl3[2, 2]) + 
      2*MW2^2*MZ2^5*(80*CHe[1, 1] - 51*CHl1[1, 1] - 479*CHl3[1, 1] + 
        254*CHl3[2, 2]) + 4*MW2^4*MZ2^3*(56*CHe[1, 1] + CHl1[1, 1] + 
        331*CHl3[1, 1] + 390*CHl3[2, 2])))/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (12*MW2^3*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (128*MW2^7*(CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1]) + 
      MW2^2*MZ2^5*(340*CHe[1, 1] - 1029*CHl1[1, 1] - 3196*CHl3[1, 1] - 
        541*CHl3[2, 2]) + 2*MW2^3*MZ2^4*(-454*CHe[1, 1] + 883*CHl1[1, 1] + 
        2182*CHl3[1, 1] - 29*CHl3[2, 2]) - 16*MW2^6*MZ2*
       (16*CHe[1, 1] - 24*CHl1[1, 1] - 77*CHl3[1, 1] - 17*CHl3[2, 2]) - 
      2*MZ2^7*(CHe[1, 1] + 13*CHl1[1, 1] + 73*CHl3[1, 1] + 30*CHl3[2, 2]) - 
      16*MW2^5*MZ2^2*(16*CHe[1, 1] - 3*CHl1[1, 1] + 39*CHl3[1, 1] + 
        58*CHl3[2, 2]) + MW2*MZ2^6*(-41*CHe[1, 1] + 273*CHl1[1, 1] + 
        1100*CHl3[1, 1] + 333*CHl3[2, 2]) + 2*MW2^4*MZ2^3*
       (496*CHe[1, 1] - 644*CHl1[1, 1] - 1173*CHl3[1, 1] + 491*CHl3[2, 2])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
     (MW2*MZ2^8*(-111*CHe[1, 1] + 222*CHl1[1, 1] - 334*CHl3[1, 1]) - 
      15*MZ2^9*(CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1]) + 
      2*MW2^2*MZ2^7*(1280*CHe[1, 1] - 2648*CHl1[1, 1] + 1621*CHl3[1, 1] - 
        343*CHl3[2, 2]) + 64*MW2^7*MZ2^2*(154*CHe[1, 1] - 290*CHl1[1, 1] + 
        31*CHl3[1, 1] - 23*CHl3[2, 2]) + 1536*MW2^9*
       (4*CHe[1, 1] - 4*CHl1[1, 1] + 5*CHl3[1, 1] + CHl3[2, 2]) - 
      128*MW2^8*MZ2*(148*CHe[1, 1] - 172*CHl1[1, 1] + 163*CHl3[1, 1] + 
        39*CHl3[2, 2]) - 2*MW2^3*MZ2^6*(7736*CHe[1, 1] - 14306*CHl1[1, 1] + 
        8149*CHl3[1, 1] + 647*CHl3[2, 2]) + 16*MW2^6*MZ2^3*
       (2060*CHe[1, 1] - 1924*CHl1[1, 1] + 3221*CHl3[1, 1] + 
        1409*CHl3[2, 2]) + 4*MW2^4*MZ2^5*(10904*CHe[1, 1] - 
        17152*CHl1[1, 1] + 11997*CHl3[1, 1] + 3837*CHl3[2, 2]) - 
      8*MW2^5*MZ2^4*(7566*CHe[1, 1] - 9814*CHl1[1, 1] + 9363*CHl3[1, 1] + 
        3873*CHl3[2, 2])))/(4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2) + (MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(-2*MW2^3*MZ2^6*(25820*CHe[1, 1] - 44984*CHl1[1, 1] + 
          6678*CHl1[2, 2] + 47287*CHl3[1, 1] - 3139*CHl3[2, 2]) + 
        4*MW2^4*MZ2^5*(21992*CHe[1, 1] - 32386*CHl1[1, 1] + 5670*CHl1[2, 2] + 
          23067*CHl3[1, 1] - 573*CHl3[2, 2]) + 4*MW2^2*MZ2^7*
         (4810*CHe[1, 1] - 9211*CHl1[1, 1] + 1044*CHl1[2, 2] + 
          12629*CHl3[1, 1] - 254*CHl3[2, 2]) + 1536*MW2^9*
         (4*CHe[1, 1] - 4*CHl1[1, 1] + 5*CHl3[1, 1] + CHl3[2, 2]) + 
        64*MW2^7*MZ2^2*(274*CHe[1, 1] - 626*CHl1[1, 1] - 36*CHl1[2, 2] + 
          1213*CHl3[1, 1] + 19*CHl3[2, 2]) - 128*MW2^8*MZ2*
         (172*CHe[1, 1] - 220*CHl1[1, 1] + 307*CHl3[1, 1] + 39*CHl3[2, 2]) + 
        3*MZ2^9*(157*CHe[1, 1] - 314*CHl1[1, 1] + 566*CHl3[1, 1] + 
          120*CHl3[2, 2]) + 16*MW2^6*MZ2^3*(2108*CHe[1, 1] - 616*CHl1[1, 1] + 
          684*CHl1[2, 2] - 3895*CHl3[1, 1] + 677*CHl3[2, 2]) - 
        MW2*MZ2^8*(4389*CHe[1, 1] - 8706*CHl1[1, 1] + 540*CHl1[2, 2] + 
          14332*CHl3[1, 1] + 1146*CHl3[2, 2]) - 8*MW2^5*MZ2^4*
         (10878*CHe[1, 1] - 12070*CHl1[1, 1] + 2700*CHl1[2, 2] + 
          2409*CHl3[1, 1] + 1347*CHl3[2, 2])) + 
      MH2^2*(MW2^2*MZ2^7*(14191*CHe[1, 1] - 30418*CHl1[1, 1] + 
          4176*CHl1[2, 2] + 56438*CHl3[1, 1] - 1520*CHl3[2, 2]) - 
        4*MW2^3*MZ2^6*(10534*CHe[1, 1] - 20098*CHl1[1, 1] + 3339*CHl1[2, 2] + 
          26636*CHl3[1, 1] - 971*CHl3[2, 2]) + 128*MW2^7*MZ2^2*
         (137*CHe[1, 1] - 313*CHl1[1, 1] - 18*CHl1[2, 2] + 593*CHl3[1, 1] - 
          4*CHl3[2, 2]) + 1536*MW2^9*(4*CHe[1, 1] - 4*CHl1[1, 1] + 
          5*CHl3[1, 1] + CHl3[2, 2]) + 24*MZ2^9*(14*CHe[1, 1] - 
          28*CHl1[1, 1] + 82*CHl3[1, 1] + 15*CHl3[2, 2]) - 
        128*MW2^8*MZ2*(172*CHe[1, 1] - 220*CHl1[1, 1] + 307*CHl3[1, 1] + 
          39*CHl3[2, 2]) - MW2*MZ2^8*(3057*CHe[1, 1] - 6582*CHl1[1, 1] + 
          540*CHl1[2, 2] + 16186*CHl3[1, 1] + 876*CHl3[2, 2]) + 
        16*MW2^6*MZ2^3*(2054*CHe[1, 1] - 598*CHl1[1, 1] + 684*CHl1[2, 2] - 
          3409*CHl3[1, 1] + 1145*CHl3[2, 2]) + 4*MW2^4*MZ2^5*
         (19643*CHe[1, 1] - 30559*CHl1[1, 1] + 5670*CHl1[2, 2] + 
          27207*CHl3[1, 1] + 1740*CHl3[2, 2]) - 8*MW2^5*MZ2^4*
         (10302*CHe[1, 1] - 11746*CHl1[1, 1] + 2700*CHl1[2, 2] + 
          4281*CHl3[1, 1] + 2895*CHl3[2, 2])) + 
      MH2*MW2*(8*MW2^3*MZ2^6*(11722*CHe[1, 1] - 21295*CHl1[1, 1] + 
          3339*CHl1[2, 2] + 25781*CHl3[1, 1] - 629*CHl3[2, 2]) - 
        3072*MW2^9*(4*CHe[1, 1] - 4*CHl1[1, 1] + 5*CHl3[1, 1] + CHl3[2, 2]) - 
        128*MW2^7*MZ2^2*(274*CHe[1, 1] - 626*CHl1[1, 1] - 36*CHl1[2, 2] + 
          1195*CHl3[1, 1] + CHl3[2, 2]) + 256*MW2^8*MZ2*
         (172*CHe[1, 1] - 220*CHl1[1, 1] + 307*CHl3[1, 1] + 39*CHl3[2, 2]) - 
        3*MZ2^9*(269*CHe[1, 1] - 538*CHl1[1, 1] + 1222*CHl3[1, 1] + 
          240*CHl3[2, 2]) + MW2^2*MZ2^7*(-33431*CHe[1, 1] + 
          67262*CHl1[1, 1] - 8352*CHl1[2, 2] - 108772*CHl3[1, 1] + 
          718*CHl3[2, 2]) + 2*MW2*MZ2^8*(3723*CHe[1, 1] - 7644*CHl1[1, 1] + 
          540*CHl1[2, 2] + 15394*CHl3[1, 1] + 1146*CHl3[2, 2]) - 
        16*MW2^6*MZ2^3*(4162*CHe[1, 1] - 1214*CHl1[1, 1] + 1368*CHl1[2, 2] - 
          7115*CHl3[1, 1] + 2011*CHl3[2, 2]) + 16*MW2^5*MZ2^4*
         (10590*CHe[1, 1] - 11908*CHl1[1, 1] + 2700*CHl1[2, 2] + 
          3759*CHl3[1, 1] + 2535*CHl3[2, 2]) - 2*MW2^4*MZ2^5*
         (83270*CHe[1, 1] - 125890*CHl1[1, 1] + 22680*CHl1[2, 2] + 
          104427*CHl3[1, 1] + 6213*CHl3[2, 2]))))/
    (4*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(MW2*MZ2^5*(133*CHe[1, 1] - 206*(CHl1[1, 1] + CHl3[1, 1])) - 
        15*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        2*MW2^3*MZ2^3*(314*CHe[1, 1] - 278*CHl1[1, 1] - 623*CHl3[1, 1] - 
          345*CHl3[2, 2]) - 16*MW2^4*MZ2^2*(26*CHe[1, 1] - 16*CHl1[1, 1] - 
          91*CHl3[1, 1] - 75*CHl3[2, 2]) + 16*MW2^5*MZ2*
         (6*CHe[1, 1] - 2*CHl1[1, 1] - 59*CHl3[1, 1] - 57*CHl3[2, 2]) + 
        256*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 2*MW2^2*MZ2^4*
         (-214*CHe[1, 1] + 254*CHl1[1, 1] + 327*CHl3[1, 1] + 
          73*CHl3[2, 2])) - 12*MW2^2*MZ2*
       (MW2*MZ2^5*(133*CHe[1, 1] - 206*(CHl1[1, 1] + CHl3[1, 1])) - 
        15*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        2*MW2^3*MZ2^3*(314*CHe[1, 1] - 278*CHl1[1, 1] - 623*CHl3[1, 1] - 
          345*CHl3[2, 2]) - 16*MW2^4*MZ2^2*(26*CHe[1, 1] - 16*CHl1[1, 1] - 
          91*CHl3[1, 1] - 75*CHl3[2, 2]) + 16*MW2^5*MZ2*
         (6*CHe[1, 1] - 2*CHl1[1, 1] - 59*CHl3[1, 1] - 57*CHl3[2, 2]) + 
        256*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 2*MW2^2*MZ2^4*
         (-214*CHe[1, 1] + 254*CHl1[1, 1] + 327*CHl3[1, 1] + 
          73*CHl3[2, 2])) - MH2^2*(2*MW2 + 3*MZ2)*
       (MW2*MZ2^5*(133*CHe[1, 1] - 206*(CHl1[1, 1] + CHl3[1, 1])) - 
        15*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        2*MW2^3*MZ2^3*(314*CHe[1, 1] - 278*CHl1[1, 1] - 623*CHl3[1, 1] - 
          345*CHl3[2, 2]) - 16*MW2^4*MZ2^2*(26*CHe[1, 1] - 16*CHl1[1, 1] - 
          91*CHl3[1, 1] - 75*CHl3[2, 2]) + 16*MW2^5*MZ2*
         (6*CHe[1, 1] - 2*CHl1[1, 1] - 59*CHl3[1, 1] - 57*CHl3[2, 2]) + 
        256*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 2*MW2^2*MZ2^4*
         (-214*CHe[1, 1] + 254*CHl1[1, 1] + 327*CHl3[1, 1] + 
          73*CHl3[2, 2])) + MH2*MW2*
       (-225*MZ2^7*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        16*MW2^5*MZ2^2*(64*CHe[1, 1] - 14*CHl1[1, 1] - 641*CHl3[1, 1] - 
          627*CHl3[2, 2]) + 256*MW2^7*(CHl3[1, 1] + CHl3[2, 2]) + 
        90*MW2*MZ2^6*(22*CHe[1, 1] - 34*CHl1[1, 1] - 31*CHl3[1, 1] + 
          3*CHl3[2, 2]) + 16*MW2^6*MZ2*(6*CHe[1, 1] - 2*CHl1[1, 1] + 
          145*CHl3[1, 1] + 147*CHl3[2, 2]) + MW2^2*MZ2^5*
         (-6287*CHe[1, 1] + 7414*CHl1[1, 1] + 8056*CHl3[1, 1] + 
          642*CHl3[2, 2]) + 2*MW2^4*MZ2^3*(-2806*CHe[1, 1] + 
          1642*CHl1[1, 1] + 8209*CHl3[1, 1] + 6567*CHl3[2, 2]) + 
        2*MW2^3*MZ2^4*(4496*CHe[1, 1] - 11*(356*CHl1[1, 1] + 657*CHl3[1, 1] + 
            301*CHl3[2, 2])))))/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(-15*(MH2 - 11*MZ2)*MZ2^8*
       (CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      768*MW2^8*MZ2*(14*CHe[1, 1] + 3*CHl1[2, 2] - 66*CHl3[1, 1] - 
        3*CHl3[2, 2]) - 1536*MW2^9*(2*CHe[1, 1] - 7*CHl3[1, 1] + 
        CHl3[2, 2]) - 4*MW2^3*MZ2^5*(MH2*(-264*CHe[1, 1] + 266*CHl1[1, 1] + 
          475*CHl3[1, 1] + 209*CHl3[2, 2]) + 
        MZ2*(742*CHd[1, 1] + 742*CHd[2, 2] + 742*CHd[3, 3] + 3317*CHe[1, 1] + 
          742*CHe[2, 2] + 742*CHe[3, 3] - 2049*CHl1[1, 1] + 1786*CHl1[2, 2] + 
          742*CHl1[3, 3] + 9043*CHl3[1, 1] - 5326*CHl3[2, 2] - 
          742*CHl3[3, 3] - 742*CHq1[1, 1] - 742*CHq1[2, 2] - 
          1484*CHq1[3, 3] - 2226*CHq3[1, 1] - 2226*CHq3[2, 2] - 
          1484*CHq3[3, 3] - 1484*CHu[1, 1] - 1484*CHu[2, 2])) - 
      8*MW2^5*MZ2^3*(4*MH2*(-16*CHe[1, 1] + 9*CHl1[1, 1] + 75*CHl3[1, 1] + 
          66*CHl3[2, 2]) + MZ2*(600*CHd[1, 1] + 600*CHd[2, 2] + 
          600*CHd[3, 3] - 1472*CHe[1, 1] + 600*CHe[2, 2] + 600*CHe[3, 3] + 
          3367*CHl1[1, 1] + 3435*CHl1[2, 2] + 600*CHl1[3, 3] + 
          1960*CHl3[1, 1] - 14988*CHl3[2, 2] - 600*CHl3[3, 3] - 
          600*CHq1[1, 1] - 600*CHq1[2, 2] - 1200*CHq1[3, 3] - 
          1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 1200*CHq3[3, 3] - 
          1200*CHu[1, 1] - 1200*CHu[2, 2])) + 
      MW2^2*MZ2^6*(MH2*(-561*CHe[1, 1] + 714*CHl1[1, 1] + 860*CHl3[1, 1] + 
          146*CHl3[2, 2]) + 2*MZ2*(464*CHd[1, 1] + 464*CHd[2, 2] + 
          464*CHd[3, 3] + 3967*CHe[1, 1] + 464*CHe[2, 2] + 464*CHe[3, 3] - 
          4408*CHl1[1, 1] + 734*CHl1[2, 2] + 464*CHl1[3, 3] + 
          3832*CHl3[1, 1] - 818*CHl3[2, 2] - 464*CHl3[3, 3] - 
          464*CHq1[1, 1] - 464*CHq1[2, 2] - 928*CHq1[3, 3] - 
          1392*CHq3[1, 1] - 1392*CHq3[2, 2] - 928*CHq3[3, 3] - 
          928*CHu[1, 1] - 928*CHu[2, 2])) + 2*MW2^4*MZ2^4*
       (MH2*(-522*CHe[1, 1] + 406*CHl1[1, 1] + 1351*CHl3[1, 1] + 
          945*CHl3[2, 2]) + 6*MZ2*(420*CHd[1, 1] + 420*CHd[2, 2] + 
          420*CHd[3, 3] + 362*CHe[1, 1] + 420*CHe[2, 2] + 420*CHe[3, 3] + 
          805*CHl1[1, 1] + 1533*CHl1[2, 2] + 420*CHl1[3, 3] + 
          4781*CHl3[1, 1] - 6131*CHl3[2, 2] - 420*CHl3[3, 3] - 
          420*CHq1[1, 1] - 420*CHq1[2, 2] - 840*CHq1[3, 3] - 
          1260*CHq3[1, 1] - 1260*CHq3[2, 2] - 840*CHq3[3, 3] - 
          840*CHu[1, 1] - 840*CHu[2, 2])) + 16*MW2^6*MZ2^2*
       (MH2*(-6*CHe[1, 1] + 2*CHl1[1, 1] + 75*CHl3[1, 1] + 73*CHl3[2, 2]) + 
        2*MZ2*(76*CHd[1, 1] + 76*CHd[2, 2] + 76*CHd[3, 3] - 250*CHe[1, 1] + 
          76*CHe[2, 2] + 76*CHe[3, 3] + 652*CHl1[1, 1] + 751*CHl1[2, 2] + 
          76*CHl1[3, 3] - 2038*CHl3[1, 1] - 3127*CHl3[2, 2] - 76*CHl3[3, 3] - 
          76*CHq1[1, 1] - 76*CHq1[2, 2] - 152*CHq1[3, 3] - 228*CHq3[1, 1] - 
          228*CHq3[2, 2] - 152*CHq3[3, 3] - 152*CHu[1, 1] - 152*CHu[2, 2])) + 
      MW2*MZ2^7*(4*MH2*(37*CHe[1, 1] - 59*(CHl1[1, 1] + CHl3[1, 1])) - 
        5*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 389*CHe[1, 1] + 
          24*CHe[2, 2] + 24*CHe[3, 3] - 586*CHl1[1, 1] + 24*CHl1[2, 2] + 
          24*CHl1[3, 3] - 130*CHl3[1, 1] + 48*CHl3[2, 2] - 24*CHl3[3, 3] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] - 48*CHq1[3, 3] - 72*CHq3[1, 1] - 
          72*CHq3[2, 2] - 48*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2])) - 
      64*MW2^7*MZ2*(4*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 136*CHe[1, 1] + 
          8*CHe[2, 2] + 8*CHe[3, 3] + 87*CHl1[1, 1] + 179*CHl1[2, 2] + 
          8*CHl1[3, 3] - 1432*CHl3[1, 1] - 596*CHl3[2, 2] - 8*CHl3[3, 3] - 
          8*CHq1[1, 1] - 8*CHq1[2, 2] - 16*CHq1[3, 3] - 24*CHq3[1, 1] - 
          24*CHq3[2, 2] - 16*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2]))))/
    (4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (4*MW2*MZ2^4*(40*CHe[1, 1] - 109*CHl1[1, 1] - 123*CHl3[1, 1] - 
          14*CHl3[2, 2]) + 128*MW2^5*(2*CHe[1, 1] - 2*CHl1[1, 1] - 
          CHl3[1, 1] + CHl3[2, 2]) - 48*MW2^4*MZ2*(18*CHe[1, 1] - 
          22*CHl1[1, 1] - 13*CHl3[1, 1] + 9*CHl3[2, 2]) + 
        32*MW2^3*MZ2^2*(34*CHe[1, 1] - 52*CHl1[1, 1] - 37*CHl3[1, 1] + 
          15*CHl3[2, 2]) + MZ2^5*(-13*CHe[1, 1] + 56*CHl1[1, 1] + 
          86*CHl3[1, 1] + 30*CHl3[2, 2]) - 2*MW2^2*MZ2^3*
         (314*CHe[1, 1] - 622*CHl1[1, 1] - 547*CHl3[1, 1] + 75*CHl3[2, 2])) + 
      MT2*(-405*MZ2^8*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        8192*MW2^8*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]) - 
        1024*MW2^7*MZ2*(70*CHe[1, 1] - 82*CHl1[1, 1] - 47*CHl3[1, 1] + 
          35*CHl3[2, 2]) + 3*MW2*MZ2^7*(1171*CHe[1, 1] + 
          2*(-871*CHl1[1, 1] - 736*CHl3[1, 1] + 135*CHl3[2, 2] + 
            60*CHq1[3, 3] + 210*CHq3[3, 3] - 120*CHu[3, 3])) + 
        2*MW2^3*MZ2^5*(1058*CHe[1, 1] + 11970*CHl1[1, 1] + 10627*CHl3[1, 1] - 
          1343*CHl3[2, 2] + 3240*CHq1[3, 3] + 11340*CHq3[3, 3] - 
          6480*CHu[3, 3]) - 4*MW2^2*MZ2^6*(2441*CHe[1, 1] - 1879*CHl1[1, 1] - 
          1240*CHl3[1, 1] + 639*CHl3[2, 2] + 606*CHq1[3, 3] + 
          2121*CHq3[3, 3] - 1212*CHu[3, 3]) + 128*MW2^6*MZ2^2*
         (988*CHe[1, 1] - 1372*CHl1[1, 1] - 877*CHl3[1, 1] + 495*CHl3[2, 2] - 
          12*CHq1[3, 3] - 42*CHq3[3, 3] + 24*CHu[3, 3]) + 
        32*MW2^4*MZ2^4*(1429*CHe[1, 1] - 3456*CHl1[1, 1] - 2638*CHl3[1, 1] + 
          818*CHl3[2, 2] - 270*CHq1[3, 3] - 945*CHq3[3, 3] + 540*CHu[3, 3]) - 
        16*MW2^5*MZ2^3*(7026*CHe[1, 1] - 11974*CHl1[1, 1] - 8383*CHl3[1, 1] + 
          3591*CHl3[2, 2] - 360*CHq1[3, 3] - 1260*CHq3[3, 3] + 
          720*CHu[3, 3]))))/(6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2) - (MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(4096*MW2^7*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + 
          CHl3[2, 2]) - 512*MW2^6*MZ2*(70*CHe[1, 1] - 82*CHl1[1, 1] - 
          47*CHl3[1, 1] + 35*CHl3[2, 2]) + 2*MW2^2*MZ2^5*
         (-3710*CHe[1, 1] + 9738*CHl1[1, 1] + 10079*CHl3[1, 1] + 
          341*CHl3[2, 2] + 1620*CHq1[3, 3] - 1620*CHq3[3, 3] - 
          3240*CHu[3, 3]) + 256*MW2^5*MZ2^2*(247*CHe[1, 1] - 343*CHl1[1, 1] - 
          226*CHl3[1, 1] + 117*CHl3[2, 2] - 3*CHq1[3, 3] + 3*CHq3[3, 3] + 
          6*CHu[3, 3]) - 3*MZ2^7*(13*CHe[1, 1] - 56*CHl1[1, 1] - 
          56*CHl3[1, 1] - 60*CHq1[3, 3] + 60*CHq3[3, 3] + 120*CHu[3, 3]) - 
        16*MW2^4*MZ2^3*(3594*CHe[1, 1] - 6014*CHl1[1, 1] - 4583*CHl3[1, 1] + 
          1431*CHl3[2, 2] - 180*CHq1[3, 3] + 180*CHq3[3, 3] + 
          360*CHu[3, 3]) + 16*MW2^3*MZ2^4*(1780*CHe[1, 1] - 3672*CHl1[1, 1] - 
          3259*CHl3[1, 1] + 413*CHl3[2, 2] - 270*CHq1[3, 3] + 
          270*CHq3[3, 3] + 540*CHu[3, 3]) + 2*MW2*MZ2^6*
         (448*CHe[1, 1] - 1550*CHl1[1, 1] - 1811*CHl3[1, 1] - 
          261*CHl3[2, 2] - 606*CHq1[3, 3] + 606*CHq3[3, 3] + 
          1212*CHu[3, 3])) + MT2*(8192*MW2^7*(2*CHe[1, 1] - 2*CHl1[1, 1] - 
          CHl3[1, 1] + CHl3[2, 2]) - 1024*MW2^6*MZ2*(70*CHe[1, 1] - 
          82*CHl1[1, 1] - 47*CHl3[1, 1] + 35*CHl3[2, 2]) + 
        2*MW2*MZ2^6*(3056*CHe[1, 1] - 8986*CHl1[1, 1] - 7537*CHl3[1, 1] + 
          1449*CHl3[2, 2] + 4242*CHq1[3, 3] - 4242*CHq3[3, 3] - 
          3030*CHu[3, 3]) + 16*MW2^3*MZ2^4*(5396*CHe[1, 1] - 
          10152*CHl1[1, 1] - 7301*CHl3[1, 1] + 2851*CHl3[2, 2] + 
          1890*CHq1[3, 3] - 1890*CHq3[3, 3] - 1350*CHu[3, 3]) - 
        16*MW2^4*MZ2^3*(8646*CHe[1, 1] - 13810*CHl1[1, 1] - 9409*CHl3[1, 1] + 
          4401*CHl3[2, 2] + 1260*CHq1[3, 3] - 1260*CHq3[3, 3] - 
          900*CHu[3, 3]) + 256*MW2^5*MZ2^2*(521*CHe[1, 1] - 713*CHl1[1, 1] - 
          452*CHl3[1, 1] + 261*CHl3[2, 2] + 21*CHq1[3, 3] - 21*CHq3[3, 3] - 
          15*CHu[3, 3]) + 3*MZ2^7*(-143*CHe[1, 1] + 616*CHl1[1, 1] + 
          616*CHl3[1, 1] - 420*CHq1[3, 3] + 420*CHq3[3, 3] + 300*CHu[3, 3]) + 
        2*MW2^2*MZ2^5*(-15898*CHe[1, 1] + 36270*CHl1[1, 1] + 
          27637*CHl3[1, 1] - 8633*CHl3[2, 2] - 11340*CHq1[3, 3] + 
          11340*CHq3[3, 3] + 8100*CHu[3, 3]))))/
    (6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*SW2*(9*MH2^2*MZ2^2*(MW2*MZ2^5*(133*CHe[1, 1] - 
          206*(CHl1[1, 1] + CHl3[1, 1])) - 15*MZ2^6*(CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1])) + 2*MW2^3*MZ2^3*(314*CHe[1, 1] - 
          278*CHl1[1, 1] - 623*CHl3[1, 1] - 345*CHl3[2, 2]) - 
        16*MW2^4*MZ2^2*(26*CHe[1, 1] - 16*CHl1[1, 1] - 91*CHl3[1, 1] - 
          75*CHl3[2, 2]) + 16*MW2^5*MZ2*(6*CHe[1, 1] - 2*CHl1[1, 1] - 
          59*CHl3[1, 1] - 57*CHl3[2, 2]) + 256*MW2^6*(CHl3[1, 1] + 
          CHl3[2, 2]) + 2*MW2^2*MZ2^4*(-214*CHe[1, 1] + 254*CHl1[1, 1] + 
          327*CHl3[1, 1] + 73*CHl3[2, 2])) + 
      MW2*(27648*MW2^9*(8*CHe[1, 1] - 8*CHl1[1, 1] - 7*CHl3[1, 1] + 
          CHl3[2, 2]) + 256*MW2^7*MZ2*(48*MT2*(70*CHe[1, 1] - 82*CHl1[1, 1] - 
            47*CHl3[1, 1] + 35*CHl3[2, 2]) + 
          MZ2*((26785 - 3168*Pi^2)*CHe[1, 1] + (-28615 + 3168*Pi^2)*
             CHl1[1, 1] - 12050*CHl3[1, 1] + 1584*Pi^2*CHl3[1, 1] + 
            10559*CHl3[2, 2] - 1584*Pi^2*CHl3[2, 2])) - 
        256*MW2^8*(384*MT2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + 
            CHl3[2, 2]) + MZ2*((7024 - 576*Pi^2)*CHe[1, 1] + 
            16*(-493 + 36*Pi^2)*CHl1[1, 1] - 4241*CHl3[1, 1] + 
            288*Pi^2*CHl3[1, 1] + 1847*CHl3[2, 2] - 288*Pi^2*CHl3[2, 2])) + 
        9*MZ2^8*(270*MT2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
          MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] - 2*((-817 + 96*Pi^2)*CHl1[1, 
                1] + (708 - 84*Pi^2)*CHl3[1, 1] + 45*(33 - 4*Pi^2)*CHl3[2, 
                2]))) + 32*MW2^6*MZ2^2*(-24*MT2*(1976*CHe[1, 1] - 
            2744*CHl1[1, 1] - 1781*CHl3[1, 1] + 963*CHl3[2, 2] - 
            24*CHq1[3, 3] - 30*CHq3[3, 3] + 48*CHu[3, 3]) + 
          MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] - 
            465274*CHe[1, 1] + 59328*Pi^2*CHe[1, 1] + 192*CHe[2, 2] + 
            192*CHe[3, 3] + 461422*CHl1[1, 1] - 59328*Pi^2*CHl1[1, 1] + 
            192*CHl1[2, 2] + 192*CHl1[3, 3] + 184393*CHl3[1, 1] - 
            29664*Pi^2*CHl3[1, 1] - 224541*CHl3[2, 2] + 29664*Pi^2*
             CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
            480*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] - 
            288*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
            192*CHu[3, 3])) - 3*MW2*MZ2^7*
         (30*MT2*(229*CHe[1, 1] - 326*CHl1[1, 1] - 272*CHl3[1, 1] + 
            54*CHl3[2, 2] + 48*CHq1[3, 3] + 60*CHq3[3, 3] - 96*CHu[3, 3]) + 
          MZ2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            149383*CHe[1, 1] + 18096*Pi^2*CHe[1, 1] + 480*CHe[2, 2] + 
            480*CHe[3, 3] + 97826*CHl1[1, 1] - 11712*Pi^2*CHl1[1, 1] + 
            480*CHl1[2, 2] + 480*CHl1[3, 3] + 20004*CHl3[1, 1] - 
            264*Pi^2*CHl3[1, 1] - 91686*CHl3[2, 2] + 11448*Pi^2*CHl3[2, 2] - 
            480*CHl3[3, 3] - 480*CHq1[1, 1] - 480*CHq1[2, 2] - 
            1200*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 
            720*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2] + 
            480*CHu[3, 3])) - 32*MW2^5*MZ2^3*
         (3*MT2*(-14214*CHe[1, 1] + 24002*CHl1[1, 1] + 17549*CHl3[1, 1] - 
            6453*CHl3[2, 2] + 720*CHq1[3, 3] + 900*CHq3[3, 3] - 
            1440*CHu[3, 3]) + MZ2*(720*CHd[1, 1] + 720*CHd[2, 2] + 
            720*CHd[3, 3] - 612078*CHe[1, 1] + 77544*Pi^2*CHe[1, 1] + 
            720*CHe[2, 2] + 720*CHe[3, 3] + 574502*CHl1[1, 1] - 
            76824*Pi^2*CHl1[1, 1] + 720*CHl1[2, 2] + 720*CHl1[3, 3] + 
            244133*CHl3[1, 1] - 38052*Pi^2*CHl3[1, 1] - 326223*CHl3[2, 2] + 
            38772*Pi^2*CHl3[2, 2] - 720*CHl3[3, 3] - 720*CHq1[1, 1] - 
            720*CHq1[2, 2] - 1800*CHq1[3, 3] - 2160*CHq3[1, 1] - 
            2160*CHq3[2, 2] - 1080*CHq3[3, 3] - 1440*CHu[1, 1] - 
            1440*CHu[2, 2] + 720*CHu[3, 3])) + 8*MW2^4*MZ2^4*
         (-24*MT2*(3209*CHe[1, 1] - 7128*CHl1[1, 1] - 5897*CHl3[1, 1] + 
            1231*CHl3[2, 2] - 540*CHq1[3, 3] - 675*CHq3[3, 3] + 
            1080*CHu[3, 3]) + MZ2*(4320*CHd[1, 1] + 4320*CHd[2, 2] + 
            4320*CHd[3, 3] - 2007457*CHe[1, 1] + 248400*Pi^2*CHe[1, 1] + 
            4320*CHe[2, 2] + 4320*CHe[3, 3] + 1812495*CHl1[1, 1] - 
            239040*Pi^2*CHl1[1, 1] + 4320*CHl1[2, 2] + 4320*CHl1[3, 3] + 
            845029*CHl3[1, 1] - 114120*Pi^2*CHl3[1, 1] - 1114886*CHl3[2, 2] + 
            124920*Pi^2*CHl3[2, 2] - 4320*CHl3[3, 3] - 4320*CHq1[1, 1] - 
            4320*CHq1[2, 2] - 10800*CHq1[3, 3] - 12960*CHq3[1, 1] - 
            12960*CHq3[2, 2] - 6480*CHq3[3, 3] - 8640*CHu[1, 1] - 
            8640*CHu[2, 2] + 4320*CHu[3, 3])) + 2*MW2^2*MZ2^6*
         (12*MT2*(1993*CHe[1, 1] - 329*CHl1[1, 1] + 571*CHl3[1, 1] + 
            900*CHl3[2, 2] + 1212*CHq1[3, 3] + 1515*CHq3[3, 3] - 
            2424*CHu[3, 3]) + MZ2*(4848*CHd[1, 1] + 4848*CHd[2, 2] + 
            4848*CHd[3, 3] - 1283903*CHe[1, 1] + 155232*Pi^2*CHe[1, 1] + 
            4848*CHe[2, 2] + 4848*CHe[3, 3] + 1015660*CHl1[1, 1] - 
            124704*Pi^2*CHl1[1, 1] + 4848*CHl1[2, 2] + 4848*CHl1[3, 3] + 
            461701*CHl3[1, 1] - 39024*Pi^2*CHl3[1, 1] - 726147*CHl3[2, 2] + 
            85680*Pi^2*CHl3[2, 2] - 4848*CHl3[3, 3] - 4848*CHq1[1, 1] - 
            4848*CHq1[2, 2] - 12120*CHq1[3, 3] - 14544*CHq3[1, 1] - 
            14544*CHq3[2, 2] - 7272*CHq3[3, 3] - 9696*CHu[1, 1] - 
            9696*CHu[2, 2] + 4848*CHu[3, 3])) - 2*MW2^3*MZ2^5*
         (-6*MT2*(6362*CHe[1, 1] - 31446*CHl1[1, 1] - 30785*CHl3[1, 1] + 
            661*CHl3[2, 2] - 6480*CHq1[3, 3] - 8100*CHq3[3, 3] + 
            12960*CHu[3, 3]) + MZ2*(12960*CHd[1, 1] + 12960*CHd[2, 2] + 
            12960*CHd[3, 3] - 4117078*CHe[1, 1] + 500544*Pi^2*CHe[1, 1] + 
            12960*CHe[2, 2] + 12960*CHe[3, 3] + 3553326*CHl1[1, 1] - 
            452448*Pi^2*CHl1[1, 1] + 12960*CHl1[2, 2] + 12960*CHl1[3, 3] + 
            1753279*CHl3[1, 1] - 194256*Pi^2*CHl3[1, 1] - 
            2305655*CHl3[2, 2] + 258192*Pi^2*CHl3[2, 2] - 12960*CHl3[3, 3] - 
            12960*CHq1[1, 1] - 12960*CHq1[2, 2] - 32400*CHq1[3, 3] - 
            38880*CHq3[1, 1] - 38880*CHq3[2, 2] - 19440*CHq3[3, 3] - 
            25920*CHu[1, 1] - 25920*CHu[2, 2] + 12960*CHu[3, 3]))) + 
      MH2*(-27648*MW2^9*(8*CHe[1, 1] - 8*CHl1[1, 1] - 7*CHl3[1, 1] + 
          CHl3[2, 2]) + 256*MW2^8*(384*MT2*(2*CHe[1, 1] - 2*CHl1[1, 1] - 
            CHl3[1, 1] + CHl3[2, 2]) + MZ2*((7024 - 576*Pi^2)*CHe[1, 1] + 
            16*(-493 + 36*Pi^2)*CHl1[1, 1] - 4241*CHl3[1, 1] + 
            288*Pi^2*CHl3[1, 1] + 1847*CHl3[2, 2] - 288*Pi^2*CHl3[2, 2])) + 
        128*MW2^7*MZ2*(-96*MT2*(70*CHe[1, 1] - 82*CHl1[1, 1] - 
            47*CHl3[1, 1] + 35*CHl3[2, 2]) + 
          MZ2*(22*(-2435 + 288*Pi^2)*CHe[1, 1] + (57230 - 6336*Pi^2)*
             CHl1[1, 1] + 24001*CHl3[1, 1] - 3168*Pi^2*CHl3[1, 1] - 
            21217*CHl3[2, 2] + 3168*Pi^2*CHl3[2, 2])) - 
        9*MZ2^8*(270*MT2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
          MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] - 2*((-817 + 96*Pi^2)*CHl1[1, 
                1] + (708 - 84*Pi^2)*CHl3[1, 1] + 45*(33 - 4*Pi^2)*CHl3[2, 
                2]))) + 6*MW2*MZ2^7*(15*MT2*(229*CHe[1, 1] - 326*CHl1[1, 1] - 
            272*CHl3[1, 1] + 54*CHl3[2, 2] + 48*CHq1[3, 3] + 60*CHq3[3, 3] - 
            96*CHu[3, 3]) + MZ2*(240*CHd[1, 1] + 240*CHd[2, 2] + 
            240*CHd[3, 3] - 74669*CHe[1, 1] + 9048*Pi^2*CHe[1, 1] + 
            240*CHe[2, 2] + 240*CHe[3, 3] + 48868*CHl1[1, 1] - 
            5856*Pi^2*CHl1[1, 1] + 240*CHl1[2, 2] + 240*CHl1[3, 3] + 
            9957*CHl3[1, 1] - 132*Pi^2*CHl3[1, 1] - 45843*CHl3[2, 2] + 
            5724*Pi^2*CHl3[2, 2] - 240*CHl3[3, 3] - 240*CHq1[1, 1] - 
            240*CHq1[2, 2] - 600*CHq1[3, 3] - 720*CHq3[1, 1] - 
            720*CHq3[2, 2] - 360*CHq3[3, 3] - 480*CHu[1, 1] - 480*CHu[2, 2] + 
            240*CHu[3, 3])) - 16*MW2^6*MZ2^2*
         (-48*MT2*(1976*CHe[1, 1] - 2744*CHl1[1, 1] - 1781*CHl3[1, 1] + 
            963*CHl3[2, 2] - 24*CHq1[3, 3] - 30*CHq3[3, 3] + 48*CHu[3, 3]) + 
          MZ2*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] - 
            930494*CHe[1, 1] + 118656*Pi^2*CHe[1, 1] + 384*CHe[2, 2] + 
            384*CHe[3, 3] + 922826*CHl1[1, 1] - 118656*Pi^2*CHl1[1, 1] + 
            384*CHl1[2, 2] + 384*CHl1[3, 3] + 365501*CHl3[1, 1] - 
            59328*Pi^2*CHl3[1, 1] - 452349*CHl3[2, 2] + 59328*Pi^2*
             CHl3[2, 2] - 384*CHl3[3, 3] - 384*CHq1[1, 1] - 384*CHq1[2, 2] - 
            960*CHq1[3, 3] - 1152*CHq3[1, 1] - 1152*CHq3[2, 2] - 
            576*CHq3[3, 3] - 768*CHu[1, 1] - 768*CHu[2, 2] + 
            384*CHu[3, 3])) + 16*MW2^5*MZ2^3*
         (-6*MT2*(14214*CHe[1, 1] - 24002*CHl1[1, 1] - 17549*CHl3[1, 1] + 
            6453*CHl3[2, 2] - 720*CHq1[3, 3] - 900*CHq3[3, 3] + 
            1440*CHu[3, 3]) + MZ2*(1440*CHd[1, 1] + 1440*CHd[2, 2] + 
            1440*CHd[3, 3] - 1223922*CHe[1, 1] + 155088*Pi^2*CHe[1, 1] + 
            1440*CHe[2, 2] + 1440*CHe[3, 3] + 1148860*CHl1[1, 1] - 
            153648*Pi^2*CHl1[1, 1] + 1440*CHl1[2, 2] + 1440*CHl1[3, 3] + 
            482749*CHl3[1, 1] - 76104*Pi^2*CHl3[1, 1] - 657819*CHl3[2, 2] + 
            77544*Pi^2*CHl3[2, 2] - 1440*CHl3[3, 3] - 1440*CHq1[1, 1] - 
            1440*CHq1[2, 2] - 3600*CHq1[3, 3] - 4320*CHq3[1, 1] - 
            4320*CHq3[2, 2] - 2160*CHq3[3, 3] - 2880*CHu[1, 1] - 
            2880*CHu[2, 2] + 1440*CHu[3, 3])) + 4*MW2^3*MZ2^5*
         (3*MT2*(-6362*CHe[1, 1] + 31446*CHl1[1, 1] + 30785*CHl3[1, 1] - 
            661*CHl3[2, 2] + 6480*CHq1[3, 3] + 8100*CHq3[3, 3] - 
            12960*CHu[3, 3]) + 2*MZ2*(3240*CHd[1, 1] + 3240*CHd[2, 2] + 
            3240*CHd[3, 3] - 1028788*CHe[1, 1] + 125136*Pi^2*CHe[1, 1] + 
            3240*CHe[2, 2] + 3240*CHe[3, 3] + 887760*CHl1[1, 1] - 
            113112*Pi^2*CHl1[1, 1] + 3240*CHl1[2, 2] + 3240*CHl1[3, 3] + 
            434101*CHl3[1, 1] - 48564*Pi^2*CHl3[1, 1] - 580061*CHl3[2, 2] + 
            64548*Pi^2*CHl3[2, 2] - 3240*CHl3[3, 3] - 3240*CHq1[1, 1] - 
            3240*CHq1[2, 2] - 8100*CHq1[3, 3] - 9720*CHq3[1, 1] - 
            9720*CHq3[2, 2] - 4860*CHq3[3, 3] - 6480*CHu[1, 1] - 
            6480*CHu[2, 2] + 3240*CHu[3, 3])) - MW2^2*MZ2^6*
         (24*MT2*(1993*CHe[1, 1] - 329*CHl1[1, 1] + 571*CHl3[1, 1] + 
            900*CHl3[2, 2] + 1212*CHq1[3, 3] + 1515*CHq3[3, 3] - 
            2424*CHu[3, 3]) + MZ2*(9696*CHd[1, 1] + 9696*CHd[2, 2] + 
            9696*CHd[3, 3] - 2566609*CHe[1, 1] + 310464*Pi^2*CHe[1, 1] + 
            9696*CHe[2, 2] + 9696*CHe[3, 3] + 2029466*CHl1[1, 1] - 
            249408*Pi^2*CHl1[1, 1] + 9696*CHl1[2, 2] + 9696*CHl1[3, 3] + 
            916688*CHl3[1, 1] - 78048*Pi^2*CHl3[1, 1] - 1457154*CHl3[2, 2] + 
            171360*Pi^2*CHl3[2, 2] - 9696*CHl3[3, 3] - 9696*CHq1[1, 1] - 
            9696*CHq1[2, 2] - 24240*CHq1[3, 3] - 29088*CHq3[1, 1] - 
            29088*CHq3[2, 2] - 14544*CHq3[3, 3] - 19392*CHu[1, 1] - 
            19392*CHu[2, 2] + 9696*CHu[3, 3])) - 2*MW2^4*MZ2^4*
         (-96*MT2*(3209*CHe[1, 1] - 7128*CHl1[1, 1] - 5897*CHl3[1, 1] + 
            1231*CHl3[2, 2] - 540*CHq1[3, 3] - 675*CHq3[3, 3] + 
            1080*CHu[3, 3]) + MZ2*(17280*CHd[1, 1] + 17280*CHd[2, 2] + 
            17280*CHd[3, 3] - 8027002*CHe[1, 1] + 993600*Pi^2*CHe[1, 1] + 
            17280*CHe[2, 2] + 17280*CHe[3, 3] + 7247478*CHl1[1, 1] - 
            956160*Pi^2*CHl1[1, 1] + 17280*CHl1[2, 2] + 17280*CHl1[3, 3] + 
            3342271*CHl3[1, 1] - 456480*Pi^2*CHl3[1, 1] - 
            4494887*CHl3[2, 2] + 499680*Pi^2*CHl3[2, 2] - 17280*CHl3[3, 3] - 
            17280*CHq1[1, 1] - 17280*CHq1[2, 2] - 43200*CHq1[3, 3] - 
            51840*CHq3[1, 1] - 51840*CHq3[2, 2] - 25920*CHq3[3, 3] - 
            34560*CHu[1, 1] - 34560*CHu[2, 2] + 17280*CHu[3, 3])))))/
    (72*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*
  Class[7] + (24*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 Class[8]*((-18*MW2^2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*
     Cll[1, 1, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-1/36*(MZ2^2*(9*MH2^2*MW2^2*MZ2^2*(128*MW2^3 - 328*MW2^2*MZ2 + 
           272*MW2*MZ2^2 - 73*MZ2^3) + MH2*(-13824*MW2^8 + 
           6*MT2*MW2^2*(8192*MW2^5 - 27648*MW2^4*MZ2 + 35712*MW2^3*MZ2^2 - 
             22392*MW2^2*MZ2^3 + 7024*MW2*MZ2^4 - 927*MZ2^5) + 
           MW2^3*MZ2^5*(1786823 - 188064*Pi^2) + 24*MW2^5*MZ2^3*
            (105031 - 12864*Pi^2) + 45*MZ2^8*(-305 + 36*Pi^2) - 
           128*MW2^7*MZ2*(-1739 + 288*Pi^2) + 192*MW2^6*MZ2^2*
            (-5945 + 864*Pi^2) + 144*MW2^4*MZ2^4*(-19821 + 2164*Pi^2) - 
           6*MW2*MZ2^7*(-21833 + 2592*Pi^2) + 3*MW2^2*MZ2^6*
            (-212539 + 23376*Pi^2)) + MW2*(13824*MW2^8 - 
           6*MT2*MW2^2*(8192*MW2^5 - 27648*MW2^4*MZ2 + 35712*MW2^3*MZ2^2 - 
             22392*MW2^2*MZ2^3 + 7024*MW2*MZ2^4 - 927*MZ2^5) + 
           3*MW2^2*MZ2^6*(211729 - 23376*Pi^2) + 45*MZ2^8*(305 - 36*Pi^2) - 
           1536*MW2^6*MZ2^2*(-739 + 108*Pi^2) + 128*MW2^7*MZ2*
            (-1739 + 288*Pi^2) - 576*MW2^4*MZ2^4*(-4915 + 541*Pi^2) + 
           6*MW2*MZ2^7*(-21833 + 2592*Pi^2) + 48*MW2^5*MZ2^3*
            (-52103 + 6432*Pi^2) + 8*MW2^3*MZ2^5*(-221833 + 23508*Pi^2)))*
        SW2^2)/((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
        Pi^2) + (MH2*MW2^2*MZ2^3*(12*MW2^2*MZ2*(128*MW2^3 - 328*MW2^2*MZ2 + 
          272*MW2*MZ2^2 - 73*MZ2^3) + MH2^3*(-128*MW2^3 + 328*MW2^2*MZ2 - 
          272*MW2*MZ2^2 + 73*MZ2^3) + MH2^2*(256*MW2^4 - 272*MW2^3*MZ2 - 
          440*MW2^2*MZ2^2 + 670*MW2*MZ2^3 - 219*MZ2^4) + 
        MH2*(-128*MW2^5 - 1304*MW2^4*MZ2 + 3712*MW2^3*MZ2^2 - 
          2855*MW2^2*MZ2^3 + 456*MW2*MZ2^4 + 135*MZ2^5))*SW2^2*
       B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
          15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
        32*MZ2*(64*MW2^5 - 216*MW2^4*MZ2 + 240*MW2^3*MZ2^2 - 75*MW2^2*MZ2^3 - 
          28*MW2*MZ2^4 + 15*MZ2^5))*SW2^2*B0i[bb0, 0, 0, MT2])/
      (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
     (MW2*MZ2^2*(4*MH2^2*(192*MW2^7 - 240*MW2^6*MZ2 - 448*MW2^5*MZ2^2 + 
          266*MW2^4*MZ2^3 + 785*MW2^3*MZ2^4 - 661*MW2^2*MZ2^5 + 
          48*MW2*MZ2^6 + 45*MZ2^7) + MW2^2*(768*MW2^7 - 960*MW2^6*MZ2 - 
          928*MW2^5*MZ2^2 - 952*MW2^4*MZ2^3 + 4436*MW2^3*MZ2^4 - 
          2662*MW2^2*MZ2^5 + 57*MW2*MZ2^6 + 180*MZ2^7) - 
        MH2*MW2*(1536*MW2^7 - 1920*MW2^6*MZ2 - 3008*MW2^5*MZ2^2 + 
          1048*MW2^4*MZ2^3 + 6424*MW2^3*MZ2^4 - 4667*MW2^2*MZ2^5 + 
          114*MW2*MZ2^6 + 360*MZ2^7))*SW2^2*B0i[bb0, 0, 0, MW2])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
       Pi^2) + (MZ2^3*(768*MW2^7 + 2816*MW2^6*MZ2 + 
        32*MW2^5*(4*MH2 - 459*MZ2)*MZ2 - 8*MW2^4*(41*MH2 - 2272*MZ2)*MZ2^2 + 
        4*MW2^3*(68*MH2 - 1939*MZ2)*MZ2^3 + 494*MW2*MZ2^6 - 60*MZ2^7 + 
        MW2^2*MZ2^4*(-73*MH2 + 180*MZ2))*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(128*MW2^3 - 328*MW2^2*MZ2 + 
        272*MW2*MZ2^2 - 73*MZ2^3)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
     (MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
          15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
        MZ2*(2048*MW2^5 - 6912*MW2^4*MZ2 + 8064*MW2^3*MZ2^2 - 
          3384*MW2^2*MZ2^3 - 80*MW2*MZ2^4 + 261*MZ2^5))*SW2^2*
       B0i[bb0, MZ2, MT2, MT2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^2*(768*MW2^6 - 1728*MW2^5*MZ2 - 2464*MW2^4*MZ2^2 + 
        8808*MW2^3*MZ2^3 - 6684*MW2^2*MZ2^4 + 990*MW2*MZ2^5 + 343*MZ2^6)*
       SW2^2*B0i[bb0, MZ2, MW2, MW2])/(2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (12*MW2^3*MZ2^3*(272*MW2^5 - 656*MW2^4*MZ2 + 326*MW2^3*MZ2^2 + 
        268*MW2^2*MZ2^3 - 273*MW2*MZ2^4 + 60*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (6*MW2^2*MZ2^3*(64*MW2^6 + 160*MW2^5*MZ2 - 584*MW2^4*MZ2^2 + 
        200*MW2^3*MZ2^3 + 445*MW2^2*MZ2^4 - 362*MW2*MZ2^5 + 73*MZ2^6)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Cll[1, 2, 2, 1] - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
        3*Cle[3, 3, 1, 1] - 14*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] - 6*Clq3[1, 1, 1, 1] - 
        6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
        4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] - 2*Cqe[1, 1, 1, 1] - 
        2*Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
        2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] - Cld[1, 1, 1, 1] - 
        Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - Cle[1, 1, 2, 2] - 
        Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
        4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 2*Cll[1, 1, 3, 3] - 
        2*Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] - 
        Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 3*Clq3[1, 1, 2, 2] - 
        Clq3[1, 1, 3, 3] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*(4*MW2 - 3*MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (-(MZ2^3*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
         8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1])) + 
      16*MW2^3*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
        Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
      MW2*MZ2^2*(20*Ceu[1, 1, 3, 3] - 14*Clq1[1, 1, 3, 3] + 
        23*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 32*Clu[1, 1, 3, 3] + 
        8*Cqe[3, 3, 1, 1]) - MW2^2*MZ2*(32*Ceu[1, 1, 3, 3] - 
        28*Clq1[1, 1, 3, 3] + 37*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 
        40*Clu[1, 1, 3, 3] + 20*Cqe[3, 3, 1, 1])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 2*MW2*MZ2*
         (6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])) + 
      MT2*(16*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2^2*(-Ceu[1, 1, 3, 3] - 22*Clq1[1, 1, 3, 3] + 22*Clq3[1, 1, 3, 3] + 
          2*Clu[1, 1, 3, 3] + 11*Cqe[3, 3, 1, 1]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] - 19*Clq1[1, 1, 3, 3] + 
          19*Clq3[1, 1, 3, 3] - 7*Clu[1, 1, 3, 3] + 15*Cqe[3, 3, 1, 1]))))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*MZ2^2*SW2*
     (MZ2^3*(6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2*(-4*Ced[1, 1, 1, 1] - 4*Ced[1, 1, 2, 2] - 4*Ced[1, 1, 3, 3] - 
          4*Cee[1, 1, 1, 1] - 4*Cee[1, 1, 2, 2] - 4*Cee[1, 1, 3, 3] + 
          8*Ceu[1, 1, 1, 1] + 8*Ceu[1, 1, 2, 2] - 4*Ceu[1, 1, 3, 3] + 
          8*Cld[1, 1, 1, 1] + 8*Cld[1, 1, 2, 2] + 8*Cld[1, 1, 3, 3] + 
          4*Cle[1, 1, 1, 1] + 8*Cle[1, 1, 2, 2] + 8*Cle[1, 1, 3, 3] - 
          4*Cle[2, 2, 1, 1] - 4*Cle[3, 3, 1, 1] + 12*Cll[1, 1, 1, 1] + 
          16*Cll[1, 1, 2, 2] + 16*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 
          8*Clq1[1, 1, 1, 1] - 8*Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] - 
          6*Clq3[1, 1, 3, 3] - 16*Clu[1, 1, 1, 1] - 16*Clu[1, 1, 2, 2] + 
          8*Clu[1, 1, 3, 3] + 4*Cqe[1, 1, 1, 1] + 4*Cqe[2, 2, 1, 1] + 
          Cqe[3, 3, 1, 1])) + MW2*MZ2^2*
       (2*MZ2*(10*Ced[1, 1, 1, 1] + 10*Ced[1, 1, 2, 2] + 10*Ced[1, 1, 3, 3] + 
          10*Cee[1, 1, 1, 1] + 10*Cee[1, 1, 2, 2] + 10*Cee[1, 1, 3, 3] - 
          20*Ceu[1, 1, 1, 1] - 20*Ceu[1, 1, 2, 2] + 10*Ceu[1, 1, 3, 3] - 
          16*Cld[1, 1, 1, 1] - 16*Cld[1, 1, 2, 2] - 16*Cld[1, 1, 3, 3] - 
          6*Cle[1, 1, 1, 1] - 16*Cle[1, 1, 2, 2] - 16*Cle[1, 1, 3, 3] + 
          10*Cle[2, 2, 1, 1] + 10*Cle[3, 3, 1, 1] - 22*Cll[1, 1, 1, 1] - 
          32*Cll[1, 1, 2, 2] - 32*Cll[1, 1, 3, 3] + 10*Cll[1, 3, 3, 1] + 
          16*Clq1[1, 1, 1, 1] + 16*Clq1[1, 1, 2, 2] - 5*Clq1[1, 1, 3, 3] - 
          12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 9*Clq3[1, 1, 3, 3] + 
          32*Clu[1, 1, 1, 1] + 32*Clu[1, 1, 2, 2] - 16*Clu[1, 1, 3, 3] - 
          10*Cqe[1, 1, 1, 1] - 10*Cqe[2, 2, 1, 1] + 2*Cqe[3, 3, 1, 1]) - 
        3*MT2*(40*Ceu[1, 1, 3, 3] - 28*Clq1[1, 1, 3, 3] + 
          37*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 64*Clu[1, 1, 3, 3] + 
          16*Cqe[3, 3, 1, 1])) + 2*MW2^3*
       (-48*MT2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2*(8*Ced[1, 1, 1, 1] + 8*Ced[1, 1, 2, 2] + 8*Ced[1, 1, 3, 3] + 
          8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
          16*Ceu[1, 1, 1, 1] - 16*Ceu[1, 1, 2, 2] + 8*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 8*Cle[2, 2, 1, 1] + 
          8*Cle[3, 3, 1, 1] - 8*Cll[1, 1, 1, 1] - 61*Cll[1, 1, 2, 2] - 
          16*Cll[1, 1, 3, 3] + 8*Cll[1, 3, 3, 1] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] - 16*Clq1[1, 1, 3, 3] - 24*Clq3[1, 1, 1, 1] - 
          24*Clq3[1, 1, 2, 2] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] - 8*Cqe[1, 1, 1, 1] - 8*Cqe[2, 2, 1, 1] + 
          16*Cqe[3, 3, 1, 1])) + MW2^2*MZ2*
       (MZ2*(-32*Ced[1, 1, 1, 1] - 32*Ced[1, 1, 2, 2] - 32*Ced[1, 1, 3, 3] - 
          32*Cee[1, 1, 1, 1] - 32*Cee[1, 1, 2, 2] - 32*Cee[1, 1, 3, 3] + 
          64*Ceu[1, 1, 1, 1] + 64*Ceu[1, 1, 2, 2] - 32*Ceu[1, 1, 3, 3] + 
          40*Cld[1, 1, 1, 1] + 40*Cld[1, 1, 2, 2] + 40*Cld[1, 1, 3, 3] + 
          8*Cle[1, 1, 1, 1] + 40*Cle[1, 1, 2, 2] + 40*Cle[1, 1, 3, 3] - 
          32*Cle[2, 2, 1, 1] - 32*Cle[3, 3, 1, 1] + 48*Cll[1, 1, 1, 1] + 
          170*Cll[1, 1, 2, 2] + 80*Cll[1, 1, 3, 3] - 32*Cll[1, 3, 3, 1] - 
          40*Clq1[1, 1, 1, 1] - 40*Clq1[1, 1, 2, 2] + 44*Clq1[1, 1, 3, 3] + 
          72*Clq3[1, 1, 1, 1] + 72*Clq3[1, 1, 2, 2] - 12*Clq3[1, 1, 3, 3] - 
          80*Clu[1, 1, 1, 1] - 80*Clu[1, 1, 2, 2] + 40*Clu[1, 1, 3, 3] + 
          32*Cqe[1, 1, 1, 1] + 32*Cqe[2, 2, 1, 1] - 28*Cqe[3, 3, 1, 1]) + 
        3*MT2*(64*Ceu[1, 1, 3, 3] - 56*Clq1[1, 1, 3, 3] + 
          65*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 80*Clu[1, 1, 3, 3] + 
          40*Cqe[3, 3, 1, 1]))))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + Class[6]*((-48*Sqrt[2]*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^3*SW2^3*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (48*Sqrt[2]*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^3*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (5*MW*MZ2^3*CuW[3, 3] + 3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 7*MW*CuW[3, 3]) - 
      16*MW2^2*MZ2*(MZ*SW*CuB[3, 3] - 2*MW*CuW[3, 3]) + 
      16*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AeFB_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 
    4*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-95 + 9*Pi^2) + 
    MW2*MZ2^2*(-467 + 52*Pi^2) - 32*MT2*MW2*MZ2*SW2))/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MH2^2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*B0i[bb0, 0, 0, MH2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   SW2*B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*
   (24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*
   B0i[bb0, 0, 0, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*SW2*
   B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 ((4*MW2 - 3*MZ2)*MZ2*(96*MW2^5 - 8*MW2^4*MZ2 - 188*MW2^3*MZ2^2 + 
    114*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + ((3*CWw*MW*MW2*MZ2^4*(-2*MW2 + MZ2)*(-4*MW2 + 3*MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2*(2*MW2^3 - 7*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - 2*MZ2^3)*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) - 
   (36*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*(-MW2 + MZ2)*(-4*MW2 + 3*MZ2)*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2*MZ2^2*(-4*MW2 + 3*MZ2)*(-8*MW2^3 + 14*MW2^2*MZ2 - 
      7*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) - 
   (18*CWw*MW*MW2*MZ2*(-4*MW2 + 3*MZ2)*(-4*MW2^4 - 4*MW2^3*MZ2 + 
      15*MW2^2*MZ2^2 - 8*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VALPHA))*Class[1] + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((CHD*(-55296*MW2^9 + 48*MT2*MW2*(1024*MW2^7 - 5248*MW2^6*MZ2 + 
         10752*MW2^5*MZ2^2 - 10752*MW2^4*MZ2^3 + 4808*MW2^3*MZ2^4 - 
         128*MW2^2*MZ2^5 - 591*MW2*MZ2^6 + 135*MZ2^7) - 
       405*MZ2^9*(-33 + 4*Pi^2) - 1024*MW2^8*MZ2*(-457 + 36*Pi^2) + 
       64*MW2^7*MZ2^2*(-26359 + 3168*Pi^2) - 768*MW2^6*MZ2^2*
        (3*MH2 - 4345*MZ2 + 618*MZ2*Pi^2) + 9*MW2*MZ2^7*
        (60*MH2 - 15841*MZ2 + 1908*MZ2*Pi^2) + 216*MW2^5*MZ2^3*
        (40*MH2 - 18873*MZ2 + 2872*MZ2*Pi^2) - 18*MW2^2*MZ2^6*
        (202*MH2 - 36907*MZ2 + 4760*MZ2*Pi^2) - 32*MW2^4*MZ2^4*
        (405*MH2 - 103138*MZ2 + 15615*MZ2*Pi^2) + 2*MW2^3*MZ2^5*
        (4860*MH2 - 910759*MZ2 + 129096*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^4*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 
       86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (MH2*MZ2^2*(12*CHD*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4) - 
      4*CHbox*MH2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*MH2*(64*MW2^5 - 160*MW2^4*MZ2 + 72*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
        73*MW2*MZ2^4 + 15*MZ2^5))*SW2*B0i[bb0, 0, 0, MH2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*(9*MT2^2*MZ2^2*(64*MW2^5 - 96*MW2^4*MZ2 - 104*MW2^3*MZ2^2 + 
        264*MW2^2*MZ2^3 - 159*MW2*MZ2^4 + 30*MZ2^5) - 
      4*MT2*MW2*(1024*MW2^7 - 5248*MW2^6*MZ2 + 10752*MW2^5*MZ2^2 - 
        10752*MW2^4*MZ2^3 + 4808*MW2^3*MZ2^4 - 128*MW2^2*MZ2^5 - 
        591*MW2*MZ2^6 + 135*MZ2^7) - 32*MW2^2*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (MW2*MZ2*(-4*CHbox*(MH2 - 2*MW2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(-3456*MW2^7 + 12544*MW2^6*MZ2 + 16*MW2^5*(8*MH2 - 841*MZ2)*MZ2 + 
        15*MZ2^6*(MH2 + 3*MZ2) - 16*MW2^4*MZ2^2*(21*MH2 + 104*MZ2) + 
        2*MW2*MZ2^5*(-29*MH2 + 623*MZ2) - 6*MW2^2*MZ2^4*(MH2 + 1209*MZ2) + 
        8*MW2^3*MZ2^3*(32*MH2 + 1497*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*(-4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(2304*MW2^8 - 3200*MW2^7*MZ2 + 32*MW2^6*(2*MH2 - 205*MZ2)*MZ2 - 
        32*MW2^5*(3*MH2 - 560*MZ2)*MZ2^2 + 45*MZ2^8 + 
        10*MW2*MZ2^6*(3*MH2 + 4*MZ2) - MW2^2*MZ2^5*(159*MH2 + 1796*MZ2) + 
        2*MW2^3*MZ2^4*(132*MH2 + 3917*MZ2) - 4*MW2^4*MZ2^3*
         (26*MH2 + 4153*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(64*MW2^5 - 96*MW2^4*MZ2 - 
      104*MW2^3*MZ2^2 + 264*MW2^2*MZ2^3 - 159*MW2*MZ2^4 + 30*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*(-128*MW2^5 + 336*MW2^4*MZ2 - 256*MW2^3*MZ2^2 + 6*MW2^2*MZ2^3 + 
        58*MW2*MZ2^4 - 15*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MW2, MH2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MZ2^2*(-6912*MW2^7 + 12480*MW2^6*MZ2 + 8224*MW2^5*MZ2^2 - 
      31112*MW2^4*MZ2^3 + 23600*MW2^3*MZ2^4 - 6686*MW2^2*MZ2^5 + 
      460*MW2*MZ2^6 + 45*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(-64*MW2^5 + 96*MW2^4*MZ2 + 104*MW2^3*MZ2^2 - 264*MW2^2*MZ2^3 + 
        159*MW2*MZ2^4 - 30*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*(MZ2*(2048*MW2^6 - 10496*MW2^5*MZ2 + 20928*MW2^4*MZ2^2 - 
        20640*MW2^3*MZ2^3 + 10552*MW2^2*MZ2^4 - 2632*MW2*MZ2^5 + 249*MZ2^6) + 
      MT2*(4096*MW2^6 - 20992*MW2^5*MZ2 + 47040*MW2^4*MZ2^2 - 
        56832*MW2^3*MZ2^3 + 37736*MW2^2*MZ2^4 - 12716*MW2*MZ2^5 + 
        1659*MZ2^6))*B0i[bb0, MZ2, MT2, MT2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2*(5760*MW2^6 - 8448*MW2^5*MZ2 - 9392*MW2^4*MZ2^2 + 
      22624*MW2^3*MZ2^3 - 12640*MW2^2*MZ2^4 + 1864*MW2*MZ2^5 + 133*MZ2^6)*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*CHD*MW2^3*MZ2*(128*MW2^6 - 80*MW2^5*MZ2 - 416*MW2^4*MZ2^2 + 
      506*MW2^3*MZ2^3 - 70*MW2^2*MZ2^4 - 101*MW2*MZ2^5 + 30*MZ2^6)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (3*CHD*MW2^2*MZ2^2*(MW2 + MZ2)^2*(192*MW2^4 - 576*MW2^3*MZ2 + 
      616*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 43*MZ2^4)*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[3] + (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
   SW2^2*VALPHA^2*Class[4])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW) + 
 (-1/18*(CHWB*MW2*MZ2*(27648*MW2^8 - 12*MT2*(2048*MW2^7 - 11520*MW2^6*MZ2 + 
         26176*MW2^5*MZ2^2 - 30384*MW2^4*MZ2^3 + 18616*MW2^3*MZ2^4 - 
         5382*MW2^2*MZ2^5 + 371*MW2*MZ2^6 + 75*MZ2^7) + 
       128*MW2^7*MZ2*(-1765 + 144*Pi^2) - 256*MW2^6*MZ2^2*
        (-2999 + 360*Pi^2) + 4*MW2^2*MZ2^5*(1215*MH2 + 80704*MZ2 - 
         11628*MZ2*Pi^2) - 1152*MW2^5*MZ2^2*(MH2 + 1187*MZ2 - 166*MZ2*Pi^2) + 
       1440*MW2^4*MZ2^3*(3*MH2 + 974*MZ2 - 147*MZ2*Pi^2) + 
       9*MZ2^7*(30*MH2 + 751*MZ2 - 48*MZ2*Pi^2) + 
       6*MW2*MZ2^6*(-303*MH2 - 11551*MZ2 + 1320*MZ2*Pi^2) + 
       8*MW2^3*MZ2^4*(-810*MH2 - 108113*MZ2 + 16650*MZ2*Pi^2))*SW2)/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MZ2^3*(CHWB*MW*(12*MW2*(128*MW2^5 - 288*MW2^4*MZ2 + 192*MW2^3*MZ2^2 + 
          12*MW2^2*MZ2^3 - 56*MW2*MZ2^4 + 15*MZ2^5) + 
        MH2*(384*MW2^5 - 960*MW2^4*MZ2 + 704*MW2^3*MZ2^2 - 172*MW2*MZ2^4 + 
          45*MZ2^5)) + 24*(CHB - CHW)*MW2^2*MZ*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (CHWB*MZ2*SW2*(-9*MT2^2*MZ2^2*(256*MW2^5 - 608*MW2^4*MZ2 + 
        336*MW2^3*MZ2^2 + 172*MW2^2*MZ2^3 - 202*MW2*MZ2^4 + 45*MZ2^5) + 
      4*MT2*MW2*(2048*MW2^7 - 11520*MW2^6*MZ2 + 26176*MW2^5*MZ2^2 - 
        30384*MW2^4*MZ2^3 + 18616*MW2^3*MZ2^4 - 5382*MW2^2*MZ2^5 + 
        371*MW2*MZ2^6 + 75*MZ2^7) + 64*MW2^2*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(3072*MW2^8 + 3584*MW2^7*MZ2 - 44928*MW2^6*MZ2^2 - 
        64*MW2^5*(4*MH2 - 1291*MZ2)*MZ2^2 + 16*MW2^4*(38*MH2 - 3645*MZ2)*
         MZ2^3 - 24*MW2^3*(14*MH2 - 445*MZ2)*MZ2^4 + 
        2*MW2*(101*MH2 - 790*MZ2)*MZ2^6 - 45*MZ2^7*(MH2 + MZ2) + 
        4*MW2^2*MZ2^5*(-43*MH2 + 1233*MZ2)) + 48*CHW*MW2^2*MZ*MZ2^2*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW)*SW2*B0i[bb0, 0, 0, MW2])/(4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (MZ2^2*SW2*(CHWB*(18432*MW2^8 - 4480*MW2^7*MZ2 + 
        64*MW2^6*(18*MH2 - 2249*MZ2)*MZ2 - 48*MW2^5*(68*MH2 - 6517*MZ2)*
         MZ2^2 + 24*MW2^4*(132*MH2 - 12575*MZ2)*MZ2^3 - 
        16*MW2^3*(69*MH2 - 9859*MZ2)*MZ2^4 - 43720*MW2^2*MZ2^6 + 135*MZ2^8 + 
        9*MW2*MZ2^6*(5*MH2 + 526*MZ2)) + 72*MW*MW2*MZ*MZ2*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (3*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(256*MW2^6 - 864*MW2^5*MZ2 + 
      944*MW2^4*MZ2^2 - 164*MW2^3*MZ2^3 - 374*MW2^2*MZ2^4 + 247*MW2*MZ2^5 - 
      45*MZ2^6)*B0i[bb0, MW2, 0, MT2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^3*(CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (256*MW2^5 - 608*MW2^4*MZ2 + 336*MW2^3*MZ2^2 + 172*MW2^2*MZ2^3 - 
        202*MW2*MZ2^4 + 45*MZ2^5) - 48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*CW*MZ2^2*(27136*MW2^8 - 96128*MW2^7*MZ2 + 111488*MW2^6*MZ2^2 - 
      20016*MW2^5*MZ2^3 - 56376*MW2^4*MZ2^4 + 45736*MW2^3*MZ2^5 - 
      12958*MW2^2*MZ2^6 + 1073*MW2*MZ2^7 + 45*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^2*(CHWB*MW*(MH2^2*(-384*MW2^5 + 1088*MW2^4*MZ2 - 1056*MW2^3*MZ2^2 + 
          368*MW2^2*MZ2^3 - 15*MZ2^5) - 4*MH2*(384*MW2^6 - 1632*MW2^5*MZ2 + 
          2528*MW2^4*MZ2^2 - 1596*MW2^3*MZ2^3 + 164*MW2^2*MZ2^4 + 
          213*MW2*MZ2^5 - 60*MZ2^6) + 12*MZ2*(256*MW2^6 - 1216*MW2^5*MZ2 + 
          2048*MW2^4*MZ2^2 - 1416*MW2^3*MZ2^3 + 232*MW2^2*MZ2^4 + 
          142*MW2*MZ2^5 - 45*MZ2^6)) + 24*MW2*MZ*(MH2 - 2*MZ2)*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*MZ2*(MZ2*(4096*MW2^7 - 23040*MW2^6*MZ2 + 50048*MW2^5*MZ2^2 - 
        55296*MW2^4*MZ2^3 + 34208*MW2^3*MZ2^4 - 12312*MW2^2*MZ2^5 + 
        2560*MW2*MZ2^6 - 255*MZ2^7) + MT2*(8192*MW2^7 - 46080*MW2^6*MZ2 + 
        110464*MW2^5*MZ2^2 - 139968*MW2^4*MZ2^3 + 96928*MW2^3*MZ2^4 - 
        34560*MW2^2*MZ2^5 + 5120*MW2*MZ2^6 - 105*MZ2^7))*SW2*
     B0i[bb0, MZ2, MT2, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (CHWB*CW*(3072*MW2^9 + 6656*MW2^8*MZ2 - 39680*MW2^7*MZ2^2 + 
      36288*MW2^6*MZ2^3 + 19616*MW2^5*MZ2^4 - 43944*MW2^4*MZ2^5 + 
      20352*MW2^3*MZ2^6 - 1948*MW2^2*MZ2^7 - 427*MW2*MZ2^8 + 15*MZ2^9)*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (12*CHWB*CW*MW2^2*MZ2^3*(192*MW2^5 + 128*MW2^4*MZ2 - 
      696*MW2^3*MZ2^2 + 452*MW2^2*MZ2^3 - 45*MW2*MZ2^4 - 15*MZ2^5)*SW2^3*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (12*CHWB*CW*MW2*MZ2^4*(MW2 + MZ2)^2*
     (128*MW2^3 - 248*MW2^2*MZ2 + 152*MW2*MZ2^2 - 29*MZ2^3)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW))*Class[4] + (12*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*
   (-(MZ2*CHe[1, 1]) + 2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
    2*MZ2*(CHl1[1, 1] + CHl3[1, 1]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((12*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MW2*MZ2^4*(22*CHe[1, 1] - 117*CHl1[1, 1] - 319*CHl3[1, 1]) + 
      8*MW2^3*MZ2^2*(34*CHe[1, 1] - 59*CHl1[1, 1] - 149*CHl3[1, 1]) - 
      32*MW2^4*MZ2*(7*CHe[1, 1] - 9*CHl1[1, 1] - 24*CHl3[1, 1]) + 
      64*MW2^5*(CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1]) + 
      MZ2^5*(CHe[1, 1] + 13*CHl1[1, 1] + 43*CHl3[1, 1]) + 
      4*MW2^2*MZ2^3*(-34*CHe[1, 1] + 88*CHl1[1, 1] + 223*CHl3[1, 1])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (256*MW2^7*(CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1]) - 
      15*MZ2^7*(CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1]) - 
      384*MW2^6*MZ2*(4*CHe[1, 1] - 4*CHl1[1, 1] + 3*CHl3[1, 1]) + 
      32*MW2^5*MZ2^2*(117*CHe[1, 1] - 128*CHl1[1, 1] + 60*CHl3[1, 1]) - 
      16*MW2^4*MZ2^3*(285*CHe[1, 1] - 361*CHl1[1, 1] + 104*CHl3[1, 1]) - 
      4*MW2^2*MZ2^5*(261*CHe[1, 1] - 463*CHl1[1, 1] + 140*CHl3[1, 1]) + 
      MW2*MZ2^6*(189*CHe[1, 1] - 378*CHl1[1, 1] + 206*CHl3[1, 1]) + 
      4*MW2^3*MZ2^4*(743*CHe[1, 1] - 1116*CHl1[1, 1] + 256*CHl3[1, 1])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2^2*MZ2^3*SW2*B0i[bb0, 0, 0, MH2]*
     (32*MW2^5*(3*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
      MW2*MZ2^4*(133*CHe[1, 1] - 206*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(157*CHe[1, 1] - 139*(CHl1[1, 1] + CHl3[1, 1])) - 
      32*MW2^4*MZ2*(13*CHe[1, 1] - 8*(CHl1[1, 1] + CHl3[1, 1])) - 
      15*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^2*MZ2^3*(-107*CHe[1, 1] + 127*(CHl1[1, 1] + CHl3[1, 1]))))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^3*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^5*(3*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
      MW2*MZ2^4*(133*CHe[1, 1] - 206*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(157*CHe[1, 1] - 139*(CHl1[1, 1] + CHl3[1, 1])) - 
      32*MW2^4*MZ2*(13*CHe[1, 1] - 8*(CHl1[1, 1] + CHl3[1, 1])) - 
      15*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^2*MZ2^3*(-107*CHe[1, 1] + 127*(CHl1[1, 1] + CHl3[1, 1]))))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(32*MW2^5*(-3*CHe[1, 1] + CHl1[1, 1] + 
        CHl3[1, 1]) + 4*MW2^2*MZ2^3*(107*CHe[1, 1] - 
        127*(CHl1[1, 1] + CHl3[1, 1])) + 32*MW2^4*MZ2*
       (13*CHe[1, 1] - 8*(CHl1[1, 1] + CHl3[1, 1])) + 
      15*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(-157*CHe[1, 1] + 139*(CHl1[1, 1] + CHl3[1, 1])) + 
      MW2*MZ2^4*(-133*CHe[1, 1] + 206*(CHl1[1, 1] + CHl3[1, 1]))))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(-3*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
      4*MW2^2*MZ2^3*(107*CHe[1, 1] - 127*(CHl1[1, 1] + CHl3[1, 1])) + 
      32*MW2^4*MZ2*(13*CHe[1, 1] - 8*(CHl1[1, 1] + CHl3[1, 1])) + 
      15*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(-157*CHe[1, 1] + 139*(CHl1[1, 1] + CHl3[1, 1])) + 
      MW2*MZ2^4*(-133*CHe[1, 1] + 206*(CHl1[1, 1] + CHl3[1, 1]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*MW2*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2*MW2*MZ2^4*(11*CHe[1, 1] - 8*CHl1[1, 1] - 210*CHl3[1, 1]) + 
      16*MW2^3*MZ2^2*(17*CHe[1, 1] - 7*CHl1[1, 1] - 97*CHl3[1, 1]) + 
      64*MW2^5*(CHe[1, 1] - 4*CHl3[1, 1]) + 
      MZ2^5*(CHe[1, 1] - 2*CHl1[1, 1] + 58*CHl3[1, 1]) + 
      2*MW2^2*MZ2^3*(-68*CHe[1, 1] + 41*CHl1[1, 1] + 581*CHl3[1, 1]) - 
      16*MW2^4*MZ2*(14*CHe[1, 1] - 3*(CHl1[1, 1] + 21*CHl3[1, 1]))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(3072*MW2^9*(CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1]) - 
      512*MW2^8*MZ2*(23*CHe[1, 1] - 26*CHl1[1, 1] + 29*CHl3[1, 1]) - 
      15*MZ2^8*(MH2 + MZ2)*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      MW2*MZ2^7*(133*MH2*CHe[1, 1] - 206*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(-1193*CHe[1, 1] + 2446*CHl1[1, 1] + 166*CHl3[1, 1])) + 
      128*MW2^7*MZ2^2*(111*CHe[1, 1] - 147*CHl1[1, 1] + 181*CHl3[1, 1] - 
        8*CHl3[2, 2] - 8*CHl3[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2]) - 
      4*MW2^3*MZ2^5*(-157*MH2*CHe[1, 1] + 139*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(8666*CHe[1, 1] - 13099*CHl1[1, 1] + 1507*CHl3[1, 1] + 
          404*CHl3[2, 2] + 404*CHl3[3, 3] + 1212*CHq3[1, 1] + 
          1212*CHq3[2, 2])) + 64*MW2^6*MZ2^3*(126*CHe[1, 1] - 71*CHl1[1, 1] - 
        84*CHl3[1, 1] + 60*(CHl3[2, 2] + CHl3[3, 3] + 
          3*(CHq3[1, 1] + CHq3[2, 2]))) + 2*MW2^2*MZ2^6*
       (-214*MH2*CHe[1, 1] + 5225*MZ2*CHe[1, 1] + 
        254*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 4*MZ2*(-2287*CHl1[1, 1] - 
          23*CHl3[1, 1] + 30*(CHl3[2, 2] + CHl3[3, 3] + 
            3*(CHq3[1, 1] + CHq3[2, 2])))) - 16*MW2^5*MZ2^3*
       (2*MH2*(-3*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        3*MZ2*(931*CHe[1, 1] - 1063*CHl1[1, 1] + 425*CHl3[1, 1] + 
          120*(CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
      8*MW2^4*MZ2^4*(MH2*(-52*CHe[1, 1] + 32*(CHl1[1, 1] + CHl3[1, 1])) + 
        MZ2*(7063*CHe[1, 1] - 9310*CHl1[1, 1] + 2550*CHl3[1, 1] + 
          540*(CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (15*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^3*(-157*CHe[1, 1] + 139*CHl1[1, 1] + 139*CHl3[1, 1] - 
        270*CHq3[3, 3]) + MW2*MZ2^5*(-133*CHe[1, 1] + 206*CHl1[1, 1] + 
        206*CHl3[1, 1] - 60*CHq3[3, 3]) + 256*MW2^6*CHq3[3, 3] - 
      32*MW2^5*MZ2*(3*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 30*CHq3[3, 3]) + 
      32*MW2^4*MZ2^2*(13*CHe[1, 1] - 8*CHl1[1, 1] - 8*CHl3[1, 1] + 
        45*CHq3[3, 3]) + 4*MW2^2*MZ2^4*(107*CHe[1, 1] - 127*CHl1[1, 1] - 
        127*CHl3[1, 1] + 101*CHq3[3, 3])))/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-1536*MW2^9*(CHe[1, 1] - 4*CHl3[1, 1]) + 
      15*MZ2^9*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      MW2*MZ2^7*(15*MH2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        MZ2*(-43*CHe[1, 1] + 26*(CHl1[1, 1] + CHl3[1, 1]))) - 
      8*MW2^5*MZ2^3*(-52*MH2*CHe[1, 1] + 32*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(630*CHd[1, 1] + 630*CHd[2, 2] + 630*CHd[3, 3] + 360*CHe[1, 1] + 
          630*CHe[2, 2] + 630*CHe[3, 3] + 49*CHl1[1, 1] + 630*CHl1[2, 2] + 
          630*CHl1[3, 3] + 6217*CHl3[1, 1] - 90*CHl3[2, 2] - 90*CHl3[3, 3] - 
          630*CHq1[1, 1] - 630*CHq1[2, 2] - 450*CHq1[3, 3] - 270*CHq3[1, 1] - 
          270*CHq3[2, 2] - 450*CHq3[3, 3] - 1260*CHu[1, 1] - 
          1260*CHu[2, 2])) + 4*MW2^4*MZ2^4*(-157*MH2*CHe[1, 1] + 
        139*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 2*MZ2*(371*CHd[1, 1] + 
          371*CHd[2, 2] + 371*CHd[3, 3] + 228*CHe[1, 1] + 371*CHe[2, 2] + 
          371*CHe[3, 3] - 37*CHl1[1, 1] + 371*CHl1[2, 2] + 371*CHl1[3, 3] + 
          4709*CHl3[1, 1] - 169*CHl3[2, 2] - 169*CHl3[3, 3] - 
          371*CHq1[1, 1] - 371*CHq1[2, 2] - 439*CHq1[3, 3] - 507*CHq3[1, 1] - 
          507*CHq3[2, 2] - 439*CHq3[3, 3] - 742*CHu[1, 1] - 742*CHu[2, 2])) + 
      16*MW2^6*MZ2^2*(2*MH2*(-3*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(300*CHd[1, 1] + 300*CHd[2, 2] + 300*CHd[3, 3] + 232*CHe[1, 1] + 
          300*CHe[2, 2] + 300*CHe[3, 3] + 53*CHl1[1, 1] + 300*CHl1[2, 2] + 
          300*CHl1[3, 3] + 1433*CHl3[1, 1] + 60*CHl3[2, 2] + 60*CHl3[3, 3] - 
          300*CHq1[1, 1] - 300*CHq1[2, 2] - 60*CHq1[3, 3] + 180*CHq3[1, 1] + 
          180*CHq3[2, 2] - 60*CHq3[3, 3] - 600*CHu[1, 1] - 600*CHu[2, 2])) - 
      4*MW2^3*MZ2^5*(-107*MH2*CHe[1, 1] + 127*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        2*MZ2*(116*CHd[1, 1] + 116*CHd[2, 2] + 116*CHd[3, 3] + 53*CHe[1, 1] + 
          116*CHe[2, 2] + 116*CHe[3, 3] + 26*CHl1[1, 1] + 116*CHl1[2, 2] + 
          116*CHl1[3, 3] + 1732*CHl3[1, 1] - 86*CHl3[2, 2] - 86*CHl3[3, 3] - 
          116*CHq1[1, 1] - 116*CHq1[2, 2] - 187*CHq1[3, 3] - 258*CHq3[1, 1] - 
          258*CHq3[2, 2] - 187*CHq3[3, 3] - 232*CHu[1, 1] - 232*CHu[2, 2])) + 
      MW2^2*MZ2^6*(-133*MH2*CHe[1, 1] + 206*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        2*MZ2*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] + 11*CHe[1, 1] + 
          60*CHe[2, 2] + 60*CHe[3, 3] + 122*CHl1[1, 1] + 60*CHl1[2, 2] + 
          60*CHl1[3, 3] + 1082*CHl3[1, 1] - 60*CHl3[2, 2] - 60*CHl3[3, 3] - 
          60*CHq1[1, 1] - 60*CHq1[2, 2] - 120*CHq1[3, 3] - 180*CHq3[1, 1] - 
          180*CHq3[2, 2] - 120*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2])) - 
      64*MW2^7*MZ2^2*(38*CHd[1, 1] + 38*CHd[2, 2] + 38*CHd[3, 3] + 
        90*CHe[1, 1] + 38*CHe[2, 2] + 38*CHe[3, 3] - 7*CHl1[1, 1] + 
        38*CHl1[2, 2] + 38*CHl1[3, 3] - 239*CHl3[1, 1] + 22*CHl3[2, 2] + 
        22*CHl3[3, 3] - 38*CHq1[1, 1] - 38*CHq1[2, 2] + 14*CHq1[3, 3] + 
        66*CHq3[1, 1] + 66*CHq3[2, 2] + 14*CHq3[3, 3] - 76*CHu[1, 1] - 
        76*CHu[2, 2]) + 128*MW2^8*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 
        4*CHd[3, 3] + 40*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] - 
        5*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] - 161*CHl3[1, 1] + 
        4*CHl3[2, 2] + 4*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] + 
        4*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 4*CHq3[3, 3] - 
        8*CHu[1, 1] - 8*CHu[2, 2])))/(4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2) - (B0i[bb0, 0, 0, MT2]*
     (32*MW2^2*MZ2^3*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 
        86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2*(-(MZ2*CHe[1, 1]) + 
        2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        2*MZ2*(CHl1[1, 1] + CHl3[1, 1])) + 9*MT2^2*MZ2^2*
       (15*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        4*MW2^3*MZ2^3*(-157*CHe[1, 1] + 139*CHl1[1, 1] + 139*CHl3[1, 1] - 
          270*CHq3[3, 3]) + MW2*MZ2^5*(-133*CHe[1, 1] + 206*CHl1[1, 1] + 
          206*CHl3[1, 1] - 60*CHq3[3, 3]) + 256*MW2^6*CHq3[3, 3] - 
        32*MW2^5*MZ2*(3*CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
          30*CHq3[3, 3]) + 32*MW2^4*MZ2^2*(13*CHe[1, 1] - 8*CHl1[1, 1] - 
          8*CHl3[1, 1] + 45*CHq3[3, 3]) + 4*MW2^2*MZ2^4*
         (107*CHe[1, 1] - 127*CHl1[1, 1] - 127*CHl3[1, 1] + 
          101*CHq3[3, 3])) - 2*MT2*MW2*MZ2*SW2*
       (4096*MW2^7*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        135*MZ2^7*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
        6*MW2*MZ2^6*(128*CHe[1, 1] - 151*CHl1[1, 1] - 151*CHl3[1, 1] + 
          30*CHq1[3, 3] + 60*CHq3[3, 3] - 60*CHu[3, 3]) - 
        512*MW2^6*MZ2*(34*CHe[1, 1] - 38*CHl1[1, 1] - 38*CHl3[1, 1] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        384*MW2^5*MZ2^2*(78*CHe[1, 1] - 100*CHl1[1, 1] - 100*CHl3[1, 1] + 
          9*CHq1[3, 3] - 15*CHq3[3, 3] + 15*CHu[3, 3]) - 
        96*MW2^4*MZ2^3*(261*CHe[1, 1] - 403*CHl1[1, 1] - 403*CHl3[1, 1] + 
          24*CHq1[3, 3] - 90*CHq3[3, 3] + 90*CHu[3, 3]) + 
        16*MW2^3*MZ2^4*(575*CHe[1, 1] - 1202*CHl1[1, 1] - 1202*CHl3[1, 1] - 
          9*CHq1[3, 3] - 405*CHq3[3, 3] + 405*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(31*CHe[1, 1] - 737*CHl1[1, 1] - 737*CHl3[1, 1] - 
          168*CHq1[3, 3] - 606*CHq3[3, 3] + 606*CHu[3, 3]))))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(4096*MW2^7*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        MW2*MZ2^6*(3802*CHe[1, 1] - 9773*CHl1[1, 1] - 9773*CHl3[1, 1] + 
          4602*CHq1[3, 3] - 4602*CHq3[3, 3] - 2670*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(4662*CHe[1, 1] - 9172*CHl1[1, 1] - 9172*CHl3[1, 1] + 
          3441*CHq1[3, 3] - 3441*CHq3[3, 3] - 1419*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(5668*CHe[1, 1] - 9121*CHl1[1, 1] - 9121*CHl3[1, 1] + 
          2700*CHq1[3, 3] - 2700*CHq3[3, 3] - 540*CHu[3, 3]) - 
        512*MW2^6*MZ2*(42*CHe[1, 1] - 46*CHl1[1, 1] - 46*CHl3[1, 1] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) - 
        96*MW2^4*MZ2^3*(645*CHe[1, 1] - 887*CHl1[1, 1] - 887*CHl3[1, 1] + 
          195*CHq1[3, 3] - 195*CHq3[3, 3] + 15*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(767*CHe[1, 1] - 931*CHl1[1, 1] - 931*CHl3[1, 1] + 
          132*CHq1[3, 3] - 132*CHq3[3, 3] + 60*CHu[3, 3]) + 
        3*MZ2^7*(-89*CHe[1, 1] + 343*CHl1[1, 1] + 343*CHl3[1, 1] - 
          210*CHq1[3, 3] + 210*CHq3[3, 3] + 150*CHu[3, 3])) + 
      MZ2*(2048*MW2^7*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        3*MZ2^7*(-49*CHe[1, 1] + 113*CHl1[1, 1] + 113*CHl3[1, 1] + 
          30*CHq1[3, 3] - 30*CHq3[3, 3] - 60*CHu[3, 3]) - 
        256*MW2^6*MZ2*(42*CHe[1, 1] - 46*CHl1[1, 1] - 46*CHl3[1, 1] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(370*CHe[1, 1] - 452*CHl1[1, 1] - 452*CHl3[1, 1] + 
          39*CHq1[3, 3] - 39*CHq3[3, 3] + 57*CHu[3, 3]) - 
        96*MW2^4*MZ2^3*(291*CHe[1, 1] - 403*CHl1[1, 1] - 403*CHl3[1, 1] + 
          30*CHq1[3, 3] - 30*CHq3[3, 3] + 75*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(2375*CHe[1, 1] - 3764*CHl1[1, 1] - 3764*CHl3[1, 1] + 
          135*CHq1[3, 3] - 135*CHq3[3, 3] + 945*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(1872*CHe[1, 1] - 3398*CHl1[1, 1] - 3398*CHl3[1, 1] - 
          102*CHq1[3, 3] + 102*CHq3[3, 3] + 1113*CHu[3, 3]) + 
        MW2*MZ2^6*(1604*CHe[1, 1] - 3307*CHl1[1, 1] - 3307*CHl3[1, 1] - 
          426*CHq1[3, 3] + 426*CHq3[3, 3] + 1392*CHu[3, 3]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (-55296*MW2^9*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
     256*MW2^8*(192*MT2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
       MZ2*((1945 - 144*Pi^2)*CHe[1, 1] + (-2107 + 144*Pi^2)*CHl1[1, 1] + 
         (-1657 + 144*Pi^2)*CHl3[1, 1])) - 
     9*MZ2^8*(MZ2*((-1901 + 228*Pi^2)*CHe[1, 1] + (832 - 96*Pi^2)*
          CHl1[1, 1] + 24*(33 - 4*Pi^2)*CHl3[1, 1]) + 
       180*MT2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1]))) + 
     128*MW2^7*MZ2*(-48*MT2*(42*CHe[1, 1] - 46*CHl1[1, 1] - 46*CHl3[1, 1] + 
         3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
       MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 15159*CHe[1, 1] + 
         1728*Pi^2*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 
         16441*CHl1[1, 1] - 1728*Pi^2*CHl1[1, 1] + 24*CHl1[2, 2] + 
         24*CHl1[3, 3] + 12940*CHl3[1, 1] - 1728*Pi^2*CHl3[1, 1] - 
         24*CHl3[2, 2] - 24*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
         48*CHq1[3, 3] - 72*CHq3[1, 1] - 72*CHq3[2, 2] + 72*CHq3[3, 3] - 
         48*CHu[1, 1] - 48*CHu[2, 2] + 24*CHu[3, 3])) - 
     64*MW2^6*MZ2^2*(-24*MT2*(370*CHe[1, 1] - 452*CHl1[1, 1] - 
         452*CHl3[1, 1] + 39*CHq1[3, 3] - 57*CHq3[3, 3] + 57*CHu[3, 3]) + 
       MZ2*(228*CHd[1, 1] + 228*CHd[2, 2] + 228*CHd[3, 3] - 65231*CHe[1, 1] + 
         8856*Pi^2*CHe[1, 1] + 228*CHe[2, 2] + 228*CHe[3, 3] + 
         68638*CHl1[1, 1] - 8856*Pi^2*CHl1[1, 1] + 228*CHl1[2, 2] + 
         228*CHl1[3, 3] + 59092*CHl3[1, 1] - 8856*Pi^2*CHl3[1, 1] - 
         228*CHl3[2, 2] - 228*CHl3[3, 3] - 228*CHq1[1, 1] - 228*CHq1[2, 2] + 
         240*CHq1[3, 3] - 684*CHq3[1, 1] - 684*CHq3[2, 2] + 468*CHq3[3, 3] - 
         456*CHu[1, 1] - 456*CHu[2, 2] + 228*CHu[3, 3])) + 
     3*MW2*MZ2^7*(3612*MT2*CHe[1, 1] - 48*MT2*(98*CHl1[1, 1] + 
         98*CHl3[1, 1] - 15*(CHq1[3, 3] + 2*CHq3[3, 3] - 2*CHu[3, 3])) + 
       MZ2*(240*CHd[1, 1] + 240*CHd[2, 2] + 240*CHd[3, 3] - 62673*CHe[1, 1] + 
         8364*Pi^2*CHe[1, 1] + 240*CHe[2, 2] + 240*CHe[3, 3] + 
         33696*CHl1[1, 1] - 5568*Pi^2*CHl1[1, 1] + 240*CHl1[2, 2] + 
         240*CHl1[3, 3] + 40508*CHl3[1, 1] - 5568*Pi^2*CHl3[1, 1] - 
         240*CHl3[2, 2] - 240*CHl3[3, 3] - 240*CHq1[1, 1] - 240*CHq1[2, 2] - 
         600*CHq1[3, 3] - 720*CHq3[1, 1] - 720*CHq3[2, 2] - 360*CHq3[3, 3] - 
         480*CHu[1, 1] - 480*CHu[2, 2] + 240*CHu[3, 3])) + 
     48*MW2^5*MZ2^3*(-24*MT2*(573*CHe[1, 1] - 803*CHl1[1, 1] - 
         803*CHl3[1, 1] + 60*CHq1[3, 3] - 150*CHq3[3, 3] + 150*CHu[3, 3]) + 
       MZ2*(600*CHd[1, 1] + 600*CHd[2, 2] + 600*CHd[3, 3] - 
         114470*CHe[1, 1] + 16908*Pi^2*CHe[1, 1] + 600*CHe[2, 2] + 
         600*CHe[3, 3] + 113785*CHl1[1, 1] - 16788*Pi^2*CHl1[1, 1] + 
         600*CHl1[2, 2] + 600*CHl1[3, 3] + 109358*CHl3[1, 1] - 
         16788*Pi^2*CHl3[1, 1] - 600*CHl3[2, 2] - 600*CHl3[3, 3] - 
         600*CHq1[1, 1] - 600*CHq1[2, 2] + 120*CHq1[3, 3] - 1800*CHq3[1, 1] - 
         1800*CHq3[2, 2] + 720*CHq3[3, 3] - 1200*CHu[1, 1] - 1200*CHu[2, 2] + 
         600*CHu[3, 3])) - 2*MW2^2*MZ2^6*
      (12*MT2*(322*CHe[1, 1] + 1021*CHl1[1, 1] + 1021*CHl3[1, 1] + 
         426*CHq1[3, 3] + 1392*CHq3[3, 3] - 1392*CHu[3, 3]) + 
       MZ2*(2784*CHd[1, 1] + 2784*CHd[2, 2] + 2784*CHd[3, 3] - 
         456875*CHe[1, 1] + 66096*Pi^2*CHe[1, 1] + 2784*CHe[2, 2] + 
         2784*CHe[3, 3] + 302254*CHl1[1, 1] - 54432*Pi^2*CHl1[1, 1] + 
         2784*CHl1[2, 2] + 2784*CHl1[3, 3] + 374086*CHl3[1, 1] - 
         54432*Pi^2*CHl3[1, 1] - 2784*CHl3[2, 2] - 2784*CHl3[3, 3] - 
         2784*CHq1[1, 1] - 2784*CHq1[2, 2] - 5340*CHq1[3, 3] - 
         8352*CHq3[1, 1] - 8352*CHq3[2, 2] - 2556*CHq3[3, 3] - 
         5568*CHu[1, 1] - 5568*CHu[2, 2] + 2784*CHu[3, 3])) + 
     4*MW2^3*MZ2^5*(12*MT2*(-2331*CHe[1, 1] + 5545*CHl1[1, 1] + 
         5545*CHl3[1, 1] + 204*CHq1[3, 3] + 2226*CHq3[3, 3] - 
         2226*CHu[3, 3]) + MZ2*(4452*CHd[1, 1] + 4452*CHd[2, 2] + 
         4452*CHd[3, 3] - 645657*CHe[1, 1] + 97848*Pi^2*CHe[1, 1] + 
         4452*CHe[2, 2] + 4452*CHe[3, 3] + 511075*CHl1[1, 1] - 
         89856*Pi^2*CHl1[1, 1] + 4452*CHl1[2, 2] + 4452*CHl1[3, 3] + 
         598672*CHl3[1, 1] - 89856*Pi^2*CHl3[1, 1] - 4452*CHl3[2, 2] - 
         4452*CHl3[3, 3] - 4452*CHq1[1, 1] - 4452*CHq1[2, 2] - 
         5676*CHq1[3, 3] - 13356*CHq3[1, 1] - 13356*CHq3[2, 2] - 
         1224*CHq3[3, 3] - 8904*CHu[1, 1] - 8904*CHu[2, 2] + 
         4452*CHu[3, 3])) - 8*MW2^4*MZ2^4*(-51384*MT2*CHe[1, 1] + 
       MZ2*(3780*CHd[1, 1] + 3780*CHd[2, 2] + 3780*CHd[3, 3] - 
         582175*CHe[1, 1] + 88920*Pi^2*CHe[1, 1] + 3780*CHe[2, 2] + 
         3780*CHe[3, 3] + 527824*CHl1[1, 1] - 86220*Pi^2*CHl1[1, 1] + 
         3780*CHl1[2, 2] + 3780*CHl1[3, 3] + 564454*CHl3[1, 1] - 
         86220*Pi^2*CHl3[1, 1] - 3780*CHl3[2, 2] - 3780*CHl3[3, 3] - 
         3780*CHq1[1, 1] - 3780*CHq1[2, 2] - 2160*CHq1[3, 3] - 
         11340*CHq3[1, 1] - 11340*CHq3[2, 2] + 1620*CHq3[3, 3] - 
         7560*CHu[1, 1] - 7560*CHu[2, 2] + 3780*CHu[3, 3]) + 
       120*MT2*(724*CHl1[1, 1] + 724*CHl3[1, 1] - 
         27*(CHq1[3, 3] - 7*CHq3[3, 3] + 7*CHu[3, 3]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[7] + 
 Class[8]*(((2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] + 
   ((2*MW2 - MZ2)*MZ2^2*(-MW2 + MZ2)*(-4*MW2 + 3*MZ2)*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
        3*Cle[3, 3, 1, 1] - 14*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] - 6*Clq3[1, 1, 1, 1] - 
        6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
        4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] - 2*Cqe[1, 1, 1, 1] - 
        2*Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
        2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] - Cld[1, 1, 1, 1] - 
        Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - Cle[1, 1, 2, 2] - 
        Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
        4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 2*Cll[1, 1, 3, 3] - 
        2*Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] - 
        Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 3*Clq3[1, 1, 2, 2] - 
        Clq3[1, 1, 3, 3] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
      8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
        Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 
      2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 
        5*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*
     (MZ2^2*(MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
          8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
          6*Clq3[1, 1, 3, 3] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[2, 2, 1, 1] - 
          Cqe[3, 3, 1, 1]) - 6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1])) + 
      8*MW2^2*(-6*MT2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + 
          Clq3[1, 1, 3, 3] - Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
          Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + Cee[1, 1, 3, 3] - 
          2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3] - 
          Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
          Cle[1, 1, 2, 2] - Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + 
          Cle[3, 3, 1, 1] - Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
          2*Cll[1, 1, 3, 3] + Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + 
          Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
          3*Clq3[1, 1, 2, 2] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
          Clu[1, 1, 3, 3] - Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + 
          2*Cqe[3, 3, 1, 1])) - 2*MW2*MZ2*
       (-6*MT2*(6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1]) + 
        MZ2*(6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 6*Cee[1, 1, 2, 2] + 6*Cee[1, 1, 3, 3] - 
          12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] + 6*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          2*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          6*Cle[2, 2, 1, 1] + 6*Cle[3, 3, 1, 1] - 10*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 6*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] - 
          12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          6*Cqe[1, 1, 1, 1] - 6*Cqe[2, 2, 1, 1] + 3*Cqe[3, 3, 1, 1]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 2*MW2*MZ2*
         (6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])) + 
      MT2*(16*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2^2*(-Ceu[1, 1, 3, 3] - 22*Clq1[1, 1, 3, 3] + 22*Clq3[1, 1, 3, 3] + 
          2*Clu[1, 1, 3, 3] + 11*Cqe[3, 3, 1, 1]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] - 19*Clq1[1, 1, 3, 3] + 
          19*Clq3[1, 1, 3, 3] - 7*Clu[1, 1, 3, 3] + 15*Cqe[3, 3, 1, 1]))))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 Class[6]*((18*Sqrt[2]*MT*MT2*MW*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AeFB_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHAEFF^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
    2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 
    2*MZ2*CHl3[Leff, Leff])*Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/2*(MZ2^2*(96*MW2^4 + 40*MW2^3*MZ2 - 156*MW2^2*MZ2^2 + 50*MW2*MZ2^3 + 
       3*MZ2^4)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[1, 1] - 
       MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
       2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 
       2*MW2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
      2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
      2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff]))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6*MW2^2*MZ2^2*(8*MW2^3 + 6*MW2^2*MZ2 - 17*MW2*MZ2^2 + 6*MZ2^3)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 6*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
      6*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MZ2*(MW2^2 - MZ2^2)^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*CHl1[Leff, Leff] - 8*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
      8*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     (24*MW2^3*CHe[1, 1] + 40*MW2^2*MZ2*CHe[1, 1] - 8*MW2*MZ2^2*CHe[1, 1] - 
      9*MZ2^3*CHe[1, 1] + (-24*MW2^3 - 40*MW2^2*MZ2 + 8*MW2*MZ2^2 + 9*MZ2^3)*
       CHe[Leff, Leff] - 24*MW2^3*CHl1[1, 1] - 16*MW2^2*MZ2*CHl1[1, 1] + 
      52*MW2*MZ2^2*CHl1[1, 1] + 18*MZ2^3*CHl1[1, 1] + 
      2*(12*MW2^3 + 8*MW2^2*MZ2 - 26*MW2*MZ2^2 - 9*MZ2^3)*CHl1[Leff, Leff] + 
      24*MW2^3*CHl3[1, 1] - 8*MW2^2*MZ2*CHl3[1, 1] - 
      24*MW2*MZ2^2*CHl3[1, 1] + 18*MZ2^3*CHl3[1, 1] - 
      24*MW2^3*CHl3[Leff, Leff] + 8*MW2^2*MZ2*CHl3[Leff, Leff] + 
      24*MW2*MZ2^2*CHl3[Leff, Leff] - 18*MZ2^3*CHl3[Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(-8*MW2^3 + 18*MW2^2*MZ2 - 13*MW2*MZ2^2 + 3*MZ2^3)*
     B0i[bb0, 0, 0, MZ2]*(12*MW2^3*CHe[1, 1] - 19*MW2*MZ2^2*CHe[1, 1] + 
      8*MZ2^3*CHe[1, 1] + (-12*MW2^3 + 19*MW2*MZ2^2 - 8*MZ2^3)*
       CHe[Leff, Leff] + 12*MW2^2*MZ2*CHl1[1, 1] + 4*MW2*MZ2^2*CHl1[1, 1] - 
      16*MZ2^3*CHl1[1, 1] - 4*MZ2*(3*MW2^2 + MW2*MZ2 - 4*MZ2^2)*
       CHl1[Leff, Leff] - 48*MW2^3*CHl3[1, 1] - 12*MW2^2*MZ2*CHl3[1, 1] + 
      76*MW2*MZ2^2*CHl3[1, 1] - 16*MZ2^3*CHl3[1, 1] + 
      48*MW2^3*CHl3[Leff, Leff] + 12*MW2^2*MZ2*CHl3[Leff, Leff] - 
      76*MW2*MZ2^2*CHl3[Leff, Leff] + 16*MZ2^3*CHl3[Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (1536*MT2*MW2^4*CHe[1, 1] - 1728*MW2^5*CHe[1, 1] - 
      2304*MT2*MW2^3*MZ2*CHe[1, 1] + 9080*MW2^4*MZ2*CHe[1, 1] + 
      912*MT2*MW2^2*MZ2^2*CHe[1, 1] - 22092*MW2^3*MZ2^2*CHe[1, 1] - 
      72*MT2*MW2*MZ2^3*CHe[1, 1] + 22198*MW2^2*MZ2^3*CHe[1, 1] - 
      8385*MW2*MZ2^4*CHe[1, 1] + 891*MZ2^5*CHe[1, 1] - 
      1152*MW2^4*MZ2*Pi^2*CHe[1, 1] + 3024*MW2^3*MZ2^2*Pi^2*CHe[1, 1] - 
      2736*MW2^2*MZ2^3*Pi^2*CHe[1, 1] + 972*MW2*MZ2^4*Pi^2*CHe[1, 1] - 
      108*MZ2^5*Pi^2*CHe[1, 1] + (2*MW2 - MZ2)*(864*MW2^4 - 
        24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
        8*MW2^2*MZ2^2*(1124 - 153*Pi^2) + 27*MZ2^4*(33 - 4*Pi^2) + 
        4*MW2^3*MZ2*(-1027 + 144*Pi^2) + 3*MW2*MZ2^3*(-2201 + 252*Pi^2))*
       CHe[Leff, Leff] - 1536*MT2*MW2^4*CHl1[1, 1] + 1728*MW2^5*CHl1[1, 1] + 
      3072*MT2*MW2^3*MZ2*CHl1[1, 1] - 10376*MW2^4*MZ2*CHl1[1, 1] - 
      1680*MT2*MW2^2*MZ2^2*CHl1[1, 1] + 18748*MW2^3*MZ2^2*CHl1[1, 1] + 
      144*MT2*MW2*MZ2^3*CHl1[1, 1] - 17960*MW2^2*MZ2^3*CHl1[1, 1] + 
      9642*MW2*MZ2^4*CHl1[1, 1] - 1782*MZ2^5*CHl1[1, 1] + 
      1152*MW2^4*MZ2*Pi^2*CHl1[1, 1] - 2736*MW2^3*MZ2^2*Pi^2*CHl1[1, 1] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl1[1, 1] - 1080*MW2*MZ2^4*Pi^2*CHl1[1, 1] + 
      216*MZ2^5*Pi^2*CHl1[1, 1] - 2*MZ2*(-864*MW2^4 + 
        24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
        MW2^3*MZ2*(4324 - 576*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) - 
        6*MW2*MZ2^3*(-655 + 72*Pi^2) + 2*MW2^2*MZ2^2*(-2525 + 396*Pi^2))*SW2*
       CHl1[Leff, Leff] - 1536*MT2*MW2^4*CHl3[1, 1] + 1728*MW2^5*CHl3[1, 1] + 
      3072*MT2*MW2^3*MZ2*CHl3[1, 1] - 6776*MW2^4*MZ2*CHl3[1, 1] - 
      1680*MT2*MW2^2*MZ2^2*CHl3[1, 1] + 18436*MW2^3*MZ2^2*CHl3[1, 1] + 
      144*MT2*MW2*MZ2^3*CHl3[1, 1] - 21200*MW2^2*MZ2^3*CHl3[1, 1] + 
      9594*MW2*MZ2^4*CHl3[1, 1] - 1782*MZ2^5*CHl3[1, 1] + 
      1152*MW2^4*MZ2*Pi^2*CHl3[1, 1] - 2736*MW2^3*MZ2^2*Pi^2*CHl3[1, 1] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl3[1, 1] - 1080*MW2*MZ2^4*Pi^2*CHl3[1, 1] + 
      216*MZ2^5*Pi^2*CHl3[1, 1] + 1536*MT2*MW2^4*CHl3[Leff, Leff] - 
      1728*MW2^5*CHl3[Leff, Leff] - 3072*MT2*MW2^3*MZ2*CHl3[Leff, Leff] + 
      6776*MW2^4*MZ2*CHl3[Leff, Leff] + 1680*MT2*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 18436*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      144*MT2*MW2*MZ2^3*CHl3[Leff, Leff] + 21200*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 9594*MW2*MZ2^4*CHl3[Leff, Leff] + 
      1782*MZ2^5*CHl3[Leff, Leff] - 1152*MW2^4*MZ2*Pi^2*CHl3[Leff, Leff] + 
      2736*MW2^3*MZ2^2*Pi^2*CHl3[Leff, Leff] - 2448*MW2^2*MZ2^3*Pi^2*
       CHl3[Leff, Leff] + 1080*MW2*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      216*MZ2^5*Pi^2*CHl3[Leff, Leff]))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*(((2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MZ2^4*(-2*MW2 + MZ2)^2*(-4*MW2 + 3*MZ2)*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[1, 1, 3, 3] - 12*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      4*MZ2^2*Ceu[1, 1, 3, 3] - 4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*Clq1[1, 1, 3, 3] + 
      10*MW2*MZ2*Clq1[1, 1, 3, 3] - 2*MZ2^2*Clq1[1, 1, 3, 3] + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] - 8*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*Clu[1, 1, 3, 3] + 16*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MZ2^2*Clu[1, 1, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      MZ2^2*Cqe[3, 3, 1, 1] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (4*MW2^2*Ced[1, 1, 1, 1] - 6*MW2*MZ2*Ced[1, 1, 1, 1] + 
      2*MZ2^2*Ced[1, 1, 1, 1] + 4*MW2^2*Ced[1, 1, 2, 2] - 
      6*MW2*MZ2*Ced[1, 1, 2, 2] + 2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MW2^2*Ced[1, 1, 3, 3] - 6*MW2*MZ2*Ced[1, 1, 3, 3] + 
      2*MZ2^2*Ced[1, 1, 3, 3] - 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 4*MW2^2*Ced[Leff, Leff, 3, 3] + 
      6*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
      16*MW2^2*Cee[1, 1, 1, 1] - 24*MW2*MZ2*Cee[1, 1, 1, 1] + 
      8*MZ2^2*Cee[1, 1, 1, 1] + 16*MW2^2*Cee[1, 1, 2, 2] - 
      24*MW2*MZ2*Cee[1, 1, 2, 2] + 8*MZ2^2*Cee[1, 1, 2, 2] + 
      16*MW2^2*Cee[1, 1, 3, 3] - 24*MW2*MZ2*Cee[1, 1, 3, 3] + 
      8*MZ2^2*Cee[1, 1, 3, 3] - 16*MW2^2*Cee[Leff, Leff, 1, 1] + 
      24*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 8*MZ2^2*Cee[Leff, Leff, 1, 1] - 
      16*MW2^2*Cee[Leff, Leff, 2, 2] + 24*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 
      8*MZ2^2*Cee[Leff, Leff, 2, 2] - 16*MW2^2*Cee[Leff, Leff, 3, 3] + 
      24*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 8*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      8*MW2^2*Ceu[1, 1, 1, 1] + 12*MW2*MZ2*Ceu[1, 1, 1, 1] - 
      4*MZ2^2*Ceu[1, 1, 1, 1] - 8*MW2^2*Ceu[1, 1, 2, 2] + 
      12*MW2*MZ2*Ceu[1, 1, 2, 2] - 4*MZ2^2*Ceu[1, 1, 2, 2] + 
      8*MW2^2*Ceu[Leff, Leff, 1, 1] - 12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 
      4*MZ2^2*Ceu[Leff, Leff, 1, 1] + 8*MW2^2*Ceu[Leff, Leff, 2, 2] - 
      12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 
      4*MW2^2*Cld[1, 1, 1, 1] + 8*MW2*MZ2*Cld[1, 1, 1, 1] - 
      4*MZ2^2*Cld[1, 1, 1, 1] - 4*MW2^2*Cld[1, 1, 2, 2] + 
      8*MW2*MZ2*Cld[1, 1, 2, 2] - 4*MZ2^2*Cld[1, 1, 2, 2] - 
      4*MW2^2*Cld[1, 1, 3, 3] + 8*MW2*MZ2*Cld[1, 1, 3, 3] - 
      4*MZ2^2*Cld[1, 1, 3, 3] + 4*MW2^2*Cld[Leff, Leff, 1, 1] - 
      8*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 4*MZ2^2*Cld[Leff, Leff, 1, 1] + 
      4*MW2^2*Cld[Leff, Leff, 2, 2] - 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 
      4*MZ2^2*Cld[Leff, Leff, 2, 2] + 4*MW2^2*Cld[Leff, Leff, 3, 3] - 
      8*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      2*MW2*MZ2*Cle[1, 1, 1, 1] - 2*MZ2^2*Cle[1, 1, 1, 1] - 
      4*MW2^2*Cle[1, 1, 2, 2] + 8*MW2*MZ2*Cle[1, 1, 2, 2] - 
      4*MZ2^2*Cle[1, 1, 2, 2] - 4*MW2^2*Cle[1, 1, 3, 3] + 
      8*MW2*MZ2*Cle[1, 1, 3, 3] - 4*MZ2^2*Cle[1, 1, 3, 3] - 
      4*MW2^2*Cle[1, 1, Leff, Leff] + 6*MW2*MZ2*Cle[1, 1, Leff, Leff] - 
      2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, 1, 1] - 
      6*MW2*MZ2*Cle[2, 2, 1, 1] + 2*MZ2^2*Cle[2, 2, 1, 1] - 
      4*MW2^2*Cle[2, 2, Leff, Leff] + 6*MW2*MZ2*Cle[2, 2, Leff, Leff] - 
      2*MZ2^2*Cle[2, 2, Leff, Leff] + 4*MW2^2*Cle[3, 3, 1, 1] - 
      6*MW2*MZ2*Cle[3, 3, 1, 1] + 2*MZ2^2*Cle[3, 3, 1, 1] - 
      4*MW2^2*Cle[3, 3, Leff, Leff] + 6*MW2*MZ2*Cle[3, 3, Leff, Leff] - 
      2*MZ2^2*Cle[3, 3, Leff, Leff] + 4*MW2^2*Cle[Leff, Leff, 1, 1] - 
      8*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 4*MZ2^2*Cle[Leff, Leff, 1, 1] + 
      4*MW2^2*Cle[Leff, Leff, 2, 2] - 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 
      4*MZ2^2*Cle[Leff, Leff, 2, 2] + 4*MW2^2*Cle[Leff, Leff, 3, 3] - 
      8*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*Cll[1, 1, 1, 1] + 28*MW2*MZ2*Cll[1, 1, 1, 1] - 
      12*MZ2^2*Cll[1, 1, 1, 1] - 8*MW2^2*Cll[1, 1, 2, 2] + 
      16*MW2*MZ2*Cll[1, 1, 2, 2] - 8*MZ2^2*Cll[1, 1, 2, 2] - 
      8*MW2^2*Cll[1, 1, 3, 3] + 16*MW2*MZ2*Cll[1, 1, 3, 3] - 
      8*MZ2^2*Cll[1, 1, 3, 3] - 8*MW2^2*Cll[1, 3, 3, 1] + 
      12*MW2*MZ2*Cll[1, 3, 3, 1] - 4*MZ2^2*Cll[1, 3, 3, 1] + 
      8*MW2^2*Cll[Leff, 1, 1, Leff] - 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 
      4*MZ2^2*Cll[Leff, 1, 1, Leff] + 8*MW2^2*Cll[Leff, 2, 2, Leff] - 
      12*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 4*MZ2^2*Cll[Leff, 2, 2, Leff] + 
      8*MW2^2*Cll[Leff, 3, 3, Leff] - 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 
      4*MZ2^2*Cll[Leff, 3, 3, Leff] + 8*MW2^2*Cll[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 8*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      8*MW2^2*Cll[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cll[Leff, Leff, 2, 2] + 8*MW2^2*Cll[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      4*MW2^2*Clq1[1, 1, 1, 1] - 8*MW2*MZ2*Clq1[1, 1, 1, 1] + 
      4*MZ2^2*Clq1[1, 1, 1, 1] + 4*MW2^2*Clq1[1, 1, 2, 2] - 
      8*MW2*MZ2*Clq1[1, 1, 2, 2] + 4*MZ2^2*Clq1[1, 1, 2, 2] - 
      4*MW2^2*Clq1[1, 1, 3, 3] + 2*MW2*MZ2*Clq1[1, 1, 3, 3] + 
      2*MZ2^2*Clq1[1, 1, 3, 3] - 4*MW2^2*Clq1[Leff, Leff, 1, 1] + 
      8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 4*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      4*MW2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
      4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 4*MW2^2*Clq1[Leff, Leff, 3, 3] - 
      2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      12*MW2^2*Clq3[1, 1, 1, 1] + 12*MW2*MZ2*Clq3[1, 1, 1, 1] - 
      12*MW2^2*Clq3[1, 1, 2, 2] + 12*MW2*MZ2*Clq3[1, 1, 2, 2] - 
      4*MW2^2*Clq3[1, 1, 3, 3] + 2*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] + 12*MW2^2*Clq3[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 12*MW2^2*Clq3[Leff, Leff, 2, 2] - 
      12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 4*MW2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      8*MW2^2*Clu[1, 1, 1, 1] - 16*MW2*MZ2*Clu[1, 1, 1, 1] + 
      8*MZ2^2*Clu[1, 1, 1, 1] + 8*MW2^2*Clu[1, 1, 2, 2] - 
      16*MW2*MZ2*Clu[1, 1, 2, 2] + 8*MZ2^2*Clu[1, 1, 2, 2] - 
      8*MW2^2*Clu[Leff, Leff, 1, 1] + 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 
      8*MZ2^2*Clu[Leff, Leff, 1, 1] - 8*MW2^2*Clu[Leff, Leff, 2, 2] + 
      16*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
      4*MW2^2*Cqe[1, 1, 1, 1] + 6*MW2*MZ2*Cqe[1, 1, 1, 1] - 
      2*MZ2^2*Cqe[1, 1, 1, 1] + 4*MW2^2*Cqe[1, 1, Leff, Leff] - 
      6*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 2*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      4*MW2^2*Cqe[2, 2, 1, 1] + 6*MW2*MZ2*Cqe[2, 2, 1, 1] - 
      2*MZ2^2*Cqe[2, 2, 1, 1] + 4*MW2^2*Cqe[2, 2, Leff, Leff] - 
      6*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
      4*MW2^2*Cqe[3, 3, 1, 1] - MZ2^2*Cqe[3, 3, 1, 1] - 
      4*MW2^2*Cqe[3, 3, Leff, Leff] + MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[1, 1, 3, 3] - 6*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] - 
      (2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clq1[1, 1, 3, 3] + 38*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 22*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      10*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 2*MZ2^3*Clq1[1, 1, 3, 3] - 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[1, 1, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 8*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
      22*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      2*MZ2^3*Clq3[1, 1, 3, 3] - 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[1, 1, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 
      2*MT2*MZ2^2*Clu[1, 1, 3, 3] + 16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 
      8*MZ2^3*Clu[1, 1, 3, 3] + 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] - 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 1, 1] - 30*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 11*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] + MZ2^3*Cqe[3, 3, 1, 1] - 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(8*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
      12*MW2*MZ2^2*Ced[1, 1, 1, 1] + 4*MZ2^3*Ced[1, 1, 1, 1] + 
      8*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MZ2^3*Ced[1, 1, 2, 2] + 8*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ced[1, 1, 3, 3] + 4*MZ2^3*Ced[1, 1, 3, 3] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 1, 1] - 12*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
      4*MZ2^3*Cee[1, 1, 1, 1] + 8*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
      12*MW2*MZ2^2*Cee[1, 1, 2, 2] + 4*MZ2^3*Cee[1, 1, 2, 2] + 
      8*MW2^2*MZ2*Cee[1, 1, 3, 3] - 12*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      4*MZ2^3*Cee[1, 1, 3, 3] - 8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      12*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 4*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 4*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 24*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MZ2^3*Ceu[1, 1, 1, 1] - 16*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 8*MZ2^3*Ceu[1, 1, 2, 2] - 
      48*MT2*MW2^2*Ceu[1, 1, 3, 3] + 72*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 24*MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 8*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 8*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[1, 1, 1, 1] + 16*MW2*MZ2^2*Cld[1, 1, 1, 1] - 
      8*MZ2^3*Cld[1, 1, 1, 1] - 8*MW2^2*MZ2*Cld[1, 1, 2, 2] + 
      16*MW2*MZ2^2*Cld[1, 1, 2, 2] - 8*MZ2^3*Cld[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cld[1, 1, 3, 3] + 16*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      8*MZ2^3*Cld[1, 1, 3, 3] + 8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 8*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 8*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      4*MW2*MZ2^2*Cle[1, 1, 1, 1] - 4*MZ2^3*Cle[1, 1, 1, 1] - 
      8*MW2^2*MZ2*Cle[1, 1, 2, 2] + 16*MW2*MZ2^2*Cle[1, 1, 2, 2] - 
      8*MZ2^3*Cle[1, 1, 2, 2] - 8*MW2^2*MZ2*Cle[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Cle[1, 1, 3, 3] - 8*MZ2^3*Cle[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 12*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] - 4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, 1, 1] - 12*MW2*MZ2^2*Cle[2, 2, 1, 1] + 
      4*MZ2^3*Cle[2, 2, 1, 1] - 8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, 1, 1] - 12*MW2*MZ2^2*Cle[3, 3, 1, 1] + 
      4*MZ2^3*Cle[3, 3, 1, 1] - 8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 8*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 8*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 8*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cll[1, 1, 1, 1] + 20*MW2*MZ2^2*Cll[1, 1, 1, 1] - 
      12*MZ2^3*Cll[1, 1, 1, 1] - 16*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
      32*MW2*MZ2^2*Cll[1, 1, 2, 2] - 16*MZ2^3*Cll[1, 1, 2, 2] - 
      16*MW2^2*MZ2*Cll[1, 1, 3, 3] + 32*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      16*MZ2^3*Cll[1, 1, 3, 3] + 8*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      12*MW2*MZ2^2*Cll[1, 3, 3, 1] + 4*MZ2^3*Cll[1, 3, 3, 1] - 
      8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 4*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 4*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 16*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 16*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[1, 1, 1, 1] - 16*MW2*MZ2^2*Clq1[1, 1, 1, 1] + 
      8*MZ2^3*Clq1[1, 1, 1, 1] + 8*MW2^2*MZ2*Clq1[1, 1, 2, 2] - 
      16*MW2*MZ2^2*Clq1[1, 1, 2, 2] + 8*MZ2^3*Clq1[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clq1[1, 1, 3, 3] - 60*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 12*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      14*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 2*MZ2^3*Clq1[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 8*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 8*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq3[1, 1, 1, 1] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      48*MT2*MW2^2*Clq3[1, 1, 3, 3] + 60*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
      12*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      6*MZ2^3*Clq3[1, 1, 3, 3] + 24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 24*MW2^2*MZ2*
       Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[1, 1, 1, 1] - 32*MW2*MZ2^2*Clu[1, 1, 1, 1] + 
      16*MZ2^3*Clu[1, 1, 1, 1] + 16*MW2^2*MZ2*Clu[1, 1, 2, 2] - 
      32*MW2*MZ2^2*Clu[1, 1, 2, 2] + 16*MZ2^3*Clu[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clu[1, 1, 3, 3] - 96*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 48*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 16*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 16*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 12*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MZ2^3*Cqe[1, 1, 1, 1] + 8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 12*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      4*MZ2^3*Cqe[2, 2, 1, 1] + 8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 1, 1] + 36*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      16*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - MZ2^3*Cqe[3, 3, 1, 1] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))


==> anc/AeLR_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(-(MZ2*CHe[1, 1]) + 
    2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
    2*MZ2*(CHl1[1, 1] + CHl3[1, 1]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AeLR_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AeLR_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 (8*CHD*MW2*MZ2^3*SW2^2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 - 
 (16*CHWB*CW*MZ2^4*SW*SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
   2 + (8*MZ2^2*SW2*VMU^2*(MZ2^2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
    2*MW2*MZ2*(2*CHe[1, 1] - 3*CHl1[1, 1] - 2*CHl3[1, 1] + CHl3[2, 2]) + 
    2*MW2^2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*MW2*MZ2^3*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AeLR_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*(-(MZ2*CHe[1, 1]) + 
    2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
    2*MZ2*(CHl1[1, 1] + CHl3[1, 1]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AeLR_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHAEFF^2*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AeLR_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 ((2*MW2 - MZ2)*MZ2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
    8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
    32*MT2*MW2*MZ2*SW2))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
    MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + 
    MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 114*MW2^2*MZ2^3 + 
    13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
    MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + ((-2*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2^2*(2*MW2^3 - 7*MW2^2*MZ2 + 7*MW2*MZ2^2 - 2*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (24*CWw*MW*MW2*MZ2*(-8*MW2^3 + 14*MW2^2*MZ2 - 7*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (12*CWw*MW*MW2*(4*MW2^4 + 4*MW2^3*MZ2 - 15*MW2^2*MZ2^2 + 8*MW2*MZ2^3 - 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU))*Class[1] + (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-(CHD*(-3456*MW2^7 + 6*MT2*MW2*(256*MW2^5 - 560*MW2^4*MZ2 + 
          48*MW2^3*MZ2^2 + 654*MW2^2*MZ2^3 - 503*MW2*MZ2^4 + 105*MZ2^5) + 
        45*MZ2^7*(33 - 4*Pi^2) - 128*MW2^6*MZ2*(-133 + 9*Pi^2) + 
        MW2^2*MZ2^4*(-405*MH2 + 4*MZ2*(7798 - 999*Pi^2)) + 
        16*MW2^5*MZ2*(15*MH2 + 23*MZ2*(-97 + 12*Pi^2)) + 
        6*MW2^3*MZ2^3*(135*MH2 + 8*MZ2*(-1006 + 145*Pi^2)) - 
        48*MW2^4*MZ2^2*(15*MH2 + MZ2*(-1010 + 153*Pi^2)) + 
        MW2*MZ2^5*(75*MH2 + MZ2*(-10777 + 1296*Pi^2)))) + 
     32*CHbox*MW2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
      SW2^2)/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MZ2*(4*CHbox*MH2*(MH2 - MW2)*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*MW2*MZ2*(MH2^2*(8*MW2^2 - 4*MW2*MZ2 - MZ2^2) + 
        24*MW2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3) + 
        MH2*(-248*MW2^3 + 484*MW2^2*MZ2 - 329*MW2*MZ2^2 + 75*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHD*MT2*(128*MW2^6 - 208*MW2^5*MZ2 + 48*MW2^4*(MT2 - 4*MZ2)*
       MZ2 - 15*MT2*MZ2^5 + 3*MW2*MZ2^4*(18*MT2 + 25*MZ2) + 
      6*MW2^3*MZ2^2*(-12*MT2 + 95*MZ2) - MW2^2*MZ2^3*(18*MT2 + 373*MZ2))*
     B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(MH2^2*MW2*MZ2*(32*MW2^3 - 72*MW2^2*MZ2 + 48*MW2*MZ2^2 - 9*MZ2^3) + 
        2*MW2*(384*MW2^6 - 1104*MW2^5*MZ2 + 696*MW2^4*MZ2^2 + 
          582*MW2^3*MZ2^3 - 737*MW2^2*MZ2^4 + 179*MW2*MZ2^5 + 5*MZ2^6) - 
        MH2*(768*MW2^6 - 2320*MW2^5*MZ2 + 1752*MW2^4*MZ2^2 + 
          726*MW2^3*MZ2^3 - 1240*MW2^2*MZ2^4 + 313*MW2*MZ2^5 + 10*MZ2^6)))*
     B0i[bb0, 0, 0, MW2])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) - 
      CHD*(192*MW2^7 + 256*MW2^6*MZ2 - 1400*MW2^5*MZ2^2 - 
        10*MW2*(MH2 - 3*MZ2)*MZ2^5 - 10*MZ2^7 + MW2^2*MZ2^4*
         (45*MH2 + 16*MZ2) - 12*MW2^3*MZ2^3*(5*MH2 + 34*MZ2) + 
        12*MW2^4*MZ2^2*(2*MH2 + 109*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^4 - 24*MW2^3*MZ2 - 
      6*MW2^2*MZ2^2 + 18*MW2*MZ2^3 - 5*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(-32*MW2^3 + 72*MW2^2*MZ2 - 48*MW2*MZ2^2 + 9*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MZ2*(1152*MW2^6 - 1248*MW2^5*MZ2 - 2304*MW2^4*MZ2^2 + 
      3516*MW2^3*MZ2^3 - 1340*MW2^2*MZ2^4 + 115*MW2*MZ2^5 + 10*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-24*MW2^3 + 60*MW2^2*MZ2 - 45*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*(MZ2*(64*MW2^4 - 128*MW2^3*MZ2 + 48*MW2^2*MZ2^2 + 
        24*MW2*MZ2^3 - 11*MZ2^4) + MT2*(128*MW2^4 - 544*MW2^3*MZ2 + 
        744*MW2^2*MZ2^2 - 384*MW2*MZ2^3 + 59*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(960*MW2^5 - 704*MW2^4*MZ2 - 2104*MW2^3*MZ2^2 + 
      2220*MW2^2*MZ2^3 - 442*MW2*MZ2^4 - 29*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*CHD*MW2^3*MZ2*(8*MW2^4 - 12*MW2^3*MZ2 - 33*MW2^2*MZ2^2 + 41*MW2*MZ2^3 - 
      10*MZ2^4)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
      2*MZ2^3)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/18*(CHWB*MW2*SW2*(-4608*MW2^7 - 512*MW2^6*MZ2*(-116 + 9*SW2) + 
       64*MW2^5*MZ2^2*(-3279 + 4*(151 + 6*Pi^2)*SW2) + 
       2*MT2*(2048*MW2^6 + 5*MZ2^6*(52 - 41*SW2) + 512*MW2^5*MZ2*
          (-21 + 4*SW2) - 64*MW2^4*MZ2^2*(-343 + 152*SW2) + 
         48*MW2^3*MZ2^3*(-468 + 323*SW2) - 8*MW2^2*MZ2^4*(-1505 + 1308*SW2) + 
         2*MW2*MZ2^5*(-1542 + 1427*SW2)) + MZ2^6*(15*MH2*(-4 + SW2) + 
         MZ2*(5310 - 2243*SW2 - 456*Pi^2*SW2)) - 32*MW2^4*MZ2^2*
        (6*MH2 + MZ2*(-10965 + 3239*SW2 + 168*Pi^2*SW2)) + 
       48*MW2^3*MZ2^3*(-(MH2*(-12 + SW2)) + MZ2*(-6728 + 2521*SW2 + 
           172*Pi^2*SW2)) + 2*MW2*MZ2^5*(MH2*(162 - 33*SW2) + 
         2*MZ2*(-11661 + 5030*SW2 + 696*Pi^2*SW2)) - 
       4*MW2^2*MZ2^4*(-6*MH2*(-27 + 4*SW2) + 
         MZ2*(-42104 + 3*(5843 + 560*Pi^2)*SW2))))/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*(-24*CHB*(MH2 - MW2)*MW2^2*MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 24*CHW*(MH2 - MW2)*MW2^2*
       MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4) + CHWB*MW*MZ2*(MH2*MW2*(352*MW2^4 - 416*MW2^3*MZ2 - 
          68*MW2^2*MZ2^2 + 262*MW2*MZ2^3 - 85*MZ2^4) + 
        MH2^2*(32*MW2^4 - 64*MW2^3*MZ2 + 20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 
          5*MZ2^4) + 12*MW2^2*(-32*MW2^4 + 16*MW2^3*MZ2 + 52*MW2^2*MZ2^2 - 
          56*MW2*MZ2^3 + 15*MZ2^4))*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (6*CW2*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHWB*MT2*SW2*(-2048*MW2^7 + 45*MT2*MZ2^6 + 96*MW2^4*MZ2^2*
       (9*MT2 + MZ2*(234 - 157*SW2)) - 512*MW2^6*MZ2*(-21 + 4*SW2) + 
      64*MW2^5*MZ2^2*(-343 + 152*SW2) + 2*MW2*MZ2^5*(5*MZ2*(-26 + 7*SW2) + 
        9*MT2*(-31 + 24*SW2)) + 8*MW2^3*MZ2^3*(36*MT2*(-7 + 4*SW2) + 
        5*MZ2*(-301 + 240*SW2)) - 4*MW2^2*MZ2^4*(9*MT2*(-47 + 40*SW2) + 
        MZ2*(-771 + 565*SW2)))*B0i[bb0, 0, 0, MT2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^2*SW2*(96*MW2^4 + 5*MZ2^4 + 32*MW2^3*MZ2*
            (-7 + 4*SW2) + 2*MW2*MZ2^3*(-31 + 24*SW2) - 4*MW2^2*MZ2^2*
            (-47 + 40*SW2))) + MW2*(4864*MW2^7 + 5*MZ2^7 + 
          MW2*MZ2^6*(963 - 406*SW2) + 256*MW2^6*MZ2*(-97 + 31*SW2) - 
          256*MW2^5*MZ2^2*(-199 + 115*SW2) + 12*MW2^2*MZ2^5*
           (-741 + 539*SW2) + 32*MW2^4*MZ2^3*(-1683 + 1267*SW2) - 
          4*MW2^3*MZ2^4*(-7701 + 6280*SW2)) - MH2*(4864*MW2^7 + 5*MZ2^7 + 
          2*MW2^3*MZ2^4*(15277 - 12942*SW2) + 2*MW2*MZ2^6*(479 - 248*SW2) + 
          32*MW2^6*MZ2*(-773 + 248*SW2) - 32*MW2^5*MZ2^2*(-1582 + 925*SW2) + 
          MW2^2*MZ2^5*(-8825 + 6906*SW2) + 4*MW2^4*MZ2^3*
           (-13361 + 10280*SW2))))*B0i[bb0, 0, 0, MW2])/
    (6*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((72*MW*MW2*MZ*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
        27*MW2*MZ2^3 + 5*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(-1152*MW2^8 + 15*MZ2^8 - 256*MW2^7*MZ2*(-23 + 9*SW2) + 
        MW2*MZ2^6*(MZ2*(1429 - 216*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        2*MW2^3*MZ2^4*(3*MH2*(-37 + 4*SW2) + MZ2*(17489 + 42*SW2)) - 
        12*MW2^4*MZ2^3*(MH2 - 24*MH2*SW2 + 7*MZ2*(649 + 96*SW2)) - 
        16*MW2^6*MZ2*(6*MH2 + MZ2*(1345 + 96*SW2)) + 
        MW2^2*MZ2^5*(-3*MH2*(-61 + 60*SW2) + 2*MZ2*(-5701 + 615*SW2)) + 
        8*MW2^5*MZ2^2*(24*CW2*MH2 + MZ2*(5785 + 1344*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(18*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (32*MW2^4 - 64*MW2^3*MZ2 + 20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 5*MZ2^4)*SW*
     B0i[bb0, MW2, 0, MT2])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(32*MW2^4 - 64*MW2^3*MZ2 + 
        20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 5*MZ2^4)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (6*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHWB*MW*(-1536*MW2^7 + 6528*MW2^6*MZ2 - 8256*MW2^5*MZ2^2 + 
      240*MW2^4*MZ2^3 + 4680*MW2^3*MZ2^4 - 2224*MW2^2*MZ2^5 + 266*MW2*MZ2^6 + 
      5*MZ2^7)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (6*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((-24*CHW*MW2*MZ*(MH2 - 2*MZ2)*(16*MW2^5 - 32*MW2^4*MZ2 + 6*MW2^3*MZ2^2 + 
        27*MW2^2*MZ2^3 - 22*MW2*MZ2^4 + 5*MZ2^5) + 
      CHWB*MW*MZ2*(MH2^2*(-32*MW2^4 + 64*MW2^3*MZ2 - 20*MW2^2*MZ2^2 - 
          14*MW2*MZ2^3 + 5*MZ2^4) + 12*MZ2*(64*MW2^5 - 192*MW2^4*MZ2 + 
          184*MW2^3*MZ2^2 - 20*MW2^2*MZ2^3 - 48*MW2*MZ2^4 + 15*MZ2^5) - 
        4*MH2*(96*MW2^5 - 272*MW2^4*MZ2 + 244*MW2^3*MZ2^2 - 20*MW2^2*MZ2^3 - 
          65*MW2*MZ2^4 + 20*MZ2^5))*SW + 24*CHB*MW2*MZ*(MH2 - 2*MZ2)*MZ2^2*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHWB*MW2*SW2*(MZ2^2*(-1024*MW2^5 - 85*MZ2^5 + 
        768*MW2^3*MZ2^2*(-2 + 3*SW2) - 32*MW2^4*MZ2*(-71 + 48*SW2) + 
        2*MW2*MZ2^4*(167 + 72*SW2) - 12*MW2^2*MZ2^3*(-1 + 88*SW2)) + 
      MT2*(2048*MW2^6 + 35*MZ2^6*(1 - 2*SW2) + 512*MW2^5*MZ2*(-21 + 4*SW2) - 
        64*MW2^4*MZ2^2*(-343 + 152*SW2) + 96*MW2^3*MZ2^3*(-228 + 169*SW2) - 
        32*MW2^2*MZ2^4*(-338 + 345*SW2) + 4*MW2*MZ2^5*(-546 + 673*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*CW*MZ2*SW2*(5248*MW2^6 - 5*MZ2^6 + 
      16*MW2^4*MZ2^2*(103 - 272*SW2) + 16*MW2^3*MZ2^3*(241 - 230*SW2) + 
      2*MW2*MZ2^5*(121 - 76*SW2) + 448*MW2^5*MZ2*(-19 + 16*SW2) + 
      4*MW2^2*MZ2^4*(-545 + 584*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (8*CHWB*CW*MW2^2*MZ2^2*(24*MW2^4 - 60*MW2^3*MZ2 + 21*MW2^2*MZ2^2 + 
      14*MW2*MZ2^3 - 5*MZ2^4)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*CHWB*CW*MW2*MZ2^2*(MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
      13*MW2*MZ2^2 - 2*MZ2^3)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(-(MZ2*CHe[1, 1]) + 
    2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
    2*MZ2*(CHl1[1, 1] + CHl3[1, 1]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-8*MW2^3*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-(MW2*MZ2^3*(10*CHe[1, 1] + 3*(CHl1[1, 1] + 10*CHl3[1, 1] - 
           9*CHl3[2, 2]))) + 2*MW2^2*MZ2^2*(4*CHe[1, 1] + 6*CHl1[1, 1] + 
        33*CHl3[1, 1] - 27*CHl3[2, 2]) - 8*MW2^3*MZ2*
       (CHl1[1, 1] + 7*CHl3[1, 1] - 6*CHl3[2, 2]) + 
      MZ2^4*(3*CHe[1, 1] - CHl1[1, 1] + 4*CHl3[1, 1] - 5*CHl3[2, 2]) + 
      16*MW2^4*(CHl3[1, 1] - CHl3[2, 2])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (5*MZ2^6*(CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1]) - 
      12*MW2^3*MZ2^3*(34*CHe[1, 1] - 45*CHl1[1, 1] + 43*CHl3[1, 1]) + 
      8*MW2^4*MZ2^2*(48*CHe[1, 1] - 48*CHl1[1, 1] + 71*CHl3[1, 1] - 
        15*CHl3[2, 2]) - 32*MW2^5*MZ2*(4*CHe[1, 1] - 3*CHl1[1, 1] + 
        10*CHl3[1, 1] - 5*CHl3[2, 2]) + 64*MW2^6*(CHl3[1, 1] - CHl3[2, 2]) - 
      2*MW2*MZ2^5*(23*CHe[1, 1] - 46*CHl1[1, 1] + 43*CHl3[1, 1] + 
        5*CHl3[2, 2]) + 2*MW2^2*MZ2^4*(98*CHe[1, 1] - 167*CHl1[1, 1] + 
        140*CHl3[1, 1] + 17*CHl3[2, 2])))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (MW2*MZ2^3*(10*CHe[1, 1] - 24*CHl1[1, 1] + 57*CHl3[1, 1] - 
        27*CHl3[2, 2]) + 16*MW2^4*(CHl1[1, 1] - 2*CHl3[1, 1] + CHl3[2, 2]) + 
      MZ2^4*(-3*CHe[1, 1] + 6*CHl1[1, 1] - 9*CHl3[1, 1] + 5*CHl3[2, 2]) - 
      8*MW2^3*MZ2*(5*CHl1[1, 1] - 13*CHl3[1, 1] + 6*CHl3[2, 2]) + 
      2*MW2^2*MZ2^2*(-4*CHe[1, 1] + 21*CHl1[1, 1] - 60*CHl3[1, 1] + 
        27*CHl3[2, 2])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      6*MW2^2*MZ2^3*(16*CHe[1, 1] - 17*CHl1[1, 1] - 26*CHl3[1, 1] - 
        9*CHl3[2, 2]) + 16*MW2^4*MZ2*(2*CHe[1, 1] - CHl1[1, 1] - 
        7*CHl3[1, 1] - 6*CHl3[2, 2]) + 32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
      2*MW2*MZ2^4*(-19*CHe[1, 1] + 28*CHl1[1, 1] + 33*CHl3[1, 1] + 
        5*CHl3[2, 2]) - 12*MW2^3*MZ2^2*(8*CHe[1, 1] - 
        3*(2*CHl1[1, 1] + 5*CHl3[1, 1] + 3*CHl3[2, 2]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^4*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2]) - 
      16*MW2^3*MZ2*(5*CHe[1, 1] - 7*CHl1[1, 1] - CHl3[1, 1] + 6*CHl3[2, 2]) + 
      12*MW2^2*MZ2^2*(5*CHe[1, 1] - 11*CHl1[1, 1] - 2*CHl3[1, 1] + 
        9*CHl3[2, 2]) - 6*MW2*MZ2^3*(2*CHe[1, 1] - 10*CHl1[1, 1] - 
        CHl3[1, 1] + 9*CHl3[2, 2]) - MZ2^4*(CHe[1, 1] + 8*CHl1[1, 1] - 
        2*(CHl3[1, 1] + 5*CHl3[2, 2]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (32*MW2^4*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2]) - 
      16*MW2^3*MZ2*(5*CHe[1, 1] - 7*CHl1[1, 1] - CHl3[1, 1] + 6*CHl3[2, 2]) + 
      12*MW2^2*MZ2^2*(5*CHe[1, 1] - 11*CHl1[1, 1] - 2*CHl3[1, 1] + 
        9*CHl3[2, 2]) - 6*MW2*MZ2^3*(2*CHe[1, 1] - 10*CHl1[1, 1] - 
        CHl3[1, 1] + 9*CHl3[2, 2]) - MZ2^4*(CHe[1, 1] + 8*CHl1[1, 1] - 
        2*(CHl3[1, 1] + 5*CHl3[2, 2]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (-12*MW2*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       (-(MZ2*CHe[1, 1]) + 2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        2*MZ2*(CHl1[1, 1] + CHl3[1, 1])) - 
      MH2*(-15*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        2*MW2^2*MZ2^3*(-104*CHe[1, 1] + 3*(55*CHl1[1, 1] + 46*CHl3[1, 1] - 
            9*CHl3[2, 2])) + 10*MW2*MZ2^4*(9*CHe[1, 1] - 16*CHl1[1, 1] - 
          15*CHl3[1, 1] + CHl3[2, 2]) + 32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
        16*MW2^4*MZ2*(6*CHe[1, 1] - 7*CHl1[1, 1] - CHl3[1, 1] + 
          6*CHl3[2, 2]) + 4*MW2^3*MZ2^2*(56*CHe[1, 1] - 78*CHl1[1, 1] - 
          51*CHl3[1, 1] + 27*CHl3[2, 2])) + 
      2*MH2^2*(MW2*MZ2^3*(10*CHe[1, 1] + 3*(CHl1[1, 1] - 8*CHl3[1, 1] - 
            9*CHl3[2, 2])) + 8*MW2^3*MZ2*(CHl1[1, 1] - 5*CHl3[1, 1] - 
          6*CHl3[2, 2]) + 16*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2^4*(-3*CHe[1, 1] + CHl1[1, 1] + 6*CHl3[1, 1] + 5*CHl3[2, 2]) + 
        2*MW2^2*MZ2^2*(-4*CHe[1, 1] - 6*CHl1[1, 1] + 21*CHl3[1, 1] + 
          27*CHl3[2, 2]))))/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*MZ2^2*(32*MW2^4*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2]) - 
        16*MW2^3*MZ2*(5*CHe[1, 1] - 7*CHl1[1, 1] - CHl3[1, 1] + 
          6*CHl3[2, 2]) + 12*MW2^2*MZ2^2*(5*CHe[1, 1] - 11*CHl1[1, 1] - 
          2*CHl3[1, 1] + 9*CHl3[2, 2]) - 6*MW2*MZ2^3*(2*CHe[1, 1] - 
          10*CHl1[1, 1] - CHl3[1, 1] + 9*CHl3[2, 2]) - 
        MZ2^4*(CHe[1, 1] + 8*CHl1[1, 1] - 2*(CHl3[1, 1] + 5*CHl3[2, 2]))) - 
      2*MW2*(MZ2^7*(126*CHe[1, 1] - 257*CHl1[1, 1] + 38*CHl3[1, 1] - 
          85*CHl3[2, 2]) - 128*MW2^6*MZ2*(13*CHl3[1, 1] - 10*CHl3[2, 2]) + 
        384*MW2^7*(CHl3[1, 1] - CHl3[2, 2]) + 16*MW2^5*MZ2^2*
         (10*CHe[1, 1] - 6*CHl1[1, 1] + 131*CHl3[1, 1] - 61*CHl3[2, 2] - 
          8*CHl3[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2]) - 
        MW2*MZ2^6*(811*CHe[1, 1] - 1337*CHl1[1, 1] + 456*CHl3[1, 1] - 
          679*CHl3[2, 2] + 40*CHl3[3, 3] + 120*CHq3[1, 1] + 120*CHq3[2, 2]) + 
        8*MW2^4*MZ2^3*(32*CHe[1, 1] - 32*CHl1[1, 1] + 29*CHl3[1, 1] - 
          163*CHl3[2, 2] + 48*CHl3[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2]) + 
        2*MW2^2*MZ2^5*(902*CHe[1, 1] - 1190*CHl1[1, 1] + 863*CHl3[1, 1] - 
          1033*CHl3[2, 2] + 108*CHl3[3, 3] + 324*CHq3[1, 1] + 
          324*CHq3[2, 2]) - 4*MW2^3*MZ2^4*(385*CHe[1, 1] - 413*CHl1[1, 1] + 
          589*CHl3[1, 1] - 714*CHl3[2, 2] + 108*CHl3[3, 3] + 324*CHq3[1, 1] + 
          324*CHq3[2, 2])) + MH2*(MZ2^7*(207*CHe[1, 1] - 424*CHl1[1, 1] + 
          166*CHl3[1, 1] - 170*CHl3[2, 2]) - 256*MW2^6*MZ2*
         (13*CHl3[1, 1] - 10*CHl3[2, 2]) + 768*MW2^7*(CHl3[1, 1] - 
          CHl3[2, 2]) - 16*MW2^4*MZ2^3*(26*CHe[1, 1] - 33*CHl1[1, 1] - 
          100*CHl3[1, 1] + 157*CHl3[2, 2] - 48*CHl3[3, 3] - 144*CHq3[1, 1] - 
          144*CHq3[2, 2]) + 64*MW2^5*MZ2^2*(9*CHe[1, 1] - 7*CHl1[1, 1] + 
          61*CHl3[1, 1] - 31*CHl3[2, 2] - 4*CHl3[3, 3] - 12*CHq3[1, 1] - 
          12*CHq3[2, 2]) - 2*MW2*MZ2^6*(644*CHe[1, 1] - 1053*CHl1[1, 1] + 
          745*CHl3[1, 1] - 674*CHl3[2, 2] + 40*CHl3[3, 3] + 120*CHq3[1, 1] + 
          120*CHq3[2, 2]) + 2*MW2^2*MZ2^5*(1324*CHe[1, 1] - 1681*CHl1[1, 1] + 
          2452*CHl3[1, 1] - 2039*CHl3[2, 2] + 216*CHl3[3, 3] + 
          648*CHq3[1, 1] + 648*CHq3[2, 2]) - 4*MW2^3*MZ2^4*
         (434*CHe[1, 1] - 400*CHl1[1, 1] + 1631*CHl3[1, 1] - 
          1401*CHl3[2, 2] + 216*CHl3[3, 3] + 648*CHq3[1, 1] + 
          648*CHq3[2, 2]))))/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (12*MW2^2*MZ2^2*(5*CHe[1, 1] - 11*CHl1[1, 1] - 2*CHl3[1, 1] + 
        9*CHl3[2, 2] - 18*CHq3[3, 3]) - 6*MW2*MZ2^3*
       (2*CHe[1, 1] - 10*CHl1[1, 1] - CHl3[1, 1] + 9*CHl3[2, 2] - 
        18*CHq3[3, 3]) - 16*MW2^3*MZ2*(5*CHe[1, 1] - 7*CHl1[1, 1] - 
        CHl3[1, 1] + 6*CHl3[2, 2] - 12*CHq3[3, 3]) + 
      32*MW2^4*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
      MZ2^4*(CHe[1, 1] + 8*CHl1[1, 1] - 2*CHl3[1, 1] - 10*CHl3[2, 2] + 
        20*CHq3[3, 3])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*
     (MZ2^6*(-5*MH2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        2*MZ2*(28*CHe[1, 1] - 51*CHl1[1, 1] - 56*CHl3[1, 1] - 
          5*CHl3[2, 2])) - 384*MW2^7*(CHl1[1, 1] - 2*CHl3[1, 1] + 
        CHl3[2, 2]) - 4*MW2^3*MZ2^3*(3*MH2*(-8*CHe[1, 1] + 6*CHl1[1, 1] + 
          15*CHl3[1, 1] + 9*CHl3[2, 2]) + MZ2*(162*CHd[1, 1] + 
          162*CHd[2, 2] + 162*CHd[3, 3] + 898*CHe[1, 1] + 162*CHe[2, 2] + 
          162*CHe[3, 3] - 1052*CHl1[1, 1] + 162*CHl1[2, 2] + 162*CHl1[3, 3] + 
          319*CHl3[1, 1] - 615*CHl3[2, 2] - 54*CHl3[3, 3] - 162*CHq1[1, 1] - 
          162*CHq1[2, 2] - 162*CHq1[3, 3] - 162*CHq3[1, 1] - 162*CHq3[2, 2] - 
          162*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2])) + 
      8*MW2^4*MZ2^2*(2*MH2*(-2*CHe[1, 1] + CHl1[1, 1] + 7*CHl3[1, 1] + 
          6*CHl3[2, 2]) + MZ2*(102*CHd[1, 1] + 102*CHd[2, 2] + 
          102*CHd[3, 3] + 284*CHe[1, 1] + 102*CHe[2, 2] + 102*CHe[3, 3] - 
          197*CHl1[1, 1] + 102*CHl1[2, 2] + 102*CHl1[3, 3] + 231*CHl3[1, 1] - 
          334*CHl3[2, 2] + 6*CHl3[3, 3] - 102*CHq1[1, 1] - 102*CHq1[2, 2] - 
          42*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 42*CHq3[3, 3] - 
          204*CHu[1, 1] - 204*CHu[2, 2])) + 2*MW2^2*MZ2^4*
       (3*MH2*(-16*CHe[1, 1] + 17*CHl1[1, 1] + 26*CHl3[1, 1] + 
          9*CHl3[2, 2]) + 2*MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 64*CHd[3, 3] + 
          545*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] - 792*CHl1[1, 1] + 
          64*CHl1[2, 2] + 64*CHl1[3, 3] - 85*CHl3[1, 1] - 261*CHl3[2, 2] - 
          44*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] - 98*CHq1[3, 3] - 
          132*CHq3[1, 1] - 132*CHq3[2, 2] - 98*CHq3[3, 3] - 128*CHu[1, 1] - 
          128*CHu[2, 2])) - 16*MW2^5*MZ2*(2*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] - 4*CHe[1, 1] + 
          32*CHe[2, 2] + 32*CHe[3, 3] + 85*CHl1[1, 1] + 32*CHl1[2, 2] + 
          32*CHl1[3, 3] - 38*CHl3[1, 1] - 55*CHl3[2, 2] + 16*CHl3[3, 3] - 
          32*CHq1[1, 1] - 32*CHq1[2, 2] + 8*CHq1[3, 3] + 48*CHq3[1, 1] + 
          48*CHq3[2, 2] + 8*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2])) - 
      2*MW2*MZ2^5*(MH2*(-19*CHe[1, 1] + 28*CHl1[1, 1] + 33*CHl3[1, 1] + 
          5*CHl3[2, 2]) + MZ2*(20*CHd[1, 1] + 20*CHd[2, 2] + 20*CHd[3, 3] + 
          290*CHe[1, 1] + 20*CHe[2, 2] + 20*CHe[3, 3] - 487*CHl1[1, 1] + 
          20*CHl1[2, 2] + 20*CHl1[3, 3] - 244*CHl3[1, 1] - 97*CHl3[2, 2] - 
          20*CHl3[3, 3] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 40*CHq1[3, 3] - 
          60*CHq3[1, 1] - 60*CHq3[2, 2] - 40*CHq3[3, 3] - 40*CHu[1, 1] - 
          40*CHu[2, 2])) + 64*MW2^6*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 
        2*CHd[3, 3] - 6*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 
        22*CHl1[1, 1] + 2*CHl1[2, 2] + 2*CHl1[3, 3] - 31*CHl3[1, 1] + 
        9*CHl3[2, 2] + 2*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] + 
        2*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 2*CHq3[3, 3] - 
        4*CHu[1, 1] - 4*CHu[2, 2])))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-3*MZ2^5*(15*MZ2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        MT2*(CHe[1, 1] + 8*CHl1[1, 1] - 2*CHl3[1, 1] - 10*CHl3[2, 2] + 
          20*CHq3[3, 3])) + 256*MW2^6*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + 
        CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 32*MW2^5*MZ2*
       (19*CHe[1, 1] - 27*CHl1[1, 1] + 5*CHl3[1, 1] + 32*CHl3[2, 2] + 
        20*CHq1[3, 3] - 32*CHq3[3, 3] + 32*CHu[3, 3]) + 
      16*MW2^4*MZ2*(7*MZ2*CHe[1, 1] + 6*MT2*(CHe[1, 1] - CHl1[1, 1] + 
          CHl3[2, 2] - 2*CHq3[3, 3]) + 2*MZ2*(-25*CHl1[1, 1] + 
          26*CHl3[1, 1] + 51*CHl3[2, 2] + 15*CHq1[3, 3] - 51*CHq3[3, 3] + 
          51*CHu[3, 3])) - 12*MW2^3*MZ2^2*
       (4*MT2*(5*CHe[1, 1] - 7*CHl1[1, 1] - CHl3[1, 1] + 6*CHl3[2, 2] - 
          12*CHq3[3, 3]) + MZ2*(-69*CHe[1, 1] + 25*CHl1[1, 1] + 
          133*CHl3[1, 1] + 108*CHl3[2, 2] - 108*CHq3[3, 3] + 
          108*CHu[3, 3])) + 2*MW2^2*MZ2^3*
       (18*MT2*(5*CHe[1, 1] - 11*CHl1[1, 1] - 2*CHl3[1, 1] + 9*CHl3[2, 2] - 
          18*CHq3[3, 3]) + MZ2*(-442*CHe[1, 1] + 457*CHl1[1, 1] + 
          713*CHl3[1, 1] + 256*CHl3[2, 2] - 68*CHq1[3, 3] - 256*CHq3[3, 3] + 
          256*CHu[3, 3])) + MW2*MZ2^4*(341*MZ2*CHe[1, 1] - 
        18*MT2*(2*CHe[1, 1] - 10*CHl1[1, 1] - CHl3[1, 1] + 9*CHl3[2, 2] - 
          18*CHq3[3, 3]) - 8*MZ2*(64*CHl1[1, 1] + 74*CHl3[1, 1] + 
          5*(2*CHl3[2, 2] - CHq1[3, 3] - 2*CHq3[3, 3] + 2*CHu[3, 3])))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-384*MW2^7*(2*(-57 + 4*Pi^2)*CHe[1, 1] - 8*(-15 + Pi^2)*CHl1[1, 1] - 
       25*CHl3[1, 1] - 95*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2]) + 
     MZ2^6*(15*MH2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
       270*MT2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
       MZ2*((-2203 + 264*Pi^2)*CHe[1, 1] + 2*(-767 + 96*Pi^2)*CHl1[1, 1] + 
         6*(-764 + 92*Pi^2)*CHl3[1, 1] + 90*(-33 + 4*Pi^2)*CHl3[2, 2])) + 
     64*MW2^6*(-48*MT2*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[3, 3] - 
         CHq3[3, 3] + CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
         8*CHd[3, 3] - 3197*CHe[1, 1] + 264*Pi^2*CHe[1, 1] + 8*CHe[2, 2] + 
         8*CHe[3, 3] + 3327*CHl1[1, 1] - 240*Pi^2*CHl1[1, 1] + 8*CHl1[2, 2] + 
         8*CHl1[3, 3] - 465*CHl3[1, 1] + 12*Pi^2*CHl3[1, 1] - 
         2858*CHl3[2, 2] + 252*Pi^2*CHl3[2, 2] - 8*CHl3[3, 3] - 
         8*CHq1[1, 1] - 8*CHq1[2, 2] + 16*CHq1[3, 3] - 24*CHq3[1, 1] - 
         24*CHq3[2, 2] + 24*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 
         8*CHu[3, 3])) - 16*MW2^5*MZ2*
      (6*MH2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) - 
       12*MT2*(47*CHe[1, 1] - 63*CHl1[1, 1] + CHl3[1, 1] + 64*CHl3[2, 2] + 
         40*CHq1[3, 3] - 64*CHq3[3, 3] + 64*CHu[3, 3]) + 
       MZ2*(128*CHd[1, 1] + 128*CHd[2, 2] + 128*CHd[3, 3] - 24946*CHe[1, 1] + 
         2376*Pi^2*CHe[1, 1] + 128*CHe[2, 2] + 128*CHe[3, 3] + 
         24682*CHl1[1, 1] - 1944*Pi^2*CHl1[1, 1] + 128*CHl1[2, 2] + 
         128*CHl1[3, 3] - 3033*CHl3[1, 1] + 312*Pi^2*CHl3[1, 1] - 
         24305*CHl3[2, 2] + 2256*Pi^2*CHl3[2, 2] - 128*CHl3[3, 3] - 
         128*CHq1[1, 1] - 128*CHq1[2, 2] + 112*CHq1[3, 3] - 384*CHq3[1, 1] - 
         384*CHq3[2, 2] + 240*CHq3[3, 3] - 256*CHu[1, 1] - 256*CHu[2, 2] + 
         128*CHu[3, 3])) - 12*MW2^3*MZ2^3*(39*MH2*CHe[1, 1] - 
       51*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 6*MT2*(21*CHe[1, 1] + 
         103*CHl1[1, 1] - 113*CHl3[1, 1] - 216*CHl3[2, 2] + 216*CHq3[3, 3] - 
         216*CHu[3, 3]) + MZ2*(216*CHd[1, 1] + 216*CHd[2, 2] + 
         216*CHd[3, 3] - 22495*CHe[1, 1] + 2656*Pi^2*CHe[1, 1] + 
         216*CHe[2, 2] + 216*CHe[3, 3] + 14280*CHl1[1, 1] - 
         1408*Pi^2*CHl1[1, 1] + 216*CHl1[2, 2] + 216*CHl1[3, 3] - 
         8285*CHl3[1, 1] + 1336*Pi^2*CHl3[1, 1] - 26411*CHl3[2, 2] + 
         2744*Pi^2*CHl3[2, 2] - 216*CHl3[3, 3] - 216*CHq1[1, 1] - 
         216*CHq1[2, 2] - 216*CHq1[3, 3] - 648*CHq3[1, 1] - 648*CHq3[2, 2] - 
         432*CHu[1, 1] - 432*CHu[2, 2] + 216*CHu[3, 3])) + 
     2*MW2^2*MZ2^4*(162*MH2*CHe[1, 1] - 243*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
       6*MT2*(398*CHe[1, 1] - 185*CHl1[1, 1] - 697*CHl3[1, 1] - 
         512*CHl3[2, 2] + 136*CHq1[3, 3] + 512*CHq3[3, 3] - 512*CHu[3, 3]) + 
       MZ2*(512*CHd[1, 1] + 512*CHd[2, 2] + 512*CHd[3, 3] - 52151*CHe[1, 1] + 
         6480*Pi^2*CHe[1, 1] + 512*CHe[2, 2] + 512*CHe[3, 3] + 
         14469*CHl1[1, 1] - 1728*Pi^2*CHl1[1, 1] + 512*CHl1[2, 2] + 
         512*CHl1[3, 3] - 37932*CHl3[1, 1] + 5508*Pi^2*CHl3[1, 1] - 
         65777*CHl3[2, 2] + 7236*Pi^2*CHl3[2, 2] - 512*CHl3[3, 3] - 
         512*CHq1[1, 1] - 512*CHq1[2, 2] - 920*CHq1[3, 3] - 1536*CHq3[1, 1] - 
         1536*CHq3[2, 2] - 408*CHq3[3, 3] - 1024*CHu[1, 1] - 1024*CHu[2, 2] + 
         512*CHu[3, 3])) + MW2*MZ2^5*
      (MZ2*(-160*CHd[1, 1] - 160*CHd[2, 2] - 160*CHd[3, 3] + 
         22913*CHe[1, 1] - 2856*Pi^2*CHe[1, 1] - 160*CHe[2, 2] - 
         160*CHe[3, 3] + 4156*CHl1[1, 1] - 384*Pi^2*CHl1[1, 1] - 
         160*CHl1[2, 2] - 160*CHl1[3, 3] + 29556*CHl3[1, 1] - 
         3888*Pi^2*CHl3[1, 1] + 30208*CHl3[2, 2] - 3504*Pi^2*CHl3[2, 2] + 
         160*CHl3[3, 3] + 160*CHq1[1, 1] + 160*CHq1[2, 2] + 400*CHq1[3, 3] + 
         480*CHq3[1, 1] + 480*CHq3[2, 2] + 240*CHq3[3, 3] + 320*CHu[1, 1] + 
         320*CHu[2, 2] - 160*CHu[3, 3]) + 3*(-37*MH2*CHe[1, 1] - 
         698*MT2*CHe[1, 1] + 64*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
         32*MT2*(28*CHl1[1, 1] + 38*CHl3[1, 1] + 10*CHl3[2, 2] - 
           5*CHq1[3, 3] - 10*CHq3[3, 3] + 10*CHu[3, 3]))) + 
     8*MW2^4*MZ2^2*(MZ2*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
         53077*CHe[1, 1] + 5712*Pi^2*CHe[1, 1] + 408*CHe[2, 2] + 
         408*CHe[3, 3] + 45983*CHl1[1, 1] - 4008*Pi^2*CHl1[1, 1] + 
         408*CHl1[2, 2] + 408*CHl1[3, 3] - 9612*CHl3[1, 1] + 
         1572*Pi^2*CHl3[1, 1] - 56883*CHl3[2, 2] + 5580*Pi^2*CHl3[2, 2] - 
         408*CHl3[3, 3] - 408*CHq1[1, 1] - 408*CHq1[2, 2] - 48*CHq1[3, 3] - 
         1224*CHq3[1, 1] - 1224*CHq3[2, 2] + 360*CHq3[3, 3] - 816*CHu[1, 1] - 
         816*CHu[2, 2] + 408*CHu[3, 3]) + 
       6*(7*MH2*CHe[1, 1] - 154*MT2*CHe[1, 1] - 
         8*MH2*(CHl1[1, 1] + CHl3[1, 1]) - 8*MT2*(-43*CHl1[1, 1] + 
           8*CHl3[1, 1] + 51*CHl3[2, 2] + 15*CHq1[3, 3] - 51*CHq3[3, 3] + 
           51*CHu[3, 3]))))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^4*(62*CHe[1, 1] - 362*CHl1[1, 1] - 25*CHl3[1, 1] + 
          337*CHl3[2, 2] + 418*CHq1[3, 3] - 418*CHq3[3, 3] - 230*CHu[3, 3]) - 
        12*MW2^2*MZ2^3*(63*CHe[1, 1] - 161*CHl1[1, 1] - 26*CHl3[1, 1] + 
          135*CHl3[2, 2] + 162*CHq1[3, 3] - 162*CHq3[3, 3] - 54*CHu[3, 3]) + 
        16*MW2^3*MZ2^2*(85*CHe[1, 1] - 143*CHl1[1, 1] - 23*CHl3[1, 1] + 
          120*CHl3[2, 2] + 138*CHq1[3, 3] - 138*CHq3[3, 3] - 6*CHu[3, 3]) + 
        256*MW2^5*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[3, 3] - 
          CHq3[3, 3] + CHu[3, 3]) - 32*MW2^4*MZ2*(31*CHe[1, 1] - 
          39*CHl1[1, 1] - 4*CHl3[1, 1] + 35*CHl3[2, 2] + 38*CHq1[3, 3] - 
          38*CHq3[3, 3] + 14*CHu[3, 3]) + MZ2^5*(11*CHe[1, 1] + 
          2*(44*CHl1[1, 1] - 11*CHl3[1, 1] - 55*CHl3[2, 2] - 70*CHq1[3, 3] + 
            70*CHq3[3, 3] + 50*CHu[3, 3]))) + 
      MZ2*(128*MW2^5*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] + CHq1[3, 3] - 
          CHq3[3, 3] + CHu[3, 3]) - 32*MW2^4*MZ2*(11*CHe[1, 1] - 
          15*CHl1[1, 1] - 2*CHl3[1, 1] + 13*CHl3[2, 2] + 10*CHq1[3, 3] - 
          10*CHq3[3, 3] + 16*CHu[3, 3]) + 16*MW2^3*MZ2^2*
         (20*CHe[1, 1] - 40*CHl1[1, 1] - 7*CHl3[1, 1] + 33*CHl3[2, 2] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 51*CHu[3, 3]) - 
        12*MW2^2*MZ2^3*(9*CHe[1, 1] - 31*CHl1[1, 1] - 4*CHl3[1, 1] + 
          27*CHl3[2, 2] + 54*CHu[3, 3]) + 2*MW2*MZ2^4*(4*CHe[1, 1] - 
          46*CHl1[1, 1] + CHl3[1, 1] + 47*CHl3[2, 2] - 34*CHq1[3, 3] + 
          34*CHq3[3, 3] + 128*CHu[3, 3]) + MZ2^5*(CHe[1, 1] + 8*CHl1[1, 1] - 
          2*(CHl3[1, 1] + 5*(CHl3[2, 2] - 2*CHq1[3, 3] + 2*CHq3[3, 3] + 
              4*CHu[3, 3]))))))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  ((-1/18*((2*MW2 - MZ2)*MZ2*SW2*(MZ2^3*(305 - 36*Pi^2) + 
         12*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-287 + 27*Pi^2) + 
         3*MW2*MZ2^2*(-475 + 52*Pi^2) - 96*MT2*MW2*MZ2*SW2))/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
       B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
        MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 14*MW2^2*MZ2 - 3*MZ2^3 + 
        MW2*MZ2*(MH2 + 2*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 114*MW2^2*MZ2^3 + 
        13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
       B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
        12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2))*Cll[1, 2, 2, 1] - ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
        3*Cle[3, 3, 1, 1] - 14*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] - 6*Clq3[1, 1, 1, 1] - 
        6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
        4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] - 2*Cqe[1, 1, 1, 1] - 
        2*Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
        2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] - Cld[1, 1, 1, 1] - 
        Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - Cle[1, 1, 2, 2] - 
        Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
        4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 2*Cll[1, 1, 3, 3] - 
        2*Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] - 
        Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 3*Clq3[1, 1, 2, 2] - 
        Clq3[1, 1, 3, 3] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
      8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
        Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 
      2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 
        5*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*
     (MZ2^2*(MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
          8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
          6*Clq3[1, 1, 3, 3] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[2, 2, 1, 1] - 
          Cqe[3, 3, 1, 1]) - 6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1])) + 
      8*MW2^2*(-6*MT2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + 
          Clq3[1, 1, 3, 3] - Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
          Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + Cee[1, 1, 3, 3] - 
          2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3] - 
          Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
          Cle[1, 1, 2, 2] - Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + 
          Cle[3, 3, 1, 1] - Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
          2*Cll[1, 1, 3, 3] + Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + 
          Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
          3*Clq3[1, 1, 2, 2] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
          Clu[1, 1, 3, 3] - Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + 
          2*Cqe[3, 3, 1, 1])) - 2*MW2*MZ2*
       (-6*MT2*(6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1]) + 
        MZ2*(6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 6*Cee[1, 1, 2, 2] + 6*Cee[1, 1, 3, 3] - 
          12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] + 6*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          2*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          6*Cle[2, 2, 1, 1] + 6*Cle[3, 3, 1, 1] - 10*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 6*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] - 
          12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          6*Cqe[1, 1, 1, 1] - 6*Cqe[2, 2, 1, 1] + 3*Cqe[3, 3, 1, 1]))))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 2*MW2*MZ2*
         (6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])) + 
      MT2*(16*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2^2*(-Ceu[1, 1, 3, 3] - 22*Clq1[1, 1, 3, 3] + 22*Clq3[1, 1, 3, 3] + 
          2*Clu[1, 1, 3, 3] + 11*Cqe[3, 3, 1, 1]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] - 19*Clq1[1, 1, 3, 3] + 
          19*Clq3[1, 1, 3, 3] - 7*Clu[1, 1, 3, 3] + 15*Cqe[3, 3, 1, 1]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((12*Sqrt[2]*MT*MT2*MW*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (12*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*Sqrt[2]*MT*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AeLR_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/6*(MH2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
       MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*(2*MW2*CHe[1, 1] - 
       MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
       2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 
       2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
     ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
      2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
      2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((-2*MW2 + MZ2)^2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] - 
      2*MW2*CHl3[Leff, Leff] + 2*MZ2*CHl3[Leff, Leff]))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*(2*MW2^3 + MW2^2*MZ2 - 5*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] - 
      2*MW2*CHl3[Leff, Leff] + 2*MZ2*CHl3[Leff, Leff]))/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*(MW2 + MZ2)^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 4*MW2*CHl1[1, 1] + 4*MZ2*CHl1[1, 1] - 
      4*MZ2*SW2*CHl1[Leff, Leff] + 4*MW2*CHl3[1, 1] - 4*MZ2*CHl3[1, 1] - 
      4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2]*(24*MW2^4*CHe[1, 1] + 
      2*MH2*MW2^2*MZ2*CHe[1, 1] - 3*MH2*MW2*MZ2^2*CHe[1, 1] - 
      82*MW2^2*MZ2^2*CHe[1, 1] + MH2*MZ2^3*CHe[1, 1] + 
      60*MW2*MZ2^3*CHe[1, 1] - 11*MZ2^4*CHe[1, 1] - 
      (2*MW2 - MZ2)*(12*MW2^3 + 6*MW2^2*MZ2 + MW2*(MH2 - 38*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 11*MZ2))*CHe[Leff, Leff] - 48*MW2^4*CHl1[1, 1] - 
      2*MH2*MW2^2*MZ2*CHl1[1, 1] + 24*MW2^3*MZ2*CHl1[1, 1] + 
      4*MH2*MW2*MZ2^2*CHl1[1, 1] + 136*MW2^2*MZ2^2*CHl1[1, 1] - 
      2*MH2*MZ2^3*CHl1[1, 1] - 134*MW2*MZ2^3*CHl1[1, 1] + 
      22*MZ2^4*CHl1[1, 1] - 2*MZ2*(24*MW2^3 + 12*MW2^2*MZ2 + 
        MW2*(MH2 - 56*MZ2)*MZ2 + MZ2^2*(-MH2 + 11*MZ2))*SW2*
       CHl1[Leff, Leff] + 48*MW2^4*CHl3[1, 1] - 2*MH2*MW2^2*MZ2*CHl3[1, 1] - 
      24*MW2^3*MZ2*CHl3[1, 1] + 4*MH2*MW2*MZ2^2*CHl3[1, 1] - 
      56*MW2^2*MZ2^2*CHl3[1, 1] - 2*MH2*MZ2^3*CHl3[1, 1] + 
      10*MW2*MZ2^3*CHl3[1, 1] + 22*MZ2^4*CHl3[1, 1] - 
      48*MW2^4*CHl3[Leff, Leff] + 2*MH2*MW2^2*MZ2*CHl3[Leff, Leff] + 
      24*MW2^3*MZ2*CHl3[Leff, Leff] - 4*MH2*MW2*MZ2^2*CHl3[Leff, Leff] + 
      56*MW2^2*MZ2^2*CHl3[Leff, Leff] + 2*MH2*MZ2^3*CHl3[Leff, Leff] - 
      10*MW2*MZ2^3*CHl3[Leff, Leff] - 22*MZ2^4*CHl3[Leff, Leff]))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2]*(48*MH2*MW2^4*CHe[1, 1] - 
      48*MW2^5*CHe[1, 1] - 40*MH2*MW2^3*MZ2*CHe[1, 1] + 
      40*MW2^4*MZ2*CHe[1, 1] - 82*MH2*MW2^2*MZ2^2*CHe[1, 1] + 
      100*MW2^3*MZ2^2*CHe[1, 1] + 121*MH2*MW2*MZ2^3*CHe[1, 1] - 
      148*MW2^2*MZ2^3*CHe[1, 1] - 38*MH2*MZ2^4*CHe[1, 1] + 
      47*MW2*MZ2^4*CHe[1, 1] + (2*MW2 - MZ2)*
       (MH2*(-24*MW2^3 + 8*MW2^2*MZ2 + 45*MW2*MZ2^2 - 38*MZ2^3) + 
        MW2*(24*MW2^3 - 8*MW2^2*MZ2 - 54*MW2*MZ2^2 + 47*MZ2^3))*
       CHe[Leff, Leff] - 48*MH2*MW2^4*CHl1[1, 1] + 48*MW2^5*CHl1[1, 1] + 
      88*MH2*MW2^3*MZ2*CHl1[1, 1] - 88*MW2^4*MZ2*CHl1[1, 1] + 
      62*MH2*MW2^2*MZ2^2*CHl1[1, 1] - 80*MW2^3*MZ2^2*CHl1[1, 1] - 
      214*MH2*MW2*MZ2^3*CHl1[1, 1] + 250*MW2^2*MZ2^3*CHl1[1, 1] + 
      112*MH2*MZ2^4*CHl1[1, 1] - 130*MW2*MZ2^4*CHl1[1, 1] - 
      2*MZ2*(MW2*(-24*MW2^3 + 20*MW2^2*MZ2 + 60*MW2*MZ2^2 - 65*MZ2^3) + 
        MH2*(24*MW2^3 - 20*MW2^2*MZ2 - 51*MW2*MZ2^2 + 56*MZ2^3))*SW2*
       CHl1[Leff, Leff] + 48*MH2*MW2^4*CHl3[1, 1] - 48*MW2^5*CHl3[1, 1] - 
      88*MH2*MW2^3*MZ2*CHl3[1, 1] + 88*MW2^4*MZ2*CHl3[1, 1] - 
      26*MH2*MW2^2*MZ2^2*CHl3[1, 1] + 8*MW2^3*MZ2^2*CHl3[1, 1] + 
      106*MH2*MW2*MZ2^3*CHl3[1, 1] - 70*MW2^2*MZ2^3*CHl3[1, 1] - 
      40*MH2*MZ2^4*CHl3[1, 1] + 22*MW2*MZ2^4*CHl3[1, 1] - 
      48*MH2*MW2^4*CHl3[Leff, Leff] + 48*MW2^5*CHl3[Leff, Leff] + 
      88*MH2*MW2^3*MZ2*CHl3[Leff, Leff] - 88*MW2^4*MZ2*CHl3[Leff, Leff] + 
      26*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff] - 8*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      106*MH2*MW2*MZ2^3*CHl3[Leff, Leff] + 70*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      40*MH2*MZ2^4*CHl3[Leff, Leff] - 22*MW2*MZ2^4*CHl3[Leff, Leff]))/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(456*MW2^3*CHe[1, 1] - 
      6*MH2*MW2*MZ2*CHe[1, 1] - 108*MT2*MW2*MZ2*CHe[1, 1] - 
      1192*MW2^2*MZ2*CHe[1, 1] + 3*MH2*MZ2^2*CHe[1, 1] + 
      54*MT2*MZ2^2*CHe[1, 1] + 1482*MW2*MZ2^2*CHe[1, 1] - 
      500*MZ2^3*CHe[1, 1] + 144*MW2^2*MZ2*Pi^2*CHe[1, 1] - 
      192*MW2*MZ2^2*Pi^2*CHe[1, 1] + 60*MZ2^3*Pi^2*CHe[1, 1] - 
      (2*MW2 - MZ2)*(228*MW2^2 + 2*MW2*MZ2*(-241 + 36*Pi^2) - 
        MZ2*(3*MH2 + 54*MT2 - 500*MZ2 + 60*MZ2*Pi^2))*CHe[Leff, Leff] - 
      600*MW2^3*CHl1[1, 1] + 6*MH2*MW2*MZ2*CHl1[1, 1] + 
      108*MT2*MW2*MZ2*CHl1[1, 1] - 1064*MW2^2*MZ2*CHl1[1, 1] - 
      6*MH2*MZ2^2*CHl1[1, 1] - 108*MT2*MZ2^2*CHl1[1, 1] + 
      2446*MW2*MZ2^2*CHl1[1, 1] - 782*MZ2^3*CHl1[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHl1[1, 1] - 240*MW2*MZ2^2*Pi^2*CHl1[1, 1] + 
      96*MZ2^3*Pi^2*CHl1[1, 1] - 2*MZ2*(300*MW2^2 + 
        8*MW2*MZ2*(104 - 9*Pi^2) + MZ2*(-3*MH2 - 54*MT2 - 391*MZ2 + 
          48*MZ2*Pi^2))*SW2*CHl1[Leff, Leff] + 600*MW2^3*CHl3[1, 1] + 
      6*MH2*MW2*MZ2*CHl3[1, 1] + 108*MT2*MW2*MZ2*CHl3[1, 1] - 
      1168*MW2^2*MZ2*CHl3[1, 1] - 6*MH2*MZ2^2*CHl3[1, 1] - 
      108*MT2*MZ2^2*CHl3[1, 1] + 1366*MW2*MZ2^2*CHl3[1, 1] - 
      798*MZ2^3*CHl3[1, 1] + 144*MW2^2*MZ2*Pi^2*CHl3[1, 1] - 
      240*MW2*MZ2^2*Pi^2*CHl3[1, 1] + 96*MZ2^3*Pi^2*CHl3[1, 1] - 
      600*MW2^3*CHl3[Leff, Leff] - 6*MH2*MW2*MZ2*CHl3[Leff, Leff] - 
      108*MT2*MW2*MZ2*CHl3[Leff, Leff] + 1168*MW2^2*MZ2*CHl3[Leff, Leff] + 
      6*MH2*MZ2^2*CHl3[Leff, Leff] + 108*MT2*MZ2^2*CHl3[Leff, Leff] - 
      1366*MW2*MZ2^2*CHl3[Leff, Leff] + 798*MZ2^3*CHl3[Leff, Leff] - 
      144*MW2^2*MZ2*Pi^2*CHl3[Leff, Leff] + 240*MW2*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 96*MZ2^3*Pi^2*CHl3[Leff, Leff]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[7] + 
 Class[8]*(((4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2)/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[1, 1, 3, 3] - 12*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      4*MZ2^2*Ceu[1, 1, 3, 3] - 4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*Clq1[1, 1, 3, 3] + 
      10*MW2*MZ2*Clq1[1, 1, 3, 3] - 2*MZ2^2*Clq1[1, 1, 3, 3] + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] - 8*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*Clu[1, 1, 3, 3] + 16*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MZ2^2*Clu[1, 1, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      MZ2^2*Cqe[3, 3, 1, 1] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*(4*MW2^2*Ced[1, 1, 1, 1] - 
      6*MW2*MZ2*Ced[1, 1, 1, 1] + 2*MZ2^2*Ced[1, 1, 1, 1] + 
      4*MW2^2*Ced[1, 1, 2, 2] - 6*MW2*MZ2*Ced[1, 1, 2, 2] + 
      2*MZ2^2*Ced[1, 1, 2, 2] + 4*MW2^2*Ced[1, 1, 3, 3] - 
      6*MW2*MZ2*Ced[1, 1, 3, 3] + 2*MZ2^2*Ced[1, 1, 3, 3] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      4*MW2^2*Ced[Leff, Leff, 3, 3] + 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 1, 1] - 
      24*MW2*MZ2*Cee[1, 1, 1, 1] + 8*MZ2^2*Cee[1, 1, 1, 1] + 
      16*MW2^2*Cee[1, 1, 2, 2] - 24*MW2*MZ2*Cee[1, 1, 2, 2] + 
      8*MZ2^2*Cee[1, 1, 2, 2] + 16*MW2^2*Cee[1, 1, 3, 3] - 
      24*MW2*MZ2*Cee[1, 1, 3, 3] + 8*MZ2^2*Cee[1, 1, 3, 3] - 
      16*MW2^2*Cee[Leff, Leff, 1, 1] + 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      8*MZ2^2*Cee[Leff, Leff, 1, 1] - 16*MW2^2*Cee[Leff, Leff, 2, 2] + 
      24*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 8*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[1, 1, 1, 1] + 
      12*MW2*MZ2*Ceu[1, 1, 1, 1] - 4*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MW2^2*Ceu[1, 1, 2, 2] + 12*MW2*MZ2*Ceu[1, 1, 2, 2] - 
      4*MZ2^2*Ceu[1, 1, 2, 2] + 8*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 4*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      8*MW2^2*Ceu[Leff, Leff, 2, 2] - 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[1, 1, 1, 1] + 
      8*MW2*MZ2*Cld[1, 1, 1, 1] - 4*MZ2^2*Cld[1, 1, 1, 1] - 
      4*MW2^2*Cld[1, 1, 2, 2] + 8*MW2*MZ2*Cld[1, 1, 2, 2] - 
      4*MZ2^2*Cld[1, 1, 2, 2] - 4*MW2^2*Cld[1, 1, 3, 3] + 
      8*MW2*MZ2*Cld[1, 1, 3, 3] - 4*MZ2^2*Cld[1, 1, 3, 3] + 
      4*MW2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cld[Leff, Leff, 1, 1] + 4*MW2^2*Cld[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 4*MZ2^2*Cld[Leff, Leff, 2, 2] + 
      4*MW2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cld[Leff, Leff, 3, 3] + 2*MW2*MZ2*Cle[1, 1, 1, 1] - 
      2*MZ2^2*Cle[1, 1, 1, 1] - 4*MW2^2*Cle[1, 1, 2, 2] + 
      8*MW2*MZ2*Cle[1, 1, 2, 2] - 4*MZ2^2*Cle[1, 1, 2, 2] - 
      4*MW2^2*Cle[1, 1, 3, 3] + 8*MW2*MZ2*Cle[1, 1, 3, 3] - 
      4*MZ2^2*Cle[1, 1, 3, 3] - 4*MW2^2*Cle[1, 1, Leff, Leff] + 
      6*MW2*MZ2*Cle[1, 1, Leff, Leff] - 2*MZ2^2*Cle[1, 1, Leff, Leff] + 
      4*MW2^2*Cle[2, 2, 1, 1] - 6*MW2*MZ2*Cle[2, 2, 1, 1] + 
      2*MZ2^2*Cle[2, 2, 1, 1] - 4*MW2^2*Cle[2, 2, Leff, Leff] + 
      6*MW2*MZ2*Cle[2, 2, Leff, Leff] - 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
      4*MW2^2*Cle[3, 3, 1, 1] - 6*MW2*MZ2*Cle[3, 3, 1, 1] + 
      2*MZ2^2*Cle[3, 3, 1, 1] - 4*MW2^2*Cle[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cle[3, 3, Leff, Leff] - 2*MZ2^2*Cle[3, 3, Leff, Leff] + 
      4*MW2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cle[Leff, Leff, 1, 1] + 4*MW2^2*Cle[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 4*MZ2^2*Cle[Leff, Leff, 2, 2] + 
      4*MW2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cle[Leff, Leff, 3, 3] - 16*MW2^2*Cll[1, 1, 1, 1] + 
      28*MW2*MZ2*Cll[1, 1, 1, 1] - 12*MZ2^2*Cll[1, 1, 1, 1] - 
      8*MW2^2*Cll[1, 1, 2, 2] + 16*MW2*MZ2*Cll[1, 1, 2, 2] - 
      8*MZ2^2*Cll[1, 1, 2, 2] - 8*MW2^2*Cll[1, 1, 3, 3] + 
      16*MW2*MZ2*Cll[1, 1, 3, 3] - 8*MZ2^2*Cll[1, 1, 3, 3] - 
      8*MW2^2*Cll[1, 3, 3, 1] + 12*MW2*MZ2*Cll[1, 3, 3, 1] - 
      4*MZ2^2*Cll[1, 3, 3, 1] + 8*MW2^2*Cll[Leff, 1, 1, Leff] - 
      12*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 4*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      8*MW2^2*Cll[Leff, 2, 2, Leff] - 12*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      4*MZ2^2*Cll[Leff, 2, 2, Leff] + 8*MW2^2*Cll[Leff, 3, 3, Leff] - 
      12*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 4*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      8*MW2^2*Cll[Leff, Leff, 1, 1] - 16*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      8*MZ2^2*Cll[Leff, Leff, 1, 1] + 8*MW2^2*Cll[Leff, Leff, 2, 2] - 
      16*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 8*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      8*MW2^2*Cll[Leff, Leff, 3, 3] - 16*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      8*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[1, 1, 1, 1] - 
      8*MW2*MZ2*Clq1[1, 1, 1, 1] + 4*MZ2^2*Clq1[1, 1, 1, 1] + 
      4*MW2^2*Clq1[1, 1, 2, 2] - 8*MW2*MZ2*Clq1[1, 1, 2, 2] + 
      4*MZ2^2*Clq1[1, 1, 2, 2] - 4*MW2^2*Clq1[1, 1, 3, 3] + 
      2*MW2*MZ2*Clq1[1, 1, 3, 3] + 2*MZ2^2*Clq1[1, 1, 3, 3] - 
      4*MW2^2*Clq1[Leff, Leff, 1, 1] + 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 
      4*MZ2^2*Clq1[Leff, Leff, 1, 1] - 4*MW2^2*Clq1[Leff, Leff, 2, 2] + 
      8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
      4*MW2^2*Clq1[Leff, Leff, 3, 3] - 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[1, 1, 1, 1] + 
      12*MW2*MZ2*Clq3[1, 1, 1, 1] - 12*MW2^2*Clq3[1, 1, 2, 2] + 
      12*MW2*MZ2*Clq3[1, 1, 2, 2] - 4*MW2^2*Clq3[1, 1, 3, 3] + 
      2*MW2*MZ2*Clq3[1, 1, 3, 3] + 2*MZ2^2*Clq3[1, 1, 3, 3] + 
      12*MW2^2*Clq3[Leff, Leff, 1, 1] - 12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
      12*MW2^2*Clq3[Leff, Leff, 2, 2] - 12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      4*MW2^2*Clq3[Leff, Leff, 3, 3] - 2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[1, 1, 1, 1] - 
      16*MW2*MZ2*Clu[1, 1, 1, 1] + 8*MZ2^2*Clu[1, 1, 1, 1] + 
      8*MW2^2*Clu[1, 1, 2, 2] - 16*MW2*MZ2*Clu[1, 1, 2, 2] + 
      8*MZ2^2*Clu[1, 1, 2, 2] - 8*MW2^2*Clu[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 8*MZ2^2*Clu[Leff, Leff, 1, 1] - 
      8*MW2^2*Clu[Leff, Leff, 2, 2] + 16*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
      8*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, 1, 1] + 
      6*MW2*MZ2*Cqe[1, 1, 1, 1] - 2*MZ2^2*Cqe[1, 1, 1, 1] + 
      4*MW2^2*Cqe[1, 1, Leff, Leff] - 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 
      2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, 1, 1] + 
      6*MW2*MZ2*Cqe[2, 2, 1, 1] - 2*MZ2^2*Cqe[2, 2, 1, 1] + 
      4*MW2^2*Cqe[2, 2, Leff, Leff] - 6*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
      2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, 1, 1] - 
      MZ2^2*Cqe[3, 3, 1, 1] - 4*MW2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^2*Cqe[3, 3, Leff, Leff]))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[1, 1, 3, 3] - 6*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] - 
      (2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clq1[1, 1, 3, 3] + 38*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 22*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      10*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 2*MZ2^3*Clq1[1, 1, 3, 3] - 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[1, 1, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 8*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
      22*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      2*MZ2^3*Clq3[1, 1, 3, 3] - 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[1, 1, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 
      2*MT2*MZ2^2*Clu[1, 1, 3, 3] + 16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 
      8*MZ2^3*Clu[1, 1, 3, 3] + 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] - 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 1, 1] - 30*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 11*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] + MZ2^3*Cqe[3, 3, 1, 1] - 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*(8*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
      12*MW2*MZ2^2*Ced[1, 1, 1, 1] + 4*MZ2^3*Ced[1, 1, 1, 1] + 
      8*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MZ2^3*Ced[1, 1, 2, 2] + 8*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ced[1, 1, 3, 3] + 4*MZ2^3*Ced[1, 1, 3, 3] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 1, 1] - 12*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
      4*MZ2^3*Cee[1, 1, 1, 1] + 8*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
      12*MW2*MZ2^2*Cee[1, 1, 2, 2] + 4*MZ2^3*Cee[1, 1, 2, 2] + 
      8*MW2^2*MZ2*Cee[1, 1, 3, 3] - 12*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      4*MZ2^3*Cee[1, 1, 3, 3] - 8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      12*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 4*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 4*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 24*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MZ2^3*Ceu[1, 1, 1, 1] - 16*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 8*MZ2^3*Ceu[1, 1, 2, 2] - 
      48*MT2*MW2^2*Ceu[1, 1, 3, 3] + 72*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 24*MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 8*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 8*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[1, 1, 1, 1] + 16*MW2*MZ2^2*Cld[1, 1, 1, 1] - 
      8*MZ2^3*Cld[1, 1, 1, 1] - 8*MW2^2*MZ2*Cld[1, 1, 2, 2] + 
      16*MW2*MZ2^2*Cld[1, 1, 2, 2] - 8*MZ2^3*Cld[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cld[1, 1, 3, 3] + 16*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      8*MZ2^3*Cld[1, 1, 3, 3] + 8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 8*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 8*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      4*MW2*MZ2^2*Cle[1, 1, 1, 1] - 4*MZ2^3*Cle[1, 1, 1, 1] - 
      8*MW2^2*MZ2*Cle[1, 1, 2, 2] + 16*MW2*MZ2^2*Cle[1, 1, 2, 2] - 
      8*MZ2^3*Cle[1, 1, 2, 2] - 8*MW2^2*MZ2*Cle[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Cle[1, 1, 3, 3] - 8*MZ2^3*Cle[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 12*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] - 4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, 1, 1] - 12*MW2*MZ2^2*Cle[2, 2, 1, 1] + 
      4*MZ2^3*Cle[2, 2, 1, 1] - 8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, 1, 1] - 12*MW2*MZ2^2*Cle[3, 3, 1, 1] + 
      4*MZ2^3*Cle[3, 3, 1, 1] - 8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 8*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 8*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 8*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cll[1, 1, 1, 1] + 20*MW2*MZ2^2*Cll[1, 1, 1, 1] - 
      12*MZ2^3*Cll[1, 1, 1, 1] - 16*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
      32*MW2*MZ2^2*Cll[1, 1, 2, 2] - 16*MZ2^3*Cll[1, 1, 2, 2] - 
      16*MW2^2*MZ2*Cll[1, 1, 3, 3] + 32*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      16*MZ2^3*Cll[1, 1, 3, 3] + 8*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      12*MW2*MZ2^2*Cll[1, 3, 3, 1] + 4*MZ2^3*Cll[1, 3, 3, 1] - 
      8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 4*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 4*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 16*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 16*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[1, 1, 1, 1] - 16*MW2*MZ2^2*Clq1[1, 1, 1, 1] + 
      8*MZ2^3*Clq1[1, 1, 1, 1] + 8*MW2^2*MZ2*Clq1[1, 1, 2, 2] - 
      16*MW2*MZ2^2*Clq1[1, 1, 2, 2] + 8*MZ2^3*Clq1[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clq1[1, 1, 3, 3] - 60*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 12*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      14*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 2*MZ2^3*Clq1[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 8*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 8*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq3[1, 1, 1, 1] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      48*MT2*MW2^2*Clq3[1, 1, 3, 3] + 60*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
      12*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      6*MZ2^3*Clq3[1, 1, 3, 3] + 24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 24*MW2^2*MZ2*
       Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[1, 1, 1, 1] - 32*MW2*MZ2^2*Clu[1, 1, 1, 1] + 
      16*MZ2^3*Clu[1, 1, 1, 1] + 16*MW2^2*MZ2*Clu[1, 1, 2, 2] - 
      32*MW2*MZ2^2*Clu[1, 1, 2, 2] + 16*MZ2^3*Clu[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clu[1, 1, 3, 3] - 96*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 48*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 16*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 16*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 12*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MZ2^3*Cqe[1, 1, 1, 1] + 8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 12*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      4*MZ2^3*Cqe[2, 2, 1, 1] + 8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 1, 1] + 36*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      16*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - MZ2^3*Cqe[3, 3, 1, 1] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))


==> anc/AeLR_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (MZ2*(864*MW2^4 - 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 39*MZ2^2) + 
    27*MZ2^4*(33 - 4*Pi^2) + 32*MW2^3*MZ2*(-107 + 18*Pi^2) - 
    14*MW2^2*MZ2^2*(-539 + 72*Pi^2) - 9*MW2*MZ2^2*
     (MH2 + 567*MZ2 - 64*MZ2*Pi^2))*SW2^2)/
  (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MH2*MW2*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2^2*
   B0i[bb0, 0, 0, MH2])/(3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MW2*MZ2*SW2^2*(MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 
    32*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2*(MH2*(-12*MW2^3 + 17*MW2^2*MZ2 + 22*MW2*MZ2^2 - 18*MZ2^3) + 
    MW2*(12*MW2^3 - 8*MW2^2*MZ2 - 31*MW2*MZ2^2 + 18*MZ2^3))*SW2*
   B0i[bb0, 0, 0, MW2])/(3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (MW2*MZ2*(24*MW2^3 + MW2*(MH2 - 60*MZ2)*MZ2 + 
    MZ2^2*(-MH2 + 27*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*MW2*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + ((2*CWw*MW*MW2*MZ2^2*(48*MW2^2 - 50*MW2*MZ2 - MZ2^2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (24*CWw*MW*MW2^2*(2*MW2 - 3*MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (12*CWw*MW*MW2*MZ2^2*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (8*CHD*MW2*MZ2^3*SW2^2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/108*((-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(3*MH2 - 9*MW2 + 8*MZ2)*
        (16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
       CHD*(-9*MH2^2*MW2*MZ2^2*(56*MW2^4 - 172*MW2^3*MZ2 + 207*MW2^2*MZ2^2 - 
           116*MW2*MZ2^3 + 25*MZ2^4) + MH2*(-17280*MW2^8 + 
           6*MT2*MW2*(1024*MW2^6 - 3584*MW2^5*MZ2 + 3784*MW2^4*MZ2^2 - 
             188*MW2^3*MZ2^3 - 2123*MW2^2*MZ2^4 + 1357*MW2*MZ2^5 - 
             270*MZ2^6) + MW2^3*MZ2^5*(347555 - 37872*Pi^2) + 
           4*MW2^5*MZ2^3*(89243 - 11952*Pi^2) + 12*MW2*MZ2^7*
            (3058 - 369*Pi^2) + 135*MZ2^8*(-33 + 4*Pi^2) - 
           512*MW2^7*MZ2*(-121 + 9*Pi^2) + 8*MW2^6*MZ2^2*
            (-20669 + 2880*Pi^2) + 7*MW2^4*MZ2^4*(-66769 + 7776*Pi^2) + 
           MW2^2*MZ2^6*(-148543 + 16704*Pi^2)) + 
         MW2*(17280*MW2^8 - 6*MT2*MW2*(1024*MW2^6 - 3584*MW2^5*MZ2 + 
             3784*MW2^4*MZ2^2 - 188*MW2^3*MZ2^3 - 2123*MW2^2*MZ2^4 + 
             1357*MW2*MZ2^5 - 270*MZ2^6) + 32*MW2^4*MZ2^4*
            (14750 - 1701*Pi^2) + 16*MW2^6*MZ2^2*(10447 - 1440*Pi^2) + 
           135*MZ2^8*(33 - 4*Pi^2) + 512*MW2^7*MZ2*(-121 + 9*Pi^2) + 
           12*MW2*MZ2^7*(-3058 + 369*Pi^2) - 32*MW2^2*MZ2^6*
            (-4649 + 522*Pi^2) + 32*MW2^5*MZ2^3*(-11305 + 1494*Pi^2) + 
           MW2^3*MZ2^5*(-349409 + 37872*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MW2*MZ2^2*(-4*CHbox*(MH2 - MW2)*(16*MW2^3 - 32*MW2^2*MZ2 + 
        22*MW2*MZ2^2 - 5*MZ2^3)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(12*MW2^2*MZ2*(8*MW2^3 - 20*MW2^2*MZ2 + 25*MW2*MZ2^2 - 10*MZ2^3) + 
        MH2^3*(-8*MW2^3 + 20*MW2^2*MZ2 - 25*MW2*MZ2^2 + 10*MZ2^3) + 
        MH2^2*(16*MW2^4 + 128*MW2^3*MZ2 - 298*MW2^2*MZ2^2 + 253*MW2*MZ2^3 - 
          75*MZ2^4) + MH2*MW2*(-8*MW2^4 - 172*MW2^3*MZ2 + 455*MW2^2*MZ2^2 - 
          518*MW2*MZ2^3 + 195*MZ2^4)))*SW2^2*B0i[bb0, 0, 0, MH2])/
    (6*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*MZ2*(32*MW2*MZ2*(8*MW2^4 - 20*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 
        8*MW2*MZ2^3 - 5*MZ2^4) + MT2*(512*MW2^5 - 1280*MW2^4*MZ2 + 
        504*MW2^3*MZ2^2 + 788*MW2^2*MZ2^3 - 881*MW2*MZ2^4 + 270*MZ2^5))*SW2^2*
     B0i[bb0, 0, 0, MT2])/(9*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - 
   (MW2^2*(CHD*(MW2^2*(192*MW2^7 - 576*MW2^6*MZ2 + 792*MW2^5*MZ2^2 - 
          772*MW2^4*MZ2^3 + 262*MW2^3*MZ2^4 + 367*MW2^2*MZ2^5 - 
          361*MW2*MZ2^6 + 87*MZ2^7) + MH2^2*(192*MW2^7 - 576*MW2^6*MZ2 + 
          936*MW2^5*MZ2^2 - 1276*MW2^4*MZ2^3 + 856*MW2^3*MZ2^4 + 
          160*MW2^2*MZ2^5 - 433*MW2*MZ2^6 + 132*MZ2^7) - 
        MH2*MW2*(384*MW2^7 - 1152*MW2^6*MZ2 + 1656*MW2^5*MZ2^2 - 
          1796*MW2^4*MZ2^3 + 785*MW2^3*MZ2^4 + 725*MW2^2*MZ2^5 - 
          839*MW2*MZ2^6 + 219*MZ2^7)) - 36*CHbox*(MH2 - MW2)*MW2*MZ2^4*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MW2])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(CHD*(-768*MW2^7 + 2976*MW2^6*MZ2 + 8*MW2^5*(MH2 - 590*MZ2)*MZ2 + 
        MW2^3*(73*MH2 - 3084*MZ2)*MZ2^3 + MW2*(45*MH2 - 914*MZ2)*MZ2^5 + 
        5*MZ2^6*(-2*MH2 + 31*MZ2) + 4*MW2^4*MZ2^2*(-9*MH2 + 1063*MZ2) + 
        MW2^2*(-80*MH2*MZ2^4 + 2094*MZ2^5)) + 4*CHbox*(MH2 - 2*MZ2)*MZ2^3*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MZ2])/(6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(8*MW2^3 - 20*MW2^2*MZ2 + 25*MW2*MZ2^2 - 10*MZ2^3) + 
      4*CHbox*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3))*SW2^2*
     B0i[bb0, MZ2, MH2, MZ2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*MZ2*(MZ2*(256*MW2^4 - 640*MW2^3*MZ2 + 360*MW2^2*MZ2^2 + 
        124*MW2*MZ2^3 - 103*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
        1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(9*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*MZ2*(192*MW2^5 + 576*MW2^4*MZ2 - 648*MW2^3*MZ2^2 - 
      484*MW2^2*MZ2^3 + 426*MW2*MZ2^4 + 19*MZ2^5)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (4*CHD*MW2^3*MZ2*(48*MW2^5 - 24*MW2^4*MZ2 - 74*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^3 + 21*MW2*MZ2^4 - 10*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*MW2^2*MZ2^3*(64*MW2^4 + 24*MW2^3*MZ2 - 60*MW2^2*MZ2^2 - 
      11*MW2*MZ2^3 + 9*MZ2^4)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] - 
 (16*CHWB*CW*MZ2^4*SW*SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
   2 + 
 ((CHWB*CW2*(-9*MH2^3*MZ2^3*SW2*(96*MW2^6 + 2*MW2*MZ2^5*(148 - 29*SW2) + 
        5*MZ2^6*(-8 + 3*SW2) + 32*MW2^5*MZ2*(-2 + 3*SW2) + 
        2*MW2^2*MZ2^4*(-407 + 7*SW2) - 4*MW2^4*MZ2^2*(123 + 56*SW2) + 
        2*MW2^3*MZ2^3*(509 + 82*SW2)) - 
      4*MW2^2*(6*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(256*MW2^9*(-5293 + 324*SW2) - 64*MW2^8*MZ2*
           (-130827 + 23764*SW2) + 64*MW2^7*MZ2^2*(-355340 + 
            3*(34141 + 96*Pi^2)*SW2) - 8*MW2^6*MZ2^3*(-4455611 + 
            32*(53417 + 360*Pi^2)*SW2) - 3*MZ2^9*(-10620 + (4471 + 912*Pi^2)*
             SW2) + 8*MW2^5*MZ2^4*(-4441547 + 9*(232141 + 2848*Pi^2)*SW2) + 
          MW2*MZ2^8*(-446964 + (259693 + 24912*Pi^2)*SW2) - 
          2*MW2^4*MZ2^5*(-11680009 + 4*(1599349 + 32688*Pi^2)*SW2) - 
          2*MW2^2*MZ2^7*(-1397753 + (880113 + 47952*Pi^2)*SW2) + 
          2*MW2^3*MZ2^6*(-5064546 + (3076271 + 101952*Pi^2)*SW2))) + 
      MH2^2*(-6*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(-256*MW2^9*(-5293 + 324*SW2) + 32*MW2^8*MZ2*
           (-261681 + 47528*SW2) - 32*MW2^7*MZ2^2*(-710581 + 
            3*(68183 + 192*Pi^2)*SW2) + 3*MZ2^9*(-10620 + (4471 + 912*Pi^2)*
             SW2) + 4*MW2^6*MZ2^3*(-8904355 + 16*(213137 + 1440*Pi^2)*SW2) - 
          2*MW2^5*MZ2^4*(-17734481 + 18*(462895 + 5696*Pi^2)*SW2) - 
          2*MW2*MZ2^8*(-222582 + (129509 + 12456*Pi^2)*SW2) + 
          MW2^2*MZ2^7*(-2781466 + 3*(584927 + 31968*Pi^2)*SW2) - 
          2*MW2^3*MZ2^6*(-5042487 + (3066659 + 101952*Pi^2)*SW2) + 
          2*MW2^4*MZ2^5*(-11644081 + (6377443 + 130752*Pi^2)*SW2))) + 
      MH2*MW2*(30*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(1280*MW2^9*(-5293 + 324*SW2) - 64*MW2^8*MZ2*
           (-654621 + 118820*SW2) + 64*MW2^7*MZ2^2*(-1779058 + 
            3*(170651 + 480*Pi^2)*SW2) - 15*MZ2^9*(-10620 + 
            (4471 + 912*Pi^2)*SW2) - 8*MW2^6*MZ2^3*(-22315441 + 
            32*(266941 + 1800*Pi^2)*SW2) + 8*MW2^5*MZ2^4*
           (-22245976 + 9*(1159963 + 14240*Pi^2)*SW2) + 
          5*MW2*MZ2^8*(-446676 + (259585 + 24912*Pi^2)*SW2) - 
          2*MW2^4*MZ2^5*(-58482197 + 16*(1997897 + 40860*Pi^2)*SW2) - 
          2*MW2^2*MZ2^7*(-6988117 + 3*(1466057 + 79920*Pi^2)*SW2) + 
          2*MW2^3*MZ2^6*(-25341630 + (15372067 + 509760*Pi^2)*SW2)))))/
    (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*MW2*MZ2*SW2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       SW + CHWB*(-48*MW2^3*(128*MW2^7 - 64*MW2^4*MZ2^3*(-4 + SW2) - 
          20*MZ2^7*SW2 + 64*MW2^6*MZ2*(-5 + 2*SW2) - 32*MW2^5*MZ2^2*
           (-5 + 6*SW2) - 21*MW2^2*MZ2^5*(-9 + 14*SW2) + 
          5*MW2*MZ2^6*(-7 + 25*SW2) + 2*MW2^3*MZ2^4*(-189 + 160*SW2)) + 
        3*MH2^3*(448*MW2^7 + 2*MW2^3*MZ2^4*(651 - 256*SW2) - 35*MZ2^7*SW2 + 
          32*MW2^6*MZ2*(-57 + 14*SW2) + 4*MW2*MZ2^6*(5 + 39*SW2) - 
          2*MW2^2*MZ2^5*(149 + 51*SW2) - 8*MW2^5*MZ2^2*(-385 + 156*SW2) + 
          8*MW2^4*MZ2^3*(-341 + 161*SW2)) + 
        MH2^4*(32*MW2^6 + 2*MW2^3*MZ2^3*(461 - 154*SW2) + 
          32*MW2^5*MZ2*(3 + SW2) + 5*MZ2^6*(-6 + 7*SW2) + 
          4*MW2^4*MZ2^2*(-145 + 16*SW2) - 4*MW2*MZ2^5*(-58 + 49*SW2) + 
          2*MW2^2*MZ2^4*(-336 + 191*SW2)) + 4*MH2*MW2^2*
         (3424*MW2^7 + 4*MW2^5*MZ2^2*(1861 - 1648*SW2) + 
          16*MW2^2*MZ2^5*(245 - 338*SW2) - 405*MZ2^7*SW2 + 
          32*MW2^6*MZ2*(-297 + 107*SW2) + 2*MW2^4*MZ2^3*(1267 + 1042*SW2) + 
          2*MW2^3*MZ2^4*(-3534 + 2245*SW2) + MW2*MZ2^6*(-750 + 2473*SW2)) - 
        3*MH2^2*MW2*(2976*MW2^7 + 4*MW2^5*MZ2^2*(3139 - 1736*SW2) + 
          2*MW2^2*MZ2^5*(415 - 1337*SW2) - 255*MZ2^7*SW2 + 
          992*MW2^6*MZ2*(-10 + 3*SW2) + 2*MW2^3*MZ2^4*(309 + 241*SW2) + 
          5*MW2*MZ2^6*(-50 + 293*SW2) + 2*MW2^4*MZ2^3*(-3405 + 2494*SW2))))*
     B0i[bb0, 0, 0, MH2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
     (-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (48*MW2^4 - 104*MW2^3*MZ2 + 86*MW2^2*MZ2^2 - 32*MW2*MZ2^3 + 5*MZ2^4) + 
      32*MW2^2*MZ2^3*SW2^2*(32*MW2^6 + 32*MW2^5*MZ2*(-4 + SW2) - 
        5*MZ2^6*SW2 + 2*MW2^2*MZ2^4*(49 + 5*SW2) + 
        2*MW2*MZ2^5*(-10 + 7*SW2) - 4*MW2^4*MZ2^2*(-55 + 8*SW2) - 
        2*MW2^3*MZ2^3*(101 + 10*SW2)) + MT2*MW2*MZ2*SW2*
       (6144*MW2^8 + 2*MW2^2*MZ2^6*(12593 - 11969*SW2) + 
        5*MZ2^8*(52 - 5*SW2) + 512*MW2^7*MZ2*(-91 + 12*SW2) - 
        96*MW2^6*MZ2^2*(-1377 + 464*SW2) + 6*MW2*MZ2^7*(-654 + 529*SW2) + 
        32*MW2^5*MZ2^3*(-6092 + 3299*SW2) - 4*MW2^4*MZ2^4*
         (-41717 + 30248*SW2) + 2*MW2^3*MZ2^5*(-42595 + 37266*SW2)))*
     B0i[bb0, 0, 0, MT2])/(9*MW*MZ*MZ2*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (48*MW2^4 - 104*MW2^3*MZ2 + 86*MW2^2*MZ2^2 - 32*MW2*MZ2^3 + 5*MZ2^4) + 
      4*MW2^3*(6144*MW2^10 + 5*CW2*MZ2^10 + 4*MW2^5*MZ2^5*
         (125793 - 81910*SW2) + 2*MW2^3*MZ2^7*(38326 - 37881*SW2) + 
        MW2*MZ2^9*(773 - 1287*SW2) + 128*MW2^8*MZ2^2*(-1233 + 13*SW2) + 
        128*MW2^9*MZ2*(85 + 84*SW2) + 8*MW2^2*MZ2^8*(-1552 + 1911*SW2) - 
        16*MW2^7*MZ2^3*(-27353 + 7740*SW2) + 6*MW2^4*MZ2^6*
         (-42339 + 34322*SW2) + 8*MW2^6*MZ2^4*(-76375 + 36854*SW2)) - 
      MH2^3*(6144*MW2^10 + 5*CW2*MZ2^10 + 2*MW2^5*MZ2^5*
         (254211 - 163394*SW2) + 2*MW2^3*MZ2^7*(38917 - 38391*SW2) + 
        MW2*MZ2^9*(743 - 1392*SW2) + 32*MW2^8*MZ2^2*(-4935 + 52*SW2) + 
        128*MW2^9*MZ2*(85 + 84*SW2) - 16*MW2^7*MZ2^3*(-27431 + 7710*SW2) + 
        MW2^2*MZ2^8*(-12494 + 15873*SW2) + 6*MW2^4*MZ2^6*
         (-42947 + 34385*SW2) + 4*MW2^6*MZ2^4*(-153707 + 73420*SW2)) + 
      3*MH2^2*MW2*(12288*MW2^10 + 10*CW2*MZ2^10 + 2*MW2^5*MZ2^5*
         (514461 - 331630*SW2) + 10*MW2^3*MZ2^7*(15784 - 15575*SW2) + 
        MW2*MZ2^9*(1531 - 2784*SW2) + 256*MW2^9*MZ2*(85 + 84*SW2) + 
        32*MW2^8*MZ2^2*(-9929 + 104*SW2) - 32*MW2^7*MZ2^3*
         (-27671 + 7781*SW2) + MW2^2*MZ2^8*(-25421 + 32035*SW2) + 
        4*MW2^6*MZ2^4*(-310683 + 148672*SW2) + 2*MW2^4*MZ2^6*
         (-260971 + 209559*SW2)) - MH2*MW2^2*(55296*MW2^10 + 45*CW2*MZ2^10 + 
        4*MW2^5*MZ2^5*(1142471 - 743186*SW2) + 2*MW2^3*MZ2^7*
         (349006 - 346641*SW2) + 384*MW2^8*MZ2^2*(-3710 + 39*SW2) + 
        1152*MW2^9*MZ2*(85 + 84*SW2) - 7*MW2*MZ2^9*(-991 + 1729*SW2) + 
        4*MW2^2*MZ2^8*(-28209 + 35333*SW2) - 16*MW2^7*MZ2^3*
         (-247417 + 69924*SW2) + 6*MW2^4*MZ2^6*(-385211 + 312366*SW2) + 
        8*MW2^6*MZ2^4*(-692253 + 333638*SW2)))*B0i[bb0, 0, 0, MW2])/
    (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   ((72*(CHB + CHW)*MW*MW2*MZ*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW + 
      CHWB*(4608*MW2^10 - 15*CW2*MZ2^10 + 4608*MW2^9*(MZ2 + 4*MZ2*SW2) + 
        32*MW2^7*MZ2^2*(-48*MH2 + 3898*MZ2 + 15*MH2*SW2 + 390*MZ2*SW2) + 
        2*MW2^5*MZ2^4*(4*MZ2*(548 - 12645*SW2) + 3*MH2*(55 + 174*SW2)) + 
        32*MW2^8*MZ2*(15*MH2 - 4*MZ2*(499 + 342*SW2)) + 
        MW2^2*MZ2^7*(2*MZ2*(4127 - 528*SW2) + MH2*(-393 + 345*SW2)) + 
        MW2*MZ2^8*(MH2*(45 - 60*SW2) + MZ2*(-859 + 459*SW2)) - 
        2*MW2^3*MZ2^6*(MH2*(-618 + 303*SW2) + MZ2*(14347 + 5907*SW2)) + 
        4*MW2^6*MZ2^3*(MH2*(369 - 312*SW2) + 2*MZ2*(-11771 + 8592*SW2)) + 
        2*MW2^4*MZ2^5*(9*MH2*(-91 + 3*SW2) + MZ2*(20509 + 28968*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(18*MW*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MZ2*SW2*(-24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*SW + 
      CHWB*MW*(MH2^2*(-32*MW2^6 - 32*MW2^5*MZ2*(-3 + SW2) - 5*MZ2^6*SW2 + 
          2*MW2*MZ2^5*(-5 + 2*SW2) + 4*MW2^4*MZ2^2*(-23 + 32*SW2) + 
          2*MW2^2*MZ2^4*(12 + 37*SW2) - 2*MW2^3*MZ2^3*(-7 + 86*SW2)) - 
        12*MZ2*(-256*MW2^7 + 4*MW2^4*MZ2^3*(239 - 168*SW2) + 
          2*MW2*MZ2^6*(5 - 34*SW2) + 672*MW2^5*MZ2^2*(-2 + SW2) + 
          15*MZ2^7*SW2 - 32*MW2^6*MZ2*(-29 + 8*SW2) + 2*MW2^2*MZ2^5*
           (8 + 19*SW2) + 2*MW2^3*MZ2^4*(-155 + 134*SW2)) - 
        8*MH2*(192*MW2^7 + MW2^3*MZ2^4*(229 - 158*SW2) + 
          8*MW2^5*MZ2^2*(123 - 62*SW2) - 10*MZ2^7*SW2 + 
          5*MW2*MZ2^6*(-1 + 10*SW2) + 16*MW2^6*MZ2*(-43 + 12*SW2) - 
          MW2^2*MZ2^5*(18 + 47*SW2) + 2*MW2^4*MZ2^3*(-347 + 236*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(6*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(MZ2*(-1024*MW2^9 + 85*MZ2^9 + 2*MW2^3*MZ2^6*(1817 - 5905*SW2) + 
        12*MW2^5*MZ2^4*(3011 - 3088*SW2) - 256*MW2^8*MZ2*(3 + 4*SW2) - 
        96*MW2^7*MZ2^2*(-157 + 40*SW2) - MW2*MZ2^8*(589 + 119*SW2) + 
        6*MW2^2*MZ2^7*(160 + 359*SW2) + 32*MW2^6*MZ2^3*(-1079 + 695*SW2) + 
        2*MW2^4*MZ2^5*(-9487 + 14714*SW2)) + 
      MT2*(6144*MW2^9 + 12*MW2^5*MZ2^4*(30565 - 19336*SW2) + 
        MW2*MZ2^8*(2429 - 3667*SW2) + 35*MZ2^9*(-1 + 2*SW2) + 
        512*MW2^8*MZ2*(-103 + 12*SW2) - 32*MW2^7*MZ2^2*(-5641 + 1584*SW2) + 
        32*MW2^6*MZ2^3*(-10394 + 4745*SW2) + 2*MW2^2*MZ2^7*
         (-11927 + 14609*SW2) - 2*MW2^3*MZ2^6*(-51705 + 51827*SW2) + 
        2*MW2^4*MZ2^5*(-125021 + 101398*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*(6144*MW2^10 + 5*MZ2^10 + 2*MW2^4*MZ2^6*(21185 - 9914*SW2) + 
      2*MW2^2*MZ2^8*(1878 - 1879*SW2) + 128*MW2^8*MZ2^2*(-685 + 37*SW2) + 
      128*MW2^9*MZ2*(73 + 84*SW2) + MW2*MZ2^9*(-257 + 137*SW2) - 
      16*MW2^7*MZ2^3*(-9157 + 4556*SW2) - 4*MW2^5*MZ2^5*(3847 + 8134*SW2) + 
      2*MW2^3*MZ2^7*(-9943 + 8629*SW2) + 8*MW2^6*MZ2^4*(-10615 + 12054*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (8*CHWB*CW*MW2^2*MZ2*(96*MW2^6 - 128*MW2^5*MZ2 - 180*MW2^4*MZ2^2 + 
      438*MW2^3*MZ2^3 - 261*MW2^2*MZ2^4 + 36*MW2*MZ2^5 + 5*MZ2^6)*SW*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*CHWB*CW*MW2*MZ2^2*(48*MW2^6 - 88*MW2^5*MZ2 - 10*MW2^4*MZ2^2 + 
      106*MW2^3*MZ2^3 - 43*MW2^2*MZ2^4 - 16*MW2*MZ2^5 + 7*MZ2^6)*SW*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (8*MZ2^2*SW2*VMU^2*(MZ2^2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
    2*MW2*MZ2*(2*CHe[1, 1] - 3*CHl1[1, 1] - 2*CHl3[1, 1] + CHl3[2, 2]) + 
    2*MW2^2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-8*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (2*MZ2^6*(-3*CHe[1, 1] + CHl1[1, 1] - 19*CHl3[1, 1] - 10*CHl3[2, 2]) + 
      2*MW2^3*MZ2^3*(2*CHe[1, 1] + 23*CHl1[1, 1] + 218*CHl3[1, 1] - 
        9*CHl3[2, 2]) + 16*MW2^6*(5*CHl3[1, 1] + CHl3[2, 2]) - 
      8*MW2^5*MZ2*(2*CHl1[1, 1] + 25*CHl3[1, 1] + 11*CHl3[2, 2]) + 
      2*MW2^4*MZ2^2*(8*CHe[1, 1] + CHl3[1, 1] + 69*CHl3[2, 2]) + 
      MW2*MZ2^5*(29*CHe[1, 1] + 3*CHl1[1, 1] + 236*CHl3[1, 1] + 
        95*CHl3[2, 2]) - MW2^2*MZ2^4*(40*CHe[1, 1] + 35*CHl1[1, 1] + 
        516*CHl3[1, 1] + 123*CHl3[2, 2])))/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*MW2*MZ2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (32*MW2^6*(CHl1[1, 1] - 3*CHl3[1, 1]) + 
      MZ2^6*(3*CHe[1, 1] - 6*CHl1[1, 1] + 14*CHl3[1, 1]) + 
      2*MW2^2*MZ2^4*(6*CHe[1, 1] - 27*CHl1[1, 1] + 59*CHl3[1, 1] - 
        56*CHl3[2, 2]) - 8*MW2^5*MZ2*(8*CHl1[1, 1] - 39*CHl3[1, 1] - 
        7*CHl3[2, 2]) + MW2*MZ2^5*(-13*CHe[1, 1] + 30*CHl1[1, 1] - 
        79*CHl3[1, 1] + 19*CHl3[2, 2]) - 4*MW2^4*MZ2^2*
       (4*CHe[1, 1] - 7*CHl1[1, 1] + 84*CHl3[1, 1] + 47*CHl3[2, 2]) + 
      MW2^3*MZ2^3*(12*CHe[1, 1] + 34*CHl1[1, 1] + 67*CHl3[1, 1] + 
        225*CHl3[2, 2])))/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (SW2*B0i[bb0, MZ2, MW2, MW2]*
     (5*MZ2^8*(CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1]) + 
      MW2*MZ2^7*(49*CHe[1, 1] - 98*CHl1[1, 1] + 114*CHl3[1, 1]) - 
      2*MW2^2*MZ2^6*(362*CHe[1, 1] - 748*CHl1[1, 1] + 539*CHl3[1, 1] - 
        109*CHl3[2, 2]) + 384*MW2^8*(4*CHe[1, 1] - 4*CHl1[1, 1] + 
        5*CHl3[1, 1] + CHl3[2, 2]) - 128*MW2^7*MZ2*(25*CHe[1, 1] - 
        31*CHl1[1, 1] + 31*CHl3[1, 1] + 6*CHl3[2, 2]) - 
      16*MW2^6*MZ2^2*(40*CHe[1, 1] + 48*CHl1[1, 1] + 121*CHl3[1, 1] + 
        81*CHl3[2, 2]) + 2*MW2^3*MZ2^5*(1768*CHe[1, 1] - 3190*CHl1[1, 1] + 
        2499*CHl3[1, 1] + 281*CHl3[2, 2]) + 8*MW2^5*MZ2^3*
       (922*CHe[1, 1] - 1018*CHl1[1, 1] + 1415*CHl3[1, 1] + 553*CHl3[2, 2]) - 
      4*MW2^4*MZ2^4*(1968*CHe[1, 1] - 2868*CHl1[1, 1] + 2845*CHl3[1, 1] + 
        881*CHl3[2, 2])))/(6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (MW2*MZ2^4*(43*CHe[1, 1] - 66*(CHl1[1, 1] + CHl3[1, 1])) - 
      5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
      8*MW2^4*MZ2*(14*CHe[1, 1] - 14*CHl1[1, 1] - 31*CHl3[1, 1] - 
        17*CHl3[2, 2]) + 16*MW2^5*(2*CHe[1, 1] - 2*CHl1[1, 1] - 
        5*CHl3[1, 1] - 3*CHl3[2, 2]) + 2*MW2^2*MZ2^3*
       (-64*CHe[1, 1] + 78*CHl1[1, 1] + 97*CHl3[1, 1] + 19*CHl3[2, 2]) + 
      2*MW2^3*MZ2^2*(86*CHe[1, 1] - 9*(10*CHl1[1, 1] + 17*CHl3[1, 1] + 
          7*CHl3[2, 2]))))/(6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (CW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(384*MW2^8*(4*CHe[1, 1] - 4*CHl1[1, 1] + 5*CHl3[1, 1] + 
          CHl3[2, 2]) - 128*MW2^7*MZ2*(37*CHe[1, 1] - 49*CHl1[1, 1] + 
          64*CHl3[1, 1] + 9*CHl3[2, 2]) + 16*MW2^6*MZ2^2*
         (152*CHe[1, 1] - 444*CHl1[1, 1] - 36*CHl1[2, 2] + 767*CHl3[1, 1] + 
          15*CHl3[2, 2]) - 4*MW2^2*MZ2^6*(1837*CHe[1, 1] - 3239*CHl1[1, 1] + 
          288*CHl1[2, 2] + 2131*CHl3[1, 1] + 100*CHl3[2, 2]) - 
        MZ2^8*(253*CHe[1, 1] - 506*CHl1[1, 1] + 374*CHl3[1, 1] + 
          120*CHl3[2, 2]) + 8*MW2^5*MZ2^3*(1066*CHe[1, 1] - 670*CHl1[1, 1] + 
          288*CHl1[2, 2] - 595*CHl3[1, 1] + 259*CHl3[2, 2]) + 
        2*MW2^3*MZ2^5*(7396*CHe[1, 1] - 11536*CHl1[1, 1] + 1458*CHl1[2, 2] + 
          6549*CHl3[1, 1] + 335*CHl3[2, 2]) + MW2*MZ2^7*
         (2059*CHe[1, 1] - 3902*CHl1[1, 1] + 180*CHl1[2, 2] + 
          2796*CHl3[1, 1] + 414*CHl3[2, 2]) - 4*MW2^4*MZ2^4*
         (4248*CHe[1, 1] - 5310*CHl1[1, 1] + 918*CHl1[2, 2] + 
          2059*CHl3[1, 1] + 527*CHl3[2, 2])) + 
      MH2^2*(16*MW2^6*MZ2^2*(170*CHe[1, 1] - 462*CHl1[1, 1] - 36*CHl1[2, 2] + 
          731*CHl3[1, 1] - 3*CHl3[2, 2]) + 384*MW2^8*(4*CHe[1, 1] - 
          4*CHl1[1, 1] + 5*CHl3[1, 1] + CHl3[2, 2]) - 
        128*MW2^7*MZ2*(37*CHe[1, 1] - 49*CHl1[1, 1] + 64*CHl3[1, 1] + 
          9*CHl3[2, 2]) - 8*MZ2^8*(26*CHe[1, 1] - 52*CHl1[1, 1] + 
          58*CHl3[1, 1] + 15*CHl3[2, 2]) - MW2^2*MZ2^6*(5809*CHe[1, 1] - 
          10958*CHl1[1, 1] + 1152*CHl1[2, 2] + 10378*CHl3[1, 1] + 
          256*CHl3[2, 2]) + 4*MW2^3*MZ2^5*(3023*CHe[1, 1] - 5012*CHl1[1, 1] + 
          729*CHl1[2, 2] + 4134*CHl3[1, 1] + 271*CHl3[2, 2]) + 
        MW2*MZ2^7*(1627*CHe[1, 1] - 3218*CHl1[1, 1] + 180*CHl1[2, 2] + 
          3390*CHl3[1, 1] + 324*CHl3[2, 2]) + 8*MW2^5*MZ2^3*
         (904*CHe[1, 1] - 508*CHl1[1, 1] + 288*CHl1[2, 2] - 307*CHl3[1, 1] + 
          385*CHl3[2, 2]) - 4*MW2^4*MZ2^4*(3609*CHe[1, 1] - 4653*CHl1[1, 1] + 
          918*CHl1[2, 2] + 3013*CHl3[1, 1] + 824*CHl3[2, 2])) + 
      MH2*MW2*(-768*MW2^8*(4*CHe[1, 1] - 4*CHl1[1, 1] + 5*CHl3[1, 1] + 
          CHl3[2, 2]) - 16*MW2^6*MZ2^2*(322*CHe[1, 1] - 906*CHl1[1, 1] - 
          72*CHl1[2, 2] + 1489*CHl3[1, 1] + 3*CHl3[2, 2]) + 
        256*MW2^7*MZ2*(37*CHe[1, 1] - 49*CHl1[1, 1] + 64*CHl3[1, 1] + 
          9*CHl3[2, 2]) + MZ2^8*(461*CHe[1, 1] - 922*CHl1[1, 1] + 
          838*CHl3[1, 1] + 240*CHl3[2, 2]) - 2*MW2*MZ2^7*
         (1843*CHe[1, 1] - 3560*CHl1[1, 1] + 180*CHl1[2, 2] + 
          3138*CHl3[1, 1] + 414*CHl3[2, 2]) - 4*MW2^3*MZ2^5*
         (6721*CHe[1, 1] - 10780*CHl1[1, 1] + 1458*CHl1[2, 2] + 
          7674*CHl3[1, 1] + 704*CHl3[2, 2]) - 8*MW2^5*MZ2^3*
         (1970*CHe[1, 1] - 1178*CHl1[1, 1] + 576*CHl1[2, 2] - 
          821*CHl3[1, 1] + 725*CHl3[2, 2]) + MW2^2*MZ2^6*
         (13157*CHe[1, 1] - 23914*CHl1[1, 1] + 2304*CHl1[2, 2] + 
          19388*CHl3[1, 1] + 1142*CHl3[2, 2]) + 2*MW2^4*MZ2^4*
         (15714*CHe[1, 1] - 19926*CHl1[1, 1] + 3672*CHl1[2, 2] + 
          10729*CHl3[1, 1] + 3287*CHl3[2, 2]))))/
    (6*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        MW2*MZ2^4*(-43*CHe[1, 1] + 66*(CHl1[1, 1] + CHl3[1, 1])) + 
        2*MW2^2*MZ2^3*(64*CHe[1, 1] - 78*CHl1[1, 1] - 97*CHl3[1, 1] - 
          19*CHl3[2, 2]) + 8*MW2^4*MZ2*(14*CHe[1, 1] - 14*CHl1[1, 1] - 
          31*CHl3[1, 1] - 17*CHl3[2, 2]) + 16*MW2^5*(-2*CHe[1, 1] + 
          2*CHl1[1, 1] + 5*CHl3[1, 1] + 3*CHl3[2, 2]) + 
        2*MW2^3*MZ2^2*(-86*CHe[1, 1] + 90*CHl1[1, 1] + 153*CHl3[1, 1] + 
          63*CHl3[2, 2])) + 12*MW2^2*MZ2*
       (MW2*MZ2^4*(43*CHe[1, 1] - 66*(CHl1[1, 1] + CHl3[1, 1])) - 
        5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
        8*MW2^4*MZ2*(14*CHe[1, 1] - 14*CHl1[1, 1] - 31*CHl3[1, 1] - 
          17*CHl3[2, 2]) + 16*MW2^5*(2*CHe[1, 1] - 2*CHl1[1, 1] - 
          5*CHl3[1, 1] - 3*CHl3[2, 2]) + 2*MW2^2*MZ2^3*(-64*CHe[1, 1] + 
          78*CHl1[1, 1] + 97*CHl3[1, 1] + 19*CHl3[2, 2]) + 
        2*MW2^3*MZ2^2*(86*CHe[1, 1] - 9*(10*CHl1[1, 1] + 17*CHl3[1, 1] + 
            7*CHl3[2, 2]))) + MH2^2*(2*MW2 + 3*MZ2)*
       (MW2*MZ2^4*(43*CHe[1, 1] - 66*(CHl1[1, 1] + CHl3[1, 1])) - 
        5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
        8*MW2^4*MZ2*(14*CHe[1, 1] - 14*CHl1[1, 1] - 31*CHl3[1, 1] - 
          17*CHl3[2, 2]) + 16*MW2^5*(2*CHe[1, 1] - 2*CHl1[1, 1] - 
          5*CHl3[1, 1] - 3*CHl3[2, 2]) + 2*MW2^2*MZ2^3*(-64*CHe[1, 1] + 
          78*CHl1[1, 1] + 97*CHl3[1, 1] + 19*CHl3[2, 2]) + 
        2*MW2^3*MZ2^2*(86*CHe[1, 1] - 9*(10*CHl1[1, 1] + 17*CHl3[1, 1] + 
            7*CHl3[2, 2]))) + MH2*MW2*
       (75*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        16*MW2^6*(-2*CHe[1, 1] + 2*CHl1[1, 1] + 5*CHl3[1, 1] + 
          3*CHl3[2, 2]) - 10*MW2*MZ2^5*(64*CHe[1, 1] - 98*CHl1[1, 1] - 
          89*CHl3[1, 1] + 9*CHl3[2, 2]) + 8*MW2^5*MZ2*(-46*CHe[1, 1] + 
          46*CHl1[1, 1] + 101*CHl3[1, 1] + 55*CHl3[2, 2]) + 
        2*MW2^3*MZ2^3*(-1226*CHe[1, 1] + 1272*CHl1[1, 1] + 1865*CHl3[1, 1] + 
          593*CHl3[2, 2]) + MW2^2*MZ2^4*(1877*CHe[1, 1] - 
          6*(379*CHl1[1, 1] + 408*CHl3[1, 1] + 29*CHl3[2, 2])) + 
        2*MW2^4*MZ2^2*(754*CHe[1, 1] - 15*(50*CHl1[1, 1] + 97*CHl3[1, 1] + 
            47*CHl3[2, 2])))))/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-768*MW2^8*(CHl1[1, 1] - 3*CHl3[1, 1]) + 
      5*(MH2 - 11*MZ2)*MZ2^7*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      192*MW2^7*MZ2*(13*CHl1[1, 1] + 3*CHl1[2, 2] - 48*CHl3[1, 1] - 
        10*CHl3[2, 2]) - 2*MW2^4*MZ2^3*
       (MH2*(-142*CHe[1, 1] + 146*CHl1[1, 1] + 277*CHl3[1, 1] + 
          131*CHl3[2, 2]) + 2*MZ2*(204*CHd[1, 1] + 204*CHd[2, 2] + 
          204*CHd[3, 3] + 1574*CHe[1, 1] + 204*CHe[2, 2] + 204*CHe[3, 3] - 
          1567*CHl1[1, 1] + 933*CHl1[2, 2] + 204*CHl1[3, 3] + 
          353*CHl3[1, 1] - 3171*CHl3[2, 2] - 204*CHl3[3, 3] - 
          204*CHq1[1, 1] - 204*CHq1[2, 2] - 408*CHq1[3, 3] - 612*CHq3[1, 1] - 
          612*CHq3[2, 2] - 408*CHq3[3, 3] - 408*CHu[1, 1] - 408*CHu[2, 2])) + 
      8*MW2^5*MZ2^2*(MH2*(-18*CHe[1, 1] + 18*CHl1[1, 1] + 41*CHl3[1, 1] + 
          23*CHl3[2, 2]) + MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 64*CHd[3, 3] + 
          356*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] - 185*CHl1[1, 1] + 
          523*CHl1[2, 2] + 64*CHl1[3, 3] - 994*CHl3[1, 1] - 1942*CHl3[2, 2] - 
          64*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] - 128*CHq1[3, 3] - 
          192*CHq3[1, 1] - 192*CHq3[2, 2] - 128*CHq3[3, 3] - 128*CHu[1, 1] - 
          128*CHu[2, 2])) + 4*MW2^3*MZ2^4*
       (MH2*(-75*CHe[1, 1] + 84*CHl1[1, 1] + 125*CHl3[1, 1] + 
          41*CHl3[2, 2]) + 3*MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 
          54*CHd[3, 3] + 531*CHe[1, 1] + 54*CHe[2, 2] + 54*CHe[3, 3] - 
          601*CHl1[1, 1] + 150*CHl1[2, 2] + 54*CHl1[3, 3] + 275*CHl3[1, 1] - 
          378*CHl3[2, 2] - 54*CHl3[3, 3] - 54*CHq1[1, 1] - 54*CHq1[2, 2] - 
          108*CHq1[3, 3] - 162*CHq3[1, 1] - 162*CHq3[2, 2] - 108*CHq3[3, 3] - 
          108*CHu[1, 1] - 108*CHu[2, 2])) + 
      MW2*MZ2^6*(-48*MH2*CHe[1, 1] + 76*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(40*CHd[1, 1] + 40*CHd[2, 2] + 40*CHd[3, 3] + 719*CHe[1, 1] + 
          40*CHe[2, 2] + 40*CHe[3, 3] - 1118*CHl1[1, 1] + 40*CHl1[2, 2] + 
          40*CHl1[3, 3] - 358*CHl3[1, 1] + 80*CHl3[2, 2] - 40*CHl3[3, 3] - 
          40*CHq1[1, 1] - 40*CHq1[2, 2] - 80*CHq1[3, 3] - 120*CHq3[1, 1] - 
          120*CHq3[2, 2] - 80*CHq3[3, 3] - 80*CHu[1, 1] - 80*CHu[2, 2])) - 
      16*MW2^6*MZ2*(MH2*(-2*CHe[1, 1] + 2*CHl1[1, 1] + 5*CHl3[1, 1] + 
          3*CHl3[2, 2]) + 2*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 
          14*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 75*CHl1[1, 1] + 
          76*CHl1[2, 2] + 4*CHl1[3, 3] - 434*CHl3[1, 1] - 277*CHl3[2, 2] - 
          4*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 8*CHq1[3, 3] - 
          12*CHq3[1, 1] - 12*CHq3[2, 2] - 8*CHq3[3, 3] - 8*CHu[1, 1] - 
          8*CHu[2, 2])) + MW2^2*MZ2^5*(MH2*(171*CHe[1, 1] - 222*CHl1[1, 1] - 
          260*CHl3[1, 1] - 38*CHl3[2, 2]) + MZ2*(-256*CHd[1, 1] - 
          256*CHd[2, 2] - 256*CHd[3, 3] - 3158*CHe[1, 1] - 256*CHe[2, 2] - 
          256*CHe[3, 3] + 4104*CHl1[1, 1] - 436*CHl1[2, 2] - 256*CHl1[3, 3] - 
          664*CHl3[1, 1] + 364*CHl3[2, 2] + 256*CHl3[3, 3] + 256*CHq1[1, 1] + 
          256*CHq1[2, 2] + 512*CHq1[3, 3] + 768*CHq3[1, 1] + 768*CHq3[2, 2] + 
          512*CHq3[3, 3] + 512*CHu[1, 1] + 512*CHu[2, 2]))))/
    (6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (16*MW2^4*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]) + 
        6*MW2^2*MZ2^2*(10*CHe[1, 1] - 22*CHl1[1, 1] - 19*CHl3[1, 1] + 
          3*CHl3[2, 2]) + 4*MW2*MZ2^3*(-3*CHe[1, 1] + 15*CHl1[1, 1] + 
          19*CHl3[1, 1] + 4*CHl3[2, 2]) - 8*MW2^3*MZ2*(10*CHe[1, 1] - 
          14*CHl1[1, 1] - 9*CHl3[1, 1] + 5*CHl3[2, 2]) - 
        MZ2^4*(CHe[1, 1] + 8*CHl1[1, 1] + 18*CHl3[1, 1] + 10*CHl3[2, 2])) + 
      MT2*(135*MZ2^7*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        1024*MW2^7*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + CHl3[2, 2]) - 
        512*MW2^6*MZ2*(14*CHe[1, 1] - 18*CHl1[1, 1] - 11*CHl3[1, 1] + 
          7*CHl3[2, 2]) - 2*MW2^3*MZ2^4*(1790*CHe[1, 1] + 142*CHl1[1, 1] + 
          353*CHl3[1, 1] + 211*CHl3[2, 2] + 648*CHq1[3, 3] + 
          2268*CHq3[3, 3] - 1296*CHu[3, 3]) + 4*MW2^2*MZ2^5*
         (862*CHe[1, 1] - 835*CHl1[1, 1] - 624*CHl3[1, 1] + 211*CHl3[2, 2] + 
          162*CHq1[3, 3] + 567*CHq3[3, 3] - 324*CHu[3, 3]) - 
        3*MW2*MZ2^6*(389*CHe[1, 1] - 578*CHl1[1, 1] - 488*CHl3[1, 1] + 
          90*CHl3[2, 2] + 40*CHq1[3, 3] + 140*CHq3[3, 3] - 80*CHu[3, 3]) + 
        16*MW2^5*MZ2^2*(518*CHe[1, 1] - 934*CHl1[1, 1] - 657*CHl3[1, 1] + 
          277*CHl3[2, 2] - 24*CHq1[3, 3] - 84*CHq3[3, 3] + 48*CHu[3, 3]) - 
        8*MW2^4*MZ2^3*(258*CHe[1, 1] - 1242*CHl1[1, 1] - 989*CHl3[1, 1] + 
          253*CHl3[2, 2] - 144*CHq1[3, 3] - 504*CHq3[3, 3] + 
          288*CHu[3, 3]))))/(9*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (-(MZ2*(-512*MW2^6*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + 
           CHl3[2, 2]) + 256*MW2^5*MZ2*(14*CHe[1, 1] - 18*CHl1[1, 1] - 
           11*CHl3[1, 1] + 7*CHl3[2, 2]) + 2*MW2^2*MZ2^4*(-266*CHe[1, 1] + 
           1286*CHl1[1, 1] + 1513*CHl3[1, 1] + 227*CHl3[2, 2] + 
           324*CHq1[3, 3] - 324*CHq3[3, 3] - 648*CHu[3, 3]) + 
         3*MZ2^6*(CHe[1, 1] + 8*CHl1[1, 1] + 8*CHl3[1, 1] + 20*CHq1[3, 3] - 
           20*CHq3[3, 3] - 40*CHu[3, 3]) - 16*MW2^4*MZ2^2*
          (286*CHe[1, 1] - 494*CHl1[1, 1] - 369*CHl3[1, 1] + 125*CHl3[2, 2] - 
           12*CHq1[3, 3] + 12*CHq3[3, 3] + 24*CHu[3, 3]) + 
         8*MW2^3*MZ2^3*(318*CHe[1, 1] - 810*CHl1[1, 1] - 751*CHl3[1, 1] + 
           59*CHl3[2, 2] - 72*CHq1[3, 3] + 72*CHq3[3, 3] + 144*CHu[3, 3]) + 
         2*MW2*MZ2^5*(2*CHe[1, 1] - 218*CHl1[1, 1] - 321*CHl3[1, 1] - 
           103*CHl3[2, 2] - 162*CHq1[3, 3] + 162*CHq3[3, 3] + 
           324*CHu[3, 3]))) + MT2*(1024*MW2^6*(2*CHe[1, 1] - 2*CHl1[1, 1] - 
          CHl3[1, 1] + CHl3[2, 2]) - 512*MW2^5*MZ2*(14*CHe[1, 1] - 
          18*CHl1[1, 1] - 11*CHl3[1, 1] + 7*CHl3[2, 2]) + 
        2*MW2^2*MZ2^4*(1342*CHe[1, 1] - 4354*CHl1[1, 1] - 3107*CHl3[1, 1] + 
          1247*CHl3[2, 2] + 2268*CHq1[3, 3] - 2268*CHq3[3, 3] - 
          1620*CHu[3, 3]) - 8*MW2^3*MZ2^3*(906*CHe[1, 1] - 1998*CHl1[1, 1] - 
          1421*CHl3[1, 1] + 577*CHl3[2, 2] + 504*CHq1[3, 3] - 
          504*CHq3[3, 3] - 360*CHu[3, 3]) + 16*MW2^4*MZ2^2*
         (626*CHe[1, 1] - 1042*CHl1[1, 1] - 711*CHl3[1, 1] + 331*CHl3[2, 2] + 
          84*CHq1[3, 3] - 84*CHq3[3, 3] - 60*CHu[3, 3]) - 
        3*MZ2^6*(11*CHe[1, 1] + 88*CHl1[1, 1] + 88*CHl3[1, 1] - 
          140*CHq1[3, 3] + 140*CHq3[3, 3] + 100*CHu[3, 3]) + 
        2*MW2*MZ2^5*(-166*CHe[1, 1] + 1246*CHl1[1, 1] + 939*CHl3[1, 1] - 
          307*CHl3[2, 2] - 1134*CHq1[3, 3] + 1134*CHq3[3, 3] + 
          810*CHu[3, 3]))))/(9*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*(-9*MH2^2*MZ2^2*(MW2*MZ2^4*(43*CHe[1, 1] - 
          66*(CHl1[1, 1] + CHl3[1, 1])) - 5*MZ2^5*(CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1])) - 8*MW2^4*MZ2*(14*CHe[1, 1] - 
          14*CHl1[1, 1] - 31*CHl3[1, 1] - 17*CHl3[2, 2]) + 
        16*MW2^5*(2*CHe[1, 1] - 2*CHl1[1, 1] - 5*CHl3[1, 1] - 3*CHl3[2, 2]) + 
        2*MW2^2*MZ2^3*(-64*CHe[1, 1] + 78*CHl1[1, 1] + 97*CHl3[1, 1] + 
          19*CHl3[2, 2]) + 2*MW2^3*MZ2^2*(86*CHe[1, 1] - 
          9*(10*CHl1[1, 1] + 17*CHl3[1, 1] + 7*CHl3[2, 2]))) - 
      MH2*(6912*MW2^8*(4*CHe[1, 1] - 4*CHl1[1, 1] - 5*CHl3[1, 1] - 
          CHl3[2, 2]) + 16*MW2^6*MZ2*(384*MT2*(14*CHe[1, 1] - 18*CHl1[1, 1] - 
            11*CHl3[1, 1] + 7*CHl3[2, 2]) + 
          MZ2*((49426 - 5760*Pi^2)*CHe[1, 1] + 6*(-8131 + 864*Pi^2)*
             CHl1[1, 1] - 12103*CHl3[1, 1] + 2304*Pi^2*CHl3[1, 1] + 
            18059*CHl3[2, 2] - 2880*Pi^2*CHl3[2, 2])) - 
        256*MW2^7*(48*MT2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + 
            CHl3[2, 2]) + MZ2*((869 - 72*Pi^2)*CHe[1, 1] + (-1031 + 72*Pi^2)*
             CHl1[1, 1] - 502*CHl3[1, 1] + 36*Pi^2*CHl3[1, 1] + 
            79*CHl3[2, 2] - 36*Pi^2*CHl3[2, 2])) - 
        3*MZ2^7*(270*MT2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
          MZ2*((-2203 + 264*Pi^2)*CHe[1, 1] + 2*(-767 + 96*Pi^2)*CHl1[1, 1] + 
            6*(-764 + 92*Pi^2)*CHl3[1, 1] + 90*(-33 + 4*Pi^2)*CHl3[2, 2])) + 
        MW2^2*MZ2^5*(MZ2*(-2592*CHd[1, 1] - 2592*CHd[2, 2] - 2592*CHd[3, 3] + 
            378323*CHe[1, 1] - 46656*Pi^2*CHe[1, 1] - 2592*CHe[2, 2] - 
            2592*CHe[3, 3] - 57086*CHl1[1, 1] + 9792*Pi^2*CHl1[1, 1] - 
            2592*CHl1[2, 2] - 2592*CHl1[3, 3] + 137064*CHl3[1, 1] - 
            23616*Pi^2*CHl3[1, 1] + 290030*CHl3[2, 2] - 33408*Pi^2*
             CHl3[2, 2] + 2592*CHl3[3, 3] + 2592*CHq1[1, 1] + 
            2592*CHq1[2, 2] + 6480*CHq1[3, 3] + 7776*CHq3[1, 1] + 
            7776*CHq3[2, 2] + 3888*CHq3[3, 3] + 5184*CHu[1, 1] + 
            5184*CHu[2, 2] - 2592*CHu[3, 3]) - 24*MT2*(860*CHe[1, 1] - 
            617*CHl1[1, 1] - 303*CHl3[1, 1] + 314*CHl3[2, 2] + 
            324*CHq1[3, 3] + 405*CHq3[3, 3] - 648*CHu[3, 3])) + 
        6*MW2*MZ2^6*(3*MT2*(391*CHe[1, 1] - 562*CHl1[1, 1] - 472*CHl3[1, 1] + 
            90*CHl3[2, 2] + 80*CHq1[3, 3] + 100*CHq3[3, 3] - 160*CHu[3, 3]) + 
          MZ2*(80*CHd[1, 1] + 80*CHd[2, 2] + 80*CHd[3, 3] - 12549*CHe[1, 1] + 
            1560*Pi^2*CHe[1, 1] + 80*CHe[2, 2] + 80*CHe[3, 3] - 
            2848*CHl1[1, 1] + 288*Pi^2*CHl1[1, 1] + 80*CHl1[2, 2] + 
            80*CHl1[3, 3] - 12201*CHl3[1, 1] + 1764*Pi^2*CHl3[1, 1] - 
            11717*CHl3[2, 2] + 1476*Pi^2*CHl3[2, 2] - 80*CHl3[3, 3] - 
            80*CHq1[1, 1] - 80*CHq1[2, 2] - 200*CHq1[3, 3] - 240*CHq3[1, 1] - 
            240*CHq3[2, 2] - 120*CHq3[3, 3] - 160*CHu[1, 1] - 160*CHu[2, 2] + 
            80*CHu[3, 3])) + 8*MW2^5*MZ2^2*
         (-12*MT2*(1090*CHe[1, 1] - 1922*CHl1[1, 1] - 1395*CHl3[1, 1] + 
            527*CHl3[2, 2] - 48*CHq1[3, 3] - 60*CHq3[3, 3] + 96*CHu[3, 3]) + 
          MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] - 
            189070*CHe[1, 1] + 23328*Pi^2*CHe[1, 1] + 192*CHe[2, 2] + 
            192*CHe[3, 3] + 144926*CHl1[1, 1] - 18720*Pi^2*CHl1[1, 1] + 
            192*CHl1[2, 2] + 192*CHl1[3, 3] + 19515*CHl3[1, 1] - 
            6768*Pi^2*CHl3[1, 1] - 100859*CHl3[2, 2] + 11952*Pi^2*
             CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
            480*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] - 
            288*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
            192*CHu[3, 3])) + 4*MW2^3*MZ2^4*
         (3*MT2*(1258*CHe[1, 1] + 2714*CHl1[1, 1] + 3379*CHl3[1, 1] + 
            665*CHl3[2, 2] + 1296*CHq1[3, 3] + 1620*CHq3[3, 3] - 
            2592*CHu[3, 3]) + MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 
            1296*CHd[3, 3] - 259355*CHe[1, 1] + 31680*Pi^2*CHe[1, 1] + 
            1296*CHe[2, 2] + 1296*CHe[3, 3] + 104702*CHl1[1, 1] - 
            15408*Pi^2*CHl1[1, 1] + 1296*CHl1[2, 2] + 1296*CHl1[3, 3] - 
            23450*CHl3[1, 1] + 3528*Pi^2*CHl3[1, 1] - 180460*CHl3[2, 2] + 
            18936*Pi^2*CHl3[2, 2] - 1296*CHl3[3, 3] - 1296*CHq1[1, 1] - 
            1296*CHq1[2, 2] - 3240*CHq1[3, 3] - 3888*CHq3[1, 1] - 
            3888*CHq3[2, 2] - 1944*CHq3[3, 3] - 2592*CHu[1, 1] - 
            2592*CHu[2, 2] + 1296*CHu[3, 3])) - 2*MW2^4*MZ2^3*
         (-24*MT2*(894*CHe[1, 1] - 2862*CHl1[1, 1] - 2491*CHl3[1, 1] + 
            371*CHl3[2, 2] - 288*CHq1[3, 3] - 360*CHq3[3, 3] + 
            576*CHu[3, 3]) + MZ2*(2304*CHd[1, 1] + 2304*CHd[2, 2] + 
            2304*CHd[3, 3] - 821406*CHe[1, 1] + 100800*Pi^2*CHe[1, 1] + 
            2304*CHe[2, 2] + 2304*CHe[3, 3] + 482178*CHl1[1, 1] - 
            67968*Pi^2*CHl1[1, 1] + 2304*CHl1[2, 2] + 2304*CHl1[3, 3] + 
            20117*CHl3[1, 1] - 13536*Pi^2*CHl3[1, 1] - 519133*CHl3[2, 2] + 
            54432*Pi^2*CHl3[2, 2] - 2304*CHl3[3, 3] - 2304*CHq1[1, 1] - 
            2304*CHq1[2, 2] - 5760*CHq1[3, 3] - 6912*CHq3[1, 1] - 
            6912*CHq3[2, 2] - 3456*CHq3[3, 3] - 4608*CHu[1, 1] - 
            4608*CHu[2, 2] + 2304*CHu[3, 3]))) + 
      MW2*(6912*MW2^8*(4*CHe[1, 1] - 4*CHl1[1, 1] - 5*CHl3[1, 1] - 
          CHl3[2, 2]) + 32*MW2^6*MZ2*(192*MT2*(14*CHe[1, 1] - 18*CHl1[1, 1] - 
            11*CHl3[1, 1] + 7*CHl3[2, 2]) + 
          MZ2*((24722 - 2880*Pi^2)*CHe[1, 1] + 6*(-4067 + 432*Pi^2)*
             CHl1[1, 1] - 6155*CHl3[1, 1] + 1152*Pi^2*CHl3[1, 1] + 
            8935*CHl3[2, 2] - 1440*Pi^2*CHl3[2, 2])) - 
        256*MW2^7*(48*MT2*(2*CHe[1, 1] - 2*CHl1[1, 1] - CHl3[1, 1] + 
            CHl3[2, 2]) + MZ2*((869 - 72*Pi^2)*CHe[1, 1] + (-1031 + 72*Pi^2)*
             CHl1[1, 1] - 502*CHl3[1, 1] + 36*Pi^2*CHl3[1, 1] + 
            79*CHl3[2, 2] - 36*Pi^2*CHl3[2, 2])) - 
        3*MZ2^7*(270*MT2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
          MZ2*((-2203 + 264*Pi^2)*CHe[1, 1] + 2*(-767 + 96*Pi^2)*CHl1[1, 1] + 
            6*(-764 + 92*Pi^2)*CHl3[1, 1] + 90*(-33 + 4*Pi^2)*CHl3[2, 2])) + 
        32*MW2^5*MZ2^2*(3*MT2*(-1090*CHe[1, 1] + 1922*CHl1[1, 1] + 
            1395*CHl3[1, 1] - 527*CHl3[2, 2] + 48*CHq1[3, 3] + 
            60*CHq3[3, 3] - 96*CHu[3, 3]) + MZ2*(48*CHd[1, 1] + 
            48*CHd[2, 2] + 48*CHd[3, 3] - 47299*CHe[1, 1] + 
            5832*Pi^2*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
            36263*CHl1[1, 1] - 4680*Pi^2*CHl1[1, 1] + 48*CHl1[2, 2] + 
            48*CHl1[3, 3] + 5232*CHl3[1, 1] - 1692*Pi^2*CHl3[1, 1] - 
            24893*CHl3[2, 2] + 2988*Pi^2*CHl3[2, 2] - 48*CHl3[3, 3] - 
            48*CHq1[1, 1] - 48*CHq1[2, 2] - 120*CHq1[3, 3] - 144*CHq3[1, 1] - 
            144*CHq3[2, 2] - 72*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 
            48*CHu[3, 3])) + 3*MW2*MZ2^6*
         (6*MT2*(391*CHe[1, 1] - 562*CHl1[1, 1] - 472*CHl3[1, 1] + 
            90*CHl3[2, 2] + 80*CHq1[3, 3] + 100*CHq3[3, 3] - 160*CHu[3, 3]) + 
          MZ2*(160*CHd[1, 1] + 160*CHd[2, 2] + 160*CHd[3, 3] - 
            25113*CHe[1, 1] + 3120*Pi^2*CHe[1, 1] + 160*CHe[2, 2] + 
            160*CHe[3, 3] - 5666*CHl1[1, 1] + 576*Pi^2*CHl1[1, 1] + 
            160*CHl1[2, 2] + 160*CHl1[3, 3] - 24372*CHl3[1, 1] + 
            3528*Pi^2*CHl3[1, 1] - 23434*CHl3[2, 2] + 2952*Pi^2*CHl3[2, 2] - 
            160*CHl3[3, 3] - 160*CHq1[1, 1] - 160*CHq1[2, 2] - 
            400*CHq1[3, 3] - 480*CHq3[1, 1] - 480*CHq3[2, 2] - 
            240*CHq3[3, 3] - 320*CHu[1, 1] - 320*CHu[2, 2] + 
            160*CHu[3, 3])) - 8*MW2^4*MZ2^3*
         (-6*MT2*(894*CHe[1, 1] - 2862*CHl1[1, 1] - 2491*CHl3[1, 1] + 
            371*CHl3[2, 2] - 288*CHq1[3, 3] - 360*CHq3[3, 3] + 
            576*CHu[3, 3]) + MZ2*(576*CHd[1, 1] + 576*CHd[2, 2] + 
            576*CHd[3, 3] - 205545*CHe[1, 1] + 25200*Pi^2*CHe[1, 1] + 
            576*CHe[2, 2] + 576*CHe[3, 3] + 120747*CHl1[1, 1] - 
            16992*Pi^2*CHl1[1, 1] + 576*CHl1[2, 2] + 576*CHl1[3, 3] + 
            6872*CHl3[1, 1] - 3384*Pi^2*CHl3[1, 1] - 128143*CHl3[2, 2] + 
            13608*Pi^2*CHl3[2, 2] - 576*CHl3[3, 3] - 576*CHq1[1, 1] - 
            576*CHq1[2, 2] - 1440*CHq1[3, 3] - 1728*CHq3[1, 1] - 
            1728*CHq3[2, 2] - 864*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] + 576*CHu[3, 3])) - 2*MW2^2*MZ2^5*
         (12*MT2*(860*CHe[1, 1] - 617*CHl1[1, 1] - 303*CHl3[1, 1] + 
            314*CHl3[2, 2] + 324*CHq1[3, 3] + 405*CHq3[3, 3] - 
            648*CHu[3, 3]) + MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 
            1296*CHd[3, 3] - 189355*CHe[1, 1] + 23328*Pi^2*CHe[1, 1] + 
            1296*CHe[2, 2] + 1296*CHe[3, 3] + 28840*CHl1[1, 1] - 
            4896*Pi^2*CHl1[1, 1] + 1296*CHl1[2, 2] + 1296*CHl1[3, 3] - 
            67425*CHl3[1, 1] + 11808*Pi^2*CHl3[1, 1] - 144205*CHl3[2, 2] + 
            16704*Pi^2*CHl3[2, 2] - 1296*CHl3[3, 3] - 1296*CHq1[1, 1] - 
            1296*CHq1[2, 2] - 3240*CHq1[3, 3] - 3888*CHq3[1, 1] - 
            3888*CHq3[2, 2] - 1944*CHq3[3, 3] - 2592*CHu[1, 1] - 
            2592*CHu[2, 2] + 1296*CHu[3, 3])) + 2*MW2^3*MZ2^4*
         (6*MT2*(1258*CHe[1, 1] + 2714*CHl1[1, 1] + 3379*CHl3[1, 1] + 
            665*CHl3[2, 2] + 1296*CHq1[3, 3] + 1620*CHq3[3, 3] - 
            2592*CHu[3, 3]) + MZ2*(2592*CHd[1, 1] + 2592*CHd[2, 2] + 
            2592*CHd[3, 3] - 519286*CHe[1, 1] + 63360*Pi^2*CHe[1, 1] + 
            2592*CHe[2, 2] + 2592*CHe[3, 3] + 210106*CHl1[1, 1] - 
            30816*Pi^2*CHl1[1, 1] + 2592*CHl1[2, 2] + 2592*CHl1[3, 3] - 
            42463*CHl3[1, 1] + 7056*Pi^2*CHl3[1, 1] - 357185*CHl3[2, 2] + 
            37872*Pi^2*CHl3[2, 2] - 2592*CHl3[3, 3] - 2592*CHq1[1, 1] - 
            2592*CHq1[2, 2] - 6480*CHq1[3, 3] - 7776*CHq3[1, 1] - 
            7776*CHq3[2, 2] - 3888*CHq3[3, 3] - 5184*CHu[1, 1] - 
            5184*CHu[2, 2] + 2592*CHu[3, 3])))))/
    (108*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + (16*MW2*MZ2^3*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 Class[8]*((-12*MW2^2*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((MZ2*(-9*MH2^2*MW2^2*MZ2^2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        MW2*(3456*MW2^7 + 6*MT2*MW2^2*(1024*MW2^4 - 2560*MW2^3*MZ2 + 
            2088*MW2^2*MZ2^2 - 692*MW2*MZ2^3 + 101*MZ2^4) + 
          MW2^2*MZ2^5*(121753 - 12816*Pi^2) + 15*MZ2^7*(305 - 36*Pi^2) - 
          256*MW2^6*MZ2*(-53 + 18*Pi^2) - 576*MW2^4*MZ2^3*(-481 + 51*Pi^2) + 
          18*MW2*MZ2^6*(-1823 + 216*Pi^2) + 16*MW2^5*MZ2^2*
           (-8183 + 1152*Pi^2) + 4*MW2^3*MZ2^4*(-64087 + 6264*Pi^2)) - 
        MH2*(3456*MW2^7 + 6*MT2*MW2^2*(1024*MW2^4 - 2560*MW2^3*MZ2 + 
            2088*MW2^2*MZ2^2 - 692*MW2*MZ2^3 + 101*MZ2^4) + 
          MW2^2*MZ2^5*(122563 - 12816*Pi^2) + 15*MZ2^7*(305 - 36*Pi^2) - 
          256*MW2^6*MZ2*(-53 + 18*Pi^2) + 18*MW2*MZ2^6*(-1823 + 216*Pi^2) - 
          108*MW2^4*MZ2^3*(-2599 + 272*Pi^2) + 8*MW2^5*MZ2^2*
           (-16555 + 2304*Pi^2) + MW2^3*MZ2^4*(-259273 + 25056*Pi^2)))*SW2^2)/
      (54*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) - (MH2*MW2^2*MZ2^2*(MH2^3*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) - 
        12*MW2^2*MZ2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        MH2^2*(-48*MW2^3 + 16*MW2^2*MZ2 + 94*MW2*MZ2^2 - 57*MZ2^3) + 
        MH2*(24*MW2^4 + 244*MW2^3*MZ2 - 461*MW2^2*MZ2^2 + 132*MW2*MZ2^3 + 
          45*MZ2^4))*SW2^2*B0i[bb0, 0, 0, MH2])/(3*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*MW2^2*MZ2*(32*MZ2*(8*MW2^4 - 20*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 
          8*MW2*MZ2^3 - 5*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
          1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
       B0i[bb0, 0, 0, MT2])/(9*(-2*MW2 + MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2*(MW2^2*(192*MW2^6 - 192*MW2^5*MZ2 - 168*MW2^4*MZ2^2 - 
          260*MW2^3*MZ2^3 + 430*MW2^2*MZ2^4 - 3*MW2*MZ2^5 - 60*MZ2^6) + 
        4*MH2^2*(48*MW2^6 - 48*MW2^5*MZ2 - 78*MW2^4*MZ2^2 - 11*MW2^3*MZ2^3 + 
          103*MW2^2*MZ2^4 - 12*MW2*MZ2^5 - 15*MZ2^6) + 
        MH2*MW2*(-384*MW2^6 + 384*MW2^5*MZ2 + 552*MW2^4*MZ2^2 + 
          124*MW2^3*MZ2^3 - 689*MW2^2*MZ2^4 + 6*MW2*MZ2^5 + 120*MZ2^6))*SW2^2*
       B0i[bb0, 0, 0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MZ2^3*(MH2*MW2^2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        2*(496*MW2^5 - 1272*MW2^4*MZ2 + 850*MW2^3*MZ2^2 - 50*MW2^2*MZ2^3 - 
          69*MW2*MZ2^4 + 10*MZ2^5))*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(24*MW2^2 - 44*MW2*MZ2 + 
        19*MZ2^2)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MW2^2*MZ2*(MZ2*(256*MW2^4 - 640*MW2^3*MZ2 + 360*MW2^2*MZ2^2 + 
          124*MW2*MZ2^3 - 103*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
          1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
       B0i[bb0, MZ2, MT2, MT2])/(9*(-2*MW2 + MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2*(192*MW2^5 - 192*MW2^4*MZ2 - 840*MW2^3*MZ2^2 + 
        1372*MW2^2*MZ2^3 - 390*MW2*MZ2^4 - 109*MZ2^5)*SW2^2*
       B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (8*MW2^3*MZ2*(16*MW2^5 - 72*MW2^4*MZ2 + 66*MW2^3*MZ2^2 + 
        48*MW2^2*MZ2^3 - 75*MW2*MZ2^4 + 20*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (4*MW2^2*MZ2^3*(56*MW2^4 - 76*MW2^3*MZ2 - 39*MW2^2*MZ2^2 + 
        74*MW2*MZ2^3 - 19*MZ2^4)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
    Cll[1, 2, 2, 1] - ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
        3*Cle[3, 3, 1, 1] - 14*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] - 6*Clq3[1, 1, 1, 1] - 
        6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
        4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] - 2*Cqe[1, 1, 1, 1] - 
        2*Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
        2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] - Cld[1, 1, 1, 1] - 
        Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - Cle[1, 1, 2, 2] - 
        Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
        4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 2*Cll[1, 1, 3, 3] - 
        2*Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] - 
        Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 3*Clq3[1, 1, 2, 2] - 
        Clq3[1, 1, 3, 3] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (-(MZ2^3*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
         8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1])) + 
      16*MW2^3*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
        Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
      MW2*MZ2^2*(20*Ceu[1, 1, 3, 3] - 14*Clq1[1, 1, 3, 3] + 
        23*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 32*Clu[1, 1, 3, 3] + 
        8*Cqe[3, 3, 1, 1]) - MW2^2*MZ2*(32*Ceu[1, 1, 3, 3] - 
        28*Clq1[1, 1, 3, 3] + 37*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 
        40*Clu[1, 1, 3, 3] + 20*Cqe[3, 3, 1, 1])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 2*MW2*MZ2*
         (6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])) + 
      MT2*(16*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2^2*(-Ceu[1, 1, 3, 3] - 22*Clq1[1, 1, 3, 3] + 22*Clq3[1, 1, 3, 3] + 
          2*Clu[1, 1, 3, 3] + 11*Cqe[3, 3, 1, 1]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] - 19*Clq1[1, 1, 3, 3] + 
          19*Clq3[1, 1, 3, 3] - 7*Clu[1, 1, 3, 3] + 15*Cqe[3, 3, 1, 1]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*SW2*(MZ2^3*(6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2*(-4*Ced[1, 1, 1, 1] - 4*Ced[1, 1, 2, 2] - 4*Ced[1, 1, 3, 3] - 
          4*Cee[1, 1, 1, 1] - 4*Cee[1, 1, 2, 2] - 4*Cee[1, 1, 3, 3] + 
          8*Ceu[1, 1, 1, 1] + 8*Ceu[1, 1, 2, 2] - 4*Ceu[1, 1, 3, 3] + 
          8*Cld[1, 1, 1, 1] + 8*Cld[1, 1, 2, 2] + 8*Cld[1, 1, 3, 3] + 
          4*Cle[1, 1, 1, 1] + 8*Cle[1, 1, 2, 2] + 8*Cle[1, 1, 3, 3] - 
          4*Cle[2, 2, 1, 1] - 4*Cle[3, 3, 1, 1] + 12*Cll[1, 1, 1, 1] + 
          16*Cll[1, 1, 2, 2] + 16*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 
          8*Clq1[1, 1, 1, 1] - 8*Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] - 
          6*Clq3[1, 1, 3, 3] - 16*Clu[1, 1, 1, 1] - 16*Clu[1, 1, 2, 2] + 
          8*Clu[1, 1, 3, 3] + 4*Cqe[1, 1, 1, 1] + 4*Cqe[2, 2, 1, 1] + 
          Cqe[3, 3, 1, 1])) + MW2*MZ2^2*
       (2*MZ2*(10*Ced[1, 1, 1, 1] + 10*Ced[1, 1, 2, 2] + 10*Ced[1, 1, 3, 3] + 
          10*Cee[1, 1, 1, 1] + 10*Cee[1, 1, 2, 2] + 10*Cee[1, 1, 3, 3] - 
          20*Ceu[1, 1, 1, 1] - 20*Ceu[1, 1, 2, 2] + 10*Ceu[1, 1, 3, 3] - 
          16*Cld[1, 1, 1, 1] - 16*Cld[1, 1, 2, 2] - 16*Cld[1, 1, 3, 3] - 
          6*Cle[1, 1, 1, 1] - 16*Cle[1, 1, 2, 2] - 16*Cle[1, 1, 3, 3] + 
          10*Cle[2, 2, 1, 1] + 10*Cle[3, 3, 1, 1] - 22*Cll[1, 1, 1, 1] - 
          32*Cll[1, 1, 2, 2] - 32*Cll[1, 1, 3, 3] + 10*Cll[1, 3, 3, 1] + 
          16*Clq1[1, 1, 1, 1] + 16*Clq1[1, 1, 2, 2] - 5*Clq1[1, 1, 3, 3] - 
          12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 9*Clq3[1, 1, 3, 3] + 
          32*Clu[1, 1, 1, 1] + 32*Clu[1, 1, 2, 2] - 16*Clu[1, 1, 3, 3] - 
          10*Cqe[1, 1, 1, 1] - 10*Cqe[2, 2, 1, 1] + 2*Cqe[3, 3, 1, 1]) - 
        3*MT2*(40*Ceu[1, 1, 3, 3] - 28*Clq1[1, 1, 3, 3] + 
          37*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 64*Clu[1, 1, 3, 3] + 
          16*Cqe[3, 3, 1, 1])) + 2*MW2^3*
       (-48*MT2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2*(8*Ced[1, 1, 1, 1] + 8*Ced[1, 1, 2, 2] + 8*Ced[1, 1, 3, 3] + 
          8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
          16*Ceu[1, 1, 1, 1] - 16*Ceu[1, 1, 2, 2] + 8*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 8*Cle[2, 2, 1, 1] + 
          8*Cle[3, 3, 1, 1] - 8*Cll[1, 1, 1, 1] - 61*Cll[1, 1, 2, 2] - 
          16*Cll[1, 1, 3, 3] + 8*Cll[1, 3, 3, 1] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] - 16*Clq1[1, 1, 3, 3] - 24*Clq3[1, 1, 1, 1] - 
          24*Clq3[1, 1, 2, 2] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] - 8*Cqe[1, 1, 1, 1] - 8*Cqe[2, 2, 1, 1] + 
          16*Cqe[3, 3, 1, 1])) + MW2^2*MZ2*
       (MZ2*(-32*Ced[1, 1, 1, 1] - 32*Ced[1, 1, 2, 2] - 32*Ced[1, 1, 3, 3] - 
          32*Cee[1, 1, 1, 1] - 32*Cee[1, 1, 2, 2] - 32*Cee[1, 1, 3, 3] + 
          64*Ceu[1, 1, 1, 1] + 64*Ceu[1, 1, 2, 2] - 32*Ceu[1, 1, 3, 3] + 
          40*Cld[1, 1, 1, 1] + 40*Cld[1, 1, 2, 2] + 40*Cld[1, 1, 3, 3] + 
          8*Cle[1, 1, 1, 1] + 40*Cle[1, 1, 2, 2] + 40*Cle[1, 1, 3, 3] - 
          32*Cle[2, 2, 1, 1] - 32*Cle[3, 3, 1, 1] + 48*Cll[1, 1, 1, 1] + 
          170*Cll[1, 1, 2, 2] + 80*Cll[1, 1, 3, 3] - 32*Cll[1, 3, 3, 1] - 
          40*Clq1[1, 1, 1, 1] - 40*Clq1[1, 1, 2, 2] + 44*Clq1[1, 1, 3, 3] + 
          72*Clq3[1, 1, 1, 1] + 72*Clq3[1, 1, 2, 2] - 12*Clq3[1, 1, 3, 3] - 
          80*Clu[1, 1, 1, 1] - 80*Clu[1, 1, 2, 2] + 40*Clu[1, 1, 3, 3] + 
          32*Cqe[1, 1, 1, 1] + 32*Cqe[2, 2, 1, 1] - 28*Cqe[3, 3, 1, 1]) + 
        3*MT2*(64*Ceu[1, 1, 3, 3] - 56*Clq1[1, 1, 3, 3] + 
          65*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 80*Clu[1, 1, 3, 3] + 
          40*Cqe[3, 3, 1, 1]))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*((-32*Sqrt[2]*MT*MW2*MZ2^2*SW2^3*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (32*Sqrt[2]*MT*MW2*MZ2^2*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (2*Sqrt[2]*MT*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*(5*MW*MZ2^3*CuW[3, 3] + 
      3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 7*MW*CuW[3, 3]) - 
      16*MW2^2*MZ2*(MZ*SW*CuB[3, 3] - 2*MW*CuW[3, 3]) + 
      16*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AeLR_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 ((2*MW2 - MZ2)*MZ2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
    8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
    32*MT2*MW2*MZ2*SW2))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
    MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + 
    MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 
    114*MW2^2*MZ2^3 + 13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
    MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + ((-2*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2^2*(2*MW2^3 - 7*MW2^2*MZ2 + 7*MW2*MZ2^2 - 2*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2*MZ2^2*(-2*MW2 + MZ2)*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2*MZ2*(8*MW2^3 - 14*MW2^2*MZ2 + 7*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) - (12*CWw*MW*MW2*(4*MW2^4 + 4*MW2^3*MZ2 - 15*MW2^2*MZ2^2 + 
      8*MW2*MZ2^3 - MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA))*Class[1] + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((CHD*(-13824*MW2^8 + 48*MT2*MW2*(256*MW2^6 - 1024*MW2^5*MZ2 + 
         1536*MW2^4*MZ2^2 - 936*MW2^3*MZ2^3 + 44*MW2^2*MZ2^4 + 
         169*MW2*MZ2^5 - 45*MZ2^6) + 135*MZ2^8*(-33 + 4*Pi^2) - 
       64*MW2^7*MZ2*(-811 + 72*Pi^2) + 32*MW2^6*MZ2^2*(-3413 + 720*Pi^2) - 
       72*MW2^5*MZ2^2*(8*MH2 - 2485*MZ2 + 664*MZ2*Pi^2) + 
       72*MW2^4*MZ2^3*(24*MH2 - 3211*MZ2 + 756*MZ2*Pi^2) - 
       3*MW2*MZ2^6*(60*MH2 - 12277*MZ2 + 1476*MZ2*Pi^2) + 
       2*MW2^2*MZ2^5*(486*MH2 - 60703*MZ2 + 8352*MZ2*Pi^2) - 
       2*MW2^3*MZ2^4*(972*MH2 - 106273*MZ2 + 18936*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^4*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
      SW2^2)/(108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(-4*CHbox*MH2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
        27*MW2*MZ2^3 + 5*MZ2^4) + CHD*MZ2*
       (12*MW2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3) + 
        MH2*(8*MW2^3 - 28*MW2^2*MZ2 + 23*MW2*MZ2^2 - 5*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(9*MT2^2*MZ2^3*(24*MW2^3 - 60*MW2^2*MZ2 + 45*MW2*MZ2^2 - 10*MZ2^3) - 
      4*MT2*MW2*(256*MW2^6 - 1024*MW2^5*MZ2 + 1536*MW2^4*MZ2^2 - 
        936*MW2^3*MZ2^3 + 44*MW2^2*MZ2^4 + 169*MW2*MZ2^5 - 45*MZ2^6) - 
      32*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CW2*(-4*CHbox*(MH2 - 2*MW2)*MZ2^2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(384*MW2^7 - 1856*MW2^6*MZ2 + 2544*MW2^5*MZ2^2 - 
        6*MW2^2*(MH2 - 423*MZ2)*MZ2^4 + 2*MW2*(9*MH2 - 263*MZ2)*MZ2^5 - 
        5*MZ2^6*(MH2 + 3*MZ2) + 16*MW2^4*MZ2^2*(MH2 + 20*MZ2) - 
        24*MW2^3*MZ2^3*(MH2 + 142*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(-384*MW2^7 + 288*MW2^6*MZ2 + 1264*MW2^5*MZ2^2 + 15*MZ2^7 + 
        2*MW2*MZ2^5*(5*MH2 + 14*MZ2) + 30*MW2^3*MZ2^3*(2*MH2 + 49*MZ2) - 
        MW2^2*MZ2^4*(45*MH2 + 476*MZ2) - 4*MW2^4*MZ2^2*(6*MH2 + 545*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(24*MW2^3 - 60*MW2^2*MZ2 + 
      45*MW2*MZ2^2 - 10*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4) + CHD*(-16*MW2^4 + 24*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        18*MW2*MZ2^3 + 5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(768*MW2^7 - 2368*MW2^6*MZ2 + 320*MW2^5*MZ2^2 + 5432*MW2^4*MZ2^3 - 
      5928*MW2^3*MZ2^4 + 2058*MW2^2*MZ2^5 - 168*MW2*MZ2^6 - 15*MZ2^7)*
     B0i[bb0, MW2, MW2, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-24*MW2^3 + 60*MW2^2*MZ2 - 45*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(MT2*(1024*MW2^5 - 4096*MW2^4*MZ2 + 7008*MW2^3*MZ2^2 - 
        6120*MW2^2*MZ2^3 + 2552*MW2*MZ2^4 - 377*MZ2^5) + 
      MZ2*(512*MW2^5 - 2048*MW2^4*MZ2 + 3072*MW2^3*MZ2^2 - 2088*MW2^2*MZ2^3 + 
        628*MW2*MZ2^4 - 67*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*(384*MW2^6 - 1472*MW2^5*MZ2 + 112*MW2^4*MZ2^2 + 
      3520*MW2^3*MZ2^3 - 3072*MW2^2*MZ2^4 + 588*MW2*MZ2^5 + 39*MZ2^6)*
     B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (4*CHD*MW2^3*(16*MW2^5 + 8*MW2^4*MZ2 - 54*MW2^3*MZ2^2 + 
      6*MW2^2*MZ2^3 + 31*MW2*MZ2^4 - 10*MZ2^5)*SW2*C0i[cc0, 0, MZ2, 0, 0, 
      MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(32*MW2^3 - 72*MW2^2*MZ2 + 48*MW2*MZ2^2 - 
      9*MZ2^3)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/27*(CHWB*MW2*(6912*MW2^7 - 12*MT2*(512*MW2^6 - 2304*MW2^5*MZ2 + 
         4048*MW2^4*MZ2^2 - 3360*MW2^3*MZ2^3 + 1222*MW2^2*MZ2^4 - 
         93*MW2*MZ2^5 - 25*MZ2^6) + 128*MW2^6*MZ2*(-187 + 18*Pi^2) - 
       64*MW2^5*MZ2^2*(-581 + 144*Pi^2) + 144*MW2^3*MZ2^3*
        (6*MH2 + 23*MZ2 - 69*MZ2*Pi^2) - 3*MZ2^6*(30*MH2 - 41*MZ2 + 
         48*MZ2*Pi^2) + 2*MW2*MZ2^5*(243*MH2 - 1099*MZ2 + 72*MZ2*Pi^2) + 
       96*MW2^4*MZ2^2*(-3*MH2 - 284*MZ2 + 147*MZ2*Pi^2) + 
       4*MW2^2*MZ2^4*(-243*MH2 + 1460*MZ2 + 684*MZ2*Pi^2))*SW2)/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*MZ2^2*(CHWB*MW*(MH2*(64*MW2^4 - 96*MW2^3*MZ2 + 48*MW2*MZ2^3 - 
          15*MZ2^4) + 12*MW2*(32*MW2^4 - 48*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 
          12*MW2*MZ2^3 - 5*MZ2^4)) + 24*(CHB - CHW)*MW2^2*MZ*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(6*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*SW2*(9*MT2^2*MZ2^2*(-32*MW2^4 + 32*MW2^3*MZ2 + 
        44*MW2^2*MZ2^2 - 58*MW2*MZ2^3 + 15*MZ2^4) + 
      4*MT2*MW2*(512*MW2^6 - 2304*MW2^5*MZ2 + 4048*MW2^4*MZ2^2 - 
        3360*MW2^3*MZ2^3 + 1222*MW2^2*MZ2^4 - 93*MW2*MZ2^5 - 25*MZ2^6) + 
      64*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(3456*MW2^6 - 10240*MW2^5*MZ2 + 8*MW2^3*(4*MH2 - 131*MZ2)*
         MZ2^2 + 4*MW2^2*(11*MH2 - 579*MZ2)*MZ2^3 + 15*MZ2^5*(MH2 + MZ2) + 
        16*MW2^4*MZ2*(-2*MH2 + 589*MZ2) + MW2*(-58*MH2*MZ2^4 + 728*MZ2^5)) + 
      48*CHW*MW2^2*MZ*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW)*SW2*B0i[bb0, 0, 0, MW2])/(6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (MZ2*SW2*(CHWB*(3456*MW2^7 + 2816*MW2^6*MZ2 + 
        16*MW2^5*(12*MH2 - 1895*MZ2)*MZ2 + 48*MW2^3*(4*MH2 - 701*MZ2)*MZ2^3 - 
        45*MZ2^7 - MW2*MZ2^5*(15*MH2 + 1606*MZ2) + 24*MW2^4*MZ2^2*
         (-16*MH2 + 1973*MZ2) + 4*MW2^2*MZ2^4*(3*MH2 + 2980*MZ2)) + 
      72*MW*MW2*MZ*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (18*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*(32*MW2^5 - 64*MW2^4*MZ2 - 
      12*MW2^3*MZ2^2 + 102*MW2^2*MZ2^3 - 73*MW2*MZ2^4 + 15*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) + (MZ2^2*(CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (32*MW2^4 - 32*MW2^3*MZ2 - 44*MW2^2*MZ2^2 + 58*MW2*MZ2^3 - 15*MZ2^4) - 
      48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3)*SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (6*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(1536*MW2^8 - 9600*MW2^7*MZ2 + 17216*MW2^6*MZ2^2 - 
      6640*MW2^5*MZ2^3 - 10696*MW2^4*MZ2^4 + 11728*MW2^3*MZ2^5 - 
      3926*MW2^2*MZ2^6 + 367*MW2*MZ2^7 + 15*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(MH2^2*(64*MW2^4 - 128*MW2^3*MZ2 + 64*MW2^2*MZ2^2 + 
          4*MW2*MZ2^3 - 5*MZ2^4) - 12*MZ2*(64*MW2^5 - 224*MW2^4*MZ2 + 
          248*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 38*MW2*MZ2^4 + 15*MZ2^5) + 
        4*MH2*(96*MW2^5 - 304*MW2^4*MZ2 + 308*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
          55*MW2*MZ2^4 + 20*MZ2^5)) + 24*MW2*MZ*(MH2 - 2*MZ2)*
       (-16*MW2^3 + 32*MW2^2*MZ2 - 22*MW2*MZ2^2 + 5*MZ2^3)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(-MW2 + MZ2)*(MT2*(2048*MW2^6 - 9216*MW2^5*MZ2 + 
        17344*MW2^4*MZ2^2 - 16320*MW2^3*MZ2^3 + 7408*MW2^2*MZ2^4 - 
        1308*MW2*MZ2^5 + 35*MZ2^6) + MZ2*(1024*MW2^6 - 4608*MW2^5*MZ2 + 
        7808*MW2^4*MZ2^2 - 6432*MW2^3*MZ2^3 + 2840*MW2^2*MZ2^4 - 
        708*MW2*MZ2^5 + 85*MZ2^6))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(3072*MW2^7 - 6464*MW2^6*MZ2 + 256*MW2^5*MZ2^2 + 
      7384*MW2^4*MZ2^3 - 5024*MW2^3*MZ2^4 + 656*MW2^2*MZ2^5 + 125*MW2*MZ2^6 - 
      5*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (8*CHWB*CW*MW2^2*MZ2^2*(32*MW2^4 + 56*MW2^3*MZ2 - 
      88*MW2^2*MZ2^2 + 11*MW2*MZ2^3 + 5*MZ2^4)*SW2^3*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (8*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*(24*MW2^2 - 28*MW2*MZ2 + 
      7*MZ2^2)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*(-(MZ2*CHe[1, 1]) + 
    2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
    2*MZ2*(CHl1[1, 1] + CHl3[1, 1]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-8*MW2^3*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (32*MW2^4*CHl3[1, 1] + MZ2^4*(3*CHe[1, 1] - CHl1[1, 1] + 9*CHl3[1, 1]) - 
      8*MW2^3*MZ2*(CHl1[1, 1] + 13*CHl3[1, 1]) + 
      4*MW2^2*MZ2^2*(2*CHe[1, 1] + 3*CHl1[1, 1] + 30*CHl3[1, 1]) - 
      MW2*MZ2^3*(10*CHe[1, 1] + 3*CHl1[1, 1] + 57*CHl3[1, 1])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-8*MW2^3*MZ2*(5*CHl1[1, 1] - 19*CHl3[1, 1]) + 
      MZ2^4*(-3*CHe[1, 1] + 6*CHl1[1, 1] - 14*CHl3[1, 1]) + 
      16*MW2^4*(CHl1[1, 1] - 3*CHl3[1, 1]) + 2*MW2*MZ2^3*
       (5*CHe[1, 1] - 12*CHl1[1, 1] + 42*CHl3[1, 1]) - 
      2*MW2^2*MZ2^2*(4*CHe[1, 1] - 21*CHl1[1, 1] + 87*CHl3[1, 1])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (128*MW2^6*(CHe[1, 1] - CHl1[1, 1]) + 
      5*MZ2^6*(CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1]) + 
      16*MW2^4*MZ2^2*(48*CHe[1, 1] - 57*CHl1[1, 1] + 10*CHl3[1, 1]) - 
      12*MW2^3*MZ2^3*(51*CHe[1, 1] - 72*CHl1[1, 1] + 16*CHl3[1, 1]) - 
      3*MW2*MZ2^5*(17*CHe[1, 1] - 34*CHl1[1, 1] + 22*CHl3[1, 1]) + 
      4*MW2^2*MZ2^4*(62*CHe[1, 1] - 107*CHl1[1, 1] + 38*CHl3[1, 1]) - 
      32*MW2^5*MZ2*(15*CHe[1, 1] + 2*(-8*CHl1[1, 1] + CHl3[1, 1]))))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (32*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) - 
      112*MW2^4*MZ2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
      MW2*MZ2^4*(43*CHe[1, 1] - 66*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(43*CHe[1, 1] - 45*(CHl1[1, 1] + CHl3[1, 1])) - 
      4*MW2^2*MZ2^3*(32*CHe[1, 1] - 39*(CHl1[1, 1] + CHl3[1, 1])) - 
      5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1]))))/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) - 
      112*MW2^4*MZ2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
      MW2*MZ2^4*(43*CHe[1, 1] - 66*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(43*CHe[1, 1] - 45*(CHl1[1, 1] + CHl3[1, 1])) - 
      4*MW2^2*MZ2^3*(32*CHe[1, 1] - 39*(CHl1[1, 1] + CHl3[1, 1])) - 
      5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1]))))/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (32*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) - 
      112*MW2^4*MZ2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
      MW2*MZ2^4*(43*CHe[1, 1] - 66*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(43*CHe[1, 1] - 45*(CHl1[1, 1] + CHl3[1, 1])) - 
      4*MW2^2*MZ2^3*(32*CHe[1, 1] - 39*(CHl1[1, 1] + CHl3[1, 1])) - 
      5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1]))))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) - 
      112*MW2^4*MZ2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
      MW2*MZ2^4*(43*CHe[1, 1] - 66*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(43*CHe[1, 1] - 45*(CHl1[1, 1] + CHl3[1, 1])) - 
      4*MW2^2*MZ2^3*(32*CHe[1, 1] - 39*(CHl1[1, 1] + CHl3[1, 1])) - 
      5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(1536*MW2^8*(CHe[1, 1] - CHl1[1, 1]) - 
      128*MW2^7*MZ2*(37*CHe[1, 1] - 43*CHl1[1, 1] + 3*CHl3[1, 1]) + 
      5*MZ2^7*(MH2 + MZ2)*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      MW2*MZ2^6*(-43*MH2*CHe[1, 1] + 5*MZ2*(99*CHe[1, 1] - 202*CHl1[1, 1] - 
          50*CHl3[1, 1]) + 66*MH2*(CHl1[1, 1] + CHl3[1, 1])) + 
      64*MW2^6*MZ2^2*(45*CHe[1, 1] - 74*CHl1[1, 1] + 21*CHl3[1, 1] - 
        4*CHl3[2, 2] - 4*CHl3[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2]) + 
      16*MW2^5*MZ2^2*(2*MH2*(-CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(433*CHe[1, 1] - 415*CHl1[1, 1] - 143*CHl3[1, 1] + 
          48*CHl3[2, 2] + 48*CHl3[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2])) + 
      4*MW2^3*MZ2^4*(-43*MH2*CHe[1, 1] + 45*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(2724*CHe[1, 1] - 3985*CHl1[1, 1] - 791*CHl3[1, 1] + 
          108*CHl3[2, 2] + 108*CHl3[3, 3] + 324*CHq3[1, 1] + 
          324*CHq3[2, 2])) - 2*MW2^2*MZ2^5*(-64*MH2*CHe[1, 1] + 
        1913*MZ2*CHe[1, 1] + 78*MH2*(CHl1[1, 1] + CHl3[1, 1]) - 
        8*MZ2*(411*CHl1[1, 1] + 97*CHl3[1, 1] - 5*(CHl3[2, 2] + CHl3[3, 3] + 
            3*(CHq3[1, 1] + CHq3[2, 2])))) - 8*MW2^4*MZ2^3*
       (1777*MZ2*CHe[1, 1] - 14*MH2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        4*MZ2*(-556*CHl1[1, 1] - 100*CHl3[1, 1] + 
          27*(CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))))))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (-5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      4*MW2^3*MZ2^2*(43*CHe[1, 1] - 9*(5*CHl1[1, 1] + 5*CHl3[1, 1] - 
          6*CHq3[3, 3])) + 32*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
        2*CHq3[3, 3]) - 16*MW2^4*MZ2*(7*CHe[1, 1] - 7*CHl1[1, 1] - 
        7*CHl3[1, 1] + 12*CHq3[3, 3]) + MW2*MZ2^4*(43*CHe[1, 1] - 
        66*CHl1[1, 1] - 66*CHl3[1, 1] + 20*CHq3[3, 3]) - 
      4*MW2^2*MZ2^3*(32*CHe[1, 1] - 39*CHl1[1, 1] - 39*CHl3[1, 1] + 
        27*CHq3[3, 3])))/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-384*MW2^8*(CHl1[1, 1] - 3*CHl3[1, 1]) - 
      5*MZ2^8*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
      MW2*MZ2^6*(-5*MH2*CHe[1, 1] + 13*MZ2*CHe[1, 1] + 
        10*MH2*(CHl1[1, 1] + CHl3[1, 1]) - 6*MZ2*(CHl1[1, 1] + CHl3[1, 1])) + 
      8*MW2^5*MZ2^2*(14*MH2*(-CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(102*CHd[1, 1] + 102*CHd[2, 2] + 102*CHd[3, 3] + 348*CHe[1, 1] + 
          102*CHe[2, 2] + 102*CHe[3, 3] - 353*CHl1[1, 1] + 102*CHl1[2, 2] + 
          102*CHl1[3, 3] + 415*CHl3[1, 1] + 6*CHl3[2, 2] + 6*CHl3[3, 3] - 
          102*CHq1[1, 1] - 102*CHq1[2, 2] - 42*CHq1[3, 3] + 18*CHq3[1, 1] + 
          18*CHq3[2, 2] - 42*CHq3[3, 3] - 204*CHu[1, 1] - 204*CHu[2, 2])) - 
      4*MW2^4*MZ2^3*(-43*MH2*CHe[1, 1] + 45*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        2*MZ2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] + 260*CHe[1, 1] + 
          81*CHe[2, 2] + 81*CHe[3, 3] - 323*CHl1[1, 1] + 81*CHl1[2, 2] + 
          81*CHl1[3, 3] + 643*CHl3[1, 1] - 27*CHl3[2, 2] - 27*CHl3[3, 3] - 
          81*CHq1[1, 1] - 81*CHq1[2, 2] - 81*CHq1[3, 3] - 81*CHq3[1, 1] - 
          81*CHq3[2, 2] - 81*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2])) + 
      4*MW2^3*MZ2^4*(-32*MH2*CHe[1, 1] + 39*MH2*(CHl1[1, 1] + CHl3[1, 1]) + 
        2*MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 88*CHe[1, 1] + 
          32*CHe[2, 2] + 32*CHe[3, 3] - 124*CHl1[1, 1] + 32*CHl1[2, 2] + 
          32*CHl1[3, 3] + 338*CHl3[1, 1] - 22*CHl3[2, 2] - 22*CHl3[3, 3] - 
          32*CHq1[1, 1] - 32*CHq1[2, 2] - 49*CHq1[3, 3] - 66*CHq3[1, 1] - 
          66*CHq3[2, 2] - 49*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2])) - 
      16*MW2^6*MZ2*(2*MH2*(-CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 120*CHe[1, 1] + 
          32*CHe[2, 2] + 32*CHe[3, 3] - 71*CHl1[1, 1] + 32*CHl1[2, 2] + 
          32*CHl1[3, 3] - 123*CHl3[1, 1] + 16*CHl3[2, 2] + 16*CHl3[3, 3] - 
          32*CHq1[1, 1] - 32*CHq1[2, 2] + 8*CHq1[3, 3] + 48*CHq3[1, 1] + 
          48*CHq3[2, 2] + 8*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2])) + 
      128*MW2^7*MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 5*CHe[1, 1] + 
        CHe[2, 2] + CHe[3, 3] + 3*CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - 
        27*CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
        CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2]) + MW2^2*MZ2^5*(43*MH2*CHe[1, 1] - 
        66*MH2*(CHl1[1, 1] + CHl3[1, 1]) + MZ2*(-40*CHd[1, 1] - 
          40*CHd[2, 2] - 40*CHd[3, 3] - 86*CHe[1, 1] - 40*CHe[2, 2] - 
          40*CHe[3, 3] + 92*CHl1[1, 1] - 40*CHl1[2, 2] - 40*CHl1[3, 3] - 
          548*CHl3[1, 1] + 40*CHl3[2, 2] + 40*CHl3[3, 3] + 40*CHq1[1, 1] + 
          40*CHq1[2, 2] + 80*CHq1[3, 3] + 120*CHq3[1, 1] + 120*CHq3[2, 2] + 
          80*CHq3[3, 3] + 80*CHu[1, 1] + 80*CHu[2, 2]))))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(512*MW2^6*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        MW2*MZ2^5*(-384*CHe[1, 1] + 797*CHl1[1, 1] + 797*CHl3[1, 1] + 
          102*CHq1[3, 3] - 102*CHq3[3, 3] - 384*CHu[3, 3]) - 
        64*MW2^5*MZ2*(33*CHe[1, 1] - 37*CHl1[1, 1] - 37*CHl3[1, 1] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(113*CHe[1, 1] - 145*CHl1[1, 1] - 145*CHl3[1, 1] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 24*CHu[3, 3]) - 
        24*MW2^3*MZ2^3*(133*CHe[1, 1] - 200*CHl1[1, 1] - 200*CHl3[1, 1] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 51*CHu[3, 3]) + 
        MZ2^6*(41*CHe[1, 1] - 97*CHl1[1, 1] - 97*CHl3[1, 1] - 30*CHq1[3, 3] + 
          30*CHq3[3, 3] + 60*CHu[3, 3]) + 4*MW2^2*MZ2^4*
         (382*CHe[1, 1] - 679*CHl1[1, 1] - 679*CHl3[1, 1] + 243*CHu[3, 3])) + 
      MT2*(1024*MW2^6*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        4*MW2^2*MZ2^4*(710*CHe[1, 1] - 1439*CHl1[1, 1] - 1439*CHl3[1, 1] + 
          729*CHq1[3, 3] - 729*CHq3[3, 3] - 243*CHu[3, 3]) + 
        MZ2^6*(CHe[1, 1] - 167*CHl1[1, 1] - 167*CHl3[1, 1] + 210*CHq1[3, 3] - 
          210*CHq3[3, 3] - 150*CHu[3, 3]) - 24*MW2^3*MZ2^3*
         (266*CHe[1, 1] - 409*CHl1[1, 1] - 409*CHl3[1, 1] + 138*CHq1[3, 3] - 
          138*CHq3[3, 3] - 6*CHu[3, 3]) - 128*MW2^5*MZ2*
         (33*CHe[1, 1] - 37*CHl1[1, 1] - 37*CHl3[1, 1] + 3*CHq1[3, 3] - 
          3*CHq3[3, 3] + 3*CHu[3, 3]) + 32*MW2^4*MZ2^2*(226*CHe[1, 1] - 
          290*CHl1[1, 1] - 290*CHl3[1, 1] + 57*CHq1[3, 3] - 57*CHq3[3, 3] + 
          21*CHu[3, 3]) + MW2*MZ2^5*(-498*CHe[1, 1] + 1675*CHl1[1, 1] + 
          1675*CHl3[1, 1] - 1254*CHq1[3, 3] + 1254*CHq3[3, 3] + 
          690*CHu[3, 3]))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-13824*MW2^8*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
     128*MW2^7*(96*MT2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
       MZ2*((464 - 36*Pi^2)*CHe[1, 1] + (-545 + 36*Pi^2)*CHl1[1, 1] + 
         4*(-80 + 9*Pi^2)*CHl3[1, 1])) + 
     3*MZ2^7*(MZ2*((-1109 + 132*Pi^2)*CHe[1, 1] + 16*(-47 + 6*Pi^2)*
          CHl1[1, 1] + 24*(-33 + 4*Pi^2)*CHl3[1, 1]) + 
       180*MT2*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1]))) + 
     64*MW2^6*MZ2*(-24*MT2*(33*CHe[1, 1] - 37*CHl1[1, 1] - 37*CHl3[1, 1] + 
         3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
       MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 2181*CHe[1, 1] + 
         396*Pi^2*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 2273*CHl1[1, 1] - 
         360*Pi^2*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 
         860*CHl3[1, 1] - 360*Pi^2*CHl3[1, 1] - 12*CHl3[2, 2] - 
         12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 24*CHq1[3, 3] - 
         36*CHq3[1, 1] - 36*CHq3[2, 2] + 36*CHq3[3, 3] - 24*CHu[1, 1] - 
         24*CHu[2, 2] + 12*CHu[3, 3])) - 16*MW2^5*MZ2^2*
      (-24*MT2*(217*CHe[1, 1] - 281*CHl1[1, 1] - 281*CHl3[1, 1] + 
         30*CHq1[3, 3] - 48*CHq3[3, 3] + 48*CHu[3, 3]) + 
       MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] - 14300*CHe[1, 1] + 
         3564*Pi^2*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
         8881*CHl1[1, 1] - 2916*Pi^2*CHl1[1, 1] + 192*CHl1[2, 2] + 
         192*CHl1[3, 3] + 3574*CHl3[1, 1] - 2916*Pi^2*CHl3[1, 1] - 
         192*CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] + 
         168*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] + 360*CHq3[3, 3] - 
         384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3])) + 
     24*MW2^4*MZ2^3*(-24*MT2*(112*CHe[1, 1] - 179*CHl1[1, 1] - 
         179*CHl3[1, 1] + 15*CHq1[3, 3] - 51*CHq3[3, 3] + 51*CHu[3, 3]) + 
       MZ2*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 10899*CHe[1, 1] + 
         2856*Pi^2*CHe[1, 1] + 204*CHe[2, 2] + 204*CHe[3, 3] + 
         1320*CHl1[1, 1] - 2004*Pi^2*CHl1[1, 1] + 204*CHl1[2, 2] + 
         204*CHl1[3, 3] + 1760*CHl3[1, 1] - 2004*Pi^2*CHl3[1, 1] - 
         204*CHl3[2, 2] - 204*CHl3[3, 3] - 204*CHq1[1, 1] - 204*CHq1[2, 2] - 
         24*CHq1[3, 3] - 612*CHq3[1, 1] - 612*CHq3[2, 2] + 180*CHq3[3, 3] - 
         408*CHu[1, 1] - 408*CHu[2, 2] + 204*CHu[3, 3])) + 
     2*MW2^2*MZ2^5*(12*MT2*(192*CHe[1, 1] + 95*CHl1[1, 1] + 95*CHl3[1, 1] + 
         102*CHq1[3, 3] + 384*CHq3[3, 3] - 384*CHu[3, 3]) + 
       MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] - 49959*CHe[1, 1] + 
         9720*Pi^2*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] - 
         28438*CHl1[1, 1] - 2592*Pi^2*CHl1[1, 1] + 768*CHl1[2, 2] + 
         768*CHl1[3, 3] - 9142*CHl3[1, 1] - 2592*Pi^2*CHl3[1, 1] - 
         768*CHl3[2, 2] - 768*CHl3[3, 3] - 768*CHq1[1, 1] - 768*CHq1[2, 2] - 
         1380*CHq1[3, 3] - 2304*CHq3[1, 1] - 2304*CHq3[2, 2] - 
         612*CHq3[3, 3] - 1536*CHu[1, 1] - 1536*CHu[2, 2] + 768*CHu[3, 3])) - 
     4*MW2^3*MZ2^4*(-12*MT2*(377*CHe[1, 1] - 953*CHl1[1, 1] - 
         953*CHl3[1, 1] - 486*CHq3[3, 3] + 486*CHu[3, 3]) + 
       MZ2*(972*CHd[1, 1] + 972*CHd[2, 2] + 972*CHd[3, 3] - 50531*CHe[1, 1] + 
         11952*Pi^2*CHe[1, 1] + 972*CHe[2, 2] + 972*CHe[3, 3] - 
         15259*CHl1[1, 1] - 6336*Pi^2*CHl1[1, 1] + 972*CHl1[2, 2] + 
         972*CHl1[3, 3] + 1076*CHl3[1, 1] - 6336*Pi^2*CHl3[1, 1] - 
         972*CHl3[2, 2] - 972*CHl3[3, 3] - 972*CHq1[1, 1] - 972*CHq1[2, 2] - 
         972*CHq1[3, 3] - 2916*CHq3[1, 1] - 2916*CHq3[2, 2] - 
         1944*CHu[1, 1] - 1944*CHu[2, 2] + 972*CHu[3, 3])) + 
     MW2*MZ2^6*(MZ2*(-240*CHd[1, 1] - 240*CHd[2, 2] - 240*CHd[3, 3] + 
         28021*CHe[1, 1] - 4284*Pi^2*CHe[1, 1] - 240*CHe[2, 2] - 
         240*CHe[3, 3] + 18976*CHl1[1, 1] - 576*Pi^2*CHl1[1, 1] - 
         240*CHl1[2, 2] - 240*CHl1[3, 3] + 12004*CHl3[1, 1] - 
         576*Pi^2*CHl3[1, 1] + 240*CHl3[2, 2] + 240*CHl3[3, 3] + 
         240*CHq1[1, 1] + 240*CHq1[2, 2] + 600*CHq1[3, 3] + 720*CHq3[1, 1] + 
         720*CHq3[2, 2] + 360*CHq3[3, 3] + 480*CHu[1, 1] + 480*CHu[2, 2] - 
         240*CHu[3, 3]) - 60*MT2*(61*CHe[1, 1] - 
         4*(20*CHl1[1, 1] + 20*CHl3[1, 1] - 3*CHq1[3, 3] - 6*CHq3[3, 3] + 
           6*CHu[3, 3]))))/(54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 
        22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2*(-(MZ2*CHe[1, 1]) + 
        2*MW2*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) + 
        2*MZ2*(CHl1[1, 1] + CHl3[1, 1])) + 9*MT2^2*MZ2^2*
       (-5*MZ2^5*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) + 
        4*MW2^3*MZ2^2*(43*CHe[1, 1] - 9*(5*CHl1[1, 1] + 5*CHl3[1, 1] - 
            6*CHq3[3, 3])) + 32*MW2^5*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
          2*CHq3[3, 3]) - 16*MW2^4*MZ2*(7*CHe[1, 1] - 7*CHl1[1, 1] - 
          7*CHl3[1, 1] + 12*CHq3[3, 3]) + MW2*MZ2^4*(43*CHe[1, 1] - 
          66*CHl1[1, 1] - 66*CHl3[1, 1] + 20*CHq3[3, 3]) - 
        4*MW2^2*MZ2^3*(32*CHe[1, 1] - 39*CHl1[1, 1] - 39*CHl3[1, 1] + 
          27*CHq3[3, 3])) - 2*MT2*MW2*MZ2*SW2*
       (1024*MW2^6*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1]) - 
        45*MZ2^6*(CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1])) - 
        4*MW2^2*MZ2^4*(31*CHe[1, 1] + 125*CHl1[1, 1] + 125*CHl3[1, 1] + 
          36*CHq1[3, 3] + 162*CHq3[3, 3] - 162*CHu[3, 3]) + 
        10*MW2*MZ2^5*(26*CHe[1, 1] - 31*CHl1[1, 1] - 31*CHl3[1, 1] + 
          6*CHq1[3, 3] + 12*CHq3[3, 3] - 12*CHu[3, 3]) - 
        128*MW2^5*MZ2*(25*CHe[1, 1] - 29*CHl1[1, 1] - 29*CHl3[1, 1] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        96*MW2^4*MZ2^2*(39*CHe[1, 1] - 55*CHl1[1, 1] - 55*CHl3[1, 1] + 
          6*CHq1[3, 3] - 12*CHq3[3, 3] + 12*CHu[3, 3]) - 
        48*MW2^3*MZ2^3*(34*CHe[1, 1] + 3*(-23*CHl1[1, 1] - 23*CHl3[1, 1] + 
            CHq1[3, 3] - 9*CHq3[3, 3] + 9*CHu[3, 3])))))/
    (9*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*(((4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2)/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
        3*Cle[3, 3, 1, 1] - 14*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] - 6*Clq3[1, 1, 1, 1] - 
        6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[2, 2, 1, 1]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] - 
        4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 4*Cld[1, 1, 1, 1] - 
        4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] - 2*Cqe[1, 1, 1, 1] - 
        2*Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
        2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] - Cld[1, 1, 1, 1] - 
        Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - Cle[1, 1, 2, 2] - 
        Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
        4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 2*Cll[1, 1, 3, 3] - 
        2*Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] - 
        Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 3*Clq3[1, 1, 2, 2] - 
        Clq3[1, 1, 3, 3] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
      8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
        Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 
      2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 
        5*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*
     (MZ2^2*(MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] - 
          8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
          6*Clq3[1, 1, 3, 3] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[2, 2, 1, 1] - 
          Cqe[3, 3, 1, 1]) - 6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1])) + 
      8*MW2^2*(-6*MT2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + 
          Clq3[1, 1, 3, 3] - Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
          Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + Cee[1, 1, 3, 3] - 
          2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3] - 
          Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
          Cle[1, 1, 2, 2] - Cle[1, 1, 3, 3] + Cle[2, 2, 1, 1] + 
          Cle[3, 3, 1, 1] - Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
          2*Cll[1, 1, 3, 3] + Cll[1, 3, 3, 1] + Clq1[1, 1, 1, 1] + 
          Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
          3*Clq3[1, 1, 2, 2] + 2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - 
          Clu[1, 1, 3, 3] - Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] + 
          2*Cqe[3, 3, 1, 1])) - 2*MW2*MZ2*
       (-6*MT2*(6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1]) + 
        MZ2*(6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 6*Cee[1, 1, 2, 2] + 6*Cee[1, 1, 3, 3] - 
          12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] + 6*Ceu[1, 1, 3, 3] - 
          8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 
          2*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          6*Cle[2, 2, 1, 1] + 6*Cle[3, 3, 1, 1] - 10*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 6*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] - 
          12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          6*Cqe[1, 1, 1, 1] - 6*Cqe[2, 2, 1, 1] + 3*Cqe[3, 3, 1, 1]))))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) - 2*MW2*MZ2*
         (6*Ceu[1, 1, 3, 3] - 5*Clq1[1, 1, 3, 3] + 5*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqe[3, 3, 1, 1])) + 
      MT2*(16*MW2^2*(Ceu[1, 1, 3, 3] - Clq1[1, 1, 3, 3] + Clq3[1, 1, 3, 3] - 
          Clu[1, 1, 3, 3] + Cqe[3, 3, 1, 1]) + 
        MZ2^2*(-Ceu[1, 1, 3, 3] - 22*Clq1[1, 1, 3, 3] + 22*Clq3[1, 1, 3, 3] + 
          2*Clu[1, 1, 3, 3] + 11*Cqe[3, 3, 1, 1]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] - 19*Clq1[1, 1, 3, 3] + 
          19*Clq3[1, 1, 3, 3] - 7*Clu[1, 1, 3, 3] + 15*Cqe[3, 3, 1, 1]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((12*Sqrt[2]*MT*MT2*MW*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (12*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*Sqrt[2]*MT*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AeLR_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHAEFF^2*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/3*(MZ2*(24*MW2^3 + 28*MW2^2*MZ2 - 18*MW2*MZ2^2 - MZ2^3)*SW2^2*
      B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
       (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
       2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 
       2*MW2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*(2*MW2*CHe[1, 1] - 
      MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
      2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 
      2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
      2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff]))/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4*MW2^2*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 6*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] + 
      6*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*(2*MW2 - MZ2)*(MW2^2 - MZ2^2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + (-2*MW2 + MZ2)*CHe[Leff, Leff] + 
      2*MZ2*CHl1[1, 1] - 2*MZ2*CHl1[Leff, Leff] - 8*MW2*CHl3[1, 1] + 
      2*MZ2*CHl3[1, 1] + 8*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2^2*B0i[bb0, 0, 0, MW2]*(24*MW2^3*CHe[1, 1] + 
      40*MW2^2*MZ2*CHe[1, 1] - 8*MW2*MZ2^2*CHe[1, 1] - 9*MZ2^3*CHe[1, 1] + 
      (-24*MW2^3 - 40*MW2^2*MZ2 + 8*MW2*MZ2^2 + 9*MZ2^3)*CHe[Leff, Leff] - 
      24*MW2^3*CHl1[1, 1] - 16*MW2^2*MZ2*CHl1[1, 1] + 
      52*MW2*MZ2^2*CHl1[1, 1] + 18*MZ2^3*CHl1[1, 1] + 
      2*(12*MW2^3 + 8*MW2^2*MZ2 - 26*MW2*MZ2^2 - 9*MZ2^3)*CHl1[Leff, Leff] + 
      24*MW2^3*CHl3[1, 1] - 8*MW2^2*MZ2*CHl3[1, 1] - 
      24*MW2*MZ2^2*CHl3[1, 1] + 18*MZ2^3*CHl3[1, 1] - 
      24*MW2^3*CHl3[Leff, Leff] + 8*MW2^2*MZ2*CHl3[Leff, Leff] + 
      24*MW2*MZ2^2*CHl3[Leff, Leff] - 18*MZ2^3*CHl3[Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*
     (12*MW2^3*CHe[1, 1] - 19*MW2*MZ2^2*CHe[1, 1] + 8*MZ2^3*CHe[1, 1] + 
      (-12*MW2^3 + 19*MW2*MZ2^2 - 8*MZ2^3)*CHe[Leff, Leff] + 
      12*MW2^2*MZ2*CHl1[1, 1] + 4*MW2*MZ2^2*CHl1[1, 1] - 
      16*MZ2^3*CHl1[1, 1] - 4*MZ2*(3*MW2^2 + MW2*MZ2 - 4*MZ2^2)*
       CHl1[Leff, Leff] - 48*MW2^3*CHl3[1, 1] - 12*MW2^2*MZ2*CHl3[1, 1] + 
      76*MW2*MZ2^2*CHl3[1, 1] - 16*MZ2^3*CHl3[1, 1] + 
      48*MW2^3*CHl3[Leff, Leff] + 12*MW2^2*MZ2*CHl3[Leff, Leff] - 
      76*MW2*MZ2^2*CHl3[Leff, Leff] + 16*MZ2^3*CHl3[Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(1536*MT2*MW2^4*CHe[1, 1] - 
      1728*MW2^5*CHe[1, 1] - 2304*MT2*MW2^3*MZ2*CHe[1, 1] + 
      9080*MW2^4*MZ2*CHe[1, 1] + 912*MT2*MW2^2*MZ2^2*CHe[1, 1] - 
      22092*MW2^3*MZ2^2*CHe[1, 1] - 72*MT2*MW2*MZ2^3*CHe[1, 1] + 
      22198*MW2^2*MZ2^3*CHe[1, 1] - 8385*MW2*MZ2^4*CHe[1, 1] + 
      891*MZ2^5*CHe[1, 1] - 1152*MW2^4*MZ2*Pi^2*CHe[1, 1] + 
      3024*MW2^3*MZ2^2*Pi^2*CHe[1, 1] - 2736*MW2^2*MZ2^3*Pi^2*CHe[1, 1] + 
      972*MW2*MZ2^4*Pi^2*CHe[1, 1] - 108*MZ2^5*Pi^2*CHe[1, 1] + 
      (2*MW2 - MZ2)*(864*MW2^4 - 24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 
          3*MZ2^2) + 8*MW2^2*MZ2^2*(1124 - 153*Pi^2) + 
        27*MZ2^4*(33 - 4*Pi^2) + 4*MW2^3*MZ2*(-1027 + 144*Pi^2) + 
        3*MW2*MZ2^3*(-2201 + 252*Pi^2))*CHe[Leff, Leff] - 
      1536*MT2*MW2^4*CHl1[1, 1] + 1728*MW2^5*CHl1[1, 1] + 
      3072*MT2*MW2^3*MZ2*CHl1[1, 1] - 10376*MW2^4*MZ2*CHl1[1, 1] - 
      1680*MT2*MW2^2*MZ2^2*CHl1[1, 1] + 18748*MW2^3*MZ2^2*CHl1[1, 1] + 
      144*MT2*MW2*MZ2^3*CHl1[1, 1] - 17960*MW2^2*MZ2^3*CHl1[1, 1] + 
      9642*MW2*MZ2^4*CHl1[1, 1] - 1782*MZ2^5*CHl1[1, 1] + 
      1152*MW2^4*MZ2*Pi^2*CHl1[1, 1] - 2736*MW2^3*MZ2^2*Pi^2*CHl1[1, 1] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl1[1, 1] - 1080*MW2*MZ2^4*Pi^2*CHl1[1, 1] + 
      216*MZ2^5*Pi^2*CHl1[1, 1] - 2*MZ2*(-864*MW2^4 + 
        24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
        MW2^3*MZ2*(4324 - 576*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) - 
        6*MW2*MZ2^3*(-655 + 72*Pi^2) + 2*MW2^2*MZ2^2*(-2525 + 396*Pi^2))*SW2*
       CHl1[Leff, Leff] - 1536*MT2*MW2^4*CHl3[1, 1] + 1728*MW2^5*CHl3[1, 1] + 
      3072*MT2*MW2^3*MZ2*CHl3[1, 1] - 6776*MW2^4*MZ2*CHl3[1, 1] - 
      1680*MT2*MW2^2*MZ2^2*CHl3[1, 1] + 18436*MW2^3*MZ2^2*CHl3[1, 1] + 
      144*MT2*MW2*MZ2^3*CHl3[1, 1] - 21200*MW2^2*MZ2^3*CHl3[1, 1] + 
      9594*MW2*MZ2^4*CHl3[1, 1] - 1782*MZ2^5*CHl3[1, 1] + 
      1152*MW2^4*MZ2*Pi^2*CHl3[1, 1] - 2736*MW2^3*MZ2^2*Pi^2*CHl3[1, 1] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl3[1, 1] - 1080*MW2*MZ2^4*Pi^2*CHl3[1, 1] + 
      216*MZ2^5*Pi^2*CHl3[1, 1] + 1536*MT2*MW2^4*CHl3[Leff, Leff] - 
      1728*MW2^5*CHl3[Leff, Leff] - 3072*MT2*MW2^3*MZ2*CHl3[Leff, Leff] + 
      6776*MW2^4*MZ2*CHl3[Leff, Leff] + 1680*MT2*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 18436*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      144*MT2*MW2*MZ2^3*CHl3[Leff, Leff] + 21200*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 9594*MW2*MZ2^4*CHl3[Leff, Leff] + 
      1782*MZ2^5*CHl3[Leff, Leff] - 1152*MW2^4*MZ2*Pi^2*CHl3[Leff, Leff] + 
      2736*MW2^3*MZ2^2*Pi^2*CHl3[Leff, Leff] - 2448*MW2^2*MZ2^3*Pi^2*
       CHl3[Leff, Leff] + 1080*MW2*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      216*MZ2^5*Pi^2*CHl3[Leff, Leff]))/(108*MW2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[7] + 
 Class[8]*(((4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2)/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[1, 1, 3, 3] - 12*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      4*MZ2^2*Ceu[1, 1, 3, 3] - 4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*Clq1[1, 1, 3, 3] + 
      10*MW2*MZ2*Clq1[1, 1, 3, 3] - 2*MZ2^2*Clq1[1, 1, 3, 3] + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] - 8*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*Clu[1, 1, 3, 3] + 16*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MZ2^2*Clu[1, 1, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      MZ2^2*Cqe[3, 3, 1, 1] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*(4*MW2^2*Ced[1, 1, 1, 1] - 
      6*MW2*MZ2*Ced[1, 1, 1, 1] + 2*MZ2^2*Ced[1, 1, 1, 1] + 
      4*MW2^2*Ced[1, 1, 2, 2] - 6*MW2*MZ2*Ced[1, 1, 2, 2] + 
      2*MZ2^2*Ced[1, 1, 2, 2] + 4*MW2^2*Ced[1, 1, 3, 3] - 
      6*MW2*MZ2*Ced[1, 1, 3, 3] + 2*MZ2^2*Ced[1, 1, 3, 3] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      4*MW2^2*Ced[Leff, Leff, 3, 3] + 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 1, 1] - 
      24*MW2*MZ2*Cee[1, 1, 1, 1] + 8*MZ2^2*Cee[1, 1, 1, 1] + 
      16*MW2^2*Cee[1, 1, 2, 2] - 24*MW2*MZ2*Cee[1, 1, 2, 2] + 
      8*MZ2^2*Cee[1, 1, 2, 2] + 16*MW2^2*Cee[1, 1, 3, 3] - 
      24*MW2*MZ2*Cee[1, 1, 3, 3] + 8*MZ2^2*Cee[1, 1, 3, 3] - 
      16*MW2^2*Cee[Leff, Leff, 1, 1] + 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      8*MZ2^2*Cee[Leff, Leff, 1, 1] - 16*MW2^2*Cee[Leff, Leff, 2, 2] + 
      24*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 8*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[1, 1, 1, 1] + 
      12*MW2*MZ2*Ceu[1, 1, 1, 1] - 4*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MW2^2*Ceu[1, 1, 2, 2] + 12*MW2*MZ2*Ceu[1, 1, 2, 2] - 
      4*MZ2^2*Ceu[1, 1, 2, 2] + 8*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 4*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      8*MW2^2*Ceu[Leff, Leff, 2, 2] - 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[1, 1, 1, 1] + 
      8*MW2*MZ2*Cld[1, 1, 1, 1] - 4*MZ2^2*Cld[1, 1, 1, 1] - 
      4*MW2^2*Cld[1, 1, 2, 2] + 8*MW2*MZ2*Cld[1, 1, 2, 2] - 
      4*MZ2^2*Cld[1, 1, 2, 2] - 4*MW2^2*Cld[1, 1, 3, 3] + 
      8*MW2*MZ2*Cld[1, 1, 3, 3] - 4*MZ2^2*Cld[1, 1, 3, 3] + 
      4*MW2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cld[Leff, Leff, 1, 1] + 4*MW2^2*Cld[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 4*MZ2^2*Cld[Leff, Leff, 2, 2] + 
      4*MW2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cld[Leff, Leff, 3, 3] + 2*MW2*MZ2*Cle[1, 1, 1, 1] - 
      2*MZ2^2*Cle[1, 1, 1, 1] - 4*MW2^2*Cle[1, 1, 2, 2] + 
      8*MW2*MZ2*Cle[1, 1, 2, 2] - 4*MZ2^2*Cle[1, 1, 2, 2] - 
      4*MW2^2*Cle[1, 1, 3, 3] + 8*MW2*MZ2*Cle[1, 1, 3, 3] - 
      4*MZ2^2*Cle[1, 1, 3, 3] - 4*MW2^2*Cle[1, 1, Leff, Leff] + 
      6*MW2*MZ2*Cle[1, 1, Leff, Leff] - 2*MZ2^2*Cle[1, 1, Leff, Leff] + 
      4*MW2^2*Cle[2, 2, 1, 1] - 6*MW2*MZ2*Cle[2, 2, 1, 1] + 
      2*MZ2^2*Cle[2, 2, 1, 1] - 4*MW2^2*Cle[2, 2, Leff, Leff] + 
      6*MW2*MZ2*Cle[2, 2, Leff, Leff] - 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
      4*MW2^2*Cle[3, 3, 1, 1] - 6*MW2*MZ2*Cle[3, 3, 1, 1] + 
      2*MZ2^2*Cle[3, 3, 1, 1] - 4*MW2^2*Cle[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cle[3, 3, Leff, Leff] - 2*MZ2^2*Cle[3, 3, Leff, Leff] + 
      4*MW2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cle[Leff, Leff, 1, 1] + 4*MW2^2*Cle[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 4*MZ2^2*Cle[Leff, Leff, 2, 2] + 
      4*MW2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cle[Leff, Leff, 3, 3] - 16*MW2^2*Cll[1, 1, 1, 1] + 
      28*MW2*MZ2*Cll[1, 1, 1, 1] - 12*MZ2^2*Cll[1, 1, 1, 1] - 
      8*MW2^2*Cll[1, 1, 2, 2] + 16*MW2*MZ2*Cll[1, 1, 2, 2] - 
      8*MZ2^2*Cll[1, 1, 2, 2] - 8*MW2^2*Cll[1, 1, 3, 3] + 
      16*MW2*MZ2*Cll[1, 1, 3, 3] - 8*MZ2^2*Cll[1, 1, 3, 3] - 
      8*MW2^2*Cll[1, 3, 3, 1] + 12*MW2*MZ2*Cll[1, 3, 3, 1] - 
      4*MZ2^2*Cll[1, 3, 3, 1] + 8*MW2^2*Cll[Leff, 1, 1, Leff] - 
      12*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 4*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      8*MW2^2*Cll[Leff, 2, 2, Leff] - 12*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      4*MZ2^2*Cll[Leff, 2, 2, Leff] + 8*MW2^2*Cll[Leff, 3, 3, Leff] - 
      12*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 4*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      8*MW2^2*Cll[Leff, Leff, 1, 1] - 16*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      8*MZ2^2*Cll[Leff, Leff, 1, 1] + 8*MW2^2*Cll[Leff, Leff, 2, 2] - 
      16*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 8*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      8*MW2^2*Cll[Leff, Leff, 3, 3] - 16*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      8*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[1, 1, 1, 1] - 
      8*MW2*MZ2*Clq1[1, 1, 1, 1] + 4*MZ2^2*Clq1[1, 1, 1, 1] + 
      4*MW2^2*Clq1[1, 1, 2, 2] - 8*MW2*MZ2*Clq1[1, 1, 2, 2] + 
      4*MZ2^2*Clq1[1, 1, 2, 2] - 4*MW2^2*Clq1[1, 1, 3, 3] + 
      2*MW2*MZ2*Clq1[1, 1, 3, 3] + 2*MZ2^2*Clq1[1, 1, 3, 3] - 
      4*MW2^2*Clq1[Leff, Leff, 1, 1] + 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 
      4*MZ2^2*Clq1[Leff, Leff, 1, 1] - 4*MW2^2*Clq1[Leff, Leff, 2, 2] + 
      8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
      4*MW2^2*Clq1[Leff, Leff, 3, 3] - 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[1, 1, 1, 1] + 
      12*MW2*MZ2*Clq3[1, 1, 1, 1] - 12*MW2^2*Clq3[1, 1, 2, 2] + 
      12*MW2*MZ2*Clq3[1, 1, 2, 2] - 4*MW2^2*Clq3[1, 1, 3, 3] + 
      2*MW2*MZ2*Clq3[1, 1, 3, 3] + 2*MZ2^2*Clq3[1, 1, 3, 3] + 
      12*MW2^2*Clq3[Leff, Leff, 1, 1] - 12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
      12*MW2^2*Clq3[Leff, Leff, 2, 2] - 12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      4*MW2^2*Clq3[Leff, Leff, 3, 3] - 2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[1, 1, 1, 1] - 
      16*MW2*MZ2*Clu[1, 1, 1, 1] + 8*MZ2^2*Clu[1, 1, 1, 1] + 
      8*MW2^2*Clu[1, 1, 2, 2] - 16*MW2*MZ2*Clu[1, 1, 2, 2] + 
      8*MZ2^2*Clu[1, 1, 2, 2] - 8*MW2^2*Clu[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 8*MZ2^2*Clu[Leff, Leff, 1, 1] - 
      8*MW2^2*Clu[Leff, Leff, 2, 2] + 16*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
      8*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, 1, 1] + 
      6*MW2*MZ2*Cqe[1, 1, 1, 1] - 2*MZ2^2*Cqe[1, 1, 1, 1] + 
      4*MW2^2*Cqe[1, 1, Leff, Leff] - 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 
      2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, 1, 1] + 
      6*MW2*MZ2*Cqe[2, 2, 1, 1] - 2*MZ2^2*Cqe[2, 2, 1, 1] + 
      4*MW2^2*Cqe[2, 2, Leff, Leff] - 6*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
      2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, 1, 1] - 
      MZ2^2*Cqe[3, 3, 1, 1] - 4*MW2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^2*Cqe[3, 3, Leff, Leff]))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[1, 1, 3, 3] - 6*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] - 
      (2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clq1[1, 1, 3, 3] + 38*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 22*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      10*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 2*MZ2^3*Clq1[1, 1, 3, 3] - 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[1, 1, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 8*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
      22*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      2*MZ2^3*Clq3[1, 1, 3, 3] - 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[1, 1, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 
      2*MT2*MZ2^2*Clu[1, 1, 3, 3] + 16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 
      8*MZ2^3*Clu[1, 1, 3, 3] + 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] - 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 1, 1] - 30*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 11*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] + MZ2^3*Cqe[3, 3, 1, 1] - 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*(8*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
      12*MW2*MZ2^2*Ced[1, 1, 1, 1] + 4*MZ2^3*Ced[1, 1, 1, 1] + 
      8*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MZ2^3*Ced[1, 1, 2, 2] + 8*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ced[1, 1, 3, 3] + 4*MZ2^3*Ced[1, 1, 3, 3] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 1, 1] - 12*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
      4*MZ2^3*Cee[1, 1, 1, 1] + 8*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
      12*MW2*MZ2^2*Cee[1, 1, 2, 2] + 4*MZ2^3*Cee[1, 1, 2, 2] + 
      8*MW2^2*MZ2*Cee[1, 1, 3, 3] - 12*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      4*MZ2^3*Cee[1, 1, 3, 3] - 8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      12*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 4*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 4*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 24*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MZ2^3*Ceu[1, 1, 1, 1] - 16*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 8*MZ2^3*Ceu[1, 1, 2, 2] - 
      48*MT2*MW2^2*Ceu[1, 1, 3, 3] + 72*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 24*MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 8*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 8*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[1, 1, 1, 1] + 16*MW2*MZ2^2*Cld[1, 1, 1, 1] - 
      8*MZ2^3*Cld[1, 1, 1, 1] - 8*MW2^2*MZ2*Cld[1, 1, 2, 2] + 
      16*MW2*MZ2^2*Cld[1, 1, 2, 2] - 8*MZ2^3*Cld[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cld[1, 1, 3, 3] + 16*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      8*MZ2^3*Cld[1, 1, 3, 3] + 8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 8*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 8*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      4*MW2*MZ2^2*Cle[1, 1, 1, 1] - 4*MZ2^3*Cle[1, 1, 1, 1] - 
      8*MW2^2*MZ2*Cle[1, 1, 2, 2] + 16*MW2*MZ2^2*Cle[1, 1, 2, 2] - 
      8*MZ2^3*Cle[1, 1, 2, 2] - 8*MW2^2*MZ2*Cle[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Cle[1, 1, 3, 3] - 8*MZ2^3*Cle[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 12*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] - 4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, 1, 1] - 12*MW2*MZ2^2*Cle[2, 2, 1, 1] + 
      4*MZ2^3*Cle[2, 2, 1, 1] - 8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, 1, 1] - 12*MW2*MZ2^2*Cle[3, 3, 1, 1] + 
      4*MZ2^3*Cle[3, 3, 1, 1] - 8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 8*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 8*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 8*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cll[1, 1, 1, 1] + 20*MW2*MZ2^2*Cll[1, 1, 1, 1] - 
      12*MZ2^3*Cll[1, 1, 1, 1] - 16*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
      32*MW2*MZ2^2*Cll[1, 1, 2, 2] - 16*MZ2^3*Cll[1, 1, 2, 2] - 
      16*MW2^2*MZ2*Cll[1, 1, 3, 3] + 32*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      16*MZ2^3*Cll[1, 1, 3, 3] + 8*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      12*MW2*MZ2^2*Cll[1, 3, 3, 1] + 4*MZ2^3*Cll[1, 3, 3, 1] - 
      8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 4*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 4*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 16*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 16*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[1, 1, 1, 1] - 16*MW2*MZ2^2*Clq1[1, 1, 1, 1] + 
      8*MZ2^3*Clq1[1, 1, 1, 1] + 8*MW2^2*MZ2*Clq1[1, 1, 2, 2] - 
      16*MW2*MZ2^2*Clq1[1, 1, 2, 2] + 8*MZ2^3*Clq1[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clq1[1, 1, 3, 3] - 60*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 12*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      14*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 2*MZ2^3*Clq1[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 8*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 8*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq3[1, 1, 1, 1] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      48*MT2*MW2^2*Clq3[1, 1, 3, 3] + 60*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
      12*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      6*MZ2^3*Clq3[1, 1, 3, 3] + 24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 24*MW2^2*MZ2*
       Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[1, 1, 1, 1] - 32*MW2*MZ2^2*Clu[1, 1, 1, 1] + 
      16*MZ2^3*Clu[1, 1, 1, 1] + 16*MW2^2*MZ2*Clu[1, 1, 2, 2] - 
      32*MW2*MZ2^2*Clu[1, 1, 2, 2] + 16*MZ2^3*Clu[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clu[1, 1, 3, 3] - 96*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 48*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 16*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 16*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 12*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MZ2^3*Cqe[1, 1, 1, 1] + 8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 12*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      4*MZ2^3*Cqe[2, 2, 1, 1] + 8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 1, 1] + 36*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      16*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - MZ2^3*Cqe[3, 3, 1, 1] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))


==> anc/AmuFB_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - 
      CHl3[2, 2]) - MZ2*(CHe[1, 1] + CHe[2, 2] - 
      2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AmuFB_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
    (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 4*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[2, 2] + 
    2*MZ2*CHl3[2, 2] + 4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff])*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AmuFB_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 (12*CHD*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 - 
 (24*CHWB*CW*(4*MW2 - 3*MZ2)*MZ2^5*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (6*(4*MW2 - 3*MZ2)*MZ2^3*SW2*VMU^2*
   (4*MW2^2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2]) + 
    2*MW2*MZ2*(-2*CHe[1, 1] - 2*CHe[2, 2] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
      CHl3[1, 1] + CHl3[2, 2]) + MZ2^2*(CHe[1, 1] + CHe[2, 2] - 
      2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AmuFB_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*
   (2*MW2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - 
      CHl3[2, 2]) - MZ2*(CHe[1, 1] + CHe[2, 2] - 
      2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AmuFB_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHAEFF^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
    (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 4*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[2, 2] + 
    2*MZ2*CHl3[2, 2] + 4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff])*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AmuFB_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 
    4*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-95 + 9*Pi^2) + 
    MW2*MZ2^2*(-467 + 52*Pi^2) - 32*MT2*MW2*MZ2*SW2))/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MH2^2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*B0i[bb0, 0, 0, MH2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   SW2*B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*(24*MW2^3 - 8*MW2^2*MZ2 - 
    52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(12*MW2^3 + 22*MW2^2*MZ2 + 
    MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 ((4*MW2 - 3*MZ2)*MZ2*(96*MW2^5 - 8*MW2^4*MZ2 - 188*MW2^3*MZ2^2 + 
    114*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + ((3*CWw*MW*MW2*MZ2^4*(-2*MW2 + MZ2)*(-4*MW2 + 3*MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2*(2*MW2^3 - 7*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - 2*MZ2^3)*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^2*(8*MW2^3 - 14*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) - 
   (18*CWw*MW*MW2*MZ2*(-4*MW2 + 3*MZ2)*(-4*MW2^4 - 4*MW2^3*MZ2 + 
      15*MW2^2*MZ2^2 - 8*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VMU))*Class[1] + (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
   SW2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/24*(MZ2*(CHD*(6*MT2*MW2*(2048*MW2^6 - 7104*MW2^5*MZ2 + 
           8272*MW2^4*MZ2^2 - 2392*MW2^3*MZ2^3 - 2182*MW2^2*MZ2^4 + 
           1673*MW2*MZ2^5 - 315*MZ2^6) + 135*MZ2^8*(-33 + 4*Pi^2) + 
         768*MW2^8*(-113 + 8*Pi^2) - 128*MW2^7*MZ2*(-3463 + 288*Pi^2) + 
         24*MW2^4*MZ2^3*(225*MH2 - 38506*MZ2 + 4646*MZ2*Pi^2) + 
         64*MW2^6*MZ2*(15*MH2 + MZ2*(-14975 + 1446*Pi^2)) - 
         3*MW2*MZ2^6*(75*MH2 + MZ2*(-14341 + 1728*Pi^2)) - 
         48*MW2^5*MZ2^2*(75*MH2 + MZ2*(-24431 + 2688*Pi^2)) - 
         2*MW2^3*MZ2^4*(2025*MH2 + 8*MZ2*(-31399 + 3924*Pi^2)) + 
         MW2^2*MZ2^5*(1515*MH2 + 4*MZ2*(-46903 + 5781*Pi^2))) - 
       32*CHbox*MW2*MZ2^3*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 
         86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
      Pi^2) + (MH2*MZ2^2*(4*CHbox*MH2*(MH2 - MW2)*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*MW2*(MH2^2*(-64*MW2^4 + 224*MW2^3*MZ2 - 248*MW2^2*MZ2^2 + 
          104*MW2*MZ2^3 - 13*MZ2^4) + 24*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 
          184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4) + 
        MH2*(64*MW2^5 - 1184*MW2^4*MZ2 + 2888*MW2^3*MZ2^2 - 
          2864*MW2^2*MZ2^3 + 1303*MW2*MZ2^4 - 225*MZ2^5)))*SW2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (CHD*MT2*MZ2*(1024*MW2^7 - 3264*MW2^6*MZ2 - 
      8*MW2^4*(126*MT2 - 53*MZ2)*MZ2^2 + 2*MW2^3*(384*MT2 - 1153*MZ2)*MZ2^3 + 
      45*MT2*MZ2^6 - 3*MW2*MZ2^5*(58*MT2 + 75*MZ2) + 
      16*MW2^5*MZ2*(24*MT2 + 191*MZ2) + MW2^2*MZ2^4*(-18*MT2 + 1291*MZ2))*
     B0i[bb0, 0, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2^2*
       (64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 
        101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(MH2^2*MW2*MZ2^2*(192*MW2^4 - 576*MW2^3*MZ2 + 616*MW2^2*MZ2^2 - 
          276*MW2*MZ2^3 + 43*MZ2^4) + 2*MW2*(768*MW2^8 - 1024*MW2^7*MZ2 - 
          3968*MW2^6*MZ2^2 + 9648*MW2^5*MZ2^3 - 6224*MW2^4*MZ2^4 - 
          494*MW2^3*MZ2^5 + 1695*MW2^2*MZ2^6 - 381*MW2*MZ2^7 - 15*MZ2^8) + 
        MH2*(-1536*MW2^8 + 2048*MW2^7*MZ2 + 8320*MW2^6*MZ2^2 - 
          20880*MW2^5*MZ2^3 + 15072*MW2^4*MZ2^4 - 1166*MW2^3*MZ2^5 - 
          2524*MW2^2*MZ2^6 + 627*MW2*MZ2^7 + 30*MZ2^8)))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*(4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(-1536*MW2^8 + 448*MW2^7*MZ2 + 8*MW2^5*(12*MH2 - 1855*MZ2)*MZ2^2 - 
        6*MW2*(5*MH2 - 19*MZ2)*MZ2^6 - 30*MZ2^8 - 24*MW2^3*MZ2^4*
         (11*MH2 + 117*MZ2) + MW2^2*MZ2^5*(159*MH2 + 184*MZ2) + 
        32*MW2^6*MZ2*(-2*MH2 + 273*MZ2) + 4*MW2^4*MZ2^3*(26*MH2 + 2437*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(128*MW2^5 - 336*MW2^4*MZ2 + 
      256*MW2^3*MZ2^2 - 6*MW2^2*MZ2^3 - 58*MW2*MZ2^4 + 15*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*MW2*(192*MW2^4 - 576*MW2^3*MZ2 + 616*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 
        43*MZ2^4) - 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*B0i[bb0, MW2, MH2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MZ2*(-3072*MW2^8 + 256*MW2^7*MZ2 + 12544*MW2^6*MZ2^2 - 
      7072*MW2^5*MZ2^3 - 12080*MW2^4*MZ2^4 + 13492*MW2^3*MZ2^5 - 
      4320*MW2^2*MZ2^6 + 321*MW2*MZ2^7 + 30*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(-64*MW2^5 + 96*MW2^4*MZ2 + 104*MW2^3*MZ2^2 - 264*MW2^2*MZ2^3 + 
        159*MW2*MZ2^4 - 30*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (CHD*MW2^2*MZ2*(MT2*(1024*MW2^5 - 4800*MW2^4*MZ2 + 8384*MW2^3*MZ2^2 - 
        6824*MW2^2*MZ2^3 + 2572*MW2*MZ2^4 - 353*MZ2^5) + 
      MZ2*(512*MW2^5 - 1536*MW2^4*MZ2 + 1600*MW2^3*MZ2^2 - 640*MW2^2*MZ2^3 + 
        44*MW2*MZ2^4 + 17*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*(1536*MW2^7 + 2560*MW2^6*MZ2 - 9280*MW2^5*MZ2^2 - 
      1952*MW2^4*MZ2^3 + 14968*MW2^3*MZ2^4 - 9500*MW2^2*MZ2^5 + 
      1466*MW2*MZ2^6 + 103*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*CHD*MW2^3*MZ2*(64*MW2^6 - 32*MW2^5*MZ2 - 248*MW2^4*MZ2^2 + 
      224*MW2^3*MZ2^3 + 87*MW2^2*MZ2^4 - 131*MW2*MZ2^5 + 30*MZ2^6)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (6*CHD*MW2^2*MZ2^2*(MW2 + MZ2)^2*(64*MW2^4 - 200*MW2^3*MZ2 + 
      216*MW2^2*MZ2^2 - 95*MW2*MZ2^3 + 14*MZ2^4)*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[3] + (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW*
   SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/12*(CHWB*MW2*MZ2*SW2*(-18432*MW2^8 - 512*MW2^7*MZ2*(-491 + 36*SW2) + 
       256*MW2^6*MZ2^2*(-3975 + 943*SW2) + 
       2*MT2*(8192*MW2^7 + 8192*MW2^6*MZ2*(-6 + SW2) + 
         15*MZ2^7*(-52 + 41*SW2) - 256*MW2^5*MZ2^2*(-469 + 188*SW2) + 
         192*MW2^4*MZ2^3*(-811 + 523*SW2) - 2*MW2*MZ2^6*(-5146 + 5075*SW2) + 
         8*MW2^2*MZ2^5*(-6057 + 5927*SW2) - 16*MW2^3*MZ2^4*
          (-7222 + 6147*SW2)) - 64*MW2^5*MZ2^2*(12*MH2 + 
         MZ2*(-31767 + 12850*SW2)) + 3*MZ2^7*(-15*MH2*(-4 + SW2) + 
         MZ2*(-5310 + 3827*SW2 + 264*Pi^2*SW2)) - 16*MW2^3*MZ2^4*
        (MH2*(270 - 33*SW2) + 2*MZ2*(-51328 + 32577*SW2 + 330*Pi^2*SW2)) - 
       2*MW2*MZ2^6*(MH2*(606 - 129*SW2) + 2*MZ2*(-40293 + 28877*SW2 + 
           1200*Pi^2*SW2)) + 4*MW2^2*MZ2^5*(MH2*(810 - 138*SW2) + 
         MZ2*(-172956 + 119351*SW2 + 2688*Pi^2*SW2)) + 
       96*MW2^4*MZ2^3*(-2*MH2*(-15 + SW2) + 
         MZ2*(-24421 + 5*(2641 + 8*Pi^2)*SW2))))/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MZ2^2*(-24*CHB*(MH2 - MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      24*CHW*(MH2 - MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHWB*MW*MZ2*(MH2^2*(256*MW2^5 - 736*MW2^4*MZ2 + 688*MW2^3*MZ2^2 - 
          196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5) - 
        12*MW2^2*(128*MW2^5 - 160*MW2^4*MZ2 - 160*MW2^3*MZ2^2 + 
          380*MW2^2*MZ2^3 - 228*MW2*MZ2^4 + 45*MZ2^5) + 
        MH2*MW2*(1280*MW2^5 - 2336*MW2^4*MZ2 + 560*MW2^3*MZ2^2 + 
          1444*MW2^2*MZ2^3 - 1158*MW2*MZ2^4 + 255*MZ2^5))*SW)*SW2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*MW2*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHWB*MT2*MZ2*SW2*(8192*MW2^8 + 135*MT2*MZ2^7 + 
      8192*MW2^7*MZ2*(-6 + SW2) - 256*MW2^6*MZ2^2*(-469 + 188*SW2) + 
      6*MW2*MZ2^6*(5*MZ2*(-26 + 7*SW2) + 3*MT2*(-103 + 88*SW2)) + 
      4*MW2^2*MZ2^5*(MZ2*(2573 - 1957*SW2) - 9*MT2*(-203 + 208*SW2)) + 
      192*MW2^5*MZ2^2*(-18*MT2 + MZ2*(-811 + 514*SW2)) - 
      32*MW2^4*MZ2^3*(9*MT2*(-37 + 20*SW2) + MZ2*(-3611 + 2925*SW2)) + 
      8*MW2^3*MZ2^4*(18*MT2*(-89 + 80*SW2) + MZ2*(-6057 + 5306*SW2)))*
     B0i[bb0, 0, 0, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) + (MZ2*(48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^2*SW2*(384*MW2^5 - 15*MZ2^5 + 
           2*MW2*MZ2^4*(103 - 88*SW2) + 32*MW2^4*MZ2*(-37 + 20*SW2) - 
           16*MW2^3*MZ2^2*(-89 + 80*SW2) + 4*MW2^2*MZ2^3*(-203 + 208*SW2))) + 
        MW2*(-15*MZ2^8 + 1024*MW2^8*(19 + 3*SW2) + 256*MW2^7*MZ2*
           (-445 + 84*SW2) - 256*MW2^6*MZ2^2*(-1087 + 528*SW2) - 
          36*MW2^2*MZ2^6*(-848 + 721*SW2) + MW2*MZ2^7*(-2869 + 1762*SW2) + 
          128*MW2^5*MZ2^3*(-2877 + 2068*SW2) - 48*MW2^4*MZ2^4*
           (-5933 + 5166*SW2) + 12*MW2^3*MZ2^5*(-10665 + 9836*SW2)) + 
        MH2*(15*MZ2^8 + 16*MW2^5*MZ2^3*(22853 - 16694*SW2) + 
          2*MW2*MZ2^7*(1427 - 1016*SW2) - 1024*MW2^8*(19 + 3*SW2) - 
          128*MW2^7*MZ2*(-887 + 168*SW2) + 32*MW2^6*MZ2^2*
           (-8647 + 4240*SW2) + 28*MW2^4*MZ2^4*(-10091 + 9012*SW2) + 
          MW2^2*MZ2^6*(-30307 + 27598*SW2) - 2*MW2^3*MZ2^5*
           (-63481 + 60942*SW2))))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MZ2*(-72*MW*MW2*MZ*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(4608*MW2^9 + 45*MZ2^9 + 64*MW2^7*MZ2*
         (6*MH2 + MZ2*(1621 - 96*SW2)) + 128*MW2^8*MZ2*(-211 + 108*SW2) + 
        MW2^2*MZ2^6*(729*MH2 - 39922*MZ2 - 684*MH2*SW2 + 3018*MZ2*SW2) + 
        3*MW2*MZ2^7*(MZ2*(1409 - 184*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        2*MW2^3*MZ2^5*(3*MH2*(-233 + 36*SW2) + 7*MZ2*(10753 + 318*SW2)) + 
        4*MW2^4*MZ2^4*(3*MH2*(71 + 168*SW2) - 5*MZ2*(15173 + 2484*SW2)) - 
        16*MW2^6*MZ2^2*(MH2*(66 - 72*SW2) + MZ2*(15605 + 3864*SW2)) + 
        24*MW2^5*MZ2^3*(MH2*(26 - 120*SW2) + MZ2*(14871 + 4040*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (3*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^3*
     (256*MW2^5 - 736*MW2^4*MZ2 + 688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 
      30*MW2*MZ2^4 + 15*MZ2^5)*SW*B0i[bb0, MW2, 0, MT2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2^2*(48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(256*MW2^5 - 736*MW2^4*MZ2 + 
        688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (CHWB*CW*MZ2^3*(-20992*MW2^7 + 60800*MW2^6*MZ2 - 
      50816*MW2^5*MZ2^2 - 208*MW2^4*MZ2^3 + 18104*MW2^3*MZ2^4 - 
      7416*MW2^2*MZ2^5 + 810*MW2*MZ2^6 + 15*MZ2^7)*SW*
     B0i[bb0, MW2, MW2, MZ2])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (MZ2*(24*CHW*MW2*MZ*(MH2 - 2*MZ2)*(64*MW2^6 - 176*MW2^5*MZ2 + 
        120*MW2^4*MZ2^2 + 90*MW2^3*MZ2^3 - 169*MW2^2*MZ2^4 + 86*MW2*MZ2^5 - 
        15*MZ2^6) + CHWB*MW*MZ2*(MH2^2*(256*MW2^5 - 736*MW2^4*MZ2 + 
          688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5) + 
        4*MH2*(384*MW2^6 - 1504*MW2^5*MZ2 + 2176*MW2^4*MZ2^2 - 
          1228*MW2^3*MZ2^3 - 8*MW2^2*MZ2^4 + 243*MW2*MZ2^5 - 60*MZ2^6) + 
        12*MZ2*(-256*MW2^6 + 1088*MW2^5*MZ2 - 1696*MW2^4*MZ2^2 + 
          1048*MW2^3*MZ2^3 - 60*MW2^2*MZ2^4 - 172*MW2*MZ2^5 + 45*MZ2^6))*SW - 
      24*CHB*MW2*MZ*(MH2 - 2*MZ2)*MZ2^2*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (CHWB*MW2*MZ2*SW2*(MZ2^2*(-4096*MW2^6 + 255*MZ2^6 + 
        4320*MW2^4*MZ2^2*(-3 + 4*SW2) - 640*MW2^5*MZ2*(-19 + 12*SW2) - 
        22*MW2*MZ2^5*(61 + 24*SW2) - 48*MW2^3*MZ2^3*(-97 + 288*SW2) + 
        4*MW2^2*MZ2^4*(325 + 1152*SW2)) + 
      MT2*(8192*MW2^7 + 4*MW2*MZ2^6*(1673 - 2353*SW2) + 
        8192*MW2^6*MZ2*(-6 + SW2) + 105*MZ2^7*(-1 + 2*SW2) + 
        3264*MW2^4*MZ2^3*(-47 + 32*SW2) - 256*MW2^5*MZ2^2*(-469 + 188*SW2) + 
        16*MW2^2*MZ2^5*(-2574 + 3121*SW2) - 32*MW2^3*MZ2^4*
         (-3404 + 3285*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (CHWB*CW*MZ2^2*SW2*(15*MZ2^7 + 4*MW2^2*MZ2^5*(1877 - 2040*SW2) + 
      512*MW2^7*(41 + 6*SW2) + 16*MW2^4*MZ2^3*(655 + 24*SW2) + 
      2*MW2*MZ2^6*(-373 + 212*SW2) + 128*MW2^6*MZ2*(-389 + 228*SW2) - 
      128*MW2^5*MZ2^2*(-251 + 356*SW2) + 32*MW2^3*MZ2^4*(-634 + 687*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) + (12*CHWB*CW*MW2^2*MZ2^2*(64*MW2^6 + 32*MW2^5*MZ2 - 
      488*MW2^4*MZ2^2 + 584*MW2^3*MZ2^3 - 183*MW2^2*MZ2^4 - 30*MW2*MZ2^5 + 
      15*MZ2^6)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (12*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*(64*MW2^4 - 200*MW2^3*MZ2 + 
      216*MW2^2*MZ2^2 - 95*MW2*MZ2^3 + 14*MZ2^4)*SW*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[4] + (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - 
      CHl3[2, 2]) - MZ2*(CHe[1, 1] + CHe[2, 2] - 
      2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
     (256*MW2^5*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2]) - 
      4*MW2^2*MZ2^3*(157*CHe[1, 1] + 157*CHe[2, 2] - 311*CHl1[1, 1] - 
        311*CHl1[2, 2] - 41*CHl3[1, 1] - 41*CHl3[2, 2]) + 
      4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[2, 2] - 109*CHl1[1, 1] - 
        109*CHl1[2, 2] - 8*CHl3[1, 1] - 8*CHl3[2, 2]) + 
      32*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[2, 2] - 52*CHl1[1, 1] - 
        52*CHl1[2, 2] - 7*CHl3[1, 1] - 7*CHl3[2, 2]) - 
      96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[2, 2] - 11*CHl1[1, 1] - 
        11*CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) - 
      MZ2^5*(13*CHe[1, 1] + 13*CHe[2, 2] + 4*(-14*CHl1[1, 1] - 
          14*CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-256*MW2^5*(CHe[1, 1] + CHe[2, 2] - 
        CHl1[1, 1] - CHl1[2, 2]) + 4*MW2^2*MZ2^3*(157*CHe[1, 1] + 
        157*CHe[2, 2] - 311*CHl1[1, 1] - 311*CHl1[2, 2] - 41*CHl3[1, 1] - 
        41*CHl3[2, 2]) - 4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[2, 2] - 
        109*CHl1[1, 1] - 109*CHl1[2, 2] - 8*CHl3[1, 1] - 8*CHl3[2, 2]) - 
      32*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[2, 2] - 52*CHl1[1, 1] - 
        52*CHl1[2, 2] - 7*CHl3[1, 1] - 7*CHl3[2, 2]) + 
      96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[2, 2] - 11*CHl1[1, 1] - 
        11*CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) + 
      MZ2^5*(13*CHe[1, 1] + 13*CHe[2, 2] + 4*(-14*CHl1[1, 1] - 
          14*CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (64*MW2^5*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
        CHl3[1, 1] - CHl3[2, 2]) + MW2*MZ2^4*(22*CHe[1, 1] + 22*CHe[2, 2] - 
        117*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
      8*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[2, 2] - 
        59*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
      8*MW2^2*MZ2^3*(17*CHe[1, 1] + 17*CHe[2, 2] - 
        44*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
      32*MW2^4*MZ2*(7*CHe[1, 1] + 7*CHe[2, 2] - 
        9*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
      MZ2^5*(CHe[1, 1] + CHe[2, 2] + 13*(CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2]))))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (-2*MW2*MZ2^6*(87*CHe[1, 1] + 87*CHe[2, 2] - 
        2*(87*CHl1[1, 1] + 87*CHl1[2, 2] - 74*CHl3[1, 1] - 74*CHl3[2, 2])) + 
      15*MZ2^7*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] - 
          CHl3[1, 1] - CHl3[2, 2])) + 256*MW2^7*(CHe[1, 1] + CHe[2, 2] - 
        CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) - 
      32*MW2^5*MZ2^2*(36*CHe[1, 1] + 36*CHe[2, 2] - 23*CHl1[1, 1] - 
        23*CHl1[2, 2] + 105*CHl3[1, 1] + 105*CHl3[2, 2]) + 
      16*MW2^4*MZ2^3*(162*CHe[1, 1] + 162*CHe[2, 2] - 181*CHl1[1, 1] - 
        181*CHl1[2, 2] + 239*CHl3[1, 1] + 239*CHl3[2, 2]) + 
      2*MW2^2*MZ2^5*(434*CHe[1, 1] + 434*CHe[2, 2] - 765*CHl1[1, 1] - 
        765*CHl1[2, 2] + 583*CHl3[1, 1] + 583*CHl3[2, 2]) - 
      4*MW2^3*MZ2^4*(538*CHe[1, 1] + 538*CHe[2, 2] - 779*CHl1[1, 1] - 
        779*CHl1[2, 2] + 661*CHl3[1, 1] + 661*CHl3[2, 2]) - 
      256*MW2^6*MZ2*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
          3*(CHl3[1, 1] + CHl3[2, 2])))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*MW2*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (MZ2^5*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] - 
          14*CHl3[1, 1] - 14*CHl3[2, 2])) + 2*MW2*MZ2^4*
       (11*CHe[1, 1] + 11*CHe[2, 2] - 8*CHl1[1, 1] - 8*CHl1[2, 2] - 
        109*CHl3[1, 1] - 109*CHl3[2, 2]) + 16*MW2^3*MZ2^2*
       (17*CHe[1, 1] + 17*CHe[2, 2] - 7*CHl1[1, 1] - 7*CHl1[2, 2] - 
        52*CHl3[1, 1] - 52*CHl3[2, 2]) + 2*MW2^2*MZ2^3*
       (-68*CHe[1, 1] - 68*CHe[2, 2] + 41*CHl1[1, 1] + 41*CHl1[2, 2] + 
        311*CHl3[1, 1] + 311*CHl3[2, 2]) + 64*MW2^5*(CHe[1, 1] + CHe[2, 2] - 
        2*(CHl3[1, 1] + CHl3[2, 2])) - 16*MW2^4*MZ2*(14*CHe[1, 1] + 
        14*CHe[2, 2] - 3*(CHl1[1, 1] + CHl1[2, 2] + 
          11*(CHl3[1, 1] + CHl3[2, 2])))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (2*MW2^2*MZ2^4*(156*CHe[1, 1] + 156*CHe[2, 2] - 153*CHl1[1, 1] - 
        153*CHl1[2, 2] - 355*CHl3[1, 1] - 355*CHl3[2, 2]) - 
      8*MW2^3*MZ2^3*(34*CHe[1, 1] + 34*CHe[2, 2] - 2*CHl1[1, 1] - 
        2*CHl1[2, 2] - 137*CHl3[1, 1] - 137*CHl3[2, 2]) - 
      128*MW2^6*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] + 
        CHl3[1, 1] + CHl3[2, 2]) + 64*MW2^5*MZ2*(5*CHe[1, 1] + 5*CHe[2, 2] - 
        7*CHl1[1, 1] - 7*CHl1[2, 2] + 8*CHl3[1, 1] + 8*CHl3[2, 2]) - 
      16*MW2^4*MZ2^2*(8*CHe[1, 1] + 8*CHe[2, 2] - 29*CHl1[1, 1] - 
        29*CHl1[2, 2] + 61*CHl3[1, 1] + 61*CHl3[2, 2]) + 
      15*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2])) - 2*MW2*MZ2^5*(59*CHe[1, 1] + 
        59*CHe[2, 2] - 2*(44*CHl1[1, 1] + 44*CHl1[2, 2] + 
          59*(CHl3[1, 1] + CHl3[2, 2])))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (2*MH2^2*(MZ2^5*(CHe[1, 1] + CHe[2, 2] + 13*CHl1[1, 1] + 13*CHl1[2, 2] - 
          17*CHl3[1, 1] - 17*CHl3[2, 2]) + 64*MW2^5*(CHe[1, 1] + CHe[2, 2] - 
          CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) - 
        32*MW2^4*MZ2*(7*CHe[1, 1] + 7*CHe[2, 2] - 9*CHl1[1, 1] - 
          9*CHl1[2, 2] + 6*CHl3[1, 1] + 6*CHl3[2, 2]) + 
        8*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[2, 2] - 59*CHl1[1, 1] - 
          59*CHl1[2, 2] + 31*CHl3[1, 1] + 31*CHl3[2, 2]) - 
        4*MW2^2*MZ2^3*(34*CHe[1, 1] + 34*CHe[2, 2] - 88*CHl1[1, 1] - 
          88*CHl1[2, 2] + 47*CHl3[1, 1] + 47*CHl3[2, 2]) + 
        MW2*MZ2^4*(22*CHe[1, 1] + 22*CHe[2, 2] - 117*CHl1[1, 1] - 
          117*CHl1[2, 2] + 85*CHl3[1, 1] + 85*CHl3[2, 2])) - 
      12*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 
        15*MZ2^4)*(2*MW2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          CHl3[1, 1] - CHl3[2, 2]) - MZ2*(CHe[1, 1] + CHe[2, 2] - 
          2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))) + 
      MH2*(64*MW2^5*MZ2*(13*CHe[1, 1] + 13*CHe[2, 2] - 
          15*(CHl1[1, 1] + CHl1[2, 2])) - 2*MW2^2*MZ2^4*
         (556*CHe[1, 1] + 556*CHe[2, 2] - 927*CHl1[1, 1] - 927*CHl1[2, 2] - 
          725*CHl3[1, 1] - 725*CHl3[2, 2]) + 8*MW2^3*MZ2^3*
         (238*CHe[1, 1] + 238*CHe[2, 2] - 358*CHl1[1, 1] - 358*CHl1[2, 2] - 
          223*CHl3[1, 1] - 223*CHl3[2, 2]) - 16*MW2^4*MZ2^2*
         (112*CHe[1, 1] + 112*CHe[2, 2] - 149*CHl1[1, 1] - 149*CHl1[2, 2] - 
          59*CHl3[1, 1] - 59*CHl3[2, 2]) - 128*MW2^6*(CHe[1, 1] + CHe[2, 2] - 
          CHl1[1, 1] - CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) - 
        45*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 2*MW2*MZ2^5*(173*CHe[1, 1] + 
          173*CHe[2, 2] - 2*(158*CHl1[1, 1] + 158*CHl1[2, 2] + 
            143*CHl3[1, 1] + 143*CHl3[2, 2])))))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*B0i[bb0, 0, 0, MW2]*
     (-(MH2^2*MZ2^2*(-256*MW2^5*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - 
           CHl1[2, 2]) + 4*MW2^2*MZ2^3*(157*CHe[1, 1] + 157*CHe[2, 2] - 
           311*CHl1[1, 1] - 311*CHl1[2, 2] - 41*CHl3[1, 1] - 41*CHl3[2, 2]) - 
         4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[2, 2] - 109*CHl1[1, 1] - 
           109*CHl1[2, 2] - 8*CHl3[1, 1] - 8*CHl3[2, 2]) - 
         32*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[2, 2] - 52*CHl1[1, 1] - 
           52*CHl1[2, 2] - 7*CHl3[1, 1] - 7*CHl3[2, 2]) + 
         96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[2, 2] - 11*CHl1[1, 1] - 
           11*CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) + 
         MZ2^5*(13*CHe[1, 1] + 13*CHe[2, 2] + 4*(-14*CHl1[1, 1] - 
             14*CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])))) - 
      MH2*(3072*MW2^8*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          CHl3[1, 1] - CHl3[2, 2]) - 512*MW2^7*MZ2*(23*CHe[1, 1] + 
          23*CHe[2, 2] - 2*(13*CHl1[1, 1] + 13*CHl1[2, 2] + 16*CHl3[1, 1] + 
            16*CHl3[2, 2])) + MZ2^8*(349*CHe[1, 1] + 349*CHe[2, 2] + 
          28*(-26*CHl1[1, 1] - 26*CHl1[2, 2] + 19*CHl3[1, 1] + 
            19*CHl3[2, 2])) + 8*MW2^3*MZ2^5*(1691*CHe[1, 1] + 
          1691*CHe[2, 2] - 2975*CHl1[1, 1] - 2975*CHl1[2, 2] - 
          6014*CHl3[1, 1] - 6014*CHl3[2, 2] - 1080*CHl3[3, 3] - 
          3240*CHq3[1, 1] - 3240*CHq3[2, 2]) - 16*MW2^4*MZ2^4*
         (1666*CHe[1, 1] + 1666*CHe[2, 2] - 2153*CHl1[1, 1] - 
          2153*CHl1[2, 2] - 2513*CHl3[1, 1] - 2513*CHl3[2, 2] - 
          720*CHl3[3, 3] - 2160*CHq3[1, 1] - 2160*CHq3[2, 2]) + 
        128*MW2^6*MZ2^2*(73*CHe[1, 1] + 73*CHe[2, 2] - 117*CHl1[1, 1] - 
          117*CHl1[2, 2] - 209*CHl3[1, 1] - 209*CHl3[2, 2] + 16*CHl3[3, 3] + 
          48*CHq3[1, 1] + 48*CHq3[2, 2]) + 2*MW2^2*MZ2^6*
         (-52*CHe[1, 1] - 52*CHe[2, 2] + 1497*CHl1[1, 1] + 1497*CHl1[2, 2] + 
          12275*CHl3[1, 1] + 12275*CHl3[2, 2] + 1616*CHl3[3, 3] + 
          4848*CHq3[1, 1] + 4848*CHq3[2, 2]) + 64*MW2^5*MZ2^3*
         (218*CHe[1, 1] + 218*CHe[2, 2] - 3*(56*CHl1[1, 1] + 56*CHl1[2, 2] - 
            11*CHl3[1, 1] - 11*CHl3[2, 2] + 40*CHl3[3, 3] + 120*CHq3[1, 1] + 
            120*CHq3[2, 2])) - 2*MW2*MZ2^7*(850*CHe[1, 1] + 850*CHe[2, 2] + 
          3*(-429*CHl1[1, 1] - 429*CHl1[2, 2] + 975*CHl3[1, 1] + 
            975*CHl3[2, 2] + 80*CHl3[3, 3] + 240*CHq3[1, 1] + 
            240*CHq3[2, 2]))) + 
      2*MW2*(1536*MW2^8*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          CHl3[1, 1] - CHl3[2, 2]) + MZ2^8*(242*CHe[1, 1] + 242*CHe[2, 2] - 
          499*CHl1[1, 1] - 499*CHl1[2, 2] + 131*CHl3[1, 1] + 
          131*CHl3[2, 2]) - 256*MW2^7*MZ2*(23*CHe[1, 1] + 23*CHe[2, 2] - 
          2*(13*CHl1[1, 1] + 13*CHl1[2, 2] + 16*CHl3[1, 1] + 
            16*CHl3[2, 2])) - 16*MW2^4*MZ2^4*(597*CHe[1, 1] + 597*CHe[2, 2] - 
          791*CHl1[1, 1] - 791*CHl1[2, 2] - 926*CHl3[1, 1] - 926*CHl3[2, 2] - 
          360*CHl3[3, 3] - 1080*CHq3[1, 1] - 1080*CHq3[2, 2]) + 
        128*MW2^6*MZ2^2*(40*CHe[1, 1] + 40*CHe[2, 2] - 62*CHl1[1, 1] - 
          62*CHl1[2, 2] - 109*CHl3[1, 1] - 109*CHl3[2, 2] + 8*CHl3[3, 3] + 
          24*CHq3[1, 1] + 24*CHq3[2, 2]) + 8*MW2^2*MZ2^6*
         (249*CHe[1, 1] + 249*CHe[2, 2] - 203*CHl1[1, 1] - 203*CHl1[2, 2] + 
          1119*CHl3[1, 1] + 1119*CHl3[2, 2] + 202*CHl3[3, 3] + 
          606*CHq3[1, 1] + 606*CHq3[2, 2]) - MW2*MZ2^7*(1433*CHe[1, 1] + 
          1433*CHe[2, 2] - 2303*CHl1[1, 1] - 2303*CHl1[2, 2] + 
          1879*CHl3[1, 1] + 1879*CHl3[2, 2] + 240*CHl3[3, 3] + 
          720*CHq3[1, 1] + 720*CHq3[2, 2]) + 32*MW2^5*MZ2^3*
         (155*CHe[1, 1] + 155*CHe[2, 2] - 3*(33*CHl1[1, 1] + 33*CHl1[2, 2] - 
            39*CHl3[1, 1] - 39*CHl3[2, 2] + 40*CHl3[3, 3] + 120*CHq3[1, 1] + 
            120*CHq3[2, 2])) + 4*MW2^3*MZ2^5*(757*CHe[1, 1] + 757*CHe[2, 2] - 
          3*(571*CHl1[1, 1] + 571*CHl1[2, 2] + 9*(171*CHl3[1, 1] + 
              171*CHl3[2, 2] + 40*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 
                   2]))))))))/(8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2) - (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (-4*MW2^2*MZ2^3*(157*CHe[1, 1] + 157*CHe[2, 2] - 311*CHl1[1, 1] - 
        311*CHl1[2, 2] - 41*CHl3[1, 1] - 41*CHl3[2, 2] - 540*CHq3[3, 3]) + 
      4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[2, 2] - 109*CHl1[1, 1] - 
        109*CHl1[2, 2] - 8*CHl3[1, 1] - 8*CHl3[2, 2] - 202*CHq3[3, 3]) + 
      32*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[2, 2] - 52*CHl1[1, 1] - 
        52*CHl1[2, 2] - 7*CHl3[1, 1] - 7*CHl3[2, 2] - 90*CHq3[3, 3]) - 
      96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[2, 2] - 11*CHl1[1, 1] - 
        11*CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2] - 20*CHq3[3, 3]) + 
      256*MW2^5*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
        2*CHq3[3, 3]) + MZ2^5*(-13*CHe[1, 1] - 13*CHe[2, 2] + 56*CHl1[1, 1] + 
        56*CHl1[2, 2] - 4*CHl3[1, 1] - 4*CHl3[2, 2] + 120*CHq3[3, 3])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(-1536*MW2^8*(CHe[1, 1] + CHe[2, 2] - 
        2*(CHl3[1, 1] + CHl3[2, 2])) + 
      MZ2^7*(2*MZ2*(-76*CHe[1, 1] - 76*CHe[2, 2] + 137*CHl1[1, 1] + 
          137*CHl1[2, 2] + 167*CHl3[1, 1] + 167*CHl3[2, 2]) + 
        15*MH2*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2]))) - 8*MW2^4*MZ2^3*
       (2*MH2*(8*CHe[1, 1] + 8*CHe[2, 2] - 29*CHl1[1, 1] - 29*CHl1[2, 2] + 
          61*CHl3[1, 1] + 61*CHl3[2, 2]) + MZ2*(1260*CHd[1, 1] + 
          1260*CHd[2, 2] + 1260*CHd[3, 3] + 1554*CHe[1, 1] + 1554*CHe[2, 2] + 
          1260*CHe[3, 3] + 335*CHl1[1, 1] + 335*CHl1[2, 2] + 
          1260*CHl1[3, 3] + 1499*CHl3[1, 1] + 1499*CHl3[2, 2] - 
          180*CHl3[3, 3] - 1260*CHq1[1, 1] - 1260*CHq1[2, 2] - 
          900*CHq1[3, 3] - 540*CHq3[1, 1] - 540*CHq3[2, 2] - 900*CHq3[3, 3] - 
          2520*CHu[1, 1] - 2520*CHu[2, 2])) + 8*MW2^3*MZ2^4*
       (MH2*(-34*CHe[1, 1] - 34*CHe[2, 2] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 
          137*CHl3[1, 1] + 137*CHl3[2, 2]) + 
        MZ2*(742*CHd[1, 1] + 742*CHd[2, 2] + 742*CHd[3, 3] + 1904*CHe[1, 1] + 
          1904*CHe[2, 2] + 742*CHe[3, 3] - 1363*CHl1[1, 1] - 
          1363*CHl1[2, 2] + 742*CHl1[3, 3] + 292*CHl3[1, 1] + 
          292*CHl3[2, 2] - 338*CHl3[3, 3] - 742*CHq1[1, 1] - 742*CHq1[2, 2] - 
          878*CHq1[3, 3] - 1014*CHq3[1, 1] - 1014*CHq3[2, 2] - 
          878*CHq3[3, 3] - 1484*CHu[1, 1] - 1484*CHu[2, 2])) + 
      16*MW2^5*MZ2^2*(4*MH2*(5*CHe[1, 1] + 5*CHe[2, 2] - 7*CHl1[1, 1] - 
          7*CHl1[2, 2] + 8*CHl3[1, 1] + 8*CHl3[2, 2]) + 
        MZ2*(600*CHd[1, 1] + 600*CHd[2, 2] + 600*CHd[3, 3] + 32*CHe[1, 1] + 
          32*CHe[2, 2] + 600*CHe[3, 3] + 1133*CHl1[1, 1] + 1133*CHl1[2, 2] + 
          600*CHl1[3, 3] + 487*CHl3[1, 1] + 487*CHl3[2, 2] + 120*CHl3[3, 3] - 
          600*CHq1[1, 1] - 600*CHq1[2, 2] - 120*CHq1[3, 3] + 360*CHq3[1, 1] + 
          360*CHq3[2, 2] - 120*CHq3[3, 3] - 1200*CHu[1, 1] - 
          1200*CHu[2, 2])) - 2*MW2^2*MZ2^5*
       (MH2*(-156*CHe[1, 1] - 156*CHe[2, 2] + 153*CHl1[1, 1] + 
          153*CHl1[2, 2] + 355*CHl3[1, 1] + 355*CHl3[2, 2]) + 
        2*MZ2*(464*CHd[1, 1] + 464*CHd[2, 2] + 464*CHd[3, 3] + 
          1939*CHe[1, 1] + 1939*CHe[2, 2] + 464*CHe[3, 3] - 2230*CHl1[1, 1] - 
          2230*CHl1[2, 2] + 464*CHl1[3, 3] - 832*CHl3[1, 1] - 
          832*CHl3[2, 2] - 344*CHl3[3, 3] - 464*CHq1[1, 1] - 464*CHq1[2, 2] - 
          748*CHq1[3, 3] - 1032*CHq3[1, 1] - 1032*CHq3[2, 2] - 
          748*CHq3[3, 3] - 928*CHu[1, 1] - 928*CHu[2, 2])) + 
      2*MW2*MZ2^6*(MH2*(-59*CHe[1, 1] - 59*CHe[2, 2] + 88*CHl1[1, 1] + 
          88*CHl1[2, 2] + 118*CHl3[1, 1] + 118*CHl3[2, 2]) + 
        MZ2*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] + 898*CHe[1, 1] + 
          898*CHe[2, 2] + 120*CHe[3, 3] - 1333*CHl1[1, 1] - 1333*CHl1[2, 2] + 
          120*CHl1[3, 3] - 995*CHl3[1, 1] - 995*CHl3[2, 2] - 120*CHl3[3, 3] - 
          120*CHq1[1, 1] - 120*CHq1[2, 2] - 240*CHq1[3, 3] - 360*CHq3[1, 1] - 
          360*CHq3[2, 2] - 240*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2])) - 
      64*MW2^6*MZ2*(2*MH2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2]) + MZ2*(76*CHd[1, 1] + 76*CHd[2, 2] + 
          76*CHd[3, 3] - 44*CHe[1, 1] - 44*CHe[2, 2] + 76*CHe[3, 3] + 
          235*CHl1[1, 1] + 235*CHl1[2, 2] + 76*CHl1[3, 3] - 113*CHl3[1, 1] - 
          113*CHl3[2, 2] + 44*CHl3[3, 3] - 76*CHq1[1, 1] - 76*CHq1[2, 2] + 
          28*CHq1[3, 3] + 132*CHq3[1, 1] + 132*CHq3[2, 2] + 28*CHq3[3, 3] - 
          152*CHu[1, 1] - 152*CHu[2, 2])) + 128*MW2^7*MZ2*
       (8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 12*CHe[1, 1] + 
        12*CHe[2, 2] + 8*CHe[3, 3] + 31*CHl1[1, 1] + 31*CHl1[2, 2] + 
        8*CHl1[3, 3] - 79*CHl3[1, 1] - 79*CHl3[2, 2] + 8*CHl3[3, 3] - 
        8*CHq1[1, 1] - 8*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] + 
        24*CHq3[2, 2] + 8*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MT2*MZ2*B0i[bb0, 0, 0, MT2]*
     (-3*MZ2^6*(-45*MZ2*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + MT2*(13*CHe[1, 1] + 13*CHe[2, 2] + 
          4*(-14*CHl1[1, 1] - 14*CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
            30*CHq3[3, 3]))) - 4*MW2^3*MZ2^3*
       (-24*MT2*(34*CHe[1, 1] + 34*CHe[2, 2] - 52*CHl1[1, 1] - 
          52*CHl1[2, 2] - 7*CHl3[1, 1] - 7*CHl3[2, 2] - 90*CHq3[3, 3]) + 
        MZ2*(449*CHe[1, 1] + 449*CHe[2, 2] + 525*CHl1[1, 1] + 
          525*CHl1[2, 2] - 2443*CHl3[1, 1] - 2443*CHl3[2, 2] + 
          272*CHq1[3, 3] + 2968*CHq3[3, 3] - 2968*CHu[3, 3])) + 
      2*MW2^2*MZ2^4*(-6*MT2*(157*CHe[1, 1] + 157*CHe[2, 2] - 311*CHl1[1, 1] - 
          311*CHl1[2, 2] - 41*CHl3[1, 1] - 41*CHl3[2, 2] - 540*CHq3[3, 3]) + 
        MZ2*(1432*CHe[1, 1] + 1432*CHe[2, 2] - 1371*CHl1[1, 1] - 
          1371*CHl1[2, 2] - 3227*CHl3[1, 1] - 3227*CHl3[2, 2] + 
          568*CHq1[3, 3] + 1856*CHq3[3, 3] - 1856*CHu[3, 3])) + 
      2048*MW2^7*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] + 
        CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 128*MW2^6*MZ2*
       (61*CHe[1, 1] + 61*CHe[2, 2] - 73*CHl1[1, 1] - 73*CHl1[2, 2] + 
        3*CHl3[1, 1] + 3*CHl3[2, 2] + 52*CHq1[3, 3] - 76*CHq3[3, 3] + 
        76*CHu[3, 3]) + 32*MW2^5*MZ2*(24*MT2*(CHe[1, 1] + CHe[2, 2] - 
          CHl1[1, 1] - CHl1[2, 2] - 2*CHq3[3, 3]) + 
        MZ2*(335*CHe[1, 1] + 335*CHe[2, 2] - 509*CHl1[1, 1] - 
          509*CHl1[2, 2] + 91*CHl3[1, 1] + 91*CHl3[2, 2] + 240*CHq1[3, 3] - 
          600*CHq3[3, 3] + 600*CHu[3, 3])) - 16*MW2^4*MZ2^2*
       (18*MT2*(9*CHe[1, 1] + 9*CHe[2, 2] - 11*CHl1[1, 1] - 11*CHl1[2, 2] - 
          CHl3[1, 1] - CHl3[2, 2] - 20*CHq3[3, 3]) + 
        MZ2*(318*CHe[1, 1] + 318*CHe[2, 2] - 779*CHl1[1, 1] - 
          779*CHl1[2, 2] + 481*CHl3[1, 1] + 481*CHl3[2, 2] + 180*CHq1[3, 3] - 
          1260*CHq3[3, 3] + 1260*CHu[3, 3])) + 
      MW2*MZ2^5*(12*MT2*(40*CHe[1, 1] + 40*CHe[2, 2] - 109*CHl1[1, 1] - 
          109*CHl1[2, 2] - 8*CHl3[1, 1] - 8*CHl3[2, 2] - 202*CHq3[3, 3]) - 
        5*MZ2*(215*CHe[1, 1] + 215*CHe[2, 2] - 8*(41*CHl1[1, 1] + 
            41*CHl1[2, 2] + 53*CHl3[1, 1] + 53*CHl3[2, 2] - 6*CHq1[3, 3] - 
            12*CHq3[3, 3] + 12*CHu[3, 3])))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(4*MW2^2*MZ2^4*(2047*CHe[1, 1] + 2047*CHe[2, 2] - 4293*CHl1[1, 1] - 
          4293*CHl1[2, 2] - 515*CHl3[1, 1] - 515*CHl3[2, 2] + 
          4588*CHq1[3, 3] - 4588*CHq3[3, 3] - 1892*CHu[3, 3]) - 
        4*MW2*MZ2^5*(466*CHe[1, 1] + 466*CHe[2, 2] - 1311*CHl1[1, 1] - 
          1311*CHl1[2, 2] - 80*CHl3[1, 1] - 80*CHl3[2, 2] + 1534*CHq1[3, 3] - 
          1534*CHq3[3, 3] - 890*CHu[3, 3]) + MZ2^6*(143*CHe[1, 1] + 
          143*CHe[2, 2] - 616*CHl1[1, 1] - 616*CHl1[2, 2] + 44*CHl3[1, 1] + 
          44*CHl3[2, 2] + 840*CHq1[3, 3] - 840*CHq3[3, 3] - 600*CHu[3, 3]) - 
        32*MW2^3*MZ2^3*(531*CHe[1, 1] + 531*CHe[2, 2] - 883*CHl1[1, 1] - 
          883*CHl1[2, 2] - 118*CHl3[1, 1] - 118*CHl3[2, 2] + 900*CHq1[3, 3] - 
          900*CHq3[3, 3] - 180*CHu[3, 3]) + 2048*MW2^6*
         (CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] + CHq1[3, 3] - 
          CHq3[3, 3] + CHu[3, 3]) - 256*MW2^5*MZ2*(38*CHe[1, 1] + 
          38*CHe[2, 2] - 44*CHl1[1, 1] - 44*CHl1[2, 2] - 3*CHl3[1, 1] - 
          3*CHl3[2, 2] + 44*CHq1[3, 3] - 44*CHq3[3, 3] + 20*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(569*CHe[1, 1] + 569*CHe[2, 2] - 779*CHl1[1, 1] - 
          779*CHl1[2, 2] - 89*CHl3[1, 1] - 89*CHl3[2, 2] + 780*CHq1[3, 3] - 
          780*CHq3[3, 3] + 60*CHu[3, 3])) + 
      MZ2*(1024*MW2^6*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] + 
          CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 128*MW2^5*MZ2*
         (29*CHe[1, 1] + 29*CHe[2, 2] - 35*CHl1[1, 1] - 35*CHl1[2, 2] - 
          3*CHl3[1, 1] - 3*CHl3[2, 2] + 26*CHq1[3, 3] - 26*CHq3[3, 3] + 
          38*CHu[3, 3]) - 80*MW2^3*MZ2^3*(45*CHe[1, 1] + 45*CHe[2, 2] - 
          83*CHl1[1, 1] - 83*CHl1[2, 2] - 11*CHl3[1, 1] - 11*CHl3[2, 2] + 
          18*CHq1[3, 3] - 18*CHq3[3, 3] + 126*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(163*CHe[1, 1] + 163*CHe[2, 2] - 241*CHl1[1, 1] - 
          241*CHl1[2, 2] - 31*CHl3[1, 1] - 31*CHl3[2, 2] + 120*CHq1[3, 3] - 
          120*CHq3[3, 3] + 300*CHu[3, 3]) - 4*MW2*MZ2^5*
         (53*CHe[1, 1] + 53*CHe[2, 2] - 165*CHl1[1, 1] - 165*CHl1[2, 2] - 
          4*CHl3[1, 1] - 4*CHl3[2, 2] - 142*CHq1[3, 3] + 142*CHq3[3, 3] + 
          464*CHu[3, 3]) + 4*MW2^2*MZ2^4*(317*CHe[1, 1] + 317*CHe[2, 2] - 
          747*CHl1[1, 1] - 747*CHl1[2, 2] - 73*CHl3[1, 1] - 73*CHl3[2, 2] - 
          136*CHq1[3, 3] + 136*CHq3[3, 3] + 1484*CHu[3, 3]) + 
        MZ2^6*(13*CHe[1, 1] + 13*CHe[2, 2] + 4*(-14*CHl1[1, 1] - 
            14*CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 30*CHq1[3, 3] + 
            30*CHq3[3, 3] + 60*CHu[3, 3])))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*(1536*MW2^8*((-209 + 16*Pi^2)*CHe[1, 1] + (-209 + 16*Pi^2)*
         CHe[2, 2] + 215*CHl1[1, 1] - 16*Pi^2*CHl1[1, 1] + 215*CHl1[2, 2] - 
        16*Pi^2*CHl1[2, 2] - 25*CHl3[1, 1] - 25*CHl3[2, 2]) + 
      3*MZ2^7*(MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] + (-3787 + 456*Pi^2)*
           CHe[2, 2] - 2*(-817 + 96*Pi^2)*CHl1[1, 1] - 2*(-817 + 96*Pi^2)*
           CHl1[2, 2] + 6*(-731 + 88*Pi^2)*(CHl3[1, 1] + CHl3[2, 2])) + 
        15*MH2*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 270*MT2*(CHe[1, 1] + CHe[2, 2] - 
          2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))) - 
      256*MW2^7*(-96*MT2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] + 
          CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] - 6837*CHe[1, 1] + 
          576*Pi^2*CHe[1, 1] - 6837*CHe[2, 2] + 576*Pi^2*CHe[2, 2] + 
          16*CHe[3, 3] + 7295*CHl1[1, 1] - 576*Pi^2*CHl1[1, 1] + 
          7295*CHl1[2, 2] - 576*Pi^2*CHl1[2, 2] + 16*CHl1[3, 3] - 
          443*CHl3[1, 1] - 443*CHl3[2, 2] - 16*CHl3[3, 3] - 16*CHq1[1, 1] - 
          16*CHq1[2, 2] + 32*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] + 
          48*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 16*CHu[3, 3])) + 
      64*MW2^6*MZ2*(6*MH2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          CHl3[1, 1] - CHl3[2, 2]) + 12*MT2*(-131*CHe[1, 1] - 131*CHe[2, 2] + 
          155*CHl1[1, 1] + 155*CHl1[2, 2] + 3*CHl3[1, 1] + 3*CHl3[2, 2] - 
          104*CHq1[3, 3] + 152*CHq3[3, 3] - 152*CHu[3, 3]) + 
        MZ2*(304*CHd[1, 1] + 304*CHd[2, 2] + 304*CHd[3, 3] - 
          63977*CHe[1, 1] + 5904*Pi^2*CHe[1, 1] - 63977*CHe[2, 2] + 
          5904*Pi^2*CHe[2, 2] + 304*CHe[3, 3] + 70107*CHl1[1, 1] - 
          5904*Pi^2*CHl1[1, 1] + 70107*CHl1[2, 2] - 5904*Pi^2*CHl1[2, 2] + 
          304*CHl1[3, 3] - 2015*CHl3[1, 1] + 120*Pi^2*CHl3[1, 1] - 
          2015*CHl3[2, 2] + 120*Pi^2*CHl3[2, 2] - 304*CHl3[3, 3] - 
          304*CHq1[1, 1] - 304*CHq1[2, 2] + 320*CHq1[3, 3] - 912*CHq3[1, 1] - 
          912*CHq3[2, 2] + 624*CHq3[3, 3] - 608*CHu[1, 1] - 608*CHu[2, 2] + 
          304*CHu[3, 3])) - 32*MW2^5*MZ2^2*
       (MH2*(51*CHe[1, 1] + 51*CHe[2, 2] - 57*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 2*MZ2*(600*CHd[1, 1] + 
          600*CHd[2, 2] + 600*CHd[3, 3] - 84134*CHe[1, 1] + 
          8454*Pi^2*CHe[1, 1] - 84134*CHe[2, 2] + 8454*Pi^2*CHe[2, 2] + 
          600*CHe[3, 3] + 92935*CHl1[1, 1] - 8394*Pi^2*CHl1[1, 1] + 
          92935*CHl1[2, 2] - 8394*Pi^2*CHl1[2, 2] + 600*CHl1[3, 3] - 
          2619*CHl3[1, 1] + 570*Pi^2*CHl3[1, 1] - 2619*CHl3[2, 2] + 
          570*Pi^2*CHl3[2, 2] - 600*CHl3[3, 3] - 600*CHq1[1, 1] - 
          600*CHq1[2, 2] + 120*CHq1[3, 3] - 1800*CHq3[1, 1] - 
          1800*CHq3[2, 2] + 720*CHq3[3, 3] - 1200*CHu[1, 1] - 
          1200*CHu[2, 2] + 600*CHu[3, 3]) - 6*MT2*(823*CHe[1, 1] + 
          823*CHe[2, 2] - 1189*CHl1[1, 1] - 1189*CHl1[2, 2] + 11*CHl3[1, 1] + 
          11*CHl3[2, 2] + 480*CHq1[3, 3] - 1200*CHq3[3, 3] + 
          1200*CHu[3, 3])) + 24*MW2^4*MZ2^3*
       (30*MH2*(4*CHe[1, 1] + 4*CHe[2, 2] - 5*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + MZ2*(1680*CHd[1, 1] + 
          1680*CHd[2, 2] + 1680*CHd[3, 3] - 182343*CHe[1, 1] + 
          19760*Pi^2*CHe[1, 1] - 182343*CHe[2, 2] + 19760*Pi^2*CHe[2, 2] + 
          1680*CHe[3, 3] + 196819*CHl1[1, 1] - 19160*Pi^2*CHl1[1, 1] + 
          196819*CHl1[2, 2] - 19160*Pi^2*CHl1[2, 2] + 1680*CHl1[3, 3] - 
          14451*CHl3[1, 1] + 2976*Pi^2*CHl3[1, 1] - 14451*CHl3[2, 2] + 
          2976*Pi^2*CHl3[2, 2] - 1680*CHl3[3, 3] - 1680*CHq1[1, 1] - 
          1680*CHq1[2, 2] - 960*CHq1[3, 3] - 5040*CHq3[1, 1] - 
          5040*CHq3[2, 2] + 720*CHq3[3, 3] - 3360*CHu[1, 1] - 
          3360*CHu[2, 2] + 1680*CHu[3, 3]) - 4*MT2*(1176*CHe[1, 1] + 
          1176*CHe[2, 2] - 2233*CHl1[1, 1] - 2233*CHl1[2, 2] + 
          287*CHl3[1, 1] + 287*CHl3[2, 2] + 360*CHq1[3, 3] - 
          2520*CHq3[3, 3] + 2520*CHu[3, 3])) + 2*MW2^2*MZ2^5*
       (3*MH2*(236*CHe[1, 1] + 236*CHe[2, 2] - 371*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 6*MT2*(740*CHe[1, 1] + 
          740*CHe[2, 2] + 597*CHl1[1, 1] + 597*CHl1[2, 2] - 3115*CHl3[1, 1] - 
          3115*CHl3[2, 2] + 1136*CHq1[3, 3] + 3712*CHq3[3, 3] - 
          3712*CHu[3, 3]) + MZ2*(3712*CHd[1, 1] + 3712*CHd[2, 2] + 
          3712*CHd[3, 3] - 367727*CHe[1, 1] + 44064*Pi^2*CHe[1, 1] - 
          367727*CHe[2, 2] + 44064*Pi^2*CHe[2, 2] + 3712*CHe[3, 3] + 
          320631*CHl1[1, 1] - 36288*Pi^2*CHl1[1, 1] + 320631*CHl1[2, 2] - 
          36288*Pi^2*CHl1[2, 2] + 3712*CHl1[3, 3] - 146975*CHl3[1, 1] + 
          21144*Pi^2*CHl3[1, 1] - 146975*CHl3[2, 2] + 21144*Pi^2*CHl3[2, 2] - 
          3712*CHl3[3, 3] - 3712*CHq1[1, 1] - 3712*CHq1[2, 2] - 
          7120*CHq1[3, 3] - 11136*CHq3[1, 1] - 11136*CHq3[2, 2] - 
          3408*CHq3[3, 3] - 7424*CHu[1, 1] - 7424*CHu[2, 2] + 
          3712*CHu[3, 3])) - 4*MW2^3*MZ2^4*
       (135*MH2*(5*CHe[1, 1] + 5*CHe[2, 2] - 7*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) - 6*MT2*(1127*CHe[1, 1] + 
          1127*CHe[2, 2] - 3885*CHl1[1, 1] - 3885*CHl1[2, 2] + 
          2051*CHl3[1, 1] + 2051*CHl3[2, 2] - 544*CHq1[3, 3] - 
          5936*CHq3[3, 3] + 5936*CHu[3, 3]) + 
        MZ2*(5936*CHd[1, 1] + 5936*CHd[2, 2] + 5936*CHd[3, 3] - 
          566553*CHe[1, 1] + 65232*Pi^2*CHe[1, 1] - 566553*CHe[2, 2] + 
          65232*Pi^2*CHe[2, 2] + 5936*CHe[3, 3] + 569578*CHl1[1, 1] - 
          59904*Pi^2*CHl1[1, 1] + 569578*CHl1[2, 2] - 59904*Pi^2*CHl1[2, 2] + 
          5936*CHl1[3, 3] - 110530*CHl3[1, 1] + 18432*Pi^2*CHl3[1, 1] - 
          110530*CHl3[2, 2] + 18432*Pi^2*CHl3[2, 2] - 5936*CHl3[3, 3] - 
          5936*CHq1[1, 1] - 5936*CHq1[2, 2] - 7568*CHq1[3, 3] - 
          17808*CHq3[1, 1] - 17808*CHq3[2, 2] - 1632*CHq3[3, 3] - 
          11872*CHu[1, 1] - 11872*CHu[2, 2] + 5936*CHu[3, 3])) + 
      MW2*MZ2^6*(3*MH2*(-131*CHe[1, 1] - 131*CHe[2, 2] + 
          232*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
        MZ2*(-960*CHd[1, 1] - 960*CHd[2, 2] - 960*CHd[3, 3] + 
          137503*CHe[1, 1] - 16728*Pi^2*CHe[1, 1] + 137503*CHe[2, 2] - 
          16728*Pi^2*CHe[2, 2] - 960*CHe[3, 3] - 93236*CHl1[1, 1] + 
          11136*Pi^2*CHl1[1, 1] - 93236*CHl1[2, 2] + 11136*Pi^2*CHl1[2, 2] - 
          960*CHl1[3, 3] + 98148*CHl3[1, 1] - 12768*Pi^2*CHl3[1, 1] + 
          98148*CHl3[2, 2] - 12768*Pi^2*CHl3[2, 2] + 960*CHl3[3, 3] + 
          960*CHq1[1, 1] + 960*CHq1[2, 2] + 2400*CHq1[3, 3] + 
          2880*CHq3[1, 1] + 2880*CHq3[2, 2] + 1440*CHq3[3, 3] + 
          1920*CHu[1, 1] + 1920*CHu[2, 2] - 960*CHu[3, 3]) + 
        6*MT2*(-971*CHe[1, 1] - 971*CHe[2, 2] + 
          8*(149*CHl1[1, 1] + 149*CHl1[2, 2] + 269*CHl3[1, 1] + 
            269*CHl3[2, 2] - 60*CHq1[3, 3] - 120*CHq3[3, 3] + 
            120*CHu[3, 3])))))/(48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*
  Class[7] + Class[8]*
  ((-1/12*(MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*
        (MZ2^3*(305 - 36*Pi^2) + 12*MW2^3*(-95 + 8*Pi^2) - 
         8*MW2^2*MZ2*(-287 + 27*Pi^2) + 3*MW2*MZ2^2*(-475 + 52*Pi^2) - 
         96*MT2*MW2*MZ2*SW2))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MH2^2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MH2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MT2*MZ2*(-MW2 + MZ2)*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
       (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(24*MW2^3 - 8*MW2^2*MZ2 - 
        52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(12*MW2^3 + 14*MW2^2*MZ2 - 
        3*MZ2^3 + MW2*MZ2*(MH2 + 2*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(8*MW2^3 - 18*MW2^2*MZ2 + 
        13*MW2*MZ2^2 - 3*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(8*MW2^3 - 18*MW2^2*MZ2 + 
        13*MW2*MZ2^2 - 3*MZ2^3)*B0i[bb0, MW2, MH2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MZ2*(384*MW2^6 - 320*MW2^5*MZ2 - 728*MW2^4*MZ2^2 + 1020*MW2^3*MZ2^3 - 
        394*MW2^2*MZ2^4 + 35*MW2*MZ2^5 + 3*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
        12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2*(-192*MW2^6 + 16*MW2^5*MZ2 + 448*MW2^4*MZ2^2 - 216*MW2^3*MZ2^3 - 
        112*MW2^2*MZ2^4 + 53*MW2*MZ2^5 + 3*MZ2^6)*B0i[bb0, MZ2, MW2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (12*MW2^3*MZ2^2*(8*MW2^3 + 6*MW2^2*MZ2 - 17*MW2*MZ2^2 + 6*MZ2^3)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) + (6*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
       SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 24*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] + 
        12*Cee[2, 2, 2, 2] + 12*Cee[2, 2, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[2, 2, 1, 1] - 4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] - 
        Cle[1, 1, 1, 1] - Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] - 
        Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        3*Cle[3, 3, 1, 1] + 3*Cle[3, 3, 2, 2] - 14*Cll[1, 1, 1, 1] - 
        16*Cll[1, 1, 2, 2] - 8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] - 
        14*Cll[2, 2, 2, 2] - 8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + 
        4*Clq1[2, 2, 1, 1] + 4*Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 
        6*Clq3[1, 1, 1, 1] - 6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 
        6*Clq3[2, 2, 1, 1] - 6*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] + 8*Clu[2, 2, 1, 1] + 
        8*Clu[2, 2, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
        3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        2*Ced[2, 2, 1, 1] + 2*Ced[2, 2, 2, 2] + 2*Ced[2, 2, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 16*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
        8*Cee[2, 2, 2, 2] + 8*Cee[2, 2, 3, 3] - 4*Ceu[1, 1, 1, 1] - 
        4*Ceu[1, 1, 2, 2] - 4*Ceu[2, 2, 1, 1] - 4*Ceu[2, 2, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[2, 2, 1, 1] - 4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] - 
        2*Cle[1, 1, 1, 1] - 2*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] - 
        2*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        2*Cle[3, 3, 1, 1] + 2*Cle[3, 3, 2, 2] - 12*Cll[1, 1, 1, 1] - 
        16*Cll[1, 1, 2, 2] - 8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 
        12*Cll[2, 2, 2, 2] - 8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
        4*Clq1[2, 2, 1, 1] + 4*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 
        2*Clq3[1, 1, 3, 3] + 2*Clq3[2, 2, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] + 8*Clu[2, 2, 1, 1] + 8*Clu[2, 2, 2, 2] - 
        2*Cqe[1, 1, 1, 1] - 2*Cqe[1, 1, 2, 2] - 2*Cqe[2, 2, 1, 1] - 
        2*Cqe[2, 2, 2, 2] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 2, 2]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] + 
        4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 2*Ceu[1, 1, 1, 1] - 
        2*Ceu[1, 1, 2, 2] - 2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] - 
        Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
        Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] - 
        Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] + Cle[3, 3, 1, 1] + 
        Cle[3, 3, 2, 2] - 4*Cll[1, 1, 1, 1] - 4*Cll[1, 1, 2, 2] - 
        2*Cll[1, 1, 3, 3] - 2*Cll[1, 3, 3, 1] - 4*Cll[2, 2, 2, 2] - 
        2*Cll[2, 2, 3, 3] - 2*Cll[2, 3, 3, 2] + Clq1[1, 1, 1, 1] + 
        Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + Clq1[2, 2, 1, 1] + 
        Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
        3*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 1, 1] - 
        3*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 2*Clu[1, 1, 1, 1] + 
        2*Clu[1, 1, 2, 2] + 2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[1, 1, 2, 2] - Cqe[2, 2, 1, 1] - 
        Cqe[2, 2, 2, 2] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 2*Clq1[1, 1, 3, 3] - 
        2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 2*Clq3[2, 2, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
        Cqe[3, 3, 2, 2]) + 8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - 
        Clq1[1, 1, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + 
        Clq3[2, 2, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + 
        Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) - 
      2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 6*Ceu[2, 2, 3, 3] - 5*Clq1[1, 1, 3, 3] - 
        5*Clq1[2, 2, 3, 3] + 5*Clq3[1, 1, 3, 3] + 5*Clq3[2, 2, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2])))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*
     (MZ2^2*(MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Ced[2, 2, 1, 1] + 4*Ced[2, 2, 2, 2] + 4*Ced[2, 2, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] + 
          4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 8*Ceu[1, 1, 1, 1] - 
          8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 8*Ceu[2, 2, 1, 1] - 
          8*Ceu[2, 2, 2, 2] + 4*Ceu[2, 2, 3, 3] - 8*Cld[1, 1, 1, 1] - 
          8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 8*Cld[2, 2, 1, 1] - 
          8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] - 4*Cle[1, 1, 1, 1] - 
          4*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] - 4*Cle[2, 2, 1, 1] - 
          4*Cle[2, 2, 2, 2] - 8*Cle[2, 2, 3, 3] + 4*Cle[3, 3, 1, 1] + 
          4*Cle[3, 3, 2, 2] - 12*Cll[1, 1, 1, 1] - 32*Cll[1, 1, 2, 2] - 
          16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] - 12*Cll[2, 2, 2, 2] - 
          16*Cll[2, 2, 3, 3] + 4*Cll[2, 3, 3, 2] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 8*Clq1[2, 2, 1, 1] + 
          8*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 6*Clq3[1, 1, 3, 3] + 
          6*Clq3[2, 2, 3, 3] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
          8*Clu[2, 2, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[1, 1, 2, 2] - 
          4*Cqe[2, 2, 1, 1] - 4*Cqe[2, 2, 2, 2] - Cqe[3, 3, 1, 1] - 
          Cqe[3, 3, 2, 2]) - 6*MT2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2])) + 
      8*MW2^2*(-6*MT2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 2, 2]) + MZ2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + 
          Ced[1, 1, 3, 3] + Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + 
          Ced[2, 2, 3, 3] + Cee[1, 1, 1, 1] + 2*Cee[1, 1, 2, 2] + 
          Cee[1, 1, 3, 3] + Cee[2, 2, 2, 2] + Cee[2, 2, 3, 3] - 
          2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3] - 
          2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3] - 
          Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
          Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] - 
          Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] + Cle[3, 3, 1, 1] + 
          Cle[3, 3, 2, 2] - Cll[1, 1, 1, 1] - 4*Cll[1, 1, 2, 2] - 
          2*Cll[1, 1, 3, 3] + Cll[1, 3, 3, 1] - Cll[2, 2, 2, 2] - 
          2*Cll[2, 2, 3, 3] + Cll[2, 3, 3, 2] + Clq1[1, 1, 1, 1] + 
          Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] + Clq1[2, 2, 1, 1] + 
          Clq1[2, 2, 2, 2] - 2*Clq1[2, 2, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
          3*Clq3[1, 1, 2, 2] - 3*Clq3[2, 2, 1, 1] - 3*Clq3[2, 2, 2, 2] + 
          2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - Clu[1, 1, 3, 3] + 
          2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - Clu[2, 2, 3, 3] - 
          Cqe[1, 1, 1, 1] - Cqe[1, 1, 2, 2] - Cqe[2, 2, 1, 1] - 
          Cqe[2, 2, 2, 2] + 2*Cqe[3, 3, 1, 1] + 2*Cqe[3, 3, 2, 2])) - 
      2*MW2*MZ2*(-6*MT2*(6*Ceu[1, 1, 3, 3] + 6*Ceu[2, 2, 3, 3] - 
          5*Clq1[1, 1, 3, 3] - 5*Clq1[2, 2, 3, 3] + 5*Clq3[1, 1, 3, 3] + 
          5*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2]) + 
        MZ2*(6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 6*Ced[2, 2, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 6*Cee[1, 1, 3, 3] + 
          6*Cee[2, 2, 2, 2] + 6*Cee[2, 2, 3, 3] - 12*Ceu[1, 1, 1, 1] - 
          12*Ceu[1, 1, 2, 2] + 6*Ceu[1, 1, 3, 3] - 12*Ceu[2, 2, 1, 1] - 
          12*Ceu[2, 2, 2, 2] + 6*Ceu[2, 2, 3, 3] - 8*Cld[1, 1, 1, 1] - 
          8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 8*Cld[2, 2, 1, 1] - 
          8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] - 2*Cle[1, 1, 1, 1] - 
          2*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] - 2*Cle[2, 2, 1, 1] - 
          2*Cle[2, 2, 2, 2] - 8*Cle[2, 2, 3, 3] + 6*Cle[3, 3, 1, 1] + 
          6*Cle[3, 3, 2, 2] - 10*Cll[1, 1, 1, 1] - 32*Cll[1, 1, 2, 2] - 
          16*Cll[1, 1, 3, 3] + 6*Cll[1, 3, 3, 1] - 10*Cll[2, 2, 2, 2] - 
          16*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] + 8*Clq1[2, 2, 1, 1] + 
          8*Clq1[2, 2, 2, 2] - 7*Clq1[2, 2, 3, 3] - 12*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 12*Clq3[2, 2, 1, 1] - 
          12*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 16*Clu[1, 1, 1, 1] + 
          16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] + 16*Clu[2, 2, 1, 1] + 
          16*Clu[2, 2, 2, 2] - 8*Clu[2, 2, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
          6*Cqe[1, 1, 2, 2] - 6*Cqe[2, 2, 1, 1] - 6*Cqe[2, 2, 2, 2] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2]))))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 2, 2]) - 2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 
          6*Ceu[2, 2, 3, 3] - 5*Clq1[1, 1, 3, 3] - 5*Clq1[2, 2, 3, 3] + 
          5*Clq3[1, 1, 3, 3] + 5*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 
          8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2])) + 
      MT2*(-(MZ2^2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + 22*Clq1[1, 1, 3, 3] + 
           22*Clq1[2, 2, 3, 3] - 22*Clq3[1, 1, 3, 3] - 22*Clq3[2, 2, 3, 3] - 
           2*Clu[1, 1, 3, 3] - 2*Clu[2, 2, 3, 3] - 11*Cqe[3, 3, 1, 1] - 
           11*Cqe[3, 3, 2, 2])) + 16*MW2^2*(Ceu[1, 1, 3, 3] + 
          Ceu[2, 2, 3, 3] - Clq1[1, 1, 3, 3] - Clq1[2, 2, 3, 3] + 
          Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] - Clu[1, 1, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] - 
          19*Clq1[1, 1, 3, 3] - 19*Clq1[2, 2, 3, 3] + 19*Clq3[1, 1, 3, 3] + 
          19*Clq3[2, 2, 3, 3] - 7*Clu[1, 1, 3, 3] - 7*Clu[2, 2, 3, 3] + 
          15*Cqe[3, 3, 1, 1] + 15*Cqe[3, 3, 2, 2]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 Class[6]*((-18*Sqrt[2]*MT*MT2*MW*MZ2^2*(-4*MW2 + 3*MZ2)*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AmuFB_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
    (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 4*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[2, 2] + 
    2*MZ2*CHl3[2, 2] + 4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff])*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/8*((-2*MW2 + MZ2)^2*(48*MW2^4 - 4*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 
       53*MW2*MZ2^3 + 3*MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*
      (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
       (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
       2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
       4*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] + 
       2*MW2*CHl3[2, 2] - 2*MZ2*CHl3[2, 2] - 4*MW2*CHl3[Leff, Leff] + 
       4*MZ2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2^3*(8*MW2^4 - 2*MW2^3*MZ2 - 23*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 6*MZ2^4)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[2, 2] + 
      2*MZ2*CHl1[2, 2] - 4*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 
      2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[2, 2] - 2*MZ2*CHl3[2, 2] - 
      4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(-8*MW2^3 + 18*MW2^2*MZ2 - 13*MW2*MZ2^2 + 3*MZ2^3)*
     (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
     (-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] - 2*MW2*CHe[2, 2] + MZ2*CHe[2, 2] + 
      (4*MW2 - 2*MZ2)*CHe[Leff, Leff] + 2*MW2*CHl1[1, 1] - 2*MZ2*CHl1[1, 1] + 
      2*MW2*CHl1[2, 2] - 2*MZ2*CHl1[2, 2] + 4*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[2, 2] - 
      2*MZ2*CHl3[2, 2] - 4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (9*MT2*MZ2^2*(-8*MW2^3 + 18*MW2^2*MZ2 - 13*MW2*MZ2^2 + 3*MZ2^3)*
     B0i[bb0, 0, 0, MT2]*(-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] - 
      2*MW2*CHe[2, 2] + MZ2*CHe[2, 2] + (4*MW2 - 2*MZ2)*CHe[Leff, Leff] + 
      2*MW2*CHl1[1, 1] - 2*MZ2*CHl1[1, 1] + 2*MW2*CHl1[2, 2] - 
      2*MZ2*CHl1[2, 2] + 4*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 
      2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[2, 2] - 2*MZ2*CHl3[2, 2] - 
      4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-8*MW2^3 + 18*MW2^2*MZ2 - 
      13*MW2*MZ2^2 + 3*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2]*
     (-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] - 2*MW2*CHe[2, 2] + MZ2*CHe[2, 2] + 
      (4*MW2 - 2*MZ2)*CHe[Leff, Leff] + 2*MW2*CHl1[1, 1] - 2*MZ2*CHl1[1, 1] + 
      2*MW2*CHl1[2, 2] - 2*MZ2*CHl1[2, 2] + 4*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[2, 2] - 
      2*MZ2*CHl3[2, 2] - 4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 
      4*MW2*CHl1[1, 1] + 4*MZ2*CHl1[1, 1] - 4*MW2*CHl1[2, 2] + 
      4*MZ2*CHl1[2, 2] - 8*MZ2*SW2*CHl1[Leff, Leff] + 4*MW2*CHl3[1, 1] - 
      4*MZ2*CHl3[1, 1] + 4*MW2*CHl3[2, 2] - 4*MZ2*CHl3[2, 2] - 
      8*MW2*CHl3[Leff, Leff] + 8*MZ2*CHl3[Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MZ2]*
     (24*MW2^4*CHe[1, 1] + 2*MH2*MW2^2*MZ2*CHe[1, 1] - 
      3*MH2*MW2*MZ2^2*CHe[1, 1] - 82*MW2^2*MZ2^2*CHe[1, 1] + 
      MH2*MZ2^3*CHe[1, 1] + 60*MW2*MZ2^3*CHe[1, 1] - 11*MZ2^4*CHe[1, 1] + 
      24*MW2^4*CHe[2, 2] + 2*MH2*MW2^2*MZ2*CHe[2, 2] - 
      3*MH2*MW2*MZ2^2*CHe[2, 2] - 82*MW2^2*MZ2^2*CHe[2, 2] + 
      MH2*MZ2^3*CHe[2, 2] + 60*MW2*MZ2^3*CHe[2, 2] - 11*MZ2^4*CHe[2, 2] - 
      2*(2*MW2 - MZ2)*(12*MW2^3 + 6*MW2^2*MZ2 + MW2*(MH2 - 38*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 11*MZ2))*CHe[Leff, Leff] - 48*MW2^4*CHl1[1, 1] - 
      2*MH2*MW2^2*MZ2*CHl1[1, 1] + 24*MW2^3*MZ2*CHl1[1, 1] + 
      4*MH2*MW2*MZ2^2*CHl1[1, 1] + 136*MW2^2*MZ2^2*CHl1[1, 1] - 
      2*MH2*MZ2^3*CHl1[1, 1] - 134*MW2*MZ2^3*CHl1[1, 1] + 
      22*MZ2^4*CHl1[1, 1] - 48*MW2^4*CHl1[2, 2] - 2*MH2*MW2^2*MZ2*
       CHl1[2, 2] + 24*MW2^3*MZ2*CHl1[2, 2] + 4*MH2*MW2*MZ2^2*CHl1[2, 2] + 
      136*MW2^2*MZ2^2*CHl1[2, 2] - 2*MH2*MZ2^3*CHl1[2, 2] - 
      134*MW2*MZ2^3*CHl1[2, 2] + 22*MZ2^4*CHl1[2, 2] - 
      4*MZ2*(24*MW2^3 + 12*MW2^2*MZ2 + MW2*(MH2 - 56*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 11*MZ2))*SW2*CHl1[Leff, Leff] + 48*MW2^4*CHl3[1, 1] - 
      2*MH2*MW2^2*MZ2*CHl3[1, 1] - 24*MW2^3*MZ2*CHl3[1, 1] + 
      4*MH2*MW2*MZ2^2*CHl3[1, 1] - 56*MW2^2*MZ2^2*CHl3[1, 1] - 
      2*MH2*MZ2^3*CHl3[1, 1] + 10*MW2*MZ2^3*CHl3[1, 1] + 
      22*MZ2^4*CHl3[1, 1] + 48*MW2^4*CHl3[2, 2] - 2*MH2*MW2^2*MZ2*
       CHl3[2, 2] - 24*MW2^3*MZ2*CHl3[2, 2] + 4*MH2*MW2*MZ2^2*CHl3[2, 2] - 
      56*MW2^2*MZ2^2*CHl3[2, 2] - 2*MH2*MZ2^3*CHl3[2, 2] + 
      10*MW2*MZ2^3*CHl3[2, 2] + 22*MZ2^4*CHl3[2, 2] - 
      96*MW2^4*CHl3[Leff, Leff] + 4*MH2*MW2^2*MZ2*CHl3[Leff, Leff] + 
      48*MW2^3*MZ2*CHl3[Leff, Leff] - 8*MH2*MW2*MZ2^2*CHl3[Leff, Leff] + 
      112*MW2^2*MZ2^2*CHl3[Leff, Leff] + 4*MH2*MZ2^3*CHl3[Leff, Leff] - 
      20*MW2*MZ2^3*CHl3[Leff, Leff] - 44*MZ2^4*CHl3[Leff, Leff]))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2]*
     (48*MH2*MW2^4*CHe[1, 1] - 48*MW2^5*CHe[1, 1] - 
      40*MH2*MW2^3*MZ2*CHe[1, 1] + 40*MW2^4*MZ2*CHe[1, 1] - 
      82*MH2*MW2^2*MZ2^2*CHe[1, 1] + 100*MW2^3*MZ2^2*CHe[1, 1] + 
      121*MH2*MW2*MZ2^3*CHe[1, 1] - 148*MW2^2*MZ2^3*CHe[1, 1] - 
      38*MH2*MZ2^4*CHe[1, 1] + 47*MW2*MZ2^4*CHe[1, 1] + 
      48*MH2*MW2^4*CHe[2, 2] - 48*MW2^5*CHe[2, 2] - 
      40*MH2*MW2^3*MZ2*CHe[2, 2] + 40*MW2^4*MZ2*CHe[2, 2] - 
      82*MH2*MW2^2*MZ2^2*CHe[2, 2] + 100*MW2^3*MZ2^2*CHe[2, 2] + 
      121*MH2*MW2*MZ2^3*CHe[2, 2] - 148*MW2^2*MZ2^3*CHe[2, 2] - 
      38*MH2*MZ2^4*CHe[2, 2] + 47*MW2*MZ2^4*CHe[2, 2] + 
      2*(2*MW2 - MZ2)*(MH2*(-24*MW2^3 + 8*MW2^2*MZ2 + 45*MW2*MZ2^2 - 
          38*MZ2^3) + MW2*(24*MW2^3 - 8*MW2^2*MZ2 - 54*MW2*MZ2^2 + 47*MZ2^3))*
       CHe[Leff, Leff] - 48*MH2*MW2^4*CHl1[1, 1] + 48*MW2^5*CHl1[1, 1] + 
      88*MH2*MW2^3*MZ2*CHl1[1, 1] - 88*MW2^4*MZ2*CHl1[1, 1] + 
      62*MH2*MW2^2*MZ2^2*CHl1[1, 1] - 80*MW2^3*MZ2^2*CHl1[1, 1] - 
      214*MH2*MW2*MZ2^3*CHl1[1, 1] + 250*MW2^2*MZ2^3*CHl1[1, 1] + 
      112*MH2*MZ2^4*CHl1[1, 1] - 130*MW2*MZ2^4*CHl1[1, 1] - 
      48*MH2*MW2^4*CHl1[2, 2] + 48*MW2^5*CHl1[2, 2] + 
      88*MH2*MW2^3*MZ2*CHl1[2, 2] - 88*MW2^4*MZ2*CHl1[2, 2] + 
      62*MH2*MW2^2*MZ2^2*CHl1[2, 2] - 80*MW2^3*MZ2^2*CHl1[2, 2] - 
      214*MH2*MW2*MZ2^3*CHl1[2, 2] + 250*MW2^2*MZ2^3*CHl1[2, 2] + 
      112*MH2*MZ2^4*CHl1[2, 2] - 130*MW2*MZ2^4*CHl1[2, 2] - 
      4*MZ2*(MW2*(-24*MW2^3 + 20*MW2^2*MZ2 + 60*MW2*MZ2^2 - 65*MZ2^3) + 
        MH2*(24*MW2^3 - 20*MW2^2*MZ2 - 51*MW2*MZ2^2 + 56*MZ2^3))*SW2*
       CHl1[Leff, Leff] + 48*MH2*MW2^4*CHl3[1, 1] - 48*MW2^5*CHl3[1, 1] - 
      88*MH2*MW2^3*MZ2*CHl3[1, 1] + 88*MW2^4*MZ2*CHl3[1, 1] - 
      26*MH2*MW2^2*MZ2^2*CHl3[1, 1] + 8*MW2^3*MZ2^2*CHl3[1, 1] + 
      106*MH2*MW2*MZ2^3*CHl3[1, 1] - 70*MW2^2*MZ2^3*CHl3[1, 1] - 
      40*MH2*MZ2^4*CHl3[1, 1] + 22*MW2*MZ2^4*CHl3[1, 1] + 
      48*MH2*MW2^4*CHl3[2, 2] - 48*MW2^5*CHl3[2, 2] - 
      88*MH2*MW2^3*MZ2*CHl3[2, 2] + 88*MW2^4*MZ2*CHl3[2, 2] - 
      26*MH2*MW2^2*MZ2^2*CHl3[2, 2] + 8*MW2^3*MZ2^2*CHl3[2, 2] + 
      106*MH2*MW2*MZ2^3*CHl3[2, 2] - 70*MW2^2*MZ2^3*CHl3[2, 2] - 
      40*MH2*MZ2^4*CHl3[2, 2] + 22*MW2*MZ2^4*CHl3[2, 2] - 
      96*MH2*MW2^4*CHl3[Leff, Leff] + 96*MW2^5*CHl3[Leff, Leff] + 
      176*MH2*MW2^3*MZ2*CHl3[Leff, Leff] - 176*MW2^4*MZ2*CHl3[Leff, Leff] + 
      52*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff] - 16*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      212*MH2*MW2*MZ2^3*CHl3[Leff, Leff] + 140*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      80*MH2*MZ2^4*CHl3[Leff, Leff] - 44*MW2*MZ2^4*CHl3[Leff, Leff]))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (456*MW2^3*CHe[1, 1] - 6*MH2*MW2*MZ2*CHe[1, 1] - 
      108*MT2*MW2*MZ2*CHe[1, 1] - 1192*MW2^2*MZ2*CHe[1, 1] + 
      3*MH2*MZ2^2*CHe[1, 1] + 54*MT2*MZ2^2*CHe[1, 1] + 
      1482*MW2*MZ2^2*CHe[1, 1] - 500*MZ2^3*CHe[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHe[1, 1] - 192*MW2*MZ2^2*Pi^2*CHe[1, 1] + 
      60*MZ2^3*Pi^2*CHe[1, 1] + 456*MW2^3*CHe[2, 2] - 
      6*MH2*MW2*MZ2*CHe[2, 2] - 108*MT2*MW2*MZ2*CHe[2, 2] - 
      1192*MW2^2*MZ2*CHe[2, 2] + 3*MH2*MZ2^2*CHe[2, 2] + 
      54*MT2*MZ2^2*CHe[2, 2] + 1482*MW2*MZ2^2*CHe[2, 2] - 
      500*MZ2^3*CHe[2, 2] + 144*MW2^2*MZ2*Pi^2*CHe[2, 2] - 
      192*MW2*MZ2^2*Pi^2*CHe[2, 2] + 60*MZ2^3*Pi^2*CHe[2, 2] - 
      2*(2*MW2 - MZ2)*(228*MW2^2 + 2*MW2*MZ2*(-241 + 36*Pi^2) - 
        MZ2*(3*MH2 + 54*MT2 - 500*MZ2 + 60*MZ2*Pi^2))*CHe[Leff, Leff] - 
      600*MW2^3*CHl1[1, 1] + 6*MH2*MW2*MZ2*CHl1[1, 1] + 
      108*MT2*MW2*MZ2*CHl1[1, 1] - 1064*MW2^2*MZ2*CHl1[1, 1] - 
      6*MH2*MZ2^2*CHl1[1, 1] - 108*MT2*MZ2^2*CHl1[1, 1] + 
      2446*MW2*MZ2^2*CHl1[1, 1] - 782*MZ2^3*CHl1[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHl1[1, 1] - 240*MW2*MZ2^2*Pi^2*CHl1[1, 1] + 
      96*MZ2^3*Pi^2*CHl1[1, 1] - 600*MW2^3*CHl1[2, 2] + 
      6*MH2*MW2*MZ2*CHl1[2, 2] + 108*MT2*MW2*MZ2*CHl1[2, 2] - 
      1064*MW2^2*MZ2*CHl1[2, 2] - 6*MH2*MZ2^2*CHl1[2, 2] - 
      108*MT2*MZ2^2*CHl1[2, 2] + 2446*MW2*MZ2^2*CHl1[2, 2] - 
      782*MZ2^3*CHl1[2, 2] + 144*MW2^2*MZ2*Pi^2*CHl1[2, 2] - 
      240*MW2*MZ2^2*Pi^2*CHl1[2, 2] + 96*MZ2^3*Pi^2*CHl1[2, 2] - 
      4*MZ2*(300*MW2^2 + 8*MW2*MZ2*(104 - 9*Pi^2) + 
        MZ2*(-3*MH2 - 54*MT2 - 391*MZ2 + 48*MZ2*Pi^2))*SW2*CHl1[Leff, Leff] + 
      600*MW2^3*CHl3[1, 1] + 6*MH2*MW2*MZ2*CHl3[1, 1] + 
      108*MT2*MW2*MZ2*CHl3[1, 1] - 1168*MW2^2*MZ2*CHl3[1, 1] - 
      6*MH2*MZ2^2*CHl3[1, 1] - 108*MT2*MZ2^2*CHl3[1, 1] + 
      1366*MW2*MZ2^2*CHl3[1, 1] - 798*MZ2^3*CHl3[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHl3[1, 1] - 240*MW2*MZ2^2*Pi^2*CHl3[1, 1] + 
      96*MZ2^3*Pi^2*CHl3[1, 1] + 600*MW2^3*CHl3[2, 2] + 
      6*MH2*MW2*MZ2*CHl3[2, 2] + 108*MT2*MW2*MZ2*CHl3[2, 2] - 
      1168*MW2^2*MZ2*CHl3[2, 2] - 6*MH2*MZ2^2*CHl3[2, 2] - 
      108*MT2*MZ2^2*CHl3[2, 2] + 1366*MW2*MZ2^2*CHl3[2, 2] - 
      798*MZ2^3*CHl3[2, 2] + 144*MW2^2*MZ2*Pi^2*CHl3[2, 2] - 
      240*MW2*MZ2^2*Pi^2*CHl3[2, 2] + 96*MZ2^3*Pi^2*CHl3[2, 2] - 
      1200*MW2^3*CHl3[Leff, Leff] - 12*MH2*MW2*MZ2*CHl3[Leff, Leff] - 
      216*MT2*MW2*MZ2*CHl3[Leff, Leff] + 2336*MW2^2*MZ2*CHl3[Leff, Leff] + 
      12*MH2*MZ2^2*CHl3[Leff, Leff] + 216*MT2*MZ2^2*CHl3[Leff, Leff] - 
      2732*MW2*MZ2^2*CHl3[Leff, Leff] + 1596*MZ2^3*CHl3[Leff, Leff] - 
      288*MW2^2*MZ2*Pi^2*CHl3[Leff, Leff] + 480*MW2*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 192*MZ2^3*Pi^2*CHl3[Leff, Leff]))/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*(((2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[1, 1, 3, 3] - 12*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      4*MZ2^2*Ceu[1, 1, 3, 3] + 8*MW2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2*Ceu[2, 2, 3, 3] + 4*MZ2^2*Ceu[2, 2, 3, 3] - 
      8*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*Clq1[1, 1, 3, 3] + 10*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      2*MZ2^2*Clq1[1, 1, 3, 3] - 8*MW2^2*Clq1[2, 2, 3, 3] + 
      10*MW2*MZ2*Clq1[2, 2, 3, 3] - 2*MZ2^2*Clq1[2, 2, 3, 3] + 
      4*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] + 8*MW2^2*Clq3[2, 2, 3, 3] - 
      10*MW2*MZ2*Clq3[2, 2, 3, 3] + 2*MZ2^2*Clq3[2, 2, 3, 3] - 
      16*MW2^2*Clq3[Leff, Leff, 3, 3] + 20*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      4*MZ2^2*Clq3[Leff, Leff, 3, 3] - 8*MW2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2*Clu[1, 1, 3, 3] - 8*MZ2^2*Clu[1, 1, 3, 3] - 
      8*MW2^2*Clu[2, 2, 3, 3] + 16*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MZ2^2*Clu[2, 2, 3, 3] + 16*MW2^2*Clu[Leff, Leff, 3, 3] - 
      32*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 16*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      MZ2^2*Cqe[3, 3, 1, 1] + 8*MW2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2*Cqe[3, 3, 2, 2] + MZ2^2*Cqe[3, 3, 2, 2] - 
      16*MW2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2*Cqe[3, 3, Leff, Leff] - 
      2*MZ2^2*Cqe[3, 3, Leff, Leff]))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (4*MW2^2*Ced[1, 1, 1, 1] - 6*MW2*MZ2*Ced[1, 1, 1, 1] + 
      2*MZ2^2*Ced[1, 1, 1, 1] + 4*MW2^2*Ced[1, 1, 2, 2] - 
      6*MW2*MZ2*Ced[1, 1, 2, 2] + 2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MW2^2*Ced[1, 1, 3, 3] - 6*MW2*MZ2*Ced[1, 1, 3, 3] + 
      2*MZ2^2*Ced[1, 1, 3, 3] + 4*MW2^2*Ced[2, 2, 1, 1] - 
      6*MW2*MZ2*Ced[2, 2, 1, 1] + 2*MZ2^2*Ced[2, 2, 1, 1] + 
      4*MW2^2*Ced[2, 2, 2, 2] - 6*MW2*MZ2*Ced[2, 2, 2, 2] + 
      2*MZ2^2*Ced[2, 2, 2, 2] + 4*MW2^2*Ced[2, 2, 3, 3] - 
      6*MW2*MZ2*Ced[2, 2, 3, 3] + 2*MZ2^2*Ced[2, 2, 3, 3] - 
      4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      4*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 1, 1] - 
      24*MW2*MZ2*Cee[1, 1, 1, 1] + 8*MZ2^2*Cee[1, 1, 1, 1] + 
      32*MW2^2*Cee[1, 1, 2, 2] - 48*MW2*MZ2*Cee[1, 1, 2, 2] + 
      16*MZ2^2*Cee[1, 1, 2, 2] + 16*MW2^2*Cee[1, 1, 3, 3] - 
      24*MW2*MZ2*Cee[1, 1, 3, 3] + 8*MZ2^2*Cee[1, 1, 3, 3] + 
      16*MW2^2*Cee[2, 2, 2, 2] - 24*MW2*MZ2*Cee[2, 2, 2, 2] + 
      8*MZ2^2*Cee[2, 2, 2, 2] + 16*MW2^2*Cee[2, 2, 3, 3] - 
      24*MW2*MZ2*Cee[2, 2, 3, 3] + 8*MZ2^2*Cee[2, 2, 3, 3] - 
      32*MW2^2*Cee[Leff, Leff, 1, 1] + 48*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      16*MZ2^2*Cee[Leff, Leff, 1, 1] - 32*MW2^2*Cee[Leff, Leff, 2, 2] + 
      48*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 16*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      32*MW2^2*Cee[Leff, Leff, 3, 3] + 48*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      16*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[1, 1, 1, 1] + 
      12*MW2*MZ2*Ceu[1, 1, 1, 1] - 4*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MW2^2*Ceu[1, 1, 2, 2] + 12*MW2*MZ2*Ceu[1, 1, 2, 2] - 
      4*MZ2^2*Ceu[1, 1, 2, 2] - 8*MW2^2*Ceu[2, 2, 1, 1] + 
      12*MW2*MZ2*Ceu[2, 2, 1, 1] - 4*MZ2^2*Ceu[2, 2, 1, 1] - 
      8*MW2^2*Ceu[2, 2, 2, 2] + 12*MW2*MZ2*Ceu[2, 2, 2, 2] - 
      4*MZ2^2*Ceu[2, 2, 2, 2] + 16*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      24*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 8*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      8*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[1, 1, 1, 1] + 
      8*MW2*MZ2*Cld[1, 1, 1, 1] - 4*MZ2^2*Cld[1, 1, 1, 1] - 
      4*MW2^2*Cld[1, 1, 2, 2] + 8*MW2*MZ2*Cld[1, 1, 2, 2] - 
      4*MZ2^2*Cld[1, 1, 2, 2] - 4*MW2^2*Cld[1, 1, 3, 3] + 
      8*MW2*MZ2*Cld[1, 1, 3, 3] - 4*MZ2^2*Cld[1, 1, 3, 3] - 
      4*MW2^2*Cld[2, 2, 1, 1] + 8*MW2*MZ2*Cld[2, 2, 1, 1] - 
      4*MZ2^2*Cld[2, 2, 1, 1] - 4*MW2^2*Cld[2, 2, 2, 2] + 
      8*MW2*MZ2*Cld[2, 2, 2, 2] - 4*MZ2^2*Cld[2, 2, 2, 2] - 
      4*MW2^2*Cld[2, 2, 3, 3] + 8*MW2*MZ2*Cld[2, 2, 3, 3] - 
      4*MZ2^2*Cld[2, 2, 3, 3] + 8*MW2^2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 8*MZ2^2*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cld[Leff, Leff, 2, 2] + 8*MW2^2*Cld[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 8*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      2*MW2*MZ2*Cle[1, 1, 1, 1] - 2*MZ2^2*Cle[1, 1, 1, 1] + 
      2*MW2*MZ2*Cle[1, 1, 2, 2] - 2*MZ2^2*Cle[1, 1, 2, 2] - 
      4*MW2^2*Cle[1, 1, 3, 3] + 8*MW2*MZ2*Cle[1, 1, 3, 3] - 
      4*MZ2^2*Cle[1, 1, 3, 3] - 8*MW2^2*Cle[1, 1, Leff, Leff] + 
      12*MW2*MZ2*Cle[1, 1, Leff, Leff] - 4*MZ2^2*Cle[1, 1, Leff, Leff] + 
      2*MW2*MZ2*Cle[2, 2, 1, 1] - 2*MZ2^2*Cle[2, 2, 1, 1] + 
      2*MW2*MZ2*Cle[2, 2, 2, 2] - 2*MZ2^2*Cle[2, 2, 2, 2] - 
      4*MW2^2*Cle[2, 2, 3, 3] + 8*MW2*MZ2*Cle[2, 2, 3, 3] - 
      4*MZ2^2*Cle[2, 2, 3, 3] - 8*MW2^2*Cle[2, 2, Leff, Leff] + 
      12*MW2*MZ2*Cle[2, 2, Leff, Leff] - 4*MZ2^2*Cle[2, 2, Leff, Leff] + 
      4*MW2^2*Cle[3, 3, 1, 1] - 6*MW2*MZ2*Cle[3, 3, 1, 1] + 
      2*MZ2^2*Cle[3, 3, 1, 1] + 4*MW2^2*Cle[3, 3, 2, 2] - 
      6*MW2*MZ2*Cle[3, 3, 2, 2] + 2*MZ2^2*Cle[3, 3, 2, 2] - 
      8*MW2^2*Cle[3, 3, Leff, Leff] + 12*MW2*MZ2*Cle[3, 3, Leff, Leff] - 
      4*MZ2^2*Cle[3, 3, Leff, Leff] + 8*MW2^2*Cle[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 8*MZ2^2*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cle[Leff, Leff, 2, 2] + 8*MW2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 8*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*Cll[1, 1, 1, 1] + 28*MW2*MZ2*Cll[1, 1, 1, 1] - 
      12*MZ2^2*Cll[1, 1, 1, 1] - 16*MW2^2*Cll[1, 1, 2, 2] + 
      32*MW2*MZ2*Cll[1, 1, 2, 2] - 16*MZ2^2*Cll[1, 1, 2, 2] - 
      8*MW2^2*Cll[1, 1, 3, 3] + 16*MW2*MZ2*Cll[1, 1, 3, 3] - 
      8*MZ2^2*Cll[1, 1, 3, 3] - 8*MW2^2*Cll[1, 3, 3, 1] + 
      12*MW2*MZ2*Cll[1, 3, 3, 1] - 4*MZ2^2*Cll[1, 3, 3, 1] - 
      16*MW2^2*Cll[2, 2, 2, 2] + 28*MW2*MZ2*Cll[2, 2, 2, 2] - 
      12*MZ2^2*Cll[2, 2, 2, 2] - 8*MW2^2*Cll[2, 2, 3, 3] + 
      16*MW2*MZ2*Cll[2, 2, 3, 3] - 8*MZ2^2*Cll[2, 2, 3, 3] - 
      8*MW2^2*Cll[2, 3, 3, 2] + 12*MW2*MZ2*Cll[2, 3, 3, 2] - 
      4*MZ2^2*Cll[2, 3, 3, 2] + 16*MW2^2*Cll[Leff, 1, 1, Leff] - 
      24*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 8*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      16*MW2^2*Cll[Leff, 2, 2, Leff] - 24*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      8*MZ2^2*Cll[Leff, 2, 2, Leff] + 16*MW2^2*Cll[Leff, 3, 3, Leff] - 
      24*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 8*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      16*MZ2^2*Cll[Leff, Leff, 1, 1] + 16*MW2^2*Cll[Leff, Leff, 2, 2] - 
      32*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 16*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      16*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[1, 1, 1, 1] - 
      8*MW2*MZ2*Clq1[1, 1, 1, 1] + 4*MZ2^2*Clq1[1, 1, 1, 1] + 
      4*MW2^2*Clq1[1, 1, 2, 2] - 8*MW2*MZ2*Clq1[1, 1, 2, 2] + 
      4*MZ2^2*Clq1[1, 1, 2, 2] - 4*MW2^2*Clq1[1, 1, 3, 3] + 
      2*MW2*MZ2*Clq1[1, 1, 3, 3] + 2*MZ2^2*Clq1[1, 1, 3, 3] + 
      4*MW2^2*Clq1[2, 2, 1, 1] - 8*MW2*MZ2*Clq1[2, 2, 1, 1] + 
      4*MZ2^2*Clq1[2, 2, 1, 1] + 4*MW2^2*Clq1[2, 2, 2, 2] - 
      8*MW2*MZ2*Clq1[2, 2, 2, 2] + 4*MZ2^2*Clq1[2, 2, 2, 2] - 
      4*MW2^2*Clq1[2, 2, 3, 3] + 2*MW2*MZ2*Clq1[2, 2, 3, 3] + 
      2*MZ2^2*Clq1[2, 2, 3, 3] - 8*MW2^2*Clq1[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 8*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
      8*MZ2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2^2*Clq1[Leff, Leff, 3, 3] - 
      4*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 4*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      12*MW2^2*Clq3[1, 1, 1, 1] + 12*MW2*MZ2*Clq3[1, 1, 1, 1] - 
      12*MW2^2*Clq3[1, 1, 2, 2] + 12*MW2*MZ2*Clq3[1, 1, 2, 2] - 
      4*MW2^2*Clq3[1, 1, 3, 3] + 2*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] - 12*MW2^2*Clq3[2, 2, 1, 1] + 
      12*MW2*MZ2*Clq3[2, 2, 1, 1] - 12*MW2^2*Clq3[2, 2, 2, 2] + 
      12*MW2*MZ2*Clq3[2, 2, 2, 2] - 4*MW2^2*Clq3[2, 2, 3, 3] + 
      2*MW2*MZ2*Clq3[2, 2, 3, 3] + 2*MZ2^2*Clq3[2, 2, 3, 3] + 
      24*MW2^2*Clq3[Leff, Leff, 1, 1] - 24*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
      24*MW2^2*Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      8*MW2^2*Clq3[Leff, Leff, 3, 3] - 4*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      4*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[1, 1, 1, 1] - 
      16*MW2*MZ2*Clu[1, 1, 1, 1] + 8*MZ2^2*Clu[1, 1, 1, 1] + 
      8*MW2^2*Clu[1, 1, 2, 2] - 16*MW2*MZ2*Clu[1, 1, 2, 2] + 
      8*MZ2^2*Clu[1, 1, 2, 2] + 8*MW2^2*Clu[2, 2, 1, 1] - 
      16*MW2*MZ2*Clu[2, 2, 1, 1] + 8*MZ2^2*Clu[2, 2, 1, 1] + 
      8*MW2^2*Clu[2, 2, 2, 2] - 16*MW2*MZ2*Clu[2, 2, 2, 2] + 
      8*MZ2^2*Clu[2, 2, 2, 2] - 16*MW2^2*Clu[Leff, Leff, 1, 1] + 
      32*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 16*MZ2^2*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
      16*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, 1, 1] + 
      6*MW2*MZ2*Cqe[1, 1, 1, 1] - 2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MW2^2*Cqe[1, 1, 2, 2] + 6*MW2*MZ2*Cqe[1, 1, 2, 2] - 
      2*MZ2^2*Cqe[1, 1, 2, 2] + 8*MW2^2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 4*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      4*MW2^2*Cqe[2, 2, 1, 1] + 6*MW2*MZ2*Cqe[2, 2, 1, 1] - 
      2*MZ2^2*Cqe[2, 2, 1, 1] - 4*MW2^2*Cqe[2, 2, 2, 2] + 
      6*MW2*MZ2*Cqe[2, 2, 2, 2] - 2*MZ2^2*Cqe[2, 2, 2, 2] + 
      8*MW2^2*Cqe[2, 2, Leff, Leff] - 12*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
      4*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, 1, 1] - 
      MZ2^2*Cqe[3, 3, 1, 1] + 4*MW2^2*Cqe[3, 3, 2, 2] - 
      MZ2^2*Cqe[3, 3, 2, 2] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      2*MZ2^2*Cqe[3, 3, Leff, Leff]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[1, 1, 3, 3] - 6*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] + 
      16*MT2*MW2^2*Ceu[2, 2, 3, 3] - 6*MT2*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Ceu[2, 2, 3, 3] - MT2*MZ2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 4*MZ2^3*Ceu[2, 2, 3, 3] - 
      2*(2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clq1[1, 1, 3, 3] + 
      38*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 8*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 
      22*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 10*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 
      2*MZ2^3*Clq1[1, 1, 3, 3] - 16*MT2*MW2^2*Clq1[2, 2, 3, 3] + 
      38*MT2*MW2*MZ2*Clq1[2, 2, 3, 3] - 8*MW2^2*MZ2*Clq1[2, 2, 3, 3] - 
      22*MT2*MZ2^2*Clq1[2, 2, 3, 3] + 10*MW2*MZ2^2*Clq1[2, 2, 3, 3] - 
      2*MZ2^3*Clq1[2, 2, 3, 3] - 4*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[1, 1, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 8*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
      22*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      2*MZ2^3*Clq3[1, 1, 3, 3] + 16*MT2*MW2^2*Clq3[2, 2, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] + 8*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 
      22*MT2*MZ2^2*Clq3[2, 2, 3, 3] - 10*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
      2*MZ2^3*Clq3[2, 2, 3, 3] - 32*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      76*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*
       Clq3[Leff, Leff, 3, 3] - 44*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      20*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 4*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clu[1, 1, 3, 3] + 14*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 2*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] - 
      16*MT2*MW2^2*Clu[2, 2, 3, 3] + 14*MT2*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clu[2, 2, 3, 3] + 2*MT2*MZ2^2*Clu[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Clu[2, 2, 3, 3] - 8*MZ2^3*Clu[2, 2, 3, 3] + 
      32*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 28*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      4*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 16*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 1, 1] - 30*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 11*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] + MZ2^3*Cqe[3, 3, 1, 1] + 
      16*MT2*MW2^2*Cqe[3, 3, 2, 2] - 30*MT2*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      8*MW2^2*MZ2*Cqe[3, 3, 2, 2] + 11*MT2*MZ2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqe[3, 3, 2, 2] + MZ2^3*Cqe[3, 3, 2, 2] - 
      32*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 60*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      22*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 2*MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(8*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
      12*MW2*MZ2^2*Ced[1, 1, 1, 1] + 4*MZ2^3*Ced[1, 1, 1, 1] + 
      8*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MZ2^3*Ced[1, 1, 2, 2] + 8*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ced[1, 1, 3, 3] + 4*MZ2^3*Ced[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ced[2, 2, 1, 1] - 12*MW2*MZ2^2*Ced[2, 2, 1, 1] + 
      4*MZ2^3*Ced[2, 2, 1, 1] + 8*MW2^2*MZ2*Ced[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Ced[2, 2, 2, 2] + 4*MZ2^3*Ced[2, 2, 2, 2] + 
      8*MW2^2*MZ2*Ced[2, 2, 3, 3] - 12*MW2*MZ2^2*Ced[2, 2, 3, 3] + 
      4*MZ2^3*Ced[2, 2, 3, 3] - 8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 16*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 
      24*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 8*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 1, 1] - 12*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
      4*MZ2^3*Cee[1, 1, 1, 1] + 16*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
      24*MW2*MZ2^2*Cee[1, 1, 2, 2] + 8*MZ2^3*Cee[1, 1, 2, 2] + 
      8*MW2^2*MZ2*Cee[1, 1, 3, 3] - 12*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      4*MZ2^3*Cee[1, 1, 3, 3] + 8*MW2^2*MZ2*Cee[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Cee[2, 2, 2, 2] + 4*MZ2^3*Cee[2, 2, 2, 2] + 
      8*MW2^2*MZ2*Cee[2, 2, 3, 3] - 12*MW2*MZ2^2*Cee[2, 2, 3, 3] + 
      4*MZ2^3*Cee[2, 2, 3, 3] - 16*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      24*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 8*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 24*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 8*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 8*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 24*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MZ2^3*Ceu[1, 1, 1, 1] - 16*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 8*MZ2^3*Ceu[1, 1, 2, 2] - 
      48*MT2*MW2^2*Ceu[1, 1, 3, 3] + 72*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 24*MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Ceu[2, 2, 1, 1] + 24*MW2*MZ2^2*Ceu[2, 2, 1, 1] - 
      8*MZ2^3*Ceu[2, 2, 1, 1] - 16*MW2^2*MZ2*Ceu[2, 2, 2, 2] + 
      24*MW2*MZ2^2*Ceu[2, 2, 2, 2] - 8*MZ2^3*Ceu[2, 2, 2, 2] - 
      48*MT2*MW2^2*Ceu[2, 2, 3, 3] + 72*MT2*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Ceu[2, 2, 3, 3] - 24*MT2*MZ2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 4*MZ2^3*Ceu[2, 2, 3, 3] + 
      32*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 16*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      32*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 16*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      96*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 144*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      48*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 8*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[1, 1, 1, 1] + 16*MW2*MZ2^2*Cld[1, 1, 1, 1] - 
      8*MZ2^3*Cld[1, 1, 1, 1] - 8*MW2^2*MZ2*Cld[1, 1, 2, 2] + 
      16*MW2*MZ2^2*Cld[1, 1, 2, 2] - 8*MZ2^3*Cld[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cld[1, 1, 3, 3] + 16*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      8*MZ2^3*Cld[1, 1, 3, 3] - 8*MW2^2*MZ2*Cld[2, 2, 1, 1] + 
      16*MW2*MZ2^2*Cld[2, 2, 1, 1] - 8*MZ2^3*Cld[2, 2, 1, 1] - 
      8*MW2^2*MZ2*Cld[2, 2, 2, 2] + 16*MW2*MZ2^2*Cld[2, 2, 2, 2] - 
      8*MZ2^3*Cld[2, 2, 2, 2] - 8*MW2^2*MZ2*Cld[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Cld[2, 2, 3, 3] - 8*MZ2^3*Cld[2, 2, 3, 3] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 16*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 16*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 16*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      4*MW2*MZ2^2*Cle[1, 1, 1, 1] - 4*MZ2^3*Cle[1, 1, 1, 1] + 
      4*MW2*MZ2^2*Cle[1, 1, 2, 2] - 4*MZ2^3*Cle[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cle[1, 1, 3, 3] + 16*MW2*MZ2^2*Cle[1, 1, 3, 3] - 
      8*MZ2^3*Cle[1, 1, 3, 3] - 16*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
      24*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 8*MZ2^3*Cle[1, 1, Leff, Leff] + 
      4*MW2*MZ2^2*Cle[2, 2, 1, 1] - 4*MZ2^3*Cle[2, 2, 1, 1] + 
      4*MW2*MZ2^2*Cle[2, 2, 2, 2] - 4*MZ2^3*Cle[2, 2, 2, 2] - 
      8*MW2^2*MZ2*Cle[2, 2, 3, 3] + 16*MW2*MZ2^2*Cle[2, 2, 3, 3] - 
      8*MZ2^3*Cle[2, 2, 3, 3] - 16*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 
      24*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 8*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, 1, 1] - 12*MW2*MZ2^2*Cle[3, 3, 1, 1] + 
      4*MZ2^3*Cle[3, 3, 1, 1] + 8*MW2^2*MZ2*Cle[3, 3, 2, 2] - 
      12*MW2*MZ2^2*Cle[3, 3, 2, 2] + 4*MZ2^3*Cle[3, 3, 2, 2] - 
      16*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 24*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] - 8*MZ2^3*Cle[3, 3, Leff, Leff] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 16*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 16*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 16*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cll[1, 1, 1, 1] + 20*MW2*MZ2^2*Cll[1, 1, 1, 1] - 
      12*MZ2^3*Cll[1, 1, 1, 1] - 32*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
      64*MW2*MZ2^2*Cll[1, 1, 2, 2] - 32*MZ2^3*Cll[1, 1, 2, 2] - 
      16*MW2^2*MZ2*Cll[1, 1, 3, 3] + 32*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      16*MZ2^3*Cll[1, 1, 3, 3] + 8*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      12*MW2*MZ2^2*Cll[1, 3, 3, 1] + 4*MZ2^3*Cll[1, 3, 3, 1] - 
      8*MW2^2*MZ2*Cll[2, 2, 2, 2] + 20*MW2*MZ2^2*Cll[2, 2, 2, 2] - 
      12*MZ2^3*Cll[2, 2, 2, 2] - 16*MW2^2*MZ2*Cll[2, 2, 3, 3] + 
      32*MW2*MZ2^2*Cll[2, 2, 3, 3] - 16*MZ2^3*Cll[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Cll[2, 3, 3, 2] - 12*MW2*MZ2^2*Cll[2, 3, 3, 2] + 
      4*MZ2^3*Cll[2, 3, 3, 2] - 16*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 
      24*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 24*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 8*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 24*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 8*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 32*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 32*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 32*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[1, 1, 1, 1] - 16*MW2*MZ2^2*Clq1[1, 1, 1, 1] + 
      8*MZ2^3*Clq1[1, 1, 1, 1] + 8*MW2^2*MZ2*Clq1[1, 1, 2, 2] - 
      16*MW2*MZ2^2*Clq1[1, 1, 2, 2] + 8*MZ2^3*Clq1[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clq1[1, 1, 3, 3] - 60*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 12*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      14*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 2*MZ2^3*Clq1[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Clq1[2, 2, 1, 1] - 16*MW2*MZ2^2*Clq1[2, 2, 1, 1] + 
      8*MZ2^3*Clq1[2, 2, 1, 1] + 8*MW2^2*MZ2*Clq1[2, 2, 2, 2] - 
      16*MW2*MZ2^2*Clq1[2, 2, 2, 2] + 8*MZ2^3*Clq1[2, 2, 2, 2] + 
      48*MT2*MW2^2*Clq1[2, 2, 3, 3] - 60*MT2*MW2*MZ2*Clq1[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Clq1[2, 2, 3, 3] + 12*MT2*MZ2^2*Clq1[2, 2, 3, 3] + 
      14*MW2*MZ2^2*Clq1[2, 2, 3, 3] + 2*MZ2^3*Clq1[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 16*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 16*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      96*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 120*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 32*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      24*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 28*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 4*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq3[1, 1, 1, 1] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      48*MT2*MW2^2*Clq3[1, 1, 3, 3] + 60*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
      12*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      6*MZ2^3*Clq3[1, 1, 3, 3] - 24*MW2^2*MZ2*Clq3[2, 2, 1, 1] + 
      24*MW2*MZ2^2*Clq3[2, 2, 1, 1] - 24*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 
      24*MW2*MZ2^2*Clq3[2, 2, 2, 2] - 48*MT2*MW2^2*Clq3[2, 2, 3, 3] + 
      60*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 12*MT2*MZ2^2*Clq3[2, 2, 3, 3] - 
      6*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 6*MZ2^3*Clq3[2, 2, 3, 3] + 
      48*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 48*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] - 
      48*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 96*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 120*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 12*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[1, 1, 1, 1] - 32*MW2*MZ2^2*Clu[1, 1, 1, 1] + 
      16*MZ2^3*Clu[1, 1, 1, 1] + 16*MW2^2*MZ2*Clu[1, 1, 2, 2] - 
      32*MW2*MZ2^2*Clu[1, 1, 2, 2] + 16*MZ2^3*Clu[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clu[1, 1, 3, 3] - 96*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 48*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Clu[2, 2, 1, 1] - 32*MW2*MZ2^2*Clu[2, 2, 1, 1] + 
      16*MZ2^3*Clu[2, 2, 1, 1] + 16*MW2^2*MZ2*Clu[2, 2, 2, 2] - 
      32*MW2*MZ2^2*Clu[2, 2, 2, 2] + 16*MZ2^3*Clu[2, 2, 2, 2] + 
      48*MT2*MW2^2*Clu[2, 2, 3, 3] - 96*MT2*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clu[2, 2, 3, 3] + 48*MT2*MZ2^2*Clu[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Clu[2, 2, 3, 3] - 8*MZ2^3*Clu[2, 2, 3, 3] - 
      32*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 64*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 32*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      32*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 64*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 32*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      96*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 192*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      96*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 16*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 12*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MZ2^3*Cqe[1, 1, 1, 1] - 8*MW2^2*MZ2*Cqe[1, 1, 2, 2] + 
      12*MW2*MZ2^2*Cqe[1, 1, 2, 2] - 4*MZ2^3*Cqe[1, 1, 2, 2] + 
      16*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 24*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 8*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 12*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      4*MZ2^3*Cqe[2, 2, 1, 1] - 8*MW2^2*MZ2*Cqe[2, 2, 2, 2] + 
      12*MW2*MZ2^2*Cqe[2, 2, 2, 2] - 4*MZ2^3*Cqe[2, 2, 2, 2] + 
      16*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 24*MW2*MZ2^2*
       Cqe[2, 2, Leff, Leff] + 8*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 1, 1] + 36*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      16*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - MZ2^3*Cqe[3, 3, 1, 1] - 
      48*MT2*MW2^2*Cqe[3, 3, 2, 2] + 36*MT2*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      16*MW2^2*MZ2*Cqe[3, 3, 2, 2] - 6*MT2*MZ2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqe[3, 3, 2, 2] - MZ2^3*Cqe[3, 3, 2, 2] + 
      96*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 72*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 32*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      12*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 2*MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AmuFB_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((4*MW2 - 3*MZ2)*MZ2^2*(864*MW2^4 - 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 
      39*MZ2^2) + 27*MZ2^4*(33 - 4*Pi^2) + 32*MW2^3*MZ2*(-107 + 18*Pi^2) - 
    14*MW2^2*MZ2^2*(-539 + 72*Pi^2) - 9*MW2*MZ2^2*
     (MH2 + 567*MZ2 - 64*MZ2*Pi^2))*SW2^2)/
  (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MH2*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
   SW2^2*B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
    3*Pi^2*VMU^2) + (MW2*(4*MW2 - 3*MZ2)*MZ2^2*SW2^2*
   (MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 32*MW2*MZ2^2*SW2)*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^2*(MH2*(-12*MW2^3 + 17*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      18*MZ2^3) + MW2*(12*MW2^3 - 8*MW2^2*MZ2 - 31*MW2*MZ2^2 + 18*MZ2^3))*SW2*
   B0i[bb0, 0, 0, MW2])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
   Pi^2*VMU^2) - (MW2*(4*MW2 - 3*MZ2)*MZ2^2*
   (24*MW2^3 + MW2*(MH2 - 60*MZ2)*MZ2 + MZ2^2*(-MH2 + 27*MZ2))*SW2*
   B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) - (MW2*(4*MW2 - 3*MZ2)*MZ2^2*
   (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*
   SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + ((3*CWw*MW*MW2*MZ2^3*(-4*MW2 + 3*MZ2)*(-48*MW2^2 + 50*MW2*MZ2 + 
      MZ2^2)*SW2^2)/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^2*(2*MW2 - 3*MZ2)*MZ2^3*(-4*MW2 + 3*MZ2)*SW2^2*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (18*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VMU))*Class[1] - (12*CHD*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*
   Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/72*(MZ2*(-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(3*MH2 - 9*MW2 + 8*MZ2)*
        (64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 
         101*MW2*MZ2^4 - 15*MZ2^5) + 
       CHD*(-27*MH2^2*MW2*MZ2^2*(64*MW2^5 - 248*MW2^4*MZ2 + 400*MW2^3*MZ2^2 - 
           335*MW2^2*MZ2^3 + 144*MW2*MZ2^4 - 25*MZ2^5) + 
         MW2*(96768*MW2^9 - 6*MT2*MW2*(8192*MW2^7 - 35840*MW2^6*MZ2 + 
             59904*MW2^5*MZ2^2 - 45144*MW2^4*MZ2^3 + 9976*MW2^3*MZ2^4 + 
             6629*MW2^2*MZ2^5 - 4527*MW2*MZ2^6 + 810*MZ2^7) + 
           MW2^3*MZ2^6*(2300579 - 258192*Pi^2) + 405*MZ2^9*(-33 + 4*Pi^2) + 
           128*MW2^8*MZ2*(-3953 + 288*Pi^2) - 36*MW2*MZ2^8*
            (-3949 + 477*Pi^2) - 256*MW2^7*MZ2^2*(-6265 + 792*Pi^2) - 
           432*MW2^5*MZ2^4*(-11453 + 1436*Pi^2) + 48*MW2^2*MZ2^7*
            (-15542 + 1785*Pi^2) + 48*MW2^6*MZ2^3*(-73315 + 9888*Pi^2) + 
           4*MW2^4*MZ2^5*(-1076681 + 124920*Pi^2)) + 
         MH2*(-96768*MW2^9 + 6*MT2*MW2*(8192*MW2^7 - 35840*MW2^6*MZ2 + 
             59904*MW2^5*MZ2^2 - 45144*MW2^4*MZ2^3 + 9976*MW2^3*MZ2^4 + 
             6629*MW2^2*MZ2^5 - 4527*MW2*MZ2^6 + 810*MZ2^7) + 
           MW2^4*MZ2^5*(4286177 - 499680*Pi^2) + 3*MW2^2*MZ2^7*
            (248447 - 28560*Pi^2) + 24*MW2^6*MZ2^3*(145649 - 19776*Pi^2) - 
           405*MZ2^9*(-33 + 4*Pi^2) - 128*MW2^8*MZ2*(-3953 + 288*Pi^2) + 
           1728*MW2^5*MZ2^4*(-2845 + 359*Pi^2) + 512*MW2^7*MZ2^2*
            (-3119 + 396*Pi^2) + 36*MW2*MZ2^8*(-3949 + 477*Pi^2) + 
           MW2^3*MZ2^6*(-2294261 + 258192*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MH2*MW2*MZ2^3*(-4*CHbox*(MH2 - MW2)*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - 
        MH2*(MW2 + 3*MZ2)) + 3*CHD*MZ2*
       (MH2^3*(8*MW2^3 - 32*MW2^2*MZ2 + 33*MW2*MZ2^2 - 10*MZ2^3) + 
        12*MW2^2*MZ2*(-8*MW2^3 + 32*MW2^2*MZ2 - 33*MW2*MZ2^2 + 10*MZ2^3) + 
        MH2*MW2*(-88*MW2^4 + 400*MW2^3*MZ2 - 831*MW2^2*MZ2^2 + 
          698*MW2*MZ2^3 - 195*MZ2^4) + MH2^2*(176*MW2^4 - 488*MW2^3*MZ2 + 
          582*MW2^2*MZ2^2 - 337*MW2*MZ2^3 + 75*MZ2^4)))*SW2^2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (CHD*MW2*MZ2^2*(32*MW2*MZ2*(64*MW2^5 - 216*MW2^4*MZ2 + 240*MW2^3*MZ2^2 - 
        75*MW2^2*MZ2^3 - 28*MW2*MZ2^4 + 15*MZ2^5) + 
      MT2*(4096*MW2^6 - 13824*MW2^5*MZ2 + 16128*MW2^4*MZ2^2 - 
        6120*MW2^3*MZ2^3 - 2752*MW2^2*MZ2^4 + 3195*MW2*MZ2^5 - 810*MZ2^6))*
     SW2^2*B0i[bb0, 0, 0, MT2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2^2*(CHD*(MH2*MW2*(1536*MW2^8 - 6528*MW2^7*MZ2 + 13568*MW2^6*MZ2^2 - 
          16712*MW2^5*MZ2^3 + 6960*MW2^4*MZ2^4 + 9825*MW2^3*MZ2^5 - 
          14555*MW2^2*MZ2^6 + 7121*MW2*MZ2^7 - 1233*MZ2^8) + 
        MW2^2*(-768*MW2^8 + 3264*MW2^7*MZ2 - 6496*MW2^6*MZ2^2 + 
          7096*MW2^5*MZ2^3 - 1428*MW2^4*MZ2^4 - 6330*MW2^3*MZ2^5 + 
          7489*MW2^2*MZ2^6 - 3367*MW2*MZ2^7 + 549*MZ2^8) + 
        MH2^2*(-768*MW2^8 + 3264*MW2^7*MZ2 - 7360*MW2^6*MZ2^2 + 
          10840*MW2^5*MZ2^3 - 7620*MW2^4*MZ2^4 - 1704*MW2^3*MZ2^5 + 
          6292*MW2^2*MZ2^6 - 3619*MW2*MZ2^7 + 684*MZ2^8)) + 
      36*CHbox*(MH2 - MW2)*MW2*MZ2^4*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)*
     B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MW2*MZ2*(CHD*(3840*MW2^8 - 16896*MW2^7*MZ2 + 29344*MW2^6*MZ2^2 + 
        8*MW2^5*(3*MH2 - 3188*MZ2)*MZ2^2 + 15*MW2^3*(21*MH2 - 596*MZ2)*
         MZ2^4 + MW2*(159*MH2 - 2930*MZ2)*MZ2^6 + 
        15*MZ2^7*(-2*MH2 + 31*MZ2) + 12*MW2^4*MZ2^3*(-12*MH2 + 1151*MZ2) + 
        MW2^2*(-324*MH2*MZ2^5 + 6818*MZ2^6)) - 4*CHbox*(MH2 - 2*MZ2)*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MZ2])/(4*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (3*CHD*MZ2*(-8*MW2^3 + 32*MW2^2*MZ2 - 33*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 
        15*MZ2^4))*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
    (4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
        15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
      MZ2*(2048*MW2^5 - 6912*MW2^4*MZ2 + 8064*MW2^3*MZ2^2 - 
        3384*MW2^2*MZ2^3 - 80*MW2*MZ2^4 + 261*MZ2^5))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2^2*(768*MW2^6 + 2112*MW2^5*MZ2 - 4640*MW2^4*MZ2^2 - 
      792*MW2^3*MZ2^3 + 4164*MW2^2*MZ2^4 - 1458*MW2*MZ2^5 - 73*MZ2^6)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (6*CHD*MW2^3*MZ2^2*(256*MW2^6 - 304*MW2^5*MZ2 - 400*MW2^4*MZ2^2 + 
      702*MW2^3*MZ2^3 - 212*MW2^2*MZ2^4 - 71*MW2*MZ2^5 + 30*MZ2^6)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*CHD*MW2^2*MZ2^4*(320*MW2^5 - 96*MW2^4*MZ2 - 424*MW2^3*MZ2^2 + 
      152*MW2^2*MZ2^3 + 117*MW2*MZ2^4 - 43*MZ2^5)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[3] - 
 (24*CHWB*CW*(4*MW2 - 3*MZ2)*MZ2^5*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((CHWB*MW2*(-9*MH2^3*MZ2^3*SW2*(384*MW2^7 + 2*MW2^2*MZ2^5*(1813 - 41*SW2) + 
        15*MZ2^7*(8 - 3*SW2) + 32*MW2^6*MZ2*(-17 + 12*SW2) - 
        16*MW2^5*MZ2^2*(111 + 82*SW2) + 2*MW2*MZ2^6*(-524 + 101*SW2) - 
        2*MW2^3*MZ2^4*(3155 + 426*SW2) + 4*MW2^4*MZ2^3*(1387 + 428*SW2)) - 
      4*MW2^2*(6*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(1024*MW2^10*(-5293 + 324*SW2) - 512*MW2^9*MZ2*
           (-73353 + 12584*SW2) + 64*MW2^8*MZ2^2*(-1813841 + 494744*SW2) - 
          32*MW2^7*MZ2^3*(-6587651 + 2430450*SW2) + 
          9*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-31133021 + 4*(3614441 + 1440*Pi^2)*SW2) - 8*MW2^5*MZ2^5*
           (-25004650 + 9*(1560563 + 2720*Pi^2)*SW2) - 
          3*MW2*MZ2^9*(-489444 + (398537 + 14352*Pi^2)*SW2) + 
          2*MW2^4*MZ2^6*(-55298211 + 8*(4557233 + 21384*Pi^2)*SW2) + 
          6*MW2^2*MZ2^8*(-1695729 + (1374287 + 26736*Pi^2)*SW2) - 
          2*MW2^3*MZ2^7*(-20784650 + (15556913 + 157248*Pi^2)*SW2))) + 
      MH2^2*(-6*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(-1024*MW2^10*(-5293 + 324*SW2) + 128*MW2^9*MZ2*
           (-293439 + 50336*SW2) - 32*MW2^8*MZ2^2*(-3627367 + 988300*SW2) + 
          16*MW2^7*MZ2^3*(-13167841 + 4850982*SW2) - 
          9*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) - 4*MW2^6*MZ2^4*
           (-62182027 + 4*(7211467 + 2880*Pi^2)*SW2) + 2*MW2^5*MZ2^5*
           (-99779767 + 18*(3113531 + 5440*Pi^2)*SW2) + 
          6*MW2*MZ2^9*(-243822 + (198931 + 7176*Pi^2)*SW2) + 
          2*MW2^3*MZ2^7*(-20690393 + 7*(2217461 + 22464*Pi^2)*SW2) - 
          3*MW2^2*MZ2^8*(-3375018 + (2742709 + 53472*Pi^2)*SW2) - 
          2*MW2^4*MZ2^6*(-55102191 + (36373237 + 171072*Pi^2)*SW2))) + 
      MH2*MW2*(30*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(5120*MW2^10*(-5293 + 324*SW2) - 4096*MW2^9*MZ2*
           (-45876 + 7865*SW2) + 64*MW2^8*MZ2^2*(-9080095 + 2473072*SW2) - 
          32*MW2^7*MZ2^3*(-32989789 + 12146814*SW2) + 
          45*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) - 15*MW2*MZ2^9*
           (-489156 + 23*(17323 + 624*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-155930227 + 4*(18062647 + 7200*Pi^2)*SW2) - 
          8*MW2^5*MZ2^5*(-125220125 + 9*(7798697 + 13600*Pi^2)*SW2) + 
          2*MW2^4*MZ2^6*(-276813111 + 44*(4140937 + 19440*Pi^2)*SW2) + 
          6*MW2^2*MZ2^8*(-8477037 + (6868873 + 133680*Pi^2)*SW2) - 
          2*MW2^3*MZ2^7*(-103977358 + (77751157 + 786240*Pi^2)*SW2)))))/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MW2*MZ2^2*SW2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(32*MW2^4 - 104*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
        71*MW2*MZ2^3 + 15*MZ2^4)*SW + 
      CHWB*(-48*MW2^3*(512*MW2^8 + 10*MW2^3*MZ2^5*(189 - 172*SW2) + 
          3*MW2*MZ2^7*(35 - 141*SW2) + 60*MZ2^8*SW2 + 128*MW2^7*MZ2*
           (-13 + 4*SW2) + 32*MW2^5*MZ2^3*(17 + 14*SW2) - 
          64*MW2^6*MZ2^2*(-25 + 18*SW2) + 8*MW2^4*MZ2^4*(-285 + 136*SW2) + 
          7*MW2^2*MZ2^6*(-101 + 170*SW2)) + 
        MH2^4*(128*MW2^7 + 2*MW2^2*MZ2^5*(1472 - 869*SW2) + 
          4*MW2^4*MZ2^3*(1357 - 260*SW2) + 15*MZ2^7*(6 - 7*SW2) + 
          16*MW2^5*MZ2^2*(-163 + 2*SW2) + 32*MW2^6*MZ2*(9 + 4*SW2) + 
          24*MW2*MZ2^6*(-34 + 29*SW2) + 2*MW2^3*MZ2^4*(-2727 + 1018*SW2)) + 
        3*MH2^3*(1792*MW2^8 + 105*MZ2^8*SW2 + 64*MW2^7*MZ2*(-135 + 28*SW2) - 
          12*MW2*MZ2^7*(5 + 48*SW2) - 64*MW2^6*MZ2^2*(-278 + 95*SW2) + 
          2*MW2^2*MZ2^6*(487 + 401*SW2) + 2*MW2^3*MZ2^5*(-2549 + 580*SW2) - 
          8*MW2^4*MZ2^4*(-1674 + 683*SW2) + 8*MW2^5*MZ2^3*
           (-2519 + 1032*SW2)) + 4*MH2*MW2^2*(13696*MW2^8 + 
          2*MW2^3*MZ2^5*(18442 - 13903*SW2) + 3*MW2*MZ2^7*(750 - 2821*SW2) + 
          16*MW2^6*MZ2^2*(3643 - 2282*SW2) + 1215*MZ2^8*SW2 + 
          32*MW2^7*MZ2*(-1509 + 428*SW2) + 12*MW2^2*MZ2^6*
           (-1230 + 1891*SW2) + 2*MW2^4*MZ2^4*(-17937 + 2606*SW2) + 
          4*MW2^5*MZ2^3*(-3049 + 7508*SW2)) - 3*MH2^2*MW2*
         (11904*MW2^8 + 2*MW2^4*MZ2^4*(11451 - 7622*SW2) + 
          2*MW2^3*MZ2^5*(733 - 4487*SW2) + 16*MW2^6*MZ2^2*(4999 - 2270*SW2) + 
          3*MW2*MZ2^7*(250 - 1709*SW2) + 765*MZ2^8*SW2 + 
          992*MW2^7*MZ2*(-49 + 12*SW2) + 10*MW2^2*MZ2^6*(-349 + 1225*SW2) + 
          4*MW2^5*MZ2^3*(-16227 + 10196*SW2))))*B0i[bb0, 0, 0, MH2])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (192*MW2^5 - 560*MW2^4*MZ2 + 656*MW2^3*MZ2^2 - 386*MW2^2*MZ2^3 + 
        116*MW2*MZ2^4 - 15*MZ2^5) + 32*MW2^2*MZ2^3*SW2^2*
       (128*MW2^7 - 30*MW2*MZ2^6*(-2 + SW2) + 15*MZ2^7*SW2 + 
        32*MW2^6*MZ2*(-19 + 4*SW2) - 16*MW2^5*MZ2^2*(-79 + 6*SW2) - 
        2*MW2^2*MZ2^5*(187 + 83*SW2) - 4*MW2^4*MZ2^3*(367 + 92*SW2) + 
        2*MW2^3*MZ2^4*(499 + 258*SW2)) + MT2*MW2*MZ2*SW2*
       (24576*MW2^9 + 2*MW2^3*MZ2^6*(178157 - 173706*SW2) + 
        8192*MW2^8*MZ2*(-25 + 3*SW2) + 15*MZ2^9*(-52 + 5*SW2) - 
        128*MW2^7*MZ2^2*(-5223 + 1600*SW2) - 2*MW2*MZ2^8*(-6406 + 5339*SW2) + 
        32*MW2^6*MZ2^3*(-36761 + 18396*SW2) + 2*MW2^2*MZ2^7*
         (-45627 + 46447*SW2) - 16*MW2^5*MZ2^4*(-78269 + 53506*SW2) + 
        4*MW2^4*MZ2^5*(-210341 + 178172*SW2)))*B0i[bb0, 0, 0, MT2])/
    (6*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (192*MW2^5 - 560*MW2^4*MZ2 + 656*MW2^3*MZ2^2 - 386*MW2^2*MZ2^3 + 
        116*MW2*MZ2^4 - 15*MZ2^5) + 4*MW2^3*(24576*MW2^11 - 15*CW2*MZ2^11 + 
        2*MW2^4*MZ2^7*(534355 - 469366*SW2) + 20*MW2^2*MZ2^9*
         (2017 - 2773*SW2) + 3584*MW2^10*MZ2*(7 + 12*SW2) - 
        128*MW2^9*MZ2^2*(5187 + 200*SW2) + MW2*MZ2^10*(-2299 + 4417*SW2) - 
        64*MW2^8*MZ2^3*(-34751 + 7794*SW2) - 24*MW2^6*MZ2^5*
         (-160237 + 91290*SW2) + 16*MW2^7*MZ2^4*(-234809 + 96576*SW2) + 
        2*MW2^3*MZ2^8*(-139810 + 150811*SW2) + 4*MW2^5*MZ2^6*
         (-631413 + 453806*SW2)) + MH2^3*(-24576*MW2^11 + 15*CW2*MZ2^11 + 
        14*MW2^5*MZ2^6*(182571 - 129070*SW2) + 26*MW2^3*MZ2^8*
         (10903 - 11731*SW2) + MW2*MZ2^10*(2209 - 4732*SW2) - 
        3584*MW2^10*MZ2*(7 + 12*SW2) + 1280*MW2^9*MZ2^2*(519 + 20*SW2) + 
        32*MW2^8*MZ2^3*(-69667 + 15528*SW2) - 32*MW2^7*MZ2^4*
         (-118000 + 48063*SW2) + MW2^2*MZ2^9*(-40454 + 57347*SW2) + 
        12*MW2^6*MZ2^5*(-323181 + 181624*SW2) + 2*MW2^4*MZ2^7*
         (-542191 + 469237*SW2)) + 3*MH2^2*MW2*(49152*MW2^11 - 
        30*CW2*MZ2^11 + 2*MW2^4*MZ2^7*(1098593 - 953505*SW2) + 
        12*MW2^6*MZ2^5*(653657 - 368436*SW2) + MW2^2*MZ2^9*
         (82387 - 115657*SW2) + 7168*MW2^10*MZ2*(7 + 12*SW2) - 
        128*MW2^9*MZ2^2*(10439 + 400*SW2) + MW2*MZ2^10*(-4553 + 9464*SW2) - 
        32*MW2^8*MZ2^3*(-140471 + 31340*SW2) + 16*MW2^7*MZ2^4*
         (-476709 + 194534*SW2) + 2*MW2^3*MZ2^8*(-287602 + 309199*SW2) + 
        2*MW2^5*MZ2^6*(-2587267 + 1835702*SW2)) + 
      MH2*MW2^2*(-221184*MW2^11 + 135*CW2*MZ2^11 + 2*MW2^3*MZ2^8*
         (1272690 - 1377883*SW2) + 12*MW2^5*MZ2^6*(1912893 - 1371950*SW2) + 
        3*MW2*MZ2^10*(6877 - 13771*SW2) - 32256*MW2^10*MZ2*(7 + 12*SW2) + 
        1920*MW2^9*MZ2^2*(3121 + 120*SW2) + 8*MW2^2*MZ2^9*
         (-45782 + 63911*SW2) + 64*MW2^8*MZ2^3*(-314197 + 70410*SW2) - 
        16*MW2^7*MZ2^4*(-2126757 + 873592*SW2) + 8*MW2^6*MZ2^5*
         (-4361701 + 2480374*SW2) + 2*MW2^4*MZ2^7*(-4862923 + 4267410*SW2)))*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
     (-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MZ2*(72*(CHB + CHW)*MW*MW2*MZ*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (32*MW2^3 - 72*MW2^2*MZ2 + 56*MW2*MZ2^2 - 15*MZ2^3)*SW + 
      CHWB*(18432*MW2^11 + 45*CW2*MZ2^11 + 4608*MW2^10*(MZ2 + 16*MZ2*SW2) + 
        MW2^2*MZ2^8*(1359*MH2 - 28198*MZ2 - 1179*MH2*SW2 + 2412*MZ2*SW2) + 
        3*MW2*MZ2^9*(MZ2*(839 - 439*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        128*MW2^9*MZ2*(15*MH2 - 8*MZ2*(263 + 234*SW2)) + 
        4*MW2^6*MZ2^4*(2*MZ2*(37505 - 84564*SW2) + 3*MH2*(-259 + 788*SW2)) + 
        32*MW2^8*MZ2^2*(3*MH2*(-79 + 20*SW2) + 4*MZ2*(5395 + 1632*SW2)) + 
        16*MW2^7*MZ2^3*(MH2*(657 - 426*SW2) + 2*MZ2*(-23465 + 7206*SW2)) + 
        2*MW2^5*MZ2^5*(-3*MH2*(1257 + 886*SW2) + 28*MZ2*(2695 + 11409*SW2)) + 
        2*MW2^3*MZ2^7*(3*MH2*(-880 + 421*SW2) + MZ2*(59549 + 26265*SW2)) - 
        2*MW2^4*MZ2^6*(MH2*(-4929 + 381*SW2) + 5*MZ2*(23783 + 28932*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^2*SW2*(24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2*
       (32*MW2^4 - 104*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 71*MW2*MZ2^3 + 15*MZ2^4)*
       SW + CHWB*MW*(8*MH2*(768*MW2^8 + 2*MW2^4*MZ2^4*(1499 - 1120*SW2) + 
          30*MZ2^8*SW2 + 256*MW2^7*MZ2*(-13 + 3*SW2) - 80*MW2^6*MZ2^2*
           (-75 + 32*SW2) - 3*MW2*MZ2^7*(-5 + 58*SW2) + 16*MW2^5*MZ2^3*
           (-358 + 215*SW2) + MW2^2*MZ2^6*(34 + 245*SW2) + 
          MW2^3*MZ2^5*(-759 + 494*SW2)) - 12*MZ2*(1024*MW2^8 + 
          4*MW2^4*MZ2^4*(1027 - 868*SW2) + 2*MW2*MZ2^7*(15 - 116*SW2) + 
          45*MZ2^8*SW2 + 128*MW2^7*MZ2*(-35 + 8*SW2) - 96*MW2^6*MZ2^2*
           (-85 + 36*SW2) + 2*MW2^2*MZ2^6*(4 + 97*SW2) + 
          16*MW2^5*MZ2^3*(-491 + 302*SW2) + 2*MW2^3*MZ2^5*(-497 + 534*SW2)) + 
        MH2^2*(128*MW2^7 - 30*MW2*MZ2^6 + 16*MW2^5*MZ2^2*(41 - 46*SW2) - 
          15*MZ2^7*SW2 + 32*MW2^6*MZ2*(-15 + 4*SW2) + 2*MW2^2*MZ2^5*
           (56 + 199*SW2) + 4*MW2^4*MZ2^3*(-83 + 364*SW2) - 
          2*MW2^3*MZ2^4*(27 + 614*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (4*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*(-(MZ2*(4096*MW2^10 + 255*MZ2^10 + 2*MW2^3*MZ2^7*
          (3531 - 27031*SW2) + 4096*MW2^9*MZ2*SW2 + 128*MW2^8*MZ2^2*
          (-489 + 128*SW2) - MW2*MZ2^9*(2107 + 453*SW2) - 
         32*MW2^7*MZ2^3*(-5729 + 3780*SW2) + 2*MW2^2*MZ2^8*
          (2618 + 4317*SW2) + 16*MW2^6*MZ2^4*(-15507 + 16082*SW2) - 
         4*MW2^5*MZ2^5*(-46073 + 68868*SW2) + 2*MW2^4*MZ2^6*
          (-35729 + 82274*SW2))) + MT2*(24576*MW2^10 + 
        2*MW2^2*MZ2^8*(40639 - 55881*SW2) + 105*MZ2^10*(1 - 2*SW2) + 
        8192*MW2^9*MZ2*(-28 + 3*SW2) - 128*MW2^8*MZ2^2*(-6877 + 1792*SW2) + 
        MW2*MZ2^9*(-7427 + 12337*SW2) + 32*MW2^7*MZ2^3*(-58499 + 25012*SW2) - 
        16*MW2^6*MZ2^4*(-154059 + 91990*SW2) + 2*MW2^3*MZ2^7*
         (-202823 + 232141*SW2) + 4*MW2^5*MZ2^5*(-525127 + 403572*SW2) - 
        2*MW2^4*MZ2^6*(-581883 + 551326*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (6*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*CW*(24576*MW2^11 - 15*MZ2^11 + 2*MW2^3*MZ2^8*(37341 - 35147*SW2) + 
      MW2*MZ2^10*(791 - 379*SW2) + 512*MW2^10*MZ2*(37 + 84*SW2) - 
      128*MW2^9*MZ2^2*(2959 + 104*SW2) + 58*MW2^2*MZ2^9*(-212 + 211*SW2) + 
      4*MW2^5*MZ2^6*(53911 + 2526*SW2) - 64*MW2^8*MZ2^3*(-13267 + 4802*SW2) + 
      16*MW2^7*MZ2^4*(-48701 + 38000*SW2) - 8*MW2^6*MZ2^5*
       (-24151 + 52366*SW2) + 2*MW2^4*MZ2^7*(-103327 + 68594*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (12*CHWB*CW*MW2^2*MZ2^2*(384*MW2^7 - 864*MW2^6*MZ2 - 272*MW2^5*MZ2^2 + 
      2468*MW2^4*MZ2^3 - 2678*MW2^3*MZ2^4 + 1103*MW2^2*MZ2^5 - 
      120*MW2*MZ2^6 - 15*MZ2^7)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (12*CHWB*CW*MW2*MZ2^3*(192*MW2^7 - 528*MW2^6*MZ2 + 256*MW2^5*MZ2^2 + 
      510*MW2^4*MZ2^3 - 554*MW2^3*MZ2^4 + 49*MW2^2*MZ2^5 + 108*MW2*MZ2^6 - 
      29*MZ2^7)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[4] + 
 (6*(4*MW2 - 3*MZ2)*MZ2^3*SW2*VMU^2*
   (4*MW2^2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2]) + 
    2*MW2*MZ2*(-2*CHe[1, 1] - 2*CHe[2, 2] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
      CHl3[1, 1] + CHl3[2, 2]) + MZ2^2*(CHe[1, 1] + CHe[2, 2] - 
      2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((6*MW2^3*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MW2^2*MZ2^5*(340*CHe[1, 1] + 340*CHe[2, 2] - 1029*CHl1[1, 1] - 
        1029*CHl1[2, 2] - 3737*CHl3[1, 1] - 3737*CHl3[2, 2]) + 
      4*MW2^4*MZ2^3*(248*CHe[1, 1] + 248*CHe[2, 2] - 322*CHl1[1, 1] - 
        322*CHl1[2, 2] - 341*CHl3[1, 1] - 341*CHl3[2, 2]) - 
      32*MW2^6*MZ2*(8*CHe[1, 1] + 8*CHe[2, 2] - 12*CHl1[1, 1] - 
        12*CHl1[2, 2] - 47*CHl3[1, 1] - 47*CHl3[2, 2]) + 
      128*MW2^7*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
        3*CHl3[1, 1] - 3*CHl3[2, 2]) - 16*MW2^5*MZ2^2*
       (16*CHe[1, 1] + 16*CHe[2, 2] - 3*CHl1[1, 1] - 3*CHl1[2, 2] + 
        97*CHl3[1, 1] + 97*CHl3[2, 2]) - 2*MZ2^7*(CHe[1, 1] + CHe[2, 2] + 
        13*CHl1[1, 1] + 13*CHl1[2, 2] + 103*CHl3[1, 1] + 103*CHl3[2, 2]) + 
      MW2*MZ2^6*(-41*CHe[1, 1] - 41*CHe[2, 2] + 273*CHl1[1, 1] + 
        273*CHl1[2, 2] + 1433*CHl3[1, 1] + 1433*CHl3[2, 2]) + 
      2*MW2^3*MZ2^4*(-454*CHe[1, 1] - 454*CHe[2, 2] + 883*CHl1[1, 1] + 
        883*CHl1[2, 2] + 2153*CHl3[1, 1] + 2153*CHl3[2, 2])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
     (-15*MZ2^9*(CHe[1, 1] + CHe[2, 2] - 2*CHl1[1, 1] - 2*CHl1[2, 2] + 
        2*CHl3[1, 1] + 2*CHl3[2, 2]) + 3072*MW2^9*(2*CHe[1, 1] + 
        2*CHe[2, 2] - 2*CHl1[1, 1] - 2*CHl1[2, 2] + 3*CHl3[1, 1] + 
        3*CHl3[2, 2]) + 128*MW2^7*MZ2^2*(77*CHe[1, 1] + 77*CHe[2, 2] - 
        145*CHl1[1, 1] - 145*CHl1[2, 2] + 4*CHl3[1, 1] + 4*CHl3[2, 2]) - 
      256*MW2^8*MZ2*(74*CHe[1, 1] + 74*CHe[2, 2] - 86*CHl1[1, 1] - 
        86*CHl1[2, 2] + 101*CHl3[1, 1] + 101*CHl3[2, 2]) - 
      MW2*MZ2^8*(111*CHe[1, 1] + 111*CHe[2, 2] - 222*CHl1[1, 1] - 
        222*CHl1[2, 2] + 334*CHl3[1, 1] + 334*CHl3[2, 2]) + 
      4*MW2^2*MZ2^7*(640*CHe[1, 1] + 640*CHe[2, 2] - 1324*CHl1[1, 1] - 
        1324*CHl1[2, 2] + 639*CHl3[1, 1] + 639*CHl3[2, 2]) + 
      32*MW2^6*MZ2^3*(1030*CHe[1, 1] + 1030*CHe[2, 2] - 962*CHl1[1, 1] - 
        962*CHl1[2, 2] + 2315*CHl3[1, 1] + 2315*CHl3[2, 2]) - 
      4*MW2^3*MZ2^6*(3868*CHe[1, 1] + 3868*CHe[2, 2] - 7153*CHl1[1, 1] - 
        7153*CHl1[2, 2] + 4398*CHl3[1, 1] + 4398*CHl3[2, 2]) - 
      16*MW2^5*MZ2^4*(3783*CHe[1, 1] + 3783*CHe[2, 2] - 4907*CHl1[1, 1] - 
        4907*CHl1[2, 2] + 6618*CHl3[1, 1] + 6618*CHl3[2, 2]) + 
      8*MW2^4*MZ2^5*(5452*CHe[1, 1] + 5452*CHe[2, 2] - 8576*CHl1[1, 1] - 
        8576*CHl1[2, 2] + 7917*CHl3[1, 1] + 7917*CHl3[2, 2])))/
    (8*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (4*MW2^3*MZ2^3*(157*CHe[1, 1] + 157*CHe[2, 2] - 139*CHl1[1, 1] - 
        139*CHl1[2, 2] - 484*CHl3[1, 1] - 484*CHl3[2, 2]) - 
      32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[2, 2] - 8*CHl1[1, 1] - 
        8*CHl1[2, 2] - 83*CHl3[1, 1] - 83*CHl3[2, 2]) + 
      32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
        58*CHl3[1, 1] - 58*CHl3[2, 2]) + 512*MW2^6*
       (CHl3[1, 1] + CHl3[2, 2]) + 4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 
        107*CHe[2, 2] + 127*CHl1[1, 1] + 127*CHl1[2, 2] + 200*CHl3[1, 1] + 
        200*CHl3[2, 2]) + MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[2, 2] - 
        206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
      15*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2]))))/(8*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*MW2*MZ2^2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-(MZ2^7*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] - 
           29*CHl3[1, 1] - 29*CHl3[2, 2]))) + 16*MW2^5*MZ2^2*
       (16*CHe[1, 1] + 16*CHe[2, 2] - 11*CHl1[1, 1] - 11*CHl1[2, 2] - 
        212*CHl3[1, 1] - 212*CHl3[2, 2]) - 96*MW2^6*MZ2*
       (4*CHe[1, 1] + 4*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 19*CHl3[1, 1] - 
        19*CHl3[2, 2]) + MW2*MZ2^6*(-21*CHe[1, 1] - 21*CHe[2, 2] + 
        14*CHl1[1, 1] + 14*CHl1[2, 2] + 332*CHl3[1, 1] + 332*CHl3[2, 2]) + 
      4*MW2^4*MZ2^3*(56*CHe[1, 1] + 56*CHe[2, 2] + CHl1[1, 1] + CHl1[2, 2] + 
        721*CHl3[1, 1] + 721*CHl3[2, 2]) + 128*MW2^7*(CHe[1, 1] + CHe[2, 2] - 
        3*(CHl3[1, 1] + CHl3[2, 2])) - 2*MW2^3*MZ2^4*
       (182*CHe[1, 1] + 182*CHe[2, 2] + 27*(-3*CHl1[1, 1] - 3*CHl1[2, 2] + 
          14*CHl3[1, 1] + 14*CHl3[2, 2])) + 2*MW2^2*MZ2^5*
       (80*CHe[1, 1] + 80*CHe[2, 2] - 3*(17*CHl1[1, 1] + 17*CHl1[2, 2] + 
          75*(CHl3[1, 1] + CHl3[2, 2])))))/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(32*MW2^6*MZ2^3*(1054*CHe[1, 1] + 1054*CHe[2, 2] + 
          34*CHl1[1, 1] + 34*CHl1[2, 2] - 1609*CHl3[1, 1] - 
          1609*CHl3[2, 2]) + 3072*MW2^9*(2*CHe[1, 1] + 2*CHe[2, 2] - 
          2*CHl1[1, 1] - 2*CHl1[2, 2] + 3*CHl3[1, 1] + 3*CHl3[2, 2]) - 
        256*MW2^8*MZ2*(86*CHe[1, 1] + 86*CHe[2, 2] - 110*CHl1[1, 1] - 
          110*CHl1[2, 2] + 173*CHl3[1, 1] + 173*CHl3[2, 2]) + 
        128*MW2^7*MZ2^2*(137*CHe[1, 1] + 137*CHe[2, 2] - 331*CHl1[1, 1] - 
          331*CHl1[2, 2] + 616*CHl3[1, 1] + 616*CHl3[2, 2]) + 
        3*MZ2^9*(157*CHe[1, 1] + 157*CHe[2, 2] - 314*CHl1[1, 1] - 
          314*CHl1[2, 2] + 686*CHl3[1, 1] + 686*CHl3[2, 2]) - 
        16*MW2^5*MZ2^4*(5439*CHe[1, 1] + 5439*CHe[2, 2] - 4685*CHl1[1, 1] - 
          4685*CHl1[2, 2] + 1878*CHl3[1, 1] + 1878*CHl3[2, 2]) + 
        8*MW2^4*MZ2^5*(10996*CHe[1, 1] + 10996*CHe[2, 2] - 13358*CHl1[1, 1] - 
          13358*CHl1[2, 2] + 11247*CHl3[1, 1] + 11247*CHl3[2, 2]) + 
        4*MW2^2*MZ2^7*(4810*CHe[1, 1] + 4810*CHe[2, 2] - 8167*CHl1[1, 1] - 
          8167*CHl1[2, 2] + 12375*CHl3[1, 1] + 12375*CHl3[2, 2]) - 
        MW2*MZ2^8*(4389*CHe[1, 1] + 4389*CHe[2, 2] - 8166*CHl1[1, 1] - 
          8166*CHl1[2, 2] + 15478*CHl3[1, 1] + 15478*CHl3[2, 2]) - 
        4*MW2^3*MZ2^6*(12910*CHe[1, 1] + 12910*CHe[2, 2] - 19153*CHl1[1, 1] - 
          19153*CHl1[2, 2] + 22074*CHl3[1, 1] + 22074*CHl3[2, 2])) - 
      MH2*MW2*(32*MW2^6*MZ2^3*(2081*CHe[1, 1] + 2081*CHe[2, 2] + 
          77*CHl1[1, 1] + 77*CHl1[2, 2] - 2552*CHl3[1, 1] - 
          2552*CHl3[2, 2]) + 6144*MW2^9*(2*CHe[1, 1] + 2*CHe[2, 2] - 
          2*CHl1[1, 1] - 2*CHl1[2, 2] + 3*CHl3[1, 1] + 3*CHl3[2, 2]) - 
        512*MW2^8*MZ2*(86*CHe[1, 1] + 86*CHe[2, 2] - 110*CHl1[1, 1] - 
          110*CHl1[2, 2] + 173*CHl3[1, 1] + 173*CHl3[2, 2]) + 
        256*MW2^7*MZ2^2*(137*CHe[1, 1] + 137*CHe[2, 2] - 331*CHl1[1, 1] - 
          331*CHl1[2, 2] + 598*CHl3[1, 1] + 598*CHl3[2, 2]) + 
        3*MZ2^9*(269*CHe[1, 1] + 269*CHe[2, 2] - 538*CHl1[1, 1] - 
          538*CHl1[2, 2] + 1462*CHl3[1, 1] + 1462*CHl3[2, 2]) - 
        32*MW2^5*MZ2^4*(5295*CHe[1, 1] + 5295*CHe[2, 2] - 4604*CHl1[1, 1] - 
          4604*CHl1[2, 2] + 3147*CHl3[1, 1] + 3147*CHl3[2, 2]) + 
        20*MW2^4*MZ2^5*(8327*CHe[1, 1] + 8327*CHe[2, 2] - 10321*CHl1[1, 1] - 
          10321*CHl1[2, 2] + 11064*CHl3[1, 1] + 11064*CHl3[2, 2]) - 
        16*MW2^3*MZ2^6*(5861*CHe[1, 1] + 5861*CHe[2, 2] - 8978*CHl1[1, 1] - 
          8978*CHl1[2, 2] + 12576*CHl3[1, 1] + 12576*CHl3[2, 2]) - 
        2*MW2*MZ2^8*(3723*CHe[1, 1] + 3723*CHe[2, 2] - 7104*CHl1[1, 1] - 
          7104*CHl1[2, 2] + 16540*CHl3[1, 1] + 16540*CHl3[2, 2]) + 
        MW2^2*MZ2^7*(33431*CHe[1, 1] + 33431*CHe[2, 2] - 58910*CHl1[1, 1] - 
          58910*CHl1[2, 2] + 108054*CHl3[1, 1] + 108054*CHl3[2, 2])) + 
      MH2^2*(32*MW2^6*MZ2^3*(1027*CHe[1, 1] + 1027*CHe[2, 2] + 
          43*CHl1[1, 1] + 43*CHl1[2, 2] - 1132*CHl3[1, 1] - 
          1132*CHl3[2, 2]) + 3072*MW2^9*(2*CHe[1, 1] + 2*CHe[2, 2] - 
          2*CHl1[1, 1] - 2*CHl1[2, 2] + 3*CHl3[1, 1] + 3*CHl3[2, 2]) + 
        24*MZ2^9*(14*CHe[1, 1] + 14*CHe[2, 2] - 28*CHl1[1, 1] - 
          28*CHl1[2, 2] + 97*CHl3[1, 1] + 97*CHl3[2, 2]) - 
        256*MW2^8*MZ2*(86*CHe[1, 1] + 86*CHe[2, 2] - 110*CHl1[1, 1] - 
          110*CHl1[2, 2] + 173*CHl3[1, 1] + 173*CHl3[2, 2]) + 
        128*MW2^7*MZ2^2*(137*CHe[1, 1] + 137*CHe[2, 2] - 331*CHl1[1, 1] - 
          331*CHl1[2, 2] + 589*CHl3[1, 1] + 589*CHl3[2, 2]) - 
        16*MW2^5*MZ2^4*(5151*CHe[1, 1] + 5151*CHe[2, 2] - 4523*CHl1[1, 1] - 
          4523*CHl1[2, 2] + 3588*CHl3[1, 1] + 3588*CHl3[2, 2]) - 
        4*MW2^3*MZ2^6*(10534*CHe[1, 1] + 10534*CHe[2, 2] - 16759*CHl1[1, 1] - 
          16759*CHl1[2, 2] + 25665*CHl3[1, 1] + 25665*CHl3[2, 2]) + 
        4*MW2^4*MZ2^5*(19643*CHe[1, 1] + 19643*CHe[2, 2] - 24889*CHl1[1, 1] - 
          24889*CHl1[2, 2] + 28947*CHl3[1, 1] + 28947*CHl3[2, 2]) + 
        MW2^2*MZ2^7*(14191*CHe[1, 1] + 14191*CHe[2, 2] - 26242*CHl1[1, 1] - 
          26242*CHl1[2, 2] + 54918*CHl3[1, 1] + 54918*CHl3[2, 2]) - 
        MW2*MZ2^8*(3057*CHe[1, 1] + 3057*CHe[2, 2] - 
          38*(159*CHl1[1, 1] + 159*CHl1[2, 2] - 449*(CHl3[1, 1] + 
              CHl3[2, 2]))))))/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(4*MW2^3*MZ2^3*(157*CHe[1, 1] + 157*CHe[2, 2] - 139*CHl1[1, 1] - 
          139*CHl1[2, 2] - 484*CHl3[1, 1] - 484*CHl3[2, 2]) - 
        32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[2, 2] - 8*CHl1[1, 1] - 
          8*CHl1[2, 2] - 83*CHl3[1, 1] - 83*CHl3[2, 2]) + 
        32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          58*CHl3[1, 1] - 58*CHl3[2, 2]) + 512*MW2^6*(CHl3[1, 1] + 
          CHl3[2, 2]) + 4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[2, 2] + 
          127*CHl1[1, 1] + 127*CHl1[2, 2] + 200*CHl3[1, 1] + 
          200*CHl3[2, 2]) + MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[2, 2] - 
          206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
        15*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2]))) - 12*MW2^2*MZ2*
       (4*MW2^3*MZ2^3*(157*CHe[1, 1] + 157*CHe[2, 2] - 139*CHl1[1, 1] - 
          139*CHl1[2, 2] - 484*CHl3[1, 1] - 484*CHl3[2, 2]) - 
        32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[2, 2] - 8*CHl1[1, 1] - 
          8*CHl1[2, 2] - 83*CHl3[1, 1] - 83*CHl3[2, 2]) + 
        32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          58*CHl3[1, 1] - 58*CHl3[2, 2]) + 512*MW2^6*(CHl3[1, 1] + 
          CHl3[2, 2]) + 4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[2, 2] + 
          127*CHl1[1, 1] + 127*CHl1[2, 2] + 200*CHl3[1, 1] + 
          200*CHl3[2, 2]) + MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[2, 2] - 
          206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
        15*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2]))) - MH2^2*(2*MW2 + 3*MZ2)*
       (4*MW2^3*MZ2^3*(157*CHe[1, 1] + 157*CHe[2, 2] - 139*CHl1[1, 1] - 
          139*CHl1[2, 2] - 484*CHl3[1, 1] - 484*CHl3[2, 2]) - 
        32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[2, 2] - 8*CHl1[1, 1] - 
          8*CHl1[2, 2] - 83*CHl3[1, 1] - 83*CHl3[2, 2]) + 
        32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          58*CHl3[1, 1] - 58*CHl3[2, 2]) + 512*MW2^6*(CHl3[1, 1] + 
          CHl3[2, 2]) + 4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[2, 2] + 
          127*CHl1[1, 1] + 127*CHl1[2, 2] + 200*CHl3[1, 1] + 
          200*CHl3[2, 2]) + MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[2, 2] - 
          206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
        15*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2]))) + 
      MH2*MW2*(-4*MW2^4*MZ2^3*(1403*CHe[1, 1] + 1403*CHe[2, 2] - 
          821*CHl1[1, 1] - 821*CHl1[2, 2] - 7388*CHl3[1, 1] - 
          7388*CHl3[2, 2]) + 32*MW2^5*MZ2^2*(32*CHe[1, 1] + 32*CHe[2, 2] - 
          7*CHl1[1, 1] - 7*CHl1[2, 2] - 634*CHl3[1, 1] - 634*CHl3[2, 2]) + 
        180*MW2*MZ2^6*(11*CHe[1, 1] + 11*CHe[2, 2] - 17*CHl1[1, 1] - 
          17*CHl1[2, 2] - 14*CHl3[1, 1] - 14*CHl3[2, 2]) + 
        512*MW2^7*(CHl3[1, 1] + CHl3[2, 2]) + 32*MW2^6*MZ2*
         (3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] + 
          146*CHl3[1, 1] + 146*CHl3[2, 2]) + MW2^2*MZ2^5*
         (-6287*CHe[1, 1] - 6287*CHe[2, 2] + 7414*CHl1[1, 1] + 
          7414*CHl1[2, 2] + 8698*CHl3[1, 1] + 8698*CHl3[2, 2]) - 
        225*MZ2^7*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 4*MW2^3*MZ2^4*(2248*CHe[1, 1] + 
          2248*CHe[2, 2] - 11*(178*CHl1[1, 1] + 178*CHl1[2, 2] + 
            479*(CHl3[1, 1] + CHl3[2, 2]))))))/(8*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(-3072*MW2^9*(CHe[1, 1] + CHe[2, 2] - 
        3*(CHl3[1, 1] + CHl3[2, 2])) - 15*(MH2 - 11*MZ2)*MZ2^8*
       (CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + 
          CHl3[2, 2])) + 768*MW2^8*MZ2*(14*CHe[1, 1] + 14*CHe[2, 2] + 
        3*(CHl1[1, 1] + CHl1[2, 2] - 23*(CHl3[1, 1] + CHl3[2, 2]))) - 
      4*MW2^3*MZ2^5*(-264*MH2*CHe[1, 1] - 264*MH2*CHe[2, 2] + 
        38*MH2*(7*CHl1[1, 1] + 7*CHl1[2, 2] + 18*(CHl3[1, 1] + CHl3[2, 2])) + 
        MZ2*(1484*CHd[1, 1] + 1484*CHd[2, 2] + 1484*CHd[3, 3] + 
          4059*CHe[1, 1] + 4059*CHe[2, 2] + 1484*CHe[3, 3] - 263*CHl1[1, 1] - 
          263*CHl1[2, 2] + 1484*CHl1[3, 3] + 3717*CHl3[1, 1] + 
          3717*CHl3[2, 2] - 1484*CHl3[3, 3] - 1484*CHq1[1, 1] - 
          1484*CHq1[2, 2] - 2968*CHq1[3, 3] - 4452*CHq3[1, 1] - 
          4452*CHq3[2, 2] - 2968*CHq3[3, 3] - 2968*CHu[1, 1] - 
          2968*CHu[2, 2])) + MW2^2*MZ2^6*
       (MH2*(-561*CHe[1, 1] - 561*CHe[2, 2] + 714*CHl1[1, 1] + 
          714*CHl1[2, 2] + 1006*CHl3[1, 1] + 1006*CHl3[2, 2]) + 
        2*MZ2*(928*CHd[1, 1] + 928*CHd[2, 2] + 928*CHd[3, 3] + 
          4431*CHe[1, 1] + 4431*CHe[2, 2] + 928*CHe[3, 3] - 3674*CHl1[1, 1] - 
          3674*CHl1[2, 2] + 928*CHl1[3, 3] + 3014*CHl3[1, 1] + 
          3014*CHl3[2, 2] - 928*CHl3[3, 3] - 928*CHq1[1, 1] - 
          928*CHq1[2, 2] - 1856*CHq1[3, 3] - 2784*CHq3[1, 1] - 
          2784*CHq3[2, 2] - 1856*CHq3[3, 3] - 1856*CHu[1, 1] - 
          1856*CHu[2, 2])) - 16*MW2^5*MZ2^3*
       (2*MH2*(-16*CHe[1, 1] - 16*CHe[2, 2] + 9*CHl1[1, 1] + 9*CHl1[2, 2] + 
          141*CHl3[1, 1] + 141*CHl3[2, 2]) + 
        MZ2*(600*CHd[1, 1] + 600*CHd[2, 2] + 600*CHd[3, 3] - 436*CHe[1, 1] - 
          436*CHe[2, 2] + 600*CHe[3, 3] + 3401*CHl1[1, 1] + 3401*CHl1[2, 2] + 
          600*CHl1[3, 3] - 6514*CHl3[1, 1] - 6514*CHl3[2, 2] - 
          600*CHl3[3, 3] - 600*CHq1[1, 1] - 600*CHq1[2, 2] - 
          1200*CHq1[3, 3] - 1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 
          1200*CHq3[3, 3] - 1200*CHu[1, 1] - 1200*CHu[2, 2])) + 
      4*MW2^4*MZ2^4*(MH2*(-261*CHe[1, 1] - 261*CHe[2, 2] + 
          7*(29*CHl1[1, 1] + 29*CHl1[2, 2] + 164*(CHl3[1, 1] + 
              CHl3[2, 2]))) + 6*MZ2*(420*CHd[1, 1] + 420*CHd[2, 2] + 
          420*CHd[3, 3] + 391*CHe[1, 1] + 391*CHe[2, 2] + 420*CHe[3, 3] + 
          1169*CHl1[1, 1] + 1169*CHl1[2, 2] + 420*CHl1[3, 3] - 
          675*CHl3[1, 1] - 675*CHl3[2, 2] - 420*CHl3[3, 3] - 420*CHq1[1, 1] - 
          420*CHq1[2, 2] - 840*CHq1[3, 3] - 1260*CHq3[1, 1] - 
          1260*CHq3[2, 2] - 840*CHq3[3, 3] - 840*CHu[1, 1] - 
          840*CHu[2, 2])) + 32*MW2^6*MZ2^2*
       (MH2*(-3*CHe[1, 1] - 3*CHe[2, 2] + CHl1[1, 1] + CHl1[2, 2] + 
          74*CHl3[1, 1] + 74*CHl3[2, 2]) + MZ2*(152*CHd[1, 1] + 
          152*CHd[2, 2] + 152*CHd[3, 3] - 174*CHe[1, 1] - 174*CHe[2, 2] + 
          152*CHe[3, 3] + 1403*CHl1[1, 1] + 1403*CHl1[2, 2] + 
          152*CHl1[3, 3] - 5165*CHl3[1, 1] - 5165*CHl3[2, 2] - 
          152*CHl3[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] - 304*CHq1[3, 3] - 
          456*CHq3[1, 1] - 456*CHq3[2, 2] - 304*CHq3[3, 3] - 304*CHu[1, 1] - 
          304*CHu[2, 2])) + MW2*MZ2^7*(4*MH2*(37*CHe[1, 1] + 37*CHe[2, 2] - 
          59*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
        5*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 413*CHe[1, 1] + 
          413*CHe[2, 2] + 48*CHe[3, 3] - 562*CHl1[1, 1] - 562*CHl1[2, 2] + 
          48*CHl1[3, 3] - 82*CHl3[1, 1] - 82*CHl3[2, 2] - 48*CHl3[3, 3] - 
          48*CHq1[1, 1] - 48*CHq1[2, 2] - 96*CHq1[3, 3] - 144*CHq3[1, 1] - 
          144*CHq3[2, 2] - 96*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2])) - 
      128*MW2^7*MZ2*(4*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 72*CHe[1, 1] + 
          72*CHe[2, 2] + 8*CHe[3, 3] + 133*CHl1[1, 1] + 133*CHl1[2, 2] + 
          8*CHl1[3, 3] - 1014*CHl3[1, 1] - 1014*CHl3[2, 2] - 8*CHl3[3, 3] - 
          8*CHq1[1, 1] - 8*CHq1[2, 2] - 16*CHq1[3, 3] - 24*CHq3[1, 1] - 
          24*CHq3[2, 2] - 16*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2]))))/
    (8*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(8192*MW2^7*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2]) - 
        1024*MW2^6*MZ2*(35*CHe[1, 1] + 35*CHe[2, 2] - 41*CHl1[1, 1] - 
          41*CHl1[2, 2] - 6*CHl3[1, 1] - 6*CHl3[2, 2]) + 
        3*MZ2^7*(-13*CHe[1, 1] - 13*CHe[2, 2] + 
          8*(7*CHl1[1, 1] + 7*CHl1[2, 2] + 7*CHl3[1, 1] + 7*CHl3[2, 2] + 
            15*CHq1[3, 3] - 15*CHq3[3, 3] - 30*CHu[3, 3])) + 
        256*MW2^5*MZ2^2*(247*CHe[1, 1] + 247*CHe[2, 2] - 343*CHl1[1, 1] - 
          343*CHl1[2, 2] - 109*CHl3[1, 1] - 109*CHl3[2, 2] - 6*CHq1[3, 3] + 
          6*CHq3[3, 3] + 12*CHu[3, 3]) - 32*MW2^4*MZ2^3*
         (1797*CHe[1, 1] + 1797*CHe[2, 2] - 3007*CHl1[1, 1] - 
          3007*CHl1[2, 2] - 1576*CHl3[1, 1] - 1576*CHl3[2, 2] - 
          180*CHq1[3, 3] + 180*CHq3[3, 3] + 360*CHu[3, 3]) + 
        32*MW2^3*MZ2^4*(890*CHe[1, 1] + 890*CHe[2, 2] - 1836*CHl1[1, 1] - 
          1836*CHl1[2, 2] - 1423*CHl3[1, 1] - 1423*CHl3[2, 2] - 
          270*CHq1[3, 3] + 270*CHq3[3, 3] + 540*CHu[3, 3]) + 
        4*MW2*MZ2^6*(224*CHe[1, 1] + 224*CHe[2, 2] - 775*CHl1[1, 1] - 
          775*CHl1[2, 2] - 1036*CHl3[1, 1] - 1036*CHl3[2, 2] - 
          606*CHq1[3, 3] + 606*CHq3[3, 3] + 1212*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(1855*CHe[1, 1] + 1855*CHe[2, 2] - 4869*CHl1[1, 1] - 
          4869*CHl1[2, 2] - 5210*CHl3[1, 1] - 5210*CHl3[2, 2] - 
          1620*CHq1[3, 3] + 1620*CHq3[3, 3] + 3240*CHu[3, 3])) + 
      MT2*(16384*MW2^7*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2]) - 
        2048*MW2^6*MZ2*(35*CHe[1, 1] + 35*CHe[2, 2] - 41*CHl1[1, 1] - 
          41*CHl1[2, 2] - 6*CHl3[1, 1] - 6*CHl3[2, 2]) - 
        4*MW2^2*MZ2^5*(7949*CHe[1, 1] + 7949*CHe[2, 2] - 18135*CHl1[1, 1] - 
          18135*CHl1[2, 2] - 9502*CHl3[1, 1] - 9502*CHl3[2, 2] + 
          11340*CHq1[3, 3] - 11340*CHq3[3, 3] - 8100*CHu[3, 3]) + 
        4*MW2*MZ2^6*(1528*CHe[1, 1] + 1528*CHe[2, 2] - 4493*CHl1[1, 1] - 
          4493*CHl1[2, 2] - 3044*CHl3[1, 1] - 3044*CHl3[2, 2] + 
          4242*CHq1[3, 3] - 4242*CHq3[3, 3] - 3030*CHu[3, 3]) + 
        32*MW2^3*MZ2^4*(2698*CHe[1, 1] + 2698*CHe[2, 2] - 5076*CHl1[1, 1] - 
          5076*CHl1[2, 2] - 2225*CHl3[1, 1] - 2225*CHl3[2, 2] + 
          1890*CHq1[3, 3] - 1890*CHq3[3, 3] - 1350*CHu[3, 3]) - 
        32*MW2^4*MZ2^3*(4323*CHe[1, 1] + 4323*CHe[2, 2] - 6905*CHl1[1, 1] - 
          6905*CHl1[2, 2] - 2504*CHl3[1, 1] - 2504*CHl3[2, 2] + 
          1260*CHq1[3, 3] - 1260*CHq3[3, 3] - 900*CHu[3, 3]) + 
        256*MW2^5*MZ2^2*(521*CHe[1, 1] + 521*CHe[2, 2] - 713*CHl1[1, 1] - 
          713*CHl1[2, 2] - 191*CHl3[1, 1] - 191*CHl3[2, 2] + 42*CHq1[3, 3] - 
          42*CHq3[3, 3] - 30*CHu[3, 3]) - 3*MZ2^7*(143*CHe[1, 1] + 
          143*CHe[2, 2] - 8*(77*CHl1[1, 1] + 77*CHl1[2, 2] + 77*CHl3[1, 1] + 
            77*CHl3[2, 2] - 105*CHq1[3, 3] + 105*CHq3[3, 3] + 
            75*CHu[3, 3])))))/(12*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (256*MW2^5*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2]) + 
        4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[2, 2] - 109*CHl1[1, 1] - 
          109*CHl1[2, 2] - 137*CHl3[1, 1] - 137*CHl3[2, 2]) + 
        64*MW2^3*MZ2^2*(17*CHe[1, 1] + 17*CHe[2, 2] - 26*CHl1[1, 1] - 
          26*CHl1[2, 2] - 11*CHl3[1, 1] - 11*CHl3[2, 2]) - 
        96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[2, 2] - 11*CHl1[1, 1] - 
          11*CHl1[2, 2] - 2*CHl3[1, 1] - 2*CHl3[2, 2]) + 
        MZ2^5*(-13*CHe[1, 1] - 13*CHe[2, 2] + 56*CHl1[1, 1] + 56*CHl1[2, 2] + 
          116*CHl3[1, 1] + 116*CHl3[2, 2]) + 4*MW2^2*MZ2^3*
         (-157*CHe[1, 1] - 157*CHe[2, 2] + 311*CHl1[1, 1] + 311*CHl1[2, 2] + 
          236*CHl3[1, 1] + 236*CHl3[2, 2])) + 
      MT2*(16384*MW2^8*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2]) - 
        2048*MW2^7*MZ2*(35*CHe[1, 1] + 35*CHe[2, 2] - 41*CHl1[1, 1] - 
          41*CHl1[2, 2] - 6*CHl3[1, 1] - 6*CHl3[2, 2]) - 
        405*MZ2^8*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 32*MW2^4*MZ2^4*(1429*CHe[1, 1] + 
          1429*CHe[2, 2] - 2*(1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 
            910*CHl3[1, 1] + 910*CHl3[2, 2] + 270*CHq1[3, 3] + 
            945*CHq3[3, 3] - 540*CHu[3, 3])) + 4*MW2^3*MZ2^5*
         (529*CHe[1, 1] + 529*CHe[2, 2] + 5985*CHl1[1, 1] + 5985*CHl1[2, 2] + 
          4642*CHl3[1, 1] + 4642*CHl3[2, 2] + 3240*CHq1[3, 3] + 
          11340*CHq3[3, 3] - 6480*CHu[3, 3]) - 4*MW2^2*MZ2^6*
         (2441*CHe[1, 1] + 2441*CHe[2, 2] - 1879*CHl1[1, 1] - 
          1879*CHl1[2, 2] - 601*CHl3[1, 1] - 601*CHl3[2, 2] + 
          1212*CHq1[3, 3] + 4242*CHq3[3, 3] - 2424*CHu[3, 3]) + 
        256*MW2^6*MZ2^2*(494*CHe[1, 1] + 494*CHe[2, 2] - 686*CHl1[1, 1] - 
          686*CHl1[2, 2] - 191*CHl3[1, 1] - 191*CHl3[2, 2] - 12*CHq1[3, 3] - 
          42*CHq3[3, 3] + 24*CHu[3, 3]) - 32*MW2^5*MZ2^3*
         (3513*CHe[1, 1] + 3513*CHe[2, 2] - 5987*CHl1[1, 1] - 
          5987*CHl1[2, 2] - 2396*CHl3[1, 1] - 2396*CHl3[2, 2] - 
          360*CHq1[3, 3] - 1260*CHq3[3, 3] + 720*CHu[3, 3]) + 
        3*MW2*MZ2^7*(1171*CHe[1, 1] + 1171*CHe[2, 2] - 
          2*(871*CHl1[1, 1] + 871*CHl1[2, 2] + 601*CHl3[1, 1] + 
            601*CHl3[2, 2] - 120*CHq1[3, 3] - 420*CHq3[3, 3] + 
            240*CHu[3, 3])))))/(12*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*SW2*(9*MH2^2*MZ2^2*(4*MW2^3*MZ2^3*(157*CHe[1, 1] + 157*CHe[2, 2] - 
          139*CHl1[1, 1] - 139*CHl1[2, 2] - 484*CHl3[1, 1] - 
          484*CHl3[2, 2]) - 32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[2, 2] - 
          8*CHl1[1, 1] - 8*CHl1[2, 2] - 83*CHl3[1, 1] - 83*CHl3[2, 2]) + 
        32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          58*CHl3[1, 1] - 58*CHl3[2, 2]) + 512*MW2^6*(CHl3[1, 1] + 
          CHl3[2, 2]) + 4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[2, 2] + 
          127*CHl1[1, 1] + 127*CHl1[2, 2] + 200*CHl3[1, 1] + 
          200*CHl3[2, 2]) + MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[2, 2] - 
          206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
        15*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2]))) + 
      MH2*(-55296*MW2^9*(4*CHe[1, 1] + 4*CHe[2, 2] - 4*CHl1[1, 1] - 
          4*CHl1[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2]) + 
        512*MW2^8*(384*MT2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - 
            CHl1[2, 2]) - MZ2*(8*(-439 + 36*Pi^2)*CHe[1, 1] + 
            8*(-439 + 36*Pi^2)*CHe[2, 2] + 3944*CHl1[1, 1] - 
            288*Pi^2*CHl1[1, 1] + 3944*CHl1[2, 2] - 288*Pi^2*CHl1[2, 2] + 
            1197*CHl3[1, 1] + 1197*CHl3[2, 2])) + 256*MW2^7*MZ2*
         (-96*MT2*(35*CHe[1, 1] + 35*CHe[2, 2] - 41*CHl1[1, 1] - 
            41*CHl1[2, 2] - 6*CHl3[1, 1] - 6*CHl3[2, 2]) + 
          MZ2*(11*(-2435 + 288*Pi^2)*CHe[1, 1] + 11*(-2435 + 288*Pi^2)*
             CHe[2, 2] + 28615*CHl1[1, 1] - 3168*Pi^2*CHl1[1, 1] + 
            28615*CHl1[2, 2] - 3168*Pi^2*CHl1[2, 2] + 1392*CHl3[1, 1] + 
            1392*CHl3[2, 2])) - 9*MZ2^8*(MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] + 
            (-3787 + 456*Pi^2)*CHe[2, 2] - 2*(-817 + 96*Pi^2)*CHl1[1, 1] - 
            2*(-817 + 96*Pi^2)*CHl1[2, 2] + 6*(-731 + 88*Pi^2)*
             (CHl3[1, 1] + CHl3[2, 2])) + 270*MT2*(CHe[1, 1] + CHe[2, 2] - 
            2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))) + 
        MW2^2*MZ2^6*(MZ2*(-19392*CHd[1, 1] - 19392*CHd[2, 2] - 
            19392*CHd[3, 3] + 2556913*CHe[1, 1] - 310464*Pi^2*CHe[1, 1] + 
            2556913*CHe[2, 2] - 310464*Pi^2*CHe[2, 2] - 19392*CHe[3, 3] - 
            2039162*CHl1[1, 1] + 249408*Pi^2*CHl1[1, 1] - 
            2039162*CHl1[2, 2] + 249408*Pi^2*CHl1[2, 2] - 19392*CHl1[3, 3] + 
            540466*CHl3[1, 1] - 93312*Pi^2*CHl3[1, 1] + 540466*CHl3[2, 2] - 
            93312*Pi^2*CHl3[2, 2] + 19392*CHl3[3, 3] + 19392*CHq1[1, 1] + 
            19392*CHq1[2, 2] + 48480*CHq1[3, 3] + 58176*CHq3[1, 1] + 
            58176*CHq3[2, 2] + 29088*CHq3[3, 3] + 38784*CHu[1, 1] + 
            38784*CHu[2, 2] - 19392*CHu[3, 3]) - 24*MT2*(1993*CHe[1, 1] + 
            1993*CHe[2, 2] - 329*CHl1[1, 1] - 329*CHl1[2, 2] + 
            1471*CHl3[1, 1] + 1471*CHl3[2, 2] + 2424*CHq1[3, 3] + 
            3030*CHq3[3, 3] - 4848*CHu[3, 3])) - 32*MW2^6*MZ2^2*
         (-48*MT2*(988*CHe[1, 1] + 988*CHe[2, 2] - 1372*CHl1[1, 1] - 
            1372*CHl1[2, 2] - 409*CHl3[1, 1] - 409*CHl3[2, 2] - 
            24*CHq1[3, 3] - 30*CHq3[3, 3] + 48*CHu[3, 3]) + 
          MZ2*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] - 
            465055*CHe[1, 1] + 59328*Pi^2*CHe[1, 1] - 465055*CHe[2, 2] + 
            59328*Pi^2*CHe[2, 2] + 384*CHe[3, 3] + 461605*CHl1[1, 1] - 
            59328*Pi^2*CHl1[1, 1] + 461605*CHl1[2, 2] - 59328*Pi^2*
             CHl1[2, 2] + 384*CHl1[3, 3] - 43424*CHl3[1, 1] - 
            43424*CHl3[2, 2] - 384*CHl3[3, 3] - 384*CHq1[1, 1] - 
            384*CHq1[2, 2] - 960*CHq1[3, 3] - 1152*CHq3[1, 1] - 
            1152*CHq3[2, 2] - 576*CHq3[3, 3] - 768*CHu[1, 1] - 
            768*CHu[2, 2] + 384*CHu[3, 3])) + 32*MW2^5*MZ2^3*
         (6*MT2*(-7107*CHe[1, 1] - 7107*CHe[2, 2] + 12001*CHl1[1, 1] + 
            12001*CHl1[2, 2] + 5548*CHl3[1, 1] + 5548*CHl3[2, 2] + 
            720*CHq1[3, 3] + 900*CHq3[3, 3] - 1440*CHu[3, 3]) + 
          MZ2*(1440*CHd[1, 1] + 1440*CHd[2, 2] + 1440*CHd[3, 3] - 
            611241*CHe[1, 1] + 77544*Pi^2*CHe[1, 1] - 611241*CHe[2, 2] + 
            77544*Pi^2*CHe[2, 2] + 1440*CHe[3, 3] + 575150*CHl1[1, 1] - 
            76824*Pi^2*CHl1[1, 1] + 575150*CHl1[2, 2] - 76824*Pi^2*
             CHl1[2, 2] + 1440*CHl1[3, 3] - 87535*CHl3[1, 1] + 
            720*Pi^2*CHl3[1, 1] - 87535*CHl3[2, 2] + 720*Pi^2*CHl3[2, 2] - 
            1440*CHl3[3, 3] - 1440*CHq1[1, 1] - 1440*CHq1[2, 2] - 
            3600*CHq1[3, 3] - 4320*CHq3[1, 1] - 4320*CHq3[2, 2] - 
            2160*CHq3[3, 3] - 2880*CHu[1, 1] - 2880*CHu[2, 2] + 
            1440*CHu[3, 3])) + 8*MW2^3*MZ2^5*
         (3*MT2*(-3181*CHe[1, 1] - 3181*CHe[2, 2] + 15723*CHl1[1, 1] + 
            15723*CHl1[2, 2] + 15062*CHl3[1, 1] + 15062*CHl3[2, 2] + 
            6480*CHq1[3, 3] + 8100*CHq3[3, 3] - 12960*CHu[3, 3]) + 
          4*MZ2*(1620*CHd[1, 1] + 1620*CHd[2, 2] + 1620*CHd[3, 3] - 
            256387*CHe[1, 1] + 31284*Pi^2*CHe[1, 1] - 256387*CHe[2, 2] + 
            31284*Pi^2*CHe[2, 2] + 1620*CHe[3, 3] + 222750*CHl1[1, 1] - 
            28278*Pi^2*CHl1[1, 1] + 222750*CHl1[2, 2] - 28278*Pi^2*
             CHl1[2, 2] + 1620*CHl1[3, 3] - 36490*CHl3[1, 1] + 
            3996*Pi^2*CHl3[1, 1] - 36490*CHl3[2, 2] + 3996*Pi^2*CHl3[2, 2] - 
            1620*CHl3[3, 3] - 1620*CHq1[1, 1] - 1620*CHq1[2, 2] - 
            4050*CHq1[3, 3] - 4860*CHq3[1, 1] - 4860*CHq3[2, 2] - 
            2430*CHq3[3, 3] - 3240*CHu[1, 1] - 3240*CHu[2, 2] + 
            1620*CHu[3, 3])) - 4*MW2^4*MZ2^4*
         (-48*MT2*(3209*CHe[1, 1] + 3209*CHe[2, 2] - 
            2*(3564*CHl1[1, 1] + 3564*CHl1[2, 2] + 2333*CHl3[1, 1] + 
              2333*CHl3[2, 2] + 540*CHq1[3, 3] + 675*CHq3[3, 3] - 
              1080*CHu[3, 3])) + MZ2*(17280*CHd[1, 1] + 17280*CHd[2, 2] + 
            17280*CHd[3, 3] - 4004861*CHe[1, 1] + 496800*Pi^2*CHe[1, 1] - 
            4004861*CHe[2, 2] + 496800*Pi^2*CHe[2, 2] + 17280*CHe[3, 3] + 
            3632379*CHl1[1, 1] - 478080*Pi^2*CHl1[1, 1] + 
            3632379*CHl1[2, 2] - 478080*Pi^2*CHl1[2, 2] + 17280*CHl1[3, 3] - 
            576308*CHl3[1, 1] + 21600*Pi^2*CHl3[1, 1] - 576308*CHl3[2, 2] + 
            21600*Pi^2*CHl3[2, 2] - 17280*CHl3[3, 3] - 17280*CHq1[1, 1] - 
            17280*CHq1[2, 2] - 43200*CHq1[3, 3] - 51840*CHq3[1, 1] - 
            51840*CHq3[2, 2] - 25920*CHq3[3, 3] - 34560*CHu[1, 1] - 
            34560*CHu[2, 2] + 17280*CHu[3, 3])) + 6*MW2*MZ2^7*
         (MZ2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            74429*CHe[1, 1] + 9048*Pi^2*CHe[1, 1] - 74429*CHe[2, 2] + 
            9048*Pi^2*CHe[2, 2] + 480*CHe[3, 3] + 49108*CHl1[1, 1] - 
            5856*Pi^2*CHl1[1, 1] + 49108*CHl1[2, 2] - 5856*Pi^2*CHl1[2, 2] + 
            480*CHl1[3, 3] - 35886*CHl3[1, 1] + 5592*Pi^2*CHl3[1, 1] - 
            35886*CHl3[2, 2] + 5592*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 1200*CHq1[3, 3] - 
            1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 720*CHq3[3, 3] - 
            960*CHu[1, 1] - 960*CHu[2, 2] + 480*CHu[3, 3]) + 
          15*MT2*(229*CHe[1, 1] + 229*CHe[2, 2] - 2*(163*CHl1[1, 1] + 
              163*CHl1[2, 2] + 109*CHl3[1, 1] + 109*CHl3[2, 2] - 
              48*CHq1[3, 3] - 60*CHq3[3, 3] + 96*CHu[3, 3])))) + 
      MW2*(55296*MW2^9*(4*CHe[1, 1] + 4*CHe[2, 2] - 4*CHl1[1, 1] - 
          4*CHl1[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2]) - 
        512*MW2^8*(384*MT2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - 
            CHl1[2, 2]) - MZ2*(8*(-439 + 36*Pi^2)*CHe[1, 1] + 
            8*(-439 + 36*Pi^2)*CHe[2, 2] + 3944*CHl1[1, 1] - 
            288*Pi^2*CHl1[1, 1] + 3944*CHl1[2, 2] - 288*Pi^2*CHl1[2, 2] + 
            1197*CHl3[1, 1] + 1197*CHl3[2, 2])) - 256*MW2^7*MZ2*
         (-96*MT2*(35*CHe[1, 1] + 35*CHe[2, 2] - 41*CHl1[1, 1] - 
            41*CHl1[2, 2] - 6*CHl3[1, 1] - 6*CHl3[2, 2]) + 
          MZ2*(11*(-2435 + 288*Pi^2)*CHe[1, 1] + 11*(-2435 + 288*Pi^2)*
             CHe[2, 2] + 28615*CHl1[1, 1] - 3168*Pi^2*CHl1[1, 1] + 
            28615*CHl1[2, 2] - 3168*Pi^2*CHl1[2, 2] + 1491*CHl3[1, 1] + 
            1491*CHl3[2, 2])) + 9*MZ2^8*(MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] + 
            (-3787 + 456*Pi^2)*CHe[2, 2] - 2*(-817 + 96*Pi^2)*CHl1[1, 1] - 
            2*(-817 + 96*Pi^2)*CHl1[2, 2] + 6*(-731 + 88*Pi^2)*
             (CHl3[1, 1] + CHl3[2, 2])) + 270*MT2*(CHe[1, 1] + CHe[2, 2] - 
            2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))) + 
        64*MW2^6*MZ2^2*(-24*MT2*(988*CHe[1, 1] + 988*CHe[2, 2] - 
            1372*CHl1[1, 1] - 1372*CHl1[2, 2] - 409*CHl3[1, 1] - 
            409*CHl3[2, 2] - 24*CHq1[3, 3] - 30*CHq3[3, 3] + 48*CHu[3, 3]) + 
          MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] - 
            232541*CHe[1, 1] + 29664*Pi^2*CHe[1, 1] - 232541*CHe[2, 2] + 
            29664*Pi^2*CHe[2, 2] + 192*CHe[3, 3] + 230807*CHl1[1, 1] - 
            29664*Pi^2*CHl1[1, 1] + 230807*CHl1[2, 2] - 29664*Pi^2*
             CHl1[2, 2] + 192*CHl1[3, 3] - 20074*CHl3[1, 1] - 
            20074*CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 
            192*CHq1[2, 2] - 480*CHq1[3, 3] - 576*CHq3[1, 1] - 
            576*CHq3[2, 2] - 288*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
            192*CHu[3, 3])) - 64*MW2^5*MZ2^3*
         (3*MT2*(-7107*CHe[1, 1] - 7107*CHe[2, 2] + 12001*CHl1[1, 1] + 
            12001*CHl1[2, 2] + 5548*CHl3[1, 1] + 5548*CHl3[2, 2] + 
            720*CHq1[3, 3] + 900*CHq3[3, 3] - 1440*CHu[3, 3]) + 
          MZ2*(720*CHd[1, 1] + 720*CHd[2, 2] + 720*CHd[3, 3] - 
            305679*CHe[1, 1] + 38772*Pi^2*CHe[1, 1] - 305679*CHe[2, 2] + 
            38772*Pi^2*CHe[2, 2] + 720*CHe[3, 3] + 287611*CHl1[1, 1] - 
            38412*Pi^2*CHl1[1, 1] + 287611*CHl1[2, 2] - 38412*Pi^2*
             CHl1[2, 2] + 720*CHl1[3, 3] - 41045*CHl3[1, 1] + 
            360*Pi^2*CHl3[1, 1] - 41045*CHl3[2, 2] + 360*Pi^2*CHl3[2, 2] - 
            720*CHl3[3, 3] - 720*CHq1[1, 1] - 720*CHq1[2, 2] - 
            1800*CHq1[3, 3] - 2160*CHq3[1, 1] - 2160*CHq3[2, 2] - 
            1080*CHq3[3, 3] - 1440*CHu[1, 1] - 1440*CHu[2, 2] + 
            720*CHu[3, 3])) + 8*MW2^4*MZ2^4*
         (-24*MT2*(3209*CHe[1, 1] + 3209*CHe[2, 2] - 
            2*(3564*CHl1[1, 1] + 3564*CHl1[2, 2] + 2333*CHl3[1, 1] + 
              2333*CHl3[2, 2] + 540*CHq1[3, 3] + 675*CHq3[3, 3] - 
              1080*CHu[3, 3])) + MZ2*(8640*CHd[1, 1] + 8640*CHd[2, 2] + 
            8640*CHd[3, 3] - 2003137*CHe[1, 1] + 248400*Pi^2*CHe[1, 1] - 
            2003137*CHe[2, 2] + 248400*Pi^2*CHe[2, 2] + 8640*CHe[3, 3] + 
            1816815*CHl1[1, 1] - 239040*Pi^2*CHl1[1, 1] + 
            1816815*CHl1[2, 2] - 239040*Pi^2*CHl1[2, 2] + 8640*CHl1[3, 3] - 
            269857*CHl3[1, 1] + 10800*Pi^2*CHl3[1, 1] - 269857*CHl3[2, 2] + 
            10800*Pi^2*CHl3[2, 2] - 8640*CHl3[3, 3] - 8640*CHq1[1, 1] - 
            8640*CHq1[2, 2] - 21600*CHq1[3, 3] - 25920*CHq3[1, 1] - 
            25920*CHq3[2, 2] - 12960*CHq3[3, 3] - 17280*CHu[1, 1] - 
            17280*CHu[2, 2] + 8640*CHu[3, 3])) + 2*MW2^2*MZ2^6*
         (12*MT2*(1993*CHe[1, 1] + 1993*CHe[2, 2] - 329*CHl1[1, 1] - 
            329*CHl1[2, 2] + 1471*CHl3[1, 1] + 1471*CHl3[2, 2] + 
            2424*CHq1[3, 3] + 3030*CHq3[3, 3] - 4848*CHu[3, 3]) + 
          MZ2*(9696*CHd[1, 1] + 9696*CHd[2, 2] + 9696*CHd[3, 3] - 
            1279055*CHe[1, 1] + 155232*Pi^2*CHe[1, 1] - 1279055*CHe[2, 2] + 
            155232*Pi^2*CHe[2, 2] + 9696*CHe[3, 3] + 1020508*CHl1[1, 1] - 
            124704*Pi^2*CHl1[1, 1] + 1020508*CHl1[2, 2] - 
            124704*Pi^2*CHl1[2, 2] + 9696*CHl1[3, 3] - 264446*CHl3[1, 1] + 
            46656*Pi^2*CHl3[1, 1] - 264446*CHl3[2, 2] + 46656*Pi^2*
             CHl3[2, 2] - 9696*CHl3[3, 3] - 9696*CHq1[1, 1] - 
            9696*CHq1[2, 2] - 24240*CHq1[3, 3] - 29088*CHq3[1, 1] - 
            29088*CHq3[2, 2] - 14544*CHq3[3, 3] - 19392*CHu[1, 1] - 
            19392*CHu[2, 2] + 9696*CHu[3, 3])) - 4*MW2^3*MZ2^5*
         (6*MT2*(-3181*CHe[1, 1] - 3181*CHe[2, 2] + 15723*CHl1[1, 1] + 
            15723*CHl1[2, 2] + 15062*CHl3[1, 1] + 15062*CHl3[2, 2] + 
            6480*CHq1[3, 3] + 8100*CHq3[3, 3] - 12960*CHu[3, 3]) + 
          MZ2*(12960*CHd[1, 1] + 12960*CHd[2, 2] + 12960*CHd[3, 3] - 
            2052059*CHe[1, 1] + 250272*Pi^2*CHe[1, 1] - 2052059*CHe[2, 2] + 
            250272*Pi^2*CHe[2, 2] + 12960*CHe[3, 3] + 1783143*CHl1[1, 1] - 
            226224*Pi^2*CHl1[1, 1] + 1783143*CHl1[2, 2] - 
            226224*Pi^2*CHl1[2, 2] + 12960*CHl1[3, 3] - 276188*CHl3[1, 1] + 
            31968*Pi^2*CHl3[1, 1] - 276188*CHl3[2, 2] + 31968*Pi^2*
             CHl3[2, 2] - 12960*CHl3[3, 3] - 12960*CHq1[1, 1] - 
            12960*CHq1[2, 2] - 32400*CHq1[3, 3] - 38880*CHq3[1, 1] - 
            38880*CHq3[2, 2] - 19440*CHq3[3, 3] - 25920*CHu[1, 1] - 
            25920*CHu[2, 2] + 12960*CHu[3, 3])) - 3*MW2*MZ2^7*
         (MZ2*(960*CHd[1, 1] + 960*CHd[2, 2] + 960*CHd[3, 3] - 
            148903*CHe[1, 1] + 18096*Pi^2*CHe[1, 1] - 148903*CHe[2, 2] + 
            18096*Pi^2*CHe[2, 2] + 960*CHe[3, 3] + 98306*CHl1[1, 1] - 
            11712*Pi^2*CHl1[1, 1] + 98306*CHl1[2, 2] - 11712*Pi^2*
             CHl1[2, 2] + 960*CHl1[3, 3] - 71682*CHl3[1, 1] + 
            11184*Pi^2*CHl3[1, 1] - 71682*CHl3[2, 2] + 11184*Pi^2*
             CHl3[2, 2] - 960*CHl3[3, 3] - 960*CHq1[1, 1] - 960*CHq1[2, 2] - 
            2400*CHq1[3, 3] - 2880*CHq3[1, 1] - 2880*CHq3[2, 2] - 
            1440*CHq3[3, 3] - 1920*CHu[1, 1] - 1920*CHu[2, 2] + 
            960*CHu[3, 3]) + 30*MT2*(229*CHe[1, 1] + 229*CHe[2, 2] - 
            2*(163*CHl1[1, 1] + 163*CHl1[2, 2] + 109*CHl3[1, 1] + 
              109*CHl3[2, 2] - 48*CHq1[3, 3] - 60*CHq3[3, 3] + 
              96*CHu[3, 3]))))))/(144*(MH2 - MW2)*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[7] + 
 (24*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 Class[8]*((-18*MW2^2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*
     Cll[1, 1, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-1/36*(MZ2^2*(9*MH2^2*MW2^2*MZ2^2*(128*MW2^3 - 328*MW2^2*MZ2 + 
           272*MW2*MZ2^2 - 73*MZ2^3) + MH2*(-13824*MW2^8 + 
           6*MT2*MW2^2*(8192*MW2^5 - 27648*MW2^4*MZ2 + 35712*MW2^3*MZ2^2 - 
             22392*MW2^2*MZ2^3 + 7024*MW2*MZ2^4 - 927*MZ2^5) + 
           MW2^3*MZ2^5*(1786823 - 188064*Pi^2) + 24*MW2^5*MZ2^3*
            (105031 - 12864*Pi^2) + 45*MZ2^8*(-305 + 36*Pi^2) - 
           128*MW2^7*MZ2*(-1739 + 288*Pi^2) + 192*MW2^6*MZ2^2*
            (-5945 + 864*Pi^2) + 144*MW2^4*MZ2^4*(-19821 + 2164*Pi^2) - 
           6*MW2*MZ2^7*(-21833 + 2592*Pi^2) + 3*MW2^2*MZ2^6*
            (-212539 + 23376*Pi^2)) + MW2*(13824*MW2^8 - 
           6*MT2*MW2^2*(8192*MW2^5 - 27648*MW2^4*MZ2 + 35712*MW2^3*MZ2^2 - 
             22392*MW2^2*MZ2^3 + 7024*MW2*MZ2^4 - 927*MZ2^5) + 
           3*MW2^2*MZ2^6*(211729 - 23376*Pi^2) + 45*MZ2^8*(305 - 36*Pi^2) - 
           1536*MW2^6*MZ2^2*(-739 + 108*Pi^2) + 128*MW2^7*MZ2*
            (-1739 + 288*Pi^2) - 576*MW2^4*MZ2^4*(-4915 + 541*Pi^2) + 
           6*MW2*MZ2^7*(-21833 + 2592*Pi^2) + 48*MW2^5*MZ2^3*
            (-52103 + 6432*Pi^2) + 8*MW2^3*MZ2^5*(-221833 + 23508*Pi^2)))*
        SW2^2)/((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
        Pi^2) + (MH2*MW2^2*MZ2^3*(12*MW2^2*MZ2*(128*MW2^3 - 328*MW2^2*MZ2 + 
          272*MW2*MZ2^2 - 73*MZ2^3) + MH2^3*(-128*MW2^3 + 328*MW2^2*MZ2 - 
          272*MW2*MZ2^2 + 73*MZ2^3) + MH2^2*(256*MW2^4 - 272*MW2^3*MZ2 - 
          440*MW2^2*MZ2^2 + 670*MW2*MZ2^3 - 219*MZ2^4) + 
        MH2*(-128*MW2^5 - 1304*MW2^4*MZ2 + 3712*MW2^3*MZ2^2 - 
          2855*MW2^2*MZ2^3 + 456*MW2*MZ2^4 + 135*MZ2^5))*SW2^2*
       B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
          15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
        32*MZ2*(64*MW2^5 - 216*MW2^4*MZ2 + 240*MW2^3*MZ2^2 - 75*MW2^2*MZ2^3 - 
          28*MW2*MZ2^4 + 15*MZ2^5))*SW2^2*B0i[bb0, 0, 0, MT2])/
      (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
     (MW2*MZ2^2*(4*MH2^2*(192*MW2^7 - 240*MW2^6*MZ2 - 448*MW2^5*MZ2^2 + 
          266*MW2^4*MZ2^3 + 785*MW2^3*MZ2^4 - 661*MW2^2*MZ2^5 + 
          48*MW2*MZ2^6 + 45*MZ2^7) + MW2^2*(768*MW2^7 - 960*MW2^6*MZ2 - 
          928*MW2^5*MZ2^2 - 952*MW2^4*MZ2^3 + 4436*MW2^3*MZ2^4 - 
          2662*MW2^2*MZ2^5 + 57*MW2*MZ2^6 + 180*MZ2^7) - 
        MH2*MW2*(1536*MW2^7 - 1920*MW2^6*MZ2 - 3008*MW2^5*MZ2^2 + 
          1048*MW2^4*MZ2^3 + 6424*MW2^3*MZ2^4 - 4667*MW2^2*MZ2^5 + 
          114*MW2*MZ2^6 + 360*MZ2^7))*SW2^2*B0i[bb0, 0, 0, MW2])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
       Pi^2) + (MZ2^3*(768*MW2^7 + 2816*MW2^6*MZ2 + 
        32*MW2^5*(4*MH2 - 459*MZ2)*MZ2 - 8*MW2^4*(41*MH2 - 2272*MZ2)*MZ2^2 + 
        4*MW2^3*(68*MH2 - 1939*MZ2)*MZ2^3 + 494*MW2*MZ2^6 - 60*MZ2^7 + 
        MW2^2*MZ2^4*(-73*MH2 + 180*MZ2))*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(128*MW2^3 - 328*MW2^2*MZ2 + 
        272*MW2*MZ2^2 - 73*MZ2^3)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
     (MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
          15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
        MZ2*(2048*MW2^5 - 6912*MW2^4*MZ2 + 8064*MW2^3*MZ2^2 - 
          3384*MW2^2*MZ2^3 - 80*MW2*MZ2^4 + 261*MZ2^5))*SW2^2*
       B0i[bb0, MZ2, MT2, MT2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^2*(768*MW2^6 - 1728*MW2^5*MZ2 - 2464*MW2^4*MZ2^2 + 
        8808*MW2^3*MZ2^3 - 6684*MW2^2*MZ2^4 + 990*MW2*MZ2^5 + 343*MZ2^6)*
       SW2^2*B0i[bb0, MZ2, MW2, MW2])/(2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (12*MW2^3*MZ2^3*(272*MW2^5 - 656*MW2^4*MZ2 + 326*MW2^3*MZ2^2 + 
        268*MW2^2*MZ2^3 - 273*MW2*MZ2^4 + 60*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (6*MW2^2*MZ2^3*(64*MW2^6 + 160*MW2^5*MZ2 - 584*MW2^4*MZ2^2 + 
        200*MW2^3*MZ2^3 + 445*MW2^2*MZ2^4 - 362*MW2*MZ2^5 + 73*MZ2^6)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Cll[1, 2, 2, 1] - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 24*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] + 
        12*Cee[2, 2, 2, 2] + 12*Cee[2, 2, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[2, 2, 1, 1] - 4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] - 
        Cle[1, 1, 1, 1] - Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] - 
        Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        3*Cle[3, 3, 1, 1] + 3*Cle[3, 3, 2, 2] - 14*Cll[1, 1, 1, 1] - 
        16*Cll[1, 1, 2, 2] - 8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] - 
        14*Cll[2, 2, 2, 2] - 8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + 
        4*Clq1[2, 2, 1, 1] + 4*Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 
        6*Clq3[1, 1, 1, 1] - 6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 
        6*Clq3[2, 2, 1, 1] - 6*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] + 8*Clu[2, 2, 1, 1] + 
        8*Clu[2, 2, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
        3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        2*Ced[2, 2, 1, 1] + 2*Ced[2, 2, 2, 2] + 2*Ced[2, 2, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 16*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
        8*Cee[2, 2, 2, 2] + 8*Cee[2, 2, 3, 3] - 4*Ceu[1, 1, 1, 1] - 
        4*Ceu[1, 1, 2, 2] - 4*Ceu[2, 2, 1, 1] - 4*Ceu[2, 2, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[2, 2, 1, 1] - 4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] - 
        2*Cle[1, 1, 1, 1] - 2*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] - 
        2*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        2*Cle[3, 3, 1, 1] + 2*Cle[3, 3, 2, 2] - 12*Cll[1, 1, 1, 1] - 
        16*Cll[1, 1, 2, 2] - 8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 
        12*Cll[2, 2, 2, 2] - 8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
        4*Clq1[2, 2, 1, 1] + 4*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 
        2*Clq3[1, 1, 3, 3] + 2*Clq3[2, 2, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] + 8*Clu[2, 2, 1, 1] + 8*Clu[2, 2, 2, 2] - 
        2*Cqe[1, 1, 1, 1] - 2*Cqe[1, 1, 2, 2] - 2*Cqe[2, 2, 1, 1] - 
        2*Cqe[2, 2, 2, 2] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 2, 2]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] + 
        4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 2*Ceu[1, 1, 1, 1] - 
        2*Ceu[1, 1, 2, 2] - 2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] - 
        Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
        Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] - 
        Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] + Cle[3, 3, 1, 1] + 
        Cle[3, 3, 2, 2] - 4*Cll[1, 1, 1, 1] - 4*Cll[1, 1, 2, 2] - 
        2*Cll[1, 1, 3, 3] - 2*Cll[1, 3, 3, 1] - 4*Cll[2, 2, 2, 2] - 
        2*Cll[2, 2, 3, 3] - 2*Cll[2, 3, 3, 2] + Clq1[1, 1, 1, 1] + 
        Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + Clq1[2, 2, 1, 1] + 
        Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
        3*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 1, 1] - 
        3*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 2*Clu[1, 1, 1, 1] + 
        2*Clu[1, 1, 2, 2] + 2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[1, 1, 2, 2] - Cqe[2, 2, 1, 1] - 
        Cqe[2, 2, 2, 2] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*(4*MW2 - 3*MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^3*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 2*Clq1[1, 1, 3, 3] - 
        2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 2*Clq3[2, 2, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
        Cqe[3, 3, 2, 2]) - 16*MW2^3*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - 
        Clq1[1, 1, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + 
        Clq3[2, 2, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + 
        Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) - 2*MW2*MZ2^2*
       (10*Ceu[1, 1, 3, 3] + 10*Ceu[2, 2, 3, 3] - 7*Clq1[1, 1, 3, 3] - 
        7*Clq1[2, 2, 3, 3] + 16*Clq3[1, 1, 3, 3] + 16*Clq3[2, 2, 3, 3] - 
        16*Clu[1, 1, 3, 3] - 16*Clu[2, 2, 3, 3] + 4*Cqe[3, 3, 1, 1] + 
        4*Cqe[3, 3, 2, 2]) + 2*MW2^2*MZ2*(16*Ceu[1, 1, 3, 3] + 
        16*Ceu[2, 2, 3, 3] - 14*Clq1[1, 1, 3, 3] - 14*Clq1[2, 2, 3, 3] + 
        23*Clq3[1, 1, 3, 3] + 23*Clq3[2, 2, 3, 3] - 20*Clu[1, 1, 3, 3] - 
        20*Clu[2, 2, 3, 3] + 10*Cqe[3, 3, 1, 1] + 10*Cqe[3, 3, 2, 2])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 2, 2]) - 2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 
          6*Ceu[2, 2, 3, 3] - 5*Clq1[1, 1, 3, 3] - 5*Clq1[2, 2, 3, 3] + 
          5*Clq3[1, 1, 3, 3] + 5*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 
          8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2])) + 
      MT2*(-(MZ2^2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + 22*Clq1[1, 1, 3, 3] + 
           22*Clq1[2, 2, 3, 3] - 22*Clq3[1, 1, 3, 3] - 22*Clq3[2, 2, 3, 3] - 
           2*Clu[1, 1, 3, 3] - 2*Clu[2, 2, 3, 3] - 11*Cqe[3, 3, 1, 1] - 
           11*Cqe[3, 3, 2, 2])) + 16*MW2^2*(Ceu[1, 1, 3, 3] + 
          Ceu[2, 2, 3, 3] - Clq1[1, 1, 3, 3] - Clq1[2, 2, 3, 3] + 
          Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] - Clu[1, 1, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] - 
          19*Clq1[1, 1, 3, 3] - 19*Clq1[2, 2, 3, 3] + 19*Clq3[1, 1, 3, 3] + 
          19*Clq3[2, 2, 3, 3] - 7*Clu[1, 1, 3, 3] - 7*Clu[2, 2, 3, 3] + 
          15*Cqe[3, 3, 1, 1] + 15*Cqe[3, 3, 2, 2]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*MZ2^2*SW2*
     (MZ2^3*(6*MT2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) + 
        MZ2*(-4*Ced[1, 1, 1, 1] - 4*Ced[1, 1, 2, 2] - 4*Ced[1, 1, 3, 3] - 
          4*Ced[2, 2, 1, 1] - 4*Ced[2, 2, 2, 2] - 4*Ced[2, 2, 3, 3] - 
          4*Cee[1, 1, 1, 1] - 8*Cee[1, 1, 2, 2] - 4*Cee[1, 1, 3, 3] - 
          4*Cee[2, 2, 2, 2] - 4*Cee[2, 2, 3, 3] + 8*Ceu[1, 1, 1, 1] + 
          8*Ceu[1, 1, 2, 2] - 4*Ceu[1, 1, 3, 3] + 8*Ceu[2, 2, 1, 1] + 
          8*Ceu[2, 2, 2, 2] - 4*Ceu[2, 2, 3, 3] + 8*Cld[1, 1, 1, 1] + 
          8*Cld[1, 1, 2, 2] + 8*Cld[1, 1, 3, 3] + 8*Cld[2, 2, 1, 1] + 
          8*Cld[2, 2, 2, 2] + 8*Cld[2, 2, 3, 3] + 4*Cle[1, 1, 1, 1] + 
          4*Cle[1, 1, 2, 2] + 8*Cle[1, 1, 3, 3] + 4*Cle[2, 2, 1, 1] + 
          4*Cle[2, 2, 2, 2] + 8*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 
          4*Cle[3, 3, 2, 2] + 12*Cll[1, 1, 1, 1] + 32*Cll[1, 1, 2, 2] + 
          16*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 12*Cll[2, 2, 2, 2] + 
          16*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] - 8*Clq1[1, 1, 1, 1] - 
          8*Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] - 8*Clq1[2, 2, 1, 1] - 
          8*Clq1[2, 2, 2, 2] - 2*Clq1[2, 2, 3, 3] - 6*Clq3[1, 1, 3, 3] - 
          6*Clq3[2, 2, 3, 3] - 16*Clu[1, 1, 1, 1] - 16*Clu[1, 1, 2, 2] + 
          8*Clu[1, 1, 3, 3] - 16*Clu[2, 2, 1, 1] - 16*Clu[2, 2, 2, 2] + 
          8*Clu[2, 2, 3, 3] + 4*Cqe[1, 1, 1, 1] + 4*Cqe[1, 1, 2, 2] + 
          4*Cqe[2, 2, 1, 1] + 4*Cqe[2, 2, 2, 2] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 2, 2])) + 2*MW2*MZ2^2*
       (MZ2*(10*Ced[1, 1, 1, 1] + 10*Ced[1, 1, 2, 2] + 10*Ced[1, 1, 3, 3] + 
          10*Ced[2, 2, 1, 1] + 10*Ced[2, 2, 2, 2] + 10*Ced[2, 2, 3, 3] + 
          10*Cee[1, 1, 1, 1] + 20*Cee[1, 1, 2, 2] + 10*Cee[1, 1, 3, 3] + 
          10*Cee[2, 2, 2, 2] + 10*Cee[2, 2, 3, 3] - 20*Ceu[1, 1, 1, 1] - 
          20*Ceu[1, 1, 2, 2] + 10*Ceu[1, 1, 3, 3] - 20*Ceu[2, 2, 1, 1] - 
          20*Ceu[2, 2, 2, 2] + 10*Ceu[2, 2, 3, 3] - 16*Cld[1, 1, 1, 1] - 
          16*Cld[1, 1, 2, 2] - 16*Cld[1, 1, 3, 3] - 16*Cld[2, 2, 1, 1] - 
          16*Cld[2, 2, 2, 2] - 16*Cld[2, 2, 3, 3] - 6*Cle[1, 1, 1, 1] - 
          6*Cle[1, 1, 2, 2] - 16*Cle[1, 1, 3, 3] - 6*Cle[2, 2, 1, 1] - 
          6*Cle[2, 2, 2, 2] - 16*Cle[2, 2, 3, 3] + 10*Cle[3, 3, 1, 1] + 
          10*Cle[3, 3, 2, 2] - 22*Cll[1, 1, 1, 1] - 64*Cll[1, 1, 2, 2] - 
          32*Cll[1, 1, 3, 3] + 10*Cll[1, 3, 3, 1] - 22*Cll[2, 2, 2, 2] - 
          32*Cll[2, 2, 3, 3] + 10*Cll[2, 3, 3, 2] + 16*Clq1[1, 1, 1, 1] + 
          16*Clq1[1, 1, 2, 2] - 5*Clq1[1, 1, 3, 3] + 16*Clq1[2, 2, 1, 1] + 
          16*Clq1[2, 2, 2, 2] - 5*Clq1[2, 2, 3, 3] - 12*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] + 9*Clq3[1, 1, 3, 3] - 12*Clq3[2, 2, 1, 1] - 
          12*Clq3[2, 2, 2, 2] + 9*Clq3[2, 2, 3, 3] + 32*Clu[1, 1, 1, 1] + 
          32*Clu[1, 1, 2, 2] - 16*Clu[1, 1, 3, 3] + 32*Clu[2, 2, 1, 1] + 
          32*Clu[2, 2, 2, 2] - 16*Clu[2, 2, 3, 3] - 10*Cqe[1, 1, 1, 1] - 
          10*Cqe[1, 1, 2, 2] - 10*Cqe[2, 2, 1, 1] - 10*Cqe[2, 2, 2, 2] + 
          2*Cqe[3, 3, 1, 1] + 2*Cqe[3, 3, 2, 2]) - 
        3*MT2*(20*Ceu[1, 1, 3, 3] + 20*Ceu[2, 2, 3, 3] - 
          14*Clq1[1, 1, 3, 3] - 14*Clq1[2, 2, 3, 3] + 23*Clq3[1, 1, 3, 3] + 
          23*Clq3[2, 2, 3, 3] - 32*Clu[1, 1, 3, 3] - 32*Clu[2, 2, 3, 3] + 
          8*Cqe[3, 3, 1, 1] + 8*Cqe[3, 3, 2, 2])) + 
      4*MW2^3*(-24*MT2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - 
          Clq1[1, 1, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + 
          Clq3[2, 2, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) + 
        MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Ced[2, 2, 1, 1] + 4*Ced[2, 2, 2, 2] + 4*Ced[2, 2, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] + 
          4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 8*Ceu[1, 1, 1, 1] - 
          8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 8*Ceu[2, 2, 1, 1] - 
          8*Ceu[2, 2, 2, 2] + 4*Ceu[2, 2, 3, 3] - 4*Cld[1, 1, 1, 1] - 
          4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 4*Cld[2, 2, 1, 1] - 
          4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] - 4*Cle[1, 1, 3, 3] - 
          4*Cle[2, 2, 3, 3] + 4*Cle[3, 3, 1, 1] + 4*Cle[3, 3, 2, 2] - 
          4*Cll[1, 1, 1, 1] - 61*Cll[1, 1, 2, 2] - 8*Cll[1, 1, 3, 3] + 
          4*Cll[1, 3, 3, 1] - 4*Cll[2, 2, 2, 2] - 8*Cll[2, 2, 3, 3] + 
          4*Cll[2, 3, 3, 2] + 4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] - 
          8*Clq1[1, 1, 3, 3] + 4*Clq1[2, 2, 1, 1] + 4*Clq1[2, 2, 2, 2] - 
          8*Clq1[2, 2, 3, 3] - 12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] - 
          12*Clq3[2, 2, 1, 1] - 12*Clq3[2, 2, 2, 2] + 8*Clu[1, 1, 1, 1] + 
          8*Clu[1, 1, 2, 2] - 4*Clu[1, 1, 3, 3] + 8*Clu[2, 2, 1, 1] + 
          8*Clu[2, 2, 2, 2] - 4*Clu[2, 2, 3, 3] - 4*Cqe[1, 1, 1, 1] - 
          4*Cqe[1, 1, 2, 2] - 4*Cqe[2, 2, 1, 1] - 4*Cqe[2, 2, 2, 2] + 
          8*Cqe[3, 3, 1, 1] + 8*Cqe[3, 3, 2, 2])) - 
      2*MW2^2*MZ2*(2*MZ2*(8*Ced[1, 1, 1, 1] + 8*Ced[1, 1, 2, 2] + 
          8*Ced[1, 1, 3, 3] + 8*Ced[2, 2, 1, 1] + 8*Ced[2, 2, 2, 2] + 
          8*Ced[2, 2, 3, 3] + 8*Cee[1, 1, 1, 1] + 16*Cee[1, 1, 2, 2] + 
          8*Cee[1, 1, 3, 3] + 8*Cee[2, 2, 2, 2] + 8*Cee[2, 2, 3, 3] - 
          16*Ceu[1, 1, 1, 1] - 16*Ceu[1, 1, 2, 2] + 8*Ceu[1, 1, 3, 3] - 
          16*Ceu[2, 2, 1, 1] - 16*Ceu[2, 2, 2, 2] + 8*Ceu[2, 2, 3, 3] - 
          10*Cld[1, 1, 1, 1] - 10*Cld[1, 1, 2, 2] - 10*Cld[1, 1, 3, 3] - 
          10*Cld[2, 2, 1, 1] - 10*Cld[2, 2, 2, 2] - 10*Cld[2, 2, 3, 3] - 
          2*Cle[1, 1, 1, 1] - 2*Cle[1, 1, 2, 2] - 10*Cle[1, 1, 3, 3] - 
          2*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 10*Cle[2, 2, 3, 3] + 
          8*Cle[3, 3, 1, 1] + 8*Cle[3, 3, 2, 2] - 12*Cll[1, 1, 1, 1] - 
          85*Cll[1, 1, 2, 2] - 20*Cll[1, 1, 3, 3] + 8*Cll[1, 3, 3, 1] - 
          12*Cll[2, 2, 2, 2] - 20*Cll[2, 2, 3, 3] + 8*Cll[2, 3, 3, 2] + 
          10*Clq1[1, 1, 1, 1] + 10*Clq1[1, 1, 2, 2] - 11*Clq1[1, 1, 3, 3] + 
          10*Clq1[2, 2, 1, 1] + 10*Clq1[2, 2, 2, 2] - 11*Clq1[2, 2, 3, 3] - 
          18*Clq3[1, 1, 1, 1] - 18*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 
          18*Clq3[2, 2, 1, 1] - 18*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 
          20*Clu[1, 1, 1, 1] + 20*Clu[1, 1, 2, 2] - 10*Clu[1, 1, 3, 3] + 
          20*Clu[2, 2, 1, 1] + 20*Clu[2, 2, 2, 2] - 10*Clu[2, 2, 3, 3] - 
          8*Cqe[1, 1, 1, 1] - 8*Cqe[1, 1, 2, 2] - 8*Cqe[2, 2, 1, 1] - 
          8*Cqe[2, 2, 2, 2] + 7*Cqe[3, 3, 1, 1] + 7*Cqe[3, 3, 2, 2]) - 
        3*MT2*(32*Ceu[1, 1, 3, 3] + 32*Ceu[2, 2, 3, 3] - 
          28*Clq1[1, 1, 3, 3] - 28*Clq1[2, 2, 3, 3] + 37*Clq3[1, 1, 3, 3] + 
          37*Clq3[2, 2, 3, 3] - 40*Clu[1, 1, 3, 3] - 40*Clu[2, 2, 3, 3] + 
          20*Cqe[3, 3, 1, 1] + 20*Cqe[3, 3, 2, 2]))))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 Class[6]*((-48*Sqrt[2]*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^3*SW2^3*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (48*Sqrt[2]*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^3*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (5*MW*MZ2^3*CuW[3, 3] + 3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 7*MW*CuW[3, 3]) - 
      16*MW2^2*MZ2*(MZ*SW*CuB[3, 3] - 2*MW*CuW[3, 3]) + 
      16*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AmuFB_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 
    4*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-95 + 9*Pi^2) + 
    MW2*MZ2^2*(-467 + 52*Pi^2) - 32*MT2*MW2*MZ2*SW2))/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MH2^2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*B0i[bb0, 0, 0, MH2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   SW2*B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*
   (24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*
   B0i[bb0, 0, 0, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*SW2*
   B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 ((4*MW2 - 3*MZ2)*MZ2*(96*MW2^5 - 8*MW2^4*MZ2 - 188*MW2^3*MZ2^2 + 
    114*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + ((3*CWw*MW*MW2*MZ2^4*(-2*MW2 + MZ2)*(-4*MW2 + 3*MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2*(2*MW2^3 - 7*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - 2*MZ2^3)*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) - 
   (36*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*(-MW2 + MZ2)*(-4*MW2 + 3*MZ2)*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2*MZ2^2*(-4*MW2 + 3*MZ2)*(-8*MW2^3 + 14*MW2^2*MZ2 - 
      7*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) - 
   (18*CWw*MW*MW2*MZ2*(-4*MW2 + 3*MZ2)*(-4*MW2^4 - 4*MW2^3*MZ2 + 
      15*MW2^2*MZ2^2 - 8*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VALPHA))*Class[1] + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((CHD*(-55296*MW2^9 + 48*MT2*MW2*(1024*MW2^7 - 5248*MW2^6*MZ2 + 
         10752*MW2^5*MZ2^2 - 10752*MW2^4*MZ2^3 + 4808*MW2^3*MZ2^4 - 
         128*MW2^2*MZ2^5 - 591*MW2*MZ2^6 + 135*MZ2^7) - 
       405*MZ2^9*(-33 + 4*Pi^2) - 1024*MW2^8*MZ2*(-457 + 36*Pi^2) + 
       64*MW2^7*MZ2^2*(-26359 + 3168*Pi^2) - 768*MW2^6*MZ2^2*
        (3*MH2 - 4345*MZ2 + 618*MZ2*Pi^2) + 9*MW2*MZ2^7*
        (60*MH2 - 15841*MZ2 + 1908*MZ2*Pi^2) + 216*MW2^5*MZ2^3*
        (40*MH2 - 18873*MZ2 + 2872*MZ2*Pi^2) - 18*MW2^2*MZ2^6*
        (202*MH2 - 36907*MZ2 + 4760*MZ2*Pi^2) - 32*MW2^4*MZ2^4*
        (405*MH2 - 103138*MZ2 + 15615*MZ2*Pi^2) + 2*MW2^3*MZ2^5*
        (4860*MH2 - 910759*MZ2 + 129096*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^4*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 
       86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (MH2*MZ2^2*(12*CHD*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4) - 
      4*CHbox*MH2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*MH2*(64*MW2^5 - 160*MW2^4*MZ2 + 72*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
        73*MW2*MZ2^4 + 15*MZ2^5))*SW2*B0i[bb0, 0, 0, MH2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*(9*MT2^2*MZ2^2*(64*MW2^5 - 96*MW2^4*MZ2 - 104*MW2^3*MZ2^2 + 
        264*MW2^2*MZ2^3 - 159*MW2*MZ2^4 + 30*MZ2^5) - 
      4*MT2*MW2*(1024*MW2^7 - 5248*MW2^6*MZ2 + 10752*MW2^5*MZ2^2 - 
        10752*MW2^4*MZ2^3 + 4808*MW2^3*MZ2^4 - 128*MW2^2*MZ2^5 - 
        591*MW2*MZ2^6 + 135*MZ2^7) - 32*MW2^2*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (MW2*MZ2*(-4*CHbox*(MH2 - 2*MW2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(-3456*MW2^7 + 12544*MW2^6*MZ2 + 16*MW2^5*(8*MH2 - 841*MZ2)*MZ2 + 
        15*MZ2^6*(MH2 + 3*MZ2) - 16*MW2^4*MZ2^2*(21*MH2 + 104*MZ2) + 
        2*MW2*MZ2^5*(-29*MH2 + 623*MZ2) - 6*MW2^2*MZ2^4*(MH2 + 1209*MZ2) + 
        8*MW2^3*MZ2^3*(32*MH2 + 1497*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*(-4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(2304*MW2^8 - 3200*MW2^7*MZ2 + 32*MW2^6*(2*MH2 - 205*MZ2)*MZ2 - 
        32*MW2^5*(3*MH2 - 560*MZ2)*MZ2^2 + 45*MZ2^8 + 
        10*MW2*MZ2^6*(3*MH2 + 4*MZ2) - MW2^2*MZ2^5*(159*MH2 + 1796*MZ2) + 
        2*MW2^3*MZ2^4*(132*MH2 + 3917*MZ2) - 4*MW2^4*MZ2^3*
         (26*MH2 + 4153*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(64*MW2^5 - 96*MW2^4*MZ2 - 
      104*MW2^3*MZ2^2 + 264*MW2^2*MZ2^3 - 159*MW2*MZ2^4 + 30*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*(-128*MW2^5 + 336*MW2^4*MZ2 - 256*MW2^3*MZ2^2 + 6*MW2^2*MZ2^3 + 
        58*MW2*MZ2^4 - 15*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MW2, MH2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MZ2^2*(-6912*MW2^7 + 12480*MW2^6*MZ2 + 8224*MW2^5*MZ2^2 - 
      31112*MW2^4*MZ2^3 + 23600*MW2^3*MZ2^4 - 6686*MW2^2*MZ2^5 + 
      460*MW2*MZ2^6 + 45*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(-64*MW2^5 + 96*MW2^4*MZ2 + 104*MW2^3*MZ2^2 - 264*MW2^2*MZ2^3 + 
        159*MW2*MZ2^4 - 30*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*(MZ2*(2048*MW2^6 - 10496*MW2^5*MZ2 + 20928*MW2^4*MZ2^2 - 
        20640*MW2^3*MZ2^3 + 10552*MW2^2*MZ2^4 - 2632*MW2*MZ2^5 + 249*MZ2^6) + 
      MT2*(4096*MW2^6 - 20992*MW2^5*MZ2 + 47040*MW2^4*MZ2^2 - 
        56832*MW2^3*MZ2^3 + 37736*MW2^2*MZ2^4 - 12716*MW2*MZ2^5 + 
        1659*MZ2^6))*B0i[bb0, MZ2, MT2, MT2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2*(5760*MW2^6 - 8448*MW2^5*MZ2 - 9392*MW2^4*MZ2^2 + 
      22624*MW2^3*MZ2^3 - 12640*MW2^2*MZ2^4 + 1864*MW2*MZ2^5 + 133*MZ2^6)*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*CHD*MW2^3*MZ2*(128*MW2^6 - 80*MW2^5*MZ2 - 416*MW2^4*MZ2^2 + 
      506*MW2^3*MZ2^3 - 70*MW2^2*MZ2^4 - 101*MW2*MZ2^5 + 30*MZ2^6)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (3*CHD*MW2^2*MZ2^2*(MW2 + MZ2)^2*(192*MW2^4 - 576*MW2^3*MZ2 + 
      616*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 43*MZ2^4)*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[3] + (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
   SW2^2*VALPHA^2*Class[4])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW) + 
 (-1/18*(CHWB*MW2*MZ2*(27648*MW2^8 - 12*MT2*(2048*MW2^7 - 11520*MW2^6*MZ2 + 
         26176*MW2^5*MZ2^2 - 30384*MW2^4*MZ2^3 + 18616*MW2^3*MZ2^4 - 
         5382*MW2^2*MZ2^5 + 371*MW2*MZ2^6 + 75*MZ2^7) + 
       128*MW2^7*MZ2*(-1765 + 144*Pi^2) - 256*MW2^6*MZ2^2*
        (-2999 + 360*Pi^2) + 4*MW2^2*MZ2^5*(1215*MH2 + 80704*MZ2 - 
         11628*MZ2*Pi^2) - 1152*MW2^5*MZ2^2*(MH2 + 1187*MZ2 - 166*MZ2*Pi^2) + 
       1440*MW2^4*MZ2^3*(3*MH2 + 974*MZ2 - 147*MZ2*Pi^2) + 
       9*MZ2^7*(30*MH2 + 751*MZ2 - 48*MZ2*Pi^2) + 
       6*MW2*MZ2^6*(-303*MH2 - 11551*MZ2 + 1320*MZ2*Pi^2) + 
       8*MW2^3*MZ2^4*(-810*MH2 - 108113*MZ2 + 16650*MZ2*Pi^2))*SW2)/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MZ2^3*(CHWB*MW*(12*MW2*(128*MW2^5 - 288*MW2^4*MZ2 + 192*MW2^3*MZ2^2 + 
          12*MW2^2*MZ2^3 - 56*MW2*MZ2^4 + 15*MZ2^5) + 
        MH2*(384*MW2^5 - 960*MW2^4*MZ2 + 704*MW2^3*MZ2^2 - 172*MW2*MZ2^4 + 
          45*MZ2^5)) + 24*(CHB - CHW)*MW2^2*MZ*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (CHWB*MZ2*SW2*(-9*MT2^2*MZ2^2*(256*MW2^5 - 608*MW2^4*MZ2 + 
        336*MW2^3*MZ2^2 + 172*MW2^2*MZ2^3 - 202*MW2*MZ2^4 + 45*MZ2^5) + 
      4*MT2*MW2*(2048*MW2^7 - 11520*MW2^6*MZ2 + 26176*MW2^5*MZ2^2 - 
        30384*MW2^4*MZ2^3 + 18616*MW2^3*MZ2^4 - 5382*MW2^2*MZ2^5 + 
        371*MW2*MZ2^6 + 75*MZ2^7) + 64*MW2^2*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(3072*MW2^8 + 3584*MW2^7*MZ2 - 44928*MW2^6*MZ2^2 - 
        64*MW2^5*(4*MH2 - 1291*MZ2)*MZ2^2 + 16*MW2^4*(38*MH2 - 3645*MZ2)*
         MZ2^3 - 24*MW2^3*(14*MH2 - 445*MZ2)*MZ2^4 + 
        2*MW2*(101*MH2 - 790*MZ2)*MZ2^6 - 45*MZ2^7*(MH2 + MZ2) + 
        4*MW2^2*MZ2^5*(-43*MH2 + 1233*MZ2)) + 48*CHW*MW2^2*MZ*MZ2^2*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW)*SW2*B0i[bb0, 0, 0, MW2])/(4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (MZ2^2*SW2*(CHWB*(18432*MW2^8 - 4480*MW2^7*MZ2 + 
        64*MW2^6*(18*MH2 - 2249*MZ2)*MZ2 - 48*MW2^5*(68*MH2 - 6517*MZ2)*
         MZ2^2 + 24*MW2^4*(132*MH2 - 12575*MZ2)*MZ2^3 - 
        16*MW2^3*(69*MH2 - 9859*MZ2)*MZ2^4 - 43720*MW2^2*MZ2^6 + 135*MZ2^8 + 
        9*MW2*MZ2^6*(5*MH2 + 526*MZ2)) + 72*MW*MW2*MZ*MZ2*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (3*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(256*MW2^6 - 864*MW2^5*MZ2 + 
      944*MW2^4*MZ2^2 - 164*MW2^3*MZ2^3 - 374*MW2^2*MZ2^4 + 247*MW2*MZ2^5 - 
      45*MZ2^6)*B0i[bb0, MW2, 0, MT2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^3*(CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (256*MW2^5 - 608*MW2^4*MZ2 + 336*MW2^3*MZ2^2 + 172*MW2^2*MZ2^3 - 
        202*MW2*MZ2^4 + 45*MZ2^5) - 48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*CW*MZ2^2*(27136*MW2^8 - 96128*MW2^7*MZ2 + 111488*MW2^6*MZ2^2 - 
      20016*MW2^5*MZ2^3 - 56376*MW2^4*MZ2^4 + 45736*MW2^3*MZ2^5 - 
      12958*MW2^2*MZ2^6 + 1073*MW2*MZ2^7 + 45*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^2*(CHWB*MW*(MH2^2*(-384*MW2^5 + 1088*MW2^4*MZ2 - 1056*MW2^3*MZ2^2 + 
          368*MW2^2*MZ2^3 - 15*MZ2^5) - 4*MH2*(384*MW2^6 - 1632*MW2^5*MZ2 + 
          2528*MW2^4*MZ2^2 - 1596*MW2^3*MZ2^3 + 164*MW2^2*MZ2^4 + 
          213*MW2*MZ2^5 - 60*MZ2^6) + 12*MZ2*(256*MW2^6 - 1216*MW2^5*MZ2 + 
          2048*MW2^4*MZ2^2 - 1416*MW2^3*MZ2^3 + 232*MW2^2*MZ2^4 + 
          142*MW2*MZ2^5 - 45*MZ2^6)) + 24*MW2*MZ*(MH2 - 2*MZ2)*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*MZ2*(MZ2*(4096*MW2^7 - 23040*MW2^6*MZ2 + 50048*MW2^5*MZ2^2 - 
        55296*MW2^4*MZ2^3 + 34208*MW2^3*MZ2^4 - 12312*MW2^2*MZ2^5 + 
        2560*MW2*MZ2^6 - 255*MZ2^7) + MT2*(8192*MW2^7 - 46080*MW2^6*MZ2 + 
        110464*MW2^5*MZ2^2 - 139968*MW2^4*MZ2^3 + 96928*MW2^3*MZ2^4 - 
        34560*MW2^2*MZ2^5 + 5120*MW2*MZ2^6 - 105*MZ2^7))*SW2*
     B0i[bb0, MZ2, MT2, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (CHWB*CW*(3072*MW2^9 + 6656*MW2^8*MZ2 - 39680*MW2^7*MZ2^2 + 
      36288*MW2^6*MZ2^3 + 19616*MW2^5*MZ2^4 - 43944*MW2^4*MZ2^5 + 
      20352*MW2^3*MZ2^6 - 1948*MW2^2*MZ2^7 - 427*MW2*MZ2^8 + 15*MZ2^9)*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (12*CHWB*CW*MW2^2*MZ2^3*(192*MW2^5 + 128*MW2^4*MZ2 - 
      696*MW2^3*MZ2^2 + 452*MW2^2*MZ2^3 - 45*MW2*MZ2^4 - 15*MZ2^5)*SW2^3*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (12*CHWB*CW*MW2*MZ2^4*(MW2 + MZ2)^2*
     (128*MW2^3 - 248*MW2^2*MZ2 + 152*MW2*MZ2^2 - 29*MZ2^3)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW))*Class[4] + (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*
   (2*MW2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - 
      CHl3[2, 2]) - MZ2*(CHe[1, 1] + CHe[2, 2] - 
      2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/8*((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
      (256*MW2^7*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] + 
         CHl3[1, 1] + CHl3[2, 2]) - 15*MZ2^7*(CHe[1, 1] + CHe[2, 2] - 
         2*CHl1[1, 1] - 2*CHl1[2, 2] + 2*CHl3[1, 1] + 2*CHl3[2, 2]) - 
       384*MW2^6*MZ2*(4*CHe[1, 1] + 4*CHe[2, 2] - 4*CHl1[1, 1] - 
         4*CHl1[2, 2] + 3*CHl3[1, 1] + 3*CHl3[2, 2]) + 
       32*MW2^5*MZ2^2*(117*CHe[1, 1] + 117*CHe[2, 2] - 128*CHl1[1, 1] - 
         128*CHl1[2, 2] + 60*CHl3[1, 1] + 60*CHl3[2, 2]) - 
       16*MW2^4*MZ2^3*(285*CHe[1, 1] + 285*CHe[2, 2] - 361*CHl1[1, 1] - 
         361*CHl1[2, 2] + 104*CHl3[1, 1] + 104*CHl3[2, 2]) - 
       4*MW2^2*MZ2^5*(261*CHe[1, 1] + 261*CHe[2, 2] - 463*CHl1[1, 1] - 
         463*CHl1[2, 2] + 140*CHl3[1, 1] + 140*CHl3[2, 2]) + 
       MW2*MZ2^6*(189*CHe[1, 1] + 189*CHe[2, 2] - 378*CHl1[1, 1] - 
         378*CHl1[2, 2] + 206*CHl3[1, 1] + 206*CHl3[2, 2]) + 
       4*MW2^3*MZ2^4*(743*CHe[1, 1] + 743*CHe[2, 2] - 1116*CHl1[1, 1] - 
         1116*CHl1[2, 2] + 256*CHl3[1, 1] + 256*CHl3[2, 2])))/
     ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2^2*MZ2^3*SW2*B0i[bb0, 0, 0, MH2]*
     (32*MW2^5*(3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
        CHl3[1, 1] - CHl3[2, 2]) + MW2*MZ2^4*(133*CHe[1, 1] + 133*CHe[2, 2] - 
        206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
      4*MW2^3*MZ2^2*(157*CHe[1, 1] + 157*CHe[2, 2] - 
        139*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
      32*MW2^4*MZ2*(13*CHe[1, 1] + 13*CHe[2, 2] - 
        8*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
      15*MZ2^5*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2])) + 4*MW2^2*MZ2^3*(-107*CHe[1, 1] - 
        107*CHe[2, 2] + 127*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + 
          CHl3[2, 2]))))/(8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^3*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^5*(3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
        CHl3[1, 1] - CHl3[2, 2]) + MW2*MZ2^4*(133*CHe[1, 1] + 133*CHe[2, 2] - 
        206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
      4*MW2^3*MZ2^2*(157*CHe[1, 1] + 157*CHe[2, 2] - 
        139*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
      32*MW2^4*MZ2*(13*CHe[1, 1] + 13*CHe[2, 2] - 
        8*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) - 
      15*MZ2^5*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2])) + 4*MW2^2*MZ2^3*(-107*CHe[1, 1] - 
        107*CHe[2, 2] + 127*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + 
          CHl3[2, 2]))))/(8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-32*MW2^5*(3*CHe[1, 1] + 3*CHe[2, 2] - 
        CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) + 
      4*MW2^2*MZ2^3*(107*CHe[1, 1] + 107*CHe[2, 2] - 
        127*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
      32*MW2^4*MZ2*(13*CHe[1, 1] + 13*CHe[2, 2] - 
        8*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
      15*MZ2^5*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2])) + 4*MW2^3*MZ2^2*(-157*CHe[1, 1] - 
        157*CHe[2, 2] + 139*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + 
          CHl3[2, 2])) + MW2*MZ2^4*(-133*CHe[1, 1] - 133*CHe[2, 2] + 
        206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-32*MW2^5*(3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
        CHl3[1, 1] - CHl3[2, 2]) + 4*MW2^2*MZ2^3*(107*CHe[1, 1] + 
        107*CHe[2, 2] - 127*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + 
          CHl3[2, 2])) + 32*MW2^4*MZ2*(13*CHe[1, 1] + 13*CHe[2, 2] - 
        8*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
      15*MZ2^5*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2])) + 4*MW2^3*MZ2^2*(-157*CHe[1, 1] - 
        157*CHe[2, 2] + 139*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + 
          CHl3[2, 2])) + MW2*MZ2^4*(-133*CHe[1, 1] - 133*CHe[2, 2] + 
        206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MW2*MZ2^4*(22*CHe[1, 1] + 22*CHe[2, 2] - 117*CHl1[1, 1] - 
        117*CHl1[2, 2] - 319*CHl3[1, 1] - 319*CHl3[2, 2]) - 
      4*MW2^2*MZ2^3*(34*CHe[1, 1] + 34*CHe[2, 2] - 88*CHl1[1, 1] - 
        88*CHl1[2, 2] - 223*CHl3[1, 1] - 223*CHl3[2, 2]) + 
      8*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[2, 2] - 59*CHl1[1, 1] - 
        59*CHl1[2, 2] - 149*CHl3[1, 1] - 149*CHl3[2, 2]) + 
      64*MW2^5*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
        3*CHl3[1, 1] - 3*CHl3[2, 2]) + MZ2^5*(CHe[1, 1] + CHe[2, 2] + 
        13*CHl1[1, 1] + 13*CHl1[2, 2] + 43*CHl3[1, 1] + 43*CHl3[2, 2]) - 
      32*MW2^4*MZ2*(7*CHe[1, 1] + 7*CHe[2, 2] - 
        3*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 8*(CHl3[1, 1] + CHl3[2, 2])))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*MW2*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (MZ2^5*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] - 
          29*CHl3[1, 1] - 29*CHl3[2, 2])) - 2*MW2^2*MZ2^3*
       (68*CHe[1, 1] + 68*CHe[2, 2] - 41*CHl1[1, 1] - 41*CHl1[2, 2] - 
        581*CHl3[1, 1] - 581*CHl3[2, 2]) + 16*MW2^3*MZ2^2*
       (17*CHe[1, 1] + 17*CHe[2, 2] - 7*CHl1[1, 1] - 7*CHl1[2, 2] - 
        97*CHl3[1, 1] - 97*CHl3[2, 2]) + 64*MW2^5*(CHe[1, 1] + CHe[2, 2] - 
        4*(CHl3[1, 1] + CHl3[2, 2])) + 2*MW2*MZ2^4*(11*CHe[1, 1] + 
        11*CHe[2, 2] - 2*(4*CHl1[1, 1] + 4*CHl1[2, 2] + 105*CHl3[1, 1] + 
          105*CHl3[2, 2])) - 16*MW2^4*MZ2*(14*CHe[1, 1] + 14*CHe[2, 2] - 
        3*(CHl1[1, 1] + CHl1[2, 2] + 21*(CHl3[1, 1] + CHl3[2, 2])))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(3072*MW2^9*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - 
        CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]) - 512*MW2^8*MZ2*
       (23*CHe[1, 1] + 23*CHe[2, 2] - 26*CHl1[1, 1] - 26*CHl1[2, 2] + 
        29*CHl3[1, 1] + 29*CHl3[2, 2]) - 15*MZ2^8*(MH2 + MZ2)*
       (CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + 
          CHl3[2, 2])) + MW2*MZ2^7*(MZ2*(-1193*CHe[1, 1] - 1193*CHe[2, 2] + 
          2446*CHl1[1, 1] + 2446*CHl1[2, 2] + 166*CHl3[1, 1] + 
          166*CHl3[2, 2]) + MH2*(133*CHe[1, 1] + 133*CHe[2, 2] - 
          206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))) + 
      128*MW2^7*MZ2^2*(111*CHe[1, 1] + 111*CHe[2, 2] - 147*CHl1[1, 1] - 
        147*CHl1[2, 2] + 173*CHl3[1, 1] + 173*CHl3[2, 2] - 16*CHl3[3, 3] - 
        48*CHq3[1, 1] - 48*CHq3[2, 2]) + 64*MW2^6*MZ2^3*
       (126*CHe[1, 1] + 126*CHe[2, 2] - 71*CHl1[1, 1] - 71*CHl1[2, 2] - 
        24*CHl3[1, 1] - 24*CHl3[2, 2] + 120*CHl3[3, 3] + 360*CHq3[1, 1] + 
        360*CHq3[2, 2]) - 16*MW2^5*MZ2^3*
       (2*MH2*(-3*CHe[1, 1] - 3*CHe[2, 2] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2]) + 3*MZ2*(931*CHe[1, 1] + 931*CHe[2, 2] - 
          1063*CHl1[1, 1] - 1063*CHl1[2, 2] + 545*CHl3[1, 1] + 
          545*CHl3[2, 2] + 240*CHl3[3, 3] + 720*CHq3[1, 1] + 
          720*CHq3[2, 2])) - 4*MW2^3*MZ2^5*
       (MH2*(-157*CHe[1, 1] - 157*CHe[2, 2] + 139*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + MZ2*(8666*CHe[1, 1] + 
          8666*CHe[2, 2] - 13099*CHl1[1, 1] - 13099*CHl1[2, 2] + 
          1911*CHl3[1, 1] + 1911*CHl3[2, 2] + 808*CHl3[3, 3] + 
          2424*CHq3[1, 1] + 2424*CHq3[2, 2])) + 2*MW2^2*MZ2^6*
       (MH2*(-214*CHe[1, 1] - 214*CHe[2, 2] + 254*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + MZ2*(5225*CHe[1, 1] + 
          5225*CHe[2, 2] + 4*(-2287*CHl1[1, 1] - 2287*CHl1[2, 2] + 
            7*CHl3[1, 1] + 7*CHl3[2, 2] + 60*CHl3[3, 3] + 180*CHq3[1, 1] + 
            180*CHq3[2, 2]))) + 8*MW2^4*MZ2^4*
       (-4*MH2*(13*CHe[1, 1] + 13*CHe[2, 2] - 8*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + MZ2*(7063*CHe[1, 1] + 
          7063*CHe[2, 2] + 10*(-931*CHl1[1, 1] - 931*CHl1[2, 2] + 
            309*CHl3[1, 1] + 309*CHl3[2, 2] + 108*CHl3[3, 3] + 
            324*CHq3[1, 1] + 324*CHq3[2, 2])))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (15*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2])) + 4*MW2^3*MZ2^3*(-157*CHe[1, 1] - 
        157*CHe[2, 2] + 139*CHl1[1, 1] + 139*CHl1[2, 2] + 139*CHl3[1, 1] + 
        139*CHl3[2, 2] - 540*CHq3[3, 3]) + 
      MW2*MZ2^5*(-133*CHe[1, 1] - 133*CHe[2, 2] + 206*CHl1[1, 1] + 
        206*CHl1[2, 2] + 206*CHl3[1, 1] + 206*CHl3[2, 2] - 120*CHq3[3, 3]) + 
      512*MW2^6*CHq3[3, 3] - 32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[2, 2] - 
        CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2] + 60*CHq3[3, 3]) + 
      32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[2, 2] - 8*CHl1[1, 1] - 
        8*CHl1[2, 2] - 8*CHl3[1, 1] - 8*CHl3[2, 2] + 90*CHq3[3, 3]) + 
      4*MW2^2*MZ2^4*(107*CHe[1, 1] + 107*CHe[2, 2] - 127*CHl1[1, 1] - 
        127*CHl1[2, 2] - 127*CHl3[1, 1] - 127*CHl3[2, 2] + 202*CHq3[3, 3])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-1536*MW2^9*(CHe[1, 1] + CHe[2, 2] - 
        4*(CHl3[1, 1] + CHl3[2, 2])) + 15*MZ2^9*(CHe[1, 1] + CHe[2, 2] - 
        2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
      MW2*MZ2^7*(15*MH2*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + MZ2*(-43*CHe[1, 1] - 43*CHe[2, 2] + 
          26*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))) - 
      8*MW2^5*MZ2^3*(4*MH2*(-13*CHe[1, 1] - 13*CHe[2, 2] + 
          8*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
        MZ2*(1260*CHd[1, 1] + 1260*CHd[2, 2] + 1260*CHd[3, 3] + 
          990*CHe[1, 1] + 990*CHe[2, 2] + 1260*CHe[3, 3] + 679*CHl1[1, 1] + 
          679*CHl1[2, 2] + 1260*CHl1[3, 3] + 6127*CHl3[1, 1] + 
          6127*CHl3[2, 2] - 180*CHl3[3, 3] - 1260*CHq1[1, 1] - 
          1260*CHq1[2, 2] - 900*CHq1[3, 3] - 540*CHq3[1, 1] - 
          540*CHq3[2, 2] - 900*CHq3[3, 3] - 2520*CHu[1, 1] - 
          2520*CHu[2, 2])) + 4*MW2^4*MZ2^4*
       (MH2*(-157*CHe[1, 1] - 157*CHe[2, 2] + 139*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 2*MZ2*(742*CHd[1, 1] + 
          742*CHd[2, 2] + 742*CHd[3, 3] + 599*CHe[1, 1] + 599*CHe[2, 2] + 
          742*CHe[3, 3] + 334*CHl1[1, 1] + 334*CHl1[2, 2] + 742*CHl1[3, 3] + 
          4540*CHl3[1, 1] + 4540*CHl3[2, 2] - 338*CHl3[3, 3] - 
          742*CHq1[1, 1] - 742*CHq1[2, 2] - 878*CHq1[3, 3] - 
          1014*CHq3[1, 1] - 1014*CHq3[2, 2] - 878*CHq3[3, 3] - 
          1484*CHu[1, 1] - 1484*CHu[2, 2])) + 16*MW2^6*MZ2^2*
       (2*MH2*(-3*CHe[1, 1] - 3*CHe[2, 2] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2]) + MZ2*(600*CHd[1, 1] + 600*CHd[2, 2] + 
          600*CHd[3, 3] + 532*CHe[1, 1] + 532*CHe[2, 2] + 600*CHe[3, 3] + 
          353*CHl1[1, 1] + 353*CHl1[2, 2] + 600*CHl1[3, 3] + 
          1493*CHl3[1, 1] + 1493*CHl3[2, 2] + 120*CHl3[3, 3] - 
          600*CHq1[1, 1] - 600*CHq1[2, 2] - 120*CHq1[3, 3] + 360*CHq3[1, 1] + 
          360*CHq3[2, 2] - 120*CHq3[3, 3] - 1200*CHu[1, 1] - 
          1200*CHu[2, 2])) - 4*MW2^3*MZ2^5*
       (MH2*(-107*CHe[1, 1] - 107*CHe[2, 2] + 127*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 2*MZ2*(232*CHd[1, 1] + 
          232*CHd[2, 2] + 232*CHd[3, 3] + 169*CHe[1, 1] + 169*CHe[2, 2] + 
          232*CHe[3, 3] + 142*CHl1[1, 1] + 142*CHl1[2, 2] + 232*CHl1[3, 3] + 
          1646*CHl3[1, 1] + 1646*CHl3[2, 2] - 172*CHl3[3, 3] - 
          232*CHq1[1, 1] - 232*CHq1[2, 2] - 374*CHq1[3, 3] - 516*CHq3[1, 1] - 
          516*CHq3[2, 2] - 374*CHq3[3, 3] - 464*CHu[1, 1] - 464*CHu[2, 2])) + 
      MW2^2*MZ2^6*(MH2*(-133*CHe[1, 1] - 133*CHe[2, 2] + 
          206*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
        2*MZ2*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] + 71*CHe[1, 1] + 
          71*CHe[2, 2] + 120*CHe[3, 3] + 182*CHl1[1, 1] + 182*CHl1[2, 2] + 
          120*CHl1[3, 3] + 1022*CHl3[1, 1] + 1022*CHl3[2, 2] - 
          120*CHl3[3, 3] - 120*CHq1[1, 1] - 120*CHq1[2, 2] - 240*CHq1[3, 3] - 
          360*CHq3[1, 1] - 360*CHq3[2, 2] - 240*CHq3[3, 3] - 240*CHu[1, 1] - 
          240*CHu[2, 2])) - 64*MW2^7*MZ2^2*(76*CHd[1, 1] + 76*CHd[2, 2] + 
        76*CHd[3, 3] + 128*CHe[1, 1] + 128*CHe[2, 2] + 76*CHe[3, 3] + 
        31*CHl1[1, 1] + 31*CHl1[2, 2] + 76*CHl1[3, 3] - 217*CHl3[1, 1] - 
        217*CHl3[2, 2] + 44*CHl3[3, 3] - 76*CHq1[1, 1] - 76*CHq1[2, 2] + 
        28*CHq1[3, 3] + 132*CHq3[1, 1] + 132*CHq3[2, 2] + 28*CHq3[3, 3] - 
        152*CHu[1, 1] - 152*CHu[2, 2]) + 128*MW2^8*MZ2*
       (8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 44*CHe[1, 1] + 
        44*CHe[2, 2] + 8*CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] + 8*CHl1[3, 3] - 
        157*CHl3[1, 1] - 157*CHl3[2, 2] + 8*CHl3[3, 3] - 8*CHq1[1, 1] - 
        8*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 
        8*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2])))/
    (8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^2*MZ2^3*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2*
       (2*MW2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - 
          CHl3[2, 2]) - MZ2*(CHe[1, 1] + CHe[2, 2] - 
          2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2]))) + 
      9*MT2^2*MZ2^2*(15*MZ2^6*(CHe[1, 1] + CHe[2, 2] - 
          2*(CHl1[1, 1] + CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2])) + 
        4*MW2^3*MZ2^3*(-157*CHe[1, 1] - 157*CHe[2, 2] + 139*CHl1[1, 1] + 
          139*CHl1[2, 2] + 139*CHl3[1, 1] + 139*CHl3[2, 2] - 
          540*CHq3[3, 3]) + MW2*MZ2^5*(-133*CHe[1, 1] - 133*CHe[2, 2] + 
          206*CHl1[1, 1] + 206*CHl1[2, 2] + 206*CHl3[1, 1] + 206*CHl3[2, 2] - 
          120*CHq3[3, 3]) + 512*MW2^6*CHq3[3, 3] - 32*MW2^5*MZ2*
         (3*CHe[1, 1] + 3*CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - CHl3[1, 1] - 
          CHl3[2, 2] + 60*CHq3[3, 3]) + 32*MW2^4*MZ2^2*(13*CHe[1, 1] + 
          13*CHe[2, 2] - 8*CHl1[1, 1] - 8*CHl1[2, 2] - 8*CHl3[1, 1] - 
          8*CHl3[2, 2] + 90*CHq3[3, 3]) + 4*MW2^2*MZ2^4*
         (107*CHe[1, 1] + 107*CHe[2, 2] - 127*CHl1[1, 1] - 127*CHl1[2, 2] - 
          127*CHl3[1, 1] - 127*CHl3[2, 2] + 202*CHq3[3, 3])) - 
      2*MT2*MW2*MZ2*SW2*(4096*MW2^7*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - 
          CHl1[2, 2] - CHl3[1, 1] - CHl3[2, 2]) + 
        135*MZ2^7*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
            CHl3[1, 1] + CHl3[2, 2])) + 16*MW2^3*MZ2^4*(575*CHe[1, 1] + 
          575*CHe[2, 2] - 2*(601*CHl1[1, 1] + 601*CHl1[2, 2] + 
            601*CHl3[1, 1] + 601*CHl3[2, 2] + 9*CHq1[3, 3] + 405*CHq3[3, 3] - 
            405*CHu[3, 3])) - 1024*MW2^6*MZ2*(17*CHe[1, 1] + 17*CHe[2, 2] - 
          19*CHl1[1, 1] - 19*CHl1[2, 2] - 19*CHl3[1, 1] - 19*CHl3[2, 2] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        768*MW2^5*MZ2^2*(39*CHe[1, 1] + 39*CHe[2, 2] - 50*CHl1[1, 1] - 
          50*CHl1[2, 2] - 50*CHl3[1, 1] - 50*CHl3[2, 2] + 9*CHq1[3, 3] - 
          15*CHq3[3, 3] + 15*CHu[3, 3]) + 6*MW2*MZ2^6*(-128*CHe[1, 1] - 
          128*CHe[2, 2] + 151*CHl1[1, 1] + 151*CHl1[2, 2] + 151*CHl3[1, 1] + 
          151*CHl3[2, 2] - 60*CHq1[3, 3] - 120*CHq3[3, 3] + 120*CHu[3, 3]) - 
        96*MW2^4*MZ2^3*(261*CHe[1, 1] + 261*CHe[2, 2] - 403*CHl1[1, 1] - 
          403*CHl1[2, 2] - 403*CHl3[1, 1] - 403*CHl3[2, 2] + 48*CHq1[3, 3] - 
          180*CHq3[3, 3] + 180*CHu[3, 3]) - 4*MW2^2*MZ2^5*
         (31*CHe[1, 1] + 31*CHe[2, 2] - 737*CHl1[1, 1] - 737*CHl1[2, 2] - 
          737*CHl3[1, 1] - 737*CHl3[2, 2] - 336*CHq1[3, 3] - 
          1212*CHq3[3, 3] + 1212*CHu[3, 3]))))/
    (12*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(4096*MW2^7*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          CHl3[1, 1] - CHl3[2, 2]) + MW2*MZ2^6*(3802*CHe[1, 1] + 
          3802*CHe[2, 2] - 9773*CHl1[1, 1] - 9773*CHl1[2, 2] - 
          9773*CHl3[1, 1] - 9773*CHl3[2, 2] + 9204*CHq1[3, 3] - 
          9204*CHq3[3, 3] - 5340*CHu[3, 3]) - 8*MW2^2*MZ2^5*
         (2331*CHe[1, 1] + 2331*CHe[2, 2] - 4586*CHl1[1, 1] - 
          4586*CHl1[2, 2] - 4586*CHl3[1, 1] - 4586*CHl3[2, 2] + 
          3441*CHq1[3, 3] - 3441*CHq3[3, 3] - 1419*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(5668*CHe[1, 1] + 5668*CHe[2, 2] - 9121*CHl1[1, 1] - 
          9121*CHl1[2, 2] - 9121*CHl3[1, 1] - 9121*CHl3[2, 2] + 
          5400*CHq1[3, 3] - 5400*CHq3[3, 3] - 1080*CHu[3, 3]) - 
        3*MZ2^7*(89*CHe[1, 1] + 89*CHe[2, 2] - 343*CHl1[1, 1] - 
          343*CHl1[2, 2] - 343*CHl3[1, 1] - 343*CHl3[2, 2] + 420*CHq1[3, 3] - 
          420*CHq3[3, 3] - 300*CHu[3, 3]) - 1024*MW2^6*MZ2*
         (21*CHe[1, 1] + 21*CHe[2, 2] - 23*CHl1[1, 1] - 23*CHl1[2, 2] - 
          23*CHl3[1, 1] - 23*CHl3[2, 2] + 3*CHq1[3, 3] - 3*CHq3[3, 3] + 
          3*CHu[3, 3]) - 96*MW2^4*MZ2^3*(645*CHe[1, 1] + 645*CHe[2, 2] - 
          887*CHl1[1, 1] - 887*CHl1[2, 2] - 887*CHl3[1, 1] - 887*CHl3[2, 2] + 
          390*CHq1[3, 3] - 390*CHq3[3, 3] + 30*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(767*CHe[1, 1] + 767*CHe[2, 2] - 931*CHl1[1, 1] - 
          931*CHl1[2, 2] - 931*CHl3[1, 1] - 931*CHl3[2, 2] + 264*CHq1[3, 3] - 
          264*CHq3[3, 3] + 120*CHu[3, 3])) + 
      MZ2*(2048*MW2^7*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
          CHl3[1, 1] - CHl3[2, 2]) + 3*MZ2^7*(-49*CHe[1, 1] - 49*CHe[2, 2] + 
          113*CHl1[1, 1] + 113*CHl1[2, 2] + 113*CHl3[1, 1] + 113*CHl3[2, 2] + 
          60*CHq1[3, 3] - 60*CHq3[3, 3] - 120*CHu[3, 3]) - 
        512*MW2^6*MZ2*(21*CHe[1, 1] + 21*CHe[2, 2] - 23*CHl1[1, 1] - 
          23*CHl1[2, 2] - 23*CHl3[1, 1] - 23*CHl3[2, 2] + 3*CHq1[3, 3] - 
          3*CHq3[3, 3] + 3*CHu[3, 3]) + 128*MW2^5*MZ2^2*
         (185*CHe[1, 1] + 185*CHe[2, 2] - 226*CHl1[1, 1] - 226*CHl1[2, 2] - 
          226*CHl3[1, 1] - 226*CHl3[2, 2] + 39*CHq1[3, 3] - 39*CHq3[3, 3] + 
          57*CHu[3, 3]) - 96*MW2^4*MZ2^3*(291*CHe[1, 1] + 291*CHe[2, 2] - 
          403*CHl1[1, 1] - 403*CHl1[2, 2] - 403*CHl3[1, 1] - 403*CHl3[2, 2] + 
          60*CHq1[3, 3] - 60*CHq3[3, 3] + 150*CHu[3, 3]) - 
        8*MW2^2*MZ2^5*(936*CHe[1, 1] + 936*CHe[2, 2] - 1699*CHl1[1, 1] - 
          1699*CHl1[2, 2] - 1699*CHl3[1, 1] - 1699*CHl3[2, 2] - 
          102*CHq1[3, 3] + 102*CHq3[3, 3] + 1113*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(2375*CHe[1, 1] + 2375*CHe[2, 2] - 3764*CHl1[1, 1] - 
          3764*CHl1[2, 2] - 3764*CHl3[1, 1] - 3764*CHl3[2, 2] + 
          270*CHq1[3, 3] - 270*CHq3[3, 3] + 1890*CHu[3, 3]) + 
        MW2*MZ2^6*(1604*CHe[1, 1] + 1604*CHe[2, 2] - 3307*CHl1[1, 1] - 
          3307*CHl1[2, 2] - 3307*CHl3[1, 1] - 3307*CHl3[2, 2] - 
          852*CHq1[3, 3] + 852*CHq3[3, 3] + 2784*CHu[3, 3]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (-55296*MW2^9*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
       CHl3[1, 1] - CHl3[2, 2]) + 256*MW2^8*
      (192*MT2*(CHe[1, 1] + CHe[2, 2] - CHl1[1, 1] - CHl1[2, 2] - 
         CHl3[1, 1] - CHl3[2, 2]) + MZ2*((1945 - 144*Pi^2)*CHe[1, 1] + 
         (1945 - 144*Pi^2)*CHe[2, 2] - 2107*CHl1[1, 1] + 
         144*Pi^2*CHl1[1, 1] - 2107*CHl1[2, 2] + 144*Pi^2*CHl1[2, 2] - 
         1657*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] - 1657*CHl3[2, 2] + 
         144*Pi^2*CHl3[2, 2])) - 
     9*MZ2^8*(MZ2*((-1901 + 228*Pi^2)*CHe[1, 1] + (-1901 + 228*Pi^2)*
          CHe[2, 2] + 832*CHl1[1, 1] - 96*Pi^2*CHl1[1, 1] + 832*CHl1[2, 2] - 
         96*Pi^2*CHl1[2, 2] + 792*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 
         792*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2]) + 
       180*MT2*(CHe[1, 1] + CHe[2, 2] - 2*(CHl1[1, 1] + CHl1[2, 2] + 
           CHl3[1, 1] + CHl3[2, 2]))) + 128*MW2^7*MZ2*
      (-96*MT2*(21*CHe[1, 1] + 21*CHe[2, 2] - 23*CHl1[1, 1] - 23*CHl1[2, 2] - 
         23*CHl3[1, 1] - 23*CHl3[2, 2] + 3*CHq1[3, 3] - 3*CHq3[3, 3] + 
         3*CHu[3, 3]) + MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
         15135*CHe[1, 1] + 1728*Pi^2*CHe[1, 1] - 15135*CHe[2, 2] + 
         1728*Pi^2*CHe[2, 2] + 48*CHe[3, 3] + 16465*CHl1[1, 1] - 
         1728*Pi^2*CHl1[1, 1] + 16465*CHl1[2, 2] - 1728*Pi^2*CHl1[2, 2] + 
         48*CHl1[3, 3] + 12916*CHl3[1, 1] - 1728*Pi^2*CHl3[1, 1] + 
         12916*CHl3[2, 2] - 1728*Pi^2*CHl3[2, 2] - 48*CHl3[3, 3] - 
         48*CHq1[1, 1] - 48*CHq1[2, 2] + 96*CHq1[3, 3] - 144*CHq3[1, 1] - 
         144*CHq3[2, 2] + 144*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 
         48*CHu[3, 3])) - 64*MW2^6*MZ2^2*
      (-48*MT2*(185*CHe[1, 1] + 185*CHe[2, 2] - 226*CHl1[1, 1] - 
         226*CHl1[2, 2] - 226*CHl3[1, 1] - 226*CHl3[2, 2] + 39*CHq1[3, 3] - 
         57*CHq3[3, 3] + 57*CHu[3, 3]) + MZ2*(456*CHd[1, 1] + 456*CHd[2, 2] + 
         456*CHd[3, 3] - 65003*CHe[1, 1] + 8856*Pi^2*CHe[1, 1] - 
         65003*CHe[2, 2] + 8856*Pi^2*CHe[2, 2] + 456*CHe[3, 3] + 
         68866*CHl1[1, 1] - 8856*Pi^2*CHl1[1, 1] + 68866*CHl1[2, 2] - 
         8856*Pi^2*CHl1[2, 2] + 456*CHl1[3, 3] + 58864*CHl3[1, 1] - 
         8856*Pi^2*CHl3[1, 1] + 58864*CHl3[2, 2] - 8856*Pi^2*CHl3[2, 2] - 
         456*CHl3[3, 3] - 456*CHq1[1, 1] - 456*CHq1[2, 2] + 480*CHq1[3, 3] - 
         1368*CHq3[1, 1] - 1368*CHq3[2, 2] + 936*CHq3[3, 3] - 912*CHu[1, 1] - 
         912*CHu[2, 2] + 456*CHu[3, 3])) + 48*MW2^5*MZ2^3*
      (-24*MT2*(573*CHe[1, 1] + 573*CHe[2, 2] - 803*CHl1[1, 1] - 
         803*CHl1[2, 2] - 803*CHl3[1, 1] - 803*CHl3[2, 2] + 120*CHq1[3, 3] - 
         300*CHq3[3, 3] + 300*CHu[3, 3]) + 
       MZ2*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 1200*CHd[3, 3] - 
         113870*CHe[1, 1] + 16908*Pi^2*CHe[1, 1] - 113870*CHe[2, 2] + 
         16908*Pi^2*CHe[2, 2] + 1200*CHe[3, 3] + 114385*CHl1[1, 1] - 
         16788*Pi^2*CHl1[1, 1] + 114385*CHl1[2, 2] - 16788*Pi^2*CHl1[2, 2] + 
         1200*CHl1[3, 3] + 108758*CHl3[1, 1] - 16788*Pi^2*CHl3[1, 1] + 
         108758*CHl3[2, 2] - 16788*Pi^2*CHl3[2, 2] - 1200*CHl3[3, 3] - 
         1200*CHq1[1, 1] - 1200*CHq1[2, 2] + 240*CHq1[3, 3] - 
         3600*CHq3[1, 1] - 3600*CHq3[2, 2] + 1440*CHq3[3, 3] - 
         2400*CHu[1, 1] - 2400*CHu[2, 2] + 1200*CHu[3, 3])) - 
     2*MW2^2*MZ2^6*(12*MT2*(322*CHe[1, 1] + 322*CHe[2, 2] + 1021*CHl1[1, 1] + 
         1021*CHl1[2, 2] + 1021*CHl3[1, 1] + 1021*CHl3[2, 2] + 
         852*CHq1[3, 3] + 2784*CHq3[3, 3] - 2784*CHu[3, 3]) + 
       MZ2*(5568*CHd[1, 1] + 5568*CHd[2, 2] + 5568*CHd[3, 3] - 
         454091*CHe[1, 1] + 66096*Pi^2*CHe[1, 1] - 454091*CHe[2, 2] + 
         66096*Pi^2*CHe[2, 2] + 5568*CHe[3, 3] + 305038*CHl1[1, 1] - 
         54432*Pi^2*CHl1[1, 1] + 305038*CHl1[2, 2] - 54432*Pi^2*CHl1[2, 2] + 
         5568*CHl1[3, 3] + 371302*CHl3[1, 1] - 54432*Pi^2*CHl3[1, 1] + 
         371302*CHl3[2, 2] - 54432*Pi^2*CHl3[2, 2] - 5568*CHl3[3, 3] - 
         5568*CHq1[1, 1] - 5568*CHq1[2, 2] - 10680*CHq1[3, 3] - 
         16704*CHq3[1, 1] - 16704*CHq3[2, 2] - 5112*CHq3[3, 3] - 
         11136*CHu[1, 1] - 11136*CHu[2, 2] + 5568*CHu[3, 3])) - 
     8*MW2^4*MZ2^4*(-24*MT2*(2141*CHe[1, 1] + 2141*CHe[2, 2] - 
         10*(362*CHl1[1, 1] + 362*CHl1[2, 2] + 362*CHl3[1, 1] + 
           362*CHl3[2, 2] - 27*CHq1[3, 3] + 189*CHq3[3, 3] - 
           189*CHu[3, 3])) + MZ2*(7560*CHd[1, 1] + 7560*CHd[2, 2] + 
         7560*CHd[3, 3] - 578395*CHe[1, 1] + 88920*Pi^2*CHe[1, 1] - 
         578395*CHe[2, 2] + 88920*Pi^2*CHe[2, 2] + 7560*CHe[3, 3] + 
         531604*CHl1[1, 1] - 86220*Pi^2*CHl1[1, 1] + 531604*CHl1[2, 2] - 
         86220*Pi^2*CHl1[2, 2] + 7560*CHl1[3, 3] + 560674*CHl3[1, 1] - 
         86220*Pi^2*CHl3[1, 1] + 560674*CHl3[2, 2] - 86220*Pi^2*CHl3[2, 2] - 
         7560*CHl3[3, 3] - 7560*CHq1[1, 1] - 7560*CHq1[2, 2] - 
         4320*CHq1[3, 3] - 22680*CHq3[1, 1] - 22680*CHq3[2, 2] + 
         3240*CHq3[3, 3] - 15120*CHu[1, 1] - 15120*CHu[2, 2] + 
         7560*CHu[3, 3])) + 4*MW2^3*MZ2^5*
      (-12*MT2*(2331*CHe[1, 1] + 2331*CHe[2, 2] - 5545*CHl1[1, 1] - 
         5545*CHl1[2, 2] - 5545*CHl3[1, 1] - 5545*CHl3[2, 2] - 
         408*CHq1[3, 3] - 4452*CHq3[3, 3] + 4452*CHu[3, 3]) + 
       MZ2*(8904*CHd[1, 1] + 8904*CHd[2, 2] + 8904*CHd[3, 3] - 
         641205*CHe[1, 1] + 97848*Pi^2*CHe[1, 1] - 641205*CHe[2, 2] + 
         97848*Pi^2*CHe[2, 2] + 8904*CHe[3, 3] + 515527*CHl1[1, 1] - 
         89856*Pi^2*CHl1[1, 1] + 515527*CHl1[2, 2] - 89856*Pi^2*CHl1[2, 2] + 
         8904*CHl1[3, 3] + 594220*CHl3[1, 1] - 89856*Pi^2*CHl3[1, 1] + 
         594220*CHl3[2, 2] - 89856*Pi^2*CHl3[2, 2] - 8904*CHl3[3, 3] - 
         8904*CHq1[1, 1] - 8904*CHq1[2, 2] - 11352*CHq1[3, 3] - 
         26712*CHq3[1, 1] - 26712*CHq3[2, 2] - 2448*CHq3[3, 3] - 
         17808*CHu[1, 1] - 17808*CHu[2, 2] + 8904*CHu[3, 3])) + 
     3*MW2*MZ2^7*(MZ2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
         62433*CHe[1, 1] + 8364*Pi^2*CHe[1, 1] - 62433*CHe[2, 2] + 
         8364*Pi^2*CHe[2, 2] + 480*CHe[3, 3] + 33936*CHl1[1, 1] - 
         5568*Pi^2*CHl1[1, 1] + 33936*CHl1[2, 2] - 5568*Pi^2*CHl1[2, 2] + 
         480*CHl1[3, 3] + 40268*CHl3[1, 1] - 5568*Pi^2*CHl3[1, 1] + 
         40268*CHl3[2, 2] - 5568*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 
         480*CHq1[1, 1] - 480*CHq1[2, 2] - 1200*CHq1[3, 3] - 
         1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 720*CHq3[3, 3] - 960*CHu[1, 1] - 
         960*CHu[2, 2] + 480*CHu[3, 3]) + 12*MT2*(301*CHe[1, 1] + 
         301*CHe[2, 2] - 8*(49*CHl1[1, 1] + 49*CHl1[2, 2] + 49*CHl3[1, 1] + 
           49*CHl3[2, 2] - 15*CHq1[3, 3] - 30*CHq3[3, 3] + 30*CHu[3, 3]))))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[7] + 
 Class[8]*(((2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
        3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 
        12*Cee[1, 1, 1, 1] + 24*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] + 
        12*Cee[2, 2, 2, 2] + 12*Cee[2, 2, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[2, 2, 1, 1] - 4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] - 
        Cle[1, 1, 1, 1] - Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] - 
        Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        3*Cle[3, 3, 1, 1] + 3*Cle[3, 3, 2, 2] - 14*Cll[1, 1, 1, 1] - 
        16*Cll[1, 1, 2, 2] - 8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] - 
        14*Cll[2, 2, 2, 2] - 8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + 
        4*Clq1[2, 2, 1, 1] + 4*Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 
        6*Clq3[1, 1, 1, 1] - 6*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 
        6*Clq3[2, 2, 1, 1] - 6*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 
        8*Clu[1, 1, 1, 1] + 8*Clu[1, 1, 2, 2] + 8*Clu[2, 2, 1, 1] + 
        8*Clu[2, 2, 2, 2] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
        3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        2*Ced[2, 2, 1, 1] + 2*Ced[2, 2, 2, 2] + 2*Ced[2, 2, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 16*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
        8*Cee[2, 2, 2, 2] + 8*Cee[2, 2, 3, 3] - 4*Ceu[1, 1, 1, 1] - 
        4*Ceu[1, 1, 2, 2] - 4*Ceu[2, 2, 1, 1] - 4*Ceu[2, 2, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[2, 2, 1, 1] - 4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] - 
        2*Cle[1, 1, 1, 1] - 2*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] - 
        2*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        2*Cle[3, 3, 1, 1] + 2*Cle[3, 3, 2, 2] - 12*Cll[1, 1, 1, 1] - 
        16*Cll[1, 1, 2, 2] - 8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 
        12*Cll[2, 2, 2, 2] - 8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
        4*Clq1[2, 2, 1, 1] + 4*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 
        2*Clq3[1, 1, 3, 3] + 2*Clq3[2, 2, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] + 8*Clu[2, 2, 1, 1] + 8*Clu[2, 2, 2, 2] - 
        2*Cqe[1, 1, 1, 1] - 2*Cqe[1, 1, 2, 2] - 2*Cqe[2, 2, 1, 1] - 
        2*Cqe[2, 2, 2, 2] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 2, 2]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] + 
        4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 2*Ceu[1, 1, 1, 1] - 
        2*Ceu[1, 1, 2, 2] - 2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] - 
        Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
        Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] - 
        Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] + Cle[3, 3, 1, 1] + 
        Cle[3, 3, 2, 2] - 4*Cll[1, 1, 1, 1] - 4*Cll[1, 1, 2, 2] - 
        2*Cll[1, 1, 3, 3] - 2*Cll[1, 3, 3, 1] - 4*Cll[2, 2, 2, 2] - 
        2*Cll[2, 2, 3, 3] - 2*Cll[2, 3, 3, 2] + Clq1[1, 1, 1, 1] + 
        Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + Clq1[2, 2, 1, 1] + 
        Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
        3*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 1, 1] - 
        3*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 2*Clu[1, 1, 1, 1] + 
        2*Clu[1, 1, 2, 2] + 2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[1, 1, 2, 2] - Cqe[2, 2, 1, 1] - 
        Cqe[2, 2, 2, 2] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 2*Clq1[1, 1, 3, 3] - 
        2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 2*Clq3[2, 2, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
        Cqe[3, 3, 2, 2]) + 8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - 
        Clq1[1, 1, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + 
        Clq3[2, 2, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + 
        Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) - 
      2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 6*Ceu[2, 2, 3, 3] - 5*Clq1[1, 1, 3, 3] - 
        5*Clq1[2, 2, 3, 3] + 5*Clq3[1, 1, 3, 3] + 5*Clq3[2, 2, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2])))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*
     (MZ2^2*(MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Ced[2, 2, 1, 1] + 4*Ced[2, 2, 2, 2] + 4*Ced[2, 2, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 4*Cee[1, 1, 3, 3] + 
          4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 8*Ceu[1, 1, 1, 1] - 
          8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 8*Ceu[2, 2, 1, 1] - 
          8*Ceu[2, 2, 2, 2] + 4*Ceu[2, 2, 3, 3] - 8*Cld[1, 1, 1, 1] - 
          8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 8*Cld[2, 2, 1, 1] - 
          8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] - 4*Cle[1, 1, 1, 1] - 
          4*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] - 4*Cle[2, 2, 1, 1] - 
          4*Cle[2, 2, 2, 2] - 8*Cle[2, 2, 3, 3] + 4*Cle[3, 3, 1, 1] + 
          4*Cle[3, 3, 2, 2] - 12*Cll[1, 1, 1, 1] - 32*Cll[1, 1, 2, 2] - 
          16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] - 12*Cll[2, 2, 2, 2] - 
          16*Cll[2, 2, 3, 3] + 4*Cll[2, 3, 3, 2] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 8*Clq1[2, 2, 1, 1] + 
          8*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 6*Clq3[1, 1, 3, 3] + 
          6*Clq3[2, 2, 3, 3] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
          8*Clu[2, 2, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[1, 1, 2, 2] - 
          4*Cqe[2, 2, 1, 1] - 4*Cqe[2, 2, 2, 2] - Cqe[3, 3, 1, 1] - 
          Cqe[3, 3, 2, 2]) - 6*MT2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2])) + 
      8*MW2^2*(-6*MT2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 2, 2]) + MZ2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + 
          Ced[1, 1, 3, 3] + Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + 
          Ced[2, 2, 3, 3] + Cee[1, 1, 1, 1] + 2*Cee[1, 1, 2, 2] + 
          Cee[1, 1, 3, 3] + Cee[2, 2, 2, 2] + Cee[2, 2, 3, 3] - 
          2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3] - 
          2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3] - 
          Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
          Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] - 
          Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] + Cle[3, 3, 1, 1] + 
          Cle[3, 3, 2, 2] - Cll[1, 1, 1, 1] - 4*Cll[1, 1, 2, 2] - 
          2*Cll[1, 1, 3, 3] + Cll[1, 3, 3, 1] - Cll[2, 2, 2, 2] - 
          2*Cll[2, 2, 3, 3] + Cll[2, 3, 3, 2] + Clq1[1, 1, 1, 1] + 
          Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] + Clq1[2, 2, 1, 1] + 
          Clq1[2, 2, 2, 2] - 2*Clq1[2, 2, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
          3*Clq3[1, 1, 2, 2] - 3*Clq3[2, 2, 1, 1] - 3*Clq3[2, 2, 2, 2] + 
          2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - Clu[1, 1, 3, 3] + 
          2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - Clu[2, 2, 3, 3] - 
          Cqe[1, 1, 1, 1] - Cqe[1, 1, 2, 2] - Cqe[2, 2, 1, 1] - 
          Cqe[2, 2, 2, 2] + 2*Cqe[3, 3, 1, 1] + 2*Cqe[3, 3, 2, 2])) - 
      2*MW2*MZ2*(-6*MT2*(6*Ceu[1, 1, 3, 3] + 6*Ceu[2, 2, 3, 3] - 
          5*Clq1[1, 1, 3, 3] - 5*Clq1[2, 2, 3, 3] + 5*Clq3[1, 1, 3, 3] + 
          5*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2]) + 
        MZ2*(6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 6*Ced[2, 2, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 6*Cee[1, 1, 3, 3] + 
          6*Cee[2, 2, 2, 2] + 6*Cee[2, 2, 3, 3] - 12*Ceu[1, 1, 1, 1] - 
          12*Ceu[1, 1, 2, 2] + 6*Ceu[1, 1, 3, 3] - 12*Ceu[2, 2, 1, 1] - 
          12*Ceu[2, 2, 2, 2] + 6*Ceu[2, 2, 3, 3] - 8*Cld[1, 1, 1, 1] - 
          8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 8*Cld[2, 2, 1, 1] - 
          8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] - 2*Cle[1, 1, 1, 1] - 
          2*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] - 2*Cle[2, 2, 1, 1] - 
          2*Cle[2, 2, 2, 2] - 8*Cle[2, 2, 3, 3] + 6*Cle[3, 3, 1, 1] + 
          6*Cle[3, 3, 2, 2] - 10*Cll[1, 1, 1, 1] - 32*Cll[1, 1, 2, 2] - 
          16*Cll[1, 1, 3, 3] + 6*Cll[1, 3, 3, 1] - 10*Cll[2, 2, 2, 2] - 
          16*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] + 8*Clq1[2, 2, 1, 1] + 
          8*Clq1[2, 2, 2, 2] - 7*Clq1[2, 2, 3, 3] - 12*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 12*Clq3[2, 2, 1, 1] - 
          12*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 16*Clu[1, 1, 1, 1] + 
          16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] + 16*Clu[2, 2, 1, 1] + 
          16*Clu[2, 2, 2, 2] - 8*Clu[2, 2, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
          6*Cqe[1, 1, 2, 2] - 6*Cqe[2, 2, 1, 1] - 6*Cqe[2, 2, 2, 2] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2]))))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[2, 2, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[2, 2, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[2, 2, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 2, 2]) - 2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 
          6*Ceu[2, 2, 3, 3] - 5*Clq1[1, 1, 3, 3] - 5*Clq1[2, 2, 3, 3] + 
          5*Clq3[1, 1, 3, 3] + 5*Clq3[2, 2, 3, 3] - 8*Clu[1, 1, 3, 3] - 
          8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2])) + 
      MT2*(-(MZ2^2*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + 22*Clq1[1, 1, 3, 3] + 
           22*Clq1[2, 2, 3, 3] - 22*Clq3[1, 1, 3, 3] - 22*Clq3[2, 2, 3, 3] - 
           2*Clu[1, 1, 3, 3] - 2*Clu[2, 2, 3, 3] - 11*Cqe[3, 3, 1, 1] - 
           11*Cqe[3, 3, 2, 2])) + 16*MW2^2*(Ceu[1, 1, 3, 3] + 
          Ceu[2, 2, 3, 3] - Clq1[1, 1, 3, 3] - Clq1[2, 2, 3, 3] + 
          Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] - Clu[1, 1, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] - 
          19*Clq1[1, 1, 3, 3] - 19*Clq1[2, 2, 3, 3] + 19*Clq3[1, 1, 3, 3] + 
          19*Clq3[2, 2, 3, 3] - 7*Clu[1, 1, 3, 3] - 7*Clu[2, 2, 3, 3] + 
          15*Cqe[3, 3, 1, 1] + 15*Cqe[3, 3, 2, 2]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 Class[6]*((18*Sqrt[2]*MT*MT2*MW*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AmuFB_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHAEFF^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
    (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 4*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[2, 2] + 
    2*MZ2*CHl3[2, 2] + 4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff])*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/4*(MZ2^2*(96*MW2^4 + 40*MW2^3*MZ2 - 156*MW2^2*MZ2^2 + 50*MW2*MZ2^3 + 
       3*MZ2^4)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[1, 1] - 
       MZ2*CHe[1, 1] + 2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
       (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
       2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
       4*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] + 2*MW2*CHl3[2, 2] - 
       4*MW2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[2, 2] - 
      MZ2*CHe[2, 2] + (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
      2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
      4*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 
      2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 4*MW2*CHl3[Leff, Leff] - 
      4*MZ2*CHl3[Leff, Leff]))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
      (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
      2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
      4*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 
      2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 4*MW2*CHl3[Leff, Leff] - 
      4*MZ2*CHl3[Leff, Leff]))/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MW2^2*MZ2^2*(8*MW2^3 + 6*MW2^2*MZ2 - 17*MW2*MZ2^2 + 6*MZ2^3)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[2, 2] + 
      2*MZ2*CHl1[2, 2] - 4*MZ2*SW2*CHl1[Leff, Leff] - 6*MW2*CHl3[1, 1] + 
      2*MZ2*CHl3[1, 1] - 6*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 
      12*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*(MW2^2 - MZ2^2)^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] - 
      2*MW2*CHe[2, 2] + MZ2*CHe[2, 2] + (4*MW2 - 2*MZ2)*CHe[Leff, Leff] - 
      2*MZ2*CHl1[1, 1] - 2*MZ2*CHl1[2, 2] + 4*MZ2*CHl1[Leff, Leff] + 
      8*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] + 8*MW2*CHl3[2, 2] - 
      2*MZ2*CHl3[2, 2] - 16*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     (24*MW2^3*CHe[1, 1] + 40*MW2^2*MZ2*CHe[1, 1] - 8*MW2*MZ2^2*CHe[1, 1] - 
      9*MZ2^3*CHe[1, 1] + 24*MW2^3*CHe[2, 2] + 40*MW2^2*MZ2*CHe[2, 2] - 
      8*MW2*MZ2^2*CHe[2, 2] - 9*MZ2^3*CHe[2, 2] - 
      2*(24*MW2^3 + 40*MW2^2*MZ2 - 8*MW2*MZ2^2 - 9*MZ2^3)*CHe[Leff, Leff] - 
      24*MW2^3*CHl1[1, 1] - 16*MW2^2*MZ2*CHl1[1, 1] + 
      52*MW2*MZ2^2*CHl1[1, 1] + 18*MZ2^3*CHl1[1, 1] - 24*MW2^3*CHl1[2, 2] - 
      16*MW2^2*MZ2*CHl1[2, 2] + 52*MW2*MZ2^2*CHl1[2, 2] + 
      18*MZ2^3*CHl1[2, 2] + 4*(12*MW2^3 + 8*MW2^2*MZ2 - 26*MW2*MZ2^2 - 
        9*MZ2^3)*CHl1[Leff, Leff] + 24*MW2^3*CHl3[1, 1] - 
      8*MW2^2*MZ2*CHl3[1, 1] - 24*MW2*MZ2^2*CHl3[1, 1] + 
      18*MZ2^3*CHl3[1, 1] + 24*MW2^3*CHl3[2, 2] - 8*MW2^2*MZ2*CHl3[2, 2] - 
      24*MW2*MZ2^2*CHl3[2, 2] + 18*MZ2^3*CHl3[2, 2] - 
      48*MW2^3*CHl3[Leff, Leff] + 16*MW2^2*MZ2*CHl3[Leff, Leff] + 
      48*MW2*MZ2^2*CHl3[Leff, Leff] - 36*MZ2^3*CHl3[Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(-8*MW2^3 + 18*MW2^2*MZ2 - 13*MW2*MZ2^2 + 3*MZ2^3)*
     B0i[bb0, 0, 0, MZ2]*(12*MW2^3*CHe[1, 1] - 19*MW2*MZ2^2*CHe[1, 1] + 
      8*MZ2^3*CHe[1, 1] + 12*MW2^3*CHe[2, 2] - 19*MW2*MZ2^2*CHe[2, 2] + 
      8*MZ2^3*CHe[2, 2] - 2*(12*MW2^3 - 19*MW2*MZ2^2 + 8*MZ2^3)*
       CHe[Leff, Leff] + 12*MW2^2*MZ2*CHl1[1, 1] + 4*MW2*MZ2^2*CHl1[1, 1] - 
      16*MZ2^3*CHl1[1, 1] + 12*MW2^2*MZ2*CHl1[2, 2] + 
      4*MW2*MZ2^2*CHl1[2, 2] - 16*MZ2^3*CHl1[2, 2] - 
      8*MZ2*(3*MW2^2 + MW2*MZ2 - 4*MZ2^2)*CHl1[Leff, Leff] - 
      48*MW2^3*CHl3[1, 1] - 12*MW2^2*MZ2*CHl3[1, 1] + 
      76*MW2*MZ2^2*CHl3[1, 1] - 16*MZ2^3*CHl3[1, 1] - 48*MW2^3*CHl3[2, 2] - 
      12*MW2^2*MZ2*CHl3[2, 2] + 76*MW2*MZ2^2*CHl3[2, 2] - 
      16*MZ2^3*CHl3[2, 2] + 96*MW2^3*CHl3[Leff, Leff] + 
      24*MW2^2*MZ2*CHl3[Leff, Leff] - 152*MW2*MZ2^2*CHl3[Leff, Leff] + 
      32*MZ2^3*CHl3[Leff, Leff]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (1536*MT2*MW2^4*CHe[1, 1] - 1728*MW2^5*CHe[1, 1] - 
      2304*MT2*MW2^3*MZ2*CHe[1, 1] + 9080*MW2^4*MZ2*CHe[1, 1] + 
      912*MT2*MW2^2*MZ2^2*CHe[1, 1] - 22092*MW2^3*MZ2^2*CHe[1, 1] - 
      72*MT2*MW2*MZ2^3*CHe[1, 1] + 22198*MW2^2*MZ2^3*CHe[1, 1] - 
      8385*MW2*MZ2^4*CHe[1, 1] + 891*MZ2^5*CHe[1, 1] - 
      1152*MW2^4*MZ2*Pi^2*CHe[1, 1] + 3024*MW2^3*MZ2^2*Pi^2*CHe[1, 1] - 
      2736*MW2^2*MZ2^3*Pi^2*CHe[1, 1] + 972*MW2*MZ2^4*Pi^2*CHe[1, 1] - 
      108*MZ2^5*Pi^2*CHe[1, 1] + 1536*MT2*MW2^4*CHe[2, 2] - 
      1728*MW2^5*CHe[2, 2] - 2304*MT2*MW2^3*MZ2*CHe[2, 2] + 
      9080*MW2^4*MZ2*CHe[2, 2] + 912*MT2*MW2^2*MZ2^2*CHe[2, 2] - 
      22092*MW2^3*MZ2^2*CHe[2, 2] - 72*MT2*MW2*MZ2^3*CHe[2, 2] + 
      22198*MW2^2*MZ2^3*CHe[2, 2] - 8385*MW2*MZ2^4*CHe[2, 2] + 
      891*MZ2^5*CHe[2, 2] - 1152*MW2^4*MZ2*Pi^2*CHe[2, 2] + 
      3024*MW2^3*MZ2^2*Pi^2*CHe[2, 2] - 2736*MW2^2*MZ2^3*Pi^2*CHe[2, 2] + 
      972*MW2*MZ2^4*Pi^2*CHe[2, 2] - 108*MZ2^5*Pi^2*CHe[2, 2] - 
      2*(2*MW2 - MZ2)*(-864*MW2^4 + 24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 
          3*MZ2^2) + MW2^3*MZ2*(4108 - 576*Pi^2) + 
        3*MW2*MZ2^3*(2201 - 252*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) + 
        8*MW2^2*MZ2^2*(-1124 + 153*Pi^2))*CHe[Leff, Leff] - 
      1536*MT2*MW2^4*CHl1[1, 1] + 1728*MW2^5*CHl1[1, 1] + 
      3072*MT2*MW2^3*MZ2*CHl1[1, 1] - 10376*MW2^4*MZ2*CHl1[1, 1] - 
      1680*MT2*MW2^2*MZ2^2*CHl1[1, 1] + 18748*MW2^3*MZ2^2*CHl1[1, 1] + 
      144*MT2*MW2*MZ2^3*CHl1[1, 1] - 17960*MW2^2*MZ2^3*CHl1[1, 1] + 
      9642*MW2*MZ2^4*CHl1[1, 1] - 1782*MZ2^5*CHl1[1, 1] + 
      1152*MW2^4*MZ2*Pi^2*CHl1[1, 1] - 2736*MW2^3*MZ2^2*Pi^2*CHl1[1, 1] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl1[1, 1] - 1080*MW2*MZ2^4*Pi^2*CHl1[1, 1] + 
      216*MZ2^5*Pi^2*CHl1[1, 1] - 1536*MT2*MW2^4*CHl1[2, 2] + 
      1728*MW2^5*CHl1[2, 2] + 3072*MT2*MW2^3*MZ2*CHl1[2, 2] - 
      10376*MW2^4*MZ2*CHl1[2, 2] - 1680*MT2*MW2^2*MZ2^2*CHl1[2, 2] + 
      18748*MW2^3*MZ2^2*CHl1[2, 2] + 144*MT2*MW2*MZ2^3*CHl1[2, 2] - 
      17960*MW2^2*MZ2^3*CHl1[2, 2] + 9642*MW2*MZ2^4*CHl1[2, 2] - 
      1782*MZ2^5*CHl1[2, 2] + 1152*MW2^4*MZ2*Pi^2*CHl1[2, 2] - 
      2736*MW2^3*MZ2^2*Pi^2*CHl1[2, 2] + 2448*MW2^2*MZ2^3*Pi^2*CHl1[2, 2] - 
      1080*MW2*MZ2^4*Pi^2*CHl1[2, 2] + 216*MZ2^5*Pi^2*CHl1[2, 2] - 
      4*MZ2*(-864*MW2^4 + 24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
        MW2^3*MZ2*(4324 - 576*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) - 
        6*MW2*MZ2^3*(-655 + 72*Pi^2) + 2*MW2^2*MZ2^2*(-2525 + 396*Pi^2))*SW2*
       CHl1[Leff, Leff] - 1536*MT2*MW2^4*CHl3[1, 1] + 1728*MW2^5*CHl3[1, 1] + 
      3072*MT2*MW2^3*MZ2*CHl3[1, 1] - 6776*MW2^4*MZ2*CHl3[1, 1] - 
      1680*MT2*MW2^2*MZ2^2*CHl3[1, 1] + 18436*MW2^3*MZ2^2*CHl3[1, 1] + 
      144*MT2*MW2*MZ2^3*CHl3[1, 1] - 21200*MW2^2*MZ2^3*CHl3[1, 1] + 
      9594*MW2*MZ2^4*CHl3[1, 1] - 1782*MZ2^5*CHl3[1, 1] + 
      1152*MW2^4*MZ2*Pi^2*CHl3[1, 1] - 2736*MW2^3*MZ2^2*Pi^2*CHl3[1, 1] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl3[1, 1] - 1080*MW2*MZ2^4*Pi^2*CHl3[1, 1] + 
      216*MZ2^5*Pi^2*CHl3[1, 1] - 1536*MT2*MW2^4*CHl3[2, 2] + 
      1728*MW2^5*CHl3[2, 2] + 3072*MT2*MW2^3*MZ2*CHl3[2, 2] - 
      6776*MW2^4*MZ2*CHl3[2, 2] - 1680*MT2*MW2^2*MZ2^2*CHl3[2, 2] + 
      18436*MW2^3*MZ2^2*CHl3[2, 2] + 144*MT2*MW2*MZ2^3*CHl3[2, 2] - 
      21200*MW2^2*MZ2^3*CHl3[2, 2] + 9594*MW2*MZ2^4*CHl3[2, 2] - 
      1782*MZ2^5*CHl3[2, 2] + 1152*MW2^4*MZ2*Pi^2*CHl3[2, 2] - 
      2736*MW2^3*MZ2^2*Pi^2*CHl3[2, 2] + 2448*MW2^2*MZ2^3*Pi^2*CHl3[2, 2] - 
      1080*MW2*MZ2^4*Pi^2*CHl3[2, 2] + 216*MZ2^5*Pi^2*CHl3[2, 2] + 
      3072*MT2*MW2^4*CHl3[Leff, Leff] - 3456*MW2^5*CHl3[Leff, Leff] - 
      6144*MT2*MW2^3*MZ2*CHl3[Leff, Leff] + 13552*MW2^4*MZ2*
       CHl3[Leff, Leff] + 3360*MT2*MW2^2*MZ2^2*CHl3[Leff, Leff] - 
      36872*MW2^3*MZ2^2*CHl3[Leff, Leff] - 288*MT2*MW2*MZ2^3*
       CHl3[Leff, Leff] + 42400*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
      19188*MW2*MZ2^4*CHl3[Leff, Leff] + 3564*MZ2^5*CHl3[Leff, Leff] - 
      2304*MW2^4*MZ2*Pi^2*CHl3[Leff, Leff] + 5472*MW2^3*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 4896*MW2^2*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      2160*MW2*MZ2^4*Pi^2*CHl3[Leff, Leff] - 432*MZ2^5*Pi^2*
       CHl3[Leff, Leff]))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  (((2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*(4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[1, 1, 3, 3] - 12*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      4*MZ2^2*Ceu[1, 1, 3, 3] + 8*MW2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2*Ceu[2, 2, 3, 3] + 4*MZ2^2*Ceu[2, 2, 3, 3] - 
      8*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*Clq1[1, 1, 3, 3] + 10*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      2*MZ2^2*Clq1[1, 1, 3, 3] - 8*MW2^2*Clq1[2, 2, 3, 3] + 
      10*MW2*MZ2*Clq1[2, 2, 3, 3] - 2*MZ2^2*Clq1[2, 2, 3, 3] + 
      4*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] + 8*MW2^2*Clq3[2, 2, 3, 3] - 
      10*MW2*MZ2*Clq3[2, 2, 3, 3] + 2*MZ2^2*Clq3[2, 2, 3, 3] - 
      16*MW2^2*Clq3[Leff, Leff, 3, 3] + 20*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      4*MZ2^2*Clq3[Leff, Leff, 3, 3] - 8*MW2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2*Clu[1, 1, 3, 3] - 8*MZ2^2*Clu[1, 1, 3, 3] - 
      8*MW2^2*Clu[2, 2, 3, 3] + 16*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MZ2^2*Clu[2, 2, 3, 3] + 16*MW2^2*Clu[Leff, Leff, 3, 3] - 
      32*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 16*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      MZ2^2*Cqe[3, 3, 1, 1] + 8*MW2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2*Cqe[3, 3, 2, 2] + MZ2^2*Cqe[3, 3, 2, 2] - 
      16*MW2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2*Cqe[3, 3, Leff, Leff] - 
      2*MZ2^2*Cqe[3, 3, Leff, Leff]))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (4*MW2^2*Ced[1, 1, 1, 1] - 6*MW2*MZ2*Ced[1, 1, 1, 1] + 
      2*MZ2^2*Ced[1, 1, 1, 1] + 4*MW2^2*Ced[1, 1, 2, 2] - 
      6*MW2*MZ2*Ced[1, 1, 2, 2] + 2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MW2^2*Ced[1, 1, 3, 3] - 6*MW2*MZ2*Ced[1, 1, 3, 3] + 
      2*MZ2^2*Ced[1, 1, 3, 3] + 4*MW2^2*Ced[2, 2, 1, 1] - 
      6*MW2*MZ2*Ced[2, 2, 1, 1] + 2*MZ2^2*Ced[2, 2, 1, 1] + 
      4*MW2^2*Ced[2, 2, 2, 2] - 6*MW2*MZ2*Ced[2, 2, 2, 2] + 
      2*MZ2^2*Ced[2, 2, 2, 2] + 4*MW2^2*Ced[2, 2, 3, 3] - 
      6*MW2*MZ2*Ced[2, 2, 3, 3] + 2*MZ2^2*Ced[2, 2, 3, 3] - 
      4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      4*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 1, 1] - 
      24*MW2*MZ2*Cee[1, 1, 1, 1] + 8*MZ2^2*Cee[1, 1, 1, 1] + 
      32*MW2^2*Cee[1, 1, 2, 2] - 48*MW2*MZ2*Cee[1, 1, 2, 2] + 
      16*MZ2^2*Cee[1, 1, 2, 2] + 16*MW2^2*Cee[1, 1, 3, 3] - 
      24*MW2*MZ2*Cee[1, 1, 3, 3] + 8*MZ2^2*Cee[1, 1, 3, 3] + 
      16*MW2^2*Cee[2, 2, 2, 2] - 24*MW2*MZ2*Cee[2, 2, 2, 2] + 
      8*MZ2^2*Cee[2, 2, 2, 2] + 16*MW2^2*Cee[2, 2, 3, 3] - 
      24*MW2*MZ2*Cee[2, 2, 3, 3] + 8*MZ2^2*Cee[2, 2, 3, 3] - 
      32*MW2^2*Cee[Leff, Leff, 1, 1] + 48*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      16*MZ2^2*Cee[Leff, Leff, 1, 1] - 32*MW2^2*Cee[Leff, Leff, 2, 2] + 
      48*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 16*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      32*MW2^2*Cee[Leff, Leff, 3, 3] + 48*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      16*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[1, 1, 1, 1] + 
      12*MW2*MZ2*Ceu[1, 1, 1, 1] - 4*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MW2^2*Ceu[1, 1, 2, 2] + 12*MW2*MZ2*Ceu[1, 1, 2, 2] - 
      4*MZ2^2*Ceu[1, 1, 2, 2] - 8*MW2^2*Ceu[2, 2, 1, 1] + 
      12*MW2*MZ2*Ceu[2, 2, 1, 1] - 4*MZ2^2*Ceu[2, 2, 1, 1] - 
      8*MW2^2*Ceu[2, 2, 2, 2] + 12*MW2*MZ2*Ceu[2, 2, 2, 2] - 
      4*MZ2^2*Ceu[2, 2, 2, 2] + 16*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      24*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 8*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      8*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[1, 1, 1, 1] + 
      8*MW2*MZ2*Cld[1, 1, 1, 1] - 4*MZ2^2*Cld[1, 1, 1, 1] - 
      4*MW2^2*Cld[1, 1, 2, 2] + 8*MW2*MZ2*Cld[1, 1, 2, 2] - 
      4*MZ2^2*Cld[1, 1, 2, 2] - 4*MW2^2*Cld[1, 1, 3, 3] + 
      8*MW2*MZ2*Cld[1, 1, 3, 3] - 4*MZ2^2*Cld[1, 1, 3, 3] - 
      4*MW2^2*Cld[2, 2, 1, 1] + 8*MW2*MZ2*Cld[2, 2, 1, 1] - 
      4*MZ2^2*Cld[2, 2, 1, 1] - 4*MW2^2*Cld[2, 2, 2, 2] + 
      8*MW2*MZ2*Cld[2, 2, 2, 2] - 4*MZ2^2*Cld[2, 2, 2, 2] - 
      4*MW2^2*Cld[2, 2, 3, 3] + 8*MW2*MZ2*Cld[2, 2, 3, 3] - 
      4*MZ2^2*Cld[2, 2, 3, 3] + 8*MW2^2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 8*MZ2^2*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cld[Leff, Leff, 2, 2] + 8*MW2^2*Cld[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 8*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      2*MW2*MZ2*Cle[1, 1, 1, 1] - 2*MZ2^2*Cle[1, 1, 1, 1] + 
      2*MW2*MZ2*Cle[1, 1, 2, 2] - 2*MZ2^2*Cle[1, 1, 2, 2] - 
      4*MW2^2*Cle[1, 1, 3, 3] + 8*MW2*MZ2*Cle[1, 1, 3, 3] - 
      4*MZ2^2*Cle[1, 1, 3, 3] - 8*MW2^2*Cle[1, 1, Leff, Leff] + 
      12*MW2*MZ2*Cle[1, 1, Leff, Leff] - 4*MZ2^2*Cle[1, 1, Leff, Leff] + 
      2*MW2*MZ2*Cle[2, 2, 1, 1] - 2*MZ2^2*Cle[2, 2, 1, 1] + 
      2*MW2*MZ2*Cle[2, 2, 2, 2] - 2*MZ2^2*Cle[2, 2, 2, 2] - 
      4*MW2^2*Cle[2, 2, 3, 3] + 8*MW2*MZ2*Cle[2, 2, 3, 3] - 
      4*MZ2^2*Cle[2, 2, 3, 3] - 8*MW2^2*Cle[2, 2, Leff, Leff] + 
      12*MW2*MZ2*Cle[2, 2, Leff, Leff] - 4*MZ2^2*Cle[2, 2, Leff, Leff] + 
      4*MW2^2*Cle[3, 3, 1, 1] - 6*MW2*MZ2*Cle[3, 3, 1, 1] + 
      2*MZ2^2*Cle[3, 3, 1, 1] + 4*MW2^2*Cle[3, 3, 2, 2] - 
      6*MW2*MZ2*Cle[3, 3, 2, 2] + 2*MZ2^2*Cle[3, 3, 2, 2] - 
      8*MW2^2*Cle[3, 3, Leff, Leff] + 12*MW2*MZ2*Cle[3, 3, Leff, Leff] - 
      4*MZ2^2*Cle[3, 3, Leff, Leff] + 8*MW2^2*Cle[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 8*MZ2^2*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cle[Leff, Leff, 2, 2] + 8*MW2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 8*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*Cll[1, 1, 1, 1] + 28*MW2*MZ2*Cll[1, 1, 1, 1] - 
      12*MZ2^2*Cll[1, 1, 1, 1] - 16*MW2^2*Cll[1, 1, 2, 2] + 
      32*MW2*MZ2*Cll[1, 1, 2, 2] - 16*MZ2^2*Cll[1, 1, 2, 2] - 
      8*MW2^2*Cll[1, 1, 3, 3] + 16*MW2*MZ2*Cll[1, 1, 3, 3] - 
      8*MZ2^2*Cll[1, 1, 3, 3] - 8*MW2^2*Cll[1, 3, 3, 1] + 
      12*MW2*MZ2*Cll[1, 3, 3, 1] - 4*MZ2^2*Cll[1, 3, 3, 1] - 
      16*MW2^2*Cll[2, 2, 2, 2] + 28*MW2*MZ2*Cll[2, 2, 2, 2] - 
      12*MZ2^2*Cll[2, 2, 2, 2] - 8*MW2^2*Cll[2, 2, 3, 3] + 
      16*MW2*MZ2*Cll[2, 2, 3, 3] - 8*MZ2^2*Cll[2, 2, 3, 3] - 
      8*MW2^2*Cll[2, 3, 3, 2] + 12*MW2*MZ2*Cll[2, 3, 3, 2] - 
      4*MZ2^2*Cll[2, 3, 3, 2] + 16*MW2^2*Cll[Leff, 1, 1, Leff] - 
      24*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 8*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      16*MW2^2*Cll[Leff, 2, 2, Leff] - 24*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      8*MZ2^2*Cll[Leff, 2, 2, Leff] + 16*MW2^2*Cll[Leff, 3, 3, Leff] - 
      24*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 8*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      16*MZ2^2*Cll[Leff, Leff, 1, 1] + 16*MW2^2*Cll[Leff, Leff, 2, 2] - 
      32*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 16*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      16*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[1, 1, 1, 1] - 
      8*MW2*MZ2*Clq1[1, 1, 1, 1] + 4*MZ2^2*Clq1[1, 1, 1, 1] + 
      4*MW2^2*Clq1[1, 1, 2, 2] - 8*MW2*MZ2*Clq1[1, 1, 2, 2] + 
      4*MZ2^2*Clq1[1, 1, 2, 2] - 4*MW2^2*Clq1[1, 1, 3, 3] + 
      2*MW2*MZ2*Clq1[1, 1, 3, 3] + 2*MZ2^2*Clq1[1, 1, 3, 3] + 
      4*MW2^2*Clq1[2, 2, 1, 1] - 8*MW2*MZ2*Clq1[2, 2, 1, 1] + 
      4*MZ2^2*Clq1[2, 2, 1, 1] + 4*MW2^2*Clq1[2, 2, 2, 2] - 
      8*MW2*MZ2*Clq1[2, 2, 2, 2] + 4*MZ2^2*Clq1[2, 2, 2, 2] - 
      4*MW2^2*Clq1[2, 2, 3, 3] + 2*MW2*MZ2*Clq1[2, 2, 3, 3] + 
      2*MZ2^2*Clq1[2, 2, 3, 3] - 8*MW2^2*Clq1[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 8*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
      8*MZ2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2^2*Clq1[Leff, Leff, 3, 3] - 
      4*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 4*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      12*MW2^2*Clq3[1, 1, 1, 1] + 12*MW2*MZ2*Clq3[1, 1, 1, 1] - 
      12*MW2^2*Clq3[1, 1, 2, 2] + 12*MW2*MZ2*Clq3[1, 1, 2, 2] - 
      4*MW2^2*Clq3[1, 1, 3, 3] + 2*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] - 12*MW2^2*Clq3[2, 2, 1, 1] + 
      12*MW2*MZ2*Clq3[2, 2, 1, 1] - 12*MW2^2*Clq3[2, 2, 2, 2] + 
      12*MW2*MZ2*Clq3[2, 2, 2, 2] - 4*MW2^2*Clq3[2, 2, 3, 3] + 
      2*MW2*MZ2*Clq3[2, 2, 3, 3] + 2*MZ2^2*Clq3[2, 2, 3, 3] + 
      24*MW2^2*Clq3[Leff, Leff, 1, 1] - 24*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
      24*MW2^2*Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      8*MW2^2*Clq3[Leff, Leff, 3, 3] - 4*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      4*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[1, 1, 1, 1] - 
      16*MW2*MZ2*Clu[1, 1, 1, 1] + 8*MZ2^2*Clu[1, 1, 1, 1] + 
      8*MW2^2*Clu[1, 1, 2, 2] - 16*MW2*MZ2*Clu[1, 1, 2, 2] + 
      8*MZ2^2*Clu[1, 1, 2, 2] + 8*MW2^2*Clu[2, 2, 1, 1] - 
      16*MW2*MZ2*Clu[2, 2, 1, 1] + 8*MZ2^2*Clu[2, 2, 1, 1] + 
      8*MW2^2*Clu[2, 2, 2, 2] - 16*MW2*MZ2*Clu[2, 2, 2, 2] + 
      8*MZ2^2*Clu[2, 2, 2, 2] - 16*MW2^2*Clu[Leff, Leff, 1, 1] + 
      32*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 16*MZ2^2*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
      16*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, 1, 1] + 
      6*MW2*MZ2*Cqe[1, 1, 1, 1] - 2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MW2^2*Cqe[1, 1, 2, 2] + 6*MW2*MZ2*Cqe[1, 1, 2, 2] - 
      2*MZ2^2*Cqe[1, 1, 2, 2] + 8*MW2^2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 4*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      4*MW2^2*Cqe[2, 2, 1, 1] + 6*MW2*MZ2*Cqe[2, 2, 1, 1] - 
      2*MZ2^2*Cqe[2, 2, 1, 1] - 4*MW2^2*Cqe[2, 2, 2, 2] + 
      6*MW2*MZ2*Cqe[2, 2, 2, 2] - 2*MZ2^2*Cqe[2, 2, 2, 2] + 
      8*MW2^2*Cqe[2, 2, Leff, Leff] - 12*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
      4*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, 1, 1] - 
      MZ2^2*Cqe[3, 3, 1, 1] + 4*MW2^2*Cqe[3, 3, 2, 2] - 
      MZ2^2*Cqe[3, 3, 2, 2] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      2*MZ2^2*Cqe[3, 3, Leff, Leff]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[1, 1, 3, 3] - 6*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] + 
      16*MT2*MW2^2*Ceu[2, 2, 3, 3] - 6*MT2*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Ceu[2, 2, 3, 3] - MT2*MZ2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 4*MZ2^3*Ceu[2, 2, 3, 3] - 
      2*(2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clq1[1, 1, 3, 3] + 
      38*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 8*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 
      22*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 10*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 
      2*MZ2^3*Clq1[1, 1, 3, 3] - 16*MT2*MW2^2*Clq1[2, 2, 3, 3] + 
      38*MT2*MW2*MZ2*Clq1[2, 2, 3, 3] - 8*MW2^2*MZ2*Clq1[2, 2, 3, 3] - 
      22*MT2*MZ2^2*Clq1[2, 2, 3, 3] + 10*MW2*MZ2^2*Clq1[2, 2, 3, 3] - 
      2*MZ2^3*Clq1[2, 2, 3, 3] - 4*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[1, 1, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 8*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
      22*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      2*MZ2^3*Clq3[1, 1, 3, 3] + 16*MT2*MW2^2*Clq3[2, 2, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] + 8*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 
      22*MT2*MZ2^2*Clq3[2, 2, 3, 3] - 10*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
      2*MZ2^3*Clq3[2, 2, 3, 3] - 32*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      76*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*
       Clq3[Leff, Leff, 3, 3] - 44*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      20*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 4*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clu[1, 1, 3, 3] + 14*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 2*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] - 
      16*MT2*MW2^2*Clu[2, 2, 3, 3] + 14*MT2*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clu[2, 2, 3, 3] + 2*MT2*MZ2^2*Clu[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Clu[2, 2, 3, 3] - 8*MZ2^3*Clu[2, 2, 3, 3] + 
      32*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 28*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      4*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 16*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 1, 1] - 30*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 11*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] + MZ2^3*Cqe[3, 3, 1, 1] + 
      16*MT2*MW2^2*Cqe[3, 3, 2, 2] - 30*MT2*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      8*MW2^2*MZ2*Cqe[3, 3, 2, 2] + 11*MT2*MZ2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqe[3, 3, 2, 2] + MZ2^3*Cqe[3, 3, 2, 2] - 
      32*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 60*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      22*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 2*MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(8*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
      12*MW2*MZ2^2*Ced[1, 1, 1, 1] + 4*MZ2^3*Ced[1, 1, 1, 1] + 
      8*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MZ2^3*Ced[1, 1, 2, 2] + 8*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ced[1, 1, 3, 3] + 4*MZ2^3*Ced[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ced[2, 2, 1, 1] - 12*MW2*MZ2^2*Ced[2, 2, 1, 1] + 
      4*MZ2^3*Ced[2, 2, 1, 1] + 8*MW2^2*MZ2*Ced[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Ced[2, 2, 2, 2] + 4*MZ2^3*Ced[2, 2, 2, 2] + 
      8*MW2^2*MZ2*Ced[2, 2, 3, 3] - 12*MW2*MZ2^2*Ced[2, 2, 3, 3] + 
      4*MZ2^3*Ced[2, 2, 3, 3] - 8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 16*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 
      24*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 8*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 1, 1] - 12*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
      4*MZ2^3*Cee[1, 1, 1, 1] + 16*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
      24*MW2*MZ2^2*Cee[1, 1, 2, 2] + 8*MZ2^3*Cee[1, 1, 2, 2] + 
      8*MW2^2*MZ2*Cee[1, 1, 3, 3] - 12*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      4*MZ2^3*Cee[1, 1, 3, 3] + 8*MW2^2*MZ2*Cee[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Cee[2, 2, 2, 2] + 4*MZ2^3*Cee[2, 2, 2, 2] + 
      8*MW2^2*MZ2*Cee[2, 2, 3, 3] - 12*MW2*MZ2^2*Cee[2, 2, 3, 3] + 
      4*MZ2^3*Cee[2, 2, 3, 3] - 16*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      24*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 8*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 24*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 8*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 8*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 24*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MZ2^3*Ceu[1, 1, 1, 1] - 16*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 8*MZ2^3*Ceu[1, 1, 2, 2] - 
      48*MT2*MW2^2*Ceu[1, 1, 3, 3] + 72*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 24*MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Ceu[2, 2, 1, 1] + 24*MW2*MZ2^2*Ceu[2, 2, 1, 1] - 
      8*MZ2^3*Ceu[2, 2, 1, 1] - 16*MW2^2*MZ2*Ceu[2, 2, 2, 2] + 
      24*MW2*MZ2^2*Ceu[2, 2, 2, 2] - 8*MZ2^3*Ceu[2, 2, 2, 2] - 
      48*MT2*MW2^2*Ceu[2, 2, 3, 3] + 72*MT2*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Ceu[2, 2, 3, 3] - 24*MT2*MZ2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 4*MZ2^3*Ceu[2, 2, 3, 3] + 
      32*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 16*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      32*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 16*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      96*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 144*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      48*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 8*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[1, 1, 1, 1] + 16*MW2*MZ2^2*Cld[1, 1, 1, 1] - 
      8*MZ2^3*Cld[1, 1, 1, 1] - 8*MW2^2*MZ2*Cld[1, 1, 2, 2] + 
      16*MW2*MZ2^2*Cld[1, 1, 2, 2] - 8*MZ2^3*Cld[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cld[1, 1, 3, 3] + 16*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      8*MZ2^3*Cld[1, 1, 3, 3] - 8*MW2^2*MZ2*Cld[2, 2, 1, 1] + 
      16*MW2*MZ2^2*Cld[2, 2, 1, 1] - 8*MZ2^3*Cld[2, 2, 1, 1] - 
      8*MW2^2*MZ2*Cld[2, 2, 2, 2] + 16*MW2*MZ2^2*Cld[2, 2, 2, 2] - 
      8*MZ2^3*Cld[2, 2, 2, 2] - 8*MW2^2*MZ2*Cld[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Cld[2, 2, 3, 3] - 8*MZ2^3*Cld[2, 2, 3, 3] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 16*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 16*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 16*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      4*MW2*MZ2^2*Cle[1, 1, 1, 1] - 4*MZ2^3*Cle[1, 1, 1, 1] + 
      4*MW2*MZ2^2*Cle[1, 1, 2, 2] - 4*MZ2^3*Cle[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cle[1, 1, 3, 3] + 16*MW2*MZ2^2*Cle[1, 1, 3, 3] - 
      8*MZ2^3*Cle[1, 1, 3, 3] - 16*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
      24*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 8*MZ2^3*Cle[1, 1, Leff, Leff] + 
      4*MW2*MZ2^2*Cle[2, 2, 1, 1] - 4*MZ2^3*Cle[2, 2, 1, 1] + 
      4*MW2*MZ2^2*Cle[2, 2, 2, 2] - 4*MZ2^3*Cle[2, 2, 2, 2] - 
      8*MW2^2*MZ2*Cle[2, 2, 3, 3] + 16*MW2*MZ2^2*Cle[2, 2, 3, 3] - 
      8*MZ2^3*Cle[2, 2, 3, 3] - 16*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 
      24*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 8*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, 1, 1] - 12*MW2*MZ2^2*Cle[3, 3, 1, 1] + 
      4*MZ2^3*Cle[3, 3, 1, 1] + 8*MW2^2*MZ2*Cle[3, 3, 2, 2] - 
      12*MW2*MZ2^2*Cle[3, 3, 2, 2] + 4*MZ2^3*Cle[3, 3, 2, 2] - 
      16*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 24*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] - 8*MZ2^3*Cle[3, 3, Leff, Leff] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 16*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 16*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 16*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cll[1, 1, 1, 1] + 20*MW2*MZ2^2*Cll[1, 1, 1, 1] - 
      12*MZ2^3*Cll[1, 1, 1, 1] - 32*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
      64*MW2*MZ2^2*Cll[1, 1, 2, 2] - 32*MZ2^3*Cll[1, 1, 2, 2] - 
      16*MW2^2*MZ2*Cll[1, 1, 3, 3] + 32*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      16*MZ2^3*Cll[1, 1, 3, 3] + 8*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      12*MW2*MZ2^2*Cll[1, 3, 3, 1] + 4*MZ2^3*Cll[1, 3, 3, 1] - 
      8*MW2^2*MZ2*Cll[2, 2, 2, 2] + 20*MW2*MZ2^2*Cll[2, 2, 2, 2] - 
      12*MZ2^3*Cll[2, 2, 2, 2] - 16*MW2^2*MZ2*Cll[2, 2, 3, 3] + 
      32*MW2*MZ2^2*Cll[2, 2, 3, 3] - 16*MZ2^3*Cll[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Cll[2, 3, 3, 2] - 12*MW2*MZ2^2*Cll[2, 3, 3, 2] + 
      4*MZ2^3*Cll[2, 3, 3, 2] - 16*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 
      24*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 24*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 8*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 24*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 8*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 32*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 32*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 32*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[1, 1, 1, 1] - 16*MW2*MZ2^2*Clq1[1, 1, 1, 1] + 
      8*MZ2^3*Clq1[1, 1, 1, 1] + 8*MW2^2*MZ2*Clq1[1, 1, 2, 2] - 
      16*MW2*MZ2^2*Clq1[1, 1, 2, 2] + 8*MZ2^3*Clq1[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clq1[1, 1, 3, 3] - 60*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 12*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      14*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 2*MZ2^3*Clq1[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Clq1[2, 2, 1, 1] - 16*MW2*MZ2^2*Clq1[2, 2, 1, 1] + 
      8*MZ2^3*Clq1[2, 2, 1, 1] + 8*MW2^2*MZ2*Clq1[2, 2, 2, 2] - 
      16*MW2*MZ2^2*Clq1[2, 2, 2, 2] + 8*MZ2^3*Clq1[2, 2, 2, 2] + 
      48*MT2*MW2^2*Clq1[2, 2, 3, 3] - 60*MT2*MW2*MZ2*Clq1[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Clq1[2, 2, 3, 3] + 12*MT2*MZ2^2*Clq1[2, 2, 3, 3] + 
      14*MW2*MZ2^2*Clq1[2, 2, 3, 3] + 2*MZ2^3*Clq1[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 16*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 16*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      96*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 120*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 32*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      24*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 28*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 4*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq3[1, 1, 1, 1] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      48*MT2*MW2^2*Clq3[1, 1, 3, 3] + 60*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
      12*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      6*MZ2^3*Clq3[1, 1, 3, 3] - 24*MW2^2*MZ2*Clq3[2, 2, 1, 1] + 
      24*MW2*MZ2^2*Clq3[2, 2, 1, 1] - 24*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 
      24*MW2*MZ2^2*Clq3[2, 2, 2, 2] - 48*MT2*MW2^2*Clq3[2, 2, 3, 3] + 
      60*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 12*MT2*MZ2^2*Clq3[2, 2, 3, 3] - 
      6*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 6*MZ2^3*Clq3[2, 2, 3, 3] + 
      48*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 48*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] - 
      48*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 96*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 120*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 12*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[1, 1, 1, 1] - 32*MW2*MZ2^2*Clu[1, 1, 1, 1] + 
      16*MZ2^3*Clu[1, 1, 1, 1] + 16*MW2^2*MZ2*Clu[1, 1, 2, 2] - 
      32*MW2*MZ2^2*Clu[1, 1, 2, 2] + 16*MZ2^3*Clu[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clu[1, 1, 3, 3] - 96*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 48*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Clu[2, 2, 1, 1] - 32*MW2*MZ2^2*Clu[2, 2, 1, 1] + 
      16*MZ2^3*Clu[2, 2, 1, 1] + 16*MW2^2*MZ2*Clu[2, 2, 2, 2] - 
      32*MW2*MZ2^2*Clu[2, 2, 2, 2] + 16*MZ2^3*Clu[2, 2, 2, 2] + 
      48*MT2*MW2^2*Clu[2, 2, 3, 3] - 96*MT2*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clu[2, 2, 3, 3] + 48*MT2*MZ2^2*Clu[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Clu[2, 2, 3, 3] - 8*MZ2^3*Clu[2, 2, 3, 3] - 
      32*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 64*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 32*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      32*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 64*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 32*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      96*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 192*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      96*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 16*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 12*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MZ2^3*Cqe[1, 1, 1, 1] - 8*MW2^2*MZ2*Cqe[1, 1, 2, 2] + 
      12*MW2*MZ2^2*Cqe[1, 1, 2, 2] - 4*MZ2^3*Cqe[1, 1, 2, 2] + 
      16*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 24*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 8*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 12*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      4*MZ2^3*Cqe[2, 2, 1, 1] - 8*MW2^2*MZ2*Cqe[2, 2, 2, 2] + 
      12*MW2*MZ2^2*Cqe[2, 2, 2, 2] - 4*MZ2^3*Cqe[2, 2, 2, 2] + 
      16*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 24*MW2*MZ2^2*
       Cqe[2, 2, Leff, Leff] + 8*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 1, 1] + 36*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      16*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - MZ2^3*Cqe[3, 3, 1, 1] - 
      48*MT2*MW2^2*Cqe[3, 3, 2, 2] + 36*MT2*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      16*MW2^2*MZ2*Cqe[3, 3, 2, 2] - 6*MT2*MZ2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqe[3, 3, 2, 2] - MZ2^3*Cqe[3, 3, 2, 2] + 
      96*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 72*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 32*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      12*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 2*MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AmuLR_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(-(MZ2*CHe[2, 2]) + 
    2*MW2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
    2*MZ2*(CHl1[2, 2] + CHl3[2, 2]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AmuLR_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AmuLR_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 (8*CHD*MW2*MZ2^3*SW2^2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 - 
 (16*CHWB*CW*MZ2^4*SW*SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
   2 + (8*MZ2^2*SW2*VMU^2*(-2*MW2*MZ2*(2*CHe[2, 2] - 3*CHl1[2, 2] + 
      CHl3[1, 1] - 2*CHl3[2, 2]) + 2*MW2^2*(2*CHe[2, 2] - 2*CHl1[2, 2] + 
      CHl3[1, 1] - CHl3[2, 2]) + 
    MZ2^2*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*MW2*MZ2^3*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AmuLR_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*(-(MZ2*CHe[2, 2]) + 
    2*MW2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
    2*MZ2*(CHl1[2, 2] + CHl3[2, 2]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AmuLR_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHAEFF^2*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AmuLR_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 ((2*MW2 - MZ2)*MZ2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
    8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
    32*MT2*MW2*MZ2*SW2))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
    MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + 
    MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 114*MW2^2*MZ2^3 + 
    13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
    MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + ((-2*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2^2*(2*MW2^3 - 7*MW2^2*MZ2 + 7*MW2*MZ2^2 - 2*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (24*CWw*MW*MW2*MZ2*(-8*MW2^3 + 14*MW2^2*MZ2 - 7*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (12*CWw*MW*MW2*(4*MW2^4 + 4*MW2^3*MZ2 - 15*MW2^2*MZ2^2 + 8*MW2*MZ2^3 - 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU))*Class[1] + (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-(CHD*(-3456*MW2^7 + 6*MT2*MW2*(256*MW2^5 - 560*MW2^4*MZ2 + 
          48*MW2^3*MZ2^2 + 654*MW2^2*MZ2^3 - 503*MW2*MZ2^4 + 105*MZ2^5) + 
        45*MZ2^7*(33 - 4*Pi^2) - 128*MW2^6*MZ2*(-133 + 9*Pi^2) + 
        MW2^2*MZ2^4*(-405*MH2 + 4*MZ2*(7798 - 999*Pi^2)) + 
        16*MW2^5*MZ2*(15*MH2 + 23*MZ2*(-97 + 12*Pi^2)) + 
        6*MW2^3*MZ2^3*(135*MH2 + 8*MZ2*(-1006 + 145*Pi^2)) - 
        48*MW2^4*MZ2^2*(15*MH2 + MZ2*(-1010 + 153*Pi^2)) + 
        MW2*MZ2^5*(75*MH2 + MZ2*(-10777 + 1296*Pi^2)))) + 
     32*CHbox*MW2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
      SW2^2)/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MZ2*(4*CHbox*MH2*(MH2 - MW2)*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*MW2*MZ2*(MH2^2*(8*MW2^2 - 4*MW2*MZ2 - MZ2^2) + 
        24*MW2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3) + 
        MH2*(-248*MW2^3 + 484*MW2^2*MZ2 - 329*MW2*MZ2^2 + 75*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHD*MT2*(128*MW2^6 - 208*MW2^5*MZ2 + 48*MW2^4*(MT2 - 4*MZ2)*
       MZ2 - 15*MT2*MZ2^5 + 3*MW2*MZ2^4*(18*MT2 + 25*MZ2) + 
      6*MW2^3*MZ2^2*(-12*MT2 + 95*MZ2) - MW2^2*MZ2^3*(18*MT2 + 373*MZ2))*
     B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(MH2^2*MW2*MZ2*(32*MW2^3 - 72*MW2^2*MZ2 + 48*MW2*MZ2^2 - 9*MZ2^3) + 
        2*MW2*(384*MW2^6 - 1104*MW2^5*MZ2 + 696*MW2^4*MZ2^2 + 
          582*MW2^3*MZ2^3 - 737*MW2^2*MZ2^4 + 179*MW2*MZ2^5 + 5*MZ2^6) - 
        MH2*(768*MW2^6 - 2320*MW2^5*MZ2 + 1752*MW2^4*MZ2^2 + 
          726*MW2^3*MZ2^3 - 1240*MW2^2*MZ2^4 + 313*MW2*MZ2^5 + 10*MZ2^6)))*
     B0i[bb0, 0, 0, MW2])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) - 
      CHD*(192*MW2^7 + 256*MW2^6*MZ2 - 1400*MW2^5*MZ2^2 - 
        10*MW2*(MH2 - 3*MZ2)*MZ2^5 - 10*MZ2^7 + MW2^2*MZ2^4*
         (45*MH2 + 16*MZ2) - 12*MW2^3*MZ2^3*(5*MH2 + 34*MZ2) + 
        12*MW2^4*MZ2^2*(2*MH2 + 109*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^4 - 24*MW2^3*MZ2 - 
      6*MW2^2*MZ2^2 + 18*MW2*MZ2^3 - 5*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(-32*MW2^3 + 72*MW2^2*MZ2 - 48*MW2*MZ2^2 + 9*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MZ2*(1152*MW2^6 - 1248*MW2^5*MZ2 - 2304*MW2^4*MZ2^2 + 
      3516*MW2^3*MZ2^3 - 1340*MW2^2*MZ2^4 + 115*MW2*MZ2^5 + 10*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-24*MW2^3 + 60*MW2^2*MZ2 - 45*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*(MZ2*(64*MW2^4 - 128*MW2^3*MZ2 + 48*MW2^2*MZ2^2 + 
        24*MW2*MZ2^3 - 11*MZ2^4) + MT2*(128*MW2^4 - 544*MW2^3*MZ2 + 
        744*MW2^2*MZ2^2 - 384*MW2*MZ2^3 + 59*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(960*MW2^5 - 704*MW2^4*MZ2 - 2104*MW2^3*MZ2^2 + 
      2220*MW2^2*MZ2^3 - 442*MW2*MZ2^4 - 29*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*CHD*MW2^3*MZ2*(8*MW2^4 - 12*MW2^3*MZ2 - 33*MW2^2*MZ2^2 + 41*MW2*MZ2^3 - 
      10*MZ2^4)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
      2*MZ2^3)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/18*(CHWB*MW2*SW2*(-4608*MW2^7 - 512*MW2^6*MZ2*(-116 + 9*SW2) + 
       64*MW2^5*MZ2^2*(-3279 + 4*(151 + 6*Pi^2)*SW2) + 
       2*MT2*(2048*MW2^6 + 5*MZ2^6*(52 - 41*SW2) + 512*MW2^5*MZ2*
          (-21 + 4*SW2) - 64*MW2^4*MZ2^2*(-343 + 152*SW2) + 
         48*MW2^3*MZ2^3*(-468 + 323*SW2) - 8*MW2^2*MZ2^4*(-1505 + 1308*SW2) + 
         2*MW2*MZ2^5*(-1542 + 1427*SW2)) + MZ2^6*(15*MH2*(-4 + SW2) + 
         MZ2*(5310 - 2243*SW2 - 456*Pi^2*SW2)) - 32*MW2^4*MZ2^2*
        (6*MH2 + MZ2*(-10965 + 3239*SW2 + 168*Pi^2*SW2)) + 
       48*MW2^3*MZ2^3*(-(MH2*(-12 + SW2)) + MZ2*(-6728 + 2521*SW2 + 
           172*Pi^2*SW2)) + 2*MW2*MZ2^5*(MH2*(162 - 33*SW2) + 
         2*MZ2*(-11661 + 5030*SW2 + 696*Pi^2*SW2)) - 
       4*MW2^2*MZ2^4*(-6*MH2*(-27 + 4*SW2) + 
         MZ2*(-42104 + 3*(5843 + 560*Pi^2)*SW2))))/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*(-24*CHB*(MH2 - MW2)*MW2^2*MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 24*CHW*(MH2 - MW2)*MW2^2*
       MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4) + CHWB*MW*MZ2*(MH2*MW2*(352*MW2^4 - 416*MW2^3*MZ2 - 
          68*MW2^2*MZ2^2 + 262*MW2*MZ2^3 - 85*MZ2^4) + 
        MH2^2*(32*MW2^4 - 64*MW2^3*MZ2 + 20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 
          5*MZ2^4) + 12*MW2^2*(-32*MW2^4 + 16*MW2^3*MZ2 + 52*MW2^2*MZ2^2 - 
          56*MW2*MZ2^3 + 15*MZ2^4))*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (6*CW2*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHWB*MT2*SW2*(-2048*MW2^7 + 45*MT2*MZ2^6 + 96*MW2^4*MZ2^2*
       (9*MT2 + MZ2*(234 - 157*SW2)) - 512*MW2^6*MZ2*(-21 + 4*SW2) + 
      64*MW2^5*MZ2^2*(-343 + 152*SW2) + 2*MW2*MZ2^5*(5*MZ2*(-26 + 7*SW2) + 
        9*MT2*(-31 + 24*SW2)) + 8*MW2^3*MZ2^3*(36*MT2*(-7 + 4*SW2) + 
        5*MZ2*(-301 + 240*SW2)) - 4*MW2^2*MZ2^4*(9*MT2*(-47 + 40*SW2) + 
        MZ2*(-771 + 565*SW2)))*B0i[bb0, 0, 0, MT2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^2*SW2*(96*MW2^4 + 5*MZ2^4 + 32*MW2^3*MZ2*
            (-7 + 4*SW2) + 2*MW2*MZ2^3*(-31 + 24*SW2) - 4*MW2^2*MZ2^2*
            (-47 + 40*SW2))) + MW2*(4864*MW2^7 + 5*MZ2^7 + 
          MW2*MZ2^6*(963 - 406*SW2) + 256*MW2^6*MZ2*(-97 + 31*SW2) - 
          256*MW2^5*MZ2^2*(-199 + 115*SW2) + 12*MW2^2*MZ2^5*
           (-741 + 539*SW2) + 32*MW2^4*MZ2^3*(-1683 + 1267*SW2) - 
          4*MW2^3*MZ2^4*(-7701 + 6280*SW2)) - MH2*(4864*MW2^7 + 5*MZ2^7 + 
          2*MW2^3*MZ2^4*(15277 - 12942*SW2) + 2*MW2*MZ2^6*(479 - 248*SW2) + 
          32*MW2^6*MZ2*(-773 + 248*SW2) - 32*MW2^5*MZ2^2*(-1582 + 925*SW2) + 
          MW2^2*MZ2^5*(-8825 + 6906*SW2) + 4*MW2^4*MZ2^3*
           (-13361 + 10280*SW2))))*B0i[bb0, 0, 0, MW2])/
    (6*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((72*MW*MW2*MZ*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
        27*MW2*MZ2^3 + 5*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(-1152*MW2^8 + 15*MZ2^8 - 256*MW2^7*MZ2*(-23 + 9*SW2) + 
        MW2*MZ2^6*(MZ2*(1429 - 216*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        2*MW2^3*MZ2^4*(3*MH2*(-37 + 4*SW2) + MZ2*(17489 + 42*SW2)) - 
        12*MW2^4*MZ2^3*(MH2 - 24*MH2*SW2 + 7*MZ2*(649 + 96*SW2)) - 
        16*MW2^6*MZ2*(6*MH2 + MZ2*(1345 + 96*SW2)) + 
        MW2^2*MZ2^5*(-3*MH2*(-61 + 60*SW2) + 2*MZ2*(-5701 + 615*SW2)) + 
        8*MW2^5*MZ2^2*(24*CW2*MH2 + MZ2*(5785 + 1344*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(18*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (32*MW2^4 - 64*MW2^3*MZ2 + 20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 5*MZ2^4)*SW*
     B0i[bb0, MW2, 0, MT2])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(32*MW2^4 - 64*MW2^3*MZ2 + 
        20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 5*MZ2^4)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (6*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHWB*MW*(-1536*MW2^7 + 6528*MW2^6*MZ2 - 8256*MW2^5*MZ2^2 + 
      240*MW2^4*MZ2^3 + 4680*MW2^3*MZ2^4 - 2224*MW2^2*MZ2^5 + 266*MW2*MZ2^6 + 
      5*MZ2^7)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (6*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((-24*CHW*MW2*MZ*(MH2 - 2*MZ2)*(16*MW2^5 - 32*MW2^4*MZ2 + 6*MW2^3*MZ2^2 + 
        27*MW2^2*MZ2^3 - 22*MW2*MZ2^4 + 5*MZ2^5) + 
      CHWB*MW*MZ2*(MH2^2*(-32*MW2^4 + 64*MW2^3*MZ2 - 20*MW2^2*MZ2^2 - 
          14*MW2*MZ2^3 + 5*MZ2^4) + 12*MZ2*(64*MW2^5 - 192*MW2^4*MZ2 + 
          184*MW2^3*MZ2^2 - 20*MW2^2*MZ2^3 - 48*MW2*MZ2^4 + 15*MZ2^5) - 
        4*MH2*(96*MW2^5 - 272*MW2^4*MZ2 + 244*MW2^3*MZ2^2 - 20*MW2^2*MZ2^3 - 
          65*MW2*MZ2^4 + 20*MZ2^5))*SW + 24*CHB*MW2*MZ*(MH2 - 2*MZ2)*MZ2^2*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHWB*MW2*SW2*(MZ2^2*(-1024*MW2^5 - 85*MZ2^5 + 
        768*MW2^3*MZ2^2*(-2 + 3*SW2) - 32*MW2^4*MZ2*(-71 + 48*SW2) + 
        2*MW2*MZ2^4*(167 + 72*SW2) - 12*MW2^2*MZ2^3*(-1 + 88*SW2)) + 
      MT2*(2048*MW2^6 + 35*MZ2^6*(1 - 2*SW2) + 512*MW2^5*MZ2*(-21 + 4*SW2) - 
        64*MW2^4*MZ2^2*(-343 + 152*SW2) + 96*MW2^3*MZ2^3*(-228 + 169*SW2) - 
        32*MW2^2*MZ2^4*(-338 + 345*SW2) + 4*MW2*MZ2^5*(-546 + 673*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*CW*MZ2*SW2*(5248*MW2^6 - 5*MZ2^6 + 
      16*MW2^4*MZ2^2*(103 - 272*SW2) + 16*MW2^3*MZ2^3*(241 - 230*SW2) + 
      2*MW2*MZ2^5*(121 - 76*SW2) + 448*MW2^5*MZ2*(-19 + 16*SW2) + 
      4*MW2^2*MZ2^4*(-545 + 584*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (8*CHWB*CW*MW2^2*MZ2^2*(24*MW2^4 - 60*MW2^3*MZ2 + 21*MW2^2*MZ2^2 + 
      14*MW2*MZ2^3 - 5*MZ2^4)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*CHWB*CW*MW2*MZ2^2*(MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
      13*MW2*MZ2^2 - 2*MZ2^3)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(-(MZ2*CHe[2, 2]) + 
    2*MW2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
    2*MZ2*(CHl1[2, 2] + CHl3[2, 2]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((4*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2*MW2^2*MZ2^2*(-4*CHe[2, 2] + 21*CHl1[2, 2] + 27*CHl3[1, 1] - 
        60*CHl3[2, 2]) - 8*MW2^3*MZ2*(5*CHl1[2, 2] + 6*CHl3[1, 1] - 
        13*CHl3[2, 2]) + MZ2^4*(-3*CHe[2, 2] + 6*CHl1[2, 2] + 5*CHl3[1, 1] - 
        9*CHl3[2, 2]) + 16*MW2^4*(CHl1[2, 2] + CHl3[1, 1] - 2*CHl3[2, 2]) + 
      MW2*MZ2^3*(10*CHe[2, 2] - 24*CHl1[2, 2] - 27*CHl3[1, 1] + 
        57*CHl3[2, 2])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (64*MW2^6*(CHl3[1, 1] - CHl3[2, 2]) - 
      5*MZ2^6*(CHe[2, 2] - 2*CHl1[2, 2] + 2*CHl3[2, 2]) + 
      32*MW2^5*MZ2*(4*CHe[2, 2] - 3*CHl1[2, 2] - 5*CHl3[1, 1] + 
        10*CHl3[2, 2]) + 12*MW2^3*MZ2^3*(34*CHe[2, 2] - 45*CHl1[2, 2] + 
        43*CHl3[2, 2]) + 2*MW2*MZ2^5*(23*CHe[2, 2] - 46*CHl1[2, 2] + 
        5*CHl3[1, 1] + 43*CHl3[2, 2]) - 8*MW2^4*MZ2^2*
       (48*CHe[2, 2] - 48*CHl1[2, 2] - 15*CHl3[1, 1] + 71*CHl3[2, 2]) - 
      2*MW2^2*MZ2^4*(98*CHe[2, 2] - 167*CHl1[2, 2] + 17*CHl3[1, 1] + 
        140*CHl3[2, 2])))/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^4*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1]) + 
      12*MW2^2*MZ2^2*(5*CHe[2, 2] - 11*CHl1[2, 2] + 9*CHl3[1, 1] - 
        2*CHl3[2, 2]) - 16*MW2^3*MZ2*(5*CHe[2, 2] - 7*CHl1[2, 2] + 
        6*CHl3[1, 1] - CHl3[2, 2]) - 6*MW2*MZ2^3*(2*CHe[2, 2] - 
        10*CHl1[2, 2] + 9*CHl3[1, 1] - CHl3[2, 2]) - 
      MZ2^4*(CHe[2, 2] + 8*CHl1[2, 2] - 2*(5*CHl3[1, 1] + CHl3[2, 2]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (32*MW2^4*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1]) + 
      12*MW2^2*MZ2^2*(5*CHe[2, 2] - 11*CHl1[2, 2] + 9*CHl3[1, 1] - 
        2*CHl3[2, 2]) - 16*MW2^3*MZ2*(5*CHe[2, 2] - 7*CHl1[2, 2] + 
        6*CHl3[1, 1] - CHl3[2, 2]) - 6*MW2*MZ2^3*(2*CHe[2, 2] - 
        10*CHl1[2, 2] + 9*CHl3[1, 1] - CHl3[2, 2]) - 
      MZ2^4*(CHe[2, 2] + 8*CHl1[2, 2] - 2*(5*CHl3[1, 1] + CHl3[2, 2]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (6*MW2^2*MZ2^3*(16*CHe[2, 2] - 17*CHl1[2, 2] - 9*CHl3[1, 1] - 
        26*CHl3[2, 2]) + 16*MW2^4*MZ2*(2*CHe[2, 2] - CHl1[2, 2] - 
        6*CHl3[1, 1] - 7*CHl3[2, 2]) + 32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
      2*MW2*MZ2^4*(-19*CHe[2, 2] + 28*CHl1[2, 2] + 5*CHl3[1, 1] + 
        33*CHl3[2, 2]) + 5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) - 
      12*MW2^3*MZ2^2*(8*CHe[2, 2] - 3*(2*CHl1[2, 2] + 3*CHl3[1, 1] + 
          5*CHl3[2, 2]))))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*MW2^3*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MZ2^4*(-3*CHe[2, 2] + CHl1[2, 2] + 5*CHl3[1, 1] - 4*CHl3[2, 2]) + 
      16*MW2^4*(CHl3[1, 1] - CHl3[2, 2]) + 8*MW2^3*MZ2*
       (CHl1[2, 2] - 6*CHl3[1, 1] + 7*CHl3[2, 2]) - 
      2*MW2^2*MZ2^2*(4*CHe[2, 2] + 6*CHl1[2, 2] - 27*CHl3[1, 1] + 
        33*CHl3[2, 2]) + MW2*MZ2^3*(10*CHe[2, 2] + 
        3*(CHl1[2, 2] - 9*CHl3[1, 1] + 10*CHl3[2, 2]))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (-12*MW2*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       (-(MZ2*CHe[2, 2]) + 2*MW2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
        2*MZ2*(CHl1[2, 2] + CHl3[2, 2])) + 
      2*MH2^2*(MW2*MZ2^3*(10*CHe[2, 2] + 3*(CHl1[2, 2] - 9*CHl3[1, 1] - 
            8*CHl3[2, 2])) + 8*MW2^3*MZ2*(CHl1[2, 2] - 6*CHl3[1, 1] - 
          5*CHl3[2, 2]) + 16*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2^4*(-3*CHe[2, 2] + CHl1[2, 2] + 5*CHl3[1, 1] + 6*CHl3[2, 2]) + 
        2*MW2^2*MZ2^2*(-4*CHe[2, 2] - 6*CHl1[2, 2] + 27*CHl3[1, 1] + 
          21*CHl3[2, 2])) - MH2*(4*MW2^3*MZ2^2*(56*CHe[2, 2] - 
          78*CHl1[2, 2] + 27*CHl3[1, 1] - 51*CHl3[2, 2]) + 
        10*MW2*MZ2^4*(9*CHe[2, 2] - 16*CHl1[2, 2] + CHl3[1, 1] - 
          15*CHl3[2, 2]) - 16*MW2^4*MZ2*(6*CHe[2, 2] - 7*CHl1[2, 2] + 
          6*CHl3[1, 1] - CHl3[2, 2]) + 32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
        15*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
        2*MW2^2*MZ2^3*(-104*CHe[2, 2] + 3*(55*CHl1[2, 2] - 9*CHl3[1, 1] + 
            46*CHl3[2, 2])))))/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*MZ2^2*(32*MW2^4*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1]) + 
        12*MW2^2*MZ2^2*(5*CHe[2, 2] - 11*CHl1[2, 2] + 9*CHl3[1, 1] - 
          2*CHl3[2, 2]) - 16*MW2^3*MZ2*(5*CHe[2, 2] - 7*CHl1[2, 2] + 
          6*CHl3[1, 1] - CHl3[2, 2]) - 6*MW2*MZ2^3*(2*CHe[2, 2] - 
          10*CHl1[2, 2] + 9*CHl3[1, 1] - CHl3[2, 2]) - 
        MZ2^4*(CHe[2, 2] + 8*CHl1[2, 2] - 2*(5*CHl3[1, 1] + CHl3[2, 2]))) + 
      2*MW2*(MZ2^7*(-126*CHe[2, 2] + 257*CHl1[2, 2] + 85*CHl3[1, 1] - 
          38*CHl3[2, 2]) - 128*MW2^6*MZ2*(10*CHl3[1, 1] - 13*CHl3[2, 2]) + 
        384*MW2^7*(CHl3[1, 1] - CHl3[2, 2]) - 16*MW2^5*MZ2^2*
         (10*CHe[2, 2] - 6*CHl1[2, 2] - 61*CHl3[1, 1] + 131*CHl3[2, 2] - 
          8*CHl3[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2]) + 
        MW2*MZ2^6*(811*CHe[2, 2] - 1337*CHl1[2, 2] - 679*CHl3[1, 1] + 
          456*CHl3[2, 2] + 40*CHl3[3, 3] + 120*CHq3[1, 1] + 120*CHq3[2, 2]) - 
        8*MW2^4*MZ2^3*(32*CHe[2, 2] - 32*CHl1[2, 2] - 163*CHl3[1, 1] + 
          29*CHl3[2, 2] + 48*CHl3[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2]) + 
        4*MW2^3*MZ2^4*(385*CHe[2, 2] - 413*CHl1[2, 2] - 714*CHl3[1, 1] + 
          589*CHl3[2, 2] + 108*CHl3[3, 3] + 324*CHq3[1, 1] + 
          324*CHq3[2, 2]) - 2*MW2^2*MZ2^5*(902*CHe[2, 2] - 1190*CHl1[2, 2] - 
          1033*CHl3[1, 1] + 863*CHl3[2, 2] + 108*CHl3[3, 3] + 
          324*CHq3[1, 1] + 324*CHq3[2, 2])) - 
      MH2*(MZ2^7*(-207*CHe[2, 2] + 424*CHl1[2, 2] + 170*CHl3[1, 1] - 
          166*CHl3[2, 2]) - 256*MW2^6*MZ2*(10*CHl3[1, 1] - 13*CHl3[2, 2]) + 
        768*MW2^7*(CHl3[1, 1] - CHl3[2, 2]) + 16*MW2^4*MZ2^3*
         (26*CHe[2, 2] - 33*CHl1[2, 2] + 157*CHl3[1, 1] - 100*CHl3[2, 2] - 
          48*CHl3[3, 3] - 144*CHq3[1, 1] - 144*CHq3[2, 2]) - 
        64*MW2^5*MZ2^2*(9*CHe[2, 2] - 7*CHl1[2, 2] - 31*CHl3[1, 1] + 
          61*CHl3[2, 2] - 4*CHl3[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2]) + 
        2*MW2*MZ2^6*(644*CHe[2, 2] - 1053*CHl1[2, 2] - 674*CHl3[1, 1] + 
          745*CHl3[2, 2] + 40*CHl3[3, 3] + 120*CHq3[1, 1] + 120*CHq3[2, 2]) + 
        4*MW2^3*MZ2^4*(434*CHe[2, 2] - 400*CHl1[2, 2] - 1401*CHl3[1, 1] + 
          1631*CHl3[2, 2] + 216*CHl3[3, 3] + 648*CHq3[1, 1] + 
          648*CHq3[2, 2]) - 2*MW2^2*MZ2^5*(1324*CHe[2, 2] - 1681*CHl1[2, 2] - 
          2039*CHl3[1, 1] + 2452*CHl3[2, 2] + 216*CHl3[3, 3] + 
          648*CHq3[1, 1] + 648*CHq3[2, 2]))))/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (12*MW2^2*MZ2^2*(5*CHe[2, 2] - 11*CHl1[2, 2] + 9*CHl3[1, 1] - 
        2*CHl3[2, 2] - 18*CHq3[3, 3]) - 6*MW2*MZ2^3*
       (2*CHe[2, 2] - 10*CHl1[2, 2] + 9*CHl3[1, 1] - CHl3[2, 2] - 
        18*CHq3[3, 3]) - 16*MW2^3*MZ2*(5*CHe[2, 2] - 7*CHl1[2, 2] + 
        6*CHl3[1, 1] - CHl3[2, 2] - 12*CHq3[3, 3]) + 
      32*MW2^4*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1] - 2*CHq3[3, 3]) - 
      MZ2^4*(CHe[2, 2] + 8*CHl1[2, 2] - 10*CHl3[1, 1] - 2*CHl3[2, 2] + 
        20*CHq3[3, 3])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-384*MW2^7*(CHl1[2, 2] + CHl3[1, 1] - 
        2*CHl3[2, 2]) + MZ2^6*(2*MZ2*(28*CHe[2, 2] - 51*CHl1[2, 2] - 
          5*CHl3[1, 1] - 56*CHl3[2, 2]) - 5*MH2*(CHe[2, 2] - 
          2*(CHl1[2, 2] + CHl3[2, 2]))) - 4*MW2^3*MZ2^3*
       (3*MH2*(-8*CHe[2, 2] + 6*CHl1[2, 2] + 9*CHl3[1, 1] + 15*CHl3[2, 2]) + 
        MZ2*(162*CHd[1, 1] + 162*CHd[2, 2] + 162*CHd[3, 3] + 162*CHe[1, 1] + 
          898*CHe[2, 2] + 162*CHe[3, 3] + 162*CHl1[1, 1] - 1052*CHl1[2, 2] + 
          162*CHl1[3, 3] - 615*CHl3[1, 1] + 319*CHl3[2, 2] - 54*CHl3[3, 3] - 
          162*CHq1[1, 1] - 162*CHq1[2, 2] - 162*CHq1[3, 3] - 162*CHq3[1, 1] - 
          162*CHq3[2, 2] - 162*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2])) + 
      8*MW2^4*MZ2^2*(2*MH2*(-2*CHe[2, 2] + CHl1[2, 2] + 6*CHl3[1, 1] + 
          7*CHl3[2, 2]) + MZ2*(102*CHd[1, 1] + 102*CHd[2, 2] + 
          102*CHd[3, 3] + 102*CHe[1, 1] + 284*CHe[2, 2] + 102*CHe[3, 3] + 
          102*CHl1[1, 1] - 197*CHl1[2, 2] + 102*CHl1[3, 3] - 334*CHl3[1, 1] + 
          231*CHl3[2, 2] + 6*CHl3[3, 3] - 102*CHq1[1, 1] - 102*CHq1[2, 2] - 
          42*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 42*CHq3[3, 3] - 
          204*CHu[1, 1] - 204*CHu[2, 2])) + 2*MW2^2*MZ2^4*
       (3*MH2*(-16*CHe[2, 2] + 17*CHl1[2, 2] + 9*CHl3[1, 1] + 
          26*CHl3[2, 2]) + 2*MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 
          64*CHd[3, 3] + 64*CHe[1, 1] + 545*CHe[2, 2] + 64*CHe[3, 3] + 
          64*CHl1[1, 1] - 792*CHl1[2, 2] + 64*CHl1[3, 3] - 261*CHl3[1, 1] - 
          85*CHl3[2, 2] - 44*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] - 
          98*CHq1[3, 3] - 132*CHq3[1, 1] - 132*CHq3[2, 2] - 98*CHq3[3, 3] - 
          128*CHu[1, 1] - 128*CHu[2, 2])) - 16*MW2^5*MZ2*
       (2*MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 
          32*CHd[3, 3] + 32*CHe[1, 1] - 4*CHe[2, 2] + 32*CHe[3, 3] + 
          32*CHl1[1, 1] + 85*CHl1[2, 2] + 32*CHl1[3, 3] - 55*CHl3[1, 1] - 
          38*CHl3[2, 2] + 16*CHl3[3, 3] - 32*CHq1[1, 1] - 32*CHq1[2, 2] + 
          8*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] + 8*CHq3[3, 3] - 
          64*CHu[1, 1] - 64*CHu[2, 2])) - 2*MW2*MZ2^5*
       (MH2*(-19*CHe[2, 2] + 28*CHl1[2, 2] + 5*CHl3[1, 1] + 33*CHl3[2, 2]) + 
        MZ2*(20*CHd[1, 1] + 20*CHd[2, 2] + 20*CHd[3, 3] + 20*CHe[1, 1] + 
          290*CHe[2, 2] + 20*CHe[3, 3] + 20*CHl1[1, 1] - 487*CHl1[2, 2] + 
          20*CHl1[3, 3] - 97*CHl3[1, 1] - 244*CHl3[2, 2] - 20*CHl3[3, 3] - 
          20*CHq1[1, 1] - 20*CHq1[2, 2] - 40*CHq1[3, 3] - 60*CHq3[1, 1] - 
          60*CHq3[2, 2] - 40*CHq3[3, 3] - 40*CHu[1, 1] - 40*CHu[2, 2])) + 
      64*MW2^6*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] - 
        6*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 22*CHl1[2, 2] + 
        2*CHl1[3, 3] + 9*CHl3[1, 1] - 31*CHl3[2, 2] + 2*CHl3[3, 3] - 
        2*CHq1[1, 1] - 2*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] + 
        6*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*
     (-3*MZ2^5*(15*MZ2*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
        MT2*(CHe[2, 2] + 8*CHl1[2, 2] - 10*CHl3[1, 1] - 2*CHl3[2, 2] + 
          20*CHq3[3, 3])) + 256*MW2^6*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1] + 
        CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 32*MW2^5*MZ2*
       (19*CHe[2, 2] - 27*CHl1[2, 2] + 32*CHl3[1, 1] + 5*CHl3[2, 2] + 
        20*CHq1[3, 3] - 32*CHq3[3, 3] + 32*CHu[3, 3]) + 
      MW2*MZ2^4*(341*MZ2*CHe[2, 2] - 18*MT2*(2*CHe[2, 2] - 10*CHl1[2, 2] + 
          9*CHl3[1, 1] - CHl3[2, 2] - 18*CHq3[3, 3]) - 
        8*MZ2*(64*CHl1[2, 2] + 10*CHl3[1, 1] + 74*CHl3[2, 2] - 5*CHq1[3, 3] - 
          10*CHq3[3, 3] + 10*CHu[3, 3])) + 16*MW2^4*MZ2*
       (7*MZ2*CHe[2, 2] + 6*MT2*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1] - 
          2*CHq3[3, 3]) + 2*MZ2*(-25*CHl1[2, 2] + 51*CHl3[1, 1] + 
          26*CHl3[2, 2] + 15*CHq1[3, 3] - 51*CHq3[3, 3] + 51*CHu[3, 3])) - 
      12*MW2^3*MZ2^2*(4*MT2*(5*CHe[2, 2] - 7*CHl1[2, 2] + 6*CHl3[1, 1] - 
          CHl3[2, 2] - 12*CHq3[3, 3]) + MZ2*(-69*CHe[2, 2] + 25*CHl1[2, 2] + 
          108*CHl3[1, 1] + 133*CHl3[2, 2] - 108*CHq3[3, 3] + 
          108*CHu[3, 3])) + 2*MW2^2*MZ2^3*
       (18*MT2*(5*CHe[2, 2] - 11*CHl1[2, 2] + 9*CHl3[1, 1] - 2*CHl3[2, 2] - 
          18*CHq3[3, 3]) + MZ2*(-442*CHe[2, 2] + 457*CHl1[2, 2] + 
          256*CHl3[1, 1] + 713*CHl3[2, 2] - 68*CHq1[3, 3] - 256*CHq3[3, 3] + 
          256*CHu[3, 3]))))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-384*MW2^7*(2*(-57 + 4*Pi^2)*CHe[2, 2] - 8*(-15 + Pi^2)*CHl1[2, 2] - 
       95*CHl3[1, 1] + 8*Pi^2*CHl3[1, 1] - 25*CHl3[2, 2]) + 
     MZ2^6*(MZ2*((-2203 + 264*Pi^2)*CHe[2, 2] + 2*(-767 + 96*Pi^2)*
          CHl1[2, 2] + 90*(-33 + 4*Pi^2)*CHl3[1, 1] + 24*(-191 + 23*Pi^2)*
          CHl3[2, 2]) + 15*MH2*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
       270*MT2*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2]))) + 
     64*MW2^6*(-48*MT2*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1] + CHq1[3, 3] - 
         CHq3[3, 3] + CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
         8*CHd[3, 3] + 8*CHe[1, 1] - 3197*CHe[2, 2] + 264*Pi^2*CHe[2, 2] + 
         8*CHe[3, 3] + 8*CHl1[1, 1] + 3327*CHl1[2, 2] - 240*Pi^2*CHl1[2, 2] + 
         8*CHl1[3, 3] - 2858*CHl3[1, 1] + 252*Pi^2*CHl3[1, 1] - 
         465*CHl3[2, 2] + 12*Pi^2*CHl3[2, 2] - 8*CHl3[3, 3] - 8*CHq1[1, 1] - 
         8*CHq1[2, 2] + 16*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] + 
         24*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3])) - 
     16*MW2^5*MZ2*(6*MH2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) - 
       12*MT2*(47*CHe[2, 2] - 63*CHl1[2, 2] + 64*CHl3[1, 1] + CHl3[2, 2] + 
         40*CHq1[3, 3] - 64*CHq3[3, 3] + 64*CHu[3, 3]) + 
       MZ2*(128*CHd[1, 1] + 128*CHd[2, 2] + 128*CHd[3, 3] + 128*CHe[1, 1] - 
         24946*CHe[2, 2] + 2376*Pi^2*CHe[2, 2] + 128*CHe[3, 3] + 
         128*CHl1[1, 1] + 24682*CHl1[2, 2] - 1944*Pi^2*CHl1[2, 2] + 
         128*CHl1[3, 3] - 24305*CHl3[1, 1] + 2256*Pi^2*CHl3[1, 1] - 
         3033*CHl3[2, 2] + 312*Pi^2*CHl3[2, 2] - 128*CHl3[3, 3] - 
         128*CHq1[1, 1] - 128*CHq1[2, 2] + 112*CHq1[3, 3] - 384*CHq3[1, 1] - 
         384*CHq3[2, 2] + 240*CHq3[3, 3] - 256*CHu[1, 1] - 256*CHu[2, 2] + 
         128*CHu[3, 3])) - 12*MW2^3*MZ2^3*(39*MH2*CHe[2, 2] - 
       51*MH2*(CHl1[2, 2] + CHl3[2, 2]) + 6*MT2*(21*CHe[2, 2] + 
         103*CHl1[2, 2] - 216*CHl3[1, 1] - 113*CHl3[2, 2] + 216*CHq3[3, 3] - 
         216*CHu[3, 3]) + MZ2*(216*CHd[1, 1] + 216*CHd[2, 2] + 
         216*CHd[3, 3] + 216*CHe[1, 1] - 22495*CHe[2, 2] + 
         2656*Pi^2*CHe[2, 2] + 216*CHe[3, 3] + 216*CHl1[1, 1] + 
         14280*CHl1[2, 2] - 1408*Pi^2*CHl1[2, 2] + 216*CHl1[3, 3] - 
         26411*CHl3[1, 1] + 2744*Pi^2*CHl3[1, 1] - 8285*CHl3[2, 2] + 
         1336*Pi^2*CHl3[2, 2] - 216*CHl3[3, 3] - 216*CHq1[1, 1] - 
         216*CHq1[2, 2] - 216*CHq1[3, 3] - 648*CHq3[1, 1] - 648*CHq3[2, 2] - 
         432*CHu[1, 1] - 432*CHu[2, 2] + 216*CHu[3, 3])) + 
     2*MW2^2*MZ2^4*(162*MH2*CHe[2, 2] - 243*MH2*(CHl1[2, 2] + CHl3[2, 2]) + 
       6*MT2*(398*CHe[2, 2] - 185*CHl1[2, 2] - 512*CHl3[1, 1] - 
         697*CHl3[2, 2] + 136*CHq1[3, 3] + 512*CHq3[3, 3] - 512*CHu[3, 3]) + 
       MZ2*(512*CHd[1, 1] + 512*CHd[2, 2] + 512*CHd[3, 3] + 512*CHe[1, 1] - 
         52151*CHe[2, 2] + 6480*Pi^2*CHe[2, 2] + 512*CHe[3, 3] + 
         512*CHl1[1, 1] + 14469*CHl1[2, 2] - 1728*Pi^2*CHl1[2, 2] + 
         512*CHl1[3, 3] - 65777*CHl3[1, 1] + 7236*Pi^2*CHl3[1, 1] - 
         37932*CHl3[2, 2] + 5508*Pi^2*CHl3[2, 2] - 512*CHl3[3, 3] - 
         512*CHq1[1, 1] - 512*CHq1[2, 2] - 920*CHq1[3, 3] - 1536*CHq3[1, 1] - 
         1536*CHq3[2, 2] - 408*CHq3[3, 3] - 1024*CHu[1, 1] - 1024*CHu[2, 2] + 
         512*CHu[3, 3])) + MW2*MZ2^5*
      (MZ2*(-160*CHd[1, 1] - 160*CHd[2, 2] - 160*CHd[3, 3] - 160*CHe[1, 1] + 
         22913*CHe[2, 2] - 2856*Pi^2*CHe[2, 2] - 160*CHe[3, 3] - 
         160*CHl1[1, 1] + 4156*CHl1[2, 2] - 384*Pi^2*CHl1[2, 2] - 
         160*CHl1[3, 3] + 30208*CHl3[1, 1] - 3504*Pi^2*CHl3[1, 1] + 
         29556*CHl3[2, 2] - 3888*Pi^2*CHl3[2, 2] + 160*CHl3[3, 3] + 
         160*CHq1[1, 1] + 160*CHq1[2, 2] + 400*CHq1[3, 3] + 480*CHq3[1, 1] + 
         480*CHq3[2, 2] + 240*CHq3[3, 3] + 320*CHu[1, 1] + 320*CHu[2, 2] - 
         160*CHu[3, 3]) + 3*(-37*MH2*CHe[2, 2] - 698*MT2*CHe[2, 2] + 
         64*MH2*(CHl1[2, 2] + CHl3[2, 2]) + 32*MT2*(28*CHl1[2, 2] + 
           10*CHl3[1, 1] + 38*CHl3[2, 2] - 5*CHq1[3, 3] - 10*CHq3[3, 3] + 
           10*CHu[3, 3]))) + 8*MW2^4*MZ2^2*
      (MZ2*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] + 408*CHe[1, 1] - 
         53077*CHe[2, 2] + 5712*Pi^2*CHe[2, 2] + 408*CHe[3, 3] + 
         408*CHl1[1, 1] + 45983*CHl1[2, 2] - 4008*Pi^2*CHl1[2, 2] + 
         408*CHl1[3, 3] - 56883*CHl3[1, 1] + 5580*Pi^2*CHl3[1, 1] - 
         9612*CHl3[2, 2] + 1572*Pi^2*CHl3[2, 2] - 408*CHl3[3, 3] - 
         408*CHq1[1, 1] - 408*CHq1[2, 2] - 48*CHq1[3, 3] - 1224*CHq3[1, 1] - 
         1224*CHq3[2, 2] + 360*CHq3[3, 3] - 816*CHu[1, 1] - 816*CHu[2, 2] + 
         408*CHu[3, 3]) + 6*(7*MH2*CHe[2, 2] - 154*MT2*CHe[2, 2] - 
         8*MH2*(CHl1[2, 2] + CHl3[2, 2]) - 8*MT2*(-43*CHl1[2, 2] + 
           51*CHl3[1, 1] + 8*CHl3[2, 2] + 15*CHq1[3, 3] - 51*CHq3[3, 3] + 
           51*CHu[3, 3]))))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^4*(62*CHe[2, 2] - 362*CHl1[2, 2] + 337*CHl3[1, 1] - 
          25*CHl3[2, 2] + 418*CHq1[3, 3] - 418*CHq3[3, 3] - 230*CHu[3, 3]) - 
        12*MW2^2*MZ2^3*(63*CHe[2, 2] - 161*CHl1[2, 2] + 135*CHl3[1, 1] - 
          26*CHl3[2, 2] + 162*CHq1[3, 3] - 162*CHq3[3, 3] - 54*CHu[3, 3]) + 
        16*MW2^3*MZ2^2*(85*CHe[2, 2] - 143*CHl1[2, 2] + 120*CHl3[1, 1] - 
          23*CHl3[2, 2] + 138*CHq1[3, 3] - 138*CHq3[3, 3] - 6*CHu[3, 3]) + 
        256*MW2^5*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1] + CHq1[3, 3] - 
          CHq3[3, 3] + CHu[3, 3]) - 32*MW2^4*MZ2*(31*CHe[2, 2] - 
          39*CHl1[2, 2] + 35*CHl3[1, 1] - 4*CHl3[2, 2] + 38*CHq1[3, 3] - 
          38*CHq3[3, 3] + 14*CHu[3, 3]) + MZ2^5*(11*CHe[2, 2] + 
          2*(44*CHl1[2, 2] - 55*CHl3[1, 1] - 11*CHl3[2, 2] - 70*CHq1[3, 3] + 
            70*CHq3[3, 3] + 50*CHu[3, 3]))) + 
      MZ2*(128*MW2^5*(CHe[2, 2] - CHl1[2, 2] + CHl3[1, 1] + CHq1[3, 3] - 
          CHq3[3, 3] + CHu[3, 3]) - 32*MW2^4*MZ2*(11*CHe[2, 2] - 
          15*CHl1[2, 2] + 13*CHl3[1, 1] - 2*CHl3[2, 2] + 10*CHq1[3, 3] - 
          10*CHq3[3, 3] + 16*CHu[3, 3]) + 16*MW2^3*MZ2^2*
         (20*CHe[2, 2] - 40*CHl1[2, 2] + 33*CHl3[1, 1] - 7*CHl3[2, 2] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 51*CHu[3, 3]) - 
        12*MW2^2*MZ2^3*(9*CHe[2, 2] - 31*CHl1[2, 2] + 27*CHl3[1, 1] - 
          4*CHl3[2, 2] + 54*CHu[3, 3]) + 2*MW2*MZ2^4*(4*CHe[2, 2] - 
          46*CHl1[2, 2] + 47*CHl3[1, 1] + CHl3[2, 2] - 34*CHq1[3, 3] + 
          34*CHq3[3, 3] + 128*CHu[3, 3]) + MZ2^5*(CHe[2, 2] + 8*CHl1[2, 2] - 
          2*(5*CHl3[1, 1] + CHl3[2, 2] + 10*(-CHq1[3, 3] + CHq3[3, 3] + 
              2*CHu[3, 3]))))))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  ((-1/18*((2*MW2 - MZ2)*MZ2*SW2*(MZ2^3*(305 - 36*Pi^2) + 
         12*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-287 + 27*Pi^2) + 
         3*MW2*MZ2^2*(-475 + 52*Pi^2) - 96*MT2*MW2*MZ2*SW2))/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
       B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
        MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 14*MW2^2*MZ2 - 3*MZ2^3 + 
        MW2*MZ2*(MH2 + 2*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 114*MW2^2*MZ2^3 + 
        13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
       B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
        12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2))*Cll[1, 2, 2, 1] - ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 
        12*Cee[1, 1, 2, 2] + 12*Cee[2, 2, 2, 2] + 12*Cee[2, 2, 3, 3] - 
        6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 4*Cld[2, 2, 1, 1] - 
        4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] + 3*Cle[1, 1, 2, 2] - 
        4*Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        3*Cle[3, 3, 2, 2] - 8*Cll[1, 1, 2, 2] - 14*Cll[2, 2, 2, 2] - 
        8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] + 4*Clq1[2, 2, 1, 1] + 
        4*Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 6*Clq3[2, 2, 1, 1] - 
        6*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 8*Clu[2, 2, 1, 1] + 
        8*Clu[2, 2, 2, 2] - 3*Cqe[1, 1, 2, 2] - 3*Cqe[2, 2, 2, 2]) + 
      MZ2^2*(2*Ced[2, 2, 1, 1] + 2*Ced[2, 2, 2, 2] + 2*Ced[2, 2, 3, 3] + 
        8*Cee[1, 1, 2, 2] + 8*Cee[2, 2, 2, 2] + 8*Cee[2, 2, 3, 3] - 
        4*Ceu[2, 2, 1, 1] - 4*Ceu[2, 2, 2, 2] - 4*Cld[2, 2, 1, 1] - 
        4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] + 2*Cle[1, 1, 2, 2] - 
        4*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        2*Cle[3, 3, 2, 2] - 8*Cll[1, 1, 2, 2] - 12*Cll[2, 2, 2, 2] - 
        8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] + 4*Clq1[2, 2, 1, 1] + 
        4*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 2*Clq3[2, 2, 3, 3] + 
        8*Clu[2, 2, 1, 1] + 8*Clu[2, 2, 2, 2] - 2*Cqe[1, 1, 2, 2] - 
        2*Cqe[2, 2, 2, 2] - Cqe[3, 3, 2, 2]) + 
      4*MW2^2*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
        4*Cee[1, 1, 2, 2] + 4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 
        2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] - Cld[2, 2, 1, 1] - 
        Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] + Cle[1, 1, 2, 2] - 
        Cle[2, 2, 1, 1] - Cle[2, 2, 3, 3] + Cle[3, 3, 2, 2] - 
        2*Cll[1, 1, 2, 2] - 4*Cll[2, 2, 2, 2] - 2*Cll[2, 2, 3, 3] - 
        2*Cll[2, 3, 3, 2] + Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] - 
        Clq1[2, 2, 3, 3] - 3*Clq3[2, 2, 1, 1] - 3*Clq3[2, 2, 2, 2] - 
        Clq3[2, 2, 3, 3] + 2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - 
        Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] + Cqe[3, 3, 2, 2])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[2, 2, 3, 3] - 
        8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
      8*MW2^2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
        Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) - 
      2*MW2*MZ2*(6*Ceu[2, 2, 3, 3] - 5*Clq1[2, 2, 3, 3] + 
        5*Clq3[2, 2, 3, 3] - 8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 2, 2])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*
     (MZ2^2*(MZ2*(4*Ced[2, 2, 1, 1] + 4*Ced[2, 2, 2, 2] + 4*Ced[2, 2, 3, 3] + 
          4*Cee[1, 1, 2, 2] + 4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 
          8*Ceu[2, 2, 1, 1] - 8*Ceu[2, 2, 2, 2] + 4*Ceu[2, 2, 3, 3] - 
          8*Cld[2, 2, 1, 1] - 8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 
          4*Cle[1, 1, 2, 2] - 8*Cle[2, 2, 1, 1] - 4*Cle[2, 2, 2, 2] - 
          8*Cle[2, 2, 3, 3] + 4*Cle[3, 3, 2, 2] - 16*Cll[1, 1, 2, 2] - 
          12*Cll[2, 2, 2, 2] - 16*Cll[2, 2, 3, 3] + 4*Cll[2, 3, 3, 2] + 
          8*Clq1[2, 2, 1, 1] + 8*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 
          6*Clq3[2, 2, 3, 3] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
          8*Clu[2, 2, 3, 3] - 4*Cqe[1, 1, 2, 2] - 4*Cqe[2, 2, 2, 2] - 
          Cqe[3, 3, 2, 2]) - 6*MT2*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2])) + 
      8*MW2^2*(-6*MT2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + 
          Clq3[2, 2, 3, 3] - Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        MZ2*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
          Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + Cee[2, 2, 3, 3] - 
          2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3] - 
          Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] + 
          Cle[1, 1, 2, 2] - Cle[2, 2, 1, 1] - Cle[2, 2, 3, 3] + 
          Cle[3, 3, 2, 2] - 2*Cll[1, 1, 2, 2] - Cll[2, 2, 2, 2] - 
          2*Cll[2, 2, 3, 3] + Cll[2, 3, 3, 2] + Clq1[2, 2, 1, 1] + 
          Clq1[2, 2, 2, 2] - 2*Clq1[2, 2, 3, 3] - 3*Clq3[2, 2, 1, 1] - 
          3*Clq3[2, 2, 2, 2] + 2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - 
          Clu[2, 2, 3, 3] - Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] + 
          2*Cqe[3, 3, 2, 2])) - 2*MW2*MZ2*
       (-6*MT2*(6*Ceu[2, 2, 3, 3] - 5*Clq1[2, 2, 3, 3] + 5*Clq3[2, 2, 3, 3] - 
          8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 2, 2]) + 
        MZ2*(6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 6*Ced[2, 2, 3, 3] + 
          6*Cee[1, 1, 2, 2] + 6*Cee[2, 2, 2, 2] + 6*Cee[2, 2, 3, 3] - 
          12*Ceu[2, 2, 1, 1] - 12*Ceu[2, 2, 2, 2] + 6*Ceu[2, 2, 3, 3] - 
          8*Cld[2, 2, 1, 1] - 8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 
          6*Cle[1, 1, 2, 2] - 8*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 
          8*Cle[2, 2, 3, 3] + 6*Cle[3, 3, 2, 2] - 16*Cll[1, 1, 2, 2] - 
          10*Cll[2, 2, 2, 2] - 16*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 
          8*Clq1[2, 2, 1, 1] + 8*Clq1[2, 2, 2, 2] - 7*Clq1[2, 2, 3, 3] - 
          12*Clq3[2, 2, 1, 1] - 12*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 
          16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 8*Clu[2, 2, 3, 3] - 
          6*Cqe[1, 1, 2, 2] - 6*Cqe[2, 2, 2, 2] + 3*Cqe[3, 3, 2, 2]))))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        8*MW2^2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) - 2*MW2*MZ2*
         (6*Ceu[2, 2, 3, 3] - 5*Clq1[2, 2, 3, 3] + 5*Clq3[2, 2, 3, 3] - 
          8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 2, 2])) + 
      MT2*(16*MW2^2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        MZ2^2*(-Ceu[2, 2, 3, 3] - 22*Clq1[2, 2, 3, 3] + 22*Clq3[2, 2, 3, 3] + 
          2*Clu[2, 2, 3, 3] + 11*Cqe[3, 3, 2, 2]) - 
        2*MW2*MZ2*(3*Ceu[2, 2, 3, 3] - 19*Clq1[2, 2, 3, 3] + 
          19*Clq3[2, 2, 3, 3] - 7*Clu[2, 2, 3, 3] + 15*Cqe[3, 3, 2, 2]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((12*Sqrt[2]*MT*MT2*MW*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (12*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*Sqrt[2]*MT*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AmuLR_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/6*(MH2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
       MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*(2*MW2*CHe[2, 2] - 
       MZ2*CHe[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 
       2*MZ2*CHl1[2, 2] - 2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[2, 2] + 
       2*MZ2*CHl3[2, 2] + 2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
     ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
      2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 
      2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((-2*MW2 + MZ2)^2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[2, 2] - 2*MZ2*CHl3[2, 2] - 
      2*MW2*CHl3[Leff, Leff] + 2*MZ2*CHl3[Leff, Leff]))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*(2*MW2^3 + MW2^2*MZ2 - 5*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[2, 2] - 2*MZ2*CHl3[2, 2] - 
      2*MW2*CHl3[Leff, Leff] + 2*MZ2*CHl3[Leff, Leff]))/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*(MW2 + MZ2)^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 4*MW2*CHl1[2, 2] + 4*MZ2*CHl1[2, 2] - 
      4*MZ2*SW2*CHl1[Leff, Leff] + 4*MW2*CHl3[2, 2] - 4*MZ2*CHl3[2, 2] - 
      4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2]*(24*MW2^4*CHe[2, 2] + 
      2*MH2*MW2^2*MZ2*CHe[2, 2] - 3*MH2*MW2*MZ2^2*CHe[2, 2] - 
      82*MW2^2*MZ2^2*CHe[2, 2] + MH2*MZ2^3*CHe[2, 2] + 
      60*MW2*MZ2^3*CHe[2, 2] - 11*MZ2^4*CHe[2, 2] - 
      (2*MW2 - MZ2)*(12*MW2^3 + 6*MW2^2*MZ2 + MW2*(MH2 - 38*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 11*MZ2))*CHe[Leff, Leff] - 48*MW2^4*CHl1[2, 2] - 
      2*MH2*MW2^2*MZ2*CHl1[2, 2] + 24*MW2^3*MZ2*CHl1[2, 2] + 
      4*MH2*MW2*MZ2^2*CHl1[2, 2] + 136*MW2^2*MZ2^2*CHl1[2, 2] - 
      2*MH2*MZ2^3*CHl1[2, 2] - 134*MW2*MZ2^3*CHl1[2, 2] + 
      22*MZ2^4*CHl1[2, 2] - 2*MZ2*(24*MW2^3 + 12*MW2^2*MZ2 + 
        MW2*(MH2 - 56*MZ2)*MZ2 + MZ2^2*(-MH2 + 11*MZ2))*SW2*
       CHl1[Leff, Leff] + 48*MW2^4*CHl3[2, 2] - 2*MH2*MW2^2*MZ2*CHl3[2, 2] - 
      24*MW2^3*MZ2*CHl3[2, 2] + 4*MH2*MW2*MZ2^2*CHl3[2, 2] - 
      56*MW2^2*MZ2^2*CHl3[2, 2] - 2*MH2*MZ2^3*CHl3[2, 2] + 
      10*MW2*MZ2^3*CHl3[2, 2] + 22*MZ2^4*CHl3[2, 2] - 
      48*MW2^4*CHl3[Leff, Leff] + 2*MH2*MW2^2*MZ2*CHl3[Leff, Leff] + 
      24*MW2^3*MZ2*CHl3[Leff, Leff] - 4*MH2*MW2*MZ2^2*CHl3[Leff, Leff] + 
      56*MW2^2*MZ2^2*CHl3[Leff, Leff] + 2*MH2*MZ2^3*CHl3[Leff, Leff] - 
      10*MW2*MZ2^3*CHl3[Leff, Leff] - 22*MZ2^4*CHl3[Leff, Leff]))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2]*(48*MH2*MW2^4*CHe[2, 2] - 
      48*MW2^5*CHe[2, 2] - 40*MH2*MW2^3*MZ2*CHe[2, 2] + 
      40*MW2^4*MZ2*CHe[2, 2] - 82*MH2*MW2^2*MZ2^2*CHe[2, 2] + 
      100*MW2^3*MZ2^2*CHe[2, 2] + 121*MH2*MW2*MZ2^3*CHe[2, 2] - 
      148*MW2^2*MZ2^3*CHe[2, 2] - 38*MH2*MZ2^4*CHe[2, 2] + 
      47*MW2*MZ2^4*CHe[2, 2] + (2*MW2 - MZ2)*
       (MH2*(-24*MW2^3 + 8*MW2^2*MZ2 + 45*MW2*MZ2^2 - 38*MZ2^3) + 
        MW2*(24*MW2^3 - 8*MW2^2*MZ2 - 54*MW2*MZ2^2 + 47*MZ2^3))*
       CHe[Leff, Leff] - 48*MH2*MW2^4*CHl1[2, 2] + 48*MW2^5*CHl1[2, 2] + 
      88*MH2*MW2^3*MZ2*CHl1[2, 2] - 88*MW2^4*MZ2*CHl1[2, 2] + 
      62*MH2*MW2^2*MZ2^2*CHl1[2, 2] - 80*MW2^3*MZ2^2*CHl1[2, 2] - 
      214*MH2*MW2*MZ2^3*CHl1[2, 2] + 250*MW2^2*MZ2^3*CHl1[2, 2] + 
      112*MH2*MZ2^4*CHl1[2, 2] - 130*MW2*MZ2^4*CHl1[2, 2] - 
      2*MZ2*(MW2*(-24*MW2^3 + 20*MW2^2*MZ2 + 60*MW2*MZ2^2 - 65*MZ2^3) + 
        MH2*(24*MW2^3 - 20*MW2^2*MZ2 - 51*MW2*MZ2^2 + 56*MZ2^3))*SW2*
       CHl1[Leff, Leff] + 48*MH2*MW2^4*CHl3[2, 2] - 48*MW2^5*CHl3[2, 2] - 
      88*MH2*MW2^3*MZ2*CHl3[2, 2] + 88*MW2^4*MZ2*CHl3[2, 2] - 
      26*MH2*MW2^2*MZ2^2*CHl3[2, 2] + 8*MW2^3*MZ2^2*CHl3[2, 2] + 
      106*MH2*MW2*MZ2^3*CHl3[2, 2] - 70*MW2^2*MZ2^3*CHl3[2, 2] - 
      40*MH2*MZ2^4*CHl3[2, 2] + 22*MW2*MZ2^4*CHl3[2, 2] - 
      48*MH2*MW2^4*CHl3[Leff, Leff] + 48*MW2^5*CHl3[Leff, Leff] + 
      88*MH2*MW2^3*MZ2*CHl3[Leff, Leff] - 88*MW2^4*MZ2*CHl3[Leff, Leff] + 
      26*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff] - 8*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      106*MH2*MW2*MZ2^3*CHl3[Leff, Leff] + 70*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      40*MH2*MZ2^4*CHl3[Leff, Leff] - 22*MW2*MZ2^4*CHl3[Leff, Leff]))/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(456*MW2^3*CHe[2, 2] - 
      6*MH2*MW2*MZ2*CHe[2, 2] - 108*MT2*MW2*MZ2*CHe[2, 2] - 
      1192*MW2^2*MZ2*CHe[2, 2] + 3*MH2*MZ2^2*CHe[2, 2] + 
      54*MT2*MZ2^2*CHe[2, 2] + 1482*MW2*MZ2^2*CHe[2, 2] - 
      500*MZ2^3*CHe[2, 2] + 144*MW2^2*MZ2*Pi^2*CHe[2, 2] - 
      192*MW2*MZ2^2*Pi^2*CHe[2, 2] + 60*MZ2^3*Pi^2*CHe[2, 2] - 
      (2*MW2 - MZ2)*(228*MW2^2 + 2*MW2*MZ2*(-241 + 36*Pi^2) - 
        MZ2*(3*MH2 + 54*MT2 - 500*MZ2 + 60*MZ2*Pi^2))*CHe[Leff, Leff] - 
      600*MW2^3*CHl1[2, 2] + 6*MH2*MW2*MZ2*CHl1[2, 2] + 
      108*MT2*MW2*MZ2*CHl1[2, 2] - 1064*MW2^2*MZ2*CHl1[2, 2] - 
      6*MH2*MZ2^2*CHl1[2, 2] - 108*MT2*MZ2^2*CHl1[2, 2] + 
      2446*MW2*MZ2^2*CHl1[2, 2] - 782*MZ2^3*CHl1[2, 2] + 
      144*MW2^2*MZ2*Pi^2*CHl1[2, 2] - 240*MW2*MZ2^2*Pi^2*CHl1[2, 2] + 
      96*MZ2^3*Pi^2*CHl1[2, 2] - 2*MZ2*(300*MW2^2 + 
        8*MW2*MZ2*(104 - 9*Pi^2) + MZ2*(-3*MH2 - 54*MT2 - 391*MZ2 + 
          48*MZ2*Pi^2))*SW2*CHl1[Leff, Leff] + 600*MW2^3*CHl3[2, 2] + 
      6*MH2*MW2*MZ2*CHl3[2, 2] + 108*MT2*MW2*MZ2*CHl3[2, 2] - 
      1168*MW2^2*MZ2*CHl3[2, 2] - 6*MH2*MZ2^2*CHl3[2, 2] - 
      108*MT2*MZ2^2*CHl3[2, 2] + 1366*MW2*MZ2^2*CHl3[2, 2] - 
      798*MZ2^3*CHl3[2, 2] + 144*MW2^2*MZ2*Pi^2*CHl3[2, 2] - 
      240*MW2*MZ2^2*Pi^2*CHl3[2, 2] + 96*MZ2^3*Pi^2*CHl3[2, 2] - 
      600*MW2^3*CHl3[Leff, Leff] - 6*MH2*MW2*MZ2*CHl3[Leff, Leff] - 
      108*MT2*MW2*MZ2*CHl3[Leff, Leff] + 1168*MW2^2*MZ2*CHl3[Leff, Leff] + 
      6*MH2*MZ2^2*CHl3[Leff, Leff] + 108*MT2*MZ2^2*CHl3[Leff, Leff] - 
      1366*MW2*MZ2^2*CHl3[Leff, Leff] + 798*MZ2^3*CHl3[Leff, Leff] - 
      144*MW2^2*MZ2*Pi^2*CHl3[Leff, Leff] + 240*MW2*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 96*MZ2^3*Pi^2*CHl3[Leff, Leff]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[7] + 
 Class[8]*(((4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2)/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[2, 2, 3, 3] - 12*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      4*MZ2^2*Ceu[2, 2, 3, 3] - 4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*Clq1[2, 2, 3, 3] + 
      10*MW2*MZ2*Clq1[2, 2, 3, 3] - 2*MZ2^2*Clq1[2, 2, 3, 3] + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[2, 2, 3, 3] - 10*MW2*MZ2*Clq3[2, 2, 3, 3] + 
      2*MZ2^2*Clq3[2, 2, 3, 3] - 8*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*Clu[2, 2, 3, 3] + 16*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MZ2^2*Clu[2, 2, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 2, 2] - 6*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      MZ2^2*Cqe[3, 3, 2, 2] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*(4*MW2^2*Ced[2, 2, 1, 1] - 
      6*MW2*MZ2*Ced[2, 2, 1, 1] + 2*MZ2^2*Ced[2, 2, 1, 1] + 
      4*MW2^2*Ced[2, 2, 2, 2] - 6*MW2*MZ2*Ced[2, 2, 2, 2] + 
      2*MZ2^2*Ced[2, 2, 2, 2] + 4*MW2^2*Ced[2, 2, 3, 3] - 
      6*MW2*MZ2*Ced[2, 2, 3, 3] + 2*MZ2^2*Ced[2, 2, 3, 3] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      4*MW2^2*Ced[Leff, Leff, 3, 3] + 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 2, 2] - 
      24*MW2*MZ2*Cee[1, 1, 2, 2] + 8*MZ2^2*Cee[1, 1, 2, 2] + 
      16*MW2^2*Cee[2, 2, 2, 2] - 24*MW2*MZ2*Cee[2, 2, 2, 2] + 
      8*MZ2^2*Cee[2, 2, 2, 2] + 16*MW2^2*Cee[2, 2, 3, 3] - 
      24*MW2*MZ2*Cee[2, 2, 3, 3] + 8*MZ2^2*Cee[2, 2, 3, 3] - 
      16*MW2^2*Cee[Leff, Leff, 1, 1] + 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      8*MZ2^2*Cee[Leff, Leff, 1, 1] - 16*MW2^2*Cee[Leff, Leff, 2, 2] + 
      24*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 8*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[2, 2, 1, 1] + 
      12*MW2*MZ2*Ceu[2, 2, 1, 1] - 4*MZ2^2*Ceu[2, 2, 1, 1] - 
      8*MW2^2*Ceu[2, 2, 2, 2] + 12*MW2*MZ2*Ceu[2, 2, 2, 2] - 
      4*MZ2^2*Ceu[2, 2, 2, 2] + 8*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 4*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      8*MW2^2*Ceu[Leff, Leff, 2, 2] - 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[2, 2, 1, 1] + 
      8*MW2*MZ2*Cld[2, 2, 1, 1] - 4*MZ2^2*Cld[2, 2, 1, 1] - 
      4*MW2^2*Cld[2, 2, 2, 2] + 8*MW2*MZ2*Cld[2, 2, 2, 2] - 
      4*MZ2^2*Cld[2, 2, 2, 2] - 4*MW2^2*Cld[2, 2, 3, 3] + 
      8*MW2*MZ2*Cld[2, 2, 3, 3] - 4*MZ2^2*Cld[2, 2, 3, 3] + 
      4*MW2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cld[Leff, Leff, 1, 1] + 4*MW2^2*Cld[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 4*MZ2^2*Cld[Leff, Leff, 2, 2] + 
      4*MW2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cld[Leff, Leff, 3, 3] + 4*MW2^2*Cle[1, 1, 2, 2] - 
      6*MW2*MZ2*Cle[1, 1, 2, 2] + 2*MZ2^2*Cle[1, 1, 2, 2] - 
      4*MW2^2*Cle[1, 1, Leff, Leff] + 6*MW2*MZ2*Cle[1, 1, Leff, Leff] - 
      2*MZ2^2*Cle[1, 1, Leff, Leff] - 4*MW2^2*Cle[2, 2, 1, 1] + 
      8*MW2*MZ2*Cle[2, 2, 1, 1] - 4*MZ2^2*Cle[2, 2, 1, 1] + 
      2*MW2*MZ2*Cle[2, 2, 2, 2] - 2*MZ2^2*Cle[2, 2, 2, 2] - 
      4*MW2^2*Cle[2, 2, 3, 3] + 8*MW2*MZ2*Cle[2, 2, 3, 3] - 
      4*MZ2^2*Cle[2, 2, 3, 3] - 4*MW2^2*Cle[2, 2, Leff, Leff] + 
      6*MW2*MZ2*Cle[2, 2, Leff, Leff] - 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
      4*MW2^2*Cle[3, 3, 2, 2] - 6*MW2*MZ2*Cle[3, 3, 2, 2] + 
      2*MZ2^2*Cle[3, 3, 2, 2] - 4*MW2^2*Cle[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cle[3, 3, Leff, Leff] - 2*MZ2^2*Cle[3, 3, Leff, Leff] + 
      4*MW2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cle[Leff, Leff, 1, 1] + 4*MW2^2*Cle[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 4*MZ2^2*Cle[Leff, Leff, 2, 2] + 
      4*MW2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2^2*Cll[1, 1, 2, 2] + 
      16*MW2*MZ2*Cll[1, 1, 2, 2] - 8*MZ2^2*Cll[1, 1, 2, 2] - 
      16*MW2^2*Cll[2, 2, 2, 2] + 28*MW2*MZ2*Cll[2, 2, 2, 2] - 
      12*MZ2^2*Cll[2, 2, 2, 2] - 8*MW2^2*Cll[2, 2, 3, 3] + 
      16*MW2*MZ2*Cll[2, 2, 3, 3] - 8*MZ2^2*Cll[2, 2, 3, 3] - 
      8*MW2^2*Cll[2, 3, 3, 2] + 12*MW2*MZ2*Cll[2, 3, 3, 2] - 
      4*MZ2^2*Cll[2, 3, 3, 2] + 8*MW2^2*Cll[Leff, 1, 1, Leff] - 
      12*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 4*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      8*MW2^2*Cll[Leff, 2, 2, Leff] - 12*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      4*MZ2^2*Cll[Leff, 2, 2, Leff] + 8*MW2^2*Cll[Leff, 3, 3, Leff] - 
      12*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 4*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      8*MW2^2*Cll[Leff, Leff, 1, 1] - 16*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      8*MZ2^2*Cll[Leff, Leff, 1, 1] + 8*MW2^2*Cll[Leff, Leff, 2, 2] - 
      16*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 8*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      8*MW2^2*Cll[Leff, Leff, 3, 3] - 16*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      8*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[2, 2, 1, 1] - 
      8*MW2*MZ2*Clq1[2, 2, 1, 1] + 4*MZ2^2*Clq1[2, 2, 1, 1] + 
      4*MW2^2*Clq1[2, 2, 2, 2] - 8*MW2*MZ2*Clq1[2, 2, 2, 2] + 
      4*MZ2^2*Clq1[2, 2, 2, 2] - 4*MW2^2*Clq1[2, 2, 3, 3] + 
      2*MW2*MZ2*Clq1[2, 2, 3, 3] + 2*MZ2^2*Clq1[2, 2, 3, 3] - 
      4*MW2^2*Clq1[Leff, Leff, 1, 1] + 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 
      4*MZ2^2*Clq1[Leff, Leff, 1, 1] - 4*MW2^2*Clq1[Leff, Leff, 2, 2] + 
      8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
      4*MW2^2*Clq1[Leff, Leff, 3, 3] - 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[2, 2, 1, 1] + 
      12*MW2*MZ2*Clq3[2, 2, 1, 1] - 12*MW2^2*Clq3[2, 2, 2, 2] + 
      12*MW2*MZ2*Clq3[2, 2, 2, 2] - 4*MW2^2*Clq3[2, 2, 3, 3] + 
      2*MW2*MZ2*Clq3[2, 2, 3, 3] + 2*MZ2^2*Clq3[2, 2, 3, 3] + 
      12*MW2^2*Clq3[Leff, Leff, 1, 1] - 12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
      12*MW2^2*Clq3[Leff, Leff, 2, 2] - 12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      4*MW2^2*Clq3[Leff, Leff, 3, 3] - 2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[2, 2, 1, 1] - 
      16*MW2*MZ2*Clu[2, 2, 1, 1] + 8*MZ2^2*Clu[2, 2, 1, 1] + 
      8*MW2^2*Clu[2, 2, 2, 2] - 16*MW2*MZ2*Clu[2, 2, 2, 2] + 
      8*MZ2^2*Clu[2, 2, 2, 2] - 8*MW2^2*Clu[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 8*MZ2^2*Clu[Leff, Leff, 1, 1] - 
      8*MW2^2*Clu[Leff, Leff, 2, 2] + 16*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
      8*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, 2, 2] + 
      6*MW2*MZ2*Cqe[1, 1, 2, 2] - 2*MZ2^2*Cqe[1, 1, 2, 2] + 
      4*MW2^2*Cqe[1, 1, Leff, Leff] - 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 
      2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, 2, 2] + 
      6*MW2*MZ2*Cqe[2, 2, 2, 2] - 2*MZ2^2*Cqe[2, 2, 2, 2] + 
      4*MW2^2*Cqe[2, 2, Leff, Leff] - 6*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
      2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, 2, 2] - 
      MZ2^2*Cqe[3, 3, 2, 2] - 4*MW2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^2*Cqe[3, 3, Leff, Leff]))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[2, 2, 3, 3] - 6*MT2*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Ceu[2, 2, 3, 3] - MT2*MZ2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 4*MZ2^3*Ceu[2, 2, 3, 3] - 
      (2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clq1[2, 2, 3, 3] + 38*MT2*MW2*MZ2*Clq1[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clq1[2, 2, 3, 3] - 22*MT2*MZ2^2*Clq1[2, 2, 3, 3] + 
      10*MW2*MZ2^2*Clq1[2, 2, 3, 3] - 2*MZ2^3*Clq1[2, 2, 3, 3] - 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[2, 2, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] + 8*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 
      22*MT2*MZ2^2*Clq3[2, 2, 3, 3] - 10*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
      2*MZ2^3*Clq3[2, 2, 3, 3] - 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[2, 2, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[2, 2, 3, 3] - 8*MW2^2*MZ2*Clu[2, 2, 3, 3] + 
      2*MT2*MZ2^2*Clu[2, 2, 3, 3] + 16*MW2*MZ2^2*Clu[2, 2, 3, 3] - 
      8*MZ2^3*Clu[2, 2, 3, 3] + 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] - 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 2, 2] - 30*MT2*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      8*MW2^2*MZ2*Cqe[3, 3, 2, 2] + 11*MT2*MZ2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqe[3, 3, 2, 2] + MZ2^3*Cqe[3, 3, 2, 2] - 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*(8*MW2^2*MZ2*Ced[2, 2, 1, 1] - 
      12*MW2*MZ2^2*Ced[2, 2, 1, 1] + 4*MZ2^3*Ced[2, 2, 1, 1] + 
      8*MW2^2*MZ2*Ced[2, 2, 2, 2] - 12*MW2*MZ2^2*Ced[2, 2, 2, 2] + 
      4*MZ2^3*Ced[2, 2, 2, 2] + 8*MW2^2*MZ2*Ced[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ced[2, 2, 3, 3] + 4*MZ2^3*Ced[2, 2, 3, 3] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 2, 2] - 12*MW2*MZ2^2*Cee[1, 1, 2, 2] + 
      4*MZ2^3*Cee[1, 1, 2, 2] + 8*MW2^2*MZ2*Cee[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Cee[2, 2, 2, 2] + 4*MZ2^3*Cee[2, 2, 2, 2] + 
      8*MW2^2*MZ2*Cee[2, 2, 3, 3] - 12*MW2*MZ2^2*Cee[2, 2, 3, 3] + 
      4*MZ2^3*Cee[2, 2, 3, 3] - 8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      12*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 4*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 4*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[2, 2, 1, 1] + 24*MW2*MZ2^2*Ceu[2, 2, 1, 1] - 
      8*MZ2^3*Ceu[2, 2, 1, 1] - 16*MW2^2*MZ2*Ceu[2, 2, 2, 2] + 
      24*MW2*MZ2^2*Ceu[2, 2, 2, 2] - 8*MZ2^3*Ceu[2, 2, 2, 2] - 
      48*MT2*MW2^2*Ceu[2, 2, 3, 3] + 72*MT2*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Ceu[2, 2, 3, 3] - 24*MT2*MZ2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 4*MZ2^3*Ceu[2, 2, 3, 3] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 8*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 8*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[2, 2, 1, 1] + 16*MW2*MZ2^2*Cld[2, 2, 1, 1] - 
      8*MZ2^3*Cld[2, 2, 1, 1] - 8*MW2^2*MZ2*Cld[2, 2, 2, 2] + 
      16*MW2*MZ2^2*Cld[2, 2, 2, 2] - 8*MZ2^3*Cld[2, 2, 2, 2] - 
      8*MW2^2*MZ2*Cld[2, 2, 3, 3] + 16*MW2*MZ2^2*Cld[2, 2, 3, 3] - 
      8*MZ2^3*Cld[2, 2, 3, 3] + 8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 8*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 8*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cle[1, 1, 2, 2] - 12*MW2*MZ2^2*Cle[1, 1, 2, 2] + 
      4*MZ2^3*Cle[1, 1, 2, 2] - 8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 4*MZ2^3*Cle[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cle[2, 2, 1, 1] + 16*MW2*MZ2^2*Cle[2, 2, 1, 1] - 
      8*MZ2^3*Cle[2, 2, 1, 1] + 4*MW2*MZ2^2*Cle[2, 2, 2, 2] - 
      4*MZ2^3*Cle[2, 2, 2, 2] - 8*MW2^2*MZ2*Cle[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Cle[2, 2, 3, 3] - 8*MZ2^3*Cle[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 12*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, 2, 2] - 12*MW2*MZ2^2*Cle[3, 3, 2, 2] + 
      4*MZ2^3*Cle[3, 3, 2, 2] - 8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 8*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 8*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 8*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Cll[1, 1, 2, 2] + 32*MW2*MZ2^2*Cll[1, 1, 2, 2] - 
      16*MZ2^3*Cll[1, 1, 2, 2] - 8*MW2^2*MZ2*Cll[2, 2, 2, 2] + 
      20*MW2*MZ2^2*Cll[2, 2, 2, 2] - 12*MZ2^3*Cll[2, 2, 2, 2] - 
      16*MW2^2*MZ2*Cll[2, 2, 3, 3] + 32*MW2*MZ2^2*Cll[2, 2, 3, 3] - 
      16*MZ2^3*Cll[2, 2, 3, 3] + 8*MW2^2*MZ2*Cll[2, 3, 3, 2] - 
      12*MW2*MZ2^2*Cll[2, 3, 3, 2] + 4*MZ2^3*Cll[2, 3, 3, 2] - 
      8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 4*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 4*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 16*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 16*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[2, 2, 1, 1] - 16*MW2*MZ2^2*Clq1[2, 2, 1, 1] + 
      8*MZ2^3*Clq1[2, 2, 1, 1] + 8*MW2^2*MZ2*Clq1[2, 2, 2, 2] - 
      16*MW2*MZ2^2*Clq1[2, 2, 2, 2] + 8*MZ2^3*Clq1[2, 2, 2, 2] + 
      48*MT2*MW2^2*Clq1[2, 2, 3, 3] - 60*MT2*MW2*MZ2*Clq1[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Clq1[2, 2, 3, 3] + 12*MT2*MZ2^2*Clq1[2, 2, 3, 3] + 
      14*MW2*MZ2^2*Clq1[2, 2, 3, 3] + 2*MZ2^3*Clq1[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 8*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 8*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[2, 2, 1, 1] + 24*MW2*MZ2^2*Clq3[2, 2, 1, 1] - 
      24*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 24*MW2*MZ2^2*Clq3[2, 2, 2, 2] - 
      48*MT2*MW2^2*Clq3[2, 2, 3, 3] + 60*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 
      12*MT2*MZ2^2*Clq3[2, 2, 3, 3] - 6*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
      6*MZ2^3*Clq3[2, 2, 3, 3] + 24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 24*MW2^2*MZ2*
       Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[2, 2, 1, 1] - 32*MW2*MZ2^2*Clu[2, 2, 1, 1] + 
      16*MZ2^3*Clu[2, 2, 1, 1] + 16*MW2^2*MZ2*Clu[2, 2, 2, 2] - 
      32*MW2*MZ2^2*Clu[2, 2, 2, 2] + 16*MZ2^3*Clu[2, 2, 2, 2] + 
      48*MT2*MW2^2*Clu[2, 2, 3, 3] - 96*MT2*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clu[2, 2, 3, 3] + 48*MT2*MZ2^2*Clu[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Clu[2, 2, 3, 3] - 8*MZ2^3*Clu[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 16*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 16*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 2, 2] + 12*MW2*MZ2^2*Cqe[1, 1, 2, 2] - 
      4*MZ2^3*Cqe[1, 1, 2, 2] + 8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 2, 2] + 12*MW2*MZ2^2*Cqe[2, 2, 2, 2] - 
      4*MZ2^3*Cqe[2, 2, 2, 2] + 8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 2, 2] + 36*MT2*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      16*MW2^2*MZ2*Cqe[3, 3, 2, 2] - 6*MT2*MZ2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqe[3, 3, 2, 2] - MZ2^3*Cqe[3, 3, 2, 2] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))


==> anc/AmuLR_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (MZ2*(864*MW2^4 - 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 39*MZ2^2) + 
    27*MZ2^4*(33 - 4*Pi^2) + 32*MW2^3*MZ2*(-107 + 18*Pi^2) - 
    14*MW2^2*MZ2^2*(-539 + 72*Pi^2) - 9*MW2*MZ2^2*
     (MH2 + 567*MZ2 - 64*MZ2*Pi^2))*SW2^2)/
  (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MH2*MW2*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2^2*
   B0i[bb0, 0, 0, MH2])/(3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MW2*MZ2*SW2^2*(MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 
    32*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2*(MH2*(-12*MW2^3 + 17*MW2^2*MZ2 + 22*MW2*MZ2^2 - 18*MZ2^3) + 
    MW2*(12*MW2^3 - 8*MW2^2*MZ2 - 31*MW2*MZ2^2 + 18*MZ2^3))*SW2*
   B0i[bb0, 0, 0, MW2])/(3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (MW2*MZ2*(24*MW2^3 + MW2*(MH2 - 60*MZ2)*MZ2 + 
    MZ2^2*(-MH2 + 27*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*MW2*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + ((2*CWw*MW*MW2*MZ2^2*(48*MW2^2 - 50*MW2*MZ2 - MZ2^2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (24*CWw*MW*MW2^2*(2*MW2 - 3*MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (12*CWw*MW*MW2*MZ2^2*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (8*CHD*MW2*MZ2^3*SW2^2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/108*((-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(3*MH2 - 9*MW2 + 8*MZ2)*
        (16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
       CHD*(-9*MH2^2*MW2*MZ2^2*(56*MW2^4 - 172*MW2^3*MZ2 + 207*MW2^2*MZ2^2 - 
           116*MW2*MZ2^3 + 25*MZ2^4) + MH2*(-17280*MW2^8 + 
           6*MT2*MW2*(1024*MW2^6 - 3584*MW2^5*MZ2 + 3784*MW2^4*MZ2^2 - 
             188*MW2^3*MZ2^3 - 2123*MW2^2*MZ2^4 + 1357*MW2*MZ2^5 - 
             270*MZ2^6) + MW2^3*MZ2^5*(347555 - 37872*Pi^2) + 
           4*MW2^5*MZ2^3*(89243 - 11952*Pi^2) + 12*MW2*MZ2^7*
            (3058 - 369*Pi^2) + 135*MZ2^8*(-33 + 4*Pi^2) - 
           512*MW2^7*MZ2*(-121 + 9*Pi^2) + 8*MW2^6*MZ2^2*
            (-20669 + 2880*Pi^2) + 7*MW2^4*MZ2^4*(-66769 + 7776*Pi^2) + 
           MW2^2*MZ2^6*(-148543 + 16704*Pi^2)) + 
         MW2*(17280*MW2^8 - 6*MT2*MW2*(1024*MW2^6 - 3584*MW2^5*MZ2 + 
             3784*MW2^4*MZ2^2 - 188*MW2^3*MZ2^3 - 2123*MW2^2*MZ2^4 + 
             1357*MW2*MZ2^5 - 270*MZ2^6) + 32*MW2^4*MZ2^4*
            (14750 - 1701*Pi^2) + 16*MW2^6*MZ2^2*(10447 - 1440*Pi^2) + 
           135*MZ2^8*(33 - 4*Pi^2) + 512*MW2^7*MZ2*(-121 + 9*Pi^2) + 
           12*MW2*MZ2^7*(-3058 + 369*Pi^2) - 32*MW2^2*MZ2^6*
            (-4649 + 522*Pi^2) + 32*MW2^5*MZ2^3*(-11305 + 1494*Pi^2) + 
           MW2^3*MZ2^5*(-349409 + 37872*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MW2*MZ2^2*(-4*CHbox*(MH2 - MW2)*(16*MW2^3 - 32*MW2^2*MZ2 + 
        22*MW2*MZ2^2 - 5*MZ2^3)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(12*MW2^2*MZ2*(8*MW2^3 - 20*MW2^2*MZ2 + 25*MW2*MZ2^2 - 10*MZ2^3) + 
        MH2^3*(-8*MW2^3 + 20*MW2^2*MZ2 - 25*MW2*MZ2^2 + 10*MZ2^3) + 
        MH2^2*(16*MW2^4 + 128*MW2^3*MZ2 - 298*MW2^2*MZ2^2 + 253*MW2*MZ2^3 - 
          75*MZ2^4) + MH2*MW2*(-8*MW2^4 - 172*MW2^3*MZ2 + 455*MW2^2*MZ2^2 - 
          518*MW2*MZ2^3 + 195*MZ2^4)))*SW2^2*B0i[bb0, 0, 0, MH2])/
    (6*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*MZ2*(32*MW2*MZ2*(8*MW2^4 - 20*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 
        8*MW2*MZ2^3 - 5*MZ2^4) + MT2*(512*MW2^5 - 1280*MW2^4*MZ2 + 
        504*MW2^3*MZ2^2 + 788*MW2^2*MZ2^3 - 881*MW2*MZ2^4 + 270*MZ2^5))*SW2^2*
     B0i[bb0, 0, 0, MT2])/(9*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - 
   (MW2^2*(CHD*(MW2^2*(192*MW2^7 - 576*MW2^6*MZ2 + 792*MW2^5*MZ2^2 - 
          772*MW2^4*MZ2^3 + 262*MW2^3*MZ2^4 + 367*MW2^2*MZ2^5 - 
          361*MW2*MZ2^6 + 87*MZ2^7) + MH2^2*(192*MW2^7 - 576*MW2^6*MZ2 + 
          936*MW2^5*MZ2^2 - 1276*MW2^4*MZ2^3 + 856*MW2^3*MZ2^4 + 
          160*MW2^2*MZ2^5 - 433*MW2*MZ2^6 + 132*MZ2^7) - 
        MH2*MW2*(384*MW2^7 - 1152*MW2^6*MZ2 + 1656*MW2^5*MZ2^2 - 
          1796*MW2^4*MZ2^3 + 785*MW2^3*MZ2^4 + 725*MW2^2*MZ2^5 - 
          839*MW2*MZ2^6 + 219*MZ2^7)) - 36*CHbox*(MH2 - MW2)*MW2*MZ2^4*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MW2])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(CHD*(-768*MW2^7 + 2976*MW2^6*MZ2 + 8*MW2^5*(MH2 - 590*MZ2)*MZ2 + 
        MW2^3*(73*MH2 - 3084*MZ2)*MZ2^3 + MW2*(45*MH2 - 914*MZ2)*MZ2^5 + 
        5*MZ2^6*(-2*MH2 + 31*MZ2) + 4*MW2^4*MZ2^2*(-9*MH2 + 1063*MZ2) + 
        MW2^2*(-80*MH2*MZ2^4 + 2094*MZ2^5)) + 4*CHbox*(MH2 - 2*MZ2)*MZ2^3*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MZ2])/(6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(8*MW2^3 - 20*MW2^2*MZ2 + 25*MW2*MZ2^2 - 10*MZ2^3) + 
      4*CHbox*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3))*SW2^2*
     B0i[bb0, MZ2, MH2, MZ2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*MZ2*(MZ2*(256*MW2^4 - 640*MW2^3*MZ2 + 360*MW2^2*MZ2^2 + 
        124*MW2*MZ2^3 - 103*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
        1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(9*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*MZ2*(192*MW2^5 + 576*MW2^4*MZ2 - 648*MW2^3*MZ2^2 - 
      484*MW2^2*MZ2^3 + 426*MW2*MZ2^4 + 19*MZ2^5)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (4*CHD*MW2^3*MZ2*(48*MW2^5 - 24*MW2^4*MZ2 - 74*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^3 + 21*MW2*MZ2^4 - 10*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*MW2^2*MZ2^3*(64*MW2^4 + 24*MW2^3*MZ2 - 60*MW2^2*MZ2^2 - 
      11*MW2*MZ2^3 + 9*MZ2^4)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] - 
 (16*CHWB*CW*MZ2^4*SW*SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
   2 + 
 ((CHWB*CW2*(-9*MH2^3*MZ2^3*SW2*(96*MW2^6 + 2*MW2*MZ2^5*(148 - 29*SW2) + 
        5*MZ2^6*(-8 + 3*SW2) + 32*MW2^5*MZ2*(-2 + 3*SW2) + 
        2*MW2^2*MZ2^4*(-407 + 7*SW2) - 4*MW2^4*MZ2^2*(123 + 56*SW2) + 
        2*MW2^3*MZ2^3*(509 + 82*SW2)) - 
      4*MW2^2*(6*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(256*MW2^9*(-5293 + 324*SW2) - 64*MW2^8*MZ2*
           (-130827 + 23764*SW2) + 64*MW2^7*MZ2^2*(-355340 + 
            3*(34141 + 96*Pi^2)*SW2) - 8*MW2^6*MZ2^3*(-4455611 + 
            32*(53417 + 360*Pi^2)*SW2) - 3*MZ2^9*(-10620 + (4471 + 912*Pi^2)*
             SW2) + 8*MW2^5*MZ2^4*(-4441547 + 9*(232141 + 2848*Pi^2)*SW2) + 
          MW2*MZ2^8*(-446964 + (259693 + 24912*Pi^2)*SW2) - 
          2*MW2^4*MZ2^5*(-11680009 + 4*(1599349 + 32688*Pi^2)*SW2) - 
          2*MW2^2*MZ2^7*(-1397753 + (880113 + 47952*Pi^2)*SW2) + 
          2*MW2^3*MZ2^6*(-5064546 + (3076271 + 101952*Pi^2)*SW2))) + 
      MH2^2*(-6*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(-256*MW2^9*(-5293 + 324*SW2) + 32*MW2^8*MZ2*
           (-261681 + 47528*SW2) - 32*MW2^7*MZ2^2*(-710581 + 
            3*(68183 + 192*Pi^2)*SW2) + 3*MZ2^9*(-10620 + (4471 + 912*Pi^2)*
             SW2) + 4*MW2^6*MZ2^3*(-8904355 + 16*(213137 + 1440*Pi^2)*SW2) - 
          2*MW2^5*MZ2^4*(-17734481 + 18*(462895 + 5696*Pi^2)*SW2) - 
          2*MW2*MZ2^8*(-222582 + (129509 + 12456*Pi^2)*SW2) + 
          MW2^2*MZ2^7*(-2781466 + 3*(584927 + 31968*Pi^2)*SW2) - 
          2*MW2^3*MZ2^6*(-5042487 + (3066659 + 101952*Pi^2)*SW2) + 
          2*MW2^4*MZ2^5*(-11644081 + (6377443 + 130752*Pi^2)*SW2))) + 
      MH2*MW2*(30*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(1280*MW2^9*(-5293 + 324*SW2) - 64*MW2^8*MZ2*
           (-654621 + 118820*SW2) + 64*MW2^7*MZ2^2*(-1779058 + 
            3*(170651 + 480*Pi^2)*SW2) - 15*MZ2^9*(-10620 + 
            (4471 + 912*Pi^2)*SW2) - 8*MW2^6*MZ2^3*(-22315441 + 
            32*(266941 + 1800*Pi^2)*SW2) + 8*MW2^5*MZ2^4*
           (-22245976 + 9*(1159963 + 14240*Pi^2)*SW2) + 
          5*MW2*MZ2^8*(-446676 + (259585 + 24912*Pi^2)*SW2) - 
          2*MW2^4*MZ2^5*(-58482197 + 16*(1997897 + 40860*Pi^2)*SW2) - 
          2*MW2^2*MZ2^7*(-6988117 + 3*(1466057 + 79920*Pi^2)*SW2) + 
          2*MW2^3*MZ2^6*(-25341630 + (15372067 + 509760*Pi^2)*SW2)))))/
    (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*MW2*MZ2*SW2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       SW + CHWB*(-48*MW2^3*(128*MW2^7 - 64*MW2^4*MZ2^3*(-4 + SW2) - 
          20*MZ2^7*SW2 + 64*MW2^6*MZ2*(-5 + 2*SW2) - 32*MW2^5*MZ2^2*
           (-5 + 6*SW2) - 21*MW2^2*MZ2^5*(-9 + 14*SW2) + 
          5*MW2*MZ2^6*(-7 + 25*SW2) + 2*MW2^3*MZ2^4*(-189 + 160*SW2)) + 
        3*MH2^3*(448*MW2^7 + 2*MW2^3*MZ2^4*(651 - 256*SW2) - 35*MZ2^7*SW2 + 
          32*MW2^6*MZ2*(-57 + 14*SW2) + 4*MW2*MZ2^6*(5 + 39*SW2) - 
          2*MW2^2*MZ2^5*(149 + 51*SW2) - 8*MW2^5*MZ2^2*(-385 + 156*SW2) + 
          8*MW2^4*MZ2^3*(-341 + 161*SW2)) + 
        MH2^4*(32*MW2^6 + 2*MW2^3*MZ2^3*(461 - 154*SW2) + 
          32*MW2^5*MZ2*(3 + SW2) + 5*MZ2^6*(-6 + 7*SW2) + 
          4*MW2^4*MZ2^2*(-145 + 16*SW2) - 4*MW2*MZ2^5*(-58 + 49*SW2) + 
          2*MW2^2*MZ2^4*(-336 + 191*SW2)) + 4*MH2*MW2^2*
         (3424*MW2^7 + 4*MW2^5*MZ2^2*(1861 - 1648*SW2) + 
          16*MW2^2*MZ2^5*(245 - 338*SW2) - 405*MZ2^7*SW2 + 
          32*MW2^6*MZ2*(-297 + 107*SW2) + 2*MW2^4*MZ2^3*(1267 + 1042*SW2) + 
          2*MW2^3*MZ2^4*(-3534 + 2245*SW2) + MW2*MZ2^6*(-750 + 2473*SW2)) - 
        3*MH2^2*MW2*(2976*MW2^7 + 4*MW2^5*MZ2^2*(3139 - 1736*SW2) + 
          2*MW2^2*MZ2^5*(415 - 1337*SW2) - 255*MZ2^7*SW2 + 
          992*MW2^6*MZ2*(-10 + 3*SW2) + 2*MW2^3*MZ2^4*(309 + 241*SW2) + 
          5*MW2*MZ2^6*(-50 + 293*SW2) + 2*MW2^4*MZ2^3*(-3405 + 2494*SW2))))*
     B0i[bb0, 0, 0, MH2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
     (-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (48*MW2^4 - 104*MW2^3*MZ2 + 86*MW2^2*MZ2^2 - 32*MW2*MZ2^3 + 5*MZ2^4) + 
      32*MW2^2*MZ2^3*SW2^2*(32*MW2^6 + 32*MW2^5*MZ2*(-4 + SW2) - 
        5*MZ2^6*SW2 + 2*MW2^2*MZ2^4*(49 + 5*SW2) + 
        2*MW2*MZ2^5*(-10 + 7*SW2) - 4*MW2^4*MZ2^2*(-55 + 8*SW2) - 
        2*MW2^3*MZ2^3*(101 + 10*SW2)) + MT2*MW2*MZ2*SW2*
       (6144*MW2^8 + 2*MW2^2*MZ2^6*(12593 - 11969*SW2) + 
        5*MZ2^8*(52 - 5*SW2) + 512*MW2^7*MZ2*(-91 + 12*SW2) - 
        96*MW2^6*MZ2^2*(-1377 + 464*SW2) + 6*MW2*MZ2^7*(-654 + 529*SW2) + 
        32*MW2^5*MZ2^3*(-6092 + 3299*SW2) - 4*MW2^4*MZ2^4*
         (-41717 + 30248*SW2) + 2*MW2^3*MZ2^5*(-42595 + 37266*SW2)))*
     B0i[bb0, 0, 0, MT2])/(9*MW*MZ*MZ2*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (48*MW2^4 - 104*MW2^3*MZ2 + 86*MW2^2*MZ2^2 - 32*MW2*MZ2^3 + 5*MZ2^4) + 
      4*MW2^3*(6144*MW2^10 + 5*CW2*MZ2^10 + 4*MW2^5*MZ2^5*
         (125793 - 81910*SW2) + 2*MW2^3*MZ2^7*(38326 - 37881*SW2) + 
        MW2*MZ2^9*(773 - 1287*SW2) + 128*MW2^8*MZ2^2*(-1233 + 13*SW2) + 
        128*MW2^9*MZ2*(85 + 84*SW2) + 8*MW2^2*MZ2^8*(-1552 + 1911*SW2) - 
        16*MW2^7*MZ2^3*(-27353 + 7740*SW2) + 6*MW2^4*MZ2^6*
         (-42339 + 34322*SW2) + 8*MW2^6*MZ2^4*(-76375 + 36854*SW2)) - 
      MH2^3*(6144*MW2^10 + 5*CW2*MZ2^10 + 2*MW2^5*MZ2^5*
         (254211 - 163394*SW2) + 2*MW2^3*MZ2^7*(38917 - 38391*SW2) + 
        MW2*MZ2^9*(743 - 1392*SW2) + 32*MW2^8*MZ2^2*(-4935 + 52*SW2) + 
        128*MW2^9*MZ2*(85 + 84*SW2) - 16*MW2^7*MZ2^3*(-27431 + 7710*SW2) + 
        MW2^2*MZ2^8*(-12494 + 15873*SW2) + 6*MW2^4*MZ2^6*
         (-42947 + 34385*SW2) + 4*MW2^6*MZ2^4*(-153707 + 73420*SW2)) + 
      3*MH2^2*MW2*(12288*MW2^10 + 10*CW2*MZ2^10 + 2*MW2^5*MZ2^5*
         (514461 - 331630*SW2) + 10*MW2^3*MZ2^7*(15784 - 15575*SW2) + 
        MW2*MZ2^9*(1531 - 2784*SW2) + 256*MW2^9*MZ2*(85 + 84*SW2) + 
        32*MW2^8*MZ2^2*(-9929 + 104*SW2) - 32*MW2^7*MZ2^3*
         (-27671 + 7781*SW2) + MW2^2*MZ2^8*(-25421 + 32035*SW2) + 
        4*MW2^6*MZ2^4*(-310683 + 148672*SW2) + 2*MW2^4*MZ2^6*
         (-260971 + 209559*SW2)) - MH2*MW2^2*(55296*MW2^10 + 45*CW2*MZ2^10 + 
        4*MW2^5*MZ2^5*(1142471 - 743186*SW2) + 2*MW2^3*MZ2^7*
         (349006 - 346641*SW2) + 384*MW2^8*MZ2^2*(-3710 + 39*SW2) + 
        1152*MW2^9*MZ2*(85 + 84*SW2) - 7*MW2*MZ2^9*(-991 + 1729*SW2) + 
        4*MW2^2*MZ2^8*(-28209 + 35333*SW2) - 16*MW2^7*MZ2^3*
         (-247417 + 69924*SW2) + 6*MW2^4*MZ2^6*(-385211 + 312366*SW2) + 
        8*MW2^6*MZ2^4*(-692253 + 333638*SW2)))*B0i[bb0, 0, 0, MW2])/
    (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   ((72*(CHB + CHW)*MW*MW2*MZ*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW + 
      CHWB*(4608*MW2^10 - 15*CW2*MZ2^10 + 4608*MW2^9*(MZ2 + 4*MZ2*SW2) + 
        32*MW2^7*MZ2^2*(-48*MH2 + 3898*MZ2 + 15*MH2*SW2 + 390*MZ2*SW2) + 
        2*MW2^5*MZ2^4*(4*MZ2*(548 - 12645*SW2) + 3*MH2*(55 + 174*SW2)) + 
        32*MW2^8*MZ2*(15*MH2 - 4*MZ2*(499 + 342*SW2)) + 
        MW2^2*MZ2^7*(2*MZ2*(4127 - 528*SW2) + MH2*(-393 + 345*SW2)) + 
        MW2*MZ2^8*(MH2*(45 - 60*SW2) + MZ2*(-859 + 459*SW2)) - 
        2*MW2^3*MZ2^6*(MH2*(-618 + 303*SW2) + MZ2*(14347 + 5907*SW2)) + 
        4*MW2^6*MZ2^3*(MH2*(369 - 312*SW2) + 2*MZ2*(-11771 + 8592*SW2)) + 
        2*MW2^4*MZ2^5*(9*MH2*(-91 + 3*SW2) + MZ2*(20509 + 28968*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(18*MW*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MZ2*SW2*(-24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*SW + 
      CHWB*MW*(MH2^2*(-32*MW2^6 - 32*MW2^5*MZ2*(-3 + SW2) - 5*MZ2^6*SW2 + 
          2*MW2*MZ2^5*(-5 + 2*SW2) + 4*MW2^4*MZ2^2*(-23 + 32*SW2) + 
          2*MW2^2*MZ2^4*(12 + 37*SW2) - 2*MW2^3*MZ2^3*(-7 + 86*SW2)) - 
        12*MZ2*(-256*MW2^7 + 4*MW2^4*MZ2^3*(239 - 168*SW2) + 
          2*MW2*MZ2^6*(5 - 34*SW2) + 672*MW2^5*MZ2^2*(-2 + SW2) + 
          15*MZ2^7*SW2 - 32*MW2^6*MZ2*(-29 + 8*SW2) + 2*MW2^2*MZ2^5*
           (8 + 19*SW2) + 2*MW2^3*MZ2^4*(-155 + 134*SW2)) - 
        8*MH2*(192*MW2^7 + MW2^3*MZ2^4*(229 - 158*SW2) + 
          8*MW2^5*MZ2^2*(123 - 62*SW2) - 10*MZ2^7*SW2 + 
          5*MW2*MZ2^6*(-1 + 10*SW2) + 16*MW2^6*MZ2*(-43 + 12*SW2) - 
          MW2^2*MZ2^5*(18 + 47*SW2) + 2*MW2^4*MZ2^3*(-347 + 236*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(6*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(MZ2*(-1024*MW2^9 + 85*MZ2^9 + 2*MW2^3*MZ2^6*(1817 - 5905*SW2) + 
        12*MW2^5*MZ2^4*(3011 - 3088*SW2) - 256*MW2^8*MZ2*(3 + 4*SW2) - 
        96*MW2^7*MZ2^2*(-157 + 40*SW2) - MW2*MZ2^8*(589 + 119*SW2) + 
        6*MW2^2*MZ2^7*(160 + 359*SW2) + 32*MW2^6*MZ2^3*(-1079 + 695*SW2) + 
        2*MW2^4*MZ2^5*(-9487 + 14714*SW2)) + 
      MT2*(6144*MW2^9 + 12*MW2^5*MZ2^4*(30565 - 19336*SW2) + 
        MW2*MZ2^8*(2429 - 3667*SW2) + 35*MZ2^9*(-1 + 2*SW2) + 
        512*MW2^8*MZ2*(-103 + 12*SW2) - 32*MW2^7*MZ2^2*(-5641 + 1584*SW2) + 
        32*MW2^6*MZ2^3*(-10394 + 4745*SW2) + 2*MW2^2*MZ2^7*
         (-11927 + 14609*SW2) - 2*MW2^3*MZ2^6*(-51705 + 51827*SW2) + 
        2*MW2^4*MZ2^5*(-125021 + 101398*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*(6144*MW2^10 + 5*MZ2^10 + 2*MW2^4*MZ2^6*(21185 - 9914*SW2) + 
      2*MW2^2*MZ2^8*(1878 - 1879*SW2) + 128*MW2^8*MZ2^2*(-685 + 37*SW2) + 
      128*MW2^9*MZ2*(73 + 84*SW2) + MW2*MZ2^9*(-257 + 137*SW2) - 
      16*MW2^7*MZ2^3*(-9157 + 4556*SW2) - 4*MW2^5*MZ2^5*(3847 + 8134*SW2) + 
      2*MW2^3*MZ2^7*(-9943 + 8629*SW2) + 8*MW2^6*MZ2^4*(-10615 + 12054*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (8*CHWB*CW*MW2^2*MZ2*(96*MW2^6 - 128*MW2^5*MZ2 - 180*MW2^4*MZ2^2 + 
      438*MW2^3*MZ2^3 - 261*MW2^2*MZ2^4 + 36*MW2*MZ2^5 + 5*MZ2^6)*SW*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*CHWB*CW*MW2*MZ2^2*(48*MW2^6 - 88*MW2^5*MZ2 - 10*MW2^4*MZ2^2 + 
      106*MW2^3*MZ2^3 - 43*MW2^2*MZ2^4 - 16*MW2*MZ2^5 + 7*MZ2^6)*SW*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (8*MZ2^2*SW2*VMU^2*(-2*MW2*MZ2*(2*CHe[2, 2] - 3*CHl1[2, 2] + CHl3[1, 1] - 
      2*CHl3[2, 2]) + 2*MW2^2*(2*CHe[2, 2] - 2*CHl1[2, 2] + CHl3[1, 1] - 
      CHl3[2, 2]) + MZ2^2*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])))*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((4*MW2*MZ2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (MW2*MZ2^5*(-13*CHe[2, 2] + 30*CHl1[2, 2] + 19*CHl3[1, 1] - 
        79*CHl3[2, 2]) - 8*MW2^5*MZ2*(8*CHl1[2, 2] - 7*CHl3[1, 1] - 
        39*CHl3[2, 2]) + 32*MW2^6*(CHl1[2, 2] - 3*CHl3[2, 2]) + 
      MZ2^6*(3*CHe[2, 2] - 6*CHl1[2, 2] + 14*CHl3[2, 2]) + 
      2*MW2^2*MZ2^4*(6*CHe[2, 2] - 27*CHl1[2, 2] - 56*CHl3[1, 1] + 
        59*CHl3[2, 2]) + MW2^3*MZ2^3*(12*CHe[2, 2] + 34*CHl1[2, 2] + 
        225*CHl3[1, 1] + 67*CHl3[2, 2]) - 4*MW2^4*MZ2^2*
       (4*CHe[2, 2] - 7*CHl1[2, 2] + 47*CHl3[1, 1] + 84*CHl3[2, 2])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (8*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (2*MZ2^6*(-3*CHe[2, 2] + CHl1[2, 2] - 10*CHl3[1, 1] - 19*CHl3[2, 2]) + 
      2*MW2^4*MZ2^2*(8*CHe[2, 2] + 69*CHl3[1, 1] + CHl3[2, 2]) + 
      16*MW2^6*(CHl3[1, 1] + 5*CHl3[2, 2]) - 8*MW2^5*MZ2*
       (2*CHl1[2, 2] + 11*CHl3[1, 1] + 25*CHl3[2, 2]) + 
      2*MW2^3*MZ2^3*(2*CHe[2, 2] + 23*CHl1[2, 2] - 9*CHl3[1, 1] + 
        218*CHl3[2, 2]) + MW2*MZ2^5*(29*CHe[2, 2] + 3*CHl1[2, 2] + 
        95*CHl3[1, 1] + 236*CHl3[2, 2]) - MW2^2*MZ2^4*
       (40*CHe[2, 2] + 35*CHl1[2, 2] + 123*CHl3[1, 1] + 516*CHl3[2, 2])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (SW2*B0i[bb0, MZ2, MW2, MW2]*(5*MZ2^8*(CHe[2, 2] - 2*CHl1[2, 2] + 
        2*CHl3[2, 2]) + 384*MW2^8*(4*CHe[2, 2] - 4*CHl1[2, 2] + CHl3[1, 1] + 
        5*CHl3[2, 2]) - 128*MW2^7*MZ2*(25*CHe[2, 2] - 31*CHl1[2, 2] + 
        6*CHl3[1, 1] + 31*CHl3[2, 2]) + MW2*MZ2^7*(49*CHe[2, 2] - 
        98*CHl1[2, 2] + 114*CHl3[2, 2]) - 16*MW2^6*MZ2^2*
       (40*CHe[2, 2] + 48*CHl1[2, 2] + 81*CHl3[1, 1] + 121*CHl3[2, 2]) - 
      2*MW2^2*MZ2^6*(362*CHe[2, 2] - 748*CHl1[2, 2] - 109*CHl3[1, 1] + 
        539*CHl3[2, 2]) + 8*MW2^5*MZ2^3*(922*CHe[2, 2] - 1018*CHl1[2, 2] + 
        553*CHl3[1, 1] + 1415*CHl3[2, 2]) + 2*MW2^3*MZ2^5*
       (1768*CHe[2, 2] - 3190*CHl1[2, 2] + 281*CHl3[1, 1] + 
        2499*CHl3[2, 2]) - 4*MW2^4*MZ2^4*(1968*CHe[2, 2] - 2868*CHl1[2, 2] + 
        881*CHl3[1, 1] + 2845*CHl3[2, 2])))/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (-8*MW2^4*MZ2*(14*CHe[2, 2] - 14*CHl1[2, 2] - 17*CHl3[1, 1] - 
        31*CHl3[2, 2]) + 16*MW2^5*(2*CHe[2, 2] - 2*CHl1[2, 2] - 
        3*CHl3[1, 1] - 5*CHl3[2, 2]) + 2*MW2^2*MZ2^3*
       (-64*CHe[2, 2] + 78*CHl1[2, 2] + 19*CHl3[1, 1] + 97*CHl3[2, 2]) + 
      MW2*MZ2^4*(43*CHe[2, 2] - 66*(CHl1[2, 2] + CHl3[2, 2])) - 
      5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
      2*MW2^3*MZ2^2*(86*CHe[2, 2] - 9*(10*CHl1[2, 2] + 7*CHl3[1, 1] + 
          17*CHl3[2, 2]))))/(6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (CW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(8*MW2^5*MZ2^3*(1066*CHe[2, 2] + 288*CHl1[1, 1] - 
          670*CHl1[2, 2] + 259*CHl3[1, 1] - 595*CHl3[2, 2]) + 
        384*MW2^8*(4*CHe[2, 2] - 4*CHl1[2, 2] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
        128*MW2^7*MZ2*(37*CHe[2, 2] - 49*CHl1[2, 2] + 9*CHl3[1, 1] + 
          64*CHl3[2, 2]) - MZ2^8*(253*CHe[2, 2] - 506*CHl1[2, 2] + 
          120*CHl3[1, 1] + 374*CHl3[2, 2]) + 16*MW2^6*MZ2^2*
         (152*CHe[2, 2] - 36*CHl1[1, 1] - 444*CHl1[2, 2] + 15*CHl3[1, 1] + 
          767*CHl3[2, 2]) - 4*MW2^4*MZ2^4*(4248*CHe[2, 2] + 918*CHl1[1, 1] - 
          5310*CHl1[2, 2] + 527*CHl3[1, 1] + 2059*CHl3[2, 2]) - 
        4*MW2^2*MZ2^6*(1837*CHe[2, 2] + 288*CHl1[1, 1] - 3239*CHl1[2, 2] + 
          100*CHl3[1, 1] + 2131*CHl3[2, 2]) + MW2*MZ2^7*
         (2059*CHe[2, 2] + 180*CHl1[1, 1] - 3902*CHl1[2, 2] + 
          414*CHl3[1, 1] + 2796*CHl3[2, 2]) + 2*MW2^3*MZ2^5*
         (7396*CHe[2, 2] + 1458*CHl1[1, 1] - 11536*CHl1[2, 2] + 
          335*CHl3[1, 1] + 6549*CHl3[2, 2])) + 
      MH2^2*(8*MW2^5*MZ2^3*(904*CHe[2, 2] + 288*CHl1[1, 1] - 508*CHl1[2, 2] + 
          385*CHl3[1, 1] - 307*CHl3[2, 2]) + 384*MW2^8*
         (4*CHe[2, 2] - 4*CHl1[2, 2] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
        8*MZ2^8*(26*CHe[2, 2] - 52*CHl1[2, 2] + 15*CHl3[1, 1] + 
          58*CHl3[2, 2]) - 128*MW2^7*MZ2*(37*CHe[2, 2] - 49*CHl1[2, 2] + 
          9*CHl3[1, 1] + 64*CHl3[2, 2]) + 16*MW2^6*MZ2^2*
         (170*CHe[2, 2] - 36*CHl1[1, 1] - 462*CHl1[2, 2] - 3*CHl3[1, 1] + 
          731*CHl3[2, 2]) - 4*MW2^4*MZ2^4*(3609*CHe[2, 2] + 918*CHl1[1, 1] - 
          4653*CHl1[2, 2] + 824*CHl3[1, 1] + 3013*CHl3[2, 2]) + 
        MW2*MZ2^7*(1627*CHe[2, 2] + 180*CHl1[1, 1] - 3218*CHl1[2, 2] + 
          324*CHl3[1, 1] + 3390*CHl3[2, 2]) + 4*MW2^3*MZ2^5*
         (3023*CHe[2, 2] + 729*CHl1[1, 1] - 5012*CHl1[2, 2] + 
          271*CHl3[1, 1] + 4134*CHl3[2, 2]) - MW2^2*MZ2^6*
         (5809*CHe[2, 2] + 1152*CHl1[1, 1] - 10958*CHl1[2, 2] + 
          256*CHl3[1, 1] + 10378*CHl3[2, 2])) + 
      MH2*MW2*(-8*MW2^5*MZ2^3*(1970*CHe[2, 2] + 576*CHl1[1, 1] - 
          1178*CHl1[2, 2] + 725*CHl3[1, 1] - 821*CHl3[2, 2]) - 
        768*MW2^8*(4*CHe[2, 2] - 4*CHl1[2, 2] + CHl3[1, 1] + 5*CHl3[2, 2]) + 
        256*MW2^7*MZ2*(37*CHe[2, 2] - 49*CHl1[2, 2] + 9*CHl3[1, 1] + 
          64*CHl3[2, 2]) + MZ2^8*(461*CHe[2, 2] - 922*CHl1[2, 2] + 
          240*CHl3[1, 1] + 838*CHl3[2, 2]) - 16*MW2^6*MZ2^2*
         (322*CHe[2, 2] - 72*CHl1[1, 1] - 906*CHl1[2, 2] + 3*CHl3[1, 1] + 
          1489*CHl3[2, 2]) - 2*MW2*MZ2^7*(1843*CHe[2, 2] + 180*CHl1[1, 1] - 
          3560*CHl1[2, 2] + 414*CHl3[1, 1] + 3138*CHl3[2, 2]) - 
        4*MW2^3*MZ2^5*(6721*CHe[2, 2] + 1458*CHl1[1, 1] - 10780*CHl1[2, 2] + 
          704*CHl3[1, 1] + 7674*CHl3[2, 2]) + 2*MW2^4*MZ2^4*
         (15714*CHe[2, 2] + 3672*CHl1[1, 1] - 19926*CHl1[2, 2] + 
          3287*CHl3[1, 1] + 10729*CHl3[2, 2]) + MW2^2*MZ2^6*
         (13157*CHe[2, 2] + 2304*CHl1[1, 1] - 23914*CHl1[2, 2] + 
          1142*CHl3[1, 1] + 19388*CHl3[2, 2]))))/
    (6*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(2*MW2^2*MZ2^3*(64*CHe[2, 2] - 78*CHl1[2, 2] - 19*CHl3[1, 1] - 
          97*CHl3[2, 2]) + 8*MW2^4*MZ2*(14*CHe[2, 2] - 14*CHl1[2, 2] - 
          17*CHl3[1, 1] - 31*CHl3[2, 2]) + 16*MW2^5*(-2*CHe[2, 2] + 
          2*CHl1[2, 2] + 3*CHl3[1, 1] + 5*CHl3[2, 2]) + 
        2*MW2^3*MZ2^2*(-86*CHe[2, 2] + 90*CHl1[2, 2] + 63*CHl3[1, 1] + 
          153*CHl3[2, 2]) + 5*MZ2^5*(CHe[2, 2] - 
          2*(CHl1[2, 2] + CHl3[2, 2])) + MW2*MZ2^4*(-43*CHe[2, 2] + 
          66*(CHl1[2, 2] + CHl3[2, 2]))) + 12*MW2^2*MZ2*
       (-8*MW2^4*MZ2*(14*CHe[2, 2] - 14*CHl1[2, 2] - 17*CHl3[1, 1] - 
          31*CHl3[2, 2]) + 16*MW2^5*(2*CHe[2, 2] - 2*CHl1[2, 2] - 
          3*CHl3[1, 1] - 5*CHl3[2, 2]) + 2*MW2^2*MZ2^3*(-64*CHe[2, 2] + 
          78*CHl1[2, 2] + 19*CHl3[1, 1] + 97*CHl3[2, 2]) + 
        MW2*MZ2^4*(43*CHe[2, 2] - 66*(CHl1[2, 2] + CHl3[2, 2])) - 
        5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
        2*MW2^3*MZ2^2*(86*CHe[2, 2] - 9*(10*CHl1[2, 2] + 7*CHl3[1, 1] + 
            17*CHl3[2, 2]))) + MH2^2*(2*MW2 + 3*MZ2)*
       (-8*MW2^4*MZ2*(14*CHe[2, 2] - 14*CHl1[2, 2] - 17*CHl3[1, 1] - 
          31*CHl3[2, 2]) + 16*MW2^5*(2*CHe[2, 2] - 2*CHl1[2, 2] - 
          3*CHl3[1, 1] - 5*CHl3[2, 2]) + 2*MW2^2*MZ2^3*(-64*CHe[2, 2] + 
          78*CHl1[2, 2] + 19*CHl3[1, 1] + 97*CHl3[2, 2]) + 
        MW2*MZ2^4*(43*CHe[2, 2] - 66*(CHl1[2, 2] + CHl3[2, 2])) - 
        5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
        2*MW2^3*MZ2^2*(86*CHe[2, 2] - 9*(10*CHl1[2, 2] + 7*CHl3[1, 1] + 
            17*CHl3[2, 2]))) + MH2*MW2*
       (-10*MW2*MZ2^5*(64*CHe[2, 2] - 98*CHl1[2, 2] + 9*CHl3[1, 1] - 
          89*CHl3[2, 2]) + 16*MW2^6*(-2*CHe[2, 2] + 2*CHl1[2, 2] + 
          3*CHl3[1, 1] + 5*CHl3[2, 2]) + 8*MW2^5*MZ2*(-46*CHe[2, 2] + 
          46*CHl1[2, 2] + 55*CHl3[1, 1] + 101*CHl3[2, 2]) + 
        2*MW2^3*MZ2^3*(-1226*CHe[2, 2] + 1272*CHl1[2, 2] + 593*CHl3[1, 1] + 
          1865*CHl3[2, 2]) + 75*MZ2^6*(CHe[2, 2] - 
          2*(CHl1[2, 2] + CHl3[2, 2])) + 2*MW2^4*MZ2^2*(754*CHe[2, 2] - 
          15*(50*CHl1[2, 2] + 47*CHl3[1, 1] + 97*CHl3[2, 2])) + 
        MW2^2*MZ2^4*(1877*CHe[2, 2] - 6*(379*CHl1[2, 2] + 29*CHl3[1, 1] + 
            408*CHl3[2, 2])))))/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(192*MW2^7*MZ2*(3*CHl1[1, 1] + 13*CHl1[2, 2] - 
        10*CHl3[1, 1] - 48*CHl3[2, 2]) - 768*MW2^8*
       (CHl1[2, 2] - 3*CHl3[2, 2]) + 5*(MH2 - 11*MZ2)*MZ2^7*
       (CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) - 
      2*MW2^4*MZ2^3*(MH2*(-142*CHe[2, 2] + 146*CHl1[2, 2] + 131*CHl3[1, 1] + 
          277*CHl3[2, 2]) + 2*MZ2*(204*CHd[1, 1] + 204*CHd[2, 2] + 
          204*CHd[3, 3] + 204*CHe[1, 1] + 1574*CHe[2, 2] + 204*CHe[3, 3] + 
          933*CHl1[1, 1] - 1567*CHl1[2, 2] + 204*CHl1[3, 3] - 
          3171*CHl3[1, 1] + 353*CHl3[2, 2] - 204*CHl3[3, 3] - 
          204*CHq1[1, 1] - 204*CHq1[2, 2] - 408*CHq1[3, 3] - 612*CHq3[1, 1] - 
          612*CHq3[2, 2] - 408*CHq3[3, 3] - 408*CHu[1, 1] - 408*CHu[2, 2])) + 
      8*MW2^5*MZ2^2*(MH2*(-18*CHe[2, 2] + 18*CHl1[2, 2] + 23*CHl3[1, 1] + 
          41*CHl3[2, 2]) + MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 64*CHd[3, 3] + 
          64*CHe[1, 1] + 356*CHe[2, 2] + 64*CHe[3, 3] + 523*CHl1[1, 1] - 
          185*CHl1[2, 2] + 64*CHl1[3, 3] - 1942*CHl3[1, 1] - 994*CHl3[2, 2] - 
          64*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] - 128*CHq1[3, 3] - 
          192*CHq3[1, 1] - 192*CHq3[2, 2] - 128*CHq3[3, 3] - 128*CHu[1, 1] - 
          128*CHu[2, 2])) + 4*MW2^3*MZ2^4*
       (MH2*(-75*CHe[2, 2] + 84*CHl1[2, 2] + 41*CHl3[1, 1] + 
          125*CHl3[2, 2]) + 3*MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 
          54*CHd[3, 3] + 54*CHe[1, 1] + 531*CHe[2, 2] + 54*CHe[3, 3] + 
          150*CHl1[1, 1] - 601*CHl1[2, 2] + 54*CHl1[3, 3] - 378*CHl3[1, 1] + 
          275*CHl3[2, 2] - 54*CHl3[3, 3] - 54*CHq1[1, 1] - 54*CHq1[2, 2] - 
          108*CHq1[3, 3] - 162*CHq3[1, 1] - 162*CHq3[2, 2] - 108*CHq3[3, 3] - 
          108*CHu[1, 1] - 108*CHu[2, 2])) + 
      MW2*MZ2^6*(-48*MH2*CHe[2, 2] + 76*MH2*(CHl1[2, 2] + CHl3[2, 2]) + 
        MZ2*(40*CHd[1, 1] + 40*CHd[2, 2] + 40*CHd[3, 3] + 40*CHe[1, 1] + 
          719*CHe[2, 2] + 40*CHe[3, 3] + 40*CHl1[1, 1] - 1118*CHl1[2, 2] + 
          40*CHl1[3, 3] + 80*CHl3[1, 1] - 358*CHl3[2, 2] - 40*CHl3[3, 3] - 
          40*CHq1[1, 1] - 40*CHq1[2, 2] - 80*CHq1[3, 3] - 120*CHq3[1, 1] - 
          120*CHq3[2, 2] - 80*CHq3[3, 3] - 80*CHu[1, 1] - 80*CHu[2, 2])) - 
      16*MW2^6*MZ2*(MH2*(-2*CHe[2, 2] + 2*CHl1[2, 2] + 3*CHl3[1, 1] + 
          5*CHl3[2, 2]) + 2*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 
          4*CHe[1, 1] + 14*CHe[2, 2] + 4*CHe[3, 3] + 76*CHl1[1, 1] + 
          75*CHl1[2, 2] + 4*CHl1[3, 3] - 277*CHl3[1, 1] - 434*CHl3[2, 2] - 
          4*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 8*CHq1[3, 3] - 
          12*CHq3[1, 1] - 12*CHq3[2, 2] - 8*CHq3[3, 3] - 8*CHu[1, 1] - 
          8*CHu[2, 2])) + MW2^2*MZ2^5*(MH2*(171*CHe[2, 2] - 222*CHl1[2, 2] - 
          38*CHl3[1, 1] - 260*CHl3[2, 2]) + MZ2*(-256*CHd[1, 1] - 
          256*CHd[2, 2] - 256*CHd[3, 3] - 256*CHe[1, 1] - 3158*CHe[2, 2] - 
          256*CHe[3, 3] - 436*CHl1[1, 1] + 4104*CHl1[2, 2] - 256*CHl1[3, 3] + 
          364*CHl3[1, 1] - 664*CHl3[2, 2] + 256*CHl3[3, 3] + 256*CHq1[1, 1] + 
          256*CHq1[2, 2] + 512*CHq1[3, 3] + 768*CHq3[1, 1] + 768*CHq3[2, 2] + 
          512*CHq3[3, 3] + 512*CHu[1, 1] + 512*CHu[2, 2]))))/
    (6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (6*MW2^2*MZ2^2*(10*CHe[2, 2] - 22*CHl1[2, 2] + 3*CHl3[1, 1] - 
          19*CHl3[2, 2]) - 8*MW2^3*MZ2*(10*CHe[2, 2] - 14*CHl1[2, 2] + 
          5*CHl3[1, 1] - 9*CHl3[2, 2]) + 16*MW2^4*(2*CHe[2, 2] - 
          2*CHl1[2, 2] + CHl3[1, 1] - CHl3[2, 2]) - 
        MZ2^4*(CHe[2, 2] + 8*CHl1[2, 2] + 10*CHl3[1, 1] + 18*CHl3[2, 2]) + 
        4*MW2*MZ2^3*(-3*CHe[2, 2] + 15*CHl1[2, 2] + 4*CHl3[1, 1] + 
          19*CHl3[2, 2])) + MT2*(-512*MW2^6*MZ2*(14*CHe[2, 2] - 
          18*CHl1[2, 2] + 7*CHl3[1, 1] - 11*CHl3[2, 2]) + 
        1024*MW2^7*(2*CHe[2, 2] - 2*CHl1[2, 2] + CHl3[1, 1] - CHl3[2, 2]) + 
        135*MZ2^7*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) - 
        2*MW2^3*MZ2^4*(1790*CHe[2, 2] + 142*CHl1[2, 2] + 211*CHl3[1, 1] + 
          353*CHl3[2, 2] + 648*CHq1[3, 3] + 2268*CHq3[3, 3] - 
          1296*CHu[3, 3]) + 4*MW2^2*MZ2^5*(862*CHe[2, 2] - 835*CHl1[2, 2] + 
          211*CHl3[1, 1] - 624*CHl3[2, 2] + 162*CHq1[3, 3] + 567*CHq3[3, 3] - 
          324*CHu[3, 3]) - 3*MW2*MZ2^6*(389*CHe[2, 2] - 578*CHl1[2, 2] + 
          90*CHl3[1, 1] - 488*CHl3[2, 2] + 40*CHq1[3, 3] + 140*CHq3[3, 3] - 
          80*CHu[3, 3]) + 16*MW2^5*MZ2^2*(518*CHe[2, 2] - 934*CHl1[2, 2] + 
          277*CHl3[1, 1] - 657*CHl3[2, 2] - 24*CHq1[3, 3] - 84*CHq3[3, 3] + 
          48*CHu[3, 3]) - 8*MW2^4*MZ2^3*(258*CHe[2, 2] - 1242*CHl1[2, 2] + 
          253*CHl3[1, 1] - 989*CHl3[2, 2] - 144*CHq1[3, 3] - 504*CHq3[3, 3] + 
          288*CHu[3, 3]))))/(9*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (-(MZ2*(256*MW2^5*MZ2*(14*CHe[2, 2] - 18*CHl1[2, 2] + 7*CHl3[1, 1] - 
           11*CHl3[2, 2]) - 512*MW2^6*(2*CHe[2, 2] - 2*CHl1[2, 2] + 
           CHl3[1, 1] - CHl3[2, 2]) + 2*MW2^2*MZ2^4*(-266*CHe[2, 2] + 
           1286*CHl1[2, 2] + 227*CHl3[1, 1] + 1513*CHl3[2, 2] + 
           324*CHq1[3, 3] - 324*CHq3[3, 3] - 648*CHu[3, 3]) + 
         3*MZ2^6*(CHe[2, 2] + 8*CHl1[2, 2] + 8*CHl3[2, 2] + 20*CHq1[3, 3] - 
           20*CHq3[3, 3] - 40*CHu[3, 3]) - 16*MW2^4*MZ2^2*
          (286*CHe[2, 2] - 494*CHl1[2, 2] + 125*CHl3[1, 1] - 369*CHl3[2, 2] - 
           12*CHq1[3, 3] + 12*CHq3[3, 3] + 24*CHu[3, 3]) + 
         8*MW2^3*MZ2^3*(318*CHe[2, 2] - 810*CHl1[2, 2] + 59*CHl3[1, 1] - 
           751*CHl3[2, 2] - 72*CHq1[3, 3] + 72*CHq3[3, 3] + 144*CHu[3, 3]) + 
         2*MW2*MZ2^5*(2*CHe[2, 2] - 218*CHl1[2, 2] - 103*CHl3[1, 1] - 
           321*CHl3[2, 2] - 162*CHq1[3, 3] + 162*CHq3[3, 3] + 
           324*CHu[3, 3]))) + 
      MT2*(-512*MW2^5*MZ2*(14*CHe[2, 2] - 18*CHl1[2, 2] + 7*CHl3[1, 1] - 
          11*CHl3[2, 2]) + 1024*MW2^6*(2*CHe[2, 2] - 2*CHl1[2, 2] + 
          CHl3[1, 1] - CHl3[2, 2]) + 2*MW2^2*MZ2^4*(1342*CHe[2, 2] - 
          4354*CHl1[2, 2] + 1247*CHl3[1, 1] - 3107*CHl3[2, 2] + 
          2268*CHq1[3, 3] - 2268*CHq3[3, 3] - 1620*CHu[3, 3]) - 
        8*MW2^3*MZ2^3*(906*CHe[2, 2] - 1998*CHl1[2, 2] + 577*CHl3[1, 1] - 
          1421*CHl3[2, 2] + 504*CHq1[3, 3] - 504*CHq3[3, 3] - 
          360*CHu[3, 3]) + 16*MW2^4*MZ2^2*(626*CHe[2, 2] - 1042*CHl1[2, 2] + 
          331*CHl3[1, 1] - 711*CHl3[2, 2] + 84*CHq1[3, 3] - 84*CHq3[3, 3] - 
          60*CHu[3, 3]) - 3*MZ2^6*(11*CHe[2, 2] + 88*CHl1[2, 2] + 
          88*CHl3[2, 2] - 140*CHq1[3, 3] + 140*CHq3[3, 3] + 100*CHu[3, 3]) + 
        2*MW2*MZ2^5*(-166*CHe[2, 2] + 1246*CHl1[2, 2] - 307*CHl3[1, 1] + 
          939*CHl3[2, 2] - 1134*CHq1[3, 3] + 1134*CHq3[3, 3] + 
          810*CHu[3, 3]))))/(9*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*(-9*MH2^2*MZ2^2*(-8*MW2^4*MZ2*(14*CHe[2, 2] - 14*CHl1[2, 2] - 
          17*CHl3[1, 1] - 31*CHl3[2, 2]) + 16*MW2^5*(2*CHe[2, 2] - 
          2*CHl1[2, 2] - 3*CHl3[1, 1] - 5*CHl3[2, 2]) + 
        2*MW2^2*MZ2^3*(-64*CHe[2, 2] + 78*CHl1[2, 2] + 19*CHl3[1, 1] + 
          97*CHl3[2, 2]) + MW2*MZ2^4*(43*CHe[2, 2] - 
          66*(CHl1[2, 2] + CHl3[2, 2])) - 5*MZ2^5*(CHe[2, 2] - 
          2*(CHl1[2, 2] + CHl3[2, 2])) + 2*MW2^3*MZ2^2*(86*CHe[2, 2] - 
          9*(10*CHl1[2, 2] + 7*CHl3[1, 1] + 17*CHl3[2, 2]))) - 
      MH2*(6912*MW2^8*(4*CHe[2, 2] - 4*CHl1[2, 2] - CHl3[1, 1] - 
          5*CHl3[2, 2]) - 256*MW2^7*(48*MT2*(2*CHe[2, 2] - 2*CHl1[2, 2] + 
            CHl3[1, 1] - CHl3[2, 2]) + MZ2*((869 - 72*Pi^2)*CHe[2, 2] + 
            (-1031 + 72*Pi^2)*CHl1[2, 2] + 79*CHl3[1, 1] - 
            36*Pi^2*CHl3[1, 1] - 502*CHl3[2, 2] + 36*Pi^2*CHl3[2, 2])) + 
        16*MW2^6*MZ2*(384*MT2*(14*CHe[2, 2] - 18*CHl1[2, 2] + 7*CHl3[1, 1] - 
            11*CHl3[2, 2]) + MZ2*((49426 - 5760*Pi^2)*CHe[2, 2] + 
            6*(-8131 + 864*Pi^2)*CHl1[2, 2] + 18059*CHl3[1, 1] - 
            2880*Pi^2*CHl3[1, 1] - 12103*CHl3[2, 2] + 2304*Pi^2*
             CHl3[2, 2])) - 3*MZ2^7*(MZ2*((-2203 + 264*Pi^2)*CHe[2, 2] + 
            2*(-767 + 96*Pi^2)*CHl1[2, 2] + 90*(-33 + 4*Pi^2)*CHl3[1, 1] + 
            24*(-191 + 23*Pi^2)*CHl3[2, 2]) + 270*MT2*(CHe[2, 2] - 
            2*(CHl1[2, 2] + CHl3[2, 2]))) + MW2^2*MZ2^5*
         (MZ2*(-2592*CHd[1, 1] - 2592*CHd[2, 2] - 2592*CHd[3, 3] - 
            2592*CHe[1, 1] + 378323*CHe[2, 2] - 46656*Pi^2*CHe[2, 2] - 
            2592*CHe[3, 3] - 2592*CHl1[1, 1] - 57086*CHl1[2, 2] + 
            9792*Pi^2*CHl1[2, 2] - 2592*CHl1[3, 3] + 290030*CHl3[1, 1] - 
            33408*Pi^2*CHl3[1, 1] + 137064*CHl3[2, 2] - 23616*Pi^2*
             CHl3[2, 2] + 2592*CHl3[3, 3] + 2592*CHq1[1, 1] + 
            2592*CHq1[2, 2] + 6480*CHq1[3, 3] + 7776*CHq3[1, 1] + 
            7776*CHq3[2, 2] + 3888*CHq3[3, 3] + 5184*CHu[1, 1] + 
            5184*CHu[2, 2] - 2592*CHu[3, 3]) - 24*MT2*(860*CHe[2, 2] - 
            617*CHl1[2, 2] + 314*CHl3[1, 1] - 303*CHl3[2, 2] + 
            324*CHq1[3, 3] + 405*CHq3[3, 3] - 648*CHu[3, 3])) + 
        6*MW2*MZ2^6*(3*MT2*(391*CHe[2, 2] - 562*CHl1[2, 2] + 90*CHl3[1, 1] - 
            472*CHl3[2, 2] + 80*CHq1[3, 3] + 100*CHq3[3, 3] - 
            160*CHu[3, 3]) + MZ2*(80*CHd[1, 1] + 80*CHd[2, 2] + 
            80*CHd[3, 3] + 80*CHe[1, 1] - 12549*CHe[2, 2] + 
            1560*Pi^2*CHe[2, 2] + 80*CHe[3, 3] + 80*CHl1[1, 1] - 
            2848*CHl1[2, 2] + 288*Pi^2*CHl1[2, 2] + 80*CHl1[3, 3] - 
            11717*CHl3[1, 1] + 1476*Pi^2*CHl3[1, 1] - 12201*CHl3[2, 2] + 
            1764*Pi^2*CHl3[2, 2] - 80*CHl3[3, 3] - 80*CHq1[1, 1] - 
            80*CHq1[2, 2] - 200*CHq1[3, 3] - 240*CHq3[1, 1] - 
            240*CHq3[2, 2] - 120*CHq3[3, 3] - 160*CHu[1, 1] - 160*CHu[2, 2] + 
            80*CHu[3, 3])) + 8*MW2^5*MZ2^2*
         (-12*MT2*(1090*CHe[2, 2] - 1922*CHl1[2, 2] + 527*CHl3[1, 1] - 
            1395*CHl3[2, 2] - 48*CHq1[3, 3] - 60*CHq3[3, 3] + 96*CHu[3, 3]) + 
          MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
            192*CHe[1, 1] - 189070*CHe[2, 2] + 23328*Pi^2*CHe[2, 2] + 
            192*CHe[3, 3] + 192*CHl1[1, 1] + 144926*CHl1[2, 2] - 
            18720*Pi^2*CHl1[2, 2] + 192*CHl1[3, 3] - 100859*CHl3[1, 1] + 
            11952*Pi^2*CHl3[1, 1] + 19515*CHl3[2, 2] - 6768*Pi^2*CHl3[2, 2] - 
            192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
            480*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] - 
            288*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
            192*CHu[3, 3])) + 4*MW2^3*MZ2^4*
         (3*MT2*(1258*CHe[2, 2] + 2714*CHl1[2, 2] + 665*CHl3[1, 1] + 
            3379*CHl3[2, 2] + 1296*CHq1[3, 3] + 1620*CHq3[3, 3] - 
            2592*CHu[3, 3]) + MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 
            1296*CHd[3, 3] + 1296*CHe[1, 1] - 259355*CHe[2, 2] + 
            31680*Pi^2*CHe[2, 2] + 1296*CHe[3, 3] + 1296*CHl1[1, 1] + 
            104702*CHl1[2, 2] - 15408*Pi^2*CHl1[2, 2] + 1296*CHl1[3, 3] - 
            180460*CHl3[1, 1] + 18936*Pi^2*CHl3[1, 1] - 23450*CHl3[2, 2] + 
            3528*Pi^2*CHl3[2, 2] - 1296*CHl3[3, 3] - 1296*CHq1[1, 1] - 
            1296*CHq1[2, 2] - 3240*CHq1[3, 3] - 3888*CHq3[1, 1] - 
            3888*CHq3[2, 2] - 1944*CHq3[3, 3] - 2592*CHu[1, 1] - 
            2592*CHu[2, 2] + 1296*CHu[3, 3])) - 2*MW2^4*MZ2^3*
         (-24*MT2*(894*CHe[2, 2] - 2862*CHl1[2, 2] + 371*CHl3[1, 1] - 
            2491*CHl3[2, 2] - 288*CHq1[3, 3] - 360*CHq3[3, 3] + 
            576*CHu[3, 3]) + MZ2*(2304*CHd[1, 1] + 2304*CHd[2, 2] + 
            2304*CHd[3, 3] + 2304*CHe[1, 1] - 821406*CHe[2, 2] + 
            100800*Pi^2*CHe[2, 2] + 2304*CHe[3, 3] + 2304*CHl1[1, 1] + 
            482178*CHl1[2, 2] - 67968*Pi^2*CHl1[2, 2] + 2304*CHl1[3, 3] - 
            519133*CHl3[1, 1] + 54432*Pi^2*CHl3[1, 1] + 20117*CHl3[2, 2] - 
            13536*Pi^2*CHl3[2, 2] - 2304*CHl3[3, 3] - 2304*CHq1[1, 1] - 
            2304*CHq1[2, 2] - 5760*CHq1[3, 3] - 6912*CHq3[1, 1] - 
            6912*CHq3[2, 2] - 3456*CHq3[3, 3] - 4608*CHu[1, 1] - 
            4608*CHu[2, 2] + 2304*CHu[3, 3]))) + 
      MW2*(6912*MW2^8*(4*CHe[2, 2] - 4*CHl1[2, 2] - CHl3[1, 1] - 
          5*CHl3[2, 2]) - 256*MW2^7*(48*MT2*(2*CHe[2, 2] - 2*CHl1[2, 2] + 
            CHl3[1, 1] - CHl3[2, 2]) + MZ2*((869 - 72*Pi^2)*CHe[2, 2] + 
            (-1031 + 72*Pi^2)*CHl1[2, 2] + 79*CHl3[1, 1] - 
            36*Pi^2*CHl3[1, 1] - 502*CHl3[2, 2] + 36*Pi^2*CHl3[2, 2])) + 
        32*MW2^6*MZ2*(192*MT2*(14*CHe[2, 2] - 18*CHl1[2, 2] + 7*CHl3[1, 1] - 
            11*CHl3[2, 2]) + MZ2*((24722 - 2880*Pi^2)*CHe[2, 2] + 
            6*(-4067 + 432*Pi^2)*CHl1[2, 2] + 8935*CHl3[1, 1] - 
            1440*Pi^2*CHl3[1, 1] - 6155*CHl3[2, 2] + 1152*Pi^2*CHl3[2, 2])) - 
        3*MZ2^7*(MZ2*((-2203 + 264*Pi^2)*CHe[2, 2] + 2*(-767 + 96*Pi^2)*
             CHl1[2, 2] + 90*(-33 + 4*Pi^2)*CHl3[1, 1] + 24*(-191 + 23*Pi^2)*
             CHl3[2, 2]) + 270*MT2*(CHe[2, 2] - 2*(CHl1[2, 2] + 
              CHl3[2, 2]))) + 32*MW2^5*MZ2^2*
         (3*MT2*(-1090*CHe[2, 2] + 1922*CHl1[2, 2] - 527*CHl3[1, 1] + 
            1395*CHl3[2, 2] + 48*CHq1[3, 3] + 60*CHq3[3, 3] - 96*CHu[3, 3]) + 
          MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 48*CHe[1, 1] - 
            47299*CHe[2, 2] + 5832*Pi^2*CHe[2, 2] + 48*CHe[3, 3] + 
            48*CHl1[1, 1] + 36263*CHl1[2, 2] - 4680*Pi^2*CHl1[2, 2] + 
            48*CHl1[3, 3] - 24893*CHl3[1, 1] + 2988*Pi^2*CHl3[1, 1] + 
            5232*CHl3[2, 2] - 1692*Pi^2*CHl3[2, 2] - 48*CHl3[3, 3] - 
            48*CHq1[1, 1] - 48*CHq1[2, 2] - 120*CHq1[3, 3] - 144*CHq3[1, 1] - 
            144*CHq3[2, 2] - 72*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 
            48*CHu[3, 3])) + 3*MW2*MZ2^6*
         (6*MT2*(391*CHe[2, 2] - 562*CHl1[2, 2] + 90*CHl3[1, 1] - 
            472*CHl3[2, 2] + 80*CHq1[3, 3] + 100*CHq3[3, 3] - 
            160*CHu[3, 3]) + MZ2*(160*CHd[1, 1] + 160*CHd[2, 2] + 
            160*CHd[3, 3] + 160*CHe[1, 1] - 25113*CHe[2, 2] + 
            3120*Pi^2*CHe[2, 2] + 160*CHe[3, 3] + 160*CHl1[1, 1] - 
            5666*CHl1[2, 2] + 576*Pi^2*CHl1[2, 2] + 160*CHl1[3, 3] - 
            23434*CHl3[1, 1] + 2952*Pi^2*CHl3[1, 1] - 24372*CHl3[2, 2] + 
            3528*Pi^2*CHl3[2, 2] - 160*CHl3[3, 3] - 160*CHq1[1, 1] - 
            160*CHq1[2, 2] - 400*CHq1[3, 3] - 480*CHq3[1, 1] - 
            480*CHq3[2, 2] - 240*CHq3[3, 3] - 320*CHu[1, 1] - 320*CHu[2, 2] + 
            160*CHu[3, 3])) - 8*MW2^4*MZ2^3*
         (-6*MT2*(894*CHe[2, 2] - 2862*CHl1[2, 2] + 371*CHl3[1, 1] - 
            2491*CHl3[2, 2] - 288*CHq1[3, 3] - 360*CHq3[3, 3] + 
            576*CHu[3, 3]) + MZ2*(576*CHd[1, 1] + 576*CHd[2, 2] + 
            576*CHd[3, 3] + 576*CHe[1, 1] - 205545*CHe[2, 2] + 
            25200*Pi^2*CHe[2, 2] + 576*CHe[3, 3] + 576*CHl1[1, 1] + 
            120747*CHl1[2, 2] - 16992*Pi^2*CHl1[2, 2] + 576*CHl1[3, 3] - 
            128143*CHl3[1, 1] + 13608*Pi^2*CHl3[1, 1] + 6872*CHl3[2, 2] - 
            3384*Pi^2*CHl3[2, 2] - 576*CHl3[3, 3] - 576*CHq1[1, 1] - 
            576*CHq1[2, 2] - 1440*CHq1[3, 3] - 1728*CHq3[1, 1] - 
            1728*CHq3[2, 2] - 864*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] + 576*CHu[3, 3])) - 2*MW2^2*MZ2^5*
         (12*MT2*(860*CHe[2, 2] - 617*CHl1[2, 2] + 314*CHl3[1, 1] - 
            303*CHl3[2, 2] + 324*CHq1[3, 3] + 405*CHq3[3, 3] - 
            648*CHu[3, 3]) + MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 
            1296*CHd[3, 3] + 1296*CHe[1, 1] - 189355*CHe[2, 2] + 
            23328*Pi^2*CHe[2, 2] + 1296*CHe[3, 3] + 1296*CHl1[1, 1] + 
            28840*CHl1[2, 2] - 4896*Pi^2*CHl1[2, 2] + 1296*CHl1[3, 3] - 
            144205*CHl3[1, 1] + 16704*Pi^2*CHl3[1, 1] - 67425*CHl3[2, 2] + 
            11808*Pi^2*CHl3[2, 2] - 1296*CHl3[3, 3] - 1296*CHq1[1, 1] - 
            1296*CHq1[2, 2] - 3240*CHq1[3, 3] - 3888*CHq3[1, 1] - 
            3888*CHq3[2, 2] - 1944*CHq3[3, 3] - 2592*CHu[1, 1] - 
            2592*CHu[2, 2] + 1296*CHu[3, 3])) + 2*MW2^3*MZ2^4*
         (6*MT2*(1258*CHe[2, 2] + 2714*CHl1[2, 2] + 665*CHl3[1, 1] + 
            3379*CHl3[2, 2] + 1296*CHq1[3, 3] + 1620*CHq3[3, 3] - 
            2592*CHu[3, 3]) + MZ2*(2592*CHd[1, 1] + 2592*CHd[2, 2] + 
            2592*CHd[3, 3] + 2592*CHe[1, 1] - 519286*CHe[2, 2] + 
            63360*Pi^2*CHe[2, 2] + 2592*CHe[3, 3] + 2592*CHl1[1, 1] + 
            210106*CHl1[2, 2] - 30816*Pi^2*CHl1[2, 2] + 2592*CHl1[3, 3] - 
            357185*CHl3[1, 1] + 37872*Pi^2*CHl3[1, 1] - 42463*CHl3[2, 2] + 
            7056*Pi^2*CHl3[2, 2] - 2592*CHl3[3, 3] - 2592*CHq1[1, 1] - 
            2592*CHq1[2, 2] - 6480*CHq1[3, 3] - 7776*CHq3[1, 1] - 
            7776*CHq3[2, 2] - 3888*CHq3[3, 3] - 5184*CHu[1, 1] - 
            5184*CHu[2, 2] + 2592*CHu[3, 3])))))/
    (108*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + (16*MW2*MZ2^3*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 Class[8]*((-12*MW2^2*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((MZ2*(-9*MH2^2*MW2^2*MZ2^2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        MW2*(3456*MW2^7 + 6*MT2*MW2^2*(1024*MW2^4 - 2560*MW2^3*MZ2 + 
            2088*MW2^2*MZ2^2 - 692*MW2*MZ2^3 + 101*MZ2^4) + 
          MW2^2*MZ2^5*(121753 - 12816*Pi^2) + 15*MZ2^7*(305 - 36*Pi^2) - 
          256*MW2^6*MZ2*(-53 + 18*Pi^2) - 576*MW2^4*MZ2^3*(-481 + 51*Pi^2) + 
          18*MW2*MZ2^6*(-1823 + 216*Pi^2) + 16*MW2^5*MZ2^2*
           (-8183 + 1152*Pi^2) + 4*MW2^3*MZ2^4*(-64087 + 6264*Pi^2)) - 
        MH2*(3456*MW2^7 + 6*MT2*MW2^2*(1024*MW2^4 - 2560*MW2^3*MZ2 + 
            2088*MW2^2*MZ2^2 - 692*MW2*MZ2^3 + 101*MZ2^4) + 
          MW2^2*MZ2^5*(122563 - 12816*Pi^2) + 15*MZ2^7*(305 - 36*Pi^2) - 
          256*MW2^6*MZ2*(-53 + 18*Pi^2) + 18*MW2*MZ2^6*(-1823 + 216*Pi^2) - 
          108*MW2^4*MZ2^3*(-2599 + 272*Pi^2) + 8*MW2^5*MZ2^2*
           (-16555 + 2304*Pi^2) + MW2^3*MZ2^4*(-259273 + 25056*Pi^2)))*SW2^2)/
      (54*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) - (MH2*MW2^2*MZ2^2*(MH2^3*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) - 
        12*MW2^2*MZ2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        MH2^2*(-48*MW2^3 + 16*MW2^2*MZ2 + 94*MW2*MZ2^2 - 57*MZ2^3) + 
        MH2*(24*MW2^4 + 244*MW2^3*MZ2 - 461*MW2^2*MZ2^2 + 132*MW2*MZ2^3 + 
          45*MZ2^4))*SW2^2*B0i[bb0, 0, 0, MH2])/(3*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*MW2^2*MZ2*(32*MZ2*(8*MW2^4 - 20*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 
          8*MW2*MZ2^3 - 5*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
          1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
       B0i[bb0, 0, 0, MT2])/(9*(-2*MW2 + MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2*(MW2^2*(192*MW2^6 - 192*MW2^5*MZ2 - 168*MW2^4*MZ2^2 - 
          260*MW2^3*MZ2^3 + 430*MW2^2*MZ2^4 - 3*MW2*MZ2^5 - 60*MZ2^6) + 
        4*MH2^2*(48*MW2^6 - 48*MW2^5*MZ2 - 78*MW2^4*MZ2^2 - 11*MW2^3*MZ2^3 + 
          103*MW2^2*MZ2^4 - 12*MW2*MZ2^5 - 15*MZ2^6) + 
        MH2*MW2*(-384*MW2^6 + 384*MW2^5*MZ2 + 552*MW2^4*MZ2^2 + 
          124*MW2^3*MZ2^3 - 689*MW2^2*MZ2^4 + 6*MW2*MZ2^5 + 120*MZ2^6))*SW2^2*
       B0i[bb0, 0, 0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MZ2^3*(MH2*MW2^2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        2*(496*MW2^5 - 1272*MW2^4*MZ2 + 850*MW2^3*MZ2^2 - 50*MW2^2*MZ2^3 - 
          69*MW2*MZ2^4 + 10*MZ2^5))*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(24*MW2^2 - 44*MW2*MZ2 + 
        19*MZ2^2)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MW2^2*MZ2*(MZ2*(256*MW2^4 - 640*MW2^3*MZ2 + 360*MW2^2*MZ2^2 + 
          124*MW2*MZ2^3 - 103*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
          1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
       B0i[bb0, MZ2, MT2, MT2])/(9*(-2*MW2 + MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2*(192*MW2^5 - 192*MW2^4*MZ2 - 840*MW2^3*MZ2^2 + 
        1372*MW2^2*MZ2^3 - 390*MW2*MZ2^4 - 109*MZ2^5)*SW2^2*
       B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (8*MW2^3*MZ2*(16*MW2^5 - 72*MW2^4*MZ2 + 66*MW2^3*MZ2^2 + 
        48*MW2^2*MZ2^3 - 75*MW2*MZ2^4 + 20*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (4*MW2^2*MZ2^3*(56*MW2^4 - 76*MW2^3*MZ2 - 39*MW2^2*MZ2^2 + 
        74*MW2*MZ2^3 - 19*MZ2^4)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
    Cll[1, 2, 2, 1] - ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 
        12*Cee[1, 1, 2, 2] + 12*Cee[2, 2, 2, 2] + 12*Cee[2, 2, 3, 3] - 
        6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 4*Cld[2, 2, 1, 1] - 
        4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] + 3*Cle[1, 1, 2, 2] - 
        4*Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        3*Cle[3, 3, 2, 2] - 8*Cll[1, 1, 2, 2] - 14*Cll[2, 2, 2, 2] - 
        8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] + 4*Clq1[2, 2, 1, 1] + 
        4*Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 6*Clq3[2, 2, 1, 1] - 
        6*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 8*Clu[2, 2, 1, 1] + 
        8*Clu[2, 2, 2, 2] - 3*Cqe[1, 1, 2, 2] - 3*Cqe[2, 2, 2, 2]) + 
      MZ2^2*(2*Ced[2, 2, 1, 1] + 2*Ced[2, 2, 2, 2] + 2*Ced[2, 2, 3, 3] + 
        8*Cee[1, 1, 2, 2] + 8*Cee[2, 2, 2, 2] + 8*Cee[2, 2, 3, 3] - 
        4*Ceu[2, 2, 1, 1] - 4*Ceu[2, 2, 2, 2] - 4*Cld[2, 2, 1, 1] - 
        4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] + 2*Cle[1, 1, 2, 2] - 
        4*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        2*Cle[3, 3, 2, 2] - 8*Cll[1, 1, 2, 2] - 12*Cll[2, 2, 2, 2] - 
        8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] + 4*Clq1[2, 2, 1, 1] + 
        4*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 2*Clq3[2, 2, 3, 3] + 
        8*Clu[2, 2, 1, 1] + 8*Clu[2, 2, 2, 2] - 2*Cqe[1, 1, 2, 2] - 
        2*Cqe[2, 2, 2, 2] - Cqe[3, 3, 2, 2]) + 
      4*MW2^2*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
        4*Cee[1, 1, 2, 2] + 4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 
        2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] - Cld[2, 2, 1, 1] - 
        Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] + Cle[1, 1, 2, 2] - 
        Cle[2, 2, 1, 1] - Cle[2, 2, 3, 3] + Cle[3, 3, 2, 2] - 
        2*Cll[1, 1, 2, 2] - 4*Cll[2, 2, 2, 2] - 2*Cll[2, 2, 3, 3] - 
        2*Cll[2, 3, 3, 2] + Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] - 
        Clq1[2, 2, 3, 3] - 3*Clq3[2, 2, 1, 1] - 3*Clq3[2, 2, 2, 2] - 
        Clq3[2, 2, 3, 3] + 2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - 
        Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] + Cqe[3, 3, 2, 2])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (-(MZ2^3*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[2, 2, 3, 3] - 
         8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2])) + 
      16*MW2^3*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
        Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
      MW2*MZ2^2*(20*Ceu[2, 2, 3, 3] - 14*Clq1[2, 2, 3, 3] + 
        9*Clq3[1, 1, 3, 3] + 23*Clq3[2, 2, 3, 3] - 32*Clu[2, 2, 3, 3] + 
        8*Cqe[3, 3, 2, 2]) - MW2^2*MZ2*(32*Ceu[2, 2, 3, 3] - 
        28*Clq1[2, 2, 3, 3] + 9*Clq3[1, 1, 3, 3] + 37*Clq3[2, 2, 3, 3] - 
        40*Clu[2, 2, 3, 3] + 20*Cqe[3, 3, 2, 2])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        8*MW2^2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) - 2*MW2*MZ2*
         (6*Ceu[2, 2, 3, 3] - 5*Clq1[2, 2, 3, 3] + 5*Clq3[2, 2, 3, 3] - 
          8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 2, 2])) + 
      MT2*(16*MW2^2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        MZ2^2*(-Ceu[2, 2, 3, 3] - 22*Clq1[2, 2, 3, 3] + 22*Clq3[2, 2, 3, 3] + 
          2*Clu[2, 2, 3, 3] + 11*Cqe[3, 3, 2, 2]) - 
        2*MW2*MZ2*(3*Ceu[2, 2, 3, 3] - 19*Clq1[2, 2, 3, 3] + 
          19*Clq3[2, 2, 3, 3] - 7*Clu[2, 2, 3, 3] + 15*Cqe[3, 3, 2, 2]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*SW2*(MZ2^3*(6*MT2*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        MZ2*(-4*Ced[2, 2, 1, 1] - 4*Ced[2, 2, 2, 2] - 4*Ced[2, 2, 3, 3] - 
          4*Cee[1, 1, 2, 2] - 4*Cee[2, 2, 2, 2] - 4*Cee[2, 2, 3, 3] + 
          8*Ceu[2, 2, 1, 1] + 8*Ceu[2, 2, 2, 2] - 4*Ceu[2, 2, 3, 3] + 
          8*Cld[2, 2, 1, 1] + 8*Cld[2, 2, 2, 2] + 8*Cld[2, 2, 3, 3] - 
          4*Cle[1, 1, 2, 2] + 8*Cle[2, 2, 1, 1] + 4*Cle[2, 2, 2, 2] + 
          8*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 2, 2] + 16*Cll[1, 1, 2, 2] + 
          12*Cll[2, 2, 2, 2] + 16*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] - 
          8*Clq1[2, 2, 1, 1] - 8*Clq1[2, 2, 2, 2] - 2*Clq1[2, 2, 3, 3] - 
          6*Clq3[2, 2, 3, 3] - 16*Clu[2, 2, 1, 1] - 16*Clu[2, 2, 2, 2] + 
          8*Clu[2, 2, 3, 3] + 4*Cqe[1, 1, 2, 2] + 4*Cqe[2, 2, 2, 2] + 
          Cqe[3, 3, 2, 2])) + MW2*MZ2^2*
       (2*MZ2*(10*Ced[2, 2, 1, 1] + 10*Ced[2, 2, 2, 2] + 10*Ced[2, 2, 3, 3] + 
          10*Cee[1, 1, 2, 2] + 10*Cee[2, 2, 2, 2] + 10*Cee[2, 2, 3, 3] - 
          20*Ceu[2, 2, 1, 1] - 20*Ceu[2, 2, 2, 2] + 10*Ceu[2, 2, 3, 3] - 
          16*Cld[2, 2, 1, 1] - 16*Cld[2, 2, 2, 2] - 16*Cld[2, 2, 3, 3] + 
          10*Cle[1, 1, 2, 2] - 16*Cle[2, 2, 1, 1] - 6*Cle[2, 2, 2, 2] - 
          16*Cle[2, 2, 3, 3] + 10*Cle[3, 3, 2, 2] - 32*Cll[1, 1, 2, 2] - 
          22*Cll[2, 2, 2, 2] - 32*Cll[2, 2, 3, 3] + 10*Cll[2, 3, 3, 2] + 
          16*Clq1[2, 2, 1, 1] + 16*Clq1[2, 2, 2, 2] - 5*Clq1[2, 2, 3, 3] - 
          12*Clq3[2, 2, 1, 1] - 12*Clq3[2, 2, 2, 2] + 9*Clq3[2, 2, 3, 3] + 
          32*Clu[2, 2, 1, 1] + 32*Clu[2, 2, 2, 2] - 16*Clu[2, 2, 3, 3] - 
          10*Cqe[1, 1, 2, 2] - 10*Cqe[2, 2, 2, 2] + 2*Cqe[3, 3, 2, 2]) - 
        3*MT2*(40*Ceu[2, 2, 3, 3] - 28*Clq1[2, 2, 3, 3] + 
          9*Clq3[1, 1, 3, 3] + 37*Clq3[2, 2, 3, 3] - 64*Clu[2, 2, 3, 3] + 
          16*Cqe[3, 3, 2, 2])) + 2*MW2^3*
       (-48*MT2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        MZ2*(8*Ced[2, 2, 1, 1] + 8*Ced[2, 2, 2, 2] + 8*Ced[2, 2, 3, 3] + 
          8*Cee[1, 1, 2, 2] + 8*Cee[2, 2, 2, 2] + 8*Cee[2, 2, 3, 3] - 
          16*Ceu[2, 2, 1, 1] - 16*Ceu[2, 2, 2, 2] + 8*Ceu[2, 2, 3, 3] - 
          8*Cld[2, 2, 1, 1] - 8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 
          8*Cle[1, 1, 2, 2] - 8*Cle[2, 2, 1, 1] - 8*Cle[2, 2, 3, 3] + 
          8*Cle[3, 3, 2, 2] - 61*Cll[1, 1, 2, 2] - 8*Cll[2, 2, 2, 2] - 
          16*Cll[2, 2, 3, 3] + 8*Cll[2, 3, 3, 2] + 8*Clq1[2, 2, 1, 1] + 
          8*Clq1[2, 2, 2, 2] - 16*Clq1[2, 2, 3, 3] - 24*Clq3[2, 2, 1, 1] - 
          24*Clq3[2, 2, 2, 2] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
          8*Clu[2, 2, 3, 3] - 8*Cqe[1, 1, 2, 2] - 8*Cqe[2, 2, 2, 2] + 
          16*Cqe[3, 3, 2, 2])) + MW2^2*MZ2*
       (MZ2*(-32*Ced[2, 2, 1, 1] - 32*Ced[2, 2, 2, 2] - 32*Ced[2, 2, 3, 3] - 
          32*Cee[1, 1, 2, 2] - 32*Cee[2, 2, 2, 2] - 32*Cee[2, 2, 3, 3] + 
          64*Ceu[2, 2, 1, 1] + 64*Ceu[2, 2, 2, 2] - 32*Ceu[2, 2, 3, 3] + 
          40*Cld[2, 2, 1, 1] + 40*Cld[2, 2, 2, 2] + 40*Cld[2, 2, 3, 3] - 
          32*Cle[1, 1, 2, 2] + 40*Cle[2, 2, 1, 1] + 8*Cle[2, 2, 2, 2] + 
          40*Cle[2, 2, 3, 3] - 32*Cle[3, 3, 2, 2] + 170*Cll[1, 1, 2, 2] + 
          48*Cll[2, 2, 2, 2] + 80*Cll[2, 2, 3, 3] - 32*Cll[2, 3, 3, 2] - 
          40*Clq1[2, 2, 1, 1] - 40*Clq1[2, 2, 2, 2] + 44*Clq1[2, 2, 3, 3] + 
          72*Clq3[2, 2, 1, 1] + 72*Clq3[2, 2, 2, 2] - 12*Clq3[2, 2, 3, 3] - 
          80*Clu[2, 2, 1, 1] - 80*Clu[2, 2, 2, 2] + 40*Clu[2, 2, 3, 3] + 
          32*Cqe[1, 1, 2, 2] + 32*Cqe[2, 2, 2, 2] - 28*Cqe[3, 3, 2, 2]) + 
        3*MT2*(64*Ceu[2, 2, 3, 3] - 56*Clq1[2, 2, 3, 3] + 
          9*Clq3[1, 1, 3, 3] + 65*Clq3[2, 2, 3, 3] - 80*Clu[2, 2, 3, 3] + 
          40*Cqe[3, 3, 2, 2]))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*((-32*Sqrt[2]*MT*MW2*MZ2^2*SW2^3*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (32*Sqrt[2]*MT*MW2*MZ2^2*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (2*Sqrt[2]*MT*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*(5*MW*MZ2^3*CuW[3, 3] + 
      3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 7*MW*CuW[3, 3]) - 
      16*MW2^2*MZ2*(MZ*SW*CuB[3, 3] - 2*MW*CuW[3, 3]) + 
      16*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AmuLR_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 ((2*MW2 - MZ2)*MZ2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
    8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
    32*MT2*MW2*MZ2*SW2))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
    MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + 
    MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 
    114*MW2^2*MZ2^3 + 13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
    MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + ((-2*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2^2*(2*MW2^3 - 7*MW2^2*MZ2 + 7*MW2*MZ2^2 - 2*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2*MZ2^2*(-2*MW2 + MZ2)*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2*MZ2*(8*MW2^3 - 14*MW2^2*MZ2 + 7*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) - (12*CWw*MW*MW2*(4*MW2^4 + 4*MW2^3*MZ2 - 15*MW2^2*MZ2^2 + 
      8*MW2*MZ2^3 - MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA))*Class[1] + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((CHD*(-13824*MW2^8 + 48*MT2*MW2*(256*MW2^6 - 1024*MW2^5*MZ2 + 
         1536*MW2^4*MZ2^2 - 936*MW2^3*MZ2^3 + 44*MW2^2*MZ2^4 + 
         169*MW2*MZ2^5 - 45*MZ2^6) + 135*MZ2^8*(-33 + 4*Pi^2) - 
       64*MW2^7*MZ2*(-811 + 72*Pi^2) + 32*MW2^6*MZ2^2*(-3413 + 720*Pi^2) - 
       72*MW2^5*MZ2^2*(8*MH2 - 2485*MZ2 + 664*MZ2*Pi^2) + 
       72*MW2^4*MZ2^3*(24*MH2 - 3211*MZ2 + 756*MZ2*Pi^2) - 
       3*MW2*MZ2^6*(60*MH2 - 12277*MZ2 + 1476*MZ2*Pi^2) + 
       2*MW2^2*MZ2^5*(486*MH2 - 60703*MZ2 + 8352*MZ2*Pi^2) - 
       2*MW2^3*MZ2^4*(972*MH2 - 106273*MZ2 + 18936*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^4*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
      SW2^2)/(108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(-4*CHbox*MH2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
        27*MW2*MZ2^3 + 5*MZ2^4) + CHD*MZ2*
       (12*MW2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3) + 
        MH2*(8*MW2^3 - 28*MW2^2*MZ2 + 23*MW2*MZ2^2 - 5*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(9*MT2^2*MZ2^3*(24*MW2^3 - 60*MW2^2*MZ2 + 45*MW2*MZ2^2 - 10*MZ2^3) - 
      4*MT2*MW2*(256*MW2^6 - 1024*MW2^5*MZ2 + 1536*MW2^4*MZ2^2 - 
        936*MW2^3*MZ2^3 + 44*MW2^2*MZ2^4 + 169*MW2*MZ2^5 - 45*MZ2^6) - 
      32*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CW2*(-4*CHbox*(MH2 - 2*MW2)*MZ2^2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(384*MW2^7 - 1856*MW2^6*MZ2 + 2544*MW2^5*MZ2^2 - 
        6*MW2^2*(MH2 - 423*MZ2)*MZ2^4 + 2*MW2*(9*MH2 - 263*MZ2)*MZ2^5 - 
        5*MZ2^6*(MH2 + 3*MZ2) + 16*MW2^4*MZ2^2*(MH2 + 20*MZ2) - 
        24*MW2^3*MZ2^3*(MH2 + 142*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(-384*MW2^7 + 288*MW2^6*MZ2 + 1264*MW2^5*MZ2^2 + 15*MZ2^7 + 
        2*MW2*MZ2^5*(5*MH2 + 14*MZ2) + 30*MW2^3*MZ2^3*(2*MH2 + 49*MZ2) - 
        MW2^2*MZ2^4*(45*MH2 + 476*MZ2) - 4*MW2^4*MZ2^2*(6*MH2 + 545*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(24*MW2^3 - 60*MW2^2*MZ2 + 
      45*MW2*MZ2^2 - 10*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4) + CHD*(-16*MW2^4 + 24*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        18*MW2*MZ2^3 + 5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(768*MW2^7 - 2368*MW2^6*MZ2 + 320*MW2^5*MZ2^2 + 5432*MW2^4*MZ2^3 - 
      5928*MW2^3*MZ2^4 + 2058*MW2^2*MZ2^5 - 168*MW2*MZ2^6 - 15*MZ2^7)*
     B0i[bb0, MW2, MW2, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-24*MW2^3 + 60*MW2^2*MZ2 - 45*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(MT2*(1024*MW2^5 - 4096*MW2^4*MZ2 + 7008*MW2^3*MZ2^2 - 
        6120*MW2^2*MZ2^3 + 2552*MW2*MZ2^4 - 377*MZ2^5) + 
      MZ2*(512*MW2^5 - 2048*MW2^4*MZ2 + 3072*MW2^3*MZ2^2 - 2088*MW2^2*MZ2^3 + 
        628*MW2*MZ2^4 - 67*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*(384*MW2^6 - 1472*MW2^5*MZ2 + 112*MW2^4*MZ2^2 + 
      3520*MW2^3*MZ2^3 - 3072*MW2^2*MZ2^4 + 588*MW2*MZ2^5 + 39*MZ2^6)*
     B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (4*CHD*MW2^3*(16*MW2^5 + 8*MW2^4*MZ2 - 54*MW2^3*MZ2^2 + 
      6*MW2^2*MZ2^3 + 31*MW2*MZ2^4 - 10*MZ2^5)*SW2*C0i[cc0, 0, MZ2, 0, 0, 
      MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(32*MW2^3 - 72*MW2^2*MZ2 + 48*MW2*MZ2^2 - 
      9*MZ2^3)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/27*(CHWB*MW2*(6912*MW2^7 - 12*MT2*(512*MW2^6 - 2304*MW2^5*MZ2 + 
         4048*MW2^4*MZ2^2 - 3360*MW2^3*MZ2^3 + 1222*MW2^2*MZ2^4 - 
         93*MW2*MZ2^5 - 25*MZ2^6) + 128*MW2^6*MZ2*(-187 + 18*Pi^2) - 
       64*MW2^5*MZ2^2*(-581 + 144*Pi^2) + 144*MW2^3*MZ2^3*
        (6*MH2 + 23*MZ2 - 69*MZ2*Pi^2) - 3*MZ2^6*(30*MH2 - 41*MZ2 + 
         48*MZ2*Pi^2) + 2*MW2*MZ2^5*(243*MH2 - 1099*MZ2 + 72*MZ2*Pi^2) + 
       96*MW2^4*MZ2^2*(-3*MH2 - 284*MZ2 + 147*MZ2*Pi^2) + 
       4*MW2^2*MZ2^4*(-243*MH2 + 1460*MZ2 + 684*MZ2*Pi^2))*SW2)/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*MZ2^2*(CHWB*MW*(MH2*(64*MW2^4 - 96*MW2^3*MZ2 + 48*MW2*MZ2^3 - 
          15*MZ2^4) + 12*MW2*(32*MW2^4 - 48*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 
          12*MW2*MZ2^3 - 5*MZ2^4)) + 24*(CHB - CHW)*MW2^2*MZ*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(6*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*SW2*(9*MT2^2*MZ2^2*(-32*MW2^4 + 32*MW2^3*MZ2 + 
        44*MW2^2*MZ2^2 - 58*MW2*MZ2^3 + 15*MZ2^4) + 
      4*MT2*MW2*(512*MW2^6 - 2304*MW2^5*MZ2 + 4048*MW2^4*MZ2^2 - 
        3360*MW2^3*MZ2^3 + 1222*MW2^2*MZ2^4 - 93*MW2*MZ2^5 - 25*MZ2^6) + 
      64*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(3456*MW2^6 - 10240*MW2^5*MZ2 + 8*MW2^3*(4*MH2 - 131*MZ2)*
         MZ2^2 + 4*MW2^2*(11*MH2 - 579*MZ2)*MZ2^3 + 15*MZ2^5*(MH2 + MZ2) + 
        16*MW2^4*MZ2*(-2*MH2 + 589*MZ2) + MW2*(-58*MH2*MZ2^4 + 728*MZ2^5)) + 
      48*CHW*MW2^2*MZ*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW)*SW2*B0i[bb0, 0, 0, MW2])/(6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (MZ2*SW2*(CHWB*(3456*MW2^7 + 2816*MW2^6*MZ2 + 
        16*MW2^5*(12*MH2 - 1895*MZ2)*MZ2 + 48*MW2^3*(4*MH2 - 701*MZ2)*MZ2^3 - 
        45*MZ2^7 - MW2*MZ2^5*(15*MH2 + 1606*MZ2) + 24*MW2^4*MZ2^2*
         (-16*MH2 + 1973*MZ2) + 4*MW2^2*MZ2^4*(3*MH2 + 2980*MZ2)) + 
      72*MW*MW2*MZ*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (18*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*(32*MW2^5 - 64*MW2^4*MZ2 - 
      12*MW2^3*MZ2^2 + 102*MW2^2*MZ2^3 - 73*MW2*MZ2^4 + 15*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) + (MZ2^2*(CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (32*MW2^4 - 32*MW2^3*MZ2 - 44*MW2^2*MZ2^2 + 58*MW2*MZ2^3 - 15*MZ2^4) - 
      48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3)*SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (6*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(1536*MW2^8 - 9600*MW2^7*MZ2 + 17216*MW2^6*MZ2^2 - 
      6640*MW2^5*MZ2^3 - 10696*MW2^4*MZ2^4 + 11728*MW2^3*MZ2^5 - 
      3926*MW2^2*MZ2^6 + 367*MW2*MZ2^7 + 15*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(MH2^2*(64*MW2^4 - 128*MW2^3*MZ2 + 64*MW2^2*MZ2^2 + 
          4*MW2*MZ2^3 - 5*MZ2^4) - 12*MZ2*(64*MW2^5 - 224*MW2^4*MZ2 + 
          248*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 38*MW2*MZ2^4 + 15*MZ2^5) + 
        4*MH2*(96*MW2^5 - 304*MW2^4*MZ2 + 308*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
          55*MW2*MZ2^4 + 20*MZ2^5)) + 24*MW2*MZ*(MH2 - 2*MZ2)*
       (-16*MW2^3 + 32*MW2^2*MZ2 - 22*MW2*MZ2^2 + 5*MZ2^3)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(-MW2 + MZ2)*(MT2*(2048*MW2^6 - 9216*MW2^5*MZ2 + 
        17344*MW2^4*MZ2^2 - 16320*MW2^3*MZ2^3 + 7408*MW2^2*MZ2^4 - 
        1308*MW2*MZ2^5 + 35*MZ2^6) + MZ2*(1024*MW2^6 - 4608*MW2^5*MZ2 + 
        7808*MW2^4*MZ2^2 - 6432*MW2^3*MZ2^3 + 2840*MW2^2*MZ2^4 - 
        708*MW2*MZ2^5 + 85*MZ2^6))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(3072*MW2^7 - 6464*MW2^6*MZ2 + 256*MW2^5*MZ2^2 + 
      7384*MW2^4*MZ2^3 - 5024*MW2^3*MZ2^4 + 656*MW2^2*MZ2^5 + 125*MW2*MZ2^6 - 
      5*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (8*CHWB*CW*MW2^2*MZ2^2*(32*MW2^4 + 56*MW2^3*MZ2 - 
      88*MW2^2*MZ2^2 + 11*MW2*MZ2^3 + 5*MZ2^4)*SW2^3*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (8*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*(24*MW2^2 - 28*MW2*MZ2 + 
      7*MZ2^2)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*(-(MZ2*CHe[2, 2]) + 
    2*MW2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
    2*MZ2*(CHl1[2, 2] + CHl3[2, 2]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-8*MW2^3*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (32*MW2^4*CHl3[2, 2] + MZ2^4*(3*CHe[2, 2] - CHl1[2, 2] + 9*CHl3[2, 2]) - 
      8*MW2^3*MZ2*(CHl1[2, 2] + 13*CHl3[2, 2]) + 
      4*MW2^2*MZ2^2*(2*CHe[2, 2] + 3*CHl1[2, 2] + 30*CHl3[2, 2]) - 
      MW2*MZ2^3*(10*CHe[2, 2] + 3*CHl1[2, 2] + 57*CHl3[2, 2])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-8*MW2^3*MZ2*(5*CHl1[2, 2] - 19*CHl3[2, 2]) + 
      MZ2^4*(-3*CHe[2, 2] + 6*CHl1[2, 2] - 14*CHl3[2, 2]) + 
      16*MW2^4*(CHl1[2, 2] - 3*CHl3[2, 2]) + 2*MW2*MZ2^3*
       (5*CHe[2, 2] - 12*CHl1[2, 2] + 42*CHl3[2, 2]) - 
      2*MW2^2*MZ2^2*(4*CHe[2, 2] - 21*CHl1[2, 2] + 87*CHl3[2, 2])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (128*MW2^6*(CHe[2, 2] - CHl1[2, 2]) + 
      5*MZ2^6*(CHe[2, 2] - 2*CHl1[2, 2] + 2*CHl3[2, 2]) + 
      16*MW2^4*MZ2^2*(48*CHe[2, 2] - 57*CHl1[2, 2] + 10*CHl3[2, 2]) - 
      12*MW2^3*MZ2^3*(51*CHe[2, 2] - 72*CHl1[2, 2] + 16*CHl3[2, 2]) - 
      3*MW2*MZ2^5*(17*CHe[2, 2] - 34*CHl1[2, 2] + 22*CHl3[2, 2]) + 
      4*MW2^2*MZ2^4*(62*CHe[2, 2] - 107*CHl1[2, 2] + 38*CHl3[2, 2]) - 
      32*MW2^5*MZ2*(15*CHe[2, 2] + 2*(-8*CHl1[2, 2] + CHl3[2, 2]))))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (32*MW2^5*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) - 
      112*MW2^4*MZ2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
      MW2*MZ2^4*(43*CHe[2, 2] - 66*(CHl1[2, 2] + CHl3[2, 2])) + 
      4*MW2^3*MZ2^2*(43*CHe[2, 2] - 45*(CHl1[2, 2] + CHl3[2, 2])) - 
      4*MW2^2*MZ2^3*(32*CHe[2, 2] - 39*(CHl1[2, 2] + CHl3[2, 2])) - 
      5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2]))))/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^5*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) - 
      112*MW2^4*MZ2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
      MW2*MZ2^4*(43*CHe[2, 2] - 66*(CHl1[2, 2] + CHl3[2, 2])) + 
      4*MW2^3*MZ2^2*(43*CHe[2, 2] - 45*(CHl1[2, 2] + CHl3[2, 2])) - 
      4*MW2^2*MZ2^3*(32*CHe[2, 2] - 39*(CHl1[2, 2] + CHl3[2, 2])) - 
      5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2]))))/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (32*MW2^5*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) - 
      112*MW2^4*MZ2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
      MW2*MZ2^4*(43*CHe[2, 2] - 66*(CHl1[2, 2] + CHl3[2, 2])) + 
      4*MW2^3*MZ2^2*(43*CHe[2, 2] - 45*(CHl1[2, 2] + CHl3[2, 2])) - 
      4*MW2^2*MZ2^3*(32*CHe[2, 2] - 39*(CHl1[2, 2] + CHl3[2, 2])) - 
      5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2]))))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) - 
      112*MW2^4*MZ2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
      MW2*MZ2^4*(43*CHe[2, 2] - 66*(CHl1[2, 2] + CHl3[2, 2])) + 
      4*MW2^3*MZ2^2*(43*CHe[2, 2] - 45*(CHl1[2, 2] + CHl3[2, 2])) - 
      4*MW2^2*MZ2^3*(32*CHe[2, 2] - 39*(CHl1[2, 2] + CHl3[2, 2])) - 
      5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(1536*MW2^8*(CHe[2, 2] - CHl1[2, 2]) - 
      128*MW2^7*MZ2*(37*CHe[2, 2] - 43*CHl1[2, 2] + 3*CHl3[2, 2]) + 
      5*MZ2^7*(MH2 + MZ2)*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
      MW2*MZ2^6*(-43*MH2*CHe[2, 2] + 5*MZ2*(99*CHe[2, 2] - 202*CHl1[2, 2] - 
          50*CHl3[2, 2]) + 66*MH2*(CHl1[2, 2] + CHl3[2, 2])) - 
      2*MW2^2*MZ2^5*(-64*MH2*CHe[2, 2] + 1913*MZ2*CHe[2, 2] + 
        78*MH2*(CHl1[2, 2] + CHl3[2, 2]) - 8*MZ2*(411*CHl1[2, 2] - 
          5*CHl3[1, 1] + 97*CHl3[2, 2] - 5*CHl3[3, 3] - 15*CHq3[1, 1] - 
          15*CHq3[2, 2])) + 64*MW2^6*MZ2^2*(45*CHe[2, 2] - 74*CHl1[2, 2] - 
        4*CHl3[1, 1] + 21*CHl3[2, 2] - 4*CHl3[3, 3] - 12*CHq3[1, 1] - 
        12*CHq3[2, 2]) - 8*MW2^4*MZ2^3*(1777*MZ2*CHe[2, 2] - 
        14*MH2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
        4*MZ2*(-556*CHl1[2, 2] + 27*CHl3[1, 1] - 100*CHl3[2, 2] + 
          27*CHl3[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2])) + 
      16*MW2^5*MZ2^2*(2*MH2*(-CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        MZ2*(433*CHe[2, 2] - 415*CHl1[2, 2] + 48*CHl3[1, 1] - 
          143*CHl3[2, 2] + 48*CHl3[3, 3] + 144*CHq3[1, 1] + 
          144*CHq3[2, 2])) + 4*MW2^3*MZ2^4*(-43*MH2*CHe[2, 2] + 
        45*MH2*(CHl1[2, 2] + CHl3[2, 2]) + MZ2*(2724*CHe[2, 2] - 
          3985*CHl1[2, 2] + 108*CHl3[1, 1] - 791*CHl3[2, 2] + 
          108*CHl3[3, 3] + 324*CHq3[1, 1] + 324*CHq3[2, 2]))))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (-5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
      4*MW2^3*MZ2^2*(43*CHe[2, 2] - 9*(5*CHl1[2, 2] + 5*CHl3[2, 2] - 
          6*CHq3[3, 3])) + 32*MW2^5*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2] + 
        2*CHq3[3, 3]) - 16*MW2^4*MZ2*(7*CHe[2, 2] - 7*CHl1[2, 2] - 
        7*CHl3[2, 2] + 12*CHq3[3, 3]) + MW2*MZ2^4*(43*CHe[2, 2] - 
        66*CHl1[2, 2] - 66*CHl3[2, 2] + 20*CHq3[3, 3]) - 
      4*MW2^2*MZ2^3*(32*CHe[2, 2] - 39*CHl1[2, 2] - 39*CHl3[2, 2] + 
        27*CHq3[3, 3])))/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-384*MW2^8*(CHl1[2, 2] - 3*CHl3[2, 2]) - 
      5*MZ2^8*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
      MW2*MZ2^6*(-5*MH2*CHe[2, 2] + 13*MZ2*CHe[2, 2] + 
        10*MH2*(CHl1[2, 2] + CHl3[2, 2]) - 6*MZ2*(CHl1[2, 2] + CHl3[2, 2])) + 
      8*MW2^5*MZ2^2*(14*MH2*(-CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        MZ2*(102*CHd[1, 1] + 102*CHd[2, 2] + 102*CHd[3, 3] + 102*CHe[1, 1] + 
          348*CHe[2, 2] + 102*CHe[3, 3] + 102*CHl1[1, 1] - 353*CHl1[2, 2] + 
          102*CHl1[3, 3] + 6*CHl3[1, 1] + 415*CHl3[2, 2] + 6*CHl3[3, 3] - 
          102*CHq1[1, 1] - 102*CHq1[2, 2] - 42*CHq1[3, 3] + 18*CHq3[1, 1] + 
          18*CHq3[2, 2] - 42*CHq3[3, 3] - 204*CHu[1, 1] - 204*CHu[2, 2])) - 
      4*MW2^4*MZ2^3*(-43*MH2*CHe[2, 2] + 45*MH2*(CHl1[2, 2] + CHl3[2, 2]) + 
        2*MZ2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] + 81*CHe[1, 1] + 
          260*CHe[2, 2] + 81*CHe[3, 3] + 81*CHl1[1, 1] - 323*CHl1[2, 2] + 
          81*CHl1[3, 3] - 27*CHl3[1, 1] + 643*CHl3[2, 2] - 27*CHl3[3, 3] - 
          81*CHq1[1, 1] - 81*CHq1[2, 2] - 81*CHq1[3, 3] - 81*CHq3[1, 1] - 
          81*CHq3[2, 2] - 81*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2])) + 
      4*MW2^3*MZ2^4*(-32*MH2*CHe[2, 2] + 39*MH2*(CHl1[2, 2] + CHl3[2, 2]) + 
        2*MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 
          88*CHe[2, 2] + 32*CHe[3, 3] + 32*CHl1[1, 1] - 124*CHl1[2, 2] + 
          32*CHl1[3, 3] - 22*CHl3[1, 1] + 338*CHl3[2, 2] - 22*CHl3[3, 3] - 
          32*CHq1[1, 1] - 32*CHq1[2, 2] - 49*CHq1[3, 3] - 66*CHq3[1, 1] - 
          66*CHq3[2, 2] - 49*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2])) - 
      16*MW2^6*MZ2*(2*MH2*(-CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 
          120*CHe[2, 2] + 32*CHe[3, 3] + 32*CHl1[1, 1] - 71*CHl1[2, 2] + 
          32*CHl1[3, 3] + 16*CHl3[1, 1] - 123*CHl3[2, 2] + 16*CHl3[3, 3] - 
          32*CHq1[1, 1] - 32*CHq1[2, 2] + 8*CHq1[3, 3] + 48*CHq3[1, 1] + 
          48*CHq3[2, 2] + 8*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2])) + 
      128*MW2^7*MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
        5*CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 3*CHl1[2, 2] + CHl1[3, 3] + 
        CHl3[1, 1] - 27*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
        CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2]) + MW2^2*MZ2^5*(43*MH2*CHe[2, 2] - 
        66*MH2*(CHl1[2, 2] + CHl3[2, 2]) + MZ2*(-40*CHd[1, 1] - 
          40*CHd[2, 2] - 40*CHd[3, 3] - 40*CHe[1, 1] - 86*CHe[2, 2] - 
          40*CHe[3, 3] - 40*CHl1[1, 1] + 92*CHl1[2, 2] - 40*CHl1[3, 3] + 
          40*CHl3[1, 1] - 548*CHl3[2, 2] + 40*CHl3[3, 3] + 40*CHq1[1, 1] + 
          40*CHq1[2, 2] + 80*CHq1[3, 3] + 120*CHq3[1, 1] + 120*CHq3[2, 2] + 
          80*CHq3[3, 3] + 80*CHu[1, 1] + 80*CHu[2, 2]))))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(512*MW2^6*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
        MW2*MZ2^5*(-384*CHe[2, 2] + 797*CHl1[2, 2] + 797*CHl3[2, 2] + 
          102*CHq1[3, 3] - 102*CHq3[3, 3] - 384*CHu[3, 3]) - 
        64*MW2^5*MZ2*(33*CHe[2, 2] - 37*CHl1[2, 2] - 37*CHl3[2, 2] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(113*CHe[2, 2] - 145*CHl1[2, 2] - 145*CHl3[2, 2] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 24*CHu[3, 3]) - 
        24*MW2^3*MZ2^3*(133*CHe[2, 2] - 200*CHl1[2, 2] - 200*CHl3[2, 2] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 51*CHu[3, 3]) + 
        MZ2^6*(41*CHe[2, 2] - 97*CHl1[2, 2] - 97*CHl3[2, 2] - 30*CHq1[3, 3] + 
          30*CHq3[3, 3] + 60*CHu[3, 3]) + 4*MW2^2*MZ2^4*
         (382*CHe[2, 2] - 679*CHl1[2, 2] - 679*CHl3[2, 2] + 243*CHu[3, 3])) + 
      MT2*(1024*MW2^6*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
        4*MW2^2*MZ2^4*(710*CHe[2, 2] - 1439*CHl1[2, 2] - 1439*CHl3[2, 2] + 
          729*CHq1[3, 3] - 729*CHq3[3, 3] - 243*CHu[3, 3]) + 
        MZ2^6*(CHe[2, 2] - 167*CHl1[2, 2] - 167*CHl3[2, 2] + 210*CHq1[3, 3] - 
          210*CHq3[3, 3] - 150*CHu[3, 3]) - 24*MW2^3*MZ2^3*
         (266*CHe[2, 2] - 409*CHl1[2, 2] - 409*CHl3[2, 2] + 138*CHq1[3, 3] - 
          138*CHq3[3, 3] - 6*CHu[3, 3]) - 128*MW2^5*MZ2*
         (33*CHe[2, 2] - 37*CHl1[2, 2] - 37*CHl3[2, 2] + 3*CHq1[3, 3] - 
          3*CHq3[3, 3] + 3*CHu[3, 3]) + 32*MW2^4*MZ2^2*(226*CHe[2, 2] - 
          290*CHl1[2, 2] - 290*CHl3[2, 2] + 57*CHq1[3, 3] - 57*CHq3[3, 3] + 
          21*CHu[3, 3]) + MW2*MZ2^5*(-498*CHe[2, 2] + 1675*CHl1[2, 2] + 
          1675*CHl3[2, 2] - 1254*CHq1[3, 3] + 1254*CHq3[3, 3] + 
          690*CHu[3, 3]))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-13824*MW2^8*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
     128*MW2^7*(96*MT2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
       MZ2*((464 - 36*Pi^2)*CHe[2, 2] + (-545 + 36*Pi^2)*CHl1[2, 2] + 
         4*(-80 + 9*Pi^2)*CHl3[2, 2])) + 
     3*MZ2^7*(MZ2*((-1109 + 132*Pi^2)*CHe[2, 2] + 16*(-47 + 6*Pi^2)*
          CHl1[2, 2] + 24*(-33 + 4*Pi^2)*CHl3[2, 2]) + 
       180*MT2*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2]))) + 
     64*MW2^6*MZ2*(-24*MT2*(33*CHe[2, 2] - 37*CHl1[2, 2] - 37*CHl3[2, 2] + 
         3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
       MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] - 
         2181*CHe[2, 2] + 396*Pi^2*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 
         2273*CHl1[2, 2] - 360*Pi^2*CHl1[2, 2] + 12*CHl1[3, 3] - 
         12*CHl3[1, 1] + 860*CHl3[2, 2] - 360*Pi^2*CHl3[2, 2] - 
         12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 24*CHq1[3, 3] - 
         36*CHq3[1, 1] - 36*CHq3[2, 2] + 36*CHq3[3, 3] - 24*CHu[1, 1] - 
         24*CHu[2, 2] + 12*CHu[3, 3])) - 16*MW2^5*MZ2^2*
      (-24*MT2*(217*CHe[2, 2] - 281*CHl1[2, 2] - 281*CHl3[2, 2] + 
         30*CHq1[3, 3] - 48*CHq3[3, 3] + 48*CHu[3, 3]) + 
       MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] - 
         14300*CHe[2, 2] + 3564*Pi^2*CHe[2, 2] + 192*CHe[3, 3] + 
         192*CHl1[1, 1] + 8881*CHl1[2, 2] - 2916*Pi^2*CHl1[2, 2] + 
         192*CHl1[3, 3] - 192*CHl3[1, 1] + 3574*CHl3[2, 2] - 
         2916*Pi^2*CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 
         192*CHq1[2, 2] + 168*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] + 
         360*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3])) + 
     24*MW2^4*MZ2^3*(-24*MT2*(112*CHe[2, 2] - 179*CHl1[2, 2] - 
         179*CHl3[2, 2] + 15*CHq1[3, 3] - 51*CHq3[3, 3] + 51*CHu[3, 3]) + 
       MZ2*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] + 204*CHe[1, 1] - 
         10899*CHe[2, 2] + 2856*Pi^2*CHe[2, 2] + 204*CHe[3, 3] + 
         204*CHl1[1, 1] + 1320*CHl1[2, 2] - 2004*Pi^2*CHl1[2, 2] + 
         204*CHl1[3, 3] - 204*CHl3[1, 1] + 1760*CHl3[2, 2] - 
         2004*Pi^2*CHl3[2, 2] - 204*CHl3[3, 3] - 204*CHq1[1, 1] - 
         204*CHq1[2, 2] - 24*CHq1[3, 3] - 612*CHq3[1, 1] - 612*CHq3[2, 2] + 
         180*CHq3[3, 3] - 408*CHu[1, 1] - 408*CHu[2, 2] + 204*CHu[3, 3])) + 
     2*MW2^2*MZ2^5*(12*MT2*(192*CHe[2, 2] + 95*CHl1[2, 2] + 95*CHl3[2, 2] + 
         102*CHq1[3, 3] + 384*CHq3[3, 3] - 384*CHu[3, 3]) + 
       MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] + 768*CHe[1, 1] - 
         49959*CHe[2, 2] + 9720*Pi^2*CHe[2, 2] + 768*CHe[3, 3] + 
         768*CHl1[1, 1] - 28438*CHl1[2, 2] - 2592*Pi^2*CHl1[2, 2] + 
         768*CHl1[3, 3] - 768*CHl3[1, 1] - 9142*CHl3[2, 2] - 
         2592*Pi^2*CHl3[2, 2] - 768*CHl3[3, 3] - 768*CHq1[1, 1] - 
         768*CHq1[2, 2] - 1380*CHq1[3, 3] - 2304*CHq3[1, 1] - 
         2304*CHq3[2, 2] - 612*CHq3[3, 3] - 1536*CHu[1, 1] - 1536*CHu[2, 2] + 
         768*CHu[3, 3])) - 4*MW2^3*MZ2^4*
      (-12*MT2*(377*CHe[2, 2] - 953*CHl1[2, 2] - 953*CHl3[2, 2] - 
         486*CHq3[3, 3] + 486*CHu[3, 3]) + 
       MZ2*(972*CHd[1, 1] + 972*CHd[2, 2] + 972*CHd[3, 3] + 972*CHe[1, 1] - 
         50531*CHe[2, 2] + 11952*Pi^2*CHe[2, 2] + 972*CHe[3, 3] + 
         972*CHl1[1, 1] - 15259*CHl1[2, 2] - 6336*Pi^2*CHl1[2, 2] + 
         972*CHl1[3, 3] - 972*CHl3[1, 1] + 1076*CHl3[2, 2] - 
         6336*Pi^2*CHl3[2, 2] - 972*CHl3[3, 3] - 972*CHq1[1, 1] - 
         972*CHq1[2, 2] - 972*CHq1[3, 3] - 2916*CHq3[1, 1] - 
         2916*CHq3[2, 2] - 1944*CHu[1, 1] - 1944*CHu[2, 2] + 
         972*CHu[3, 3])) + MW2*MZ2^6*
      (MZ2*(-240*CHd[1, 1] - 240*CHd[2, 2] - 240*CHd[3, 3] - 240*CHe[1, 1] + 
         28021*CHe[2, 2] - 4284*Pi^2*CHe[2, 2] - 240*CHe[3, 3] - 
         240*CHl1[1, 1] + 18976*CHl1[2, 2] - 576*Pi^2*CHl1[2, 2] - 
         240*CHl1[3, 3] + 240*CHl3[1, 1] + 12004*CHl3[2, 2] - 
         576*Pi^2*CHl3[2, 2] + 240*CHl3[3, 3] + 240*CHq1[1, 1] + 
         240*CHq1[2, 2] + 600*CHq1[3, 3] + 720*CHq3[1, 1] + 720*CHq3[2, 2] + 
         360*CHq3[3, 3] + 480*CHu[1, 1] + 480*CHu[2, 2] - 240*CHu[3, 3]) - 
       60*MT2*(61*CHe[2, 2] - 4*(20*CHl1[2, 2] + 20*CHl3[2, 2] - 
           3*CHq1[3, 3] - 6*CHq3[3, 3] + 6*CHu[3, 3]))))/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 
        22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2*(-(MZ2*CHe[2, 2]) + 
        2*MW2*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) + 
        2*MZ2*(CHl1[2, 2] + CHl3[2, 2])) + 9*MT2^2*MZ2^2*
       (-5*MZ2^5*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) + 
        4*MW2^3*MZ2^2*(43*CHe[2, 2] - 9*(5*CHl1[2, 2] + 5*CHl3[2, 2] - 
            6*CHq3[3, 3])) + 32*MW2^5*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2] + 
          2*CHq3[3, 3]) - 16*MW2^4*MZ2*(7*CHe[2, 2] - 7*CHl1[2, 2] - 
          7*CHl3[2, 2] + 12*CHq3[3, 3]) + MW2*MZ2^4*(43*CHe[2, 2] - 
          66*CHl1[2, 2] - 66*CHl3[2, 2] + 20*CHq3[3, 3]) - 
        4*MW2^2*MZ2^3*(32*CHe[2, 2] - 39*CHl1[2, 2] - 39*CHl3[2, 2] + 
          27*CHq3[3, 3])) - 2*MT2*MW2*MZ2*SW2*
       (1024*MW2^6*(CHe[2, 2] - CHl1[2, 2] - CHl3[2, 2]) - 
        45*MZ2^6*(CHe[2, 2] - 2*(CHl1[2, 2] + CHl3[2, 2])) - 
        4*MW2^2*MZ2^4*(31*CHe[2, 2] + 125*CHl1[2, 2] + 125*CHl3[2, 2] + 
          36*CHq1[3, 3] + 162*CHq3[3, 3] - 162*CHu[3, 3]) + 
        10*MW2*MZ2^5*(26*CHe[2, 2] - 31*CHl1[2, 2] - 31*CHl3[2, 2] + 
          6*CHq1[3, 3] + 12*CHq3[3, 3] - 12*CHu[3, 3]) - 
        128*MW2^5*MZ2*(25*CHe[2, 2] - 29*CHl1[2, 2] - 29*CHl3[2, 2] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        96*MW2^4*MZ2^2*(39*CHe[2, 2] - 55*CHl1[2, 2] - 55*CHl3[2, 2] + 
          6*CHq1[3, 3] - 12*CHq3[3, 3] + 12*CHu[3, 3]) - 
        48*MW2^3*MZ2^3*(34*CHe[2, 2] + 3*(-23*CHl1[2, 2] - 23*CHl3[2, 2] + 
            CHq1[3, 3] - 9*CHq3[3, 3] + 9*CHu[3, 3])))))/
    (9*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*(((4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2)/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 
        12*Cee[1, 1, 2, 2] + 12*Cee[2, 2, 2, 2] + 12*Cee[2, 2, 3, 3] - 
        6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 4*Cld[2, 2, 1, 1] - 
        4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] + 3*Cle[1, 1, 2, 2] - 
        4*Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        3*Cle[3, 3, 2, 2] - 8*Cll[1, 1, 2, 2] - 14*Cll[2, 2, 2, 2] - 
        8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] + 4*Clq1[2, 2, 1, 1] + 
        4*Clq1[2, 2, 2, 2] - Clq1[2, 2, 3, 3] - 6*Clq3[2, 2, 1, 1] - 
        6*Clq3[2, 2, 2, 2] - Clq3[2, 2, 3, 3] + 8*Clu[2, 2, 1, 1] + 
        8*Clu[2, 2, 2, 2] - 3*Cqe[1, 1, 2, 2] - 3*Cqe[2, 2, 2, 2]) + 
      MZ2^2*(2*Ced[2, 2, 1, 1] + 2*Ced[2, 2, 2, 2] + 2*Ced[2, 2, 3, 3] + 
        8*Cee[1, 1, 2, 2] + 8*Cee[2, 2, 2, 2] + 8*Cee[2, 2, 3, 3] - 
        4*Ceu[2, 2, 1, 1] - 4*Ceu[2, 2, 2, 2] - 4*Cld[2, 2, 1, 1] - 
        4*Cld[2, 2, 2, 2] - 4*Cld[2, 2, 3, 3] + 2*Cle[1, 1, 2, 2] - 
        4*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 4*Cle[2, 2, 3, 3] + 
        2*Cle[3, 3, 2, 2] - 8*Cll[1, 1, 2, 2] - 12*Cll[2, 2, 2, 2] - 
        8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] + 4*Clq1[2, 2, 1, 1] + 
        4*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 2*Clq3[2, 2, 3, 3] + 
        8*Clu[2, 2, 1, 1] + 8*Clu[2, 2, 2, 2] - 2*Cqe[1, 1, 2, 2] - 
        2*Cqe[2, 2, 2, 2] - Cqe[3, 3, 2, 2]) + 
      4*MW2^2*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
        4*Cee[1, 1, 2, 2] + 4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 
        2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] - Cld[2, 2, 1, 1] - 
        Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] + Cle[1, 1, 2, 2] - 
        Cle[2, 2, 1, 1] - Cle[2, 2, 3, 3] + Cle[3, 3, 2, 2] - 
        2*Cll[1, 1, 2, 2] - 4*Cll[2, 2, 2, 2] - 2*Cll[2, 2, 3, 3] - 
        2*Cll[2, 3, 3, 2] + Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] - 
        Clq1[2, 2, 3, 3] - 3*Clq3[2, 2, 1, 1] - 3*Clq3[2, 2, 2, 2] - 
        Clq3[2, 2, 3, 3] + 2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - 
        Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] + Cqe[3, 3, 2, 2])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 2*Clq3[2, 2, 3, 3] - 
        8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
      8*MW2^2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
        Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) - 
      2*MW2*MZ2*(6*Ceu[2, 2, 3, 3] - 5*Clq1[2, 2, 3, 3] + 
        5*Clq3[2, 2, 3, 3] - 8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 2, 2])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*
     (MZ2^2*(MZ2*(4*Ced[2, 2, 1, 1] + 4*Ced[2, 2, 2, 2] + 4*Ced[2, 2, 3, 3] + 
          4*Cee[1, 1, 2, 2] + 4*Cee[2, 2, 2, 2] + 4*Cee[2, 2, 3, 3] - 
          8*Ceu[2, 2, 1, 1] - 8*Ceu[2, 2, 2, 2] + 4*Ceu[2, 2, 3, 3] - 
          8*Cld[2, 2, 1, 1] - 8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 
          4*Cle[1, 1, 2, 2] - 8*Cle[2, 2, 1, 1] - 4*Cle[2, 2, 2, 2] - 
          8*Cle[2, 2, 3, 3] + 4*Cle[3, 3, 2, 2] - 16*Cll[1, 1, 2, 2] - 
          12*Cll[2, 2, 2, 2] - 16*Cll[2, 2, 3, 3] + 4*Cll[2, 3, 3, 2] + 
          8*Clq1[2, 2, 1, 1] + 8*Clq1[2, 2, 2, 2] + 2*Clq1[2, 2, 3, 3] + 
          6*Clq3[2, 2, 3, 3] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
          8*Clu[2, 2, 3, 3] - 4*Cqe[1, 1, 2, 2] - 4*Cqe[2, 2, 2, 2] - 
          Cqe[3, 3, 2, 2]) - 6*MT2*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2])) + 
      8*MW2^2*(-6*MT2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + 
          Clq3[2, 2, 3, 3] - Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        MZ2*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
          Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + Cee[2, 2, 3, 3] - 
          2*Ceu[2, 2, 1, 1] - 2*Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3] - 
          Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] + 
          Cle[1, 1, 2, 2] - Cle[2, 2, 1, 1] - Cle[2, 2, 3, 3] + 
          Cle[3, 3, 2, 2] - 2*Cll[1, 1, 2, 2] - Cll[2, 2, 2, 2] - 
          2*Cll[2, 2, 3, 3] + Cll[2, 3, 3, 2] + Clq1[2, 2, 1, 1] + 
          Clq1[2, 2, 2, 2] - 2*Clq1[2, 2, 3, 3] - 3*Clq3[2, 2, 1, 1] - 
          3*Clq3[2, 2, 2, 2] + 2*Clu[2, 2, 1, 1] + 2*Clu[2, 2, 2, 2] - 
          Clu[2, 2, 3, 3] - Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] + 
          2*Cqe[3, 3, 2, 2])) - 2*MW2*MZ2*
       (-6*MT2*(6*Ceu[2, 2, 3, 3] - 5*Clq1[2, 2, 3, 3] + 5*Clq3[2, 2, 3, 3] - 
          8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 2, 2]) + 
        MZ2*(6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 6*Ced[2, 2, 3, 3] + 
          6*Cee[1, 1, 2, 2] + 6*Cee[2, 2, 2, 2] + 6*Cee[2, 2, 3, 3] - 
          12*Ceu[2, 2, 1, 1] - 12*Ceu[2, 2, 2, 2] + 6*Ceu[2, 2, 3, 3] - 
          8*Cld[2, 2, 1, 1] - 8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 
          6*Cle[1, 1, 2, 2] - 8*Cle[2, 2, 1, 1] - 2*Cle[2, 2, 2, 2] - 
          8*Cle[2, 2, 3, 3] + 6*Cle[3, 3, 2, 2] - 16*Cll[1, 1, 2, 2] - 
          10*Cll[2, 2, 2, 2] - 16*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 
          8*Clq1[2, 2, 1, 1] + 8*Clq1[2, 2, 2, 2] - 7*Clq1[2, 2, 3, 3] - 
          12*Clq3[2, 2, 1, 1] - 12*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 
          16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 8*Clu[2, 2, 3, 3] - 
          6*Cqe[1, 1, 2, 2] - 6*Cqe[2, 2, 2, 2] + 3*Cqe[3, 3, 2, 2]))))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[2, 2, 3, 3] - 2*Clq1[2, 2, 3, 3] + 
          2*Clq3[2, 2, 3, 3] - 8*Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        8*MW2^2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) - 2*MW2*MZ2*
         (6*Ceu[2, 2, 3, 3] - 5*Clq1[2, 2, 3, 3] + 5*Clq3[2, 2, 3, 3] - 
          8*Clu[2, 2, 3, 3] + 3*Cqe[3, 3, 2, 2])) + 
      MT2*(16*MW2^2*(Ceu[2, 2, 3, 3] - Clq1[2, 2, 3, 3] + Clq3[2, 2, 3, 3] - 
          Clu[2, 2, 3, 3] + Cqe[3, 3, 2, 2]) + 
        MZ2^2*(-Ceu[2, 2, 3, 3] - 22*Clq1[2, 2, 3, 3] + 22*Clq3[2, 2, 3, 3] + 
          2*Clu[2, 2, 3, 3] + 11*Cqe[3, 3, 2, 2]) - 
        2*MW2*MZ2*(3*Ceu[2, 2, 3, 3] - 19*Clq1[2, 2, 3, 3] + 
          19*Clq3[2, 2, 3, 3] - 7*Clu[2, 2, 3, 3] + 15*Cqe[3, 3, 2, 2]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((12*Sqrt[2]*MT*MT2*MW*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (12*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*Sqrt[2]*MT*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AmuLR_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHAEFF^2*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/3*(MZ2*(24*MW2^3 + 28*MW2^2*MZ2 - 18*MW2*MZ2^2 - MZ2^3)*SW2^2*
      B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
       (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
       2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[2, 2] - 
       2*MW2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*(2*MW2*CHe[2, 2] - 
      MZ2*CHe[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 
      2*MZ2*CHl1[2, 2] - 2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[2, 2] + 
      2*MZ2*CHl3[2, 2] + 2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     (2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
      2*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff]))/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4*MW2^2*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[2, 2] + 2*MZ2*CHl1[2, 2] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 6*MW2*CHl3[2, 2] + 2*MZ2*CHl3[2, 2] + 
      6*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*(2*MW2 - MZ2)*(MW2^2 - MZ2^2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2*MW2*CHe[2, 2] - MZ2*CHe[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] + 
      2*MZ2*CHl1[2, 2] - 2*MZ2*CHl1[Leff, Leff] - 8*MW2*CHl3[2, 2] + 
      2*MZ2*CHl3[2, 2] + 8*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2^2*B0i[bb0, 0, 0, MW2]*(24*MW2^3*CHe[2, 2] + 
      40*MW2^2*MZ2*CHe[2, 2] - 8*MW2*MZ2^2*CHe[2, 2] - 9*MZ2^3*CHe[2, 2] + 
      (-24*MW2^3 - 40*MW2^2*MZ2 + 8*MW2*MZ2^2 + 9*MZ2^3)*CHe[Leff, Leff] - 
      24*MW2^3*CHl1[2, 2] - 16*MW2^2*MZ2*CHl1[2, 2] + 
      52*MW2*MZ2^2*CHl1[2, 2] + 18*MZ2^3*CHl1[2, 2] + 
      2*(12*MW2^3 + 8*MW2^2*MZ2 - 26*MW2*MZ2^2 - 9*MZ2^3)*CHl1[Leff, Leff] + 
      24*MW2^3*CHl3[2, 2] - 8*MW2^2*MZ2*CHl3[2, 2] - 
      24*MW2*MZ2^2*CHl3[2, 2] + 18*MZ2^3*CHl3[2, 2] - 
      24*MW2^3*CHl3[Leff, Leff] + 8*MW2^2*MZ2*CHl3[Leff, Leff] + 
      24*MW2*MZ2^2*CHl3[Leff, Leff] - 18*MZ2^3*CHl3[Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*
     (12*MW2^3*CHe[2, 2] - 19*MW2*MZ2^2*CHe[2, 2] + 8*MZ2^3*CHe[2, 2] + 
      (-12*MW2^3 + 19*MW2*MZ2^2 - 8*MZ2^3)*CHe[Leff, Leff] + 
      12*MW2^2*MZ2*CHl1[2, 2] + 4*MW2*MZ2^2*CHl1[2, 2] - 
      16*MZ2^3*CHl1[2, 2] - 4*MZ2*(3*MW2^2 + MW2*MZ2 - 4*MZ2^2)*
       CHl1[Leff, Leff] - 48*MW2^3*CHl3[2, 2] - 12*MW2^2*MZ2*CHl3[2, 2] + 
      76*MW2*MZ2^2*CHl3[2, 2] - 16*MZ2^3*CHl3[2, 2] + 
      48*MW2^3*CHl3[Leff, Leff] + 12*MW2^2*MZ2*CHl3[Leff, Leff] - 
      76*MW2*MZ2^2*CHl3[Leff, Leff] + 16*MZ2^3*CHl3[Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(1536*MT2*MW2^4*CHe[2, 2] - 
      1728*MW2^5*CHe[2, 2] - 2304*MT2*MW2^3*MZ2*CHe[2, 2] + 
      9080*MW2^4*MZ2*CHe[2, 2] + 912*MT2*MW2^2*MZ2^2*CHe[2, 2] - 
      22092*MW2^3*MZ2^2*CHe[2, 2] - 72*MT2*MW2*MZ2^3*CHe[2, 2] + 
      22198*MW2^2*MZ2^3*CHe[2, 2] - 8385*MW2*MZ2^4*CHe[2, 2] + 
      891*MZ2^5*CHe[2, 2] - 1152*MW2^4*MZ2*Pi^2*CHe[2, 2] + 
      3024*MW2^3*MZ2^2*Pi^2*CHe[2, 2] - 2736*MW2^2*MZ2^3*Pi^2*CHe[2, 2] + 
      972*MW2*MZ2^4*Pi^2*CHe[2, 2] - 108*MZ2^5*Pi^2*CHe[2, 2] + 
      (2*MW2 - MZ2)*(864*MW2^4 - 24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 
          3*MZ2^2) + 8*MW2^2*MZ2^2*(1124 - 153*Pi^2) + 
        27*MZ2^4*(33 - 4*Pi^2) + 4*MW2^3*MZ2*(-1027 + 144*Pi^2) + 
        3*MW2*MZ2^3*(-2201 + 252*Pi^2))*CHe[Leff, Leff] - 
      1536*MT2*MW2^4*CHl1[2, 2] + 1728*MW2^5*CHl1[2, 2] + 
      3072*MT2*MW2^3*MZ2*CHl1[2, 2] - 10376*MW2^4*MZ2*CHl1[2, 2] - 
      1680*MT2*MW2^2*MZ2^2*CHl1[2, 2] + 18748*MW2^3*MZ2^2*CHl1[2, 2] + 
      144*MT2*MW2*MZ2^3*CHl1[2, 2] - 17960*MW2^2*MZ2^3*CHl1[2, 2] + 
      9642*MW2*MZ2^4*CHl1[2, 2] - 1782*MZ2^5*CHl1[2, 2] + 
      1152*MW2^4*MZ2*Pi^2*CHl1[2, 2] - 2736*MW2^3*MZ2^2*Pi^2*CHl1[2, 2] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl1[2, 2] - 1080*MW2*MZ2^4*Pi^2*CHl1[2, 2] + 
      216*MZ2^5*Pi^2*CHl1[2, 2] - 2*MZ2*(-864*MW2^4 + 
        24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
        MW2^3*MZ2*(4324 - 576*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) - 
        6*MW2*MZ2^3*(-655 + 72*Pi^2) + 2*MW2^2*MZ2^2*(-2525 + 396*Pi^2))*SW2*
       CHl1[Leff, Leff] - 1536*MT2*MW2^4*CHl3[2, 2] + 1728*MW2^5*CHl3[2, 2] + 
      3072*MT2*MW2^3*MZ2*CHl3[2, 2] - 6776*MW2^4*MZ2*CHl3[2, 2] - 
      1680*MT2*MW2^2*MZ2^2*CHl3[2, 2] + 18436*MW2^3*MZ2^2*CHl3[2, 2] + 
      144*MT2*MW2*MZ2^3*CHl3[2, 2] - 21200*MW2^2*MZ2^3*CHl3[2, 2] + 
      9594*MW2*MZ2^4*CHl3[2, 2] - 1782*MZ2^5*CHl3[2, 2] + 
      1152*MW2^4*MZ2*Pi^2*CHl3[2, 2] - 2736*MW2^3*MZ2^2*Pi^2*CHl3[2, 2] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl3[2, 2] - 1080*MW2*MZ2^4*Pi^2*CHl3[2, 2] + 
      216*MZ2^5*Pi^2*CHl3[2, 2] + 1536*MT2*MW2^4*CHl3[Leff, Leff] - 
      1728*MW2^5*CHl3[Leff, Leff] - 3072*MT2*MW2^3*MZ2*CHl3[Leff, Leff] + 
      6776*MW2^4*MZ2*CHl3[Leff, Leff] + 1680*MT2*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 18436*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      144*MT2*MW2*MZ2^3*CHl3[Leff, Leff] + 21200*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 9594*MW2*MZ2^4*CHl3[Leff, Leff] + 
      1782*MZ2^5*CHl3[Leff, Leff] - 1152*MW2^4*MZ2*Pi^2*CHl3[Leff, Leff] + 
      2736*MW2^3*MZ2^2*Pi^2*CHl3[Leff, Leff] - 2448*MW2^2*MZ2^3*Pi^2*
       CHl3[Leff, Leff] + 1080*MW2*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      216*MZ2^5*Pi^2*CHl3[Leff, Leff]))/(108*MW2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[7] + 
 Class[8]*(((4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2)/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (4*MZ2^3*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[2, 2, 3, 3] - 12*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      4*MZ2^2*Ceu[2, 2, 3, 3] - 4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*Clq1[2, 2, 3, 3] + 
      10*MW2*MZ2*Clq1[2, 2, 3, 3] - 2*MZ2^2*Clq1[2, 2, 3, 3] + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[2, 2, 3, 3] - 10*MW2*MZ2*Clq3[2, 2, 3, 3] + 
      2*MZ2^2*Clq3[2, 2, 3, 3] - 8*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*Clu[2, 2, 3, 3] + 16*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MZ2^2*Clu[2, 2, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 2, 2] - 6*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      MZ2^2*Cqe[3, 3, 2, 2] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*(4*MW2^2*Ced[2, 2, 1, 1] - 
      6*MW2*MZ2*Ced[2, 2, 1, 1] + 2*MZ2^2*Ced[2, 2, 1, 1] + 
      4*MW2^2*Ced[2, 2, 2, 2] - 6*MW2*MZ2*Ced[2, 2, 2, 2] + 
      2*MZ2^2*Ced[2, 2, 2, 2] + 4*MW2^2*Ced[2, 2, 3, 3] - 
      6*MW2*MZ2*Ced[2, 2, 3, 3] + 2*MZ2^2*Ced[2, 2, 3, 3] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      4*MW2^2*Ced[Leff, Leff, 3, 3] + 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 2, 2] - 
      24*MW2*MZ2*Cee[1, 1, 2, 2] + 8*MZ2^2*Cee[1, 1, 2, 2] + 
      16*MW2^2*Cee[2, 2, 2, 2] - 24*MW2*MZ2*Cee[2, 2, 2, 2] + 
      8*MZ2^2*Cee[2, 2, 2, 2] + 16*MW2^2*Cee[2, 2, 3, 3] - 
      24*MW2*MZ2*Cee[2, 2, 3, 3] + 8*MZ2^2*Cee[2, 2, 3, 3] - 
      16*MW2^2*Cee[Leff, Leff, 1, 1] + 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      8*MZ2^2*Cee[Leff, Leff, 1, 1] - 16*MW2^2*Cee[Leff, Leff, 2, 2] + 
      24*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 8*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[2, 2, 1, 1] + 
      12*MW2*MZ2*Ceu[2, 2, 1, 1] - 4*MZ2^2*Ceu[2, 2, 1, 1] - 
      8*MW2^2*Ceu[2, 2, 2, 2] + 12*MW2*MZ2*Ceu[2, 2, 2, 2] - 
      4*MZ2^2*Ceu[2, 2, 2, 2] + 8*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 4*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      8*MW2^2*Ceu[Leff, Leff, 2, 2] - 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[2, 2, 1, 1] + 
      8*MW2*MZ2*Cld[2, 2, 1, 1] - 4*MZ2^2*Cld[2, 2, 1, 1] - 
      4*MW2^2*Cld[2, 2, 2, 2] + 8*MW2*MZ2*Cld[2, 2, 2, 2] - 
      4*MZ2^2*Cld[2, 2, 2, 2] - 4*MW2^2*Cld[2, 2, 3, 3] + 
      8*MW2*MZ2*Cld[2, 2, 3, 3] - 4*MZ2^2*Cld[2, 2, 3, 3] + 
      4*MW2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cld[Leff, Leff, 1, 1] + 4*MW2^2*Cld[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 4*MZ2^2*Cld[Leff, Leff, 2, 2] + 
      4*MW2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cld[Leff, Leff, 3, 3] + 4*MW2^2*Cle[1, 1, 2, 2] - 
      6*MW2*MZ2*Cle[1, 1, 2, 2] + 2*MZ2^2*Cle[1, 1, 2, 2] - 
      4*MW2^2*Cle[1, 1, Leff, Leff] + 6*MW2*MZ2*Cle[1, 1, Leff, Leff] - 
      2*MZ2^2*Cle[1, 1, Leff, Leff] - 4*MW2^2*Cle[2, 2, 1, 1] + 
      8*MW2*MZ2*Cle[2, 2, 1, 1] - 4*MZ2^2*Cle[2, 2, 1, 1] + 
      2*MW2*MZ2*Cle[2, 2, 2, 2] - 2*MZ2^2*Cle[2, 2, 2, 2] - 
      4*MW2^2*Cle[2, 2, 3, 3] + 8*MW2*MZ2*Cle[2, 2, 3, 3] - 
      4*MZ2^2*Cle[2, 2, 3, 3] - 4*MW2^2*Cle[2, 2, Leff, Leff] + 
      6*MW2*MZ2*Cle[2, 2, Leff, Leff] - 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
      4*MW2^2*Cle[3, 3, 2, 2] - 6*MW2*MZ2*Cle[3, 3, 2, 2] + 
      2*MZ2^2*Cle[3, 3, 2, 2] - 4*MW2^2*Cle[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cle[3, 3, Leff, Leff] - 2*MZ2^2*Cle[3, 3, Leff, Leff] + 
      4*MW2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cle[Leff, Leff, 1, 1] + 4*MW2^2*Cle[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 4*MZ2^2*Cle[Leff, Leff, 2, 2] + 
      4*MW2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2^2*Cll[1, 1, 2, 2] + 
      16*MW2*MZ2*Cll[1, 1, 2, 2] - 8*MZ2^2*Cll[1, 1, 2, 2] - 
      16*MW2^2*Cll[2, 2, 2, 2] + 28*MW2*MZ2*Cll[2, 2, 2, 2] - 
      12*MZ2^2*Cll[2, 2, 2, 2] - 8*MW2^2*Cll[2, 2, 3, 3] + 
      16*MW2*MZ2*Cll[2, 2, 3, 3] - 8*MZ2^2*Cll[2, 2, 3, 3] - 
      8*MW2^2*Cll[2, 3, 3, 2] + 12*MW2*MZ2*Cll[2, 3, 3, 2] - 
      4*MZ2^2*Cll[2, 3, 3, 2] + 8*MW2^2*Cll[Leff, 1, 1, Leff] - 
      12*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 4*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      8*MW2^2*Cll[Leff, 2, 2, Leff] - 12*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      4*MZ2^2*Cll[Leff, 2, 2, Leff] + 8*MW2^2*Cll[Leff, 3, 3, Leff] - 
      12*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 4*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      8*MW2^2*Cll[Leff, Leff, 1, 1] - 16*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      8*MZ2^2*Cll[Leff, Leff, 1, 1] + 8*MW2^2*Cll[Leff, Leff, 2, 2] - 
      16*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 8*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      8*MW2^2*Cll[Leff, Leff, 3, 3] - 16*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      8*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[2, 2, 1, 1] - 
      8*MW2*MZ2*Clq1[2, 2, 1, 1] + 4*MZ2^2*Clq1[2, 2, 1, 1] + 
      4*MW2^2*Clq1[2, 2, 2, 2] - 8*MW2*MZ2*Clq1[2, 2, 2, 2] + 
      4*MZ2^2*Clq1[2, 2, 2, 2] - 4*MW2^2*Clq1[2, 2, 3, 3] + 
      2*MW2*MZ2*Clq1[2, 2, 3, 3] + 2*MZ2^2*Clq1[2, 2, 3, 3] - 
      4*MW2^2*Clq1[Leff, Leff, 1, 1] + 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 
      4*MZ2^2*Clq1[Leff, Leff, 1, 1] - 4*MW2^2*Clq1[Leff, Leff, 2, 2] + 
      8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
      4*MW2^2*Clq1[Leff, Leff, 3, 3] - 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[2, 2, 1, 1] + 
      12*MW2*MZ2*Clq3[2, 2, 1, 1] - 12*MW2^2*Clq3[2, 2, 2, 2] + 
      12*MW2*MZ2*Clq3[2, 2, 2, 2] - 4*MW2^2*Clq3[2, 2, 3, 3] + 
      2*MW2*MZ2*Clq3[2, 2, 3, 3] + 2*MZ2^2*Clq3[2, 2, 3, 3] + 
      12*MW2^2*Clq3[Leff, Leff, 1, 1] - 12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
      12*MW2^2*Clq3[Leff, Leff, 2, 2] - 12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      4*MW2^2*Clq3[Leff, Leff, 3, 3] - 2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[2, 2, 1, 1] - 
      16*MW2*MZ2*Clu[2, 2, 1, 1] + 8*MZ2^2*Clu[2, 2, 1, 1] + 
      8*MW2^2*Clu[2, 2, 2, 2] - 16*MW2*MZ2*Clu[2, 2, 2, 2] + 
      8*MZ2^2*Clu[2, 2, 2, 2] - 8*MW2^2*Clu[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 8*MZ2^2*Clu[Leff, Leff, 1, 1] - 
      8*MW2^2*Clu[Leff, Leff, 2, 2] + 16*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
      8*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, 2, 2] + 
      6*MW2*MZ2*Cqe[1, 1, 2, 2] - 2*MZ2^2*Cqe[1, 1, 2, 2] + 
      4*MW2^2*Cqe[1, 1, Leff, Leff] - 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 
      2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, 2, 2] + 
      6*MW2*MZ2*Cqe[2, 2, 2, 2] - 2*MZ2^2*Cqe[2, 2, 2, 2] + 
      4*MW2^2*Cqe[2, 2, Leff, Leff] - 6*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
      2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, 2, 2] - 
      MZ2^2*Cqe[3, 3, 2, 2] - 4*MW2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^2*Cqe[3, 3, Leff, Leff]))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[2, 2, 3, 3] - 6*MT2*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Ceu[2, 2, 3, 3] - MT2*MZ2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 4*MZ2^3*Ceu[2, 2, 3, 3] - 
      (2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clq1[2, 2, 3, 3] + 38*MT2*MW2*MZ2*Clq1[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clq1[2, 2, 3, 3] - 22*MT2*MZ2^2*Clq1[2, 2, 3, 3] + 
      10*MW2*MZ2^2*Clq1[2, 2, 3, 3] - 2*MZ2^3*Clq1[2, 2, 3, 3] - 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[2, 2, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] + 8*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 
      22*MT2*MZ2^2*Clq3[2, 2, 3, 3] - 10*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
      2*MZ2^3*Clq3[2, 2, 3, 3] - 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[2, 2, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[2, 2, 3, 3] - 8*MW2^2*MZ2*Clu[2, 2, 3, 3] + 
      2*MT2*MZ2^2*Clu[2, 2, 3, 3] + 16*MW2*MZ2^2*Clu[2, 2, 3, 3] - 
      8*MZ2^3*Clu[2, 2, 3, 3] + 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] - 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 2, 2] - 30*MT2*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      8*MW2^2*MZ2*Cqe[3, 3, 2, 2] + 11*MT2*MZ2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqe[3, 3, 2, 2] + MZ2^3*Cqe[3, 3, 2, 2] - 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*(8*MW2^2*MZ2*Ced[2, 2, 1, 1] - 
      12*MW2*MZ2^2*Ced[2, 2, 1, 1] + 4*MZ2^3*Ced[2, 2, 1, 1] + 
      8*MW2^2*MZ2*Ced[2, 2, 2, 2] - 12*MW2*MZ2^2*Ced[2, 2, 2, 2] + 
      4*MZ2^3*Ced[2, 2, 2, 2] + 8*MW2^2*MZ2*Ced[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ced[2, 2, 3, 3] + 4*MZ2^3*Ced[2, 2, 3, 3] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 2, 2] - 12*MW2*MZ2^2*Cee[1, 1, 2, 2] + 
      4*MZ2^3*Cee[1, 1, 2, 2] + 8*MW2^2*MZ2*Cee[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Cee[2, 2, 2, 2] + 4*MZ2^3*Cee[2, 2, 2, 2] + 
      8*MW2^2*MZ2*Cee[2, 2, 3, 3] - 12*MW2*MZ2^2*Cee[2, 2, 3, 3] + 
      4*MZ2^3*Cee[2, 2, 3, 3] - 8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      12*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 4*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 4*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[2, 2, 1, 1] + 24*MW2*MZ2^2*Ceu[2, 2, 1, 1] - 
      8*MZ2^3*Ceu[2, 2, 1, 1] - 16*MW2^2*MZ2*Ceu[2, 2, 2, 2] + 
      24*MW2*MZ2^2*Ceu[2, 2, 2, 2] - 8*MZ2^3*Ceu[2, 2, 2, 2] - 
      48*MT2*MW2^2*Ceu[2, 2, 3, 3] + 72*MT2*MW2*MZ2*Ceu[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Ceu[2, 2, 3, 3] - 24*MT2*MZ2^2*Ceu[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 4*MZ2^3*Ceu[2, 2, 3, 3] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 8*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 8*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[2, 2, 1, 1] + 16*MW2*MZ2^2*Cld[2, 2, 1, 1] - 
      8*MZ2^3*Cld[2, 2, 1, 1] - 8*MW2^2*MZ2*Cld[2, 2, 2, 2] + 
      16*MW2*MZ2^2*Cld[2, 2, 2, 2] - 8*MZ2^3*Cld[2, 2, 2, 2] - 
      8*MW2^2*MZ2*Cld[2, 2, 3, 3] + 16*MW2*MZ2^2*Cld[2, 2, 3, 3] - 
      8*MZ2^3*Cld[2, 2, 3, 3] + 8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 8*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 8*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cle[1, 1, 2, 2] - 12*MW2*MZ2^2*Cle[1, 1, 2, 2] + 
      4*MZ2^3*Cle[1, 1, 2, 2] - 8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 4*MZ2^3*Cle[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cle[2, 2, 1, 1] + 16*MW2*MZ2^2*Cle[2, 2, 1, 1] - 
      8*MZ2^3*Cle[2, 2, 1, 1] + 4*MW2*MZ2^2*Cle[2, 2, 2, 2] - 
      4*MZ2^3*Cle[2, 2, 2, 2] - 8*MW2^2*MZ2*Cle[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Cle[2, 2, 3, 3] - 8*MZ2^3*Cle[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 12*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, 2, 2] - 12*MW2*MZ2^2*Cle[3, 3, 2, 2] + 
      4*MZ2^3*Cle[3, 3, 2, 2] - 8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 8*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 8*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 8*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Cll[1, 1, 2, 2] + 32*MW2*MZ2^2*Cll[1, 1, 2, 2] - 
      16*MZ2^3*Cll[1, 1, 2, 2] - 8*MW2^2*MZ2*Cll[2, 2, 2, 2] + 
      20*MW2*MZ2^2*Cll[2, 2, 2, 2] - 12*MZ2^3*Cll[2, 2, 2, 2] - 
      16*MW2^2*MZ2*Cll[2, 2, 3, 3] + 32*MW2*MZ2^2*Cll[2, 2, 3, 3] - 
      16*MZ2^3*Cll[2, 2, 3, 3] + 8*MW2^2*MZ2*Cll[2, 3, 3, 2] - 
      12*MW2*MZ2^2*Cll[2, 3, 3, 2] + 4*MZ2^3*Cll[2, 3, 3, 2] - 
      8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 4*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 4*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 16*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 16*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[2, 2, 1, 1] - 16*MW2*MZ2^2*Clq1[2, 2, 1, 1] + 
      8*MZ2^3*Clq1[2, 2, 1, 1] + 8*MW2^2*MZ2*Clq1[2, 2, 2, 2] - 
      16*MW2*MZ2^2*Clq1[2, 2, 2, 2] + 8*MZ2^3*Clq1[2, 2, 2, 2] + 
      48*MT2*MW2^2*Clq1[2, 2, 3, 3] - 60*MT2*MW2*MZ2*Clq1[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Clq1[2, 2, 3, 3] + 12*MT2*MZ2^2*Clq1[2, 2, 3, 3] + 
      14*MW2*MZ2^2*Clq1[2, 2, 3, 3] + 2*MZ2^3*Clq1[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 8*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 8*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[2, 2, 1, 1] + 24*MW2*MZ2^2*Clq3[2, 2, 1, 1] - 
      24*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 24*MW2*MZ2^2*Clq3[2, 2, 2, 2] - 
      48*MT2*MW2^2*Clq3[2, 2, 3, 3] + 60*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 
      12*MT2*MZ2^2*Clq3[2, 2, 3, 3] - 6*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
      6*MZ2^3*Clq3[2, 2, 3, 3] + 24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 24*MW2^2*MZ2*
       Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[2, 2, 1, 1] - 32*MW2*MZ2^2*Clu[2, 2, 1, 1] + 
      16*MZ2^3*Clu[2, 2, 1, 1] + 16*MW2^2*MZ2*Clu[2, 2, 2, 2] - 
      32*MW2*MZ2^2*Clu[2, 2, 2, 2] + 16*MZ2^3*Clu[2, 2, 2, 2] + 
      48*MT2*MW2^2*Clu[2, 2, 3, 3] - 96*MT2*MW2*MZ2*Clu[2, 2, 3, 3] - 
      8*MW2^2*MZ2*Clu[2, 2, 3, 3] + 48*MT2*MZ2^2*Clu[2, 2, 3, 3] + 
      16*MW2*MZ2^2*Clu[2, 2, 3, 3] - 8*MZ2^3*Clu[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 16*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 16*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 2, 2] + 12*MW2*MZ2^2*Cqe[1, 1, 2, 2] - 
      4*MZ2^3*Cqe[1, 1, 2, 2] + 8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 2, 2] + 12*MW2*MZ2^2*Cqe[2, 2, 2, 2] - 
      4*MZ2^3*Cqe[2, 2, 2, 2] + 8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 2, 2] + 36*MT2*MW2*MZ2*Cqe[3, 3, 2, 2] + 
      16*MW2^2*MZ2*Cqe[3, 3, 2, 2] - 6*MT2*MZ2^2*Cqe[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqe[3, 3, 2, 2] - MZ2^3*Cqe[3, 3, 2, 2] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))


==> anc/AsFB_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (36*CHD*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2*VMU^2*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (72*CHWB*CW*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW*SW2*VMU^2*Class[4])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (18*MZ2^3*SW2*VMU^2*(-5*MZ2^5*(3*CHd[2, 2] + CHe[1, 1] - 
      2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) - 
    32*MW2^4*MZ2*(5*CHd[2, 2] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
      11*CHq1[2, 2] - 11*CHq3[2, 2]) + 128*MW2^5*(CHd[2, 2] + CHe[1, 1] - 
      CHl1[1, 1] - CHl3[1, 1] - CHq1[2, 2] - CHq3[2, 2]) + 
    4*MW2^2*MZ2^3*(23*CHd[2, 2] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
      53*CHl3[1, 1] + 7*CHq1[2, 2] + 7*CHq3[2, 2]) + 
    2*MW2*MZ2^4*(-2*CHd[2, 2] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
      39*CHl3[1, 1] + 41*CHq1[2, 2] + 41*CHq3[2, 2]) - 
    16*MW2^3*MZ2^2*(2*CHd[2, 2] - 14*CHe[1, 1] + 
      19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AsFB_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (18*MZ2^3*SW2*VMU^2*(128*MW2^5*CHd[2, 2] - 160*MW2^4*MZ2*CHd[2, 2] - 
    32*MW2^3*MZ2^2*CHd[2, 2] + 92*MW2^2*MZ2^3*CHd[2, 2] - 
    4*MW2*MZ2^4*CHd[2, 2] - 15*MZ2^5*CHd[2, 2] + 128*MW2^5*CHe[1, 1] - 
    224*MW2^4*MZ2*CHe[1, 1] + 224*MW2^3*MZ2^2*CHe[1, 1] - 
    140*MW2^2*MZ2^3*CHe[1, 1] + 44*MW2*MZ2^4*CHe[1, 1] - 5*MZ2^5*CHe[1, 1] - 
    2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*CHe[Leff, Leff] - 128*MW2^5*CHl1[1, 1] + 
    288*MW2^4*MZ2*CHl1[1, 1] - 304*MW2^3*MZ2^2*CHl1[1, 1] + 
    212*MW2^2*MZ2^3*CHl1[1, 1] - 78*MW2*MZ2^4*CHl1[1, 1] + 
    10*MZ2^5*CHl1[1, 1] + 4*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*CHl1[Leff, Leff] - 
    128*MW2^5*CHl3[1, 1] + 288*MW2^4*MZ2*CHl3[1, 1] - 
    304*MW2^3*MZ2^2*CHl3[1, 1] + 212*MW2^2*MZ2^3*CHl3[1, 1] - 
    78*MW2*MZ2^4*CHl3[1, 1] + 10*MZ2^5*CHl3[1, 1] + 
    256*MW2^5*CHl3[Leff, Leff] - 640*MW2^4*MZ2*CHl3[Leff, Leff] + 
    608*MW2^3*MZ2^2*CHl3[Leff, Leff] - 240*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
    4*MW2*MZ2^4*CHl3[Leff, Leff] + 20*MZ2^5*CHl3[Leff, Leff] - 
    128*MW2^5*CHq1[2, 2] + 352*MW2^4*MZ2*CHq1[2, 2] - 
    304*MW2^3*MZ2^2*CHq1[2, 2] + 28*MW2^2*MZ2^3*CHq1[2, 2] + 
    82*MW2*MZ2^4*CHq1[2, 2] - 30*MZ2^5*CHq1[2, 2] - 128*MW2^5*CHq3[2, 2] + 
    352*MW2^4*MZ2*CHq3[2, 2] - 304*MW2^3*MZ2^2*CHq3[2, 2] + 
    28*MW2^2*MZ2^3*CHq3[2, 2] + 82*MW2*MZ2^4*CHq3[2, 2] - 
    30*MZ2^5*CHq3[2, 2])*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AsFB_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (36*CHD*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VMU^2*Class[3])/((2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
 (72*CHWB*CW*MZ2^5*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW*SW2*VMU^2*Class[4])/((2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (18*MZ2^3*SW2*VMU^2*(-4*MW2^2*MZ2^4*(25*CHd[2, 2] - 57*CHe[1, 1] + 
      92*CHl1[1, 1] + 93*CHl3[1, 1] + CHl3[2, 2] - 34*CHq1[2, 2] - 
      34*CHq3[2, 2]) + 32*MW2^4*MZ2^2*(3*CHd[2, 2] + 21*CHe[1, 1] - 
      28*CHl1[1, 1] - 9*CHl3[1, 1] + 19*CHl3[2, 2] - 30*CHq1[2, 2] - 
      30*CHq3[2, 2]) - 64*MW2^5*MZ2*(7*CHd[2, 2] + 9*CHe[1, 1] - 
      11*CHl1[1, 1] - CHl3[1, 1] + 10*CHl3[2, 2] - 13*CHq1[2, 2] - 
      13*CHq3[2, 2]) + 256*MW2^6*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + 
      CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
    5*MZ2^6*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
      6*CHq1[2, 2] + 6*CHq3[2, 2]) + 8*MW2^3*MZ2^3*
     (27*CHd[2, 2] - 63*CHe[1, 1] + 91*CHl1[1, 1] + 61*CHl3[1, 1] - 
      30*CHl3[2, 2] + 45*CHq1[2, 2] + 45*CHq3[2, 2]) - 
    2*MW2*MZ2^5*(13*CHd[2, 2] + 27*CHe[1, 1] - 49*CHl1[1, 1] - 
      59*CHl3[1, 1] - 10*CHl3[2, 2] + 71*CHq1[2, 2] + 71*CHq3[2, 2]))*
   Class[7])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (72*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AsFB_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (36*CHD*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2*VALPHA^2*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (72*CHWB*CW*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VALPHA^2*Class[4])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (18*MZ2^3*SW2*VALPHA^2*(-5*MZ2^5*(3*CHd[2, 2] + CHe[1, 1] - 
      2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) - 
    32*MW2^4*MZ2*(5*CHd[2, 2] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
      11*CHq1[2, 2] - 11*CHq3[2, 2]) + 128*MW2^5*(CHd[2, 2] + CHe[1, 1] - 
      CHl1[1, 1] - CHl3[1, 1] - CHq1[2, 2] - CHq3[2, 2]) + 
    4*MW2^2*MZ2^3*(23*CHd[2, 2] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
      53*CHl3[1, 1] + 7*CHq1[2, 2] + 7*CHq3[2, 2]) + 
    2*MW2*MZ2^4*(-2*CHd[2, 2] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
      39*CHl3[1, 1] + 41*CHq1[2, 2] + 41*CHq3[2, 2]) - 
    16*MW2^3*MZ2^2*(2*CHd[2, 2] - 14*CHe[1, 1] + 
      19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AsFB_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (18*MZ2^3*SW2*VALPHAEFF^2*(128*MW2^5*CHd[2, 2] - 160*MW2^4*MZ2*CHd[2, 2] - 
    32*MW2^3*MZ2^2*CHd[2, 2] + 92*MW2^2*MZ2^3*CHd[2, 2] - 
    4*MW2*MZ2^4*CHd[2, 2] - 15*MZ2^5*CHd[2, 2] + 128*MW2^5*CHe[1, 1] - 
    224*MW2^4*MZ2*CHe[1, 1] + 224*MW2^3*MZ2^2*CHe[1, 1] - 
    140*MW2^2*MZ2^3*CHe[1, 1] + 44*MW2*MZ2^4*CHe[1, 1] - 5*MZ2^5*CHe[1, 1] - 
    2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*CHe[Leff, Leff] - 128*MW2^5*CHl1[1, 1] + 
    288*MW2^4*MZ2*CHl1[1, 1] - 304*MW2^3*MZ2^2*CHl1[1, 1] + 
    212*MW2^2*MZ2^3*CHl1[1, 1] - 78*MW2*MZ2^4*CHl1[1, 1] + 
    10*MZ2^5*CHl1[1, 1] + 4*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*CHl1[Leff, Leff] - 
    128*MW2^5*CHl3[1, 1] + 288*MW2^4*MZ2*CHl3[1, 1] - 
    304*MW2^3*MZ2^2*CHl3[1, 1] + 212*MW2^2*MZ2^3*CHl3[1, 1] - 
    78*MW2*MZ2^4*CHl3[1, 1] + 10*MZ2^5*CHl3[1, 1] + 
    256*MW2^5*CHl3[Leff, Leff] - 640*MW2^4*MZ2*CHl3[Leff, Leff] + 
    608*MW2^3*MZ2^2*CHl3[Leff, Leff] - 240*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
    4*MW2*MZ2^4*CHl3[Leff, Leff] + 20*MZ2^5*CHl3[Leff, Leff] - 
    128*MW2^5*CHq1[2, 2] + 352*MW2^4*MZ2*CHq1[2, 2] - 
    304*MW2^3*MZ2^2*CHq1[2, 2] + 28*MW2^2*MZ2^3*CHq1[2, 2] + 
    82*MW2*MZ2^4*CHq1[2, 2] - 30*MZ2^5*CHq1[2, 2] - 128*MW2^5*CHq3[2, 2] + 
    352*MW2^4*MZ2*CHq3[2, 2] - 304*MW2^3*MZ2^2*CHq3[2, 2] + 
    28*MW2^2*MZ2^3*CHq3[2, 2] + 82*MW2*MZ2^4*CHq3[2, 2] - 
    30*MZ2^5*CHq3[2, 2])*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AsFB_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (MZ2*(9216*MW2^8 + 75*MZ2^8*(33 - 4*Pi^2) + 256*MW2^7*MZ2*(-663 + 40*Pi^2) - 
    2*MW2^2*MZ2^5*(144*MT2 - 58035*MZ2 + 6680*MZ2*Pi^2) + 
    8*MW2^4*MZ2^3*(5472*MT2 + MZ2*(60585 - 6208*Pi^2)) + 
    64*MW2^6*MZ2*(288*MT2 + MZ2*(7341 - 544*Pi^2)) + 
    64*MW2^5*MZ2^2*(-720*MT2 + MZ2*(-9393 + 826*Pi^2)) + 
    MW2*MZ2^6*(1440*MT2 + MZ2*(-28041 + 3148*Pi^2)) + 
    4*MW2^3*MZ2^4*(-4320*MT2 + MZ2*(-70431 + 7972*Pi^2)))*SW2)/
  (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (3*MH2^2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
    4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MH2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (3*MT2*MZ2*(-MW2 + MZ2)*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   (-64*MW2^4 + 96*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 5*MZ2^4)*
   B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*MZ2*(1024*MW2^7 - 1664*MW2^6*MZ2 - 960*MW2^5*MZ2^2 + 
    24*MW2^3*(4*MH2 - 101*MZ2)*MZ2^3 + 4*MW2*(MH2 - 90*MZ2)*MZ2^5 + 
    5*MZ2^6*(MH2 + 19*MZ2) + 16*MW2^4*MZ2^2*(-4*MH2 + 183*MZ2) + 
    4*MW2^2*MZ2^4*(-14*MH2 + 269*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (3*MZ2*(512*MW2^8 - 384*MW2^7*MZ2 - 96*MH2*MW2^4*MZ2^3 + 
    8*MW2^3*(7*MH2 - 85*MZ2)*MZ2^4 - 5*MZ2^8 + 
    16*MW2^5*MZ2^2*(4*MH2 + 33*MZ2) - MW2*MZ2^6*(5*MH2 + 134*MZ2) + 
    MW2^2*(-4*MH2*MZ2^5 + 538*MZ2^6))*SW2*B0i[bb0, 0, 0, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
   (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 
    5*MZ2^5)*B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
    152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
   B0i[bb0, MW2, MH2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MZ2*(-3072*MW2^8 + 3328*MW2^7*MZ2 + 4608*MW2^6*MZ2^2 - 9952*MW2^5*MZ2^3 + 
    6400*MW2^4*MZ2^4 - 980*MW2^3*MZ2^5 - 416*MW2^2*MZ2^6 + 79*MW2*MZ2^7 + 
    5*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2*MZ2*(-MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (-64*MW2^4 + 96*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 5*MZ2^4)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2*
   B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*(1536*MW2^8 - 512*MW2^7*MZ2 - 3264*MW2^6*MZ2^2 + 3008*MW2^5*MZ2^3 + 
    40*MW2^4*MZ2^4 - 1100*MW2^3*MZ2^5 + 178*MW2^2*MZ2^6 + 109*MW2*MZ2^7 + 
    5*MZ2^8)*B0i[bb0, MZ2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (36*MW2^3*MZ2^2*(64*MW2^5 + 32*MW2^4*MZ2 - 136*MW2^3*MZ2^2 + 
    108*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - 10*MZ2^5)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (6*MW2*MZ2^2*(MW2 + MZ2)^2*(128*MW2^5 - 160*MW2^4*MZ2 + 16*MW2^3*MZ2^2 + 
    140*MW2^2*MZ2^3 - 94*MW2*MZ2^4 + 15*MZ2^5)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((9*CWw*MW*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2)/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (108*CWw*MW*MW2^2*MZ2*(64*MW2^6 - 288*MW2^5*MZ2 + 472*MW2^4*MZ2^2 - 
      364*MW2^3*MZ2^3 + 119*MW2^2*MZ2^4 + 7*MW2*MZ2^5 - 10*MZ2^6)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (108*CWw*MW*MW2*MZ2^3*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (108*CWw*MW*MW2*MZ2^2*(256*MW2^6 - 704*MW2^5*MZ2 + 
      768*MW2^4*MZ2^2 - 392*MW2^3*MZ2^3 + 56*MW2^2*MZ2^4 + 21*MW2*MZ2^5 - 
      5*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (54*CWw*MW*MW2*MZ2*(128*MW2^7 - 560*MW2^5*MZ2^2 + 800*MW2^4*MZ2^3 - 
      454*MW2^3*MZ2^4 + 65*MW2^2*MZ2^5 + 26*MW2*MZ2^6 - 5*MZ2^7)*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (108*CWw*MW*MW2^3*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU))*Class[1] + 
 (36*CHD*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2*VMU^2*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((-(CHD*(589824*MW2^13 + 655360*MW2^12*MZ2*(-24 + Pi^2) + 
        1875*MZ2^13*(-33 + 4*Pi^2) + 5*MW2^2*MZ2^10*(-3825*MH2 + 5310*MT2 - 
          569172*MZ2 + 66196*MZ2*Pi^2) + 8192*MW2^11*MZ2*
         (288*MT2 + MZ2*(9315 - 544*Pi^2)) + 375*MW2*MZ2^11*
         (15*MH2 + 126*MT2 + MZ2*(1567 - 192*Pi^2)) + 6144*MW2^10*MZ2^2*
         (30*MH2 - 1764*MT2 + MZ2*(-27739 + 2100*Pi^2)) - 
        96*MW2^5*MZ2^7*(10965*MH2 + 210474*MT2 + 
          8*MZ2*(-46659 + 9293*Pi^2)) - 1024*MW2^9*MZ2^3*
         (810*MH2 - 19116*MT2 + MZ2*(-212289 + 21328*Pi^2)) - 
        768*MW2^7*MZ2^5*(2865*MH2 + 8802*MT2 + MZ2*(-131107 + 27200*Pi^2)) + 
        768*MW2^8*MZ2^4*(2250*MH2 - 18060*MT2 + MZ2*(-227797 + 32436*Pi^2)) + 
        12*MW2^4*MZ2^8*(29370*MH2 + 775764*MT2 + 
          MZ2*(-1757557 + 253628*Pi^2)) + 32*MW2^6*MZ2^6*
         (58320*MH2 + 699264*MT2 + MZ2*(-1734777 + 426148*Pi^2)) - 
        2*MW2^3*MZ2^9*(17550*MH2 + 1009980*MT2 + 
          MZ2*(-4603851 + 546208*Pi^2)))) + 96*CHbox*MW2*MZ2^4*
      (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 
       16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 
       300*MW2*MZ2^7 - 125*MZ2^8)*SW2^2)/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MH2*MZ2^2*(4*CHbox*MH2*(MH2 - MW2)*
       (4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9) + 
      CHD*MW2*(24*MW2*MZ2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
          24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
          1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8) + 
        MH2^2*(-4096*MW2^8 + 20480*MW2^7*MZ2 - 33280*MW2^6*MZ2^2 + 
          16384*MW2^5*MZ2^3 + 17152*MW2^4*MZ2^4 - 29504*MW2^3*MZ2^5 + 
          17784*MW2^2*MZ2^6 - 5040*MW2*MZ2^7 + 525*MZ2^8) + 
        MH2*(4096*MW2^9 - 81920*MW2^8*MZ2 + 248320*MW2^7*MZ2^2 - 
          377344*MW2^6*MZ2^3 + 355328*MW2^5*MZ2^4 - 220096*MW2^4*MZ2^5 + 
          83496*MW2^3*MZ2^6 - 11160*MW2^2*MZ2^7 - 5025*MW2*MZ2^8 + 
          1875*MZ2^9)))*SW2*B0i[bb0, 0, 0, MH2])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*MT2*MZ2*(-65536*MW2^11 + 282624*MW2^10*MZ2 - 
      2304*MW2^7*(56*MT2 - 177*MZ2)*MZ2^3 + 256*MW2^6*(201*MT2 - 3157*MZ2)*
       MZ2^4 - 5*MW2^2*(3852*MT2 - 235*MZ2)*MZ2^8 + 75*MW2*(14*MT2 - 25*MZ2)*
       MZ2^9 + 375*MT2*MZ2^10 - 6144*MW2^9*MZ2*(4*MT2 + 75*MZ2) + 
      2560*MW2^8*MZ2^2*(36*MT2 + 83*MZ2) + 96*MW2^5*MZ2^5*
       (792*MT2 + 6943*MZ2) - 24*MW2^4*MZ2^6*(4924*MT2 + 12243*MZ2) + 
      4*MW2^3*MZ2^7*(17592*MT2 + 14905*MZ2))*B0i[bb0, 0, 0, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2^2*
       (4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9) + 
      CHD*(MH2^2*MW2*MZ2^2*(12288*MW2^8 - 49152*MW2^7*MZ2 + 
          81408*MW2^6*MZ2^2 - 66048*MW2^5*MZ2^3 + 16128*MW2^4*MZ2^4 + 
          16000*MW2^3*MZ2^5 - 15624*MW2^2*MZ2^6 + 5640*MW2*MZ2^7 - 
          775*MZ2^8) + MH2*(-65536*MW2^12 + 81920*MW2^11*MZ2 + 
          557056*MW2^10*MZ2^2 - 1873920*MW2^9*MZ2^3 + 2460672*MW2^8*MZ2^4 - 
          1346048*MW2^7*MZ2^5 - 313728*MW2^6*MZ2^6 + 914272*MW2^5*MZ2^7 - 
          536704*MW2^4*MZ2^8 + 116276*MW2^3*MZ2^9 + 11250*MW2^2*MZ2^10 - 
          6475*MW2*MZ2^11 - 250*MZ2^12) + 2*MW2*(32768*MW2^12 - 
          40960*MW2^11*MZ2 - 266240*MW2^10*MZ2^2 + 878592*MW2^9*MZ2^3 - 
          1098240*MW2^8*MZ2^4 + 486016*MW2^7*MZ2^5 + 335424*MW2^6*MZ2^6 - 
          570400*MW2^5*MZ2^7 + 311408*MW2^4*MZ2^8 - 64468*MW2^3*MZ2^9 - 
          7150*MW2^2*MZ2^10 + 3800*MW2*MZ2^11 + 125*MZ2^12)))*
     B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((12*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9) - 3*CHD*(32768*MW2^13 - 98304*MW2^12*MZ2 + 
        167936*MW2^11*MZ2^2 + 2048*MW2^10*(2*MH2 - 113*MZ2)*MZ2^2 - 
        1024*MW2^9*(12*MH2 - 383*MZ2)*MZ2^3 + 256*MW2^8*(18*MH2 - 3253*MZ2)*
         MZ2^4 - 250*MZ2^13 - 50*MW2*MZ2^11*(5*MH2 + 6*MZ2) + 
        25*MW2^2*MZ2^10*(3*MH2 + 254*MZ2) + 4*MW2^3*MZ2^9*
         (1800*MH2 + 2143*MZ2) + 64*MW2^7*MZ2^5*(496*MH2 + 19901*MZ2) + 
        24*MW2^5*MZ2^7*(2616*MH2 + 27607*MZ2) - 32*MW2^6*MZ2^6*
         (2088*MH2 + 37477*MZ2) - 4*MW2^4*MZ2^8*(7822*MH2 + 45975*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (9*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(8192*MW2^9 - 30720*MW2^8*MZ2 + 
      43008*MW2^7*MZ2^2 - 17152*MW2^6*MZ2^3 - 25344*MW2^5*MZ2^4 + 
      39392*MW2^4*MZ2^5 - 23456*MW2^3*MZ2^6 + 6420*MW2^2*MZ2^7 - 
      350*MW2*MZ2^8 - 125*MZ2^9)*B0i[bb0, MW2, 0, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*MW2*(12288*MW2^8 - 49152*MW2^7*MZ2 + 81408*MW2^6*MZ2^2 - 
        66048*MW2^5*MZ2^3 + 16128*MW2^4*MZ2^4 + 16000*MW2^3*MZ2^5 - 
        15624*MW2^2*MZ2^6 + 5640*MW2*MZ2^7 - 775*MZ2^8) - 
      4*CHbox*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9))*
     B0i[bb0, MW2, MH2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*MZ2*(196608*MW2^12 - 311296*MW2^11*MZ2 - 679936*MW2^10*MZ2^2 + 
      2029568*MW2^9*MZ2^3 - 1110016*MW2^8*MZ2^4 - 2042368*MW2^7*MZ2^5 + 
      3804800*MW2^6*MZ2^6 - 2719712*MW2^5*MZ2^7 + 931024*MW2^4*MZ2^8 - 
      90812*MW2^3*MZ2^9 - 25400*MW2^2*MZ2^10 + 3925*MW2*MZ2^11 + 250*MZ2^12)*
     B0i[bb0, MW2, MW2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*(4096*MW2^9 - 12288*MW2^8*MZ2 + 4608*MW2^7*MZ2^2 + 
         31744*MW2^6*MZ2^3 - 66816*MW2^5*MZ2^4 + 62784*MW2^4*MZ2^5 - 
         31288*MW2^3*MZ2^6 + 7200*MW2^2*MZ2^7 + 75*MW2*MZ2^8 - 250*MZ2^9)) + 
      4*CHbox*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*MW2^2*MZ2*(MZ2*(32768*MW2^9 - 135168*MW2^8*MZ2 + 
        221184*MW2^7*MZ2^2 - 150016*MW2^6*MZ2^3 - 35328*MW2^5*MZ2^4 + 
        141440*MW2^4*MZ2^5 - 109824*MW2^3*MZ2^6 + 41304*MW2^2*MZ2^7 - 
        7040*MW2*MZ2^8 + 275*MZ2^9) + MT2*(65536*MW2^9 - 380928*MW2^8*MZ2 + 
        884736*MW2^7*MZ2^2 - 1032704*MW2^6*MZ2^3 + 523776*MW2^5*MZ2^4 + 
        137728*MW2^4*MZ2^5 - 363648*MW2^3*MZ2^6 + 223224*MW2^2*MZ2^7 - 
        64840*MW2*MZ2^8 + 7525*MZ2^9))*B0i[bb0, MZ2, MT2, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*CHD*MW2^2*(98304*MW2^11 + 16384*MW2^10*MZ2 - 
      716800*MW2^9*MZ2^2 + 927744*MW2^8*MZ2^3 + 461824*MW2^7*MZ2^4 - 
      2148352*MW2^6*MZ2^5 + 2075328*MW2^5*MZ2^6 - 804512*MW2^4*MZ2^7 - 
      1576*MW2^3*MZ2^8 + 99276*MW2^2*MZ2^9 - 19710*MW2*MZ2^10 - 1275*MZ2^11)*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (18*CHD*MW2^3*MZ2*(4096*MW2^10 - 8192*MW2^9*MZ2 - 13824*MW2^8*MZ2^2 + 
      45568*MW2^7*MZ2^3 - 26624*MW2^6*MZ2^4 - 37824*MW2^5*MZ2^5 + 
      67752*MW2^4*MZ2^6 - 42952*MW2^3*MZ2^7 + 12015*MW2^2*MZ2^8 - 
      575*MW2*MZ2^9 - 250*MZ2^10)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (6*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(4096*MW2^9 - 14336*MW2^8*MZ2 + 
      5632*MW2^7*MZ2^2 + 48128*MW2^6*MZ2^3 - 109952*MW2^5*MZ2^4 + 
      111520*MW2^4*MZ2^5 - 60136*MW2^3*MZ2^6 + 15568*MW2^2*MZ2^7 - 
      575*MW2*MZ2^8 - 350*MZ2^9)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))*Class[3] + (72*CHWB*CW*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW*SW2*VMU^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHWB*MW2*MZ2*SW2*(4718592*MW2^12 + 49152*MW2^11*MZ2*(-971 + 108*SW2) - 
      12288*MW2^10*MZ2^2*(-15351 + 3860*SW2) - 
      6*MT2*(524288*MW2^11 + 125*MZ2^11*(52 - 41*SW2) + 
        131072*MW2^10*MZ2*(-27 + 4*SW2) - 16384*MW2^9*MZ2^2*
         (-649 + 212*SW2) + 100*MW2*MZ2^10*(-281 + 515*SW2) + 
        4096*MW2^8*MZ2^3*(-4696 + 2313*SW2) - 40*MW2^2*MZ2^9*
         (3584 + 2701*SW2) - 2048*MW2^7*MZ2^4*(-11511 + 7127*SW2) + 
        256*MW2^4*MZ2^7*(-21559 + 11961*SW2) - 32*MW2^3*MZ2^8*
         (-45467 + 13475*SW2) + 512*MW2^6*MZ2^5*(-40148 + 27479*SW2) - 
        256*MW2^5*MZ2^6*(-50104 + 33461*SW2)) + 4*MW2^2*MZ2^9*
       (270*MH2*(-26 + 9*SW2) + MZ2*(3150120 + 187959*SW2 - 
          370352*Pi^2*SW2)) + 2048*MW2^9*MZ2^2*
       (72*MH2 + MZ2*(-208335 + 78654*SW2 - 128*Pi^2*SW2)) - 
      25*MZ2^11*(45*MH2*(-4 + SW2) + MZ2*(-3870 - 10821*SW2 + 
          1528*Pi^2*SW2)) + 1536*MW2^7*MZ2^4*(MH2*(900 - 84*SW2) + 
        MZ2*(-460175 + 216965*SW2 + 1616*Pi^2*SW2)) + 
      10*MW2*MZ2^10*(90*MH2*(-17 + 3*SW2) + MZ2*(-169770 - 140847*SW2 + 
          35776*Pi^2*SW2)) + 32*MW2^5*MZ2^6*(-72*MH2*(-648 + 97*SW2) + 
        MZ2*(-11165103 + 4517058*SW2 + 239872*Pi^2*SW2)) - 
      8*MW2^4*MZ2^7*(-144*MH2*(-731 + 130*SW2) + 
        MZ2*(-20628237 + 7199676*SW2 + 796064*Pi^2*SW2)) + 
      4*MW2^3*MZ2^8*(-72*MH2*(-979 + 211*SW2) + 
        MZ2*(-13830993 + 3279882*SW2 + 926816*Pi^2*SW2)) - 
      1536*MW2^8*MZ2^3*(-24*MH2*(-18 + SW2) + 
        MZ2*(-420575 + 4*(47619 + 8*Pi^2)*SW2)) - 192*MW2^6*MZ2^5*
       (-24*MH2*(-382 + 47*SW2) + MZ2*(-3012887 + 32*(42155 + 982*Pi^2)*
           SW2))))/(12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*MH2*MZ2^2*SW2*(-48*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*
       (4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9)*SW + 
      CHWB*MW*(2*MW2^2*(64*MW2^4 - 128*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
          80*MW2*MZ2^3 + 25*MZ2^4)*(768*MW2^6 - 256*MW2^5*MZ2*(7 + 3*SW2) + 
          15*MZ2^6*(5 + 7*SW2) - 16*MW2^4*MZ2^2*(-59 + 64*SW2) + 
          16*MW2^3*MZ2^3*(37 + 127*SW2) + MW2*MZ2^5*(-25 + 214*SW2) - 
          2*MW2^2*MZ2^4*(281 + 704*SW2)) + MH2^2*(8192*MW2^10 + 
          125*MZ2^10*(-3 + SW2) + 2048*MW2^9*MZ2*(-27 + 20*SW2) - 
          25*MW2*MZ2^9*(-29 + 94*SW2) - 1024*MW2^8*MZ2^2*(-161 + 174*SW2) + 
          16*MW2^4*MZ2^6*(9421 + 1094*SW2) - 256*MW2^6*MZ2^4*
           (-1318 + 1129*SW2) + 256*MW2^7*MZ2^3*(-1133 + 1244*SW2) + 
          10*MW2^2*MZ2^8*(855 + 1462*SW2) + 32*MW2^5*MZ2^5*
           (-8497 + 3544*SW2) - 4*MW2^3*MZ2^7*(13213 + 9092*SW2)) - 
        MH2*MW2*(106496*MW2^10 + 10*MW2^2*MZ2^8*(365 - 2426*SW2) + 
          125*MZ2^10*(27 + 7*SW2) - 2048*MW2^9*MZ2*(235 + 28*SW2) + 
          1024*MW2^8*MZ2^2*(919 + 34*SW2) + 25*MW2*MZ2^9*(-501 + 94*SW2) + 
          256*MW2^7*MZ2^3*(-4053 + 500*SW2) - 256*MW2^6*MZ2^4*
           (-2659 + 1025*SW2) + 32*MW2^5*MZ2^5*(-6885 + 7904*SW2) - 
          16*MW2^4*MZ2^6*(1541 + 10098*SW2) + 4*MW2^3*MZ2^7*
           (10267 + 18836*SW2))))*B0i[bb0, 0, 0, MH2])/
    (8*(MH2 - MW2)*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MT2*MZ2*SW2*(-524288*MW2^12 + 1125*MT2*MZ2^11 + 
      8192*MW2^9*MZ2^2*(27*MT2 + MZ2*(2348 - 1143*SW2)) - 
      131072*MW2^11*MZ2*(-27 + 4*SW2) + 16384*MW2^10*MZ2^2*(-649 + 212*SW2) + 
      50*MW2*MZ2^10*(36*MT2*(1 + 4*SW2) + 5*MZ2*(-26 + 7*SW2)) + 
      16*MW2^3*MZ2^8*(MT2*(23058 - 2088*SW2) + 35*MZ2*(256 + 245*SW2)) - 
      20*MW2^2*MZ2^9*(36*MT2*(101 + 36*SW2) + 5*MZ2*(-281 + 434*SW2)) + 
      2048*MW2^8*MZ2^3*(36*MT2*(-12 + 5*SW2) + MZ2*(-11511 + 6938*SW2)) + 
      32*MW2^4*MZ2^7*(18*MT2*(-1727 + 698*SW2) + MZ2*(-45467 + 7778*SW2)) - 
      128*MW2^5*MZ2^6*(9*MT2*(-1511 + 960*SW2) + 
        2*MZ2*(-21559 + 10206*SW2)) - 1024*MW2^7*MZ2^4*
       (54*MT2*(-31 + 20*SW2) + MZ2*(-20074 + 13105*SW2)) + 
      512*MW2^6*MZ2^5*(18*MT2*(-227 + 164*SW2) + MZ2*(-25052 + 15421*SW2)))*
     B0i[bb0, 0, 0, MT2])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (3*(48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2^2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^3*SW2*(24576*MW2^9 + 125*MZ2^9 + 
           32*MW2^3*MZ2^6*(1281 - 116*SW2) + 200*MW2*MZ2^8*(1 + 4*SW2) + 
           8192*MW2^8*MZ2*(-12 + 5*SW2) - 6144*MW2^7*MZ2^2*(-31 + 20*SW2) - 
           80*MW2^2*MZ2^7*(101 + 36*SW2) + 1024*MW2^6*MZ2^3*
            (-227 + 164*SW2) + 64*MW2^4*MZ2^5*(-1727 + 698*SW2) - 
           128*MW2^5*MZ2^4*(-1511 + 960*SW2))) + 
        MH2*(131072*MW2^13 - 1933312*MW2^12*MZ2 - 125*MZ2^13 + 
          4*MW2^3*MZ2^10*(203107 - 129550*SW2) - 100*MW2*MZ2^12*
           (77 + 4*SW2) - 8192*MW2^11*MZ2^2*(-1185 + 248*SW2) + 
          4096*MW2^10*MZ2^3*(-6407 + 2664*SW2) + 5*MW2^2*MZ2^11*
           (-6479 + 6046*SW2) - 2048*MW2^9*MZ2^4*(-22263 + 12884*SW2) + 
          512*MW2^8*MZ2^5*(-108357 + 74662*SW2) - 64*MW2^5*MZ2^8*
           (-232501 + 168870*SW2) + 128*MW2^6*MZ2^7*(-249551 + 188263*SW2) + 
          16*MW2^4*MZ2^9*(-290299 + 197523*SW2) - 128*MW2^7*MZ2^6*
           (-384039 + 286564*SW2)) + MW2*(-131072*MW2^13 + 
          1933312*MW2^12*MZ2 + 125*MZ2^13 + 10*MW2^2*MZ2^11*
           (3247 - 3708*SW2) + 32768*MW2^11*MZ2^2*(-297 + 62*SW2) + 
          25*MW2*MZ2^12*(313 + 106*SW2) - 4096*MW2^10*MZ2^3*
           (-6437 + 2656*SW2) + 4096*MW2^9*MZ2^4*(-11202 + 6401*SW2) + 
          1792*MW2^7*MZ2^6*(-27669 + 20140*SW2) - 512*MW2^8*MZ2^5*
           (-109183 + 73880*SW2) - 32*MW2^4*MZ2^9*(-146683 + 94382*SW2) + 
          96*MW2^5*MZ2^8*(-156579 + 108698*SW2) + 4*MW2^3*MZ2^10*
           (-205177 + 125120*SW2) - 64*MW2^6*MZ2^7*(-503851 + 367480*SW2))))*
     B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((72*MW*MW2*MZ*MZ2^2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) - 
      CHWB*(393216*MW2^14 - 375*MZ2^14 + 294912*MW2^13*MZ2*(-7 + 2*SW2) - 
        8192*MW2^12*MZ2^2*(-443 + 276*SW2) - 1024*MW2^10*MZ2^3*
         (MH2*(96 - 72*SW2) + 281*MZ2*(85 + 12*SW2)) + 
        25*MW2*MZ2^12*(MH2*(45 - 60*SW2) + 11*MZ2*(-149 + 24*SW2)) + 
        15*MW2^2*MZ2^11*(2*MZ2*(8838 - 1577*SW2) + 5*MH2*(-91 + 36*SW2)) + 
        8192*MW2^11*MZ2^2*(3*MH2 + MZ2*(329 + 510*SW2)) - 
        1024*MW2^9*MZ2^4*(12*MH2*(-15 + 22*SW2) + MZ2*(-52621 + 663*SW2)) - 
        384*MW2^7*MZ2^6*(14*MZ2*(-11533 + 505*SW2) + MH2*(-503 + 744*SW2)) + 
        16*MW2^6*MZ2^7*(12*MH2*(-695 + 26*SW2) + 
          MZ2*(-2355371 + 18588*SW2)) - 24*MW2^4*MZ2^9*
         (4*MH2*(457 + 953*SW2) + MZ2*(122903 + 20054*SW2)) + 
        128*MW2^8*MZ2^5*(48*MH2*(-36 + 67*SW2) + MZ2*(-549313 + 28836*SW2)) + 
        6*MW2^3*MZ2^10*(10*MH2*(343 + 340*SW2) + MZ2*(-40581 + 29176*SW2)) + 
        8*MW2^5*MZ2^8*(48*MH2*(208 + 353*SW2) + MZ2*(1860905 + 88224*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (9*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^3*
     (16384*MW2^9 - 65536*MW2^8*MZ2 + 100352*MW2^7*MZ2^2 - 
      58368*MW2^6*MZ2^3 - 25856*MW2^5*MZ2^4 + 62144*MW2^4*MZ2^5 - 
      40160*MW2^3*MZ2^6 + 11760*MW2^2*MZ2^7 - 1000*MW2*MZ2^8 - 125*MZ2^9)*SW*
     B0i[bb0, MW2, 0, MT2])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2^2*(48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9) + CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       MZ2*(16384*MW2^9 - 65536*MW2^8*MZ2 + 100352*MW2^7*MZ2^2 - 
        58368*MW2^6*MZ2^3 - 25856*MW2^5*MZ2^4 + 62144*MW2^4*MZ2^5 - 
        40160*MW2^3*MZ2^6 + 11760*MW2^2*MZ2^7 - 1000*MW2*MZ2^8 - 125*MZ2^9)*
       SW)*B0i[bb0, MW2, MH2, MW2])/
    (4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHWB*CW*MZ2^3*(1048576*MW2^11 - 5046272*MW2^10*MZ2 + 
      9404416*MW2^9*MZ2^2 - 7700480*MW2^8*MZ2^3 - 51200*MW2^7*MZ2^4 + 
      5545216*MW2^6*MZ2^5 - 4797952*MW2^5*MZ2^6 + 1814336*MW2^4*MZ2^7 - 
      229600*MW2^3*MZ2^8 - 35260*MW2^2*MZ2^9 + 8000*MW2*MZ2^10 + 125*MZ2^11)*
     SW*B0i[bb0, MW2, MW2, MZ2])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*(-48*MW2*MZ*(MH2 - 2*MZ2)*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW - 
      CHWB*MW*(12*MZ2*(16384*MW2^11 - 375*MZ2^11*(1 + SW2) - 
          4096*MW2^10*MZ2*(17 + 4*SW2) + 4096*MW2^9*MZ2^2*(26 + 27*SW2) - 
          25*MW2*MZ2^10*(-29 + 66*SW2) + 704*MW2^5*MZ2^6*(-399 + 187*SW2) - 
          512*MW2^8*MZ2^3*(53 + 608*SW2) + 256*MW2^7*MZ2^4*
           (-597 + 1814*SW2) + 10*MW2^2*MZ2^9*(1005 + 1964*SW2) + 
          8*MW2^4*MZ2^7*(21267 + 4552*SW2) - 64*MW2^6*MZ2^5*
           (-4513 + 5932*SW2) - 8*MW2^3*MZ2^8*(7719 + 6757*SW2)) + 
        MH2^2*(8192*MW2^10 + 125*MZ2^10*(9 - 11*SW2) + 2048*MW2^9*MZ2*
           (-19 + 20*SW2) - 1024*MW2^8*MZ2^2*(-85 + 158*SW2) + 
          25*MW2*MZ2^9*(-327 + 202*SW2) + 10*MW2^2*MZ2^8*(2795 + 262*SW2) + 
          32*MW2^5*MZ2^5*(-4209 + 680*SW2) - 256*MW2^6*MZ2^4*
           (-568 + 737*SW2) + 256*MW2^7*MZ2^3*(-501 + 1004*SW2) + 
          16*MW2^4*MZ2^6*(6385 + 3942*SW2) - 4*MW2^3*MZ2^7*
           (15461 + 9844*SW2)) - 4*MH2*(24576*MW2^11 - 6144*MW2^10*MZ2*
           (19 + 4*SW2) - 125*MZ2^11*(3 + 5*SW2) - 25*MW2*MZ2^10*
           (1 + 22*SW2) + 1024*MW2^9*MZ2^2*(221 + 134*SW2) + 
          50*MW2^2*MZ2^9*(305 + 369*SW2) - 256*MW2^8*MZ2^3*(797 + 1356*SW2) + 
          256*MW2^7*MZ2^4*(46 + 1903*SW2) + 12*MW2^4*MZ2^7*
           (15361 + 3948*SW2) + 16*MW2^5*MZ2^6*(-16319 + 7374*SW2) - 
          32*MW2^6*MZ2^5*(-6123 + 11848*SW2) - 2*MW2^3*MZ2^8*
           (37951 + 28450*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (8*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW) - (CHWB*MW2*MZ2*SW2*
     (MZ2^2*(-262144*MW2^10 - 2125*MZ2^10 - 40960*MW2^9*MZ2*(-25 + 12*SW2) + 
        200*MW2*MZ2^9*(43 + 12*SW2) - 760*MW2^2*MZ2^8*(19 + 24*SW2) + 
        61440*MW2^8*MZ2^2*(-31 + 26*SW2) + 384*MW2^4*MZ2^6*(-763 + 465*SW2) + 
        32*MW2^3*MZ2^7*(1783 + 732*SW2) - 2048*MW2^7*MZ2^3*
         (-1075 + 1164*SW2) + 512*MW2^6*MZ2^4*(-3337 + 3864*SW2) - 
        128*MW2^5*MZ2^5*(-6953 + 7068*SW2)) + 
      MT2*(524288*MW2^11 + 875*MZ2^11*(1 - 2*SW2) + 131072*MW2^10*MZ2*
         (-27 + 4*SW2) - 16384*MW2^9*MZ2^2*(-649 + 212*SW2) + 
        50*MW2*MZ2^10*(-67 + 1012*SW2) + 4096*MW2^8*MZ2^3*
         (-4669 + 2376*SW2) - 40*MW2^2*MZ2^9*(4349 + 4078*SW2) - 
        1024*MW2^7*MZ2^4*(-22671 + 14956*SW2) - 16*MW2^3*MZ2^8*
         (-87559 + 17644*SW2) + 128*MW2^4*MZ2^7*(-41021 + 23553*SW2) + 
        512*MW2^6*MZ2^5*(-39077 + 29162*SW2) - 128*MW2^5*MZ2^6*
         (-96311 + 70324*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*CW*MZ2^2*SW2*(-125*MZ2^11 + 16*MW2^4*MZ2^7*(47851 - 38512*SW2) + 
      65536*MW2^11*(19 + 3*SW2) - 100*MW2*MZ2^10*(-73 + 42*SW2) + 
      8192*MW2^10*MZ2*(-481 + 180*SW2) - 3584*MW2^7*MZ2^4*(-303 + 334*SW2) + 
      80*MW2^2*MZ2^9*(-219 + 509*SW2) + 8*MW2^3*MZ2^8*(-18109 + 1016*SW2) - 
      4096*MW2^9*MZ2^2*(-1375 + 1052*SW2) + 1024*MW2^8*MZ2^3*
       (-4201 + 4512*SW2) - 128*MW2^6*MZ2^5*(-9855 + 14548*SW2) + 
      64*MW2^5*MZ2^6*(-24261 + 28316*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (36*CHWB*CW*MW2^2*MZ2^2*(4096*MW2^10 - 4096*MW2^9*MZ2 - 
      32256*MW2^8*MZ2^2 + 83968*MW2^7*MZ2^3 - 75520*MW2^6*MZ2^4 + 
      3648*MW2^5*MZ2^5 + 44360*MW2^4*MZ2^6 - 35120*MW2^3*MZ2^7 + 
      11235*MW2^2*MZ2^8 - 1000*MW2*MZ2^9 - 125*MZ2^10)*SW*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12*CHWB*CW*MW2*MZ2^2*(MW2 + MZ2)^2*(4096*MW2^9 - 14336*MW2^8*MZ2 + 
      5632*MW2^7*MZ2^2 + 48128*MW2^6*MZ2^3 - 109952*MW2^5*MZ2^4 + 
      111520*MW2^4*MZ2^5 - 60136*MW2^3*MZ2^6 + 15568*MW2^2*MZ2^7 - 
      575*MW2*MZ2^8 - 350*MZ2^9)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))*Class[4] + 
 (18*MZ2^3*SW2*VMU^2*(-5*MZ2^5*(3*CHd[2, 2] + CHe[1, 1] - 
      2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) - 
    32*MW2^4*MZ2*(5*CHd[2, 2] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
      11*CHq1[2, 2] - 11*CHq3[2, 2]) + 128*MW2^5*(CHd[2, 2] + CHe[1, 1] - 
      CHl1[1, 1] - CHl3[1, 1] - CHq1[2, 2] - CHq3[2, 2]) + 
    4*MW2^2*MZ2^3*(23*CHd[2, 2] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
      53*CHl3[1, 1] + 7*CHq1[2, 2] + 7*CHq3[2, 2]) + 
    2*MW2*MZ2^4*(-2*CHd[2, 2] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
      39*CHl3[1, 1] + 41*CHq1[2, 2] + 41*CHq3[2, 2]) - 
    16*MW2^3*MZ2^2*(2*CHd[2, 2] - 14*CHe[1, 1] + 
      19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (4*MW2^3*MZ2^8*(2082*CHd[2, 2] - 12462*CHe[1, 1] + 21809*CHl1[1, 1] - 
        19713*CHl3[1, 1] - 1630*CHl3[2, 2] - 22551*CHq1[2, 2] - 
        1303*CHq3[2, 2]) + 10*MW2^2*MZ2^9*(1246*CHd[2, 2] + 1054*CHe[1, 1] - 
        2043*CHl1[1, 1] + 2201*CHl3[1, 1] - 70*CHl3[2, 2] + 4217*CHq1[2, 2] - 
        693*CHq3[2, 2]) + 128*MW2^6*MZ2^5*(476*CHd[2, 2] + 3090*CHe[1, 1] - 
        3953*CHl1[1, 1] + 4162*CHl3[1, 1] - 166*CHl3[2, 2] - 
        5651*CHq1[2, 2] - 176*CHq3[2, 2]) - 16*MW2^4*MZ2^7*
       (5898*CHd[2, 2] - 9270*CHe[1, 1] + 14503*CHl1[1, 1] - 
        12364*CHl3[1, 1] - 1568*CHl3[2, 2] - 1233*CHq1[2, 2] - 
        158*CHq3[2, 2]) - 50*MW2*MZ2^10*(87*CHd[2, 2] + 29*CHe[1, 1] - 
        58*CHl1[1, 1] + 72*CHl3[1, 1] - 10*CHl3[2, 2] + 174*CHq1[2, 2] - 
        94*CHq3[2, 2]) - 8192*MW2^10*MZ2*(2*CHd[2, 2] + 4*CHe[1, 1] - 
        6*CHl1[1, 1] - 13*CHl3[1, 1] + 16*CHl3[2, 2] - 8*CHq1[2, 2] - 
        33*CHq3[2, 2]) + 125*MZ2^11*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] + 
        2*CHl3[1, 1] + 6*CHq1[2, 2] - 6*CHq3[2, 2]) + 
      16384*MW2^11*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
        2*CHl3[2, 2] - CHq1[2, 2] - 3*CHq3[2, 2]) - 
      2048*MW2^9*MZ2^2*(68*CHd[2, 2] + 16*CHe[1, 1] + 3*CHl1[1, 1] + 
        141*CHl3[1, 1] - 114*CHl3[2, 2] + 7*CHq1[2, 2] + 287*CHq3[2, 2]) + 
      1024*MW2^8*MZ2^3*(370*CHd[2, 2] + 194*CHe[1, 1] - 175*CHl1[1, 1] + 
        476*CHl3[1, 1] - 232*CHl3[2, 2] - 319*CHq1[2, 2] + 606*CHq3[2, 2]) - 
      256*MW2^7*MZ2^4*(1397*CHd[2, 2] + 1413*CHe[1, 1] - 1592*CHl1[1, 1] + 
        2298*CHl3[1, 1] - 532*CHl3[2, 2] - 2864*CHq1[2, 2] + 
        1090*CHq3[2, 2]) + 32*MW2^5*MZ2^6*(4200*CHd[2, 2] - 9116*CHe[1, 1] + 
        12925*CHl1[1, 1] - 11589*CHl3[1, 1] - 966*CHl3[2, 2] + 
        9945*CHq1[2, 2] + 1665*CHq3[2, 2])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-16*MW2^4*MZ2^6*(1734*CHd[2, 2] - 1122*CHe[1, 1] + 5749*CHl1[1, 1] - 
        13933*CHl3[1, 1] + 6298*CHl3[2, 2] - 31119*CHq1[2, 2] - 
        35279*CHq3[2, 2]) + 64*MW2^5*MZ2^5*(4341*CHd[2, 2] - 1213*CHe[1, 1] + 
        3360*CHl1[1, 1] - 4775*CHl3[1, 1] + 985*CHl3[2, 2] - 
        9426*CHq1[2, 2] - 10052*CHq3[2, 2]) - 128*MW2^6*MZ2^4*
       (3480*CHd[2, 2] - 1230*CHe[1, 1] + 2593*CHl1[1, 1] - 2355*CHl3[1, 1] - 
        280*CHl3[2, 2] - 2949*CHq1[2, 2] - 2305*CHq3[2, 2]) + 
      25*MZ2^10*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] + 28*CHl3[1, 1] - 
        30*CHl3[2, 2] + 6*CHq1[2, 2] - 54*CHq3[2, 2]) + 
      16384*MW2^10*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) - 
      10*MW2*MZ2^9*(627*CHd[2, 2] - 23*CHe[1, 1] - 24*CHl1[1, 1] + 
        841*CHl3[1, 1] - 785*CHl3[2, 2] + 624*CHq1[2, 2] + 34*CHq3[2, 2]) + 
      4096*MW2^9*MZ2*(3*CHd[2, 2] - 19*CHe[1, 1] + 24*CHl1[1, 1] - 
        5*CHl3[1, 1] - 17*CHl3[2, 2] + 6*CHq1[2, 2] + 40*CHq3[2, 2]) - 
      1024*MW2^8*MZ2^2*(114*CHd[2, 2] - 158*CHe[1, 1] + 237*CHl1[1, 1] - 
        93*CHl3[1, 1] - 126*CHl3[2, 2] + 57*CHq1[2, 2] + 297*CHq3[2, 2]) + 
      512*MW2^7*MZ2^3*(654*CHd[2, 2] - 390*CHe[1, 1] + 682*CHl1[1, 1] - 
        411*CHl3[1, 1] - 241*CHl3[2, 2] - 114*CHq1[2, 2] + 320*CHq3[2, 2]) + 
      2*MW2^2*MZ2^8*(18168*CHd[2, 2] - 1220*CHe[1, 1] - 1215*CHl1[1, 1] + 
        20755*CHl3[1, 1] - 16490*CHl3[2, 2] + 28821*CHq1[2, 2] + 
        28021*CHq3[2, 2]) - 8*MW2^3*MZ2^7*(8178*CHd[2, 2] - 378*CHe[1, 1] - 
        2834*CHl1[1, 1] + 14611*CHl3[1, 1] - 9423*CHl3[2, 2] + 
        28938*CHq1[2, 2] + 32664*CHq3[2, 2])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-8*MW2^3*MZ2^6*(374*CHd[2, 2] + 998*CHe[1, 1] - 39*CHl1[1, 1] + 
        2481*CHl3[1, 1] - 1958*CHl3[2, 2] - 11783*CHq1[2, 2] - 
        12345*CHq3[2, 2]) + 32*MW2^4*MZ2^5*(1667*CHd[2, 2] + 5*CHe[1, 1] + 
        593*CHl1[1, 1] + 1296*CHl3[1, 1] - 1462*CHl3[2, 2] - 
        3509*CHq1[2, 2] - 2750*CHq3[2, 2]) + 512*MW2^7*MZ2^2*
       (2*CHd[2, 2] + 66*CHe[1, 1] - 97*CHl1[1, 1] - 89*CHl3[1, 1] + 
        150*CHl3[2, 2] - 113*CHq1[2, 2] - 271*CHq3[2, 2]) - 
      2048*MW2^8*MZ2*(7*CHd[2, 2] + 9*CHe[1, 1] - 11*CHl1[1, 1] - 
        10*CHl3[1, 1] + 18*CHl3[2, 2] - 13*CHq1[2, 2] - 32*CHq3[2, 2]) + 
      4096*MW2^9*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] + 
        2*CHl3[2, 2] - CHq1[2, 2] - 3*CHq3[2, 2]) - 
      25*MZ2^9*(35*CHd[2, 2] - 11*CHe[1, 1] + 17*CHl1[1, 1] - 3*CHl3[1, 1] - 
        10*CHl3[2, 2] + 25*CHq1[2, 2] + 55*CHq3[2, 2]) + 
      256*MW2^6*MZ2^3*(206*CHd[2, 2] - 134*CHe[1, 1] + 240*CHl1[1, 1] + 
        247*CHl3[1, 1] - 382*CHl3[2, 2] + 148*CHq1[2, 2] + 523*CHq3[2, 2]) + 
      5*MW2*MZ2^8*(1226*CHd[2, 2] - 422*CHe[1, 1] + 509*CHl1[1, 1] - 
        211*CHl3[1, 1] - 170*CHl3[2, 2] + 1717*CHq1[2, 2] + 
        2607*CHq3[2, 2]) - 4*MW2^2*MZ2^7*(3218*CHd[2, 2] - 1538*CHe[1, 1] + 
        1256*CHl1[1, 1] - 1559*CHl3[1, 1] + 390*CHl3[2, 2] + 
        10156*CHq1[2, 2] + 12581*CHq3[2, 2]) - 64*MW2^5*MZ2^4*
       (1349*CHd[2, 2] - 283*CHe[1, 1] + 8*(91*CHl1[1, 1] + 119*CHl3[1, 1] - 
          162*CHl3[2, 2] - 94*CHq1[2, 2] + 40*CHq3[2, 2]))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (125*MZ2^10*(3*CHd[2, 2] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[2, 2] - 3*CHq3[2, 2])) - 64*MW2^5*MZ2^5*
       (1665*CHd[2, 2] + 1107*CHe[1, 1] - 927*CHl1[1, 1] - 2389*CHl3[1, 1] - 
        1462*CHl3[2, 2] - 4581*CHq1[2, 2] - 4581*CHq3[2, 2]) + 
      50*MW2*MZ2^9*(13*CHd[2, 2] - 41*CHe[1, 1] + 72*CHl1[1, 1] + 
        62*CHl3[1, 1] - 10*CHl3[2, 2] - 64*CHq1[2, 2] - 64*CHq3[2, 2]) + 
      4096*MW2^9*MZ2*(5*CHd[2, 2] + 7*CHe[1, 1] - 9*CHl1[1, 1] + 
        9*CHl3[1, 1] + 18*CHl3[2, 2] - 11*CHq1[2, 2] - 11*CHq3[2, 2]) - 
      1024*MW2^7*MZ2^3*(137*CHd[2, 2] - 9*CHe[1, 1] + 49*CHl1[1, 1] - 
        142*CHl3[1, 1] - 191*CHl3[2, 2] - 5*CHq1[2, 2] - 5*CHq3[2, 2]) - 
      8192*MW2^10*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 
        2*CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 3072*MW2^8*MZ2^2*
       (8*CHd[2, 2] - 12*CHe[1, 1] + 21*CHl1[1, 1] - 29*CHl3[1, 1] - 
        50*CHl3[2, 2] + 25*CHq1[2, 2] + 25*CHq3[2, 2]) - 
      10*MW2^2*MZ2^8*(1296*CHd[2, 2] - 1188*CHe[1, 1] + 1791*CHl1[1, 1] + 
        1621*CHl3[1, 1] - 170*CHl3[2, 2] + 747*CHq1[2, 2] + 747*CHq3[2, 2]) + 
      16*MW2^3*MZ2^7*(2031*CHd[2, 2] - 2211*CHe[1, 1] + 2867*CHl1[1, 1] + 
        3062*CHl3[1, 1] + 195*CHl3[2, 2] + 4797*CHq1[2, 2] + 
        4797*CHq3[2, 2]) - 16*MW2^4*MZ2^6*(244*CHd[2, 2] - 3960*CHe[1, 1] + 
        4369*CHl1[1, 1] + 6327*CHl3[1, 1] + 1958*CHl3[2, 2] + 
        13301*CHq1[2, 2] + 13301*CHq3[2, 2]) + 128*MW2^6*MZ2^4*
       (1511*CHd[2, 2] + 315*CHe[1, 1] - 2*(25*CHl1[1, 1] + 673*CHl3[1, 1] + 
          648*CHl3[2, 2] + 751*CHq1[2, 2] + 751*CHq3[2, 2]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^4*MZ2^5*(3643*CHd[2, 2] - 1471*CHe[1, 1] + 3351*CHl1[1, 1] + 
        427*CHl3[1, 1] - 2924*CHl3[2, 2] - 6259*CHq1[2, 2] - 
        6259*CHq3[2, 2]) - 32*MW2^3*MZ2^6*(398*CHd[2, 2] - 222*CHe[1, 1] + 
        1100*CHl1[1, 1] + 121*CHl3[1, 1] - 979*CHl3[2, 2] - 6032*CHq1[2, 2] - 
        6032*CHq3[2, 2]) + 2048*MW2^7*MZ2^2*(18*CHd[2, 2] + 62*CHe[1, 1] - 
        84*CHl1[1, 1] - 9*CHl3[1, 1] + 75*CHl3[2, 2] - 96*CHq1[2, 2] - 
        96*CHq3[2, 2]) - 6144*MW2^8*MZ2*(9*CHd[2, 2] + 11*CHe[1, 1] - 
        13*CHl1[1, 1] - CHl3[1, 1] + 12*CHl3[2, 2] - 15*CHq1[2, 2] - 
        15*CHq3[2, 2]) + 16384*MW2^9*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + 
        CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 256*MW2^6*MZ2^3*
       (331*CHd[2, 2] - 567*CHe[1, 1] + 869*CHl1[1, 1] + 105*CHl3[1, 1] - 
        764*CHl3[2, 2] + 671*CHq1[2, 2] + 671*CHq3[2, 2]) + 
      20*MW2*MZ2^8*(668*CHd[2, 2] - 136*CHe[1, 1] + 117*CHl1[1, 1] + 
        32*CHl3[1, 1] - 85*CHl3[2, 2] + 1081*CHq1[2, 2] + 1081*CHq3[2, 2]) - 
      12*MW2^2*MZ2^7*(2087*CHd[2, 2] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 
        29*CHl3[1, 1] + 260*CHl3[2, 2] + 7579*CHq1[2, 2] + 7579*CHq3[2, 2]) - 
      25*MZ2^9*(85*CHd[2, 2] - 17*CHe[1, 1] + 4*(6*CHl1[1, 1] + CHl3[1, 1] - 
          5*CHl3[2, 2] + 20*CHq1[2, 2] + 20*CHq3[2, 2])) - 
      768*MW2^5*MZ2^4*(225*CHd[2, 2] - 139*CHe[1, 1] + 
        4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 9*(6*CHl3[2, 2] + CHq1[2, 2] + 
            CHq3[2, 2])))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MZ2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-32*MW2^4*MZ2^5*(3643*CHd[2, 2] - 
        1471*CHe[1, 1] + 3351*CHl1[1, 1] + 427*CHl3[1, 1] - 2924*CHl3[2, 2] - 
        6259*CHq1[2, 2] - 6259*CHq3[2, 2]) + 32*MW2^3*MZ2^6*
       (398*CHd[2, 2] - 222*CHe[1, 1] + 1100*CHl1[1, 1] + 121*CHl3[1, 1] - 
        979*CHl3[2, 2] - 6032*CHq1[2, 2] - 6032*CHq3[2, 2]) - 
      2048*MW2^7*MZ2^2*(18*CHd[2, 2] + 62*CHe[1, 1] - 84*CHl1[1, 1] - 
        9*CHl3[1, 1] + 75*CHl3[2, 2] - 96*CHq1[2, 2] - 96*CHq3[2, 2]) + 
      6144*MW2^8*MZ2*(9*CHd[2, 2] + 11*CHe[1, 1] - 13*CHl1[1, 1] - 
        CHl3[1, 1] + 12*CHl3[2, 2] - 15*CHq1[2, 2] - 15*CHq3[2, 2]) - 
      16384*MW2^9*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
        CHq1[2, 2] - CHq3[2, 2]) - 256*MW2^6*MZ2^3*(331*CHd[2, 2] - 
        567*CHe[1, 1] + 869*CHl1[1, 1] + 105*CHl3[1, 1] - 764*CHl3[2, 2] + 
        671*CHq1[2, 2] + 671*CHq3[2, 2]) - 20*MW2*MZ2^8*
       (668*CHd[2, 2] - 136*CHe[1, 1] + 117*CHl1[1, 1] + 32*CHl3[1, 1] - 
        85*CHl3[2, 2] + 1081*CHq1[2, 2] + 1081*CHq3[2, 2]) + 
      12*MW2^2*MZ2^7*(2087*CHd[2, 2] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 
        29*CHl3[1, 1] + 260*CHl3[2, 2] + 7579*CHq1[2, 2] + 7579*CHq3[2, 2]) + 
      25*MZ2^9*(85*CHd[2, 2] - 17*CHe[1, 1] + 4*(6*CHl1[1, 1] + CHl3[1, 1] - 
          5*CHl3[2, 2] + 20*CHq1[2, 2] + 20*CHq3[2, 2])) + 
      768*MW2^5*MZ2^4*(225*CHd[2, 2] - 139*CHe[1, 1] + 
        4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 9*(6*CHl3[2, 2] + CHq1[2, 2] + 
            CHq3[2, 2])))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (2*MH2^2*(-64*MW2^5*MZ2^4*(1349*CHd[2, 2] - 283*CHe[1, 1] + 
          8*(91*CHl1[1, 1] - 71*CHl3[1, 1] - 162*CHl3[2, 2] - 94*CHq1[2, 2] - 
            94*CHq3[2, 2])) - 8*MW2^3*MZ2^6*(374*CHd[2, 2] + 998*CHe[1, 1] - 
          39*CHl1[1, 1] - 1997*CHl3[1, 1] - 1958*CHl3[2, 2] - 
          11783*CHq1[2, 2] - 11783*CHq3[2, 2]) + 32*MW2^4*MZ2^5*
         (1667*CHd[2, 2] + 5*CHe[1, 1] + 593*CHl1[1, 1] - 869*CHl3[1, 1] - 
          1462*CHl3[2, 2] - 3509*CHq1[2, 2] - 3509*CHq3[2, 2]) + 
        512*MW2^7*MZ2^2*(2*CHd[2, 2] + 66*CHe[1, 1] - 97*CHl1[1, 1] + 
          53*CHl3[1, 1] + 150*CHl3[2, 2] - 113*CHq1[2, 2] - 113*CHq3[2, 2]) - 
        2048*MW2^8*MZ2*(7*CHd[2, 2] + 9*CHe[1, 1] - 11*CHl1[1, 1] + 
          7*CHl3[1, 1] + 18*CHl3[2, 2] - 13*CHq1[2, 2] - 13*CHq3[2, 2]) + 
        4096*MW2^9*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 
          2*CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 
        25*MZ2^9*(35*CHd[2, 2] - 11*CHe[1, 1] + 17*CHl1[1, 1] + 
          7*CHl3[1, 1] - 10*CHl3[2, 2] + 25*CHq1[2, 2] + 25*CHq3[2, 2]) + 
        512*MW2^6*MZ2^3*(103*CHd[2, 2] - 67*CHe[1, 1] + 120*CHl1[1, 1] - 
          71*CHl3[1, 1] - 191*CHl3[2, 2] + 74*CHq1[2, 2] + 74*CHq3[2, 2]) + 
        5*MW2*MZ2^8*(1226*CHd[2, 2] - 422*CHe[1, 1] + 509*CHl1[1, 1] + 
          339*CHl3[1, 1] - 170*CHl3[2, 2] + 1717*CHq1[2, 2] + 
          1717*CHq3[2, 2]) - 8*MW2^2*MZ2^7*(1609*CHd[2, 2] - 769*CHe[1, 1] + 
          628*CHl1[1, 1] + 823*CHl3[1, 1] + 195*CHl3[2, 2] + 
          5078*CHq1[2, 2] + 5078*CHq3[2, 2])) - 
      12*MW2*MZ2*(64*MW2^4 - 128*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 80*MW2*MZ2^3 + 
        25*MZ2^4)*(-5*MZ2^5*(3*CHd[2, 2] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) - 
        32*MW2^4*MZ2*(5*CHd[2, 2] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 
          9*CHl3[1, 1] - 11*CHq1[2, 2] - 11*CHq3[2, 2]) + 
        128*MW2^5*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
          CHq1[2, 2] - CHq3[2, 2]) + 4*MW2^2*MZ2^3*(23*CHd[2, 2] - 
          35*CHe[1, 1] + 53*CHl1[1, 1] + 53*CHl3[1, 1] + 7*CHq1[2, 2] + 
          7*CHq3[2, 2]) + 2*MW2*MZ2^4*(-2*CHd[2, 2] + 22*CHe[1, 1] - 
          39*CHl1[1, 1] - 39*CHl3[1, 1] + 41*CHq1[2, 2] + 41*CHq3[2, 2]) - 
        16*MW2^3*MZ2^2*(2*CHd[2, 2] - 14*CHe[1, 1] + 
          19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2]))) + 
      MH2*(50*MW2*MZ2^9*(101*CHd[2, 2] + 79*CHe[1, 1] - 
          2*(74*CHl1[1, 1] + 79*CHl3[1, 1] + 5*CHl3[2, 2] - 146*CHq1[2, 2] - 
            146*CHq3[2, 2])) - 375*MZ2^10*(3*CHd[2, 2] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
        16*MW2^4*MZ2^6*(2228*CHd[2, 2] - 7888*CHe[1, 1] + 12951*CHl1[1, 1] + 
          10993*CHl3[1, 1] - 1958*CHl3[2, 2] - 7229*CHq1[2, 2] - 
          7229*CHq3[2, 2]) - 64*MW2^5*MZ2^5*(1673*CHd[2, 2] - 
          3301*CHe[1, 1] + 5153*CHl1[1, 1] + 3691*CHl3[1, 1] - 
          1462*CHl3[2, 2] - 293*CHq1[2, 2] - 293*CHq3[2, 2]) - 
        1024*MW2^8*MZ2^2*(80*CHd[2, 2] + 156*CHe[1, 1] - 199*CHl1[1, 1] - 
          49*CHl3[1, 1] + 150*CHl3[2, 2] - 227*CHq1[2, 2] - 227*CHq3[2, 2]) + 
        4096*MW2^9*MZ2*(13*CHd[2, 2] + 15*CHe[1, 1] - 17*CHl1[1, 1] + 
          CHl3[1, 1] + 18*CHl3[2, 2] - 19*CHq1[2, 2] - 19*CHq3[2, 2]) - 
        8192*MW2^10*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 
          2*CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 1024*MW2^7*MZ2^3*
         (CHd[2, 2] - 241*CHe[1, 1] + 333*CHl1[1, 1] + 142*CHl3[1, 1] - 
          191*CHl3[2, 2] + 311*CHq1[2, 2] + 311*CHq3[2, 2]) - 
        10*MW2^2*MZ2^8*(1016*CHd[2, 2] + 1876*CHe[1, 1] - 3337*CHl1[1, 1] - 
          3507*CHl3[1, 1] - 170*CHl3[2, 2] + 4627*CHq1[2, 2] + 
          4627*CHq3[2, 2]) + 16*MW2^3*MZ2^7*(343*CHd[2, 2] + 3557*CHe[1, 1] - 
          6089*CHl1[1, 1] - 5894*CHl3[1, 1] + 195*CHl3[2, 2] + 
          5921*CHq1[2, 2] + 5921*CHq3[2, 2]) + 128*MW2^6*MZ2^4*
         (863*CHd[2, 2] - 2077*CHe[1, 1] + 2*(1531*CHl1[1, 1] + 
            883*CHl3[1, 1] - 648*CHl3[2, 2] + 749*CHq1[2, 2] + 
            749*CHq3[2, 2])))))/(8*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MW2*B0i[bb0, 0, 0, MW2]*
     (2*MW2*(-512*MW2^8*MZ2^4*(2047*CHd[2, 2] - 43*CHe[1, 1] + 
          63*CHl1[1, 1] + 755*CHl3[1, 1] + 790*CHl3[2, 2] - 1200*CHl3[3, 3] - 
          2995*CHq1[2, 2] - 3600*CHq3[1, 1] - 5917*CHq3[2, 2]) + 
        8192*MW2^10*MZ2^2*(28*CHd[2, 2] + 20*CHe[1, 1] - 30*CHl1[1, 1] - 
          151*CHl3[1, 1] + 135*CHl3[2, 2] + 8*CHl3[3, 3] - 112*CHq1[2, 2] + 
          24*CHq3[1, 1] - 214*CHq3[2, 2]) - 16384*MW2^11*MZ2*
         (23*CHd[2, 2] + 9*CHe[1, 1] - 10*CHl1[1, 1] - 34*CHl3[1, 1] + 
          37*CHl3[2, 2] - 32*CHq1[2, 2] - 57*CHq3[2, 2]) + 
        32768*MW2^12*(3*CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1] + 
          4*CHl3[2, 2] - 3*CHq1[2, 2] - 5*CHq3[2, 2]) + 
        25*MZ2^12*(278*CHd[2, 2] + 70*CHe[1, 1] - 145*CHl1[1, 1] + 
          45*CHl3[1, 1] - 190*CHl3[2, 2] + 511*CHq1[2, 2] + 91*CHq3[2, 2]) + 
        2048*MW2^9*MZ2^3*(363*CHd[2, 2] + 5*CHe[1, 1] + 39*CHl1[1, 1] + 
          645*CHl3[1, 1] - 405*CHl3[2, 2] - 144*CHl3[3, 3] + 57*CHq1[2, 2] - 
          432*CHq3[1, 1] + 228*CHq3[2, 2]) - 5*MW2*MZ2^11*
         (4105*CHd[2, 2] + 6367*CHe[1, 1] - 12009*CHl1[1, 1] + 
          3001*CHl3[1, 1] - 7990*CHl3[2, 2] - 400*CHl3[3, 3] + 
          17015*CHq1[2, 2] - 1200*CHq3[1, 1] + 1855*CHq3[2, 2]) - 
        4*MW2^2*MZ2^10*(12938*CHd[2, 2] - 48302*CHe[1, 1] + 
          80914*CHl1[1, 1] - 24571*CHl3[1, 1] + 43930*CHl3[2, 2] + 
          1700*CHl3[3, 3] - 37724*CHq1[2, 2] + 5100*CHq3[1, 1] + 
          10201*CHq3[2, 2]) - 32*MW2^5*MZ2^7*(21639*CHd[2, 2] + 
          47777*CHe[1, 1] - 61449*CHl1[1, 1] + 50549*CHl3[1, 1] - 
          62447*CHl3[2, 2] + 11696*CHl3[3, 3] - 58851*CHq1[2, 2] + 
          35088*CHq3[1, 1] + 17954*CHq3[2, 2]) - 256*MW2^7*MZ2^5*
         (962*CHd[2, 2] + 2146*CHe[1, 1] - 2271*CHl1[1, 1] + 
          3795*CHl3[1, 1] - 6969*CHl3[2, 2] + 3056*CHl3[3, 3] + 
          6133*CHq1[2, 2] + 9168*CHq3[1, 1] + 19500*CHq3[2, 2]) + 
        128*MW2^6*MZ2^6*(9796*CHd[2, 2] + 9820*CHe[1, 1] - 11558*CHl1[1, 1] + 
          13843*CHl3[1, 1] - 18541*CHl3[2, 2] + 5184*CHl3[3, 3] - 
          3652*CHq1[2, 2] + 15552*CHq3[1, 1] + 25764*CHq3[2, 2]) - 
        16*MW2^4*MZ2^8*(9757*CHd[2, 2] - 74153*CHe[1, 1] + 
          103431*CHl1[1, 1] - 60088*CHl3[1, 1] + 74909*CHl3[2, 2] - 
          7832*CHl3[3, 3] + 82517*CHq1[2, 2] - 23496*CHq3[1, 1] + 
          31079*CHq3[2, 2]) + 4*MW2^3*MZ2^9*(65117*CHd[2, 2] - 
          152121*CHe[1, 1] + 230221*CHl1[1, 1] - 96197*CHl3[1, 1] + 
          133270*CHl3[2, 2] - 3120*CHl3[3, 3] + 59323*CHq1[2, 2] - 
          9360*CHq3[1, 1] + 75099*CHq3[2, 2])) + 
      MH2*(-4096*MW2^9*MZ2^3*(426*CHd[2, 2] + 74*CHe[1, 1] - 
          3*(12*CHl1[1, 1] - 184*CHl3[1, 1] + 141*CHl3[2, 2] + 
            48*CHl3[3, 3] + 8*CHq1[2, 2] + 144*CHq3[1, 1] - 49*CHq3[2, 2])) - 
        512*MW2^7*MZ2^5*(180*CHd[2, 2] - 40*CHe[1, 1] - 323*CHl1[1, 1] - 
          6771*CHl3[1, 1] + 6587*CHl3[2, 2] - 3056*CHl3[3, 3] - 
          8907*CHq1[2, 2] - 9168*CHq3[1, 1] - 22274*CHq3[2, 2]) + 
        10*MW2*MZ2^11*(2990*CHd[2, 2] + 4862*CHe[1, 1] - 9249*CHl1[1, 1] + 
          5711*CHl3[1, 1] - 8040*CHl3[2, 2] - 400*CHl3[3, 3] + 
          12535*CHq1[2, 2] - 1200*CHq3[1, 1] - 2625*CHq3[2, 2]) - 
        8192*MW2^10*MZ2^2*(49*CHd[2, 2] + 33*CHe[1, 1] - 53*CHl1[1, 1] - 
          293*CHl3[1, 1] + 272*CHl3[2, 2] + 16*CHl3[3, 3] - 217*CHq1[2, 2] + 
          48*CHq3[1, 1] - 421*CHq3[2, 2]) + 32768*MW2^11*MZ2*
         (23*CHd[2, 2] + 9*CHe[1, 1] - 10*CHl1[1, 1] - 34*CHl3[1, 1] + 
          37*CHl3[2, 2] - 32*CHq1[2, 2] - 57*CHq3[2, 2]) - 
        65536*MW2^12*(3*CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1] + 
          4*CHl3[2, 2] - 3*CHq1[2, 2] - 5*CHq3[2, 2]) + 
        64*MW2^5*MZ2^7*(21226*CHd[2, 2] + 31930*CHe[1, 1] - 
          39702*CHl1[1, 1] + 73758*CHl3[1, 1] - 60985*CHl3[2, 2] + 
          11696*CHl3[3, 3] - 42658*CHq1[2, 2] + 35088*CHq3[1, 1] + 
          34147*CHq3[2, 2]) + 16*MW2^4*MZ2^8*(10950*CHd[2, 2] - 
          109114*CHe[1, 1] + 149941*CHl1[1, 1] - 179055*CHl3[1, 1] + 
          147860*CHl3[2, 2] - 15664*CHl3[3, 3] + 141837*CHq1[2, 2] - 
          46992*CHq3[1, 1] + 38961*CHq3[2, 2]) - 128*MW2^6*MZ2^6*
         (16793*CHd[2, 2] + 10133*CHe[1, 1] - 10762*CHl1[1, 1] + 
          41336*CHl3[1, 1] - 35786*CHl3[2, 2] + 10368*CHl3[3, 3] + 
          4486*CHq1[2, 2] + 31104*CHq3[1, 1] + 63318*CHq3[2, 2]) - 
        8*MW2^3*MZ2^9*(53603*CHd[2, 2] - 116967*CHe[1, 1] + 
          175843*CHl1[1, 1] - 150965*CHl3[1, 1] + 132880*CHl3[2, 2] - 
          3120*CHl3[3, 3] + 63925*CHq1[2, 2] - 9360*CHq3[1, 1] + 
          79701*CHq3[2, 2]) + 2*MW2^2*MZ2^10*(46872*CHd[2, 2] - 
          150628*CHe[1, 1] + 252421*CHl1[1, 1] - 168669*CHl3[1, 1] + 
          176570*CHl3[2, 2] + 6800*CHl3[3, 3] - 98031*CHq1[2, 2] + 
          20400*CHq3[1, 1] + 93669*CHq3[2, 2]) - 
        25*MZ2^12*(421*CHd[2, 2] + 95*CHe[1, 1] - 
          4*(50*CHl1[1, 1] - 45*CHl3[1, 1] + 95*CHl3[2, 2] - 188*CHq1[2, 2] + 
            22*CHq3[2, 2])) + 1024*MW2^8*MZ2^4*(2551*CHd[2, 2] + 
          625*CHe[1, 1] - 2*(357*CHl1[1, 1] + 86*CHl3[1, 1] - 
            320*CHl3[2, 2] + 600*CHl3[3, 3] + 1928*CHq1[2, 2] + 
            1800*CHq3[1, 1] + 3389*CHq3[2, 2]))) + 
      MH2^2*MZ2^2*(32*MW2^4*MZ2^5*(3643*CHd[2, 2] - 1471*CHe[1, 1] + 
          3351*CHl1[1, 1] + 427*CHl3[1, 1] - 2924*CHl3[2, 2] - 
          6259*CHq1[2, 2] - 6259*CHq3[2, 2]) - 32*MW2^3*MZ2^6*
         (398*CHd[2, 2] - 222*CHe[1, 1] + 1100*CHl1[1, 1] + 121*CHl3[1, 1] - 
          979*CHl3[2, 2] - 6032*CHq1[2, 2] - 6032*CHq3[2, 2]) + 
        2048*MW2^7*MZ2^2*(18*CHd[2, 2] + 62*CHe[1, 1] - 84*CHl1[1, 1] - 
          9*CHl3[1, 1] + 75*CHl3[2, 2] - 96*CHq1[2, 2] - 96*CHq3[2, 2]) - 
        6144*MW2^8*MZ2*(9*CHd[2, 2] + 11*CHe[1, 1] - 13*CHl1[1, 1] - 
          CHl3[1, 1] + 12*CHl3[2, 2] - 15*CHq1[2, 2] - 15*CHq3[2, 2]) + 
        16384*MW2^9*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          CHq1[2, 2] - CHq3[2, 2]) + 256*MW2^6*MZ2^3*(331*CHd[2, 2] - 
          567*CHe[1, 1] + 869*CHl1[1, 1] + 105*CHl3[1, 1] - 764*CHl3[2, 2] + 
          671*CHq1[2, 2] + 671*CHq3[2, 2]) + 20*MW2*MZ2^8*
         (668*CHd[2, 2] - 136*CHe[1, 1] + 117*CHl1[1, 1] + 32*CHl3[1, 1] - 
          85*CHl3[2, 2] + 1081*CHq1[2, 2] + 1081*CHq3[2, 2]) - 
        12*MW2^2*MZ2^7*(2087*CHd[2, 2] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 
          29*CHl3[1, 1] + 260*CHl3[2, 2] + 7579*CHq1[2, 2] + 
          7579*CHq3[2, 2]) - 25*MZ2^9*(85*CHd[2, 2] - 17*CHe[1, 1] + 
          4*(6*CHl1[1, 1] + CHl3[1, 1] - 5*CHl3[2, 2] + 20*CHq1[2, 2] + 
            20*CHq3[2, 2])) - 768*MW2^5*MZ2^4*(225*CHd[2, 2] - 
          139*CHe[1, 1] + 4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 
            9*(6*CHl3[2, 2] + CHq1[2, 2] + CHq3[2, 2]))))))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (-768*MW2^5*MZ2^4*(225*CHd[2, 2] - 139*CHe[1, 1] + 
        4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 9*(6*CHl3[2, 2] + CHq1[2, 2] + 
            CHq3[2, 2] - 12*CHq3[3, 3]))) - 12*MW2^2*MZ2^7*
       (2087*CHd[2, 2] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 29*CHl3[1, 1] + 
        260*CHl3[2, 2] + 7579*CHq1[2, 2] + 7579*CHq3[2, 2] - 
        520*CHq3[3, 3]) - 6144*MW2^8*MZ2*(9*CHd[2, 2] + 11*CHe[1, 1] - 
        13*CHl1[1, 1] - CHl3[1, 1] + 12*CHl3[2, 2] - 15*CHq1[2, 2] - 
        15*CHq3[2, 2] - 24*CHq3[3, 3]) + 16384*MW2^9*(CHd[2, 2] + CHe[1, 1] - 
        CHl1[1, 1] + CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2] - 2*CHq3[3, 3]) + 
      20*MW2*MZ2^8*(668*CHd[2, 2] - 136*CHe[1, 1] + 117*CHl1[1, 1] + 
        32*CHl3[1, 1] - 85*CHl3[2, 2] + 1081*CHq1[2, 2] + 1081*CHq3[2, 2] + 
        170*CHq3[3, 3]) + 256*MW2^6*MZ2^3*(331*CHd[2, 2] - 567*CHe[1, 1] + 
        869*CHl1[1, 1] + 105*CHl3[1, 1] - 764*CHl3[2, 2] + 671*CHq1[2, 2] + 
        671*CHq3[2, 2] + 1528*CHq3[3, 3]) - 32*MW2^3*MZ2^6*
       (398*CHd[2, 2] - 222*CHe[1, 1] + 1100*CHl1[1, 1] + 121*CHl3[1, 1] - 
        979*CHl3[2, 2] - 6032*CHq1[2, 2] - 6032*CHq3[2, 2] + 
        1958*CHq3[3, 3]) + 32*MW2^4*MZ2^5*(3643*CHd[2, 2] - 1471*CHe[1, 1] + 
        3351*CHl1[1, 1] + 427*CHl3[1, 1] - 2924*CHl3[2, 2] - 
        6259*CHq1[2, 2] - 6259*CHq3[2, 2] + 5848*CHq3[3, 3]) - 
      25*MZ2^9*(85*CHd[2, 2] - 17*CHe[1, 1] + 4*(6*CHl1[1, 1] + CHl3[1, 1] - 
          5*CHl3[2, 2] + 20*CHq1[2, 2] + 20*CHq3[2, 2] + 10*CHq3[3, 3])) + 
      2048*MW2^7*MZ2^2*(18*CHd[2, 2] + 62*CHe[1, 1] - 
        3*(28*CHl1[1, 1] + 3*CHl3[1, 1] - 25*CHl3[2, 2] + 32*CHq1[2, 2] + 
          32*CHq3[2, 2] + 50*CHq3[3, 3]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*B0i[bb0, 0, 0, MZ2]*
     (131072*MW2^13*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
      32768*MW2^12*MZ2*(3*CHd[2, 2] - 17*CHe[1, 1] + 22*CHl1[1, 1] - 
        5*CHl3[1, 1] - 15*CHl3[2, 2] + 6*CHq1[2, 2] + 36*CHq3[2, 2]) - 
      25*MZ2^12*(5*MH2*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 
          2*CHl3[1, 1] + 6*CHq1[2, 2] + 6*CHq3[2, 2]) - 
        2*MZ2*(40*CHd[2, 2] + 36*CHe[1, 1] - 67*CHl1[1, 1] - 57*CHl3[1, 1] + 
          10*CHl3[2, 2] + 125*CHq1[2, 2] + 125*CHq3[2, 2])) - 
      16*MW2^5*MZ2^7*(4*MH2*(-1665*CHd[2, 2] - 1107*CHe[1, 1] + 
          927*CHl1[1, 1] + 2389*CHl3[1, 1] + 1462*CHl3[2, 2] + 
          4581*CHq1[2, 2] + 4581*CHq3[2, 2]) + 
        MZ2*(31224*CHd[1, 1] - 38596*CHd[2, 2] + 31224*CHd[3, 3] + 
          162640*CHe[1, 1] + 31224*CHe[2, 2] + 31224*CHe[3, 3] - 
          202209*CHl1[1, 1] + 31224*CHl1[2, 2] + 31224*CHl1[3, 3] + 
          5199*CHl3[1, 1] - 88404*CHl3[2, 2] - 15560*CHl3[3, 3] - 
          31224*CHq1[1, 1] + 199123*CHq1[2, 2] - 38952*CHq1[3, 3] - 
          46680*CHq3[1, 1] + 241839*CHq3[2, 2] - 38952*CHq3[3, 3] - 
          62448*CHu[1, 1] - 62448*CHu[2, 2])) + 8*MW2^4*MZ2^8*
       (2*MH2*(244*CHd[2, 2] - 3960*CHe[1, 1] + 4369*CHl1[1, 1] + 
          6327*CHl3[1, 1] + 1958*CHl3[2, 2] + 13301*CHq1[2, 2] + 
          13301*CHq3[2, 2]) + MZ2*(17224*CHd[1, 1] + 48530*CHd[2, 2] + 
          17224*CHd[3, 3] + 145050*CHe[1, 1] + 17224*CHe[2, 2] + 
          17224*CHe[3, 3] - 218831*CHl1[1, 1] + 17224*CHl1[2, 2] + 
          17224*CHl1[3, 3] - 14107*CHl3[1, 1] - 122428*CHl3[2, 2] - 
          14104*CHl3[3, 3] - 17224*CHq1[1, 1] + 316549*CHq1[2, 2] - 
          29768*CHq1[3, 3] - 42312*CHq3[1, 1] + 341273*CHq3[2, 2] - 
          29768*CHq3[3, 3] - 34448*CHu[1, 1] - 34448*CHu[2, 2])) + 
      64*MW2^6*MZ2^6*(-3022*MH2*CHd[2, 2] - 630*MH2*CHe[1, 1] + 
        4*MH2*(25*CHl1[1, 1] + 673*CHl3[1, 1] + 648*CHl3[2, 2] + 
          751*CHq1[2, 2] + 751*CHq3[2, 2]) + MZ2*(16216*CHd[1, 1] - 
          33396*CHd[2, 2] + 16216*CHd[3, 3] + 66776*CHe[1, 1] + 
          16216*CHe[2, 2] + 16216*CHe[3, 3] - 68059*CHl1[1, 1] + 
          16216*CHl1[2, 2] + 16216*CHl1[3, 3] + 5350*CHl3[1, 1] - 
          18927*CHl3[2, 2] - 4520*CHl3[3, 3] - 16216*CHq1[1, 1] + 
          17205*CHq1[2, 2] - 14888*CHq1[3, 3] - 13560*CHq3[1, 1] + 
          27807*CHq3[2, 2] - 14888*CHq3[3, 3] - 32432*CHu[1, 1] - 
          32432*CHu[2, 2])) - 128*MW2^7*MZ2^5*
       (-8*MH2*(137*CHd[2, 2] - 9*CHe[1, 1] + 49*CHl1[1, 1] - 
          142*CHl3[1, 1] - 191*CHl3[2, 2] - 5*CHq1[2, 2] - 5*CHq3[2, 2]) + 
        MZ2*(11296*CHd[1, 1] - 15164*CHd[2, 2] + 11296*CHd[3, 3] + 
          39160*CHe[1, 1] + 11296*CHe[2, 2] + 11296*CHe[3, 3] - 
          31351*CHl1[1, 1] + 11296*CHl1[2, 2] + 11296*CHl1[3, 3] + 
          2677*CHl3[1, 1] - 2952*CHl3[2, 2] - 928*CHl3[3, 3] - 
          11296*CHq1[1, 1] - 22783*CHq1[2, 2] - 7040*CHq1[3, 3] - 
          2784*CHq3[1, 1] - 24907*CHq3[2, 2] - 7040*CHq3[3, 3] - 
          22592*CHu[1, 1] - 22592*CHu[2, 2])) + 512*MW2^8*MZ2^4*
       (-6*MH2*(8*CHd[2, 2] - 12*CHe[1, 1] + 21*CHl1[1, 1] - 29*CHl3[1, 1] - 
          50*CHl3[2, 2] + 25*CHq1[2, 2] + 25*CHq3[2, 2]) + 
        MZ2*(2728*CHd[1, 1] + 789*CHd[2, 2] + 2728*CHd[3, 3] + 
          7721*CHe[1, 1] + 2728*CHe[2, 2] + 2728*CHe[3, 3] - 
          3857*CHl1[1, 1] + 2728*CHl1[2, 2] + 2728*CHl1[3, 3] - 
          184*CHl3[1, 1] + 629*CHl3[2, 2] + 328*CHl3[3, 3] - 
          2728*CHq1[1, 1] - 9357*CHq1[2, 2] - 872*CHq1[3, 3] + 
          984*CHq3[1, 1] - 12123*CHq3[2, 2] - 872*CHq3[3, 3] - 
          5456*CHu[1, 1] - 5456*CHu[2, 2])) - 2*MW2^2*MZ2^10*
       (-5*MH2*(1296*CHd[2, 2] - 1188*CHe[1, 1] + 1791*CHl1[1, 1] + 
          1621*CHl3[1, 1] - 170*CHl3[2, 2] + 747*CHq1[2, 2] + 
          747*CHq3[2, 2]) + 2*MZ2*(2200*CHd[1, 1] - 32219*CHd[2, 2] + 
          2200*CHd[3, 3] - 23121*CHe[1, 1] + 2200*CHe[2, 2] + 
          2200*CHe[3, 3] + 49002*CHl1[1, 1] + 2200*CHl1[2, 2] + 
          2200*CHl1[3, 3] + 21082*CHl3[1, 1] + 25280*CHl3[2, 2] - 
          1200*CHl3[3, 3] - 2200*CHq1[1, 1] - 82498*CHq1[2, 2] - 
          2900*CHq1[3, 3] - 3600*CHq3[1, 1] - 64698*CHq3[2, 2] - 
          2900*CHq3[3, 3] - 4400*CHu[1, 1] - 4400*CHu[2, 2])) - 
      1024*MW2^9*MZ2^3*(4*MH2*(5*CHd[2, 2] + 7*CHe[1, 1] - 9*CHl1[1, 1] + 
          9*CHl3[1, 1] + 18*CHl3[2, 2] - 11*CHq1[2, 2] - 11*CHq3[2, 2]) + 
        MZ2*(888*CHd[1, 1] + 2140*CHd[2, 2] + 888*CHd[3, 3] + 
          1550*CHe[1, 1] + 888*CHe[2, 2] + 888*CHe[3, 3] + 585*CHl1[1, 1] + 
          888*CHl1[2, 2] + 888*CHl1[3, 3] - 633*CHl3[1, 1] + 186*CHl3[2, 2] + 
          312*CHl3[3, 3] - 888*CHq1[1, 1] - 2773*CHq1[2, 2] + 24*CHq1[3, 3] + 
          936*CHq3[1, 1] - 4053*CHq3[2, 2] + 24*CHq3[3, 3] - 1776*CHu[1, 1] - 
          1776*CHu[2, 2])) - 8*MW2^3*MZ2^9*
       (2*MH2*(2031*CHd[2, 2] - 2211*CHe[1, 1] + 2867*CHl1[1, 1] + 
          3062*CHl3[1, 1] + 195*CHl3[2, 2] + 4797*CHq1[2, 2] + 
          4797*CHq3[2, 2]) + MZ2*(710*CHd[1, 1] + 47156*CHd[2, 2] + 
          710*CHd[3, 3] + 47692*CHe[1, 1] + 710*CHe[2, 2] + 710*CHe[3, 3] - 
          87365*CHl1[1, 1] + 710*CHl1[2, 2] + 710*CHl1[3, 3] - 
          18396*CHl3[1, 1] - 52451*CHl3[2, 2] - 2410*CHl3[3, 3] - 
          710*CHq1[1, 1] + 142735*CHq1[2, 2] - 3970*CHq1[3, 3] - 
          7230*CHq3[1, 1] + 132365*CHq3[2, 2] - 3970*CHq3[3, 3] - 
          1420*CHu[1, 1] - 1420*CHu[2, 2])) + 10*MW2*MZ2^11*
       (-5*MH2*(13*CHd[2, 2] - 41*CHe[1, 1] + 72*CHl1[1, 1] + 62*CHl3[1, 1] - 
          10*CHl3[2, 2] - 64*CHq1[2, 2] - 64*CHq3[2, 2]) + 
        MZ2*(200*CHd[1, 1] - 2214*CHd[2, 2] + 200*CHd[3, 3] - 
          1662*CHe[1, 1] + 200*CHe[2, 2] + 200*CHe[3, 3] + 3539*CHl1[1, 1] + 
          200*CHl1[2, 2] + 200*CHl1[3, 3] + 2469*CHl3[1, 1] + 
          930*CHl3[2, 2] - 200*CHl3[3, 3] - 200*CHq1[1, 1] - 
          6213*CHq1[2, 2] - 400*CHq1[3, 3] - 600*CHq3[1, 1] - 
          4813*CHq3[2, 2] - 400*CHq3[3, 3] - 400*CHu[1, 1] - 
          400*CHu[2, 2])) + 4096*MW2^10*MZ2^2*
       (2*MH2*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[1, 1] + 
          2*CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
        MZ2*(88*CHd[1, 1] + 448*CHd[2, 2] + 88*CHd[3, 3] - 108*CHe[1, 1] + 
          88*CHe[2, 2] + 88*CHe[3, 3] + 485*CHl1[1, 1] + 88*CHl1[2, 2] + 
          88*CHl1[3, 3] - 218*CHl3[1, 1] - 111*CHl3[2, 2] + 56*CHl3[3, 3] - 
          88*CHq1[1, 1] - 43*CHq1[2, 2] + 40*CHq1[3, 3] + 168*CHq3[1, 1] - 
          CHq3[2, 2] + 40*CHq3[3, 3] - 176*CHu[1, 1] - 176*CHu[2, 2])) - 
      8192*MW2^11*MZ2^2*(8*CHd[1, 1] + 84*CHd[2, 2] + 8*CHd[3, 3] - 
        120*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 205*CHl1[1, 1] + 
        8*CHl1[2, 2] + 8*CHl1[3, 3] - 75*CHl3[1, 1] - 92*CHl3[2, 2] + 
        8*CHl3[3, 3] - 8*CHq1[1, 1] + 69*CHq1[2, 2] + 8*CHq1[3, 3] + 
        24*CHq3[1, 1] + 225*CHq3[2, 2] + 8*CHq3[3, 3] - 16*CHu[1, 1] - 
        16*CHu[2, 2])))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2359296*MW2^13*(CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
     32768*MW2^12*MZ2*((-1353 + 80*Pi^2)*CHd[2, 2] + 5*(-339 + 16*Pi^2)*
        CHe[1, 1] + 1785*CHl1[1, 1] - 80*Pi^2*CHl1[1, 1] - 207*CHl3[1, 1] - 
       1542*CHl3[2, 2] + 80*Pi^2*CHl3[2, 2] + 1515*CHq1[2, 2] - 
       80*Pi^2*CHq1[2, 2] + 1785*CHq3[2, 2] - 80*Pi^2*CHq3[2, 2]) + 
     25*MZ2^12*(45*MH2*(3*CHd[2, 2] + CHe[1, 1] - 
         2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
       810*MT2*(3*CHd[2, 2] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
           3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
       MZ2*(3*(-5553 + 664*Pi^2)*CHd[2, 2] + (-7137 + 856*Pi^2)*CHe[1, 1] + 
         2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 
         6*(50*(-33 + 4*Pi^2)*CHl3[2, 2] + (-4563 + 544*Pi^2)*CHq1[2, 2] + 
           (-4443 + 544*Pi^2)*CHq3[2, 2]))) - 16384*MW2^11*MZ2*
      (-288*MT2*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
         CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 
       MZ2*(48*CHd[1, 1] + (-13263 + 928*Pi^2)*CHd[2, 2] + 48*CHd[3, 3] - 
         16983*CHe[1, 1] + 1056*Pi^2*CHe[1, 1] + 48*CHe[2, 2] + 
         48*CHe[3, 3] + 18189*CHl1[1, 1] - 992*Pi^2*CHl1[1, 1] + 
         48*CHl1[2, 2] + 48*CHl1[3, 3] - 1683*CHl3[1, 1] + 
         32*Pi^2*CHl3[1, 1] - 15921*CHl3[2, 2] + 1024*Pi^2*CHl3[2, 2] - 
         48*CHl3[3, 3] - 48*CHq1[1, 1] + 19329*CHq1[2, 2] - 
         1120*Pi^2*CHq1[2, 2] + 96*CHq1[3, 3] - 144*CHq3[1, 1] + 
         17346*CHq3[2, 2] - 1120*Pi^2*CHq3[2, 2] + 144*CHq3[3, 3] - 
         96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3])) + 
     4096*MW2^10*MZ2^2*(18*MH2*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - 
         CHl3[1, 1] - CHq1[2, 2] - CHq3[2, 2]) + 
       36*MT2*(-131*CHd[2, 2] - 155*CHe[1, 1] + 179*CHl1[1, 1] + 
         3*CHl3[1, 1] - 176*CHl3[2, 2] + 203*CHq1[2, 2] - 128*CHq1[3, 3] + 
         203*CHq3[2, 2] + 176*CHq3[3, 3] - 176*CHu[3, 3]) + 
       MZ2*(1056*CHd[1, 1] + (-101907 + 9008*Pi^2)*CHd[2, 2] + 
         1056*CHd[3, 3] - 174525*CHe[1, 1] + 12848*Pi^2*CHe[1, 1] + 
         1056*CHe[2, 2] + 1056*CHe[3, 3] + 185979*CHl1[1, 1] - 
         11344*Pi^2*CHl1[1, 1] + 1056*CHl1[2, 2] + 1056*CHl1[3, 3] - 
         16137*CHl3[1, 1] + 1048*Pi^2*CHl3[1, 1] - 171024*CHl3[2, 2] + 
         12392*Pi^2*CHl3[2, 2] - 1056*CHl3[3, 3] - 1056*CHq1[1, 1] + 
         213057*CHq1[2, 2] - 13904*Pi^2*CHq1[2, 2] + 1248*CHq1[3, 3] - 
         3168*CHq3[1, 1] + 177801*CHq3[2, 2] - 13904*Pi^2*CHq3[2, 2] + 
         2304*CHq3[3, 3] - 2112*CHu[1, 1] - 2112*CHu[2, 2] + 
         1056*CHu[3, 3])) + 5*MW2*MZ2^11*
      (-45*MH2*(59*CHd[2, 2] + 65*CHe[1, 1] - 
         8*(15*CHl1[1, 1] + 15*CHl3[1, 1] - 26*CHq1[2, 2] - 26*CHq3[2, 2])) + 
       90*MT2*(829*CHd[2, 2] - 857*CHe[1, 1] + 
         8*(183*CHl1[1, 1] + 143*CHl3[1, 1] - 40*CHl3[2, 2] - 74*CHq1[2, 2] + 
           20*CHq1[3, 3] - 74*CHq3[2, 2] + 40*CHq3[3, 3] - 40*CHu[3, 3])) + 
       MZ2*(4800*CHd[1, 1] + (548553 - 67304*Pi^2)*CHd[2, 2] + 
         4800*CHd[3, 3] + 575835*CHe[1, 1] - 68280*Pi^2*CHe[1, 1] + 
         4800*CHe[2, 2] + 4800*CHe[3, 3] + 123900*CHl1[1, 1] - 
         16000*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 4800*CHl1[3, 3] + 
         815220*CHl3[1, 1] - 104160*Pi^2*CHl3[1, 1] + 763920*CHl3[2, 2] - 
         88160*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 4800*CHq1[1, 1] + 
         1273956*CHq1[2, 2] - 155008*Pi^2*CHq1[2, 2] - 12000*CHq1[3, 3] - 
         14400*CHq3[1, 1] + 1334796*CHq3[2, 2] - 155008*Pi^2*CHq3[2, 2] - 
         7200*CHq3[3, 3] - 9600*CHu[1, 1] - 9600*CHu[2, 2] + 
         4800*CHu[3, 3])) - 2048*MW2^9*MZ2^3*
      (9*MH2*(17*CHd[2, 2] + 19*CHe[1, 1] - 21*CHl1[1, 1] - 21*CHl3[1, 1] - 
         23*CHq1[2, 2] - 23*CHq3[2, 2]) + 18*MT2*(-567*CHd[2, 2] - 
         1349*CHe[1, 1] + 3*(593*CHl1[1, 1] + CHl3[1, 1] - 592*CHl3[2, 2] + 
           683*CHq1[2, 2] - 304*CHq1[3, 3] + 683*CHq3[2, 2] + 
           592*CHq3[3, 3] - 592*CHu[3, 3])) + 
       MZ2*(5328*CHd[1, 1] + 4*(-43566 + 5873*Pi^2)*CHd[2, 2] + 
         5328*CHd[3, 3] - 583746*CHe[1, 1] + 49036*Pi^2*CHe[1, 1] + 
         5328*CHe[2, 2] + 5328*CHe[3, 3] + 601908*CHl1[1, 1] - 
         40276*Pi^2*CHl1[1, 1] + 5328*CHl1[2, 2] + 5328*CHl1[3, 3] - 
         66138*CHl3[1, 1] + 7324*Pi^2*CHl3[1, 1] - 597099*CHl3[2, 2] + 
         47600*Pi^2*CHl3[2, 2] - 5328*CHl3[3, 3] - 5328*CHq1[1, 1] + 
         654954*CHq1[2, 2] - 50396*Pi^2*CHq1[2, 2] + 2880*CHq1[3, 3] - 
         15984*CHq3[1, 1] + 534459*CHq3[2, 2] - 50396*Pi^2*CHq3[2, 2] + 
         8208*CHq3[3, 3] - 10656*CHu[1, 1] - 10656*CHu[2, 2] + 
         5328*CHu[3, 3])) + 1024*MW2^8*MZ2^4*
      (9*MH2*(60*CHd[2, 2] + 88*CHe[1, 1] - 3*(35*CHl1[1, 1] + 
           35*CHl3[1, 1] + 39*(CHq1[2, 2] + CHq3[2, 2]))) + 
       18*MT2*(1288*CHd[2, 2] - 3460*CHe[1, 1] + 5219*CHl1[1, 1] - 
         237*CHl3[1, 1] - 5456*CHl3[2, 2] + 4703*CHq1[2, 2] - 
         1856*CHq1[3, 3] + 4703*CHq3[2, 2] + 5456*CHq3[3, 3] - 
         5456*CHu[3, 3]) + MZ2*(16368*CHd[1, 1] + 1056*(-39 + 32*Pi^2)*
          CHd[2, 2] + 16368*CHd[3, 3] - 1416198*CHe[1, 1] + 
         133040*Pi^2*CHe[1, 1] + 16368*CHe[2, 2] + 16368*CHe[3, 3] + 
         1367337*CHl1[1, 1] - 100044*Pi^2*CHl1[1, 1] + 16368*CHl1[2, 2] + 
         16368*CHl1[3, 3] - 224706*CHl3[1, 1] + 30528*Pi^2*CHl3[1, 1] - 
         1503708*CHl3[2, 2] + 130572*Pi^2*CHl3[2, 2] - 16368*CHl3[3, 3] - 
         16368*CHq1[1, 1] + 1192797*CHq1[2, 2] - 117948*Pi^2*CHq1[2, 2] + 
         336*CHq1[3, 3] - 49104*CHq3[1, 1] + 960582*CHq3[2, 2] - 
         117948*Pi^2*CHq3[2, 2] + 16704*CHq3[3, 3] - 32736*CHu[1, 1] - 
         32736*CHu[2, 2] + 16368*CHu[3, 3])) - 2*MW2^2*MZ2^10*
      (-45*MH2*(40*CHd[2, 2] + 916*CHe[1, 1] - 1557*CHl1[1, 1] - 
         1557*CHl3[1, 1] + 1415*CHq1[2, 2] + 1415*CHq3[2, 2]) + 
       90*MT2*(24416*CHd[2, 2] - 13276*CHe[1, 1] + 18717*CHl1[1, 1] + 
         15197*CHl3[1, 1] - 3520*CHl3[2, 2] + 25057*CHq1[2, 2] + 
         560*CHq1[3, 3] + 25057*CHq3[2, 2] + 3520*CHq3[3, 3] - 
         3520*CHu[3, 3]) + MZ2*(52800*CHd[1, 1] - 5*(-681021 + 69088*Pi^2)*
          CHd[2, 2] + 52800*CHd[3, 3] + 10000119*CHe[1, 1] - 
         1214752*Pi^2*CHe[1, 1] + 52800*CHe[2, 2] + 52800*CHe[3, 3] + 
         61857*CHl1[1, 1] + 17344*Pi^2*CHl1[1, 1] + 52800*CHl1[2, 2] + 
         52800*CHl1[3, 3] + 10623807*CHl3[1, 1] - 1436536*Pi^2*CHl3[1, 1] + 
         12668910*CHl3[2, 2] - 1453880*Pi^2*CHl3[2, 2] - 52800*CHl3[3, 3] - 
         52800*CHq1[1, 1] + 13520205*CHq1[2, 2] - 1579840*Pi^2*CHq1[2, 2] - 
         78000*CHq1[3, 3] - 158400*CHq3[1, 1] + 14061405*CHq3[2, 2] - 
         1579840*Pi^2*CHq3[2, 2] - 25200*CHq3[3, 3] - 105600*CHu[1, 1] - 
         105600*CHu[2, 2] + 52800*CHu[3, 3])) - 256*MW2^7*MZ2^5*
      (9*MH2*(217*CHd[2, 2] + 531*CHe[1, 1] - 673*CHl1[1, 1] - 
         673*CHl3[1, 1] - 691*CHq1[2, 2] - 691*CHq3[2, 2]) + 
       18*MT2*(18049*CHd[2, 2] - 10965*CHe[1, 1] + 19751*CHl1[1, 1] - 
         2841*CHl3[1, 1] - 22592*CHl3[2, 2] + 2789*CHq1[2, 2] - 
         4256*CHq1[3, 3] + 2789*CHq3[2, 2] + 22592*CHq3[3, 3] - 
         22592*CHu[3, 3]) + MZ2*(67776*CHd[1, 1] + 58*(12033 + 632*Pi^2)*
          CHd[2, 2] + 67776*CHd[3, 3] - 5247072*CHe[1, 1] + 
         542800*Pi^2*CHe[1, 1] + 67776*CHe[2, 2] + 67776*CHe[3, 3] + 
         4553991*CHl1[1, 1] - 365760*Pi^2*CHl1[1, 1] + 67776*CHl1[2, 2] + 
         67776*CHl1[3, 3] - 1195413*CHl3[1, 1] + 174848*Pi^2*CHl3[1, 1] - 
         5758587*CHl3[2, 2] + 540608*Pi^2*CHl3[2, 2] - 67776*CHl3[3, 3] - 
         67776*CHq1[1, 1] + 2369205*CHq1[2, 2] - 368192*Pi^2*CHq1[2, 2] - 
         29472*CHq1[3, 3] - 203328*CHq3[1, 1] + 1860612*CHq3[2, 2] - 
         368192*Pi^2*CHq3[2, 2] + 38304*CHq3[3, 3] - 135552*CHu[1, 1] - 
         135552*CHu[2, 2] + 67776*CHu[3, 3])) - 
     32*MW2^5*MZ2^7*(-9*MH2*(313*CHd[2, 2] - 3685*CHe[1, 1] + 
         5205*CHl1[1, 1] + 5205*CHl3[1, 1] + 2903*CHq1[2, 2] + 
         2903*CHq3[2, 2]) + 18*MT2*(61839*CHd[2, 2] + 6077*CHe[1, 1] + 
         24371*CHl1[1, 1] - 38077*CHl3[1, 1] - 62448*CHl3[2, 2] - 
         222783*CHq1[2, 2] + 7728*CHq1[3, 3] - 222783*CHq3[2, 2] + 
         62448*CHq3[3, 3] - 62448*CHu[3, 3]) + 
       MZ2*(187344*CHd[1, 1] - 6*(-327749 + 48322*Pi^2)*CHd[2, 2] + 
         187344*CHd[3, 3] - 17373798*CHe[1, 1] + 2066204*Pi^2*CHe[1, 1] + 
         187344*CHe[2, 2] + 187344*CHe[3, 3] + 9975642*CHl1[1, 1] - 
         993588*Pi^2*CHl1[1, 1] + 187344*CHl1[2, 2] + 187344*CHl1[3, 3] - 
         7832346*CHl3[1, 1] + 1158012*Pi^2*CHl3[1, 1] - 20159217*CHl3[2, 2] + 
         2151600*Pi^2*CHl3[2, 2] - 187344*CHl3[3, 3] - 187344*CHq1[1, 1] - 
         4842534*CHq1[2, 2] - 294588*Pi^2*CHq1[2, 2] - 256896*CHq1[3, 3] - 
         562032*CHq3[1, 1] - 4158057*CHq3[2, 2] - 294588*Pi^2*CHq3[2, 2] - 
         69552*CHq3[3, 3] - 374688*CHu[1, 1] - 374688*CHu[2, 2] + 
         187344*CHu[3, 3])) + 64*MW2^6*MZ2^6*
      (18*MH2*(161*CHd[2, 2] + 1149*CHe[1, 1] - 
         2*(769*CHl1[1, 1] + 769*CHl3[1, 1] + 643*(CHq1[2, 2] + 
             CHq3[2, 2]))) + 36*MT2*(37621*CHd[2, 2] - 8887*CHe[1, 1] + 
         23370*CHl1[1, 1] - 9062*CHl3[1, 1] - 32432*CHl3[2, 2] - 
         40066*CHq1[2, 2] - 1328*CHq1[3, 3] - 40066*CHq3[2, 2] + 
         32432*CHq3[3, 3] - 32432*CHu[3, 3]) + 
       MZ2*(194592*CHd[1, 1] + (2506515 - 108688*Pi^2)*CHd[2, 2] + 
         194592*CHd[3, 3] - 15203955*CHe[1, 1] + 1703600*Pi^2*CHe[1, 1] + 
         194592*CHe[2, 2] + 194592*CHe[3, 3] + 11199537*CHl1[1, 1] - 
         995664*Pi^2*CHl1[1, 1] + 194592*CHl1[2, 2] + 194592*CHl1[3, 3] - 
         4933599*CHl3[1, 1] + 734408*Pi^2*CHl3[1, 1] - 17187180*CHl3[2, 2] + 
         1730072*Pi^2*CHl3[2, 2] - 194592*CHl3[3, 3] - 194592*CHq1[1, 1] + 
         812703*CHq1[2, 2] - 729872*Pi^2*CHq1[2, 2] - 170688*CHq1[3, 3] - 
         583776*CHq3[1, 1] + 466935*CHq3[2, 2] - 729872*Pi^2*CHq3[2, 2] + 
         23904*CHq3[3, 3] - 389184*CHu[1, 1] - 389184*CHu[2, 2] + 
         194592*CHu[3, 3])) - 4*MW2^3*MZ2^9*
      (MZ2*(17040*CHd[1, 1] - (1694391 + 106000*Pi^2)*CHd[2, 2] + 
         17040*CHd[3, 3] - 21027201*CHe[1, 1] + 2603600*Pi^2*CHe[1, 1] + 
         17040*CHe[2, 2] + 17040*CHe[3, 3] + 4044666*CHl1[1, 1] - 
         543232*Pi^2*CHl1[1, 1] + 17040*CHl1[2, 2] + 17040*CHl1[3, 3] - 
         16928586*CHl3[1, 1] + 2388352*Pi^2*CHl3[1, 1] - 
         25713618*CHl3[2, 2] + 2931584*Pi^2*CHl3[2, 2] - 17040*CHl3[3, 3] - 
         17040*CHq1[1, 1] - 18133860*CHq1[2, 2] + 1707904*Pi^2*CHq1[2, 2] - 
         134400*CHq1[3, 3] - 51120*CHq3[1, 1] - 17539014*CHq3[2, 2] + 
         1707904*Pi^2*CHq3[2, 2] - 117360*CHq3[3, 3] - 34080*CHu[1, 1] - 
         34080*CHu[2, 2] + 17040*CHu[3, 3]) - 
       9*(MH2*(1863*CHd[2, 2] - 7683*CHe[1, 1] + 12161*CHl1[1, 1] + 
           12161*CHl3[1, 1] - 3549*CHq1[2, 2] - 3549*CHq3[2, 2]) + 
         2*MT2*(170383*CHd[2, 2] - 98603*CHe[1, 1] + 107721*CHl1[1, 1] + 
           113401*CHl3[1, 1] + 5680*CHl3[2, 2] + 418331*CHq1[2, 2] - 
           13040*CHq1[3, 3] + 418331*CHq3[2, 2] - 5680*CHq3[3, 3] + 
           5680*CHu[3, 3]))) + 8*MW2^4*MZ2^8*
      (MZ2*(206688*CHd[1, 1] + (1074921 - 571408*Pi^2)*CHd[2, 2] + 
         206688*CHd[3, 3] - 31066509*CHe[1, 1] + 3824656*Pi^2*CHe[1, 1] + 
         206688*CHe[2, 2] + 206688*CHe[3, 3] + 12088113*CHl1[1, 1] - 
         1372872*Pi^2*CHl1[1, 1] + 206688*CHl1[2, 2] + 206688*CHl1[3, 3] - 
         18894621*CHl3[1, 1] + 2743232*Pi^2*CHl3[1, 1] - 
         36953826*CHl3[2, 2] + 4116104*Pi^2*CHl3[2, 2] - 206688*CHl3[3, 3] - 
         206688*CHq1[1, 1] - 17169369*CHq1[2, 2] + 772888*Pi^2*CHq1[2, 2] - 
         432480*CHq1[3, 3] - 620064*CHq3[1, 1] - 15197253*CHq3[2, 2] + 
         772888*Pi^2*CHq3[2, 2] - 225792*CHq3[3, 3] - 413376*CHu[1, 1] - 
         413376*CHu[2, 2] + 206688*CHu[3, 3]) - 
       18*(MH2*(1040*CHd[2, 2] - 4404*CHe[1, 1] + 6569*CHl1[1, 1] + 
           6569*CHl3[1, 1] + 1237*CHq1[2, 2] + 1237*CHq3[2, 2]) + 
         2*MT2*(21668*CHd[2, 2] - 37176*CHe[1, 1] + 21149*CHl1[1, 1] + 
           55597*CHl3[1, 1] + 34448*CHl3[2, 2] + 295105*CHq1[2, 2] - 
           12544*CHq1[3, 3] + 295105*CHq3[2, 2] - 34448*CHq3[3, 3] + 
           34448*CHu[3, 3]))))/(48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2048*MW2^8*MZ2^2*(441*CHd[2, 2] + 859*CHe[1, 1] - 
          3*(367*CHl1[1, 1] + 35*CHl3[1, 1] - 332*CHl3[2, 2] + 
            421*CHq1[2, 2] - 368*CHq1[3, 3] + 421*CHq3[2, 2] + 
            368*CHq3[3, 3] - 80*CHu[3, 3])) + 4*MW2^2*MZ2^8*
         (95591*CHd[2, 2] - 18211*CHe[1, 1] - 2943*CHl1[1, 1] + 
          2237*CHl3[1, 1] + 5180*CHl3[2, 2] + 293347*CHq1[2, 2] + 
          7520*CHq1[3, 3] + 293347*CHq3[2, 2] - 7520*CHq3[3, 3] - 
          11200*CHu[3, 3]) - 32*MW2^3*MZ2^7*(1883*CHd[2, 2] + 
          1281*CHe[1, 1] - 12793*CHl1[1, 1] - 1244*CHl3[1, 1] + 
          11549*CHl3[2, 2] + 89089*CHq1[2, 2] + 14486*CHq1[3, 3] + 
          89089*CHq3[2, 2] - 14486*CHq3[3, 3] - 9010*CHu[3, 3]) + 
        2048*MW2^7*MZ2^3*(133*CHd[2, 2] - 1249*CHe[1, 1] + 1793*CHl1[1, 1] + 
          204*CHl3[1, 1] - 1589*CHl3[2, 2] + 1727*CHq1[2, 2] - 
          1814*CHq1[3, 3] + 1727*CHq3[2, 2] + 1814*CHq3[3, 3] - 
          14*CHu[3, 3]) + 131072*MW2^10*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + 
          CHl3[2, 2] - CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] + 
          CHu[3, 3]) - 16384*MW2^9*MZ2*(38*CHd[2, 2] + 44*CHe[1, 1] - 
          50*CHl1[1, 1] - 3*CHl3[1, 1] + 47*CHl3[2, 2] - 56*CHq1[2, 2] + 
          50*CHq1[3, 3] - 56*CHq3[2, 2] - 50*CHq3[3, 3] + 26*CHu[3, 3]) - 
        20*MW2*MZ2^9*(8198*CHd[2, 2] - 1666*CHe[1, 1] + 1527*CHl1[1, 1] + 
          392*CHl3[1, 1] - 1135*CHl3[2, 2] + 12691*CHq1[2, 2] - 
          1390*CHq1[3, 3] + 12691*CHq3[2, 2] + 1390*CHq3[3, 3] + 
          650*CHu[3, 3]) - 256*MW2^6*MZ2^4*(9041*CHd[2, 2] - 9573*CHe[1, 1] + 
          15511*CHl1[1, 1] + 1923*CHl3[1, 1] - 13588*CHl3[2, 2] + 
          6517*CHq1[2, 2] - 15880*CHq1[3, 3] + 6517*CHq3[2, 2] + 
          15880*CHq3[3, 3] + 2456*CHu[3, 3]) + 256*MW2^5*MZ2^5*
         (11068*CHd[2, 2] - 6058*CHe[1, 1] + 11535*CHl1[1, 1] + 
          1483*CHl3[1, 1] - 10052*CHl3[2, 2] - 7447*CHq1[2, 2] - 
          11996*CHq1[3, 3] - 7447*CHq3[2, 2] + 11996*CHq3[3, 3] + 
          3556*CHu[3, 3]) - 32*MW2^4*MZ2^6*(43257*CHd[2, 2] - 
          17957*CHe[1, 1] + 45661*CHl1[1, 1] + 5665*CHl3[1, 1] - 
          39996*CHl3[2, 2] - 117105*CHq1[2, 2] - 48768*CHq1[3, 3] - 
          117105*CHq3[2, 2] + 48768*CHq3[3, 3] + 21408*CHu[3, 3]) + 
        25*MZ2^10*(935*CHd[2, 2] - 187*CHe[1, 1] + 
          4*(66*CHl1[1, 1] + 11*CHl3[1, 1] - 55*CHl3[2, 2] + 220*CHq1[2, 2] - 
            70*CHq1[3, 3] + 220*CHq3[2, 2] + 70*CHq3[3, 3] + 
            50*CHu[3, 3]))) + MZ2*(2048*MW2^8*MZ2^2*(99*CHd[2, 2] + 
          281*CHe[1, 1] - 3*(125*CHl1[1, 1] + 13*CHl3[1, 1] - 
            112*CHl3[2, 2] + 143*CHq1[2, 2] - 76*CHq1[3, 3] + 
            143*CHq3[2, 2] + 76*CHq3[3, 3] - 148*CHu[3, 3])) - 
        32*MW2^4*MZ2^6*(5235*CHd[2, 2] - 2359*CHe[1, 1] + 7751*CHl1[1, 1] + 
          911*CHl3[1, 1] - 6840*CHl3[2, 2] - 30387*CHq1[2, 2] + 
          1932*CHq1[3, 3] - 30387*CHq3[2, 2] - 1932*CHq3[3, 3] - 
          15612*CHu[3, 3]) + 128*MW2^5*MZ2^5*(4993*CHd[2, 2] - 
          2305*CHe[1, 1] + 4839*CHl1[1, 1] + 619*CHl3[1, 1] - 
          4220*CHl3[2, 2] - 6475*CHq1[2, 2] - 332*CHq1[3, 3] - 
          6475*CHq3[2, 2] + 332*CHq3[3, 3] - 8108*CHu[3, 3]) - 
        256*MW2^6*MZ2^4*(3031*CHd[2, 2] - 2235*CHe[1, 1] + 3845*CHl1[1, 1] + 
          489*CHl3[1, 1] - 3356*CHl3[2, 2] + 239*CHq1[2, 2] - 
          1064*CHq1[3, 3] + 239*CHq3[2, 2] + 1064*CHq3[3, 3] - 
          5648*CHu[3, 3]) + 1024*MW2^7*MZ2^3*(295*CHd[2, 2] - 691*CHe[1, 1] + 
          1037*CHl1[1, 1] + 123*CHl3[1, 1] - 914*CHl3[2, 2] + 
          863*CHq1[2, 2] - 464*CHq1[3, 3] + 863*CHq3[2, 2] + 464*CHq3[3, 3] - 
          1364*CHu[3, 3]) - 20*MW2*MZ2^9*(1093*CHd[2, 2] - 221*CHe[1, 1] + 
          237*CHl1[1, 1] + 52*CHl3[1, 1] - 185*CHl3[2, 2] + 1481*CHq1[2, 2] + 
          70*CHq1[3, 3] + 1481*CHq3[2, 2] - 70*CHq3[3, 3] - 440*CHu[3, 3]) + 
        65536*MW2^10*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) - 
        8192*MW2^9*MZ2*(29*CHd[2, 2] + 35*CHe[1, 1] - 41*CHl1[1, 1] - 
          3*CHl3[1, 1] + 38*CHl3[2, 2] - 47*CHq1[2, 2] + 32*CHq1[3, 3] - 
          47*CHq3[2, 2] - 32*CHq3[3, 3] + 44*CHu[3, 3]) + 
        4*MW2^2*MZ2^8*(19621*CHd[2, 2] - 3881*CHe[1, 1] + 1647*CHl1[1, 1] + 
          727*CHl3[1, 1] - 920*CHl3[2, 2] + 44357*CHq1[2, 2] - 
          3260*CHq1[3, 3] + 44357*CHq3[2, 2] + 3260*CHq3[3, 3] + 
          1420*CHu[3, 3]) - 16*MW2^3*MZ2^7*(5465*CHd[2, 2] - 717*CHe[1, 1] - 
          2893*CHl1[1, 1] - 155*CHl3[1, 1] + 2738*CHl3[2, 2] + 
          34801*CHq1[2, 2] - 3136*CHq1[3, 3] + 34801*CHq3[2, 2] + 
          3136*CHq3[3, 3] + 8612*CHu[3, 3]) + 25*MZ2^10*
         (85*CHd[2, 2] - 17*CHe[1, 1] + 4*(6*CHl1[1, 1] + CHl3[1, 1] - 
            5*(CHl3[2, 2] - 4*CHq1[2, 2] - 2*CHq1[3, 3] - 4*CHq3[2, 2] + 
              2*CHq3[3, 3] + 4*CHu[3, 3]))))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MT2*MZ2*B0i[bb0, 0, 0, MT2]*
     (-75*MZ2^10*(-15*MZ2*(3*CHd[2, 2] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
        MT2*(85*CHd[2, 2] - 17*CHe[1, 1] + 4*(6*CHl1[1, 1] + CHl3[1, 1] - 
            5*CHl3[2, 2] + 20*CHq1[2, 2] + 20*CHq3[2, 2] + 10*CHq3[3, 3]))) + 
      128*MW2^6*MZ2^4*(6*MT2*(331*CHd[2, 2] - 567*CHe[1, 1] + 
          869*CHl1[1, 1] + 105*CHl3[1, 1] - 764*CHl3[2, 2] + 671*CHq1[2, 2] + 
          671*CHq3[2, 2] + 1528*CHq3[3, 3]) + 
        MZ2*(19535*CHd[2, 2] + 727*CHe[1, 1] + 4*(1191*CHl1[1, 1] - 
            2863*CHl3[1, 1] - 4054*CHl3[2, 2] - 6455*CHq1[2, 2] - 
            166*CHq1[3, 3] - 6455*CHq3[2, 2] + 4054*CHq3[3, 3] - 
            4054*CHu[3, 3]))) - 32*MW2^5*MZ2^5*
       (72*MT2*(225*CHd[2, 2] - 139*CHe[1, 1] + 
          4*(62*CHl1[1, 1] + 8*CHl3[1, 1] - 9*(6*CHl3[2, 2] + CHq1[2, 2] + 
              CHq3[2, 2] - 12*CHq3[3, 3]))) + 
        MZ2*(29511*CHd[2, 2] + 19621*CHe[1, 1] - 11237*CHl1[1, 1] - 
          42461*CHl3[1, 1] - 31224*CHl3[2, 2] - 124455*CHq1[2, 2] + 
          3864*CHq1[3, 3] - 124455*CHq3[2, 2] + 31224*CHq3[3, 3] - 
          31224*CHu[3, 3])) + 1024*MW2^8*MZ2^2*
       (-18*MT2*(9*CHd[2, 2] + 11*CHe[1, 1] - 13*CHl1[1, 1] - CHl3[1, 1] + 
          12*CHl3[2, 2] - 15*CHq1[2, 2] - 15*CHq3[2, 2] - 24*CHq3[3, 3]) + 
        MZ2*(914*CHd[2, 2] - 1334*CHe[1, 1] + 2137*CHl1[1, 1] - 
          591*CHl3[1, 1] - 2728*CHl3[2, 2] + 1825*CHq1[2, 2] - 
          928*CHq1[3, 3] + 1825*CHq3[2, 2] + 2728*CHq3[3, 3] - 
          2728*CHu[3, 3])) - 2*MW2^2*MZ2^8*
       (18*MT2*(2087*CHd[2, 2] - 387*CHe[1, 1] - 231*CHl1[1, 1] + 
          29*CHl3[1, 1] + 260*CHl3[2, 2] + 7579*CHq1[2, 2] + 
          7579*CHq3[2, 2] - 520*CHq3[3, 3]) + 
        5*MZ2*(12028*CHd[2, 2] - 10760*CHe[1, 1] + 16365*CHl1[1, 1] + 
          14605*CHl3[1, 1] - 1760*CHl3[2, 2] + 6161*CHq1[2, 2] + 
          280*CHq1[3, 3] + 6161*CHq3[2, 2] + 1760*CHq3[3, 3] - 
          1760*CHu[3, 3])) + 131072*MW2^11*(CHd[2, 2] + CHe[1, 1] - 
        CHl1[1, 1] + CHl3[2, 2] - CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - 
        CHq3[3, 3] + CHu[3, 3]) - 8192*MW2^10*MZ2*(61*CHd[2, 2] + 
        73*CHe[1, 1] - 85*CHl1[1, 1] + 3*CHl3[1, 1] + 88*CHl3[2, 2] - 
        97*CHq1[2, 2] + 64*CHq1[3, 3] - 97*CHq3[2, 2] - 88*CHq3[3, 3] + 
        88*CHu[3, 3]) - 4*MW2^3*MZ2^7*
       (24*MT2*(398*CHd[2, 2] - 222*CHe[1, 1] + 1100*CHl1[1, 1] + 
          121*CHl3[1, 1] - 979*CHl3[2, 2] - 6032*CHq1[2, 2] - 
          6032*CHq3[2, 2] + 1958*CHq3[3, 3]) - 
        5*MZ2*(18715*CHd[2, 2] - 16775*CHe[1, 1] + 21717*CHl1[1, 1] + 
          22285*CHl3[1, 1] + 568*CHl3[2, 2] + 38639*CHq1[2, 2] - 
          1304*CHq1[3, 3] + 38639*CHq3[2, 2] - 568*CHq3[3, 3] + 
          568*CHu[3, 3])) + 2048*MW2^9*MZ2*
       (24*MT2*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          CHq1[2, 2] - CHq3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2*(207*CHd[2, 2] + 589*CHe[1, 1] - 795*CHl1[1, 1] + 93*CHl3[1, 1] + 
          888*CHl3[2, 2] - 921*CHq1[2, 2] + 456*CHq1[3, 3] - 921*CHq3[2, 2] - 
          888*CHq3[3, 3] + 888*CHu[3, 3])) + 256*MW2^7*MZ2^3*
       (24*MT2*(18*CHd[2, 2] + 62*CHe[1, 1] - 3*(28*CHl1[1, 1] + 
            3*CHl3[1, 1] - 25*CHl3[2, 2] + 32*CHq1[2, 2] + 32*CHq3[2, 2] + 
            50*CHq3[3, 3])) + MZ2*(-10001*CHd[2, 2] + 3093*CHe[1, 1] - 
          6847*CHl1[1, 1] + 4449*CHl3[1, 1] + 11296*CHl3[2, 2] + 
          1715*CHq1[2, 2] + 2128*CHq1[3, 3] + 1715*CHq3[2, 2] - 
          11296*CHq3[3, 3] + 11296*CHu[3, 3])) - 16*MW2^4*MZ2^6*
       (-6*MT2*(3643*CHd[2, 2] - 1471*CHe[1, 1] + 3351*CHl1[1, 1] + 
          427*CHl3[1, 1] - 2924*CHl3[2, 2] - 6259*CHq1[2, 2] - 
          6259*CHq3[2, 2] + 5848*CHq3[3, 3]) + 
        MZ2*(15514*CHd[2, 2] - 38406*CHe[1, 1] + 40135*CHl1[1, 1] + 
          57359*CHl3[1, 1] + 17224*CHl3[2, 2] + 153119*CHq1[2, 2] - 
          6272*CHq1[3, 3] + 153119*CHq3[2, 2] - 17224*CHq3[3, 3] + 
          17224*CHu[3, 3])) + 5*MW2*MZ2^9*
       (12*MT2*(668*CHd[2, 2] - 136*CHe[1, 1] + 117*CHl1[1, 1] + 
          32*CHl3[1, 1] - 85*CHl3[2, 2] + 1081*CHq1[2, 2] + 1081*CHq3[2, 2] + 
          170*CHq3[3, 3]) + 5*MZ2*(149*CHd[2, 2] - 721*CHe[1, 1] + 
          8*(159*CHl1[1, 1] + 139*CHl3[1, 1] - 2*(10*CHl3[2, 2] + 
              77*CHq1[2, 2] - 5*CHq1[3, 3] + 77*CHq3[2, 2] - 10*CHq3[3, 3] + 
              10*CHu[3, 3]))))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*
  ((-1/12*(MZ2*(9216*MW2^8 + 15*MZ2^8*(169 - 20*Pi^2) + 
         256*MW2^7*MZ2*(-663 + 40*Pi^2) + 8*MW2^4*MZ2^3*
          (5472*MT2 + MZ2*(61257 - 6208*Pi^2)) + 64*MW2^6*MZ2*
          (288*MT2 + MZ2*(7365 - 544*Pi^2)) + 64*MW2^5*MZ2^2*
          (-720*MT2 + MZ2*(-9459 + 826*Pi^2)) + MW2*MZ2^6*
          (1440*MT2 + MZ2*(-28629 + 3148*Pi^2)) - 2*MW2^2*MZ2^5*
          (144*MT2 + MZ2*(-59139 + 6680*Pi^2)) + 4*MW2^3*MZ2^4*
          (-4320*MT2 + MZ2*(-71523 + 7972*Pi^2)))*SW2)/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
        Pi^2) - (3*MH2^2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
        4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MH2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (3*MT2*MZ2*(-MW2 + MZ2)*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
       (-64*MW2^4 + 96*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 5*MZ2^4)*
       B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*MW2*MZ2*(1024*MW2^7 - 1664*MW2^6*MZ2 - 960*MW2^5*MZ2^2 + 
        24*MW2^3*(4*MH2 - 101*MZ2)*MZ2^3 + 4*MW2*(MH2 - 90*MZ2)*MZ2^5 + 
        5*MZ2^6*(MH2 + 19*MZ2) + 16*MW2^4*MZ2^2*(-4*MH2 + 183*MZ2) + 
        4*MW2^2*MZ2^4*(-14*MH2 + 269*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (3*MZ2*(512*MW2^8 - 384*MW2^7*MZ2 - 256*MW2^6*MZ2^2 - 
        15*MZ2^8 + 8*MW2^3*MZ2^4*(7*MH2 + 6*MZ2) - 32*MW2^4*MZ2^3*
         (3*MH2 + 28*MZ2) - MW2*MZ2^6*(5*MH2 + 36*MZ2) + 
        16*MW2^5*MZ2^2*(4*MH2 + 77*MZ2) + 2*MW2^2*MZ2^5*(-2*MH2 + 85*MZ2))*
       SW2*B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
        152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
       B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
        152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
       B0i[bb0, MW2, MH2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*MZ2*(-3072*MW2^8 + 3328*MW2^7*MZ2 + 4608*MW2^6*MZ2^2 - 
        9952*MW2^5*MZ2^3 + 6400*MW2^4*MZ2^4 - 980*MW2^3*MZ2^5 - 
        416*MW2^2*MZ2^6 + 79*MW2*MZ2^7 + 5*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (3*MW2*MZ2*(-MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (-64*MW2^4 + 96*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 5*MZ2^4)*
       B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*MW2*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2*
       B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (3*MW2*(1536*MW2^8 - 512*MW2^7*MZ2 - 3264*MW2^6*MZ2^2 + 
        3008*MW2^5*MZ2^3 + 40*MW2^4*MZ2^4 - 1100*MW2^3*MZ2^5 + 
        178*MW2^2*MZ2^6 + 109*MW2*MZ2^7 + 5*MZ2^8)*B0i[bb0, MZ2, MW2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (36*MW2^3*MZ2^2*(64*MW2^5 + 32*MW2^4*MZ2 - 136*MW2^3*MZ2^2 + 
        108*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - 10*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (6*MW2*MZ2^2*(MW2 + MZ2)^2*(128*MW2^5 - 160*MW2^4*MZ2 + 16*MW2^3*MZ2^2 + 
        140*MW2^2*MZ2^3 - 94*MW2*MZ2^4 + 15*MZ2^5)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*(8*MW2^3*MZ2^3*(186*Cdd[1, 1, 2, 2] + 
        62*Cdd[1, 2, 2, 1] + 248*Cdd[2, 2, 2, 2] + 186*Cdd[2, 2, 3, 3] + 
        62*Cdd[2, 3, 3, 2] - 273*Ced[1, 1, 1, 1] - 180*Ced[1, 1, 2, 2] - 
        273*Ced[1, 1, 3, 3] + 93*Ced[2, 2, 2, 2] + 93*Ced[3, 3, 2, 2] - 
        1092*Cee[1, 1, 1, 1] - 1092*Cee[1, 1, 2, 2] - 1092*Cee[1, 1, 3, 3] + 
        546*Ceu[1, 1, 1, 1] + 546*Ceu[1, 1, 2, 2] + 387*Cld[1, 1, 1, 1] + 
        480*Cld[1, 1, 2, 2] + 387*Cld[1, 1, 3, 3] + 93*Cld[2, 2, 2, 2] + 
        93*Cld[3, 3, 2, 2] + 114*Cle[1, 1, 1, 1] + 387*Cle[1, 1, 2, 2] + 
        387*Cle[1, 1, 3, 3] - 273*Cle[2, 2, 1, 1] - 273*Cle[3, 3, 1, 1] + 
        1320*Cll[1, 1, 1, 1] + 774*Cll[1, 1, 2, 2] + 774*Cll[1, 1, 3, 3] + 
        546*Cll[1, 3, 3, 1] - 387*Clq1[1, 1, 1, 1] - 138*Clq1[1, 1, 2, 2] + 
        45*Clq1[1, 1, 3, 3] + 249*Clq1[2, 2, 2, 2] + 249*Clq1[3, 3, 2, 2] + 
        477*Clq3[1, 1, 1, 1] + 498*Clq3[1, 1, 2, 2] + 45*Clq3[1, 1, 3, 3] + 
        21*Clq3[2, 2, 2, 2] + 21*Clq3[3, 3, 2, 2] - 774*Clu[1, 1, 1, 1] - 
        774*Clu[1, 1, 2, 2] - 93*Cqd1[1, 1, 2, 2] + 249*Cqd1[2, 2, 1, 1] + 
        156*Cqd1[2, 2, 2, 2] + 249*Cqd1[2, 2, 3, 3] + 57*Cqd1[3, 3, 2, 2] + 
        273*Cqe[1, 1, 1, 1] + 522*Cqe[2, 2, 1, 1] + 249*Cqe[2, 2, 2, 2] + 
        249*Cqe[2, 2, 3, 3] - 21*Cqe[3, 3, 1, 1] - 498*Cqq1[1, 1, 2, 2] - 
        62*Cqq1[1, 2, 2, 1] - 560*Cqq1[2, 2, 2, 2] - 186*Cqq1[2, 2, 3, 3] - 
        62*Cqq1[2, 3, 3, 2] + 126*Cqq3[1, 1, 2, 2] - 270*Cqq3[1, 2, 2, 1] - 
        144*Cqq3[2, 2, 2, 2] - 186*Cqq3[2, 2, 3, 3] - 62*Cqq3[2, 3, 3, 2] - 
        498*Cqu1[2, 2, 1, 1] - 498*Cqu1[2, 2, 2, 2] - 186*Cud1[1, 1, 2, 2] - 
        186*Cud1[2, 2, 2, 2]) - 12*MW2^2*MZ2^4*(96*Cdd[1, 1, 2, 2] + 
        32*Cdd[1, 2, 2, 1] + 128*Cdd[2, 2, 2, 2] + 96*Cdd[2, 2, 3, 3] + 
        32*Cdd[2, 3, 3, 2] - 92*Ced[1, 1, 1, 1] - 44*Ced[1, 1, 2, 2] - 
        92*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 2, 2] + 48*Ced[3, 3, 2, 2] - 
        368*Cee[1, 1, 1, 1] - 368*Cee[1, 1, 2, 2] - 368*Cee[1, 1, 3, 3] + 
        184*Ceu[1, 1, 1, 1] + 184*Ceu[1, 1, 2, 2] + 145*Cld[1, 1, 1, 1] + 
        193*Cld[1, 1, 2, 2] + 145*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 2, 2] + 
        48*Cld[3, 3, 2, 2] + 53*Cle[1, 1, 1, 1] + 145*Cle[1, 1, 2, 2] + 
        145*Cle[1, 1, 3, 3] - 92*Cle[2, 2, 1, 1] - 92*Cle[3, 3, 1, 1] + 
        474*Cll[1, 1, 1, 1] + 290*Cll[1, 1, 2, 2] + 290*Cll[1, 1, 3, 3] + 
        184*Cll[1, 3, 3, 1] - 145*Clq1[1, 1, 1, 1] - 172*Clq1[1, 1, 2, 2] - 
        14*Clq1[1, 1, 3, 3] - 27*Clq1[2, 2, 2, 2] - 27*Clq1[3, 3, 2, 2] + 
        117*Clq3[1, 1, 1, 1] + 76*Clq3[1, 1, 2, 2] - 14*Clq3[1, 1, 3, 3] - 
        41*Clq3[2, 2, 2, 2] - 41*Clq3[3, 3, 2, 2] - 290*Clu[1, 1, 1, 1] - 
        290*Clu[1, 1, 2, 2] - 48*Cqd1[1, 1, 2, 2] - 27*Cqd1[2, 2, 1, 1] - 
        75*Cqd1[2, 2, 2, 2] - 27*Cqd1[2, 2, 3, 3] - 21*Cqd1[3, 3, 2, 2] + 
        92*Cqe[1, 1, 1, 1] + 65*Cqe[2, 2, 1, 1] - 27*Cqe[2, 2, 2, 2] - 
        27*Cqe[2, 2, 3, 3] + 13*Cqe[3, 3, 1, 1] + 54*Cqq1[1, 1, 2, 2] - 
        32*Cqq1[1, 2, 2, 1] + 22*Cqq1[2, 2, 2, 2] - 96*Cqq1[2, 2, 3, 3] - 
        32*Cqq1[2, 3, 3, 2] - 246*Cqq3[1, 1, 2, 2] + 68*Cqq3[1, 2, 2, 1] - 
        178*Cqq3[2, 2, 2, 2] - 96*Cqq3[2, 2, 3, 3] - 32*Cqq3[2, 3, 3, 2] + 
        54*Cqu1[2, 2, 1, 1] + 54*Cqu1[2, 2, 2, 2] - 96*Cud1[1, 1, 2, 2] - 
        96*Cud1[2, 2, 2, 2]) - 2*MW2*MZ2^5*(66*Cdd[1, 1, 2, 2] + 
        22*Cdd[1, 2, 2, 1] + 88*Cdd[2, 2, 2, 2] + 66*Cdd[2, 2, 3, 3] + 
        22*Cdd[2, 3, 3, 2] + 147*Ced[1, 1, 1, 1] + 180*Ced[1, 1, 2, 2] + 
        147*Ced[1, 1, 3, 3] + 33*Ced[2, 2, 2, 2] + 33*Ced[3, 3, 2, 2] + 
        588*Cee[1, 1, 1, 1] + 588*Cee[1, 1, 2, 2] + 588*Cee[1, 1, 3, 3] - 
        294*Ceu[1, 1, 1, 1] - 294*Ceu[1, 1, 2, 2] - 264*Cld[1, 1, 1, 1] - 
        231*Cld[1, 1, 2, 2] - 264*Cld[1, 1, 3, 3] + 33*Cld[2, 2, 2, 2] + 
        33*Cld[3, 3, 2, 2] - 117*Cle[1, 1, 1, 1] - 264*Cle[1, 1, 2, 2] - 
        264*Cle[1, 1, 3, 3] + 147*Cle[2, 2, 1, 1] + 147*Cle[3, 3, 1, 1] - 
        822*Cll[1, 1, 1, 1] - 528*Cll[1, 1, 2, 2] - 528*Cll[1, 1, 3, 3] - 
        294*Cll[1, 3, 3, 1] + 264*Clq1[1, 1, 1, 1] + 600*Clq1[1, 1, 2, 2] + 
        87*Clq1[1, 1, 3, 3] + 336*Clq1[2, 2, 2, 2] + 336*Clq1[3, 3, 2, 2] - 
        90*Clq3[1, 1, 1, 1] + 87*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 2, 2] + 
        90*Clq3[3, 3, 2, 2] + 528*Clu[1, 1, 1, 1] + 528*Clu[1, 1, 2, 2] - 
        33*Cqd1[1, 1, 2, 2] + 336*Cqd1[2, 2, 1, 1] + 303*Cqd1[2, 2, 2, 2] + 
        336*Cqd1[2, 2, 3, 3] + 51*Cqd1[3, 3, 2, 2] - 147*Cqe[1, 1, 1, 1] + 
        189*Cqe[2, 2, 1, 1] + 336*Cqe[2, 2, 2, 2] + 336*Cqe[2, 2, 3, 3] - 
        51*Cqe[3, 3, 1, 1] - 672*Cqq1[1, 1, 2, 2] - 22*Cqq1[1, 2, 2, 1] - 
        694*Cqq1[2, 2, 2, 2] - 66*Cqq1[2, 2, 3, 3] - 22*Cqq1[2, 3, 3, 2] + 
        540*Cqq3[1, 1, 2, 2] - 426*Cqq3[1, 2, 2, 1] + 114*Cqq3[2, 2, 2, 2] - 
        66*Cqq3[2, 2, 3, 3] - 22*Cqq3[2, 3, 3, 2] - 672*Cqu1[2, 2, 1, 1] - 
        672*Cqu1[2, 2, 2, 2] - 66*Cud1[1, 1, 2, 2] - 66*Cud1[2, 2, 2, 2]) + 
      32*MW2^4*MZ2^2*(48*Cdd[1, 1, 2, 2] + 16*Cdd[1, 2, 2, 1] + 
        64*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] + 16*Cdd[2, 3, 3, 2] + 
        84*Ced[1, 1, 1, 1] + 108*Ced[1, 1, 2, 2] + 84*Ced[1, 1, 3, 3] + 
        24*Ced[2, 2, 2, 2] + 24*Ced[3, 3, 2, 2] + 336*Cee[1, 1, 1, 1] + 
        336*Cee[1, 1, 2, 2] + 336*Cee[1, 1, 3, 3] - 168*Ceu[1, 1, 1, 1] - 
        168*Ceu[1, 1, 2, 2] - 111*Cld[1, 1, 1, 1] - 87*Cld[1, 1, 2, 2] - 
        111*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 2, 2] + 24*Cld[3, 3, 2, 2] - 
        27*Cle[1, 1, 1, 1] - 111*Cle[1, 1, 2, 2] - 111*Cle[1, 1, 3, 3] + 
        84*Cle[2, 2, 1, 1] + 84*Cle[3, 3, 1, 1] - 390*Cll[1, 1, 1, 1] - 
        222*Cll[1, 1, 2, 2] - 222*Cll[1, 1, 3, 3] - 168*Cll[1, 3, 3, 1] + 
        111*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 
        123*Clq1[2, 2, 2, 2] - 123*Clq1[3, 3, 2, 2] - 171*Clq3[1, 1, 1, 1] - 
        228*Clq3[1, 1, 2, 2] - 30*Clq3[1, 1, 3, 3] - 57*Clq3[2, 2, 2, 2] - 
        57*Clq3[3, 3, 2, 2] + 222*Clu[1, 1, 1, 1] + 222*Clu[1, 1, 2, 2] - 
        24*Cqd1[1, 1, 2, 2] - 123*Cqd1[2, 2, 1, 1] - 147*Cqd1[2, 2, 2, 2] - 
        123*Cqd1[2, 2, 3, 3] - 21*Cqd1[3, 3, 2, 2] - 84*Cqe[1, 1, 1, 1] - 
        207*Cqe[2, 2, 1, 1] - 123*Cqe[2, 2, 2, 2] - 123*Cqe[2, 2, 3, 3] + 
        21*Cqe[3, 3, 1, 1] + 246*Cqq1[1, 1, 2, 2] - 16*Cqq1[1, 2, 2, 1] + 
        230*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 
        342*Cqq3[1, 1, 2, 2] + 180*Cqq3[1, 2, 2, 1] - 162*Cqq3[2, 2, 2, 2] - 
        48*Cqq3[2, 2, 3, 3] - 16*Cqq3[2, 3, 3, 2] + 246*Cqu1[2, 2, 1, 1] + 
        246*Cqu1[2, 2, 2, 2] - 48*Cud1[1, 1, 2, 2] - 48*Cud1[2, 2, 2, 2]) - 
      192*MW2^5*MZ2*(18*Cdd[1, 1, 2, 2] + 6*Cdd[1, 2, 2, 1] + 
        24*Cdd[2, 2, 2, 2] + 18*Cdd[2, 2, 3, 3] + 6*Cdd[2, 3, 3, 2] + 
        11*Ced[1, 1, 1, 1] + 20*Ced[1, 1, 2, 2] + 11*Ced[1, 1, 3, 3] + 
        9*Ced[2, 2, 2, 2] + 9*Ced[3, 3, 2, 2] + 44*Cee[1, 1, 1, 1] + 
        44*Cee[1, 1, 2, 2] + 44*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 
        22*Ceu[1, 1, 2, 2] - 13*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 
        13*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 2, 2] + 9*Cld[3, 3, 2, 2] - 
        2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
        11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 48*Cll[1, 1, 1, 1] - 
        26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] + 
        13*Clq1[1, 1, 1, 1] - 2*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] - 
        15*Clq1[2, 2, 2, 2] - 15*Clq1[3, 3, 2, 2] - 27*Clq3[1, 1, 1, 1] - 
        38*Clq3[1, 1, 2, 2] - 7*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 2, 2] - 
        11*Clq3[3, 3, 2, 2] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
        9*Cqd1[1, 1, 2, 2] - 15*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
        15*Cqd1[2, 2, 3, 3] + 3*Cqd1[3, 3, 2, 2] - 11*Cqe[1, 1, 1, 1] - 
        26*Cqe[2, 2, 1, 1] - 15*Cqe[2, 2, 2, 2] - 15*Cqe[2, 2, 3, 3] + 
        5*Cqe[3, 3, 1, 1] + 30*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 2, 2, 1] + 
        24*Cqq1[2, 2, 2, 2] - 18*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        66*Cqq3[1, 1, 2, 2] + 26*Cqq3[1, 2, 2, 1] - 40*Cqq3[2, 2, 2, 2] - 
        18*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 30*Cqu1[2, 2, 1, 1] + 
        30*Cqu1[2, 2, 2, 2] - 18*Cud1[1, 1, 2, 2] - 18*Cud1[2, 2, 2, 2]) + 
      15*MZ2^6*(12*Cdd[1, 1, 2, 2] + 4*Cdd[1, 2, 2, 1] + 16*Cdd[2, 2, 2, 2] + 
        12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 2*Ced[1, 1, 1, 1] + 
        8*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 2, 2] + 
        6*Ced[3, 3, 2, 2] + 8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 
        8*Cee[1, 1, 3, 3] - 4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 
        4*Cld[1, 1, 1, 1] + 2*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] + 
        6*Cld[2, 2, 2, 2] + 6*Cld[3, 3, 2, 2] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        16*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 12*Clq1[2, 2, 2, 2] + 
        12*Clq1[3, 3, 2, 2] + 2*Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 6*Cqd1[1, 1, 2, 2] + 12*Cqd1[2, 2, 1, 1] + 
        6*Cqd1[2, 2, 2, 2] + 12*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] - 
        2*Cqe[1, 1, 1, 1] + 10*Cqe[2, 2, 1, 1] + 12*Cqe[2, 2, 2, 2] + 
        12*Cqe[2, 2, 3, 3] - Cqe[3, 3, 1, 1] - 24*Cqq1[1, 1, 2, 2] - 
        4*Cqq1[1, 2, 2, 1] - 28*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] - 
        4*Cqq1[2, 3, 3, 2] - 12*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 
        12*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 24*Cqu1[2, 2, 1, 1] - 
        24*Cqu1[2, 2, 2, 2] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[2, 2, 2, 2]) + 
      256*MW2^6*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
        6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 1, 1] + 
        6*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 2, 2] + 
        3*Ced[3, 3, 2, 2] + 12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
        12*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
        3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 2, 2] + 
        3*Cld[3, 3, 2, 2] - 3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
        6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 
        3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 2, 2] - 
        3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] - 
        3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] + 
        6*Clu[1, 1, 1, 1] + 6*Clu[1, 1, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
        3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
        3*Cqd1[3, 3, 2, 2] - 3*Cqe[1, 1, 1, 1] - 6*Cqe[2, 2, 1, 1] - 
        3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        6*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 4*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 18*Cqq3[1, 1, 2, 2] + 
        6*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 6*Cqq3[2, 2, 3, 3] - 
        2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 6*Cqu1[2, 2, 2, 2] - 
        6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
        131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 2, 2] + 
        79*Cqe[3, 3, 1, 1] + 150*Cqq1[2, 2, 3, 3] - 150*Cqq3[2, 2, 3, 3] + 
        100*Cqq3[2, 3, 3, 2] + 54*Cqu1[2, 2, 3, 3] - 96*Cud1[3, 3, 2, 2]) - 
      16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
        216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 2, 2] + 
        147*Cqe[3, 3, 1, 1] - 156*Cqq1[2, 2, 3, 3] + 156*Cqq3[2, 2, 3, 3] - 
        104*Cqq3[2, 3, 3, 2] - 249*Cqu1[2, 2, 3, 3] - 93*Cud1[3, 3, 2, 2]) + 
      512*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
        3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
        4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
      384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
        10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 2, 2] + 
        8*Cqe[3, 3, 1, 1] - 24*Cqq1[2, 2, 3, 3] + 24*Cqq3[2, 2, 3, 3] - 
        16*Cqq3[2, 3, 3, 2] - 15*Cqu1[2, 2, 3, 3] + 9*Cud1[3, 3, 2, 2]) + 
      15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + Cqe[3, 3, 1, 1] + 
        12*Cqq1[2, 2, 3, 3] - 12*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 
        24*Cqu1[2, 2, 3, 3] + 12*Cud1[3, 3, 2, 2]) + 
      32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
        141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
        105*Cqe[3, 3, 1, 1] - 294*Cqq1[2, 2, 3, 3] + 294*Cqq3[2, 2, 3, 3] - 
        196*Cqq3[2, 3, 3, 2] - 246*Cqu1[2, 2, 3, 3] + 48*Cud1[3, 3, 2, 2]) - 
      2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
        177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 2, 2] + 
        96*Cqe[3, 3, 1, 1] + 606*Cqq1[2, 2, 3, 3] - 606*Cqq3[2, 2, 3, 3] + 
        404*Cqq3[2, 3, 3, 2] + 672*Cqu1[2, 2, 3, 3] + 66*Cud1[3, 3, 2, 2])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] + 1407*Clq1[1, 1, 3, 3] - 
          1407*Clq3[1, 1, 3, 3] + 3*Clu[1, 1, 3, 3] - 114*Cqd1[3, 3, 2, 2] - 
          786*Cqe[3, 3, 1, 1] - 3426*Cqq1[2, 2, 3, 3] + 
          3426*Cqq3[2, 2, 3, 3] - 2284*Cqq3[2, 3, 3, 2] - 
          237*Cqu1[2, 2, 3, 3] - 186*Cud1[3, 3, 2, 2]) - 
        16*MW2^3*MZ2^3*(168*Ceu[1, 1, 3, 3] - 945*Clq1[1, 1, 3, 3] + 
          945*Clq3[1, 1, 3, 3] - 261*Clu[1, 1, 3, 3] - 204*Cqd1[3, 3, 2, 2] + 
          672*Cqe[3, 3, 1, 1] - 1338*Cqq1[2, 2, 3, 3] + 
          1338*Cqq3[2, 2, 3, 3] - 892*Cqq3[2, 3, 3, 2] + 
          15*Cqu1[2, 2, 3, 3] - 132*Cud1[3, 3, 2, 2]) + 
        32*MW2^4*MZ2^2*(147*Ceu[1, 1, 3, 3] - 525*Clq1[1, 1, 3, 3] + 
          525*Clq3[1, 1, 3, 3] - 201*Clu[1, 1, 3, 3] + 141*Cqd1[3, 3, 2, 2] + 
          399*Cqe[3, 3, 1, 1] - 1182*Cqq1[2, 2, 3, 3] + 
          1182*Cqq3[2, 2, 3, 3] - 788*Cqq3[2, 3, 3, 2] - 
          195*Cqu1[2, 2, 3, 3] - 39*Cud1[3, 3, 2, 2]) + 
        1024*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
          4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        15*MZ2^6*(Ceu[1, 1, 3, 3] + 22*Clq1[1, 1, 3, 3] - 
          22*Clq3[1, 1, 3, 3] - 2*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 2, 2] - 
          11*Cqe[3, 3, 1, 1] - 132*Cqq1[2, 2, 3, 3] + 132*Cqq3[2, 2, 3, 3] - 
          88*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        384*MW2^5*MZ2*(13*Ceu[1, 1, 3, 3] - 29*Clq1[1, 1, 3, 3] + 
          29*Clq3[1, 1, 3, 3] - 17*Clu[1, 1, 3, 3] + 21*Cqd1[3, 3, 2, 2] + 
          25*Cqe[3, 3, 1, 1] - 66*Cqq1[2, 2, 3, 3] + 66*Cqq3[2, 2, 3, 3] - 
          44*Cqq3[2, 3, 3, 2] - 21*Cqu1[2, 2, 3, 3] + 9*Cud1[3, 3, 2, 2]) + 
        12*MW2^2*MZ2^4*(53*Ceu[1, 1, 3, 3] - 739*Clq1[1, 1, 3, 3] + 
          739*Clq3[1, 1, 3, 3] - 103*Clu[1, 1, 3, 3] - 261*Cqd1[3, 3, 2, 2] + 
          473*Cqe[3, 3, 1, 1] + 174*Cqq1[2, 2, 3, 3] - 174*Cqq3[2, 2, 3, 3] + 
          116*Cqq3[2, 3, 3, 2] + 171*Cqu1[2, 2, 3, 3] + 
          15*Cud1[3, 3, 2, 2])) + 
      MZ2*(12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 2, 2] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[2, 2, 3, 3] - 150*Cqq3[2, 2, 3, 3] + 
          100*Cqq3[2, 3, 3, 2] + 54*Cqu1[2, 2, 3, 3] - 96*Cud1[3, 3, 2, 2]) - 
        16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 2, 2] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[2, 2, 3, 3] + 156*Cqq3[2, 2, 3, 3] - 
          104*Cqq3[2, 3, 3, 2] - 249*Cqu1[2, 2, 3, 3] - 
          93*Cud1[3, 3, 2, 2]) + 512*MW2^6*(3*Ceu[1, 1, 3, 3] - 
          3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + 3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) - 384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 
          10*Clq1[1, 1, 3, 3] + 10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 
          6*Cqd1[3, 3, 2, 2] + 8*Cqe[3, 3, 1, 1] - 24*Cqq1[2, 2, 3, 3] + 
          24*Cqq3[2, 2, 3, 3] - 16*Cqq3[2, 3, 3, 2] - 15*Cqu1[2, 2, 3, 3] + 
          9*Cud1[3, 3, 2, 2]) + 15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 
          2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + Cqe[3, 3, 1, 1] + 12*Cqq1[2, 2, 3, 3] - 
          12*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 
          12*Cud1[3, 3, 2, 2]) + 32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 
          141*Clq1[1, 1, 3, 3] + 141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + 105*Cqe[3, 3, 1, 1] - 294*Cqq1[2, 2, 3, 3] + 
          294*Cqq3[2, 2, 3, 3] - 196*Cqq3[2, 3, 3, 2] - 
          246*Cqu1[2, 2, 3, 3] + 48*Cud1[3, 3, 2, 2]) - 
        2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 2, 2] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[2, 2, 3, 3] - 606*Cqq3[2, 2, 3, 3] + 
          404*Cqq3[2, 3, 3, 2] + 672*Cqu1[2, 2, 3, 3] + 
          66*Cud1[3, 3, 2, 2]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^2*SW2*(512*MW2^6*(-6*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
          4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) + 
        MZ2*(6*Cdd[1, 1, 2, 2] - Cdd[1, 2, 2, 1] + 5*Cdd[2, 2, 2, 2] + 
          6*Cdd[2, 2, 3, 3] - Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 1, 1] + 
          6*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 2, 2] + 
          3*Ced[3, 3, 2, 2] + 3*Cee[1, 1, 1, 1] + 3*Cee[1, 1, 2, 2] + 
          3*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] + 
          3*Ceu[1, 1, 3, 3] - 3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 3, 3] + 
          3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 3*Cle[1, 1, 2, 2] - 
          3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 
          3*Cll[1, 1, 1, 1] - 6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] + 
          3*Cll[1, 3, 3, 1] + 3*Clq1[1, 1, 1, 1] - 6*Clq1[1, 1, 3, 3] - 
          3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] - 3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] + 
          6*Clu[1, 1, 1, 1] + 6*Clu[1, 1, 2, 2] - 3*Clu[1, 1, 3, 3] - 
          3*Cqd1[1, 1, 2, 2] - 3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 
          3*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 2, 2] - 3*Cqe[1, 1, 1, 1] - 
          6*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
          6*Cqe[3, 3, 1, 1] + 6*Cqq1[1, 1, 2, 2] + Cqq1[1, 2, 2, 1] + 
          7*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] - 
          18*Cqq3[1, 1, 2, 2] - 3*Cqq3[1, 2, 2, 1] - 21*Cqq3[2, 2, 2, 2] - 
          15*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 6*Cqu1[2, 2, 2, 2] - 
          3*Cqu1[2, 2, 3, 3] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2] + 
          3*Cud1[3, 3, 2, 2])) - 384*MW2^5*MZ2*
       (-6*MT2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
          10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 2, 2] + 
          8*Cqe[3, 3, 1, 1] - 24*Cqq1[2, 2, 3, 3] + 24*Cqq3[2, 2, 3, 3] - 
          10*Cqq3[2, 3, 3, 2] - 15*Cqu1[2, 2, 3, 3] + 9*Cud1[3, 3, 2, 2]) + 
        MZ2*(18*Cdd[1, 1, 2, 2] - 3*Cdd[1, 2, 2, 1] + 15*Cdd[2, 2, 2, 2] + 
          18*Cdd[2, 2, 3, 3] - 3*Cdd[2, 3, 3, 2] + 11*Ced[1, 1, 1, 1] + 
          20*Ced[1, 1, 2, 2] + 11*Ced[1, 1, 3, 3] + 9*Ced[2, 2, 2, 2] + 
          9*Ced[3, 3, 2, 2] + 11*Cee[1, 1, 1, 1] + 11*Cee[1, 1, 2, 2] + 
          11*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 22*Ceu[1, 1, 2, 2] + 
          11*Ceu[1, 1, 3, 3] - 13*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 
          13*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 2, 2] + 9*Cld[3, 3, 2, 2] - 
          2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
          11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 15*Cll[1, 1, 1, 1] - 
          26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] + 11*Cll[1, 3, 3, 1] + 
          13*Clq1[1, 1, 1, 1] - 2*Clq1[1, 1, 2, 2] - 17*Clq1[1, 1, 3, 3] - 
          15*Clq1[2, 2, 2, 2] - 15*Clq1[3, 3, 2, 2] - 27*Clq3[1, 1, 1, 1] - 
          38*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 2, 2] - 
          11*Clq3[3, 3, 2, 2] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
          13*Clu[1, 1, 3, 3] - 9*Cqd1[1, 1, 2, 2] - 15*Cqd1[2, 2, 1, 1] - 
          24*Cqd1[2, 2, 2, 2] - 15*Cqd1[2, 2, 3, 3] + 9*Cqd1[3, 3, 2, 2] - 
          11*Cqe[1, 1, 1, 1] - 26*Cqe[2, 2, 1, 1] - 15*Cqe[2, 2, 2, 2] - 
          15*Cqe[2, 2, 3, 3] + 13*Cqe[3, 3, 1, 1] + 30*Cqq1[1, 1, 2, 2] + 
          3*Cqq1[1, 2, 2, 1] + 33*Cqq1[2, 2, 2, 2] - 42*Cqq1[2, 2, 3, 3] + 
          3*Cqq1[2, 3, 3, 2] - 66*Cqq3[1, 1, 2, 2] - 13*Cqq3[1, 2, 2, 1] - 
          79*Cqq3[2, 2, 2, 2] + 6*Cqq3[2, 2, 3, 3] - 61*Cqq3[2, 3, 3, 2] + 
          30*Cqu1[2, 2, 1, 1] + 30*Cqu1[2, 2, 2, 2] - 15*Cqu1[2, 2, 3, 3] - 
          18*Cud1[1, 1, 2, 2] - 18*Cud1[2, 2, 2, 2] + 9*Cud1[3, 3, 2, 2])) + 
      15*MZ2^6*(-6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          Cqe[3, 3, 1, 1] + 12*Cqq1[2, 2, 3, 3] - 12*Cqq3[2, 2, 3, 3] - 
          28*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 12*Cud1[3, 3, 2, 2]) + 
        MZ2*(24*Cdd[1, 1, 2, 2] - 4*Cdd[1, 2, 2, 1] + 20*Cdd[2, 2, 2, 2] + 
          24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 4*Ced[1, 1, 1, 1] + 
          16*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 2, 2] + 
          12*Ced[3, 3, 2, 2] + 4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 
          4*Cee[1, 1, 3, 3] - 8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 
          4*Ceu[1, 1, 3, 3] - 8*Cld[1, 1, 1, 1] + 4*Cld[1, 1, 2, 2] - 
          8*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 2, 2] + 12*Cld[3, 3, 2, 2] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 32*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 2, 2] + 24*Clq1[3, 3, 2, 2] + 6*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          12*Cqd1[1, 1, 2, 2] + 24*Cqd1[2, 2, 1, 1] + 12*Cqd1[2, 2, 2, 2] + 
          24*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] - 4*Cqe[1, 1, 1, 1] + 
          20*Cqe[2, 2, 1, 1] + 24*Cqe[2, 2, 2, 2] + 24*Cqe[2, 2, 3, 3] - 
          Cqe[3, 3, 1, 1] - 48*Cqq1[1, 1, 2, 2] + 4*Cqq1[1, 2, 2, 1] - 
          44*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 
          12*Cqq3[1, 2, 2, 1] + 12*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] + 
          36*Cqq3[2, 3, 3, 2] - 48*Cqu1[2, 2, 1, 1] - 48*Cqu1[2, 2, 2, 2] + 
          24*Cqu1[2, 2, 3, 3] - 24*Cud1[1, 1, 2, 2] - 24*Cud1[2, 2, 2, 2] + 
          12*Cud1[3, 3, 2, 2])) + 32*MW2^4*MZ2^2*
       (-6*MT2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
          141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          105*Cqe[3, 3, 1, 1] - 294*Cqq1[2, 2, 3, 3] + 294*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[2, 3, 3, 2] - 246*Cqu1[2, 2, 3, 3] + 48*Cud1[3, 3, 2, 2]) + 
        MZ2*(96*Cdd[1, 1, 2, 2] - 16*Cdd[1, 2, 2, 1] + 80*Cdd[2, 2, 2, 2] + 
          96*Cdd[2, 2, 3, 3] - 16*Cdd[2, 3, 3, 2] + 168*Ced[1, 1, 1, 1] + 
          216*Ced[1, 1, 2, 2] + 168*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 2, 2] + 
          48*Ced[3, 3, 2, 2] + 168*Cee[1, 1, 1, 1] + 168*Cee[1, 1, 2, 2] + 
          168*Cee[1, 1, 3, 3] - 336*Ceu[1, 1, 1, 1] - 336*Ceu[1, 1, 2, 2] + 
          168*Ceu[1, 1, 3, 3] - 222*Cld[1, 1, 1, 1] - 174*Cld[1, 1, 2, 2] - 
          222*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 2, 2] + 48*Cld[3, 3, 2, 2] - 
          54*Cle[1, 1, 1, 1] - 222*Cle[1, 1, 2, 2] - 222*Cle[1, 1, 3, 3] + 
          168*Cle[2, 2, 1, 1] + 168*Cle[3, 3, 1, 1] - 276*Cll[1, 1, 1, 1] - 
          444*Cll[1, 1, 2, 2] - 444*Cll[1, 1, 3, 3] + 168*Cll[1, 3, 3, 1] + 
          222*Clq1[1, 1, 1, 1] - 24*Clq1[1, 1, 2, 2] - 201*Clq1[1, 1, 3, 3] - 
          246*Clq1[2, 2, 2, 2] - 246*Clq1[3, 3, 2, 2] - 
          342*Clq3[1, 1, 1, 1] - 456*Clq3[1, 1, 2, 2] + 81*Clq3[1, 1, 3, 3] - 
          114*Clq3[2, 2, 2, 2] - 114*Clq3[3, 3, 2, 2] + 444*Clu[1, 1, 1, 1] + 
          444*Clu[1, 1, 2, 2] - 222*Clu[1, 1, 3, 3] - 48*Cqd1[1, 1, 2, 2] - 
          246*Cqd1[2, 2, 1, 1] - 294*Cqd1[2, 2, 2, 2] - 
          246*Cqd1[2, 2, 3, 3] - 39*Cqd1[3, 3, 2, 2] - 168*Cqe[1, 1, 1, 1] - 
          414*Cqe[2, 2, 1, 1] - 246*Cqe[2, 2, 2, 2] - 246*Cqe[2, 2, 3, 3] + 
          147*Cqe[3, 3, 1, 1] + 492*Cqq1[1, 1, 2, 2] + 16*Cqq1[1, 2, 2, 1] + 
          508*Cqq1[2, 2, 2, 2] - 390*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] - 
          684*Cqq3[1, 1, 2, 2] - 180*Cqq3[1, 2, 2, 1] - 
          864*Cqq3[2, 2, 2, 2] + 198*Cqq3[2, 2, 3, 3] - 
          768*Cqq3[2, 3, 3, 2] + 492*Cqu1[2, 2, 1, 1] + 
          492*Cqu1[2, 2, 2, 2] - 246*Cqu1[2, 2, 3, 3] - 96*Cud1[1, 1, 2, 2] - 
          96*Cud1[2, 2, 2, 2] + 48*Cud1[3, 3, 2, 2])) - 
      2*MW2*MZ2^5*(-6*MT2*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 2, 2] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[2, 2, 3, 3] - 606*Cqq3[2, 2, 3, 3] - 
          334*Cqq3[2, 3, 3, 2] + 672*Cqu1[2, 2, 3, 3] + 
          66*Cud1[3, 3, 2, 2]) + MZ2*(132*Cdd[1, 1, 2, 2] - 
          22*Cdd[1, 2, 2, 1] + 110*Cdd[2, 2, 2, 2] + 132*Cdd[2, 2, 3, 3] - 
          22*Cdd[2, 3, 3, 2] + 294*Ced[1, 1, 1, 1] + 360*Ced[1, 1, 2, 2] + 
          294*Ced[1, 1, 3, 3] + 66*Ced[2, 2, 2, 2] + 66*Ced[3, 3, 2, 2] + 
          294*Cee[1, 1, 1, 1] + 294*Cee[1, 1, 2, 2] + 294*Cee[1, 1, 3, 3] - 
          588*Ceu[1, 1, 1, 1] - 588*Ceu[1, 1, 2, 2] + 294*Ceu[1, 1, 3, 3] - 
          528*Cld[1, 1, 1, 1] - 462*Cld[1, 1, 2, 2] - 528*Cld[1, 1, 3, 3] + 
          66*Cld[2, 2, 2, 2] + 66*Cld[3, 3, 2, 2] - 234*Cle[1, 1, 1, 1] - 
          528*Cle[1, 1, 2, 2] - 528*Cle[1, 1, 3, 3] + 294*Cle[2, 2, 1, 1] + 
          294*Cle[3, 3, 1, 1] - 762*Cll[1, 1, 1, 1] - 1056*Cll[1, 1, 2, 2] - 
          1056*Cll[1, 1, 3, 3] + 294*Cll[1, 3, 3, 1] + 528*Clq1[1, 1, 1, 1] + 
          1200*Clq1[1, 1, 2, 2] - 3*Clq1[1, 1, 3, 3] + 672*Clq1[2, 2, 2, 2] + 
          672*Clq1[3, 3, 2, 2] - 180*Clq3[1, 1, 1, 1] + 
          351*Clq3[1, 1, 3, 3] + 180*Clq3[2, 2, 2, 2] + 
          180*Clq3[3, 3, 2, 2] + 1056*Clu[1, 1, 1, 1] + 
          1056*Clu[1, 1, 2, 2] - 528*Clu[1, 1, 3, 3] - 66*Cqd1[1, 1, 2, 2] + 
          672*Cqd1[2, 2, 1, 1] + 606*Cqd1[2, 2, 2, 2] + 
          672*Cqd1[2, 2, 3, 3] + 186*Cqd1[3, 3, 2, 2] - 294*Cqe[1, 1, 1, 1] + 
          378*Cqe[2, 2, 1, 1] + 672*Cqe[2, 2, 2, 2] + 672*Cqe[2, 2, 3, 3] - 
          6*Cqe[3, 3, 1, 1] - 1344*Cqq1[1, 1, 2, 2] + 22*Cqq1[1, 2, 2, 1] - 
          1322*Cqq1[2, 2, 2, 2] + 474*Cqq1[2, 2, 3, 3] + 
          22*Cqq1[2, 3, 3, 2] + 1080*Cqq3[1, 1, 2, 2] + 
          426*Cqq3[1, 2, 2, 1] + 1506*Cqq3[2, 2, 2, 2] - 
          738*Cqq3[2, 2, 3, 3] + 1638*Cqq3[2, 3, 3, 2] - 
          1344*Cqu1[2, 2, 1, 1] - 1344*Cqu1[2, 2, 2, 2] + 
          672*Cqu1[2, 2, 3, 3] - 132*Cud1[1, 1, 2, 2] - 
          132*Cud1[2, 2, 2, 2] + 66*Cud1[3, 3, 2, 2])) + 
      16*MW2^3*MZ2^3*(6*MT2*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 2, 2] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[2, 2, 3, 3] + 156*Cqq3[2, 2, 3, 3] + 
          238*Cqq3[2, 3, 3, 2] - 249*Cqu1[2, 2, 3, 3] - 
          93*Cud1[3, 3, 2, 2]) + MZ2*(186*Cdd[1, 1, 2, 2] - 
          31*Cdd[1, 2, 2, 1] + 155*Cdd[2, 2, 2, 2] + 186*Cdd[2, 2, 3, 3] - 
          31*Cdd[2, 3, 3, 2] - 273*Ced[1, 1, 1, 1] - 180*Ced[1, 1, 2, 2] - 
          273*Ced[1, 1, 3, 3] + 93*Ced[2, 2, 2, 2] + 93*Ced[3, 3, 2, 2] - 
          273*Cee[1, 1, 1, 1] - 273*Cee[1, 1, 2, 2] - 273*Cee[1, 1, 3, 3] + 
          546*Ceu[1, 1, 1, 1] + 546*Ceu[1, 1, 2, 2] - 273*Ceu[1, 1, 3, 3] + 
          387*Cld[1, 1, 1, 1] + 480*Cld[1, 1, 2, 2] + 387*Cld[1, 1, 3, 3] + 
          93*Cld[2, 2, 2, 2] + 93*Cld[3, 3, 2, 2] + 114*Cle[1, 1, 1, 1] + 
          387*Cle[1, 1, 2, 2] + 387*Cle[1, 1, 3, 3] - 273*Cle[2, 2, 1, 1] - 
          273*Cle[3, 3, 1, 1] + 501*Cll[1, 1, 1, 1] + 774*Cll[1, 1, 2, 2] + 
          774*Cll[1, 1, 3, 3] - 273*Cll[1, 3, 3, 1] - 387*Clq1[1, 1, 1, 1] - 
          138*Clq1[1, 1, 2, 2] + 261*Clq1[1, 1, 3, 3] + 
          249*Clq1[2, 2, 2, 2] + 249*Clq1[3, 3, 2, 2] + 
          477*Clq3[1, 1, 1, 1] + 498*Clq3[1, 1, 2, 2] - 
          171*Clq3[1, 1, 3, 3] + 21*Clq3[2, 2, 2, 2] + 21*Clq3[3, 3, 2, 2] - 
          774*Clu[1, 1, 1, 1] - 774*Clu[1, 1, 2, 2] + 387*Clu[1, 1, 3, 3] - 
          93*Cqd1[1, 1, 2, 2] + 249*Cqd1[2, 2, 1, 1] + 156*Cqd1[2, 2, 2, 2] + 
          249*Cqd1[2, 2, 3, 3] + 132*Cqd1[3, 3, 2, 2] + 273*Cqe[1, 1, 1, 1] + 
          522*Cqe[2, 2, 1, 1] + 249*Cqe[2, 2, 2, 2] + 249*Cqe[2, 2, 3, 3] - 
          168*Cqe[3, 3, 1, 1] - 498*Cqq1[1, 1, 2, 2] + 31*Cqq1[1, 2, 2, 1] - 
          467*Cqq1[2, 2, 2, 2] - 30*Cqq1[2, 2, 3, 3] + 31*Cqq1[2, 3, 3, 2] + 
          126*Cqq3[1, 1, 2, 2] + 135*Cqq3[1, 2, 2, 1] + 
          261*Cqq3[2, 2, 2, 2] - 342*Cqq3[2, 2, 3, 3] + 
          447*Cqq3[2, 3, 3, 2] - 498*Cqu1[2, 2, 1, 1] - 
          498*Cqu1[2, 2, 2, 2] + 249*Cqu1[2, 2, 3, 3] - 
          186*Cud1[1, 1, 2, 2] - 186*Cud1[2, 2, 2, 2] + 
          93*Cud1[3, 3, 2, 2])) - 12*MW2^2*MZ2^4*
       (6*MT2*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 2, 2] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[2, 2, 3, 3] - 150*Cqq3[2, 2, 3, 3] + 
          142*Cqq3[2, 3, 3, 2] + 54*Cqu1[2, 2, 3, 3] - 96*Cud1[3, 3, 2, 2]) + 
        MZ2*(192*Cdd[1, 1, 2, 2] - 32*Cdd[1, 2, 2, 1] + 160*Cdd[2, 2, 2, 2] + 
          192*Cdd[2, 2, 3, 3] - 32*Cdd[2, 3, 3, 2] - 184*Ced[1, 1, 1, 1] - 
          88*Ced[1, 1, 2, 2] - 184*Ced[1, 1, 3, 3] + 96*Ced[2, 2, 2, 2] + 
          96*Ced[3, 3, 2, 2] - 184*Cee[1, 1, 1, 1] - 184*Cee[1, 1, 2, 2] - 
          184*Cee[1, 1, 3, 3] + 368*Ceu[1, 1, 1, 1] + 368*Ceu[1, 1, 2, 2] - 
          184*Ceu[1, 1, 3, 3] + 290*Cld[1, 1, 1, 1] + 386*Cld[1, 1, 2, 2] + 
          290*Cld[1, 1, 3, 3] + 96*Cld[2, 2, 2, 2] + 96*Cld[3, 3, 2, 2] + 
          106*Cle[1, 1, 1, 1] + 290*Cle[1, 1, 2, 2] + 290*Cle[1, 1, 3, 3] - 
          184*Cle[2, 2, 1, 1] - 184*Cle[3, 3, 1, 1] + 396*Cll[1, 1, 1, 1] + 
          580*Cll[1, 1, 2, 2] + 580*Cll[1, 1, 3, 3] - 184*Cll[1, 3, 3, 1] - 
          290*Clq1[1, 1, 1, 1] - 344*Clq1[1, 1, 2, 2] + 
          103*Clq1[1, 1, 3, 3] - 54*Clq1[2, 2, 2, 2] - 54*Clq1[3, 3, 2, 2] + 
          234*Clq3[1, 1, 1, 1] + 152*Clq3[1, 1, 2, 2] - 
          159*Clq3[1, 1, 3, 3] - 82*Clq3[2, 2, 2, 2] - 82*Clq3[3, 3, 2, 2] - 
          580*Clu[1, 1, 1, 1] - 580*Clu[1, 1, 2, 2] + 290*Clu[1, 1, 3, 3] - 
          96*Cqd1[1, 1, 2, 2] - 54*Cqd1[2, 2, 1, 1] - 150*Cqd1[2, 2, 2, 2] - 
          54*Cqd1[2, 2, 3, 3] - 15*Cqd1[3, 3, 2, 2] + 184*Cqe[1, 1, 1, 1] + 
          130*Cqe[2, 2, 1, 1] - 54*Cqe[2, 2, 2, 2] - 54*Cqe[2, 2, 3, 3] - 
          53*Cqe[3, 3, 1, 1] + 108*Cqq1[1, 1, 2, 2] + 32*Cqq1[1, 2, 2, 1] + 
          140*Cqq1[2, 2, 2, 2] - 342*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 
          492*Cqq3[1, 1, 2, 2] - 68*Cqq3[1, 2, 2, 1] - 560*Cqq3[2, 2, 2, 2] - 
          42*Cqq3[2, 2, 3, 3] - 368*Cqq3[2, 3, 3, 2] + 108*Cqu1[2, 2, 1, 1] + 
          108*Cqu1[2, 2, 2, 2] - 54*Cqu1[2, 2, 3, 3] - 192*Cud1[1, 1, 2, 2] - 
          192*Cud1[2, 2, 2, 2] + 96*Cud1[3, 3, 2, 2]))))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*
  ((54*Sqrt[2]*MT*MT2*MW*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
      152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*MT*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*(192*MW2^6*MZ*CuB[3, 3] + 
      50*MW*MZ2^6*SW*CuW[3, 3] - 2*MW2^3*MZ2^3*(3*MZ*(7 + 36*SW2)*CuB[3, 3] - 
        1096*MW*SW*CuW[3, 3]) + 8*MW2^4*MZ2^2*(3*MZ*(19 + 10*SW2)*CuB[3, 3] - 
        344*MW*SW*CuW[3, 3]) + 3*MW2^2*MZ2^4*(MZ*(-41 + 34*SW2)*CuB[3, 3] - 
        216*MW*SW*CuW[3, 3]) - 16*MW2^5*MZ2*(3*MZ*(11 + 4*SW2)*CuB[3, 3] - 
        88*MW*SW*CuW[3, 3]) - 5*MW2*MZ2^5*(3*MZ*(-3 + SW2)*CuB[3, 3] + 
        14*MW*SW*CuW[3, 3])))/(Sqrt[2]*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AsFB_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(72*MW2^2 + MW2*MZ2*(654 - 64*Pi^2) + 
    7*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (6*MW2*MZ2^3*(16*MW2^3 + 20*MW2^2*MZ2 - 12*MW2*MZ2^2 - 9*MZ2^3)*SW2^3*
   B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (6*MW2*MZ2^3*(16*MW2^3 + 20*MW2^2*MZ2 - 12*MW2*MZ2^2 - 9*MZ2^3)*SW2^3*
   B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (12*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^3*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 CHD*((MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(216*MW2^2 + 
      MW2*MZ2*(762 - 64*Pi^2) + 7*MZ2^2*(-33 + 4*Pi^2))*SW2^3*Class[3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MW2*MZ2^3*(48*MW2^3 + 28*MW2^2*MZ2 - 28*MW2*MZ2^2 - 15*MZ2^3)*
     SW2^3*B0i[bb0, 0, 0, MW2]*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2*MZ2^3*(48*MW2^3 + 28*MW2^2*MZ2 - 28*MW2*MZ2^2 - 15*MZ2^3)*SW2^3*
     B0i[bb0, 0, 0, MZ2]*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6*MW2*MZ2^3*(24*MW2^4 + 26*MW2^3*MZ2 - 9*MW2^2*MZ2^2 - 14*MW2*MZ2^3 - 
      3*MZ2^4)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + 
 CHWB*((MW2*(6*MH2^2*MZ2^2*(MW2 - CW2*MZ2)*(64*MW2^5 - 160*MW2^4*MZ2 + 
        152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5) + 
      4*MW2*(49152*MW2^9 - 4*MT2*(MW2 - CW2*MZ2)*(8192*MW2^7 - 
          44544*MW2^6*MZ2 + 87232*MW2^5*MZ2^2 - 85024*MW2^4*MZ2^3 + 
          43592*MW2^3*MZ2^4 - 9052*MW2^2*MZ2^5 - 751*MW2*MZ2^6 + 355*MZ2^7) + 
        MW2*MZ2^8*(25230 + Pi^2*(816 - 636*SW2) - 45637*SW2) + 
        256*MW2^8*MZ2*(-1945 + 24*Pi^2 + 264*SW2) + 
        5*MZ2^9*(515 - 36*CW2*Pi^2 + 421*SW2) + MW2^2*MZ2^7*
         (-288481 + Pi^2*(924 - 1560*SW2) + 266124*SW2) + 
        256*MW2^7*MZ2^2*(6825 - 2017*SW2 + 6*Pi^2*(-19 + 4*SW2)) - 
        32*MW2^6*MZ2^3*(99757 - 42724*SW2 + 24*Pi^2*(-77 + 30*SW2)) + 
        32*MW2^5*MZ2^4*(110401 - 58089*SW2 + 6*Pi^2*(-343 + 188*SW2)) - 
        4*MW2^4*MZ2^5*(627945 - 381236*SW2 + 24*Pi^2*(-441 + 310*SW2)) + 
        4*MW2^3*MZ2^6*(283354 - 201367*SW2 + 6*Pi^2*(-589 + 524*SW2))) + 
      MH2*(-49152*MW2^9 + 4*MT2*(MW2 - CW2*MZ2)*(8192*MW2^7 - 
          44544*MW2^6*MZ2 + 87232*MW2^5*MZ2^2 - 85024*MW2^4*MZ2^3 + 
          43592*MW2^3*MZ2^4 - 9052*MW2^2*MZ2^5 - 751*MW2*MZ2^6 + 355*MZ2^7) + 
        5*MZ2^9*(-515 + 36*CW2*Pi^2 - 421*SW2) - 256*MW2^8*MZ2*
         (-1945 + 24*Pi^2 + 264*SW2) - 256*MW2^7*MZ2^2*(6813 - 2017*SW2 + 
          6*Pi^2*(-19 + 4*SW2)) + 32*MW2^6*MZ2^3*(99421 - 42628*SW2 + 
          24*Pi^2*(-77 + 30*SW2)) + MW2*MZ2^8*(-25470 + 45877*SW2 + 
          12*Pi^2*(-68 + 53*SW2)) + MW2^2*MZ2^7*(288769 - 266172*SW2 + 
          12*Pi^2*(-77 + 130*SW2)) - 32*MW2^5*MZ2^4*(109933 - 57849*SW2 + 
          6*Pi^2*(-343 + 188*SW2)) + 4*MW2^4*MZ2^5*(625401 - 379412*SW2 + 
          24*Pi^2*(-441 + 310*SW2)) - 4*MW2^3*MZ2^6*(282646 - 200647*SW2 + 
          6*Pi^2*(-589 + 524*SW2))))*Class[4])/(8*MW*(MH2 - 4*MW2)*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (3*MH2*MZ2^2*(MW2 - CW2*MZ2)*
     (8*MW2^3*(768*MW2^5 + 640*MW2^4*MZ2 - 1456*MW2^3*MZ2^2 + 
        1072*MW2^2*MZ2^3 - 190*MW2*MZ2^4 - 75*MZ2^5) + 
      MH2^3*(256*MW2^5 - 288*MW2^4*MZ2 + 160*MW2^3*MZ2^2 + 4*MW2^2*MZ2^3 - 
        15*MZ2^5) + 2*MH2*MW2^2*(-3328*MW2^5 + 448*MW2^4*MZ2 + 
        1264*MW2^3*MZ2^2 - 1656*MW2^2*MZ2^3 + 686*MW2*MZ2^4 + 15*MZ2^5) + 
      MH2^2*MW2*(256*MW2^5 + 1184*MW2^4*MZ2 - 1408*MW2^3*MZ2^2 + 
        780*MW2^2*MZ2^3 - 284*MW2*MZ2^4 + 45*MZ2^5))*SW2*B0i[bb0, 0, 0, MH2]*
     Class[4])/(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (MT2*(MW2 - CW2*MZ2)*(8192*MW2^8 - 44544*MW2^7*MZ2 + 
      88960*MW2^6*MZ2^2 + 2*MW2^2*(414*MT2 - 389*MZ2)*MZ2^5 + 90*MT2*MZ2^7 + 
      MW2*MZ2^6*(-243*MT2 + 490*MZ2) - 8*MW2^3*MZ2^4*(243*MT2 + 1334*MZ2) - 
      64*MW2^5*MZ2^2*(27*MT2 + 1396*MZ2) + 16*MW2^4*MZ2^3*
       (162*MT2 + 2981*MZ2))*B0i[bb0, 0, 0, MT2]*Class[4])/
    (2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (3*MW2*(-(MH2^3*MZ2^2*(MW2 - CW2*MZ2)*(192*MW2^5 - 288*MW2^4*MZ2 + 
         216*MW2^3*MZ2^2 - 92*MW2^2*MZ2^3 + 27*MW2*MZ2^4 - 10*MZ2^5)) + 
      4*MW2^2*(8704*MW2^9 + MW2^2*MZ2^7*(3797 - 4736*SW2) + 
        256*MW2^8*MZ2*(25 + 22*SW2) - 10*MZ2^9*(31 + 29*SW2) + 
        64*MW2^7*MZ2^2*(-1801 + 424*SW2) + 32*MW2^3*MZ2^6*
         (-1468 + 1019*SW2) + MW2*MZ2^8*(1337 + 1093*SW2) - 
        32*MW2^6*MZ2^3*(-7893 + 3602*SW2) - 8*MW2^4*MZ2^5*
         (-19494 + 12589*SW2) + 8*MW2^5*MZ2^4*(-33277 + 19176*SW2)) + 
      MH2^2*(8704*MW2^9 + MW2^2*MZ2^7*(3576 - 4595*SW2) + 
        256*MW2^8*MZ2*(25 + 22*SW2) - 10*MZ2^9*(31 + 29*SW2) + 
        512*MW2^7*MZ2^2*(-224 + 53*SW2) - 128*MW2^6*MZ2^3*(-1965 + 896*SW2) + 
        MW2*MZ2^8*(1417 + 1013*SW2) + 32*MW2^5*MZ2^4*(-8299 + 4779*SW2) - 
        4*MW2^4*MZ2^5*(-38921 + 25136*SW2) + MW2^3*MZ2^6*
         (-46735 + 32508*SW2)) - MH2*MW2*(43520*MW2^9 + 
        MW2^2*MZ2^7*(18477 - 23512*SW2) + 1280*MW2^8*MZ2*(25 + 22*SW2) - 
        50*MZ2^9*(31 + 29*SW2) + 25*MW2*MZ2^8*(281 + 205*SW2) + 
        64*MW2^7*MZ2^2*(-9053 + 2120*SW2) - 32*MW2^6*MZ2^3*
         (-39825 + 18106*SW2) + 8*MW2^3*MZ2^6*(-29743 + 20784*SW2) - 
        8*MW2^4*MZ2^5*(-98906 + 63977*SW2) + 8*MW2^5*MZ2^4*
         (-168473 + 96936*SW2)))*B0i[bb0, 0, 0, MW2]*Class[4])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (3*(2048*MW2^10 + 10*CW2*MZ2^10 + 1280*MW2^9*MZ2*(-1 + 4*SW2) - 
      128*MW2^8*MZ2^2*(47 + 88*SW2) + 48*MW2^6*MZ2^3*(2*MH2*(-5 + 2*SW2) + 
        MZ2*(-35 + 76*SW2)) + 32*MW2^7*MZ2^2*(6*MH2 + MZ2*(309 + 308*SW2)) + 
      MW2*MZ2^8*(10*CW2*MH2 + MZ2*(263 + 327*SW2)) + 
      MW2^3*MZ2^6*(MH2*(119 - 92*SW2) + 10*MZ2*(-345 + 331*SW2)) + 
      2*MW2^4*MZ2^5*(2*MH2*(-77 + 54*SW2) + MZ2*(5117 + 1354*SW2)) - 
      MW2^2*MZ2^7*(MH2*(37 - 27*SW2) + MZ2*(221 + 2172*SW2)) - 
      4*MW2^5*MZ2^4*(18*MH2*(-7 + 4*SW2) + MZ2*(2449 + 2532*SW2)))*
     B0i[bb0, 0, 0, MZ2]*Class[4])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (3*MW2*MZ2*(MW2 - CW2*MZ2)*(MH2^2*(-256*MW2^5 + 544*MW2^4*MZ2 - 
        480*MW2^3*MZ2^2 + 284*MW2^2*MZ2^3 - 136*MW2*MZ2^4 + 35*MZ2^5) + 
      12*MZ2*(256*MW2^6 - 832*MW2^5*MZ2 + 1216*MW2^4*MZ2^2 - 
        904*MW2^3*MZ2^3 + 256*MW2^2*MZ2^4 + 4*MW2*MZ2^5 - 5*MZ2^6) - 
      4*MH2*(384*MW2^6 - 992*MW2^5*MZ2 + 1200*MW2^4*MZ2^2 - 812*MW2^3*MZ2^3 + 
        214*MW2^2*MZ2^4 - 8*MW2*MZ2^5 + 5*MZ2^6))*B0i[bb0, MZ2, MH2, MZ2]*
     Class[4])/(8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (MW2*(MW2 - CW2*MZ2)*(3*MZ2^2*(-2304*MW2^6 + 5440*MW2^5*MZ2 - 
        5440*MW2^4*MZ2^2 + 2632*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 - 
        57*MW2*MZ2^5 + 10*MZ2^6) + MT2*(8192*MW2^7 - 44544*MW2^6*MZ2 + 
        90688*MW2^5*MZ2^2 - 91936*MW2^4*MZ2^3 + 49640*MW2^3*MZ2^4 - 
        11500*MW2^2*MZ2^5 - 535*MW2*MZ2^6 + 400*MZ2^7))*
     B0i[bb0, MZ2, MT2, MT2]*Class[4])/
    (2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (3*MW2*(MW2 - CW2*MZ2)*(10752*MW2^8 + 12800*MW2^7*MZ2 - 
      42944*MW2^6*MZ2^2 + 30080*MW2^5*MZ2^3 + 1608*MW2^4*MZ2^4 - 
      10028*MW2^3*MZ2^5 + 1534*MW2^2*MZ2^6 + 643*MW2*MZ2^7 + 10*MZ2^8)*
     B0i[bb0, MZ2, MW2, MW2]*Class[4])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (18*MW2^3*(MW2 - CW2*MZ2)*(448*MW2^7 - 736*MW2^6*MZ2 - 536*MW2^5*MZ2^2 + 
      2092*MW2^4*MZ2^3 - 1887*MW2^3*MZ2^4 + 629*MW2^2*MZ2^5 + 40*MW2*MZ2^6 - 
      50*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[4])/
    (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2*SW) - (3*MW2*MZ2*(MW2^2 - MZ2^2)*(-30*MZ2^7*(1 + SW2) + 
      192*MW2^7*(7 + 4*SW2) + 24*MW2^5*MZ2^2*(177 + 16*SW2) - 
      32*MW2^6*MZ2*(123 + 40*SW2) + 3*MW2^2*MZ2^5*(158 + 53*SW2) + 
      MW2*MZ2^6*(-39 + 113*SW2) + 4*MW2^4*MZ2^3*(-417 + 244*SW2) - 
      MW2^3*MZ2^4*(393 + 1000*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[4])/
    (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2*SW)) + CHd[2, 2]*((-16384*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (15872*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + 
   (19328*MW2^7*MZ2^4*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (227008*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (109280*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (175048*MW2^4*MZ2^7*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (8386*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (16079*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (37247*MW2*MZ2^10*SW2*Class[7])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (2995*MZ2^11*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (30464*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (192*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3456*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (140224*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (336*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6048*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (20960*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (192*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3456*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (677232*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (12*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (216*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1020060*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (105*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1890*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (535721*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (267*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2403*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (75233*MW2^3*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (15*MH2*MW2*MZ2^9*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (135*MT2*MW2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (597773*MW2^2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (225*MH2*MZ2^10*SW2*Class[7])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2025*MT2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (436497*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (24615*MZ2^11*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2304*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2880*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (576*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (1656*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - (72*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (270*MZ2^8*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (48*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (12*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (69*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(8*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1080*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (216*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (621*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (27*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (405*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (9216*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (9216*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (19200*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (19200*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (30336*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (33792*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (111456*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (120960*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (49776*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (59280*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (125892*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (122652*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (164094*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (166200*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (102573*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (54378*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (23511*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (44889*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (152061*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (77583*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (13995*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (30015*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4608*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (384*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (21888*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1056*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (83136*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1056*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (34080*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (360*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (119928*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (234*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (150786*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (687*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (45729*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (237*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (41007*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (345*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (65769*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (225*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (14655*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2475*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (48*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (60*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (12*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (69*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (48*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + MZ2^4)*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (60*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (12*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (69*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1440*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (828*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (135*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4608*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (24192*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (58752*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (6624*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (59976*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (39582*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3510*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18261*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3915*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHq1[2, 2]*((16384*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (35328*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + 
   (224128*MW2^7*MZ2^4*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (130496*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (69440*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + 
   (429640*MW2^4*MZ2^7*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (334130*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (44195*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (25487*MW2*MZ2^10*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (560*MZ2^11*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (16640*MW2^9*MZ2^2*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (192*MH2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3456*MT2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (244288*MW2^8*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (624*MH2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (11232*MT2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (642016*MW2^7*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (840*MH2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (15120*MT2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (422640*MW2^6*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (600*MH2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (10800*MT2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (618708*MW2^5*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (183*MH2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3294*MT2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1317215*MW2^4*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (321*MH2*MW2^2*MZ2^8*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2889*MT2*MW2^2*MZ2^8*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2030065*MW2^3*MZ2^8*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (795*MH2*MW2*MZ2^9*SW2*Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7155*MT2*MW2*MZ2^9*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1573297*MW2^2*MZ2^9*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - (225*MH2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2025*MT2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (584799*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (36585*MZ2^11*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2304*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (6336*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5472*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (504*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + (1476*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (540*MZ2^8*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (48*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (114*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (21*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (123*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2376*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2052*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (189*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1107*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (405*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (9216*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (9216*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (46848*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (46848*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (57216*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (53760*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (76896*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (91584*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (245472*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (271824*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (172980*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (198900*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (76758*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (62664*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (382293*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (189297*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (486213*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (249573*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (140451*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (149631*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3960*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (17865*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18432*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (384*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (36864*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1632*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (50304*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2928*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (188160*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2880*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (134592*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1566*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (76680*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (411*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (172242*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1437*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (109551*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (255*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (69369*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (225*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (24585*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2475*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (48*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (132*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (114*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (21*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (123*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (48*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + MZ2^4)*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (132*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (114*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (21*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (123*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3168*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2736*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (252*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (738*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (270*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (18432*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (27648*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (38016*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (93888*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (32256*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (49464*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (49950*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16776*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1890*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHq3[2, 2]*((16384*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (35328*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + 
   (224128*MW2^7*MZ2^4*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (130496*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (69440*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + 
   (429640*MW2^4*MZ2^7*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (334130*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (44195*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (25487*MW2*MZ2^10*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (560*MZ2^11*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (12288*MW2^10*MZ2*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (24320*MW2^9*MZ2^2*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (192*MH2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3456*MT2*MW2^7*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (331712*MW2^8*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (624*MH2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (11232*MT2*MW2^6*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (768352*MW2^7*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (840*MH2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (15120*MT2*MW2^5*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (502032*MW2^6*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (600*MH2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (10800*MT2*MW2^4*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (608348*MW2^5*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (183*MH2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3294*MT2*MW2^3*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1342089*MW2^4*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (321*MH2*MW2^2*MZ2^8*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2889*MT2*MW2^2*MZ2^8*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2063437*MW2^3*MZ2^8*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (795*MH2*MW2*MZ2^9*SW2*Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7155*MT2*MW2*MZ2^9*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1573963*MW2^2*MZ2^9*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - (225*MH2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2025*MT2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (571019*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (37185*MZ2^11*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2304*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (6336*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5472*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (504*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + (1476*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (540*MZ2^8*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (48*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (114*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (21*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (123*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2376*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2052*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (189*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1107*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (405*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3072*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3072*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (17664*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (17664*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (8064*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4608*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (100704*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (115392*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (211584*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (237936*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (108156*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (134076*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (124710*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (110616*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (407709*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (202005*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (457737*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (235335*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (113691*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (122871*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2385*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (11565*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12288*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (46080*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (384*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (35328*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1632*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (106368*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2928*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (252096*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2880*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (159120*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1566*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (89616*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (411*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (192006*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1437*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (115449*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (255*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (64329*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (225*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (19185*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2475*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (48*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (132*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (114*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (21*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (123*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (48*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + MZ2^4)*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (132*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (114*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (21*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (123*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3168*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2736*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (252*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (738*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (270*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (12288*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (39936*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (27648*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (60288*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (112896*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (35760*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (56664*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (55122*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16296*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (990*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHl1[1, 1]*((16384*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (94720*MW2^8*MZ2^3*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (216704*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (279616*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (232064*MW2^5*MZ2^6*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (122728*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (33602*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (1031*MW2^2*MZ2^9*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (3391*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (670*MZ2^11*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (6144*MW2^10*MZ2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (8960*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (192*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3456*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (219840*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (528*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9504*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (596896*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (792*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (14256*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (811120*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (816*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (14688*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (691044*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (561*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (10098*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (366671*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1089*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9801*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (196381*MW2^3*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (645*MH2*MW2*MZ2^9*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5805*MT2*MW2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (19737*MW2^2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (75*MH2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (675*MT2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (83167*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (14865*MZ2^11*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2304*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5184*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5472*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (3816*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - (1404*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (180*MZ2^8*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (48*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (108*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (114*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (159*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (117*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1944*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2052*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1431*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1053*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (135*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15360*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (15360*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (57600*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (57600*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (67968*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (64512*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (20256*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (33216*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (155040*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (178800*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (223884*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (252828*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (184638*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (209424*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (188061*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (109029*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (108819*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (67113*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (10377*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16857*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (390*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (885*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (6144*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (33792*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (384*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (49152*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1440*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (11904*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2640*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (117888*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3216*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (180432*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2754*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (159996*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3333*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (90552*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2823*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (33183*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (180*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (15705*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (75*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5535*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (825*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (48*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (108*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (114*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (159*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (117*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (15*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (48*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + MZ2^4)*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (108*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (114*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (159*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (117*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2592*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2736*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1908*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (702*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (6144*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (30720*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (39936*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (12672*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (22080*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (36624*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (24228*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7278*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (228*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (510*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHl3[1, 1]*((-17920*MW2^8*MZ2^3*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (61312*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (102080*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (111488*MW2^5*MZ2^6*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (84728*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (45094*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (16555*MW2^2*MZ2^9*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (3769*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (380*MZ2^11*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (17664*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (192*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3456*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (80320*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (528*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9504*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (196128*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (792*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (14256*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (287248*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (816*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (14688*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (284156*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (561*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (10098*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (204819*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1089*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9801*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (207325*MW2^3*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (645*MH2*MW2*MZ2^9*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5805*MT2*MW2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (150163*MW2^2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (75*MH2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (675*MT2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (74973*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (8435*MZ2^11*SW2*Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2304*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5184*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5472*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (3816*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - (1404*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (180*MZ2^8*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (48*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (108*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (114*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (159*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (117*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(4*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1944*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2052*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1431*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1053*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (135*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (9216*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (9216*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (31488*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (31488*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (42624*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (46080*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (27552*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (40512*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (7392*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (16368*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (40932*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (11988*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (49098*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (24312*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (71535*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (20769*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (68841*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (21717*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (18663*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (12183*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (465*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (1185*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7680*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (384*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (16896*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1440*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18432*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2640*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (13920*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3216*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2712*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2754*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3276*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3333*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1698*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2823*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (771*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (180*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (4725*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (75*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5535*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (825*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (48*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (108*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (114*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (159*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (117*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (15*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (48*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + MZ2^4)*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (108*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (114*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (159*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (117*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2592*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2736*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1908*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (702*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7680*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (13056*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (11904*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3360*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (9624*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12528*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (9450*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3888*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (510*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHe[1, 1]*((-16384*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (58880*MW2^8*MZ2^3*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (94592*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (24640*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (9376*MW2^5*MZ2^6*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (41048*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (16078*MW2^3*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (26905*MW2^2*MZ2^9*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (15131*MW2*MZ2^10*SW2*Class[7])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (3365*MZ2^11*SW2*Class[7])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (6144*MW2^10*MZ2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (16640*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (192*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3456*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (138560*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (432*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (7776*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (263264*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (624*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (11232*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (227536*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (588*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (10584*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (47836*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (381*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (6858*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (106763*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (687*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6183*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (272813*MW2^3*MZ2^8*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (45*MH2*MW2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (810*MT2*MW2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (309373*MW2^2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (75*MH2*MZ2^10*SW2*Class[7])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (675*MT2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (172361*MW2*MZ2^10*SW2*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9285*MZ2^11*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2304*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4032*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4032*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2520*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + (792*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (90*MZ2^8*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (48*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (84*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (84*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (105*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(8*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1512*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1512*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (945*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (297*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (135*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15360*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (15360*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (45312*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (45312*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (38784*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (35328*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (36000*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (47232*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (123120*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (142128*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (148980*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (170796*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (105606*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (123048*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (88857*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (54378*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (8484*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (24771*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (4593*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1281*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (1455*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2235*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6144*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (26112*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (384*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (27264*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1248*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (25536*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2112*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (92256*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2424*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (117816*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1938*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (90402*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2211*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (43833*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (867*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (26637*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (795*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (11355*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (75*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2505*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (825*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (48*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (84*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (84*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (105*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (15*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (48*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + MZ2^4)*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (84*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (84*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (105*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2016*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2016*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1260*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (396*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (6144*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (23040*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (21888*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (384*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (19872*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (21960*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (10590*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (738*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2673*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (735*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHl3[2, 2]*((-16384*MW2^9*MZ2^2*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (25600*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - 
   (155392*MW2^7*MZ2^4*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (177536*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (40192*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + 
   (38000*MW2^4*MZ2^7*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (11492*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (5862*MW2^2*MZ2^9*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + 
   (7160*MW2*MZ2^10*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (350*MZ2^11*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + 
   (6144*MW2^10*MZ2*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (29696*MW2^9*MZ2^2*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (210048*MW2^8*MZ2^3*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (463232*MW2^7*MZ2^4*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (543808*MW2^6*MZ2^5*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (372144*MW2^5*MZ2^6*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (116002*MW2^4*MZ2^7*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (37582*MW2^3*MZ2^8*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (109203*MW2^2*MZ2^9*SW2*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (21265*MW2*MZ2^10*SW2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + (5775*MZ2^11*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (6144*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6144*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (23040*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (23040*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (24576*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (24576*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16512*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (16512*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (68256*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (68256*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (78360*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (78360*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (44976*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (44976*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (6138*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6138*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (9762*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (9762*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6570*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (6570*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (1350*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1350*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6144*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (23040*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (24576*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (16512*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (68256*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (78360*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (44976*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6138*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (9762*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (6570*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1350*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6144*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (19968*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (20736*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (768*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (21024*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (21768*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (9036*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1668*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3180*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (900*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 CHl3[Leff, Leff]*((47104*MW2^8*MZ2^3*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (130048*MW2^7*MZ2^4*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (55040*MW2^6*MZ2^5*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (217408*MW2^5*MZ2^6*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (382912*MW2^4*MZ2^7*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (277544*MW2^3*MZ2^8*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (98444*MW2^2*MZ2^9*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (14558*MW2*MZ2^10*SW2*Class[7])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (250*MZ2^11*SW2*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (12288*MW2^10*MZ2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (89088*MW2^9*MZ2^2*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (384*MH2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (6912*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (316032*MW2^8*MZ2^3*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1152*MH2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (20736*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (542912*MW2^7*MZ2^4*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1632*MH2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (29376*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (156864*MW2^6*MZ2^5*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1416*MH2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (25488*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (842496*MW2^5*MZ2^6*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (744*MH2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (13392*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1352770*MW2^4*MZ2^7*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (192*MH2*MW2^2*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3456*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (911963*MW2^3*MZ2^8*SW2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (75*MH2*MW2*MZ2^9*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (675*MT2*MW2*MZ2^9*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (568695*MW2^2*MZ2^9*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (75*MH2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (675*MT2*MZ2^10*SW2*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (109023*MW2*MZ2^10*SW2*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (8875*MZ2^11*SW2*Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4608*MW2^5*MZ2^3*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (11520*MW2^4*MZ2^4*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (10944*MW2^3*MZ2^5*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4320*MW2^2*MZ2^6*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - (72*MW2*MZ2^7*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (360*MZ2^8*SW2*VMU^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (96*MH2*MW2^5*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (240*MH2*MW2^4*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (228*MH2*MW2^3*MZ2^4*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     SW2*B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MH2*MW2^2*MZ2^5*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MH2*MW2*MZ2^6*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MH2*MZ2^7*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
     B0i[bb0, 0, 0, MH2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1728*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4320*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4104*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1620*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (27*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (135*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30720*MH2*MW2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (30720*MW2^12*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (136704*MH2*MW2^10*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (136704*MW2^11*MZ2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (278784*MH2*MW2^9*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (285696*MW2^10*MZ2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (346368*MH2*MW2^8*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (374016*MW2^9*MZ2^3*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (213408*MH2*MW2^7*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (263520*MW2^8*MZ2^4*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (122856*MH2*MW2^6*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (67992*MW2^7*MZ2^5*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (389832*MH2*MW2^5*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (350952*MW2^6*MZ2^6*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (347334*MH2*MW2^4*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (330486*MW2^5*MZ2^7*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (271173*MH2*MW2^3*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (132468*MW2^4*MZ2^8*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (14277*MH2*MW2^2*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (15627*MW2^3*MZ2^9*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (10500*MH2*MW2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (20325*MW2^2*MZ2^10*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2250*MH2*MZ2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2250*MW2*MZ2^11*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12288*MW2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (84480*MW2^10*MZ2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (768*MH2*MW2^8*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (225792*MW2^9*MZ2^2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3072*MH2*MW2^7*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (342912*MW2^8*MZ2^3*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (5568*MH2*MW2^6*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (275232*MW2^7*MZ2^4*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6096*MH2*MW2^5*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (28248*MW2^6*MZ2^5*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (4320*MH2*MW2^4*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (308916*MW2^5*MZ2^6*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1872*MH2*MW2^3*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (301416*MW2^4*MZ2^7*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (693*MH2*MW2^2*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (118620*MW2^3*MZ2^8*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (75*MH2*MW2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3852*MW2^2*MZ2^9*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (75*MH2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (19875*MW2*MZ2^10*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3675*MZ2^11*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (96*MW2^5*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (240*MW2^4*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (228*MW2^3*MZ2^4*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (90*MW2^2*MZ2^5*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2*MZ2^6*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (15*MZ2^7*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (96*MW2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + MZ2^4)*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (240*MW2^4*MZ2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (228*MW2^3*MZ2^2*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MW2^2*MZ2^3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MW2*MZ2^4*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^5*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 
      17*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2304*MW2^8*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5760*MW2^7*MZ2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5472*MW2^6*MZ2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2160*MW2^5*MZ2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (36*MW2^4*MZ2^4*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (180*MW2^3*MZ2^5*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (12288*MW2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (78336*MW2^9*MZ2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (192768*MW2^8*MZ2^2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (277248*MW2^7*MZ2^3*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (215712*MW2^6*MZ2^4*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18264*MW2^5*MZ2^5*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (113952*MW2^4*MZ2^6*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (89928*MW2^3*MZ2^7*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (22116*MW2^2*MZ2^8*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1680*MW2*MZ2^9*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (900*MZ2^10*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 CHl1[Leff, Leff]*
  ((MZ2^2*(147456*MW2^9 - 512*MW2^7*MZ2^2*(-3651 + 368*Pi^2) + 
      2*MW2*MZ2^8*(-197397 + 28616*Pi^2) - 2304*MW2^6*MZ2^2*
       (2*MH2 + 36*MT2 + 3*MZ2*(469 - 48*Pi^2)) + 
      25*MZ2^8*(9*MH2 + 162*MT2 - MZ2*(1089 + 40*Pi^2)) + 
      256*MW2^5*MZ2^3*(36*MH2 + 648*MT2 + MZ2*(-4755 + 436*Pi^2)) - 
      384*MW2^4*MZ2^4*(27*MH2 + 486*MT2 + MZ2*(-19861 + 1974*Pi^2)) - 
      4*MW2^2*MZ2^6*(576*MH2 + 10368*MT2 + MZ2*(-754905 + 84136*Pi^2)) + 
      8*MW2^3*MZ2^5*(828*MH2 + 14904*MT2 + MZ2*(-935235 + 96704*Pi^2)))*SW2^2*
     Class[7])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (72*MZ2^3*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
      MW2*MZ2^4 + 5*MZ2^5)*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (3*MH2*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*SW2*B0i[bb0, 0, 0, MH2]*Class[7])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (27*MT2*MZ2^3*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*SW2*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - 
   (3*MZ2*(-(MW2*(4096*MW2^10 + 1024*MW2^9*MZ2 - 66560*MW2^8*MZ2^2 + 
         173056*MW2^7*MZ2^3 - 179008*MW2^6*MZ2^4 + 47664*MW2^5*MZ2^5 + 
         63856*MW2^4*MZ2^6 - 57372*MW2^3*MZ2^7 + 12584*MW2^2*MZ2^8 + 
         3375*MW2*MZ2^9 - 1500*MZ2^10)) + MH2*(4096*MW2^10 + 1024*MW2^9*MZ2 - 
        61952*MW2^8*MZ2^2 + 159232*MW2^7*MZ2^3 - 159424*MW2^6*MZ2^4 + 
        30672*MW2^5*MZ2^5 + 72784*MW2^4*MZ2^6 - 59676*MW2^3*MZ2^7 + 
        12359*MW2^2*MZ2^8 + 3600*MW2*MZ2^9 - 1500*MZ2^10))*SW2*
     B0i[bb0, 0, 0, MW2]*Class[7])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*MZ2*(8192*MW2^10 - 23552*MW2^9*MZ2 + 65536*MW2^8*MZ2^2 + 
      256*MW2^7*(2*MH2 - 517*MZ2)*MZ2^2 - 64*MW2^6*(24*MH2 - 1927*MZ2)*
       MZ2^3 + 16*MW2^5*(136*MH2 - 763*MZ2)*MZ2^4 + 25*MZ2^9*(MH2 + 49*MZ2) - 
      25*MW2*MZ2^8*(MH2 + 144*MZ2) - 8*MW2^2*MZ2^7*(32*MH2 + 1071*MZ2) + 
      8*MW2^3*MZ2^6*(124*MH2 + 6435*MZ2) - 8*MW2^4*MZ2^5*
       (236*MH2 + 8837*MZ2))*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
      MW2*MZ2^4 + 5*MZ2^5)*SW2*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
      MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (36*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
      MW2*MZ2^4 + 5*MZ2^5)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (12*(MW2^2 - MZ2^2)*(1024*MW2^10 - 3456*MW2^9*MZ2 + 
      9920*MW2^8*MZ2^2 - 19264*MW2^7*MZ2^3 + 19704*MW2^6*MZ2^4 - 
      6898*MW2^5*MZ2^5 - 5080*MW2^4*MZ2^6 + 5808*MW2^3*MZ2^7 - 
      1843*MW2^2*MZ2^8 + 10*MW2*MZ2^9 + 75*MZ2^10)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 CHe[Leff, Leff]*(((2*MW2 - MZ2)*MZ2*(147456*MW2^9 - 110592*MW2^8*MZ2 + 
      512*MW2^7*MZ2^2*(141 + 64*Pi^2) + 4*MW2*MZ2^8*(-74061 + 11608*Pi^2) - 
      2304*MW2^6*MZ2^2*(2*MH2 + 36*MT2 - 831*MZ2 + 120*MZ2*Pi^2) + 
      25*MZ2^8*(9*MH2 + 162*MT2 - 3762*MZ2 + 284*MZ2*Pi^2) + 
      256*MW2^5*MZ2^3*(36*MH2 + 648*MT2 - 32565*MZ2 + 3676*MZ2*Pi^2) - 
      192*MW2^4*MZ2^4*(54*MH2 + 972*MT2 - 70583*MZ2 + 7548*MZ2*Pi^2) - 
      4*MW2^2*MZ2^6*(576*MH2 + 10368*MT2 - 927327*MZ2 + 104872*MZ2*Pi^2) + 
      8*MW2^3*MZ2^5*(828*MH2 + 14904*MT2 - 1307295*MZ2 + 140336*MZ2*Pi^2))*
     SW2*Class[7])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (36*MZ2^3*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*SW2*VMU^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (3*MH2*MZ2^2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 
      64*MW2^2*MZ2^3 - 6*MW2*MZ2^4 + 5*MZ2^5)*(MH2^2 + 12*MW2*MZ2 - 
      MH2*(MW2 + 3*MZ2))*SW2*B0i[bb0, 0, 0, MH2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (27*MT2*MZ2^3*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 
      64*MW2^2*MZ2^3 - 6*MW2*MZ2^4 + 5*MZ2^5)*SW2*B0i[bb0, 0, 0, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*(2*MW2 - MZ2)*(-(MW2*(4096*MW2^10 + 7168*MW2^9*MZ2 - 
         75776*MW2^8*MZ2^2 + 171520*MW2^7*MZ2^3 - 162496*MW2^6*MZ2^4 + 
         25584*MW2^5*MZ2^5 + 78640*MW2^4*MZ2^6 - 62280*MW2^3*MZ2^7 + 
         12434*MW2^2*MZ2^8 + 3825*MW2*MZ2^9 - 1500*MZ2^10)) + 
      MH2*(4096*MW2^10 + 7168*MW2^9*MZ2 - 71168*MW2^8*MZ2^2 + 
        157696*MW2^7*MZ2^3 - 142912*MW2^6*MZ2^4 + 8592*MW2^5*MZ2^5 + 
        87568*MW2^4*MZ2^6 - 64584*MW2^3*MZ2^7 + 12209*MW2^2*MZ2^8 + 
        4050*MW2*MZ2^9 - 1500*MZ2^10))*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*(2*MW2 - MZ2)*(8192*MW2^10 - 29696*MW2^9*MZ2 + 74752*MW2^8*MZ2^2 + 
      256*MW2^7*(2*MH2 - 511*MZ2)*MZ2^2 - 64*MW2^6*(24*MH2 - 1669*MZ2)*
       MZ2^3 + 25*MZ2^9*(MH2 + 49*MZ2) - 25*MW2*MZ2^8*(MH2 + 162*MZ2) + 
      16*MW2^5*MZ2^4*(136*MH2 + 617*MZ2) - 2*MW2^2*MZ2^7*
       (128*MH2 + 4209*MZ2) - 8*MW2^4*MZ2^5*(236*MH2 + 10685*MZ2) + 
      4*MW2^3*MZ2^6*(248*MH2 + 14097*MZ2))*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*SW2*B0i[bb0, MZ2, MH2, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*(24*MW2^4 + 4*MW2^3*MZ2 - 46*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
      MZ2^4)*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MZ2, MW2, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (18*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
     (128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*(MW2^2 - MZ2^2)*(4096*MW2^10 - 14848*MW2^9*MZ2 + 
      39424*MW2^8*MZ2^2 - 64384*MW2^7*MZ2^3 + 53152*MW2^6*MZ2^4 - 
      7608*MW2^5*MZ2^5 - 21236*MW2^4*MZ2^6 + 16050*MW2^3*MZ2^7 - 
      3781*MW2^2*MZ2^8 - 205*MW2*MZ2^9 + 150*MZ2^10)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + Cdd[2, 2, 2, 2]*((-640*MW2^6*MZ2^3*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (640*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (620*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (160*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (55*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (25*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (512*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (512*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (496*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (44*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 1, 1]*
  ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4608*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5568*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3264*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (696*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 2, 2]*
  ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4608*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5568*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3264*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (696*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 3, 3]*
  ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4608*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5568*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3264*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (696*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cdd[1, 1, 2, 2]*((-256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (576*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (256*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (248*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cdd[2, 2, 3, 3]*((-256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (576*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (256*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (248*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[1, 1, 2, 2]*((-256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (640*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (576*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (240*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (60*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (960*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (360*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 1, 1]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2112*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2184*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1104*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (294*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 2, 2]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2112*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2184*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1104*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (294*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 3, 3]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2112*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2184*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1104*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (294*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[2, 2, 2, 2]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[3, 3, 2, 2]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cdd[1, 2, 2, 1]*((128*MW2^6*MZ2^3*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (32*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cdd[2, 3, 3, 2]*((128*MW2^6*MZ2^3*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (32*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 3, 3]*
  ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[1, 1, 1, 1]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[1, 1, 3, 3]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[1, 1, 1, 1]*((256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (704*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (896*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (728*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (368*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (98*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1056*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1092*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (552*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[1, 1, 2, 2]*((256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (704*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (896*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (728*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (368*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (98*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1056*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1092*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (552*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 1, 1]*
  ((-512*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1536*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1856*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1088*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (232*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (44*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 2, 2]*
  ((-512*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1536*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1856*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1088*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (232*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (44*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 1, 1]*
  ((-2*MZ2^3*(-128*MW2^6 + 384*MW2^5*MZ2 - 464*MW2^4*MZ2^2 + 
      272*MW2^3*MZ2^3 - 58*MW2^2*MZ2^4 - 11*MW2*MZ2^5 + 5*MZ2^6)*SW2*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MZ2^3*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 272*MW2^3*MZ2^3 + 
      58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*SW2*B0i[bb0, 0, 0, MZ2]*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Ced[Leff, Leff, 2, 2]*
  ((-2*MZ2^3*(-128*MW2^6 + 384*MW2^5*MZ2 - 464*MW2^4*MZ2^2 + 
      272*MW2^3*MZ2^3 - 58*MW2^2*MZ2^4 - 11*MW2*MZ2^5 + 5*MZ2^6)*SW2*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MZ2^3*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 272*MW2^3*MZ2^3 + 
      58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*SW2*B0i[bb0, 0, 0, MZ2]*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Ceu[1, 1, 3, 3]*((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2112*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2688*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2184*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1104*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (294*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2112*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2184*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1104*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (294*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1176*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1056*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (159*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1092*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (552*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 3, 3]*((-1536*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4608*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5568*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3264*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (696*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (60*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (12*MT2*MZ2^2*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 
      272*MW2^3*MZ2^3 + 58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*SW2*
     B0i[bb0, 0, 0, MT2]*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MZ2^2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*SW2*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
     B0i[bb0, MZ2, MT2, MT2]*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 1, 1] + 
 ((-128*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (640*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (386*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (77*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (960*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (579*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (231*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 3, 3] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[2, 2, 2, 2] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[3, 3, 2, 2] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 1, 1] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 2, 2] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 3, 3] + 
 ((-64*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (144*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (152*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (106*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (39*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (216*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (228*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (159*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (117*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 1, 1] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 3, 3] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[1, 1, Leff, Leff] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[2, 2, 1, 1] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[2, 2, Leff, Leff] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[3, 3, 1, 1] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[3, 3, Leff, Leff] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 1, 1] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 2, 2] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 3, 3] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (736*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (668*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (396*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (127*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3120*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2640*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1422*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (411*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 1, 1] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1032*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (580*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (176*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1548*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (870*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (264*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 2, 2] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1032*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (580*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (176*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1548*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (870*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (264*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 3, 3] + 
 ((MZ2^2*(4608*MW2^7 + MW2*MZ2^6*(19545 - 2108*Pi^2) - 
      512*MW2^6*MZ2*(-57 + 8*Pi^2) + 15*MZ2^7*(-233 + 28*Pi^2) + 
      96*MW2^5*MZ2^2*(-1231 + 136*Pi^2) + 12*MW2^2*MZ2^5*(-1945 + 186*Pi^2) - 
      16*MW2^4*MZ2^3*(-8607 + 916*Pi^2) + 4*MW2^3*MZ2^4*(-11469 + 1288*Pi^2))*
     SW2^2)/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6*MW2*MZ2^3*(16*MW2^3 + 20*MW2^2*MZ2 - 12*MW2*MZ2^2 - 9*MZ2^3)*SW2^3*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MZ2^2*(256*MW2^7 - 320*MW2^6*MZ2 - 576*MW2^5*MZ2^2 + 1080*MW2^4*MZ2^3 - 
      472*MW2^3*MZ2^4 - 46*MW2^2*MZ2^5 + 46*MW2*MZ2^6 + 5*MZ2^7)*SW2^2*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[8]*Cll[1, 2, 2, 1] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1056*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1092*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (552*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cll[1, 3, 3, 1] + (256*MW2^6*MZ2^3*SW2*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (768*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (22*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (10*MZ2^9*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (22*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (10*MZ2^9*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (22*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (10*MZ2^9*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (512*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1792*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2496*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1696*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (472*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (48*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (40*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (512*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1792*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2496*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1696*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (472*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (48*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (40*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (512*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1792*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2496*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1696*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (472*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (48*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (40*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 1, 1] + 
 ((-64*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (64*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (184*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (344*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (200*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (40*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (276*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (300*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 2, 2] + 
 ((-768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1920*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2256*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1728*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (536*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (786*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (348*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (177*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (103*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (MW2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1920*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2256*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1728*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (786*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (177*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (240*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (87*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2784*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4200*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (960*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3780*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1128*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2217*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1407*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (393*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (177*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 3, 3] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[2, 2, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[3, 3, 2, 2] + (256*MW2^6*MZ2^3*SW2*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (896*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1248*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (848*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (236*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (24*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (20*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (896*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1248*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (848*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (236*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (24*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (20*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (4224*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (512*MW2^6*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (4608*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1216*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2352*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1056*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (336*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (328*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (126*MT2*MW2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (68*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (30*MT2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (39*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (5*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (6*MT2*MZ2^2*(256*MW2^6 - 704*MW2^5*MZ2 + 768*MW2^4*MZ2^2 - 
    392*MW2^3*MZ2^3 + 56*MW2^2*MZ2^4 + 21*MW2*MZ2^5 - 5*MZ2^6)*SW2*
   B0i[bb0, 0, 0, MT2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (768*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (432*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (96*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (186*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (27*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 
    5*MZ2^5)*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((384*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (912*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (636*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (234*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (576*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1296*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1368*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (954*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (351*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 1, 1] + 
 ((512*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1216*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1216*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (664*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (152*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1824*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1824*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (996*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (228*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 2, 2] + 
 ((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1920*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2256*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1728*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (216*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (786*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (228*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (177*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (159*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (117*MW2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1920*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2256*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1728*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (786*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (177*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (240*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (87*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2784*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4200*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (960*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3780*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1128*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2217*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1407*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (393*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (177*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 3, 3] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (304*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (28*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (82*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (456*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (123*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[2, 2, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (304*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (28*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (82*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (456*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (123*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[3, 3, 2, 2] - (768*MW2^6*MZ2^3*SW2*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1920*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1824*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (720*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (12*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1152*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2880*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1080*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (18*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (90*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1920*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1824*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (720*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (12*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1152*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2880*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1080*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (18*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (90*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (4224*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (4608*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (192*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (2352*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (480*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (336*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (456*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (126*MT2*MW2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (180*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (30*MT2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (15*MZ2^9*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (4224*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (4608*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2352*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (336*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (126*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (30*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (768*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (432*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (96*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (186*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (27*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (5952*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (8928*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2112*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (6456*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2304*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1956*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1176*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (153*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (168*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (63*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((-256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1032*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (580*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (176*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1548*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (870*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (264*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 1, 1] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1032*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (580*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (176*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1548*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (870*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (264*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 2, 2] + 
 ((-768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2496*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3552*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3096*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1740*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (10*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2496*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3552*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3096*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1740*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (60*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1632*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1608*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1044*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1776*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (309*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1548*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (870*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (264*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 3, 3] + (512*MW2^6*MZ2^3*SW2*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1792*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (2496*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1696*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (472*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (48*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (40*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (512*MW2^6*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1792*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (2496*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1696*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (472*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (48*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (40*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (5376*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (256*MW2^6*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (7488*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (5088*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1416*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (144*MT2*MW2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (120*MT2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (24*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (20*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (5376*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (7488*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (5088*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1416*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (144*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (120*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (3648*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3168*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (984*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (3744*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (204*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (117*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (708*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (72*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[1, 1, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 1, 1] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (784*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (208*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (150*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (101*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1176*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (312*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (225*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (303*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 3, 3] + 
 ((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1152*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (48*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (600*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (104*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (162*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (176*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (84*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MT2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (31*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (15*MZ2^9*SW2*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (48*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (600*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (84*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (114*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (63*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (51*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2016*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1128*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (576*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (816*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (24*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (783*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (300*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (57*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (495*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[3, 3, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[1, 1, 1, 1] - (256*MW2^6*MZ2^3*SW2*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (768*MW2^5*MZ2^4*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (928*MW2^4*MZ2^5*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (544*MW2^3*MZ2^6*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (116*MW2^2*MZ2^7*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (22*MW2*MZ2^8*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (10*MZ2^9*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1104*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (696*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (130*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (63*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (25*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1656*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1044*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (195*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (189*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (75*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 1, 1] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 3, 3] - (256*MW2^6*MZ2^3*SW2*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (768*MW2^5*MZ2^4*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (928*MW2^4*MZ2^5*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (544*MW2^3*MZ2^6*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (116*MW2^2*MZ2^7*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (22*MW2*MZ2^8*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (10*MZ2^9*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1536*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1680*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1176*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (392*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (474*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (224*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (53*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (5*MZ2^9*SW2*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1680*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1176*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (474*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (240*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (168*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (42*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (39*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (51*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2400*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3192*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (840*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1419*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (588*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (393*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (237*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (48*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[3, 3, 1, 1] - (1536*MT2*MW2^6*MZ2^2*SW2*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (3456*MT2*MW2^5*MZ2^3*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (512*MW2^6*MZ2^3*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (3264*MT2*MW2^4*MZ2^4*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (960*MW2^5*MZ2^4*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1392*MT2*MW2^3*MZ2^5*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (704*MW2^4*MZ2^5*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (120*MT2*MW2^2*MZ2^6*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (152*MW2^3*MZ2^6*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (78*MT2*MW2*MZ2^7*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (56*MW2^2*MZ2^7*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MT2*MZ2^8*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (17*MW2*MZ2^8*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (5*MZ2^9*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (3456*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (3264*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1392*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (120*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (78*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (15*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (576*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (240*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (120*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (114*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (6*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (5184*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (6720*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1728*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (4200*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1632*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (984*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (696*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (159*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (60*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (39*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (960*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1312*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (664*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (108*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (224*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (60*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1968*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (996*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[1, 1, 2, 2] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (32*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[1, 2, 2, 1] + 
 ((-896*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1056*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4064*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1868*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (140*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (661*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (55*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (256*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1840*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1120*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (66*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (347*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (105*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[2, 2, 2, 2] + 
 ((-1536*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4608*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (512*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4704*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1344*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1040*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (900*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (40*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (606*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (342*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (79*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4608*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4704*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (900*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (606*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (6336*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (9456*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2304*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5352*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2352*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (522*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (624*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1713*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (450*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (495*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (303*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[2, 2, 3, 3] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (32*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[2, 3, 3, 2] + 
 ((768*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2112*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (168*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (492*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (180*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1152*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3168*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (252*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (738*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (270*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[1, 1, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (480*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (180*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (68*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (71*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1440*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (540*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (204*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (213*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[1, 2, 2, 1] + 
 ((896*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2528*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2304*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (348*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (560*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (251*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1920*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1296*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (534*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (57*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[2, 2, 2, 2] + 
 ((1536*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4608*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4704*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (192*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (900*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (456*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (606*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (123*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4608*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4704*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (900*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (606*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (6336*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (9456*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2304*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5352*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2352*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (522*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1713*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (450*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (495*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (303*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[2, 2, 3, 3] + 
 ((-1024*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1920*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (640*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (32*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1952*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1904*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2048*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (852*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (596*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (334*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (368*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (210*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (273*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1024*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3072*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3136*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (832*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (600*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (404*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1024*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4224*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (512*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (6304*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3568*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1568*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (348*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (416*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1142*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (300*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (330*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (202*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[2, 3, 3, 2] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (960*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1312*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (664*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (108*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (224*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (60*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1968*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (996*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 1, 1] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (960*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1312*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (664*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (108*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (224*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (60*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1968*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (996*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 2, 2] + 
 ((-768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2880*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3936*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1992*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (324*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (180*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2880*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3936*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1992*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (324*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (672*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (180*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2016*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1560*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1440*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1968*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (513*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (996*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (237*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 3, 3] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (576*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (256*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (248*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cud1[1, 1, 2, 2] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (576*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (256*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (248*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cud1[2, 2, 2, 2] + 
 ((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1728*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (744*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (576*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (66*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1728*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (744*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (576*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (66*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (312*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (93*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cud1[3, 3, 2, 2]


==> anc/AsFB_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) + 
 (MZ2^2*(73728*MW2^8 - 6*MT2*MW2*(8192*MW2^6 - 20480*MW2^5*MZ2 + 
      21952*MW2^4*MZ2^2 - 11424*MW2^3*MZ2^3 + 2056*MW2^2*MZ2^4 + 
      484*MW2*MZ2^5 - 195*MZ2^6) + 75*MZ2^8*(33 - 4*Pi^2) + 
    10240*MW2^7*MZ2*(-19 + 2*Pi^2) - 256*MW2^6*MZ2^2*(-1273 + 232*Pi^2) + 
    2*MW2^2*MZ2^5*(18*MH2 + 77351*MZ2 - 8104*MZ2*Pi^2) + 
    96*MW2^4*MZ2^3*(9*MH2 + 5332*MZ2 - 740*MZ2*Pi^2) + 
    64*MW2^5*MZ2^2*(-9*MH2 - 7064*MZ2 + 1268*MZ2*Pi^2) + 
    MW2*MZ2^6*(45*MH2 - 30471*MZ2 + 3448*MZ2*Pi^2) + 
    8*MW2^3*MZ2^4*(-63*MH2 - 47491*MZ2 + 5300*MZ2*Pi^2))*SW2^2)/
  (12*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MH2*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2^2*
   B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (MW2*MZ2^2*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
    4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*(MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 
    32*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*MZ2*(MH2*(-1024*MW2^8 + 2048*MW2^7*MZ2 + 1600*MW2^6*MZ2^2 - 
      6368*MW2^5*MZ2^3 + 4760*MW2^4*MZ2^4 + 496*MW2^3*MZ2^5 - 
      2161*MW2^2*MZ2^6 + 874*MW2*MZ2^7 - 90*MZ2^8) + 
    MW2*(1024*MW2^8 - 2048*MW2^7*MZ2 - 1024*MW2^6*MZ2^2 + 4928*MW2^5*MZ2^3 - 
      3392*MW2^4*MZ2^4 - 1036*MW2^3*MZ2^5 + 2152*MW2^2*MZ2^6 - 
      829*MW2*MZ2^7 + 90*MZ2^8))*SW2*B0i[bb0, 0, 0, MW2])/
  (2*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*MZ2*(1024*MW2^8 - 1280*MW2^7*MZ2 - 1664*MW2^6*MZ2^2 + 
    8*MW2^3*(19*MH2 - 452*MZ2)*MZ2^4 + 5*MZ2^7*(MH2 + 9*MZ2) + 
    16*MW2^4*MZ2^3*(-10*MH2 + 23*MZ2) + 32*MW2^5*MZ2^2*(2*MH2 + 93*MZ2) + 
    4*MW2^2*MZ2^5*(-15*MH2 + 683*MZ2) - MW2*MZ2^6*(MH2 + 720*MZ2))*SW2*
   B0i[bb0, 0, 0, MZ2])/(2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2^2*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*MZ2^3*(768*MW2^6 + 128*MW2^5*MZ2 - 1184*MW2^4*MZ2^2 + 
    976*MW2^3*MZ2^3 - 84*MW2^2*MZ2^4 - 104*MW2*MZ2^5 - 5*MZ2^6)*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/(2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
    2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (36*MW2^3*MZ2^2*(64*MW2^5 + 32*MW2^4*MZ2 - 136*MW2^3*MZ2^2 + 
    108*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - 10*MZ2^5)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (6*MW2*MZ2^2*(MW2 + MZ2)^2*(128*MW2^5 - 160*MW2^4*MZ2 + 16*MW2^3*MZ2^2 + 
    140*MW2^2*MZ2^3 - 94*MW2*MZ2^4 + 15*MZ2^5)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((9*CWw*MW*MW2*MZ2^3*(3072*MW2^6 - 7808*MW2^5*MZ2 + 7424*MW2^4*MZ2^2 - 
      2896*MW2^3*MZ2^3 - 96*MW2^2*MZ2^4 + 254*MW2*MZ2^5 + 5*MZ2^6)*SW2^2)/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (108*CWw*MW*MW2^2*MZ2^3*(128*MW2^5 - 384*MW2^4*MZ2 + 400*MW2^3*MZ2^2 - 
      176*MW2^2*MZ2^3 + 2*MW2*MZ2^4 + 15*MZ2^5)*SW2^2*B0i[bb0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (54*CWw*MW*MW2*MZ2^3*(256*MW2^6 - 768*MW2^5*MZ2 + 864*MW2^4*MZ2^2 - 
      448*MW2^3*MZ2^3 + 60*MW2^2*MZ2^4 + 26*MW2*MZ2^5 - 5*MZ2^6)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (108*CWw*MW*MW2^3*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU))*Class[1] - 
 (36*CHD*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VMU^2*Class[3])/((2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/24*(MZ2*(-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
        (3*MH2 - 9*MW2 + 8*MZ2)*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
         38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
         23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
         425*MW2*MZ2^8 + 125*MZ2^9) + 
       CHD*(-9*MH2^2*MW2*MZ2^2*(49152*MW2^11 - 270336*MW2^10*MZ2 + 
           720896*MW2^9*MZ2^2 - 1238016*MW2^8*MZ2^3 + 1506816*MW2^7*MZ2^4 - 
           1329600*MW2^6*MZ2^5 + 832512*MW2^5*MZ2^6 - 346128*MW2^4*MZ2^7 + 
           79644*MW2^3*MZ2^8 - 1965*MW2^2*MZ2^9 - 3600*MW2*MZ2^10 + 
           625*MZ2^11) + MW2*(34209792*MW2^15 - 6*MT2*MW2*(2097152*MW2^13 - 
             13631488*MW2^12*MZ2 + 38141952*MW2^11*MZ2^2 - 58130432*MW2^10*
              MZ2^3 + 46131200*MW2^9*MZ2^4 - 3100672*MW2^8*MZ2^5 - 
             36077568*MW2^7*MZ2^6 + 44448192*MW2^6*MZ2^7 - 29157792*MW2^5*
              MZ2^8 + 11779520*MW2^4*MZ2^9 - 2792944*MW2^3*MZ2^10 + 
             273655*MW2^2*MZ2^11 + 25975*MW2*MZ2^12 - 6750*MZ2^13) + 
           4*MW2^5*MZ2^10*(114740273 - 10333008*Pi^2) + 13*MW2^3*MZ2^12*
            (2493319 - 289952*Pi^2) + 1875*MZ2^15*(-33 + 4*Pi^2) + 
           131072*MW2^14*MZ2*(-1523 + 40*Pi^2) - 750*MW2*MZ2^14*
            (-1199 + 146*Pi^2) - 131072*MW2^11*MZ2^4*(-12551 + 1865*Pi^2) - 
           16384*MW2^13*MZ2^2*(-34097 + 2272*Pi^2) + 49152*MW2^12*MZ2^3*
            (-21479 + 2472*Pi^2) + 80*MW2^2*MZ2^13*(-78832 + 9771*Pi^2) + 
           2048*MW2^10*MZ2^5*(-1135205 + 167364*Pi^2) + 1024*MW2^8*MZ2^7*
            (-2744151 + 285104*Pi^2) - 512*MW2^9*MZ2^6*(-5586685 + 
             700504*Pi^2) + 64*MW2^6*MZ2^9*(-17852241 + 1540246*Pi^2) - 
           96*MW2^7*MZ2^8*(-21729579 + 1971136*Pi^2) + 4*MW2^4*MZ2^11*
            (-34369147 + 3488056*Pi^2)) + MH2*(-34209792*MW2^15 + 
           6*MT2*MW2*(2097152*MW2^13 - 13631488*MW2^12*MZ2 + 
             38141952*MW2^11*MZ2^2 - 58130432*MW2^10*MZ2^3 + 
             46131200*MW2^9*MZ2^4 - 3100672*MW2^8*MZ2^5 - 36077568*MW2^7*
              MZ2^6 + 44448192*MW2^6*MZ2^7 - 29157792*MW2^5*MZ2^8 + 
             11779520*MW2^4*MZ2^9 - 2792944*MW2^3*MZ2^10 + 273655*MW2^2*
              MZ2^11 + 25975*MW2*MZ2^12 - 6750*MZ2^13) + 
           MW2^4*MZ2^11*(137568253 - 13952224*Pi^2) + 5*MW2^2*MZ2^13*
            (1262437 - 156336*Pi^2) + 1875*MZ2^15*(33 - 4*Pi^2) - 
           131072*MW2^14*MZ2*(-1523 + 40*Pi^2) + 750*MW2*MZ2^14*
            (-1199 + 146*Pi^2) + 16384*MW2^13*MZ2^2*(-33989 + 2272*Pi^2) - 
           24576*MW2^12*MZ2^3*(-42589 + 4944*Pi^2) + 2048*MW2^11*MZ2^4*
            (-792563 + 119360*Pi^2) + 768*MW2^7*MZ2^8*(-2698203 + 
             246392*Pi^2) + 13*MW2^3*MZ2^12*(-2497369 + 289952*Pi^2) - 
           1024*MW2^10*MZ2^5*(-2237983 + 334728*Pi^2) + 512*MW2^9*MZ2^6*
            (-5518483 + 700504*Pi^2) - 64*MW2^8*MZ2^7*(-43496043 + 
             4561664*Pi^2) - 16*MW2^6*MZ2^9*(-71119173 + 6160984*Pi^2) + 
           4*MW2^5*MZ2^10*(-114563909 + 10333008*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
      (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MH2*MW2*MZ2^3*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*(MH2^2 + 12*MW2*MZ2 - 
        MH2*(MW2 + 3*MZ2)) + CHD*MZ2*
       (MH2^3*MZ2*(26624*MW2^8 - 108544*MW2^7*MZ2 + 198656*MW2^6*MZ2^2 - 
          205888*MW2^5*MZ2^3 + 127520*MW2^4*MZ2^4 - 45088*MW2^3*MZ2^5 + 
          6800*MW2^2*MZ2^6 + 575*MW2*MZ2^7 - 250*MZ2^8) - 
        12*MW2^2*MZ2^2*(26624*MW2^8 - 108544*MW2^7*MZ2 + 198656*MW2^6*MZ2^2 - 
          205888*MW2^5*MZ2^3 + 127520*MW2^4*MZ2^4 - 45088*MW2^3*MZ2^5 + 
          6800*MW2^2*MZ2^6 + 575*MW2*MZ2^7 - 250*MZ2^8) + 
        MH2*MW2*(73728*MW2^10 - 342016*MW2^9*MZ2 + 1147904*MW2^8*MZ2^2 - 
          2655232*MW2^7*MZ2^3 + 3960512*MW2^6*MZ2^4 - 3755104*MW2^5*MZ2^5 + 
          2219216*MW2^4*MZ2^6 - 754048*MW2^3*MZ2^7 + 101945*MW2^2*MZ2^8 + 
          14450*MW2*MZ2^9 - 4875*MZ2^10) + MH2^2*(-147456*MW2^10 + 
          610304*MW2^9*MZ2 - 1282048*MW2^8*MZ2^2 + 1817600*MW2^7*MZ2^3 - 
          1893760*MW2^6*MZ2^4 + 1428224*MW2^5*MZ2^5 - 724096*MW2^4*MZ2^6 + 
          210512*MW2^3*MZ2^7 - 15970*MW2^2*MZ2^8 - 8425*MW2*MZ2^9 + 
          1875*MZ2^10)))*SW2^2*B0i[bb0, 0, 0, MH2])/
    (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2*MZ2^2*(32*MW2*MZ2*(16384*MW2^11 - 90112*MW2^10*MZ2 + 
        204800*MW2^9*MZ2^2 - 232448*MW2^8*MZ2^3 + 92672*MW2^7*MZ2^4 + 
        96192*MW2^6*MZ2^5 - 167040*MW2^5*MZ2^6 + 114768*MW2^4*MZ2^7 - 
        42636*MW2^3*MZ2^8 + 7645*MW2^2*MZ2^9 - 100*MW2*MZ2^10 - 125*MZ2^11) + 
      MT2*(1048576*MW2^12 - 5767168*MW2^11*MZ2 + 13303808*MW2^10*MZ2^2 - 
        15761408*MW2^9*MZ2^3 + 6944768*MW2^8*MZ2^4 + 7219200*MW2^7*MZ2^5 - 
        14966784*MW2^6*MZ2^6 + 12718656*MW2^5*MZ2^7 - 6361248*MW2^4*MZ2^8 + 
        1858720*MW2^3*MZ2^9 - 238240*MW2^2*MZ2^10 - 17375*MW2*MZ2^11 + 
        6750*MZ2^12))*SW2^2*B0i[bb0, 0, 0, MT2])/
    (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2^2*(36*CHbox*(MH2 - MW2)*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8) + 
      CHD*(MH2*MW2*(-655360*MW2^14 + 5177344*MW2^13*MZ2 - 
          15073280*MW2^12*MZ2^2 + 18317312*MW2^11*MZ2^3 + 
          847872*MW2^10*MZ2^4 - 29596672*MW2^9*MZ2^5 + 33200384*MW2^8*MZ2^6 - 
          5066432*MW2^7*MZ2^7 - 23531616*MW2^6*MZ2^8 + 28712416*MW2^5*MZ2^9 - 
          17490668*MW2^4*MZ2^10 + 6388317*MW2^3*MZ2^11 - 
          1377847*MW2^2*MZ2^12 + 150525*MW2*MZ2^13 - 4725*MZ2^14) + 
        MH2^2*(327680*MW2^14 - 2588672*MW2^13*MZ2 + 7389184*MW2^12*MZ2^2 - 
          8237056*MW2^11*MZ2^3 - 2976768*MW2^10*MZ2^4 + 18848768*MW2^9*
           MZ2^5 - 20475520*MW2^8*MZ2^6 + 4498240*MW2^7*MZ2^7 + 
          11804544*MW2^6*MZ2^8 - 15188312*MW2^5*MZ2^9 + 
          9369754*MW2^4*MZ2^10 - 3427128*MW2^3*MZ2^11 + 730976*MW2^2*MZ2^12 - 
          76275*MW2*MZ2^13 + 1800*MZ2^14) + MW2^2*(327680*MW2^14 - 
          2588672*MW2^13*MZ2 + 7610368*MW2^12*MZ2^2 - 9637888*MW2^11*MZ2^3 + 
          903168*MW2^10*MZ2^4 + 12830720*MW2^9*MZ2^5 - 15137152*MW2^8*MZ2^6 + 
          2549056*MW2^7*MZ2^7 + 10581264*MW2^6*MZ2^8 - 13088072*MW2^5*MZ2^9 + 
          8037016*MW2^4*MZ2^10 - 2967894*MW2^3*MZ2^11 + 654071*MW2^2*MZ2^12 - 
          75375*MW2*MZ2^13 + 2925*MZ2^14)))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*(4*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8) + 
      CHD*(-524288*MW2^15 + 2785280*MW2^14*MZ2 - 4997120*MW2^13*MZ2^2 - 
        913408*MW2^12*MZ2^3 + 19941376*MW2^11*MZ2^4 + 
        512*MW2^10*(52*MH2 - 80179*MZ2)*MZ2^4 - 
        256*MW2^9*(632*MH2 - 181959*MZ2)*MZ2^5 + 
        192*MW2^8*(2304*MH2 - 179633*MZ2)*MZ2^6 - 
        32*MW2^7*(22242*MH2 - 567913*MZ2)*MZ2^7 + 
        32*MW2^6*(23061*MH2 - 240050*MZ2)*MZ2^8 - 
        32*MW2^5*(15813*MH2 - 91930*MZ2)*MZ2^9 + 
        4*MW2^4*(56124*MH2 - 223357*MZ2)*MZ2^10 + 25*MW2*(43*MH2 - 1230*MZ2)*
         MZ2^13 + 125*MZ2^14*(-2*MH2 + 31*MZ2) + 10*MW2^2*MZ2^12*
         (540*MH2 + 7231*MZ2) + MW2^3*MZ2^11*(-58113*MH2 + 81242*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2^2*(26624*MW2^8 - 108544*MW2^7*MZ2 + 198656*MW2^6*MZ2^2 - 
        205888*MW2^5*MZ2^3 + 127520*MW2^4*MZ2^4 - 45088*MW2^3*MZ2^5 + 
        6800*MW2^2*MZ2^6 + 575*MW2*MZ2^7 - 250*MZ2^8) + 
      4*CHbox*(-2*MW2 + MZ2)^2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8))*
     SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHD*MW2^2*MZ2^2*(MZ2*(524288*MW2^11 - 2883584*MW2^10*MZ2 + 
        6651904*MW2^9*MZ2^2 - 7880704*MW2^8*MZ2^3 + 3831808*MW2^7*MZ2^4 + 
        2144256*MW2^6*MZ2^5 - 4801536*MW2^5*MZ2^6 + 3579840*MW2^4*MZ2^7 - 
        1459104*MW2^3*MZ2^8 + 320672*MW2^2*MZ2^9 - 27320*MW2*MZ2^10 - 
        925*MZ2^11) + MT2*(1048576*MW2^11 - 5767168*MW2^10*MZ2 + 
        14188544*MW2^9*MZ2^2 - 19742720*MW2^8*MZ2^3 + 15460352*MW2^7*MZ2^4 - 
        4116480*MW2^6*MZ2^5 - 4709376*MW2^5*MZ2^6 + 6325056*MW2^4*MZ2^7 - 
        3770976*MW2^3*MZ2^8 + 1325632*MW2^2*MZ2^9 - 271720*MW2*MZ2^10 + 
        25825*MZ2^11))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
    (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*CHD*MW2^2*MZ2^2*(196608*MW2^12 + 196608*MW2^11*MZ2 - 
      1826816*MW2^10*MZ2^2 + 2686976*MW2^9*MZ2^3 - 897024*MW2^8*MZ2^4 - 
      1628672*MW2^7*MZ2^5 + 2032256*MW2^6*MZ2^6 - 728448*MW2^5*MZ2^7 - 
      245808*MW2^4*MZ2^8 + 333576*MW2^3*MZ2^9 - 124056*MW2^2*MZ2^10 + 
      14710*MW2*MZ2^11 + 1025*MZ2^12)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18*CHD*MW2^3*MZ2^2*(16384*MW2^10 - 34816*MW2^9*MZ2 + 1024*MW2^8*MZ2^2 + 
      67328*MW2^7*MZ2^3 - 76032*MW2^6*MZ2^4 + 8480*MW2^5*MZ2^5 + 
      43984*MW2^4*MZ2^6 - 37732*MW2^3*MZ2^7 + 12840*MW2^2*MZ2^8 - 
      1075*MW2*MZ2^9 - 250*MZ2^10)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*CHD*MW2^2*MZ2^3*(32768*MW2^10 - 26624*MW2^9*MZ2 - 49152*MW2^8*MZ2^2 + 
      94464*MW2^7*MZ2^3 + 3328*MW2^6*MZ2^4 - 87648*MW2^5*MZ2^5 + 
      40640*MW2^4*MZ2^6 + 19716*MW2^3*MZ2^7 - 23076*MW2^2*MZ2^8 + 
      4925*MW2*MZ2^9 + 325*MZ2^10)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] - 
 (72*CHWB*CW*MZ2^5*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW*SW2*VMU^2*Class[4])/((2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHWB*MW2*(-9*MH2^3*MZ2^3*SW2*(49152*MW2^12 + 2*MW2^3*MZ2^9*
         (39883 - 42402*SW2) + 125*MZ2^12*(8 - 3*SW2) + 
        16384*MW2^11*MZ2*(-8 + 3*SW2) + 50*MW2*MZ2^11*(-148 + 7*SW2) - 
        2048*MW2^10*MZ2^2*(37 + 112*SW2) + 2048*MW2^9*MZ2^3*(430 + 247*SW2) - 
        32*MW2^6*MZ2^6*(66841 + 1252*SW2) - 512*MW2^8*MZ2^4*
         (3817 + 1256*SW2) + 10*MW2^2*MZ2^10*(1011 + 1547*SW2) + 
        128*MW2^7*MZ2^5*(19559 + 3444*SW2) - 32*MW2^5*MZ2^7*
         (-38852 + 6653*SW2) + 12*MW2^4*MZ2^8*(-38335 + 16656*SW2)) + 
      MH2^2*(-18874368*MW2^16 - 2490368*MW2^15*MZ2*(-277 + 36*SW2) + 
        16384*MW2^14*MZ2^2*(-295981 + 63992*SW2) - 16384*MW2^13*MZ2^3*
         (-1058485 + 299789*SW2) + 10*MW2*MZ2^15*(459990 + 
          (529819 - 109752*Pi^2)*SW2) - 2048*MW2^12*MZ2^4*
         (19414837 + 8*(-815699 + 128*Pi^2)*SW2) + 2048*MW2^11*MZ2^5*
         (31655138 + (-12037933 + 1856*Pi^2)*SW2) + 
        25*MZ2^16*(-7740 + (-21597 + 3056*Pi^2)*SW2) + 
        512*MW2^10*MZ2^6*(-155213309 + 8*(8188959 + 4400*Pi^2)*SW2) - 
        128*MW2^9*MZ2^7*(-590125469 + 4*(69074955 + 171776*Pi^2)*SW2) + 
        4*MW2^6*MZ2^10*(-3917113861 + 104*(24708847 + 529760*Pi^2)*SW2) + 
        32*MW2^8*MZ2^8*(-1767104945 + (925945268 + 5714432*Pi^2)*SW2) + 
        MW2^2*MZ2^14*(-49532510 + (-7606937 + 7151616*Pi^2)*SW2) - 
        32*MW2^7*MZ2^9*(-1047120109 + (617705373 + 7470656*Pi^2)*SW2) - 
        2*MW2^3*MZ2^13*(-167682957 + (67505783 + 14129184*Pi^2)*SW2) - 
        2*MW2^5*MZ2^11*(-2861808183 + 2*(992075105 + 37551104*Pi^2)*SW2) + 
        2*MW2^4*MZ2^12*(-802345675 + (515093243 + 38187136*Pi^2)*SW2) - 
        6*MT2*MZ2*SW2*(6291456*MW2^14 + 1625*MZ2^14*(-8 + 7*SW2) + 
          524288*MW2^13*MZ2*(-115 + 12*SW2) - 1350*MW2*MZ2^13*
           (-92 + 125*SW2) - 81920*MW2^12*MZ2^2*(-2993 + 736*SW2) + 
          16384*MW2^11*MZ2^3*(-36076 + 13813*SW2) + 10240*MW2^9*MZ2^5*
           (-112174 + 67325*SW2) + 10*MW2^2*MZ2^12*(-16123 + 83869*SW2) - 
          2*MW2^3*MZ2^11*(1896579 + 210350*SW2) - 2048*MW2^10*MZ2^4*
           (-472237 + 237616*SW2) - 512*MW2^8*MZ2^6*(-1997825 + 
            1334968*SW2) + 32*MW2^5*MZ2^9*(-3960736 + 2511189*SW2) - 
          4*MW2^4*MZ2^10*(-7664629 + 3578384*SW2) + 128*MW2^7*MZ2^7*
           (-5385767 + 3780908*SW2) - 32*MW2^6*MZ2^8*(-10869521 + 
            7558940*SW2))) - 4*MW2^2*(18874368*MW2^16 + 
        2490368*MW2^15*MZ2*(-277 + 36*SW2) - 32768*MW2^14*MZ2^2*
         (-147977 + 31996*SW2) + 32768*MW2^13*MZ2^3*(-529265 + 150043*SW2) + 
        2*MW2^2*MZ2^14*(24590755 + (3846781 - 3575808*Pi^2)*SW2) + 
        25*MZ2^16*(7740 + (21597 - 3056*Pi^2)*SW2) + 4096*MW2^12*MZ2^4*
         (9711401 + 8*(-408655 + 64*Pi^2)*SW2) - 2048*MW2^11*MZ2^5*
         (31686197 + 2*(-6035297 + 928*Pi^2)*SW2) - 1024*MW2^10*MZ2^6*
         (-77738959 + 2*(16430217 + 8800*Pi^2)*SW2) + 1024*MW2^9*MZ2^7*
         (-73951474 + (34658541 + 85888*Pi^2)*SW2) + 
        5*MW2*MZ2^15*(-910980 + (-1063013 + 219504*Pi^2)*SW2) - 
        8*MW2^6*MZ2^10*(-1967081501 + 104*(12406781 + 264880*Pi^2)*SW2) - 
        2*MW2^4*MZ2^12*(-803906995 + 128*(4039396 + 298337*Pi^2)*SW2) - 
        64*MW2^8*MZ2^8*(-886503559 + 8*(58089485 + 357152*Pi^2)*SW2) + 
        64*MW2^7*MZ2^9*(-525671981 + (310097193 + 3735328*Pi^2)*SW2) + 
        2*MW2^3*MZ2^13*(-167361882 + (67646183 + 14129184*Pi^2)*SW2) + 
        8*MW2^5*MZ2^11*(-718216533 + (498138463 + 18775552*Pi^2)*SW2) + 
        6*MT2*MZ2*SW2*(6291456*MW2^14 + 1625*MZ2^14*(-8 + 7*SW2) + 
          524288*MW2^13*MZ2*(-115 + 12*SW2) - 1350*MW2*MZ2^13*
           (-92 + 125*SW2) - 81920*MW2^12*MZ2^2*(-2993 + 736*SW2) + 
          16384*MW2^11*MZ2^3*(-36076 + 13813*SW2) + 10240*MW2^9*MZ2^5*
           (-112174 + 67325*SW2) + 10*MW2^2*MZ2^12*(-16123 + 83869*SW2) - 
          2*MW2^3*MZ2^11*(1896579 + 210350*SW2) - 2048*MW2^10*MZ2^4*
           (-472237 + 237616*SW2) - 512*MW2^8*MZ2^6*(-1997825 + 
            1334968*SW2) + 32*MW2^5*MZ2^9*(-3960736 + 2511189*SW2) - 
          4*MW2^4*MZ2^10*(-7664629 + 3578384*SW2) + 128*MW2^7*MZ2^7*
           (-5385767 + 3780908*SW2) - 32*MW2^6*MZ2^8*(-10869521 + 
            7558940*SW2))) + MH2*MW2*(94371840*MW2^16 + 
        12451840*MW2^15*MZ2*(-277 + 36*SW2) - 32768*MW2^14*MZ2^2*
         (-740371 + 159980*SW2) + 32768*MW2^13*MZ2^3*
         (-2649655 + 750053*SW2) + 10*MW2^2*MZ2^14*(24593995 + 
          (3838771 - 3575808*Pi^2)*SW2) + 125*MZ2^16*
         (7740 + (21597 - 3056*Pi^2)*SW2) + 4096*MW2^12*MZ2^4*
         (48640867 + 8*(-2042393 + 320*Pi^2)*SW2) - 1024*MW2^10*MZ2^6*
         (-389535593 + 22*(7463067 + 4000*Pi^2)*SW2) - 
        2048*MW2^11*MZ2^5*(158753077 + (-60317078 + 9280*Pi^2)*SW2) + 
        512*MW2^9*MZ2^7*(-741074881 + 10*(34632423 + 85888*Pi^2)*SW2) + 
        25*MW2*MZ2^15*(-912420 + (-1062473 + 219504*Pi^2)*SW2) - 
        64*MW2^8*MZ2^8*(-4440772073 + 16*(145110533 + 892880*Pi^2)*SW2) + 
        10*MW2^3*MZ2^13*(-167230518 + (67631711 + 14129184*Pi^2)*SW2) - 
        8*MW2^6*MZ2^10*(-9842837239 + 8*(805818163 + 17217200*Pi^2)*SW2) + 
        64*MW2^7*MZ2^9*(-2632062307 + (1549265763 + 18676640*Pi^2)*SW2) + 
        8*MW2^5*MZ2^11*(-3591009648 + 5*(497782333 + 18775552*Pi^2)*SW2) - 
        2*MW2^4*MZ2^12*(-4016785367 + 4*(645928807 + 47733920*Pi^2)*SW2) + 
        30*MT2*MZ2*SW2*(6291456*MW2^14 + 1625*MZ2^14*(-8 + 7*SW2) + 
          524288*MW2^13*MZ2*(-115 + 12*SW2) - 1350*MW2*MZ2^13*
           (-92 + 125*SW2) - 81920*MW2^12*MZ2^2*(-2993 + 736*SW2) + 
          16384*MW2^11*MZ2^3*(-36076 + 13813*SW2) + 10240*MW2^9*MZ2^5*
           (-112174 + 67325*SW2) + 10*MW2^2*MZ2^12*(-16123 + 83869*SW2) - 
          2*MW2^3*MZ2^11*(1896579 + 210350*SW2) - 2048*MW2^10*MZ2^4*
           (-472237 + 237616*SW2) - 512*MW2^8*MZ2^6*(-1997825 + 
            1334968*SW2) + 32*MW2^5*MZ2^9*(-3960736 + 2511189*SW2) - 
          4*MW2^4*MZ2^10*(-7664629 + 3578384*SW2) + 128*MW2^7*MZ2^7*
           (-5385767 + 3780908*SW2) - 32*MW2^6*MZ2^8*(-10869521 + 
            7558940*SW2)))))/(24*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*MH2*MZ2^2*SW2*(48*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9)*SW + 
      CHWB*(MH2^4*(98304*MW2^13 + 375*CW2*MZ2^13 + 4*MW2^3*MZ2^10*
           (27673 - 16843*SW2) + 16384*MW2^12*MZ2*(-31 + 6*SW2) + 
          25*MW2*MZ2^12*(-59 + 34*SW2) + 100*MW2^2*MZ2^11*(-113 + 99*SW2) - 
          4096*MW2^11*MZ2^2*(-321 + 124*SW2) + 2048*MW2^10*MZ2^3*
           (-1139 + 658*SW2) - 2048*MW2^9*MZ2^4*(-1556 + 1107*SW2) + 
          512*MW2^8*MZ2^5*(-6813 + 5048*SW2) - 64*MW2^7*MZ2^6*
           (-48021 + 32408*SW2) + 32*MW2^6*MZ2^7*(-67127 + 38474*SW2) + 
          4*MW2^4*MZ2^9*(-111951 + 57098*SW2) - 8*MW2^5*MZ2^8*
           (-144157 + 72684*SW2)) - 8*MW2^4*(393216*MW2^13 + 
          16*MW2^4*MZ2^9*(29192 - 218637*SW2) + 65536*MW2^12*MZ2*
           (-19 + 6*SW2) + 375*MZ2^13*(5 + 11*SW2) - 4096*MW2^10*MZ2^3*
           (-739 + 30*SW2) - 8192*MW2^11*MZ2^2*(-89 + 104*SW2) - 
          25*MW2*MZ2^12*(295 + 332*SW2) - 7168*MW2^8*MZ2^5*
           (-1595 + 861*SW2) - 100*MW2^2*MZ2^11*(-31 + 1608*SW2) + 
          1024*MW2^9*MZ2^4*(-8239 + 2836*SW2) + 128*MW2^7*MZ2^6*
           (-77839 + 66448*SW2) + 16*MW2^3*MZ2^10*(-1685 + 69467*SW2) - 
          64*MW2^6*MZ2^7*(-91447 + 137982*SW2) + 16*MW2^5*MZ2^8*
           (-139201 + 420676*SW2)) + 2*MH2^3*MW2*(98304*MW2^13 + 
          10*MW2^2*MZ2^11*(8125 - 9927*SW2) + 32768*MW2^12*MZ2*(-8 + 3*SW2) - 
          50*MW2*MZ2^12*(209 + 4*SW2) + 375*MZ2^13*(2 + 5*SW2) + 
          4096*MW2^11*MZ2^2*(-41 + 32*SW2) - 4096*MW2^10*MZ2^3*
           (-475 + 441*SW2) + 1024*MW2^9*MZ2^4*(-4567 + 4684*SW2) - 
          1024*MW2^8*MZ2^5*(-6626 + 6951*SW2) - 64*MW2^6*MZ2^7*
           (-82279 + 90327*SW2) + 64*MW2^7*MZ2^6*(-108455 + 114032*SW2) - 
          8*MW2^4*MZ2^9*(-159958 + 224025*SW2) + 2*MW2^3*MZ2^10*
           (-196243 + 293776*SW2) + 8*MW2^5*MZ2^8*(-375713 + 460136*SW2)) - 
        3*MH2^2*MW2^2*(1277952*MW2^13 + 4*MW2^4*MZ2^9*
           (360995 - 1617614*SW2) + 6375*MZ2^13*(1 + SW2) + 
          49152*MW2^12*MZ2*(-111 + 26*SW2) + 25*MW2*MZ2^12*
           (-2003 + 110*SW2) - 10240*MW2^9*MZ2^4*(-426 + 169*SW2) - 
          12288*MW2^11*MZ2^2*(-823 + 332*SW2) - 800*MW2^2*MZ2^11*
           (-246 + 485*SW2) + 2048*MW2^10*MZ2^3*(-4937 + 2490*SW2) - 
          512*MW2^8*MZ2^5*(-5189 + 9200*SW2) - 416*MW2^6*MZ2^7*
           (-13175 + 32926*SW2) + 64*MW2^7*MZ2^6*(-96059 + 170616*SW2) + 
          4*MW2^3*MZ2^10*(-141904 + 560691*SW2) + 8*MW2^5*MZ2^8*
           (-400703 + 1441996*SW2)) + 2*MH2*MW2^3*(3342336*MW2^13 + 
          375*MZ2^13*(43 + 65*SW2) + 32768*MW2^12*MZ2*(-359 + 102*SW2) - 
          32768*MW2^11*MZ2^2*(-375 + 287*SW2) + 8192*MW2^10*MZ2^3*
           (1327 + 1012*SW2) - 25*MW2*MZ2^12*(3197 + 1172*SW2) - 
          320*MW2^2*MZ2^11*(-455 + 3534*SW2) + 1024*MW2^9*MZ2^4*
           (-47963 + 5232*SW2) - 1024*MW2^8*MZ2^5*(-71898 + 25319*SW2) + 
          512*MW2^7*MZ2^6*(-131721 + 86210*SW2) - 128*MW2^6*MZ2^7*
           (-321793 + 396124*SW2) + 8*MW2^3*MZ2^10*(-67708 + 907021*SW2) + 
          32*MW2^5*MZ2^8*(-516269 + 1276152*SW2) - 8*MW2^4*MZ2^9*
           (-498159 + 2752556*SW2))))*B0i[bb0, 0, 0, MH2])/
    (8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(-MW2 + CW2*MZ2)*
       (-24576*MW2^10 + 110592*MW2^9*MZ2 - 248832*MW2^8*MZ2^2 + 
        361984*MW2^7*MZ2^3 - 370432*MW2^6*MZ2^4 + 274112*MW2^5*MZ2^5 - 
        145520*MW2^4*MZ2^6 + 52472*MW2^3*MZ2^7 - 11030*MW2^2*MZ2^8 + 
        700*MW2*MZ2^9 + 125*MZ2^10) + 32*MW2^2*MZ2^3*SW2^2*
       (16384*MW2^12 + 32*MW2^6*MZ2^6*(10549 - 1676*SW2) + 
        16384*MW2^11*MZ2*(-6 + SW2) + 125*MZ2^12*SW2 + 
        250*MW2*MZ2^11*(2 + 3*SW2) - 2048*MW2^9*MZ2^3*(244 + 11*SW2) - 
        2048*MW2^10*MZ2^2*(-137 + 16*SW2) - 70*MW2^2*MZ2^10*(35 + 193*SW2) + 
        512*MW2^8*MZ2^4*(1197 + 232*SW2) - 128*MW2^7*MZ2^5*(4203 + 788*SW2) + 
        70*MW2^3*MZ2^9*(-1 + 894*SW2) - 36*MW2^4*MZ2^8*(-953 + 3984*SW2) + 
        32*MW2^5*MZ2^7*(-4490 + 5249*SW2)) + MT2*MW2*MZ2*SW2*
       (3145728*MW2^14 + 4*MW2^4*MZ2^10*(3841427 - 1114624*SW2) + 
        125*MZ2^14*(-52 + 5*SW2) + 262144*MW2^13*MZ2*(-115 + 12*SW2) - 
        1350*MW2*MZ2^13*(-46 + 59*SW2) - 16384*MW2^12*MZ2^2*
         (-7523 + 1840*SW2) + 16384*MW2^11*MZ2^3*(-18254 + 6947*SW2) + 
        10*MW2^2*MZ2^12*(-9749 + 62819*SW2) - 2048*MW2^10*MZ2^4*
         (-240371 + 120320*SW2) + 2048*MW2^9*MZ2^5*(-286834 + 171647*SW2) - 
        2*MW2^3*MZ2^11*(909477 + 677602*SW2) - 512*MW2^8*MZ2^6*
         (-1024927 + 684440*SW2) + 32*MW2^5*MZ2^9*(-2017358 + 1165779*SW2) + 
        128*MW2^7*MZ2^7*(-2766229 + 1936948*SW2) - 32*MW2^6*MZ2^8*
         (-5573095 + 3796372*SW2)))*B0i[bb0, 0, 0, MT2])/
    (2*MW*MZ*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (3*CHWB*MW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(-MW2 + CW2*MZ2)*
       (-24576*MW2^10 + 110592*MW2^9*MZ2 - 248832*MW2^8*MZ2^2 + 
        361984*MW2^7*MZ2^3 - 370432*MW2^6*MZ2^4 + 274112*MW2^5*MZ2^5 - 
        145520*MW2^4*MZ2^6 + 52472*MW2^3*MZ2^7 - 11030*MW2^2*MZ2^8 + 
        700*MW2*MZ2^9 + 125*MZ2^10) + 4*MW2^3*(2097152*MW2^16 - 
        125*CW2*MZ2^16 + 16*MW2^7*MZ2^9*(32768539 - 24417956*SW2) + 
        2*MW2^3*MZ2^13*(359204 - 1293645*SW2) + 65536*MW2^15*MZ2*
         (97 + 44*SW2) + 65536*MW2^14*MZ2^2*(-1617 + 107*SW2) - 
        25*MW2*MZ2^15*(113 + 381*SW2) + 120*MW2^2*MZ2^14*(44 + 2081*SW2) - 
        8192*MW2^13*MZ2^3*(-52663 + 12492*SW2) + 8192*MW2^12*MZ2^4*
         (-121967 + 43113*SW2) - 4096*MW2^11*MZ2^5*(-383497 + 168728*SW2) - 
        108*MW2^5*MZ2^11*(-478577 + 564450*SW2) + 512*MW2^10*MZ2^6*
         (-3524603 + 1794640*SW2) + 128*MW2^8*MZ2^8*(-8125688 + 
          5244027*SW2) - 128*MW2^9*MZ2^7*(-12242909 + 7014632*SW2) + 
        24*MW2^6*MZ2^10*(-8164695 + 7367102*SW2) + 2*MW2^4*MZ2^12*
         (-4353163 + 7661994*SW2)) - MH2^3*(2097152*MW2^16 - 125*CW2*MZ2^16 + 
        16*MW2^7*MZ2^9*(32434717 - 24245918*SW2) + 6*MW2^5*MZ2^11*
         (8234159 - 10261602*SW2) + 2*MW2^3*MZ2^13*(282389 - 1299495*SW2) + 
        65536*MW2^15*MZ2*(97 + 44*SW2) - 548864*MW2^13*MZ2^3*
         (-787 + 186*SW2) - 25*MW2*MZ2^15*(83 + 276*SW2) + 
        16384*MW2^14*MZ2^2*(-6471 + 428*SW2) + 15*MW2^2*MZ2^14*
         (1082 + 15733*SW2) + 2048*MW2^12*MZ2^4*(-488807 + 171756*SW2) + 
        5120*MW2^10*MZ2^6*(-353009 + 177898*SW2) - 2048*MW2^11*MZ2^5*
         (-768629 + 335365*SW2) - 256*MW2^9*MZ2^7*(-6120349 + 3469690*SW2) + 
        2*MW2^4*MZ2^12*(-3962407 + 7780971*SW2) + 12*MW2^6*MZ2^10*
         (-15970479 + 14742100*SW2) + 32*MW2^8*MZ2^8*(-32382395 + 
          20752104*SW2)) + 3*MH2^2*MW2*(4194304*MW2^16 - 250*CW2*MZ2^16 + 
        2*MW2^3*MZ2^13*(630688 - 2632595*SW2) + 131072*MW2^15*MZ2*
         (97 + 44*SW2) - 25*MW2*MZ2^15*(211 + 552*SW2) + 
        16384*MW2^14*MZ2^2*(-13001 + 856*SW2) - 16384*MW2^13*MZ2^3*
         (-53105 + 12533*SW2) + 5*MW2^2*MZ2^14*(5957 + 94993*SW2) + 
        2048*MW2^12*MZ2^4*(-986829 + 346648*SW2) - 2048*MW2^11*MZ2^5*
         (-1555306 + 679137*SW2) + 512*MW2^10*MZ2^6*(-7160993 + 
          3615328*SW2) - 384*MW2^9*MZ2^7*(-8301259 + 4717548*SW2) + 
        2*MW2^4*MZ2^12*(-8430723 + 15853115*SW2) - 32*MW2^7*MZ2^9*
         (-33274015 + 24847577*SW2) + 12*MW2^6*MZ2^10*
         (-32991947 + 30219128*SW2) + 32*MW2^8*MZ2^8*(-66122041 + 
          42453300*SW2) - 2*MW2^5*MZ2^11*(-51573923 + 62977482*SW2)) - 
      MH2*MW2^2*(18874368*MW2^16 - 1125*CW2*MZ2^16 + 4*MW2^5*MZ2^11*
         (116339653 - 139934538*SW2) + 2*MW2^3*MZ2^13*
         (3089676 - 11766205*SW2) + 589824*MW2^15*MZ2*(97 + 44*SW2) + 
        196608*MW2^14*MZ2^2*(-4862 + 321*SW2) - 25*MW2*MZ2^15*
         (997 + 2909*SW2) - 24576*MW2^13*MZ2^3*(-158573 + 37564*SW2) + 
        20*MW2^2*MZ2^14*(4041 + 109379*SW2) + 24576*MW2^12*MZ2^4*
         (-367700 + 129811*SW2) - 4096*MW2^11*MZ2^5*(-3471959 + 
          1525578*SW2) + 512*MW2^10*MZ2^6*(-31934751 + 16240576*SW2) - 
        112*MW2^7*MZ2^9*(-42414637 + 31769044*SW2) + 128*MW2^8*MZ2^8*
         (-73666581 + 47605087*SW2) - 128*MW2^9*MZ2^7*(-110982609 + 
          63552248*SW2) + 24*MW2^6*MZ2^10*(-73840429 + 67381630*SW2) + 
        2*MW2^4*MZ2^12*(-38769483 + 70376654*SW2)))*B0i[bb0, 0, 0, MW2])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + ((-72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW + 
      CHWB*(-3145728*MW2^17 - 375*CW2*MZ2^17 - 786432*MW2^16*MZ2*
         (-27 + 10*SW2) + 196608*MW2^15*MZ2^2*(-371 + 226*SW2) + 
        24576*MW2^13*MZ2^3*(56*MH2 - 8877*MZ2 - 10*MH2*SW2 + 7002*MZ2*SW2) - 
        16384*MW2^14*MZ2^2*(15*MH2 - 9628*MZ2 + 7116*MZ2*SW2) + 
        2048*MW2^12*MZ2^4*(80732*MZ2 - 64248*MZ2*SW2 + 
          39*MH2*(-45 + 16*SW2)) + 5*MW2^2*MZ2^14*(57278*MZ2 - 
          29568*MZ2*SW2 + 15*MH2*(-191 + 131*SW2)) + 96*MW2^7*MZ2^9*
         (MH2*(22966 - 18561*SW2) + 405*MZ2*(4467 + 266*SW2)) + 
        25*MW2*MZ2^15*(MH2*(45 - 60*SW2) + MZ2*(-1039 + 639*SW2)) + 
        1024*MW2^11*MZ2^5*(-6*MH2*(-952 + 533*SW2) + 
          MZ2*(17737 + 4314*SW2)) + 512*MW2^10*MZ2^6*
         (3*MH2*(-4343 + 3456*SW2) + 7*MZ2*(-63889 + 26634*SW2)) - 
        6*MW2^4*MZ2^12*(MH2*(41887 + 6853*SW2) + 7*MZ2*(7751 + 56444*SW2)) - 
        384*MW2^9*MZ2^7*(MH2*(-14827 + 15060*SW2) + 
          MZ2*(-867917 + 240490*SW2)) + 2*MW2^3*MZ2^13*
         (MH2*(38790 - 7125*SW2) + MZ2*(-506693 + 321063*SW2)) + 
        32*MW2^8*MZ2^8*(3*MH2*(-40021 + 43372*SW2) + 
          2*MZ2*(-4557169 + 491178*SW2)) - 12*MW2^6*MZ2^10*
         (MH2*(97697 - 22304*SW2) + 2*MZ2*(2892367 + 649628*SW2)) + 
        2*MW2^5*MZ2^11*(3*MH2*(98087 + 18918*SW2) + 
          4*MZ2*(1992926 + 954021*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (4*MW*MZ*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (3*MZ2*(48*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW + 
      CHWB*MW*(4*MH2*(196608*MW2^14 - 125*MZ2^14*(3 + 5*SW2) + 
          16384*MW2^13*MZ2*(-83 + 12*SW2) + 75*MW2*MZ2^13*(23 + 26*SW2) - 
          16384*MW2^12*MZ2^2*(-278 + 71*SW2) + 150*MW2^2*MZ2^12*
           (64 + 93*SW2) + 2048*MW2^11*MZ2^3*(-4801 + 1656*SW2) - 
          1024*MW2^10*MZ2^4*(-14881 + 6290*SW2) + 544*MW2^7*MZ2^7*
           (-20773 + 10736*SW2) + 4*MW2^4*MZ2^10*(182309 + 21282*SW2) - 
          256*MW2^8*MZ2^6*(-62851 + 33125*SW2) + 256*MW2^9*MZ2^5*
           (-69601 + 33948*SW2) - 2*MW2^3*MZ2^11*(67441 + 41810*SW2) + 
          8*MW2^5*MZ2^9*(-312535 + 70168*SW2) - 32*MW2^6*MZ2^8*
           (-191447 + 81661*SW2)) + MH2^2*(98304*MW2^13 + 
          16384*MW2^12*MZ2*(-37 + 6*SW2) + 125*MZ2^13*(-9 + 11*SW2) - 
          4096*MW2^11*MZ2^2*(-425 + 148*SW2) - 25*MW2*MZ2^12*
           (-617 + 482*SW2) + 2048*MW2^10*MZ2^3*(-1537 + 866*SW2) + 
          40*MW2^2*MZ2^11*(-2305 + 1112*SW2) - 2048*MW2^9*MZ2^4*
           (-2006 + 1561*SW2) + 1536*MW2^8*MZ2^5*(-2741 + 2512*SW2) - 
          4*MW2^3*MZ2^10*(-83006 + 25521*SW2) - 64*MW2^7*MZ2^6*
           (-55969 + 49800*SW2) + 32*MW2^6*MZ2^7*(-81517 + 56162*SW2) + 
          4*MW2^4*MZ2^9*(-209149 + 59770*SW2) - 8*MW2^5*MZ2^8*
           (-203221 + 88484*SW2)) - 12*MZ2*(131072*MW2^14 - 
          375*MZ2^14*(1 + SW2) + 65536*MW2^13*MZ2*(-15 + 2*SW2) - 
          25*MW2*MZ2^13*(-99 + 26*SW2) - 16384*MW2^12*MZ2^2*(-217 + 52*SW2) + 
          8192*MW2^11*MZ2^3*(-999 + 334*SW2) - 8192*MW2^10*MZ2^4*
           (-1624 + 691*SW2) + 20*MW2^2*MZ2^12*(45 + 1237*SW2) + 
          12*MW2^4*MZ2^10*(48375 + 6682*SW2) - 12*MW2^3*MZ2^11*
           (7411 + 8593*SW2) + 512*MW2^9*MZ2^5*(-31351 + 15976*SW2) - 
          512*MW2^8*MZ2^6*(-28769 + 16451*SW2) + 24*MW2^5*MZ2^9*
           (-90035 + 27724*SW2) + 128*MW2^7*MZ2^7*(-80881 + 47440*SW2) - 
          32*MW2^6*MZ2^8*(-172427 + 89060*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (8*MZ*(-2*MW2 + MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW2*(-(MZ2*(524288*MW2^15 + 2125*MZ2^15 + 131072*MW2^14*MZ2*
          (-5 + 4*SW2) - 25*MW2*MZ2^14*(769 + 71*SW2) + 16384*MW2^13*MZ2^2*
          (-471 + 88*SW2) - 16384*MW2^12*MZ2^3*(-2209 + 1111*SW2) - 
         83968*MW2^10*MZ2^5*(-1426 + 1251*SW2) + 10*MW2^2*MZ2^13*
          (7844 + 5659*SW2) + 2048*MW2^11*MZ2^4*(-39927 + 28664*SW2) + 
         1536*MW2^9*MZ2^6*(-81199 + 78888*SW2) + 4*MW2^5*MZ2^10*
          (-1635771 + 187960*SW2) - 2*MW2^3*MZ2^12*(136353 + 206867*SW2) - 
         32*MW2^6*MZ2^9*(-701473 + 438755*SW2) + 96*MW2^7*MZ2^8*
          (-566069 + 498452*SW2) + 2*MW2^4*MZ2^11*(681321 + 550178*SW2) - 
         128*MW2^8*MZ2^7*(-747631 + 733564*SW2))) + 
      MT2*(3145728*MW2^15 + 4*MW2^5*MZ2^10*(20251101 - 12839536*SW2) + 
        32*MW2^7*MZ2^8*(16846073 - 12371084*SW2) + 875*MZ2^15*(1 - 2*SW2) + 
        262144*MW2^14*MZ2*(-127 + 12*SW2) - 16384*MW2^13*MZ2^2*
         (-9417 + 2032*SW2) + 25*MW2*MZ2^14*(-449 + 3139*SW2) + 
        16384*MW2^12*MZ2^3*(-26074 + 8841*SW2) - 10*MW2^2*MZ2^13*
         (8881 + 58787*SW2) - 6144*MW2^11*MZ2^4*(-130799 + 59424*SW2) + 
        2048*MW2^10*MZ2^5*(-536376 + 298393*SW2) + 2*MW2^3*MZ2^12*
         (1156517 + 544433*SW2) - 512*MW2^9*MZ2^6*(-2209847 + 1415920*SW2) + 
        2*MW2^4*MZ2^11*(-9025987 + 3349522*SW2) + 128*MW2^8*MZ2^7*
         (-6972371 + 4898196*SW2) + 32*MW2^6*MZ2^9*(-7665468 + 5538421*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(2*MW*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (3*CHWB*CW*(3145728*MW2^16 - 125*MZ2^16 + 
      2*MW2^4*MZ2^12*(617603 - 246382*SW2) + 2*MW2^3*MZ2^13*
       (96789 - 179491*SW2) + 25*MW2*MZ2^15*(317 - 153*SW2) + 
      458752*MW2^15*MZ2*(-5 + 12*SW2) - 65536*MW2^14*MZ2^2*(662 + 143*SW2) - 
      8192*MW2^13*MZ2^3*(-19971 + 3268*SW2) + 10*MW2^2*MZ2^14*
       (-7902 + 8777*SW2) + 8192*MW2^12*MZ2^4*(-36230 + 14427*SW2) + 
      896*MW2^8*MZ2^8*(48483 + 18307*SW2) - 8192*MW2^11*MZ2^5*
       (-39933 + 24682*SW2) + 512*MW2^10*MZ2^6*(-427361 + 388220*SW2) - 
      128*MW2^9*MZ2^7*(-461057 + 865296*SW2) + 16*MW2^7*MZ2^9*
       (-3752885 + 1579476*SW2) + 4*MW2^5*MZ2^11*(-2584393 + 1795890*SW2) - 
      8*MW2^6*MZ2^10*(-4246799 + 2676758*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (36*CHWB*CW*MW2^2*MZ2^2*(24576*MW2^11 - 73728*MW2^10*MZ2 + 
      50176*MW2^9*MZ2^2 + 122880*MW2^8*MZ2^3 - 324096*MW2^7*MZ2^4 + 
      349888*MW2^6*MZ2^5 - 190576*MW2^5*MZ2^6 + 29280*MW2^4*MZ2^7 + 
      24770*MW2^3*MZ2^8 - 14735*MW2^2*MZ2^9 + 2250*MW2*MZ2^10 + 125*MZ2^11)*
     SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12*CHWB*CW*MW2*MZ2^2*(24576*MW2^12 - 75776*MW2^11*MZ2 + 
      68608*MW2^10*MZ2^2 + 57088*MW2^9*MZ2^3 - 173568*MW2^8*MZ2^4 + 
      112608*MW2^7*MZ2^5 + 53104*MW2^6*MZ2^6 - 109892*MW2^5*MZ2^7 + 
      44098*MW2^4*MZ2^8 + 13082*MW2^3*MZ2^9 - 15983*MW2^2*MZ2^10 + 
      3700*MW2*MZ2^11 - 25*MZ2^12)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (18*MZ2^3*SW2*VMU^2*(-4*MW2^2*MZ2^4*(25*CHd[2, 2] - 57*CHe[1, 1] + 
      92*CHl1[1, 1] + 93*CHl3[1, 1] + CHl3[2, 2] - 34*CHq1[2, 2] - 
      34*CHq3[2, 2]) + 32*MW2^4*MZ2^2*(3*CHd[2, 2] + 21*CHe[1, 1] - 
      28*CHl1[1, 1] - 9*CHl3[1, 1] + 19*CHl3[2, 2] - 30*CHq1[2, 2] - 
      30*CHq3[2, 2]) - 64*MW2^5*MZ2*(7*CHd[2, 2] + 9*CHe[1, 1] - 
      11*CHl1[1, 1] - CHl3[1, 1] + 10*CHl3[2, 2] - 13*CHq1[2, 2] - 
      13*CHq3[2, 2]) + 256*MW2^6*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + 
      CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
    5*MZ2^6*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
      6*CHq1[2, 2] + 6*CHq3[2, 2]) + 8*MW2^3*MZ2^3*
     (27*CHd[2, 2] - 63*CHe[1, 1] + 91*CHl1[1, 1] + 61*CHl3[1, 1] - 
      30*CHl3[2, 2] + 45*CHq1[2, 2] + 45*CHq3[2, 2]) - 
    2*MW2*MZ2^5*(13*CHd[2, 2] + 27*CHe[1, 1] - 49*CHl1[1, 1] - 
      59*CHl3[1, 1] - 10*CHl3[2, 2] + 71*CHq1[2, 2] + 71*CHq3[2, 2]))*
   Class[7])/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 128*MW2^7*MZ2^5*
       (10319*CHd[2, 2] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
        14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[2, 2] - 
        18863*CHq3[2, 2]) - 128*MW2^6*MZ2^6*(4198*CHd[2, 2] + 
        7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 21*CHl3[2, 2] - 
        18469*CHq1[2, 2] - 18469*CHq3[2, 2]) + 20*MW2^2*MZ2^10*
       (573*CHd[2, 2] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 1648*CHl3[1, 1] - 
        205*CHl3[2, 2] - 789*CHq1[2, 2] - 789*CHq3[2, 2]) - 
      2048*MW2^8*MZ2^4*(721*CHd[2, 2] + 359*CHe[1, 1] - 303*CHl1[1, 1] - 
        1265*CHl3[1, 1] - 962*CHl3[2, 2] - 709*CHq1[2, 2] - 709*CHq3[2, 2]) + 
      1024*MW2^9*MZ2^3*(867*CHd[2, 2] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 
        2567*CHl3[1, 1] - 2344*CHl3[2, 2] - 405*CHq1[2, 2] - 
        405*CHq3[2, 2]) - 8192*MW2^10*MZ2^2*(32*CHd[2, 2] + 12*CHe[1, 1] - 
        3*CHl1[1, 1] - 216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[2, 2] + 
        CHq3[2, 2]) + 8192*MW2^11*MZ2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] - 
        87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[2, 2] + 3*CHq3[2, 2]) - 
      125*MZ2^12*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
        6*CHq1[2, 2] + 6*CHq3[2, 2]) + 25*MW2*MZ2^11*
       (49*CHd[2, 2] + 107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 
        278*CHq1[2, 2] + 278*CHq3[2, 2]) + 32*MW2^4*MZ2^8*
       (5965*CHd[2, 2] - 9753*CHe[1, 1] + 13223*CHl1[1, 1] + 
        9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 15269*CHq1[2, 2] + 
        15269*CHq3[2, 2]) - 4*MW2^3*MZ2^9*(20434*CHd[2, 2] - 
        26314*CHe[1, 1] + 39183*CHl1[1, 1] + 30118*CHl3[1, 1] - 
        9065*CHl3[2, 2] + 15833*CHq1[2, 2] + 15833*CHq3[2, 2]) - 
      16*MW2^5*MZ2^7*(4921*CHd[2, 2] - 39757*CHe[1, 1] + 49143*CHl1[1, 1] + 
        34911*CHl3[1, 1] - 14232*CHl3[2, 2] + 88685*CHq1[2, 2] + 
        88685*CHq3[2, 2])))/(8*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MW2*MZ2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (4*MW2^4*MZ2^8*(8748*CHd[2, 2] - 4952*CHe[1, 1] + 27449*CHl1[1, 1] + 
        32597*CHl3[1, 1] + 124344*CHl3[2, 2] - 153531*CHq1[2, 2] - 
        178423*CHq3[2, 2]) - 8*MW2^5*MZ2^7*(54552*CHd[2, 2] - 
        12704*CHe[1, 1] + 32710*CHl1[1, 1] + 56713*CHl3[1, 1] + 
        95187*CHl3[2, 2] - 79770*CHq1[2, 2] - 85646*CHq3[2, 2]) - 
      256*MW2^8*MZ2^4*(1716*CHd[2, 2] + 182*CHe[1, 1] + 281*CHl1[1, 1] + 
        1525*CHl3[1, 1] + 3392*CHl3[2, 2] - 2949*CHq1[2, 2] - 
        4133*CHq3[2, 2]) + 512*MW2^9*MZ2^3*(1056*CHd[2, 2] - 312*CHe[1, 1] + 
        698*CHl1[1, 1] + 983*CHl3[1, 1] + 1485*CHl3[2, 2] - 390*CHq1[2, 2] - 
        274*CHq3[2, 2]) + 5*MW2*MZ2^11*(1269*CHd[2, 2] - 41*CHe[1, 1] - 
        58*CHl1[1, 1] + 3372*CHl3[1, 1] - 170*CHl3[2, 2] + 1278*CHq1[2, 2] - 
        202*CHq3[2, 2]) - 25*MZ2^12*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] + 
        58*CHl3[1, 1] + 6*CHq1[2, 2] - 54*CHq3[2, 2]) + 
      32768*MW2^12*(CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[2, 2]) + 
      4096*MW2^11*MZ2*(6*CHd[2, 2] - 34*CHe[1, 1] + 44*CHl1[1, 1] + 
        35*CHl3[1, 1] + 15*CHl3[2, 2] + 12*CHq1[2, 2] + 72*CHq3[2, 2]) - 
      2048*MW2^10*MZ2^2*(108*CHd[2, 2] - 112*CHe[1, 1] + 181*CHl1[1, 1] + 
        163*CHl3[1, 1] + 162*CHl3[2, 2] + 45*CHq1[2, 2] + 201*CHq3[2, 2]) + 
      32*MW2^6*MZ2^6*(20868*CHd[2, 2] - 6224*CHe[1, 1] + 11343*CHl1[1, 1] + 
        15697*CHl3[1, 1] + 15286*CHl3[2, 2] + 471*CHq1[2, 2] + 
        5955*CHq3[2, 2]) - 64*MW2^7*MZ2^5*(3510*CHd[2, 2] - 3154*CHe[1, 1] + 
        3922*CHl1[1, 1] + 1353*CHl3[1, 1] - 4657*CHl3[2, 2] + 
        12042*CHq1[2, 2] + 18054*CHq3[2, 2]) - 2*MW2^2*MZ2^10*
       (21228*CHd[2, 2] - 1360*CHe[1, 1] - 1285*CHl1[1, 1] + 
        30625*CHl3[1, 1] - 13300*CHl3[2, 2] + 31791*CHq1[2, 2] + 
        29541*CHq3[2, 2]) + 2*MW2^3*MZ2^9*(44610*CHd[2, 2] - 2502*CHe[1, 1] - 
        12311*CHl1[1, 1] + 31890*CHl3[1, 1] - 85231*CHl3[2, 2] + 
        138333*CHq1[2, 2] + 158337*CHq3[2, 2])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
     (-32*MW2^6*MZ2^9*(198440*CHd[2, 2] - 572016*CHe[1, 1] + 
        947848*CHl1[1, 1] - 584121*CHl3[1, 1] + 115035*CHl3[2, 2] - 
        564908*CHq1[2, 2] - 522784*CHq3[2, 2]) + 64*MW2^7*MZ2^8*
       (272939*CHd[2, 2] - 598223*CHe[1, 1] + 920955*CHl1[1, 1] - 
        676572*CHl3[1, 1] - 89403*CHl3[2, 2] + 44509*CHq1[2, 2] - 
        520879*CHq3[2, 2]) - 256*MW2^8*MZ2^7*(60193*CHd[2, 2] - 
        227221*CHe[1, 1] + 325279*CHl1[1, 1] - 311861*CHl3[1, 1] - 
        121886*CHl3[2, 2] + 198965*CHq1[2, 2] - 170541*CHq3[2, 2]) - 
      4*MW2^3*MZ2^12*(147867*CHd[2, 2] + 58193*CHe[1, 1] - 
        117101*CHl1[1, 1] + 150372*CHl3[1, 1] - 6035*CHl3[2, 2] + 
        327669*CHq1[2, 2] - 136183*CHq3[2, 2]) + 8*MW2^4*MZ2^11*
       (211468*CHd[2, 2] + 185028*CHe[1, 1] - 355310*CHl1[1, 1] + 
        306859*CHl3[1, 1] - 88403*CHl3[2, 2] + 726158*CHq1[2, 2] - 
        48702*CHq3[2, 2]) + 20*MW2^2*MZ2^13*(4052*CHd[2, 2] + 
        1088*CHe[1, 1] - 2196*CHl1[1, 1] + 3577*CHl3[1, 1] + 655*CHl3[2, 2] + 
        7354*CHq1[2, 2] - 6316*CHq3[2, 2]) - 25*MW2*MZ2^14*
       (51*CHd[2, 2] + 17*CHe[1, 1] - 34*CHl1[1, 1] - 14*CHl3[1, 1] + 
        102*CHq1[2, 2] - 262*CHq3[2, 2]) + 16384*MW2^12*MZ2^3*
       (407*CHd[2, 2] - 499*CHe[1, 1] + 845*CHl1[1, 1] + 139*CHl3[1, 1] + 
        416*CHl3[2, 2] + 799*CHq1[2, 2] - 135*CHq3[2, 2]) - 
      125*MZ2^15*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1] + 
        6*CHq1[2, 2] - 6*CHq3[2, 2]) + 786432*MW2^15*
       (2*CHd[2, 2] + 2*CHe[1, 1] - 2*CHl1[1, 1] + 3*CHl3[1, 1] + 
        CHl3[2, 2] - 2*CHq1[2, 2] + 2*CHq3[2, 2]) - 
      131072*MW2^14*MZ2*(49*CHd[2, 2] + 55*CHe[1, 1] - 61*CHl1[1, 1] + 
        79*CHl3[1, 1] + 30*CHl3[2, 2] - 67*CHq1[2, 2] + 55*CHq3[2, 2]) + 
      32768*MW2^13*MZ2^2*(237*CHd[2, 2] + 407*CHe[1, 1] - 511*CHl1[1, 1] + 
        478*CHl3[1, 1] + 169*CHl3[2, 2] - 585*CHq1[2, 2] + 347*CHq3[2, 2]) - 
      4096*MW2^11*MZ2^4*(7283*CHd[2, 2] + 3669*CHe[1, 1] - 3137*CHl1[1, 1] + 
        11947*CHl3[1, 1] + 8908*CHl3[2, 2] - 6539*CHq1[2, 2] + 
        4485*CHq3[2, 2]) + 2048*MW2^10*MZ2^5*(16279*CHd[2, 2] + 
        22281*CHe[1, 1] - 26459*CHl1[1, 1] + 46734*CHl3[1, 1] + 
        30283*CHl3[2, 2] - 37825*CHq1[2, 2] + 17449*CHq3[2, 2]) - 
      512*MW2^9*MZ2^6*(17561*CHd[2, 2] + 123659*CHe[1, 1] - 
        163497*CHl1[1, 1] + 208362*CHl3[1, 1] + 114623*CHl3[2, 2] - 
        174647*CHq1[2, 2] + 85677*CHq3[2, 2]) - 16*MW2^5*MZ2^10*
       (61535*CHd[2, 2] + 390885*CHe[1, 1] - 699012*CHl1[1, 1] + 
        449548*CHl3[1, 1] - 176052*CHl3[2, 2] + 906304*CHq1[2, 2] + 
        256772*CHq3[2, 2])))/(8*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18*MW2^3*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-8*MW2^4*MZ2^7*(17676*CHd[2, 2] + 1496*CHe[1, 1] + 5883*CHl1[1, 1] + 
        68693*CHl3[1, 1] + 35261*CHl3[2, 2] - 53265*CHq1[2, 2] - 
        46454*CHq3[2, 2]) + 16*MW2^5*MZ2^6*(20420*CHd[2, 2] - 
        3232*CHe[1, 1] + 9421*CHl1[1, 1] + 46831*CHl3[1, 1] + 
        16738*CHl3[2, 2] - 15287*CHq1[2, 2] - 1595*CHq3[2, 2]) + 
      512*MW2^8*MZ2^3*(268*CHd[2, 2] + 136*CHe[1, 1] - 139*CHl1[1, 1] + 
        267*CHl3[1, 1] + 579*CHl3[2, 2] - 295*CHq1[2, 2] - 546*CHq3[2, 2]) - 
      4096*MW2^10*MZ2*(4*CHd[2, 2] + 6*CHe[1, 1] - 8*CHl1[1, 1] - 
        26*CHl3[1, 1] - 7*CHl3[2, 2] - 10*CHq1[2, 2] - 23*CHq3[2, 2]) + 
      8192*MW2^11*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1] - 
        CHq1[2, 2] - 3*CHq3[2, 2]) + 50*MZ2^11*(35*CHd[2, 2] - 11*CHe[1, 1] + 
        17*CHl1[1, 1] + 27*CHl3[1, 1] + 20*CHl3[2, 2] + 25*CHq1[2, 2] + 
        55*CHq3[2, 2]) - 1024*MW2^9*MZ2^2*(48*CHd[2, 2] - 4*CHe[1, 1] + 
        23*CHl1[1, 1] + 189*CHl3[1, 1] + 142*CHl3[2, 2] + 27*CHq1[2, 2] + 
        55*CHq3[2, 2]) - 5*MW2*MZ2^10*(2977*CHd[2, 2] - 1009*CHe[1, 1] + 
        1273*CHl1[1, 1] + 133*CHl3[1, 1] + 110*CHl3[2, 2] + 3809*CHq1[2, 2] + 
        6039*CHq3[2, 2]) - 64*MW2^6*MZ2^5*(4028*CHd[2, 2] - 1926*CHe[1, 1] + 
        3511*CHl1[1, 1] + 9101*CHl3[1, 1] + 83*CHl3[2, 2] + 2437*CHq1[2, 2] + 
        7894*CHq3[2, 2]) + MW2^2*MZ2^9*(42384*CHd[2, 2] - 18084*CHe[1, 1] + 
        16833*CHl1[1, 1] - 46807*CHl3[1, 1] - 30250*CHl3[2, 2] + 
        105753*CHq1[2, 2] + 137003*CHq3[2, 2]) - 
      2*MW2^3*MZ2^8*(10186*CHd[2, 2] - 15102*CHe[1, 1] + 5303*CHl1[1, 1] - 
        116497*CHl3[1, 1] - 69496*CHl3[2, 2] + 146615*CHq1[2, 2] + 
        161211*CHq3[2, 2]) - 128*MW2^7*MZ2^4*(129*CHd[2, 2] + 
        1049*CHe[1, 1] - 2*(744*CHl1[1, 1] + 667*CHl3[1, 1] - 
          1052*CHl3[2, 2] + 1272*CHq1[2, 2] + 2493*CHq3[2, 2]))))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        128*MW2^7*MZ2^5*(10319*CHd[2, 2] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
          14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[2, 2] - 
          18863*CHq3[2, 2]) - 128*MW2^6*MZ2^6*(4198*CHd[2, 2] + 
          7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 
          21*CHl3[2, 2] - 18469*CHq1[2, 2] - 18469*CHq3[2, 2]) + 
        20*MW2^2*MZ2^10*(573*CHd[2, 2] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 
          1648*CHl3[1, 1] - 205*CHl3[2, 2] - 789*CHq1[2, 2] - 
          789*CHq3[2, 2]) - 2048*MW2^8*MZ2^4*(721*CHd[2, 2] + 359*CHe[1, 1] - 
          303*CHl1[1, 1] - 1265*CHl3[1, 1] - 962*CHl3[2, 2] - 
          709*CHq1[2, 2] - 709*CHq3[2, 2]) + 1024*MW2^9*MZ2^3*
         (867*CHd[2, 2] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 2567*CHl3[1, 1] - 
          2344*CHl3[2, 2] - 405*CHq1[2, 2] - 405*CHq3[2, 2]) - 
        8192*MW2^10*MZ2^2*(32*CHd[2, 2] + 12*CHe[1, 1] - 3*CHl1[1, 1] - 
          216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[2, 2] + CHq3[2, 2]) + 
        8192*MW2^11*MZ2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] - 
          87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[2, 2] + 3*CHq3[2, 2]) - 
        125*MZ2^12*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[2, 2] + 6*CHq3[2, 2]) + 25*MW2*MZ2^11*(49*CHd[2, 2] + 
          107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 278*CHq1[2, 2] + 
          278*CHq3[2, 2]) + 32*MW2^4*MZ2^8*(5965*CHd[2, 2] - 9753*CHe[1, 1] + 
          13223*CHl1[1, 1] + 9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 
          15269*CHq1[2, 2] + 15269*CHq3[2, 2]) - 4*MW2^3*MZ2^9*
         (20434*CHd[2, 2] - 26314*CHe[1, 1] + 39183*CHl1[1, 1] + 
          30118*CHl3[1, 1] - 9065*CHl3[2, 2] + 15833*CHq1[2, 2] + 
          15833*CHq3[2, 2]) - 16*MW2^5*MZ2^7*(4921*CHd[2, 2] - 
          39757*CHe[1, 1] + 49143*CHl1[1, 1] + 34911*CHl3[1, 1] - 
          14232*CHl3[2, 2] + 88685*CHq1[2, 2] + 88685*CHq3[2, 2])) - 
      12*MW2^2*MZ2*(131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        128*MW2^7*MZ2^5*(10319*CHd[2, 2] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
          14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[2, 2] - 
          18863*CHq3[2, 2]) - 128*MW2^6*MZ2^6*(4198*CHd[2, 2] + 
          7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 
          21*CHl3[2, 2] - 18469*CHq1[2, 2] - 18469*CHq3[2, 2]) + 
        20*MW2^2*MZ2^10*(573*CHd[2, 2] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 
          1648*CHl3[1, 1] - 205*CHl3[2, 2] - 789*CHq1[2, 2] - 
          789*CHq3[2, 2]) - 2048*MW2^8*MZ2^4*(721*CHd[2, 2] + 359*CHe[1, 1] - 
          303*CHl1[1, 1] - 1265*CHl3[1, 1] - 962*CHl3[2, 2] - 
          709*CHq1[2, 2] - 709*CHq3[2, 2]) + 1024*MW2^9*MZ2^3*
         (867*CHd[2, 2] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 2567*CHl3[1, 1] - 
          2344*CHl3[2, 2] - 405*CHq1[2, 2] - 405*CHq3[2, 2]) - 
        8192*MW2^10*MZ2^2*(32*CHd[2, 2] + 12*CHe[1, 1] - 3*CHl1[1, 1] - 
          216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[2, 2] + CHq3[2, 2]) + 
        8192*MW2^11*MZ2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] - 
          87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[2, 2] + 3*CHq3[2, 2]) - 
        125*MZ2^12*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[2, 2] + 6*CHq3[2, 2]) + 25*MW2*MZ2^11*(49*CHd[2, 2] + 
          107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 278*CHq1[2, 2] + 
          278*CHq3[2, 2]) + 32*MW2^4*MZ2^8*(5965*CHd[2, 2] - 9753*CHe[1, 1] + 
          13223*CHl1[1, 1] + 9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 
          15269*CHq1[2, 2] + 15269*CHq3[2, 2]) - 4*MW2^3*MZ2^9*
         (20434*CHd[2, 2] - 26314*CHe[1, 1] + 39183*CHl1[1, 1] + 
          30118*CHl3[1, 1] - 9065*CHl3[2, 2] + 15833*CHq1[2, 2] + 
          15833*CHq3[2, 2]) - 16*MW2^5*MZ2^7*(4921*CHd[2, 2] - 
          39757*CHe[1, 1] + 49143*CHl1[1, 1] + 34911*CHl3[1, 1] - 
          14232*CHl3[2, 2] + 88685*CHq1[2, 2] + 88685*CHq3[2, 2])) - 
      MH2^2*(2*MW2 + 3*MZ2)*(131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) + 
        128*MW2^7*MZ2^5*(10319*CHd[2, 2] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
          14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[2, 2] - 
          18863*CHq3[2, 2]) - 128*MW2^6*MZ2^6*(4198*CHd[2, 2] + 
          7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 
          21*CHl3[2, 2] - 18469*CHq1[2, 2] - 18469*CHq3[2, 2]) + 
        20*MW2^2*MZ2^10*(573*CHd[2, 2] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 
          1648*CHl3[1, 1] - 205*CHl3[2, 2] - 789*CHq1[2, 2] - 
          789*CHq3[2, 2]) - 2048*MW2^8*MZ2^4*(721*CHd[2, 2] + 359*CHe[1, 1] - 
          303*CHl1[1, 1] - 1265*CHl3[1, 1] - 962*CHl3[2, 2] - 
          709*CHq1[2, 2] - 709*CHq3[2, 2]) + 1024*MW2^9*MZ2^3*
         (867*CHd[2, 2] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 2567*CHl3[1, 1] - 
          2344*CHl3[2, 2] - 405*CHq1[2, 2] - 405*CHq3[2, 2]) - 
        8192*MW2^10*MZ2^2*(32*CHd[2, 2] + 12*CHe[1, 1] - 3*CHl1[1, 1] - 
          216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[2, 2] + CHq3[2, 2]) + 
        8192*MW2^11*MZ2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] - 
          87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[2, 2] + 3*CHq3[2, 2]) - 
        125*MZ2^12*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[2, 2] + 6*CHq3[2, 2]) + 25*MW2*MZ2^11*(49*CHd[2, 2] + 
          107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 278*CHq1[2, 2] + 
          278*CHq3[2, 2]) + 32*MW2^4*MZ2^8*(5965*CHd[2, 2] - 9753*CHe[1, 1] + 
          13223*CHl1[1, 1] + 9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 
          15269*CHq1[2, 2] + 15269*CHq3[2, 2]) - 4*MW2^3*MZ2^9*
         (20434*CHd[2, 2] - 26314*CHe[1, 1] + 39183*CHl1[1, 1] + 
          30118*CHl3[1, 1] - 9065*CHl3[2, 2] + 15833*CHq1[2, 2] + 
          15833*CHq3[2, 2]) - 16*MW2^5*MZ2^7*(4921*CHd[2, 2] - 
          39757*CHe[1, 1] + 49143*CHl1[1, 1] + 34911*CHl3[1, 1] - 
          14232*CHl3[2, 2] + 88685*CHq1[2, 2] + 88685*CHq3[2, 2])) + 
      MH2*MW2*(131072*MW2^13*(CHl3[1, 1] + CHl3[2, 2]) - 
        16*MW2^6*MZ2^7*(508681*CHd[2, 2] + 831683*CHe[1, 1] - 
          926817*CHl1[1, 1] - 652077*CHl3[1, 1] + 274740*CHl3[2, 2] - 
          2127595*CHq1[2, 2] - 2127595*CHq3[2, 2]) + 128*MW2^7*MZ2^6*
         (150587*CHd[2, 2] + 108013*CHe[1, 1] - 106542*CHl1[1, 1] - 
          144111*CHl3[1, 1] - 37569*CHl3[2, 2] - 264476*CHq1[2, 2] - 
          264476*CHq3[2, 2]) - 128*MW2^8*MZ2^5*(162721*CHd[2, 2] + 
          78475*CHe[1, 1] - 65075*CHl1[1, 1] - 213941*CHl3[1, 1] - 
          148866*CHl3[2, 2] - 151297*CHq1[2, 2] - 151297*CHq3[2, 2]) + 
        25*MW2^2*MZ2^11*(6925*CHd[2, 2] - 13441*CHe[1, 1] + 
          22042*CHl1[1, 1] + 20734*CHl3[1, 1] - 1308*CHl3[2, 2] - 
          9190*CHq1[2, 2] - 9190*CHq3[2, 2]) + 1024*MW2^9*MZ2^4*
         (11563*CHd[2, 2] + 4577*CHe[1, 1] - 2739*CHl1[1, 1] - 
          27839*CHl3[1, 1] - 25100*CHl3[2, 2] - 4657*CHq1[2, 2] - 
          4657*CHq3[2, 2]) + 8192*MW2^12*MZ2*(3*CHd[2, 2] + CHe[1, 1] + 
          CHl1[1, 1] + 117*CHl3[1, 1] + 116*CHl3[2, 2] + 3*CHq1[2, 2] + 
          3*CHq3[2, 2]) - 1875*MZ2^13*(3*CHd[2, 2] + CHe[1, 1] - 
          2*CHl1[1, 1] - 2*CHl3[1, 1] + 6*CHq1[2, 2] + 6*CHq3[2, 2]) + 
        8192*MW2^11*MZ2^2*(13*CHd[2, 2] + 3*CHe[1, 1] + 18*CHl1[1, 1] - 
          873*CHl3[1, 1] - 891*CHl3[2, 2] + 44*CHq1[2, 2] + 44*CHq3[2, 2]) + 
        500*MW2*MZ2^12*(36*CHd[2, 2] + 80*CHe[1, 1] - 145*CHl1[1, 1] - 
          154*CHl3[1, 1] - 9*CHl3[2, 2] + 207*CHq1[2, 2] + 207*CHq3[2, 2]) - 
        1024*MW2^10*MZ2^3*(2973*CHd[2, 2] + 1087*CHe[1, 1] - 137*CHl1[1, 1] - 
          18565*CHl3[1, 1] - 18428*CHl3[2, 2] + 525*CHq1[2, 2] + 
          525*CHq3[2, 2]) - 20*MW2^3*MZ2^10*(60729*CHd[2, 2] - 
          77813*CHe[1, 1] + 115696*CHl1[1, 1] + 90047*CHl3[1, 1] - 
          25649*CHl3[2, 2] + 48288*CHq1[2, 2] + 48288*CHq3[2, 2]) - 
        16*MW2^5*MZ2^8*(61885*CHd[2, 2] - 576849*CHe[1, 1] + 
          710699*CHl1[1, 1] + 396557*CHl3[1, 1] - 314142*CHl3[2, 2] + 
          1299737*CHq1[2, 2] + 1299737*CHq3[2, 2]) + 
        4*MW2^4*MZ2^9*(695366*CHd[2, 2] - 1144046*CHe[1, 1] + 
          1547577*CHl1[1, 1] + 971984*CHl3[1, 1] - 575593*CHl3[2, 2] + 
          1816447*CHq1[2, 2] + 1816447*CHq3[2, 2]))))/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(-32*MW2^6*MZ2^9*(1529096*CHd[2, 2] - 2608496*CHe[1, 1] + 
          4112724*CHl1[1, 1] - 504468*CHl1[2, 2] + 301941*CHl3[1, 1] + 
          1910137*CHl3[2, 2] - 4385684*CHq1[2, 2] - 5282232*CHq3[2, 2]) + 
        64*MW2^7*MZ2^8*(1786115*CHd[2, 2] - 2276047*CHe[1, 1] + 
          3192877*CHl1[1, 1] - 534060*CHl1[2, 2] + 262860*CHl3[1, 1] + 
          741863*CHl3[2, 2] - 1107533*CHq1[2, 2] - 2086233*CHq3[2, 2]) + 
        2048*MW2^10*MZ2^5*(31489*CHd[2, 2] + 51199*CHe[1, 1] - 
          38011*CHl1[1, 1] + 21060*CHl1[2, 2] + 47101*CHl3[1, 1] + 
          93694*CHl3[2, 2] - 88873*CHq1[2, 2] - 92787*CHq3[2, 2]) - 
        4096*MW2^11*MZ2^4*(18587*CHd[2, 2] + 4049*CHe[1, 1] + 
          5809*CHl1[1, 1] + 5652*CHl1[2, 2] + 14767*CHl3[1, 1] + 
          33178*CHl3[2, 2] - 13433*CHq1[2, 2] - 25249*CHq3[2, 2]) + 
        16384*MW2^12*MZ2^3*(1679*CHd[2, 2] - 2051*CHe[1, 1] + 
          3849*CHl1[1, 1] + 468*CHl1[2, 2] + 704*CHl3[1, 1] + 
          3173*CHl3[2, 2] + 1759*CHq1[2, 2] - 1267*CHq3[2, 2]) + 
        32768*MW2^13*MZ2^2*(177*CHd[2, 2] + 1043*CHe[1, 1] - 
          1405*CHl1[1, 1] - 36*CHl1[2, 2] + 282*CHl3[1, 1] - 177*CHl3[2, 2] - 
          1011*CHq1[2, 2] - 183*CHq3[2, 2]) - 131072*MW2^14*MZ2*
         (55*CHd[2, 2] + 113*CHe[1, 1] - 129*CHl1[1, 1] + 50*CHl3[1, 1] + 
          21*CHl3[2, 2] - 91*CHq1[2, 2] - 29*CHq3[2, 2]) + 
        262144*MW2^15*(6*CHd[2, 2] + 10*CHe[1, 1] - 10*CHl1[1, 1] + 
          5*CHl3[1, 1] + 3*CHl3[2, 2] - 6*CHq1[2, 2] - 2*CHq3[2, 2]) + 
        25*MZ2^15*(471*CHd[2, 2] + 157*CHe[1, 1] - 314*CHl1[1, 1] + 
          686*CHl3[1, 1] + 240*CHl3[2, 2] + 942*CHq1[2, 2] + 
          102*CHq3[2, 2]) - 5*MW2*MZ2^14*(43893*CHd[2, 2] + 13143*CHe[1, 1] - 
          28866*CHl1[1, 1] - 1800*CHl1[2, 2] + 59754*CHl3[1, 1] + 
          18020*CHl3[2, 2] + 80766*CHq1[2, 2] + 27646*CHq3[2, 2]) - 
        256*MW2^8*MZ2^7*(465241*CHd[2, 2] - 741445*CHe[1, 1] + 
          917655*CHl1[1, 1] - 199188*CHl1[2, 2] - 69026*CHl3[1, 1] - 
          152863*CHl3[2, 2] + 360953*CHq1[2, 2] + 63475*CHq3[2, 2]) + 
        512*MW2^9*MZ2^6*(61255*CHd[2, 2] - 346699*CHe[1, 1] + 
          364607*CHl1[1, 1] - 107928*CHl1[2, 2] - 147278*CHl3[1, 1] - 
          294537*CHl3[2, 2] + 419021*CHq1[2, 2] + 326137*CHq3[2, 2]) + 
        4*MW2^2*MZ2^13*(411478*CHd[2, 2] + 135090*CHe[1, 1] - 
          304085*CHl1[1, 1] - 18900*CHl1[2, 2] + 499505*CHl3[1, 1] + 
          83860*CHl3[2, 2] + 820241*CHq1[2, 2] + 462191*CHq3[2, 2]) - 
        4*MW2^3*MZ2^12*(1579755*CHd[2, 2] + 738689*CHe[1, 1] - 
          1596533*CHl1[1, 1] - 42210*CHl1[2, 2] + 1711490*CHl3[1, 1] - 
          174543*CHl3[2, 2] + 4040523*CHq1[2, 2] + 3015551*CHq3[2, 2]) + 
        8*MW2^4*MZ2^11*(1474564*CHd[2, 2] + 1485956*CHe[1, 1] - 
          2940456*CHl1[1, 1] + 70488*CHl1[2, 2] + 1547639*CHl3[1, 1] - 
          1176237*CHl3[2, 2] + 6487364*CHq1[2, 2] + 5794816*CHq3[2, 2]) - 
        16*MW2^5*MZ2^10*(36569*CHd[2, 2] + 2260411*CHe[1, 1] - 
          4003230*CHl1[1, 1] + 301914*CHl1[2, 2] + 511628*CHl3[1, 1] - 
          2097932*CHl3[2, 2] + 6830464*CHq1[2, 2] + 7010520*CHq3[2, 2])) - 
      MH2*MW2*(-16*MW2^6*MZ2^9*(6374351*CHd[2, 2] - 9553307*CHe[1, 1] + 
          15423033*CHl1[1, 1] - 2017872*CHl1[2, 2] + 309501*CHl3[1, 1] + 
          7770148*CHl3[2, 2] - 19670669*CHq1[2, 2] - 23256861*CHq3[2, 2]) + 
        128*MW2^7*MZ2^8*(1916768*CHd[2, 2] - 2141524*CHe[1, 1] + 
          3050875*CHl1[1, 1] - 534060*CHl1[2, 2] + 61377*CHl3[1, 1] + 
          682382*CHl3[2, 2] - 1443521*CHq1[2, 2] - 2422221*CHq3[2, 2]) + 
        1024*MW2^10*MZ2^5*(115849*CHd[2, 2] + 200755*CHe[1, 1] - 
          149821*CHl1[1, 1] + 84240*CHl1[2, 2] + 227059*CHl3[1, 1] + 
          411208*CHl3[2, 2] - 351919*CHq1[2, 2] - 367575*CHq3[2, 2]) - 
        8192*MW2^11*MZ2^4*(18272*CHd[2, 2] + 3932*CHe[1, 1] + 
          5827*CHl1[1, 1] + 5652*CHl1[2, 2] + 17494*CHl3[1, 1] + 
          35887*CHl3[2, 2] - 13469*CHq1[2, 2] - 25285*CHq3[2, 2]) - 
        128*MW2^8*MZ2^7*(2057659*CHd[2, 2] - 2844919*CHe[1, 1] + 
          3558183*CHl1[1, 1] - 796752*CHl1[2, 2] - 586739*CHl3[1, 1] - 
          809650*CHl3[2, 2] + 1171949*CHq1[2, 2] - 17963*CHq3[2, 2]) + 
        8192*MW2^12*MZ2^3*(6689*CHd[2, 2] - 8213*CHe[1, 1] + 
          15387*CHl1[1, 1] + 1872*CHl1[2, 2] + 3743*CHl3[1, 1] + 
          13628*CHl3[2, 2] + 7009*CHq1[2, 2] - 5095*CHq3[2, 2]) + 
        65536*MW2^13*MZ2^2*(177*CHd[2, 2] + 1043*CHe[1, 1] - 
          1405*CHl1[1, 1] - 36*CHl1[2, 2] + 264*CHl3[1, 1] - 195*CHl3[2, 2] - 
          1011*CHq1[2, 2] - 183*CHq3[2, 2]) + 25*MZ2^15*
         (807*CHd[2, 2] + 269*CHe[1, 1] - 538*CHl1[1, 1] + 1462*CHl3[1, 1] + 
          480*CHl3[2, 2] + 1614*CHq1[2, 2] - 66*CHq3[2, 2]) - 
        262144*MW2^14*MZ2*(55*CHd[2, 2] + 113*CHe[1, 1] - 129*CHl1[1, 1] + 
          50*CHl3[1, 1] + 21*CHl3[2, 2] - 91*CHq1[2, 2] - 29*CHq3[2, 2]) + 
        524288*MW2^15*(6*CHd[2, 2] + 10*CHe[1, 1] - 10*CHl1[1, 1] + 
          5*CHl3[1, 1] + 3*CHl3[2, 2] - 6*CHq1[2, 2] - 2*CHq3[2, 2]) + 
        1024*MW2^9*MZ2^6*(82036*CHd[2, 2] - 337060*CHe[1, 1] + 
          357146*CHl1[1, 1] - 107928*CHl1[2, 2] - 193151*CHl3[1, 1] - 
          332949*CHl3[2, 2] + 402614*CHq1[2, 2] + 309730*CHq3[2, 2]) + 
        MW2^2*MZ2^13*(3383939*CHd[2, 2] + 853425*CHe[1, 1] - 
          2055490*CHl1[1, 1] - 151200*CHl1[2, 2] + 4336330*CHl3[1, 1] + 
          633980*CHl3[2, 2] + 6357358*CHq1[2, 2] + 3492958*CHq3[2, 2]) - 
        4*MW2^3*MZ2^12*(3369201*CHd[2, 2] + 1189747*CHe[1, 1] - 
          2757034*CHl1[1, 1] - 84420*CHl1[2, 2] + 3768202*CHl3[1, 1] - 
          439896*CHl3[2, 2] + 8188038*CHq1[2, 2] + 6138094*CHq3[2, 2]) - 
        16*MW2^5*MZ2^10*(224797*CHd[2, 2] + 3987455*CHe[1, 1] - 
          7326159*CHl1[1, 1] + 603828*CHl1[2, 2] + 1500355*CHl3[1, 1] - 
          4399066*CHl3[2, 2] + 14733935*CHq1[2, 2] + 15094047*CHq3[2, 2]) + 
        4*MW2^4*MZ2^11*(6511642*CHd[2, 2] + 5004782*CHe[1, 1] - 
          10457121*CHl1[1, 1] + 281952*CHl1[2, 2] + 7113218*CHl3[1, 1] - 
          5086989*CHl3[2, 2] + 27191321*CHq1[2, 2] + 24421129*CHq3[2, 2]) - 
        10*MW2*MZ2^14*(42453*CHd[2, 2] + 10623*CHe[1, 1] + 
          4*(-6069*CHl1[1, 1] - 450*CHl1[2, 2] + 16086*CHl3[1, 1] + 
            4505*CHl3[2, 2] + 18459*CHq1[2, 2] + 5179*CHq3[2, 2]))) + 
      MH2^2*(-16*MW2^6*MZ2^9*(3316159*CHd[2, 2] - 4336315*CHe[1, 1] + 
          7197585*CHl1[1, 1] - 1008936*CHl1[2, 2] + 101079*CHl3[1, 1] + 
          4345334*CHl3[2, 2] - 10899301*CHq1[2, 2] - 12692397*CHq3[2, 2]) + 
        64*MW2^7*MZ2^8*(2047421*CHd[2, 2] - 2007001*CHe[1, 1] + 
          2908873*CHl1[1, 1] - 534060*CHl1[2, 2] + 55311*CHl3[1, 1] + 
          818318*CHl3[2, 2] - 1779509*CHq1[2, 2] - 2758209*CHq3[2, 2]) + 
        1024*MW2^10*MZ2^5*(52871*CHd[2, 2] + 98357*CHe[1, 1] - 
          73799*CHl1[1, 1] + 42120*CHl1[2, 2] + 119933*CHl3[1, 1] + 
          210896*CHl3[2, 2] - 174173*CHq1[2, 2] - 182001*CHq3[2, 2]) - 
        128*MW2^8*MZ2^7*(1127177*CHd[2, 2] - 1362029*CHe[1, 1] + 
          1722873*CHl1[1, 1] - 398376*CHl1[2, 2] - 311401*CHl3[1, 1] - 
          366638*CHl3[2, 2] + 450043*CHq1[2, 2] - 144913*CHq3[2, 2]) - 
        4096*MW2^11*MZ2^4*(17957*CHd[2, 2] + 3815*CHe[1, 1] + 
          5845*CHl1[1, 1] + 5652*CHl1[2, 2] + 18592*CHl3[1, 1] + 
          36967*CHl3[2, 2] - 13505*CHq1[2, 2] - 25321*CHq3[2, 2]) + 
        8192*MW2^12*MZ2^3*(3331*CHd[2, 2] - 4111*CHe[1, 1] + 
          7689*CHl1[1, 1] + 936*CHl1[2, 2] + 2083*CHl3[1, 1] + 
          7030*CHl3[2, 2] + 3491*CHq1[2, 2] - 2561*CHq3[2, 2]) + 
        32768*MW2^13*MZ2^2*(177*CHd[2, 2] + 1043*CHe[1, 1] - 
          1405*CHl1[1, 1] - 36*CHl1[2, 2] + 255*CHl3[1, 1] - 204*CHl3[2, 2] - 
          1011*CHq1[2, 2] - 183*CHq3[2, 2]) - 131072*MW2^14*MZ2*
         (55*CHd[2, 2] + 113*CHe[1, 1] - 129*CHl1[1, 1] + 50*CHl3[1, 1] + 
          21*CHl3[2, 2] - 91*CHq1[2, 2] - 29*CHq3[2, 2]) + 
        200*MZ2^15*(42*CHd[2, 2] + 14*CHe[1, 1] - 28*CHl1[1, 1] + 
          97*CHl3[1, 1] + 30*CHl3[2, 2] + 84*CHq1[2, 2] - 21*CHq3[2, 2]) + 
        262144*MW2^15*(6*CHd[2, 2] + 10*CHe[1, 1] - 10*CHl1[1, 1] + 
          5*CHl3[1, 1] + 3*CHl3[2, 2] - 6*CHq1[2, 2] - 2*CHq3[2, 2]) + 
        512*MW2^9*MZ2^6*(102817*CHd[2, 2] - 327421*CHe[1, 1] + 
          349685*CHl1[1, 1] - 107928*CHl1[2, 2] - 203906*CHl3[1, 1] - 
          336243*CHl3[2, 2] + 386207*CHq1[2, 2] + 293323*CHq3[2, 2]) + 
        MW2^2*MZ2^13*(1738027*CHd[2, 2] + 313065*CHe[1, 1] - 
          839150*CHl1[1, 1] - 75600*CHl1[2, 2] + 2371610*CHl3[1, 1] + 
          331840*CHl3[2, 2] + 3076394*CHq1[2, 2] + 1644194*CHq3[2, 2]) - 
        4*MW2^3*MZ2^12*(1789446*CHd[2, 2] + 451058*CHe[1, 1] - 
          1160501*CHl1[1, 1] - 42210*CHl1[2, 2] + 2070617*CHl3[1, 1] - 
          251448*CHl3[2, 2] + 4147515*CHq1[2, 2] + 3122543*CHq3[2, 2]) + 
        4*MW2^4*MZ2^11*(3562514*CHd[2, 2] + 2032870*CHe[1, 1] - 
          4576209*CHl1[1, 1] + 140976*CHl1[2, 2] + 3940747*CHl3[1, 1] - 
          2811708*CHl3[2, 2] + 14216593*CHq1[2, 2] + 12831497*CHq3[2, 2]) - 
        8*MW2^5*MZ2^10*(376456*CHd[2, 2] + 3454088*CHe[1, 1] - 
          6645858*CHl1[1, 1] + 603828*CHl1[2, 2] + 1717489*CHl3[1, 1] - 
          4862233*CHl3[2, 2] + 15806942*CHq1[2, 2] + 16167054*CHq3[2, 2]) - 
        5*MW2*MZ2^14*(41013*CHd[2, 2] + 8103*CHe[1, 1] + 
          2*(-9843*CHl1[1, 1] - 900*CHl1[2, 2] + 34917*CHl3[1, 1] + 
            9460*CHl3[2, 2] + 33453*CHq1[2, 2] + 6893*CHq3[2, 2])))))/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*B0i[bb0, 0, 0, MZ2]*(1048576*MW2^16*(CHe[1, 1] - CHl1[1, 1] - 
        CHl3[1, 1] - 2*CHq3[2, 2]) + 125*(MH2 - 11*MZ2)*MZ2^15*
       (3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
        6*CHq1[2, 2] + 6*CHq3[2, 2]) + 131072*MW2^15*MZ2*
       (6*CHd[2, 2] - 46*CHe[1, 1] + 56*CHl1[1, 1] + 47*CHl3[1, 1] + 
        15*CHl3[2, 2] + 12*CHq1[2, 2] + 96*CHq3[2, 2]) - 
      65536*MW2^14*MZ2^2*(126*CHd[2, 2] - 210*CHe[1, 1] + 327*CHl1[1, 1] + 
        18*CHl1[2, 2] + 254*CHl3[1, 1] + 197*CHl3[2, 2] + 81*CHq1[2, 2] + 
        409*CHq3[2, 2]) - 16*MW2^6*MZ2^9*
       (MH2*(-28663*CHd[2, 2] - 97853*CHe[1, 1] + 114207*CHl1[1, 1] + 
          99807*CHl3[1, 1] - 14400*CHl3[2, 2] + 236437*CHq1[2, 2] + 
          236437*CHq3[2, 2]) + 2*MZ2*(112104*CHd[1, 1] + 453631*CHd[2, 2] + 
          112104*CHd[3, 3] + 902693*CHe[1, 1] + 112104*CHe[2, 2] + 
          112104*CHe[3, 3] - 1069100*CHl1[1, 1] + 263061*CHl1[2, 2] + 
          112104*CHl1[3, 3] - 44484*CHl3[1, 1] - 1187923*CHl3[2, 2] - 
          112104*CHl3[3, 3] - 112104*CHq1[1, 1] + 1098389*CHq1[2, 2] - 
          224208*CHq1[3, 3] - 336312*CHq3[1, 1] + 1206325*CHq3[2, 2] - 
          224208*CHq3[3, 3] - 224208*CHu[1, 1] - 224208*CHu[2, 2])) - 
      128*MW2^8*MZ2^7*(MH2*(-21855*CHd[2, 2] - 13429*CHe[1, 1] + 
          12493*CHl1[1, 1] + 34515*CHl3[1, 1] + 22022*CHl3[2, 2] + 
          30207*CHq1[2, 2] + 30207*CHq3[2, 2]) + 
        MZ2*(88528*CHd[1, 1] - 327966*CHd[2, 2] + 88528*CHd[3, 3] + 
          560458*CHe[1, 1] + 88528*CHe[2, 2] + 88528*CHe[3, 3] - 
          456289*CHl1[1, 1] + 355558*CHl1[2, 2] + 88528*CHl1[3, 3] - 
          1022968*CHl3[1, 1] - 1502213*CHl3[2, 2] - 88528*CHl3[3, 3] - 
          88528*CHq1[1, 1] + 621441*CHq1[2, 2] - 177056*CHq1[3, 3] - 
          265584*CHq3[1, 1] + 460505*CHq3[2, 2] - 177056*CHq3[3, 3] - 
          177056*CHu[1, 1] - 177056*CHu[2, 2])) + 16*MW2^5*MZ2^10*
       (MH2*(16851*CHd[2, 2] - 59263*CHe[1, 1] + 75589*CHl1[1, 1] + 
          53011*CHl3[1, 1] - 22578*CHl3[2, 2] + 119223*CHq1[2, 2] + 
          119223*CHq3[2, 2]) + MZ2*(67092*CHd[1, 1] + 474189*CHd[2, 2] + 
          67092*CHd[3, 3] + 872079*CHe[1, 1] + 67092*CHe[2, 2] + 
          67092*CHe[3, 3] - 1206383*CHl1[1, 1] + 102336*CHl1[2, 2] + 
          67092*CHl1[3, 3] + 606560*CHl3[1, 1] - 279665*CHl3[2, 2] - 
          67092*CHl3[3, 3] - 67092*CHq1[1, 1] + 680379*CHq1[2, 2] - 
          134184*CHq1[3, 3] - 201276*CHq3[1, 1] + 692303*CHq3[2, 2] - 
          134184*CHq3[3, 3] - 134184*CHu[1, 1] - 134184*CHu[2, 2])) + 
      128*MW2^7*MZ2^8*(MH2*(-14517*CHd[2, 2] - 14947*CHe[1, 1] + 
          15778*CHl1[1, 1] + 22387*CHl3[1, 1] + 6609*CHl3[2, 2] + 
          37332*CHq1[2, 2] + 37332*CHq3[2, 2]) + 
        MZ2*(59340*CHd[1, 1] + 12984*CHd[2, 2] + 59340*CHd[3, 3] + 
          388412*CHe[1, 1] + 59340*CHe[2, 2] + 59340*CHe[3, 3] - 
          384703*CHl1[1, 1] + 185457*CHl1[2, 2] + 59340*CHl1[3, 3] - 
          404627*CHl3[1, 1] - 871141*CHl3[2, 2] - 59340*CHl3[3, 3] - 
          59340*CHq1[1, 1] + 558006*CHq1[2, 2] - 118680*CHq1[3, 3] - 
          178020*CHq3[1, 1] + 564692*CHq3[2, 2] - 118680*CHq3[3, 3] - 
          118680*CHu[1, 1] - 118680*CHu[2, 2])) + 256*MW2^9*MZ2^6*
       (4*MH2*(-2309*CHd[2, 2] - 1071*CHe[1, 1] + 829*CHl1[1, 1] + 
          5097*CHl3[1, 1] + 4268*CHl3[2, 2] + 1823*CHq1[2, 2] + 
          1823*CHq3[2, 2]) + MZ2*(47968*CHd[1, 1] - 304232*CHd[2, 2] + 
          47968*CHd[3, 3] + 329480*CHe[1, 1] + 47968*CHe[2, 2] + 
          47968*CHe[3, 3] - 212792*CHl1[1, 1] + 247156*CHl1[2, 2] + 
          47968*CHl1[3, 3] - 701321*CHl3[1, 1] - 815333*CHl3[2, 2] - 
          47968*CHl3[3, 3] - 47968*CHq1[1, 1] + 96884*CHq1[2, 2] - 
          95936*CHq1[3, 3] - 143904*CHq3[1, 1] - 137128*CHq3[2, 2] - 
          95936*CHq3[3, 3] - 95936*CHu[1, 1] - 95936*CHu[2, 2])) - 
      4*MW2^4*MZ2^11*(MH2*(68154*CHd[2, 2] - 104338*CHe[1, 1] + 
          144967*CHl1[1, 1] + 102518*CHl3[1, 1] - 42449*CHl3[2, 2] + 
          137985*CHq1[2, 2] + 137985*CHq3[2, 2]) + 
        2*MZ2*(15664*CHd[1, 1] + 175458*CHd[2, 2] + 15664*CHd[3, 3] + 
          666026*CHe[1, 1] + 15664*CHe[2, 2] + 15664*CHe[3, 3] - 
          1048561*CHl1[1, 1] - 5441*CHl1[2, 2] + 15664*CHl1[3, 3] + 
          600976*CHl3[1, 1] + 242940*CHl3[2, 2] - 15664*CHl3[3, 3] - 
          15664*CHq1[1, 1] + 382806*CHq1[2, 2] - 31328*CHq1[3, 3] - 
          46992*CHq3[1, 1] + 244990*CHq3[2, 2] - 31328*CHq3[3, 3] - 
          31328*CHu[1, 1] - 31328*CHu[2, 2])) - 4*MW2^3*MZ2^12*
       (-(MH2*(23299*CHd[2, 2] - 31959*CHe[1, 1] + 48448*CHl1[1, 1] + 
           38358*CHl3[1, 1] - 10090*CHl3[2, 2] + 11888*CHq1[2, 2] + 
           11888*CHq3[2, 2])) + MZ2*(9380*CHd[1, 1] + 5894*CHd[2, 2] + 
          9380*CHd[3, 3] - 371462*CHe[1, 1] + 9380*CHe[2, 2] + 
          9380*CHe[3, 3] + 651579*CHl1[1, 1] + 28280*CHl1[2, 2] + 
          9380*CHl1[3, 3] - 215661*CHl3[1, 1] - 234700*CHl3[2, 2] - 
          9380*CHl3[3, 3] - 9380*CHq1[1, 1] - 319127*CHq1[2, 2] - 
          18760*CHq1[3, 3] - 28140*CHq3[1, 1] - 160987*CHq3[2, 2] - 
          18760*CHq3[3, 3] - 18760*CHu[1, 1] - 18760*CHu[2, 2])) - 
      1024*MW2^10*MZ2^5*(MH2*(-1123*CHd[2, 2] - 449*CHe[1, 1] + 
          247*CHl1[1, 1] + 4295*CHl3[1, 1] + 4048*CHl3[2, 2] + 
          397*CHq1[2, 2] + 397*CHq3[2, 2]) + 
        MZ2*(9360*CHd[1, 1] - 53788*CHd[2, 2] + 9360*CHd[3, 3] + 
          74192*CHe[1, 1] + 9360*CHe[2, 2] + 9360*CHe[3, 3] - 
          32289*CHl1[1, 1] + 63324*CHl1[2, 2] + 9360*CHl1[3, 3] - 
          146194*CHl3[1, 1] - 128377*CHl3[2, 2] - 9360*CHl3[3, 3] - 
          9360*CHq1[1, 1] - 51653*CHq1[2, 2] - 18720*CHq1[3, 3] - 
          28080*CHq3[1, 1] - 139357*CHq3[2, 2] - 18720*CHq3[3, 3] - 
          18720*CHu[1, 1] - 18720*CHu[2, 2])) + 2048*MW2^11*MZ2^4*
       (-4*MH2*(35*CHd[2, 2] + 13*CHe[1, 1] - 2*CHl1[1, 1] - 303*CHl3[1, 1] - 
          301*CHl3[2, 2] + 4*CHq1[2, 2] + 4*CHq3[2, 2]) + 
        MZ2*(2512*CHd[1, 1] + 3190*CHd[2, 2] + 2512*CHd[3, 3] + 
          22258*CHe[1, 1] + 2512*CHe[2, 2] + 2512*CHe[3, 3] + 20*CHl1[1, 1] + 
          23572*CHl1[2, 2] + 2512*CHl1[3, 3] - 32949*CHl3[1, 1] - 
          11077*CHl3[2, 2] - 2512*CHl3[3, 3] - 2512*CHq1[1, 1] - 
          37252*CHq1[2, 2] - 5024*CHq1[3, 3] - 7536*CHq3[1, 1] - 
          75928*CHq3[2, 2] - 5024*CHq3[3, 3] - 5024*CHu[1, 1] - 
          5024*CHu[2, 2])) + 5*MW2^2*MZ2^13*
       (MH2*(-2047*CHd[2, 2] + 5051*CHe[1, 1] - 8382*CHl1[1, 1] - 
          7562*CHl3[1, 1] + 820*CHl3[2, 2] + 4546*CHq1[2, 2] + 
          4546*CHq3[2, 2]) + 2*MZ2*(1680*CHd[1, 1] - 1055*CHd[2, 2] + 
          1680*CHd[3, 3] - 27453*CHe[1, 1] + 1680*CHe[2, 2] + 
          1680*CHe[3, 3] + 52646*CHl1[1, 1] + 2580*CHl1[2, 2] + 
          1680*CHl1[3, 3] + 3586*CHl3[1, 1] - 15280*CHl3[2, 2] - 
          1680*CHl3[3, 3] - 1680*CHq1[1, 1] - 47890*CHq1[2, 2] - 
          3360*CHq1[3, 3] - 5040*CHq3[1, 1] - 32770*CHq3[2, 2] - 
          3360*CHq3[3, 3] - 3360*CHu[1, 1] - 3360*CHu[2, 2])) - 
      8192*MW2^12*MZ2^3*(-(MH2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] - 
           103*CHl3[1, 1] - 104*CHl3[2, 2] + 3*CHq1[2, 2] + 3*CHq3[2, 2])) + 
        MZ2*(208*CHd[1, 1] + 4842*CHd[2, 2] + 208*CHd[3, 3] + 
          1104*CHe[1, 1] + 208*CHe[2, 2] + 208*CHe[3, 3] + 3349*CHl1[1, 1] + 
          3034*CHl1[2, 2] + 208*CHl1[3, 3] + 50*CHl3[1, 1] + 
          4403*CHl3[2, 2] - 208*CHl3[3, 3] - 208*CHq1[1, 1] - 
          4839*CHq1[2, 2] - 416*CHq1[3, 3] - 624*CHq3[1, 1] - 
          8779*CHq3[2, 2] - 416*CHq3[3, 3] - 416*CHu[1, 1] - 
          416*CHu[2, 2])) - 25*MW2*MZ2^14*
       (4*MH2*(16*CHd[2, 2] + 28*CHe[1, 1] - 51*CHl1[1, 1] - 51*CHl3[1, 1] + 
          77*CHq1[2, 2] + 77*CHq3[2, 2]) + 5*MZ2*(16*CHd[1, 1] - 
          193*CHd[2, 2] + 16*CHd[3, 3] - 235*CHe[1, 1] + 16*CHe[2, 2] + 
          16*CHe[3, 3] + 478*CHl1[1, 1] + 16*CHl1[2, 2] + 16*CHl1[3, 3] + 
          254*CHl3[1, 1] - 64*CHl3[2, 2] - 16*CHl3[3, 3] - 16*CHq1[1, 1] - 
          794*CHq1[2, 2] - 32*CHq1[3, 3] - 48*CHq3[1, 1] - 682*CHq3[2, 2] - 
          32*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2])) + 
      16384*MW2^13*MZ2^2*(8*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(16*CHd[1, 1] + 1716*CHd[2, 2] + 16*CHd[3, 3] - 772*CHe[1, 1] + 
          16*CHe[2, 2] + 16*CHe[3, 3] + 2052*CHl1[1, 1] + 484*CHl1[2, 2] + 
          16*CHl1[3, 3] + 1399*CHl3[1, 1] + 2063*CHl3[2, 2] - 16*CHl3[3, 3] - 
          16*CHq1[1, 1] - 168*CHq1[2, 2] - 32*CHq1[3, 3] - 48*CHq3[1, 1] + 
          492*CHq3[2, 2] - 32*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2]))))/
    (8*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (16*MW2^4*MZ2^7*(4209*CHd[2, 2] - 3557*CHe[1, 1] + 16195*CHl1[1, 1] + 
          44887*CHl3[1, 1] + 28692*CHl3[2, 2] - 83511*CHq1[2, 2] - 
          83511*CHq3[2, 2]) - 128*MW2^5*MZ2^6*(5391*CHd[2, 2] - 
          2527*CHe[1, 1] + 5939*CHl1[1, 1] + 11159*CHl3[1, 1] + 
          5220*CHl3[2, 2] - 12507*CHq1[2, 2] - 12507*CHq3[2, 2]) + 
        128*MW2^6*MZ2^5*(9705*CHd[2, 2] - 5941*CHe[1, 1] + 11041*CHl1[1, 1] + 
          14047*CHl3[1, 1] + 3006*CHl3[2, 2] - 5781*CHq1[2, 2] - 
          5781*CHq3[2, 2]) + 8192*MW2^9*MZ2^2*(47*CHd[2, 2] + 97*CHe[1, 1] - 
          125*CHl1[1, 1] - 25*CHl3[1, 1] + 100*CHl3[2, 2] - 143*CHq1[2, 2] - 
          143*CHq3[2, 2]) - 8192*MW2^10*MZ2*(35*CHd[2, 2] + 41*CHe[1, 1] - 
          47*CHl1[1, 1] - 3*CHl3[1, 1] + 44*CHl3[2, 2] - 53*CHq1[2, 2] - 
          53*CHq3[2, 2]) + 65536*MW2^11*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + 
          CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 
        25*MZ2^11*(85*CHd[2, 2] - 17*CHe[1, 1] + 24*CHl1[1, 1] + 
          44*CHl3[1, 1] + 20*CHl3[2, 2] + 80*CHq1[2, 2] + 80*CHq3[2, 2]) - 
        1024*MW2^7*MZ2^4*(970*CHd[2, 2] - 1108*CHe[1, 1] + 1781*CHl1[1, 1] + 
          1419*CHl3[1, 1] - 362*CHl3[2, 2] + 755*CHq1[2, 2] + 
          755*CHq3[2, 2]) + 20*MW2*MZ2^10*(1093*CHd[2, 2] - 221*CHe[1, 1] + 
          237*CHl1[1, 1] + 217*CHl3[1, 1] - 20*CHl3[2, 2] + 1481*CHq1[2, 2] + 
          1481*CHq3[2, 2]) + 1024*MW2^8*MZ2^3*(133*CHd[2, 2] - 
          1129*CHe[1, 1] + 1619*CHl1[1, 1] + 711*CHl3[1, 1] - 
          908*CHl3[2, 2] + 1529*CHq1[2, 2] + 1529*CHq3[2, 2]) + 
        16*MW2^3*MZ2^8*(8805*CHd[2, 2] - 1397*CHe[1, 1] - 2308*CHl1[1, 1] - 
          12967*CHl3[1, 1] - 10659*CHl3[2, 2] + 40206*CHq1[2, 2] + 
          40206*CHq3[2, 2]) - 4*MW2^2*MZ2^9*(21746*CHd[2, 2] - 
          4306*CHe[1, 1] + 2247*CHl1[1, 1] - 5398*CHl3[1, 1] - 
          7645*CHl3[2, 2] + 46357*CHq1[2, 2] + 46357*CHq3[2, 2])) + 
      MT2*(-3375*MZ2^14*(3*CHd[2, 2] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) - 
        524288*MW2^13*MZ2*(43*CHd[2, 2] + 49*CHe[1, 1] - 55*CHl1[1, 1] - 
          3*CHl3[1, 1] + 52*CHl3[2, 2] - 61*CHq1[2, 2] - 61*CHq3[2, 2]) + 
        4194304*MW2^14*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          CHq1[2, 2] - CHq3[2, 2]) + 75*MW2*MZ2^13*(271*CHd[2, 2] + 
          997*CHe[1, 1] - 2*(897*CHl1[1, 1] + 987*CHl3[1, 1] + 
            90*CHl3[2, 2] - 1171*CHq1[2, 2] + 40*CHq1[3, 3] - 
            1171*CHq3[2, 2] + 140*CHq3[3, 3] - 80*CHu[3, 3])) + 
        128*MW2^7*MZ2^7*(715539*CHd[2, 2] - 18335*CHe[1, 1] + 
          369487*CHl1[1, 1] + 974485*CHl3[1, 1] + 604998*CHl3[2, 2] - 
          2012523*CHq1[2, 2] + 115632*CHq1[3, 3] - 2012523*CHq3[2, 2] + 
          404712*CHq3[3, 3] - 231264*CHu[3, 3]) - 128*MW2^6*MZ2^8*
         (108924*CHd[2, 2] + 163632*CHe[1, 1] - 35933*CHl1[1, 1] + 
          419941*CHl3[1, 1] + 455874*CHl3[2, 2] - 1563441*CHq1[2, 2] + 
          62388*CHq1[3, 3] - 1563441*CHq3[2, 2] + 218358*CHq3[3, 3] - 
          124776*CHu[3, 3]) + 1024*MW2^9*MZ2^5*(163927*CHd[2, 2] - 
          115683*CHe[1, 1] + 206005*CHl1[1, 1] + 168305*CHl3[1, 1] - 
          37700*CHl3[2, 2] + 311*CHq1[2, 2] + 17232*CHq1[3, 3] + 
          311*CHq3[2, 2] + 60312*CHq3[3, 3] - 34464*CHu[3, 3]) - 
        4*MW2^3*MZ2^11*(1065954*CHd[2, 2] - 813834*CHe[1, 1] + 
          1156863*CHl1[1, 1] + 897658*CHl3[1, 1] - 259205*CHl3[2, 2] + 
          1211553*CHq1[2, 2] + 17040*CHq1[3, 3] + 1211553*CHq3[2, 2] + 
          59640*CHq3[3, 3] - 34080*CHu[3, 3]) - 2048*MW2^8*MZ2^6*
         (82761*CHd[2, 2] - 27503*CHe[1, 1] + 65082*CHl1[1, 1] + 
          87327*CHl3[1, 1] + 22245*CHl3[2, 2] - 90030*CHq1[2, 2] + 
          9372*CHq1[3, 3] - 90030*CHq3[2, 2] + 32802*CHq3[3, 3] - 
          18744*CHu[3, 3]) + 20*MW2^2*MZ2^12*(28829*CHd[2, 2] - 
          33169*CHe[1, 1] + 53373*CHl1[1, 1] + 53203*CHl3[1, 1] - 
          170*CHl3[2, 2] - 6017*CHq1[2, 2] + 2220*CHq1[3, 3] - 
          6017*CHq3[2, 2] + 7770*CHq3[3, 3] - 4440*CHu[3, 3]) - 
        8192*MW2^10*MZ2^4*(9406*CHd[2, 2] - 18154*CHe[1, 1] + 
          27869*CHl1[1, 1] + 13731*CHl3[1, 1] - 14138*CHl3[2, 2] + 
          19157*CHq1[2, 2] + 1356*CHq1[3, 3] + 19157*CHq3[2, 2] + 
          4746*CHq3[3, 3] - 2712*CHu[3, 3]) + 65536*MW2^12*MZ2^2*
         (662*CHd[2, 2] + 1110*CHe[1, 1] - 1382*CHl1[1, 1] - 191*CHl3[1, 1] + 
          1191*CHl3[2, 2] - 1574*CHq1[2, 2] - 12*CHq1[3, 3] - 
          1574*CHq3[2, 2] - 42*CHq3[3, 3] + 24*CHu[3, 3]) - 
        8192*MW2^11*MZ2^3*(2073*CHd[2, 2] + 15459*CHe[1, 1] - 
          21261*CHl1[1, 1] - 5881*CHl3[1, 1] + 15380*CHl3[2, 2] - 
          21783*CHq1[2, 2] - 528*CHq1[3, 3] - 21783*CHq3[2, 2] - 
          1848*CHq3[3, 3] + 1056*CHu[3, 3]) + 16*MW2^4*MZ2^10*
         (810316*CHd[2, 2] - 621620*CHe[1, 1] + 755106*CHl1[1, 1] + 
          293317*CHl3[1, 1] - 461789*CHl3[2, 2] + 1925954*CHq1[2, 2] - 
          27756*CHq1[3, 3] + 1925954*CHq3[2, 2] - 97146*CHq3[3, 3] + 
          55512*CHu[3, 3]) - 16*MW2^5*MZ2^9*(1019069*CHd[2, 2] - 
          1210401*CHe[1, 1] + 1117931*CHl1[1, 1] - 546641*CHl3[1, 1] - 
          1664572*CHl3[2, 2] + 6210457*CHq1[2, 2] - 173520*CHq1[3, 3] + 
          6210457*CHq3[2, 2] - 607320*CHq3[3, 3] + 347040*CHu[3, 3]))))/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MZ2*SW2*(-9*MH2^2*MZ2^2*(-131072*MW2^12*(CHl3[1, 1] + CHl3[2, 2]) - 
        128*MW2^7*MZ2^5*(10319*CHd[2, 2] + 7685*CHe[1, 1] - 7645*CHl1[1, 1] - 
          14275*CHl3[1, 1] - 6630*CHl3[2, 2] - 18863*CHq1[2, 2] - 
          18863*CHq3[2, 2]) + 128*MW2^6*MZ2^6*(4198*CHd[2, 2] + 
          7262*CHe[1, 1] - 8133*CHl1[1, 1] - 8112*CHl3[1, 1] + 
          21*CHl3[2, 2] - 18469*CHq1[2, 2] - 18469*CHq3[2, 2]) - 
        20*MW2^2*MZ2^10*(573*CHd[2, 2] - 1129*CHe[1, 1] + 1853*CHl1[1, 1] + 
          1648*CHl3[1, 1] - 205*CHl3[2, 2] - 789*CHq1[2, 2] - 
          789*CHq3[2, 2]) + 2048*MW2^8*MZ2^4*(721*CHd[2, 2] + 359*CHe[1, 1] - 
          303*CHl1[1, 1] - 1265*CHl3[1, 1] - 962*CHl3[2, 2] - 
          709*CHq1[2, 2] - 709*CHq3[2, 2]) - 1024*MW2^9*MZ2^3*
         (867*CHd[2, 2] + 353*CHe[1, 1] - 223*CHl1[1, 1] - 2567*CHl3[1, 1] - 
          2344*CHl3[2, 2] - 405*CHq1[2, 2] - 405*CHq3[2, 2]) + 
        8192*MW2^10*MZ2^2*(32*CHd[2, 2] + 12*CHe[1, 1] - 3*CHl1[1, 1] - 
          216*CHl3[1, 1] - 213*CHl3[2, 2] + CHq1[2, 2] + CHq3[2, 2]) - 
        8192*MW2^11*MZ2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] - 
          87*CHl3[1, 1] - 88*CHl3[2, 2] + 3*CHq1[2, 2] + 3*CHq3[2, 2]) + 
        125*MZ2^12*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
          6*CHq1[2, 2] + 6*CHq3[2, 2]) - 25*MW2*MZ2^11*(49*CHd[2, 2] + 
          107*CHe[1, 1] - 194*CHl1[1, 1] - 194*CHl3[1, 1] + 278*CHq1[2, 2] + 
          278*CHq3[2, 2]) - 32*MW2^4*MZ2^8*(5965*CHd[2, 2] - 9753*CHe[1, 1] + 
          13223*CHl1[1, 1] + 9050*CHl3[1, 1] - 4173*CHl3[2, 2] + 
          15269*CHq1[2, 2] + 15269*CHq3[2, 2]) + 4*MW2^3*MZ2^9*
         (20434*CHd[2, 2] - 26314*CHe[1, 1] + 39183*CHl1[1, 1] + 
          30118*CHl3[1, 1] - 9065*CHl3[2, 2] + 15833*CHq1[2, 2] + 
          15833*CHq3[2, 2]) + 16*MW2^5*MZ2^7*(4921*CHd[2, 2] - 
          39757*CHe[1, 1] + 49143*CHl1[1, 1] + 34911*CHl3[1, 1] - 
          14232*CHl3[2, 2] + 88685*CHq1[2, 2] + 88685*CHq3[2, 2])) + 
      MW2*(4718592*MW2^15*(12*CHd[2, 2] + 16*CHe[1, 1] - 16*CHl1[1, 1] - 
          13*CHl3[1, 1] + 3*CHl3[2, 2] - 12*CHq1[2, 2] - 20*CHq3[2, 2]) - 
        65536*MW2^13*MZ2*(-96*MT2*(43*CHd[2, 2] + 49*CHe[1, 1] - 
            55*CHl1[1, 1] - 3*CHl3[1, 1] + 52*CHl3[2, 2] - 61*CHq1[2, 2] - 
            61*CHq3[2, 2]) + MZ2*((-16745 + 2016*Pi^2)*CHd[2, 2] + 
            (-27779 + 2272*Pi^2)*CHe[1, 1] + 30641*CHl1[1, 1] - 
            2144*Pi^2*CHl1[1, 1] + 12354*CHl3[1, 1] + 128*Pi^2*CHl3[1, 1] - 
            9581*CHl3[2, 2] + 2272*Pi^2*CHl3[2, 2] + 31883*CHq1[2, 2] - 
            2400*Pi^2*CHq1[2, 2] + 28793*CHq3[2, 2] - 2400*Pi^2*
             CHq3[2, 2])) - 524288*MW2^14*(96*MT2*(CHd[2, 2] + CHe[1, 1] - 
            CHl1[1, 1] + CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
          MZ2*((722 - 40*Pi^2)*CHd[2, 2] + (992 - 40*Pi^2)*CHe[1, 1] - 
            1118*CHl1[1, 1] + 40*Pi^2*CHl1[1, 1] - 648*CHl3[1, 1] + 
            245*CHl3[2, 2] - 40*Pi^2*CHl3[2, 2] - 1046*CHq1[2, 2] + 
            40*Pi^2*CHq1[2, 2] - 1217*CHq3[2, 2] + 40*Pi^2*CHq3[2, 2])) + 
        25*MZ2^14*(810*MT2*(3*CHd[2, 2] + CHe[1, 1] - 
            2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
          MZ2*(3*(-5553 + 664*Pi^2)*CHd[2, 2] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[2, 2] + (-4443 + 544*Pi^2)*CHq3[
                2, 2]))) + 16384*MW2^12*MZ2^2*
         (-24*MT2*(1324*CHd[2, 2] + 2220*CHe[1, 1] - 2764*CHl1[1, 1] - 
            409*CHl3[1, 1] + 2355*CHl3[2, 2] - 3148*CHq1[2, 2] - 
            24*CHq1[3, 3] - 3148*CHq3[2, 2] - 30*CHq3[3, 3] + 48*CHu[3, 3]) + 
          MZ2*(192*CHd[1, 1] + (-129905 + 22048*Pi^2)*CHd[2, 2] + 
            192*CHd[3, 3] - 265851*CHe[1, 1] + 30240*Pi^2*CHe[1, 1] + 
            192*CHe[2, 2] + 192*CHe[3, 3] + 260213*CHl1[1, 1] - 
            26976*Pi^2*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] + 
            55229*CHl3[1, 1] + 2688*Pi^2*CHl3[1, 1] - 127308*CHl3[2, 2] + 
            29664*Pi^2*CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] + 
            278471*CHq1[2, 2] - 32608*Pi^2*CHq1[2, 2] - 480*CHq1[3, 3] - 
            576*CHq3[1, 1] + 205043*CHq3[2, 2] - 32608*Pi^2*CHq3[2, 2] - 
            288*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
            192*CHu[3, 3])) - 16384*MW2^11*MZ2^3*
         (3*MT2*(-4227*CHd[2, 2] - 30945*CHe[1, 1] + 42495*CHl1[1, 1] + 
            12923*CHl3[1, 1] - 29572*CHl3[2, 2] + 43485*CHq1[2, 2] + 
            1056*CHq1[3, 3] + 43485*CHq3[2, 2] + 1320*CHq3[3, 3] - 
            2112*CHu[3, 3]) + MZ2*(1056*CHd[1, 1] + (-219267 + 34196*Pi^2)*
             CHd[2, 2] + 1056*CHd[3, 3] - 483543*CHe[1, 1] + 
            63836*Pi^2*CHe[1, 1] + 1056*CHe[2, 2] + 1056*CHe[3, 3] + 
            398625*CHl1[1, 1] - 53444*Pi^2*CHl1[1, 1] + 1056*CHl1[2, 2] + 
            1056*CHl1[3, 3] - 15451*CHl3[1, 1] + 6236*Pi^2*CHl3[1, 1] - 
            310459*CHl3[2, 2] + 59680*Pi^2*CHl3[2, 2] - 1056*CHl3[3, 3] - 
            1056*CHq1[1, 1] + 432009*CHq1[2, 2] - 66380*Pi^2*CHq1[2, 2] - 
            2640*CHq1[3, 3] - 3168*CHq3[1, 1] + 282888*CHq3[2, 2] - 
            66380*Pi^2*CHq3[2, 2] - 1584*CHq3[3, 3] - 2112*CHu[1, 1] - 
            2112*CHu[2, 2] + 1056*CHu[3, 3])) + 5*MW2*MZ2^13*
         (-90*MT2*(101*CHd[2, 2] + 1031*CHe[1, 1] - 
            2*(921*CHl1[1, 1] + 1011*CHl3[1, 1] + 90*CHl3[2, 2] - 
              1091*CHq1[2, 2] + 80*CHq1[3, 3] - 1091*CHq3[2, 2] + 
              100*CHq3[3, 3] - 160*CHu[3, 3])) + 
          MZ2*(4800*CHd[1, 1] + (968853 - 117104*Pi^2)*CHd[2, 2] + 
            4800*CHd[3, 3] + 753495*CHe[1, 1] - 89680*Pi^2*CHe[1, 1] + 
            4800*CHe[2, 2] + 4800*CHe[3, 3] + 213630*CHl1[1, 1] - 
            27200*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 4800*CHl1[3, 3] + 
            832530*CHl3[1, 1] - 114800*Pi^2*CHl3[1, 1] + 685500*CHl3[2, 2] - 
            87600*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 4800*CHq1[1, 1] + 
            1962006*CHq1[2, 2] - 236608*Pi^2*CHq1[2, 2] - 12000*CHq1[3, 3] - 
            14400*CHq3[1, 1] + 2004846*CHq3[2, 2] - 236608*Pi^2*CHq3[2, 2] - 
            7200*CHq3[3, 3] - 9600*CHu[1, 1] - 9600*CHu[2, 2] + 
            4800*CHu[3, 3])) + 2048*MW2^10*MZ2^4*
         (24*MT2*(17948*CHd[2, 2] - 36632*CHe[1, 1] + 55819*CHl1[1, 1] + 
            30243*CHl3[1, 1] - 25576*CHl3[2, 2] + 38287*CHq1[2, 2] + 
            2712*CHq1[3, 3] + 38287*CHq3[2, 2] + 3390*CHq3[3, 3] - 
            5424*CHu[3, 3]) + MZ2*(21696*CHd[1, 1] + (-2577395 + 259024*Pi^2)*
             CHd[2, 2] + 21696*CHd[3, 3] - 5584345*CHe[1, 1] + 
            772528*Pi^2*CHe[1, 1] + 21696*CHe[2, 2] + 21696*CHe[3, 3] + 
            3832799*CHl1[1, 1] - 600000*Pi^2*CHl1[1, 1] + 21696*CHl1[2, 2] + 
            21696*CHl1[3, 3] - 1361649*CHl3[1, 1] + 69456*Pi^2*CHl3[1, 1] - 
            4526288*CHl3[2, 2] + 669456*Pi^2*CHl3[2, 2] - 21696*CHl3[3, 3] - 
            21696*CHq1[1, 1] + 4552685*CHq1[2, 2] - 721312*Pi^2*CHq1[2, 2] - 
            54240*CHq1[3, 3] - 65088*CHq3[1, 1] + 3156557*CHq3[2, 2] - 
            721312*Pi^2*CHq3[2, 2] - 32544*CHq3[3, 3] - 43392*CHu[1, 1] - 
            43392*CHu[2, 2] + 21696*CHu[3, 3])) - 2048*MW2^9*MZ2^5*
         (3*MT2*(304445*CHd[2, 2] - 240897*CHe[1, 1] + 418031*CHl1[1, 1] + 
            367147*CHl3[1, 1] - 50884*CHl3[2, 2] + 11557*CHq1[2, 2] + 
            34464*CHq1[3, 3] + 11557*CHq3[2, 2] + 43080*CHq3[3, 3] - 
            68928*CHu[3, 3]) + MZ2*(34464*CHd[1, 1] + 
            (-2769373 + 139352*Pi^2)*CHd[2, 2] + 34464*CHd[3, 3] - 
            6485679*CHe[1, 1] + 888424*Pi^2*CHe[1, 1] + 34464*CHe[2, 2] + 
            34464*CHe[3, 3] + 3767846*CHl1[1, 1] - 630368*Pi^2*CHl1[1, 1] + 
            34464*CHl1[2, 2] + 34464*CHl1[3, 3] - 2550281*CHl3[1, 1] + 
            70136*Pi^2*CHl3[1, 1] - 6121498*CHl3[2, 2] + 700504*Pi^2*
             CHl3[2, 2] - 34464*CHl3[3, 3] - 34464*CHq1[1, 1] + 
            5425402*CHq1[2, 2] - 684752*Pi^2*CHq1[2, 2] - 86160*CHq1[3, 3] - 
            103392*CHq3[1, 1] + 4413973*CHq3[2, 2] - 684752*Pi^2*CHq3[2, 2] - 
            51696*CHq3[3, 3] - 68928*CHu[1, 1] - 68928*CHu[2, 2] + 
            34464*CHu[3, 3])) + 4*MW2^3*MZ2^11*
         (30*MT2*(316038*CHd[2, 2] - 183438*CHe[1, 1] + 251157*CHl1[1, 1] + 
            188758*CHl3[1, 1] - 62399*CHl3[2, 2] + 399123*CHq1[2, 2] + 
            6816*CHq1[3, 3] + 399123*CHq3[2, 2] + 8520*CHq3[3, 3] - 
            13632*CHu[3, 3]) + MZ2*(68160*CHd[1, 1] - 
            10*(89589 + 135896*Pi^2)*CHd[2, 2] + 68160*CHd[3, 3] + 
            54237162*CHe[1, 1] - 6243280*Pi^2*CHe[1, 1] + 68160*CHe[2, 2] + 
            68160*CHe[3, 3] - 6469023*CHl1[1, 1] + 443792*Pi^2*CHl1[1, 1] + 
            68160*CHl1[2, 2] + 68160*CHl1[3, 3] + 10556638*CHl3[1, 1] - 
            3325584*Pi^2*CHl3[1, 1] + 27578377*CHl3[2, 2] - 
            3769376*Pi^2*CHl3[2, 2] - 68160*CHl3[3, 3] - 68160*CHq1[1, 1] + 
            42699183*CHq1[2, 2] - 7034224*Pi^2*CHq1[2, 2] - 
            170400*CHq1[3, 3] - 204480*CHq3[1, 1] + 44162787*CHq3[2, 2] - 
            7034224*Pi^2*CHq3[2, 2] - 102240*CHq3[3, 3] - 136320*CHu[1, 1] - 
            136320*CHu[2, 2] + 68160*CHu[3, 3])) - 2*MW2^2*MZ2^12*
         (60*MT2*(42187*CHd[2, 2] - 35855*CHe[1, 1] + 56715*CHl1[1, 1] + 
            56915*CHl3[1, 1] + 200*CHl3[2, 2] + 9269*CHq1[2, 2] + 
            4440*CHq1[3, 3] + 9269*CHq3[2, 2] + 5550*CHq3[3, 3] - 
            8880*CHu[3, 3]) + MZ2*(88800*CHd[1, 1] + (9025175 - 1361040*Pi^2)*
             CHd[2, 2] + 88800*CHd[3, 3] + 18332429*CHe[1, 1] - 
            2143152*Pi^2*CHe[1, 1] + 88800*CHe[2, 2] + 88800*CHe[3, 3] + 
            1136412*CHl1[1, 1] - 221856*Pi^2*CHl1[1, 1] + 88800*CHl1[2, 2] + 
            88800*CHl1[3, 3] + 9283522*CHl3[1, 1] - 1785216*Pi^2*CHl3[1, 1] + 
            11116570*CHl3[2, 2] - 1563360*Pi^2*CHl3[2, 2] - 
            88800*CHl3[3, 3] - 88800*CHq1[1, 1] + 29391520*CHq1[2, 2] - 
            3803040*Pi^2*CHq1[2, 2] - 222000*CHq1[3, 3] - 266400*CHq3[1, 1] + 
            30678220*CHq3[2, 2] - 3803040*Pi^2*CHq3[2, 2] - 
            133200*CHq3[3, 3] - 177600*CHu[1, 1] - 177600*CHu[2, 2] + 
            88800*CHu[3, 3])) + 8*MW2^4*MZ2^10*
         (-12*MT2*(1298522*CHd[2, 2] - 716578*CHe[1, 1] + 796170*CHl1[1, 1] + 
            160385*CHl3[1, 1] - 635785*CHl3[2, 2] + 3027382*CHq1[2, 2] - 
            55512*CHq1[3, 3] + 3027382*CHq3[2, 2] - 69390*CHq3[3, 3] + 
            111024*CHu[3, 3]) + MZ2*(222048*CHd[1, 1] + 
            (28205074 - 196048*Pi^2)*CHd[2, 2] + 222048*CHd[3, 3] - 
            108885098*CHe[1, 1] + 12499472*Pi^2*CHe[1, 1] + 
            222048*CHe[2, 2] + 222048*CHe[3, 3] + 27077787*CHl1[1, 1] - 
            2752704*Pi^2*CHl1[1, 1] + 222048*CHl1[2, 2] + 222048*CHl1[3, 3] - 
            12792077*CHl3[1, 1] + 4223408*Pi^2*CHl3[1, 1] - 
            61357016*CHl3[2, 2] + 6976112*Pi^2*CHl3[2, 2] - 
            222048*CHl3[3, 3] - 222048*CHq1[1, 1] - 14459131*CHq1[2, 2] + 
            7894048*Pi^2*CHq1[2, 2] - 555120*CHq1[3, 3] - 666144*CHq3[1, 1] - 
            12123595*CHq3[2, 2] + 7894048*Pi^2*CHq3[2, 2] - 
            333072*CHq3[3, 3] - 444096*CHu[1, 1] - 444096*CHu[2, 2] + 
            222048*CHu[3, 3])) + 256*MW2^8*MZ2^6*
         (48*MT2*(146055*CHd[2, 2] - 64699*CHe[1, 1] + 
            3*(46115*CHl1[1, 1] + 62574*CHl3[1, 1] + 16459*CHl3[2, 2] - 
              53639*CHq1[2, 2] + 6248*CHq1[3, 3] - 53639*CHq3[2, 2] + 
              7810*CHq3[3, 3] - 12496*CHu[3, 3])) + 
          MZ2*(299904*CHd[1, 1] + 7*(-2052987 + 15232*Pi^2)*CHd[2, 2] + 
            299904*CHd[3, 3] - 48497599*CHe[1, 1] + 6398656*Pi^2*CHe[1, 1] + 
            299904*CHe[2, 2] + 299904*CHe[3, 3] + 24486171*CHl1[1, 1] - 
            4060768*Pi^2*CHl1[1, 1] + 299904*CHl1[2, 2] + 299904*CHl1[3, 3] - 
            21989085*CHl3[1, 1] + 500896*Pi^2*CHl3[1, 1] - 
            48641292*CHl3[2, 2] + 4561664*Pi^2*CHl3[2, 2] - 
            299904*CHl3[3, 3] - 299904*CHq1[1, 1] + 42961953*CHq1[2, 2] - 
            3633952*Pi^2*CHq1[2, 2] - 749760*CHq1[3, 3] - 899712*CHq3[1, 1] + 
            39846285*CHq3[2, 2] - 3633952*Pi^2*CHq3[2, 2] - 
            449856*CHq3[3, 3] - 599808*CHu[1, 1] - 599808*CHu[2, 2] + 
            299904*CHu[3, 3])) - 128*MW2^7*MZ2^7*
         (6*MT2*(1152465*CHd[2, 2] - 244165*CHe[1, 1] + 945389*CHl1[1, 1] + 
            2074223*CHl3[1, 1] + 1128834*CHl3[2, 2] - 3515745*CHq1[2, 2] + 
            231264*CHq1[3, 3] - 3515745*CHq3[2, 2] + 289080*CHq3[3, 3] - 
            462528*CHu[3, 3]) + MZ2*(462528*CHd[1, 1] - 
            2*(3069627 + 367516*Pi^2)*CHd[2, 2] + 462528*CHd[3, 3] - 
            72569666*CHe[1, 1] + 9134616*Pi^2*CHe[1, 1] + 462528*CHe[2, 2] + 
            462528*CHe[3, 3] + 32470336*CHl1[1, 1] - 5029096*Pi^2*
             CHl1[1, 1] + 462528*CHl1[2, 2] + 462528*CHl1[3, 3] - 
            30366935*CHl3[1, 1] + 884312*Pi^2*CHl3[1, 1] - 
            70359597*CHl3[2, 2] + 5913408*Pi^2*CHl3[2, 2] - 
            462528*CHl3[3, 3] - 462528*CHq1[1, 1] + 62697528*CHq1[2, 2] - 
            3062392*Pi^2*CHq1[2, 2] - 1156320*CHq1[3, 3] - 
            1387584*CHq3[1, 1] + 63110694*CHq3[2, 2] - 3062392*Pi^2*
             CHq3[2, 2] - 693792*CHq3[3, 3] - 925056*CHu[1, 1] - 
            925056*CHu[2, 2] + 462528*CHu[3, 3])) - 16*MW2^5*MZ2^9*
         (-6*MT2*(1905271*CHd[2, 2] - 1347363*CHe[1, 1] + 909001*CHl1[1, 1] - 
            1645459*CHl3[1, 1] - 2554460*CHl3[2, 2] + 10026419*CHq1[2, 2] - 
            347040*CHq1[3, 3] + 10026419*CHq3[2, 2] - 433800*CHq3[3, 3] + 
            694080*CHu[3, 3]) + MZ2*(694080*CHd[1, 1] + 
            (43981099 - 2168624*Pi^2)*CHd[2, 2] + 694080*CHd[3, 3] - 
            157715271*CHe[1, 1] + 18382192*Pi^2*CHe[1, 1] + 
            694080*CHe[2, 2] + 694080*CHe[3, 3] + 52879939*CHl1[1, 1] - 
            6376480*Pi^2*CHl1[1, 1] + 694080*CHl1[2, 2] + 694080*CHl1[3, 3] - 
            29353876*CHl3[1, 1] + 3956528*Pi^2*CHl3[1, 1] - 
            110621999*CHl3[2, 2] + 10333008*Pi^2*CHl3[2, 2] - 
            694080*CHl3[3, 3] - 694080*CHq1[1, 1] + 57624449*CHq1[2, 2] + 
            4486016*Pi^2*CHq1[2, 2] - 1735200*CHq1[3, 3] - 
            2082240*CHq3[1, 1] + 65361257*CHq3[2, 2] + 4486016*Pi^2*
             CHq3[2, 2] - 1041120*CHq3[3, 3] - 1388160*CHu[1, 1] - 
            1388160*CHu[2, 2] + 694080*CHu[3, 3])) + 32*MW2^6*MZ2^8*
         (24*MT2*(104502*CHd[2, 2] + 131190*CHe[1, 1] + 147725*CHl1[1, 1] + 
            918533*CHl3[1, 1] + 770808*CHl3[2, 2] - 2628219*CHq1[2, 2] + 
            124776*CHq1[3, 3] - 2628219*CHq3[2, 2] + 155970*CHq3[3, 3] - 
            249552*CHu[3, 3]) + MZ2*(998208*CHd[1, 1] - 
            41*(-575841 + 65680*Pi^2)*CHd[2, 2] + 998208*CHd[3, 3] - 
            171833181*CHe[1, 1] + 20690896*Pi^2*CHe[1, 1] + 
            998208*CHe[2, 2] + 998208*CHe[3, 3] + 68016247*CHl1[1, 1] - 
            9426464*Pi^2*CHl1[1, 1] + 998208*CHl1[2, 2] + 998208*CHl1[3, 3] - 
            53552249*CHl3[1, 1] + 2895504*Pi^2*CHl3[1, 1] - 
            147048612*CHl3[2, 2] + 12321968*Pi^2*CHl3[2, 2] - 
            998208*CHl3[3, 3] - 998208*CHq1[1, 1] + 120129429*CHq1[2, 2] - 
            1443712*Pi^2*CHq1[2, 2] - 2495520*CHq1[3, 3] - 
            2994624*CHq3[1, 1] + 127797753*CHq3[2, 2] - 1443712*Pi^2*
             CHq3[2, 2] - 1497312*CHq3[3, 3] - 1996416*CHu[1, 1] - 
            1996416*CHu[2, 2] + 998208*CHu[3, 3]))) + 
      MH2*(-4718592*MW2^15*(12*CHd[2, 2] + 16*CHe[1, 1] - 16*CHl1[1, 1] - 
          13*CHl3[1, 1] + 3*CHl3[2, 2] - 12*CHq1[2, 2] - 20*CHq3[2, 2]) + 
        65536*MW2^13*MZ2*(-96*MT2*(43*CHd[2, 2] + 49*CHe[1, 1] - 
            55*CHl1[1, 1] - 3*CHl3[1, 1] + 52*CHl3[2, 2] - 61*CHq1[2, 2] - 
            61*CHq3[2, 2]) + MZ2*((-16745 + 2016*Pi^2)*CHd[2, 2] + 
            (-27779 + 2272*Pi^2)*CHe[1, 1] + 30641*CHl1[1, 1] - 
            2144*Pi^2*CHl1[1, 1] + 12255*CHl3[1, 1] + 128*Pi^2*CHl3[1, 1] - 
            9680*CHl3[2, 2] + 2272*Pi^2*CHl3[2, 2] + 31883*CHq1[2, 2] - 
            2400*Pi^2*CHq1[2, 2] + 28793*CHq3[2, 2] - 2400*Pi^2*
             CHq3[2, 2])) + 524288*MW2^14*(96*MT2*(CHd[2, 2] + CHe[1, 1] - 
            CHl1[1, 1] + CHl3[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
          MZ2*((722 - 40*Pi^2)*CHd[2, 2] + (992 - 40*Pi^2)*CHe[1, 1] - 
            1118*CHl1[1, 1] + 40*Pi^2*CHl1[1, 1] - 648*CHl3[1, 1] + 
            245*CHl3[2, 2] - 40*Pi^2*CHl3[2, 2] - 1046*CHq1[2, 2] + 
            40*Pi^2*CHq1[2, 2] - 1217*CHq3[2, 2] + 40*Pi^2*CHq3[2, 2])) - 
        25*MZ2^14*(810*MT2*(3*CHd[2, 2] + CHe[1, 1] - 
            2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
          MZ2*(3*(-5553 + 664*Pi^2)*CHd[2, 2] + (-7137 + 856*Pi^2)*
             CHe[1, 1] + 2*(-1773 + 224*Pi^2)*CHl1[1, 1] + 
            2*(-6843 + 824*Pi^2)*CHl3[1, 1] + 6*(50*(-33 + 4*Pi^2)*CHl3[2, 
                2] + (-4563 + 544*Pi^2)*CHq1[2, 2] + (-4443 + 544*Pi^2)*CHq3[
                2, 2]))) - 8192*MW2^12*MZ2^2*
         (-48*MT2*(1324*CHd[2, 2] + 2220*CHe[1, 1] - 2764*CHl1[1, 1] - 
            409*CHl3[1, 1] + 2355*CHl3[2, 2] - 3148*CHq1[2, 2] - 
            24*CHq1[3, 3] - 3148*CHq3[2, 2] - 30*CHq3[3, 3] + 48*CHu[3, 3]) + 
          MZ2*(384*CHd[1, 1] + (-259783 + 44096*Pi^2)*CHd[2, 2] + 
            384*CHd[3, 3] - 531693*CHe[1, 1] + 60480*Pi^2*CHe[1, 1] + 
            384*CHe[2, 2] + 384*CHe[3, 3] + 520435*CHl1[1, 1] - 
            53952*Pi^2*CHl1[1, 1] + 384*CHl1[2, 2] + 384*CHl1[3, 3] + 
            105787*CHl3[1, 1] + 5376*Pi^2*CHl3[1, 1] - 259296*CHl3[2, 2] + 
            59328*Pi^2*CHl3[2, 2] - 384*CHl3[3, 3] - 384*CHq1[1, 1] + 
            556969*CHq1[2, 2] - 65216*Pi^2*CHq1[2, 2] - 960*CHq1[3, 3] - 
            1152*CHq3[1, 1] + 410113*CHq3[2, 2] - 65216*Pi^2*CHq3[2, 2] - 
            576*CHq3[3, 3] - 768*CHu[1, 1] - 768*CHu[2, 2] + 
            384*CHu[3, 3])) + 8192*MW2^11*MZ2^3*
         (-6*MT2*(4227*CHd[2, 2] + 30945*CHe[1, 1] - 42495*CHl1[1, 1] - 
            12923*CHl3[1, 1] + 29572*CHl3[2, 2] - 43485*CHq1[2, 2] - 
            1056*CHq1[3, 3] - 43485*CHq3[2, 2] - 1320*CHq3[3, 3] + 
            2112*CHu[3, 3]) + MZ2*(2112*CHd[1, 1] + (-438246 + 68392*Pi^2)*
             CHd[2, 2] + 2112*CHd[3, 3] - 966978*CHe[1, 1] + 
            127672*Pi^2*CHe[1, 1] + 2112*CHe[2, 2] + 2112*CHe[3, 3] + 
            797223*CHl1[1, 1] - 106888*Pi^2*CHl1[1, 1] + 2112*CHl1[2, 2] + 
            2112*CHl1[3, 3] - 43619*CHl3[1, 1] + 12472*Pi^2*CHl3[1, 1] - 
            633608*CHl3[2, 2] + 119360*Pi^2*CHl3[2, 2] - 2112*CHl3[3, 3] - 
            2112*CHq1[1, 1] + 864027*CHq1[2, 2] - 132760*Pi^2*CHq1[2, 2] - 
            5280*CHq1[3, 3] - 6336*CHq3[1, 1] + 565785*CHq3[2, 2] - 
            132760*Pi^2*CHq3[2, 2] - 3168*CHq3[3, 3] - 4224*CHu[1, 1] - 
            4224*CHu[2, 2] + 2112*CHu[3, 3])) - 10*MW2*MZ2^13*
         (-45*MT2*(101*CHd[2, 2] + 1031*CHe[1, 1] - 
            2*(921*CHl1[1, 1] + 1011*CHl3[1, 1] + 90*CHl3[2, 2] - 
              1091*CHq1[2, 2] + 80*CHq1[3, 3] - 1091*CHq3[2, 2] + 
              100*CHq3[3, 3] - 160*CHu[3, 3])) + 
          MZ2*(2400*CHd[1, 1] + (484089 - 58552*Pi^2)*CHd[2, 2] + 
            2400*CHd[3, 3] + 376635*CHe[1, 1] - 44840*Pi^2*CHe[1, 1] + 
            2400*CHe[2, 2] + 2400*CHe[3, 3] + 107040*CHl1[1, 1] - 
            13600*Pi^2*CHl1[1, 1] + 2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 
            416490*CHl3[1, 1] - 57400*Pi^2*CHl3[1, 1] + 342750*CHl3[2, 2] - 
            43800*Pi^2*CHl3[2, 2] - 2400*CHl3[3, 3] - 2400*CHq1[1, 1] + 
            980328*CHq1[2, 2] - 118304*Pi^2*CHq1[2, 2] - 6000*CHq1[3, 3] - 
            7200*CHq3[1, 1] + 1001748*CHq3[2, 2] - 118304*Pi^2*CHq3[2, 2] - 
            3600*CHq3[3, 3] - 4800*CHu[1, 1] - 4800*CHu[2, 2] + 
            2400*CHu[3, 3])) + 2048*MW2^9*MZ2^5*
         (3*MT2*(304445*CHd[2, 2] - 240897*CHe[1, 1] + 418031*CHl1[1, 1] + 
            367147*CHl3[1, 1] - 50884*CHl3[2, 2] + 11557*CHq1[2, 2] + 
            34464*CHq1[3, 3] + 11557*CHq3[2, 2] + 43080*CHq3[3, 3] - 
            68928*CHu[3, 3]) + MZ2*(34464*CHd[1, 1] + 
            4*(-690721 + 34838*Pi^2)*CHd[2, 2] + 34464*CHd[3, 3] - 
            6482448*CHe[1, 1] + 888424*Pi^2*CHe[1, 1] + 34464*CHe[2, 2] + 
            34464*CHe[3, 3] + 3765119*CHl1[1, 1] - 630368*Pi^2*CHl1[1, 1] + 
            34464*CHl1[2, 2] + 34464*CHl1[3, 3] - 2646473*CHl3[1, 1] + 
            70136*Pi^2*CHl3[1, 1] - 6214963*CHl3[2, 2] + 700504*Pi^2*
             CHl3[2, 2] - 34464*CHl3[3, 3] - 34464*CHq1[1, 1] + 
            5419021*CHq1[2, 2] - 684752*Pi^2*CHq1[2, 2] - 86160*CHq1[3, 3] - 
            103392*CHq3[1, 1] + 4407592*CHq3[2, 2] - 684752*Pi^2*CHq3[2, 2] - 
            51696*CHq3[3, 3] - 68928*CHu[1, 1] - 68928*CHu[2, 2] + 
            34464*CHu[3, 3])) - 1024*MW2^10*MZ2^4*
         (48*MT2*(17948*CHd[2, 2] - 36632*CHe[1, 1] + 55819*CHl1[1, 1] + 
            30243*CHl3[1, 1] - 25576*CHl3[2, 2] + 38287*CHq1[2, 2] + 
            2712*CHq1[3, 3] + 38287*CHq3[2, 2] + 3390*CHq3[3, 3] - 
            5424*CHu[3, 3]) + MZ2*(43392*CHd[1, 1] + (-5146987 + 518048*Pi^2)*
             CHd[2, 2] + 43392*CHd[3, 3] - 11165513*CHe[1, 1] + 
            1545056*Pi^2*CHe[1, 1] + 43392*CHe[2, 2] + 43392*CHe[3, 3] + 
            7663591*CHl1[1, 1] - 1200000*Pi^2*CHl1[1, 1] + 43392*CHl1[2, 2] + 
            43392*CHl1[3, 3] - 2892849*CHl3[1, 1] + 138912*Pi^2*CHl3[1, 1] - 
            9220120*CHl3[2, 2] + 1338912*Pi^2*CHl3[2, 2] - 43392*CHl3[3, 3] - 
            43392*CHq1[1, 1] + 9101725*CHq1[2, 2] - 1442624*Pi^2*CHq1[2, 2] - 
            108480*CHq1[3, 3] - 130176*CHq3[1, 1] + 6309469*CHq3[2, 2] - 
            1442624*Pi^2*CHq3[2, 2] - 65088*CHq3[3, 3] - 86784*CHu[1, 1] - 
            86784*CHu[2, 2] + 43392*CHu[3, 3])) - 4*MW2^3*MZ2^11*
         (30*MT2*(316038*CHd[2, 2] - 183438*CHe[1, 1] + 251157*CHl1[1, 1] + 
            188758*CHl3[1, 1] - 62399*CHl3[2, 2] + 399123*CHq1[2, 2] + 
            6816*CHq1[3, 3] + 399123*CHq3[2, 2] + 8520*CHq3[3, 3] - 
            13632*CHu[3, 3]) + MZ2*(68160*CHd[1, 1] - 
            5*(174021 + 271792*Pi^2)*CHd[2, 2] + 68160*CHd[3, 3] + 
            54186357*CHe[1, 1] - 6243280*Pi^2*CHe[1, 1] + 68160*CHe[2, 2] + 
            68160*CHe[3, 3] - 6385638*CHl1[1, 1] + 443792*Pi^2*CHl1[1, 1] + 
            68160*CHl1[2, 2] + 68160*CHl1[3, 3] + 10501198*CHl3[1, 1] - 
            3325584*Pi^2*CHl3[1, 1] + 27439552*CHl3[2, 2] - 
            3769376*Pi^2*CHl3[2, 2] - 68160*CHl3[3, 3] - 68160*CHq1[1, 1] + 
            42663678*CHq1[2, 2] - 7034224*Pi^2*CHq1[2, 2] - 
            170400*CHq1[3, 3] - 204480*CHq3[1, 1] + 44127282*CHq3[2, 2] - 
            7034224*Pi^2*CHq3[2, 2] - 102240*CHq3[3, 3] - 136320*CHu[1, 1] - 
            136320*CHu[2, 2] + 68160*CHu[3, 3])) + MW2^2*MZ2^12*
         (120*MT2*(42187*CHd[2, 2] - 35855*CHe[1, 1] + 56715*CHl1[1, 1] + 
            56915*CHl3[1, 1] + 200*CHl3[2, 2] + 9269*CHq1[2, 2] + 
            4440*CHq1[3, 3] + 9269*CHq3[2, 2] + 5550*CHq3[3, 3] - 
            8880*CHu[3, 3]) + MZ2*(177600*CHd[1, 1] - 
            5*(-3607865 + 544416*Pi^2)*CHd[2, 2] + 177600*CHd[3, 3] + 
            36640783*CHe[1, 1] - 4286304*Pi^2*CHe[1, 1] + 177600*CHe[2, 2] + 
            177600*CHe[3, 3] + 2316474*CHl1[1, 1] - 443712*Pi^2*CHl1[1, 1] + 
            177600*CHl1[2, 2] + 177600*CHl1[3, 3] + 18529694*CHl3[1, 1] - 
            3570432*Pi^2*CHl3[1, 1] + 22152140*CHl3[2, 2] - 
            3126720*Pi^2*CHl3[2, 2] - 177600*CHl3[3, 3] - 177600*CHq1[1, 1] + 
            58720490*CHq1[2, 2] - 7606080*Pi^2*CHq1[2, 2] - 
            444000*CHq1[3, 3] - 532800*CHq3[1, 1] + 61293890*CHq3[2, 2] - 
            7606080*Pi^2*CHq3[2, 2] - 266400*CHq3[3, 3] - 355200*CHu[1, 1] - 
            355200*CHu[2, 2] + 177600*CHu[3, 3])) - 4*MW2^4*MZ2^10*
         (-24*MT2*(1298522*CHd[2, 2] - 716578*CHe[1, 1] + 796170*CHl1[1, 1] + 
            160385*CHl3[1, 1] - 635785*CHl3[2, 2] + 3027382*CHq1[2, 2] - 
            55512*CHq1[3, 3] + 3027382*CHq3[2, 2] - 69390*CHq3[3, 3] + 
            111024*CHu[3, 3]) + MZ2*(444096*CHd[1, 1] + 
            (56226242 - 392096*Pi^2)*CHd[2, 2] + 444096*CHd[3, 3] - 
            217533370*CHe[1, 1] + 24998944*Pi^2*CHe[1, 1] + 
            444096*CHe[2, 2] + 444096*CHe[3, 3] + 53802927*CHl1[1, 1] - 
            5505408*Pi^2*CHl1[1, 1] + 444096*CHl1[2, 2] + 444096*CHl1[3, 3] - 
            25734526*CHl3[1, 1] + 8446816*Pi^2*CHl3[1, 1] - 
            122511757*CHl3[2, 2] + 13952224*Pi^2*CHl3[2, 2] - 
            444096*CHl3[3, 3] - 444096*CHq1[1, 1] - 29060759*CHq1[2, 2] + 
            15788096*Pi^2*CHq1[2, 2] - 1110240*CHq1[3, 3] - 
            1332288*CHq3[1, 1] - 24389687*CHq3[2, 2] + 15788096*Pi^2*
             CHq3[2, 2] - 666144*CHq3[3, 3] - 888192*CHu[1, 1] - 
            888192*CHu[2, 2] + 444096*CHu[3, 3])) + 128*MW2^7*MZ2^7*
         (6*MT2*(1152465*CHd[2, 2] - 244165*CHe[1, 1] + 945389*CHl1[1, 1] + 
            2074223*CHl3[1, 1] + 1128834*CHl3[2, 2] - 3515745*CHq1[2, 2] + 
            231264*CHq1[3, 3] - 3515745*CHq3[2, 2] + 289080*CHq3[3, 3] - 
            462528*CHu[3, 3]) + MZ2*(462528*CHd[1, 1] - 
            8*(762684 + 91879*Pi^2)*CHd[2, 2] + 462528*CHd[3, 3] - 
            72504308*CHe[1, 1] + 9134616*Pi^2*CHe[1, 1] + 462528*CHe[2, 2] + 
            462528*CHe[3, 3] + 32397139*CHl1[1, 1] - 5029096*Pi^2*
             CHl1[1, 1] + 462528*CHl1[2, 2] + 462528*CHl1[3, 3] - 
            31084460*CHl3[1, 1] + 884312*Pi^2*CHl3[1, 1] - 
            71003925*CHl3[2, 2] + 5913408*Pi^2*CHl3[2, 2] - 
            462528*CHl3[3, 3] - 462528*CHq1[1, 1] + 62531307*CHq1[2, 2] - 
            3062392*Pi^2*CHq1[2, 2] - 1156320*CHq1[3, 3] - 
            1387584*CHq3[1, 1] + 62944473*CHq3[2, 2] - 3062392*Pi^2*
             CHq3[2, 2] - 693792*CHq3[3, 3] - 925056*CHu[1, 1] - 
            925056*CHu[2, 2] + 462528*CHu[3, 3])) - 128*MW2^8*MZ2^6*
         (96*MT2*(146055*CHd[2, 2] - 64699*CHe[1, 1] + 
            3*(46115*CHl1[1, 1] + 62574*CHl3[1, 1] + 16459*CHl3[2, 2] - 
              53639*CHq1[2, 2] + 6248*CHq1[3, 3] - 53639*CHq3[2, 2] + 
              7810*CHq3[3, 3] - 12496*CHu[3, 3])) + 
          MZ2*(599808*CHd[1, 1] + (-28648947 + 213248*Pi^2)*CHd[2, 2] + 
            599808*CHd[3, 3] - 96926033*CHe[1, 1] + 12797312*Pi^2*CHe[1, 1] + 
            599808*CHe[2, 2] + 599808*CHe[3, 3] + 48903537*CHl1[1, 1] - 
            8121536*Pi^2*CHl1[1, 1] + 599808*CHl1[2, 2] + 599808*CHl1[3, 3] - 
            45220881*CHl3[1, 1] + 1001792*Pi^2*CHl3[1, 1] - 
            98456490*CHl3[2, 2] + 9123328*Pi^2*CHl3[2, 2] - 
            599808*CHl3[3, 3] - 599808*CHq1[1, 1] + 85754139*CHq1[2, 2] - 
            7267904*Pi^2*CHq1[2, 2] - 1499520*CHq1[3, 3] - 
            1799424*CHq3[1, 1] + 79522803*CHq3[2, 2] - 7267904*Pi^2*
             CHq3[2, 2] - 899712*CHq3[3, 3] - 1199616*CHu[1, 1] - 
            1199616*CHu[2, 2] + 599808*CHu[3, 3])) + 16*MW2^5*MZ2^9*
         (-6*MT2*(1905271*CHd[2, 2] - 1347363*CHe[1, 1] + 909001*CHl1[1, 1] - 
            1645459*CHl3[1, 1] - 2554460*CHl3[2, 2] + 10026419*CHq1[2, 2] - 
            347040*CHq1[3, 3] + 10026419*CHq3[2, 2] - 433800*CHq3[3, 3] + 
            694080*CHu[3, 3]) + MZ2*(694080*CHd[1, 1] + 
            (43873729 - 2168624*Pi^2)*CHd[2, 2] + 694080*CHd[3, 3] - 
            157539717*CHe[1, 1] + 18382192*Pi^2*CHe[1, 1] + 
            694080*CHe[2, 2] + 694080*CHe[3, 3] + 52641925*CHl1[1, 1] - 
            6376480*Pi^2*CHl1[1, 1] + 694080*CHl1[2, 2] + 694080*CHl1[3, 3] - 
            29894317*CHl3[1, 1] + 3956528*Pi^2*CHl3[1, 1] - 
            110924426*CHl3[2, 2] + 10333008*Pi^2*CHl3[2, 2] - 
            694080*CHl3[3, 3] - 694080*CHq1[1, 1] + 57349607*CHq1[2, 2] + 
            4486016*Pi^2*CHq1[2, 2] - 1735200*CHq1[3, 3] - 
            2082240*CHq3[1, 1] + 65086415*CHq3[2, 2] + 4486016*Pi^2*
             CHq3[2, 2] - 1041120*CHq3[3, 3] - 1388160*CHu[1, 1] - 
            1388160*CHu[2, 2] + 694080*CHu[3, 3])) - 16*MW2^6*MZ2^8*
         (48*MT2*(104502*CHd[2, 2] + 131190*CHe[1, 1] + 147725*CHl1[1, 1] + 
            918533*CHl3[1, 1] + 770808*CHl3[2, 2] - 2628219*CHq1[2, 2] + 
            124776*CHq1[3, 3] - 2628219*CHq3[2, 2] + 155970*CHq3[3, 3] - 
            249552*CHu[3, 3]) + MZ2*(1996416*CHd[1, 1] + 
            (47174673 - 5385760*Pi^2)*CHd[2, 2] + 1996416*CHd[3, 3] - 
            343308549*CHe[1, 1] + 41381792*Pi^2*CHe[1, 1] + 
            1996416*CHe[2, 2] + 1996416*CHe[3, 3] + 135590207*CHl1[1, 1] - 
            18852928*Pi^2*CHl1[1, 1] + 1996416*CHl1[2, 2] + 
            1996416*CHl1[3, 3] - 109380841*CHl3[1, 1] + 5791008*Pi^2*
             CHl3[1, 1] - 295931280*CHl3[2, 2] + 24643936*Pi^2*CHl3[2, 2] - 
            1996416*CHl3[3, 3] - 1996416*CHq1[1, 1] + 239460693*CHq1[2, 2] - 
            2887424*Pi^2*CHq1[2, 2] - 4991040*CHq1[3, 3] - 
            5989248*CHq3[1, 1] + 254797341*CHq3[2, 2] - 2887424*Pi^2*
             CHq3[2, 2] - 2994624*CHq3[3, 3] - 3992832*CHu[1, 1] - 
            3992832*CHu[2, 2] + 1996416*CHu[3, 3])))))/
    (48*(MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(-262144*MW2^12*MZ2*(43*CHd[2, 2] + 49*CHe[1, 1] - 55*CHl1[1, 1] - 
          3*CHl3[1, 1] + 52*CHl3[2, 2] - 61*CHq1[2, 2] - 61*CHq3[2, 2]) + 
        2097152*MW2^13*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          CHq1[2, 2] - CHq3[2, 2]) - 75*MZ2^13*(85*CHd[2, 2] - 17*CHe[1, 1] + 
          8*(3*CHl1[1, 1] + 3*CHl3[1, 1] + 5*(2*CHq1[2, 2] + CHq1[3, 3] + 
              2*CHq3[2, 2] - CHq3[3, 3] - 2*CHu[3, 3]))) - 
        1024*MW2^7*MZ2^6*(63294*CHd[2, 2] - 37196*CHe[1, 1] + 
          3*(24421*CHl1[1, 1] + 33465*CHl3[1, 1] + 9044*CHl3[2, 2] - 
            23629*CHq1[2, 2] + 3124*CHq1[3, 3] - 23629*CHq3[2, 2] - 
            3124*CHq3[3, 3] - 6248*CHu[3, 3])) + 128*MW2^6*MZ2^7*
         (218463*CHd[2, 2] - 112915*CHe[1, 1] + 287951*CHl1[1, 1] + 
          549869*CHl3[1, 1] + 261918*CHl3[2, 2] - 751611*CHq1[2, 2] + 
          57816*CHq1[3, 3] - 751611*CHq3[2, 2] - 57816*CHq3[3, 3] - 
          115632*CHu[3, 3]) + 1024*MW2^8*MZ2^5*(70259*CHd[2, 2] - 
          62607*CHe[1, 1] + 106013*CHl1[1, 1] + 99421*CHl3[1, 1] - 
          6592*CHl3[2, 2] + 5623*CHq1[2, 2] + 8616*CHq1[3, 3] + 
          5623*CHq3[2, 2] - 8616*CHq3[3, 3] - 17232*CHu[3, 3]) - 
        4*MW2^2*MZ2^11*(257118*CHd[2, 2] - 51678*CHe[1, 1] + 
          49461*CHl1[1, 1] + 23066*CHl3[1, 1] - 26395*CHl3[2, 2] + 
          392031*CHq1[2, 2] + 8520*CHq1[3, 3] + 392031*CHq3[2, 2] - 
          8520*CHq3[3, 3] - 17040*CHu[3, 3]) + 20*MW2*MZ2^12*
         (6679*CHd[2, 2] - 1343*CHe[1, 1] + 1671*CHl1[1, 1] + 
          1856*CHl3[1, 1] + 185*CHl3[2, 2] + 7643*CHq1[2, 2] + 
          1110*CHq1[3, 3] + 7643*CHq3[2, 2] - 1110*CHq3[3, 3] - 
          2220*CHu[3, 3]) - 8192*MW2^9*MZ2^4*(4271*CHd[2, 2] - 
          9239*CHe[1, 1] + 13975*CHl1[1, 1] + 8256*CHl3[1, 1] - 
          5719*CHl3[2, 2] + 9565*CHq1[2, 2] + 678*CHq1[3, 3] + 
          9565*CHq3[2, 2] - 678*CHq3[3, 3] - 1356*CHu[3, 3]) + 
        65536*MW2^11*MZ2^2*(331*CHd[2, 2] + 555*CHe[1, 1] - 691*CHl1[1, 1] - 
          109*CHl3[1, 1] + 582*CHl3[2, 2] - 787*CHq1[2, 2] - 6*CHq1[3, 3] - 
          787*CHq3[2, 2] + 6*CHq3[3, 3] + 12*CHu[3, 3]) - 
        8192*MW2^10*MZ2^3*(1077*CHd[2, 2] + 7743*CHe[1, 1] - 
          10617*CHl1[1, 1] - 3521*CHl3[1, 1] + 7096*CHl3[2, 2] - 
          10851*CHq1[2, 2] - 264*CHq1[3, 3] - 10851*CHq3[2, 2] + 
          264*CHq3[3, 3] + 528*CHu[3, 3]) + 16*MW2^3*MZ2^10*
         (244103*CHd[2, 2] - 47479*CHe[1, 1] + 20532*CHl1[1, 1] - 
          66466*CHl3[1, 1] - 86998*CHl3[2, 2] + 550714*CHq1[2, 2] - 
          13878*CHq1[3, 3] + 550714*CHq3[2, 2] + 13878*CHq3[3, 3] + 
          27756*CHu[3, 3]) + 128*MW2^5*MZ2^8*(2211*CHd[2, 2] + 
          16221*CHe[1, 1] - 91829*CHl1[1, 1] - 249296*CHl3[1, 1] - 
          157467*CHl3[2, 2] + 532389*CHq1[2, 2] - 31194*CHq1[3, 3] + 
          532389*CHq3[2, 2] + 31194*CHq3[3, 3] + 62388*CHu[3, 3]) - 
        16*MW2^4*MZ2^9*(443101*CHd[2, 2] - 68481*CHe[1, 1] - 
          104465*CHl1[1, 1] - 549409*CHl3[1, 1] - 444944*CHl3[2, 2] + 
          1907981*CHq1[2, 2] - 86760*CHq1[3, 3] + 1907981*CHq3[2, 2] + 
          86760*CHq3[3, 3] + 173520*CHu[3, 3])) + 
      MT2*(-524288*MW2^12*MZ2*(43*CHd[2, 2] + 49*CHe[1, 1] - 55*CHl1[1, 1] - 
          3*CHl3[1, 1] + 52*CHl3[2, 2] - 61*CHq1[2, 2] - 61*CHq3[2, 2]) + 
        4194304*MW2^13*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] + CHl3[2, 2] - 
          CHq1[2, 2] - CHq3[2, 2]) - 16*MW2^4*MZ2^9*(772559*CHd[2, 2] - 
          40923*CHe[1, 1] - 646195*CHl1[1, 1] - 1920347*CHl3[1, 1] - 
          1274152*CHl3[2, 2] + 6070759*CHq1[2, 2] + 607320*CHq1[3, 3] + 
          6070759*CHq3[2, 2] - 607320*CHq3[3, 3] - 433800*CHu[3, 3]) + 
        16*MW2^3*MZ2^10*(725941*CHd[2, 2] - 132677*CHe[1, 1] - 
          21252*CHl1[1, 1] - 420590*CHl3[1, 1] - 399338*CHl3[2, 2] + 
          2186990*CHq1[2, 2] + 97146*CHq1[3, 3] + 2186990*CHq3[2, 2] - 
          97146*CHq3[3, 3] - 69390*CHu[3, 3]) - 8192*MW2^10*MZ2^3*
         (3099*CHd[2, 2] + 16593*CHe[1, 1] - 22503*CHl1[1, 1] - 
          5935*CHl3[1, 1] + 16568*CHl3[2, 2] - 23133*CHq1[2, 2] + 
          1848*CHq1[3, 3] - 23133*CHq3[2, 2] - 1848*CHq3[3, 3] - 
          1320*CHu[3, 3]) + 65536*MW2^11*MZ2^2*(689*CHd[2, 2] + 
          1137*CHe[1, 1] - 1409*CHl1[1, 1] - 191*CHl3[1, 1] + 
          1218*CHl3[2, 2] - 1601*CHq1[2, 2] + 42*CHq1[3, 3] - 
          1601*CHq3[2, 2] - 42*CHq3[3, 3] - 30*CHu[3, 3]) - 
        8192*MW2^9*MZ2^4*(7273*CHd[2, 2] - 21097*CHe[1, 1] + 
          31325*CHl1[1, 1] + 14136*CHl3[1, 1] - 17189*CHl3[2, 2] + 
          22991*CHq1[2, 2] - 4746*CHq1[3, 3] + 22991*CHq3[2, 2] + 
          4746*CHq3[3, 3] + 3390*CHu[3, 3]) + 20*MW2*MZ2^12*
         (42869*CHd[2, 2] - 8653*CHe[1, 1] + 9741*CHl1[1, 1] + 
          4576*CHl3[1, 1] - 5165*CHl3[2, 2] + 55273*CHq1[2, 2] - 
          7770*CHq1[3, 3] + 55273*CHq3[2, 2] + 7770*CHq3[3, 3] + 
          5550*CHu[3, 3]) - 4*MW2^2*MZ2^11*(1101378*CHd[2, 2] - 
          219618*CHe[1, 1] + 159591*CHl1[1, 1] - 137954*CHl3[1, 1] - 
          297545*CHl3[2, 2] + 2035701*CHq1[2, 2] - 59640*CHq1[3, 3] + 
          2035701*CHq3[2, 2] + 59640*CHq3[3, 3] + 42600*CHu[3, 3]) + 
        1024*MW2^8*MZ2^5*(144109*CHd[2, 2] - 155697*CHe[1, 1] + 
          255739*CHl1[1, 1] + 179267*CHl3[1, 1] - 76472*CHl3[2, 2] + 
          52529*CHq1[2, 2] - 60312*CHq1[3, 3] + 52529*CHq3[2, 2] + 
          60312*CHq3[3, 3] + 43080*CHu[3, 3]) - 128*MW2^5*MZ2^8*
         (141135*CHd[2, 2] - 100671*CHe[1, 1] + 344011*CHl1[1, 1] + 
          659512*CHl3[1, 1] + 315501*CHl3[2, 2] - 1402467*CHq1[2, 2] - 
          218358*CHq1[3, 3] - 1402467*CHq3[2, 2] + 218358*CHq3[3, 3] + 
          155970*CHu[3, 3]) + 128*MW2^6*MZ2^7*(698961*CHd[2, 2] - 
          386237*CHe[1, 1] + 874009*CHl1[1, 1] + 1218835*CHl3[1, 1] + 
          344826*CHl3[2, 2] - 1659309*CHq1[2, 2] - 404712*CHq1[3, 3] - 
          1659309*CHq3[2, 2] + 404712*CHq3[3, 3] + 289080*CHu[3, 3]) - 
        1024*MW2^7*MZ2^6*(152778*CHd[2, 2] - 104308*CHe[1, 1] + 
          3*(64871*CHl1[1, 1] + 65643*CHl3[1, 1] + 772*CHl3[2, 2] - 
            40463*CHq1[2, 2] - 21868*CHq1[3, 3] - 40463*CHq3[2, 2] + 
            21868*CHq3[3, 3] + 15620*CHu[3, 3])) - 
        75*MZ2^13*(935*CHd[2, 2] - 187*CHe[1, 1] + 
          8*(33*CHl1[1, 1] + 33*CHl3[1, 1] + 5*(22*CHq1[2, 2] - 
              7*CHq1[3, 3] + 22*CHq3[2, 2] + 7*CHq3[3, 3] + 5*CHu[3, 3]))))))/
    (4*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 (72*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 Class[8]*((-54*MW2^2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-1/12*(MZ2^2*(9*MH2^2*MW2^2*MZ2^2*(32768*MW2^9 - 147456*MW2^8*MZ2 + 
           288768*MW2^7*MZ2^2 - 311296*MW2^6*MZ2^3 + 181248*MW2^5*MZ2^4 - 
           30912*MW2^4*MZ2^5 - 31584*MW2^3*MZ2^6 + 25344*MW2^2*MZ2^7 - 
           8040*MW2*MZ2^8 + 1025*MZ2^9) + MH2*(-3538944*MW2^14 + 
           6*MT2*MW2^2*(2097152*MW2^11 - 11534336*MW2^10*MZ2 + 
             27492352*MW2^9*MZ2^2 - 35504128*MW2^8*MZ2^3 + 23123968*MW2^7*
              MZ2^4 + 172032*MW2^6*MZ2^5 - 14312448*MW2^5*MZ2^6 + 
             13484736*MW2^4*MZ2^7 - 6689184*MW2^3*MZ2^8 + 1966976*MW2^2*
              MZ2^9 - 326360*MW2*MZ2^10 + 23975*MZ2^11) + 
           MW2^3*MZ2^11*(23615261 - 3089696*Pi^2) + 375*MZ2^14*
            (-169 + 20*Pi^2) - 262144*MW2^13*MZ2*(-109 + 20*Pi^2) + 
           262144*MW2^12*MZ2^2*(-499 + 122*Pi^2) - 750*MW2*MZ2^13*
            (-1059 + 136*Pi^2) - 32768*MW2^11*MZ2^3*(-12475 + 2732*Pi^2) + 
           32768*MW2^10*MZ2^4*(-28189 + 4728*Pi^2) + 1440*MW2^6*MZ2^8*
            (-611919 + 47296*Pi^2) - 2048*MW2^9*MZ2^5*(-740701 + 
             91716*Pi^2) + 5*MW2^2*MZ2^12*(-956671 + 135936*Pi^2) + 
           512*MW2^8*MZ2^6*(-3490947 + 333640*Pi^2) - 192*MW2^7*MZ2^7*
            (-7788447 + 630848*Pi^2) - 32*MW2^5*MZ2^9*(-11338989 + 
             952172*Pi^2) + 8*MW2^4*MZ2^10*(-13185469 + 1357816*Pi^2)) + 
         MW2*(3538944*MW2^14 - 6*MT2*MW2^2*(2097152*MW2^11 - 
             11534336*MW2^10*MZ2 + 27492352*MW2^9*MZ2^2 - 35504128*MW2^8*
              MZ2^3 + 23123968*MW2^7*MZ2^4 + 172032*MW2^6*MZ2^5 - 
             14312448*MW2^5*MZ2^6 + 13484736*MW2^4*MZ2^7 - 6689184*MW2^3*
              MZ2^8 + 1966976*MW2^2*MZ2^9 - 326360*MW2*MZ2^10 + 
             23975*MZ2^11) + 5*MW2^2*MZ2^12*(960721 - 135936*Pi^2) + 
           375*MZ2^14*(169 - 20*Pi^2) + 262144*MW2^13*MZ2*(-109 + 20*Pi^2) + 
           750*MW2*MZ2^13*(-1059 + 136*Pi^2) + 131072*MW2^11*MZ2^3*
            (-3058 + 683*Pi^2) - 16384*MW2^12*MZ2^2*(-7885 + 1952*Pi^2) + 
           8192*MW2^9*MZ2^5*(-182140 + 22929*Pi^2) - 4096*MW2^10*MZ2^4*
            (-221111 + 37824*Pi^2) + 768*MW2^7*MZ2^7*(-1928133 + 
             157712*Pi^2) - 1024*MW2^8*MZ2^6*(-1723023 + 166820*Pi^2) - 
           288*MW2^6*MZ2^8*(-3038613 + 236480*Pi^2) + 64*MW2^5*MZ2^9*
            (-5649285 + 476086*Pi^2) + 4*MW2^3*MZ2^11*(-5933459 + 
             772424*Pi^2) - 4*MW2^4*MZ2^10*(-26391863 + 2715632*Pi^2)))*
        SW2^2)/((MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
         3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (3*MH2*MW2^2*MZ2^3*(MH2^3*(32768*MW2^9 - 147456*MW2^8*MZ2 + 
          288768*MW2^7*MZ2^2 - 311296*MW2^6*MZ2^3 + 181248*MW2^5*MZ2^4 - 
          30912*MW2^4*MZ2^5 - 31584*MW2^3*MZ2^6 + 25344*MW2^2*MZ2^7 - 
          8040*MW2*MZ2^8 + 1025*MZ2^9) - 12*MW2^2*MZ2*(32768*MW2^9 - 
          147456*MW2^8*MZ2 + 288768*MW2^7*MZ2^2 - 311296*MW2^6*MZ2^3 + 
          181248*MW2^5*MZ2^4 - 30912*MW2^4*MZ2^5 - 31584*MW2^3*MZ2^6 + 
          25344*MW2^2*MZ2^7 - 8040*MW2*MZ2^8 + 1025*MZ2^9) + 
        MH2^2*(-65536*MW2^10 + 196608*MW2^9*MZ2 - 135168*MW2^8*MZ2^2 - 
          243712*MW2^7*MZ2^3 + 571392*MW2^6*MZ2^4 - 481920*MW2^5*MZ2^5 + 
          155904*MW2^4*MZ2^6 + 44064*MW2^3*MZ2^7 - 59952*MW2^2*MZ2^8 + 
          22070*MW2*MZ2^9 - 3075*MZ2^10) + MH2*(32768*MW2^11 + 
          270336*MW2^10*MZ2 - 1554432*MW2^9*MZ2^2 + 3163136*MW2^8*MZ2^3 - 
          3262464*MW2^7*MZ2^4 + 1501248*MW2^6*MZ2^5 + 299040*MW2^5*MZ2^6 - 
          799920*MW2^4*MZ2^7 + 456648*MW2^3*MZ2^8 - 118945*MW2^2*MZ2^9 + 
          9300*MW2*MZ2^10 + 1125*MZ2^11))*SW2^2*B0i[bb0, 0, 0, MH2])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2^2*(32*MZ2*(16384*MW2^11 - 90112*MW2^10*MZ2 + 
          204800*MW2^9*MZ2^2 - 232448*MW2^8*MZ2^3 + 92672*MW2^7*MZ2^4 + 
          96192*MW2^6*MZ2^5 - 167040*MW2^5*MZ2^6 + 114768*MW2^4*MZ2^7 - 
          42636*MW2^3*MZ2^8 + 7645*MW2^2*MZ2^9 - 100*MW2*MZ2^10 - 
          125*MZ2^11) + MT2*(1048576*MW2^11 - 5767168*MW2^10*MZ2 + 
          14188544*MW2^9*MZ2^2 - 19742720*MW2^8*MZ2^3 + 15460352*MW2^7*
           MZ2^4 - 4116480*MW2^6*MZ2^5 - 4709376*MW2^5*MZ2^6 + 
          6325056*MW2^4*MZ2^7 - 3770976*MW2^3*MZ2^8 + 1325632*MW2^2*MZ2^9 - 
          271720*MW2*MZ2^10 + 25825*MZ2^11))*SW2^2*B0i[bb0, 0, 0, MT2])/
      ((2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (3*MW2*MZ2^2*(2*MH2^2*(98304*MW2^13 - 147456*MW2^12*MZ2 - 
          1081344*MW2^11*MZ2^2 + 4225024*MW2^10*MZ2^3 - 6501888*MW2^9*MZ2^4 + 
          4374528*MW2^8*MZ2^5 + 638784*MW2^7*MZ2^6 - 3604768*MW2^6*MZ2^7 + 
          2970704*MW2^5*MZ2^8 - 1162364*MW2^4*MZ2^9 + 170629*MW2^3*MZ2^10 + 
          27280*MW2^2*MZ2^11 - 11450*MW2*MZ2^12 + 750*MZ2^13) + 
        MW2^2*(196608*MW2^13 - 294912*MW2^12*MZ2 - 1941504*MW2^11*MZ2^2 + 
          7491584*MW2^10*MZ2^3 - 11261952*MW2^9*MZ2^4 + 7173120*MW2^8*MZ2^5 + 
          1722240*MW2^7*MZ2^6 - 6693440*MW2^6*MZ2^7 + 5305648*MW2^5*MZ2^8 - 
          2012104*MW2^4*MZ2^9 + 269528*MW2^3*MZ2^10 + 57710*MW2^2*MZ2^11 - 
          21775*MW2*MZ2^12 + 1500*MZ2^13) - MH2*MW2*(393216*MW2^13 - 
          589824*MW2^12*MZ2 - 4177920*MW2^11*MZ2^2 + 16310272*MW2^10*MZ2^3 - 
          25122816*MW2^9*MZ2^4 + 17147904*MW2^8*MZ2^5 + 1813248*MW2^7*MZ2^6 - 
          13108672*MW2^6*MZ2^7 + 10895552*MW2^5*MZ2^8 - 4252304*MW2^4*MZ2^9 + 
          611416*MW2^3*MZ2^10 + 106195*MW2^2*MZ2^11 - 43550*MW2*MZ2^12 + 
          3000*MZ2^13))*SW2^2*B0i[bb0, 0, 0, MW2])/(2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (3*MZ2^3*(491520*MW2^13 - 2080768*MW2^12*MZ2 - 
        2048*MW2^10*(72*MH2 - 1099*MZ2)*MZ2^2 + 
        512*MW2^9*(564*MH2 - 22969*MZ2)*MZ2^3 - 
        256*MW2^8*(1216*MH2 - 69137*MZ2)*MZ2^4 + 
        64*MW2^7*(2832*MH2 - 226769*MZ2)*MZ2^5 - 
        32*MW2^6*(966*MH2 - 205727*MZ2)*MZ2^6 + 1056*MW2^4*(24*MH2 - 545*MZ2)*
         MZ2^8 + 5*MW2^2*(205*MH2 - 16794*MZ2)*MZ2^10 + 8250*MW2*MZ2^12 - 
        250*MZ2^13 + 4096*MW2^11*MZ2*(8*MH2 + 635*MZ2) - 
        224*MW2^5*MZ2^7*(141*MH2 + 4430*MZ2) + 12*MW2^3*MZ2^9*
         (-670*MH2 + 30287*MZ2))*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (3*MW2^2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(32768*MW2^9 - 
        147456*MW2^8*MZ2 + 288768*MW2^7*MZ2^2 - 311296*MW2^6*MZ2^3 + 
        181248*MW2^5*MZ2^4 - 30912*MW2^4*MZ2^5 - 31584*MW2^3*MZ2^6 + 
        25344*MW2^2*MZ2^7 - 8040*MW2*MZ2^8 + 1025*MZ2^9)*SW2^2*
       B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) - (MW2^2*MZ2^2*(MZ2*(524288*MW2^11 - 2883584*MW2^10*MZ2 + 
          6651904*MW2^9*MZ2^2 - 7880704*MW2^8*MZ2^3 + 3831808*MW2^7*MZ2^4 + 
          2144256*MW2^6*MZ2^5 - 4801536*MW2^5*MZ2^6 + 3579840*MW2^4*MZ2^7 - 
          1459104*MW2^3*MZ2^8 + 320672*MW2^2*MZ2^9 - 27320*MW2*MZ2^10 - 
          925*MZ2^11) + MT2*(1048576*MW2^11 - 5767168*MW2^10*MZ2 + 
          14188544*MW2^9*MZ2^2 - 19742720*MW2^8*MZ2^3 + 15460352*MW2^7*
           MZ2^4 - 4116480*MW2^6*MZ2^5 - 4709376*MW2^5*MZ2^6 + 
          6325056*MW2^4*MZ2^7 - 3770976*MW2^3*MZ2^8 + 1325632*MW2^2*MZ2^9 - 
          271720*MW2*MZ2^10 + 25825*MZ2^11))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
      ((2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (3*MW2^2*MZ2^2*(196608*MW2^12 - 786432*MW2^11*MZ2 + 
        598016*MW2^10*MZ2^2 + 2301952*MW2^9*MZ2^3 - 6819840*MW2^8*MZ2^4 + 
        8685056*MW2^7*MZ2^5 - 5986688*MW2^6*MZ2^6 + 1814016*MW2^5*MZ2^7 + 
        383568*MW2^4*MZ2^8 - 536712*MW2^3*MZ2^9 + 167496*MW2^2*MZ2^10 - 
        9310*MW2*MZ2^11 - 3275*MZ2^12)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
      (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (36*MW2^3*MZ2^3*(14336*MW2^9 - 58368*MW2^8*MZ2 + 89856*MW2^7*MZ2^2 - 
        44800*MW2^6*MZ2^3 - 47456*MW2^5*MZ2^4 + 86448*MW2^4*MZ2^5 - 
        54596*MW2^3*MZ2^6 + 14900*MW2^2*MZ2^7 - 225*MW2*MZ2^8 - 500*MZ2^9)*
       SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) + (6*MW2^2*MZ2^3*(30720*MW2^10 - 104448*MW2^9*MZ2 + 
        109824*MW2^8*MZ2^2 + 55808*MW2^7*MZ2^3 - 229344*MW2^6*MZ2^4 + 
        164256*MW2^5*MZ2^5 + 28084*MW2^4*MZ2^6 - 103976*MW2^3*MZ2^7 + 
        59481*MW2^2*MZ2^8 - 12450*MW2*MZ2^9 + 425*MZ2^10)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2))*Cll[1, 2, 2, 1] - (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (8*MW2^3*MZ2^3*(186*Cdd[1, 1, 2, 2] + 62*Cdd[1, 2, 2, 1] + 
        248*Cdd[2, 2, 2, 2] + 186*Cdd[2, 2, 3, 3] + 62*Cdd[2, 3, 3, 2] - 
        273*Ced[1, 1, 1, 1] - 180*Ced[1, 1, 2, 2] - 273*Ced[1, 1, 3, 3] + 
        93*Ced[2, 2, 2, 2] + 93*Ced[3, 3, 2, 2] - 1092*Cee[1, 1, 1, 1] - 
        1092*Cee[1, 1, 2, 2] - 1092*Cee[1, 1, 3, 3] + 546*Ceu[1, 1, 1, 1] + 
        546*Ceu[1, 1, 2, 2] + 387*Cld[1, 1, 1, 1] + 480*Cld[1, 1, 2, 2] + 
        387*Cld[1, 1, 3, 3] + 93*Cld[2, 2, 2, 2] + 93*Cld[3, 3, 2, 2] + 
        114*Cle[1, 1, 1, 1] + 387*Cle[1, 1, 2, 2] + 387*Cle[1, 1, 3, 3] - 
        273*Cle[2, 2, 1, 1] - 273*Cle[3, 3, 1, 1] + 1320*Cll[1, 1, 1, 1] + 
        774*Cll[1, 1, 2, 2] + 774*Cll[1, 1, 3, 3] + 546*Cll[1, 3, 3, 1] - 
        387*Clq1[1, 1, 1, 1] - 138*Clq1[1, 1, 2, 2] + 45*Clq1[1, 1, 3, 3] + 
        249*Clq1[2, 2, 2, 2] + 249*Clq1[3, 3, 2, 2] + 477*Clq3[1, 1, 1, 1] + 
        498*Clq3[1, 1, 2, 2] + 45*Clq3[1, 1, 3, 3] + 21*Clq3[2, 2, 2, 2] + 
        21*Clq3[3, 3, 2, 2] - 774*Clu[1, 1, 1, 1] - 774*Clu[1, 1, 2, 2] - 
        93*Cqd1[1, 1, 2, 2] + 249*Cqd1[2, 2, 1, 1] + 156*Cqd1[2, 2, 2, 2] + 
        249*Cqd1[2, 2, 3, 3] + 57*Cqd1[3, 3, 2, 2] + 273*Cqe[1, 1, 1, 1] + 
        522*Cqe[2, 2, 1, 1] + 249*Cqe[2, 2, 2, 2] + 249*Cqe[2, 2, 3, 3] - 
        21*Cqe[3, 3, 1, 1] - 498*Cqq1[1, 1, 2, 2] - 62*Cqq1[1, 2, 2, 1] - 
        560*Cqq1[2, 2, 2, 2] - 186*Cqq1[2, 2, 3, 3] - 62*Cqq1[2, 3, 3, 2] + 
        126*Cqq3[1, 1, 2, 2] - 270*Cqq3[1, 2, 2, 1] - 144*Cqq3[2, 2, 2, 2] - 
        186*Cqq3[2, 2, 3, 3] - 62*Cqq3[2, 3, 3, 2] - 498*Cqu1[2, 2, 1, 1] - 
        498*Cqu1[2, 2, 2, 2] - 186*Cud1[1, 1, 2, 2] - 186*Cud1[2, 2, 2, 2]) - 
      12*MW2^2*MZ2^4*(96*Cdd[1, 1, 2, 2] + 32*Cdd[1, 2, 2, 1] + 
        128*Cdd[2, 2, 2, 2] + 96*Cdd[2, 2, 3, 3] + 32*Cdd[2, 3, 3, 2] - 
        92*Ced[1, 1, 1, 1] - 44*Ced[1, 1, 2, 2] - 92*Ced[1, 1, 3, 3] + 
        48*Ced[2, 2, 2, 2] + 48*Ced[3, 3, 2, 2] - 368*Cee[1, 1, 1, 1] - 
        368*Cee[1, 1, 2, 2] - 368*Cee[1, 1, 3, 3] + 184*Ceu[1, 1, 1, 1] + 
        184*Ceu[1, 1, 2, 2] + 145*Cld[1, 1, 1, 1] + 193*Cld[1, 1, 2, 2] + 
        145*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 2, 2] + 48*Cld[3, 3, 2, 2] + 
        53*Cle[1, 1, 1, 1] + 145*Cle[1, 1, 2, 2] + 145*Cle[1, 1, 3, 3] - 
        92*Cle[2, 2, 1, 1] - 92*Cle[3, 3, 1, 1] + 474*Cll[1, 1, 1, 1] + 
        290*Cll[1, 1, 2, 2] + 290*Cll[1, 1, 3, 3] + 184*Cll[1, 3, 3, 1] - 
        145*Clq1[1, 1, 1, 1] - 172*Clq1[1, 1, 2, 2] - 14*Clq1[1, 1, 3, 3] - 
        27*Clq1[2, 2, 2, 2] - 27*Clq1[3, 3, 2, 2] + 117*Clq3[1, 1, 1, 1] + 
        76*Clq3[1, 1, 2, 2] - 14*Clq3[1, 1, 3, 3] - 41*Clq3[2, 2, 2, 2] - 
        41*Clq3[3, 3, 2, 2] - 290*Clu[1, 1, 1, 1] - 290*Clu[1, 1, 2, 2] - 
        48*Cqd1[1, 1, 2, 2] - 27*Cqd1[2, 2, 1, 1] - 75*Cqd1[2, 2, 2, 2] - 
        27*Cqd1[2, 2, 3, 3] - 21*Cqd1[3, 3, 2, 2] + 92*Cqe[1, 1, 1, 1] + 
        65*Cqe[2, 2, 1, 1] - 27*Cqe[2, 2, 2, 2] - 27*Cqe[2, 2, 3, 3] + 
        13*Cqe[3, 3, 1, 1] + 54*Cqq1[1, 1, 2, 2] - 32*Cqq1[1, 2, 2, 1] + 
        22*Cqq1[2, 2, 2, 2] - 96*Cqq1[2, 2, 3, 3] - 32*Cqq1[2, 3, 3, 2] - 
        246*Cqq3[1, 1, 2, 2] + 68*Cqq3[1, 2, 2, 1] - 178*Cqq3[2, 2, 2, 2] - 
        96*Cqq3[2, 2, 3, 3] - 32*Cqq3[2, 3, 3, 2] + 54*Cqu1[2, 2, 1, 1] + 
        54*Cqu1[2, 2, 2, 2] - 96*Cud1[1, 1, 2, 2] - 96*Cud1[2, 2, 2, 2]) - 
      2*MW2*MZ2^5*(66*Cdd[1, 1, 2, 2] + 22*Cdd[1, 2, 2, 1] + 
        88*Cdd[2, 2, 2, 2] + 66*Cdd[2, 2, 3, 3] + 22*Cdd[2, 3, 3, 2] + 
        147*Ced[1, 1, 1, 1] + 180*Ced[1, 1, 2, 2] + 147*Ced[1, 1, 3, 3] + 
        33*Ced[2, 2, 2, 2] + 33*Ced[3, 3, 2, 2] + 588*Cee[1, 1, 1, 1] + 
        588*Cee[1, 1, 2, 2] + 588*Cee[1, 1, 3, 3] - 294*Ceu[1, 1, 1, 1] - 
        294*Ceu[1, 1, 2, 2] - 264*Cld[1, 1, 1, 1] - 231*Cld[1, 1, 2, 2] - 
        264*Cld[1, 1, 3, 3] + 33*Cld[2, 2, 2, 2] + 33*Cld[3, 3, 2, 2] - 
        117*Cle[1, 1, 1, 1] - 264*Cle[1, 1, 2, 2] - 264*Cle[1, 1, 3, 3] + 
        147*Cle[2, 2, 1, 1] + 147*Cle[3, 3, 1, 1] - 822*Cll[1, 1, 1, 1] - 
        528*Cll[1, 1, 2, 2] - 528*Cll[1, 1, 3, 3] - 294*Cll[1, 3, 3, 1] + 
        264*Clq1[1, 1, 1, 1] + 600*Clq1[1, 1, 2, 2] + 87*Clq1[1, 1, 3, 3] + 
        336*Clq1[2, 2, 2, 2] + 336*Clq1[3, 3, 2, 2] - 90*Clq3[1, 1, 1, 1] + 
        87*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 2, 2] + 90*Clq3[3, 3, 2, 2] + 
        528*Clu[1, 1, 1, 1] + 528*Clu[1, 1, 2, 2] - 33*Cqd1[1, 1, 2, 2] + 
        336*Cqd1[2, 2, 1, 1] + 303*Cqd1[2, 2, 2, 2] + 336*Cqd1[2, 2, 3, 3] + 
        51*Cqd1[3, 3, 2, 2] - 147*Cqe[1, 1, 1, 1] + 189*Cqe[2, 2, 1, 1] + 
        336*Cqe[2, 2, 2, 2] + 336*Cqe[2, 2, 3, 3] - 51*Cqe[3, 3, 1, 1] - 
        672*Cqq1[1, 1, 2, 2] - 22*Cqq1[1, 2, 2, 1] - 694*Cqq1[2, 2, 2, 2] - 
        66*Cqq1[2, 2, 3, 3] - 22*Cqq1[2, 3, 3, 2] + 540*Cqq3[1, 1, 2, 2] - 
        426*Cqq3[1, 2, 2, 1] + 114*Cqq3[2, 2, 2, 2] - 66*Cqq3[2, 2, 3, 3] - 
        22*Cqq3[2, 3, 3, 2] - 672*Cqu1[2, 2, 1, 1] - 672*Cqu1[2, 2, 2, 2] - 
        66*Cud1[1, 1, 2, 2] - 66*Cud1[2, 2, 2, 2]) + 
      32*MW2^4*MZ2^2*(48*Cdd[1, 1, 2, 2] + 16*Cdd[1, 2, 2, 1] + 
        64*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] + 16*Cdd[2, 3, 3, 2] + 
        84*Ced[1, 1, 1, 1] + 108*Ced[1, 1, 2, 2] + 84*Ced[1, 1, 3, 3] + 
        24*Ced[2, 2, 2, 2] + 24*Ced[3, 3, 2, 2] + 336*Cee[1, 1, 1, 1] + 
        336*Cee[1, 1, 2, 2] + 336*Cee[1, 1, 3, 3] - 168*Ceu[1, 1, 1, 1] - 
        168*Ceu[1, 1, 2, 2] - 111*Cld[1, 1, 1, 1] - 87*Cld[1, 1, 2, 2] - 
        111*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 2, 2] + 24*Cld[3, 3, 2, 2] - 
        27*Cle[1, 1, 1, 1] - 111*Cle[1, 1, 2, 2] - 111*Cle[1, 1, 3, 3] + 
        84*Cle[2, 2, 1, 1] + 84*Cle[3, 3, 1, 1] - 390*Cll[1, 1, 1, 1] - 
        222*Cll[1, 1, 2, 2] - 222*Cll[1, 1, 3, 3] - 168*Cll[1, 3, 3, 1] + 
        111*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 
        123*Clq1[2, 2, 2, 2] - 123*Clq1[3, 3, 2, 2] - 171*Clq3[1, 1, 1, 1] - 
        228*Clq3[1, 1, 2, 2] - 30*Clq3[1, 1, 3, 3] - 57*Clq3[2, 2, 2, 2] - 
        57*Clq3[3, 3, 2, 2] + 222*Clu[1, 1, 1, 1] + 222*Clu[1, 1, 2, 2] - 
        24*Cqd1[1, 1, 2, 2] - 123*Cqd1[2, 2, 1, 1] - 147*Cqd1[2, 2, 2, 2] - 
        123*Cqd1[2, 2, 3, 3] - 21*Cqd1[3, 3, 2, 2] - 84*Cqe[1, 1, 1, 1] - 
        207*Cqe[2, 2, 1, 1] - 123*Cqe[2, 2, 2, 2] - 123*Cqe[2, 2, 3, 3] + 
        21*Cqe[3, 3, 1, 1] + 246*Cqq1[1, 1, 2, 2] - 16*Cqq1[1, 2, 2, 1] + 
        230*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 
        342*Cqq3[1, 1, 2, 2] + 180*Cqq3[1, 2, 2, 1] - 162*Cqq3[2, 2, 2, 2] - 
        48*Cqq3[2, 2, 3, 3] - 16*Cqq3[2, 3, 3, 2] + 246*Cqu1[2, 2, 1, 1] + 
        246*Cqu1[2, 2, 2, 2] - 48*Cud1[1, 1, 2, 2] - 48*Cud1[2, 2, 2, 2]) - 
      192*MW2^5*MZ2*(18*Cdd[1, 1, 2, 2] + 6*Cdd[1, 2, 2, 1] + 
        24*Cdd[2, 2, 2, 2] + 18*Cdd[2, 2, 3, 3] + 6*Cdd[2, 3, 3, 2] + 
        11*Ced[1, 1, 1, 1] + 20*Ced[1, 1, 2, 2] + 11*Ced[1, 1, 3, 3] + 
        9*Ced[2, 2, 2, 2] + 9*Ced[3, 3, 2, 2] + 44*Cee[1, 1, 1, 1] + 
        44*Cee[1, 1, 2, 2] + 44*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 
        22*Ceu[1, 1, 2, 2] - 13*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 
        13*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 2, 2] + 9*Cld[3, 3, 2, 2] - 
        2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
        11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 48*Cll[1, 1, 1, 1] - 
        26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] + 
        13*Clq1[1, 1, 1, 1] - 2*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] - 
        15*Clq1[2, 2, 2, 2] - 15*Clq1[3, 3, 2, 2] - 27*Clq3[1, 1, 1, 1] - 
        38*Clq3[1, 1, 2, 2] - 7*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 2, 2] - 
        11*Clq3[3, 3, 2, 2] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
        9*Cqd1[1, 1, 2, 2] - 15*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
        15*Cqd1[2, 2, 3, 3] + 3*Cqd1[3, 3, 2, 2] - 11*Cqe[1, 1, 1, 1] - 
        26*Cqe[2, 2, 1, 1] - 15*Cqe[2, 2, 2, 2] - 15*Cqe[2, 2, 3, 3] + 
        5*Cqe[3, 3, 1, 1] + 30*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 2, 2, 1] + 
        24*Cqq1[2, 2, 2, 2] - 18*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        66*Cqq3[1, 1, 2, 2] + 26*Cqq3[1, 2, 2, 1] - 40*Cqq3[2, 2, 2, 2] - 
        18*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 30*Cqu1[2, 2, 1, 1] + 
        30*Cqu1[2, 2, 2, 2] - 18*Cud1[1, 1, 2, 2] - 18*Cud1[2, 2, 2, 2]) + 
      15*MZ2^6*(12*Cdd[1, 1, 2, 2] + 4*Cdd[1, 2, 2, 1] + 16*Cdd[2, 2, 2, 2] + 
        12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 2*Ced[1, 1, 1, 1] + 
        8*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 2, 2] + 
        6*Ced[3, 3, 2, 2] + 8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 
        8*Cee[1, 1, 3, 3] - 4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 
        4*Cld[1, 1, 1, 1] + 2*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] + 
        6*Cld[2, 2, 2, 2] + 6*Cld[3, 3, 2, 2] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        16*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 12*Clq1[2, 2, 2, 2] + 
        12*Clq1[3, 3, 2, 2] + 2*Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 6*Cqd1[1, 1, 2, 2] + 12*Cqd1[2, 2, 1, 1] + 
        6*Cqd1[2, 2, 2, 2] + 12*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] - 
        2*Cqe[1, 1, 1, 1] + 10*Cqe[2, 2, 1, 1] + 12*Cqe[2, 2, 2, 2] + 
        12*Cqe[2, 2, 3, 3] - Cqe[3, 3, 1, 1] - 24*Cqq1[1, 1, 2, 2] - 
        4*Cqq1[1, 2, 2, 1] - 28*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] - 
        4*Cqq1[2, 3, 3, 2] - 12*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 
        12*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 24*Cqu1[2, 2, 1, 1] - 
        24*Cqu1[2, 2, 2, 2] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[2, 2, 2, 2]) + 
      256*MW2^6*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
        6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 1, 1] + 
        6*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 2, 2] + 
        3*Ced[3, 3, 2, 2] + 12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
        12*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
        3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 2, 2] + 
        3*Cld[3, 3, 2, 2] - 3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
        6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 
        3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 2, 2] - 
        3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] - 
        3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] + 
        6*Clu[1, 1, 1, 1] + 6*Clu[1, 1, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
        3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
        3*Cqd1[3, 3, 2, 2] - 3*Cqe[1, 1, 1, 1] - 6*Cqe[2, 2, 1, 1] - 
        3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        6*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 4*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 18*Cqq3[1, 1, 2, 2] + 
        6*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 6*Cqq3[2, 2, 3, 3] - 
        2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 6*Cqu1[2, 2, 2, 2] - 
        6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^3*MZ2^4*(1098*Ceu[1, 1, 3, 3] - 825*Clq1[1, 1, 3, 3] + 
        1230*Clq3[1, 1, 3, 3] + 405*Clq3[2, 2, 3, 3] - 1644*Clu[1, 1, 3, 3] - 
        231*Cqd1[3, 3, 2, 2] + 531*Cqe[3, 3, 1, 1] + 138*Cqq1[2, 2, 3, 3] - 
        138*Cqq3[2, 2, 3, 3] + 92*Cqq3[2, 3, 3, 2] - 336*Cqu1[2, 2, 3, 3] - 
        474*Cud1[3, 3, 2, 2]) - 2*MW2^2*MZ2^5*(1692*Ceu[1, 1, 3, 3] - 
        1140*Clq1[1, 1, 3, 3] + 1113*Clq3[1, 1, 3, 3] - 27*Clq3[2, 2, 3, 3] - 
        2796*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 2, 2] + 666*Cqe[3, 3, 1, 1] + 
        2112*Cqq1[2, 2, 3, 3] - 2112*Cqq3[2, 2, 3, 3] + 
        1408*Cqq3[2, 3, 3, 2] + 1668*Cqu1[2, 2, 3, 3] - 
        444*Cud1[3, 3, 2, 2]) - 48*MW2^4*MZ2^3*(294*Ceu[1, 1, 3, 3] - 
        238*Clq1[1, 1, 3, 3] + 409*Clq3[1, 1, 3, 3] + 171*Clq3[2, 2, 3, 3] - 
        406*Clu[1, 1, 3, 3] - 48*Cqd1[3, 3, 2, 2] + 168*Cqe[3, 3, 1, 1] - 
        300*Cqq1[2, 2, 3, 3] + 300*Cqq3[2, 2, 3, 3] - 200*Cqq3[2, 3, 3, 2] - 
        330*Cqu1[2, 2, 3, 3] - 30*Cud1[3, 3, 2, 2]) + 
      1024*MW2^7*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
        3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
        4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
      15*MZ2^7*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + Cqe[3, 3, 1, 1] + 
        12*Cqq1[2, 2, 3, 3] - 12*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 
        24*Cqu1[2, 2, 3, 3] + 12*Cud1[3, 3, 2, 2]) - 
      128*MW2^6*MZ2*(78*Ceu[1, 1, 3, 3] - 72*Clq1[1, 1, 3, 3] + 
        99*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 90*Clu[1, 1, 3, 3] + 
        48*Cqd1[3, 3, 2, 2] + 60*Cqe[3, 3, 1, 1] - 168*Cqq1[2, 2, 3, 3] + 
        168*Cqq3[2, 2, 3, 3] - 112*Cqq3[2, 3, 3, 2] - 102*Cqu1[2, 2, 3, 3] + 
        66*Cud1[3, 3, 2, 2]) + 64*MW2^5*MZ2^2*(234*Ceu[1, 1, 3, 3] - 
        201*Clq1[1, 1, 3, 3] + 336*Clq3[1, 1, 3, 3] + 135*Clq3[2, 2, 3, 3] - 
        300*Clu[1, 1, 3, 3] + 39*Cqd1[3, 3, 2, 2] + 153*Cqe[3, 3, 1, 1] - 
        438*Cqq1[2, 2, 3, 3] + 438*Cqq3[2, 2, 3, 3] - 292*Cqq3[2, 3, 3, 2] - 
        336*Cqu1[2, 2, 3, 3] + 102*Cud1[3, 3, 2, 2]) + 
      2*MW2*MZ2^6*(354*Ceu[1, 1, 3, 3] - 207*Clq1[1, 1, 3, 3] + 
        72*Clq3[1, 1, 3, 3] - 135*Clq3[2, 2, 3, 3] - 648*Clu[1, 1, 3, 3] + 
        129*Cqd1[3, 3, 2, 2] + 111*Cqe[3, 3, 1, 1] + 786*Cqq1[2, 2, 3, 3] - 
        786*Cqq3[2, 2, 3, 3] + 524*Cqq3[2, 3, 3, 2] + 1032*Cqu1[2, 2, 3, 3] + 
        246*Cud1[3, 3, 2, 2])))/(2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] + 1407*Clq1[1, 1, 3, 3] - 
          1407*Clq3[1, 1, 3, 3] + 3*Clu[1, 1, 3, 3] - 114*Cqd1[3, 3, 2, 2] - 
          786*Cqe[3, 3, 1, 1] - 3426*Cqq1[2, 2, 3, 3] + 
          3426*Cqq3[2, 2, 3, 3] - 2284*Cqq3[2, 3, 3, 2] - 
          237*Cqu1[2, 2, 3, 3] - 186*Cud1[3, 3, 2, 2]) - 
        16*MW2^3*MZ2^3*(168*Ceu[1, 1, 3, 3] - 945*Clq1[1, 1, 3, 3] + 
          945*Clq3[1, 1, 3, 3] - 261*Clu[1, 1, 3, 3] - 204*Cqd1[3, 3, 2, 2] + 
          672*Cqe[3, 3, 1, 1] - 1338*Cqq1[2, 2, 3, 3] + 
          1338*Cqq3[2, 2, 3, 3] - 892*Cqq3[2, 3, 3, 2] + 
          15*Cqu1[2, 2, 3, 3] - 132*Cud1[3, 3, 2, 2]) + 
        32*MW2^4*MZ2^2*(147*Ceu[1, 1, 3, 3] - 525*Clq1[1, 1, 3, 3] + 
          525*Clq3[1, 1, 3, 3] - 201*Clu[1, 1, 3, 3] + 141*Cqd1[3, 3, 2, 2] + 
          399*Cqe[3, 3, 1, 1] - 1182*Cqq1[2, 2, 3, 3] + 
          1182*Cqq3[2, 2, 3, 3] - 788*Cqq3[2, 3, 3, 2] - 
          195*Cqu1[2, 2, 3, 3] - 39*Cud1[3, 3, 2, 2]) + 
        1024*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
          4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        15*MZ2^6*(Ceu[1, 1, 3, 3] + 22*Clq1[1, 1, 3, 3] - 
          22*Clq3[1, 1, 3, 3] - 2*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 2, 2] - 
          11*Cqe[3, 3, 1, 1] - 132*Cqq1[2, 2, 3, 3] + 132*Cqq3[2, 2, 3, 3] - 
          88*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        384*MW2^5*MZ2*(13*Ceu[1, 1, 3, 3] - 29*Clq1[1, 1, 3, 3] + 
          29*Clq3[1, 1, 3, 3] - 17*Clu[1, 1, 3, 3] + 21*Cqd1[3, 3, 2, 2] + 
          25*Cqe[3, 3, 1, 1] - 66*Cqq1[2, 2, 3, 3] + 66*Cqq3[2, 2, 3, 3] - 
          44*Cqq3[2, 3, 3, 2] - 21*Cqu1[2, 2, 3, 3] + 9*Cud1[3, 3, 2, 2]) + 
        12*MW2^2*MZ2^4*(53*Ceu[1, 1, 3, 3] - 739*Clq1[1, 1, 3, 3] + 
          739*Clq3[1, 1, 3, 3] - 103*Clu[1, 1, 3, 3] - 261*Cqd1[3, 3, 2, 2] + 
          473*Cqe[3, 3, 1, 1] + 174*Cqq1[2, 2, 3, 3] - 174*Cqq3[2, 2, 3, 3] + 
          116*Cqq3[2, 3, 3, 2] + 171*Cqu1[2, 2, 3, 3] + 
          15*Cud1[3, 3, 2, 2])) + 
      MZ2*(12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 2, 2] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[2, 2, 3, 3] - 150*Cqq3[2, 2, 3, 3] + 
          100*Cqq3[2, 3, 3, 2] + 54*Cqu1[2, 2, 3, 3] - 96*Cud1[3, 3, 2, 2]) - 
        16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 2, 2] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[2, 2, 3, 3] + 156*Cqq3[2, 2, 3, 3] - 
          104*Cqq3[2, 3, 3, 2] - 249*Cqu1[2, 2, 3, 3] - 
          93*Cud1[3, 3, 2, 2]) + 512*MW2^6*(3*Ceu[1, 1, 3, 3] - 
          3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + 3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) - 384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 
          10*Clq1[1, 1, 3, 3] + 10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 
          6*Cqd1[3, 3, 2, 2] + 8*Cqe[3, 3, 1, 1] - 24*Cqq1[2, 2, 3, 3] + 
          24*Cqq3[2, 2, 3, 3] - 16*Cqq3[2, 3, 3, 2] - 15*Cqu1[2, 2, 3, 3] + 
          9*Cud1[3, 3, 2, 2]) + 15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 
          2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + Cqe[3, 3, 1, 1] + 12*Cqq1[2, 2, 3, 3] - 
          12*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 
          12*Cud1[3, 3, 2, 2]) + 32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 
          141*Clq1[1, 1, 3, 3] + 141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + 105*Cqe[3, 3, 1, 1] - 294*Cqq1[2, 2, 3, 3] + 
          294*Cqq3[2, 2, 3, 3] - 196*Cqq3[2, 3, 3, 2] - 
          246*Cqu1[2, 2, 3, 3] + 48*Cud1[3, 3, 2, 2]) - 
        2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 2, 2] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[2, 2, 3, 3] - 606*Cqq3[2, 2, 3, 3] + 
          404*Cqq3[2, 3, 3, 2] + 672*Cqu1[2, 2, 3, 3] + 
          66*Cud1[3, 3, 2, 2]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^2*SW2*(256*MW2^7*(-24*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
          4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) + 
        MZ2*(24*Cdd[1, 1, 2, 2] - 4*Cdd[1, 2, 2, 1] + 20*Cdd[2, 2, 2, 2] + 
          24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 12*Ced[1, 1, 1, 1] + 
          24*Ced[1, 1, 2, 2] + 12*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 2, 2] + 
          12*Ced[3, 3, 2, 2] + 12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
          12*Cee[1, 1, 3, 3] - 24*Ceu[1, 1, 1, 1] - 24*Ceu[1, 1, 2, 2] + 
          12*Ceu[1, 1, 3, 3] - 12*Cld[1, 1, 1, 1] - 12*Cld[1, 1, 3, 3] + 
          12*Cld[2, 2, 2, 2] + 12*Cld[3, 3, 2, 2] - 12*Cle[1, 1, 2, 2] - 
          12*Cle[1, 1, 3, 3] + 12*Cle[2, 2, 1, 1] + 12*Cle[3, 3, 1, 1] - 
          12*Cll[1, 1, 1, 1] - 159*Cll[1, 1, 2, 2] - 24*Cll[1, 1, 3, 3] + 
          12*Cll[1, 3, 3, 1] + 12*Clq1[1, 1, 1, 1] - 24*Clq1[1, 1, 3, 3] - 
          12*Clq1[2, 2, 2, 2] - 12*Clq1[3, 3, 2, 2] - 36*Clq3[1, 1, 1, 1] - 
          48*Clq3[1, 1, 2, 2] - 12*Clq3[2, 2, 2, 2] - 12*Clq3[3, 3, 2, 2] + 
          24*Clu[1, 1, 1, 1] + 24*Clu[1, 1, 2, 2] - 12*Clu[1, 1, 3, 3] - 
          12*Cqd1[1, 1, 2, 2] - 12*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
          12*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 2, 2] - 12*Cqe[1, 1, 1, 1] - 
          24*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 12*Cqe[2, 2, 3, 3] + 
          24*Cqe[3, 3, 1, 1] + 24*Cqq1[1, 1, 2, 2] + 4*Cqq1[1, 2, 2, 1] + 
          28*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 
          72*Cqq3[1, 1, 2, 2] - 12*Cqq3[1, 2, 2, 1] - 84*Cqq3[2, 2, 2, 2] - 
          60*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 1, 1] + 24*Cqu1[2, 2, 2, 2] - 
          12*Cqu1[2, 2, 3, 3] - 24*Cud1[1, 1, 2, 2] - 24*Cud1[2, 2, 2, 2] + 
          12*Cud1[3, 3, 2, 2])) - 15*MZ2^7*
       (-6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
          8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + Cqe[3, 3, 1, 1] + 
          12*Cqq1[2, 2, 3, 3] - 12*Cqq3[2, 2, 3, 3] - 28*Cqq3[2, 3, 3, 2] + 
          24*Cqu1[2, 2, 3, 3] + 12*Cud1[3, 3, 2, 2]) + 
        MZ2*(24*Cdd[1, 1, 2, 2] - 4*Cdd[1, 2, 2, 1] + 20*Cdd[2, 2, 2, 2] + 
          24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 4*Ced[1, 1, 1, 1] + 
          16*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 2, 2] + 
          12*Ced[3, 3, 2, 2] + 4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 
          4*Cee[1, 1, 3, 3] - 8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 
          4*Ceu[1, 1, 3, 3] - 8*Cld[1, 1, 1, 1] + 4*Cld[1, 1, 2, 2] - 
          8*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 2, 2] + 12*Cld[3, 3, 2, 2] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 32*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 2, 2] + 24*Clq1[3, 3, 2, 2] + 6*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          12*Cqd1[1, 1, 2, 2] + 24*Cqd1[2, 2, 1, 1] + 12*Cqd1[2, 2, 2, 2] + 
          24*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] - 4*Cqe[1, 1, 1, 1] + 
          20*Cqe[2, 2, 1, 1] + 24*Cqe[2, 2, 2, 2] + 24*Cqe[2, 2, 3, 3] - 
          Cqe[3, 3, 1, 1] - 48*Cqq1[1, 1, 2, 2] + 4*Cqq1[1, 2, 2, 1] - 
          44*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 
          12*Cqq3[1, 2, 2, 1] + 12*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] + 
          36*Cqq3[2, 3, 3, 2] - 48*Cqu1[2, 2, 1, 1] - 48*Cqu1[2, 2, 2, 2] + 
          24*Cqu1[2, 2, 3, 3] - 24*Cud1[1, 1, 2, 2] - 24*Cud1[2, 2, 2, 2] + 
          12*Cud1[3, 3, 2, 2])) + 48*MW2^4*MZ2^3*
       (3*MT2*(588*Ceu[1, 1, 3, 3] - 476*Clq1[1, 1, 3, 3] + 
          647*Clq3[1, 1, 3, 3] + 171*Clq3[2, 2, 3, 3] - 812*Clu[1, 1, 3, 3] - 
          96*Cqd1[3, 3, 2, 2] + 336*Cqe[3, 3, 1, 1] - 600*Cqq1[2, 2, 3, 3] + 
          600*Cqq3[2, 2, 3, 3] + 320*Cqq3[2, 3, 3, 2] - 
          660*Cqu1[2, 2, 3, 3] - 60*Cud1[3, 3, 2, 2]) + 
        MZ2*(60*Cdd[1, 1, 2, 2] - 10*Cdd[1, 2, 2, 1] + 50*Cdd[2, 2, 2, 2] + 
          60*Cdd[2, 2, 3, 3] - 10*Cdd[2, 3, 3, 2] - 294*Ced[1, 1, 1, 1] - 
          264*Ced[1, 1, 2, 2] - 294*Ced[1, 1, 3, 3] + 30*Ced[2, 2, 2, 2] + 
          30*Ced[3, 3, 2, 2] - 294*Cee[1, 1, 1, 1] - 294*Cee[1, 1, 2, 2] - 
          294*Cee[1, 1, 3, 3] + 588*Ceu[1, 1, 1, 1] + 588*Ceu[1, 1, 2, 2] - 
          294*Ceu[1, 1, 3, 3] + 406*Cld[1, 1, 1, 1] + 436*Cld[1, 1, 2, 2] + 
          406*Cld[1, 1, 3, 3] + 30*Cld[2, 2, 2, 2] + 30*Cld[3, 3, 2, 2] + 
          112*Cle[1, 1, 1, 1] + 406*Cle[1, 1, 2, 2] + 406*Cle[1, 1, 3, 3] - 
          294*Cle[2, 2, 1, 1] - 294*Cle[3, 3, 1, 1] + 518*Cll[1, 1, 1, 1] + 
          1487*Cll[1, 1, 2, 2] + 812*Cll[1, 1, 3, 3] - 294*Cll[1, 3, 3, 1] - 
          406*Clq1[1, 1, 1, 1] - 76*Clq1[1, 1, 2, 2] + 308*Clq1[1, 1, 3, 3] + 
          330*Clq1[2, 2, 2, 2] + 330*Clq1[3, 3, 2, 2] + 
          546*Clq3[1, 1, 1, 1] + 636*Clq3[1, 1, 2, 2] - 
          168*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 2, 2] + 90*Clq3[3, 3, 2, 2] - 
          812*Clu[1, 1, 1, 1] - 812*Clu[1, 1, 2, 2] + 406*Clu[1, 1, 3, 3] - 
          30*Cqd1[1, 1, 2, 2] + 330*Cqd1[2, 2, 1, 1] + 300*Cqd1[2, 2, 2, 2] + 
          330*Cqd1[2, 2, 3, 3] + 114*Cqd1[3, 3, 2, 2] + 294*Cqe[1, 1, 1, 1] + 
          624*Cqe[2, 2, 1, 1] + 330*Cqe[2, 2, 2, 2] + 330*Cqe[2, 2, 3, 3] - 
          210*Cqe[3, 3, 1, 1] - 660*Cqq1[1, 1, 2, 2] + 10*Cqq1[1, 2, 2, 1] - 
          650*Cqq1[2, 2, 2, 2] + 240*Cqq1[2, 2, 3, 3] + 10*Cqq1[2, 3, 3, 2] + 
          540*Cqq3[1, 1, 2, 2] + 210*Cqq3[1, 2, 2, 1] + 
          750*Cqq3[2, 2, 2, 2] - 360*Cqq3[2, 2, 3, 3] + 
          810*Cqq3[2, 3, 3, 2] - 660*Cqu1[2, 2, 1, 1] - 
          660*Cqu1[2, 2, 2, 2] + 330*Cqu1[2, 2, 3, 3] - 60*Cud1[1, 1, 2, 2] - 
          60*Cud1[2, 2, 2, 2] + 30*Cud1[3, 3, 2, 2])) - 
      128*MW2^6*MZ2*(MZ2*(132*Cdd[1, 1, 2, 2] - 22*Cdd[1, 2, 2, 1] + 
          110*Cdd[2, 2, 2, 2] + 132*Cdd[2, 2, 3, 3] - 22*Cdd[2, 3, 3, 2] + 
          78*Ced[1, 1, 1, 1] + 144*Ced[1, 1, 2, 2] + 78*Ced[1, 1, 3, 3] + 
          66*Ced[2, 2, 2, 2] + 66*Ced[3, 3, 2, 2] + 78*Cee[1, 1, 1, 1] + 
          78*Cee[1, 1, 2, 2] + 78*Cee[1, 1, 3, 3] - 156*Ceu[1, 1, 1, 1] - 
          156*Ceu[1, 1, 2, 2] + 78*Ceu[1, 1, 3, 3] - 90*Cld[1, 1, 1, 1] - 
          24*Cld[1, 1, 2, 2] - 90*Cld[1, 1, 3, 3] + 66*Cld[2, 2, 2, 2] + 
          66*Cld[3, 3, 2, 2] - 12*Cle[1, 1, 1, 1] - 90*Cle[1, 1, 2, 2] - 
          90*Cle[1, 1, 3, 3] + 78*Cle[2, 2, 1, 1] + 78*Cle[3, 3, 1, 1] - 
          102*Cll[1, 1, 1, 1] - 855*Cll[1, 1, 2, 2] - 180*Cll[1, 1, 3, 3] + 
          78*Cll[1, 3, 3, 1] + 90*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] - 
          126*Clq1[1, 1, 3, 3] - 102*Clq1[2, 2, 2, 2] - 
          102*Clq1[3, 3, 2, 2] - 198*Clq3[1, 1, 1, 1] - 
          276*Clq3[1, 1, 2, 2] + 18*Clq3[1, 1, 3, 3] - 78*Clq3[2, 2, 2, 2] - 
          78*Clq3[3, 3, 2, 2] + 180*Clu[1, 1, 1, 1] + 180*Clu[1, 1, 2, 2] - 
          90*Clu[1, 1, 3, 3] - 66*Cqd1[1, 1, 2, 2] - 102*Cqd1[2, 2, 1, 1] - 
          168*Cqd1[2, 2, 2, 2] - 102*Cqd1[2, 2, 3, 3] + 78*Cqd1[3, 3, 2, 2] - 
          78*Cqe[1, 1, 1, 1] - 180*Cqe[2, 2, 1, 1] - 102*Cqe[2, 2, 2, 2] - 
          102*Cqe[2, 2, 3, 3] + 102*Cqe[3, 3, 1, 1] + 204*Cqq1[1, 1, 2, 2] + 
          22*Cqq1[1, 2, 2, 1] + 226*Cqq1[2, 2, 2, 2] - 300*Cqq1[2, 2, 3, 3] + 
          22*Cqq1[2, 3, 3, 2] - 468*Cqq3[1, 1, 2, 2] - 90*Cqq3[1, 2, 2, 1] - 
          558*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] - 426*Cqq3[2, 3, 3, 2] + 
          204*Cqu1[2, 2, 1, 1] + 204*Cqu1[2, 2, 2, 2] - 
          102*Cqu1[2, 2, 3, 3] - 132*Cud1[1, 1, 2, 2] - 
          132*Cud1[2, 2, 2, 2] + 66*Cud1[3, 3, 2, 2]) - 
        3*MT2*(156*Ceu[1, 1, 3, 3] - 144*Clq1[1, 1, 3, 3] + 
          171*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 180*Clu[1, 1, 3, 3] + 
          96*Cqd1[3, 3, 2, 2] + 120*Cqe[3, 3, 1, 1] - 336*Cqq1[2, 2, 3, 3] + 
          336*Cqq3[2, 2, 3, 3] - 152*Cqq3[2, 3, 3, 2] - 
          204*Cqu1[2, 2, 3, 3] + 132*Cud1[3, 3, 2, 2])) + 
      32*MW2^5*MZ2^2*(-6*MT2*(468*Ceu[1, 1, 3, 3] - 402*Clq1[1, 1, 3, 3] + 
          537*Clq3[1, 1, 3, 3] + 135*Clq3[2, 2, 3, 3] - 600*Clu[1, 1, 3, 3] + 
          78*Cqd1[3, 3, 2, 2] + 306*Cqe[3, 3, 1, 1] - 876*Cqq1[2, 2, 3, 3] + 
          876*Cqq3[2, 2, 3, 3] - 116*Cqq3[2, 3, 3, 2] - 
          672*Cqu1[2, 2, 3, 3] + 204*Cud1[3, 3, 2, 2]) + 
        MZ2*(408*Cdd[1, 1, 2, 2] - 68*Cdd[1, 2, 2, 1] + 340*Cdd[2, 2, 2, 2] + 
          408*Cdd[2, 2, 3, 3] - 68*Cdd[2, 3, 3, 2] + 468*Ced[1, 1, 1, 1] + 
          672*Ced[1, 1, 2, 2] + 468*Ced[1, 1, 3, 3] + 204*Ced[2, 2, 2, 2] + 
          204*Ced[3, 3, 2, 2] + 468*Cee[1, 1, 1, 1] + 468*Cee[1, 1, 2, 2] + 
          468*Cee[1, 1, 3, 3] - 936*Ceu[1, 1, 1, 1] - 936*Ceu[1, 1, 2, 2] + 
          468*Ceu[1, 1, 3, 3] - 600*Cld[1, 1, 1, 1] - 396*Cld[1, 1, 2, 2] - 
          600*Cld[1, 1, 3, 3] + 204*Cld[2, 2, 2, 2] + 204*Cld[3, 3, 2, 2] - 
          132*Cle[1, 1, 1, 1] - 600*Cle[1, 1, 2, 2] - 600*Cle[1, 1, 3, 3] + 
          468*Cle[2, 2, 1, 1] + 468*Cle[3, 3, 1, 1] - 732*Cll[1, 1, 1, 1] - 
          3765*Cll[1, 1, 2, 2] - 1200*Cll[1, 1, 3, 3] + 468*Cll[1, 3, 3, 1] + 
          600*Clq1[1, 1, 1, 1] - 72*Clq1[1, 1, 2, 2] - 606*Clq1[1, 1, 3, 3] - 
          672*Clq1[2, 2, 2, 2] - 672*Clq1[3, 3, 2, 2] - 
          1008*Clq3[1, 1, 1, 1] - 1368*Clq3[1, 1, 2, 2] + 
          198*Clq3[1, 1, 3, 3] - 360*Clq3[2, 2, 2, 2] - 
          360*Clq3[3, 3, 2, 2] + 1200*Clu[1, 1, 1, 1] + 
          1200*Clu[1, 1, 2, 2] - 600*Clu[1, 1, 3, 3] - 204*Cqd1[1, 1, 2, 2] - 
          672*Cqd1[2, 2, 1, 1] - 876*Cqd1[2, 2, 2, 2] - 
          672*Cqd1[2, 2, 3, 3] + 30*Cqd1[3, 3, 2, 2] - 468*Cqe[1, 1, 1, 1] - 
          1140*Cqe[2, 2, 1, 1] - 672*Cqe[2, 2, 2, 2] - 672*Cqe[2, 2, 3, 3] + 
          450*Cqe[3, 3, 1, 1] + 1344*Cqq1[1, 1, 2, 2] + 68*Cqq1[1, 2, 2, 1] + 
          1412*Cqq1[2, 2, 2, 2] - 1284*Cqq1[2, 2, 3, 3] + 
          68*Cqq1[2, 3, 3, 2] - 2160*Cqq3[1, 1, 2, 2] - 
          516*Cqq3[1, 2, 2, 1] - 2676*Cqq3[2, 2, 2, 2] + 
          468*Cqq3[2, 2, 3, 3] - 2268*Cqq3[2, 3, 3, 2] + 
          1344*Cqu1[2, 2, 1, 1] + 1344*Cqu1[2, 2, 2, 2] - 
          672*Cqu1[2, 2, 3, 3] - 408*Cud1[1, 1, 2, 2] - 
          408*Cud1[2, 2, 2, 2] + 204*Cud1[3, 3, 2, 2])) + 
      2*MW2^2*MZ2^5*(3*MT2*(3384*Ceu[1, 1, 3, 3] - 2280*Clq1[1, 1, 3, 3] + 
          2253*Clq3[1, 1, 3, 3] - 27*Clq3[2, 2, 3, 3] - 
          5592*Clu[1, 1, 3, 3] + 12*Cqd1[3, 3, 2, 2] + 1332*Cqe[3, 3, 1, 1] + 
          4224*Cqq1[2, 2, 3, 3] - 4224*Cqq3[2, 2, 3, 3] + 
          368*Cqq3[2, 3, 3, 2] + 3336*Cqu1[2, 2, 3, 3] - 
          888*Cud1[3, 3, 2, 2]) + 2*MZ2*(444*Cdd[1, 1, 2, 2] - 
          74*Cdd[1, 2, 2, 1] + 370*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] - 
          74*Cdd[2, 3, 3, 2] - 846*Ced[1, 1, 1, 1] - 624*Ced[1, 1, 2, 2] - 
          846*Ced[1, 1, 3, 3] + 222*Ced[2, 2, 2, 2] + 222*Ced[3, 3, 2, 2] - 
          846*Cee[1, 1, 1, 1] - 846*Cee[1, 1, 2, 2] - 846*Cee[1, 1, 3, 3] + 
          1692*Ceu[1, 1, 1, 1] + 1692*Ceu[1, 1, 2, 2] - 846*Ceu[1, 1, 3, 3] + 
          1398*Cld[1, 1, 1, 1] + 1620*Cld[1, 1, 2, 2] + 
          1398*Cld[1, 1, 3, 3] + 222*Cld[2, 2, 2, 2] + 222*Cld[3, 3, 2, 2] + 
          552*Cle[1, 1, 1, 1] + 1398*Cle[1, 1, 2, 2] + 1398*Cle[1, 1, 3, 3] - 
          846*Cle[2, 2, 1, 1] - 846*Cle[3, 3, 1, 1] + 1950*Cll[1, 1, 1, 1] + 
          2121*Cll[1, 1, 2, 2] + 2796*Cll[1, 1, 3, 3] - 846*Cll[1, 3, 3, 1] - 
          1398*Clq1[1, 1, 1, 1] - 2232*Clq1[1, 1, 2, 2] + 
          312*Clq1[1, 1, 3, 3] - 834*Clq1[2, 2, 2, 2] - 
          834*Clq1[3, 3, 2, 2] + 882*Clq3[1, 1, 1, 1] + 
          456*Clq3[1, 1, 2, 2] - 828*Clq3[1, 1, 3, 3] - 
          426*Clq3[2, 2, 2, 2] - 426*Clq3[3, 3, 2, 2] - 
          2796*Clu[1, 1, 1, 1] - 2796*Clu[1, 1, 2, 2] + 
          1398*Clu[1, 1, 3, 3] - 222*Cqd1[1, 1, 2, 2] - 
          834*Cqd1[2, 2, 1, 1] - 1056*Cqd1[2, 2, 2, 2] - 
          834*Cqd1[2, 2, 3, 3] - 231*Cqd1[3, 3, 2, 2] + 846*Cqe[1, 1, 1, 1] + 
          12*Cqe[2, 2, 1, 1] - 834*Cqe[2, 2, 2, 2] - 834*Cqe[2, 2, 3, 3] - 
          153*Cqe[3, 3, 1, 1] + 1668*Cqq1[1, 1, 2, 2] + 74*Cqq1[1, 2, 2, 1] + 
          1742*Cqq1[2, 2, 2, 2] - 1500*Cqq1[2, 2, 3, 3] + 
          74*Cqq1[2, 3, 3, 2] - 2556*Cqq3[1, 1, 2, 2] - 
          630*Cqq3[1, 2, 2, 1] - 3186*Cqq3[2, 2, 2, 2] + 
          612*Cqq3[2, 2, 3, 3] - 2742*Cqq3[2, 3, 3, 2] + 
          1668*Cqu1[2, 2, 1, 1] + 1668*Cqu1[2, 2, 2, 2] - 
          834*Cqu1[2, 2, 3, 3] - 444*Cud1[1, 1, 2, 2] - 
          444*Cud1[2, 2, 2, 2] + 222*Cud1[3, 3, 2, 2])) + 
      2*MW2*MZ2^6*(MZ2*(492*Cdd[1, 1, 2, 2] - 82*Cdd[1, 2, 2, 1] + 
          410*Cdd[2, 2, 2, 2] + 492*Cdd[2, 2, 3, 3] - 82*Cdd[2, 3, 3, 2] + 
          354*Ced[1, 1, 1, 1] + 600*Ced[1, 1, 2, 2] + 354*Ced[1, 1, 3, 3] + 
          246*Ced[2, 2, 2, 2] + 246*Ced[3, 3, 2, 2] + 354*Cee[1, 1, 1, 1] + 
          354*Cee[1, 1, 2, 2] + 354*Cee[1, 1, 3, 3] - 708*Ceu[1, 1, 1, 1] - 
          708*Ceu[1, 1, 2, 2] + 354*Ceu[1, 1, 3, 3] - 648*Cld[1, 1, 1, 1] - 
          402*Cld[1, 1, 2, 2] - 648*Cld[1, 1, 3, 3] + 246*Cld[2, 2, 2, 2] + 
          246*Cld[3, 3, 2, 2] - 294*Cle[1, 1, 1, 1] - 648*Cle[1, 1, 2, 2] - 
          648*Cle[1, 1, 3, 3] + 354*Cle[2, 2, 1, 1] + 354*Cle[3, 3, 1, 1] - 
          942*Cll[1, 1, 1, 1] - 1296*Cll[1, 1, 2, 2] - 1296*Cll[1, 1, 3, 3] + 
          354*Cll[1, 3, 3, 1] + 648*Clq1[1, 1, 1, 1] + 
          1680*Clq1[1, 1, 2, 2] + 27*Clq1[1, 1, 3, 3] + 
          1032*Clq1[2, 2, 2, 2] + 1032*Clq1[3, 3, 2, 2] - 
          180*Clq3[1, 1, 1, 1] + 441*Clq3[1, 1, 3, 3] + 
          180*Clq3[2, 2, 2, 2] + 180*Clq3[3, 3, 2, 2] + 
          1296*Clu[1, 1, 1, 1] + 1296*Clu[1, 1, 2, 2] - 648*Clu[1, 1, 3, 3] - 
          246*Cqd1[1, 1, 2, 2] + 1032*Cqd1[2, 2, 1, 1] + 
          786*Cqd1[2, 2, 2, 2] + 1032*Cqd1[2, 2, 3, 3] + 
          141*Cqd1[3, 3, 2, 2] - 354*Cqe[1, 1, 1, 1] + 678*Cqe[2, 2, 1, 1] + 
          1032*Cqe[2, 2, 2, 2] + 1032*Cqe[2, 2, 3, 3] - 21*Cqe[3, 3, 1, 1] - 
          2064*Cqq1[1, 1, 2, 2] + 82*Cqq1[1, 2, 2, 1] - 
          1982*Cqq1[2, 2, 2, 2] + 294*Cqq1[2, 2, 3, 3] + 
          82*Cqq1[2, 3, 3, 2] + 1080*Cqq3[1, 1, 2, 2] + 
          606*Cqq3[1, 2, 2, 1] + 1686*Cqq3[2, 2, 2, 2] - 
          1278*Cqq3[2, 2, 3, 3] + 2178*Cqq3[2, 3, 3, 2] - 
          2064*Cqu1[2, 2, 1, 1] - 2064*Cqu1[2, 2, 2, 2] + 
          1032*Cqu1[2, 2, 3, 3] - 492*Cud1[1, 1, 2, 2] - 
          492*Cud1[2, 2, 2, 2] + 246*Cud1[3, 3, 2, 2]) - 
        3*MT2*(708*Ceu[1, 1, 3, 3] - 414*Clq1[1, 1, 3, 3] + 
          279*Clq3[1, 1, 3, 3] - 135*Clq3[2, 2, 3, 3] - 
          1296*Clu[1, 1, 3, 3] + 258*Cqd1[3, 3, 2, 2] + 222*Cqe[3, 3, 1, 1] + 
          1572*Cqq1[2, 2, 3, 3] - 1572*Cqq3[2, 2, 3, 3] - 
          1508*Cqq3[2, 3, 3, 2] + 2064*Cqu1[2, 2, 3, 3] + 
          492*Cud1[3, 3, 2, 2])) - 4*MW2^3*MZ2^4*
       (6*MT2*(2196*Ceu[1, 1, 3, 3] - 1650*Clq1[1, 1, 3, 3] + 
          2055*Clq3[1, 1, 3, 3] + 405*Clq3[2, 2, 3, 3] - 
          3288*Clu[1, 1, 3, 3] - 462*Cqd1[3, 3, 2, 2] + 
          1062*Cqe[3, 3, 1, 1] + 276*Cqq1[2, 2, 3, 3] - 
          276*Cqq3[2, 2, 3, 3] + 1804*Cqq3[2, 3, 3, 2] - 
          672*Cqu1[2, 2, 3, 3] - 948*Cud1[3, 3, 2, 2]) + 
        MZ2*(1896*Cdd[1, 1, 2, 2] - 316*Cdd[1, 2, 2, 1] + 
          1580*Cdd[2, 2, 2, 2] + 1896*Cdd[2, 2, 3, 3] - 316*Cdd[2, 3, 3, 2] - 
          2196*Ced[1, 1, 1, 1] - 1248*Ced[1, 1, 2, 2] - 
          2196*Ced[1, 1, 3, 3] + 948*Ced[2, 2, 2, 2] + 948*Ced[3, 3, 2, 2] - 
          2196*Cee[1, 1, 1, 1] - 2196*Cee[1, 1, 2, 2] - 
          2196*Cee[1, 1, 3, 3] + 4392*Ceu[1, 1, 1, 1] + 
          4392*Ceu[1, 1, 2, 2] - 2196*Ceu[1, 1, 3, 3] + 
          3288*Cld[1, 1, 1, 1] + 4236*Cld[1, 1, 2, 2] + 
          3288*Cld[1, 1, 3, 3] + 948*Cld[2, 2, 2, 2] + 948*Cld[3, 3, 2, 2] + 
          1092*Cle[1, 1, 1, 1] + 3288*Cle[1, 1, 2, 2] + 
          3288*Cle[1, 1, 3, 3] - 2196*Cle[2, 2, 1, 1] - 
          2196*Cle[3, 3, 1, 1] + 4380*Cll[1, 1, 1, 1] + 
          6441*Cll[1, 1, 2, 2] + 6576*Cll[1, 1, 3, 3] - 
          2196*Cll[1, 3, 3, 1] - 3288*Clq1[1, 1, 1, 1] - 
          2616*Clq1[1, 1, 2, 2] + 1662*Clq1[1, 1, 3, 3] + 
          672*Clq1[2, 2, 2, 2] + 672*Clq1[3, 3, 2, 2] + 
          3312*Clq3[1, 1, 1, 1] + 2904*Clq3[1, 1, 2, 2] - 
          1638*Clq3[1, 1, 3, 3] - 408*Clq3[2, 2, 2, 2] - 
          408*Clq3[3, 3, 2, 2] - 6576*Clu[1, 1, 1, 1] - 
          6576*Clu[1, 1, 2, 2] + 3288*Clu[1, 1, 3, 3] - 
          948*Cqd1[1, 1, 2, 2] + 672*Cqd1[2, 2, 1, 1] - 
          276*Cqd1[2, 2, 2, 2] + 672*Cqd1[2, 2, 3, 3] + 
          438*Cqd1[3, 3, 2, 2] + 2196*Cqe[1, 1, 1, 1] + 
          2868*Cqe[2, 2, 1, 1] + 672*Cqe[2, 2, 2, 2] + 672*Cqe[2, 2, 3, 3] - 
          990*Cqe[3, 3, 1, 1] - 1344*Cqq1[1, 1, 2, 2] + 
          316*Cqq1[1, 2, 2, 1] - 1028*Cqq1[2, 2, 2, 2] - 
          2172*Cqq1[2, 2, 3, 3] + 316*Cqq1[2, 3, 3, 2] - 
          2448*Cqq3[1, 1, 2, 2] + 132*Cqq3[1, 2, 2, 1] - 
          2316*Cqq3[2, 2, 2, 2] - 1620*Cqq3[2, 2, 3, 3] - 
          420*Cqq3[2, 3, 3, 2] - 1344*Cqu1[2, 2, 1, 1] - 
          1344*Cqu1[2, 2, 2, 2] + 672*Cqu1[2, 2, 3, 3] - 
          1896*Cud1[1, 1, 2, 2] - 1896*Cud1[2, 2, 2, 2] + 
          948*Cud1[3, 3, 2, 2]))))/(12*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*
  ((-144*Sqrt[2]*MT*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^3*(MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (144*Sqrt[2]*MT*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (9*MT*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*(-50*MW*MZ2^7*SW*CuW[3, 3] - 
      4*MW2^4*MZ2^3*(15*MZ*(9 + 32*SW2)*CuB[3, 3] - 2096*MW*SW*CuW[3, 3]) + 
      4*MW2^3*MZ2^4*(17*MZ*(-3 + 5*SW2)*CuB[3, 3] - 852*MW*SW*CuW[3, 3]) + 
      32*MW2^5*MZ2^2*(MZ*(45 + 137*SW2)*CuB[3, 3] - 332*MW*SW*CuW[3, 3]) - 
      32*MW2^6*MZ2*(MZ*(39 + 148*SW2)*CuB[3, 3] - 224*MW*SW*CuW[3, 3]) + 
      128*MW2^7*(MZ*(3 + 16*SW2)*CuB[3, 3] - 16*MW*SW*CuW[3, 3]) + 
      5*MW2*MZ2^6*(3*MZ*(-3 + SW2)*CuB[3, 3] + 34*MW*SW*CuW[3, 3]) + 
      MW2^2*MZ2^5*(MZ*(213 - 32*SW2)*CuB[3, 3] + 408*MW*SW*CuW[3, 3])))/
    (Sqrt[2]*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AsFB_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (MZ2*(9216*MW2^8 + 75*MZ2^8*(33 - 4*Pi^2) + 256*MW2^7*MZ2*(-663 + 40*Pi^2) - 
    2*MW2^2*MZ2^5*(144*MT2 - 58035*MZ2 + 6680*MZ2*Pi^2) + 
    8*MW2^4*MZ2^3*(5472*MT2 + MZ2*(60585 - 6208*Pi^2)) + 
    64*MW2^6*MZ2*(288*MT2 + MZ2*(7341 - 544*Pi^2)) + 
    64*MW2^5*MZ2^2*(-720*MT2 + MZ2*(-9393 + 826*Pi^2)) + 
    MW2*MZ2^6*(1440*MT2 + MZ2*(-28041 + 3148*Pi^2)) + 
    4*MW2^3*MZ2^4*(-4320*MT2 + MZ2*(-70431 + 7972*Pi^2)))*SW2)/
  (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) - (3*MH2^2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*B0i[bb0, 0, 0, MH2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (3*MT2*MZ2^2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   (64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2*
   B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MW2*MZ2*(1024*MW2^7 - 1664*MW2^6*MZ2 - 960*MW2^5*MZ2^2 + 
    24*MW2^3*(4*MH2 - 101*MZ2)*MZ2^3 + 4*MW2*(MH2 - 90*MZ2)*MZ2^5 + 
    5*MZ2^6*(MH2 + 19*MZ2) + 16*MW2^4*MZ2^2*(-4*MH2 + 183*MZ2) + 
    4*MW2^2*MZ2^4*(-14*MH2 + 269*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) - (3*MZ2*(512*MW2^8 - 384*MW2^7*MZ2 - 96*MH2*MW2^4*MZ2^3 + 
    8*MW2^3*(7*MH2 - 85*MZ2)*MZ2^4 - 5*MZ2^8 + 
    16*MW2^5*MZ2^2*(4*MH2 + 33*MZ2) - MW2*MZ2^6*(5*MH2 + 134*MZ2) + 
    MW2^2*(-4*MH2*MZ2^5 + 538*MZ2^6))*SW2*B0i[bb0, 0, 0, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
   (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 
    5*MZ2^5)*B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
    152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
   B0i[bb0, MW2, MH2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MZ2*(-3072*MW2^8 + 3328*MW2^7*MZ2 + 4608*MW2^6*MZ2^2 - 9952*MW2^5*MZ2^3 + 
    6400*MW2^4*MZ2^4 - 980*MW2^3*MZ2^5 - 416*MW2^2*MZ2^6 + 79*MW2*MZ2^7 + 
    5*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*MW2*MZ2*(-MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (-64*MW2^4 + 96*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 5*MZ2^4)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MW2*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2*
   B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MW2*(1536*MW2^8 - 512*MW2^7*MZ2 - 3264*MW2^6*MZ2^2 + 3008*MW2^5*MZ2^3 + 
    40*MW2^4*MZ2^4 - 1100*MW2^3*MZ2^5 + 178*MW2^2*MZ2^6 + 109*MW2*MZ2^7 + 
    5*MZ2^8)*B0i[bb0, MZ2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (36*MW2^3*MZ2^2*(64*MW2^5 + 32*MW2^4*MZ2 - 136*MW2^3*MZ2^2 + 
    108*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - 10*MZ2^5)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (6*MW2*MZ2^2*(MW2 + MZ2)^2*(128*MW2^5 - 160*MW2^4*MZ2 + 16*MW2^3*MZ2^2 + 
    140*MW2^2*MZ2^3 - 94*MW2*MZ2^4 + 15*MZ2^5)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((9*CWw*MW*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2)/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (108*CWw*MW*MW2^2*MZ2*(64*MW2^6 - 288*MW2^5*MZ2 + 472*MW2^4*MZ2^2 - 
      364*MW2^3*MZ2^3 + 119*MW2^2*MZ2^4 + 7*MW2*MZ2^5 - 10*MZ2^6)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (108*CWw*MW*MW2*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA) + (108*CWw*MW*MW2*MZ2^2*(256*MW2^6 - 704*MW2^5*MZ2 + 
      768*MW2^4*MZ2^2 - 392*MW2^3*MZ2^3 + 56*MW2^2*MZ2^4 + 21*MW2*MZ2^5 - 
      5*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (54*CWw*MW*MW2*MZ2*(128*MW2^7 - 560*MW2^5*MZ2^2 + 800*MW2^4*MZ2^3 - 
      454*MW2^3*MZ2^4 + 65*MW2^2*MZ2^5 + 26*MW2*MZ2^6 - 5*MZ2^7)*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (108*CWw*MW*MW2^3*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 
      4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA))*Class[1] + 
 (36*CHD*MW2*MZ2^3*(64*MW2^4 - 96*MW2^3*MZ2 + 56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 
    5*MZ2^4)*SW2*VALPHA^2*Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHD*(-4718592*MW2^13 + 48*MT2*MW2*(65536*MW2^11 - 385024*MW2^10*MZ2 + 
         1019904*MW2^9*MZ2^2 - 1553408*MW2^8*MZ2^3 + 1398272*MW2^7*MZ2^4 - 
         593152*MW2^6*MZ2^5 - 153600*MW2^5*MZ2^6 + 356464*MW2^4*MZ2^7 - 
         201752*MW2^3*MZ2^8 + 49210*MW2^2*MZ2^9 - 1325*MW2*MZ2^10 - 
         1125*MZ2^11) + 1875*MZ2^13*(33 - 4*Pi^2) - 16384*MW2^12*MZ2*
        (-1813 + 80*Pi^2) + 4096*MW2^11*MZ2^2*(-21577 + 1952*Pi^2) + 
       10*MW2^2*MZ2^10*(1530*MH2 + MZ2*(406681 - 43368*Pi^2)) + 
       375*MW2*MZ2^11*(-12*MH2 + MZ2*(-1729 + 212*Pi^2)) - 
       256*MW2^8*MZ2^4*(5400*MH2 + 37*MZ2*(-12941 + 4552*Pi^2)) - 
       2048*MW2^10*MZ2^2*(72*MH2 + MZ2*(-74721 + 10768*Pi^2)) - 
       16*MW2^4*MZ2^8*(17622*MH2 + 5*MZ2*(-509243 + 66886*Pi^2)) + 
       512*MW2^9*MZ2^3*(1296*MH2 + MZ2*(-323431 + 72384*Pi^2)) - 
       288*MW2^6*MZ2^6*(5184*MH2 + MZ2*(-259141 + 86544*Pi^2)) + 
       64*MW2^7*MZ2^5*(27504*MH2 + MZ2*(-1304419 + 582544*Pi^2)) + 
       2*MW2^3*MZ2^9*(14040*MH2 + MZ2*(-8112301 + 858328*Pi^2)) + 
       8*MW2^5*MZ2^7*(105264*MH2 + MZ2*(-8218207 + 1632736*Pi^2))) + 
     96*CHbox*MW2*MZ2^4*(4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
       24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
       1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW2^2)/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*MH2*MZ2^2*(12*CHD*MW2*MZ2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8) + 
      CHD*MH2*(4096*MW2^9 - 16384*MW2^8*MZ2 + 18944*MW2^7*MZ2^2 + 
        7680*MW2^6*MZ2^3 - 41984*MW2^5*MZ2^4 + 46144*MW2^4*MZ2^5 - 
        24536*MW2^3*MZ2^6 + 6120*MW2^2*MZ2^7 - 225*MW2*MZ2^8 - 125*MZ2^9) - 
      4*CHbox*MH2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9))*SW2*
     B0i[bb0, 0, 0, MH2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(9*MT2^2*MZ2^2*(4096*MW2^9 - 12288*MW2^8*MZ2 + 4608*MW2^7*MZ2^2 + 
        31744*MW2^6*MZ2^3 - 66816*MW2^5*MZ2^4 + 62784*MW2^4*MZ2^5 - 
        31288*MW2^3*MZ2^6 + 7200*MW2^2*MZ2^7 + 75*MW2*MZ2^8 - 250*MZ2^9) - 
      4*MT2*MW2*(65536*MW2^11 - 385024*MW2^10*MZ2 + 1019904*MW2^9*MZ2^2 - 
        1553408*MW2^8*MZ2^3 + 1398272*MW2^7*MZ2^4 - 593152*MW2^6*MZ2^5 - 
        153600*MW2^5*MZ2^6 + 356464*MW2^4*MZ2^7 - 201752*MW2^3*MZ2^8 + 
        49210*MW2^2*MZ2^9 - 1325*MW2*MZ2^10 - 1125*MZ2^11) - 
      32*MW2^2*MZ2^3*(4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MW2*(4*CHbox*(MH2 - 2*MW2)*MZ2^2*(4096*MW2^9 - 18432*MW2^8*MZ2 + 
        38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 
        23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 
        425*MW2*MZ2^8 + 125*MZ2^9) + CHD*(-65536*MW2^12 + 483328*MW2^11*MZ2 - 
        1380352*MW2^10*MZ2^2 - 1024*MW2^9*(8*MH2 - 1877*MZ2)*MZ2^2 + 
        512*MW2^8*(60*MH2 - 1753*MZ2)*MZ2^3 + 
        16*MW2^5*(1584*MH2 - 141283*MZ2)*MZ2^6 + 
        8*MW2^3*(2932*MH2 - 10753*MZ2)*MZ2^8 + 125*MZ2^11*(MH2 + 3*MZ2) + 
        50*MW2*MZ2^10*(7*MH2 + 331*MZ2) - 20*MW2^2*MZ2^9*
         (321*MH2 + 3074*MZ2) - 384*MW2^7*MZ2^4*(112*MH2 + 3491*MZ2) + 
        64*MW2^6*MZ2^5*(268*MH2 + 43327*MZ2) + 8*MW2^4*MZ2^7*
         (-4924*MH2 + 112417*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((12*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(4096*MW2^9 - 
        18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 48896*MW2^6*MZ2^3 + 
        41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 7832*MW2^3*MZ2^6 - 
        780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9) - 
      3*CHD*(65536*MW2^13 - 188416*MW2^12*MZ2 + 151552*MW2^11*MZ2^2 + 
        384*MW2^8*(12*MH2 - 1739*MZ2)*MZ2^4 - 375*MZ2^13 - 
        250*MW2*MZ2^11*(MH2 + 8*MZ2) + 1024*MW2^10*MZ2^2*(4*MH2 + 95*MZ2) - 
        512*MW2^9*MZ2^3*(24*MH2 + 161*MZ2) + 50*MW2^3*MZ2^9*
         (144*MH2 + 803*MZ2) + 5*MW2^2*MZ2^10*(15*MH2 + 2246*MZ2) + 
        64*MW2^7*MZ2^5*(496*MH2 + 25219*MZ2) - 4*MW2^4*MZ2^8*
         (7822*MH2 + 93533*MZ2) - 16*MW2^6*MZ2^6*(4176*MH2 + 111401*MZ2) + 
        8*MW2^5*MZ2^7*(7848*MH2 + 139301*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (9*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (4096*MW2^9 - 12288*MW2^8*MZ2 + 4608*MW2^7*MZ2^2 + 31744*MW2^6*MZ2^3 - 
      66816*MW2^5*MZ2^4 + 62784*MW2^4*MZ2^5 - 31288*MW2^3*MZ2^6 + 
      7200*MW2^2*MZ2^7 + 75*MW2*MZ2^8 - 250*MZ2^9)*B0i[bb0, MW2, 0, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (4*CHbox*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9) + 
      CHD*(-8192*MW2^9 + 30720*MW2^8*MZ2 - 43008*MW2^7*MZ2^2 + 
        17152*MW2^6*MZ2^3 + 25344*MW2^5*MZ2^4 - 39392*MW2^4*MZ2^5 + 
        23456*MW2^3*MZ2^6 - 6420*MW2^2*MZ2^7 + 350*MW2*MZ2^8 + 125*MZ2^9))*
     B0i[bb0, MW2, MH2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*MZ2^2*(294912*MW2^11 - 1204224*MW2^10*MZ2 + 1474560*MW2^9*MZ2^2 + 
      820224*MW2^8*MZ2^3 - 4483584*MW2^7*MZ2^4 + 5634176*MW2^6*MZ2^5 - 
      3547648*MW2^5*MZ2^6 + 1106384*MW2^4*MZ2^7 - 72560*MW2^3*MZ2^8 - 
      41480*MW2^2*MZ2^9 + 5500*MW2*MZ2^10 + 375*MZ2^11)*
     B0i[bb0, MW2, MW2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*(4096*MW2^9 - 12288*MW2^8*MZ2 + 4608*MW2^7*MZ2^2 + 
         31744*MW2^6*MZ2^3 - 66816*MW2^5*MZ2^4 + 62784*MW2^4*MZ2^5 - 
         31288*MW2^3*MZ2^6 + 7200*MW2^2*MZ2^7 + 75*MW2*MZ2^8 - 250*MZ2^9)) + 
      4*CHbox*(4096*MW2^9 - 18432*MW2^8*MZ2 + 38400*MW2^7*MZ2^2 - 
        48896*MW2^6*MZ2^3 + 41472*MW2^5*MZ2^4 - 23392*MW2^4*MZ2^5 + 
        7832*MW2^3*MZ2^6 - 780*MW2^2*MZ2^7 - 425*MW2*MZ2^8 + 125*MZ2^9))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(MT2*(262144*MW2^10 - 1540096*MW2^9*MZ2 + 4337664*MW2^8*MZ2^2 - 
        7319552*MW2^7*MZ2^3 + 7708160*MW2^6*MZ2^4 - 4727296*MW2^5*MZ2^5 + 
        1023744*MW2^4*MZ2^6 + 727744*MW2^3*MZ2^7 - 665672*MW2^2*MZ2^8 + 
        219520*MW2*MZ2^9 - 27575*MZ2^10) + 
      MZ2*(131072*MW2^10 - 770048*MW2^9*MZ2 + 2002944*MW2^8*MZ2^2 - 
        2996224*MW2^7*MZ2^3 + 2755072*MW2^6*MZ2^4 - 1472000*MW2^5*MZ2^5 + 
        294144*MW2^4*MZ2^6 + 147872*MW2^3*MZ2^7 - 121912*MW2^2*MZ2^8 + 
        33620*MW2*MZ2^9 - 3325*MZ2^10))*B0i[bb0, MZ2, MT2, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*CHD*MW2^2*MZ2*(294912*MW2^10 - 909312*MW2^9*MZ2 + 
      602112*MW2^8*MZ2^2 + 1345536*MW2^7*MZ2^3 - 3148032*MW2^6*MZ2^4 + 
      2740096*MW2^5*MZ2^5 - 1052288*MW2^4*MZ2^6 + 24160*MW2^3*MZ2^7 + 
      114836*MW2^2*MZ2^8 - 23860*MW2*MZ2^9 - 1525*MZ2^10)*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (18*CHD*MW2^3*MZ2*(8192*MW2^10 - 14336*MW2^9*MZ2 - 18432*MW2^8*MZ2^2 + 
      68864*MW2^7*MZ2^3 - 59648*MW2^6*MZ2^4 - 11296*MW2^5*MZ2^5 + 
      55328*MW2^4*MZ2^6 - 40492*MW2^3*MZ2^7 + 12490*MW2^2*MZ2^8 - 
      825*MW2*MZ2^9 - 250*MZ2^10)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(16384*MW2^9 - 55296*MW2^8*MZ2 + 
      49152*MW2^7*MZ2^2 + 72448*MW2^6*MZ2^3 - 225792*MW2^5*MZ2^4 + 
      248672*MW2^4*MZ2^5 - 145024*MW2^3*MZ2^6 + 44076*MW2^2*MZ2^7 - 
      4700*MW2*MZ2^8 - 325*MZ2^9)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))*Class[3] + (72*CHWB*CW*MZ2^4*(64*MW2^4 - 96*MW2^3*MZ2 + 
    56*MW2^2*MZ2^2 - 4*MW2*MZ2^3 - 5*MZ2^4)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/6*(CHWB*MW2*MZ2*(2654208*MW2^12 - 12*MT2*(131072*MW2^11 - 
         835584*MW2^10*MZ2 + 2387968*MW2^9*MZ2^2 - 3960832*MW2^8*MZ2^3 + 
         4078080*MW2^7*MZ2^4 - 2485504*MW2^6*MZ2^5 + 606208*MW2^5*MZ2^6 + 
         283520*MW2^4*MZ2^7 - 289208*MW2^3*MZ2^8 + 95080*MW2^2*MZ2^9 - 
         10175*MW2*MZ2^10 - 625*MZ2^11) + 16384*MW2^11*MZ2*(-947 + 40*Pi^2) - 
       28672*MW2^10*MZ2^2*(-1481 + 128*Pi^2) + 512*MW2^8*MZ2^3*
        (648*MH2 + 107375*MZ2 - 27256*MZ2*Pi^2) + 10*MW2*MZ2^10*
        (765*MH2 + 62836*MZ2 - 9528*MZ2*Pi^2) + 
       25*MZ2^11*(-90*MH2 - 4893*MZ2 + 464*MZ2*Pi^2) + 
       2048*MW2^9*MZ2^2*(-36*MH2 - 31899*MZ2 + 4520*MZ2*Pi^2) + 
       512*MW2^7*MZ2^4*(-1350*MH2 - 31157*MZ2 + 27242*MZ2*Pi^2) - 
       16*MW2^4*MZ2^7*(-26316*MH2 + 348059*MZ2 + 55436*MZ2*Pi^2) - 
       4*MW2^3*MZ2^8*(35244*MH2 - 384097*MZ2 + 71748*MZ2*Pi^2) + 
       4*MW2^2*MZ2^9*(3510*MH2 - 285257*MZ2 + 73836*MZ2*Pi^2) + 
       32*MW2^5*MZ2^6*(-23328*MH2 + 461013*MZ2 + 133304*MZ2*Pi^2) - 
       64*MW2^6*MZ2^5*(-13752*MH2 + 209137*MZ2 + 149040*MZ2*Pi^2))*SW2)/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
      (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*MH2*MZ2^3*(CHWB*MH2*(24576*MW2^9 - 86016*MW2^8*MZ2 + 
        119808*MW2^7*MZ2^2 - 59904*MW2^6*MZ2^3 - 42240*MW2^5*MZ2^4 + 
        81920*MW2^4*MZ2^5 - 51504*MW2^3*MZ2^6 + 14520*MW2^2*MZ2^7 - 
        650*MW2*MZ2^8 - 375*MZ2^9) + 12*CHWB*MW2*(8192*MW2^9 - 
        24576*MW2^8*MZ2 + 33792*MW2^7*MZ2^2 - 25600*MW2^6*MZ2^3 + 
        8448*MW2^5*MZ2^4 + 3136*MW2^4*MZ2^5 - 4592*MW2^3*MZ2^6 + 
        1680*MW2^2*MZ2^7 + 50*MW2*MZ2^8 - 125*MZ2^9) + 
      24*(CHB - CHW)*MW*MW2*MZ*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW)*
     SW2^2*B0i[bb0, 0, 0, MH2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*MZ2*SW2*(9*MT2^2*MZ2^2*(-16384*MW2^9 + 57344*MW2^8*MZ2 - 
        71680*MW2^7*MZ2^2 + 10240*MW2^6*MZ2^3 + 75520*MW2^5*MZ2^4 - 
        95424*MW2^4*MZ2^5 + 53664*MW2^3*MZ2^6 - 13920*MW2^2*MZ2^7 + 
        400*MW2*MZ2^8 + 375*MZ2^9) + 4*MT2*MW2*(131072*MW2^11 - 
        835584*MW2^10*MZ2 + 2387968*MW2^9*MZ2^2 - 3960832*MW2^8*MZ2^3 + 
        4078080*MW2^7*MZ2^4 - 2485504*MW2^6*MZ2^5 + 606208*MW2^5*MZ2^6 + 
        283520*MW2^4*MZ2^7 - 289208*MW2^3*MZ2^8 + 95080*MW2^2*MZ2^9 - 
        10175*MW2*MZ2^10 - 625*MZ2^11) + 64*MW2^2*MZ2^3*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*MW2*MZ2^2*(CHWB*(884736*MW2^11 - 4079616*MW2^10*MZ2 - 
        16384*MW2^9*(MH2 - 497*MZ2)*MZ2 + 4096*MW2^8*(14*MH2 - 2141*MZ2)*
         MZ2^2 - 2048*MW2^7*(35*MH2 - 2241*MZ2)*MZ2^3 + 
        128*MW2^5*(590*MH2 - 15691*MZ2)*MZ2^5 - 
        64*MW2^4*(1491*MH2 - 16196*MZ2)*MZ2^6 + 8*MW2^3*(6708*MH2 - 7283*MZ2)*
         MZ2^7 + 375*MZ2^10*(MH2 + MZ2) + 1024*MW2^6*MZ2^4*
         (10*MH2 + 347*MZ2) + 50*MW2*MZ2^9*(8*MH2 + 665*MZ2) - 
        20*MW2^2*MZ2^8*(696*MH2 + 6211*MZ2)) + 48*CHW*MW*MW2*MZ*MZ2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW)*SW2*
     B0i[bb0, 0, 0, MW2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MZ2*SW2*(CHWB*(589824*MW2^13 - 1671168*MW2^12*MZ2 + 
        2809856*MW2^11*MZ2^2 + 8192*MW2^10*(9*MH2 - 790*MZ2)*MZ2^2 - 
        12288*MW2^9*(23*MH2 - 1313*MZ2)*MZ2^3 + 1024*MW2^8*
         (435*MH2 - 28624*MZ2)*MZ2^4 - 128*MW2^7*(2532*MH2 - 281531*MZ2)*
         MZ2^5 + 256*MW2^6*(87*MH2 - 116708*MZ2)*MZ2^6 - 1125*MZ2^13 - 
        25*MW2*MZ2^11*(15*MH2 + 1828*MZ2) + 10*MW2^2*MZ2^10*
         (-375*MH2 + 18806*MZ2) + 8*MW2^3*MZ2^9*(4635*MH2 + 60751*MZ2) + 
        240*MW2^5*MZ2^7*(608*MH2 + 67397*MZ2) - 8*MW2^4*MZ2^8*
         (14250*MH2 + 631421*MZ2)) + 72*MW*MW2*MZ*MZ2^2*
       (4096*MW2^8 - 14336*MW2^7*MZ2 + 24064*MW2^6*MZ2^2 - 
        24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 6752*MW2^3*MZ2^5 + 
        1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (9*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(16384*MW2^10 - 
      73728*MW2^9*MZ2 + 129024*MW2^8*MZ2^2 - 81920*MW2^7*MZ2^3 - 
      65280*MW2^6*MZ2^4 + 170944*MW2^5*MZ2^5 - 149088*MW2^4*MZ2^6 + 
      67584*MW2^3*MZ2^7 - 14320*MW2^2*MZ2^8 + 25*MW2*MZ2^9 + 375*MZ2^10)*
     B0i[bb0, MW2, 0, MT2])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (3*MZ2^3*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(16384*MW2^9 - 
        57344*MW2^8*MZ2 + 71680*MW2^7*MZ2^2 - 10240*MW2^6*MZ2^3 - 
        75520*MW2^5*MZ2^4 + 95424*MW2^4*MZ2^5 - 53664*MW2^3*MZ2^6 + 
        13920*MW2^2*MZ2^7 - 400*MW2*MZ2^8 - 375*MZ2^9) - 
      48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
        24064*MW2^6*MZ2^2 - 24832*MW2^5*MZ2^3 + 16640*MW2^4*MZ2^4 - 
        6752*MW2^3*MZ2^5 + 1080*MW2^2*MZ2^6 + 300*MW2*MZ2^7 - 125*MZ2^8)*SW)*
     SW2*B0i[bb0, MW2, MH2, MW2])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (3*CHWB*MZ2^2*(1441792*MW2^12 - 7307264*MW2^11*MZ2 + 
      15499264*MW2^10*MZ2^2 - 15994880*MW2^9*MZ2^3 + 3788800*MW2^8*MZ2^4 + 
      10478848*MW2^7*MZ2^5 - 14001920*MW2^6*MZ2^6 + 8268160*MW2^5*MZ2^7 - 
      2394656*MW2^4*MZ2^8 + 157836*MW2^3*MZ2^9 + 75420*MW2^2*MZ2^10 - 
      11025*MW2*MZ2^11 - 375*MZ2^12)*B0i[bb0, MW2, MW2, MZ2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*MW2*MZ2^2*(CHWB*(MH2^2*(24576*MW2^9 - 94208*MW2^8*MZ2 + 
          148480*MW2^7*MZ2^2 - 108032*MW2^6*MZ2^3 + 7424*MW2^5*MZ2^4 + 
          48640*MW2^4*MZ2^5 - 38000*MW2^3*MZ2^6 + 12360*MW2^2*MZ2^7 - 
          1250*MW2*MZ2^8 - 125*MZ2^9) - 12*MZ2*(16384*MW2^10 - 
          90112*MW2^9*MZ2 + 210944*MW2^8*MZ2^2 - 267264*MW2^7*MZ2^3 + 
          176128*MW2^6*MZ2^4 - 18048*MW2^5*MZ2^5 - 64096*MW2^4*MZ2^6 + 
          50544*MW2^3*MZ2^7 - 15620*MW2^2*MZ2^8 + 900*MW2*MZ2^9 + 
          375*MZ2^10) + 4*MH2*(24576*MW2^10 - 122880*MW2^9*MZ2 + 
          269312*MW2^8*MZ2^2 - 326656*MW2^7*MZ2^3 + 210176*MW2^6*MZ2^4 - 
          23360*MW2^5*MZ2^5 - 71824*MW2^4*MZ2^6 + 56816*MW2^3*MZ2^7 - 
          17250*MW2^2*MZ2^8 + 725*MW2*MZ2^9 + 500*MZ2^10)) + 
      24*MW*MZ*(MH2 - 2*MZ2)*(-4096*MW2^8 + 14336*MW2^7*MZ2 - 
        24064*MW2^6*MZ2^2 + 24832*MW2^5*MZ2^3 - 16640*MW2^4*MZ2^4 + 
        6752*MW2^3*MZ2^5 - 1080*MW2^2*MZ2^6 - 300*MW2*MZ2^7 + 125*MZ2^8)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW2*MZ2*(MT2*(524288*MW2^11 - 3342336*MW2^10*MZ2 + 
        9920512*MW2^9*MZ2^2 - 17354752*MW2^8*MZ2^3 + 19031040*MW2^7*MZ2^4 - 
        12674560*MW2^6*MZ2^5 + 3984640*MW2^5*MZ2^6 + 729728*MW2^4*MZ2^7 - 
        1216880*MW2^3*MZ2^8 + 463480*MW2^2*MZ2^9 - 67250*MW2*MZ2^10 + 
        875*MZ2^11) + MZ2*(262144*MW2^11 - 1671168*MW2^10*MZ2 + 
        4628480*MW2^9*MZ2^2 - 7405568*MW2^8*MZ2^3 + 7511040*MW2^7*MZ2^4 - 
        4878848*MW2^6*MZ2^5 + 1892096*MW2^5*MZ2^6 - 291776*MW2^4*MZ2^7 - 
        95440*MW2^3*MZ2^8 + 64880*MW2^2*MZ2^9 - 16750*MW2*MZ2^10 + 
        2125*MZ2^11))*SW2*B0i[bb0, MZ2, MT2, MT2])/
    (2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*MW2*(196608*MW2^13 + 131072*MW2^12*MZ2 - 2711552*MW2^11*MZ2^2 + 
      5718016*MW2^10*MZ2^3 - 3835904*MW2^9*MZ2^4 - 2886656*MW2^8*MZ2^5 + 
      7163008*MW2^7*MZ2^6 - 5282944*MW2^6*MZ2^7 + 1477744*MW2^5*MZ2^8 + 
      241552*MW2^4*MZ2^9 - 251544*MW2^3*MZ2^10 + 36750*MW2^2*MZ2^11 + 
      3975*MW2*MZ2^12 - 125*MZ2^13)*B0i[bb0, MZ2, MW2, MW2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (36*CHWB*CW*MW2^2*MZ2^3*(12288*MW2^9 - 4096*MW2^8*MZ2 - 
      45568*MW2^7*MZ2^2 + 84992*MW2^6*MZ2^3 - 56576*MW2^5*MZ2^4 + 
      128*MW2^4*MZ2^5 + 19640*MW2^3*MZ2^6 - 10560*MW2^2*MZ2^7 + 
      1625*MW2*MZ2^8 + 125*MZ2^9)*SW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (12*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*
     (12288*MW2^8 - 28672*MW2^7*MZ2 + 14848*MW2^6*MZ2^2 + 39168*MW2^5*MZ2^3 - 
      76672*MW2^4*MZ2^4 + 60480*MW2^3*MZ2^5 - 24408*MW2^2*MZ2^6 + 
      4100*MW2*MZ2^7 - 25*MZ2^8)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW))*Class[4] + 
 (18*MZ2^3*SW2*VALPHA^2*(-5*MZ2^5*(3*CHd[2, 2] + CHe[1, 1] - 
      2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) - 
    32*MW2^4*MZ2*(5*CHd[2, 2] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
      11*CHq1[2, 2] - 11*CHq3[2, 2]) + 128*MW2^5*(CHd[2, 2] + CHe[1, 1] - 
      CHl1[1, 1] - CHl3[1, 1] - CHq1[2, 2] - CHq3[2, 2]) + 
    4*MW2^2*MZ2^3*(23*CHd[2, 2] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
      53*CHl3[1, 1] + 7*CHq1[2, 2] + 7*CHq3[2, 2]) + 
    2*MW2*MZ2^4*(-2*CHd[2, 2] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
      39*CHl3[1, 1] + 41*CHq1[2, 2] + 41*CHq3[2, 2]) - 
    16*MW2^3*MZ2^2*(2*CHd[2, 2] - 14*CHe[1, 1] + 
      19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((-3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (16*MW2^4*MZ2^7*(6495*CHd[2, 2] - 12627*CHe[1, 1] + 19947*CHl1[1, 1] - 
        5352*CHl3[1, 1] - 3939*CHq1[2, 2] - 2864*CHq3[2, 2]) - 
      128*MW2^6*MZ2^5*(166*CHd[2, 2] + 5122*CHe[1, 1] - 6878*CHl1[1, 1] + 
        1403*CHl3[1, 1] - 6946*CHq1[2, 2] - 1471*CHq3[2, 2]) + 
      25*MW2*MZ2^10*(189*CHd[2, 2] + 63*CHe[1, 1] - 126*CHl1[1, 1] + 
        154*CHl3[1, 1] + 378*CHq1[2, 2] - 158*CHq3[2, 2]) + 
      768*MW2^7*MZ2^4*(492*CHd[2, 2] + 938*CHe[1, 1] - 1167*CHl1[1, 1] + 
        307*CHl3[1, 1] - 1437*CHq1[2, 2] - 119*CHq3[2, 2]) - 
      125*MZ2^11*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] + 2*CHl3[1, 1] + 
        6*CHq1[2, 2] - 6*CHq3[2, 2]) + 16384*MW2^11*(CHd[2, 2] + CHe[1, 1] - 
        CHl1[1, 1] + CHl3[1, 1] - CHq1[2, 2] + CHq3[2, 2]) - 
      8192*MW2^10*MZ2*(12*CHd[2, 2] + 12*CHe[1, 1] - 12*CHl1[1, 1] + 
        11*CHl3[1, 1] - 12*CHq1[2, 2] + 13*CHq3[2, 2]) - 
      20*MW2^2*MZ2^9*(753*CHd[2, 2] + 627*CHe[1, 1] - 1209*CHl1[1, 1] + 
        948*CHl3[1, 1] + 2481*CHq1[2, 2] + 26*CHq3[2, 2]) + 
      2048*MW2^9*MZ2^2*(149*CHd[2, 2] + 147*CHe[1, 1] - 156*CHl1[1, 1] + 
        96*CHl3[1, 1] - 170*CHq1[2, 2] + 110*CHq3[2, 2]) - 
      1024*MW2^8*MZ2^3*(485*CHd[2, 2] + 551*CHe[1, 1] - 635*CHl1[1, 1] + 
        248*CHl3[1, 1] - 773*CHq1[2, 2] + 152*CHq3[2, 2]) - 
      32*MW2^5*MZ2^6*(5353*CHd[2, 2] - 13481*CHe[1, 1] + 19568*CHl1[1, 1] - 
        3980*CHl3[1, 1] + 10142*CHq1[2, 2] + 1862*CHq3[2, 2]) + 
      4*MW2^3*MZ2^8*(-1157*CHd[2, 2] + 15877*CHe[1, 1] - 27764*CHl1[1, 1] + 
        12128*CHl3[1, 1] + 29426*CHq1[2, 2] + 8178*CHq3[2, 2])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-16*MW2^4*MZ2^6*(1734*CHd[2, 2] - 1122*CHe[1, 1] + 5749*CHl1[1, 1] - 
        20231*CHl3[1, 1] - 31119*CHq1[2, 2] - 35279*CHq3[2, 2]) + 
      64*MW2^5*MZ2^5*(4341*CHd[2, 2] - 1213*CHe[1, 1] + 3360*CHl1[1, 1] - 
        5760*CHl3[1, 1] - 9426*CHq1[2, 2] - 10052*CHq3[2, 2]) - 
      128*MW2^6*MZ2^4*(3480*CHd[2, 2] - 1230*CHe[1, 1] + 2593*CHl1[1, 1] - 
        2075*CHl3[1, 1] - 2949*CHq1[2, 2] - 2305*CHq3[2, 2]) + 
      25*MZ2^10*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] + 58*CHl3[1, 1] + 
        6*CHq1[2, 2] - 54*CHq3[2, 2]) + 16384*MW2^10*
       (CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[2, 2]) - 
      10*MW2*MZ2^9*(627*CHd[2, 2] - 23*CHe[1, 1] - 24*CHl1[1, 1] + 
        1626*CHl3[1, 1] + 624*CHq1[2, 2] + 34*CHq3[2, 2]) + 
      4096*MW2^9*MZ2*(3*CHd[2, 2] - 19*CHe[1, 1] + 24*CHl1[1, 1] + 
        12*CHl3[1, 1] + 6*CHq1[2, 2] + 40*CHq3[2, 2]) + 
      1024*MW2^7*MZ2^3*(327*CHd[2, 2] - 195*CHe[1, 1] + 341*CHl1[1, 1] - 
        85*CHl3[1, 1] - 57*CHq1[2, 2] + 160*CHq3[2, 2]) - 
      1024*MW2^8*MZ2^2*(114*CHd[2, 2] - 158*CHe[1, 1] + 237*CHl1[1, 1] + 
        33*CHl3[1, 1] + 57*CHq1[2, 2] + 297*CHq3[2, 2]) - 
      16*MW2^3*MZ2^7*(4089*CHd[2, 2] - 189*CHe[1, 1] - 1417*CHl1[1, 1] + 
        12017*CHl3[1, 1] + 14469*CHq1[2, 2] + 16332*CHq3[2, 2]) + 
      2*MW2^2*MZ2^8*(18168*CHd[2, 2] - 1220*CHe[1, 1] - 1215*CHl1[1, 1] + 
        37245*CHl3[1, 1] + 28821*CHq1[2, 2] + 28021*CHq3[2, 2])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-8*MW2^3*MZ2^6*(374*CHd[2, 2] + 998*CHe[1, 1] - 39*CHl1[1, 1] + 
        4439*CHl3[1, 1] - 11783*CHq1[2, 2] - 12345*CHq3[2, 2]) + 
      32*MW2^4*MZ2^5*(1667*CHd[2, 2] + 5*CHe[1, 1] + 593*CHl1[1, 1] + 
        2758*CHl3[1, 1] - 3509*CHq1[2, 2] - 2750*CHq3[2, 2]) + 
      512*MW2^7*MZ2^2*(2*CHd[2, 2] + 66*CHe[1, 1] - 97*CHl1[1, 1] - 
        239*CHl3[1, 1] - 113*CHq1[2, 2] - 271*CHq3[2, 2]) - 
      2048*MW2^8*MZ2*(7*CHd[2, 2] + 9*CHe[1, 1] - 11*CHl1[1, 1] - 
        28*CHl3[1, 1] - 13*CHq1[2, 2] - 32*CHq3[2, 2]) + 
      4096*MW2^9*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - 3*CHl3[1, 1] - 
        CHq1[2, 2] - 3*CHq3[2, 2]) - 25*MZ2^9*(35*CHd[2, 2] - 11*CHe[1, 1] + 
        17*CHl1[1, 1] + 7*CHl3[1, 1] + 25*CHq1[2, 2] + 55*CHq3[2, 2]) + 
      256*MW2^6*MZ2^3*(206*CHd[2, 2] - 134*CHe[1, 1] + 240*CHl1[1, 1] + 
        629*CHl3[1, 1] + 148*CHq1[2, 2] + 523*CHq3[2, 2]) + 
      5*MW2*MZ2^8*(1226*CHd[2, 2] - 422*CHe[1, 1] + 509*CHl1[1, 1] - 
        41*CHl3[1, 1] + 1717*CHq1[2, 2] + 2607*CHq3[2, 2]) - 
      4*MW2^2*MZ2^7*(3218*CHd[2, 2] - 1538*CHe[1, 1] + 1256*CHl1[1, 1] - 
        1949*CHl3[1, 1] + 10156*CHq1[2, 2] + 12581*CHq3[2, 2]) - 
      64*MW2^5*MZ2^4*(1349*CHd[2, 2] - 283*CHe[1, 1] + 
        8*(91*CHl1[1, 1] + 281*CHl3[1, 1] - 94*CHq1[2, 2] + 40*CHq3[2, 2]))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3*MH2^2*MZ2^3*SW2*B0i[bb0, 0, 0, MH2]*
     (-125*MZ2^9*(3*CHd[2, 2] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[2, 2] - 3*CHq3[2, 2])) + 32*MW2^5*MZ2^4*
       (3021*CHd[2, 2] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 4019*CHl3[1, 1] - 
        9921*CHq1[2, 2] - 9921*CHq3[2, 2]) - 256*MW2^6*MZ2^3*
       (755*CHd[2, 2] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 405*CHl3[1, 1] - 
        1019*CHq1[2, 2] - 1019*CHq3[2, 2]) + 256*MW2^7*MZ2^2*
       (629*CHd[2, 2] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 193*CHl3[1, 1] - 
        395*CHq1[2, 2] - 395*CHq3[2, 2]) + 2048*MW2^9*
       (3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 3*CHq1[2, 2] + 
        3*CHq3[2, 2]) + 20*MW2^2*MZ2^7*(593*CHd[2, 2] - 669*CHe[1, 1] + 
        1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 151*CHq1[2, 2] + 
        151*CHq3[2, 2]) - 4*MW2^3*MZ2^6*(8299*CHd[2, 2] - 10759*CHe[1, 1] + 
        14673*CHl1[1, 1] + 14673*CHl3[1, 1] + 16763*CHq1[2, 2] + 
        16763*CHq3[2, 2]) - 2048*MW2^8*MZ2*(29*CHd[2, 2] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])) + 
      32*MW2^4*MZ2^5*(333*CHd[2, 2] - 2701*CHe[1, 1] + 
        14*(236*CHl1[1, 1] + 236*CHl3[1, 1] + 465*CHq1[2, 2] + 
          465*CHq3[2, 2])) - 25*MW2*MZ2^8*(11*CHd[2, 2] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[2, 2] + CHq3[2, 2])))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^3*
     B0i[bb0, MW2, MH2, MW2]*(-125*MZ2^9*(3*CHd[2, 2] + CHe[1, 1] - 
        2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
      32*MW2^5*MZ2^4*(3021*CHd[2, 2] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
        4019*CHl3[1, 1] - 9921*CHq1[2, 2] - 9921*CHq3[2, 2]) - 
      256*MW2^6*MZ2^3*(755*CHd[2, 2] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
        405*CHl3[1, 1] - 1019*CHq1[2, 2] - 1019*CHq3[2, 2]) + 
      256*MW2^7*MZ2^2*(629*CHd[2, 2] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 
        193*CHl3[1, 1] - 395*CHq1[2, 2] - 395*CHq3[2, 2]) + 
      2048*MW2^9*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
        3*CHq1[2, 2] + 3*CHq3[2, 2]) + 20*MW2^2*MZ2^7*
       (593*CHd[2, 2] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 
        151*CHq1[2, 2] + 151*CHq3[2, 2]) - 4*MW2^3*MZ2^6*
       (8299*CHd[2, 2] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
        14673*CHl3[1, 1] + 16763*CHq1[2, 2] + 16763*CHq3[2, 2]) - 
      2048*MW2^8*MZ2*(29*CHd[2, 2] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])) + 
      32*MW2^4*MZ2^5*(333*CHd[2, 2] - 2701*CHe[1, 1] + 
        14*(236*CHl1[1, 1] + 236*CHl3[1, 1] + 465*CHq1[2, 2] + 
          465*CHq3[2, 2])) - 25*MW2*MZ2^8*(11*CHd[2, 2] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[2, 2] + CHq3[2, 2])))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (3*MZ2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-125*MZ2^9*(3*CHd[2, 2] + CHe[1, 1] - 
        2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
      32*MW2^5*MZ2^4*(3021*CHd[2, 2] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
        4019*CHl3[1, 1] - 9921*CHq1[2, 2] - 9921*CHq3[2, 2]) - 
      256*MW2^6*MZ2^3*(755*CHd[2, 2] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
        405*CHl3[1, 1] - 1019*CHq1[2, 2] - 1019*CHq3[2, 2]) + 
      256*MW2^7*MZ2^2*(629*CHd[2, 2] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 
        193*CHl3[1, 1] - 395*CHq1[2, 2] - 395*CHq3[2, 2]) + 
      2048*MW2^9*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
        3*CHq1[2, 2] + 3*CHq3[2, 2]) + 20*MW2^2*MZ2^7*
       (593*CHd[2, 2] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 
        151*CHq1[2, 2] + 151*CHq3[2, 2]) - 4*MW2^3*MZ2^6*
       (8299*CHd[2, 2] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
        14673*CHl3[1, 1] + 16763*CHq1[2, 2] + 16763*CHq3[2, 2]) - 
      2048*MW2^8*MZ2*(29*CHd[2, 2] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])) + 
      32*MW2^4*MZ2^5*(333*CHd[2, 2] - 2701*CHe[1, 1] + 
        14*(236*CHl1[1, 1] + 236*CHl3[1, 1] + 465*CHq1[2, 2] + 
          465*CHq3[2, 2])) - 25*MW2*MZ2^8*(11*CHd[2, 2] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[2, 2] + CHq3[2, 2])))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (3*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*(125*MZ2^9*(3*CHd[2, 2] + CHe[1, 1] - 
        2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) - 
      32*MW2^5*MZ2^4*(3021*CHd[2, 2] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
        4019*CHl3[1, 1] - 9921*CHq1[2, 2] - 9921*CHq3[2, 2]) + 
      256*MW2^6*MZ2^3*(755*CHd[2, 2] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
        405*CHl3[1, 1] - 1019*CHq1[2, 2] - 1019*CHq3[2, 2]) - 
      256*MW2^7*MZ2^2*(629*CHd[2, 2] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 
        193*CHl3[1, 1] - 395*CHq1[2, 2] - 395*CHq3[2, 2]) - 
      2048*MW2^9*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
        3*CHq1[2, 2] + 3*CHq3[2, 2]) - 20*MW2^2*MZ2^7*
       (593*CHd[2, 2] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 
        151*CHq1[2, 2] + 151*CHq3[2, 2]) + 4*MW2^3*MZ2^6*
       (8299*CHd[2, 2] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
        14673*CHl3[1, 1] + 16763*CHq1[2, 2] + 16763*CHq3[2, 2]) + 
      2048*MW2^8*MZ2*(29*CHd[2, 2] + 11*CHe[1, 1] - 
        2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])) - 
      32*MW2^4*MZ2^5*(333*CHd[2, 2] - 2701*CHe[1, 1] + 
        14*(236*CHl1[1, 1] + 236*CHl3[1, 1] + 465*CHq1[2, 2] + 
          465*CHq3[2, 2])) + 25*MW2*MZ2^8*(11*CHd[2, 2] - 87*CHe[1, 1] + 
        2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*(CHq1[2, 2] + CHq3[2, 2])))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*B0i[bb0, 0, 0, MW2]*
     (64*MW2^6*MZ2^6*(MZ2*(8616*CHd[2, 2] + 168364*CHe[1, 1] - 
          230785*CHl1[1, 1] - 44644*CHl3[1, 1] + 11696*CHl3[2, 2] + 
          11696*CHl3[3, 3] - 165021*CHq1[2, 2] + 35088*CHq3[1, 1] - 
          88216*CHq3[2, 2]) - 4*MH2*(755*CHd[2, 2] + 433*CHe[1, 1] - 
          405*CHl1[1, 1] - 405*CHl3[1, 1] - 1019*CHq1[2, 2] - 
          1019*CHq3[2, 2])) - 125*MZ2^12*(MH2 + MZ2)*
       (3*CHd[2, 2] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 
          3*CHq3[2, 2])) - 4096*MW2^10*MZ2^3*(58*CHd[2, 2] + 418*CHe[1, 1] - 
        631*CHl1[1, 1] + 236*CHl3[1, 1] - 144*CHl3[2, 2] - 144*CHl3[3, 3] - 
        523*CHq1[2, 2] - 432*CHq3[1, 1] - 352*CHq3[2, 2]) + 
      8192*MW2^11*MZ2^2*(135*CHd[2, 2] + 309*CHe[1, 1] - 381*CHl1[1, 1] + 
        115*CHl3[1, 1] - 16*CHl3[2, 2] - 16*CHl3[3, 3] - 279*CHq1[2, 2] - 
        48*CHq3[1, 1] - 75*CHq3[2, 2]) - 32768*MW2^12*MZ2*
       (23*CHd[2, 2] + 43*CHe[1, 1] - 48*CHl1[1, 1] + 13*CHl3[1, 1] - 
        32*CHq1[2, 2] - 7*CHq3[2, 2]) + 65536*MW2^13*
       (3*CHd[2, 2] + 5*CHe[1, 1] - 5*CHl1[1, 1] + CHl3[1, 1] - 
        3*CHq1[2, 2] - CHq3[2, 2]) + 10*MW2^2*MZ2^10*
       (MZ2*(14125*CHd[2, 2] + 15151*CHe[1, 1] - 
          4*(7113*CHl1[1, 1] + 1463*CHl3[1, 1] + 10*(10*CHl3[2, 2] + 
              10*CHl3[3, 3] - 1208*CHq1[2, 2] + 30*CHq3[1, 1] - 
              829*CHq3[2, 2]))) + 2*MH2*(593*CHd[2, 2] - 669*CHe[1, 1] + 
          1033*CHl1[1, 1] + 1033*CHl3[1, 1] + 151*CHq1[2, 2] + 
          151*CHq3[2, 2])) + 2048*MW2^9*MZ2^3*
       (MH2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
          3*CHq1[2, 2] + 3*CHq3[2, 2]) - MZ2*(1175*CHd[2, 2] + 
          1159*CHe[1, 1] - 1013*CHl1[1, 1] - 364*CHl3[1, 1] + 
          600*CHl3[2, 2] + 600*CHl3[3, 3] - 731*CHq1[2, 2] + 
          1800*CHq3[1, 1] + 730*CHq3[2, 2])) - 128*MW2^7*MZ2^5*
       (MZ2*(32821*CHd[2, 2] + 90351*CHe[1, 1] - 115789*CHl1[1, 1] - 
          17537*CHl3[1, 1] + 10368*CHl3[2, 2] + 10368*CHl3[3, 3] - 
          100039*CHq1[2, 2] + 31104*CHq3[1, 1] - 41207*CHq3[2, 2]) + 
        MH2*(-1258*CHd[2, 2] - 526*CHe[1, 1] + 386*CHl1[1, 1] + 
          386*CHl3[1, 1] + 790*CHq1[2, 2] + 790*CHq3[2, 2])) - 
      4*MW2^3*MZ2^9*(-(MZ2*(7838*CHd[2, 2] - 234286*CHe[1, 1] + 
           398897*CHl1[1, 1] + 103467*CHl3[1, 1] + 3400*CHl3[2, 2] + 
           3400*CHl3[3, 3] - 318149*CHq1[2, 2] + 10200*CHq3[1, 1] - 
           222299*CHq3[2, 2])) + MH2*(8299*CHd[2, 2] - 10759*CHe[1, 1] + 
          14673*CHl1[1, 1] + 14673*CHl3[1, 1] + 16763*CHq1[2, 2] + 
          16763*CHq3[2, 2])) + 8*MW2^4*MZ2^8*
       (4*MH2*(333*CHd[2, 2] - 2701*CHe[1, 1] + 3304*CHl1[1, 1] + 
          3304*CHl3[1, 1] + 6510*CHq1[2, 2] + 6510*CHq3[2, 2]) + 
        MZ2*(-125501*CHd[2, 2] + 398397*CHe[1, 1] - 623386*CHl1[1, 1] - 
          160578*CHl3[1, 1] + 3120*CHl3[2, 2] + 3120*CHl3[3, 3] + 
          80648*CHq1[2, 2] + 9360*CHq3[1, 1] + 64872*CHq3[2, 2])) + 
      16*MW2^5*MZ2^7*(2*MH2*(3021*CHd[2, 2] + 3695*CHe[1, 1] - 
          4019*CHl1[1, 1] - 4019*CHl3[1, 1] - 9921*CHq1[2, 2] - 
          9921*CHq3[2, 2]) + MZ2*(99459*CHd[2, 2] - 438871*CHe[1, 1] + 
          641103*CHl1[1, 1] + 148583*CHl3[1, 1] - 15664*CHl3[2, 2] - 
          15664*CHl3[3, 3] + 245337*CHq1[2, 2] - 46992*CHq3[1, 1] + 
          142461*CHq3[2, 2])) + 512*MW2^8*MZ2^4*
       (MZ2*(9796*CHd[2, 2] + 15714*CHe[1, 1] - 18426*CHl1[1, 1] - 
          2335*CHl3[1, 1] + 3056*CHl3[2, 2] + 3056*CHl3[3, 3] - 
          15952*CHq1[2, 2] + 9168*CHq3[1, 1] - 2585*CHq3[2, 2]) + 
        4*MH2*(-29*CHd[2, 2] - 11*CHe[1, 1] + 2*(2*CHl1[1, 1] + 
            2*CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2]))) - 
      25*MW2*MZ2^11*(MZ2*(1337*CHd[2, 2] + 355*CHe[1, 1] - 730*CHl1[1, 1] + 
          30*CHl3[1, 1] + 2494*CHq1[2, 2] + 1654*CHq3[2, 2]) + 
        MH2*(11*CHd[2, 2] - 87*CHe[1, 1] + 2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 
            79*(CHq1[2, 2] + CHq3[2, 2]))))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (125*MZ2^10*(3*CHd[2, 2] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[2, 2] - 3*CHq3[2, 2])) + 2048*MW2^8*MZ2^2*
       (29*CHd[2, 2] + 11*CHe[1, 1] - 2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + 
          CHq1[2, 2] + CHq3[2, 2] - 75*CHq3[3, 3])) - 
      32*MW2^4*MZ2^6*(333*CHd[2, 2] - 2701*CHe[1, 1] + 3304*CHl1[1, 1] + 
        3304*CHl3[1, 1] + 6510*CHq1[2, 2] + 6510*CHq3[2, 2] - 
        1958*CHq3[3, 3]) + 4*MW2^3*MZ2^7*(8299*CHd[2, 2] - 10759*CHe[1, 1] + 
        14673*CHl1[1, 1] + 14673*CHl3[1, 1] + 16763*CHq1[2, 2] + 
        16763*CHq3[2, 2] - 1560*CHq3[3, 3]) + 32768*MW2^10*CHq3[3, 3] - 
      2048*MW2^9*MZ2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
        3*CHq1[2, 2] + 3*CHq3[2, 2] + 72*CHq3[3, 3]) - 
      20*MW2^2*MZ2^8*(593*CHd[2, 2] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 
        1033*CHl3[1, 1] + 151*CHq1[2, 2] + 151*CHq3[2, 2] + 170*CHq3[3, 3]) + 
      256*MW2^6*MZ2^4*(755*CHd[2, 2] + 433*CHe[1, 1] - 405*CHl1[1, 1] - 
        405*CHl3[1, 1] - 1019*CHq1[2, 2] - 1019*CHq3[2, 2] + 
        1296*CHq3[3, 3]) - 256*MW2^7*MZ2^3*(629*CHd[2, 2] + 263*CHe[1, 1] - 
        193*CHl1[1, 1] - 193*CHl3[1, 1] - 395*CHq1[2, 2] - 395*CHq3[2, 2] + 
        1528*CHq3[3, 3]) - 32*MW2^5*MZ2^5*(3021*CHd[2, 2] + 3695*CHe[1, 1] - 
        4019*CHl1[1, 1] - 4019*CHl3[1, 1] - 9921*CHq1[2, 2] - 
        9921*CHq3[2, 2] + 5848*CHq3[3, 3]) + 25*MW2*MZ2^9*
       (11*CHd[2, 2] - 87*CHe[1, 1] + 2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 
          79*CHq1[2, 2] - 79*CHq3[2, 2] + 20*CHq3[3, 3]))))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (3*B0i[bb0, 0, 0, MZ2]*
     (-125*MZ2^14*(3*CHd[2, 2] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[2, 2] - 3*CHq3[2, 2])) + 131072*MW2^14*
       (CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 2*CHq3[2, 2]) + 
      32768*MW2^13*MZ2*(3*CHd[2, 2] - 17*CHe[1, 1] + 22*CHl1[1, 1] + 
        10*CHl3[1, 1] + 6*CHq1[2, 2] + 36*CHq3[2, 2]) - 
      25*MW2*MZ2^12*(5*MH2*(3*CHd[2, 2] + CHe[1, 1] - 2*CHl1[1, 1] - 
          2*CHl3[1, 1] + 6*CHq1[2, 2] + 6*CHq3[2, 2]) + 
        MZ2*(101*CHd[2, 2] - 57*CHe[1, 1] + 94*CHl1[1, 1] + 94*CHl3[1, 1] + 
          22*CHq1[2, 2] + 22*CHq3[2, 2])) - 16*MW2^6*MZ2^7*
       (2*MH2*(-3021*CHd[2, 2] - 3695*CHe[1, 1] + 4019*CHl1[1, 1] + 
          4019*CHl3[1, 1] + 9921*CHq1[2, 2] + 9921*CHq3[2, 2]) + 
        MZ2*(31224*CHd[1, 1] - 39560*CHd[2, 2] + 31224*CHd[3, 3] + 
          94132*CHe[1, 1] + 31224*CHe[2, 2] + 31224*CHe[3, 3] - 
          110941*CHl1[1, 1] + 31224*CHl1[2, 2] + 31224*CHl1[3, 3] + 
          169311*CHl3[1, 1] - 15560*CHl3[2, 2] - 15560*CHl3[3, 3] - 
          31224*CHq1[1, 1] + 293759*CHq1[2, 2] - 38952*CHq1[3, 3] - 
          46680*CHq3[1, 1] + 336475*CHq3[2, 2] - 38952*CHq3[3, 3] - 
          62448*CHu[1, 1] - 62448*CHu[2, 2])) + 8*MW2^5*MZ2^8*
       (4*MH2*(333*CHd[2, 2] - 2701*CHe[1, 1] + 3304*CHl1[1, 1] + 
          3304*CHl3[1, 1] + 6510*CHq1[2, 2] + 6510*CHq3[2, 2]) + 
        MZ2*(17224*CHd[1, 1] + 79446*CHd[2, 2] + 17224*CHd[3, 3] + 
          43734*CHe[1, 1] + 17224*CHe[2, 2] + 17224*CHe[3, 3] - 
          71767*CHl1[1, 1] + 17224*CHl1[2, 2] + 17224*CHl1[3, 3] + 
          241281*CHl3[1, 1] - 14104*CHl3[2, 2] - 14104*CHl3[3, 3] - 
          17224*CHq1[1, 1] + 382197*CHq1[2, 2] - 29768*CHq1[3, 3] - 
          42312*CHq3[1, 1] + 406921*CHq3[2, 2] - 29768*CHq3[3, 3] - 
          34448*CHu[1, 1] - 34448*CHu[2, 2])) + 64*MW2^7*MZ2^6*
       (4*MH2*(-755*CHd[2, 2] - 433*CHe[1, 1] + 405*CHl1[1, 1] + 
          405*CHl3[1, 1] + 1019*CHq1[2, 2] + 1019*CHq3[2, 2]) + 
        MZ2*(16216*CHd[1, 1] - 42620*CHd[2, 2] + 16216*CHd[3, 3] + 
          53624*CHe[1, 1] + 16216*CHe[2, 2] + 16216*CHe[3, 3] - 
          53135*CHl1[1, 1] + 16216*CHl1[2, 2] + 16216*CHl1[3, 3] + 
          34681*CHl3[1, 1] - 4520*CHl3[2, 2] - 4520*CHl3[3, 3] - 
          16216*CHq1[1, 1] + 45593*CHq1[2, 2] - 14888*CHq1[3, 3] - 
          13560*CHq3[1, 1] + 56195*CHq3[2, 2] - 14888*CHq3[3, 3] - 
          32432*CHu[1, 1] - 32432*CHu[2, 2])) - 128*MW2^8*MZ2^5*
       (2*MH2*(-629*CHd[2, 2] - 263*CHe[1, 1] + 193*CHl1[1, 1] + 
          193*CHl3[1, 1] + 395*CHq1[2, 2] + 395*CHq3[2, 2]) + 
        MZ2*(11296*CHd[1, 1] - 21984*CHd[2, 2] + 11296*CHd[3, 3] + 
          39308*CHe[1, 1] + 11296*CHe[2, 2] + 11296*CHe[3, 3] - 
          33419*CHl1[1, 1] + 11296*CHl1[2, 2] + 11296*CHl1[3, 3] + 
          2633*CHl3[1, 1] - 928*CHl3[2, 2] - 928*CHl3[3, 3] - 
          11296*CHq1[1, 1] - 17259*CHq1[2, 2] - 7040*CHq1[3, 3] - 
          2784*CHq3[1, 1] - 19383*CHq3[2, 2] - 7040*CHq3[3, 3] - 
          22592*CHu[1, 1] - 22592*CHu[2, 2])) + 512*MW2^9*MZ2^4*
       (4*MH2*(-29*CHd[2, 2] - 11*CHe[1, 1] + 2*(2*CHl1[1, 1] + 
            2*CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2])) + 
        MZ2*(2728*CHd[1, 1] + 97*CHd[2, 2] + 2728*CHd[3, 3] + 
          9533*CHe[1, 1] + 2728*CHe[2, 2] + 2728*CHe[3, 3] - 
          6521*CHl1[1, 1] + 2728*CHl1[2, 2] + 2728*CHl1[3, 3] - 
          3149*CHl3[1, 1] + 328*CHl3[2, 2] + 328*CHl3[3, 3] - 
          2728*CHq1[1, 1] - 11389*CHq1[2, 2] - 872*CHq1[3, 3] + 
          984*CHq3[1, 1] - 14155*CHq3[2, 2] - 872*CHq3[3, 3] - 
          5456*CHu[1, 1] - 5456*CHu[2, 2])) - 4*MW2^3*MZ2^10*
       (-5*MH2*(593*CHd[2, 2] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 
          1033*CHl3[1, 1] + 151*CHq1[2, 2] + 151*CHq3[2, 2]) + 
        2*MZ2*(1100*CHd[1, 1] - 15603*CHd[2, 2] + 1100*CHd[3, 3] + 
          2793*CHe[1, 1] + 1100*CHe[2, 2] + 1100*CHe[3, 3] - 246*CHl1[1, 1] + 
          1100*CHl1[2, 2] + 1100*CHl1[3, 3] - 27446*CHl3[1, 1] - 
          600*CHl3[2, 2] - 600*CHl3[3, 3] - 1100*CHq1[1, 1] - 
          16611*CHq1[2, 2] - 1450*CHq1[3, 3] - 1800*CHq3[1, 1] - 
          7711*CHq3[2, 2] - 1450*CHq3[3, 3] - 2200*CHu[1, 1] - 
          2200*CHu[2, 2])) - 1024*MW2^10*MZ2^3*
       (-2*MH2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
          3*CHq1[2, 2] + 3*CHq3[2, 2]) + MZ2*(888*CHd[1, 1] + 
          2640*CHd[2, 2] + 888*CHd[3, 3] + 2746*CHe[1, 1] + 888*CHe[2, 2] + 
          888*CHe[3, 3] - 955*CHl1[1, 1] + 888*CHl1[2, 2] + 888*CHl1[3, 3] - 
          2047*CHl3[1, 1] + 312*CHl3[2, 2] + 312*CHl3[3, 3] - 
          888*CHq1[1, 1] - 4497*CHq1[2, 2] + 24*CHq1[3, 3] + 936*CHq3[1, 1] - 
          5777*CHq3[2, 2] + 24*CHq3[3, 3] - 1776*CHu[1, 1] - 
          1776*CHu[2, 2])) - 4*MW2^4*MZ2^9*
       (MH2*(8299*CHd[2, 2] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
          14673*CHl3[1, 1] + 16763*CHq1[2, 2] + 16763*CHq3[2, 2]) + 
        2*MZ2*(710*CHd[1, 1] + 64555*CHd[2, 2] + 710*CHd[3, 3] - 
          879*CHe[1, 1] + 710*CHe[2, 2] + 710*CHe[3, 3] - 11010*CHl1[1, 1] + 
          710*CHl1[2, 2] + 710*CHl1[3, 3] + 108000*CHl3[1, 1] - 
          2410*CHl3[2, 2] - 2410*CHl3[3, 3] - 710*CHq1[1, 1] + 
          127244*CHq1[2, 2] - 3970*CHq1[3, 3] - 7230*CHq3[1, 1] + 
          116874*CHq3[2, 2] - 3970*CHq3[3, 3] - 1420*CHu[1, 1] - 
          1420*CHu[2, 2])) + 5*MW2^2*MZ2^11*
       (5*MH2*(-11*CHd[2, 2] + 87*CHe[1, 1] - 154*CHl1[1, 1] - 
          154*CHl3[1, 1] + 158*CHq1[2, 2] + 158*CHq3[2, 2]) + 
        2*MZ2*(200*CHd[1, 1] + 181*CHd[2, 2] + 200*CHd[3, 3] + 47*CHe[1, 1] + 
          200*CHe[2, 2] + 200*CHe[3, 3] + 246*CHl1[1, 1] + 200*CHl1[2, 2] + 
          200*CHl1[3, 3] - 1954*CHl3[1, 1] - 200*CHl3[2, 2] - 
          200*CHl3[3, 3] - 200*CHq1[1, 1] + 842*CHq1[2, 2] - 400*CHq1[3, 3] - 
          600*CHq3[1, 1] + 2242*CHq3[2, 2] - 400*CHq3[3, 3] - 400*CHu[1, 1] - 
          400*CHu[2, 2])) + 4096*MW2^11*MZ2^3*(88*CHd[1, 1] + 620*CHd[2, 2] + 
        88*CHd[3, 3] + 96*CHe[1, 1] + 88*CHe[2, 2] + 88*CHe[3, 3] + 
        249*CHl1[1, 1] + 88*CHl1[2, 2] + 88*CHl1[3, 3] - 287*CHl3[1, 1] + 
        56*CHl3[2, 2] + 56*CHl3[3, 3] - 88*CHq1[1, 1] - 311*CHq1[2, 2] + 
        40*CHq1[3, 3] + 168*CHq3[1, 1] - 269*CHq3[2, 2] + 40*CHq3[3, 3] - 
        176*CHu[1, 1] - 176*CHu[2, 2]) - 8192*MW2^12*MZ2^2*
       (8*CHd[1, 1] + 116*CHd[2, 2] + 8*CHd[3, 3] - 88*CHe[1, 1] + 
        8*CHe[2, 2] + 8*CHe[3, 3] + 173*CHl1[1, 1] + 8*CHl1[2, 2] + 
        8*CHl1[3, 3] - 7*CHl3[1, 1] + 8*CHl3[2, 2] + 8*CHl3[3, 3] - 
        8*CHq1[1, 1] + 37*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] + 
        193*CHq3[2, 2] + 8*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2])))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (B0i[bb0, 0, 0, MT2]*
     (32*MW2^2*MZ2^3*(64*MW2^4 - 128*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
        80*MW2*MZ2^3 + 25*MZ2^4)*SW2^2*
       (-5*MZ2^5*(3*CHd[2, 2] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
            3*CHq1[2, 2] - 3*CHq3[2, 2])) - 32*MW2^4*MZ2*
         (5*CHd[2, 2] + 7*CHe[1, 1] - 9*CHl1[1, 1] - 9*CHl3[1, 1] - 
          11*CHq1[2, 2] - 11*CHq3[2, 2]) + 128*MW2^5*(CHd[2, 2] + CHe[1, 1] - 
          CHl1[1, 1] - CHl3[1, 1] - CHq1[2, 2] - CHq3[2, 2]) + 
        4*MW2^2*MZ2^3*(23*CHd[2, 2] - 35*CHe[1, 1] + 53*CHl1[1, 1] + 
          53*CHl3[1, 1] + 7*CHq1[2, 2] + 7*CHq3[2, 2]) + 
        2*MW2*MZ2^4*(-2*CHd[2, 2] + 22*CHe[1, 1] - 39*CHl1[1, 1] - 
          39*CHl3[1, 1] + 41*CHq1[2, 2] + 41*CHq3[2, 2]) - 
        16*MW2^3*MZ2^2*(2*CHd[2, 2] - 14*CHe[1, 1] + 
          19*(CHl1[1, 1] + CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2]))) + 
      9*MT2^2*MZ2^2*(125*MZ2^10*(3*CHd[2, 2] + CHe[1, 1] - 
          2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
        2048*MW2^8*MZ2^2*(29*CHd[2, 2] + 11*CHe[1, 1] - 
          2*(2*CHl1[1, 1] + 2*CHl3[1, 1] + CHq1[2, 2] + CHq3[2, 2] - 
            75*CHq3[3, 3])) - 32*MW2^4*MZ2^6*(333*CHd[2, 2] - 
          2701*CHe[1, 1] + 3304*CHl1[1, 1] + 3304*CHl3[1, 1] + 
          6510*CHq1[2, 2] + 6510*CHq3[2, 2] - 1958*CHq3[3, 3]) + 
        4*MW2^3*MZ2^7*(8299*CHd[2, 2] - 10759*CHe[1, 1] + 14673*CHl1[1, 1] + 
          14673*CHl3[1, 1] + 16763*CHq1[2, 2] + 16763*CHq3[2, 2] - 
          1560*CHq3[3, 3]) + 32768*MW2^10*CHq3[3, 3] - 
        2048*MW2^9*MZ2*(3*CHd[2, 2] + CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 
          3*CHq1[2, 2] + 3*CHq3[2, 2] + 72*CHq3[3, 3]) - 
        20*MW2^2*MZ2^8*(593*CHd[2, 2] - 669*CHe[1, 1] + 1033*CHl1[1, 1] + 
          1033*CHl3[1, 1] + 151*CHq1[2, 2] + 151*CHq3[2, 2] + 
          170*CHq3[3, 3]) + 256*MW2^6*MZ2^4*(755*CHd[2, 2] + 433*CHe[1, 1] - 
          405*CHl1[1, 1] - 405*CHl3[1, 1] - 1019*CHq1[2, 2] - 
          1019*CHq3[2, 2] + 1296*CHq3[3, 3]) - 256*MW2^7*MZ2^3*
         (629*CHd[2, 2] + 263*CHe[1, 1] - 193*CHl1[1, 1] - 193*CHl3[1, 1] - 
          395*CHq1[2, 2] - 395*CHq3[2, 2] + 1528*CHq3[3, 3]) - 
        32*MW2^5*MZ2^5*(3021*CHd[2, 2] + 3695*CHe[1, 1] - 4019*CHl1[1, 1] - 
          4019*CHl3[1, 1] - 9921*CHq1[2, 2] - 9921*CHq3[2, 2] + 
          5848*CHq3[3, 3]) + 25*MW2*MZ2^9*(11*CHd[2, 2] - 87*CHe[1, 1] + 
          2*(77*CHl1[1, 1] + 77*CHl3[1, 1] - 79*CHq1[2, 2] - 79*CHq3[2, 2] + 
            20*CHq3[3, 3]))) - 2*MT2*MW2*MZ2*SW2*
       (1125*MZ2^11*(3*CHd[2, 2] + CHe[1, 1] - 2*(CHl1[1, 1] + CHl3[1, 1] - 
            3*CHq1[2, 2] - 3*CHq3[2, 2])) + 262144*MW2^11*
         (CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - CHq1[2, 2] - 
          CHq3[2, 2]) + 16384*MW2^9*MZ2^2*(117*CHd[2, 2] + 176*CHe[1, 1] - 
          3*(71*CHl1[1, 1] + 71*CHl3[1, 1] + 80*CHq1[2, 2] - 12*CHq1[3, 3] + 
            80*CHq3[2, 2] + 18*CHq3[3, 3] - 18*CHu[3, 3])) + 
        32*MW2^4*MZ2^7*(4383*CHd[2, 2] - 2763*CHe[1, 1] + 15491*CHl1[1, 1] + 
          15491*CHl3[1, 1] - 90039*CHq1[2, 2] + 3444*CHq1[3, 3] - 
          90039*CHq3[2, 2] + 11748*CHq3[3, 3] - 11748*CHu[3, 3]) - 
        128*MW2^5*MZ2^6*(13226*CHd[2, 2] - 8184*CHe[1, 1] + 
          16499*CHl1[1, 1] + 16499*CHl3[1, 1] - 23207*CHq1[2, 2] + 
          588*CHq1[3, 3] - 23207*CHq3[2, 2] + 8772*CHq3[3, 3] - 
          8772*CHu[3, 3]) + 256*MW2^6*MZ2^5*(10069*CHd[2, 2] - 
          10441*CHe[1, 1] + 17127*CHl1[1, 1] + 17127*CHl3[1, 1] + 
          509*CHq1[2, 2] - 792*CHq1[3, 3] + 509*CHq3[2, 2] + 
          7776*CHq3[3, 3] - 7776*CHu[3, 3]) - 1024*MW2^7*MZ2^4*
         (1141*CHd[2, 2] - 3981*CHe[1, 1] + 5786*CHl1[1, 1] + 
          5786*CHl3[1, 1] + 4196*CHq1[2, 2] - 600*CHq1[3, 3] + 
          4196*CHq3[2, 2] + 2292*CHq3[3, 3] - 2292*CHu[3, 3]) - 
        20*MW2^2*MZ2^9*(9371*CHd[2, 2] - 4279*CHe[1, 1] + 5673*CHl1[1, 1] + 
          5673*CHl3[1, 1] + 11587*CHq1[2, 2] + 60*CHq1[3, 3] + 
          11587*CHq3[2, 2] + 1020*CHq3[3, 3] - 1020*CHu[3, 3]) + 
        50*MW2*MZ2^10*(372*CHd[2, 2] - 352*CHe[1, 1] + 599*CHl1[1, 1] + 
          599*CHl3[1, 1] - 201*CHq1[2, 2] + 60*CHq1[3, 3] - 201*CHq3[2, 2] + 
          120*CHq3[3, 3] - 120*CHu[3, 3]) - 65536*MW2^10*MZ2*
         (17*CHd[2, 2] + 19*CHe[1, 1] - 21*CHl1[1, 1] - 21*CHl3[1, 1] - 
          23*CHq1[2, 2] + 3*CHq1[3, 3] - 23*CHq3[2, 2] - 3*CHq3[3, 3] + 
          3*CHu[3, 3]) - 2048*MW2^8*MZ2^3*(559*CHd[2, 2] + 2037*CHe[1, 1] - 
          2695*CHl1[1, 1] - 2695*CHl3[1, 1] - 2797*CHq1[2, 2] + 
          396*CHq1[3, 3] - 2797*CHq3[2, 2] - 900*CHq3[3, 3] + 
          900*CHu[3, 3]) + 16*MW2^3*MZ2^8*(24431*CHd[2, 2] - 9631*CHe[1, 1] + 
          6162*CHl1[1, 1] + 6162*CHl3[1, 1] + 79432*CHq1[2, 2] - 
          2520*CHq1[3, 3] + 79432*CHq3[2, 2] - 2340*CHq3[3, 3] + 
          2340*CHu[3, 3]))))/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-1179648*MW2^13*(3*CHd[2, 2] + 4*CHe[1, 1] - 4*CHl1[1, 1] - 
       4*CHl3[1, 1] - 3*CHq1[2, 2] - 5*CHq3[2, 2]) + 
     16384*MW2^12*(192*MT2*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
         CHq1[2, 2] - CHq3[2, 2]) + MZ2*((1417 - 80*Pi^2)*CHd[2, 2] + 
         (1867 - 80*Pi^2)*CHe[1, 1] - 2065*CHl1[1, 1] + 80*Pi^2*CHl1[1, 1] - 
         1615*CHl3[1, 1] + 80*Pi^2*CHl3[1, 1] - 1903*CHq1[2, 2] + 
         80*Pi^2*CHq1[2, 2] - 2173*CHq3[2, 2] + 80*Pi^2*CHq3[2, 2])) - 
     25*MZ2^12*(540*MT2*(3*CHd[2, 2] + CHe[1, 1] - 
         2*(CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[2, 2] - 3*CHq3[2, 2])) + 
       MZ2*((-8397 + 996*Pi^2)*CHd[2, 2] + (-3591 + 428*Pi^2)*CHe[1, 1] + 
         8*(4*(-54 + 7*Pi^2)*CHl1[1, 1] + 7*(-33 + 4*Pi^2)*CHl3[1, 1] + 
           3*(-576 + 68*Pi^2)*CHq1[2, 2] + 51*(-33 + 4*Pi^2)*CHq3[2, 2]))) + 
     8192*MW2^11*MZ2*(-96*MT2*(21*CHd[2, 2] + 23*CHe[1, 1] - 25*CHl1[1, 1] - 
         25*CHl3[1, 1] - 27*CHq1[2, 2] + 3*CHq1[3, 3] - 27*CHq3[2, 2] - 
         3*CHq3[3, 3] + 3*CHu[3, 3]) + MZ2*(48*CHd[1, 1] + 
         (-7887 + 928*Pi^2)*CHd[2, 2] + 48*CHd[3, 3] - 12265*CHe[1, 1] + 
         1056*Pi^2*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
         13535*CHl1[1, 1] - 992*Pi^2*CHl1[1, 1] + 48*CHl1[2, 2] + 
         48*CHl1[3, 3] + 9536*CHl3[1, 1] - 992*Pi^2*CHl3[1, 1] - 
         48*CHl3[2, 2] - 48*CHl3[3, 3] - 48*CHq1[1, 1] + 14469*CHq1[2, 2] - 
         1120*Pi^2*CHq1[2, 2] + 96*CHq1[3, 3] - 144*CHq3[1, 1] + 
         12486*CHq3[2, 2] - 1120*Pi^2*CHq3[2, 2] + 144*CHq3[3, 3] - 
         96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3])) - 
     4096*MW2^10*MZ2^2*(-48*MT2*(185*CHd[2, 2] + 252*CHe[1, 1] - 
         297*CHl1[1, 1] - 297*CHl3[1, 1] - 332*CHq1[2, 2] + 48*CHq1[3, 3] - 
         332*CHq3[2, 2] - 66*CHq3[3, 3] + 66*CHu[3, 3]) + 
       MZ2*(528*CHd[1, 1] + (-19775 + 4504*Pi^2)*CHd[2, 2] + 528*CHd[3, 3] - 
         51249*CHe[1, 1] + 6424*Pi^2*CHe[1, 1] + 528*CHe[2, 2] + 
         528*CHe[3, 3] + 52194*CHl1[1, 1] - 5672*Pi^2*CHl1[1, 1] + 
         528*CHl1[2, 2] + 528*CHl1[3, 3] + 36120*CHl3[1, 1] - 
         5672*Pi^2*CHl3[1, 1] - 528*CHl3[2, 2] - 528*CHl3[3, 3] - 
         528*CHq1[1, 1] + 59738*CHq1[2, 2] - 6952*Pi^2*CHq1[2, 2] + 
         624*CHq1[3, 3] - 1584*CHq3[1, 1] + 42110*CHq3[2, 2] - 
         6952*Pi^2*CHq3[2, 2] + 1152*CHq3[3, 3] - 1056*CHu[1, 1] - 
         1056*CHu[2, 2] + 528*CHu[3, 3])) - 5*MW2*MZ2^11*
      (60*MT2*(609*CHd[2, 2] - 749*CHe[1, 1] + 
         8*(161*CHl1[1, 1] + 161*CHl3[1, 1] - 84*CHq1[2, 2] + 15*CHq1[3, 3] - 
           84*CHq3[2, 2] + 30*CHq3[3, 3] - 30*CHu[3, 3])) + 
       MZ2*(2400*CHd[1, 1] + (177879 - 33652*Pi^2)*CHd[2, 2] + 
         2400*CHd[3, 3] + 256805*CHe[1, 1] - 34140*Pi^2*CHe[1, 1] + 
         2400*CHe[2, 2] + 2400*CHe[3, 3] + 124400*CHl1[1, 1] - 
         8000*Pi^2*CHl1[1, 1] + 2400*CHl1[2, 2] + 2400*CHl1[3, 3] + 
         85700*CHl3[1, 1] - 8000*Pi^2*CHl3[1, 1] - 2400*CHl3[2, 2] - 
         2400*CHl3[3, 3] - 2400*CHq1[1, 1] + 446208*CHq1[2, 2] - 
         77504*Pi^2*CHq1[2, 2] - 6000*CHq1[3, 3] - 7200*CHq3[1, 1] + 
         476628*CHq3[2, 2] - 77504*Pi^2*CHq3[2, 2] - 3600*CHq3[3, 3] - 
         4800*CHu[1, 1] - 4800*CHu[2, 2] + 2400*CHu[3, 3])) + 
     1024*MW2^9*MZ2^3*(-24*MT2*(1495*CHd[2, 2] + 3445*CHe[1, 1] - 
         4399*CHl1[1, 1] - 4399*CHl3[1, 1] - 4717*CHq1[2, 2] + 
         684*CHq1[3, 3] - 4717*CHq3[2, 2] - 1332*CHq3[3, 3] + 
         1332*CHu[3, 3]) + MZ2*(5328*CHd[1, 1] + 4*(-2609 + 5873*Pi^2)*
          CHd[2, 2] + 5328*CHd[3, 3] - 301430*CHe[1, 1] + 
         49036*Pi^2*CHe[1, 1] + 5328*CHe[2, 2] + 5328*CHe[3, 3] + 
         257129*CHl1[1, 1] - 40276*Pi^2*CHl1[1, 1] + 5328*CHl1[2, 2] + 
         5328*CHl1[3, 3] + 180854*CHl3[1, 1] - 40276*Pi^2*CHl3[1, 1] - 
         5328*CHl3[2, 2] - 5328*CHl3[3, 3] - 5328*CHq1[1, 1] + 
         272831*CHq1[2, 2] - 50396*Pi^2*CHq1[2, 2] + 2880*CHq1[3, 3] - 
         15984*CHq3[1, 1] + 152336*CHq3[2, 2] - 50396*Pi^2*CHq3[2, 2] + 
         8208*CHq3[3, 3] - 10656*CHu[1, 1] - 10656*CHu[2, 2] + 
         5328*CHu[3, 3])) + 4*MW2^3*MZ2^9*
      (-36*MT2*(48193*CHd[2, 2] - 19973*CHe[1, 1] + 17671*CHl1[1, 1] + 
         17671*CHl3[1, 1] + 125221*CHq1[2, 2] - 3260*CHq1[3, 3] + 
         125221*CHq3[2, 2] - 1420*CHq3[3, 3] + 1420*CHu[3, 3]) + 
       MZ2*(8520*CHd[1, 1] - (104337 + 53000*Pi^2)*CHd[2, 2] + 
         8520*CHd[3, 3] - 6863679*CHe[1, 1] + 1301800*Pi^2*CHe[1, 1] + 
         8520*CHe[2, 2] + 8520*CHe[3, 3] - 4285995*CHl1[1, 1] - 
         271616*Pi^2*CHl1[1, 1] + 8520*CHl1[2, 2] + 8520*CHl1[3, 3] - 
         1924332*CHl3[1, 1] - 271616*Pi^2*CHl3[1, 1] - 8520*CHl3[2, 2] - 
         8520*CHl3[3, 3] - 8520*CHq1[1, 1] - 2274063*CHq1[2, 2] + 
         853952*Pi^2*CHq1[2, 2] - 67200*CHq1[3, 3] - 25560*CHq3[1, 1] - 
         1976640*CHq3[2, 2] + 853952*Pi^2*CHq3[2, 2] - 58680*CHq3[3, 3] - 
         17040*CHu[1, 1] - 17040*CHu[2, 2] + 8520*CHu[3, 3])) + 
     2*MW2^2*MZ2^10*(60*MT2*(20602*CHd[2, 2] - 10318*CHe[1, 1] + 
         14341*CHl1[1, 1] + 14341*CHl3[1, 1] + 22169*CHq1[2, 2] + 
         420*CHq1[3, 3] + 22169*CHq3[2, 2] + 2640*CHq3[3, 3] - 
         2640*CHu[3, 3]) + MZ2*(26400*CHd[1, 1] - 635*(-649 + 272*Pi^2)*
          CHd[2, 2] + 26400*CHd[3, 3] + 3851857*CHe[1, 1] - 
         607376*Pi^2*CHe[1, 1] + 26400*CHe[2, 2] + 26400*CHe[3, 3] + 
         2170646*CHl1[1, 1] + 8672*Pi^2*CHl1[1, 1] + 26400*CHl1[2, 2] + 
         26400*CHl1[3, 3] + 1090766*CHl3[1, 1] + 8672*Pi^2*CHl3[1, 1] - 
         26400*CHl3[2, 2] - 26400*CHl3[3, 3] - 26400*CHq1[1, 1] + 
         2743390*CHq1[2, 2] - 789920*Pi^2*CHq1[2, 2] - 39000*CHq1[3, 3] - 
         79200*CHq3[1, 1] + 3013990*CHq3[2, 2] - 789920*Pi^2*CHq3[2, 2] - 
         12600*CHq3[3, 3] - 52800*CHu[1, 1] - 52800*CHu[2, 2] + 
         26400*CHu[3, 3])) - 256*MW2^8*MZ2^4*
      (48*MT2*(23*CHd[2, 2] - 8055*CHe[1, 1] + 
         2*(5588*CHl1[1, 1] + 5588*CHl3[1, 1] + 4895*CHq1[2, 2] - 
           696*CHq1[3, 3] + 4895*CHq3[2, 2] + 2046*CHq3[3, 3] - 
           2046*CHu[3, 3])) + MZ2*(32736*CHd[1, 1] + (358073 + 67584*Pi^2)*
          CHd[2, 2] + 32736*CHd[3, 3] - 1343685*CHe[1, 1] + 
         266080*Pi^2*CHe[1, 1] + 32736*CHe[2, 2] + 32736*CHe[3, 3] + 
         806257*CHl1[1, 1] - 200088*Pi^2*CHl1[1, 1] + 32736*CHl1[2, 2] + 
         32736*CHl1[3, 3] + 596851*CHl3[1, 1] - 200088*Pi^2*CHl3[1, 1] - 
         32736*CHl3[2, 2] - 32736*CHl3[3, 3] - 32736*CHq1[1, 1] + 
         525595*CHq1[2, 2] - 235896*Pi^2*CHq1[2, 2] + 672*CHq1[3, 3] - 
         98208*CHq3[1, 1] + 61165*CHq3[2, 2] - 235896*Pi^2*CHq3[2, 2] + 
         33408*CHq3[3, 3] - 65472*CHu[1, 1] - 65472*CHu[2, 2] + 
         32736*CHu[3, 3])) + 128*MW2^7*MZ2^5*
      (24*MT2*(14633*CHd[2, 2] - 26365*CHe[1, 1] + 40271*CHl1[1, 1] + 
         40271*CHl3[1, 1] + 17293*CHq1[2, 2] - 3192*CHq1[3, 3] + 
         17293*CHq3[2, 2] + 16944*CHq3[3, 3] - 16944*CHu[3, 3]) + 
       MZ2*(67776*CHd[1, 1] + (828199 + 36656*Pi^2)*CHd[2, 2] + 
         67776*CHd[3, 3] - 2389271*CHe[1, 1] + 542800*Pi^2*CHe[1, 1] + 
         67776*CHe[2, 2] + 67776*CHe[3, 3] + 647185*CHl1[1, 1] - 
         365760*Pi^2*CHl1[1, 1] + 67776*CHl1[2, 2] + 67776*CHl1[3, 3] + 
         588592*CHl3[1, 1] - 365760*Pi^2*CHl3[1, 1] - 67776*CHl3[2, 2] - 
         67776*CHl3[3, 3] - 67776*CHq1[1, 1] - 501961*CHq1[2, 2] - 
         368192*Pi^2*CHq1[2, 2] - 29472*CHq1[3, 3] - 203328*CHq3[1, 1] - 
         1010554*CHq3[2, 2] - 368192*Pi^2*CHq3[2, 2] + 38304*CHq3[3, 3] - 
         135552*CHu[1, 1] - 135552*CHu[2, 2] + 67776*CHu[3, 3])) - 
     64*MW2^6*MZ2^6*(24*MT2*(33364*CHd[2, 2] - 29066*CHe[1, 1] + 
         50753*CHl1[1, 1] + 50753*CHl3[1, 1] - 22189*CHq1[2, 2] - 
         996*CHq1[3, 3] - 22189*CHq3[2, 2] + 24324*CHq3[3, 3] - 
         24324*CHu[3, 3]) + MZ2*(97296*CHd[1, 1] + (645767 - 54344*Pi^2)*
          CHd[2, 2] + 97296*CHd[3, 3] - 3498487*CHe[1, 1] + 
         851800*Pi^2*CHe[1, 1] + 97296*CHe[2, 2] + 97296*CHe[3, 3] - 
         312518*CHl1[1, 1] - 497832*Pi^2*CHl1[1, 1] + 97296*CHl1[2, 2] + 
         97296*CHl1[3, 3] + 117208*CHl3[1, 1] - 497832*Pi^2*CHl3[1, 1] - 
         97296*CHl3[2, 2] - 97296*CHl3[3, 3] - 97296*CHq1[1, 1] - 
         2117894*CHq1[2, 2] - 364936*Pi^2*CHq1[2, 2] - 85344*CHq1[3, 3] - 
         291888*CHq3[1, 1] - 2290778*CHq3[2, 2] - 364936*Pi^2*CHq3[2, 2] + 
         11952*CHq3[3, 3] - 194592*CHu[1, 1] - 194592*CHu[2, 2] + 
         97296*CHu[3, 3])) - 8*MW2^4*MZ2^8*
      (-24*MT2*(15665*CHd[2, 2] - 4105*CHe[1, 1] - 24820*CHl1[1, 1] - 
         24820*CHl3[1, 1] + 259510*CHq1[2, 2] - 9408*CHq1[3, 3] + 
         259510*CHq3[2, 2] - 25836*CHq3[3, 3] + 25836*CHu[3, 3]) + 
       MZ2*(103344*CHd[1, 1] - (665899 + 285704*Pi^2)*CHd[2, 2] + 
         103344*CHd[3, 3] - 8647801*CHe[1, 1] + 1912328*Pi^2*CHe[1, 1] + 
         103344*CHe[2, 2] + 103344*CHe[3, 3] - 5068444*CHl1[1, 1] - 
         686436*Pi^2*CHl1[1, 1] + 103344*CHl1[2, 2] + 103344*CHl1[3, 3] - 
         2186242*CHl3[1, 1] - 686436*Pi^2*CHl3[1, 1] - 103344*CHl3[2, 2] - 
         103344*CHl3[3, 3] - 103344*CHq1[1, 1] - 3455678*CHq1[2, 2] + 
         386444*Pi^2*CHq1[2, 2] - 216240*CHq1[3, 3] - 310032*CHq3[1, 1] - 
         2469620*CHq3[2, 2] + 386444*Pi^2*CHq3[2, 2] - 112896*CHq3[3, 3] - 
         206688*CHu[1, 1] - 206688*CHu[2, 2] + 103344*CHu[3, 3])) + 
     16*MW2^5*MZ2^7*(24*MT2*(57287*CHd[2, 2] - 35499*CHe[1, 1] + 
         81487*CHl1[1, 1] + 81487*CHl3[1, 1] - 182867*CHq1[2, 2] + 
         5796*CHq1[3, 3] - 182867*CHq3[2, 2] + 46836*CHq3[3, 3] - 
         46836*CHu[3, 3]) + MZ2*(187344*CHd[1, 1] - 2*(107449 + 144966*Pi^2)*
          CHd[2, 2] + 187344*CHd[3, 3] - 8557362*CHe[1, 1] + 
         2066204*Pi^2*CHe[1, 1] + 187344*CHe[2, 2] + 187344*CHe[3, 3] - 
         3430183*CHl1[1, 1] - 993588*Pi^2*CHl1[1, 1] + 187344*CHl1[2, 2] + 
         187344*CHl1[3, 3] - 1266298*CHl3[1, 1] - 993588*Pi^2*CHl3[1, 1] - 
         187344*CHl3[2, 2] - 187344*CHl3[3, 3] - 187344*CHq1[1, 1] - 
         5279671*CHq1[2, 2] - 294588*Pi^2*CHq1[2, 2] - 256896*CHq1[3, 3] - 
         562032*CHq3[1, 1] - 4595194*CHq3[2, 2] - 294588*Pi^2*CHq3[2, 2] - 
         69552*CHq3[3, 3] - 374688*CHu[1, 1] - 374688*CHu[2, 2] + 
         187344*CHu[3, 3])))/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(131072*MW2^11*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
          CHq1[2, 2] - CHq3[2, 2]) + 512*MW2^7*MZ2^4*(499*CHd[2, 2] + 
          8253*CHe[1, 1] - 2*(5624*CHl1[1, 1] + 5624*CHl3[1, 1] + 
            4913*CHq1[2, 2] - 696*CHq1[3, 3] + 4913*CHq3[2, 2] + 
            696*CHq3[3, 3] - 2046*CHu[3, 3])) - 64*MW2^5*MZ2^6*
         (19774*CHd[2, 2] - 36860*CHe[1, 1] + 58043*CHl1[1, 1] + 
          58043*CHl3[1, 1] - 3847*CHq1[2, 2] - 996*CHq1[3, 3] - 
          3847*CHq3[2, 2] + 996*CHq3[3, 3] - 24324*CHu[3, 3]) + 
        32*MW2^4*MZ2^7*(15049*CHd[2, 2] - 34377*CHe[1, 1] + 
          58829*CHl1[1, 1] + 58829*CHl3[1, 1] - 46789*CHq1[2, 2] + 
          2898*CHq1[3, 3] - 46789*CHq3[2, 2] - 2898*CHq3[3, 3] - 
          23418*CHu[3, 3]) + 512*MW2^6*MZ2^5*(2243*CHd[2, 2] - 
          7183*CHe[1, 1] + 10502*CHl1[1, 1] + 10502*CHl3[1, 1] + 
          5212*CHq1[2, 2] - 798*CHq1[3, 3] + 5212*CHq3[2, 2] + 
          798*CHq3[3, 3] - 4236*CHu[3, 3]) + 5*MW2*MZ2^10*
         (9928*CHd[2, 2] + 1724*CHe[1, 1] - 4253*CHl1[1, 1] - 
          4253*CHl3[1, 1] + 19451*CHq1[2, 2] + 420*CHq1[3, 3] + 
          19451*CHq3[2, 2] - 420*CHq3[3, 3] - 2640*CHu[3, 3]) - 
        25*MZ2^11*(255*CHd[2, 2] + 17*CHe[1, 1] - 49*CHl1[1, 1] - 
          49*CHl3[1, 1] + 375*CHq1[2, 2] + 60*CHq1[3, 3] + 375*CHq3[2, 2] - 
          60*CHq3[3, 3] - 120*CHu[3, 3]) - 32768*MW2^10*MZ2*
         (21*CHd[2, 2] + 23*CHe[1, 1] - 25*CHl1[1, 1] - 25*CHl3[1, 1] - 
          27*CHq1[2, 2] + 3*CHq1[3, 3] - 27*CHq3[2, 2] - 3*CHq3[3, 3] + 
          3*CHu[3, 3]) + 8192*MW2^9*MZ2^2*(185*CHd[2, 2] + 252*CHe[1, 1] - 
          297*CHl1[1, 1] - 297*CHl3[1, 1] - 332*CHq1[2, 2] + 48*CHq1[3, 3] - 
          332*CHq3[2, 2] - 48*CHq3[3, 3] + 66*CHu[3, 3]) - 
        24*MW2^2*MZ2^9*(5824*CHd[2, 2] + 3076*CHe[1, 1] - 6587*CHl1[1, 1] - 
          6587*CHl3[1, 1] + 18733*CHq1[2, 2] - 815*CHq1[3, 3] + 
          18733*CHq3[2, 2] + 815*CHq3[3, 3] + 355*CHu[3, 3]) - 
        2048*MW2^8*MZ2^3*(761*CHd[2, 2] + 1727*CHe[1, 1] - 2195*CHl1[1, 1] - 
          2195*CHl3[1, 1] - 2345*CHq1[2, 2] + 342*CHq1[3, 3] - 
          2345*CHq3[2, 2] - 342*CHq3[3, 3] + 666*CHu[3, 3]) + 
        8*MW2^3*MZ2^8*(9671*CHd[2, 2] + 44513*CHe[1, 1] - 84292*CHl1[1, 1] - 
          84292*CHl3[1, 1] + 142330*CHq1[2, 2] - 9408*CHq1[3, 3] + 
          142330*CHq3[2, 2] + 9408*CHq3[3, 3] + 25836*CHu[3, 3])) + 
      MT2*(262144*MW2^11*(CHd[2, 2] + CHe[1, 1] - CHl1[1, 1] - CHl3[1, 1] - 
          CHq1[2, 2] - CHq3[2, 2]) + 8*MW2^3*MZ2^8*(9244*CHd[2, 2] + 
          62080*CHe[1, 1] - 167531*CHl1[1, 1] - 167531*CHl3[1, 1] + 
          602801*CHq1[2, 2] + 86916*CHq1[3, 3] + 602801*CHq3[2, 2] - 
          86916*CHq3[3, 3] - 54060*CHu[3, 3]) - 24*MW2^2*MZ2^9*
         (26129*CHd[2, 2] - 769*CHe[1, 1] - 7522*CHl1[1, 1] - 
          7522*CHl3[1, 1] + 83168*CHq1[2, 2] + 1880*CHq1[3, 3] + 
          83168*CHq3[2, 2] - 1880*CHq3[3, 3] - 2800*CHu[3, 3]) - 
        65536*MW2^10*MZ2*(21*CHd[2, 2] + 23*CHe[1, 1] - 25*CHl1[1, 1] - 
          25*CHl3[1, 1] - 27*CHq1[2, 2] + 3*CHq1[3, 3] - 27*CHq3[2, 2] - 
          3*CHq3[3, 3] + 3*CHu[3, 3]) + 512*MW2^7*MZ2^4*
         (1052*CHd[2, 2] + 18288*CHe[1, 1] - 25115*CHl1[1, 1] - 
          25115*CHl3[1, 1] - 22703*CHq1[2, 2] + 10884*CHq1[3, 3] - 
          22703*CHq3[2, 2] - 10884*CHq3[3, 3] + 84*CHu[3, 3]) + 
        4096*MW2^9*MZ2^2*(767*CHd[2, 2] + 1035*CHe[1, 1] - 1215*CHl1[1, 1] - 
          1215*CHl3[1, 1] - 1355*CHq1[2, 2] + 300*CHq1[3, 3] - 
          1355*CHq3[2, 2] - 300*CHq3[3, 3] + 156*CHu[3, 3]) - 
        25*MZ2^11*(1455*CHd[2, 2] - 263*CHe[1, 1] + 361*CHl1[1, 1] + 
          361*CHl3[1, 1] + 1425*CHq1[2, 2] - 420*CHq1[3, 3] + 
          1425*CHq3[2, 2] + 420*CHq3[3, 3] + 300*CHu[3, 3]) - 
        2048*MW2^8*MZ2^3*(1711*CHd[2, 2] + 3697*CHe[1, 1] - 4687*CHl1[1, 1] - 
          4687*CHl3[1, 1] - 5041*CHq1[2, 2] + 1656*CHq1[3, 3] - 
          5041*CHq3[2, 2] - 1656*CHq3[3, 3] + 360*CHu[3, 3]) + 
        5*MW2*MZ2^10*(52958*CHd[2, 2] - 7946*CHe[1, 1] + 5237*CHl1[1, 1] + 
          5237*CHl3[1, 1] + 85261*CHq1[2, 2] - 8340*CHq1[3, 3] + 
          85261*CHq3[2, 2] + 8340*CHq3[3, 3] + 3900*CHu[3, 3]) - 
        64*MW2^5*MZ2^6*(75971*CHd[2, 2] - 81361*CHe[1, 1] + 
          135742*CHl1[1, 1] + 135742*CHl3[1, 1] - 27998*CHq1[2, 2] - 
          71976*CHq1[3, 3] - 27998*CHq3[2, 2] + 71976*CHq3[3, 3] + 
          21336*CHu[3, 3]) + 32*MW2^4*MZ2^7*(75107*CHd[2, 2] - 
          68619*CHe[1, 1] + 133669*CHl1[1, 1] + 133669*CHl3[1, 1] - 
          188321*CHq1[2, 2] - 73152*CHq1[3, 3] - 188321*CHq3[2, 2] + 
          73152*CHq3[3, 3] + 32112*CHu[3, 3]) + 512*MW2^6*MZ2^5*
         (7267*CHd[2, 2] - 16175*CHe[1, 1] + 2*(12122*CHl1[1, 1] + 
            12122*CHl3[1, 1] + 6211*CHq1[2, 2] - 5955*CHq1[3, 3] + 
            6211*CHq3[2, 2] + 5955*CHq3[3, 3] + 921*CHu[3, 3])))))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))*Class[7] + 
 Class[8]*((((4*MW2 - MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
       Pi^2) - (3*(4*MW2 - MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*
       B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*(8*MW2^3*MZ2^3*(186*Cdd[1, 1, 2, 2] + 
        62*Cdd[1, 2, 2, 1] + 248*Cdd[2, 2, 2, 2] + 186*Cdd[2, 2, 3, 3] + 
        62*Cdd[2, 3, 3, 2] - 273*Ced[1, 1, 1, 1] - 180*Ced[1, 1, 2, 2] - 
        273*Ced[1, 1, 3, 3] + 93*Ced[2, 2, 2, 2] + 93*Ced[3, 3, 2, 2] - 
        1092*Cee[1, 1, 1, 1] - 1092*Cee[1, 1, 2, 2] - 1092*Cee[1, 1, 3, 3] + 
        546*Ceu[1, 1, 1, 1] + 546*Ceu[1, 1, 2, 2] + 387*Cld[1, 1, 1, 1] + 
        480*Cld[1, 1, 2, 2] + 387*Cld[1, 1, 3, 3] + 93*Cld[2, 2, 2, 2] + 
        93*Cld[3, 3, 2, 2] + 114*Cle[1, 1, 1, 1] + 387*Cle[1, 1, 2, 2] + 
        387*Cle[1, 1, 3, 3] - 273*Cle[2, 2, 1, 1] - 273*Cle[3, 3, 1, 1] + 
        1320*Cll[1, 1, 1, 1] + 774*Cll[1, 1, 2, 2] + 774*Cll[1, 1, 3, 3] + 
        546*Cll[1, 3, 3, 1] - 387*Clq1[1, 1, 1, 1] - 138*Clq1[1, 1, 2, 2] + 
        45*Clq1[1, 1, 3, 3] + 249*Clq1[2, 2, 2, 2] + 249*Clq1[3, 3, 2, 2] + 
        477*Clq3[1, 1, 1, 1] + 498*Clq3[1, 1, 2, 2] + 45*Clq3[1, 1, 3, 3] + 
        21*Clq3[2, 2, 2, 2] + 21*Clq3[3, 3, 2, 2] - 774*Clu[1, 1, 1, 1] - 
        774*Clu[1, 1, 2, 2] - 93*Cqd1[1, 1, 2, 2] + 249*Cqd1[2, 2, 1, 1] + 
        156*Cqd1[2, 2, 2, 2] + 249*Cqd1[2, 2, 3, 3] + 57*Cqd1[3, 3, 2, 2] + 
        273*Cqe[1, 1, 1, 1] + 522*Cqe[2, 2, 1, 1] + 249*Cqe[2, 2, 2, 2] + 
        249*Cqe[2, 2, 3, 3] - 21*Cqe[3, 3, 1, 1] - 498*Cqq1[1, 1, 2, 2] - 
        62*Cqq1[1, 2, 2, 1] - 560*Cqq1[2, 2, 2, 2] - 186*Cqq1[2, 2, 3, 3] - 
        62*Cqq1[2, 3, 3, 2] + 126*Cqq3[1, 1, 2, 2] - 270*Cqq3[1, 2, 2, 1] - 
        144*Cqq3[2, 2, 2, 2] - 186*Cqq3[2, 2, 3, 3] - 62*Cqq3[2, 3, 3, 2] - 
        498*Cqu1[2, 2, 1, 1] - 498*Cqu1[2, 2, 2, 2] - 186*Cud1[1, 1, 2, 2] - 
        186*Cud1[2, 2, 2, 2]) - 12*MW2^2*MZ2^4*(96*Cdd[1, 1, 2, 2] + 
        32*Cdd[1, 2, 2, 1] + 128*Cdd[2, 2, 2, 2] + 96*Cdd[2, 2, 3, 3] + 
        32*Cdd[2, 3, 3, 2] - 92*Ced[1, 1, 1, 1] - 44*Ced[1, 1, 2, 2] - 
        92*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 2, 2] + 48*Ced[3, 3, 2, 2] - 
        368*Cee[1, 1, 1, 1] - 368*Cee[1, 1, 2, 2] - 368*Cee[1, 1, 3, 3] + 
        184*Ceu[1, 1, 1, 1] + 184*Ceu[1, 1, 2, 2] + 145*Cld[1, 1, 1, 1] + 
        193*Cld[1, 1, 2, 2] + 145*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 2, 2] + 
        48*Cld[3, 3, 2, 2] + 53*Cle[1, 1, 1, 1] + 145*Cle[1, 1, 2, 2] + 
        145*Cle[1, 1, 3, 3] - 92*Cle[2, 2, 1, 1] - 92*Cle[3, 3, 1, 1] + 
        474*Cll[1, 1, 1, 1] + 290*Cll[1, 1, 2, 2] + 290*Cll[1, 1, 3, 3] + 
        184*Cll[1, 3, 3, 1] - 145*Clq1[1, 1, 1, 1] - 172*Clq1[1, 1, 2, 2] - 
        14*Clq1[1, 1, 3, 3] - 27*Clq1[2, 2, 2, 2] - 27*Clq1[3, 3, 2, 2] + 
        117*Clq3[1, 1, 1, 1] + 76*Clq3[1, 1, 2, 2] - 14*Clq3[1, 1, 3, 3] - 
        41*Clq3[2, 2, 2, 2] - 41*Clq3[3, 3, 2, 2] - 290*Clu[1, 1, 1, 1] - 
        290*Clu[1, 1, 2, 2] - 48*Cqd1[1, 1, 2, 2] - 27*Cqd1[2, 2, 1, 1] - 
        75*Cqd1[2, 2, 2, 2] - 27*Cqd1[2, 2, 3, 3] - 21*Cqd1[3, 3, 2, 2] + 
        92*Cqe[1, 1, 1, 1] + 65*Cqe[2, 2, 1, 1] - 27*Cqe[2, 2, 2, 2] - 
        27*Cqe[2, 2, 3, 3] + 13*Cqe[3, 3, 1, 1] + 54*Cqq1[1, 1, 2, 2] - 
        32*Cqq1[1, 2, 2, 1] + 22*Cqq1[2, 2, 2, 2] - 96*Cqq1[2, 2, 3, 3] - 
        32*Cqq1[2, 3, 3, 2] - 246*Cqq3[1, 1, 2, 2] + 68*Cqq3[1, 2, 2, 1] - 
        178*Cqq3[2, 2, 2, 2] - 96*Cqq3[2, 2, 3, 3] - 32*Cqq3[2, 3, 3, 2] + 
        54*Cqu1[2, 2, 1, 1] + 54*Cqu1[2, 2, 2, 2] - 96*Cud1[1, 1, 2, 2] - 
        96*Cud1[2, 2, 2, 2]) - 2*MW2*MZ2^5*(66*Cdd[1, 1, 2, 2] + 
        22*Cdd[1, 2, 2, 1] + 88*Cdd[2, 2, 2, 2] + 66*Cdd[2, 2, 3, 3] + 
        22*Cdd[2, 3, 3, 2] + 147*Ced[1, 1, 1, 1] + 180*Ced[1, 1, 2, 2] + 
        147*Ced[1, 1, 3, 3] + 33*Ced[2, 2, 2, 2] + 33*Ced[3, 3, 2, 2] + 
        588*Cee[1, 1, 1, 1] + 588*Cee[1, 1, 2, 2] + 588*Cee[1, 1, 3, 3] - 
        294*Ceu[1, 1, 1, 1] - 294*Ceu[1, 1, 2, 2] - 264*Cld[1, 1, 1, 1] - 
        231*Cld[1, 1, 2, 2] - 264*Cld[1, 1, 3, 3] + 33*Cld[2, 2, 2, 2] + 
        33*Cld[3, 3, 2, 2] - 117*Cle[1, 1, 1, 1] - 264*Cle[1, 1, 2, 2] - 
        264*Cle[1, 1, 3, 3] + 147*Cle[2, 2, 1, 1] + 147*Cle[3, 3, 1, 1] - 
        822*Cll[1, 1, 1, 1] - 528*Cll[1, 1, 2, 2] - 528*Cll[1, 1, 3, 3] - 
        294*Cll[1, 3, 3, 1] + 264*Clq1[1, 1, 1, 1] + 600*Clq1[1, 1, 2, 2] + 
        87*Clq1[1, 1, 3, 3] + 336*Clq1[2, 2, 2, 2] + 336*Clq1[3, 3, 2, 2] - 
        90*Clq3[1, 1, 1, 1] + 87*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 2, 2] + 
        90*Clq3[3, 3, 2, 2] + 528*Clu[1, 1, 1, 1] + 528*Clu[1, 1, 2, 2] - 
        33*Cqd1[1, 1, 2, 2] + 336*Cqd1[2, 2, 1, 1] + 303*Cqd1[2, 2, 2, 2] + 
        336*Cqd1[2, 2, 3, 3] + 51*Cqd1[3, 3, 2, 2] - 147*Cqe[1, 1, 1, 1] + 
        189*Cqe[2, 2, 1, 1] + 336*Cqe[2, 2, 2, 2] + 336*Cqe[2, 2, 3, 3] - 
        51*Cqe[3, 3, 1, 1] - 672*Cqq1[1, 1, 2, 2] - 22*Cqq1[1, 2, 2, 1] - 
        694*Cqq1[2, 2, 2, 2] - 66*Cqq1[2, 2, 3, 3] - 22*Cqq1[2, 3, 3, 2] + 
        540*Cqq3[1, 1, 2, 2] - 426*Cqq3[1, 2, 2, 1] + 114*Cqq3[2, 2, 2, 2] - 
        66*Cqq3[2, 2, 3, 3] - 22*Cqq3[2, 3, 3, 2] - 672*Cqu1[2, 2, 1, 1] - 
        672*Cqu1[2, 2, 2, 2] - 66*Cud1[1, 1, 2, 2] - 66*Cud1[2, 2, 2, 2]) + 
      32*MW2^4*MZ2^2*(48*Cdd[1, 1, 2, 2] + 16*Cdd[1, 2, 2, 1] + 
        64*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] + 16*Cdd[2, 3, 3, 2] + 
        84*Ced[1, 1, 1, 1] + 108*Ced[1, 1, 2, 2] + 84*Ced[1, 1, 3, 3] + 
        24*Ced[2, 2, 2, 2] + 24*Ced[3, 3, 2, 2] + 336*Cee[1, 1, 1, 1] + 
        336*Cee[1, 1, 2, 2] + 336*Cee[1, 1, 3, 3] - 168*Ceu[1, 1, 1, 1] - 
        168*Ceu[1, 1, 2, 2] - 111*Cld[1, 1, 1, 1] - 87*Cld[1, 1, 2, 2] - 
        111*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 2, 2] + 24*Cld[3, 3, 2, 2] - 
        27*Cle[1, 1, 1, 1] - 111*Cle[1, 1, 2, 2] - 111*Cle[1, 1, 3, 3] + 
        84*Cle[2, 2, 1, 1] + 84*Cle[3, 3, 1, 1] - 390*Cll[1, 1, 1, 1] - 
        222*Cll[1, 1, 2, 2] - 222*Cll[1, 1, 3, 3] - 168*Cll[1, 3, 3, 1] + 
        111*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 
        123*Clq1[2, 2, 2, 2] - 123*Clq1[3, 3, 2, 2] - 171*Clq3[1, 1, 1, 1] - 
        228*Clq3[1, 1, 2, 2] - 30*Clq3[1, 1, 3, 3] - 57*Clq3[2, 2, 2, 2] - 
        57*Clq3[3, 3, 2, 2] + 222*Clu[1, 1, 1, 1] + 222*Clu[1, 1, 2, 2] - 
        24*Cqd1[1, 1, 2, 2] - 123*Cqd1[2, 2, 1, 1] - 147*Cqd1[2, 2, 2, 2] - 
        123*Cqd1[2, 2, 3, 3] - 21*Cqd1[3, 3, 2, 2] - 84*Cqe[1, 1, 1, 1] - 
        207*Cqe[2, 2, 1, 1] - 123*Cqe[2, 2, 2, 2] - 123*Cqe[2, 2, 3, 3] + 
        21*Cqe[3, 3, 1, 1] + 246*Cqq1[1, 1, 2, 2] - 16*Cqq1[1, 2, 2, 1] + 
        230*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 
        342*Cqq3[1, 1, 2, 2] + 180*Cqq3[1, 2, 2, 1] - 162*Cqq3[2, 2, 2, 2] - 
        48*Cqq3[2, 2, 3, 3] - 16*Cqq3[2, 3, 3, 2] + 246*Cqu1[2, 2, 1, 1] + 
        246*Cqu1[2, 2, 2, 2] - 48*Cud1[1, 1, 2, 2] - 48*Cud1[2, 2, 2, 2]) - 
      192*MW2^5*MZ2*(18*Cdd[1, 1, 2, 2] + 6*Cdd[1, 2, 2, 1] + 
        24*Cdd[2, 2, 2, 2] + 18*Cdd[2, 2, 3, 3] + 6*Cdd[2, 3, 3, 2] + 
        11*Ced[1, 1, 1, 1] + 20*Ced[1, 1, 2, 2] + 11*Ced[1, 1, 3, 3] + 
        9*Ced[2, 2, 2, 2] + 9*Ced[3, 3, 2, 2] + 44*Cee[1, 1, 1, 1] + 
        44*Cee[1, 1, 2, 2] + 44*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 
        22*Ceu[1, 1, 2, 2] - 13*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 
        13*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 2, 2] + 9*Cld[3, 3, 2, 2] - 
        2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
        11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 48*Cll[1, 1, 1, 1] - 
        26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] + 
        13*Clq1[1, 1, 1, 1] - 2*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] - 
        15*Clq1[2, 2, 2, 2] - 15*Clq1[3, 3, 2, 2] - 27*Clq3[1, 1, 1, 1] - 
        38*Clq3[1, 1, 2, 2] - 7*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 2, 2] - 
        11*Clq3[3, 3, 2, 2] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
        9*Cqd1[1, 1, 2, 2] - 15*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
        15*Cqd1[2, 2, 3, 3] + 3*Cqd1[3, 3, 2, 2] - 11*Cqe[1, 1, 1, 1] - 
        26*Cqe[2, 2, 1, 1] - 15*Cqe[2, 2, 2, 2] - 15*Cqe[2, 2, 3, 3] + 
        5*Cqe[3, 3, 1, 1] + 30*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 2, 2, 1] + 
        24*Cqq1[2, 2, 2, 2] - 18*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        66*Cqq3[1, 1, 2, 2] + 26*Cqq3[1, 2, 2, 1] - 40*Cqq3[2, 2, 2, 2] - 
        18*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 30*Cqu1[2, 2, 1, 1] + 
        30*Cqu1[2, 2, 2, 2] - 18*Cud1[1, 1, 2, 2] - 18*Cud1[2, 2, 2, 2]) + 
      15*MZ2^6*(12*Cdd[1, 1, 2, 2] + 4*Cdd[1, 2, 2, 1] + 16*Cdd[2, 2, 2, 2] + 
        12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 2*Ced[1, 1, 1, 1] + 
        8*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 2, 2] + 
        6*Ced[3, 3, 2, 2] + 8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 
        8*Cee[1, 1, 3, 3] - 4*Ceu[1, 1, 1, 1] - 4*Ceu[1, 1, 2, 2] - 
        4*Cld[1, 1, 1, 1] + 2*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] + 
        6*Cld[2, 2, 2, 2] + 6*Cld[3, 3, 2, 2] - 2*Cle[1, 1, 1, 1] - 
        4*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 1, 1] + 
        2*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 8*Cll[1, 1, 2, 2] - 
        8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] + 4*Clq1[1, 1, 1, 1] + 
        16*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 12*Clq1[2, 2, 2, 2] + 
        12*Clq1[3, 3, 2, 2] + 2*Clq3[1, 1, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] - 6*Cqd1[1, 1, 2, 2] + 12*Cqd1[2, 2, 1, 1] + 
        6*Cqd1[2, 2, 2, 2] + 12*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] - 
        2*Cqe[1, 1, 1, 1] + 10*Cqe[2, 2, 1, 1] + 12*Cqe[2, 2, 2, 2] + 
        12*Cqe[2, 2, 3, 3] - Cqe[3, 3, 1, 1] - 24*Cqq1[1, 1, 2, 2] - 
        4*Cqq1[1, 2, 2, 1] - 28*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] - 
        4*Cqq1[2, 3, 3, 2] - 12*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 
        12*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 24*Cqu1[2, 2, 1, 1] - 
        24*Cqu1[2, 2, 2, 2] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[2, 2, 2, 2]) + 
      256*MW2^6*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
        6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 1, 1] + 
        6*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 2, 2] + 
        3*Ced[3, 3, 2, 2] + 12*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
        12*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
        3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 2, 2] + 
        3*Cld[3, 3, 2, 2] - 3*Cle[1, 1, 2, 2] - 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
        6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 
        3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 2, 2] - 
        3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] - 
        3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] + 
        6*Clu[1, 1, 1, 1] + 6*Clu[1, 1, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
        3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
        3*Cqd1[3, 3, 2, 2] - 3*Cqe[1, 1, 1, 1] - 6*Cqe[2, 2, 1, 1] - 
        3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        6*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 4*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 18*Cqq3[1, 1, 2, 2] + 
        6*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 6*Cqq3[2, 2, 3, 3] - 
        2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 6*Cqu1[2, 2, 2, 2] - 
        6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MT2*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
        131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 2, 2] + 
        79*Cqe[3, 3, 1, 1] + 150*Cqq1[2, 2, 3, 3] - 150*Cqq3[2, 2, 3, 3] + 
        100*Cqq3[2, 3, 3, 2] + 54*Cqu1[2, 2, 3, 3] - 96*Cud1[3, 3, 2, 2]) - 
      16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
        216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 2, 2] + 
        147*Cqe[3, 3, 1, 1] - 156*Cqq1[2, 2, 3, 3] + 156*Cqq3[2, 2, 3, 3] - 
        104*Cqq3[2, 3, 3, 2] - 249*Cqu1[2, 2, 3, 3] - 93*Cud1[3, 3, 2, 2]) + 
      512*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
        3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
        3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
        4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
      384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
        10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 2, 2] + 
        8*Cqe[3, 3, 1, 1] - 24*Cqq1[2, 2, 3, 3] + 24*Cqq3[2, 2, 3, 3] - 
        16*Cqq3[2, 3, 3, 2] - 15*Cqu1[2, 2, 3, 3] + 9*Cud1[3, 3, 2, 2]) + 
      15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 
        8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + Cqe[3, 3, 1, 1] + 
        12*Cqq1[2, 2, 3, 3] - 12*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 
        24*Cqu1[2, 2, 3, 3] + 12*Cud1[3, 3, 2, 2]) + 
      32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
        141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
        105*Cqe[3, 3, 1, 1] - 294*Cqq1[2, 2, 3, 3] + 294*Cqq3[2, 2, 3, 3] - 
        196*Cqq3[2, 3, 3, 2] - 246*Cqu1[2, 2, 3, 3] + 48*Cud1[3, 3, 2, 2]) - 
      2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
        177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 2, 2] + 
        96*Cqe[3, 3, 1, 1] + 606*Cqq1[2, 2, 3, 3] - 606*Cqq3[2, 2, 3, 3] + 
        404*Cqq3[2, 3, 3, 2] + 672*Cqu1[2, 2, 3, 3] + 66*Cud1[3, 3, 2, 2])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^5*(6*Ceu[1, 1, 3, 3] + 1407*Clq1[1, 1, 3, 3] - 
          1407*Clq3[1, 1, 3, 3] + 3*Clu[1, 1, 3, 3] - 114*Cqd1[3, 3, 2, 2] - 
          786*Cqe[3, 3, 1, 1] - 3426*Cqq1[2, 2, 3, 3] + 
          3426*Cqq3[2, 2, 3, 3] - 2284*Cqq3[2, 3, 3, 2] - 
          237*Cqu1[2, 2, 3, 3] - 186*Cud1[3, 3, 2, 2]) - 
        16*MW2^3*MZ2^3*(168*Ceu[1, 1, 3, 3] - 945*Clq1[1, 1, 3, 3] + 
          945*Clq3[1, 1, 3, 3] - 261*Clu[1, 1, 3, 3] - 204*Cqd1[3, 3, 2, 2] + 
          672*Cqe[3, 3, 1, 1] - 1338*Cqq1[2, 2, 3, 3] + 
          1338*Cqq3[2, 2, 3, 3] - 892*Cqq3[2, 3, 3, 2] + 
          15*Cqu1[2, 2, 3, 3] - 132*Cud1[3, 3, 2, 2]) + 
        32*MW2^4*MZ2^2*(147*Ceu[1, 1, 3, 3] - 525*Clq1[1, 1, 3, 3] + 
          525*Clq3[1, 1, 3, 3] - 201*Clu[1, 1, 3, 3] + 141*Cqd1[3, 3, 2, 2] + 
          399*Cqe[3, 3, 1, 1] - 1182*Cqq1[2, 2, 3, 3] + 
          1182*Cqq3[2, 2, 3, 3] - 788*Cqq3[2, 3, 3, 2] - 
          195*Cqu1[2, 2, 3, 3] - 39*Cud1[3, 3, 2, 2]) + 
        1024*MW2^6*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
          4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        15*MZ2^6*(Ceu[1, 1, 3, 3] + 22*Clq1[1, 1, 3, 3] - 
          22*Clq3[1, 1, 3, 3] - 2*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 2, 2] - 
          11*Cqe[3, 3, 1, 1] - 132*Cqq1[2, 2, 3, 3] + 132*Cqq3[2, 2, 3, 3] - 
          88*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        384*MW2^5*MZ2*(13*Ceu[1, 1, 3, 3] - 29*Clq1[1, 1, 3, 3] + 
          29*Clq3[1, 1, 3, 3] - 17*Clu[1, 1, 3, 3] + 21*Cqd1[3, 3, 2, 2] + 
          25*Cqe[3, 3, 1, 1] - 66*Cqq1[2, 2, 3, 3] + 66*Cqq3[2, 2, 3, 3] - 
          44*Cqq3[2, 3, 3, 2] - 21*Cqu1[2, 2, 3, 3] + 9*Cud1[3, 3, 2, 2]) + 
        12*MW2^2*MZ2^4*(53*Ceu[1, 1, 3, 3] - 739*Clq1[1, 1, 3, 3] + 
          739*Clq3[1, 1, 3, 3] - 103*Clu[1, 1, 3, 3] - 261*Cqd1[3, 3, 2, 2] + 
          473*Cqe[3, 3, 1, 1] + 174*Cqq1[2, 2, 3, 3] - 174*Cqq3[2, 2, 3, 3] + 
          116*Cqq3[2, 3, 3, 2] + 171*Cqu1[2, 2, 3, 3] + 
          15*Cud1[3, 3, 2, 2])) + 
      MZ2*(12*MW2^2*MZ2^4*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 2, 2] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[2, 2, 3, 3] - 150*Cqq3[2, 2, 3, 3] + 
          100*Cqq3[2, 3, 3, 2] + 54*Cqu1[2, 2, 3, 3] - 96*Cud1[3, 3, 2, 2]) - 
        16*MW2^3*MZ2^3*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 2, 2] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[2, 2, 3, 3] + 156*Cqq3[2, 2, 3, 3] - 
          104*Cqq3[2, 3, 3, 2] - 249*Cqu1[2, 2, 3, 3] - 
          93*Cud1[3, 3, 2, 2]) + 512*MW2^6*(3*Ceu[1, 1, 3, 3] - 
          3*Clq1[1, 1, 3, 3] + 3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + 3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) - 384*MW2^5*MZ2*(11*Ceu[1, 1, 3, 3] - 
          10*Clq1[1, 1, 3, 3] + 10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 
          6*Cqd1[3, 3, 2, 2] + 8*Cqe[3, 3, 1, 1] - 24*Cqq1[2, 2, 3, 3] + 
          24*Cqq3[2, 2, 3, 3] - 16*Cqq3[2, 3, 3, 2] - 15*Cqu1[2, 2, 3, 3] + 
          9*Cud1[3, 3, 2, 2]) + 15*MZ2^6*(4*Ceu[1, 1, 3, 3] - 
          2*Clq1[1, 1, 3, 3] + 2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + Cqe[3, 3, 1, 1] + 12*Cqq1[2, 2, 3, 3] - 
          12*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 
          12*Cud1[3, 3, 2, 2]) + 32*MW2^4*MZ2^2*(168*Ceu[1, 1, 3, 3] - 
          141*Clq1[1, 1, 3, 3] + 141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 
          3*Cqd1[3, 3, 2, 2] + 105*Cqe[3, 3, 1, 1] - 294*Cqq1[2, 2, 3, 3] + 
          294*Cqq3[2, 2, 3, 3] - 196*Cqq3[2, 3, 3, 2] - 
          246*Cqu1[2, 2, 3, 3] + 48*Cud1[3, 3, 2, 2]) - 
        2*MW2*MZ2^5*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 2, 2] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[2, 2, 3, 3] - 606*Cqq3[2, 2, 3, 3] + 
          404*Cqq3[2, 3, 3, 2] + 672*Cqu1[2, 2, 3, 3] + 
          66*Cud1[3, 3, 2, 2]))))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^2*SW2*(512*MW2^6*(-6*MT2*(3*Ceu[1, 1, 3, 3] - 3*Clq1[1, 1, 3, 3] + 
          3*Clq3[1, 1, 3, 3] - 3*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          3*Cqe[3, 3, 1, 1] - 6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 
          4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) + 
        MZ2*(6*Cdd[1, 1, 2, 2] - Cdd[1, 2, 2, 1] + 5*Cdd[2, 2, 2, 2] + 
          6*Cdd[2, 2, 3, 3] - Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 1, 1] + 
          6*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 2, 2] + 
          3*Ced[3, 3, 2, 2] + 3*Cee[1, 1, 1, 1] + 3*Cee[1, 1, 2, 2] + 
          3*Cee[1, 1, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] + 
          3*Ceu[1, 1, 3, 3] - 3*Cld[1, 1, 1, 1] - 3*Cld[1, 1, 3, 3] + 
          3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 3*Cle[1, 1, 2, 2] - 
          3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 3*Cle[3, 3, 1, 1] - 
          3*Cll[1, 1, 1, 1] - 6*Cll[1, 1, 2, 2] - 6*Cll[1, 1, 3, 3] + 
          3*Cll[1, 3, 3, 1] + 3*Clq1[1, 1, 1, 1] - 6*Clq1[1, 1, 3, 3] - 
          3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] - 9*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] - 3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] + 
          6*Clu[1, 1, 1, 1] + 6*Clu[1, 1, 2, 2] - 3*Clu[1, 1, 3, 3] - 
          3*Cqd1[1, 1, 2, 2] - 3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 
          3*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 2, 2] - 3*Cqe[1, 1, 1, 1] - 
          6*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
          6*Cqe[3, 3, 1, 1] + 6*Cqq1[1, 1, 2, 2] + Cqq1[1, 2, 2, 1] + 
          7*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] - 
          18*Cqq3[1, 1, 2, 2] - 3*Cqq3[1, 2, 2, 1] - 21*Cqq3[2, 2, 2, 2] - 
          15*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 6*Cqu1[2, 2, 2, 2] - 
          3*Cqu1[2, 2, 3, 3] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2] + 
          3*Cud1[3, 3, 2, 2])) - 384*MW2^5*MZ2*
       (-6*MT2*(11*Ceu[1, 1, 3, 3] - 10*Clq1[1, 1, 3, 3] + 
          10*Clq3[1, 1, 3, 3] - 13*Clu[1, 1, 3, 3] + 6*Cqd1[3, 3, 2, 2] + 
          8*Cqe[3, 3, 1, 1] - 24*Cqq1[2, 2, 3, 3] + 24*Cqq3[2, 2, 3, 3] - 
          10*Cqq3[2, 3, 3, 2] - 15*Cqu1[2, 2, 3, 3] + 9*Cud1[3, 3, 2, 2]) + 
        MZ2*(18*Cdd[1, 1, 2, 2] - 3*Cdd[1, 2, 2, 1] + 15*Cdd[2, 2, 2, 2] + 
          18*Cdd[2, 2, 3, 3] - 3*Cdd[2, 3, 3, 2] + 11*Ced[1, 1, 1, 1] + 
          20*Ced[1, 1, 2, 2] + 11*Ced[1, 1, 3, 3] + 9*Ced[2, 2, 2, 2] + 
          9*Ced[3, 3, 2, 2] + 11*Cee[1, 1, 1, 1] + 11*Cee[1, 1, 2, 2] + 
          11*Cee[1, 1, 3, 3] - 22*Ceu[1, 1, 1, 1] - 22*Ceu[1, 1, 2, 2] + 
          11*Ceu[1, 1, 3, 3] - 13*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 
          13*Cld[1, 1, 3, 3] + 9*Cld[2, 2, 2, 2] + 9*Cld[3, 3, 2, 2] - 
          2*Cle[1, 1, 1, 1] - 13*Cle[1, 1, 2, 2] - 13*Cle[1, 1, 3, 3] + 
          11*Cle[2, 2, 1, 1] + 11*Cle[3, 3, 1, 1] - 15*Cll[1, 1, 1, 1] - 
          26*Cll[1, 1, 2, 2] - 26*Cll[1, 1, 3, 3] + 11*Cll[1, 3, 3, 1] + 
          13*Clq1[1, 1, 1, 1] - 2*Clq1[1, 1, 2, 2] - 17*Clq1[1, 1, 3, 3] - 
          15*Clq1[2, 2, 2, 2] - 15*Clq1[3, 3, 2, 2] - 27*Clq3[1, 1, 1, 1] - 
          38*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 11*Clq3[2, 2, 2, 2] - 
          11*Clq3[3, 3, 2, 2] + 26*Clu[1, 1, 1, 1] + 26*Clu[1, 1, 2, 2] - 
          13*Clu[1, 1, 3, 3] - 9*Cqd1[1, 1, 2, 2] - 15*Cqd1[2, 2, 1, 1] - 
          24*Cqd1[2, 2, 2, 2] - 15*Cqd1[2, 2, 3, 3] + 9*Cqd1[3, 3, 2, 2] - 
          11*Cqe[1, 1, 1, 1] - 26*Cqe[2, 2, 1, 1] - 15*Cqe[2, 2, 2, 2] - 
          15*Cqe[2, 2, 3, 3] + 13*Cqe[3, 3, 1, 1] + 30*Cqq1[1, 1, 2, 2] + 
          3*Cqq1[1, 2, 2, 1] + 33*Cqq1[2, 2, 2, 2] - 42*Cqq1[2, 2, 3, 3] + 
          3*Cqq1[2, 3, 3, 2] - 66*Cqq3[1, 1, 2, 2] - 13*Cqq3[1, 2, 2, 1] - 
          79*Cqq3[2, 2, 2, 2] + 6*Cqq3[2, 2, 3, 3] - 61*Cqq3[2, 3, 3, 2] + 
          30*Cqu1[2, 2, 1, 1] + 30*Cqu1[2, 2, 2, 2] - 15*Cqu1[2, 2, 3, 3] - 
          18*Cud1[1, 1, 2, 2] - 18*Cud1[2, 2, 2, 2] + 9*Cud1[3, 3, 2, 2])) + 
      15*MZ2^6*(-6*MT2*(4*Ceu[1, 1, 3, 3] - 2*Clq1[1, 1, 3, 3] + 
          2*Clq3[1, 1, 3, 3] - 8*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          Cqe[3, 3, 1, 1] + 12*Cqq1[2, 2, 3, 3] - 12*Cqq3[2, 2, 3, 3] - 
          28*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 12*Cud1[3, 3, 2, 2]) + 
        MZ2*(24*Cdd[1, 1, 2, 2] - 4*Cdd[1, 2, 2, 1] + 20*Cdd[2, 2, 2, 2] + 
          24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 4*Ced[1, 1, 1, 1] + 
          16*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 2, 2] + 
          12*Ced[3, 3, 2, 2] + 4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 
          4*Cee[1, 1, 3, 3] - 8*Ceu[1, 1, 1, 1] - 8*Ceu[1, 1, 2, 2] + 
          4*Ceu[1, 1, 3, 3] - 8*Cld[1, 1, 1, 1] + 4*Cld[1, 1, 2, 2] - 
          8*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 2, 2] + 12*Cld[3, 3, 2, 2] - 
          4*Cle[1, 1, 1, 1] - 8*Cle[1, 1, 2, 2] - 8*Cle[1, 1, 3, 3] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[3, 3, 1, 1] - 12*Cll[1, 1, 1, 1] - 
          16*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 4*Cll[1, 3, 3, 1] + 
          8*Clq1[1, 1, 1, 1] + 32*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 2, 2] + 24*Clq1[3, 3, 2, 2] + 6*Clq3[1, 1, 3, 3] + 
          16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] - 
          12*Cqd1[1, 1, 2, 2] + 24*Cqd1[2, 2, 1, 1] + 12*Cqd1[2, 2, 2, 2] + 
          24*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] - 4*Cqe[1, 1, 1, 1] + 
          20*Cqe[2, 2, 1, 1] + 24*Cqe[2, 2, 2, 2] + 24*Cqe[2, 2, 3, 3] - 
          Cqe[3, 3, 1, 1] - 48*Cqq1[1, 1, 2, 2] + 4*Cqq1[1, 2, 2, 1] - 
          44*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 
          12*Cqq3[1, 2, 2, 1] + 12*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] + 
          36*Cqq3[2, 3, 3, 2] - 48*Cqu1[2, 2, 1, 1] - 48*Cqu1[2, 2, 2, 2] + 
          24*Cqu1[2, 2, 3, 3] - 24*Cud1[1, 1, 2, 2] - 24*Cud1[2, 2, 2, 2] + 
          12*Cud1[3, 3, 2, 2])) + 32*MW2^4*MZ2^2*
       (-6*MT2*(168*Ceu[1, 1, 3, 3] - 141*Clq1[1, 1, 3, 3] + 
          141*Clq3[1, 1, 3, 3] - 222*Clu[1, 1, 3, 3] + 3*Cqd1[3, 3, 2, 2] + 
          105*Cqe[3, 3, 1, 1] - 294*Cqq1[2, 2, 3, 3] + 294*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[2, 3, 3, 2] - 246*Cqu1[2, 2, 3, 3] + 48*Cud1[3, 3, 2, 2]) + 
        MZ2*(96*Cdd[1, 1, 2, 2] - 16*Cdd[1, 2, 2, 1] + 80*Cdd[2, 2, 2, 2] + 
          96*Cdd[2, 2, 3, 3] - 16*Cdd[2, 3, 3, 2] + 168*Ced[1, 1, 1, 1] + 
          216*Ced[1, 1, 2, 2] + 168*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 2, 2] + 
          48*Ced[3, 3, 2, 2] + 168*Cee[1, 1, 1, 1] + 168*Cee[1, 1, 2, 2] + 
          168*Cee[1, 1, 3, 3] - 336*Ceu[1, 1, 1, 1] - 336*Ceu[1, 1, 2, 2] + 
          168*Ceu[1, 1, 3, 3] - 222*Cld[1, 1, 1, 1] - 174*Cld[1, 1, 2, 2] - 
          222*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 2, 2] + 48*Cld[3, 3, 2, 2] - 
          54*Cle[1, 1, 1, 1] - 222*Cle[1, 1, 2, 2] - 222*Cle[1, 1, 3, 3] + 
          168*Cle[2, 2, 1, 1] + 168*Cle[3, 3, 1, 1] - 276*Cll[1, 1, 1, 1] - 
          444*Cll[1, 1, 2, 2] - 444*Cll[1, 1, 3, 3] + 168*Cll[1, 3, 3, 1] + 
          222*Clq1[1, 1, 1, 1] - 24*Clq1[1, 1, 2, 2] - 201*Clq1[1, 1, 3, 3] - 
          246*Clq1[2, 2, 2, 2] - 246*Clq1[3, 3, 2, 2] - 
          342*Clq3[1, 1, 1, 1] - 456*Clq3[1, 1, 2, 2] + 81*Clq3[1, 1, 3, 3] - 
          114*Clq3[2, 2, 2, 2] - 114*Clq3[3, 3, 2, 2] + 444*Clu[1, 1, 1, 1] + 
          444*Clu[1, 1, 2, 2] - 222*Clu[1, 1, 3, 3] - 48*Cqd1[1, 1, 2, 2] - 
          246*Cqd1[2, 2, 1, 1] - 294*Cqd1[2, 2, 2, 2] - 
          246*Cqd1[2, 2, 3, 3] - 39*Cqd1[3, 3, 2, 2] - 168*Cqe[1, 1, 1, 1] - 
          414*Cqe[2, 2, 1, 1] - 246*Cqe[2, 2, 2, 2] - 246*Cqe[2, 2, 3, 3] + 
          147*Cqe[3, 3, 1, 1] + 492*Cqq1[1, 1, 2, 2] + 16*Cqq1[1, 2, 2, 1] + 
          508*Cqq1[2, 2, 2, 2] - 390*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] - 
          684*Cqq3[1, 1, 2, 2] - 180*Cqq3[1, 2, 2, 1] - 
          864*Cqq3[2, 2, 2, 2] + 198*Cqq3[2, 2, 3, 3] - 
          768*Cqq3[2, 3, 3, 2] + 492*Cqu1[2, 2, 1, 1] + 
          492*Cqu1[2, 2, 2, 2] - 246*Cqu1[2, 2, 3, 3] - 96*Cud1[1, 1, 2, 2] - 
          96*Cud1[2, 2, 2, 2] + 48*Cud1[3, 3, 2, 2])) - 
      2*MW2*MZ2^5*(-6*MT2*(294*Ceu[1, 1, 3, 3] - 177*Clq1[1, 1, 3, 3] + 
          177*Clq3[1, 1, 3, 3] - 528*Clu[1, 1, 3, 3] + 84*Cqd1[3, 3, 2, 2] + 
          96*Cqe[3, 3, 1, 1] + 606*Cqq1[2, 2, 3, 3] - 606*Cqq3[2, 2, 3, 3] - 
          334*Cqq3[2, 3, 3, 2] + 672*Cqu1[2, 2, 3, 3] + 
          66*Cud1[3, 3, 2, 2]) + MZ2*(132*Cdd[1, 1, 2, 2] - 
          22*Cdd[1, 2, 2, 1] + 110*Cdd[2, 2, 2, 2] + 132*Cdd[2, 2, 3, 3] - 
          22*Cdd[2, 3, 3, 2] + 294*Ced[1, 1, 1, 1] + 360*Ced[1, 1, 2, 2] + 
          294*Ced[1, 1, 3, 3] + 66*Ced[2, 2, 2, 2] + 66*Ced[3, 3, 2, 2] + 
          294*Cee[1, 1, 1, 1] + 294*Cee[1, 1, 2, 2] + 294*Cee[1, 1, 3, 3] - 
          588*Ceu[1, 1, 1, 1] - 588*Ceu[1, 1, 2, 2] + 294*Ceu[1, 1, 3, 3] - 
          528*Cld[1, 1, 1, 1] - 462*Cld[1, 1, 2, 2] - 528*Cld[1, 1, 3, 3] + 
          66*Cld[2, 2, 2, 2] + 66*Cld[3, 3, 2, 2] - 234*Cle[1, 1, 1, 1] - 
          528*Cle[1, 1, 2, 2] - 528*Cle[1, 1, 3, 3] + 294*Cle[2, 2, 1, 1] + 
          294*Cle[3, 3, 1, 1] - 762*Cll[1, 1, 1, 1] - 1056*Cll[1, 1, 2, 2] - 
          1056*Cll[1, 1, 3, 3] + 294*Cll[1, 3, 3, 1] + 528*Clq1[1, 1, 1, 1] + 
          1200*Clq1[1, 1, 2, 2] - 3*Clq1[1, 1, 3, 3] + 672*Clq1[2, 2, 2, 2] + 
          672*Clq1[3, 3, 2, 2] - 180*Clq3[1, 1, 1, 1] + 
          351*Clq3[1, 1, 3, 3] + 180*Clq3[2, 2, 2, 2] + 
          180*Clq3[3, 3, 2, 2] + 1056*Clu[1, 1, 1, 1] + 
          1056*Clu[1, 1, 2, 2] - 528*Clu[1, 1, 3, 3] - 66*Cqd1[1, 1, 2, 2] + 
          672*Cqd1[2, 2, 1, 1] + 606*Cqd1[2, 2, 2, 2] + 
          672*Cqd1[2, 2, 3, 3] + 186*Cqd1[3, 3, 2, 2] - 294*Cqe[1, 1, 1, 1] + 
          378*Cqe[2, 2, 1, 1] + 672*Cqe[2, 2, 2, 2] + 672*Cqe[2, 2, 3, 3] - 
          6*Cqe[3, 3, 1, 1] - 1344*Cqq1[1, 1, 2, 2] + 22*Cqq1[1, 2, 2, 1] - 
          1322*Cqq1[2, 2, 2, 2] + 474*Cqq1[2, 2, 3, 3] + 
          22*Cqq1[2, 3, 3, 2] + 1080*Cqq3[1, 1, 2, 2] + 
          426*Cqq3[1, 2, 2, 1] + 1506*Cqq3[2, 2, 2, 2] - 
          738*Cqq3[2, 2, 3, 3] + 1638*Cqq3[2, 3, 3, 2] - 
          1344*Cqu1[2, 2, 1, 1] - 1344*Cqu1[2, 2, 2, 2] + 
          672*Cqu1[2, 2, 3, 3] - 132*Cud1[1, 1, 2, 2] - 
          132*Cud1[2, 2, 2, 2] + 66*Cud1[3, 3, 2, 2])) + 
      16*MW2^3*MZ2^3*(6*MT2*(273*Ceu[1, 1, 3, 3] - 216*Clq1[1, 1, 3, 3] + 
          216*Clq3[1, 1, 3, 3] - 387*Clu[1, 1, 3, 3] - 75*Cqd1[3, 3, 2, 2] + 
          147*Cqe[3, 3, 1, 1] - 156*Cqq1[2, 2, 3, 3] + 156*Cqq3[2, 2, 3, 3] + 
          238*Cqq3[2, 3, 3, 2] - 249*Cqu1[2, 2, 3, 3] - 
          93*Cud1[3, 3, 2, 2]) + MZ2*(186*Cdd[1, 1, 2, 2] - 
          31*Cdd[1, 2, 2, 1] + 155*Cdd[2, 2, 2, 2] + 186*Cdd[2, 2, 3, 3] - 
          31*Cdd[2, 3, 3, 2] - 273*Ced[1, 1, 1, 1] - 180*Ced[1, 1, 2, 2] - 
          273*Ced[1, 1, 3, 3] + 93*Ced[2, 2, 2, 2] + 93*Ced[3, 3, 2, 2] - 
          273*Cee[1, 1, 1, 1] - 273*Cee[1, 1, 2, 2] - 273*Cee[1, 1, 3, 3] + 
          546*Ceu[1, 1, 1, 1] + 546*Ceu[1, 1, 2, 2] - 273*Ceu[1, 1, 3, 3] + 
          387*Cld[1, 1, 1, 1] + 480*Cld[1, 1, 2, 2] + 387*Cld[1, 1, 3, 3] + 
          93*Cld[2, 2, 2, 2] + 93*Cld[3, 3, 2, 2] + 114*Cle[1, 1, 1, 1] + 
          387*Cle[1, 1, 2, 2] + 387*Cle[1, 1, 3, 3] - 273*Cle[2, 2, 1, 1] - 
          273*Cle[3, 3, 1, 1] + 501*Cll[1, 1, 1, 1] + 774*Cll[1, 1, 2, 2] + 
          774*Cll[1, 1, 3, 3] - 273*Cll[1, 3, 3, 1] - 387*Clq1[1, 1, 1, 1] - 
          138*Clq1[1, 1, 2, 2] + 261*Clq1[1, 1, 3, 3] + 
          249*Clq1[2, 2, 2, 2] + 249*Clq1[3, 3, 2, 2] + 
          477*Clq3[1, 1, 1, 1] + 498*Clq3[1, 1, 2, 2] - 
          171*Clq3[1, 1, 3, 3] + 21*Clq3[2, 2, 2, 2] + 21*Clq3[3, 3, 2, 2] - 
          774*Clu[1, 1, 1, 1] - 774*Clu[1, 1, 2, 2] + 387*Clu[1, 1, 3, 3] - 
          93*Cqd1[1, 1, 2, 2] + 249*Cqd1[2, 2, 1, 1] + 156*Cqd1[2, 2, 2, 2] + 
          249*Cqd1[2, 2, 3, 3] + 132*Cqd1[3, 3, 2, 2] + 273*Cqe[1, 1, 1, 1] + 
          522*Cqe[2, 2, 1, 1] + 249*Cqe[2, 2, 2, 2] + 249*Cqe[2, 2, 3, 3] - 
          168*Cqe[3, 3, 1, 1] - 498*Cqq1[1, 1, 2, 2] + 31*Cqq1[1, 2, 2, 1] - 
          467*Cqq1[2, 2, 2, 2] - 30*Cqq1[2, 2, 3, 3] + 31*Cqq1[2, 3, 3, 2] + 
          126*Cqq3[1, 1, 2, 2] + 135*Cqq3[1, 2, 2, 1] + 
          261*Cqq3[2, 2, 2, 2] - 342*Cqq3[2, 2, 3, 3] + 
          447*Cqq3[2, 3, 3, 2] - 498*Cqu1[2, 2, 1, 1] - 
          498*Cqu1[2, 2, 2, 2] + 249*Cqu1[2, 2, 3, 3] - 
          186*Cud1[1, 1, 2, 2] - 186*Cud1[2, 2, 2, 2] + 
          93*Cud1[3, 3, 2, 2])) - 12*MW2^2*MZ2^4*
       (6*MT2*(184*Ceu[1, 1, 3, 3] - 131*Clq1[1, 1, 3, 3] + 
          131*Clq3[1, 1, 3, 3] - 290*Clu[1, 1, 3, 3] - 27*Cqd1[3, 3, 2, 2] + 
          79*Cqe[3, 3, 1, 1] + 150*Cqq1[2, 2, 3, 3] - 150*Cqq3[2, 2, 3, 3] + 
          142*Cqq3[2, 3, 3, 2] + 54*Cqu1[2, 2, 3, 3] - 96*Cud1[3, 3, 2, 2]) + 
        MZ2*(192*Cdd[1, 1, 2, 2] - 32*Cdd[1, 2, 2, 1] + 160*Cdd[2, 2, 2, 2] + 
          192*Cdd[2, 2, 3, 3] - 32*Cdd[2, 3, 3, 2] - 184*Ced[1, 1, 1, 1] - 
          88*Ced[1, 1, 2, 2] - 184*Ced[1, 1, 3, 3] + 96*Ced[2, 2, 2, 2] + 
          96*Ced[3, 3, 2, 2] - 184*Cee[1, 1, 1, 1] - 184*Cee[1, 1, 2, 2] - 
          184*Cee[1, 1, 3, 3] + 368*Ceu[1, 1, 1, 1] + 368*Ceu[1, 1, 2, 2] - 
          184*Ceu[1, 1, 3, 3] + 290*Cld[1, 1, 1, 1] + 386*Cld[1, 1, 2, 2] + 
          290*Cld[1, 1, 3, 3] + 96*Cld[2, 2, 2, 2] + 96*Cld[3, 3, 2, 2] + 
          106*Cle[1, 1, 1, 1] + 290*Cle[1, 1, 2, 2] + 290*Cle[1, 1, 3, 3] - 
          184*Cle[2, 2, 1, 1] - 184*Cle[3, 3, 1, 1] + 396*Cll[1, 1, 1, 1] + 
          580*Cll[1, 1, 2, 2] + 580*Cll[1, 1, 3, 3] - 184*Cll[1, 3, 3, 1] - 
          290*Clq1[1, 1, 1, 1] - 344*Clq1[1, 1, 2, 2] + 
          103*Clq1[1, 1, 3, 3] - 54*Clq1[2, 2, 2, 2] - 54*Clq1[3, 3, 2, 2] + 
          234*Clq3[1, 1, 1, 1] + 152*Clq3[1, 1, 2, 2] - 
          159*Clq3[1, 1, 3, 3] - 82*Clq3[2, 2, 2, 2] - 82*Clq3[3, 3, 2, 2] - 
          580*Clu[1, 1, 1, 1] - 580*Clu[1, 1, 2, 2] + 290*Clu[1, 1, 3, 3] - 
          96*Cqd1[1, 1, 2, 2] - 54*Cqd1[2, 2, 1, 1] - 150*Cqd1[2, 2, 2, 2] - 
          54*Cqd1[2, 2, 3, 3] - 15*Cqd1[3, 3, 2, 2] + 184*Cqe[1, 1, 1, 1] + 
          130*Cqe[2, 2, 1, 1] - 54*Cqe[2, 2, 2, 2] - 54*Cqe[2, 2, 3, 3] - 
          53*Cqe[3, 3, 1, 1] + 108*Cqq1[1, 1, 2, 2] + 32*Cqq1[1, 2, 2, 1] + 
          140*Cqq1[2, 2, 2, 2] - 342*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 
          492*Cqq3[1, 1, 2, 2] - 68*Cqq3[1, 2, 2, 1] - 560*Cqq3[2, 2, 2, 2] - 
          42*Cqq3[2, 2, 3, 3] - 368*Cqq3[2, 3, 3, 2] + 108*Cqu1[2, 2, 1, 1] + 
          108*Cqu1[2, 2, 2, 2] - 54*Cqu1[2, 2, 3, 3] - 192*Cud1[1, 1, 2, 2] - 
          192*Cud1[2, 2, 2, 2] + 96*Cud1[3, 3, 2, 2]))))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*
  ((54*Sqrt[2]*MT*MT2*MW*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 
      60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(64*MW2^5 - 160*MW2^4*MZ2 + 
      152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (9*MT*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*(192*MW2^6*MZ*CuB[3, 3] + 
      50*MW*MZ2^6*SW*CuW[3, 3] - 2*MW2^3*MZ2^3*(3*MZ*(7 + 36*SW2)*CuB[3, 3] - 
        1096*MW*SW*CuW[3, 3]) + 8*MW2^4*MZ2^2*(3*MZ*(19 + 10*SW2)*CuB[3, 3] - 
        344*MW*SW*CuW[3, 3]) + 3*MW2^2*MZ2^4*(MZ*(-41 + 34*SW2)*CuB[3, 3] - 
        216*MW*SW*CuW[3, 3]) - 16*MW2^5*MZ2*(3*MZ*(11 + 4*SW2)*CuB[3, 3] - 
        88*MW*SW*CuW[3, 3]) - 5*MW2*MZ2^5*(3*MZ*(-3 + SW2)*CuB[3, 3] + 
        14*MW*SW*CuW[3, 3])))/(Sqrt[2]*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AsFB_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(9*MZ2^2*(-4*MW2 + MZ2)*(-4*MW2 + 3*MZ2))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)) - 
 (MZ2^3*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*(72*MW2^2 + MW2*MZ2*(654 - 64*Pi^2) + 
    7*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) + 
 (6*MW2*MZ2^3*(16*MW2^3 + 20*MW2^2*MZ2 - 12*MW2*MZ2^2 - 9*MZ2^3)*SW2^3*
   B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) - 
 (6*MW2*MZ2^3*(16*MW2^3 + 20*MW2^2*MZ2 - 12*MW2*MZ2^2 - 9*MZ2^3)*SW2^3*
   B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) - 
 (12*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 2*MW2*MZ2 - 3*MZ2^2)*SW2^3*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHAEFF^2) + 
 CHD*((3*MW2*MZ2^3*(32*MW2^3 + 16*MW2^2*MZ2 - 18*MW2*MZ2^2 - 9*MZ2^3)*SW2^3*
     Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (6*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)^2*SW2^3*B0i[bb0, 0, 0, MW2]*
     Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2 + MZ2)^2*SW2^3*B0i[bb0, 0, 0, MZ2]*
     Class[3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (12*MW2^2*MZ2^3*(8*MW2^3 + 6*MW2^2*MZ2 - 5*MW2*MZ2^2 - 3*MZ2^3)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + 
 CHWB*(((18*MH2^2*MW2*MZ2^2*(MW2 - CW2*MZ2)*(64*MW2^5 - 160*MW2^4*MZ2 + 
        152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5) + 
      4*MW2*(147456*MW2^10 - 12*MT2*MW2*(MW2 - CW2*MZ2)*
         (8192*MW2^7 - 44544*MW2^6*MZ2 + 87232*MW2^5*MZ2^2 - 
          85024*MW2^4*MZ2^3 + 43592*MW2^3*MZ2^4 - 9052*MW2^2*MZ2^5 - 
          751*MW2*MZ2^6 + 355*MZ2^7) - 420*MZ2^10*(-33 + 4*Pi^2) + 
        768*MW2^9*MZ2*(-1969 + 24*Pi^2 + 264*SW2) + 
        MW2^3*MZ2^7*(-933687 + Pi^2*(8452 - 4680*SW2) + 798372*SW2) + 
        256*MW2^8*MZ2^2*(20163 - 6051*SW2 + Pi^2*(-278 + 72*SW2)) + 
        MW2*MZ2^9*(-97119 + 6315*SW2 + 4*Pi^2*(2813 + 135*SW2)) - 
        32*MW2^7*MZ2^3*(277683 - 128172*SW2 + 8*Pi^2*(-361 + 270*SW2)) - 
        12*MW2^5*MZ2^5*(479853 - 381236*SW2 + 24*Pi^2*(219 + 310*SW2)) - 
        MW2^2*MZ2^8*(-333798 + 136911*SW2 + 4*Pi^2*(6256 + 477*SW2)) + 
        12*MW2^4*MZ2^6*(213022 - 201367*SW2 + Pi^2*(4042 + 3144*SW2)) + 
        32*MW2^6*MZ2^4*(280437 - 174267*SW2 + Pi^2*(-566 + 3384*SW2))) + 
      MH2*(-147456*MW2^10 + 12*MT2*MW2*(MW2 - CW2*MZ2)*
         (8192*MW2^7 - 44544*MW2^6*MZ2 + 87232*MW2^5*MZ2^2 - 
          85024*MW2^4*MZ2^3 + 43592*MW2^3*MZ2^4 - 9052*MW2^2*MZ2^5 - 
          751*MW2*MZ2^6 + 355*MZ2^7) + 420*MZ2^10*(-33 + 4*Pi^2) - 
        768*MW2^9*MZ2*(-1969 + 24*Pi^2 + 264*SW2) - 256*MW2^8*MZ2^2*
         (20127 - 6051*SW2 + Pi^2*(-278 + 72*SW2)) - 
        MW2*MZ2^9*(-97119 + 6315*SW2 + 4*Pi^2*(2813 + 135*SW2)) + 
        32*MW2^7*MZ2^3*(276675 - 127884*SW2 + 8*Pi^2*(-361 + 270*SW2)) + 
        12*MW2^5*MZ2^5*(477309 - 379412*SW2 + 24*Pi^2*(219 + 310*SW2)) + 
        MW2^2*MZ2^8*(-334518 + 137631*SW2 + 4*Pi^2*(6256 + 477*SW2)) - 
        12*MW2^4*MZ2^6*(212314 - 200647*SW2 + Pi^2*(4042 + 3144*SW2)) - 
        32*MW2^6*MZ2^4*(279033 - 173547*SW2 + Pi^2*(-566 + 3384*SW2)) + 
        MW2^3*MZ2^7*(934551 - 798516*SW2 + Pi^2*(-8452 + 4680*SW2))))*
     Class[4])/(24*MW*(MH2 - 4*MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (3*MH2*MZ2^2*(MW2 - CW2*MZ2)*(8*MW2^3*(768*MW2^5 + 640*MW2^4*MZ2 - 
        1456*MW2^3*MZ2^2 + 1072*MW2^2*MZ2^3 - 190*MW2*MZ2^4 - 75*MZ2^5) + 
      MH2^3*(256*MW2^5 - 288*MW2^4*MZ2 + 160*MW2^3*MZ2^2 + 4*MW2^2*MZ2^3 - 
        15*MZ2^5) + 2*MH2*MW2^2*(-3328*MW2^5 + 448*MW2^4*MZ2 + 
        1264*MW2^3*MZ2^2 - 1656*MW2^2*MZ2^3 + 686*MW2*MZ2^4 + 15*MZ2^5) + 
      MH2^2*MW2*(256*MW2^5 + 1184*MW2^4*MZ2 - 1408*MW2^3*MZ2^2 + 
        780*MW2^2*MZ2^3 - 284*MW2*MZ2^4 + 45*MZ2^5))*SW2*B0i[bb0, 0, 0, MH2]*
     Class[4])/(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (MT2*(MW2 - CW2*MZ2)*(8192*MW2^8 - 44544*MW2^7*MZ2 + 
      88960*MW2^6*MZ2^2 + 2*MW2^2*(414*MT2 - 389*MZ2)*MZ2^5 + 90*MT2*MZ2^7 + 
      MW2*MZ2^6*(-243*MT2 + 490*MZ2) - 8*MW2^3*MZ2^4*(243*MT2 + 1334*MZ2) - 
      64*MW2^5*MZ2^2*(27*MT2 + 1396*MZ2) + 16*MW2^4*MZ2^3*
       (162*MT2 + 2981*MZ2))*B0i[bb0, 0, 0, MT2]*Class[4])/
    (2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (3*MW2*(-(MH2^3*MZ2^2*(MW2 - CW2*MZ2)*(192*MW2^5 - 288*MW2^4*MZ2 + 
         216*MW2^3*MZ2^2 - 92*MW2^2*MZ2^3 + 27*MW2*MZ2^4 - 10*MZ2^5)) + 
      4*MW2^2*(8704*MW2^9 + MW2^2*MZ2^7*(4653 - 4736*SW2) + 
        10*MZ2^9*(5 - 29*SW2) + 256*MW2^8*MZ2*(29 + 22*SW2) + 
        64*MW2^7*MZ2^2*(-1853 + 424*SW2) + MW2*MZ2^8*(-127 + 1093*SW2) - 
        32*MW2^6*MZ2^3*(-7949 + 3602*SW2) + 8*MW2^3*MZ2^6*
         (-5289 + 4076*SW2) - 8*MW2^4*MZ2^5*(-18290 + 12589*SW2) + 
        8*MW2^5*MZ2^4*(-32561 + 19176*SW2)) + 
      MH2^2*(8704*MW2^9 + MW2^2*MZ2^7*(4432 - 4595*SW2) + 
        10*MZ2^9*(5 - 29*SW2) + 256*MW2^8*MZ2*(29 + 22*SW2) + 
        256*MW2^7*MZ2^2*(-461 + 106*SW2) - 128*MW2^6*MZ2^3*
         (-1979 + 896*SW2) + MW2*MZ2^8*(-47 + 1013*SW2) + 
        32*MW2^5*MZ2^4*(-8120 + 4779*SW2) - 4*MW2^4*MZ2^5*
         (-36513 + 25136*SW2) + MW2^3*MZ2^6*(-42071 + 32508*SW2)) - 
      MH2*MW2*(43520*MW2^9 + MW2^2*MZ2^7*(22757 - 23512*SW2) + 
        50*MZ2^9*(5 - 29*SW2) + 1280*MW2^8*MZ2*(29 + 22*SW2) + 
        5*MW2*MZ2^8*(-59 + 1025*SW2) + 64*MW2^7*MZ2^2*(-9313 + 2120*SW2) + 
        32*MW2^3*MZ2^6*(-6707 + 5196*SW2) - 32*MW2^6*MZ2^3*
         (-40105 + 18106*SW2) - 8*MW2^4*MZ2^5*(-92886 + 63977*SW2) + 
        8*MW2^5*MZ2^4*(-164893 + 96936*SW2)))*B0i[bb0, 0, 0, MW2]*Class[4])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (3*(2048*MW2^10 + 10*CW2*MZ2^10 + 256*MW2^9*MZ2*(-9 + 20*SW2) - 
      128*MW2^8*MZ2^2*(21 + 88*SW2) + MW2^3*MZ2^6*(119*MH2 - 4306*MZ2 - 
        92*MH2*SW2 + 3310*MZ2*SW2) + MW2^2*MZ2^7*(MZ2*(1243 - 2172*SW2) + 
        MH2*(-37 + 27*SW2)) + 32*MW2^7*MZ2^2*(6*MH2 + 11*MZ2*(23 + 28*SW2)) + 
      16*MW2^6*MZ2^3*(6*MH2*(-5 + 2*SW2) + MZ2*(-463 + 228*SW2)) + 
      MW2*MZ2^8*(10*CW2*MH2 + MZ2*(-97 + 327*SW2)) + 
      2*MW2^4*MZ2^5*(2*MH2*(-77 + 54*SW2) + MZ2*(2785 + 1354*SW2)) - 
      4*MW2^5*MZ2^4*(18*MH2*(-7 + 4*SW2) + MZ2*(41 + 2532*SW2)))*
     B0i[bb0, 0, 0, MZ2]*Class[4])/(4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (3*MW2*MZ2*(MW2 - CW2*MZ2)*(MH2^2*(-256*MW2^5 + 544*MW2^4*MZ2 - 
        480*MW2^3*MZ2^2 + 284*MW2^2*MZ2^3 - 136*MW2*MZ2^4 + 35*MZ2^5) + 
      12*MZ2*(256*MW2^6 - 832*MW2^5*MZ2 + 1216*MW2^4*MZ2^2 - 
        904*MW2^3*MZ2^3 + 256*MW2^2*MZ2^4 + 4*MW2*MZ2^5 - 5*MZ2^6) - 
      4*MH2*(384*MW2^6 - 992*MW2^5*MZ2 + 1200*MW2^4*MZ2^2 - 812*MW2^3*MZ2^3 + 
        214*MW2^2*MZ2^4 - 8*MW2*MZ2^5 + 5*MZ2^6))*B0i[bb0, MZ2, MH2, MZ2]*
     Class[4])/(8*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (MW2*(MW2 - CW2*MZ2)*(3*MZ2^2*(-2304*MW2^6 + 5440*MW2^5*MZ2 - 
        5440*MW2^4*MZ2^2 + 2632*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 - 
        57*MW2*MZ2^5 + 10*MZ2^6) + MT2*(8192*MW2^7 - 44544*MW2^6*MZ2 + 
        90688*MW2^5*MZ2^2 - 91936*MW2^4*MZ2^3 + 49640*MW2^3*MZ2^4 - 
        11500*MW2^2*MZ2^5 - 535*MW2*MZ2^6 + 400*MZ2^7))*
     B0i[bb0, MZ2, MT2, MT2]*Class[4])/
    (2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (3*MW2*(MW2 - CW2*MZ2)*(10752*MW2^8 + 12800*MW2^7*MZ2 - 
      42944*MW2^6*MZ2^2 + 30080*MW2^5*MZ2^3 + 1608*MW2^4*MZ2^4 - 
      10028*MW2^3*MZ2^5 + 1534*MW2^2*MZ2^6 + 643*MW2*MZ2^7 + 10*MZ2^8)*
     B0i[bb0, MZ2, MW2, MW2]*Class[4])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (18*MW2^3*(MW2 - CW2*MZ2)*(448*MW2^7 - 736*MW2^6*MZ2 - 536*MW2^5*MZ2^2 + 
      2092*MW2^4*MZ2^3 - 1887*MW2^3*MZ2^4 + 629*MW2^2*MZ2^5 + 40*MW2*MZ2^6 - 
      50*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[4])/
    (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2*SW) - (3*MW2*MZ2*(MW2^2 - MZ2^2)*(30*CW2*MZ2^7 + 
      MW2^3*MZ2^4*(379 - 1000*SW2) + 64*MW2^7*(17 + 12*SW2) - 
      32*MW2^6*MZ2*(101 + 40*SW2) + 8*MW2^5*MZ2^2*(487 + 48*SW2) + 
      MW2*MZ2^6*(-203 + 113*SW2) + MW2^2*MZ2^5*(358 + 159*SW2) + 
      4*MW2^4*MZ2^3*(-579 + 244*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[4])/(MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW)) + 
 CHl3[Leff, Leff]*((40960*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (133120*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (85504*MW2^8*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (489728*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (772160*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (267936*MW2^5*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (517264*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (198856*MW2^3*MZ2^8*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (14492*MW2^2*MZ2^9*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (1745*MW2*MZ2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (125*MZ2^11*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (32768*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (36864*MW2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (131072*MT2*MW2^9*MZ2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (343040*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (240640*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (453248*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (269312*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (783040*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (197376*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2885888*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (91200*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2082512*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (20736*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2408110*MW2^5*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1664*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1585205*MW2^4*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1750*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1772395*MW2^3*MZ2^8*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (150*MT2*MW2*MZ2^9*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (702259*MW2^2*MZ2^9*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (49335*MW2*MZ2^10*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (4125*MZ2^11*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (4608*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (11520*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (10944*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4320*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (72*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (360*MZ2^8*SW2*VALPHAEFF^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (320*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (304*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (120*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (10*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (18432*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (56832*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (115200*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (129024*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (18144*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (110472*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (109872*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (37500*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (420*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1575*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (50688*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (158208*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (225408*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (111840*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (137448*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (251988*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (158820*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (37302*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2430*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1500*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (64*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (160*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (152*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (60*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (192*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (288*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (168*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (15*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (6912*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (12672*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9504*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2448*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (396*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (180*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (50688*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (126720*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (172800*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (86880*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (41496*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (75240*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (32352*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2850*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (450*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHl1[1, 1]*((-20480*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (71168*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (149632*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (251456*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (320896*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (303224*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (210442*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (102389*MW2^3*MZ2^8*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (31822*MW2^2*MZ2^9*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (10745*MW2*MZ2^10*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (225*MZ2^11*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (16384*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (24576*MW2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (61440*MT2*MW2^9*MZ2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (344320*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (114176*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (218048*MW2^9*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (141440*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1002944*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (123840*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1606832*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (77632*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (734028*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (34600*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2268277*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (9858*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1681561*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (1445*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1144021*MW2^3*MZ2^8*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (75*MT2*MW2*MZ2^9*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1091081*MW2^2*MZ2^9*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (121245*MW2*MZ2^10*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + (7425*MZ2^11*SW2*Class[7])/
    (8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (2304*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5184*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5472*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (3816*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (1404*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (180*MZ2^8*SW2*VALPHAEFF^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (64*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (152*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (106*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (39*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15360*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (22272*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (11136*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (48768*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (62736*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (36996*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9102*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (4038*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3030*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (675*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6144*MW2^10*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18432*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5376*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (32256*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (51072*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (32736*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (360*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (16602*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (12729*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3795*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (300*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (32*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (72*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (39*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (96*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (216*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (228*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (159*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (117*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (15*MZ2^7*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1152*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2592*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2736*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1908*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (702*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (90*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6144*MW2^9*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (15360*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3840*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (11904*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (17664*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7296*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3048*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (5802*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2445*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (225*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHl3[1, 1]*((-20480*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (71168*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (149632*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (251456*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (320896*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (303224*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (210442*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (102389*MW2^3*MZ2^8*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (31822*MW2^2*MZ2^9*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (10745*MW2*MZ2^10*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (225*MZ2^11*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (16384*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (24576*MW2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (61440*MT2*MW2^9*MZ2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (229120*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (114176*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (147520*MW2^9*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (141440*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (815552*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (123840*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1547024*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (77632*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (768772*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (34600*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2405827*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (9858*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1777891*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (1445*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1192527*MW2^3*MZ2^8*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (75*MT2*MW2*MZ2^9*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1109051*MW2^2*MZ2^9*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (121045*MW2*MZ2^10*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + (7425*MZ2^11*SW2*Class[7])/
    (8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (2304*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5184*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5472*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (3816*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (1404*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (180*MZ2^8*SW2*VALPHAEFF^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (64*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (152*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (106*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (39*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3072*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6912*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (20352*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (24960*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (6960*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (14100*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (21690*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (15018*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (4455*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (675*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (6144*MW2^10*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (17664*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (32256*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (15360*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (30912*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (55008*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (48066*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (23439*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (5145*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (300*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (32*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (72*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (39*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (96*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (120*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (108*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (51*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (15*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3456*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5472*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5328*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3132*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (882*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (90*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6144*MW2^9*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3072*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (9984*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (23424*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (8448*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (7968*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (15504*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (11742*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3345*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (225*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHe[1, 1]*((20480*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (88576*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (207232*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (112832*MW2^7*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (396704*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (337400*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (69634*MW2^4*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (89617*MW2^3*MZ2^8*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (47927*MW2^2*MZ2^9*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (13445*MW2*MZ2^10*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (225*MZ2^11*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (16384*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (24576*MW2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (53248*MT2*MW2^9*MZ2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (293632*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (91648*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (740032*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (106880*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1504960*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (87680*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2459648*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (51872*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3009548*MW2^6*MZ2^5*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (21544*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2673131*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (5614*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1716655*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (760*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1511747*MW2^3*MZ2^8*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (75*MT2*MW2*MZ2^9*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (815923*MW2^2*MZ2^9*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (150945*MW2*MZ2^10*SW2*Class[7])/(16*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (7425*MZ2^11*SW2*Class[7])/(16*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2304*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4032*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4032*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2520*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (792*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (90*MZ2^8*SW2*VALPHAEFF^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (64*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (112*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (70*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15360*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (9984*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (13440*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (40320*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (38448*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (17892*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (114*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (4704*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3705*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (675*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (6144*MW2^10*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (10752*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (4224*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (28224*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (30048*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (7848*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (13458*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (18021*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (19239*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (8865*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (150*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (32*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (56*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (56*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (35*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (96*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (168*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (168*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (105*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (15*MZ2^7*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1152*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2016*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2016*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1260*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (396*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (6144*MW2^9*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7680*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (1920*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (12672*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (10080*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1080*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (5502*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4866*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2895*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (225*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHd[2, 2]*((20480*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (27136*MW2^9*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (205952*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (360640*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (117536*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (131560*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (49966*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (19871*MW2^3*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (29723*MW2^2*MZ2^9*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (965*MW2*MZ2^10*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (675*MZ2^11*SW2*Class[7])/(4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) - (16384*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (18432*MW2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (45056*MT2*MW2^9*MZ2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (224512*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (46592*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (501056*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (18048*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1450304*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (8448*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1033088*MW2^7*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (14752*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1105772*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (5896*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1305641*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (1306*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (450307*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (1260*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1116283*MW2^3*MZ2^8*SW2*Class[7])/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (225*MT2*MW2*MZ2^9*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (180509*MW2^2*MZ2^9*SW2*Class[7])/
    (4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (40995*MW2*MZ2^10*SW2*Class[7])/
    (16*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - (22275*MZ2^11*SW2*Class[7])/
    (16*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2304*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2880*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (576*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (1656*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (72*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (270*MZ2^8*SW2*VALPHAEFF^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (64*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (80*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (16*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (46*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (9216*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3840*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (46464*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (22272*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (56688*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (58260*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2442*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (14820*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (7245*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2025*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (4608*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (33408*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (35904*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (53088*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (113064*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (49854*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (17733*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (34251*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (8085*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (450*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (32*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (40*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (23*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (15*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (96*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (120*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (24*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (69*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MZ2^7*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1152*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1440*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (288*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (828*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (36*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (135*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4608*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (31104*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (24192*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (30816*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (38520*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1458*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (9450*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3555*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (675*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHq3[2, 2]*((-20480*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (26112*MW2^9*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (183680*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (393664*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (209600*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (621160*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (344822*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (28325*MW2^3*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (5932*MW2^2*MZ2^9*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (4865*MW2*MZ2^10*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (675*MZ2^11*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (16384*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (30720*MW2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (69632*MT2*MW2^9*MZ2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (325888*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (126464*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (441920*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (127872*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (722624*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (73536*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (820912*MW2^7*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (13568*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1711388*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (13864*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5636441*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (11522*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3261263*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (3195*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3265027*MW2^3*MZ2^8*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (225*MT2*MW2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (65977*MW2^2*MZ2^9*SW2*Class[7])/(4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (169095*MW2*MZ2^10*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - (22275*MZ2^11*SW2*Class[7])/
    (8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (2304*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (6336*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5472*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (504*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (1476*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (540*MZ2^8*SW2*VALPHAEFF^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (64*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (176*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (152*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (14*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (41*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3072*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (6912*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (30336*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (79872*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (30096*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (66540*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (74070*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (23940*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (405*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2025*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (12288*MW2^10*MZ2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (24576*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (19200*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (104448*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (91200*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (57792*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (153036*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (98100*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (18951*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3045*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (900*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (32*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (88*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (41*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (15*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (96*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (168*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (60*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (39*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3456*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7200*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4176*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (684*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1278*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (270*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (12288*MW2^9*MZ2^2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18432*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (16128*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (64896*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (41664*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (31680*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (47628*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (14730*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1395*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (675*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHq1[2, 2]*((-20480*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (26112*MW2^9*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (183680*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (393664*MW2^7*MZ2^4*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (209600*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (621160*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (344822*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (28325*MW2^3*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (5932*MW2^2*MZ2^9*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) - (4865*MW2*MZ2^10*SW2*Class[7])/
    (2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3) + (675*MZ2^11*SW2*Class[7])/(2*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3) + (16384*MT2*MW2^10*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (18432*MW2^11*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (69632*MT2*MW2^9*MZ2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (348928*MW2^10*MZ2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (126464*MT2*MW2^8*MZ2^2*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (704192*MW2^9*MZ2^2*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (127872*MT2*MW2^7*MZ2^3*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1101632*MW2^8*MZ2^3*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (73536*MT2*MW2^6*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (900304*MW2^7*MZ2^4*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (13568*MT2*MW2^5*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (1721748*MW2^6*MZ2^5*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (13864*MT2*MW2^4*MZ2^6*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5561819*MW2^5*MZ2^6*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (11522*MT2*MW2^3*MZ2^7*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3211205*MW2^4*MZ2^7*SW2*Class[7])/
    (3*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (3195*MT2*MW2^2*MZ2^8*SW2*Class[7])/
    (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (3263029*MW2^3*MZ2^8*SW2*Class[7])/
    (12*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (225*MT2*MW2*MZ2^9*SW2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (59087*MW2^2*MZ2^9*SW2*Class[7])/(4*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (169695*MW2*MZ2^10*SW2*Class[7])/(8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - (22275*MZ2^11*SW2*Class[7])/
    (8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (2304*MW2^5*MZ2^3*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (6336*MW2^4*MZ2^4*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5472*MW2^3*MZ2^5*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (504*MW2^2*MZ2^6*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (1476*MW2*MZ2^7*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (540*MZ2^8*SW2*VALPHAEFF^2*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (64*MW2^5*MZ2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (176*MW2^4*MZ2^2*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (152*MW2^3*MZ2^3*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (14*MW2^2*MZ2^4*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (41*MW2*MZ2^5*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^6*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (9216*MW2^9*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (23808*MW2^8*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (21120*MW2^7*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (91392*MW2^6*MZ2^5*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (50160*MW2^5*MZ2^6*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (53364*MW2^4*MZ2^7*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (72534*MW2^3*MZ2^8*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (27480*MW2^2*MZ2^9*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1170*MW2*MZ2^10*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (2025*MZ2^11*SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (9216*MW2^9*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2304*MW2^8*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (65280*MW2^7*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (66432*MW2^6*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (57552*MW2^5*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (140340*MW2^4*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (91032*MW2^3*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (20121*MW2^2*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (1695*MW2*MZ2^10*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (900*MZ2^11*SW2*B0i[bb0, 0, 0, MZ2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (32*MW2^5*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (88*MW2^4*MZ2^2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^3*MZ2^3*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^2*MZ2^4*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (41*MW2*MZ2^5*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (15*MZ2^6*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (96*MW2^5*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (264*MW2^4*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (228*MW2^3*MZ2^4*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (21*MW2^2*MZ2^5*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (123*MW2*MZ2^6*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MZ2^7*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1152*MW2^7*MZ2^2*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3168*MW2^6*MZ2^3*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2736*MW2^5*MZ2^4*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (252*MW2^4*MZ2^5*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (738*MW2^3*MZ2^6*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (270*MW2^2*MZ2^7*(MW2 + 2*MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9216*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6912*MW2^7*MZ2^4*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (51840*MW2^6*MZ2^5*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (35712*MW2^5*MZ2^6*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (29232*MW2^4*MZ2^7*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (42876*MW2^3*MZ2^8*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (14310*MW2^2*MZ2^9*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (495*MW2*MZ2^10*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (675*MZ2^11*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 CHe[Leff, Leff]*
  (-1/24*((2*MW2 - MZ2)*(442368*MW2^10 - 24*MT2*MW2*(16384*MW2^8 - 
         49152*MW2^7*MZ2 + 71168*MW2^6*MZ2^2 - 63488*MW2^5*MZ2^3 + 
         35200*MW2^4*MZ2^4 - 10400*MW2^3*MZ2^5 - 32*MW2^2*MZ2^6 + 
         800*MW2*MZ2^7 - 75*MZ2^8) - 375*MZ2^10*(-33 + 4*Pi^2) + 
       20480*MW2^9*MZ2*(-85 + 8*Pi^2) - 4608*MW2^8*MZ2^2*(-799 + 128*Pi^2) + 
       15*MW2*MZ2^9*(-4547 + 756*Pi^2) - 512*MW2^6*MZ2^4*
        (-30995 + 4162*Pi^2) + 256*MW2^7*MZ2^3*(-30499 + 4944*Pi^2) + 
       256*MW2^5*MZ2^5*(-81638 + 9681*Pi^2) - 2*MW2^2*MZ2^8*
        (-605719 + 71832*Pi^2) + 4*MW2^3*MZ2^7*(-1617881 + 180976*Pi^2) - 
       8*MW2^4*MZ2^6*(-1971881 + 222144*Pi^2))*SW2*Class[7])/
     (CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
       3*Pi^2) - (36*MZ2^3*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 
      64*MW2^2*MZ2^3 - 6*MW2*MZ2^4 + 5*MZ2^5)*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3*MZ2^2*(12288*MW2^9 + 5120*MW2^8*MZ2 - 66048*MW2^7*MZ2^2 + 
      102912*MW2^6*MZ2^3 - 44992*MW2^5*MZ2^4 - 30160*MW2^4*MZ2^5 + 
      39960*MW2^3*MZ2^6 - 14140*MW2^2*MZ2^7 + 340*MW2*MZ2^8 + 525*MZ2^9)*
     SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (3*MZ2^2*(-15360*MW2^9 + 70144*MW2^8*MZ2 - 123648*MW2^7*MZ2^2 + 
      77888*MW2^6*MZ2^3 + 41232*MW2^5*MZ2^4 - 95104*MW2^4*MZ2^5 + 
      57872*MW2^3*MZ2^6 - 13024*MW2^2*MZ2^7 - 635*MW2*MZ2^8 + 500*MZ2^9)*SW2*
     B0i[bb0, 0, 0, MZ2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(128*MW2^5 - 256*MW2^4*MZ2 + 
      208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 6*MW2*MZ2^4 + 5*MZ2^5)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (18*MW2^2*MZ2^2*(MW2 + 2*MZ2)*(128*MW2^5 - 256*MW2^4*MZ2 + 
      208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 6*MW2*MZ2^4 + 5*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MZ2^3*(MW2 + MZ2)*(7680*MW2^8 - 29184*MW2^7*MZ2 + 
      42624*MW2^6*MZ2^2 - 21472*MW2^5*MZ2^3 - 8440*MW2^4*MZ2^4 + 
      14628*MW2^3*MZ2^5 - 5942*MW2^2*MZ2^6 + 625*MW2*MZ2^7 + 75*MZ2^8)*SW2^2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + CHl1[Leff, Leff]*
  (-1/12*(MZ2*(442368*MW2^10 - 24*MT2*MW2*(16384*MW2^8 - 49152*MW2^7*MZ2 + 
         71168*MW2^6*MZ2^2 - 63488*MW2^5*MZ2^3 + 35200*MW2^4*MZ2^4 - 
         10400*MW2^3*MZ2^5 - 32*MW2^2*MZ2^6 + 800*MW2*MZ2^7 - 75*MZ2^8) - 
       375*MZ2^10*(-33 + 4*Pi^2) + 16384*MW2^9*MZ2*(-113 + 10*Pi^2) - 
       4608*MW2^8*MZ2^2*(-409 + 80*Pi^2) + 30*MW2*MZ2^9*(-4501 + 648*Pi^2) - 
       1024*MW2^6*MZ2^4*(-8545 + 1271*Pi^2) + 256*MW2^7*MZ2^3*
        (-10357 + 2568*Pi^2) + 64*MW2^5*MZ2^5*(-233969 + 27924*Pi^2) - 
       4*MW2^2*MZ2^8*(-327497 + 38616*Pi^2) + 4*MW2^3*MZ2^7*
        (-1445459 + 160240*Pi^2) - 8*MW2^4*MZ2^6*(-1599821 + 178512*Pi^2))*
      SW2^2*Class[7])/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
      (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (72*MZ2^3*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
      MW2*MZ2^4 + 5*MZ2^5)*SW2*VALPHAEFF^2*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
   (2*MZ2*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
      MW2*MZ2^4 + 5*MZ2^5)*SW2*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MZ2^2*(6144*MW2^9 - 3584*MW2^8*MZ2 - 34304*MW2^7*MZ2^2 + 
      68864*MW2^6*MZ2^3 - 46624*MW2^5*MZ2^4 - 7832*MW2^4*MZ2^5 + 
      26296*MW2^3*MZ2^6 - 12600*MW2^2*MZ2^7 + 1090*MW2*MZ2^8 + 525*MZ2^9)*
     SW2^2*B0i[bb0, 0, 0, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (6*MZ2^2*(-2304*MW2^9 + 17152*MW2^8*MZ2 - 39104*MW2^7*MZ2^2 + 
      35152*MW2^6*MZ2^3 + 828*MW2^5*MZ2^4 - 27214*MW2^4*MZ2^5 + 
      21562*MW2^3*MZ2^6 - 6367*MW2^2*MZ2^7 + 45*MW2*MZ2^8 + 250*MZ2^9)*SW2*
     B0i[bb0, 0, 0, MZ2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MZ2*(64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - 
      MW2*MZ2^4 + 5*MZ2^5)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2]*
     Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(64*MW2^5 - 160*MW2^4*MZ2 + 
      152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2]*Class[7])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (36*MW2^2*MZ2^2*(MW2 + 2*MZ2)*(64*MW2^5 - 160*MW2^4*MZ2 + 
      152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 5*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (6*MZ2^3*(MW2 + MZ2)*(2304*MW2^8 - 14976*MW2^7*MZ2 + 
      27264*MW2^6*MZ2^2 - 19472*MW2^5*MZ2^3 - 1156*MW2^4*MZ2^4 + 
      9468*MW2^3*MZ2^5 - 5092*MW2^2*MZ2^6 + 775*MW2*MZ2^7 + 75*MZ2^8)*SW2^2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*Class[7])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2)) + Cdd[2, 2, 2, 2]*((-640*MW2^6*MZ2^3*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (640*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (620*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (160*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (55*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (25*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (512*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (512*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (496*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (44*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 1, 1]*
  ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4608*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5568*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3264*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (696*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 2, 2]*
  ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4608*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5568*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3264*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (696*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[Leff, Leff, 3, 3]*
  ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4608*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5568*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3264*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (696*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cdd[1, 1, 2, 2]*((-256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (576*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (256*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (248*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cdd[2, 2, 3, 3]*((-256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (576*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (256*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (248*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[1, 1, 2, 2]*((-256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (640*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (576*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (240*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (60*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (960*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (360*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 1, 1]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2112*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2184*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1104*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (294*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 2, 2]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2112*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2184*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1104*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (294*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cee[1, 1, 3, 3]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2112*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2184*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1104*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (294*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[2, 2, 2, 2]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[3, 3, 2, 2]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cdd[1, 2, 2, 1]*((128*MW2^6*MZ2^3*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (32*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Cdd[2, 3, 3, 2]*((128*MW2^6*MZ2^3*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (32*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 3, 3]*
  ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[1, 1, 1, 1]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[1, 1, 3, 3]*((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[1, 1, 1, 1]*((256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (704*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (896*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (728*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (368*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (98*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1056*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1092*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (552*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[1, 1, 2, 2]*((256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (704*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (896*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (728*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (368*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (98*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1056*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1092*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (552*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 1, 1]*
  ((-512*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1536*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1856*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1088*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (232*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (44*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 2, 2]*
  ((-512*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1536*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1856*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1088*MW2^3*MZ2^6*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (232*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (44*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ced[Leff, Leff, 1, 1]*
  ((-2*MZ2^3*(-128*MW2^6 + 384*MW2^5*MZ2 - 464*MW2^4*MZ2^2 + 
      272*MW2^3*MZ2^3 - 58*MW2^2*MZ2^4 - 11*MW2*MZ2^5 + 5*MZ2^6)*SW2*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MZ2^3*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 272*MW2^3*MZ2^3 + 
      58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*SW2*B0i[bb0, 0, 0, MZ2]*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Ced[Leff, Leff, 2, 2]*
  ((-2*MZ2^3*(-128*MW2^6 + 384*MW2^5*MZ2 - 464*MW2^4*MZ2^2 + 
      272*MW2^3*MZ2^3 - 58*MW2^2*MZ2^4 - 11*MW2*MZ2^5 + 5*MZ2^6)*SW2*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MZ2^3*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 272*MW2^3*MZ2^3 + 
      58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*SW2*B0i[bb0, 0, 0, MZ2]*
     Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Ceu[1, 1, 3, 3]*((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2112*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2688*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2184*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1104*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (294*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2112*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2184*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1104*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (294*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1176*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1056*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (159*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1092*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (552*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Ceu[Leff, Leff, 3, 3]*((-1536*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4608*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5568*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3264*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (696*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (60*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (12*MT2*MZ2^2*(128*MW2^6 - 384*MW2^5*MZ2 + 464*MW2^4*MZ2^2 - 
      272*MW2^3*MZ2^3 + 58*MW2^2*MZ2^4 + 11*MW2*MZ2^5 - 5*MZ2^6)*SW2*
     B0i[bb0, 0, 0, MT2]*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MZ2^2*(128*MW2^5 - 256*MW2^4*MZ2 + 208*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
      6*MW2*MZ2^4 + 5*MZ2^5)*SW2*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
     B0i[bb0, MZ2, MT2, MT2]*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 1, 1] + 
 ((-128*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (464*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (640*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (386*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (77*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (696*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (960*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (579*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (231*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[1, 1, 3, 3] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[2, 2, 2, 2] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[3, 3, 2, 2] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 1, 1] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 2, 2] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cld[Leff, Leff, 3, 3] + 
 ((-64*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (144*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (152*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (106*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (39*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (216*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (228*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (159*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (117*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 1, 1] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[1, 1, 3, 3] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[1, 1, Leff, Leff] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[2, 2, 1, 1] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[2, 2, Leff, Leff] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[3, 3, 1, 1] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[3, 3, Leff, Leff] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 1, 1] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 2, 2] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (24*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cle[Leff, Leff, 3, 3] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (736*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (668*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (396*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (127*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3120*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2640*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1422*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (411*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 1, 1] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1032*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (580*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (176*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1548*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (870*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (264*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 2, 2] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1032*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (580*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (176*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1548*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (870*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (264*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cll[1, 1, 3, 3] + 
 (((4*MW2 - MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (3*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[8]*Cll[1, 2, 2, 1] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1056*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1344*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1092*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (552*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cll[1, 3, 3, 1] + (256*MW2^6*MZ2^3*SW2*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (768*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (22*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (10*MZ2^9*SW2*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 1, 1, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 1, 1, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (22*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (10*MZ2^9*SW2*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 2, 2, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 2, 2, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (928*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (544*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (116*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (22*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (10*MZ2^9*SW2*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2304*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2784*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1632*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (348*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, 3, 3, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (66*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, 3, 3, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (512*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1792*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2496*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1696*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (472*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (48*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (40*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (512*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1792*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2496*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1696*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (472*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (48*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (40*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (512*MW2^6*MZ2^3*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1792*MW2^5*MZ2^4*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2496*MW2^4*MZ2^5*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1696*MW2^3*MZ2^6*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (472*MW2^2*MZ2^7*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (48*MW2*MZ2^8*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (40*MZ2^9*SW2*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cll[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cll[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((-128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (88*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (10*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (624*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (888*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (774*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (435*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (132*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 1, 1] + 
 ((-64*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (64*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (184*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (344*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (200*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (40*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (276*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (300*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 2, 2] + 
 ((-768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1920*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2256*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (544*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1728*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (536*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (786*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (348*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (177*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (103*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (MW2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1920*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2256*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1728*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (786*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (177*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (240*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (87*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2784*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4200*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (960*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3780*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1128*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2217*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (864*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1407*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (393*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (177*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[1, 1, 3, 3] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[2, 2, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq1[3, 3, 2, 2] + (256*MW2^6*MZ2^3*SW2*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (896*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1248*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (848*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (236*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (24*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (20*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (256*MW2^6*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (896*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1248*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (848*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (236*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (24*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (20*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1344*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1872*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1272*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (354*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (36*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (4224*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (512*MW2^6*MZ2^3*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (4608*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1216*MW2^5*MZ2^4*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2352*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1056*MW2^4*MZ2^5*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (336*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (328*MW2^3*MZ2^6*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (126*MT2*MW2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (68*MW2^2*MZ2^7*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (30*MT2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (39*MW2*MZ2^8*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (5*MZ2^9*SW2*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (6*MT2*MZ2^2*(256*MW2^6 - 704*MW2^5*MZ2 + 768*MW2^4*MZ2^2 - 
    392*MW2^3*MZ2^3 + 56*MW2^2*MZ2^4 + 21*MW2*MZ2^5 - 5*MZ2^6)*SW2*
   B0i[bb0, 0, 0, MT2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (768*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (432*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (96*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (186*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq1[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (27*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
   (64*MW2^5 - 160*MW2^4*MZ2 + 152*MW2^3*MZ2^2 - 60*MW2^2*MZ2^3 - MW2*MZ2^4 + 
    5*MZ2^5)*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq1[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((384*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (912*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (636*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (234*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (576*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1296*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1368*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (954*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (351*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 1, 1] + 
 ((512*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1216*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1216*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (664*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (152*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1824*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1824*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (996*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (228*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 2, 2] + 
 ((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1920*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2256*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1728*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (216*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (786*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (228*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (177*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (159*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (117*MW2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*Class[8])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1920*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2256*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1728*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (786*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (177*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (240*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (87*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2784*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4200*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (960*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3780*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1128*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2217*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1407*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (393*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (177*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[1, 1, 3, 3] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (304*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (28*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (82*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (456*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (123*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[2, 2, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (304*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (28*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (82*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (456*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (123*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clq3[3, 3, 2, 2] - (768*MW2^6*MZ2^3*SW2*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1920*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1824*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (720*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (12*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1152*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2880*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1080*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (18*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (90*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (768*MW2^6*MZ2^3*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1920*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1824*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (720*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (12*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1152*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2880*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (2736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1080*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (18*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (90*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (4224*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (4608*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (192*MW2^5*MZ2^4*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (2352*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (480*MW2^4*MZ2^5*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (336*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (456*MW2^3*MZ2^6*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (126*MT2*MW2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (180*MW2^2*MZ2^7*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (30*MT2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3*MW2*MZ2^8*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (15*MZ2^9*SW2*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (4224*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (4608*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2352*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (336*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (126*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (30*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (768*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (432*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (96*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (186*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (27*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (5952*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (8928*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (2112*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (6456*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2304*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1956*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1176*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (153*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (168*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (63*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clq3[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clq3[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((-256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1032*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (580*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (176*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1548*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (870*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (264*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 1, 1] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1184*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1032*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (580*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (176*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (20*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1776*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1548*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (870*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (264*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 2, 2] + 
 ((-768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2496*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3552*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3096*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (592*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1740*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (516*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (290*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (88*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (10*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2496*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3552*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3096*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1740*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (60*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1632*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1608*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1044*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1776*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (309*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1548*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (870*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (264*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Clu[1, 1, 3, 3] + (512*MW2^6*MZ2^3*SW2*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1792*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (2496*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1696*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (472*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (48*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (40*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 1, 1])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (512*MW2^6*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1792*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (2496*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1696*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (472*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (48*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (40*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3744*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (708*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Clu[Leff, Leff, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (72*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Clu[Leff, Leff, 2, 2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (5376*MT2*MW2^5*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (256*MW2^6*MZ2^3*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (7488*MT2*MW2^4*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (896*MW2^5*MZ2^4*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (5088*MT2*MW2^3*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1248*MW2^4*MZ2^5*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1416*MT2*MW2^2*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (848*MW2^3*MZ2^6*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (144*MT2*MW2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (236*MW2^2*MZ2^7*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (120*MT2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (24*MW2*MZ2^8*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (20*MZ2^9*SW2*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (5376*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (7488*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (5088*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1416*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (144*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (120*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (3648*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (3168*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2688*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (984*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (3744*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (204*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (2544*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (117*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (708*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (72*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Clu[Leff, Leff, 3, 3])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (60*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Clu[Leff, Leff, 3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (432*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (186*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (144*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[1, 1, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 1, 1] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (768*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (784*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (208*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (150*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (101*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1176*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (312*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (225*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (303*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[2, 2, 3, 3] + 
 ((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1152*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (48*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (600*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (104*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (162*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (176*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (84*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MT2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (31*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (15*MZ2^9*SW2*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (48*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (600*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (84*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (144*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (114*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (63*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (51*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2016*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1128*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (576*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (816*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (24*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (783*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (300*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (57*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (495*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqd1[3, 3, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (352*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (448*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (364*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (184*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (49*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (5*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (672*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (546*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (276*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (147*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[1, 1, 1, 1] - (256*MW2^6*MZ2^3*SW2*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (768*MW2^5*MZ2^4*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (928*MW2^4*MZ2^5*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (544*MW2^3*MZ2^6*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (116*MW2^2*MZ2^7*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (22*MW2*MZ2^8*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (10*MZ2^9*SW2*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[1, 1, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[1, 1, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (832*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1104*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (696*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (130*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (63*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (25*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1656*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1044*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (195*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (189*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (75*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 1, 1] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (720*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (984*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (498*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (81*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (168*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[2, 2, 3, 3] - (256*MW2^6*MZ2^3*SW2*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (768*MW2^5*MZ2^4*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (928*MW2^4*MZ2^5*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (544*MW2^3*MZ2^6*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (116*MW2^2*MZ2^7*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (22*MW2*MZ2^8*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (10*MZ2^9*SW2*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1392*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (816*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (174*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[2, 2, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[2, 2, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + ((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1536*MT2*MW2^5*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (256*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1680*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1176*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (392*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (474*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (224*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (53*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MT2*MZ2^8*SW2*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (5*MZ2^9*SW2*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1680*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1176*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (474*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (240*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (168*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (42*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (39*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (51*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2400*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3192*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2688*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (840*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1419*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (588*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (393*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (237*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (48*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqe[3, 3, 1, 1] - (1536*MT2*MW2^6*MZ2^2*SW2*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (3456*MT2*MW2^5*MZ2^3*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (512*MW2^6*MZ2^3*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (3264*MT2*MW2^4*MZ2^4*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (960*MW2^5*MZ2^4*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1392*MT2*MW2^3*MZ2^5*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (704*MW2^4*MZ2^5*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (120*MT2*MW2^2*MZ2^6*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (152*MW2^3*MZ2^6*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (78*MT2*MW2*MZ2^7*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (56*MW2^2*MZ2^7*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MT2*MZ2^8*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (17*MW2*MZ2^8*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (5*MZ2^9*SW2*Class[8]*Cqe[3, 3, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (3456*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (3264*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1392*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (120*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (78*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (15*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (576*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (240*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (120*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (114*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (6*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (5184*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (6720*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (1728*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (4200*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (1632*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (984*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 (696*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) - (159*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (60*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (165*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
 (39*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*Cqe[3, 3, Leff, Leff])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2) + (15*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8]*
   Cqe[3, 3, Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (960*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1312*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (664*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (108*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (224*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (60*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1968*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (996*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[1, 1, 2, 2] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (32*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[1, 2, 2, 1] + 
 ((-896*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1056*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4064*MW2^4*MZ2^5*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1868*MW2^3*MZ2^6*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (140*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (661*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (55*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (256*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1152*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1840*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1120*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (66*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (347*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (105*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[2, 2, 2, 2] + 
 ((-1536*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4608*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (512*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4704*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1344*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1040*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (900*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (40*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (606*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (342*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (79*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4608*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4704*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (900*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (606*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (6336*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (9456*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2304*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5352*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2352*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (522*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (624*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1713*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (450*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (495*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (303*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[2, 2, 3, 3] + 
 ((-128*MW2^6*MZ2^3*SW2*Class[8])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (96*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (32*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq1[2, 3, 3, 2] + 
 ((768*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2112*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1824*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (168*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (492*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (180*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1152*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3168*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2736*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (252*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (738*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (270*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[1, 1, 2, 2] + 
 ((128*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (416*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (480*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (180*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (68*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (71*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1440*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (540*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (204*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (213*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[1, 2, 2, 1] + 
 ((896*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2528*MW2^5*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2304*MW2^4*MZ2^5*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (348*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (560*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (251*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (15*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1920*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1296*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (534*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (57*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[2, 2, 2, 2] + 
 ((1536*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4608*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4704*MT2*MW2^4*MZ2^4*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (192*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1248*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (528*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (900*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (456*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (606*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (42*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (123*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4608*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4704*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1248*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (900*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (606*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (6336*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (9456*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2304*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5352*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2352*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (522*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (624*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1713*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (450*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (495*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (303*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[2, 2, 3, 3] + 
 ((-1024*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1920*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (640*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (32*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1952*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1904*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2048*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (852*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (596*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (334*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (368*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (210*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (273*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1024*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3072*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3136*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (832*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (600*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (404*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (128*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (124*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (96*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (15*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1024*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4224*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (512*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (6304*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1536*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3568*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1568*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (348*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (416*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1142*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (300*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (330*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (202*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (30*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqq3[2, 3, 3, 2] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (960*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1312*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (664*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (108*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (224*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (60*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1968*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (996*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 1, 1] + 
 ((-256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (960*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1312*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (664*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (108*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (224*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (60*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1440*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1968*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (996*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 2, 2] + 
 ((-768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2880*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3936*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (480*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1992*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (656*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (324*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (332*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (672*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (54*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (180*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (112*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (30*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2880*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3936*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1992*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (324*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (672*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (180*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2016*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1560*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1440*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (60*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1968*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (513*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (996*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (237*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (162*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (336*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cqu1[2, 2, 3, 3] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (576*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (256*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (248*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cud1[1, 1, 2, 2] + 
 ((256*MW2^6*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (576*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (256*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (248*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (192*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (22*MW2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (30*MZ2^9*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, 0, 0, MZ2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cud1[2, 2, 2, 2] + 
 ((768*MT2*MW2^6*MZ2^2*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1728*MT2*MW2^5*MZ2^3*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - (128*MW2^6*MZ2^3*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^4*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (288*MW2^5*MZ2^4*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (744*MT2*MW2^3*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (128*MW2^4*MZ2^5*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (576*MT2*MW2^2*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (124*MW2^3*MZ2^6*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (66*MT2*MW2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (96*MW2^2*MZ2^7*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (90*MT2*MZ2^8*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + (11*MW2*MZ2^8*SW2*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (15*MZ2^9*SW2*Class[8])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1728*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (768*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (744*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (576*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (66*MT2*MW2*MZ2^7*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (90*MT2*MZ2^8*SW2*B0i[bb0, 0, 0, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (768*MT2*MW2^6*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MT2*MW2^5*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^6*MZ2^3*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (312*MT2*MW2^4*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (864*MW2^5*MZ2^4*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (528*MT2*MW2^3*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (384*MW2^4*MZ2^5*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MT2*MW2^2*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (372*MW2^3*MZ2^6*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (93*MT2*MW2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (288*MW2^2*MZ2^7*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (45*MT2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (33*MW2*MZ2^8*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (45*MZ2^9*SW2*B0i[bb0, MZ2, MT2, MT2]*Class[8])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Cud1[3, 3, 2, 2]


==> anc/AsLR_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (24*CHD*MW2*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (48*CHWB*CW*MZ2^3*(2*MW2 + MZ2)*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   (2*MW2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
    MZ2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AsLR_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 
    2*MZ2*CHq1[2, 2] - 2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2])*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AsLR_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 (24*CHD*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) - 
 (48*CHWB*CW*MZ2^4*(2*MW2 + MZ2)*SW*SW2*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   (2*MW2^2*(2*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[2, 2] - 
      2*CHq3[2, 2]) - 2*MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
      3*(CHq1[2, 2] + CHq3[2, 2])) - 
    MZ2^2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (48*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/AsLR_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (24*CHD*MW2*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (48*CHWB*CW*MZ2^3*(2*MW2 + MZ2)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHA^2*
   (2*MW2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
    MZ2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AsLR_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHAEFF^2*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 
    2*MZ2*CHq1[2, 2] - 2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2])*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AsLR_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 ((2*MW2 + MZ2)*(288*MW2^4 + MZ2^4*(-33 + 4*Pi^2) + 
    4*MW2^3*MZ2*(-345 + 8*Pi^2) + 12*MW2^2*MZ2*(24*MT2 + MZ2*(81 - 2*Pi^2)) - 
    3*MW2*MZ2^2*(96*MT2 + MZ2*(-87 + 4*Pi^2)))*SW2)/
  (18*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MH2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MH2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MT2*MZ2*(2*MW2 + MZ2)*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
   B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 + MZ2)*(8*MW2^3 - 20*MW2*MZ2^2 - MZ2^2*(MH2 + 7*MZ2))*SW2*
   B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((2*MW2 + MZ2)*(16*MW2^4 + 4*MW2^3*MZ2 - 10*MW2^2*MZ2^2 + MZ2^4 + 
    MW2*MZ2^2*(MH2 + 14*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (6*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
   B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
   B0i[bb0, MW2, MH2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MZ2*(96*MW2^4 + 184*MW2^3*MZ2 + 36*MW2^2*MZ2^2 - 18*MW2*MZ2^3 - MZ2^4)*SW2*
   B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2*(2*MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*MW2*MZ2*(2*MW2 + MZ2)*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
   B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*(2*MW2 + MZ2)^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2*
   B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (24*MW2^3*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (4*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + ((6*CWw*MW*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (72*CWw*MW*MW2^2*(2*MW2^3 - 5*MW2^2*MZ2 + MW2*MZ2^2 + 2*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (72*CWw*MW*MW2*MZ2^3*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (72*CWw*MW*MW2*MZ2^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MW*MW2*MZ2*(4*MW2^3 + 12*MW2^2*MZ2 + 3*MW2*MZ2^2 - MZ2^3)*SW2*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (72*CWw*MW*MW2^3*MZ2^2*(2*MW2 + MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU))*Class[1] + 
 (24*CHD*MW2*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((CHD*(17280*MW2^7 - 18*MT2*MW2*(256*MW2^5 - 304*MW2^4*MZ2 - 
         816*MW2^3*MZ2^2 + 1118*MW2^2*MZ2^3 - 149*MW2*MZ2^4 - 105*MZ2^5) + 
       64*MW2^6*MZ2*(-63 + 2*Pi^2) + 5*MZ2^7*(-33 + 4*Pi^2) - 
       2*MW2^3*MZ2^3*(135*MH2 - 2706*MZ2 + 200*MZ2*Pi^2) + 
       24*MW2^4*MZ2^2*(30*MH2 + MZ2*(3215 - 94*Pi^2)) + 
       3*MW2*MZ2^5*(75*MH2 + MZ2*(47 - 16*Pi^2)) + 
       3*MW2^2*MZ2^4*(15*MH2 + 4*MZ2*(-880 + 37*Pi^2)) + 
       48*MW2^5*MZ2*(-15*MH2 + MZ2*(-1715 + 44*Pi^2))) + 
     96*CHbox*MW2*MZ2^3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)/
    (36*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MZ2*(4*CHbox*MH2*(MH2 - MW2)*(16*MW2^4 - 16*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) + 3*CHD*MW2*MZ2*
       (MH2^2*(8*MW2^2 + 20*MW2*MZ2 - MZ2^2) + 
        8*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) - 
        MH2*(88*MW2^3 + 20*MW2^2*MZ2 + 29*MW2*MZ2^2 + 25*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHD*MT2*(128*MW2^6 - 80*MW2^5*MZ2 + 48*MW2^4*(MT2 - 10*MZ2)*
       MZ2 + 3*MW2*(14*MT2 - 25*MZ2)*MZ2^4 + 15*MT2*MZ2^5 - 
      MW2^2*MZ2^3*(162*MT2 + 79*MZ2) + MW2^3*(-24*MT2*MZ2^2 + 586*MZ2^3))*
     B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) + 
      CHD*(MH2^2*MW2*MZ2*(32*MW2^3 - 24*MW2^2*MZ2 - 48*MW2*MZ2^2 + 
          13*MZ2^3) + 2*MW2*(384*MW2^6 - 464*MW2^5*MZ2 - 184*MW2^4*MZ2^2 + 
          734*MW2^3*MZ2^3 - 121*MW2^2*MZ2^4 - 209*MW2*MZ2^5 - 5*MZ2^6) + 
        MH2*(-768*MW2^6 + 1040*MW2^5*MZ2 + 248*MW2^4*MZ2^2 - 
          1366*MW2^3*MZ2^3 + 220*MW2^2*MZ2^4 + 373*MW2*MZ2^5 + 10*MZ2^6)))*
     B0i[bb0, 0, 0, MW2])/(2*(MH2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 16*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) + 
      CHD*(192*MW2^7 + 320*MW2^6*MZ2 - 56*MW2^5*MZ2^2 - 
        5*MW2^2*(3*MH2 - 4*MZ2)*MZ2^4 - 10*MZ2^7 - 10*MW2*MZ2^5*
         (MH2 + 3*MZ2) + 4*MW2^3*MZ2^3*(15*MH2 + 164*MZ2) - 
        4*MW2^4*MZ2^2*(2*MH2 + 165*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^4 - 8*MW2^3*MZ2 - 
      54*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + 5*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(32*MW2^3 - 24*MW2^2*MZ2 - 48*MW2*MZ2^2 + 13*MZ2^3) + 
      4*CHbox*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2*(-384*MW2^6 + 2336*MW2^5*MZ2 + 3488*MW2^4*MZ2^2 - 
      2452*MW2^3*MZ2^3 - 500*MW2^2*MZ2^4 + 175*MW2*MZ2^5 + 10*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(8*MW2^3 - 60*MW2^2*MZ2 + 15*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(MZ2*(-64*MW2^4 + 64*MW2^3*MZ2 + 192*MW2^2*MZ2^2 - 
        104*MW2*MZ2^3 - 7*MZ2^4) + MT2*(-128*MW2^4 + 416*MW2^3*MZ2 + 
        168*MW2^2*MZ2^2 - 640*MW2*MZ2^3 + 103*MZ2^4))*
     B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*CHD*MW2^2*(192*MW2^5 - 256*MW2^4*MZ2 - 1016*MW2^3*MZ2^2 - 
      36*MW2^2*MZ2^3 + 214*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (12*CHD*MW2^3*MZ2*(8*MW2^4 + 76*MW2^3*MZ2 + 111*MW2^2*MZ2^2 - 
      23*MW2*MZ2^3 - 10*MZ2^4)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (12*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(8*MW2^3 + 36*MW2^2*MZ2 - 15*MW2*MZ2^2 - 
      2*MZ2^3)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] + 
 (48*CHWB*CW*MZ2^3*(2*MW2 + MZ2)*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((CHWB*MW2*SW2*(23040*MW2^7 + 1152*MW2^6*MZ2*(-79 + 20*SW2) - 
      64*MW2^5*MZ2^2*(-1929 + (942 + 8*Pi^2)*SW2) - 
      6*MT2*(2048*MW2^6 + 2*MW2*MZ2^5*(334 - 469*SW2) + 
        512*MW2^5*MZ2*(-13 + 4*SW2) + 5*MZ2^6*(-52 + 41*SW2) - 
        64*MW2^4*MZ2^2*(-115 + 88*SW2) + 8*MW2^2*MZ2^4*(157 + 104*SW2) + 
        16*MW2^3*MZ2^3*(-276 + 233*SW2)) + 8*MW2^3*MZ2^3*
       (18*MH2*(-4 + SW2) + MZ2*(2595 + 5928*SW2 - 280*Pi^2*SW2)) + 
      4*MW2^2*MZ2^4*(54*MH2 + MZ2*(4488 - 183*SW2 - 16*Pi^2*SW2)) + 
      MZ2^6*(45*MH2*(-4 + SW2) + MZ2*(2730 - 4881*SW2 + 8*Pi^2*SW2)) + 
      16*MW2^4*MZ2^2*(36*MH2 + MZ2*(-4887 + 2946*SW2 + 16*Pi^2*SW2)) + 
      2*MW2*MZ2^5*(9*MH2*(-2 + 3*SW2) + 2*MZ2*(-3591 + 15*SW2 + 
          152*Pi^2*SW2))))/(18*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (MH2*SW2*(-24*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*
       (16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4)*SW + 
      CHWB*MW*(2*MW2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
         (12*MW2^2 - 7*MW2*MZ2 - MZ2^2*(5 + 13*SW2)) + 
        MH2^2*(32*MW2^5 + 5*MZ2^5 + 4*MW2^3*MZ2^2*(25 - 24*SW2) + 
          MW2*MZ2^4*(21 - 4*SW2) + 32*MW2^4*MZ2*(-3 + 2*SW2) - 
          2*MW2^2*MZ2^3*(31 + 36*SW2)) + MH2*MW2*(-416*MW2^5 - 
          64*MW2^4*MZ2*(-5 + SW2) + 28*MW2^3*MZ2^2*(-3 + 8*SW2) + 
          5*MZ2^5*(9 + 8*SW2) + 2*MW2^2*MZ2^3*(13 + 36*SW2) + 
          MW2*MZ2^4*(109 + 52*SW2))))*B0i[bb0, 0, 0, MH2])/
    (2*CW2*(MH2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MT2*SW2*(2048*MW2^7 + 45*MT2*MZ2^6 + 512*MW2^6*MZ2*(-13 + 4*SW2) - 
      64*MW2^5*MZ2^2*(-115 + 88*SW2) + 2*MW2*MZ2^5*(5*MZ2*(-26 + 7*SW2) + 
        9*MT2*(3 + 8*SW2)) + 32*MW2^4*MZ2^2*(-27*MT2 + 
        MZ2*(-138 + 103*SW2)) + 8*MW2^3*MZ2^3*(-72*MT2*(-1 + 2*SW2) + 
        MZ2*(157 + 104*SW2)) - 4*MW2^2*MZ2^4*(9*MT2*(15 + 8*SW2) + 
        MZ2*(-167 + 275*SW2)))*B0i[bb0, 0, 0, MT2])/
    (3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2^2*(16*MW2^4 - 16*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^3*SW2*(96*MW2^4 - 5*MZ2^4 + 64*MW2^3*MZ2*
            (-1 + 2*SW2) - 2*MW2*MZ2^3*(3 + 8*SW2) + 4*MW2^2*MZ2^2*
            (15 + 8*SW2))) - MW2*(1024*MW2^8 + 5*MZ2^8 + 
          256*MW2^7*MZ2*(-25 + 4*SW2) + 60*MW2^3*MZ2^5*(-61 + 16*SW2) + 
          MW2*MZ2^7*(551 + 42*SW2) - 128*MW2^6*MZ2^2*(-119 + 66*SW2) + 
          64*MW2^5*MZ2^3*(-265 + 214*SW2) + 4*MW2^2*MZ2^6*(-144 + 215*SW2) - 
          32*MW2^4*MZ2^4*(-337 + 239*SW2)) + MH2*(1024*MW2^8 + 5*MZ2^8 + 
          256*MW2^7*MZ2*(-25 + 4*SW2) - 6*MW2*MZ2^7*(-91 + 8*SW2) - 
          352*MW2^6*MZ2^2*(-43 + 24*SW2) + 6*MW2^3*MZ2^5*(-599 + 186*SW2) - 
          20*MW2^4*MZ2^4*(-533 + 392*SW2) + 32*MW2^5*MZ2^3*(-525 + 433*SW2) + 
          MW2^2*MZ2^6*(-577 + 826*SW2))))*B0i[bb0, 0, 0, MW2])/
    (2*(MH2 - MW2)*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((72*MW*MW2*MZ*MZ2^2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        MW2*MZ2^3 - 5*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(-3072*MW2^9 - 15*MZ2^9 - 384*MW2^8*MZ2*(-15 + 8*SW2) + 
        256*MW2^7*MZ2^2*(14 + 15*SW2) + 6*MW2^3*MZ2^5*(5*MZ2*(109 + 30*SW2) + 
          MH2*(19 + 36*SW2)) - 3*MW2^2*MZ2^6*(MH2*(17 + 20*SW2) + 
          2*MZ2*(-617 + 61*SW2)) + 48*MW2^6*MZ2^2*
         (-2*MH2 + MZ2*(-493 + 72*SW2)) + MW2*MZ2^7*(MH2*(45 - 60*SW2) + 
          MZ2*(-1633 + 312*SW2)) - 24*MW2^5*MZ2^3*(MH2*(-4 + 8*SW2) + 
          MZ2*(-1189 + 336*SW2)) + 4*MW2^4*MZ2^4*(3*MH2*(-9 + 8*SW2) + 
          MZ2*(-4117 + 384*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (6*MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(32*MW2^4 - 32*MW2^3*MZ2 - 
      108*MW2^2*MZ2^2 + 22*MW2*MZ2^3 + 5*MZ2^4)*SW*B0i[bb0, MW2, 0, MT2])/
    (MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        MW2*MZ2^3 - 5*MZ2^4) + CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
       (32*MW2^4 - 32*MW2^3*MZ2 - 108*MW2^2*MZ2^2 + 22*MW2*MZ2^3 + 5*MZ2^4)*
       SW)*B0i[bb0, MW2, MH2, MW2])/(2*CW2*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (CHWB*MW*(1536*MW2^7 - 1920*MW2^6*MZ2 + 6592*MW2^5*MZ2^2 + 
      6928*MW2^4*MZ2^3 - 4808*MW2^3*MZ2^4 - 616*MW2^2*MZ2^5 + 302*MW2*MZ2^6 + 
      5*MZ2^7)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (2*CW2*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*SW2*(24*MW2*MZ*(MH2 - 2*MZ2)*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(12*MZ2*(64*MW2^5 + 32*MW2^4*MZ2 - 5*MZ2^5*(1 + 2*SW2) + 
          8*MW2^2*MZ2^3*(7 + 4*SW2) + 8*MW2^3*MZ2^2*(-5 + 12*SW2) - 
          2*MW2*MZ2^4*(13 + 14*SW2)) - 4*MH2*(96*MW2^5 - 
          5*MZ2^5*(1 + 3*SW2) + 2*MW2^2*MZ2^3*(27 + 16*SW2) - 
          2*MW2*MZ2^4*(18 + 17*SW2) + 4*MW2^3*MZ2^2*(-7 + 20*SW2)) + 
        MH2^2*(32*MW2^4 + 5*MZ2^4*(3 - 4*SW2) + 64*MW2^3*MZ2*SW2 + 
          4*MW2^2*MZ2^2*(9 + 8*SW2) - 2*MW2*MZ2^3*(1 + 20*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(2*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*MW2*SW2*(MZ2^2*(-1024*MW2^5 - 544*MW2^3*MZ2^2 + 85*MZ2^5 + 
        2*MW2*MZ2^4*(11 - 24*SW2) - 32*MW2^4*MZ2*(-19 + 48*SW2) + 
        4*MW2^2*MZ2^3*(31 + 72*SW2)) + 
      MT2*(2048*MW2^6 + 4*MW2*MZ2^5*(167 - 311*SW2) + 35*MZ2^6*(-1 + 2*SW2) + 
        512*MW2^5*MZ2*(-13 + 4*SW2) + 32*MW2^2*MZ2^4*(46 + 35*SW2) - 
        64*MW2^4*MZ2^2*(-115 + 88*SW2) + 32*MW2^3*MZ2^3*(-129 + 139*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) + (CHWB*CW*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(2240*MW2^5 + 5*MZ2^5 + 
      4*MW2^2*MZ2^3*(139 - 252*SW2) + 8*MW2*MZ2^4*(-33 + 23*SW2) + 
      64*MW2^4*MZ2*(-9 + 44*SW2) + 8*MW2^3*MZ2^2*(89 + 48*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (24*CHWB*CW*MW2^2*MZ2^2*(8*MW2^4 - 92*MW2^3*MZ2 - 105*MW2^2*MZ2^2 + 
      22*MW2*MZ2^3 + 5*MZ2^4)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (24*CHWB*CW*MW2*MZ2^2*(MW2 + MZ2)^2*(8*MW2^3 + 36*MW2^2*MZ2 - 
      15*MW2*MZ2^2 - 2*MZ2^3)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   (2*MW2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
    MZ2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/2*((24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
      B0i[bb0, MZ2, MW2, MW2]*(-32*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
         2*CHq3[2, 2]) + 5*MZ2^5*(CHd[2, 2] + 2*CHq1[2, 2] - 2*CHq3[2, 2]) - 
       16*MW2^4*MZ2*(4*CHd[2, 2] - 2*CHl3[1, 1] - 2*CHl3[2, 2] - CHq1[2, 2] + 
         11*CHq3[2, 2]) + 2*MW2^2*MZ2^3*(6*CHd[2, 2] + CHl3[1, 1] + 
         CHl3[2, 2] + 111*CHq1[2, 2] + 13*CHq3[2, 2]) + 
       4*MW2^3*MZ2^2*(40*CHd[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 
         46*CHq1[2, 2] + 16*CHq3[2, 2]) + 2*MW2*MZ2^4*(-16*CHd[2, 2] + 
         5*CHl3[1, 1] + 5*CHl3[2, 2] - 32*CHq1[2, 2] + 16*CHq3[2, 2])))/
     (MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (24*MW2^3*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-8*MW2^3*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[2, 2] - 
        7*CHq3[2, 2]) + 16*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
      6*MW2^2*MZ2^2*(-12*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 6*CHq1[2, 2] + 
        4*CHq3[2, 2]) + MZ2^4*(9*CHd[2, 2] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
        3*CHq1[2, 2] + 13*CHq3[2, 2]) - MW2*MZ2^3*(18*CHd[2, 2] + 
        CHl3[1, 1] + CHl3[2, 2] + 63*CHq1[2, 2] + 61*CHq3[2, 2])))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (MZ2^4*(23*CHd[2, 2] - 2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHq1[2, 2] - 
          8*CHq3[2, 2])) + 32*MW2^4*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
        CHq1[2, 2] - CHq3[2, 2]) + 16*MW2^3*MZ2*(CHd[2, 2] - 2*CHl3[1, 1] - 
        2*CHl3[2, 2] + 5*CHq1[2, 2] + 5*CHq3[2, 2]) + 
      12*MW2^2*MZ2^2*(-11*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 
        5*CHq1[2, 2] + 5*CHq3[2, 2]) - 2*MW2*MZ2^3*(10*CHd[2, 2] + 
        CHl3[1, 1] + CHl3[2, 2] + 62*CHq1[2, 2] + 62*CHq3[2, 2])))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (MZ2^4*(23*CHd[2, 2] - 2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHq1[2, 2] - 
          8*CHq3[2, 2])) + 32*MW2^4*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
        CHq1[2, 2] - CHq3[2, 2]) + 16*MW2^3*MZ2*(CHd[2, 2] - 2*CHl3[1, 1] - 
        2*CHl3[2, 2] + 5*CHq1[2, 2] + 5*CHq3[2, 2]) + 
      12*MW2^2*MZ2^2*(-11*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 
        5*CHq1[2, 2] + 5*CHq3[2, 2]) - 2*MW2*MZ2^3*(10*CHd[2, 2] + 
        CHl3[1, 1] + CHl3[2, 2] + 62*CHq1[2, 2] + 62*CHq3[2, 2])))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-16*MW2^4*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 9*CHq1[2, 2] - 
        13*CHq3[2, 2]) + 64*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
      MZ2^5*(-9*CHd[2, 2] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 18*CHq1[2, 2] + 
        2*CHq3[2, 2]) + 8*MW2^3*MZ2^2*(-36*CHd[2, 2] + 5*CHl3[1, 1] + 
        5*CHl3[2, 2] + 9*CHq1[2, 2] + 11*CHq3[2, 2]) + 
      MW2*MZ2^4*(54*CHd[2, 2] - 19*CHl3[1, 1] - 19*CHl3[2, 2] + 
        72*CHq1[2, 2] + 116*CHq3[2, 2]) - 2*MW2^2*MZ2^3*
       (5*CHl3[1, 1] + 5*CHl3[2, 2] + 135*CHq1[2, 2] + 143*CHq3[2, 2])))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 4*MW2^3*MZ2^2*
       (32*CHd[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 26*CHq1[2, 2] - 
        26*CHq3[2, 2]) + 16*MW2^4*MZ2*(2*CHd[2, 2] - 2*CHl3[1, 1] - 
        2*CHl3[2, 2] + CHq1[2, 2] + CHq3[2, 2]) + 
      2*MW2*MZ2^4*(17*CHd[2, 2] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
        4*CHq1[2, 2] + 4*CHq3[2, 2]) - 2*MW2^2*MZ2^3*
       (12*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 69*CHq1[2, 2] + 
        69*CHq3[2, 2]) + 5*MZ2^5*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2]))))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*MZ2^2*(32*MW2^4*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
          CHq1[2, 2] - CHq3[2, 2]) + 16*MW2^3*MZ2*(CHd[2, 2] - 2*CHl3[1, 1] - 
          2*CHl3[2, 2] + 5*CHq1[2, 2] + 5*CHq3[2, 2]) + 
        12*MW2^2*MZ2^2*(-11*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 
          5*CHq1[2, 2] + 5*CHq3[2, 2]) + MZ2^4*(23*CHd[2, 2] - 
          10*CHl3[1, 1] - 10*CHl3[2, 2] + 16*CHq1[2, 2] + 16*CHq3[2, 2]) - 
        2*MW2*MZ2^3*(10*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 62*CHq1[2, 2] + 
          62*CHq3[2, 2])) + 2*MW2*(MZ2^7*(-138*CHd[2, 2] + 35*CHl3[1, 1] + 
          35*CHl3[2, 2] - 261*CHq1[2, 2] - 121*CHq3[2, 2]) + 
        12*MW2^3*MZ2^4*(107*CHd[2, 2] + 4*CHl3[3, 3] - 139*CHq1[2, 2] + 
          12*CHq3[1, 1] - 75*CHq3[2, 2]) - 16*MW2^5*MZ2^2*
         (34*CHd[2, 2] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 8*CHl3[3, 3] - 
          22*CHq1[2, 2] - 24*CHq3[1, 1] - 36*CHq3[2, 2]) - 
        128*MW2^6*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 5*CHq3[2, 2]) + 
        128*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) - 
        8*MW2^4*MZ2^3*(76*CHd[2, 2] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 
          16*CHl3[3, 3] + 20*CHq1[2, 2] + 48*CHq3[1, 1] + 144*CHq3[2, 2]) + 
        MW2*MZ2^6*(-289*CHd[2, 2] + 67*CHl3[1, 1] + 67*CHl3[2, 2] - 
          40*CHl3[3, 3] + 373*CHq1[2, 2] - 120*CHq3[1, 1] + 181*CHq3[2, 2]) + 
        2*MW2^2*MZ2^5*(350*CHd[2, 2] - 15*CHl3[1, 1] - 15*CHl3[2, 2] - 
          4*CHl3[3, 3] + 682*CHq1[2, 2] - 12*CHq3[1, 1] + 516*CHq3[2, 2])) + 
      MH2*(2*MW2*MZ2^6*(228*CHd[2, 2] - 62*CHl3[1, 1] - 62*CHl3[2, 2] + 
          40*CHl3[3, 3] - 345*CHq1[2, 2] + 120*CHq3[1, 1] - 153*CHq3[2, 2]) - 
        12*MW2^3*MZ2^4*(206*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 
          8*CHl3[3, 3] - 240*CHq1[2, 2] + 24*CHq3[1, 1] - 112*CHq3[2, 2]) + 
        64*MW2^5*MZ2^2*(21*CHd[2, 2] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - 
          4*CHl3[3, 3] - 15*CHq1[2, 2] - 12*CHq3[1, 1] - 22*CHq3[2, 2]) + 
        256*MW2^6*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 5*CHq3[2, 2]) - 
        256*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) + 
        MZ2^7*(231*CHd[2, 2] - 70*CHl3[1, 1] - 70*CHl3[2, 2] + 
          432*CHq1[2, 2] + 152*CHq3[2, 2]) + 16*MW2^4*MZ2^3*
         (66*CHd[2, 2] - 7*CHl3[1, 1] - 7*CHl3[2, 2] + 16*CHl3[3, 3] + 
          51*CHq1[2, 2] + 48*CHq3[1, 1] + 175*CHq3[2, 2]) - 
        2*MW2^2*MZ2^5*(672*CHd[2, 2] - 31*CHl3[1, 1] - 31*CHl3[2, 2] - 
          8*CHl3[3, 3] + 1239*CHq1[2, 2] - 24*CHq3[1, 1] + 907*CHq3[2, 2]))))/
    (2*(MH2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (2*MH2^2*(16*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2^4*(9*CHd[2, 2] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 3*CHq1[2, 2] + 
          3*CHq3[2, 2]) + 6*MW2^2*MZ2^2*(-12*CHd[2, 2] + CHl3[1, 1] + 
          CHl3[2, 2] + 6*CHq1[2, 2] + 6*CHq3[2, 2]) - 
        MW2*MZ2^3*(18*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 63*CHq1[2, 2] + 
          63*CHq3[2, 2]) - 8*MW2^3*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
          3*(CHq1[2, 2] + CHq3[2, 2]))) - 12*MW2*MZ2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       (2*MW2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
        MZ2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2]))) + 
      MH2*(-32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 10*MW2*MZ2^4*
         (3*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2]) + 16*MW2^4*MZ2*
         (6*CHd[2, 2] + 2*CHl3[1, 1] + 2*CHl3[2, 2] - 9*CHq1[2, 2] - 
          9*CHq3[2, 2]) + 12*MW2^3*MZ2^2*(16*CHd[2, 2] - CHl3[1, 1] - 
          CHl3[2, 2] + 2*CHq1[2, 2] + 2*CHq3[2, 2]) + 
        2*MW2^2*MZ2^3*(36*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 
          45*CHq1[2, 2] + 45*CHq3[2, 2]) + 15*MZ2^5*(CHd[2, 2] + 
          2*(CHq1[2, 2] + CHq3[2, 2])))))/(2*(MH2 - MW2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (32*MW2^4*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - CHq1[2, 2] - 
        CHq3[2, 2] - 2*CHq3[3, 3]) - 2*MW2*MZ2^3*(10*CHd[2, 2] + CHl3[1, 1] + 
        CHl3[2, 2] + 62*CHq1[2, 2] + 62*CHq3[2, 2] - 2*CHq3[3, 3]) - 
      12*MW2^2*MZ2^2*(11*CHd[2, 2] - CHl3[1, 1] - CHl3[2, 2] - 5*CHq1[2, 2] - 
        5*CHq3[2, 2] + 2*CHq3[3, 3]) + 16*MW2^3*MZ2*
       (CHd[2, 2] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 5*CHq1[2, 2] + 
        5*CHq3[2, 2] + 4*CHq3[3, 3]) + MZ2^4*(23*CHd[2, 2] + 
        2*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 8*CHq1[2, 2] + 8*CHq3[2, 2] + 
          10*CHq3[3, 3]))))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-512*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 
        2*CHq3[2, 2]) + 384*MW2^7*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
        3*(CHq1[2, 2] + CHq3[2, 2])) + 
      MZ2^7*(2*MZ2*(16*CHd[2, 2] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          47*CHq1[2, 2] + 47*CHq3[2, 2]) - 
        5*MH2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2]))) + 
      8*MW2^4*MZ2^3*(-2*MH2*(2*CHd[2, 2] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 
          CHq1[2, 2] + CHq3[2, 2]) + MZ2*(22*CHd[1, 1] - 216*CHd[2, 2] + 
          22*CHd[3, 3] + 22*CHe[1, 1] + 22*CHe[2, 2] + 22*CHe[3, 3] + 
          22*CHl1[1, 1] + 22*CHl1[2, 2] + 22*CHl1[3, 3] + 78*CHl3[1, 1] + 
          78*CHl3[2, 2] - 10*CHl3[3, 3] - 22*CHq1[1, 1] - 171*CHq1[2, 2] - 
          26*CHq1[3, 3] - 30*CHq3[1, 1] - 191*CHq3[2, 2] - 26*CHq3[3, 3] - 
          44*CHu[1, 1] - 44*CHu[2, 2])) + 2*MW2*MZ2^6*
       (MH2*(-17*CHd[2, 2] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHq1[2, 2] - 
          4*CHq3[2, 2]) + MZ2*(20*CHd[1, 1] - 78*CHd[2, 2] + 20*CHd[3, 3] + 
          20*CHe[1, 1] + 20*CHe[2, 2] + 20*CHe[3, 3] + 20*CHl1[1, 1] + 
          20*CHl1[2, 2] + 20*CHl1[3, 3] + 51*CHl3[1, 1] + 51*CHl3[2, 2] - 
          20*CHl3[3, 3] - 20*CHq1[1, 1] - 219*CHq1[2, 2] - 40*CHq1[3, 3] - 
          60*CHq3[1, 1] - 139*CHq3[2, 2] - 40*CHq3[3, 3] - 40*CHu[1, 1] - 
          40*CHu[2, 2])) - 16*MW2^5*MZ2^2*(2*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 
          16*CHe[2, 2] + 16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
          16*CHl1[3, 3] + 49*CHl3[1, 1] + 49*CHl3[2, 2] - 16*CHq1[1, 1] - 
          217*CHq1[2, 2] - 8*CHq1[3, 3] - 253*CHq3[2, 2] - 8*CHq3[3, 3] - 
          32*CHu[1, 1] - 32*CHu[2, 2])) - 4*MW2^3*MZ2^4*
       (MH2*(-32*CHd[2, 2] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 26*CHq1[2, 2] + 
          26*CHq3[2, 2]) + MZ2*(14*CHd[1, 1] - 274*CHd[2, 2] + 14*CHd[3, 3] + 
          14*CHe[1, 1] + 14*CHe[2, 2] + 14*CHe[3, 3] + 14*CHl1[1, 1] + 
          14*CHl1[2, 2] + 14*CHl1[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] - 
          10*CHl3[3, 3] - 14*CHq1[1, 1] + 328*CHq1[2, 2] - 22*CHq1[3, 3] - 
          30*CHq3[1, 1] + 444*CHq3[2, 2] - 22*CHq3[3, 3] - 28*CHu[1, 1] - 
          28*CHu[2, 2])) - 2*MW2^2*MZ2^5*
       (-(MH2*(12*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 69*CHq1[2, 2] + 
           69*CHq3[2, 2])) + 2*MZ2*(8*CHd[1, 1] - 97*CHd[2, 2] + 
          8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
          8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] + 33*CHl3[1, 1] + 
          33*CHl3[2, 2] + 12*CHl3[3, 3] - 8*CHq1[1, 1] - 368*CHq1[2, 2] + 
          14*CHq1[3, 3] + 36*CHq3[1, 1] - 436*CHq3[2, 2] + 14*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2])) + 128*MW2^6*MZ2^2*
       (CHd[1, 1] + 15*CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
        CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 3*CHl3[1, 1] + 
        3*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 6*CHq1[2, 2] + CHq1[3, 3] + 
        3*CHq3[1, 1] - 17*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2])))/(2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*
     (3*MZ2^5*(-15*MZ2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
        MT2*(23*CHd[2, 2] + 2*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 8*CHq1[2, 2] + 
            8*CHq3[2, 2] + 10*CHq3[3, 3]))) + 2*MW2^2*MZ2^3*
       (-18*MT2*(11*CHd[2, 2] - CHl3[1, 1] - CHl3[2, 2] - 5*CHq1[2, 2] - 
          5*CHq3[2, 2] + 2*CHq3[3, 3]) + MZ2*(190*CHd[2, 2] - 32*CHl3[1, 1] - 
          32*CHl3[2, 2] + 623*CHq1[2, 2] - 44*CHq1[3, 3] + 623*CHq3[2, 2] + 
          32*CHq3[3, 3] - 32*CHu[3, 3])) + 4*MW2^3*MZ2^2*
       (12*MT2*(CHd[2, 2] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 5*CHq1[2, 2] + 
          5*CHq3[2, 2] + 4*CHq3[3, 3]) + MZ2*(215*CHd[2, 2] - 28*CHl3[1, 1] - 
          28*CHl3[2, 2] - 467*CHq1[2, 2] + 8*CHq1[3, 3] - 467*CHq3[2, 2] + 
          28*CHq3[3, 3] - 28*CHu[3, 3])) - MW2*MZ2^4*(283*MZ2*CHd[2, 2] + 
        6*MT2*(10*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] + 62*CHq1[2, 2] + 
          62*CHq3[2, 2] - 2*CHq3[3, 3]) + 8*MZ2*(-10*CHl3[1, 1] - 
          10*CHl3[2, 2] + 7*CHq1[2, 2] + 5*CHq1[3, 3] + 7*CHq3[2, 2] + 
          10*CHq3[3, 3] - 10*CHu[3, 3])) + 32*MW2^5*MZ2*
       (5*CHd[2, 2] - 16*CHl3[1, 1] - 16*CHl3[2, 2] + 19*CHq1[2, 2] - 
        4*CHq1[3, 3] + 19*CHq3[2, 2] + 16*CHq3[3, 3] - 16*CHu[3, 3]) + 
      256*MW2^6*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - CHq1[2, 2] + 
        CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 
      16*MW2^4*MZ2*(6*MT2*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - CHq1[2, 2] - 
          CHq3[2, 2] - 2*CHq3[3, 3]) + MZ2*(-83*CHd[2, 2] + 22*CHl3[1, 1] + 
          22*CHl3[2, 2] + 26*CHq1[2, 2] - 2*CHq1[3, 3] + 26*CHq3[2, 2] - 
          22*CHq3[3, 3] + 22*CHu[3, 3]))))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (-9216*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[2, 2]) - 
     128*MW2^7*MZ2*((-498 + 8*Pi^2)*CHd[2, 2] + (-417 + 8*Pi^2)*CHl3[1, 1] - 
       417*CHl3[2, 2] + 8*Pi^2*CHl3[2, 2] + 660*CHq1[2, 2] - 
       8*Pi^2*CHq1[2, 2] + 390*CHq3[2, 2] - 8*Pi^2*CHq3[2, 2]) + 
     MZ2^7*(MZ2*((-801 + 88*Pi^2)*CHd[2, 2] + 10*(-33 + 4*Pi^2)*CHl3[1, 1] - 
         330*CHl3[2, 2] + 40*Pi^2*CHl3[2, 2] + 378*CHq1[2, 2] - 
         64*Pi^2*CHq1[2, 2] + 618*CHq3[2, 2] - 64*Pi^2*CHq3[2, 2]) + 
       45*MH2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
       810*MT2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2]))) + 
     64*MW2^6*MZ2*(-144*MT2*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
         CHq1[2, 2] + CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 
       MZ2*(24*CHd[1, 1] + (-147 + 40*Pi^2)*CHd[2, 2] + 24*CHd[3, 3] + 
         24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 24*CHl1[1, 1] + 
         24*CHl1[2, 2] + 24*CHl1[3, 3] - 1254*CHl3[1, 1] + 
         28*Pi^2*CHl3[1, 1] - 1254*CHl3[2, 2] + 28*Pi^2*CHl3[2, 2] - 
         24*CHl3[3, 3] - 24*CHq1[1, 1] + 2433*CHq1[2, 2] - 
         16*Pi^2*CHq1[2, 2] + 48*CHq1[3, 3] - 72*CHq3[1, 1] + 
         867*CHq3[2, 2] - 16*Pi^2*CHq3[2, 2] + 72*CHq3[3, 3] - 48*CHu[1, 1] - 
         48*CHu[2, 2] + 24*CHu[3, 3])) - 48*MW2^5*MZ2^2*
      (6*MH2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
       12*MT2*(CHd[2, 2] - 32*CHl3[1, 1] - 32*CHl3[2, 2] + 47*CHq1[2, 2] - 
         8*CHq1[3, 3] + 47*CHq3[2, 2] + 32*CHq3[3, 3] - 32*CHu[3, 3]) + 
       MZ2*(64*CHd[1, 1] + (3826 - 56*Pi^2)*CHd[2, 2] + 64*CHd[3, 3] + 
         64*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] + 64*CHl1[1, 1] + 
         64*CHl1[2, 2] + 64*CHl1[3, 3] - 895*CHl3[1, 1] + 
         16*Pi^2*CHl3[1, 1] - 895*CHl3[2, 2] + 16*Pi^2*CHl3[2, 2] - 
         64*CHl3[3, 3] - 64*CHq1[1, 1] - 1210*CHq1[2, 2] + 
         104*Pi^2*CHq1[2, 2] - 16*CHq1[3, 3] - 192*CHq3[1, 1] - 
         2384*CHq3[2, 2] + 104*Pi^2*CHq3[2, 2] + 48*CHq3[3, 3] - 
         128*CHu[1, 1] - 128*CHu[2, 2] + 64*CHu[3, 3])) - 
     6*MW2^2*MZ2^5*(6*MH2*CHd[2, 2] + 21*MH2*(CHq1[2, 2] + CHq3[2, 2]) + 
       6*MT2*(362*CHd[2, 2] - 64*CHl3[1, 1] - 64*CHl3[2, 2] + 
         1183*CHq1[2, 2] - 88*CHq1[3, 3] + 1183*CHq3[2, 2] + 64*CHq3[3, 3] - 
         64*CHu[3, 3]) + MZ2*(64*CHd[1, 1] + (2791 + 16*Pi^2)*CHd[2, 2] + 
         64*CHd[3, 3] + 64*CHe[1, 1] + 64*CHe[2, 2] + 64*CHe[3, 3] + 
         64*CHl1[1, 1] + 64*CHl1[2, 2] + 64*CHl1[3, 3] - 1837*CHl3[1, 1] + 
         52*Pi^2*CHl3[1, 1] - 1837*CHl3[2, 2] + 52*Pi^2*CHl3[2, 2] - 
         64*CHl3[3, 3] - 64*CHq1[1, 1] - 2443*CHq1[2, 2] + 
         320*Pi^2*CHq1[2, 2] + 200*CHq1[3, 3] - 192*CHq3[1, 1] - 
         5387*CHq3[2, 2] + 320*Pi^2*CHq3[2, 2] + 264*CHq3[3, 3] - 
         128*CHu[1, 1] - 128*CHu[2, 2] + 64*CHu[3, 3])) - 
     4*MW2^3*MZ2^4*(-9*MH2*(CHd[2, 2] + 11*(CHq1[2, 2] + CHq3[2, 2])) + 
       18*MT2*(439*CHd[2, 2] - 56*CHl3[1, 1] - 56*CHl3[2, 2] - 
         835*CHq1[2, 2] + 16*CHq1[3, 3] - 835*CHq3[2, 2] + 56*CHq3[3, 3] - 
         56*CHu[3, 3]) + MZ2*(168*CHd[1, 1] + (-17463 + 608*Pi^2)*CHd[2, 2] + 
         168*CHd[3, 3] + 168*CHe[1, 1] + 168*CHe[2, 2] + 168*CHe[3, 3] + 
         168*CHl1[1, 1] + 168*CHl1[2, 2] + 168*CHl1[3, 3] + 3843*CHl3[1, 1] - 
         136*Pi^2*CHl3[1, 1] + 3843*CHl3[2, 2] - 136*Pi^2*CHl3[2, 2] - 
         168*CHl3[3, 3] - 168*CHq1[1, 1] - 36726*CHq1[2, 2] + 
         1024*Pi^2*CHq1[2, 2] - 312*CHq1[3, 3] - 504*CHq3[1, 1] - 
         32076*CHq3[2, 2] + 1024*Pi^2*CHq3[2, 2] - 144*CHq3[3, 3] - 
         336*CHu[1, 1] - 336*CHu[2, 2] + 168*CHu[3, 3])) + 
     8*MW2^4*MZ2^3*(MZ2*(264*CHd[1, 1] + (11445 - 272*Pi^2)*CHd[2, 2] + 
         264*CHd[3, 3] + 264*CHe[1, 1] + 264*CHe[2, 2] + 264*CHe[3, 3] + 
         264*CHl1[1, 1] + 264*CHl1[2, 2] + 264*CHl1[3, 3] - 531*CHl3[1, 1] - 
         20*Pi^2*CHl3[1, 1] - 531*CHl3[2, 2] - 20*Pi^2*CHl3[2, 2] - 
         264*CHl3[3, 3] - 264*CHq1[1, 1] - 34323*CHq1[2, 2] + 
         1208*Pi^2*CHq1[2, 2] - 336*CHq1[3, 3] - 792*CHq3[1, 1] - 
         36027*CHq3[2, 2] + 1208*Pi^2*CHq3[2, 2] - 72*CHq3[3, 3] - 
         528*CHu[1, 1] - 528*CHu[2, 2] + 264*CHu[3, 3]) + 
       18*(314*MT2*CHd[2, 2] + MH2*(CHd[2, 2] - 
           4*(CHq1[2, 2] + CHq3[2, 2])) - 8*MT2*(11*CHl3[1, 1] + 
           11*CHl3[2, 2] + 4*CHq1[2, 2] - CHq1[3, 3] + 4*CHq3[2, 2] - 
           11*CHq3[3, 3] + 11*CHu[3, 3]))) + 
     MW2*MZ2^6*(MZ2*(480*CHd[1, 1] + (-5805 + 392*Pi^2)*CHd[2, 2] - 
         4*(-120*CHd[3, 3] - 120*CHe[1, 1] - 120*CHe[2, 2] - 120*CHe[3, 3] - 
           120*CHl1[1, 1] - 120*CHl1[2, 2] - 120*CHl1[3, 3] - 
           516*CHl3[1, 1] + 28*Pi^2*CHl3[1, 1] - 516*CHl3[2, 2] + 
           28*Pi^2*CHl3[2, 2] + 120*CHl3[3, 3] + 120*CHq1[1, 1] + 
           4167*CHq1[2, 2] - 352*Pi^2*CHq1[2, 2] + 300*CHq1[3, 3] + 
           360*CHq3[1, 1] + 2865*CHq3[2, 2] - 352*Pi^2*CHq3[2, 2] + 
           180*CHq3[3, 3] + 240*CHu[1, 1] + 240*CHu[2, 2] - 120*CHu[3, 3])) + 
       9*(11*MH2*CHd[2, 2] + 934*MT2*CHd[2, 2] - 
         8*MH2*(CHq1[2, 2] + CHq3[2, 2]) - 16*MT2*(20*CHl3[1, 1] + 
           20*CHl3[2, 2] - 23*CHq1[2, 2] - 10*CHq1[3, 3] - 23*CHq3[2, 2] - 
           20*CHq3[3, 3] + 20*CHu[3, 3]))))/
    (36*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(MZ2^5*(253*CHd[2, 2] - 2*(55*CHl3[1, 1] + 55*CHl3[2, 2] - 
            88*CHq1[2, 2] + 70*CHq1[3, 3] - 88*CHq3[2, 2] - 70*CHq3[3, 3] - 
            50*CHu[3, 3])) - 2*MW2*MZ2^4*(202*CHd[2, 2] - 29*CHl3[1, 1] - 
          29*CHl3[2, 2] + 746*CHq1[2, 2] - 26*CHq1[3, 3] + 746*CHq3[2, 2] + 
          26*CHq3[3, 3] - 50*CHu[3, 3]) + 32*MW2^4*MZ2*
         (7*CHd[2, 2] + 19*CHl3[1, 1] + 19*CHl3[2, 2] - 31*CHq1[2, 2] + 
          22*CHq1[3, 3] - 31*CHq3[2, 2] - 22*CHq3[3, 3] - 2*CHu[3, 3]) - 
        256*MW2^5*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - CHq1[2, 2] + 
          CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 
        16*MW2^3*MZ2^2*(77*CHd[2, 2] - 28*CHl3[1, 1] - 28*CHl3[2, 2] + 
          25*CHq1[2, 2] - 34*CHq1[3, 3] + 25*CHq3[2, 2] + 34*CHq3[3, 3] + 
          14*CHu[3, 3]) - 4*MW2^2*MZ2^3*(323*CHd[2, 2] - 37*CHl3[1, 1] - 
          37*CHl3[2, 2] - 413*CHq1[2, 2] - 46*CHq1[3, 3] - 413*CHq3[2, 2] + 
          46*CHq3[3, 3] + 26*CHu[3, 3])) + 
      MZ2*(-2*MW2*MZ2^4*(56*CHd[2, 2] - 19*CHl3[1, 1] - 19*CHl3[2, 2] + 
          94*CHq1[2, 2] - 22*CHq1[3, 3] + 94*CHq3[2, 2] + 22*CHq3[3, 3] - 
          16*CHu[3, 3]) + 16*MW2^3*MZ2^2*(34*CHd[2, 2] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] - 10*CHq1[2, 2] + CHq1[3, 3] - 10*CHq3[2, 2] - 
          CHq3[3, 3] - 11*CHu[3, 3]) - 32*MW2^4*MZ2*(CHd[2, 2] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] + 11*CHq1[2, 2] - 2*CHq1[3, 3] + 
          11*CHq3[2, 2] + 2*CHq3[3, 3] - 8*CHu[3, 3]) - 
        128*MW2^5*(CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - CHq1[2, 2] + 
          CHq1[3, 3] - CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 
        4*MW2^2*MZ2^3*(-13*CHd[2, 2] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          139*CHq1[2, 2] - 4*CHq1[3, 3] + 139*CHq3[2, 2] + 4*CHq3[3, 3] + 
          14*CHu[3, 3]) + MZ2^5*(23*CHd[2, 2] - 
          2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHq1[2, 2] - 10*CHq1[3, 3] - 
            8*CHq3[2, 2] + 10*CHq3[3, 3] + 20*CHu[3, 3])))))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*
  ((-1/18*((-2*MW2^2 + MW2*MZ2 + MZ2^2)*(288*MW2^4 + MZ2^4*(-33 + 4*Pi^2) + 
         4*MW2^3*MZ2*(-345 + 8*Pi^2) + 12*MW2^2*MZ2*
          (24*MT2 + MZ2*(81 - 2*Pi^2)) - 3*MW2*MZ2^2*
          (96*MT2 + MZ2*(-87 + 4*Pi^2))))/
       (MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MH2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MH2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MT2*MZ2*(2*MW2 + MZ2)*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
       B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MW2*(2*MW2 + MZ2)*(8*MW2^3 - 20*MW2*MZ2^2 - MZ2^2*(MH2 + 7*MZ2))*SW2*
       B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((-2*MW2^2 + MW2*MZ2 + MZ2^2)*(16*MW2^4 + 4*MW2^3*MZ2 - 10*MW2^2*MZ2^2 + 
        MZ2^4 + MW2*MZ2^2*(MH2 + 14*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (6*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
       B0i[bb0, MW2, MH2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MZ2*(96*MW2^4 + 184*MW2^3*MZ2 + 36*MW2^2*MZ2^2 - 18*MW2*MZ2^3 - MZ2^4)*
       SW2*B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (MW2*MZ2*(2*MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
       B0i[bb0, MZ2, MH2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (2*MW2*MZ2*(2*MW2 + MZ2)*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       SW2*B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (MW2*(2*MW2 + MZ2)^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2*
       B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (24*MW2^3*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (4*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2))*Cll[1, 2, 2, 1] - (MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*
     (-(MZ2^2*(12*Cdd[1, 1, 2, 2] + 4*Cdd[1, 2, 2, 1] + 16*Cdd[2, 2, 2, 2] + 
         12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 6*Ced[1, 1, 2, 2] + 
         6*Ced[2, 2, 2, 2] + 6*Ced[3, 3, 2, 2] + 6*Cld[1, 1, 2, 2] + 
         6*Cld[2, 2, 2, 2] + 6*Cld[3, 3, 2, 2] + 12*Clq1[1, 1, 2, 2] + 
         12*Clq1[2, 2, 2, 2] + 12*Clq1[3, 3, 2, 2] - 6*Cqd1[1, 1, 2, 2] + 
         12*Cqd1[2, 2, 1, 1] + 6*Cqd1[2, 2, 2, 2] + 12*Cqd1[2, 2, 3, 3] - 
         3*Cqd1[3, 3, 2, 2] + 12*Cqe[2, 2, 1, 1] + 12*Cqe[2, 2, 2, 2] + 
         12*Cqe[2, 2, 3, 3] - 24*Cqq1[1, 1, 2, 2] - 4*Cqq1[1, 2, 2, 1] - 
         28*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 
         12*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 12*Cqq3[2, 2, 3, 3] - 
         4*Cqq3[2, 3, 3, 2] - 24*Cqu1[2, 2, 1, 1] - 24*Cqu1[2, 2, 2, 2] - 
         12*Cud1[1, 1, 2, 2] - 12*Cud1[2, 2, 2, 2])) + 
      4*MW2^2*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
        6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 2, 2] + 
        3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 3*Cld[1, 1, 2, 2] + 
        3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 3*Clq1[1, 1, 2, 2] - 
        3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] - 3*Clq3[1, 1, 2, 2] - 
        3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
        3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
        3*Cqd1[3, 3, 2, 2] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 
        3*Cqe[2, 2, 3, 3] + 6*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
        18*Cqq3[1, 1, 2, 2] + 6*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 
        6*Cqu1[2, 2, 2, 2] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2]) - 
      2*MW2*MZ2*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
        6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 2, 2] + 
        3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 3*Cld[1, 1, 2, 2] + 
        3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 12*Clq1[1, 1, 2, 2] - 
        12*Clq1[2, 2, 2, 2] - 12*Clq1[3, 3, 2, 2] - 6*Clq3[1, 1, 2, 2] - 
        6*Clq3[2, 2, 2, 2] - 6*Clq3[3, 3, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
        12*Cqd1[2, 2, 1, 1] - 15*Cqd1[2, 2, 2, 2] - 12*Cqd1[2, 2, 3, 3] - 
        6*Cqd1[3, 3, 2, 2] - 12*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 
        12*Cqe[2, 2, 3, 3] + 24*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 
        22*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
        36*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 2, 2, 1] - 18*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 1, 1] + 
        24*Cqu1[2, 2, 2, 2] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2])))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (2*MW2*MZ2*(3*Cqd1[3, 3, 2, 2] + 30*Cqq1[2, 2, 3, 3] - 
        30*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
        6*Cud1[3, 3, 2, 2]) + 8*MW2^2*(3*Cqd1[3, 3, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 
        3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
      MZ2^2*(3*Cqd1[3, 3, 2, 2] + 4*(3*Cqq1[2, 2, 3, 3] - 
          3*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]))))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*(2*MW2 + MZ2)*SW2*
     (8*MW2^2*(-6*MT2*(3*Cqd1[3, 3, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) + MZ2*(6*Cdd[1, 1, 2, 2] - Cdd[1, 2, 2, 1] + 
          5*Cdd[2, 2, 2, 2] + 6*Cdd[2, 2, 3, 3] - Cdd[2, 3, 3, 2] + 
          3*Ced[1, 1, 2, 2] + 3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 
          3*Cld[1, 1, 2, 2] + 3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 
          3*Clq1[1, 1, 2, 2] - 3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] - 
          3*Clq3[1, 1, 2, 2] - 3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] - 
          3*Cqd1[1, 1, 2, 2] - 3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 
          3*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 2, 2] - 3*Cqe[2, 2, 1, 1] - 
          3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 6*Cqq1[1, 1, 2, 2] + 
          Cqq1[1, 2, 2, 1] + 7*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
          Cqq1[2, 3, 3, 2] - 18*Cqq3[1, 1, 2, 2] - 3*Cqq3[1, 2, 2, 1] - 
          21*Cqq3[2, 2, 2, 2] - 15*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 
          6*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] - 6*Cud1[1, 1, 2, 2] - 
          6*Cud1[2, 2, 2, 2] + 3*Cud1[3, 3, 2, 2])) - 
      2*MW2*MZ2*(6*MT2*(3*Cqd1[3, 3, 2, 2] + 30*Cqq1[2, 2, 3, 3] - 
          30*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
          6*Cud1[3, 3, 2, 2]) + MZ2*(12*Cdd[1, 1, 2, 2] - 2*Cdd[1, 2, 2, 1] + 
          10*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
          6*Ced[1, 1, 2, 2] + 6*Ced[2, 2, 2, 2] + 6*Ced[3, 3, 2, 2] + 
          6*Cld[1, 1, 2, 2] + 6*Cld[2, 2, 2, 2] + 6*Cld[3, 3, 2, 2] - 
          24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 24*Clq1[3, 3, 2, 2] - 
          12*Clq3[1, 1, 2, 2] - 12*Clq3[2, 2, 2, 2] - 12*Clq3[3, 3, 2, 2] - 
          6*Cqd1[1, 1, 2, 2] - 24*Cqd1[2, 2, 1, 1] - 30*Cqd1[2, 2, 2, 2] - 
          24*Cqd1[2, 2, 3, 3] - 15*Cqd1[3, 3, 2, 2] - 24*Cqe[2, 2, 1, 1] - 
          24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 48*Cqq1[1, 1, 2, 2] + 
          2*Cqq1[1, 2, 2, 1] + 50*Cqq1[2, 2, 2, 2] - 42*Cqq1[2, 2, 3, 3] + 
          2*Cqq1[2, 3, 3, 2] - 72*Cqq3[1, 1, 2, 2] - 18*Cqq3[1, 2, 2, 1] - 
          90*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 78*Cqq3[2, 3, 3, 2] + 
          48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 24*Cqu1[2, 2, 3, 3] - 
          12*Cud1[1, 1, 2, 2] - 12*Cud1[2, 2, 2, 2] + 6*Cud1[3, 3, 2, 2])) - 
      MZ2^2*(MZ2*(24*Cdd[1, 1, 2, 2] - 4*Cdd[1, 2, 2, 1] + 
          20*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 
          12*Ced[1, 1, 2, 2] + 12*Ced[2, 2, 2, 2] + 12*Ced[3, 3, 2, 2] + 
          12*Cld[1, 1, 2, 2] + 12*Cld[2, 2, 2, 2] + 12*Cld[3, 3, 2, 2] + 
          24*Clq1[1, 1, 2, 2] + 24*Clq1[2, 2, 2, 2] + 24*Clq1[3, 3, 2, 2] - 
          12*Cqd1[1, 1, 2, 2] + 24*Cqd1[2, 2, 1, 1] + 12*Cqd1[2, 2, 2, 2] + 
          24*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] + 24*Cqe[2, 2, 1, 1] + 
          24*Cqe[2, 2, 2, 2] + 24*Cqe[2, 2, 3, 3] - 48*Cqq1[1, 1, 2, 2] + 
          4*Cqq1[1, 2, 2, 1] - 44*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] + 12*Cqq3[1, 2, 2, 1] + 12*Cqq3[2, 2, 2, 2] - 
          36*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] - 48*Cqu1[2, 2, 1, 1] - 
          48*Cqu1[2, 2, 2, 2] + 24*Cqu1[2, 2, 3, 3] - 24*Cud1[1, 1, 2, 2] - 
          24*Cud1[2, 2, 2, 2] + 12*Cud1[3, 3, 2, 2]) - 
        6*MT2*(3*Cqd1[3, 3, 2, 2] + 4*(3*Cqq1[2, 2, 3, 3] - 
            3*Cqq3[2, 2, 3, 3] - 7*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 
            3*Cud1[3, 3, 2, 2])))))/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(16*MW2^2*(3*Cqd1[3, 3, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) + MZ2^2*(-33*Cqd1[3, 3, 2, 2] - 
          132*Cqq1[2, 2, 3, 3] + 132*Cqq3[2, 2, 3, 3] - 88*Cqq3[2, 3, 3, 2] + 
          6*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) + 
        2*MW2*MZ2*(-21*Cqd1[3, 3, 2, 2] + 114*Cqq1[2, 2, 3, 3] - 
          114*Cqq3[2, 2, 3, 3] + 76*Cqq3[2, 3, 3, 2] + 21*Cqu1[2, 2, 3, 3] + 
          15*Cud1[3, 3, 2, 2])) + 
      MZ2*(2*MW2*MZ2*(3*Cqd1[3, 3, 2, 2] + 30*Cqq1[2, 2, 3, 3] - 
          30*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
          6*Cud1[3, 3, 2, 2]) + 8*MW2^2*(3*Cqd1[3, 3, 2, 2] - 
          6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 
          3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        MZ2^2*(3*Cqd1[3, 3, 2, 2] + 4*(3*Cqq1[2, 2, 3, 3] - 
            3*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 
            3*Cud1[3, 3, 2, 2])))))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*((-36*Sqrt[2]*MT*MT2*MW*MZ2^2*(2*MW2 + MZ2)*SW2*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (36*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(2*MW2 + MZ2)*SW2*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (6*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (3*MW2^2*MZ*CuB[3, 3] - 3*MW2*MZ*MZ2*CuB[3, 3] + 
      11*MW*MW2*MZ2*SW*CuW[3, 3] - 5*MW*MZ2^2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AsLR_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 (2*MZ2^2*(2*MW2 + MZ2)*(72*MW2^2 + MW2*MZ2*(654 - 64*Pi^2) + 
    7*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (8*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^3*
   B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (8*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^3*B0i[bb0, 0, 0, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (16*MW2*MZ2^2*(MW2 + MZ2)^2*(2*MW2 + MZ2)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((CHD*MZ2^2*(2*MW2 + MZ2)*(216*MW2^2 + MW2*MZ2*(762 - 64*Pi^2) + 
      7*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4*CHD*MW2*MZ2^2*(12*MW2^2 + 16*MW2*MZ2 + 5*MZ2^2)*SW2^3*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*CHD*MW2*MZ2^2*(12*MW2^2 + 16*MW2*MZ2 + 5*MZ2^2)*SW2^3*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*CHD*MW2*MZ2^2*(6*MW2^3 + 11*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Class[3] + 
 ((CHWB*CW2*(6*MH2^2*MZ2^2*(-MW2 + CW2*MZ2)*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + 
      4*MH2*MT2*(MW2 - CW2*MZ2)*(256*MW2^4 - 880*MW2^3*MZ2 + 
        534*MW2^2*MZ2^2 + 161*MW2*MZ2^3 - 71*MZ2^4) - 
      16*MT2*MW2*(MW2 - CW2*MZ2)*(256*MW2^4 - 880*MW2^3*MZ2 + 
        534*MW2^2*MZ2^2 + 161*MW2*MZ2^3 - 71*MZ2^4) + 
      12*MW2*(640*MW2^6 + 8*MW2^5*MZ2*(-421 + 8*Pi^2 + 128*SW2) + 
        MZ2^6*(-465 + 12*CW2*Pi^2 + 257*SW2) + 4*MW2^4*MZ2^2*
         (1501 - 818*SW2 + 4*Pi^2*(-11 + 4*SW2)) + 
        MW2*MZ2^5*(1208 - 727*SW2 + 4*Pi^2*(-10 + 7*SW2)) - 
        2*MW2^3*MZ2^3*(2039 - 1406*SW2 + 8*Pi^2*(-9 + 7*SW2)) + 
        MW2^2*MZ2^4*(59 + 14*SW2 + 4*Pi^2*(-1 + 8*SW2))) - 
      3*MH2*(640*MW2^6 + 8*MW2^5*MZ2*(-421 + 8*Pi^2 + 128*SW2) + 
        MZ2^6*(-465 + 12*CW2*Pi^2 + 257*SW2) + 4*MW2^4*MZ2^2*
         (1493 - 818*SW2 + 4*Pi^2*(-11 + 4*SW2)) + 
        MW2*MZ2^5*(1192 - 711*SW2 + 4*Pi^2*(-10 + 7*SW2)) - 
        2*MW2^3*MZ2^3*(2015 - 1390*SW2 + 8*Pi^2*(-9 + 7*SW2)) + 
        MW2^2*MZ2^4*(59 + 30*SW2 + 4*Pi^2*(-1 + 8*SW2)))))/
    (12*MW*(MH2 - 4*MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MH2*MZ2*(MW2 - CW2*MZ2)*(80*MW2^3*MZ2*(2*MW2 + MZ2) + 
      2*MH2*MW2^2*(12*MW2^2 - 32*MW2*MZ2 - 13*MZ2^2) + 
      MH2^2*MW2*(-30*MW2^2 + 11*MW2*MZ2 - 2*MZ2^2) + 
      MH2^3*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2))*SW2*B0i[bb0, 0, 0, MH2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) + (CHWB*MT2*(MW2 - CW2*MZ2)*(-256*MW2^5 + 880*MW2^4*MZ2 - 
      588*MW2^3*MZ2^2 + 2*MW2^2*(27*MT2 - 67*MZ2)*MZ2^2 + 18*MT2*MZ2^4 + 
      MW2*MZ2^3*(9*MT2 + 98*MZ2))*B0i[bb0, 0, 0, MT2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*CW2*(MH2^3*MZ2^2*(MW2 - CW2*MZ2)*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2) - 
      MH2^2*(208*MW2^6 + MW2^3*MZ2^3*(1615 - 1454*SW2) + 
        MW2^2*MZ2^4*(142 - 287*SW2) + 8*MW2^5*MZ2*(99 + 2*SW2) + 
        23*MW2*MZ2^5*(-11 + 9*SW2) + 2*MZ2^6*(31 + 9*SW2) + 
        2*MW2^4*MZ2^2*(-1283 + 660*SW2)) - 
      4*MW2^2*(208*MW2^6 + MW2^2*MZ2^4*(137 - 298*SW2) + 
        8*MW2^5*MZ2*(99 + 2*SW2) + 2*MZ2^6*(31 + 9*SW2) + 
        8*MW2^4*MZ2^2*(-323 + 165*SW2) + MW2*MZ2^5*(-237 + 191*SW2) - 
        2*MW2^3*MZ2^3*(-811 + 736*SW2)) + 
      MH2*MW2*(1040*MW2^6 + 2*MW2^3*MZ2^3*(4135 - 3728*SW2) + 
        MW2^2*MZ2^4*(689 - 1426*SW2) + 40*MW2^5*MZ2*(99 + 2*SW2) + 
        10*MZ2^6*(31 + 9*SW2) + 8*MW2^4*MZ2^2*(-1627 + 825*SW2) + 
        MW2*MZ2^5*(-1253 + 1023*SW2)))*B0i[bb0, 0, 0, MW2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) - (CHWB*(128*MW2^7 - 2*CW2*MZ2^7 + 2*MW2^4*MZ2^2*
       (3*MH2 + MZ2*(53 - 104*SW2)) - 8*MW2^5*MZ2^2*(27 + 25*SW2) + 
      8*MW2^6*MZ2*(-1 + 40*SW2) + MW2^2*MZ2^4*(MH2 + 7*MZ2 + MH2*SW2 + 
        38*MZ2*SW2) + MW2^3*MZ2^3*(-5*MH2 + 44*MZ2 + 6*MH2*SW2 + 
        346*MZ2*SW2) - MW2*MZ2^5*(2*CW2*MH2 + MZ2*(59 + 19*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(2*MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) - (CHWB*MW2*(MW2 - CW2*MZ2)*(12*MW2*(10*MW2 - MZ2)*MZ2^2 + 
      MH2^2*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2) - 4*MH2*(8*MW2^2*MZ2 + MZ2^3))*
     B0i[bb0, MZ2, MH2, MZ2])/(2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) + (CHWB*CW2*(MW2 - CW2*MZ2)*
     (3*MZ2^2*(-72*MW2^3 + 34*MW2^2*MZ2 + 13*MW2*MZ2^2 - 2*MZ2^3) + 
      MT2*(256*MW2^4 - 880*MW2^3*MZ2 + 642*MW2^2*MZ2^2 + 143*MW2*MZ2^3 - 
        80*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
    (3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*CW2*(MW2 - CW2*MZ2)*(336*MW2^5 + 1024*MW2^4*MZ2 + 80*MW2^3*MZ2^2 - 
      420*MW2^2*MZ2^3 - 127*MW2*MZ2^4 - 2*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (12*CHWB*MW2^3*(MW2 - CW2*MZ2)*(14*MW2^4 + 5*MW2^3*MZ2 - 33*MW2^2*MZ2^2 + 
      4*MW2*MZ2^3 + 10*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (2*CHWB*MW2*(2*MW2^3 + MW2^2*MZ2 - 2*MW2*MZ2^2 - MZ2^3)*
     (-(MW2*MZ2^2*(-3 + SW2)) + 2*MZ2^3*(3 + SW2) + 3*MW2^3*(7 + 8*SW2) - 
      MW2^2*MZ2*(30 + 19*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 
    2*MZ2*CHq1[2, 2] - 2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2])*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/2*((48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 12*MW2^2*MZ2^3 + 
       19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2]*
      (2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
       2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[Leff, Leff] + 
       2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 2*MZ2*CHq1[2, 2] + 
       2*MW2*CHq3[2, 2] - 2*MZ2*CHq3[2, 2]))/
     (MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (12*MW2^3*(2*MW2^3 + 3*MW2^2*MZ2 - 3*MW2*MZ2^2 - 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
      2*MW2*CHl3[Leff, Leff] + 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 
      2*MZ2*CHq1[2, 2] + 2*MW2*CHq3[2, 2] - 2*MZ2*CHq3[2, 2]))/
    (MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
     B0i[bb0, 0, 0, MH2]*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 
      2*MZ2*CHq1[2, 2] - 2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2]))/
    (2*(MH2 - MW2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*MT2*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 2*MZ2*CHq1[2, 2] - 
      2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2]))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 
      2*MZ2*CHq1[2, 2] - 2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2]))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-96*MW2^6*MZ2*CHd[2, 2] - 720*MW2^5*MZ2^2*CHd[2, 2] - 
      228*MW2^4*MZ2^3*CHd[2, 2] + 564*MW2^3*MZ2^4*CHd[2, 2] + 
      81*MW2^2*MZ2^5*CHd[2, 2] - 87*MW2*MZ2^6*CHd[2, 2] + 
      (384*MW2^7 - 544*MW2^6*MZ2 + 1024*MW2^5*MZ2^2 - 596*MW2^4*MZ2^3 - 
        480*MW2^3*MZ2^4 + 425*MW2^2*MZ2^5 - 31*MW2*MZ2^6 - 20*MZ2^7)*
       CHe[Leff, Leff] - 4*(96*MW2^7 - 160*MW2^6*MZ2 + 300*MW2^5*MZ2^2 - 
        270*MW2^4*MZ2^3 - 91*MW2^3*MZ2^4 + 168*MW2^2*MZ2^5 - 33*MW2*MZ2^6 - 
        10*MZ2^7)*CHl1[Leff, Leff] + 128*MW2^7*CHl3[1, 1] - 
      128*MW2^6*MZ2*CHl3[1, 1] - 80*MW2^5*MZ2^2*CHl3[1, 1] + 
      120*MW2^4*MZ2^3*CHl3[1, 1] - 88*MW2^3*MZ2^4*CHl3[1, 1] + 
      8*MW2^2*MZ2^5*CHl3[1, 1] + 40*MW2*MZ2^6*CHl3[1, 1] + 
      128*MW2^7*CHl3[2, 2] - 128*MW2^6*MZ2*CHl3[2, 2] - 
      80*MW2^5*MZ2^2*CHl3[2, 2] + 120*MW2^4*MZ2^3*CHl3[2, 2] - 
      88*MW2^3*MZ2^4*CHl3[2, 2] + 8*MW2^2*MZ2^5*CHl3[2, 2] + 
      40*MW2*MZ2^6*CHl3[2, 2] - 384*MW2^7*CHl3[Leff, Leff] + 
      1024*MW2^6*MZ2*CHl3[Leff, Leff] - 1200*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      840*MW2^4*MZ2^3*CHl3[Leff, Leff] + 484*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      816*MW2^2*MZ2^5*CHl3[Leff, Leff] + 12*MW2*MZ2^6*CHl3[Leff, Leff] + 
      40*MZ2^7*CHl3[Leff, Leff] + 384*MW2^6*MZ2*CHq1[2, 2] + 
      288*MW2^5*MZ2^2*CHq1[2, 2] - 816*MW2^4*MZ2^3*CHq1[2, 2] - 
      204*MW2^3*MZ2^4*CHq1[2, 2] + 432*MW2^2*MZ2^5*CHq1[2, 2] - 
      84*MW2*MZ2^6*CHq1[2, 2] - 256*MW2^7*CHq3[2, 2] + 
      256*MW2^6*MZ2*CHq3[2, 2] + 448*MW2^5*MZ2^2*CHq3[2, 2] - 
      816*MW2^4*MZ2^3*CHq3[2, 2] - 148*MW2^3*MZ2^4*CHq3[2, 2] + 
      560*MW2^2*MZ2^5*CHq3[2, 2] - 44*MW2*MZ2^6*CHq3[2, 2]))/
    (MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(768*MH2*MW2^8*CHd[2, 2] - 768*MW2^9*CHd[2, 2] + 
      128*MH2*MW2^7*MZ2*CHd[2, 2] - 128*MW2^8*MZ2*CHd[2, 2] - 
      3584*MH2*MW2^6*MZ2^2*CHd[2, 2] + 3872*MW2^7*MZ2^2*CHd[2, 2] + 
      1360*MH2*MW2^5*MZ2^3*CHd[2, 2] - 1504*MW2^6*MZ2^3*CHd[2, 2] + 
      5244*MH2*MW2^4*MZ2^4*CHd[2, 2] - 5280*MW2^5*MZ2^4*CHd[2, 2] - 
      2752*MH2*MW2^3*MZ2^5*CHd[2, 2] + 2788*MW2^4*MZ2^5*CHd[2, 2] - 
      1057*MH2*MW2^2*MZ2^6*CHd[2, 2] + 958*MW2^3*MZ2^6*CHd[2, 2] + 
      622*MH2*MW2*MZ2^7*CHd[2, 2] - 667*MW2^2*MZ2^7*CHd[2, 2] + 
      (2*MW2 - MZ2)*(MH2*(384*MW2^7 - 1152*MW2^6*MZ2 + 2016*MW2^5*MZ2^2 - 
          1208*MW2^4*MZ2^3 - 2026*MW2^3*MZ2^4 + 2085*MW2^2*MZ2^5 - 
          142*MW2*MZ2^6 - 200*MZ2^7) + MW2*(-384*MW2^7 + 1152*MW2^6*MZ2 - 
          2160*MW2^5*MZ2^2 + 1352*MW2^4*MZ2^3 + 1972*MW2^3*MZ2^4 - 
          2076*MW2^2*MZ2^5 + 187*MW2*MZ2^6 + 200*MZ2^7))*CHe[Leff, Leff] - 
      2*MZ2*(MW2*(384*MW2^7 - 960*MW2^6*MZ2 + 2256*MW2^5*MZ2^2 - 
          1568*MW2^4*MZ2^3 - 1876*MW2^3*MZ2^4 + 1998*MW2^2*MZ2^5 - 
          277*MW2*MZ2^6 - 200*MZ2^7) + MH2*(-384*MW2^7 + 960*MW2^6*MZ2 - 
          2112*MW2^5*MZ2^2 + 1424*MW2^4*MZ2^3 + 1930*MW2^3*MZ2^4 - 
          2007*MW2^2*MZ2^5 + 232*MW2*MZ2^6 + 200*MZ2^7))*SW2*
       CHl1[Leff, Leff] + 512*MH2*MW2^8*CHl3[1, 1] - 512*MW2^9*CHl3[1, 1] - 
      768*MH2*MW2^7*MZ2*CHl3[1, 1] + 768*MW2^8*MZ2*CHl3[1, 1] - 
      576*MH2*MW2^6*MZ2^2*CHl3[1, 1] + 576*MW2^7*MZ2^2*CHl3[1, 1] + 
      1664*MH2*MW2^5*MZ2^3*CHl3[1, 1] - 1664*MW2^6*MZ2^3*CHl3[1, 1] - 
      1296*MH2*MW2^4*MZ2^4*CHl3[1, 1] + 1296*MW2^5*MZ2^4*CHl3[1, 1] + 
      432*MH2*MW2^3*MZ2^5*CHl3[1, 1] - 432*MW2^4*MZ2^5*CHl3[1, 1] + 
      272*MH2*MW2^2*MZ2^6*CHl3[1, 1] - 272*MW2^3*MZ2^6*CHl3[1, 1] - 
      240*MH2*MW2*MZ2^7*CHl3[1, 1] + 240*MW2^2*MZ2^7*CHl3[1, 1] + 
      512*MH2*MW2^8*CHl3[2, 2] - 512*MW2^9*CHl3[2, 2] - 
      768*MH2*MW2^7*MZ2*CHl3[2, 2] + 768*MW2^8*MZ2*CHl3[2, 2] - 
      576*MH2*MW2^6*MZ2^2*CHl3[2, 2] + 576*MW2^7*MZ2^2*CHl3[2, 2] + 
      1664*MH2*MW2^5*MZ2^3*CHl3[2, 2] - 1664*MW2^6*MZ2^3*CHl3[2, 2] - 
      1296*MH2*MW2^4*MZ2^4*CHl3[2, 2] + 1296*MW2^5*MZ2^4*CHl3[2, 2] + 
      432*MH2*MW2^3*MZ2^5*CHl3[2, 2] - 432*MW2^4*MZ2^5*CHl3[2, 2] + 
      272*MH2*MW2^2*MZ2^6*CHl3[2, 2] - 272*MW2^3*MZ2^6*CHl3[2, 2] - 
      240*MH2*MW2*MZ2^7*CHl3[2, 2] + 240*MW2^2*MZ2^7*CHl3[2, 2] - 
      2304*MH2*MW2^8*CHl3[Leff, Leff] + 2304*MW2^9*CHl3[Leff, Leff] + 
      5504*MH2*MW2^7*MZ2*CHl3[Leff, Leff] - 5504*MW2^8*MZ2*CHl3[Leff, Leff] - 
      5312*MH2*MW2^6*MZ2^2*CHl3[Leff, Leff] + 5600*MW2^7*MZ2^2*
       CHl3[Leff, Leff] + 2528*MH2*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      3104*MW2^6*MZ2^3*CHl3[Leff, Leff] + 4852*MH2*MW2^4*MZ2^4*
       CHl3[Leff, Leff] - 4456*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      9354*MH2*MW2^3*MZ2^5*CHl3[Leff, Leff] + 9228*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 3790*MH2*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      3862*MW2^3*MZ2^6*CHl3[Leff, Leff] + 696*MH2*MW2*MZ2^7*
       CHl3[Leff, Leff] - 606*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      400*MH2*MZ2^8*CHl3[Leff, Leff] + 400*MW2*MZ2^8*CHl3[Leff, Leff] - 
      768*MH2*MW2^8*CHq1[2, 2] + 768*MW2^9*CHq1[2, 2] + 
      2176*MH2*MW2^7*MZ2*CHq1[2, 2] - 2176*MW2^8*MZ2*CHq1[2, 2] + 
      1472*MH2*MW2^6*MZ2^2*CHq1[2, 2] - 1760*MW2^7*MZ2^2*CHq1[2, 2] - 
      7264*MH2*MW2^5*MZ2^3*CHq1[2, 2] + 7840*MW2^6*MZ2^3*CHq1[2, 2] + 
      2556*MH2*MW2^4*MZ2^4*CHq1[2, 2] - 2952*MW2^5*MZ2^4*CHq1[2, 2] + 
      4738*MH2*MW2^3*MZ2^5*CHq1[2, 2] - 4612*MW2^4*MZ2^5*CHq1[2, 2] - 
      3614*MH2*MW2^2*MZ2^6*CHq1[2, 2] + 3686*MW2^3*MZ2^6*CHq1[2, 2] + 
      704*MH2*MW2*MZ2^7*CHq1[2, 2] - 794*MW2^2*MZ2^7*CHq1[2, 2] - 
      256*MH2*MW2^8*CHq3[2, 2] + 256*MW2^9*CHq3[2, 2] + 
      896*MH2*MW2^7*MZ2*CHq3[2, 2] - 896*MW2^8*MZ2*CHq3[2, 2] + 
      1792*MH2*MW2^6*MZ2^2*CHq3[2, 2] - 2080*MW2^7*MZ2^2*CHq3[2, 2] - 
      6048*MH2*MW2^5*MZ2^3*CHq3[2, 2] + 6624*MW2^6*MZ2^3*CHq3[2, 2] + 
      1308*MH2*MW2^4*MZ2^4*CHq3[2, 2] - 1704*MW2^5*MZ2^4*CHq3[2, 2] + 
      5354*MH2*MW2^3*MZ2^5*CHq3[2, 2] - 5228*MW2^4*MZ2^5*CHq3[2, 2] - 
      3470*MH2*MW2^2*MZ2^6*CHq3[2, 2] + 3542*MW2^3*MZ2^6*CHq3[2, 2] + 
      424*MH2*MW2*MZ2^7*CHq3[2, 2] - 514*MW2^2*MZ2^7*CHq3[2, 2]))/
    (2*(MH2 - MW2)*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(-384*MW2^7*MZ2*CHd[2, 2] - 32*MH2*MW2^5*MZ2^2*
       CHd[2, 2] - 2688*MW2^6*MZ2^2*CHd[2, 2] + 16*MH2*MW2^4*MZ2^3*
       CHd[2, 2] + 1552*MW2^5*MZ2^3*CHd[2, 2] + 4*MH2*MW2^3*MZ2^4*CHd[2, 2] + 
      5176*MW2^4*MZ2^4*CHd[2, 2] - 4*MH2*MW2^2*MZ2^5*CHd[2, 2] - 
      2324*MW2^3*MZ2^5*CHd[2, 2] + 11*MH2*MW2*MZ2^6*CHd[2, 2] - 
      994*MW2^2*MZ2^6*CHd[2, 2] + 5*MH2*MZ2^7*CHd[2, 2] + 
      446*MW2*MZ2^7*CHd[2, 2] - 55*MZ2^8*CHd[2, 2] + 
      (2*MW2 - MZ2)*(768*MW2^7 - 1088*MW2^6*MZ2 + 1536*MW2^5*MZ2^2 + 
        8*MW2^4*(2*MH2 - 133*MZ2)*MZ2^2 - 5*MZ2^6*(MH2 + 29*MZ2) - 
        MW2*MZ2^5*(MH2 + 76*MZ2) - 16*MW2^3*MZ2^3*(MH2 + 129*MZ2) + 
        6*MW2^2*MZ2^4*(MH2 + 315*MZ2))*CHe[Leff, Leff] + 
      2*MZ2*(768*MW2^7 - 896*MW2^6*MZ2 + 1632*MW2^5*MZ2^2 + 
        16*MW2^4*(MH2 - 80*MZ2)*MZ2^2 - 5*MZ2^6*(MH2 + 29*MZ2) - 
        16*MW2^3*MZ2^3*(MH2 + 123*MZ2) - MW2*MZ2^5*(MH2 + 166*MZ2) + 
        6*MW2^2*MZ2^4*(MH2 + 302*MZ2))*SW2*CHl1[Leff, Leff] + 
      512*MW2^8*CHl3[1, 1] - 768*MW2^7*MZ2*CHl3[1, 1] - 
      576*MW2^6*MZ2^2*CHl3[1, 1] + 1664*MW2^5*MZ2^3*CHl3[1, 1] - 
      1296*MW2^4*MZ2^4*CHl3[1, 1] + 432*MW2^3*MZ2^5*CHl3[1, 1] + 
      272*MW2^2*MZ2^6*CHl3[1, 1] - 240*MW2*MZ2^7*CHl3[1, 1] + 
      512*MW2^8*CHl3[2, 2] - 768*MW2^7*MZ2*CHl3[2, 2] - 
      576*MW2^6*MZ2^2*CHl3[2, 2] + 1664*MW2^5*MZ2^3*CHl3[2, 2] - 
      1296*MW2^4*MZ2^4*CHl3[2, 2] + 432*MW2^3*MZ2^5*CHl3[2, 2] + 
      272*MW2^2*MZ2^6*CHl3[2, 2] - 240*MW2*MZ2^7*CHl3[2, 2] - 
      1536*MW2^8*CHl3[Leff, Leff] + 4864*MW2^7*MZ2*CHl3[Leff, Leff] - 
      32*MH2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 5824*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 64*MH2*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
      3328*MW2^5*MZ2^3*CHl3[Leff, Leff] - 44*MH2*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 3872*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      14*MH2*MW2^2*MZ2^5*CHl3[Leff, Leff] - 8952*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 8*MH2*MW2*MZ2^6*CHl3[Leff, Leff] + 
      3860*MW2^2*MZ2^6*CHl3[Leff, Leff] - 10*MH2*MZ2^7*CHl3[Leff, Leff] + 
      678*MW2*MZ2^7*CHl3[Leff, Leff] - 290*MZ2^8*CHl3[Leff, Leff] + 
      1536*MW2^7*MZ2*CHq1[2, 2] + 32*MH2*MW2^5*MZ2^2*CHq1[2, 2] + 
      384*MW2^6*MZ2^2*CHq1[2, 2] - 64*MH2*MW2^4*MZ2^3*CHq1[2, 2] - 
      6016*MW2^5*MZ2^3*CHq1[2, 2] + 44*MH2*MW2^3*MZ2^4*CHq1[2, 2] + 
      2192*MW2^4*MZ2^4*CHq1[2, 2] - 14*MH2*MW2^2*MZ2^5*CHq1[2, 2] + 
      4424*MW2^3*MZ2^5*CHq1[2, 2] - 8*MH2*MW2*MZ2^6*CHq1[2, 2] - 
      3092*MW2^2*MZ2^6*CHq1[2, 2] + 10*MH2*MZ2^7*CHq1[2, 2] + 
      682*MW2*MZ2^7*CHq1[2, 2] - 110*MZ2^8*CHq1[2, 2] - 
      1024*MW2^8*CHq3[2, 2] + 1536*MW2^7*MZ2*CHq3[2, 2] + 
      32*MH2*MW2^5*MZ2^2*CHq3[2, 2] + 2304*MW2^6*MZ2^2*CHq3[2, 2] - 
      64*MH2*MW2^4*MZ2^3*CHq3[2, 2] - 6848*MW2^5*MZ2^3*CHq3[2, 2] + 
      44*MH2*MW2^3*MZ2^4*CHq3[2, 2] + 2288*MW2^4*MZ2^4*CHq3[2, 2] - 
      14*MH2*MW2^2*MZ2^5*CHq3[2, 2] + 4952*MW2^3*MZ2^5*CHq3[2, 2] - 
      8*MH2*MW2*MZ2^6*CHq3[2, 2] - 3540*MW2^2*MZ2^6*CHq3[2, 2] + 
      10*MH2*MZ2^7*CHq3[2, 2] + 442*MW2*MZ2^7*CHq3[2, 2] - 
      110*MZ2^8*CHq3[2, 2]))/(2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (SW2*(45696*MW2^6*MZ2*CHd[2, 2] + 288*MH2*MW2^4*MZ2^2*CHd[2, 2] + 
      5184*MT2*MW2^4*MZ2^2*CHd[2, 2] - 107520*MW2^5*MZ2^2*CHd[2, 2] + 
      144*MH2*MW2^3*MZ2^3*CHd[2, 2] + 2592*MT2*MW2^3*MZ2^3*CHd[2, 2] - 
      353328*MW2^4*MZ2^3*CHd[2, 2] + 108*MH2*MW2^2*MZ2^4*CHd[2, 2] + 
      1944*MT2*MW2^2*MZ2^4*CHd[2, 2] + 430440*MW2^3*MZ2^4*CHd[2, 2] + 
      144*MH2*MW2*MZ2^5*CHd[2, 2] + 2592*MT2*MW2*MZ2^5*CHd[2, 2] + 
      6324*MW2^2*MZ2^5*CHd[2, 2] + 45*MH2*MZ2^6*CHd[2, 2] + 
      810*MT2*MZ2^6*CHd[2, 2] - 101082*MW2*MZ2^6*CHd[2, 2] + 
      19692*MZ2^7*CHd[2, 2] - 8192*MW2^6*MZ2*Pi^2*CHd[2, 2] + 
      5376*MW2^5*MZ2^2*Pi^2*CHd[2, 2] + 36096*MW2^4*MZ2^3*Pi^2*CHd[2, 2] - 
      45536*MW2^3*MZ2^4*Pi^2*CHd[2, 2] + 816*MW2^2*MZ2^5*Pi^2*CHd[2, 2] + 
      10920*MW2*MZ2^6*Pi^2*CHd[2, 2] - 2396*MZ2^7*Pi^2*CHd[2, 2] + 
      (2*MW2 - MZ2)*(13824*MW2^6 - 64*MW2^5*MZ2*(-609 + 64*Pi^2) + 
        32*MW2^4*MZ2^2*(-891 + 172*Pi^2) + 8*MW2^2*MZ2^4*
         (-28407 + 2906*Pi^2) - MZ2^5*(45*MH2 + 810*MT2 - 19968*MZ2 + 
          1844*MZ2*Pi^2) - 8*MW2^3*MZ2^2*(18*MH2 + 324*MT2 - 17871*MZ2 + 
          1880*MZ2*Pi^2) - 2*MW2*MZ2^4*(27*MH2 + 486*MT2 - 29979*MZ2 + 
          3400*MZ2*Pi^2))*CHe[Leff, Leff] + 
      2*MZ2*(13824*MW2^6 - 128*MW2^4*MZ2^2*(-270 + 11*Pi^2) - 
        64*MW2^5*MZ2*(-663 + 64*Pi^2) + 4*MW2^2*MZ2^4*(-50631 + 5164*Pi^2) - 
        MZ2^5*(45*MH2 + 810*MT2 - 6603*MZ2 + 224*MZ2*Pi^2) - 
        8*MW2^3*MZ2^2*(18*MH2 + 324*MT2 - 12687*MZ2 + 1232*MZ2*Pi^2) - 
        2*MW2*MZ2^4*(27*MH2 + 486*MT2 - 31815*MZ2 + 3508*MZ2*Pi^2))*SW2*
       CHl1[Leff, Leff] + 9216*MW2^7*CHl3[1, 1] + 65280*MW2^6*MZ2*
       CHl3[1, 1] - 184320*MW2^5*MZ2^2*CHl3[1, 1] + 170208*MW2^4*MZ2^3*
       CHl3[1, 1] - 79584*MW2^3*MZ2^4*CHl3[1, 1] - 5112*MW2^2*MZ2^5*
       CHl3[1, 1] + 33552*MW2*MZ2^6*CHl3[1, 1] - 9240*MZ2^7*CHl3[1, 1] - 
      8192*MW2^6*MZ2*Pi^2*CHl3[1, 1] + 19968*MW2^5*MZ2^2*Pi^2*CHl3[1, 1] - 
      18432*MW2^4*MZ2^3*Pi^2*CHl3[1, 1] + 8512*MW2^3*MZ2^4*Pi^2*CHl3[1, 1] + 
      480*MW2^2*MZ2^5*Pi^2*CHl3[1, 1] - 3456*MW2*MZ2^6*Pi^2*CHl3[1, 1] + 
      1120*MZ2^7*Pi^2*CHl3[1, 1] + 9216*MW2^7*CHl3[2, 2] + 
      65280*MW2^6*MZ2*CHl3[2, 2] - 184320*MW2^5*MZ2^2*CHl3[2, 2] + 
      170208*MW2^4*MZ2^3*CHl3[2, 2] - 79584*MW2^3*MZ2^4*CHl3[2, 2] - 
      5112*MW2^2*MZ2^5*CHl3[2, 2] + 33552*MW2*MZ2^6*CHl3[2, 2] - 
      9240*MZ2^7*CHl3[2, 2] - 8192*MW2^6*MZ2*Pi^2*CHl3[2, 2] + 
      19968*MW2^5*MZ2^2*Pi^2*CHl3[2, 2] - 18432*MW2^4*MZ2^3*Pi^2*CHl3[2, 2] + 
      8512*MW2^3*MZ2^4*Pi^2*CHl3[2, 2] + 480*MW2^2*MZ2^5*Pi^2*CHl3[2, 2] - 
      3456*MW2*MZ2^6*Pi^2*CHl3[2, 2] + 1120*MZ2^7*Pi^2*CHl3[2, 2] - 
      27648*MW2^7*CHl3[Leff, Leff] + 384*MW2^6*MZ2*CHl3[Leff, Leff] + 
      288*MH2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 5184*MT2*MW2^4*MZ2^2*
       CHl3[Leff, Leff] + 10752*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
      288*MH2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 5184*MT2*MW2^3*MZ2^3*
       CHl3[Leff, Leff] - 164112*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
      108*MH2*MW2^2*MZ2^4*CHl3[Leff, Leff] + 1944*MT2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] + 623400*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      18*MH2*MW2*MZ2^5*CHl3[Leff, Leff] - 324*MT2*MW2*MZ2^5*
       CHl3[Leff, Leff] - 553308*MW2^2*MZ2^5*CHl3[Leff, Leff] - 
      90*MH2*MZ2^6*CHl3[Leff, Leff] - 1620*MT2*MZ2^6*CHl3[Leff, Leff] + 
      97566*MW2*MZ2^6*CHl3[Leff, Leff] + 12966*MZ2^7*CHl3[Leff, Leff] + 
      8192*MW2^6*MZ2*Pi^2*CHl3[Leff, Leff] - 5376*MW2^5*MZ2^2*Pi^2*
       CHl3[Leff, Leff] + 16896*MW2^4*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
      61024*MW2^3*MZ2^4*Pi^2*CHl3[Leff, Leff] + 55344*MW2^2*MZ2^5*Pi^2*
       CHl3[Leff, Leff] - 13584*MW2*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
      448*MZ2^7*Pi^2*CHl3[Leff, Leff] - 24960*MW2^6*MZ2*CHq1[2, 2] - 
      288*MH2*MW2^4*MZ2^2*CHq1[2, 2] - 5184*MT2*MW2^4*MZ2^2*CHq1[2, 2] + 
      310272*MW2^5*MZ2^2*CHq1[2, 2] + 288*MH2*MW2^3*MZ2^3*CHq1[2, 2] + 
      5184*MT2*MW2^3*MZ2^3*CHq1[2, 2] - 221232*MW2^4*MZ2^3*CHq1[2, 2] - 
      108*MH2*MW2^2*MZ2^4*CHq1[2, 2] - 1944*MT2*MW2^2*MZ2^4*CHq1[2, 2] - 
      418488*MW2^3*MZ2^4*CHq1[2, 2] + 18*MH2*MW2*MZ2^5*CHq1[2, 2] + 
      324*MT2*MW2*MZ2^5*CHq1[2, 2] + 519060*MW2^2*MZ2^5*CHq1[2, 2] + 
      90*MH2*MZ2^6*CHq1[2, 2] + 1620*MT2*MZ2^6*CHq1[2, 2] - 
      179286*MW2*MZ2^6*CHq1[2, 2] + 14634*MZ2^7*CHq1[2, 2] + 
      8192*MW2^6*MZ2*Pi^2*CHq1[2, 2] - 34560*MW2^5*MZ2^2*Pi^2*CHq1[2, 2] + 
      19968*MW2^4*MZ2^3*Pi^2*CHq1[2, 2] + 44000*MW2^3*MZ2^4*Pi^2*CHq1[2, 2] - 
      56304*MW2^2*MZ2^5*Pi^2*CHq1[2, 2] + 20496*MW2*MZ2^6*Pi^2*CHq1[2, 2] - 
      1792*MZ2^7*Pi^2*CHq1[2, 2] - 18432*MW2^7*CHq3[2, 2] - 
      77952*MW2^6*MZ2*CHq3[2, 2] - 288*MH2*MW2^4*MZ2^2*CHq3[2, 2] - 
      5184*MT2*MW2^4*MZ2^2*CHq3[2, 2] + 354432*MW2^5*MZ2^2*CHq3[2, 2] + 
      288*MH2*MW2^3*MZ2^3*CHq3[2, 2] + 5184*MT2*MW2^3*MZ2^3*CHq3[2, 2] - 
      227280*MW2^4*MZ2^3*CHq3[2, 2] - 108*MH2*MW2^2*MZ2^4*CHq3[2, 2] - 
      1944*MT2*MW2^2*MZ2^4*CHq3[2, 2] - 415128*MW2^3*MZ2^4*CHq3[2, 2] + 
      18*MH2*MW2*MZ2^5*CHq3[2, 2] + 324*MT2*MW2*MZ2^5*CHq3[2, 2] + 
      542364*MW2^2*MZ2^5*CHq3[2, 2] + 90*MH2*MZ2^6*CHq3[2, 2] + 
      1620*MT2*MZ2^6*CHq3[2, 2] - 172878*MW2*MZ2^6*CHq3[2, 2] + 
      14874*MZ2^7*CHq3[2, 2] + 8192*MW2^6*MZ2*Pi^2*CHq3[2, 2] - 
      34560*MW2^5*MZ2^2*Pi^2*CHq3[2, 2] + 19968*MW2^4*MZ2^3*Pi^2*CHq3[2, 2] + 
      44000*MW2^3*MZ2^4*Pi^2*CHq3[2, 2] - 56304*MW2^2*MZ2^5*Pi^2*CHq3[2, 2] + 
      20496*MW2*MZ2^6*Pi^2*CHq3[2, 2] - 1792*MZ2^7*Pi^2*CHq3[2, 2]))/
    (36*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 (18*Sqrt[2]*MT*MW2*MZ*MZ2*(2*MW2 + MZ2)*(MW2 - CW2*MZ2)*SW2*
   B0i[bb0, MZ2, MT2, MT2]*Class[6]*CuB[3, 3])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
 Class[8]*(((-2*MZ2^2*(2*MW2 + MZ2)*(72*MW2^2 + MW2*MZ2*(654 - 64*Pi^2) + 
        7*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (8*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^3*
       B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (8*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^3*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (16*MW2*MZ2^2*(MW2 + MZ2)^2*(2*MW2 + MZ2)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 
        0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*(24*MW2^2*Cdd[1, 1, 2, 2] - 
      12*MW2*MZ2*Cdd[1, 1, 2, 2] - 12*MZ2^2*Cdd[1, 1, 2, 2] + 
      8*MW2^2*Cdd[1, 2, 2, 1] - 4*MW2*MZ2*Cdd[1, 2, 2, 1] - 
      4*MZ2^2*Cdd[1, 2, 2, 1] + 32*MW2^2*Cdd[2, 2, 2, 2] - 
      16*MW2*MZ2*Cdd[2, 2, 2, 2] - 16*MZ2^2*Cdd[2, 2, 2, 2] + 
      24*MW2^2*Cdd[2, 2, 3, 3] - 12*MW2*MZ2*Cdd[2, 2, 3, 3] - 
      12*MZ2^2*Cdd[2, 2, 3, 3] + 8*MW2^2*Cdd[2, 3, 3, 2] - 
      4*MW2*MZ2*Cdd[2, 3, 3, 2] - 4*MZ2^2*Cdd[2, 3, 3, 2] + 
      12*MW2^2*Ced[1, 1, 2, 2] - 6*MW2*MZ2*Ced[1, 1, 2, 2] - 
      6*MZ2^2*Ced[1, 1, 2, 2] + 12*MW2^2*Ced[2, 2, 2, 2] - 
      6*MW2*MZ2*Ced[2, 2, 2, 2] - 6*MZ2^2*Ced[2, 2, 2, 2] + 
      12*MW2^2*Ced[3, 3, 2, 2] - 6*MW2*MZ2*Ced[3, 3, 2, 2] - 
      6*MZ2^2*Ced[3, 3, 2, 2] - 6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 12*MW2^2*Ced[Leff, Leff, 3, 3] + 
      18*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 6*MZ2^2*Ced[Leff, Leff, 3, 3] - 
      48*MW2^2*Cee[Leff, Leff, 1, 1] + 72*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      24*MZ2^2*Cee[Leff, Leff, 1, 1] - 48*MW2^2*Cee[Leff, Leff, 2, 2] + 
      72*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 24*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      48*MW2^2*Cee[Leff, Leff, 3, 3] + 72*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      24*MZ2^2*Cee[Leff, Leff, 3, 3] + 24*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      36*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 12*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      24*MW2^2*Ceu[Leff, Leff, 2, 2] - 36*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      12*MZ2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2^2*Cld[1, 1, 2, 2] - 
      6*MW2*MZ2*Cld[1, 1, 2, 2] - 6*MZ2^2*Cld[1, 1, 2, 2] + 
      12*MW2^2*Cld[2, 2, 2, 2] - 6*MW2*MZ2*Cld[2, 2, 2, 2] - 
      6*MZ2^2*Cld[2, 2, 2, 2] + 12*MW2^2*Cld[3, 3, 2, 2] - 
      6*MW2*MZ2*Cld[3, 3, 2, 2] - 6*MZ2^2*Cld[3, 3, 2, 2] + 
      12*MW2^2*Cld[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 
      12*MZ2^2*Cld[Leff, Leff, 1, 1] + 12*MW2^2*Cld[Leff, Leff, 2, 2] - 
      24*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 12*MZ2^2*Cld[Leff, Leff, 2, 2] + 
      12*MW2^2*Cld[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 
      12*MZ2^2*Cld[Leff, Leff, 3, 3] - 12*MW2^2*Cle[1, 1, Leff, Leff] + 
      18*MW2*MZ2*Cle[1, 1, Leff, Leff] - 6*MZ2^2*Cle[1, 1, Leff, Leff] - 
      12*MW2^2*Cle[2, 2, Leff, Leff] + 18*MW2*MZ2*Cle[2, 2, Leff, Leff] - 
      6*MZ2^2*Cle[2, 2, Leff, Leff] - 12*MW2^2*Cle[3, 3, Leff, Leff] + 
      18*MW2*MZ2*Cle[3, 3, Leff, Leff] - 6*MZ2^2*Cle[3, 3, Leff, Leff] + 
      12*MW2^2*Cle[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 
      12*MZ2^2*Cle[Leff, Leff, 1, 1] + 12*MW2^2*Cle[Leff, Leff, 2, 2] - 
      24*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 12*MZ2^2*Cle[Leff, Leff, 2, 2] + 
      12*MW2^2*Cle[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 
      12*MZ2^2*Cle[Leff, Leff, 3, 3] + 24*MW2^2*Cll[Leff, 1, 1, Leff] - 
      36*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 12*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      24*MW2^2*Cll[Leff, 2, 2, Leff] - 36*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      12*MZ2^2*Cll[Leff, 2, 2, Leff] + 24*MW2^2*Cll[Leff, 3, 3, Leff] - 
      36*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      24*MW2^2*Cll[Leff, Leff, 1, 1] - 48*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      24*MZ2^2*Cll[Leff, Leff, 1, 1] + 24*MW2^2*Cll[Leff, Leff, 2, 2] - 
      48*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 24*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      24*MW2^2*Cll[Leff, Leff, 3, 3] - 48*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      24*MZ2^2*Cll[Leff, Leff, 3, 3] - 12*MW2^2*Clq1[1, 1, 2, 2] + 
      24*MW2*MZ2*Clq1[1, 1, 2, 2] - 12*MZ2^2*Clq1[1, 1, 2, 2] - 
      12*MW2^2*Clq1[2, 2, 2, 2] + 24*MW2*MZ2*Clq1[2, 2, 2, 2] - 
      12*MZ2^2*Clq1[2, 2, 2, 2] - 12*MW2^2*Clq1[3, 3, 2, 2] + 
      24*MW2*MZ2*Clq1[3, 3, 2, 2] - 12*MZ2^2*Clq1[3, 3, 2, 2] - 
      12*MW2^2*Clq1[Leff, Leff, 1, 1] + 24*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 
      12*MZ2^2*Clq1[Leff, Leff, 1, 1] - 12*MW2^2*Clq1[Leff, Leff, 2, 2] + 
      24*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 12*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
      12*MW2^2*Clq1[Leff, Leff, 3, 3] - 6*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      6*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[1, 1, 2, 2] + 
      12*MW2*MZ2*Clq3[1, 1, 2, 2] - 12*MW2^2*Clq3[2, 2, 2, 2] + 
      12*MW2*MZ2*Clq3[2, 2, 2, 2] - 12*MW2^2*Clq3[3, 3, 2, 2] + 
      12*MW2*MZ2*Clq3[3, 3, 2, 2] + 36*MW2^2*Clq3[Leff, Leff, 1, 1] - 
      36*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 36*MW2^2*Clq3[Leff, Leff, 2, 2] - 
      36*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 12*MW2^2*Clq3[Leff, Leff, 3, 3] - 
      6*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      24*MW2^2*Clu[Leff, Leff, 1, 1] + 48*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 
      24*MZ2^2*Clu[Leff, Leff, 1, 1] - 24*MW2^2*Clu[Leff, Leff, 2, 2] + 
      48*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 24*MZ2^2*Clu[Leff, Leff, 2, 2] - 
      12*MW2^2*Cqd1[1, 1, 2, 2] + 6*MW2*MZ2*Cqd1[1, 1, 2, 2] + 
      6*MZ2^2*Cqd1[1, 1, 2, 2] - 12*MW2^2*Cqd1[2, 2, 1, 1] + 
      24*MW2*MZ2*Cqd1[2, 2, 1, 1] - 12*MZ2^2*Cqd1[2, 2, 1, 1] - 
      24*MW2^2*Cqd1[2, 2, 2, 2] + 30*MW2*MZ2*Cqd1[2, 2, 2, 2] - 
      6*MZ2^2*Cqd1[2, 2, 2, 2] - 12*MW2^2*Cqd1[2, 2, 3, 3] + 
      24*MW2*MZ2*Cqd1[2, 2, 3, 3] - 12*MZ2^2*Cqd1[2, 2, 3, 3] + 
      12*MW2^2*Cqd1[3, 3, 2, 2] + 12*MW2*MZ2*Cqd1[3, 3, 2, 2] + 
      3*MZ2^2*Cqd1[3, 3, 2, 2] + 12*MW2^2*Cqe[1, 1, Leff, Leff] - 
      18*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 6*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      12*MW2^2*Cqe[2, 2, 1, 1] + 24*MW2*MZ2*Cqe[2, 2, 1, 1] - 
      12*MZ2^2*Cqe[2, 2, 1, 1] - 12*MW2^2*Cqe[2, 2, 2, 2] + 
      24*MW2*MZ2*Cqe[2, 2, 2, 2] - 12*MZ2^2*Cqe[2, 2, 2, 2] - 
      12*MW2^2*Cqe[2, 2, 3, 3] + 24*MW2*MZ2*Cqe[2, 2, 3, 3] - 
      12*MZ2^2*Cqe[2, 2, 3, 3] + 12*MW2^2*Cqe[2, 2, Leff, Leff] - 
      18*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 6*MZ2^2*Cqe[2, 2, Leff, Leff] - 
      12*MW2^2*Cqe[3, 3, Leff, Leff] + 3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      24*MW2^2*Cqq1[1, 1, 2, 2] - 48*MW2*MZ2*Cqq1[1, 1, 2, 2] + 
      24*MZ2^2*Cqq1[1, 1, 2, 2] - 8*MW2^2*Cqq1[1, 2, 2, 1] + 
      4*MW2*MZ2*Cqq1[1, 2, 2, 1] + 4*MZ2^2*Cqq1[1, 2, 2, 1] + 
      16*MW2^2*Cqq1[2, 2, 2, 2] - 44*MW2*MZ2*Cqq1[2, 2, 2, 2] + 
      28*MZ2^2*Cqq1[2, 2, 2, 2] - 24*MW2^2*Cqq1[2, 2, 3, 3] + 
      12*MW2*MZ2*Cqq1[2, 2, 3, 3] + 12*MZ2^2*Cqq1[2, 2, 3, 3] - 
      8*MW2^2*Cqq1[2, 3, 3, 2] + 4*MW2*MZ2*Cqq1[2, 3, 3, 2] + 
      4*MZ2^2*Cqq1[2, 3, 3, 2] - 72*MW2^2*Cqq3[1, 1, 2, 2] + 
      72*MW2*MZ2*Cqq3[1, 1, 2, 2] + 24*MW2^2*Cqq3[1, 2, 2, 1] - 
      36*MW2*MZ2*Cqq3[1, 2, 2, 1] + 12*MZ2^2*Cqq3[1, 2, 2, 1] - 
      48*MW2^2*Cqq3[2, 2, 2, 2] + 36*MW2*MZ2*Cqq3[2, 2, 2, 2] + 
      12*MZ2^2*Cqq3[2, 2, 2, 2] - 24*MW2^2*Cqq3[2, 2, 3, 3] + 
      12*MW2*MZ2*Cqq3[2, 2, 3, 3] + 12*MZ2^2*Cqq3[2, 2, 3, 3] - 
      8*MW2^2*Cqq3[2, 3, 3, 2] + 4*MW2*MZ2*Cqq3[2, 3, 3, 2] + 
      4*MZ2^2*Cqq3[2, 3, 3, 2] + 24*MW2^2*Cqu1[2, 2, 1, 1] - 
      48*MW2*MZ2*Cqu1[2, 2, 1, 1] + 24*MZ2^2*Cqu1[2, 2, 1, 1] + 
      24*MW2^2*Cqu1[2, 2, 2, 2] - 48*MW2*MZ2*Cqu1[2, 2, 2, 2] + 
      24*MZ2^2*Cqu1[2, 2, 2, 2] - 24*MW2^2*Cud1[1, 1, 2, 2] + 
      12*MW2*MZ2*Cud1[1, 1, 2, 2] + 12*MZ2^2*Cud1[1, 1, 2, 2] - 
      24*MW2^2*Cud1[2, 2, 2, 2] + 12*MW2*MZ2*Cud1[2, 2, 2, 2] + 
      12*MZ2^2*Cud1[2, 2, 2, 2]))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (12*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      6*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      24*MW2^2*Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 24*MW2^2*Clu[Leff, Leff, 3, 3] + 
      48*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      24*MW2^2*Cqd1[3, 3, 2, 2] - 6*MW2*MZ2*Cqd1[3, 3, 2, 2] + 
      3*MZ2^2*Cqd1[3, 3, 2, 2] + 24*MW2^2*Cqe[3, 3, Leff, Leff] - 
      18*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      48*MW2^2*Cqq1[2, 2, 3, 3] - 60*MW2*MZ2*Cqq1[2, 2, 3, 3] + 
      12*MZ2^2*Cqq1[2, 2, 3, 3] - 48*MW2^2*Cqq3[2, 2, 3, 3] + 
      60*MW2*MZ2*Cqq3[2, 2, 3, 3] - 12*MZ2^2*Cqq3[2, 2, 3, 3] + 
      32*MW2^2*Cqq3[2, 3, 3, 2] - 40*MW2*MZ2*Cqq3[2, 3, 3, 2] + 
      8*MZ2^2*Cqq3[2, 3, 3, 2] + 24*MW2^2*Cqu1[2, 2, 3, 3] - 
      48*MW2*MZ2*Cqu1[2, 2, 3, 3] + 24*MZ2^2*Cqu1[2, 2, 3, 3] - 
      24*MW2^2*Cud1[3, 3, 2, 2] + 12*MW2*MZ2*Cud1[3, 3, 2, 2] + 
      12*MZ2^2*Cud1[3, 3, 2, 2]))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2*(2*MW2 + MZ2)*SW2*(48*MW2^2*MZ2*Cdd[1, 1, 2, 2] - 
      24*MW2*MZ2^2*Cdd[1, 1, 2, 2] - 24*MZ2^3*Cdd[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cdd[1, 2, 2, 1] + 4*MW2*MZ2^2*Cdd[1, 2, 2, 1] + 
      4*MZ2^3*Cdd[1, 2, 2, 1] + 40*MW2^2*MZ2*Cdd[2, 2, 2, 2] - 
      20*MW2*MZ2^2*Cdd[2, 2, 2, 2] - 20*MZ2^3*Cdd[2, 2, 2, 2] + 
      48*MW2^2*MZ2*Cdd[2, 2, 3, 3] - 24*MW2*MZ2^2*Cdd[2, 2, 3, 3] - 
      24*MZ2^3*Cdd[2, 2, 3, 3] - 8*MW2^2*MZ2*Cdd[2, 3, 3, 2] + 
      4*MW2*MZ2^2*Cdd[2, 3, 3, 2] + 4*MZ2^3*Cdd[2, 3, 3, 2] + 
      24*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] - 
      12*MZ2^3*Ced[1, 1, 2, 2] + 24*MW2^2*MZ2*Ced[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Ced[2, 2, 2, 2] - 12*MZ2^3*Ced[2, 2, 2, 2] + 
      24*MW2^2*MZ2*Ced[3, 3, 2, 2] - 12*MW2*MZ2^2*Ced[3, 3, 2, 2] - 
      12*MZ2^3*Ced[3, 3, 2, 2] - 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 24*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 
      36*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 12*MZ2^3*Ced[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 1, 1] - 12*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 12*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 12*MZ2^3*Cee[Leff, Leff, 3, 3] + 
      48*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 72*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 24*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      48*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 72*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 24*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      144*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 216*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      72*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 36*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 12*MZ2^3*Ceu[Leff, Leff, 3, 3] + 
      24*MW2^2*MZ2*Cld[1, 1, 2, 2] - 12*MW2*MZ2^2*Cld[1, 1, 2, 2] - 
      12*MZ2^3*Cld[1, 1, 2, 2] + 24*MW2^2*MZ2*Cld[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Cld[2, 2, 2, 2] - 12*MZ2^3*Cld[2, 2, 2, 2] + 
      24*MW2^2*MZ2*Cld[3, 3, 2, 2] - 12*MW2*MZ2^2*Cld[3, 3, 2, 2] - 
      12*MZ2^3*Cld[3, 3, 2, 2] + 24*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      48*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 24*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      24*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 24*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      24*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 24*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] - 12*MZ2^3*Cle[1, 1, Leff, Leff] - 
      24*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 12*MZ2^3*Cle[2, 2, Leff, Leff] - 
      24*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] - 12*MZ2^3*Cle[3, 3, Leff, Leff] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 24*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 24*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 24*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 12*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      24*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 12*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      24*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 12*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 48*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 48*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 48*MZ2^3*Cll[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq1[1, 1, 2, 2] + 48*MW2*MZ2^2*Clq1[1, 1, 2, 2] - 
      24*MZ2^3*Clq1[1, 1, 2, 2] - 24*MW2^2*MZ2*Clq1[2, 2, 2, 2] + 
      48*MW2*MZ2^2*Clq1[2, 2, 2, 2] - 24*MZ2^3*Clq1[2, 2, 2, 2] - 
      24*MW2^2*MZ2*Clq1[3, 3, 2, 2] + 48*MW2*MZ2^2*Clq1[3, 3, 2, 2] - 
      24*MZ2^3*Clq1[3, 3, 2, 2] - 24*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 
      48*MW2*MZ2^2*Clq1[Leff, Leff, 1, 1] - 24*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      24*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 24*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      144*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 180*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 48*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      36*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 42*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 6*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      24*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 24*MW2*MZ2^2*Clq3[2, 2, 2, 2] - 
      24*MW2^2*MZ2*Clq3[3, 3, 2, 2] + 24*MW2*MZ2^2*Clq3[3, 3, 2, 2] + 
      72*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 72*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 72*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] - 
      72*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 144*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 180*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      36*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 18*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 18*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      48*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 96*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 48*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      48*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 96*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 48*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      144*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 288*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      144*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cqd1[1, 1, 2, 2] + 12*MW2*MZ2^2*Cqd1[1, 1, 2, 2] + 
      12*MZ2^3*Cqd1[1, 1, 2, 2] - 24*MW2^2*MZ2*Cqd1[2, 2, 1, 1] + 
      48*MW2*MZ2^2*Cqd1[2, 2, 1, 1] - 24*MZ2^3*Cqd1[2, 2, 1, 1] - 
      48*MW2^2*MZ2*Cqd1[2, 2, 2, 2] + 60*MW2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      12*MZ2^3*Cqd1[2, 2, 2, 2] - 24*MW2^2*MZ2*Cqd1[2, 2, 3, 3] + 
      48*MW2*MZ2^2*Cqd1[2, 2, 3, 3] - 24*MZ2^3*Cqd1[2, 2, 3, 3] - 
      144*MT2*MW2^2*Cqd1[3, 3, 2, 2] - 36*MT2*MW2*MZ2*Cqd1[3, 3, 2, 2] + 
      48*MW2^2*MZ2*Cqd1[3, 3, 2, 2] + 18*MT2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      30*MW2*MZ2^2*Cqd1[3, 3, 2, 2] + 3*MZ2^3*Cqd1[3, 3, 2, 2] + 
      24*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 36*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 12*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      24*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 48*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      24*MZ2^3*Cqe[2, 2, 1, 1] - 24*MW2^2*MZ2*Cqe[2, 2, 2, 2] + 
      48*MW2*MZ2^2*Cqe[2, 2, 2, 2] - 24*MZ2^3*Cqe[2, 2, 2, 2] - 
      24*MW2^2*MZ2*Cqe[2, 2, 3, 3] + 48*MW2*MZ2^2*Cqe[2, 2, 3, 3] - 
      24*MZ2^3*Cqe[2, 2, 3, 3] + 24*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      36*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 12*MZ2^3*Cqe[2, 2, Leff, Leff] + 
      144*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 108*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 48*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      18*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 18*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      48*MW2^2*MZ2*Cqq1[1, 1, 2, 2] - 96*MW2*MZ2^2*Cqq1[1, 1, 2, 2] + 
      48*MZ2^3*Cqq1[1, 1, 2, 2] + 8*MW2^2*MZ2*Cqq1[1, 2, 2, 1] - 
      4*MW2*MZ2^2*Cqq1[1, 2, 2, 1] - 4*MZ2^3*Cqq1[1, 2, 2, 1] + 
      56*MW2^2*MZ2*Cqq1[2, 2, 2, 2] - 100*MW2*MZ2^2*Cqq1[2, 2, 2, 2] + 
      44*MZ2^3*Cqq1[2, 2, 2, 2] + 288*MT2*MW2^2*Cqq1[2, 2, 3, 3] - 
      360*MT2*MW2*MZ2*Cqq1[2, 2, 3, 3] - 96*MW2^2*MZ2*Cqq1[2, 2, 3, 3] + 
      72*MT2*MZ2^2*Cqq1[2, 2, 3, 3] + 84*MW2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      12*MZ2^3*Cqq1[2, 2, 3, 3] + 8*MW2^2*MZ2*Cqq1[2, 3, 3, 2] - 
      4*MW2*MZ2^2*Cqq1[2, 3, 3, 2] - 4*MZ2^3*Cqq1[2, 3, 3, 2] - 
      144*MW2^2*MZ2*Cqq3[1, 1, 2, 2] + 144*MW2*MZ2^2*Cqq3[1, 1, 2, 2] - 
      24*MW2^2*MZ2*Cqq3[1, 2, 2, 1] + 36*MW2*MZ2^2*Cqq3[1, 2, 2, 1] - 
      12*MZ2^3*Cqq3[1, 2, 2, 1] - 168*MW2^2*MZ2*Cqq3[2, 2, 2, 2] + 
      180*MW2*MZ2^2*Cqq3[2, 2, 2, 2] - 12*MZ2^3*Cqq3[2, 2, 2, 2] - 
      288*MT2*MW2^2*Cqq3[2, 2, 3, 3] + 360*MT2*MW2*MZ2*Cqq3[2, 2, 3, 3] - 
      72*MT2*MZ2^2*Cqq3[2, 2, 3, 3] - 36*MW2*MZ2^2*Cqq3[2, 2, 3, 3] + 
      36*MZ2^3*Cqq3[2, 2, 3, 3] + 192*MT2*MW2^2*Cqq3[2, 3, 3, 2] - 
      24*MT2*MW2*MZ2*Cqq3[2, 3, 3, 2] - 120*MW2^2*MZ2*Cqq3[2, 3, 3, 2] - 
      168*MT2*MZ2^2*Cqq3[2, 3, 3, 2] + 156*MW2*MZ2^2*Cqq3[2, 3, 3, 2] - 
      36*MZ2^3*Cqq3[2, 3, 3, 2] + 48*MW2^2*MZ2*Cqu1[2, 2, 1, 1] - 
      96*MW2*MZ2^2*Cqu1[2, 2, 1, 1] + 48*MZ2^3*Cqu1[2, 2, 1, 1] + 
      48*MW2^2*MZ2*Cqu1[2, 2, 2, 2] - 96*MW2*MZ2^2*Cqu1[2, 2, 2, 2] + 
      48*MZ2^3*Cqu1[2, 2, 2, 2] + 144*MT2*MW2^2*Cqu1[2, 2, 3, 3] - 
      288*MT2*MW2*MZ2*Cqu1[2, 2, 3, 3] - 24*MW2^2*MZ2*Cqu1[2, 2, 3, 3] + 
      144*MT2*MZ2^2*Cqu1[2, 2, 3, 3] + 48*MW2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      24*MZ2^3*Cqu1[2, 2, 3, 3] - 48*MW2^2*MZ2*Cud1[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Cud1[1, 1, 2, 2] + 24*MZ2^3*Cud1[1, 1, 2, 2] - 
      48*MW2^2*MZ2*Cud1[2, 2, 2, 2] + 24*MW2*MZ2^2*Cud1[2, 2, 2, 2] + 
      24*MZ2^3*Cud1[2, 2, 2, 2] - 144*MT2*MW2^2*Cud1[3, 3, 2, 2] + 
      72*MT2*MW2*MZ2*Cud1[3, 3, 2, 2] + 24*MW2^2*MZ2*Cud1[3, 3, 2, 2] + 
      72*MT2*MZ2^2*Cud1[3, 3, 2, 2] - 12*MW2*MZ2^2*Cud1[3, 3, 2, 2] - 
      12*MZ2^3*Cud1[3, 3, 2, 2]))/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (3*(2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] + 6*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 48*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 114*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      24*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 66*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MZ2^3*Clq3[Leff, Leff, 3, 3] - 48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 
      42*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] + 6*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      48*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MW2^2*Cqd1[3, 3, 2, 2] + 42*MT2*MW2*MZ2*Cqd1[3, 3, 2, 2] - 
      24*MW2^2*MZ2*Cqd1[3, 3, 2, 2] + 33*MT2*MZ2^2*Cqd1[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqd1[3, 3, 2, 2] + 3*MZ2^3*Cqd1[3, 3, 2, 2] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 90*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] + 24*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      33*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      96*MT2*MW2^2*Cqq1[2, 2, 3, 3] - 228*MT2*MW2*MZ2*Cqq1[2, 2, 3, 3] + 
      48*MW2^2*MZ2*Cqq1[2, 2, 3, 3] + 132*MT2*MZ2^2*Cqq1[2, 2, 3, 3] - 
      60*MW2*MZ2^2*Cqq1[2, 2, 3, 3] + 12*MZ2^3*Cqq1[2, 2, 3, 3] - 
      96*MT2*MW2^2*Cqq3[2, 2, 3, 3] + 228*MT2*MW2*MZ2*Cqq3[2, 2, 3, 3] - 
      48*MW2^2*MZ2*Cqq3[2, 2, 3, 3] - 132*MT2*MZ2^2*Cqq3[2, 2, 3, 3] + 
      60*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 12*MZ2^3*Cqq3[2, 2, 3, 3] + 
      64*MT2*MW2^2*Cqq3[2, 3, 3, 2] - 152*MT2*MW2*MZ2*Cqq3[2, 3, 3, 2] + 
      32*MW2^2*MZ2*Cqq3[2, 3, 3, 2] + 88*MT2*MZ2^2*Cqq3[2, 3, 3, 2] - 
      40*MW2*MZ2^2*Cqq3[2, 3, 3, 2] + 8*MZ2^3*Cqq3[2, 3, 3, 2] + 
      48*MT2*MW2^2*Cqu1[2, 2, 3, 3] - 42*MT2*MW2*MZ2*Cqu1[2, 2, 3, 3] + 
      24*MW2^2*MZ2*Cqu1[2, 2, 3, 3] - 6*MT2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      48*MW2*MZ2^2*Cqu1[2, 2, 3, 3] + 24*MZ2^3*Cqu1[2, 2, 3, 3] - 
      48*MT2*MW2^2*Cud1[3, 3, 2, 2] - 30*MT2*MW2*MZ2*Cud1[3, 3, 2, 2] - 
      24*MW2^2*MZ2*Cud1[3, 3, 2, 2] - 3*MT2*MZ2^2*Cud1[3, 3, 2, 2] + 
      12*MW2*MZ2^2*Cud1[3, 3, 2, 2] + 12*MZ2^3*Cud1[3, 3, 2, 2]))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AsLR_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
 (MZ2*(2*MW2 + MZ2)*(1440*MW2^4 - 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 
      39*MZ2^2) + MZ2^4*(-33 + 4*Pi^2) + 16*MW2^3*MZ2*(59 + 4*Pi^2) - 
    2*MW2^2*MZ2^2*(931 + 8*Pi^2) + MW2*MZ2^2*(-9*MH2 + 285*MZ2 - 
      16*MZ2*Pi^2))*SW2^2)/(18*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
    2*Pi^2*VMU^2) - (MH2*MW2*MZ2^2*(2*MW2 + MZ2)*
   (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2^2*B0i[bb0, 0, 0, MH2])/
  ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*MW2*MZ2*(2*MW2 + MZ2)*SW2^2*(MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 
    32*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/(3*(-2*MW2 + MZ2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 + MZ2)*(MW2*(32*MW2^4 - 20*MW2^3*MZ2 - 64*MW2^2*MZ2^2 + 
      49*MW2*MZ2^3 - 6*MZ2^4) + MH2*(-32*MW2^4 + 20*MW2^3*MZ2 + 
      73*MW2^2*MZ2^2 - 58*MW2*MZ2^3 + 6*MZ2^4))*SW2*B0i[bb0, 0, 0, MW2])/
  ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 + MZ2)*(32*MW2^4 - 8*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 
    MZ2^3*(-MH2 + 3*MZ2) + MW2*MZ2^2*(MH2 + 20*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*MZ2^2*(2*MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*
   B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MW2*MZ2*(2*MW2 + MZ2)*
   (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (3*(-2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2^2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (24*MW2^3*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (4*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + ((6*CWw*MW*MW2*MZ2^2*(96*MW2^3 - 52*MW2^2*MZ2 - 52*MW2*MZ2^2 - 
      MZ2^3)*SW2^2)/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VMU) - (72*CWw*MW*MW2^2*MZ2^2*(4*MW2^2 - 4*MW2*MZ2 - 3*MZ2^2)*SW2^2*
     B0i[bb0, 0, 0, MW2])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (36*CWw*MW*MW2*MZ2^2*(8*MW2^3 - 8*MW2^2*MZ2 - 4*MW2*MZ2^2 + 
      MZ2^3)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (72*CWw*MW*MW2^3*MZ2^2*(2*MW2 + MZ2)*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (24*CHD*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/36*((-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
        (3*MH2 - 9*MW2 + 8*MZ2)*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
         MW2*MZ2^3 - 5*MZ2^4) + CHD*(-9*MH2^2*MW2*MZ2^2*
          (224*MW2^6 - 432*MW2^5*MZ2 + 468*MW2^4*MZ2^2 - 352*MW2^3*MZ2^3 + 
           45*MW2^2*MZ2^4 + 72*MW2*MZ2^5 - 25*MZ2^6) + 
         MH2*(-124416*MW2^10 + 6*MT2*MW2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
             3872*MW2^6*MZ2^2 + 27984*MW2^5*MZ2^3 - 36996*MW2^4*MZ2^4 + 
             18916*MW2^3*MZ2^5 - 3037*MW2^2*MZ2^6 - 769*MW2*MZ2^7 + 
             270*MZ2^8) - 2048*MW2^9*MZ2*(-100 + Pi^2) + 
           5*MZ2^10*(-33 + 4*Pi^2) - 4*MW2*MZ2^9*(-264 + 37*Pi^2) - 
           25*MW2^3*MZ2^7*(-1585 + 96*Pi^2) + 32*MW2^8*MZ2^2*
            (5383 + 128*Pi^2) + 16*MW2^7*MZ2^3*(-25721 + 368*Pi^2) + 
           MW2^4*MZ2^6*(-209881 + 416*Pi^2) - 36*MW2^6*MZ2^4*
            (521 + 480*Pi^2) + MW2^2*MZ2^8*(-1181 + 832*Pi^2) + 
           4*MW2^5*MZ2^5*(88143 + 2656*Pi^2)) + 
         MW2*(124416*MW2^10 - 6*MT2*MW2*(4096*MW2^8 - 14336*MW2^7*MZ2 + 
             3872*MW2^6*MZ2^2 + 27984*MW2^5*MZ2^3 - 36996*MW2^4*MZ2^4 + 
             18916*MW2^3*MZ2^5 - 3037*MW2^2*MZ2^6 - 769*MW2*MZ2^7 + 
             270*MZ2^8) + 4*MW2^2*MZ2^8*(239 - 208*Pi^2) + 
           4*MW2^4*MZ2^6*(52207 - 104*Pi^2) + 5*MZ2^10*(33 - 4*Pi^2) + 
           2048*MW2^9*MZ2*(-100 + Pi^2) - 256*MW2^7*MZ2^3*(-1562 + 23*Pi^2) + 
           4*MW2*MZ2^9*(-264 + 37*Pi^2) - 64*MW2^8*MZ2^2*(2579 + 64*Pi^2) + 
           144*MW2^6*MZ2^4*(191 + 120*Pi^2) + MW2^3*MZ2^7*
            (-38167 + 2400*Pi^2) - 4*MW2^5*MZ2^5*(89259 + 2656*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MW2*MZ2^2*(-4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(MH2^2 + 12*MW2*MZ2 - 
        MH2*(MW2 + 3*MZ2)) + CHD*(MH2^3*(-32*MW2^5 + 16*MW2^4*MZ2 - 
          140*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 + 5*MW2*MZ2^4 - 10*MZ2^5) + 
        12*MW2^2*MZ2*(32*MW2^5 - 16*MW2^4*MZ2 + 140*MW2^3*MZ2^2 - 
          80*MW2^2*MZ2^3 - 5*MW2*MZ2^4 + 10*MZ2^5) + 
        MH2*MW2*(-32*MW2^6 - 752*MW2^5*MZ2 + 532*MW2^4*MZ2^2 - 
          2272*MW2^3*MZ2^3 + 1277*MW2^2*MZ2^4 + 146*MW2*MZ2^5 - 195*MZ2^6) + 
        MH2^2*(64*MW2^6 + 640*MW2^5*MZ2 - 344*MW2^4*MZ2^2 + 620*MW2^3*MZ2^3 - 
          286*MW2^2*MZ2^4 - 121*MW2*MZ2^5 + 75*MZ2^6)))*SW2^2*
     B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*MZ2*(32*MW2*MZ2*(32*MW2^6 - 80*MW2^5*MZ2 - 52*MW2^4*MZ2^2 + 
        176*MW2^3*MZ2^3 - 85*MW2^2*MZ2^4 + 4*MW2*MZ2^5 + 5*MZ2^6) + 
      MT2*(2048*MW2^7 - 5120*MW2^6*MZ2 - 3616*MW2^5*MZ2^2 + 
        11024*MW2^4*MZ2^3 - 9580*MW2^3*MZ2^4 + 2848*MW2^2*MZ2^5 + 
        317*MW2*MZ2^6 - 270*MZ2^7))*SW2^2*B0i[bb0, 0, 0, MT2])/
    (3*(-2*MW2 + MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2^2*(36*CHbox*(MH2 - MW2)*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) + 
      CHD*(MW2^2*(2304*MW2^9 - 9728*MW2^8*MZ2 + 7904*MW2^7*MZ2^2 + 
          9552*MW2^6*MZ2^3 - 11280*MW2^5*MZ2^4 - 4688*MW2^4*MZ2^5 + 
          10550*MW2^3*MZ2^6 - 5605*MW2^2*MZ2^7 + 1347*MW2*MZ2^8 - 
          113*MZ2^9) + MH2^2*(2304*MW2^9 - 9728*MW2^8*MZ2 + 
          7328*MW2^7*MZ2^2 + 11280*MW2^6*MZ2^3 - 12216*MW2^5*MZ2^4 - 
          6416*MW2^4*MZ2^5 + 12908*MW2^3*MZ2^6 - 6532*MW2^2*MZ2^7 + 
          1383*MW2*MZ2^8 - 68*MZ2^9) + MH2*MW2*(-4608*MW2^9 + 
          19456*MW2^8*MZ2 - 15520*MW2^7*MZ2^2 - 20112*MW2^6*MZ2^3 + 
          22812*MW2^5*MZ2^4 + 11428*MW2^4*MZ2^5 - 23449*MW2^3*MZ2^6 + 
          12011*MW2^2*MZ2^7 - 2685*MW2*MZ2^8 + 181*MZ2^9)))*
     B0i[bb0, 0, 0, MW2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) - 
      CHD*MW2*(3072*MW2^10 - 8192*MW2^9*MZ2 + 512*MW2^8*MZ2^2 - 
        32*MW2^7*(MH2 - 556*MZ2)*MZ2^2 + 16*MW2^6*(5*MH2 - 1121*MZ2)*MZ2^3 + 
        5*MW2*(5*MH2 - 166*MZ2)*MZ2^8 + 5*MZ2^9*(-2*MH2 + 31*MZ2) + 
        12*MW2^5*MZ2^4*(-17*MH2 + 332*MZ2) + 4*MW2^4*MZ2^5*
         (94*MH2 + 441*MZ2) + 2*MW2^2*MZ2^7*(30*MH2 + 749*MZ2) - 
        MW2^3*MZ2^6*(295*MH2 + 1576*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (2*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (4*CHbox*(-2*MW2 + MZ2)^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) + 
      CHD*(32*MW2^5 - 16*MW2^4*MZ2 + 140*MW2^3*MZ2^2 - 80*MW2^2*MZ2^3 - 
        5*MW2*MZ2^4 + 10*MZ2^5))*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*MZ2*(MT2*(2048*MW2^6 - 5120*MW2^5*MZ2 - 160*MW2^4*MZ2^2 + 
        7568*MW2^3*MZ2^3 - 7420*MW2^2*MZ2^4 + 2632*MW2*MZ2^5 - 439*MZ2^6) + 
      MZ2*(1024*MW2^6 - 2560*MW2^5*MZ2 - 1376*MW2^4*MZ2^2 + 
        5296*MW2^3*MZ2^3 - 2900*MW2^2*MZ2^4 + 344*MW2*MZ2^5 + 91*MZ2^6))*
     SW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*(-2*MW2 + MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*MZ2*(768*MW2^7 + 3072*MW2^6*MZ2 + 288*MW2^5*MZ2^2 - 
      2192*MW2^4*MZ2^3 - 64*MW2^3*MZ2^4 + 816*MW2^2*MZ2^5 - 478*MW2*MZ2^6 - 
      23*MZ2^7)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/(2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (12*CHD*MW2^3*MZ2*(48*MW2^5 + 56*MW2^4*MZ2 - 58*MW2^3*MZ2^2 - 
      72*MW2^2*MZ2^3 + 43*MW2*MZ2^4 + 10*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*MW2^2*MZ2^2*(192*MW2^5 + 352*MW2^4*MZ2 + 112*MW2^3*MZ2^2 - 
      156*MW2^2*MZ2^3 - 115*MW2*MZ2^4 - 7*MZ2^5)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] - 
 (48*CHWB*CW*MZ2^4*(2*MW2 + MZ2)*SW*SW2*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/36*(CHWB*CW2*(9*MH2^3*MZ2^3*SW2*(192*MW2^7 + 4*MW2*MZ2^6*(38 + SW2) + 
         5*MZ2^7*(-8 + 3*SW2) + 32*MW2^6*MZ2*(5 + 6*SW2) + 
         8*MW2^4*MZ2^3*(95 + 13*SW2) - 8*MW2^5*MZ2^2*(99 + 20*SW2) + 
         6*MW2^3*MZ2^4*(-67 + 40*SW2) - 2*MW2^2*MZ2^5*(15 + 103*SW2)) + 
       MH2^2*(147456*MW2^11 + 512*MW2^10*MZ2*(-4153 + 1044*SW2) - 
         64*MW2^9*MZ2^2*(-118341 + 42296*SW2) + 
         MZ2^11*(5460 + (-9717 + 16*Pi^2)*SW2) - 8*MW2^7*MZ2^4*
          (-1616351 + 20*(33609 + 64*Pi^2)*SW2) + 32*MW2^8*MZ2^3*
          (-405391 + 2*(83913 + 64*Pi^2)*SW2) + 4*MW2*MZ2^10*
          (-18237 + 4*(4723 + 71*Pi^2)*SW2) + 26*MW2^3*MZ2^8*
          (-45633 + (4654 + 224*Pi^2)*SW2) - 5*MW2^2*MZ2^9*
          (-86090 + (41005 + 1216*Pi^2)*SW2) - 2*MW2^5*MZ2^6*
          (-827849 + 16*(47225 + 1216*Pi^2)*SW2) + 8*MW2^6*MZ2^5*
          (-950949 + (403359 + 3392*Pi^2)*SW2) + 2*MW2^4*MZ2^7*
          (611075 + (245335 + 8512*Pi^2)*SW2) + 6*MT2*MZ2*SW2*
          (24576*MW2^9 + 65*MZ2^9*(8 - 7*SW2) + 2048*MW2^8*MZ2*
            (-73 + 12*SW2) + 12*MW2*MZ2^8*(-338 + 389*SW2) - 
           192*MW2^7*MZ2^2*(-1591 + 736*SW2) + 24*MW2^4*MZ2^5*
            (-3541 + 1881*SW2) + 32*MW2^6*MZ2^3*(-10453 + 6858*SW2) - 
           2*MW2^2*MZ2^7*(-5687 + 8705*SW2) + 2*MW2^3*MZ2^6*
            (881 + 9256*SW2) - 8*MW2^5*MZ2^4*(-28667 + 20332*SW2))) + 
       4*MW2^2*(147456*MW2^11 + 512*MW2^10*MZ2*(-4153 + 1044*SW2) - 
         128*MW2^9*MZ2^2*(-59157 + 21148*SW2) + 
         MZ2^11*(5460 + (-9717 + 16*Pi^2)*SW2) - 10*MW2^2*MZ2^9*
          (-43801 + 32*(649 + 19*Pi^2)*SW2) + 64*MW2^8*MZ2^3*
          (-202835 + (84210 + 64*Pi^2)*SW2) - 16*MW2^7*MZ2^4*
          (-810799 + 4*(84639 + 160*Pi^2)*SW2) + MW2*MZ2^10*
          (-74748 + (76243 + 1136*Pi^2)*SW2) + 2*MW2^3*MZ2^8*
          (-596352 + (59881 + 2912*Pi^2)*SW2) + 8*MW2^6*MZ2^5*
          (-958599 + (407490 + 3392*Pi^2)*SW2) + 2*MW2^4*MZ2^7*
          (604109 + (253210 + 8512*Pi^2)*SW2) - 4*MW2^5*MZ2^6*
          (-424999 + (384082 + 9728*Pi^2)*SW2) + 6*MT2*MZ2*SW2*
          (24576*MW2^9 + 65*MZ2^9*(8 - 7*SW2) + 2048*MW2^8*MZ2*
            (-73 + 12*SW2) + 12*MW2*MZ2^8*(-338 + 389*SW2) - 
           192*MW2^7*MZ2^2*(-1591 + 736*SW2) + 24*MW2^4*MZ2^5*
            (-3541 + 1881*SW2) + 32*MW2^6*MZ2^3*(-10453 + 6858*SW2) - 
           2*MW2^2*MZ2^7*(-5687 + 8705*SW2) + 2*MW2^3*MZ2^6*
            (881 + 9256*SW2) - 8*MW2^5*MZ2^4*(-28667 + 20332*SW2))) - 
       MH2*MW2*(737280*MW2^11 + 2560*MW2^10*MZ2*(-4153 + 1044*SW2) - 
         128*MW2^9*MZ2^2*(-296271 + 105740*SW2) + 
         5*MZ2^11*(5460 + (-9717 + 16*Pi^2)*SW2) + 64*MW2^8*MZ2^3*
          (-1017433 + (420726 + 320*Pi^2)*SW2) - 16*MW2^7*MZ2^4*
          (-4070861 + 4*(422529 + 800*Pi^2)*SW2) + 5*MW2*MZ2^10*
          (-74460 + (76135 + 1136*Pi^2)*SW2) + 2*MW2^4*MZ2^7*
          (3040417 + 14*(90013 + 3040*Pi^2)*SW2) - 2*MW2^2*MZ2^9*
          (-1096969 + 2*(258961 + 7600*Pi^2)*SW2) + 8*MW2^6*MZ2^5*
          (-4814307 + 2*(1016511 + 8480*Pi^2)*SW2) + 2*MW2^3*MZ2^8*
          (-2997924 + (299081 + 14560*Pi^2)*SW2) - 4*MW2^5*MZ2^6*
          (-2133545 + 2*(957217 + 24320*Pi^2)*SW2) + 30*MT2*MZ2*SW2*
          (24576*MW2^9 + 65*MZ2^9*(8 - 7*SW2) + 2048*MW2^8*MZ2*
            (-73 + 12*SW2) + 12*MW2*MZ2^8*(-338 + 389*SW2) - 
           192*MW2^7*MZ2^2*(-1591 + 736*SW2) + 24*MW2^4*MZ2^5*
            (-3541 + 1881*SW2) + 32*MW2^6*MZ2^3*(-10453 + 6858*SW2) - 
           2*MW2^2*MZ2^7*(-5687 + 8705*SW2) + 2*MW2^3*MZ2^6*
            (881 + 9256*SW2) - 8*MW2^5*MZ2^4*(-28667 + 20332*SW2)))))/
     (MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*
      (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MH2*MZ2*SW2*(-24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        MW2*MZ2^3 - 5*MZ2^4)*SW + 
      CHWB*(8*MW2^4*MZ2*(1664*MW2^7 + 128*MW2^6*MZ2*(-25 + 13*SW2) - 
          5*MZ2^7*(5 + 19*SW2) - 72*MW2^3*MZ2^4*(5 + 23*SW2) - 
          48*MW2^5*MZ2^2*(-53 + 40*SW2) + 5*MW2*MZ2^6*(-25 + 42*SW2) + 
          24*MW2^4*MZ2^3*(-41 + 50*SW2) + 6*MW2^2*MZ2^5*(81 + 104*SW2)) + 
        MH2^4*(-320*MW2^8 + 5*CW2*MZ2^8 + 2*MW2^3*MZ2^5*(366 - 179*SW2) + 
          MW2*MZ2^7*(21 - 31*SW2) + 32*MW2^7*MZ2*(27 - 10*SW2) + 
          56*MW2^6*MZ2^2*(-25 + 12*SW2) + 18*MW2^4*MZ2^4*(-73 + 36*SW2) + 
          2*MW2^2*MZ2^6*(-126 + 97*SW2) - 8*MW2^5*MZ2^3*(-208 + 127*SW2)) + 
        MH2^3*MW2*(1920*MW2^8 + 12*MW2^4*MZ2^4*(655 - 402*SW2) + 
          640*MW2^7*MZ2*(-10 + 3*SW2) + 2*MW2*MZ2^7*(-88 + 15*SW2) + 
          5*MZ2^8*(4 + 17*SW2) - 6*MW2^2*MZ2^6*(-205 + 233*SW2) + 
          24*MW2^5*MZ2^3*(-455 + 314*SW2) - 16*MW2^6*MZ2^2*(-643 + 328*SW2) + 
          6*MW2^3*MZ2^5*(-637 + 510*SW2)) - 3*MH2^2*MW2^2*
         (960*MW2^8 + 2*MW2^4*MZ2^4*(2231 - 1912*SW2) + 
          2*MW2^2*MZ2^6*(11 - 778*SW2) + 8*MW2^6*MZ2^2*(1113 - 548*SW2) + 
          85*MZ2^8*(1 + 2*SW2) + 32*MW2^7*MZ2*(-167 + 30*SW2) - 
          MW2*MZ2^7*(63 + 247*SW2) + 8*MW2^5*MZ2^3*(-989 + 745*SW2) + 
          2*MW2^3*MZ2^5*(-557 + 1825*SW2)) + 2*MH2*MW2^3*
         (640*MW2^8 + MW2*MZ2^7*(753 - 1210*SW2) + 12*MW2^4*MZ2^4*
           (775 - 704*SW2) + 64*MW2^7*MZ2*(-213 + 10*SW2) + 
          5*MZ2^8*(43 + 119*SW2) + 80*MW2^5*MZ2^3*(-269 + 167*SW2) - 
          16*MW2^6*MZ2^2*(-1627 + 684*SW2) - 4*MW2^2*MZ2^6*(789 + 1057*SW2) + 
          4*MW2^3*MZ2^5*(342 + 2687*SW2))))*B0i[bb0, 0, 0, MH2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (96*MW2^5 - 128*MW2^4*MZ2 + 148*MW2^3*MZ2^2 - 66*MW2^2*MZ2^3 + 
        26*MW2*MZ2^4 + 5*MZ2^5) + 32*MW2^2*MZ2^3*SW2^2*
       (64*MW2^7 - 5*MZ2^7*SW2 + 32*MW2^6*MZ2*(-5 + 2*SW2) - 
        4*MW2*MZ2^6*(5 + 3*SW2) + 8*MW2^5*MZ2^2*(23 + 4*SW2) - 
        8*MW2^4*MZ2^3*(13 + 9*SW2) + 2*MW2^2*MZ2^5*(13 + 71*SW2) - 
        2*MW2^3*MZ2^4*(-5 + 88*SW2)) + MT2*MW2*MZ2*SW2*
       (12288*MW2^9 + 8*MW2^5*MZ2^4*(14725 - 10436*SW2) + 
        2*MW2^2*MZ2^7*(3181 - 5743*SW2) + 5*MZ2^9*(52 - 5*SW2) + 
        1024*MW2^8*MZ2*(-73 + 12*SW2) + 12*MW2*MZ2^8*(-169 + 199*SW2) - 
        192*MW2^7*MZ2^2*(-809 + 368*SW2) + 160*MW2^6*MZ2^3*
         (-1075 + 702*SW2) + 24*MW2^4*MZ2^5*(-1811 + 999*SW2) + 
        2*MW2^3*MZ2^6*(103 + 6248*SW2)))*B0i[bb0, 0, 0, MT2])/
    (3*MW*MZ*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (96*MW2^5 - 128*MW2^4*MZ2 + 148*MW2^3*MZ2^2 - 66*MW2^2*MZ2^3 + 
        26*MW2*MZ2^4 + 5*MZ2^5) + 4*MW2^3*(4096*MW2^11 + 5*CW2*MZ2^11 + 
        16*MW2^6*MZ2^5*(19997 - 12360*SW2) + 2*MW2^4*MZ2^7*
         (1451 - 10484*SW2) + 13*MW2*MZ2^10*(27 - 5*SW2) + 
        256*MW2^10*MZ2*(253 + 4*SW2) + 2*MW2^2*MZ2^9*(-2063 + 305*SW2) + 
        2*MW2^3*MZ2^8*(6354 + 395*SW2) + 128*MW2^9*MZ2^2*(-2219 + 710*SW2) + 
        16*MW2^5*MZ2^6*(-6917 + 5482*SW2) - 32*MW2^8*MZ2^3*
         (-15469 + 7888*SW2) + 32*MW2^7*MZ2^4*(-15655 + 9013*SW2)) - 
      MH2^3*(4096*MW2^11 + 5*CW2*MZ2^11 + MW2*MZ2^10*(321 - 170*SW2) + 
        256*MW2^10*MZ2*(253 + 4*SW2) + 2*MW2^3*MZ2^8*(7515 + 434*SW2) + 
        MW2^2*MZ2^9*(-4552 + 985*SW2) + 64*MW2^9*MZ2^2*(-4441 + 1420*SW2) - 
        64*MW2^8*MZ2^3*(-7745 + 3929*SW2) - 2*MW2^4*MZ2^7*
         (1063 + 10703*SW2) - 8*MW2^6*MZ2^5*(-39406 + 24147*SW2) + 
        8*MW2^7*MZ2^4*(-62485 + 35752*SW2) + 2*MW2^5*MZ2^6*
         (-52183 + 42572*SW2)) - MH2*MW2^2*(36864*MW2^11 + 45*CW2*MZ2^11 + 
        MW2*MZ2^10*(3139 - 1105*SW2) + 2304*MW2^10*MZ2*(253 + 4*SW2) + 
        6*MW2^3*MZ2^8*(19922 + 1509*SW2) + 384*MW2^9*MZ2^2*
         (-6679 + 2130*SW2) + 2*MW2^2*MZ2^9*(-19229 + 3615*SW2) + 
        160*MW2^7*MZ2^4*(-28378 + 16333*SW2) - 6*MW2^4*MZ2^7*
         (-3233 + 33344*SW2) + 24*MW2^5*MZ2^6*(-41593 + 33416*SW2) - 
        48*MW2^6*MZ2^5*(-60395 + 37354*SW2) - 32*MW2^8*MZ2^3*
         (-140033 + 71256*SW2)) + 3*MH2^2*MW2*(8192*MW2^11 + 10*CW2*MZ2^11 + 
        2*MW2^4*MZ2^7*(785 - 23019*SW2) + MW2*MZ2^10*(687 - 340*SW2) + 
        512*MW2^10*MZ2*(253 + 4*SW2) + 6*MW2^3*MZ2^8*(4757 + 384*SW2) + 
        3*MW2^2*MZ2^9*(-3005 + 641*SW2) + 64*MW2^9*MZ2^2*(-8941 + 2840*SW2) - 
        32*MW2^8*MZ2^3*(-31355 + 15858*SW2) + 6*MW2^5*MZ2^6*
         (-36955 + 29848*SW2) - 8*MW2^6*MZ2^5*(-81195 + 49847*SW2) + 
        8*MW2^7*MZ2^4*(-127311 + 72772*SW2)))*B0i[bb0, 0, 0, MW2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((-72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW + 
      CHWB*(-24576*MW2^12 + 15*CW2*MZ2^12 + 2*MW2^4*MZ2^7*
         (MZ2*(12449 - 4482*SW2) + MH2*(819 - 33*SW2)) - 
        3072*MW2^11*MZ2*(-27 + 20*SW2) + 4608*MW2^10*MZ2^2*(-27 + 32*SW2) + 
        MW2^2*MZ2^9*(351*MH2 - 6352*MZ2 - 225*MH2*SW2 + 2658*MZ2*SW2) + 
        8*MW2^7*MZ2^4*(-369*MH2 - 30562*MZ2 + 228*MH2*SW2 + 21048*MZ2*SW2) + 
        2*MW2^5*MZ2^6*(-1191*MH2 - 60146*MZ2 + 696*MH2*SW2 + 21252*MZ2*SW2) + 
        MW2*MZ2^10*(MZ2*(1033 - 633*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        2*MW2^3*MZ2^8*(MZ2*(4457 - 705*SW2) + 9*MH2*(-53 + 6*SW2)) - 
        64*MW2^9*MZ2^2*(15*MH2 + 16*MZ2*(-55 + 129*SW2)) - 
        32*MW2^8*MZ2^3*(15*MH2*(-5 + 2*SW2) + 4*MZ2*(-916 + 303*SW2)) - 
        8*MW2^6*MZ2^5*(33*MH2*(-11 + 9*SW2) + MZ2*(-28595 + 15558*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(6*MW*MZ*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((-24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW + 
      CHWB*MW*(4*MH2*MZ2*(448*MW2^8 + 2*MW2^4*MZ2^4*(727 - 328*SW2) + 
          8*MW2^6*MZ2^2*(277 - 116*SW2) - 5*MZ2^8*(1 + 3*SW2) + 
          2*MW2^2*MZ2^6*(77 + 6*SW2) + 32*MW2^7*MZ2*(-45 + 14*SW2) + 
          2*MW2^3*MZ2^5*(-312 + 23*SW2) + MW2*MZ2^7*(-11 + 46*SW2) + 
          8*MW2^5*MZ2^3*(-274 + 141*SW2)) - 12*MZ2^2*(576*MW2^8 + 
          2*MW2^4*MZ2^4*(761 - 424*SW2) - 5*MZ2^8*(1 + 2*SW2) + 
          96*MW2^7*MZ2*(-19 + 6*SW2) + MW2*MZ2^7*(-1 + 17*SW2) + 
          2*MW2^2*MZ2^6*(53 + 30*SW2) + 2*MW2^3*MZ2^5*(-283 + 35*SW2) - 
          8*MW2^6*MZ2^2*(-335 + 156*SW2) + 8*MW2^5*MZ2^3*(-311 + 183*SW2)) + 
        MH2^2*(-320*MW2^8 + 3*MW2*MZ2^7*(39 - 25*SW2) + 
          2*MW2^3*MZ2^5*(273 - 11*SW2) - 160*MW2^7*MZ2*(-5 + 2*SW2) + 
          5*MZ2^8*(-3 + 4*SW2) + 6*MW2^2*MZ2^6*(-53 + 6*SW2) - 
          88*MW2^5*MZ2^3*(-11 + 9*SW2) + 8*MW2^6*MZ2^2*(-123 + 76*SW2) + 
          2*MW2^4*MZ2^4*(-397 + 232*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*MZ*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(MZ2*(2048*MW2^10 - 85*MZ2^10 + 512*MW2^9*MZ2*(9 + 4*SW2) + 
        MW2*MZ2^9*(403 + 23*SW2) + 64*MW2^8*MZ2^2*(-419 + 168*SW2) - 
        96*MW2^7*MZ2^3*(-451 + 354*SW2) - 2*MW2^2*MZ2^8*(367 + 590*SW2) - 
        8*MW2^5*MZ2^5*(-2897 + 1381*SW2) + 2*MW2^3*MZ2^7*(715 + 2867*SW2) - 
        2*MW2^4*MZ2^6*(3771 + 3328*SW2) + 8*MW2^6*MZ2^4*(-4973 + 4380*SW2)) + 
      MT2*(-12288*MW2^10 + 4*MW2^2*MZ2^8*(1355 - 3131*SW2) + 
        35*MZ2^10*(1 - 2*SW2) - 1024*MW2^9*MZ2*(-85 + 12*SW2) + 
        64*MW2^8*MZ2^2*(-3649 + 1296*SW2) + MW2*MZ2^9*(-983 + 2359*SW2) + 
        6*MW2^3*MZ2^7*(-333 + 3223*SW2) - 32*MW2^7*MZ2^3*
         (-10481 + 5826*SW2) + 2*MW2^4*MZ2^6*(-24589 + 10168*SW2) - 
        8*MW2^5*MZ2^5*(-21049 + 14783*SW2) + 8*MW2^6*MZ2^4*
         (-37287 + 25484*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (3*MW*MZ*(-2*MW2 + MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*(12288*MW2^11 + 5*MZ2^11 + 2*MW2^2*MZ2^9*(1129 - 1326*SW2) + 
      256*MW2^10*MZ2*(121 + 84*SW2) + MW2*MZ2^10*(-279 + 169*SW2) - 
      16*MW2^6*MZ2^5*(1863 + 256*SW2) + 128*MW2^9*MZ2^2*(-895 + 278*SW2) + 
      6*MW2^3*MZ2^8*(-829 + 713*SW2) + 32*MW2^7*MZ2^4*(-925 + 1717*SW2) - 
      32*MW2^8*MZ2^3*(-3265 + 2704*SW2) - 8*MW2^5*MZ2^6*(-4771 + 3500*SW2) + 
      2*MW2^4*MZ2^7*(-4477 + 6408*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    (2*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (24*CHWB*CW*MW2^2*MZ2*(96*MW2^6 + 64*MW2^5*MZ2 - 132*MW2^4*MZ2^2 + 
      146*MW2^3*MZ2^3 + 65*MW2^2*MZ2^4 - 72*MW2*MZ2^5 - 5*MZ2^6)*SW*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*CHWB*CW*MW2*MZ2*(192*MW2^7 + 16*MW2^6*MZ2 - 112*MW2^5*MZ2^2 + 
      206*MW2^4*MZ2^3 + 138*MW2^3*MZ2^4 - 59*MW2^2*MZ2^5 - 56*MW2*MZ2^6 - 
      MZ2^7)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VMU^2*
   (2*MW2^2*(2*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[2, 2] - 
      2*CHq3[2, 2]) - 2*MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
      3*(CHq1[2, 2] + CHq3[2, 2])) - 
    MZ2^2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((-24*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MW2*MZ2^5*(-63*CHd[2, 2] + 25*CHl3[1, 1] + 25*CHl3[2, 2] - 
        135*CHq1[2, 2] - 161*CHq3[2, 2]) + 2*MW2^4*MZ2^2*
       (72*CHd[2, 2] + 37*CHl3[1, 1] + 37*CHl3[2, 2] - 72*CHq1[2, 2] - 
        140*CHq3[2, 2]) - 8*MW2^5*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
        6*CHq1[2, 2] + 2*CHq3[2, 2]) + 16*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 
        4*CHq3[2, 2]) + 2*MZ2^6*(9*CHd[2, 2] + 10*CHl3[1, 1] + 
        10*CHl3[2, 2] + 3*CHq1[2, 2] + 13*CHq3[2, 2]) + 
      6*MW2^3*MZ2^3*(42*CHd[2, 2] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
        11*CHq1[2, 2] + 27*CHq3[2, 2]) + MW2^2*MZ2^4*(-108*CHd[2, 2] - 
        149*CHl3[1, 1] - 149*CHl3[2, 2] + 255*CHq1[2, 2] + 205*CHq3[2, 2])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (SW2*B0i[bb0, MZ2, MW2, MW2]*(4*MW2^4*MZ2^6*(692*CHd[2, 2] + 
        1181*CHl3[1, 1] + 1181*CHl3[2, 2] - 2576*CHq1[2, 2] - 
        2168*CHq3[2, 2]) - 16*MW2^5*MZ2^5*(767*CHd[2, 2] + 242*CHl3[1, 1] + 
        242*CHl3[2, 2] + 256*CHq1[2, 2] - 980*CHq3[2, 2]) - 
      2*MW2^2*MZ2^8*(382*CHd[2, 2] + 113*CHl3[1, 1] + 113*CHl3[2, 2] + 
        680*CHq1[2, 2] - 548*CHq3[2, 2]) + 32*MW2^6*MZ2^4*
       (102*CHd[2, 2] - 229*CHl3[1, 1] - 229*CHl3[2, 2] + 960*CHq1[2, 2] - 
        356*CHq3[2, 2]) + MW2*MZ2^9*(53*CHd[2, 2] + 106*CHq1[2, 2] - 
        138*CHq3[2, 2]) + 2*MW2^3*MZ2^7*(930*CHd[2, 2] - 473*CHl3[1, 1] - 
        473*CHl3[2, 2] + 3054*CHq1[2, 2] - 106*CHq3[2, 2]) + 
      5*MZ2^10*(CHd[2, 2] + 2*CHq1[2, 2] - 2*CHq3[2, 2]) + 
      1536*MW2^10*(4*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 4*CHq1[2, 2] + 
        4*CHq3[2, 2]) - 512*MW2^9*MZ2*(CHd[2, 2] + 3*CHl3[1, 1] + 
        3*CHl3[2, 2] - 19*CHq1[2, 2] + 13*CHq3[2, 2]) - 
      64*MW2^8*MZ2^2*(176*CHd[2, 2] + 87*CHl3[1, 1] + 87*CHl3[2, 2] - 
        56*CHq1[2, 2] + 144*CHq3[2, 2]) + 32*MW2^7*MZ2^3*
       (502*CHd[2, 2] + 413*CHl3[1, 1] + 413*CHl3[2, 2] - 886*CHq1[2, 2] + 
        418*CHq3[2, 2])))/(2*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (4*MW2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (16*MW2^5*MZ2^2*(36*CHd[2, 2] + 31*CHl3[1, 1] + 31*CHl3[2, 2] - 
        18*CHq1[2, 2] - 32*CHq3[2, 2]) + 64*MW2^7*(CHl3[1, 1] + CHl3[2, 2] + 
        4*CHq3[2, 2]) + 3*MW2*MZ2^6*(21*CHd[2, 2] - CHl3[1, 1] - CHl3[2, 2] + 
        30*CHq1[2, 2] + 38*CHq3[2, 2]) + MW2^3*MZ2^4*(-396*CHd[2, 2] - 
        217*CHl3[1, 1] - 217*CHl3[2, 2] + 198*CHq1[2, 2] + 142*CHq3[2, 2]) + 
      4*MW2^4*MZ2^3*(72*CHd[2, 2] - 67*CHl3[1, 1] - 67*CHl3[2, 2] + 
        153*CHq1[2, 2] + 173*CHq3[2, 2]) - 2*MW2^2*MZ2^5*
       (18*CHd[2, 2] - 76*CHl3[1, 1] - 76*CHl3[2, 2] + 153*CHq1[2, 2] + 
        203*CHq3[2, 2]) + MZ2^7*(-9*CHd[2, 2] + 
        2*(-9*CHq1[2, 2] + CHq3[2, 2])) - 32*MW2^6*MZ2*
       (7*CHl3[1, 1] + 7*CHl3[2, 2] + 9*(CHq1[2, 2] + CHq3[2, 2]))))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*(MW2^2*MZ2^8*(-8261*CHd[2, 2] + 2*(432*CHl1[1, 1] + 
            432*CHl1[2, 2] + 936*CHl3[1, 1] + 936*CHl3[2, 2] - 
            9923*CHq1[2, 2] - 8119*CHq3[2, 2])) + 4*MW2^4*MZ2^6*
         (8090*CHd[2, 2] - 306*CHl1[1, 1] - 306*CHl1[2, 2] + 
          9192*CHl3[1, 1] + 9192*CHl3[2, 2] - 15887*CHq1[2, 2] - 
          19623*CHq3[2, 2]) + 32*MW2^7*MZ2^3*(1420*CHd[2, 2] + 
          216*CHl1[1, 1] + 216*CHl1[2, 2] + 2035*CHl3[1, 1] + 
          2035*CHl3[2, 2] - 2128*CHq1[2, 2] - 2200*CHq3[2, 2]) - 
        16*MW2^5*MZ2^5*(4340*CHd[2, 2] - 333*CHl1[1, 1] - 333*CHl1[2, 2] + 
          1264*CHl3[1, 1] + 1264*CHl3[2, 2] + 544*CHq1[2, 2] - 
          1136*CHq3[2, 2]) - 64*MW2^8*MZ2^2*(446*CHd[2, 2] + 36*CHl1[1, 1] + 
          36*CHl1[2, 2] + 557*CHl3[1, 1] + 557*CHl3[2, 2] + 178*CHq1[2, 2] - 
          150*CHq3[2, 2]) - 512*MW2^9*MZ2*(13*CHd[2, 2] - 14*CHl3[1, 1] - 
          14*CHl3[2, 2] - 49*CHq1[2, 2] - 17*CHq3[2, 2]) + 
        512*MW2^10*(12*CHd[2, 2] - CHl3[1, 1] - CHl3[2, 2] - 12*CHq1[2, 2] - 
          4*CHq3[2, 2]) - 8*MZ2^10*(26*CHd[2, 2] + 5*CHl3[1, 1] + 
          5*CHl3[2, 2] + 52*CHq1[2, 2] + 17*CHq3[2, 2]) + 
        MW2*MZ2^9*(2267*CHd[2, 2] - 180*CHl1[1, 1] - 180*CHl1[2, 2] + 
          396*CHl3[1, 1] + 396*CHl3[2, 2] + 4102*CHq1[2, 2] + 
          2278*CHq3[2, 2]) + 16*MW2^6*MZ2^4*(1425*CHd[2, 2] - 
          522*CHl1[1, 1] - 522*CHl1[2, 2] - 2405*CHl3[1, 1] - 
          2405*CHl3[2, 2] + 6009*CHq1[2, 2] + 4673*CHq3[2, 2]) + 
        4*MW2^3*MZ2^7*(1389*CHd[2, 2] - 261*CHl1[1, 1] - 261*CHl1[2, 2] - 
          4105*CHl3[1, 1] - 4105*CHl3[2, 2] + 13203*CHq1[2, 2] + 
          13447*CHq3[2, 2])) + 
      MW2^2*(4*MW2^4*MZ2^6*(7460*CHd[2, 2] - 306*CHl1[1, 1] - 
          306*CHl1[2, 2] + 8013*CHl3[1, 1] + 8013*CHl3[2, 2] - 
          12044*CHq1[2, 2] - 15780*CHq3[2, 2]) + 32*MW2^7*MZ2^3*
         (1510*CHd[2, 2] + 216*CHl1[1, 1] + 216*CHl1[2, 2] + 
          1927*CHl3[1, 1] + 1927*CHl3[2, 2] - 2218*CHq1[2, 2] - 
          2290*CHq3[2, 2]) - 16*MW2^5*MZ2^5*(3737*CHd[2, 2] - 
          333*CHl1[1, 1] - 333*CHl1[2, 2] + 1048*CHl3[1, 1] + 
          1048*CHl3[2, 2] + 1444*CHq1[2, 2] - 236*CHq3[2, 2]) - 
        64*MW2^8*MZ2^2*(464*CHd[2, 2] + 36*CHl1[1, 1] + 36*CHl1[2, 2] + 
          539*CHl3[1, 1] + 539*CHl3[2, 2] + 160*CHq1[2, 2] - 
          168*CHq3[2, 2]) - 512*MW2^9*MZ2*(13*CHd[2, 2] - 14*CHl3[1, 1] - 
          14*CHl3[2, 2] - 49*CHq1[2, 2] - 17*CHq3[2, 2]) + 
        512*MW2^10*(12*CHd[2, 2] - CHl3[1, 1] - CHl3[2, 2] - 12*CHq1[2, 2] - 
          4*CHq3[2, 2]) - MZ2^10*(253*CHd[2, 2] + 40*CHl3[1, 1] + 
          40*CHl3[2, 2] + 506*CHq1[2, 2] + 226*CHq3[2, 2]) + 
        32*MW2^6*MZ2^4*(474*CHd[2, 2] - 261*CHl1[1, 1] - 261*CHl1[2, 2] - 
          1144*CHl3[1, 1] - 1144*CHl3[2, 2] + 3216*CHq1[2, 2] + 
          2548*CHq3[2, 2]) + MW2*MZ2^9*(2231*CHd[2, 2] - 180*CHl1[1, 1] - 
          180*CHl1[2, 2] + 306*CHl3[1, 1] + 306*CHl3[2, 2] + 
          4570*CHq1[2, 2] + 2746*CHq3[2, 2]) - 4*MW2^2*MZ2^8*
         (1739*CHd[2, 2] - 216*CHl1[1, 1] - 216*CHl1[2, 2] - 450*CHl3[1, 1] - 
          450*CHl3[2, 2] + 4849*CHq1[2, 2] + 3947*CHq3[2, 2]) + 
        2*MW2^3*MZ2^7*(1554*CHd[2, 2] - 522*CHl1[1, 1] - 522*CHl1[2, 2] - 
          7283*CHl3[1, 1] - 7283*CHl3[2, 2] + 22986*CHq1[2, 2] + 
          23474*CHq3[2, 2])) + MH2*MW2*
       (-32*MW2^7*MZ2^3*(2930*CHd[2, 2] + 432*CHl1[1, 1] + 432*CHl1[2, 2] + 
          4025*CHl3[1, 1] + 4025*CHl3[2, 2] - 4346*CHq1[2, 2] - 
          4490*CHq3[2, 2]) + 16*MW2^5*MZ2^5*(8077*CHd[2, 2] - 
          666*CHl1[1, 1] - 666*CHl1[2, 2] + 2186*CHl3[1, 1] + 
          2186*CHl3[2, 2] + 1988*CHq1[2, 2] - 1372*CHq3[2, 2]) + 
        64*MW2^8*MZ2^2*(910*CHd[2, 2] + 72*CHl1[1, 1] + 72*CHl1[2, 2] + 
          1105*CHl3[1, 1] + 1105*CHl3[2, 2] + 338*CHq1[2, 2] - 
          318*CHq3[2, 2]) + 1024*MW2^9*MZ2*(13*CHd[2, 2] - 14*CHl3[1, 1] - 
          14*CHl3[2, 2] - 49*CHq1[2, 2] - 17*CHq3[2, 2]) - 
        1024*MW2^10*(12*CHd[2, 2] - CHl3[1, 1] - CHl3[2, 2] - 12*CHq1[2, 2] - 
          4*CHq3[2, 2]) + MZ2^10*(461*CHd[2, 2] + 80*CHl3[1, 1] + 
          80*CHl3[2, 2] + 922*CHq1[2, 2] + 362*CHq3[2, 2]) - 
        2*MW2*MZ2^9*(2249*CHd[2, 2] - 180*CHl1[1, 1] - 180*CHl1[2, 2] + 
          306*CHl3[1, 1] + 306*CHl3[2, 2] + 4336*CHq1[2, 2] + 
          2512*CHq3[2, 2]) - 8*MW2^3*MZ2^7*(1083*CHd[2, 2] - 261*CHl1[1, 1] - 
          261*CHl1[2, 2] - 3907*CHl3[1, 1] - 3907*CHl3[2, 2] + 
          12348*CHq1[2, 2] + 12592*CHq3[2, 2]) - 8*MW2^6*MZ2^4*
         (4746*CHd[2, 2] - 2088*CHl1[1, 1] - 2088*CHl1[2, 2] - 
          9737*CHl3[1, 1] - 9737*CHl3[2, 2] + 24882*CHq1[2, 2] + 
          19538*CHq3[2, 2]) + MW2^2*MZ2^8*(15217*CHd[2, 2] - 
          1728*CHl1[1, 1] - 1728*CHl1[2, 2] - 4014*CHl3[1, 1] - 
          4014*CHl3[2, 2] + 39242*CHq1[2, 2] + 32026*CHq3[2, 2]) + 
        2*MW2^4*MZ2^6*(-31100*CHd[2, 2] + 1224*CHl1[1, 1] + 1224*CHl1[2, 2] - 
          34095*CHl3[1, 1] - 34095*CHl3[2, 2] + 55862*CHq1[2, 2] + 
          70806*CHq3[2, 2]))))/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (-8*MW2^4*MZ2^3*(52*CHd[2, 2] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
        130*CHq1[2, 2] - 130*CHq3[2, 2]) + 8*MW2^5*MZ2^2*
       (82*CHd[2, 2] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[2, 2] - 
        70*CHq3[2, 2]) - 32*MW2^6*MZ2*(6*CHd[2, 2] - 13*CHl3[1, 1] - 
        13*CHl3[2, 2] - 6*CHq1[2, 2] - 6*CHq3[2, 2]) + 
      64*MW2^7*(2*CHd[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[2, 2] - 
        2*CHq3[2, 2]) - 2*MW2^3*MZ2^4*(68*CHd[2, 2] - 95*CHl3[1, 1] - 
        95*CHl3[2, 2] + 334*CHq1[2, 2] + 334*CHq3[2, 2]) - 
      5*MZ2^7*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
      3*MW2*MZ2^6*(-3*CHd[2, 2] + 14*(CHq1[2, 2] + CHq3[2, 2])) + 
      2*MW2^2*MZ2^5*(68*CHd[2, 2] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
          2*(CHq1[2, 2] + CHq3[2, 2])))))/(2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2*MW2*(2*MW2^4*MZ2^4*(3188*CHd[2, 2] + 2209*CHl3[1, 1] + 
          2209*CHl3[2, 2] - 7466*CHq1[2, 2] - 7466*CHq3[2, 2]) + 
        8*MW2^6*MZ2^2*(278*CHd[2, 2] - 587*CHl3[1, 1] - 587*CHl3[2, 2] - 
          290*CHq1[2, 2] - 290*CHq3[2, 2]) + 10*MW2*MZ2^7*
         (14*CHd[2, 2] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 62*CHq1[2, 2] - 
          62*CHq3[2, 2]) - 32*MW2^7*MZ2*(54*CHd[2, 2] - 59*CHl3[1, 1] - 
          59*CHl3[2, 2] - 54*CHq1[2, 2] - 54*CHq3[2, 2]) - 
        64*MW2^8*(2*CHd[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[2, 2] - 
          2*CHq3[2, 2]) - 3*MW2^2*MZ2^6*(677*CHd[2, 2] - 146*CHl3[1, 1] - 
          146*CHl3[2, 2] + 474*CHq1[2, 2] + 474*CHq3[2, 2]) + 
        8*MW2^5*MZ2^3*(-1178*CHd[2, 2] + 57*CHl3[1, 1] + 57*CHl3[2, 2] + 
          920*CHq1[2, 2] + 920*CHq3[2, 2]) + 2*MW2^3*MZ2^5*
         (952*CHd[2, 2] - 1393*CHl3[1, 1] - 1393*CHl3[2, 2] + 
          4964*CHq1[2, 2] + 4964*CHq3[2, 2]) + 
        75*MZ2^8*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2]))) + 
      MH2^3*(8*MW2^4*MZ2^3*(52*CHd[2, 2] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
          130*CHq1[2, 2] - 130*CHq3[2, 2]) - 8*MW2^5*MZ2^2*
         (82*CHd[2, 2] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[2, 2] - 
          70*CHq3[2, 2]) + 32*MW2^6*MZ2*(6*CHd[2, 2] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] - 6*CHq1[2, 2] - 6*CHq3[2, 2]) - 
        64*MW2^7*(2*CHd[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[2, 2] - 
          2*CHq3[2, 2]) + 2*MW2^3*MZ2^4*(68*CHd[2, 2] - 95*CHl3[1, 1] - 
          95*CHl3[2, 2] + 334*CHq1[2, 2] + 334*CHq3[2, 2]) + 
        3*MW2*MZ2^6*(3*CHd[2, 2] - 14*(CHq1[2, 2] + CHq3[2, 2])) + 
        5*MZ2^7*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) - 
        2*MW2^2*MZ2^5*(68*CHd[2, 2] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(CHq1[2, 2] + CHq3[2, 2])))) + 12*MW2^2*MZ2*
       (-8*MW2^4*MZ2^3*(52*CHd[2, 2] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
          130*CHq1[2, 2] - 130*CHq3[2, 2]) + 8*MW2^5*MZ2^2*
         (82*CHd[2, 2] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[2, 2] - 
          70*CHq3[2, 2]) - 32*MW2^6*MZ2*(6*CHd[2, 2] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] - 6*CHq1[2, 2] - 6*CHq3[2, 2]) + 
        64*MW2^7*(2*CHd[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[2, 2] - 
          2*CHq3[2, 2]) - 2*MW2^3*MZ2^4*(68*CHd[2, 2] - 95*CHl3[1, 1] - 
          95*CHl3[2, 2] + 334*CHq1[2, 2] + 334*CHq3[2, 2]) - 
        5*MZ2^7*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
        3*MW2*MZ2^6*(-3*CHd[2, 2] + 14*(CHq1[2, 2] + CHq3[2, 2])) + 
        2*MW2^2*MZ2^5*(68*CHd[2, 2] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(CHq1[2, 2] + CHq3[2, 2])))) + MH2^2*(2*MW2 + 3*MZ2)*
       (-8*MW2^4*MZ2^3*(52*CHd[2, 2] + 33*CHl3[1, 1] + 33*CHl3[2, 2] - 
          130*CHq1[2, 2] - 130*CHq3[2, 2]) + 8*MW2^5*MZ2^2*
         (82*CHd[2, 2] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 70*CHq1[2, 2] - 
          70*CHq3[2, 2]) - 32*MW2^6*MZ2*(6*CHd[2, 2] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] - 6*CHq1[2, 2] - 6*CHq3[2, 2]) + 
        64*MW2^7*(2*CHd[2, 2] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[2, 2] - 
          2*CHq3[2, 2]) - 2*MW2^3*MZ2^4*(68*CHd[2, 2] - 95*CHl3[1, 1] - 
          95*CHl3[2, 2] + 334*CHq1[2, 2] + 334*CHq3[2, 2]) - 
        5*MZ2^7*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
        3*MW2*MZ2^6*(-3*CHd[2, 2] + 14*(CHq1[2, 2] + CHq3[2, 2])) + 
        2*MW2^2*MZ2^5*(68*CHd[2, 2] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(CHq1[2, 2] + CHq3[2, 2]))))))/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(256*MW2^9*MZ2^2*(72*CHd[2, 2] + 9*CHl1[1, 1] + 
        9*CHl1[2, 2] + 101*CHl3[1, 1] + 101*CHl3[2, 2] + 18*CHq1[2, 2] - 
        18*CHq3[2, 2]) + 2048*MW2^11*(CHl3[1, 1] + CHl3[2, 2] + 
        4*CHq3[2, 2]) - 1024*MW2^10*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 
        9*CHq1[2, 2] + 21*CHq3[2, 2]) + 5*(MH2 - 11*MZ2)*MZ2^10*
       (CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
      MW2^2*MZ2^8*(MH2*(-145*CHd[2, 2] + 46*CHl3[1, 1] + 46*CHl3[2, 2] - 
          50*CHq1[2, 2] - 50*CHq3[2, 2]) + 2*MZ2*(96*CHd[1, 1] + 
          133*CHd[2, 2] + 2*(48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 
            48*CHe[3, 3] + 93*CHl1[1, 1] + 93*CHl1[2, 2] + 48*CHl1[3, 3] - 
            273*CHl3[1, 1] - 273*CHl3[2, 2] - 48*CHl3[3, 3] - 48*CHq1[1, 1] - 
            665*CHq1[2, 2] - 96*CHq1[3, 3] - 144*CHq3[1, 1] - 
            513*CHq3[2, 2] - 96*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]))) + 
      MW2*MZ2^9*(4*MH2*(CHd[2, 2] - 13*(CHq1[2, 2] + CHq3[2, 2])) - 
        5*MZ2*(8*CHd[1, 1] - 23*CHd[2, 2] + 2*(4*CHd[3, 3] + 4*CHe[1, 1] + 
            4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
            4*CHl1[3, 3] - 8*CHl3[1, 1] - 8*CHl3[2, 2] - 4*CHl3[3, 3] - 
            4*CHq1[1, 1] - 95*CHq1[2, 2] - 8*CHq1[3, 3] - 12*CHq3[1, 1] - 
            79*CHq3[2, 2] - 8*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]))) - 
      8*MW2^6*MZ2^4*(MH2*(-106*CHd[2, 2] + 65*CHl3[1, 1] + 65*CHl3[2, 2] + 
          94*CHq1[2, 2] + 94*CHq3[2, 2]) + MZ2*(232*CHd[1, 1] - 
          4252*CHd[2, 2] + 232*CHd[3, 3] + 232*CHe[1, 1] + 232*CHe[2, 2] + 
          232*CHe[3, 3] + 898*CHl1[1, 1] + 898*CHl1[2, 2] + 232*CHl1[3, 3] - 
          4742*CHl3[1, 1] - 4742*CHl3[2, 2] - 232*CHl3[3, 3] - 
          232*CHq1[1, 1] + 556*CHq1[2, 2] - 464*CHq1[3, 3] - 696*CHq3[1, 1] - 
          388*CHq3[2, 2] - 464*CHq3[3, 3] - 464*CHu[1, 1] - 464*CHu[2, 2])) + 
      8*MW2^5*MZ2^5*(-2*MH2*(67*CHd[2, 2] + 10*(CHl3[1, 1] + CHl3[2, 2] - 
            10*(CHq1[2, 2] + CHq3[2, 2]))) + 
        MZ2*(148*CHd[1, 1] - 326*CHd[2, 2] + 148*CHd[3, 3] + 148*CHe[1, 1] + 
          148*CHe[2, 2] + 148*CHe[3, 3] + 301*CHl1[1, 1] + 301*CHl1[2, 2] + 
          148*CHl1[3, 3] - 3186*CHl3[1, 1] - 3186*CHl3[2, 2] - 
          148*CHl3[3, 3] - 148*CHq1[1, 1] + 3206*CHq1[2, 2] - 
          296*CHq1[3, 3] - 444*CHq3[1, 1] + 3974*CHq3[2, 2] - 
          296*CHq3[3, 3] - 296*CHu[1, 1] - 296*CHu[2, 2])) + 
      2*MW2^4*MZ2^6*(MH2*(140*CHd[2, 2] + 227*CHl3[1, 1] + 227*CHl3[2, 2] - 
          854*CHq1[2, 2] - 854*CHq3[2, 2]) - 
        2*MZ2*(68*CHd[1, 1] + 1832*CHd[2, 2] + 68*CHd[3, 3] + 68*CHe[1, 1] + 
          68*CHe[2, 2] + 68*CHe[3, 3] - 193*CHl1[1, 1] - 193*CHl1[2, 2] + 
          68*CHl1[3, 3] - 635*CHl3[1, 1] - 635*CHl3[2, 2] - 68*CHl3[3, 3] - 
          68*CHq1[1, 1] + 3028*CHq1[2, 2] - 136*CHq1[3, 3] - 204*CHq3[1, 1] + 
          4524*CHq3[2, 2] - 136*CHq3[3, 3] - 136*CHu[1, 1] - 
          136*CHu[2, 2])) - 4*MW2^3*MZ2^7*
       (MH2*(-68*CHd[2, 2] + 59*CHl3[1, 1] + 59*CHl3[2, 2] - 190*CHq1[2, 2] - 
          190*CHq3[2, 2]) + MZ2*(58*CHd[1, 1] - 350*CHd[2, 2] + 
          58*CHd[3, 3] + 58*CHe[1, 1] + 58*CHe[2, 2] + 58*CHe[3, 3] + 
          274*CHl1[1, 1] + 274*CHl1[2, 2] + 58*CHl1[3, 3] - 810*CHl3[1, 1] - 
          810*CHl3[2, 2] - 58*CHl3[3, 3] - 58*CHq1[1, 1] - 1063*CHq1[2, 2] - 
          116*CHq1[3, 3] - 174*CHq3[1, 1] - 1263*CHq3[2, 2] - 
          116*CHq3[3, 3] - 116*CHu[1, 1] - 116*CHu[2, 2])) + 
      32*MW2^7*MZ2^3*(MH2*(-10*CHd[2, 2] + 19*CHl3[1, 1] + 19*CHl3[2, 2] + 
          10*CHq1[2, 2] + 10*CHq3[2, 2]) + MZ2*(48*CHd[1, 1] - 
          748*CHd[2, 2] + 48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 
          48*CHe[3, 3] + 309*CHl1[1, 1] + 309*CHl1[2, 2] + 48*CHl1[3, 3] - 
          258*CHl3[1, 1] - 258*CHl3[2, 2] - 48*CHl3[3, 3] - 48*CHq1[1, 1] - 
          1436*CHq1[2, 2] - 96*CHq1[3, 3] - 144*CHq3[1, 1] - 
          2228*CHq3[2, 2] - 96*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2])) - 
      64*MW2^8*MZ2^2*(MH2*(-2*CHd[2, 2] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 
          2*CHq1[2, 2] + 2*CHq3[2, 2]) + 2*MZ2*(4*CHd[1, 1] + 170*CHd[2, 2] + 
          4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
          58*CHl1[1, 1] + 58*CHl1[2, 2] + 4*CHl1[3, 3] + 208*CHl3[1, 1] + 
          208*CHl3[2, 2] - 4*CHl3[3, 3] - 4*CHq1[1, 1] - 305*CHq1[2, 2] - 
          8*CHq1[3, 3] - 12*CHq3[1, 1] - 537*CHq3[2, 2] - 8*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2]))))/(2*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (16*MW2^3*MZ2^3*(29*CHd[2, 2] + 22*CHl3[1, 1] + 22*CHl3[2, 2] - 
          41*CHq1[2, 2] - 41*CHq3[2, 2]) - 32*MW2^5*MZ2*
         (2*CHd[2, 2] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 14*CHq1[2, 2] - 
          14*CHq3[2, 2]) + 64*MW2^6*(2*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq1[2, 2] - 2*CHq3[2, 2]) - 8*MW2^4*MZ2^2*(70*CHd[2, 2] + 
          13*CHl3[1, 1] + 13*CHl3[2, 2] + 14*CHq1[2, 2] + 14*CHq3[2, 2]) - 
        4*MW2*MZ2^5*(28*CHd[2, 2] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 
          47*CHq1[2, 2] + 47*CHq3[2, 2]) + 10*MW2^2*MZ2^4*
         (4*CHd[2, 2] - 17*CHl3[1, 1] - 17*CHl3[2, 2] + 62*CHq1[2, 2] + 
          62*CHq3[2, 2]) + MZ2^6*(23*CHd[2, 2] + 
          2*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 8*(CHq1[2, 2] + CHq3[2, 2])))) + 
      MT2*(-2048*MW2^8*MZ2*(6*CHd[2, 2] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
          18*CHq1[2, 2] - 18*CHq3[2, 2]) + 4096*MW2^9*(2*CHd[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[2, 2] - 2*CHq3[2, 2]) + 
        135*MZ2^9*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) - 
        8*MW2^5*MZ2^4*(6026*CHd[2, 2] + 4449*CHl3[1, 1] + 4449*CHl3[2, 2] - 
          12014*CHq1[2, 2] + 312*CHq1[3, 3] - 12014*CHq3[2, 2] + 
          1092*CHq3[3, 3] - 624*CHu[3, 3]) + 2*MW2^3*MZ2^6*
         (6276*CHd[2, 2] - 2801*CHl3[1, 1] - 2801*CHl3[2, 2] + 
          17406*CHq1[2, 2] + 120*CHq1[3, 3] + 17406*CHq3[2, 2] + 
          420*CHq3[3, 3] - 240*CHu[3, 3]) - 4*MW2^2*MZ2^7*
         (1454*CHd[2, 2] + 37*CHl3[1, 1] + 37*CHl3[2, 2] + 1159*CHq1[2, 2] + 
          114*CHq1[3, 3] + 1159*CHq3[2, 2] + 399*CHq3[3, 3] - 
          228*CHu[3, 3]) + 32*MW2^6*MZ2^3*(2198*CHd[2, 2] + 699*CHl3[1, 1] + 
          699*CHl3[2, 2] - 1166*CHq1[2, 2] + 96*CHq1[3, 3] - 
          1166*CHq3[2, 2] + 336*CHq3[3, 3] - 192*CHu[3, 3]) + 
        16*MW2^4*MZ2^5*(268*CHd[2, 2] + 1405*CHl3[1, 1] + 1405*CHl3[2, 2] - 
          5233*CHq1[2, 2] + 66*CHq1[3, 3] - 5233*CHq3[2, 2] + 
          231*CHq3[3, 3] - 132*CHu[3, 3]) + 3*MW2*MZ2^8*
         (127*CHd[2, 2] + 90*CHl3[1, 1] + 90*CHl3[2, 2] - 346*CHq1[2, 2] + 
          40*CHq1[3, 3] - 346*CHq3[2, 2] + 140*CHq3[3, 3] - 80*CHu[3, 3]) - 
        64*MW2^7*MZ2^2*(538*CHd[2, 2] - 101*CHl3[1, 1] - 101*CHl3[2, 2] + 
          518*CHq1[2, 2] + 24*CHq1[3, 3] + 518*CHq3[2, 2] + 84*CHq3[3, 3] - 
          48*CHu[3, 3]))))/(3*(-2*MW2 + MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(-1024*MW2^7*MZ2*(6*CHd[2, 2] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
          18*CHq1[2, 2] - 18*CHq3[2, 2]) + 2048*MW2^8*(2*CHd[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[2, 2] - 2*CHq3[2, 2]) + 
        3*MZ2^8*(23*CHd[2, 2] + 4*(4*CHq1[2, 2] + 5*CHq1[3, 3] + 
            4*CHq3[2, 2] - 5*CHq3[3, 3] - 10*CHu[3, 3])) - 
        8*MW2^4*MZ2^4*(1906*CHd[2, 2] + 2049*CHl3[1, 1] + 2049*CHl3[2, 2] - 
          5062*CHq1[2, 2] + 156*CHq1[3, 3] - 5062*CHq3[2, 2] - 
          156*CHq3[3, 3] - 312*CHu[3, 3]) - 2*MW2*MZ2^7*
         (536*CHd[2, 2] + 91*CHl3[1, 1] + 91*CHl3[2, 2] + 538*CHq1[2, 2] + 
          114*CHq1[3, 3] + 538*CHq3[2, 2] - 114*CHq3[3, 3] - 228*CHu[3, 3]) + 
        2*MW2^2*MZ2^6*(2220*CHd[2, 2] - 253*CHl3[1, 1] - 253*CHl3[2, 2] + 
          4194*CHq1[2, 2] + 60*CHq1[3, 3] + 4194*CHq3[2, 2] - 60*CHq3[3, 3] - 
          120*CHu[3, 3]) + 32*MW2^5*MZ2^3*(1018*CHd[2, 2] + 417*CHl3[1, 1] + 
          417*CHl3[2, 2] - 502*CHq1[2, 2] + 48*CHq1[3, 3] - 502*CHq3[2, 2] - 
          48*CHq3[3, 3] - 96*CHu[3, 3]) - 64*MW2^6*MZ2^2*
         (242*CHd[2, 2] - 37*CHl3[1, 1] - 37*CHl3[2, 2] + 286*CHq1[2, 2] + 
          12*CHq1[3, 3] + 286*CHq3[2, 2] - 12*CHq3[3, 3] - 24*CHu[3, 3]) - 
        8*MW2^3*MZ2^5*(434*CHd[2, 2] - 811*CHl3[1, 1] - 811*CHl3[2, 2] + 
          3478*CHq1[2, 2] - 66*CHq1[3, 3] + 3478*CHq3[2, 2] + 66*CHq3[3, 3] + 
          132*CHu[3, 3])) + MT2*(-2048*MW2^7*MZ2*(6*CHd[2, 2] + 
          7*CHl3[1, 1] + 7*CHl3[2, 2] - 18*CHq1[2, 2] - 18*CHq3[2, 2]) + 
        4096*MW2^8*(2*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 2*CHq1[2, 2] - 
          2*CHq3[2, 2]) - 64*MW2^6*MZ2^2*(430*CHd[2, 2] - 155*CHl3[1, 1] - 
          155*CHl3[2, 2] + 626*CHq1[2, 2] - 84*CHq1[3, 3] + 626*CHq3[2, 2] + 
          84*CHq3[3, 3] + 60*CHu[3, 3]) + 32*MW2^5*MZ2^3*
         (1982*CHd[2, 2] + 483*CHl3[1, 1] + 483*CHl3[2, 2] - 626*CHq1[2, 2] - 
          336*CHq1[3, 3] - 626*CHq3[2, 2] + 336*CHq3[3, 3] + 240*CHu[3, 3]) + 
        2*MW2^2*MZ2^6*(4980*CHd[2, 2] - 3071*CHl3[1, 1] - 3071*CHl3[2, 2] + 
          16758*CHq1[2, 2] - 420*CHq1[3, 3] + 16758*CHq3[2, 2] + 
          420*CHq3[3, 3] + 300*CHu[3, 3]) + 8*MW2^3*MZ2^5*
         (698*CHd[2, 2] + 2513*CHl3[1, 1] + 2513*CHl3[2, 2] - 
          9170*CHq1[2, 2] - 462*CHq1[3, 3] - 9170*CHq3[2, 2] + 
          462*CHq3[3, 3] + 330*CHu[3, 3]) - 2*MW2*MZ2^7*
         (2584*CHd[2, 2] - 439*CHl3[1, 1] - 439*CHl3[2, 2] + 
          3614*CHq1[2, 2] - 798*CHq1[3, 3] + 3614*CHq3[2, 2] + 
          798*CHq3[3, 3] + 570*CHu[3, 3]) - 8*MW2^4*MZ2^4*
         (5702*CHd[2, 2] + 3747*CHl3[1, 1] + 3747*CHl3[2, 2] - 
          9746*CHq1[2, 2] - 1092*CHq1[3, 3] - 9746*CHq3[2, 2] + 
          1092*CHq3[3, 3] + 780*CHu[3, 3]) + 3*MZ2^8*(253*CHd[2, 2] + 
          4*(44*CHq1[2, 2] - 35*CHq1[3, 3] + 44*CHq3[2, 2] + 35*CHq3[3, 3] + 
            25*CHu[3, 3])))))/(3*(-2*MW2 + MZ2)^3*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*(9*MH2^2*MZ2^2*(8*MW2^4*MZ2^3*(52*CHd[2, 2] + 33*CHl3[1, 1] + 
          33*CHl3[2, 2] - 130*CHq1[2, 2] - 130*CHq3[2, 2]) - 
        8*MW2^5*MZ2^2*(82*CHd[2, 2] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 
          70*CHq1[2, 2] - 70*CHq3[2, 2]) + 32*MW2^6*MZ2*
         (6*CHd[2, 2] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 6*CHq1[2, 2] - 
          6*CHq3[2, 2]) - 64*MW2^7*(2*CHd[2, 2] - 3*CHl3[1, 1] - 
          3*CHl3[2, 2] - 2*CHq1[2, 2] - 2*CHq3[2, 2]) + 
        2*MW2^3*MZ2^4*(68*CHd[2, 2] - 95*CHl3[1, 1] - 95*CHl3[2, 2] + 
          334*CHq1[2, 2] + 334*CHq3[2, 2]) + 3*MW2*MZ2^6*
         (3*CHd[2, 2] - 14*(CHq1[2, 2] + CHq3[2, 2])) + 
        5*MZ2^7*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) - 
        2*MW2^2*MZ2^5*(68*CHd[2, 2] - 23*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(CHq1[2, 2] + CHq3[2, 2])))) + 
      MW2*(9216*MW2^10*(12*CHd[2, 2] - 7*CHl3[1, 1] - 7*CHl3[2, 2] - 
          12*CHq1[2, 2] - 28*CHq3[2, 2]) - 128*MW2^8*MZ2*
         (-192*MT2*(6*CHd[2, 2] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
            18*CHq1[2, 2] - 18*CHq3[2, 2]) + 
          MZ2*(6*(921 + 32*Pi^2)*CHd[2, 2] + (5351 + 64*Pi^2)*CHl3[1, 1] + 
            5351*CHl3[2, 2] + 64*Pi^2*CHl3[2, 2] - 1446*CHq1[2, 2] - 
            96*Pi^2*CHq1[2, 2] - 8310*CHq3[2, 2] - 96*Pi^2*CHq3[2, 2])) - 
        1024*MW2^9*(48*MT2*(2*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq1[2, 2] - 2*CHq3[2, 2]) - MZ2*((-125 + 8*Pi^2)*CHd[2, 2] + 
            (239 + 4*Pi^2)*CHl3[1, 1] + 239*CHl3[2, 2] + 4*Pi^2*CHl3[2, 2] + 
            611*CHq1[2, 2] - 8*Pi^2*CHq1[2, 2] + 413*CHq3[2, 2] - 
            8*Pi^2*CHq3[2, 2])) - MZ2^9*(MZ2*((-801 + 88*Pi^2)*CHd[2, 2] + 
            10*(-33 + 4*Pi^2)*CHl3[1, 1] - 330*CHl3[2, 2] + 
            40*Pi^2*CHl3[2, 2] + 378*CHq1[2, 2] - 64*Pi^2*CHq1[2, 2] + 
            618*CHq3[2, 2] - 64*Pi^2*CHq3[2, 2]) + 
          810*MT2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2]))) - 
        MW2*MZ2^8*(MZ2*(480*CHd[1, 1] - 3*(531 + 16*Pi^2)*CHd[2, 2] - 
            2*(-240*CHd[3, 3] - 240*CHe[1, 1] - 240*CHe[2, 2] - 
              240*CHe[3, 3] - 240*CHl1[1, 1] - 240*CHl1[2, 2] - 
              240*CHl1[3, 3] - 441*CHl3[1, 1] + 148*Pi^2*CHl3[1, 1] - 
              441*CHl3[2, 2] + 148*Pi^2*CHl3[2, 2] + 240*CHl3[3, 3] + 
              240*CHq1[1, 1] + 9207*CHq1[2, 2] - 864*Pi^2*CHq1[2, 2] + 
              600*CHq1[3, 3] + 720*CHq3[1, 1] + 7203*CHq3[2, 2] - 
              864*Pi^2*CHq3[2, 2] + 360*CHq3[3, 3] + 480*CHu[1, 1] + 
              480*CHu[2, 2] - 240*CHu[3, 3])) + 18*MT2*(173*CHd[2, 2] + 
            90*CHl3[1, 1] + 90*CHl3[2, 2] - 314*CHq1[2, 2] + 80*CHq1[3, 3] - 
            314*CHq3[2, 2] + 100*CHq3[3, 3] - 160*CHu[3, 3])) + 
        128*MW2^7*MZ2^2*(3*MT2*(1022*CHd[2, 2] - 175*CHl3[1, 1] - 
            175*CHl3[2, 2] + 1090*CHq1[2, 2] + 48*CHq1[3, 3] + 
            1090*CHq3[2, 2] + 60*CHq3[3, 3] - 96*CHu[3, 3]) + 
          MZ2*(48*CHd[1, 1] - (577 + 72*Pi^2)*CHd[2, 2] + 48*CHd[3, 3] + 
            48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
            48*CHl1[2, 2] + 48*CHl1[3, 3] + 5045*CHl3[1, 1] - 
            92*Pi^2*CHl3[1, 1] + 5045*CHl3[2, 2] - 92*Pi^2*CHl3[2, 2] - 
            48*CHl3[3, 3] - 48*CHq1[1, 1] - 14051*CHq1[2, 2] + 
            264*Pi^2*CHq1[2, 2] - 120*CHq1[3, 3] - 144*CHq3[1, 1] - 
            21005*CHq3[2, 2] + 264*Pi^2*CHq3[2, 2] - 72*CHq3[3, 3] - 
            96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3])) - 
        32*MW2^6*MZ2^3*(6*MT2*(4234*CHd[2, 2] + 1533*CHl3[1, 1] + 
            1533*CHl3[2, 2] - 2170*CHq1[2, 2] + 192*CHq1[3, 3] - 
            2170*CHq3[2, 2] + 240*CHq3[3, 3] - 384*CHu[3, 3]) + 
          MZ2*(384*CHd[1, 1] - (51283 + 752*Pi^2)*CHd[2, 2] + 384*CHd[3, 3] + 
            384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] + 384*CHl1[1, 1] + 
            384*CHl1[2, 2] + 384*CHl1[3, 3] - 13638*CHl3[1, 1] - 
            1080*Pi^2*CHl3[1, 1] - 13638*CHl3[2, 2] - 1080*Pi^2*CHl3[2, 2] - 
            384*CHl3[3, 3] - 384*CHq1[1, 1] - 23195*CHq1[2, 2] + 
            3008*Pi^2*CHq1[2, 2] - 960*CHq1[3, 3] - 1152*CHq3[1, 1] - 
            37007*CHq3[2, 2] + 3008*Pi^2*CHq3[2, 2] - 576*CHq3[3, 3] - 
            768*CHu[1, 1] - 768*CHu[2, 2] + 384*CHu[3, 3])) - 
        2*MW2^3*MZ2^6*(6*MT2*(10716*CHd[2, 2] - 3307*CHl3[1, 1] - 
            3307*CHl3[2, 2] + 25794*CHq1[2, 2] + 240*CHq1[3, 3] + 
            25794*CHq3[2, 2] + 300*CHq3[3, 3] - 480*CHu[3, 3]) + 
          MZ2*(480*CHd[1, 1] + 32*(-4101 + 11*Pi^2)*CHd[2, 2] + 
            480*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] + 480*CHe[3, 3] + 
            480*CHl1[1, 1] + 480*CHl1[2, 2] + 480*CHl1[3, 3] + 
            9163*CHl3[1, 1] - 2400*Pi^2*CHl3[1, 1] + 9163*CHl3[2, 2] - 
            2400*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 480*CHq1[1, 1] - 
            290262*CHq1[2, 2] + 7712*Pi^2*CHq1[2, 2] - 1200*CHq1[3, 3] - 
            1440*CHq3[1, 1] - 321966*CHq3[2, 2] + 7712*Pi^2*CHq3[2, 2] - 
            720*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2] + 
            480*CHu[3, 3])) - 8*MW2^4*MZ2^5*
         (-12*MT2*(166*CHd[2, 2] - 2216*CHl3[1, 1] - 2216*CHl3[2, 2] + 
            8711*CHq1[2, 2] - 132*CHq1[3, 3] + 8711*CHq3[2, 2] - 
            165*CHq3[3, 3] + 264*CHu[3, 3]) + MZ2*(528*CHd[1, 1] + 
            2*(7147 + 552*Pi^2)*CHd[2, 2] + 528*CHd[3, 3] + 528*CHe[1, 1] + 
            528*CHe[2, 2] + 528*CHe[3, 3] + 528*CHl1[1, 1] + 528*CHl1[2, 2] + 
            528*CHl1[3, 3] - 53389*CHl3[1, 1] + 104*Pi^2*CHl3[1, 1] - 
            53389*CHl3[2, 2] + 104*Pi^2*CHl3[2, 2] - 528*CHl3[3, 3] - 
            528*CHq1[1, 1] + 170581*CHq1[2, 2] + 1920*Pi^2*CHq1[2, 2] - 
            1320*CHq1[3, 3] - 1584*CHq3[1, 1] + 194797*CHq3[2, 2] + 
            1920*Pi^2*CHq3[2, 2] - 792*CHq3[3, 3] - 1056*CHu[1, 1] - 
            1056*CHu[2, 2] + 528*CHu[3, 3])) + 2*MW2^2*MZ2^7*
         (12*MT2*(1990*CHd[2, 2] + 128*CHl3[1, 1] + 128*CHl3[2, 2] + 
            1697*CHq1[2, 2] + 228*CHq1[3, 3] + 1697*CHq3[2, 2] + 
            285*CHq3[3, 3] - 456*CHu[3, 3]) + MZ2*(912*CHd[1, 1] + 
            (-33281 + 720*Pi^2)*CHd[2, 2] + 912*CHd[3, 3] + 912*CHe[1, 1] + 
            912*CHe[2, 2] + 912*CHe[3, 3] + 912*CHl1[1, 1] + 912*CHl1[2, 2] + 
            912*CHl1[3, 3] - 8761*CHl3[1, 1] - 832*Pi^2*CHl3[1, 1] - 
            8761*CHl3[2, 2] - 832*Pi^2*CHl3[2, 2] - 912*CHl3[3, 3] - 
            912*CHq1[1, 1] - 69844*CHq1[2, 2] + 4704*Pi^2*CHq1[2, 2] - 
            2280*CHq1[3, 3] - 2736*CHq3[1, 1] - 65536*CHq3[2, 2] + 
            4704*Pi^2*CHq3[2, 2] - 1368*CHq3[3, 3] - 1824*CHu[1, 1] - 
            1824*CHu[2, 2] + 912*CHu[3, 3])) + 8*MW2^5*MZ2^4*
         (6*MT2*(9838*CHd[2, 2] + 8547*CHl3[1, 1] + 8547*CHl3[2, 2] - 
            22138*CHq1[2, 2] + 624*CHq1[3, 3] - 22138*CHq3[2, 2] + 
            780*CHq3[3, 3] - 1248*CHu[3, 3]) + MZ2*(1248*CHd[1, 1] + 
            10*(-13111 + 48*Pi^2)*CHd[2, 2] + 1248*CHd[3, 3] + 
            1248*CHe[1, 1] + 1248*CHe[2, 2] + 1248*CHe[3, 3] + 
            1248*CHl1[1, 1] + 1248*CHl1[2, 2] + 1248*CHl1[3, 3] - 
            121023*CHl3[1, 1] - 2656*Pi^2*CHl3[1, 1] - 121023*CHl3[2, 2] - 
            2656*Pi^2*CHl3[2, 2] - 1248*CHl3[3, 3] - 1248*CHq1[1, 1] + 
            157738*CHq1[2, 2] + 10176*Pi^2*CHq1[2, 2] - 3120*CHq1[3, 3] - 
            3744*CHq3[1, 1] + 163450*CHq3[2, 2] + 10176*Pi^2*CHq3[2, 2] - 
            1872*CHq3[3, 3] - 2496*CHu[1, 1] - 2496*CHu[2, 2] + 
            1248*CHu[3, 3]))) + 
      MH2*(-9216*MW2^10*(12*CHd[2, 2] - 7*CHl3[1, 1] - 7*CHl3[2, 2] - 
          12*CHq1[2, 2] - 28*CHq3[2, 2]) + 64*MW2^8*MZ2*
         (-384*MT2*(6*CHd[2, 2] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
            18*CHq1[2, 2] - 18*CHq3[2, 2]) + 
          MZ2*(6*(1845 + 64*Pi^2)*CHd[2, 2] + (10513 + 128*Pi^2)*CHl3[1, 1] + 
            10513*CHl3[2, 2] + 128*Pi^2*CHl3[2, 2] - 2910*CHq1[2, 2] - 
            192*Pi^2*CHq1[2, 2] - 16638*CHq3[2, 2] - 192*Pi^2*CHq3[2, 2])) + 
        1024*MW2^9*(48*MT2*(2*CHd[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq1[2, 2] - 2*CHq3[2, 2]) - MZ2*((-125 + 8*Pi^2)*CHd[2, 2] + 
            (239 + 4*Pi^2)*CHl3[1, 1] + 239*CHl3[2, 2] + 4*Pi^2*CHl3[2, 2] + 
            611*CHq1[2, 2] - 8*Pi^2*CHq1[2, 2] + 413*CHq3[2, 2] - 
            8*Pi^2*CHq3[2, 2])) + MZ2^9*(MZ2*((-801 + 88*Pi^2)*CHd[2, 2] + 
            10*(-33 + 4*Pi^2)*CHl3[1, 1] - 330*CHl3[2, 2] + 
            40*Pi^2*CHl3[2, 2] + 378*CHq1[2, 2] - 64*Pi^2*CHq1[2, 2] + 
            618*CHq3[2, 2] - 64*Pi^2*CHq3[2, 2]) + 
          810*MT2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2]))) - 
        16*MW2^5*MZ2^4*(MZ2*(624*CHd[1, 1] + (-65321 + 240*Pi^2)*CHd[2, 2] - 
            4*(-156*CHd[3, 3] - 156*CHe[1, 1] - 156*CHe[2, 2] - 
              156*CHe[3, 3] - 156*CHl1[1, 1] - 156*CHl1[2, 2] - 
              156*CHl1[3, 3] + 15273*CHl3[1, 1] + 332*Pi^2*CHl3[1, 1] + 
              15273*CHl3[2, 2] + 332*Pi^2*CHl3[2, 2] + 156*CHl3[3, 3] + 
              156*CHq1[1, 1] - 19571*CHq1[2, 2] - 1272*Pi^2*CHq1[2, 2] + 
              390*CHq1[3, 3] + 468*CHq3[1, 1] - 20285*CHq3[2, 2] - 
              1272*Pi^2*CHq3[2, 2] + 234*CHq3[3, 3] + 312*CHu[1, 1] + 
              312*CHu[2, 2] - 156*CHu[3, 3])) + 3*MT2*(9838*CHd[2, 2] + 
            8547*CHl3[1, 1] + 8547*CHl3[2, 2] - 22138*CHq1[2, 2] + 
            624*CHq1[3, 3] - 22138*CHq3[2, 2] + 780*CHq3[3, 3] - 
            1248*CHu[3, 3])) + 4*MW2^3*MZ2^6*
         (2*MZ2*(120*CHd[1, 1] + (-32655 + 88*Pi^2)*CHd[2, 2] - 
            2*(-60*CHd[3, 3] - 60*CHe[1, 1] - 60*CHe[2, 2] - 60*CHe[3, 3] - 
              60*CHl1[1, 1] - 60*CHl1[2, 2] - 60*CHl1[3, 3] - 
              836*CHl3[1, 1] + 300*Pi^2*CHl3[1, 1] - 836*CHl3[2, 2] + 
              300*Pi^2*CHl3[2, 2] + 60*CHl3[3, 3] + 60*CHq1[1, 1] + 
              36231*CHq1[2, 2] - 964*Pi^2*CHq1[2, 2] + 150*CHq1[3, 3] + 
              180*CHq3[1, 1] + 40194*CHq3[2, 2] - 964*Pi^2*CHq3[2, 2] + 
              90*CHq3[3, 3] + 120*CHu[1, 1] + 120*CHu[2, 2] - 
              60*CHu[3, 3])) + 3*MT2*(10716*CHd[2, 2] - 3307*CHl3[1, 1] - 
            3307*CHl3[2, 2] + 25794*CHq1[2, 2] + 240*CHq1[3, 3] + 
            25794*CHq3[2, 2] + 300*CHq3[3, 3] - 480*CHu[3, 3])) - 
        MW2^2*MZ2^7*(MZ2*(1824*CHd[1, 1] + (-66481 + 1440*Pi^2)*CHd[2, 2] - 
            2*(-912*CHd[3, 3] - 912*CHe[1, 1] - 912*CHe[2, 2] - 
              912*CHe[3, 3] - 912*CHl1[1, 1] - 912*CHl1[2, 2] - 
              912*CHl1[3, 3] + 9571*CHl3[1, 1] + 832*Pi^2*CHl3[1, 1] + 
              9571*CHl3[2, 2] + 832*Pi^2*CHl3[2, 2] + 912*CHl3[3, 3] + 
              912*CHq1[1, 1] + 70033*CHq1[2, 2] - 4704*Pi^2*CHq1[2, 2] + 
              2280*CHq1[3, 3] + 2736*CHq3[1, 1] + 65725*CHq3[2, 2] - 
              4704*Pi^2*CHq3[2, 2] + 1368*CHq3[3, 3] + 1824*CHu[1, 1] + 
              1824*CHu[2, 2] - 912*CHu[3, 3])) + 24*MT2*(1990*CHd[2, 2] + 
            128*CHl3[1, 1] + 128*CHl3[2, 2] + 1697*CHq1[2, 2] + 
            228*CHq1[3, 3] + 1697*CHq3[2, 2] + 285*CHq3[3, 3] - 
            456*CHu[3, 3])) - 32*MW2^7*MZ2^2*
         (12*MT2*(1022*CHd[2, 2] - 175*CHl3[1, 1] - 175*CHl3[2, 2] + 
            1090*CHq1[2, 2] + 48*CHq1[3, 3] + 1090*CHq3[2, 2] + 
            60*CHq3[3, 3] - 96*CHu[3, 3]) + MZ2*(192*CHd[1, 1] - 
            2*(1127 + 144*Pi^2)*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 
            192*CHe[2, 2] + 192*CHe[3, 3] + 192*CHl1[1, 1] + 192*CHl1[2, 2] + 
            192*CHl1[3, 3] + 19253*CHl3[1, 1] - 368*Pi^2*CHl3[1, 1] + 
            19253*CHl3[2, 2] - 368*Pi^2*CHl3[2, 2] - 192*CHl3[3, 3] - 
            192*CHq1[1, 1] - 56258*CHq1[2, 2] + 1056*Pi^2*CHq1[2, 2] - 
            480*CHq1[3, 3] - 576*CHq3[1, 1] - 84074*CHq3[2, 2] + 
            1056*Pi^2*CHq3[2, 2] - 288*CHq3[3, 3] - 384*CHu[1, 1] - 
            384*CHu[2, 2] + 192*CHu[3, 3])) + 2*MW2*MZ2^8*
         (9*MT2*(173*CHd[2, 2] + 90*CHl3[1, 1] + 90*CHl3[2, 2] - 
            314*CHq1[2, 2] + 80*CHq1[3, 3] - 314*CHq3[2, 2] + 
            100*CHq3[3, 3] - 160*CHu[3, 3]) + MZ2*(240*CHd[1, 1] - 
            3*(273 + 8*Pi^2)*CHd[2, 2] + 240*CHd[3, 3] + 240*CHe[1, 1] + 
            240*CHe[2, 2] + 240*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
            240*CHl1[3, 3] + 441*CHl3[1, 1] - 148*Pi^2*CHl3[1, 1] + 
            441*CHl3[2, 2] - 148*Pi^2*CHl3[2, 2] - 240*CHl3[3, 3] - 
            240*CHq1[1, 1] - 9252*CHq1[2, 2] + 864*Pi^2*CHq1[2, 2] - 
            600*CHq1[3, 3] - 720*CHq3[1, 1] - 7248*CHq3[2, 2] + 
            864*Pi^2*CHq3[2, 2] - 360*CHq3[3, 3] - 480*CHu[1, 1] - 
            480*CHu[2, 2] + 240*CHu[3, 3])) + 8*MW2^6*MZ2^3*
         (24*MT2*(4234*CHd[2, 2] + 1533*CHl3[1, 1] + 1533*CHl3[2, 2] - 
            2170*CHq1[2, 2] + 192*CHq1[3, 3] - 2170*CHq3[2, 2] + 
            240*CHq3[3, 3] - 384*CHu[3, 3]) + MZ2*(1536*CHd[1, 1] - 
            2*(102197 + 1504*Pi^2)*CHd[2, 2] + 1536*CHd[3, 3] + 
            1536*CHe[1, 1] + 1536*CHe[2, 2] + 1536*CHe[3, 3] + 
            1536*CHl1[1, 1] + 1536*CHl1[2, 2] + 1536*CHl1[3, 3] - 
            57747*CHl3[1, 1] - 4320*Pi^2*CHl3[1, 1] - 57747*CHl3[2, 2] - 
            4320*Pi^2*CHl3[2, 2] - 1536*CHl3[3, 3] - 1536*CHq1[1, 1] - 
            93410*CHq1[2, 2] + 12032*Pi^2*CHq1[2, 2] - 3840*CHq1[3, 3] - 
            4608*CHq3[1, 1] - 148658*CHq3[2, 2] + 12032*Pi^2*CHq3[2, 2] - 
            2304*CHq3[3, 3] - 3072*CHu[1, 1] - 3072*CHu[2, 2] + 
            1536*CHu[3, 3])) + 2*MW2^4*MZ2^5*
         (-48*MT2*(166*CHd[2, 2] - 2216*CHl3[1, 1] - 2216*CHl3[2, 2] + 
            8711*CHq1[2, 2] - 132*CHq1[3, 3] + 8711*CHq3[2, 2] - 
            165*CHq3[3, 3] + 264*CHu[3, 3]) + MZ2*(2112*CHd[1, 1] + 
            (56564 + 4416*Pi^2)*CHd[2, 2] + 2112*CHd[3, 3] + 2112*CHe[1, 1] + 
            2112*CHe[2, 2] + 2112*CHe[3, 3] + 2112*CHl1[1, 1] + 
            2112*CHl1[2, 2] + 2112*CHl1[3, 3] - 212539*CHl3[1, 1] + 
            416*Pi^2*CHl3[1, 1] - 212539*CHl3[2, 2] + 416*Pi^2*CHl3[2, 2] - 
            2112*CHl3[3, 3] - 2112*CHq1[1, 1] + 679318*CHq1[2, 2] + 
            7680*Pi^2*CHq1[2, 2] - 5280*CHq1[3, 3] - 6336*CHq3[1, 1] + 
            776182*CHq3[2, 2] + 7680*Pi^2*CHq3[2, 2] - 3168*CHq3[3, 3] - 
            4224*CHu[1, 1] - 4224*CHu[2, 2] + 2112*CHu[3, 3])))))/
    (36*(MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + (48*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2) + 
 Class[8]*((-36*MW2^2*MZ2^3*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + 
   ((MZ2*(-9*MH2^2*MW2^2*MZ2^2*(96*MW2^4 - 112*MW2^3*MZ2 - 60*MW2^2*MZ2^2 + 
          72*MW2*MZ2^3 - 23*MZ2^4) + MW2*(32256*MW2^9 + 
          6*MT2*MW2^2*(4096*MW2^6 - 10240*MW2^5*MZ2 - 2912*MW2^4*MZ2^2 + 
            18160*MW2^3*MZ2^3 - 13220*MW2^2*MZ2^4 + 3320*MW2*MZ2^5 - 
            257*MZ2^6) + 5*MZ2^9*(33 - 4*Pi^2) - 2048*MW2^8*MZ2*(44 + Pi^2) + 
          256*MW2^6*MZ2^3*(-220 + 31*Pi^2) + 64*MW2^7*MZ2^2*
           (3943 + 32*Pi^2) + 2*MW2*MZ2^8*(417 + 64*Pi^2) + 
          16*MW2^3*MZ2^6*(-1193 + 106*Pi^2) - 32*MW2^5*MZ2^4*
           (9467 + 292*Pi^2) + 4*MW2^4*MZ2^5*(51059 + 320*Pi^2) - 
          MW2^2*MZ2^7*(12145 + 704*Pi^2)) + 
        MH2*(-32256*MW2^9 - 6*MT2*MW2^2*(4096*MW2^6 - 10240*MW2^5*MZ2 - 
            2912*MW2^4*MZ2^2 + 18160*MW2^3*MZ2^3 - 13220*MW2^2*MZ2^4 + 
            3320*MW2*MZ2^5 - 257*MZ2^6) + MW2^3*MZ2^6*(17423 - 1696*Pi^2) + 
          16*MW2^6*MZ2^3*(2971 - 496*Pi^2) + 2048*MW2^8*MZ2*(44 + Pi^2) + 
          5*MZ2^9*(-33 + 4*Pi^2) - 2*MW2*MZ2^8*(417 + 64*Pi^2) - 
          32*MW2^7*MZ2^2*(7697 + 64*Pi^2) - 4*MW2^4*MZ2^5*
           (51221 + 320*Pi^2) + MW2^2*MZ2^7*(12955 + 704*Pi^2) + 
          4*MW2^5*MZ2^4*(76735 + 2336*Pi^2)))*SW2^2)/
      (18*(MH2 - MW2)*(2*MW2 - MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) + (MH2*MW2^2*MZ2^2*(12*MW2^2*MZ2*(96*MW2^4 - 112*MW2^3*MZ2 - 
          60*MW2^2*MZ2^2 + 72*MW2*MZ2^3 - 23*MZ2^4) + 
        MH2^3*(-96*MW2^4 + 112*MW2^3*MZ2 + 60*MW2^2*MZ2^2 - 72*MW2*MZ2^3 + 
          23*MZ2^4) + MH2^2*(192*MW2^5 + 64*MW2^4*MZ2 - 456*MW2^3*MZ2^2 - 
          36*MW2^2*MZ2^3 + 170*MW2*MZ2^4 - 69*MZ2^5) + 
        MH2*(-96*MW2^6 - 1040*MW2^5*MZ2 + 1308*MW2^4*MZ2^2 + 
          1080*MW2^3*MZ2^3 - 1129*MW2^2*MZ2^4 + 264*MW2*MZ2^5 + 45*MZ2^6))*
       SW2^2*B0i[bb0, 0, 0, MH2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*MW2^2*MZ2*(MT2*(2048*MW2^6 - 5120*MW2^5*MZ2 - 160*MW2^4*MZ2^2 + 
          7568*MW2^3*MZ2^3 - 7420*MW2^2*MZ2^4 + 2632*MW2*MZ2^5 - 439*MZ2^6) + 
        32*MZ2*(32*MW2^6 - 80*MW2^5*MZ2 - 52*MW2^4*MZ2^2 + 176*MW2^3*MZ2^3 - 
          85*MW2^2*MZ2^4 + 4*MW2*MZ2^5 + 5*MZ2^6))*SW2^2*B0i[bb0, 0, 0, MT2])/
      (3*(-2*MW2 + MZ2)^3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2*MZ2*(MH2*MW2*(-512*MW2^8 + 6144*MW2^7*MZ2 - 20256*MW2^6*MZ2^2 + 
          10832*MW2^5*MZ2^3 + 11324*MW2^4*MZ2^4 - 11000*MW2^3*MZ2^5 + 
          1995*MW2^2*MZ2^6 + 406*MW2*MZ2^7 - 40*MZ2^8) + 
        4*MH2^2*(64*MW2^8 - 768*MW2^7*MZ2 + 2568*MW2^6*MZ2^2 - 
          1372*MW2^5*MZ2^3 - 1546*MW2^4*MZ2^4 + 1474*MW2^3*MZ2^5 - 
          255*MW2^2*MZ2^6 - 62*MW2*MZ2^7 + 5*MZ2^8) + 
        MW2^2*(256*MW2^8 - 3072*MW2^7*MZ2 + 9696*MW2^6*MZ2^2 - 
          4912*MW2^5*MZ2^3 - 5392*MW2^4*MZ2^4 + 5176*MW2^3*MZ2^5 - 
          894*MW2^2*MZ2^6 - 203*MW2*MZ2^7 + 20*MZ2^8))*SW2^2*
       B0i[bb0, 0, 0, MW2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2*MZ2*(1024*MW2^8 - 3072*MW2^7*MZ2 + 4608*MW2^6*MZ2^2 + 
        16*MW2^4*(7*MH2 - 559*MZ2)*MZ2^3 + MW2*(23*MH2 - 752*MZ2)*MZ2^6 + 
        110*MZ2^8 + 32*MW2^5*MZ2^2*(-3*MH2 + 104*MZ2) + 
        4*MW2^3*MZ2^4*(15*MH2 + 916*MZ2) + MW2^2*(-72*MH2*MZ2^5 + 844*MZ2^6))*
       SW2^2*B0i[bb0, 0, 0, MZ2])/((-2*MW2 + MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(96*MW2^4 - 112*MW2^3*MZ2 - 
        60*MW2^2*MZ2^2 + 72*MW2*MZ2^3 - 23*MZ2^4)*SW2^2*
       B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MW2^2*MZ2*(MT2*(2048*MW2^6 - 5120*MW2^5*MZ2 - 160*MW2^4*MZ2^2 + 
          7568*MW2^3*MZ2^3 - 7420*MW2^2*MZ2^4 + 2632*MW2*MZ2^5 - 439*MZ2^6) + 
        MZ2*(1024*MW2^6 - 2560*MW2^5*MZ2 - 1376*MW2^4*MZ2^2 + 
          5296*MW2^3*MZ2^3 - 2900*MW2^2*MZ2^4 + 344*MW2*MZ2^5 + 91*MZ2^6))*
       SW2^2*B0i[bb0, MZ2, MT2, MT2])/(3*(-2*MW2 + MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2*(768*MW2^7 - 2784*MW2^5*MZ2^2 + 3824*MW2^4*MZ2^3 + 
        160*MW2^3*MZ2^4 - 1776*MW2^2*MZ2^5 + 586*MW2*MZ2^6 + 113*MZ2^7)*SW2^2*
       B0i[bb0, MZ2, MW2, MW2])/((2*MW2 - MZ2)^3*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (24*MW2^3*MZ2*(16*MW2^5 - 24*MW2^4*MZ2 + 50*MW2^3*MZ2^2 + 
        104*MW2^2*MZ2^3 - 45*MW2*MZ2^4 - 20*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (4*MW2^2*MZ2*(64*MW2^6 - 96*MW2^5*MZ2 + 176*MW2^4*MZ2^2 + 
        404*MW2^3*MZ2^3 - 81*MW2^2*MZ2^4 - 146*MW2*MZ2^5 + 3*MZ2^6)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*
     (-(MZ2^2*(12*Cdd[1, 1, 2, 2] + 4*Cdd[1, 2, 2, 1] + 16*Cdd[2, 2, 2, 2] + 
         12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 6*Ced[1, 1, 2, 2] + 
         6*Ced[2, 2, 2, 2] + 6*Ced[3, 3, 2, 2] + 6*Cld[1, 1, 2, 2] + 
         6*Cld[2, 2, 2, 2] + 6*Cld[3, 3, 2, 2] + 12*Clq1[1, 1, 2, 2] + 
         12*Clq1[2, 2, 2, 2] + 12*Clq1[3, 3, 2, 2] - 6*Cqd1[1, 1, 2, 2] + 
         12*Cqd1[2, 2, 1, 1] + 6*Cqd1[2, 2, 2, 2] + 12*Cqd1[2, 2, 3, 3] - 
         3*Cqd1[3, 3, 2, 2] + 12*Cqe[2, 2, 1, 1] + 12*Cqe[2, 2, 2, 2] + 
         12*Cqe[2, 2, 3, 3] - 24*Cqq1[1, 1, 2, 2] - 4*Cqq1[1, 2, 2, 1] - 
         28*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 
         12*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 12*Cqq3[2, 2, 3, 3] - 
         4*Cqq3[2, 3, 3, 2] - 24*Cqu1[2, 2, 1, 1] - 24*Cqu1[2, 2, 2, 2] - 
         12*Cud1[1, 1, 2, 2] - 12*Cud1[2, 2, 2, 2])) + 
      4*MW2^2*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
        6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 2, 2] + 
        3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 3*Cld[1, 1, 2, 2] + 
        3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 3*Clq1[1, 1, 2, 2] - 
        3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] - 3*Clq3[1, 1, 2, 2] - 
        3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
        3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
        3*Cqd1[3, 3, 2, 2] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 
        3*Cqe[2, 2, 3, 3] + 6*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
        18*Cqq3[1, 1, 2, 2] + 6*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 
        6*Cqu1[2, 2, 2, 2] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2]) - 
      2*MW2*MZ2*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
        6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 2, 2] + 
        3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 3*Cld[1, 1, 2, 2] + 
        3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 12*Clq1[1, 1, 2, 2] - 
        12*Clq1[2, 2, 2, 2] - 12*Clq1[3, 3, 2, 2] - 6*Clq3[1, 1, 2, 2] - 
        6*Clq3[2, 2, 2, 2] - 6*Clq3[3, 3, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
        12*Cqd1[2, 2, 1, 1] - 15*Cqd1[2, 2, 2, 2] - 12*Cqd1[2, 2, 3, 3] - 
        6*Cqd1[3, 3, 2, 2] - 12*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 
        12*Cqe[2, 2, 3, 3] + 24*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 
        22*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
        36*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 2, 2, 1] - 18*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 1, 1] + 
        24*Cqu1[2, 2, 2, 2] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2])))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (16*MW2^3*(3*Cqd1[3, 3, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 
        6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
        3*Cud1[3, 3, 2, 2]) + MZ2^3*(3*Cqd1[3, 3, 2, 2] + 
        4*(3*Cqq1[2, 2, 3, 3] - 3*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 
          6*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2])) + 
      MW2*MZ2^2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 
        4*(3*Cqd1[3, 3, 2, 2] + 21*Cqq1[2, 2, 3, 3] - 21*Cqq3[2, 2, 3, 3] + 
          14*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2])) - 
      MW2^2*MZ2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] + 
        4*(3*Cqd1[3, 3, 2, 2] - 42*Cqq1[2, 2, 3, 3] + 42*Cqq3[2, 2, 3, 3] - 
          28*Cqq3[2, 3, 3, 2] - 30*Cqu1[2, 2, 3, 3] + 12*Cud1[3, 3, 2, 2]))))/
    (3*(2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(16*MW2^2*(3*Cqd1[3, 3, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) + MZ2^2*(-33*Cqd1[3, 3, 2, 2] - 
          132*Cqq1[2, 2, 3, 3] + 132*Cqq3[2, 2, 3, 3] - 88*Cqq3[2, 3, 3, 2] + 
          6*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) + 
        2*MW2*MZ2*(-21*Cqd1[3, 3, 2, 2] + 114*Cqq1[2, 2, 3, 3] - 
          114*Cqq3[2, 2, 3, 3] + 76*Cqq3[2, 3, 3, 2] + 21*Cqu1[2, 2, 3, 3] + 
          15*Cud1[3, 3, 2, 2])) + 
      MZ2*(2*MW2*MZ2*(3*Cqd1[3, 3, 2, 2] + 30*Cqq1[2, 2, 3, 3] - 
          30*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
          6*Cud1[3, 3, 2, 2]) + 8*MW2^2*(3*Cqd1[3, 3, 2, 2] - 
          6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 
          3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        MZ2^2*(3*Cqd1[3, 3, 2, 2] + 4*(3*Cqq1[2, 2, 3, 3] - 
            3*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 
            3*Cud1[3, 3, 2, 2])))))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2*(2*MW2 + MZ2)*SW2*
     (2*MW2^3*(-48*MT2*(3*Cqd1[3, 3, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) + MZ2*(48*Cdd[1, 1, 2, 2] - 8*Cdd[1, 2, 2, 1] + 
          40*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 
          24*Ced[1, 1, 2, 2] + 24*Ced[2, 2, 2, 2] + 24*Ced[3, 3, 2, 2] + 
          24*Cld[1, 1, 2, 2] + 24*Cld[2, 2, 2, 2] + 24*Cld[3, 3, 2, 2] - 
          135*Cll[1, 1, 2, 2] - 24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 
          24*Clq1[3, 3, 2, 2] - 24*Clq3[1, 1, 2, 2] - 24*Clq3[2, 2, 2, 2] - 
          24*Clq3[3, 3, 2, 2] - 24*Cqd1[1, 1, 2, 2] - 24*Cqd1[2, 2, 1, 1] - 
          48*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] + 48*Cqd1[3, 3, 2, 2] - 
          24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 
          48*Cqq1[1, 1, 2, 2] + 8*Cqq1[1, 2, 2, 1] + 56*Cqq1[2, 2, 2, 2] - 
          96*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] - 144*Cqq3[1, 1, 2, 2] - 
          24*Cqq3[1, 2, 2, 1] - 168*Cqq3[2, 2, 2, 2] - 120*Cqq3[2, 3, 3, 2] + 
          48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 24*Cqu1[2, 2, 3, 3] - 
          48*Cud1[1, 1, 2, 2] - 48*Cud1[2, 2, 2, 2] + 24*Cud1[3, 3, 2, 2])) + 
      MZ2^3*(MZ2*(24*Cdd[1, 1, 2, 2] - 4*Cdd[1, 2, 2, 1] + 
          20*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 
          12*Ced[1, 1, 2, 2] + 12*Ced[2, 2, 2, 2] + 12*Ced[3, 3, 2, 2] + 
          12*Cld[1, 1, 2, 2] + 12*Cld[2, 2, 2, 2] + 12*Cld[3, 3, 2, 2] + 
          24*Clq1[1, 1, 2, 2] + 24*Clq1[2, 2, 2, 2] + 24*Clq1[3, 3, 2, 2] - 
          12*Cqd1[1, 1, 2, 2] + 24*Cqd1[2, 2, 1, 1] + 12*Cqd1[2, 2, 2, 2] + 
          24*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] + 24*Cqe[2, 2, 1, 1] + 
          24*Cqe[2, 2, 2, 2] + 24*Cqe[2, 2, 3, 3] - 48*Cqq1[1, 1, 2, 2] + 
          4*Cqq1[1, 2, 2, 1] - 44*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] + 12*Cqq3[1, 2, 2, 1] + 12*Cqq3[2, 2, 2, 2] - 
          36*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] - 48*Cqu1[2, 2, 1, 1] - 
          48*Cqu1[2, 2, 2, 2] + 24*Cqu1[2, 2, 3, 3] - 24*Cud1[1, 1, 2, 2] - 
          24*Cud1[2, 2, 2, 2] + 12*Cud1[3, 3, 2, 2]) - 
        6*MT2*(3*Cqd1[3, 3, 2, 2] + 4*(3*Cqq1[2, 2, 3, 3] - 
            3*Cqq3[2, 2, 3, 3] - 7*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 
            3*Cud1[3, 3, 2, 2]))) - MW2*MZ2^2*
       (4*MZ2*(6*Cdd[1, 1, 2, 2] - Cdd[1, 2, 2, 1] + 5*Cdd[2, 2, 2, 2] + 
          6*Cdd[2, 2, 3, 3] - Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 2, 2] + 
          3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 3*Cld[1, 1, 2, 2] + 
          3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] + 24*Clq1[1, 1, 2, 2] + 
          24*Clq1[2, 2, 2, 2] + 24*Clq1[3, 3, 2, 2] + 6*Clq3[1, 1, 2, 2] + 
          6*Clq3[2, 2, 2, 2] + 6*Clq3[3, 3, 2, 2] - 3*Cqd1[1, 1, 2, 2] + 
          24*Cqd1[2, 2, 1, 1] + 21*Cqd1[2, 2, 2, 2] + 24*Cqd1[2, 2, 3, 3] + 
          6*Cqd1[3, 3, 2, 2] + 24*Cqe[2, 2, 1, 1] + 24*Cqe[2, 2, 2, 2] + 
          24*Cqe[2, 2, 3, 3] - 48*Cqq1[1, 1, 2, 2] + Cqq1[1, 2, 2, 1] - 
          47*Cqq1[2, 2, 2, 2] + 15*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] + 
          36*Cqq3[1, 1, 2, 2] + 15*Cqq3[1, 2, 2, 1] + 51*Cqq3[2, 2, 2, 2] - 
          27*Cqq3[2, 2, 3, 3] + 57*Cqq3[2, 3, 3, 2] - 48*Cqu1[2, 2, 1, 1] - 
          48*Cqu1[2, 2, 2, 2] + 24*Cqu1[2, 2, 3, 3] - 6*Cud1[1, 1, 2, 2] - 
          6*Cud1[2, 2, 2, 2] + 3*Cud1[3, 3, 2, 2]) + 
        3*MT2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 
          8*(3*Cqd1[3, 3, 2, 2] + 21*Cqq1[2, 2, 3, 3] - 21*Cqq3[2, 2, 3, 3] - 
            13*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] + 
            3*Cud1[3, 3, 2, 2]))) + MW2^2*MZ2*
       (-2*MZ2*(48*Cdd[1, 1, 2, 2] - 8*Cdd[1, 2, 2, 1] + 40*Cdd[2, 2, 2, 2] + 
          48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 24*Ced[1, 1, 2, 2] + 
          24*Ced[2, 2, 2, 2] + 24*Ced[3, 3, 2, 2] + 24*Cld[1, 1, 2, 2] + 
          24*Cld[2, 2, 2, 2] + 24*Cld[3, 3, 2, 2] - 135*Cll[1, 1, 2, 2] - 
          60*Clq1[1, 1, 2, 2] - 60*Clq1[2, 2, 2, 2] - 60*Clq1[3, 3, 2, 2] - 
          36*Clq3[1, 1, 2, 2] - 36*Clq3[2, 2, 2, 2] - 36*Clq3[3, 3, 2, 2] - 
          24*Cqd1[1, 1, 2, 2] - 60*Cqd1[2, 2, 1, 1] - 84*Cqd1[2, 2, 2, 2] - 
          60*Cqd1[2, 2, 3, 3] - 6*Cqd1[3, 3, 2, 2] - 60*Cqe[2, 2, 1, 1] - 
          60*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] + 120*Cqq1[1, 1, 2, 2] + 
          8*Cqq1[1, 2, 2, 1] + 128*Cqq1[2, 2, 2, 2] - 132*Cqq1[2, 2, 3, 3] + 
          8*Cqq1[2, 3, 3, 2] - 216*Cqq3[1, 1, 2, 2] - 48*Cqq3[1, 2, 2, 1] - 
          264*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] - 216*Cqq3[2, 3, 3, 2] + 
          120*Cqu1[2, 2, 1, 1] + 120*Cqu1[2, 2, 2, 2] - 60*Cqu1[2, 2, 3, 3] - 
          48*Cud1[1, 1, 2, 2] - 48*Cud1[2, 2, 2, 2] + 24*Cud1[3, 3, 2, 2]) + 
        3*MT2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] + 
          8*(3*Cqd1[3, 3, 2, 2] - 42*Cqq1[2, 2, 3, 3] + 42*Cqq3[2, 2, 3, 3] - 
            10*Cqq3[2, 3, 3, 2] - 30*Cqu1[2, 2, 3, 3] + 
            12*Cud1[3, 3, 2, 2])))))/(9*(2*MW2 - MZ2)*
     (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-96*Sqrt[2]*MT*MW2*MZ2^2*(2*MW2 + MZ2)*SW2^3*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (96*Sqrt[2]*MT*MW2*MZ2^2*(2*MW2 + MZ2)*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (6*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (5*MW*MZ2^3*SW*CuW[3, 3] + 2*MW2^3*(MZ*(3 + 8*SW2)*CuB[3, 3] - 
        8*MW*SW*CuW[3, 3]) + 3*MW2*MZ2^2*(MZ*CuB[3, 3] - 7*MW*SW*CuW[3, 3]) + 
      MW2^2*MZ2*(-(MZ*(9 + 10*SW2)*CuB[3, 3]) + 32*MW*SW*CuW[3, 3])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AsLR_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 ((2*MW2 + MZ2)*(288*MW2^4 + MZ2^4*(-33 + 4*Pi^2) + 
    4*MW2^3*MZ2*(-345 + 8*Pi^2) + 12*MW2^2*MZ2*(24*MT2 + MZ2*(81 - 2*Pi^2)) - 
    3*MW2*MZ2^2*(96*MT2 + MZ2*(-87 + 4*Pi^2)))*SW2)/
  (18*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MH2^2*MZ2^2*(2*MW2 + MZ2)*SW2^2*B0i[bb0, 0, 0, MH2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MT2*MZ2*(2*MW2 + MZ2)*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
   B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MW2*(2*MW2 + MZ2)*(8*MW2^3 - 20*MW2*MZ2^2 - MZ2^2*(MH2 + 7*MZ2))*SW2*
   B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 ((2*MW2 + MZ2)*(16*MW2^4 + 4*MW2^3*MZ2 - 10*MW2^2*MZ2^2 + MZ2^4 + 
    MW2*MZ2^2*(MH2 + 14*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (6*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
   B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(2*MW2 + MZ2)*SW2*
   B0i[bb0, MW2, MH2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MZ2*(96*MW2^4 + 184*MW2^3*MZ2 + 36*MW2^2*MZ2^2 - 
    18*MW2*MZ2^3 - MZ2^4)*SW2*B0i[bb0, MW2, MW2, MZ2])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MW2*MZ2*(2*MW2 + MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (2*MW2*MZ2*(2*MW2 + MZ2)*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
    MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (MW2*(2*MW2 + MZ2)^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2*
   B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + (24*MW2^3*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + (4*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + ((6*CWw*MW*MW2*MZ2^3*(2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (72*CWw*MW*MW2^2*MZ2*(2*MW2^2 - 3*MW2*MZ2 - 2*MZ2^2)*SW2*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (72*CWw*MW*MW2*MZ2^3*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) - 
   (72*CWw*MW*MW2*MZ2^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) + (36*CWw*MW*MW2*MZ2*(4*MW2^3 + 12*MW2^2*MZ2 + 3*MW2*MZ2^2 - 
      MZ2^3)*SW2*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA) + (72*CWw*MW*MW2^3*MZ2^2*(2*MW2 + MZ2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA))*Class[1] + (24*CHD*MW2*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHA^2*
   Class[3])/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((CHD*(-18432*MW2^8 + 48*MT2*MW2*(256*MW2^6 - 512*MW2^5*MZ2 + 
         352*MW2^4*MZ2^2 + 248*MW2^3*MZ2^3 - 496*MW2^2*MZ2^4 + 
         107*MW2*MZ2^5 + 45*MZ2^6) + 5*MZ2^8*(-33 + 4*Pi^2) - 
       64*MW2^7*MZ2*(23 + 8*Pi^2) + 32*MW2^6*MZ2^2*(2237 + 16*Pi^2) + 
       8*MW2^4*MZ2^3*(72*MH2 + 12829*MZ2 - 292*MZ2*Pi^2) + 
       MW2*MZ2^6*(180*MH2 + 261*MZ2 - 68*MZ2*Pi^2) - 
       2*MW2^3*MZ2^4*(108*MH2 - 7027*MZ2 + 104*MZ2*Pi^2) + 
       2*MW2^2*MZ2^5*(18*MH2 - 12353*MZ2 + 240*MZ2*Pi^2) + 
       8*MW2^5*MZ2^2*(-72*MH2 - 17605*MZ2 + 264*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^4*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)/
    (36*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(4*CHbox*MH2*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + 
        MW2*MZ2^3 + 5*MZ2^4) + CHD*MZ2*
       (12*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) + 
        MH2*(-8*MW2^3 - 60*MW2^2*MZ2 + 9*MW2*MZ2^2 + 5*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(9*MT2^2*MZ2^3*(8*MW2^3 - 60*MW2^2*MZ2 + 15*MW2*MZ2^2 + 10*MZ2^3) - 
      4*MT2*MW2*(256*MW2^6 - 512*MW2^5*MZ2 + 352*MW2^4*MZ2^2 + 
        248*MW2^3*MZ2^3 - 496*MW2^2*MZ2^4 + 107*MW2*MZ2^5 + 45*MZ2^6) - 
      32*MW2^2*MZ2^3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CW2*(-4*CHbox*(MH2 - 2*MW2)*MZ2^2*(16*MW2^4 - 16*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) + 
      CHD*(640*MW2^7 - 1216*MW2^6*MZ2 - 176*MW2^5*MZ2^2 + 
        5*MZ2^6*(MH2 + 3*MZ2) + 16*MW2^4*MZ2^2*(MH2 + 87*MZ2) + 
        2*MW2^2*MZ2^4*(-27*MH2 + 97*MZ2) - 8*MW2^3*MZ2^3*(MH2 + 262*MZ2) + 
        2*MW2*MZ2^5*(7*MH2 + 367*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(16*MW2^4 - 16*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) - 
      CHD*(256*MW2^8 - 128*MW2^7*MZ2 - 896*MW2^6*MZ2^2 + 96*MW2^5*MZ2^3 + 
        15*MZ2^8 + MW2^2*MZ2^5*(15*MH2 + 56*MZ2) + 
        2*MW2*MZ2^6*(5*MH2 + 58*MZ2) + 4*MW2^4*MZ2^3*(2*MH2 + 171*MZ2) - 
        2*MW2^3*MZ2^4*(30*MH2 + 437*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(8*MW2^3 - 60*MW2^2*MZ2 + 
      15*MW2*MZ2^2 + 10*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (4*CHbox*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + MW2*MZ2^3 + 
        5*MZ2^4) + CHD*(16*MW2^4 - 8*MW2^3*MZ2 - 54*MW2^2*MZ2^2 + 
        14*MW2*MZ2^3 + 5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(768*MW2^7 - 64*MW2^6*MZ2 + 1280*MW2^5*MZ2^2 + 4088*MW2^4*MZ2^3 - 
      2840*MW2^3*MZ2^4 - 830*MW2^2*MZ2^5 + 256*MW2*MZ2^6 + 15*MZ2^7)*
     B0i[bb0, MW2, MW2, MZ2])/(2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(8*MW2^3 - 60*MW2^2*MZ2 + 15*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(-16*MW2^4 + 16*MW2^3*MZ2 - 6*MW2^2*MZ2^2 + MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(4*MW2 - MZ2)*(MT2*(256*MW2^4 - 448*MW2^3*MZ2 + 
        456*MW2^2*MZ2^2 + 164*MW2*MZ2^3 - 509*MZ2^4) + 
      MZ2*(128*MW2^4 - 224*MW2^3*MZ2 + 120*MW2^2*MZ2^2 + 136*MW2*MZ2^3 - 
        79*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
    (3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(-384*MW2^6 + 320*MW2^5*MZ2 - 304*MW2^4*MZ2^2 - 
      3232*MW2^3*MZ2^3 + 40*MW2^2*MZ2^4 + 844*MW2*MZ2^5 + 43*MZ2^6)*
     B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (12*CHD*MW2^3*(16*MW2^5 + 24*MW2^4*MZ2 - 70*MW2^3*MZ2^2 - 
      94*MW2^2*MZ2^3 + 33*MW2*MZ2^4 + 10*MZ2^5)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (2*CHD*MW2^2*(MW2 + MZ2)^2*(64*MW2^4 - 64*MW2^3*MZ2 - 
      192*MW2^2*MZ2^2 + 104*MW2*MZ2^3 + 7*MZ2^4)*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2))*Class[3] + (48*CHWB*CW*MZ2^3*(2*MW2 + MZ2)*SW2^2*VALPHA^2*
   Class[4])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/9*(CHWB*MW2*(11520*MW2^7 - 37184*MW2^5*MZ2^2 - 
       12*MT2*(512*MW2^6 - 1280*MW2^5*MZ2 + 1168*MW2^4*MZ2^2 + 
         192*MW2^3*MZ2^3 - 898*MW2^2*MZ2^4 + 281*MW2*MZ2^5 + 25*MZ2^6) + 
       128*MW2^6*MZ2*(17 + 2*Pi^2) + 2*MW2*MZ2^5*(9*MH2 + 6169*MZ2 - 
         168*MZ2*Pi^2) + MZ2^6*(90*MH2 + 933*MZ2 + 16*MZ2*Pi^2) + 
       4*MW2^2*MZ2^4*(-27*MH2 - 2422*MZ2 + 36*MZ2*Pi^2) - 
       32*MW2^4*MZ2^2*(9*MH2 - 2099*MZ2 + 39*MZ2*Pi^2) + 
       8*MW2^3*MZ2^3*(36*MH2 - 5999*MZ2 + 146*MZ2*Pi^2))*SW2)/
     (MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*MZ2^2*(12*CHWB*MW2*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
      CHWB*MH2*(64*MW2^4 - 96*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 15*MZ2^4) + 
      24*(CHB - CHW)*MW*MW2*MZ*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*SW2*(-9*MT2^2*(32*MW2^4*MZ2^2 - 108*MW2^2*MZ2^4 + 
        34*MW2*MZ2^5 + 15*MZ2^6) + 4*MT2*MW2*(512*MW2^6 - 1280*MW2^5*MZ2 + 
        1168*MW2^4*MZ2^2 + 192*MW2^3*MZ2^3 - 898*MW2^2*MZ2^4 + 
        281*MW2*MZ2^5 + 25*MZ2^6) + 64*MW2^2*MZ2^3*(16*MW2^3 + 6*MW2*MZ2^2 + 
        5*MZ2^3)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MW2*(CHWB*(1024*MW2^7 - 3968*MW2^6*MZ2 + 2176*MW2^5*MZ2^2 - 
        3736*MW2^3*MZ2^4 - 4*MW2^2*(27*MH2 - 257*MZ2)*MZ2^4 + 
        15*MZ2^6*(MH2 + MZ2) + 16*MW2^4*MZ2^2*(2*MH2 + 103*MZ2) + 
        2*MW2*MZ2^5*(17*MH2 + 650*MZ2)) - 48*CHW*MW*MW2*MZ*MZ2^2*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW)*SW2*B0i[bb0, 0, 0, MW2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (SW2*(CHWB*(3072*MW2^8 - 384*MW2^7*MZ2 - 1024*MW2^6*MZ2^2 + 
        16*MW2^5*(12*MH2 - 445*MZ2)*MZ2^2 + 8*MW2^2*(12*MH2 - 97*MZ2)*MZ2^5 + 
        45*MZ2^8 - 32*MW2^3*MZ2^4*(9*MH2 + 229*MZ2) + 
        MW2*MZ2^6*(15*MH2 + 1882*MZ2) + MW2^4*(-96*MH2*MZ2^3 + 9608*MZ2^4)) + 
      72*MW*MW2*MZ*MZ2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (6*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(32*MW2^4 - 108*MW2^2*MZ2^2 + 
      34*MW2*MZ2^3 + 15*MZ2^4)*SW2*B0i[bb0, MW2, 0, MT2])/
    (MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MZ2^2*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(32*MW2^4 - 108*MW2^2*MZ2^2 + 
        34*MW2*MZ2^3 + 15*MZ2^4) - 48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*(512*MW2^8 - 1664*MW2^7*MZ2 + 2624*MW2^6*MZ2^2 + 816*MW2^5*MZ2^3 - 
      4312*MW2^4*MZ2^4 + 1656*MW2^3*MZ2^5 + 526*MW2^2*MZ2^6 - 153*MW2*MZ2^7 - 
      5*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MW2*MZ2*(CHWB*(MH2^2*(-64*MW2^4 + 32*MW2^3*MZ2 + 96*MW2^2*MZ2^2 - 
          32*MW2*MZ2^3 - 5*MZ2^4) - 4*MH2*(96*MW2^5 - 112*MW2^4*MZ2 + 
          20*MW2^3*MZ2^2 + 108*MW2^2*MZ2^3 - 65*MW2*MZ2^4 - 20*MZ2^5) + 
        12*MZ2*(64*MW2^5 - 96*MW2^4*MZ2 + 24*MW2^3*MZ2^2 + 104*MW2^2*MZ2^3 - 
          54*MW2*MZ2^4 - 15*MZ2^5)) + 24*MW*MZ*(MH2 - 2*MZ2)*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(CHB*(-MW2 + MZ2) + 
        CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW2*(MZ2*(1024*MW2^6 - 2560*MW2^5*MZ2 + 2048*MW2^4*MZ2^2 + 
        384*MW2^3*MZ2^3 - 824*MW2^2*MZ2^4 + 256*MW2*MZ2^5 - 85*MZ2^6) + 
      MT2*(2048*MW2^6 - 5120*MW2^5*MZ2 + 5824*MW2^4*MZ2^2 - 96*MW2^3*MZ2^3 - 
        4240*MW2^2*MZ2^4 + 1376*MW2*MZ2^5 - 35*MZ2^6))*SW2*
     B0i[bb0, MZ2, MT2, MT2])/(3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*MW2*(2304*MW2^7 - 3520*MW2^6*MZ2 - 4320*MW2^5*MZ2^2 + 
      5784*MW2^4*MZ2^3 + 1184*MW2^3*MZ2^4 - 1332*MW2^2*MZ2^5 - 
      105*MW2*MZ2^6 + 5*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (24*CHWB*CW*MW2^2*MZ2^2*(32*MW2^4 + 104*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 
      47*MW2*MZ2^3 - 5*MZ2^4)*SW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (8*CHWB*CW*MW2*MZ2^2*(MW2 + MZ2)^2*(64*MW2^3 + 24*MW2^2*MZ2 - 
      60*MW2*MZ2^2 - MZ2^3)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHA^2*
   (2*MW2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
    MZ2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])))*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/2*((24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
      B0i[bb0, MZ2, MW2, MW2]*(64*MW2^5*(CHd[2, 2] - CHq1[2, 2]) + 
       8*MW2^3*MZ2^2*(23*CHd[2, 2] - 35*CHq1[2, 2] - 4*CHq3[2, 2]) + 
       5*MZ2^5*(CHd[2, 2] + 2*CHq1[2, 2] - 2*CHq3[2, 2]) - 
       16*MW2^4*MZ2*(5*CHd[2, 2] - 8*CHq1[2, 2] + 4*CHq3[2, 2]) + 
       MW2*MZ2^4*(-37*CHd[2, 2] - 74*CHq1[2, 2] + 22*CHq3[2, 2]) + 
       2*MW2^2*MZ2^3*(13*CHd[2, 2] + 140*CHq1[2, 2] + 42*CHq3[2, 2])))/
     (MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (24*MW2^3*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (12*MW2^2*MZ2^2*(6*CHd[2, 2] - 3*CHq1[2, 2] - 2*CHq3[2, 2]) + 
      32*MW2^4*CHq3[2, 2] - 8*MW2^3*MZ2*(3*CHq1[2, 2] + 7*CHq3[2, 2]) - 
      MZ2^4*(9*CHd[2, 2] + 3*CHq1[2, 2] + 13*CHq3[2, 2]) + 
      MW2*MZ2^3*(18*CHd[2, 2] + 63*CHq1[2, 2] + 61*CHq3[2, 2])))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (4*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (8*MW2^3*MZ2^2*(36*CHd[2, 2] - 9*CHq1[2, 2] - 11*CHq3[2, 2]) + 
      MZ2^5*(9*CHd[2, 2] + 18*CHq1[2, 2] - 2*CHq3[2, 2]) + 
      128*MW2^5*CHq3[2, 2] - 16*MW2^4*MZ2*(9*CHq1[2, 2] + 13*CHq3[2, 2]) - 
      2*MW2*MZ2^4*(27*CHd[2, 2] + 36*CHq1[2, 2] + 58*CHq3[2, 2]) + 
      2*MW2^2*MZ2^3*(135*CHq1[2, 2] + 143*CHq3[2, 2])))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (32*MW2^5*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 
      16*MW2^4*MZ2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
      4*MW2^3*MZ2^2*(35*CHd[2, 2] - 29*(CHq1[2, 2] + CHq3[2, 2])) + 
      MW2*MZ2^4*(-29*CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) - 
      5*MZ2^5*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
      20*MW2^2*MZ2^3*(2*CHd[2, 2] + 7*(CHq1[2, 2] + CHq3[2, 2]))))/
    (2*CW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^5*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 
      16*MW2^4*MZ2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
      4*MW2^3*MZ2^2*(35*CHd[2, 2] - 29*(CHq1[2, 2] + CHq3[2, 2])) + 
      MW2*MZ2^4*(-29*CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) - 
      5*MZ2^5*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
      20*MW2^2*MZ2^3*(2*CHd[2, 2] + 7*(CHq1[2, 2] + CHq3[2, 2]))))/
    (2*CW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (32*MW2^5*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 
      16*MW2^4*MZ2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
      4*MW2^3*MZ2^2*(35*CHd[2, 2] - 29*(CHq1[2, 2] + CHq3[2, 2])) + 
      MW2*MZ2^4*(-29*CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) - 
      5*MZ2^5*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
      20*MW2^2*MZ2^3*(2*CHd[2, 2] + 7*(CHq1[2, 2] + CHq3[2, 2]))))/
    (2*MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 
      16*MW2^4*MZ2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
      4*MW2^3*MZ2^2*(35*CHd[2, 2] - 29*(CHq1[2, 2] + CHq3[2, 2])) + 
      MW2*MZ2^4*(-29*CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) - 
      5*MZ2^5*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
      20*MW2^2*MZ2^3*(2*CHd[2, 2] + 7*(CHq1[2, 2] + CHq3[2, 2]))))/
    (2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(-64*MW2^6*MZ2^2*(33*CHd[2, 2] + 4*CHl3[1, 1] + 
        4*CHl3[2, 2] + 4*CHl3[3, 3] - 18*CHq1[2, 2] + 12*CHq3[1, 1] - 
        11*CHq3[2, 2]) - 128*MW2^7*MZ2*(CHd[2, 2] - 19*CHq1[2, 2] - 
        9*CHq3[2, 2]) + 512*MW2^8*(3*CHd[2, 2] - 3*CHq1[2, 2] - 
        2*CHq3[2, 2]) + 5*MZ2^7*(MH2 + MZ2)*(CHd[2, 2] + 
        2*(CHq1[2, 2] + CHq3[2, 2])) - 2*MW2^2*MZ2^5*(20*MH2*CHd[2, 2] - 
        MZ2*(475*CHd[2, 2] + 40*CHl3[1, 1] + 40*CHl3[2, 2] + 40*CHl3[3, 3] - 
          844*CHq1[2, 2] + 120*CHq3[1, 1] - 652*CHq3[2, 2]) + 
        70*MH2*(CHq1[2, 2] + CHq3[2, 2])) - 8*MW2^4*MZ2^3*
       (389*MZ2*CHd[2, 2] + 2*MZ2*(6*CHl3[1, 1] + 6*CHl3[2, 2] + 
          6*CHl3[3, 3] - 421*CHq1[2, 2] + 18*CHq3[1, 1] - 325*CHq3[2, 2]) + 
        2*MH2*(-CHd[2, 2] + CHq1[2, 2] + CHq3[2, 2])) + 
      16*MW2^5*MZ2^2*(MZ2*(109*CHd[2, 2] + 16*CHl3[1, 1] + 16*CHl3[2, 2] + 
          16*CHl3[3, 3] - 271*CHq1[2, 2] + 48*CHq3[1, 1] - 147*CHq3[2, 2]) + 
        2*MH2*(-CHd[2, 2] + CHq1[2, 2] + CHq3[2, 2])) + 
      MW2*MZ2^6*(29*MH2*CHd[2, 2] - 2*MH2*(CHq1[2, 2] + CHq3[2, 2]) + 
        MZ2*(567*CHd[2, 2] + 1074*CHq1[2, 2] + 794*CHq3[2, 2])) - 
      4*MW2^3*MZ2^4*(35*MH2*CHd[2, 2] - 29*MH2*(CHq1[2, 2] + CHq3[2, 2]) + 
        MZ2*(632*CHd[2, 2] - 4*CHl3[1, 1] - 4*CHl3[2, 2] - 4*CHl3[3, 3] + 
          961*CHq1[2, 2] - 12*CHq3[1, 1] + 795*CHq3[2, 2]))))/
    (2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (-5*MZ2^5*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
      MW2*MZ2^4*(-29*CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2] - 
          10*CHq3[3, 3])) + 4*MW2^2*MZ2^3*(10*CHd[2, 2] + 35*CHq1[2, 2] + 
        35*CHq3[2, 2] - CHq3[3, 3]) + 32*MW2^5*(CHd[2, 2] - CHq1[2, 2] - 
        CHq3[2, 2] + 2*CHq3[3, 3]) - 16*MW2^4*MZ2*(CHd[2, 2] - CHq1[2, 2] - 
        CHq3[2, 2] + 4*CHq3[3, 3]) + 4*MW2^3*MZ2^2*(35*CHd[2, 2] - 
        29*CHq1[2, 2] - 29*CHq3[2, 2] + 6*CHq3[3, 3])))/
    (CW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(-1024*MW2^9*CHq3[2, 2] + 
      1152*MW2^8*MZ2*(CHq1[2, 2] + CHq3[2, 2]) + 
      5*MZ2^9*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
      MW2*MZ2^7*(5*MH2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
        MZ2*(59*CHd[2, 2] + 58*(CHq1[2, 2] + CHq3[2, 2]))) - 
      8*MW2^5*MZ2^3*(2*MH2*(-CHd[2, 2] + CHq1[2, 2] + CHq3[2, 2]) + 
        MZ2*(22*CHd[1, 1] - 192*CHd[2, 2] + 22*CHd[3, 3] + 22*CHe[1, 1] + 
          22*CHe[2, 2] + 22*CHe[3, 3] + 22*CHl1[1, 1] + 22*CHl1[2, 2] + 
          22*CHl1[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] - 10*CHl3[3, 3] - 
          22*CHq1[1, 1] - 87*CHq1[2, 2] - 26*CHq1[3, 3] - 30*CHq3[1, 1] - 
          107*CHq3[2, 2] - 26*CHq3[3, 3] - 44*CHu[1, 1] - 44*CHu[2, 2])) + 
      16*MW2^6*MZ2^2*(2*MH2*(-CHd[2, 2] + CHq1[2, 2] + CHq3[2, 2]) + 
        MZ2*(16*CHd[1, 1] - 52*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 
          16*CHe[2, 2] + 16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
          16*CHl1[3, 3] - 16*CHq1[1, 1] - 245*CHq1[2, 2] - 8*CHq1[3, 3] - 
          281*CHq3[2, 2] - 8*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2])) + 
      4*MW2^4*MZ2^4*(-35*MH2*CHd[2, 2] + 29*MH2*(CHq1[2, 2] + CHq3[2, 2]) + 
        2*MZ2*(7*CHd[1, 1] - 194*CHd[2, 2] + 7*CHd[3, 3] + 7*CHe[1, 1] + 
          7*CHe[2, 2] + 7*CHe[3, 3] + 7*CHl1[1, 1] + 7*CHl1[2, 2] + 
          7*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 5*CHl3[3, 3] - 
          7*CHq1[1, 1] + 239*CHq1[2, 2] - 11*CHq1[3, 3] - 15*CHq3[1, 1] + 
          297*CHq3[2, 2] - 11*CHq3[3, 3] - 14*CHu[1, 1] - 14*CHu[2, 2])) + 
      4*MW2^3*MZ2^5*(-5*MH2*(2*CHd[2, 2] + 7*(CHq1[2, 2] + CHq3[2, 2])) + 
        2*MZ2*(4*CHd[1, 1] - 80*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
          4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
          4*CHl1[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] + 6*CHl3[3, 3] - 
          4*CHq1[1, 1] - 247*CHq1[2, 2] + 7*CHq1[3, 3] + 18*CHq3[1, 1] - 
          281*CHq3[2, 2] + 7*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) - 
      128*MW2^7*MZ2^2*(CHd[1, 1] + 23*CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
        CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
        CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 14*CHq1[2, 2] + 
        CHq1[3, 3] + 3*CHq3[1, 1] - 25*CHq3[2, 2] + CHq3[3, 3] - 
        2*CHu[1, 1] - 2*CHu[2, 2]) + MW2^2*MZ2^6*(29*MH2*CHd[2, 2] - 
        2*MH2*(CHq1[2, 2] + CHq3[2, 2]) + MZ2*(-40*CHd[1, 1] + 
          318*CHd[2, 2] - 40*CHd[3, 3] - 40*CHe[1, 1] - 40*CHe[2, 2] - 
          40*CHe[3, 3] - 40*CHl1[1, 1] - 40*CHl1[2, 2] - 40*CHl1[3, 3] + 
          40*CHl3[1, 1] + 40*CHl3[2, 2] + 40*CHl3[3, 3] + 40*CHq1[1, 1] + 
          276*CHq1[2, 2] + 80*CHq1[3, 3] + 120*CHq3[1, 1] + 116*CHq3[2, 2] + 
          80*CHq3[3, 3] + 80*CHu[1, 1] + 80*CHu[2, 2]))))/
    (2*MW2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^2*MZ2^3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       SW2^2*(2*MW2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
        MZ2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2]))) + 
      9*MT2^2*MZ2^2*(-5*MZ2^5*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
        MW2*MZ2^4*(-29*CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2] - 
            10*CHq3[3, 3])) + 4*MW2^2*MZ2^3*(10*CHd[2, 2] + 35*CHq1[2, 2] + 
          35*CHq3[2, 2] - CHq3[3, 3]) + 32*MW2^5*(CHd[2, 2] - CHq1[2, 2] - 
          CHq3[2, 2] + 2*CHq3[3, 3]) - 16*MW2^4*MZ2*(CHd[2, 2] - CHq1[2, 2] - 
          CHq3[2, 2] + 4*CHq3[3, 3]) + 4*MW2^3*MZ2^2*(35*CHd[2, 2] - 
          29*CHq1[2, 2] - 29*CHq3[2, 2] + 6*CHq3[3, 3])) - 
      2*MT2*MW2*MZ2*SW2*(1024*MW2^6*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 
        45*MZ2^6*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) - 
        10*MW2*MZ2^5*(46*CHd[2, 2] + 29*CHq1[2, 2] + 6*CHq1[3, 3] + 
          29*CHq3[2, 2] + 12*CHq3[3, 3] - 12*CHu[3, 3]) - 
        32*MW2^4*MZ2^2*(7*CHd[2, 2] + 41*CHq1[2, 2] + 6*CHq1[3, 3] + 
          41*CHq3[2, 2] + 12*CHq3[3, 3] - 12*CHu[3, 3]) + 
        16*MW2^3*MZ2^3*(116*CHd[2, 2] - 53*CHq1[2, 2] - 9*CHq1[3, 3] - 
          53*CHq3[2, 2] + 9*CHq3[3, 3] - 9*CHu[3, 3]) - 
        128*MW2^5*MZ2*(CHd[2, 2] - 13*CHq1[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[2, 2] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        4*MW2^2*MZ2^4*(41*CHd[2, 2] + 475*CHq1[2, 2] - 48*CHq1[3, 3] + 
          475*CHq3[2, 2] - 6*CHq3[3, 3] + 6*CHu[3, 3]))))/
    (3*MW2*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(512*MW2^6*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
        MZ2^6*(77*CHd[2, 2] + 109*CHq1[2, 2] + 30*CHq1[3, 3] + 
          109*CHq3[2, 2] - 30*CHq3[3, 3] - 60*CHu[3, 3]) + 
        8*MW2^3*MZ2^3*(121*CHd[2, 2] + 38*CHq1[2, 2] + 3*CHq1[3, 3] + 
          38*CHq3[2, 2] - 3*CHq3[3, 3] - 33*CHu[3, 3]) - 
        3*MW2*MZ2^5*(44*CHd[2, 2] + 155*CHq1[2, 2] - 22*CHq1[3, 3] + 
          155*CHq3[2, 2] + 22*CHq3[3, 3] - 16*CHu[3, 3]) - 
        12*MW2^2*MZ2^4*(18*CHd[2, 2] - 71*CHq1[2, 2] + 2*CHq1[3, 3] - 
          71*CHq3[2, 2] - 2*CHq3[3, 3] - 7*CHu[3, 3]) - 
        192*MW2^5*MZ2*(3*CHd[2, 2] - 7*CHq1[2, 2] + CHq1[3, 3] - 
          7*CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 96*MW2^4*MZ2^2*
         (CHd[2, 2] - 17*CHq1[2, 2] + CHq1[3, 3] - 17*CHq3[2, 2] - 
          CHq3[3, 3] + 4*CHu[3, 3])) + 
      MT2*(1024*MW2^6*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) - 
        3*MW2*MZ2^5*(250*CHd[2, 2] + 877*CHq1[2, 2] - 26*CHq1[3, 3] + 
          877*CHq3[2, 2] + 26*CHq3[3, 3] - 50*CHu[3, 3]) + 
        96*MW2^4*MZ2^2*(2*CHd[2, 2] - 34*CHq1[2, 2] + 11*CHq1[3, 3] - 
          34*CHq3[2, 2] - 11*CHq3[3, 3] - CHu[3, 3]) - 
        384*MW2^5*MZ2*(3*CHd[2, 2] - 7*CHq1[2, 2] + CHq1[3, 3] - 
          7*CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) - 12*MW2^2*MZ2^4*
         (198*CHd[2, 2] - 223*CHq1[2, 2] - 23*CHq1[3, 3] - 223*CHq3[2, 2] + 
          23*CHq3[3, 3] + 13*CHu[3, 3]) + 8*MW2^3*MZ2^3*
         (242*CHd[2, 2] + 157*CHq1[2, 2] - 102*CHq1[3, 3] + 157*CHq3[2, 2] + 
          102*CHq3[3, 3] + 42*CHu[3, 3]) + MZ2^6*(397*CHd[2, 2] + 
          299*CHq1[2, 2] - 210*CHq1[3, 3] + 299*CHq3[2, 2] + 210*CHq3[3, 3] + 
          150*CHu[3, 3]))))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-4608*MW2^8*(3*CHd[2, 2] - 3*CHq1[2, 2] - 5*CHq3[2, 2]) + 
     128*MW2^7*(96*MT2*(CHd[2, 2] - CHq1[2, 2] - CHq3[2, 2]) + 
       MZ2*(-4*(31 + Pi^2)*CHd[2, 2] + (-119 + 4*Pi^2)*CHq1[2, 2] + 
         4*(4 + Pi^2)*CHq3[2, 2])) + 
     MZ2^7*(540*MT2*(CHd[2, 2] + 2*(CHq1[2, 2] + CHq3[2, 2])) + 
       MZ2*((-423 + 44*Pi^2)*CHd[2, 2] - 8*(2*(-9 + 2*Pi^2)*CHq1[2, 2] + 
           (-33 + 4*Pi^2)*CHq3[2, 2]))) + 64*MW2^6*MZ2*
      (-72*MT2*(3*CHd[2, 2] - 7*CHq1[2, 2] + CHq1[3, 3] - 7*CHq3[2, 2] - 
         CHq3[3, 3] + CHu[3, 3]) + MZ2*(12*CHd[1, 1] + (1059 + 20*Pi^2)*
          CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 
         12*CHe[3, 3] + 12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] - 
         12*CHl3[1, 1] - 12*CHl3[2, 2] - 12*CHl3[3, 3] - 12*CHq1[1, 1] - 
         873*CHq1[2, 2] - 8*Pi^2*CHq1[2, 2] + 24*CHq1[3, 3] - 36*CHq3[1, 1] - 
         1656*CHq3[2, 2] - 8*Pi^2*CHq3[2, 2] + 36*CHq3[3, 3] - 24*CHu[1, 1] - 
         24*CHu[2, 2] + 12*CHu[3, 3])) - 48*MW2^5*MZ2^2*
      (24*MT2*(CHd[2, 2] + 31*CHq1[2, 2] - 2*CHq1[3, 3] + 31*CHq3[2, 2] + 
         8*CHq3[3, 3] - 8*CHu[3, 3]) + MZ2*(32*CHd[1, 1] - 
         4*(-555 + 7*Pi^2)*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 
         32*CHe[2, 2] + 32*CHe[3, 3] + 32*CHl1[1, 1] + 32*CHl1[2, 2] + 
         32*CHl1[3, 3] - 32*CHl3[1, 1] - 32*CHl3[2, 2] - 32*CHl3[3, 3] - 
         32*CHq1[1, 1] - 3815*CHq1[2, 2] + 52*Pi^2*CHq1[2, 2] - 
         8*CHq1[3, 3] - 96*CHq3[1, 1] - 4402*CHq3[2, 2] + 
         52*Pi^2*CHq3[2, 2] + 24*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2] + 
         32*CHu[3, 3])) - 4*MW2^3*MZ2^4*
      (36*MT2*(141*CHd[2, 2] - 229*CHq1[2, 2] + 4*CHq1[3, 3] - 
         229*CHq3[2, 2] + 14*CHq3[3, 3] - 14*CHu[3, 3]) + 
       MZ2*(84*CHd[1, 1] + (-15483 + 304*Pi^2)*CHd[2, 2] + 84*CHd[3, 3] + 
         84*CHe[1, 1] + 84*CHe[2, 2] + 84*CHe[3, 3] + 84*CHl1[1, 1] + 
         84*CHl1[2, 2] + 84*CHl1[3, 3] - 84*CHl3[1, 1] - 84*CHl3[2, 2] - 
         84*CHl3[3, 3] - 84*CHq1[1, 1] - 20565*CHq1[2, 2] + 
         512*Pi^2*CHq1[2, 2] - 156*CHq1[3, 3] - 252*CHq3[1, 1] - 
         18240*CHq3[2, 2] + 512*Pi^2*CHq3[2, 2] - 72*CHq3[3, 3] - 
         168*CHu[1, 1] - 168*CHu[2, 2] + 84*CHu[3, 3])) - 
     6*MW2^2*MZ2^5*(12*MT2*(104*CHd[2, 2] + 365*CHq1[2, 2] - 22*CHq1[3, 3] + 
         365*CHq3[2, 2] + 16*CHq3[3, 3] - 16*CHu[3, 3]) + 
       MZ2*(32*CHd[1, 1] + (2313 + 8*Pi^2)*CHd[2, 2] + 
         2*(16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] + 
           16*CHl1[1, 1] + 16*CHl1[2, 2] + 16*CHl1[3, 3] - 16*CHl3[1, 1] - 
           16*CHl3[2, 2] - 16*CHl3[3, 3] - 16*CHq1[1, 1] - 2953*CHq1[2, 2] + 
           80*Pi^2*CHq1[2, 2] + 50*CHq1[3, 3] - 48*CHq3[1, 1] - 
           3689*CHq3[2, 2] + 80*Pi^2*CHq3[2, 2] + 66*CHq3[3, 3] - 
           32*CHu[1, 1] - 32*CHu[2, 2] + 16*CHu[3, 3]))) + 
     MW2*MZ2^6*(60*MT2*(83*CHd[2, 2] + 4*(10*CHq1[2, 2] + 3*CHq1[3, 3] + 
           10*CHq3[2, 2] + 6*CHq3[3, 3] - 6*CHu[3, 3])) + 
       MZ2*(240*CHd[1, 1] + (-9467 + 196*Pi^2)*CHd[2, 2] + 
         4*(60*CHd[3, 3] + 60*CHe[1, 1] + 60*CHe[2, 2] + 60*CHe[3, 3] + 
           60*CHl1[1, 1] + 60*CHl1[2, 2] + 60*CHl1[3, 3] - 60*CHl3[1, 1] - 
           60*CHl3[2, 2] - 60*CHl3[3, 3] - 60*CHq1[1, 1] - 5332*CHq1[2, 2] + 
           176*Pi^2*CHq1[2, 2] - 150*CHq1[3, 3] - 180*CHq3[1, 1] - 
           4681*CHq3[2, 2] + 176*Pi^2*CHq3[2, 2] - 90*CHq3[3, 3] - 
           120*CHu[1, 1] - 120*CHu[2, 2] + 60*CHu[3, 3]))) + 
     8*MW2^4*MZ2^3*(24*MT2*(130*CHd[2, 2] + 29*CHq1[2, 2] + 3*CHq1[3, 3] + 
         29*CHq3[2, 2] + 33*CHq3[3, 3] - 33*CHu[3, 3]) + 
       MZ2*(132*CHd[1, 1] + (4883 - 136*Pi^2)*CHd[2, 2] + 
         2*(66*CHd[3, 3] + 66*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] + 
           66*CHl1[1, 1] + 66*CHl1[2, 2] + 66*CHl1[3, 3] - 66*CHl3[1, 1] - 
           66*CHl3[2, 2] - 66*CHl3[3, 3] - 66*CHq1[1, 1] - 13897*CHq1[2, 2] + 
           302*Pi^2*CHq1[2, 2] - 84*CHq1[3, 3] - 198*CHq3[1, 1] - 
           14323*CHq3[2, 2] + 302*Pi^2*CHq3[2, 2] - 18*CHq3[3, 3] - 
           132*CHu[1, 1] - 132*CHu[2, 2] + 66*CHu[3, 3]))))/
    (18*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*(-1/3*(MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*
      (-(MZ2^2*(12*Cdd[1, 1, 2, 2] + 4*Cdd[1, 2, 2, 1] + 16*Cdd[2, 2, 2, 2] + 
          12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 6*Ced[1, 1, 2, 2] + 
          6*Ced[2, 2, 2, 2] + 6*Ced[3, 3, 2, 2] + 6*Cld[1, 1, 2, 2] + 
          6*Cld[2, 2, 2, 2] + 6*Cld[3, 3, 2, 2] + 12*Clq1[1, 1, 2, 2] + 
          12*Clq1[2, 2, 2, 2] + 12*Clq1[3, 3, 2, 2] - 6*Cqd1[1, 1, 2, 2] + 
          12*Cqd1[2, 2, 1, 1] + 6*Cqd1[2, 2, 2, 2] + 12*Cqd1[2, 2, 3, 3] - 
          3*Cqd1[3, 3, 2, 2] + 12*Cqe[2, 2, 1, 1] + 12*Cqe[2, 2, 2, 2] + 
          12*Cqe[2, 2, 3, 3] - 24*Cqq1[1, 1, 2, 2] - 4*Cqq1[1, 2, 2, 1] - 
          28*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 
          12*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 12*Cqq3[2, 2, 3, 3] - 
          4*Cqq3[2, 3, 3, 2] - 24*Cqu1[2, 2, 1, 1] - 24*Cqu1[2, 2, 2, 2] - 
          12*Cud1[1, 1, 2, 2] - 12*Cud1[2, 2, 2, 2])) + 
       4*MW2^2*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
         6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 2, 2] + 
         3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 3*Cld[1, 1, 2, 2] + 
         3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 3*Clq1[1, 1, 2, 2] - 
         3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] - 3*Clq3[1, 1, 2, 2] - 
         3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
         3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
         3*Cqd1[3, 3, 2, 2] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 
         3*Cqe[2, 2, 3, 3] + 6*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 
         4*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
         18*Cqq3[1, 1, 2, 2] + 6*Cqq3[1, 2, 2, 1] - 12*Cqq3[2, 2, 2, 2] - 
         6*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 
         6*Cqu1[2, 2, 2, 2] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2]) - 
       2*MW2*MZ2*(6*Cdd[1, 1, 2, 2] + 2*Cdd[1, 2, 2, 1] + 8*Cdd[2, 2, 2, 2] + 
         6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 3*Ced[1, 1, 2, 2] + 
         3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 3*Cld[1, 1, 2, 2] + 
         3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 12*Clq1[1, 1, 2, 2] - 
         12*Clq1[2, 2, 2, 2] - 12*Clq1[3, 3, 2, 2] - 6*Clq3[1, 1, 2, 2] - 
         6*Clq3[2, 2, 2, 2] - 6*Clq3[3, 3, 2, 2] - 3*Cqd1[1, 1, 2, 2] - 
         12*Cqd1[2, 2, 1, 1] - 15*Cqd1[2, 2, 2, 2] - 12*Cqd1[2, 2, 3, 3] - 
         6*Cqd1[3, 3, 2, 2] - 12*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 
         12*Cqe[2, 2, 3, 3] + 24*Cqq1[1, 1, 2, 2] - 2*Cqq1[1, 2, 2, 1] + 
         22*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 
         36*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 2, 2, 1] - 18*Cqq3[2, 2, 2, 2] - 
         6*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 1, 1] + 
         24*Cqu1[2, 2, 2, 2] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[2, 2, 2, 2])))/
     ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (2*MW2*MZ2*(3*Cqd1[3, 3, 2, 2] + 30*Cqq1[2, 2, 3, 3] - 
        30*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
        6*Cud1[3, 3, 2, 2]) + 8*MW2^2*(3*Cqd1[3, 3, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 
        3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
      MZ2^2*(3*Cqd1[3, 3, 2, 2] + 4*(3*Cqq1[2, 2, 3, 3] - 
          3*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]))))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*(2*MW2 + MZ2)*SW2*
     (8*MW2^2*(-6*MT2*(3*Cqd1[3, 3, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) + MZ2*(6*Cdd[1, 1, 2, 2] - Cdd[1, 2, 2, 1] + 
          5*Cdd[2, 2, 2, 2] + 6*Cdd[2, 2, 3, 3] - Cdd[2, 3, 3, 2] + 
          3*Ced[1, 1, 2, 2] + 3*Ced[2, 2, 2, 2] + 3*Ced[3, 3, 2, 2] + 
          3*Cld[1, 1, 2, 2] + 3*Cld[2, 2, 2, 2] + 3*Cld[3, 3, 2, 2] - 
          3*Clq1[1, 1, 2, 2] - 3*Clq1[2, 2, 2, 2] - 3*Clq1[3, 3, 2, 2] - 
          3*Clq3[1, 1, 2, 2] - 3*Clq3[2, 2, 2, 2] - 3*Clq3[3, 3, 2, 2] - 
          3*Cqd1[1, 1, 2, 2] - 3*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 
          3*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 2, 2] - 3*Cqe[2, 2, 1, 1] - 
          3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 6*Cqq1[1, 1, 2, 2] + 
          Cqq1[1, 2, 2, 1] + 7*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
          Cqq1[2, 3, 3, 2] - 18*Cqq3[1, 1, 2, 2] - 3*Cqq3[1, 2, 2, 1] - 
          21*Cqq3[2, 2, 2, 2] - 15*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 1, 1] + 
          6*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] - 6*Cud1[1, 1, 2, 2] - 
          6*Cud1[2, 2, 2, 2] + 3*Cud1[3, 3, 2, 2])) - 
      2*MW2*MZ2*(6*MT2*(3*Cqd1[3, 3, 2, 2] + 30*Cqq1[2, 2, 3, 3] - 
          30*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
          6*Cud1[3, 3, 2, 2]) + MZ2*(12*Cdd[1, 1, 2, 2] - 2*Cdd[1, 2, 2, 1] + 
          10*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
          6*Ced[1, 1, 2, 2] + 6*Ced[2, 2, 2, 2] + 6*Ced[3, 3, 2, 2] + 
          6*Cld[1, 1, 2, 2] + 6*Cld[2, 2, 2, 2] + 6*Cld[3, 3, 2, 2] - 
          24*Clq1[1, 1, 2, 2] - 24*Clq1[2, 2, 2, 2] - 24*Clq1[3, 3, 2, 2] - 
          12*Clq3[1, 1, 2, 2] - 12*Clq3[2, 2, 2, 2] - 12*Clq3[3, 3, 2, 2] - 
          6*Cqd1[1, 1, 2, 2] - 24*Cqd1[2, 2, 1, 1] - 30*Cqd1[2, 2, 2, 2] - 
          24*Cqd1[2, 2, 3, 3] - 15*Cqd1[3, 3, 2, 2] - 24*Cqe[2, 2, 1, 1] - 
          24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 48*Cqq1[1, 1, 2, 2] + 
          2*Cqq1[1, 2, 2, 1] + 50*Cqq1[2, 2, 2, 2] - 42*Cqq1[2, 2, 3, 3] + 
          2*Cqq1[2, 3, 3, 2] - 72*Cqq3[1, 1, 2, 2] - 18*Cqq3[1, 2, 2, 1] - 
          90*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 78*Cqq3[2, 3, 3, 2] + 
          48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 24*Cqu1[2, 2, 3, 3] - 
          12*Cud1[1, 1, 2, 2] - 12*Cud1[2, 2, 2, 2] + 6*Cud1[3, 3, 2, 2])) - 
      MZ2^2*(MZ2*(24*Cdd[1, 1, 2, 2] - 4*Cdd[1, 2, 2, 1] + 
          20*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 
          12*Ced[1, 1, 2, 2] + 12*Ced[2, 2, 2, 2] + 12*Ced[3, 3, 2, 2] + 
          12*Cld[1, 1, 2, 2] + 12*Cld[2, 2, 2, 2] + 12*Cld[3, 3, 2, 2] + 
          24*Clq1[1, 1, 2, 2] + 24*Clq1[2, 2, 2, 2] + 24*Clq1[3, 3, 2, 2] - 
          12*Cqd1[1, 1, 2, 2] + 24*Cqd1[2, 2, 1, 1] + 12*Cqd1[2, 2, 2, 2] + 
          24*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 2, 2] + 24*Cqe[2, 2, 1, 1] + 
          24*Cqe[2, 2, 2, 2] + 24*Cqe[2, 2, 3, 3] - 48*Cqq1[1, 1, 2, 2] + 
          4*Cqq1[1, 2, 2, 1] - 44*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] + 12*Cqq3[1, 2, 2, 1] + 12*Cqq3[2, 2, 2, 2] - 
          36*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] - 48*Cqu1[2, 2, 1, 1] - 
          48*Cqu1[2, 2, 2, 2] + 24*Cqu1[2, 2, 3, 3] - 24*Cud1[1, 1, 2, 2] - 
          24*Cud1[2, 2, 2, 2] + 12*Cud1[3, 3, 2, 2]) - 
        6*MT2*(3*Cqd1[3, 3, 2, 2] + 4*(3*Cqq1[2, 2, 3, 3] - 
            3*Cqq3[2, 2, 3, 3] - 7*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 
            3*Cud1[3, 3, 2, 2])))))/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(16*MW2^2*(3*Cqd1[3, 3, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 
          6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 3*Cqu1[2, 2, 3, 3] + 
          3*Cud1[3, 3, 2, 2]) + MZ2^2*(-33*Cqd1[3, 3, 2, 2] - 
          132*Cqq1[2, 2, 3, 3] + 132*Cqq3[2, 2, 3, 3] - 88*Cqq3[2, 3, 3, 2] + 
          6*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) + 
        2*MW2*MZ2*(-21*Cqd1[3, 3, 2, 2] + 114*Cqq1[2, 2, 3, 3] - 
          114*Cqq3[2, 2, 3, 3] + 76*Cqq3[2, 3, 3, 2] + 21*Cqu1[2, 2, 3, 3] + 
          15*Cud1[3, 3, 2, 2])) + 
      MZ2*(2*MW2*MZ2*(3*Cqd1[3, 3, 2, 2] + 30*Cqq1[2, 2, 3, 3] - 
          30*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 24*Cqu1[2, 2, 3, 3] - 
          6*Cud1[3, 3, 2, 2]) + 8*MW2^2*(3*Cqd1[3, 3, 2, 2] - 
          6*Cqq1[2, 2, 3, 3] + 6*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] - 
          3*Cqu1[2, 2, 3, 3] + 3*Cud1[3, 3, 2, 2]) - 
        MZ2^2*(3*Cqd1[3, 3, 2, 2] + 4*(3*Cqq1[2, 2, 3, 3] - 
            3*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] + 6*Cqu1[2, 2, 3, 3] + 
            3*Cud1[3, 3, 2, 2])))))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2)) + Class[6]*((-36*Sqrt[2]*MT*MT2*MW*MZ2^2*(2*MW2 + MZ2)*SW2*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (36*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2^2*(2*MW2 + MZ2)*SW2*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (6*Sqrt[2]*MT*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (3*MW2^2*MZ*CuB[3, 3] - 3*MW2*MZ*MZ2*CuB[3, 3] + 
      11*MW*MW2*MZ2*SW*CuW[3, 3] - 5*MW*MZ2^2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/AsLR_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - MZ2)*MZ2)/(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) - 
 (2*MZ2^2*(2*MW2 + MZ2)*(72*MW2^2 + MW2*MZ2*(654 - 64*Pi^2) + 
    7*MZ2^2*(-33 + 4*Pi^2))*SW2^3)/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) + (8*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^3*
   B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) - (8*MW2*MZ2^2*(4*MW2^2 + 8*MW2*MZ2 + 3*MZ2^2)*SW2^3*
   B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) - (16*MW2*MZ2^2*(MW2 + MZ2)^2*(2*MW2 + MZ2)*SW2^3*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHAEFF^2) + ((4*CHD*MW2*MZ2^2*(8*MW2^2 + 10*MW2*MZ2 + 3*MZ2^2)*SW2^3)/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*CHD*MW2*MZ2^2*(2*MW2 + MZ2)^2*SW2^3*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*CHD*MW2*MZ2^2*(2*MW2 + MZ2)^2*SW2^3*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*CHD*MW2^2*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 + MZ2^2)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))*Class[3] + 
 ((CHWB*(18*MH2^2*MW2*MZ2^2*(MW2 - CW2*MZ2)*(2*MW2^2 - MW2*MZ2 - MZ2^2) + 
      MH2*(-5760*MW2^7 + 12*MT2*MW2*(MW2 - CW2*MZ2)*(256*MW2^4 - 
          880*MW2^3*MZ2 + 534*MW2^2*MZ2^2 + 161*MW2*MZ2^3 - 71*MZ2^4) + 
        56*MZ2^7*(33 - 4*Pi^2) - 72*MW2^6*MZ2*(-437 + 8*Pi^2 + 128*SW2) + 
        MW2^2*MZ2^5*(-11616 + Pi^2*(520 - 252*SW2) + 6399*SW2) + 
        4*MW2^5*MZ2^2*(-11541 + 7362*SW2 - 4*Pi^2*(-35 + 36*SW2)) + 
        2*MW2^4*MZ2^3*(4071 - 12510*SW2 + 8*Pi^2*(107 + 63*SW2)) - 
        MW2^3*MZ2^4*(4*Pi^2*(655 + 72*SW2) + 3*(-8327 + 90*SW2)) + 
        MW2*MZ2^6*(4*Pi^2*(157 + 27*SW2) - 3*(965 + 771*SW2))) + 
      4*MW2*(5760*MW2^7 - 12*MT2*MW2*(MW2 - CW2*MZ2)*(256*MW2^4 - 
          880*MW2^3*MZ2 + 534*MW2^2*MZ2^2 + 161*MW2*MZ2^3 - 71*MZ2^4) + 
        56*MZ2^7*(-33 + 4*Pi^2) + 72*MW2^6*MZ2*(-437 + 8*Pi^2 + 128*SW2) + 
        4*MW2^5*MZ2^2*(11613 - 7362*SW2 + 4*Pi^2*(-35 + 36*SW2)) + 
        MW2^2*MZ2^5*(11760 - 6543*SW2 + 4*Pi^2*(-130 + 63*SW2)) - 
        2*MW2^4*MZ2^3*(4287 - 12654*SW2 + 8*Pi^2*(107 + 63*SW2)) + 
        MW2^3*MZ2^4*(3*(-8327 + 42*SW2) + 4*Pi^2*(655 + 72*SW2)) + 
        MW2*MZ2^6*(-4*Pi^2*(157 + 27*SW2) + 3*(965 + 771*SW2)))))/
    (36*MW*(MH2 - 4*MW2)*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MH2*MZ2*(MW2 - CW2*MZ2)*(80*MW2^3*MZ2*(2*MW2 + MZ2) + 
      2*MH2*MW2^2*(12*MW2^2 - 32*MW2*MZ2 - 13*MZ2^2) + 
      MH2^2*MW2*(-30*MW2^2 + 11*MW2*MZ2 - 2*MZ2^2) + 
      MH2^3*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2))*SW2*B0i[bb0, 0, 0, MH2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) + (CHWB*MT2*(MW2 - CW2*MZ2)*(-256*MW2^5 + 880*MW2^4*MZ2 - 
      588*MW2^3*MZ2^2 + 2*MW2^2*(27*MT2 - 67*MZ2)*MZ2^2 + 18*MT2*MZ2^4 + 
      MW2*MZ2^3*(9*MT2 + 98*MZ2))*B0i[bb0, 0, 0, MT2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*CW2*(MH2^3*MZ2^2*(MW2 - CW2*MZ2)*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2) - 
      MH2^2*(208*MW2^6 + MW2^3*MZ2^3*(1471 - 1454*SW2) + 
        MW2^2*MZ2^4*(318 - 287*SW2) + 8*MW2^5*MZ2*(107 + 2*SW2) + 
        2*MZ2^6*(7 + 9*SW2) + 3*MW2*MZ2^5*(-79 + 69*SW2) + 
        10*MW2^4*MZ2^2*(-263 + 132*SW2)) - 
      4*MW2^2*(208*MW2^6 + MW2^2*MZ2^4*(313 - 298*SW2) + 
        8*MW2^5*MZ2*(107 + 2*SW2) + 2*MZ2^6*(7 + 9*SW2) + 
        8*MW2^4*MZ2^2*(-331 + 165*SW2) + MW2*MZ2^5*(-221 + 191*SW2) - 
        2*MW2^3*MZ2^3*(-739 + 736*SW2)) + 
      MH2*MW2*(1040*MW2^6 + 2*MW2^3*MZ2^3*(3775 - 3728*SW2) + 
        MW2^2*MZ2^4*(1569 - 1426*SW2) + 40*MW2^5*MZ2*(107 + 2*SW2) + 
        10*MZ2^6*(7 + 9*SW2) + 3*MW2*MZ2^5*(-391 + 341*SW2) + 
        8*MW2^4*MZ2^2*(-1667 + 825*SW2)))*B0i[bb0, 0, 0, MW2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) - (CHWB*(128*MW2^7 - 2*CW2*MZ2^7 + 2*MW2^4*MZ2^2*
       (3*MH2 + MZ2*(125 - 104*SW2)) - 8*MW2^5*MZ2^2*(19 + 25*SW2) + 
      8*MW2^6*MZ2*(-9 + 40*SW2) + MW2^2*MZ2^4*(MH2 - 9*MZ2 + MH2*SW2 + 
        38*MZ2*SW2) - MW2*MZ2^5*(2*CW2*MH2 + MZ2*(11 + 19*SW2)) + 
      MW2^3*MZ2^3*(MH2*(-5 + 6*SW2) + 2*MZ2*(-66 + 173*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(2*MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) - (CHWB*MW2*(MW2 - CW2*MZ2)*(12*MW2*(10*MW2 - MZ2)*MZ2^2 + 
      MH2^2*(6*MW2^2 + MW2*MZ2 + 2*MZ2^2) - 4*MH2*(8*MW2^2*MZ2 + MZ2^3))*
     B0i[bb0, MZ2, MH2, MZ2])/(2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW) + (CHWB*CW2*(MW2 - CW2*MZ2)*
     (3*MZ2^2*(-72*MW2^3 + 34*MW2^2*MZ2 + 13*MW2*MZ2^2 - 2*MZ2^3) + 
      MT2*(256*MW2^4 - 880*MW2^3*MZ2 + 642*MW2^2*MZ2^2 + 143*MW2*MZ2^3 - 
        80*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
    (3*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*CW2*(MW2 - CW2*MZ2)*(336*MW2^5 + 1024*MW2^4*MZ2 + 80*MW2^3*MZ2^2 - 
      420*MW2^2*MZ2^3 - 127*MW2*MZ2^4 - 2*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    (2*MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (12*CHWB*MW2^3*(MW2 - CW2*MZ2)*(14*MW2^4 + 5*MW2^3*MZ2 - 33*MW2^2*MZ2^2 + 
      4*MW2*MZ2^3 + 10*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (2*CHWB*MW2*(2*MW2^3 + MW2^2*MZ2 - 2*MW2*MZ2^2 - MZ2^3)*
     (-2*CW2*MZ2^3 - MW2*MZ2^2*(-11 + SW2) - MW2^2*MZ2*(22 + 19*SW2) + 
      MW2^3*(13 + 24*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MW*MZ*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))*Class[4] + 
 (24*MZ2^2*(2*MW2 + MZ2)*SW2*VALPHAEFF^2*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 
    2*MZ2*CHq1[2, 2] - 2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2])*Class[7])/
  (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-((MZ2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*SW2^2*
      B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
       (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
       2*MW2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 2*MZ2*CHq1[2, 2] + 
       2*MW2*CHq3[2, 2]))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) - 
   (12*MW2^2*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
      6*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 
      2*MZ2*CHq1[2, 2] - 6*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2]))/
    ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*(16*MW2*MZ2*(-MW2 + MZ2) + 
      MT2*(-32*MW2^2 + 32*MW2*MZ2 - 3*MZ2^2))*B0i[bb0, 0, 0, MT2]*
     (2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 2*MZ2*CHq1[2, 2] - 
      2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2]))/
    (3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((-2*MW2^2 + MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     (2*MW2*CHd[2, 2] + MZ2*CHd[2, 2] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff] - 2*MW2*CHq1[2, 2] + 2*MZ2*CHq1[2, 2] - 
      2*MW2*CHq3[2, 2] + 2*MZ2*CHq3[2, 2]))/
    (3*MZ2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MZ2*(MW2 + MZ2)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (96*MW2^5*MZ2*CHd[2, 2] - 432*MW2^4*MZ2^2*CHd[2, 2] - 
      636*MW2^3*MZ2^3*CHd[2, 2] + 12*MW2^2*MZ2^4*CHd[2, 2] + 
      135*MW2*MZ2^5*CHd[2, 2] + 15*MZ2^6*CHd[2, 2] + 
      (128*MW2^6 - 352*MW2^5*MZ2 + 768*MW2^4*MZ2^2 + 4*MW2^3*MZ2^3 - 
        368*MW2^2*MZ2^4 + 75*MW2*MZ2^5 + 15*MZ2^6)*CHe[Leff, Leff] - 
      2*(64*MW2^6 - 160*MW2^5*MZ2 + 504*MW2^4*MZ2^2 - 136*MW2^3*MZ2^3 - 
        230*MW2^2*MZ2^4 + 105*MW2*MZ2^5 + 15*MZ2^6)*CHl1[Leff, Leff] - 
      128*MW2^6*CHl3[Leff, Leff] + 704*MW2^5*MZ2*CHl3[Leff, Leff] - 
      624*MW2^4*MZ2^2*CHl3[Leff, Leff] + 416*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      724*MW2^2*MZ2^4*CHl3[Leff, Leff] - 90*MW2*MZ2^5*CHl3[Leff, Leff] - 
      30*MZ2^6*CHl3[Leff, Leff] + 192*MW2^5*MZ2*CHq1[2, 2] + 
      576*MW2^4*MZ2^2*CHq1[2, 2] - 120*MW2^3*MZ2^3*CHq1[2, 2] - 
      444*MW2^2*MZ2^4*CHq1[2, 2] + 90*MW2*MZ2^5*CHq1[2, 2] + 
      30*MZ2^6*CHq1[2, 2] - 256*MW2^6*CHq3[2, 2] - 192*MW2^5*MZ2*CHq3[2, 2] + 
      352*MW2^4*MZ2^2*CHq3[2, 2] - 344*MW2^3*MZ2^3*CHq3[2, 2] - 
      612*MW2^2*MZ2^4*CHq3[2, 2] + 50*MW2*MZ2^5*CHq3[2, 2] + 
      30*MZ2^6*CHq3[2, 2]))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*SW2^2*B0i[bb0, 0, 0, MW2]*(384*MW2^6*CHd[2, 2] + 
      1024*MW2^5*MZ2*CHd[2, 2] - 304*MW2^4*MZ2^2*CHd[2, 2] - 
      1368*MW2^3*MZ2^3*CHd[2, 2] + 296*MW2^2*MZ2^4*CHd[2, 2] + 
      490*MW2*MZ2^5*CHd[2, 2] + 45*MZ2^6*CHd[2, 2] + 
      (-128*MW2^6 - 1024*MW2^5*MZ2 + 1488*MW2^4*MZ2^2 + 328*MW2^3*MZ2^3 - 
        1136*MW2^2*MZ2^4 + 198*MW2*MZ2^5 + 85*MZ2^6)*CHe[Leff, Leff] + 
      2*(64*MW2^6 + 384*MW2^5*MZ2 - 1160*MW2^4*MZ2^2 + 36*MW2^3*MZ2^3 + 
        684*MW2^2*MZ2^4 - 328*MW2*MZ2^5 - 85*MZ2^6)*CHl1[Leff, Leff] - 
      640*MW2^6*CHl3[Leff, Leff] + 640*MW2^5*MZ2*CHl3[Leff, Leff] - 
      1392*MW2^4*MZ2^2*CHl3[Leff, Leff] - 216*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      1784*MW2^2*MZ2^4*CHl3[Leff, Leff] - 276*MW2*MZ2^5*CHl3[Leff, Leff] - 
      170*MZ2^6*CHl3[Leff, Leff] - 384*MW2^6*CHq1[2, 2] + 
      128*MW2^5*MZ2*CHq1[2, 2] + 1840*MW2^4*MZ2^2*CHq1[2, 2] - 
      72*MW2^3*MZ2^3*CHq1[2, 2] - 1232*MW2^2*MZ2^4*CHq1[2, 2] + 
      440*MW2*MZ2^5*CHq1[2, 2] + 90*MZ2^6*CHq1[2, 2] - 128*MW2^6*CHq3[2, 2] + 
      1488*MW2^4*MZ2^2*CHq3[2, 2] - 40*MW2^3*MZ2^3*CHq3[2, 2] - 
      1440*MW2^2*MZ2^4*CHq3[2, 2] + 300*MW2*MZ2^5*CHq3[2, 2] + 
      90*MZ2^6*CHq3[2, 2]))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (SW2*B0i[bb0, 0, 0, MZ2]*(192*MW2^6*MZ2*CHd[2, 2] - 
      960*MW2^5*MZ2^2*CHd[2, 2] - 1000*MW2^4*MZ2^3*CHd[2, 2] + 
      1732*MW2^3*MZ2^4*CHd[2, 2] + 486*MW2^2*MZ2^5*CHd[2, 2] - 
      329*MW2*MZ2^6*CHd[2, 2] - 40*MZ2^7*CHd[2, 2] + 
      (256*MW2^7 - 832*MW2^6*MZ2 + 1888*MW2^5*MZ2^2 - 728*MW2^4*MZ2^3 - 
        1716*MW2^3*MZ2^4 + 1202*MW2^2*MZ2^5 - 17*MW2*MZ2^6 - 80*MZ2^7)*
       CHe[Leff, Leff] - 4*(64*MW2^7 - 192*MW2^6*MZ2 + 584*MW2^5*MZ2^2 - 
        428*MW2^4*MZ2^3 - 410*MW2^3*MZ2^4 + 493*MW2^2*MZ2^5 - 71*MW2*MZ2^6 - 
        40*MZ2^7)*CHl1[Leff, Leff] - 256*MW2^7*CHl3[Leff, Leff] + 
      1536*MW2^6*MZ2*CHl3[Leff, Leff] - 1952*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      848*MW2^4*MZ2^3*CHl3[Leff, Leff] + 2024*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      2284*MW2^2*MZ2^5*CHl3[Leff, Leff] - 76*MW2*MZ2^6*CHl3[Leff, Leff] + 
      160*MZ2^7*CHl3[Leff, Leff] + 384*MW2^6*MZ2*CHq1[2, 2] + 
      960*MW2^5*MZ2^2*CHq1[2, 2] - 1232*MW2^4*MZ2^3*CHq1[2, 2] - 
      1504*MW2^3*MZ2^4*CHq1[2, 2] + 1620*MW2^2*MZ2^5*CHq1[2, 2] - 
      148*MW2*MZ2^6*CHq1[2, 2] - 80*MZ2^7*CHq1[2, 2] - 512*MW2^7*CHq3[2, 2] - 
      128*MW2^6*MZ2*CHq3[2, 2] + 1408*MW2^5*MZ2^2*CHq3[2, 2] - 
      1200*MW2^4*MZ2^3*CHq3[2, 2] - 1424*MW2^3*MZ2^4*CHq3[2, 2] + 
      1964*MW2^2*MZ2^5*CHq3[2, 2] - 28*MW2*MZ2^6*CHq3[2, 2] - 
      80*MZ2^7*CHq3[2, 2]))/((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*(24576*MT2*MW2^7*CHd[2, 2] - 27648*MW2^8*CHd[2, 2] - 
      12288*MT2*MW2^6*MZ2*CHd[2, 2] + 50048*MW2^7*MZ2*CHd[2, 2] - 
      768*MT2*MW2^5*MZ2^2*CHd[2, 2] - 89536*MW2^6*MZ2^2*CHd[2, 2] + 
      4224*MT2*MW2^4*MZ2^3*CHd[2, 2] + 423152*MW2^5*MZ2^3*CHd[2, 2] - 
      7584*MT2*MW2^3*MZ2^4*CHd[2, 2] - 417392*MW2^4*MZ2^4*CHd[2, 2] - 
      2688*MT2*MW2^2*MZ2^5*CHd[2, 2] - 62960*MW2^3*MZ2^5*CHd[2, 2] + 
      360*MT2*MW2*MZ2^6*CHd[2, 2] + 134308*MW2^2*MZ2^6*CHd[2, 2] - 
      8433*MW2*MZ2^7*CHd[2, 2] - 4455*MZ2^8*CHd[2, 2] - 
      10240*MW2^7*MZ2*Pi^2*CHd[2, 2] + 17664*MW2^6*MZ2^2*Pi^2*CHd[2, 2] - 
      45312*MW2^5*MZ2^3*Pi^2*CHd[2, 2] + 42656*MW2^4*MZ2^4*Pi^2*CHd[2, 2] + 
      7248*MW2^3*MZ2^5*Pi^2*CHd[2, 2] - 13800*MW2^2*MZ2^6*Pi^2*CHd[2, 2] + 
      1244*MW2*MZ2^7*Pi^2*CHd[2, 2] + 540*MZ2^8*Pi^2*CHd[2, 2] + 
      (2*MW2 - MZ2)*(9216*MW2^7 - 24*MT2*MW2*(512*MW2^5 - 512*MW2^4*MZ2 + 
          240*MW2^3*MZ2^2 - 32*MW2^2*MZ2^3 - 142*MW2*MZ2^4 + 15*MZ2^5) + 
        5*MZ2^7*(-33 + 4*Pi^2) - 320*MW2^5*MZ2^2*(-23 + 18*Pi^2) + 
        64*MW2^6*MZ2*(-373 + 80*Pi^2) + 3*MW2*MZ2^6*(-6247 + 596*Pi^2) + 
        24*MW2^4*MZ2^3*(-5231 + 632*Pi^2) - 28*MW2^3*MZ2^4*
         (-7867 + 820*Pi^2) + 2*MW2^2*MZ2^5*(-33779 + 3312*Pi^2))*
       CHe[Leff, Leff] + 2*MZ2*(9216*MW2^7 - 24*MT2*MW2*
         (512*MW2^5 - 512*MW2^4*MZ2 + 240*MW2^3*MZ2^2 - 32*MW2^2*MZ2^3 - 
          142*MW2*MZ2^4 + 15*MZ2^5) + 168*MW2*MZ2^6*(-32 + Pi^2) + 
        5*MZ2^7*(-33 + 4*Pi^2) + 32*MW2^5*MZ2^2*(-1741 + 36*Pi^2) + 
        64*MW2^6*MZ2*(-427 + 80*Pi^2) + 24*MW2^4*MZ2^3*(-3503 + 416*Pi^2) + 
        10*MW2^2*MZ2^5*(-7123 + 684*Pi^2) - 8*MW2^3*MZ2^4*
         (-24443 + 2546*Pi^2))*SW2*CHl1[Leff, Leff] + 
      24576*MT2*MW2^7*CHl3[Leff, Leff] - 18432*MW2^8*CHl3[Leff, Leff] - 
      49152*MT2*MW2^6*MZ2*CHl3[Leff, Leff] + 15488*MW2^7*MZ2*
       CHl3[Leff, Leff] + 36096*MT2*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      61760*MW2^6*MZ2^2*CHl3[Leff, Leff] - 13056*MT2*MW2^4*MZ2^3*
       CHl3[Leff, Leff] + 86960*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      5280*MT2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 574592*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 7536*MT2*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      554548*MW2^3*MZ2^5*CHl3[Leff, Leff] - 720*MT2*MW2*MZ2^6*
       CHl3[Leff, Leff] - 115220*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      10182*MW2*MZ2^7*CHl3[Leff, Leff] - 330*MZ2^8*CHl3[Leff, Leff] - 
      10240*MW2^7*MZ2*Pi^2*CHl3[Leff, Leff] + 7936*MW2^6*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 17664*MW2^5*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      60704*MW2^4*MZ2^4*Pi^2*CHl3[Leff, Leff] - 54416*MW2^3*MZ2^5*Pi^2*
       CHl3[Leff, Leff] + 13344*MW2^2*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
      296*MW2*MZ2^7*Pi^2*CHl3[Leff, Leff] + 40*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
      24576*MT2*MW2^7*CHq1[2, 2] + 27648*MW2^8*CHq1[2, 2] + 
      49152*MT2*MW2^6*MZ2*CHq1[2, 2] - 112256*MW2^7*MZ2*CHq1[2, 2] - 
      36096*MT2*MW2^5*MZ2^2*CHq1[2, 2] + 51136*MW2^6*MZ2^2*CHq1[2, 2] + 
      13056*MT2*MW2^4*MZ2^3*CHq1[2, 2] - 226352*MW2^5*MZ2^3*CHq1[2, 2] + 
      5280*MT2*MW2^3*MZ2^4*CHq1[2, 2] + 699056*MW2^4*MZ2^4*CHq1[2, 2] - 
      7536*MT2*MW2^2*MZ2^5*CHq1[2, 2] - 589660*MW2^3*MZ2^5*CHq1[2, 2] + 
      720*MT2*MW2*MZ2^6*CHq1[2, 2] + 124724*MW2^2*MZ2^6*CHq1[2, 2] + 
      34614*MW2*MZ2^7*CHq1[2, 2] - 8910*MZ2^8*CHq1[2, 2] + 
      10240*MW2^7*MZ2*Pi^2*CHq1[2, 2] - 16128*MW2^6*MZ2^2*Pi^2*CHq1[2, 2] + 
      37632*MW2^5*MZ2^3*Pi^2*CHq1[2, 2] - 79136*MW2^4*MZ2^4*Pi^2*CHq1[2, 2] + 
      62928*MW2^3*MZ2^5*Pi^2*CHq1[2, 2] - 12864*MW2^2*MZ2^6*Pi^2*CHq1[2, 2] - 
      3752*MW2*MZ2^7*Pi^2*CHq1[2, 2] + 1080*MZ2^8*Pi^2*CHq1[2, 2] - 
      24576*MT2*MW2^7*CHq3[2, 2] + 46080*MW2^8*CHq3[2, 2] + 
      49152*MT2*MW2^6*MZ2*CHq3[2, 2] - 59264*MW2^7*MZ2*CHq3[2, 2] - 
      36096*MT2*MW2^5*MZ2^2*CHq3[2, 2] + 6976*MW2^6*MZ2^2*CHq3[2, 2] + 
      13056*MT2*MW2^4*MZ2^3*CHq3[2, 2] - 220304*MW2^5*MZ2^3*CHq3[2, 2] + 
      5280*MT2*MW2^3*MZ2^4*CHq3[2, 2] + 695696*MW2^4*MZ2^4*CHq3[2, 2] - 
      7536*MT2*MW2^2*MZ2^5*CHq3[2, 2] - 612964*MW2^3*MZ2^5*CHq3[2, 2] + 
      720*MT2*MW2*MZ2^6*CHq3[2, 2] + 118316*MW2^2*MZ2^6*CHq3[2, 2] + 
      34374*MW2*MZ2^7*CHq3[2, 2] - 8910*MZ2^8*CHq3[2, 2] + 
      10240*MW2^7*MZ2*Pi^2*CHq3[2, 2] - 16128*MW2^6*MZ2^2*Pi^2*CHq3[2, 2] + 
      37632*MW2^5*MZ2^3*Pi^2*CHq3[2, 2] - 79136*MW2^4*MZ2^4*Pi^2*CHq3[2, 2] + 
      62928*MW2^3*MZ2^5*Pi^2*CHq3[2, 2] - 12864*MW2^2*MZ2^6*Pi^2*CHq3[2, 2] - 
      3752*MW2*MZ2^7*Pi^2*CHq3[2, 2] + 1080*MZ2^8*Pi^2*CHq3[2, 2]))/
    (36*MW2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 (18*Sqrt[2]*MT*MW2*MZ*MZ2*(2*MW2 + MZ2)*(MW2 - CW2*MZ2)*SW2*
   B0i[bb0, MZ2, MT2, MT2]*Class[6]*CuB[3, 3])/
  ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
 Class[8]*(-1/3*(MZ2^2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MZ2]*
      (24*MW2^2*Cdd[1, 1, 2, 2] - 12*MW2*MZ2*Cdd[1, 1, 2, 2] - 
       12*MZ2^2*Cdd[1, 1, 2, 2] + 8*MW2^2*Cdd[1, 2, 2, 1] - 
       4*MW2*MZ2*Cdd[1, 2, 2, 1] - 4*MZ2^2*Cdd[1, 2, 2, 1] + 
       32*MW2^2*Cdd[2, 2, 2, 2] - 16*MW2*MZ2*Cdd[2, 2, 2, 2] - 
       16*MZ2^2*Cdd[2, 2, 2, 2] + 24*MW2^2*Cdd[2, 2, 3, 3] - 
       12*MW2*MZ2*Cdd[2, 2, 3, 3] - 12*MZ2^2*Cdd[2, 2, 3, 3] + 
       8*MW2^2*Cdd[2, 3, 3, 2] - 4*MW2*MZ2*Cdd[2, 3, 3, 2] - 
       4*MZ2^2*Cdd[2, 3, 3, 2] + 12*MW2^2*Ced[1, 1, 2, 2] - 
       6*MW2*MZ2*Ced[1, 1, 2, 2] - 6*MZ2^2*Ced[1, 1, 2, 2] + 
       12*MW2^2*Ced[2, 2, 2, 2] - 6*MW2*MZ2*Ced[2, 2, 2, 2] - 
       6*MZ2^2*Ced[2, 2, 2, 2] + 12*MW2^2*Ced[3, 3, 2, 2] - 
       6*MW2*MZ2*Ced[3, 3, 2, 2] - 6*MZ2^2*Ced[3, 3, 2, 2] - 
       6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
       6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
       12*MW2^2*Ced[Leff, Leff, 3, 3] + 18*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
       6*MZ2^2*Ced[Leff, Leff, 3, 3] - 48*MW2^2*Cee[Leff, Leff, 1, 1] + 
       72*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 24*MZ2^2*Cee[Leff, Leff, 1, 1] - 
       48*MW2^2*Cee[Leff, Leff, 2, 2] + 72*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 
       24*MZ2^2*Cee[Leff, Leff, 2, 2] - 48*MW2^2*Cee[Leff, Leff, 3, 3] + 
       72*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 24*MZ2^2*Cee[Leff, Leff, 3, 3] + 
       24*MW2^2*Ceu[Leff, Leff, 1, 1] - 36*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 
       12*MZ2^2*Ceu[Leff, Leff, 1, 1] + 24*MW2^2*Ceu[Leff, Leff, 2, 2] - 
       36*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 12*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
       12*MW2^2*Cld[1, 1, 2, 2] - 6*MW2*MZ2*Cld[1, 1, 2, 2] - 
       6*MZ2^2*Cld[1, 1, 2, 2] + 12*MW2^2*Cld[2, 2, 2, 2] - 
       6*MW2*MZ2*Cld[2, 2, 2, 2] - 6*MZ2^2*Cld[2, 2, 2, 2] + 
       12*MW2^2*Cld[3, 3, 2, 2] - 6*MW2*MZ2*Cld[3, 3, 2, 2] - 
       6*MZ2^2*Cld[3, 3, 2, 2] + 12*MW2^2*Cld[Leff, Leff, 1, 1] - 
       24*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 12*MZ2^2*Cld[Leff, Leff, 1, 1] + 
       12*MW2^2*Cld[Leff, Leff, 2, 2] - 24*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 
       12*MZ2^2*Cld[Leff, Leff, 2, 2] + 12*MW2^2*Cld[Leff, Leff, 3, 3] - 
       24*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 12*MZ2^2*Cld[Leff, Leff, 3, 3] - 
       12*MW2^2*Cle[1, 1, Leff, Leff] + 18*MW2*MZ2*Cle[1, 1, Leff, Leff] - 
       6*MZ2^2*Cle[1, 1, Leff, Leff] - 12*MW2^2*Cle[2, 2, Leff, Leff] + 
       18*MW2*MZ2*Cle[2, 2, Leff, Leff] - 6*MZ2^2*Cle[2, 2, Leff, Leff] - 
       12*MW2^2*Cle[3, 3, Leff, Leff] + 18*MW2*MZ2*Cle[3, 3, Leff, Leff] - 
       6*MZ2^2*Cle[3, 3, Leff, Leff] + 12*MW2^2*Cle[Leff, Leff, 1, 1] - 
       24*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 12*MZ2^2*Cle[Leff, Leff, 1, 1] + 
       12*MW2^2*Cle[Leff, Leff, 2, 2] - 24*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 
       12*MZ2^2*Cle[Leff, Leff, 2, 2] + 12*MW2^2*Cle[Leff, Leff, 3, 3] - 
       24*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 12*MZ2^2*Cle[Leff, Leff, 3, 3] + 
       24*MW2^2*Cll[Leff, 1, 1, Leff] - 36*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 
       12*MZ2^2*Cll[Leff, 1, 1, Leff] + 24*MW2^2*Cll[Leff, 2, 2, Leff] - 
       36*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MZ2^2*Cll[Leff, 2, 2, Leff] + 
       24*MW2^2*Cll[Leff, 3, 3, Leff] - 36*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 
       12*MZ2^2*Cll[Leff, 3, 3, Leff] + 24*MW2^2*Cll[Leff, Leff, 1, 1] - 
       48*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 24*MZ2^2*Cll[Leff, Leff, 1, 1] + 
       24*MW2^2*Cll[Leff, Leff, 2, 2] - 48*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 
       24*MZ2^2*Cll[Leff, Leff, 2, 2] + 24*MW2^2*Cll[Leff, Leff, 3, 3] - 
       48*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 24*MZ2^2*Cll[Leff, Leff, 3, 3] - 
       12*MW2^2*Clq1[1, 1, 2, 2] + 24*MW2*MZ2*Clq1[1, 1, 2, 2] - 
       12*MZ2^2*Clq1[1, 1, 2, 2] - 12*MW2^2*Clq1[2, 2, 2, 2] + 
       24*MW2*MZ2*Clq1[2, 2, 2, 2] - 12*MZ2^2*Clq1[2, 2, 2, 2] - 
       12*MW2^2*Clq1[3, 3, 2, 2] + 24*MW2*MZ2*Clq1[3, 3, 2, 2] - 
       12*MZ2^2*Clq1[3, 3, 2, 2] - 12*MW2^2*Clq1[Leff, Leff, 1, 1] + 
       24*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 12*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
       12*MW2^2*Clq1[Leff, Leff, 2, 2] + 24*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
       12*MZ2^2*Clq1[Leff, Leff, 2, 2] + 12*MW2^2*Clq1[Leff, Leff, 3, 3] - 
       6*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 6*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
       12*MW2^2*Clq3[1, 1, 2, 2] + 12*MW2*MZ2*Clq3[1, 1, 2, 2] - 
       12*MW2^2*Clq3[2, 2, 2, 2] + 12*MW2*MZ2*Clq3[2, 2, 2, 2] - 
       12*MW2^2*Clq3[3, 3, 2, 2] + 12*MW2*MZ2*Clq3[3, 3, 2, 2] + 
       36*MW2^2*Clq3[Leff, Leff, 1, 1] - 36*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
       36*MW2^2*Clq3[Leff, Leff, 2, 2] - 36*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
       12*MW2^2*Clq3[Leff, Leff, 3, 3] - 6*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
       6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 24*MW2^2*Clu[Leff, Leff, 1, 1] + 
       48*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 24*MZ2^2*Clu[Leff, Leff, 1, 1] - 
       24*MW2^2*Clu[Leff, Leff, 2, 2] + 48*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
       24*MZ2^2*Clu[Leff, Leff, 2, 2] - 12*MW2^2*Cqd1[1, 1, 2, 2] + 
       6*MW2*MZ2*Cqd1[1, 1, 2, 2] + 6*MZ2^2*Cqd1[1, 1, 2, 2] - 
       12*MW2^2*Cqd1[2, 2, 1, 1] + 24*MW2*MZ2*Cqd1[2, 2, 1, 1] - 
       12*MZ2^2*Cqd1[2, 2, 1, 1] - 24*MW2^2*Cqd1[2, 2, 2, 2] + 
       30*MW2*MZ2*Cqd1[2, 2, 2, 2] - 6*MZ2^2*Cqd1[2, 2, 2, 2] - 
       12*MW2^2*Cqd1[2, 2, 3, 3] + 24*MW2*MZ2*Cqd1[2, 2, 3, 3] - 
       12*MZ2^2*Cqd1[2, 2, 3, 3] + 12*MW2^2*Cqd1[3, 3, 2, 2] + 
       12*MW2*MZ2*Cqd1[3, 3, 2, 2] + 3*MZ2^2*Cqd1[3, 3, 2, 2] + 
       12*MW2^2*Cqe[1, 1, Leff, Leff] - 18*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 
       6*MZ2^2*Cqe[1, 1, Leff, Leff] - 12*MW2^2*Cqe[2, 2, 1, 1] + 
       24*MW2*MZ2*Cqe[2, 2, 1, 1] - 12*MZ2^2*Cqe[2, 2, 1, 1] - 
       12*MW2^2*Cqe[2, 2, 2, 2] + 24*MW2*MZ2*Cqe[2, 2, 2, 2] - 
       12*MZ2^2*Cqe[2, 2, 2, 2] - 12*MW2^2*Cqe[2, 2, 3, 3] + 
       24*MW2*MZ2*Cqe[2, 2, 3, 3] - 12*MZ2^2*Cqe[2, 2, 3, 3] + 
       12*MW2^2*Cqe[2, 2, Leff, Leff] - 18*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
       6*MZ2^2*Cqe[2, 2, Leff, Leff] - 12*MW2^2*Cqe[3, 3, Leff, Leff] + 
       3*MZ2^2*Cqe[3, 3, Leff, Leff] + 24*MW2^2*Cqq1[1, 1, 2, 2] - 
       48*MW2*MZ2*Cqq1[1, 1, 2, 2] + 24*MZ2^2*Cqq1[1, 1, 2, 2] - 
       8*MW2^2*Cqq1[1, 2, 2, 1] + 4*MW2*MZ2*Cqq1[1, 2, 2, 1] + 
       4*MZ2^2*Cqq1[1, 2, 2, 1] + 16*MW2^2*Cqq1[2, 2, 2, 2] - 
       44*MW2*MZ2*Cqq1[2, 2, 2, 2] + 28*MZ2^2*Cqq1[2, 2, 2, 2] - 
       24*MW2^2*Cqq1[2, 2, 3, 3] + 12*MW2*MZ2*Cqq1[2, 2, 3, 3] + 
       12*MZ2^2*Cqq1[2, 2, 3, 3] - 8*MW2^2*Cqq1[2, 3, 3, 2] + 
       4*MW2*MZ2*Cqq1[2, 3, 3, 2] + 4*MZ2^2*Cqq1[2, 3, 3, 2] - 
       72*MW2^2*Cqq3[1, 1, 2, 2] + 72*MW2*MZ2*Cqq3[1, 1, 2, 2] + 
       24*MW2^2*Cqq3[1, 2, 2, 1] - 36*MW2*MZ2*Cqq3[1, 2, 2, 1] + 
       12*MZ2^2*Cqq3[1, 2, 2, 1] - 48*MW2^2*Cqq3[2, 2, 2, 2] + 
       36*MW2*MZ2*Cqq3[2, 2, 2, 2] + 12*MZ2^2*Cqq3[2, 2, 2, 2] - 
       24*MW2^2*Cqq3[2, 2, 3, 3] + 12*MW2*MZ2*Cqq3[2, 2, 3, 3] + 
       12*MZ2^2*Cqq3[2, 2, 3, 3] - 8*MW2^2*Cqq3[2, 3, 3, 2] + 
       4*MW2*MZ2*Cqq3[2, 3, 3, 2] + 4*MZ2^2*Cqq3[2, 3, 3, 2] + 
       24*MW2^2*Cqu1[2, 2, 1, 1] - 48*MW2*MZ2*Cqu1[2, 2, 1, 1] + 
       24*MZ2^2*Cqu1[2, 2, 1, 1] + 24*MW2^2*Cqu1[2, 2, 2, 2] - 
       48*MW2*MZ2*Cqu1[2, 2, 2, 2] + 24*MZ2^2*Cqu1[2, 2, 2, 2] - 
       24*MW2^2*Cud1[1, 1, 2, 2] + 12*MW2*MZ2*Cud1[1, 1, 2, 2] + 
       12*MZ2^2*Cud1[1, 1, 2, 2] - 24*MW2^2*Cud1[2, 2, 2, 2] + 
       12*MW2*MZ2*Cud1[2, 2, 2, 2] + 12*MZ2^2*Cud1[2, 2, 2, 2]))/
     ((8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, 0, 0, MT2]*
     (12*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      6*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      24*MW2^2*Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 24*MW2^2*Clu[Leff, Leff, 3, 3] + 
      48*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      24*MW2^2*Cqd1[3, 3, 2, 2] - 6*MW2*MZ2*Cqd1[3, 3, 2, 2] + 
      3*MZ2^2*Cqd1[3, 3, 2, 2] + 24*MW2^2*Cqe[3, 3, Leff, Leff] - 
      18*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      48*MW2^2*Cqq1[2, 2, 3, 3] - 60*MW2*MZ2*Cqq1[2, 2, 3, 3] + 
      12*MZ2^2*Cqq1[2, 2, 3, 3] - 48*MW2^2*Cqq3[2, 2, 3, 3] + 
      60*MW2*MZ2*Cqq3[2, 2, 3, 3] - 12*MZ2^2*Cqq3[2, 2, 3, 3] + 
      32*MW2^2*Cqq3[2, 3, 3, 2] - 40*MW2*MZ2*Cqq3[2, 3, 3, 2] + 
      8*MZ2^2*Cqq3[2, 3, 3, 2] + 24*MW2^2*Cqu1[2, 2, 3, 3] - 
      48*MW2*MZ2*Cqu1[2, 2, 3, 3] + 24*MZ2^2*Cqu1[2, 2, 3, 3] - 
      24*MW2^2*Cud1[3, 3, 2, 2] + 12*MW2*MZ2*Cud1[3, 3, 2, 2] + 
      12*MZ2^2*Cud1[3, 3, 2, 2]))/(3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2*(2*MW2 + MZ2)*SW2*(48*MW2^2*MZ2*Cdd[1, 1, 2, 2] - 
      24*MW2*MZ2^2*Cdd[1, 1, 2, 2] - 24*MZ2^3*Cdd[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cdd[1, 2, 2, 1] + 4*MW2*MZ2^2*Cdd[1, 2, 2, 1] + 
      4*MZ2^3*Cdd[1, 2, 2, 1] + 40*MW2^2*MZ2*Cdd[2, 2, 2, 2] - 
      20*MW2*MZ2^2*Cdd[2, 2, 2, 2] - 20*MZ2^3*Cdd[2, 2, 2, 2] + 
      48*MW2^2*MZ2*Cdd[2, 2, 3, 3] - 24*MW2*MZ2^2*Cdd[2, 2, 3, 3] - 
      24*MZ2^3*Cdd[2, 2, 3, 3] - 8*MW2^2*MZ2*Cdd[2, 3, 3, 2] + 
      4*MW2*MZ2^2*Cdd[2, 3, 3, 2] + 4*MZ2^3*Cdd[2, 3, 3, 2] + 
      24*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] - 
      12*MZ2^3*Ced[1, 1, 2, 2] + 24*MW2^2*MZ2*Ced[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Ced[2, 2, 2, 2] - 12*MZ2^3*Ced[2, 2, 2, 2] + 
      24*MW2^2*MZ2*Ced[3, 3, 2, 2] - 12*MW2*MZ2^2*Ced[3, 3, 2, 2] - 
      12*MZ2^3*Ced[3, 3, 2, 2] - 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 24*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 
      36*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 12*MZ2^3*Ced[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 1, 1] - 12*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 12*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      24*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 36*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 12*MZ2^3*Cee[Leff, Leff, 3, 3] + 
      48*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 72*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 24*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      48*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 72*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 24*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      144*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 216*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      72*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 36*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 12*MZ2^3*Ceu[Leff, Leff, 3, 3] + 
      24*MW2^2*MZ2*Cld[1, 1, 2, 2] - 12*MW2*MZ2^2*Cld[1, 1, 2, 2] - 
      12*MZ2^3*Cld[1, 1, 2, 2] + 24*MW2^2*MZ2*Cld[2, 2, 2, 2] - 
      12*MW2*MZ2^2*Cld[2, 2, 2, 2] - 12*MZ2^3*Cld[2, 2, 2, 2] + 
      24*MW2^2*MZ2*Cld[3, 3, 2, 2] - 12*MW2*MZ2^2*Cld[3, 3, 2, 2] - 
      12*MZ2^3*Cld[3, 3, 2, 2] + 24*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      48*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 24*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      24*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 24*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      24*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 24*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] - 12*MZ2^3*Cle[1, 1, Leff, Leff] - 
      24*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 12*MZ2^3*Cle[2, 2, Leff, Leff] - 
      24*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 36*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] - 12*MZ2^3*Cle[3, 3, Leff, Leff] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 24*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 24*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      24*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 24*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] - 12*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      24*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 12*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      24*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 36*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 12*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 48*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 48*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      48*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 96*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 48*MZ2^3*Cll[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq1[1, 1, 2, 2] + 48*MW2*MZ2^2*Clq1[1, 1, 2, 2] - 
      24*MZ2^3*Clq1[1, 1, 2, 2] - 24*MW2^2*MZ2*Clq1[2, 2, 2, 2] + 
      48*MW2*MZ2^2*Clq1[2, 2, 2, 2] - 24*MZ2^3*Clq1[2, 2, 2, 2] - 
      24*MW2^2*MZ2*Clq1[3, 3, 2, 2] + 48*MW2*MZ2^2*Clq1[3, 3, 2, 2] - 
      24*MZ2^3*Clq1[3, 3, 2, 2] - 24*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 
      48*MW2*MZ2^2*Clq1[Leff, Leff, 1, 1] - 24*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      24*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 24*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      144*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 180*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 48*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      36*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 42*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 6*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      24*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 24*MW2*MZ2^2*Clq3[2, 2, 2, 2] - 
      24*MW2^2*MZ2*Clq3[3, 3, 2, 2] + 24*MW2*MZ2^2*Clq3[3, 3, 2, 2] + 
      72*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 72*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 72*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] - 
      72*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 144*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 180*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      36*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 18*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 18*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      48*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 96*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 48*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      48*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 96*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 48*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      144*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 288*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      144*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 48*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Cqd1[1, 1, 2, 2] + 12*MW2*MZ2^2*Cqd1[1, 1, 2, 2] + 
      12*MZ2^3*Cqd1[1, 1, 2, 2] - 24*MW2^2*MZ2*Cqd1[2, 2, 1, 1] + 
      48*MW2*MZ2^2*Cqd1[2, 2, 1, 1] - 24*MZ2^3*Cqd1[2, 2, 1, 1] - 
      48*MW2^2*MZ2*Cqd1[2, 2, 2, 2] + 60*MW2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      12*MZ2^3*Cqd1[2, 2, 2, 2] - 24*MW2^2*MZ2*Cqd1[2, 2, 3, 3] + 
      48*MW2*MZ2^2*Cqd1[2, 2, 3, 3] - 24*MZ2^3*Cqd1[2, 2, 3, 3] - 
      144*MT2*MW2^2*Cqd1[3, 3, 2, 2] - 36*MT2*MW2*MZ2*Cqd1[3, 3, 2, 2] + 
      48*MW2^2*MZ2*Cqd1[3, 3, 2, 2] + 18*MT2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      30*MW2*MZ2^2*Cqd1[3, 3, 2, 2] + 3*MZ2^3*Cqd1[3, 3, 2, 2] + 
      24*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 36*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 12*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      24*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 48*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      24*MZ2^3*Cqe[2, 2, 1, 1] - 24*MW2^2*MZ2*Cqe[2, 2, 2, 2] + 
      48*MW2*MZ2^2*Cqe[2, 2, 2, 2] - 24*MZ2^3*Cqe[2, 2, 2, 2] - 
      24*MW2^2*MZ2*Cqe[2, 2, 3, 3] + 48*MW2*MZ2^2*Cqe[2, 2, 3, 3] - 
      24*MZ2^3*Cqe[2, 2, 3, 3] + 24*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      36*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 12*MZ2^3*Cqe[2, 2, Leff, Leff] + 
      144*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 108*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 48*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      18*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 18*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      48*MW2^2*MZ2*Cqq1[1, 1, 2, 2] - 96*MW2*MZ2^2*Cqq1[1, 1, 2, 2] + 
      48*MZ2^3*Cqq1[1, 1, 2, 2] + 8*MW2^2*MZ2*Cqq1[1, 2, 2, 1] - 
      4*MW2*MZ2^2*Cqq1[1, 2, 2, 1] - 4*MZ2^3*Cqq1[1, 2, 2, 1] + 
      56*MW2^2*MZ2*Cqq1[2, 2, 2, 2] - 100*MW2*MZ2^2*Cqq1[2, 2, 2, 2] + 
      44*MZ2^3*Cqq1[2, 2, 2, 2] + 288*MT2*MW2^2*Cqq1[2, 2, 3, 3] - 
      360*MT2*MW2*MZ2*Cqq1[2, 2, 3, 3] - 96*MW2^2*MZ2*Cqq1[2, 2, 3, 3] + 
      72*MT2*MZ2^2*Cqq1[2, 2, 3, 3] + 84*MW2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      12*MZ2^3*Cqq1[2, 2, 3, 3] + 8*MW2^2*MZ2*Cqq1[2, 3, 3, 2] - 
      4*MW2*MZ2^2*Cqq1[2, 3, 3, 2] - 4*MZ2^3*Cqq1[2, 3, 3, 2] - 
      144*MW2^2*MZ2*Cqq3[1, 1, 2, 2] + 144*MW2*MZ2^2*Cqq3[1, 1, 2, 2] - 
      24*MW2^2*MZ2*Cqq3[1, 2, 2, 1] + 36*MW2*MZ2^2*Cqq3[1, 2, 2, 1] - 
      12*MZ2^3*Cqq3[1, 2, 2, 1] - 168*MW2^2*MZ2*Cqq3[2, 2, 2, 2] + 
      180*MW2*MZ2^2*Cqq3[2, 2, 2, 2] - 12*MZ2^3*Cqq3[2, 2, 2, 2] - 
      288*MT2*MW2^2*Cqq3[2, 2, 3, 3] + 360*MT2*MW2*MZ2*Cqq3[2, 2, 3, 3] - 
      72*MT2*MZ2^2*Cqq3[2, 2, 3, 3] - 36*MW2*MZ2^2*Cqq3[2, 2, 3, 3] + 
      36*MZ2^3*Cqq3[2, 2, 3, 3] + 192*MT2*MW2^2*Cqq3[2, 3, 3, 2] - 
      24*MT2*MW2*MZ2*Cqq3[2, 3, 3, 2] - 120*MW2^2*MZ2*Cqq3[2, 3, 3, 2] - 
      168*MT2*MZ2^2*Cqq3[2, 3, 3, 2] + 156*MW2*MZ2^2*Cqq3[2, 3, 3, 2] - 
      36*MZ2^3*Cqq3[2, 3, 3, 2] + 48*MW2^2*MZ2*Cqu1[2, 2, 1, 1] - 
      96*MW2*MZ2^2*Cqu1[2, 2, 1, 1] + 48*MZ2^3*Cqu1[2, 2, 1, 1] + 
      48*MW2^2*MZ2*Cqu1[2, 2, 2, 2] - 96*MW2*MZ2^2*Cqu1[2, 2, 2, 2] + 
      48*MZ2^3*Cqu1[2, 2, 2, 2] + 144*MT2*MW2^2*Cqu1[2, 2, 3, 3] - 
      288*MT2*MW2*MZ2*Cqu1[2, 2, 3, 3] - 24*MW2^2*MZ2*Cqu1[2, 2, 3, 3] + 
      144*MT2*MZ2^2*Cqu1[2, 2, 3, 3] + 48*MW2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      24*MZ2^3*Cqu1[2, 2, 3, 3] - 48*MW2^2*MZ2*Cud1[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Cud1[1, 1, 2, 2] + 24*MZ2^3*Cud1[1, 1, 2, 2] - 
      48*MW2^2*MZ2*Cud1[2, 2, 2, 2] + 24*MW2*MZ2^2*Cud1[2, 2, 2, 2] + 
      24*MZ2^3*Cud1[2, 2, 2, 2] - 144*MT2*MW2^2*Cud1[3, 3, 2, 2] + 
      72*MT2*MW2*MZ2*Cud1[3, 3, 2, 2] + 24*MW2^2*MZ2*Cud1[3, 3, 2, 2] + 
      72*MT2*MZ2^2*Cud1[3, 3, 2, 2] - 12*MW2*MZ2^2*Cud1[3, 3, 2, 2] - 
      12*MZ2^3*Cud1[3, 3, 2, 2]))/(9*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2*(2*MW2 + MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (3*(2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] + 6*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 48*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 114*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      24*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 66*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MZ2^3*Clq3[Leff, Leff, 3, 3] - 48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 
      42*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] + 6*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      48*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MW2^2*Cqd1[3, 3, 2, 2] + 42*MT2*MW2*MZ2*Cqd1[3, 3, 2, 2] - 
      24*MW2^2*MZ2*Cqd1[3, 3, 2, 2] + 33*MT2*MZ2^2*Cqd1[3, 3, 2, 2] - 
      6*MW2*MZ2^2*Cqd1[3, 3, 2, 2] + 3*MZ2^3*Cqd1[3, 3, 2, 2] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 90*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] + 24*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      33*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      96*MT2*MW2^2*Cqq1[2, 2, 3, 3] - 228*MT2*MW2*MZ2*Cqq1[2, 2, 3, 3] + 
      48*MW2^2*MZ2*Cqq1[2, 2, 3, 3] + 132*MT2*MZ2^2*Cqq1[2, 2, 3, 3] - 
      60*MW2*MZ2^2*Cqq1[2, 2, 3, 3] + 12*MZ2^3*Cqq1[2, 2, 3, 3] - 
      96*MT2*MW2^2*Cqq3[2, 2, 3, 3] + 228*MT2*MW2*MZ2*Cqq3[2, 2, 3, 3] - 
      48*MW2^2*MZ2*Cqq3[2, 2, 3, 3] - 132*MT2*MZ2^2*Cqq3[2, 2, 3, 3] + 
      60*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 12*MZ2^3*Cqq3[2, 2, 3, 3] + 
      64*MT2*MW2^2*Cqq3[2, 3, 3, 2] - 152*MT2*MW2*MZ2*Cqq3[2, 3, 3, 2] + 
      32*MW2^2*MZ2*Cqq3[2, 3, 3, 2] + 88*MT2*MZ2^2*Cqq3[2, 3, 3, 2] - 
      40*MW2*MZ2^2*Cqq3[2, 3, 3, 2] + 8*MZ2^3*Cqq3[2, 3, 3, 2] + 
      48*MT2*MW2^2*Cqu1[2, 2, 3, 3] - 42*MT2*MW2*MZ2*Cqu1[2, 2, 3, 3] + 
      24*MW2^2*MZ2*Cqu1[2, 2, 3, 3] - 6*MT2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      48*MW2*MZ2^2*Cqu1[2, 2, 3, 3] + 24*MZ2^3*Cqu1[2, 2, 3, 3] - 
      48*MT2*MW2^2*Cud1[3, 3, 2, 2] - 30*MT2*MW2*MZ2*Cud1[3, 3, 2, 2] - 
      24*MW2^2*MZ2*Cud1[3, 3, 2, 2] - 3*MT2*MZ2^2*Cud1[3, 3, 2, 2] + 
      12*MW2*MZ2^2*Cud1[3, 3, 2, 2] + 12*MZ2^3*Cud1[3, 3, 2, 2]))/
    (3*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AtauFB_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] - 
      CHl3[3, 3]) - MZ2*(CHe[1, 1] + CHe[3, 3] - 
      2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AtauFB_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
    (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 4*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[3, 3] + 
    2*MZ2*CHl3[3, 3] + 4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff])*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AtauFB_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 (12*CHD*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 - 
 (24*CHWB*CW*(4*MW2 - 3*MZ2)*MZ2^5*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (6*(4*MW2 - 3*MZ2)*MZ2^3*SW2*VMU^2*
   (4*MW2^2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + CHl3[2, 2] - 
      CHl3[3, 3]) + 2*MW2*MZ2*(-2*CHe[1, 1] - 2*CHe[3, 3] + 3*CHl1[1, 1] + 
      3*CHl1[3, 3] + CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHl3[3, 3]) + 
    MZ2^2*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
        CHl3[3, 3])))*Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AtauFB_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*
   (2*MW2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] - 
      CHl3[3, 3]) - MZ2*(CHe[1, 1] + CHe[3, 3] - 
      2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AtauFB_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHAEFF^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
    (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 4*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[3, 3] + 
    2*MZ2*CHl3[3, 3] + 4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff])*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3


==> anc/AtauFB_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 
    4*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-95 + 9*Pi^2) + 
    MW2*MZ2^2*(-467 + 52*Pi^2) - 32*MT2*MW2*MZ2*SW2))/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MH2^2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*B0i[bb0, 0, 0, MH2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   SW2*B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*(24*MW2^3 - 8*MW2^2*MZ2 - 
    52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(12*MW2^3 + 22*MW2^2*MZ2 + 
    MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 ((4*MW2 - 3*MZ2)*MZ2*(96*MW2^5 - 8*MW2^4*MZ2 - 188*MW2^3*MZ2^2 + 
    114*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + ((3*CWw*MW*MW2*MZ2^4*(-2*MW2 + MZ2)*(-4*MW2 + 3*MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2*(2*MW2^3 - 7*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - 2*MZ2^3)*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^2*(8*MW2^3 - 14*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) - 
   (18*CWw*MW*MW2*MZ2*(-4*MW2 + 3*MZ2)*(-4*MW2^4 - 4*MW2^3*MZ2 + 
      15*MW2^2*MZ2^2 - 8*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VMU))*Class[1] + (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
   SW2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/24*(MZ2*(CHD*(6*MT2*MW2*(2048*MW2^6 - 7104*MW2^5*MZ2 + 
           8272*MW2^4*MZ2^2 - 2392*MW2^3*MZ2^3 - 2182*MW2^2*MZ2^4 + 
           1673*MW2*MZ2^5 - 315*MZ2^6) + 135*MZ2^8*(-33 + 4*Pi^2) + 
         768*MW2^8*(-113 + 8*Pi^2) - 128*MW2^7*MZ2*(-3463 + 288*Pi^2) + 
         24*MW2^4*MZ2^3*(225*MH2 - 38506*MZ2 + 4646*MZ2*Pi^2) + 
         64*MW2^6*MZ2*(15*MH2 + MZ2*(-14975 + 1446*Pi^2)) - 
         3*MW2*MZ2^6*(75*MH2 + MZ2*(-14341 + 1728*Pi^2)) - 
         48*MW2^5*MZ2^2*(75*MH2 + MZ2*(-24431 + 2688*Pi^2)) - 
         2*MW2^3*MZ2^4*(2025*MH2 + 8*MZ2*(-31399 + 3924*Pi^2)) + 
         MW2^2*MZ2^5*(1515*MH2 + 4*MZ2*(-46903 + 5781*Pi^2))) - 
       32*CHbox*MW2*MZ2^3*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 
         86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
      Pi^2) + (MH2*MZ2^2*(4*CHbox*MH2*(MH2 - MW2)*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*MW2*(MH2^2*(-64*MW2^4 + 224*MW2^3*MZ2 - 248*MW2^2*MZ2^2 + 
          104*MW2*MZ2^3 - 13*MZ2^4) + 24*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 
          184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4) + 
        MH2*(64*MW2^5 - 1184*MW2^4*MZ2 + 2888*MW2^3*MZ2^2 - 
          2864*MW2^2*MZ2^3 + 1303*MW2*MZ2^4 - 225*MZ2^5)))*SW2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (CHD*MT2*MZ2*(1024*MW2^7 - 3264*MW2^6*MZ2 - 
      8*MW2^4*(126*MT2 - 53*MZ2)*MZ2^2 + 2*MW2^3*(384*MT2 - 1153*MZ2)*MZ2^3 + 
      45*MT2*MZ2^6 - 3*MW2*MZ2^5*(58*MT2 + 75*MZ2) + 
      16*MW2^5*MZ2*(24*MT2 + 191*MZ2) + MW2^2*MZ2^4*(-18*MT2 + 1291*MZ2))*
     B0i[bb0, 0, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2^2*
       (64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 
        101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(MH2^2*MW2*MZ2^2*(192*MW2^4 - 576*MW2^3*MZ2 + 616*MW2^2*MZ2^2 - 
          276*MW2*MZ2^3 + 43*MZ2^4) + 2*MW2*(768*MW2^8 - 1024*MW2^7*MZ2 - 
          3968*MW2^6*MZ2^2 + 9648*MW2^5*MZ2^3 - 6224*MW2^4*MZ2^4 - 
          494*MW2^3*MZ2^5 + 1695*MW2^2*MZ2^6 - 381*MW2*MZ2^7 - 15*MZ2^8) + 
        MH2*(-1536*MW2^8 + 2048*MW2^7*MZ2 + 8320*MW2^6*MZ2^2 - 
          20880*MW2^5*MZ2^3 + 15072*MW2^4*MZ2^4 - 1166*MW2^3*MZ2^5 - 
          2524*MW2^2*MZ2^6 + 627*MW2*MZ2^7 + 30*MZ2^8)))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*(4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(-1536*MW2^8 + 448*MW2^7*MZ2 + 8*MW2^5*(12*MH2 - 1855*MZ2)*MZ2^2 - 
        6*MW2*(5*MH2 - 19*MZ2)*MZ2^6 - 30*MZ2^8 - 24*MW2^3*MZ2^4*
         (11*MH2 + 117*MZ2) + MW2^2*MZ2^5*(159*MH2 + 184*MZ2) + 
        32*MW2^6*MZ2*(-2*MH2 + 273*MZ2) + 4*MW2^4*MZ2^3*(26*MH2 + 2437*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(128*MW2^5 - 336*MW2^4*MZ2 + 
      256*MW2^3*MZ2^2 - 6*MW2^2*MZ2^3 - 58*MW2*MZ2^4 + 15*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*MW2*(192*MW2^4 - 576*MW2^3*MZ2 + 616*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 
        43*MZ2^4) - 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*B0i[bb0, MW2, MH2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MZ2*(-3072*MW2^8 + 256*MW2^7*MZ2 + 12544*MW2^6*MZ2^2 - 
      7072*MW2^5*MZ2^3 - 12080*MW2^4*MZ2^4 + 13492*MW2^3*MZ2^5 - 
      4320*MW2^2*MZ2^6 + 321*MW2*MZ2^7 + 30*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(-64*MW2^5 + 96*MW2^4*MZ2 + 104*MW2^3*MZ2^2 - 264*MW2^2*MZ2^3 + 
        159*MW2*MZ2^4 - 30*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (CHD*MW2^2*MZ2*(MT2*(1024*MW2^5 - 4800*MW2^4*MZ2 + 8384*MW2^3*MZ2^2 - 
        6824*MW2^2*MZ2^3 + 2572*MW2*MZ2^4 - 353*MZ2^5) + 
      MZ2*(512*MW2^5 - 1536*MW2^4*MZ2 + 1600*MW2^3*MZ2^2 - 640*MW2^2*MZ2^3 + 
        44*MW2*MZ2^4 + 17*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*(1536*MW2^7 + 2560*MW2^6*MZ2 - 9280*MW2^5*MZ2^2 - 
      1952*MW2^4*MZ2^3 + 14968*MW2^3*MZ2^4 - 9500*MW2^2*MZ2^5 + 
      1466*MW2*MZ2^6 + 103*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*CHD*MW2^3*MZ2*(64*MW2^6 - 32*MW2^5*MZ2 - 248*MW2^4*MZ2^2 + 
      224*MW2^3*MZ2^3 + 87*MW2^2*MZ2^4 - 131*MW2*MZ2^5 + 30*MZ2^6)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (6*CHD*MW2^2*MZ2^2*(MW2 + MZ2)^2*(64*MW2^4 - 200*MW2^3*MZ2 + 
      216*MW2^2*MZ2^2 - 95*MW2*MZ2^3 + 14*MZ2^4)*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[3] + (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW*
   SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/12*(CHWB*MW2*MZ2*SW2*(-18432*MW2^8 - 512*MW2^7*MZ2*(-491 + 36*SW2) + 
       256*MW2^6*MZ2^2*(-3975 + 943*SW2) + 
       2*MT2*(8192*MW2^7 + 8192*MW2^6*MZ2*(-6 + SW2) + 
         15*MZ2^7*(-52 + 41*SW2) - 256*MW2^5*MZ2^2*(-469 + 188*SW2) + 
         192*MW2^4*MZ2^3*(-811 + 523*SW2) - 2*MW2*MZ2^6*(-5146 + 5075*SW2) + 
         8*MW2^2*MZ2^5*(-6057 + 5927*SW2) - 16*MW2^3*MZ2^4*
          (-7222 + 6147*SW2)) - 64*MW2^5*MZ2^2*(12*MH2 + 
         MZ2*(-31767 + 12850*SW2)) + 3*MZ2^7*(-15*MH2*(-4 + SW2) + 
         MZ2*(-5310 + 3827*SW2 + 264*Pi^2*SW2)) - 16*MW2^3*MZ2^4*
        (MH2*(270 - 33*SW2) + 2*MZ2*(-51328 + 32577*SW2 + 330*Pi^2*SW2)) - 
       2*MW2*MZ2^6*(MH2*(606 - 129*SW2) + 2*MZ2*(-40293 + 28877*SW2 + 
           1200*Pi^2*SW2)) + 4*MW2^2*MZ2^5*(MH2*(810 - 138*SW2) + 
         MZ2*(-172956 + 119351*SW2 + 2688*Pi^2*SW2)) + 
       96*MW2^4*MZ2^3*(-2*MH2*(-15 + SW2) + 
         MZ2*(-24421 + 5*(2641 + 8*Pi^2)*SW2))))/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MZ2^2*(-24*CHB*(MH2 - MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      24*CHW*(MH2 - MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHWB*MW*MZ2*(MH2^2*(256*MW2^5 - 736*MW2^4*MZ2 + 688*MW2^3*MZ2^2 - 
          196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5) - 
        12*MW2^2*(128*MW2^5 - 160*MW2^4*MZ2 - 160*MW2^3*MZ2^2 + 
          380*MW2^2*MZ2^3 - 228*MW2*MZ2^4 + 45*MZ2^5) + 
        MH2*MW2*(1280*MW2^5 - 2336*MW2^4*MZ2 + 560*MW2^3*MZ2^2 + 
          1444*MW2^2*MZ2^3 - 1158*MW2*MZ2^4 + 255*MZ2^5))*SW)*SW2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*MW2*MZ*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHWB*MT2*MZ2*SW2*(8192*MW2^8 + 135*MT2*MZ2^7 + 
      8192*MW2^7*MZ2*(-6 + SW2) - 256*MW2^6*MZ2^2*(-469 + 188*SW2) + 
      6*MW2*MZ2^6*(5*MZ2*(-26 + 7*SW2) + 3*MT2*(-103 + 88*SW2)) + 
      4*MW2^2*MZ2^5*(MZ2*(2573 - 1957*SW2) - 9*MT2*(-203 + 208*SW2)) + 
      192*MW2^5*MZ2^2*(-18*MT2 + MZ2*(-811 + 514*SW2)) - 
      32*MW2^4*MZ2^3*(9*MT2*(-37 + 20*SW2) + MZ2*(-3611 + 2925*SW2)) + 
      8*MW2^3*MZ2^4*(18*MT2*(-89 + 80*SW2) + MZ2*(-6057 + 5306*SW2)))*
     B0i[bb0, 0, 0, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) + (MZ2*(48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^2*SW2*(384*MW2^5 - 15*MZ2^5 + 
           2*MW2*MZ2^4*(103 - 88*SW2) + 32*MW2^4*MZ2*(-37 + 20*SW2) - 
           16*MW2^3*MZ2^2*(-89 + 80*SW2) + 4*MW2^2*MZ2^3*(-203 + 208*SW2))) + 
        MW2*(-15*MZ2^8 + 1024*MW2^8*(19 + 3*SW2) + 256*MW2^7*MZ2*
           (-445 + 84*SW2) - 256*MW2^6*MZ2^2*(-1087 + 528*SW2) - 
          36*MW2^2*MZ2^6*(-848 + 721*SW2) + MW2*MZ2^7*(-2869 + 1762*SW2) + 
          128*MW2^5*MZ2^3*(-2877 + 2068*SW2) - 48*MW2^4*MZ2^4*
           (-5933 + 5166*SW2) + 12*MW2^3*MZ2^5*(-10665 + 9836*SW2)) + 
        MH2*(15*MZ2^8 + 16*MW2^5*MZ2^3*(22853 - 16694*SW2) + 
          2*MW2*MZ2^7*(1427 - 1016*SW2) - 1024*MW2^8*(19 + 3*SW2) - 
          128*MW2^7*MZ2*(-887 + 168*SW2) + 32*MW2^6*MZ2^2*
           (-8647 + 4240*SW2) + 28*MW2^4*MZ2^4*(-10091 + 9012*SW2) + 
          MW2^2*MZ2^6*(-30307 + 27598*SW2) - 2*MW2^3*MZ2^5*
           (-63481 + 60942*SW2))))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MZ2*(-72*MW*MW2*MZ*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(4608*MW2^9 + 45*MZ2^9 + 64*MW2^7*MZ2*
         (6*MH2 + MZ2*(1621 - 96*SW2)) + 128*MW2^8*MZ2*(-211 + 108*SW2) + 
        MW2^2*MZ2^6*(729*MH2 - 39922*MZ2 - 684*MH2*SW2 + 3018*MZ2*SW2) + 
        3*MW2*MZ2^7*(MZ2*(1409 - 184*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        2*MW2^3*MZ2^5*(3*MH2*(-233 + 36*SW2) + 7*MZ2*(10753 + 318*SW2)) + 
        4*MW2^4*MZ2^4*(3*MH2*(71 + 168*SW2) - 5*MZ2*(15173 + 2484*SW2)) - 
        16*MW2^6*MZ2^2*(MH2*(66 - 72*SW2) + MZ2*(15605 + 3864*SW2)) + 
        24*MW2^5*MZ2^3*(MH2*(26 - 120*SW2) + MZ2*(14871 + 4040*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (3*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^3*
     (256*MW2^5 - 736*MW2^4*MZ2 + 688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 
      30*MW2*MZ2^4 + 15*MZ2^5)*SW*B0i[bb0, MW2, 0, MT2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2^2*(48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(256*MW2^5 - 736*MW2^4*MZ2 + 
        688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (CHWB*CW*MZ2^3*(-20992*MW2^7 + 60800*MW2^6*MZ2 - 
      50816*MW2^5*MZ2^2 - 208*MW2^4*MZ2^3 + 18104*MW2^3*MZ2^4 - 
      7416*MW2^2*MZ2^5 + 810*MW2*MZ2^6 + 15*MZ2^7)*SW*
     B0i[bb0, MW2, MW2, MZ2])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (MZ2*(24*CHW*MW2*MZ*(MH2 - 2*MZ2)*(64*MW2^6 - 176*MW2^5*MZ2 + 
        120*MW2^4*MZ2^2 + 90*MW2^3*MZ2^3 - 169*MW2^2*MZ2^4 + 86*MW2*MZ2^5 - 
        15*MZ2^6) + CHWB*MW*MZ2*(MH2^2*(256*MW2^5 - 736*MW2^4*MZ2 + 
          688*MW2^3*MZ2^2 - 196*MW2^2*MZ2^3 - 30*MW2*MZ2^4 + 15*MZ2^5) + 
        4*MH2*(384*MW2^6 - 1504*MW2^5*MZ2 + 2176*MW2^4*MZ2^2 - 
          1228*MW2^3*MZ2^3 - 8*MW2^2*MZ2^4 + 243*MW2*MZ2^5 - 60*MZ2^6) + 
        12*MZ2*(-256*MW2^6 + 1088*MW2^5*MZ2 - 1696*MW2^4*MZ2^2 + 
          1048*MW2^3*MZ2^3 - 60*MW2^2*MZ2^4 - 172*MW2*MZ2^5 + 45*MZ2^6))*SW - 
      24*CHB*MW2*MZ*(MH2 - 2*MZ2)*MZ2^2*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (CHWB*MW2*MZ2*SW2*(MZ2^2*(-4096*MW2^6 + 255*MZ2^6 + 
        4320*MW2^4*MZ2^2*(-3 + 4*SW2) - 640*MW2^5*MZ2*(-19 + 12*SW2) - 
        22*MW2*MZ2^5*(61 + 24*SW2) - 48*MW2^3*MZ2^3*(-97 + 288*SW2) + 
        4*MW2^2*MZ2^4*(325 + 1152*SW2)) + 
      MT2*(8192*MW2^7 + 4*MW2*MZ2^6*(1673 - 2353*SW2) + 
        8192*MW2^6*MZ2*(-6 + SW2) + 105*MZ2^7*(-1 + 2*SW2) + 
        3264*MW2^4*MZ2^3*(-47 + 32*SW2) - 256*MW2^5*MZ2^2*(-469 + 188*SW2) + 
        16*MW2^2*MZ2^5*(-2574 + 3121*SW2) - 32*MW2^3*MZ2^4*
         (-3404 + 3285*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (CHWB*CW*MZ2^2*SW2*(15*MZ2^7 + 4*MW2^2*MZ2^5*(1877 - 2040*SW2) + 
      512*MW2^7*(41 + 6*SW2) + 16*MW2^4*MZ2^3*(655 + 24*SW2) + 
      2*MW2*MZ2^6*(-373 + 212*SW2) + 128*MW2^6*MZ2*(-389 + 228*SW2) - 
      128*MW2^5*MZ2^2*(-251 + 356*SW2) + 32*MW2^3*MZ2^4*(-634 + 687*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) + (12*CHWB*CW*MW2^2*MZ2^2*(64*MW2^6 + 32*MW2^5*MZ2 - 
      488*MW2^4*MZ2^2 + 584*MW2^3*MZ2^3 - 183*MW2^2*MZ2^4 - 30*MW2*MZ2^5 + 
      15*MZ2^6)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (12*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*(64*MW2^4 - 200*MW2^3*MZ2 + 
      216*MW2^2*MZ2^2 - 95*MW2*MZ2^3 + 14*MZ2^4)*SW*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[4] + (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] - 
      CHl3[3, 3]) - MZ2*(CHe[1, 1] + CHe[3, 3] - 
      2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/8*(MZ2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
      B0i[bb0, MW2, MW2, MZ2]*(4*MW2^2*MZ2^3*(157*CHe[1, 1] + 157*CHe[3, 3] - 
         311*CHl1[1, 1] - 311*CHl1[3, 3] - 41*CHl3[1, 1] + 270*CHl3[2, 2] - 
         311*CHl3[3, 3]) - 4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[3, 3] - 
         109*CHl1[1, 1] - 109*CHl1[3, 3] - 8*CHl3[1, 1] + 101*CHl3[2, 2] - 
         109*CHl3[3, 3]) + MZ2^5*(13*CHe[1, 1] + 13*CHe[3, 3] - 
         56*CHl1[1, 1] - 56*CHl1[3, 3] + 4*CHl3[1, 1] + 60*CHl3[2, 2] - 
         56*CHl3[3, 3]) - 32*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[3, 3] - 
         52*CHl1[1, 1] - 52*CHl1[3, 3] - 7*CHl3[1, 1] + 45*CHl3[2, 2] - 
         52*CHl3[3, 3]) + 96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[3, 3] - 
         11*CHl1[1, 1] - 11*CHl1[3, 3] - CHl3[1, 1] + 10*CHl3[2, 2] - 
         11*CHl3[3, 3]) - 256*MW2^5*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - 
         CHl1[3, 3] + CHl3[2, 2] - CHl3[3, 3])))/
     ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*B0i[bb0, MW2, MH2, MW2]*
     (-4*MW2^2*MZ2^3*(157*CHe[1, 1] + 157*CHe[3, 3] - 311*CHl1[1, 1] - 
        311*CHl1[3, 3] - 41*CHl3[1, 1] + 270*CHl3[2, 2] - 311*CHl3[3, 3]) + 
      4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[3, 3] - 109*CHl1[1, 1] - 
        109*CHl1[3, 3] - 8*CHl3[1, 1] + 101*CHl3[2, 2] - 109*CHl3[3, 3]) + 
      32*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[3, 3] - 52*CHl1[1, 1] - 
        52*CHl1[3, 3] - 7*CHl3[1, 1] + 45*CHl3[2, 2] - 52*CHl3[3, 3]) - 
      96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[3, 3] - 11*CHl1[1, 1] - 
        11*CHl1[3, 3] - CHl3[1, 1] + 10*CHl3[2, 2] - 11*CHl3[3, 3]) + 
      256*MW2^5*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
        CHl3[2, 2] - CHl3[3, 3]) + MZ2^5*(-13*CHe[1, 1] - 13*CHe[3, 3] + 
        56*CHl1[1, 1] + 56*CHl1[3, 3] - 4*CHl3[1, 1] - 60*CHl3[2, 2] + 
        56*CHl3[3, 3])))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MW2*MZ2^4*(22*CHe[1, 1] + 22*CHe[3, 3] - 117*CHl1[1, 1] - 
        117*CHl1[3, 3] - 117*CHl3[1, 1] + 202*CHl3[2, 2] - 319*CHl3[3, 3]) - 
      4*MW2^2*MZ2^3*(34*CHe[1, 1] + 34*CHe[3, 3] - 88*CHl1[1, 1] - 
        88*CHl1[3, 3] - 88*CHl3[1, 1] + 135*CHl3[2, 2] - 223*CHl3[3, 3]) + 
      8*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[3, 3] - 59*CHl1[1, 1] - 
        59*CHl1[3, 3] - 59*CHl3[1, 1] + 90*CHl3[2, 2] - 149*CHl3[3, 3]) + 
      64*MW2^5*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
        CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHl3[3, 3]) + 
      MZ2^5*(CHe[1, 1] + CHe[3, 3] + 13*CHl1[1, 1] + 13*CHl1[3, 3] + 
        13*CHl3[1, 1] - 30*CHl3[2, 2] + 43*CHl3[3, 3]) - 
      32*MW2^4*MZ2*(7*CHe[1, 1] + 7*CHe[3, 3] - 
        3*(3*CHl1[1, 1] + 3*CHl1[3, 3] + 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
          8*CHl3[3, 3]))))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*MW2*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (MZ2^5*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] - 
          14*CHl3[1, 1] + 15*CHl3[2, 2] - 29*CHl3[3, 3])) - 
      2*MW2^2*MZ2^3*(68*CHe[1, 1] + 68*CHe[3, 3] - 41*CHl1[1, 1] - 
        41*CHl1[3, 3] - 311*CHl3[1, 1] + 270*CHl3[2, 2] - 581*CHl3[3, 3]) + 
      2*MW2*MZ2^4*(11*CHe[1, 1] + 11*CHe[3, 3] - 8*CHl1[1, 1] - 
        8*CHl1[3, 3] - 109*CHl3[1, 1] + 101*CHl3[2, 2] - 210*CHl3[3, 3]) + 
      16*MW2^3*MZ2^2*(17*CHe[1, 1] + 17*CHe[3, 3] - 7*CHl1[1, 1] - 
        7*CHl1[3, 3] - 52*CHl3[1, 1] + 45*CHl3[2, 2] - 97*CHl3[3, 3]) + 
      64*MW2^5*(CHe[1, 1] + CHe[3, 3] - 2*CHl3[1, 1] + 2*CHl3[2, 2] - 
        4*CHl3[3, 3]) - 16*MW2^4*MZ2*(14*CHe[1, 1] + 14*CHe[3, 3] - 
        3*(CHl1[1, 1] + CHl1[3, 3] + 11*CHl3[1, 1] - 10*CHl3[2, 2] + 
          21*CHl3[3, 3]))))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (2*MW2^2*MZ2^4*(156*CHe[1, 1] + 156*CHe[3, 3] - 153*CHl1[1, 1] - 
        153*CHl1[3, 3] - 355*CHl3[1, 1] - 202*CHl3[2, 2] - 153*CHl3[3, 3]) - 
      16*MW2^4*MZ2^2*(8*CHe[1, 1] + 8*CHe[3, 3] - 29*CHl1[1, 1] - 
        29*CHl1[3, 3] + 61*CHl3[1, 1] + 90*CHl3[2, 2] - 29*CHl3[3, 3]) + 
      64*MW2^5*MZ2*(5*CHe[1, 1] + 5*CHe[3, 3] - 7*CHl1[1, 1] - 7*CHl1[3, 3] + 
        8*CHl3[1, 1] + 15*CHl3[2, 2] - 7*CHl3[3, 3]) - 
      8*MW2^3*MZ2^3*(34*CHe[1, 1] + 34*CHe[3, 3] - 2*CHl1[1, 1] - 
        2*CHl1[3, 3] - 137*CHl3[1, 1] - 135*CHl3[2, 2] - 2*CHl3[3, 3]) - 
      128*MW2^6*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
        CHl3[1, 1] + 2*CHl3[2, 2] - CHl3[3, 3]) + 
      15*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3])) - 2*MW2*MZ2^5*(59*CHe[1, 1] + 
        59*CHe[3, 3] - 2*(44*CHl1[1, 1] + 44*CHl1[3, 3] + 59*CHl3[1, 1] + 
          15*CHl3[2, 2] + 44*CHl3[3, 3]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (15*MZ2^7*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] - 
          CHl3[1, 1] - CHl3[3, 3])) - 128*MW2^6*MZ2*
       (2*CHe[1, 1] + 2*CHe[3, 3] - 4*CHl1[1, 1] - 4*CHl1[3, 3] - 
        12*CHl3[1, 1] + 13*CHl3[2, 2] - 25*CHl3[3, 3]) + 
      256*MW2^7*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
        CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHl3[3, 3]) - 
      32*MW2^5*MZ2^2*(36*CHe[1, 1] + 36*CHe[3, 3] - 23*CHl1[1, 1] - 
        23*CHl1[3, 3] + 105*CHl3[1, 1] - 60*CHl3[2, 2] + 165*CHl3[3, 3]) + 
      16*MW2^4*MZ2^3*(162*CHe[1, 1] + 162*CHe[3, 3] - 181*CHl1[1, 1] - 
        181*CHl1[3, 3] + 239*CHl3[1, 1] - 45*CHl3[2, 2] + 284*CHl3[3, 3]) + 
      2*MW2^2*MZ2^5*(434*CHe[1, 1] + 434*CHe[3, 3] - 765*CHl1[1, 1] - 
        765*CHl1[3, 3] + 583*CHl3[1, 1] + 142*CHl3[2, 2] + 441*CHl3[3, 3]) - 
      4*MW2^3*MZ2^4*(538*CHe[1, 1] + 538*CHe[3, 3] - 779*CHl1[1, 1] - 
        779*CHl1[3, 3] + 661*CHl3[1, 1] + 68*CHl3[2, 2] + 593*CHl3[3, 3]) - 
      2*MW2*MZ2^6*(87*CHe[1, 1] + 87*CHe[3, 3] + 
        2*(-87*CHl1[1, 1] - 87*CHl1[3, 3] + 74*CHl3[1, 1] + 15*CHl3[2, 2] + 
          59*CHl3[3, 3]))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (2*MH2^2*(MW2*MZ2^4*(22*CHe[1, 1] + 22*CHe[3, 3] - 117*CHl1[1, 1] - 
          117*CHl1[3, 3] + 85*CHl3[1, 1] + 202*CHl3[2, 2] - 117*CHl3[3, 3]) - 
        4*MW2^2*MZ2^3*(34*CHe[1, 1] + 34*CHe[3, 3] - 88*CHl1[1, 1] - 
          88*CHl1[3, 3] + 47*CHl3[1, 1] + 135*CHl3[2, 2] - 88*CHl3[3, 3]) + 
        8*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[3, 3] - 59*CHl1[1, 1] - 
          59*CHl1[3, 3] + 31*CHl3[1, 1] + 90*CHl3[2, 2] - 59*CHl3[3, 3]) - 
        32*MW2^4*MZ2*(7*CHe[1, 1] + 7*CHe[3, 3] - 9*CHl1[1, 1] - 
          9*CHl1[3, 3] + 6*CHl3[1, 1] + 15*CHl3[2, 2] - 9*CHl3[3, 3]) + 
        64*MW2^5*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
          CHl3[1, 1] + 2*CHl3[2, 2] - CHl3[3, 3]) + 
        MZ2^5*(CHe[1, 1] + CHe[3, 3] + 13*CHl1[1, 1] + 13*CHl1[3, 3] - 
          17*CHl3[1, 1] - 30*CHl3[2, 2] + 13*CHl3[3, 3])) - 
      12*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 
        15*MZ2^4)*(2*MW2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
          CHl3[1, 1] - CHl3[3, 3]) - MZ2*(CHe[1, 1] + CHe[3, 3] - 
          2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3]))) + 
      MH2*(-2*MW2^2*MZ2^4*(556*CHe[1, 1] + 556*CHe[3, 3] - 927*CHl1[1, 1] - 
          927*CHl1[3, 3] - 725*CHl3[1, 1] + 202*CHl3[2, 2] - 
          927*CHl3[3, 3]) + 8*MW2^3*MZ2^3*(238*CHe[1, 1] + 238*CHe[3, 3] - 
          358*CHl1[1, 1] - 358*CHl1[3, 3] - 223*CHl3[1, 1] + 135*CHl3[2, 2] - 
          358*CHl3[3, 3]) + 2*MW2*MZ2^5*(173*CHe[1, 1] + 173*CHe[3, 3] - 
          316*CHl1[1, 1] - 316*CHl1[3, 3] - 286*CHl3[1, 1] + 30*CHl3[2, 2] - 
          316*CHl3[3, 3]) - 16*MW2^4*MZ2^2*(112*CHe[1, 1] + 112*CHe[3, 3] - 
          149*CHl1[1, 1] - 149*CHl1[3, 3] - 59*CHl3[1, 1] + 90*CHl3[2, 2] - 
          149*CHl3[3, 3]) - 128*MW2^6*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - 
          CHl1[3, 3] + CHl3[1, 1] + 2*CHl3[2, 2] - CHl3[3, 3]) - 
        45*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + 64*MW2^5*MZ2*(13*CHe[1, 1] + 
          13*CHe[3, 3] - 15*(CHl1[1, 1] + CHl1[3, 3] - CHl3[2, 2] + 
            CHl3[3, 3])))))/(8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (MW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*MZ2^2*(-4*MW2^2*MZ2^3*(157*CHe[1, 1] + 157*CHe[3, 3] - 
          311*CHl1[1, 1] - 311*CHl1[3, 3] - 41*CHl3[1, 1] + 270*CHl3[2, 2] - 
          311*CHl3[3, 3]) + 4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[3, 3] - 
          109*CHl1[1, 1] - 109*CHl1[3, 3] - 8*CHl3[1, 1] + 101*CHl3[2, 2] - 
          109*CHl3[3, 3]) + 32*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[3, 3] - 
          52*CHl1[1, 1] - 52*CHl1[3, 3] - 7*CHl3[1, 1] + 45*CHl3[2, 2] - 
          52*CHl3[3, 3]) - 96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[3, 3] - 
          11*CHl1[1, 1] - 11*CHl1[3, 3] - CHl3[1, 1] + 10*CHl3[2, 2] - 
          11*CHl3[3, 3]) + 256*MW2^5*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - 
          CHl1[3, 3] + CHl3[2, 2] - CHl3[3, 3]) + 
        MZ2^5*(-13*CHe[1, 1] - 13*CHe[3, 3] + 56*CHl1[1, 1] + 56*CHl1[3, 3] - 
          4*CHl3[1, 1] - 60*CHl3[2, 2] + 56*CHl3[3, 3])) + 
      MH2*(MZ2^8*(-349*CHe[1, 1] - 349*CHe[3, 3] + 728*CHl1[1, 1] + 
          728*CHl1[3, 3] - 532*CHl3[1, 1] + 1020*CHl3[2, 2] - 
          1552*CHl3[3, 3]) + 512*MW2^7*MZ2*(23*CHe[1, 1] + 23*CHe[3, 3] - 
          26*CHl1[1, 1] - 26*CHl1[3, 3] - 32*CHl3[1, 1] + 49*CHl3[2, 2] - 
          81*CHl3[3, 3]) - 3072*MW2^8*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - 
          CHl1[3, 3] - CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHl3[3, 3]) + 
        2*MW2^2*MZ2^6*(52*CHe[1, 1] + 52*CHe[3, 3] - 1497*CHl1[1, 1] - 
          1497*CHl1[3, 3] - 12275*CHl3[1, 1] + 17626*CHl3[2, 2] - 
          31517*CHl3[3, 3] - 4848*CHq3[1, 1] - 4848*CHq3[2, 2]) - 
        8*MW2^3*MZ2^5*(1691*CHe[1, 1] + 1691*CHe[3, 3] - 2975*CHl1[1, 1] - 
          2975*CHl1[3, 3] - 6014*CHl3[1, 1] + 8281*CHl3[2, 2] - 
          15375*CHl3[3, 3] - 3240*CHq3[1, 1] - 3240*CHq3[2, 2]) + 
        16*MW2^4*MZ2^4*(1666*CHe[1, 1] + 1666*CHe[3, 3] - 2153*CHl1[1, 1] - 
          2153*CHl1[3, 3] - 2513*CHl3[1, 1] + 3744*CHl3[2, 2] - 
          6977*CHl3[3, 3] - 2160*CHq3[1, 1] - 2160*CHq3[2, 2]) - 
        64*MW2^5*MZ2^3*(218*CHe[1, 1] + 218*CHe[3, 3] - 168*CHl1[1, 1] - 
          168*CHl1[3, 3] + 33*CHl3[1, 1] + 128*CHl3[2, 2] - 215*CHl3[3, 3] - 
          360*CHq3[1, 1] - 360*CHq3[2, 2]) - 128*MW2^6*MZ2^2*
         (73*CHe[1, 1] + 73*CHe[3, 3] - 117*CHl1[1, 1] - 117*CHl1[3, 3] - 
          209*CHl3[1, 1] + 244*CHl3[2, 2] - 437*CHl3[3, 3] + 48*CHq3[1, 1] + 
          48*CHq3[2, 2]) + 2*MW2*MZ2^7*(850*CHe[1, 1] + 850*CHe[3, 3] - 
          1287*CHl1[1, 1] - 1287*CHl1[3, 3] + 2925*CHl3[1, 1] - 
          4724*CHl3[2, 2] + 7889*CHl3[3, 3] + 720*CHq3[1, 1] + 
          720*CHq3[2, 2])) + 2*MW2*(-256*MW2^7*MZ2*(23*CHe[1, 1] + 
          23*CHe[3, 3] - 26*CHl1[1, 1] - 26*CHl1[3, 3] - 32*CHl3[1, 1] + 
          49*CHl3[2, 2] - 81*CHl3[3, 3]) + 1536*MW2^8*
         (CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] + 
          2*CHl3[2, 2] - 3*CHl3[3, 3]) + MZ2^8*(242*CHe[1, 1] + 
          242*CHe[3, 3] - 499*CHl1[1, 1] - 499*CHl1[3, 3] + 131*CHl3[1, 1] - 
          510*CHl3[2, 2] + 641*CHl3[3, 3]) + 4*MW2^3*MZ2^5*
         (757*CHe[1, 1] + 757*CHe[3, 3] - 1713*CHl1[1, 1] - 1713*CHl1[3, 3] - 
          4617*CHl3[1, 1] + 8416*CHl3[2, 2] - 14113*CHl3[3, 3] - 
          3240*CHq3[1, 1] - 3240*CHq3[2, 2]) - 16*MW2^4*MZ2^4*
         (597*CHe[1, 1] + 597*CHe[3, 3] - 791*CHl1[1, 1] - 791*CHl1[3, 3] - 
          926*CHl3[1, 1] + 1917*CHl3[2, 2] - 3203*CHl3[3, 3] - 
          1080*CHq3[1, 1] - 1080*CHq3[2, 2]) + 32*MW2^5*MZ2^3*
         (155*CHe[1, 1] + 155*CHe[3, 3] - 99*CHl1[1, 1] - 99*CHl1[3, 3] + 
          117*CHl3[1, 1] + 143*CHl3[2, 2] - 146*CHl3[3, 3] - 360*CHq3[1, 1] - 
          360*CHq3[2, 2]) + 128*MW2^6*MZ2^2*(40*CHe[1, 1] + 40*CHe[3, 3] - 
          62*CHl1[1, 1] - 62*CHl1[3, 3] - 109*CHl3[1, 1] + 121*CHl3[2, 2] - 
          222*CHl3[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2]) - 
        MW2*MZ2^7*(1433*CHe[1, 1] + 1433*CHe[3, 3] - 2303*CHl1[1, 1] - 
          2303*CHl1[3, 3] + 1879*CHl3[1, 1] - 4754*CHl3[2, 2] + 
          6873*CHl3[3, 3] + 720*CHq3[1, 1] + 720*CHq3[2, 2]) + 
        4*MW2^2*MZ2^6*(498*CHe[1, 1] + 498*CHe[3, 3] - 406*CHl1[1, 1] - 
          406*CHl1[3, 3] + 2238*CHl3[1, 1] - 4457*CHl3[2, 2] + 
          7099*CHl3[3, 3] + 1212*CHq3[1, 1] + 1212*CHq3[2, 2]))))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (-4*MW2^2*MZ2^3*(157*CHe[1, 1] + 157*CHe[3, 3] - 311*CHl1[1, 1] - 
        311*CHl1[3, 3] - 41*CHl3[1, 1] + 270*CHl3[2, 2] - 311*CHl3[3, 3] - 
        540*CHq3[3, 3]) + 4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[3, 3] - 
        109*CHl1[1, 1] - 109*CHl1[3, 3] - 8*CHl3[1, 1] + 101*CHl3[2, 2] - 
        109*CHl3[3, 3] - 202*CHq3[3, 3]) + 32*MW2^3*MZ2^2*
       (34*CHe[1, 1] + 34*CHe[3, 3] - 52*CHl1[1, 1] - 52*CHl1[3, 3] - 
        7*CHl3[1, 1] + 45*CHl3[2, 2] - 52*CHl3[3, 3] - 90*CHq3[3, 3]) - 
      96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[3, 3] - 11*CHl1[1, 1] - 
        11*CHl1[3, 3] - CHl3[1, 1] + 10*CHl3[2, 2] - 11*CHl3[3, 3] - 
        20*CHq3[3, 3]) + 256*MW2^5*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - 
        CHl1[3, 3] + CHl3[2, 2] - CHl3[3, 3] - 2*CHq3[3, 3]) + 
      MZ2^5*(-13*CHe[1, 1] - 13*CHe[3, 3] + 56*CHl1[1, 1] + 56*CHl1[3, 3] - 
        4*CHl3[1, 1] - 60*CHl3[2, 2] + 56*CHl3[3, 3] + 120*CHq3[3, 3])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(-1536*MW2^8*(CHe[1, 1] + CHe[3, 3] - 
        2*CHl3[1, 1] + 2*CHl3[2, 2] - 4*CHl3[3, 3]) + 
      MZ2^7*(2*MZ2*(-76*CHe[1, 1] - 76*CHe[3, 3] + 137*CHl1[1, 1] + 
          137*CHl1[3, 3] + 167*CHl3[1, 1] + 30*CHl3[2, 2] + 137*CHl3[3, 3]) + 
        15*MH2*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3]))) - 8*MW2^4*MZ2^3*
       (2*MH2*(8*CHe[1, 1] + 8*CHe[3, 3] - 29*CHl1[1, 1] - 29*CHl1[3, 3] + 
          61*CHl3[1, 1] + 90*CHl3[2, 2] - 29*CHl3[3, 3]) + 
        MZ2*(1260*CHd[1, 1] + 1260*CHd[2, 2] + 1260*CHd[3, 3] + 
          1554*CHe[1, 1] + 1260*CHe[2, 2] + 1554*CHe[3, 3] + 335*CHl1[1, 1] + 
          1260*CHl1[2, 2] + 335*CHl1[3, 3] + 1499*CHl3[1, 1] - 
          4464*CHl3[2, 2] + 5783*CHl3[3, 3] - 1260*CHq1[1, 1] - 
          1260*CHq1[2, 2] - 900*CHq1[3, 3] - 540*CHq3[1, 1] - 
          540*CHq3[2, 2] - 900*CHq3[3, 3] - 2520*CHu[1, 1] - 
          2520*CHu[2, 2])) + 8*MW2^3*MZ2^4*
       (MH2*(-34*CHe[1, 1] - 34*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[3, 3] + 
          137*CHl3[1, 1] + 135*CHl3[2, 2] + 2*CHl3[3, 3]) + 
        MZ2*(742*CHd[1, 1] + 742*CHd[2, 2] + 742*CHd[3, 3] + 1904*CHe[1, 1] + 
          742*CHe[2, 2] + 1904*CHe[3, 3] - 1363*CHl1[1, 1] + 742*CHl1[2, 2] - 
          1363*CHl1[3, 3] + 292*CHl3[1, 1] - 2889*CHl3[2, 2] + 
          2843*CHl3[3, 3] - 742*CHq1[1, 1] - 742*CHq1[2, 2] - 
          878*CHq1[3, 3] - 1014*CHq3[1, 1] - 1014*CHq3[2, 2] - 
          878*CHq3[3, 3] - 1484*CHu[1, 1] - 1484*CHu[2, 2])) + 
      16*MW2^5*MZ2^2*(4*MH2*(5*CHe[1, 1] + 5*CHe[3, 3] - 7*CHl1[1, 1] - 
          7*CHl1[3, 3] + 8*CHl3[1, 1] + 15*CHl3[2, 2] - 7*CHl3[3, 3]) + 
        MZ2*(600*CHd[1, 1] + 600*CHd[2, 2] + 600*CHd[3, 3] + 32*CHe[1, 1] + 
          600*CHe[2, 2] + 32*CHe[3, 3] + 1133*CHl1[1, 1] + 600*CHl1[2, 2] + 
          1133*CHl1[3, 3] + 487*CHl3[1, 1] - 1666*CHl3[2, 2] + 
          2273*CHl3[3, 3] - 600*CHq1[1, 1] - 600*CHq1[2, 2] - 
          120*CHq1[3, 3] + 360*CHq3[1, 1] + 360*CHq3[2, 2] - 120*CHq3[3, 3] - 
          1200*CHu[1, 1] - 1200*CHu[2, 2])) - 2*MW2^2*MZ2^5*
       (MH2*(-156*CHe[1, 1] - 156*CHe[3, 3] + 153*CHl1[1, 1] + 
          153*CHl1[3, 3] + 355*CHl3[1, 1] + 202*CHl3[2, 2] + 
          153*CHl3[3, 3]) + 2*MZ2*(464*CHd[1, 1] + 464*CHd[2, 2] + 
          464*CHd[3, 3] + 1939*CHe[1, 1] + 464*CHe[2, 2] + 1939*CHe[3, 3] - 
          2230*CHl1[1, 1] + 464*CHl1[2, 2] - 2230*CHl1[3, 3] - 
          832*CHl3[1, 1] - 1954*CHl3[2, 2] + 778*CHl3[3, 3] - 
          464*CHq1[1, 1] - 464*CHq1[2, 2] - 748*CHq1[3, 3] - 
          1032*CHq3[1, 1] - 1032*CHq3[2, 2] - 748*CHq3[3, 3] - 
          928*CHu[1, 1] - 928*CHu[2, 2])) + 2*MW2*MZ2^6*
       (MH2*(-59*CHe[1, 1] - 59*CHe[3, 3] + 88*CHl1[1, 1] + 88*CHl1[3, 3] + 
          118*CHl3[1, 1] + 30*CHl3[2, 2] + 88*CHl3[3, 3]) + 
        MZ2*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] + 898*CHe[1, 1] + 
          120*CHe[2, 2] + 898*CHe[3, 3] - 1333*CHl1[1, 1] + 120*CHl1[2, 2] - 
          1333*CHl1[3, 3] - 995*CHl3[1, 1] - 622*CHl3[2, 2] - 
          493*CHl3[3, 3] - 120*CHq1[1, 1] - 120*CHq1[2, 2] - 240*CHq1[3, 3] - 
          360*CHq3[1, 1] - 360*CHq3[2, 2] - 240*CHq3[3, 3] - 240*CHu[1, 1] - 
          240*CHu[2, 2])) - 64*MW2^6*MZ2*
       (2*MH2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + CHl3[1, 1] + 
          2*CHl3[2, 2] - CHl3[3, 3]) + MZ2*(76*CHd[1, 1] + 76*CHd[2, 2] + 
          76*CHd[3, 3] - 44*CHe[1, 1] + 76*CHe[2, 2] - 44*CHe[3, 3] + 
          235*CHl1[1, 1] + 76*CHl1[2, 2] + 235*CHl1[3, 3] - 113*CHl3[1, 1] - 
          56*CHl3[2, 2] - 13*CHl3[3, 3] - 76*CHq1[1, 1] - 76*CHq1[2, 2] + 
          28*CHq1[3, 3] + 132*CHq3[1, 1] + 132*CHq3[2, 2] + 28*CHq3[3, 3] - 
          152*CHu[1, 1] - 152*CHu[2, 2])) + 128*MW2^7*MZ2*
       (8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 12*CHe[1, 1] + 
        8*CHe[2, 2] + 12*CHe[3, 3] + 31*CHl1[1, 1] + 8*CHl1[2, 2] + 
        31*CHl1[3, 3] - 79*CHl3[1, 1] + 54*CHl3[2, 2] - 125*CHl3[3, 3] - 
        8*CHq1[1, 1] - 8*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] + 
        24*CHq3[2, 2] + 8*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MT2*MZ2*B0i[bb0, 0, 0, MT2]*
     (3*MZ2^6*(-45*MZ2*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + MT2*(13*CHe[1, 1] + 13*CHe[3, 3] + 
          4*(-14*CHl1[1, 1] - 14*CHl1[3, 3] + CHl3[1, 1] + 15*CHl3[2, 2] - 
            14*CHl3[3, 3] - 30*CHq3[3, 3]))) + 4*MW2^3*MZ2^3*
       (-24*MT2*(34*CHe[1, 1] + 34*CHe[3, 3] - 52*CHl1[1, 1] - 
          52*CHl1[3, 3] - 7*CHl3[1, 1] + 45*CHl3[2, 2] - 52*CHl3[3, 3] - 
          90*CHq3[3, 3]) + MZ2*(449*CHe[1, 1] + 449*CHe[3, 3] + 
          525*CHl1[1, 1] + 525*CHl1[3, 3] - 2443*CHl3[1, 1] - 
          2968*CHl3[2, 2] + 525*CHl3[3, 3] + 272*CHq1[3, 3] + 
          2968*CHq3[3, 3] - 2968*CHu[3, 3])) - 
      2048*MW2^7*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
        CHl3[2, 2] - CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
      128*MW2^6*MZ2*(61*CHe[1, 1] + 61*CHe[3, 3] - 73*CHl1[1, 1] - 
        73*CHl1[3, 3] + 3*CHl3[1, 1] + 76*CHl3[2, 2] - 73*CHl3[3, 3] + 
        52*CHq1[3, 3] - 76*CHq3[3, 3] + 76*CHu[3, 3]) - 
      32*MW2^5*MZ2*(24*MT2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
          CHl3[2, 2] - CHl3[3, 3] - 2*CHq3[3, 3]) + 
        MZ2*(335*CHe[1, 1] + 335*CHe[3, 3] - 509*CHl1[1, 1] - 
          509*CHl1[3, 3] + 91*CHl3[1, 1] + 600*CHl3[2, 2] - 509*CHl3[3, 3] + 
          240*CHq1[3, 3] - 600*CHq3[3, 3] + 600*CHu[3, 3])) + 
      16*MW2^4*MZ2^2*(18*MT2*(9*CHe[1, 1] + 9*CHe[3, 3] - 11*CHl1[1, 1] - 
          11*CHl1[3, 3] - CHl3[1, 1] + 10*CHl3[2, 2] - 11*CHl3[3, 3] - 
          20*CHq3[3, 3]) + MZ2*(318*CHe[1, 1] + 318*CHe[3, 3] - 
          779*CHl1[1, 1] - 779*CHl1[3, 3] + 481*CHl3[1, 1] + 
          1260*CHl3[2, 2] - 779*CHl3[3, 3] + 180*CHq1[3, 3] - 
          1260*CHq3[3, 3] + 1260*CHu[3, 3])) + 2*MW2^2*MZ2^4*
       (6*MT2*(157*CHe[1, 1] + 157*CHe[3, 3] - 311*CHl1[1, 1] - 
          311*CHl1[3, 3] - 41*CHl3[1, 1] + 270*CHl3[2, 2] - 311*CHl3[3, 3] - 
          540*CHq3[3, 3]) + MZ2*(-1432*CHe[1, 1] - 1432*CHe[3, 3] + 
          1371*CHl1[1, 1] + 1371*CHl1[3, 3] + 3227*CHl3[1, 1] + 
          1856*CHl3[2, 2] + 1371*CHl3[3, 3] - 568*CHq1[3, 3] - 
          1856*CHq3[3, 3] + 1856*CHu[3, 3])) + 
      MW2*MZ2^5*(-12*MT2*(40*CHe[1, 1] + 40*CHe[3, 3] - 109*CHl1[1, 1] - 
          109*CHl1[3, 3] - 8*CHl3[1, 1] + 101*CHl3[2, 2] - 109*CHl3[3, 3] - 
          202*CHq3[3, 3]) + 5*MZ2*(215*CHe[1, 1] + 215*CHe[3, 3] - 
          8*(41*CHl1[1, 1] + 41*CHl1[3, 3] + 53*CHl3[1, 1] + 12*CHl3[2, 2] + 
            41*CHl3[3, 3] - 6*CHq1[3, 3] - 12*CHq3[3, 3] + 12*CHu[3, 3])))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MW2*MZ2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(4*MW2^2*MZ2^4*(2047*CHe[1, 1] + 2047*CHe[3, 3] - 4293*CHl1[1, 1] - 
          4293*CHl1[3, 3] - 515*CHl3[1, 1] + 3778*CHl3[2, 2] - 
          4293*CHl3[3, 3] + 4588*CHq1[3, 3] - 4588*CHq3[3, 3] - 
          1892*CHu[3, 3]) - 4*MW2*MZ2^5*(466*CHe[1, 1] + 466*CHe[3, 3] - 
          1311*CHl1[1, 1] - 1311*CHl1[3, 3] - 80*CHl3[1, 1] + 
          1231*CHl3[2, 2] - 1311*CHl3[3, 3] + 1534*CHq1[3, 3] - 
          1534*CHq3[3, 3] - 890*CHu[3, 3]) + MZ2^6*(143*CHe[1, 1] + 
          143*CHe[3, 3] - 616*CHl1[1, 1] - 616*CHl1[3, 3] + 44*CHl3[1, 1] + 
          660*CHl3[2, 2] - 616*CHl3[3, 3] + 840*CHq1[3, 3] - 840*CHq3[3, 3] - 
          600*CHu[3, 3]) - 32*MW2^3*MZ2^3*(531*CHe[1, 1] + 531*CHe[3, 3] - 
          883*CHl1[1, 1] - 883*CHl1[3, 3] - 118*CHl3[1, 1] + 765*CHl3[2, 2] - 
          883*CHl3[3, 3] + 900*CHq1[3, 3] - 900*CHq3[3, 3] - 180*CHu[3, 3]) + 
        2048*MW2^6*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
          CHl3[2, 2] - CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
        256*MW2^5*MZ2*(38*CHe[1, 1] + 38*CHe[3, 3] - 44*CHl1[1, 1] - 
          44*CHl1[3, 3] - 3*CHl3[1, 1] + 41*CHl3[2, 2] - 44*CHl3[3, 3] + 
          44*CHq1[3, 3] - 44*CHq3[3, 3] + 20*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(569*CHe[1, 1] + 569*CHe[3, 3] - 779*CHl1[1, 1] - 
          779*CHl1[3, 3] - 89*CHl3[1, 1] + 690*CHl3[2, 2] - 779*CHl3[3, 3] + 
          780*CHq1[3, 3] - 780*CHq3[3, 3] + 60*CHu[3, 3])) + 
      MZ2*(1024*MW2^6*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
          CHl3[2, 2] - CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
        128*MW2^5*MZ2*(29*CHe[1, 1] + 29*CHe[3, 3] - 35*CHl1[1, 1] - 
          35*CHl1[3, 3] - 3*CHl3[1, 1] + 32*CHl3[2, 2] - 35*CHl3[3, 3] + 
          26*CHq1[3, 3] - 26*CHq3[3, 3] + 38*CHu[3, 3]) - 
        80*MW2^3*MZ2^3*(45*CHe[1, 1] + 45*CHe[3, 3] - 83*CHl1[1, 1] - 
          83*CHl1[3, 3] - 11*CHl3[1, 1] + 72*CHl3[2, 2] - 83*CHl3[3, 3] + 
          18*CHq1[3, 3] - 18*CHq3[3, 3] + 126*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(163*CHe[1, 1] + 163*CHe[3, 3] - 241*CHl1[1, 1] - 
          241*CHl1[3, 3] - 31*CHl3[1, 1] + 210*CHl3[2, 2] - 241*CHl3[3, 3] + 
          120*CHq1[3, 3] - 120*CHq3[3, 3] + 300*CHu[3, 3]) - 
        4*MW2*MZ2^5*(53*CHe[1, 1] + 53*CHe[3, 3] - 165*CHl1[1, 1] - 
          165*CHl1[3, 3] - 4*CHl3[1, 1] + 161*CHl3[2, 2] - 165*CHl3[3, 3] - 
          142*CHq1[3, 3] + 142*CHq3[3, 3] + 464*CHu[3, 3]) + 
        4*MW2^2*MZ2^4*(317*CHe[1, 1] + 317*CHe[3, 3] - 747*CHl1[1, 1] - 
          747*CHl1[3, 3] - 73*CHl3[1, 1] + 674*CHl3[2, 2] - 747*CHl3[3, 3] - 
          136*CHq1[3, 3] + 136*CHq3[3, 3] + 1484*CHu[3, 3]) + 
        MZ2^6*(13*CHe[1, 1] + 13*CHe[3, 3] + 4*(-14*CHl1[1, 1] - 
            14*CHl1[3, 3] + CHl3[1, 1] + 15*CHl3[2, 2] - 14*CHl3[3, 3] - 
            30*CHq1[3, 3] + 30*CHq3[3, 3] + 60*CHu[3, 3])))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*(1536*MW2^8*((-209 + 16*Pi^2)*CHe[1, 1] + (-209 + 16*Pi^2)*
         CHe[3, 3] + 215*CHl1[1, 1] - 16*Pi^2*CHl1[1, 1] + 215*CHl1[3, 3] - 
        16*Pi^2*CHl1[3, 3] - 25*CHl3[1, 1] - 190*CHl3[2, 2] + 
        16*Pi^2*CHl3[2, 2] + 165*CHl3[3, 3] - 16*Pi^2*CHl3[3, 3]) + 
      3*MZ2^7*(15*MH2*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + 270*MT2*(CHe[1, 1] + CHe[3, 3] - 
          2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
        MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] + (-3787 + 456*Pi^2)*CHe[3, 3] - 
          2*((-817 + 96*Pi^2)*CHl1[1, 1] + (-817 + 96*Pi^2)*CHl1[3, 3] + 
            3*(731 - 88*Pi^2)*CHl3[1, 1] + 2970*CHl3[2, 2] - 
            360*Pi^2*CHl3[2, 2] - 777*CHl3[3, 3] + 96*Pi^2*CHl3[3, 3]))) - 
      256*MW2^7*(-96*MT2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
          CHl3[2, 2] - CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] - 6837*CHe[1, 1] + 
          576*Pi^2*CHe[1, 1] + 16*CHe[2, 2] - 6837*CHe[3, 3] + 
          576*Pi^2*CHe[3, 3] + 7295*CHl1[1, 1] - 576*Pi^2*CHl1[1, 1] + 
          16*CHl1[2, 2] + 7295*CHl1[3, 3] - 576*Pi^2*CHl1[3, 3] - 
          443*CHl3[1, 1] - 6571*CHl3[2, 2] + 576*Pi^2*CHl3[2, 2] + 
          6112*CHl3[3, 3] - 576*Pi^2*CHl3[3, 3] - 16*CHq1[1, 1] - 
          16*CHq1[2, 2] + 32*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] + 
          48*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 16*CHu[3, 3])) + 
      64*MW2^6*MZ2*(6*MH2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
          CHl3[1, 1] - CHl3[3, 3]) + 12*MT2*(-131*CHe[1, 1] - 131*CHe[3, 3] + 
          155*CHl1[1, 1] + 155*CHl1[3, 3] + 3*CHl3[1, 1] - 152*CHl3[2, 2] + 
          155*CHl3[3, 3] - 104*CHq1[3, 3] + 152*CHq3[3, 3] - 152*CHu[3, 3]) + 
        MZ2*(304*CHd[1, 1] + 304*CHd[2, 2] + 304*CHd[3, 3] - 
          63977*CHe[1, 1] + 5904*Pi^2*CHe[1, 1] + 304*CHe[2, 2] - 
          63977*CHe[3, 3] + 5904*Pi^2*CHe[3, 3] + 70107*CHl1[1, 1] - 
          5904*Pi^2*CHl1[1, 1] + 304*CHl1[2, 2] + 70107*CHl1[3, 3] - 
          5904*Pi^2*CHl1[3, 3] - 2015*CHl3[1, 1] + 120*Pi^2*CHl3[1, 1] - 
          65758*CHl3[2, 2] + 6024*Pi^2*CHl3[2, 2] + 63439*CHl3[3, 3] - 
          5904*Pi^2*CHl3[3, 3] - 304*CHq1[1, 1] - 304*CHq1[2, 2] + 
          320*CHq1[3, 3] - 912*CHq3[1, 1] - 912*CHq3[2, 2] + 624*CHq3[3, 3] - 
          608*CHu[1, 1] - 608*CHu[2, 2] + 304*CHu[3, 3])) - 
      32*MW2^5*MZ2^2*(MH2*(51*CHe[1, 1] + 51*CHe[3, 3] - 
          57*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
        6*MT2*(823*CHe[1, 1] + 823*CHe[3, 3] - 1189*CHl1[1, 1] - 
          1189*CHl1[3, 3] + 11*CHl3[1, 1] + 1200*CHl3[2, 2] - 
          1189*CHl3[3, 3] + 480*CHq1[3, 3] - 1200*CHq3[3, 3] + 
          1200*CHu[3, 3]) + MZ2*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 
          1200*CHd[3, 3] - 168268*CHe[1, 1] + 16908*Pi^2*CHe[1, 1] + 
          1200*CHe[2, 2] - 168268*CHe[3, 3] + 16908*Pi^2*CHe[3, 3] + 
          185870*CHl1[1, 1] - 16788*Pi^2*CHl1[1, 1] + 1200*CHl1[2, 2] + 
          185870*CHl1[3, 3] - 16788*Pi^2*CHl1[3, 3] - 5238*CHl3[1, 1] + 
          1140*Pi^2*CHl3[1, 1] - 186681*CHl3[2, 2] + 17928*Pi^2*CHl3[2, 2] + 
          180243*CHl3[3, 3] - 16788*Pi^2*CHl3[3, 3] - 1200*CHq1[1, 1] - 
          1200*CHq1[2, 2] + 240*CHq1[3, 3] - 3600*CHq3[1, 1] - 
          3600*CHq3[2, 2] + 1440*CHq3[3, 3] - 2400*CHu[1, 1] - 
          2400*CHu[2, 2] + 1200*CHu[3, 3])) + 24*MW2^4*MZ2^3*
       (30*MH2*(4*CHe[1, 1] + 4*CHe[3, 3] - 5*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + MZ2*(1680*CHd[1, 1] + 
          1680*CHd[2, 2] + 1680*CHd[3, 3] - 182343*CHe[1, 1] + 
          19760*Pi^2*CHe[1, 1] + 1680*CHe[2, 2] - 182343*CHe[3, 3] + 
          19760*Pi^2*CHe[3, 3] + 196819*CHl1[1, 1] - 19160*Pi^2*CHl1[1, 1] + 
          1680*CHl1[2, 2] + 196819*CHl1[3, 3] - 19160*Pi^2*CHl1[3, 3] - 
          14451*CHl3[1, 1] + 2976*Pi^2*CHl3[1, 1] - 219410*CHl3[2, 2] + 
          22136*Pi^2*CHl3[2, 2] + 203279*CHl3[3, 3] - 19160*Pi^2*CHl3[3, 3] - 
          1680*CHq1[1, 1] - 1680*CHq1[2, 2] - 960*CHq1[3, 3] - 
          5040*CHq3[1, 1] - 5040*CHq3[2, 2] + 720*CHq3[3, 3] - 
          3360*CHu[1, 1] - 3360*CHu[2, 2] + 1680*CHu[3, 3]) - 
        4*MT2*(1176*CHe[1, 1] + 1176*CHe[3, 3] - 2233*CHl1[1, 1] - 
          2233*CHl1[3, 3] + 287*CHl3[1, 1] + 2520*CHl3[2, 2] - 
          2233*CHl3[3, 3] + 360*CHq1[3, 3] - 2520*CHq3[3, 3] + 
          2520*CHu[3, 3])) + 2*MW2^2*MZ2^5*
       (3*MH2*(236*CHe[1, 1] + 236*CHe[3, 3] - 371*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + 6*MT2*(740*CHe[1, 1] + 
          740*CHe[3, 3] + 597*CHl1[1, 1] + 597*CHl1[3, 3] - 3115*CHl3[1, 1] - 
          3712*CHl3[2, 2] + 597*CHl3[3, 3] + 1136*CHq1[3, 3] + 
          3712*CHq3[3, 3] - 3712*CHu[3, 3]) + 
        MZ2*(3712*CHd[1, 1] + 3712*CHd[2, 2] + 3712*CHd[3, 3] - 
          367727*CHe[1, 1] + 44064*Pi^2*CHe[1, 1] + 3712*CHe[2, 2] - 
          367727*CHe[3, 3] + 44064*Pi^2*CHe[3, 3] + 320631*CHl1[1, 1] - 
          36288*Pi^2*CHl1[1, 1] + 3712*CHl1[2, 2] + 320631*CHl1[3, 3] - 
          36288*Pi^2*CHl1[3, 3] - 146975*CHl3[1, 1] + 21144*Pi^2*CHl3[1, 1] - 
          515494*CHl3[2, 2] + 57432*Pi^2*CHl3[2, 2] + 364807*CHl3[3, 3] - 
          36288*Pi^2*CHl3[3, 3] - 3712*CHq1[1, 1] - 3712*CHq1[2, 2] - 
          7120*CHq1[3, 3] - 11136*CHq3[1, 1] - 11136*CHq3[2, 2] - 
          3408*CHq3[3, 3] - 7424*CHu[1, 1] - 7424*CHu[2, 2] + 
          3712*CHu[3, 3])) - 4*MW2^3*MZ2^4*
       (135*MH2*(5*CHe[1, 1] + 5*CHe[3, 3] - 7*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) - 6*MT2*(1127*CHe[1, 1] + 
          1127*CHe[3, 3] - 3885*CHl1[1, 1] - 3885*CHl1[3, 3] + 
          2051*CHl3[1, 1] + 5936*CHl3[2, 2] - 3885*CHl3[3, 3] - 
          544*CHq1[3, 3] - 5936*CHq3[3, 3] + 5936*CHu[3, 3]) + 
        MZ2*(5936*CHd[1, 1] + 5936*CHd[2, 2] + 5936*CHd[3, 3] - 
          566553*CHe[1, 1] + 65232*Pi^2*CHe[1, 1] + 5936*CHe[2, 2] - 
          566553*CHe[3, 3] + 65232*Pi^2*CHe[3, 3] + 569578*CHl1[1, 1] - 
          59904*Pi^2*CHl1[1, 1] + 5936*CHl1[2, 2] + 569578*CHl1[3, 3] - 
          59904*Pi^2*CHl1[3, 3] - 110530*CHl3[1, 1] + 18432*Pi^2*CHl3[1, 1] - 
          738506*CHl3[2, 2] + 78336*Pi^2*CHl3[2, 2] + 622040*CHl3[3, 3] - 
          59904*Pi^2*CHl3[3, 3] - 5936*CHq1[1, 1] - 5936*CHq1[2, 2] - 
          7568*CHq1[3, 3] - 17808*CHq3[1, 1] - 17808*CHq3[2, 2] - 
          1632*CHq3[3, 3] - 11872*CHu[1, 1] - 11872*CHu[2, 2] + 
          5936*CHu[3, 3])) + MW2*MZ2^6*
       (MH2*(-393*CHe[1, 1] - 393*CHe[3, 3] + 696*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + MZ2*(-960*CHd[1, 1] - 960*CHd[2, 2] - 
          960*CHd[3, 3] + 137503*CHe[1, 1] - 16728*Pi^2*CHe[1, 1] - 
          960*CHe[2, 2] + 137503*CHe[3, 3] - 16728*Pi^2*CHe[3, 3] - 
          93236*CHl1[1, 1] + 11136*Pi^2*CHl1[1, 1] - 960*CHl1[2, 2] - 
          93236*CHl1[3, 3] + 11136*Pi^2*CHl1[3, 3] + 98148*CHl3[1, 1] - 
          12768*Pi^2*CHl3[1, 1] + 205008*CHl3[2, 2] - 23904*Pi^2*CHl3[2, 2] - 
          105900*CHl3[3, 3] + 11136*Pi^2*CHl3[3, 3] + 960*CHq1[1, 1] + 
          960*CHq1[2, 2] + 2400*CHq1[3, 3] + 2880*CHq3[1, 1] + 
          2880*CHq3[2, 2] + 1440*CHq3[3, 3] + 1920*CHu[1, 1] + 
          1920*CHu[2, 2] - 960*CHu[3, 3]) - 6*MT2*(971*CHe[1, 1] + 
          971*CHe[3, 3] - 8*(149*CHl1[1, 1] + 149*CHl1[3, 3] + 
            269*CHl3[1, 1] + 120*CHl3[2, 2] + 149*CHl3[3, 3] - 
            60*CHq1[3, 3] - 120*CHq3[3, 3] + 120*CHu[3, 3])))))/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[7] + 
 Class[8]*
  ((-1/12*(MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*
        (MZ2^3*(301 - 36*Pi^2) + 12*MW2^3*(-95 + 8*Pi^2) - 
         8*MW2^2*MZ2*(-286 + 27*Pi^2) + 3*MW2*MZ2^2*(-471 + 52*Pi^2) - 
         96*MT2*MW2*MZ2*SW2))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MH2^2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MH2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MT2*MZ2*(-MW2 + MZ2)*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
       (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(24*MW2^3 - 8*MW2^2*MZ2 - 
        52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(12*MW2^3 + 18*MW2^2*MZ2 + 
        MW2*(MH2 - 4*MZ2)*MZ2 - MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(8*MW2^3 - 18*MW2^2*MZ2 + 
        13*MW2*MZ2^2 - 3*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*(8*MW2^3 - 18*MW2^2*MZ2 + 
        13*MW2*MZ2^2 - 3*MZ2^3)*B0i[bb0, MW2, MH2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MZ2*(384*MW2^6 - 320*MW2^5*MZ2 - 728*MW2^4*MZ2^2 + 1020*MW2^3*MZ2^3 - 
        394*MW2^2*MZ2^4 + 35*MW2*MZ2^5 + 3*MZ2^6)*B0i[bb0, MW2, MW2, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
        12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2^2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2*(-192*MW2^6 + 16*MW2^5*MZ2 + 448*MW2^4*MZ2^2 - 216*MW2^3*MZ2^3 - 
        112*MW2^2*MZ2^4 + 53*MW2*MZ2^5 + 3*MZ2^6)*B0i[bb0, MZ2, MW2, MW2])/
      (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (12*MW2^3*MZ2^2*(8*MW2^3 + 6*MW2^2*MZ2 - 17*MW2*MZ2^2 + 6*MZ2^3)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) + (6*MW2*MZ2^3*(MW2 + MZ2)^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
       SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (2*MW2*MZ2*(-3*Ced[1, 1, 1, 1] - 3*Ced[1, 1, 2, 2] - 3*Ced[1, 1, 3, 3] - 
        3*Ced[3, 3, 1, 1] - 3*Ced[3, 3, 2, 2] - 3*Ced[3, 3, 3, 3] - 
        12*Cee[1, 1, 1, 1] - 12*Cee[1, 1, 2, 2] - 24*Cee[1, 1, 3, 3] - 
        12*Cee[2, 2, 3, 3] - 12*Cee[3, 3, 3, 3] + 6*Ceu[1, 1, 1, 1] + 
        6*Ceu[1, 1, 2, 2] + 6*Ceu[3, 3, 1, 1] + 6*Ceu[3, 3, 2, 2] + 
        4*Cld[1, 1, 1, 1] + 4*Cld[1, 1, 2, 2] + 4*Cld[1, 1, 3, 3] + 
        4*Cld[3, 3, 1, 1] + 4*Cld[3, 3, 2, 2] + 4*Cld[3, 3, 3, 3] + 
        Cle[1, 1, 1, 1] + 4*Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3] - 
        3*Cle[2, 2, 1, 1] - 3*Cle[2, 2, 3, 3] + Cle[3, 3, 1, 1] + 
        4*Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3] + 14*Cll[1, 1, 1, 1] + 
        8*Cll[1, 1, 2, 2] + 16*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] + 
        8*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 14*Cll[3, 3, 3, 3] - 
        4*Clq1[1, 1, 1, 1] - 4*Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3] - 
        4*Clq1[3, 3, 1, 1] - 4*Clq1[3, 3, 2, 2] + Clq1[3, 3, 3, 3] + 
        6*Clq3[1, 1, 1, 1] + 6*Clq3[1, 1, 2, 2] + Clq3[1, 1, 3, 3] + 
        6*Clq3[3, 3, 1, 1] + 6*Clq3[3, 3, 2, 2] + Clq3[3, 3, 3, 3] - 
        8*Clu[1, 1, 1, 1] - 8*Clu[1, 1, 2, 2] - 8*Clu[3, 3, 1, 1] - 
        8*Clu[3, 3, 2, 2] + 3*Cqe[1, 1, 1, 1] + 3*Cqe[1, 1, 3, 3] + 
        3*Cqe[2, 2, 1, 1] + 3*Cqe[2, 2, 3, 3]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        2*Ced[3, 3, 1, 1] + 2*Ced[3, 3, 2, 2] + 2*Ced[3, 3, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 16*Cee[1, 1, 3, 3] + 
        8*Cee[2, 2, 3, 3] + 8*Cee[3, 3, 3, 3] - 4*Ceu[1, 1, 1, 1] - 
        4*Ceu[1, 1, 2, 2] - 4*Ceu[3, 3, 1, 1] - 4*Ceu[3, 3, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[3, 3, 1, 1] - 4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] - 
        2*Cle[1, 1, 1, 1] - 4*Cle[1, 1, 2, 2] - 2*Cle[1, 1, 3, 3] + 
        2*Cle[2, 2, 1, 1] + 2*Cle[2, 2, 3, 3] - 2*Cle[3, 3, 1, 1] - 
        4*Cle[3, 3, 2, 2] - 2*Cle[3, 3, 3, 3] - 12*Cll[1, 1, 1, 1] - 
        8*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] - 8*Cll[1, 3, 3, 1] - 
        8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] - 12*Cll[3, 3, 3, 3] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
        4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] + 2*Clq1[3, 3, 3, 3] + 
        2*Clq3[1, 1, 3, 3] + 2*Clq3[3, 3, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] + 8*Clu[3, 3, 1, 1] + 8*Clu[3, 3, 2, 2] - 
        2*Cqe[1, 1, 1, 1] - 2*Cqe[1, 1, 3, 3] - 2*Cqe[2, 2, 1, 1] - 
        2*Cqe[2, 2, 3, 3] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 3, 3]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
        4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 2*Ceu[1, 1, 1, 1] - 
        2*Ceu[1, 1, 2, 2] - 2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] - 
        Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
        Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] - 
        Cle[1, 1, 2, 2] + Cle[2, 2, 1, 1] + Cle[2, 2, 3, 3] - 
        Cle[3, 3, 2, 2] - 4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
        4*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 2*Cll[2, 2, 3, 3] - 
        2*Cll[2, 3, 3, 2] - 4*Cll[3, 3, 3, 3] + Clq1[1, 1, 1, 1] + 
        Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + Clq1[3, 3, 1, 1] + 
        Clq1[3, 3, 2, 2] - Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
        3*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 3*Clq3[3, 3, 1, 1] - 
        3*Clq3[3, 3, 2, 2] - Clq3[3, 3, 3, 3] + 2*Clu[1, 1, 1, 1] + 
        2*Clu[1, 1, 2, 2] + 2*Clu[3, 3, 1, 1] + 2*Clu[3, 3, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[1, 1, 3, 3] - Cqe[2, 2, 1, 1] - 
        Cqe[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 2*Clq1[1, 1, 3, 3] - 
        2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 2*Clq3[3, 3, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
        Cqe[3, 3, 3, 3]) + 8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - 
        Clq1[1, 1, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + 
        Clq3[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + 
        Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) - 
      2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 6*Ceu[3, 3, 3, 3] - 5*Clq1[1, 1, 3, 3] - 
        5*Clq1[3, 3, 3, 3] + 5*Clq3[1, 1, 3, 3] + 5*Clq3[3, 3, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 3, 3])))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*
     (MZ2^2*(MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Ced[3, 3, 1, 1] + 4*Ced[3, 3, 2, 2] + 4*Ced[3, 3, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
          4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 8*Ceu[1, 1, 1, 1] - 
          8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 8*Ceu[3, 3, 1, 1] - 
          8*Ceu[3, 3, 2, 2] + 4*Ceu[3, 3, 3, 3] - 8*Cld[1, 1, 1, 1] - 
          8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 8*Cld[3, 3, 1, 1] - 
          8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] - 4*Cle[1, 1, 1, 1] - 
          8*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 4*Cle[2, 2, 1, 1] + 
          4*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 8*Cle[3, 3, 2, 2] - 
          4*Cle[3, 3, 3, 3] - 12*Cll[1, 1, 1, 1] - 16*Cll[1, 1, 2, 2] - 
          32*Cll[1, 1, 3, 3] + 8*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 
          4*Cll[2, 3, 3, 2] - 12*Cll[3, 3, 3, 3] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 8*Clq1[3, 3, 1, 1] + 
          8*Clq1[3, 3, 2, 2] + 2*Clq1[3, 3, 3, 3] + 6*Clq3[1, 1, 3, 3] + 
          6*Clq3[3, 3, 3, 3] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] + 16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 
          8*Clu[3, 3, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[1, 1, 3, 3] - 
          4*Cqe[2, 2, 1, 1] - 4*Cqe[2, 2, 3, 3] - Cqe[3, 3, 1, 1] - 
          Cqe[3, 3, 3, 3]) - 6*MT2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3])) + 
      8*MW2^2*(-6*MT2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 3, 3]) + MZ2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + 
          Ced[1, 1, 3, 3] + Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + 
          Ced[3, 3, 3, 3] + Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
          2*Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + Cee[3, 3, 3, 3] - 
          2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3] - 
          2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3] - 
          Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
          Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] - 
          Cle[1, 1, 2, 2] + Cle[2, 2, 1, 1] + Cle[2, 2, 3, 3] - 
          Cle[3, 3, 2, 2] - Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
          4*Cll[1, 1, 3, 3] + 2*Cll[1, 3, 3, 1] - 2*Cll[2, 2, 3, 3] + 
          Cll[2, 3, 3, 2] - Cll[3, 3, 3, 3] + Clq1[1, 1, 1, 1] + 
          Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] + Clq1[3, 3, 1, 1] + 
          Clq1[3, 3, 2, 2] - 2*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
          3*Clq3[1, 1, 2, 2] - 3*Clq3[3, 3, 1, 1] - 3*Clq3[3, 3, 2, 2] + 
          2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - Clu[1, 1, 3, 3] + 
          2*Clu[3, 3, 1, 1] + 2*Clu[3, 3, 2, 2] - Clu[3, 3, 3, 3] - 
          Cqe[1, 1, 1, 1] - Cqe[1, 1, 3, 3] - Cqe[2, 2, 1, 1] - 
          Cqe[2, 2, 3, 3] + 2*Cqe[3, 3, 1, 1] + 2*Cqe[3, 3, 3, 3])) - 
      2*MW2*MZ2*(-6*MT2*(6*Ceu[1, 1, 3, 3] + 6*Ceu[3, 3, 3, 3] - 
          5*Clq1[1, 1, 3, 3] - 5*Clq1[3, 3, 3, 3] + 5*Clq3[1, 1, 3, 3] + 
          5*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 3, 3]) + 
        MZ2*(6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 6*Ced[3, 3, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 6*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] + 
          6*Cee[2, 2, 3, 3] + 6*Cee[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] - 
          12*Ceu[1, 1, 2, 2] + 6*Ceu[1, 1, 3, 3] - 12*Ceu[3, 3, 1, 1] - 
          12*Ceu[3, 3, 2, 2] + 6*Ceu[3, 3, 3, 3] - 8*Cld[1, 1, 1, 1] - 
          8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 8*Cld[3, 3, 1, 1] - 
          8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] - 2*Cle[1, 1, 1, 1] - 
          8*Cle[1, 1, 2, 2] - 2*Cle[1, 1, 3, 3] + 6*Cle[2, 2, 1, 1] + 
          6*Cle[2, 2, 3, 3] - 2*Cle[3, 3, 1, 1] - 8*Cle[3, 3, 2, 2] - 
          2*Cle[3, 3, 3, 3] - 10*Cll[1, 1, 1, 1] - 16*Cll[1, 1, 2, 2] - 
          32*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 
          6*Cll[2, 3, 3, 2] - 10*Cll[3, 3, 3, 3] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] + 8*Clq1[3, 3, 1, 1] + 
          8*Clq1[3, 3, 2, 2] - 7*Clq1[3, 3, 3, 3] - 12*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 12*Clq3[3, 3, 1, 1] - 
          12*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 16*Clu[1, 1, 1, 1] + 
          16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] + 16*Clu[3, 3, 1, 1] + 
          16*Clu[3, 3, 2, 2] - 8*Clu[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
          6*Cqe[1, 1, 3, 3] - 6*Cqe[2, 2, 1, 1] - 6*Cqe[2, 2, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 3, 3]))))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 3, 3]) - 2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 
          6*Ceu[3, 3, 3, 3] - 5*Clq1[1, 1, 3, 3] - 5*Clq1[3, 3, 3, 3] + 
          5*Clq3[1, 1, 3, 3] + 5*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 
          8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 3, 3])) + 
      MT2*(-(MZ2^2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] + 22*Clq1[1, 1, 3, 3] + 
           22*Clq1[3, 3, 3, 3] - 22*Clq3[1, 1, 3, 3] - 22*Clq3[3, 3, 3, 3] - 
           2*Clu[1, 1, 3, 3] - 2*Clu[3, 3, 3, 3] - 11*Cqe[3, 3, 1, 1] - 
           11*Cqe[3, 3, 3, 3])) + 16*MW2^2*(Ceu[1, 1, 3, 3] + 
          Ceu[3, 3, 3, 3] - Clq1[1, 1, 3, 3] - Clq1[3, 3, 3, 3] + 
          Clq3[1, 1, 3, 3] + Clq3[3, 3, 3, 3] - Clu[1, 1, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[3, 3, 3, 3] - 
          19*Clq1[1, 1, 3, 3] - 19*Clq1[3, 3, 3, 3] + 19*Clq3[1, 1, 3, 3] + 
          19*Clq3[3, 3, 3, 3] - 7*Clu[1, 1, 3, 3] - 7*Clu[3, 3, 3, 3] + 
          15*Cqe[3, 3, 1, 1] + 15*Cqe[3, 3, 3, 3]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 Class[6]*((-18*Sqrt[2]*MT*MT2*MW*MZ2^2*(-4*MW2 + 3*MZ2)*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AtauFB_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VMU^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
    (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 4*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[3, 3] + 
    2*MZ2*CHl3[3, 3] + 4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff])*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/8*((-2*MW2 + MZ2)^2*(48*MW2^4 - 4*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 
       53*MW2*MZ2^3 + 3*MZ2^4)*B0i[bb0, MZ2, MW2, MW2]*
      (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
       (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
       2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
       4*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] + 
       2*MW2*CHl3[3, 3] - 2*MZ2*CHl3[3, 3] - 4*MW2*CHl3[Leff, Leff] + 
       4*MZ2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2^3*(8*MW2^4 - 2*MW2^3*MZ2 - 23*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 6*MZ2^4)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[3, 3] + 
      2*MZ2*CHl1[3, 3] - 4*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 
      2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[3, 3] - 2*MZ2*CHl3[3, 3] - 
      4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(-8*MW2^3 + 18*MW2^2*MZ2 - 13*MW2*MZ2^2 + 3*MZ2^3)*
     (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
     (-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] - 2*MW2*CHe[3, 3] + MZ2*CHe[3, 3] + 
      (4*MW2 - 2*MZ2)*CHe[Leff, Leff] + 2*MW2*CHl1[1, 1] - 2*MZ2*CHl1[1, 1] + 
      2*MW2*CHl1[3, 3] - 2*MZ2*CHl1[3, 3] + 4*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[3, 3] - 
      2*MZ2*CHl3[3, 3] - 4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (9*MT2*MZ2^2*(-8*MW2^3 + 18*MW2^2*MZ2 - 13*MW2*MZ2^2 + 3*MZ2^3)*
     B0i[bb0, 0, 0, MT2]*(-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] - 
      2*MW2*CHe[3, 3] + MZ2*CHe[3, 3] + (4*MW2 - 2*MZ2)*CHe[Leff, Leff] + 
      2*MW2*CHl1[1, 1] - 2*MZ2*CHl1[1, 1] + 2*MW2*CHl1[3, 3] - 
      2*MZ2*CHl1[3, 3] + 4*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] - 
      2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[3, 3] - 2*MZ2*CHl3[3, 3] - 
      4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-8*MW2^3 + 18*MW2^2*MZ2 - 
      13*MW2*MZ2^2 + 3*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2]*
     (-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] - 2*MW2*CHe[3, 3] + MZ2*CHe[3, 3] + 
      (4*MW2 - 2*MZ2)*CHe[Leff, Leff] + 2*MW2*CHl1[1, 1] - 2*MZ2*CHl1[1, 1] + 
      2*MW2*CHl1[3, 3] - 2*MZ2*CHl1[3, 3] + 4*MZ2*SW2*CHl1[Leff, Leff] + 
      2*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] + 2*MW2*CHl3[3, 3] - 
      2*MZ2*CHl3[3, 3] - 4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MW2*MZ2*(MW2 + MZ2)^2*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 
      4*MW2*CHl1[1, 1] + 4*MZ2*CHl1[1, 1] - 4*MW2*CHl1[3, 3] + 
      4*MZ2*CHl1[3, 3] - 8*MZ2*SW2*CHl1[Leff, Leff] + 4*MW2*CHl3[1, 1] - 
      4*MZ2*CHl3[1, 1] + 4*MW2*CHl3[3, 3] - 4*MZ2*CHl3[3, 3] - 
      8*MW2*CHl3[Leff, Leff] + 8*MZ2*CHl3[Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MZ2]*
     (24*MW2^4*CHe[1, 1] + 2*MH2*MW2^2*MZ2*CHe[1, 1] - 
      3*MH2*MW2*MZ2^2*CHe[1, 1] - 82*MW2^2*MZ2^2*CHe[1, 1] + 
      MH2*MZ2^3*CHe[1, 1] + 60*MW2*MZ2^3*CHe[1, 1] - 11*MZ2^4*CHe[1, 1] + 
      24*MW2^4*CHe[3, 3] + 2*MH2*MW2^2*MZ2*CHe[3, 3] - 
      3*MH2*MW2*MZ2^2*CHe[3, 3] - 82*MW2^2*MZ2^2*CHe[3, 3] + 
      MH2*MZ2^3*CHe[3, 3] + 60*MW2*MZ2^3*CHe[3, 3] - 11*MZ2^4*CHe[3, 3] - 
      2*(2*MW2 - MZ2)*(12*MW2^3 + 6*MW2^2*MZ2 + MW2*(MH2 - 38*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 11*MZ2))*CHe[Leff, Leff] - 48*MW2^4*CHl1[1, 1] - 
      2*MH2*MW2^2*MZ2*CHl1[1, 1] + 24*MW2^3*MZ2*CHl1[1, 1] + 
      4*MH2*MW2*MZ2^2*CHl1[1, 1] + 136*MW2^2*MZ2^2*CHl1[1, 1] - 
      2*MH2*MZ2^3*CHl1[1, 1] - 134*MW2*MZ2^3*CHl1[1, 1] + 
      22*MZ2^4*CHl1[1, 1] - 48*MW2^4*CHl1[3, 3] - 2*MH2*MW2^2*MZ2*
       CHl1[3, 3] + 24*MW2^3*MZ2*CHl1[3, 3] + 4*MH2*MW2*MZ2^2*CHl1[3, 3] + 
      136*MW2^2*MZ2^2*CHl1[3, 3] - 2*MH2*MZ2^3*CHl1[3, 3] - 
      134*MW2*MZ2^3*CHl1[3, 3] + 22*MZ2^4*CHl1[3, 3] - 
      4*MZ2*(24*MW2^3 + 12*MW2^2*MZ2 + MW2*(MH2 - 56*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 11*MZ2))*SW2*CHl1[Leff, Leff] + 48*MW2^4*CHl3[1, 1] - 
      2*MH2*MW2^2*MZ2*CHl3[1, 1] - 24*MW2^3*MZ2*CHl3[1, 1] + 
      4*MH2*MW2*MZ2^2*CHl3[1, 1] - 56*MW2^2*MZ2^2*CHl3[1, 1] - 
      2*MH2*MZ2^3*CHl3[1, 1] + 10*MW2*MZ2^3*CHl3[1, 1] + 
      22*MZ2^4*CHl3[1, 1] + 48*MW2^4*CHl3[3, 3] - 2*MH2*MW2^2*MZ2*
       CHl3[3, 3] - 24*MW2^3*MZ2*CHl3[3, 3] + 4*MH2*MW2*MZ2^2*CHl3[3, 3] - 
      56*MW2^2*MZ2^2*CHl3[3, 3] - 2*MH2*MZ2^3*CHl3[3, 3] + 
      10*MW2*MZ2^3*CHl3[3, 3] + 22*MZ2^4*CHl3[3, 3] - 
      96*MW2^4*CHl3[Leff, Leff] + 4*MH2*MW2^2*MZ2*CHl3[Leff, Leff] + 
      48*MW2^3*MZ2*CHl3[Leff, Leff] - 8*MH2*MW2*MZ2^2*CHl3[Leff, Leff] + 
      112*MW2^2*MZ2^2*CHl3[Leff, Leff] + 4*MH2*MZ2^3*CHl3[Leff, Leff] - 
      20*MW2*MZ2^3*CHl3[Leff, Leff] - 44*MZ2^4*CHl3[Leff, Leff]))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2]*
     (48*MH2*MW2^4*CHe[1, 1] - 48*MW2^5*CHe[1, 1] - 
      40*MH2*MW2^3*MZ2*CHe[1, 1] + 40*MW2^4*MZ2*CHe[1, 1] - 
      82*MH2*MW2^2*MZ2^2*CHe[1, 1] + 100*MW2^3*MZ2^2*CHe[1, 1] + 
      121*MH2*MW2*MZ2^3*CHe[1, 1] - 148*MW2^2*MZ2^3*CHe[1, 1] - 
      38*MH2*MZ2^4*CHe[1, 1] + 47*MW2*MZ2^4*CHe[1, 1] + 
      48*MH2*MW2^4*CHe[3, 3] - 48*MW2^5*CHe[3, 3] - 
      40*MH2*MW2^3*MZ2*CHe[3, 3] + 40*MW2^4*MZ2*CHe[3, 3] - 
      82*MH2*MW2^2*MZ2^2*CHe[3, 3] + 100*MW2^3*MZ2^2*CHe[3, 3] + 
      121*MH2*MW2*MZ2^3*CHe[3, 3] - 148*MW2^2*MZ2^3*CHe[3, 3] - 
      38*MH2*MZ2^4*CHe[3, 3] + 47*MW2*MZ2^4*CHe[3, 3] + 
      2*(2*MW2 - MZ2)*(MH2*(-24*MW2^3 + 8*MW2^2*MZ2 + 45*MW2*MZ2^2 - 
          38*MZ2^3) + MW2*(24*MW2^3 - 8*MW2^2*MZ2 - 54*MW2*MZ2^2 + 47*MZ2^3))*
       CHe[Leff, Leff] - 48*MH2*MW2^4*CHl1[1, 1] + 48*MW2^5*CHl1[1, 1] + 
      88*MH2*MW2^3*MZ2*CHl1[1, 1] - 88*MW2^4*MZ2*CHl1[1, 1] + 
      62*MH2*MW2^2*MZ2^2*CHl1[1, 1] - 80*MW2^3*MZ2^2*CHl1[1, 1] - 
      214*MH2*MW2*MZ2^3*CHl1[1, 1] + 250*MW2^2*MZ2^3*CHl1[1, 1] + 
      112*MH2*MZ2^4*CHl1[1, 1] - 130*MW2*MZ2^4*CHl1[1, 1] - 
      48*MH2*MW2^4*CHl1[3, 3] + 48*MW2^5*CHl1[3, 3] + 
      88*MH2*MW2^3*MZ2*CHl1[3, 3] - 88*MW2^4*MZ2*CHl1[3, 3] + 
      62*MH2*MW2^2*MZ2^2*CHl1[3, 3] - 80*MW2^3*MZ2^2*CHl1[3, 3] - 
      214*MH2*MW2*MZ2^3*CHl1[3, 3] + 250*MW2^2*MZ2^3*CHl1[3, 3] + 
      112*MH2*MZ2^4*CHl1[3, 3] - 130*MW2*MZ2^4*CHl1[3, 3] - 
      4*MZ2*(MW2*(-24*MW2^3 + 20*MW2^2*MZ2 + 60*MW2*MZ2^2 - 65*MZ2^3) + 
        MH2*(24*MW2^3 - 20*MW2^2*MZ2 - 51*MW2*MZ2^2 + 56*MZ2^3))*SW2*
       CHl1[Leff, Leff] + 48*MH2*MW2^4*CHl3[1, 1] - 48*MW2^5*CHl3[1, 1] - 
      88*MH2*MW2^3*MZ2*CHl3[1, 1] + 88*MW2^4*MZ2*CHl3[1, 1] - 
      26*MH2*MW2^2*MZ2^2*CHl3[1, 1] + 8*MW2^3*MZ2^2*CHl3[1, 1] + 
      106*MH2*MW2*MZ2^3*CHl3[1, 1] - 70*MW2^2*MZ2^3*CHl3[1, 1] - 
      40*MH2*MZ2^4*CHl3[1, 1] + 22*MW2*MZ2^4*CHl3[1, 1] + 
      48*MH2*MW2^4*CHl3[3, 3] - 48*MW2^5*CHl3[3, 3] - 
      88*MH2*MW2^3*MZ2*CHl3[3, 3] + 88*MW2^4*MZ2*CHl3[3, 3] - 
      26*MH2*MW2^2*MZ2^2*CHl3[3, 3] + 8*MW2^3*MZ2^2*CHl3[3, 3] + 
      106*MH2*MW2*MZ2^3*CHl3[3, 3] - 70*MW2^2*MZ2^3*CHl3[3, 3] - 
      40*MH2*MZ2^4*CHl3[3, 3] + 22*MW2*MZ2^4*CHl3[3, 3] - 
      96*MH2*MW2^4*CHl3[Leff, Leff] + 96*MW2^5*CHl3[Leff, Leff] + 
      176*MH2*MW2^3*MZ2*CHl3[Leff, Leff] - 176*MW2^4*MZ2*CHl3[Leff, Leff] + 
      52*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff] - 16*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      212*MH2*MW2*MZ2^3*CHl3[Leff, Leff] + 140*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      80*MH2*MZ2^4*CHl3[Leff, Leff] - 44*MW2*MZ2^4*CHl3[Leff, Leff]))/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (456*MW2^3*CHe[1, 1] - 6*MH2*MW2*MZ2*CHe[1, 1] - 
      108*MT2*MW2*MZ2*CHe[1, 1] - 1192*MW2^2*MZ2*CHe[1, 1] + 
      3*MH2*MZ2^2*CHe[1, 1] + 54*MT2*MZ2^2*CHe[1, 1] + 
      1482*MW2*MZ2^2*CHe[1, 1] - 500*MZ2^3*CHe[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHe[1, 1] - 192*MW2*MZ2^2*Pi^2*CHe[1, 1] + 
      60*MZ2^3*Pi^2*CHe[1, 1] + 456*MW2^3*CHe[3, 3] - 
      6*MH2*MW2*MZ2*CHe[3, 3] - 108*MT2*MW2*MZ2*CHe[3, 3] - 
      1192*MW2^2*MZ2*CHe[3, 3] + 3*MH2*MZ2^2*CHe[3, 3] + 
      54*MT2*MZ2^2*CHe[3, 3] + 1482*MW2*MZ2^2*CHe[3, 3] - 
      500*MZ2^3*CHe[3, 3] + 144*MW2^2*MZ2*Pi^2*CHe[3, 3] - 
      192*MW2*MZ2^2*Pi^2*CHe[3, 3] + 60*MZ2^3*Pi^2*CHe[3, 3] - 
      2*(2*MW2 - MZ2)*(228*MW2^2 + 2*MW2*MZ2*(-241 + 36*Pi^2) - 
        MZ2*(3*MH2 + 54*MT2 - 500*MZ2 + 60*MZ2*Pi^2))*CHe[Leff, Leff] - 
      600*MW2^3*CHl1[1, 1] + 6*MH2*MW2*MZ2*CHl1[1, 1] + 
      108*MT2*MW2*MZ2*CHl1[1, 1] - 1064*MW2^2*MZ2*CHl1[1, 1] - 
      6*MH2*MZ2^2*CHl1[1, 1] - 108*MT2*MZ2^2*CHl1[1, 1] + 
      2446*MW2*MZ2^2*CHl1[1, 1] - 782*MZ2^3*CHl1[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHl1[1, 1] - 240*MW2*MZ2^2*Pi^2*CHl1[1, 1] + 
      96*MZ2^3*Pi^2*CHl1[1, 1] - 600*MW2^3*CHl1[3, 3] + 
      6*MH2*MW2*MZ2*CHl1[3, 3] + 108*MT2*MW2*MZ2*CHl1[3, 3] - 
      1064*MW2^2*MZ2*CHl1[3, 3] - 6*MH2*MZ2^2*CHl1[3, 3] - 
      108*MT2*MZ2^2*CHl1[3, 3] + 2446*MW2*MZ2^2*CHl1[3, 3] - 
      782*MZ2^3*CHl1[3, 3] + 144*MW2^2*MZ2*Pi^2*CHl1[3, 3] - 
      240*MW2*MZ2^2*Pi^2*CHl1[3, 3] + 96*MZ2^3*Pi^2*CHl1[3, 3] - 
      4*MZ2*(300*MW2^2 + 8*MW2*MZ2*(104 - 9*Pi^2) + 
        MZ2*(-3*MH2 - 54*MT2 - 391*MZ2 + 48*MZ2*Pi^2))*SW2*CHl1[Leff, Leff] + 
      600*MW2^3*CHl3[1, 1] + 6*MH2*MW2*MZ2*CHl3[1, 1] + 
      108*MT2*MW2*MZ2*CHl3[1, 1] - 1168*MW2^2*MZ2*CHl3[1, 1] - 
      6*MH2*MZ2^2*CHl3[1, 1] - 108*MT2*MZ2^2*CHl3[1, 1] + 
      1366*MW2*MZ2^2*CHl3[1, 1] - 798*MZ2^3*CHl3[1, 1] + 
      144*MW2^2*MZ2*Pi^2*CHl3[1, 1] - 240*MW2*MZ2^2*Pi^2*CHl3[1, 1] + 
      96*MZ2^3*Pi^2*CHl3[1, 1] + 600*MW2^3*CHl3[3, 3] + 
      6*MH2*MW2*MZ2*CHl3[3, 3] + 108*MT2*MW2*MZ2*CHl3[3, 3] - 
      1168*MW2^2*MZ2*CHl3[3, 3] - 6*MH2*MZ2^2*CHl3[3, 3] - 
      108*MT2*MZ2^2*CHl3[3, 3] + 1366*MW2*MZ2^2*CHl3[3, 3] - 
      798*MZ2^3*CHl3[3, 3] + 144*MW2^2*MZ2*Pi^2*CHl3[3, 3] - 
      240*MW2*MZ2^2*Pi^2*CHl3[3, 3] + 96*MZ2^3*Pi^2*CHl3[3, 3] - 
      1200*MW2^3*CHl3[Leff, Leff] - 12*MH2*MW2*MZ2*CHl3[Leff, Leff] - 
      216*MT2*MW2*MZ2*CHl3[Leff, Leff] + 2336*MW2^2*MZ2*CHl3[Leff, Leff] + 
      12*MH2*MZ2^2*CHl3[Leff, Leff] + 216*MT2*MZ2^2*CHl3[Leff, Leff] - 
      2732*MW2*MZ2^2*CHl3[Leff, Leff] + 1596*MZ2^3*CHl3[Leff, Leff] - 
      288*MW2^2*MZ2*Pi^2*CHl3[Leff, Leff] + 480*MW2*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 192*MZ2^3*Pi^2*CHl3[Leff, Leff]))/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*((((4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     ((4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[1, 1, 3, 3] - 12*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      4*MZ2^2*Ceu[1, 1, 3, 3] + 8*MW2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2*Ceu[3, 3, 3, 3] + 4*MZ2^2*Ceu[3, 3, 3, 3] - 
      8*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*Clq1[1, 1, 3, 3] + 10*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      2*MZ2^2*Clq1[1, 1, 3, 3] - 8*MW2^2*Clq1[3, 3, 3, 3] + 
      10*MW2*MZ2*Clq1[3, 3, 3, 3] - 2*MZ2^2*Clq1[3, 3, 3, 3] + 
      4*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] + 8*MW2^2*Clq3[3, 3, 3, 3] - 
      10*MW2*MZ2*Clq3[3, 3, 3, 3] + 2*MZ2^2*Clq3[3, 3, 3, 3] - 
      16*MW2^2*Clq3[Leff, Leff, 3, 3] + 20*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      4*MZ2^2*Clq3[Leff, Leff, 3, 3] - 8*MW2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2*Clu[1, 1, 3, 3] - 8*MZ2^2*Clu[1, 1, 3, 3] - 
      8*MW2^2*Clu[3, 3, 3, 3] + 16*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MZ2^2*Clu[3, 3, 3, 3] + 16*MW2^2*Clu[Leff, Leff, 3, 3] - 
      32*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 16*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      MZ2^2*Cqe[3, 3, 1, 1] + 8*MW2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2*Cqe[3, 3, 3, 3] + MZ2^2*Cqe[3, 3, 3, 3] - 
      16*MW2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2*Cqe[3, 3, Leff, Leff] - 
      2*MZ2^2*Cqe[3, 3, Leff, Leff]))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (4*MW2^2*Ced[1, 1, 1, 1] - 6*MW2*MZ2*Ced[1, 1, 1, 1] + 
      2*MZ2^2*Ced[1, 1, 1, 1] + 4*MW2^2*Ced[1, 1, 2, 2] - 
      6*MW2*MZ2*Ced[1, 1, 2, 2] + 2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MW2^2*Ced[1, 1, 3, 3] - 6*MW2*MZ2*Ced[1, 1, 3, 3] + 
      2*MZ2^2*Ced[1, 1, 3, 3] + 4*MW2^2*Ced[3, 3, 1, 1] - 
      6*MW2*MZ2*Ced[3, 3, 1, 1] + 2*MZ2^2*Ced[3, 3, 1, 1] + 
      4*MW2^2*Ced[3, 3, 2, 2] - 6*MW2*MZ2*Ced[3, 3, 2, 2] + 
      2*MZ2^2*Ced[3, 3, 2, 2] + 4*MW2^2*Ced[3, 3, 3, 3] - 
      6*MW2*MZ2*Ced[3, 3, 3, 3] + 2*MZ2^2*Ced[3, 3, 3, 3] - 
      4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      4*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 1, 1] - 
      24*MW2*MZ2*Cee[1, 1, 1, 1] + 8*MZ2^2*Cee[1, 1, 1, 1] + 
      16*MW2^2*Cee[1, 1, 2, 2] - 24*MW2*MZ2*Cee[1, 1, 2, 2] + 
      8*MZ2^2*Cee[1, 1, 2, 2] + 32*MW2^2*Cee[1, 1, 3, 3] - 
      48*MW2*MZ2*Cee[1, 1, 3, 3] + 16*MZ2^2*Cee[1, 1, 3, 3] + 
      16*MW2^2*Cee[2, 2, 3, 3] - 24*MW2*MZ2*Cee[2, 2, 3, 3] + 
      8*MZ2^2*Cee[2, 2, 3, 3] + 16*MW2^2*Cee[3, 3, 3, 3] - 
      24*MW2*MZ2*Cee[3, 3, 3, 3] + 8*MZ2^2*Cee[3, 3, 3, 3] - 
      32*MW2^2*Cee[Leff, Leff, 1, 1] + 48*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      16*MZ2^2*Cee[Leff, Leff, 1, 1] - 32*MW2^2*Cee[Leff, Leff, 2, 2] + 
      48*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 16*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      32*MW2^2*Cee[Leff, Leff, 3, 3] + 48*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      16*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[1, 1, 1, 1] + 
      12*MW2*MZ2*Ceu[1, 1, 1, 1] - 4*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MW2^2*Ceu[1, 1, 2, 2] + 12*MW2*MZ2*Ceu[1, 1, 2, 2] - 
      4*MZ2^2*Ceu[1, 1, 2, 2] - 8*MW2^2*Ceu[3, 3, 1, 1] + 
      12*MW2*MZ2*Ceu[3, 3, 1, 1] - 4*MZ2^2*Ceu[3, 3, 1, 1] - 
      8*MW2^2*Ceu[3, 3, 2, 2] + 12*MW2*MZ2*Ceu[3, 3, 2, 2] - 
      4*MZ2^2*Ceu[3, 3, 2, 2] + 16*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      24*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 8*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      8*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[1, 1, 1, 1] + 
      8*MW2*MZ2*Cld[1, 1, 1, 1] - 4*MZ2^2*Cld[1, 1, 1, 1] - 
      4*MW2^2*Cld[1, 1, 2, 2] + 8*MW2*MZ2*Cld[1, 1, 2, 2] - 
      4*MZ2^2*Cld[1, 1, 2, 2] - 4*MW2^2*Cld[1, 1, 3, 3] + 
      8*MW2*MZ2*Cld[1, 1, 3, 3] - 4*MZ2^2*Cld[1, 1, 3, 3] - 
      4*MW2^2*Cld[3, 3, 1, 1] + 8*MW2*MZ2*Cld[3, 3, 1, 1] - 
      4*MZ2^2*Cld[3, 3, 1, 1] - 4*MW2^2*Cld[3, 3, 2, 2] + 
      8*MW2*MZ2*Cld[3, 3, 2, 2] - 4*MZ2^2*Cld[3, 3, 2, 2] - 
      4*MW2^2*Cld[3, 3, 3, 3] + 8*MW2*MZ2*Cld[3, 3, 3, 3] - 
      4*MZ2^2*Cld[3, 3, 3, 3] + 8*MW2^2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 8*MZ2^2*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cld[Leff, Leff, 2, 2] + 8*MW2^2*Cld[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 8*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      2*MW2*MZ2*Cle[1, 1, 1, 1] - 2*MZ2^2*Cle[1, 1, 1, 1] - 
      4*MW2^2*Cle[1, 1, 2, 2] + 8*MW2*MZ2*Cle[1, 1, 2, 2] - 
      4*MZ2^2*Cle[1, 1, 2, 2] + 2*MW2*MZ2*Cle[1, 1, 3, 3] - 
      2*MZ2^2*Cle[1, 1, 3, 3] - 8*MW2^2*Cle[1, 1, Leff, Leff] + 
      12*MW2*MZ2*Cle[1, 1, Leff, Leff] - 4*MZ2^2*Cle[1, 1, Leff, Leff] + 
      4*MW2^2*Cle[2, 2, 1, 1] - 6*MW2*MZ2*Cle[2, 2, 1, 1] + 
      2*MZ2^2*Cle[2, 2, 1, 1] + 4*MW2^2*Cle[2, 2, 3, 3] - 
      6*MW2*MZ2*Cle[2, 2, 3, 3] + 2*MZ2^2*Cle[2, 2, 3, 3] - 
      8*MW2^2*Cle[2, 2, Leff, Leff] + 12*MW2*MZ2*Cle[2, 2, Leff, Leff] - 
      4*MZ2^2*Cle[2, 2, Leff, Leff] + 2*MW2*MZ2*Cle[3, 3, 1, 1] - 
      2*MZ2^2*Cle[3, 3, 1, 1] - 4*MW2^2*Cle[3, 3, 2, 2] + 
      8*MW2*MZ2*Cle[3, 3, 2, 2] - 4*MZ2^2*Cle[3, 3, 2, 2] + 
      2*MW2*MZ2*Cle[3, 3, 3, 3] - 2*MZ2^2*Cle[3, 3, 3, 3] - 
      8*MW2^2*Cle[3, 3, Leff, Leff] + 12*MW2*MZ2*Cle[3, 3, Leff, Leff] - 
      4*MZ2^2*Cle[3, 3, Leff, Leff] + 8*MW2^2*Cle[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 8*MZ2^2*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cle[Leff, Leff, 2, 2] + 8*MW2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 8*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*Cll[1, 1, 1, 1] + 28*MW2*MZ2*Cll[1, 1, 1, 1] - 
      12*MZ2^2*Cll[1, 1, 1, 1] - 8*MW2^2*Cll[1, 1, 2, 2] + 
      16*MW2*MZ2*Cll[1, 1, 2, 2] - 8*MZ2^2*Cll[1, 1, 2, 2] - 
      16*MW2^2*Cll[1, 1, 3, 3] + 32*MW2*MZ2*Cll[1, 1, 3, 3] - 
      16*MZ2^2*Cll[1, 1, 3, 3] - 16*MW2^2*Cll[1, 3, 3, 1] + 
      24*MW2*MZ2*Cll[1, 3, 3, 1] - 8*MZ2^2*Cll[1, 3, 3, 1] - 
      8*MW2^2*Cll[2, 2, 3, 3] + 16*MW2*MZ2*Cll[2, 2, 3, 3] - 
      8*MZ2^2*Cll[2, 2, 3, 3] - 8*MW2^2*Cll[2, 3, 3, 2] + 
      12*MW2*MZ2*Cll[2, 3, 3, 2] - 4*MZ2^2*Cll[2, 3, 3, 2] - 
      16*MW2^2*Cll[3, 3, 3, 3] + 28*MW2*MZ2*Cll[3, 3, 3, 3] - 
      12*MZ2^2*Cll[3, 3, 3, 3] + 16*MW2^2*Cll[Leff, 1, 1, Leff] - 
      24*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 8*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      16*MW2^2*Cll[Leff, 2, 2, Leff] - 24*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      8*MZ2^2*Cll[Leff, 2, 2, Leff] + 16*MW2^2*Cll[Leff, 3, 3, Leff] - 
      24*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 8*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      16*MZ2^2*Cll[Leff, Leff, 1, 1] + 16*MW2^2*Cll[Leff, Leff, 2, 2] - 
      32*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 16*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      16*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[1, 1, 1, 1] - 
      8*MW2*MZ2*Clq1[1, 1, 1, 1] + 4*MZ2^2*Clq1[1, 1, 1, 1] + 
      4*MW2^2*Clq1[1, 1, 2, 2] - 8*MW2*MZ2*Clq1[1, 1, 2, 2] + 
      4*MZ2^2*Clq1[1, 1, 2, 2] - 4*MW2^2*Clq1[1, 1, 3, 3] + 
      2*MW2*MZ2*Clq1[1, 1, 3, 3] + 2*MZ2^2*Clq1[1, 1, 3, 3] + 
      4*MW2^2*Clq1[3, 3, 1, 1] - 8*MW2*MZ2*Clq1[3, 3, 1, 1] + 
      4*MZ2^2*Clq1[3, 3, 1, 1] + 4*MW2^2*Clq1[3, 3, 2, 2] - 
      8*MW2*MZ2*Clq1[3, 3, 2, 2] + 4*MZ2^2*Clq1[3, 3, 2, 2] - 
      4*MW2^2*Clq1[3, 3, 3, 3] + 2*MW2*MZ2*Clq1[3, 3, 3, 3] + 
      2*MZ2^2*Clq1[3, 3, 3, 3] - 8*MW2^2*Clq1[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 8*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
      8*MZ2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2^2*Clq1[Leff, Leff, 3, 3] - 
      4*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 4*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      12*MW2^2*Clq3[1, 1, 1, 1] + 12*MW2*MZ2*Clq3[1, 1, 1, 1] - 
      12*MW2^2*Clq3[1, 1, 2, 2] + 12*MW2*MZ2*Clq3[1, 1, 2, 2] - 
      4*MW2^2*Clq3[1, 1, 3, 3] + 2*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] - 12*MW2^2*Clq3[3, 3, 1, 1] + 
      12*MW2*MZ2*Clq3[3, 3, 1, 1] - 12*MW2^2*Clq3[3, 3, 2, 2] + 
      12*MW2*MZ2*Clq3[3, 3, 2, 2] - 4*MW2^2*Clq3[3, 3, 3, 3] + 
      2*MW2*MZ2*Clq3[3, 3, 3, 3] + 2*MZ2^2*Clq3[3, 3, 3, 3] + 
      24*MW2^2*Clq3[Leff, Leff, 1, 1] - 24*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
      24*MW2^2*Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      8*MW2^2*Clq3[Leff, Leff, 3, 3] - 4*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      4*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[1, 1, 1, 1] - 
      16*MW2*MZ2*Clu[1, 1, 1, 1] + 8*MZ2^2*Clu[1, 1, 1, 1] + 
      8*MW2^2*Clu[1, 1, 2, 2] - 16*MW2*MZ2*Clu[1, 1, 2, 2] + 
      8*MZ2^2*Clu[1, 1, 2, 2] + 8*MW2^2*Clu[3, 3, 1, 1] - 
      16*MW2*MZ2*Clu[3, 3, 1, 1] + 8*MZ2^2*Clu[3, 3, 1, 1] + 
      8*MW2^2*Clu[3, 3, 2, 2] - 16*MW2*MZ2*Clu[3, 3, 2, 2] + 
      8*MZ2^2*Clu[3, 3, 2, 2] - 16*MW2^2*Clu[Leff, Leff, 1, 1] + 
      32*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 16*MZ2^2*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
      16*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, 1, 1] + 
      6*MW2*MZ2*Cqe[1, 1, 1, 1] - 2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MW2^2*Cqe[1, 1, 3, 3] + 6*MW2*MZ2*Cqe[1, 1, 3, 3] - 
      2*MZ2^2*Cqe[1, 1, 3, 3] + 8*MW2^2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 4*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      4*MW2^2*Cqe[2, 2, 1, 1] + 6*MW2*MZ2*Cqe[2, 2, 1, 1] - 
      2*MZ2^2*Cqe[2, 2, 1, 1] - 4*MW2^2*Cqe[2, 2, 3, 3] + 
      6*MW2*MZ2*Cqe[2, 2, 3, 3] - 2*MZ2^2*Cqe[2, 2, 3, 3] + 
      8*MW2^2*Cqe[2, 2, Leff, Leff] - 12*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
      4*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, 1, 1] - 
      MZ2^2*Cqe[3, 3, 1, 1] + 4*MW2^2*Cqe[3, 3, 3, 3] - 
      MZ2^2*Cqe[3, 3, 3, 3] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      2*MZ2^2*Cqe[3, 3, Leff, Leff]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[1, 1, 3, 3] - 6*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] + 
      16*MT2*MW2^2*Ceu[3, 3, 3, 3] - 6*MT2*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Ceu[3, 3, 3, 3] - MT2*MZ2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 4*MZ2^3*Ceu[3, 3, 3, 3] - 
      2*(2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clq1[1, 1, 3, 3] + 
      38*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 8*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 
      22*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 10*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 
      2*MZ2^3*Clq1[1, 1, 3, 3] - 16*MT2*MW2^2*Clq1[3, 3, 3, 3] + 
      38*MT2*MW2*MZ2*Clq1[3, 3, 3, 3] - 8*MW2^2*MZ2*Clq1[3, 3, 3, 3] - 
      22*MT2*MZ2^2*Clq1[3, 3, 3, 3] + 10*MW2*MZ2^2*Clq1[3, 3, 3, 3] - 
      2*MZ2^3*Clq1[3, 3, 3, 3] - 4*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[1, 1, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 8*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
      22*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      2*MZ2^3*Clq3[1, 1, 3, 3] + 16*MT2*MW2^2*Clq3[3, 3, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] + 8*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 
      22*MT2*MZ2^2*Clq3[3, 3, 3, 3] - 10*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
      2*MZ2^3*Clq3[3, 3, 3, 3] - 32*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      76*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*
       Clq3[Leff, Leff, 3, 3] - 44*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      20*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 4*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clu[1, 1, 3, 3] + 14*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 2*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] - 
      16*MT2*MW2^2*Clu[3, 3, 3, 3] + 14*MT2*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clu[3, 3, 3, 3] + 2*MT2*MZ2^2*Clu[3, 3, 3, 3] + 
      16*MW2*MZ2^2*Clu[3, 3, 3, 3] - 8*MZ2^3*Clu[3, 3, 3, 3] + 
      32*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 28*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      4*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 16*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 1, 1] - 30*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 11*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] + MZ2^3*Cqe[3, 3, 1, 1] + 
      16*MT2*MW2^2*Cqe[3, 3, 3, 3] - 30*MT2*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Cqe[3, 3, 3, 3] + 11*MT2*MZ2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqe[3, 3, 3, 3] + MZ2^3*Cqe[3, 3, 3, 3] - 
      32*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 60*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      22*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 2*MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(8*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
      12*MW2*MZ2^2*Ced[1, 1, 1, 1] + 4*MZ2^3*Ced[1, 1, 1, 1] + 
      8*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MZ2^3*Ced[1, 1, 2, 2] + 8*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ced[1, 1, 3, 3] + 4*MZ2^3*Ced[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ced[3, 3, 1, 1] - 12*MW2*MZ2^2*Ced[3, 3, 1, 1] + 
      4*MZ2^3*Ced[3, 3, 1, 1] + 8*MW2^2*MZ2*Ced[3, 3, 2, 2] - 
      12*MW2*MZ2^2*Ced[3, 3, 2, 2] + 4*MZ2^3*Ced[3, 3, 2, 2] + 
      8*MW2^2*MZ2*Ced[3, 3, 3, 3] - 12*MW2*MZ2^2*Ced[3, 3, 3, 3] + 
      4*MZ2^3*Ced[3, 3, 3, 3] - 8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 16*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 
      24*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 8*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 1, 1] - 12*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
      4*MZ2^3*Cee[1, 1, 1, 1] + 8*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
      12*MW2*MZ2^2*Cee[1, 1, 2, 2] + 4*MZ2^3*Cee[1, 1, 2, 2] + 
      16*MW2^2*MZ2*Cee[1, 1, 3, 3] - 24*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      8*MZ2^3*Cee[1, 1, 3, 3] + 8*MW2^2*MZ2*Cee[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Cee[2, 2, 3, 3] + 4*MZ2^3*Cee[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Cee[3, 3, 3, 3] - 12*MW2*MZ2^2*Cee[3, 3, 3, 3] + 
      4*MZ2^3*Cee[3, 3, 3, 3] - 16*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      24*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 8*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 24*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 8*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 8*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 24*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MZ2^3*Ceu[1, 1, 1, 1] - 16*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 8*MZ2^3*Ceu[1, 1, 2, 2] - 
      48*MT2*MW2^2*Ceu[1, 1, 3, 3] + 72*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 24*MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Ceu[3, 3, 1, 1] + 24*MW2*MZ2^2*Ceu[3, 3, 1, 1] - 
      8*MZ2^3*Ceu[3, 3, 1, 1] - 16*MW2^2*MZ2*Ceu[3, 3, 2, 2] + 
      24*MW2*MZ2^2*Ceu[3, 3, 2, 2] - 8*MZ2^3*Ceu[3, 3, 2, 2] - 
      48*MT2*MW2^2*Ceu[3, 3, 3, 3] + 72*MT2*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Ceu[3, 3, 3, 3] - 24*MT2*MZ2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 4*MZ2^3*Ceu[3, 3, 3, 3] + 
      32*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 16*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      32*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 16*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      96*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 144*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      48*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 8*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[1, 1, 1, 1] + 16*MW2*MZ2^2*Cld[1, 1, 1, 1] - 
      8*MZ2^3*Cld[1, 1, 1, 1] - 8*MW2^2*MZ2*Cld[1, 1, 2, 2] + 
      16*MW2*MZ2^2*Cld[1, 1, 2, 2] - 8*MZ2^3*Cld[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cld[1, 1, 3, 3] + 16*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      8*MZ2^3*Cld[1, 1, 3, 3] - 8*MW2^2*MZ2*Cld[3, 3, 1, 1] + 
      16*MW2*MZ2^2*Cld[3, 3, 1, 1] - 8*MZ2^3*Cld[3, 3, 1, 1] - 
      8*MW2^2*MZ2*Cld[3, 3, 2, 2] + 16*MW2*MZ2^2*Cld[3, 3, 2, 2] - 
      8*MZ2^3*Cld[3, 3, 2, 2] - 8*MW2^2*MZ2*Cld[3, 3, 3, 3] + 
      16*MW2*MZ2^2*Cld[3, 3, 3, 3] - 8*MZ2^3*Cld[3, 3, 3, 3] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 16*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 16*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 16*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      4*MW2*MZ2^2*Cle[1, 1, 1, 1] - 4*MZ2^3*Cle[1, 1, 1, 1] - 
      8*MW2^2*MZ2*Cle[1, 1, 2, 2] + 16*MW2*MZ2^2*Cle[1, 1, 2, 2] - 
      8*MZ2^3*Cle[1, 1, 2, 2] + 4*MW2*MZ2^2*Cle[1, 1, 3, 3] - 
      4*MZ2^3*Cle[1, 1, 3, 3] - 16*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
      24*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 8*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, 1, 1] - 12*MW2*MZ2^2*Cle[2, 2, 1, 1] + 
      4*MZ2^3*Cle[2, 2, 1, 1] + 8*MW2^2*MZ2*Cle[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Cle[2, 2, 3, 3] + 4*MZ2^3*Cle[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 24*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 8*MZ2^3*Cle[2, 2, Leff, Leff] + 
      4*MW2*MZ2^2*Cle[3, 3, 1, 1] - 4*MZ2^3*Cle[3, 3, 1, 1] - 
      8*MW2^2*MZ2*Cle[3, 3, 2, 2] + 16*MW2*MZ2^2*Cle[3, 3, 2, 2] - 
      8*MZ2^3*Cle[3, 3, 2, 2] + 4*MW2*MZ2^2*Cle[3, 3, 3, 3] - 
      4*MZ2^3*Cle[3, 3, 3, 3] - 16*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 
      24*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 8*MZ2^3*Cle[3, 3, Leff, Leff] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 16*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 16*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 16*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cll[1, 1, 1, 1] + 20*MW2*MZ2^2*Cll[1, 1, 1, 1] - 
      12*MZ2^3*Cll[1, 1, 1, 1] - 16*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
      32*MW2*MZ2^2*Cll[1, 1, 2, 2] - 16*MZ2^3*Cll[1, 1, 2, 2] - 
      32*MW2^2*MZ2*Cll[1, 1, 3, 3] + 64*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      32*MZ2^3*Cll[1, 1, 3, 3] + 16*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      24*MW2*MZ2^2*Cll[1, 3, 3, 1] + 8*MZ2^3*Cll[1, 3, 3, 1] - 
      16*MW2^2*MZ2*Cll[2, 2, 3, 3] + 32*MW2*MZ2^2*Cll[2, 2, 3, 3] - 
      16*MZ2^3*Cll[2, 2, 3, 3] + 8*MW2^2*MZ2*Cll[2, 3, 3, 2] - 
      12*MW2*MZ2^2*Cll[2, 3, 3, 2] + 4*MZ2^3*Cll[2, 3, 3, 2] - 
      8*MW2^2*MZ2*Cll[3, 3, 3, 3] + 20*MW2*MZ2^2*Cll[3, 3, 3, 3] - 
      12*MZ2^3*Cll[3, 3, 3, 3] - 16*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 
      24*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 24*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 8*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 24*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 8*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 32*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 32*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 32*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[1, 1, 1, 1] - 16*MW2*MZ2^2*Clq1[1, 1, 1, 1] + 
      8*MZ2^3*Clq1[1, 1, 1, 1] + 8*MW2^2*MZ2*Clq1[1, 1, 2, 2] - 
      16*MW2*MZ2^2*Clq1[1, 1, 2, 2] + 8*MZ2^3*Clq1[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clq1[1, 1, 3, 3] - 60*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 12*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      14*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 2*MZ2^3*Clq1[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Clq1[3, 3, 1, 1] - 16*MW2*MZ2^2*Clq1[3, 3, 1, 1] + 
      8*MZ2^3*Clq1[3, 3, 1, 1] + 8*MW2^2*MZ2*Clq1[3, 3, 2, 2] - 
      16*MW2*MZ2^2*Clq1[3, 3, 2, 2] + 8*MZ2^3*Clq1[3, 3, 2, 2] + 
      48*MT2*MW2^2*Clq1[3, 3, 3, 3] - 60*MT2*MW2*MZ2*Clq1[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Clq1[3, 3, 3, 3] + 12*MT2*MZ2^2*Clq1[3, 3, 3, 3] + 
      14*MW2*MZ2^2*Clq1[3, 3, 3, 3] + 2*MZ2^3*Clq1[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 16*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 16*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      96*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 120*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 32*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      24*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 28*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 4*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq3[1, 1, 1, 1] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      48*MT2*MW2^2*Clq3[1, 1, 3, 3] + 60*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
      12*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      6*MZ2^3*Clq3[1, 1, 3, 3] - 24*MW2^2*MZ2*Clq3[3, 3, 1, 1] + 
      24*MW2*MZ2^2*Clq3[3, 3, 1, 1] - 24*MW2^2*MZ2*Clq3[3, 3, 2, 2] + 
      24*MW2*MZ2^2*Clq3[3, 3, 2, 2] - 48*MT2*MW2^2*Clq3[3, 3, 3, 3] + 
      60*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] - 12*MT2*MZ2^2*Clq3[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 6*MZ2^3*Clq3[3, 3, 3, 3] + 
      48*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 48*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] - 
      48*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 96*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 120*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 12*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[1, 1, 1, 1] - 32*MW2*MZ2^2*Clu[1, 1, 1, 1] + 
      16*MZ2^3*Clu[1, 1, 1, 1] + 16*MW2^2*MZ2*Clu[1, 1, 2, 2] - 
      32*MW2*MZ2^2*Clu[1, 1, 2, 2] + 16*MZ2^3*Clu[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clu[1, 1, 3, 3] - 96*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 48*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Clu[3, 3, 1, 1] - 32*MW2*MZ2^2*Clu[3, 3, 1, 1] + 
      16*MZ2^3*Clu[3, 3, 1, 1] + 16*MW2^2*MZ2*Clu[3, 3, 2, 2] - 
      32*MW2*MZ2^2*Clu[3, 3, 2, 2] + 16*MZ2^3*Clu[3, 3, 2, 2] + 
      48*MT2*MW2^2*Clu[3, 3, 3, 3] - 96*MT2*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clu[3, 3, 3, 3] + 48*MT2*MZ2^2*Clu[3, 3, 3, 3] + 
      16*MW2*MZ2^2*Clu[3, 3, 3, 3] - 8*MZ2^3*Clu[3, 3, 3, 3] - 
      32*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 64*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 32*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      32*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 64*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 32*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      96*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 192*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      96*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 16*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 12*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MZ2^3*Cqe[1, 1, 1, 1] - 8*MW2^2*MZ2*Cqe[1, 1, 3, 3] + 
      12*MW2*MZ2^2*Cqe[1, 1, 3, 3] - 4*MZ2^3*Cqe[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 24*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 8*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 12*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      4*MZ2^3*Cqe[2, 2, 1, 1] - 8*MW2^2*MZ2*Cqe[2, 2, 3, 3] + 
      12*MW2*MZ2^2*Cqe[2, 2, 3, 3] - 4*MZ2^3*Cqe[2, 2, 3, 3] + 
      16*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 24*MW2*MZ2^2*
       Cqe[2, 2, Leff, Leff] + 8*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 1, 1] + 36*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      16*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - MZ2^3*Cqe[3, 3, 1, 1] - 
      48*MT2*MW2^2*Cqe[3, 3, 3, 3] + 36*MT2*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      16*MW2^2*MZ2*Cqe[3, 3, 3, 3] - 6*MT2*MZ2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqe[3, 3, 3, 3] - MZ2^3*Cqe[3, 3, 3, 3] + 
      96*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 72*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 32*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      12*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 2*MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AtauFB_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((4*MW2 - 3*MZ2)*MZ2^2*(864*MW2^4 - 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 
      39*MZ2^2) + 27*MZ2^4*(33 - 4*Pi^2) + 32*MW2^3*MZ2*(-107 + 18*Pi^2) - 
    14*MW2^2*MZ2^2*(-539 + 72*Pi^2) - 9*MW2*MZ2^2*
     (MH2 + 567*MZ2 - 64*MZ2*Pi^2))*SW2^2)/
  (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MH2*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
   SW2^2*B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
    3*Pi^2*VMU^2) + (MW2*(4*MW2 - 3*MZ2)*MZ2^2*SW2^2*
   (MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 32*MW2*MZ2^2*SW2)*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^2*(MH2*(-12*MW2^3 + 17*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      18*MZ2^3) + MW2*(12*MW2^3 - 8*MW2^2*MZ2 - 31*MW2*MZ2^2 + 18*MZ2^3))*SW2*
   B0i[bb0, 0, 0, MW2])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
   Pi^2*VMU^2) - (MW2*(4*MW2 - 3*MZ2)*MZ2^2*
   (24*MW2^3 + MW2*(MH2 - 60*MZ2)*MZ2 + MZ2^2*(-MH2 + 27*MZ2))*SW2*
   B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) - (MW2*(4*MW2 - 3*MZ2)*MZ2^2*
   (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) - 
 (MW2*(4*MW2 - 3*MZ2)*MZ2^3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*
   B0i[bb0, MZ2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*
   SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU^2) + 
 (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VMU^2) + ((3*CWw*MW*MW2*MZ2^3*(-4*MW2 + 3*MZ2)*(-48*MW2^2 + 50*MW2*MZ2 + 
      MZ2^2)*SW2^2)/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^2*(2*MW2 - 3*MZ2)*MZ2^3*(-4*MW2 + 3*MZ2)*SW2^2*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (18*CWw*MW*MW2*(4*MW2 - 3*MZ2)*MZ2^3*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VMU) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VMU))*Class[1] - (12*CHD*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*
   Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/72*(MZ2*(-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(3*MH2 - 9*MW2 + 8*MZ2)*
        (64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 
         101*MW2*MZ2^4 - 15*MZ2^5) + 
       CHD*(-27*MH2^2*MW2*MZ2^2*(64*MW2^5 - 248*MW2^4*MZ2 + 400*MW2^3*MZ2^2 - 
           335*MW2^2*MZ2^3 + 144*MW2*MZ2^4 - 25*MZ2^5) + 
         MW2*(96768*MW2^9 - 6*MT2*MW2*(8192*MW2^7 - 35840*MW2^6*MZ2 + 
             59904*MW2^5*MZ2^2 - 45144*MW2^4*MZ2^3 + 9976*MW2^3*MZ2^4 + 
             6629*MW2^2*MZ2^5 - 4527*MW2*MZ2^6 + 810*MZ2^7) + 
           MW2^3*MZ2^6*(2300579 - 258192*Pi^2) + 405*MZ2^9*(-33 + 4*Pi^2) + 
           128*MW2^8*MZ2*(-3953 + 288*Pi^2) - 36*MW2*MZ2^8*
            (-3949 + 477*Pi^2) - 256*MW2^7*MZ2^2*(-6265 + 792*Pi^2) - 
           432*MW2^5*MZ2^4*(-11453 + 1436*Pi^2) + 48*MW2^2*MZ2^7*
            (-15542 + 1785*Pi^2) + 48*MW2^6*MZ2^3*(-73315 + 9888*Pi^2) + 
           4*MW2^4*MZ2^5*(-1076681 + 124920*Pi^2)) + 
         MH2*(-96768*MW2^9 + 6*MT2*MW2*(8192*MW2^7 - 35840*MW2^6*MZ2 + 
             59904*MW2^5*MZ2^2 - 45144*MW2^4*MZ2^3 + 9976*MW2^3*MZ2^4 + 
             6629*MW2^2*MZ2^5 - 4527*MW2*MZ2^6 + 810*MZ2^7) + 
           MW2^4*MZ2^5*(4286177 - 499680*Pi^2) + 3*MW2^2*MZ2^7*
            (248447 - 28560*Pi^2) + 24*MW2^6*MZ2^3*(145649 - 19776*Pi^2) - 
           405*MZ2^9*(-33 + 4*Pi^2) - 128*MW2^8*MZ2*(-3953 + 288*Pi^2) + 
           1728*MW2^5*MZ2^4*(-2845 + 359*Pi^2) + 512*MW2^7*MZ2^2*
            (-3119 + 396*Pi^2) + 36*MW2*MZ2^8*(-3949 + 477*Pi^2) + 
           MW2^3*MZ2^6*(-2294261 + 258192*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MH2*MW2*MZ2^3*(-4*CHbox*(MH2 - MW2)*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - 
        MH2*(MW2 + 3*MZ2)) + 3*CHD*MZ2*
       (MH2^3*(8*MW2^3 - 32*MW2^2*MZ2 + 33*MW2*MZ2^2 - 10*MZ2^3) + 
        12*MW2^2*MZ2*(-8*MW2^3 + 32*MW2^2*MZ2 - 33*MW2*MZ2^2 + 10*MZ2^3) + 
        MH2*MW2*(-88*MW2^4 + 400*MW2^3*MZ2 - 831*MW2^2*MZ2^2 + 
          698*MW2*MZ2^3 - 195*MZ2^4) + MH2^2*(176*MW2^4 - 488*MW2^3*MZ2 + 
          582*MW2^2*MZ2^2 - 337*MW2*MZ2^3 + 75*MZ2^4)))*SW2^2*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (CHD*MW2*MZ2^2*(32*MW2*MZ2*(64*MW2^5 - 216*MW2^4*MZ2 + 240*MW2^3*MZ2^2 - 
        75*MW2^2*MZ2^3 - 28*MW2*MZ2^4 + 15*MZ2^5) + 
      MT2*(4096*MW2^6 - 13824*MW2^5*MZ2 + 16128*MW2^4*MZ2^2 - 
        6120*MW2^3*MZ2^3 - 2752*MW2^2*MZ2^4 + 3195*MW2*MZ2^5 - 810*MZ2^6))*
     SW2^2*B0i[bb0, 0, 0, MT2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2^2*(CHD*(MH2*MW2*(1536*MW2^8 - 6528*MW2^7*MZ2 + 13568*MW2^6*MZ2^2 - 
          16712*MW2^5*MZ2^3 + 6960*MW2^4*MZ2^4 + 9825*MW2^3*MZ2^5 - 
          14555*MW2^2*MZ2^6 + 7121*MW2*MZ2^7 - 1233*MZ2^8) + 
        MW2^2*(-768*MW2^8 + 3264*MW2^7*MZ2 - 6496*MW2^6*MZ2^2 + 
          7096*MW2^5*MZ2^3 - 1428*MW2^4*MZ2^4 - 6330*MW2^3*MZ2^5 + 
          7489*MW2^2*MZ2^6 - 3367*MW2*MZ2^7 + 549*MZ2^8) + 
        MH2^2*(-768*MW2^8 + 3264*MW2^7*MZ2 - 7360*MW2^6*MZ2^2 + 
          10840*MW2^5*MZ2^3 - 7620*MW2^4*MZ2^4 - 1704*MW2^3*MZ2^5 + 
          6292*MW2^2*MZ2^6 - 3619*MW2*MZ2^7 + 684*MZ2^8)) + 
      36*CHbox*(MH2 - MW2)*MW2*MZ2^4*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)*
     B0i[bb0, 0, 0, MW2])/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MW2*MZ2*(CHD*(3840*MW2^8 - 16896*MW2^7*MZ2 + 29344*MW2^6*MZ2^2 + 
        8*MW2^5*(3*MH2 - 3188*MZ2)*MZ2^2 + 15*MW2^3*(21*MH2 - 596*MZ2)*
         MZ2^4 + MW2*(159*MH2 - 2930*MZ2)*MZ2^6 + 
        15*MZ2^7*(-2*MH2 + 31*MZ2) + 12*MW2^4*MZ2^3*(-12*MH2 + 1151*MZ2) + 
        MW2^2*(-324*MH2*MZ2^5 + 6818*MZ2^6)) - 4*CHbox*(MH2 - 2*MZ2)*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MZ2])/(4*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (3*CHD*MZ2*(-8*MW2^3 + 32*MW2^2*MZ2 - 33*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 
        15*MZ2^4))*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
    (4*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
        15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
      MZ2*(2048*MW2^5 - 6912*MW2^4*MZ2 + 8064*MW2^3*MZ2^2 - 
        3384*MW2^2*MZ2^3 - 80*MW2*MZ2^4 + 261*MZ2^5))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2^2*(768*MW2^6 + 2112*MW2^5*MZ2 - 4640*MW2^4*MZ2^2 - 
      792*MW2^3*MZ2^3 + 4164*MW2^2*MZ2^4 - 1458*MW2*MZ2^5 - 73*MZ2^6)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (6*CHD*MW2^3*MZ2^2*(256*MW2^6 - 304*MW2^5*MZ2 - 400*MW2^4*MZ2^2 + 
      702*MW2^3*MZ2^3 - 212*MW2^2*MZ2^4 - 71*MW2*MZ2^5 + 30*MZ2^6)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*CHD*MW2^2*MZ2^4*(320*MW2^5 - 96*MW2^4*MZ2 - 424*MW2^3*MZ2^2 + 
      152*MW2^2*MZ2^3 + 117*MW2*MZ2^4 - 43*MZ2^5)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[3] - 
 (24*CHWB*CW*(4*MW2 - 3*MZ2)*MZ2^5*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((CHWB*MW2*(-9*MH2^3*MZ2^3*SW2*(384*MW2^7 + 2*MW2^2*MZ2^5*(1813 - 41*SW2) + 
        15*MZ2^7*(8 - 3*SW2) + 32*MW2^6*MZ2*(-17 + 12*SW2) - 
        16*MW2^5*MZ2^2*(111 + 82*SW2) + 2*MW2*MZ2^6*(-524 + 101*SW2) - 
        2*MW2^3*MZ2^4*(3155 + 426*SW2) + 4*MW2^4*MZ2^3*(1387 + 428*SW2)) - 
      4*MW2^2*(6*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(1024*MW2^10*(-5293 + 324*SW2) - 512*MW2^9*MZ2*
           (-73353 + 12584*SW2) + 64*MW2^8*MZ2^2*(-1813841 + 494744*SW2) - 
          32*MW2^7*MZ2^3*(-6587651 + 2430450*SW2) + 
          9*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-31133021 + 4*(3614441 + 1440*Pi^2)*SW2) - 8*MW2^5*MZ2^5*
           (-25004650 + 9*(1560563 + 2720*Pi^2)*SW2) - 
          3*MW2*MZ2^9*(-489444 + (398537 + 14352*Pi^2)*SW2) + 
          2*MW2^4*MZ2^6*(-55298211 + 8*(4557233 + 21384*Pi^2)*SW2) + 
          6*MW2^2*MZ2^8*(-1695729 + (1374287 + 26736*Pi^2)*SW2) - 
          2*MW2^3*MZ2^7*(-20784650 + (15556913 + 157248*Pi^2)*SW2))) + 
      MH2^2*(-6*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(-1024*MW2^10*(-5293 + 324*SW2) + 128*MW2^9*MZ2*
           (-293439 + 50336*SW2) - 32*MW2^8*MZ2^2*(-3627367 + 988300*SW2) + 
          16*MW2^7*MZ2^3*(-13167841 + 4850982*SW2) - 
          9*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) - 4*MW2^6*MZ2^4*
           (-62182027 + 4*(7211467 + 2880*Pi^2)*SW2) + 2*MW2^5*MZ2^5*
           (-99779767 + 18*(3113531 + 5440*Pi^2)*SW2) + 
          6*MW2*MZ2^9*(-243822 + (198931 + 7176*Pi^2)*SW2) + 
          2*MW2^3*MZ2^7*(-20690393 + 7*(2217461 + 22464*Pi^2)*SW2) - 
          3*MW2^2*MZ2^8*(-3375018 + (2742709 + 53472*Pi^2)*SW2) - 
          2*MW2^4*MZ2^6*(-55102191 + (36373237 + 171072*Pi^2)*SW2))) + 
      MH2*MW2*(30*MT2*MZ2*SW2*(49152*MW2^9 + 2*MW2^3*MZ2^6*
           (344299 - 335910*SW2) + 16*MW2^5*MZ2^4*(152191 - 104798*SW2) + 
          2*MW2*MZ2^8*(12812 - 13405*SW2) + 16384*MW2^8*MZ2*(-25 + 3*SW2) + 
          195*MZ2^9*(-8 + 7*SW2) - 640*MW2^7*MZ2^2*(-2073 + 640*SW2) + 
          32*MW2^6*MZ2^3*(-72199 + 36468*SW2) + 2*MW2^2*MZ2^7*
           (-89229 + 94001*SW2) + 4*MW2^4*MZ2^5*(-406291 + 344788*SW2)) + 
        MZ2*(5120*MW2^10*(-5293 + 324*SW2) - 4096*MW2^9*MZ2*
           (-45876 + 7865*SW2) + 64*MW2^8*MZ2^2*(-9080095 + 2473072*SW2) - 
          32*MW2^7*MZ2^3*(-32989789 + 12146814*SW2) + 
          45*MZ2^10*(-10620 + (7639 + 528*Pi^2)*SW2) - 15*MW2*MZ2^9*
           (-489156 + 23*(17323 + 624*Pi^2)*SW2) + 8*MW2^6*MZ2^4*
           (-155930227 + 4*(18062647 + 7200*Pi^2)*SW2) - 
          8*MW2^5*MZ2^5*(-125220125 + 9*(7798697 + 13600*Pi^2)*SW2) + 
          2*MW2^4*MZ2^6*(-276813111 + 44*(4140937 + 19440*Pi^2)*SW2) + 
          6*MW2^2*MZ2^8*(-8477037 + (6868873 + 133680*Pi^2)*SW2) - 
          2*MW2^3*MZ2^7*(-103977358 + (77751157 + 786240*Pi^2)*SW2)))))/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MW2*MZ2^2*SW2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(32*MW2^4 - 104*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
        71*MW2*MZ2^3 + 15*MZ2^4)*SW + 
      CHWB*(-48*MW2^3*(512*MW2^8 + 10*MW2^3*MZ2^5*(189 - 172*SW2) + 
          3*MW2*MZ2^7*(35 - 141*SW2) + 60*MZ2^8*SW2 + 128*MW2^7*MZ2*
           (-13 + 4*SW2) + 32*MW2^5*MZ2^3*(17 + 14*SW2) - 
          64*MW2^6*MZ2^2*(-25 + 18*SW2) + 8*MW2^4*MZ2^4*(-285 + 136*SW2) + 
          7*MW2^2*MZ2^6*(-101 + 170*SW2)) + 
        MH2^4*(128*MW2^7 + 2*MW2^2*MZ2^5*(1472 - 869*SW2) + 
          4*MW2^4*MZ2^3*(1357 - 260*SW2) + 15*MZ2^7*(6 - 7*SW2) + 
          16*MW2^5*MZ2^2*(-163 + 2*SW2) + 32*MW2^6*MZ2*(9 + 4*SW2) + 
          24*MW2*MZ2^6*(-34 + 29*SW2) + 2*MW2^3*MZ2^4*(-2727 + 1018*SW2)) + 
        3*MH2^3*(1792*MW2^8 + 105*MZ2^8*SW2 + 64*MW2^7*MZ2*(-135 + 28*SW2) - 
          12*MW2*MZ2^7*(5 + 48*SW2) - 64*MW2^6*MZ2^2*(-278 + 95*SW2) + 
          2*MW2^2*MZ2^6*(487 + 401*SW2) + 2*MW2^3*MZ2^5*(-2549 + 580*SW2) - 
          8*MW2^4*MZ2^4*(-1674 + 683*SW2) + 8*MW2^5*MZ2^3*
           (-2519 + 1032*SW2)) + 4*MH2*MW2^2*(13696*MW2^8 + 
          2*MW2^3*MZ2^5*(18442 - 13903*SW2) + 3*MW2*MZ2^7*(750 - 2821*SW2) + 
          16*MW2^6*MZ2^2*(3643 - 2282*SW2) + 1215*MZ2^8*SW2 + 
          32*MW2^7*MZ2*(-1509 + 428*SW2) + 12*MW2^2*MZ2^6*
           (-1230 + 1891*SW2) + 2*MW2^4*MZ2^4*(-17937 + 2606*SW2) + 
          4*MW2^5*MZ2^3*(-3049 + 7508*SW2)) - 3*MH2^2*MW2*
         (11904*MW2^8 + 2*MW2^4*MZ2^4*(11451 - 7622*SW2) + 
          2*MW2^3*MZ2^5*(733 - 4487*SW2) + 16*MW2^6*MZ2^2*(4999 - 2270*SW2) + 
          3*MW2*MZ2^7*(250 - 1709*SW2) + 765*MZ2^8*SW2 + 
          992*MW2^7*MZ2*(-49 + 12*SW2) + 10*MW2^2*MZ2^6*(-349 + 1225*SW2) + 
          4*MW2^5*MZ2^3*(-16227 + 10196*SW2))))*B0i[bb0, 0, 0, MH2])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (192*MW2^5 - 560*MW2^4*MZ2 + 656*MW2^3*MZ2^2 - 386*MW2^2*MZ2^3 + 
        116*MW2*MZ2^4 - 15*MZ2^5) + 32*MW2^2*MZ2^3*SW2^2*
       (128*MW2^7 - 30*MW2*MZ2^6*(-2 + SW2) + 15*MZ2^7*SW2 + 
        32*MW2^6*MZ2*(-19 + 4*SW2) - 16*MW2^5*MZ2^2*(-79 + 6*SW2) - 
        2*MW2^2*MZ2^5*(187 + 83*SW2) - 4*MW2^4*MZ2^3*(367 + 92*SW2) + 
        2*MW2^3*MZ2^4*(499 + 258*SW2)) + MT2*MW2*MZ2*SW2*
       (24576*MW2^9 + 2*MW2^3*MZ2^6*(178157 - 173706*SW2) + 
        8192*MW2^8*MZ2*(-25 + 3*SW2) + 15*MZ2^9*(-52 + 5*SW2) - 
        128*MW2^7*MZ2^2*(-5223 + 1600*SW2) - 2*MW2*MZ2^8*(-6406 + 5339*SW2) + 
        32*MW2^6*MZ2^3*(-36761 + 18396*SW2) + 2*MW2^2*MZ2^7*
         (-45627 + 46447*SW2) - 16*MW2^5*MZ2^4*(-78269 + 53506*SW2) + 
        4*MW2^4*MZ2^5*(-210341 + 178172*SW2)))*B0i[bb0, 0, 0, MT2])/
    (6*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (192*MW2^5 - 560*MW2^4*MZ2 + 656*MW2^3*MZ2^2 - 386*MW2^2*MZ2^3 + 
        116*MW2*MZ2^4 - 15*MZ2^5) + 4*MW2^3*(24576*MW2^11 - 15*CW2*MZ2^11 + 
        2*MW2^4*MZ2^7*(534355 - 469366*SW2) + 20*MW2^2*MZ2^9*
         (2017 - 2773*SW2) + 3584*MW2^10*MZ2*(7 + 12*SW2) - 
        128*MW2^9*MZ2^2*(5187 + 200*SW2) + MW2*MZ2^10*(-2299 + 4417*SW2) - 
        64*MW2^8*MZ2^3*(-34751 + 7794*SW2) - 24*MW2^6*MZ2^5*
         (-160237 + 91290*SW2) + 16*MW2^7*MZ2^4*(-234809 + 96576*SW2) + 
        2*MW2^3*MZ2^8*(-139810 + 150811*SW2) + 4*MW2^5*MZ2^6*
         (-631413 + 453806*SW2)) + MH2^3*(-24576*MW2^11 + 15*CW2*MZ2^11 + 
        14*MW2^5*MZ2^6*(182571 - 129070*SW2) + 26*MW2^3*MZ2^8*
         (10903 - 11731*SW2) + MW2*MZ2^10*(2209 - 4732*SW2) - 
        3584*MW2^10*MZ2*(7 + 12*SW2) + 1280*MW2^9*MZ2^2*(519 + 20*SW2) + 
        32*MW2^8*MZ2^3*(-69667 + 15528*SW2) - 32*MW2^7*MZ2^4*
         (-118000 + 48063*SW2) + MW2^2*MZ2^9*(-40454 + 57347*SW2) + 
        12*MW2^6*MZ2^5*(-323181 + 181624*SW2) + 2*MW2^4*MZ2^7*
         (-542191 + 469237*SW2)) + 3*MH2^2*MW2*(49152*MW2^11 - 
        30*CW2*MZ2^11 + 2*MW2^4*MZ2^7*(1098593 - 953505*SW2) + 
        12*MW2^6*MZ2^5*(653657 - 368436*SW2) + MW2^2*MZ2^9*
         (82387 - 115657*SW2) + 7168*MW2^10*MZ2*(7 + 12*SW2) - 
        128*MW2^9*MZ2^2*(10439 + 400*SW2) + MW2*MZ2^10*(-4553 + 9464*SW2) - 
        32*MW2^8*MZ2^3*(-140471 + 31340*SW2) + 16*MW2^7*MZ2^4*
         (-476709 + 194534*SW2) + 2*MW2^3*MZ2^8*(-287602 + 309199*SW2) + 
        2*MW2^5*MZ2^6*(-2587267 + 1835702*SW2)) + 
      MH2*MW2^2*(-221184*MW2^11 + 135*CW2*MZ2^11 + 2*MW2^3*MZ2^8*
         (1272690 - 1377883*SW2) + 12*MW2^5*MZ2^6*(1912893 - 1371950*SW2) + 
        3*MW2*MZ2^10*(6877 - 13771*SW2) - 32256*MW2^10*MZ2*(7 + 12*SW2) + 
        1920*MW2^9*MZ2^2*(3121 + 120*SW2) + 8*MW2^2*MZ2^9*
         (-45782 + 63911*SW2) + 64*MW2^8*MZ2^3*(-314197 + 70410*SW2) - 
        16*MW2^7*MZ2^4*(-2126757 + 873592*SW2) + 8*MW2^6*MZ2^5*
         (-4361701 + 2480374*SW2) + 2*MW2^4*MZ2^7*(-4862923 + 4267410*SW2)))*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
     (-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MZ2*(72*(CHB + CHW)*MW*MW2*MZ*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (32*MW2^3 - 72*MW2^2*MZ2 + 56*MW2*MZ2^2 - 15*MZ2^3)*SW + 
      CHWB*(18432*MW2^11 + 45*CW2*MZ2^11 + 4608*MW2^10*(MZ2 + 16*MZ2*SW2) + 
        MW2^2*MZ2^8*(1359*MH2 - 28198*MZ2 - 1179*MH2*SW2 + 2412*MZ2*SW2) + 
        3*MW2*MZ2^9*(MZ2*(839 - 439*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        128*MW2^9*MZ2*(15*MH2 - 8*MZ2*(263 + 234*SW2)) + 
        4*MW2^6*MZ2^4*(2*MZ2*(37505 - 84564*SW2) + 3*MH2*(-259 + 788*SW2)) + 
        32*MW2^8*MZ2^2*(3*MH2*(-79 + 20*SW2) + 4*MZ2*(5395 + 1632*SW2)) + 
        16*MW2^7*MZ2^3*(MH2*(657 - 426*SW2) + 2*MZ2*(-23465 + 7206*SW2)) + 
        2*MW2^5*MZ2^5*(-3*MH2*(1257 + 886*SW2) + 28*MZ2*(2695 + 11409*SW2)) + 
        2*MW2^3*MZ2^7*(3*MH2*(-880 + 421*SW2) + MZ2*(59549 + 26265*SW2)) - 
        2*MW2^4*MZ2^6*(MH2*(-4929 + 381*SW2) + 5*MZ2*(23783 + 28932*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^2*SW2*(24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2*
       (32*MW2^4 - 104*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 71*MW2*MZ2^3 + 15*MZ2^4)*
       SW + CHWB*MW*(8*MH2*(768*MW2^8 + 2*MW2^4*MZ2^4*(1499 - 1120*SW2) + 
          30*MZ2^8*SW2 + 256*MW2^7*MZ2*(-13 + 3*SW2) - 80*MW2^6*MZ2^2*
           (-75 + 32*SW2) - 3*MW2*MZ2^7*(-5 + 58*SW2) + 16*MW2^5*MZ2^3*
           (-358 + 215*SW2) + MW2^2*MZ2^6*(34 + 245*SW2) + 
          MW2^3*MZ2^5*(-759 + 494*SW2)) - 12*MZ2*(1024*MW2^8 + 
          4*MW2^4*MZ2^4*(1027 - 868*SW2) + 2*MW2*MZ2^7*(15 - 116*SW2) + 
          45*MZ2^8*SW2 + 128*MW2^7*MZ2*(-35 + 8*SW2) - 96*MW2^6*MZ2^2*
           (-85 + 36*SW2) + 2*MW2^2*MZ2^6*(4 + 97*SW2) + 
          16*MW2^5*MZ2^3*(-491 + 302*SW2) + 2*MW2^3*MZ2^5*(-497 + 534*SW2)) + 
        MH2^2*(128*MW2^7 - 30*MW2*MZ2^6 + 16*MW2^5*MZ2^2*(41 - 46*SW2) - 
          15*MZ2^7*SW2 + 32*MW2^6*MZ2*(-15 + 4*SW2) + 2*MW2^2*MZ2^5*
           (56 + 199*SW2) + 4*MW2^4*MZ2^3*(-83 + 364*SW2) - 
          2*MW2^3*MZ2^4*(27 + 614*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (4*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*(-(MZ2*(4096*MW2^10 + 255*MZ2^10 + 2*MW2^3*MZ2^7*
          (3531 - 27031*SW2) + 4096*MW2^9*MZ2*SW2 + 128*MW2^8*MZ2^2*
          (-489 + 128*SW2) - MW2*MZ2^9*(2107 + 453*SW2) - 
         32*MW2^7*MZ2^3*(-5729 + 3780*SW2) + 2*MW2^2*MZ2^8*
          (2618 + 4317*SW2) + 16*MW2^6*MZ2^4*(-15507 + 16082*SW2) - 
         4*MW2^5*MZ2^5*(-46073 + 68868*SW2) + 2*MW2^4*MZ2^6*
          (-35729 + 82274*SW2))) + MT2*(24576*MW2^10 + 
        2*MW2^2*MZ2^8*(40639 - 55881*SW2) + 105*MZ2^10*(1 - 2*SW2) + 
        8192*MW2^9*MZ2*(-28 + 3*SW2) - 128*MW2^8*MZ2^2*(-6877 + 1792*SW2) + 
        MW2*MZ2^9*(-7427 + 12337*SW2) + 32*MW2^7*MZ2^3*(-58499 + 25012*SW2) - 
        16*MW2^6*MZ2^4*(-154059 + 91990*SW2) + 2*MW2^3*MZ2^7*
         (-202823 + 232141*SW2) + 4*MW2^5*MZ2^5*(-525127 + 403572*SW2) - 
        2*MW2^4*MZ2^6*(-581883 + 551326*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (6*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*CW*(24576*MW2^11 - 15*MZ2^11 + 2*MW2^3*MZ2^8*(37341 - 35147*SW2) + 
      MW2*MZ2^10*(791 - 379*SW2) + 512*MW2^10*MZ2*(37 + 84*SW2) - 
      128*MW2^9*MZ2^2*(2959 + 104*SW2) + 58*MW2^2*MZ2^9*(-212 + 211*SW2) + 
      4*MW2^5*MZ2^6*(53911 + 2526*SW2) - 64*MW2^8*MZ2^3*(-13267 + 4802*SW2) + 
      16*MW2^7*MZ2^4*(-48701 + 38000*SW2) - 8*MW2^6*MZ2^5*
       (-24151 + 52366*SW2) + 2*MW2^4*MZ2^7*(-103327 + 68594*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (12*CHWB*CW*MW2^2*MZ2^2*(384*MW2^7 - 864*MW2^6*MZ2 - 272*MW2^5*MZ2^2 + 
      2468*MW2^4*MZ2^3 - 2678*MW2^3*MZ2^4 + 1103*MW2^2*MZ2^5 - 
      120*MW2*MZ2^6 - 15*MZ2^7)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (12*CHWB*CW*MW2*MZ2^3*(192*MW2^7 - 528*MW2^6*MZ2 + 256*MW2^5*MZ2^2 + 
      510*MW2^4*MZ2^3 - 554*MW2^3*MZ2^4 + 49*MW2^2*MZ2^5 + 108*MW2*MZ2^6 - 
      29*MZ2^7)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[4] + 
 (6*(4*MW2 - 3*MZ2)*MZ2^3*SW2*VMU^2*
   (4*MW2^2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + CHl3[2, 2] - 
      CHl3[3, 3]) + 2*MW2*MZ2*(-2*CHe[1, 1] - 2*CHe[3, 3] + 3*CHl1[1, 1] + 
      3*CHl1[3, 3] + CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHl3[3, 3]) + 
    MZ2^2*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
        CHl3[3, 3])))*Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((3*MW2*MZ2^2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-2*MW2^3*MZ2^4*(182*CHe[1, 1] + 182*CHe[3, 3] - 81*CHl1[1, 1] - 
        81*CHl1[3, 3] + 378*CHl3[1, 1] + 1315*CHl3[2, 2] - 937*CHl3[3, 3]) + 
      2*MW2^2*MZ2^5*(80*CHe[1, 1] + 80*CHe[3, 3] - 51*CHl1[1, 1] - 
        51*CHl1[3, 3] - 225*CHl3[1, 1] + 508*CHl3[2, 2] - 733*CHl3[3, 3]) + 
      16*MW2^5*MZ2^2*(16*CHe[1, 1] + 16*CHe[3, 3] - 11*CHl1[1, 1] - 
        11*CHl1[3, 3] - 212*CHl3[1, 1] - 97*CHl3[2, 2] - 115*CHl3[3, 3]) + 
      4*MW2^4*MZ2^3*(56*CHe[1, 1] + 56*CHe[3, 3] + CHl1[1, 1] + CHl1[3, 3] + 
        721*CHl3[1, 1] + 780*CHl3[2, 2] - 59*CHl3[3, 3]) - 
      32*MW2^6*MZ2*(12*CHe[1, 1] + 12*CHe[3, 3] - 3*CHl1[1, 1] - 
        3*CHl1[3, 3] - 57*CHl3[1, 1] - 2*CHl3[2, 2] - 55*CHl3[3, 3]) + 
      128*MW2^7*(CHe[1, 1] + CHe[3, 3] - 3*CHl3[1, 1] + CHl3[2, 2] - 
        4*CHl3[3, 3]) - MZ2^7*(CHe[1, 1] + CHe[3, 3] - 2*CHl1[1, 1] - 
        2*CHl1[3, 3] + 58*CHl3[1, 1] + 58*CHl3[3, 3]) + 
      MW2*MZ2^6*(-21*CHe[1, 1] - 21*CHe[3, 3] + 14*CHl1[1, 1] + 
        14*CHl1[3, 3] + 332*CHl3[1, 1] - 146*CHl3[2, 2] + 478*CHl3[3, 3])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*MW2^3*MZ2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MW2^2*MZ2^5*(340*CHe[1, 1] + 340*CHe[3, 3] - 1029*CHl1[1, 1] - 
        1029*CHl1[3, 3] - 3737*CHl3[1, 1] - 1082*CHl3[2, 2] - 
        2655*CHl3[3, 3]) - 2*MW2^3*MZ2^4*(454*CHe[1, 1] + 454*CHe[3, 3] - 
        883*CHl1[1, 1] - 883*CHl1[3, 3] - 2153*CHl3[1, 1] + 58*CHl3[2, 2] - 
        2211*CHl3[3, 3]) + 4*MW2^4*MZ2^3*(248*CHe[1, 1] + 248*CHe[3, 3] - 
        322*CHl1[1, 1] - 322*CHl1[3, 3] - 341*CHl3[1, 1] + 491*CHl3[2, 2] - 
        832*CHl3[3, 3]) - 32*MW2^6*MZ2*(8*CHe[1, 1] + 8*CHe[3, 3] - 
        12*CHl1[1, 1] - 12*CHl1[3, 3] - 47*CHl3[1, 1] - 17*CHl3[2, 2] - 
        30*CHl3[3, 3]) - 16*MW2^5*MZ2^2*(16*CHe[1, 1] + 16*CHe[3, 3] - 
        3*CHl1[1, 1] - 3*CHl1[3, 3] + 97*CHl3[1, 1] + 116*CHl3[2, 2] - 
        19*CHl3[3, 3]) + 128*MW2^7*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - 
        CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[3, 3]) - 
      2*MZ2^7*(CHe[1, 1] + CHe[3, 3] + 13*CHl1[1, 1] + 13*CHl1[3, 3] + 
        103*CHl3[1, 1] + 60*CHl3[2, 2] + 43*CHl3[3, 3]) + 
      MW2*MZ2^6*(-41*CHe[1, 1] - 41*CHe[3, 3] + 273*CHl1[1, 1] + 
        273*CHl1[3, 3] + 1433*CHl3[1, 1] + 666*CHl3[2, 2] + 767*CHl3[3, 3])))/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*SW2*B0i[bb0, MZ2, MW2, MW2]*
     (-15*MZ2^9*(CHe[1, 1] + CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[3, 3] + 
        2*CHl3[1, 1] + 2*CHl3[3, 3]) + 3072*MW2^9*(2*CHe[1, 1] + 
        2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[3, 3] + 3*CHl3[1, 1] + 
        CHl3[2, 2] + 2*CHl3[3, 3]) + 128*MW2^7*MZ2^2*
       (77*CHe[1, 1] + 77*CHe[3, 3] - 145*CHl1[1, 1] - 145*CHl1[3, 3] + 
        4*CHl3[1, 1] - 23*CHl3[2, 2] + 27*CHl3[3, 3]) - 
      256*MW2^8*MZ2*(74*CHe[1, 1] + 74*CHe[3, 3] - 86*CHl1[1, 1] - 
        86*CHl1[3, 3] + 101*CHl3[1, 1] + 39*CHl3[2, 2] + 62*CHl3[3, 3]) - 
      MW2*MZ2^8*(111*CHe[1, 1] + 111*CHe[3, 3] - 222*CHl1[1, 1] - 
        222*CHl1[3, 3] + 334*CHl3[1, 1] + 334*CHl3[3, 3]) + 
      32*MW2^6*MZ2^3*(1030*CHe[1, 1] + 1030*CHe[3, 3] - 962*CHl1[1, 1] - 
        962*CHl1[3, 3] + 2315*CHl3[1, 1] + 1409*CHl3[2, 2] + 
        906*CHl3[3, 3]) + 4*MW2^2*MZ2^7*(640*CHe[1, 1] + 640*CHe[3, 3] - 
        1324*CHl1[1, 1] - 1324*CHl1[3, 3] + 639*CHl3[1, 1] - 343*CHl3[2, 2] + 
        982*CHl3[3, 3]) - 16*MW2^5*MZ2^4*(3783*CHe[1, 1] + 3783*CHe[3, 3] - 
        4907*CHl1[1, 1] - 4907*CHl1[3, 3] + 6618*CHl3[1, 1] + 
        3873*CHl3[2, 2] + 2745*CHl3[3, 3]) - 4*MW2^3*MZ2^6*
       (3868*CHe[1, 1] + 3868*CHe[3, 3] - 7153*CHl1[1, 1] - 7153*CHl1[3, 3] + 
        4398*CHl3[1, 1] + 647*CHl3[2, 2] + 3751*CHl3[3, 3]) + 
      8*MW2^4*MZ2^5*(5452*CHe[1, 1] + 5452*CHe[3, 3] - 8576*CHl1[1, 1] - 
        8576*CHl1[3, 3] + 7917*CHl3[1, 1] + 3837*CHl3[2, 2] + 
        4080*CHl3[3, 3])))/(8*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2) + (MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
     B0i[bb0, MZ2, MH2, MZ2]*(512*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 
      4*MW2^3*MZ2^3*(157*CHe[1, 1] + 157*CHe[3, 3] - 139*CHl1[1, 1] - 
        139*CHl1[3, 3] - 484*CHl3[1, 1] - 345*CHl3[2, 2] - 139*CHl3[3, 3]) - 
      32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[3, 3] - 8*CHl1[1, 1] - 
        8*CHl1[3, 3] - 83*CHl3[1, 1] - 75*CHl3[2, 2] - 8*CHl3[3, 3]) + 
      32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
        58*CHl3[1, 1] - 57*CHl3[2, 2] - CHl3[3, 3]) + 
      4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[3, 3] + 127*CHl1[1, 1] + 
        127*CHl1[3, 3] + 200*CHl3[1, 1] + 73*CHl3[2, 2] + 127*CHl3[3, 3]) + 
      MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[3, 3] - 
        206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
      15*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3]))))/(8*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2*MZ2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(512*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 4*MW2^3*MZ2^3*
         (157*CHe[1, 1] + 157*CHe[3, 3] - 139*CHl1[1, 1] - 139*CHl1[3, 3] - 
          484*CHl3[1, 1] - 345*CHl3[2, 2] - 139*CHl3[3, 3]) - 
        32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[3, 3] - 8*CHl1[1, 1] - 
          8*CHl1[3, 3] - 83*CHl3[1, 1] - 75*CHl3[2, 2] - 8*CHl3[3, 3]) + 
        32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
          58*CHl3[1, 1] - 57*CHl3[2, 2] - CHl3[3, 3]) + 
        4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[3, 3] + 127*CHl1[1, 1] + 
          127*CHl1[3, 3] + 200*CHl3[1, 1] + 73*CHl3[2, 2] + 127*CHl3[3, 3]) + 
        MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[3, 3] - 
          206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
        15*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3]))) - 12*MW2^2*MZ2*
       (512*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 4*MW2^3*MZ2^3*
         (157*CHe[1, 1] + 157*CHe[3, 3] - 139*CHl1[1, 1] - 139*CHl1[3, 3] - 
          484*CHl3[1, 1] - 345*CHl3[2, 2] - 139*CHl3[3, 3]) - 
        32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[3, 3] - 8*CHl1[1, 1] - 
          8*CHl1[3, 3] - 83*CHl3[1, 1] - 75*CHl3[2, 2] - 8*CHl3[3, 3]) + 
        32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
          58*CHl3[1, 1] - 57*CHl3[2, 2] - CHl3[3, 3]) + 
        4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[3, 3] + 127*CHl1[1, 1] + 
          127*CHl1[3, 3] + 200*CHl3[1, 1] + 73*CHl3[2, 2] + 127*CHl3[3, 3]) + 
        MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[3, 3] - 
          206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
        15*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3]))) - MH2^2*(2*MW2 + 3*MZ2)*
       (512*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 4*MW2^3*MZ2^3*
         (157*CHe[1, 1] + 157*CHe[3, 3] - 139*CHl1[1, 1] - 139*CHl1[3, 3] - 
          484*CHl3[1, 1] - 345*CHl3[2, 2] - 139*CHl3[3, 3]) - 
        32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[3, 3] - 8*CHl1[1, 1] - 
          8*CHl1[3, 3] - 83*CHl3[1, 1] - 75*CHl3[2, 2] - 8*CHl3[3, 3]) + 
        32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
          58*CHl3[1, 1] - 57*CHl3[2, 2] - CHl3[3, 3]) + 
        4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[3, 3] + 127*CHl1[1, 1] + 
          127*CHl1[3, 3] + 200*CHl3[1, 1] + 73*CHl3[2, 2] + 127*CHl3[3, 3]) + 
        MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[3, 3] - 
          206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
        15*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3]))) + 
      MH2*MW2*(512*MW2^7*(CHl3[1, 1] + CHl3[2, 2]) - 
        4*MW2^4*MZ2^3*(1403*CHe[1, 1] + 1403*CHe[3, 3] - 821*CHl1[1, 1] - 
          821*CHl1[3, 3] - 7388*CHl3[1, 1] - 6567*CHl3[2, 2] - 
          821*CHl3[3, 3]) + 180*MW2*MZ2^6*(11*CHe[1, 1] + 11*CHe[3, 3] - 
          17*CHl1[1, 1] - 17*CHl1[3, 3] - 14*CHl3[1, 1] + 3*CHl3[2, 2] - 
          17*CHl3[3, 3]) + 32*MW2^5*MZ2^2*(32*CHe[1, 1] + 32*CHe[3, 3] - 
          7*CHl1[1, 1] - 7*CHl1[3, 3] - 634*CHl3[1, 1] - 627*CHl3[2, 2] - 
          7*CHl3[3, 3]) + 32*MW2^6*MZ2*(3*CHe[1, 1] + 3*CHe[3, 3] - 
          CHl1[1, 1] - CHl1[3, 3] + 146*CHl3[1, 1] + 147*CHl3[2, 2] - 
          CHl3[3, 3]) + MW2^2*MZ2^5*(-6287*CHe[1, 1] - 6287*CHe[3, 3] + 
          7414*CHl1[1, 1] + 7414*CHl1[3, 3] + 8698*CHl3[1, 1] + 
          1284*CHl3[2, 2] + 7414*CHl3[3, 3]) - 225*MZ2^7*
         (CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
            CHl3[3, 3])) + 4*MW2^3*MZ2^4*(2248*CHe[1, 1] + 2248*CHe[3, 3] - 
          11*(178*CHl1[1, 1] + 178*CHl1[3, 3] + 479*CHl3[1, 1] + 
            301*CHl3[2, 2] + 178*CHl3[3, 3])))))/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(32*MW2^6*MZ2^3*(1054*CHe[1, 1] + 1054*CHe[3, 3] + 
          34*CHl1[1, 1] + 684*CHl1[2, 2] - 650*CHl1[3, 3] - 1609*CHl3[1, 1] + 
          677*CHl3[2, 2] - 2286*CHl3[3, 3]) + 3072*MW2^9*
         (2*CHe[1, 1] + 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[3, 3] + 
          3*CHl3[1, 1] + CHl3[2, 2] + 2*CHl3[3, 3]) - 
        256*MW2^8*MZ2*(86*CHe[1, 1] + 86*CHe[3, 3] - 110*CHl1[1, 1] - 
          110*CHl1[3, 3] + 173*CHl3[1, 1] + 39*CHl3[2, 2] + 134*CHl3[3, 3]) + 
        3*MZ2^9*(157*CHe[1, 1] + 157*CHe[3, 3] - 314*CHl1[1, 1] - 
          314*CHl1[3, 3] + 686*CHl3[1, 1] + 240*CHl3[2, 2] + 
          446*CHl3[3, 3]) - 16*MW2^5*MZ2^4*(5439*CHe[1, 1] + 5439*CHe[3, 3] - 
          4685*CHl1[1, 1] + 2700*CHl1[2, 2] - 7385*CHl1[3, 3] + 
          1878*CHl3[1, 1] + 1347*CHl3[2, 2] + 531*CHl3[3, 3]) + 
        128*MW2^7*MZ2^2*(137*CHe[1, 1] + 137*CHe[3, 3] - 331*CHl1[1, 1] - 
          36*CHl1[2, 2] - 295*CHl1[3, 3] + 616*CHl3[1, 1] + 19*CHl3[2, 2] + 
          597*CHl3[3, 3]) + 8*MW2^4*MZ2^5*(10996*CHe[1, 1] + 
          10996*CHe[3, 3] - 13358*CHl1[1, 1] + 5670*CHl1[2, 2] - 
          19028*CHl1[3, 3] + 11247*CHl3[1, 1] - 573*CHl3[2, 2] + 
          11820*CHl3[3, 3]) + 4*MW2^2*MZ2^7*(4810*CHe[1, 1] + 
          4810*CHe[3, 3] - 8167*CHl1[1, 1] + 2088*CHl1[2, 2] - 
          10255*CHl1[3, 3] + 12375*CHl3[1, 1] - 508*CHl3[2, 2] + 
          12883*CHl3[3, 3]) - MW2*MZ2^8*(4389*CHe[1, 1] + 4389*CHe[3, 3] - 
          8166*CHl1[1, 1] + 1080*CHl1[2, 2] - 9246*CHl1[3, 3] + 
          15478*CHl3[1, 1] + 2292*CHl3[2, 2] + 13186*CHl3[3, 3]) - 
        4*MW2^3*MZ2^6*(12910*CHe[1, 1] + 12910*CHe[3, 3] - 19153*CHl1[1, 1] + 
          6678*CHl1[2, 2] - 25831*CHl1[3, 3] + 22074*CHl3[1, 1] - 
          3139*CHl3[2, 2] + 25213*CHl3[3, 3])) - 
      MH2*MW2*(MW2^2*MZ2^7*(33431*CHe[1, 1] + 33431*CHe[3, 3] - 
          2*(29455*CHl1[1, 1] - 8352*CHl1[2, 2] + 37807*CHl1[3, 3] - 
            54027*CHl3[1, 1] + 718*CHl3[2, 2] - 54745*CHl3[3, 3])) + 
        32*MW2^6*MZ2^3*(2081*CHe[1, 1] + 2081*CHe[3, 3] + 77*CHl1[1, 1] + 
          1368*CHl1[2, 2] - 1291*CHl1[3, 3] - 2552*CHl3[1, 1] + 
          2011*CHl3[2, 2] - 4563*CHl3[3, 3]) + 6144*MW2^9*
         (2*CHe[1, 1] + 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[3, 3] + 
          3*CHl3[1, 1] + CHl3[2, 2] + 2*CHl3[3, 3]) - 
        512*MW2^8*MZ2*(86*CHe[1, 1] + 86*CHe[3, 3] - 110*CHl1[1, 1] - 
          110*CHl1[3, 3] + 173*CHl3[1, 1] + 39*CHl3[2, 2] + 134*CHl3[3, 3]) + 
        256*MW2^7*MZ2^2*(137*CHe[1, 1] + 137*CHe[3, 3] - 331*CHl1[1, 1] - 
          36*CHl1[2, 2] - 295*CHl1[3, 3] + 598*CHl3[1, 1] + CHl3[2, 2] + 
          597*CHl3[3, 3]) - 32*MW2^5*MZ2^4*(5295*CHe[1, 1] + 5295*CHe[3, 3] - 
          4604*CHl1[1, 1] + 2700*CHl1[2, 2] - 7304*CHl1[3, 3] + 
          3147*CHl3[1, 1] + 2535*CHl3[2, 2] + 612*CHl3[3, 3]) + 
        3*MZ2^9*(269*CHe[1, 1] + 269*CHe[3, 3] - 538*CHl1[1, 1] - 
          538*CHl1[3, 3] + 1462*CHl3[1, 1] + 480*CHl3[2, 2] + 
          982*CHl3[3, 3]) - 16*MW2^3*MZ2^6*(5861*CHe[1, 1] + 5861*CHe[3, 3] - 
          8978*CHl1[1, 1] + 3339*CHl1[2, 2] - 12317*CHl1[3, 3] + 
          12576*CHl3[1, 1] - 629*CHl3[2, 2] + 13205*CHl3[3, 3]) + 
        4*MW2^4*MZ2^5*(41635*CHe[1, 1] + 41635*CHe[3, 3] - 51605*CHl1[1, 1] + 
          22680*CHl1[2, 2] - 74285*CHl1[3, 3] + 55320*CHl3[1, 1] + 
          6213*CHl3[2, 2] + 49107*CHl3[3, 3]) - 2*MW2*MZ2^8*
         (3723*CHe[1, 1] + 3723*CHe[3, 3] + 4*(-1776*CHl1[1, 1] + 
            270*CHl1[2, 2] - 2046*CHl1[3, 3] + 4135*CHl3[1, 1] + 
            573*CHl3[2, 2] + 3562*CHl3[3, 3]))) + 
      MH2^2*(32*MW2^6*MZ2^3*(1027*CHe[1, 1] + 1027*CHe[3, 3] + 
          43*CHl1[1, 1] + 684*CHl1[2, 2] - 641*CHl1[3, 3] - 1132*CHl3[1, 1] + 
          1145*CHl3[2, 2] - 2277*CHl3[3, 3]) + 3072*MW2^9*
         (2*CHe[1, 1] + 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[3, 3] + 
          3*CHl3[1, 1] + CHl3[2, 2] + 2*CHl3[3, 3]) + 
        24*MZ2^9*(14*CHe[1, 1] + 14*CHe[3, 3] - 28*CHl1[1, 1] - 
          28*CHl1[3, 3] + 97*CHl3[1, 1] + 30*CHl3[2, 2] + 67*CHl3[3, 3]) - 
        256*MW2^8*MZ2*(86*CHe[1, 1] + 86*CHe[3, 3] - 110*CHl1[1, 1] - 
          110*CHl1[3, 3] + 173*CHl3[1, 1] + 39*CHl3[2, 2] + 134*CHl3[3, 3]) + 
        128*MW2^7*MZ2^2*(137*CHe[1, 1] + 137*CHe[3, 3] - 331*CHl1[1, 1] - 
          36*CHl1[2, 2] - 295*CHl1[3, 3] + 589*CHl3[1, 1] - 8*CHl3[2, 2] + 
          597*CHl3[3, 3]) - 16*MW2^5*MZ2^4*(5151*CHe[1, 1] + 5151*CHe[3, 3] - 
          4523*CHl1[1, 1] + 2700*CHl1[2, 2] - 7223*CHl1[3, 3] + 
          3588*CHl3[1, 1] + 2895*CHl3[2, 2] + 693*CHl3[3, 3]) + 
        4*MW2^4*MZ2^5*(19643*CHe[1, 1] + 19643*CHe[3, 3] - 24889*CHl1[1, 1] + 
          11340*CHl1[2, 2] - 36229*CHl1[3, 3] + 28947*CHl3[1, 1] + 
          3480*CHl3[2, 2] + 25467*CHl3[3, 3]) - 4*MW2^3*MZ2^6*
         (10534*CHe[1, 1] + 10534*CHe[3, 3] - 16759*CHl1[1, 1] + 
          6678*CHl1[2, 2] - 23437*CHl1[3, 3] + 25665*CHl3[1, 1] - 
          1942*CHl3[2, 2] + 27607*CHl3[3, 3]) + MW2^2*MZ2^7*
         (14191*CHe[1, 1] + 14191*CHe[3, 3] - 26242*CHl1[1, 1] + 
          8352*CHl1[2, 2] - 34594*CHl1[3, 3] + 54918*CHl3[1, 1] - 
          3040*CHl3[2, 2] + 57958*CHl3[3, 3]) - 
        MW2*MZ2^8*(3057*CHe[1, 1] + 3057*CHe[3, 3] + 
          2*(-3021*CHl1[1, 1] + 540*CHl1[2, 2] - 3561*CHl1[3, 3] + 
            8531*CHl3[1, 1] + 876*CHl3[2, 2] + 7655*CHl3[3, 3])))))/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(768*MW2^8*MZ2*(14*CHe[1, 1] + 14*CHe[3, 3] + 
        3*CHl1[1, 1] + 6*CHl1[2, 2] - 3*CHl1[3, 3] - 69*CHl3[1, 1] - 
        6*CHl3[2, 2] - 63*CHl3[3, 3]) - 3072*MW2^9*(CHe[1, 1] + CHe[3, 3] - 
        3*CHl3[1, 1] + CHl3[2, 2] - 4*CHl3[3, 3]) - 15*(MH2 - 11*MZ2)*MZ2^8*
       (CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[3, 3])) - 4*MW2^3*MZ2^5*(-264*MH2*CHe[1, 1] - 
        264*MH2*CHe[3, 3] + 38*MH2*(7*CHl1[1, 1] + 7*CHl1[3, 3] + 
          18*CHl3[1, 1] + 11*CHl3[2, 2] + 7*CHl3[3, 3]) + 
        MZ2*(1484*CHd[1, 1] + 1484*CHd[2, 2] + 1484*CHd[3, 3] + 
          4059*CHe[1, 1] + 1484*CHe[2, 2] + 4059*CHe[3, 3] - 263*CHl1[1, 1] + 
          3572*CHl1[2, 2] - 2351*CHl1[3, 3] + 3717*CHl3[1, 1] - 
          10652*CHl3[2, 2] + 12885*CHl3[3, 3] - 1484*CHq1[1, 1] - 
          1484*CHq1[2, 2] - 2968*CHq1[3, 3] - 4452*CHq3[1, 1] - 
          4452*CHq3[2, 2] - 2968*CHq3[3, 3] - 2968*CHu[1, 1] - 
          2968*CHu[2, 2])) + MW2^2*MZ2^6*
       (MH2*(-561*CHe[1, 1] - 561*CHe[3, 3] + 714*CHl1[1, 1] + 
          714*CHl1[3, 3] + 1006*CHl3[1, 1] + 292*CHl3[2, 2] + 
          714*CHl3[3, 3]) + 2*MZ2*(928*CHd[1, 1] + 928*CHd[2, 2] + 
          928*CHd[3, 3] + 4431*CHe[1, 1] + 928*CHe[2, 2] + 4431*CHe[3, 3] - 
          3674*CHl1[1, 1] + 1468*CHl1[2, 2] - 4214*CHl1[3, 3] + 
          3014*CHl3[1, 1] - 1636*CHl3[2, 2] + 3722*CHl3[3, 3] - 
          928*CHq1[1, 1] - 928*CHq1[2, 2] - 1856*CHq1[3, 3] - 
          2784*CHq3[1, 1] - 2784*CHq3[2, 2] - 1856*CHq3[3, 3] - 
          1856*CHu[1, 1] - 1856*CHu[2, 2])) - 16*MW2^5*MZ2^3*
       (2*MH2*(-16*CHe[1, 1] - 16*CHe[3, 3] + 9*CHl1[1, 1] + 9*CHl1[3, 3] + 
          141*CHl3[1, 1] + 132*CHl3[2, 2] + 9*CHl3[3, 3]) + 
        MZ2*(600*CHd[1, 1] + 600*CHd[2, 2] + 600*CHd[3, 3] - 436*CHe[1, 1] + 
          600*CHe[2, 2] - 436*CHe[3, 3] + 3401*CHl1[1, 1] + 3435*CHl1[2, 2] + 
          566*CHl1[3, 3] - 6514*CHl3[1, 1] - 14988*CHl3[2, 2] + 
          7874*CHl3[3, 3] - 600*CHq1[1, 1] - 600*CHq1[2, 2] - 
          1200*CHq1[3, 3] - 1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 
          1200*CHq3[3, 3] - 1200*CHu[1, 1] - 1200*CHu[2, 2])) + 
      4*MW2^4*MZ2^4*(MH2*(-261*CHe[1, 1] - 261*CHe[3, 3] + 
          7*(29*CHl1[1, 1] + 29*CHl1[3, 3] + 164*CHl3[1, 1] + 
            135*CHl3[2, 2] + 29*CHl3[3, 3])) + 
        6*MZ2*(420*CHd[1, 1] + 420*CHd[2, 2] + 420*CHd[3, 3] + 
          391*CHe[1, 1] + 420*CHe[2, 2] + 391*CHe[3, 3] + 1169*CHl1[1, 1] + 
          1533*CHl1[2, 2] + 56*CHl1[3, 3] - 675*CHl3[1, 1] - 
          6131*CHl3[2, 2] + 5036*CHl3[3, 3] - 420*CHq1[1, 1] - 
          420*CHq1[2, 2] - 840*CHq1[3, 3] - 1260*CHq3[1, 1] - 
          1260*CHq3[2, 2] - 840*CHq3[3, 3] - 840*CHu[1, 1] - 
          840*CHu[2, 2])) + 32*MW2^6*MZ2^2*
       (MH2*(-3*CHe[1, 1] - 3*CHe[3, 3] + CHl1[1, 1] + CHl1[3, 3] + 
          74*CHl3[1, 1] + 73*CHl3[2, 2] + CHl3[3, 3]) + 
        MZ2*(152*CHd[1, 1] + 152*CHd[2, 2] + 152*CHd[3, 3] - 174*CHe[1, 1] + 
          152*CHe[2, 2] - 174*CHe[3, 3] + 1403*CHl1[1, 1] + 1502*CHl1[2, 2] + 
          53*CHl1[3, 3] - 5165*CHl3[1, 1] - 6254*CHl3[2, 2] + 
          937*CHl3[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] - 304*CHq1[3, 3] - 
          456*CHq3[1, 1] - 456*CHq3[2, 2] - 304*CHq3[3, 3] - 304*CHu[1, 1] - 
          304*CHu[2, 2])) + MW2*MZ2^7*(4*MH2*(37*CHe[1, 1] + 37*CHe[3, 3] - 
          59*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
        5*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 413*CHe[1, 1] + 
          48*CHe[2, 2] + 413*CHe[3, 3] - 562*CHl1[1, 1] + 48*CHl1[2, 2] - 
          562*CHl1[3, 3] - 82*CHl3[1, 1] + 96*CHl3[2, 2] - 226*CHl3[3, 3] - 
          48*CHq1[1, 1] - 48*CHq1[2, 2] - 96*CHq1[3, 3] - 144*CHq3[1, 1] - 
          144*CHq3[2, 2] - 96*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2])) - 
      128*MW2^7*MZ2*(4*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 72*CHe[1, 1] + 
          8*CHe[2, 2] + 72*CHe[3, 3] + 133*CHl1[1, 1] + 179*CHl1[2, 2] - 
          38*CHl1[3, 3] - 1014*CHl3[1, 1] - 596*CHl3[2, 2] - 426*CHl3[3, 3] - 
          8*CHq1[1, 1] - 8*CHq1[2, 2] - 16*CHq1[3, 3] - 24*CHq3[1, 1] - 
          24*CHq3[2, 2] - 16*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2]))))/
    (8*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MW2*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(-1024*MW2^6*MZ2*(35*CHe[1, 1] + 35*CHe[3, 3] - 41*CHl1[1, 1] - 
          41*CHl1[3, 3] - 6*CHl3[1, 1] + 35*CHl3[2, 2] - 41*CHl3[3, 3]) + 
        8192*MW2^7*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
          CHl3[2, 2] - CHl3[3, 3]) + 3*MZ2^7*(-13*CHe[1, 1] - 13*CHe[3, 3] + 
          8*(7*CHl1[1, 1] + 7*CHl1[3, 3] + 7*CHl3[1, 1] + 7*CHl3[3, 3] + 
            15*CHq1[3, 3] - 15*CHq3[3, 3] - 30*CHu[3, 3])) + 
        256*MW2^5*MZ2^2*(247*CHe[1, 1] + 247*CHe[3, 3] - 343*CHl1[1, 1] - 
          343*CHl1[3, 3] - 109*CHl3[1, 1] + 234*CHl3[2, 2] - 343*CHl3[3, 3] - 
          6*CHq1[3, 3] + 6*CHq3[3, 3] + 12*CHu[3, 3]) - 
        32*MW2^4*MZ2^3*(1797*CHe[1, 1] + 1797*CHe[3, 3] - 3007*CHl1[1, 1] - 
          3007*CHl1[3, 3] - 1576*CHl3[1, 1] + 1431*CHl3[2, 2] - 
          3007*CHl3[3, 3] - 180*CHq1[3, 3] + 180*CHq3[3, 3] + 
          360*CHu[3, 3]) + 32*MW2^3*MZ2^4*(890*CHe[1, 1] + 890*CHe[3, 3] - 
          1836*CHl1[1, 1] - 1836*CHl1[3, 3] - 1423*CHl3[1, 1] + 
          413*CHl3[2, 2] - 1836*CHl3[3, 3] - 270*CHq1[3, 3] + 
          270*CHq3[3, 3] + 540*CHu[3, 3]) + 4*MW2*MZ2^6*
         (224*CHe[1, 1] + 224*CHe[3, 3] - 775*CHl1[1, 1] - 775*CHl1[3, 3] - 
          1036*CHl3[1, 1] - 261*CHl3[2, 2] - 775*CHl3[3, 3] - 
          606*CHq1[3, 3] + 606*CHq3[3, 3] + 1212*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(1855*CHe[1, 1] + 1855*CHe[3, 3] - 4869*CHl1[1, 1] - 
          4869*CHl1[3, 3] - 5210*CHl3[1, 1] - 341*CHl3[2, 2] - 
          4869*CHl3[3, 3] - 1620*CHq1[3, 3] + 1620*CHq3[3, 3] + 
          3240*CHu[3, 3])) + MT2*(-2048*MW2^6*MZ2*(35*CHe[1, 1] + 
          35*CHe[3, 3] - 41*CHl1[1, 1] - 41*CHl1[3, 3] - 6*CHl3[1, 1] + 
          35*CHl3[2, 2] - 41*CHl3[3, 3]) + 16384*MW2^7*
         (CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + CHl3[2, 2] - 
          CHl3[3, 3]) - 4*MW2^2*MZ2^5*(7949*CHe[1, 1] + 7949*CHe[3, 3] - 
          18135*CHl1[1, 1] - 18135*CHl1[3, 3] - 9502*CHl3[1, 1] + 
          8633*CHl3[2, 2] - 18135*CHl3[3, 3] + 11340*CHq1[3, 3] - 
          11340*CHq3[3, 3] - 8100*CHu[3, 3]) + 4*MW2*MZ2^6*
         (1528*CHe[1, 1] + 1528*CHe[3, 3] - 4493*CHl1[1, 1] - 
          4493*CHl1[3, 3] - 3044*CHl3[1, 1] + 1449*CHl3[2, 2] - 
          4493*CHl3[3, 3] + 4242*CHq1[3, 3] - 4242*CHq3[3, 3] - 
          3030*CHu[3, 3]) + 32*MW2^3*MZ2^4*(2698*CHe[1, 1] + 2698*CHe[3, 3] - 
          5076*CHl1[1, 1] - 5076*CHl1[3, 3] - 2225*CHl3[1, 1] + 
          2851*CHl3[2, 2] - 5076*CHl3[3, 3] + 1890*CHq1[3, 3] - 
          1890*CHq3[3, 3] - 1350*CHu[3, 3]) - 32*MW2^4*MZ2^3*
         (4323*CHe[1, 1] + 4323*CHe[3, 3] - 6905*CHl1[1, 1] - 
          6905*CHl1[3, 3] - 2504*CHl3[1, 1] + 4401*CHl3[2, 2] - 
          6905*CHl3[3, 3] + 1260*CHq1[3, 3] - 1260*CHq3[3, 3] - 
          900*CHu[3, 3]) + 256*MW2^5*MZ2^2*(521*CHe[1, 1] + 521*CHe[3, 3] - 
          713*CHl1[1, 1] - 713*CHl1[3, 3] - 191*CHl3[1, 1] + 522*CHl3[2, 2] - 
          713*CHl3[3, 3] + 42*CHq1[3, 3] - 42*CHq3[3, 3] - 30*CHu[3, 3]) - 
        3*MZ2^7*(143*CHe[1, 1] + 143*CHe[3, 3] - 
          8*(77*CHl1[1, 1] + 77*CHl1[3, 3] + 77*CHl3[1, 1] + 77*CHl3[3, 3] - 
            105*CHq1[3, 3] + 105*CHq3[3, 3] + 75*CHu[3, 3])))))/
    (12*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2*SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (-4*MW2^2*MZ2^3*(157*CHe[1, 1] + 157*CHe[3, 3] - 311*CHl1[1, 1] - 
          311*CHl1[3, 3] - 236*CHl3[1, 1] + 75*CHl3[2, 2] - 311*CHl3[3, 3]) + 
        4*MW2*MZ2^4*(40*CHe[1, 1] + 40*CHe[3, 3] - 109*CHl1[1, 1] - 
          109*CHl1[3, 3] - 137*CHl3[1, 1] - 28*CHl3[2, 2] - 109*CHl3[3, 3]) + 
        64*MW2^3*MZ2^2*(17*CHe[1, 1] + 17*CHe[3, 3] - 26*CHl1[1, 1] - 
          26*CHl1[3, 3] - 11*CHl3[1, 1] + 15*CHl3[2, 2] - 26*CHl3[3, 3]) - 
        96*MW2^4*MZ2*(9*CHe[1, 1] + 9*CHe[3, 3] - 11*CHl1[1, 1] - 
          11*CHl1[3, 3] - 2*CHl3[1, 1] + 9*CHl3[2, 2] - 11*CHl3[3, 3]) + 
        256*MW2^5*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
          CHl3[2, 2] - CHl3[3, 3]) + MZ2^5*(-13*CHe[1, 1] - 13*CHe[3, 3] + 
          56*CHl1[1, 1] + 56*CHl1[3, 3] + 116*CHl3[1, 1] + 60*CHl3[2, 2] + 
          56*CHl3[3, 3])) + MT2*(-2048*MW2^7*MZ2*(35*CHe[1, 1] + 
          35*CHe[3, 3] - 41*CHl1[1, 1] - 41*CHl1[3, 3] - 6*CHl3[1, 1] + 
          35*CHl3[2, 2] - 41*CHl3[3, 3]) + 16384*MW2^8*
         (CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + CHl3[2, 2] - 
          CHl3[3, 3]) - 405*MZ2^8*(CHe[1, 1] + CHe[3, 3] - 
          2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
        32*MW2^4*MZ2^4*(1429*CHe[1, 1] + 1429*CHe[3, 3] - 
          2*(1728*CHl1[1, 1] + 1728*CHl1[3, 3] + 910*CHl3[1, 1] - 
            818*CHl3[2, 2] + 1728*CHl3[3, 3] + 270*CHq1[3, 3] + 
            945*CHq3[3, 3] - 540*CHu[3, 3])) + 4*MW2^3*MZ2^5*
         (529*CHe[1, 1] + 529*CHe[3, 3] + 5985*CHl1[1, 1] + 5985*CHl1[3, 3] + 
          4642*CHl3[1, 1] - 1343*CHl3[2, 2] + 5985*CHl3[3, 3] + 
          3240*CHq1[3, 3] + 11340*CHq3[3, 3] - 6480*CHu[3, 3]) - 
        4*MW2^2*MZ2^6*(2441*CHe[1, 1] + 2441*CHe[3, 3] - 1879*CHl1[1, 1] - 
          1879*CHl1[3, 3] - 601*CHl3[1, 1] + 1278*CHl3[2, 2] - 
          1879*CHl3[3, 3] + 1212*CHq1[3, 3] + 4242*CHq3[3, 3] - 
          2424*CHu[3, 3]) + 256*MW2^6*MZ2^2*(494*CHe[1, 1] + 494*CHe[3, 3] - 
          686*CHl1[1, 1] - 686*CHl1[3, 3] - 191*CHl3[1, 1] + 495*CHl3[2, 2] - 
          686*CHl3[3, 3] - 12*CHq1[3, 3] - 42*CHq3[3, 3] + 24*CHu[3, 3]) - 
        32*MW2^5*MZ2^3*(3513*CHe[1, 1] + 3513*CHe[3, 3] - 5987*CHl1[1, 1] - 
          5987*CHl1[3, 3] - 2396*CHl3[1, 1] + 3591*CHl3[2, 2] - 
          5987*CHl3[3, 3] - 360*CHq1[3, 3] - 1260*CHq3[3, 3] + 
          720*CHu[3, 3]) + 3*MW2*MZ2^7*(1171*CHe[1, 1] + 1171*CHe[3, 3] - 
          2*(871*CHl1[1, 1] + 871*CHl1[3, 3] + 601*CHl3[1, 1] - 
            270*CHl3[2, 2] + 871*CHl3[3, 3] - 120*CHq1[3, 3] - 
            420*CHq3[3, 3] + 240*CHu[3, 3])))))/(12*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*SW2*(9*MH2^2*MZ2^2*(512*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 
        4*MW2^3*MZ2^3*(157*CHe[1, 1] + 157*CHe[3, 3] - 139*CHl1[1, 1] - 
          139*CHl1[3, 3] - 484*CHl3[1, 1] - 345*CHl3[2, 2] - 
          139*CHl3[3, 3]) - 32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[3, 3] - 
          8*CHl1[1, 1] - 8*CHl1[3, 3] - 83*CHl3[1, 1] - 75*CHl3[2, 2] - 
          8*CHl3[3, 3]) + 32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[3, 3] - 
          CHl1[1, 1] - CHl1[3, 3] - 58*CHl3[1, 1] - 57*CHl3[2, 2] - 
          CHl3[3, 3]) + 4*MW2^2*MZ2^4*(-107*CHe[1, 1] - 107*CHe[3, 3] + 
          127*CHl1[1, 1] + 127*CHl1[3, 3] + 200*CHl3[1, 1] + 73*CHl3[2, 2] + 
          127*CHl3[3, 3]) + MW2*MZ2^5*(133*CHe[1, 1] + 133*CHe[3, 3] - 
          206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
        15*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3]))) + 
      MH2*(-55296*MW2^9*(4*CHe[1, 1] + 4*CHe[3, 3] - 4*CHl1[1, 1] - 
          4*CHl1[3, 3] - 3*CHl3[1, 1] + CHl3[2, 2] - 4*CHl3[3, 3]) + 
        256*MW2^7*MZ2*(-96*MT2*(35*CHe[1, 1] + 35*CHe[3, 3] - 41*CHl1[1, 1] - 
            41*CHl1[3, 3] - 6*CHl3[1, 1] + 35*CHl3[2, 2] - 41*CHl3[3, 3]) + 
          MZ2*(11*(-2435 + 288*Pi^2)*CHe[1, 1] + 11*(-2435 + 288*Pi^2)*
             CHe[3, 3] + 28615*CHl1[1, 1] - 3168*Pi^2*CHl1[1, 1] + 
            28615*CHl1[3, 3] - 3168*Pi^2*CHl1[3, 3] + 1392*CHl3[1, 1] - 
            21217*CHl3[2, 2] + 3168*Pi^2*CHl3[2, 2] + 22609*CHl3[3, 3] - 
            3168*Pi^2*CHl3[3, 3])) + 512*MW2^8*
         (384*MT2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
            CHl3[2, 2] - CHl3[3, 3]) + MZ2*(-8*(-439 + 36*Pi^2)*CHe[1, 1] - 
            8*(-439 + 36*Pi^2)*CHe[3, 3] - 3944*CHl1[1, 1] + 
            288*Pi^2*CHl1[1, 1] - 3944*CHl1[3, 3] + 288*Pi^2*CHl1[3, 3] - 
            1197*CHl3[1, 1] + 1847*CHl3[2, 2] - 288*Pi^2*CHl3[2, 2] - 
            3044*CHl3[3, 3] + 288*Pi^2*CHl3[3, 3])) - 
        9*MZ2^8*(270*MT2*(CHe[1, 1] + CHe[3, 3] - 
            2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
          MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] + (-3787 + 456*Pi^2)*CHe[3, 3] - 
            2*((-817 + 96*Pi^2)*CHl1[1, 1] + (-817 + 96*Pi^2)*CHl1[3, 3] + 
              3*(731 - 88*Pi^2)*CHl3[1, 1] + 2970*CHl3[2, 2] - 
              360*Pi^2*CHl3[2, 2] - 777*CHl3[3, 3] + 96*Pi^2*CHl3[3, 3]))) + 
        MW2^2*MZ2^6*(MZ2*(-19392*CHd[1, 1] - 19392*CHd[2, 2] - 
            19392*CHd[3, 3] + 2556913*CHe[1, 1] - 310464*Pi^2*CHe[1, 1] - 
            19392*CHe[2, 2] + 2556913*CHe[3, 3] - 310464*Pi^2*CHe[3, 3] - 
            2039162*CHl1[1, 1] + 249408*Pi^2*CHl1[1, 1] - 19392*CHl1[2, 2] - 
            2039162*CHl1[3, 3] + 249408*Pi^2*CHl1[3, 3] + 540466*CHl3[1, 1] - 
            93312*Pi^2*CHl3[1, 1] + 2914308*CHl3[2, 2] - 342720*Pi^2*
             CHl3[2, 2] - 2354450*CHl3[3, 3] + 249408*Pi^2*CHl3[3, 3] + 
            19392*CHq1[1, 1] + 19392*CHq1[2, 2] + 48480*CHq1[3, 3] + 
            58176*CHq3[1, 1] + 58176*CHq3[2, 2] + 29088*CHq3[3, 3] + 
            38784*CHu[1, 1] + 38784*CHu[2, 2] - 19392*CHu[3, 3]) - 
          24*MT2*(1993*CHe[1, 1] + 1993*CHe[3, 3] - 329*CHl1[1, 1] - 
            329*CHl1[3, 3] + 1471*CHl3[1, 1] + 1800*CHl3[2, 2] - 
            329*CHl3[3, 3] + 2424*CHq1[3, 3] + 3030*CHq3[3, 3] - 
            4848*CHu[3, 3])) - 32*MW2^6*MZ2^2*
         (-48*MT2*(988*CHe[1, 1] + 988*CHe[3, 3] - 1372*CHl1[1, 1] - 
            1372*CHl1[3, 3] - 409*CHl3[1, 1] + 963*CHl3[2, 2] - 
            1372*CHl3[3, 3] - 24*CHq1[3, 3] - 30*CHq3[3, 3] + 48*CHu[3, 3]) + 
          MZ2*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] - 
            465055*CHe[1, 1] + 59328*Pi^2*CHe[1, 1] + 384*CHe[2, 2] - 
            465055*CHe[3, 3] + 59328*Pi^2*CHe[3, 3] + 461605*CHl1[1, 1] - 
            59328*Pi^2*CHl1[1, 1] + 384*CHl1[2, 2] + 461605*CHl1[3, 3] - 
            59328*Pi^2*CHl1[3, 3] - 43424*CHl3[1, 1] - 452349*CHl3[2, 2] + 
            59328*Pi^2*CHl3[2, 2] + 408541*CHl3[3, 3] - 59328*Pi^2*
             CHl3[3, 3] - 384*CHq1[1, 1] - 384*CHq1[2, 2] - 960*CHq1[3, 3] - 
            1152*CHq3[1, 1] - 1152*CHq3[2, 2] - 576*CHq3[3, 3] - 
            768*CHu[1, 1] - 768*CHu[2, 2] + 384*CHu[3, 3])) + 
        32*MW2^5*MZ2^3*(-6*MT2*(7107*CHe[1, 1] + 7107*CHe[3, 3] - 
            12001*CHl1[1, 1] - 12001*CHl1[3, 3] - 5548*CHl3[1, 1] + 
            6453*CHl3[2, 2] - 12001*CHl3[3, 3] - 720*CHq1[3, 3] - 
            900*CHq3[3, 3] + 1440*CHu[3, 3]) + MZ2*(1440*CHd[1, 1] + 
            1440*CHd[2, 2] + 1440*CHd[3, 3] - 611241*CHe[1, 1] + 
            77544*Pi^2*CHe[1, 1] + 1440*CHe[2, 2] - 611241*CHe[3, 3] + 
            77544*Pi^2*CHe[3, 3] + 575150*CHl1[1, 1] - 76824*Pi^2*
             CHl1[1, 1] + 1440*CHl1[2, 2] + 575150*CHl1[3, 3] - 
            76824*Pi^2*CHl1[3, 3] - 87535*CHl3[1, 1] + 720*Pi^2*CHl3[1, 1] - 
            657819*CHl3[2, 2] + 77544*Pi^2*CHl3[2, 2] + 568844*CHl3[3, 3] - 
            76824*Pi^2*CHl3[3, 3] - 1440*CHq1[1, 1] - 1440*CHq1[2, 2] - 
            3600*CHq1[3, 3] - 4320*CHq3[1, 1] - 4320*CHq3[2, 2] - 
            2160*CHq3[3, 3] - 2880*CHu[1, 1] - 2880*CHu[2, 2] + 
            1440*CHu[3, 3])) + 8*MW2^3*MZ2^5*
         (3*MT2*(-3181*CHe[1, 1] - 3181*CHe[3, 3] + 15723*CHl1[1, 1] + 
            15723*CHl1[3, 3] + 15062*CHl3[1, 1] - 661*CHl3[2, 2] + 
            15723*CHl3[3, 3] + 6480*CHq1[3, 3] + 8100*CHq3[3, 3] - 
            12960*CHu[3, 3]) + 2*MZ2*(3240*CHd[1, 1] + 3240*CHd[2, 2] + 
            3240*CHd[3, 3] - 512774*CHe[1, 1] + 62568*Pi^2*CHe[1, 1] + 
            3240*CHe[2, 2] - 512774*CHe[3, 3] + 62568*Pi^2*CHe[3, 3] + 
            445500*CHl1[1, 1] - 56556*Pi^2*CHl1[1, 1] + 3240*CHl1[2, 2] + 
            445500*CHl1[3, 3] - 56556*Pi^2*CHl1[3, 3] - 72980*CHl3[1, 1] + 
            7992*Pi^2*CHl3[1, 1] - 580061*CHl3[2, 2] + 64548*Pi^2*
             CHl3[2, 2] + 503841*CHl3[3, 3] - 56556*Pi^2*CHl3[3, 3] - 
            3240*CHq1[1, 1] - 3240*CHq1[2, 2] - 8100*CHq1[3, 3] - 
            9720*CHq3[1, 1] - 9720*CHq3[2, 2] - 4860*CHq3[3, 3] - 
            6480*CHu[1, 1] - 6480*CHu[2, 2] + 3240*CHu[3, 3])) - 
        4*MW2^4*MZ2^4*(-48*MT2*(3209*CHe[1, 1] + 3209*CHe[3, 3] - 
            2*(3564*CHl1[1, 1] + 3564*CHl1[3, 3] + 2333*CHl3[1, 1] - 
              1231*CHl3[2, 2] + 3564*CHl3[3, 3] + 540*CHq1[3, 3] + 
              675*CHq3[3, 3] - 1080*CHu[3, 3])) + 
          MZ2*(17280*CHd[1, 1] + 17280*CHd[2, 2] + 17280*CHd[3, 3] - 
            4004861*CHe[1, 1] + 496800*Pi^2*CHe[1, 1] + 17280*CHe[2, 2] - 
            4004861*CHe[3, 3] + 496800*Pi^2*CHe[3, 3] + 3632379*CHl1[1, 1] - 
            478080*Pi^2*CHl1[1, 1] + 17280*CHl1[2, 2] + 3632379*CHl1[3, 3] - 
            478080*Pi^2*CHl1[3, 3] - 576308*CHl3[1, 1] + 
            21600*Pi^2*CHl3[1, 1] - 4494887*CHl3[2, 2] + 499680*Pi^2*
             CHl3[2, 2] + 3901299*CHl3[3, 3] - 478080*Pi^2*CHl3[3, 3] - 
            17280*CHq1[1, 1] - 17280*CHq1[2, 2] - 43200*CHq1[3, 3] - 
            51840*CHq3[1, 1] - 51840*CHq3[2, 2] - 25920*CHq3[3, 3] - 
            34560*CHu[1, 1] - 34560*CHu[2, 2] + 17280*CHu[3, 3])) + 
        6*MW2*MZ2^7*(MZ2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            74429*CHe[1, 1] + 9048*Pi^2*CHe[1, 1] + 480*CHe[2, 2] - 
            74429*CHe[3, 3] + 9048*Pi^2*CHe[3, 3] + 49108*CHl1[1, 1] - 
            5856*Pi^2*CHl1[1, 1] + 480*CHl1[2, 2] + 49108*CHl1[3, 3] - 
            5856*Pi^2*CHl1[3, 3] - 35886*CHl3[1, 1] + 5592*Pi^2*CHl3[1, 1] - 
            91686*CHl3[2, 2] + 11448*Pi^2*CHl3[2, 2] + 55320*CHl3[3, 3] - 
            5856*Pi^2*CHl3[3, 3] - 480*CHq1[1, 1] - 480*CHq1[2, 2] - 
            1200*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 
            720*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2] + 480*CHu[3, 3]) + 
          15*MT2*(229*CHe[1, 1] + 229*CHe[3, 3] - 2*(163*CHl1[1, 1] + 
              163*CHl1[3, 3] + 109*CHl3[1, 1] - 54*CHl3[2, 2] + 
              163*CHl3[3, 3] - 48*CHq1[3, 3] - 60*CHq3[3, 3] + 
              96*CHu[3, 3])))) + 
      MW2*(55296*MW2^9*(4*CHe[1, 1] + 4*CHe[3, 3] - 4*CHl1[1, 1] - 
          4*CHl1[3, 3] - 3*CHl3[1, 1] + CHl3[2, 2] - 4*CHl3[3, 3]) - 
        256*MW2^7*MZ2*(-96*MT2*(35*CHe[1, 1] + 35*CHe[3, 3] - 41*CHl1[1, 1] - 
            41*CHl1[3, 3] - 6*CHl3[1, 1] + 35*CHl3[2, 2] - 41*CHl3[3, 3]) + 
          MZ2*(11*(-2435 + 288*Pi^2)*CHe[1, 1] + 11*(-2435 + 288*Pi^2)*
             CHe[3, 3] + 28615*CHl1[1, 1] - 3168*Pi^2*CHl1[1, 1] + 
            28615*CHl1[3, 3] - 3168*Pi^2*CHl1[3, 3] + 1491*CHl3[1, 1] - 
            21118*CHl3[2, 2] + 3168*Pi^2*CHl3[2, 2] + 22609*CHl3[3, 3] - 
            3168*Pi^2*CHl3[3, 3])) - 512*MW2^8*
         (384*MT2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
            CHl3[2, 2] - CHl3[3, 3]) + MZ2*(-8*(-439 + 36*Pi^2)*CHe[1, 1] - 
            8*(-439 + 36*Pi^2)*CHe[3, 3] - 3944*CHl1[1, 1] + 
            288*Pi^2*CHl1[1, 1] - 3944*CHl1[3, 3] + 288*Pi^2*CHl1[3, 3] - 
            1197*CHl3[1, 1] + 1847*CHl3[2, 2] - 288*Pi^2*CHl3[2, 2] - 
            3044*CHl3[3, 3] + 288*Pi^2*CHl3[3, 3])) + 
        9*MZ2^8*(270*MT2*(CHe[1, 1] + CHe[3, 3] - 
            2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
          MZ2*((-3787 + 456*Pi^2)*CHe[1, 1] + (-3787 + 456*Pi^2)*CHe[3, 3] - 
            2*((-817 + 96*Pi^2)*CHl1[1, 1] + (-817 + 96*Pi^2)*CHl1[3, 3] + 
              3*(731 - 88*Pi^2)*CHl3[1, 1] + 2970*CHl3[2, 2] - 
              360*Pi^2*CHl3[2, 2] - 777*CHl3[3, 3] + 96*Pi^2*CHl3[3, 3]))) + 
        64*MW2^6*MZ2^2*(-24*MT2*(988*CHe[1, 1] + 988*CHe[3, 3] - 
            1372*CHl1[1, 1] - 1372*CHl1[3, 3] - 409*CHl3[1, 1] + 
            963*CHl3[2, 2] - 1372*CHl3[3, 3] - 24*CHq1[3, 3] - 
            30*CHq3[3, 3] + 48*CHu[3, 3]) + MZ2*(192*CHd[1, 1] + 
            192*CHd[2, 2] + 192*CHd[3, 3] - 232541*CHe[1, 1] + 
            29664*Pi^2*CHe[1, 1] + 192*CHe[2, 2] - 232541*CHe[3, 3] + 
            29664*Pi^2*CHe[3, 3] + 230807*CHl1[1, 1] - 29664*Pi^2*
             CHl1[1, 1] + 192*CHl1[2, 2] + 230807*CHl1[3, 3] - 
            29664*Pi^2*CHl1[3, 3] - 20074*CHl3[1, 1] - 224541*CHl3[2, 2] + 
            29664*Pi^2*CHl3[2, 2] + 204275*CHl3[3, 3] - 29664*Pi^2*
             CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 480*CHq1[3, 3] - 
            576*CHq3[1, 1] - 576*CHq3[2, 2] - 288*CHq3[3, 3] - 
            384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3])) - 
        64*MW2^5*MZ2^3*(MZ2*(720*CHd[1, 1] + 720*CHd[2, 2] + 720*CHd[3, 3] - 
            305679*CHe[1, 1] + 38772*Pi^2*CHe[1, 1] + 720*CHe[2, 2] - 
            305679*CHe[3, 3] + 38772*Pi^2*CHe[3, 3] + 287611*CHl1[1, 1] - 
            38412*Pi^2*CHl1[1, 1] + 720*CHl1[2, 2] + 287611*CHl1[3, 3] - 
            38412*Pi^2*CHl1[3, 3] - 41045*CHl3[1, 1] + 360*Pi^2*CHl3[1, 1] - 
            326223*CHl3[2, 2] + 38772*Pi^2*CHl3[2, 2] + 284458*CHl3[3, 3] - 
            38412*Pi^2*CHl3[3, 3] - 720*CHq1[1, 1] - 720*CHq1[2, 2] - 
            1800*CHq1[3, 3] - 2160*CHq3[1, 1] - 2160*CHq3[2, 2] - 
            1080*CHq3[3, 3] - 1440*CHu[1, 1] - 1440*CHu[2, 2] + 
            720*CHu[3, 3]) - 3*MT2*(7107*CHe[1, 1] + 7107*CHe[3, 3] - 
            12001*CHl1[1, 1] - 12001*CHl1[3, 3] - 5548*CHl3[1, 1] + 
            6453*CHl3[2, 2] - 12001*CHl3[3, 3] - 720*CHq1[3, 3] - 
            900*CHq3[3, 3] + 1440*CHu[3, 3])) + 8*MW2^4*MZ2^4*
         (-24*MT2*(3209*CHe[1, 1] + 3209*CHe[3, 3] - 
            2*(3564*CHl1[1, 1] + 3564*CHl1[3, 3] + 2333*CHl3[1, 1] - 
              1231*CHl3[2, 2] + 3564*CHl3[3, 3] + 540*CHq1[3, 3] + 
              675*CHq3[3, 3] - 1080*CHu[3, 3])) + 
          MZ2*(8640*CHd[1, 1] + 8640*CHd[2, 2] + 8640*CHd[3, 3] - 
            2003137*CHe[1, 1] + 248400*Pi^2*CHe[1, 1] + 8640*CHe[2, 2] - 
            2003137*CHe[3, 3] + 248400*Pi^2*CHe[3, 3] + 1816815*CHl1[1, 1] - 
            239040*Pi^2*CHl1[1, 1] + 8640*CHl1[2, 2] + 1816815*CHl1[3, 3] - 
            239040*Pi^2*CHl1[3, 3] - 269857*CHl3[1, 1] + 
            10800*Pi^2*CHl3[1, 1] - 2229772*CHl3[2, 2] + 249840*Pi^2*
             CHl3[2, 2] + 1951275*CHl3[3, 3] - 239040*Pi^2*CHl3[3, 3] - 
            8640*CHq1[1, 1] - 8640*CHq1[2, 2] - 21600*CHq1[3, 3] - 
            25920*CHq3[1, 1] - 25920*CHq3[2, 2] - 12960*CHq3[3, 3] - 
            17280*CHu[1, 1] - 17280*CHu[2, 2] + 8640*CHu[3, 3])) + 
        2*MW2^2*MZ2^6*(12*MT2*(1993*CHe[1, 1] + 1993*CHe[3, 3] - 
            329*CHl1[1, 1] - 329*CHl1[3, 3] + 1471*CHl3[1, 1] + 
            1800*CHl3[2, 2] - 329*CHl3[3, 3] + 2424*CHq1[3, 3] + 
            3030*CHq3[3, 3] - 4848*CHu[3, 3]) + MZ2*(9696*CHd[1, 1] + 
            9696*CHd[2, 2] + 9696*CHd[3, 3] - 1279055*CHe[1, 1] + 
            155232*Pi^2*CHe[1, 1] + 9696*CHe[2, 2] - 1279055*CHe[3, 3] + 
            155232*Pi^2*CHe[3, 3] + 1020508*CHl1[1, 1] - 124704*Pi^2*
             CHl1[1, 1] + 9696*CHl1[2, 2] + 1020508*CHl1[3, 3] - 
            124704*Pi^2*CHl1[3, 3] - 264446*CHl3[1, 1] + 
            46656*Pi^2*CHl3[1, 1] - 1452294*CHl3[2, 2] + 171360*Pi^2*
             CHl3[2, 2] + 1178152*CHl3[3, 3] - 124704*Pi^2*CHl3[3, 3] - 
            9696*CHq1[1, 1] - 9696*CHq1[2, 2] - 24240*CHq1[3, 3] - 
            29088*CHq3[1, 1] - 29088*CHq3[2, 2] - 14544*CHq3[3, 3] - 
            19392*CHu[1, 1] - 19392*CHu[2, 2] + 9696*CHu[3, 3])) - 
        4*MW2^3*MZ2^5*(6*MT2*(-3181*CHe[1, 1] - 3181*CHe[3, 3] + 
            15723*CHl1[1, 1] + 15723*CHl1[3, 3] + 15062*CHl3[1, 1] - 
            661*CHl3[2, 2] + 15723*CHl3[3, 3] + 6480*CHq1[3, 3] + 
            8100*CHq3[3, 3] - 12960*CHu[3, 3]) + 
          MZ2*(12960*CHd[1, 1] + 12960*CHd[2, 2] + 12960*CHd[3, 3] - 
            2052059*CHe[1, 1] + 250272*Pi^2*CHe[1, 1] + 12960*CHe[2, 2] - 
            2052059*CHe[3, 3] + 250272*Pi^2*CHe[3, 3] + 1783143*CHl1[1, 1] - 
            226224*Pi^2*CHl1[1, 1] + 12960*CHl1[2, 2] + 1783143*CHl1[3, 3] - 
            226224*Pi^2*CHl1[3, 3] - 276188*CHl3[1, 1] + 
            31968*Pi^2*CHl3[1, 1] - 2305655*CHl3[2, 2] + 258192*Pi^2*
             CHl3[2, 2] + 2016507*CHl3[3, 3] - 226224*Pi^2*CHl3[3, 3] - 
            12960*CHq1[1, 1] - 12960*CHq1[2, 2] - 32400*CHq1[3, 3] - 
            38880*CHq3[1, 1] - 38880*CHq3[2, 2] - 19440*CHq3[3, 3] - 
            25920*CHu[1, 1] - 25920*CHu[2, 2] + 12960*CHu[3, 3])) - 
        3*MW2*MZ2^7*(MZ2*(960*CHd[1, 1] + 960*CHd[2, 2] + 960*CHd[3, 3] - 
            148903*CHe[1, 1] + 18096*Pi^2*CHe[1, 1] + 960*CHe[2, 2] - 
            148903*CHe[3, 3] + 18096*Pi^2*CHe[3, 3] + 98306*CHl1[1, 1] - 
            11712*Pi^2*CHl1[1, 1] + 960*CHl1[2, 2] + 98306*CHl1[3, 3] - 
            11712*Pi^2*CHl1[3, 3] - 71682*CHl3[1, 1] + 11184*Pi^2*
             CHl3[1, 1] - 183372*CHl3[2, 2] + 22896*Pi^2*CHl3[2, 2] + 
            110730*CHl3[3, 3] - 11712*Pi^2*CHl3[3, 3] - 960*CHq1[1, 1] - 
            960*CHq1[2, 2] - 2400*CHq1[3, 3] - 2880*CHq3[1, 1] - 
            2880*CHq3[2, 2] - 1440*CHq3[3, 3] - 1920*CHu[1, 1] - 
            1920*CHu[2, 2] + 960*CHu[3, 3]) + 30*MT2*(229*CHe[1, 1] + 
            229*CHe[3, 3] - 2*(163*CHl1[1, 1] + 163*CHl1[3, 3] + 
              109*CHl3[1, 1] - 54*CHl3[2, 2] + 163*CHl3[3, 3] - 
              48*CHq1[3, 3] - 60*CHq3[3, 3] + 96*CHu[3, 3]))))))/
    (144*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*
  Class[7] + (24*MW2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 Class[8]*((-18*MW2^2*(4*MW2 - 3*MZ2)*MZ2^4*SW2^2*B0i[bb0, 0, 0, MW2]*
     Cll[1, 1, 2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-1/36*(MZ2^2*(9*MH2^2*MW2^2*MZ2^2*(128*MW2^3 - 328*MW2^2*MZ2 + 
           272*MW2*MZ2^2 - 73*MZ2^3) + MH2*(-13824*MW2^8 + 
           6*MT2*MW2^2*(8192*MW2^5 - 27648*MW2^4*MZ2 + 35712*MW2^3*MZ2^2 - 
             22392*MW2^2*MZ2^3 + 7024*MW2*MZ2^4 - 927*MZ2^5) + 
           MW2^3*MZ2^5*(1771751 - 188064*Pi^2) + 24*MW2^5*MZ2^3*
            (104551 - 12864*Pi^2) + 45*MZ2^8*(-301 + 36*Pi^2) - 
           128*MW2^7*MZ2*(-1739 + 288*Pi^2) + 192*MW2^6*MZ2^2*
            (-5929 + 864*Pi^2) - 6*MW2*MZ2^7*(-21541 + 2592*Pi^2) + 
           48*MW2^4*MZ2^4*(-59087 + 6492*Pi^2) + 3*MW2^2*MZ2^6*
            (-210187 + 23376*Pi^2)) + MW2*(13824*MW2^8 - 
           6*MT2*MW2^2*(8192*MW2^5 - 27648*MW2^4*MZ2 + 35712*MW2^3*MZ2^2 - 
             22392*MW2^2*MZ2^3 + 7024*MW2*MZ2^4 - 927*MZ2^5) + 
           3*MW2^2*MZ2^6*(209377 - 23376*Pi^2) + 45*MZ2^8*(301 - 36*Pi^2) - 
           1536*MW2^6*MZ2^2*(-737 + 108*Pi^2) + 128*MW2^7*MZ2*
            (-1739 + 288*Pi^2) - 192*MW2^4*MZ2^4*(-14651 + 1623*Pi^2) + 
           6*MW2*MZ2^7*(-21541 + 2592*Pi^2) + 48*MW2^5*MZ2^3*
            (-51863 + 6432*Pi^2) + 8*MW2^3*MZ2^5*(-219949 + 23508*Pi^2)))*
        SW2^2)/((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
        Pi^2) + (MH2*MW2^2*MZ2^3*(12*MW2^2*MZ2*(128*MW2^3 - 328*MW2^2*MZ2 + 
          272*MW2*MZ2^2 - 73*MZ2^3) + MH2^3*(-128*MW2^3 + 328*MW2^2*MZ2 - 
          272*MW2*MZ2^2 + 73*MZ2^3) + MH2^2*(256*MW2^4 - 272*MW2^3*MZ2 - 
          440*MW2^2*MZ2^2 + 670*MW2*MZ2^3 - 219*MZ2^4) + 
        MH2*(-128*MW2^5 - 1304*MW2^4*MZ2 + 3712*MW2^3*MZ2^2 - 
          2855*MW2^2*MZ2^3 + 456*MW2*MZ2^4 + 135*MZ2^5))*SW2^2*
       B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
          15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
        32*MZ2*(64*MW2^5 - 216*MW2^4*MZ2 + 240*MW2^3*MZ2^2 - 75*MW2^2*MZ2^3 - 
          28*MW2*MZ2^4 + 15*MZ2^5))*SW2^2*B0i[bb0, 0, 0, MT2])/
      (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
     (MW2*MZ2^2*(4*MH2^2*(192*MW2^7 - 240*MW2^6*MZ2 - 448*MW2^5*MZ2^2 + 
          266*MW2^4*MZ2^3 + 785*MW2^3*MZ2^4 - 661*MW2^2*MZ2^5 + 
          48*MW2*MZ2^6 + 45*MZ2^7) + MW2^2*(768*MW2^7 - 960*MW2^6*MZ2 - 
          928*MW2^5*MZ2^2 - 952*MW2^4*MZ2^3 + 4436*MW2^3*MZ2^4 - 
          2662*MW2^2*MZ2^5 + 57*MW2*MZ2^6 + 180*MZ2^7) - 
        MH2*MW2*(1536*MW2^7 - 1920*MW2^6*MZ2 - 3008*MW2^5*MZ2^2 + 
          1048*MW2^4*MZ2^3 + 6424*MW2^3*MZ2^4 - 4667*MW2^2*MZ2^5 + 
          114*MW2*MZ2^6 + 360*MZ2^7))*SW2^2*B0i[bb0, 0, 0, MW2])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
       Pi^2) + (MZ2^3*(768*MW2^7 + 3328*MW2^6*MZ2 + 
        32*MW2^5*(4*MH2 - 519*MZ2)*MZ2 - 8*MW2^4*(41*MH2 - 2648*MZ2)*MZ2^2 + 
        68*MW2^3*(4*MH2 - 151*MZ2)*MZ2^3 + 202*MW2*MZ2^6 - 30*MZ2^7 + 
        MW2^2*MZ2^4*(-73*MH2 + 1356*MZ2))*SW2^2*B0i[bb0, 0, 0, MZ2])/
      (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(128*MW2^3 - 328*MW2^2*MZ2 + 
        272*MW2*MZ2^2 - 73*MZ2^3)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
      (2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
     (MW2^2*MZ2^2*(MT2*(4096*MW2^5 - 13824*MW2^4*MZ2 + 19584*MW2^3*MZ2^2 - 
          15624*MW2^2*MZ2^3 + 7184*MW2*MZ2^4 - 1449*MZ2^5) + 
        MZ2*(2048*MW2^5 - 6912*MW2^4*MZ2 + 8064*MW2^3*MZ2^2 - 
          3384*MW2^2*MZ2^3 - 80*MW2*MZ2^4 + 261*MZ2^5))*SW2^2*
       B0i[bb0, MZ2, MT2, MT2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (MW2^2*MZ2^2*(768*MW2^6 - 1728*MW2^5*MZ2 - 2464*MW2^4*MZ2^2 + 
        8808*MW2^3*MZ2^3 - 6684*MW2^2*MZ2^4 + 990*MW2*MZ2^5 + 343*MZ2^6)*
       SW2^2*B0i[bb0, MZ2, MW2, MW2])/(2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (12*MW2^3*MZ2^3*(272*MW2^5 - 656*MW2^4*MZ2 + 326*MW2^3*MZ2^2 + 
        268*MW2^2*MZ2^3 - 273*MW2*MZ2^4 + 60*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
     (6*MW2^2*MZ2^3*(64*MW2^6 + 160*MW2^5*MZ2 - 584*MW2^4*MZ2^2 + 
        200*MW2^3*MZ2^3 + 445*MW2^2*MZ2^4 - 362*MW2*MZ2^5 + 73*MZ2^6)*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Cll[1, 2, 2, 1] - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (2*MW2*MZ2*(-3*Ced[1, 1, 1, 1] - 3*Ced[1, 1, 2, 2] - 3*Ced[1, 1, 3, 3] - 
        3*Ced[3, 3, 1, 1] - 3*Ced[3, 3, 2, 2] - 3*Ced[3, 3, 3, 3] - 
        12*Cee[1, 1, 1, 1] - 12*Cee[1, 1, 2, 2] - 24*Cee[1, 1, 3, 3] - 
        12*Cee[2, 2, 3, 3] - 12*Cee[3, 3, 3, 3] + 6*Ceu[1, 1, 1, 1] + 
        6*Ceu[1, 1, 2, 2] + 6*Ceu[3, 3, 1, 1] + 6*Ceu[3, 3, 2, 2] + 
        4*Cld[1, 1, 1, 1] + 4*Cld[1, 1, 2, 2] + 4*Cld[1, 1, 3, 3] + 
        4*Cld[3, 3, 1, 1] + 4*Cld[3, 3, 2, 2] + 4*Cld[3, 3, 3, 3] + 
        Cle[1, 1, 1, 1] + 4*Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3] - 
        3*Cle[2, 2, 1, 1] - 3*Cle[2, 2, 3, 3] + Cle[3, 3, 1, 1] + 
        4*Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3] + 14*Cll[1, 1, 1, 1] + 
        8*Cll[1, 1, 2, 2] + 16*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] + 
        8*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 14*Cll[3, 3, 3, 3] - 
        4*Clq1[1, 1, 1, 1] - 4*Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3] - 
        4*Clq1[3, 3, 1, 1] - 4*Clq1[3, 3, 2, 2] + Clq1[3, 3, 3, 3] + 
        6*Clq3[1, 1, 1, 1] + 6*Clq3[1, 1, 2, 2] + Clq3[1, 1, 3, 3] + 
        6*Clq3[3, 3, 1, 1] + 6*Clq3[3, 3, 2, 2] + Clq3[3, 3, 3, 3] - 
        8*Clu[1, 1, 1, 1] - 8*Clu[1, 1, 2, 2] - 8*Clu[3, 3, 1, 1] - 
        8*Clu[3, 3, 2, 2] + 3*Cqe[1, 1, 1, 1] + 3*Cqe[1, 1, 3, 3] + 
        3*Cqe[2, 2, 1, 1] + 3*Cqe[2, 2, 3, 3]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        2*Ced[3, 3, 1, 1] + 2*Ced[3, 3, 2, 2] + 2*Ced[3, 3, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 16*Cee[1, 1, 3, 3] + 
        8*Cee[2, 2, 3, 3] + 8*Cee[3, 3, 3, 3] - 4*Ceu[1, 1, 1, 1] - 
        4*Ceu[1, 1, 2, 2] - 4*Ceu[3, 3, 1, 1] - 4*Ceu[3, 3, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[3, 3, 1, 1] - 4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] - 
        2*Cle[1, 1, 1, 1] - 4*Cle[1, 1, 2, 2] - 2*Cle[1, 1, 3, 3] + 
        2*Cle[2, 2, 1, 1] + 2*Cle[2, 2, 3, 3] - 2*Cle[3, 3, 1, 1] - 
        4*Cle[3, 3, 2, 2] - 2*Cle[3, 3, 3, 3] - 12*Cll[1, 1, 1, 1] - 
        8*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] - 8*Cll[1, 3, 3, 1] - 
        8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] - 12*Cll[3, 3, 3, 3] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
        4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] + 2*Clq1[3, 3, 3, 3] + 
        2*Clq3[1, 1, 3, 3] + 2*Clq3[3, 3, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] + 8*Clu[3, 3, 1, 1] + 8*Clu[3, 3, 2, 2] - 
        2*Cqe[1, 1, 1, 1] - 2*Cqe[1, 1, 3, 3] - 2*Cqe[2, 2, 1, 1] - 
        2*Cqe[2, 2, 3, 3] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 3, 3]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
        4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 2*Ceu[1, 1, 1, 1] - 
        2*Ceu[1, 1, 2, 2] - 2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] - 
        Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
        Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] - 
        Cle[1, 1, 2, 2] + Cle[2, 2, 1, 1] + Cle[2, 2, 3, 3] - 
        Cle[3, 3, 2, 2] - 4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
        4*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 2*Cll[2, 2, 3, 3] - 
        2*Cll[2, 3, 3, 2] - 4*Cll[3, 3, 3, 3] + Clq1[1, 1, 1, 1] + 
        Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + Clq1[3, 3, 1, 1] + 
        Clq1[3, 3, 2, 2] - Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
        3*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 3*Clq3[3, 3, 1, 1] - 
        3*Clq3[3, 3, 2, 2] - Clq3[3, 3, 3, 3] + 2*Clu[1, 1, 1, 1] + 
        2*Clu[1, 1, 2, 2] + 2*Clu[3, 3, 1, 1] + 2*Clu[3, 3, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[1, 1, 3, 3] - Cqe[2, 2, 1, 1] - 
        Cqe[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*(4*MW2 - 3*MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^3*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 2*Clq1[1, 1, 3, 3] - 
        2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 2*Clq3[3, 3, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
        Cqe[3, 3, 3, 3]) - 16*MW2^3*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - 
        Clq1[1, 1, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + 
        Clq3[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + 
        Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) - 2*MW2*MZ2^2*
       (10*Ceu[1, 1, 3, 3] + 10*Ceu[3, 3, 3, 3] - 7*Clq1[1, 1, 3, 3] - 
        7*Clq1[3, 3, 3, 3] + 16*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 
        7*Clq3[3, 3, 3, 3] - 16*Clu[1, 1, 3, 3] - 16*Clu[3, 3, 3, 3] + 
        4*Cqe[3, 3, 1, 1] + 4*Cqe[3, 3, 3, 3]) + 
      2*MW2^2*MZ2*(16*Ceu[1, 1, 3, 3] + 16*Ceu[3, 3, 3, 3] - 
        14*Clq1[1, 1, 3, 3] - 14*Clq1[3, 3, 3, 3] + 23*Clq3[1, 1, 3, 3] + 
        9*Clq3[2, 2, 3, 3] + 14*Clq3[3, 3, 3, 3] - 20*Clu[1, 1, 3, 3] - 
        20*Clu[3, 3, 3, 3] + 10*Cqe[3, 3, 1, 1] + 10*Cqe[3, 3, 3, 3])))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 3, 3]) - 2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 
          6*Ceu[3, 3, 3, 3] - 5*Clq1[1, 1, 3, 3] - 5*Clq1[3, 3, 3, 3] + 
          5*Clq3[1, 1, 3, 3] + 5*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 
          8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 3, 3])) + 
      MT2*(-(MZ2^2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] + 22*Clq1[1, 1, 3, 3] + 
           22*Clq1[3, 3, 3, 3] - 22*Clq3[1, 1, 3, 3] - 22*Clq3[3, 3, 3, 3] - 
           2*Clu[1, 1, 3, 3] - 2*Clu[3, 3, 3, 3] - 11*Cqe[3, 3, 1, 1] - 
           11*Cqe[3, 3, 3, 3])) + 16*MW2^2*(Ceu[1, 1, 3, 3] + 
          Ceu[3, 3, 3, 3] - Clq1[1, 1, 3, 3] - Clq1[3, 3, 3, 3] + 
          Clq3[1, 1, 3, 3] + Clq3[3, 3, 3, 3] - Clu[1, 1, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[3, 3, 3, 3] - 
          19*Clq1[1, 1, 3, 3] - 19*Clq1[3, 3, 3, 3] + 19*Clq3[1, 1, 3, 3] + 
          19*Clq3[3, 3, 3, 3] - 7*Clu[1, 1, 3, 3] - 7*Clu[3, 3, 3, 3] + 
          15*Cqe[3, 3, 1, 1] + 15*Cqe[3, 3, 3, 3]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*MZ2^2*SW2*
     (MZ2^3*(6*MT2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) + 
        MZ2*(-4*Ced[1, 1, 1, 1] - 4*Ced[1, 1, 2, 2] - 4*Ced[1, 1, 3, 3] - 
          4*Ced[3, 3, 1, 1] - 4*Ced[3, 3, 2, 2] - 4*Ced[3, 3, 3, 3] - 
          4*Cee[1, 1, 1, 1] - 4*Cee[1, 1, 2, 2] - 8*Cee[1, 1, 3, 3] - 
          4*Cee[2, 2, 3, 3] - 4*Cee[3, 3, 3, 3] + 8*Ceu[1, 1, 1, 1] + 
          8*Ceu[1, 1, 2, 2] - 4*Ceu[1, 1, 3, 3] + 8*Ceu[3, 3, 1, 1] + 
          8*Ceu[3, 3, 2, 2] - 4*Ceu[3, 3, 3, 3] + 8*Cld[1, 1, 1, 1] + 
          8*Cld[1, 1, 2, 2] + 8*Cld[1, 1, 3, 3] + 8*Cld[3, 3, 1, 1] + 
          8*Cld[3, 3, 2, 2] + 8*Cld[3, 3, 3, 3] + 4*Cle[1, 1, 1, 1] + 
          8*Cle[1, 1, 2, 2] + 4*Cle[1, 1, 3, 3] - 4*Cle[2, 2, 1, 1] - 
          4*Cle[2, 2, 3, 3] + 4*Cle[3, 3, 1, 1] + 8*Cle[3, 3, 2, 2] + 
          4*Cle[3, 3, 3, 3] + 12*Cll[1, 1, 1, 1] + 16*Cll[1, 1, 2, 2] + 
          32*Cll[1, 1, 3, 3] - 8*Cll[1, 3, 3, 1] + 16*Cll[2, 2, 3, 3] - 
          4*Cll[2, 3, 3, 2] + 12*Cll[3, 3, 3, 3] - 8*Clq1[1, 1, 1, 1] - 
          8*Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] - 8*Clq1[3, 3, 1, 1] - 
          8*Clq1[3, 3, 2, 2] - 2*Clq1[3, 3, 3, 3] - 6*Clq3[1, 1, 3, 3] - 
          6*Clq3[3, 3, 3, 3] - 16*Clu[1, 1, 1, 1] - 16*Clu[1, 1, 2, 2] + 
          8*Clu[1, 1, 3, 3] - 16*Clu[3, 3, 1, 1] - 16*Clu[3, 3, 2, 2] + 
          8*Clu[3, 3, 3, 3] + 4*Cqe[1, 1, 1, 1] + 4*Cqe[1, 1, 3, 3] + 
          4*Cqe[2, 2, 1, 1] + 4*Cqe[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 3, 3])) + 2*MW2*MZ2^2*
       (MZ2*(10*Ced[1, 1, 1, 1] + 10*Ced[1, 1, 2, 2] + 10*Ced[1, 1, 3, 3] + 
          10*Ced[3, 3, 1, 1] + 10*Ced[3, 3, 2, 2] + 10*Ced[3, 3, 3, 3] + 
          10*Cee[1, 1, 1, 1] + 10*Cee[1, 1, 2, 2] + 20*Cee[1, 1, 3, 3] + 
          10*Cee[2, 2, 3, 3] + 10*Cee[3, 3, 3, 3] - 20*Ceu[1, 1, 1, 1] - 
          20*Ceu[1, 1, 2, 2] + 10*Ceu[1, 1, 3, 3] - 20*Ceu[3, 3, 1, 1] - 
          20*Ceu[3, 3, 2, 2] + 10*Ceu[3, 3, 3, 3] - 16*Cld[1, 1, 1, 1] - 
          16*Cld[1, 1, 2, 2] - 16*Cld[1, 1, 3, 3] - 16*Cld[3, 3, 1, 1] - 
          16*Cld[3, 3, 2, 2] - 16*Cld[3, 3, 3, 3] - 6*Cle[1, 1, 1, 1] - 
          16*Cle[1, 1, 2, 2] - 6*Cle[1, 1, 3, 3] + 10*Cle[2, 2, 1, 1] + 
          10*Cle[2, 2, 3, 3] - 6*Cle[3, 3, 1, 1] - 16*Cle[3, 3, 2, 2] - 
          6*Cle[3, 3, 3, 3] - 22*Cll[1, 1, 1, 1] - 32*Cll[1, 1, 2, 2] - 
          64*Cll[1, 1, 3, 3] + 20*Cll[1, 3, 3, 1] - 32*Cll[2, 2, 3, 3] + 
          10*Cll[2, 3, 3, 2] - 22*Cll[3, 3, 3, 3] + 16*Clq1[1, 1, 1, 1] + 
          16*Clq1[1, 1, 2, 2] - 5*Clq1[1, 1, 3, 3] + 16*Clq1[3, 3, 1, 1] + 
          16*Clq1[3, 3, 2, 2] - 5*Clq1[3, 3, 3, 3] - 12*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] + 9*Clq3[1, 1, 3, 3] - 12*Clq3[3, 3, 1, 1] - 
          12*Clq3[3, 3, 2, 2] + 9*Clq3[3, 3, 3, 3] + 32*Clu[1, 1, 1, 1] + 
          32*Clu[1, 1, 2, 2] - 16*Clu[1, 1, 3, 3] + 32*Clu[3, 3, 1, 1] + 
          32*Clu[3, 3, 2, 2] - 16*Clu[3, 3, 3, 3] - 10*Cqe[1, 1, 1, 1] - 
          10*Cqe[1, 1, 3, 3] - 10*Cqe[2, 2, 1, 1] - 10*Cqe[2, 2, 3, 3] + 
          2*Cqe[3, 3, 1, 1] + 2*Cqe[3, 3, 3, 3]) - 
        3*MT2*(20*Ceu[1, 1, 3, 3] + 20*Ceu[3, 3, 3, 3] - 
          14*Clq1[1, 1, 3, 3] - 14*Clq1[3, 3, 3, 3] + 23*Clq3[1, 1, 3, 3] + 
          9*Clq3[2, 2, 3, 3] + 14*Clq3[3, 3, 3, 3] - 32*Clu[1, 1, 3, 3] - 
          32*Clu[3, 3, 3, 3] + 8*Cqe[3, 3, 1, 1] + 8*Cqe[3, 3, 3, 3])) + 
      4*MW2^3*(-24*MT2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - 
          Clq1[1, 1, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + 
          Clq3[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) + 
        MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Ced[3, 3, 1, 1] + 4*Ced[3, 3, 2, 2] + 4*Ced[3, 3, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
          4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 8*Ceu[1, 1, 1, 1] - 
          8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 8*Ceu[3, 3, 1, 1] - 
          8*Ceu[3, 3, 2, 2] + 4*Ceu[3, 3, 3, 3] - 4*Cld[1, 1, 1, 1] - 
          4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 4*Cld[3, 3, 1, 1] - 
          4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] - 4*Cle[1, 1, 2, 2] + 
          4*Cle[2, 2, 1, 1] + 4*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 2, 2] - 
          4*Cll[1, 1, 1, 1] - 53*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 
          8*Cll[1, 3, 3, 1] - 8*Cll[2, 2, 3, 3] + 4*Cll[2, 3, 3, 2] - 
          4*Cll[3, 3, 3, 3] + 4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] - 
          8*Clq1[1, 1, 3, 3] + 4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] - 
          8*Clq1[3, 3, 3, 3] - 12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] - 
          12*Clq3[3, 3, 1, 1] - 12*Clq3[3, 3, 2, 2] + 8*Clu[1, 1, 1, 1] + 
          8*Clu[1, 1, 2, 2] - 4*Clu[1, 1, 3, 3] + 8*Clu[3, 3, 1, 1] + 
          8*Clu[3, 3, 2, 2] - 4*Clu[3, 3, 3, 3] - 4*Cqe[1, 1, 1, 1] - 
          4*Cqe[1, 1, 3, 3] - 4*Cqe[2, 2, 1, 1] - 4*Cqe[2, 2, 3, 3] + 
          8*Cqe[3, 3, 1, 1] + 8*Cqe[3, 3, 3, 3])) - 
      2*MW2^2*MZ2*(2*MZ2*(8*Ced[1, 1, 1, 1] + 8*Ced[1, 1, 2, 2] + 
          8*Ced[1, 1, 3, 3] + 8*Ced[3, 3, 1, 1] + 8*Ced[3, 3, 2, 2] + 
          8*Ced[3, 3, 3, 3] + 8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 
          16*Cee[1, 1, 3, 3] + 8*Cee[2, 2, 3, 3] + 8*Cee[3, 3, 3, 3] - 
          16*Ceu[1, 1, 1, 1] - 16*Ceu[1, 1, 2, 2] + 8*Ceu[1, 1, 3, 3] - 
          16*Ceu[3, 3, 1, 1] - 16*Ceu[3, 3, 2, 2] + 8*Ceu[3, 3, 3, 3] - 
          10*Cld[1, 1, 1, 1] - 10*Cld[1, 1, 2, 2] - 10*Cld[1, 1, 3, 3] - 
          10*Cld[3, 3, 1, 1] - 10*Cld[3, 3, 2, 2] - 10*Cld[3, 3, 3, 3] - 
          2*Cle[1, 1, 1, 1] - 10*Cle[1, 1, 2, 2] - 2*Cle[1, 1, 3, 3] + 
          8*Cle[2, 2, 1, 1] + 8*Cle[2, 2, 3, 3] - 2*Cle[3, 3, 1, 1] - 
          10*Cle[3, 3, 2, 2] - 2*Cle[3, 3, 3, 3] - 12*Cll[1, 1, 1, 1] - 
          65*Cll[1, 1, 2, 2] - 40*Cll[1, 1, 3, 3] + 16*Cll[1, 3, 3, 1] - 
          20*Cll[2, 2, 3, 3] + 8*Cll[2, 3, 3, 2] - 12*Cll[3, 3, 3, 3] + 
          10*Clq1[1, 1, 1, 1] + 10*Clq1[1, 1, 2, 2] - 11*Clq1[1, 1, 3, 3] + 
          10*Clq1[3, 3, 1, 1] + 10*Clq1[3, 3, 2, 2] - 11*Clq1[3, 3, 3, 3] - 
          18*Clq3[1, 1, 1, 1] - 18*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 
          18*Clq3[3, 3, 1, 1] - 18*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 
          20*Clu[1, 1, 1, 1] + 20*Clu[1, 1, 2, 2] - 10*Clu[1, 1, 3, 3] + 
          20*Clu[3, 3, 1, 1] + 20*Clu[3, 3, 2, 2] - 10*Clu[3, 3, 3, 3] - 
          8*Cqe[1, 1, 1, 1] - 8*Cqe[1, 1, 3, 3] - 8*Cqe[2, 2, 1, 1] - 
          8*Cqe[2, 2, 3, 3] + 7*Cqe[3, 3, 1, 1] + 7*Cqe[3, 3, 3, 3]) - 
        3*MT2*(32*Ceu[1, 1, 3, 3] + 32*Ceu[3, 3, 3, 3] - 
          28*Clq1[1, 1, 3, 3] - 28*Clq1[3, 3, 3, 3] + 37*Clq3[1, 1, 3, 3] + 
          9*Clq3[2, 2, 3, 3] + 28*Clq3[3, 3, 3, 3] - 40*Clu[1, 1, 3, 3] - 
          40*Clu[3, 3, 3, 3] + 20*Cqe[3, 3, 1, 1] + 20*Cqe[3, 3, 3, 3]))))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 Class[6]*((-48*Sqrt[2]*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^3*SW2^3*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (48*Sqrt[2]*MT*MW2*(4*MW2 - 3*MZ2)*MZ2^3*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (5*MW*MZ2^3*CuW[3, 3] + 3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 7*MW*CuW[3, 3]) - 
      16*MW2^2*MZ2*(MZ*SW*CuB[3, 3] - 2*MW*CuW[3, 3]) + 
      16*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AtauFB_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 
    4*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-95 + 9*Pi^2) + 
    MW2*MZ2^2*(-467 + 52*Pi^2) - 32*MT2*MW2*MZ2*SW2))/
  (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MH2^2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*B0i[bb0, 0, 0, MH2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*
   SW2*B0i[bb0, 0, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2*
   (24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*SW2*
   B0i[bb0, 0, 0, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*SW2*
   B0i[bb0, 0, 0, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2)*MZ2^2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 ((4*MW2 - 3*MZ2)*MZ2*(96*MW2^5 - 8*MW2^4*MZ2 - 188*MW2^3*MZ2^2 + 
    114*MW2^2*MZ2^3 - 13*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) - (MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*
   (8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) - 
 (MW2*(4*MW2 - 3*MZ2)*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA^2) + 
 (12*MW2^3*(4*MW2 - 3*MZ2)*MZ2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + (6*MW2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
   VALPHA^2) + ((3*CWw*MW*MW2*MZ2^4*(-2*MW2 + MZ2)*(-4*MW2 + 3*MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2^2*(4*MW2 - 3*MZ2)*MZ2*(2*MW2^3 - 7*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - 2*MZ2^3)*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) - 
   (36*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*(-MW2 + MZ2)*(-4*MW2 + 3*MZ2)*
     B0i[bb0, 0, 0, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2*MZ2^2*(-4*MW2 + 3*MZ2)*(-8*MW2^3 + 14*MW2^2*MZ2 - 
      7*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) - 
   (18*CWw*MW*MW2*MZ2*(-4*MW2 + 3*MZ2)*(-4*MW2^4 - 4*MW2^3*MZ2 + 
      15*MW2^2*MZ2^2 - 8*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*VALPHA) + 
   (36*CWw*MW*MW2^3*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*VALPHA))*Class[1] + 
 (12*CHD*MW2*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 ((CHD*(-55296*MW2^9 + 48*MT2*MW2*(1024*MW2^7 - 5248*MW2^6*MZ2 + 
         10752*MW2^5*MZ2^2 - 10752*MW2^4*MZ2^3 + 4808*MW2^3*MZ2^4 - 
         128*MW2^2*MZ2^5 - 591*MW2*MZ2^6 + 135*MZ2^7) - 
       405*MZ2^9*(-33 + 4*Pi^2) - 1024*MW2^8*MZ2*(-457 + 36*Pi^2) + 
       64*MW2^7*MZ2^2*(-26359 + 3168*Pi^2) - 768*MW2^6*MZ2^2*
        (3*MH2 - 4345*MZ2 + 618*MZ2*Pi^2) + 9*MW2*MZ2^7*
        (60*MH2 - 15841*MZ2 + 1908*MZ2*Pi^2) + 216*MW2^5*MZ2^3*
        (40*MH2 - 18873*MZ2 + 2872*MZ2*Pi^2) - 18*MW2^2*MZ2^6*
        (202*MH2 - 36907*MZ2 + 4760*MZ2*Pi^2) - 32*MW2^4*MZ2^4*
        (405*MH2 - 103138*MZ2 + 15615*MZ2*Pi^2) + 2*MW2^3*MZ2^5*
        (4860*MH2 - 910759*MZ2 + 129096*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^4*(64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 
       86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2)/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) - (MH2*MZ2^2*(12*CHD*MW2*MZ2*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4) - 
      4*CHbox*MH2*(64*MW2^5 - 240*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*MH2*(64*MW2^5 - 160*MW2^4*MZ2 + 72*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
        73*MW2*MZ2^4 + 15*MZ2^5))*SW2*B0i[bb0, 0, 0, MH2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*(9*MT2^2*MZ2^2*(64*MW2^5 - 96*MW2^4*MZ2 - 104*MW2^3*MZ2^2 + 
        264*MW2^2*MZ2^3 - 159*MW2*MZ2^4 + 30*MZ2^5) - 
      4*MT2*MW2*(1024*MW2^7 - 5248*MW2^6*MZ2 + 10752*MW2^5*MZ2^2 - 
        10752*MW2^4*MZ2^3 + 4808*MW2^3*MZ2^4 - 128*MW2^2*MZ2^5 - 
        591*MW2*MZ2^6 + 135*MZ2^7) - 32*MW2^2*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (MW2*MZ2*(-4*CHbox*(MH2 - 2*MW2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(-3456*MW2^7 + 12544*MW2^6*MZ2 + 16*MW2^5*(8*MH2 - 841*MZ2)*MZ2 + 
        15*MZ2^6*(MH2 + 3*MZ2) - 16*MW2^4*MZ2^2*(21*MH2 + 104*MZ2) + 
        2*MW2*MZ2^5*(-29*MH2 + 623*MZ2) - 6*MW2^2*MZ2^4*(MH2 + 1209*MZ2) + 
        8*MW2^3*MZ2^3*(32*MH2 + 1497*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2*(-4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5) + 
      CHD*(2304*MW2^8 - 3200*MW2^7*MZ2 + 32*MW2^6*(2*MH2 - 205*MZ2)*MZ2 - 
        32*MW2^5*(3*MH2 - 560*MZ2)*MZ2^2 + 45*MZ2^8 + 
        10*MW2*MZ2^6*(3*MH2 + 4*MZ2) - MW2^2*MZ2^5*(159*MH2 + 1796*MZ2) + 
        2*MW2^3*MZ2^4*(132*MH2 + 3917*MZ2) - 4*MW2^4*MZ2^3*
         (26*MH2 + 4153*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(64*MW2^5 - 96*MW2^4*MZ2 - 
      104*MW2^3*MZ2^2 + 264*MW2^2*MZ2^3 - 159*MW2*MZ2^4 + 30*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^2*
     (CHD*(-128*MW2^5 + 336*MW2^4*MZ2 - 256*MW2^3*MZ2^2 + 6*MW2^2*MZ2^3 + 
        58*MW2*MZ2^4 - 15*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MW2, MH2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MZ2^2*(-6912*MW2^7 + 12480*MW2^6*MZ2 + 8224*MW2^5*MZ2^2 - 
      31112*MW2^4*MZ2^3 + 23600*MW2^3*MZ2^4 - 6686*MW2^2*MZ2^5 + 
      460*MW2*MZ2^6 + 45*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(-64*MW2^5 + 96*MW2^4*MZ2 + 104*MW2^3*MZ2^2 - 264*MW2^2*MZ2^3 + 
        159*MW2*MZ2^4 - 30*MZ2^5) + 4*CHbox*(64*MW2^5 - 240*MW2^4*MZ2 + 
        360*MW2^3*MZ2^2 - 270*MW2^2*MZ2^3 + 101*MW2*MZ2^4 - 15*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*(MZ2*(2048*MW2^6 - 10496*MW2^5*MZ2 + 20928*MW2^4*MZ2^2 - 
        20640*MW2^3*MZ2^3 + 10552*MW2^2*MZ2^4 - 2632*MW2*MZ2^5 + 249*MZ2^6) + 
      MT2*(4096*MW2^6 - 20992*MW2^5*MZ2 + 47040*MW2^4*MZ2^2 - 
        56832*MW2^3*MZ2^3 + 37736*MW2^2*MZ2^4 - 12716*MW2*MZ2^5 + 
        1659*MZ2^6))*B0i[bb0, MZ2, MT2, MT2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (CHD*MW2^2*MZ2*(5760*MW2^6 - 8448*MW2^5*MZ2 - 9392*MW2^4*MZ2^2 + 
      22624*MW2^3*MZ2^3 - 12640*MW2^2*MZ2^4 + 1864*MW2*MZ2^5 + 133*MZ2^6)*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*CHD*MW2^3*MZ2*(128*MW2^6 - 80*MW2^5*MZ2 - 416*MW2^4*MZ2^2 + 
      506*MW2^3*MZ2^3 - 70*MW2^2*MZ2^4 - 101*MW2*MZ2^5 + 30*MZ2^6)*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2) + (3*CHD*MW2^2*MZ2^2*(MW2 + MZ2)^2*(192*MW2^4 - 576*MW2^3*MZ2 + 
      616*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 43*MZ2^4)*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2))*Class[3] + (24*CHWB*CW*MZ2^4*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
   SW2^2*VALPHA^2*Class[4])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW) + 
 (-1/18*(CHWB*MW2*MZ2*(27648*MW2^8 - 12*MT2*(2048*MW2^7 - 11520*MW2^6*MZ2 + 
         26176*MW2^5*MZ2^2 - 30384*MW2^4*MZ2^3 + 18616*MW2^3*MZ2^4 - 
         5382*MW2^2*MZ2^5 + 371*MW2*MZ2^6 + 75*MZ2^7) + 
       128*MW2^7*MZ2*(-1765 + 144*Pi^2) - 256*MW2^6*MZ2^2*
        (-2999 + 360*Pi^2) + 4*MW2^2*MZ2^5*(1215*MH2 + 80704*MZ2 - 
         11628*MZ2*Pi^2) - 1152*MW2^5*MZ2^2*(MH2 + 1187*MZ2 - 166*MZ2*Pi^2) + 
       1440*MW2^4*MZ2^3*(3*MH2 + 974*MZ2 - 147*MZ2*Pi^2) + 
       9*MZ2^7*(30*MH2 + 751*MZ2 - 48*MZ2*Pi^2) + 
       6*MW2*MZ2^6*(-303*MH2 - 11551*MZ2 + 1320*MZ2*Pi^2) + 
       8*MW2^3*MZ2^4*(-810*MH2 - 108113*MZ2 + 16650*MZ2*Pi^2))*SW2)/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) - 
   (MH2*MZ2^3*(CHWB*MW*(12*MW2*(128*MW2^5 - 288*MW2^4*MZ2 + 192*MW2^3*MZ2^2 + 
          12*MW2^2*MZ2^3 - 56*MW2*MZ2^4 + 15*MZ2^5) + 
        MH2*(384*MW2^5 - 960*MW2^4*MZ2 + 704*MW2^3*MZ2^2 - 172*MW2*MZ2^4 + 
          45*MZ2^5)) + 24*(CHB - CHW)*MW2^2*MZ*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (CHWB*MZ2*SW2*(-9*MT2^2*MZ2^2*(256*MW2^5 - 608*MW2^4*MZ2 + 
        336*MW2^3*MZ2^2 + 172*MW2^2*MZ2^3 - 202*MW2*MZ2^4 + 45*MZ2^5) + 
      4*MT2*MW2*(2048*MW2^7 - 11520*MW2^6*MZ2 + 26176*MW2^5*MZ2^2 - 
        30384*MW2^4*MZ2^3 + 18616*MW2^3*MZ2^4 - 5382*MW2^2*MZ2^5 + 
        371*MW2*MZ2^6 + 75*MZ2^7) + 64*MW2^2*MZ2^3*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      4*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(3072*MW2^8 + 3584*MW2^7*MZ2 - 44928*MW2^6*MZ2^2 - 
        64*MW2^5*(4*MH2 - 1291*MZ2)*MZ2^2 + 16*MW2^4*(38*MH2 - 3645*MZ2)*
         MZ2^3 - 24*MW2^3*(14*MH2 - 445*MZ2)*MZ2^4 + 
        2*MW2*(101*MH2 - 790*MZ2)*MZ2^6 - 45*MZ2^7*(MH2 + MZ2) + 
        4*MW2^2*MZ2^5*(-43*MH2 + 1233*MZ2)) + 48*CHW*MW2^2*MZ*MZ2^2*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW)*SW2*B0i[bb0, 0, 0, MW2])/(4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (MZ2^2*SW2*(CHWB*(18432*MW2^8 - 4480*MW2^7*MZ2 + 
        64*MW2^6*(18*MH2 - 2249*MZ2)*MZ2 - 48*MW2^5*(68*MH2 - 6517*MZ2)*
         MZ2^2 + 24*MW2^4*(132*MH2 - 12575*MZ2)*MZ2^3 - 
        16*MW2^3*(69*MH2 - 9859*MZ2)*MZ2^4 - 43720*MW2^2*MZ2^6 + 135*MZ2^8 + 
        9*MW2*MZ2^6*(5*MH2 + 526*MZ2)) + 72*MW*MW2*MZ*MZ2*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (3*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(256*MW2^6 - 864*MW2^5*MZ2 + 
      944*MW2^4*MZ2^2 - 164*MW2^3*MZ2^3 - 374*MW2^2*MZ2^4 + 247*MW2*MZ2^5 - 
      45*MZ2^6)*B0i[bb0, MW2, 0, MT2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^3*(CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (256*MW2^5 - 608*MW2^4*MZ2 + 336*MW2^3*MZ2^2 + 172*MW2^2*MZ2^3 - 
        202*MW2*MZ2^4 + 45*MZ2^5) - 48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (4*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*CW*MZ2^2*(27136*MW2^8 - 96128*MW2^7*MZ2 + 111488*MW2^6*MZ2^2 - 
      20016*MW2^5*MZ2^3 - 56376*MW2^4*MZ2^4 + 45736*MW2^3*MZ2^5 - 
      12958*MW2^2*MZ2^6 + 1073*MW2*MZ2^7 + 45*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (MZ2^2*(CHWB*MW*(MH2^2*(-384*MW2^5 + 1088*MW2^4*MZ2 - 1056*MW2^3*MZ2^2 + 
          368*MW2^2*MZ2^3 - 15*MZ2^5) - 4*MH2*(384*MW2^6 - 1632*MW2^5*MZ2 + 
          2528*MW2^4*MZ2^2 - 1596*MW2^3*MZ2^3 + 164*MW2^2*MZ2^4 + 
          213*MW2*MZ2^5 - 60*MZ2^6) + 12*MZ2*(256*MW2^6 - 1216*MW2^5*MZ2 + 
          2048*MW2^4*MZ2^2 - 1416*MW2^3*MZ2^3 + 232*MW2^2*MZ2^4 + 
          142*MW2*MZ2^5 - 45*MZ2^6)) + 24*MW2*MZ*(MH2 - 2*MZ2)*
       (64*MW2^4 - 176*MW2^3*MZ2 + 184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (4*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*SW) + 
   (CHWB*MW2*MZ2*(MZ2*(4096*MW2^7 - 23040*MW2^6*MZ2 + 50048*MW2^5*MZ2^2 - 
        55296*MW2^4*MZ2^3 + 34208*MW2^3*MZ2^4 - 12312*MW2^2*MZ2^5 + 
        2560*MW2*MZ2^6 - 255*MZ2^7) + MT2*(8192*MW2^7 - 46080*MW2^6*MZ2 + 
        110464*MW2^5*MZ2^2 - 139968*MW2^4*MZ2^3 + 96928*MW2^3*MZ2^4 - 
        34560*MW2^2*MZ2^5 + 5120*MW2*MZ2^6 - 105*MZ2^7))*SW2*
     B0i[bb0, MZ2, MT2, MT2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (CHWB*CW*(3072*MW2^9 + 6656*MW2^8*MZ2 - 39680*MW2^7*MZ2^2 + 
      36288*MW2^6*MZ2^3 + 19616*MW2^5*MZ2^4 - 43944*MW2^4*MZ2^5 + 
      20352*MW2^3*MZ2^6 - 1948*MW2^2*MZ2^7 - 427*MW2*MZ2^8 + 15*MZ2^9)*
     B0i[bb0, MZ2, MW2, MW2])/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW) - (12*CHWB*CW*MW2^2*MZ2^3*(192*MW2^5 + 128*MW2^4*MZ2 - 
      696*MW2^3*MZ2^2 + 452*MW2^2*MZ2^3 - 45*MW2*MZ2^4 - 15*MZ2^5)*SW2^3*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*
     Pi^2*SW) - (12*CHWB*CW*MW2*MZ2^4*(MW2 + MZ2)^2*
     (128*MW2^3 - 248*MW2^2*MZ2 + 152*MW2*MZ2^2 - 29*MZ2^3)*SW2^3*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2*
     SW))*Class[4] + (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHA^2*
   (2*MW2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] - 
      CHl3[3, 3]) - MZ2*(CHe[1, 1] + CHe[3, 3] - 
      2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/8*((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
      (256*MW2^7*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] + 
         CHl3[1, 1] + CHl3[3, 3]) - 15*MZ2^7*(CHe[1, 1] + CHe[3, 3] - 
         2*CHl1[1, 1] - 2*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[3, 3]) - 
       384*MW2^6*MZ2*(4*CHe[1, 1] + 4*CHe[3, 3] - 4*CHl1[1, 1] - 
         4*CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[3, 3]) + 
       32*MW2^5*MZ2^2*(117*CHe[1, 1] + 117*CHe[3, 3] - 128*CHl1[1, 1] - 
         128*CHl1[3, 3] + 60*CHl3[1, 1] + 60*CHl3[3, 3]) - 
       16*MW2^4*MZ2^3*(285*CHe[1, 1] + 285*CHe[3, 3] - 361*CHl1[1, 1] - 
         361*CHl1[3, 3] + 104*CHl3[1, 1] + 104*CHl3[3, 3]) - 
       4*MW2^2*MZ2^5*(261*CHe[1, 1] + 261*CHe[3, 3] - 463*CHl1[1, 1] - 
         463*CHl1[3, 3] + 140*CHl3[1, 1] + 140*CHl3[3, 3]) + 
       MW2*MZ2^6*(189*CHe[1, 1] + 189*CHe[3, 3] - 378*CHl1[1, 1] - 
         378*CHl1[3, 3] + 206*CHl3[1, 1] + 206*CHl3[3, 3]) + 
       4*MW2^3*MZ2^4*(743*CHe[1, 1] + 743*CHe[3, 3] - 1116*CHl1[1, 1] - 
         1116*CHl1[3, 3] + 256*CHl3[1, 1] + 256*CHl3[3, 3])))/
     ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MH2^2*MZ2^3*SW2*B0i[bb0, 0, 0, MH2]*
     (32*MW2^5*(3*CHe[1, 1] + 3*CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
        CHl3[1, 1] - CHl3[3, 3]) + MW2*MZ2^4*(133*CHe[1, 1] + 133*CHe[3, 3] - 
        206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
      4*MW2^3*MZ2^2*(157*CHe[1, 1] + 157*CHe[3, 3] - 
        139*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
      32*MW2^4*MZ2*(13*CHe[1, 1] + 13*CHe[3, 3] - 
        8*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
      15*MZ2^5*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3])) + 4*MW2^2*MZ2^3*(-107*CHe[1, 1] - 
        107*CHe[3, 3] + 127*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[3, 3]))))/(8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2^3*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^5*(3*CHe[1, 1] + 3*CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
        CHl3[1, 1] - CHl3[3, 3]) + MW2*MZ2^4*(133*CHe[1, 1] + 133*CHe[3, 3] - 
        206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
      4*MW2^3*MZ2^2*(157*CHe[1, 1] + 157*CHe[3, 3] - 
        139*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
      32*MW2^4*MZ2*(13*CHe[1, 1] + 13*CHe[3, 3] - 
        8*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) - 
      15*MZ2^5*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3])) + 4*MW2^2*MZ2^3*(-107*CHe[1, 1] - 
        107*CHe[3, 3] + 127*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[3, 3]))))/(8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (MZ2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-32*MW2^5*(3*CHe[1, 1] + 3*CHe[3, 3] - 
        CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] - CHl3[3, 3]) + 
      4*MW2^2*MZ2^3*(107*CHe[1, 1] + 107*CHe[3, 3] - 
        127*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
      32*MW2^4*MZ2*(13*CHe[1, 1] + 13*CHe[3, 3] - 
        8*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
      15*MZ2^5*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3])) + 4*MW2^3*MZ2^2*(-157*CHe[1, 1] - 
        157*CHe[3, 3] + 139*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[3, 3])) + MW2*MZ2^4*(-133*CHe[1, 1] - 133*CHe[3, 3] + 
        206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3]))))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-32*MW2^5*(3*CHe[1, 1] + 3*CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
        CHl3[1, 1] - CHl3[3, 3]) + 4*MW2^2*MZ2^3*(107*CHe[1, 1] + 
        107*CHe[3, 3] - 127*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[3, 3])) + 32*MW2^4*MZ2*(13*CHe[1, 1] + 13*CHe[3, 3] - 
        8*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
      15*MZ2^5*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3])) + 4*MW2^3*MZ2^2*(-157*CHe[1, 1] - 
        157*CHe[3, 3] + 139*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[3, 3])) + MW2*MZ2^4*(-133*CHe[1, 1] - 133*CHe[3, 3] + 
        206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3]))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (6*MW2^3*MZ2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MW2*MZ2^4*(22*CHe[1, 1] + 22*CHe[3, 3] - 117*CHl1[1, 1] - 
        117*CHl1[3, 3] - 319*CHl3[1, 1] - 319*CHl3[3, 3]) - 
      4*MW2^2*MZ2^3*(34*CHe[1, 1] + 34*CHe[3, 3] - 88*CHl1[1, 1] - 
        88*CHl1[3, 3] - 223*CHl3[1, 1] - 223*CHl3[3, 3]) + 
      8*MW2^3*MZ2^2*(34*CHe[1, 1] + 34*CHe[3, 3] - 59*CHl1[1, 1] - 
        59*CHl1[3, 3] - 149*CHl3[1, 1] - 149*CHl3[3, 3]) + 
      64*MW2^5*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
        3*CHl3[1, 1] - 3*CHl3[3, 3]) + MZ2^5*(CHe[1, 1] + CHe[3, 3] + 
        13*CHl1[1, 1] + 13*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[3, 3]) - 
      32*MW2^4*MZ2*(7*CHe[1, 1] + 7*CHe[3, 3] - 
        3*(3*CHl1[1, 1] + 3*CHl1[3, 3] + 8*(CHl3[1, 1] + CHl3[3, 3])))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*MW2*MZ2^2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (MZ2^5*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] - 
          29*CHl3[1, 1] - 29*CHl3[3, 3])) - 2*MW2^2*MZ2^3*
       (68*CHe[1, 1] + 68*CHe[3, 3] - 41*CHl1[1, 1] - 41*CHl1[3, 3] - 
        581*CHl3[1, 1] - 581*CHl3[3, 3]) + 16*MW2^3*MZ2^2*
       (17*CHe[1, 1] + 17*CHe[3, 3] - 7*CHl1[1, 1] - 7*CHl1[3, 3] - 
        97*CHl3[1, 1] - 97*CHl3[3, 3]) + 64*MW2^5*(CHe[1, 1] + CHe[3, 3] - 
        4*(CHl3[1, 1] + CHl3[3, 3])) + 2*MW2*MZ2^4*(11*CHe[1, 1] + 
        11*CHe[3, 3] - 2*(4*CHl1[1, 1] + 4*CHl1[3, 3] + 105*CHl3[1, 1] + 
          105*CHl3[3, 3])) - 16*MW2^4*MZ2*(14*CHe[1, 1] + 14*CHe[3, 3] - 
        3*(CHl1[1, 1] + CHl1[3, 3] + 21*(CHl3[1, 1] + CHl3[3, 3])))))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(3072*MW2^9*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - 
        CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3]) - 512*MW2^8*MZ2*
       (23*CHe[1, 1] + 23*CHe[3, 3] - 26*CHl1[1, 1] - 26*CHl1[3, 3] + 
        29*CHl3[1, 1] + 29*CHl3[3, 3]) - 15*MZ2^8*(MH2 + MZ2)*
       (CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[3, 3])) + MW2*MZ2^7*(MZ2*(-1193*CHe[1, 1] - 1193*CHe[3, 3] + 
          2446*CHl1[1, 1] + 2446*CHl1[3, 3] + 166*CHl3[1, 1] + 
          166*CHl3[3, 3]) + MH2*(133*CHe[1, 1] + 133*CHe[3, 3] - 
          206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3]))) + 
      128*MW2^7*MZ2^2*(111*CHe[1, 1] + 111*CHe[3, 3] - 147*CHl1[1, 1] - 
        147*CHl1[3, 3] + 173*CHl3[1, 1] - 16*CHl3[2, 2] + 173*CHl3[3, 3] - 
        48*CHq3[1, 1] - 48*CHq3[2, 2]) + 64*MW2^6*MZ2^3*
       (126*CHe[1, 1] + 126*CHe[3, 3] - 71*CHl1[1, 1] - 71*CHl1[3, 3] - 
        24*CHl3[1, 1] + 120*CHl3[2, 2] - 24*CHl3[3, 3] + 360*CHq3[1, 1] + 
        360*CHq3[2, 2]) - 16*MW2^5*MZ2^3*
       (2*MH2*(-3*CHe[1, 1] - 3*CHe[3, 3] + CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3]) + 3*MZ2*(931*CHe[1, 1] + 931*CHe[3, 3] - 
          1063*CHl1[1, 1] - 1063*CHl1[3, 3] + 545*CHl3[1, 1] + 
          240*CHl3[2, 2] + 545*CHl3[3, 3] + 720*CHq3[1, 1] + 
          720*CHq3[2, 2])) - 4*MW2^3*MZ2^5*
       (MH2*(-157*CHe[1, 1] - 157*CHe[3, 3] + 139*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + MZ2*(8666*CHe[1, 1] + 
          8666*CHe[3, 3] - 13099*CHl1[1, 1] - 13099*CHl1[3, 3] + 
          1911*CHl3[1, 1] + 808*CHl3[2, 2] + 1911*CHl3[3, 3] + 
          2424*CHq3[1, 1] + 2424*CHq3[2, 2])) + 2*MW2^2*MZ2^6*
       (MH2*(-214*CHe[1, 1] - 214*CHe[3, 3] + 254*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + MZ2*(5225*CHe[1, 1] + 
          5225*CHe[3, 3] + 4*(-2287*CHl1[1, 1] - 2287*CHl1[3, 3] + 
            7*CHl3[1, 1] + 60*CHl3[2, 2] + 7*CHl3[3, 3] + 180*CHq3[1, 1] + 
            180*CHq3[2, 2]))) + 8*MW2^4*MZ2^4*
       (-4*MH2*(13*CHe[1, 1] + 13*CHe[3, 3] - 8*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + MZ2*(7063*CHe[1, 1] + 
          7063*CHe[3, 3] + 10*(-931*CHl1[1, 1] - 931*CHl1[3, 3] + 
            309*CHl3[1, 1] + 108*CHl3[2, 2] + 309*CHl3[3, 3] + 
            324*CHq3[1, 1] + 324*CHq3[2, 2])))))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*B0i[bb0, MW2, 0, MT2]*
     (15*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3])) + 4*MW2^3*MZ2^3*(-157*CHe[1, 1] - 
        157*CHe[3, 3] + 139*CHl1[1, 1] + 139*CHl1[3, 3] + 139*CHl3[1, 1] + 
        139*CHl3[3, 3] - 540*CHq3[3, 3]) + 
      MW2*MZ2^5*(-133*CHe[1, 1] - 133*CHe[3, 3] + 206*CHl1[1, 1] + 
        206*CHl1[3, 3] + 206*CHl3[1, 1] + 206*CHl3[3, 3] - 120*CHq3[3, 3]) + 
      512*MW2^6*CHq3[3, 3] - 32*MW2^5*MZ2*(3*CHe[1, 1] + 3*CHe[3, 3] - 
        CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] - CHl3[3, 3] + 60*CHq3[3, 3]) + 
      32*MW2^4*MZ2^2*(13*CHe[1, 1] + 13*CHe[3, 3] - 8*CHl1[1, 1] - 
        8*CHl1[3, 3] - 8*CHl3[1, 1] - 8*CHl3[3, 3] + 90*CHq3[3, 3]) + 
      4*MW2^2*MZ2^4*(107*CHe[1, 1] + 107*CHe[3, 3] - 127*CHl1[1, 1] - 
        127*CHl1[3, 3] - 127*CHl3[1, 1] - 127*CHl3[3, 3] + 202*CHq3[3, 3])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-1536*MW2^9*(CHe[1, 1] + CHe[3, 3] - 
        4*(CHl3[1, 1] + CHl3[3, 3])) + 15*MZ2^9*(CHe[1, 1] + CHe[3, 3] - 
        2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
      MW2*MZ2^7*(15*MH2*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + MZ2*(-43*CHe[1, 1] - 43*CHe[3, 3] + 
          26*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3]))) - 
      8*MW2^5*MZ2^3*(4*MH2*(-13*CHe[1, 1] - 13*CHe[3, 3] + 
          8*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
        MZ2*(1260*CHd[1, 1] + 1260*CHd[2, 2] + 1260*CHd[3, 3] + 
          990*CHe[1, 1] + 1260*CHe[2, 2] + 990*CHe[3, 3] + 679*CHl1[1, 1] + 
          1260*CHl1[2, 2] + 679*CHl1[3, 3] + 6127*CHl3[1, 1] - 
          180*CHl3[2, 2] + 6127*CHl3[3, 3] - 1260*CHq1[1, 1] - 
          1260*CHq1[2, 2] - 900*CHq1[3, 3] - 540*CHq3[1, 1] - 
          540*CHq3[2, 2] - 900*CHq3[3, 3] - 2520*CHu[1, 1] - 
          2520*CHu[2, 2])) + 4*MW2^4*MZ2^4*
       (MH2*(-157*CHe[1, 1] - 157*CHe[3, 3] + 139*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + 2*MZ2*(742*CHd[1, 1] + 
          742*CHd[2, 2] + 742*CHd[3, 3] + 599*CHe[1, 1] + 742*CHe[2, 2] + 
          599*CHe[3, 3] + 334*CHl1[1, 1] + 742*CHl1[2, 2] + 334*CHl1[3, 3] + 
          4540*CHl3[1, 1] - 338*CHl3[2, 2] + 4540*CHl3[3, 3] - 
          742*CHq1[1, 1] - 742*CHq1[2, 2] - 878*CHq1[3, 3] - 
          1014*CHq3[1, 1] - 1014*CHq3[2, 2] - 878*CHq3[3, 3] - 
          1484*CHu[1, 1] - 1484*CHu[2, 2])) + 16*MW2^6*MZ2^2*
       (2*MH2*(-3*CHe[1, 1] - 3*CHe[3, 3] + CHl1[1, 1] + CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[3, 3]) + MZ2*(600*CHd[1, 1] + 600*CHd[2, 2] + 
          600*CHd[3, 3] + 532*CHe[1, 1] + 600*CHe[2, 2] + 532*CHe[3, 3] + 
          353*CHl1[1, 1] + 600*CHl1[2, 2] + 353*CHl1[3, 3] + 
          1493*CHl3[1, 1] + 120*CHl3[2, 2] + 1493*CHl3[3, 3] - 
          600*CHq1[1, 1] - 600*CHq1[2, 2] - 120*CHq1[3, 3] + 360*CHq3[1, 1] + 
          360*CHq3[2, 2] - 120*CHq3[3, 3] - 1200*CHu[1, 1] - 
          1200*CHu[2, 2])) - 4*MW2^3*MZ2^5*
       (MH2*(-107*CHe[1, 1] - 107*CHe[3, 3] + 127*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + 2*MZ2*(232*CHd[1, 1] + 
          232*CHd[2, 2] + 232*CHd[3, 3] + 169*CHe[1, 1] + 232*CHe[2, 2] + 
          169*CHe[3, 3] + 142*CHl1[1, 1] + 232*CHl1[2, 2] + 142*CHl1[3, 3] + 
          1646*CHl3[1, 1] - 172*CHl3[2, 2] + 1646*CHl3[3, 3] - 
          232*CHq1[1, 1] - 232*CHq1[2, 2] - 374*CHq1[3, 3] - 516*CHq3[1, 1] - 
          516*CHq3[2, 2] - 374*CHq3[3, 3] - 464*CHu[1, 1] - 464*CHu[2, 2])) + 
      MW2^2*MZ2^6*(MH2*(-133*CHe[1, 1] - 133*CHe[3, 3] + 
          206*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
        2*MZ2*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] + 71*CHe[1, 1] + 
          120*CHe[2, 2] + 71*CHe[3, 3] + 182*CHl1[1, 1] + 120*CHl1[2, 2] + 
          182*CHl1[3, 3] + 1022*CHl3[1, 1] - 120*CHl3[2, 2] + 
          1022*CHl3[3, 3] - 120*CHq1[1, 1] - 120*CHq1[2, 2] - 
          240*CHq1[3, 3] - 360*CHq3[1, 1] - 360*CHq3[2, 2] - 240*CHq3[3, 3] - 
          240*CHu[1, 1] - 240*CHu[2, 2])) - 64*MW2^7*MZ2^2*
       (76*CHd[1, 1] + 76*CHd[2, 2] + 76*CHd[3, 3] + 128*CHe[1, 1] + 
        76*CHe[2, 2] + 128*CHe[3, 3] + 31*CHl1[1, 1] + 76*CHl1[2, 2] + 
        31*CHl1[3, 3] - 217*CHl3[1, 1] + 44*CHl3[2, 2] - 217*CHl3[3, 3] - 
        76*CHq1[1, 1] - 76*CHq1[2, 2] + 28*CHq1[3, 3] + 132*CHq3[1, 1] + 
        132*CHq3[2, 2] + 28*CHq3[3, 3] - 152*CHu[1, 1] - 152*CHu[2, 2]) + 
      128*MW2^8*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 44*CHe[1, 1] + 
        8*CHe[2, 2] + 44*CHe[3, 3] - CHl1[1, 1] + 8*CHl1[2, 2] - CHl1[3, 3] - 
        157*CHl3[1, 1] + 8*CHl3[2, 2] - 157*CHl3[3, 3] - 8*CHq1[1, 1] - 
        8*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 
        8*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2])))/
    (8*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^2*MZ2^3*(64*MW2^4 - 176*MW2^3*MZ2 + 
        184*MW2^2*MZ2^2 - 86*MW2*MZ2^3 + 15*MZ2^4)*SW2^2*
       (2*MW2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] - 
          CHl3[3, 3]) - MZ2*(CHe[1, 1] + CHe[3, 3] - 
          2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3]))) + 
      9*MT2^2*MZ2^2*(15*MZ2^6*(CHe[1, 1] + CHe[3, 3] - 
          2*(CHl1[1, 1] + CHl1[3, 3] + CHl3[1, 1] + CHl3[3, 3])) + 
        4*MW2^3*MZ2^3*(-157*CHe[1, 1] - 157*CHe[3, 3] + 139*CHl1[1, 1] + 
          139*CHl1[3, 3] + 139*CHl3[1, 1] + 139*CHl3[3, 3] - 
          540*CHq3[3, 3]) + MW2*MZ2^5*(-133*CHe[1, 1] - 133*CHe[3, 3] + 
          206*CHl1[1, 1] + 206*CHl1[3, 3] + 206*CHl3[1, 1] + 206*CHl3[3, 3] - 
          120*CHq3[3, 3]) + 512*MW2^6*CHq3[3, 3] - 32*MW2^5*MZ2*
         (3*CHe[1, 1] + 3*CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - CHl3[1, 1] - 
          CHl3[3, 3] + 60*CHq3[3, 3]) + 32*MW2^4*MZ2^2*(13*CHe[1, 1] + 
          13*CHe[3, 3] - 8*CHl1[1, 1] - 8*CHl1[3, 3] - 8*CHl3[1, 1] - 
          8*CHl3[3, 3] + 90*CHq3[3, 3]) + 4*MW2^2*MZ2^4*
         (107*CHe[1, 1] + 107*CHe[3, 3] - 127*CHl1[1, 1] - 127*CHl1[3, 3] - 
          127*CHl3[1, 1] - 127*CHl3[3, 3] + 202*CHq3[3, 3])) - 
      2*MT2*MW2*MZ2*SW2*(4096*MW2^7*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - 
          CHl1[3, 3] - CHl3[1, 1] - CHl3[3, 3]) + 
        135*MZ2^7*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[3, 3])) + 16*MW2^3*MZ2^4*(575*CHe[1, 1] + 
          575*CHe[3, 3] - 2*(601*CHl1[1, 1] + 601*CHl1[3, 3] + 
            601*CHl3[1, 1] + 601*CHl3[3, 3] + 9*CHq1[3, 3] + 405*CHq3[3, 3] - 
            405*CHu[3, 3])) - 1024*MW2^6*MZ2*(17*CHe[1, 1] + 17*CHe[3, 3] - 
          19*CHl1[1, 1] - 19*CHl1[3, 3] - 19*CHl3[1, 1] - 19*CHl3[3, 3] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        768*MW2^5*MZ2^2*(39*CHe[1, 1] + 39*CHe[3, 3] - 50*CHl1[1, 1] - 
          50*CHl1[3, 3] - 50*CHl3[1, 1] - 50*CHl3[3, 3] + 9*CHq1[3, 3] - 
          15*CHq3[3, 3] + 15*CHu[3, 3]) + 6*MW2*MZ2^6*(-128*CHe[1, 1] - 
          128*CHe[3, 3] + 151*CHl1[1, 1] + 151*CHl1[3, 3] + 151*CHl3[1, 1] + 
          151*CHl3[3, 3] - 60*CHq1[3, 3] - 120*CHq3[3, 3] + 120*CHu[3, 3]) - 
        96*MW2^4*MZ2^3*(261*CHe[1, 1] + 261*CHe[3, 3] - 403*CHl1[1, 1] - 
          403*CHl1[3, 3] - 403*CHl3[1, 1] - 403*CHl3[3, 3] + 48*CHq1[3, 3] - 
          180*CHq3[3, 3] + 180*CHu[3, 3]) - 4*MW2^2*MZ2^5*
         (31*CHe[1, 1] + 31*CHe[3, 3] - 737*CHl1[1, 1] - 737*CHl1[3, 3] - 
          737*CHl3[1, 1] - 737*CHl3[3, 3] - 336*CHq1[3, 3] - 
          1212*CHq3[3, 3] + 1212*CHu[3, 3]))))/
    (12*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(4096*MW2^7*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
          CHl3[1, 1] - CHl3[3, 3]) + MW2*MZ2^6*(3802*CHe[1, 1] + 
          3802*CHe[3, 3] - 9773*CHl1[1, 1] - 9773*CHl1[3, 3] - 
          9773*CHl3[1, 1] - 9773*CHl3[3, 3] + 9204*CHq1[3, 3] - 
          9204*CHq3[3, 3] - 5340*CHu[3, 3]) - 8*MW2^2*MZ2^5*
         (2331*CHe[1, 1] + 2331*CHe[3, 3] - 4586*CHl1[1, 1] - 
          4586*CHl1[3, 3] - 4586*CHl3[1, 1] - 4586*CHl3[3, 3] + 
          3441*CHq1[3, 3] - 3441*CHq3[3, 3] - 1419*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(5668*CHe[1, 1] + 5668*CHe[3, 3] - 9121*CHl1[1, 1] - 
          9121*CHl1[3, 3] - 9121*CHl3[1, 1] - 9121*CHl3[3, 3] + 
          5400*CHq1[3, 3] - 5400*CHq3[3, 3] - 1080*CHu[3, 3]) - 
        3*MZ2^7*(89*CHe[1, 1] + 89*CHe[3, 3] - 343*CHl1[1, 1] - 
          343*CHl1[3, 3] - 343*CHl3[1, 1] - 343*CHl3[3, 3] + 420*CHq1[3, 3] - 
          420*CHq3[3, 3] - 300*CHu[3, 3]) - 1024*MW2^6*MZ2*
         (21*CHe[1, 1] + 21*CHe[3, 3] - 23*CHl1[1, 1] - 23*CHl1[3, 3] - 
          23*CHl3[1, 1] - 23*CHl3[3, 3] + 3*CHq1[3, 3] - 3*CHq3[3, 3] + 
          3*CHu[3, 3]) - 96*MW2^4*MZ2^3*(645*CHe[1, 1] + 645*CHe[3, 3] - 
          887*CHl1[1, 1] - 887*CHl1[3, 3] - 887*CHl3[1, 1] - 887*CHl3[3, 3] + 
          390*CHq1[3, 3] - 390*CHq3[3, 3] + 30*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(767*CHe[1, 1] + 767*CHe[3, 3] - 931*CHl1[1, 1] - 
          931*CHl1[3, 3] - 931*CHl3[1, 1] - 931*CHl3[3, 3] + 264*CHq1[3, 3] - 
          264*CHq3[3, 3] + 120*CHu[3, 3])) + 
      MZ2*(2048*MW2^7*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
          CHl3[1, 1] - CHl3[3, 3]) + 3*MZ2^7*(-49*CHe[1, 1] - 49*CHe[3, 3] + 
          113*CHl1[1, 1] + 113*CHl1[3, 3] + 113*CHl3[1, 1] + 113*CHl3[3, 3] + 
          60*CHq1[3, 3] - 60*CHq3[3, 3] - 120*CHu[3, 3]) - 
        512*MW2^6*MZ2*(21*CHe[1, 1] + 21*CHe[3, 3] - 23*CHl1[1, 1] - 
          23*CHl1[3, 3] - 23*CHl3[1, 1] - 23*CHl3[3, 3] + 3*CHq1[3, 3] - 
          3*CHq3[3, 3] + 3*CHu[3, 3]) + 128*MW2^5*MZ2^2*
         (185*CHe[1, 1] + 185*CHe[3, 3] - 226*CHl1[1, 1] - 226*CHl1[3, 3] - 
          226*CHl3[1, 1] - 226*CHl3[3, 3] + 39*CHq1[3, 3] - 39*CHq3[3, 3] + 
          57*CHu[3, 3]) - 96*MW2^4*MZ2^3*(291*CHe[1, 1] + 291*CHe[3, 3] - 
          403*CHl1[1, 1] - 403*CHl1[3, 3] - 403*CHl3[1, 1] - 403*CHl3[3, 3] + 
          60*CHq1[3, 3] - 60*CHq3[3, 3] + 150*CHu[3, 3]) - 
        8*MW2^2*MZ2^5*(936*CHe[1, 1] + 936*CHe[3, 3] - 1699*CHl1[1, 1] - 
          1699*CHl1[3, 3] - 1699*CHl3[1, 1] - 1699*CHl3[3, 3] - 
          102*CHq1[3, 3] + 102*CHq3[3, 3] + 1113*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(2375*CHe[1, 1] + 2375*CHe[3, 3] - 3764*CHl1[1, 1] - 
          3764*CHl1[3, 3] - 3764*CHl3[1, 1] - 3764*CHl3[3, 3] + 
          270*CHq1[3, 3] - 270*CHq3[3, 3] + 1890*CHu[3, 3]) + 
        MW2*MZ2^6*(1604*CHe[1, 1] + 1604*CHe[3, 3] - 3307*CHl1[1, 1] - 
          3307*CHl1[3, 3] - 3307*CHl3[1, 1] - 3307*CHl3[3, 3] - 
          852*CHq1[3, 3] + 852*CHq3[3, 3] + 2784*CHu[3, 3]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2) + 
   (-55296*MW2^9*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
       CHl3[1, 1] - CHl3[3, 3]) + 256*MW2^8*
      (192*MT2*(CHe[1, 1] + CHe[3, 3] - CHl1[1, 1] - CHl1[3, 3] - 
         CHl3[1, 1] - CHl3[3, 3]) + MZ2*((1945 - 144*Pi^2)*CHe[1, 1] + 
         (1945 - 144*Pi^2)*CHe[3, 3] - 2107*CHl1[1, 1] + 
         144*Pi^2*CHl1[1, 1] - 2107*CHl1[3, 3] + 144*Pi^2*CHl1[3, 3] - 
         1657*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] - 1657*CHl3[3, 3] + 
         144*Pi^2*CHl3[3, 3])) - 
     9*MZ2^8*(MZ2*((-1901 + 228*Pi^2)*CHe[1, 1] + (-1901 + 228*Pi^2)*
          CHe[3, 3] + 832*CHl1[1, 1] - 96*Pi^2*CHl1[1, 1] + 832*CHl1[3, 3] - 
         96*Pi^2*CHl1[3, 3] + 792*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 
         792*CHl3[3, 3] - 96*Pi^2*CHl3[3, 3]) + 
       180*MT2*(CHe[1, 1] + CHe[3, 3] - 2*(CHl1[1, 1] + CHl1[3, 3] + 
           CHl3[1, 1] + CHl3[3, 3]))) + 128*MW2^7*MZ2*
      (-96*MT2*(21*CHe[1, 1] + 21*CHe[3, 3] - 23*CHl1[1, 1] - 23*CHl1[3, 3] - 
         23*CHl3[1, 1] - 23*CHl3[3, 3] + 3*CHq1[3, 3] - 3*CHq3[3, 3] + 
         3*CHu[3, 3]) + MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
         15135*CHe[1, 1] + 1728*Pi^2*CHe[1, 1] + 48*CHe[2, 2] - 
         15135*CHe[3, 3] + 1728*Pi^2*CHe[3, 3] + 16465*CHl1[1, 1] - 
         1728*Pi^2*CHl1[1, 1] + 48*CHl1[2, 2] + 16465*CHl1[3, 3] - 
         1728*Pi^2*CHl1[3, 3] + 12916*CHl3[1, 1] - 1728*Pi^2*CHl3[1, 1] - 
         48*CHl3[2, 2] + 12916*CHl3[3, 3] - 1728*Pi^2*CHl3[3, 3] - 
         48*CHq1[1, 1] - 48*CHq1[2, 2] + 96*CHq1[3, 3] - 144*CHq3[1, 1] - 
         144*CHq3[2, 2] + 144*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 
         48*CHu[3, 3])) - 64*MW2^6*MZ2^2*
      (-48*MT2*(185*CHe[1, 1] + 185*CHe[3, 3] - 226*CHl1[1, 1] - 
         226*CHl1[3, 3] - 226*CHl3[1, 1] - 226*CHl3[3, 3] + 39*CHq1[3, 3] - 
         57*CHq3[3, 3] + 57*CHu[3, 3]) + MZ2*(456*CHd[1, 1] + 456*CHd[2, 2] + 
         456*CHd[3, 3] - 65003*CHe[1, 1] + 8856*Pi^2*CHe[1, 1] + 
         456*CHe[2, 2] - 65003*CHe[3, 3] + 8856*Pi^2*CHe[3, 3] + 
         68866*CHl1[1, 1] - 8856*Pi^2*CHl1[1, 1] + 456*CHl1[2, 2] + 
         68866*CHl1[3, 3] - 8856*Pi^2*CHl1[3, 3] + 58864*CHl3[1, 1] - 
         8856*Pi^2*CHl3[1, 1] - 456*CHl3[2, 2] + 58864*CHl3[3, 3] - 
         8856*Pi^2*CHl3[3, 3] - 456*CHq1[1, 1] - 456*CHq1[2, 2] + 
         480*CHq1[3, 3] - 1368*CHq3[1, 1] - 1368*CHq3[2, 2] + 
         936*CHq3[3, 3] - 912*CHu[1, 1] - 912*CHu[2, 2] + 456*CHu[3, 3])) + 
     48*MW2^5*MZ2^3*(-24*MT2*(573*CHe[1, 1] + 573*CHe[3, 3] - 
         803*CHl1[1, 1] - 803*CHl1[3, 3] - 803*CHl3[1, 1] - 803*CHl3[3, 3] + 
         120*CHq1[3, 3] - 300*CHq3[3, 3] + 300*CHu[3, 3]) + 
       MZ2*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 1200*CHd[3, 3] - 
         113870*CHe[1, 1] + 16908*Pi^2*CHe[1, 1] + 1200*CHe[2, 2] - 
         113870*CHe[3, 3] + 16908*Pi^2*CHe[3, 3] + 114385*CHl1[1, 1] - 
         16788*Pi^2*CHl1[1, 1] + 1200*CHl1[2, 2] + 114385*CHl1[3, 3] - 
         16788*Pi^2*CHl1[3, 3] + 108758*CHl3[1, 1] - 16788*Pi^2*CHl3[1, 1] - 
         1200*CHl3[2, 2] + 108758*CHl3[3, 3] - 16788*Pi^2*CHl3[3, 3] - 
         1200*CHq1[1, 1] - 1200*CHq1[2, 2] + 240*CHq1[3, 3] - 
         3600*CHq3[1, 1] - 3600*CHq3[2, 2] + 1440*CHq3[3, 3] - 
         2400*CHu[1, 1] - 2400*CHu[2, 2] + 1200*CHu[3, 3])) - 
     2*MW2^2*MZ2^6*(12*MT2*(322*CHe[1, 1] + 322*CHe[3, 3] + 1021*CHl1[1, 1] + 
         1021*CHl1[3, 3] + 1021*CHl3[1, 1] + 1021*CHl3[3, 3] + 
         852*CHq1[3, 3] + 2784*CHq3[3, 3] - 2784*CHu[3, 3]) + 
       MZ2*(5568*CHd[1, 1] + 5568*CHd[2, 2] + 5568*CHd[3, 3] - 
         454091*CHe[1, 1] + 66096*Pi^2*CHe[1, 1] + 5568*CHe[2, 2] - 
         454091*CHe[3, 3] + 66096*Pi^2*CHe[3, 3] + 305038*CHl1[1, 1] - 
         54432*Pi^2*CHl1[1, 1] + 5568*CHl1[2, 2] + 305038*CHl1[3, 3] - 
         54432*Pi^2*CHl1[3, 3] + 371302*CHl3[1, 1] - 54432*Pi^2*CHl3[1, 1] - 
         5568*CHl3[2, 2] + 371302*CHl3[3, 3] - 54432*Pi^2*CHl3[3, 3] - 
         5568*CHq1[1, 1] - 5568*CHq1[2, 2] - 10680*CHq1[3, 3] - 
         16704*CHq3[1, 1] - 16704*CHq3[2, 2] - 5112*CHq3[3, 3] - 
         11136*CHu[1, 1] - 11136*CHu[2, 2] + 5568*CHu[3, 3])) - 
     8*MW2^4*MZ2^4*(-24*MT2*(2141*CHe[1, 1] + 2141*CHe[3, 3] - 
         10*(362*CHl1[1, 1] + 362*CHl1[3, 3] + 362*CHl3[1, 1] + 
           362*CHl3[3, 3] - 27*CHq1[3, 3] + 189*CHq3[3, 3] - 
           189*CHu[3, 3])) + MZ2*(7560*CHd[1, 1] + 7560*CHd[2, 2] + 
         7560*CHd[3, 3] - 578395*CHe[1, 1] + 88920*Pi^2*CHe[1, 1] + 
         7560*CHe[2, 2] - 578395*CHe[3, 3] + 88920*Pi^2*CHe[3, 3] + 
         531604*CHl1[1, 1] - 86220*Pi^2*CHl1[1, 1] + 7560*CHl1[2, 2] + 
         531604*CHl1[3, 3] - 86220*Pi^2*CHl1[3, 3] + 560674*CHl3[1, 1] - 
         86220*Pi^2*CHl3[1, 1] - 7560*CHl3[2, 2] + 560674*CHl3[3, 3] - 
         86220*Pi^2*CHl3[3, 3] - 7560*CHq1[1, 1] - 7560*CHq1[2, 2] - 
         4320*CHq1[3, 3] - 22680*CHq3[1, 1] - 22680*CHq3[2, 2] + 
         3240*CHq3[3, 3] - 15120*CHu[1, 1] - 15120*CHu[2, 2] + 
         7560*CHu[3, 3])) + 4*MW2^3*MZ2^5*
      (-12*MT2*(2331*CHe[1, 1] + 2331*CHe[3, 3] - 5545*CHl1[1, 1] - 
         5545*CHl1[3, 3] - 5545*CHl3[1, 1] - 5545*CHl3[3, 3] - 
         408*CHq1[3, 3] - 4452*CHq3[3, 3] + 4452*CHu[3, 3]) + 
       MZ2*(8904*CHd[1, 1] + 8904*CHd[2, 2] + 8904*CHd[3, 3] - 
         641205*CHe[1, 1] + 97848*Pi^2*CHe[1, 1] + 8904*CHe[2, 2] - 
         641205*CHe[3, 3] + 97848*Pi^2*CHe[3, 3] + 515527*CHl1[1, 1] - 
         89856*Pi^2*CHl1[1, 1] + 8904*CHl1[2, 2] + 515527*CHl1[3, 3] - 
         89856*Pi^2*CHl1[3, 3] + 594220*CHl3[1, 1] - 89856*Pi^2*CHl3[1, 1] - 
         8904*CHl3[2, 2] + 594220*CHl3[3, 3] - 89856*Pi^2*CHl3[3, 3] - 
         8904*CHq1[1, 1] - 8904*CHq1[2, 2] - 11352*CHq1[3, 3] - 
         26712*CHq3[1, 1] - 26712*CHq3[2, 2] - 2448*CHq3[3, 3] - 
         17808*CHu[1, 1] - 17808*CHu[2, 2] + 8904*CHu[3, 3])) + 
     3*MW2*MZ2^7*(MZ2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
         62433*CHe[1, 1] + 8364*Pi^2*CHe[1, 1] + 480*CHe[2, 2] - 
         62433*CHe[3, 3] + 8364*Pi^2*CHe[3, 3] + 33936*CHl1[1, 1] - 
         5568*Pi^2*CHl1[1, 1] + 480*CHl1[2, 2] + 33936*CHl1[3, 3] - 
         5568*Pi^2*CHl1[3, 3] + 40268*CHl3[1, 1] - 5568*Pi^2*CHl3[1, 1] - 
         480*CHl3[2, 2] + 40268*CHl3[3, 3] - 5568*Pi^2*CHl3[3, 3] - 
         480*CHq1[1, 1] - 480*CHq1[2, 2] - 1200*CHq1[3, 3] - 
         1440*CHq3[1, 1] - 1440*CHq3[2, 2] - 720*CHq3[3, 3] - 960*CHu[1, 1] - 
         960*CHu[2, 2] + 480*CHu[3, 3]) + 12*MT2*(301*CHe[1, 1] + 
         301*CHe[3, 3] - 8*(49*CHl1[1, 1] + 49*CHl1[3, 3] + 49*CHl3[1, 1] + 
           49*CHl3[3, 3] - 15*CHq1[3, 3] - 30*CHq3[3, 3] + 30*CHu[3, 3]))))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^4*Pi^2))*Class[7] + 
 Class[8]*((((4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     ((4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (2*MW2*MZ2*(-3*Ced[1, 1, 1, 1] - 3*Ced[1, 1, 2, 2] - 3*Ced[1, 1, 3, 3] - 
        3*Ced[3, 3, 1, 1] - 3*Ced[3, 3, 2, 2] - 3*Ced[3, 3, 3, 3] - 
        12*Cee[1, 1, 1, 1] - 12*Cee[1, 1, 2, 2] - 24*Cee[1, 1, 3, 3] - 
        12*Cee[2, 2, 3, 3] - 12*Cee[3, 3, 3, 3] + 6*Ceu[1, 1, 1, 1] + 
        6*Ceu[1, 1, 2, 2] + 6*Ceu[3, 3, 1, 1] + 6*Ceu[3, 3, 2, 2] + 
        4*Cld[1, 1, 1, 1] + 4*Cld[1, 1, 2, 2] + 4*Cld[1, 1, 3, 3] + 
        4*Cld[3, 3, 1, 1] + 4*Cld[3, 3, 2, 2] + 4*Cld[3, 3, 3, 3] + 
        Cle[1, 1, 1, 1] + 4*Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3] - 
        3*Cle[2, 2, 1, 1] - 3*Cle[2, 2, 3, 3] + Cle[3, 3, 1, 1] + 
        4*Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3] + 14*Cll[1, 1, 1, 1] + 
        8*Cll[1, 1, 2, 2] + 16*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] + 
        8*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 14*Cll[3, 3, 3, 3] - 
        4*Clq1[1, 1, 1, 1] - 4*Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3] - 
        4*Clq1[3, 3, 1, 1] - 4*Clq1[3, 3, 2, 2] + Clq1[3, 3, 3, 3] + 
        6*Clq3[1, 1, 1, 1] + 6*Clq3[1, 1, 2, 2] + Clq3[1, 1, 3, 3] + 
        6*Clq3[3, 3, 1, 1] + 6*Clq3[3, 3, 2, 2] + Clq3[3, 3, 3, 3] - 
        8*Clu[1, 1, 1, 1] - 8*Clu[1, 1, 2, 2] - 8*Clu[3, 3, 1, 1] - 
        8*Clu[3, 3, 2, 2] + 3*Cqe[1, 1, 1, 1] + 3*Cqe[1, 1, 3, 3] + 
        3*Cqe[2, 2, 1, 1] + 3*Cqe[2, 2, 3, 3]) + 
      MZ2^2*(2*Ced[1, 1, 1, 1] + 2*Ced[1, 1, 2, 2] + 2*Ced[1, 1, 3, 3] + 
        2*Ced[3, 3, 1, 1] + 2*Ced[3, 3, 2, 2] + 2*Ced[3, 3, 3, 3] + 
        8*Cee[1, 1, 1, 1] + 8*Cee[1, 1, 2, 2] + 16*Cee[1, 1, 3, 3] + 
        8*Cee[2, 2, 3, 3] + 8*Cee[3, 3, 3, 3] - 4*Ceu[1, 1, 1, 1] - 
        4*Ceu[1, 1, 2, 2] - 4*Ceu[3, 3, 1, 1] - 4*Ceu[3, 3, 2, 2] - 
        4*Cld[1, 1, 1, 1] - 4*Cld[1, 1, 2, 2] - 4*Cld[1, 1, 3, 3] - 
        4*Cld[3, 3, 1, 1] - 4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] - 
        2*Cle[1, 1, 1, 1] - 4*Cle[1, 1, 2, 2] - 2*Cle[1, 1, 3, 3] + 
        2*Cle[2, 2, 1, 1] + 2*Cle[2, 2, 3, 3] - 2*Cle[3, 3, 1, 1] - 
        4*Cle[3, 3, 2, 2] - 2*Cle[3, 3, 3, 3] - 12*Cll[1, 1, 1, 1] - 
        8*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] - 8*Cll[1, 3, 3, 1] - 
        8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] - 12*Cll[3, 3, 3, 3] + 
        4*Clq1[1, 1, 1, 1] + 4*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 
        4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] + 2*Clq1[3, 3, 3, 3] + 
        2*Clq3[1, 1, 3, 3] + 2*Clq3[3, 3, 3, 3] + 8*Clu[1, 1, 1, 1] + 
        8*Clu[1, 1, 2, 2] + 8*Clu[3, 3, 1, 1] + 8*Clu[3, 3, 2, 2] - 
        2*Cqe[1, 1, 1, 1] - 2*Cqe[1, 1, 3, 3] - 2*Cqe[2, 2, 1, 1] - 
        2*Cqe[2, 2, 3, 3] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 3, 3]) + 
      4*MW2^2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
        Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
        4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
        4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 2*Ceu[1, 1, 1, 1] - 
        2*Ceu[1, 1, 2, 2] - 2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] - 
        Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
        Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] - 
        Cle[1, 1, 2, 2] + Cle[2, 2, 1, 1] + Cle[2, 2, 3, 3] - 
        Cle[3, 3, 2, 2] - 4*Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
        4*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 2*Cll[2, 2, 3, 3] - 
        2*Cll[2, 3, 3, 2] - 4*Cll[3, 3, 3, 3] + Clq1[1, 1, 1, 1] + 
        Clq1[1, 1, 2, 2] - Clq1[1, 1, 3, 3] + Clq1[3, 3, 1, 1] + 
        Clq1[3, 3, 2, 2] - Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
        3*Clq3[1, 1, 2, 2] - Clq3[1, 1, 3, 3] - 3*Clq3[3, 3, 1, 1] - 
        3*Clq3[3, 3, 2, 2] - Clq3[3, 3, 3, 3] + 2*Clu[1, 1, 1, 1] + 
        2*Clu[1, 1, 2, 2] + 2*Clu[3, 3, 1, 1] + 2*Clu[3, 3, 2, 2] - 
        Cqe[1, 1, 1, 1] - Cqe[1, 1, 3, 3] - Cqe[2, 2, 1, 1] - 
        Cqe[2, 2, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 2*Clq1[1, 1, 3, 3] - 
        2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 2*Clq3[3, 3, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
        Cqe[3, 3, 3, 3]) + 8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - 
        Clq1[1, 1, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + 
        Clq3[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + 
        Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) - 
      2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 6*Ceu[3, 3, 3, 3] - 5*Clq1[1, 1, 3, 3] - 
        5*Clq1[3, 3, 3, 3] + 5*Clq3[1, 1, 3, 3] + 5*Clq3[3, 3, 3, 3] - 
        8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 3, 3])))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*
     (MZ2^2*(MZ2*(4*Ced[1, 1, 1, 1] + 4*Ced[1, 1, 2, 2] + 4*Ced[1, 1, 3, 3] + 
          4*Ced[3, 3, 1, 1] + 4*Ced[3, 3, 2, 2] + 4*Ced[3, 3, 3, 3] + 
          4*Cee[1, 1, 1, 1] + 4*Cee[1, 1, 2, 2] + 8*Cee[1, 1, 3, 3] + 
          4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 8*Ceu[1, 1, 1, 1] - 
          8*Ceu[1, 1, 2, 2] + 4*Ceu[1, 1, 3, 3] - 8*Ceu[3, 3, 1, 1] - 
          8*Ceu[3, 3, 2, 2] + 4*Ceu[3, 3, 3, 3] - 8*Cld[1, 1, 1, 1] - 
          8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 8*Cld[3, 3, 1, 1] - 
          8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] - 4*Cle[1, 1, 1, 1] - 
          8*Cle[1, 1, 2, 2] - 4*Cle[1, 1, 3, 3] + 4*Cle[2, 2, 1, 1] + 
          4*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 8*Cle[3, 3, 2, 2] - 
          4*Cle[3, 3, 3, 3] - 12*Cll[1, 1, 1, 1] - 16*Cll[1, 1, 2, 2] - 
          32*Cll[1, 1, 3, 3] + 8*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 
          4*Cll[2, 3, 3, 2] - 12*Cll[3, 3, 3, 3] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] + 2*Clq1[1, 1, 3, 3] + 8*Clq1[3, 3, 1, 1] + 
          8*Clq1[3, 3, 2, 2] + 2*Clq1[3, 3, 3, 3] + 6*Clq3[1, 1, 3, 3] + 
          6*Clq3[3, 3, 3, 3] + 16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 
          8*Clu[1, 1, 3, 3] + 16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 
          8*Clu[3, 3, 3, 3] - 4*Cqe[1, 1, 1, 1] - 4*Cqe[1, 1, 3, 3] - 
          4*Cqe[2, 2, 1, 1] - 4*Cqe[2, 2, 3, 3] - Cqe[3, 3, 1, 1] - 
          Cqe[3, 3, 3, 3]) - 6*MT2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3])) + 
      8*MW2^2*(-6*MT2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 3, 3]) + MZ2*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + 
          Ced[1, 1, 3, 3] + Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + 
          Ced[3, 3, 3, 3] + Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
          2*Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + Cee[3, 3, 3, 3] - 
          2*Ceu[1, 1, 1, 1] - 2*Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3] - 
          2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3] - 
          Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
          Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] - 
          Cle[1, 1, 2, 2] + Cle[2, 2, 1, 1] + Cle[2, 2, 3, 3] - 
          Cle[3, 3, 2, 2] - Cll[1, 1, 1, 1] - 2*Cll[1, 1, 2, 2] - 
          4*Cll[1, 1, 3, 3] + 2*Cll[1, 3, 3, 1] - 2*Cll[2, 2, 3, 3] + 
          Cll[2, 3, 3, 2] - Cll[3, 3, 3, 3] + Clq1[1, 1, 1, 1] + 
          Clq1[1, 1, 2, 2] - 2*Clq1[1, 1, 3, 3] + Clq1[3, 3, 1, 1] + 
          Clq1[3, 3, 2, 2] - 2*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 1, 1] - 
          3*Clq3[1, 1, 2, 2] - 3*Clq3[3, 3, 1, 1] - 3*Clq3[3, 3, 2, 2] + 
          2*Clu[1, 1, 1, 1] + 2*Clu[1, 1, 2, 2] - Clu[1, 1, 3, 3] + 
          2*Clu[3, 3, 1, 1] + 2*Clu[3, 3, 2, 2] - Clu[3, 3, 3, 3] - 
          Cqe[1, 1, 1, 1] - Cqe[1, 1, 3, 3] - Cqe[2, 2, 1, 1] - 
          Cqe[2, 2, 3, 3] + 2*Cqe[3, 3, 1, 1] + 2*Cqe[3, 3, 3, 3])) - 
      2*MW2*MZ2*(-6*MT2*(6*Ceu[1, 1, 3, 3] + 6*Ceu[3, 3, 3, 3] - 
          5*Clq1[1, 1, 3, 3] - 5*Clq1[3, 3, 3, 3] + 5*Clq3[1, 1, 3, 3] + 
          5*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 3, 3]) + 
        MZ2*(6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 6*Ced[3, 3, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 6*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] + 
          6*Cee[2, 2, 3, 3] + 6*Cee[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] - 
          12*Ceu[1, 1, 2, 2] + 6*Ceu[1, 1, 3, 3] - 12*Ceu[3, 3, 1, 1] - 
          12*Ceu[3, 3, 2, 2] + 6*Ceu[3, 3, 3, 3] - 8*Cld[1, 1, 1, 1] - 
          8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] - 8*Cld[3, 3, 1, 1] - 
          8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] - 2*Cle[1, 1, 1, 1] - 
          8*Cle[1, 1, 2, 2] - 2*Cle[1, 1, 3, 3] + 6*Cle[2, 2, 1, 1] + 
          6*Cle[2, 2, 3, 3] - 2*Cle[3, 3, 1, 1] - 8*Cle[3, 3, 2, 2] - 
          2*Cle[3, 3, 3, 3] - 10*Cll[1, 1, 1, 1] - 16*Cll[1, 1, 2, 2] - 
          32*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 
          6*Cll[2, 3, 3, 2] - 10*Cll[3, 3, 3, 3] + 8*Clq1[1, 1, 1, 1] + 
          8*Clq1[1, 1, 2, 2] - 7*Clq1[1, 1, 3, 3] + 8*Clq1[3, 3, 1, 1] + 
          8*Clq1[3, 3, 2, 2] - 7*Clq1[3, 3, 3, 3] - 12*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 12*Clq3[3, 3, 1, 1] - 
          12*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 16*Clu[1, 1, 1, 1] + 
          16*Clu[1, 1, 2, 2] - 8*Clu[1, 1, 3, 3] + 16*Clu[3, 3, 1, 1] + 
          16*Clu[3, 3, 2, 2] - 8*Clu[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
          6*Cqe[1, 1, 3, 3] - 6*Cqe[2, 2, 1, 1] - 6*Cqe[2, 2, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 3, 3]))))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[1, 1, 3, 3] + 4*Ceu[3, 3, 3, 3] - 
          2*Clq1[1, 1, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[1, 1, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 8*Clu[3, 3, 3, 3] + 
          Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) + 
        8*MW2^2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] - Clq1[1, 1, 3, 3] - 
          Clq1[3, 3, 3, 3] + Clq3[1, 1, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[1, 1, 3, 3] - Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + 
          Cqe[3, 3, 3, 3]) - 2*MW2*MZ2*(6*Ceu[1, 1, 3, 3] + 
          6*Ceu[3, 3, 3, 3] - 5*Clq1[1, 1, 3, 3] - 5*Clq1[3, 3, 3, 3] + 
          5*Clq3[1, 1, 3, 3] + 5*Clq3[3, 3, 3, 3] - 8*Clu[1, 1, 3, 3] - 
          8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 3, 3])) + 
      MT2*(-(MZ2^2*(Ceu[1, 1, 3, 3] + Ceu[3, 3, 3, 3] + 22*Clq1[1, 1, 3, 3] + 
           22*Clq1[3, 3, 3, 3] - 22*Clq3[1, 1, 3, 3] - 22*Clq3[3, 3, 3, 3] - 
           2*Clu[1, 1, 3, 3] - 2*Clu[3, 3, 3, 3] - 11*Cqe[3, 3, 1, 1] - 
           11*Cqe[3, 3, 3, 3])) + 16*MW2^2*(Ceu[1, 1, 3, 3] + 
          Ceu[3, 3, 3, 3] - Clq1[1, 1, 3, 3] - Clq1[3, 3, 3, 3] + 
          Clq3[1, 1, 3, 3] + Clq3[3, 3, 3, 3] - Clu[1, 1, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 1, 1] + Cqe[3, 3, 3, 3]) - 
        2*MW2*MZ2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[3, 3, 3, 3] - 
          19*Clq1[1, 1, 3, 3] - 19*Clq1[3, 3, 3, 3] + 19*Clq3[1, 1, 3, 3] + 
          19*Clq3[3, 3, 3, 3] - 7*Clu[1, 1, 3, 3] - 7*Clu[3, 3, 3, 3] + 
          15*Cqe[3, 3, 1, 1] + 15*Cqe[3, 3, 3, 3]))))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2)) + 
 Class[6]*((18*Sqrt[2]*MT*MT2*MW*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*(4*MW2 - 3*MZ2)*MZ2^2*
     (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*Sqrt[2]*MT*MZ2^2*(-4*MW2 + 3*MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AtauFB_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*(4*MW2 - 3*MZ2)^2*MZ2^2)/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (6*MZ2^3*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*VALPHAEFF^2*
   (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
    (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 
    2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 4*MZ2*SW2*CHl1[Leff, Leff] - 
    2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 2*MW2*CHl3[3, 3] + 
    2*MZ2*CHl3[3, 3] + 4*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff])*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3 + 
 (-1/4*(MZ2^2*(96*MW2^4 + 40*MW2^3*MZ2 - 156*MW2^2*MZ2^2 + 50*MW2*MZ2^3 + 
       3*MZ2^4)*SW2^2*B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[1, 1] - 
       MZ2*CHe[1, 1] + 2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
       (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
       2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
       4*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[1, 1] + 2*MW2*CHl3[3, 3] - 
       4*MW2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 16*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MT2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[3, 3] - 
      MZ2*CHe[3, 3] + (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
      2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
      4*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 
      2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 4*MW2*CHl3[Leff, Leff] - 
      4*MZ2*CHl3[Leff, Leff]))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     (2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
      (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[1, 1] + 
      2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
      4*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[1, 1] + 2*MZ2*CHl3[1, 1] - 
      2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 4*MW2*CHl3[Leff, Leff] - 
      4*MZ2*CHl3[Leff, Leff]))/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (3*MW2^2*MZ2^2*(8*MW2^3 + 6*MW2^2*MZ2 - 17*MW2*MZ2^2 + 6*MZ2^3)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[1, 1] - MZ2*CHe[1, 1] + 
      2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + (-4*MW2 + 2*MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[1, 1] + 2*MZ2*CHl1[1, 1] - 2*MW2*CHl1[3, 3] + 
      2*MZ2*CHl1[3, 3] - 4*MZ2*SW2*CHl1[Leff, Leff] - 6*MW2*CHl3[1, 1] + 
      2*MZ2*CHl3[1, 1] - 6*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 
      12*MW2*CHl3[Leff, Leff] - 4*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (3*MZ2*(MW2^2 - MZ2^2)^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(-2*MW2*CHe[1, 1] + MZ2*CHe[1, 1] - 
      2*MW2*CHe[3, 3] + MZ2*CHe[3, 3] + (4*MW2 - 2*MZ2)*CHe[Leff, Leff] - 
      2*MZ2*CHl1[1, 1] - 2*MZ2*CHl1[3, 3] + 4*MZ2*CHl1[Leff, Leff] + 
      8*MW2*CHl3[1, 1] - 2*MZ2*CHl3[1, 1] + 8*MW2*CHl3[3, 3] - 
      2*MZ2*CHl3[3, 3] - 16*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2^2*B0i[bb0, 0, 0, MW2]*
     (24*MW2^3*CHe[1, 1] + 40*MW2^2*MZ2*CHe[1, 1] - 8*MW2*MZ2^2*CHe[1, 1] - 
      9*MZ2^3*CHe[1, 1] + 24*MW2^3*CHe[3, 3] + 40*MW2^2*MZ2*CHe[3, 3] - 
      8*MW2*MZ2^2*CHe[3, 3] - 9*MZ2^3*CHe[3, 3] - 
      2*(24*MW2^3 + 40*MW2^2*MZ2 - 8*MW2*MZ2^2 - 9*MZ2^3)*CHe[Leff, Leff] - 
      24*MW2^3*CHl1[1, 1] - 16*MW2^2*MZ2*CHl1[1, 1] + 
      52*MW2*MZ2^2*CHl1[1, 1] + 18*MZ2^3*CHl1[1, 1] - 24*MW2^3*CHl1[3, 3] - 
      16*MW2^2*MZ2*CHl1[3, 3] + 52*MW2*MZ2^2*CHl1[3, 3] + 
      18*MZ2^3*CHl1[3, 3] + 4*(12*MW2^3 + 8*MW2^2*MZ2 - 26*MW2*MZ2^2 - 
        9*MZ2^3)*CHl1[Leff, Leff] + 24*MW2^3*CHl3[1, 1] - 
      8*MW2^2*MZ2*CHl3[1, 1] - 24*MW2*MZ2^2*CHl3[1, 1] + 
      18*MZ2^3*CHl3[1, 1] + 24*MW2^3*CHl3[3, 3] - 8*MW2^2*MZ2*CHl3[3, 3] - 
      24*MW2*MZ2^2*CHl3[3, 3] + 18*MZ2^3*CHl3[3, 3] - 
      48*MW2^3*CHl3[Leff, Leff] + 16*MW2^2*MZ2*CHl3[Leff, Leff] + 
      48*MW2*MZ2^2*CHl3[Leff, Leff] - 36*MZ2^3*CHl3[Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2*(-8*MW2^3 + 18*MW2^2*MZ2 - 13*MW2*MZ2^2 + 3*MZ2^3)*
     B0i[bb0, 0, 0, MZ2]*(12*MW2^3*CHe[1, 1] - 19*MW2*MZ2^2*CHe[1, 1] + 
      8*MZ2^3*CHe[1, 1] + 12*MW2^3*CHe[3, 3] - 19*MW2*MZ2^2*CHe[3, 3] + 
      8*MZ2^3*CHe[3, 3] - 2*(12*MW2^3 - 19*MW2*MZ2^2 + 8*MZ2^3)*
       CHe[Leff, Leff] + 12*MW2^2*MZ2*CHl1[1, 1] + 4*MW2*MZ2^2*CHl1[1, 1] - 
      16*MZ2^3*CHl1[1, 1] + 12*MW2^2*MZ2*CHl1[3, 3] + 
      4*MW2*MZ2^2*CHl1[3, 3] - 16*MZ2^3*CHl1[3, 3] - 
      8*MZ2*(3*MW2^2 + MW2*MZ2 - 4*MZ2^2)*CHl1[Leff, Leff] - 
      48*MW2^3*CHl3[1, 1] - 12*MW2^2*MZ2*CHl3[1, 1] + 
      76*MW2*MZ2^2*CHl3[1, 1] - 16*MZ2^3*CHl3[1, 1] - 48*MW2^3*CHl3[3, 3] - 
      12*MW2^2*MZ2*CHl3[3, 3] + 76*MW2*MZ2^2*CHl3[3, 3] - 
      16*MZ2^3*CHl3[3, 3] + 96*MW2^3*CHl3[Leff, Leff] + 
      24*MW2^2*MZ2*CHl3[Leff, Leff] - 152*MW2*MZ2^2*CHl3[Leff, Leff] + 
      32*MZ2^3*CHl3[Leff, Leff]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
     (1536*MT2*MW2^4*CHe[1, 1] - 1728*MW2^5*CHe[1, 1] - 
      2304*MT2*MW2^3*MZ2*CHe[1, 1] + 9080*MW2^4*MZ2*CHe[1, 1] + 
      912*MT2*MW2^2*MZ2^2*CHe[1, 1] - 22092*MW2^3*MZ2^2*CHe[1, 1] - 
      72*MT2*MW2*MZ2^3*CHe[1, 1] + 22198*MW2^2*MZ2^3*CHe[1, 1] - 
      8385*MW2*MZ2^4*CHe[1, 1] + 891*MZ2^5*CHe[1, 1] - 
      1152*MW2^4*MZ2*Pi^2*CHe[1, 1] + 3024*MW2^3*MZ2^2*Pi^2*CHe[1, 1] - 
      2736*MW2^2*MZ2^3*Pi^2*CHe[1, 1] + 972*MW2*MZ2^4*Pi^2*CHe[1, 1] - 
      108*MZ2^5*Pi^2*CHe[1, 1] + 1536*MT2*MW2^4*CHe[3, 3] - 
      1728*MW2^5*CHe[3, 3] - 2304*MT2*MW2^3*MZ2*CHe[3, 3] + 
      9080*MW2^4*MZ2*CHe[3, 3] + 912*MT2*MW2^2*MZ2^2*CHe[3, 3] - 
      22092*MW2^3*MZ2^2*CHe[3, 3] - 72*MT2*MW2*MZ2^3*CHe[3, 3] + 
      22198*MW2^2*MZ2^3*CHe[3, 3] - 8385*MW2*MZ2^4*CHe[3, 3] + 
      891*MZ2^5*CHe[3, 3] - 1152*MW2^4*MZ2*Pi^2*CHe[3, 3] + 
      3024*MW2^3*MZ2^2*Pi^2*CHe[3, 3] - 2736*MW2^2*MZ2^3*Pi^2*CHe[3, 3] + 
      972*MW2*MZ2^4*Pi^2*CHe[3, 3] - 108*MZ2^5*Pi^2*CHe[3, 3] - 
      2*(2*MW2 - MZ2)*(-864*MW2^4 + 24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 
          3*MZ2^2) + MW2^3*MZ2*(4108 - 576*Pi^2) + 
        3*MW2*MZ2^3*(2201 - 252*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) + 
        8*MW2^2*MZ2^2*(-1124 + 153*Pi^2))*CHe[Leff, Leff] - 
      1536*MT2*MW2^4*CHl1[1, 1] + 1728*MW2^5*CHl1[1, 1] + 
      3072*MT2*MW2^3*MZ2*CHl1[1, 1] - 10376*MW2^4*MZ2*CHl1[1, 1] - 
      1680*MT2*MW2^2*MZ2^2*CHl1[1, 1] + 18748*MW2^3*MZ2^2*CHl1[1, 1] + 
      144*MT2*MW2*MZ2^3*CHl1[1, 1] - 17960*MW2^2*MZ2^3*CHl1[1, 1] + 
      9642*MW2*MZ2^4*CHl1[1, 1] - 1782*MZ2^5*CHl1[1, 1] + 
      1152*MW2^4*MZ2*Pi^2*CHl1[1, 1] - 2736*MW2^3*MZ2^2*Pi^2*CHl1[1, 1] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl1[1, 1] - 1080*MW2*MZ2^4*Pi^2*CHl1[1, 1] + 
      216*MZ2^5*Pi^2*CHl1[1, 1] - 1536*MT2*MW2^4*CHl1[3, 3] + 
      1728*MW2^5*CHl1[3, 3] + 3072*MT2*MW2^3*MZ2*CHl1[3, 3] - 
      10376*MW2^4*MZ2*CHl1[3, 3] - 1680*MT2*MW2^2*MZ2^2*CHl1[3, 3] + 
      18748*MW2^3*MZ2^2*CHl1[3, 3] + 144*MT2*MW2*MZ2^3*CHl1[3, 3] - 
      17960*MW2^2*MZ2^3*CHl1[3, 3] + 9642*MW2*MZ2^4*CHl1[3, 3] - 
      1782*MZ2^5*CHl1[3, 3] + 1152*MW2^4*MZ2*Pi^2*CHl1[3, 3] - 
      2736*MW2^3*MZ2^2*Pi^2*CHl1[3, 3] + 2448*MW2^2*MZ2^3*Pi^2*CHl1[3, 3] - 
      1080*MW2*MZ2^4*Pi^2*CHl1[3, 3] + 216*MZ2^5*Pi^2*CHl1[3, 3] - 
      4*MZ2*(-864*MW2^4 + 24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
        MW2^3*MZ2*(4324 - 576*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) - 
        6*MW2*MZ2^3*(-655 + 72*Pi^2) + 2*MW2^2*MZ2^2*(-2525 + 396*Pi^2))*SW2*
       CHl1[Leff, Leff] - 1536*MT2*MW2^4*CHl3[1, 1] + 1728*MW2^5*CHl3[1, 1] + 
      3072*MT2*MW2^3*MZ2*CHl3[1, 1] - 6776*MW2^4*MZ2*CHl3[1, 1] - 
      1680*MT2*MW2^2*MZ2^2*CHl3[1, 1] + 18436*MW2^3*MZ2^2*CHl3[1, 1] + 
      144*MT2*MW2*MZ2^3*CHl3[1, 1] - 21200*MW2^2*MZ2^3*CHl3[1, 1] + 
      9594*MW2*MZ2^4*CHl3[1, 1] - 1782*MZ2^5*CHl3[1, 1] + 
      1152*MW2^4*MZ2*Pi^2*CHl3[1, 1] - 2736*MW2^3*MZ2^2*Pi^2*CHl3[1, 1] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl3[1, 1] - 1080*MW2*MZ2^4*Pi^2*CHl3[1, 1] + 
      216*MZ2^5*Pi^2*CHl3[1, 1] - 1536*MT2*MW2^4*CHl3[3, 3] + 
      1728*MW2^5*CHl3[3, 3] + 3072*MT2*MW2^3*MZ2*CHl3[3, 3] - 
      6776*MW2^4*MZ2*CHl3[3, 3] - 1680*MT2*MW2^2*MZ2^2*CHl3[3, 3] + 
      18436*MW2^3*MZ2^2*CHl3[3, 3] + 144*MT2*MW2*MZ2^3*CHl3[3, 3] - 
      21200*MW2^2*MZ2^3*CHl3[3, 3] + 9594*MW2*MZ2^4*CHl3[3, 3] - 
      1782*MZ2^5*CHl3[3, 3] + 1152*MW2^4*MZ2*Pi^2*CHl3[3, 3] - 
      2736*MW2^3*MZ2^2*Pi^2*CHl3[3, 3] + 2448*MW2^2*MZ2^3*Pi^2*CHl3[3, 3] - 
      1080*MW2*MZ2^4*Pi^2*CHl3[3, 3] + 216*MZ2^5*Pi^2*CHl3[3, 3] + 
      3072*MT2*MW2^4*CHl3[Leff, Leff] - 3456*MW2^5*CHl3[Leff, Leff] - 
      6144*MT2*MW2^3*MZ2*CHl3[Leff, Leff] + 13552*MW2^4*MZ2*
       CHl3[Leff, Leff] + 3360*MT2*MW2^2*MZ2^2*CHl3[Leff, Leff] - 
      36872*MW2^3*MZ2^2*CHl3[Leff, Leff] - 288*MT2*MW2*MZ2^3*
       CHl3[Leff, Leff] + 42400*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
      19188*MW2*MZ2^4*CHl3[Leff, Leff] + 3564*MZ2^5*CHl3[Leff, Leff] - 
      2304*MW2^4*MZ2*Pi^2*CHl3[Leff, Leff] + 5472*MW2^3*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 4896*MW2^2*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
      2160*MW2*MZ2^4*Pi^2*CHl3[Leff, Leff] - 432*MZ2^5*Pi^2*
       CHl3[Leff, Leff]))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  ((((4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2)/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     ((4*MW2 - 3*MZ2)*MZ2^4*(-2*MW2 + MZ2)^2*SW2^2*B0i[bb0, 0, 0, MZ2])/
      ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (MT2*(4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[1, 1, 3, 3] - 12*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      4*MZ2^2*Ceu[1, 1, 3, 3] + 8*MW2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2*Ceu[3, 3, 3, 3] + 4*MZ2^2*Ceu[3, 3, 3, 3] - 
      8*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*Clq1[1, 1, 3, 3] + 10*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      2*MZ2^2*Clq1[1, 1, 3, 3] - 8*MW2^2*Clq1[3, 3, 3, 3] + 
      10*MW2*MZ2*Clq1[3, 3, 3, 3] - 2*MZ2^2*Clq1[3, 3, 3, 3] + 
      4*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] + 8*MW2^2*Clq3[3, 3, 3, 3] - 
      10*MW2*MZ2*Clq3[3, 3, 3, 3] + 2*MZ2^2*Clq3[3, 3, 3, 3] - 
      16*MW2^2*Clq3[Leff, Leff, 3, 3] + 20*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      4*MZ2^2*Clq3[Leff, Leff, 3, 3] - 8*MW2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2*Clu[1, 1, 3, 3] - 8*MZ2^2*Clu[1, 1, 3, 3] - 
      8*MW2^2*Clu[3, 3, 3, 3] + 16*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MZ2^2*Clu[3, 3, 3, 3] + 16*MW2^2*Clu[Leff, Leff, 3, 3] - 
      32*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 16*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      MZ2^2*Cqe[3, 3, 1, 1] + 8*MW2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2*Cqe[3, 3, 3, 3] + MZ2^2*Cqe[3, 3, 3, 3] - 
      16*MW2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2*Cqe[3, 3, Leff, Leff] - 
      2*MZ2^2*Cqe[3, 3, Leff, Leff]))/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^3*SW2*B0i[bb0, 0, 0, MZ2]*
     (4*MW2^2*Ced[1, 1, 1, 1] - 6*MW2*MZ2*Ced[1, 1, 1, 1] + 
      2*MZ2^2*Ced[1, 1, 1, 1] + 4*MW2^2*Ced[1, 1, 2, 2] - 
      6*MW2*MZ2*Ced[1, 1, 2, 2] + 2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MW2^2*Ced[1, 1, 3, 3] - 6*MW2*MZ2*Ced[1, 1, 3, 3] + 
      2*MZ2^2*Ced[1, 1, 3, 3] + 4*MW2^2*Ced[3, 3, 1, 1] - 
      6*MW2*MZ2*Ced[3, 3, 1, 1] + 2*MZ2^2*Ced[3, 3, 1, 1] + 
      4*MW2^2*Ced[3, 3, 2, 2] - 6*MW2*MZ2*Ced[3, 3, 2, 2] + 
      2*MZ2^2*Ced[3, 3, 2, 2] + 4*MW2^2*Ced[3, 3, 3, 3] - 
      6*MW2*MZ2*Ced[3, 3, 3, 3] + 2*MZ2^2*Ced[3, 3, 3, 3] - 
      4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      4*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 1, 1] - 
      24*MW2*MZ2*Cee[1, 1, 1, 1] + 8*MZ2^2*Cee[1, 1, 1, 1] + 
      16*MW2^2*Cee[1, 1, 2, 2] - 24*MW2*MZ2*Cee[1, 1, 2, 2] + 
      8*MZ2^2*Cee[1, 1, 2, 2] + 32*MW2^2*Cee[1, 1, 3, 3] - 
      48*MW2*MZ2*Cee[1, 1, 3, 3] + 16*MZ2^2*Cee[1, 1, 3, 3] + 
      16*MW2^2*Cee[2, 2, 3, 3] - 24*MW2*MZ2*Cee[2, 2, 3, 3] + 
      8*MZ2^2*Cee[2, 2, 3, 3] + 16*MW2^2*Cee[3, 3, 3, 3] - 
      24*MW2*MZ2*Cee[3, 3, 3, 3] + 8*MZ2^2*Cee[3, 3, 3, 3] - 
      32*MW2^2*Cee[Leff, Leff, 1, 1] + 48*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      16*MZ2^2*Cee[Leff, Leff, 1, 1] - 32*MW2^2*Cee[Leff, Leff, 2, 2] + 
      48*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 16*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      32*MW2^2*Cee[Leff, Leff, 3, 3] + 48*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      16*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[1, 1, 1, 1] + 
      12*MW2*MZ2*Ceu[1, 1, 1, 1] - 4*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MW2^2*Ceu[1, 1, 2, 2] + 12*MW2*MZ2*Ceu[1, 1, 2, 2] - 
      4*MZ2^2*Ceu[1, 1, 2, 2] - 8*MW2^2*Ceu[3, 3, 1, 1] + 
      12*MW2*MZ2*Ceu[3, 3, 1, 1] - 4*MZ2^2*Ceu[3, 3, 1, 1] - 
      8*MW2^2*Ceu[3, 3, 2, 2] + 12*MW2*MZ2*Ceu[3, 3, 2, 2] - 
      4*MZ2^2*Ceu[3, 3, 2, 2] + 16*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      24*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 8*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      8*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[1, 1, 1, 1] + 
      8*MW2*MZ2*Cld[1, 1, 1, 1] - 4*MZ2^2*Cld[1, 1, 1, 1] - 
      4*MW2^2*Cld[1, 1, 2, 2] + 8*MW2*MZ2*Cld[1, 1, 2, 2] - 
      4*MZ2^2*Cld[1, 1, 2, 2] - 4*MW2^2*Cld[1, 1, 3, 3] + 
      8*MW2*MZ2*Cld[1, 1, 3, 3] - 4*MZ2^2*Cld[1, 1, 3, 3] - 
      4*MW2^2*Cld[3, 3, 1, 1] + 8*MW2*MZ2*Cld[3, 3, 1, 1] - 
      4*MZ2^2*Cld[3, 3, 1, 1] - 4*MW2^2*Cld[3, 3, 2, 2] + 
      8*MW2*MZ2*Cld[3, 3, 2, 2] - 4*MZ2^2*Cld[3, 3, 2, 2] - 
      4*MW2^2*Cld[3, 3, 3, 3] + 8*MW2*MZ2*Cld[3, 3, 3, 3] - 
      4*MZ2^2*Cld[3, 3, 3, 3] + 8*MW2^2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 8*MZ2^2*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cld[Leff, Leff, 2, 2] + 8*MW2^2*Cld[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 8*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      2*MW2*MZ2*Cle[1, 1, 1, 1] - 2*MZ2^2*Cle[1, 1, 1, 1] - 
      4*MW2^2*Cle[1, 1, 2, 2] + 8*MW2*MZ2*Cle[1, 1, 2, 2] - 
      4*MZ2^2*Cle[1, 1, 2, 2] + 2*MW2*MZ2*Cle[1, 1, 3, 3] - 
      2*MZ2^2*Cle[1, 1, 3, 3] - 8*MW2^2*Cle[1, 1, Leff, Leff] + 
      12*MW2*MZ2*Cle[1, 1, Leff, Leff] - 4*MZ2^2*Cle[1, 1, Leff, Leff] + 
      4*MW2^2*Cle[2, 2, 1, 1] - 6*MW2*MZ2*Cle[2, 2, 1, 1] + 
      2*MZ2^2*Cle[2, 2, 1, 1] + 4*MW2^2*Cle[2, 2, 3, 3] - 
      6*MW2*MZ2*Cle[2, 2, 3, 3] + 2*MZ2^2*Cle[2, 2, 3, 3] - 
      8*MW2^2*Cle[2, 2, Leff, Leff] + 12*MW2*MZ2*Cle[2, 2, Leff, Leff] - 
      4*MZ2^2*Cle[2, 2, Leff, Leff] + 2*MW2*MZ2*Cle[3, 3, 1, 1] - 
      2*MZ2^2*Cle[3, 3, 1, 1] - 4*MW2^2*Cle[3, 3, 2, 2] + 
      8*MW2*MZ2*Cle[3, 3, 2, 2] - 4*MZ2^2*Cle[3, 3, 2, 2] + 
      2*MW2*MZ2*Cle[3, 3, 3, 3] - 2*MZ2^2*Cle[3, 3, 3, 3] - 
      8*MW2^2*Cle[3, 3, Leff, Leff] + 12*MW2*MZ2*Cle[3, 3, Leff, Leff] - 
      4*MZ2^2*Cle[3, 3, Leff, Leff] + 8*MW2^2*Cle[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 8*MZ2^2*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cle[Leff, Leff, 2, 2] + 8*MW2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 8*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*Cll[1, 1, 1, 1] + 28*MW2*MZ2*Cll[1, 1, 1, 1] - 
      12*MZ2^2*Cll[1, 1, 1, 1] - 8*MW2^2*Cll[1, 1, 2, 2] + 
      16*MW2*MZ2*Cll[1, 1, 2, 2] - 8*MZ2^2*Cll[1, 1, 2, 2] - 
      16*MW2^2*Cll[1, 1, 3, 3] + 32*MW2*MZ2*Cll[1, 1, 3, 3] - 
      16*MZ2^2*Cll[1, 1, 3, 3] - 16*MW2^2*Cll[1, 3, 3, 1] + 
      24*MW2*MZ2*Cll[1, 3, 3, 1] - 8*MZ2^2*Cll[1, 3, 3, 1] - 
      8*MW2^2*Cll[2, 2, 3, 3] + 16*MW2*MZ2*Cll[2, 2, 3, 3] - 
      8*MZ2^2*Cll[2, 2, 3, 3] - 8*MW2^2*Cll[2, 3, 3, 2] + 
      12*MW2*MZ2*Cll[2, 3, 3, 2] - 4*MZ2^2*Cll[2, 3, 3, 2] - 
      16*MW2^2*Cll[3, 3, 3, 3] + 28*MW2*MZ2*Cll[3, 3, 3, 3] - 
      12*MZ2^2*Cll[3, 3, 3, 3] + 16*MW2^2*Cll[Leff, 1, 1, Leff] - 
      24*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 8*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      16*MW2^2*Cll[Leff, 2, 2, Leff] - 24*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 
      8*MZ2^2*Cll[Leff, 2, 2, Leff] + 16*MW2^2*Cll[Leff, 3, 3, Leff] - 
      24*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 8*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 
      16*MZ2^2*Cll[Leff, Leff, 1, 1] + 16*MW2^2*Cll[Leff, Leff, 2, 2] - 
      32*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 16*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 
      16*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[1, 1, 1, 1] - 
      8*MW2*MZ2*Clq1[1, 1, 1, 1] + 4*MZ2^2*Clq1[1, 1, 1, 1] + 
      4*MW2^2*Clq1[1, 1, 2, 2] - 8*MW2*MZ2*Clq1[1, 1, 2, 2] + 
      4*MZ2^2*Clq1[1, 1, 2, 2] - 4*MW2^2*Clq1[1, 1, 3, 3] + 
      2*MW2*MZ2*Clq1[1, 1, 3, 3] + 2*MZ2^2*Clq1[1, 1, 3, 3] + 
      4*MW2^2*Clq1[3, 3, 1, 1] - 8*MW2*MZ2*Clq1[3, 3, 1, 1] + 
      4*MZ2^2*Clq1[3, 3, 1, 1] + 4*MW2^2*Clq1[3, 3, 2, 2] - 
      8*MW2*MZ2*Clq1[3, 3, 2, 2] + 4*MZ2^2*Clq1[3, 3, 2, 2] - 
      4*MW2^2*Clq1[3, 3, 3, 3] + 2*MW2*MZ2*Clq1[3, 3, 3, 3] + 
      2*MZ2^2*Clq1[3, 3, 3, 3] - 8*MW2^2*Clq1[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 8*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
      8*MZ2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2^2*Clq1[Leff, Leff, 3, 3] - 
      4*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 4*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      12*MW2^2*Clq3[1, 1, 1, 1] + 12*MW2*MZ2*Clq3[1, 1, 1, 1] - 
      12*MW2^2*Clq3[1, 1, 2, 2] + 12*MW2*MZ2*Clq3[1, 1, 2, 2] - 
      4*MW2^2*Clq3[1, 1, 3, 3] + 2*MW2*MZ2*Clq3[1, 1, 3, 3] + 
      2*MZ2^2*Clq3[1, 1, 3, 3] - 12*MW2^2*Clq3[3, 3, 1, 1] + 
      12*MW2*MZ2*Clq3[3, 3, 1, 1] - 12*MW2^2*Clq3[3, 3, 2, 2] + 
      12*MW2*MZ2*Clq3[3, 3, 2, 2] - 4*MW2^2*Clq3[3, 3, 3, 3] + 
      2*MW2*MZ2*Clq3[3, 3, 3, 3] + 2*MZ2^2*Clq3[3, 3, 3, 3] + 
      24*MW2^2*Clq3[Leff, Leff, 1, 1] - 24*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 
      24*MW2^2*Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      8*MW2^2*Clq3[Leff, Leff, 3, 3] - 4*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      4*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[1, 1, 1, 1] - 
      16*MW2*MZ2*Clu[1, 1, 1, 1] + 8*MZ2^2*Clu[1, 1, 1, 1] + 
      8*MW2^2*Clu[1, 1, 2, 2] - 16*MW2*MZ2*Clu[1, 1, 2, 2] + 
      8*MZ2^2*Clu[1, 1, 2, 2] + 8*MW2^2*Clu[3, 3, 1, 1] - 
      16*MW2*MZ2*Clu[3, 3, 1, 1] + 8*MZ2^2*Clu[3, 3, 1, 1] + 
      8*MW2^2*Clu[3, 3, 2, 2] - 16*MW2*MZ2*Clu[3, 3, 2, 2] + 
      8*MZ2^2*Clu[3, 3, 2, 2] - 16*MW2^2*Clu[Leff, Leff, 1, 1] + 
      32*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 16*MZ2^2*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 
      16*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, 1, 1] + 
      6*MW2*MZ2*Cqe[1, 1, 1, 1] - 2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MW2^2*Cqe[1, 1, 3, 3] + 6*MW2*MZ2*Cqe[1, 1, 3, 3] - 
      2*MZ2^2*Cqe[1, 1, 3, 3] + 8*MW2^2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 4*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      4*MW2^2*Cqe[2, 2, 1, 1] + 6*MW2*MZ2*Cqe[2, 2, 1, 1] - 
      2*MZ2^2*Cqe[2, 2, 1, 1] - 4*MW2^2*Cqe[2, 2, 3, 3] + 
      6*MW2*MZ2*Cqe[2, 2, 3, 3] - 2*MZ2^2*Cqe[2, 2, 3, 3] + 
      8*MW2^2*Cqe[2, 2, Leff, Leff] - 12*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 
      4*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, 1, 1] - 
      MZ2^2*Cqe[3, 3, 1, 1] + 4*MW2^2*Cqe[3, 3, 3, 3] - 
      MZ2^2*Cqe[3, 3, 3, 3] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      2*MZ2^2*Cqe[3, 3, Leff, Leff]))/(4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[1, 1, 3, 3] - 6*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] + 
      16*MT2*MW2^2*Ceu[3, 3, 3, 3] - 6*MT2*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Ceu[3, 3, 3, 3] - MT2*MZ2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 4*MZ2^3*Ceu[3, 3, 3, 3] - 
      2*(2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
       Ceu[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clq1[1, 1, 3, 3] + 
      38*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 8*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 
      22*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 10*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 
      2*MZ2^3*Clq1[1, 1, 3, 3] - 16*MT2*MW2^2*Clq1[3, 3, 3, 3] + 
      38*MT2*MW2*MZ2*Clq1[3, 3, 3, 3] - 8*MW2^2*MZ2*Clq1[3, 3, 3, 3] - 
      22*MT2*MZ2^2*Clq1[3, 3, 3, 3] + 10*MW2*MZ2^2*Clq1[3, 3, 3, 3] - 
      2*MZ2^3*Clq1[3, 3, 3, 3] - 4*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
        MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[1, 1, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 8*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
      22*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 10*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      2*MZ2^3*Clq3[1, 1, 3, 3] + 16*MT2*MW2^2*Clq3[3, 3, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] + 8*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 
      22*MT2*MZ2^2*Clq3[3, 3, 3, 3] - 10*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
      2*MZ2^3*Clq3[3, 3, 3, 3] - 32*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      76*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*
       Clq3[Leff, Leff, 3, 3] - 44*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      20*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 4*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clu[1, 1, 3, 3] + 14*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 2*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] - 
      16*MT2*MW2^2*Clu[3, 3, 3, 3] + 14*MT2*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clu[3, 3, 3, 3] + 2*MT2*MZ2^2*Clu[3, 3, 3, 3] + 
      16*MW2*MZ2^2*Clu[3, 3, 3, 3] - 8*MZ2^3*Clu[3, 3, 3, 3] + 
      32*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 28*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      4*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 16*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 1, 1] - 30*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 11*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] + MZ2^3*Cqe[3, 3, 1, 1] + 
      16*MT2*MW2^2*Cqe[3, 3, 3, 3] - 30*MT2*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Cqe[3, 3, 3, 3] + 11*MT2*MZ2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqe[3, 3, 3, 3] + MZ2^3*Cqe[3, 3, 3, 3] - 
      32*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 60*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      22*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 2*MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((4*MW2 - 3*MZ2)*(2*MW2 - MZ2)*MZ2^2*SW2*(8*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
      12*MW2*MZ2^2*Ced[1, 1, 1, 1] + 4*MZ2^3*Ced[1, 1, 1, 1] + 
      8*MW2^2*MZ2*Ced[1, 1, 2, 2] - 12*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
      4*MZ2^3*Ced[1, 1, 2, 2] + 8*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ced[1, 1, 3, 3] + 4*MZ2^3*Ced[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ced[3, 3, 1, 1] - 12*MW2*MZ2^2*Ced[3, 3, 1, 1] + 
      4*MZ2^3*Ced[3, 3, 1, 1] + 8*MW2^2*MZ2*Ced[3, 3, 2, 2] - 
      12*MW2*MZ2^2*Ced[3, 3, 2, 2] + 4*MZ2^3*Ced[3, 3, 2, 2] + 
      8*MW2^2*MZ2*Ced[3, 3, 3, 3] - 12*MW2*MZ2^2*Ced[3, 3, 3, 3] + 
      4*MZ2^3*Ced[3, 3, 3, 3] - 8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] - 8*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] - 16*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 
      24*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] - 8*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 1, 1] - 12*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
      4*MZ2^3*Cee[1, 1, 1, 1] + 8*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
      12*MW2*MZ2^2*Cee[1, 1, 2, 2] + 4*MZ2^3*Cee[1, 1, 2, 2] + 
      16*MW2^2*MZ2*Cee[1, 1, 3, 3] - 24*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      8*MZ2^3*Cee[1, 1, 3, 3] + 8*MW2^2*MZ2*Cee[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Cee[2, 2, 3, 3] + 4*MZ2^3*Cee[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Cee[3, 3, 3, 3] - 12*MW2*MZ2^2*Cee[3, 3, 3, 3] + 
      4*MZ2^3*Cee[3, 3, 3, 3] - 16*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      24*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 8*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 24*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 8*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 8*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 24*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 
      8*MZ2^3*Ceu[1, 1, 1, 1] - 16*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 
      24*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 8*MZ2^3*Ceu[1, 1, 2, 2] - 
      48*MT2*MW2^2*Ceu[1, 1, 3, 3] + 72*MT2*MW2*MZ2*Ceu[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 24*MT2*MZ2^2*Ceu[1, 1, 3, 3] - 
      12*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 4*MZ2^3*Ceu[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Ceu[3, 3, 1, 1] + 24*MW2*MZ2^2*Ceu[3, 3, 1, 1] - 
      8*MZ2^3*Ceu[3, 3, 1, 1] - 16*MW2^2*MZ2*Ceu[3, 3, 2, 2] + 
      24*MW2*MZ2^2*Ceu[3, 3, 2, 2] - 8*MZ2^3*Ceu[3, 3, 2, 2] - 
      48*MT2*MW2^2*Ceu[3, 3, 3, 3] + 72*MT2*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Ceu[3, 3, 3, 3] - 24*MT2*MZ2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 4*MZ2^3*Ceu[3, 3, 3, 3] + 
      32*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 16*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      32*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 16*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      96*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 144*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      48*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 8*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[1, 1, 1, 1] + 16*MW2*MZ2^2*Cld[1, 1, 1, 1] - 
      8*MZ2^3*Cld[1, 1, 1, 1] - 8*MW2^2*MZ2*Cld[1, 1, 2, 2] + 
      16*MW2*MZ2^2*Cld[1, 1, 2, 2] - 8*MZ2^3*Cld[1, 1, 2, 2] - 
      8*MW2^2*MZ2*Cld[1, 1, 3, 3] + 16*MW2*MZ2^2*Cld[1, 1, 3, 3] - 
      8*MZ2^3*Cld[1, 1, 3, 3] - 8*MW2^2*MZ2*Cld[3, 3, 1, 1] + 
      16*MW2*MZ2^2*Cld[3, 3, 1, 1] - 8*MZ2^3*Cld[3, 3, 1, 1] - 
      8*MW2^2*MZ2*Cld[3, 3, 2, 2] + 16*MW2*MZ2^2*Cld[3, 3, 2, 2] - 
      8*MZ2^3*Cld[3, 3, 2, 2] - 8*MW2^2*MZ2*Cld[3, 3, 3, 3] + 
      16*MW2*MZ2^2*Cld[3, 3, 3, 3] - 8*MZ2^3*Cld[3, 3, 3, 3] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 16*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 16*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 16*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      4*MW2*MZ2^2*Cle[1, 1, 1, 1] - 4*MZ2^3*Cle[1, 1, 1, 1] - 
      8*MW2^2*MZ2*Cle[1, 1, 2, 2] + 16*MW2*MZ2^2*Cle[1, 1, 2, 2] - 
      8*MZ2^3*Cle[1, 1, 2, 2] + 4*MW2*MZ2^2*Cle[1, 1, 3, 3] - 
      4*MZ2^3*Cle[1, 1, 3, 3] - 16*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
      24*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 8*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, 1, 1] - 12*MW2*MZ2^2*Cle[2, 2, 1, 1] + 
      4*MZ2^3*Cle[2, 2, 1, 1] + 8*MW2^2*MZ2*Cle[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Cle[2, 2, 3, 3] + 4*MZ2^3*Cle[2, 2, 3, 3] - 
      16*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 24*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 8*MZ2^3*Cle[2, 2, Leff, Leff] + 
      4*MW2*MZ2^2*Cle[3, 3, 1, 1] - 4*MZ2^3*Cle[3, 3, 1, 1] - 
      8*MW2^2*MZ2*Cle[3, 3, 2, 2] + 16*MW2*MZ2^2*Cle[3, 3, 2, 2] - 
      8*MZ2^3*Cle[3, 3, 2, 2] + 4*MW2*MZ2^2*Cle[3, 3, 3, 3] - 
      4*MZ2^3*Cle[3, 3, 3, 3] - 16*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 
      24*MW2*MZ2^2*Cle[3, 3, Leff, Leff] - 8*MZ2^3*Cle[3, 3, Leff, Leff] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 16*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 16*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 16*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cll[1, 1, 1, 1] + 20*MW2*MZ2^2*Cll[1, 1, 1, 1] - 
      12*MZ2^3*Cll[1, 1, 1, 1] - 16*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
      32*MW2*MZ2^2*Cll[1, 1, 2, 2] - 16*MZ2^3*Cll[1, 1, 2, 2] - 
      32*MW2^2*MZ2*Cll[1, 1, 3, 3] + 64*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      32*MZ2^3*Cll[1, 1, 3, 3] + 16*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      24*MW2*MZ2^2*Cll[1, 3, 3, 1] + 8*MZ2^3*Cll[1, 3, 3, 1] - 
      16*MW2^2*MZ2*Cll[2, 2, 3, 3] + 32*MW2*MZ2^2*Cll[2, 2, 3, 3] - 
      16*MZ2^3*Cll[2, 2, 3, 3] + 8*MW2^2*MZ2*Cll[2, 3, 3, 2] - 
      12*MW2*MZ2^2*Cll[2, 3, 3, 2] + 4*MZ2^3*Cll[2, 3, 3, 2] - 
      8*MW2^2*MZ2*Cll[3, 3, 3, 3] + 20*MW2*MZ2^2*Cll[3, 3, 3, 3] - 
      12*MZ2^3*Cll[3, 3, 3, 3] - 16*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 
      24*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 24*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 8*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 24*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 8*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 32*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 32*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      32*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 64*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 32*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[1, 1, 1, 1] - 16*MW2*MZ2^2*Clq1[1, 1, 1, 1] + 
      8*MZ2^3*Clq1[1, 1, 1, 1] + 8*MW2^2*MZ2*Clq1[1, 1, 2, 2] - 
      16*MW2*MZ2^2*Clq1[1, 1, 2, 2] + 8*MZ2^3*Clq1[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clq1[1, 1, 3, 3] - 60*MT2*MW2*MZ2*Clq1[1, 1, 3, 3] - 
      16*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 12*MT2*MZ2^2*Clq1[1, 1, 3, 3] + 
      14*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 2*MZ2^3*Clq1[1, 1, 3, 3] + 
      8*MW2^2*MZ2*Clq1[3, 3, 1, 1] - 16*MW2*MZ2^2*Clq1[3, 3, 1, 1] + 
      8*MZ2^3*Clq1[3, 3, 1, 1] + 8*MW2^2*MZ2*Clq1[3, 3, 2, 2] - 
      16*MW2*MZ2^2*Clq1[3, 3, 2, 2] + 8*MZ2^3*Clq1[3, 3, 2, 2] + 
      48*MT2*MW2^2*Clq1[3, 3, 3, 3] - 60*MT2*MW2*MZ2*Clq1[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Clq1[3, 3, 3, 3] + 12*MT2*MZ2^2*Clq1[3, 3, 3, 3] + 
      14*MW2*MZ2^2*Clq1[3, 3, 3, 3] + 2*MZ2^3*Clq1[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 16*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 16*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      96*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 120*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 32*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      24*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 28*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 4*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq3[1, 1, 1, 1] - 
      24*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 24*MW2*MZ2^2*Clq3[1, 1, 2, 2] - 
      48*MT2*MW2^2*Clq3[1, 1, 3, 3] + 60*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
      12*MT2*MZ2^2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
      6*MZ2^3*Clq3[1, 1, 3, 3] - 24*MW2^2*MZ2*Clq3[3, 3, 1, 1] + 
      24*MW2*MZ2^2*Clq3[3, 3, 1, 1] - 24*MW2^2*MZ2*Clq3[3, 3, 2, 2] + 
      24*MW2*MZ2^2*Clq3[3, 3, 2, 2] - 48*MT2*MW2^2*Clq3[3, 3, 3, 3] + 
      60*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] - 12*MT2*MZ2^2*Clq3[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 6*MZ2^3*Clq3[3, 3, 3, 3] + 
      48*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 48*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] - 
      48*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 96*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] - 120*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 12*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[1, 1, 1, 1] - 32*MW2*MZ2^2*Clu[1, 1, 1, 1] + 
      16*MZ2^3*Clu[1, 1, 1, 1] + 16*MW2^2*MZ2*Clu[1, 1, 2, 2] - 
      32*MW2*MZ2^2*Clu[1, 1, 2, 2] + 16*MZ2^3*Clu[1, 1, 2, 2] + 
      48*MT2*MW2^2*Clu[1, 1, 3, 3] - 96*MT2*MW2*MZ2*Clu[1, 1, 3, 3] - 
      8*MW2^2*MZ2*Clu[1, 1, 3, 3] + 48*MT2*MZ2^2*Clu[1, 1, 3, 3] + 
      16*MW2*MZ2^2*Clu[1, 1, 3, 3] - 8*MZ2^3*Clu[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Clu[3, 3, 1, 1] - 32*MW2*MZ2^2*Clu[3, 3, 1, 1] + 
      16*MZ2^3*Clu[3, 3, 1, 1] + 16*MW2^2*MZ2*Clu[3, 3, 2, 2] - 
      32*MW2*MZ2^2*Clu[3, 3, 2, 2] + 16*MZ2^3*Clu[3, 3, 2, 2] + 
      48*MT2*MW2^2*Clu[3, 3, 3, 3] - 96*MT2*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clu[3, 3, 3, 3] + 48*MT2*MZ2^2*Clu[3, 3, 3, 3] + 
      16*MW2*MZ2^2*Clu[3, 3, 3, 3] - 8*MZ2^3*Clu[3, 3, 3, 3] - 
      32*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 64*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 32*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      32*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 64*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 32*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      96*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 192*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      96*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 16*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 12*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
      4*MZ2^3*Cqe[1, 1, 1, 1] - 8*MW2^2*MZ2*Cqe[1, 1, 3, 3] + 
      12*MW2*MZ2^2*Cqe[1, 1, 3, 3] - 4*MZ2^3*Cqe[1, 1, 3, 3] + 
      16*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 24*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 8*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 12*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
      4*MZ2^3*Cqe[2, 2, 1, 1] - 8*MW2^2*MZ2*Cqe[2, 2, 3, 3] + 
      12*MW2*MZ2^2*Cqe[2, 2, 3, 3] - 4*MZ2^3*Cqe[2, 2, 3, 3] + 
      16*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 24*MW2*MZ2^2*
       Cqe[2, 2, Leff, Leff] + 8*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 1, 1] + 36*MT2*MW2*MZ2*Cqe[3, 3, 1, 1] + 
      16*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MT2*MZ2^2*Cqe[3, 3, 1, 1] - 
      6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - MZ2^3*Cqe[3, 3, 1, 1] - 
      48*MT2*MW2^2*Cqe[3, 3, 3, 3] + 36*MT2*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      16*MW2^2*MZ2*Cqe[3, 3, 3, 3] - 6*MT2*MZ2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqe[3, 3, 3, 3] - MZ2^3*Cqe[3, 3, 3, 3] + 
      96*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 72*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 32*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      12*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 2*MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))


==> anc/AtauLR_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(-(MZ2*CHe[3, 3]) + 
    2*MW2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
    2*MZ2*(CHl1[3, 3] + CHl3[3, 3]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AtauLR_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AtauLR_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 (8*CHD*MW2*MZ2^3*SW2^2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 - 
 (16*CHWB*CW*MZ2^4*SW*SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
   2 + (8*MZ2^2*SW2*VMU^2*(-2*MW2*MZ2*(2*CHe[3, 3] - 3*CHl1[3, 3] + 
      CHl3[1, 1] + CHl3[2, 2] - 3*CHl3[3, 3]) + 
    2*MW2^2*(2*CHe[3, 3] - 2*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
      2*CHl3[3, 3]) + MZ2^2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])))*
   Class[7])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*MW2*MZ2^3*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AtauLR_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*(-(MZ2*CHe[3, 3]) + 
    2*MW2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
    2*MZ2*(CHl1[3, 3] + CHl3[3, 3]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AtauLR_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHAEFF^2*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2


==> anc/AtauLR_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 ((2*MW2 - MZ2)*MZ2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
    8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
    32*MT2*MW2*MZ2*SW2))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
    MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + 
    MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 114*MW2^2*MZ2^3 + 
    13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) - (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
    MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + ((-2*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2^2*(2*MW2^3 - 7*MW2^2*MZ2 + 7*MW2*MZ2^2 - 2*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (24*CWw*MW*MW2*MZ2*(-8*MW2^3 + 14*MW2^2*MZ2 - 7*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (12*CWw*MW*MW2*(4*MW2^4 + 4*MW2^3*MZ2 - 15*MW2^2*MZ2^2 + 8*MW2*MZ2^3 - 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU))*Class[1] + (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-(CHD*(-3456*MW2^7 + 6*MT2*MW2*(256*MW2^5 - 560*MW2^4*MZ2 + 
          48*MW2^3*MZ2^2 + 654*MW2^2*MZ2^3 - 503*MW2*MZ2^4 + 105*MZ2^5) + 
        45*MZ2^7*(33 - 4*Pi^2) - 128*MW2^6*MZ2*(-133 + 9*Pi^2) + 
        MW2^2*MZ2^4*(-405*MH2 + 4*MZ2*(7798 - 999*Pi^2)) + 
        16*MW2^5*MZ2*(15*MH2 + 23*MZ2*(-97 + 12*Pi^2)) + 
        6*MW2^3*MZ2^3*(135*MH2 + 8*MZ2*(-1006 + 145*Pi^2)) - 
        48*MW2^4*MZ2^2*(15*MH2 + MZ2*(-1010 + 153*Pi^2)) + 
        MW2*MZ2^5*(75*MH2 + MZ2*(-10777 + 1296*Pi^2)))) + 
     32*CHbox*MW2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
      SW2^2)/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MZ2*(4*CHbox*MH2*(MH2 - MW2)*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*MW2*MZ2*(MH2^2*(8*MW2^2 - 4*MW2*MZ2 - MZ2^2) + 
        24*MW2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3) + 
        MH2*(-248*MW2^3 + 484*MW2^2*MZ2 - 329*MW2*MZ2^2 + 75*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHD*MT2*(128*MW2^6 - 208*MW2^5*MZ2 + 48*MW2^4*(MT2 - 4*MZ2)*
       MZ2 - 15*MT2*MZ2^5 + 3*MW2*MZ2^4*(18*MT2 + 25*MZ2) + 
      6*MW2^3*MZ2^2*(-12*MT2 + 95*MZ2) - MW2^2*MZ2^3*(18*MT2 + 373*MZ2))*
     B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(-4*CHbox*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(MH2^2*MW2*MZ2*(32*MW2^3 - 72*MW2^2*MZ2 + 48*MW2*MZ2^2 - 9*MZ2^3) + 
        2*MW2*(384*MW2^6 - 1104*MW2^5*MZ2 + 696*MW2^4*MZ2^2 + 
          582*MW2^3*MZ2^3 - 737*MW2^2*MZ2^4 + 179*MW2*MZ2^5 + 5*MZ2^6) - 
        MH2*(768*MW2^6 - 2320*MW2^5*MZ2 + 1752*MW2^4*MZ2^2 + 
          726*MW2^3*MZ2^3 - 1240*MW2^2*MZ2^4 + 313*MW2*MZ2^5 + 10*MZ2^6)))*
     B0i[bb0, 0, 0, MW2])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) - 
      CHD*(192*MW2^7 + 256*MW2^6*MZ2 - 1400*MW2^5*MZ2^2 - 
        10*MW2*(MH2 - 3*MZ2)*MZ2^5 - 10*MZ2^7 + MW2^2*MZ2^4*
         (45*MH2 + 16*MZ2) - 12*MW2^3*MZ2^3*(5*MH2 + 34*MZ2) + 
        12*MW2^4*MZ2^2*(2*MH2 + 109*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^4 - 24*MW2^3*MZ2 - 
      6*MW2^2*MZ2^2 + 18*MW2*MZ2^3 - 5*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(-32*MW2^3 + 72*MW2^2*MZ2 - 48*MW2*MZ2^2 + 9*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MZ2*(1152*MW2^6 - 1248*MW2^5*MZ2 - 2304*MW2^4*MZ2^2 + 
      3516*MW2^3*MZ2^3 - 1340*MW2^2*MZ2^4 + 115*MW2*MZ2^5 + 10*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-24*MW2^3 + 60*MW2^2*MZ2 - 45*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*(MZ2*(64*MW2^4 - 128*MW2^3*MZ2 + 48*MW2^2*MZ2^2 + 
        24*MW2*MZ2^3 - 11*MZ2^4) + MT2*(128*MW2^4 - 544*MW2^3*MZ2 + 
        744*MW2^2*MZ2^2 - 384*MW2*MZ2^3 + 59*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(960*MW2^5 - 704*MW2^4*MZ2 - 2104*MW2^3*MZ2^2 + 
      2220*MW2^2*MZ2^3 - 442*MW2*MZ2^4 - 29*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*CHD*MW2^3*MZ2*(8*MW2^4 - 12*MW2^3*MZ2 - 33*MW2^2*MZ2^2 + 41*MW2*MZ2^3 - 
      10*MZ2^4)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
      2*MZ2^3)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW*SW2*VMU^2*Class[4])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/18*(CHWB*MW2*SW2*(-4608*MW2^7 - 512*MW2^6*MZ2*(-116 + 9*SW2) + 
       64*MW2^5*MZ2^2*(-3279 + 4*(151 + 6*Pi^2)*SW2) + 
       2*MT2*(2048*MW2^6 + 5*MZ2^6*(52 - 41*SW2) + 512*MW2^5*MZ2*
          (-21 + 4*SW2) - 64*MW2^4*MZ2^2*(-343 + 152*SW2) + 
         48*MW2^3*MZ2^3*(-468 + 323*SW2) - 8*MW2^2*MZ2^4*(-1505 + 1308*SW2) + 
         2*MW2*MZ2^5*(-1542 + 1427*SW2)) + MZ2^6*(15*MH2*(-4 + SW2) + 
         MZ2*(5310 - 2243*SW2 - 456*Pi^2*SW2)) - 32*MW2^4*MZ2^2*
        (6*MH2 + MZ2*(-10965 + 3239*SW2 + 168*Pi^2*SW2)) + 
       48*MW2^3*MZ2^3*(-(MH2*(-12 + SW2)) + MZ2*(-6728 + 2521*SW2 + 
           172*Pi^2*SW2)) + 2*MW2*MZ2^5*(MH2*(162 - 33*SW2) + 
         2*MZ2*(-11661 + 5030*SW2 + 696*Pi^2*SW2)) - 
       4*MW2^2*MZ2^4*(-6*MH2*(-27 + 4*SW2) + 
         MZ2*(-42104 + 3*(5843 + 560*Pi^2)*SW2))))/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*(-24*CHB*(MH2 - MW2)*MW2^2*MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 24*CHW*(MH2 - MW2)*MW2^2*
       MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4) + CHWB*MW*MZ2*(MH2*MW2*(352*MW2^4 - 416*MW2^3*MZ2 - 
          68*MW2^2*MZ2^2 + 262*MW2*MZ2^3 - 85*MZ2^4) + 
        MH2^2*(32*MW2^4 - 64*MW2^3*MZ2 + 20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 
          5*MZ2^4) + 12*MW2^2*(-32*MW2^4 + 16*MW2^3*MZ2 + 52*MW2^2*MZ2^2 - 
          56*MW2*MZ2^3 + 15*MZ2^4))*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (6*CW2*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHWB*MT2*SW2*(-2048*MW2^7 + 45*MT2*MZ2^6 + 96*MW2^4*MZ2^2*
       (9*MT2 + MZ2*(234 - 157*SW2)) - 512*MW2^6*MZ2*(-21 + 4*SW2) + 
      64*MW2^5*MZ2^2*(-343 + 152*SW2) + 2*MW2*MZ2^5*(5*MZ2*(-26 + 7*SW2) + 
        9*MT2*(-31 + 24*SW2)) + 8*MW2^3*MZ2^3*(36*MT2*(-7 + 4*SW2) + 
        5*MZ2*(-301 + 240*SW2)) - 4*MW2^2*MZ2^4*(9*MT2*(-47 + 40*SW2) + 
        MZ2*(-771 + 565*SW2)))*B0i[bb0, 0, 0, MT2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((48*CHW*(MH2 - MW2)*MW2^2*MZ*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4)*SW + 
      CHWB*MW*(-(MH2^2*MZ2^2*SW2*(96*MW2^4 + 5*MZ2^4 + 32*MW2^3*MZ2*
            (-7 + 4*SW2) + 2*MW2*MZ2^3*(-31 + 24*SW2) - 4*MW2^2*MZ2^2*
            (-47 + 40*SW2))) + MW2*(4864*MW2^7 + 5*MZ2^7 + 
          MW2*MZ2^6*(963 - 406*SW2) + 256*MW2^6*MZ2*(-97 + 31*SW2) - 
          256*MW2^5*MZ2^2*(-199 + 115*SW2) + 12*MW2^2*MZ2^5*
           (-741 + 539*SW2) + 32*MW2^4*MZ2^3*(-1683 + 1267*SW2) - 
          4*MW2^3*MZ2^4*(-7701 + 6280*SW2)) - MH2*(4864*MW2^7 + 5*MZ2^7 + 
          2*MW2^3*MZ2^4*(15277 - 12942*SW2) + 2*MW2*MZ2^6*(479 - 248*SW2) + 
          32*MW2^6*MZ2*(-773 + 248*SW2) - 32*MW2^5*MZ2^2*(-1582 + 925*SW2) + 
          MW2^2*MZ2^5*(-8825 + 6906*SW2) + 4*MW2^4*MZ2^3*
           (-13361 + 10280*SW2))))*B0i[bb0, 0, 0, MW2])/
    (6*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((72*MW*MW2*MZ*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
        27*MW2*MZ2^3 + 5*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(-1152*MW2^8 + 15*MZ2^8 - 256*MW2^7*MZ2*(-23 + 9*SW2) + 
        MW2*MZ2^6*(MZ2*(1429 - 216*SW2) + 15*MH2*(-3 + 4*SW2)) + 
        2*MW2^3*MZ2^4*(3*MH2*(-37 + 4*SW2) + MZ2*(17489 + 42*SW2)) - 
        12*MW2^4*MZ2^3*(MH2 - 24*MH2*SW2 + 7*MZ2*(649 + 96*SW2)) - 
        16*MW2^6*MZ2*(6*MH2 + MZ2*(1345 + 96*SW2)) + 
        MW2^2*MZ2^5*(-3*MH2*(-61 + 60*SW2) + 2*MZ2*(-5701 + 615*SW2)) + 
        8*MW2^5*MZ2^2*(24*CW2*MH2 + MZ2*(5785 + 1344*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(18*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (32*MW2^4 - 64*MW2^3*MZ2 + 20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 5*MZ2^4)*SW*
     B0i[bb0, MW2, 0, MT2])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(32*MW2^4 - 64*MW2^3*MZ2 + 
        20*MW2^2*MZ2^2 + 14*MW2*MZ2^3 - 5*MZ2^4)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (6*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHWB*MW*(-1536*MW2^7 + 6528*MW2^6*MZ2 - 8256*MW2^5*MZ2^2 + 
      240*MW2^4*MZ2^3 + 4680*MW2^3*MZ2^4 - 2224*MW2^2*MZ2^5 + 266*MW2*MZ2^6 + 
      5*MZ2^7)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (6*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((-24*CHW*MW2*MZ*(MH2 - 2*MZ2)*(16*MW2^5 - 32*MW2^4*MZ2 + 6*MW2^3*MZ2^2 + 
        27*MW2^2*MZ2^3 - 22*MW2*MZ2^4 + 5*MZ2^5) + 
      CHWB*MW*MZ2*(MH2^2*(-32*MW2^4 + 64*MW2^3*MZ2 - 20*MW2^2*MZ2^2 - 
          14*MW2*MZ2^3 + 5*MZ2^4) + 12*MZ2*(64*MW2^5 - 192*MW2^4*MZ2 + 
          184*MW2^3*MZ2^2 - 20*MW2^2*MZ2^3 - 48*MW2*MZ2^4 + 15*MZ2^5) - 
        4*MH2*(96*MW2^5 - 272*MW2^4*MZ2 + 244*MW2^3*MZ2^2 - 20*MW2^2*MZ2^3 - 
          65*MW2*MZ2^4 + 20*MZ2^5))*SW + 24*CHB*MW2*MZ*(MH2 - 2*MZ2)*MZ2^2*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHWB*MW2*SW2*(MZ2^2*(-1024*MW2^5 - 85*MZ2^5 + 
        768*MW2^3*MZ2^2*(-2 + 3*SW2) - 32*MW2^4*MZ2*(-71 + 48*SW2) + 
        2*MW2*MZ2^4*(167 + 72*SW2) - 12*MW2^2*MZ2^3*(-1 + 88*SW2)) + 
      MT2*(2048*MW2^6 + 35*MZ2^6*(1 - 2*SW2) + 512*MW2^5*MZ2*(-21 + 4*SW2) - 
        64*MW2^4*MZ2^2*(-343 + 152*SW2) + 96*MW2^3*MZ2^3*(-228 + 169*SW2) - 
        32*MW2^2*MZ2^4*(-338 + 345*SW2) + 4*MW2*MZ2^5*(-546 + 673*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*CW*MZ2*SW2*(5248*MW2^6 - 5*MZ2^6 + 
      16*MW2^4*MZ2^2*(103 - 272*SW2) + 16*MW2^3*MZ2^3*(241 - 230*SW2) + 
      2*MW2*MZ2^5*(121 - 76*SW2) + 448*MW2^5*MZ2*(-19 + 16*SW2) + 
      4*MW2^2*MZ2^4*(-545 + 584*SW2))*B0i[bb0, MZ2, MW2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (8*CHWB*CW*MW2^2*MZ2^2*(24*MW2^4 - 60*MW2^3*MZ2 + 21*MW2^2*MZ2^2 + 
      14*MW2*MZ2^3 - 5*MZ2^4)*SW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*CHWB*CW*MW2*MZ2^2*(MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
      13*MW2*MZ2^2 - 2*MZ2^3)*SW*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(-(MZ2*CHe[3, 3]) + 
    2*MW2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
    2*MZ2*(CHl1[3, 3] + CHl3[3, 3]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((4*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2*MW2^2*MZ2^2*(-4*CHe[3, 3] + 3*(7*CHl1[3, 3] + 9*CHl3[1, 1] + 
          9*CHl3[2, 2] - 29*CHl3[3, 3])) + 
      MW2*MZ2^3*(10*CHe[3, 3] - 3*(8*CHl1[3, 3] + 9*CHl3[1, 1] + 
          9*CHl3[2, 2] - 28*CHl3[3, 3])) - 8*MW2^3*MZ2*
       (5*CHl1[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] - 19*CHl3[3, 3]) + 
      MZ2^4*(-3*CHe[3, 3] + 6*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
        14*CHl3[3, 3]) + 16*MW2^4*(CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
        3*CHl3[3, 3])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (12*MW2^2*MZ2^2*(5*CHe[3, 3] - 11*CHl1[3, 3] + 9*CHl3[1, 1] + 
        9*CHl3[2, 2] - 11*CHl3[3, 3]) - 6*MW2*MZ2^3*
       (2*CHe[3, 3] - 10*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 
        10*CHl3[3, 3]) - 16*MW2^3*MZ2*(5*CHe[3, 3] - 7*CHl1[3, 3] + 
        6*CHl3[1, 1] + 6*CHl3[2, 2] - 7*CHl3[3, 3]) + 
      32*MW2^4*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
        CHl3[3, 3]) - MZ2^4*(CHe[3, 3] + 8*CHl1[3, 3] - 10*CHl3[1, 1] - 
        10*CHl3[2, 2] + 8*CHl3[3, 3])))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(12*MW2^2*MZ2^2*(5*CHe[3, 3] - 11*CHl1[3, 3] + 
        9*CHl3[1, 1] + 9*CHl3[2, 2] - 11*CHl3[3, 3]) - 
      6*MW2*MZ2^3*(2*CHe[3, 3] - 10*CHl1[3, 3] + 9*CHl3[1, 1] + 
        9*CHl3[2, 2] - 10*CHl3[3, 3]) - 16*MW2^3*MZ2*
       (5*CHe[3, 3] - 7*CHl1[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] - 
        7*CHl3[3, 3]) + 32*MW2^4*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + 
        CHl3[2, 2] - CHl3[3, 3]) - MZ2^4*(CHe[3, 3] + 8*CHl1[3, 3] - 
        10*CHl3[1, 1] - 10*CHl3[2, 2] + 8*CHl3[3, 3])))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (32*MW2^5*MZ2*(4*CHe[3, 3] - 3*CHl1[3, 3] - 
        5*(CHl3[1, 1] + CHl3[2, 2] - 3*CHl3[3, 3])) + 
      64*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) - 
      5*MZ2^6*(CHe[3, 3] - 2*CHl1[3, 3] + 2*CHl3[3, 3]) + 
      2*MW2*MZ2^5*(23*CHe[3, 3] - 46*CHl1[3, 3] + 5*CHl3[1, 1] + 
        5*CHl3[2, 2] + 38*CHl3[3, 3]) + 12*MW2^3*MZ2^3*
       (34*CHe[3, 3] - 45*CHl1[3, 3] + 43*CHl3[3, 3]) - 
      8*MW2^4*MZ2^2*(48*CHe[3, 3] - 48*CHl1[3, 3] - 15*CHl3[1, 1] - 
        15*CHl3[2, 2] + 86*CHl3[3, 3]) - 2*MW2^2*MZ2^4*
       (98*CHe[3, 3] - 167*CHl1[3, 3] + 17*CHl3[1, 1] + 17*CHl3[2, 2] + 
        123*CHl3[3, 3])))/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 6*MW2^2*MZ2^3*
       (16*CHe[3, 3] - 17*CHl1[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] - 
        17*CHl3[3, 3]) + 16*MW2^4*MZ2*(2*CHe[3, 3] - CHl1[3, 3] - 
        6*CHl3[1, 1] - 6*CHl3[2, 2] - CHl3[3, 3]) + 
      2*MW2*MZ2^4*(-19*CHe[3, 3] + 28*CHl1[3, 3] + 5*CHl3[1, 1] + 
        5*CHl3[2, 2] + 28*CHl3[3, 3]) + 
      5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) - 
      12*MW2^3*MZ2^2*(8*CHe[3, 3] - 3*(2*CHl1[3, 3] + 3*CHl3[1, 1] + 
          3*CHl3[2, 2] + 2*CHl3[3, 3]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*MW2^3*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (MZ2^4*(-3*CHe[3, 3] + CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
        9*CHl3[3, 3]) + 16*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
      8*MW2^3*MZ2*(CHl1[3, 3] - 6*CHl3[1, 1] - 6*CHl3[2, 2] + 
        13*CHl3[3, 3]) - 2*MW2^2*MZ2^2*(4*CHe[3, 3] + 6*CHl1[3, 3] - 
        27*CHl3[1, 1] - 27*CHl3[2, 2] + 60*CHl3[3, 3]) + 
      MW2*MZ2^3*(10*CHe[3, 3] + 3*(CHl1[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 
          19*CHl3[3, 3]))))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (-12*MW2*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       (-(MZ2*CHe[3, 3]) + 2*MW2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
        2*MZ2*(CHl1[3, 3] + CHl3[3, 3])) + 
      2*MH2^2*(16*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
        8*MW2^3*MZ2*(CHl1[3, 3] - 6*CHl3[1, 1] - 6*CHl3[2, 2] + CHl3[3, 3]) + 
        MZ2^4*(-3*CHe[3, 3] + CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          CHl3[3, 3]) - 2*MW2^2*MZ2^2*(4*CHe[3, 3] + 6*CHl1[3, 3] - 
          27*CHl3[1, 1] - 27*CHl3[2, 2] + 6*CHl3[3, 3]) + 
        MW2*MZ2^3*(10*CHe[3, 3] + 3*(CHl1[3, 3] - 9*CHl3[1, 1] - 
            9*CHl3[2, 2] + CHl3[3, 3]))) - 
      MH2*(32*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 4*MW2^3*MZ2^2*
         (56*CHe[3, 3] - 78*CHl1[3, 3] + 27*CHl3[1, 1] + 27*CHl3[2, 2] - 
          78*CHl3[3, 3]) + 10*MW2*MZ2^4*(9*CHe[3, 3] - 16*CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[2, 2] - 16*CHl3[3, 3]) - 
        16*MW2^4*MZ2*(6*CHe[3, 3] - 7*CHl1[3, 3] + 6*CHl3[1, 1] + 
          6*CHl3[2, 2] - 7*CHl3[3, 3]) - 15*MZ2^5*(CHe[3, 3] - 
          2*(CHl1[3, 3] + CHl3[3, 3])) - 2*MW2^2*MZ2^3*(104*CHe[3, 3] - 
          3*(55*CHl1[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 55*CHl3[3, 3])))))/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CW2*B0i[bb0, 0, 0, MW2]*
     (-(MH2^2*MZ2^2*(-12*MW2^2*MZ2^2*(5*CHe[3, 3] - 11*CHl1[3, 3] + 
           9*CHl3[1, 1] + 9*CHl3[2, 2] - 11*CHl3[3, 3]) + 
         6*MW2*MZ2^3*(2*CHe[3, 3] - 10*CHl1[3, 3] + 9*CHl3[1, 1] + 
           9*CHl3[2, 2] - 10*CHl3[3, 3]) + 16*MW2^3*MZ2*(5*CHe[3, 3] - 
           7*CHl1[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] - 7*CHl3[3, 3]) - 
         32*MW2^4*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
           CHl3[3, 3]) + MZ2^4*(CHe[3, 3] + 8*CHl1[3, 3] - 10*CHl3[1, 1] - 
           10*CHl3[2, 2] + 8*CHl3[3, 3]))) + 
      2*MW2*(MZ2^7*(-126*CHe[3, 3] + 257*CHl1[3, 3] + 85*CHl3[1, 1] + 
          85*CHl3[2, 2] - 123*CHl3[3, 3]) - 128*MW2^6*MZ2*
         (10*CHl3[1, 1] + 10*CHl3[2, 2] - 23*CHl3[3, 3]) + 
        384*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) - 
        16*MW2^5*MZ2^2*(10*CHe[3, 3] - 6*CHl1[3, 3] - 61*CHl3[1, 1] - 
          61*CHl3[2, 2] + 184*CHl3[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2]) + 
        MW2*MZ2^6*(811*CHe[3, 3] - 1337*CHl1[3, 3] - 679*CHl3[1, 1] - 
          679*CHl3[2, 2] + 1175*CHl3[3, 3] + 120*CHq3[1, 1] + 
          120*CHq3[2, 2]) - 8*MW2^4*MZ2^3*(32*CHe[3, 3] - 32*CHl1[3, 3] - 
          163*CHl3[1, 1] - 163*CHl3[2, 2] + 240*CHl3[3, 3] + 144*CHq3[1, 1] + 
          144*CHq3[2, 2]) + 4*MW2^3*MZ2^4*(385*CHe[3, 3] - 413*CHl1[3, 3] - 
          714*CHl3[1, 1] - 714*CHl3[2, 2] + 1411*CHl3[3, 3] + 
          324*CHq3[1, 1] + 324*CHq3[2, 2]) - 2*MW2^2*MZ2^5*
         (902*CHe[3, 3] - 1190*CHl1[3, 3] - 1033*CHl3[1, 1] - 
          1033*CHl3[2, 2] + 2004*CHl3[3, 3] + 324*CHq3[1, 1] + 
          324*CHq3[2, 2])) - MH2*(MZ2^7*(-207*CHe[3, 3] + 424*CHl1[3, 3] + 
          170*CHl3[1, 1] + 170*CHl3[2, 2] - 336*CHl3[3, 3]) - 
        256*MW2^6*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] - 23*CHl3[3, 3]) + 
        768*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
        16*MW2^4*MZ2^3*(26*CHe[3, 3] - 33*CHl1[3, 3] + 157*CHl3[1, 1] + 
          157*CHl3[2, 2] - 305*CHl3[3, 3] - 144*CHq3[1, 1] - 
          144*CHq3[2, 2]) - 64*MW2^5*MZ2^2*(9*CHe[3, 3] - 7*CHl1[3, 3] - 
          31*CHl3[1, 1] - 31*CHl3[2, 2] + 88*CHl3[3, 3] - 12*CHq3[1, 1] - 
          12*CHq3[2, 2]) + 2*MW2*MZ2^6*(644*CHe[3, 3] - 1053*CHl1[3, 3] - 
          674*CHl3[1, 1] - 674*CHl3[2, 2] + 1459*CHl3[3, 3] + 
          120*CHq3[1, 1] + 120*CHq3[2, 2]) + 4*MW2^3*MZ2^4*
         (434*CHe[3, 3] - 400*CHl1[3, 3] - 1401*CHl3[1, 1] - 
          1401*CHl3[2, 2] + 3248*CHl3[3, 3] + 648*CHq3[1, 1] + 
          648*CHq3[2, 2]) - 2*MW2^2*MZ2^5*(1324*CHe[3, 3] - 1681*CHl1[3, 3] - 
          2039*CHl3[1, 1] - 2039*CHl3[2, 2] + 4707*CHl3[3, 3] + 
          648*CHq3[1, 1] + 648*CHq3[2, 2]))))/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (12*MW2^2*MZ2^2*(5*CHe[3, 3] - 11*CHl1[3, 3] + 9*CHl3[1, 1] + 
        9*CHl3[2, 2] - 11*CHl3[3, 3] - 18*CHq3[3, 3]) - 
      6*MW2*MZ2^3*(2*CHe[3, 3] - 10*CHl1[3, 3] + 9*CHl3[1, 1] + 
        9*CHl3[2, 2] - 10*CHl3[3, 3] - 18*CHq3[3, 3]) - 
      16*MW2^3*MZ2*(5*CHe[3, 3] - 7*CHl1[3, 3] + 6*CHl3[1, 1] + 
        6*CHl3[2, 2] - 7*CHl3[3, 3] - 12*CHq3[3, 3]) + 
      32*MW2^4*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
        CHl3[3, 3] - 2*CHq3[3, 3]) - MZ2^4*(CHe[3, 3] + 8*CHl1[3, 3] - 
        10*CHl3[1, 1] - 10*CHl3[2, 2] + 8*CHl3[3, 3] + 20*CHq3[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-384*MW2^7*(CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
        3*CHl3[3, 3]) + MZ2^6*(2*MZ2*(28*CHe[3, 3] - 51*CHl1[3, 3] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] - 51*CHl3[3, 3]) - 
        5*MH2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3]))) - 
      4*MW2^3*MZ2^3*(3*MH2*(-8*CHe[3, 3] + 6*CHl1[3, 3] + 9*CHl3[1, 1] + 
          9*CHl3[2, 2] + 6*CHl3[3, 3]) + MZ2*(162*CHd[1, 1] + 162*CHd[2, 2] + 
          162*CHd[3, 3] + 162*CHe[1, 1] + 162*CHe[2, 2] + 898*CHe[3, 3] + 
          162*CHl1[1, 1] + 162*CHl1[2, 2] - 1052*CHl1[3, 3] - 
          615*CHl3[1, 1] - 615*CHl3[2, 2] + 880*CHl3[3, 3] - 162*CHq1[1, 1] - 
          162*CHq1[2, 2] - 162*CHq1[3, 3] - 162*CHq3[1, 1] - 162*CHq3[2, 2] - 
          162*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2])) + 
      8*MW2^4*MZ2^2*(2*MH2*(-2*CHe[3, 3] + CHl1[3, 3] + 6*CHl3[1, 1] + 
          6*CHl3[2, 2] + CHl3[3, 3]) + MZ2*(102*CHd[1, 1] + 102*CHd[2, 2] + 
          102*CHd[3, 3] + 102*CHe[1, 1] + 102*CHe[2, 2] + 284*CHe[3, 3] + 
          102*CHl1[1, 1] + 102*CHl1[2, 2] - 197*CHl1[3, 3] - 334*CHl3[1, 1] - 
          334*CHl3[2, 2] + 571*CHl3[3, 3] - 102*CHq1[1, 1] - 102*CHq1[2, 2] - 
          42*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 42*CHq3[3, 3] - 
          204*CHu[1, 1] - 204*CHu[2, 2])) + 2*MW2^2*MZ2^4*
       (3*MH2*(-16*CHe[3, 3] + 17*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
          17*CHl3[3, 3]) + 2*MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 
          64*CHd[3, 3] + 64*CHe[1, 1] + 64*CHe[2, 2] + 545*CHe[3, 3] + 
          64*CHl1[1, 1] + 64*CHl1[2, 2] - 792*CHl1[3, 3] - 261*CHl3[1, 1] - 
          261*CHl3[2, 2] + 132*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] - 
          98*CHq1[3, 3] - 132*CHq3[1, 1] - 132*CHq3[2, 2] - 98*CHq3[3, 3] - 
          128*CHu[1, 1] - 128*CHu[2, 2])) - 16*MW2^5*MZ2*
       (2*MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 
          32*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] - 4*CHe[3, 3] + 
          32*CHl1[1, 1] + 32*CHl1[2, 2] + 85*CHl1[3, 3] - 55*CHl3[1, 1] - 
          55*CHl3[2, 2] + 33*CHl3[3, 3] - 32*CHq1[1, 1] - 32*CHq1[2, 2] + 
          8*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] + 8*CHq3[3, 3] - 
          64*CHu[1, 1] - 64*CHu[2, 2])) - 2*MW2*MZ2^5*
       (MH2*(-19*CHe[3, 3] + 28*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          28*CHl3[3, 3]) + MZ2*(20*CHd[1, 1] + 20*CHd[2, 2] + 20*CHd[3, 3] + 
          20*CHe[1, 1] + 20*CHe[2, 2] + 290*CHe[3, 3] + 20*CHl1[1, 1] + 
          20*CHl1[2, 2] - 487*CHl1[3, 3] - 97*CHl3[1, 1] - 97*CHl3[2, 2] - 
          167*CHl3[3, 3] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 40*CHq1[3, 3] - 
          60*CHq3[1, 1] - 60*CHq3[2, 2] - 40*CHq3[3, 3] - 40*CHu[1, 1] - 
          40*CHu[2, 2])) + 64*MW2^6*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 
        2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] - 6*CHe[3, 3] + 
        2*CHl1[1, 1] + 2*CHl1[2, 2] + 22*CHl1[3, 3] + 9*CHl3[1, 1] + 
        9*CHl3[2, 2] - 38*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] + 
        2*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 2*CHq3[3, 3] - 
        4*CHu[1, 1] - 4*CHu[2, 2])))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-3*MZ2^5*(15*MZ2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
        MT2*(CHe[3, 3] + 8*CHl1[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] + 
          8*CHl3[3, 3] + 20*CHq3[3, 3])) + 
      256*MW2^6*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
        CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
      32*MW2^5*MZ2*(19*CHe[3, 3] - 27*CHl1[3, 3] + 32*CHl3[1, 1] + 
        32*CHl3[2, 2] - 27*CHl3[3, 3] + 20*CHq1[3, 3] - 32*CHq3[3, 3] + 
        32*CHu[3, 3]) - MW2*MZ2^4*(-341*MZ2*CHe[3, 3] + 
        18*MT2*(2*CHe[3, 3] - 10*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 
          10*CHl3[3, 3] - 18*CHq3[3, 3]) + 8*MZ2*(64*CHl1[3, 3] + 
          10*CHl3[1, 1] + 10*CHl3[2, 2] + 64*CHl3[3, 3] - 5*CHq1[3, 3] - 
          10*CHq3[3, 3] + 10*CHu[3, 3])) + 16*MW2^4*MZ2*
       (7*MZ2*CHe[3, 3] + 6*MT2*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[2, 2] - CHl3[3, 3] - 2*CHq3[3, 3]) + 
        2*MZ2*(-25*CHl1[3, 3] + 51*CHl3[1, 1] + 51*CHl3[2, 2] - 
          25*CHl3[3, 3] + 15*CHq1[3, 3] - 51*CHq3[3, 3] + 51*CHu[3, 3])) - 
      12*MW2^3*MZ2^2*(4*MT2*(5*CHe[3, 3] - 7*CHl1[3, 3] + 6*CHl3[1, 1] + 
          6*CHl3[2, 2] - 7*CHl3[3, 3] - 12*CHq3[3, 3]) + 
        MZ2*(-69*CHe[3, 3] + 25*CHl1[3, 3] + 108*CHl3[1, 1] + 
          108*CHl3[2, 2] + 25*CHl3[3, 3] - 108*CHq3[3, 3] + 108*CHu[3, 3])) + 
      2*MW2^2*MZ2^3*(18*MT2*(5*CHe[3, 3] - 11*CHl1[3, 3] + 9*CHl3[1, 1] + 
          9*CHl3[2, 2] - 11*CHl3[3, 3] - 18*CHq3[3, 3]) + 
        MZ2*(-442*CHe[3, 3] + 457*CHl1[3, 3] + 256*CHl3[1, 1] + 
          256*CHl3[2, 2] + 457*CHl3[3, 3] - 68*CHq1[3, 3] - 256*CHq3[3, 3] + 
          256*CHu[3, 3]))))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-384*MW2^7*(2*(-57 + 4*Pi^2)*CHe[3, 3] - 8*(-15 + Pi^2)*CHl1[3, 3] - 
       95*CHl3[1, 1] + 8*Pi^2*CHl3[1, 1] - 95*CHl3[2, 2] + 
       8*Pi^2*CHl3[2, 2] + 70*CHl3[3, 3] - 8*Pi^2*CHl3[3, 3]) + 
     MZ2^6*(15*MH2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
       270*MT2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
       MZ2*((-2203 + 264*Pi^2)*CHe[3, 3] + 2*((-767 + 96*Pi^2)*CHl1[3, 3] + 
           45*(-33 + 4*Pi^2)*CHl3[1, 1] - 1485*CHl3[2, 2] + 
           180*Pi^2*CHl3[2, 2] - 807*CHl3[3, 3] + 96*Pi^2*CHl3[3, 3]))) + 
     64*MW2^6*(-48*MT2*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
         CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
       MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
         8*CHe[2, 2] - 3197*CHe[3, 3] + 264*Pi^2*CHe[3, 3] + 8*CHl1[1, 1] + 
         8*CHl1[2, 2] + 3327*CHl1[3, 3] - 240*Pi^2*CHl1[3, 3] - 
         2858*CHl3[1, 1] + 252*Pi^2*CHl3[1, 1] - 2858*CHl3[2, 2] + 
         252*Pi^2*CHl3[2, 2] + 2385*CHl3[3, 3] - 240*Pi^2*CHl3[3, 3] - 
         8*CHq1[1, 1] - 8*CHq1[2, 2] + 16*CHq1[3, 3] - 24*CHq3[1, 1] - 
         24*CHq3[2, 2] + 24*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 
         8*CHu[3, 3])) - 16*MW2^5*MZ2*
      (6*MH2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) - 
       12*MT2*(47*CHe[3, 3] - 63*CHl1[3, 3] + 64*CHl3[1, 1] + 64*CHl3[2, 2] - 
         63*CHl3[3, 3] + 40*CHq1[3, 3] - 64*CHq3[3, 3] + 64*CHu[3, 3]) + 
       MZ2*(128*CHd[1, 1] + 128*CHd[2, 2] + 128*CHd[3, 3] + 128*CHe[1, 1] + 
         128*CHe[2, 2] - 24946*CHe[3, 3] + 2376*Pi^2*CHe[3, 3] + 
         128*CHl1[1, 1] + 128*CHl1[2, 2] + 24682*CHl1[3, 3] - 
         1944*Pi^2*CHl1[3, 3] - 24305*CHl3[1, 1] + 2256*Pi^2*CHl3[1, 1] - 
         24305*CHl3[2, 2] + 2256*Pi^2*CHl3[2, 2] + 21144*CHl3[3, 3] - 
         1944*Pi^2*CHl3[3, 3] - 128*CHq1[1, 1] - 128*CHq1[2, 2] + 
         112*CHq1[3, 3] - 384*CHq3[1, 1] - 384*CHq3[2, 2] + 240*CHq3[3, 3] - 
         256*CHu[1, 1] - 256*CHu[2, 2] + 128*CHu[3, 3])) - 
     12*MW2^3*MZ2^3*(39*MH2*CHe[3, 3] - 51*MH2*(CHl1[3, 3] + CHl3[3, 3]) + 
       6*MT2*(21*CHe[3, 3] + 103*CHl1[3, 3] - 216*CHl3[1, 1] - 
         216*CHl3[2, 2] + 103*CHl3[3, 3] + 216*CHq3[3, 3] - 216*CHu[3, 3]) + 
       MZ2*(216*CHd[1, 1] + 216*CHd[2, 2] + 216*CHd[3, 3] + 216*CHe[1, 1] + 
         216*CHe[2, 2] - 22495*CHe[3, 3] + 2656*Pi^2*CHe[3, 3] + 
         216*CHl1[1, 1] + 216*CHl1[2, 2] + 14280*CHl1[3, 3] - 
         1408*Pi^2*CHl1[3, 3] - 26411*CHl3[1, 1] + 2744*Pi^2*CHl3[1, 1] - 
         26411*CHl3[2, 2] + 2744*Pi^2*CHl3[2, 2] + 17910*CHl3[3, 3] - 
         1408*Pi^2*CHl3[3, 3] - 216*CHq1[1, 1] - 216*CHq1[2, 2] - 
         216*CHq1[3, 3] - 648*CHq3[1, 1] - 648*CHq3[2, 2] - 432*CHu[1, 1] - 
         432*CHu[2, 2] + 216*CHu[3, 3])) + 8*MW2^4*MZ2^2*
      (6*(7*MH2*CHe[3, 3] - 154*MT2*CHe[3, 3] - 
         8*MH2*(CHl1[3, 3] + CHl3[3, 3]) + 8*MT2*(43*CHl1[3, 3] - 
           51*CHl3[1, 1] - 51*CHl3[2, 2] + 43*CHl3[3, 3] - 15*CHq1[3, 3] + 
           51*CHq3[3, 3] - 51*CHu[3, 3])) + 
       MZ2*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] + 408*CHe[1, 1] + 
         408*CHe[2, 2] - 53077*CHe[3, 3] + 5712*Pi^2*CHe[3, 3] + 
         408*CHl1[1, 1] + 408*CHl1[2, 2] + 45983*CHl1[3, 3] - 
         4008*Pi^2*CHl1[3, 3] - 56883*CHl3[1, 1] + 5580*Pi^2*CHl3[1, 1] - 
         56883*CHl3[2, 2] + 5580*Pi^2*CHl3[2, 2] + 46863*CHl3[3, 3] - 
         4008*Pi^2*CHl3[3, 3] - 408*CHq1[1, 1] - 408*CHq1[2, 2] - 
         48*CHq1[3, 3] - 1224*CHq3[1, 1] - 1224*CHq3[2, 2] + 360*CHq3[3, 3] - 
         816*CHu[1, 1] - 816*CHu[2, 2] + 408*CHu[3, 3])) + 
     2*MW2^2*MZ2^4*(162*MH2*CHe[3, 3] - 243*MH2*(CHl1[3, 3] + CHl3[3, 3]) + 
       6*MT2*(398*CHe[3, 3] - 185*CHl1[3, 3] - 512*CHl3[1, 1] - 
         512*CHl3[2, 2] - 185*CHl3[3, 3] + 136*CHq1[3, 3] + 512*CHq3[3, 3] - 
         512*CHu[3, 3]) + MZ2*(512*CHd[1, 1] + 512*CHd[2, 2] + 
         512*CHd[3, 3] + 512*CHe[1, 1] + 512*CHe[2, 2] - 52151*CHe[3, 3] + 
         6480*Pi^2*CHe[3, 3] + 512*CHl1[1, 1] + 512*CHl1[2, 2] + 
         14469*CHl1[3, 3] - 1728*Pi^2*CHl1[3, 3] - 65777*CHl3[1, 1] + 
         7236*Pi^2*CHl3[1, 1] - 65777*CHl3[2, 2] + 7236*Pi^2*CHl3[2, 2] + 
         27333*CHl3[3, 3] - 1728*Pi^2*CHl3[3, 3] - 512*CHq1[1, 1] - 
         512*CHq1[2, 2] - 920*CHq1[3, 3] - 1536*CHq3[1, 1] - 
         1536*CHq3[2, 2] - 408*CHq3[3, 3] - 1024*CHu[1, 1] - 1024*CHu[2, 2] + 
         512*CHu[3, 3])) + MW2*MZ2^5*
      (-(MZ2*(160*CHd[1, 1] + 160*CHd[2, 2] + 160*CHd[3, 3] + 160*CHe[1, 1] + 
          160*CHe[2, 2] - 22913*CHe[3, 3] + 2856*Pi^2*CHe[3, 3] + 
          160*CHl1[1, 1] + 160*CHl1[2, 2] - 4156*CHl1[3, 3] + 
          384*Pi^2*CHl1[3, 3] - 30208*CHl3[1, 1] + 3504*Pi^2*CHl3[1, 1] - 
          30208*CHl3[2, 2] + 3504*Pi^2*CHl3[2, 2] + 492*CHl3[3, 3] + 
          384*Pi^2*CHl3[3, 3] - 160*CHq1[1, 1] - 160*CHq1[2, 2] - 
          400*CHq1[3, 3] - 480*CHq3[1, 1] - 480*CHq3[2, 2] - 240*CHq3[3, 3] - 
          320*CHu[1, 1] - 320*CHu[2, 2] + 160*CHu[3, 3])) + 
       3*(-37*MH2*CHe[3, 3] - 698*MT2*CHe[3, 3] + 
         64*MH2*(CHl1[3, 3] + CHl3[3, 3]) + 32*MT2*(28*CHl1[3, 3] + 
           10*CHl3[1, 1] + 10*CHl3[2, 2] + 28*CHl3[3, 3] - 5*CHq1[3, 3] - 
           10*CHq3[3, 3] + 10*CHu[3, 3]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^5*(CHe[3, 3] + 8*CHl1[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] + 
          8*CHl3[3, 3] + 20*CHq1[3, 3] - 20*CHq3[3, 3] - 40*CHu[3, 3]) + 
        128*MW2^5*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
          CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
        32*MW2^4*MZ2*(11*CHe[3, 3] - 15*CHl1[3, 3] + 13*CHl3[1, 1] + 
          13*CHl3[2, 2] - 15*CHl3[3, 3] + 10*CHq1[3, 3] - 10*CHq3[3, 3] + 
          16*CHu[3, 3]) + 16*MW2^3*MZ2^2*(20*CHe[3, 3] - 40*CHl1[3, 3] + 
          33*CHl3[1, 1] + 33*CHl3[2, 2] - 40*CHl3[3, 3] + 15*CHq1[3, 3] - 
          15*CHq3[3, 3] + 51*CHu[3, 3]) - 12*MW2^2*MZ2^3*
         (9*CHe[3, 3] - 31*CHl1[3, 3] + 27*CHl3[1, 1] + 27*CHl3[2, 2] - 
          31*CHl3[3, 3] + 54*CHu[3, 3]) + 2*MW2*MZ2^4*(4*CHe[3, 3] - 
          46*CHl1[3, 3] + 47*CHl3[1, 1] + 47*CHl3[2, 2] - 46*CHl3[3, 3] - 
          34*CHq1[3, 3] + 34*CHq3[3, 3] + 128*CHu[3, 3])) + 
      MT2*(2*MW2*MZ2^4*(62*CHe[3, 3] - 362*CHl1[3, 3] + 337*CHl3[1, 1] + 
          337*CHl3[2, 2] - 362*CHl3[3, 3] + 418*CHq1[3, 3] - 418*CHq3[3, 3] - 
          230*CHu[3, 3]) - 12*MW2^2*MZ2^3*(63*CHe[3, 3] - 161*CHl1[3, 3] + 
          135*CHl3[1, 1] + 135*CHl3[2, 2] - 161*CHl3[3, 3] + 162*CHq1[3, 3] - 
          162*CHq3[3, 3] - 54*CHu[3, 3]) + 16*MW2^3*MZ2^2*
         (85*CHe[3, 3] - 143*CHl1[3, 3] + 120*CHl3[1, 1] + 120*CHl3[2, 2] - 
          143*CHl3[3, 3] + 138*CHq1[3, 3] - 138*CHq3[3, 3] - 6*CHu[3, 3]) + 
        256*MW2^5*(CHe[3, 3] - CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
          CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
        32*MW2^4*MZ2*(31*CHe[3, 3] - 39*CHl1[3, 3] + 35*CHl3[1, 1] + 
          35*CHl3[2, 2] - 39*CHl3[3, 3] + 38*CHq1[3, 3] - 38*CHq3[3, 3] + 
          14*CHu[3, 3]) + MZ2^5*(11*CHe[3, 3] + 
          2*(44*CHl1[3, 3] - 55*CHl3[1, 1] - 55*CHl3[2, 2] + 44*CHl3[3, 3] - 
            70*CHq1[3, 3] + 70*CHq3[3, 3] + 50*CHu[3, 3])))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*
  ((-1/6*((2*MW2 - MZ2)*MZ2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 
         4*MW2^3*(-95 + 8*Pi^2) - 8*MW2^2*MZ2*(-95 + 9*Pi^2) + 
         MW2*MZ2^2*(-467 + 52*Pi^2) - 32*MT2*MW2*MZ2*SW2))/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
       B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
        MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + 
        MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + 
        MZ2^2)*B0i[bb0, MW2, 0, MT2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + 
        MZ2^2)*B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 
        114*MW2^2*MZ2^3 + 13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
       B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
        12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2))*Cll[1, 2, 2, 1] - ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] + 
        12*Cee[1, 1, 3, 3] + 12*Cee[2, 2, 3, 3] + 12*Cee[3, 3, 3, 3] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] - 4*Cld[3, 3, 1, 1] - 
        4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] + 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 4*Cle[3, 3, 2, 2] - 
        Cle[3, 3, 3, 3] - 8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] - 
        8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] - 14*Cll[3, 3, 3, 3] + 
        4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] - Clq1[3, 3, 3, 3] - 
        6*Clq3[3, 3, 1, 1] - 6*Clq3[3, 3, 2, 2] - Clq3[3, 3, 3, 3] + 
        8*Clu[3, 3, 1, 1] + 8*Clu[3, 3, 2, 2] - 3*Cqe[1, 1, 3, 3] - 
        3*Cqe[2, 2, 3, 3]) + MZ2^2*(2*Ced[3, 3, 1, 1] + 2*Ced[3, 3, 2, 2] + 
        2*Ced[3, 3, 3, 3] + 8*Cee[1, 1, 3, 3] + 8*Cee[2, 2, 3, 3] + 
        8*Cee[3, 3, 3, 3] - 4*Ceu[3, 3, 1, 1] - 4*Ceu[3, 3, 2, 2] - 
        4*Cld[3, 3, 1, 1] - 4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] + 
        2*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 
        4*Cle[3, 3, 2, 2] - 2*Cle[3, 3, 3, 3] - 8*Cll[1, 1, 3, 3] - 
        4*Cll[1, 3, 3, 1] - 8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] - 
        12*Cll[3, 3, 3, 3] + 4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] + 
        2*Clq1[3, 3, 3, 3] + 2*Clq3[3, 3, 3, 3] + 8*Clu[3, 3, 1, 1] + 
        8*Clu[3, 3, 2, 2] - 2*Cqe[1, 1, 3, 3] - 2*Cqe[2, 2, 3, 3] - 
        Cqe[3, 3, 3, 3]) + 4*MW2^2*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + 
        Ced[3, 3, 3, 3] + 4*Cee[1, 1, 3, 3] + 4*Cee[2, 2, 3, 3] + 
        4*Cee[3, 3, 3, 3] - 2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] - 
        Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] + 
        Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] - Cle[3, 3, 1, 1] - 
        Cle[3, 3, 2, 2] - 2*Cll[1, 1, 3, 3] - 2*Cll[1, 3, 3, 1] - 
        2*Cll[2, 2, 3, 3] - 2*Cll[2, 3, 3, 2] - 4*Cll[3, 3, 3, 3] + 
        Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] - Clq1[3, 3, 3, 3] - 
        3*Clq3[3, 3, 1, 1] - 3*Clq3[3, 3, 2, 2] - Clq3[3, 3, 3, 3] + 
        2*Clu[3, 3, 1, 1] + 2*Clu[3, 3, 2, 2] - Cqe[1, 1, 3, 3] - 
        Cqe[2, 2, 3, 3] + Cqe[3, 3, 3, 3])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[3, 3, 3, 3] - 
        8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
      8*MW2^2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
        Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) - 
      2*MW2*MZ2*(6*Ceu[3, 3, 3, 3] - 5*Clq1[3, 3, 3, 3] + 
        5*Clq3[3, 3, 3, 3] - 8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 3, 3])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*
     (MZ2^2*(MZ2*(4*Ced[3, 3, 1, 1] + 4*Ced[3, 3, 2, 2] + 4*Ced[3, 3, 3, 3] + 
          4*Cee[1, 1, 3, 3] + 4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 
          8*Ceu[3, 3, 1, 1] - 8*Ceu[3, 3, 2, 2] + 4*Ceu[3, 3, 3, 3] - 
          8*Cld[3, 3, 1, 1] - 8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] + 
          4*Cle[1, 1, 3, 3] + 4*Cle[2, 2, 3, 3] - 8*Cle[3, 3, 1, 1] - 
          8*Cle[3, 3, 2, 2] - 4*Cle[3, 3, 3, 3] - 16*Cll[1, 1, 3, 3] + 
          4*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 4*Cll[2, 3, 3, 2] - 
          12*Cll[3, 3, 3, 3] + 8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] + 
          2*Clq1[3, 3, 3, 3] + 6*Clq3[3, 3, 3, 3] + 16*Clu[3, 3, 1, 1] + 
          16*Clu[3, 3, 2, 2] - 8*Clu[3, 3, 3, 3] - 4*Cqe[1, 1, 3, 3] - 
          4*Cqe[2, 2, 3, 3] - Cqe[3, 3, 3, 3]) - 
        6*MT2*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[3, 3, 3, 3] - 
          8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3])) + 
      8*MW2^2*(-6*MT2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + 
          Clq3[3, 3, 3, 3] - Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        MZ2*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
          Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + Cee[3, 3, 3, 3] - 
          2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3] - 
          Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] + 
          Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] - Cle[3, 3, 1, 1] - 
          Cle[3, 3, 2, 2] - 2*Cll[1, 1, 3, 3] + Cll[1, 3, 3, 1] - 
          2*Cll[2, 2, 3, 3] + Cll[2, 3, 3, 2] - Cll[3, 3, 3, 3] + 
          Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] - 2*Clq1[3, 3, 3, 3] - 
          3*Clq3[3, 3, 1, 1] - 3*Clq3[3, 3, 2, 2] + 2*Clu[3, 3, 1, 1] + 
          2*Clu[3, 3, 2, 2] - Clu[3, 3, 3, 3] - Cqe[1, 1, 3, 3] - 
          Cqe[2, 2, 3, 3] + 2*Cqe[3, 3, 3, 3])) - 
      2*MW2*MZ2*(-6*MT2*(6*Ceu[3, 3, 3, 3] - 5*Clq1[3, 3, 3, 3] + 
          5*Clq3[3, 3, 3, 3] - 8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 3, 3]) + 
        MZ2*(6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 6*Ced[3, 3, 3, 3] + 
          6*Cee[1, 1, 3, 3] + 6*Cee[2, 2, 3, 3] + 6*Cee[3, 3, 3, 3] - 
          12*Ceu[3, 3, 1, 1] - 12*Ceu[3, 3, 2, 2] + 6*Ceu[3, 3, 3, 3] - 
          8*Cld[3, 3, 1, 1] - 8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] + 
          6*Cle[1, 1, 3, 3] + 6*Cle[2, 2, 3, 3] - 8*Cle[3, 3, 1, 1] - 
          8*Cle[3, 3, 2, 2] - 2*Cle[3, 3, 3, 3] - 16*Cll[1, 1, 3, 3] + 
          6*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] - 
          10*Cll[3, 3, 3, 3] + 8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] - 
          7*Clq1[3, 3, 3, 3] - 12*Clq3[3, 3, 1, 1] - 12*Clq3[3, 3, 2, 2] + 
          3*Clq3[3, 3, 3, 3] + 16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 
          8*Clu[3, 3, 3, 3] - 6*Cqe[1, 1, 3, 3] - 6*Cqe[2, 2, 3, 3] + 
          3*Cqe[3, 3, 3, 3]))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        8*MW2^2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) - 2*MW2*MZ2*
         (6*Ceu[3, 3, 3, 3] - 5*Clq1[3, 3, 3, 3] + 5*Clq3[3, 3, 3, 3] - 
          8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 3, 3])) + 
      MT2*(16*MW2^2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        MZ2^2*(-Ceu[3, 3, 3, 3] - 22*Clq1[3, 3, 3, 3] + 22*Clq3[3, 3, 3, 3] + 
          2*Clu[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3]) - 
        2*MW2*MZ2*(3*Ceu[3, 3, 3, 3] - 19*Clq1[3, 3, 3, 3] + 
          19*Clq3[3, 3, 3, 3] - 7*Clu[3, 3, 3, 3] + 15*Cqe[3, 3, 3, 3]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((12*Sqrt[2]*MT*MT2*MW*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (12*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*Sqrt[2]*MT*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AtauLR_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VMU^2*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/6*(MH2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MH2^2 + 12*MW2*MZ2 - 
       MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*(2*MW2*CHe[3, 3] - 
       MZ2*CHe[3, 3] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 
       2*MZ2*CHl1[3, 3] - 2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[3, 3] + 
       2*MZ2*CHl3[3, 3] + 2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
     ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MT2]*
     (2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
      2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 
      2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((-2*MW2 + MZ2)^2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[3, 3] - 2*MZ2*CHl3[3, 3] - 
      2*MW2*CHl3[Leff, Leff] + 2*MZ2*CHl3[Leff, Leff]))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*(2*MW2^3 + MW2^2*MZ2 - 5*MW2*MZ2^2 + 2*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
      2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[3, 3] - 2*MZ2*CHl3[3, 3] - 
      2*MW2*CHl3[Leff, Leff] + 2*MZ2*CHl3[Leff, Leff]))/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*(MW2 + MZ2)^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 4*MW2*CHl1[3, 3] + 4*MZ2*CHl1[3, 3] - 
      4*MZ2*SW2*CHl1[Leff, Leff] + 4*MW2*CHl3[3, 3] - 4*MZ2*CHl3[3, 3] - 
      4*MW2*CHl3[Leff, Leff] + 4*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2]*(24*MW2^4*CHe[3, 3] + 
      2*MH2*MW2^2*MZ2*CHe[3, 3] - 3*MH2*MW2*MZ2^2*CHe[3, 3] - 
      82*MW2^2*MZ2^2*CHe[3, 3] + MH2*MZ2^3*CHe[3, 3] + 
      60*MW2*MZ2^3*CHe[3, 3] - 11*MZ2^4*CHe[3, 3] - 
      (2*MW2 - MZ2)*(12*MW2^3 + 6*MW2^2*MZ2 + MW2*(MH2 - 38*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 11*MZ2))*CHe[Leff, Leff] - 48*MW2^4*CHl1[3, 3] - 
      2*MH2*MW2^2*MZ2*CHl1[3, 3] + 24*MW2^3*MZ2*CHl1[3, 3] + 
      4*MH2*MW2*MZ2^2*CHl1[3, 3] + 136*MW2^2*MZ2^2*CHl1[3, 3] - 
      2*MH2*MZ2^3*CHl1[3, 3] - 134*MW2*MZ2^3*CHl1[3, 3] + 
      22*MZ2^4*CHl1[3, 3] - 2*MZ2*(24*MW2^3 + 12*MW2^2*MZ2 + 
        MW2*(MH2 - 56*MZ2)*MZ2 + MZ2^2*(-MH2 + 11*MZ2))*SW2*
       CHl1[Leff, Leff] + 48*MW2^4*CHl3[3, 3] - 2*MH2*MW2^2*MZ2*CHl3[3, 3] - 
      24*MW2^3*MZ2*CHl3[3, 3] + 4*MH2*MW2*MZ2^2*CHl3[3, 3] - 
      56*MW2^2*MZ2^2*CHl3[3, 3] - 2*MH2*MZ2^3*CHl3[3, 3] + 
      10*MW2*MZ2^3*CHl3[3, 3] + 22*MZ2^4*CHl3[3, 3] - 
      48*MW2^4*CHl3[Leff, Leff] + 2*MH2*MW2^2*MZ2*CHl3[Leff, Leff] + 
      24*MW2^3*MZ2*CHl3[Leff, Leff] - 4*MH2*MW2*MZ2^2*CHl3[Leff, Leff] + 
      56*MW2^2*MZ2^2*CHl3[Leff, Leff] + 2*MH2*MZ2^3*CHl3[Leff, Leff] - 
      10*MW2*MZ2^3*CHl3[Leff, Leff] - 22*MZ2^4*CHl3[Leff, Leff]))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (CW2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MW2]*(48*MH2*MW2^4*CHe[3, 3] - 
      48*MW2^5*CHe[3, 3] - 40*MH2*MW2^3*MZ2*CHe[3, 3] + 
      40*MW2^4*MZ2*CHe[3, 3] - 82*MH2*MW2^2*MZ2^2*CHe[3, 3] + 
      100*MW2^3*MZ2^2*CHe[3, 3] + 121*MH2*MW2*MZ2^3*CHe[3, 3] - 
      148*MW2^2*MZ2^3*CHe[3, 3] - 38*MH2*MZ2^4*CHe[3, 3] + 
      47*MW2*MZ2^4*CHe[3, 3] + (2*MW2 - MZ2)*
       (MH2*(-24*MW2^3 + 8*MW2^2*MZ2 + 45*MW2*MZ2^2 - 38*MZ2^3) + 
        MW2*(24*MW2^3 - 8*MW2^2*MZ2 - 54*MW2*MZ2^2 + 47*MZ2^3))*
       CHe[Leff, Leff] - 48*MH2*MW2^4*CHl1[3, 3] + 48*MW2^5*CHl1[3, 3] + 
      88*MH2*MW2^3*MZ2*CHl1[3, 3] - 88*MW2^4*MZ2*CHl1[3, 3] + 
      62*MH2*MW2^2*MZ2^2*CHl1[3, 3] - 80*MW2^3*MZ2^2*CHl1[3, 3] - 
      214*MH2*MW2*MZ2^3*CHl1[3, 3] + 250*MW2^2*MZ2^3*CHl1[3, 3] + 
      112*MH2*MZ2^4*CHl1[3, 3] - 130*MW2*MZ2^4*CHl1[3, 3] - 
      2*MZ2*(MW2*(-24*MW2^3 + 20*MW2^2*MZ2 + 60*MW2*MZ2^2 - 65*MZ2^3) + 
        MH2*(24*MW2^3 - 20*MW2^2*MZ2 - 51*MW2*MZ2^2 + 56*MZ2^3))*SW2*
       CHl1[Leff, Leff] + 48*MH2*MW2^4*CHl3[3, 3] - 48*MW2^5*CHl3[3, 3] - 
      88*MH2*MW2^3*MZ2*CHl3[3, 3] + 88*MW2^4*MZ2*CHl3[3, 3] - 
      26*MH2*MW2^2*MZ2^2*CHl3[3, 3] + 8*MW2^3*MZ2^2*CHl3[3, 3] + 
      106*MH2*MW2*MZ2^3*CHl3[3, 3] - 70*MW2^2*MZ2^3*CHl3[3, 3] - 
      40*MH2*MZ2^4*CHl3[3, 3] + 22*MW2*MZ2^4*CHl3[3, 3] - 
      48*MH2*MW2^4*CHl3[Leff, Leff] + 48*MW2^5*CHl3[Leff, Leff] + 
      88*MH2*MW2^3*MZ2*CHl3[Leff, Leff] - 88*MW2^4*MZ2*CHl3[Leff, Leff] + 
      26*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff] - 8*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      106*MH2*MW2*MZ2^3*CHl3[Leff, Leff] + 70*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      40*MH2*MZ2^4*CHl3[Leff, Leff] - 22*MW2*MZ2^4*CHl3[Leff, Leff]))/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(456*MW2^3*CHe[3, 3] - 
      6*MH2*MW2*MZ2*CHe[3, 3] - 108*MT2*MW2*MZ2*CHe[3, 3] - 
      1192*MW2^2*MZ2*CHe[3, 3] + 3*MH2*MZ2^2*CHe[3, 3] + 
      54*MT2*MZ2^2*CHe[3, 3] + 1482*MW2*MZ2^2*CHe[3, 3] - 
      500*MZ2^3*CHe[3, 3] + 144*MW2^2*MZ2*Pi^2*CHe[3, 3] - 
      192*MW2*MZ2^2*Pi^2*CHe[3, 3] + 60*MZ2^3*Pi^2*CHe[3, 3] - 
      (2*MW2 - MZ2)*(228*MW2^2 + 2*MW2*MZ2*(-241 + 36*Pi^2) - 
        MZ2*(3*MH2 + 54*MT2 - 500*MZ2 + 60*MZ2*Pi^2))*CHe[Leff, Leff] - 
      600*MW2^3*CHl1[3, 3] + 6*MH2*MW2*MZ2*CHl1[3, 3] + 
      108*MT2*MW2*MZ2*CHl1[3, 3] - 1064*MW2^2*MZ2*CHl1[3, 3] - 
      6*MH2*MZ2^2*CHl1[3, 3] - 108*MT2*MZ2^2*CHl1[3, 3] + 
      2446*MW2*MZ2^2*CHl1[3, 3] - 782*MZ2^3*CHl1[3, 3] + 
      144*MW2^2*MZ2*Pi^2*CHl1[3, 3] - 240*MW2*MZ2^2*Pi^2*CHl1[3, 3] + 
      96*MZ2^3*Pi^2*CHl1[3, 3] - 2*MZ2*(300*MW2^2 + 
        8*MW2*MZ2*(104 - 9*Pi^2) + MZ2*(-3*MH2 - 54*MT2 - 391*MZ2 + 
          48*MZ2*Pi^2))*SW2*CHl1[Leff, Leff] + 600*MW2^3*CHl3[3, 3] + 
      6*MH2*MW2*MZ2*CHl3[3, 3] + 108*MT2*MW2*MZ2*CHl3[3, 3] - 
      1168*MW2^2*MZ2*CHl3[3, 3] - 6*MH2*MZ2^2*CHl3[3, 3] - 
      108*MT2*MZ2^2*CHl3[3, 3] + 1366*MW2*MZ2^2*CHl3[3, 3] - 
      798*MZ2^3*CHl3[3, 3] + 144*MW2^2*MZ2*Pi^2*CHl3[3, 3] - 
      240*MW2*MZ2^2*Pi^2*CHl3[3, 3] + 96*MZ2^3*Pi^2*CHl3[3, 3] - 
      600*MW2^3*CHl3[Leff, Leff] - 6*MH2*MW2*MZ2*CHl3[Leff, Leff] - 
      108*MT2*MW2*MZ2*CHl3[Leff, Leff] + 1168*MW2^2*MZ2*CHl3[Leff, Leff] + 
      6*MH2*MZ2^2*CHl3[Leff, Leff] + 108*MT2*MZ2^2*CHl3[Leff, Leff] - 
      1366*MW2*MZ2^2*CHl3[Leff, Leff] + 798*MZ2^3*CHl3[Leff, Leff] - 
      144*MW2^2*MZ2*Pi^2*CHl3[Leff, Leff] + 240*MW2*MZ2^2*Pi^2*
       CHl3[Leff, Leff] - 96*MZ2^3*Pi^2*CHl3[Leff, Leff]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[7] + 
 Class[8]*((-2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[3, 3, 3, 3] - 12*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      4*MZ2^2*Ceu[3, 3, 3, 3] - 4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*Clq1[3, 3, 3, 3] + 
      10*MW2*MZ2*Clq1[3, 3, 3, 3] - 2*MZ2^2*Clq1[3, 3, 3, 3] + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[3, 3, 3, 3] - 10*MW2*MZ2*Clq3[3, 3, 3, 3] + 
      2*MZ2^2*Clq3[3, 3, 3, 3] - 8*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*Clu[3, 3, 3, 3] + 16*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MZ2^2*Clu[3, 3, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 3, 3] - 6*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      MZ2^2*Cqe[3, 3, 3, 3] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*(4*MW2^2*Ced[3, 3, 1, 1] - 
      6*MW2*MZ2*Ced[3, 3, 1, 1] + 2*MZ2^2*Ced[3, 3, 1, 1] + 
      4*MW2^2*Ced[3, 3, 2, 2] - 6*MW2*MZ2*Ced[3, 3, 2, 2] + 
      2*MZ2^2*Ced[3, 3, 2, 2] + 4*MW2^2*Ced[3, 3, 3, 3] - 
      6*MW2*MZ2*Ced[3, 3, 3, 3] + 2*MZ2^2*Ced[3, 3, 3, 3] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      4*MW2^2*Ced[Leff, Leff, 3, 3] + 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 3, 3] - 
      24*MW2*MZ2*Cee[1, 1, 3, 3] + 8*MZ2^2*Cee[1, 1, 3, 3] + 
      16*MW2^2*Cee[2, 2, 3, 3] - 24*MW2*MZ2*Cee[2, 2, 3, 3] + 
      8*MZ2^2*Cee[2, 2, 3, 3] + 16*MW2^2*Cee[3, 3, 3, 3] - 
      24*MW2*MZ2*Cee[3, 3, 3, 3] + 8*MZ2^2*Cee[3, 3, 3, 3] - 
      16*MW2^2*Cee[Leff, Leff, 1, 1] + 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      8*MZ2^2*Cee[Leff, Leff, 1, 1] - 16*MW2^2*Cee[Leff, Leff, 2, 2] + 
      24*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 8*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[3, 3, 1, 1] + 
      12*MW2*MZ2*Ceu[3, 3, 1, 1] - 4*MZ2^2*Ceu[3, 3, 1, 1] - 
      8*MW2^2*Ceu[3, 3, 2, 2] + 12*MW2*MZ2*Ceu[3, 3, 2, 2] - 
      4*MZ2^2*Ceu[3, 3, 2, 2] + 8*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 4*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      8*MW2^2*Ceu[Leff, Leff, 2, 2] - 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[3, 3, 1, 1] + 
      8*MW2*MZ2*Cld[3, 3, 1, 1] - 4*MZ2^2*Cld[3, 3, 1, 1] - 
      4*MW2^2*Cld[3, 3, 2, 2] + 8*MW2*MZ2*Cld[3, 3, 2, 2] - 
      4*MZ2^2*Cld[3, 3, 2, 2] - 4*MW2^2*Cld[3, 3, 3, 3] + 
      8*MW2*MZ2*Cld[3, 3, 3, 3] - 4*MZ2^2*Cld[3, 3, 3, 3] + 
      4*MW2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cld[Leff, Leff, 1, 1] + 4*MW2^2*Cld[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 4*MZ2^2*Cld[Leff, Leff, 2, 2] + 
      4*MW2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cld[Leff, Leff, 3, 3] + 4*MW2^2*Cle[1, 1, 3, 3] - 
      6*MW2*MZ2*Cle[1, 1, 3, 3] + 2*MZ2^2*Cle[1, 1, 3, 3] - 
      4*MW2^2*Cle[1, 1, Leff, Leff] + 6*MW2*MZ2*Cle[1, 1, Leff, Leff] - 
      2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, 3, 3] - 
      6*MW2*MZ2*Cle[2, 2, 3, 3] + 2*MZ2^2*Cle[2, 2, 3, 3] - 
      4*MW2^2*Cle[2, 2, Leff, Leff] + 6*MW2*MZ2*Cle[2, 2, Leff, Leff] - 
      2*MZ2^2*Cle[2, 2, Leff, Leff] - 4*MW2^2*Cle[3, 3, 1, 1] + 
      8*MW2*MZ2*Cle[3, 3, 1, 1] - 4*MZ2^2*Cle[3, 3, 1, 1] - 
      4*MW2^2*Cle[3, 3, 2, 2] + 8*MW2*MZ2*Cle[3, 3, 2, 2] - 
      4*MZ2^2*Cle[3, 3, 2, 2] + 2*MW2*MZ2*Cle[3, 3, 3, 3] - 
      2*MZ2^2*Cle[3, 3, 3, 3] - 4*MW2^2*Cle[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cle[3, 3, Leff, Leff] - 2*MZ2^2*Cle[3, 3, Leff, Leff] + 
      4*MW2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cle[Leff, Leff, 1, 1] + 4*MW2^2*Cle[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 4*MZ2^2*Cle[Leff, Leff, 2, 2] + 
      4*MW2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2^2*Cll[1, 1, 3, 3] + 
      16*MW2*MZ2*Cll[1, 1, 3, 3] - 8*MZ2^2*Cll[1, 1, 3, 3] - 
      8*MW2^2*Cll[1, 3, 3, 1] + 12*MW2*MZ2*Cll[1, 3, 3, 1] - 
      4*MZ2^2*Cll[1, 3, 3, 1] - 8*MW2^2*Cll[2, 2, 3, 3] + 
      16*MW2*MZ2*Cll[2, 2, 3, 3] - 8*MZ2^2*Cll[2, 2, 3, 3] - 
      8*MW2^2*Cll[2, 3, 3, 2] + 12*MW2*MZ2*Cll[2, 3, 3, 2] - 
      4*MZ2^2*Cll[2, 3, 3, 2] - 16*MW2^2*Cll[3, 3, 3, 3] + 
      28*MW2*MZ2*Cll[3, 3, 3, 3] - 12*MZ2^2*Cll[3, 3, 3, 3] + 
      8*MW2^2*Cll[Leff, 1, 1, Leff] - 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 
      4*MZ2^2*Cll[Leff, 1, 1, Leff] + 8*MW2^2*Cll[Leff, 2, 2, Leff] - 
      12*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 4*MZ2^2*Cll[Leff, 2, 2, Leff] + 
      8*MW2^2*Cll[Leff, 3, 3, Leff] - 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 
      4*MZ2^2*Cll[Leff, 3, 3, Leff] + 8*MW2^2*Cll[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 8*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      8*MW2^2*Cll[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cll[Leff, Leff, 2, 2] + 8*MW2^2*Cll[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      4*MW2^2*Clq1[3, 3, 1, 1] - 8*MW2*MZ2*Clq1[3, 3, 1, 1] + 
      4*MZ2^2*Clq1[3, 3, 1, 1] + 4*MW2^2*Clq1[3, 3, 2, 2] - 
      8*MW2*MZ2*Clq1[3, 3, 2, 2] + 4*MZ2^2*Clq1[3, 3, 2, 2] - 
      4*MW2^2*Clq1[3, 3, 3, 3] + 2*MW2*MZ2*Clq1[3, 3, 3, 3] + 
      2*MZ2^2*Clq1[3, 3, 3, 3] - 4*MW2^2*Clq1[Leff, Leff, 1, 1] + 
      8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 4*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      4*MW2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
      4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 4*MW2^2*Clq1[Leff, Leff, 3, 3] - 
      2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      12*MW2^2*Clq3[3, 3, 1, 1] + 12*MW2*MZ2*Clq3[3, 3, 1, 1] - 
      12*MW2^2*Clq3[3, 3, 2, 2] + 12*MW2*MZ2*Clq3[3, 3, 2, 2] - 
      4*MW2^2*Clq3[3, 3, 3, 3] + 2*MW2*MZ2*Clq3[3, 3, 3, 3] + 
      2*MZ2^2*Clq3[3, 3, 3, 3] + 12*MW2^2*Clq3[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 12*MW2^2*Clq3[Leff, Leff, 2, 2] - 
      12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 4*MW2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      8*MW2^2*Clu[3, 3, 1, 1] - 16*MW2*MZ2*Clu[3, 3, 1, 1] + 
      8*MZ2^2*Clu[3, 3, 1, 1] + 8*MW2^2*Clu[3, 3, 2, 2] - 
      16*MW2*MZ2*Clu[3, 3, 2, 2] + 8*MZ2^2*Clu[3, 3, 2, 2] - 
      8*MW2^2*Clu[Leff, Leff, 1, 1] + 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 
      8*MZ2^2*Clu[Leff, Leff, 1, 1] - 8*MW2^2*Clu[Leff, Leff, 2, 2] + 
      16*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
      4*MW2^2*Cqe[1, 1, 3, 3] + 6*MW2*MZ2*Cqe[1, 1, 3, 3] - 
      2*MZ2^2*Cqe[1, 1, 3, 3] + 4*MW2^2*Cqe[1, 1, Leff, Leff] - 
      6*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 2*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      4*MW2^2*Cqe[2, 2, 3, 3] + 6*MW2*MZ2*Cqe[2, 2, 3, 3] - 
      2*MZ2^2*Cqe[2, 2, 3, 3] + 4*MW2^2*Cqe[2, 2, Leff, Leff] - 
      6*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
      4*MW2^2*Cqe[3, 3, 3, 3] - MZ2^2*Cqe[3, 3, 3, 3] - 
      4*MW2^2*Cqe[3, 3, Leff, Leff] + MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[3, 3, 3, 3] - 6*MT2*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Ceu[3, 3, 3, 3] - MT2*MZ2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 4*MZ2^3*Ceu[3, 3, 3, 3] - 
      (2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clq1[3, 3, 3, 3] + 38*MT2*MW2*MZ2*Clq1[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clq1[3, 3, 3, 3] - 22*MT2*MZ2^2*Clq1[3, 3, 3, 3] + 
      10*MW2*MZ2^2*Clq1[3, 3, 3, 3] - 2*MZ2^3*Clq1[3, 3, 3, 3] - 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[3, 3, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] + 8*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 
      22*MT2*MZ2^2*Clq3[3, 3, 3, 3] - 10*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
      2*MZ2^3*Clq3[3, 3, 3, 3] - 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[3, 3, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[3, 3, 3, 3] - 8*MW2^2*MZ2*Clu[3, 3, 3, 3] + 
      2*MT2*MZ2^2*Clu[3, 3, 3, 3] + 16*MW2*MZ2^2*Clu[3, 3, 3, 3] - 
      8*MZ2^3*Clu[3, 3, 3, 3] + 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] - 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 3, 3] - 30*MT2*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Cqe[3, 3, 3, 3] + 11*MT2*MZ2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqe[3, 3, 3, 3] + MZ2^3*Cqe[3, 3, 3, 3] - 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*(8*MW2^2*MZ2*Ced[3, 3, 1, 1] - 
      12*MW2*MZ2^2*Ced[3, 3, 1, 1] + 4*MZ2^3*Ced[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Ced[3, 3, 2, 2] - 12*MW2*MZ2^2*Ced[3, 3, 2, 2] + 
      4*MZ2^3*Ced[3, 3, 2, 2] + 8*MW2^2*MZ2*Ced[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ced[3, 3, 3, 3] + 4*MZ2^3*Ced[3, 3, 3, 3] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 3, 3] - 12*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      4*MZ2^3*Cee[1, 1, 3, 3] + 8*MW2^2*MZ2*Cee[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Cee[2, 2, 3, 3] + 4*MZ2^3*Cee[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Cee[3, 3, 3, 3] - 12*MW2*MZ2^2*Cee[3, 3, 3, 3] + 
      4*MZ2^3*Cee[3, 3, 3, 3] - 8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      12*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 4*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 4*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[3, 3, 1, 1] + 24*MW2*MZ2^2*Ceu[3, 3, 1, 1] - 
      8*MZ2^3*Ceu[3, 3, 1, 1] - 16*MW2^2*MZ2*Ceu[3, 3, 2, 2] + 
      24*MW2*MZ2^2*Ceu[3, 3, 2, 2] - 8*MZ2^3*Ceu[3, 3, 2, 2] - 
      48*MT2*MW2^2*Ceu[3, 3, 3, 3] + 72*MT2*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Ceu[3, 3, 3, 3] - 24*MT2*MZ2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 4*MZ2^3*Ceu[3, 3, 3, 3] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 8*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 8*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[3, 3, 1, 1] + 16*MW2*MZ2^2*Cld[3, 3, 1, 1] - 
      8*MZ2^3*Cld[3, 3, 1, 1] - 8*MW2^2*MZ2*Cld[3, 3, 2, 2] + 
      16*MW2*MZ2^2*Cld[3, 3, 2, 2] - 8*MZ2^3*Cld[3, 3, 2, 2] - 
      8*MW2^2*MZ2*Cld[3, 3, 3, 3] + 16*MW2*MZ2^2*Cld[3, 3, 3, 3] - 
      8*MZ2^3*Cld[3, 3, 3, 3] + 8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 8*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 8*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cle[1, 1, 3, 3] - 12*MW2*MZ2^2*Cle[1, 1, 3, 3] + 
      4*MZ2^3*Cle[1, 1, 3, 3] - 8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, 3, 3] - 12*MW2*MZ2^2*Cle[2, 2, 3, 3] + 
      4*MZ2^3*Cle[2, 2, 3, 3] - 8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 4*MZ2^3*Cle[2, 2, Leff, Leff] - 
      8*MW2^2*MZ2*Cle[3, 3, 1, 1] + 16*MW2*MZ2^2*Cle[3, 3, 1, 1] - 
      8*MZ2^3*Cle[3, 3, 1, 1] - 8*MW2^2*MZ2*Cle[3, 3, 2, 2] + 
      16*MW2*MZ2^2*Cle[3, 3, 2, 2] - 8*MZ2^3*Cle[3, 3, 2, 2] + 
      4*MW2*MZ2^2*Cle[3, 3, 3, 3] - 4*MZ2^3*Cle[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] - 4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 8*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 8*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 8*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Cll[1, 1, 3, 3] + 32*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      16*MZ2^3*Cll[1, 1, 3, 3] + 8*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      12*MW2*MZ2^2*Cll[1, 3, 3, 1] + 4*MZ2^3*Cll[1, 3, 3, 1] - 
      16*MW2^2*MZ2*Cll[2, 2, 3, 3] + 32*MW2*MZ2^2*Cll[2, 2, 3, 3] - 
      16*MZ2^3*Cll[2, 2, 3, 3] + 8*MW2^2*MZ2*Cll[2, 3, 3, 2] - 
      12*MW2*MZ2^2*Cll[2, 3, 3, 2] + 4*MZ2^3*Cll[2, 3, 3, 2] - 
      8*MW2^2*MZ2*Cll[3, 3, 3, 3] + 20*MW2*MZ2^2*Cll[3, 3, 3, 3] - 
      12*MZ2^3*Cll[3, 3, 3, 3] - 8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 
      12*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] - 4*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 4*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 16*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 16*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[3, 3, 1, 1] - 16*MW2*MZ2^2*Clq1[3, 3, 1, 1] + 
      8*MZ2^3*Clq1[3, 3, 1, 1] + 8*MW2^2*MZ2*Clq1[3, 3, 2, 2] - 
      16*MW2*MZ2^2*Clq1[3, 3, 2, 2] + 8*MZ2^3*Clq1[3, 3, 2, 2] + 
      48*MT2*MW2^2*Clq1[3, 3, 3, 3] - 60*MT2*MW2*MZ2*Clq1[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Clq1[3, 3, 3, 3] + 12*MT2*MZ2^2*Clq1[3, 3, 3, 3] + 
      14*MW2*MZ2^2*Clq1[3, 3, 3, 3] + 2*MZ2^3*Clq1[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 8*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 8*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[3, 3, 1, 1] + 24*MW2*MZ2^2*Clq3[3, 3, 1, 1] - 
      24*MW2^2*MZ2*Clq3[3, 3, 2, 2] + 24*MW2*MZ2^2*Clq3[3, 3, 2, 2] - 
      48*MT2*MW2^2*Clq3[3, 3, 3, 3] + 60*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] - 
      12*MT2*MZ2^2*Clq3[3, 3, 3, 3] - 6*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
      6*MZ2^3*Clq3[3, 3, 3, 3] + 24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 24*MW2^2*MZ2*
       Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[3, 3, 1, 1] - 32*MW2*MZ2^2*Clu[3, 3, 1, 1] + 
      16*MZ2^3*Clu[3, 3, 1, 1] + 16*MW2^2*MZ2*Clu[3, 3, 2, 2] - 
      32*MW2*MZ2^2*Clu[3, 3, 2, 2] + 16*MZ2^3*Clu[3, 3, 2, 2] + 
      48*MT2*MW2^2*Clu[3, 3, 3, 3] - 96*MT2*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clu[3, 3, 3, 3] + 48*MT2*MZ2^2*Clu[3, 3, 3, 3] + 
      16*MW2*MZ2^2*Clu[3, 3, 3, 3] - 8*MZ2^3*Clu[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 16*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 16*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 3, 3] + 12*MW2*MZ2^2*Cqe[1, 1, 3, 3] - 
      4*MZ2^3*Cqe[1, 1, 3, 3] + 8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 3, 3] + 12*MW2*MZ2^2*Cqe[2, 2, 3, 3] - 
      4*MZ2^3*Cqe[2, 2, 3, 3] + 8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 3, 3] + 36*MT2*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      16*MW2^2*MZ2*Cqe[3, 3, 3, 3] - 6*MT2*MZ2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqe[3, 3, 3, 3] - MZ2^3*Cqe[3, 3, 3, 3] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))


==> anc/AtauLR_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (MZ2*(864*MW2^4 - 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 39*MZ2^2) + 
    27*MZ2^4*(33 - 4*Pi^2) + 32*MW2^3*MZ2*(-107 + 18*Pi^2) - 
    14*MW2^2*MZ2^2*(-539 + 72*Pi^2) - 9*MW2*MZ2^2*
     (MH2 + 567*MZ2 - 64*MZ2*Pi^2))*SW2^2)/
  (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MH2*MW2*MZ2^2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2^2*
   B0i[bb0, 0, 0, MH2])/(3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MW2*MZ2*SW2^2*(MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 
    32*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2*(MH2*(-12*MW2^3 + 17*MW2^2*MZ2 + 22*MW2*MZ2^2 - 18*MZ2^3) + 
    MW2*(12*MW2^3 - 8*MW2^2*MZ2 - 31*MW2*MZ2^2 + 18*MZ2^3))*SW2*
   B0i[bb0, 0, 0, MW2])/(3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - (MW2*MZ2*(24*MW2^3 + MW2*(MH2 - 60*MZ2)*MZ2 + 
    MZ2^2*(-MH2 + 27*MZ2))*SW2*B0i[bb0, 0, 0, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*MW2*MZ2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2^2*B0i[bb0, MZ2, MT2, MT2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MW2*MZ2^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW2^2*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + ((2*CWw*MW*MW2*MZ2^2*(48*MW2^2 - 50*MW2*MZ2 - MZ2^2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (24*CWw*MW*MW2^2*(2*MW2 - 3*MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (12*CWw*MW*MW2*MZ2^2*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (8*CHD*MW2*MZ2^3*SW2^2*VMU^2*Class[3])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/108*((-12*CHbox*(MH2 - MW2)*MW2*MZ2^2*(3*MH2 - 9*MW2 + 8*MZ2)*
        (16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
       CHD*(-9*MH2^2*MW2*MZ2^2*(56*MW2^4 - 172*MW2^3*MZ2 + 207*MW2^2*MZ2^2 - 
           116*MW2*MZ2^3 + 25*MZ2^4) + MH2*(-17280*MW2^8 + 
           6*MT2*MW2*(1024*MW2^6 - 3584*MW2^5*MZ2 + 3784*MW2^4*MZ2^2 - 
             188*MW2^3*MZ2^3 - 2123*MW2^2*MZ2^4 + 1357*MW2*MZ2^5 - 
             270*MZ2^6) + MW2^3*MZ2^5*(347555 - 37872*Pi^2) + 
           4*MW2^5*MZ2^3*(89243 - 11952*Pi^2) + 12*MW2*MZ2^7*
            (3058 - 369*Pi^2) + 135*MZ2^8*(-33 + 4*Pi^2) - 
           512*MW2^7*MZ2*(-121 + 9*Pi^2) + 8*MW2^6*MZ2^2*
            (-20669 + 2880*Pi^2) + 7*MW2^4*MZ2^4*(-66769 + 7776*Pi^2) + 
           MW2^2*MZ2^6*(-148543 + 16704*Pi^2)) + 
         MW2*(17280*MW2^8 - 6*MT2*MW2*(1024*MW2^6 - 3584*MW2^5*MZ2 + 
             3784*MW2^4*MZ2^2 - 188*MW2^3*MZ2^3 - 2123*MW2^2*MZ2^4 + 
             1357*MW2*MZ2^5 - 270*MZ2^6) + 32*MW2^4*MZ2^4*
            (14750 - 1701*Pi^2) + 16*MW2^6*MZ2^2*(10447 - 1440*Pi^2) + 
           135*MZ2^8*(33 - 4*Pi^2) + 512*MW2^7*MZ2*(-121 + 9*Pi^2) + 
           12*MW2*MZ2^7*(-3058 + 369*Pi^2) - 32*MW2^2*MZ2^6*
            (-4649 + 522*Pi^2) + 32*MW2^5*MZ2^3*(-11305 + 1494*Pi^2) + 
           MW2^3*MZ2^5*(-349409 + 37872*Pi^2))))*SW2)/
     ((MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MW2*MZ2^2*(-4*CHbox*(MH2 - MW2)*(16*MW2^3 - 32*MW2^2*MZ2 + 
        22*MW2*MZ2^2 - 5*MZ2^3)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(12*MW2^2*MZ2*(8*MW2^3 - 20*MW2^2*MZ2 + 25*MW2*MZ2^2 - 10*MZ2^3) + 
        MH2^3*(-8*MW2^3 + 20*MW2^2*MZ2 - 25*MW2*MZ2^2 + 10*MZ2^3) + 
        MH2^2*(16*MW2^4 + 128*MW2^3*MZ2 - 298*MW2^2*MZ2^2 + 253*MW2*MZ2^3 - 
          75*MZ2^4) + MH2*MW2*(-8*MW2^4 - 172*MW2^3*MZ2 + 455*MW2^2*MZ2^2 - 
          518*MW2*MZ2^3 + 195*MZ2^4)))*SW2^2*B0i[bb0, 0, 0, MH2])/
    (6*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*MZ2*(32*MW2*MZ2*(8*MW2^4 - 20*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 
        8*MW2*MZ2^3 - 5*MZ2^4) + MT2*(512*MW2^5 - 1280*MW2^4*MZ2 + 
        504*MW2^3*MZ2^2 + 788*MW2^2*MZ2^3 - 881*MW2*MZ2^4 + 270*MZ2^5))*SW2^2*
     B0i[bb0, 0, 0, MT2])/(9*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - 
   (MW2^2*(CHD*(MW2^2*(192*MW2^7 - 576*MW2^6*MZ2 + 792*MW2^5*MZ2^2 - 
          772*MW2^4*MZ2^3 + 262*MW2^3*MZ2^4 + 367*MW2^2*MZ2^5 - 
          361*MW2*MZ2^6 + 87*MZ2^7) + MH2^2*(192*MW2^7 - 576*MW2^6*MZ2 + 
          936*MW2^5*MZ2^2 - 1276*MW2^4*MZ2^3 + 856*MW2^3*MZ2^4 + 
          160*MW2^2*MZ2^5 - 433*MW2*MZ2^6 + 132*MZ2^7) - 
        MH2*MW2*(384*MW2^7 - 1152*MW2^6*MZ2 + 1656*MW2^5*MZ2^2 - 
          1796*MW2^4*MZ2^3 + 785*MW2^3*MZ2^4 + 725*MW2^2*MZ2^5 - 
          839*MW2*MZ2^6 + 219*MZ2^7)) - 36*CHbox*(MH2 - MW2)*MW2*MZ2^4*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MW2])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(CHD*(-768*MW2^7 + 2976*MW2^6*MZ2 + 8*MW2^5*(MH2 - 590*MZ2)*MZ2 + 
        MW2^3*(73*MH2 - 3084*MZ2)*MZ2^3 + MW2*(45*MH2 - 914*MZ2)*MZ2^5 + 
        5*MZ2^6*(-2*MH2 + 31*MZ2) + 4*MW2^4*MZ2^2*(-9*MH2 + 1063*MZ2) + 
        MW2^2*(-80*MH2*MZ2^4 + 2094*MZ2^5)) + 4*CHbox*(MH2 - 2*MZ2)*MZ2^3*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2)*
     B0i[bb0, 0, 0, MZ2])/(6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MW2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*(8*MW2^3 - 20*MW2^2*MZ2 + 25*MW2*MZ2^2 - 10*MZ2^3) + 
      4*CHbox*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3))*SW2^2*
     B0i[bb0, MZ2, MH2, MZ2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*MZ2*(MZ2*(256*MW2^4 - 640*MW2^3*MZ2 + 360*MW2^2*MZ2^2 + 
        124*MW2*MZ2^3 - 103*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
        1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
     B0i[bb0, MZ2, MT2, MT2])/(9*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*MZ2*(192*MW2^5 + 576*MW2^4*MZ2 - 648*MW2^3*MZ2^2 - 
      484*MW2^2*MZ2^3 + 426*MW2*MZ2^4 + 19*MZ2^5)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (4*CHD*MW2^3*MZ2*(48*MW2^5 - 24*MW2^4*MZ2 - 74*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^3 + 21*MW2*MZ2^4 - 10*MZ2^5)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*MW2^2*MZ2^3*(64*MW2^4 + 24*MW2^3*MZ2 - 60*MW2^2*MZ2^2 - 
      11*MW2*MZ2^3 + 9*MZ2^4)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] - 
 (16*CHWB*CW*MZ2^4*SW*SW2*VMU^2*Class[4])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
   2 + 
 ((CHWB*CW2*(-9*MH2^3*MZ2^3*SW2*(96*MW2^6 + 2*MW2*MZ2^5*(148 - 29*SW2) + 
        5*MZ2^6*(-8 + 3*SW2) + 32*MW2^5*MZ2*(-2 + 3*SW2) + 
        2*MW2^2*MZ2^4*(-407 + 7*SW2) - 4*MW2^4*MZ2^2*(123 + 56*SW2) + 
        2*MW2^3*MZ2^3*(509 + 82*SW2)) - 
      4*MW2^2*(6*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(256*MW2^9*(-5293 + 324*SW2) - 64*MW2^8*MZ2*
           (-130827 + 23764*SW2) + 64*MW2^7*MZ2^2*(-355340 + 
            3*(34141 + 96*Pi^2)*SW2) - 8*MW2^6*MZ2^3*(-4455611 + 
            32*(53417 + 360*Pi^2)*SW2) - 3*MZ2^9*(-10620 + (4471 + 912*Pi^2)*
             SW2) + 8*MW2^5*MZ2^4*(-4441547 + 9*(232141 + 2848*Pi^2)*SW2) + 
          MW2*MZ2^8*(-446964 + (259693 + 24912*Pi^2)*SW2) - 
          2*MW2^4*MZ2^5*(-11680009 + 4*(1599349 + 32688*Pi^2)*SW2) - 
          2*MW2^2*MZ2^7*(-1397753 + (880113 + 47952*Pi^2)*SW2) + 
          2*MW2^3*MZ2^6*(-5064546 + (3076271 + 101952*Pi^2)*SW2))) + 
      MH2^2*(-6*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(-256*MW2^9*(-5293 + 324*SW2) + 32*MW2^8*MZ2*
           (-261681 + 47528*SW2) - 32*MW2^7*MZ2^2*(-710581 + 
            3*(68183 + 192*Pi^2)*SW2) + 3*MZ2^9*(-10620 + (4471 + 912*Pi^2)*
             SW2) + 4*MW2^6*MZ2^3*(-8904355 + 16*(213137 + 1440*Pi^2)*SW2) - 
          2*MW2^5*MZ2^4*(-17734481 + 18*(462895 + 5696*Pi^2)*SW2) - 
          2*MW2*MZ2^8*(-222582 + (129509 + 12456*Pi^2)*SW2) + 
          MW2^2*MZ2^7*(-2781466 + 3*(584927 + 31968*Pi^2)*SW2) - 
          2*MW2^3*MZ2^6*(-5042487 + (3066659 + 101952*Pi^2)*SW2) + 
          2*MW2^4*MZ2^5*(-11644081 + (6377443 + 130752*Pi^2)*SW2))) + 
      MH2*MW2*(30*MT2*MZ2*SW2*(12288*MW2^8 + 2*MW2^2*MZ2^6*
           (24511 - 24127*SW2) + 65*MZ2^8*(8 - 7*SW2) + 1024*MW2^7*MZ2*
           (-91 + 12*SW2) - 96*MW2^6*MZ2^2*(-2727 + 928*SW2) + 
          224*MW2^5*MZ2^3*(-1702 + 931*SW2) + 6*MW2*MZ2^7*
           (-1308 + 1319*SW2) - 4*MW2^4*MZ2^4*(-80707 + 58984*SW2) + 
          2*MW2^3*MZ2^5*(-82085 + 72318*SW2)) + 
        MZ2*(1280*MW2^9*(-5293 + 324*SW2) - 64*MW2^8*MZ2*
           (-654621 + 118820*SW2) + 64*MW2^7*MZ2^2*(-1779058 + 
            3*(170651 + 480*Pi^2)*SW2) - 15*MZ2^9*(-10620 + 
            (4471 + 912*Pi^2)*SW2) - 8*MW2^6*MZ2^3*(-22315441 + 
            32*(266941 + 1800*Pi^2)*SW2) + 8*MW2^5*MZ2^4*
           (-22245976 + 9*(1159963 + 14240*Pi^2)*SW2) + 
          5*MW2*MZ2^8*(-446676 + (259585 + 24912*Pi^2)*SW2) - 
          2*MW2^4*MZ2^5*(-58482197 + 16*(1997897 + 40860*Pi^2)*SW2) - 
          2*MW2^2*MZ2^7*(-6988117 + 3*(1466057 + 79920*Pi^2)*SW2) + 
          2*MW2^3*MZ2^6*(-25341630 + (15372067 + 509760*Pi^2)*SW2)))))/
    (108*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*MW2*MZ2*SW2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       SW + CHWB*(-48*MW2^3*(128*MW2^7 - 64*MW2^4*MZ2^3*(-4 + SW2) - 
          20*MZ2^7*SW2 + 64*MW2^6*MZ2*(-5 + 2*SW2) - 32*MW2^5*MZ2^2*
           (-5 + 6*SW2) - 21*MW2^2*MZ2^5*(-9 + 14*SW2) + 
          5*MW2*MZ2^6*(-7 + 25*SW2) + 2*MW2^3*MZ2^4*(-189 + 160*SW2)) + 
        3*MH2^3*(448*MW2^7 + 2*MW2^3*MZ2^4*(651 - 256*SW2) - 35*MZ2^7*SW2 + 
          32*MW2^6*MZ2*(-57 + 14*SW2) + 4*MW2*MZ2^6*(5 + 39*SW2) - 
          2*MW2^2*MZ2^5*(149 + 51*SW2) - 8*MW2^5*MZ2^2*(-385 + 156*SW2) + 
          8*MW2^4*MZ2^3*(-341 + 161*SW2)) + 
        MH2^4*(32*MW2^6 + 2*MW2^3*MZ2^3*(461 - 154*SW2) + 
          32*MW2^5*MZ2*(3 + SW2) + 5*MZ2^6*(-6 + 7*SW2) + 
          4*MW2^4*MZ2^2*(-145 + 16*SW2) - 4*MW2*MZ2^5*(-58 + 49*SW2) + 
          2*MW2^2*MZ2^4*(-336 + 191*SW2)) + 4*MH2*MW2^2*
         (3424*MW2^7 + 4*MW2^5*MZ2^2*(1861 - 1648*SW2) + 
          16*MW2^2*MZ2^5*(245 - 338*SW2) - 405*MZ2^7*SW2 + 
          32*MW2^6*MZ2*(-297 + 107*SW2) + 2*MW2^4*MZ2^3*(1267 + 1042*SW2) + 
          2*MW2^3*MZ2^4*(-3534 + 2245*SW2) + MW2*MZ2^6*(-750 + 2473*SW2)) - 
        3*MH2^2*MW2*(2976*MW2^7 + 4*MW2^5*MZ2^2*(3139 - 1736*SW2) + 
          2*MW2^2*MZ2^5*(415 - 1337*SW2) - 255*MZ2^7*SW2 + 
          992*MW2^6*MZ2*(-10 + 3*SW2) + 2*MW2^3*MZ2^4*(309 + 241*SW2) + 
          5*MW2*MZ2^6*(-50 + 293*SW2) + 2*MW2^4*MZ2^3*(-3405 + 2494*SW2))))*
     B0i[bb0, 0, 0, MH2])/(6*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
     (-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (48*MW2^4 - 104*MW2^3*MZ2 + 86*MW2^2*MZ2^2 - 32*MW2*MZ2^3 + 5*MZ2^4) + 
      32*MW2^2*MZ2^3*SW2^2*(32*MW2^6 + 32*MW2^5*MZ2*(-4 + SW2) - 
        5*MZ2^6*SW2 + 2*MW2^2*MZ2^4*(49 + 5*SW2) + 
        2*MW2*MZ2^5*(-10 + 7*SW2) - 4*MW2^4*MZ2^2*(-55 + 8*SW2) - 
        2*MW2^3*MZ2^3*(101 + 10*SW2)) + MT2*MW2*MZ2*SW2*
       (6144*MW2^8 + 2*MW2^2*MZ2^6*(12593 - 11969*SW2) + 
        5*MZ2^8*(52 - 5*SW2) + 512*MW2^7*MZ2*(-91 + 12*SW2) - 
        96*MW2^6*MZ2^2*(-1377 + 464*SW2) + 6*MW2*MZ2^7*(-654 + 529*SW2) + 
        32*MW2^5*MZ2^3*(-6092 + 3299*SW2) - 4*MW2^4*MZ2^4*
         (-41717 + 30248*SW2) + 2*MW2^3*MZ2^5*(-42595 + 37266*SW2)))*
     B0i[bb0, 0, 0, MT2])/(9*MW*MZ*MZ2*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(MH2^4*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (48*MW2^4 - 104*MW2^3*MZ2 + 86*MW2^2*MZ2^2 - 32*MW2*MZ2^3 + 5*MZ2^4) + 
      4*MW2^3*(6144*MW2^10 + 5*CW2*MZ2^10 + 4*MW2^5*MZ2^5*
         (125793 - 81910*SW2) + 2*MW2^3*MZ2^7*(38326 - 37881*SW2) + 
        MW2*MZ2^9*(773 - 1287*SW2) + 128*MW2^8*MZ2^2*(-1233 + 13*SW2) + 
        128*MW2^9*MZ2*(85 + 84*SW2) + 8*MW2^2*MZ2^8*(-1552 + 1911*SW2) - 
        16*MW2^7*MZ2^3*(-27353 + 7740*SW2) + 6*MW2^4*MZ2^6*
         (-42339 + 34322*SW2) + 8*MW2^6*MZ2^4*(-76375 + 36854*SW2)) - 
      MH2^3*(6144*MW2^10 + 5*CW2*MZ2^10 + 2*MW2^5*MZ2^5*
         (254211 - 163394*SW2) + 2*MW2^3*MZ2^7*(38917 - 38391*SW2) + 
        MW2*MZ2^9*(743 - 1392*SW2) + 32*MW2^8*MZ2^2*(-4935 + 52*SW2) + 
        128*MW2^9*MZ2*(85 + 84*SW2) - 16*MW2^7*MZ2^3*(-27431 + 7710*SW2) + 
        MW2^2*MZ2^8*(-12494 + 15873*SW2) + 6*MW2^4*MZ2^6*
         (-42947 + 34385*SW2) + 4*MW2^6*MZ2^4*(-153707 + 73420*SW2)) + 
      3*MH2^2*MW2*(12288*MW2^10 + 10*CW2*MZ2^10 + 2*MW2^5*MZ2^5*
         (514461 - 331630*SW2) + 10*MW2^3*MZ2^7*(15784 - 15575*SW2) + 
        MW2*MZ2^9*(1531 - 2784*SW2) + 256*MW2^9*MZ2*(85 + 84*SW2) + 
        32*MW2^8*MZ2^2*(-9929 + 104*SW2) - 32*MW2^7*MZ2^3*
         (-27671 + 7781*SW2) + MW2^2*MZ2^8*(-25421 + 32035*SW2) + 
        4*MW2^6*MZ2^4*(-310683 + 148672*SW2) + 2*MW2^4*MZ2^6*
         (-260971 + 209559*SW2)) - MH2*MW2^2*(55296*MW2^10 + 45*CW2*MZ2^10 + 
        4*MW2^5*MZ2^5*(1142471 - 743186*SW2) + 2*MW2^3*MZ2^7*
         (349006 - 346641*SW2) + 384*MW2^8*MZ2^2*(-3710 + 39*SW2) + 
        1152*MW2^9*MZ2*(85 + 84*SW2) - 7*MW2*MZ2^9*(-991 + 1729*SW2) + 
        4*MW2^2*MZ2^8*(-28209 + 35333*SW2) - 16*MW2^7*MZ2^3*
         (-247417 + 69924*SW2) + 6*MW2^4*MZ2^6*(-385211 + 312366*SW2) + 
        8*MW2^6*MZ2^4*(-692253 + 333638*SW2)))*B0i[bb0, 0, 0, MW2])/
    (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   ((72*(CHB + CHW)*MW*MW2*MZ*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW + 
      CHWB*(4608*MW2^10 - 15*CW2*MZ2^10 + 4608*MW2^9*(MZ2 + 4*MZ2*SW2) + 
        32*MW2^7*MZ2^2*(-48*MH2 + 3898*MZ2 + 15*MH2*SW2 + 390*MZ2*SW2) + 
        2*MW2^5*MZ2^4*(4*MZ2*(548 - 12645*SW2) + 3*MH2*(55 + 174*SW2)) + 
        32*MW2^8*MZ2*(15*MH2 - 4*MZ2*(499 + 342*SW2)) + 
        MW2^2*MZ2^7*(2*MZ2*(4127 - 528*SW2) + MH2*(-393 + 345*SW2)) + 
        MW2*MZ2^8*(MH2*(45 - 60*SW2) + MZ2*(-859 + 459*SW2)) - 
        2*MW2^3*MZ2^6*(MH2*(-618 + 303*SW2) + MZ2*(14347 + 5907*SW2)) + 
        4*MW2^6*MZ2^3*(MH2*(369 - 312*SW2) + 2*MZ2*(-11771 + 8592*SW2)) + 
        2*MW2^4*MZ2^5*(9*MH2*(-91 + 3*SW2) + MZ2*(20509 + 28968*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(18*MW*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MZ2*SW2*(-24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*SW + 
      CHWB*MW*(MH2^2*(-32*MW2^6 - 32*MW2^5*MZ2*(-3 + SW2) - 5*MZ2^6*SW2 + 
          2*MW2*MZ2^5*(-5 + 2*SW2) + 4*MW2^4*MZ2^2*(-23 + 32*SW2) + 
          2*MW2^2*MZ2^4*(12 + 37*SW2) - 2*MW2^3*MZ2^3*(-7 + 86*SW2)) - 
        12*MZ2*(-256*MW2^7 + 4*MW2^4*MZ2^3*(239 - 168*SW2) + 
          2*MW2*MZ2^6*(5 - 34*SW2) + 672*MW2^5*MZ2^2*(-2 + SW2) + 
          15*MZ2^7*SW2 - 32*MW2^6*MZ2*(-29 + 8*SW2) + 2*MW2^2*MZ2^5*
           (8 + 19*SW2) + 2*MW2^3*MZ2^4*(-155 + 134*SW2)) - 
        8*MH2*(192*MW2^7 + MW2^3*MZ2^4*(229 - 158*SW2) + 
          8*MW2^5*MZ2^2*(123 - 62*SW2) - 10*MZ2^7*SW2 + 
          5*MW2*MZ2^6*(-1 + 10*SW2) + 16*MW2^6*MZ2*(-43 + 12*SW2) - 
          MW2^2*MZ2^5*(18 + 47*SW2) + 2*MW2^4*MZ2^3*(-347 + 236*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(6*MZ*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(MZ2*(-1024*MW2^9 + 85*MZ2^9 + 2*MW2^3*MZ2^6*(1817 - 5905*SW2) + 
        12*MW2^5*MZ2^4*(3011 - 3088*SW2) - 256*MW2^8*MZ2*(3 + 4*SW2) - 
        96*MW2^7*MZ2^2*(-157 + 40*SW2) - MW2*MZ2^8*(589 + 119*SW2) + 
        6*MW2^2*MZ2^7*(160 + 359*SW2) + 32*MW2^6*MZ2^3*(-1079 + 695*SW2) + 
        2*MW2^4*MZ2^5*(-9487 + 14714*SW2)) + 
      MT2*(6144*MW2^9 + 12*MW2^5*MZ2^4*(30565 - 19336*SW2) + 
        MW2*MZ2^8*(2429 - 3667*SW2) + 35*MZ2^9*(-1 + 2*SW2) + 
        512*MW2^8*MZ2*(-103 + 12*SW2) - 32*MW2^7*MZ2^2*(-5641 + 1584*SW2) + 
        32*MW2^6*MZ2^3*(-10394 + 4745*SW2) + 2*MW2^2*MZ2^7*
         (-11927 + 14609*SW2) - 2*MW2^3*MZ2^6*(-51705 + 51827*SW2) + 
        2*MW2^4*MZ2^5*(-125021 + 101398*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MW*MZ*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*(6144*MW2^10 + 5*MZ2^10 + 2*MW2^4*MZ2^6*(21185 - 9914*SW2) + 
      2*MW2^2*MZ2^8*(1878 - 1879*SW2) + 128*MW2^8*MZ2^2*(-685 + 37*SW2) + 
      128*MW2^9*MZ2*(73 + 84*SW2) + MW2*MZ2^9*(-257 + 137*SW2) - 
      16*MW2^7*MZ2^3*(-9157 + 4556*SW2) - 4*MW2^5*MZ2^5*(3847 + 8134*SW2) + 
      2*MW2^3*MZ2^7*(-9943 + 8629*SW2) + 8*MW2^6*MZ2^4*(-10615 + 12054*SW2))*
     B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*(-2*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (8*CHWB*CW*MW2^2*MZ2*(96*MW2^6 - 128*MW2^5*MZ2 - 180*MW2^4*MZ2^2 + 
      438*MW2^3*MZ2^3 - 261*MW2^2*MZ2^4 + 36*MW2*MZ2^5 + 5*MZ2^6)*SW*SW2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*CHWB*CW*MW2*MZ2^2*(48*MW2^6 - 88*MW2^5*MZ2 - 10*MW2^4*MZ2^2 + 
      106*MW2^3*MZ2^3 - 43*MW2^2*MZ2^4 - 16*MW2*MZ2^5 + 7*MZ2^6)*SW*SW2*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[4] + 
 (8*MZ2^2*SW2*VMU^2*(-2*MW2*MZ2*(2*CHe[3, 3] - 3*CHl1[3, 3] + CHl3[1, 1] + 
      CHl3[2, 2] - 3*CHl3[3, 3]) + 2*MW2^2*(2*CHe[3, 3] - 2*CHl1[3, 3] + 
      CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
    MZ2^2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((4*MW2*MZ2*(MW2 + MZ2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (MW2^3*MZ2^3*(12*CHe[3, 3] + 34*CHl1[3, 3] + 225*CHl3[1, 1] + 
        225*CHl3[2, 2] - 158*CHl3[3, 3]) + 
      MW2*MZ2^5*(-13*CHe[3, 3] + 30*CHl1[3, 3] + 19*CHl3[1, 1] + 
        19*CHl3[2, 2] - 98*CHl3[3, 3]) - 8*MW2^5*MZ2*
       (8*CHl1[3, 3] - 7*CHl3[1, 1] - 7*CHl3[2, 2] - 32*CHl3[3, 3]) + 
      32*MW2^6*(CHl1[3, 3] - 3*CHl3[3, 3]) + 
      MZ2^6*(3*CHe[3, 3] - 6*CHl1[3, 3] + 14*CHl3[3, 3]) - 
      4*MW2^4*MZ2^2*(4*CHe[3, 3] - 7*CHl1[3, 3] + 47*CHl3[1, 1] + 
        47*CHl3[2, 2] + 37*CHl3[3, 3]) + 2*MW2^2*MZ2^4*
       (6*CHe[3, 3] - 27*CHl1[3, 3] - 56*CHl3[1, 1] - 56*CHl3[2, 2] + 
        115*CHl3[3, 3])))/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (8*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (2*MW2^4*MZ2^2*(8*CHe[3, 3] + 69*CHl3[1, 1] + 69*CHl3[2, 2] - 
        68*CHl3[3, 3]) + 16*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
      2*MZ2^6*(3*CHe[3, 3] - CHl1[3, 3] + 10*CHl3[1, 1] + 10*CHl3[2, 2] + 
        9*CHl3[3, 3]) - 8*MW2^5*MZ2*(2*CHl1[3, 3] + 11*CHl3[1, 1] + 
        11*CHl3[2, 2] + 14*CHl3[3, 3]) + MW2*MZ2^5*(29*CHe[3, 3] + 
        3*CHl1[3, 3] + 95*CHl3[1, 1] + 95*CHl3[2, 2] + 141*CHl3[3, 3]) + 
      2*MW2^3*MZ2^3*(2*CHe[3, 3] + 23*CHl1[3, 3] - 9*CHl3[1, 1] - 
        9*CHl3[2, 2] + 227*CHl3[3, 3]) - MW2^2*MZ2^4*
       (40*CHe[3, 3] + 35*CHl1[3, 3] + 123*CHl3[1, 1] + 123*CHl3[2, 2] + 
        393*CHl3[3, 3])))/((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (SW2*B0i[bb0, MZ2, MW2, MW2]*
     (2*MW2^2*MZ2^6*(-362*CHe[3, 3] + 748*CHl1[3, 3] + 109*CHl3[1, 1] + 
        109*CHl3[2, 2] - 648*CHl3[3, 3]) + 
      5*MZ2^8*(CHe[3, 3] - 2*CHl1[3, 3] + 2*CHl3[3, 3]) + 
      384*MW2^8*(4*CHe[3, 3] - 4*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
        4*CHl3[3, 3]) - 128*MW2^7*MZ2*(25*CHe[3, 3] - 31*CHl1[3, 3] + 
        6*CHl3[1, 1] + 6*CHl3[2, 2] + 25*CHl3[3, 3]) - 
      16*MW2^6*MZ2^2*(40*CHe[3, 3] + 48*CHl1[3, 3] + 81*CHl3[1, 1] + 
        81*CHl3[2, 2] + 40*CHl3[3, 3]) + MW2*MZ2^7*(49*CHe[3, 3] - 
        98*CHl1[3, 3] + 114*CHl3[3, 3]) + 8*MW2^5*MZ2^3*
       (922*CHe[3, 3] - 1018*CHl1[3, 3] + 553*CHl3[1, 1] + 553*CHl3[2, 2] + 
        862*CHl3[3, 3]) - 4*MW2^4*MZ2^4*(1968*CHe[3, 3] - 2868*CHl1[3, 3] + 
        881*CHl3[1, 1] + 881*CHl3[2, 2] + 1964*CHl3[3, 3]) + 
      2*MW2^3*MZ2^5*(1768*CHe[3, 3] - 3190*CHl1[3, 3] + 281*CHl3[1, 1] + 
        281*CHl3[2, 2] + 2218*CHl3[3, 3])))/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2]*
     (-8*MW2^4*MZ2*(14*CHe[3, 3] - 14*CHl1[3, 3] - 17*CHl3[1, 1] - 
        17*CHl3[2, 2] - 14*CHl3[3, 3]) + 16*MW2^5*(2*CHe[3, 3] - 
        2*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHl3[3, 3]) + 
      2*MW2^2*MZ2^3*(-64*CHe[3, 3] + 78*CHl1[3, 3] + 19*CHl3[1, 1] + 
        19*CHl3[2, 2] + 78*CHl3[3, 3]) + MW2*MZ2^4*(43*CHe[3, 3] - 
        66*(CHl1[3, 3] + CHl3[3, 3])) - 
      5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
      2*MW2^3*MZ2^2*(86*CHe[3, 3] - 9*(10*CHl1[3, 3] + 7*CHl3[1, 1] + 
          7*CHl3[2, 2] + 10*CHl3[3, 3]))))/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*SW2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(2*MW2^2*MZ2^3*(64*CHe[3, 3] - 78*CHl1[3, 3] - 19*CHl3[1, 1] - 
          19*CHl3[2, 2] - 78*CHl3[3, 3]) + 8*MW2^4*MZ2*(14*CHe[3, 3] - 
          14*CHl1[3, 3] - 17*CHl3[1, 1] - 17*CHl3[2, 2] - 14*CHl3[3, 3]) + 
        16*MW2^5*(-2*CHe[3, 3] + 2*CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 
          2*CHl3[3, 3]) + 5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
        MW2*MZ2^4*(-43*CHe[3, 3] + 66*(CHl1[3, 3] + CHl3[3, 3])) - 
        2*MW2^3*MZ2^2*(86*CHe[3, 3] - 9*(10*CHl1[3, 3] + 7*CHl3[1, 1] + 
            7*CHl3[2, 2] + 10*CHl3[3, 3]))) + 12*MW2^2*MZ2*
       (-8*MW2^4*MZ2*(14*CHe[3, 3] - 14*CHl1[3, 3] - 17*CHl3[1, 1] - 
          17*CHl3[2, 2] - 14*CHl3[3, 3]) + 16*MW2^5*(2*CHe[3, 3] - 
          2*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHl3[3, 3]) + 
        2*MW2^2*MZ2^3*(-64*CHe[3, 3] + 78*CHl1[3, 3] + 19*CHl3[1, 1] + 
          19*CHl3[2, 2] + 78*CHl3[3, 3]) + MW2*MZ2^4*(43*CHe[3, 3] - 
          66*(CHl1[3, 3] + CHl3[3, 3])) - 5*MZ2^5*(CHe[3, 3] - 
          2*(CHl1[3, 3] + CHl3[3, 3])) + 2*MW2^3*MZ2^2*(86*CHe[3, 3] - 
          9*(10*CHl1[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] + 10*CHl3[3, 3]))) + 
      MH2^2*(2*MW2 + 3*MZ2)*(-8*MW2^4*MZ2*(14*CHe[3, 3] - 14*CHl1[3, 3] - 
          17*CHl3[1, 1] - 17*CHl3[2, 2] - 14*CHl3[3, 3]) + 
        16*MW2^5*(2*CHe[3, 3] - 2*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 
          2*CHl3[3, 3]) + 2*MW2^2*MZ2^3*(-64*CHe[3, 3] + 78*CHl1[3, 3] + 
          19*CHl3[1, 1] + 19*CHl3[2, 2] + 78*CHl3[3, 3]) + 
        MW2*MZ2^4*(43*CHe[3, 3] - 66*(CHl1[3, 3] + CHl3[3, 3])) - 
        5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
        2*MW2^3*MZ2^2*(86*CHe[3, 3] - 9*(10*CHl1[3, 3] + 7*CHl3[1, 1] + 
            7*CHl3[2, 2] + 10*CHl3[3, 3]))) + 
      MH2*MW2*(-10*MW2*MZ2^5*(64*CHe[3, 3] - 98*CHl1[3, 3] + 9*CHl3[1, 1] + 
          9*CHl3[2, 2] - 98*CHl3[3, 3]) - 8*MW2^5*MZ2*(46*CHe[3, 3] - 
          46*CHl1[3, 3] - 55*CHl3[1, 1] - 55*CHl3[2, 2] - 46*CHl3[3, 3]) + 
        16*MW2^6*(-2*CHe[3, 3] + 2*CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 
          2*CHl3[3, 3]) + 2*MW2^3*MZ2^3*(-1226*CHe[3, 3] + 1272*CHl1[3, 3] + 
          593*CHl3[1, 1] + 593*CHl3[2, 2] + 1272*CHl3[3, 3]) + 
        75*MZ2^6*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
        2*MW2^4*MZ2^2*(754*CHe[3, 3] - 15*(50*CHl1[3, 3] + 47*CHl3[1, 1] + 
            47*CHl3[2, 2] + 50*CHl3[3, 3])) + MW2^2*MZ2^4*
         (1877*CHe[3, 3] - 6*(379*CHl1[3, 3] + 29*CHl3[1, 1] + 
            29*CHl3[2, 2] + 379*CHl3[3, 3])))))/
    (6*(MH2 - MW2)^2*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(8*MW2^5*MZ2^3*(1066*CHe[3, 3] + 288*CHl1[1, 1] + 
          288*CHl1[2, 2] - 958*CHl1[3, 3] + 259*CHl3[1, 1] + 259*CHl3[2, 2] - 
          854*CHl3[3, 3]) + 384*MW2^8*(4*CHe[3, 3] - 4*CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 128*MW2^7*MZ2*
         (37*CHe[3, 3] - 49*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
          55*CHl3[3, 3]) - MZ2^8*(253*CHe[3, 3] - 506*CHl1[3, 3] + 
          120*CHl3[1, 1] + 120*CHl3[2, 2] + 254*CHl3[3, 3]) + 
        16*MW2^6*MZ2^2*(152*CHe[3, 3] - 36*CHl1[1, 1] - 36*CHl1[2, 2] - 
          408*CHl1[3, 3] + 15*CHl3[1, 1] + 15*CHl3[2, 2] + 752*CHl3[3, 3]) - 
        4*MW2^4*MZ2^4*(4248*CHe[3, 3] + 918*CHl1[1, 1] + 918*CHl1[2, 2] - 
          6228*CHl1[3, 3] + 527*CHl3[1, 1] + 527*CHl3[2, 2] + 
          1532*CHl3[3, 3]) - 4*MW2^2*MZ2^6*(1837*CHe[3, 3] + 288*CHl1[1, 1] + 
          288*CHl1[2, 2] - 3527*CHl1[3, 3] + 100*CHl3[1, 1] + 
          100*CHl3[2, 2] + 2031*CHl3[3, 3]) + MW2*MZ2^7*
         (2059*CHe[3, 3] + 180*CHl1[1, 1] + 180*CHl1[2, 2] - 
          4082*CHl1[3, 3] + 414*CHl3[1, 1] + 414*CHl3[2, 2] + 
          2382*CHl3[3, 3]) + 2*MW2^3*MZ2^5*(7396*CHe[3, 3] + 
          1458*CHl1[1, 1] + 1458*CHl1[2, 2] - 12994*CHl1[3, 3] + 
          335*CHl3[1, 1] + 335*CHl3[2, 2] + 6214*CHl3[3, 3])) + 
      MH2*MW2*(-8*MW2^5*MZ2^3*(1970*CHe[3, 3] + 576*CHl1[1, 1] + 
          576*CHl1[2, 2] - 1754*CHl1[3, 3] + 725*CHl3[1, 1] + 
          725*CHl3[2, 2] - 1546*CHl3[3, 3]) - 768*MW2^8*
         (4*CHe[3, 3] - 4*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
          4*CHl3[3, 3]) + 256*MW2^7*MZ2*(37*CHe[3, 3] - 49*CHl1[3, 3] + 
          9*CHl3[1, 1] + 9*CHl3[2, 2] + 55*CHl3[3, 3]) + 
        MZ2^8*(461*CHe[3, 3] - 922*CHl1[3, 3] + 240*CHl3[1, 1] + 
          240*CHl3[2, 2] + 598*CHl3[3, 3]) - 16*MW2^6*MZ2^2*
         (322*CHe[3, 3] - 72*CHl1[1, 1] - 72*CHl1[2, 2] - 834*CHl1[3, 3] + 
          3*CHl3[1, 1] + 3*CHl3[2, 2] + 1486*CHl3[3, 3]) - 
        2*MW2*MZ2^7*(1843*CHe[3, 3] + 180*CHl1[1, 1] + 180*CHl1[2, 2] - 
          3740*CHl1[3, 3] + 414*CHl3[1, 1] + 414*CHl3[2, 2] + 
          2724*CHl3[3, 3]) - 4*MW2^3*MZ2^5*(6721*CHe[3, 3] + 
          1458*CHl1[1, 1] + 1458*CHl1[2, 2] - 12238*CHl1[3, 3] + 
          704*CHl3[1, 1] + 704*CHl3[2, 2] + 6970*CHl3[3, 3]) + 
        2*MW2^4*MZ2^4*(15714*CHe[3, 3] + 3672*CHl1[1, 1] + 3672*CHl1[2, 2] - 
          23598*CHl1[3, 3] + 3287*CHl3[1, 1] + 3287*CHl3[2, 2] + 
          7442*CHl3[3, 3]) + MW2^2*MZ2^6*(13157*CHe[3, 3] + 2304*CHl1[1, 1] + 
          2304*CHl1[2, 2] - 26218*CHl1[3, 3] + 1142*CHl3[1, 1] + 
          1142*CHl3[2, 2] + 18246*CHl3[3, 3])) + 
      MH2^2*(8*MW2^5*MZ2^3*(904*CHe[3, 3] + 288*CHl1[1, 1] + 288*CHl1[2, 2] - 
          796*CHl1[3, 3] + 385*CHl3[1, 1] + 385*CHl3[2, 2] - 
          692*CHl3[3, 3]) + 384*MW2^8*(4*CHe[3, 3] - 4*CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
        8*MZ2^8*(26*CHe[3, 3] - 52*CHl1[3, 3] + 15*CHl3[1, 1] + 
          15*CHl3[2, 2] + 43*CHl3[3, 3]) - 128*MW2^7*MZ2*
         (37*CHe[3, 3] - 49*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
          55*CHl3[3, 3]) + 16*MW2^6*MZ2^2*(170*CHe[3, 3] - 36*CHl1[1, 1] - 
          36*CHl1[2, 2] - 426*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] + 
          734*CHl3[3, 3]) - 4*MW2^4*MZ2^4*(3609*CHe[3, 3] + 918*CHl1[1, 1] + 
          918*CHl1[2, 2] - 5571*CHl1[3, 3] + 824*CHl3[1, 1] + 
          824*CHl3[2, 2] + 2189*CHl3[3, 3]) + MW2*MZ2^7*
         (1627*CHe[3, 3] + 180*CHl1[1, 1] + 180*CHl1[2, 2] - 
          3398*CHl1[3, 3] + 324*CHl3[1, 1] + 324*CHl3[2, 2] + 
          3066*CHl3[3, 3]) + 4*MW2^3*MZ2^5*(3023*CHe[3, 3] + 729*CHl1[1, 1] + 
          729*CHl1[2, 2] - 5741*CHl1[3, 3] + 271*CHl3[1, 1] + 
          271*CHl3[2, 2] + 3863*CHl3[3, 3]) - MW2^2*MZ2^6*
         (5809*CHe[3, 3] + 2*(576*CHl1[1, 1] + 576*CHl1[2, 2] - 
            6055*CHl1[3, 3] + 128*CHl3[1, 1] + 128*CHl3[2, 2] + 
            5061*CHl3[3, 3])))))/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(192*MW2^7*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 
        2*(5*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 19*CHl3[3, 3])) - 
      768*MW2^8*(CHl1[3, 3] - 3*CHl3[3, 3]) + 5*(MH2 - 11*MZ2)*MZ2^7*
       (CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) - 
      2*MW2^4*MZ2^3*(MH2*(-142*CHe[3, 3] + 146*CHl1[3, 3] + 131*CHl3[1, 1] + 
          131*CHl3[2, 2] + 146*CHl3[3, 3]) + 2*MZ2*(204*CHd[1, 1] + 
          204*CHd[2, 2] + 204*CHd[3, 3] + 204*CHe[1, 1] + 204*CHe[2, 2] + 
          1574*CHe[3, 3] + 933*CHl1[1, 1] + 933*CHl1[2, 2] - 
          2296*CHl1[3, 3] - 3171*CHl3[1, 1] - 3171*CHl3[2, 2] + 
          3320*CHl3[3, 3] - 204*CHq1[1, 1] - 204*CHq1[2, 2] - 
          408*CHq1[3, 3] - 612*CHq3[1, 1] - 612*CHq3[2, 2] - 408*CHq3[3, 3] - 
          408*CHu[1, 1] - 408*CHu[2, 2])) + 8*MW2^5*MZ2^2*
       (MH2*(-18*CHe[3, 3] + 18*CHl1[3, 3] + 23*CHl3[1, 1] + 23*CHl3[2, 2] + 
          18*CHl3[3, 3]) + MZ2*(64*CHd[1, 1] + 64*CHd[2, 2] + 64*CHd[3, 3] + 
          64*CHe[1, 1] + 64*CHe[2, 2] + 356*CHe[3, 3] + 523*CHl1[1, 1] + 
          523*CHl1[2, 2] - 644*CHl1[3, 3] - 1942*CHl3[1, 1] - 
          1942*CHl3[2, 2] + 884*CHl3[3, 3] - 64*CHq1[1, 1] - 64*CHq1[2, 2] - 
          128*CHq1[3, 3] - 192*CHq3[1, 1] - 192*CHq3[2, 2] - 128*CHq3[3, 3] - 
          128*CHu[1, 1] - 128*CHu[2, 2])) + 4*MW2^3*MZ2^4*
       (MH2*(-75*CHe[3, 3] + 84*CHl1[3, 3] + 41*CHl3[1, 1] + 41*CHl3[2, 2] + 
          84*CHl3[3, 3]) + 3*MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 
          54*CHd[3, 3] + 54*CHe[1, 1] + 54*CHe[2, 2] + 531*CHe[3, 3] + 
          150*CHl1[1, 1] + 150*CHl1[2, 2] - 697*CHl1[3, 3] - 378*CHl3[1, 1] - 
          378*CHl3[2, 2] + 599*CHl3[3, 3] - 54*CHq1[1, 1] - 54*CHq1[2, 2] - 
          108*CHq1[3, 3] - 162*CHq3[1, 1] - 162*CHq3[2, 2] - 108*CHq3[3, 3] - 
          108*CHu[1, 1] - 108*CHu[2, 2])) + 
      MW2*MZ2^6*(-48*MH2*CHe[3, 3] + 76*MH2*(CHl1[3, 3] + CHl3[3, 3]) + 
        MZ2*(40*CHd[1, 1] + 40*CHd[2, 2] + 40*CHd[3, 3] + 40*CHe[1, 1] + 
          40*CHe[2, 2] + 719*CHe[3, 3] + 40*CHl1[1, 1] + 40*CHl1[2, 2] - 
          1118*CHl1[3, 3] + 80*CHl3[1, 1] + 80*CHl3[2, 2] - 478*CHl3[3, 3] - 
          40*CHq1[1, 1] - 40*CHq1[2, 2] - 80*CHq1[3, 3] - 120*CHq3[1, 1] - 
          120*CHq3[2, 2] - 80*CHq3[3, 3] - 80*CHu[1, 1] - 80*CHu[2, 2])) - 
      16*MW2^6*MZ2*(MH2*(-2*CHe[3, 3] + 2*CHl1[3, 3] + 3*CHl3[1, 1] + 
          3*CHl3[2, 2] + 2*CHl3[3, 3]) + 2*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 
          4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 14*CHe[3, 3] + 
          76*CHl1[1, 1] + 76*CHl1[2, 2] + 3*CHl1[3, 3] - 277*CHl3[1, 1] - 
          277*CHl3[2, 2] - 161*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
          8*CHq1[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2] - 8*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2])) + MW2^2*MZ2^5*(171*MH2*CHe[3, 3] - 
        2*MH2*(111*CHl1[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] + 
          111*CHl3[3, 3]) + MZ2*(-256*CHd[1, 1] - 256*CHd[2, 2] - 
          256*CHd[3, 3] - 256*CHe[1, 1] - 256*CHe[2, 2] - 3158*CHe[3, 3] - 
          436*CHl1[1, 1] - 436*CHl1[2, 2] + 4284*CHl1[3, 3] + 
          364*CHl3[1, 1] + 364*CHl3[2, 2] - 772*CHl3[3, 3] + 256*CHq1[1, 1] + 
          256*CHq1[2, 2] + 512*CHq1[3, 3] + 768*CHq3[1, 1] + 768*CHq3[2, 2] + 
          512*CHq3[3, 3] + 512*CHu[1, 1] + 512*CHu[2, 2]))))/
    (6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^2*SW2*
       (6*MW2^2*MZ2^2*(10*CHe[3, 3] - 22*CHl1[3, 3] + 3*CHl3[1, 1] + 
          3*CHl3[2, 2] - 22*CHl3[3, 3]) - 8*MW2^3*MZ2*(10*CHe[3, 3] - 
          14*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 14*CHl3[3, 3]) + 
        16*MW2^4*(2*CHe[3, 3] - 2*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
          2*CHl3[3, 3]) - MZ2^4*(CHe[3, 3] + 8*CHl1[3, 3] + 10*CHl3[1, 1] + 
          10*CHl3[2, 2] + 8*CHl3[3, 3]) + 4*MW2*MZ2^3*(-3*CHe[3, 3] + 
          15*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] + 15*CHl3[3, 3])) + 
      MT2*(-512*MW2^6*MZ2*(14*CHe[3, 3] - 18*CHl1[3, 3] + 7*CHl3[1, 1] + 
          7*CHl3[2, 2] - 18*CHl3[3, 3]) + 1024*MW2^7*(2*CHe[3, 3] - 
          2*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
        135*MZ2^7*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) - 
        2*MW2^3*MZ2^4*(1790*CHe[3, 3] + 142*CHl1[3, 3] + 211*CHl3[1, 1] + 
          211*CHl3[2, 2] + 142*CHl3[3, 3] + 648*CHq1[3, 3] + 
          2268*CHq3[3, 3] - 1296*CHu[3, 3]) + 4*MW2^2*MZ2^5*
         (862*CHe[3, 3] - 835*CHl1[3, 3] + 211*CHl3[1, 1] + 211*CHl3[2, 2] - 
          835*CHl3[3, 3] + 162*CHq1[3, 3] + 567*CHq3[3, 3] - 324*CHu[3, 3]) - 
        3*MW2*MZ2^6*(389*CHe[3, 3] - 578*CHl1[3, 3] + 90*CHl3[1, 1] + 
          90*CHl3[2, 2] - 578*CHl3[3, 3] + 40*CHq1[3, 3] + 140*CHq3[3, 3] - 
          80*CHu[3, 3]) + 16*MW2^5*MZ2^2*(518*CHe[3, 3] - 934*CHl1[3, 3] + 
          277*CHl3[1, 1] + 277*CHl3[2, 2] - 934*CHl3[3, 3] - 24*CHq1[3, 3] - 
          84*CHq3[3, 3] + 48*CHu[3, 3]) - 8*MW2^4*MZ2^3*
         (258*CHe[3, 3] - 1242*CHl1[3, 3] + 253*CHl3[1, 1] + 253*CHl3[2, 2] - 
          1242*CHl3[3, 3] - 144*CHq1[3, 3] - 504*CHq3[3, 3] + 
          288*CHu[3, 3]))))/(9*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (-(MZ2*(256*MW2^5*MZ2*(14*CHe[3, 3] - 18*CHl1[3, 3] + 7*CHl3[1, 1] + 
           7*CHl3[2, 2] - 18*CHl3[3, 3]) - 512*MW2^6*(2*CHe[3, 3] - 
           2*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
         2*MW2^2*MZ2^4*(-266*CHe[3, 3] + 1286*CHl1[3, 3] + 227*CHl3[1, 1] + 
           227*CHl3[2, 2] + 1286*CHl3[3, 3] + 324*CHq1[3, 3] - 
           324*CHq3[3, 3] - 648*CHu[3, 3]) + 3*MZ2^6*(CHe[3, 3] + 
           8*CHl1[3, 3] + 8*CHl3[3, 3] + 20*CHq1[3, 3] - 20*CHq3[3, 3] - 
           40*CHu[3, 3]) - 16*MW2^4*MZ2^2*(286*CHe[3, 3] - 494*CHl1[3, 3] + 
           125*CHl3[1, 1] + 125*CHl3[2, 2] - 494*CHl3[3, 3] - 12*CHq1[3, 3] + 
           12*CHq3[3, 3] + 24*CHu[3, 3]) + 8*MW2^3*MZ2^3*
          (318*CHe[3, 3] - 810*CHl1[3, 3] + 59*CHl3[1, 1] + 59*CHl3[2, 2] - 
           810*CHl3[3, 3] - 72*CHq1[3, 3] + 72*CHq3[3, 3] + 144*CHu[3, 3]) + 
         2*MW2*MZ2^5*(2*CHe[3, 3] - 218*CHl1[3, 3] - 103*CHl3[1, 1] - 
           103*CHl3[2, 2] - 218*CHl3[3, 3] - 162*CHq1[3, 3] + 
           162*CHq3[3, 3] + 324*CHu[3, 3]))) + 
      MT2*(-512*MW2^5*MZ2*(14*CHe[3, 3] - 18*CHl1[3, 3] + 7*CHl3[1, 1] + 
          7*CHl3[2, 2] - 18*CHl3[3, 3]) + 1024*MW2^6*(2*CHe[3, 3] - 
          2*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
        2*MW2^2*MZ2^4*(1342*CHe[3, 3] - 4354*CHl1[3, 3] + 1247*CHl3[1, 1] + 
          1247*CHl3[2, 2] - 4354*CHl3[3, 3] + 2268*CHq1[3, 3] - 
          2268*CHq3[3, 3] - 1620*CHu[3, 3]) - 8*MW2^3*MZ2^3*
         (906*CHe[3, 3] - 1998*CHl1[3, 3] + 577*CHl3[1, 1] + 577*CHl3[2, 2] - 
          1998*CHl3[3, 3] + 504*CHq1[3, 3] - 504*CHq3[3, 3] - 
          360*CHu[3, 3]) + 16*MW2^4*MZ2^2*(626*CHe[3, 3] - 1042*CHl1[3, 3] + 
          331*CHl3[1, 1] + 331*CHl3[2, 2] - 1042*CHl3[3, 3] + 84*CHq1[3, 3] - 
          84*CHq3[3, 3] - 60*CHu[3, 3]) - 3*MZ2^6*(11*CHe[3, 3] + 
          88*CHl1[3, 3] + 88*CHl3[3, 3] - 140*CHq1[3, 3] + 140*CHq3[3, 3] + 
          100*CHu[3, 3]) + 2*MW2*MZ2^5*(-166*CHe[3, 3] + 1246*CHl1[3, 3] - 
          307*CHl3[1, 1] - 307*CHl3[2, 2] + 1246*CHl3[3, 3] - 
          1134*CHq1[3, 3] + 1134*CHq3[3, 3] + 810*CHu[3, 3]))))/
    (9*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (SW2*(-9*MH2^2*MZ2^2*(-8*MW2^4*MZ2*(14*CHe[3, 3] - 14*CHl1[3, 3] - 
          17*CHl3[1, 1] - 17*CHl3[2, 2] - 14*CHl3[3, 3]) + 
        16*MW2^5*(2*CHe[3, 3] - 2*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 
          2*CHl3[3, 3]) + 2*MW2^2*MZ2^3*(-64*CHe[3, 3] + 78*CHl1[3, 3] + 
          19*CHl3[1, 1] + 19*CHl3[2, 2] + 78*CHl3[3, 3]) + 
        MW2*MZ2^4*(43*CHe[3, 3] - 66*(CHl1[3, 3] + CHl3[3, 3])) - 
        5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
        2*MW2^3*MZ2^2*(86*CHe[3, 3] - 9*(10*CHl1[3, 3] + 7*CHl3[1, 1] + 
            7*CHl3[2, 2] + 10*CHl3[3, 3]))) + 
      MW2*(6912*MW2^8*(4*CHe[3, 3] - 4*CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
          4*CHl3[3, 3]) - 256*MW2^7*(48*MT2*(2*CHe[3, 3] - 2*CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
          MZ2*((869 - 72*Pi^2)*CHe[3, 3] + (-1031 + 72*Pi^2)*CHl1[3, 3] + 
            79*CHl3[1, 1] - 36*Pi^2*CHl3[1, 1] + 79*CHl3[2, 2] - 
            36*Pi^2*CHl3[2, 2] - 581*CHl3[3, 3] + 72*Pi^2*CHl3[3, 3])) + 
        32*MW2^6*MZ2*(192*MT2*(14*CHe[3, 3] - 18*CHl1[3, 3] + 7*CHl3[1, 1] + 
            7*CHl3[2, 2] - 18*CHl3[3, 3]) + 
          MZ2*((24722 - 2880*Pi^2)*CHe[3, 3] + 6*(-4067 + 432*Pi^2)*
             CHl1[3, 3] + 8935*CHl3[1, 1] - 1440*Pi^2*CHl3[1, 1] + 
            8935*CHl3[2, 2] - 1440*Pi^2*CHl3[2, 2] - 15090*CHl3[3, 3] + 
            2592*Pi^2*CHl3[3, 3])) + 3*MZ2^7*
         (-270*MT2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
          MZ2*((2203 - 264*Pi^2)*CHe[3, 3] - 2*((-767 + 96*Pi^2)*CHl1[3, 3] + 
              45*(-33 + 4*Pi^2)*CHl3[1, 1] - 1485*CHl3[2, 2] + 
              180*Pi^2*CHl3[2, 2] - 807*CHl3[3, 3] + 96*Pi^2*CHl3[3, 3]))) + 
        32*MW2^5*MZ2^2*(MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
            48*CHe[1, 1] + 48*CHe[2, 2] - 47299*CHe[3, 3] + 
            5832*Pi^2*CHe[3, 3] + 48*CHl1[1, 1] + 48*CHl1[2, 2] + 
            36263*CHl1[3, 3] - 4680*Pi^2*CHl1[3, 3] - 24893*CHl3[1, 1] + 
            2988*Pi^2*CHl3[1, 1] - 24893*CHl3[2, 2] + 2988*Pi^2*CHl3[2, 2] + 
            30077*CHl3[3, 3] - 4680*Pi^2*CHl3[3, 3] - 48*CHq1[1, 1] - 
            48*CHq1[2, 2] - 120*CHq1[3, 3] - 144*CHq3[1, 1] - 
            144*CHq3[2, 2] - 72*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 
            48*CHu[3, 3]) - 3*MT2*(1090*CHe[3, 3] - 1922*CHl1[3, 3] + 
            527*CHl3[1, 1] + 527*CHl3[2, 2] - 1922*CHl3[3, 3] - 
            48*CHq1[3, 3] - 60*CHq3[3, 3] + 96*CHu[3, 3])) + 
        3*MW2*MZ2^6*(6*MT2*(391*CHe[3, 3] - 562*CHl1[3, 3] + 90*CHl3[1, 1] + 
            90*CHl3[2, 2] - 562*CHl3[3, 3] + 80*CHq1[3, 3] + 100*CHq3[3, 3] - 
            160*CHu[3, 3]) + MZ2*(160*CHd[1, 1] + 160*CHd[2, 2] + 
            160*CHd[3, 3] + 160*CHe[1, 1] + 160*CHe[2, 2] - 25113*CHe[3, 3] + 
            3120*Pi^2*CHe[3, 3] + 160*CHl1[1, 1] + 160*CHl1[2, 2] - 
            5666*CHl1[3, 3] + 576*Pi^2*CHl1[3, 3] - 23434*CHl3[1, 1] + 
            2952*Pi^2*CHl3[1, 1] - 23434*CHl3[2, 2] + 2952*Pi^2*CHl3[2, 2] - 
            1098*CHl3[3, 3] + 576*Pi^2*CHl3[3, 3] - 160*CHq1[1, 1] - 
            160*CHq1[2, 2] - 400*CHq1[3, 3] - 480*CHq3[1, 1] - 
            480*CHq3[2, 2] - 240*CHq3[3, 3] - 320*CHu[1, 1] - 320*CHu[2, 2] + 
            160*CHu[3, 3])) - 8*MW2^4*MZ2^3*
         (-6*MT2*(894*CHe[3, 3] - 2862*CHl1[3, 3] + 371*CHl3[1, 1] + 
            371*CHl3[2, 2] - 2862*CHl3[3, 3] - 288*CHq1[3, 3] - 
            360*CHq3[3, 3] + 576*CHu[3, 3]) + MZ2*(576*CHd[1, 1] + 
            576*CHd[2, 2] + 576*CHd[3, 3] + 576*CHe[1, 1] + 576*CHe[2, 2] - 
            205545*CHe[3, 3] + 25200*Pi^2*CHe[3, 3] + 576*CHl1[1, 1] + 
            576*CHl1[2, 2] + 120747*CHl1[3, 3] - 16992*Pi^2*CHl1[3, 3] - 
            128143*CHl3[1, 1] + 13608*Pi^2*CHl3[1, 1] - 128143*CHl3[2, 2] + 
            13608*Pi^2*CHl3[2, 2] + 134439*CHl3[3, 3] - 16992*Pi^2*
             CHl3[3, 3] - 576*CHq1[1, 1] - 576*CHq1[2, 2] - 1440*CHq1[3, 3] - 
            1728*CHq3[1, 1] - 1728*CHq3[2, 2] - 864*CHq3[3, 3] - 
            1152*CHu[1, 1] - 1152*CHu[2, 2] + 576*CHu[3, 3])) - 
        2*MW2^2*MZ2^5*(12*MT2*(860*CHe[3, 3] - 617*CHl1[3, 3] + 
            314*CHl3[1, 1] + 314*CHl3[2, 2] - 617*CHl3[3, 3] + 
            324*CHq1[3, 3] + 405*CHq3[3, 3] - 648*CHu[3, 3]) + 
          MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 1296*CHd[3, 3] + 
            1296*CHe[1, 1] + 1296*CHe[2, 2] - 189355*CHe[3, 3] + 
            23328*Pi^2*CHe[3, 3] + 1296*CHl1[1, 1] + 1296*CHl1[2, 2] + 
            28840*CHl1[3, 3] - 4896*Pi^2*CHl1[3, 3] - 144205*CHl3[1, 1] + 
            16704*Pi^2*CHl3[1, 1] - 144205*CHl3[2, 2] + 16704*Pi^2*
             CHl3[2, 2] + 75484*CHl3[3, 3] - 4896*Pi^2*CHl3[3, 3] - 
            1296*CHq1[1, 1] - 1296*CHq1[2, 2] - 3240*CHq1[3, 3] - 
            3888*CHq3[1, 1] - 3888*CHq3[2, 2] - 1944*CHq3[3, 3] - 
            2592*CHu[1, 1] - 2592*CHu[2, 2] + 1296*CHu[3, 3])) + 
        2*MW2^3*MZ2^4*(6*MT2*(1258*CHe[3, 3] + 2714*CHl1[3, 3] + 
            665*CHl3[1, 1] + 665*CHl3[2, 2] + 2714*CHl3[3, 3] + 
            1296*CHq1[3, 3] + 1620*CHq3[3, 3] - 2592*CHu[3, 3]) + 
          MZ2*(2592*CHd[1, 1] + 2592*CHd[2, 2] + 2592*CHd[3, 3] + 
            2592*CHe[1, 1] + 2592*CHe[2, 2] - 519286*CHe[3, 3] + 
            63360*Pi^2*CHe[3, 3] + 2592*CHl1[1, 1] + 2592*CHl1[2, 2] + 
            210106*CHl1[3, 3] - 30816*Pi^2*CHl1[3, 3] - 357185*CHl3[1, 1] + 
            37872*Pi^2*CHl3[1, 1] - 357185*CHl3[2, 2] + 37872*Pi^2*
             CHl3[2, 2] + 312130*CHl3[3, 3] - 30816*Pi^2*CHl3[3, 3] - 
            2592*CHq1[1, 1] - 2592*CHq1[2, 2] - 6480*CHq1[3, 3] - 
            7776*CHq3[1, 1] - 7776*CHq3[2, 2] - 3888*CHq3[3, 3] - 
            5184*CHu[1, 1] - 5184*CHu[2, 2] + 2592*CHu[3, 3]))) - 
      MH2*(6912*MW2^8*(4*CHe[3, 3] - 4*CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 
          4*CHl3[3, 3]) - 256*MW2^7*(48*MT2*(2*CHe[3, 3] - 2*CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
          MZ2*((869 - 72*Pi^2)*CHe[3, 3] + (-1031 + 72*Pi^2)*CHl1[3, 3] + 
            79*CHl3[1, 1] - 36*Pi^2*CHl3[1, 1] + 79*CHl3[2, 2] - 
            36*Pi^2*CHl3[2, 2] - 581*CHl3[3, 3] + 72*Pi^2*CHl3[3, 3])) + 
        16*MW2^6*MZ2*(384*MT2*(14*CHe[3, 3] - 18*CHl1[3, 3] + 7*CHl3[1, 1] + 
            7*CHl3[2, 2] - 18*CHl3[3, 3]) + 
          MZ2*((49426 - 5760*Pi^2)*CHe[3, 3] + 6*(-8131 + 864*Pi^2)*
             CHl1[3, 3] + 18059*CHl3[1, 1] - 2880*Pi^2*CHl3[1, 1] + 
            18059*CHl3[2, 2] - 2880*Pi^2*CHl3[2, 2] - 30162*CHl3[3, 3] + 
            5184*Pi^2*CHl3[3, 3])) + 3*MZ2^7*
         (-270*MT2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
          MZ2*((2203 - 264*Pi^2)*CHe[3, 3] - 2*((-767 + 96*Pi^2)*CHl1[3, 3] + 
              45*(-33 + 4*Pi^2)*CHl3[1, 1] - 1485*CHl3[2, 2] + 
              180*Pi^2*CHl3[2, 2] - 807*CHl3[3, 3] + 96*Pi^2*CHl3[3, 3]))) + 
        6*MW2*MZ2^6*(3*MT2*(391*CHe[3, 3] - 562*CHl1[3, 3] + 90*CHl3[1, 1] + 
            90*CHl3[2, 2] - 562*CHl3[3, 3] + 80*CHq1[3, 3] + 100*CHq3[3, 3] - 
            160*CHu[3, 3]) + MZ2*(80*CHd[1, 1] + 80*CHd[2, 2] + 
            80*CHd[3, 3] + 80*CHe[1, 1] + 80*CHe[2, 2] - 12549*CHe[3, 3] + 
            1560*Pi^2*CHe[3, 3] + 80*CHl1[1, 1] + 80*CHl1[2, 2] - 
            2848*CHl1[3, 3] + 288*Pi^2*CHl1[3, 3] - 11717*CHl3[1, 1] + 
            1476*Pi^2*CHl3[1, 1] - 11717*CHl3[2, 2] + 1476*Pi^2*CHl3[2, 2] - 
            564*CHl3[3, 3] + 288*Pi^2*CHl3[3, 3] - 80*CHq1[1, 1] - 
            80*CHq1[2, 2] - 200*CHq1[3, 3] - 240*CHq3[1, 1] - 
            240*CHq3[2, 2] - 120*CHq3[3, 3] - 160*CHu[1, 1] - 160*CHu[2, 2] + 
            80*CHu[3, 3])) + 8*MW2^5*MZ2^2*
         (-12*MT2*(1090*CHe[3, 3] - 1922*CHl1[3, 3] + 527*CHl3[1, 1] + 
            527*CHl3[2, 2] - 1922*CHl3[3, 3] - 48*CHq1[3, 3] - 
            60*CHq3[3, 3] + 96*CHu[3, 3]) + MZ2*(192*CHd[1, 1] + 
            192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] - 
            189070*CHe[3, 3] + 23328*Pi^2*CHe[3, 3] + 192*CHl1[1, 1] + 
            192*CHl1[2, 2] + 144926*CHl1[3, 3] - 18720*Pi^2*CHl1[3, 3] - 
            100859*CHl3[1, 1] + 11952*Pi^2*CHl3[1, 1] - 100859*CHl3[2, 2] + 
            11952*Pi^2*CHl3[2, 2] + 120182*CHl3[3, 3] - 18720*Pi^2*
             CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 480*CHq1[3, 3] - 
            576*CHq3[1, 1] - 576*CHq3[2, 2] - 288*CHq3[3, 3] - 
            384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3])) + 
        4*MW2^3*MZ2^4*(3*MT2*(1258*CHe[3, 3] + 2714*CHl1[3, 3] + 
            665*CHl3[1, 1] + 665*CHl3[2, 2] + 2714*CHl3[3, 3] + 
            1296*CHq1[3, 3] + 1620*CHq3[3, 3] - 2592*CHu[3, 3]) + 
          MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 1296*CHd[3, 3] + 
            1296*CHe[1, 1] + 1296*CHe[2, 2] - 259355*CHe[3, 3] + 
            31680*Pi^2*CHe[3, 3] + 1296*CHl1[1, 1] + 1296*CHl1[2, 2] + 
            104702*CHl1[3, 3] - 15408*Pi^2*CHl1[3, 3] - 180460*CHl3[1, 1] + 
            18936*Pi^2*CHl3[1, 1] - 180460*CHl3[2, 2] + 18936*Pi^2*
             CHl3[2, 2] + 155714*CHl3[3, 3] - 15408*Pi^2*CHl3[3, 3] - 
            1296*CHq1[1, 1] - 1296*CHq1[2, 2] - 3240*CHq1[3, 3] - 
            3888*CHq3[1, 1] - 3888*CHq3[2, 2] - 1944*CHq3[3, 3] - 
            2592*CHu[1, 1] - 2592*CHu[2, 2] + 1296*CHu[3, 3])) - 
        2*MW2^4*MZ2^3*(-24*MT2*(894*CHe[3, 3] - 2862*CHl1[3, 3] + 
            371*CHl3[1, 1] + 371*CHl3[2, 2] - 2862*CHl3[3, 3] - 
            288*CHq1[3, 3] - 360*CHq3[3, 3] + 576*CHu[3, 3]) + 
          MZ2*(2304*CHd[1, 1] + 2304*CHd[2, 2] + 2304*CHd[3, 3] + 
            2304*CHe[1, 1] + 2304*CHe[2, 2] - 821406*CHe[3, 3] + 
            100800*Pi^2*CHe[3, 3] + 2304*CHl1[1, 1] + 2304*CHl1[2, 2] + 
            482178*CHl1[3, 3] - 67968*Pi^2*CHl1[3, 3] - 519133*CHl3[1, 1] + 
            54432*Pi^2*CHl3[1, 1] - 519133*CHl3[2, 2] + 54432*Pi^2*
             CHl3[2, 2] + 536946*CHl3[3, 3] - 67968*Pi^2*CHl3[3, 3] - 
            2304*CHq1[1, 1] - 2304*CHq1[2, 2] - 5760*CHq1[3, 3] - 
            6912*CHq3[1, 1] - 6912*CHq3[2, 2] - 3456*CHq3[3, 3] - 
            4608*CHu[1, 1] - 4608*CHu[2, 2] + 2304*CHu[3, 3])) - 
        MW2^2*MZ2^5*(24*MT2*(860*CHe[3, 3] - 617*CHl1[3, 3] + 
            314*CHl3[1, 1] + 314*CHl3[2, 2] - 617*CHl3[3, 3] + 
            324*CHq1[3, 3] + 405*CHq3[3, 3] - 648*CHu[3, 3]) + 
          MZ2*(2592*CHd[1, 1] + 2592*CHd[2, 2] + 2592*CHd[3, 3] + 
            2592*CHe[1, 1] + 2592*CHe[2, 2] - 378323*CHe[3, 3] + 
            46656*Pi^2*CHe[3, 3] + 2592*CHl1[1, 1] + 2592*CHl1[2, 2] + 
            57086*CHl1[3, 3] - 9792*Pi^2*CHl1[3, 3] - 290030*CHl3[1, 1] + 
            33408*Pi^2*CHl3[1, 1] - 290030*CHl3[2, 2] + 33408*Pi^2*
             CHl3[2, 2] + 150374*CHl3[3, 3] - 9792*Pi^2*CHl3[3, 3] - 
            2592*CHq1[1, 1] - 2592*CHq1[2, 2] - 6480*CHq1[3, 3] - 
            7776*CHq3[1, 1] - 7776*CHq3[2, 2] - 3888*CHq3[3, 3] - 
            5184*CHu[1, 1] - 5184*CHu[2, 2] + 2592*CHu[3, 3])))))/
    (108*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + (16*MW2*MZ2^3*SW2^2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 Class[8]*((-12*MW2^2*MZ2^3*SW2^2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((MZ2*(-9*MH2^2*MW2^2*MZ2^2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        MW2*(3456*MW2^7 + 6*MT2*MW2^2*(1024*MW2^4 - 2560*MW2^3*MZ2 + 
            2088*MW2^2*MZ2^2 - 692*MW2*MZ2^3 + 101*MZ2^4) + 
          MW2^2*MZ2^5*(118393 - 12816*Pi^2) + 135*MZ2^7*(33 - 4*Pi^2) - 
          256*MW2^6*MZ2*(-53 + 18*Pi^2) - 576*MW2^4*MZ2^3*(-473 + 51*Pi^2) + 
          54*MW2*MZ2^6*(-589 + 72*Pi^2) + 16*MW2^5*MZ2^2*
           (-8087 + 1152*Pi^2) + 4*MW2^3*MZ2^4*(-62695 + 6264*Pi^2)) - 
        MH2*(3456*MW2^7 + 6*MT2*MW2^2*(1024*MW2^4 - 2560*MW2^3*MZ2 + 
            2088*MW2^2*MZ2^2 - 692*MW2*MZ2^3 + 101*MZ2^4) + 
          MW2^2*MZ2^5*(119203 - 12816*Pi^2) + 135*MZ2^7*(33 - 4*Pi^2) - 
          256*MW2^6*MZ2*(-53 + 18*Pi^2) + 54*MW2*MZ2^6*(-589 + 72*Pi^2) - 
          36*MW2^4*MZ2^3*(-7669 + 816*Pi^2) + 8*MW2^5*MZ2^2*
           (-16363 + 2304*Pi^2) + MW2^3*MZ2^4*(-253705 + 25056*Pi^2)))*SW2^2)/
      (54*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       Pi^2) - (MH2*MW2^2*MZ2^2*(MH2^3*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) - 
        12*MW2^2*MZ2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        MH2^2*(-48*MW2^3 + 16*MW2^2*MZ2 + 94*MW2*MZ2^2 - 57*MZ2^3) + 
        MH2*(24*MW2^4 + 244*MW2^3*MZ2 - 461*MW2^2*MZ2^2 + 132*MW2*MZ2^3 + 
          45*MZ2^4))*SW2^2*B0i[bb0, 0, 0, MH2])/(3*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (2*MW2^2*MZ2*(32*MZ2*(8*MW2^4 - 20*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 
          8*MW2*MZ2^3 - 5*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
          1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
       B0i[bb0, 0, 0, MT2])/(9*(-2*MW2 + MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (MW2*MZ2*(MW2^2*(192*MW2^6 - 192*MW2^5*MZ2 - 168*MW2^4*MZ2^2 - 
          260*MW2^3*MZ2^3 + 430*MW2^2*MZ2^4 - 3*MW2*MZ2^5 - 60*MZ2^6) + 
        4*MH2^2*(48*MW2^6 - 48*MW2^5*MZ2 - 78*MW2^4*MZ2^2 - 11*MW2^3*MZ2^3 + 
          103*MW2^2*MZ2^4 - 12*MW2*MZ2^5 - 15*MZ2^6) + 
        MH2*MW2*(-384*MW2^6 + 384*MW2^5*MZ2 + 552*MW2^4*MZ2^2 + 
          124*MW2^3*MZ2^3 - 689*MW2^2*MZ2^4 + 6*MW2*MZ2^5 + 120*MZ2^6))*SW2^2*
       B0i[bb0, 0, 0, MW2])/(3*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2*MZ2^3*(MH2*MW2*(24*MW2^2 - 44*MW2*MZ2 + 19*MZ2^2) + 
        6*(208*MW2^4 - 552*MW2^3*MZ2 + 438*MW2^2*MZ2^2 - 110*MW2*MZ2^3 + 
          5*MZ2^4))*SW2^2*B0i[bb0, 0, 0, MZ2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(24*MW2^2 - 44*MW2*MZ2 + 
        19*MZ2^2)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MW2^2*MZ2*(MZ2*(256*MW2^4 - 640*MW2^3*MZ2 + 360*MW2^2*MZ2^2 + 
          124*MW2*MZ2^3 - 103*MZ2^4) + MT2*(512*MW2^4 - 1280*MW2^3*MZ2 + 
          1368*MW2^2*MZ2^2 - 940*MW2*MZ2^3 + 307*MZ2^4))*SW2^2*
       B0i[bb0, MZ2, MT2, MT2])/(9*(-2*MW2 + MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2*(192*MW2^5 - 192*MW2^4*MZ2 - 840*MW2^3*MZ2^2 + 
        1372*MW2^2*MZ2^3 - 390*MW2*MZ2^4 - 109*MZ2^5)*SW2^2*
       B0i[bb0, MZ2, MW2, MW2])/(3*(2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
     (8*MW2^3*MZ2*(16*MW2^5 - 72*MW2^4*MZ2 + 66*MW2^3*MZ2^2 + 
        48*MW2^2*MZ2^3 - 75*MW2*MZ2^4 + 20*MZ2^5)*SW2^2*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (4*MW2^2*MZ2^3*(56*MW2^4 - 76*MW2^3*MZ2 - 39*MW2^2*MZ2^2 + 
        74*MW2*MZ2^3 - 19*MZ2^4)*SW2^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
    Cll[1, 2, 2, 1] - ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
     (-2*MW2*MZ2*(3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] + 
        12*Cee[1, 1, 3, 3] + 12*Cee[2, 2, 3, 3] + 12*Cee[3, 3, 3, 3] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] - 4*Cld[3, 3, 1, 1] - 
        4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] + 3*Cle[1, 1, 3, 3] + 
        3*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 4*Cle[3, 3, 2, 2] - 
        Cle[3, 3, 3, 3] - 8*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] - 
        8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] - 14*Cll[3, 3, 3, 3] + 
        4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] - Clq1[3, 3, 3, 3] - 
        6*Clq3[3, 3, 1, 1] - 6*Clq3[3, 3, 2, 2] - Clq3[3, 3, 3, 3] + 
        8*Clu[3, 3, 1, 1] + 8*Clu[3, 3, 2, 2] - 3*Cqe[1, 1, 3, 3] - 
        3*Cqe[2, 2, 3, 3]) + MZ2^2*(2*Ced[3, 3, 1, 1] + 2*Ced[3, 3, 2, 2] + 
        2*Ced[3, 3, 3, 3] + 8*Cee[1, 1, 3, 3] + 8*Cee[2, 2, 3, 3] + 
        8*Cee[3, 3, 3, 3] - 4*Ceu[3, 3, 1, 1] - 4*Ceu[3, 3, 2, 2] - 
        4*Cld[3, 3, 1, 1] - 4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] + 
        2*Cle[1, 1, 3, 3] + 2*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 
        4*Cle[3, 3, 2, 2] - 2*Cle[3, 3, 3, 3] - 8*Cll[1, 1, 3, 3] - 
        4*Cll[1, 3, 3, 1] - 8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] - 
        12*Cll[3, 3, 3, 3] + 4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] + 
        2*Clq1[3, 3, 3, 3] + 2*Clq3[3, 3, 3, 3] + 8*Clu[3, 3, 1, 1] + 
        8*Clu[3, 3, 2, 2] - 2*Cqe[1, 1, 3, 3] - 2*Cqe[2, 2, 3, 3] - 
        Cqe[3, 3, 3, 3]) + 4*MW2^2*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + 
        Ced[3, 3, 3, 3] + 4*Cee[1, 1, 3, 3] + 4*Cee[2, 2, 3, 3] + 
        4*Cee[3, 3, 3, 3] - 2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] - 
        Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] + 
        Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] - Cle[3, 3, 1, 1] - 
        Cle[3, 3, 2, 2] - 2*Cll[1, 1, 3, 3] - 2*Cll[1, 3, 3, 1] - 
        2*Cll[2, 2, 3, 3] - 2*Cll[2, 3, 3, 2] - 4*Cll[3, 3, 3, 3] + 
        Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] - Clq1[3, 3, 3, 3] - 
        3*Clq3[3, 3, 1, 1] - 3*Clq3[3, 3, 2, 2] - Clq3[3, 3, 3, 3] + 
        2*Clu[3, 3, 1, 1] + 2*Clu[3, 3, 2, 2] - Cqe[1, 1, 3, 3] - 
        Cqe[2, 2, 3, 3] + Cqe[3, 3, 3, 3])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (-(MZ2^3*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[3, 3, 3, 3] - 
         8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3])) + 
      16*MW2^3*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
        Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
      MW2*MZ2^2*(20*Ceu[3, 3, 3, 3] - 14*Clq1[3, 3, 3, 3] + 
        9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 14*Clq3[3, 3, 3, 3] - 
        32*Clu[3, 3, 3, 3] + 8*Cqe[3, 3, 3, 3]) - 
      MW2^2*MZ2*(32*Ceu[3, 3, 3, 3] - 28*Clq1[3, 3, 3, 3] + 
        9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 28*Clq3[3, 3, 3, 3] - 
        40*Clu[3, 3, 3, 3] + 20*Cqe[3, 3, 3, 3])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        8*MW2^2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) - 2*MW2*MZ2*
         (6*Ceu[3, 3, 3, 3] - 5*Clq1[3, 3, 3, 3] + 5*Clq3[3, 3, 3, 3] - 
          8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 3, 3])) + 
      MT2*(16*MW2^2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        MZ2^2*(-Ceu[3, 3, 3, 3] - 22*Clq1[3, 3, 3, 3] + 22*Clq3[3, 3, 3, 3] + 
          2*Clu[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3]) - 
        2*MW2*MZ2*(3*Ceu[3, 3, 3, 3] - 19*Clq1[3, 3, 3, 3] + 
          19*Clq3[3, 3, 3, 3] - 7*Clu[3, 3, 3, 3] + 15*Cqe[3, 3, 3, 3]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2*SW2*(MZ2^3*(6*MT2*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        MZ2*(-4*Ced[3, 3, 1, 1] - 4*Ced[3, 3, 2, 2] - 4*Ced[3, 3, 3, 3] - 
          4*Cee[1, 1, 3, 3] - 4*Cee[2, 2, 3, 3] - 4*Cee[3, 3, 3, 3] + 
          8*Ceu[3, 3, 1, 1] + 8*Ceu[3, 3, 2, 2] - 4*Ceu[3, 3, 3, 3] + 
          8*Cld[3, 3, 1, 1] + 8*Cld[3, 3, 2, 2] + 8*Cld[3, 3, 3, 3] - 
          4*Cle[1, 1, 3, 3] - 4*Cle[2, 2, 3, 3] + 8*Cle[3, 3, 1, 1] + 
          8*Cle[3, 3, 2, 2] + 4*Cle[3, 3, 3, 3] + 16*Cll[1, 1, 3, 3] - 
          4*Cll[1, 3, 3, 1] + 16*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] + 
          12*Cll[3, 3, 3, 3] - 8*Clq1[3, 3, 1, 1] - 8*Clq1[3, 3, 2, 2] - 
          2*Clq1[3, 3, 3, 3] - 6*Clq3[3, 3, 3, 3] - 16*Clu[3, 3, 1, 1] - 
          16*Clu[3, 3, 2, 2] + 8*Clu[3, 3, 3, 3] + 4*Cqe[1, 1, 3, 3] + 
          4*Cqe[2, 2, 3, 3] + Cqe[3, 3, 3, 3])) + 
      MW2*MZ2^2*(2*MZ2*(10*Ced[3, 3, 1, 1] + 10*Ced[3, 3, 2, 2] + 
          10*Ced[3, 3, 3, 3] + 10*Cee[1, 1, 3, 3] + 10*Cee[2, 2, 3, 3] + 
          10*Cee[3, 3, 3, 3] - 20*Ceu[3, 3, 1, 1] - 20*Ceu[3, 3, 2, 2] + 
          10*Ceu[3, 3, 3, 3] - 16*Cld[3, 3, 1, 1] - 16*Cld[3, 3, 2, 2] - 
          16*Cld[3, 3, 3, 3] + 10*Cle[1, 1, 3, 3] + 10*Cle[2, 2, 3, 3] - 
          16*Cle[3, 3, 1, 1] - 16*Cle[3, 3, 2, 2] - 6*Cle[3, 3, 3, 3] - 
          32*Cll[1, 1, 3, 3] + 10*Cll[1, 3, 3, 1] - 32*Cll[2, 2, 3, 3] + 
          10*Cll[2, 3, 3, 2] - 22*Cll[3, 3, 3, 3] + 16*Clq1[3, 3, 1, 1] + 
          16*Clq1[3, 3, 2, 2] - 5*Clq1[3, 3, 3, 3] - 12*Clq3[3, 3, 1, 1] - 
          12*Clq3[3, 3, 2, 2] + 9*Clq3[3, 3, 3, 3] + 32*Clu[3, 3, 1, 1] + 
          32*Clu[3, 3, 2, 2] - 16*Clu[3, 3, 3, 3] - 10*Cqe[1, 1, 3, 3] - 
          10*Cqe[2, 2, 3, 3] + 2*Cqe[3, 3, 3, 3]) - 
        3*MT2*(40*Ceu[3, 3, 3, 3] - 28*Clq1[3, 3, 3, 3] + 
          9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 28*Clq3[3, 3, 3, 3] - 
          64*Clu[3, 3, 3, 3] + 16*Cqe[3, 3, 3, 3])) + 
      2*MW2^3*(-48*MT2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + 
          Clq3[3, 3, 3, 3] - Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        MZ2*(8*Ced[3, 3, 1, 1] + 8*Ced[3, 3, 2, 2] + 8*Ced[3, 3, 3, 3] + 
          8*Cee[1, 1, 3, 3] + 8*Cee[2, 2, 3, 3] + 8*Cee[3, 3, 3, 3] - 
          16*Ceu[3, 3, 1, 1] - 16*Ceu[3, 3, 2, 2] + 8*Ceu[3, 3, 3, 3] - 
          8*Cld[3, 3, 1, 1] - 8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] + 
          8*Cle[1, 1, 3, 3] + 8*Cle[2, 2, 3, 3] - 8*Cle[3, 3, 1, 1] - 
          8*Cle[3, 3, 2, 2] - 45*Cll[1, 1, 2, 2] - 16*Cll[1, 1, 3, 3] + 
          8*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 8*Cll[2, 3, 3, 2] - 
          8*Cll[3, 3, 3, 3] + 8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] - 
          16*Clq1[3, 3, 3, 3] - 24*Clq3[3, 3, 1, 1] - 24*Clq3[3, 3, 2, 2] + 
          16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 8*Clu[3, 3, 3, 3] - 
          8*Cqe[1, 1, 3, 3] - 8*Cqe[2, 2, 3, 3] + 16*Cqe[3, 3, 3, 3])) + 
      MW2^2*MZ2*(MZ2*(-32*Ced[3, 3, 1, 1] - 32*Ced[3, 3, 2, 2] - 
          32*Ced[3, 3, 3, 3] - 32*Cee[1, 1, 3, 3] - 32*Cee[2, 2, 3, 3] - 
          32*Cee[3, 3, 3, 3] + 64*Ceu[3, 3, 1, 1] + 64*Ceu[3, 3, 2, 2] - 
          32*Ceu[3, 3, 3, 3] + 40*Cld[3, 3, 1, 1] + 40*Cld[3, 3, 2, 2] + 
          40*Cld[3, 3, 3, 3] - 32*Cle[1, 1, 3, 3] - 32*Cle[2, 2, 3, 3] + 
          40*Cle[3, 3, 1, 1] + 40*Cle[3, 3, 2, 2] + 8*Cle[3, 3, 3, 3] + 
          90*Cll[1, 1, 2, 2] + 80*Cll[1, 1, 3, 3] - 32*Cll[1, 3, 3, 1] + 
          80*Cll[2, 2, 3, 3] - 32*Cll[2, 3, 3, 2] + 48*Cll[3, 3, 3, 3] - 
          40*Clq1[3, 3, 1, 1] - 40*Clq1[3, 3, 2, 2] + 44*Clq1[3, 3, 3, 3] + 
          72*Clq3[3, 3, 1, 1] + 72*Clq3[3, 3, 2, 2] - 12*Clq3[3, 3, 3, 3] - 
          80*Clu[3, 3, 1, 1] - 80*Clu[3, 3, 2, 2] + 40*Clu[3, 3, 3, 3] + 
          32*Cqe[1, 1, 3, 3] + 32*Cqe[2, 2, 3, 3] - 28*Cqe[3, 3, 3, 3]) + 
        3*MT2*(64*Ceu[3, 3, 3, 3] - 56*Clq1[3, 3, 3, 3] + 
          9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 56*Clq3[3, 3, 3, 3] - 
          80*Clu[3, 3, 3, 3] + 40*Cqe[3, 3, 3, 3]))))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-32*Sqrt[2]*MT*MW2*MZ2^2*SW2^3*(MW2*MZ*CuB[3, 3] + 
      MW*MZ2*SW*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (32*Sqrt[2]*MT*MW2*MZ2^2*SW2^3*B0i[bb0, 0, 0, MT2]*
     (MW2*MZ*CuB[3, 3] + MW*MZ2*SW*CuW[3, 3]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (2*Sqrt[2]*MT*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*(5*MW*MZ2^3*CuW[3, 3] + 
      3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 7*MW*CuW[3, 3]) - 
      16*MW2^2*MZ2*(MZ*SW*CuB[3, 3] - 2*MW*CuW[3, 3]) + 
      16*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AtauLR_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
 ((2*MW2 - MZ2)*MZ2*SW2*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
    8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
    32*MT2*MW2*MZ2*SW2))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MH2^2*(2*MW2 - MZ2)*MZ2^2*SW2^2*B0i[bb0, 0, 0, MH2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MT2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*SW2*
   B0i[bb0, 0, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MW2*(2*MW2 - MZ2)*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + 
    MZ2^2*(-MH2 + 17*MZ2))*SW2*B0i[bb0, 0, 0, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 ((2*MW2 - MZ2)*MZ2*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + 
    MZ2^3)*SW2*B0i[bb0, 0, 0, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) + (2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
   (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - ((-96*MW2^5 + 8*MW2^4*MZ2 + 188*MW2^3*MZ2^2 - 
    114*MW2^2*MZ2^3 + 13*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (MW2*(2*MW2 - MZ2)*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*
   B0i[bb0, MZ2, MH2, MZ2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (2*MW2*(2*MW2 - MZ2)*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
    MZ2^2)*SW2*B0i[bb0, MZ2, MT2, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) - (CW2*(48*MW2^5 + 32*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 
    12*MW2^2*MZ2^3 + 19*MW2*MZ2^4 + MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (8*MW2^3*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + (4*MW2*(2*MW2 - MZ2)*MZ2^2*(MW2 + MZ2)^2*SW2^2*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + ((-2*CWw*MW*MW2*MZ2^3*(-2*MW2 + MZ2)*SW2^2)/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2^2*(2*MW2^3 - 7*MW2^2*MZ2 + 7*MW2*MZ2^2 - 2*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2*MZ2^2*(-2*MW2 + MZ2)*(-MW2 + MZ2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2*MZ2*(8*MW2^3 - 14*MW2^2*MZ2 + 7*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) - (12*CWw*MW*MW2*(4*MW2^4 + 4*MW2^3*MZ2 - 15*MW2^2*MZ2^2 + 
      8*MW2*MZ2^3 - MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (24*CWw*MW*MW2^3*(2*MW2 - MZ2)*MZ2^2*SW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA))*Class[1] + 
 (8*CHD*MW2*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*Class[3])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((CHD*(-13824*MW2^8 + 48*MT2*MW2*(256*MW2^6 - 1024*MW2^5*MZ2 + 
         1536*MW2^4*MZ2^2 - 936*MW2^3*MZ2^3 + 44*MW2^2*MZ2^4 + 
         169*MW2*MZ2^5 - 45*MZ2^6) + 135*MZ2^8*(-33 + 4*Pi^2) - 
       64*MW2^7*MZ2*(-811 + 72*Pi^2) + 32*MW2^6*MZ2^2*(-3413 + 720*Pi^2) - 
       72*MW2^5*MZ2^2*(8*MH2 - 2485*MZ2 + 664*MZ2*Pi^2) + 
       72*MW2^4*MZ2^3*(24*MH2 - 3211*MZ2 + 756*MZ2*Pi^2) - 
       3*MW2*MZ2^6*(60*MH2 - 12277*MZ2 + 1476*MZ2*Pi^2) + 
       2*MW2^2*MZ2^5*(486*MH2 - 60703*MZ2 + 8352*MZ2*Pi^2) - 
       2*MW2^3*MZ2^4*(972*MH2 - 106273*MZ2 + 18936*MZ2*Pi^2)) + 
     96*CHbox*MW2*MZ2^4*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
      SW2^2)/(108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(-4*CHbox*MH2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
        27*MW2*MZ2^3 + 5*MZ2^4) + CHD*MZ2*
       (12*MW2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3) + 
        MH2*(8*MW2^3 - 28*MW2^2*MZ2 + 23*MW2*MZ2^2 - 5*MZ2^3)))*SW2*
     B0i[bb0, 0, 0, MH2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(9*MT2^2*MZ2^3*(24*MW2^3 - 60*MW2^2*MZ2 + 45*MW2*MZ2^2 - 10*MZ2^3) - 
      4*MT2*MW2*(256*MW2^6 - 1024*MW2^5*MZ2 + 1536*MW2^4*MZ2^2 - 
        936*MW2^3*MZ2^3 + 44*MW2^2*MZ2^4 + 169*MW2*MZ2^5 - 45*MZ2^6) - 
      32*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CW2*(-4*CHbox*(MH2 - 2*MW2)*MZ2^2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(384*MW2^7 - 1856*MW2^6*MZ2 + 2544*MW2^5*MZ2^2 - 
        6*MW2^2*(MH2 - 423*MZ2)*MZ2^4 + 2*MW2*(9*MH2 - 263*MZ2)*MZ2^5 - 
        5*MZ2^6*(MH2 + 3*MZ2) + 16*MW2^4*MZ2^2*(MH2 + 20*MZ2) - 
        24*MW2^3*MZ2^3*(MH2 + 142*MZ2)))*B0i[bb0, 0, 0, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(16*MW2^4 - 48*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 5*MZ2^4) + 
      CHD*(-384*MW2^7 + 288*MW2^6*MZ2 + 1264*MW2^5*MZ2^2 + 15*MZ2^7 + 
        2*MW2*MZ2^5*(5*MH2 + 14*MZ2) + 30*MW2^3*MZ2^3*(2*MH2 + 49*MZ2) - 
        MW2^2*MZ2^4*(45*MH2 + 476*MZ2) - 4*MW2^4*MZ2^2*(6*MH2 + 545*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(24*MW2^3 - 60*MW2^2*MZ2 + 
      45*MW2*MZ2^2 - 10*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4) + CHD*(-16*MW2^4 + 24*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
        18*MW2*MZ2^3 + 5*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(768*MW2^7 - 2368*MW2^6*MZ2 + 320*MW2^5*MZ2^2 + 5432*MW2^4*MZ2^3 - 
      5928*MW2^3*MZ2^4 + 2058*MW2^2*MZ2^5 - 168*MW2*MZ2^6 - 15*MZ2^7)*
     B0i[bb0, MW2, MW2, MZ2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-24*MW2^3 + 60*MW2^2*MZ2 - 45*MW2*MZ2^2 + 10*MZ2^3) + 
      4*CHbox*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 27*MW2*MZ2^3 + 
        5*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(MT2*(1024*MW2^5 - 4096*MW2^4*MZ2 + 7008*MW2^3*MZ2^2 - 
        6120*MW2^2*MZ2^3 + 2552*MW2*MZ2^4 - 377*MZ2^5) + 
      MZ2*(512*MW2^5 - 2048*MW2^4*MZ2 + 3072*MW2^3*MZ2^2 - 2088*MW2^2*MZ2^3 + 
        628*MW2*MZ2^4 - 67*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2^2*(384*MW2^6 - 1472*MW2^5*MZ2 + 112*MW2^4*MZ2^2 + 
      3520*MW2^3*MZ2^3 - 3072*MW2^2*MZ2^4 + 588*MW2*MZ2^5 + 39*MZ2^6)*
     B0i[bb0, MZ2, MW2, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (4*CHD*MW2^3*(16*MW2^5 + 8*MW2^4*MZ2 - 54*MW2^3*MZ2^2 + 
      6*MW2^2*MZ2^3 + 31*MW2*MZ2^4 - 10*MZ2^5)*SW2*C0i[cc0, 0, MZ2, 0, 0, 
      MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*MW2^2*MZ2*(MW2 + MZ2)^2*(32*MW2^3 - 72*MW2^2*MZ2 + 48*MW2*MZ2^2 - 
      9*MZ2^3)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[3] + 
 (16*CHWB*CW*(2*MW2 - MZ2)*MZ2^3*SW2^2*VALPHA^2*Class[4])/
  ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/27*(CHWB*MW2*(6912*MW2^7 - 12*MT2*(512*MW2^6 - 2304*MW2^5*MZ2 + 
         4048*MW2^4*MZ2^2 - 3360*MW2^3*MZ2^3 + 1222*MW2^2*MZ2^4 - 
         93*MW2*MZ2^5 - 25*MZ2^6) + 128*MW2^6*MZ2*(-187 + 18*Pi^2) - 
       64*MW2^5*MZ2^2*(-581 + 144*Pi^2) + 144*MW2^3*MZ2^3*
        (6*MH2 + 23*MZ2 - 69*MZ2*Pi^2) - 3*MZ2^6*(30*MH2 - 41*MZ2 + 
         48*MZ2*Pi^2) + 2*MW2*MZ2^5*(243*MH2 - 1099*MZ2 + 72*MZ2*Pi^2) + 
       96*MW2^4*MZ2^2*(-3*MH2 - 284*MZ2 + 147*MZ2*Pi^2) + 
       4*MW2^2*MZ2^4*(-243*MH2 + 1460*MZ2 + 684*MZ2*Pi^2))*SW2)/
     (MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MH2*MZ2^2*(CHWB*MW*(MH2*(64*MW2^4 - 96*MW2^3*MZ2 + 48*MW2*MZ2^3 - 
          15*MZ2^4) + 12*MW2*(32*MW2^4 - 48*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 
          12*MW2*MZ2^3 - 5*MZ2^4)) + 24*(CHB - CHW)*MW2^2*MZ*
       (16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW)*SW2^2*
     B0i[bb0, 0, 0, MH2])/(6*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - (CHWB*SW2*(9*MT2^2*MZ2^2*(-32*MW2^4 + 32*MW2^3*MZ2 + 
        44*MW2^2*MZ2^2 - 58*MW2*MZ2^3 + 15*MZ2^4) + 
      4*MT2*MW2*(512*MW2^6 - 2304*MW2^5*MZ2 + 4048*MW2^4*MZ2^2 - 
        3360*MW2^3*MZ2^3 + 1222*MW2^2*MZ2^4 - 93*MW2*MZ2^5 - 25*MZ2^6) + 
      64*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(3456*MW2^6 - 10240*MW2^5*MZ2 + 8*MW2^3*(4*MH2 - 131*MZ2)*
         MZ2^2 + 4*MW2^2*(11*MH2 - 579*MZ2)*MZ2^3 + 15*MZ2^5*(MH2 + MZ2) + 
        16*MW2^4*MZ2*(-2*MH2 + 589*MZ2) + MW2*(-58*MH2*MZ2^4 + 728*MZ2^5)) + 
      48*CHW*MW2^2*MZ*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       SW)*SW2*B0i[bb0, 0, 0, MW2])/(6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (MZ2*SW2*(CHWB*(3456*MW2^7 + 2816*MW2^6*MZ2 + 
        16*MW2^5*(12*MH2 - 1895*MZ2)*MZ2 + 48*MW2^3*(4*MH2 - 701*MZ2)*MZ2^3 - 
        45*MZ2^7 - MW2*MZ2^5*(15*MH2 + 1606*MZ2) + 24*MW2^4*MZ2^2*
         (-16*MH2 + 1973*MZ2) + 4*MW2^2*MZ2^4*(3*MH2 + 2980*MZ2)) + 
      72*MW*MW2*MZ*MZ2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (18*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*(32*MW2^5 - 64*MW2^4*MZ2 - 
      12*MW2^3*MZ2^2 + 102*MW2^2*MZ2^3 - 73*MW2*MZ2^4 + 15*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) + (MZ2^2*(CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (32*MW2^4 - 32*MW2^3*MZ2 - 44*MW2^2*MZ2^2 + 58*MW2*MZ2^3 - 15*MZ2^4) - 
      48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3)*SW)*SW2*B0i[bb0, MW2, MH2, MW2])/
    (6*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(1536*MW2^8 - 9600*MW2^7*MZ2 + 17216*MW2^6*MZ2^2 - 
      6640*MW2^5*MZ2^3 - 10696*MW2^4*MZ2^4 + 11728*MW2^3*MZ2^5 - 
      3926*MW2^2*MZ2^6 + 367*MW2*MZ2^7 + 15*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (MZ2*(CHWB*MW*(MH2^2*(64*MW2^4 - 128*MW2^3*MZ2 + 64*MW2^2*MZ2^2 + 
          4*MW2*MZ2^3 - 5*MZ2^4) - 12*MZ2*(64*MW2^5 - 224*MW2^4*MZ2 + 
          248*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 38*MW2*MZ2^4 + 15*MZ2^5) + 
        4*MH2*(96*MW2^5 - 304*MW2^4*MZ2 + 308*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 - 
          55*MW2*MZ2^4 + 20*MZ2^5)) + 24*MW2*MZ*(MH2 - 2*MZ2)*
       (-16*MW2^3 + 32*MW2^2*MZ2 - 22*MW2*MZ2^2 + 5*MZ2^3)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (6*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(-MW2 + MZ2)*(MT2*(2048*MW2^6 - 9216*MW2^5*MZ2 + 
        17344*MW2^4*MZ2^2 - 16320*MW2^3*MZ2^3 + 7408*MW2^2*MZ2^4 - 
        1308*MW2*MZ2^5 + 35*MZ2^6) + MZ2*(1024*MW2^6 - 4608*MW2^5*MZ2 + 
        7808*MW2^4*MZ2^2 - 6432*MW2^3*MZ2^3 + 2840*MW2^2*MZ2^4 - 
        708*MW2*MZ2^5 + 85*MZ2^6))*B0i[bb0, MZ2, MT2, MT2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(3072*MW2^7 - 6464*MW2^6*MZ2 + 256*MW2^5*MZ2^2 + 
      7384*MW2^4*MZ2^3 - 5024*MW2^3*MZ2^4 + 656*MW2^2*MZ2^5 + 125*MW2*MZ2^6 - 
      5*MZ2^7)*B0i[bb0, MZ2, MW2, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (8*CHWB*CW*MW2^2*MZ2^2*(32*MW2^4 + 56*MW2^3*MZ2 - 
      88*MW2^2*MZ2^2 + 11*MW2*MZ2^3 + 5*MZ2^4)*SW2^3*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (8*CHWB*CW*MW2*MZ2^3*(MW2 + MZ2)^2*(24*MW2^2 - 28*MW2*MZ2 + 
      7*MZ2^2)*SW2^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHA^2*(-(MZ2*CHe[3, 3]) + 
    2*MW2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
    2*MZ2*(CHl1[3, 3] + CHl3[3, 3]))*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 ((-8*MW2^3*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (32*MW2^4*CHl3[3, 3] + MZ2^4*(3*CHe[3, 3] - CHl1[3, 3] + 9*CHl3[3, 3]) - 
      8*MW2^3*MZ2*(CHl1[3, 3] + 13*CHl3[3, 3]) + 
      4*MW2^2*MZ2^2*(2*CHe[3, 3] + 3*CHl1[3, 3] + 30*CHl3[3, 3]) - 
      MW2*MZ2^3*(10*CHe[3, 3] + 3*CHl1[3, 3] + 57*CHl3[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (4*MW2*MZ2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-8*MW2^3*MZ2*(5*CHl1[3, 3] - 19*CHl3[3, 3]) + 
      MZ2^4*(-3*CHe[3, 3] + 6*CHl1[3, 3] - 14*CHl3[3, 3]) + 
      16*MW2^4*(CHl1[3, 3] - 3*CHl3[3, 3]) + 2*MW2*MZ2^3*
       (5*CHe[3, 3] - 12*CHl1[3, 3] + 42*CHl3[3, 3]) - 
      2*MW2^2*MZ2^2*(4*CHe[3, 3] - 21*CHl1[3, 3] + 87*CHl3[3, 3])))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2]*
     (128*MW2^6*(CHe[3, 3] - CHl1[3, 3]) + 
      5*MZ2^6*(CHe[3, 3] - 2*CHl1[3, 3] + 2*CHl3[3, 3]) + 
      16*MW2^4*MZ2^2*(48*CHe[3, 3] - 57*CHl1[3, 3] + 10*CHl3[3, 3]) - 
      12*MW2^3*MZ2^3*(51*CHe[3, 3] - 72*CHl1[3, 3] + 16*CHl3[3, 3]) - 
      3*MW2*MZ2^5*(17*CHe[3, 3] - 34*CHl1[3, 3] + 22*CHl3[3, 3]) + 
      4*MW2^2*MZ2^4*(62*CHe[3, 3] - 107*CHl1[3, 3] + 38*CHl3[3, 3]) - 
      32*MW2^5*MZ2*(15*CHe[3, 3] + 2*(-8*CHl1[3, 3] + CHl3[3, 3]))))/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2^2*SW2*B0i[bb0, 0, 0, MH2]*
     (32*MW2^5*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) - 
      112*MW2^4*MZ2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
      MW2*MZ2^4*(43*CHe[3, 3] - 66*(CHl1[3, 3] + CHl3[3, 3])) + 
      4*MW2^3*MZ2^2*(43*CHe[3, 3] - 45*(CHl1[3, 3] + CHl3[3, 3])) - 
      4*MW2^2*MZ2^3*(32*CHe[3, 3] - 39*(CHl1[3, 3] + CHl3[3, 3])) - 
      5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3]))))/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (32*MW2^5*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) - 
      112*MW2^4*MZ2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
      MW2*MZ2^4*(43*CHe[3, 3] - 66*(CHl1[3, 3] + CHl3[3, 3])) + 
      4*MW2^3*MZ2^2*(43*CHe[3, 3] - 45*(CHl1[3, 3] + CHl3[3, 3])) - 
      4*MW2^2*MZ2^3*(32*CHe[3, 3] - 39*(CHl1[3, 3] + CHl3[3, 3])) - 
      5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3]))))/
    (6*CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (32*MW2^5*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) - 
      112*MW2^4*MZ2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
      MW2*MZ2^4*(43*CHe[3, 3] - 66*(CHl1[3, 3] + CHl3[3, 3])) + 
      4*MW2^3*MZ2^2*(43*CHe[3, 3] - 45*(CHl1[3, 3] + CHl3[3, 3])) - 
      4*MW2^2*MZ2^3*(32*CHe[3, 3] - 39*(CHl1[3, 3] + CHl3[3, 3])) - 
      5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3]))))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (32*MW2^5*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) - 
      112*MW2^4*MZ2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
      MW2*MZ2^4*(43*CHe[3, 3] - 66*(CHl1[3, 3] + CHl3[3, 3])) + 
      4*MW2^3*MZ2^2*(43*CHe[3, 3] - 45*(CHl1[3, 3] + CHl3[3, 3])) - 
      4*MW2^2*MZ2^3*(32*CHe[3, 3] - 39*(CHl1[3, 3] + CHl3[3, 3])) - 
      5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3]))))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(1536*MW2^8*(CHe[3, 3] - CHl1[3, 3]) - 
      128*MW2^7*MZ2*(37*CHe[3, 3] - 43*CHl1[3, 3] + 3*CHl3[3, 3]) + 
      5*MZ2^7*(MH2 + MZ2)*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
      MW2*MZ2^6*(-43*MH2*CHe[3, 3] + 5*MZ2*(99*CHe[3, 3] - 202*CHl1[3, 3] - 
          50*CHl3[3, 3]) + 66*MH2*(CHl1[3, 3] + CHl3[3, 3])) - 
      2*MW2^2*MZ2^5*(-64*MH2*CHe[3, 3] + 1913*MZ2*CHe[3, 3] + 
        78*MH2*(CHl1[3, 3] + CHl3[3, 3]) - 8*MZ2*(411*CHl1[3, 3] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] + 97*CHl3[3, 3] - 15*CHq3[1, 1] - 
          15*CHq3[2, 2])) + 64*MW2^6*MZ2^2*(45*CHe[3, 3] - 74*CHl1[3, 3] - 
        4*CHl3[1, 1] - 4*CHl3[2, 2] + 21*CHl3[3, 3] - 12*CHq3[1, 1] - 
        12*CHq3[2, 2]) - 8*MW2^4*MZ2^3*(1777*MZ2*CHe[3, 3] - 
        14*MH2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
        4*MZ2*(-556*CHl1[3, 3] + 27*CHl3[1, 1] + 27*CHl3[2, 2] - 
          100*CHl3[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2])) + 
      16*MW2^5*MZ2^2*(2*MH2*(-CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        MZ2*(433*CHe[3, 3] - 415*CHl1[3, 3] + 48*CHl3[1, 1] + 48*CHl3[2, 2] - 
          143*CHl3[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2])) + 
      4*MW2^3*MZ2^4*(-43*MH2*CHe[3, 3] + 45*MH2*(CHl1[3, 3] + CHl3[3, 3]) + 
        MZ2*(2724*CHe[3, 3] - 3985*CHl1[3, 3] + 108*CHl3[1, 1] + 
          108*CHl3[2, 2] - 791*CHl3[3, 3] + 324*CHq3[1, 1] + 
          324*CHq3[2, 2]))))/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + ((MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (-5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
      4*MW2^3*MZ2^2*(43*CHe[3, 3] - 9*(5*CHl1[3, 3] + 5*CHl3[3, 3] - 
          6*CHq3[3, 3])) + 32*MW2^5*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3] + 
        2*CHq3[3, 3]) - 16*MW2^4*MZ2*(7*CHe[3, 3] - 7*CHl1[3, 3] - 
        7*CHl3[3, 3] + 12*CHq3[3, 3]) + MW2*MZ2^4*(43*CHe[3, 3] - 
        66*CHl1[3, 3] - 66*CHl3[3, 3] + 20*CHq3[3, 3]) - 
      4*MW2^2*MZ2^3*(32*CHe[3, 3] - 39*CHl1[3, 3] - 39*CHl3[3, 3] + 
        27*CHq3[3, 3])))/(CW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(-384*MW2^8*(CHl1[3, 3] - 3*CHl3[3, 3]) - 
      5*MZ2^8*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
      MW2*MZ2^6*(-5*MH2*CHe[3, 3] + 13*MZ2*CHe[3, 3] + 
        10*MH2*(CHl1[3, 3] + CHl3[3, 3]) - 6*MZ2*(CHl1[3, 3] + CHl3[3, 3])) + 
      8*MW2^5*MZ2^2*(14*MH2*(-CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        MZ2*(102*CHd[1, 1] + 102*CHd[2, 2] + 102*CHd[3, 3] + 102*CHe[1, 1] + 
          102*CHe[2, 2] + 348*CHe[3, 3] + 102*CHl1[1, 1] + 102*CHl1[2, 2] - 
          353*CHl1[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] + 415*CHl3[3, 3] - 
          102*CHq1[1, 1] - 102*CHq1[2, 2] - 42*CHq1[3, 3] + 18*CHq3[1, 1] + 
          18*CHq3[2, 2] - 42*CHq3[3, 3] - 204*CHu[1, 1] - 204*CHu[2, 2])) - 
      4*MW2^4*MZ2^3*(-43*MH2*CHe[3, 3] + 45*MH2*(CHl1[3, 3] + CHl3[3, 3]) + 
        2*MZ2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] + 81*CHe[1, 1] + 
          81*CHe[2, 2] + 260*CHe[3, 3] + 81*CHl1[1, 1] + 81*CHl1[2, 2] - 
          323*CHl1[3, 3] - 27*CHl3[1, 1] - 27*CHl3[2, 2] + 643*CHl3[3, 3] - 
          81*CHq1[1, 1] - 81*CHq1[2, 2] - 81*CHq1[3, 3] - 81*CHq3[1, 1] - 
          81*CHq3[2, 2] - 81*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2])) + 
      4*MW2^3*MZ2^4*(-32*MH2*CHe[3, 3] + 39*MH2*(CHl1[3, 3] + CHl3[3, 3]) + 
        2*MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 
          32*CHe[2, 2] + 88*CHe[3, 3] + 32*CHl1[1, 1] + 32*CHl1[2, 2] - 
          124*CHl1[3, 3] - 22*CHl3[1, 1] - 22*CHl3[2, 2] + 338*CHl3[3, 3] - 
          32*CHq1[1, 1] - 32*CHq1[2, 2] - 49*CHq1[3, 3] - 66*CHq3[1, 1] - 
          66*CHq3[2, 2] - 49*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2])) - 
      16*MW2^6*MZ2*(2*MH2*(-CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 
          32*CHe[2, 2] + 120*CHe[3, 3] + 32*CHl1[1, 1] + 32*CHl1[2, 2] - 
          71*CHl1[3, 3] + 16*CHl3[1, 1] + 16*CHl3[2, 2] - 123*CHl3[3, 3] - 
          32*CHq1[1, 1] - 32*CHq1[2, 2] + 8*CHq1[3, 3] + 48*CHq3[1, 1] + 
          48*CHq3[2, 2] + 8*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2])) + 
      128*MW2^7*MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
        CHe[2, 2] + 5*CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 3*CHl1[3, 3] + 
        CHl3[1, 1] + CHl3[2, 2] - 27*CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
        CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2]) + MW2^2*MZ2^5*(43*MH2*CHe[3, 3] - 
        66*MH2*(CHl1[3, 3] + CHl3[3, 3]) + MZ2*(-40*CHd[1, 1] - 
          40*CHd[2, 2] - 40*CHd[3, 3] - 40*CHe[1, 1] - 40*CHe[2, 2] - 
          86*CHe[3, 3] - 40*CHl1[1, 1] - 40*CHl1[2, 2] + 92*CHl1[3, 3] + 
          40*CHl3[1, 1] + 40*CHl3[2, 2] - 548*CHl3[3, 3] + 40*CHq1[1, 1] + 
          40*CHq1[2, 2] + 80*CHq1[3, 3] + 120*CHq3[1, 1] + 120*CHq3[2, 2] + 
          80*CHq3[3, 3] + 80*CHu[1, 1] + 80*CHu[2, 2]))))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(512*MW2^6*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
        MW2*MZ2^5*(-384*CHe[3, 3] + 797*CHl1[3, 3] + 797*CHl3[3, 3] + 
          102*CHq1[3, 3] - 102*CHq3[3, 3] - 384*CHu[3, 3]) - 
        64*MW2^5*MZ2*(33*CHe[3, 3] - 37*CHl1[3, 3] - 37*CHl3[3, 3] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        32*MW2^4*MZ2^2*(113*CHe[3, 3] - 145*CHl1[3, 3] - 145*CHl3[3, 3] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 24*CHu[3, 3]) - 
        24*MW2^3*MZ2^3*(133*CHe[3, 3] - 200*CHl1[3, 3] - 200*CHl3[3, 3] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 51*CHu[3, 3]) + 
        MZ2^6*(41*CHe[3, 3] - 97*CHl1[3, 3] - 97*CHl3[3, 3] - 30*CHq1[3, 3] + 
          30*CHq3[3, 3] + 60*CHu[3, 3]) + 4*MW2^2*MZ2^4*
         (382*CHe[3, 3] - 679*CHl1[3, 3] - 679*CHl3[3, 3] + 243*CHu[3, 3])) + 
      MT2*(1024*MW2^6*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
        4*MW2^2*MZ2^4*(710*CHe[3, 3] - 1439*CHl1[3, 3] - 1439*CHl3[3, 3] + 
          729*CHq1[3, 3] - 729*CHq3[3, 3] - 243*CHu[3, 3]) + 
        MZ2^6*(CHe[3, 3] - 167*CHl1[3, 3] - 167*CHl3[3, 3] + 210*CHq1[3, 3] - 
          210*CHq3[3, 3] - 150*CHu[3, 3]) - 24*MW2^3*MZ2^3*
         (266*CHe[3, 3] - 409*CHl1[3, 3] - 409*CHl3[3, 3] + 138*CHq1[3, 3] - 
          138*CHq3[3, 3] - 6*CHu[3, 3]) - 128*MW2^5*MZ2*
         (33*CHe[3, 3] - 37*CHl1[3, 3] - 37*CHl3[3, 3] + 3*CHq1[3, 3] - 
          3*CHq3[3, 3] + 3*CHu[3, 3]) + 32*MW2^4*MZ2^2*(226*CHe[3, 3] - 
          290*CHl1[3, 3] - 290*CHl3[3, 3] + 57*CHq1[3, 3] - 57*CHq3[3, 3] + 
          21*CHu[3, 3]) + MW2*MZ2^5*(-498*CHe[3, 3] + 1675*CHl1[3, 3] + 
          1675*CHl3[3, 3] - 1254*CHq1[3, 3] + 1254*CHq3[3, 3] + 
          690*CHu[3, 3]))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (-13824*MW2^8*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
     128*MW2^7*(96*MT2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
       MZ2*((464 - 36*Pi^2)*CHe[3, 3] + (-545 + 36*Pi^2)*CHl1[3, 3] + 
         4*(-80 + 9*Pi^2)*CHl3[3, 3])) + 
     3*MZ2^7*(MZ2*((-1109 + 132*Pi^2)*CHe[3, 3] + 16*(-47 + 6*Pi^2)*
          CHl1[3, 3] + 24*(-33 + 4*Pi^2)*CHl3[3, 3]) + 
       180*MT2*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3]))) + 
     64*MW2^6*MZ2*(-24*MT2*(33*CHe[3, 3] - 37*CHl1[3, 3] - 37*CHl3[3, 3] + 
         3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
       MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 
         12*CHe[2, 2] - 2181*CHe[3, 3] + 396*Pi^2*CHe[3, 3] + 12*CHl1[1, 1] + 
         12*CHl1[2, 2] + 2273*CHl1[3, 3] - 360*Pi^2*CHl1[3, 3] - 
         12*CHl3[1, 1] - 12*CHl3[2, 2] + 860*CHl3[3, 3] - 
         360*Pi^2*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 
         24*CHq1[3, 3] - 36*CHq3[1, 1] - 36*CHq3[2, 2] + 36*CHq3[3, 3] - 
         24*CHu[1, 1] - 24*CHu[2, 2] + 12*CHu[3, 3])) - 
     16*MW2^5*MZ2^2*(-24*MT2*(217*CHe[3, 3] - 281*CHl1[3, 3] - 
         281*CHl3[3, 3] + 30*CHq1[3, 3] - 48*CHq3[3, 3] + 48*CHu[3, 3]) + 
       MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 
         192*CHe[2, 2] - 14300*CHe[3, 3] + 3564*Pi^2*CHe[3, 3] + 
         192*CHl1[1, 1] + 192*CHl1[2, 2] + 8881*CHl1[3, 3] - 
         2916*Pi^2*CHl1[3, 3] - 192*CHl3[1, 1] - 192*CHl3[2, 2] + 
         3574*CHl3[3, 3] - 2916*Pi^2*CHl3[3, 3] - 192*CHq1[1, 1] - 
         192*CHq1[2, 2] + 168*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] + 
         360*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3])) + 
     24*MW2^4*MZ2^3*(-24*MT2*(112*CHe[3, 3] - 179*CHl1[3, 3] - 
         179*CHl3[3, 3] + 15*CHq1[3, 3] - 51*CHq3[3, 3] + 51*CHu[3, 3]) + 
       MZ2*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] + 204*CHe[1, 1] + 
         204*CHe[2, 2] - 10899*CHe[3, 3] + 2856*Pi^2*CHe[3, 3] + 
         204*CHl1[1, 1] + 204*CHl1[2, 2] + 1320*CHl1[3, 3] - 
         2004*Pi^2*CHl1[3, 3] - 204*CHl3[1, 1] - 204*CHl3[2, 2] + 
         1760*CHl3[3, 3] - 2004*Pi^2*CHl3[3, 3] - 204*CHq1[1, 1] - 
         204*CHq1[2, 2] - 24*CHq1[3, 3] - 612*CHq3[1, 1] - 612*CHq3[2, 2] + 
         180*CHq3[3, 3] - 408*CHu[1, 1] - 408*CHu[2, 2] + 204*CHu[3, 3])) + 
     2*MW2^2*MZ2^5*(12*MT2*(192*CHe[3, 3] + 95*CHl1[3, 3] + 95*CHl3[3, 3] + 
         102*CHq1[3, 3] + 384*CHq3[3, 3] - 384*CHu[3, 3]) + 
       MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] + 768*CHe[1, 1] + 
         768*CHe[2, 2] - 49959*CHe[3, 3] + 9720*Pi^2*CHe[3, 3] + 
         768*CHl1[1, 1] + 768*CHl1[2, 2] - 28438*CHl1[3, 3] - 
         2592*Pi^2*CHl1[3, 3] - 768*CHl3[1, 1] - 768*CHl3[2, 2] - 
         9142*CHl3[3, 3] - 2592*Pi^2*CHl3[3, 3] - 768*CHq1[1, 1] - 
         768*CHq1[2, 2] - 1380*CHq1[3, 3] - 2304*CHq3[1, 1] - 
         2304*CHq3[2, 2] - 612*CHq3[3, 3] - 1536*CHu[1, 1] - 1536*CHu[2, 2] + 
         768*CHu[3, 3])) - 4*MW2^3*MZ2^4*
      (-12*MT2*(377*CHe[3, 3] - 953*CHl1[3, 3] - 953*CHl3[3, 3] - 
         486*CHq3[3, 3] + 486*CHu[3, 3]) + 
       MZ2*(972*CHd[1, 1] + 972*CHd[2, 2] + 972*CHd[3, 3] + 972*CHe[1, 1] + 
         972*CHe[2, 2] - 50531*CHe[3, 3] + 11952*Pi^2*CHe[3, 3] + 
         972*CHl1[1, 1] + 972*CHl1[2, 2] - 15259*CHl1[3, 3] - 
         6336*Pi^2*CHl1[3, 3] - 972*CHl3[1, 1] - 972*CHl3[2, 2] + 
         1076*CHl3[3, 3] - 6336*Pi^2*CHl3[3, 3] - 972*CHq1[1, 1] - 
         972*CHq1[2, 2] - 972*CHq1[3, 3] - 2916*CHq3[1, 1] - 
         2916*CHq3[2, 2] - 1944*CHu[1, 1] - 1944*CHu[2, 2] + 
         972*CHu[3, 3])) + MW2*MZ2^6*
      (MZ2*(-240*CHd[1, 1] - 240*CHd[2, 2] - 240*CHd[3, 3] - 240*CHe[1, 1] - 
         240*CHe[2, 2] + 28021*CHe[3, 3] - 4284*Pi^2*CHe[3, 3] - 
         240*CHl1[1, 1] - 240*CHl1[2, 2] + 18976*CHl1[3, 3] - 
         576*Pi^2*CHl1[3, 3] + 240*CHl3[1, 1] + 240*CHl3[2, 2] + 
         12004*CHl3[3, 3] - 576*Pi^2*CHl3[3, 3] + 240*CHq1[1, 1] + 
         240*CHq1[2, 2] + 600*CHq1[3, 3] + 720*CHq3[1, 1] + 720*CHq3[2, 2] + 
         360*CHq3[3, 3] + 480*CHu[1, 1] + 480*CHu[2, 2] - 240*CHu[3, 3]) - 
       60*MT2*(61*CHe[3, 3] - 4*(20*CHl1[3, 3] + 20*CHl3[3, 3] - 
           3*CHq1[3, 3] - 6*CHq3[3, 3] + 6*CHu[3, 3]))))/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^2*MZ2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 
        22*MW2*MZ2^2 - 5*MZ2^3)*SW2^2*(-(MZ2*CHe[3, 3]) + 
        2*MW2*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) + 
        2*MZ2*(CHl1[3, 3] + CHl3[3, 3])) + 9*MT2^2*MZ2^2*
       (-5*MZ2^5*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) + 
        4*MW2^3*MZ2^2*(43*CHe[3, 3] - 9*(5*CHl1[3, 3] + 5*CHl3[3, 3] - 
            6*CHq3[3, 3])) + 32*MW2^5*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3] + 
          2*CHq3[3, 3]) - 16*MW2^4*MZ2*(7*CHe[3, 3] - 7*CHl1[3, 3] - 
          7*CHl3[3, 3] + 12*CHq3[3, 3]) + MW2*MZ2^4*(43*CHe[3, 3] - 
          66*CHl1[3, 3] - 66*CHl3[3, 3] + 20*CHq3[3, 3]) - 
        4*MW2^2*MZ2^3*(32*CHe[3, 3] - 39*CHl1[3, 3] - 39*CHl3[3, 3] + 
          27*CHq3[3, 3])) - 2*MT2*MW2*MZ2*SW2*
       (1024*MW2^6*(CHe[3, 3] - CHl1[3, 3] - CHl3[3, 3]) - 
        45*MZ2^6*(CHe[3, 3] - 2*(CHl1[3, 3] + CHl3[3, 3])) - 
        4*MW2^2*MZ2^4*(31*CHe[3, 3] + 125*CHl1[3, 3] + 125*CHl3[3, 3] + 
          36*CHq1[3, 3] + 162*CHq3[3, 3] - 162*CHu[3, 3]) + 
        10*MW2*MZ2^5*(26*CHe[3, 3] - 31*CHl1[3, 3] - 31*CHl3[3, 3] + 
          6*CHq1[3, 3] + 12*CHq3[3, 3] - 12*CHu[3, 3]) - 
        128*MW2^5*MZ2*(25*CHe[3, 3] - 29*CHl1[3, 3] - 29*CHl3[3, 3] + 
          3*CHq1[3, 3] - 3*CHq3[3, 3] + 3*CHu[3, 3]) + 
        96*MW2^4*MZ2^2*(39*CHe[3, 3] - 55*CHl1[3, 3] - 55*CHl3[3, 3] + 
          6*CHq1[3, 3] - 12*CHq3[3, 3] + 12*CHu[3, 3]) - 
        48*MW2^3*MZ2^3*(34*CHe[3, 3] + 3*(-23*CHl1[3, 3] - 23*CHl3[3, 3] + 
            CHq1[3, 3] - 9*CHq3[3, 3] + 9*CHu[3, 3])))))/
    (9*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*(-1/3*((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*
      (-2*MW2*MZ2*(3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 
         3*Ced[3, 3, 3, 3] + 12*Cee[1, 1, 3, 3] + 12*Cee[2, 2, 3, 3] + 
         12*Cee[3, 3, 3, 3] - 6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] - 
         4*Cld[3, 3, 1, 1] - 4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] + 
         3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 
         4*Cle[3, 3, 2, 2] - Cle[3, 3, 3, 3] - 8*Cll[1, 1, 3, 3] - 
         6*Cll[1, 3, 3, 1] - 8*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] - 
         14*Cll[3, 3, 3, 3] + 4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] - 
         Clq1[3, 3, 3, 3] - 6*Clq3[3, 3, 1, 1] - 6*Clq3[3, 3, 2, 2] - 
         Clq3[3, 3, 3, 3] + 8*Clu[3, 3, 1, 1] + 8*Clu[3, 3, 2, 2] - 
         3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 3, 3]) + 
       MZ2^2*(2*Ced[3, 3, 1, 1] + 2*Ced[3, 3, 2, 2] + 2*Ced[3, 3, 3, 3] + 
         8*Cee[1, 1, 3, 3] + 8*Cee[2, 2, 3, 3] + 8*Cee[3, 3, 3, 3] - 
         4*Ceu[3, 3, 1, 1] - 4*Ceu[3, 3, 2, 2] - 4*Cld[3, 3, 1, 1] - 
         4*Cld[3, 3, 2, 2] - 4*Cld[3, 3, 3, 3] + 2*Cle[1, 1, 3, 3] + 
         2*Cle[2, 2, 3, 3] - 4*Cle[3, 3, 1, 1] - 4*Cle[3, 3, 2, 2] - 
         2*Cle[3, 3, 3, 3] - 8*Cll[1, 1, 3, 3] - 4*Cll[1, 3, 3, 1] - 
         8*Cll[2, 2, 3, 3] - 4*Cll[2, 3, 3, 2] - 12*Cll[3, 3, 3, 3] + 
         4*Clq1[3, 3, 1, 1] + 4*Clq1[3, 3, 2, 2] + 2*Clq1[3, 3, 3, 3] + 
         2*Clq3[3, 3, 3, 3] + 8*Clu[3, 3, 1, 1] + 8*Clu[3, 3, 2, 2] - 
         2*Cqe[1, 1, 3, 3] - 2*Cqe[2, 2, 3, 3] - Cqe[3, 3, 3, 3]) + 
       4*MW2^2*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
         4*Cee[1, 1, 3, 3] + 4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 
         2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] - Cld[3, 3, 1, 1] - 
         Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] + Cle[1, 1, 3, 3] + 
         Cle[2, 2, 3, 3] - Cle[3, 3, 1, 1] - Cle[3, 3, 2, 2] - 
         2*Cll[1, 1, 3, 3] - 2*Cll[1, 3, 3, 1] - 2*Cll[2, 2, 3, 3] - 
         2*Cll[2, 3, 3, 2] - 4*Cll[3, 3, 3, 3] + Clq1[3, 3, 1, 1] + 
         Clq1[3, 3, 2, 2] - Clq1[3, 3, 3, 3] - 3*Clq3[3, 3, 1, 1] - 
         3*Clq3[3, 3, 2, 2] - Clq3[3, 3, 3, 3] + 2*Clu[3, 3, 1, 1] + 
         2*Clu[3, 3, 2, 2] - Cqe[1, 1, 3, 3] - Cqe[2, 2, 3, 3] + 
         Cqe[3, 3, 3, 3])))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (MZ2^2*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[3, 3, 3, 3] - 
        8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
      8*MW2^2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
        Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) - 
      2*MW2*MZ2*(6*Ceu[3, 3, 3, 3] - 5*Clq1[3, 3, 3, 3] + 
        5*Clq3[3, 3, 3, 3] - 8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 3, 3])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*
     (MZ2^2*(MZ2*(4*Ced[3, 3, 1, 1] + 4*Ced[3, 3, 2, 2] + 4*Ced[3, 3, 3, 3] + 
          4*Cee[1, 1, 3, 3] + 4*Cee[2, 2, 3, 3] + 4*Cee[3, 3, 3, 3] - 
          8*Ceu[3, 3, 1, 1] - 8*Ceu[3, 3, 2, 2] + 4*Ceu[3, 3, 3, 3] - 
          8*Cld[3, 3, 1, 1] - 8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] + 
          4*Cle[1, 1, 3, 3] + 4*Cle[2, 2, 3, 3] - 8*Cle[3, 3, 1, 1] - 
          8*Cle[3, 3, 2, 2] - 4*Cle[3, 3, 3, 3] - 16*Cll[1, 1, 3, 3] + 
          4*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 4*Cll[2, 3, 3, 2] - 
          12*Cll[3, 3, 3, 3] + 8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] + 
          2*Clq1[3, 3, 3, 3] + 6*Clq3[3, 3, 3, 3] + 16*Clu[3, 3, 1, 1] + 
          16*Clu[3, 3, 2, 2] - 8*Clu[3, 3, 3, 3] - 4*Cqe[1, 1, 3, 3] - 
          4*Cqe[2, 2, 3, 3] - Cqe[3, 3, 3, 3]) - 
        6*MT2*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 2*Clq3[3, 3, 3, 3] - 
          8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3])) + 
      8*MW2^2*(-6*MT2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + 
          Clq3[3, 3, 3, 3] - Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        MZ2*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
          Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + Cee[3, 3, 3, 3] - 
          2*Ceu[3, 3, 1, 1] - 2*Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3] - 
          Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] + 
          Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] - Cle[3, 3, 1, 1] - 
          Cle[3, 3, 2, 2] - 2*Cll[1, 1, 3, 3] + Cll[1, 3, 3, 1] - 
          2*Cll[2, 2, 3, 3] + Cll[2, 3, 3, 2] - Cll[3, 3, 3, 3] + 
          Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] - 2*Clq1[3, 3, 3, 3] - 
          3*Clq3[3, 3, 1, 1] - 3*Clq3[3, 3, 2, 2] + 2*Clu[3, 3, 1, 1] + 
          2*Clu[3, 3, 2, 2] - Clu[3, 3, 3, 3] - Cqe[1, 1, 3, 3] - 
          Cqe[2, 2, 3, 3] + 2*Cqe[3, 3, 3, 3])) - 
      2*MW2*MZ2*(-6*MT2*(6*Ceu[3, 3, 3, 3] - 5*Clq1[3, 3, 3, 3] + 
          5*Clq3[3, 3, 3, 3] - 8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 3, 3]) + 
        MZ2*(6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 6*Ced[3, 3, 3, 3] + 
          6*Cee[1, 1, 3, 3] + 6*Cee[2, 2, 3, 3] + 6*Cee[3, 3, 3, 3] - 
          12*Ceu[3, 3, 1, 1] - 12*Ceu[3, 3, 2, 2] + 6*Ceu[3, 3, 3, 3] - 
          8*Cld[3, 3, 1, 1] - 8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] + 
          6*Cle[1, 1, 3, 3] + 6*Cle[2, 2, 3, 3] - 8*Cle[3, 3, 1, 1] - 
          8*Cle[3, 3, 2, 2] - 2*Cle[3, 3, 3, 3] - 16*Cll[1, 1, 3, 3] + 
          6*Cll[1, 3, 3, 1] - 16*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] - 
          10*Cll[3, 3, 3, 3] + 8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] - 
          7*Clq1[3, 3, 3, 3] - 12*Clq3[3, 3, 1, 1] - 12*Clq3[3, 3, 2, 2] + 
          3*Clq3[3, 3, 3, 3] + 16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 
          8*Clu[3, 3, 3, 3] - 6*Cqe[1, 1, 3, 3] - 6*Cqe[2, 2, 3, 3] + 
          3*Cqe[3, 3, 3, 3]))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (MZ2*(MZ2^2*(4*Ceu[3, 3, 3, 3] - 2*Clq1[3, 3, 3, 3] + 
          2*Clq3[3, 3, 3, 3] - 8*Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        8*MW2^2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) - 2*MW2*MZ2*
         (6*Ceu[3, 3, 3, 3] - 5*Clq1[3, 3, 3, 3] + 5*Clq3[3, 3, 3, 3] - 
          8*Clu[3, 3, 3, 3] + 3*Cqe[3, 3, 3, 3])) + 
      MT2*(16*MW2^2*(Ceu[3, 3, 3, 3] - Clq1[3, 3, 3, 3] + Clq3[3, 3, 3, 3] - 
          Clu[3, 3, 3, 3] + Cqe[3, 3, 3, 3]) + 
        MZ2^2*(-Ceu[3, 3, 3, 3] - 22*Clq1[3, 3, 3, 3] + 22*Clq3[3, 3, 3, 3] + 
          2*Clu[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3]) - 
        2*MW2*MZ2*(3*Ceu[3, 3, 3, 3] - 19*Clq1[3, 3, 3, 3] + 
          19*Clq3[3, 3, 3, 3] - 7*Clu[3, 3, 3, 3] + 15*Cqe[3, 3, 3, 3]))))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((12*Sqrt[2]*MT*MT2*MW*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, 0, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (12*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*Sqrt[2]*MT*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2]*(3*MW2*MZ*SW*CuB[3, 3] - 11*MW*MW2*CuW[3, 3] + 
      5*MW*MZ2*CuW[3, 3]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/AtauLR_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((4*MW2 - 3*MZ2)*MZ2)/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
 (8*(2*MW2 - MZ2)*MZ2^2*SW2*VALPHAEFF^2*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
    (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
    2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 
    2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff])*Class[7])/
  (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2 + 
 (-1/3*(MZ2*(24*MW2^3 + 28*MW2^2*MZ2 - 18*MW2*MZ2^2 - MZ2^3)*SW2^2*
      B0i[bb0, MZ2, MW2, MW2]*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
       (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
       2*MZ2*SW2*CHl1[Leff, Leff] + 2*MW2*CHl3[3, 3] - 
       2*MW2*CHl3[Leff, Leff]))/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MT2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) - 
      16*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2]*(2*MW2*CHe[3, 3] - 
      MZ2*CHe[3, 3] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 
      2*MZ2*CHl1[3, 3] - 2*MZ2*SW2*CHl1[Leff, Leff] - 2*MW2*CHl3[3, 3] + 
      2*MZ2*CHl3[3, 3] + 2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2]*
     (2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + (-2*MW2 + MZ2)*CHe[Leff, Leff] - 
      2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
      2*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 2*MW2*CHl3[Leff, Leff] - 
      2*MZ2*CHl3[Leff, Leff]))/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (4*MW2^2*MZ2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*SW2^2*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + 
      (-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MW2*CHl1[3, 3] + 2*MZ2*CHl1[3, 3] - 
      2*MZ2*SW2*CHl1[Leff, Leff] - 6*MW2*CHl3[3, 3] + 2*MZ2*CHl3[3, 3] + 
      6*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*(2*MW2 - MZ2)*(MW2^2 - MZ2^2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2*MW2*CHe[3, 3] - MZ2*CHe[3, 3] + (-2*MW2 + MZ2)*CHe[Leff, Leff] + 
      2*MZ2*CHl1[3, 3] - 2*MZ2*CHl1[Leff, Leff] - 8*MW2*CHl3[3, 3] + 
      2*MZ2*CHl3[3, 3] + 8*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2^2*B0i[bb0, 0, 0, MW2]*(24*MW2^3*CHe[3, 3] + 
      40*MW2^2*MZ2*CHe[3, 3] - 8*MW2*MZ2^2*CHe[3, 3] - 9*MZ2^3*CHe[3, 3] + 
      (-24*MW2^3 - 40*MW2^2*MZ2 + 8*MW2*MZ2^2 + 9*MZ2^3)*CHe[Leff, Leff] - 
      24*MW2^3*CHl1[3, 3] - 16*MW2^2*MZ2*CHl1[3, 3] + 
      52*MW2*MZ2^2*CHl1[3, 3] + 18*MZ2^3*CHl1[3, 3] + 
      2*(12*MW2^3 + 8*MW2^2*MZ2 - 26*MW2*MZ2^2 - 9*MZ2^3)*CHl1[Leff, Leff] + 
      24*MW2^3*CHl3[3, 3] - 8*MW2^2*MZ2*CHl3[3, 3] - 
      24*MW2*MZ2^2*CHl3[3, 3] + 18*MZ2^3*CHl3[3, 3] - 
      24*MW2^3*CHl3[Leff, Leff] + 8*MW2^2*MZ2*CHl3[Leff, Leff] + 
      24*MW2*MZ2^2*CHl3[Leff, Leff] - 18*MZ2^3*CHl3[Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2]*
     (12*MW2^3*CHe[3, 3] - 19*MW2*MZ2^2*CHe[3, 3] + 8*MZ2^3*CHe[3, 3] + 
      (-12*MW2^3 + 19*MW2*MZ2^2 - 8*MZ2^3)*CHe[Leff, Leff] + 
      12*MW2^2*MZ2*CHl1[3, 3] + 4*MW2*MZ2^2*CHl1[3, 3] - 
      16*MZ2^3*CHl1[3, 3] - 4*MZ2*(3*MW2^2 + MW2*MZ2 - 4*MZ2^2)*
       CHl1[Leff, Leff] - 48*MW2^3*CHl3[3, 3] - 12*MW2^2*MZ2*CHl3[3, 3] + 
      76*MW2*MZ2^2*CHl3[3, 3] - 16*MZ2^3*CHl3[3, 3] + 
      48*MW2^3*CHl3[Leff, Leff] + 12*MW2^2*MZ2*CHl3[Leff, Leff] - 
      76*MW2*MZ2^2*CHl3[Leff, Leff] + 16*MZ2^3*CHl3[Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(1536*MT2*MW2^4*CHe[3, 3] - 
      1728*MW2^5*CHe[3, 3] - 2304*MT2*MW2^3*MZ2*CHe[3, 3] + 
      9080*MW2^4*MZ2*CHe[3, 3] + 912*MT2*MW2^2*MZ2^2*CHe[3, 3] - 
      22092*MW2^3*MZ2^2*CHe[3, 3] - 72*MT2*MW2*MZ2^3*CHe[3, 3] + 
      22198*MW2^2*MZ2^3*CHe[3, 3] - 8385*MW2*MZ2^4*CHe[3, 3] + 
      891*MZ2^5*CHe[3, 3] - 1152*MW2^4*MZ2*Pi^2*CHe[3, 3] + 
      3024*MW2^3*MZ2^2*Pi^2*CHe[3, 3] - 2736*MW2^2*MZ2^3*Pi^2*CHe[3, 3] + 
      972*MW2*MZ2^4*Pi^2*CHe[3, 3] - 108*MZ2^5*Pi^2*CHe[3, 3] + 
      (2*MW2 - MZ2)*(864*MW2^4 - 24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 
          3*MZ2^2) + 8*MW2^2*MZ2^2*(1124 - 153*Pi^2) + 
        27*MZ2^4*(33 - 4*Pi^2) + 4*MW2^3*MZ2*(-1027 + 144*Pi^2) + 
        3*MW2*MZ2^3*(-2201 + 252*Pi^2))*CHe[Leff, Leff] - 
      1536*MT2*MW2^4*CHl1[3, 3] + 1728*MW2^5*CHl1[3, 3] + 
      3072*MT2*MW2^3*MZ2*CHl1[3, 3] - 10376*MW2^4*MZ2*CHl1[3, 3] - 
      1680*MT2*MW2^2*MZ2^2*CHl1[3, 3] + 18748*MW2^3*MZ2^2*CHl1[3, 3] + 
      144*MT2*MW2*MZ2^3*CHl1[3, 3] - 17960*MW2^2*MZ2^3*CHl1[3, 3] + 
      9642*MW2*MZ2^4*CHl1[3, 3] - 1782*MZ2^5*CHl1[3, 3] + 
      1152*MW2^4*MZ2*Pi^2*CHl1[3, 3] - 2736*MW2^3*MZ2^2*Pi^2*CHl1[3, 3] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl1[3, 3] - 1080*MW2*MZ2^4*Pi^2*CHl1[3, 3] + 
      216*MZ2^5*Pi^2*CHl1[3, 3] - 2*MZ2*(-864*MW2^4 + 
        24*MT2*MW2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
        MW2^3*MZ2*(4324 - 576*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) - 
        6*MW2*MZ2^3*(-655 + 72*Pi^2) + 2*MW2^2*MZ2^2*(-2525 + 396*Pi^2))*SW2*
       CHl1[Leff, Leff] - 1536*MT2*MW2^4*CHl3[3, 3] + 1728*MW2^5*CHl3[3, 3] + 
      3072*MT2*MW2^3*MZ2*CHl3[3, 3] - 6776*MW2^4*MZ2*CHl3[3, 3] - 
      1680*MT2*MW2^2*MZ2^2*CHl3[3, 3] + 18436*MW2^3*MZ2^2*CHl3[3, 3] + 
      144*MT2*MW2*MZ2^3*CHl3[3, 3] - 21200*MW2^2*MZ2^3*CHl3[3, 3] + 
      9594*MW2*MZ2^4*CHl3[3, 3] - 1782*MZ2^5*CHl3[3, 3] + 
      1152*MW2^4*MZ2*Pi^2*CHl3[3, 3] - 2736*MW2^3*MZ2^2*Pi^2*CHl3[3, 3] + 
      2448*MW2^2*MZ2^3*Pi^2*CHl3[3, 3] - 1080*MW2*MZ2^4*Pi^2*CHl3[3, 3] + 
      216*MZ2^5*Pi^2*CHl3[3, 3] + 1536*MT2*MW2^4*CHl3[Leff, Leff] - 
      1728*MW2^5*CHl3[Leff, Leff] - 3072*MT2*MW2^3*MZ2*CHl3[Leff, Leff] + 
      6776*MW2^4*MZ2*CHl3[Leff, Leff] + 1680*MT2*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 18436*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      144*MT2*MW2*MZ2^3*CHl3[Leff, Leff] + 21200*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 9594*MW2*MZ2^4*CHl3[Leff, Leff] + 
      1782*MZ2^5*CHl3[Leff, Leff] - 1152*MW2^4*MZ2*Pi^2*CHl3[Leff, Leff] + 
      2736*MW2^3*MZ2^2*Pi^2*CHl3[Leff, Leff] - 2448*MW2^2*MZ2^3*Pi^2*
       CHl3[Leff, Leff] + 1080*MW2*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
      216*MZ2^5*Pi^2*CHl3[Leff, Leff]))/(108*MW2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[7] + 
 Class[8]*((-2*MT2*(2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, 0, 0, MT2]*
     (8*MW2^2*Ceu[3, 3, 3, 3] - 12*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      4*MZ2^2*Ceu[3, 3, 3, 3] - 4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*Clq1[3, 3, 3, 3] + 
      10*MW2*MZ2*Clq1[3, 3, 3, 3] - 2*MZ2^2*Clq1[3, 3, 3, 3] + 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[3, 3, 3, 3] - 10*MW2*MZ2*Clq3[3, 3, 3, 3] + 
      2*MZ2^2*Clq3[3, 3, 3, 3] - 8*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*Clu[3, 3, 3, 3] + 16*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MZ2^2*Clu[3, 3, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, 3, 3] - 6*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      MZ2^2*Cqe[3, 3, 3, 3] - 8*MW2^2*Cqe[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2^2*SW2*B0i[bb0, 0, 0, MZ2]*(4*MW2^2*Ced[3, 3, 1, 1] - 
      6*MW2*MZ2*Ced[3, 3, 1, 1] + 2*MZ2^2*Ced[3, 3, 1, 1] + 
      4*MW2^2*Ced[3, 3, 2, 2] - 6*MW2*MZ2*Ced[3, 3, 2, 2] + 
      2*MZ2^2*Ced[3, 3, 2, 2] + 4*MW2^2*Ced[3, 3, 3, 3] - 
      6*MW2*MZ2*Ced[3, 3, 3, 3] + 2*MZ2^2*Ced[3, 3, 3, 3] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      4*MW2^2*Ced[Leff, Leff, 3, 3] + 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] - 
      2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[1, 1, 3, 3] - 
      24*MW2*MZ2*Cee[1, 1, 3, 3] + 8*MZ2^2*Cee[1, 1, 3, 3] + 
      16*MW2^2*Cee[2, 2, 3, 3] - 24*MW2*MZ2*Cee[2, 2, 3, 3] + 
      8*MZ2^2*Cee[2, 2, 3, 3] + 16*MW2^2*Cee[3, 3, 3, 3] - 
      24*MW2*MZ2*Cee[3, 3, 3, 3] + 8*MZ2^2*Cee[3, 3, 3, 3] - 
      16*MW2^2*Cee[Leff, Leff, 1, 1] + 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] - 
      8*MZ2^2*Cee[Leff, Leff, 1, 1] - 16*MW2^2*Cee[Leff, Leff, 2, 2] + 
      24*MW2*MZ2*Cee[Leff, Leff, 2, 2] - 8*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      16*MW2^2*Cee[Leff, Leff, 3, 3] + 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] - 
      8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[3, 3, 1, 1] + 
      12*MW2*MZ2*Ceu[3, 3, 1, 1] - 4*MZ2^2*Ceu[3, 3, 1, 1] - 
      8*MW2^2*Ceu[3, 3, 2, 2] + 12*MW2*MZ2*Ceu[3, 3, 2, 2] - 
      4*MZ2^2*Ceu[3, 3, 2, 2] + 8*MW2^2*Ceu[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] + 4*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      8*MW2^2*Ceu[Leff, Leff, 2, 2] - 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] + 
      4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[3, 3, 1, 1] + 
      8*MW2*MZ2*Cld[3, 3, 1, 1] - 4*MZ2^2*Cld[3, 3, 1, 1] - 
      4*MW2^2*Cld[3, 3, 2, 2] + 8*MW2*MZ2*Cld[3, 3, 2, 2] - 
      4*MZ2^2*Cld[3, 3, 2, 2] - 4*MW2^2*Cld[3, 3, 3, 3] + 
      8*MW2*MZ2*Cld[3, 3, 3, 3] - 4*MZ2^2*Cld[3, 3, 3, 3] + 
      4*MW2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cld[Leff, Leff, 1, 1] + 4*MW2^2*Cld[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cld[Leff, Leff, 2, 2] + 4*MZ2^2*Cld[Leff, Leff, 2, 2] + 
      4*MW2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cld[Leff, Leff, 3, 3] + 4*MW2^2*Cle[1, 1, 3, 3] - 
      6*MW2*MZ2*Cle[1, 1, 3, 3] + 2*MZ2^2*Cle[1, 1, 3, 3] - 
      4*MW2^2*Cle[1, 1, Leff, Leff] + 6*MW2*MZ2*Cle[1, 1, Leff, Leff] - 
      2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, 3, 3] - 
      6*MW2*MZ2*Cle[2, 2, 3, 3] + 2*MZ2^2*Cle[2, 2, 3, 3] - 
      4*MW2^2*Cle[2, 2, Leff, Leff] + 6*MW2*MZ2*Cle[2, 2, Leff, Leff] - 
      2*MZ2^2*Cle[2, 2, Leff, Leff] - 4*MW2^2*Cle[3, 3, 1, 1] + 
      8*MW2*MZ2*Cle[3, 3, 1, 1] - 4*MZ2^2*Cle[3, 3, 1, 1] - 
      4*MW2^2*Cle[3, 3, 2, 2] + 8*MW2*MZ2*Cle[3, 3, 2, 2] - 
      4*MZ2^2*Cle[3, 3, 2, 2] + 2*MW2*MZ2*Cle[3, 3, 3, 3] - 
      2*MZ2^2*Cle[3, 3, 3, 3] - 4*MW2^2*Cle[3, 3, Leff, Leff] + 
      6*MW2*MZ2*Cle[3, 3, Leff, Leff] - 2*MZ2^2*Cle[3, 3, Leff, Leff] + 
      4*MW2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] + 
      4*MZ2^2*Cle[Leff, Leff, 1, 1] + 4*MW2^2*Cle[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Cle[Leff, Leff, 2, 2] + 4*MZ2^2*Cle[Leff, Leff, 2, 2] + 
      4*MW2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] + 
      4*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2^2*Cll[1, 1, 3, 3] + 
      16*MW2*MZ2*Cll[1, 1, 3, 3] - 8*MZ2^2*Cll[1, 1, 3, 3] - 
      8*MW2^2*Cll[1, 3, 3, 1] + 12*MW2*MZ2*Cll[1, 3, 3, 1] - 
      4*MZ2^2*Cll[1, 3, 3, 1] - 8*MW2^2*Cll[2, 2, 3, 3] + 
      16*MW2*MZ2*Cll[2, 2, 3, 3] - 8*MZ2^2*Cll[2, 2, 3, 3] - 
      8*MW2^2*Cll[2, 3, 3, 2] + 12*MW2*MZ2*Cll[2, 3, 3, 2] - 
      4*MZ2^2*Cll[2, 3, 3, 2] - 16*MW2^2*Cll[3, 3, 3, 3] + 
      28*MW2*MZ2*Cll[3, 3, 3, 3] - 12*MZ2^2*Cll[3, 3, 3, 3] + 
      8*MW2^2*Cll[Leff, 1, 1, Leff] - 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] + 
      4*MZ2^2*Cll[Leff, 1, 1, Leff] + 8*MW2^2*Cll[Leff, 2, 2, Leff] - 
      12*MW2*MZ2*Cll[Leff, 2, 2, Leff] + 4*MZ2^2*Cll[Leff, 2, 2, Leff] + 
      8*MW2^2*Cll[Leff, 3, 3, Leff] - 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] + 
      4*MZ2^2*Cll[Leff, 3, 3, Leff] + 8*MW2^2*Cll[Leff, Leff, 1, 1] - 
      16*MW2*MZ2*Cll[Leff, Leff, 1, 1] + 8*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      8*MW2^2*Cll[Leff, Leff, 2, 2] - 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] + 
      8*MZ2^2*Cll[Leff, Leff, 2, 2] + 8*MW2^2*Cll[Leff, Leff, 3, 3] - 
      16*MW2*MZ2*Cll[Leff, Leff, 3, 3] + 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      4*MW2^2*Clq1[3, 3, 1, 1] - 8*MW2*MZ2*Clq1[3, 3, 1, 1] + 
      4*MZ2^2*Clq1[3, 3, 1, 1] + 4*MW2^2*Clq1[3, 3, 2, 2] - 
      8*MW2*MZ2*Clq1[3, 3, 2, 2] + 4*MZ2^2*Clq1[3, 3, 2, 2] - 
      4*MW2^2*Clq1[3, 3, 3, 3] + 2*MW2*MZ2*Clq1[3, 3, 3, 3] + 
      2*MZ2^2*Clq1[3, 3, 3, 3] - 4*MW2^2*Clq1[Leff, Leff, 1, 1] + 
      8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] - 4*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      4*MW2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] - 
      4*MZ2^2*Clq1[Leff, Leff, 2, 2] + 4*MW2^2*Clq1[Leff, Leff, 3, 3] - 
      2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] - 2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      12*MW2^2*Clq3[3, 3, 1, 1] + 12*MW2*MZ2*Clq3[3, 3, 1, 1] - 
      12*MW2^2*Clq3[3, 3, 2, 2] + 12*MW2*MZ2*Clq3[3, 3, 2, 2] - 
      4*MW2^2*Clq3[3, 3, 3, 3] + 2*MW2*MZ2*Clq3[3, 3, 3, 3] + 
      2*MZ2^2*Clq3[3, 3, 3, 3] + 12*MW2^2*Clq3[Leff, Leff, 1, 1] - 
      12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] + 12*MW2^2*Clq3[Leff, Leff, 2, 2] - 
      12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] + 4*MW2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      8*MW2^2*Clu[3, 3, 1, 1] - 16*MW2*MZ2*Clu[3, 3, 1, 1] + 
      8*MZ2^2*Clu[3, 3, 1, 1] + 8*MW2^2*Clu[3, 3, 2, 2] - 
      16*MW2*MZ2*Clu[3, 3, 2, 2] + 8*MZ2^2*Clu[3, 3, 2, 2] - 
      8*MW2^2*Clu[Leff, Leff, 1, 1] + 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] - 
      8*MZ2^2*Clu[Leff, Leff, 1, 1] - 8*MW2^2*Clu[Leff, Leff, 2, 2] + 
      16*MW2*MZ2*Clu[Leff, Leff, 2, 2] - 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
      4*MW2^2*Cqe[1, 1, 3, 3] + 6*MW2*MZ2*Cqe[1, 1, 3, 3] - 
      2*MZ2^2*Cqe[1, 1, 3, 3] + 4*MW2^2*Cqe[1, 1, Leff, Leff] - 
      6*MW2*MZ2*Cqe[1, 1, Leff, Leff] + 2*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      4*MW2^2*Cqe[2, 2, 3, 3] + 6*MW2*MZ2*Cqe[2, 2, 3, 3] - 
      2*MZ2^2*Cqe[2, 2, 3, 3] + 4*MW2^2*Cqe[2, 2, Leff, Leff] - 
      6*MW2*MZ2*Cqe[2, 2, Leff, Leff] + 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
      4*MW2^2*Cqe[3, 3, 3, 3] - MZ2^2*Cqe[3, 3, 3, 3] - 
      4*MW2^2*Cqe[3, 3, Leff, Leff] + MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((2*MW2 - MZ2)*MZ2*SW2*B0i[bb0, MZ2, MT2, MT2]*
     (16*MT2*MW2^2*Ceu[3, 3, 3, 3] - 6*MT2*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Ceu[3, 3, 3, 3] - MT2*MZ2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 4*MZ2^3*Ceu[3, 3, 3, 3] - 
      (2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      16*MT2*MW2^2*Clq1[3, 3, 3, 3] + 38*MT2*MW2*MZ2*Clq1[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clq1[3, 3, 3, 3] - 22*MT2*MZ2^2*Clq1[3, 3, 3, 3] + 
      10*MW2*MZ2^2*Clq1[3, 3, 3, 3] - 2*MZ2^3*Clq1[3, 3, 3, 3] - 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[3, 3, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] + 8*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 
      22*MT2*MZ2^2*Clq3[3, 3, 3, 3] - 10*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
      2*MZ2^3*Clq3[3, 3, 3, 3] - 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[3, 3, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[3, 3, 3, 3] - 8*MW2^2*MZ2*Clu[3, 3, 3, 3] + 
      2*MT2*MZ2^2*Clu[3, 3, 3, 3] + 16*MW2*MZ2^2*Clu[3, 3, 3, 3] - 
      8*MZ2^3*Clu[3, 3, 3, 3] + 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] - 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, 3, 3] - 30*MT2*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Cqe[3, 3, 3, 3] + 11*MT2*MZ2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqe[3, 3, 3, 3] + MZ2^3*Cqe[3, 3, 3, 3] - 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   ((2*MW2 - MZ2)*MZ2*SW2*(8*MW2^2*MZ2*Ced[3, 3, 1, 1] - 
      12*MW2*MZ2^2*Ced[3, 3, 1, 1] + 4*MZ2^3*Ced[3, 3, 1, 1] + 
      8*MW2^2*MZ2*Ced[3, 3, 2, 2] - 12*MW2*MZ2^2*Ced[3, 3, 2, 2] + 
      4*MZ2^3*Ced[3, 3, 2, 2] + 8*MW2^2*MZ2*Ced[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ced[3, 3, 3, 3] + 4*MZ2^3*Ced[3, 3, 3, 3] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] - 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[1, 1, 3, 3] - 12*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
      4*MZ2^3*Cee[1, 1, 3, 3] + 8*MW2^2*MZ2*Cee[2, 2, 3, 3] - 
      12*MW2*MZ2^2*Cee[2, 2, 3, 3] + 4*MZ2^3*Cee[2, 2, 3, 3] + 
      8*MW2^2*MZ2*Cee[3, 3, 3, 3] - 12*MW2*MZ2^2*Cee[3, 3, 3, 3] + 
      4*MZ2^3*Cee[3, 3, 3, 3] - 8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] + 
      12*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] - 4*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 4*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[3, 3, 1, 1] + 24*MW2*MZ2^2*Ceu[3, 3, 1, 1] - 
      8*MZ2^3*Ceu[3, 3, 1, 1] - 16*MW2^2*MZ2*Ceu[3, 3, 2, 2] + 
      24*MW2*MZ2^2*Ceu[3, 3, 2, 2] - 8*MZ2^3*Ceu[3, 3, 2, 2] - 
      48*MT2*MW2^2*Ceu[3, 3, 3, 3] + 72*MT2*MW2*MZ2*Ceu[3, 3, 3, 3] + 
      8*MW2^2*MZ2*Ceu[3, 3, 3, 3] - 24*MT2*MZ2^2*Ceu[3, 3, 3, 3] - 
      12*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 4*MZ2^3*Ceu[3, 3, 3, 3] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 8*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 8*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] - 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] + 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] - 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[3, 3, 1, 1] + 16*MW2*MZ2^2*Cld[3, 3, 1, 1] - 
      8*MZ2^3*Cld[3, 3, 1, 1] - 8*MW2^2*MZ2*Cld[3, 3, 2, 2] + 
      16*MW2*MZ2^2*Cld[3, 3, 2, 2] - 8*MZ2^3*Cld[3, 3, 2, 2] - 
      8*MW2^2*MZ2*Cld[3, 3, 3, 3] + 16*MW2*MZ2^2*Cld[3, 3, 3, 3] - 
      8*MZ2^3*Cld[3, 3, 3, 3] + 8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] - 
      16*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] + 8*MZ2^3*Cld[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 8*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cle[1, 1, 3, 3] - 12*MW2*MZ2^2*Cle[1, 1, 3, 3] + 
      4*MZ2^3*Cle[1, 1, 3, 3] - 8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[1, 1, Leff, Leff] - 4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, 3, 3] - 12*MW2*MZ2^2*Cle[2, 2, 3, 3] + 
      4*MZ2^3*Cle[2, 2, 3, 3] - 8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] + 
      12*MW2*MZ2^2*Cle[2, 2, Leff, Leff] - 4*MZ2^3*Cle[2, 2, Leff, Leff] - 
      8*MW2^2*MZ2*Cle[3, 3, 1, 1] + 16*MW2*MZ2^2*Cle[3, 3, 1, 1] - 
      8*MZ2^3*Cle[3, 3, 1, 1] - 8*MW2^2*MZ2*Cle[3, 3, 2, 2] + 
      16*MW2*MZ2^2*Cle[3, 3, 2, 2] - 8*MZ2^3*Cle[3, 3, 2, 2] + 
      4*MW2*MZ2^2*Cle[3, 3, 3, 3] - 4*MZ2^3*Cle[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] + 12*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] - 4*MZ2^3*Cle[3, 3, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] + 8*MZ2^3*Cle[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] + 8*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] + 8*MZ2^3*Cle[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Cll[1, 1, 3, 3] + 32*MW2*MZ2^2*Cll[1, 1, 3, 3] - 
      16*MZ2^3*Cll[1, 1, 3, 3] + 8*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
      12*MW2*MZ2^2*Cll[1, 3, 3, 1] + 4*MZ2^3*Cll[1, 3, 3, 1] - 
      16*MW2^2*MZ2*Cll[2, 2, 3, 3] + 32*MW2*MZ2^2*Cll[2, 2, 3, 3] - 
      16*MZ2^3*Cll[2, 2, 3, 3] + 8*MW2^2*MZ2*Cll[2, 3, 3, 2] - 
      12*MW2*MZ2^2*Cll[2, 3, 3, 2] + 4*MZ2^3*Cll[2, 3, 3, 2] - 
      8*MW2^2*MZ2*Cll[3, 3, 3, 3] + 20*MW2*MZ2^2*Cll[3, 3, 3, 3] - 
      12*MZ2^3*Cll[3, 3, 3, 3] - 8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] + 
      12*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] - 4*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 4*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 4*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 16*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 16*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] - 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[3, 3, 1, 1] - 16*MW2*MZ2^2*Clq1[3, 3, 1, 1] + 
      8*MZ2^3*Clq1[3, 3, 1, 1] + 8*MW2^2*MZ2*Clq1[3, 3, 2, 2] - 
      16*MW2*MZ2^2*Clq1[3, 3, 2, 2] + 8*MZ2^3*Clq1[3, 3, 2, 2] + 
      48*MT2*MW2^2*Clq1[3, 3, 3, 3] - 60*MT2*MW2*MZ2*Clq1[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Clq1[3, 3, 3, 3] + 12*MT2*MZ2^2*Clq1[3, 3, 3, 3] + 
      14*MW2*MZ2^2*Clq1[3, 3, 3, 3] + 2*MZ2^3*Clq1[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 8*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 8*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] + 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[3, 3, 1, 1] + 24*MW2*MZ2^2*Clq3[3, 3, 1, 1] - 
      24*MW2^2*MZ2*Clq3[3, 3, 2, 2] + 24*MW2*MZ2^2*Clq3[3, 3, 2, 2] - 
      48*MT2*MW2^2*Clq3[3, 3, 3, 3] + 60*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] - 
      12*MT2*MZ2^2*Clq3[3, 3, 3, 3] - 6*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
      6*MZ2^3*Clq3[3, 3, 3, 3] + 24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] - 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 24*MW2^2*MZ2*
       Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      6*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[3, 3, 1, 1] - 32*MW2*MZ2^2*Clu[3, 3, 1, 1] + 
      16*MZ2^3*Clu[3, 3, 1, 1] + 16*MW2^2*MZ2*Clu[3, 3, 2, 2] - 
      32*MW2*MZ2^2*Clu[3, 3, 2, 2] + 16*MZ2^3*Clu[3, 3, 2, 2] + 
      48*MT2*MW2^2*Clu[3, 3, 3, 3] - 96*MT2*MW2*MZ2*Clu[3, 3, 3, 3] - 
      8*MW2^2*MZ2*Clu[3, 3, 3, 3] + 48*MT2*MZ2^2*Clu[3, 3, 3, 3] + 
      16*MW2*MZ2^2*Clu[3, 3, 3, 3] - 8*MZ2^3*Clu[3, 3, 3, 3] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 16*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 16*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] - 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] - 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, 3, 3] + 12*MW2*MZ2^2*Cqe[1, 1, 3, 3] - 
      4*MZ2^3*Cqe[1, 1, 3, 3] + 8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[1, 1, Leff, Leff] + 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, 3, 3] + 12*MW2*MZ2^2*Cqe[2, 2, 3, 3] - 
      4*MZ2^3*Cqe[2, 2, 3, 3] + 8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] - 
      12*MW2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, 3, 3] + 36*MT2*MW2*MZ2*Cqe[3, 3, 3, 3] + 
      16*MW2^2*MZ2*Cqe[3, 3, 3, 3] - 6*MT2*MZ2^2*Cqe[3, 3, 3, 3] - 
      6*MW2*MZ2^2*Cqe[3, 3, 3, 3] - MZ2^3*Cqe[3, 3, 3, 3] + 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] - 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2))


==> anc/GF_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(VALPHA^(-2) - (CHD*MW2*Class[3])/(2*MW2 - 2*MZ2) + (2*CHWB*CW*Class[4])/SW + 
  (CHl3[1, 1] + CHl3[2, 2])*Class[7] - Class[8]*Cll[1, 2, 2, 1])/Sqrt[2]


==> anc/GF_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2 + CHD*VS^2*Class[3] + (2*CHWB*VS^2*Class[4])/(CW*SW) + 
  (VS^2*(-(((2*MW2 - MZ2)*(MW2 - MZ2*SW2)*CHe[Leff, Leff]*Class[7])/
       (MZ2*SW2)) + 2*((-2*MW2 + MZ2)*CHl1[Leff, Leff] + 
       MW2*(CHl3[1, 1] + CHl3[2, 2]) + (-2*MW2 + MZ2)*CHl3[Leff, Leff])*
      Class[7] - 2*MW2*Class[8]*Cll[1, 2, 2, 1]))/MW2)/(2*Sqrt[2]*VS^2)


==> anc/GF_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/864*(-864*MW2^4 - 2552*MW2^3*MZ2 + 6130*MW2^2*MZ2^2 + 
    MW2*(9*MH2 - 2597*MZ2)*MZ2^2 - 9*MZ2^3*(MH2 + MZ2) + 
    6*MT2*(128*MW2^3 - 160*MW2^2*MZ2 + 23*MW2*MZ2^2 + 9*MZ2^3))/
   (Sqrt[2]*MZ2^3*Pi^2*SW2*VALPHA^4) + 1/(Sqrt[2]*VALPHA^2) + 
 (MH2*(MH2*MW2*(MW2 - 4*MZ2) + 12*MW2^2*MZ2 + MH2^2*(-MW2 + MZ2))*
   B0i[bb0, 0, 0, MH2])/(48*Sqrt[2]*(MH2 - MW2)*MW2*MZ2*Pi^2*VALPHA^4) - 
 ((9*MT2^2*MZ2^2*(-2*MW2 + MZ2) + MT2*MW2*(-64*MW2^3 + 80*MW2^2*MZ2 - 
      25*MW2*MZ2^2 + 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
  (72*Sqrt[2]*MW2*MZ2^3*Pi^2*SW2*VALPHA^4) - 
 ((MH2^2*MZ2^2*(-2*MW2 + MZ2) - MW2*(48*MW2^4 - 28*MW2^3*MZ2 - 
      104*MW2^2*MZ2^2 + 55*MW2*MZ2^3 + MZ2^4) + 
    MH2*(48*MW2^4 - 28*MW2^3*MZ2 - 111*MW2^2*MZ2^2 + 63*MW2*MZ2^3 + MZ2^4))*
   B0i[bb0, 0, 0, MW2])/(48*Sqrt[2]*(MH2 - MW2)*MZ2^3*Pi^2*SW2*VALPHA^4) - 
 ((MH2*MW2^2 + 32*MW2^3 + 18*MW2^2*MZ2 - 15*MW2*MZ2^2 - MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(48*Sqrt[2]*MW2*MZ2*Pi^2*SW2*VALPHA^4) - 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
  (8*Sqrt[2]*MW2*MZ2*Pi^2*SW2*VALPHA^4) + 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2])/
  (48*Sqrt[2]*MW2*MZ2*Pi^2*SW2*VALPHA^4) - 
 ((96*MW2^4 + 88*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + MZ2^4)*
   B0i[bb0, MW2, MW2, MZ2])/(48*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2*VALPHA^4) - 
 (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Sqrt[2]*MZ2^2*Pi^2*SW2*VALPHA^4) - 
 (MW2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
  (72*Sqrt[2]*MZ2^3*Pi^2*SW2*VALPHA^4) - 
 (MW2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MZ2, MW2, MW2])/(48*Sqrt[2]*MZ2^3*Pi^2*SW2*VALPHA^4) + 
 ((CW2*CWw*MW*(-12*MW2 + 13*MZ2))/(2*Sqrt[2]*Pi^2*VALPHA^3) - 
   (3*CWw*MW*MW2*(4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, 0, 0, MW2])/
    (2*Sqrt[2]*MZ2^2*Pi^2*SW2*VALPHA^3) - 
   (3*CWw*MW*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(2*Sqrt[2]*Pi^2*SW2*
     VALPHA^3) - (3*CWw*MW*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, MW2, MZ2])/(2*Sqrt[2]*MZ2*Pi^2*SW2*VALPHA^3) + 
   (3*CWw*MW*MW2^2*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/
    (2*Sqrt[2]*MZ2^2*Pi^2*SW2*VALPHA^3))*Class[1] - 
 (CHD*MW2*Class[3])/(Sqrt[2]*(2*MW2 - 2*MZ2)) + 
 ((CHD*(576*MW2^4 - 244*MW2^3*MZ2 + 4*MW2*(6*MH2 - MZ2)*MZ2^2 + 
       3*MZ2^3*(-MH2 + MZ2) - MW2^2*MZ2*(21*MH2 + 403*MZ2) - 
       12*MT2*MW2*(16*MW2^2 - 7*MW2*MZ2 - 9*MZ2^2)) + 
     4*CHbox*(3*MH2 + 7*MW2)*MZ2^3*SW2^2)/(576*Sqrt[2]*MZ2^3*Pi^2*SW2^2*
     VALPHA^2) - 
   (MH2*(CHD*MZ2*(MH2*MW2*(23*MW2 - 4*MZ2) + 12*MW2^2*(-4*MW2 + MZ2) + 
        MH2^2*(-2*MW2 + MZ2)) - 4*CHbox*MZ2*(MH2*MW2*(MW2 - 4*MZ2) + 
        12*MW2^2*MZ2 + MH2^2*(-MW2 + MZ2))*SW2)*B0i[bb0, 0, 0, MH2])/
    (96*Sqrt[2]*(MH2 - MW2)*MW2*MZ2^2*Pi^2*SW2*VALPHA^2) + 
   (CHD*MT2*MW2*(8*MW2^2 + MW2*MZ2 + 3*(MT2 - 3*MZ2)*MZ2)*
     B0i[bb0, 0, 0, MT2])/(24*Sqrt[2]*MZ2^3*Pi^2*SW2^2*VALPHA^2) + 
   ((CHD*(MH2^2*MZ2*(4*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
        MH2*(96*MW2^4 - 123*MW2^3*MZ2 - 28*MW2^2*MZ2^2 + MZ2^4) + 
        MW2*(96*MW2^4 - 100*MW2^3*MZ2 - 61*MW2^2*MZ2^2 + 8*MW2*MZ2^3 + 
          MZ2^4)) + 4*CHbox*MZ2^2*(MW2^2*(13*MW2 - 11*MZ2) + 
        MH2^2*(2*MW2 - MZ2) + 3*MH2*MW2*(-2*MW2 + MZ2))*SW2)*
     B0i[bb0, 0, 0, MW2])/(96*Sqrt[2]*(MH2 - MW2)*MZ2^3*Pi^2*SW2^2*
     VALPHA^2) + ((CHD*(-116*MW2^4 + 122*MW2^3*MZ2 + 14*MW2*MZ2^3 + MZ2^4 - 
        MW2^2*MZ2*(2*MH2 + 89*MZ2)) - 4*CHbox*MW2^2*(MH2 - 2*MZ2)*MZ2*SW2)*
     B0i[bb0, 0, 0, MZ2])/(96*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2^2*VALPHA^2) + 
   (CHD*MW2*(-MT2^2 - MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/
    (8*Sqrt[2]*MZ2^2*Pi^2*SW2^2*VALPHA^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*CHbox*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
      CHD*(4*MW2^2 - 3*MW2*MZ2 + MZ2^2))*B0i[bb0, MW2, MH2, MW2])/
    (96*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2^2*VALPHA^2) - 
   (CHD*(144*MW2^4 + 156*MW2^3*MZ2 - 116*MW2^2*MZ2^2 + 13*MW2*MZ2^3 + MZ2^4)*
     B0i[bb0, MW2, MW2, MZ2])/(96*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2^2*VALPHA^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(-(CHD*MZ2) - 2*CHbox*MZ2*SW2)*
     B0i[bb0, MZ2, MH2, MZ2])/(48*Sqrt[2]*MZ2^3*Pi^2*SW2^2*VALPHA^2) + 
   (CHD*MW2^2*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(24*Sqrt[2]*MZ2^3*Pi^2*SW2^2*VALPHA^2) + 
   (CHD*MW2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(48*Sqrt[2]*MZ2^3*Pi^2*SW2^2*VALPHA^2))*
  Class[3] + (Sqrt[2]*CHWB*CW*Class[4])/SW + 
 ((CHWB*MW2*(336*MW2^3 - 436*MW2^2*MZ2 + 3*MW2*MZ2*(MH2 + 45*MZ2) - 
      MZ2^2*(3*MH2 + 62*MZ2) + 2*MT2*(-56*MW2^2 + 55*MW2*MZ2 + MZ2^2)))/
    (72*Sqrt[2]*MW*MZ*MZ2^2*Pi^2*SW*SW2*VALPHA^2) + 
   (MH2*(CHWB*(MH2^2*(-2*MW2 + MZ2) + 24*MW2^2*(MW2 + 2*MZ2) - 
        MH2*MW2*(22*MW2 + 13*MZ2)) - 24*MW*(MH2 - MW2)*MZ*
       (CHB*MW2 + CHW*(-MW2 + MZ2))*SW)*B0i[bb0, 0, 0, MH2])/
    (48*Sqrt[2]*MW*(MH2 - MW2)*MZ*MZ2*Pi^2*SW*VALPHA^2) + 
   (CHWB*MT2*(112*MW2^3 - 56*MW2^2*MZ2 + 4*MW2*(9*MT2 - 14*MZ2)*MZ2 - 
      9*MT2*MZ2^2)*B0i[bb0, 0, 0, MT2])/(72*Sqrt[2]*MW*MZ*MZ2^2*Pi^2*SW*SW2*
     VALPHA^2) - 
   (MW2*(CHWB*(MH2^2*MZ2*(-4*MW2 + MZ2) + MW2*(-224*MW2^3 + 332*MW2^2*MZ2 + 
          6*MW2*MZ2^2 - 21*MZ2^3) + MH2*(224*MW2^3 - 364*MW2^2*MZ2 + 
          29*MW2*MZ2^2 + 21*MZ2^3)) + 24*CHW*MW*(MH2 - MW2)*MZ*(2*MW2 - MZ2)*
       MZ2*SW)*B0i[bb0, 0, 0, MW2])/(48*Sqrt[2]*MW*(MH2 - MW2)*MZ*MZ2^2*Pi^2*
     SW*SW2*VALPHA^2) - 
   ((CHWB*(632*MW2^3 - 640*MW2^2*MZ2 + 404*MW2*MZ2^2 - 63*MZ2^3 + 
        3*MH2*MW2*(2*MW2 + MZ2)) - 72*MW*MW2*MZ*(CHW*MW2 + CHB*(-MW2 + MZ2))*
       SW)*B0i[bb0, 0, 0, MZ2])/(144*Sqrt[2]*MW*MZ*MZ2*Pi^2*SW*SW2*
     VALPHA^2) - (CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - MZ2)*
     B0i[bb0, MW2, 0, MT2])/(8*Sqrt[2]*MW*MZ*MZ2*Pi^2*SW*SW2*VALPHA^2) - 
   ((-(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - MZ2)) + 
      24*CHW*MW*(MH2 - 2*MW2)*MZ*(2*MW2 - MZ2)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (48*Sqrt[2]*MW*MZ*MZ2*Pi^2*SW*SW2*VALPHA^2) - 
   (CHWB*(400*MW2^3 - 20*MW2^2*MZ2 - 104*MW2*MZ2^2 + 21*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(48*Sqrt[2]*MW*MZ*MZ2*Pi^2*SW*SW2*VALPHA^2) - 
   (MW2*(CHWB*(MH2^2*(2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 8*MW2*MZ2 - MZ2^2) + 
        12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + MZ2^2)) - 24*MW*MZ*(MH2 - 2*MZ2)*
       (CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*B0i[bb0, MZ2, MH2, MZ2])/
    (48*Sqrt[2]*MW*MZ*MZ2^2*Pi^2*SW*SW2*VALPHA^2) - 
   (CHWB*MW2*(MT2*(112*MW2^2 - 146*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (72*Sqrt[2]*MW*MZ*MZ2^2*Pi^2*SW*SW2*VALPHA^2) - 
   (CHWB*MW2*(-224*MW2^3 - 112*MW2^2*MZ2 + 38*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(48*Sqrt[2]*MW*MZ*MZ2^2*Pi^2*SW*SW2*VALPHA^2))*
  Class[4] + ((CHl3[1, 1] + CHl3[2, 2])*Class[7])/Sqrt[2] + 
 (-1/24*(CW2*B0i[bb0, 0, 0, MW2]*(MW2*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 
         CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3] - 24*CHq3[1, 1] - 
         24*CHq3[2, 2]) + MZ2*(-9*CHl1[1, 1] - 9*CHl1[2, 2] - 5*CHl3[1, 1] - 
         5*CHl3[2, 2] + 4*CHl3[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2])))/
     (Sqrt[2]*Pi^2*SW2*VALPHA^2) - ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*
     B0i[bb0, MW2, 0, MT2]*CHq3[3, 3])/(4*Sqrt[2]*MW2*MZ2*Pi^2*SW2*
     VALPHA^2) - (CW2*B0i[bb0, 0, 0, MZ2]*
     (MW2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
        4*CHe[2, 2] + 4*CHe[3, 3] - 5*CHl1[1, 1] - 5*CHl1[2, 2] + 
        4*CHl1[3, 3] + 13*CHl3[1, 1] + 13*CHl3[2, 2] + 4*CHl3[3, 3] - 
        4*CHq1[1, 1] - 4*CHq1[2, 2] + 4*CHq1[3, 3] + 12*CHq3[1, 1] + 
        12*CHq3[2, 2] + 4*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
      MZ2*(-4*CHd[1, 1] - 4*CHd[2, 2] - 4*CHd[3, 3] - 4*CHe[1, 1] - 
        4*CHe[2, 2] - 4*CHe[3, 3] + 5*CHl1[1, 1] + 5*CHl1[2, 2] - 
        4*CHl1[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 4*CHq1[1, 1] + 
        4*CHq1[2, 2] + 2*CHq1[3, 3] + 2*CHq3[3, 3] + 8*CHu[1, 1] + 
        8*CHu[2, 2])))/(24*Sqrt[2]*Pi^2*SW2*VALPHA^2) + 
   (MW2*B0i[bb0, MZ2, MT2, MT2]*(MZ2^2*(-CHq1[3, 3] + CHq3[3, 3] - 
        4*CHu[3, 3]) + 8*MT2*MW2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
      4*MW2*MZ2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
      MT2*MZ2*(-11*CHq1[3, 3] + 11*CHq3[3, 3] + CHu[3, 3])))/
    (12*Sqrt[2]*MZ2^2*Pi^2*SW2*VALPHA^2) - 
   (MT2*B0i[bb0, 0, 0, MT2]*(6*MT2*MZ2^2*CHq3[3, 3] + 
      3*MW2*MZ2*(-4*MT2*CHq3[3, 3] + MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] + 
          2*CHq3[3, 3])) + 16*MW2^3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
      MW2^2*MZ2*(9*CHl3[1, 1] + 9*CHl3[2, 2] + 4*CHq1[3, 3] - 10*CHq3[3, 3] + 
        16*CHu[3, 3])))/(24*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2*VALPHA^2) - 
   (-9*MT2*MZ2^2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 2*CHq3[3, 3]) + 
     2*MW2^2*(-48*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
       MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
         8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] + 
         8*CHl1[3, 3] + 37*CHl3[1, 1] + 37*CHl3[2, 2] - 8*CHl3[3, 3] - 
         8*CHq1[1, 1] - 8*CHq1[2, 2] + 16*CHq1[3, 3] - 24*CHq3[1, 1] - 
         24*CHq3[2, 2] + 24*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 
         8*CHu[3, 3])) - MW2*MZ2*(2*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
         8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
         8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] + 37*CHl3[1, 1] + 
         37*CHl3[2, 2] - 8*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 
         2*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] + 6*CHq3[3, 3] - 
         16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]) - 
       3*MT2*(9*CHl3[1, 1] + 9*CHl3[2, 2] + 8*CHq1[3, 3] - 38*CHq3[3, 3] + 
         32*CHu[3, 3])))/(144*Sqrt[2]*MZ2^2*Pi^2*SW2*VALPHA^2))*Class[7] - 
 (Class[8]*Cll[1, 2, 2, 1])/Sqrt[2] + 
 Class[8]*((3*MW2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    (4*Sqrt[2]*Pi^2*VALPHA^2) + 
   ((5*(-2*MW2 + MZ2))/(16*Sqrt[2]*Pi^2*VALPHA^2) + 
     ((-6*MW2 + 3*MZ2)*B0i[bb0, 0, 0, MZ2])/(8*Sqrt[2]*Pi^2*VALPHA^2))*
    Cll[1, 2, 2, 1] + (3*MT2*B0i[bb0, 0, 0, MT2]*(Clq3[1, 1, 3, 3] + 
      Clq3[2, 2, 3, 3]))/(8*Sqrt[2]*Pi^2*VALPHA^2) + 
   (10*MW2*Cll[1, 1, 2, 2] - 3*MT2*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3]))/
    (16*Sqrt[2]*Pi^2*VALPHA^2)) + 
 Class[6]*((3*MT*MW*(MT2 - MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2]*
     CuW[3, 3])/(4*MW2*MZ2*Pi^2*SW2*VALPHA^2) - 
   (MT*MW2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
     (MZ*SW*CuB[3, 3] - MW*CuW[3, 3]))/(4*MZ2^2*Pi^2*SW2*VALPHA^2) + 
   (2*MT*SW2*(MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/(MZ*Pi^2*SW*VALPHA^2) - 
   (MT*B0i[bb0, 0, 0, MT2]*(8*MW2^4*CuB[3, 3] - 3*MT2*MW*MZ*MZ2^2*SW*
       CuW[3, 3] + 2*MW*MW2*MZ*MZ2*(3*MT2 + 4*MZ2)*SW*CuW[3, 3] + 
      8*MW2^2*MZ2*(MZ2*CuB[3, 3] - 2*MW*MZ*SW*CuW[3, 3]) + 
      MW2^3*(-16*MZ2*CuB[3, 3] + 8*MW*MZ*SW*CuW[3, 3])))/
    (4*MW2*MZ*MZ2^2*Pi^2*SW*SW2*VALPHA^2))


==> anc/GF_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-864*MW2^4 + 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 39*MZ2^2) + 
   32*MW2^3*MZ2*(107 - 18*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) + 
   14*MW2^2*MZ2^2*(-539 + 72*Pi^2) + 9*MW2*MZ2^2*
    (MH2 + 567*MZ2 - 64*MZ2*Pi^2))/(864*Sqrt[2]*MW2*MZ2^2*Pi^2*VALPHAEFF^4) + 
 1/(Sqrt[2]*VALPHAEFF^2) + (MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*
   B0i[bb0, 0, 0, MH2])/(48*Sqrt[2]*(MH2 - MW2)*MZ2*Pi^2*VALPHAEFF^4) + 
 ((32*MW2*MZ2*(-MW2 + MZ2) + MT2*(-64*MW2^2 + 64*MW2*MZ2 - 33*MZ2^2))*
   B0i[bb0, 0, 0, MT2])/(72*Sqrt[2]*MZ2^2*Pi^2*VALPHAEFF^4) - 
 ((MW2*(-12*MW2^3 + 8*MW2^2*MZ2 + 31*MW2*MZ2^2 - 18*MZ2^3) + 
    MH2*(12*MW2^3 - 17*MW2^2*MZ2 - 22*MW2*MZ2^2 + 18*MZ2^3))*
   B0i[bb0, 0, 0, MW2])/(48*Sqrt[2]*(MH2 - MW2)*MZ2^2*Pi^2*SW2*VALPHAEFF^4) - 
 ((-24*MW2^3 + (MH2 - 27*MZ2)*MZ2^2 + MW2*MZ2*(-MH2 + 60*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(48*Sqrt[2]*MZ2^2*Pi^2*SW2*VALPHAEFF^4) - 
 ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Sqrt[2]*MZ2*Pi^2*VALPHAEFF^4) + 
 ((MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
  (72*Sqrt[2]*MZ2^2*Pi^2*VALPHAEFF^4) + 
 ((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (48*Sqrt[2]*MZ2*Pi^2*VALPHAEFF^4) - 
 (MW2^2*(2*MW2^2 + 3*MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (2*Sqrt[2]*MZ2^2*Pi^2*VALPHAEFF^4) - 
 ((2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (4*Sqrt[2]*MZ2*Pi^2*VALPHAEFF^4) + 
 ((CW2*CWw*(-48*MW2^2 + 50*MW2*MZ2 + MZ2^2))/(8*Sqrt[2]*MW*Pi^2*
     VALPHAEFF^3) + (3*CW2*CWw*MW*(2*MW2 - 3*MZ2)*B0i[bb0, 0, 0, MW2])/
    (2*Sqrt[2]*Pi^2*VALPHAEFF^3) - (3*CWw*MW*(4*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MW2, MW2])/(4*Sqrt[2]*MZ2*Pi^2*VALPHAEFF^3) - 
   (3*CWw*MW2^3*(MW2 - MZ2*SW2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*Sqrt[2]*MW*MZ2*Pi^2*VALPHAEFF^3))*Class[1] + 
 (CHD*Class[3])/(2*Sqrt[2]) + 
 ((4*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2^4*(3*MH2 - 9*MW2 + 8*MZ2)*
      SW2^2 + CHD*(15*MH2^3*MZ2^4*SW2^2 + MH2*MW2*(-3600*MW2^5 + 
         8*MW2*MZ2^4*(1149 - 1042*SW2) - 20*MW2^4*MZ2*(-95 + 72*SW2) + 
         5*MZ2^5*(-163 + 282*SW2) - 4*MW2^3*MZ2^2*(-3798 + 695*SW2) + 
         MW2^2*MZ2^3*(-21869 + 11506*SW2) - 10*MT2*MZ2*SW2*
          (128*MW2^3 - 27*MZ2^3*(-3 + SW2) + 16*MW2^2*MZ2*(-7 + 8*SW2) + 
           MW2*MZ2^2*(-97 + 16*SW2))) + 4*MW2^2*(720*MW2^5 + 
         MW2^2*MZ2^3*(4273 - 2306*SW2) + MZ2^5*(163 - 282*SW2) + 
         4*MW2^4*MZ2*(-95 + 72*SW2) + 4*MW2^3*MZ2^2*(-747 + 139*SW2) + 
         4*MW2*MZ2^4*(-447 + 418*SW2) + 2*MT2*MZ2*SW2*(128*MW2^3 - 
           27*MZ2^3*(-3 + SW2) + 16*MW2^2*MZ2*(-7 + 8*SW2) + 
           MW2*MZ2^2*(-97 + 16*SW2))) + 
       MH2^2*(720*MW2^5 + MW2^2*MZ2^3*(4453 - 2267*SW2) + 
         MZ2^5*(163 - 282*SW2) + 4*MW2^4*MZ2*(-95 + 72*SW2) + 
         2*MW2^3*MZ2^2*(-1539 + 278*SW2) + MW2*MZ2^4*(-1878 + 1633*SW2) + 
         2*MT2*MZ2*SW2*(128*MW2^3 - 27*MZ2^3*(-3 + SW2) + 
           16*MW2^2*MZ2*(-7 + 8*SW2) + MW2*MZ2^2*(-97 + 16*SW2)))))/
    (576*Sqrt[2]*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^4*Pi^2*SW2^2*VALPHAEFF^2) - 
   (MH2*(4*CHbox*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-(MH2^2*MZ2*SW2) - 
        12*MW2*MZ2^2*SW2 + MH2*MZ2*(MW2 + 3*MZ2)*SW2) + 
      CHD*(MH2^4*(2*MW2^2 - 3*MW2*MZ2 + CW2*MZ2^2) + 
        12*MW2^4*MZ2*(7*MW2 - MZ2*(7 + SW2)) + 3*MH2^3*MW2*
         (-4*MW2^2 + MW2*MZ2 + MZ2^2*(3 + 2*SW2)) + 3*MH2^2*MW2^2*
         (6*MW2^2 + 17*MW2*MZ2 - MZ2^2*(23 + 7*SW2)) - 
        4*MH2*MW2^3*(2*MW2^2 + 27*MW2*MZ2 - MZ2^2*(29 + 7*SW2))))*
     B0i[bb0, 0, 0, MH2])/(96*Sqrt[2]*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ2^2*
     Pi^2*SW2*VALPHAEFF^2) - 
   (CHD*MT2*(MT2*(MW2 - CW2*MZ2) + 2*MW2*(-2*MW2 + MZ2*(2 + SW2)))*
     B0i[bb0, 0, 0, MT2])/(16*Sqrt[2]*MW2*MZ2*Pi^2*SW2*VALPHAEFF^2) + 
   ((-36*CHbox*MW2^2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2^4*SW2^2 + 
      CHD*(-2*MH2^4*MZ2^3*(MW2 - CW2*MZ2)*SW2 - 
        4*MW2^3*(24*MW2^5 + 2*MW2*MZ2^4*(21 - 16*SW2) - 2*MZ2^5*(-7 + SW2) + 
          4*MW2^3*MZ2^2*(-5 + 6*SW2) + MW2^2*MZ2^3*(-69 + 10*SW2)) + 
        MH2^3*(24*MW2^5 + 2*MW2*MZ2^4*(18 - 13*SW2) - 2*MZ2^5*(-7 + SW2) + 
          MW2^2*MZ2^3*(-57 + 4*SW2) + 2*MW2^3*MZ2^2*(-13 + 12*SW2)) - 
        3*MH2^2*MW2*(48*MW2^5 + MW2*MZ2^4*(79 - 62*SW2) - 
          4*MZ2^5*(-7 + SW2) + 2*MW2^2*MZ2^3*(-64 + 9*SW2) + 
          3*MW2^3*MZ2^2*(-15 + 16*SW2)) + MH2*MW2^2*(216*MW2^5 + 
          2*MW2*MZ2^4*(170 - 143*SW2) - 18*MZ2^5*(-7 + SW2) + 
          MW2^2*MZ2^3*(-545 + 88*SW2) + 2*MW2^3*MZ2^2*(-109 + 108*SW2))))*
     B0i[bb0, 0, 0, MW2])/(96*Sqrt[2]*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ2^4*Pi^2*
     SW2^2*VALPHAEFF^2) + ((-4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^3*SW2^2 + 
      CHD*(48*MW2^5 - 144*MW2^4*MZ2 - CW2*MZ2^5 + MW2^2*MZ2^2*
         (4*MH2 - 65*MZ2 - 8*MZ2*SW2) - 2*MW2^3*MZ2*(MH2 - 85*MZ2 + 
          6*MZ2*SW2) + MW2*MZ2^3*(-2*MH2 + MZ2 + 19*MZ2*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(96*Sqrt[2]*MW2*MZ2^3*Pi^2*SW2^2*VALPHAEFF^2) - 
   ((2*CHbox + CHD)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (48*Sqrt[2]*MZ2*Pi^2*VALPHAEFF^2) - 
   (CHD*MW2*(4*MW2^2 + 12*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
    (16*Sqrt[2]*MZ2^2*Pi^2*VALPHAEFF^2) + 
   (CHD*MW2^2*(2*MW2^2 + MW2*MZ2 - MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*Sqrt[2]*MZ2^2*Pi^2*VALPHAEFF^2) + 
   (CHD*CW2*(2*MW2 - MZ2)*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (4*Sqrt[2]*Pi^2*VALPHAEFF^2))*Class[3] + 
 (CHWB*Class[4])/(Sqrt[2]*CW*SW) + 
 ((CHWB*(6*MH2^3*MW2*MZ2^3*SW2*(5*MW2 + MZ2*(-7 + 5*SW2)) + 
      MH2^2*(1440*MW2^6 + 27*MZ2^6*(-33 + 4*Pi^2) + 
        MW2*MZ2^5*(6427 - 684*Pi^2 - 1158*SW2) + 64*MW2^5*MZ2*(44 + 9*SW2) + 
        2*MW2^4*MZ2^2*(-9687 + 288*Pi^2 + 1408*SW2) + 
        4*MW2^2*MZ2^4*(-4973 + 396*Pi^2 + 1517*SW2) - 
        2*MW2^3*MZ2^3*(-14737 + 792*Pi^2 + 4259*SW2) + 
        4*MT2*MW2*MZ2*SW2*(128*MW2^3 + MZ2^3*(53 - 27*SW2) + 
          64*MW2^2*MZ2*(-1 + 2*SW2) + MW2*MZ2^2*(-75 + 64*SW2))) + 
      4*MW2^2*(1440*MW2^6 + 27*MZ2^6*(-33 + 4*Pi^2) + 
        MW2*MZ2^5*(6427 - 684*Pi^2 - 1158*SW2) + 64*MW2^5*MZ2*(44 + 9*SW2) + 
        16*MW2^4*MZ2^2*(-1209 + 36*Pi^2 + 176*SW2) + 
        2*MW2^2*MZ2^4*(-9961 + 792*Pi^2 + 3073*SW2) - 
        2*MW2^3*MZ2^3*(-14737 + 792*Pi^2 + 4298*SW2) + 
        4*MT2*MW2*MZ2*SW2*(128*MW2^3 + MZ2^3*(53 - 27*SW2) + 
          64*MW2^2*MZ2*(-1 + 2*SW2) + MW2*MZ2^2*(-75 + 64*SW2))) - 
      MH2*MW2*(7200*MW2^6 + 135*MZ2^6*(-33 + 4*Pi^2) + 
        320*MW2^5*MZ2*(44 + 9*SW2) + 16*MW2^4*MZ2^2*(-6069 + 180*Pi^2 + 
          880*SW2) - 5*MW2*MZ2^5*(-6427 + 684*Pi^2 + 1158*SW2) + 
        2*MW2^2*MZ2^4*(-49973 + 3960*Pi^2 + 15341*SW2) - 
        2*MW2^3*MZ2^3*(-74045 + 3960*Pi^2 + 21466*SW2) + 
        20*MT2*MW2*MZ2*SW2*(128*MW2^3 + MZ2^3*(53 - 27*SW2) + 
          64*MW2^2*MZ2*(-1 + 2*SW2) + MW2*MZ2^2*(-75 + 64*SW2)))))/
    (576*Sqrt[2]*MW*MW2*(-MH2 + MW2)*(-MH2 + 4*MW2)*MZ*MZ2^3*Pi^2*SW*SW2*
     VALPHAEFF^2) + 
   (MH2*(-12*(CHB + CHW) + (CHWB*(MH2^4*(2*MW2 - CW2*MZ2) - 
         6*MH2^3*MW2*(2*MW2 + MZ2 + MZ2*SW2) + 12*MW2^4*
          (MW2 + MZ2*(9 + SW2)) + 3*MH2^2*MW2^2*(13*MW2 + MZ2*(20 + 7*SW2)) - 
         2*MH2*MW2^3*(34*MW2 + MZ2*(67 + 14*SW2))))/(MW*(MH2 - 4*MW2)*
        (MH2 - MW2)^2*MW2*MZ*SW))*B0i[bb0, 0, 0, MH2])/
    (48*Sqrt[2]*Pi^2*VALPHAEFF^2) - 
   (CHWB*MT2*(9*MT2*(MW2 - CW2*MZ2) + 2*MW2*(13*MW2 + MZ2*(11 + 9*SW2)))*
     B0i[bb0, 0, 0, MT2])/(72*Sqrt[2]*MW*MW2*MZ*Pi^2*SW*VALPHAEFF^2) - 
   (CHWB*(-(MH2^4*(13*MW2 - 7*MZ2)*MZ2^2*(MW2 - CW2*MZ2)) - 
      4*MW2^3*(216*MW2^5 + MW2^2*MZ2^3*(1827 - 1384*SW2) + 
        MZ2^5*(23 - 29*SW2) + 84*MW2^3*MZ2^2*(-19 + 4*SW2) + 
        MW2*MZ2^4*(-608 + 567*SW2) + 120*MW2^4*(MZ2 + 3*MZ2*SW2)) + 
      MH2^3*(216*MW2^5 + MW2^2*MZ2^3*(1803 - 1354*SW2) + 
        MZ2^5*(23 - 29*SW2) + 48*MW2^3*MZ2^2*(-33 + 7*SW2) + 
        MW2*MZ2^4*(-596 + 573*SW2) + 120*MW2^4*(MZ2 + 3*MZ2*SW2)) - 
      3*MH2^2*MW2*(432*MW2^5 + MW2^2*MZ2^3*(3718 - 2797*SW2) + 
        2*MZ2^5*(23 - 29*SW2) + MW2^3*MZ2^2*(-3245 + 672*SW2) + 
        MW2*MZ2^4*(-1227 + 1181*SW2) + 240*MW2^4*(MZ2 + 3*MZ2*SW2)) + 
      MH2*MW2^2*(1944*MW2^5 + MW2^2*MZ2^3*(16531 - 12560*SW2) + 
        9*MZ2^5*(23 - 29*SW2) + 4*MW2^3*MZ2^2*(-3617 + 756*SW2) + 
        MW2*MZ2^4*(-5456 + 5231*SW2) + 1080*MW2^4*(MZ2 + 3*MZ2*SW2)))*
     B0i[bb0, 0, 0, MW2])/(96*Sqrt[2]*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*MZ2^3*
     Pi^2*SW*SW2*VALPHAEFF^2) - 
   ((-72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*SW*SW2 + 
      CHWB*(-432*MW2^5 + 576*MW2^4*MZ2 + 6*CW2*MZ2^5 + 
        4*MW2^3*MZ2^2*(23 + 18*SW2) + MW2*MZ2^3*(6*MH2 + 179*MZ2 - 
          111*MZ2*SW2) + MW2^2*MZ2^2*(-6*MH2 - 367*MZ2 + 48*MZ2*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(288*Sqrt[2]*MW*MW2*MZ*MZ2^2*Pi^2*SW*SW2*
     VALPHAEFF^2) + ((24*(CHB + CHW)*MW2*(MH2 - 2*MZ2)*MZ2^2*SW + 
      CHWB*MW*MZ*(MH2^2*(MW2 + MZ2*(-3 + SW2)) + 
        4*MH2*(6*MW2^2 + MZ2^2*(3 + 2*SW2) + 2*MW2*MZ2*(-2 + 3*SW2)) - 
        12*MZ2*(4*MW2^2 + MZ2^2*(3 + SW2) + MW2*MZ2*(-3 + 4*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(96*Sqrt[2]*MW2*MZ2^2*Pi^2*SW*VALPHAEFF^2) + 
   (CHWB*(8*MT2*MW2 + 13*MT2*MZ2 + 4*MW2*MZ2 - 7*MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(72*Sqrt[2]*CW*MZ2*Pi^2*SW*VALPHAEFF^2) + 
   (CHWB*MW2*(36*MW2^3 + 36*MW2^2*MZ2 - 37*MW2*MZ2^2 - 2*MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(24*Sqrt[2]*CW*MZ2^3*Pi^2*SW*VALPHAEFF^2) - 
   (CHWB*MW2^2*(12*MW2^3 + 8*MW2^2*MZ2 - 15*MW2*MZ2^2 + 4*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Sqrt[2]*CW*MZ2^3*Pi^2*SW*
     VALPHAEFF^2) + (CHWB*(MW2 + MZ2)*(-12*MW2^3 + 8*MW2^2*MZ2 - 
      3*MW2*MZ2^2 + MZ2^3)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (8*Sqrt[2]*CW*MZ2^2*Pi^2*SW*VALPHAEFF^2))*Class[4] - 
 (((-2*MW2 + MZ2)^2*CHe[l, l] + 2*MZ2*SW2*((2*MW2 - MZ2)*CHl1[l, l] - 
      MW2*(CHl3[1, 1] + CHl3[2, 2]) + (2*MW2 - MZ2)*CHl3[l, l]))*Class[7])/
  (2*Sqrt[2]*MW2*MZ2*SW2) + 
 (-1/192*((480*MW2^5 + 4*MW2^4*MZ2*(-53 + 96*SW2) + 
       MW2^2*MZ2^3*(369 - 192*SW2 - 136*SW2^2) + 
       MZ2^5*(1 - 3*SW2 + 2*SW2^2) - 4*MW2^3*MZ2^2*(157 - 57*SW2 + 
         24*SW2^2) + MW2*MZ2^4*(-10 - 21*SW2 + 32*SW2^2))*
      B0i[bb0, MW2, MW2, MZ2]*((2*MW2 - MZ2)*CHe[l, l] + 
       2*MZ2*SW2*(CHl1[l, l] + CHl3[l, l])))/(Sqrt[2]*MW2^2*MZ2^3*Pi^2*SW2^2*
      VALPHAEFF^2) + ((2*MW2 - MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2]*((2*MW2 - MZ2)*CHe[l, l] + 
      2*MZ2*SW2*(CHl1[l, l] + CHl3[l, l])))/(48*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2*
     VALPHAEFF^2) - (B0i[bb0, MZ2, MW2, MW2]*
     (MW2*(24*MW2^4 - 4*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 8*MZ2^4)*
       CHe[l, l] + 2*MZ2*SW2*(MW2*(12*MW2^3 + 4*MW2^2*MZ2 + 9*MW2*MZ2^2 + 
          8*MZ2^3)*CHl1[l, l] - (36*MW2^4 + 28*MW2^3*MZ2 - 73*MW2^2*MZ2^2 + 
          8*MW2*MZ2^3 + MZ2^4)*CHl3[l, l])))/(48*Sqrt[2]*MW2*MZ2^3*Pi^2*SW2*
     VALPHAEFF^2) - (MW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-((2*MW2 - MZ2)*(3*MW2^3 + 2*MZ2^3*(3 - 5*SW2) + 
         MW2*MZ2^2*(-5 + 3*SW2) + MW2^2*MZ2*(8 + 7*SW2))*CHe[l, l]) - 
      2*MZ2*SW2*((3*MW2^3 + 2*MZ2^3*(3 - 5*SW2) + MW2*MZ2^2*(-5 + 3*SW2) + 
          MW2^2*MZ2*(8 + 7*SW2))*CHl1[l, l] - 
        (MW2^3 + MW2*MZ2^2*(5 - 11*SW2) - 11*MW2^2*MZ2*SW2 + 
          2*MZ2^3*(-3 + 5*SW2))*CHl3[l, l])))/(8*Sqrt[2]*MZ2^3*Pi^2*SW2*
     VALPHAEFF^2) + ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((2*MW2 - MZ2)*(5*MW2^3 - MZ2^3*(-3 + SW2) + 5*MW2^2*MZ2*(1 + SW2) - 
        MW2*MZ2^2*(5 + 4*SW2))*CHe[l, l] + 
      2*MZ2*SW2*((7*MW2^3 - MZ2^3*(-3 + SW2) + MW2^2*MZ2*(7 + 3*SW2) - 
          MW2*MZ2^2*(5 + 6*SW2))*CHl1[l, l] - 
        (MW2^3 + MW2*MZ2^2*(5 - 2*SW2) + MZ2^3*(-3 + SW2) + 
          MW2^2*(MZ2 - 11*MZ2*SW2))*CHl3[l, l])))/(16*Sqrt[2]*MW2*MZ2^2*Pi^2*
     SW2*VALPHAEFF^2) - (MH2*B0i[bb0, 0, 0, MH2]*
     ((2*MW2 - MZ2)*(MH2^4*(5*MW2^2 + 2*CW2*MZ2^2 + MW2*MZ2*(-5 + SW2)) - 
        3*MH2^3*MW2*(10*MW2^2 + MZ2^2*(3 - 5*SW2) + MW2*MZ2*(-7 + 2*SW2)) + 
        3*MH2^2*MW2^2*(15*MW2^2 + MZ2^2*(4 - 19*SW2) + MW2*MZ2*(5 + 3*SW2)) + 
        12*MW2^4*MZ2*(11*MW2 - MZ2*(3 + 5*SW2)) - 4*MH2*MW2^3*
         (5*MW2^2 + MW2*MZ2*(34 + SW2) - MZ2^2*(1 + 26*SW2)))*CHe[l, l] + 
      2*MZ2*SW2*((MH2^4*(5*MW2^2 + 2*CW2*MZ2^2 + MW2*MZ2*(-5 + SW2)) - 
          3*MH2^3*MW2*(10*MW2^2 + MZ2^2*(3 - 5*SW2) + MW2*MZ2*(-7 + 2*SW2)) + 
          3*MH2^2*MW2^2*(15*MW2^2 + MZ2^2*(4 - 19*SW2) + 
            MW2*MZ2*(5 + 3*SW2)) + 12*MW2^4*MZ2*(11*MW2 - MZ2*(3 + 5*SW2)) - 
          4*MH2*MW2^3*(5*MW2^2 + MW2*MZ2*(34 + SW2) - MZ2^2*(1 + 26*SW2)))*
         CHl1[l, l] + MH2*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*(MW2 - CW2*MZ2)*
         (CHl3[1, 1] + CHl3[2, 2]) + 
        (MH2^4*(5*MW2^2 + 2*CW2*MZ2^2 + MW2*MZ2*(-5 + SW2)) - 
          3*MH2^3*MW2*(10*MW2^2 + MZ2^2*(3 - 5*SW2) + MW2*MZ2*(-7 + 2*SW2)) + 
          3*MH2^2*MW2^2*(15*MW2^2 + MZ2^2*(4 - 19*SW2) + 
            MW2*MZ2*(5 + 3*SW2)) + 12*MW2^4*MZ2*(11*MW2 - MZ2*(3 + 5*SW2)) - 
          4*MH2*MW2^3*(5*MW2^2 + MW2*MZ2*(34 + SW2) - MZ2^2*(1 + 26*SW2)))*
         CHl3[l, l])))/(96*Sqrt[2]*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2^2*MZ2^2*
     Pi^2*SW2*VALPHAEFF^2) + (B0i[bb0, 0, 0, MW2]*
     ((2*MW2 - MZ2)*(MH2^4*(9*MW2 - 7*MZ2)*MZ2^2*(MW2 - CW2*MZ2) + 
        4*MW2^3*(312*MW2^5 + MZ2^5*(23 - 11*SW2) + 24*MW2^4*MZ2*
           (-5 + 11*SW2) + 4*MW2^3*MZ2^2*(-333 + 44*SW2) - 
          5*MW2^2*MZ2^3*(-361 + 200*SW2) + MW2*MZ2^4*(-634 + 497*SW2)) + 
        MH2^3*(-312*MW2^5 + MW2*MZ2^4*(622 - 503*SW2) + 
          MZ2^5*(-23 + 11*SW2) - 24*MW2^4*MZ2*(-5 + 11*SW2) - 
          8*MW2^3*MZ2^2*(-159 + 22*SW2) + MW2^2*MZ2^3*(-1733 + 994*SW2)) + 
        3*MH2^2*MW2*(624*MW2^5 + MW2^2*MZ2^3*(3566 - 2041*SW2) + 
          2*MZ2^5*(23 - 11*SW2) + 48*MW2^4*MZ2*(-5 + 11*SW2) + 
          MW2^3*MZ2^2*(-2609 + 352*SW2) + MW2*MZ2^4*(-1279 + 1041*SW2)) + 
        MH2*MW2^2*(-2808*MW2^5 + MW2*MZ2^4*(5690 - 4601*SW2) + 
          9*MZ2^5*(-23 + 11*SW2) - 216*MW2^4*MZ2*(-5 + 11*SW2) - 
          12*MW2^3*MZ2^2*(-985 + 132*SW2) + MW2^2*MZ2^3*(-16061 + 9120*SW2)))*
       CHe[l, l] + 2*MZ2*SW2*((MH2^4*(9*MW2 - 7*MZ2)*MZ2^2*(MW2 - CW2*MZ2) + 
          4*MW2^3*(312*MW2^5 + MW2^2*MZ2^3*(1841 - 988*SW2) + 
            MZ2^5*(23 - 11*SW2) + 24*MW2^4*MZ2*(-6 + 11*SW2) + 
            8*MW2^3*MZ2^2*(-168 + 25*SW2) + MW2*MZ2^4*(-634 + 461*SW2)) + 
          3*MH2^2*MW2*(624*MW2^5 + MW2^2*MZ2^3*(3638 - 2017*SW2) + 
            2*MZ2^5*(23 - 11*SW2) + 48*MW2^4*MZ2*(-6 + 11*SW2) + 
            MW2^3*MZ2^2*(-2633 + 400*SW2) + MW2*MZ2^4*(-1279 + 969*SW2)) + 
          MH2^3*(-312*MW2^5 + MW2*MZ2^4*(622 - 467*SW2) + 
            MZ2^5*(-23 + 11*SW2) - 24*MW2^4*MZ2*(-6 + 11*SW2) - 
            4*MW2^3*MZ2^2*(-321 + 50*SW2) + MW2^2*MZ2^3*(-1769 + 982*SW2)) + 
          MH2*MW2^2*(-2808*MW2^5 + MW2*MZ2^4*(5690 - 4277*SW2) + 
            9*MZ2^5*(-23 + 11*SW2) - 216*MW2^4*MZ2*(-6 + 11*SW2) - 
            24*MW2^3*MZ2^2*(-497 + 75*SW2) + MW2^2*MZ2^3*
             (-16385 + 9012*SW2)))*CHl1[l, l] + 
        (MH2^4*(9*MW2 - 7*MZ2)*MZ2^2*(MW2 - CW2*MZ2) + 
          4*MW2^3*(216*MW2^5 + MW2^2*MZ2^3*(1689 - 1156*SW2) + 
            MZ2^5*(23 - 11*SW2) + 24*MW2^3*MZ2^2*(-49 + 5*SW2) + 
            8*MW2^4*MZ2*(-8 + 45*SW2) + MW2*MZ2^4*(-634 + 613*SW2)) + 
          MH2^3*(-216*MW2^5 + MW2*MZ2^4*(622 - 619*SW2) - 12*MW2^3*MZ2^2*
             (-93 + 10*SW2) + MZ2^5*(-23 + 11*SW2) - 8*MW2^4*MZ2*
             (-8 + 45*SW2) + MW2^2*MZ2^3*(-1617 + 1150*SW2)) + 
          3*MH2^2*MW2*(432*MW2^5 + MW2^2*MZ2^3*(3334 - 2353*SW2) + 
            2*MZ2^5*(23 - 11*SW2) + 16*MW2^4*MZ2*(-8 + 45*SW2) + 
            MW2^3*MZ2^2*(-2297 + 240*SW2) + MW2*MZ2^4*(-1279 + 1273*SW2)) + 
          MH2*MW2^2*(-1944*MW2^5 + 5*MW2*MZ2^4*(1138 - 1129*SW2) + 
            9*MZ2^5*(-23 + 11*SW2) - 24*MW2^3*MZ2^2*(-434 + 45*SW2) - 
            72*MW2^4*MZ2*(-8 + 45*SW2) + MW2^2*MZ2^3*(-15017 + 10524*SW2)))*
         CHl3[l, l] - 4*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2^2*MZ2^2*
         (MW2*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            4*CHl3[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2]) - 
          MZ2*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 5*CHl3[1, 1] + 
            4*SW2*CHl3[1, 1] + 5*CHl3[2, 2] + 4*SW2*CHl3[2, 2] - 
            4*CHl3[3, 3] + 4*SW2*CHl3[3, 3] - 12*CHq3[1, 1] + 
            12*SW2*CHq3[1, 1] - 12*CHq3[2, 2] + 12*SW2*CHq3[2, 2])))))/
    (192*Sqrt[2]*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ2^4*Pi^2*SW2^2*
     VALPHAEFF^2) + (B0i[bb0, 0, 0, MZ2]*
     (-((2*MW2 - MZ2)*(748*MW2^5 + 9*CW2*MZ2^5 + MW2^3*MZ2*
          (27*MH2 + 2*MZ2*(345 - 517*SW2)) + 2*MW2^4*MZ2*(-639 + 374*SW2) + 
         3*MW2*MZ2^3*(MZ2*(26 - 81*SW2) + MH2*(3 + SW2)) + 
         MW2^2*MZ2^2*(3*MH2*(-12 + SW2) + MZ2*(-409 + 796*SW2)))*CHe[l, l]) - 
      2*MZ2*SW2*((820*MW2^5 + 9*CW2*MZ2^5 + MW2^3*MZ2*
           (27*MH2 + 2*MZ2*(291 - 535*SW2)) + 2*MW2^4*MZ2*(-621 + 338*SW2) + 
          3*MW2*MZ2^3*(MZ2*(26 - 81*SW2) + MH2*(3 + SW2)) + 
          MW2^2*MZ2^2*(3*MH2*(-12 + SW2) + MZ2*(-409 + 904*SW2)))*
         CHl1[l, l] + (532*MW2^5 + 9*CW2*MZ2^5 + MW2^3*MZ2*
           (27*MH2 + 2*MZ2*(507 - 463*SW2)) + 2*MW2^4*MZ2*(-693 + 482*SW2) + 
          3*MW2*MZ2^3*(MZ2*(26 - 81*SW2) + MH2*(3 + SW2)) + 
          MW2^2*MZ2^2*(3*MH2*(-12 + SW2) + MZ2*(-409 + 472*SW2)))*
         CHl3[l, l] + 12*MW2^2*MZ2*(MW2^2*(2*CHd[1, 1] + 2*CHd[2, 2] + 
            2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] - 
            7*CHl1[1, 1] - 7*CHl1[2, 2] + 2*CHl1[3, 3] + 11*CHl3[1, 1] + 
            11*CHl3[2, 2] + 2*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] + 
            2*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 2*CHq3[3, 3] - 
            4*CHu[1, 1] - 4*CHu[2, 2]) - 2*MZ2^2*SW2*(CHd[1, 1] + CHd[2, 2] + 
            CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
            CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] - 2*CHq1[3, 3] - 3*CHq3[1, 1] - 
            3*CHq3[2, 2] - 2*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MW2*MZ2*(-2*CW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3]) + (7 + 2*SW2)*CHl1[1, 1] + 
            7*CHl1[2, 2] + 2*SW2*CHl1[2, 2] - 2*CHl1[3, 3] + 
            2*SW2*CHl1[3, 3] - 11*CHl3[1, 1] + 2*SW2*CHl3[1, 1] - 
            11*CHl3[2, 2] + 2*SW2*CHl3[2, 2] - 2*CHl3[3, 3] + 
            2*SW2*CHl3[3, 3] + 2*CHq1[1, 1] - 2*SW2*CHq1[1, 1] + 
            2*CHq1[2, 2] - 2*SW2*CHq1[2, 2] - 2*CHq1[3, 3] + 
            2*SW2*CHq1[3, 3] - 6*CHq3[1, 1] + 6*SW2*CHq3[1, 1] - 
            6*CHq3[2, 2] + 6*SW2*CHq3[2, 2] - 2*CHq3[3, 3] + 
            2*SW2*CHq3[3, 3] + 4*CHu[1, 1] - 4*SW2*CHu[1, 1] + 4*CHu[2, 2] - 
            4*SW2*CHu[2, 2])))))/(576*Sqrt[2]*MW2^2*MZ2^3*Pi^2*SW2^2*
     VALPHAEFF^2) - (MT2*B0i[bb0, 0, 0, MT2]*
     ((2*MW2 - MZ2)*(3*MT2*(MW2 - CW2*MZ2) + 
        2*MW2*(-17*MW2 + MZ2*(7 + 3*SW2)))*CHe[l, l] + 
      2*MZ2*SW2*((3*MT2*(MW2 - CW2*MZ2) + 2*MW2*(-17*MW2 + 7*MZ2 + 
            3*MZ2*SW2))*CHl1[l, l] + (3*MT2*(MW2 - CW2*MZ2) + 
          2*MW2*(-17*MW2 + 7*MZ2 + 3*MZ2*SW2))*CHl3[l, l] + 
        MW2^2*(9*CHl3[1, 1] + 9*CHl3[2, 2] + 4*CHq1[3, 3] + 14*CHq3[3, 3] - 
          8*CHu[3, 3]))))/(48*Sqrt[2]*MW2^2*MZ2*Pi^2*SW2*VALPHAEFF^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*((11*MT2 + MZ2)*(-2*MW2 + MZ2)^2*CHe[l, l] + 
      2*MZ2*SW2*((2*MW2 - MZ2)*(11*MT2 + MZ2)*CHl1[l, l] + 
        (2*MW2 - MZ2)*(11*MT2 + MZ2)*CHl3[l, l] + 
        2*MW2*(MT2*(7*CHq1[3, 3] - 7*CHq3[3, 3] - 5*CHu[3, 3]) + 
          MZ2*(-CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3])))))/
    (48*Sqrt[2]*MW2*MZ2*Pi^2*SW2*VALPHAEFF^2) + 
   (-((2*MW2 - MZ2)*(-3*MH2^3*MW2*MZ2^3*SW2*(MW2 + MZ2*(-3 + 5*SW2)) + 
        MH2*MW2*(3600*MW2^6 + 90*MZ2^6*(-33 + 4*Pi^2) + 
          40*MW2^5*MZ2*(-229 + 36*SW2) - 20*MW2^4*MZ2^2*(-55 + 74*SW2) + 
          10*MT2*MW2*MZ2*SW2*(128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 
            32*MW2^2*MZ2*(-5 + 4*SW2) - MW2*MZ2^2*(127 + 32*SW2)) - 
          MW2^3*MZ2^2*(MZ2*(-14761 + 960*Pi^2 + 1546*SW2) + 
            1440*Pi^2*VALPHAEFF^2) - 5*MW2*MZ2^4*
           (MZ2*(-2563 + 312*Pi^2 - 15*SW2) + 288*CW2*Pi^2*VALPHAEFF^2) + 
          MW2^2*MZ2^3*(MZ2*(-20146 + 2160*Pi^2 + 1331*SW2) - 
            1440*Pi^2*(-2 + SW2)*VALPHAEFF^2)) + 
        4*MW2^2*(-720*MW2^6 + 18*MZ2^6*(33 - 4*Pi^2) - 
          8*MW2^5*MZ2*(-229 + 36*SW2) + 4*MW2^4*MZ2^2*(-67 + 74*SW2) - 
          2*MT2*MW2*MZ2*SW2*(128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 
            32*MW2^2*MZ2*(-5 + 4*SW2) - MW2*MZ2^2*(127 + 32*SW2)) + 
          MW2^3*MZ2^2*(MZ2*(-2861 + 192*Pi^2 + 314*SW2) + 
            288*Pi^2*VALPHAEFF^2) + MW2*MZ2^4*
           (MZ2*(-2563 + 312*Pi^2 - 15*SW2) + 288*CW2*Pi^2*VALPHAEFF^2) + 
          MW2^2*MZ2^3*(MZ2*(3986 - 432*Pi^2 - 271*SW2) + 288*Pi^2*(-2 + SW2)*
             VALPHAEFF^2)) + MH2^2*(-720*MW2^6 + 18*MZ2^6*(33 - 4*Pi^2) - 
          8*MW2^5*MZ2*(-229 + 36*SW2) + MW2^4*MZ2^2*(-193 + 296*SW2) - 
          2*MT2*MW2*MZ2*SW2*(128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 
            32*MW2^2*MZ2*(-5 + 4*SW2) - MW2*MZ2^2*(127 + 32*SW2)) + 
          MW2^3*MZ2^2*(MZ2*(-2981 + 192*Pi^2 + 275*SW2) + 
            288*Pi^2*VALPHAEFF^2) + MW2*MZ2^4*
           (MZ2*(-2563 + 312*Pi^2 - 15*SW2) + 288*CW2*Pi^2*VALPHAEFF^2) + 
          MW2^2*MZ2^3*(MZ2*(4031 - 432*Pi^2 - 232*SW2) + 288*Pi^2*(-2 + SW2)*
             VALPHAEFF^2)))*CHe[l, l]) - 
     2*MZ2*SW2*((-3*MH2^3*MW2*MZ2^3*SW2*(MW2 + MZ2*(-3 + 5*SW2)) + 
         MH2^2*(-720*MW2^6 + 18*MZ2^6*(33 - 4*Pi^2) + 
           MW2*MZ2^5*(-3454 + 420*Pi^2 - 15*SW2) - 8*MW2^5*MZ2*
            (-247 + 36*SW2) - 2*MW2^2*MZ2^4*(-4009 + 450*Pi^2 + 116*SW2) + 
           MW2^3*MZ2^3*(-8633 + 840*Pi^2 + 275*SW2) + MW2^4*MZ2^2*
            (2219 - 288*Pi^2 + 296*SW2) - 2*MT2*MW2*MZ2*SW2*
            (128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 32*MW2^2*MZ2*(-5 + 4*SW2) - 
             MW2*MZ2^2*(127 + 32*SW2))) - 4*MW2^2*(720*MW2^6 + 
           18*MZ2^6*(-33 + 4*Pi^2) + MW2^3*MZ2^3*(8513 - 840*Pi^2 - 
             314*SW2) + 8*MW2^4*MZ2^2*(-268 + 36*Pi^2 - 37*SW2) + 
           MW2*MZ2^5*(3454 - 420*Pi^2 + 15*SW2) + 8*MW2^5*MZ2*
            (-247 + 36*SW2) + MW2^2*MZ2^4*(-7973 + 900*Pi^2 + 271*SW2) + 
           2*MT2*MW2*MZ2*SW2*(128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 
             32*MW2^2*MZ2*(-5 + 4*SW2) - MW2*MZ2^2*(127 + 32*SW2))) + 
         MH2*MW2*(3600*MW2^6 + 90*MZ2^6*(-33 + 4*Pi^2) + 
           MW2^3*MZ2^3*(43021 - 4200*Pi^2 - 1546*SW2) + 40*MW2^4*MZ2^2*
            (-274 + 36*Pi^2 - 37*SW2) + 5*MW2*MZ2^5*(3454 - 420*Pi^2 + 
             15*SW2) + 40*MW2^5*MZ2*(-247 + 36*SW2) + MW2^2*MZ2^4*
            (-40081 + 4500*Pi^2 + 1331*SW2) + 10*MT2*MW2*MZ2*SW2*
            (128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 32*MW2^2*MZ2*(-5 + 4*SW2) - 
             MW2*MZ2^2*(127 + 32*SW2))))*CHl1[l, l] + 
       (-3*MH2^3*MW2*MZ2^3*SW2*(MW2 + MZ2*(-3 + 5*SW2)) + 
         MH2^2*(-720*MW2^6 + 18*MZ2^6*(33 - 4*Pi^2) + 3*MW2*MZ2^5*
            (-1154 + 140*Pi^2 - 5*SW2) - 8*MW2^5*MZ2*(-97 + 36*SW2) + 
           5*MW2^3*MZ2^3*(-1521 + 168*Pi^2 + 55*SW2) - 2*MW2^2*MZ2^4*
            (-3747 + 450*Pi^2 + 116*SW2) + MW2^4*MZ2^2*(2923 - 288*Pi^2 + 
             296*SW2) - 2*MT2*MW2*MZ2*SW2*(128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 
             32*MW2^2*MZ2*(-5 + 4*SW2) - MW2*MZ2^2*(127 + 32*SW2))) - 
         4*MW2^2*(720*MW2^6 + 18*MZ2^6*(-33 + 4*Pi^2) + 
           MW2^3*MZ2^3*(7485 - 840*Pi^2 - 314*SW2) + 8*MW2^4*MZ2^2*
            (-356 + 36*Pi^2 - 37*SW2) + 3*MW2*MZ2^5*(1154 - 140*Pi^2 + 
             5*SW2) + 8*MW2^5*MZ2*(-97 + 36*SW2) + MW2^2*MZ2^4*
            (-7449 + 900*Pi^2 + 271*SW2) + 2*MT2*MW2*MZ2*SW2*
            (128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 32*MW2^2*MZ2*(-5 + 4*SW2) - 
             MW2*MZ2^2*(127 + 32*SW2))) + MH2*MW2*(3600*MW2^6 + 
           90*MZ2^6*(-33 + 4*Pi^2) + MW2^3*MZ2^3*(37881 - 4200*Pi^2 - 
             1546*SW2) + 40*MW2^4*MZ2^2*(-362 + 36*Pi^2 - 37*SW2) + 
           15*MW2*MZ2^5*(1154 - 140*Pi^2 + 5*SW2) + 40*MW2^5*MZ2*
            (-97 + 36*SW2) + MW2^2*MZ2^4*(-37461 + 4500*Pi^2 + 1331*SW2) + 
           10*MT2*MW2*MZ2*SW2*(128*MW2^3 + 3*MZ2^3*(31 - 9*SW2) + 
             32*MW2^2*MZ2*(-5 + 4*SW2) - MW2*MZ2^2*(127 + 32*SW2))))*
        CHl3[l, l] + MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*
        (9*CW2*MZ2^4*(-33 + 4*Pi^2)*(CHl3[1, 1] + CHl3[2, 2]) + 
         12*MW2^4*(-71 + 8*Pi^2)*(CHl3[1, 1] + CHl3[2, 2]) + 
         12*MW2^3*(8*MT2 + MZ2*(252 - 71*SW2 + Pi^2*(-26 + 8*SW2)))*
          (CHl3[1, 1] + CHl3[2, 2]) + MW2*MZ2^2*
          (-6*MT2*((-7 + 16*SW2)*CHl3[1, 1] + (-7 + 16*SW2)*CHl3[2, 2] + 
             8*CHq1[3, 3] + 34*CHq3[3, 3] - 24*SW2*CHq3[3, 3] - 
             16*CHu[3, 3]) + MZ2*(-16*CHd[1, 1] - 16*CHd[2, 2] - 
             16*CHd[3, 3] - 16*CHe[1, 1] - 16*CHe[2, 2] - 16*CHe[3, 3] - 
             16*CHl1[1, 1] - 16*CHl1[2, 2] - 16*CHl1[3, 3] + 
             1714*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] - 1401*SW2*CHl3[1, 1] + 
             156*Pi^2*SW2*CHl3[1, 1] + 1714*CHl3[2, 2] - 
             192*Pi^2*CHl3[2, 2] - 1401*SW2*CHl3[2, 2] + 156*Pi^2*SW2*
              CHl3[2, 2] + 16*CHl3[3, 3] + 16*CHq1[1, 1] + 16*CHq1[2, 2] + 
             40*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] + 24*CHq3[3, 3] + 
             32*CHu[1, 1] + 32*CHu[2, 2] - 16*CHu[3, 3])) + 
         MW2^2*MZ2*(6*MT2*((-23 + 16*SW2)*CHl3[1, 1] + (-23 + 16*SW2)*
              CHl3[2, 2] + 8*CHq1[3, 3] + 34*CHq3[3, 3] - 16*CHu[3, 3]) + 
           MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 
             16*CHe[2, 2] + 16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
             16*CHl1[3, 3] - 3589*CHl3[1, 1] + 372*Pi^2*CHl3[1, 1] + 
             1992*SW2*CHl3[1, 1] - 216*Pi^2*SW2*CHl3[1, 1] - 
             3589*CHl3[2, 2] + 372*Pi^2*CHl3[2, 2] + 1992*SW2*CHl3[2, 2] - 
             216*Pi^2*SW2*CHl3[2, 2] - 16*CHl3[3, 3] - 16*CHq1[1, 1] - 
             16*CHq1[2, 2] - 40*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] - 
             24*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 16*CHu[3, 3])))))/
    (576*Sqrt[2]*(MH2 - 4*MW2)*(MH2 - MW2)*MW2^2*MZ2^4*Pi^2*SW2^2*
     VALPHAEFF^2))*Class[7] - (Class[8]*Cll[1, 2, 2, 1])/Sqrt[2] + 
 Class[8]*((3*MW2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    (4*Sqrt[2]*Pi^2*VALPHAEFF^2) + 
   ((5*(-2*MW2 + MZ2))/(16*Sqrt[2]*Pi^2*VALPHAEFF^2) + 
     ((-6*MW2 + 3*MZ2)*B0i[bb0, 0, 0, MZ2])/(8*Sqrt[2]*Pi^2*VALPHAEFF^2))*
    Cll[1, 2, 2, 1] + ((2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2]*
     (-2*MZ2*SW2*(MW2 - MZ2*SW2)*Ced[l, l, 1, 1] - 2*MZ2*SW2*(MW2 - MZ2*SW2)*
       Ced[l, l, 2, 2] + 4*MW2^2*Ced[l, l, 3, 3] - 
      6*MW2*MZ2*Ced[l, l, 3, 3] + 2*MZ2^2*Ced[l, l, 3, 3] + 
      10*MW2^2*Cee[l, l, 1, 1] - 12*MW2*MZ2*Cee[l, l, 1, 1] + 
      2*MZ2^2*Cee[l, l, 1, 1] - 6*MW2*MZ2*SW2*Cee[l, l, 1, 1] + 
      6*MZ2^2*SW2*Cee[l, l, 1, 1] + 10*MW2^2*Cee[l, l, 2, 2] - 
      12*MW2*MZ2*Cee[l, l, 2, 2] + 2*MZ2^2*Cee[l, l, 2, 2] - 
      6*MW2*MZ2*SW2*Cee[l, l, 2, 2] + 6*MZ2^2*SW2*Cee[l, l, 2, 2] + 
      10*MW2^2*Cee[l, l, 3, 3] - 12*MW2*MZ2*Cee[l, l, 3, 3] + 
      2*MZ2^2*Cee[l, l, 3, 3] - 6*MW2*MZ2*SW2*Cee[l, l, 3, 3] + 
      6*MZ2^2*SW2*Cee[l, l, 3, 3] - 8*MW2^2*Ceu[l, l, 1, 1] + 
      12*MW2*MZ2*Ceu[l, l, 1, 1] - 4*MZ2^2*Ceu[l, l, 1, 1] - 
      8*MW2^2*Ceu[l, l, 2, 2] + 12*MW2*MZ2*Ceu[l, l, 2, 2] - 
      4*MZ2^2*Ceu[l, l, 2, 2] - 4*MW2^2*Cld[l, l, 1, 1] + 
      8*MW2*MZ2*Cld[l, l, 1, 1] - 4*MZ2^2*Cld[l, l, 1, 1] - 
      4*MW2^2*Cld[l, l, 2, 2] + 8*MW2*MZ2*Cld[l, l, 2, 2] - 
      4*MZ2^2*Cld[l, l, 2, 2] - 4*MW2^2*Cld[l, l, 3, 3] + 
      8*MW2*MZ2*Cld[l, l, 3, 3] - 4*MZ2^2*Cld[l, l, 3, 3] + 
      4*MW2^2*Cle[1, 1, l, l] - 6*MW2*MZ2*Cle[1, 1, l, l] + 
      2*MZ2^2*Cle[1, 1, l, l] + 4*MW2^2*Cle[2, 2, l, l] - 
      6*MW2*MZ2*Cle[2, 2, l, l] + 2*MZ2^2*Cle[2, 2, l, l] + 
      4*MW2^2*Cle[3, 3, l, l] - 6*MW2*MZ2*Cle[3, 3, l, l] + 
      2*MZ2^2*Cle[3, 3, l, l] - 4*MW2^2*Cle[l, l, 1, 1] + 
      8*MW2*MZ2*Cle[l, l, 1, 1] - 4*MZ2^2*Cle[l, l, 1, 1] - 
      4*MW2^2*Cle[l, l, 2, 2] + 8*MW2*MZ2*Cle[l, l, 2, 2] - 
      4*MZ2^2*Cle[l, l, 2, 2] - 4*MW2^2*Cle[l, l, 3, 3] + 
      8*MW2*MZ2*Cle[l, l, 3, 3] - 4*MZ2^2*Cle[l, l, 3, 3] - 
      2*MW2^2*Cll[l, 1, 1, l] + 2*MZ2^2*Cll[l, 1, 1, l] + 
      6*MW2*MZ2*SW2*Cll[l, 1, 1, l] - 6*MZ2^2*SW2*Cll[l, 1, 1, l] - 
      2*MW2^2*Cll[l, 2, 2, l] + 2*MZ2^2*Cll[l, 2, 2, l] + 
      6*MW2*MZ2*SW2*Cll[l, 2, 2, l] - 6*MZ2^2*SW2*Cll[l, 2, 2, l] - 
      2*MW2^2*Cll[l, 3, 3, l] + 2*MZ2^2*Cll[l, 3, 3, l] + 
      6*MW2*MZ2*SW2*Cll[l, 3, 3, l] - 6*MZ2^2*SW2*Cll[l, 3, 3, l] - 
      8*MW2^2*Cll[l, l, 1, 1] + 16*MW2*MZ2*Cll[l, l, 1, 1] - 
      8*MZ2^2*Cll[l, l, 1, 1] - 8*MW2^2*Cll[l, l, 2, 2] + 
      16*MW2*MZ2*Cll[l, l, 2, 2] - 8*MZ2^2*Cll[l, l, 2, 2] - 
      8*MW2^2*Cll[l, l, 3, 3] + 16*MW2*MZ2*Cll[l, l, 3, 3] - 
      8*MZ2^2*Cll[l, l, 3, 3] + 4*MW2^2*Clq1[l, l, 1, 1] - 
      8*MW2*MZ2*Clq1[l, l, 1, 1] + 4*MZ2^2*Clq1[l, l, 1, 1] + 
      4*MW2^2*Clq1[l, l, 2, 2] - 8*MW2*MZ2*Clq1[l, l, 2, 2] + 
      4*MZ2^2*Clq1[l, l, 2, 2] - 4*MW2^2*Clq1[l, l, 3, 3] + 
      2*MW2*MZ2*Clq1[l, l, 3, 3] + 2*MZ2^2*Clq1[l, l, 3, 3] - 
      12*MW2^2*Clq3[l, l, 1, 1] + 12*MW2*MZ2*Clq3[l, l, 1, 1] - 
      12*MW2^2*Clq3[l, l, 2, 2] + 12*MW2*MZ2*Clq3[l, l, 2, 2] - 
      4*MW2^2*Clq3[l, l, 3, 3] + 2*MW2*MZ2*Clq3[l, l, 3, 3] + 
      2*MZ2^2*Clq3[l, l, 3, 3] + 8*MW2^2*Clu[l, l, 1, 1] - 
      16*MW2*MZ2*Clu[l, l, 1, 1] + 8*MZ2^2*Clu[l, l, 1, 1] + 
      8*MW2^2*Clu[l, l, 2, 2] - 16*MW2*MZ2*Clu[l, l, 2, 2] + 
      8*MZ2^2*Clu[l, l, 2, 2] - 4*MW2^2*Cqe[1, 1, l, l] + 
      6*MW2*MZ2*Cqe[1, 1, l, l] - 2*MZ2^2*Cqe[1, 1, l, l] - 
      4*MW2^2*Cqe[2, 2, l, l] + 6*MW2*MZ2*Cqe[2, 2, l, l] - 
      2*MZ2^2*Cqe[2, 2, l, l] + 4*MW2^2*Cqe[3, 3, l, l] - 
      MZ2^2*Cqe[3, 3, l, l]))/(48*Sqrt[2]*MW2*MZ2*Pi^2*SW2*VALPHAEFF^2) - 
   (MT2*B0i[bb0, 0, 0, MT2]*(-4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MW2 - MZ2*SW2)*
       Ceu[l, l, 3, 3] + 2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MW2 - MZ2*SW2)*
       Clq1[l, l, 3, 3] + 9*MW2^2*MZ2*Clq3[1, 1, 3, 3] - 
      9*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 9*MW2^2*MZ2*Clq3[2, 2, 3, 3] - 
      9*MW2*MZ2^2*Clq3[2, 2, 3, 3] - 16*MW2^3*Clq3[l, l, 3, 3] + 
      28*MW2^2*MZ2*Clq3[l, l, 3, 3] - 14*MW2*MZ2^2*Clq3[l, l, 3, 3] + 
      2*MZ2^3*Clq3[l, l, 3, 3] + 16*MW2^3*Clu[l, l, 3, 3] - 
      40*MW2^2*MZ2*Clu[l, l, 3, 3] + 32*MW2*MZ2^2*Clu[l, l, 3, 3] - 
      8*MZ2^3*Clu[l, l, 3, 3] - 16*MW2^3*Cqe[3, 3, l, l] + 
      20*MW2^2*MZ2*Cqe[3, 3, l, l] - 8*MW2*MZ2^2*Cqe[3, 3, l, l] + 
      MZ2^3*Cqe[3, 3, l, l]))/(24*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2*VALPHAEFF^2) - 
   ((MW2 - MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2]*
     ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[l, l, 3, 3] + 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[l, l, 3, 3] + 16*MT2*MW2^2*Clq3[l, l, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[l, l, 3, 3] + 8*MW2^2*MZ2*Clq3[l, l, 3, 3] + 
      22*MT2*MZ2^2*Clq3[l, l, 3, 3] - 10*MW2*MZ2^2*Clq3[l, l, 3, 3] + 
      2*MZ2^3*Clq3[l, l, 3, 3] - 16*MT2*MW2^2*Clu[l, l, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[l, l, 3, 3] - 8*MW2^2*MZ2*Clu[l, l, 3, 3] + 
      2*MT2*MZ2^2*Clu[l, l, 3, 3] + 16*MW2*MZ2^2*Clu[l, l, 3, 3] - 
      8*MZ2^3*Clu[l, l, 3, 3] + 16*MT2*MW2^2*Cqe[3, 3, l, l] - 
      30*MT2*MW2*MZ2*Cqe[3, 3, l, l] + 8*MW2^2*MZ2*Cqe[3, 3, l, l] + 
      11*MT2*MZ2^2*Cqe[3, 3, l, l] - 6*MW2*MZ2^2*Cqe[3, 3, l, l] + 
      MZ2^3*Cqe[3, 3, l, l]))/(48*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2*VALPHAEFF^2) - 
   (4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(-MW2 + MZ2*SW2)*Ced[l, l, 1, 1] + 
     4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(-MW2 + MZ2*SW2)*Ced[l, l, 2, 2] - 
     16*MW2^3*MZ2*Ced[l, l, 3, 3] + 32*MW2^2*MZ2^2*Ced[l, l, 3, 3] - 
     20*MW2*MZ2^3*Ced[l, l, 3, 3] + 4*MZ2^4*Ced[l, l, 3, 3] + 
     20*MW2^3*MZ2*Cee[l, l, 1, 1] - 58*MW2^2*MZ2^2*Cee[l, l, 1, 1] + 
     52*MW2*MZ2^3*Cee[l, l, 1, 1] - 14*MZ2^4*Cee[l, l, 1, 1] + 
     36*MW2^2*MZ2^2*SW2*Cee[l, l, 1, 1] - 54*MW2*MZ2^3*SW2*Cee[l, l, 1, 1] + 
     18*MZ2^4*SW2*Cee[l, l, 1, 1] + 20*MW2^3*MZ2*Cee[l, l, 2, 2] - 
     58*MW2^2*MZ2^2*Cee[l, l, 2, 2] + 52*MW2*MZ2^3*Cee[l, l, 2, 2] - 
     14*MZ2^4*Cee[l, l, 2, 2] + 36*MW2^2*MZ2^2*SW2*Cee[l, l, 2, 2] - 
     54*MW2*MZ2^3*SW2*Cee[l, l, 2, 2] + 18*MZ2^4*SW2*Cee[l, l, 2, 2] + 
     20*MW2^3*MZ2*Cee[l, l, 3, 3] - 58*MW2^2*MZ2^2*Cee[l, l, 3, 3] + 
     52*MW2*MZ2^3*Cee[l, l, 3, 3] - 14*MZ2^4*Cee[l, l, 3, 3] + 
     36*MW2^2*MZ2^2*SW2*Cee[l, l, 3, 3] - 54*MW2*MZ2^3*SW2*Cee[l, l, 3, 3] + 
     18*MZ2^4*SW2*Cee[l, l, 3, 3] + 32*MW2^3*MZ2*Ceu[l, l, 1, 1] - 
     64*MW2^2*MZ2^2*Ceu[l, l, 1, 1] + 40*MW2*MZ2^3*Ceu[l, l, 1, 1] - 
     8*MZ2^4*Ceu[l, l, 1, 1] + 32*MW2^3*MZ2*Ceu[l, l, 2, 2] - 
     64*MW2^2*MZ2^2*Ceu[l, l, 2, 2] + 40*MW2*MZ2^3*Ceu[l, l, 2, 2] - 
     8*MZ2^4*Ceu[l, l, 2, 2] + 96*MT2*MW2^3*Ceu[l, l, 3, 3] - 
     192*MT2*MW2^2*MZ2*Ceu[l, l, 3, 3] - 16*MW2^3*MZ2*Ceu[l, l, 3, 3] + 
     120*MT2*MW2*MZ2^2*Ceu[l, l, 3, 3] + 32*MW2^2*MZ2^2*Ceu[l, l, 3, 3] - 
     24*MT2*MZ2^3*Ceu[l, l, 3, 3] - 20*MW2*MZ2^3*Ceu[l, l, 3, 3] + 
     4*MZ2^4*Ceu[l, l, 3, 3] + 16*MW2^3*MZ2*Cld[l, l, 1, 1] - 
     40*MW2^2*MZ2^2*Cld[l, l, 1, 1] + 32*MW2*MZ2^3*Cld[l, l, 1, 1] - 
     8*MZ2^4*Cld[l, l, 1, 1] + 16*MW2^3*MZ2*Cld[l, l, 2, 2] - 
     40*MW2^2*MZ2^2*Cld[l, l, 2, 2] + 32*MW2*MZ2^3*Cld[l, l, 2, 2] - 
     8*MZ2^4*Cld[l, l, 2, 2] + 16*MW2^3*MZ2*Cld[l, l, 3, 3] - 
     40*MW2^2*MZ2^2*Cld[l, l, 3, 3] + 32*MW2*MZ2^3*Cld[l, l, 3, 3] - 
     8*MZ2^4*Cld[l, l, 3, 3] - 16*MW2^3*MZ2*Cle[1, 1, l, l] + 
     32*MW2^2*MZ2^2*Cle[1, 1, l, l] - 20*MW2*MZ2^3*Cle[1, 1, l, l] + 
     4*MZ2^4*Cle[1, 1, l, l] - 16*MW2^3*MZ2*Cle[2, 2, l, l] + 
     32*MW2^2*MZ2^2*Cle[2, 2, l, l] - 20*MW2*MZ2^3*Cle[2, 2, l, l] + 
     4*MZ2^4*Cle[2, 2, l, l] - 16*MW2^3*MZ2*Cle[3, 3, l, l] + 
     32*MW2^2*MZ2^2*Cle[3, 3, l, l] - 20*MW2*MZ2^3*Cle[3, 3, l, l] + 
     4*MZ2^4*Cle[3, 3, l, l] + 16*MW2^3*MZ2*Cle[l, l, 1, 1] - 
     40*MW2^2*MZ2^2*Cle[l, l, 1, 1] + 32*MW2*MZ2^3*Cle[l, l, 1, 1] - 
     8*MZ2^4*Cle[l, l, 1, 1] + 16*MW2^3*MZ2*Cle[l, l, 2, 2] - 
     40*MW2^2*MZ2^2*Cle[l, l, 2, 2] + 32*MW2*MZ2^3*Cle[l, l, 2, 2] - 
     8*MZ2^4*Cle[l, l, 2, 2] + 16*MW2^3*MZ2*Cle[l, l, 3, 3] - 
     40*MW2^2*MZ2^2*Cle[l, l, 3, 3] + 32*MW2*MZ2^3*Cle[l, l, 3, 3] - 
     8*MZ2^4*Cle[l, l, 3, 3] + 90*MW2^3*MZ2*Cll[1, 1, 2, 2] - 
     90*MW2^2*MZ2^2*Cll[1, 1, 2, 2] - 52*MW2^3*MZ2*Cll[l, 1, 1, l] + 
     122*MW2^2*MZ2^2*Cll[l, 1, 1, l] - 92*MW2*MZ2^3*Cll[l, 1, 1, l] + 
     22*MZ2^4*Cll[l, 1, 1, l] - 36*MW2^2*MZ2^2*SW2*Cll[l, 1, 1, l] + 
     54*MW2*MZ2^3*SW2*Cll[l, 1, 1, l] - 18*MZ2^4*SW2*Cll[l, 1, 1, l] - 
     52*MW2^3*MZ2*Cll[l, 2, 2, l] + 122*MW2^2*MZ2^2*Cll[l, 2, 2, l] - 
     92*MW2*MZ2^3*Cll[l, 2, 2, l] + 22*MZ2^4*Cll[l, 2, 2, l] - 
     36*MW2^2*MZ2^2*SW2*Cll[l, 2, 2, l] + 54*MW2*MZ2^3*SW2*Cll[l, 2, 2, l] - 
     18*MZ2^4*SW2*Cll[l, 2, 2, l] - 52*MW2^3*MZ2*Cll[l, 3, 3, l] + 
     122*MW2^2*MZ2^2*Cll[l, 3, 3, l] - 92*MW2*MZ2^3*Cll[l, 3, 3, l] + 
     22*MZ2^4*Cll[l, 3, 3, l] - 36*MW2^2*MZ2^2*SW2*Cll[l, 3, 3, l] + 
     54*MW2*MZ2^3*SW2*Cll[l, 3, 3, l] - 18*MZ2^4*SW2*Cll[l, 3, 3, l] + 
     32*MW2^3*MZ2*Cll[l, l, 1, 1] - 80*MW2^2*MZ2^2*Cll[l, l, 1, 1] + 
     64*MW2*MZ2^3*Cll[l, l, 1, 1] - 16*MZ2^4*Cll[l, l, 1, 1] + 
     32*MW2^3*MZ2*Cll[l, l, 2, 2] - 80*MW2^2*MZ2^2*Cll[l, l, 2, 2] + 
     64*MW2*MZ2^3*Cll[l, l, 2, 2] - 16*MZ2^4*Cll[l, l, 2, 2] + 
     32*MW2^3*MZ2*Cll[l, l, 3, 3] - 80*MW2^2*MZ2^2*Cll[l, l, 3, 3] + 
     64*MW2*MZ2^3*Cll[l, l, 3, 3] - 16*MZ2^4*Cll[l, l, 3, 3] - 
     16*MW2^3*MZ2*Clq1[l, l, 1, 1] + 40*MW2^2*MZ2^2*Clq1[l, l, 1, 1] - 
     32*MW2*MZ2^3*Clq1[l, l, 1, 1] + 8*MZ2^4*Clq1[l, l, 1, 1] - 
     16*MW2^3*MZ2*Clq1[l, l, 2, 2] + 40*MW2^2*MZ2^2*Clq1[l, l, 2, 2] - 
     32*MW2*MZ2^3*Clq1[l, l, 2, 2] + 8*MZ2^4*Clq1[l, l, 2, 2] - 
     96*MT2*MW2^3*Clq1[l, l, 3, 3] + 168*MT2*MW2^2*MZ2*Clq1[l, l, 3, 3] + 
     32*MW2^3*MZ2*Clq1[l, l, 3, 3] - 84*MT2*MW2*MZ2^2*Clq1[l, l, 3, 3] - 
     44*MW2^2*MZ2^2*Clq1[l, l, 3, 3] + 12*MT2*MZ2^3*Clq1[l, l, 3, 3] + 
     10*MW2*MZ2^3*Clq1[l, l, 3, 3] + 2*MZ2^4*Clq1[l, l, 3, 3] - 
     27*MT2*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 27*MT2*MW2*MZ2^2*Clq3[1, 1, 3, 3] - 
     27*MT2*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 27*MT2*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
     48*MW2^3*MZ2*Clq3[l, l, 1, 1] - 72*MW2^2*MZ2^2*Clq3[l, l, 1, 1] + 
     24*MW2*MZ2^3*Clq3[l, l, 1, 1] + 48*MW2^3*MZ2*Clq3[l, l, 2, 2] - 
     72*MW2^2*MZ2^2*Clq3[l, l, 2, 2] + 24*MW2*MZ2^3*Clq3[l, l, 2, 2] + 
     96*MT2*MW2^3*Clq3[l, l, 3, 3] - 168*MT2*MW2^2*MZ2*Clq3[l, l, 3, 3] + 
     84*MT2*MW2*MZ2^2*Clq3[l, l, 3, 3] + 12*MW2^2*MZ2^2*Clq3[l, l, 3, 3] - 
     12*MT2*MZ2^3*Clq3[l, l, 3, 3] - 18*MW2*MZ2^3*Clq3[l, l, 3, 3] + 
     6*MZ2^4*Clq3[l, l, 3, 3] - 32*MW2^3*MZ2*Clu[l, l, 1, 1] + 
     80*MW2^2*MZ2^2*Clu[l, l, 1, 1] - 64*MW2*MZ2^3*Clu[l, l, 1, 1] + 
     16*MZ2^4*Clu[l, l, 1, 1] - 32*MW2^3*MZ2*Clu[l, l, 2, 2] + 
     80*MW2^2*MZ2^2*Clu[l, l, 2, 2] - 64*MW2*MZ2^3*Clu[l, l, 2, 2] + 
     16*MZ2^4*Clu[l, l, 2, 2] - 96*MT2*MW2^3*Clu[l, l, 3, 3] + 
     240*MT2*MW2^2*MZ2*Clu[l, l, 3, 3] + 16*MW2^3*MZ2*Clu[l, l, 3, 3] - 
     192*MT2*MW2*MZ2^2*Clu[l, l, 3, 3] - 40*MW2^2*MZ2^2*Clu[l, l, 3, 3] + 
     48*MT2*MZ2^3*Clu[l, l, 3, 3] + 32*MW2*MZ2^3*Clu[l, l, 3, 3] - 
     8*MZ2^4*Clu[l, l, 3, 3] + 16*MW2^3*MZ2*Cqe[1, 1, l, l] - 
     32*MW2^2*MZ2^2*Cqe[1, 1, l, l] + 20*MW2*MZ2^3*Cqe[1, 1, l, l] - 
     4*MZ2^4*Cqe[1, 1, l, l] + 16*MW2^3*MZ2*Cqe[2, 2, l, l] - 
     32*MW2^2*MZ2^2*Cqe[2, 2, l, l] + 20*MW2*MZ2^3*Cqe[2, 2, l, l] - 
     4*MZ2^4*Cqe[2, 2, l, l] + 96*MT2*MW2^3*Cqe[3, 3, l, l] - 
     120*MT2*MW2^2*MZ2*Cqe[3, 3, l, l] - 32*MW2^3*MZ2*Cqe[3, 3, l, l] + 
     48*MT2*MW2*MZ2^2*Cqe[3, 3, l, l] + 28*MW2^2*MZ2^2*Cqe[3, 3, l, l] - 
     6*MT2*MZ2^3*Cqe[3, 3, l, l] - 4*MW2*MZ2^3*Cqe[3, 3, l, l] - 
     MZ2^4*Cqe[3, 3, l, l])/(144*Sqrt[2]*MW2*MZ2^2*Pi^2*SW2*VALPHAEFF^2)) + 
 Class[6]*((2*MT*SW2*(MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/
    (MZ*Pi^2*SW*VALPHAEFF^2) - (2*MT*SW2*B0i[bb0, 0, 0, MT2]*
     (MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/(MZ*Pi^2*SW*VALPHAEFF^2) - 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(5*MW*MZ2^3*SW2*CuW[3, 3] + 
      16*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]) + 
      MW2^2*(-13*MZ*MZ2*SW*CuB[3, 3] + 21*MW*MZ2*CuW[3, 3]) + 
      MW2*MZ2^2*(3*MZ*SW*SW2*CuB[3, 3] - MW*(5 + 11*SW2)*CuW[3, 3])))/
    (8*MW2*MZ2^2*Pi^2*SW2*VALPHAEFF^2))


==> anc/GamW_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VMU^2) + 
 (MW*MW2*(-7*CHl3[1, 1] - 7*CHl3[2, 2] + 2*CHl3[3, 3] + 6*CHq3[1, 1] + 
    6*CHq3[2, 2])*Class[7])/(12*Pi) + (3*MW*MW2*Class[8]*Cll[1, 2, 2, 1])/
  (4*Pi)


==> anc/GamW_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VMU^2) - (9*CHD*MW*MW2*Class[3])/(16*Pi) - 
 (9*CHWB*MW2*MZ*SW*Class[4])/(8*Pi) + 
 (MW*(27*(-2*MW2 + MZ2)*CHe[Leff, Leff] - 54*MZ2*SW2*CHl1[Leff, Leff] - 
    28*MW2*CHl3[1, 1] - 28*MW2*CHl3[2, 2] + 8*MW2*CHl3[3, 3] + 
    54*MW2*CHl3[Leff, Leff] - 54*MZ2*CHl3[Leff, Leff] + 24*MW2*CHq3[1, 1] + 
    24*MW2*CHq3[2, 2])*Class[7])/(48*Pi) + 
 (3*MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(4*Pi)


==> anc/GamW_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VMU^2) - (9*CHD*MW*MW2^2*Class[3])/(32*MW2*Pi - 16*MZ2*Pi) - 
 (9*CHWB*MW2^2*MZ2*SW*Class[4])/(8*MW2*MZ*Pi - 4*MZ*MZ2*Pi) - 
 (MW*MW2*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 
      8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
    MZ2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
      4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))))*Class[7])/
  (24*(2*MW2 - MZ2)*Pi) + (3*MW*MW2*(MW2 + MZ2)*Class[8]*Cll[1, 2, 2, 1])/
  (8*(2*MW2 - MZ2)*Pi)


==> anc/GamW_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VALPHA^2) - (3*CHD*MW*MW2^2*Class[3])/
  (8*MW2*Pi - 8*MZ2*Pi) + (3*CHWB*MW2^2*Class[4])/(2*MZ*Pi*SW) + 
 (MW*MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2])*
   Class[7])/(6*Pi)


==> anc/GamW_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VALPHAEFF^2) - (3*CHD*MW*MW2*Class[3])/(16*Pi) - 
 (3*CHWB*MW2*MZ*(-2 + 3*SW2)*Class[4])/(8*Pi*SW) - 
 (MW*(9*(2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*(9*(MW2 + MZ2)*CHl1[Leff, Leff] + 9*(MW2 + MZ2)*
       CHl3[Leff, Leff] - 4*MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2])))*Class[7])/(48*MZ2*Pi*SW2)


==> anc/GamW_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VMU^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VMU^2) + 
 ((MW*(-27*MH2^2*MW2*MZ2 + MH2*(MW2*(162*MT2 - 5*MZ2)*MZ2 - 88*MZ2^3 + 
        2*MW2^2*MZ2*(971 - 144*Pi^2) + 32*MW2^3*(-26 + 9*Pi^2)) - 
      4*MW2*(MW2*(162*MT2 - 5*MZ2)*MZ2 - 88*MZ2^3 - 
        32*MW2^2*MZ2*(-59 + 9*Pi^2) + 32*MW2^3*(-26 + 9*Pi^2))))/
    (1152*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (3*MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 8*MW2^4)*
     B0i[bb0, 0, 0, MH2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
   (9*MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(32*Pi^3) - 
   (MW*(MH2*MW2*(-1560*MW2^4 - 2228*MW2^3*MZ2 + 3138*MW2^2*MZ2^2 + 
        465*MW2*MZ2^3 - 220*MZ2^4) + 4*MW2^2*(312*MW2^4 + 397*MW2^3*MZ2 - 
        579*MW2^2*MZ2^2 - 93*MW2*MZ2^3 + 44*MZ2^4) + 
      MH2^2*(312*MW2^4 + 370*MW2^3*MZ2 - 552*MW2^2*MZ2^2 - 93*MW2*MZ2^3 + 
        44*MZ2^4) - 27*MH2^3*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
    (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
   (MW*(444*MW2^4 + 116*MW2^3*MZ2 - 1041*MW2^2*MZ2^2 + 417*MW2*MZ2^3 - 
      17*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(576*MZ2^2*Pi^3*SW2) - 
   (9*MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
   (3*MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
     B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)*Pi^3) + 
   (3*MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(64*MZ2*Pi^3) + 
   (3*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ2*Pi^3) + 
   (MW*(MW2 + MZ2)^2*(16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^3))/VMU^4 + 
 (((-21*CWw*MW2^3)/(16*Pi^3) + (9*CWw*MW2^3*B0i[bb0, 0, 0, MW2])/(4*Pi^3) + 
    (9*CWw*MW2^2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(4*Pi^3) + 
    (9*CWw*MW2^2*(-3*MW2 + MZ2)*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3) + 
    (9*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/
  VMU^3 + 
 (((CW2*(-36*CHbox*MW2*(3*MH2^2 - 11*MH2*MW2 + 20*MW2^2)*MZ2 + 
       CHD*(27*MH2^2*MW2*MZ2 + MH2*(-412*MW2^2*MZ2 + 127*MW2*MZ2^2 + 
           88*MZ2^3 + 32*MW2^3*(-26 + 9*Pi^2)) - 
         4*MW2*(-358*MW2^2*MZ2 + 127*MW2*MZ2^2 + 88*MZ2^3 + 
           32*MW2^3*(-26 + 9*Pi^2)))))/(2304*MW*(MH2 - 4*MW2)*Pi^3) - 
    (3*(4*CHbox - CHD)*MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 
       32*MH2*MW2^3 + 8*MW2^4)*B0i[bb0, 0, 0, MH2])/
     (128*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) - 
    (MW2*(-108*CHbox*MW2*(MH2^3 - 6*MH2^2*MW2 + 16*MH2*MW2^2 - 20*MW2^3)*
        MZ2^2*SW2 + CHD*(MH2^2*(312*MW2^4 + 238*MW2^3*MZ2 - 376*MW2^2*MZ2^2 - 
           49*MW2*MZ2^3 - 44*MZ2^4) + 4*MW2^2*(312*MW2^4 + 211*MW2^3*MZ2 - 
           349*MW2^2*MZ2^2 - 49*MW2*MZ2^3 - 44*MZ2^4) + 
         MH2*MW2*(-1560*MW2^4 - 812*MW2^3*MZ2 + 1502*MW2^2*MZ2^2 + 
           245*MW2*MZ2^3 + 220*MZ2^4) + 27*MH2^3*MW2*MZ2^2*SW2))*
      B0i[bb0, 0, 0, MW2])/(1152*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*
      SW2) - (CHD*MW*(444*MW2^4 + 572*MW2^3*MZ2 - 1541*MW2^2*MZ2^2 + 
       373*MW2*MZ2^3 + 71*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(1152*MZ2^2*Pi^3*SW2) + 
    (3*(4*CHbox - CHD)*MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
      B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3) + 
    (3*CHD*MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
      B0i[bb0, MW2, MW2, MZ2])/(128*MZ2*Pi^3) + 
    (3*CHD*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (8*MZ2*Pi^3) + (CHD*MW*(MW2 + MZ2)^2*(16*MW2^2 + 11*MZ2^2)*
      C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(288*MZ2*Pi^3))*Class[3])/VMU^2 + 
 (((MW2*((108*CHW*MW*(MH2 - 2*MW2)*MW2)/(MH2 - 4*MW2) + 
       (CHWB*(MW2^3*(158 - 96*Pi^2) + MW2*MZ2^2*(58 - 33*SW2) + 
          4*MZ2^3*(2 + 9*SW2) + MW2^2*MZ2*(-224 - 267*SW2 + 
            48*Pi^2*(2 + SW2))))/(MZ*MZ2*SW)))/(288*Pi^3) + 
    (3*CHW*MW*MW2*(MH2^2 - 4*MH2*MW2 + 2*MW2^2)*B0i[bb0, 0, 0, MH2])/
     (4*(MH2 - 4*MW2)*Pi^3) + 
    (MW2*((-108*CHW*MW*(MH2 - 3*MW2)*MW2)/(MH2 - 4*MW2) + 
       (CHWB*(-84*MW2^3 + 2*MZ2^3*(2 + 9*SW2) + MW2*MZ2^2*(76 + 93*SW2) + 
          4*MW2^2*(MZ2 + 18*MZ2*SW2)))/(MZ*MZ2*SW))*B0i[bb0, 0, 0, MW2])/
     (144*Pi^3) - (CHWB*CW2*(30*MW2^3 + MW2^2*MZ2*(20 - 81*SW2) - 
       MW2*MZ2^2*(73 + 39*SW2) + MZ2^3*(23 + 42*SW2))*B0i[bb0, 0, 0, MZ2])/
     (72*MZ*Pi^3*SW) - (3*CHW*MW*MW2*(MH2^2 - 5*MH2*MW2 + 5*MW2^2)*
      B0i[bb0, MW2, MH2, MW2])/(4*(MH2 - 4*MW2)*Pi^3) - 
    (3*CHWB*MW2*(14*MW2^2 + 13*MW2*MZ2 - 4*MZ2^2)*SW*B0i[bb0, MW2, MW2, MZ2])/
     (16*MZ*Pi^3) + (3*CHWB*MW2^3*(2*MW2 + 3*MZ2)*SW*
      C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3) + 
    (CHWB*CW2*MZ*(MW2 + MZ2)^2*(16*MW2 + 11*MZ2)*SW*C0i[cc0, MW2, 0, 0, 0, 0, 
       MZ2])/(72*Pi^3))*Class[4])/VMU^2 + 
 ((Alfas*MW*MW2*QCD*(-CHl3[1, 1] - CHl3[2, 2] + CHq3[1, 1] + CHq3[2, 2]))/
    (2*Pi^2) + (MW*MW2*(-7*CHl3[1, 1] - 7*CHl3[2, 2] + 2*CHl3[3, 3] + 
      6*CHq3[1, 1] + 6*CHq3[2, 2]))/(12*Pi) + 
   (-1/72*(MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
        (MW2*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
           13*CHl3[1, 1] + 13*CHl3[2, 2] - 9*CHl3[3, 3] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] - 11*CHq3[1, 1] - 11*CHq3[2, 2]) + 
         8*MW2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
         MZ2^2*(-3*CHl1[1, 1] - 3*CHl1[2, 2] - 3*CHl1[3, 3] - 8*CHl3[1, 1] - 
           8*CHl3[2, 2] + 3*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
           CHq3[1, 1] + CHq3[2, 2])))/(MZ2*Pi^3) - 
     (MW*MW2^2*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       (2*MW2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 
          3*CHq3[2, 2]) - MZ2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2])))/(12*MZ2*Pi^3) - 
     (MW*B0i[bb0, 0, 0, MZ2]*(-12*MW2^4*(32*CHl3[1, 1] + 32*CHl3[2, 2] - 
          5*CHl3[3, 3] - 11*CHq3[1, 1] - 11*CHq3[2, 2]) + 
        MZ2^4*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 7*CHl3[1, 1] + 
          7*CHl3[2, 2] - 10*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 
          2*CHq3[1, 1] + 2*CHq3[2, 2]) + MW2^3*MZ2*(99*CHl1[1, 1] + 
          99*CHl1[2, 2] + 18*CHl1[3, 3] - 215*CHl3[1, 1] - 215*CHl3[2, 2] - 
          18*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 58*CHq3[1, 1] + 
          58*CHq3[2, 2]) - 3*MW2^2*MZ2^2*(35*CHl1[1, 1] + 35*CHl1[2, 2] + 
          8*CHl1[3, 3] - 347*CHl3[1, 1] - 347*CHl3[2, 2] + 27*CHl3[3, 3] - 
          8*CHq1[1, 1] - 8*CHq1[2, 2] + 97*CHq3[1, 1] + 97*CHq3[2, 2]) + 
        MW2*MZ2^3*(-6*CHl1[1, 1] - 6*CHl1[2, 2] - 6*CHl1[3, 3] - 
          368*CHl3[1, 1] - 368*CHl3[2, 2] + 49*CHl3[3, 3] + 6*CHq1[1, 1] + 
          6*CHq1[2, 2] + 99*CHq3[1, 1] + 99*CHq3[2, 2])))/
      (288*MZ2^2*Pi^3*SW2) + (MW2*B0i[bb0, 0, 0, MW2]*
       (MH2^2*(MW2^3*MZ2*(99*CHl1[1, 1] + 99*CHl1[2, 2] + 18*CHl1[3, 3] + 
            325*CHl3[1, 1] + 325*CHl3[2, 2] - 126*CHl3[3, 3] - 
            18*CHq1[1, 1] - 18*CHq1[2, 2] - 266*CHq3[1, 1] - 
            266*CHq3[2, 2]) + 24*MW2^4*(12*CHl3[1, 1] + 12*CHl3[2, 2] - 
            CHl3[3, 3] - 5*CHq3[1, 1] - 5*CHq3[2, 2]) + 
          4*MZ2^4*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            8*CHl3[1, 1] + 8*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          MW2*MZ2^3*(-6*CHl1[1, 1] - 6*CHl1[2, 2] - 6*CHl1[3, 3] - 
            61*CHl3[1, 1] - 61*CHl3[2, 2] + 32*CHl3[3, 3] + 6*CHq1[1, 1] + 
            6*CHq1[2, 2] + 48*CHq3[1, 1] + 48*CHq3[2, 2]) + 
          MW2^2*MZ2^2*(-105*CHl1[1, 1] - 105*CHl1[2, 2] - 24*CHl1[3, 3] - 
            503*CHl3[1, 1] - 503*CHl3[2, 2] + 130*CHl3[3, 3] + 
            24*CHq1[1, 1] + 24*CHq1[2, 2] + 342*CHq3[1, 1] + 
            342*CHq3[2, 2])) + 4*MW2^2*(MW2^3*MZ2*(99*CHl1[1, 1] + 
            99*CHl1[2, 2] + 18*CHl1[3, 3] + 345*CHl3[1, 1] + 345*CHl3[2, 2] - 
            133*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 287*CHq3[1, 1] - 
            287*CHq3[2, 2]) + 24*MW2^4*(12*CHl3[1, 1] + 12*CHl3[2, 2] - 
            CHl3[3, 3] - 5*CHq3[1, 1] - 5*CHq3[2, 2]) + 
          4*MZ2^4*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            8*CHl3[1, 1] + 8*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          MW2*MZ2^3*(-6*CHl1[1, 1] - 6*CHl1[2, 2] - 6*CHl1[3, 3] - 
            61*CHl3[1, 1] - 61*CHl3[2, 2] + 32*CHl3[3, 3] + 6*CHq1[1, 1] + 
            6*CHq1[2, 2] + 48*CHq3[1, 1] + 48*CHq3[2, 2]) + 
          MW2^2*MZ2^2*(-105*CHl1[1, 1] - 105*CHl1[2, 2] - 24*CHl1[3, 3] - 
            523*CHl3[1, 1] - 523*CHl3[2, 2] + 137*CHl3[3, 3] + 
            24*CHq1[1, 1] + 24*CHq1[2, 2] + 363*CHq3[1, 1] + 
            363*CHq3[2, 2])) + MH2*MW2*(MW2^2*MZ2^2*(525*CHl1[1, 1] + 
            525*CHl1[2, 2] + 120*CHl1[3, 3] + 2863*CHl3[1, 1] + 
            2863*CHl3[2, 2] - 680*CHl3[3, 3] - 120*CHq1[1, 1] - 
            120*CHq1[2, 2] - 1800*CHq3[1, 1] - 1800*CHq3[2, 2]) + 
          5*MW2*MZ2^3*(6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 
            61*CHl3[1, 1] + 61*CHl3[2, 2] - 32*CHl3[3, 3] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] - 48*CHq3[1, 1] - 48*CHq3[2, 2]) - 
          120*MW2^4*(12*CHl3[1, 1] + 12*CHl3[2, 2] - CHl3[3, 3] - 
            5*CHq3[1, 1] - 5*CHq3[2, 2]) - 20*MZ2^4*(3*CHl1[1, 1] + 
            3*CHl1[2, 2] + 3*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] - 
            3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - CHq3[1, 1] - 
            CHq3[2, 2]) + MW2^3*MZ2*(-495*CHl1[1, 1] - 495*CHl1[2, 2] - 
            90*CHl1[3, 3] - 1973*CHl3[1, 1] - 1973*CHl3[2, 2] + 
            660*CHl3[3, 3] + 90*CHq1[1, 1] + 90*CHq1[2, 2] + 
            1420*CHq3[1, 1] + 1420*CHq3[2, 2])) - MH2^3*MW2*MZ2^2*SW2*
         (25*CHl3[1, 1] + 25*CHl3[2, 2] - 2*(CHl3[3, 3] + 
            3*(CHq3[1, 1] + CHq3[2, 2])))))/(288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*
       MZ2^2*Pi^3*SW2) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (36*MW2^3*(20*CHl3[1, 1] + 20*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 
          3*CHq3[2, 2]) + MH2^3*(-25*CHl3[1, 1] - 25*CHl3[2, 2] + 
          2*CHl3[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2]) + 
        MH2^2*MW2*(176*CHl3[1, 1] + 176*CHl3[2, 2] - 
          13*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        4*MH2*MW2^2*(-127*CHl3[1, 1] - 127*CHl3[2, 2] + 
          8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))/
      (288*(MH2 - 4*MW2)*Pi^3) + (MW*B0i[bb0, 0, 0, MH2]*
       (24*MW2^4*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 
          3*CHq3[2, 2]) - 48*MH2*MW2^3*(17*CHl3[1, 1] + 17*CHl3[2, 2] - 
          CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) + 
        7*MH2^2*MW2^2*(76*CHl3[1, 1] + 76*CHl3[2, 2] - 
          5*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MH2^4*(25*CHl3[1, 1] + 25*CHl3[2, 2] - 
          2*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MH2^3*MW2*(-176*CHl3[1, 1] - 176*CHl3[2, 2] + 
          13*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))/
      (288*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(84*MW2^3*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 
          CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) + 
        MZ2^3*(-25*CHl3[1, 1] - 25*CHl3[2, 2] + 2*CHl3[3, 3] + 6*CHq3[1, 1] + 
          6*CHq3[2, 2]) + 12*MW2^2*MZ2*(103*CHl3[1, 1] + 103*CHl3[2, 2] - 
          14*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MW2*MZ2^2*(-332*CHl3[1, 1] - 332*CHl3[2, 2] + 
          19*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))/(288*MZ2*Pi^3) + 
     (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 
        CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 9*CHq3[3, 3]))/(16*Pi^3) + 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*(-9*MW2*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 2*MT2*(-8*CHl3[1, 1] - 8*CHl3[2, 2] + CHl3[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2] + 9*CHq3[3, 3])))/(32*Pi^3) + 
     (CW2*(3*MH2^2*MW2*MZ2*(25*CHl3[1, 1] + 25*CHl3[2, 2] - 
          2*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        4*MW2*(-24*MZ2^3*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            8*CHl3[1, 1] + 8*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          96*MW2^3*((-22 + 8*Pi^2)*CHl3[1, 1] + (-22 + 8*Pi^2)*CHl3[2, 2] + 
            4*CHl3[3, 3] - Pi^2*CHl3[3, 3] + 7*CHq3[1, 1] - 
            3*Pi^2*CHq3[1, 1] + 7*CHq3[2, 2] - 3*Pi^2*CHq3[2, 2]) + 
          2*MW2^2*MZ2*(63*CHl1[1, 1] + 63*CHl1[2, 2] + 63*CHl1[3, 3] + 
            2575*CHl3[1, 1] - 384*Pi^2*CHl3[1, 1] + 2575*CHl3[2, 2] - 
            384*Pi^2*CHl3[2, 2] - 662*CHl3[3, 3] + 48*Pi^2*CHl3[3, 3] - 
            63*CHq1[1, 1] - 63*CHq1[2, 2] - 1674*CHq3[1, 1] + 
            144*Pi^2*CHq3[1, 1] - 1674*CHq3[2, 2] + 144*Pi^2*CHq3[2, 2] - 
            324*CHq3[3, 3]) - 3*MW2*MZ2*(MZ2*(18*CHl1[1, 1] + 18*CHl1[2, 2] + 
              18*CHl1[3, 3] + 33*CHl3[1, 1] + 33*CHl3[2, 2] + 28*CHl3[3, 3] - 
              18*CHq1[1, 1] - 18*CHq1[2, 2] + 68*CHq3[1, 1] + 
              68*CHq3[2, 2]) - 9*MT2*(23*CHl3[1, 1] + 23*CHl3[2, 2] - 
              2*(2*CHl3[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 
                9*CHq3[3, 3])))) + 
        MH2*(24*MZ2^3*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            8*CHl3[1, 1] + 8*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 
          96*MW2^3*((-22 + 8*Pi^2)*CHl3[1, 1] + (-22 + 8*Pi^2)*CHl3[2, 2] + 
            4*CHl3[3, 3] - Pi^2*CHl3[3, 3] + 7*CHq3[1, 1] - 
            3*Pi^2*CHq3[1, 1] + 7*CHq3[2, 2] - 3*Pi^2*CHq3[2, 2]) - 
          2*MW2^2*MZ2*(63*CHl1[1, 1] + 63*CHl1[2, 2] + 63*CHl1[3, 3] + 
            2653*CHl3[1, 1] - 384*Pi^2*CHl3[1, 1] + 2653*CHl3[2, 2] - 
            384*Pi^2*CHl3[2, 2] - 665*CHl3[3, 3] + 48*Pi^2*CHl3[3, 3] - 
            63*CHq1[1, 1] - 63*CHq1[2, 2] - 1683*CHq3[1, 1] + 
            144*Pi^2*CHq3[1, 1] - 1683*CHq3[2, 2] + 144*Pi^2*CHq3[2, 2] - 
            324*CHq3[3, 3]) + 3*MW2*MZ2*(MZ2*(18*CHl1[1, 1] + 18*CHl1[2, 2] + 
              18*CHl1[3, 3] + 33*CHl3[1, 1] + 33*CHl3[2, 2] + 28*CHl3[3, 3] - 
              18*CHq1[1, 1] - 18*CHq1[2, 2] + 68*CHq3[1, 1] + 
              68*CHq3[2, 2]) - 9*MT2*(23*CHl3[1, 1] + 23*CHl3[2, 2] - 
              2*(2*CHl3[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 
                9*CHq3[3, 3]))))))/(1728*MW*(MH2 - 4*MW2)*Pi^3))/VMU^2)*
  Class[7] + Class[8]*((Alfas*MW*MW2*QCD*Cll[1, 2, 2, 1])/(2*Pi^2) + 
   ((3*MW*MW2)/(4*Pi) + 
     ((CW2*(-81*MH2^2*MW2*MZ2 - 8*MW2*(3*MW2*(81*MT2 - 70*MZ2)*MZ2 - 
            132*MZ2^3 + MW2^2*MZ2*(3245 - 432*Pi^2) + 
            48*MW2^3*(-26 + 9*Pi^2)) + MH2*(6*MW2*(81*MT2 - 70*MZ2)*MZ2 - 
            264*MZ2^3 + MW2^2*MZ2*(6652 - 864*Pi^2) + 
            96*MW2^3*(-26 + 9*Pi^2))))/(1728*MW*(MH2 - 4*MW2)*Pi^3) - 
       (3*MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 8*MW2^4)*
         B0i[bb0, 0, 0, MH2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
       (9*MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(16*Pi^3) - 
       (MW2*(MH2*MW2*(-1560*MW2^4 - 2188*MW2^3*MZ2 + 3098*MW2^2*MZ2^2 + 
            465*MW2*MZ2^3 - 220*MZ2^4) + 4*MW2^2*(312*MW2^4 + 389*MW2^3*MZ2 - 
            571*MW2^2*MZ2^2 - 93*MW2*MZ2^3 + 44*MZ2^4) + 
          MH2^2*(312*MW2^4 + 362*MW2^3*MZ2 - 544*MW2^2*MZ2^2 - 93*MW2*MZ2^3 + 
            44*MZ2^4) - 27*MH2^3*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
        (288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
       (MW*(444*MW2^4 + 278*MW2^3*MZ2 - 1284*MW2^2*MZ2^2 + 498*MW2*MZ2^3 - 
          17*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(288*MZ2^2*Pi^3*SW2) - 
       (9*MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(16*Pi^3) + 
       (3*MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
         B0i[bb0, MW2, MH2, MW2])/(32*(MH2 - 4*MW2)*Pi^3) + 
       (3*MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(32*MZ2*Pi^3) + 
       (3*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
        (2*MZ2*Pi^3) + (MW*(MW2 + MZ2)^2*(16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*
         C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi^3))/VMU^2)*
    Cll[1, 2, 2, 1] + 
   (-1/144*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(2*Cll[1, 1, 1, 1] + 
         81*Cll[1, 1, 2, 2] + 2*(2*Cll[1, 3, 3, 1] + Cll[2, 2, 2, 2] + 
           2*Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 6*Clq3[1, 1, 1, 1] + 
           6*Clq3[1, 1, 2, 2] + 6*Clq3[2, 2, 1, 1] + 6*Clq3[2, 2, 2, 2] + 
           6*Clq3[3, 3, 1, 1] + 6*Clq3[3, 3, 2, 2] + 3*Cqq1[1, 1, 1, 1] + 
           6*Cqq1[1, 2, 2, 1] + 3*Cqq1[2, 2, 2, 2] + 15*Cqq3[1, 1, 1, 1] + 
           36*Cqq3[1, 1, 2, 2] - 6*Cqq3[1, 2, 2, 1] + 15*Cqq3[2, 2, 2, 2])))/
       Pi^3 + (MW*MW2*(2*MW2*(4*Cll[1, 1, 1, 1] - 405*Cll[1, 1, 2, 2] + 
          4*(2*Cll[1, 3, 3, 1] + Cll[2, 2, 2, 2] + 2*Cll[2, 3, 3, 2] + 
            Cll[3, 3, 3, 3] - 12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 
            3*Clq3[1, 1, 3, 3] - 12*Clq3[2, 2, 1, 1] - 12*Clq3[2, 2, 2, 2] + 
            3*Clq3[2, 2, 3, 3] - 12*Clq3[3, 3, 1, 1] - 12*Clq3[3, 3, 2, 2] + 
            3*Clq3[3, 3, 3, 3] + 3*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 2, 2, 1] + 
            12*Cqq1[1, 3, 3, 1] + 3*Cqq1[2, 2, 2, 2] + 12*Cqq1[2, 3, 3, 2] - 
            39*Cqq3[1, 1, 1, 1] - 72*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] - 
            6*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] - 39*Cqq3[2, 2, 2, 2] + 
            18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2])) + 
        9*MT2*(19*Clq3[1, 1, 3, 3] + 19*Clq3[2, 2, 3, 3] - 
          4*(2*Clq3[3, 3, 3, 3] + 5*Cqq1[1, 3, 3, 1] + 5*Cqq1[2, 3, 3, 2] + 
            12*Cqq3[1, 1, 3, 3] - 5*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 2, 3, 3] - 
            5*Cqq3[2, 3, 3, 2]))))/(1728*Pi^3) - 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*(MW2*(23*Clq3[1, 1, 3, 3] + 
          23*Clq3[2, 2, 3, 3] - 4*(Clq3[3, 3, 3, 3] + Cqq1[1, 3, 3, 1] + 
            Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 
            6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2])) + 
        2*MT2*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
          Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
          Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2])))/
      (96*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
       (Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
        Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
        Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/(48*Pi^3))/
    VMU^2) + (Class[6]*((-9*MT*MW2^2*CuW[3, 3])/(8*Sqrt[2]*Pi^3) - 
    (9*MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3) + 
    (9*MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamW_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VMU^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VMU^2) + 
 ((MW*(-54*MH2^2*MW2*MZ2 + MH2*(108*MT2*MW2*(8*MW2 - 5*MZ2) - 
        12619*MW2*MZ2^2 + 2497*MZ2^3 + 4*MW2^2*MZ2*(6101 - 144*Pi^2) + 
        4*MW2^3*(-2981 + 144*Pi^2)) - 4*MW2*(108*MT2*MW2*(8*MW2 - 5*MZ2) - 
        12619*MW2*MZ2^2 + 2497*MZ2^3 - 8*MW2^2*MZ2*(-3037 + 72*Pi^2) + 
        4*MW2^3*(-2981 + 144*Pi^2))))/(2304*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (3*MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
      MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
     B0i[bb0, 0, 0, MH2])/(128*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
   (3*MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
    (64*MZ2*Pi^3) - 
   (MW*(MH2*MW2*(-3240*MW2^5 + 1200*MW2^4*MZ2 + 1376*MW2^3*MZ2^2 - 
        2931*MW2^2*MZ2^3 + 3225*MW2*MZ2^4 - 440*MZ2^5) + 
      MH2^2*(648*MW2^5 - 240*MW2^4*MZ2 - 313*MW2^3*MZ2^2 + 624*MW2^2*MZ2^3 - 
        645*MW2*MZ2^4 + 88*MZ2^5) + 4*MW2^2*(648*MW2^5 - 240*MW2^4*MZ2 - 
        394*MW2^3*MZ2^2 + 705*MW2^2*MZ2^3 - 645*MW2*MZ2^4 + 88*MZ2^5) - 
      27*MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/
    (1152*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(1212*MW2^4 + 502*MW2^3*MZ2 + 3*MW2^2*(9*MH2 - 982*MZ2)*MZ2 - 
      3*MW2*(9*MH2 - 377*MZ2)*MZ2^2 - 61*MZ2^4)*B0i[bb0, 0, 0, MZ2])/
    (1152*MZ2^2*Pi^3*SW2) - (9*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*
     B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (3*MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3) + 
   (3*MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(128*MZ2*Pi^3) + 
   (3*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (128*Pi^3) + (3*CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(64*Pi^3) - 
   (3*MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(128*MZ2^2*Pi^3) + 
   (3*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ2*Pi^3) + 
   (9*MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (16*MZ2^2*Pi^3) + (MW*(MW2 + MZ2)^2*(16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^3) - 
   (9*MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3) + 
   (9*MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MZ2])/(16*Pi^3))/VMU^4 + 
 (((-3*CWw*MW2^2*(25*MW2 + 3*MZ2))/(64*Pi^3) + 
    (9*CWw*MW2^3*(3*MW2 - 2*MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^3) + 
    (9*CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (9*CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) - 
    (27*CWw*MW2^2*(2*MW2^2 + 5*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (32*MZ2*Pi^3) + (9*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (4*Pi^3) - (27*CWw*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
     (16*Pi^3))*Class[1])/VMU^3 + 
 ((-9*CHD*MW*MW2)/(16*Pi) - (3*Alfas*CHD*MW*MW2*QCD)/(8*Pi^2) + 
   (-1/9216*(MW2*(144*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(3*MH2^2 + 4*MW2*(9*MW2 - 4*MZ2) + 
           MH2*(-15*MW2 + 4*MZ2)) + CHD*(108*MH2^4*(MT2 - MW2)*MW2*MZ2*
            (4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 16*MW2^3*
            (-864*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*
                MZ2^3) + MT2*(131846*MW2*MZ2^4 - 13189*MZ2^5 + 8*MW2^3*MZ2^2*
                (116969 - 2160*Pi^2) - 80*MW2^5*(-3257 + 144*Pi^2) + 5*MW2^2*
                MZ2^3*(-101225 + 576*Pi^2) + 20*MW2^4*MZ2*(-40345 + 
                 1296*Pi^2)) + MW2*(-131846*MW2*MZ2^4 + 13189*MZ2^5 + 4*MW2^4*
                MZ2*(197189 - 6480*Pi^2) + MW2^2*MZ2^3*(506989 - 2880*Pi^2) + 
               80*MW2^5*(-3041 + 144*Pi^2) + 8*MW2^3*MZ2^2*(-116969 + 
                 2160*Pi^2))) + 9*MH2^2*MW2*(-864*MT2^2*MW2*(20*MW2^3 - 33*
                MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*MZ2^3) + 
             MW2*(-131846*MW2*MZ2^4 + 13189*MZ2^5 + 4*MW2^4*MZ2*(196133 - 
                 6480*Pi^2) + MW2^2*MZ2^3*(505933 - 2880*Pi^2) + 80*MW2^5*
                (-3041 + 144*Pi^2) + 8*MW2^3*MZ2^2*(-116309 + 2160*Pi^2)) + 
             MT2*(131846*MW2*MZ2^4 - 13189*MZ2^5 + 8*MW2^3*MZ2^2*
                (116309 - 2160*Pi^2) - 80*MW2^5*(-3257 + 144*Pi^2) + MW2^2*
                MZ2^3*(-505069 + 2880*Pi^2) + 4*MW2^4*MZ2*(-200669 + 
                 6480*Pi^2))) + MH2^3*(864*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*
                MZ2 + 15*MW2*MZ2^2 - 2*MZ2^3) + MT2*(-131846*MW2*MZ2^4 + 
               13189*MZ2^5 + 4*MW2^4*MZ2*(199673 - 6480*Pi^2) + MW2^2*MZ2^3*
                (504073 - 2880*Pi^2) + 80*MW2^5*(-3257 + 144*Pi^2) + 4*MW2^3*
                MZ2^2*(-231373 + 4320*Pi^2)) + MW2*(131846*MW2*MZ2^4 - 13189*
                MZ2^5 + 4*MW2^3*MZ2^2*(231373 - 4320*Pi^2) - 80*MW2^5*
                (-3041 + 144*Pi^2) + MW2^2*MZ2^3*(-504937 + 2880*Pi^2) + 4*
                MW2^4*MZ2*(-195137 + 6480*Pi^2))) + 24*MH2*MW2^2*
            (864*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*
                MZ2^3) + MW2*(131846*MW2*MZ2^4 - 13189*MZ2^5 + 2*MW2^3*MZ2^2*
                (466481 - 8640*Pi^2) - 80*MW2^5*(-3041 + 144*Pi^2) + MW2^2*
                MZ2^3*(-506431 + 2880*Pi^2) + 4*MW2^4*MZ2*(-196631 + 
                 6480*Pi^2)) + MT2*(-131846*MW2*MZ2^4 + 13189*MZ2^5 + 4*MW2^4*
                MZ2*(201167 - 6480*Pi^2) + MW2^2*MZ2^3*(505567 - 2880*Pi^2) + 
               80*MW2^5*(-3257 + 144*Pi^2) + 2*MW2^3*MZ2^2*(-466481 + 
                 8640*Pi^2))))))/(MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*
        (4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
     (3*MW*(-8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-64*MH2*MW2^3*MZ2 + 
          16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - MH2^3*MW2*(5*MW2 + 9*MZ2) + 
          2*MH2^2*MW2^2*(2*MW2 + 19*MZ2)) + CHD*(-1216*MH2*MW2^5*MZ2 + 
          448*MW2^6*MZ2 + MH2^6*(MW2 + MZ2) - 2*MH2^5*MW2*(5*MW2 + 2*MZ2) + 
          MH2^4*MW2^2*(33*MW2 + 29*MZ2) + 16*MH2^2*MW2^4*(MW2 + 74*MZ2) - 
          2*MH2^3*MW2^3*(20*MW2 + 167*MZ2)))*B0i[bb0, 0, 0, MH2])/
      (512*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (3*CHD*MT2*MW*(MT2*MW2*(40*MW2 - 19*MZ2) + 3*MT2^2*MZ2 + 
        40*MW2^2*(-MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(256*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(216*CHbox*MW2*(MH2^5 - 10*MH2^4*MW2 + 47*MH2^3*MW2^2 - 
          142*MH2^2*MW2^3 + 232*MH2*MW2^4 - 128*MW2^5)*(4*MW2 - MZ2)*MZ2^4*
         SW2^2 + CHD*(MH2^4*(-23328*MW2^7 + 34984*MW2^6*MZ2 + 
            2168*MW2^5*MZ2^2 - 26338*MW2^4*MZ2^3 + 28185*MW2^3*MZ2^4 - 
            17828*MW2^2*MZ2^5 + 3217*MW2*MZ2^6 - 88*MZ2^7) - 
          16*MW2^4*(23328*MW2^7 - 34984*MW2^6*MZ2 - 4112*MW2^5*MZ2^2 + 
            30712*MW2^4*MZ2^3 - 31101*MW2^3*MZ2^4 + 18314*MW2^2*MZ2^5 - 
            3217*MW2*MZ2^6 + 88*MZ2^7) + 8*MH2*MW2^3*(116640*MW2^7 - 
            174920*MW2^6*MZ2 - 18076*MW2^5*MZ2^2 + 147971*MW2^4*MZ2^3 - 
            151779*MW2^3*MZ2^4 + 90949*MW2^2*MZ2^5 - 16085*MW2*MZ2^6 + 
            440*MZ2^7) + MH2^3*MW2*(233280*MW2^7 - 349840*MW2^6*MZ2 - 
            20924*MW2^5*MZ2^2 + 261679*MW2^4*MZ2^3 - 280716*MW2^3*MZ2^4 + 
            178091*MW2^2*MZ2^5 - 32170*MW2*MZ2^6 + 880*MZ2^7) - 
          3*MH2^2*MW2^2*(256608*MW2^7 - 384824*MW2^6*MZ2 - 
            28672*MW2^5*MZ2^2 + 300572*MW2^4*MZ2^3 - 317271*MW2^3*MZ2^4 + 
            197314*MW2^2*MZ2^5 - 35387*MW2*MZ2^6 + 968*MZ2^7) - 
          27*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2))*B0i[bb0, 0, 0, MW2])/
      (4608*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*
       SW2^2) + (MW*(216*CHbox*MW2*(MH2 - 2*MZ2) + 
        (CHD*(-26992*MW2^6 + 45028*MW2^5*MZ2 + 3*MW2^3*(81*MH2 - 13220*MZ2)*
            MZ2^2 + MW2*(27*MH2 - 2866*MZ2)*MZ2^4 + 169*MZ2^6 + 
           2*MW2^4*MZ2*(-54*MH2 + 1937*MZ2) + MW2^2*MZ2^3*
            (-162*MH2 + 19475*MZ2)))/((4*MW2 - MZ2)*MZ2^3*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(4608*Pi^3) - 
     (9*CHD*MW*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (256*(MT2 - MW2)*Pi^3) + (3*MW*(MH2 - 2*MW2)^2*
       (8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2) - 
        CHD*(MH2^2 - 14*MH2*MW2 + 48*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (512*(MH2 - 4*MW2)^2*Pi^3) + 
     (3*CHD*MW*(64*MW2^4 + 136*MW2^3*MZ2 - 36*MW2^2*MZ2^2 - 2*MW2*MZ2^3 - 
        3*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(512*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (3*(8*CHbox - CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(512*Pi^3) + 
     (15*CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(256*Pi^3) + 
     (3*CHD*MW*MW2*(216*MW2^3 + 396*MW2^2*MZ2 + 142*MW2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(512*MZ2^2*Pi^3) - 
     (3*CHD*MW*MW2^3*(5*MW2 + 6*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (16*MZ2*Pi^3) - (9*CHD*MW*MW2^3*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2^2*Pi^3) + 
     (CHD*MW*(-80*MW2^4 - 206*MW2^3*MZ2 - 93*MW2^2*MZ2^2 + 44*MW2*MZ2^3 + 
        11*MZ2^4)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(576*MZ2*Pi^3) + 
     (9*CHD*CW2*MW*(-9*MW2^3 - 5*MW2^2*MZ2 + 9*MW2*MZ2^2 + 5*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3) + 
     (45*CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(64*Pi^3))/VMU^2)*Class[3] + 
 ((-9*CHWB*MW2*MZ*SW)/(8*Pi) - (3*Alfas*CHWB*MW2*MZ*QCD*SW)/(4*Pi^2) + 
   (-1/4608*(-1728*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(54*MH2^4*(MT2 - MW2)*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (5*MW2 + MZ2*(-5 + SW2)) - 16*MW2^3*
           (-36*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(16*MW2^6*(1915 + 384*Pi^2) + 5522*MZ2^6*SW2 - 
              MW2*MZ2^5*(9407 + 53394*SW2) + 2*MW2^2*MZ2^4*(35397 - 
                16*(-6883 + 90*Pi^2)*SW2) + 4*MW2^5*MZ2*(-31587 - 32552*SW2 + 
                192*Pi^2*(-18 + 17*SW2)) + MW2^3*MZ2^3*(-178435 - 
                469616*SW2 + 768*Pi^2*(-2 + 23*SW2)) + 4*MW2^4*MZ2^2*(53189 + 
                106374*SW2 - 48*Pi^2*(-48 + 145*SW2))) + 
            MW2*(-16*MW2^6*(1123 + 384*Pi^2) - 5522*MZ2^6*SW2 + 
              MW2*MZ2^5*(9407 + 53394*SW2) + 2*MW2^2*MZ2^4*(-35055 + 
                2*(-55199 + 720*Pi^2)*SW2) + 4*MW2^5*MZ2*(23775 + 30824*SW2 - 
                192*Pi^2*(-18 + 17*SW2)) + MW2^3*MZ2^3*(171163 + 470588*SW2 - 
                768*Pi^2*(-2 + 23*SW2)) + 8*MW2^4*MZ2^2*(-23449 - 52377*SW2 + 
                24*Pi^2*(-48 + 145*SW2)))) - 24*MH2*MW2^2*
           (36*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MW2*(16*MW2^6*(1123 + 384*Pi^2) + 5522*MZ2^6*SW2 + 
              16*MW2^4*MZ2^2*(11765 + Pi^2*(576 - 1740*SW2) + 26094*SW2) - 
              MW2*MZ2^5*(9407 + 53394*SW2) + 2*MW2^2*MZ2^4*(35091 + 
                (110209 - 1440*Pi^2)*SW2) + 4*MW2^5*MZ2*(-23847 - 30824*SW2 + 
                192*Pi^2*(-18 + 17*SW2)) + MW2^3*MZ2^3*(-171595 - 
                468698*SW2 + 768*Pi^2*(-2 + 23*SW2))) + 
            MT2*(-16*MW2^6*(1915 + 384*Pi^2) - 5522*MZ2^6*SW2 + 
              MW2*MZ2^5*(9407 + 53394*SW2) + 2*MW2^2*MZ2^4*(-35433 + 
                (-109939 + 1440*Pi^2)*SW2) - 4*MW2^5*MZ2*(-31659 - 
                32552*SW2 + 192*Pi^2*(-18 + 17*SW2)) + MW2^3*MZ2^3*(178867 + 
                467726*SW2 - 768*Pi^2*(-2 + 23*SW2)) + 4*MW2^4*MZ2^2*(
                -53351 - 105996*SW2 + 48*Pi^2*(-48 + 145*SW2)))) + 
          9*MH2^2*MW2*(36*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (88*MW2^2 + 19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MW2*(16*MW2^6*(1123 + 384*Pi^2) + 5522*MZ2^6*SW2 - 
              MW2*MZ2^5*(9407 + 53394*SW2) + 2*MW2^2*MZ2^4*(35235 - 
                2*(-55091 + 720*Pi^2)*SW2) + 4*MW2^5*MZ2*(-24135 - 
                30824*SW2 + 192*Pi^2*(-18 + 17*SW2)) + MW2^3*MZ2^3*(-173323 - 
                468428*SW2 + 768*Pi^2*(-2 + 23*SW2)) + 8*MW2^4*MZ2^2*(23854 + 
                52161*SW2 - 24*Pi^2*(-48 + 145*SW2))) + 
            MT2*(-16*MW2^6*(1915 + 384*Pi^2) - 5522*MZ2^6*SW2 + 
              MW2*MZ2^5*(9407 + 53394*SW2) + 2*MW2^2*MZ2^4*(-35577 + 
                8*(-13739 + 180*Pi^2)*SW2) - 4*MW2^5*MZ2*(-31947 - 
                32552*SW2 + 192*Pi^2*(-18 + 17*SW2)) + MW2^3*MZ2^3*(180595 + 
                467456*SW2 - 768*Pi^2*(-2 + 23*SW2)) + 4*MW2^4*MZ2^2*(
                -53999 - 105942*SW2 + 48*Pi^2*(-48 + 145*SW2)))) + 
          MH2^3*(-36*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (88*MW2^2 + 19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(16*MW2^6*(1915 + 384*Pi^2) + 5522*MZ2^6*SW2 - 
              MW2*MZ2^5*(9407 + 53394*SW2) + 2*MW2^2*MZ2^4*(36288 + 
                (109777 - 1440*Pi^2)*SW2) + 4*MW2^5*MZ2*(-33369 - 32552*SW2 + 
                192*Pi^2*(-18 + 17*SW2)) + MW2^3*MZ2^3*(-189127 - 
                466106*SW2 + 768*Pi^2*(-2 + 23*SW2)) + 2*MW2^4*MZ2^2*(
                114397 + 211344*SW2 - 96*Pi^2*(-48 + 145*SW2))) + 
            MW2*(-16*MW2^6*(1123 + 384*Pi^2) - 5522*MZ2^6*SW2 + 
              MW2*MZ2^5*(9407 + 53394*SW2) + 2*MW2^2*MZ2^4*(-35946 + 
                (-110047 + 1440*Pi^2)*SW2) - 4*MW2^5*MZ2*(-25557 - 
                30824*SW2 + 192*Pi^2*(-18 + 17*SW2)) + MW2^3*MZ2^3*(181855 + 
                467078*SW2 - 768*Pi^2*(-2 + 23*SW2)) + 2*MW2^4*MZ2^2*(
                -101815 - 208104*SW2 + 96*Pi^2*(-48 + 145*SW2))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(4*MW2 - MZ2)*MZ2^2*Pi^3*
        SW*SW2) - (3*(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ2*SW*
         (CHW*(-16*MW2^2*MZ2 - MH2^2*(3*MW2 + 5*MZ2) + 4*MH2*MW2*
             (3*MW2 + 5*MZ2)) - 3*CHB*MH2*(MH2 - 4*MW2)*MZ2*SW2) + 
        CHWB*MZ*(MH2^4*MW2^2*(-207*MW2^2 + 25*MZ2^2*(3 - 2*SW2) - 
            66*MW2*MZ2*(-2 + SW2)) - 320*MW2^6*MZ2^2*SW2 + 
          MH2^6*(MW2^2 + 2*CW2*MW2*MZ2 + MZ2^2*(-3 + 4*SW2)) + 
          2*MH2^5*MW2*(7*MW2^2 + 6*MZ2^2*(1 - 2*SW2) + 
            MW2*MZ2*(-13 + 10*SW2)) + 32*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-15 + 38*SW2)) + 2*MH2^3*MW2^3*(376*MW2^2 + 
            10*MW2*MZ2*(-13 + 4*SW2) + 3*MZ2^2*(-82 + 107*SW2)) - 
          8*MH2^2*MW2^4*(118*MW2^2 + MW2*MZ2*(-7 + 4*SW2) + 
            MZ2^2*(-111 + 197*SW2))))*B0i[bb0, 0, 0, MH2])/
      (256*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2^2*Pi^3*SW) + 
     (CHWB*MT2*(9*MT2^2*MZ2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        2*MW2^2*(44*MW2^2 - MW2*MZ2*(67 + 24*SW2) + MZ2^2*(23 + 51*SW2)) + 
        MT2*MW2*(-88*MW2^2 + MW2*MZ2*(107 + 48*SW2) - MZ2^2*(19 + 66*SW2)))*
       B0i[bb0, 0, 0, MT2])/(128*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-432*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(27*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*
            (3*MW2 + MZ2*(-3 + 4*SW2)) + 16*MW2^4*(18144*MW2^8 + 
             MW2^3*MZ2^5*(64031 - 14198*SW2) + 88*MZ2^8*SW2 + 
             MW2*MZ2^7*(1637 + 4*SW2) - 24*MW2^7*MZ2*(1421 + 216*SW2) - 
             MW2^2*MZ2^6*(16141 + 430*SW2) + 16*MW2^6*MZ2^2*(-2090 + 691*
                SW2) - 4*MW2^5*MZ2^3*(-33319 + 5840*SW2) + 
             MW2^4*MZ2^4*(-133403 + 32996*SW2)) + 
           MH2^4*(18144*MW2^8 + MW2^3*MZ2^5*(70835 - 23594*SW2) + 
             88*MZ2^8*SW2 + MW2*MZ2^7*(1637 + 4*SW2) - 184*MW2^5*MZ2^3*
              (-793 + 161*SW2) - 24*MW2^7*MZ2*(1421 + 216*SW2) + 
             16*MW2^6*MZ2^2*(-2333 + 691*SW2) + MW2^2*MZ2^6*(-17113 + 1136*
                SW2) + MW2^4*MZ2^4*(-147983 + 47090*SW2)) - 
           MH2^3*MW2*(181440*MW2^8 + MW2^5*MZ2^3*(1399099 - 267080*SW2) + 
             MW2^3*MZ2^5*(676031 - 192200*SW2) + 880*MZ2^8*SW2 + 
             10*MW2*MZ2^7*(1637 + 4*SW2) - 240*MW2^7*MZ2*(1421 + 216*SW2) + 
             MW2^2*MZ2^6*(-166513 + 4070*SW2) + 4*MW2^6*MZ2^2*
              (-88703 + 27640*SW2) + 5*MW2^4*MZ2^4*(-282115 + 81058*SW2)) - 
           8*MH2*MW2^3*(90720*MW2^8 + MW2^3*MZ2^5*(326959 - 76984*SW2) + 
             440*MZ2^8*SW2 + 5*MW2*MZ2^7*(1637 + 4*SW2) - 120*MW2^7*MZ2*
              (1421 + 216*SW2) - MW2^2*MZ2^6*(81677 + 1151*SW2) - 
             52*MW2^5*MZ2^3*(-13058 + 2323*SW2) + 16*MW2^6*MZ2^2*
              (-10693 + 3455*SW2) + MW2^4*MZ2^4*(-681595 + 173971*SW2)) + 
           3*MH2^2*MW2^2*(199584*MW2^8 + MW2^3*MZ2^5*(732313 - 191818*SW2) + 
             968*MZ2^8*SW2 + 11*MW2*MZ2^7*(1637 + 4*SW2) - 264*MW2^7*MZ2*
              (1421 + 216*SW2) + MW2^2*MZ2^6*(-181547 + 1210*SW2) + 
             16*MW2^6*MZ2^2*(-23989 + 7601*SW2) - 16*MW2^5*MZ2^3*
              (-94874 + 17545*SW2) + MW2^4*MZ2^4*(-1527373 + 416416*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(2304*(MH2 - 4*MW2)^2*Pi^3) + 
     ((648*MW*MW2*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
        (CHWB*(5232*MW2^7 + MZ2^7*(-81 + 20*SW2) - 4*MW2^6*MZ2*
            (1081 + 3664*SW2) + MW2*MZ2^5*(27*MH2*(1 + 2*SW2) + 
             MZ2*(-3251 + 296*SW2)) + MW2^2*MZ2^4*(-27*MH2*(7 + 12*SW2) + 
             5*MZ2*(5639 + 1274*SW2)) + 2*MW2^5*MZ2*(54*MH2 + 
             MZ2*(-17459 + 6568*SW2)) + MW2^4*MZ2^2*(-27*MH2*(13 + 8*SW2) + 
             2*MZ2*(41665 + 12926*SW2)) + MW2^3*MZ2^3*(81*MH2*(5 + 6*SW2) - 
             MZ2*(74183 + 31990*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(2304*Pi^3) - 
     (9*CHWB*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ*SW*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3) + 
     ((-48*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3) + 
        3*CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ*SW)*
       B0i[bb0, MW2, MH2, MW2])/(256*(MH2 - 4*MW2)^2*Pi^3) - 
     (3*CHWB*MZ2*(-56*MW2^3 - 4*MW2^2*MZ2 + 14*MW2*MZ2^2 + MZ2^3)*SW*
       B0i[bb0, MW2, MW2, MZ2])/(256*MZ*(4*MW2 - MZ2)*Pi^3) - 
     (3*MW2*(24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*
         SW + CHWB*MZ*(8*MH2*(-3*MW2^2 + 2*MW2*MZ2 + CW2*MZ2^2) + 
          MH2^2*(-MW2 + MZ2 + 2*MZ2*SW2) + 12*MZ2*(4*MW2^2 - 3*MW2*MZ2 + 
            MZ2^2*(-1 + 2*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
      (256*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(44*MW2^2 + MZ2^2*(23 + 6*SW2) - 
          MW2*MZ2*(67 + 24*SW2)) + MT2*(88*MW2^2 - MW2*MZ2*(161 + 48*SW2) + 
          MZ2^2*(73 + 66*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (128*MZ2^2*Pi^3*SW) - (3*CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (14*MW2^2 - MZ2^2*(3 + 2*SW2) - MW2*MZ2*(11 + 4*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(256*MZ2^3*Pi^3*SW) - 
     (3*CHWB*MW2^3*(3*MW2 + 4*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (8*MZ*Pi^3) - (9*CHWB*MW2^3*MZ*SW2*(7*MW2^2 - 2*MW2*MZ2*(-3 + SW2) - 
        2*MZ2^2*(5 + 2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (32*MZ2^2*Pi^3*SW) - (CHWB*MZ*(48*MW2^4 + 98*MW2^3*MZ2 - 
        5*MW2^2*MZ2^2 - 44*MW2*MZ2^3 + 11*MZ2^4)*SW*C0i[cc0, MW2, 0, 0, 0, 0, 
        MZ2])/(288*MZ2*Pi^3) + (9*CHWB*MW2*MZ*(MW2^2 - MZ2^2)*
       (7*MW2^2 - 2*MZ2^2*(1 + SW2) - MW2*MZ2*(3 + 2*SW2))*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(64*MZ2^2*Pi^3*SW) - 
     (9*CHWB*MZ*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       (MW2 - 2*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*MZ2*Pi^3*SW))/
    VMU^2)*Class[4] + 
 ((Alfas*MW*QCD*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 
      6*MZ2*SW2*CHl1[Leff, Leff] - 4*MW2*CHl3[1, 1] - 4*MW2*CHl3[2, 2] + 
      6*MW2*CHl3[Leff, Leff] - 6*MZ2*CHl3[Leff, Leff] + 4*MW2*CHq3[1, 1] + 
      4*MW2*CHq3[2, 2]))/(8*Pi^2) + 
   (MW*(27*(-2*MW2 + MZ2)*CHe[Leff, Leff] - 54*MZ2*SW2*CHl1[Leff, Leff] - 
      28*MW2*CHl3[1, 1] - 28*MW2*CHl3[2, 2] + 8*MW2*CHl3[3, 3] + 
      54*MW2*CHl3[Leff, Leff] - 54*MZ2*CHl3[Leff, Leff] + 24*MW2*CHq3[1, 1] + 
      24*MW2*CHq3[2, 2]))/(48*Pi) + 
   (-1/128*(MW*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
        (9*(14*MW2^2 - MW2*MZ2 - 3*MZ2^2)*CHe[Leff, Leff] - 
         18*(5*MW2^2 - 6*MW2*MZ2 - 3*MZ2^2)*CHl1[Leff, Leff] - 
         18*(13*MW2^2 + 2*MW2*MZ2 - 3*MZ2^2)*CHl3[Leff, Leff] + 
         8*MW2*(MW2 + MZ2)*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 
           3*CHq3[1, 1] - 3*CHq3[2, 2])))/(MZ2*Pi^3) + 
     (MW*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       (9*(18*MW2^2 + 19*MW2*MZ2 - 14*MZ2^2)*CHe[Leff, Leff] - 
        18*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*CHl1[Leff, Leff] - 
        18*(13*MW2^2 + 13*MW2*MZ2 - 14*MZ2^2)*CHl3[Leff, Leff] + 
        8*MW2*(MW2 + 2*MZ2)*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 
          3*CHq3[1, 1] - 3*CHq3[2, 2])))/(64*MZ2*Pi^3) + 
     (MW*B0i[bb0, MZ2, MW2, MW2]*(9*(432*MW2^4 + 576*MW2^3*MZ2 - 
          112*MW2^2*MZ2^2 - 132*MW2*MZ2^3 - 5*MZ2^4)*CHe[Leff, Leff] - 
        18*(216*MW2^4 + 180*MW2^3*MZ2 - 254*MW2^2*MZ2^2 - 137*MW2*MZ2^3 - 
          5*MZ2^4)*CHl1[Leff, Leff] - 18*(312*MW2^4 + 196*MW2^3*MZ2 - 
          438*MW2^2*MZ2^2 - 69*MW2*MZ2^3 - MZ2^4)*CHl3[Leff, Leff] + 
        8*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
         (8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 
          3*CHq3[2, 2])))/(1536*MZ2^2*Pi^3) + 
     (MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       (9*(-2*MW2 + MZ2)*CHe[Leff, Leff] - 18*MZ2*SW2*CHl1[Leff, Leff] - 
        18*MZ2*SW2*CHl3[Leff, Leff] + 8*MW2*(-8*CHl3[1, 1] - 8*CHl3[2, 2] + 
          CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2])))/(1536*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((224*MW2^4 + 204*MW2^3*MZ2 - 180*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
          11*MZ2^4)*CHe[Leff, Leff] - 2*(112*MW2^4 + 46*MW2^3*MZ2 - 
          169*MW2^2*MZ2^2 + 22*MW2*MZ2^3 - 11*MZ2^4)*CHl1[Leff, Leff] - 
        2*(112*MW2^4 + 46*MW2^3*MZ2 - 169*MW2^2*MZ2^2 + 22*MW2*MZ2^3 - 
          11*MZ2^4)*CHl3[Leff, Leff] + 8*MW2*(MW2 + MZ2)*
         (MW2*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            13*CHl3[1, 1] + 13*CHl3[2, 2] - 9*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - 11*CHq3[1, 1] - 11*CHq3[2, 2]) + 
          8*MW2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          MZ2^2*(-3*CHl1[1, 1] - 3*CHl1[2, 2] - 3*CHl1[3, 3] - 8*CHl3[1, 1] - 
            8*CHl3[2, 2] + 3*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
            CHq3[1, 1] + CHq3[2, 2]))))/(576*MW2*MZ2*Pi^3) + 
     (MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*(9*(14*MW2 - MZ2)*CHe[Leff, Leff] - 
        2*(9*(7*MW2 - MZ2)*CHl1[Leff, Leff] + 9*(7*MW2 - MZ2)*
           CHl3[Leff, Leff] + 4*MW2*(-8*CHl3[1, 1] - 8*CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]))))/(64*MW2*Pi^3) + 
     (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       (-9*(14*MW2^2 + 13*MW2*MZ2 - 10*MZ2^2)*CHe[Leff, Leff] + 
        18*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl1[Leff, Leff] + 
        18*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl3[Leff, Leff] - 
        4*(MW2 + 2*MZ2)*(2*MW2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 
            3*CHq3[1, 1] - 3*CHq3[2, 2]) - MZ2*(CHl3[1, 1] + CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]))))/(48*MZ2*Pi^3) + 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(27*(256*MW2^5 + 688*MW2^4*MZ2 - 
          784*MW2^3*MZ2^2 + 208*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + MZ2^5)*
         CHe[Leff, Leff] - 54*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 
          198*MW2^2*MZ2^3 - 11*MW2*MZ2^4 + MZ2^5)*CHl1[Leff, Leff] - 
        54*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 198*MW2^2*MZ2^3 - 
          11*MW2*MZ2^4 + MZ2^5)*CHl3[Leff, Leff] + 8*MW2*(4*MW2 - MZ2)*
         (24*MW2^3*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 
            3*CHq3[2, 2]) + MZ2^3*(-26*CHl3[1, 1] - 26*CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]) - 
          10*MW2*MZ2^2*(28*CHl3[1, 1] + 28*CHl3[2, 2] + CHl3[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2]) + 12*MW2^2*MZ2*(70*CHl3[1, 1] + 
            70*CHl3[2, 2] - 11*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))))))/
      (4608*MW2*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (MW*B0i[bb0, MW2, MH2, MW2]*(27*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 
          32*MW2^2)*(2*MW2 - MZ2)*CHe[Leff, Leff] + 54*(MH2 - 2*MW2)^2*
         (MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ2*SW2*CHl1[Leff, Leff] + 
        54*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ2*SW2*
         CHl3[Leff, Leff] - 8*(MH2 - 4*MW2)*MW2*
         (MH2^3*(26*CHl3[1, 1] + 26*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 
            3*CHq3[2, 2]) + 2*MH2^2*MW2*(-80*CHl3[1, 1] - 80*CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]) - 
          72*MW2^3*(4*CHl3[1, 1] + 4*CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2]) + 4*MH2*MW2^2*(86*CHl3[1, 1] + 86*CHl3[2, 2] + 
            5*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))))))/
      (4608*(MH2 - 4*MW2)^2*MW2*Pi^3) + 
     (B0i[bb0, 0, 0, MW2]*((2*MW2 - MZ2)*(-3*MH2^2*MW2^2*(256608*MW2^7 - 
            415448*MW2^6*MZ2 + 90232*MW2^5*MZ2^2 + 127616*MW2^4*MZ2^3 - 
            179945*MW2^3*MZ2^4 + 127790*MW2^2*MZ2^5 - 16577*MW2*MZ2^6 - 
            968*MZ2^7) + MH2^3*MW2*(233280*MW2^7 - 377680*MW2^6*MZ2 + 
            88028*MW2^5*MZ2^2 + 102517*MW2^4*MZ2^3 - 154588*MW2^3*MZ2^4 + 
            114673*MW2^2*MZ2^5 - 15070*MW2*MZ2^6 - 880*MZ2^7) + 
          8*MH2*MW2^3*(116640*MW2^7 - 188840*MW2^6*MZ2 + 37588*MW2^5*MZ2^2 + 
            65717*MW2^4*MZ2^3 - 86933*MW2^3*MZ2^4 + 58943*MW2^2*MZ2^5 - 
            7535*MW2*MZ2^6 - 440*MZ2^7) - 16*MW2^4*(23328*MW2^7 - 
            37768*MW2^6*MZ2 + 7496*MW2^5*MZ2^2 + 13192*MW2^4*MZ2^3 - 
            17419*MW2^3*MZ2^4 + 11794*MW2^2*MZ2^5 - 1507*MW2*MZ2^6 - 
            88*MZ2^7) + MH2^4*(-23328*MW2^7 + 37768*MW2^6*MZ2 - 
            9872*MW2^5*MZ2^2 - 7846*MW2^4*MZ2^3 + 13855*MW2^3*MZ2^4 - 
            11200*MW2^2*MZ2^5 + 1507*MW2*MZ2^6 + 88*MZ2^7) + 
          27*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((-3*MH2^2*MW2^2*(256608*MW2^7 - 386936*MW2^6*MZ2 + 
              68848*MW2^5*MZ2^2 + 74156*MW2^4*MZ2^3 - 122921*MW2^3*MZ2^4 + 
              117098*MW2^2*MZ2^5 - 16577*MW2*MZ2^6 - 968*MZ2^7) + 
            MH2^3*MW2*(233280*MW2^7 - 351760*MW2^6*MZ2 + 68588*MW2^5*MZ2^2 + 
              53917*MW2^4*MZ2^3 - 102748*MW2^3*MZ2^4 + 104953*MW2^2*MZ2^5 - 
              15070*MW2*MZ2^6 - 880*MZ2^7) + 8*MH2*MW2^3*(116640*MW2^7 - 
              175880*MW2^6*MZ2 + 27868*MW2^5*MZ2^2 + 41417*MW2^4*MZ2^3 - 
              61013*MW2^3*MZ2^4 + 54083*MW2^2*MZ2^5 - 7535*MW2*MZ2^6 - 
              440*MZ2^7) - 16*MW2^4*(23328*MW2^7 - 35176*MW2^6*MZ2 + 
              5552*MW2^5*MZ2^2 + 8332*MW2^4*MZ2^3 - 12235*MW2^3*MZ2^4 + 
              10822*MW2^2*MZ2^5 - 1507*MW2*MZ2^6 - 88*MZ2^7) + 
            MH2^4*(-23328*MW2^7 + 35176*MW2^6*MZ2 - 7928*MW2^5*MZ2^2 - 
              2986*MW2^4*MZ2^3 + 8671*MW2^3*MZ2^4 - 10228*MW2^2*MZ2^5 + 
              1507*MW2*MZ2^6 + 88*MZ2^7) + 27*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*
             SW2^2)*CHl1[Leff, Leff] + 
          (-3*MH2^2*MW2^2*(370656*MW2^7 - 624536*MW2^6*MZ2 + 16576*MW2^5*MZ2^
                2 + 480452*MW2^4*MZ2^3 - 398537*MW2^3*MZ2^4 + 
              162242*MW2^2*MZ2^5 - 16577*MW2*MZ2^6 - 968*MZ2^7) + 
            MH2^3*MW2*(336960*MW2^7 - 567760*MW2^6*MZ2 + 21068*MW2^5*MZ2^2 + 
              423277*MW2^4*MZ2^3 - 353308*MW2^3*MZ2^4 + 145993*MW2^2*MZ2^5 - 
              15070*MW2*MZ2^6 - 880*MZ2^7) + 8*MH2*MW2^3*(168480*MW2^7 - 
              283880*MW2^6*MZ2 + 4108*MW2^5*MZ2^2 + 226097*MW2^4*MZ2^3 - 
              186293*MW2^3*MZ2^4 + 74603*MW2^2*MZ2^5 - 7535*MW2*MZ2^6 - 
              440*MZ2^7) - 16*MW2^4*(33696*MW2^7 - 56776*MW2^6*MZ2 + 
              800*MW2^5*MZ2^2 + 45268*MW2^4*MZ2^3 - 37291*MW2^3*MZ2^4 + 
              14926*MW2^2*MZ2^5 - 1507*MW2*MZ2^6 - 88*MZ2^7) + 
            MH2^4*(-33696*MW2^7 + 56776*MW2^6*MZ2 - 3176*MW2^5*MZ2^2 - 
              39922*MW2^4*MZ2^3 + 33727*MW2^3*MZ2^4 - 14332*MW2^2*MZ2^5 + 
              1507*MW2*MZ2^6 + 88*MZ2^7) + 27*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*
             SW2^2)*CHl3[Leff, Leff] + 4*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
           (4*MW2 - MZ2)*(-(MH2^3*MW2*MZ2^3*SW2*(26*CHl3[1, 1] + 26*
                CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2])) + 
            MH2^2*(72*MW2^5*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 
                3*CHq3[1, 1] - 3*CHq3[2, 2]) - 48*MW2^4*MZ2*(4*CHl3[1, 1] + 
                4*CHl3[2, 2] - CHl3[3, 3] - CHq3[1, 1] - CHq3[2, 2]) + 
              8*MZ2^5*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
                8*CHl3[1, 1] + 8*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
                3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 2*MW2^2*MZ2^3*(
                105*CHl1[1, 1] + 105*CHl1[2, 2] + 24*CHl1[3, 3] - 
                211*CHl3[1, 1] - 211*CHl3[2, 2] + 20*CHl3[3, 3] - 
                24*CHq1[1, 1] - 24*CHq1[2, 2] + 108*CHq3[1, 1] + 
                108*CHq3[2, 2]) + MW2^3*MZ2^2*(198*CHl1[1, 1] + 
                198*CHl1[2, 2] + 36*CHl1[3, 3] - 178*CHl3[1, 1] - 
                178*CHl3[2, 2] - 27*CHl3[3, 3] - 36*CHq1[1, 1] - 
                36*CHq1[2, 2] + 143*CHq3[1, 1] + 143*CHq3[2, 2]) + 
              MW2*MZ2^4*(-12*CHl1[1, 1] - 12*CHl1[2, 2] - 12*CHl1[3, 3] - 
                530*CHl3[1, 1] - 530*CHl3[2, 2] + 115*CHl3[3, 3] + 
                12*CHq1[1, 1] + 12*CHq1[2, 2] + 249*CHq3[1, 1] + 
                249*CHq3[2, 2])) + 4*MW2^2*(72*MW2^5*(8*CHl3[1, 1] + 
                8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) - 
              48*MW2^4*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] - CHl3[3, 3] - 
                CHq3[1, 1] - CHq3[2, 2]) + 8*MZ2^5*(3*CHl1[1, 1] + 
                3*CHl1[2, 2] + 3*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] - 
                3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - CHq3[1, 1] - 
                CHq3[2, 2]) + 2*MW2^3*MZ2^2*(99*CHl1[1, 1] + 99*CHl1[2, 2] + 
                18*CHl1[3, 3] - 129*CHl3[1, 1] - 129*CHl3[2, 2] - 
                13*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 
                73*CHq3[1, 1] + 73*CHq3[2, 2]) - MW2^2*MZ2^3*(
                210*CHl1[1, 1] + 210*CHl1[2, 2] + 48*CHl1[3, 3] - 
                502*CHl3[1, 1] - 502*CHl3[2, 2] + 41*CHl3[3, 3] - 
                48*CHq1[1, 1] - 48*CHq1[2, 2] + 219*CHq3[1, 1] + 
                219*CHq3[2, 2]) + MW2*MZ2^4*(-12*CHl1[1, 1] - 12*CHl1[2, 2] - 
                12*CHl1[3, 3] - 530*CHl3[1, 1] - 530*CHl3[2, 2] + 
                115*CHl3[3, 3] + 12*CHq1[1, 1] + 12*CHq1[2, 2] + 
                249*CHq3[1, 1] + 249*CHq3[2, 2])) + 
            MH2*MW2*(5*MW2*MZ2^4*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 
                12*CHl1[3, 3] + 530*CHl3[1, 1] + 530*CHl3[2, 2] - 
                115*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 
                249*CHq3[1, 1] - 249*CHq3[2, 2]) - 360*MW2^5*(8*CHl3[1, 1] + 
                8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) + 
              240*MW2^4*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] - CHl3[3, 3] - 
                CHq3[1, 1] - CHq3[2, 2]) - 40*MZ2^5*(3*CHl1[1, 1] + 
                3*CHl1[2, 2] + 3*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] - 
                3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - CHq3[1, 1] - 
                CHq3[2, 2]) - 2*MW2^3*MZ2^2*(495*CHl1[1, 1] + 
                495*CHl1[2, 2] + 90*CHl1[3, 3] - 349*CHl3[1, 1] - 
                349*CHl3[2, 2] - 66*CHl3[3, 3] - 90*CHq1[1, 1] - 
                90*CHq1[2, 2] + 362*CHq3[1, 1] + 362*CHq3[2, 2]) + 
              MW2^2*MZ2^3*(1050*CHl1[1, 1] + 1050*CHl1[2, 2] + 
                240*CHl1[3, 3] - 1918*CHl3[1, 1] - 1918*CHl3[2, 2] + 
                203*CHl3[3, 3] - 240*CHq1[1, 1] - 240*CHq1[2, 2] + 
                1089*CHq3[1, 1] + 1089*CHq3[2, 2]))))))/
      (4608*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*
       SW2^2) + (MW*B0i[bb0, 0, 0, MH2]*
       (27*(-928*MH2*MW2^5*(2*MW2 - MZ2)*MZ2 + 320*MW2^6*(2*MW2 - MZ2)*MZ2 + 
          10*MH2^5*MW2^2*(-2*MW2 + MZ2) - 2*MH2^3*MW2^3*
           (40*MW2^2 + 526*MW2*MZ2 - 273*MZ2^2) + MH2^4*MW2^2*
           (66*MW2^2 + 157*MW2*MZ2 - 95*MZ2^2) + 16*MH2^2*MW2^4*
           (2*MW2^2 + 145*MW2*MZ2 - 73*MZ2^2) + MH2^6*(2*MW2^2 - 3*MW2*MZ2 + 
            MZ2^2))*CHe[Leff, Leff] - 
        54*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl1[Leff, Leff] - 
        54*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl3[Leff, Leff] + 
        8*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
         (MH2^4*(3*MW2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 
              3*CHq3[1, 1] - 3*CHq3[2, 2]) + MZ2*(26*CHl3[1, 1] + 
              26*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2])) + 
          48*MW2^4*MZ2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 
            3*CHq3[1, 1] - 3*CHq3[2, 2]) - 96*MH2*MW2^3*MZ2*
           (17*CHl3[1, 1] + 17*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 
            3*CHq3[2, 2]) + 2*MH2^2*MW2^2*(6*MW2*(8*CHl3[1, 1] + 
              8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) + 
            MZ2*(484*CHl3[1, 1] + 484*CHl3[2, 2] - 29*(CHl3[3, 3] + 
                3*(CHq3[1, 1] + CHq3[2, 2])))) + MH2^3*MW2*
           (-15*MW2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 
              3*CHq3[1, 1] - 3*CHq3[2, 2]) + MZ2*(-232*CHl3[1, 1] - 
              232*CHl3[2, 2] + 11*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 
                   2])))))))/(4608*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MW2*MZ2*
       Pi^3) + (B0i[bb0, MW2, 0, MT2]*(-9*MW*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*
         (2*MW2 - MZ2)*CHe[Leff, Leff] + 
        2*MW*(-9*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW2*CHl1[Leff, Leff] - 
          9*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW2*CHl3[Leff, Leff] + 
          4*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 
            CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 9*CHq3[3, 3]))))/
      (256*(MT2 - MW2)*MW2*Pi^3) + (MW*B0i[bb0, 0, 0, MZ2]*
       (-((2*MW2 - MZ2)*(31504*MW2^6 - 45404*MW2^5*MZ2 + 
           2*MW2^4*(54*MH2 - 11159*MZ2)*MZ2 + MW2^2*(162*MH2 - 23053*MZ2)*
            MZ2^3 + 61*MZ2^6 + MW2*MZ2^4*(-27*MH2 + 1966*MZ2) + 
           MW2^3*MZ2^2*(-243*MH2 + 58216*MZ2))*CHe[Leff, Leff]) - 
        2*MZ2*SW2*((28912*MW2^6 - 43460*MW2^5*MZ2 + 
            2*MW2^4*(54*MH2 - 8729*MZ2)*MZ2 + MW2^2*(162*MH2 - 22081*MZ2)*
             MZ2^3 + 61*MZ2^6 + MW2*MZ2^4*(-27*MH2 + 1966*MZ2) + 
            MW2^3*MZ2^2*(-243*MH2 + 53032*MZ2))*CHl1[Leff, Leff] + 
          (39280*MW2^6 - 51236*MW2^5*MZ2 + 2*MW2^4*(54*MH2 - 18449*MZ2)*MZ2 + 
            MW2^2*(162*MH2 - 25969*MZ2)*MZ2^3 + 61*MZ2^6 + 
            MW2*MZ2^4*(-27*MH2 + 1966*MZ2) + MW2^3*MZ2^2*(-243*MH2 + 
              73768*MZ2))*CHl3[Leff, Leff] - 4*MW2*(4*MW2 - MZ2)*
           (12*MW2^4*(88*CHl3[1, 1] + 88*CHl3[2, 2] - 13*CHl3[3, 3] - 
              31*CHq3[1, 1] - 31*CHq3[2, 2]) + MZ2^4*(-24*CHl1[1, 1] - 
              24*CHl1[2, 2] - 24*CHl1[3, 3] - 38*CHl3[1, 1] - 38*CHl3[2, 2] + 
              23*CHl3[3, 3] + 24*CHq1[1, 1] + 24*CHq1[2, 2] + 5*CHq3[1, 1] + 
              5*CHq3[2, 2]) - MW2*MZ2^2*(3*MH2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 
                CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) + 
              MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 54*CHd[3, 3] + 
                54*CHe[1, 1] + 54*CHe[2, 2] + 54*CHe[3, 3] + 42*CHl1[1, 1] + 
                42*CHl1[2, 2] + 42*CHl1[3, 3] - 1054*CHl3[1, 1] - 
                1054*CHl3[2, 2] + 77*CHl3[3, 3] - 42*CHq1[1, 1] - 
                42*CHq1[2, 2] - 108*CHq1[3, 3] + 135*CHq3[1, 1] + 
                135*CHq3[2, 2] - 108*CHq3[3, 3] - 108*CHu[1, 1] - 
                108*CHu[2, 2])) + 3*MW2^2*MZ2*(MH2*(8*CHl3[1, 1] + 
                8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) + 
              2*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
                18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 53*CHl1[1, 1] + 
                53*CHl1[2, 2] + 26*CHl1[3, 3] - 475*CHl3[1, 1] - 
                475*CHl3[2, 2] + 43*CHl3[3, 3] - 26*CHq1[1, 1] - 
                26*CHq1[2, 2] - 9*CHq1[3, 3] + 145*CHq3[1, 1] + 
                145*CHq3[2, 2] - 9*CHq3[3, 3] - 36*CHu[1, 1] - 
                36*CHu[2, 2])) - 2*MW2^3*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
              27*CHd[3, 3] + 27*CHe[1, 1] + 27*CHe[2, 2] + 27*CHe[3, 3] + 
              126*CHl1[1, 1] + 126*CHl1[2, 2] + 45*CHl1[3, 3] - 
              308*CHl3[1, 1] - 308*CHl3[2, 2] + 24*CHl3[3, 3] - 
              45*CHq1[1, 1] - 45*CHq1[2, 2] + 27*CHq1[3, 3] + 
              184*CHq3[1, 1] + 184*CHq3[2, 2] + 27*CHq3[3, 3] - 
              54*CHu[1, 1] - 54*CHu[2, 2])))))/(4608*MW2*(4*MW2 - MZ2)*MZ2^3*
       Pi^3*SW2^2) + (MW*B0i[bb0, MZ2, MT2, MT2]*
       (-9*(2*MW2 - MZ2)*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 3*MZ2^2)*
         CHe[Leff, Leff] - 18*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 
          3*MZ2^2)*SW2*CHl1[Leff, Leff] - 18*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 
          20*MW2*MZ2 - 3*MZ2^2)*SW2*CHl3[Leff, Leff] - 
        8*MW2*(MZ2^2*(-8*CHl3[1, 1] - 8*CHl3[2, 2] + CHl3[3, 3] + 
            9*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 9*CHq3[3, 3] - 
            18*CHu[3, 3]) + 4*MT2*MW2*(16*CHl3[1, 1] + 16*CHl3[2, 2] - 
            2*CHl3[3, 3] + 9*CHq1[3, 3] - 6*CHq3[1, 1] - 6*CHq3[2, 2] - 
            9*CHq3[3, 3] + 9*CHu[3, 3]) + 2*MW2*MZ2*(16*CHl3[1, 1] + 
            16*CHl3[2, 2] - 2*CHl3[3, 3] + 9*CHq1[3, 3] - 6*CHq3[1, 1] - 
            6*CHq3[2, 2] - 9*CHq3[3, 3] + 9*CHu[3, 3]) + 
          MT2*MZ2*(-88*CHl3[1, 1] - 88*CHl3[2, 2] + 11*CHl3[3, 3] - 
            63*CHq1[3, 3] + 33*CHq3[1, 1] + 33*CHq3[2, 2] + 63*CHq3[3, 3] + 
            45*CHu[3, 3]))))/(768*MZ2*Pi^3) + 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*(9*(2*MW2 - MZ2)*
         (5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
          4*MW2^2*(-10*MW2 + 9*MZ2))*CHe[Leff, Leff] - 
        2*(-9*MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
            4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl1[Leff, Leff] - 
          9*MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
            4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl3[Leff, Leff] + 
          4*(MT2 - MW2)*MW2*(3*MT2*MZ2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 
              CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 9*CHq3[3, 3]) + 
            MW2*MZ2*(91*CHl3[1, 1] + 91*CHl3[2, 2] - 8*CHl3[3, 3] - 
              6*(3*CHq1[3, 3] + 4*CHq3[1, 1] + 4*CHq3[2, 2] + 15*CHq3[3, 3] - 
                6*CHu[3, 3])) - 4*MW2^2*(16*CHl3[1, 1] + 16*CHl3[2, 2] - 
              2*CHl3[3, 3] + 9*CHq1[3, 3] - 6*CHq3[1, 1] - 6*CHq3[2, 2] - 
              9*CHq3[3, 3] + 9*CHu[3, 3])))))/(768*(MT2 - MW2)*MW2*MZ2*
       Pi^3) - 
     (3*(2*MW2 - MZ2)*(-16*MW2^3*(432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 
             25*MW2*MZ2^2 - 3*MZ2^3) + MW2*(63114*MW2*MZ2^4 - 2849*MZ2^5 + 
             MW2^5*(339536 - 16128*Pi^2) + 8*MW2^3*MZ2^2*(117721 - 2304*
                Pi^2) + 180*MW2^4*MZ2*(-5273 + 176*Pi^2) + 5*MW2^2*MZ2^3*
              (-78097 + 576*Pi^2)) + MT2*(-63114*MW2*MZ2^4 + 2849*MZ2^5 + 
             MW2^2*MZ2^3*(389189 - 2880*Pi^2) - 36*MW2^4*MZ2*(-26821 + 880*
                Pi^2) + 16*MW2^5*(-22301 + 1008*Pi^2) + 8*MW2^3*MZ2^2*
              (-117451 + 2304*Pi^2))) - 9*MH2^2*MW2*
          (432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
           MT2*(-63114*MW2*MZ2^4 + 2849*MZ2^5 + MW2^2*MZ2^3*(388541 - 2880*
                Pi^2) - 36*MW2^4*MZ2*(-26749 + 880*Pi^2) + 
             16*MW2^5*(-22301 + 1008*Pi^2) + 16*MW2^3*MZ2^2*(-58523 + 1152*
                Pi^2)) + MW2*(63114*MW2*MZ2^4 - 2849*MZ2^5 + 
             MW2^5*(339536 - 16128*Pi^2) - 32*MW2^3*MZ2^2*(-29329 + 576*
                Pi^2) + 36*MW2^4*MZ2*(-26293 + 880*Pi^2) + 
             MW2^2*MZ2^3*(-389837 + 2880*Pi^2))) + 
         MH2^3*(432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
             3*MZ2^3) + MT2*(-63114*MW2*MZ2^4 + 2849*MZ2^5 - 
             180*MW2^4*MZ2*(-5345 + 176*Pi^2) - 5*MW2^2*MZ2^3*
              (-77665 + 576*Pi^2) + 16*MW2^5*(-22301 + 1008*Pi^2) + 
             8*MW2^3*MZ2^2*(-116911 + 2304*Pi^2)) + 
           MW2*(63114*MW2*MZ2^4 - 2849*MZ2^5 + MW2^5*(339536 - 16128*Pi^2) + 
             8*MW2^3*MZ2^2*(117181 - 2304*Pi^2) + 36*MW2^4*MZ2*
              (-26269 + 880*Pi^2) + MW2^2*MZ2^3*(-389621 + 2880*Pi^2))) + 
         24*MH2*MW2^2*(432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 
             25*MW2*MZ2^2 - 3*MZ2^3) + MW2*(63114*MW2*MZ2^4 - 2849*MZ2^5 + 
             MW2^5*(339536 - 16128*Pi^2) + 2*MW2^3*MZ2^2*(469759 - 9216*
                Pi^2) + 180*MW2^4*MZ2*(-5263 + 176*Pi^2) + 5*MW2^2*MZ2^3*
              (-78007 + 576*Pi^2)) + MT2*(-63114*MW2*MZ2^4 + 2849*MZ2^5 + 
             MW2^2*MZ2^3*(388739 - 2880*Pi^2) - 36*MW2^4*MZ2*(-26771 + 880*
                Pi^2) + 16*MW2^5*(-22301 + 1008*Pi^2) + 2*MW2^3*MZ2^2*
              (-468679 + 9216*Pi^2))))*CHe[Leff, Leff] + 
       2*MZ2*SW2*(3*(-16*MW2^3*(432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*
                MW2*MZ2^2 - 3*MZ2^3) + MW2*(47076*MW2*MZ2^4 - 2849*MZ2^5 + 
               MW2^5*(344720 - 16128*Pi^2) + 4*MW2^3*MZ2^2*(190163 - 
                 4608*Pi^2) + 36*MW2^4*MZ2*(-23917 + 880*Pi^2) + MW2^2*MZ2^3*
                (-286643 + 2880*Pi^2)) + MT2*(-47076*MW2*MZ2^4 + 2849*MZ2^5 + 
               MW2^2*MZ2^3*(285347 - 2880*Pi^2) - 36*MW2^4*MZ2*(-24373 + 
                 880*Pi^2) + 16*MW2^5*(-22625 + 1008*Pi^2) + 4*MW2^3*MZ2^2*
                (-189623 + 4608*Pi^2))) - 9*MH2^2*MW2*
            (432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(47076*MW2*MZ2^4 - 2849*MZ2^5 + MW2^5*
                (344720 - 16128*Pi^2) + 4*MW2^3*MZ2^2*(189353 - 4608*Pi^2) + 
               180*MW2^4*MZ2*(-4769 + 176*Pi^2) + 5*MW2^2*MZ2^3*(-57199 + 
                 576*Pi^2)) + MT2*(-47076*MW2*MZ2^4 + 2849*MZ2^5 + MW2^2*
                MZ2^3*(284699 - 2880*Pi^2) - 36*MW2^4*MZ2*(-24301 + 
                 880*Pi^2) + 16*MW2^5*(-22625 + 1008*Pi^2) + 4*MW2^3*MZ2^2*
                (-188813 + 4608*Pi^2))) + MH2^3*(432*MT2^2*MW2*
              (40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(47076*MW2*MZ2^4 - 2849*MZ2^5 + MW2^5*(344720 - 
                 16128*Pi^2) + 4*MW2^3*MZ2^2*(189083 - 4608*Pi^2) + 36*MW2^4*
                MZ2*(-23821 + 880*Pi^2) + MW2^2*MZ2^3*(-285779 + 
                 2880*Pi^2)) + MT2*(-47076*MW2*MZ2^4 + 2849*MZ2^5 + MW2^2*
                MZ2^3*(284483 - 2880*Pi^2) - 396*MW2^4*MZ2*(-2207 + 
                 80*Pi^2) + 16*MW2^5*(-22625 + 1008*Pi^2) + 4*MW2^3*MZ2^2*
                (-188543 + 4608*Pi^2))) + 24*MH2*MW2^2*
            (432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(47076*MW2*MZ2^4 - 2849*MZ2^5 + MW2^5*
                (344720 - 16128*Pi^2) + 2*MW2^3*MZ2^2*(379201 - 9216*Pi^2) + 
               36*MW2^4*MZ2*(-23867 + 880*Pi^2) + MW2^2*MZ2^3*(-286193 + 
                 2880*Pi^2)) + MT2*(-47076*MW2*MZ2^4 + 2849*MZ2^5 + MW2^2*
                MZ2^3*(284897 - 2880*Pi^2) - 36*MW2^4*MZ2*(-24323 + 
                 880*Pi^2) + 16*MW2^5*(-22625 + 1008*Pi^2) + 2*MW2^3*MZ2^2*
                (-378121 + 9216*Pi^2))))*CHl1[Leff, Leff] + 
         3*(-16*MW2^3*(432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MW2*(46932*MW2*MZ2^4 - 2849*MZ2^5 + MW2^5*
                (301520 - 16128*Pi^2) + 4*MW2^3*MZ2^2*(199649 - 4608*Pi^2) + 
               36*MW2^4*MZ2*(-23513 + 880*Pi^2) + MW2^2*MZ2^3*(-295787 + 
                 2880*Pi^2)) + MT2*(-46932*MW2*MZ2^4 + 2849*MZ2^5 + MW2^2*
                MZ2^3*(294491 - 2880*Pi^2) - 396*MW2^4*MZ2*(-2179 + 
                 80*Pi^2) + 16*MW2^5*(-19925 + 1008*Pi^2) + 4*MW2^3*MZ2^2*
                (-199109 + 4608*Pi^2))) - 9*MH2^2*MW2*
            (432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(46932*MW2*MZ2^4 - 2849*MZ2^5 + MW2^5*
                (301520 - 16128*Pi^2) + 4*MW2^3*MZ2^2*(198839 - 4608*Pi^2) + 
               396*MW2^4*MZ2*(-2131 + 80*Pi^2) + MW2^2*MZ2^3*(-295139 + 
                 2880*Pi^2)) + MT2*(-46932*MW2*MZ2^4 + 2849*MZ2^5 + MW2^2*
                MZ2^3*(293843 - 2880*Pi^2) - 36*MW2^4*MZ2*(-23897 + 
                 880*Pi^2) + 16*MW2^5*(-19925 + 1008*Pi^2) + 4*MW2^3*MZ2^2*
                (-198299 + 4608*Pi^2))) + MH2^3*(432*MT2^2*MW2*
              (40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(46932*MW2*MZ2^4 - 2849*MZ2^5 + MW2^5*(301520 - 
                 16128*Pi^2) + 4*MW2^3*MZ2^2*(198569 - 4608*Pi^2) + 36*MW2^4*
                MZ2*(-23417 + 880*Pi^2) + MW2^2*MZ2^3*(-294923 + 
                 2880*Pi^2)) + MT2*(-46932*MW2*MZ2^4 + 2849*MZ2^5 + MW2^2*
                MZ2^3*(293627 - 2880*Pi^2) - 36*MW2^4*MZ2*(-23873 + 
                 880*Pi^2) + 16*MW2^5*(-19925 + 1008*Pi^2) + 4*MW2^3*MZ2^2*
                (-198029 + 4608*Pi^2))) + 24*MH2*MW2^2*
            (432*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(46932*MW2*MZ2^4 - 2849*MZ2^5 + MW2^5*
                (301520 - 16128*Pi^2) + 2*MW2^3*MZ2^2*(398173 - 9216*Pi^2) + 
               396*MW2^4*MZ2*(-2133 + 80*Pi^2) + MW2^2*MZ2^3*(-295337 + 
                 2880*Pi^2)) + MT2*(-46932*MW2*MZ2^4 + 2849*MZ2^5 + MW2^2*
                MZ2^3*(294041 - 2880*Pi^2) - 36*MW2^4*MZ2*(-23919 + 
                 880*Pi^2) + 16*MW2^5*(-19925 + 1008*Pi^2) + 2*MW2^3*MZ2^2*
                (-397093 + 9216*Pi^2))))*CHl3[Leff, Leff] + 
         4*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*
          (6*MH2^2*MW2*MZ2*(25*CHl3[1, 1] + 25*CHl3[2, 2] - 
             2*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
           MH2*(3*MZ2^3*(48*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] - 2248*
                CHl3[1, 1] - 2248*CHl3[2, 2] + 249*CHl3[3, 3] - 48*
                CHq1[1, 1] - 48*CHq1[2, 2] + 875*CHq3[1, 1] + 875*
                CHq3[2, 2]) - 12*MW2^3*(8*(-329 + 16*Pi^2)*CHl3[1, 1] + 8*
                (-329 + 16*Pi^2)*CHl3[2, 2] + 349*CHl3[3, 3] - 16*Pi^2*
                CHl3[3, 3] + 967*CHq3[1, 1] - 48*Pi^2*CHq3[1, 1] + 967*
                CHq3[2, 2] - 48*Pi^2*CHq3[2, 2]) + 4*MW2^2*
              (-36*MT2*(16*CHl3[1, 1] + 16*CHl3[2, 2] - 2*CHl3[3, 3] + 
                 9*CHq1[3, 3] - 6*CHq3[1, 1] - 6*CHq3[2, 2] - 9*CHq3[3, 3] + 
                 9*CHu[3, 3]) + MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 
                 54*CHd[3, 3] + 54*CHe[1, 1] + 54*CHe[2, 2] + 54*CHe[3, 3] - 
                 9*CHl1[1, 1] - 9*CHl1[2, 2] - 9*CHl1[3, 3] - 16387*
                  CHl3[1, 1] + 384*Pi^2*CHl3[1, 1] - 16387*CHl3[2, 2] + 
                 384*Pi^2*CHl3[2, 2] + 2321*CHl3[3, 3] - 48*Pi^2*CHl3[3, 3] + 
                 9*CHq1[1, 1] + 9*CHq1[2, 2] + 108*CHq1[3, 3] + 
                 6651*CHq3[1, 1] - 144*Pi^2*CHq3[1, 1] + 6651*CHq3[2, 2] - 
                 144*Pi^2*CHq3[2, 2] + 486*CHq3[3, 3] - 108*CHu[1, 1] - 
                 108*CHu[2, 2] + 54*CHu[3, 3])) - 3*MW2*MZ2*
              (-6*MT2*(59*CHl3[1, 1] + 59*CHl3[2, 2] - 2*(2*CHl3[3, 3] + 
                   18*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 
                   9*CHq3[3, 3] - 36*CHu[3, 3])) + MZ2*(72*CHd[1, 1] + 
                 72*CHd[2, 2] + 72*CHd[3, 3] + 72*CHe[1, 1] + 72*CHe[2, 2] + 
                 72*CHe[3, 3] + 36*CHl1[1, 1] + 36*CHl1[2, 2] + 
                 36*CHl1[3, 3] - 11346*CHl3[1, 1] - 11346*CHl3[2, 2] + 
                 1273*CHl3[3, 3] - 36*CHq1[1, 1] - 36*CHq1[2, 2] - 
                 180*CHq1[3, 3] + 3851*CHq3[1, 1] + 3851*CHq3[2, 2] - 
                 108*CHq3[3, 3] - 144*CHu[1, 1] - 144*CHu[2, 2] + 
                 72*CHu[3, 3]))) + 4*MW2*(-3*MZ2^3*(48*CHl1[1, 1] + 48*
                CHl1[2, 2] + 48*CHl1[3, 3] - 2248*CHl3[1, 1] - 2248*
                CHl3[2, 2] + 249*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 
               875*CHq3[1, 1] + 875*CHq3[2, 2]) + 12*MW2^3*
              (8*(-329 + 16*Pi^2)*CHl3[1, 1] + 8*(-329 + 16*Pi^2)*
                CHl3[2, 2] + 349*CHl3[3, 3] - 16*Pi^2*CHl3[3, 3] + 967*
                CHq3[1, 1] - 48*Pi^2*CHq3[1, 1] + 967*CHq3[2, 2] - 48*Pi^2*
                CHq3[2, 2]) - 4*MW2^2*(-36*MT2*(16*CHl3[1, 1] + 
                 16*CHl3[2, 2] - 2*CHl3[3, 3] + 9*CHq1[3, 3] - 6*CHq3[1, 1] - 
                 6*CHq3[2, 2] - 9*CHq3[3, 3] + 9*CHu[3, 3]) + MZ2*
                (54*CHd[1, 1] + 54*CHd[2, 2] + 54*CHd[3, 3] + 54*CHe[1, 1] + 
                 54*CHe[2, 2] + 54*CHe[3, 3] - 9*CHl1[1, 1] - 9*CHl1[2, 2] - 
                 9*CHl1[3, 3] - 16309*CHl3[1, 1] + 384*Pi^2*CHl3[1, 1] - 
                 16309*CHl3[2, 2] + 384*Pi^2*CHl3[2, 2] + 2318*CHl3[3, 3] - 
                 48*Pi^2*CHl3[3, 3] + 9*CHq1[1, 1] + 9*CHq1[2, 2] + 
                 108*CHq1[3, 3] + 6642*CHq3[1, 1] - 144*Pi^2*CHq3[1, 1] + 
                 6642*CHq3[2, 2] - 144*Pi^2*CHq3[2, 2] + 486*CHq3[3, 3] - 
                 108*CHu[1, 1] - 108*CHu[2, 2] + 54*CHu[3, 3])) + 
             3*MW2*MZ2*(-6*MT2*(59*CHl3[1, 1] + 59*CHl3[2, 2] - 
                 2*(2*CHl3[3, 3] + 18*CHq1[3, 3] + 6*CHq3[1, 1] + 
                   6*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[3, 3])) + MZ2*
                (72*CHd[1, 1] + 72*CHd[2, 2] + 72*CHd[3, 3] + 72*CHe[1, 1] + 
                 72*CHe[2, 2] + 72*CHe[3, 3] + 36*CHl1[1, 1] + 
                 36*CHl1[2, 2] + 36*CHl1[3, 3] - 11346*CHl3[1, 1] - 
                 11346*CHl3[2, 2] + 1273*CHl3[3, 3] - 36*CHq1[1, 1] - 
                 36*CHq1[2, 2] - 180*CHq1[3, 3] + 3851*CHq3[1, 1] + 
                 3851*CHq3[2, 2] - 108*CHq3[3, 3] - 144*CHu[1, 1] - 
                 144*CHu[2, 2] + 72*CHu[3, 3]))))))/(27648*MW*(MH2 - 4*MW2)^2*
       (MH2 - MW2)*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2))/VMU^2)*
  Class[7] + Class[8]*((Alfas*MW*MW2*QCD*Cll[1, 2, 2, 1])/(2*Pi^2) + 
   ((3*MW*MW2)/(4*Pi) + 
     ((CW2*(-162*MH2^2*MW2*MZ2 - 4*MW2*(324*MT2*MW2*(8*MW2 - 5*MZ2) - 
            38667*MW2*MZ2^2 + 7491*MZ2^3 + 4*MW2^2*MZ2*(18635 - 432*Pi^2) + 
            12*MW2^3*(-2981 + 144*Pi^2)) + MH2*(324*MT2*MW2*(8*MW2 - 5*MZ2) - 
            38667*MW2*MZ2^2 + 7491*MZ2^3 + 16*MW2^2*MZ2*(4679 - 108*Pi^2) + 
            12*MW2^3*(-2981 + 144*Pi^2))))/(3456*MW*(MH2 - 4*MW2)*Pi^3) - 
       (3*MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
          MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
         B0i[bb0, 0, 0, MH2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
       (3*MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
        (32*MZ2*Pi^3) - (MW2*(MH2*MW2*(-3240*MW2^5 + 1200*MW2^4*MZ2 + 
            1456*MW2^3*MZ2^2 - 3011*MW2^2*MZ2^3 + 3225*MW2*MZ2^4 - 
            440*MZ2^5) + MH2^2*(648*MW2^5 - 240*MW2^4*MZ2 - 329*MW2^3*MZ2^2 + 
            640*MW2^2*MZ2^3 - 645*MW2*MZ2^4 + 88*MZ2^5) + 
          4*MW2^2*(648*MW2^5 - 240*MW2^4*MZ2 - 410*MW2^3*MZ2^2 + 
            721*MW2^2*MZ2^3 - 645*MW2*MZ2^4 + 88*MZ2^5) - 
          27*MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/(576*MW*(MH2 - 4*MW2)*
         (MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
       (MW*(1212*MW2^4 + 826*MW2^3*MZ2 + 3*MW2^2*(9*MH2 - 1144*MZ2)*MZ2 - 
          3*MW2*(9*MH2 - 431*MZ2)*MZ2^2 - 61*MZ2^4)*B0i[bb0, 0, 0, MZ2])/
        (576*MZ2^2*Pi^3*SW2) - (9*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*
         B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
       (3*MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)*
         Pi^3) + (3*MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(64*MZ2*Pi^3) + 
       (3*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
        (64*Pi^3) + (3*CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
         B0i[bb0, MZ2, MT2, MT2])/(32*Pi^3) - 
       (3*MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MZ2, MW2, MW2])/(64*MZ2^2*Pi^3) + 
       (3*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
        (2*MZ2*Pi^3) + (9*MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
         C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2^2*Pi^3) + 
       (MW*(MW2 + MZ2)^2*(16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*
         C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi^3) - 
       (9*MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
        (16*Pi^3) + (9*MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*
         C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   ((3*MW*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
        6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
        16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
        8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
        24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
        16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
        8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
        8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
        4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
        4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
        4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
        2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
        6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
        4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
        2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
        4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
        8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
        4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
        12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
        8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
        4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
        16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
        8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
        8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
        16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
        4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
        4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
        8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
        4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
        2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
        8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
        16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
        4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
        2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
        6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
        4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
      (128*Pi^3) - (3*MW*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 
          3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
         Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 
          3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 14*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
        11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (128*MZ2*Pi^3) - (MW*MW2^2*B0i[bb0, 0, 0, MW2]*(2*Cll[1, 1, 1, 1] + 
        81*Cll[1, 1, 2, 2] + 2*(2*Cll[1, 3, 3, 1] + Cll[2, 2, 2, 2] + 
          2*Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 6*Clq3[1, 1, 1, 1] + 
          6*Clq3[1, 1, 2, 2] + 6*Clq3[2, 2, 1, 1] + 6*Clq3[2, 2, 2, 2] + 
          6*Clq3[3, 3, 1, 1] + 6*Clq3[3, 3, 2, 2] + 3*Cqq1[1, 1, 1, 1] + 
          6*Cqq1[1, 2, 2, 1] + 3*Cqq1[2, 2, 2, 2] + 15*Cqq3[1, 1, 1, 1] + 
          36*Cqq3[1, 1, 2, 2] - 6*Cqq3[1, 2, 2, 1] + 15*Cqq3[2, 2, 2, 2])))/
      (144*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
       (Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
        Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
        Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/
      (48*Pi^3) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (-36*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] + 
        18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
        4*MT2*MZ2*Clq3[1, 1, 3, 3] + 46*MW2*MZ2*Clq3[1, 1, 3, 3] + 
        4*MT2*MZ2*Clq3[2, 2, 3, 3] + 46*MW2*MZ2*Clq3[2, 2, 3, 3] + 
        4*MT2*MZ2*Clq3[3, 3, 3, 3] - 8*MW2*MZ2*Clq3[3, 3, 3, 3] - 
        72*MW2^2*Clq3[Leff, Leff, 3, 3] + 90*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
        18*MZ2^2*Clq3[Leff, Leff, 3, 3] + 72*MW2^2*Clu[Leff, Leff, 3, 3] - 
        144*MW2*MZ2*Clu[Leff, Leff, 3, 3] + 72*MZ2^2*Clu[Leff, Leff, 3, 3] - 
        72*MW2^2*Cqe[3, 3, Leff, Leff] + 54*MW2*MZ2*Cqe[3, 3, Leff, Leff] - 
        9*MZ2^2*Cqe[3, 3, Leff, Leff] + 4*MT2*MZ2*Cqq1[1, 3, 3, 1] - 
        8*MW2*MZ2*Cqq1[1, 3, 3, 1] + 4*MT2*MZ2*Cqq1[2, 3, 3, 2] - 
        8*MW2*MZ2*Cqq1[2, 3, 3, 2] + 24*MT2*MZ2*Cqq3[1, 1, 3, 3] - 
        48*MW2*MZ2*Cqq3[1, 1, 3, 3] - 4*MT2*MZ2*Cqq3[1, 3, 3, 1] + 
        8*MW2*MZ2*Cqq3[1, 3, 3, 1] + 24*MT2*MZ2*Cqq3[2, 2, 3, 3] - 
        48*MW2*MZ2*Cqq3[2, 2, 3, 3] - 4*MT2*MZ2*Cqq3[2, 3, 3, 2] + 
        8*MW2*MZ2*Cqq3[2, 3, 3, 2]))/(192*MZ2*Pi^3) + 
     (MW*(108*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] + 
        108*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] + 
        216*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] - 324*MW2*MZ2^2*
         Ced[Leff, Leff, 3, 3] + 108*MZ2^3*Ced[Leff, Leff, 3, 3] + 
        216*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] - 324*MW2*MZ2^2*
         Cee[Leff, Leff, 1, 1] + 108*MZ2^3*Cee[Leff, Leff, 1, 1] + 
        216*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] - 324*MW2*MZ2^2*
         Cee[Leff, Leff, 2, 2] + 108*MZ2^3*Cee[Leff, Leff, 2, 2] + 
        216*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] - 324*MW2*MZ2^2*
         Cee[Leff, Leff, 3, 3] + 108*MZ2^3*Cee[Leff, Leff, 3, 3] - 
        432*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] + 648*MW2*MZ2^2*
         Ceu[Leff, Leff, 1, 1] - 216*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
        432*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] + 648*MW2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] - 216*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
        1296*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] + 1944*MT2*MW2*MZ2*
         Ceu[Leff, Leff, 3, 3] + 216*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
        648*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 324*MW2*MZ2^2*
         Ceu[Leff, Leff, 3, 3] + 108*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
        216*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] + 432*MW2*MZ2^2*
         Cld[Leff, Leff, 1, 1] - 216*MZ2^3*Cld[Leff, Leff, 1, 1] - 
        216*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] + 432*MW2*MZ2^2*
         Cld[Leff, Leff, 2, 2] - 216*MZ2^3*Cld[Leff, Leff, 2, 2] - 
        216*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] + 432*MW2*MZ2^2*
         Cld[Leff, Leff, 3, 3] - 216*MZ2^3*Cld[Leff, Leff, 3, 3] + 
        216*MW2^2*MZ2*Cle[1, 1, Leff, Leff] - 324*MW2*MZ2^2*
         Cle[1, 1, Leff, Leff] + 108*MZ2^3*Cle[1, 1, Leff, Leff] + 
        216*MW2^2*MZ2*Cle[2, 2, Leff, Leff] - 324*MW2*MZ2^2*
         Cle[2, 2, Leff, Leff] + 108*MZ2^3*Cle[2, 2, Leff, Leff] + 
        216*MW2^2*MZ2*Cle[3, 3, Leff, Leff] - 324*MW2*MZ2^2*
         Cle[3, 3, Leff, Leff] + 108*MZ2^3*Cle[3, 3, Leff, Leff] - 
        216*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] + 432*MW2*MZ2^2*
         Cle[Leff, Leff, 1, 1] - 216*MZ2^3*Cle[Leff, Leff, 1, 1] - 
        216*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] + 432*MW2*MZ2^2*
         Cle[Leff, Leff, 2, 2] - 216*MZ2^3*Cle[Leff, Leff, 2, 2] - 
        216*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] + 432*MW2*MZ2^2*
         Cle[Leff, Leff, 3, 3] - 216*MZ2^3*Cle[Leff, Leff, 3, 3] + 
        16*MW2^2*MZ2*Cll[1, 1, 1, 1] - 1620*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
        32*MW2^2*MZ2*Cll[1, 3, 3, 1] + 16*MW2^2*MZ2*Cll[2, 2, 2, 2] + 
        32*MW2^2*MZ2*Cll[2, 3, 3, 2] + 16*MW2^2*MZ2*Cll[3, 3, 3, 3] + 
        216*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] - 324*MW2*MZ2^2*
         Cll[Leff, 1, 1, Leff] + 108*MZ2^3*Cll[Leff, 1, 1, Leff] + 
        216*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] - 324*MW2*MZ2^2*
         Cll[Leff, 2, 2, Leff] + 108*MZ2^3*Cll[Leff, 2, 2, Leff] + 
        216*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] - 324*MW2*MZ2^2*
         Cll[Leff, 3, 3, Leff] + 108*MZ2^3*Cll[Leff, 3, 3, Leff] - 
        432*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] + 864*MW2*MZ2^2*
         Cll[Leff, Leff, 1, 1] - 432*MZ2^3*Cll[Leff, Leff, 1, 1] - 
        432*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] + 864*MW2*MZ2^2*
         Cll[Leff, Leff, 2, 2] - 432*MZ2^3*Cll[Leff, Leff, 2, 2] - 
        432*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] + 864*MW2*MZ2^2*
         Cll[Leff, Leff, 3, 3] - 432*MZ2^3*Cll[Leff, Leff, 3, 3] + 
        216*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] - 432*MW2*MZ2^2*
         Clq1[Leff, Leff, 1, 1] + 216*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
        216*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] - 432*MW2*MZ2^2*
         Clq1[Leff, Leff, 2, 2] + 216*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
        1296*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] - 1620*MT2*MW2*MZ2*
         Clq1[Leff, Leff, 3, 3] - 432*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        324*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 378*MW2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] + 54*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
        192*MW2^2*MZ2*Clq3[1, 1, 1, 1] - 192*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 
        342*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 48*MW2^2*MZ2*Clq3[1, 1, 3, 3] - 
        192*MW2^2*MZ2*Clq3[2, 2, 1, 1] - 192*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 
        342*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] + 48*MW2^2*MZ2*Clq3[2, 2, 3, 3] - 
        192*MW2^2*MZ2*Clq3[3, 3, 1, 1] - 192*MW2^2*MZ2*Clq3[3, 3, 2, 2] - 
        144*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] + 48*MW2^2*MZ2*Clq3[3, 3, 3, 3] - 
        648*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] + 648*MW2*MZ2^2*
         Clq3[Leff, Leff, 1, 1] - 648*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] + 
        648*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] - 1296*MT2*MW2^2*
         Clq3[Leff, Leff, 3, 3] + 1620*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
        324*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 162*MW2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] + 162*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
        432*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] - 864*MW2*MZ2^2*
         Clu[Leff, Leff, 1, 1] + 432*MZ2^3*Clu[Leff, Leff, 1, 1] + 
        432*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] - 864*MW2*MZ2^2*
         Clu[Leff, Leff, 2, 2] + 432*MZ2^3*Clu[Leff, Leff, 2, 2] + 
        1296*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 2592*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 216*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        1296*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 432*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 216*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        216*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] + 324*MW2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 108*MZ2^3*Cqe[1, 1, Leff, Leff] - 
        216*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] + 324*MW2*MZ2^2*
         Cqe[2, 2, Leff, Leff] - 108*MZ2^3*Cqe[2, 2, Leff, Leff] - 
        1296*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 972*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 432*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
        162*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 162*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] - 27*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        48*MW2^2*MZ2*Cqq1[1, 1, 1, 1] + 96*MW2^2*MZ2*Cqq1[1, 2, 2, 1] - 
        360*MT2*MW2*MZ2*Cqq1[1, 3, 3, 1] + 192*MW2^2*MZ2*Cqq1[1, 3, 3, 1] + 
        48*MW2^2*MZ2*Cqq1[2, 2, 2, 2] - 360*MT2*MW2*MZ2*Cqq1[2, 3, 3, 2] + 
        192*MW2^2*MZ2*Cqq1[2, 3, 3, 2] - 624*MW2^2*MZ2*Cqq3[1, 1, 1, 1] - 
        1152*MW2^2*MZ2*Cqq3[1, 1, 2, 2] - 864*MT2*MW2*MZ2*Cqq3[1, 1, 3, 3] + 
        288*MW2^2*MZ2*Cqq3[1, 1, 3, 3] - 96*MW2^2*MZ2*Cqq3[1, 2, 2, 1] + 
        360*MT2*MW2*MZ2*Cqq3[1, 3, 3, 1] - 192*MW2^2*MZ2*Cqq3[1, 3, 3, 1] - 
        624*MW2^2*MZ2*Cqq3[2, 2, 2, 2] - 864*MT2*MW2*MZ2*Cqq3[2, 2, 3, 3] + 
        288*MW2^2*MZ2*Cqq3[2, 2, 3, 3] + 360*MT2*MW2*MZ2*Cqq3[2, 3, 3, 2] - 
        192*MW2^2*MZ2*Cqq3[2, 3, 3, 2]))/(3456*MZ2*Pi^3))/VMU^2) + 
 (Class[6]*((-9*MT*MW2^2*CuW[3, 3])/(8*Sqrt[2]*Pi^3) - 
    (9*MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3) + 
    (9*MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (9*MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (3*MW*MZ*SW*CuB[3, 3] + (-11*MW2 + 5*MZ2)*CuW[3, 3]))/
     (32*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamW_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VMU^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VMU^2) + 
 ((MW*(27*MH2^2*MW2*MZ2^2*(-3*MW2 + MZ2) + MH2*(-2592*MW2^5 - 369*MW2*MZ2^4 + 
        176*MZ2^5 + 18*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 
          9*MZ2^3) + 8*MW2^4*MZ2*(-1373 + 144*Pi^2) - 
        6*MW2^3*MZ2^2*(-4619 + 288*Pi^2) + MW2^2*MZ2^3*(-11587 + 576*Pi^2)) - 
      4*MW2*(-2592*MW2^5 - 369*MW2*MZ2^4 + 176*MZ2^5 + 
        18*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 9*MZ2^3) + 
        8*MW2^4*MZ2*(-1373 + 144*Pi^2) - 6*MW2^3*MZ2^2*(-4601 + 288*Pi^2) + 
        MW2^2*MZ2^3*(-11587 + 576*Pi^2))))/(2304*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
     MZ2^2*Pi^3) - (3*MW*(16*MW2^4*(2*MW2 - MZ2)*MZ2 + 
      16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 
        7*MZ2^2) + MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + 
      MH2^3*MW2*(-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2))*B0i[bb0, 0, 0, MH2])/
    (128*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + MT2*MW2*(-64*MW2^3 + 80*MW2^2*MZ2 + 
        11*MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (64*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
   (MW*(27*MH2^3*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
      MH2^2*(1296*MW2^6 - 804*MW2^5*MZ2 - 1169*MW2^4*MZ2^2 + 
        1426*MW2^3*MZ2^3 - 834*MW2^2*MZ2^4 + 335*MW2*MZ2^5 - 88*MZ2^6) + 
      4*MW2^2*(1296*MW2^6 - 804*MW2^5*MZ2 - 1088*MW2^4*MZ2^2 + 
        1183*MW2^3*MZ2^3 - 672*MW2^2*MZ2^4 + 335*MW2*MZ2^5 - 88*MZ2^6) + 
      MH2*MW2*(-6480*MW2^6 + 4020*MW2^5*MZ2 + 5224*MW2^4*MZ2^2 - 
        6077*MW2^3*MZ2^3 + 3738*MW2^2*MZ2^4 - 1675*MW2*MZ2^5 + 440*MZ2^6))*
     B0i[bb0, 0, 0, MW2])/(1152*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^3*
     Pi^3*SW2) - (MW*(1776*MW2^5 + 440*MW2^4*MZ2 + MW2^3*(27*MH2 - 4774*MZ2)*
       MZ2 - 3*MW2^2*(9*MH2 - 953*MZ2)*MZ2^2 - 524*MW2*MZ2^4 + 61*MZ2^5)*
     B0i[bb0, 0, 0, MZ2])/(1152*(2*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
   (9*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (3*MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3) + 
   (3*MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(128*MZ2*Pi^3) + 
   (3*MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (128*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (64*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
   (3*MW*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(128*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (3*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ2*Pi^3) + 
   (MW*(MW2 + MZ2)^2*(16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^3))/VMU^4 + 
 (((-3*CWw*MW2^3*(36*MW2^2 - 61*MW2*MZ2 + 32*MZ2^2))/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + 
    (9*CWw*MW2^3*(12*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + (9*CWw*MW2^2*(8*MW2 - MZ2)*
      B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (9*CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) - 
    (27*CWw*MW2^4*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + 
    (9*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/
  VMU^3 + ((-9*CHD*MW*MW2^2)/(32*MW2*Pi - 16*MZ2*Pi) - 
   (3*Alfas*CHD*MW*MW2^2*QCD)/(8*(2*MW2 - MZ2)*Pi^2) + 
   (-1/9216*(MW2*(72*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          MZ2^2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
          (4*MW2^2*(27*MW2 - 17*MZ2) + MH2^2*(9*MW2 - 3*MZ2) + 
           MH2*MW2*(-39*MW2 + 17*MZ2)) + CHD*(27*MH2^4*(MT2 - MW2)*MW2*MZ2^2*
            (56*MW2^5 - 114*MW2^4*MZ2 + 65*MW2^3*MZ2^2 + 2*MW2^2*MZ2^3 - 
             11*MW2*MZ2^4 + 2*MZ2^5) - 16*MW2^3*(18*MT2^2*MW2^2*
              (3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*
                MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + 
             MT2*(-179712*MW2^9 + 7067*MW2^2*MZ2^7 - 3134*MW2*MZ2^8 + 352*
                MZ2^9 + 2*MW2^5*MZ2^4*(771023 - 31968*Pi^2) + 2*MW2^3*MZ2^6*
                (31037 - 864*Pi^2) + 1728*MW2^8*MZ2*(35 + 16*Pi^2) - 48*MW2^7*
                MZ2^2*(-23371 + 1872*Pi^2) + 8*MW2^6*MZ2^3*(-261481 + 
                 13824*Pi^2) + MW2^4*MZ2^5*(-521077 + 17280*Pi^2)) + 
             MW2*(124416*MW2^9 - 7067*MW2^2*MZ2^7 + 3134*MW2*MZ2^8 - 352*
                MZ2^9 + 5*MW2^4*MZ2^5*(112265 - 3456*Pi^2) - 576*MW2^8*MZ2*
                (-167 + 48*Pi^2) + 1248*MW2^7*MZ2^2*(-1085 + 72*Pi^2) + 16*
                MW2^3*MZ2^6*(-4153 + 108*Pi^2) + 4*MW2^5*MZ2^4*(-419671 + 
                 15984*Pi^2) - 4*MW2^6*MZ2^3*(-580877 + 27648*Pi^2))) - 
           9*MH2^2*MW2*(18*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*
                MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*
                MZ2^5 + 99*MZ2^6) + MT2*(-179712*MW2^9 + 7043*MW2^2*MZ2^7 - 
               3134*MW2*MZ2^8 + 352*MZ2^9 + 2*MW2^5*MZ2^4*(763163 - 
                 31968*Pi^2) + 2*MW2^3*MZ2^6*(30881 - 864*Pi^2) + 1728*MW2^8*
                MZ2*(35 + 16*Pi^2) - 48*MW2^7*MZ2^2*(-23135 + 1872*Pi^2) + 8*
                MW2^6*MZ2^3*(-258595 + 13824*Pi^2) + MW2^4*MZ2^5*
                (-516781 + 17280*Pi^2)) + MW2*(124416*MW2^9 - 7043*MW2^2*
                MZ2^7 + 3134*MW2*MZ2^8 - 352*MZ2^9 + MW2^4*MZ2^5*
                (557029 - 17280*Pi^2) - 576*MW2^8*MZ2*(-167 + 48*Pi^2) + 8*
                MW2^3*MZ2^6*(-8267 + 216*Pi^2) + 96*MW2^7*MZ2^2*(-13987 + 
                 936*Pi^2) + 4*MW2^5*MZ2^4*(-415741 + 15984*Pi^2) - 4*MW2^6*
                MZ2^3*(-575105 + 27648*Pi^2))) + 24*MH2*MW2^2*
            (18*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*
                MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 
               99*MZ2^6) + MT2*(-179712*MW2^9 + 7067*MW2^2*MZ2^7 - 3134*MW2*
                MZ2^8 + 352*MZ2^9 + 4*MW2^5*MZ2^4*(384643 - 15984*Pi^2) + 2*
                MW2^3*MZ2^6*(31037 - 864*Pi^2) + 1728*MW2^8*MZ2*
                (35 + 16*Pi^2) - 192*MW2^7*MZ2^2*(-5821 + 468*Pi^2) + MW2^4*
                MZ2^5*(-520591 + 17280*Pi^2) + 4*MW2^6*MZ2^3*(-521171 + 
                 27648*Pi^2)) + MW2*(124416*MW2^9 - 7067*MW2^2*MZ2^7 + 3134*
                MW2*MZ2^8 - 352*MZ2^9 + MW2^4*MZ2^5*(560839 - 17280*Pi^2) - 
               576*MW2^8*MZ2*(-167 + 48*Pi^2) + 16*MW2^3*MZ2^6*(-4153 + 
                 108*Pi^2) + 48*MW2^7*MZ2^2*(-28123 + 1872*Pi^2) - 8*MW2^6*
                MZ2^3*(-289543 + 13824*Pi^2) + 2*MW2^5*MZ2^4*(-837605 + 
                 31968*Pi^2))) + MH2^3*(18*MT2^2*MW2^2*(3072*MW2^6 - 8704*
                MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*
                MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + MT2*(-179712*MW2^9 + 6797*
                MW2^2*MZ2^7 - 3134*MW2*MZ2^8 + 352*MZ2^9 + MW2^5*MZ2^4*
                (1502599 - 63936*Pi^2) + MW2^3*MZ2^6*(62479 - 1728*Pi^2) + 
               1728*MW2^8*MZ2*(35 + 16*Pi^2) - 24*MW2^7*MZ2^2*(-45635 + 
                 3744*Pi^2) + MW2^4*MZ2^5*(-511627 + 17280*Pi^2) + 2*MW2^6*
                MZ2^3*(-1017709 + 55296*Pi^2)) + MW2*(124416*MW2^9 - 6797*
                MW2^2*MZ2^7 + 3134*MW2*MZ2^8 - 352*MZ2^9 + 2*MW2^6*MZ2^3*
                (1133539 - 55296*Pi^2) + 5*MW2^4*MZ2^5*(110375 - 3456*Pi^2) - 
               576*MW2^8*MZ2*(-167 + 48*Pi^2) + MW2^3*MZ2^6*(-66853 + 
                 1728*Pi^2) + 24*MW2^7*MZ2^2*(-55313 + 3744*Pi^2) + MW2^5*
                MZ2^4*(-1639237 + 63936*Pi^2))))))/(MW*(MH2 - 4*MW2)^2*
        (MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*
        SW2) - (3*MW*(8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-2*MW2 + MZ2)^2*
         (16*MW2^4*(2*MW2 - MZ2)*MZ2 + 16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 
          2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 7*MZ2^2) + 
          MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + MH2^3*MW2*
           (-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2)) + 
        CHD*(-64*MW2^6*(9*MW2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2 + 
          32*MH2*MW2^5*MZ2*(152*MW2^3 - 158*MW2^2*MZ2 + 53*MW2*MZ2^2 - 
            9*MZ2^3) + MH2^5*MW2*(-20*MW2^4 + 156*MW2^3*MZ2 - 
            199*MW2^2*MZ2^2 + 99*MW2*MZ2^3 - 22*MZ2^4) + 
          MH2^6*(2*MW2^4 - 19*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 11*MW2*MZ2^3 + 
            2*MZ2^4) + 16*MH2^2*MW2^4*(2*MW2^4 - 217*MW2^3*MZ2 + 
            167*MW2^2*MZ2^2 - 46*MW2*MZ2^3 + 19*MZ2^4) + 
          MH2^4*MW2^2*(66*MW2^4 - 461*MW2^3*MZ2 + 533*MW2^2*MZ2^2 - 
            296*MW2*MZ2^3 + 96*MZ2^4) - 2*MH2^3*MW2^3*(40*MW2^4 - 
            564*MW2^3*MZ2 + 422*MW2^2*MZ2^2 - 195*MW2*MZ2^3 + 110*MZ2^4)))*
       B0i[bb0, 0, 0, MH2])/(512*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2 + 
        MT2*MW2^2*(-384*MW2^4 + 800*MW2^3*MZ2 - 806*MW2^2*MZ2^2 + 
          595*MW2*MZ2^3 - 205*MZ2^4) + MT2^2*MW2*(384*MW2^4 - 608*MW2^3*MZ2 + 
          514*MW2^2*MZ2^2 - 335*MW2*MZ2^3 + 108*MZ2^4) - 
        32*MW2^3*(6*MW2 - 5*MZ2)*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (256*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW2*(216*CHbox*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*MZ2^2*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(MH2^3*(2*MW2 - MZ2) + 
          9*MH2*MW2^2*(3*MW2 - MZ2) + 5*MH2^2*MW2*(-2*MW2 + MZ2) - 
          4*MW2^3*(7*MW2 + MZ2)) + CHD*(-27*MH2^5*MW2*MZ2^2*
           (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(12*MW2^2 - 11*MW2*MZ2 + 
            2*MZ2^2) - 3*MH2^2*MW2^2*(684288*MW2^10 - 1226720*MW2^9*MZ2 - 
            482920*MW2^8*MZ2^2 + 2722820*MW2^7*MZ2^3 - 2972714*MW2^6*MZ2^4 + 
            1816449*MW2^5*MZ2^5 - 713607*MW2^4*MZ2^6 + 217403*MW2^3*MZ2^7 - 
            72521*MW2^2*MZ2^8 + 18766*MW2*MZ2^9 - 1936*MZ2^10) + 
          MH2^3*MW2*(622080*MW2^10 - 1115200*MW2^9*MZ2 - 457640*MW2^8*MZ2^2 + 
            2567194*MW2^7*MZ2^3 - 2873365*MW2^6*MZ2^4 + 1803720*MW2^5*MZ2^5 - 
            716403*MW2^4*MZ2^6 + 211576*MW2^3*MZ2^7 - 66982*MW2^2*MZ2^8 + 
            17060*MW2*MZ2^9 - 1760*MZ2^10) + 8*MH2*MW2^3*(311040*MW2^10 - 
            557600*MW2^9*MZ2 - 214456*MW2^8*MZ2^2 + 1202300*MW2^7*MZ2^3 - 
            1274264*MW2^6*MZ2^4 + 752118*MW2^5*MZ2^5 - 291687*MW2^4*MZ2^6 + 
            92612*MW2^3*MZ2^7 - 32573*MW2^2*MZ2^8 + 8530*MW2*MZ2^9 - 
            880*MZ2^10) - 16*MW2^4*(62208*MW2^10 - 111520*MW2^9*MZ2 - 
            41336*MW2^8*MZ2^2 + 232252*MW2^7*MZ2^3 - 238966*MW2^6*MZ2^4 + 
            136011*MW2^5*MZ2^5 - 52041*MW2^4*MZ2^6 + 17329*MW2^3*MZ2^7 - 
            6439*MW2^2*MZ2^8 + 1706*MW2*MZ2^9 - 176*MZ2^10) + 
          MH2^4*(-62208*MW2^10 + 111520*MW2^9*MZ2 + 52784*MW2^8*MZ2^2 - 
            285766*MW2^7*MZ2^3 + 335329*MW2^6*MZ2^4 - 220548*MW2^5*MZ2^5 + 
            89436*MW2^4*MZ2^6 - 25078*MW2^3*MZ2^7 + 7033*MW2^2*MZ2^8 - 
            1706*MW2*MZ2^9 + 176*MZ2^10)))*B0i[bb0, 0, 0, MW2])/
      (4608*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*
       MZ2^4*Pi^3*SW2^2) + (MW*(216*CHbox*MW2^2*(MH2 - 2*MZ2)*(4*MW2 - MZ2)*
         MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2 + 
        CHD*(-32896*MW2^9 + 31456*MW2^8*MZ2 + 3*MW2^5*(819*MH2 - 23612*MZ2)*
           MZ2^3 + MW2^3*(837*MH2 - 33755*MZ2)*MZ2^5 + 1841*MW2*MZ2^8 - 
          230*MZ2^9 + MW2^2*MZ2^6*(-108*MH2 + 41*MZ2) + 
          8*MW2^7*MZ2*(27*MH2 + 8066*MZ2) - 2*MW2^6*MZ2^2*
           (621*MH2 + 29222*MZ2) + 3*MW2^4*MZ2^4*(-720*MH2 + 32441*MZ2)))*
       B0i[bb0, 0, 0, MZ2])/(4608*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*
       SW2^2) - (9*CHD*MW*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*
       B0i[bb0, MW2, 0, MT2])/(256*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (3*MW*(MH2 - 2*MW2)^2*(8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2)*
         (2*MW2 - MZ2) + CHD*(2*MH2*MW2*(13*MW2 - 6*MZ2) + 
          16*MW2^2*(-4*MW2 + MZ2) + MH2^2*(-3*MW2 + 2*MZ2)))*
       B0i[bb0, MW2, MH2, MW2])/(512*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (3*CHD*MW*(-72*MW2^4 + 388*MW2^3*MZ2 - 166*MW2^2*MZ2^2 + 7*MW2*MZ2^3 + 
        2*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(512*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (3*MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (8*CHbox*(-2*MW2 + MZ2)^2 + CHD*(2*MW2^2 - 7*MW2*MZ2 + 4*MZ2^2))*
       B0i[bb0, MZ2, MH2, MZ2])/(512*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2^3*(MZ2*(192*MW2^3 - 304*MW2^2*MZ2 + 230*MW2*MZ2^2 - 
          73*MZ2^3) + MT2*(384*MW2^3 - 608*MW2^2*MZ2 + 82*MW2*MZ2^2 + 
          97*MZ2^3))*B0i[bb0, MZ2, MT2, MT2])/(256*MZ2^2*(-2*MW2 + MZ2)^3*
       Pi^3) - (3*CHD*MW*MW2^2*(576*MW2^5 + 568*MW2^4*MZ2 - 92*MW2^3*MZ2^2 - 
        354*MW2^2*MZ2^3 + 57*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (512*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (3*CHD*MW*MW2^3*(3*MW2^2 + 4*MW2*MZ2 + 4*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, 
        MW2, MZ2])/(16*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (CHD*MW*(48*MW2^5 + 174*MW2^4*MZ2 + 103*MW2^3*MZ2^2 - 34*MW2^2*MZ2^3 + 
        11*MW2*MZ2^4 + 22*MZ2^5)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (576*(2*MW2 - MZ2)*MZ2*Pi^3))/VMU^2)*Class[3] + 
 ((-9*CHWB*MW2^2*MZ2*SW)/(8*MW2*MZ*Pi - 4*MZ*MZ2*Pi) - 
   (3*Alfas*CHWB*MW2^2*MZ2*QCD*SW)/(4*MW2*MZ*Pi^2 - 2*MZ*MZ2*Pi^2) + 
   (-1/2304*(MW2*(-864*CHW*MW*(MT2 - MW2)*MW2*(MH2^3 - 7*MH2^2*MW2 + 
           14*MH2*MW2^2 - 8*MW2^3)*MZ*(2*MW2 - MZ2)^3*MZ2^2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
         CHWB*(27*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
            (38*MW2^3 + MW2*MZ2^2*(45 - 14*SW2) + 4*MZ2^3*(-2 + SW2) + 
             3*MW2^2*MZ2*(-25 + 4*SW2)) + MH2^3*(-18*MT2^2*MW2*
              (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(256*MW2^5 + MW2^2*MZ2^3*
                (93 - 340*SW2) + MW2*MZ2^4*(85 - 62*SW2) - 64*MW2^4*MZ2*
                (3 + 8*SW2) + 4*MZ2^5*(-10 + 9*SW2) + 2*MW2^3*MZ2^2*
                (-101 + 448*SW2)) + MT2*(101376*MW2^9 + 64*MW2^8*MZ2*
                (-3005 + 384*Pi^2 - 1224*SW2) + 16*MZ2^9*(4 + 29*SW2) - 4*MW2*
                MZ2^8*(645 + 1238*SW2) + MW2^2*MZ2^7*(40583 + 53962*SW2 - 
                 192*Pi^2*(-4 + 13*SW2)) + 10*MW2^6*MZ2^3*(116747 + 
                 95816*SW2 - 384*Pi^2*(-36 + 41*SW2)) + MW2^3*MZ2^6*
                (-263199 - 346708*SW2 + 384*Pi^2*(-24 + 67*SW2)) + MW2^5*
                MZ2^4*(-1396257 - 1536964*SW2 + 1536*Pi^2*(-69 + 118*SW2)) + 
               8*MW2^7*MZ2^2*(384*Pi^2*(-30 + 17*SW2) - 37*(975 + 352*SW2)) + 
               MW2^4*MZ2^5*(833463 + 1056622*SW2 - 192*Pi^2*(-228 + 
                   517*SW2))) + MW2*(-82944*MW2^9 - 64*MW2^8*MZ2*
                (-2429 + 384*Pi^2 - 648*SW2) - 16*MZ2^9*(4 + 29*SW2) + 4*MW2*
                MZ2^8*(645 + 1238*SW2) + MW2^2*MZ2^7*(-41303 - 55906*SW2 + 
                 192*Pi^2*(-4 + 13*SW2)) + 8*MW2^7*MZ2^2*(36993 + 26848*SW2 - 
                 384*Pi^2*(-30 + 17*SW2)) + 2*MW2^6*MZ2^3*(-573025 - 
                 556984*SW2 + 1920*Pi^2*(-36 + 41*SW2)) + MW2^3*MZ2^6*
                (268329 + 365680*SW2 - 384*Pi^2*(-24 + 67*SW2)) + MW2^5*MZ2^4*
                (1390371 + 1672540*SW2 - 1536*Pi^2*(-69 + 118*SW2)) + MW2^4*
                MZ2^5*(-842319 - 1127146*SW2 + 192*Pi^2*(-228 + 517*SW2)))) + 
           9*MH2^2*MW2*(18*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MW2*(82944*MW2^9 + 64*MW2^8*MZ2*(-2429 + 384*Pi^2 - 648*SW2) + 
               16*MZ2^9*(4 + 29*SW2) - 4*MW2*MZ2^8*(645 + 1238*SW2) + MW2^2*
                MZ2^7*(40115 + 56518*SW2 - 192*Pi^2*(-4 + 13*SW2)) + 32*MW2^7*
                MZ2^2*(-8553 - 6712*SW2 + 96*Pi^2*(-30 + 17*SW2)) - 4*MW2^6*
                MZ2^3*(-268499 - 280256*SW2 + 960*Pi^2*(-36 + 41*SW2)) + 2*
                MW2^3*MZ2^6*(-127851 - 185423*SW2 + 192*Pi^2*(-24 + 
                   67*SW2)) + 4*MW2^5*MZ2^4*(-325689 - 422446*SW2 + 
                 384*Pi^2*(-69 + 118*SW2)) + MW2^4*MZ2^5*(793071 + 
                 1141888*SW2 - 192*Pi^2*(-228 + 517*SW2))) + 
             MT2*(-101376*MW2^9 - 64*MW2^8*MZ2*(-3005 + 384*Pi^2 - 
                 1224*SW2) - 16*MZ2^9*(4 + 29*SW2) + 4*MW2*MZ2^8*
                (645 + 1238*SW2) + MW2^2*MZ2^7*(-39395 - 54574*SW2 + 
                 192*Pi^2*(-4 + 13*SW2)) - 16*MW2^7*MZ2^2*(-16647 - 
                 6512*SW2 + 192*Pi^2*(-30 + 17*SW2)) + 2*MW2^3*MZ2^6*
                (125286 + 175937*SW2 - 192*Pi^2*(-24 + 67*SW2)) - 2*MW2^5*
                MZ2^4*(-654321 - 777104*SW2 + 768*Pi^2*(-69 + 118*SW2)) + 
               MW2^4*MZ2^5*(-784215 - 1071364*SW2 + 192*Pi^2*(-228 + 
                   517*SW2)) + 8*MW2^6*MZ2^3*(480*Pi^2*(-36 + 41*SW2) - 
                 217*(631 + 556*SW2)))) - 24*MH2*MW2^2*
            (18*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(256*MW2^5 + MW2^2*
                MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*(85 - 62*SW2) - 64*MW2^4*MZ2*
                (3 + 8*SW2) + 4*MZ2^5*(-10 + 9*SW2) + 2*MW2^3*MZ2^2*
                (-101 + 448*SW2)) + MW2*(82944*MW2^9 + 64*MW2^8*MZ2*
                (-2429 + 384*Pi^2 - 648*SW2) + 16*MZ2^9*(4 + 29*SW2) - 4*MW2*
                MZ2^8*(645 + 1238*SW2) + MW2^2*MZ2^7*(39719 + 56680*SW2 - 
                 192*Pi^2*(-4 + 13*SW2)) + 16*MW2^7*MZ2^2*(-16737 - 
                 13424*SW2 + 192*Pi^2*(-30 + 17*SW2)) - 16*MW2^6*MZ2^3*
                (-65885 - 70172*SW2 + 240*Pi^2*(-36 + 41*SW2)) + 4*MW2^3*
                MZ2^6*(-62922 - 93049*SW2 + 96*Pi^2*(-24 + 67*SW2)) + 2*MW2^5*
                MZ2^4*(-638787 - 847052*SW2 + 768*Pi^2*(-69 + 118*SW2)) + 
               MW2^4*MZ2^5*(778203 + 1145668*SW2 - 192*Pi^2*(-228 + 
                   517*SW2))) + MT2*(-101376*MW2^9 - 64*MW2^8*MZ2*
                (-3005 + 384*Pi^2 - 1224*SW2) - 16*MZ2^9*(4 + 29*SW2) + 4*MW2*
                MZ2^8*(645 + 1238*SW2) + MW2^2*MZ2^7*(-38999 - 54736*SW2 + 
                 192*Pi^2*(-4 + 13*SW2)) - 32*MW2^7*MZ2^2*(-8139 - 3256*SW2 + 
                 96*Pi^2*(-30 + 17*SW2)) + 2*MW2^3*MZ2^6*(123279 + 
                 176612*SW2 - 192*Pi^2*(-24 + 67*SW2)) - 4*MW2^5*MZ2^4*
                (-320865 - 389632*SW2 + 384*Pi^2*(-69 + 118*SW2)) + MW2^4*
                MZ2^5*(192*Pi^2*(-228 + 517*SW2) - 73*(10539 + 14728*SW2)) + 
               4*MW2^6*MZ2^3*(960*Pi^2*(-36 + 41*SW2) - 11*(24445 + 
                   21976*SW2)))) - 16*MW2^3*(-18*MT2^2*MW2*(4*MW2^2 - 5*MW2*
                MZ2 + MZ2^2)*(256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*
                MZ2^4*(85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MT2*(101376*MW2^9 + 64*MW2^8*MZ2*(-3005 + 384*Pi^2 - 1224*SW2) + 
               16*MZ2^9*(4 + 29*SW2) - 4*MW2*MZ2^8*(645 + 1238*SW2) + MW2^2*
                MZ2^7*(38315 + 55150*SW2 - 192*Pi^2*(-4 + 13*SW2)) + 16*MW2^7*
                MZ2^2*(-15891 - 6512*SW2 + 192*Pi^2*(-30 + 17*SW2)) + 8*MW2^6*
                MZ2^3*(131617 + 121660*SW2 - 480*Pi^2*(-36 + 41*SW2)) + 2*
                MW2^3*MZ2^6*(-120138 - 178457*SW2 + 192*Pi^2*(-24 + 
                   67*SW2)) + 2*MW2^5*MZ2^4*(-625917 - 786464*SW2 + 
                 768*Pi^2*(-69 + 118*SW2)) + MW2^4*MZ2^5*(748575 + 
                 1086484*SW2 - 192*Pi^2*(-228 + 517*SW2))) + 
             MW2*(-82944*MW2^9 - 64*MW2^8*MZ2*(-2429 + 384*Pi^2 - 648*SW2) - 
               16*MZ2^9*(4 + 29*SW2) + 4*MW2*MZ2^8*(645 + 1238*SW2) + MW2^2*
                MZ2^7*(-39035 - 57094*SW2 + 192*Pi^2*(-4 + 13*SW2)) - 32*
                MW2^7*MZ2^2*(-8175 - 6712*SW2 + 96*Pi^2*(-30 + 17*SW2)) + 4*
                MW2^6*MZ2^3*(-257879 - 282272*SW2 + 960*Pi^2*(-36 + 
                   41*SW2)) - 4*MW2^5*MZ2^4*(-311487 - 427126*SW2 + 
                 384*Pi^2*(-69 + 118*SW2)) + MW2^4*MZ2^5*(-757431 - 
                 1157008*SW2 + 192*Pi^2*(-228 + 517*SW2)) + 2*MW2^3*MZ2^6*
                (-192*Pi^2*(-24 + 67*SW2) + 7*(17529 + 26849*SW2)))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(2*MW2 - MZ2)^3*
        (4*MW2 - MZ2)*MZ2^3*Pi^3*SW*SW2) - 
     (3*CW2*(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*SW*
         (CHW*(8*MW2^2*MZ2*(-2*MW2 + MZ2) + 4*MH2*MW2*(3*MW2^2 + 2*MW2*MZ2 - 
              MZ2^2) + MH2^2*(-3*MW2^2 - 2*MW2*MZ2 + MZ2^2)) - 
          3*CHB*MH2*(MH2 - 4*MW2)*MW2*MZ2*SW2) + 
        CHWB*(-320*MW2^6*MZ2^2*(-2*MW2 + MZ2)^2*SW2 + 
          MH2^6*(2*MW2^4 + 16*CW2*MW2*MZ2^3 + MW2^3*MZ2*(9 - 4*SW2) + 
            6*MW2^2*MZ2^2*(-4 + 3*SW2) + MZ2^4*(-3 + 4*SW2)) + 
          MH2^4*MW2^2*(-894*MW2^4 + MW2*MZ2^3*(231 - 34*SW2) + 
            MW2^2*MZ2^2*(-1275 + 22*SW2) + MZ2^4*(51 + 28*SW2) - 
            3*MW2^3*MZ2*(-629 + 44*SW2)) + 32*MH2*MW2^5*
           (48*MW2^4 - 48*MW2^3*MZ2 + MW2*MZ2^3*(63 - 116*SW2) + 
            MZ2^4*(-21 + 26*SW2) + 2*MW2^2*MZ2^2*(-21 + 64*SW2)) - 
          8*MH2^2*MW2^4*(476*MW2^4 + MW2*MZ2^3*(487 - 536*SW2) + 
            2*MW2^3*MZ2*(-297 + 4*SW2) + 22*MW2^2*MZ2^2*(-9 + 28*SW2) + 
            MZ2^4*(-171 + 113*SW2)) + MH2^5*MW2*(76*MW2^4 + 
            MW2^2*MZ2^2*(297 - 128*SW2) + 6*MZ2^4*(3 - 5*SW2) + 
            4*MW2^3*MZ2*(-63 + 10*SW2) + MW2*MZ2^3*(-139 + 114*SW2)) + 
          2*MH2^3*MW2^3*(1544*MW2^4 + 2*MW2*MZ2^3*(281 - 372*SW2) + 
            16*MW2^3*MZ2*(-162 + 5*SW2) + 3*MZ2^4*(-100 + 47*SW2) + 
            2*MW2^2*MZ2^2*(393 + 442*SW2))))*B0i[bb0, 0, 0, MH2])/
      (128*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW) + 
     (CHWB*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        32*MW2^3*MZ2^3*SW2^2*(2*MW2^2 + 2*MZ2^2*(1 + SW2) - 
          MW2*MZ2*(3 + 4*SW2)) + MT2^2*MW2*(-128*MW2^5 + 47*MZ2^5 + 
          2*MW2^3*MZ2^2*(37 - 224*SW2) - 2*MW2*MZ2^4*(55 + 7*SW2) + 
          32*MW2^4*MZ2*(3 + 8*SW2) + MW2^2*MZ2^3*(21 + 188*SW2)) + 
        MT2*MW2^2*(128*MW2^5 - 28*MZ2^5*(3 + SW2) - 32*MW2^4*MZ2*
           (5 + 8*SW2) + 6*MW2^3*MZ2^2*(7 + 96*SW2) + 
          MW2*MZ2^4*(199 + 126*SW2) - MW2^2*MZ2^3*(125 + 364*SW2)))*
       B0i[bb0, 0, 0, MT2])/(64*(MT2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
       SW) + (MW2*(-216*CHW*MH2*MW*(MH2 - 4*MW2)*MW2 + 
        (CHWB*(27*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^
             2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 16*MW2^4*(41472*MW2^10 + 
             3*MW2^5*MZ2^5*(197351 - 25692*SW2) + 4*MW2^7*MZ2^3*
              (174409 - 23220*SW2) + 6*MW2^3*MZ2^7*(7690 - 1227*SW2) + 
             8*MZ2^10*(4 + 29*SW2) - 96*MW2^9*MZ2*(719 + 216*SW2) - 
             MW2*MZ2^9*(235 + 2016*SW2) + MW2^2*MZ2^8*(-3415 + 5228*SW2) + 
             8*MW2^8*MZ2^2*(-24541 + 7472*SW2) + 3*MW2^4*MZ2^6*
              (-75339 + 8594*SW2) + 2*MW2^6*MZ2^4*(-441157 + 55012*SW2)) - 
           8*MH2*MW2^3*(207360*MW2^10 + 3*MW2^5*MZ2^5*(1033249 - 135840*
                SW2) + 40*MZ2^10*(4 + 29*SW2) - 480*MW2^9*MZ2*
              (719 + 216*SW2) - 5*MW2*MZ2^9*(235 + 2016*SW2) - 
             6*MW2^3*MZ2^7*(-41609 + 6342*SW2) + 40*MW2^8*MZ2^2*
              (-25027 + 7472*SW2) + MW2^2*MZ2^8*(-19019 + 26167*SW2) + 
             3*MW2^4*MZ2^6*(-400509 + 45895*SW2) - 8*MW2^7*MZ2^3*
              (-446593 + 59076*SW2) + 4*MW2^6*MZ2^4*(-1140436 + 143227*
                SW2)) + MH2^4*(41472*MW2^10 + 2*MW2^7*MZ2^3*(395717 - 57024*
                SW2) + 6*MW2^5*MZ2^5*(124312 - 26067*SW2) + 
             8*MZ2^10*(4 + 29*SW2) - 111*MW2^3*MZ2^7*(-593 + 168*SW2) - 
             96*MW2^9*MZ2*(719 + 216*SW2) - MW2*MZ2^9*(235 + 2016*SW2) + 
             16*MW2^8*MZ2^2*(-13607 + 3736*SW2) + MW2^2*MZ2^8*
              (-5359 + 6308*SW2) + 6*MW2^4*MZ2^6*(-50508 + 11605*SW2) + 
             MW2^6*MZ2^4*(-1049255 + 176876*SW2)) + MH2^3*MW2*
            (-414720*MW2^10 + MW2^6*MZ2^4*(9867311 - 1404260*SW2) + 
             MW2^2*MZ2^8*(47515 - 56276*SW2) - 80*MZ2^10*(4 + 29*SW2) + 
             960*MW2^9*MZ2*(719 + 216*SW2) - 366*MW2^4*MZ2^6*(-7551 + 1204*
                SW2) + 10*MW2*MZ2^9*(235 + 2016*SW2) + 6*MW2^3*MZ2^7*
              (-98932 + 19659*SW2) - 8*MW2^8*MZ2^2*(-261691 + 74720*SW2) + 
             6*MW2^5*MZ2^5*(-1150294 + 186393*SW2) + 2*MW2^7*MZ2^3*
              (-3777107 + 513864*SW2)) + 3*MH2^2*MW2^2*(456192*MW2^10 + 
             3*MW2^5*MZ2^5*(2422681 - 353604*SW2) + 4*MW2^7*MZ2^3*
              (2029523 - 271404*SW2) + 6*MW2^3*MZ2^7*(101744 - 17565*SW2) + 
             88*MZ2^10*(4 + 29*SW2) - 1056*MW2^9*MZ2*(719 + 216*SW2) - 
             11*MW2*MZ2^9*(235 + 2016*SW2) + MW2^2*MZ2^8*(-48041 + 59560*
                SW2) + 8*MW2^8*MZ2^2*(-282479 + 82192*SW2) + 
             3*MW2^4*MZ2^6*(-958509 + 130210*SW2) + 2*MW2^6*MZ2^4*
              (-5253947 + 701252*SW2))))/((MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
          (4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*B0i[bb0, 0, 0, MW2])/
      (1152*(MH2 - 4*MW2)^2*Pi^3) - 
     (MW2*(648*MW*MW2*MZ*(4*MW2 - MZ2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + CHWB*(15360*MW2^9 + 
          MW2*MZ2^7*(27*MH2 + MZ2*(3533 - 9018*SW2)) + 128*MW2^8*MZ2*
           (-946 + 377*SW2) + MZ2^9*(-91 + 652*SW2) - 8*MW2^7*MZ2*
           (27*MH2 - 48146*MZ2 + 7740*MZ2*SW2) + 3*MW2^5*MZ2^3*
           (-9*MH2*(39 + 44*SW2) + 4*MZ2*(56813 + 15450*SW2)) - 
          3*MW2^3*MZ2^5*(18*MH2*(-3 + 8*SW2) + MZ2*(-55031 + 17796*SW2)) + 
          3*MW2^4*MZ2^4*(18*MH2*(8 + 21*SW2) - MZ2*(143931 + 17848*SW2)) + 
          2*MW2^2*MZ2^6*(27*MH2*(-3 + SW2) + MZ2*(-17687 + 19723*SW2)) + 
          2*MW2^6*MZ2^2*(27*MH2*(15 + 8*SW2) - 2*MZ2*(165641 + 23728*SW2))))*
       B0i[bb0, 0, 0, MZ2])/(1152*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*
       SW*SW2^2) - (9*CHWB*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW*
       B0i[bb0, MW2, 0, MT2])/(64*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*Pi^3) + 
     (3*MW2*(-8*CHW*MW*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*MZ*
         (2*MW2 - MZ2) + CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW)*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)^2*MZ*
       (2*MW2 - MZ2)*Pi^3) + (3*CHWB*MW2*MZ2*(120*MW2^3 + 180*MW2^2*MZ2 - 
        110*MW2*MZ2^2 + 11*MZ2^3)*SW*B0i[bb0, MW2, MW2, MZ2])/
      (128*MZ*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (3*MW2^2*(-24*MW*MZ*(MH2 - 2*MZ2)*(-2*MW2 + MZ2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(MH2^2*(2*MW2^3 + MZ2^3 + 2*MW2*MZ2^2*SW2 - 
            MW2^2*MZ2*(3 + 4*SW2)) + 12*MZ2*(-16*MW2^4 + 34*MW2^3*MZ2 + 
            MZ2^4 + 2*MW2*MZ2^3*(2 + SW2) - MW2^2*MZ2^2*(23 + 4*SW2)) + 
          4*MH2*(24*MW2^4 - 50*MW2^3*MZ2 - MZ2^4 - 2*MW2*MZ2^3*(3 + SW2) + 
            MW2^2*MZ2^2*(33 + 4*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
      (128*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW) + 
     (CHWB*MW2^2*(MZ2*(64*MW2^5 + 17*MZ2^5 + MW2^2*MZ2^3*(165 - 148*SW2) - 
          16*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2*MZ2^4*(-40 + 17*SW2) + 
          2*MW2^3*MZ2^2*(-59 + 112*SW2)) + MT2*(128*MW2^5 + 7*MZ2^5 + 
          MW2^2*MZ2^3*(411 - 188*SW2) + 2*MW2*MZ2^4*(-80 + 7*SW2) - 
          32*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2^3*MZ2^2*(-145 + 224*SW2)))*
       B0i[bb0, MZ2, MT2, MT2])/(64*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) + 
     (3*CHWB*MW2^2*(-384*MW2^6 + MZ2^6 + 2*MW2*MZ2^5*(18 + SW2) + 
        8*MW2^5*MZ2*(-29 + 24*SW2) + MW2^2*MZ2^4*(-199 + 28*SW2) + 
        4*MW2^4*MZ2^2*(241 + 44*SW2) - 2*MW2^3*MZ2^3*(93 + 100*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(128*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) - 
     (9*CHWB*MW2^3*(MW2 + MZ2)^2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (4*MZ*(2*MW2 - MZ2)*Pi^3) - (CHWB*MW2*(48*MW2^4 + 130*MW2^3*MZ2 + 
        81*MW2^2*MZ2^2 + 32*MW2*MZ2^3 + 33*MZ2^4)*SW*C0i[cc0, MW2, 0, 0, 0, 
        0, MZ2])/(144*MZ*(2*MW2 - MZ2)*Pi^3))/VMU^2)*Class[4] + 
 (-1/4*(Alfas*MW*MW2*QCD*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 
         4*(CHq3[1, 1] + CHq3[2, 2])) + MZ2*(CHl3[1, 1] + CHl3[2, 2] + 
         2*(CHq3[1, 1] + CHq3[2, 2]))))/((2*MW2 - MZ2)*Pi^2) - 
   (MW*MW2*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 
        8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
      MZ2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
        4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))/
    (24*(2*MW2 - MZ2)*Pi) + 
   (-1/288*(MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
        (2*MW2^3*MZ2*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 
           61*CHl3[1, 1] + 61*CHl3[2, 2] - 36*CHl3[3, 3] - 12*CHq1[1, 1] - 
           12*CHq1[2, 2] - 60*CHq3[1, 1] - 60*CHq3[2, 2]) - 
         2*MW2*MZ2^3*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 
           53*CHl3[1, 1] + 53*CHl3[2, 2] - 24*CHl3[3, 3] - 12*CHq1[1, 1] - 
           12*CHq1[2, 2] - 24*CHq3[1, 1] - 24*CHq3[2, 2]) + 
         MZ2^4*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 
           43*CHl3[1, 1] + 43*CHl3[2, 2] - 12*CHl3[3, 3] - 12*CHq1[1, 1] - 
           12*CHq1[2, 2] - 4*CHq3[1, 1] - 4*CHq3[2, 2]) - 
         MW2^2*MZ2^2*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] - 
           93*CHl3[1, 1] - 93*CHl3[2, 2] + 12*CHl3[3, 3] - 12*CHq1[1, 1] - 
           12*CHq1[2, 2] + 4*CHq3[1, 1] + 4*CHq3[2, 2]) + 
         16*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2]))))/
       ((2*MW2 - MZ2)*MZ2*Pi^3) - (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       (4*MZ2^3*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2]) + 2*MW2*MZ2^2*(10*CHl3[1, 1] + 10*CHl3[2, 2] + 
          CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]) + 
        MW2^2*MZ2*(65*CHl3[1, 1] + 65*CHl3[2, 2] - 
          16*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 8*(CHl3[3, 3] + 
            3*(CHq3[1, 1] + CHq3[2, 2])))))/(24*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       (MW2*MZ2*(29*CHl3[1, 1] + 29*CHl3[2, 2] - 
          16*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MZ2^2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
          4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MW2^2*(-74*CHl3[1, 1] - 74*CHl3[2, 2] + 
          16*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))/
      (768*(2*MW2 - MZ2)^3*MZ2*Pi^3) + (MW*B0i[bb0, MW2, MW2, MZ2]*
       (-4*MW2^3*MZ2^2*(3065*CHl3[1, 1] + 3065*CHl3[2, 2] - 
          688*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        24*MW2^4*MZ2*(613*CHl3[1, 1] + 613*CHl3[2, 2] - 
          152*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        2*MW2^2*MZ2^3*(1951*CHl3[1, 1] + 1951*CHl3[2, 2] - 
          128*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        384*MW2^5*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 
          2*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MZ2^5*(-131*CHl3[1, 1] - 131*CHl3[2, 2] + 
          4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
        MW2*MZ2^4*(199*CHl3[1, 1] + 199*CHl3[2, 2] + 
          64*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))/
      (2304*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
       (8*MW2^4*MZ2*(797*CHl3[1, 1] + 797*CHl3[2, 2] - 
          40*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
        192*MW2^5*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
          4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MZ2^5*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
          4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        3*MW2*MZ2^4*(163*CHl3[1, 1] + 163*CHl3[2, 2] + 
          16*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        36*MW2^3*MZ2^2*(89*CHl3[1, 1] + 89*CHl3[2, 2] + 
          32*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
        2*MW2^2*MZ2^3*(2209*CHl3[1, 1] + 2209*CHl3[2, 2] + 
          256*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))/
      (768*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW2*B0i[bb0, 0, 0, MW2]*(MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
         (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
         (MW2*(235*CHl3[1, 1] + 235*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MZ2*(-131*CHl3[1, 1] - 131*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        MH2^2*MW2^2*(MW2^4*MZ2^5*(117612*CHl1[1, 1] + 117612*CHl1[2, 2] - 
            85536*CHl1[3, 3] + 435557*CHl3[1, 1] + 435557*CHl3[2, 2] - 
            631888*CHl3[3, 3] + 85536*CHq1[1, 1] + 85536*CHq1[2, 2] - 
            1680240*CHq3[1, 1] - 1680240*CHq3[2, 2]) + 
          MW2^2*MZ2^7*(134244*CHl1[1, 1] + 134244*CHl1[2, 2] + 
            123552*CHl1[3, 3] + 506489*CHl3[1, 1] + 506489*CHl3[2, 2] - 
            197368*CHl3[3, 3] - 123552*CHq1[1, 1] - 123552*CHq1[2, 2] - 
            173928*CHq3[1, 1] - 173928*CHq3[2, 2]) - 33*MW2*MZ2^8*
           (1008*CHl1[1, 1] + 1008*CHl1[2, 2] + 1008*CHl1[3, 3] + 
            3903*CHl3[1, 1] + 3903*CHl3[2, 2] - 1204*CHl3[3, 3] - 
            1008*CHq1[1, 1] - 1008*CHq1[2, 2] - 668*CHq3[1, 1] - 
            668*CHq3[2, 2]) + 264*MZ2^9*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 
            12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 12*CHl3[3, 3] - 
            12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 4*CHq3[2, 2]) + 
          8*MW2^7*MZ2^2*(40392*CHl1[1, 1] + 40392*CHl1[2, 2] + 
            19008*CHl1[3, 3] - 469061*CHl3[1, 1] - 469061*CHl3[2, 2] - 
            68168*CHl3[3, 3] - 19008*CHq1[1, 1] - 19008*CHq1[2, 2] + 
            2472*CHq3[1, 1] + 2472*CHq3[2, 2]) - 4*MW2^6*MZ2^3*
           (170676*CHl1[1, 1] + 170676*CHl1[2, 2] + 117216*CHl1[3, 3] - 
            150125*CHl3[1, 1] - 150125*CHl3[2, 2] - 40400*CHl3[3, 3] - 
            117216*CHq1[1, 1] - 117216*CHq1[2, 2] + 508176*CHq3[1, 1] + 
            508176*CHq3[2, 2]) + MW2^3*MZ2^6*(-251856*CHl1[1, 1] - 
            251856*CHl1[2, 2] - 166320*CHl1[3, 3] - 852925*CHl3[1, 1] - 
            852925*CHl3[2, 2] + 492980*CHl3[3, 3] + 166320*CHq1[1, 1] + 
            166320*CHq1[2, 2] + 705948*CHq3[1, 1] + 705948*CHq3[2, 2]) + 
          2*MW2^5*MZ2^4*(194832*CHl1[1, 1] + 194832*CHl1[2, 2] + 
            237600*CHl1[3, 3] + 216367*CHl3[1, 1] + 216367*CHl3[2, 2] + 
            164320*CHl3[3, 3] - 237600*CHq1[1, 1] - 237600*CHq1[2, 2] + 
            1240608*CHq3[1, 1] + 1240608*CHq3[2, 2]) + 1056*MW2^8*MZ2*
           (3629*CHl3[1, 1] + 3629*CHl3[2, 2] + 624*CHl3[3, 3] + 
            1488*(CHq3[1, 1] + CHq3[2, 2])) - 76032*MW2^9*(13*CHl3[1, 1] + 
            13*CHl3[2, 2] + 4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        MH2^4*(2*MW2^4*MZ2^5*(1782*CHl1[1, 1] + 1782*CHl1[2, 2] - 
            1296*CHl1[3, 3] + 28759*CHl3[1, 1] + 28759*CHl3[2, 2] - 
            10526*CHl3[3, 3] + 1296*CHq1[1, 1] + 1296*CHq1[2, 2] - 
            28314*CHq3[1, 1] - 28314*CHq3[2, 2]) - 4*MW2^3*MZ2^6*
           (1908*CHl1[1, 1] + 1908*CHl1[2, 2] + 1260*CHl1[3, 3] + 
            9091*CHl3[1, 1] + 9091*CHl3[2, 2] - 3857*CHl3[3, 3] - 
            1260*CHq1[1, 1] - 1260*CHq1[2, 2] - 5715*CHq3[1, 1] - 
            5715*CHq3[2, 2]) + 2*MW2^2*MZ2^7*(2034*CHl1[1, 1] + 
            2034*CHl1[2, 2] + 1872*CHl1[3, 3] + 8141*CHl3[1, 1] + 
            8141*CHl3[2, 2] - 3014*CHl3[3, 3] - 1872*CHq1[1, 1] - 
            1872*CHq1[2, 2] - 2706*CHq3[1, 1] - 2706*CHq3[2, 2]) + 
          8*MZ2^9*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 
            43*CHl3[1, 1] + 43*CHl3[2, 2] - 12*CHl3[3, 3] - 12*CHq1[1, 1] - 
            12*CHq1[2, 2] - 4*CHq3[1, 1] - 4*CHq3[2, 2]) + 
          16*MW2^7*MZ2^2*(612*CHl1[1, 1] + 612*CHl1[2, 2] + 288*CHl1[3, 3] - 
            8863*CHl3[1, 1] - 8863*CHl3[2, 2] - 968*CHl3[3, 3] - 
            288*CHq1[1, 1] - 288*CHq1[2, 2] + 232*CHq3[1, 1] + 
            232*CHq3[2, 2]) + MW2*MZ2^8*(-1008*CHl1[1, 1] - 1008*CHl1[2, 2] - 
            1008*CHl1[3, 3] - 3903*CHl3[1, 1] - 3903*CHl3[2, 2] + 
            1204*CHl3[3, 3] + 1008*CHq1[1, 1] + 1008*CHq1[2, 2] + 
            668*CHq3[1, 1] + 668*CHq3[2, 2]) - 2*MW2^6*MZ2^3*
           (10344*CHl1[1, 1] + 10344*CHl1[2, 2] + 7104*CHl1[3, 3] - 
            49341*CHl3[1, 1] - 49341*CHl3[2, 2] - 904*CHl3[3, 3] - 
            7104*CHq1[1, 1] - 7104*CHq1[2, 2] + 35432*CHq3[1, 1] + 
            35432*CHq3[2, 2]) + MW2^5*MZ2^4*(11808*CHl1[1, 1] + 
            11808*CHl1[2, 2] + 14400*CHl1[3, 3] - 74011*CHl3[1, 1] - 
            74011*CHl3[2, 2] + 13472*CHl3[3, 3] - 14400*CHq1[1, 1] - 
            14400*CHq1[2, 2] + 85728*CHq3[1, 1] + 85728*CHq3[2, 2]) + 
          32*MW2^8*MZ2*(3629*CHl3[1, 1] + 3629*CHl3[2, 2] + 624*CHl3[3, 3] + 
            1488*(CHq3[1, 1] + CHq3[2, 2])) - 2304*MW2^9*(13*CHl3[1, 1] + 
            13*CHl3[2, 2] + 4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) - 
        16*MW2^4*(-3*MW2^4*MZ2^5*(1188*CHl1[1, 1] + 1188*CHl1[2, 2] - 
            864*CHl1[3, 3] + 2903*CHl3[1, 1] + 2903*CHl3[2, 2] - 
            5440*CHl3[3, 3] + 864*CHq1[1, 1] + 864*CHq1[2, 2] - 
            14144*CHq3[1, 1] - 14144*CHq3[2, 2]) + 3*MW2^3*MZ2^6*
           (2544*CHl1[1, 1] + 2544*CHl1[2, 2] + 1680*CHl1[3, 3] + 
            8391*CHl3[1, 1] + 8391*CHl3[2, 2] - 4724*CHl3[3, 3] - 
            1680*CHq1[1, 1] - 1680*CHq1[2, 2] - 6364*CHq3[1, 1] - 
            6364*CHq3[2, 2]) + MW2*MZ2^8*(1008*CHl1[1, 1] + 1008*CHl1[2, 2] + 
            1008*CHl1[3, 3] + 3903*CHl3[1, 1] + 3903*CHl3[2, 2] - 
            1204*CHl3[3, 3] - 1008*CHq1[1, 1] - 1008*CHq1[2, 2] - 
            668*CHq3[1, 1] - 668*CHq3[2, 2]) - 8*MW2^7*MZ2^2*
           (1224*CHl1[1, 1] + 1224*CHl1[2, 2] + 576*CHl1[3, 3] - 
            14253*CHl3[1, 1] - 14253*CHl3[2, 2] - 2216*CHl3[3, 3] - 
            576*CHq1[1, 1] - 576*CHq1[2, 2] - 376*CHq3[1, 1] - 
            376*CHq3[2, 2]) - 8*MZ2^9*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 
            12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 12*CHl3[3, 3] - 
            12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 4*CHq3[2, 2]) + 
          MW2^2*MZ2^7*(-4068*CHl1[1, 1] - 4068*CHl1[2, 2] - 3744*CHl1[3, 3] - 
            15353*CHl3[1, 1] - 15353*CHl3[2, 2] + 5904*CHl3[3, 3] + 
            3744*CHq1[1, 1] + 3744*CHq1[2, 2] + 5040*CHq3[1, 1] + 
            5040*CHq3[2, 2]) - 6*MW2^5*MZ2^4*(1968*CHl1[1, 1] + 
            1968*CHl1[2, 2] + 2400*CHl1[3, 3] + 3489*CHl3[1, 1] + 
            3489*CHl3[2, 2] + 848*CHl3[3, 3] - 2400*CHq1[1, 1] - 
            2400*CHq1[2, 2] + 10096*CHq3[1, 1] + 10096*CHq3[2, 2]) + 
          4*MW2^6*MZ2^3*(5172*CHl1[1, 1] + 5172*CHl1[2, 2] + 
            3552*CHl1[3, 3] - 3625*CHl3[1, 1] - 3625*CHl3[2, 2] - 
            2208*CHl3[3, 3] - 3552*CHq1[1, 1] - 3552*CHq1[2, 2] + 
            12448*CHq3[1, 1] + 12448*CHq3[2, 2]) - 32*MW2^8*MZ2*
           (3629*CHl3[1, 1] + 3629*CHl3[2, 2] + 624*CHl3[3, 3] + 
            1488*(CHq3[1, 1] + CHq3[2, 2])) + 2304*MW2^9*(13*CHl3[1, 1] + 
            13*CHl3[2, 2] + 4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        8*MH2*MW2^3*(-2*MW2^4*MZ2^5*(8910*CHl1[1, 1] + 8910*CHl1[2, 2] - 
            6480*CHl1[3, 3] + 26765*CHl3[1, 1] + 26765*CHl3[2, 2] - 
            44704*CHl3[3, 3] + 6480*CHq1[1, 1] + 6480*CHq1[2, 2] - 
            117792*CHq3[1, 1] - 117792*CHq3[2, 2]) + MW2^3*MZ2^6*
           (38160*CHl1[1, 1] + 38160*CHl1[2, 2] + 25200*CHl1[3, 3] + 
            127961*CHl3[1, 1] + 127961*CHl3[2, 2] - 72976*CHl3[3, 3] - 
            25200*CHq1[1, 1] - 25200*CHq1[2, 2] - 101808*CHq3[1, 1] - 
            101808*CHq3[2, 2]) - 2*MW2^2*MZ2^7*(10170*CHl1[1, 1] + 
            10170*CHl1[2, 2] + 9360*CHl1[3, 3] + 38425*CHl3[1, 1] + 
            38425*CHl3[2, 2] - 14866*CHl3[3, 3] - 9360*CHq1[1, 1] - 
            9360*CHq1[2, 2] - 12918*CHq3[1, 1] - 12918*CHq3[2, 2]) + 
          5*MW2*MZ2^8*(1008*CHl1[1, 1] + 1008*CHl1[2, 2] + 1008*CHl1[3, 3] + 
            3903*CHl3[1, 1] + 3903*CHl3[2, 2] - 1204*CHl3[3, 3] - 
            1008*CHq1[1, 1] - 1008*CHq1[2, 2] - 668*CHq3[1, 1] - 
            668*CHq3[2, 2]) - 8*MW2^7*MZ2^2*(6120*CHl1[1, 1] + 
            6120*CHl1[2, 2] + 2880*CHl1[3, 3] - 70525*CHl3[1, 1] - 
            70525*CHl3[2, 2] - 10664*CHl3[3, 3] - 2880*CHq1[1, 1] - 
            2880*CHq1[2, 2] - 632*CHq3[1, 1] - 632*CHq3[2, 2]) - 
          40*MZ2^9*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 
            43*CHl3[1, 1] + 43*CHl3[2, 2] - 12*CHl3[3, 3] - 12*CHq1[1, 1] - 
            12*CHq1[2, 2] - 4*CHq3[1, 1] - 4*CHq3[2, 2]) + 
          20*MW2^6*MZ2^3*(5172*CHl1[1, 1] + 5172*CHl1[2, 2] + 
            3552*CHl1[3, 3] - 3513*CHl3[1, 1] - 3513*CHl3[2, 2] - 
            1664*CHl3[3, 3] - 3552*CHq1[1, 1] - 3552*CHq1[2, 2] + 
            14080*CHq3[1, 1] + 14080*CHq3[2, 2]) - 8*MW2^5*MZ2^4*
           (7380*CHl1[1, 1] + 7380*CHl1[2, 2] + 9000*CHl1[3, 3] + 
            11627*CHl3[1, 1] + 11627*CHl3[2, 2] + 4862*CHl3[3, 3] - 
            9000*CHq1[1, 1] - 9000*CHq1[2, 2] + 42906*CHq3[1, 1] + 
            42906*CHq3[2, 2]) - 160*MW2^8*MZ2*(3629*CHl3[1, 1] + 
            3629*CHl3[2, 2] + 624*CHl3[3, 3] + 1488*(CHq3[1, 1] + 
              CHq3[2, 2])) + 11520*MW2^9*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        MH2^3*MW2*(-6*MW2^4*MZ2^5*(5940*CHl1[1, 1] + 5940*CHl1[2, 2] - 
            4320*CHl1[3, 3] + 36225*CHl3[1, 1] + 36225*CHl3[2, 2] - 
            33102*CHl3[3, 3] + 4320*CHq1[1, 1] + 4320*CHq1[2, 2] - 
            88426*CHq3[1, 1] - 88426*CHq3[2, 2]) + 3*MW2^3*MZ2^6*
           (25440*CHl1[1, 1] + 25440*CHl1[2, 2] + 16800*CHl1[3, 3] + 
            92387*CHl3[1, 1] + 92387*CHl3[2, 2] - 50436*CHl3[3, 3] - 
            16800*CHq1[1, 1] - 16800*CHq1[2, 2] - 73228*CHq3[1, 1] - 
            73228*CHq3[2, 2]) - 2*MW2^2*MZ2^7*(20340*CHl1[1, 1] + 
            20340*CHl1[2, 2] + 18720*CHl1[3, 3] + 77473*CHl3[1, 1] + 
            77473*CHl3[2, 2] - 30000*CHl3[3, 3] - 18720*CHq1[1, 1] - 
            18720*CHq1[2, 2] - 26640*CHq3[1, 1] - 26640*CHq3[2, 2]) + 
          10*MW2*MZ2^8*(1008*CHl1[1, 1] + 1008*CHl1[2, 2] + 1008*CHl1[3, 3] + 
            3903*CHl3[1, 1] + 3903*CHl3[2, 2] - 1204*CHl3[3, 3] - 
            1008*CHq1[1, 1] - 1008*CHq1[2, 2] - 668*CHq3[1, 1] - 
            668*CHq3[2, 2]) - 80*MZ2^9*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 
            12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 12*CHl3[3, 3] - 
            12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 4*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(12240*CHl1[1, 1] + 12240*CHl1[2, 2] + 
            5760*CHl1[3, 3] - 148707*CHl3[1, 1] - 148707*CHl3[2, 2] - 
            20264*CHl3[3, 3] - 5760*CHq1[1, 1] - 5760*CHq1[2, 2] + 
            1928*CHq3[1, 1] + 1928*CHq3[2, 2]) - 3*MW2^5*MZ2^4*
           (39360*CHl1[1, 1] + 39360*CHl1[2, 2] + 48000*CHl1[3, 3] - 
            13541*CHl3[1, 1] - 13541*CHl3[2, 2] + 37328*CHl3[3, 3] - 
            48000*CHq1[1, 1] - 48000*CHq1[2, 2] + 263024*CHq3[1, 1] + 
            263024*CHq3[2, 2]) + 2*MW2^6*MZ2^3*(103440*CHl1[1, 1] + 
            103440*CHl1[2, 2] + 71040*CHl1[3, 3] - 169067*CHl3[1, 1] - 
            169067*CHl3[2, 2] - 19416*CHl3[3, 3] - 71040*CHq1[1, 1] - 
            71040*CHq1[2, 2] + 323192*CHq3[1, 1] + 323192*CHq3[2, 2]) - 
          320*MW2^8*MZ2*(3629*CHl3[1, 1] + 3629*CHl3[2, 2] + 624*CHl3[3, 3] + 
            1488*(CHq3[1, 1] + CHq3[2, 2])) + 23040*MW2^9*(13*CHl3[1, 1] + 
            13*CHl3[2, 2] + 4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))))))/
      (2304*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*
       MZ2^3*Pi^3*SW2) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (-1152*MW2^4*(-(MZ2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
             3*CHq3[1, 1] + 3*CHq3[2, 2])) + MW2*(5*CHl3[1, 1] + 
            5*CHl3[2, 2] + 2*CHl3[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2])) + 
        6*MH2^3*MW2*(MW2*(361*CHl3[1, 1] + 361*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MZ2*(-185*CHl3[1, 1] - 185*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        MH2^4*(MZ2*(131*CHl3[1, 1] + 131*CHl3[2, 2] - 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MW2*(-235*CHl3[1, 1] - 235*CHl3[2, 2] + 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) - 
        12*MH2^2*MW2^2*(-(MZ2*(247*CHl3[1, 1] + 247*CHl3[2, 2] + 
             4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
          MW2*(575*CHl3[1, 1] + 575*CHl3[2, 2] + 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        8*MH2*MW2^3*(-(MZ2*(373*CHl3[1, 1] + 373*CHl3[2, 2] + 
             76*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
          MW2*(1205*CHl3[1, 1] + 1205*CHl3[2, 2] + 
            152*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))))))/
      (2304*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(192*MW2^6*MZ2*(-2*MW2 + MZ2)^2*
         (MW2*(19*CHl3[1, 1] + 19*CHl3[2, 2] - 8*(CHl3[3, 3] + 
              3*(CHq3[1, 1] + CHq3[2, 2]))) + MZ2*(13*CHl3[1, 1] + 
            13*CHl3[2, 2] + 4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) - 
        96*MH2*MW2^5*MZ2*(112*MW2^3*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 
            CHl3[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) + 
          MZ2^3*(47*CHl3[1, 1] + 47*CHl3[2, 2] + 2*CHl3[3, 3] + 
            6*CHq3[1, 1] + 6*CHq3[2, 2]) - 6*MW2^2*MZ2*(73*CHl3[1, 1] + 
            73*CHl3[2, 2] - 20*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
          9*MW2*MZ2^2*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        MH2^6*(6*MW2^4*(37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          3*MW2*MZ2^3*(253*CHl3[1, 1] + 253*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
          9*MW2^2*MZ2^2*(167*CHl3[1, 1] + 167*CHl3[2, 2] - 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MZ2^4*(-131*CHl3[1, 1] - 131*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MW2^3*MZ2*(853*CHl3[1, 1] + 853*CHl3[2, 2] + 
            16*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) - 
        MH2^5*MW2*(-9*MW2^2*MZ2^2*(1691*CHl3[1, 1] + 1691*CHl3[2, 2] - 
            40*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          12*MW2*MZ2^3*(604*CHl3[1, 1] + 604*CHl3[2, 2] - 
            17*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          60*MW2^4*(37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          8*MW2^3*MZ2*(1175*CHl3[1, 1] + 1175*CHl3[2, 2] + 
            14*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MZ2^4*(-1241*CHl3[1, 1] - 1241*CHl3[2, 2] + 
            28*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        16*MH2^2*MW2^4*(MW2^3*MZ2*(8635*CHl3[1, 1] + 8635*CHl3[2, 2] - 
            464*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          6*MW2^4*(37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
          36*MW2^2*MZ2^2*(170*CHl3[1, 1] + 170*CHl3[2, 2] - 
            7*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
          2*MZ2^4*(85*CHl3[1, 1] + 85*CHl3[2, 2] + 
            31*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          3*MW2*MZ2^3*(211*CHl3[1, 1] + 211*CHl3[2, 2] + 
            40*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) + 
        9*MH2^4*MW2^2*(-462*MZ2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
          MW2*MZ2^3*(2663*CHl3[1, 1] + 2663*CHl3[2, 2] - 
            52*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MW2^3*MZ2*(4687*CHl3[1, 1] + 4687*CHl3[2, 2] - 
            32*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          22*MW2^4*(37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          2*MW2^2*MZ2^2*(-3179*CHl3[1, 1] - 3179*CHl3[2, 2] + 
            82*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) - 
        2*MH2^3*MW2^3*(4*MW2^3*MZ2*(12911*CHl3[1, 1] + 12911*CHl3[2, 2] - 
            400*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
          18*MW2^2*MZ2^2*(2929*CHl3[1, 1] + 2929*CHl3[2, 2] - 
            80*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          120*MW2^4*(37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          3*MW2*MZ2^3*(5507*CHl3[1, 1] + 5507*CHl3[2, 2] + 
            80*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
          MZ2^4*(3163*CHl3[1, 1] + 3163*CHl3[2, 2] + 
            220*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))))))/
      (2304*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (MW*B0i[bb0, MW2, 0, MT2]*
       (MT2^3*(MW2*(73*CHl3[1, 1] + 73*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + 3*CHq3[3, 3]))) + 
          MZ2*(-41*CHl3[1, 1] - 41*CHl3[2, 2] + 4*(CHl3[3, 3] + 
              3*(CHq3[1, 1] + CHq3[2, 2] + 3*CHq3[3, 3])))) + 
        MT2*MW2^2*(MW2*(37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + 3*CHq3[3, 3]))) + 
          MZ2*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 4*(CHl3[3, 3] + 
              3*(CHq3[1, 1] + CHq3[2, 2] + 3*CHq3[3, 3])))) - 
        2*MW2^3*(MW2*(19*CHl3[1, 1] + 19*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + 3*CHq3[3, 3]))) + 
          MZ2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 4*(CHl3[3, 3] + 
              3*(CHq3[1, 1] + CHq3[2, 2] + 3*CHq3[3, 3]))))))/
      (128*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MZ2]*(MW2*MZ2^7*(1008*CHl1[1, 1] + 1008*CHl1[2, 2] + 
          1008*CHl1[3, 3] + 3447*CHl3[1, 1] + 3447*CHl3[2, 2] - 
          1120*CHl3[3, 3] - 1008*CHq1[1, 1] - 1008*CHq1[2, 2] - 
          416*CHq3[1, 1] - 416*CHq3[2, 2]) + MZ2^8*(-96*CHl1[1, 1] - 
          96*CHl1[2, 2] - 96*CHl1[3, 3] - 213*CHl3[1, 1] - 213*CHl3[2, 2] + 
          92*CHl3[3, 3] + 96*CHq1[1, 1] + 96*CHq1[2, 2] + 20*CHq3[1, 1] + 
          20*CHq3[2, 2]) + 128*MW2^8*(67*CHl3[1, 1] + 67*CHl3[2, 2] - 
          24*(5*CHl3[3, 3] + 11*(CHq3[1, 1] + CHq3[2, 2]))) - 
        2*MW2^5*MZ2^2*(27*MH2*(27*CHl3[1, 1] + 27*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          2*MZ2*(6912*CHd[1, 1] + 6912*CHd[2, 2] + 6912*CHd[3, 3] + 
            6912*CHe[1, 1] + 6912*CHe[2, 2] + 6912*CHe[3, 3] + 
            9864*CHl1[1, 1] + 9864*CHl1[2, 2] + 10512*CHl1[3, 3] - 
            61565*CHl3[1, 1] - 61565*CHl3[2, 2] + 12760*CHl3[3, 3] - 
            10512*CHq1[1, 1] - 10512*CHq1[2, 2] + 1080*CHq1[3, 3] + 
            49608*CHq3[1, 1] + 49608*CHq3[2, 2] + 1080*CHq3[3, 3] - 
            13824*CHu[1, 1] - 13824*CHu[2, 2])) + MW2^3*MZ2^4*
         (108*MH2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2]) - MZ2*(4320*CHd[1, 1] + 4320*CHd[2, 2] + 
            4320*CHd[3, 3] + 4320*CHe[1, 1] + 4320*CHe[2, 2] + 
            4320*CHe[3, 3] - 3312*CHl1[1, 1] - 3312*CHl1[2, 2] - 
            720*CHl1[3, 3] - 50987*CHl3[1, 1] - 50987*CHl3[2, 2] + 
            19192*CHl3[3, 3] + 720*CHq1[1, 1] + 720*CHq1[2, 2] - 
            1512*CHq1[3, 3] + 34152*CHq3[1, 1] + 34152*CHq3[2, 2] - 
            1512*CHq3[3, 3] - 8640*CHu[1, 1] - 8640*CHu[2, 2])) + 
        MW2^4*MZ2^3*(501*MH2*CHl3[1, 1] + 501*MH2*CHl3[2, 2] - 
          336*MH2*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])) + 
          4*MZ2*(3996*CHd[1, 1] + 3996*CHd[2, 2] + 3996*CHd[3, 3] + 
            3996*CHe[1, 1] + 3996*CHe[2, 2] + 3996*CHe[3, 3] + 
            3105*CHl1[1, 1] + 3105*CHl1[2, 2] + 4644*CHl1[3, 3] - 
            30862*CHl3[1, 1] - 30862*CHl3[2, 2] + 10232*CHl3[3, 3] - 
            4644*CHq1[1, 1] - 4644*CHq1[2, 2] - 540*CHq1[3, 3] + 
            29064*CHq3[1, 1] + 29064*CHq3[2, 2] - 540*CHq3[3, 3] - 
            7992*CHu[1, 1] - 7992*CHu[2, 2])) + 8*MW2^6*MZ2*
         (3*MH2*(37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          2*MZ2*(1404*CHd[1, 1] + 1404*CHd[2, 2] + 1404*CHd[3, 3] + 
            1404*CHe[1, 1] + 1404*CHe[2, 2] + 1404*CHe[3, 3] + 
            2697*CHl1[1, 1] + 2697*CHl1[2, 2] + 2292*CHl1[3, 3] - 
            16714*CHl3[1, 1] - 16714*CHl3[2, 2] + 1332*CHl3[3, 3] - 
            2292*CHq1[1, 1] - 2292*CHq1[2, 2] + 756*CHq1[3, 3] + 
            8764*CHq3[1, 1] + 8764*CHq3[2, 2] + 756*CHq3[3, 3] - 
            2808*CHu[1, 1] - 2808*CHu[2, 2])) + MW2^2*MZ2^5*
         (-3*MH2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MZ2*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] + 
            432*CHe[1, 1] + 432*CHe[2, 2] + 432*CHe[3, 3] - 3636*CHl1[1, 1] - 
            3636*CHl1[2, 2] - 3312*CHl1[3, 3] - 17901*CHl3[1, 1] - 
            17901*CHl3[2, 2] + 5948*CHl3[3, 3] + 3312*CHq1[1, 1] + 
            3312*CHq1[2, 2] - 216*CHq1[3, 3] + 5172*CHq3[1, 1] + 
            5172*CHq3[2, 2] - 216*CHq3[3, 3] - 864*CHu[1, 1] - 
            864*CHu[2, 2])) - 32*MW2^7*MZ2*(216*CHd[1, 1] + 216*CHd[2, 2] + 
          216*CHd[3, 3] + 216*CHe[1, 1] + 216*CHe[2, 2] + 216*CHe[3, 3] + 
          522*CHl1[1, 1] + 522*CHl1[2, 2] + 360*CHl1[3, 3] - 
          3025*CHl3[1, 1] - 3025*CHl3[2, 2] - 576*CHl3[3, 3] - 
          360*CHq1[1, 1] - 360*CHq1[2, 2] + 216*CHq1[3, 3] - 160*CHq3[1, 1] - 
          160*CHq3[2, 2] + 216*CHq3[3, 3] - 432*CHu[1, 1] - 432*CHu[2, 2])))/
      (2304*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
     (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MZ2*(-64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
          144*MW2^3*MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 8*CHl3[3, 3] + 
            12*(CHq1[3, 3] + 2*CHq3[1, 1] + 2*CHq3[2, 2] - CHq3[3, 3] + 
              CHu[3, 3])) - 9*MW2*MZ2^3*(83*CHl3[1, 1] + 83*CHl3[2, 2] + 
            48*(CHl3[3, 3] + 2*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
              2*CHq3[3, 3] + 5*CHu[3, 3])) + MZ2^4*(221*CHl3[1, 1] + 
            221*CHl3[2, 2] + 68*CHl3[3, 3] + 12*(9*CHq1[3, 3] + 
              17*CHq3[1, 1] + 17*CHq3[2, 2] - 9*CHq3[3, 3] + 36*CHu[3, 3])) + 
          2*MW2^2*MZ2^2*(655*CHl3[1, 1] + 655*CHl3[2, 2] + 520*CHl3[3, 3] + 
            24*(45*CHq1[3, 3] + 65*CHq3[1, 1] + 65*CHq3[2, 2] - 
              45*CHq3[3, 3] + 72*CHu[3, 3]))) + 
        MT2*(-128*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MZ2^4*(91*CHl3[1, 1] + 91*CHl3[2, 2] + 28*CHl3[3, 3] + 
            12*(99*CHq1[3, 3] + 7*CHq3[1, 1] + 7*CHq3[2, 2] - 99*CHq3[3, 3] - 
              9*CHu[3, 3])) - 9*MW2*MZ2^3*(253*CHl3[1, 1] + 253*CHl3[2, 2] + 
            48*(CHl3[3, 3] + 13*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
              13*CHq3[3, 3] + CHu[3, 3])) - 288*MW2^3*MZ2*
           (7*CHl3[1, 1] + 7*CHl3[2, 2] + 8*CHl3[3, 3] + 
            12*(CHq1[3, 3] + 2*CHq3[1, 1] + 2*CHq3[2, 2] - CHq3[3, 3] + 
              CHu[3, 3])) + 2*MW2^2*MZ2^2*(2309*CHl3[1, 1] + 
            2309*CHl3[2, 2] + 8*(103*CHl3[3, 3] + 513*CHq1[3, 3] + 
              309*CHq3[1, 1] + 309*CHq3[2, 2] - 513*CHq3[3, 3] + 
              189*CHu[3, 3])))))/(1152*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MT2]*(-32*MW2^3*MZ2^3*SW2^2*
         (2*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - 8*(CHl3[3, 3] + 3*(CHq3[1, 1] + 
                CHq3[2, 2]))) - MZ2^2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MW2*MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 16*(CHl3[3, 3] + 
              3*(CHq3[1, 1] + CHq3[2, 2])))) - 9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*
         (MW2*(73*CHl3[1, 1] + 73*CHl3[2, 2] - 8*(CHl3[3, 3] + 
              3*(CHq3[1, 1] + CHq3[2, 2] + 3*CHq3[3, 3]))) + 
          MZ2*(-41*CHl3[1, 1] - 41*CHl3[2, 2] + 4*(CHl3[3, 3] + 
              3*(CHq3[1, 1] + CHq3[2, 2] + 3*CHq3[3, 3])))) - 
        MT2*MW2^2*(128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MZ2^5*(371*CHl3[1, 1] + 371*CHl3[2, 2] + 164*CHl3[3, 3] + 
            492*CHq3[1, 1] + 492*CHq3[2, 2] - 324*CHq3[3, 3]) + 
          32*MW2^4*MZ2*(61*CHl3[1, 1] + 61*CHl3[2, 2] + 88*CHl3[3, 3] + 
            12*(9*CHq1[3, 3] + 22*CHq3[1, 1] + 22*CHq3[2, 2] - 9*CHq3[3, 3] + 
              9*CHu[3, 3])) + MW2^2*MZ2^3*(2861*CHl3[1, 1] + 
            2861*CHl3[2, 2] + 2528*CHl3[3, 3] + 96*(18*CHq1[3, 3] + 
              79*CHq3[1, 1] + 79*CHq3[2, 2] - 99*CHq3[3, 3] + 
              45*CHu[3, 3])) - 2*MW2*MZ2^4*(479*CHl3[1, 1] + 479*CHl3[2, 2] + 
            2*(253*CHl3[3, 3] + 54*CHq1[3, 3] + 759*CHq3[1, 1] + 
              759*CHq3[2, 2] - 783*CHq3[3, 3] + 216*CHu[3, 3])) - 
          2*MW2^3*MZ2^2*(2339*CHl3[1, 1] + 2339*CHl3[2, 2] + 
            8*(217*CHl3[3, 3] + 270*CHq1[3, 3] + 651*CHq3[1, 1] + 
              651*CHq3[2, 2] - 675*CHq3[3, 3] + 432*CHu[3, 3]))) + 
        MT2^2*MW2*(128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
            8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          18*MZ2^5*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          288*MW2^4*MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 8*CHl3[3, 3] + 
            12*(CHq1[3, 3] + 2*CHq3[1, 1] + 2*CHq3[2, 2] - CHq3[3, 3] + 
              CHu[3, 3])) + 9*MW2^2*MZ2^3*(349*CHl3[1, 1] + 349*CHl3[2, 2] + 
            48*(3*CHl3[3, 3] + 4*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
              13*CHq3[3, 3] + 10*CHu[3, 3])) - MW2*MZ2^4*(1009*CHl3[1, 1] + 
            1009*CHl3[2, 2] + 4*(115*CHl3[3, 3] + 54*CHq1[3, 3] + 
              345*CHq3[1, 1] + 345*CHq3[2, 2] - 297*CHq3[3, 3] + 
              216*CHu[3, 3])) - 2*MW2^3*MZ2^2*(2273*CHl3[1, 1] + 
            2273*CHl3[2, 2] + 8*(139*CHl3[3, 3] + 270*CHq1[3, 3] + 
              417*CHq3[1, 1] + 417*CHq3[2, 2] - 513*CHq3[3, 3] + 
              432*CHu[3, 3])))))/(1152*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*
       Pi^3) - (MW2*(3*MH2^4*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (36*MW2*MZ2^2*(20*CHl3[1, 1] + 20*CHl3[2, 2] - CHl3[3, 3] - 
            3*CHq3[1, 1] - 3*CHq3[2, 2]) + 2*MW2^3*(581*CHl3[1, 1] + 
            581*CHl3[2, 2] - 40*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
          3*MW2^2*MZ2*(517*CHl3[1, 1] + 517*CHl3[2, 2] - 
            32*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
          MZ2^3*(-131*CHl3[1, 1] - 131*CHl3[2, 2] + 
            4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))) - 
        24*MH2*MW2^2*(-(MW2*(3*MW2*MZ2^7*(1776*CHl1[1, 1] + 1776*CHl1[2, 2] + 
               1776*CHl1[3, 3] + 6553*CHl3[1, 1] + 6553*CHl3[2, 2] - 2156*
                CHl3[3, 3] - 1776*CHq1[1, 1] - 1776*CHq1[2, 2] - 1220*
                CHq3[1, 1] - 1220*CHq3[2, 2]) - 48*MZ2^8*(12*CHl1[1, 1] + 12*
                CHl1[2, 2] + 12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 
               12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 
               4*CHq3[2, 2]) + 13824*MW2^8*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 4*
                (CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
             64*MW2^7*MZ2*((-9931 + 48*Pi^2)*CHl3[1, 1] + (-9931 + 48*Pi^2)*
                CHl3[2, 2] - 64*((-47 + 6*Pi^2)*CHl3[3, 3] + 3*(-37 + 6*Pi^2)*
                  (CHq3[1, 1] + CHq3[2, 2]))) - 6*MW2^2*MZ2^6*
              (288*CHd[1, 1] + 288*CHd[2, 2] + 288*CHd[3, 3] + 288*
                CHe[1, 1] + 288*CHe[2, 2] + 288*CHe[3, 3] + 2856*CHl1[1, 1] + 
               2856*CHl1[2, 2] + 2856*CHl1[3, 3] + 23247*CHl3[1, 1] - 416*
                Pi^2*CHl3[1, 1] + 23247*CHl3[2, 2] - 416*Pi^2*CHl3[2, 2] - 
               1418*CHl3[3, 3] - 128*Pi^2*CHl3[3, 3] - 2856*CHq1[1, 1] - 2856*
                CHq1[2, 2] - 72*CHq1[3, 3] + 4770*CHq3[1, 1] - 384*Pi^2*
                CHq3[1, 1] + 4770*CHq3[2, 2] - 384*Pi^2*CHq3[2, 2] + 1080*
                CHq3[3, 3] - 576*CHu[1, 1] - 576*CHu[2, 2] + 288*CHu[3, 3]) - 
             16*MW2^6*MZ2^2*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*
                CHd[3, 3] + 1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*
                CHe[3, 3] - 288*CHl1[1, 1] - 288*CHl1[2, 2] - 288*
                CHl1[3, 3] - 27533*CHl3[1, 1] - 2064*Pi^2*CHl3[1, 1] - 27533*
                CHl3[2, 2] - 2064*Pi^2*CHl3[2, 2] + 65752*CHl3[3, 3] - 4224*
                Pi^2*CHl3[3, 3] + 288*CHq1[1, 1] + 288*CHq1[2, 2] + 3456*
                CHq1[3, 3] + 173832*CHq3[1, 1] - 12672*Pi^2*CHq3[1, 1] + 
               173832*CHq3[2, 2] - 12672*Pi^2*CHq3[2, 2] + 15552*CHq3[3, 3] - 
               3456*CHu[1, 1] - 3456*CHu[2, 2] + 1728*CHu[3, 3]) + 
             3*MW2^3*MZ2^5*(5184*CHd[1, 1] + 5184*CHd[2, 2] + 5184*
                CHd[3, 3] + 5184*CHe[1, 1] + 5184*CHe[2, 2] + 5184*
                CHe[3, 3] + 7392*CHl1[1, 1] + 7392*CHl1[2, 2] + 7392*
                CHl1[3, 3] + 214199*CHl3[1, 1] - 7424*Pi^2*CHl3[1, 1] + 
               214199*CHl3[2, 2] - 7424*Pi^2*CHl3[2, 2] + 47920*CHl3[3, 3] - 
               2816*Pi^2*CHl3[3, 3] - 7392*CHq1[1, 1] - 7392*CHq1[2, 2] + 
               159120*CHq3[1, 1] - 8448*Pi^2*CHq3[1, 1] + 159120*CHq3[2, 2] - 
               8448*Pi^2*CHq3[2, 2] + 22464*CHq3[3, 3] - 10368*CHu[1, 1] - 
               10368*CHu[2, 2] + 5184*CHu[3, 3]) + 8*MW2^5*MZ2^3*
              (7776*CHd[1, 1] + 7776*CHd[2, 2] + 7776*CHd[3, 3] + 7776*
                CHe[1, 1] + 7776*CHe[2, 2] + 7776*CHe[3, 3] - 1008*
                CHl1[1, 1] - 1008*CHl1[2, 2] - 1008*CHl1[3, 3] + 115067*
                CHl3[1, 1] - 10560*Pi^2*CHl3[1, 1] + 115067*CHl3[2, 2] - 
               10560*Pi^2*CHl3[2, 2] + 169304*CHl3[3, 3] - 8832*Pi^2*
                CHl3[3, 3] + 1008*CHq1[1, 1] + 1008*CHq1[2, 2] + 7776*
                CHq1[3, 3] + 457224*CHq3[1, 1] - 26496*Pi^2*CHq3[1, 1] + 
               457224*CHq3[2, 2] - 26496*Pi^2*CHq3[2, 2] + 51840*CHq3[3, 3] - 
               15552*CHu[1, 1] - 15552*CHu[2, 2] + 7776*CHu[3, 3]) - 
             2*MW2^4*MZ2^4*(24192*CHd[1, 1] + 24192*CHd[2, 2] + 24192*
                CHd[3, 3] + 24192*CHe[1, 1] + 24192*CHe[2, 2] + 24192*
                CHe[3, 3] + 3168*CHl1[1, 1] + 3168*CHl1[2, 2] + 3168*
                CHl1[3, 3] + 671575*CHl3[1, 1] - 34080*Pi^2*CHl3[1, 1] + 
               671575*CHl3[2, 2] - 34080*Pi^2*CHl3[2, 2] + 360376*
                CHl3[3, 3] - 17664*Pi^2*CHl3[3, 3] - 3168*CHq1[1, 1] - 3168*
                CHq1[2, 2] + 9504*CHq1[3, 3] + 1007400*CHq3[1, 1] - 52992*
                Pi^2*CHq3[1, 1] + 1007400*CHq3[2, 2] - 52992*Pi^2*
                CHq3[2, 2] + 127008*CHq3[3, 3] - 48384*CHu[1, 1] - 48384*
                CHu[2, 2] + 24192*CHu[3, 3]))) + 
          MT2*(3*MW2*MZ2^7*(1776*CHl1[1, 1] + 1776*CHl1[2, 2] + 
              1776*CHl1[3, 3] + 6553*CHl3[1, 1] + 6553*CHl3[2, 2] - 
              2156*CHl3[3, 3] - 1776*CHq1[1, 1] - 1776*CHq1[2, 2] - 
              1220*CHq3[1, 1] - 1220*CHq3[2, 2]) - 48*MZ2^8*(12*CHl1[1, 1] + 
              12*CHl1[2, 2] + 12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 
              12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 
              4*CHq3[2, 2]) + 1536*MW2^8*(113*CHl3[1, 1] + 113*CHl3[2, 2] + 
              68*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
            4*MW2^5*MZ2^3*(15552*CHd[1, 1] + 15552*CHd[2, 2] + 
              15552*CHd[3, 3] + 15552*CHe[1, 1] + 15552*CHe[2, 2] + 
              15552*CHe[3, 3] - 2016*CHl1[1, 1] - 2016*CHl1[2, 2] - 
              2016*CHl1[3, 3] + 150157*CHl3[1, 1] - 21120*Pi^2*CHl3[1, 1] + 
              150157*CHl3[2, 2] - 21120*Pi^2*CHl3[2, 2] + 316168*CHl3[3, 3] - 
              17664*Pi^2*CHl3[3, 3] + 2016*CHq1[1, 1] + 2016*CHq1[2, 2] - 
              18144*CHq1[3, 3] + 847128*CHq3[1, 1] - 52992*Pi^2*CHq3[1, 1] + 
              847128*CHq3[2, 2] - 52992*Pi^2*CHq3[2, 2] + 139320*CHq3[3, 3] - 
              31104*CHu[1, 1] - 31104*CHu[2, 2] - 57024*CHu[3, 3]) - 
            4*MW2^4*MZ2^4*(12096*CHd[1, 1] + 12096*CHd[2, 2] + 
              12096*CHd[3, 3] + 12096*CHe[1, 1] + 12096*CHe[2, 2] + 
              12096*CHe[3, 3] + 1584*CHl1[1, 1] + 1584*CHl1[2, 2] + 
              1584*CHl1[3, 3] + 284651*CHl3[1, 1] - 17040*Pi^2*CHl3[1, 1] + 
              284651*CHl3[2, 2] - 17040*Pi^2*CHl3[2, 2] + 171428*CHl3[3, 3] - 
              8832*Pi^2*CHl3[3, 3] - 1584*CHq1[1, 1] - 1584*CHq1[2, 2] - 
              3024*CHq1[3, 3] + 477420*CHq3[1, 1] - 26496*Pi^2*CHq3[1, 1] + 
              477420*CHq3[2, 2] - 26496*Pi^2*CHq3[2, 2] + 65448*CHq3[3, 3] - 
              24192*CHu[1, 1] - 24192*CHu[2, 2] - 11232*CHu[3, 3]) - 
            64*MW2^6*MZ2^2*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] + 
              432*CHe[1, 1] + 432*CHe[2, 2] + 432*CHe[3, 3] - 72*CHl1[1, 1] - 
              72*CHl1[2, 2] - 72*CHl1[3, 3] - 10907*CHl3[1, 1] - 
              516*Pi^2*CHl3[1, 1] - 10907*CHl3[2, 2] - 516*Pi^2*CHl3[2, 2] + 
              14284*CHl3[3, 3] - 1056*Pi^2*CHl3[3, 3] + 72*CHq1[1, 1] + 
              72*CHq1[2, 2] - 3024*CHq1[3, 3] + 36996*CHq3[1, 1] - 
              3168*Pi^2*CHq3[1, 1] + 36996*CHq3[2, 2] - 3168*Pi^2*CHq3[2, 
                2] + 8262*CHq3[3, 3] - 864*CHu[1, 1] - 864*CHu[2, 2] - 
              5400*CHu[3, 3]) - 12*MW2^2*MZ2^6*(144*CHd[1, 1] + 
              144*CHd[2, 2] + 144*CHd[3, 3] + 144*CHe[1, 1] + 144*CHe[2, 2] + 
              144*CHe[3, 3] + 1428*CHl1[1, 1] + 1428*CHl1[2, 2] + 
              1428*CHl1[3, 3] + 11043*CHl3[1, 1] - 208*Pi^2*CHl3[1, 1] + 
              11043*CHl3[2, 2] - 208*Pi^2*CHl3[2, 2] - 763*CHl3[3, 3] - 
              64*Pi^2*CHl3[3, 3] - 1428*CHq1[1, 1] - 1428*CHq1[2, 2] - 
              36*CHq1[3, 3] + 2223*CHq3[1, 1] - 192*Pi^2*CHq3[1, 1] + 
              2223*CHq3[2, 2] - 192*Pi^2*CHq3[2, 2] + 378*CHq3[3, 3] - 
              288*CHu[1, 1] - 288*CHu[2, 2] + 144*CHu[3, 3]) + 
            3*MW2^3*MZ2^5*(5184*CHd[1, 1] + 5184*CHd[2, 2] + 5184*CHd[3, 3] + 
              5184*CHe[1, 1] + 5184*CHe[2, 2] + 5184*CHe[3, 3] + 
              7392*CHl1[1, 1] + 7392*CHl1[2, 2] + 7392*CHl1[3, 3] + 
              193315*CHl3[1, 1] - 7424*Pi^2*CHl3[1, 1] + 193315*CHl3[2, 2] - 
              7424*Pi^2*CHl3[2, 2] + 45432*CHl3[3, 3] - 2816*Pi^2*CHl3[3, 
                3] - 7392*CHq1[1, 1] - 7392*CHq1[2, 2] - 864*CHq1[3, 3] + 
              151656*CHq3[1, 1] - 8448*Pi^2*CHq3[1, 1] + 151656*CHq3[2, 2] - 
              8448*Pi^2*CHq3[2, 2] + 18792*CHq3[3, 3] - 10368*CHu[1, 1] - 
              10368*CHu[2, 2] + 1728*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((-11419 + 48*Pi^2)*CHl3[1, 1] + (-11419 + 48*Pi^2)*CHl3[2, 2] - 
              32*(2*(-17 + 6*Pi^2)*CHl3[3, 3] + 81*CHq1[3, 3] - 
                42*CHq3[1, 1] + 36*Pi^2*CHq3[1, 1] - 42*CHq3[2, 2] + 
                36*Pi^2*CHq3[2, 2] - 81*CHq3[3, 3] + 81*CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
              8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
            27*MZ2^5*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*(CHl3[3, 3] + 
                3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3]))) + 
            576*MW2^4*MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 8*CHl3[3, 3] + 
              12*(CHq1[3, 3] + 2*CHq3[1, 1] + 2*CHq3[2, 2] - CHq3[3, 3] + 
                CHu[3, 3])) + 9*MW2^2*MZ2^3*(59*CHl3[1, 1] + 59*CHl3[2, 2] + 
              96*(3*CHl3[3, 3] + 4*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
                4*CHq3[3, 3] + 10*CHu[3, 3])) + 2*MW2*MZ2^4*(341*CHl3[1, 1] + 
              341*CHl3[2, 2] - 2*(203*CHl3[3, 3] + 108*CHq1[3, 3] + 
                609*CHq3[1, 1] + 609*CHq3[2, 2] + 135*CHq3[3, 3] + 
                432*CHu[3, 3])) - 2*MW2^3*MZ2^2*(2269*CHl3[1, 1] + 
              2269*CHl3[2, 2] + 8*(287*CHl3[3, 3] + 540*CHq1[3, 3] + 
                861*CHq3[1, 1] + 861*CHq3[2, 2] - 621*CHq3[3, 3] + 
                864*CHu[3, 3])))) + 9*MH2^2*MW2*
         (-(MW2*(3*MW2*MZ2^7*(1776*CHl1[1, 1] + 1776*CHl1[2, 2] + 1776*
                CHl1[3, 3] + 6553*CHl3[1, 1] + 6553*CHl3[2, 2] - 2156*
                CHl3[3, 3] - 1776*CHq1[1, 1] - 1776*CHq1[2, 2] - 1220*
                CHq3[1, 1] - 1220*CHq3[2, 2]) - 48*MZ2^8*(12*CHl1[1, 1] + 12*
                CHl1[2, 2] + 12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 
               12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 
               4*CHq3[2, 2]) + 13824*MW2^8*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 4*
                (CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
             64*MW2^7*MZ2*((-9931 + 48*Pi^2)*CHl3[1, 1] + (-9931 + 48*Pi^2)*
                CHl3[2, 2] - 64*((-47 + 6*Pi^2)*CHl3[3, 3] + 3*(-37 + 6*Pi^2)*
                  (CHq3[1, 1] + CHq3[2, 2]))) - 96*MW2^6*MZ2^2*
              (288*CHd[1, 1] + 288*CHd[2, 2] + 288*CHd[3, 3] + 288*
                CHe[1, 1] + 288*CHe[2, 2] + 288*CHe[3, 3] - 48*CHl1[1, 1] - 
               48*CHl1[2, 2] - 48*CHl1[3, 3] - 4775*CHl3[1, 1] - 344*Pi^2*
                CHl3[1, 1] - 4775*CHl3[2, 2] - 344*Pi^2*CHl3[2, 2] + 10960*
                CHl3[3, 3] - 704*Pi^2*CHl3[3, 3] + 48*CHq1[1, 1] + 48*
                CHq1[2, 2] + 576*CHq1[3, 3] + 28976*CHq3[1, 1] - 2112*Pi^2*
                CHq3[1, 1] + 28976*CHq3[2, 2] - 2112*Pi^2*CHq3[2, 2] + 2592*
                CHq3[3, 3] - 576*CHu[1, 1] - 576*CHu[2, 2] + 288*CHu[3, 3]) - 
             2*MW2^2*MZ2^6*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 
               864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] + 8568*
                CHl1[1, 1] + 8568*CHl1[2, 2] + 8568*CHl1[3, 3] + 69599*
                CHl3[1, 1] - 1248*Pi^2*CHl3[1, 1] + 69599*CHl3[2, 2] - 1248*
                Pi^2*CHl3[2, 2] - 4270*CHl3[3, 3] - 384*Pi^2*CHl3[3, 3] - 
               8568*CHq1[1, 1] - 8568*CHq1[2, 2] - 216*CHq1[3, 3] + 14262*
                CHq3[1, 1] - 1152*Pi^2*CHq3[1, 1] + 14262*CHq3[2, 2] - 1152*
                Pi^2*CHq3[2, 2] + 3240*CHq3[3, 3] - 1728*CHu[1, 1] - 1728*
                CHu[2, 2] + 864*CHu[3, 3]) + 12*MW2^5*MZ2^3*(5184*CHd[1, 1] + 
               5184*CHd[2, 2] + 5184*CHd[3, 3] + 5184*CHe[1, 1] + 5184*
                CHe[2, 2] + 5184*CHe[3, 3] - 672*CHl1[1, 1] - 672*
                CHl1[2, 2] - 672*CHl1[3, 3] + 74525*CHl3[1, 1] - 7040*Pi^2*
                CHl3[1, 1] + 74525*CHl3[2, 2] - 7040*Pi^2*CHl3[2, 2] + 112840*
                CHl3[3, 3] - 5888*Pi^2*CHl3[3, 3] + 672*CHq1[1, 1] + 672*
                CHq1[2, 2] + 5184*CHq1[3, 3] + 304728*CHq3[1, 1] - 17664*Pi^2*
                CHq3[1, 1] + 304728*CHq3[2, 2] - 17664*Pi^2*CHq3[2, 2] + 
               34560*CHq3[3, 3] - 10368*CHu[1, 1] - 10368*CHu[2, 2] + 5184*
                CHu[3, 3]) - 4*MW2^4*MZ2^4*(12096*CHd[1, 1] + 12096*
                CHd[2, 2] + 12096*CHd[3, 3] + 12096*CHe[1, 1] + 12096*
                CHe[2, 2] + 12096*CHe[3, 3] + 1584*CHl1[1, 1] + 1584*
                CHl1[2, 2] + 1584*CHl1[3, 3] + 332417*CHl3[1, 1] - 17040*Pi^2*
                CHl3[1, 1] + 332417*CHl3[2, 2] - 17040*Pi^2*CHl3[2, 2] + 
               180044*CHl3[3, 3] - 8832*Pi^2*CHl3[3, 3] - 1584*CHq1[1, 1] - 
               1584*CHq1[2, 2] + 4752*CHq1[3, 3] + 503268*CHq3[1, 1] - 26496*
                Pi^2*CHq3[1, 1] + 503268*CHq3[2, 2] - 26496*Pi^2*CHq3[2, 2] + 
               63504*CHq3[3, 3] - 24192*CHu[1, 1] - 24192*CHu[2, 2] + 12096*
                CHu[3, 3]) + MW2^3*MZ2^5*(15552*CHd[1, 1] + 15552*CHd[2, 2] + 
               15552*CHd[3, 3] + 15552*CHe[1, 1] + 15552*CHe[2, 2] + 15552*
                CHe[3, 3] + 22176*CHl1[1, 1] + 22176*CHl1[2, 2] + 22176*
                CHl1[3, 3] + 639451*CHl3[1, 1] - 22272*Pi^2*CHl3[1, 1] + 
               639451*CHl3[2, 2] - 22272*Pi^2*CHl3[2, 2] + 143512*
                CHl3[3, 3] - 8448*Pi^2*CHl3[3, 3] - 22176*CHq1[1, 1] - 22176*
                CHq1[2, 2] + 476616*CHq3[1, 1] - 25344*Pi^2*CHq3[1, 1] + 
               476616*CHq3[2, 2] - 25344*Pi^2*CHq3[2, 2] + 67392*CHq3[3, 3] - 
               31104*CHu[1, 1] - 31104*CHu[2, 2] + 15552*CHu[3, 3]))) + 
          MT2*(3*MW2*MZ2^7*(1776*CHl1[1, 1] + 1776*CHl1[2, 2] + 
              1776*CHl1[3, 3] + 6553*CHl3[1, 1] + 6553*CHl3[2, 2] - 
              2156*CHl3[3, 3] - 1776*CHq1[1, 1] - 1776*CHq1[2, 2] - 
              1220*CHq3[1, 1] - 1220*CHq3[2, 2]) - 48*MZ2^8*(12*CHl1[1, 1] + 
              12*CHl1[2, 2] + 12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 
              12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 
              4*CHq3[2, 2]) + 1536*MW2^8*(113*CHl3[1, 1] + 113*CHl3[2, 2] + 
              68*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
            2*MW2^4*MZ2^4*(24192*CHd[1, 1] + 24192*CHd[2, 2] + 
              24192*CHd[3, 3] + 24192*CHe[1, 1] + 24192*CHe[2, 2] + 
              24192*CHe[3, 3] + 3168*CHl1[1, 1] + 3168*CHl1[2, 2] + 
              3168*CHl1[3, 3] + 562561*CHl3[1, 1] - 34080*Pi^2*CHl3[1, 1] + 
              562561*CHl3[2, 2] - 34080*Pi^2*CHl3[2, 2] + 342568*CHl3[3, 3] - 
              17664*Pi^2*CHl3[3, 3] - 3168*CHq1[1, 1] - 3168*CHq1[2, 2] - 
              6048*CHq1[3, 3] + 953976*CHq3[1, 1] - 52992*Pi^2*CHq3[1, 1] + 
              953976*CHq3[2, 2] - 52992*Pi^2*CHq3[2, 2] + 130896*CHq3[3, 3] - 
              48384*CHu[1, 1] - 48384*CHu[2, 2] - 22464*CHu[3, 3]) + 
            24*MW2^5*MZ2^3*(2592*CHd[1, 1] + 2592*CHd[2, 2] + 
              2592*CHd[3, 3] + 2592*CHe[1, 1] + 2592*CHe[2, 2] + 
              2592*CHe[3, 3] - 336*CHl1[1, 1] - 336*CHl1[2, 2] - 
              336*CHl1[3, 3] + 23933*CHl3[1, 1] - 3520*Pi^2*CHl3[1, 1] + 
              23933*CHl3[2, 2] - 3520*Pi^2*CHl3[2, 2] + 52680*CHl3[3, 3] - 
              2944*Pi^2*CHl3[3, 3] + 336*CHq1[1, 1] + 336*CHq1[2, 2] - 
              3024*CHq1[3, 3] + 141144*CHq3[1, 1] - 8832*Pi^2*CHq3[1, 1] + 
              141144*CHq3[2, 2] - 8832*Pi^2*CHq3[2, 2] + 23220*CHq3[3, 3] - 
              5184*CHu[1, 1] - 5184*CHu[2, 2] - 9504*CHu[3, 3]) - 
            48*MW2^6*MZ2^2*(576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] + 
              576*CHe[1, 1] + 576*CHe[2, 2] + 576*CHe[3, 3] - 96*CHl1[1, 1] - 
              96*CHl1[2, 2] - 96*CHl1[3, 3] - 14915*CHl3[1, 1] - 
              688*Pi^2*CHl3[1, 1] - 14915*CHl3[2, 2] - 688*Pi^2*CHl3[2, 2] + 
              19048*CHl3[3, 3] - 1408*Pi^2*CHl3[3, 3] + 96*CHq1[1, 1] + 
              96*CHq1[2, 2] - 4032*CHq1[3, 3] + 49336*CHq3[1, 1] - 
              4224*Pi^2*CHq3[1, 1] + 49336*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 
                2] + 11016*CHq3[3, 3] - 1152*CHu[1, 1] - 1152*CHu[2, 2] - 
              7200*CHu[3, 3]) - 4*MW2^2*MZ2^6*(432*CHd[1, 1] + 
              432*CHd[2, 2] + 432*CHd[3, 3] + 432*CHe[1, 1] + 432*CHe[2, 2] + 
              432*CHe[3, 3] + 4284*CHl1[1, 1] + 4284*CHl1[2, 2] + 
              4284*CHl1[3, 3] + 33058*CHl3[1, 1] - 624*Pi^2*CHl3[1, 1] + 
              33058*CHl3[2, 2] - 624*Pi^2*CHl3[2, 2] - 2297*CHl3[3, 3] - 
              192*Pi^2*CHl3[3, 3] - 4284*CHq1[1, 1] - 4284*CHq1[2, 2] - 
              108*CHq1[3, 3] + 6645*CHq3[1, 1] - 576*Pi^2*CHq3[1, 1] + 
              6645*CHq3[2, 2] - 576*Pi^2*CHq3[2, 2] + 1134*CHq3[3, 3] - 
              864*CHu[1, 1] - 864*CHu[2, 2] + 432*CHu[3, 3]) + 
            MW2^3*MZ2^5*(15552*CHd[1, 1] + 15552*CHd[2, 2] + 15552*CHd[3, 
                3] + 15552*CHe[1, 1] + 15552*CHe[2, 2] + 15552*CHe[3, 3] + 
              22176*CHl1[1, 1] + 22176*CHl1[2, 2] + 22176*CHl1[3, 3] + 
              576799*CHl3[1, 1] - 22272*Pi^2*CHl3[1, 1] + 576799*CHl3[2, 2] - 
              22272*Pi^2*CHl3[2, 2] + 136048*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 22176*CHq1[1, 1] - 22176*CHq1[2, 2] - 2592*CHq1[3, 3] + 
              454224*CHq3[1, 1] - 25344*Pi^2*CHq3[1, 1] + 454224*CHq3[2, 2] - 
              25344*Pi^2*CHq3[2, 2] + 56376*CHq3[3, 3] - 31104*CHu[1, 1] - 
              31104*CHu[2, 2] + 5184*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((-11419 + 48*Pi^2)*CHl3[1, 1] + (-11419 + 48*Pi^2)*CHl3[2, 2] - 
              32*(2*(-17 + 6*Pi^2)*CHl3[3, 3] + 81*CHq1[3, 3] - 
                42*CHq3[1, 1] + 36*Pi^2*CHq3[1, 1] - 42*CHq3[2, 2] + 
                36*Pi^2*CHq3[2, 2] - 81*CHq3[3, 3] + 81*CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
              8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
            27*MZ2^5*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*(CHl3[3, 3] + 
                3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3]))) + 
            576*MW2^4*MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 8*CHl3[3, 3] + 
              12*(CHq1[3, 3] + 2*CHq3[1, 1] + 2*CHq3[2, 2] - CHq3[3, 3] + 
                CHu[3, 3])) + 9*MW2^2*MZ2^3*(59*CHl3[1, 1] + 59*CHl3[2, 2] + 
              96*(3*CHl3[3, 3] + 4*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
                4*CHq3[3, 3] + 10*CHu[3, 3])) + 2*MW2*MZ2^4*(341*CHl3[1, 1] + 
              341*CHl3[2, 2] - 2*(203*CHl3[3, 3] + 108*CHq1[3, 3] + 
                609*CHq3[1, 1] + 609*CHq3[2, 2] + 135*CHq3[3, 3] + 
                432*CHu[3, 3])) - 2*MW2^3*MZ2^2*(2269*CHl3[1, 1] + 
              2269*CHl3[2, 2] + 8*(287*CHl3[3, 3] + 540*CHq1[3, 3] + 
                861*CHq3[1, 1] + 861*CHq3[2, 2] - 621*CHq3[3, 3] + 
                864*CHu[3, 3])))) - 
        MH2^3*(MW2*(-3*MW2*MZ2^7*(1776*CHl1[1, 1] + 1776*CHl1[2, 2] + 
              1776*CHl1[3, 3] + 6553*CHl3[1, 1] + 6553*CHl3[2, 2] - 
              2156*CHl3[3, 3] - 1776*CHq1[1, 1] - 1776*CHq1[2, 2] - 
              1220*CHq3[1, 1] - 1220*CHq3[2, 2]) + 48*MZ2^8*(12*CHl1[1, 1] + 
              12*CHl1[2, 2] + 12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 
              12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 
              4*CHq3[2, 2]) - 13824*MW2^8*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
              4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
            64*MW2^7*MZ2*((-9931 + 48*Pi^2)*CHl3[1, 1] + (-9931 + 48*Pi^2)*
               CHl3[2, 2] - 64*((-47 + 6*Pi^2)*CHl3[3, 3] + 3*(-37 + 6*Pi^2)*
                 (CHq3[1, 1] + CHq3[2, 2]))) + 24*MW2^6*MZ2^2*
             (1152*CHd[1, 1] + 1152*CHd[2, 2] + 1152*CHd[3, 3] + 
              1152*CHe[1, 1] + 1152*CHe[2, 2] + 1152*CHe[3, 3] - 
              192*CHl1[1, 1] - 192*CHl1[2, 2] - 192*CHl1[3, 3] - 
              22421*CHl3[1, 1] - 1376*Pi^2*CHl3[1, 1] - 22421*CHl3[2, 2] - 
              1376*Pi^2*CHl3[2, 2] + 44008*CHl3[3, 3] - 2816*Pi^2*CHl3[3, 
                3] + 192*CHq1[1, 1] + 192*CHq1[2, 2] + 2304*CHq1[3, 3] + 
              116408*CHq3[1, 1] - 8448*Pi^2*CHq3[1, 1] + 116408*CHq3[2, 2] - 
              8448*Pi^2*CHq3[2, 2] + 10368*CHq3[3, 3] - 2304*CHu[1, 1] - 
              2304*CHu[2, 2] + 1152*CHu[3, 3]) + MW2^2*MZ2^6*
             (1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              17136*CHl1[1, 1] + 17136*CHl1[2, 2] + 17136*CHl1[3, 3] + 
              136897*CHl3[1, 1] - 2496*Pi^2*CHl3[1, 1] + 136897*CHl3[2, 2] - 
              2496*Pi^2*CHl3[2, 2] - 8528*CHl3[3, 3] - 768*Pi^2*CHl3[3, 3] - 
              17136*CHq1[1, 1] - 17136*CHq1[2, 2] - 432*CHq1[3, 3] + 
              28560*CHq3[1, 1] - 2304*Pi^2*CHq3[1, 1] + 28560*CHq3[2, 2] - 
              2304*Pi^2*CHq3[2, 2] + 6480*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3]) - 6*MW2^5*MZ2^3*
             (10368*CHd[1, 1] + 10368*CHd[2, 2] + 10368*CHd[3, 3] + 
              10368*CHe[1, 1] + 10368*CHe[2, 2] + 10368*CHe[3, 3] - 
              1344*CHl1[1, 1] - 1344*CHl1[2, 2] - 1344*CHl1[3, 3] + 
              127803*CHl3[1, 1] - 14080*Pi^2*CHl3[1, 1] + 127803*CHl3[2, 2] - 
              14080*Pi^2*CHl3[2, 2] + 226552*CHl3[3, 3] - 11776*Pi^2*CHl3[3, 
                3] + 1344*CHq1[1, 1] + 1344*CHq1[2, 2] + 10368*CHq1[3, 3] + 
              612072*CHq3[1, 1] - 35328*Pi^2*CHq3[1, 1] + 612072*CHq3[2, 2] - 
              35328*Pi^2*CHq3[2, 2] + 69120*CHq3[3, 3] - 20736*CHu[1, 1] - 
              20736*CHu[2, 2] + 10368*CHu[3, 3]) - MW2^3*MZ2^5*
             (15552*CHd[1, 1] + 15552*CHd[2, 2] + 15552*CHd[3, 3] + 
              15552*CHe[1, 1] + 15552*CHe[2, 2] + 15552*CHe[3, 3] + 
              22176*CHl1[1, 1] + 22176*CHl1[2, 2] + 22176*CHl1[3, 3] + 
              617695*CHl3[1, 1] - 22272*Pi^2*CHl3[1, 1] + 617695*CHl3[2, 2] - 
              22272*Pi^2*CHl3[2, 2] + 143860*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 22176*CHq1[1, 1] - 22176*CHq1[2, 2] + 477660*CHq3[1, 
                1] - 25344*Pi^2*CHq3[1, 1] + 477660*CHq3[2, 2] - 
              25344*Pi^2*CHq3[2, 2] + 67392*CHq3[3, 3] - 31104*CHu[1, 1] - 
              31104*CHu[2, 2] + 15552*CHu[3, 3]) + MW2^4*MZ2^4*
             (48384*CHd[1, 1] + 48384*CHd[2, 2] + 48384*CHd[3, 3] + 
              48384*CHe[1, 1] + 48384*CHe[2, 2] + 48384*CHe[3, 3] + 
              6336*CHl1[1, 1] + 6336*CHl1[2, 2] + 6336*CHl1[3, 3] + 
              1252571*CHl3[1, 1] - 68160*Pi^2*CHl3[1, 1] + 1252571*CHl3[2, 
                2] - 68160*Pi^2*CHl3[2, 2] + 722432*CHl3[3, 3] - 
              35328*Pi^2*CHl3[3, 3] - 6336*CHq1[1, 1] - 6336*CHq1[2, 2] + 
              19008*CHq1[3, 3] + 2019840*CHq3[1, 1] - 105984*Pi^2*CHq3[1, 
                1] + 2019840*CHq3[2, 2] - 105984*Pi^2*CHq3[2, 2] + 
              254016*CHq3[3, 3] - 96768*CHu[1, 1] - 96768*CHu[2, 2] + 
              48384*CHu[3, 3])) + MT2*(3*MW2*MZ2^7*(1776*CHl1[1, 1] + 
              1776*CHl1[2, 2] + 1776*CHl1[3, 3] + 6553*CHl3[1, 1] + 
              6553*CHl3[2, 2] - 2156*CHl3[3, 3] - 1776*CHq1[1, 1] - 
              1776*CHq1[2, 2] - 1220*CHq3[1, 1] - 1220*CHq3[2, 2]) - 
            48*MZ2^8*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 
              43*CHl3[1, 1] + 43*CHl3[2, 2] - 12*CHl3[3, 3] - 12*CHq1[1, 1] - 
              12*CHq1[2, 2] - 4*CHq3[1, 1] - 4*CHq3[2, 2]) + 
            1536*MW2^8*(113*CHl3[1, 1] + 113*CHl3[2, 2] + 68*(CHl3[3, 3] + 
                3*(CHq3[1, 1] + CHq3[2, 2]))) - MW2^4*MZ2^4*
             (48384*CHd[1, 1] + 48384*CHd[2, 2] + 48384*CHd[3, 3] + 
              48384*CHe[1, 1] + 48384*CHe[2, 2] + 48384*CHe[3, 3] + 
              6336*CHl1[1, 1] + 6336*CHl1[2, 2] + 6336*CHl1[3, 3] + 
              1048025*CHl3[1, 1] - 68160*Pi^2*CHl3[1, 1] + 1048025*CHl3[2, 
                2] - 68160*Pi^2*CHl3[2, 2] + 687392*CHl3[3, 3] - 
              35328*Pi^2*CHl3[3, 3] - 6336*CHq1[1, 1] - 6336*CHq1[2, 2] - 
              12096*CHq1[3, 3] + 1914720*CHq3[1, 1] - 105984*Pi^2*CHq3[1, 
                1] + 1914720*CHq3[2, 2] - 105984*Pi^2*CHq3[2, 2] + 
              261792*CHq3[3, 3] - 96768*CHu[1, 1] - 96768*CHu[2, 2] - 
              44928*CHu[3, 3]) + 6*MW2^5*MZ2^3*(10368*CHd[1, 1] + 
              10368*CHd[2, 2] + 10368*CHd[3, 3] + 10368*CHe[1, 1] + 
              10368*CHe[2, 2] + 10368*CHe[3, 3] - 1344*CHl1[1, 1] - 
              1344*CHl1[2, 2] - 1344*CHl1[3, 3] + 74485*CHl3[1, 1] - 
              14080*Pi^2*CHl3[1, 1] + 74485*CHl3[2, 2] - 14080*Pi^2*CHl3[2, 
                2] + 211592*CHl3[3, 3] - 11776*Pi^2*CHl3[3, 3] + 
              1344*CHq1[1, 1] + 1344*CHq1[2, 2] - 12096*CHq1[3, 3] + 
              567192*CHq3[1, 1] - 35328*Pi^2*CHq3[1, 1] + 567192*CHq3[2, 2] - 
              35328*Pi^2*CHq3[2, 2] + 92880*CHq3[3, 3] - 20736*CHu[1, 1] - 
              20736*CHu[2, 2] - 38016*CHu[3, 3]) - 24*MW2^6*MZ2^2*
             (1152*CHd[1, 1] + 1152*CHd[2, 2] + 1152*CHd[3, 3] + 
              1152*CHe[1, 1] + 1152*CHe[2, 2] + 1152*CHe[3, 3] - 
              192*CHl1[1, 1] - 192*CHl1[2, 2] - 192*CHl1[3, 3] - 
              33151*CHl3[1, 1] - 1376*Pi^2*CHl3[1, 1] - 33151*CHl3[2, 2] - 
              1376*Pi^2*CHl3[2, 2] + 38264*CHl3[3, 3] - 2816*Pi^2*CHl3[3, 
                3] + 192*CHq1[1, 1] + 192*CHq1[2, 2] - 8064*CHq1[3, 3] + 
              99176*CHq3[1, 1] - 8448*Pi^2*CHq3[1, 1] + 99176*CHq3[2, 2] - 
              8448*Pi^2*CHq3[2, 2] + 22032*CHq3[3, 3] - 2304*CHu[1, 1] - 
              2304*CHu[2, 2] - 14400*CHu[3, 3]) - MW2^2*MZ2^6*
             (1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              17136*CHl1[1, 1] + 17136*CHl1[2, 2] + 17136*CHl1[3, 3] + 
              129931*CHl3[1, 1] - 2496*Pi^2*CHl3[1, 1] + 129931*CHl3[2, 2] - 
              2496*Pi^2*CHl3[2, 2] - 9176*CHl3[3, 3] - 768*Pi^2*CHl3[3, 3] - 
              17136*CHq1[1, 1] - 17136*CHq1[2, 2] - 432*CHq1[3, 3] + 
              26616*CHq3[1, 1] - 2304*Pi^2*CHq3[1, 1] + 26616*CHq3[2, 2] - 
              2304*Pi^2*CHq3[2, 2] + 4536*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3]) + MW2^3*MZ2^5*
             (15552*CHd[1, 1] + 15552*CHd[2, 2] + 15552*CHd[3, 3] + 
              15552*CHe[1, 1] + 15552*CHe[2, 2] + 15552*CHe[3, 3] + 
              22176*CHl1[1, 1] + 22176*CHl1[2, 2] + 22176*CHl1[3, 3] + 
              555043*CHl3[1, 1] - 22272*Pi^2*CHl3[1, 1] + 555043*CHl3[2, 2] - 
              22272*Pi^2*CHl3[2, 2] + 136396*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 22176*CHq1[1, 1] - 22176*CHq1[2, 2] - 2592*CHq1[3, 3] + 
              455268*CHq3[1, 1] - 25344*Pi^2*CHq3[1, 1] + 455268*CHq3[2, 2] - 
              25344*Pi^2*CHq3[2, 2] + 56376*CHq3[3, 3] - 31104*CHu[1, 1] - 
              31104*CHu[2, 2] + 5184*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((-11419 + 48*Pi^2)*CHl3[1, 1] + (-11419 + 48*Pi^2)*CHl3[2, 2] - 
              32*(2*(-17 + 6*Pi^2)*CHl3[3, 3] + 81*CHq1[3, 3] - 
                42*CHq3[1, 1] + 36*Pi^2*CHq3[1, 1] - 42*CHq3[2, 2] + 
                36*Pi^2*CHq3[2, 2] - 81*CHq3[3, 3] + 81*CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
              8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
            27*MZ2^5*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*(CHl3[3, 3] + 
                3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3]))) + 
            576*MW2^4*MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 8*CHl3[3, 3] + 
              12*(CHq1[3, 3] + 2*CHq3[1, 1] + 2*CHq3[2, 2] - CHq3[3, 3] + 
                CHu[3, 3])) + 9*MW2^2*MZ2^3*(59*CHl3[1, 1] + 59*CHl3[2, 2] + 
              96*(3*CHl3[3, 3] + 4*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
                4*CHq3[3, 3] + 10*CHu[3, 3])) + 2*MW2*MZ2^4*(341*CHl3[1, 1] + 
              341*CHl3[2, 2] - 2*(203*CHl3[3, 3] + 108*CHq1[3, 3] + 
                609*CHq3[1, 1] + 609*CHq3[2, 2] + 135*CHq3[3, 3] + 
                432*CHu[3, 3])) - 2*MW2^3*MZ2^2*(2269*CHl3[1, 1] + 
              2269*CHl3[2, 2] + 8*(287*CHl3[3, 3] + 540*CHq1[3, 3] + 
                861*CHq3[1, 1] + 861*CHq3[2, 2] - 621*CHq3[3, 3] + 
                864*CHu[3, 3])))) + 16*MW2^3*
         (-(MW2*(3*MW2*MZ2^7*(1776*CHl1[1, 1] + 1776*CHl1[2, 2] + 1776*
                CHl1[3, 3] + 6553*CHl3[1, 1] + 6553*CHl3[2, 2] - 2156*
                CHl3[3, 3] - 1776*CHq1[1, 1] - 1776*CHq1[2, 2] - 1220*
                CHq3[1, 1] - 1220*CHq3[2, 2]) - 48*MZ2^8*(12*CHl1[1, 1] + 12*
                CHl1[2, 2] + 12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 
               12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 
               4*CHq3[2, 2]) + 13824*MW2^8*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 4*
                (CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
             64*MW2^7*MZ2*((-9931 + 48*Pi^2)*CHl3[1, 1] + (-9931 + 48*Pi^2)*
                CHl3[2, 2] - 64*((-47 + 6*Pi^2)*CHl3[3, 3] + 3*(-37 + 6*Pi^2)*
                  (CHq3[1, 1] + CHq3[2, 2]))) - 96*MW2^6*MZ2^2*
              (288*CHd[1, 1] + 288*CHd[2, 2] + 288*CHd[3, 3] + 288*
                CHe[1, 1] + 288*CHe[2, 2] + 288*CHe[3, 3] - 48*CHl1[1, 1] - 
               48*CHl1[2, 2] - 48*CHl1[3, 3] - 4493*CHl3[1, 1] - 344*Pi^2*
                CHl3[1, 1] - 4493*CHl3[2, 2] - 344*Pi^2*CHl3[2, 2] + 10960*
                CHl3[3, 3] - 704*Pi^2*CHl3[3, 3] + 48*CHq1[1, 1] + 48*
                CHq1[2, 2] + 576*CHq1[3, 3] + 28976*CHq3[1, 1] - 2112*Pi^2*
                CHq3[1, 1] + 28976*CHq3[2, 2] - 2112*Pi^2*CHq3[2, 2] + 2592*
                CHq3[3, 3] - 576*CHu[1, 1] - 576*CHu[2, 2] + 288*CHu[3, 3]) - 
             2*MW2^2*MZ2^6*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 
               864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] + 8568*
                CHl1[1, 1] + 8568*CHl1[2, 2] + 8568*CHl1[3, 3] + 69479*
                CHl3[1, 1] - 1248*Pi^2*CHl3[1, 1] + 69479*CHl3[2, 2] - 1248*
                Pi^2*CHl3[2, 2] - 4246*CHl3[3, 3] - 384*Pi^2*CHl3[3, 3] - 
               8568*CHq1[1, 1] - 8568*CHq1[2, 2] - 216*CHq1[3, 3] + 14334*
                CHq3[1, 1] - 1152*Pi^2*CHq3[1, 1] + 14334*CHq3[2, 2] - 1152*
                Pi^2*CHq3[2, 2] + 3240*CHq3[3, 3] - 1728*CHu[1, 1] - 1728*
                CHu[2, 2] + 864*CHu[3, 3]) + 12*MW2^5*MZ2^3*(5184*CHd[1, 1] + 
               5184*CHd[2, 2] + 5184*CHd[3, 3] + 5184*CHe[1, 1] + 5184*
                CHe[2, 2] + 5184*CHe[3, 3] - 672*CHl1[1, 1] - 672*
                CHl1[2, 2] - 672*CHl1[3, 3] + 77529*CHl3[1, 1] - 7040*Pi^2*
                CHl3[1, 1] + 77529*CHl3[2, 2] - 7040*Pi^2*CHl3[2, 2] + 112904*
                CHl3[3, 3] - 5888*Pi^2*CHl3[3, 3] + 672*CHq1[1, 1] + 672*
                CHq1[2, 2] + 5184*CHq1[3, 3] + 304920*CHq3[1, 1] - 17664*Pi^2*
                CHq3[1, 1] + 304920*CHq3[2, 2] - 17664*Pi^2*CHq3[2, 2] + 
               34560*CHq3[3, 3] - 10368*CHu[1, 1] - 10368*CHu[2, 2] + 5184*
                CHu[3, 3]) - 4*MW2^4*MZ2^4*(12096*CHd[1, 1] + 12096*
                CHd[2, 2] + 12096*CHd[3, 3] + 12096*CHe[1, 1] + 12096*
                CHe[2, 2] + 12096*CHe[3, 3] + 1584*CHl1[1, 1] + 1584*
                CHl1[2, 2] + 1584*CHl1[3, 3] + 335519*CHl3[1, 1] - 17040*Pi^2*
                CHl3[1, 1] + 335519*CHl3[2, 2] - 17040*Pi^2*CHl3[2, 2] + 
               180284*CHl3[3, 3] - 8832*Pi^2*CHl3[3, 3] - 1584*CHq1[1, 1] - 
               1584*CHq1[2, 2] + 4752*CHq1[3, 3] + 503988*CHq3[1, 1] - 26496*
                Pi^2*CHq3[1, 1] + 503988*CHq3[2, 2] - 26496*Pi^2*CHq3[2, 2] + 
               63504*CHq3[3, 3] - 24192*CHu[1, 1] - 24192*CHu[2, 2] + 12096*
                CHu[3, 3]) + MW2^3*MZ2^5*(15552*CHd[1, 1] + 15552*CHd[2, 2] + 
               15552*CHd[3, 3] + 15552*CHe[1, 1] + 15552*CHe[2, 2] + 15552*
                CHe[3, 3] + 22176*CHl1[1, 1] + 22176*CHl1[2, 2] + 22176*
                CHl1[3, 3] + 639763*CHl3[1, 1] - 22272*Pi^2*CHl3[1, 1] + 
               639763*CHl3[2, 2] - 22272*Pi^2*CHl3[2, 2] + 143896*
                CHl3[3, 3] - 8448*Pi^2*CHl3[3, 3] - 22176*CHq1[1, 1] - 22176*
                CHq1[2, 2] + 477768*CHq3[1, 1] - 25344*Pi^2*CHq3[1, 1] + 
               477768*CHq3[2, 2] - 25344*Pi^2*CHq3[2, 2] + 67392*CHq3[3, 3] - 
               31104*CHu[1, 1] - 31104*CHu[2, 2] + 15552*CHu[3, 3]))) + 
          MT2*(3*MW2*MZ2^7*(1776*CHl1[1, 1] + 1776*CHl1[2, 2] + 
              1776*CHl1[3, 3] + 6553*CHl3[1, 1] + 6553*CHl3[2, 2] - 
              2156*CHl3[3, 3] - 1776*CHq1[1, 1] - 1776*CHq1[2, 2] - 
              1220*CHq3[1, 1] - 1220*CHq3[2, 2]) - 48*MZ2^8*(12*CHl1[1, 1] + 
              12*CHl1[2, 2] + 12*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] - 
              12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 4*CHq3[1, 1] - 
              4*CHq3[2, 2]) + 1536*MW2^8*(113*CHl3[1, 1] + 113*CHl3[2, 2] + 
              68*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
            2*MW2^4*MZ2^4*(24192*CHd[1, 1] + 24192*CHd[2, 2] + 
              24192*CHd[3, 3] + 24192*CHe[1, 1] + 24192*CHe[2, 2] + 
              24192*CHe[3, 3] + 3168*CHl1[1, 1] + 3168*CHl1[2, 2] + 
              3168*CHl1[3, 3] + 568765*CHl3[1, 1] - 34080*Pi^2*CHl3[1, 1] + 
              568765*CHl3[2, 2] - 34080*Pi^2*CHl3[2, 2] + 343048*CHl3[3, 3] - 
              17664*Pi^2*CHl3[3, 3] - 3168*CHq1[1, 1] - 3168*CHq1[2, 2] - 
              6048*CHq1[3, 3] + 955416*CHq3[1, 1] - 52992*Pi^2*CHq3[1, 1] + 
              955416*CHq3[2, 2] - 52992*Pi^2*CHq3[2, 2] + 130896*CHq3[3, 3] - 
              48384*CHu[1, 1] - 48384*CHu[2, 2] - 22464*CHu[3, 3]) + 
            24*MW2^5*MZ2^3*(2592*CHd[1, 1] + 2592*CHd[2, 2] + 
              2592*CHd[3, 3] + 2592*CHe[1, 1] + 2592*CHe[2, 2] + 
              2592*CHe[3, 3] - 336*CHl1[1, 1] - 336*CHl1[2, 2] - 
              336*CHl1[3, 3] + 25435*CHl3[1, 1] - 3520*Pi^2*CHl3[1, 1] + 
              25435*CHl3[2, 2] - 3520*Pi^2*CHl3[2, 2] + 52712*CHl3[3, 3] - 
              2944*Pi^2*CHl3[3, 3] + 336*CHq1[1, 1] + 336*CHq1[2, 2] - 
              3024*CHq1[3, 3] + 141240*CHq3[1, 1] - 8832*Pi^2*CHq3[1, 1] + 
              141240*CHq3[2, 2] - 8832*Pi^2*CHq3[2, 2] + 23220*CHq3[3, 3] - 
              5184*CHu[1, 1] - 5184*CHu[2, 2] - 9504*CHu[3, 3]) - 
            48*MW2^6*MZ2^2*(576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] + 
              576*CHe[1, 1] + 576*CHe[2, 2] + 576*CHe[3, 3] - 96*CHl1[1, 1] - 
              96*CHl1[2, 2] - 96*CHl1[3, 3] - 14351*CHl3[1, 1] - 
              688*Pi^2*CHl3[1, 1] - 14351*CHl3[2, 2] - 688*Pi^2*CHl3[2, 2] + 
              19048*CHl3[3, 3] - 1408*Pi^2*CHl3[3, 3] + 96*CHq1[1, 1] + 
              96*CHq1[2, 2] - 4032*CHq1[3, 3] + 49336*CHq3[1, 1] - 
              4224*Pi^2*CHq3[1, 1] + 49336*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 
                2] + 11016*CHq3[3, 3] - 1152*CHu[1, 1] - 1152*CHu[2, 2] - 
              7200*CHu[3, 3]) - 4*MW2^2*MZ2^6*(432*CHd[1, 1] + 
              432*CHd[2, 2] + 432*CHd[3, 3] + 432*CHe[1, 1] + 432*CHe[2, 2] + 
              432*CHe[3, 3] + 4284*CHl1[1, 1] + 4284*CHl1[2, 2] + 
              4284*CHl1[3, 3] + 32998*CHl3[1, 1] - 624*Pi^2*CHl3[1, 1] + 
              32998*CHl3[2, 2] - 624*Pi^2*CHl3[2, 2] - 2285*CHl3[3, 3] - 
              192*Pi^2*CHl3[3, 3] - 4284*CHq1[1, 1] - 4284*CHq1[2, 2] - 
              108*CHq1[3, 3] + 6681*CHq3[1, 1] - 576*Pi^2*CHq3[1, 1] + 
              6681*CHq3[2, 2] - 576*Pi^2*CHq3[2, 2] + 1134*CHq3[3, 3] - 
              864*CHu[1, 1] - 864*CHu[2, 2] + 432*CHu[3, 3]) + 
            MW2^3*MZ2^5*(15552*CHd[1, 1] + 15552*CHd[2, 2] + 15552*CHd[3, 
                3] + 15552*CHe[1, 1] + 15552*CHe[2, 2] + 15552*CHe[3, 3] + 
              22176*CHl1[1, 1] + 22176*CHl1[2, 2] + 22176*CHl1[3, 3] + 
              577111*CHl3[1, 1] - 22272*Pi^2*CHl3[1, 1] + 577111*CHl3[2, 2] - 
              22272*Pi^2*CHl3[2, 2] + 136432*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 22176*CHq1[1, 1] - 22176*CHq1[2, 2] - 2592*CHq1[3, 3] + 
              455376*CHq3[1, 1] - 25344*Pi^2*CHq3[1, 1] + 455376*CHq3[2, 2] - 
              25344*Pi^2*CHq3[2, 2] + 56376*CHq3[3, 3] - 31104*CHu[1, 1] - 
              31104*CHu[2, 2] + 5184*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((-11419 + 48*Pi^2)*CHl3[1, 1] + (-11419 + 48*Pi^2)*CHl3[2, 2] - 
              32*(2*(-17 + 6*Pi^2)*CHl3[3, 3] + 81*CHq1[3, 3] - 
                42*CHq3[1, 1] + 36*Pi^2*CHq3[1, 1] - 42*CHq3[2, 2] + 
                36*Pi^2*CHq3[2, 2] - 81*CHq3[3, 3] + 81*CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
              8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) - 
            27*MZ2^5*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*(CHl3[3, 3] + 
                3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3]))) + 
            576*MW2^4*MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 8*CHl3[3, 3] + 
              12*(CHq1[3, 3] + 2*CHq3[1, 1] + 2*CHq3[2, 2] - CHq3[3, 3] + 
                CHu[3, 3])) + 9*MW2^2*MZ2^3*(59*CHl3[1, 1] + 59*CHl3[2, 2] + 
              96*(3*CHl3[3, 3] + 4*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
                4*CHq3[3, 3] + 10*CHu[3, 3])) + 2*MW2*MZ2^4*(341*CHl3[1, 1] + 
              341*CHl3[2, 2] - 2*(203*CHl3[3, 3] + 108*CHq1[3, 3] + 
                609*CHq3[1, 1] + 609*CHq3[2, 2] + 135*CHq3[3, 3] + 
                432*CHu[3, 3])) - 2*MW2^3*MZ2^2*(2269*CHl3[1, 1] + 
              2269*CHl3[2, 2] + 8*(287*CHl3[3, 3] + 540*CHq1[3, 3] + 
                861*CHq3[1, 1] + 861*CHq3[2, 2] - 621*CHq3[3, 3] + 
                864*CHu[3, 3]))))))/(13824*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*
       (-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3))/VMU^2)*
  Class[7] + Class[8]*((Alfas*MW*MW2*(MW2 + MZ2)*QCD*Cll[1, 2, 2, 1])/
    (4*(2*MW2 - MZ2)*Pi^2) + ((3*MW*MW2*(MW2 + MZ2))/(8*(2*MW2 - MZ2)*Pi) + 
     ((MW2*(81*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(184*MW2^4 - 290*MW2^3*MZ2 + 
            173*MW2^2*MZ2^2 - 48*MW2*MZ2^3 + 5*MZ2^4) - 
          24*MH2*MW2^2*(54*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MT2*(69120*MW2^8 + 27747*MW2*MZ2^
                7 - 2640*MZ2^8 + MW2^3*MZ2^5*(468613 - 13824*Pi^2) + 
              64*MW2^2*MZ2^6*(-2404 + 27*Pi^2) + 192*MW2^7*MZ2*(-4169 + 
                144*Pi^2) - 128*MW2^6*MZ2^2*(-12749 + 270*Pi^2) + 
              12*MW2^4*MZ2^4*(-37789 + 2736*Pi^2) - 4*MW2^5*MZ2^3*(175255 + 
                3456*Pi^2)) + MW2*(-124416*MW2^8 - 27747*MW2*MZ2^7 + 
              2640*MZ2^8 + 6*MW2^4*MZ2^4*(101885 - 5472*Pi^2) - 
              192*MW2^7*MZ2*(-4313 + 144*Pi^2) - 2*MW2^2*MZ2^6*(-79601 + 
                864*Pi^2) + 8*MW2^5*MZ2^3*(58373 + 1728*Pi^2) + 
              16*MW2^6*MZ2^2*(-93541 + 2160*Pi^2) + MW2^3*MZ2^5*(-516997 + 
                13824*Pi^2))) + 9*MH2^2*MW2*(54*MT2^2*MW2*(1024*MW2^6 - 
              512*MW2^5*MZ2 - 200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 
              1109*MW2^2*MZ2^4 - 400*MW2*MZ2^5 + 45*MZ2^6) + 
            MT2*(69120*MW2^8 + 27747*MW2*MZ2^7 - 2640*MZ2^8 + 
              MW2^3*MZ2^5*(465715 - 13824*Pi^2) + 16*MW2^6*MZ2^2*(103117 - 
                2160*Pi^2) + 192*MW2^7*MZ2*(-4169 + 144*Pi^2) + 
              4*MW2^2*MZ2^6*(-38401 + 432*Pi^2) - 8*MW2^5*MZ2^3*(90863 + 
                1728*Pi^2) + 6*MW2^4*MZ2^4*(-73427 + 5472*Pi^2)) + 
            MW2*(-124416*MW2^8 - 27747*MW2*MZ2^7 + 2640*MZ2^8 + 
              12*MW2^4*MZ2^4*(49867 - 2736*Pi^2) - 192*MW2^7*MZ2*(-4313 + 
                144*Pi^2) - 2*MW2^2*MZ2^6*(-79475 + 864*Pi^2) + 
              32*MW2^6*MZ2^2*(-47333 + 1080*Pi^2) + 4*MW2^5*MZ2^3*(123217 + 
                3456*Pi^2) + MW2^3*MZ2^5*(-514099 + 13824*Pi^2))) + 
          16*MW2^3*(54*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MT2*(69120*MW2^8 + 27747*MW2*MZ2^
                7 - 2640*MZ2^8 + MW2^3*MZ2^5*(465643 - 13824*Pi^2) + 
              192*MW2^7*MZ2*(-4169 + 144*Pi^2) + 114*MW2^4*MZ2^4*(-3965 + 
                288*Pi^2) + 4*MW2^2*MZ2^6*(-38329 + 432*Pi^2) - 
              80*MW2^6*MZ2^2*(-20285 + 432*Pi^2) - 8*MW2^5*MZ2^3*(86453 + 
                1728*Pi^2)) + MW2*(-124416*MW2^8 - 27747*MW2*MZ2^7 + 
              2640*MZ2^8 + 12*MW2^4*MZ2^4*(50821 - 2736*Pi^2) - 
              192*MW2^7*MZ2*(-4313 + 144*Pi^2) - 2*MW2^2*MZ2^6*(-79331 + 
                864*Pi^2) + 32*MW2^6*MZ2^2*(-46487 + 1080*Pi^2) + 
              4*MW2^5*MZ2^3*(114397 + 3456*Pi^2) + MW2^3*MZ2^5*(-514027 + 
                13824*Pi^2))) + MH2^3*(-54*MT2^2*MW2*(1024*MW2^6 - 
              512*MW2^5*MZ2 - 200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 
              1109*MW2^2*MZ2^4 - 400*MW2*MZ2^5 + 45*MZ2^6) + 
            MW2*(124416*MW2^8 + 27747*MW2*MZ2^7 - 2640*MZ2^8 + 
              MW2^3*MZ2^5*(491995 - 13824*Pi^2) + 192*MW2^7*MZ2*(-4313 + 
                144*Pi^2) + MW2^2*MZ2^6*(-156637 + 1728*Pi^2) - 
              8*MW2^6*MZ2^2*(-199799 + 4320*Pi^2) - 2*MW2^5*MZ2^3*(312791 + 
                6912*Pi^2) + 3*MW2^4*MZ2^4*(-173017 + 10944*Pi^2)) + 
            MT2*(-69120*MW2^8 - 27747*MW2*MZ2^7 + 2640*MZ2^8 + 
              MW2^2*MZ2^6*(151291 - 1728*Pi^2) - 192*MW2^7*MZ2*(-4169 + 
                144*Pi^2) - 57*MW2^4*MZ2^4*(-6337 + 576*Pi^2) + 
              8*MW2^6*MZ2^2*(-216701 + 4320*Pi^2) + 2*MW2^5*MZ2^3*(429809 + 
                6912*Pi^2) + MW2^3*MZ2^5*(-443611 + 13824*Pi^2)))))/
        (13824*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*
         (4*MW2 - MZ2)*MZ2^2*Pi^3) - 
       (3*MW*(64*MW2^6*MZ2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2) - 
          32*MH2*MW2^5*MZ2*(112*MW2^3 - 62*MW2^2*MZ2 - 13*MW2*MZ2^2 + 
            5*MZ2^3) + MH2^4*MW2^2*(330*MW2^4 + 1573*MW2^3*MZ2 - 
            2174*MW2^2*MZ2^2 + 905*MW2*MZ2^3 - 154*MZ2^4) - 
          2*MH2^3*MW2^3*(200*MW2^4 + 1972*MW2^3*MZ2 - 2006*MW2^2*MZ2^2 + 
            603*MW2*MZ2^3 - 109*MZ2^4) + MH2^6*(10*MW2^4 + 31*MW2^3*MZ2 - 
            57*MW2^2*MZ2^2 + 29*MW2*MZ2^3 - 5*MZ2^4) + 16*MH2^2*MW2^4*
           (10*MW2^4 + 337*MW2^3*MZ2 - 236*MW2^2*MZ2^2 + 19*MW2*MZ2^3 - 
            4*MZ2^4) + MH2^5*MW2*(-100*MW2^4 - 344*MW2^3*MZ2 + 
            577*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 47*MZ2^4))*B0i[bb0, 0, 0, MH2])/
        (256*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
       (MW*(9*MT2^3*(9*MW2 - 5*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2 + 
          MT2^2*MW2^2*(-128*MW2^4 + 32*MW2^3*MZ2 + 330*MW2^2*MZ2^2 - 
            205*MW2*MZ2^3 + 7*MZ2^4) + MT2*MW2^2*(128*MW2^5 - 96*MW2^4*MZ2 - 
            206*MW2^3*MZ2^2 + 37*MW2^2*MZ2^3 + 60*MW2*MZ2^4 + 5*MZ2^5) - 
          32*MW2^3*MZ2^4*(2*MW2 + MZ2)*SW2^3)*B0i[bb0, 0, 0, MT2])/
        (128*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MW2*(27*MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(36*MW2^3 - 65*MW2^2*MZ2 + 
            34*MW2*MZ2^2 - 5*MZ2^3) - 3*MH2^2*MW2^2*(228096*MW2^9 - 
            1057760*MW2^8*MZ2 + 1148600*MW2^7*MZ2^2 - 279532*MW2^6*MZ2^3 + 
            1558*MW2^5*MZ2^4 - 320483*MW2^4*MZ2^5 + 427867*MW2^3*MZ2^6 - 
            231759*MW2^2*MZ2^7 + 56177*MW2*MZ2^8 - 4840*MZ2^9) + 
          MH2^3*MW2*(207360*MW2^9 - 961600*MW2^8*MZ2 + 1099864*MW2^7*MZ2^2 - 
            420422*MW2^6*MZ2^3 + 185567*MW2^5*MZ2^4 - 383842*MW2^4*MZ2^5 + 
            409589*MW2^3*MZ2^6 - 212346*MW2^2*MZ2^7 + 51070*MW2*MZ2^8 - 
            4400*MZ2^9) + 8*MH2*MW2^3*(103680*MW2^9 - 480800*MW2^8*MZ2 + 
            515048*MW2^7*MZ2^2 - 97540*MW2^6*MZ2^3 - 37640*MW2^5*MZ2^4 - 
            126878*MW2^4*MZ2^5 + 191497*MW2^3*MZ2^6 - 105282*MW2^2*MZ2^7 + 
            25535*MW2*MZ2^8 - 2200*MZ2^9) - 16*MW2^4*(20736*MW2^9 - 
            96160*MW2^8*MZ2 + 103528*MW2^7*MZ2^2 - 17780*MW2^6*MZ2^3 - 
            12550*MW2^5*MZ2^4 - 21817*MW2^4*MZ2^5 + 37457*MW2^3*MZ2^6 - 
            20997*MW2^2*MZ2^7 + 5107*MW2*MZ2^8 - 440*MZ2^9) + 
          MH2^4*(-20736*MW2^9 + 96160*MW2^8*MZ2 - 133552*MW2^7*MZ2^2 + 
            108986*MW2^6*MZ2^3 - 90779*MW2^5*MZ2^4 + 75358*MW2^4*MZ2^5 - 
            49904*MW2^3*MZ2^6 + 22050*MW2^2*MZ2^7 - 5107*MW2*MZ2^8 + 
            440*MZ2^9))*B0i[bb0, 0, 0, MW2])/(2304*MW*(MH2 - 4*MW2)^2*
         (MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
       (MW*(23936*MW2^8 + 83552*MW2^7*MZ2 + 40*MW2^6*(27*MH2 - 7510*MZ2)*
           MZ2 - 6*MW2^5*(315*MH2 - 50198*MZ2)*MZ2^2 + 
          27*MW2^4*(31*MH2 - 5764*MZ2)*MZ2^3 + 61431*MW2^3*MZ2^5 + 
          4243*MW2*MZ2^7 - 305*MZ2^8 - MW2^2*MZ2^5*(27*MH2 + 20933*MZ2))*
         B0i[bb0, 0, 0, MZ2])/(2304*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*
         SW2) - (9*MW*(MT2^3*(9*MW2 - 5*MZ2) + MT2*MW2^2*(5*MW2 - MZ2) - 
          2*MW2^3*(3*MW2 + MZ2))*B0i[bb0, MW2, 0, MT2])/
        (128*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
       (3*MW*(MH2 - 2*MW2)^2*(32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + 
          MH2*(-46*MW2^2 + 22*MW2*MZ2))*B0i[bb0, MW2, MH2, MW2])/
        (256*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
       (3*MW*(-128*MW2^5 - 680*MW2^4*MZ2 + 556*MW2^3*MZ2^2 - 
          154*MW2^2*MZ2^3 + 5*MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
        (256*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
       (3*MW*MW2^2*(10*MW2^2 - 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
          12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(256*MZ2*(-2*MW2 + MZ2)^3*
         Pi^3) + (MW*MW2^2*(MZ2*(64*MW2^4 - 16*MW2^3*MZ2 - 30*MW2^2*MZ2^2 + 
            35*MW2*MZ2^3 - 17*MZ2^4) + MT2*(128*MW2^4 - 32*MW2^3*MZ2 - 
            330*MW2^2*MZ2^2 + 205*MW2*MZ2^3 - 7*MZ2^4))*B0i[bb0, MZ2, MT2, 
          MT2])/(128*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (3*MW*MW2^2*(192*MW2^5 - 744*MW2^4*MZ2 - 228*MW2^3*MZ2^2 + 
          434*MW2^2*MZ2^3 - 49*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
        (256*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) + 
       (3*MW*MW2^3*(MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
          MZ2])/(8*(2*MW2 - MZ2)*MZ2*Pi^3) + 
       (MW*(16*MW2^5 + 210*MW2^4*MZ2 + 299*MW2^3*MZ2^2 - 49*MW2^2*MZ2^3 - 
          99*MW2*MZ2^4 + 55*MZ2^5)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
        (288*(2*MW2 - MZ2)*MZ2*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/288*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(8*MW2*Cll[1, 1, 1, 1] - 
         4*MZ2*Cll[1, 1, 1, 1] + 81*MW2*Cll[1, 1, 2, 2] + 
         81*MZ2*Cll[1, 1, 2, 2] + 8*MW2*(2*Cll[1, 3, 3, 1] + 
           Cll[2, 2, 2, 2] + 2*Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 
           6*Clq3[1, 1, 1, 1] + 6*Clq3[1, 1, 2, 2] + 6*Clq3[2, 2, 1, 1] + 
           6*Clq3[2, 2, 2, 2] + 6*Clq3[3, 3, 1, 1] + 6*Clq3[3, 3, 2, 2] + 
           3*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 2, 2, 1] + 3*Cqq1[2, 2, 2, 2] + 
           15*Cqq3[1, 1, 1, 1] + 36*Cqq3[1, 1, 2, 2] - 6*Cqq3[1, 2, 2, 1] + 
           15*Cqq3[2, 2, 2, 2]) - 4*MZ2*(2*Cll[1, 3, 3, 1] + 
           Cll[2, 2, 2, 2] + 2*Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 
           6*Clq3[1, 1, 1, 1] + 6*Clq3[1, 1, 2, 2] + 6*Clq3[2, 2, 1, 1] + 
           6*Clq3[2, 2, 2, 2] + 6*Clq3[3, 3, 1, 1] + 6*Clq3[3, 3, 2, 2] + 
           3*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 2, 2, 1] + 3*Cqq1[2, 2, 2, 2] + 
           15*Cqq3[1, 1, 1, 1] + 36*Cqq3[1, 1, 2, 2] - 6*Cqq3[1, 2, 2, 1] + 
           15*Cqq3[2, 2, 2, 2])))/((2*MW2 - MZ2)*Pi^3) + 
     (MW*MW2*(-2*MW2*MZ2*(8*Cll[1, 1, 1, 1] + 405*Cll[1, 1, 2, 2] + 
          8*(2*Cll[1, 3, 3, 1] + Cll[2, 2, 2, 2] + 2*Cll[2, 3, 3, 2] + 
            Cll[3, 3, 3, 3] - 12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 
            3*Clq3[1, 1, 3, 3] - 12*Clq3[2, 2, 1, 1] - 12*Clq3[2, 2, 2, 2] + 
            3*Clq3[2, 2, 3, 3] - 12*Clq3[3, 3, 1, 1] - 12*Clq3[3, 3, 2, 2] + 
            3*Clq3[3, 3, 3, 3] + 3*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 2, 2, 1] + 
            12*Cqq1[1, 3, 3, 1] + 3*Cqq1[2, 2, 2, 2] + 12*Cqq1[2, 3, 3, 2] - 
            39*Cqq3[1, 1, 1, 1] - 72*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] - 
            6*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] - 39*Cqq3[2, 2, 2, 2] + 
            18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2])) + 
        2*MW2^2*(16*Cll[1, 1, 1, 1] - 405*Cll[1, 1, 2, 2] + 
          16*(2*Cll[1, 3, 3, 1] + Cll[2, 2, 2, 2] + 2*Cll[2, 3, 3, 2] + 
            Cll[3, 3, 3, 3] - 12*Clq3[1, 1, 1, 1] - 12*Clq3[1, 1, 2, 2] + 
            3*Clq3[1, 1, 3, 3] - 12*Clq3[2, 2, 1, 1] - 12*Clq3[2, 2, 2, 2] + 
            3*Clq3[2, 2, 3, 3] - 12*Clq3[3, 3, 1, 1] - 12*Clq3[3, 3, 2, 2] + 
            3*Clq3[3, 3, 3, 3] + 3*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 2, 2, 1] + 
            12*Cqq1[1, 3, 3, 1] + 3*Cqq1[2, 2, 2, 2] + 12*Cqq1[2, 3, 3, 2] - 
            39*Cqq3[1, 1, 1, 1] - 72*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] - 
            6*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] - 39*Cqq3[2, 2, 2, 2] + 
            18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2])) + 
        9*MT2*MZ2*(43*Clq3[1, 1, 3, 3] + 43*Clq3[2, 2, 3, 3] + 
          8*(2*Clq3[3, 3, 3, 3] + 5*Cqq1[1, 3, 3, 1] + 5*Cqq1[2, 3, 3, 2] + 
            12*Cqq3[1, 1, 3, 3] - 5*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 2, 3, 3] - 
            5*Cqq3[2, 3, 3, 2])) - 9*MT2*MW2*(5*Clq3[1, 1, 3, 3] + 
          5*Clq3[2, 2, 3, 3] + 16*(2*Clq3[3, 3, 3, 3] + 5*Cqq1[1, 3, 3, 1] + 
            5*Cqq1[2, 3, 3, 2] + 12*Cqq3[1, 1, 3, 3] - 5*Cqq3[1, 3, 3, 1] + 
            12*Cqq3[2, 2, 3, 3] - 5*Cqq3[2, 3, 3, 2]))))/
      (3456*(2*MW2 - MZ2)*Pi^3) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MW2*(MW2*(11*Clq3[1, 1, 3, 3] + 11*Clq3[2, 2, 3, 3] - 
            16*(Clq3[3, 3, 3, 3] + Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
              6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - 
              Cqq3[2, 3, 3, 2])) + MZ2*(35*Clq3[1, 1, 3, 3] + 
            35*Clq3[2, 2, 3, 3] + 8*(Clq3[3, 3, 3, 3] + Cqq1[1, 3, 3, 1] + 
              Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 
              6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))) + 
        4*MT2*(2*MW2 - MZ2)*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + 
          Clq3[3, 3, 3, 3] + Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
          6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - 
          Cqq3[2, 3, 3, 2])))/(192*(2*MW2 - MZ2)*Pi^3) + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
       (Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
        Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
        Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/(48*Pi^3))/
    VMU^2) + 
 (Class[6]*((9*MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (9*MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (MW*MZ*SW*CuB[3, 3] - MW2*CuW[3, 3]))/(16*Sqrt[2]*(2*MW2 - MZ2)*MZ2*
      Pi^3) - (9*MT*MW2^2*(4*MW*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(4*MW2^2 - 6*MW2*MZ2 + 3*MZ2^2)*SW*CuW[3, 3]))/
     (8*Sqrt[2]*MZ*(2*MW2 - MZ2)*MZ2*Pi^3*SW) + 
    (9*CW2*MT*B0i[bb0, 0, 0, MT2]*(8*MW*MW2*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(8*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*(MT2 - 4*MZ2)*MZ2 + MT2*MZ2^2)*SW*
        CuW[3, 3]))/(16*Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW)))/VMU^2


==> anc/GamW_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VALPHA^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VALPHA^2) + 
 (-1/576*(MW*(9*MH2^2*MW2*MZ2^2*(-MW2 + MZ2) + 
       2*MH2*(-216*MW2^5 - 23*MW2*MZ2^4 + 22*MZ2^5 + 
         3*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 9*MZ2^3) + 
         18*MW2^4*MZ2*(-47 + 4*Pi^2) - 3*MW2^3*MZ2^2*(-739 + 48*Pi^2) + 
         MW2^2*MZ2^3*(-1127 + 72*Pi^2)) - 4*MW2*(-432*MW2^5 - 46*MW2*MZ2^4 + 
         44*MZ2^5 + 6*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
           9*MZ2^3) + 3*MW2^3*MZ2^2*(1475 - 96*Pi^2) + 
         36*MW2^4*MZ2*(-47 + 4*Pi^2) + MW2^2*MZ2^3*(-2245 + 144*Pi^2))))/
     ((MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
   (MW*(-24*MH2*MW2^2*MZ2 + 24*MW2^3*MZ2 - MH2^3*(MW2 + 2*MZ2) + 
      MH2^2*MW2*(4*MW2 + 11*MZ2))*B0i[bb0, 0, 0, MH2])/
    (64*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(9*MT2^2*(MW2 - 2*MZ2)*MZ2^2 + 2*MT2*MW2*(-32*MW2^3 + 40*MW2^2*MZ2 + 
        MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (96*MZ2^3*Pi^3*SW2) - (MW*(9*MH2^2*MW2*(MW2 - 2*MZ2)*MZ2^2 - 
      4*MW2*(432*MW2^5 + 60*MW2^4*MZ2 - 539*MW2^3*MZ2^2 - 84*MW2^2*MZ2^3 - 
        84*MW2*MZ2^4 + 44*MZ2^5) + MH2*(432*MW2^5 + 60*MW2^4*MZ2 - 
        548*MW2^3*MZ2^2 - 39*MW2^2*MZ2^3 - 84*MW2*MZ2^4 + 44*MZ2^5))*
     B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(444*MW2^4 + 404*MW2^3*MZ2 + 3*MW2^2*(3*MH2 - 293*MZ2)*MZ2 + 
      282*MW2*MZ2^3 - 26*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(576*MZ2^2*Pi^3*SW2) + 
   (3*MW*(MT2^2*(MW2 - 2*MZ2) + MT2*MW2*(MW2 - 2*MZ2) + 
      2*MW2^2*(2*MW2 - MZ2))*B0i[bb0, MW2, 0, MT2])/(32*MZ2*Pi^3*SW2) - 
   (MW*(4*MH2*MW2^2*(MW2 - 8*MZ2) + MH2^3*(MW2 - 2*MZ2) + 
      12*MW2^3*(MW2 + 3*MZ2) + MH2^2*MW2*(-5*MW2 + 13*MZ2))*
     B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
   (MW*(12*MW2^4 + 16*MW2^3*MZ2 + 95*MW2^2*MZ2^2 - 22*MW2*MZ2^3 - 2*MZ2^4)*
     B0i[bb0, MW2, MW2, MZ2])/(64*MZ2^2*Pi^3*SW2) - 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (64*MZ2^2*Pi^3*SW2) - (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (96*MZ2^3*Pi^3*SW2) - (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 
      16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(64*MZ2^3*Pi^3*SW2) + 
   (3*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ2*Pi^3) + 
   (MW*(MW2 + MZ2)^2*(16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^3))/VALPHA^4 + 
 (((3*CWw*MW2^3*(-24*MW2 + 19*MZ2))/(16*MZ2*Pi^3) - 
    (9*CWw*MW2^3*(4*MW2^2 - 8*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (8*MZ2^2*Pi^3*SW2) - (9*CWw*MW2^2*(-2*MW2 + MZ2)^2*B0i[bb0, 0, 0, MZ2])/
     (8*MZ2*Pi^3*SW2) - (9*CWw*MW2^2*(2*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
      B0i[bb0, MW2, MW2, MZ2])/(8*MZ2*Pi^3*SW2) - 
    (9*CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2^2*Pi^3*SW2) + 
    (9*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/
  VALPHA^3 + ((-3*CHD*MW*MW2^2)/(8*MW2*Pi - 8*MZ2*Pi) + 
   (Alfas*CHD*MW*MW2^2*QCD)/(4*MZ2*Pi^2*SW2) + 
   ((MW2*(-12*CHbox*MW2*(3*MH2^2 - 14*MH2*MW2 + 44*MW2^2)*MZ2^3*SW2^2 + 
        CHD*(-2*MH2*(97*MW2^2*MZ2^3 + 54*MW2*MZ2^4 - 22*MZ2^5 + 
            18*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 9*MZ2^2) + 
            8*MW2^5*(-80 + 9*Pi^2) - 6*MW2^4*MZ2*(-199 + 24*Pi^2) + 
            MW2^3*MZ2^2*(-629 + 72*Pi^2)) + 4*MW2*(185*MW2^2*MZ2^3 + 
            108*MW2*MZ2^4 - 44*MZ2^5 + 36*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 
              9*MZ2^2) + 16*MW2^5*(-80 + 9*Pi^2) + 2*MW2^3*MZ2^2*
             (-647 + 72*Pi^2) - 3*MW2^4*MZ2*(-811 + 96*Pi^2)) + 
          9*MH2^2*MW2*MZ2^3*SW2^2)))/(1152*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*
       SW2^2) - (MW*(CHD*MZ2*(MH2^3*(7*MW2 - 2*MZ2) + 
          24*MW2^3*(-3*MW2 + MZ2) + MH2^2*MW2*(-25*MW2 + 11*MZ2) - 
          24*MH2*MW2^2*MZ2*SW2) - 4*CHbox*(24*MW2^3*MZ2*(-MW2 + MZ2) + 
          MH2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2) + MH2^2*MW2*
           (-4*MW2^2 - 7*MW2*MZ2 + 11*MZ2^2) - 24*MH2*MW2^2*MZ2^2*SW2))*
       B0i[bb0, 0, 0, MH2])/(128*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (CHD*MT2*MW*MW2*(8*MW2^3 - 6*MT2*MW2*MZ2 - 8*MW2^2*MZ2 + 9*MT2*MZ2^2)*
       B0i[bb0, 0, 0, MT2])/(32*MZ2^3*Pi^3*SW2^2) + 
     (MW2*(CHD*(-9*MH2^2*MW2*MZ2*(5*MW2^2 - 9*MW2*MZ2 + 2*MZ2^2) + 
          4*MW2*(1176*MW2^5 - 5*MW2^4*MZ2 - 1147*MW2^3*MZ2^2 - 
            414*MW2^2*MZ2^3 + 92*MW2*MZ2^4 - 44*MZ2^5) + 
          MH2*(-1176*MW2^5 + 104*MW2^4*MZ2 + 931*MW2^3*MZ2^2 + 
            459*MW2^2*MZ2^3 - 92*MW2*MZ2^4 + 44*MZ2^5)) - 
        36*CHbox*MW2*(-3*MH2*MW2*(MW2 - 3*MZ2) + MH2^2*(MW2 - 2*MZ2) + 
          8*MW2^2*(MW2 - 2*MZ2))*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
      (1152*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) + 
     ((-(CHD*MW*(444*MW2^5 + 1148*MW2^4*MZ2 - 1067*MW2^3*MZ2^2 + 
           9*MW2^2*(2*MH2 - 31*MZ2)*MZ2^2 + 142*MW2*MZ2^4 + 62*MZ2^5)) - 
        36*CHbox*MW*MW2^2*(MH2 - 2*MZ2)*MZ2^2*SW2)*B0i[bb0, 0, 0, MZ2])/
      (1152*MZ2^3*Pi^3*SW2^2) + 
     (3*CHD*MW*MW2*(2*MW2^3 + MT2^2*(2*MW2 - 3*MZ2) + 
        MT2*MW2*(2*MW2 - 3*MZ2))*B0i[bb0, MW2, 0, MT2])/
      (32*MZ2^2*Pi^3*SW2^2) + 
     (MW*(4*CHbox*(MH2^2*MW2*(-5*MW2^2 + 18*MW2*MZ2 - 13*MZ2^2) + 
          12*MW2^3*(MW2^2 + 2*MW2*MZ2 - 3*MZ2^2) + 
          MH2^3*(MW2^2 - 3*MW2*MZ2 + 2*MZ2^2) + 4*MH2*MW2^2*
           (MW2^2 - 9*MW2*MZ2 + 8*MZ2^2)) + 
        CHD*(MH2^3*(-5*MW2^2 + 9*MW2*MZ2 - 2*MZ2^2) + 
          12*MW2^3*(5*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) - 4*MH2*MW2^2*
           (17*MW2^2 - 39*MW2*MZ2 + 8*MZ2^2) + MH2^2*MW2*
           (31*MW2^2 - 60*MW2*MZ2 + 13*MZ2^2)))*B0i[bb0, MW2, MH2, MW2])/
      (128*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2^2) + 
     (CHD*MW*(84*MW2^5 + 12*MW2^4*MZ2 - 279*MW2^3*MZ2^2 - 43*MW2^2*MZ2^3 + 
        26*MW2*MZ2^4 + 2*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (128*MZ2^3*Pi^3*SW2^2) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (-(CHD*MZ2) - 2*CHbox*MZ2*SW2)*B0i[bb0, MZ2, MH2, MZ2])/
      (64*MZ2^3*Pi^3*SW2^2) - (CHD*MW*MW2^3*(8*MT2*MW2 - 11*MT2*MZ2 + 
        4*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/(32*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(64*MZ2^3*Pi^3*SW2^2) + 
     (3*CHD*MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, 
        MW2, MZ2])/(8*MZ2^2*Pi^3*SW2) + 
     (CHD*MW*(MW2 + MZ2)^2*(16*MW2^3 + 60*MW2^2*MZ2 - 33*MW2*MZ2^2 + 
        11*MZ2^3)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(288*MZ2^2*Pi^3*SW2))/
    VALPHA^2)*Class[3] + ((3*CHWB*MW2^2)/(2*MZ*Pi*SW) + 
   (Alfas*CHWB*MW2^2*QCD)/(MZ*Pi^2*SW) + 
   (-1/288*(MW2*(-108*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*MZ2^2*SW*SW2 + 
         CHWB*(36*MH2^2*MW2*MZ2^2*SW2 + MH2*(-208*MW2^4 + 168*MT2*MW2*
              (2*MW2^2 - MW2*MZ2 - MZ2^2) + 4*MZ2^4*(20 - 9*SW2) + 
             MW2*MZ2^3*(59 + 63*SW2) + MW2^3*MZ2*(794 + 1207*SW2 - 144*Pi^2*
                SW2) + 2*MW2^2*MZ2^2*(-322 - 617*SW2 + 72*Pi^2*SW2)) + 
           4*MW2*(208*MW2^4 - 168*MT2*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2) + 
             4*MZ2^4*(-20 + 9*SW2) - MW2*MZ2^3*(59 + 63*SW2) + 
             2*MW2^2*MZ2^2*(277 + 617*SW2 - 72*Pi^2*SW2) + 
             MW2^3*MZ2*(-704 - 1207*SW2 + 144*Pi^2*SW2)))))/
       ((MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CW2*(-24*MW*MZ*(CHB*MH2*(MH2 - 4*MW2)*MW2 - 
          CHW*(4*MW2^2*MZ2 + MH2^2*(MW2 + MZ2) - 4*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(-8*MH2^2*MW2*(2*MW2 - 7*MZ2) + 96*MW2^3*MZ2 - 
          MH2^3*(2*MW2 + 11*MZ2) - 96*MH2*MW2^2*MZ2*SW2))*
       B0i[bb0, 0, 0, MH2])/(64*(MH2 - 4*MW2)*MZ*Pi^3*SW) - 
     (CHWB*MT2*MW2*(-112*MW2^3 + 164*MW2^2*MZ2 + 4*MW2*(18*MT2 - 13*MZ2)*
         MZ2 - 99*MT2*MZ2^2)*B0i[bb0, 0, 0, MT2])/(96*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2*(-216*CHW*MW*MW2*MZ*MZ2*(2*MW2^2 - MH2*MZ2 + 2*MW2*MZ2)*SW + 
        CHWB*(9*MH2^2*MW2*(8*MW2 - 11*MZ2)*MZ2 - 
          4*MW2*(5208*MW2^4 + 8*MZ2^4*(20 - 9*SW2) - 3*MW2*MZ2^3*
             (197 + 60*SW2) + 8*MW2^3*MZ2*(-716 + 321*SW2) - 
            6*MW2^2*MZ2^2*(-73 + 386*SW2)) + MH2*(5208*MW2^4 + 
            6*MW2^2*MZ2^2*(121 - 386*SW2) + 8*MZ2^4*(20 - 9*SW2) - 
            3*MW2*MZ2^3*(197 + 60*SW2) + 4*MW2^3*MZ2*(-1477 + 642*SW2))))*
       B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2*(-216*MW*MW2*MZ*MZ2*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(1248*MW2^4 + 3*MW2*MZ2^2*(3*MH2 + 16*MZ2*(37 - 9*SW2)) + 
          40*MW2^3*MZ2*(73 + 9*SW2) + MZ2^4*(47 + 216*SW2) - 
          6*MW2^2*MZ2*(-3*MH2 + 886*MZ2 + 24*MZ2*SW2)))*B0i[bb0, 0, 0, MZ2])/
      (576*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (3*CHWB*CW2*(MT2^2*(8*MW2 - 11*MZ2) + MT2*MW2*(8*MW2 - 11*MZ2) + 
        2*MW2^2*(4*MW2 - MZ2))*B0i[bb0, MW2, 0, MT2])/(32*MZ*Pi^3*SW*SW2) - 
     (CW2*(CHWB*(4*MH2*MW2^2*(32*MW2 - 53*MZ2) + MH2^3*(8*MW2 - 11*MZ2) - 
          144*MW2^3*(MW2 - 2*MZ2) + MH2^2*(-52*MW2^2 + 76*MW2*MZ2)) + 
        24*CHW*MW*MZ*(MH2^2*MZ2 + 2*MW2^2*(3*MW2 + MZ2) - 
          2*MH2*MW2*(MW2 + 2*MZ2))*SW)*B0i[bb0, MW2, MH2, MW2])/
      (64*(MH2 - 4*MW2)*MZ*Pi^3*SW*SW2) + 
     (CHWB*MW2*(224*MW2^4 + 4*MW2*MZ2^3*(20 - 17*SW2) - 
        4*MW2^2*MZ2^2*(158 + SW2) + MZ2^4*(23 + 16*SW2) + 
        8*MW2^3*(MZ2 + 7*MZ2*SW2))*B0i[bb0, MW2, MW2, MZ2])/
      (64*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2^2*(CHWB*(MH2^2*(2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 8*MW2*MZ2 - 
            MZ2^2) + 12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + MZ2^2)) - 
        24*MW*MZ*(MH2 - 2*MZ2)*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*
       B0i[bb0, MZ2, MH2, MZ2])/(64*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(MT2*(112*MW2^2 - 146*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
      (96*MZ*MZ2^2*Pi^3*SW*SW2) - (CHWB*MW2^2*(-224*MW2^3 - 112*MW2^2*MZ2 + 
        38*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/
      (64*MZ*MZ2^2*Pi^3*SW*SW2) + (CHWB*MW2^3*(8*MW2^2 + 3*MZ2^2*(2 + SW2) + 
        2*MW2*MZ2*(11 + SW2))*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (4*MZ*MZ2*Pi^3*SW) + (CHWB*CW2*(MW2 + MZ2)^2*(16*MW2^2 + 58*MW2*MZ2 + 
        MZ2^2*(-20 + 9*SW2))*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(72*MZ*Pi^3*SW))/
    VALPHA^2)*Class[4] + ((Alfas*MW*MW2*QCD*(CHq3[1, 1] + CHq3[2, 2]))/
    (2*Pi^2) + (MW*MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
      3*CHq3[2, 2]))/(6*Pi) + 
   (-1/288*(MW*(2*MH2^3 - 11*MH2^2*MW2 + 24*MH2*MW2^2 - 24*MW2^3)*
        B0i[bb0, 0, 0, MH2]*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
         3*CHq3[1, 1] + 3*CHq3[2, 2]))/((MH2 - 4*MW2)*Pi^3) + 
     (MW*(2*MH2^3 - 13*MH2^2*MW2 + 32*MH2*MW2^2 - 36*MW2^3)*
       B0i[bb0, MW2, MH2, MW2]*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2]))/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*(-84*MW2^3 - 168*MW2^2*MZ2 + 19*MW2*MZ2^2 + 2*MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2]*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2]))/(288*MZ2*Pi^3) + 
     (MW*MW2^2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2]*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
        3*CHq3[2, 2]))/(12*MZ2*Pi^3) + 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (MZ2^2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 3*CHl3[1, 1] - 
          3*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
          CHq3[1, 1] - CHq3[2, 2]) + 8*MW2^2*(CHq3[1, 1] + CHq3[2, 2]) + 
        MW2*MZ2*(-3*CHl1[1, 1] - 3*CHl1[2, 2] - 3*CHl1[3, 3] + 9*CHl3[1, 1] + 
          9*CHl3[2, 2] + 9*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
          11*CHq3[1, 1] + 11*CHq3[2, 2])))/(72*MZ2*Pi^3) - 
     (MW2*B0i[bb0, 0, 0, MW2]*(-(MH2^2*MW2*MZ2^2*SW2*(CHl3[1, 1] + 
           CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2])) + 
        MH2*(MW2*MZ2^3*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
            16*CHl3[1, 1] - 16*CHl3[2, 2] - 16*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - 24*CHq3[1, 1] - 24*CHq3[2, 2]) + 
          12*MW2^2*MZ2^2*(CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - 
            4*CHl3[1, 1] - 4*CHl3[2, 2] - 4*CHl3[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] - 10*CHq3[1, 1] - 10*CHq3[2, 2]) + 
          2*MZ2^4*(-3*CHl1[1, 1] - 3*CHl1[2, 2] - 3*CHl1[3, 3] + 
            3*CHl3[1, 1] + 3*CHl3[2, 2] + 3*CHl3[3, 3] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
          12*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 5*CHq3[1, 1] + 
            5*CHq3[2, 2]) + MW2^3*MZ2*(-9*CHl1[1, 1] - 9*CHl1[2, 2] - 
            9*CHl1[3, 3] + 28*CHl3[1, 1] + 28*CHl3[2, 2] + 28*CHl3[3, 3] + 
            9*CHq1[1, 1] + 9*CHq1[2, 2] + 28*CHq3[1, 1] + 28*CHq3[2, 2])) - 
        2*MW2*(MW2^2*MZ2^2*(24*CHl1[1, 1] + 24*CHl1[2, 2] + 24*CHl1[3, 3] - 
            101*CHl3[1, 1] - 101*CHl3[2, 2] - 101*CHl3[3, 3] - 
            24*CHq1[1, 1] - 24*CHq1[2, 2] - 255*CHq3[1, 1] - 
            255*CHq3[2, 2]) + 2*MW2*MZ2^3*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 
            3*CHl1[3, 3] - 16*CHl3[1, 1] - 16*CHl3[2, 2] - 16*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] - 24*CHq3[1, 1] - 24*CHq3[2, 2]) - 
          4*MZ2^4*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
            3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          24*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 5*CHq3[1, 1] + 
            5*CHq3[2, 2]) + MW2^3*MZ2*(-18*CHl1[1, 1] - 18*CHl1[2, 2] - 
            18*CHl1[3, 3] + 61*CHl3[1, 1] + 61*CHl3[2, 2] + 61*CHl3[3, 3] + 
            18*CHq1[1, 1] + 18*CHq1[2, 2] + 71*CHq3[1, 1] + 71*CHq3[2, 2]))))/
      (144*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, 0, MT2]*(6*MW2^2*(-2*MW2 + MZ2)*CHq3[3, 3] + 
        MT2^2*(-(MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
             3*CHq3[2, 2] + 3*CHq3[3, 3])) + MZ2*(CHl3[1, 1] + CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 6*CHq3[3, 3])) + 
        MT2*MW2*(-(MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
             3*CHq3[2, 2] + 3*CHq3[3, 3])) + MZ2*(CHl3[1, 1] + CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 6*CHq3[3, 3]))))/
      (16*MZ2*Pi^3*SW2) - (MW*B0i[bb0, 0, 0, MZ2]*
       (2*MZ2^4*(6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] - 5*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
          CHq3[1, 1] + CHq3[2, 2]) + 12*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          5*CHl3[3, 3] + 11*CHq3[1, 1] + 11*CHq3[2, 2]) + 
        MW2*MZ2^3*(-6*CHl1[1, 1] - 6*CHl1[2, 2] - 6*CHl1[3, 3] + 
          49*CHl3[1, 1] + 49*CHl3[2, 2] + 49*CHl3[3, 3] + 6*CHq1[1, 1] + 
          6*CHq1[2, 2] + 99*CHq3[1, 1] + 99*CHq3[2, 2]) + 
        2*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
          18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 27*CHl1[1, 1] + 
          27*CHl1[2, 2] + 27*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
          9*CHl3[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 18*CHq1[3, 3] + 
          83*CHq3[1, 1] + 83*CHq3[2, 2] + 18*CHq3[3, 3] - 36*CHu[1, 1] - 
          36*CHu[2, 2]) - 3*MW2^2*MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
          12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 
          20*CHl1[1, 1] + 20*CHl1[2, 2] + 20*CHl1[3, 3] + 27*CHl3[1, 1] + 
          27*CHl3[2, 2] + 27*CHl3[3, 3] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 
          6*CHq1[3, 3] + 97*CHq3[1, 1] + 97*CHq3[2, 2] - 6*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2])))/(288*MZ2^2*Pi^3*SW2) + 
     (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MZ2^2*(-CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
        8*MT2*MW2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        4*MW2*MZ2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        MT2*MZ2*(-11*CHq1[3, 3] + 11*CHq3[3, 3] + CHu[3, 3])))/
      (16*MZ2^2*Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MT2*MZ2*(MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + 3*CHq3[3, 3]) - MZ2*(CHl3[1, 1] + CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 6*CHq3[3, 3])) + 
        2*MW2*(-3*MZ2^2*CHq3[3, 3] + 4*MW2^2*(CHq1[3, 3] - CHq3[3, 3] + 
            CHu[3, 3]) - MW2*MZ2*(CHq1[3, 3] - 7*CHq3[3, 3] + 4*CHu[3, 3]))))/
      (16*MZ2^2*Pi^3*SW2) - 
     (MW2*(3*MH2^2*MW2*MZ2^2*SW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2]) - 
        4*MW2*(-12*MZ2^4*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
            3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          48*MW2^4*((-4 + Pi^2)*CHl3[1, 1] + (-4 + Pi^2)*CHl3[2, 2] - 
            4*CHl3[3, 3] + Pi^2*CHl3[3, 3] - 7*CHq3[1, 1] + 
            3*Pi^2*CHq3[1, 1] - 7*CHq3[2, 2] + 3*Pi^2*CHq3[2, 2]) + 
          3*MW2*MZ2^2*(MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
              26*CHl3[1, 1] - 26*CHl3[2, 2] - 26*CHl3[3, 3] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] - 38*CHq3[1, 1] - 38*CHq3[2, 2]) - 
            18*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
              3*CHq3[2, 2] + 3*CHq3[3, 3])) - 2*MW2^2*MZ2*
           (-27*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 2*CHq1[3, 3] + 
              3*CHq3[1, 1] + 3*CHq3[2, 2] - 5*CHq3[3, 3] + 8*CHu[3, 3]) + 
            MZ2*(36*CHd[1, 1] + 36*CHd[2, 2] + 36*CHd[3, 3] + 36*CHe[1, 1] + 
              36*CHe[2, 2] + 36*CHe[3, 3] - 9*CHl1[1, 1] - 9*CHl1[2, 2] - 
              9*CHl1[3, 3] + 274*CHl3[1, 1] - 24*Pi^2*CHl3[1, 1] + 
              274*CHl3[2, 2] - 24*Pi^2*CHl3[2, 2] + 274*CHl3[3, 3] - 
              24*Pi^2*CHl3[3, 3] + 9*CHq1[1, 1] + 9*CHq1[2, 2] - 
              9*CHq1[3, 3] + 678*CHq3[1, 1] - 72*Pi^2*CHq3[1, 1] + 
              678*CHq3[2, 2] - 72*Pi^2*CHq3[2, 2] + 189*CHq3[3, 3] - 
              72*CHu[1, 1] - 72*CHu[2, 2] + 36*CHu[3, 3])) + 
          MW2^3*(-432*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MZ2*(72*CHd[1, 1] + 72*CHd[2, 2] + 72*CHd[3, 3] + 72*CHe[1, 1] + 
              72*CHe[2, 2] + 72*CHe[3, 3] + 9*CHl1[1, 1] + 9*CHl1[2, 2] + 
              9*CHl1[3, 3] + 782*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 
              782*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] + 782*CHl3[3, 3] - 
              96*Pi^2*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
              144*CHq1[3, 3] + 1794*CHq3[1, 1] - 288*Pi^2*CHq3[1, 1] + 
              1794*CHq3[2, 2] - 288*Pi^2*CHq3[2, 2] + 540*CHq3[3, 3] - 
              144*CHu[1, 1] - 144*CHu[2, 2] + 72*CHu[3, 3]))) + 
        MH2*(-12*MZ2^4*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
            3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          48*MW2^4*((-4 + Pi^2)*CHl3[1, 1] + (-4 + Pi^2)*CHl3[2, 2] - 
            4*CHl3[3, 3] + Pi^2*CHl3[3, 3] - 7*CHq3[1, 1] + 
            3*Pi^2*CHq3[1, 1] - 7*CHq3[2, 2] + 3*Pi^2*CHq3[2, 2]) + 
          3*MW2*MZ2^2*(MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
              26*CHl3[1, 1] - 26*CHl3[2, 2] - 26*CHl3[3, 3] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] - 38*CHq3[1, 1] - 38*CHq3[2, 2]) - 
            18*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
              3*CHq3[2, 2] + 3*CHq3[3, 3])) + MW2^2*MZ2*
           (54*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 2*CHq1[3, 3] + 
              3*CHq3[1, 1] + 3*CHq3[2, 2] - 5*CHq3[3, 3] + 8*CHu[3, 3]) - 
            MZ2*(72*CHd[1, 1] + 72*CHd[2, 2] + 72*CHd[3, 3] + 72*CHe[1, 1] + 
              72*CHe[2, 2] + 72*CHe[3, 3] - 18*CHl1[1, 1] - 18*CHl1[2, 2] - 
              18*CHl1[3, 3] + 551*CHl3[1, 1] - 48*Pi^2*CHl3[1, 1] + 
              551*CHl3[2, 2] - 48*Pi^2*CHl3[2, 2] + 551*CHl3[3, 3] - 
              48*Pi^2*CHl3[3, 3] + 18*CHq1[1, 1] + 18*CHq1[2, 2] - 
              18*CHq1[3, 3] + 1365*CHq3[1, 1] - 144*Pi^2*CHq3[1, 1] + 
              1365*CHq3[2, 2] - 144*Pi^2*CHq3[2, 2] + 378*CHq3[3, 3] - 
              144*CHu[1, 1] - 144*CHu[2, 2] + 72*CHu[3, 3])) + 
          MW2^3*(-432*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MZ2*(72*CHd[1, 1] + 72*CHd[2, 2] + 72*CHd[3, 3] + 72*CHe[1, 1] + 
              72*CHe[2, 2] + 72*CHe[3, 3] + 9*CHl1[1, 1] + 9*CHl1[2, 2] + 
              9*CHl1[3, 3] + 785*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 
              785*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] + 785*CHl3[3, 3] - 
              96*Pi^2*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
              144*CHq1[3, 3] + 1803*CHq3[1, 1] - 288*Pi^2*CHq3[1, 1] + 
              1803*CHq3[2, 2] - 288*Pi^2*CHq3[2, 2] + 540*CHq3[3, 3] - 
              144*CHu[1, 1] - 144*CHu[2, 2] + 72*CHu[3, 3])))))/
      (864*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2))/VALPHA^2)*Class[7] + 
 Class[8]*((((MW*MW2^2)/(108*Pi^3) - (MW*MW2^2*B0i[bb0, 0, 0, MW2])/
       (36*Pi^3))*Cll[1, 2, 2, 1])/VALPHA^2 + 
   (-1/72*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(Cll[1, 1, 1, 1] + 
         2*Cll[1, 3, 3, 1] + Cll[2, 2, 2, 2] + 2*Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3] + 6*Clq3[1, 1, 1, 1] + 6*Clq3[1, 1, 2, 2] + 
         6*Clq3[2, 2, 1, 1] + 6*Clq3[2, 2, 2, 2] + 6*Clq3[3, 3, 1, 1] + 
         6*Clq3[3, 3, 2, 2] + 3*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 2, 2, 1] + 
         3*Cqq1[2, 2, 2, 2] + 15*Cqq3[1, 1, 1, 1] + 36*Cqq3[1, 1, 2, 2] - 
         6*Cqq3[1, 2, 2, 1] + 15*Cqq3[2, 2, 2, 2]))/Pi^3 + 
     (MW*MW2*(2*MW2*(Cll[1, 1, 1, 1] + 2*Cll[1, 3, 3, 1] + Cll[2, 2, 2, 2] + 
          2*Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] - 12*Clq3[1, 1, 1, 1] - 
          12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 12*Clq3[2, 2, 1, 1] - 
          12*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] - 12*Clq3[3, 3, 1, 1] - 
          12*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 3*Cqq1[1, 1, 1, 1] + 
          6*Cqq1[1, 2, 2, 1] + 12*Cqq1[1, 3, 3, 1] + 3*Cqq1[2, 2, 2, 2] + 
          12*Cqq1[2, 3, 3, 2] - 39*Cqq3[1, 1, 1, 1] - 72*Cqq3[1, 1, 2, 2] + 
          18*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] - 
          39*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2]) - 
        9*MT2*(2*Clq3[1, 1, 3, 3] + 2*Clq3[2, 2, 3, 3] + 2*Clq3[3, 3, 3, 3] + 
          5*Cqq1[1, 3, 3, 1] + 5*Cqq1[2, 3, 3, 2] + 12*Cqq3[1, 1, 3, 3] - 
          5*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 2, 3, 3] - 5*Cqq3[2, 3, 3, 2])))/
      (432*Pi^3) - (MT2*MW*(MT2 - 2*MW2)*B0i[bb0, 0, 0, MT2]*
       (Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
        Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
        Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/
      (48*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
       (Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
        Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
        Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/(48*Pi^3))/
    VALPHA^2) + 
 (Class[6]*((-9*CW2*MT*(2*MW2^2 - MT2*MZ2 - MW2*MZ2)*B0i[bb0, MW2, 0, MT2]*
      CuW[3, 3])/(8*Sqrt[2]*Pi^3*SW2) + 
    (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (MW*(MW2 - MZ2*(1 + 2*SW2))*CuB[3, 3] + 3*MW2*MZ*SW*CuW[3, 3]))/
     (8*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*SW2) + 
    (MT*MW2^2*(8*MW*(-MW2 + MZ2 + 2*MZ2*SW2)*CuB[3, 3] + 
       3*MZ*(-8*MW2 + 5*MZ2)*SW*CuW[3, 3]))/(8*Sqrt[2]*MZ*MZ2*Pi^3*SW) - 
    (MT*MW2*B0i[bb0, 0, 0, MT2]*(-8*MW*MW2*MZ2*SW2*(MW2 - MZ2*(1 + 2*SW2))*
        CuB[3, 3] + 3*MZ*(8*MW2^3 - 16*MW2^2*MZ2 + 3*MT2*MZ2^2 + 8*MW2*MZ2^2)*
        SW*CuW[3, 3]))/(8*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*SW2)))/VALPHA^2


==> anc/GamW_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(3*MW*MW2)/(4*Pi*VALPHAEFF^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VALPHAEFF^2) + 
 ((MW*(-36*MH2^2*MW2*MZ2^2 + MH2*(-1728*MW2^4 - 2413*MW2*MZ2^3 + 715*MZ2^4 + 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) + 
        24*MW2^2*MZ2^2*(385 - 24*Pi^2) + 36*MW2^3*MZ2*(-141 + 16*Pi^2)) + 
      4*MW2*(1728*MW2^4 + 2413*MW2*MZ2^3 - 715*MZ2^4 - 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) + 
        36*MW2^3*MZ2*(141 - 16*Pi^2) + 12*MW2^2*MZ2^2*(-767 + 48*Pi^2))))/
    (2304*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(-48*MH2*MW2^2*MZ2 + 48*MW2^3*MZ2 - MH2^3*(MW2 + 3*MZ2) + 
      2*MH2^2*MW2*(2*MW2 + 9*MZ2))*B0i[bb0, 0, 0, MH2])/
    (128*(MH2 - 4*MW2)*MZ2*Pi^3) + 
   (MW*(27*MT2^2*MZ2^2 + 64*MW2^2*MZ2*(-MW2 + MZ2) + 
      4*MT2*MW2*(-32*MW2^2 + 14*MW2*MZ2 + 15*MZ2^2))*B0i[bb0, 0, 0, MT2])/
    (192*MZ2^2*Pi^3) + 
   (MW*(27*MH2^2*MW2*MZ2^2 + MH2*(648*MW2^4 + 624*MW2^3*MZ2 + 
        32*MW2^2*MZ2^2 + 233*MW2*MZ2^3 - 88*MZ2^4) - 
      4*MW2*(648*MW2^4 + 624*MW2^3*MZ2 + 86*MW2^2*MZ2^2 + 233*MW2*MZ2^3 - 
        88*MZ2^4))*B0i[bb0, 0, 0, MW2])/(1152*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(780*MW2^3 + 1282*MW2^2*MZ2 + MW2*(9*MH2 - 584*MZ2)*MZ2 + 61*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(1152*MZ2*Pi^3) - 
   (9*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (3*MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)*Pi^3) + 
   (3*MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(128*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (128*Pi^3) + (MW*MW2*(MT2*(128*MW2^2 - 56*MW2*MZ2 - 33*MZ2^2) + 
      MZ2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (192*MZ2^2*Pi^3) - (MW*MW2*(72*MW2^3 + 132*MW2^2*MZ2 + 26*MW2*MZ2^2 + 
      MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(128*MZ2^2*Pi^3) + 
   (3*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ2*Pi^3) - 
   (3*MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/(16*MZ2^2*Pi^3) + (MW*(MW2 + MZ2)^2*(16*MW2^2 + 22*MW2*MZ2 - 
      11*MZ2^2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^3) - 
   (3*CW2*MW*(MW2 + MZ2)^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3) + 
   (3*MW*(8*MW2^3 - 2*MW2^2*MZ2 - 7*MW2*MZ2^2 + 3*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*Pi^3))/VALPHAEFF^4 + 
 (((-3*CWw*MW2^2*(96*MW2^2 - 75*MW2*MZ2 + MZ2^2))/(64*MZ2*Pi^3) + 
    (9*CWw*MW2^3*(7*MW2 - 8*MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^3) + 
    (9*CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (9*CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) - 
    (9*CWw*MW2^2*(14*MW2^2 + 3*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (32*MZ2*Pi^3) + (9*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (4*Pi^3) - (9*CWw*MW2^4*(MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
     (16*MZ2*Pi^3))*Class[1])/VALPHAEFF^3 + 
 ((-3*CHD*MW*MW2)/(16*Pi) - (Alfas*CHD*MW*MW2*QCD)/(8*Pi^2) + 
   ((MW2*(96*CHbox*(MH2 - 4*MW2)*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (3*MH2^2 + 4*MW2*(9*MW2 - 2*MZ2) + 2*MH2*(-6*MW2 + MZ2)) + 
        CHD*(144*MH2^3*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2 + 
          16*MW2^2*(864*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MW2*(20736*MW2^5 - 26801*MW2*MZ2^4 + 3201*MZ2^5 + 
              16*MW2^4*MZ2*(3605 - 144*Pi^2) + 12*MW2^2*MZ2^3*(7033 - 
                48*Pi^2) + 36*MW2^3*MZ2^2*(-3269 + 80*Pi^2)) + 
            MT2*(-20736*MW2^5 + 26801*MW2*MZ2^4 - 3201*MZ2^5 + 
              12*MW2^2*MZ2^3*(-6889 + 48*Pi^2) - 36*MW2^3*MZ2^2*(-3101 + 
                80*Pi^2) + 16*MW2^4*MZ2*(-3821 + 144*Pi^2))) + 
          MH2^2*(864*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MW2*(20736*MW2^5 - 26801*MW2*MZ2^4 + 3201*MZ2^5 + 
              16*MW2^4*MZ2*(3605 - 144*Pi^2) + 12*MW2^2*MZ2^3*(6937 - 
                48*Pi^2) + 36*MW2^3*MZ2^2*(-3141 + 80*Pi^2)) + 
            MT2*(-20736*MW2^5 + 26801*MW2*MZ2^4 - 3201*MZ2^5 + 
              12*MW2^2*MZ2^3*(-6793 + 48*Pi^2) - 36*MW2^3*MZ2^2*(-2973 + 
                80*Pi^2) + 16*MW2^4*MZ2*(-3821 + 144*Pi^2))) - 
          8*MH2*MW2*(864*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MW2*(20736*MW2^5 - 26801*MW2*MZ2^4 + 3201*MZ2^5 + 
              16*MW2^4*MZ2*(3605 - 144*Pi^2) + 6*MW2^2*MZ2^3*(14027 - 
                96*Pi^2) + 36*MW2^3*MZ2^2*(-3243 + 80*Pi^2)) + 
            MT2*(-20736*MW2^5 + 26801*MW2*MZ2^4 - 3201*MZ2^5 - 
              180*MW2^3*MZ2^2*(-615 + 16*Pi^2) + 6*MW2^2*MZ2^3*(-13739 + 
                96*Pi^2) + 16*MW2^4*MZ2*(-3821 + 144*Pi^2))))))/
      (9216*MW*(MH2 - 4*MW2)^2*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW*(8*CHbox*(MH2 - 4*MW2)*(48*MH2*MW2^2*MZ2 - 48*MW2^3*MZ2 + 
          MH2^3*(MW2 + 3*MZ2) - 2*MH2^2*MW2*(2*MW2 + 9*MZ2)) + 
        CHD*(-576*MW2^4*MZ2 + MH2^4*(MW2 + 9*MZ2) + 16*MH2^2*MW2^2*
           (MW2 + 12*MZ2) - 2*MH2^3*MW2*(4*MW2 + 39*MZ2)))*
       B0i[bb0, 0, 0, MH2])/(512*(MH2 - 4*MW2)^2*MZ2*Pi^3) + 
     (3*CHD*MT2*MW*(15*MT2^2*MZ2 + 8*MW2^2*(-MW2 + MZ2) + 
        MT2*MW2*(8*MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(256*(MT2 - MW2)*MZ2*
       Pi^3) - (MW2*(-216*CHbox*MW2*(MH2^3 - 8*MH2^2*MW2 + 24*MH2*MW2^2 - 
          32*MW2^3)*(4*MW2 - MZ2)*MZ2^2 + 
        CHD*(-81*MH2^3*MW2*(4*MW2 - MZ2)*MZ2^2 + 
          MH2^2*(9504*MW2^5 + 5144*MW2^4*MZ2 - 2256*MW2^3*MZ2^2 + 
            1668*MW2^2*MZ2^3 + 1027*MW2*MZ2^4 - 264*MZ2^5) - 
          8*MH2*MW2*(9504*MW2^5 + 5144*MW2^4*MZ2 - 4092*MW2^3*MZ2^2 + 
            2127*MW2^2*MZ2^3 + 1027*MW2*MZ2^4 - 264*MZ2^5) + 
          16*MW2^2*(9504*MW2^5 + 5144*MW2^4*MZ2 - 4416*MW2^3*MZ2^2 + 
            2208*MW2^2*MZ2^3 + 1027*MW2*MZ2^4 - 264*MZ2^5)))*
       B0i[bb0, 0, 0, MW2])/(4608*MW*(MH2 - 4*MW2)^2*(4*MW2 - MZ2)*MZ2^2*
       Pi^3) + (MW*(72*CHbox*MW2*(MH2 - 2*MZ2) + 
        (CHD*(-688*MW2^4 + 6708*MW2^3*MZ2 + 6*MW2^2*(6*MH2 - 949*MZ2)*MZ2 - 
           75*MZ2^4 + MW2*MZ2^2*(-9*MH2 + 2044*MZ2)))/((4*MW2 - MZ2)*MZ2))*
       B0i[bb0, 0, 0, MZ2])/(4608*Pi^3) - 
     (9*CHD*MW*(5*MT2^3 + MT2*MW2^2 + 2*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (256*(MT2 - MW2)*Pi^3) + (3*MW*(MH2 - 2*MW2)^2*
       (CHD*(3*MH2^2 - 10*MH2*MW2 - 16*MW2^2) + 
        8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (512*(MH2 - 4*MW2)^2*Pi^3) - 
     (3*CHD*MW*(64*MW2^4 + 408*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
        7*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(512*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox + CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(512*Pi^3) + 
     (3*CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(256*Pi^3) + 
     (3*CHD*MW*MW2*(88*MW2^3 + 92*MW2^2*MZ2 + 30*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(512*MZ2^2*Pi^3) - 
     (3*CHD*MW*MW2^3*(MW2 - 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (16*MZ2*Pi^3) + (3*CHD*MW*MW2^3*(MW2^2 + 5*MW2*MZ2 + 10*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2^2*Pi^3) + 
     (CHD*MW*(-16*MW2^4 + 10*MW2^3*MZ2 + 103*MW2^2*MZ2^2 + 44*MW2*MZ2^3 - 
        33*MZ2^4)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(576*MZ2*Pi^3) + 
     (3*CHD*CW2*MW*(MW2 + MZ2)^2*(MW2 + 3*MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MW2])/(128*Pi^3) + (9*CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
        3*MZ2^3)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(64*Pi^3))/VALPHAEFF^2)*
  Class[3] + ((-3*CHWB*MW2*MZ*(-2 + 3*SW2))/(8*Pi*SW) - 
   (Alfas*CHWB*MW2*MZ*QCD*(-2 + 3*SW2))/(4*Pi^2*SW) + 
   (-1/4608*(-1728*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(18*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (15*MW2 + MZ2 + 3*MZ2*SW2) - 16*MW2^3*(-12*MT2^2*MW2*MZ2*
             (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(264*MW2^2 + MZ2^2*(-71 + 
                171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(-20736*MW2^7 - 16*MW2^6*MZ2*(1663 + 384*Pi^2) + 
              22*MZ2^7*(211 - 251*SW2) + MW2*MZ2^6*(-38011 + 53394*SW2) + 
              2*MW2^2*MZ2^5*(58621 - 110398*SW2 + 288*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(24535 + 30824*SW2 - 192*Pi^2*(-30 + 17*SW2)) + 
              MW2^3*MZ2^4*(-173133 + 470588*SW2 - 768*Pi^2*(-20 + 23*SW2)) + 
              8*MW2^4*MZ2^3*(4808 - 52377*SW2 + 24*Pi^2*(-156 + 145*SW2))) + 
            MT2*(20736*MW2^7 + 16*MW2^6*MZ2*(2455 + 384*Pi^2) + 
              MW2*MZ2^6*(38011 - 53394*SW2) + 22*MZ2^7*(-211 + 251*SW2) + 
              2*MW2^2*MZ2^5*(-59047 + 110128*SW2 - 288*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(-28507 - 32552*SW2 + 192*Pi^2*(-30 + 17*SW2)) + 
              MW2^3*MZ2^4*(177381 - 469616*SW2 + 768*Pi^2*(-20 + 23*SW2)) - 
              4*MW2^4*MZ2^3*(9661 - 106374*SW2 + 48*Pi^2*(-156 + 
                  145*SW2)))) - 24*MH2*MW2^2*(12*MT2^2*MW2*MZ2*
             (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(264*MW2^2 + MZ2^2*(-71 + 
                171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(20736*MW2^7 + 16*MW2^6*MZ2*(1663 + 384*Pi^2) + 
              MW2*MZ2^6*(38011 - 53394*SW2) + 22*MZ2^7*(-211 + 251*SW2) + 
              2*MW2^2*MZ2^5*(-58429 + 110209*SW2 - 288*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(-25039 - 30824*SW2 + 192*Pi^2*(-30 + 17*SW2)) + 
              MW2^3*MZ2^4*(170709 - 468698*SW2 + 768*Pi^2*(-20 + 23*SW2)) - 
              8*MW2^4*MZ2^3*(4301 - 52188*SW2 + 24*Pi^2*(-156 + 145*SW2))) + 
            MT2*(-20736*MW2^7 - 16*MW2^6*MZ2*(2455 + 384*Pi^2) + 
              22*MZ2^7*(211 - 251*SW2) + MW2*MZ2^6*(-38011 + 53394*SW2) + 
              2*MW2^2*MZ2^5*(58855 - 109939*SW2 + 288*Pi^2*(-4 + 5*SW2)) - 
              4*MW2^5*MZ2^2*(-29011 - 32552*SW2 + 192*Pi^2*(-30 + 17*SW2)) + 
              MW2^3*MZ2^4*(-174957 + 467726*SW2 - 768*Pi^2*(-20 + 23*SW2)) + 
              4*MW2^4*MZ2^3*(8647 - 105996*SW2 + 48*Pi^2*(-156 + 
                  145*SW2)))) + 9*MH2^2*MW2*(12*MT2^2*MW2*MZ2*
             (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(264*MW2^2 + MZ2^2*(-71 + 
                171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(20736*MW2^7 + 16*MW2^6*MZ2*(1663 + 384*Pi^2) + 
              MW2*MZ2^6*(38011 - 53394*SW2) + 22*MZ2^7*(-211 + 251*SW2) + 
              2*MW2^2*MZ2^5*(-58417 + 110182*SW2 - 288*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(-25471 - 30824*SW2 + 192*Pi^2*(-30 + 17*SW2)) + 
              MW2^3*MZ2^4*(170157 - 468428*SW2 + 768*Pi^2*(-20 + 23*SW2)) - 
              8*MW2^4*MZ2^3*(4019 - 52161*SW2 + 24*Pi^2*(-156 + 145*SW2))) + 
            MT2*(-20736*MW2^7 - 16*MW2^6*MZ2*(2455 + 384*Pi^2) + 
              22*MZ2^7*(211 - 251*SW2) + MW2*MZ2^6*(-38011 + 53394*SW2) + 
              2*MW2^2*MZ2^5*(58843 - 109912*SW2 + 288*Pi^2*(-4 + 5*SW2)) - 
              4*MW2^5*MZ2^2*(-29443 - 32552*SW2 + 192*Pi^2*(-30 + 17*SW2)) + 
              MW2^3*MZ2^4*(-174405 + 467456*SW2 - 768*Pi^2*(-20 + 23*SW2)) + 
              4*MW2^4*MZ2^3*(8083 - 105942*SW2 + 48*Pi^2*(-156 + 
                  145*SW2)))) + MH2^3*(-12*MT2^2*MW2*MZ2*(4*MW2^2 - 
              5*MW2*MZ2 + MZ2^2)*(264*MW2^2 + MZ2^2*(-71 + 171*SW2) - 
              MW2*(MZ2 + 144*MZ2*SW2)) + MT2*(20736*MW2^7 + 16*MW2^6*MZ2*(
                2455 + 384*Pi^2) + MW2*MZ2^6*(38011 - 53394*SW2) + 
              22*MZ2^7*(-211 + 251*SW2) + 2*MW2^2*MZ2^5*(-58912 + 
                109777*SW2 - 288*Pi^2*(-4 + 5*SW2)) + 4*MW2^5*MZ2^2*(-30937 - 
                32552*SW2 + 192*Pi^2*(-30 + 17*SW2)) + MW2^3*MZ2^4*(173601 - 
                466106*SW2 + 768*Pi^2*(-20 + 23*SW2)) + 2*MW2^4*MZ2^3*(
                -12707 + 211344*SW2 - 96*Pi^2*(-156 + 145*SW2))) + 
            MW2*(-20736*MW2^7 - 16*MW2^6*MZ2*(1663 + 384*Pi^2) + 
              22*MZ2^7*(211 - 251*SW2) + MW2*MZ2^6*(-38011 + 53394*SW2) + 
              2*MW2^2*MZ2^5*(58486 - 110047*SW2 + 288*Pi^2*(-4 + 5*SW2)) - 
              4*MW2^5*MZ2^2*(-26965 - 30824*SW2 + 192*Pi^2*(-30 + 17*SW2)) + 
              MW2^3*MZ2^4*(-169353 + 467078*SW2 - 768*Pi^2*(-20 + 23*SW2)) + 
              2*MW2^4*MZ2^3*(12617 - 208104*SW2 + 96*Pi^2*(-156 + 
                  145*SW2))))))/((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*
        (4*MW2 - MZ2)*MZ2^3*Pi^3*SW*SW2) + 
     ((-24*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*
         (CHB*MH2*(MH2 - 4*MW2)*(3*MW2 - MZ2) + CHW*(-16*MW2^2*MZ2 - 
            3*MH2^2*(MW2 + MZ2) + 12*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(192*MW2^6*MZ2^2*(-4 + 5*SW2) - MH2^6*(3*MW2^2 + 
            2*MW2*MZ2*(7 - 3*SW2) + 3*MZ2^2*(1 + 4*SW2)) + 
          2*MH2^5*MW2*(-21*MW2^2 + MW2*MZ2*(79 - 30*SW2) + 
            6*MZ2^2*(7 + 6*SW2)) - 96*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-37 + 38*SW2)) + 3*MH2^4*MW2^2*(207*MW2^2 + 
            2*MW2*MZ2*(-104 + 33*SW2) + MZ2^2*(-251 + 50*SW2)) + 
          8*MH2^2*MW2^4*(354*MW2^2 + MW2*MZ2*(35 + 12*SW2) + 
            3*MZ2^2*(-227 + 197*SW2)) - 2*MH2^3*MW2^3*(1128*MW2^2 + 
            2*MW2*MZ2*(-203 + 60*SW2) + 3*MZ2^2*(-502 + 321*SW2))))*
       B0i[bb0, 0, 0, MH2])/(256*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*MZ2*Pi^3*
       SW) + (CHWB*MT2*(27*MT2^2*MZ2*(3*MW2 + MZ2 + 4*MZ2*SW2) + 
        2*MW2^2*(132*MW2^2 - MW2*MZ2*(41 + 72*SW2) + 
          MZ2^2*(-103 + 153*SW2)) + MT2*MW2*(-264*MW2^2 + 
          MZ2^2*(179 - 198*SW2) + MW2*(MZ2 + 144*MZ2*SW2)))*
       B0i[bb0, 0, 0, MT2])/(384*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-432*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(27*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + MZ2 + 
             4*MZ2*SW2) + 16*MW2^4*(7776*MW2^8 + MW2^3*MZ2^5*(36451 - 14198*
                SW2) + MW2^2*MZ2^6*(1311 - 430*SW2) + 88*MZ2^8*(4 + SW2) + 
             MW2*MZ2^7*(-2811 + 4*SW2) - 24*MW2^7*MZ2*(17 + 216*SW2) + 
             16*MW2^6*MZ2^2*(-3554 + 691*SW2) - 4*MW2^5*MZ2^3*
              (-29217 + 5840*SW2) + MW2^4*MZ2^4*(-102675 + 32996*SW2)) + 
           MH2^4*(7776*MW2^8 + MW2^3*MZ2^5*(40339 - 23594*SW2) + 
             88*MZ2^8*(4 + SW2) + MW2*MZ2^7*(-2811 + 4*SW2) - 
             24*MW2^7*MZ2*(17 + 216*SW2) + 16*MW2^6*MZ2^2*(-3878 + 691*SW2) + 
             MW2^2*MZ2^6*(879 + 1136*SW2) - 4*MW2^5*MZ2^3*(-32565 + 7406*
                SW2) + MW2^4*MZ2^4*(-114339 + 47090*SW2)) - 
           8*MH2*MW2^3*(38880*MW2^8 + MW2^3*MZ2^5*(188411 - 76984*SW2) + 
             MW2^2*MZ2^6*(5691 - 1151*SW2) + 440*MZ2^8*(4 + SW2) + 
             5*MW2*MZ2^7*(-2811 + 4*SW2) - 120*MW2^7*MZ2*(17 + 216*SW2) - 
             52*MW2^5*MZ2^3*(-11472 + 2323*SW2) + 16*MW2^6*MZ2^2*
              (-18013 + 3455*SW2) + MW2^4*MZ2^4*(-526983 + 173971*SW2)) - 
           MH2^3*MW2*(77760*MW2^8 + 11*MW2^5*MZ2^3*(114513 - 24280*SW2) + 
             880*MZ2^8*(4 + SW2) + 10*MW2*MZ2^7*(-2811 + 4*SW2) - 
             240*MW2^7*MZ2*(17 + 216*SW2) + MW2^2*MZ2^6*(7683 + 4070*SW2) + 
             20*MW2^6*MZ2^2*(-29971 + 5528*SW2) - 31*MW2^3*MZ2^5*
              (-13057 + 6200*SW2) + MW2^4*MZ2^4*(-1121763 + 405290*SW2)) + 
           3*MH2^2*MW2^2*(85536*MW2^8 + MW2^3*MZ2^5*(436277 - 191818*SW2) + 
             968*MZ2^8*(4 + SW2) + 11*MW2*MZ2^7*(-2811 + 4*SW2) - 
             264*MW2^7*MZ2*(17 + 216*SW2) + MW2^2*MZ2^6*(9489 + 1210*SW2) + 
             16*MW2^6*MZ2^2*(-40525 + 7601*SW2) - 8*MW2^5*MZ2^3*
              (-169599 + 35090*SW2) + MW2^4*MZ2^4*(-1208157 + 416416*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(2304*(MH2 - 4*MW2)^2*Pi^3) + 
     ((216*MW*MW2*(CHB*(3*MW2 - MZ2) - CHW*(3*MW2 + MZ2)) + 
        (CHWB*(-5136*MW2^7 + 4*MW2^6*MZ2*(10031 - 3664*SW2) + 
           5*MZ2^7*(-65 + 4*SW2) + MW2^3*MZ2^3*(MZ2*(13553 - 31990*SW2) + 
             243*MH2*(-1 + 2*SW2)) + MW2*MZ2^5*(9*MH2*(-5 + 6*SW2) + 
             MZ2*(2937 + 296*SW2)) + MW2^2*MZ2^4*(-81*MH2*(-3 + 4*SW2) + 
             MZ2*(-10653 + 6370*SW2)) + 2*MW2^5*MZ2*(54*MH2 + 
             MZ2*(-33027 + 6568*SW2)) + MW2^4*MZ2^2*(-9*MH2*(7 + 24*SW2) + 
             2*MZ2*(12777 + 12926*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(2304*Pi^3) - 
     (9*CHWB*MZ*(MT2*MW2^2*(4 - 3*SW2) + MT2^3*(4 + SW2) + 
        2*MW2^3*(-4 + 5*SW2))*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3*SW) + 
     ((-48*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*SW + 
        3*CHWB*(MH2 - 2*MW2)^2*MZ*(32*CW2*MW2^2 + 2*MH2*MW2*(-12 + SW2) + 
          MH2^2*(4 + SW2)))*B0i[bb0, MW2, MH2, MW2])/
      (256*(MH2 - 4*MW2)^2*Pi^3*SW) - 
     (3*CHWB*(128*MW2^4 + MZ2^4*(4 + SW2) - 4*MW2^2*MZ2^2*(76 + SW2) - 
        8*MW2^3*MZ2*(-68 + 7*SW2) + 2*MW2*MZ2^3*(12 + 7*SW2))*
       B0i[bb0, MW2, MW2, MZ2])/(256*MZ*(4*MW2 - MZ2)*Pi^3*SW) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-3*MW2 + MZ2) + CHW*(3*MW2 + MZ2))*
         SW + CHWB*MZ*(MH2^2*(3*MW2 + MZ2*(5 - 6*SW2)) + 
          8*MH2*(9*MW2^2 - 6*MW2*MZ2 + MZ2^2*(-4 + 3*SW2)) - 
          12*MZ2*(12*MW2^2 - 9*MW2*MZ2 + MZ2^2*(-7 + 6*SW2))))*
       B0i[bb0, MZ2, MH2, MZ2])/(256*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(132*MW2^2 + MZ2^2*(5 + 18*SW2) - 
          MW2*MZ2*(41 + 72*SW2)) + MT2*(264*MW2^2 - MW2*MZ2*(163 + 144*SW2) + 
          MZ2^2*(-125 + 198*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (384*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (18*MW2^2 + MW2*MZ2*(7 - 12*SW2) + 3*MZ2^2*(1 - 2*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(256*MZ2^3*Pi^3*SW) - 
     (3*CHWB*MW2^3*(4*MZ2*(-2 + SW2) + MW2*(-4 + 3*SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(8*MZ*Pi^3*SW) - 
     (3*CHWB*MW2^3*MZ*(3*MW2^3 + 2*MZ2^3*(1 - 6*SW2) + 
        6*MW2*MZ2^2*(1 + SW2) + MW2^2*MZ2*(7 + 6*SW2))*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(32*MZ2^3*Pi^3*SW) - 
     (CHWB*MZ*(16*MW2^3 + 38*MW2^2*MZ2 + 11*MW2*MZ2^2 - 11*MZ2^3)*
       (-(MZ2*(4 + SW2)) + MW2*(-4 + 3*SW2))*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (288*MZ2*Pi^3*SW) - (3*CHWB*MW2*MZ*(MW2 + MZ2)^2*
       (3*MW2^2 + 2*MZ2^2*(2 - 3*SW2) + MW2*MZ2*(-1 + 6*SW2))*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(64*MZ2^2*Pi^3*SW) + 
     (9*CHWB*MZ*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(-MW2^2 + 2*CW2*MZ2^2 + 
        MW2*(MZ2 + 2*MZ2*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (32*MZ2*Pi^3*SW))/VALPHAEFF^2)*Class[4] + 
 (-1/8*(Alfas*MW*QCD*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
       2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] + (MW2 + MZ2)*
          CHl3[Leff, Leff] - 2*MW2*(CHq3[1, 1] + CHq3[2, 2]))))/
     (MZ2*Pi^2*SW2) - (MW*(9*(2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*(9*(MW2 + MZ2)*CHl1[Leff, Leff] + 9*(MW2 + MZ2)*
         CHl3[Leff, Leff] - 4*MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2]))))/(48*MZ2*Pi*SW2) + 
   (-1/1536*(MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
        (3*(10*MW2^2 - 7*MW2*MZ2 + MZ2^2)*CHe[Leff, Leff] + 
         2*MZ2*SW2*(3*(5*MW2 - MZ2)*CHl1[Leff, Leff] + 3*(5*MW2 - MZ2)*
            CHl3[Leff, Leff] - 4*MW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
             3*CHq3[1, 1] + 3*CHq3[2, 2]))))/(MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MH2, MW2]*(27*(MH2 - 2*MW2)^2*(2*MW2 - MZ2)*
         (32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
         CHe[Leff, Leff] + 2*MZ2*SW2*(27*(MH2 - 2*MW2)^2*
           (32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
           CHl1[Leff, Leff] + 27*(MH2 - 2*MW2)^2*(32*MW2^3 + 
            MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
           CHl3[Leff, Leff] + 4*MW2*(-MH2^4 + 6*MH2^3*MW2 + 12*MH2^2*MW2^2 - 
            152*MH2*MW2^3 + 288*MW2^4)*(CHl3[1, 1] + CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]))))/
      (4608*(MH2 - 4*MW2)^2*MW2*MZ2*Pi^3*SW2) - 
     (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       (9*(2*MW2^3 + 17*MW2^2*MZ2 - 5*MW2*MZ2^2 - 2*MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*(9*(MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl1[Leff, Leff] + 
          9*(MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl3[Leff, Leff] - 
          2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*(CHl3[1, 1] + CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]))))/
      (48*MZ2^2*Pi^3*SW2) - (MW*B0i[bb0, MZ2, MW2, MW2]*
       (3*(336*MW2^5 - 944*MW2^4*MZ2 - 800*MW2^3*MZ2^2 + 380*MW2^2*MZ2^3 + 
          101*MW2*MZ2^4 + 3*MZ2^5)*CHe[Leff, Leff] + 
        2*MZ2*SW2*(3*(168*MW2^4 - 388*MW2^3*MZ2 - 594*MW2^2*MZ2^2 - 
            107*MW2*MZ2^3 - 3*MZ2^4)*CHl1[Leff, Leff] + 
          3*(72*MW2^4 - 596*MW2^3*MZ2 - 634*MW2^2*MZ2^2 - 31*MW2*MZ2^3 + 
            MZ2^4)*CHl3[Leff, Leff] + 4*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 
            22*MW2*MZ2^2 + MZ2^3)*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2]))))/(1536*MZ2^3*Pi^3*SW2) - 
     (B0i[bb0, MW2, MW2, MZ2]*(-27*MW*(256*MW2^6 + 1232*MW2^5*MZ2 - 
          1792*MW2^4*MZ2^2 + 864*MW2^3*MZ2^3 - 164*MW2^2*MZ2^4 - 
          5*MW2*MZ2^5 + 5*MZ2^6)*CHe[Leff, Leff] - 2*MW*MZ2*SW2*
         (27*(128*MW2^5 + 680*MW2^4*MZ2 - 556*MW2^3*MZ2^2 + 154*MW2^2*MZ2^3 - 
            5*MW2*MZ2^4 - 5*MZ2^5)*CHl1[Leff, Leff] + 
          27*(128*MW2^5 + 680*MW2^4*MZ2 - 556*MW2^3*MZ2^2 + 154*MW2^2*MZ2^3 - 
            5*MW2*MZ2^4 - 5*MZ2^5)*CHl3[Leff, Leff] - 
          4*MW2*(96*MW2^4 + 504*MW2^3*MZ2 - 92*MW2^2*MZ2^2 - 14*MW2*MZ2^3 + 
            MZ2^4)*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2]))))/(4608*MW2*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
     (B0i[bb0, 0, 0, MH2]*(-9*MW*(192*MW2^4*MZ2*(6*MW2^2 - MW2*MZ2 - MZ2^2) - 
          96*MH2*MW2^3*MZ2*(22*MW2^2 - 13*MW2*MZ2 + MZ2^2) + 
          16*MH2^2*MW2^2*(10*MW2^3 + 83*MW2^2*MZ2 - 74*MW2*MZ2^2 + 
            15*MZ2^3) + MH2^4*(10*MW2^3 + 47*MW2^2*MZ2 - 56*MW2*MZ2^2 + 
            15*MZ2^3) - 2*MH2^3*MW2*(40*MW2^3 + 206*MW2^2*MZ2 - 
            227*MW2*MZ2^2 + 57*MZ2^3))*CHe[Leff, Leff] - 
        2*MW*MZ2*SW2*(9*(-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 
            192*MW2^4*MZ2*(3*MW2 + MZ2) - 2*MH2^3*MW2*(20*MW2^2 + 
              113*MW2*MZ2 - 57*MZ2^2) + MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 
              15*MZ2^2) + 16*MH2^2*MW2^2*(5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*
           CHl1[Leff, Leff] + 9*(-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 
            192*MW2^4*MZ2*(3*MW2 + MZ2) - 2*MH2^3*MW2*(20*MW2^2 + 
              113*MW2*MZ2 - 57*MZ2^2) + MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 
              15*MZ2^2) + 16*MH2^2*MW2^2*(5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*
           CHl3[Leff, Leff] - 4*(MH2 - 4*MW2)*MW2*(48*MH2*MW2^2*MZ2 - 
            48*MW2^3*MZ2 + MH2^3*(3*MW2 + MZ2) - 2*MH2^2*MW2*(6*MW2 + 5*MZ2))*
           (CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2]))))/(4608*(MH2 - 4*MW2)^2*MW2*MZ2^2*Pi^3*SW2) - 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       (3*(6*MW2^3 - 23*MW2^2*MZ2 + 8*MW2*MZ2^2 + MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*(3*(MW2^2 - 12*MW2*MZ2 - MZ2^2)*CHl1[Leff, Leff] + 
          3*(9*MW2^2 - 4*MW2*MZ2 - MZ2^2)*CHl3[Leff, Leff] + 
          4*MW2*MZ2*SW2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2]))))/(128*MZ2^2*Pi^3*SW2) + 
     (MW*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
       (3*(6*MW2^3 - 9*MW2^2*MZ2 - 4*MW2*MZ2^2 - MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*(3*(3*MW2^2 + MZ2^2)*CHl1[Leff, Leff] + 
          3*(3*MW2^2 + MZ2^2)*CHl3[Leff, Leff] + 4*MW2*MZ2*SW2*
           (CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2]))))/(64*MW2*MZ2*Pi^3*SW2) - 
     (MW*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       (3*(10*MW2^4 - 5*MW2^3*MZ2 - 38*MW2^2*MZ2^2 - MW2*MZ2^3 + 10*MZ2^4)*
         CHe[Leff, Leff] + 2*MZ2*SW2*(3*(5*MW2^3 - 19*MW2*MZ2^2 - 10*MZ2^3)*
           CHl1[Leff, Leff] + MZ2*SW2*(-3*(9*MW2^2 + 21*MW2*MZ2 + 10*MZ2^2)*
             CHl3[Leff, Leff] + 4*MW2*(MW2 + 2*MZ2)*(CHl3[1, 1] + 
              CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2])))))/
      (64*MZ2^3*Pi^3*SW2) - (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((32*MW2^5 + 372*MW2^4*MZ2 + 16*MW2^3*MZ2^2 - 413*MW2^2*MZ2^3 + 
          264*MW2*MZ2^4 - 55*MZ2^5)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((16*MW2^4 + 194*MW2^3*MZ2 + 105*MW2^2*MZ2^2 - 
            154*MW2*MZ2^3 + 55*MZ2^4)*CHl1[Leff, Leff] + 
          (16*MW2^4 + 194*MW2^3*MZ2 + 105*MW2^2*MZ2^2 - 154*MW2*MZ2^3 + 
            55*MZ2^4)*CHl3[Leff, Leff] - 4*MW2*(MW2 + MZ2)*
           (MZ2^2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
              3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
            8*MW2^2*(CHq3[1, 1] + CHq3[2, 2]) + MW2*MZ2*(-3*CHl1[1, 1] - 
              3*CHl1[2, 2] - 3*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
              9*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 11*CHq3[1, 1] + 
              11*CHq3[2, 2])))))/(576*MW2*MZ2^2*Pi^3*SW2) - 
     (B0i[bb0, 0, 0, MW2]*((2*MW2 - MZ2)*(27*MH2^3*MW2*MZ2^2*
           (36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + MH2^2*(-6048*MW2^6 + 
            11656*MW2^5*MZ2 + 4512*MW2^4*MZ2^2 + 8408*MW2^3*MZ2^3 - 
            4525*MW2^2*MZ2^4 + 2529*MW2*MZ2^5 - 440*MZ2^6) - 
          16*MW2^2*(6048*MW2^6 - 11656*MW2^5*MZ2 - 10560*MW2^4*MZ2^2 - 
            3440*MW2^3*MZ2^3 + 3661*MW2^2*MZ2^4 - 2529*MW2*MZ2^5 + 
            440*MZ2^6) + 8*MH2*MW2*(6048*MW2^6 - 11656*MW2^5*MZ2 - 
            9588*MW2^4*MZ2^2 - 4223*MW2^3*MZ2^3 + 3796*MW2^2*MZ2^4 - 
            2529*MW2*MZ2^5 + 440*MZ2^6))*CHe[Leff, Leff] - 
        2*MZ2*SW2*(-((27*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
             MH2^2*(-6048*MW2^6 + 12520*MW2^5*MZ2 + 6456*MW2^4*MZ2^2 + 9164*
                MW2^3*MZ2^3 - 4849*MW2^2*MZ2^4 + 2529*MW2*MZ2^5 - 440*
                MZ2^6) - 16*MW2^2*(6048*MW2^6 - 12520*MW2^5*MZ2 - 12504*MW2^4*
                MZ2^2 - 4196*MW2^3*MZ2^3 + 3985*MW2^2*MZ2^4 - 2529*MW2*
                MZ2^5 + 440*MZ2^6) + 8*MH2*MW2*(6048*MW2^6 - 12520*MW2^5*
                MZ2 - 11532*MW2^4*MZ2^2 - 4979*MW2^3*MZ2^3 + 4120*MW2^2*
                MZ2^4 - 2529*MW2*MZ2^5 + 440*MZ2^6))*CHl1[Leff, Leff]) + 
          (-27*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
            16*MW2^2*(2592*MW2^6 - 15688*MW2^5*MZ2 - 6600*MW2^4*MZ2^2 + 
              52*MW2^3*MZ2^3 + 2617*MW2^2*MZ2^4 - 2529*MW2*MZ2^5 + 
              440*MZ2^6) - 8*MH2*MW2*(2592*MW2^6 - 15688*MW2^5*MZ2 - 
              5628*MW2^4*MZ2^2 - 731*MW2^3*MZ2^3 + 2752*MW2^2*MZ2^4 - 
              2529*MW2*MZ2^5 + 440*MZ2^6) + MH2^2*(2592*MW2^6 - 
              15688*MW2^5*MZ2 - 552*MW2^4*MZ2^2 - 4916*MW2^3*MZ2^3 + 
              3481*MW2^2*MZ2^4 - 2529*MW2*MZ2^5 + 440*MZ2^6))*
           CHl3[Leff, Leff] + 4*(MH2 - 4*MW2)*MW2*(4*MW2 - MZ2)*
           (MH2^2*MW2*MZ2^2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
              3*CHq3[1, 1] + 3*CHq3[2, 2]) + MH2*(-4*MW2^2*MZ2^2*(
                9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl1[3, 3] - 13*CHl3[1, 1] - 
                13*CHl3[2, 2] - 13*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 
                7*CHq3[1, 1] - 7*CHq3[2, 2]) + 8*MZ2^4*(3*CHl1[1, 1] + 
                3*CHl1[2, 2] + 3*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 
                3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - CHq3[1, 1] - 
                CHq3[2, 2]) + 72*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + 
                CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]) + 24*MW2^3*MZ2*(
                CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 7*CHq3[1, 1] + 
                7*CHq3[2, 2]) + MW2*MZ2^3*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 
                12*CHl1[3, 3] + 91*CHl3[1, 1] + 91*CHl3[2, 2] + 
                91*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 
                241*CHq3[1, 1] + 241*CHq3[2, 2])) - 
            4*MW2*(8*MZ2^4*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
                3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
                3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 72*MW2^4*(
                CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
                3*CHq3[2, 2]) + 24*MW2^3*MZ2*(CHl3[1, 1] + CHl3[2, 2] + 
                CHl3[3, 3] + 7*CHq3[1, 1] + 7*CHq3[2, 2]) + 2*MW2^2*MZ2^2*(
                -18*CHl1[1, 1] - 18*CHl1[2, 2] - 18*CHl1[3, 3] + 
                25*CHl3[1, 1] + 25*CHl3[2, 2] + 25*CHl3[3, 3] + 
                18*CHq1[1, 1] + 18*CHq1[2, 2] + 11*CHq3[1, 1] + 
                11*CHq3[2, 2]) + MW2*MZ2^3*(12*CHl1[1, 1] + 12*CHl1[2, 2] + 
                12*CHl1[3, 3] + 91*CHl3[1, 1] + 91*CHl3[2, 2] + 
                91*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 
                241*CHq3[1, 1] + 241*CHq3[2, 2]))))))/
      (4608*MW*(MH2 - 4*MW2)^2*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, 0, MT2]*
       (-9*(MT2*MW2^2*(10*MW2^2 - 7*MW2*MZ2 + MZ2^2) + 
          2*MW2^3*(-6*MW2^2 + MW2*MZ2 + MZ2^2) + 
          MT2^3*(18*MW2^2 - 19*MW2*MZ2 + 5*MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*(-9*(MT2^3*(9*MW2 - 5*MZ2) + MT2*MW2^2*(5*MW2 - MZ2) - 
            2*MW2^3*(3*MW2 + MZ2))*CHl1[Leff, Leff] - 
          9*(MT2^3*(9*MW2 - 5*MZ2) + MT2*MW2^2*(5*MW2 - MZ2) - 
            2*MW2^3*(3*MW2 + MZ2))*CHl3[Leff, Leff] + 
          4*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*(CHl3[1, 1] + CHl3[2, 2] + 
            CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 9*CHq3[3, 3]))))/
      (256*(MT2 - MW2)*MW2*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MZ2]*((2*MW2 - MZ2)*(7280*MW2^5 + 27564*MW2^4*MZ2 + 
          2*MW2^3*(90*MH2 - 10603*MZ2)*MZ2 + 9*MW2*(MH2 - 309*MZ2)*MZ2^3 + 
          305*MZ2^5 + MW2^2*MZ2^2*(-81*MH2 + 7522*MZ2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((6416*MW2^5 + 25620*MW2^4*MZ2 + 2*MW2^3*
             (90*MH2 - 10981*MZ2)*MZ2 + 9*MW2*(MH2 - 309*MZ2)*MZ2^3 + 
            305*MZ2^5 + MW2^2*MZ2^2*(-81*MH2 + 7846*MZ2))*CHl1[Leff, Leff] + 
          (9872*MW2^5 + 33396*MW2^4*MZ2 + 2*MW2^3*(90*MH2 - 9469*MZ2)*MZ2 + 
            9*MW2*(MH2 - 309*MZ2)*MZ2^3 + 305*MZ2^5 + MW2^2*MZ2^2*
             (-81*MH2 + 6550*MZ2))*CHl3[Leff, Leff] - 4*MW2*(4*MW2 - MZ2)*
           (3*MH2*MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
              3*CHq3[1, 1] + 3*CHq3[2, 2]) + MZ2^3*(-24*CHl1[1, 1] - 
              24*CHl1[2, 2] - 24*CHl1[3, 3] + 23*CHl3[1, 1] + 23*CHl3[2, 2] + 
              23*CHl3[3, 3] + 24*CHq1[1, 1] + 24*CHq1[2, 2] + 5*CHq3[1, 1] + 
              5*CHq3[2, 2]) + 12*MW2^3*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
              13*CHl3[3, 3] + 31*CHq3[1, 1] + 31*CHq3[2, 2]) + 
            2*MW2^2*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] + 
              27*CHe[1, 1] + 27*CHe[2, 2] + 27*CHe[3, 3] + 45*CHl1[1, 1] + 
              45*CHl1[2, 2] + 45*CHl1[3, 3] + 102*CHl3[1, 1] + 
              102*CHl3[2, 2] + 102*CHl3[3, 3] - 45*CHq1[1, 1] - 
              45*CHq1[2, 2] + 27*CHq1[3, 3] + 370*CHq3[1, 1] + 
              370*CHq3[2, 2] + 27*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) - 
            2*MW2*MZ2^2*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 
              9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 15*CHl1[1, 1] + 
              15*CHl1[2, 2] + 15*CHl1[3, 3] + 45*CHl3[1, 1] + 45*CHl3[2, 2] + 
              45*CHl3[3, 3] - 15*CHq1[1, 1] - 15*CHq1[2, 2] - 18*CHq1[3, 3] + 
              119*CHq3[1, 1] + 119*CHq3[2, 2] - 18*CHq3[3, 3] - 
              18*CHu[1, 1] - 18*CHu[2, 2])))))/(4608*MW2*(4*MW2 - MZ2)*MZ2^2*
       Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (3*(2*MW2 - MZ2)*(9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + 
          MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 7*MZ2^2) + 
          4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*(3*(9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + 
            MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 7*MZ2^2) + 
            4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*CHl1[Leff, Leff] + 
          3*(9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 
              7*MZ2^2) + 4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*
           CHl3[Leff, Leff] - 4*(MT2 - MW2)*MW2*
           (3*MT2*MZ2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
              3*CHq3[2, 2] + 9*CHq3[3, 3]) - 4*MW2^2*(2*CHl3[1, 1] + 
              2*CHl3[2, 2] + 2*CHl3[3, 3] - 9*CHq1[3, 3] + 6*CHq3[1, 1] + 
              6*CHq3[2, 2] + 9*CHq3[3, 3] - 9*CHu[3, 3]) + 
            2*MW2*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] + 4*CHl3[3, 3] + 
              3*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 24*CHq3[3, 3] - 
              6*CHu[3, 3])))))/(768*(MT2 - MW2)*MW2*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MZ2, MT2, MT2]*(3*(2*MW2 - MZ2)*
         (MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
          MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*(3*(MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl1[Leff, Leff] + 
          3*(MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl3[Leff, Leff] - 
          4*MW2*(4*MT2*MW2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 2*CHl3[3, 3] - 
              9*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 9*CHq3[3, 3] - 
              9*CHu[3, 3]) + 2*MW2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 
              2*CHl3[3, 3] - 9*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 
              9*CHq3[3, 3] - 9*CHu[3, 3]) - MZ2^2*(CHl3[1, 1] + CHl3[2, 2] + 
              CHl3[3, 3] + 3*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
              3*CHq3[3, 3] - 6*CHu[3, 3]) - MT2*MZ2*(11*CHl3[1, 1] + 
              11*CHl3[2, 2] + 11*CHl3[3, 3] - 21*CHq1[3, 3] + 33*CHq3[1, 1] + 
              33*CHq3[2, 2] + 21*CHq3[3, 3] + 15*CHu[3, 3])))))/
      (768*MZ2^2*Pi^3*SW2) - 
     (-3*(2*MW2 - MZ2)*(144*MH2^3*(MT2 - MW2)*MW2*MZ2^2*
          (8*MW2^2 - 6*MW2*MZ2 + MZ2^2) - 16*MW2^2*
          (144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
             5*MZ2^3) + MW2*(-20736*MW2^6 - 5030*MW2*MZ2^5 - 11*MZ2^6 + 
             MW2^2*MZ2^4*(26725 - 576*Pi^2) + 16*MW2^5*MZ2*(5399 - 144*
                Pi^2) + 4*MW2^4*MZ2^2*(-24715 + 144*Pi^2) + 
             16*MW2^3*MZ2^3*(167 + 144*Pi^2)) + MT2*(20736*MW2^6 + 
             5030*MW2*MZ2^5 + 11*MZ2^6 + 4*MW2^4*MZ2^2*(26947 - 144*Pi^2) - 
             32*MW2^3*MZ2^3*(367 + 72*Pi^2) + 16*MW2^5*MZ2*(-6047 + 144*
                Pi^2) + MW2^2*MZ2^4*(-24853 + 576*Pi^2))) - 
         MH2^2*(144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
             5*MZ2^3) + MW2*(-20736*MW2^6 - 5030*MW2*MZ2^5 - 11*MZ2^6 + 
             MW2^2*MZ2^4*(25789 - 576*Pi^2) + 16*MW2^5*MZ2*(5399 - 144*
                Pi^2) + 4*MW2^4*MZ2^2*(-26371 + 144*Pi^2) + 
             8*MW2^3*MZ2^3*(1009 + 288*Pi^2)) + MT2*(20736*MW2^6 + 
             5030*MW2*MZ2^5 + 11*MZ2^6 + 4*MW2^4*MZ2^2*(28603 - 144*Pi^2) + 
             16*MW2^5*MZ2*(-6047 + 144*Pi^2) - 8*MW2^3*MZ2^3*
              (2143 + 288*Pi^2) + MW2^2*MZ2^4*(-23917 + 576*Pi^2))) + 
         8*MH2*MW2*(144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
             27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-20736*MW2^6 - 5030*MW2*MZ2^5 - 
             11*MZ2^6 + MW2^2*MZ2^4*(26599 - 576*Pi^2) + 16*MW2^5*MZ2*
              (5399 - 144*Pi^2) + 4*MW2^4*MZ2^2*(-24913 + 144*Pi^2) + 
             2*MW2^3*MZ2^3*(1687 + 1152*Pi^2)) + MT2*(20736*MW2^6 + 
             5030*MW2*MZ2^5 + 11*MZ2^6 + 4*MW2^4*MZ2^2*(27145 - 144*Pi^2) + 
             16*MW2^5*MZ2*(-6047 + 144*Pi^2) + MW2^2*MZ2^4*(-24727 + 576*
                Pi^2) - 2*MW2^3*MZ2^3*(6223 + 1152*Pi^2))))*CHe[Leff, Leff] - 
       2*MZ2*SW2*(3*(144*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + 
             MZ2^2) - 16*MW2^2*(144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
               27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-20736*MW2^6 + 316*MW2*MZ2^5 - 
               11*MZ2^6 + MW2^2*MZ2^4*(2803 - 576*Pi^2) + 16*MW2^5*MZ2*
                (5507 - 144*Pi^2) + 4*MW2^4*MZ2^2*(-16507 + 144*Pi^2) + 4*
                MW2^3*MZ2^3*(1127 + 576*Pi^2)) + MT2*(20736*MW2^6 - 316*MW2*
                MZ2^5 + 11*MZ2^6 + 4*MW2^4*MZ2^2*(18739 - 144*Pi^2) + 16*
                MW2^5*MZ2*(-6155 + 144*Pi^2) + MW2^2*MZ2^4*(-931 + 
                 576*Pi^2) - 4*MW2^3*MZ2^3*(3395 + 576*Pi^2))) - 
           MH2^2*(144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-20736*MW2^6 + 316*MW2*MZ2^5 - 11*MZ2^6 + 
               MW2^2*MZ2^4*(1867 - 576*Pi^2) + 16*MW2^5*MZ2*(5507 - 
                 144*Pi^2) + 4*MW2^4*MZ2^2*(-18163 + 144*Pi^2) + 4*MW2^3*
                MZ2^3*(2477 + 576*Pi^2)) + MT2*(20736*MW2^6 - 316*MW2*MZ2^5 + 
               11*MZ2^6 + 4*MW2^4*MZ2^2*(20395 - 144*Pi^2) + 16*MW2^5*MZ2*
                (-6155 + 144*Pi^2) + MW2^2*MZ2^4*(5 + 576*Pi^2) - 4*MW2^3*
                MZ2^3*(4745 + 576*Pi^2))) + 8*MH2*MW2*
            (144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-20736*MW2^6 + 316*MW2*MZ2^5 - 11*MZ2^6 + MW2^2*
                MZ2^4*(2677 - 576*Pi^2) + 16*MW2^5*MZ2*(5507 - 144*Pi^2) + 4*
                MW2^4*MZ2^2*(-16705 + 144*Pi^2) + 2*MW2^3*MZ2^3*
                (2605 + 1152*Pi^2)) + MT2*(20736*MW2^6 - 316*MW2*MZ2^5 + 11*
                MZ2^6 + 4*MW2^4*MZ2^2*(18937 - 144*Pi^2) + 16*MW2^5*MZ2*
                (-6155 + 144*Pi^2) + MW2^2*MZ2^4*(-805 + 576*Pi^2) - 2*MW2^3*
                MZ2^3*(7141 + 1152*Pi^2))))*CHl1[Leff, Leff] + 
         3*(144*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2) - 
           16*MW2^2*(144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*
                MZ2^2 + 5*MZ2^3) + MW2*(-20736*MW2^6 + 364*MW2*MZ2^5 - 11*
                MZ2^6 + MW2^2*MZ2^4*(5947 - 576*Pi^2) + 16*MW2^5*MZ2*
                (4607 - 144*Pi^2) + 4*MW2^4*MZ2^2*(-22495 + 144*Pi^2) + 4*
                MW2^3*MZ2^3*(-487 + 576*Pi^2)) + MT2*(20736*MW2^6 - 364*MW2*
                MZ2^5 + 11*MZ2^6 + 4*MW2^4*MZ2^2*(24727 - 144*Pi^2) + 16*
                MW2^5*MZ2*(-5255 + 144*Pi^2) + MW2^2*MZ2^4*(-4075 + 
                 576*Pi^2) - 4*MW2^3*MZ2^3*(1781 + 576*Pi^2))) - 
           MH2^2*(144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-20736*MW2^6 + 364*MW2*MZ2^5 - 11*MZ2^6 + 
               MW2^2*MZ2^4*(5011 - 576*Pi^2) + 16*MW2^5*MZ2*(4607 - 
                 144*Pi^2) + 4*MW2^4*MZ2^2*(-24151 + 144*Pi^2) + 4*MW2^3*
                MZ2^3*(863 + 576*Pi^2)) + MT2*(20736*MW2^6 - 364*MW2*MZ2^5 + 
               11*MZ2^6 + 4*MW2^4*MZ2^2*(26383 - 144*Pi^2) + 16*MW2^5*MZ2*
                (-5255 + 144*Pi^2) + MW2^2*MZ2^4*(-3139 + 576*Pi^2) - 4*MW2^3*
                MZ2^3*(3131 + 576*Pi^2))) + 8*MH2*MW2*
            (144*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-20736*MW2^6 + 364*MW2*MZ2^5 - 11*MZ2^6 + MW2^2*
                MZ2^4*(5821 - 576*Pi^2) + 16*MW2^5*MZ2*(4607 - 144*Pi^2) + 4*
                MW2^4*MZ2^2*(-22693 + 144*Pi^2) + 2*MW2^3*MZ2^3*
                (-623 + 1152*Pi^2)) + MT2*(20736*MW2^6 - 364*MW2*MZ2^5 + 11*
                MZ2^6 + 4*MW2^4*MZ2^2*(24925 - 144*Pi^2) + 16*MW2^5*MZ2*
                (-5255 + 144*Pi^2) + MW2^2*MZ2^4*(-3949 + 576*Pi^2) - 2*MW2^3*
                MZ2^3*(3913 + 1152*Pi^2))))*CHl3[Leff, Leff] + 
         4*(MH2 - 4*MW2)*MW2*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2*
          (12*MH2^2*MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
             3*CHq3[1, 1] + 3*CHq3[2, 2]) + 
           4*MW2*(3*MZ2^3*(48*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] + 
               249*CHl3[1, 1] + 249*CHl3[2, 2] + 249*CHl3[3, 3] - 48*
                CHq1[1, 1] - 48*CHq1[2, 2] + 875*CHq3[1, 1] + 875*
                CHq3[2, 2]) + 12*MW2^3*((-349 + 16*Pi^2)*CHl3[1, 1] + 
               (-349 + 16*Pi^2)*CHl3[2, 2] - 349*CHl3[3, 3] + 16*Pi^2*
                CHl3[3, 3] - 967*CHq3[1, 1] + 48*Pi^2*CHq3[1, 1] - 967*
                CHq3[2, 2] + 48*Pi^2*CHq3[2, 2]) - 3*MW2*MZ2*
              (24*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq1[3, 3] + 
                 3*CHq3[1, 1] + 3*CHq3[2, 2] - 3*CHq3[3, 3] - 6*CHu[3, 3]) + 
               MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 
                 24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] - 12*CHl1[1, 1] - 
                 12*CHl1[2, 2] - 12*CHl1[3, 3] + 1321*CHl3[1, 1] + 
                 1321*CHl3[2, 2] + 1321*CHl3[3, 3] + 12*CHq1[1, 1] + 
                 12*CHq1[2, 2] - 60*CHq1[3, 3] + 3995*CHq3[1, 1] + 
                 3995*CHq3[2, 2] - 36*CHq3[3, 3] - 48*CHu[1, 1] - 
                 48*CHu[2, 2] + 24*CHu[3, 3])) + 4*MW2^2*(36*MT2*
                (2*CHl3[1, 1] + 2*CHl3[2, 2] + 2*CHl3[3, 3] - 9*CHq1[3, 3] + 
                 6*CHq3[1, 1] + 6*CHq3[2, 2] + 9*CHq3[3, 3] - 9*CHu[3, 3]) + 
               MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 54*CHd[3, 3] + 
                 54*CHe[1, 1] + 54*CHe[2, 2] + 54*CHe[3, 3] - 9*CHl1[1, 1] - 
                 9*CHl1[2, 2] - 9*CHl1[3, 3] + 2318*CHl3[1, 1] - 
                 48*Pi^2*CHl3[1, 1] + 2318*CHl3[2, 2] - 48*Pi^2*CHl3[2, 2] + 
                 2318*CHl3[3, 3] - 48*Pi^2*CHl3[3, 3] + 9*CHq1[1, 1] + 
                 9*CHq1[2, 2] + 108*CHq1[3, 3] + 6642*CHq3[1, 1] - 
                 144*Pi^2*CHq3[1, 1] + 6642*CHq3[2, 2] - 144*Pi^2*
                  CHq3[2, 2] + 486*CHq3[3, 3] - 108*CHu[1, 1] - 
                 108*CHu[2, 2] + 54*CHu[3, 3]))) - 
           MH2*(3*MZ2^3*(48*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] + 249*
                CHl3[1, 1] + 249*CHl3[2, 2] + 249*CHl3[3, 3] - 48*
                CHq1[1, 1] - 48*CHq1[2, 2] + 875*CHq3[1, 1] + 875*
                CHq3[2, 2]) + 12*MW2^3*((-349 + 16*Pi^2)*CHl3[1, 1] + 
               (-349 + 16*Pi^2)*CHl3[2, 2] - 349*CHl3[3, 3] + 16*Pi^2*
                CHl3[3, 3] - 967*CHq3[1, 1] + 48*Pi^2*CHq3[1, 1] - 967*
                CHq3[2, 2] + 48*Pi^2*CHq3[2, 2]) - 3*MW2*MZ2*
              (24*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq1[3, 3] + 
                 3*CHq3[1, 1] + 3*CHq3[2, 2] - 3*CHq3[3, 3] - 6*CHu[3, 3]) + 
               MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 
                 24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] - 12*CHl1[1, 1] - 
                 12*CHl1[2, 2] - 12*CHl1[3, 3] + 1321*CHl3[1, 1] + 
                 1321*CHl3[2, 2] + 1321*CHl3[3, 3] + 12*CHq1[1, 1] + 
                 12*CHq1[2, 2] - 60*CHq1[3, 3] + 3995*CHq3[1, 1] + 
                 3995*CHq3[2, 2] - 36*CHq3[3, 3] - 48*CHu[1, 1] - 
                 48*CHu[2, 2] + 24*CHu[3, 3])) + 4*MW2^2*(36*MT2*
                (2*CHl3[1, 1] + 2*CHl3[2, 2] + 2*CHl3[3, 3] - 9*CHq1[3, 3] + 
                 6*CHq3[1, 1] + 6*CHq3[2, 2] + 9*CHq3[3, 3] - 9*CHu[3, 3]) + 
               MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 54*CHd[3, 3] + 
                 54*CHe[1, 1] + 54*CHe[2, 2] + 54*CHe[3, 3] - 9*CHl1[1, 1] - 
                 9*CHl1[2, 2] - 9*CHl1[3, 3] + 2321*CHl3[1, 1] - 
                 48*Pi^2*CHl3[1, 1] + 2321*CHl3[2, 2] - 48*Pi^2*CHl3[2, 2] + 
                 2321*CHl3[3, 3] - 48*Pi^2*CHl3[3, 3] + 9*CHq1[1, 1] + 
                 9*CHq1[2, 2] + 108*CHq1[3, 3] + 6651*CHq3[1, 1] - 
                 144*Pi^2*CHq3[1, 1] + 6651*CHq3[2, 2] - 144*Pi^2*
                  CHq3[2, 2] + 486*CHq3[3, 3] - 108*CHu[1, 1] - 
                 108*CHu[2, 2] + 54*CHu[3, 3]))))))/(27648*MW*(MH2 - 4*MW2)^2*
       (MT2 - MW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2))/VALPHAEFF^2)*Class[7] + 
 Class[8]*(((MW2^3/(108*MW*Pi^3) - (MW2^3*B0i[bb0, 0, 0, MW2])/(36*MW*Pi^3))*
     Cll[1, 2, 2, 1])/VALPHAEFF^2 + 
   ((MW*(MW2 + MZ2)*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
        6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
        16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
        8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
        24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
        16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
        8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
        8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
        4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
        4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
        4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
        2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
        6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
        4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
        2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
        4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
        8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
        4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
        12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
        8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
        4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
        16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
        8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
        8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
        16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
        4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
        4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
        8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
        4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
        2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
        8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
        16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
        4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
        2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
        6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
        4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
      (128*MZ2*Pi^3*SW2) - (MW*(MW2 + MZ2)*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 
          3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
         Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 
          3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 14*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
        11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (128*MZ2^2*Pi^3*SW2) - (MW*MW2^2*B0i[bb0, 0, 0, MW2]*
       (Cll[1, 1, 1, 1] + 2*Cll[1, 3, 3, 1] + Cll[2, 2, 2, 2] + 
        2*Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 6*Clq3[1, 1, 1, 1] + 
        6*Clq3[1, 1, 2, 2] + 6*Clq3[2, 2, 1, 1] + 6*Clq3[2, 2, 2, 2] + 
        6*Clq3[3, 3, 1, 1] + 6*Clq3[3, 3, 2, 2] + 3*Cqq1[1, 1, 1, 1] + 
        6*Cqq1[1, 2, 2, 1] + 3*Cqq1[2, 2, 2, 2] + 15*Cqq3[1, 1, 1, 1] + 
        36*Cqq3[1, 1, 2, 2] - 6*Cqq3[1, 2, 2, 1] + 15*Cqq3[2, 2, 2, 2]))/
      (72*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
       (Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
        Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
        Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/
      (48*Pi^3) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (12*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*Ceu[Leff, Leff, 3, 
          3] - 6*(4*MW2^3 - MW2^2*MZ2 - 4*MW2*MZ2^2 + MZ2^3)*
         Clq1[Leff, Leff, 3, 3] + 4*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
        8*MW2^2*MZ2*Clq3[1, 1, 3, 3] - 4*MT2*MZ2^2*Clq3[1, 1, 3, 3] + 
        8*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 4*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 
        8*MW2^2*MZ2*Clq3[2, 2, 3, 3] - 4*MT2*MZ2^2*Clq3[2, 2, 3, 3] + 
        8*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 4*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] - 
        8*MW2^2*MZ2*Clq3[3, 3, 3, 3] - 4*MT2*MZ2^2*Clq3[3, 3, 3, 3] + 
        8*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 24*MW2^3*Clq3[Leff, Leff, 3, 3] - 
        6*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 24*MW2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] + 6*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
        24*MW2^3*Clu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        24*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        24*MW2^3*Cqe[3, 3, Leff, Leff] + 6*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
        15*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        4*MT2*MW2*MZ2*Cqq1[1, 3, 3, 1] - 8*MW2^2*MZ2*Cqq1[1, 3, 3, 1] - 
        4*MT2*MZ2^2*Cqq1[1, 3, 3, 1] + 8*MW2*MZ2^2*Cqq1[1, 3, 3, 1] + 
        4*MT2*MW2*MZ2*Cqq1[2, 3, 3, 2] - 8*MW2^2*MZ2*Cqq1[2, 3, 3, 2] - 
        4*MT2*MZ2^2*Cqq1[2, 3, 3, 2] + 8*MW2*MZ2^2*Cqq1[2, 3, 3, 2] + 
        24*MT2*MW2*MZ2*Cqq3[1, 1, 3, 3] - 48*MW2^2*MZ2*Cqq3[1, 1, 3, 3] - 
        24*MT2*MZ2^2*Cqq3[1, 1, 3, 3] + 48*MW2*MZ2^2*Cqq3[1, 1, 3, 3] - 
        4*MT2*MW2*MZ2*Cqq3[1, 3, 3, 1] + 8*MW2^2*MZ2*Cqq3[1, 3, 3, 1] + 
        4*MT2*MZ2^2*Cqq3[1, 3, 3, 1] - 8*MW2*MZ2^2*Cqq3[1, 3, 3, 1] + 
        24*MT2*MW2*MZ2*Cqq3[2, 2, 3, 3] - 48*MW2^2*MZ2*Cqq3[2, 2, 3, 3] - 
        24*MT2*MZ2^2*Cqq3[2, 2, 3, 3] + 48*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 
        4*MT2*MW2*MZ2*Cqq3[2, 3, 3, 2] + 8*MW2^2*MZ2*Cqq3[2, 3, 3, 2] + 
        4*MT2*MZ2^2*Cqq3[2, 3, 3, 2] - 8*MW2*MZ2^2*Cqq3[2, 3, 3, 2]))/
      (192*MZ2^2*Pi^3*SW2) - 
     (MW*(-36*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*
         Ced[Leff, Leff, 1, 1] - 36*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + 
          MZ2^3)*Ced[Leff, Leff, 2, 2] - 72*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] + 
        36*MW2^2*MZ2^2*Ced[Leff, Leff, 3, 3] + 72*MW2*MZ2^3*
         Ced[Leff, Leff, 3, 3] - 36*MZ2^4*Ced[Leff, Leff, 3, 3] - 
        72*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 36*MW2^2*MZ2^2*
         Cee[Leff, Leff, 1, 1] + 72*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] - 
        36*MZ2^4*Cee[Leff, Leff, 1, 1] - 72*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] + 
        36*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] + 72*MW2*MZ2^3*
         Cee[Leff, Leff, 2, 2] - 36*MZ2^4*Cee[Leff, Leff, 2, 2] - 
        72*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 36*MW2^2*MZ2^2*
         Cee[Leff, Leff, 3, 3] + 72*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] - 
        36*MZ2^4*Cee[Leff, Leff, 3, 3] + 144*MW2^3*MZ2*Ceu[Leff, Leff, 1, 
          1] - 72*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
        144*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 72*MZ2^4*Ceu[Leff, Leff, 1, 
          1] + 144*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 72*MW2^2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] - 144*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
        72*MZ2^4*Ceu[Leff, Leff, 2, 2] + 432*MT2*MW2^3*Ceu[Leff, Leff, 3, 
          3] - 216*MT2*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
        72*MW2^3*MZ2*Ceu[Leff, Leff, 3, 3] - 432*MT2*MW2*MZ2^2*
         Ceu[Leff, Leff, 3, 3] + 36*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
        216*MT2*MZ2^3*Ceu[Leff, Leff, 3, 3] + 72*MW2*MZ2^3*
         Ceu[Leff, Leff, 3, 3] - 36*MZ2^4*Ceu[Leff, Leff, 3, 3] + 
        72*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 72*MW2^2*MZ2^2*
         Cld[Leff, Leff, 1, 1] - 72*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] + 
        72*MZ2^4*Cld[Leff, Leff, 1, 1] + 72*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 
        72*MW2^2*MZ2^2*Cld[Leff, Leff, 2, 2] - 72*MW2*MZ2^3*
         Cld[Leff, Leff, 2, 2] + 72*MZ2^4*Cld[Leff, Leff, 2, 2] + 
        72*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] - 72*MW2^2*MZ2^2*
         Cld[Leff, Leff, 3, 3] - 72*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] + 
        72*MZ2^4*Cld[Leff, Leff, 3, 3] - 72*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 
        36*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] + 72*MW2*MZ2^3*
         Cle[1, 1, Leff, Leff] - 36*MZ2^4*Cle[1, 1, Leff, Leff] - 
        72*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 36*MW2^2*MZ2^2*
         Cle[2, 2, Leff, Leff] + 72*MW2*MZ2^3*Cle[2, 2, Leff, Leff] - 
        36*MZ2^4*Cle[2, 2, Leff, Leff] - 72*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 
        36*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] + 72*MW2*MZ2^3*
         Cle[3, 3, Leff, Leff] - 36*MZ2^4*Cle[3, 3, Leff, Leff] + 
        72*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] - 72*MW2^2*MZ2^2*
         Cle[Leff, Leff, 1, 1] - 72*MW2*MZ2^3*Cle[Leff, Leff, 1, 1] + 
        72*MZ2^4*Cle[Leff, Leff, 1, 1] + 72*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 
        72*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] - 72*MW2*MZ2^3*
         Cle[Leff, Leff, 2, 2] + 72*MZ2^4*Cle[Leff, Leff, 2, 2] + 
        72*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 72*MW2^2*MZ2^2*
         Cle[Leff, Leff, 3, 3] - 72*MW2*MZ2^3*Cle[Leff, Leff, 3, 3] + 
        72*MZ2^4*Cle[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Cll[1, 1, 1, 1] - 
        16*MW2^2*MZ2^2*Cll[1, 1, 1, 1] + 32*MW2^3*MZ2*Cll[1, 3, 3, 1] - 
        32*MW2^2*MZ2^2*Cll[1, 3, 3, 1] + 16*MW2^3*MZ2*Cll[2, 2, 2, 2] - 
        16*MW2^2*MZ2^2*Cll[2, 2, 2, 2] + 32*MW2^3*MZ2*Cll[2, 3, 3, 2] - 
        32*MW2^2*MZ2^2*Cll[2, 3, 3, 2] + 16*MW2^3*MZ2*Cll[3, 3, 3, 3] - 
        16*MW2^2*MZ2^2*Cll[3, 3, 3, 3] - 72*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] + 
        36*MW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] + 72*MW2*MZ2^3*
         Cll[Leff, 1, 1, Leff] - 36*MZ2^4*Cll[Leff, 1, 1, Leff] - 
        72*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] + 36*MW2^2*MZ2^2*
         Cll[Leff, 2, 2, Leff] + 72*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] - 
        36*MZ2^4*Cll[Leff, 2, 2, Leff] - 72*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 
        36*MW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] + 72*MW2*MZ2^3*
         Cll[Leff, 3, 3, Leff] - 36*MZ2^4*Cll[Leff, 3, 3, Leff] + 
        144*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 144*MW2^2*MZ2^2*
         Cll[Leff, Leff, 1, 1] - 144*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] + 
        144*MZ2^4*Cll[Leff, Leff, 1, 1] + 144*MW2^3*MZ2*Cll[Leff, Leff, 2, 
          2] - 144*MW2^2*MZ2^2*Cll[Leff, Leff, 2, 2] - 
        144*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] + 144*MZ2^4*Cll[Leff, Leff, 2, 
          2] + 144*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^2*
         Cll[Leff, Leff, 3, 3] - 144*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] + 
        144*MZ2^4*Cll[Leff, Leff, 3, 3] - 72*MW2^3*MZ2*Clq1[Leff, Leff, 1, 
          1] + 72*MW2^2*MZ2^2*Clq1[Leff, Leff, 1, 1] + 
        72*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 72*MZ2^4*Clq1[Leff, Leff, 1, 
          1] - 72*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 72*MW2^2*MZ2^2*
         Clq1[Leff, Leff, 2, 2] + 72*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
        72*MZ2^4*Clq1[Leff, Leff, 2, 2] - 432*MT2*MW2^3*Clq1[Leff, Leff, 3, 
          3] + 108*MT2*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        144*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] + 432*MT2*MW2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] + 18*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
        108*MT2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 144*MW2*MZ2^3*
         Clq1[Leff, Leff, 3, 3] - 18*MZ2^4*Clq1[Leff, Leff, 3, 3] - 
        192*MW2^3*MZ2*Clq3[1, 1, 1, 1] + 192*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
        192*MW2^3*MZ2*Clq3[1, 1, 2, 2] + 192*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 
        144*MT2*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 48*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 
        144*MT2*MW2*MZ2^2*Clq3[1, 1, 3, 3] - 48*MW2^2*MZ2^2*
         Clq3[1, 1, 3, 3] - 192*MW2^3*MZ2*Clq3[2, 2, 1, 1] + 
        192*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 192*MW2^3*MZ2*Clq3[2, 2, 2, 2] + 
        192*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 144*MT2*MW2^2*MZ2*
         Clq3[2, 2, 3, 3] + 48*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 
        144*MT2*MW2*MZ2^2*Clq3[2, 2, 3, 3] - 48*MW2^2*MZ2^2*
         Clq3[2, 2, 3, 3] - 192*MW2^3*MZ2*Clq3[3, 3, 1, 1] + 
        192*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 192*MW2^3*MZ2*Clq3[3, 3, 2, 2] + 
        192*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 144*MT2*MW2^2*MZ2*
         Clq3[3, 3, 3, 3] + 48*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 
        144*MT2*MW2*MZ2^2*Clq3[3, 3, 3, 3] - 48*MW2^2*MZ2^2*
         Clq3[3, 3, 3, 3] + 216*MW2^3*MZ2*Clq3[Leff, Leff, 1, 1] - 
        216*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 216*MW2^3*MZ2*
         Clq3[Leff, Leff, 2, 2] - 216*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
        432*MT2*MW2^3*Clq3[Leff, Leff, 3, 3] - 108*MT2*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] - 432*MT2*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        54*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 108*MT2*MZ2^3*
         Clq3[Leff, Leff, 3, 3] - 54*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
        144*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 144*MW2^2*MZ2^2*
         Clu[Leff, Leff, 1, 1] + 144*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
        144*MZ2^4*Clu[Leff, Leff, 1, 1] - 144*MW2^3*MZ2*Clu[Leff, Leff, 2, 
          2] + 144*MW2^2*MZ2^2*Clu[Leff, Leff, 2, 2] + 
        144*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] - 144*MZ2^4*Clu[Leff, Leff, 2, 
          2] - 432*MT2*MW2^3*Clu[Leff, Leff, 3, 3] + 432*MT2*MW2^2*MZ2*
         Clu[Leff, Leff, 3, 3] + 72*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] + 
        432*MT2*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 72*MW2^2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 432*MT2*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        72*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 72*MZ2^4*Clu[Leff, Leff, 3, 3] + 
        72*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] - 36*MW2^2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 72*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
        36*MZ2^4*Cqe[1, 1, Leff, Leff] + 72*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 
        36*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] - 72*MW2*MZ2^3*
         Cqe[2, 2, Leff, Leff] + 36*MZ2^4*Cqe[2, 2, Leff, Leff] + 
        432*MT2*MW2^3*Cqe[3, 3, Leff, Leff] + 108*MT2*MW2^2*MZ2*
         Cqe[3, 3, Leff, Leff] - 144*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 
        270*MT2*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] - 90*MW2^2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + 54*MT2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        63*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 9*MZ2^4*Cqe[3, 3, Leff, Leff] + 
        48*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 48*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 
        96*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 96*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] - 
        360*MT2*MW2^2*MZ2*Cqq1[1, 3, 3, 1] + 192*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
        360*MT2*MW2*MZ2^2*Cqq1[1, 3, 3, 1] - 192*MW2^2*MZ2^2*
         Cqq1[1, 3, 3, 1] + 48*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
        48*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] - 360*MT2*MW2^2*MZ2*
         Cqq1[2, 3, 3, 2] + 192*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
        360*MT2*MW2*MZ2^2*Cqq1[2, 3, 3, 2] - 192*MW2^2*MZ2^2*
         Cqq1[2, 3, 3, 2] - 624*MW2^3*MZ2*Cqq3[1, 1, 1, 1] + 
        624*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] - 1152*MW2^3*MZ2*Cqq3[1, 1, 2, 2] + 
        1152*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 864*MT2*MW2^2*MZ2*
         Cqq3[1, 1, 3, 3] + 288*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
        864*MT2*MW2*MZ2^2*Cqq3[1, 1, 3, 3] - 288*MW2^2*MZ2^2*
         Cqq3[1, 1, 3, 3] - 96*MW2^3*MZ2*Cqq3[1, 2, 2, 1] + 
        96*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 360*MT2*MW2^2*MZ2*
         Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
        360*MT2*MW2*MZ2^2*Cqq3[1, 3, 3, 1] + 192*MW2^2*MZ2^2*
         Cqq3[1, 3, 3, 1] - 624*MW2^3*MZ2*Cqq3[2, 2, 2, 2] + 
        624*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] - 864*MT2*MW2^2*MZ2*
         Cqq3[2, 2, 3, 3] + 288*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
        864*MT2*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 288*MW2^2*MZ2^2*
         Cqq3[2, 2, 3, 3] + 360*MT2*MW2^2*MZ2*Cqq3[2, 3, 3, 2] - 
        192*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 360*MT2*MW2*MZ2^2*Cqq3[2, 3, 3, 2] + 
        192*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2]))/(3456*MZ2^2*Pi^3*SW2))/
    VALPHAEFF^2) + 
 (Class[6]*((9*MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (3*MT*MW2^2*(8*MW*(-MW2 + MZ2)*CuB[3, 3] + 
       MZ*(-8*MW2 + 5*MZ2)*SW*CuW[3, 3]))/(8*Sqrt[2]*MZ*MZ2*Pi^3*SW) + 
    (3*CW2*MT*B0i[bb0, 0, 0, MT2]*(-16*MW*MW2*MZ2*SW2*CuB[3, 3] + 
       MZ*(16*MW2^2 - 3*MT2*MZ2 - 16*MW2*MZ2)*SW*CuW[3, 3]))/
     (16*Sqrt[2]*MZ*Pi^3*SW) - (3*MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (-5*MW*MZ2^3*CuW[3, 3] - 3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 
         2*MW*CuW[3, 3]) + 32*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]) + 
       MW2^2*(-23*MZ*MZ2*SW*CuB[3, 3] + 31*MW*MZ2*CuW[3, 3])))/
     (32*Sqrt[2]*MW*MZ2^2*Pi^3*SW2)))/VALPHAEFF^2


==> anc/GamWenu_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + (MW*MW2*(CHl3[1, 1] - CHl3[2, 2])*Class[7])/
  (12*Pi) + (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/GamWenu_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) - (CHD*MW*MW2*Class[3])/(16*Pi) - 
 (CHWB*MW2*MZ*SW*Class[4])/(8*Pi) + 
 (MW*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 6*MZ2*SW2*CHl1[Leff, Leff] + 
    4*MW2*CHl3[1, 1] - 4*MW2*CHl3[2, 2] + 6*MW2*CHl3[Leff, Leff] - 
    6*MZ2*CHl3[Leff, Leff])*Class[7])/(48*Pi) + 
 (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/GamWenu_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) - (CHD*MW*MW2^2*Class[3])/(32*MW2*Pi - 16*MZ2*Pi) - 
 (CHWB*MW2^2*MZ2*SW*Class[4])/(8*MW2*MZ*Pi - 4*MZ*MZ2*Pi) + 
 (MW*MW2*(MW2*(7*CHl3[1, 1] - CHl3[2, 2]) - MZ2*(5*CHl3[1, 1] + CHl3[2, 2]))*
   Class[7])/(24*(2*MW2 - MZ2)*Pi) + 
 (MW*MW2*(MW2 + MZ2)*Class[8]*Cll[1, 2, 2, 1])/(24*(2*MW2 - MZ2)*Pi)


==> anc/GamWenu_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2) - (CHD*MW*MW2^2*Class[3])/(24*MW2*Pi - 24*MZ2*Pi) + 
 (CHWB*MW2^2*Class[4])/(6*MZ*Pi*SW) + (MW*MW2*CHl3[1, 1]*Class[7])/(6*Pi)


==> anc/GamWenu_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHAEFF^2) - (CHD*MW*MW2*Class[3])/(48*Pi) - 
 (CHWB*MW2*MZ*(-2 + 3*SW2)*Class[4])/(24*Pi*SW) - 
 (MW*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] - 4*MW2*CHl3[1, 1] + 
      (MW2 + MZ2)*CHl3[Leff, Leff]))*Class[7])/(48*MZ2*Pi*SW2)


==> anc/GamWenu_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(-3*MH2^2*MW2*MZ2 + MH2*(-24*MZ2^3 + 3*MW2*MZ2*(6*MT2 + MZ2) + 
        MW2^2*MZ2*(262 - 32*Pi^2) + 32*MW2^3*(-4 + Pi^2)) - 
      4*MW2*(-24*MZ2^3 + 3*MW2*MZ2*(6*MT2 + MZ2) - 32*MW2^2*MZ2*(-8 + Pi^2) + 
        32*MW2^3*(-4 + Pi^2))))/(1152*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 8*MW2^4)*
     B0i[bb0, 0, 0, MH2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
   (MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(32*Pi^3) - 
   (MW*(MH2*MW2*(-40*MW2^4 - 124*MW2^3*MZ2 + 134*MW2^2*MZ2^2 + 35*MW2*MZ2^3 - 
        20*MZ2^4) + 4*MW2^2*(8*MW2^4 + 23*MW2^3*MZ2 - 25*MW2^2*MZ2^2 - 
        7*MW2*MZ2^3 + 4*MZ2^4) + MH2^2*(8*MW2^4 + 22*MW2^3*MZ2 - 
        24*MW2^2*MZ2^2 - 7*MW2*MZ2^3 + 4*MZ2^4) - MH2^3*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
   (MW*(20*MW2^4 - 4*MW2^3*MZ2 - 35*MW2^2*MZ2^2 + 19*MW2*MZ2^3 - 3*MZ2^4)*
     B0i[bb0, 0, 0, MZ2])/(192*MZ2^2*Pi^3*SW2) - 
   (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
   (MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
     B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(192*MZ2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VMU^4 + (((-7*CWw*MW2^3)/(48*Pi^3) + (CWw*MW2^3*B0i[bb0, 0, 0, MW2])/
     (4*Pi^3) + (CWw*MW2^2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(4*Pi^3) + 
    (CWw*MW2^2*(-3*MW2 + MZ2)*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/VMU^3 + 
 (((CW2*(-4*CHbox*MW2*(3*MH2^2 - 11*MH2*MW2 + 20*MW2^2)*MZ2 + 
       CHD*(3*MH2^2*MW2*MZ2 + MH2*(-60*MW2^2*MZ2 + 39*MW2*MZ2^2 + 24*MZ2^3 + 
           32*MW2^3*(-4 + Pi^2)) - 4*MW2*(-54*MW2^2*MZ2 + 39*MW2*MZ2^2 + 
           24*MZ2^3 + 32*MW2^3*(-4 + Pi^2)))))/(2304*MW*(MH2 - 4*MW2)*Pi^3) - 
    ((4*CHbox - CHD)*MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 
       32*MH2*MW2^3 + 8*MW2^4)*B0i[bb0, 0, 0, MH2])/
     (384*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) - 
    (MW2*(CHD*(MH2^3*MW2*MZ2*(-MW2 + MZ2) + MH2^2*(8*MW2^4 + 10*MW2^3*MZ2 - 
           8*MW2^2*MZ2^2 - 3*MW2*MZ2^3 - 4*MZ2^4) + 
         4*MW2^2*(8*MW2^4 + 9*MW2^3*MZ2 - 7*MW2^2*MZ2^2 - 3*MW2*MZ2^3 - 
           4*MZ2^4) + MH2*MW2*(-40*MW2^4 - 36*MW2^3*MZ2 + 26*MW2^2*MZ2^2 + 
           15*MW2*MZ2^3 + 20*MZ2^4)) - 4*CHbox*MW2*(MH2^3 - 6*MH2^2*MW2 + 
         16*MH2*MW2^2 - 20*MW2^3)*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
     (384*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
    (CHD*MW*(20*MW2^4 + 20*MW2^3*MZ2 - 63*MW2^2*MZ2^2 + 15*MW2*MZ2^3 + 
       5*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(384*MZ2^2*Pi^3*SW2) + 
    ((4*CHbox - CHD)*MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
      B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
    (CHD*MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
      B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
    (CHD*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (24*MZ2*Pi^3) + (CHD*MW*MZ2*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, 
       MZ2])/(96*Pi^3))*Class[3])/VMU^2 + 
 (((MW2*(12*CHW*MW*(MH2 - 2*MW2)*MW2*MZ + CHWB*(MH2 - 4*MW2)*
        (9*MW2*MZ2 + 12*MZ2^2 + MW2^2*(-65 + 16*Pi^2))*SW))/
     (288*(MH2 - 4*MW2)*MZ*Pi^3) + (CHW*MW*MW2*(MH2^2 - 4*MH2*MW2 + 2*MW2^2)*
      B0i[bb0, 0, 0, MH2])/(12*(MH2 - 4*MW2)*Pi^3) + 
    (MW2*(-4*CHW*MW*(MH2 - 3*MW2)*MW2*MZ + CHWB*(MH2 - 4*MW2)*
        (4*MW2^2 + 7*MW2*MZ2 + 2*MZ2^2)*SW)*B0i[bb0, 0, 0, MW2])/
     (48*(MH2 - 4*MW2)*MZ*Pi^3) + (CHWB*MW2*(5*MW2^2 + 3*MW2*MZ2 - 3*MZ2^2)*
      SW*B0i[bb0, 0, 0, MZ2])/(24*MZ*Pi^3) - 
    (CHW*MW*MW2*(MH2^2 - 5*MH2*MW2 + 5*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
     (12*(MH2 - 4*MW2)*Pi^3) - (CHWB*MW2*(14*MW2^2 + 13*MW2*MZ2 - 4*MZ2^2)*SW*
      B0i[bb0, MW2, MW2, MZ2])/(48*MZ*Pi^3) + 
    (CHWB*MW2^3*(2*MW2 + 3*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (12*MZ*Pi^3) + (CHWB*MW2*MZ*(MW2 + MZ2)^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, 
       MZ2])/(24*Pi^3))*Class[4])/VMU^2 + 
 ((MW*MW2*(CHl3[1, 1] - CHl3[2, 2]))/(12*Pi) + 
   (-1/12*(MW*MW2^2*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
        (-(MZ2*CHl3[1, 1]) + 2*MW2*CHl3[2, 2]))/(MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (-(MZ2*(CHl1[1, 1] + CHl3[2, 2])) + MW2*(CHl1[1, 1] - CHl3[1, 1] + 
          2*CHl3[2, 2])))/(24*Pi^3) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (-(MH2^3*(CHl3[1, 1] + 3*CHl3[2, 2])) + 
        12*MW2^3*(4*CHl3[1, 1] + 7*CHl3[2, 2]) - 4*MH2*MW2^2*
         (7*CHl3[1, 1] + 15*CHl3[2, 2]) + MH2^2*MW2*(8*CHl3[1, 1] + 
          21*CHl3[2, 2])))/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(24*MW2^4*CHl3[2, 2] - 
        48*MH2*MW2^3*(CHl3[1, 1] + 2*CHl3[2, 2]) + 
        MH2^4*(CHl3[1, 1] + 3*CHl3[2, 2]) + 7*MH2^2*MW2^2*
         (4*CHl3[1, 1] + 9*CHl3[2, 2]) - MH2^3*MW2*(8*CHl3[1, 1] + 
          21*CHl3[2, 2])))/(288*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) - 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(12*MW2^2*MZ2*(CHl3[1, 1] - 13*CHl3[2, 2]) - 
        84*MW2^3*CHl3[2, 2] + MZ2^3*(CHl3[1, 1] + 3*CHl3[2, 2]) + 
        MW2*MZ2^2*(20*CHl3[1, 1] + 39*CHl3[2, 2])))/(288*MZ2*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MZ2]*(3*MW2^2*MZ2^2*(11*CHl1[1, 1] + 3*CHl1[2, 2] - 
          11*CHl3[1, 1] - 38*CHl3[2, 2]) + MZ2^4*(-12*CHl1[1, 1] + 
          CHl3[1, 1] - 9*CHl3[2, 2]) + 60*MW2^4*CHl3[2, 2] - 
        3*MW2^3*MZ2*(9*CHl1[1, 1] + 3*CHl1[2, 2] - 5*CHl3[1, 1] + 
          CHl3[2, 2]) + MW2*MZ2^3*(6*CHl1[1, 1] + 8*CHl3[1, 1] + 
          57*CHl3[2, 2])))/(288*MZ2^2*Pi^3*SW2) + 
     (MW2*B0i[bb0, 0, 0, MW2]*(-(MH2^3*MW2*MZ2^2*SW2*(CHl3[1, 1] + 
           3*CHl3[2, 2])) + MH2^2*(MW2*MZ2^3*(-6*CHl1[1, 1] + 11*CHl3[1, 1] - 
            21*CHl3[2, 2]) + 24*MW2^4*CHl3[2, 2] + 
          12*MZ2^4*(CHl1[1, 1] + CHl3[2, 2]) + 3*MW2^3*MZ2*
           (9*CHl1[1, 1] + 3*CHl1[2, 2] - 17*CHl3[1, 1] + 25*CHl3[2, 2]) - 
          MW2^2*MZ2^2*(33*CHl1[1, 1] + 9*CHl1[2, 2] - 49*CHl3[1, 1] + 
            81*CHl3[2, 2])) + 4*MW2^2*(MW2*MZ2^3*(-6*CHl1[1, 1] + 
            11*CHl3[1, 1] - 21*CHl3[2, 2]) + 24*MW2^4*CHl3[2, 2] + 
          12*MZ2^4*(CHl1[1, 1] + CHl3[2, 2]) + MW2^3*MZ2*(27*CHl1[1, 1] + 
            9*CHl1[2, 2] - 55*CHl3[1, 1] + 78*CHl3[2, 2]) - 
          MW2^2*MZ2^2*(33*CHl1[1, 1] + 9*CHl1[2, 2] - 53*CHl3[1, 1] + 
            84*CHl3[2, 2])) - MH2*MW2*(120*MW2^4*CHl3[2, 2] + 
          60*MZ2^4*(CHl1[1, 1] + CHl3[2, 2]) - 5*MW2*MZ2^3*
           (6*CHl1[1, 1] - 11*CHl3[1, 1] + 21*CHl3[2, 2]) + 
          3*MW2^3*MZ2*(45*CHl1[1, 1] + 15*CHl1[2, 2] - 81*CHl3[1, 1] + 
            139*CHl3[2, 2]) - MW2^2*MZ2^2*(165*CHl1[1, 1] + 45*CHl1[2, 2] - 
            233*CHl3[1, 1] + 447*CHl3[2, 2]))))/(288*MW*(MH2 - 4*MW2)*
       (MH2 - MW2)*MZ2^2*Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MW2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MT2*(CHl3[2, 2] - CHq3[3, 3])))/(32*Pi^3) + 
     (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*(CHl3[2, 2] - CHq3[3, 3]))/
      (16*Pi^3) + (CW2*(3*MH2^2*MW2*MZ2*(CHl3[1, 1] + 3*CHl3[2, 2]) - 
        4*MW2*(-96*MW2^3*(-4 + Pi^2)*CHl3[2, 2] + 
          72*MZ2^3*(CHl1[1, 1] + CHl3[2, 2]) + 2*MW2^2*MZ2*
           (-63*CHl1[1, 1] + 137*CHl3[1, 1] - 417*CHl3[2, 2] + 
            48*Pi^2*CHl3[2, 2] + 12*CHl3[3, 3] + 36*CHq3[1, 1] + 
            36*CHq3[2, 2] + 36*CHq3[3, 3]) + 3*MW2*MZ2*
           (MZ2*(18*CHl1[1, 1] + 25*CHl3[1, 1] - 3*CHl3[2, 2]) + 
            9*MT2*(CHl3[1, 1] - 3*CHl3[2, 2] + 2*CHq3[3, 3]))) + 
        MH2*(-96*MW2^3*(-4 + Pi^2)*CHl3[2, 2] + 72*MZ2^3*(CHl1[1, 1] + 
            CHl3[2, 2]) + 3*MW2*MZ2*(MZ2*(18*CHl1[1, 1] + 25*CHl3[1, 1] - 
              3*CHl3[2, 2]) + 9*MT2*(CHl3[1, 1] - 3*CHl3[2, 2] + 
              2*CHq3[3, 3])) + 2*MW2^2*MZ2*(-63*CHl1[1, 1] + 131*CHl3[1, 1] + 
            6*((-71 + 8*Pi^2)*CHl3[2, 2] + 2*CHl3[3, 3] + 6*(CHq3[1, 1] + 
                CHq3[2, 2] + CHq3[3, 3]))))))/(1728*MW*(MH2 - 4*MW2)*Pi^3))/
    VMU^2)*Class[7] + 
 Class[8]*
  (((MW*MW2)/(12*Pi) + 
     ((CW2*(-9*MH2^2*MW2*MZ2 - 8*MW2*(9*MW2*(3*MT2 - 2*MZ2)*MZ2 - 36*MZ2^3 + 
            MW2^2*MZ2*(433 - 48*Pi^2) + 48*MW2^3*(-4 + Pi^2)) + 
          MH2*(18*MW2*(3*MT2 - 2*MZ2)*MZ2 - 72*MZ2^3 + MW2^2*MZ2*
             (884 - 96*Pi^2) + 96*MW2^3*(-4 + Pi^2))))/(1728*MW*(MH2 - 4*MW2)*
         Pi^3) - (MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 
          8*MW2^4)*B0i[bb0, 0, 0, MH2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
       (MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(16*Pi^3) - 
       (MW2*(MH2*MW2*(-120*MW2^4 - 352*MW2^3*MZ2 + 382*MW2^2*MZ2^2 + 
            105*MW2*MZ2^3 - 60*MZ2^4) + 4*MW2^2*(24*MW2^4 + 65*MW2^3*MZ2 - 
            71*MW2^2*MZ2^2 - 21*MW2*MZ2^3 + 12*MZ2^4) + 
          MH2^2*(24*MW2^4 + 62*MW2^3*MZ2 - 68*MW2^2*MZ2^2 - 21*MW2*MZ2^3 + 
            12*MZ2^4) - 3*MH2^3*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
        (288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
       (MW*(20*MW2^4 + 2*MW2^3*MZ2 - 44*MW2^2*MZ2^2 + 22*MW2*MZ2^3 - 3*MZ2^4)*
         B0i[bb0, 0, 0, MZ2])/(96*MZ2^2*Pi^3*SW2) - 
       (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(16*Pi^3) + 
       (MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
         B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^3) + 
       (MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(96*MZ2*Pi^3) + 
       (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
        (6*MZ2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 
          0, MZ2])/(24*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/144*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(2*Cll[1, 1, 1, 1] + 
         9*Cll[1, 1, 2, 2] + 2*Cll[1, 3, 3, 1] + 6*Clq3[1, 1, 1, 1] + 
         6*Clq3[1, 1, 2, 2]))/Pi^3 + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3) + 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*(-2*MT2*Clq3[1, 1, 3, 3] + 
        MW2*(Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3])))/(96*Pi^3) + 
     (MW*MW2*(MW2*(8*Cll[1, 1, 1, 1] - 90*Cll[1, 1, 2, 2] + 
          8*(Cll[1, 3, 3, 1] - 6*Clq3[1, 1, 1, 1] - 6*Clq3[1, 1, 2, 2] + 
            3*Clq3[1, 1, 3, 3])) + 9*MT2*(-5*Clq3[1, 1, 3, 3] + 
          3*Clq3[2, 2, 3, 3])))/(1728*Pi^3))/VMU^2) + 
 (Class[6]*(-1/8*(MT*MW2^2*CuW[3, 3])/(Sqrt[2]*Pi^3) - 
    (MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3) + 
    (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamWenu_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(-6*MH2^2*MW2*MZ2 + MH2*(12*MT2*MW2*(8*MW2 - 5*MZ2) - 1395*MW2*MZ2^2 + 
        249*MZ2^3 + 4*MW2^2*MZ2*(701 - 16*Pi^2) + 4*MW2^3*(-349 + 16*Pi^2)) - 
      4*MW2*(12*MT2*MW2*(8*MW2 - 5*MZ2) - 1395*MW2*MZ2^2 + 249*MZ2^3 - 
        8*MW2^2*MZ2*(-349 + 8*Pi^2) + 4*MW2^3*(-349 + 16*Pi^2))))/
    (2304*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
      MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
     B0i[bb0, 0, 0, MH2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
   (MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
    (192*MZ2*Pi^3) - 
   (MW*(MH2^2*(24*MW2^5 - 16*MW2^4*MZ2 + 5*MW2^3*MZ2^2 + 16*MW2^2*MZ2^3 - 
        31*MW2*MZ2^4 + 8*MZ2^5) + 4*MW2^2*(24*MW2^5 - 16*MW2^4*MZ2 + 
        2*MW2^3*MZ2^2 + 19*MW2^2*MZ2^3 - 31*MW2*MZ2^4 + 8*MZ2^5) - 
      MH2*MW2*(120*MW2^5 - 80*MW2^4*MZ2 + 32*MW2^3*MZ2^2 + 73*MW2^2*MZ2^3 - 
        155*MW2*MZ2^4 + 40*MZ2^5) - MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(52*MW2^4 + 2*MW2^3*MZ2 + MW2^2*(MH2 - 102*MZ2)*MZ2 - 7*MZ2^4 + 
      MW2*MZ2^2*(-MH2 + 49*MZ2))*B0i[bb0, 0, 0, MZ2])/(384*MZ2^2*Pi^3*SW2) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (384*Pi^3) + (CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3) - 
   (MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(384*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (16*MZ2^2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3) - 
   (MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3) + 
   (MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MZ2])/(16*Pi^3))/VMU^4 + 
 ((-1/192*(CWw*MW2^2*(25*MW2 + 3*MZ2))/Pi^3 + 
    (CWw*MW2^3*(3*MW2 - 2*MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^3) + 
    (CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (3*CWw*MW2^2*(-2*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (32*MZ2*Pi^3) + (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
    (3*CWw*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3))*Class[1])/
  VMU^3 + (-1/16*(CHD*MW*MW2)/Pi + 
   (-1/9216*(MW2*(16*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(3*MH2^2 + 4*MW2*(9*MW2 - 4*MZ2) + 
           MH2*(-15*MW2 + 4*MZ2)) + CHD*(12*MH2^4*(MT2 - MW2)*MW2*MZ2*
            (4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 16*MW2^3*
            (-96*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*
                MZ2^3) + MW2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*MZ2^3*
                (57157 - 320*Pi^2) - 36*MW2^4*MZ2*(-2517 + 80*Pi^2) + 16*
                MW2^5*(-1757 + 80*Pi^2) + 8*MW2^3*MZ2^2*(-13337 + 
                 240*Pi^2)) + MT2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 36*MW2^4*
                MZ2*(-2573 + 80*Pi^2) - 16*MW2^5*(-1877 + 80*Pi^2) - 8*MW2^3*
                MZ2^2*(-13337 + 240*Pi^2) + MW2^2*MZ2^3*(-57061 + 
                 320*Pi^2))) + MH2^3*(96*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 
               15*MW2*MZ2^2 - 2*MZ2^3) + MW2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 
               60*MW2^4*MZ2*(-1495 + 48*Pi^2) - 16*MW2^5*(-1757 + 80*Pi^2) + 
               MW2^2*MZ2^3*(-56929 + 320*Pi^2) - 4*MW2^3*MZ2^2*(-26389 + 
                 480*Pi^2)) + MT2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*
                MZ2^3*(56833 - 320*Pi^2) + 12*MW2^4*MZ2*(7643 - 240*Pi^2) + 
               16*MW2^5*(-1877 + 80*Pi^2) + 4*MW2^3*MZ2^2*(-26389 + 
                 480*Pi^2))) + 24*MH2*MW2^2*(96*MT2^2*MW2*(20*MW2^3 - 33*
                MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*MZ2^3) + 
             MT2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*MZ2^3*(56999 - 
                 320*Pi^2) + 20*MW2^4*MZ2*(4619 - 144*Pi^2) + 16*MW2^5*
                (-1877 + 80*Pi^2) + 6*MW2^3*MZ2^2*(-17731 + 320*Pi^2)) + 
             MW2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 5*MW2^2*MZ2^3*(-11419 + 
                 64*Pi^2) - 16*MW2^5*(-1757 + 80*Pi^2) - 6*MW2^3*MZ2^2*
                (-17731 + 320*Pi^2) + 4*MW2^4*MZ2*(-22591 + 720*Pi^2))) + 
           3*MH2^2*MW2*(-288*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*
                MZ2^2 - 2*MZ2^3) + MW2*(-43842*MW2*MZ2^4 + 4311*MZ2^5 + 4*
                MW2^4*MZ2*(67607 - 2160*Pi^2) + MW2^2*MZ2^3*(171119 - 
                 960*Pi^2) + 48*MW2^5*(-1757 + 80*Pi^2) + 8*MW2^3*MZ2^2*
                (-39791 + 720*Pi^2)) + MT2*(43842*MW2*MZ2^4 - 4311*MZ2^5 - 48*
                MW2^5*(-1877 + 80*Pi^2) - 8*MW2^3*MZ2^2*(-39791 + 720*Pi^2) + 
               MW2^2*MZ2^3*(-170831 + 960*Pi^2) + 4*MW2^4*MZ2*(-69119 + 
                 2160*Pi^2))))))/(MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*
        (4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
     (MW*(-8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-64*MH2*MW2^3*MZ2 + 
          16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - MH2^3*MW2*(5*MW2 + 9*MZ2) + 
          2*MH2^2*MW2^2*(2*MW2 + 19*MZ2)) + CHD*(-1216*MH2*MW2^5*MZ2 + 
          448*MW2^6*MZ2 + MH2^6*(MW2 + MZ2) - 2*MH2^5*MW2*(5*MW2 + 2*MZ2) + 
          MH2^4*MW2^2*(33*MW2 + 29*MZ2) + 16*MH2^2*MW2^4*(MW2 + 74*MZ2) - 
          2*MH2^3*MW2^3*(20*MW2 + 167*MZ2)))*B0i[bb0, 0, 0, MH2])/
      (1536*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (CHD*MT2*MW*(MT2*MW2*(40*MW2 - 19*MZ2) + 3*MT2^2*MZ2 + 
        40*MW2^2*(-MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(768*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(8*CHbox*MW2*(MH2^5 - 10*MH2^4*MW2 + 47*MH2^3*MW2^2 - 
          142*MH2^2*MW2^3 + 232*MH2*MW2^4 - 128*MW2^5)*(4*MW2 - MZ2)*MZ2^4*
         SW2^2 + CHD*(-(MH2^4*(864*MW2^7 - 1400*MW2^6*MZ2 + 344*MW2^5*MZ2^2 + 
             326*MW2^4*MZ2^3 - 603*MW2^3*MZ2^4 + 556*MW2^2*MZ2^5 - 
             131*MW2*MZ2^6 + 8*MZ2^7)) - 16*MW2^4*(864*MW2^7 - 
            1400*MW2^6*MZ2 + 272*MW2^5*MZ2^2 + 488*MW2^4*MZ2^3 - 
            711*MW2^3*MZ2^4 + 574*MW2^2*MZ2^5 - 131*MW2*MZ2^6 + 8*MZ2^7) + 
          8*MH2*MW2^3*(4320*MW2^7 - 7000*MW2^6*MZ2 + 1452*MW2^5*MZ2^2 + 
            2233*MW2^4*MZ2^3 - 3417*MW2^3*MZ2^4 + 2847*MW2^2*MZ2^5 - 
            655*MW2*MZ2^6 + 40*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
            14000*MW2^6*MZ2 + 3468*MW2^5*MZ2^2 + 3197*MW2^4*MZ2^3 - 
            5988*MW2^3*MZ2^4 + 5553*MW2^2*MZ2^5 - 1310*MW2*MZ2^6 + 
            80*MZ2^7) - MH2^2*MW2^2*(28512*MW2^7 - 46200*MW2^6*MZ2 + 
            10816*MW2^5*MZ2^2 + 11964*MW2^4*MZ2^3 - 20703*MW2^3*MZ2^4 + 
            18482*MW2^2*MZ2^5 - 4323*MW2*MZ2^6 + 264*MZ2^7) - 
          MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2))*B0i[bb0, 0, 0, MW2])/
      (1536*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*
       SW2^2) + (MW*(8*CHbox*MW2*(MH2 - 2*MZ2) + 
        (CHD*(-1104*MW2^6 + 2092*MW2^5*MZ2 + MW2^3*(9*MH2 - 1028*MZ2)*MZ2^2 + 
           MW2*(MH2 - 118*MZ2)*MZ2^4 + 11*MZ2^6 - 2*MW2^4*MZ2*
            (2*MH2 + 253*MZ2) + MW2^2*MZ2^3*(-6*MH2 + 617*MZ2)))/
         ((4*MW2 - MZ2)*MZ2^3*SW2^2))*B0i[bb0, 0, 0, MZ2])/(1536*Pi^3) - 
     (CHD*MW*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (256*(MT2 - MW2)*Pi^3) + (MW*(MH2 - 2*MW2)^2*
       (8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2) - 
        CHD*(MH2^2 - 14*MH2*MW2 + 48*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (1536*(MH2 - 4*MW2)^2*Pi^3) + 
     (CHD*MW*(64*MW2^4 + 136*MW2^3*MZ2 - 36*MW2^2*MZ2^2 - 2*MW2*MZ2^3 - 
        3*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox - CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(1536*Pi^3) + 
     (5*CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3) + 
     (CHD*MW*MW2*(216*MW2^3 + 396*MW2^2*MZ2 + 142*MW2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(1536*MZ2^2*Pi^3) - 
     (CHD*MW*MW2^3*(5*MW2 + 6*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (48*MZ2*Pi^3) - (CHD*MW*MW2^3*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2^2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(10*MW2^2 - 3*MW2*MZ2 - MZ2^2)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*Pi^3) + 
     (CHD*CW2*MW*(-9*MW2^3 - 5*MW2^2*MZ2 + 9*MW2*MZ2^2 + 5*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3) + 
     (5*CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(64*Pi^3))/VMU^2)*Class[3] + 
 (-1/8*(CHWB*MW2*MZ*SW)/Pi + 
   (-1/4608*(-192*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(6*MH2^4*(MT2 - MW2)*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (5*MW2 + MZ2*(-5 + SW2)) + MH2^3*(-4*MT2^2*MW2*
             (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 19*MZ2^2*(1 + 3*SW2) - 
              MW2*MZ2*(107 + 48*SW2)) + MT2*(4528*MW2^6 + 642*MZ2^6*SW2 - 
              MW2*MZ2^5*(1031 + 6210*SW2) + 4*MW2^5*MZ2*(-4457 + 
                8*(-433 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(4048 - 
                5*(-2533 + 32*Pi^2)*SW2) + 2*MW2^4*MZ2^2*(14053 - 
                32*(-731 + 35*Pi^2)*SW2) + MW2^3*MZ2^3*(-21871 + 
                14*(-3779 + 128*Pi^2)*SW2)) + MW2*(-3120*MW2^6 - 
              642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + MW2^3*MZ2^3*(
                21063 + (53014 - 1792*Pi^2)*SW2) + 4*MW2^5*MZ2*(3589 - 
                8*(-409 + 24*Pi^2)*SW2) + 10*MW2^2*MZ2^4*(-802 + 
                (-2539 + 32*Pi^2)*SW2) + 2*MW2^4*MZ2^2*(-12655 + 
                8*(-2879 + 140*Pi^2)*SW2))) + 16*MW2^3*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              MW2^3*MZ2^3*(20683 + (53296 - 1792*Pi^2)*SW2) + 
              2*MW2^2*MZ2^4*(-3949 + 32*(-397 + 5*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4259 - 8*(-433 + 24*Pi^2)*SW2) + 4*MW2^4*MZ2^2*(
                -6581 + 14*(-841 + 40*Pi^2)*SW2)) + 
            MW2*(3120*MW2^6 + 642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 
              4*MW2^5*MZ2*(-3391 + 8*(-409 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(
                3911 - 2*(-6367 + 80*Pi^2)*SW2) - 8*MW2^4*MZ2^2*(-2941 + 
                (-5797 + 280*Pi^2)*SW2) + MW2^3*MZ2^3*(-19875 + 
                4*(-13351 + 448*Pi^2)*SW2))) + 9*MH2^2*MW2*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              2*MW2^2*MZ2^4*(-3969 + 40*(-317 + 4*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4299 - 8*(-433 + 24*Pi^2)*SW2) + MW2^3*MZ2^3*(
                20923 - 64*(-829 + 28*Pi^2)*SW2) + 4*MW2^4*MZ2^2*(-6671 + 
                2*(-5863 + 280*Pi^2)*SW2)) + MW2*(3120*MW2^6 + 
              642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 2*MW2^2*MZ2^4*(
                3931 + (12710 - 160*Pi^2)*SW2) + 4*MW2^5*MZ2*(-3431 + 
                8*(-409 + 24*Pi^2)*SW2) - 8*MW2^4*MZ2^2*(-2986 + 
                (-5773 + 280*Pi^2)*SW2) + MW2^3*MZ2^3*(-20115 + 
                4*(-13291 + 448*Pi^2)*SW2))) - 24*MH2*MW2^2*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              MW2^3*MZ2^3*(20731 + (53086 - 1792*Pi^2)*SW2) + 
              4*MW2^4*MZ2^2*(-6599 + 28*(-419 + 20*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4267 - 8*(-433 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(
                -3953 + (-12683 + 160*Pi^2)*SW2)) + 
            MW2*(3120*MW2^6 + 642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 
              2*MW2^2*MZ2^4*(3915 + (12713 - 160*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(-3399 + 8*(-409 + 24*Pi^2)*SW2) + 16*MW2^4*MZ2^2*(
                1475 - 4*(-722 + 35*Pi^2)*SW2) + MW2^3*MZ2^3*(-19923 + 
                2*(-26597 + 896*Pi^2)*SW2)))))/((MH2 - 4*MW2)^2*(MH2 - MW2)*
        (-MT2 + MW2)*MZ*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW*SW2) - 
     ((8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ2*SW*
         (CHW*(-16*MW2^2*MZ2 - MH2^2*(3*MW2 + 5*MZ2) + 4*MH2*MW2*
             (3*MW2 + 5*MZ2)) - 3*CHB*MH2*(MH2 - 4*MW2)*MZ2*SW2) + 
        CHWB*MZ*(MH2^4*MW2^2*(-207*MW2^2 + 25*MZ2^2*(3 - 2*SW2) - 
            66*MW2*MZ2*(-2 + SW2)) - 320*MW2^6*MZ2^2*SW2 + 
          MH2^6*(MW2^2 + 2*CW2*MW2*MZ2 + MZ2^2*(-3 + 4*SW2)) + 
          2*MH2^5*MW2*(7*MW2^2 + 6*MZ2^2*(1 - 2*SW2) + 
            MW2*MZ2*(-13 + 10*SW2)) + 32*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-15 + 38*SW2)) + 2*MH2^3*MW2^3*(376*MW2^2 + 
            10*MW2*MZ2*(-13 + 4*SW2) + 3*MZ2^2*(-82 + 107*SW2)) - 
          8*MH2^2*MW2^4*(118*MW2^2 + MW2*MZ2*(-7 + 4*SW2) + 
            MZ2^2*(-111 + 197*SW2))))*B0i[bb0, 0, 0, MH2])/
      (768*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2^2*Pi^3*SW) + 
     (CHWB*MT2*(9*MT2^2*MZ2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        2*MW2^2*(44*MW2^2 - MW2*MZ2*(67 + 24*SW2) + MZ2^2*(23 + 51*SW2)) + 
        MT2*MW2*(-88*MW2^2 + MW2*MZ2*(107 + 48*SW2) - MZ2^2*(19 + 66*SW2)))*
       B0i[bb0, 0, 0, MT2])/(1152*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-16*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + 
             MZ2*(-3 + 4*SW2)) + 16*MW2^4*(672*MW2^8 + MW2^3*MZ2^5*
              (2125 - 706*SW2) + 12*MW2^5*MZ2^3*(423 - 112*SW2) + 
             MW2*MZ2^7*(63 - 52*SW2) + 8*MZ2^8*SW2 - 8*MW2^7*MZ2*
              (133 + 24*SW2) + 16*MW2^6*MZ2^2*(-106 + 41*SW2) + 
             3*MW2^2*MZ2^6*(-189 + 50*SW2) + MW2^4*MZ2^4*(-4609 + 1516*
                SW2)) + MH2^4*(672*MW2^8 + MW2^3*MZ2^5*(2377 - 1054*SW2) + 
             MW2*MZ2^7*(63 - 52*SW2) + 8*MZ2^8*SW2 - 8*MW2^7*MZ2*
              (133 + 24*SW2) + 16*MW2^6*MZ2^2*(-115 + 41*SW2) - 
             8*MW2^5*MZ2^3*(-693 + 197*SW2) + MW2^2*MZ2^6*(-603 + 208*SW2) + 
             MW2^4*MZ2^4*(-5149 + 2038*SW2)) - 8*MH2*MW2^3*
            (3360*MW2^8 + MW2^3*MZ2^5*(10877 - 3752*SW2) + 4*MW2^5*MZ2^3*
              (6462 - 1717*SW2) + 40*MZ2^8*SW2 - 40*MW2^7*MZ2*
              (133 + 24*SW2) - 5*MW2*MZ2^7*(-63 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-539 + 205*SW2) + MW2^2*MZ2^6*(-2871 + 787*
                SW2) + MW2^4*MZ2^4*(-23585 + 7913*SW2)) + 
           MH2^3*MW2*(-6720*MW2^8 + MW2^2*MZ2^6*(5859 - 1810*SW2) + 
             4*MW2^6*MZ2^2*(4429 - 1640*SW2) - 80*MZ2^8*SW2 + 
             80*MW2^7*MZ2*(133 + 24*SW2) + 10*MW2*MZ2^7*(-63 + 52*SW2) - 
             25*MW2^4*MZ2^4*(-1957 + 718*SW2) + MW2^3*MZ2^5*(-22573 + 8920*
                SW2) + MW2^5*MZ2^3*(-53217 + 14680*SW2)) + 
           3*MH2^2*MW2^2*(7392*MW2^8 + MW2^3*MZ2^5*(24411 - 9086*SW2) + 
             11*MW2*MZ2^7*(63 - 52*SW2) + 88*MZ2^8*SW2 - 88*MW2^7*MZ2*
              (133 + 24*SW2) + 5*MW2^2*MZ2^6*(-1277 + 374*SW2) + 
             16*MW2^6*MZ2^2*(-1203 + 451*SW2) - 16*MW2^5*MZ2^3*
              (-3610 + 979*SW2) + MW2^4*MZ2^4*(-52919 + 18656*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(768*(MH2 - 4*MW2)^2*Pi^3) + 
     ((72*MW*MW2*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
        (CHWB*(1008*MW2^7 - 3*MZ2^7*(3 + 4*SW2) - 4*MW2^6*MZ2*
            (289 + 336*SW2) + MW2^4*MZ2^2*(-3*MH2*(13 + 8*SW2) + 
             2*MZ2*(6121 + 174*SW2)) + MW2*MZ2^5*(MH2*(3 + 6*SW2) + 
             MZ2*(-443 + 264*SW2)) - MW2^2*MZ2^4*(3*MH2*(7 + 12*SW2) + 
             MZ2*(-3883 + 558*SW2)) + MW2^3*MZ2^3*(9*MH2*(5 + 6*SW2) - 
             MZ2*(10607 + 678*SW2)) + 2*MW2^5*MZ2*(6*MH2 + 
             MZ2*(-2459 + 936*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(2304*Pi^3) - 
     (CHWB*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ*SW*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3) + 
     ((-16*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3) + 
        CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ*SW)*
       B0i[bb0, MW2, MH2, MW2])/(768*(MH2 - 4*MW2)^2*Pi^3) - 
     (CHWB*MZ2*(-56*MW2^3 - 4*MW2^2*MZ2 + 14*MW2*MZ2^2 + MZ2^3)*SW*
       B0i[bb0, MW2, MW2, MZ2])/(768*MZ*(4*MW2 - MZ2)*Pi^3) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
        CHWB*MZ*(8*MH2*(3*MW2^2 - 2*MW2*MZ2 - CW2*MZ2^2) - 3*MH2^2*MZ2*SW2 + 
          12*MZ2*(-4*MW2^2 + 3*MW2*MZ2 + MZ2^2 - 2*MZ2^2*SW2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(44*MW2^2 + MZ2^2*(23 + 6*SW2) - 
          MW2*MZ2*(67 + 24*SW2)) + MT2*(88*MW2^2 - MW2*MZ2*(161 + 48*SW2) + 
          MZ2^2*(73 + 66*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (1152*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (14*MW2^2 - MZ2^2*(3 + 2*SW2) - MW2*MZ2*(11 + 4*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(768*MZ2^3*Pi^3*SW) - 
     (CHWB*MW2^3*(3*MW2 + 4*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (24*MZ*Pi^3) - (CHWB*MW2^3*MZ*SW2*(7*MW2^2 - 2*MW2*MZ2*(-3 + SW2) - 
        2*MZ2^2*(5 + 2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (32*MZ2^2*Pi^3*SW) - (CHWB*MZ*(MW2 + MZ2)*(6*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3) + 
     (CHWB*MW2*MZ*(MW2^2 - MZ2^2)*(7*MW2^2 - 2*MZ2^2*(1 + SW2) - 
        MW2*MZ2*(3 + 2*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (64*MZ2^2*Pi^3*SW) - (CHWB*MZ*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
        3*MZ2^3)*(MW2 - 2*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (32*MZ2*Pi^3*SW))/VMU^2)*Class[4] + 
 ((MW*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 6*MZ2*SW2*CHl1[Leff, Leff] + 
      4*MW2*CHl3[1, 1] - 4*MW2*CHl3[2, 2] + 6*MW2*CHl3[Leff, Leff] - 
      6*MZ2*CHl3[Leff, Leff]))/(48*Pi) + 
   ((MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
        8*MW2*CHl3[2, 2] + 2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
      (1536*MZ2*Pi^3) - (MW*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((14*MW2^2 - MW2*MZ2 - 3*MZ2^2)*CHe[Leff, Leff] + 
        (-10*MW2^2 + 12*MW2*MZ2 + 6*MZ2^2)*CHl1[Leff, Leff] + 
        8*MW2^2*CHl3[2, 2] + 8*MW2*MZ2*CHl3[2, 2] - 
        26*MW2^2*CHl3[Leff, Leff] - 4*MW2*MZ2*CHl3[Leff, Leff] + 
        6*MZ2^2*CHl3[Leff, Leff]))/(128*MZ2*Pi^3) + 
     (MW*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((18*MW2^2 + 19*MW2*MZ2 - 14*MZ2^2)*CHe[Leff, Leff] - 
        2*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*CHl1[Leff, Leff] + 
        8*MW2^2*CHl3[2, 2] + 16*MW2*MZ2*CHl3[2, 2] - 
        26*MW2^2*CHl3[Leff, Leff] - 26*MW2*MZ2*CHl3[Leff, Leff] + 
        28*MZ2^2*CHl3[Leff, Leff]))/(64*MZ2*Pi^3) + 
     (MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*((14*MW2 - MZ2)*CHe[Leff, Leff] + 
        2*(-7*MW2 + MZ2)*CHl1[Leff, Leff] + 8*MW2*CHl3[2, 2] + 
        2*(-7*MW2 + MZ2)*CHl3[Leff, Leff]))/(64*MW2*Pi^3) + 
     (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       ((-14*MW2^2 - 13*MW2*MZ2 + 10*MZ2^2)*CHe[Leff, Leff] + 
        2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl1[Leff, Leff] - 
        4*(MW2 + 2*MZ2)*(-(MZ2*CHl3[1, 1]) + 2*MW2*CHl3[2, 2]) + 
        2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl3[Leff, Leff]))/(48*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((20*MW2^3 - 12*MW2^2*MZ2 + 3*MW2*MZ2^2 - MZ2^3)*CHe[Leff, Leff] + 
        2*(-10*MW2^3 + 11*MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*CHl1[Leff, Leff] + 
        8*MW2*(MW2 + MZ2)*(-(MZ2*(CHl1[1, 1] + CHl3[2, 2])) + 
          MW2*(CHl1[1, 1] - CHl3[1, 1] + 2*CHl3[2, 2])) + 
        2*(-10*MW2^3 + 11*MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*CHl3[Leff, Leff]))/
      (192*MW2*Pi^3) + (MW*B0i[bb0, MZ2, MW2, MW2]*
       ((432*MW2^4 + 576*MW2^3*MZ2 - 112*MW2^2*MZ2^2 - 132*MW2*MZ2^3 - 
          5*MZ2^4)*CHe[Leff, Leff] + 2*(-216*MW2^4 - 180*MW2^3*MZ2 + 
          254*MW2^2*MZ2^2 + 137*MW2*MZ2^3 + 5*MZ2^4)*CHl1[Leff, Leff] + 
        8*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*CHl3[2, 2] + 
        2*(-312*MW2^4 - 196*MW2^3*MZ2 + 438*MW2^2*MZ2^2 + 69*MW2*MZ2^3 + 
          MZ2^4)*CHl3[Leff, Leff]))/(1536*MZ2^2*Pi^3) + 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(3*(256*MW2^5 + 688*MW2^4*MZ2 - 
          784*MW2^3*MZ2^2 + 208*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + MZ2^5)*
         CHe[Leff, Leff] - 6*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 
          198*MW2^2*MZ2^3 - 11*MW2*MZ2^4 + MZ2^5)*CHl1[Leff, Leff] + 
        8*MW2*(4*MW2 - MZ2)*(-12*MW2^2*MZ2*(2*CHl3[1, 1] - 9*CHl3[2, 2]) + 
          24*MW2^3*CHl3[2, 2] - MZ2^3*(2*CHl3[1, 1] + 3*CHl3[2, 2]) - 
          10*MW2*MZ2^2*(4*CHl3[1, 1] + 3*CHl3[2, 2])) - 
        6*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 198*MW2^2*MZ2^3 - 
          11*MW2*MZ2^4 + MZ2^5)*CHl3[Leff, Leff]))/(4608*MW2*(4*MW2 - MZ2)*
       MZ2*Pi^3) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (3*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*(2*MW2 - MZ2)*
         CHe[Leff, Leff] + 6*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW2*CHl1[Leff, Leff] - 8*(MH2 - 4*MW2)*MW2*
         (-24*MW2^3*(4*CHl3[1, 1] + CHl3[2, 2]) + 
          MH2^3*(2*CHl3[1, 1] + 3*CHl3[2, 2]) - 2*MH2^2*MW2*
           (8*CHl3[1, 1] + 9*CHl3[2, 2]) + 4*MH2*MW2^2*(14*CHl3[1, 1] + 
            9*CHl3[2, 2])) + 6*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW2*CHl3[Leff, Leff]))/(4608*(MH2 - 4*MW2)^2*MW2*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(3*(-928*MH2*MW2^5*(2*MW2 - MZ2)*MZ2 + 
          320*MW2^6*(2*MW2 - MZ2)*MZ2 + 10*MH2^5*MW2^2*(-2*MW2 + MZ2) - 
          2*MH2^3*MW2^3*(40*MW2^2 + 526*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(66*MW2^2 + 157*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(2*MW2^2 + 145*MW2*MZ2 - 73*MZ2^2) + 
          MH2^6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2))*CHe[Leff, Leff] - 
        6*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl1[Leff, Leff] + 
        8*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(48*MW2^4*MZ2*CHl3[2, 2] - 
          96*MH2*MW2^3*MZ2*(CHl3[1, 1] + 2*CHl3[2, 2]) + 
          MH2^4*(2*MZ2*CHl3[1, 1] + 3*MW2*CHl3[2, 2] + 3*MZ2*CHl3[2, 2]) - 
          MH2^3*MW2*(16*MZ2*CHl3[1, 1] + 15*MW2*CHl3[2, 2] + 
            27*MZ2*CHl3[2, 2]) + 2*MH2^2*MW2^2*(28*MZ2*CHl3[1, 1] + 
            6*MW2*CHl3[2, 2] + 57*MZ2*CHl3[2, 2])) - 
        6*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl3[Leff, Leff]))/
      (4608*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MW2*MZ2*Pi^3) + 
     (B0i[bb0, 0, 0, MW2]*(3*(2*MW2 - MZ2)*
         (-3*MH2^2*MW2^2*(9504*MW2^7 - 17160*MW2^6*MZ2 + 9000*MW2^5*MZ2^2 - 
            1792*MW2^4*MZ2^3 - 3275*MW2^3*MZ2^4 + 3690*MW2^2*MZ2^5 - 
            275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
            15600*MW2^6*MZ2 + 8404*MW2^5*MZ2^2 - 2129*MW2^4*MZ2^3 - 
            2644*MW2^3*MZ2^4 + 3299*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 80*MZ2^7) + 
          8*MH2*MW2^3*(4320*MW2^7 - 7800*MW2^6*MZ2 + 3964*MW2^5*MZ2^2 - 
            529*MW2^4*MZ2^3 - 1679*MW2^3*MZ2^4 + 1709*MW2^2*MZ2^5 - 
            125*MW2*MZ2^6 - 40*MZ2^7) - 16*MW2^4*(864*MW2^7 - 
            1560*MW2^6*MZ2 + 792*MW2^5*MZ2^2 - 104*MW2^4*MZ2^3 - 
            337*MW2^3*MZ2^4 + 342*MW2^2*MZ2^5 - 25*MW2*MZ2^6 - 8*MZ2^7) + 
          MH2^4*(-864*MW2^7 + 1560*MW2^6*MZ2 - 880*MW2^5*MZ2^2 + 
            302*MW2^4*MZ2^3 + 205*MW2^3*MZ2^4 - 320*MW2^2*MZ2^5 + 
            25*MW2*MZ2^6 + 8*MZ2^7) + MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*
         CHe[Leff, Leff] + 2*MZ2*SW2*
         (3*(-3*MH2^2*MW2^2*(9504*MW2^7 - 16104*MW2^6*MZ2 + 8208*MW2^5*MZ2^
                2 - 3772*MW2^4*MZ2^3 - 1163*MW2^3*MZ2^4 + 3294*MW2^2*MZ2^5 - 
              275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
              14640*MW2^6*MZ2 + 7684*MW2^5*MZ2^2 - 3929*MW2^4*MZ2^3 - 
              724*MW2^3*MZ2^4 + 2939*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 
              80*MZ2^7) + 8*MH2*MW2^3*(4320*MW2^7 - 7320*MW2^6*MZ2 + 
              3604*MW2^5*MZ2^2 - 1429*MW2^4*MZ2^3 - 719*MW2^3*MZ2^4 + 
              1529*MW2^2*MZ2^5 - 125*MW2*MZ2^6 - 40*MZ2^7) - 
            16*MW2^4*(864*MW2^7 - 1464*MW2^6*MZ2 + 720*MW2^5*MZ2^2 - 
              284*MW2^4*MZ2^3 - 145*MW2^3*MZ2^4 + 306*MW2^2*MZ2^5 - 
              25*MW2*MZ2^6 - 8*MZ2^7) + MH2^4*(-864*MW2^7 + 1464*MW2^6*MZ2 - 
              808*MW2^5*MZ2^2 + 482*MW2^4*MZ2^3 + 13*MW2^3*MZ2^4 - 
              284*MW2^2*MZ2^5 + 25*MW2*MZ2^6 + 8*MZ2^7) + 
            MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*CHl1[Leff, Leff] + 
          3*(-3*MH2^2*MW2^2*(13728*MW2^7 - 24904*MW2^6*MZ2 + 6272*MW2^5*MZ2^
                2 + 11276*MW2^4*MZ2^3 - 11371*MW2^3*MZ2^4 + 4966*MW2^2*MZ2^
                5 - 275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(12480*MW2^7 - 
              22640*MW2^6*MZ2 + 5924*MW2^5*MZ2^2 + 9751*MW2^4*MZ2^3 - 
              10004*MW2^3*MZ2^4 + 4459*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 
              80*MZ2^7) + 8*MH2*MW2^3*(6240*MW2^7 - 11320*MW2^6*MZ2 + 
              2724*MW2^5*MZ2^2 + 5411*MW2^4*MZ2^3 - 5359*MW2^3*MZ2^4 + 
              2289*MW2^2*MZ2^5 - 125*MW2*MZ2^6 - 40*MZ2^7) - 
            16*MW2^4*(1248*MW2^7 - 2264*MW2^6*MZ2 + 544*MW2^5*MZ2^2 + 
              1084*MW2^4*MZ2^3 - 1073*MW2^3*MZ2^4 + 458*MW2^2*MZ2^5 - 
              25*MW2*MZ2^6 - 8*MZ2^7) + MH2^4*(-1248*MW2^7 + 2264*MW2^6*MZ2 - 
              632*MW2^5*MZ2^2 - 886*MW2^4*MZ2^3 + 941*MW2^3*MZ2^4 - 
              436*MW2^2*MZ2^5 + 25*MW2*MZ2^6 + 8*MZ2^7) + 
            MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*CHl3[Leff, Leff] + 
          4*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*
           (-(MH2^3*MW2*MZ2^3*SW2*(2*CHl3[1, 1] + 3*CHl3[2, 2])) + 
            MH2^2*(MW2*MZ2^4*(-12*CHl1[1, 1] + 22*CHl3[1, 1] - 
                93*CHl3[2, 2]) + 72*MW2^5*CHl3[2, 2] - 48*MW2^4*MZ2*CHl3[2, 
                2] + 24*MZ2^5*(CHl1[1, 1] + CHl3[2, 2]) + 3*MW2^3*MZ2^2*(
                18*CHl1[1, 1] + 6*CHl1[2, 2] - 30*CHl3[1, 1] + 
                15*CHl3[2, 2] + 4*CHl3[3, 3] + 12*CHq3[1, 1] + 
                12*CHq3[2, 2]) - 2*MW2^2*MZ2^3*(33*CHl1[1, 1] + 
                9*CHl1[2, 2] - 43*CHl3[1, 1] - 9*CHl3[2, 2] + 6*CHl3[3, 3] + 
                18*CHq3[1, 1] + 18*CHq3[2, 2])) + 4*MW2^2*
             (MW2*MZ2^4*(-12*CHl1[1, 1] + 22*CHl3[1, 1] - 93*CHl3[2, 2]) + 
              72*MW2^5*CHl3[2, 2] - 48*MW2^4*MZ2*CHl3[2, 2] + 
              24*MZ2^5*(CHl1[1, 1] + CHl3[2, 2]) + 2*MW2^3*MZ2^2*(
                27*CHl1[1, 1] + 9*CHl1[2, 2] - 49*CHl3[1, 1] + 
                18*CHl3[2, 2] + 6*CHl3[3, 3] + 18*CHq3[1, 1] + 
                18*CHq3[2, 2]) - MW2^2*MZ2^3*(66*CHl1[1, 1] + 18*CHl1[2, 2] - 
                94*CHl3[1, 1] - 27*CHl3[2, 2] + 12*CHl3[3, 3] + 
                36*CHq3[1, 1] + 36*CHq3[2, 2])) - MH2*MW2*
             (360*MW2^5*CHl3[2, 2] - 240*MW2^4*MZ2*CHl3[2, 2] + 
              120*MZ2^5*(CHl1[1, 1] + CHl3[2, 2]) - 5*MW2*MZ2^4*(
                12*CHl1[1, 1] - 22*CHl3[1, 1] + 93*CHl3[2, 2]) + 
              6*MW2^3*MZ2^2*(45*CHl1[1, 1] + 15*CHl1[2, 2] - 71*CHl3[1, 1] + 
                41*CHl3[2, 2] + 10*CHl3[3, 3] + 30*CHq3[1, 1] + 
                30*CHq3[2, 2]) - MW2^2*MZ2^3*(330*CHl1[1, 1] + 
                90*CHl1[2, 2] - 406*CHl3[1, 1] - 69*CHl3[2, 2] + 
                60*CHl3[3, 3] + 180*CHq3[1, 1] + 180*CHq3[2, 2]))))))/
      (4608*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*
       SW2^2) + (MW*B0i[bb0, MW2, 0, MT2]*
       (-((MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*(2*MW2 - MZ2)*CHe[Leff, Leff]) - 
        2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW2*CHl1[Leff, Leff] - 
        2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW2*CHl3[Leff, Leff] + 
        8*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*(CHl3[2, 2] - CHq3[3, 3])))/
      (256*(MT2 - MW2)*MW2*Pi^3) + (MW*B0i[bb0, 0, 0, MZ2]*
       (-3*(2*MW2 - MZ2)*(1328*MW2^6 - 2196*MW2^5*MZ2 + 
          2*MW2^4*(2*MH2 - 117*MZ2)*MZ2 + 3*MW2^2*(2*MH2 - 253*MZ2)*MZ2^3 + 
          7*MZ2^6 + MW2*MZ2^4*(-MH2 + 42*MZ2) + 3*MW2^3*MZ2^2*
           (-3*MH2 + 616*MZ2))*CHe[Leff, Leff] - 
        2*MZ2*SW2*(3*(1232*MW2^6 - 2124*MW2^5*MZ2 + 2*MW2^4*(2*MH2 - 27*MZ2)*
             MZ2 - 9*MW2^3*(MH2 - 184*MZ2)*MZ2^2 + 3*MW2^2*(2*MH2 - 241*MZ2)*
             MZ2^3 + 7*MZ2^6 + MW2*MZ2^4*(-MH2 + 42*MZ2))*CHl1[Leff, Leff] + 
          3*(1616*MW2^6 - 2412*MW2^5*MZ2 + 2*MW2^4*(2*MH2 - 387*MZ2)*MZ2 + 
            3*MW2^2*(2*MH2 - 289*MZ2)*MZ2^3 + 7*MZ2^6 + 
            MW2*MZ2^4*(-MH2 + 42*MZ2) + 3*MW2^3*MZ2^2*(-3*MH2 + 808*MZ2))*
           CHl3[Leff, Leff] - 4*MW2*(4*MW2 - MZ2)*
           (MZ2^4*(-24*CHl1[1, 1] + 2*CHl3[1, 1] - 21*CHl3[2, 2]) + 
            156*MW2^4*CHl3[2, 2] + 3*MW2^2*MZ2*(MH2*CHl3[2, 2] + 
              2*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 
                2*CHe[2, 2] + 2*CHe[3, 3] + 13*CHl1[1, 1] + 5*CHl1[2, 2] + 
                2*CHl1[3, 3] - 11*CHl3[1, 1] - 54*CHl3[2, 2] - 2*CHq1[1, 1] - 
                2*CHq1[2, 2] - CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 
                4*CHu[2, 2])) - 6*MW2^3*MZ2*(CHd[1, 1] + CHd[2, 2] + 
              CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 10*CHl1[1, 1] + 
              4*CHl1[2, 2] + CHl1[3, 3] - 4*CHl3[1, 1] - 3*CHl3[2, 2] + 
              CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
              3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
              2*CHu[2, 2]) + MW2*MZ2^2*(-3*MH2*CHl3[2, 2] + 
              MZ2*(-6*CHd[1, 1] - 6*CHd[2, 2] - 6*CHd[3, 3] - 6*CHe[1, 1] - 
                6*CHe[2, 2] - 6*CHe[3, 3] + 6*CHl1[1, 1] - 6*CHl1[2, 2] - 
                6*CHl1[3, 3] + 22*CHl3[1, 1] + 153*CHl3[2, 2] + 
                6*CHl3[3, 3] + 6*CHq1[1, 1] + 6*CHq1[2, 2] + 12*CHq1[3, 3] + 
                18*CHq3[1, 1] + 18*CHq3[2, 2] + 12*CHq3[3, 3] + 
                12*CHu[1, 1] + 12*CHu[2, 2]))))))/(4608*MW2*(4*MW2 - MZ2)*
       MZ2^3*Pi^3*SW2^2) + (MW*B0i[bb0, MZ2, MT2, MT2]*
       (-((2*MW2 - MZ2)*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 3*MZ2^2)*
          CHe[Leff, Leff]) - 2*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 
          3*MZ2^2)*SW2*CHl1[Leff, Leff] - 2*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 
          20*MW2*MZ2 - 3*MZ2^2)*SW2*CHl3[Leff, Leff] - 
        8*MW2*(4*MT2*MW2*(2*CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + 
            CHu[3, 3]) + 2*MW2*MZ2*(2*CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + 
            CHu[3, 3]) - MZ2^2*(CHl3[2, 2] - CHq1[3, 3] + CHq3[3, 3] + 
            2*CHu[3, 3]) + MT2*MZ2*(-11*CHl3[2, 2] - 7*CHq1[3, 3] + 
            7*CHq3[3, 3] + 5*CHu[3, 3]))))/(768*MZ2*Pi^3) + 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*((2*MW2 - MZ2)*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 
          3*MT2^2*MZ2 + 4*MW2^2*(-10*MW2 + 9*MZ2))*CHe[Leff, Leff] - 
        2*(-(MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
             4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl1[Leff, Leff]) - 
          MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
            4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl3[Leff, Leff] + 
          4*(MT2 - MW2)*MW2*(3*MT2*MZ2*(CHl3[2, 2] - CHq3[3, 3]) - 
            4*MW2^2*(2*CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MW2*MZ2*(3*CHl3[1, 1] + 11*CHl3[2, 2] - 2*CHq1[3, 3] - 
              10*CHq3[3, 3] + 4*CHu[3, 3])))))/(768*(MT2 - MW2)*MW2*MZ2*
       Pi^3) - 
     (3*(2*MW2 - MZ2)*(-16*MW2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 
             25*MW2*MZ2^2 - 3*MZ2^3) + MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + 
             MW2^2*MZ2^3*(43741 - 320*Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) - 
             20*MW2^4*MZ2*(-5537 + 176*Pi^2) + 8*MW2^3*MZ2^2*(-13323 + 256*
                Pi^2)) + MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + 
             MW2^5*(39376 - 1792*Pi^2) + 5*MW2^2*MZ2^3*(-8777 + 64*Pi^2) - 
             8*MW2^3*MZ2^2*(-13353 + 256*Pi^2) + 4*MW2^4*MZ2*(-27229 + 880*
                Pi^2))) - 9*MH2^2*MW2*(48*MT2^2*MW2*(40*MW2^3 - 
             62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
           MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(43669 - 320*
                Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) + 16*MW2^3*MZ2^2*
              (-6639 + 128*Pi^2) - 4*MW2^4*MZ2*(-27613 + 880*Pi^2)) + 
           MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39376 - 1792*Pi^2) - 
             32*MW2^3*MZ2^2*(-3327 + 64*Pi^2) + MW2^2*MZ2^3*(-43813 + 320*
                Pi^2) + 4*MW2^4*MZ2*(-27157 + 880*Pi^2))) + 
         MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
             3*MZ2^3) + MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 - 5*MW2^2*MZ2^3*
              (-8729 + 64*Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) + 
             8*MW2^3*MZ2^2*(-13263 + 256*Pi^2) - 4*MW2^4*MZ2*(-27589 + 880*
                Pi^2)) + MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + 
             MW2^5*(39376 - 1792*Pi^2) - 8*MW2^3*MZ2^2*(-13293 + 256*Pi^2) + 
             MW2^2*MZ2^3*(-43789 + 320*Pi^2) + 4*MW2^4*MZ2*(-27133 + 880*
                Pi^2))) + 24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 
             62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
           MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39376 - 1792*Pi^2) + 
             2*MW2^3*MZ2^2*(53287 - 1024*Pi^2) + 5*MW2^2*MZ2^3*
              (-8767 + 64*Pi^2) + 4*MW2^4*MZ2*(-27179 + 880*Pi^2)) + 
           MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(43691 - 320*
                Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) - 20*MW2^4*MZ2*
              (-5527 + 176*Pi^2) + 2*MW2^3*MZ2^2*(-53167 + 1024*Pi^2))))*
        CHe[Leff, Leff] + 2*MZ2*SW2*
        (3*(9*MH2^2*MW2*(-48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MT2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (41872 - 1792*Pi^2) + 4*MW2^3*MZ2^2*(21525 - 512*Pi^2) + 20*
                MW2^4*MZ2*(-5033 + 176*Pi^2) + MW2^2*MZ2^3*(-32131 + 
                 320*Pi^2)) + MW2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24709 - 880*Pi^2) - 5*MW2^2*MZ2^3*(-6455 + 64*Pi^2) + 16*
                MW2^5*(-2497 + 112*Pi^2) + 4*MW2^3*MZ2^2*(-21585 + 
                 512*Pi^2))) + 16*MW2^3*(-48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*
                MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + MW2*(-5380*MW2*MZ2^4 + 345*
                MZ2^5 + 4*MW2^4*MZ2*(24781 - 880*Pi^2) + MW2^2*MZ2^3*
                (32347 - 320*Pi^2) + 16*MW2^5*(-2497 + 112*Pi^2) + 4*MW2^3*
                MZ2^2*(-21675 + 512*Pi^2)) + MT2*(5380*MW2*MZ2^4 - 345*
                MZ2^5 + MW2^5*(41872 - 1792*Pi^2) + 4*MW2^3*MZ2^2*
                (21615 - 512*Pi^2) + MW2^2*MZ2^3*(-32203 + 320*Pi^2) + 4*
                MW2^4*MZ2*(-25237 + 880*Pi^2))) + 
           MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (39952 - 1792*Pi^2) + 4*MW2^3*MZ2^2*(21555 - 512*Pi^2) + 20*
                MW2^4*MZ2*(-4937 + 176*Pi^2) + MW2^2*MZ2^3*(-32251 + 
                 320*Pi^2)) + MT2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*
                (32107 - 320*Pi^2) + 16*MW2^5*(-2617 + 112*Pi^2) + 4*MW2^3*
                MZ2^2*(-21495 + 512*Pi^2) - 4*MW2^4*MZ2*(-25141 + 
                 880*Pi^2))) + 24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39952 - 1792*Pi^2) + 2*
                MW2^3*MZ2^2*(43225 - 1024*Pi^2) + MW2^2*MZ2^3*(-32297 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24731 + 880*Pi^2)) + 
             MT2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(32153 - 
                 320*Pi^2) + 16*MW2^5*(-2617 + 112*Pi^2) - 4*MW2^4*MZ2*
                (-25187 + 880*Pi^2) + 2*MW2^3*MZ2^2*(-43105 + 1024*Pi^2))))*
          CHl1[Leff, Leff] + 3*(-9*MH2^2*MW2*(48*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22639 - 512*Pi^2) + 20*MW2^4*MZ2*(-4861 + 
                 176*Pi^2) + MW2^2*MZ2^3*(-33291 + 320*Pi^2)) + 
             MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(33147 - 
                 320*Pi^2) + 112*MW2^5*(-331 + 16*Pi^2) - 44*MW2^4*MZ2*
                (-2251 + 80*Pi^2) + 4*MW2^3*MZ2^2*(-22579 + 512*Pi^2))) - 
           16*MW2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24833 - 880*Pi^2) + MW2^2*MZ2^3*(33219 - 320*Pi^2) + 112*
                MW2^5*(-331 + 16*Pi^2) + 4*MW2^3*MZ2^2*(-22669 + 512*Pi^2)) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22729 - 512*Pi^2) + MW2^2*MZ2^3*(-33363 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24377 + 880*Pi^2))) + 
           MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24737 - 880*Pi^2) + MW2^2*MZ2^3*(33123 - 320*Pi^2) + 112*
                MW2^5*(-331 + 16*Pi^2) + 4*MW2^3*MZ2^2*(-22549 + 512*Pi^2)) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22609 - 512*Pi^2) + MW2^2*MZ2^3*(-33267 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24281 + 880*Pi^2))) + 
           24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (35152 - 1792*Pi^2) + 2*MW2^3*MZ2^2*(45333 - 1024*Pi^2) + 
               MW2^2*MZ2^3*(-33313 + 320*Pi^2) + 4*MW2^4*MZ2*(-24327 + 
                 880*Pi^2)) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*
                (33169 - 320*Pi^2) + 112*MW2^5*(-331 + 16*Pi^2) - 44*MW2^4*
                MZ2*(-2253 + 80*Pi^2) + 2*MW2^3*MZ2^2*(-45213 + 1024*Pi^2))))*
          CHl3[Leff, Leff] + 4*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          (4*MW2 - MZ2)*(6*MH2^2*MW2*MZ2*(CHl3[1, 1] + 3*CHl3[2, 2]) + 
           MH2*(9*MZ2^3*(16*CHl1[1, 1] - 83*CHl3[2, 2]) + 
             12*MW2^3*(349 - 16*Pi^2)*CHl3[2, 2] + 4*MW2^2*
              (-36*MT2*(2*CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
               MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
                 6*CHe[2, 2] + 6*CHe[3, 3] - 57*CHl1[1, 1] + 6*CHl1[2, 2] + 
                 6*CHl1[3, 3] + 125*CHl3[1, 1] - 2142*CHl3[2, 2] + 
                 48*Pi^2*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[1, 1] - 
                 6*CHq1[2, 2] + 12*CHq1[3, 3] + 18*CHq3[1, 1] + 
                 18*CHq3[2, 2] + 54*CHq3[3, 3] - 12*CHu[1, 1] - 
                 12*CHu[2, 2] + 6*CHu[3, 3])) - 3*MW2*MZ2*
              (-6*MT2*(3*CHl3[1, 1] + 7*CHl3[2, 2] - 4*CHq1[3, 3] - 
                 2*CHq3[3, 3] + 8*CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 
                 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
                 8*CHe[3, 3] - 28*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] - 
                 58*CHl3[1, 1] - 1403*CHl3[2, 2] - 8*CHl3[3, 3] - 
                 8*CHq1[1, 1] - 8*CHq1[2, 2] - 20*CHq1[3, 3] - 
                 24*CHq3[1, 1] - 24*CHq3[2, 2] - 12*CHq3[3, 3] - 
                 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]))) + 
           4*MW2*(12*MW2^3*(-349 + 16*Pi^2)*CHl3[2, 2] + 
             9*MZ2^3*(-16*CHl1[1, 1] + 83*CHl3[2, 2]) - 
             4*MW2^2*(-36*MT2*(2*CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + 
                 CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] - 57*CHl1[1, 1] + 
                 6*CHl1[2, 2] + 6*CHl1[3, 3] + 131*CHl3[1, 1] - 
                 2133*CHl3[2, 2] + 48*Pi^2*CHl3[2, 2] + 6*CHl3[3, 3] - 
                 6*CHq1[1, 1] - 6*CHq1[2, 2] + 12*CHq1[3, 3] + 
                 18*CHq3[1, 1] + 18*CHq3[2, 2] + 54*CHq3[3, 3] - 
                 12*CHu[1, 1] - 12*CHu[2, 2] + 6*CHu[3, 3])) + 
             3*MW2*MZ2*(-6*MT2*(3*CHl3[1, 1] + 7*CHl3[2, 2] - 4*CHq1[3, 3] - 
                 2*CHq3[3, 3] + 8*CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 
                 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
                 8*CHe[3, 3] - 28*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] - 
                 58*CHl3[1, 1] - 1403*CHl3[2, 2] - 8*CHl3[3, 3] - 
                 8*CHq1[1, 1] - 8*CHq1[2, 2] - 20*CHq1[3, 3] - 
                 24*CHq3[1, 1] - 24*CHq3[2, 2] - 12*CHq3[3, 3] - 
                 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]))))))/
      (27648*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2^2*
       Pi^3*SW2))/VMU^2)*Class[7] + 
 Class[8]*
  (((MW*MW2)/(12*Pi) + 
     ((CW2*(-18*MH2^2*MW2*MZ2 - 4*MW2*(36*MT2*MW2*(8*MW2 - 5*MZ2) - 
            4275*MW2*MZ2^2 + 747*MZ2^3 + 4*MW2^2*MZ2*(2143 - 48*Pi^2) + 
            12*MW2^3*(-349 + 16*Pi^2)) + MH2*(36*MT2*MW2*(8*MW2 - 5*MZ2) - 
            4275*MW2*MZ2^2 + 747*MZ2^3 - 32*MW2^2*MZ2*(-269 + 6*Pi^2) + 
            12*MW2^3*(-349 + 16*Pi^2))))/(3456*MW*(MH2 - 4*MW2)*Pi^3) - 
       (MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
          MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
         B0i[bb0, 0, 0, MH2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
       (MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
        (96*MZ2*Pi^3) - (MW2*(MH2^2*(72*MW2^5 - 48*MW2^4*MZ2 + 
            7*MW2^3*MZ2^2 + 56*MW2^2*MZ2^3 - 93*MW2*MZ2^4 + 24*MZ2^5) + 
          4*MW2^2*(72*MW2^5 - 48*MW2^4*MZ2 - 2*MW2^3*MZ2^2 + 65*MW2^2*MZ2^3 - 
            93*MW2*MZ2^4 + 24*MZ2^5) - MH2*MW2*(360*MW2^5 - 240*MW2^4*MZ2 + 
            56*MW2^3*MZ2^2 + 259*MW2^2*MZ2^3 - 465*MW2*MZ2^4 + 120*MZ2^5) - 
          3*MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/(576*MW*(MH2 - 4*MW2)*
         (MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
       (MW*(52*MW2^4 + 14*MW2^3*MZ2 + MW2^2*(MH2 - 120*MZ2)*MZ2 - 7*MZ2^4 + 
          MW2*MZ2^2*(-MH2 + 55*MZ2))*B0i[bb0, 0, 0, MZ2])/
        (192*MZ2^2*Pi^3*SW2) - (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*
         B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
       (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*
         Pi^3) + (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(192*MZ2*Pi^3) + 
       (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
        (192*Pi^3) + (CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
         B0i[bb0, MZ2, MT2, MT2])/(96*Pi^3) - 
       (MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^2*Pi^3) + 
       (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
        (6*MZ2*Pi^3) + (MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
         C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2^2*Pi^3) + 
       (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
        (24*Pi^3) - (MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
        (16*Pi^3) + (MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*
         C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/144*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(2*Cll[1, 1, 1, 1] + 
         9*Cll[1, 1, 2, 2] + 2*Cll[1, 3, 3, 1] + 6*Clq3[1, 1, 1, 1] + 
         6*Clq3[1, 1, 2, 2]))/Pi^3 + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
        6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
        16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
        8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
        24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
        16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
        8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
        8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
        4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
        4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
        4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
        2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
        6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
        4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
        2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
        4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
        8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
        4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
        12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
        8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
        4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
        16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
        8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
        8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
        16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
        4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
        4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
        8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
        4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
        2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
        8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
        16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
        4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
        2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
        6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
        4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
      (384*Pi^3) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
        2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] - 
        4*MT2*MZ2*Clq3[1, 1, 3, 3] + 2*MW2*MZ2*Clq3[1, 1, 3, 3] - 
        6*MW2*MZ2*Clq3[2, 2, 3, 3] + 8*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        8*MW2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 
        8*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*Cqe[3, 3, Leff, Leff] - 
        6*MW2*MZ2*Cqe[3, 3, Leff, Leff] + MZ2^2*Cqe[3, 3, Leff, Leff]))/
      (192*MZ2*Pi^3) + (MW*(12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 1, 1] + 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 2, 2] + 24*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] - 
        36*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] + 12*MZ2^3*Ced[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 1, 1] + 12*MZ2^3*Cee[Leff, Leff, 1, 1] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 2, 2] + 12*MZ2^3*Cee[Leff, Leff, 2, 2] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 3, 3] + 12*MZ2^3*Cee[Leff, Leff, 3, 3] - 
        48*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] + 72*MW2*MZ2^2*
         Ceu[Leff, Leff, 1, 1] - 24*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
        48*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] + 72*MW2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] - 24*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
        144*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] + 216*MT2*MW2*MZ2*
         Ceu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
        72*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Ceu[Leff, Leff, 3, 3] + 12*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 1, 1] - 24*MZ2^3*Cld[Leff, Leff, 1, 1] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 2, 2] - 24*MZ2^3*Cld[Leff, Leff, 2, 2] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 3, 3] - 24*MZ2^3*Cld[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cle[1, 1, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[1, 1, Leff, Leff] + 12*MZ2^3*Cle[1, 1, Leff, Leff] + 
        24*MW2^2*MZ2*Cle[2, 2, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[2, 2, Leff, Leff] + 12*MZ2^3*Cle[2, 2, Leff, Leff] + 
        24*MW2^2*MZ2*Cle[3, 3, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[3, 3, Leff, Leff] + 12*MZ2^3*Cle[3, 3, Leff, Leff] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 1, 1] - 24*MZ2^3*Cle[Leff, Leff, 1, 1] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 2, 2] - 24*MZ2^3*Cle[Leff, Leff, 2, 2] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 3, 3] - 24*MZ2^3*Cle[Leff, Leff, 3, 3] + 
        16*MW2^2*MZ2*Cll[1, 1, 1, 1] - 180*MW2^2*MZ2*Cll[1, 1, 2, 2] + 
        16*MW2^2*MZ2*Cll[1, 3, 3, 1] + 24*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] - 
        36*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] + 12*MZ2^3*Cll[Leff, 1, 1, Leff] + 
        24*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 2, 2, Leff] + 12*MZ2^3*Cll[Leff, 2, 2, Leff] + 
        24*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 3, 3, Leff] + 12*MZ2^3*Cll[Leff, 3, 3, Leff] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 1, 1] - 48*MZ2^3*Cll[Leff, Leff, 1, 1] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 2, 2] - 48*MZ2^3*Cll[Leff, Leff, 2, 2] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 3, 3] - 48*MZ2^3*Cll[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
         Clq1[Leff, Leff, 1, 1] + 24*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
        24*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
         Clq1[Leff, Leff, 2, 2] + 24*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
        144*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] - 180*MT2*MW2*MZ2*
         Clq1[Leff, Leff, 3, 3] - 48*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        36*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 42*MW2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] + 6*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
        96*MW2^2*MZ2*Clq3[1, 1, 1, 1] - 96*MW2^2*MZ2*Clq3[1, 1, 2, 2] - 
        90*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 48*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 
        54*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 72*MW2^2*MZ2*Clq3[Leff, Leff, 1, 
          1] + 72*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] - 
        72*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] + 72*MW2*MZ2^2*
         Clq3[Leff, Leff, 2, 2] - 144*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 
        180*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 36*MT2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] - 18*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        18*MZ2^3*Clq3[Leff, Leff, 3, 3] + 48*MW2^2*MZ2*Clu[Leff, Leff, 1, 
          1] - 96*MW2*MZ2^2*Clu[Leff, Leff, 1, 1] + 
        48*MZ2^3*Clu[Leff, Leff, 1, 1] + 48*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] - 
        96*MW2*MZ2^2*Clu[Leff, Leff, 2, 2] + 48*MZ2^3*Clu[Leff, Leff, 2, 2] + 
        144*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 288*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        144*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        24*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] + 36*MW2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 12*MZ2^3*Cqe[1, 1, Leff, Leff] - 
        24*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] + 36*MW2*MZ2^2*
         Cqe[2, 2, Leff, Leff] - 12*MZ2^3*Cqe[2, 2, Leff, Leff] - 
        144*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 108*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 48*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
        18*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] - 3*MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (3456*MZ2*Pi^3) - (MW*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 
          3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
         Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 
          3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 14*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
        11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (384*MZ2*Pi^3))/VMU^2) + 
 (Class[6]*(-1/8*(MT*MW2^2*CuW[3, 3])/(Sqrt[2]*Pi^3) - 
    (MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3) + 
    (MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (3*MW*MZ*SW*CuB[3, 3] + (-11*MW2 + 5*MZ2)*CuW[3, 3]))/
     (32*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamWenu_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(9*MH2^2*MW2*MZ2^2*(-3*MW2 + MZ2) - 4*MW2*(-864*MW2^5 - 315*MW2*MZ2^4 + 
        144*MZ2^5 + 6*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 
          9*MZ2^3) + 2*MW2^3*MZ2^2*(4985 - 288*Pi^2) + 
        8*MW2^4*MZ2*(-511 + 48*Pi^2) + MW2^2*MZ2^3*(-4097 + 192*Pi^2)) + 
      MH2*(-864*MW2^5 - 315*MW2*MZ2^4 + 144*MZ2^5 + 
        6*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 9*MZ2^3) + 
        2*MW2^3*MZ2^2*(5003 - 288*Pi^2) + 8*MW2^4*MZ2*(-511 + 48*Pi^2) + 
        MW2^2*MZ2^3*(-4097 + 192*Pi^2))))/(6912*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
     MZ2^2*Pi^3) - (MW*(16*MW2^4*(2*MW2 - MZ2)*MZ2 + 
      16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 
        7*MZ2^2) + MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + 
      MH2^3*MW2*(-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2))*B0i[bb0, 0, 0, MH2])/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + MT2*MW2*(-64*MW2^3 + 80*MW2^2*MZ2 + 
        11*MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (576*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
   (MW*(MH2^3*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
      MH2^2*(48*MW2^6 - 44*MW2^5*MZ2 - 3*MW2^4*MZ2^2 + 22*MW2^3*MZ2^3 - 
        38*MW2^2*MZ2^4 + 29*MW2*MZ2^5 - 8*MZ2^6) + 
      4*MW2^2*(48*MW2^6 - 44*MW2^5*MZ2 + 13*MW2^3*MZ2^3 - 32*MW2^2*MZ2^4 + 
        29*MW2*MZ2^5 - 8*MZ2^6) + MH2*MW2*(-240*MW2^6 + 220*MW2^5*MZ2 - 
        8*MW2^4*MZ2^2 - 71*MW2^3*MZ2^3 + 174*MW2^2*MZ2^4 - 145*MW2*MZ2^5 + 
        40*MZ2^6))*B0i[bb0, 0, 0, MW2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
     (2*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
   (MW*(80*MW2^5 - 24*MW2^4*MZ2 + MW2^3*(MH2 - 146*MZ2)*MZ2 - 36*MW2*MZ2^4 + 
      7*MZ2^5 + MW2^2*MZ2^2*(-MH2 + 113*MZ2))*B0i[bb0, 0, 0, MZ2])/
    (384*(2*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (384*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (576*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VMU^4 + ((-1/48*(CWw*MW2^3*(36*MW2^2 - 61*MW2*MZ2 + 32*MZ2^2))/
      ((2*MW2 - MZ2)*MZ2*Pi^3) + 
    (CWw*MW2^3*(12*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + (CWw*MW2^2*(8*MW2 - MZ2)*
      B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (3*CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/VMU^3 + 
 (-((CHD*MW*MW2^2)/(32*MW2*Pi - 16*MZ2*Pi)) + 
   (-1/27648*(MW2*(24*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          MZ2^2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
          (4*MW2^2*(27*MW2 - 17*MZ2) + MH2^2*(9*MW2 - 3*MZ2) + 
           MH2*MW2*(-39*MW2 + 17*MZ2)) + CHD*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*
            (56*MW2^5 - 114*MW2^4*MZ2 + 65*MW2^3*MZ2^2 + 2*MW2^2*MZ2^3 - 
             11*MW2*MZ2^4 + 2*MZ2^5) - 9*MH2^2*MW2*
            (6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 
               7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*
                MZ2^6) + MW2*(41472*MW2^9 - 5953*MW2^2*MZ2^7 + 2538*MW2*
                MZ2^8 - 288*MZ2^9 + 12*MW2^6*MZ2^3*(68729 - 3072*Pi^2) + 3*
                MW2^4*MZ2^5*(71869 - 1920*Pi^2) - 192*MW2^8*MZ2*
                (-199 + 48*Pi^2) + 8*MW2^3*MZ2^6*(-3145 + 72*Pi^2) + 148*
                MW2^5*MZ2^4*(-4147 + 144*Pi^2) + 32*MW2^7*MZ2^2*(-14899 + 
                 936*Pi^2)) + MT2*(-59904*MW2^9 + 5953*MW2^2*MZ2^7 - 2538*MW2*
                MZ2^8 + 288*MZ2^9 + 2*MW2^5*MZ2^4*(284105 - 10656*Pi^2) + 16*
                MW2^7*MZ2^2*(24959 - 1872*Pi^2) + 2*MW2^3*MZ2^6*
                (11851 - 288*Pi^2) + 192*MW2^8*MZ2*(73 + 48*Pi^2) + 24*MW2^6*
                MZ2^3*(-31147 + 1536*Pi^2) + 3*MW2^4*MZ2^5*(-67397 + 
                 1920*Pi^2))) - 16*MW2^3*(6*MT2^2*MW2^2*(3072*MW2^6 - 8704*
                MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*
                MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + MW2*(41472*MW2^9 - 5961*
                MW2^2*MZ2^7 + 2538*MW2*MZ2^8 - 288*MZ2^9 + 4*MW2^6*MZ2^3*
                (208111 - 9216*Pi^2) + MW2^4*MZ2^5*(217039 - 5760*Pi^2) + 16*
                MW2^3*MZ2^6*(-1579 + 36*Pi^2) - 192*MW2^8*MZ2*(-199 + 
                 48*Pi^2) + 32*MW2^7*MZ2^2*(-15017 + 936*Pi^2) + 12*MW2^5*
                MZ2^4*(-51583 + 1776*Pi^2)) + MT2*(-59904*MW2^9 + 5961*MW2^2*
                MZ2^7 - 2538*MW2*MZ2^8 + 288*MZ2^9 + 16*MW2^7*MZ2^2*
                (25195 - 1872*Pi^2) + 2*MW2^3*MZ2^6*(11903 - 288*Pi^2) + 192*
                MW2^8*MZ2*(73 + 48*Pi^2) - 6*MW2^5*MZ2^4*(-95575 + 
                 3552*Pi^2) + 8*MW2^6*MZ2^3*(-94403 + 4608*Pi^2) + MW2^4*
                MZ2^5*(-203623 + 5760*Pi^2))) + 24*MH2*MW2^2*
            (6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 
               7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*
                MZ2^6) + MW2*(41472*MW2^9 - 5961*MW2^2*MZ2^7 + 2538*MW2*
                MZ2^8 - 288*MZ2^9 + MW2^4*MZ2^5*(216877 - 5760*Pi^2) + 8*
                MW2^6*MZ2^3*(103757 - 4608*Pi^2) + 16*MW2^3*MZ2^6*
                (-1579 + 36*Pi^2) - 192*MW2^8*MZ2*(-199 + 48*Pi^2) + 16*MW2^7*
                MZ2^2*(-29947 + 1872*Pi^2) + 6*MW2^5*MZ2^4*(-102973 + 
                 3552*Pi^2)) + MT2*(-59904*MW2^9 + 5961*MW2^2*MZ2^7 - 2538*
                MW2*MZ2^8 + 288*MZ2^9 + 2*MW2^3*MZ2^6*(11903 - 288*Pi^2) + 
               192*MW2^8*MZ2*(73 + 48*Pi^2) - 64*MW2^7*MZ2^2*(-6277 + 
                 468*Pi^2) - 36*MW2^5*MZ2^4*(-15897 + 592*Pi^2) + MW2^4*MZ2^5*
                (-203461 + 5760*Pi^2) + 4*MW2^6*MZ2^3*(-188209 + 
                 9216*Pi^2))) + MH2^3*(6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*
                MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*
                MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + MW2*(41472*MW2^9 - 5871*
                MW2^2*MZ2^7 + 2538*MW2*MZ2^8 - 288*MZ2^9 + 2*MW2^6*MZ2^3*
                (406817 - 18432*Pi^2) + MW2^4*MZ2^5*(213889 - 5760*Pi^2) - 
               192*MW2^8*MZ2*(-199 + 48*Pi^2) + MW2^3*MZ2^6*(-25399 + 
                 576*Pi^2) + 8*MW2^7*MZ2^2*(-58961 + 3744*Pi^2) + 3*MW2^5*
                MZ2^4*(-201949 + 7104*Pi^2)) + MT2*(-59904*MW2^9 + 5871*MW2^2*
                MZ2^7 - 2538*MW2*MZ2^8 + 288*MZ2^9 + 3*MW2^5*MZ2^4*
                (186767 - 7104*Pi^2) + MW2^3*MZ2^6*(23941 - 576*Pi^2) + 192*
                MW2^8*MZ2*(73 + 48*Pi^2) - 104*MW2^7*MZ2^2*(-3791 + 
                 288*Pi^2) + MW2^4*MZ2^5*(-200473 + 5760*Pi^2) + 2*MW2^6*
                MZ2^3*(-368207 + 18432*Pi^2))))))/(MW*(MH2 - 4*MW2)^2*
        (MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*
        SW2) - (MW*(8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-2*MW2 + MZ2)^2*
         (16*MW2^4*(2*MW2 - MZ2)*MZ2 + 16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 
          2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 7*MZ2^2) + 
          MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + MH2^3*MW2*
           (-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2)) + 
        CHD*(-64*MW2^6*(9*MW2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2 + 
          32*MH2*MW2^5*MZ2*(152*MW2^3 - 158*MW2^2*MZ2 + 53*MW2*MZ2^2 - 
            9*MZ2^3) + MH2^5*MW2*(-20*MW2^4 + 156*MW2^3*MZ2 - 
            199*MW2^2*MZ2^2 + 99*MW2*MZ2^3 - 22*MZ2^4) + 
          MH2^6*(2*MW2^4 - 19*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 11*MW2*MZ2^3 + 
            2*MZ2^4) + 16*MH2^2*MW2^4*(2*MW2^4 - 217*MW2^3*MZ2 + 
            167*MW2^2*MZ2^2 - 46*MW2*MZ2^3 + 19*MZ2^4) + 
          MH2^4*MW2^2*(66*MW2^4 - 461*MW2^3*MZ2 + 533*MW2^2*MZ2^2 - 
            296*MW2*MZ2^3 + 96*MZ2^4) - 2*MH2^3*MW2^3*(40*MW2^4 - 
            564*MW2^3*MZ2 + 422*MW2^2*MZ2^2 - 195*MW2*MZ2^3 + 110*MZ2^4)))*
       B0i[bb0, 0, 0, MH2])/(1536*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2 + 
        MT2*MW2^2*(-384*MW2^4 + 800*MW2^3*MZ2 - 806*MW2^2*MZ2^2 + 
          595*MW2*MZ2^3 - 205*MZ2^4) + MT2^2*MW2*(384*MW2^4 - 608*MW2^3*MZ2 + 
          514*MW2^2*MZ2^2 - 335*MW2*MZ2^3 + 108*MZ2^4) - 
        32*MW2^3*(6*MW2 - 5*MZ2)*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (2304*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW2*(8*CHbox*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*MZ2^2*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(MH2^3*(2*MW2 - MZ2) + 
          9*MH2*MW2^2*(3*MW2 - MZ2) + 5*MH2^2*MW2*(-2*MW2 + MZ2) - 
          4*MW2^3*(7*MW2 + MZ2)) + 
        CHD*(-(MH2^5*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
            (12*MW2^2 - 11*MW2*MZ2 + 2*MZ2^2)) + MH2^3*MW2*
           (23040*MW2^10 - 43200*MW2^9*MZ2 - 3960*MW2^8*MZ2^2 + 
            58862*MW2^7*MZ2^3 - 53775*MW2^6*MZ2^4 + 25560*MW2^5*MZ2^5 - 
            12169*MW2^4*MZ2^6 + 9448*MW2^3*MZ2^7 - 5586*MW2^2*MZ2^8 + 
            1580*MW2*MZ2^9 - 160*MZ2^10) + 8*MH2*MW2^3*(11520*MW2^10 - 
            21600*MW2^9*MZ2 - 1448*MW2^8*MZ2^2 + 26420*MW2^7*MZ2^3 - 
            20872*MW2^6*MZ2^4 + 7234*MW2^5*MZ2^5 - 3621*MW2^4*MZ2^6 + 
            4236*MW2^3*MZ2^7 - 2759*MW2^2*MZ2^8 + 790*MW2*MZ2^9 - 
            80*MZ2^10) - 16*MW2^4*(2304*MW2^10 - 4320*MW2^9*MZ2 - 
            232*MW2^8*MZ2^2 + 4980*MW2^7*MZ2^3 - 3586*MW2^6*MZ2^4 + 
            913*MW2^5*MZ2^5 - 491*MW2^4*MZ2^6 + 803*MW2^3*MZ2^7 - 
            549*MW2^2*MZ2^8 + 158*MW2*MZ2^9 - 16*MZ2^10) + 
          MH2^4*(-2304*MW2^10 + 4320*MW2^9*MZ2 + 656*MW2^8*MZ2^2 - 
            6962*MW2^7*MZ2^3 + 7155*MW2^6*MZ2^4 - 4044*MW2^5*MZ2^5 + 
            1876*MW2^4*MZ2^6 - 1090*MW2^3*MZ2^7 + 571*MW2^2*MZ2^8 - 
            158*MW2*MZ2^9 + 16*MZ2^10) + MH2^2*MW2^2*(-76032*MW2^10 + 
            142560*MW2^9*MZ2 + 10792*MW2^8*MZ2^2 - 183012*MW2^7*MZ2^3 + 
            156570*MW2^6*MZ2^4 - 65721*MW2^5*MZ2^5 + 31887*MW2^4*MZ2^6 - 
            29475*MW2^3*MZ2^7 + 18305*MW2^2*MZ2^8 - 5214*MW2*MZ2^9 + 
            528*MZ2^10)))*B0i[bb0, 0, 0, MW2])/(1536*MW*(MH2 - 4*MW2)^2*
       (MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*Pi^3*SW2^2) + 
     ((8*CHbox*MW*MW2^2*(MH2 - 2*MZ2)*(4*MW2 - MZ2)*MZ2*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2 - CHD*MW*(1408*MW2^9 - 
          2464*MW2^8*MZ2 - 8*MW2^7*(MH2 - 154*MZ2)*MZ2 + 
          2*MW2^6*(23*MH2 - 1550*MZ2)*MZ2^2 + MW2^4*(80*MH2 - 5041*MZ2)*
           MZ2^4 - 163*MW2*MZ2^8 + 18*MZ2^9 + MW2^2*MZ2^6*(4*MH2 + 309*MZ2) + 
          7*MW2^5*MZ2^3*(-13*MH2 + 964*MZ2) + MW2^3*MZ2^5*
           (-31*MH2 + 1089*MZ2)))*B0i[bb0, 0, 0, MZ2])/
      (1536*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2^2) - 
     (CHD*MW*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (256*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (MW*(MH2 - 2*MW2)^2*(8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2)*
         (2*MW2 - MZ2) + CHD*(2*MH2*MW2*(13*MW2 - 6*MZ2) + 
          16*MW2^2*(-4*MW2 + MZ2) + MH2^2*(-3*MW2 + 2*MZ2)))*
       B0i[bb0, MW2, MH2, MW2])/(1536*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (CHD*MW*(-72*MW2^4 + 388*MW2^3*MZ2 - 166*MW2^2*MZ2^2 + 7*MW2*MZ2^3 + 
        2*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (8*CHbox*(-2*MW2 + MZ2)^2 + CHD*(2*MW2^2 - 7*MW2*MZ2 + 4*MZ2^2))*
       B0i[bb0, MZ2, MH2, MZ2])/(1536*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2^3*(MZ2*(192*MW2^3 - 304*MW2^2*MZ2 + 230*MW2*MZ2^2 - 
          73*MZ2^3) + MT2*(384*MW2^3 - 608*MW2^2*MZ2 + 82*MW2*MZ2^2 + 
          97*MZ2^3))*B0i[bb0, MZ2, MT2, MT2])/(2304*MZ2^2*(-2*MW2 + MZ2)^3*
       Pi^3) - (CHD*MW*MW2^2*(576*MW2^5 + 568*MW2^4*MZ2 - 92*MW2^3*MZ2^2 - 
        354*MW2^2*MZ2^3 + 57*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (1536*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (CHD*MW*MW2^3*(3*MW2^2 + 4*MW2*MZ2 + 4*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, 
        MW2, MZ2])/(48*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(10*MW2^3 - 5*MW2^2*MZ2 - MW2*MZ2^2 + 2*MZ2^3)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
  Class[3] + (-((CHWB*MW2^2*MZ2*SW)/(8*MW2*MZ*Pi - 4*MZ*MZ2*Pi)) + 
   (-1/6912*(MW2*(-288*CHW*MW*(MT2 - MW2)*MW2*(MH2^3 - 7*MH2^2*MW2 + 
           14*MH2*MW2^2 - 8*MW2^3)*MZ*(2*MW2 - MZ2)^3*MZ2^2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
         CHWB*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
            (38*MW2^3 + MW2*MZ2^2*(45 - 14*SW2) + 4*MZ2^3*(-2 + SW2) + 
             3*MW2^2*MZ2*(-25 + 4*SW2)) - 24*MH2*MW2^2*
            (6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(256*MW2^5 + MW2^2*
                MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*(85 - 62*SW2) - 64*MW2^4*MZ2*
                (3 + 8*SW2) + 4*MZ2^5*(-10 + 9*SW2) + 2*MW2^3*MZ2^2*
                (-101 + 448*SW2)) + MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*
                MW2*MZ2^8*(65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) + 2*
                MW2^3*MZ2^6*(47165 + (63204 - 2880*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14317 + 16*(-1657 + 36*Pi^2)*SW2) - 32*MW2^7*MZ2^2*
                (-4469 + 8*(-107 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (-113701 + 72*(-1039 + 104*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (128771 - 16*(-7711 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-300913 + 8*(-43855 + 2664*Pi^2)*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + 16*MW2^6*MZ2^3*
                (27979 + (21948 - 1872*Pi^2)*SW2) + 16*MW2^7*MZ2^2*
                (-9091 + 16*(-251 + 36*Pi^2)*SW2) + MW2^2*MZ2^7*
                (14557 - 8*(-3395 + 72*Pi^2)*SW2) + 4*MW2^3*MZ2^6*
                (-24010 + 9*(-3687 + 160*Pi^2)*SW2) + 2*MW2^5*MZ2^4*
                (-256561 + 4*(-67337 + 4608*Pi^2)*SW2) + MW2^4*MZ2^5*
                (303865 - 4*(-93587 + 5328*Pi^2)*SW2))) + 
           16*MW2^3*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + MW2^4*MZ2^5*
                (296941 + (378128 - 21312*Pi^2)*SW2) + MW2^2*MZ2^7*
                (14329 + (27298 - 576*Pi^2)*SW2) + 32*MW2^7*MZ2^2*
                (-4481 + 8*(-251 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (110029 - 192*(-460 + 39*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (-46973 + 3*(-22327 + 960*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (-125645 + 2*(-67937 + 4608*Pi^2)*SW2)) + 
             MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*MW2*MZ2^8*
                (65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) - 16*MW2^7*
                MZ2^2*(-8809 + 16*(-107 + 36*Pi^2)*SW2) + 2*MW2^5*MZ2^4*
                (252271 - 64*(-3893 + 288*Pi^2)*SW2) + 8*MW2^6*MZ2^3*
                (-55907 + 12*(-3139 + 312*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (46118 - 9*(-7091 + 320*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14089 + (-26650 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-293989 + 4*(-88655 + 5328*Pi^2)*SW2))) + 
           9*MH2^2*MW2*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + MW2^2*MZ2^7*
                (14689 + (27106 - 576*Pi^2)*SW2) + 32*MW2^7*MZ2^2*
                (-4607 + 8*(-251 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (113569 - 96*(-913 + 78*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (-48689 + 9*(-7349 + 320*Pi^2)*SW2) + MW2^4*MZ2^5*
                (308821 - 32*(-11659 + 666*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (-130379 + 2*(-67157 + 4608*Pi^2)*SW2)) + 
             MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*MW2*MZ2^8*
                (65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) + 2*MW2^5*MZ2^4*
                (261739 + (246032 - 18432*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (47834 + (62979 - 2880*Pi^2)*SW2) - 16*MW2^7*MZ2^2*
                (-9061 + 16*(-107 + 36*Pi^2)*SW2) + 8*MW2^6*MZ2^3*
                (-57677 + 36*(-1037 + 104*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14449 + (-26458 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-305869 + 4*(-87395 + 5328*Pi^2)*SW2))) + 
           MH2^3*(-6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MT2*(33792*MW2^9 + 432*MZ2^9*SW2 - 12*MW2*MZ2^8*(65 + 354*SW2) - 
               64*MW2^8*MZ2*(791 + 408*SW2) + MW2^4*MZ2^5*(322285 + 
                 (344666 - 21312*Pi^2)*SW2) + MW2^2*MZ2^7*(14845 + 
                 (26254 - 576*Pi^2)*SW2) + 8*MW2^7*MZ2^2*(-19049 + 
                 32*(-107 + 36*Pi^2)*SW2) + MW2^3*MZ2^6*(-99877 + 
                 36*(-3451 + 160*Pi^2)*SW2) + 2*MW2^6*MZ2^3*(242717 - 
                 24*(-6173 + 624*Pi^2)*SW2) + MW2^5*MZ2^4*(-552683 + 
                 4*(-121579 + 9216*Pi^2)*SW2)) + MW2*(-27648*MW2^9 - 432*
                MZ2^9*SW2 + 64*MW2^8*MZ2*(599 + 216*SW2) + 12*MW2*MZ2^8*
                (65 + 354*SW2) + MW2^5*MZ2^4*(550721 + (531508 - 36864*Pi^2)*
                  SW2) + MW2^3*MZ2^6*(101587 - 1920*(-68 + 3*Pi^2)*SW2) + 8*
                MW2^7*MZ2^2*(19355 - 32*(-251 + 36*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-15085 + (-26902 + 576*Pi^2)*SW2) + 2*MW2^6*MZ2^3*
                (-239147 + 24*(-7255 + 624*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-325237 + (-368174 + 21312*Pi^2)*SW2))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(2*MW2 - MZ2)^3*
        (4*MW2 - MZ2)*MZ2^3*Pi^3*SW*SW2) - 
     (CW2*(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*SW*
         (CHW*(8*MW2^2*MZ2*(-2*MW2 + MZ2) + 4*MH2*MW2*(3*MW2^2 + 2*MW2*MZ2 - 
              MZ2^2) + MH2^2*(-3*MW2^2 - 2*MW2*MZ2 + MZ2^2)) - 
          3*CHB*MH2*(MH2 - 4*MW2)*MW2*MZ2*SW2) + 
        CHWB*(-320*MW2^6*MZ2^2*(-2*MW2 + MZ2)^2*SW2 + 
          MH2^6*(2*MW2^4 + 16*CW2*MW2*MZ2^3 + MW2^3*MZ2*(9 - 4*SW2) + 
            6*MW2^2*MZ2^2*(-4 + 3*SW2) + MZ2^4*(-3 + 4*SW2)) + 
          MH2^4*MW2^2*(-894*MW2^4 + MW2*MZ2^3*(231 - 34*SW2) + 
            MW2^2*MZ2^2*(-1275 + 22*SW2) + MZ2^4*(51 + 28*SW2) - 
            3*MW2^3*MZ2*(-629 + 44*SW2)) + 32*MH2*MW2^5*
           (48*MW2^4 - 48*MW2^3*MZ2 + MW2*MZ2^3*(63 - 116*SW2) + 
            MZ2^4*(-21 + 26*SW2) + 2*MW2^2*MZ2^2*(-21 + 64*SW2)) - 
          8*MH2^2*MW2^4*(476*MW2^4 + MW2*MZ2^3*(487 - 536*SW2) + 
            2*MW2^3*MZ2*(-297 + 4*SW2) + 22*MW2^2*MZ2^2*(-9 + 28*SW2) + 
            MZ2^4*(-171 + 113*SW2)) + MH2^5*MW2*(76*MW2^4 + 
            MW2^2*MZ2^2*(297 - 128*SW2) + 6*MZ2^4*(3 - 5*SW2) + 
            4*MW2^3*MZ2*(-63 + 10*SW2) + MW2*MZ2^3*(-139 + 114*SW2)) + 
          2*MH2^3*MW2^3*(1544*MW2^4 + 2*MW2*MZ2^3*(281 - 372*SW2) + 
            16*MW2^3*MZ2*(-162 + 5*SW2) + 3*MZ2^4*(-100 + 47*SW2) + 
            2*MW2^2*MZ2^2*(393 + 442*SW2))))*B0i[bb0, 0, 0, MH2])/
      (384*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW) + 
     (CHWB*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        32*MW2^3*MZ2^3*SW2^2*(2*MW2^2 + 2*MZ2^2*(1 + SW2) - 
          MW2*MZ2*(3 + 4*SW2)) + MT2^2*MW2*(-128*MW2^5 + 47*MZ2^5 + 
          2*MW2^3*MZ2^2*(37 - 224*SW2) - 2*MW2*MZ2^4*(55 + 7*SW2) + 
          32*MW2^4*MZ2*(3 + 8*SW2) + MW2^2*MZ2^3*(21 + 188*SW2)) + 
        MT2*MW2^2*(128*MW2^5 - 28*MZ2^5*(3 + SW2) - 32*MW2^4*MZ2*
           (5 + 8*SW2) + 6*MW2^3*MZ2^2*(7 + 96*SW2) + 
          MW2*MZ2^4*(199 + 126*SW2) - MW2^2*MZ2^3*(125 + 364*SW2)))*
       B0i[bb0, 0, 0, MT2])/(576*(MT2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
       SW) + (MW2*(-8*CHW*MH2*MW*(MH2 - 4*MW2)*MW2 + 
        (CHWB*(MH2^5*MW2*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
            (3*MW2 + MZ2*(-3 + 4*SW2)) + 16*MW2^4*(1536*MW2^10 + 
             MW2^5*MZ2^5*(19599 - 4604*SW2) + 4*MW2^7*MZ2^3*(7435 - 1628*
                SW2) + 2*MW2^3*MZ2^7*(314 - 531*SW2) + 24*MZ2^10*SW2 - 
             32*MW2^9*MZ2*(55 + 24*SW2) - MW2*MZ2^9*(17 + 224*SW2) + 
             3*MW2^2*MZ2^8*(25 + 236*SW2) + 8*MW2^8*MZ2^2*(-1287 + 400*SW2) + 
             MW2^4*MZ2^6*(-5843 + 1762*SW2) + 2*MW2^6*MZ2^4*(-16831 + 3756*
                SW2)) - 8*MH2*MW2^3*(7680*MW2^10 + MW2^5*MZ2^5*
              (103161 - 23840*SW2) + 2*MW2^3*MZ2^7*(1921 - 2678*SW2) + 
             120*MZ2^10*SW2 - 160*MW2^9*MZ2*(55 + 24*SW2) + 
             200*MW2^8*MZ2^2*(-261 + 80*SW2) - 5*MW2*MZ2^9*(17 + 224*SW2) + 
             MW2^2*MZ2^8*(303 + 3541*SW2) - 8*MW2^7*MZ2^3*(-18979 + 4108*
                SW2) + MW2^4*MZ2^6*(-31861 + 9135*SW2) + 4*MW2^6*MZ2^4*
              (-43468 + 9601*SW2)) + MH2^4*(1536*MW2^10 + 2*MW2^7*MZ2^3*
              (16607 - 3648*SW2) + MW2^3*MZ2^7*(1357 - 1480*SW2) + 
             6*MW2^5*MZ2^5*(4216 - 1257*SW2) + 24*MZ2^10*SW2 - 
             32*MW2^9*MZ2*(55 + 24*SW2) + 16*MW2^8*MZ2^2*(-693 + 200*SW2) - 
             MW2*MZ2^9*(17 + 224*SW2) + MW2^2*MZ2^8*(3 + 748*SW2) + 
             2*MW2^4*MZ2^6*(-4348 + 1693*SW2) + MW2^6*MZ2^4*(-39845 + 9988*
                SW2)) + MH2^3*MW2*(-15360*MW2^10 + MW2^6*MZ2^4*
              (375293 - 86380*SW2) + 2*MW2^4*MZ2^6*(38539 - 12196*SW2) - 
             240*MZ2^10*SW2 + 320*MW2^9*MZ2*(55 + 24*SW2) + 
             10*MW2*MZ2^9*(17 + 224*SW2) - 8*MW2^8*MZ2^2*(-13473 + 4000*
                SW2) + 2*MW2^3*MZ2^7*(-5588 + 6131*SW2) - MW2^2*MZ2^8*
              (255 + 7228*SW2) + 6*MW2^5*MZ2^5*(-38722 + 9819*SW2) + 
             2*MW2^7*MZ2^3*(-159401 + 34392*SW2)) + 3*MH2^2*MW2^2*
            (16896*MW2^10 + MW2^5*MZ2^5*(243569 - 58532*SW2) + 
             4*MW2^7*MZ2^3*(85897 - 18500*SW2) + 264*MZ2^10*SW2 - 
             352*MW2^9*MZ2*(55 + 24*SW2) - 11*MW2*MZ2^9*(17 + 224*SW2) + 
             8*MW2^8*MZ2^2*(-14621 + 4400*SW2) - 2*MW2^3*MZ2^7*
              (-5360 + 6293*SW2) + 3*MW2^4*MZ2^6*(-26231 + 7782*SW2) + 
             MW2^2*MZ2^8*(437 + 7864*SW2) + 2*MW2^6*MZ2^4*(-200001 + 44876*
                SW2))))/((MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*
          SW*SW2^2))*B0i[bb0, 0, 0, MW2])/(384*(MH2 - 4*MW2)^2*Pi^3) + 
     (MW2*(-72*MW*MW2*MZ*(4*MW2 - MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(3*MH2*MW2*(4*MW2 - MZ2)*MZ2^2*SW2^2*(2*MW2^3 + MZ2^3 + 
            2*MW2*MZ2^2*SW2 - MW2^2*MZ2*(3 + 4*SW2)) - (-2*MW2 + MZ2)^2*
           (MW2*MZ2^5*(809 - 1434*SW2) + MW2^3*MZ2^3*(10865 - 1356*SW2) + 
            MW2^5*MZ2*(8356 - 408*SW2) + 32*MW2^6*(-64 + 33*SW2) + 
            3*MZ2^6*(-17 + 52*SW2) - MW2^4*MZ2^2*(13517 + 1392*SW2) + 
            2*MW2^2*MZ2^4*(-2207 + 1743*SW2))))*B0i[bb0, 0, 0, MZ2])/
      (1152*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW*SW2^2) - 
     (CHWB*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
      (64*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*Pi^3) + 
     (MW2*(-8*CHW*MW*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*MZ*
         (2*MW2 - MZ2) + CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW)*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)^2*MZ*
       (2*MW2 - MZ2)*Pi^3) + (CHWB*MW2*MZ2*(120*MW2^3 + 180*MW2^2*MZ2 - 
        110*MW2*MZ2^2 + 11*MZ2^3)*SW*B0i[bb0, MW2, MW2, MZ2])/
      (384*MZ*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (MW2^2*(-24*MW*MZ*(MH2 - 2*MZ2)*(-2*MW2 + MZ2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(MH2^2*(2*MW2^3 + MZ2^3 + 2*MW2*MZ2^2*SW2 - 
            MW2^2*MZ2*(3 + 4*SW2)) + 12*MZ2*(-16*MW2^4 + 34*MW2^3*MZ2 + 
            MZ2^4 + 2*MW2*MZ2^3*(2 + SW2) - MW2^2*MZ2^2*(23 + 4*SW2)) + 
          4*MH2*(24*MW2^4 - 50*MW2^3*MZ2 - MZ2^4 - 2*MW2*MZ2^3*(3 + SW2) + 
            MW2^2*MZ2^2*(33 + 4*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
      (384*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW) + 
     (CHWB*MW2^2*(MZ2*(64*MW2^5 + 17*MZ2^5 + MW2^2*MZ2^3*(165 - 148*SW2) - 
          16*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2*MZ2^4*(-40 + 17*SW2) + 
          2*MW2^3*MZ2^2*(-59 + 112*SW2)) + MT2*(128*MW2^5 + 7*MZ2^5 + 
          MW2^2*MZ2^3*(411 - 188*SW2) + 2*MW2*MZ2^4*(-80 + 7*SW2) - 
          32*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2^3*MZ2^2*(-145 + 224*SW2)))*
       B0i[bb0, MZ2, MT2, MT2])/(576*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2^2*(-384*MW2^6 + MZ2^6 + 2*MW2*MZ2^5*(18 + SW2) + 
        8*MW2^5*MZ2*(-29 + 24*SW2) + MW2^2*MZ2^4*(-199 + 28*SW2) + 
        4*MW2^4*MZ2^2*(241 + 44*SW2) - 2*MW2^3*MZ2^3*(93 + 100*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(384*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) - 
     (CHWB*MW2^3*(MW2 + MZ2)^2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (4*MZ*(2*MW2 - MZ2)*Pi^3) - (CHWB*MW2*MZ2*(2*MW2^3 + MW2^2*MZ2 + MZ2^3)*
       SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*MZ*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
  Class[4] + 
 ((MW*MW2*(MW2*(7*CHl3[1, 1] - CHl3[2, 2]) - 
      MZ2*(5*CHl3[1, 1] + CHl3[2, 2])))/(24*(2*MW2 - MZ2)*Pi) + 
   ((MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*(-4*MZ2^3*CHl3[1, 1] + 
        MW2^2*MZ2*(7*CHl3[1, 1] - 9*CHl3[2, 2]) + 
        MW2^3*(7*CHl3[1, 1] - CHl3[2, 2]) - 2*MW2*MZ2^2*
         (2*CHl3[1, 1] + CHl3[2, 2])))/(24*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       (2*MW2^2*(3*CHl3[1, 1] - 5*CHl3[2, 2]) + 
        MZ2^2*(5*CHl3[1, 1] + CHl3[2, 2]) + MW2*MZ2*(-11*CHl3[1, 1] + 
          5*CHl3[2, 2])))/(768*(2*MW2 - MZ2)^3*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (2*MW2^3*(4*CHl1[1, 1] - 9*CHl3[1, 1] + 3*CHl3[2, 2]) + 
        MZ2^3*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
        2*MW2*MZ2^2*(4*CHl1[1, 1] - CHl3[1, 1] + 7*CHl3[2, 2]) + 
        MW2^2*MZ2*(-4*CHl1[1, 1] + 7*CHl3[1, 1] + 11*CHl3[2, 2])))/
      (96*(2*MW2 - MZ2)*Pi^3) + (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
       (-192*MW2^5*(5*CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2^5*(5*CHl3[1, 1] + CHl3[2, 2]) + 12*MW2^3*MZ2^2*
         (115*CHl3[1, 1] + 19*CHl3[2, 2]) + MW2*MZ2^4*(97*CHl3[1, 1] + 
          49*CHl3[2, 2]) + 8*MW2^4*MZ2*(53*CHl3[1, 1] + 93*CHl3[2, 2]) - 
        2*MW2^2*MZ2^3*(473*CHl3[1, 1] + 217*CHl3[2, 2])))/
      (768*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(-4*MW2^3*MZ2^2*(271*CHl3[1, 1] - 
          417*CHl3[2, 2]) + 24*MW2^4*MZ2*(67*CHl3[1, 1] - 85*CHl3[2, 2]) + 
        384*MW2^5*(CHl3[1, 1] - CHl3[2, 2]) + 
        MZ2^5*(11*CHl3[1, 1] + 15*CHl3[2, 2]) + 
        MW2*MZ2^4*(79*CHl3[1, 1] + 15*CHl3[2, 2]) - 2*MW2^2*MZ2^3*
         (103*CHl3[1, 1] + 231*CHl3[2, 2])))/
      (2304*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW*B0i[bb0, MW2, MH2, MW2]*(8*MH2*MW2^3*(269*MW2*CHl3[1, 1] - 
          109*MZ2*CHl3[1, 1] + 117*MW2*CHl3[2, 2] - 33*MZ2*CHl3[2, 2]) - 
        12*MH2^2*MW2^2*(71*MW2*CHl3[1, 1] - 31*MZ2*CHl3[1, 1] + 
          63*MW2*CHl3[2, 2] - 27*MZ2*CHl3[2, 2]) + 
        6*MH2^3*MW2*(33*MW2*CHl3[1, 1] - 17*MZ2*CHl3[1, 1] + 
          41*MW2*CHl3[2, 2] - 21*MZ2*CHl3[2, 2]) + 
        MH2^4*(-19*MW2*CHl3[1, 1] + 11*MZ2*CHl3[1, 1] - 27*MW2*CHl3[2, 2] + 
          15*MZ2*CHl3[2, 2]) - 384*MW2^4*(-3*MZ2*CHl3[1, 1] + 
          MW2*(7*CHl3[1, 1] + CHl3[2, 2]))))/(2304*(MH2 - 4*MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (MW*B0i[bb0, 0, 0, MH2]*
       (192*MW2^6*MZ2*(-2*MW2 + MZ2)^2*(MW2*(5*CHl3[1, 1] - 3*CHl3[2, 2]) - 
          MZ2*(5*CHl3[1, 1] + CHl3[2, 2])) + 96*MH2*MW2^5*MZ2*
         (MW2^2*MZ2*(58*CHl3[1, 1] - 62*CHl3[2, 2]) + 112*MW2^3*CHl3[2, 2] + 
          MZ2^3*(7*CHl3[1, 1] + 5*CHl3[2, 2]) - MW2*MZ2^2*(49*CHl3[1, 1] + 
            13*CHl3[2, 2])) + MH2^6*(6*MW2^4*(3*CHl3[1, 1] - 5*CHl3[2, 2]) + 
          MZ2^4*(11*CHl3[1, 1] + 15*CHl3[2, 2]) + 9*MW2^2*MZ2^2*
           (15*CHl3[1, 1] + 19*CHl3[2, 2]) - 3*MW2*MZ2^3*(21*CHl3[1, 1] + 
            29*CHl3[2, 2]) - MW2^3*MZ2*(109*CHl3[1, 1] + 93*CHl3[2, 2])) + 
        MH2^5*MW2*(-60*MW2^4*(3*CHl3[1, 1] - 5*CHl3[2, 2]) + 
          12*MW2*MZ2^3*(52*CHl3[1, 1] + 69*CHl3[2, 2]) + 
          8*MW2^3*MZ2*(143*CHl3[1, 1] + 129*CHl3[2, 2]) - 
          MZ2^4*(113*CHl3[1, 1] + 141*CHl3[2, 2]) - 3*MW2^2*MZ2^2*
           (457*CHl3[1, 1] + 577*CHl3[2, 2])) + 16*MH2^2*MW2^4*
         (6*MW2^4*(3*CHl3[1, 1] - 5*CHl3[2, 2]) + 
          2*MZ2^4*(37*CHl3[1, 1] + 6*CHl3[2, 2]) - 3*MW2*MZ2^3*
           (59*CHl3[1, 1] + 19*CHl3[2, 2]) + 12*MW2^2*MZ2^2*
           (38*CHl3[1, 1] + 59*CHl3[2, 2]) - MW2^3*MZ2*(547*CHl3[1, 1] + 
            1011*CHl3[2, 2])) - 2*MH2^3*MW2^3*
         (120*MW2^4*(3*CHl3[1, 1] - 5*CHl3[2, 2]) + 
          MZ2^4*(547*CHl3[1, 1] + 327*CHl3[2, 2]) - 3*MW2*MZ2^3*
           (683*CHl3[1, 1] + 603*CHl3[2, 2]) + 6*MW2^2*MZ2^2*
           (763*CHl3[1, 1] + 1003*CHl3[2, 2]) - 4*MW2^3*MZ2*
           (1079*CHl3[1, 1] + 1479*CHl3[2, 2])) + 3*MH2^4*MW2^2*
         (66*MW2^4*(3*CHl3[1, 1] - 5*CHl3[2, 2]) + 154*MZ2^4*
           (CHl3[1, 1] + CHl3[2, 2]) - MW2*MZ2^3*(749*CHl3[1, 1] + 
            905*CHl3[2, 2]) + 2*MW2^2*MZ2^2*(841*CHl3[1, 1] + 
            1087*CHl3[2, 2]) - MW2^3*MZ2*(1477*CHl3[1, 1] + 
            1573*CHl3[2, 2]))))/(2304*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*MZ2*Pi^3) - (MW2*B0i[bb0, 0, 0, MW2]*
       (-(MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
          (19*MW2*CHl3[1, 1] - 11*MZ2*CHl3[1, 1] + 27*MW2*CHl3[2, 2] - 
           15*MZ2*CHl3[2, 2])) + 16*MW2^4*
         (2304*MW2^9*(5*CHl3[1, 1] + CHl3[2, 2]) - 
          24*MZ2^9*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
          96*MW2^8*MZ2*(311*CHl3[1, 1] + 103*CHl3[2, 2]) + 
          MW2*MZ2^8*(1008*CHl1[1, 1] + 167*CHl3[1, 1] + 1371*CHl3[2, 2]) + 
          3*MW2^3*MZ2^6*(1776*CHl1[1, 1] + 96*CHl1[2, 2] + 687*CHl3[1, 1] + 
            3827*CHl3[2, 2] - 176*CHl3[3, 3] - 528*CHq3[1, 1] - 
            528*CHq3[2, 2]) - 3*MW2^2*MZ2^7*(1260*CHl1[1, 1] + 
            12*CHl1[2, 2] + 123*CHl3[1, 1] + 1947*CHl3[2, 2] - 
            16*CHl3[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(648*CHl1[1, 1] + 72*CHl1[2, 2] - 4709*CHl3[1, 1] - 
            765*CHl3[2, 2] + 192*CHl3[3, 3] + 576*CHq3[1, 1] + 
            576*CHq3[2, 2]) + 12*MW2^6*MZ2^3*(1244*CHl1[1, 1] + 
            60*CHl1[2, 2] - 3339*CHl3[1, 1] + 565*CHl3[2, 2] + 
            352*CHl3[3, 3] + 1056*CHq3[1, 1] + 1056*CHq3[2, 2]) + 
          3*MW2^4*MZ2^5*(636*CHl1[1, 1] - 228*CHl1[2, 2] - 4063*CHl3[1, 1] - 
            2879*CHl3[2, 2] + 736*CHl3[3, 3] + 2208*CHq3[1, 1] + 
            2208*CHq3[2, 2]) - 6*MW2^5*MZ2^4*(2352*CHl1[1, 1] - 
            48*CHl1[2, 2] - 5127*CHl3[1, 1] + 649*CHl3[2, 2] + 
            736*CHl3[3, 3] + 2208*CHq3[1, 1] + 2208*CHq3[2, 2])) + 
        MH2^4*(2304*MW2^9*(5*CHl3[1, 1] + CHl3[2, 2]) - 
          24*MZ2^9*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
          96*MW2^8*MZ2*(311*CHl3[1, 1] + 103*CHl3[2, 2]) + 
          MW2*MZ2^8*(1008*CHl1[1, 1] + 167*CHl3[1, 1] + 1371*CHl3[2, 2]) + 
          MW2^5*MZ2^4*(-14112*CHl1[1, 1] + 288*CHl1[2, 2] + 
            33859*CHl3[1, 1] + 7587*CHl3[2, 2] - 4416*CHl3[3, 3] - 
            13248*CHq3[1, 1] - 13248*CHq3[2, 2]) + 4*MW2^3*MZ2^6*
           (1332*CHl1[1, 1] + 72*CHl1[2, 2] + 547*CHl3[1, 1] + 
            3216*CHl3[2, 2] - 132*CHl3[3, 3] - 396*CHq3[1, 1] - 
            396*CHq3[2, 2]) - 2*MW2^2*MZ2^7*(1890*CHl1[1, 1] + 
            18*CHl1[2, 2] + 181*CHl3[1, 1] + 2979*CHl3[2, 2] - 
            24*CHl3[3, 3] - 72*CHq3[1, 1] - 72*CHq3[2, 2]) - 
          16*MW2^7*MZ2^2*(324*CHl1[1, 1] + 36*CHl1[2, 2] - 2423*CHl3[1, 1] - 
            591*CHl3[2, 2] + 96*CHl3[3, 3] + 288*CHq3[1, 1] + 
            288*CHq3[2, 2]) + 2*MW2^4*MZ2^5*(954*CHl1[1, 1] - 
            342*CHl1[2, 2] - 6703*CHl3[1, 1] - 7293*CHl3[2, 2] + 
            1104*CHl3[3, 3] + 3312*CHq3[1, 1] + 3312*CHq3[2, 2]) + 
          2*MW2^6*MZ2^3*(7464*CHl1[1, 1] + 360*CHl1[2, 2] - 
            21589*CHl3[1, 1] - 1677*CHl3[2, 2] + 2112*CHl3[3, 3] + 
            6336*CHq3[1, 1] + 6336*CHq3[2, 2])) - 8*MH2*MW2^3*
         (11520*MW2^9*(5*CHl3[1, 1] + CHl3[2, 2]) - 
          120*MZ2^9*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
          480*MW2^8*MZ2*(311*CHl3[1, 1] + 103*CHl3[2, 2]) + 
          5*MW2*MZ2^8*(1008*CHl1[1, 1] + 167*CHl3[1, 1] + 1371*CHl3[2, 2]) + 
          MW2^3*MZ2^6*(26640*CHl1[1, 1] + 1440*CHl1[2, 2] + 8657*CHl3[1, 1] + 
            57873*CHl3[2, 2] - 2640*CHl3[3, 3] - 7920*CHq3[1, 1] - 
            7920*CHq3[2, 2]) - 2*MW2^2*MZ2^7*(9450*CHl1[1, 1] + 
            90*CHl1[2, 2] + 833*CHl3[1, 1] + 14619*CHl3[2, 2] - 
            120*CHl3[3, 3] - 360*CHq3[1, 1] - 360*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(3240*CHl1[1, 1] + 360*CHl1[2, 2] - 
            23093*CHl3[1, 1] - 3789*CHl3[2, 2] + 960*CHl3[3, 3] + 
            2880*CHq3[1, 1] + 2880*CHq3[2, 2]) + 20*MW2^6*MZ2^3*
           (3732*CHl1[1, 1] + 180*CHl1[2, 2] - 9521*CHl3[1, 1] + 
            1647*CHl3[2, 2] + 1056*CHl3[3, 3] + 3168*CHq3[1, 1] + 
            3168*CHq3[2, 2]) - 8*MW2^5*MZ2^4*(8820*CHl1[1, 1] - 
            180*CHl1[2, 2] - 17893*CHl3[1, 1] + 2085*CHl3[2, 2] + 
            2760*CHl3[3, 3] + 8280*CHq3[1, 1] + 8280*CHq3[2, 2]) + 
          2*MW2^4*MZ2^5*(4770*CHl1[1, 1] - 1710*CHl1[2, 2] - 
            27557*CHl3[1, 1] - 22581*CHl3[2, 2] + 5520*CHl3[3, 3] + 
            16560*CHq3[1, 1] + 16560*CHq3[2, 2])) + 
        MH2^3*MW2*(-23040*MW2^9*(5*CHl3[1, 1] + CHl3[2, 2]) + 
          240*MZ2^9*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) + 
          960*MW2^8*MZ2*(311*CHl3[1, 1] + 103*CHl3[2, 2]) - 
          10*MW2*MZ2^8*(1008*CHl1[1, 1] + 167*CHl3[1, 1] + 1371*CHl3[2, 2]) - 
          3*MW2^3*MZ2^6*(17760*CHl1[1, 1] + 960*CHl1[2, 2] + 
            4971*CHl3[1, 1] + 39567*CHl3[2, 2] - 1760*CHl3[3, 3] - 
            5280*CHq3[1, 1] - 5280*CHq3[2, 2]) + 6*MW2^2*MZ2^7*
           (6300*CHl1[1, 1] + 60*CHl1[2, 2] + 499*CHl3[1, 1] + 
            9779*CHl3[2, 2] - 80*CHl3[3, 3] - 240*CHq3[1, 1] - 
            240*CHq3[2, 2]) + 8*MW2^7*MZ2^2*(6480*CHl1[1, 1] + 
            720*CHl1[2, 2] - 46091*CHl3[1, 1] - 8547*CHl3[2, 2] + 
            1920*CHl3[3, 3] + 5760*CHq3[1, 1] + 5760*CHq3[2, 2]) - 
          6*MW2^4*MZ2^5*(3180*CHl1[1, 1] - 1140*CHl1[2, 2] - 
            17481*CHl3[1, 1] - 17463*CHl3[2, 2] + 3680*CHl3[3, 3] + 
            11040*CHq3[1, 1] + 11040*CHq3[2, 2]) - 6*MW2^6*MZ2^3*
           (24880*CHl1[1, 1] + 1200*CHl1[2, 2] - 63025*CHl3[1, 1] + 
            6807*CHl3[2, 2] + 7040*CHl3[3, 3] + 21120*CHq3[1, 1] + 
            21120*CHq3[2, 2]) + 3*MW2^5*MZ2^4*(47040*CHl1[1, 1] - 
            960*CHl1[2, 2] - 93693*CHl3[1, 1] + 1459*CHl3[2, 2] + 
            14720*CHl3[3, 3] + 44160*CHq3[1, 1] + 44160*CHq3[2, 2])) + 
        MH2^2*MW2^2*(76032*MW2^9*(5*CHl3[1, 1] + CHl3[2, 2]) - 
          792*MZ2^9*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
          3168*MW2^8*MZ2*(311*CHl3[1, 1] + 103*CHl3[2, 2]) + 
          33*MW2*MZ2^8*(1008*CHl1[1, 1] + 167*CHl3[1, 1] + 1371*CHl3[2, 2]) + 
          MW2^3*MZ2^6*(175824*CHl1[1, 1] + 9504*CHl1[2, 2] + 
            47989*CHl3[1, 1] + 384153*CHl3[2, 2] - 17424*CHl3[3, 3] - 
            52272*CHq3[1, 1] - 52272*CHq3[2, 2]) + MW2^2*MZ2^7*
           (-124740*CHl1[1, 1] - 1188*CHl1[2, 2] - 9905*CHl3[1, 1] - 
            193017*CHl3[2, 2] + 1584*CHl3[3, 3] + 4752*CHq3[1, 1] + 
            4752*CHq3[2, 2]) - 8*MW2^7*MZ2^2*(21384*CHl1[1, 1] + 
            2376*CHl1[2, 2] - 150845*CHl3[1, 1] - 25653*CHl3[2, 2] + 
            6336*CHl3[3, 3] + 19008*CHq3[1, 1] + 19008*CHq3[2, 2]) + 
          4*MW2^6*MZ2^3*(123156*CHl1[1, 1] + 5940*CHl1[2, 2] - 
            305093*CHl3[1, 1] + 48939*CHl3[2, 2] + 34848*CHl3[3, 3] + 
            104544*CHq3[1, 1] + 104544*CHq3[2, 2]) + MW2^4*MZ2^5*
           (62964*CHl1[1, 1] - 22572*CHl1[2, 2] - 335741*CHl3[1, 1] - 
            311853*CHl3[2, 2] + 72864*CHl3[3, 3] + 218592*CHq3[1, 1] + 
            218592*CHq3[2, 2]) - 2*MW2^5*MZ2^4*(232848*CHl1[1, 1] - 
            4752*CHl1[2, 2] - 450473*CHl3[1, 1] + 40983*CHl3[2, 2] + 
            72864*CHl3[3, 3] + 218592*CHq3[1, 1] + 218592*CHq3[2, 2]))))/
      (2304*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*
       MZ2^3*Pi^3*SW2) + (MW*B0i[bb0, MW2, 0, MT2]*
       (MT2^3*(MW2*(CHl3[1, 1] + 9*CHl3[2, 2] - 8*CHq3[3, 3]) - 
          MZ2*(CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHq3[3, 3])) + 
        MT2*MW2^2*(MW2*(-3*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHq3[3, 3]) + 
          MZ2*(3*CHl3[1, 1] - CHl3[2, 2] + 4*CHq3[3, 3])) + 
        2*MW2^3*(-(MZ2*(5*CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3])) + 
          MW2*(5*CHl3[1, 1] - 3*CHl3[2, 2] + 8*CHq3[3, 3]))))/
      (128*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (MW*B0i[bb0, 0, 0, MZ2]*(384*MW2^8*(31*CHl3[1, 1] - 9*CHl3[2, 2]) + 
        MZ2^8*(96*CHl1[1, 1] + 13*CHl3[1, 1] + 105*CHl3[2, 2]) - 
        MW2*MZ2^7*(1008*CHl1[1, 1] + 191*CHl3[1, 1] + 1311*CHl3[2, 2]) + 
        2*MW2^5*MZ2^2*(3*MH2*(-37*CHl3[1, 1] + 35*CHl3[2, 2]) + 
          2*MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] + 
            768*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] + 4296*CHl1[1, 1] + 
            696*CHl1[2, 2] + 768*CHl1[3, 3] + 1243*CHl3[1, 1] - 
            8493*CHl3[2, 2] + 336*CHl3[3, 3] - 768*CHq1[1, 1] - 
            768*CHq1[2, 2] + 120*CHq1[3, 3] + 1008*CHq3[1, 1] + 
            1008*CHq3[2, 2] + 120*CHq3[3, 3] - 1536*CHu[1, 1] - 
            1536*CHu[2, 2])) + MW2^3*MZ2^4*(-108*MH2*CHl3[1, 1] + 
          MZ2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] + 
            480*CHe[1, 1] + 480*CHe[2, 2] + 480*CHe[3, 3] - 4848*CHl1[1, 1] + 
            192*CHl1[2, 2] + 480*CHl1[3, 3] + 3373*CHl3[1, 1] - 
            15387*CHl3[2, 2] + 48*CHl3[3, 3] - 480*CHq1[1, 1] - 
            480*CHq1[2, 2] - 168*CHq1[3, 3] + 144*CHq3[1, 1] + 
            144*CHq3[2, 2] - 168*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) - MW2^4*MZ2^3*(-243*MH2*CHl3[1, 1] + 
          93*MH2*CHl3[2, 2] + 4*MZ2*(444*CHd[1, 1] + 444*CHd[2, 2] + 
            444*CHd[3, 3] + 444*CHe[1, 1] + 444*CHe[2, 2] + 444*CHe[3, 3] + 
            921*CHl1[1, 1] + 273*CHl1[2, 2] + 444*CHl1[3, 3] + 
            2786*CHl3[1, 1] - 6474*CHl3[2, 2] + 108*CHl3[3, 3] - 
            444*CHq1[1, 1] - 444*CHq1[2, 2] - 60*CHq1[3, 3] + 
            324*CHq3[1, 1] + 324*CHq3[2, 2] - 60*CHq3[3, 3] - 888*CHu[1, 1] - 
            888*CHu[2, 2])) - 24*MW2^6*MZ2*(-3*MH2*CHl3[1, 1] + 
          5*MH2*CHl3[2, 2] + 2*MZ2*(52*CHd[1, 1] + 52*CHd[2, 2] + 
            52*CHd[3, 3] + 52*CHe[1, 1] + 52*CHe[2, 2] + 52*CHe[3, 3] + 
            363*CHl1[1, 1] + 67*CHl1[2, 2] + 52*CHl1[3, 3] - 446*CHl3[1, 1] - 
            566*CHl3[2, 2] + 36*CHl3[3, 3] - 52*CHq1[1, 1] - 52*CHq1[2, 2] + 
            28*CHq1[3, 3] + 108*CHq3[1, 1] + 108*CHq3[2, 2] + 28*CHq3[3, 3] - 
            104*CHu[1, 1] - 104*CHu[2, 2])) + 96*MW2^7*MZ2*
         (8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
          8*CHe[2, 2] + 8*CHe[3, 3] + 62*CHl1[1, 1] + 14*CHl1[2, 2] + 
          8*CHl1[3, 3] - 315*CHl3[1, 1] - 51*CHl3[2, 2] + 8*CHl3[3, 3] - 
          8*CHq1[1, 1] - 8*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] + 
          24*CHq3[2, 2] + 8*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2]) + 
        MW2^2*MZ2^5*(3*MH2*(5*CHl3[1, 1] + CHl3[2, 2]) + 
          MZ2*(-48*CHd[1, 1] - 48*CHd[2, 2] - 48*CHd[3, 3] - 48*CHe[1, 1] - 
            48*CHe[2, 2] - 48*CHe[3, 3] + 3732*CHl1[1, 1] - 12*CHl1[2, 2] - 
            48*CHl1[3, 3] + 229*CHl3[1, 1] + 6177*CHl3[2, 2] + 
            48*CHq1[1, 1] + 48*CHq1[2, 2] + 24*CHq1[3, 3] + 24*CHq3[3, 3] + 
            96*CHu[1, 1] + 96*CHu[2, 2]))))/(2304*(2*MW2 - MZ2)^3*
       (4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MT2*(128*MW2^4*(7*CHl3[1, 1] - CHl3[2, 2]) + 
          MZ2^4*(35*CHl3[1, 1] + 7*CHl3[2, 2] + 132*CHq1[3, 3] - 
            132*CHq3[3, 3] - 12*CHu[3, 3]) + 2*MW2^2*MZ2^2*
           (989*CHl3[1, 1] + 165*CHl3[2, 2] + 456*CHq1[3, 3] - 
            456*CHq3[3, 3] + 168*CHu[3, 3]) - MW2*MZ2^3*(637*CHl3[1, 1] + 
            205*CHl3[2, 2] + 48*(13*CHq1[3, 3] - 13*CHq3[3, 3] + 
              CHu[3, 3])) - 32*MW2^3*MZ2*(71*CHl3[1, 1] - CHl3[2, 2] + 
            12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))) + 
        MZ2*(64*MW2^4*(7*CHl3[1, 1] - CHl3[2, 2]) - 16*MW2^3*MZ2*
           (71*CHl3[1, 1] - CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + 
              CHu[3, 3])) + MZ2^4*(85*CHl3[1, 1] + 17*CHl3[2, 2] + 
            12*(CHq1[3, 3] - CHq3[3, 3] + 4*CHu[3, 3])) - 
          MW2*MZ2^3*(467*CHl3[1, 1] + 35*CHl3[2, 2] + 
            48*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 5*CHu[3, 3])) + 
          2*MW2^2*MZ2^2*(535*CHl3[1, 1] + 15*CHl3[2, 2] + 
            24*(5*CHq1[3, 3] - 5*CHq3[3, 3] + 8*CHu[3, 3])))))/
      (1152*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MT2]*(32*MW2^3*MZ2^3*SW2^2*
         (2*MW2^2*(7*CHl3[1, 1] - CHl3[2, 2]) + MW2*MZ2*(-15*CHl3[1, 1] + 
            CHl3[2, 2]) + MZ2^2*(5*CHl3[1, 1] + CHl3[2, 2])) - 
        9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(MW2*(CHl3[1, 1] + 9*CHl3[2, 2] - 
            8*CHq3[3, 3]) - MZ2*(CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHq3[3, 3])) + 
        MT2*MW2^2*(128*MW2^5*(7*CHl3[1, 1] - CHl3[2, 2]) + 
          MZ2^5*(-187*CHl3[1, 1] - 23*CHl3[2, 2] + 36*CHq3[3, 3]) + 
          2*MW2*MZ2^4*(503*CHl3[1, 1] - 3*(CHl3[2, 2] - 4*CHq1[3, 3] + 
              58*CHq3[3, 3] - 16*CHu[3, 3])) + 2*MW2^3*MZ2^2*
           (1803*CHl3[1, 1] + 67*CHl3[2, 2] + 240*CHq1[3, 3] - 
            600*CHq3[3, 3] + 384*CHu[3, 3]) - 32*MW2^4*MZ2*
           (85*CHl3[1, 1] - 3*CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + 
              CHu[3, 3])) - MW2^2*MZ2^3*(2565*CHl3[1, 1] + 37*CHl3[2, 2] + 
            96*(2*CHq1[3, 3] - 11*CHq3[3, 3] + 5*CHu[3, 3]))) + 
        MT2^2*MW2*(-128*MW2^5*(7*CHl3[1, 1] - CHl3[2, 2]) + 
          18*MZ2^5*(5*CHl3[1, 1] + CHl3[2, 2]) - MW2*MZ2^4*
           (521*CHl3[1, 1] + 61*CHl3[2, 2] + 24*CHq1[3, 3] - 132*CHq3[3, 3] + 
            96*CHu[3, 3]) - 2*MW2^3*MZ2^2*(1241*CHl3[1, 1] + 129*CHl3[2, 2] + 
            240*CHq1[3, 3] - 456*CHq3[3, 3] + 384*CHu[3, 3]) + 
          32*MW2^4*MZ2*(71*CHl3[1, 1] - CHl3[2, 2] + 
            12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
          MW2^2*MZ2^3*(1501*CHl3[1, 1] + 205*CHl3[2, 2] + 
            48*(4*CHq1[3, 3] - 13*CHq3[3, 3] + 10*CHu[3, 3])))))/
      (1152*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
     (MW2*(3*MH2^4*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (12*MW2*MZ2^2*(4*CHl3[1, 1] + 7*CHl3[2, 2]) - 
          MZ2^3*(11*CHl3[1, 1] + 15*CHl3[2, 2]) - 3*MW2^2*MZ2*
           (29*CHl3[1, 1] + 61*CHl3[2, 2]) + 2*MW2^3*(29*CHl3[1, 1] + 
            69*CHl3[2, 2])) + MH2^3*
         (MW2*(13824*MW2^8*(5*CHl3[1, 1] + CHl3[2, 2]) - 
            144*MZ2^8*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) + 
            3*MW2*MZ2^7*(1776*CHl1[1, 1] + 241*CHl3[1, 1] + 2397*CHl3[2, 
                2]) - 64*MW2^7*MZ2*((-1453 + 336*Pi^2)*CHl3[1, 1] + 
              (1555 - 48*Pi^2)*CHl3[2, 2]) - MW2^2*MZ2^6*(192*CHd[1, 1] + 
              192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 
              192*CHe[3, 3] + 15600*CHl1[1, 1] + 192*CHl1[2, 2] + 
              192*CHl1[3, 3] + 23289*CHl3[1, 1] - 960*Pi^2*CHl3[1, 1] + 
              31817*CHl3[2, 2] - 192*Pi^2*CHl3[2, 2] - 192*CHq1[1, 1] - 
              192*CHq1[2, 2] - 48*CHq1[3, 3] + 720*CHq3[3, 3] - 
              384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3]) - 
            8*MW2^6*MZ2^2*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 
              384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] - 
              3648*CHl1[1, 1] + 384*CHl1[2, 2] + 384*CHl1[3, 3] + 
              104057*CHl3[1, 1] - 7968*Pi^2*CHl3[1, 1] - 24511*CHl3[2, 2] + 
              480*Pi^2*CHl3[2, 2] + 384*CHl3[3, 3] - 384*CHq1[1, 1] - 
              384*CHq1[2, 2] + 768*CHq1[3, 3] + 1152*CHq3[1, 1] + 
              1152*CHq3[2, 2] + 3456*CHq3[3, 3] - 768*CHu[1, 1] - 
              768*CHu[2, 2] + 384*CHu[3, 3]) + MW2^3*MZ2^5*(1728*CHd[1, 1] + 
              1728*CHd[2, 2] + 1728*CHd[3, 3] + 1728*CHe[1, 1] + 
              1728*CHe[2, 2] + 1728*CHe[3, 3] + 8352*CHl1[1, 1] + 
              1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 219527*CHl3[1, 1] - 
              9984*Pi^2*CHl3[1, 1] + 77395*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 
                2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 7488*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 1728*CHu[3, 3]) + 
            2*MW2^5*MZ2^3*(3456*CHd[1, 1] + 3456*CHd[2, 2] + 3456*CHd[3, 3] + 
              3456*CHe[1, 1] + 3456*CHe[2, 2] + 3456*CHe[3, 3] - 
              31680*CHl1[1, 1] + 3456*CHl1[2, 2] + 3456*CHl1[3, 3] + 
              622633*CHl3[1, 1] - 36096*Pi^2*CHl3[1, 1] - 39743*CHl3[2, 2] - 
              768*Pi^2*CHl3[2, 2] + 1920*CHl3[3, 3] - 3456*CHq1[1, 1] - 
              3456*CHq1[2, 2] + 3456*CHq1[3, 3] + 5760*CHq3[1, 1] + 
              5760*CHq3[2, 2] + 23040*CHq3[3, 3] - 6912*CHu[1, 1] - 
              6912*CHu[2, 2] + 3456*CHu[3, 3]) - MW2^4*MZ2^4*
             (5376*CHd[1, 1] + 5376*CHd[2, 2] + 5376*CHd[3, 3] + 
              5376*CHe[1, 1] + 5376*CHe[2, 2] + 5376*CHe[3, 3] - 
              36672*CHl1[1, 1] + 5376*CHl1[2, 2] + 5376*CHl1[3, 3] + 
              778819*CHl3[1, 1] - 38976*Pi^2*CHl3[1, 1] + 70211*CHl3[2, 2] - 
              3648*Pi^2*CHl3[2, 2] + 1536*CHl3[3, 3] - 5376*CHq1[1, 1] - 
              5376*CHq1[2, 2] + 2112*CHq1[3, 3] + 4608*CHq3[1, 1] + 
              4608*CHq3[2, 2] + 28224*CHq3[3, 3] - 10752*CHu[1, 1] - 
              10752*CHu[2, 2] + 5376*CHu[3, 3])) + 
          MT2*(144*MZ2^8*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
            1536*MW2^8*(73*CHl3[1, 1] + 5*CHl3[2, 2]) - 3*MW2*MZ2^7*
             (1776*CHl1[1, 1] + 241*CHl3[1, 1] + 2397*CHl3[2, 2]) - 
            2*MW2^5*MZ2^3*(3456*CHd[1, 1] + 3456*CHd[2, 2] + 3456*CHd[3, 3] + 
              3456*CHe[1, 1] + 3456*CHe[2, 2] + 3456*CHe[3, 3] - 
              31680*CHl1[1, 1] + 3456*CHl1[2, 2] + 3456*CHl1[3, 3] + 
              564967*CHl3[1, 1] - 36096*Pi^2*CHl3[1, 1] - 52529*CHl3[2, 2] - 
              768*Pi^2*CHl3[2, 2] + 1920*CHl3[3, 3] - 3456*CHq1[1, 1] - 
              3456*CHq1[2, 2] - 4032*CHq1[3, 3] + 5760*CHq3[1, 1] + 
              5760*CHq3[2, 2] + 30960*CHq3[3, 3] - 6912*CHu[1, 1] - 
              6912*CHu[2, 2] - 12672*CHu[3, 3]) + MW2^4*MZ2^4*
             (5376*CHd[1, 1] + 5376*CHd[2, 2] + 5376*CHd[3, 3] + 
              5376*CHe[1, 1] + 5376*CHe[2, 2] + 5376*CHe[3, 3] - 
              36672*CHl1[1, 1] + 5376*CHl1[2, 2] + 5376*CHl1[3, 3] + 
              724945*CHl3[1, 1] - 38976*Pi^2*CHl3[1, 1] + 51377*CHl3[2, 2] - 
              3648*Pi^2*CHl3[2, 2] + 1536*CHl3[3, 3] - 5376*CHq1[1, 1] - 
              5376*CHq1[2, 2] - 1344*CHq1[3, 3] + 4608*CHq3[1, 1] + 
              4608*CHq3[2, 2] + 29088*CHq3[3, 3] - 10752*CHu[1, 1] - 
              10752*CHu[2, 2] - 4992*CHu[3, 3]) + 8*MW2^6*MZ2^2*
             (384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 384*CHe[1, 1] + 
              384*CHe[2, 2] + 384*CHe[3, 3] - 3648*CHl1[1, 1] + 
              384*CHl1[2, 2] + 384*CHl1[3, 3] + 85163*CHl3[1, 1] - 
              7968*Pi^2*CHl3[1, 1] - 26173*CHl3[2, 2] + 480*Pi^2*CHl3[2, 2] + 
              384*CHl3[3, 3] - 384*CHq1[1, 1] - 384*CHq1[2, 2] - 
              2688*CHq1[3, 3] + 1152*CHq3[1, 1] + 1152*CHq3[2, 2] + 
              7344*CHq3[3, 3] - 768*CHu[1, 1] - 768*CHu[2, 2] - 
              4800*CHu[3, 3]) + MW2^2*MZ2^6*(192*CHd[1, 1] + 192*CHd[2, 2] + 
              192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              15600*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] + 
              21939*CHl3[1, 1] - 960*Pi^2*CHl3[1, 1] + 31115*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
              48*CHq1[3, 3] + 504*CHq3[3, 3] - 384*CHu[1, 1] - 
              384*CHu[2, 2] + 192*CHu[3, 3]) - MW2^3*MZ2^5*(1728*CHd[1, 1] + 
              1728*CHd[2, 2] + 1728*CHd[3, 3] + 1728*CHe[1, 1] + 
              1728*CHe[2, 2] + 1728*CHe[3, 3] + 8352*CHl1[1, 1] + 
              1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 205931*CHl3[1, 1] - 
              9984*Pi^2*CHl3[1, 1] + 71263*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 
                2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 
              288*CHq1[3, 3] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              6264*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              576*CHu[3, 3]) + 64*MW2^7*MZ2*((419 + 336*Pi^2)*CHl3[1, 1] + 
              (1507 - 48*Pi^2)*CHl3[2, 2] + 288*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3]))) + 6*MT2^2*MW2*(4*MW2 - MZ2)*
           (256*MW2^5*(7*CHl3[1, 1] - CHl3[2, 2]) - 
            9*MZ2^5*(9*CHl3[1, 1] - 3*CHl3[2, 2] + 4*CHq3[3, 3]) + 
            2*MW2*MZ2^4*(323*CHl3[1, 1] - 83*CHl3[2, 2] + 24*CHq1[3, 3] + 
              30*CHq3[3, 3] + 96*CHu[3, 3]) + 2*MW2^3*MZ2^2*
             (2293*CHl3[1, 1] - 3*CHl3[2, 2] + 480*CHq1[3, 3] - 
              552*CHq3[3, 3] + 768*CHu[3, 3]) - 64*MW2^4*MZ2*
             (71*CHl3[1, 1] - CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-2363*CHl3[1, 1] + 
              229*CHl3[2, 2] - 192*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 
                5*CHu[3, 3])))) - 16*MW2^3*
         (MW2*(13824*MW2^8*(5*CHl3[1, 1] + CHl3[2, 2]) - 
            144*MZ2^8*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) + 
            3*MW2*MZ2^7*(1776*CHl1[1, 1] + 241*CHl3[1, 1] + 2397*CHl3[2, 
                2]) - 64*MW2^7*MZ2*((-1453 + 336*Pi^2)*CHl3[1, 1] + 
              (1555 - 48*Pi^2)*CHl3[2, 2]) - 2*MW2^2*MZ2^6*(96*CHd[1, 1] + 
              96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 
              96*CHe[3, 3] + 7800*CHl1[1, 1] + 96*CHl1[2, 2] + 
              96*CHl1[3, 3] + 11775*CHl3[1, 1] - 480*Pi^2*CHl3[1, 1] + 
              16021*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 96*CHq1[1, 1] - 
              96*CHq1[2, 2] - 24*CHq1[3, 3] + 360*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) - 
            32*MW2^6*MZ2^2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] - 912*CHl1[1, 1] + 
              96*CHl1[2, 2] + 96*CHl1[3, 3] + 26273*CHl3[1, 1] - 
              1992*Pi^2*CHl3[1, 1] - 5743*CHl3[2, 2] + 120*Pi^2*CHl3[2, 2] + 
              96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] + 
              192*CHq1[3, 3] + 288*CHq3[1, 1] + 288*CHq3[2, 2] + 
              864*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2] + 
              96*CHu[3, 3]) - 4*MW2^4*MZ2^4*(1344*CHd[1, 1] + 
              1344*CHd[2, 2] + 1344*CHd[3, 3] + 1344*CHe[1, 1] + 
              1344*CHe[2, 2] + 1344*CHe[3, 3] - 9168*CHl1[1, 1] + 
              1344*CHl1[2, 2] + 1344*CHl1[3, 3] + 196903*CHl3[1, 1] - 
              9744*Pi^2*CHl3[1, 1] + 20075*CHl3[2, 2] - 912*Pi^2*CHl3[2, 2] + 
              384*CHl3[3, 3] - 1344*CHq1[1, 1] - 1344*CHq1[2, 2] + 
              528*CHq1[3, 3] + 1152*CHq3[1, 1] + 1152*CHq3[2, 2] + 
              7056*CHq3[3, 3] - 2688*CHu[1, 1] - 2688*CHu[2, 2] + 
              1344*CHu[3, 3]) + MW2^3*MZ2^5*(1728*CHd[1, 1] + 
              1728*CHd[2, 2] + 1728*CHd[3, 3] + 1728*CHe[1, 1] + 
              1728*CHe[2, 2] + 1728*CHe[3, 3] + 8352*CHl1[1, 1] + 
              1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 222011*CHl3[1, 1] - 
              9984*Pi^2*CHl3[1, 1] + 79843*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 
                2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 7488*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 1728*CHu[3, 3]) + 
            4*MW2^5*MZ2^3*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] - 
              15840*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              314867*CHl3[1, 1] - 18048*Pi^2*CHl3[1, 1] - 15205*CHl3[2, 2] - 
              384*Pi^2*CHl3[2, 2] + 960*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] + 1728*CHq1[3, 3] + 2880*CHq3[1, 1] + 
              2880*CHq3[2, 2] + 11520*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3])) + 
          MT2*(144*MZ2^8*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
            1536*MW2^8*(73*CHl3[1, 1] + 5*CHl3[2, 2]) - 3*MW2*MZ2^7*
             (1776*CHl1[1, 1] + 241*CHl3[1, 1] + 2397*CHl3[2, 2]) - 
            8*MW2^5*MZ2^3*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 
              864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] - 
              7920*CHl1[1, 1] + 864*CHl1[2, 2] + 864*CHl1[3, 3] + 
              143017*CHl3[1, 1] - 9024*Pi^2*CHl3[1, 1] - 10799*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] + 480*CHl3[3, 3] - 864*CHq1[1, 1] - 
              864*CHq1[2, 2] - 1008*CHq1[3, 3] + 1440*CHq3[1, 1] + 
              1440*CHq3[2, 2] + 7740*CHq3[3, 3] - 1728*CHu[1, 1] - 
              1728*CHu[2, 2] - 3168*CHu[3, 3]) + 2*MW2^4*MZ2^4*
             (2688*CHd[1, 1] + 2688*CHd[2, 2] + 2688*CHd[3, 3] + 
              2688*CHe[1, 1] + 2688*CHe[2, 2] + 2688*CHe[3, 3] - 
              18336*CHl1[1, 1] + 2688*CHl1[2, 2] + 2688*CHl1[3, 3] + 
              366869*CHl3[1, 1] - 19488*Pi^2*CHl3[1, 1] + 30733*CHl3[2, 2] - 
              1824*Pi^2*CHl3[2, 2] + 768*CHl3[3, 3] - 2688*CHq1[1, 1] - 
              2688*CHq1[2, 2] - 672*CHq1[3, 3] + 2304*CHq3[1, 1] + 
              2304*CHq3[2, 2] + 14544*CHq3[3, 3] - 5376*CHu[1, 1] - 
              5376*CHu[2, 2] - 2496*CHu[3, 3]) + 16*MW2^6*MZ2^2*
             (192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 
              192*CHe[2, 2] + 192*CHe[3, 3] - 1824*CHl1[1, 1] + 
              192*CHl1[2, 2] + 192*CHl1[3, 3] + 43099*CHl3[1, 1] - 
              3984*Pi^2*CHl3[1, 1] - 12317*CHl3[2, 2] + 240*Pi^2*CHl3[2, 2] + 
              192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
              1344*CHq1[3, 3] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              3672*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] - 
              2400*CHu[3, 3]) + 4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 
              48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
              3900*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] + 
              5550*CHl3[1, 1] - 240*Pi^2*CHl3[1, 1] + 7835*CHl3[2, 2] - 
              48*Pi^2*CHl3[2, 2] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 
              12*CHq1[3, 3] + 126*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 
              48*CHu[3, 3]) - MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 
              1728*CHd[3, 3] + 1728*CHe[1, 1] + 1728*CHe[2, 2] + 
              1728*CHe[3, 3] + 8352*CHl1[1, 1] + 1728*CHl1[2, 2] + 
              1728*CHl1[3, 3] + 208415*CHl3[1, 1] - 9984*Pi^2*CHl3[1, 1] + 
              73711*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 
              1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 288*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 6264*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 576*CHu[3, 3]) + 
            64*MW2^7*MZ2*((419 + 336*Pi^2)*CHl3[1, 1] + (1507 - 48*Pi^2)*CHl3[
                2, 2] + 288*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(7*CHl3[1, 1] - CHl3[2, 2]) - 
            9*MZ2^5*(9*CHl3[1, 1] - 3*CHl3[2, 2] + 4*CHq3[3, 3]) + 
            2*MW2*MZ2^4*(323*CHl3[1, 1] - 83*CHl3[2, 2] + 24*CHq1[3, 3] + 
              30*CHq3[3, 3] + 96*CHu[3, 3]) + 2*MW2^3*MZ2^2*
             (2293*CHl3[1, 1] - 3*CHl3[2, 2] + 480*CHq1[3, 3] - 
              552*CHq3[3, 3] + 768*CHu[3, 3]) - 64*MW2^4*MZ2*
             (71*CHl3[1, 1] - CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-2363*CHl3[1, 1] + 
              229*CHl3[2, 2] - 192*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 
                5*CHu[3, 3])))) - 9*MH2^2*MW2*
         (MW2*(13824*MW2^8*(5*CHl3[1, 1] + CHl3[2, 2]) - 
            144*MZ2^8*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) + 
            3*MW2*MZ2^7*(1776*CHl1[1, 1] + 241*CHl3[1, 1] + 2397*CHl3[2, 
                2]) - 64*MW2^7*MZ2*((-1453 + 336*Pi^2)*CHl3[1, 1] + 
              (1555 - 48*Pi^2)*CHl3[2, 2]) - 2*MW2^2*MZ2^6*(96*CHd[1, 1] + 
              96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 
              96*CHe[3, 3] + 7800*CHl1[1, 1] + 96*CHl1[2, 2] + 
              96*CHl1[3, 3] + 11767*CHl3[1, 1] - 480*Pi^2*CHl3[1, 1] + 
              16037*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 96*CHq1[1, 1] - 
              96*CHq1[2, 2] - 24*CHq1[3, 3] + 360*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) - 
            32*MW2^6*MZ2^2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] - 912*CHl1[1, 1] + 
              96*CHl1[2, 2] + 96*CHl1[3, 3] + 26179*CHl3[1, 1] - 
              1992*Pi^2*CHl3[1, 1] - 5837*CHl3[2, 2] + 120*Pi^2*CHl3[2, 2] + 
              96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] + 
              192*CHq1[3, 3] + 288*CHq3[1, 1] + 288*CHq3[2, 2] + 
              864*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2] + 
              96*CHu[3, 3]) + 12*MW2^5*MZ2^3*(576*CHd[1, 1] + 576*CHd[2, 2] + 
              576*CHd[3, 3] + 576*CHe[1, 1] + 576*CHe[2, 2] + 576*CHe[3, 3] - 
              5280*CHl1[1, 1] + 576*CHl1[2, 2] + 576*CHl1[3, 3] + 
              104565*CHl3[1, 1] - 6016*Pi^2*CHl3[1, 1] - 5395*CHl3[2, 2] - 
              128*Pi^2*CHl3[2, 2] + 320*CHl3[3, 3] - 576*CHq1[1, 1] - 
              576*CHq1[2, 2] + 576*CHq1[3, 3] + 960*CHq3[1, 1] + 
              960*CHq3[2, 2] + 3840*CHq3[3, 3] - 1152*CHu[1, 1] - 
              1152*CHu[2, 2] + 576*CHu[3, 3]) - 4*MW2^4*MZ2^4*
             (1344*CHd[1, 1] + 1344*CHd[2, 2] + 1344*CHd[3, 3] + 
              1344*CHe[1, 1] + 1344*CHe[2, 2] + 1344*CHe[3, 3] - 
              9168*CHl1[1, 1] + 1344*CHl1[2, 2] + 1344*CHl1[3, 3] + 
              196345*CHl3[1, 1] - 9744*Pi^2*CHl3[1, 1] + 19757*CHl3[2, 2] - 
              912*Pi^2*CHl3[2, 2] + 384*CHl3[3, 3] - 1344*CHq1[1, 1] - 
              1344*CHq1[2, 2] + 528*CHq1[3, 3] + 1152*CHq3[1, 1] + 
              1152*CHq3[2, 2] + 7056*CHq3[3, 3] - 2688*CHu[1, 1] - 
              2688*CHu[2, 2] + 1344*CHu[3, 3]) + MW2^3*MZ2^5*
             (1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              8352*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              221635*CHl3[1, 1] - 9984*Pi^2*CHl3[1, 1] + 79851*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              7488*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              1728*CHu[3, 3])) + MT2*(144*MZ2^8*(4*CHl1[1, 1] + CHl3[1, 1] + 
              5*CHl3[2, 2]) - 1536*MW2^8*(73*CHl3[1, 1] + 5*CHl3[2, 2]) - 
            3*MW2*MZ2^7*(1776*CHl1[1, 1] + 241*CHl3[1, 1] + 2397*CHl3[2, 
                2]) + 2*MW2^4*MZ2^4*(2688*CHd[1, 1] + 2688*CHd[2, 2] + 
              2688*CHd[3, 3] + 2688*CHe[1, 1] + 2688*CHe[2, 2] + 
              2688*CHe[3, 3] - 18336*CHl1[1, 1] + 2688*CHl1[2, 2] + 
              2688*CHl1[3, 3] + 365753*CHl3[1, 1] - 19488*Pi^2*CHl3[1, 1] + 
              30097*CHl3[2, 2] - 1824*Pi^2*CHl3[2, 2] + 768*CHl3[3, 3] - 
              2688*CHq1[1, 1] - 2688*CHq1[2, 2] - 672*CHq1[3, 3] + 
              2304*CHq3[1, 1] + 2304*CHq3[2, 2] + 14544*CHq3[3, 3] - 
              5376*CHu[1, 1] - 5376*CHu[2, 2] - 2496*CHu[3, 3]) + 
            16*MW2^6*MZ2^2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] - 
              1824*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] + 
              42911*CHl3[1, 1] - 3984*Pi^2*CHl3[1, 1] - 12505*CHl3[2, 2] + 
              240*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 192*CHq1[1, 1] - 
              192*CHq1[2, 2] - 1344*CHq1[3, 3] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 3672*CHq3[3, 3] - 384*CHu[1, 1] - 
              384*CHu[2, 2] - 2400*CHu[3, 3]) - 24*MW2^5*MZ2^3*
             (288*CHd[1, 1] + 288*CHd[2, 2] + 288*CHd[3, 3] + 288*CHe[1, 1] + 
              288*CHe[2, 2] + 288*CHe[3, 3] - 2640*CHl1[1, 1] + 
              288*CHl1[2, 2] + 288*CHl1[3, 3] + 47477*CHl3[1, 1] - 
              3008*Pi^2*CHl3[1, 1] - 3763*CHl3[2, 2] - 64*Pi^2*CHl3[2, 2] + 
              160*CHl3[3, 3] - 288*CHq1[1, 1] - 288*CHq1[2, 2] - 
              336*CHq1[3, 3] + 480*CHq3[1, 1] + 480*CHq3[2, 2] + 
              2580*CHq3[3, 3] - 576*CHu[1, 1] - 576*CHu[2, 2] - 
              1056*CHu[3, 3]) + 4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 
              48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
              3900*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] + 
              5546*CHl3[1, 1] - 240*Pi^2*CHl3[1, 1] + 7843*CHl3[2, 2] - 
              48*Pi^2*CHl3[2, 2] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 
              12*CHq1[3, 3] + 126*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 
              48*CHu[3, 3]) - MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 
              1728*CHd[3, 3] + 1728*CHe[1, 1] + 1728*CHe[2, 2] + 
              1728*CHe[3, 3] + 8352*CHl1[1, 1] + 1728*CHl1[2, 2] + 
              1728*CHl1[3, 3] + 208039*CHl3[1, 1] - 9984*Pi^2*CHl3[1, 1] + 
              73719*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 
              1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 288*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 6264*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 576*CHu[3, 3]) + 
            64*MW2^7*MZ2*((419 + 336*Pi^2)*CHl3[1, 1] + (1507 - 48*Pi^2)*CHl3[
                2, 2] + 288*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(7*CHl3[1, 1] - CHl3[2, 2]) - 
            9*MZ2^5*(9*CHl3[1, 1] - 3*CHl3[2, 2] + 4*CHq3[3, 3]) + 
            2*MW2*MZ2^4*(323*CHl3[1, 1] - 83*CHl3[2, 2] + 24*CHq1[3, 3] + 
              30*CHq3[3, 3] + 96*CHu[3, 3]) + 2*MW2^3*MZ2^2*
             (2293*CHl3[1, 1] - 3*CHl3[2, 2] + 480*CHq1[3, 3] - 
              552*CHq3[3, 3] + 768*CHu[3, 3]) - 64*MW2^4*MZ2*
             (71*CHl3[1, 1] - CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-2363*CHl3[1, 1] + 
              229*CHl3[2, 2] - 192*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 
                5*CHu[3, 3])))) + 24*MH2*MW2^2*
         (MW2*(13824*MW2^8*(5*CHl3[1, 1] + CHl3[2, 2]) - 
            144*MZ2^8*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) + 
            3*MW2*MZ2^7*(1776*CHl1[1, 1] + 241*CHl3[1, 1] + 2397*CHl3[2, 
                2]) - 64*MW2^7*MZ2*((-1453 + 336*Pi^2)*CHl3[1, 1] + 
              (1555 - 48*Pi^2)*CHl3[2, 2]) - 2*MW2^2*MZ2^6*(96*CHd[1, 1] + 
              96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 
              96*CHe[3, 3] + 7800*CHl1[1, 1] + 96*CHl1[2, 2] + 
              96*CHl1[3, 3] + 11797*CHl3[1, 1] - 480*Pi^2*CHl3[1, 1] + 
              16051*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 96*CHq1[1, 1] - 
              96*CHq1[2, 2] - 24*CHq1[3, 3] + 360*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) - 
            16*MW2^6*MZ2^2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] - 
              1824*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] + 
              52475*CHl3[1, 1] - 3984*Pi^2*CHl3[1, 1] - 11549*CHl3[2, 2] + 
              240*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 192*CHq1[1, 1] - 
              192*CHq1[2, 2] + 384*CHq1[3, 3] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 1728*CHq3[3, 3] - 384*CHu[1, 1] - 
              384*CHu[2, 2] + 192*CHu[3, 3]) + 8*MW2^5*MZ2^3*
             (864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 864*CHe[1, 1] + 
              864*CHe[2, 2] + 864*CHe[3, 3] - 7920*CHl1[1, 1] + 
              864*CHl1[2, 2] + 864*CHl1[3, 3] + 157251*CHl3[1, 1] - 
              9024*Pi^2*CHl3[1, 1] - 7733*CHl3[2, 2] - 192*Pi^2*CHl3[2, 2] + 
              480*CHl3[3, 3] - 864*CHq1[1, 1] - 864*CHq1[2, 2] + 
              864*CHq1[3, 3] + 1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 
              5760*CHq3[3, 3] - 1728*CHu[1, 1] - 1728*CHu[2, 2] + 
              864*CHu[3, 3]) + MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 
              1728*CHd[3, 3] + 1728*CHe[1, 1] + 1728*CHe[2, 2] + 
              1728*CHe[3, 3] + 8352*CHl1[1, 1] + 1728*CHl1[2, 2] + 
              1728*CHl1[3, 3] + 222205*CHl3[1, 1] - 9984*Pi^2*CHl3[1, 1] + 
              80173*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 
              1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 7488*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3]) - 2*MW2^4*MZ2^4*
             (2688*CHd[1, 1] + 2688*CHd[2, 2] + 2688*CHd[3, 3] + 
              2688*CHe[1, 1] + 2688*CHe[2, 2] + 2688*CHe[3, 3] - 
              18336*CHl1[1, 1] + 2688*CHl1[2, 2] + 2688*CHl1[3, 3] + 
              393695*CHl3[1, 1] - 19488*Pi^2*CHl3[1, 1] + 40231*CHl3[2, 2] - 
              1824*Pi^2*CHl3[2, 2] + 768*CHl3[3, 3] - 2688*CHq1[1, 1] - 
              2688*CHq1[2, 2] + 1056*CHq1[3, 3] + 2304*CHq3[1, 1] + 
              2304*CHq3[2, 2] + 14112*CHq3[3, 3] - 5376*CHu[1, 1] - 
              5376*CHu[2, 2] + 2688*CHu[3, 3])) + 
          MT2*(144*MZ2^8*(4*CHl1[1, 1] + CHl3[1, 1] + 5*CHl3[2, 2]) - 
            1536*MW2^8*(73*CHl3[1, 1] + 5*CHl3[2, 2]) - 3*MW2*MZ2^7*
             (1776*CHl1[1, 1] + 241*CHl3[1, 1] + 2397*CHl3[2, 2]) - 
            4*MW2^5*MZ2^3*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] - 
              15840*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              285669*CHl3[1, 1] - 18048*Pi^2*CHl3[1, 1] - 21859*CHl3[2, 2] - 
              384*Pi^2*CHl3[2, 2] + 960*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] - 2016*CHq1[3, 3] + 2880*CHq3[1, 1] + 
              2880*CHq3[2, 2] + 15480*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] - 6336*CHu[3, 3]) + 4*MW2^4*MZ2^4*
             (1344*CHd[1, 1] + 1344*CHd[2, 2] + 1344*CHd[3, 3] + 
              1344*CHe[1, 1] + 1344*CHe[2, 2] + 1344*CHe[3, 3] - 
              9168*CHl1[1, 1] + 1344*CHl1[2, 2] + 1344*CHl1[3, 3] + 
              183379*CHl3[1, 1] - 9744*Pi^2*CHl3[1, 1] + 15407*CHl3[2, 2] - 
              912*Pi^2*CHl3[2, 2] + 384*CHl3[3, 3] - 1344*CHq1[1, 1] - 
              1344*CHq1[2, 2] - 336*CHq1[3, 3] + 1152*CHq3[1, 1] + 
              1152*CHq3[2, 2] + 7272*CHq3[3, 3] - 2688*CHu[1, 1] - 
              2688*CHu[2, 2] - 1248*CHu[3, 3]) + 64*MW2^6*MZ2^2*
             (48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 48*CHe[1, 1] + 
              48*CHe[2, 2] + 48*CHe[3, 3] - 456*CHl1[1, 1] + 48*CHl1[2, 2] + 
              48*CHl1[3, 3] + 10757*CHl3[1, 1] - 996*Pi^2*CHl3[1, 1] - 
              3095*CHl3[2, 2] + 60*Pi^2*CHl3[2, 2] + 48*CHl3[3, 3] - 
              48*CHq1[1, 1] - 48*CHq1[2, 2] - 336*CHq1[3, 3] + 
              144*CHq3[1, 1] + 144*CHq3[2, 2] + 918*CHq3[3, 3] - 
              96*CHu[1, 1] - 96*CHu[2, 2] - 600*CHu[3, 3]) + 
            4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
              48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 3900*CHl1[1, 1] + 
              48*CHl1[2, 2] + 48*CHl1[3, 3] + 5561*CHl3[1, 1] - 
              240*Pi^2*CHl3[1, 1] + 7850*CHl3[2, 2] - 48*Pi^2*CHl3[2, 2] - 
              48*CHq1[1, 1] - 48*CHq1[2, 2] - 12*CHq1[3, 3] + 
              126*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3]) - 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              8352*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              208609*CHl3[1, 1] - 9984*Pi^2*CHl3[1, 1] + 74041*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] - 288*CHq1[3, 3] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 6264*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 576*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((419 + 336*Pi^2)*CHl3[1, 1] + (1507 - 48*Pi^2)*CHl3[2, 2] + 
              288*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(7*CHl3[1, 1] - CHl3[2, 2]) - 
            9*MZ2^5*(9*CHl3[1, 1] - 3*CHl3[2, 2] + 4*CHq3[3, 3]) + 
            2*MW2*MZ2^4*(323*CHl3[1, 1] - 83*CHl3[2, 2] + 24*CHq1[3, 3] + 
              30*CHq3[3, 3] + 96*CHu[3, 3]) + 2*MW2^3*MZ2^2*
             (2293*CHl3[1, 1] - 3*CHl3[2, 2] + 480*CHq1[3, 3] - 
              552*CHq3[3, 3] + 768*CHu[3, 3]) - 64*MW2^4*MZ2*
             (71*CHl3[1, 1] - CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-2363*CHl3[1, 1] + 
              229*CHl3[2, 2] - 192*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 
                5*CHu[3, 3]))))))/(13824*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*
       (-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3))/VMU^2)*
  Class[7] + Class[8]*(((MW*MW2*(MW2 + MZ2))/(24*(2*MW2 - MZ2)*Pi) + 
     ((MW2*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(184*MW2^4 - 290*MW2^3*MZ2 + 
            173*MW2^2*MZ2^2 - 48*MW2*MZ2^3 + 5*MZ2^4) - 
          24*MH2*MW2^2*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 
              7371*MW2*MZ2^7 + 720*MZ2^8 + 2*MW2^4*MZ2^4*(37951 - 
                1824*Pi^2) + 2*MW2^2*MZ2^6*(16649 - 96*Pi^2) - 
              64*MW2^7*MZ2*(-1555 + 48*Pi^2) + 24*MW2^5*MZ2^3*(3007 + 
                64*Pi^2) + 16*MW2^6*MZ2^2*(-11869 + 240*Pi^2) + 
              3*MW2^3*MZ2^5*(-27167 + 512*Pi^2)) + 
            MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + 3*MW2^3*MZ2^5*(
                25375 - 512*Pi^2) + 64*MW2^2*MZ2^6*(-511 + 3*Pi^2) - 
              128*MW2^6*MZ2^2*(-1601 + 30*Pi^2) + 64*MW2^7*MZ2*(-1507 + 
                48*Pi^2) - 12*MW2^5*MZ2^3*(8181 + 128*Pi^2) + 
              4*MW2^4*MZ2^4*(-14591 + 912*Pi^2))) + 
          16*MW2^3*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 
              7371*MW2*MZ2^7 + 720*MZ2^8 + 4*MW2^4*MZ2^4*(18935 - 912*Pi^2) + 
              2*MW2^2*MZ2^6*(16619 - 96*Pi^2) - 64*MW2^7*MZ2*(-1555 + 
                48*Pi^2) + 32*MW2^6*MZ2^2*(-5903 + 120*Pi^2) + 
              12*MW2^5*MZ2^3*(5927 + 128*Pi^2) + 3*MW2^3*MZ2^5*(-27057 + 
                512*Pi^2)) + MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + 
              3*MW2^3*MZ2^5*(25265 - 512*Pi^2) + 4*MW2^2*MZ2^6*(-8161 + 
                48*Pi^2) - 80*MW2^6*MZ2^2*(-2549 + 48*Pi^2) + 
              64*MW2^7*MZ2*(-1507 + 48*Pi^2) - 24*MW2^5*MZ2^3*(4047 + 
                64*Pi^2) + 2*MW2^4*MZ2^4*(-29101 + 1824*Pi^2))) + 
          9*MH2^2*MW2*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 
              7371*MW2*MZ2^7 + 720*MZ2^8 + 4*MW2^4*MZ2^4*(18617 - 912*Pi^2) - 
              6*MW2^2*MZ2^6*(-5545 + 32*Pi^2) + 96*MW2^6*MZ2^2*(-1999 + 
                40*Pi^2) - 64*MW2^7*MZ2*(-1555 + 48*Pi^2) + 4*MW2^5*MZ2^3*(
                18761 + 384*Pi^2) + MW2^3*MZ2^5*(-81179 + 1536*Pi^2)) + 
            MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + MW2^3*MZ2^5*(
                75803 - 1536*Pi^2) + 12*MW2^2*MZ2^6*(-2723 + 16*Pi^2) + 
              64*MW2^7*MZ2*(-1507 + 48*Pi^2) - 48*MW2^6*MZ2^2*(-4311 + 
                80*Pi^2) - 8*MW2^5*MZ2^3*(12631 + 192*Pi^2) + 
              2*MW2^4*MZ2^4*(-28465 + 1824*Pi^2))) + 
          MH2^3*(-6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 200*MW2^4*MZ2^2 - 
              850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 400*MW2*MZ2^5 + 
              45*MZ2^6) + MT2*(-7680*MW2^8 - 7371*MW2*MZ2^7 + 720*MZ2^8 + 
              MW2^4*MZ2^4*(48113 - 3648*Pi^2) + MW2^2*MZ2^6*(32419 - 
                192*Pi^2) - 64*MW2^7*MZ2*(-1507 + 48*Pi^2) + 6*MW2^5*MZ2^3*(
                19299 + 256*Pi^2) + 8*MW2^6*MZ2^2*(-27029 + 480*Pi^2) + 
              3*MW2^3*MZ2^5*(-24449 + 512*Pi^2)) + 
            MW2*(13824*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + 3*MW2^3*MZ2^5*(
                26241 - 512*Pi^2) + 64*MW2^7*MZ2*(-1555 + 48*Pi^2) + 
              MW2^2*MZ2^6*(-33013 + 192*Pi^2) - 6*MW2^5*MZ2^3*(14965 + 
                256*Pi^2) - 8*MW2^6*MZ2^2*(-25151 + 480*Pi^2) + 
              MW2^4*MZ2^4*(-65651 + 3648*Pi^2)))))/(13824*MW*(MH2 - 4*MW2)^2*
         (MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
       (MW*(64*MW2^6*MZ2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2) - 
          32*MH2*MW2^5*MZ2*(112*MW2^3 - 62*MW2^2*MZ2 - 13*MW2*MZ2^2 + 
            5*MZ2^3) + MH2^4*MW2^2*(330*MW2^4 + 1573*MW2^3*MZ2 - 
            2174*MW2^2*MZ2^2 + 905*MW2*MZ2^3 - 154*MZ2^4) - 
          2*MH2^3*MW2^3*(200*MW2^4 + 1972*MW2^3*MZ2 - 2006*MW2^2*MZ2^2 + 
            603*MW2*MZ2^3 - 109*MZ2^4) + MH2^6*(10*MW2^4 + 31*MW2^3*MZ2 - 
            57*MW2^2*MZ2^2 + 29*MW2*MZ2^3 - 5*MZ2^4) + 16*MH2^2*MW2^4*
           (10*MW2^4 + 337*MW2^3*MZ2 - 236*MW2^2*MZ2^2 + 19*MW2*MZ2^3 - 
            4*MZ2^4) + MH2^5*MW2*(-100*MW2^4 - 344*MW2^3*MZ2 + 
            577*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 47*MZ2^4))*B0i[bb0, 0, 0, MH2])/
        (768*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
       (MW*(9*MT2^3*(9*MW2 - 5*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2 + 
          MT2^2*MW2^2*(-128*MW2^4 + 32*MW2^3*MZ2 + 330*MW2^2*MZ2^2 - 
            205*MW2*MZ2^3 + 7*MZ2^4) + MT2*MW2^2*(128*MW2^5 - 96*MW2^4*MZ2 - 
            206*MW2^3*MZ2^2 + 37*MW2^2*MZ2^3 + 60*MW2*MZ2^4 + 5*MZ2^5) - 
          32*MW2^3*MZ2^4*(2*MW2 + MZ2)*SW2^3)*B0i[bb0, 0, 0, MT2])/
        (1152*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MW2*(3*MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(36*MW2^3 - 65*MW2^2*MZ2 + 
            34*MW2*MZ2^2 - 5*MZ2^3) - 3*MH2^2*MW2^2*(25344*MW2^9 - 
            108768*MW2^8*MZ2 + 102904*MW2^7*MZ2^2 - 20108*MW2^6*MZ2^3 + 
            50470*MW2^5*MZ2^4 - 136907*MW2^4*MZ2^5 + 134563*MW2^3*MZ2^6 - 
            64823*MW2^2*MZ2^7 + 15081*MW2*MZ2^8 - 1320*MZ2^9) + 
          MH2^3*MW2*(23040*MW2^9 - 98880*MW2^8*MZ2 + 99736*MW2^7*MZ2^2 - 
            36758*MW2^6*MZ2^3 + 66343*MW2^5*MZ2^4 - 134738*MW2^4*MZ2^5 + 
            124621*MW2^3*MZ2^6 - 59114*MW2^2*MZ2^7 + 13710*MW2*MZ2^8 - 
            1200*MZ2^9) + 8*MH2*MW2^3*(11520*MW2^9 - 49440*MW2^8*MZ2 + 
            45992*MW2^7*MZ2^2 - 5860*MW2^6*MZ2^3 + 18680*MW2^5*MZ2^4 - 
            60142*MW2^4*MZ2^5 + 60833*MW2^3*MZ2^6 - 29458*MW2^2*MZ2^7 + 
            6855*MW2*MZ2^8 - 600*MZ2^9) - 16*MW2^4*(2304*MW2^9 - 
            9888*MW2^8*MZ2 + 9256*MW2^7*MZ2^2 - 980*MW2^6*MZ2^3 + 
            3178*MW2^5*MZ2^4 - 11633*MW2^4*MZ2^5 + 12073*MW2^3*MZ2^6 - 
            5885*MW2^2*MZ2^7 + 1371*MW2*MZ2^8 - 120*MZ2^9) + 
          MH2^4*(-2304*MW2^9 + 9888*MW2^8*MZ2 - 12592*MW2^7*MZ2^2 + 
            11114*MW2^6*MZ2^3 - 14659*MW2^5*MZ2^4 + 17582*MW2^4*MZ2^5 - 
            13456*MW2^3*MZ2^6 + 6002*MW2^2*MZ2^7 - 1371*MW2*MZ2^8 + 
            120*MZ2^9))*B0i[bb0, 0, 0, MW2])/(2304*MW*(MH2 - 4*MW2)^2*
         (MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
       (MW*(1152*MW2^8 + 2080*MW2^7*MZ2 + 8*MW2^6*(5*MH2 - 1258*MZ2)*MZ2 + 
          MW2^4*(31*MH2 - 8452*MZ2)*MZ2^3 + 4821*MW2^3*MZ2^5 + 
          425*MW2*MZ2^7 - 35*MZ2^8 - MW2^2*MZ2^5*(MH2 + 1951*MZ2) + 
          2*MW2^5*MZ2^2*(-35*MH2 + 5958*MZ2))*B0i[bb0, 0, 0, MZ2])/
        (768*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
       (MW*(MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
          MT2^3*(-9*MW2 + 5*MZ2))*B0i[bb0, MW2, 0, MT2])/
        (128*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
       (MW*(MH2 - 2*MW2)^2*(32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + 
          MH2*(-46*MW2^2 + 22*MW2*MZ2))*B0i[bb0, MW2, MH2, MW2])/
        (768*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
       (MW*(-128*MW2^5 - 680*MW2^4*MZ2 + 556*MW2^3*MZ2^2 - 154*MW2^2*MZ2^3 + 
          5*MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
        (768*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
       (MW*MW2^2*(10*MW2^2 - 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
          12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2*(-2*MW2 + MZ2)^3*
         Pi^3) + (MW*MW2^2*(MZ2*(64*MW2^4 - 16*MW2^3*MZ2 - 30*MW2^2*MZ2^2 + 
            35*MW2*MZ2^3 - 17*MZ2^4) + MT2*(128*MW2^4 - 32*MW2^3*MZ2 - 
            330*MW2^2*MZ2^2 + 205*MW2*MZ2^3 - 7*MZ2^4))*B0i[bb0, MZ2, MT2, 
          MT2])/(1152*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MW*MW2^2*(192*MW2^5 - 744*MW2^4*MZ2 - 228*MW2^3*MZ2^2 + 
          434*MW2^2*MZ2^3 - 49*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
        (768*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) + 
       (MW*MW2^3*(MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
          MZ2])/(24*(2*MW2 - MZ2)*MZ2*Pi^3) + 
       (MW*(MW2 + MZ2)*(6*MW2^3 + 11*MW2^2*MZ2 - 14*MW2*MZ2^2 + 5*MZ2^3)*
         C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
    Cll[1, 2, 2, 1] + 
   (-1/288*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(8*MW2*Cll[1, 1, 1, 1] - 
         4*MZ2*Cll[1, 1, 1, 1] + 9*MW2*Cll[1, 1, 2, 2] + 
         9*MZ2*Cll[1, 1, 2, 2] + 8*MW2*(Cll[1, 3, 3, 1] + 
           3*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2])) - 
         4*MZ2*(Cll[1, 3, 3, 1] + 3*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2]))))/
       ((2*MW2 - MZ2)*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3) + 
     (MW*MW2*(-2*MW2*MZ2*(8*Cll[1, 1, 1, 1] + 45*Cll[1, 1, 2, 2] + 
          8*(Cll[1, 3, 3, 1] - 6*Clq3[1, 1, 1, 1] - 6*Clq3[1, 1, 2, 2] + 
            3*Clq3[1, 1, 3, 3])) + 2*MW2^2*(16*Cll[1, 1, 1, 1] - 
          45*Cll[1, 1, 2, 2] + 16*(Cll[1, 3, 3, 1] - 6*Clq3[1, 1, 1, 1] - 
            6*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3])) - 
        9*MT2*MW2*(29*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3]) + 
        9*MT2*MZ2*(19*Clq3[1, 1, 3, 3] + 3*Clq3[2, 2, 3, 3])))/
      (3456*(2*MW2 - MZ2)*Pi^3) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (4*MT2*(2*MW2 - MZ2)*Clq3[1, 1, 3, 3] + 
        MW2*(-13*MW2*Clq3[1, 1, 3, 3] + 11*MZ2*Clq3[1, 1, 3, 3] + 
          3*MW2*Clq3[2, 2, 3, 3] + 3*MZ2*Clq3[2, 2, 3, 3])))/
      (192*(2*MW2 - MZ2)*Pi^3))/VMU^2) + 
 (Class[6]*((MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (MW*MZ*SW*CuB[3, 3] - MW2*CuW[3, 3]))/(16*Sqrt[2]*(2*MW2 - MZ2)*MZ2*
      Pi^3) - (MT*MW2^2*(4*MW*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(4*MW2^2 - 6*MW2*MZ2 + 3*MZ2^2)*SW*CuW[3, 3]))/
     (8*Sqrt[2]*MZ*(2*MW2 - MZ2)*MZ2*Pi^3*SW) + 
    (CW2*MT*B0i[bb0, 0, 0, MT2]*(8*MW*MW2*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(8*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*(MT2 - 4*MZ2)*MZ2 + MT2*MZ2^2)*SW*
        CuW[3, 3]))/(16*Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW)))/VMU^2


==> anc/GamWenu_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2) + 
 (-1/5184*(MW*(9*MH2^2*MW2*MZ2^2*(-MW2 + MZ2) + 
       2*MH2*(-216*MW2^5 - 63*MW2*MZ2^4 + 54*MZ2^5 + 
         3*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 9*MZ2^3) + 
         MW2^3*MZ2^2*(2401 - 144*Pi^2) + 2*MW2^4*MZ2*(-463 + 36*Pi^2) + 
         MW2^2*MZ2^3*(-1223 + 72*Pi^2)) - 4*MW2*(-432*MW2^5 - 126*MW2*MZ2^4 + 
         108*MZ2^5 + 6*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
           9*MZ2^3) + MW2^3*MZ2^2*(4793 - 288*Pi^2) + 
         4*MW2^4*MZ2*(-463 + 36*Pi^2) + MW2^2*MZ2^3*(-2437 + 144*Pi^2))))/
     ((MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
   (MW*(-24*MH2*MW2^2*MZ2 + 24*MW2^3*MZ2 - MH2^3*(MW2 + 2*MZ2) + 
      MH2^2*MW2*(4*MW2 + 11*MZ2))*B0i[bb0, 0, 0, MH2])/
    (576*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(9*MT2^2*(MW2 - 2*MZ2)*MZ2^2 + 2*MT2*MW2*(-32*MW2^3 + 40*MW2^2*MZ2 + 
        MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (864*MZ2^3*Pi^3*SW2) - (MW*(MH2^2*MW2*(MW2 - 2*MZ2)*MZ2^2 + 
      4*MW2*(-48*MW2^5 + 4*MW2^4*MZ2 + 35*MW2^3*MZ2^2 + 20*MW2^2*MZ2^3 + 
        20*MW2*MZ2^4 - 12*MZ2^5) + MH2*(48*MW2^5 - 4*MW2^4*MZ2 - 
        36*MW2^3*MZ2^2 - 15*MW2^2*MZ2^3 - 20*MW2*MZ2^4 + 12*MZ2^5))*
     B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(60*MW2^4 + 20*MW2^3*MZ2 + MW2^2*(MH2 - 87*MZ2)*MZ2 + 42*MW2*MZ2^3 - 
      10*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(576*MZ2^2*Pi^3*SW2) + 
   (MW*(MT2^2*(MW2 - 2*MZ2) + MT2*MW2*(MW2 - 2*MZ2) + 2*MW2^2*(2*MW2 - MZ2))*
     B0i[bb0, MW2, 0, MT2])/(96*MZ2*Pi^3*SW2) - 
   (MW*(4*MH2*MW2^2*(MW2 - 8*MZ2) + MH2^3*(MW2 - 2*MZ2) + 
      12*MW2^3*(MW2 + 3*MZ2) + MH2^2*MW2*(-5*MW2 + 13*MZ2))*
     B0i[bb0, MW2, MH2, MW2])/(576*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
   (MW*(12*MW2^4 + 16*MW2^3*MZ2 + 95*MW2^2*MZ2^2 - 22*MW2*MZ2^3 - 2*MZ2^4)*
     B0i[bb0, MW2, MW2, MZ2])/(576*MZ2^2*Pi^3*SW2) - 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (576*MZ2^2*Pi^3*SW2) - (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (864*MZ2^3*Pi^3*SW2) - (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 
      16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW2) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VALPHA^4 + (((CWw*MW2^3*(-24*MW2 + 19*MZ2))/(48*MZ2*Pi^3) - 
    (CWw*MW2^3*(4*MW2^2 - 8*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (8*MZ2^2*Pi^3*SW2) - (CWw*MW2^2*(-2*MW2 + MZ2)^2*B0i[bb0, 0, 0, MZ2])/
     (8*MZ2*Pi^3*SW2) - (CWw*MW2^2*(2*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
      B0i[bb0, MW2, MW2, MZ2])/(8*MZ2*Pi^3*SW2) - 
    (CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2^2*Pi^3*SW2) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/
  VALPHA^3 + (-((CHD*MW*MW2^2)/(24*MW2*Pi - 24*MZ2*Pi)) + 
   ((MW2*(-4*CHbox*MW2*(3*MH2^2 - 14*MH2*MW2 + 44*MW2^2)*MZ2^3*SW2^2 + 
        CHD*(4*MW2*(83*MW2^2*MZ2^3 + 84*MW2*MZ2^4 - 36*MZ2^5 + 
            12*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 9*MZ2^2) + 
            MW2^4*MZ2*(971 - 96*Pi^2) + 48*MW2^5*(-10 + Pi^2) + 
            2*MW2^3*MZ2^2*(-293 + 24*Pi^2)) - 2*MH2*(43*MW2^2*MZ2^3 + 
            42*MW2*MZ2^4 - 18*MZ2^5 + 6*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 
              9*MZ2^2) + MW2^4*MZ2*(478 - 48*Pi^2) + 24*MW2^5*(-10 + Pi^2) + 
            MW2^3*MZ2^2*(-287 + 24*Pi^2)) + 3*MH2^2*MW2*MZ2^3*SW2^2)))/
      (3456*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) - 
     (MW*(CHD*MZ2*(MH2^3*(7*MW2 - 2*MZ2) + 24*MW2^3*(-3*MW2 + MZ2) + 
          MH2^2*MW2*(-25*MW2 + 11*MZ2) - 24*MH2*MW2^2*MZ2*SW2) - 
        4*CHbox*(24*MW2^3*MZ2*(-MW2 + MZ2) + MH2^3*(MW2^2 + MW2*MZ2 - 
            2*MZ2^2) + MH2^2*MW2*(-4*MW2^2 - 7*MW2*MZ2 + 11*MZ2^2) - 
          24*MH2*MW2^2*MZ2^2*SW2))*B0i[bb0, 0, 0, MH2])/
      (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (CHD*MT2*MW*MW2*(8*MW2^3 - 6*MT2*MW2*MZ2 - 8*MW2^2*MZ2 + 9*MT2*MZ2^2)*
       B0i[bb0, 0, 0, MT2])/(288*MZ2^3*Pi^3*SW2^2) + 
     (MW2*(CHD*(MH2^2*MW2*MZ2*(-5*MW2^2 + 9*MW2*MZ2 - 2*MZ2^2) + 
          4*MW2*(120*MW2^5 + 35*MW2^4*MZ2 - 163*MW2^3*MZ2^2 - 
            46*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 12*MZ2^5) + 
          MH2*(-120*MW2^5 - 24*MW2^4*MZ2 + 139*MW2^3*MZ2^2 + 51*MW2^2*MZ2^3 - 
            28*MW2*MZ2^4 + 12*MZ2^5)) - 4*CHbox*MW2*
         (-3*MH2*MW2*(MW2 - 3*MZ2) + MH2^2*(MW2 - 2*MZ2) + 
          8*MW2^2*(MW2 - 2*MZ2))*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
      (1152*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) + 
     (MW*(CHD*(-60*MW2^5 - 92*MW2^4*MZ2 + 83*MW2^3*MZ2^2 + 2*MW2*MZ2^4 - 
          14*MZ2^5 + MW2^2*MZ2^2*(-2*MH2 + 31*MZ2)) - 
        4*CHbox*MW2^2*(MH2 - 2*MZ2)*MZ2^2*SW2)*B0i[bb0, 0, 0, MZ2])/
      (1152*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2*(2*MW2^3 + MT2^2*(2*MW2 - 3*MZ2) + MT2*MW2*(2*MW2 - 3*MZ2))*
       B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2) + 
     (MW*(4*CHbox*(MH2^2*MW2*(-5*MW2^2 + 18*MW2*MZ2 - 13*MZ2^2) + 
          12*MW2^3*(MW2^2 + 2*MW2*MZ2 - 3*MZ2^2) + 
          MH2^3*(MW2^2 - 3*MW2*MZ2 + 2*MZ2^2) + 4*MH2*MW2^2*
           (MW2^2 - 9*MW2*MZ2 + 8*MZ2^2)) + 
        CHD*(MH2^3*(-5*MW2^2 + 9*MW2*MZ2 - 2*MZ2^2) + 
          12*MW2^3*(5*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) - 4*MH2*MW2^2*
           (17*MW2^2 - 39*MW2*MZ2 + 8*MZ2^2) + MH2^2*MW2*
           (31*MW2^2 - 60*MW2*MZ2 + 13*MZ2^2)))*B0i[bb0, MW2, MH2, MW2])/
      (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2^2) + 
     (CHD*MW*(84*MW2^5 + 12*MW2^4*MZ2 - 279*MW2^3*MZ2^2 - 43*MW2^2*MZ2^3 + 
        26*MW2*MZ2^4 + 2*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (1152*MZ2^3*Pi^3*SW2^2) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (-(CHD*MZ2) - 2*CHbox*MZ2*SW2)*B0i[bb0, MZ2, MH2, MZ2])/
      (576*MZ2^3*Pi^3*SW2^2) - (CHD*MW*MW2^3*(8*MT2*MW2 - 11*MT2*MZ2 + 
        4*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/(288*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2])/(24*MZ2^2*Pi^3*SW2) + (CHD*MW*(MW2 + MZ2)^2*
       (4*MW2^2 - 3*MW2*MZ2 + MZ2^2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (96*MZ2*Pi^3*SW2))/VALPHA^2)*Class[3] + 
 ((CHWB*MW2^2)/(6*MZ*Pi*SW) + 
   (-1/864*(MW2*(-36*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*MZ2^2*SW*SW2 + 
         CHWB*(12*MH2^2*MW2*MZ2^2*SW2 + MH2*(4*MW2^4 + 56*MT2*MW2*
              (2*MW2^2 - MW2*MZ2 - MZ2^2) - 36*MZ2^4*(-2 + SW2) + 
             MW2*MZ2^3*(-73 + 63*SW2) + MW2^3*MZ2*(116 + 529*SW2 - 48*Pi^2*
                SW2) + 4*MW2^2*MZ2^2*(-23 - 139*SW2 + 12*Pi^2*SW2)) + 
           4*MW2*(-4*MW2^4 - 56*MT2*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2) + 
             MW2*MZ2^3*(73 - 63*SW2) + 36*MZ2^4*(-2 + SW2) + 
             2*MW2^2*MZ2^2*(31 + 278*SW2 - 24*Pi^2*SW2) + 
             MW2^3*MZ2*(-86 - 529*SW2 + 48*Pi^2*SW2)))))/
       ((MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CW2*(-24*MW*MZ*(CHB*MH2*(MH2 - 4*MW2)*MW2 - 
          CHW*(4*MW2^2*MZ2 + MH2^2*(MW2 + MZ2) - 4*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(-8*MH2^2*MW2*(2*MW2 - 7*MZ2) + 96*MW2^3*MZ2 - 
          MH2^3*(2*MW2 + 11*MZ2) - 96*MH2*MW2^2*MZ2*SW2))*
       B0i[bb0, 0, 0, MH2])/(576*(MH2 - 4*MW2)*MZ*Pi^3*SW) - 
     (CHWB*MT2*MW2*(-112*MW2^3 + 164*MW2^2*MZ2 + 4*MW2*(18*MT2 - 13*MZ2)*
         MZ2 - 99*MT2*MZ2^2)*B0i[bb0, 0, 0, MT2])/(864*MZ*MZ2^2*Pi^3*SW*
       SW2) - (MW2*(24*CHW*MW*MW2*MZ*MZ2*(-2*MW2^2 + MH2*MZ2 - 2*MW2*MZ2)*
         SW + CHWB*(MH2^2*MW2*(8*MW2 - 11*MZ2)*MZ2 - 
          4*MW2*(672*MW2^4 + 2*MW2^2*MZ2^2*(23 - 158*SW2) - 
            24*MZ2^4*(-2 + SW2) + 40*MW2^3*MZ2*(-19 + 10*SW2) - 
            3*MW2*MZ2^3*(21 + 20*SW2)) + MH2*(672*MW2^4 + 2*MW2^2*MZ2^2*
             (39 - 158*SW2) - 24*MZ2^4*(-2 + SW2) + 20*MW2^3*MZ2*
             (-39 + 20*SW2) - 3*MW2*MZ2^3*(21 + 20*SW2))))*
       B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2*(-72*MW*MW2*MZ*MZ2*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(720*MW2^4 + MW2*MZ2^2*(3*MH2 + 16*MZ2*(68 - 27*SW2)) + 
          9*MZ2^4*(-19 + 24*SW2) + 8*MW2^3*MZ2*(61 + 45*SW2) - 
          2*MW2^2*MZ2*(-3*MH2 + 950*MZ2 + 72*MZ2*SW2)))*B0i[bb0, 0, 0, MZ2])/
      (1728*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*CW2*(2*MW2^2*(-4*MW2 + MZ2) + MT2^2*(-8*MW2 + 11*MZ2) + 
        MT2*MW2*(-8*MW2 + 11*MZ2))*B0i[bb0, MW2, 0, MT2])/
      (96*MZ*Pi^3*SW*SW2) - 
     (CW2*(CHWB*(4*MH2*MW2^2*(32*MW2 - 53*MZ2) + MH2^3*(8*MW2 - 11*MZ2) - 
          144*MW2^3*(MW2 - 2*MZ2) + MH2^2*(-52*MW2^2 + 76*MW2*MZ2)) + 
        24*CHW*MW*MZ*(MH2^2*MZ2 + 2*MW2^2*(3*MW2 + MZ2) - 
          2*MH2*MW2*(MW2 + 2*MZ2))*SW)*B0i[bb0, MW2, MH2, MW2])/
      (576*(MH2 - 4*MW2)*MZ*Pi^3*SW*SW2) - 
     (CHWB*MW2*(-336*MW2^4 + 3*MZ2^4*(3 - 16*SW2) - 
        56*MW2^3*MZ2*(-2 + 3*SW2) + 4*MW2^2*MZ2^2*(190 + 3*SW2) + 
        4*MW2*MZ2^3*(-62 + 51*SW2))*B0i[bb0, MW2, MW2, MZ2])/
      (576*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2^2*(CHWB*(MH2^2*(2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 8*MW2*MZ2 - 
            MZ2^2) + 12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + MZ2^2)) - 
        24*MW*MZ*(MH2 - 2*MZ2)*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*
       B0i[bb0, MZ2, MH2, MZ2])/(576*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(MT2*(112*MW2^2 - 146*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
      (864*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(-224*MW2^3 - 112*MW2^2*MZ2 + 38*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(576*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CHWB*MW2^3*(4*MW2^2 + 3*MZ2^2*SW2 + 2*MW2*MZ2*(4 + SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ*MZ2*Pi^3*SW) + 
     (CHWB*MW2*(MW2 + MZ2)^2*(4*MW2 + MZ2*(-2 + SW2))*C0i[cc0, MW2, 0, 0, 0, 
        0, MZ2])/(24*MZ*Pi^3*SW))/VALPHA^2)*Class[4] + 
 ((MW*MW2*CHl3[1, 1])/(6*Pi) + 
   ((MW*(-2*MH2^3 + 11*MH2^2*MW2 - 24*MH2*MW2^2 + 24*MW2^3)*
       B0i[bb0, 0, 0, MH2]*CHl3[1, 1])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*(2*MH2^3 - 13*MH2^2*MW2 + 32*MH2*MW2^2 - 36*MW2^3)*
       B0i[bb0, MW2, MH2, MW2]*CHl3[1, 1])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*(-84*MW2^3 - 168*MW2^2*MZ2 + 19*MW2*MZ2^2 + 2*MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2]*CHl3[1, 1])/(288*MZ2*Pi^3) + 
     (MW*MW2^2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2]*CHl3[1, 1])/(12*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (MW2*(CHl1[1, 1] - 3*CHl3[1, 1]) + MZ2*(-CHl1[1, 1] + CHl3[1, 1])))/
      (24*Pi^3) - (MW2*B0i[bb0, 0, 0, MW2]*
       (-(MH2^2*MW2*MZ2^2*SW2*CHl3[1, 1]) + 
        MH2*(MW2*MZ2^3*(3*CHl1[1, 1] - 16*CHl3[1, 1]) + 12*MW2^4*CHl3[1, 1] + 
          6*MZ2^4*(-CHl1[1, 1] + CHl3[1, 1]) + 2*MW2^2*MZ2^2*
           (6*CHl1[1, 1] - 32*CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2]) - MW2^3*MZ2*(9*CHl1[1, 1] + 
            4*(-15*CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
              3*CHq3[2, 2]))) - 2*MW2*(2*MW2*MZ2^3*(3*CHl1[1, 1] - 
            16*CHl3[1, 1]) + 24*MW2^4*CHl3[1, 1] + 
          12*MZ2^4*(-CHl1[1, 1] + CHl3[1, 1]) + MW2^2*MZ2^2*
           (24*CHl1[1, 1] - 133*CHl3[1, 1] + 4*(CHl3[2, 2] + CHl3[3, 3] + 
              3*(CHq3[1, 1] + CHq3[2, 2]))) - MW2^3*MZ2*(18*CHl1[1, 1] - 
            125*CHl3[1, 1] + 8*(CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + 
                CHq3[2, 2]))))))/(144*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (MW*B0i[bb0, MW2, 0, MT2]*(2*MW2^2*(2*MW2 - MZ2)*CHq3[3, 3] + 
        MT2^2*(3*MW2*CHl3[1, 1] - 3*MZ2*CHl3[1, 1] + MW2*CHq3[3, 3] - 
          2*MZ2*CHq3[3, 3]) + MT2*MW2*(3*MW2*CHl3[1, 1] - 3*MZ2*CHl3[1, 1] + 
          MW2*CHq3[3, 3] - 2*MZ2*CHq3[3, 3])))/(48*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MZ2]*(2*MZ2^4*(6*CHl1[1, 1] - 5*CHl3[1, 1]) + 
        60*MW2^4*CHl3[1, 1] + MW2*MZ2^3*(-6*CHl1[1, 1] + 49*CHl3[1, 1]) - 
        MW2^2*MZ2^2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
          4*CHe[2, 2] + 4*CHe[3, 3] + 28*CHl1[1, 1] + 4*CHl1[2, 2] + 
          4*CHl1[3, 3] + 81*CHl3[1, 1] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
          2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
        2*MW2^3*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 
          2*CHe[2, 2] + 2*CHe[3, 3] + 11*CHl1[1, 1] + 2*CHl1[2, 2] + 
          2*CHl1[3, 3] - 7*CHl3[1, 1] + 2*CHl3[2, 2] + 2*CHl3[3, 3] - 
          2*CHq1[1, 1] - 2*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] + 
          6*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])))/
      (288*MZ2^2*Pi^3*SW2) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MZ2^2*(-CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
        8*MT2*MW2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        4*MW2*MZ2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        MT2*MZ2*(-11*CHq1[3, 3] + 11*CHq3[3, 3] + CHu[3, 3])))/
      (144*MZ2^2*Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (-6*MW2*MZ2^2*CHq3[3, 3] + 3*MT2*MZ2*(3*MW2*CHl3[1, 1] - 
          3*MZ2*CHl3[1, 1] + MW2*CHq3[3, 3] - 2*MZ2*CHq3[3, 3]) + 
        8*MW2^3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
        2*MW2^2*MZ2*(CHq1[3, 3] - 7*CHq3[3, 3] + 4*CHu[3, 3])))/
      (144*MZ2^2*Pi^3*SW2) - (MW2*(3*MH2^2*MW2*MZ2*(-MW2 + MZ2)*CHl3[1, 1] + 
        4*MW2*(36*MZ2^4*(CHl1[1, 1] - CHl3[1, 1]) - 48*MW2^4*(-4 + Pi^2)*
           CHl3[1, 1] + 3*MW2*MZ2^2*(MZ2*(-3*CHl1[1, 1] + 26*CHl3[1, 1]) + 
            6*MT2*(3*CHl3[1, 1] + CHq3[3, 3])) + 2*MW2^2*MZ2*
           (MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
              4*CHe[2, 2] + 4*CHe[3, 3] - 41*CHl1[1, 1] + 4*CHl1[2, 2] + 
              4*CHl1[3, 3] + 258*CHl3[1, 1] - 24*Pi^2*CHl3[1, 1] + 
              2*CHl3[2, 2] + 2*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
              CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 21*CHq3[3, 3] - 
              8*CHu[1, 1] - 8*CHu[2, 2] + 4*CHu[3, 3]) - 
            3*MT2*(9*CHl3[1, 1] + 2*CHq1[3, 3] - 5*CHq3[3, 3] + 
              8*CHu[3, 3])) - MW2^3*(-48*MT2*(CHq1[3, 3] - CHq3[3, 3] + 
              CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
              8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] - 55*CHl1[1, 1] + 
              8*CHl1[2, 2] + 8*CHl1[3, 3] + 750*CHl3[1, 1] - 96*Pi^2*CHl3[1, 
                1] + 4*CHl3[2, 2] + 4*CHl3[3, 3] - 8*CHq1[1, 1] - 
              8*CHq1[2, 2] + 16*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 
              60*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]))) + 
        MH2*(48*MW2^4*(-4 + Pi^2)*CHl3[1, 1] + 36*MZ2^4*(-CHl1[1, 1] + 
            CHl3[1, 1]) + 3*MW2*MZ2^2*(MZ2*(3*CHl1[1, 1] - 26*CHl3[1, 1]) - 
            6*MT2*(3*CHl3[1, 1] + CHq3[3, 3])) - MW2^2*MZ2*
           (-6*MT2*(9*CHl3[1, 1] + 2*CHq1[3, 3] - 5*CHq3[3, 3] + 
              8*CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
              8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] - 82*CHl1[1, 1] + 
              8*CHl1[2, 2] + 8*CHl1[3, 3] + 519*CHl3[1, 1] - 48*Pi^2*CHl3[1, 
                1] + 4*CHl3[2, 2] + 4*CHl3[3, 3] - 8*CHq1[1, 1] - 
              8*CHq1[2, 2] - 2*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 
              42*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3])) + 
          MW2^3*(-48*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
              8*CHe[2, 2] + 8*CHe[3, 3] - 55*CHl1[1, 1] + 8*CHl1[2, 2] + 
              8*CHl1[3, 3] + 753*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 
              4*CHl3[2, 2] + 4*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 
              16*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 60*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3])))))/
      (864*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2))/VALPHA^2)*Class[7] + 
 Class[8]*((((MW*MW2^2)/(216*Pi^3) - (MW*MW2^2*B0i[bb0, 0, 0, MW2])/
       (72*Pi^3))*Cll[1, 2, 2, 1])/VALPHA^2 + 
   (-1/72*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(Cll[1, 1, 1, 1] + Cll[1, 3, 3, 1] + 
         3*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2])))/Pi^3 - 
     (MT2*MW*(MT2 - 2*MW2)*B0i[bb0, 0, 0, MT2]*Clq3[1, 1, 3, 3])/(48*Pi^3) + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/
      (48*Pi^3) + (MW*MW2*(-9*MT2*Clq3[1, 1, 3, 3] + 
        MW2*(Cll[1, 1, 1, 1] + Cll[1, 3, 3, 1] - 6*Clq3[1, 1, 1, 1] - 
          6*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3])))/(216*Pi^3))/VALPHA^2) + 
 (Class[6]*(-1/8*(CW2*MT*(2*MW2^2 - MT2*MZ2 - MW2*MZ2)*B0i[bb0, MW2, 0, MT2]*
       CuW[3, 3])/(Sqrt[2]*Pi^3*SW2) + 
    (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (-(MW*MZ2*SW2*CuB[3, 3]) + MW2*MZ*SW*CuW[3, 3]))/
     (24*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*SW2) + 
    (MT*MW2^2*(8*MW*(-MW2 + MZ2)*CuB[3, 3] + MZ*(-8*MW2 + 5*MZ2)*SW*
        CuW[3, 3]))/(24*Sqrt[2]*MZ*MZ2*Pi^3*SW) - 
    (MT*MW2*B0i[bb0, 0, 0, MT2]*(8*MW*MW2*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(8*MW2^3 - 16*MW2^2*MZ2 + 3*MT2*MZ2^2 + 8*MW2*MZ2^2)*SW*CuW[3, 3]))/
     (24*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*SW2)))/VALPHA^2


==> anc/GamWenu_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHAEFF^2) + 
 ((MW*(-36*MH2^2*MW2*MZ2^2 + 4*MW2*(1728*MW2^4 + 2349*MW2*MZ2^3 - 459*MZ2^4 - 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) + 
        MW2^3*MZ2*(5716 - 576*Pi^2) + 4*MW2^2*MZ2^2*(-2509 + 144*Pi^2)) + 
      MH2*(-1728*MW2^4 - 2349*MW2*MZ2^3 + 459*MZ2^4 + 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) - 
        8*MW2^2*MZ2^2*(-1259 + 72*Pi^2) + 4*MW2^3*MZ2*(-1429 + 144*Pi^2))))/
    (20736*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(-48*MH2*MW2^2*MZ2 + 48*MW2^3*MZ2 - MH2^3*(MW2 + 3*MZ2) + 
      2*MH2^2*MW2*(2*MW2 + 9*MZ2))*B0i[bb0, 0, 0, MH2])/
    (1152*(MH2 - 4*MW2)*MZ2*Pi^3) + 
   (MW*(27*MT2^2*MZ2^2 + 64*MW2^2*MZ2*(-MW2 + MZ2) + 
      4*MT2*MW2*(-32*MW2^2 + 14*MW2*MZ2 + 15*MZ2^2))*B0i[bb0, 0, 0, MT2])/
    (1728*MZ2^2*Pi^3) + 
   (MW*(3*MH2^2*MW2*MZ2^2 + MH2*(72*MW2^4 + 48*MW2^3*MZ2 + 32*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 24*MZ2^4) - 4*MW2*(72*MW2^4 + 48*MW2^3*MZ2 + 
        38*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 24*MZ2^4))*B0i[bb0, 0, 0, MW2])/
    (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(108*MW2^3 + 114*MW2^2*MZ2 + MW2*(MH2 - 72*MZ2)*MZ2 + 21*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(1152*MZ2*Pi^3) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (1152*Pi^3) + (MW*MW2*(MT2*(128*MW2^2 - 56*MW2*MZ2 - 33*MZ2^2) + 
      MZ2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (1728*MZ2^2*Pi^3) - (MW*MW2*(72*MW2^3 + 132*MW2^2*MZ2 + 26*MW2*MZ2^2 + 
      MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) - 
   (MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (48*MZ2^2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3) - 
   (CW2*MW*(MW2 + MZ2)^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3) + 
   (MW*(8*MW2^3 - 2*MW2^2*MZ2 - 7*MW2*MZ2^2 + 3*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/VALPHAEFF^4 + 
 ((-1/192*(CWw*MW2^2*(96*MW2^2 - 75*MW2*MZ2 + MZ2^2))/(MZ2*Pi^3) + 
    (CWw*MW2^3*(7*MW2 - 8*MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^3) + 
    (CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*(-14*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (32*MZ2*Pi^3) + (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
    (CWw*MW2^4*(MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^3))*
   Class[1])/VALPHAEFF^3 + (-1/48*(CHD*MW*MW2)/Pi + 
   ((MW2*(32*CHbox*(MH2 - 4*MW2)*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (3*MH2^2 + 4*MW2*(9*MW2 - 2*MZ2) + 2*MH2*(-6*MW2 + MZ2)) + 
        CHD*(48*MH2^3*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2 + 
          16*MW2^2*(288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MT2*(-6912*MW2^5 + 10363*MW2*MZ2^4 - 1323*MZ2^5 + 
              12*MW2^3*MZ2^2*(3133 - 80*Pi^2) + 48*MW2^4*MZ2*(-421 + 
                16*Pi^2) + 4*MW2^2*MZ2^3*(-7321 + 48*Pi^2)) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 - 48*MW2^4*MZ2*(
                -397 + 16*Pi^2) - 4*MW2^2*MZ2^3*(-7465 + 48*Pi^2) + 
              12*MW2^3*MZ2^2*(-3301 + 80*Pi^2))) + 
          MH2^2*(288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MT2*(-6912*MW2^5 + 10363*MW2*MZ2^4 - 1323*MZ2^5 - 
              60*MW2^3*MZ2^2*(-601 + 16*Pi^2) + 48*MW2^4*MZ2*(-421 + 
                16*Pi^2) + 4*MW2^2*MZ2^3*(-7225 + 48*Pi^2)) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 - 48*MW2^4*MZ2*(
                -397 + 16*Pi^2) - 4*MW2^2*MZ2^3*(-7369 + 48*Pi^2) + 
              12*MW2^3*MZ2^2*(-3173 + 80*Pi^2))) - 8*MH2*MW2*
           (288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 + 2*MW2^2*MZ2^3*(
                14891 - 96*Pi^2) + 60*MW2^3*MZ2^2*(-655 + 16*Pi^2) - 
              48*MW2^4*MZ2*(-397 + 16*Pi^2)) + MT2*(-6912*MW2^5 + 
              10363*MW2*MZ2^4 - 1323*MZ2^5 + 12*MW2^3*MZ2^2*(3107 - 
                80*Pi^2) + 48*MW2^4*MZ2*(-421 + 16*Pi^2) + 2*MW2^2*MZ2^3*(
                -14603 + 96*Pi^2))))))/(27648*MW*(MH2 - 4*MW2)^2*(-MT2 + MW2)*
       (4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW*(8*CHbox*(MH2 - 4*MW2)*(48*MH2*MW2^2*MZ2 - 48*MW2^3*MZ2 + 
          MH2^3*(MW2 + 3*MZ2) - 2*MH2^2*MW2*(2*MW2 + 9*MZ2)) + 
        CHD*(-576*MW2^4*MZ2 + MH2^4*(MW2 + 9*MZ2) + 16*MH2^2*MW2^2*
           (MW2 + 12*MZ2) - 2*MH2^3*MW2*(4*MW2 + 39*MZ2)))*
       B0i[bb0, 0, 0, MH2])/(4608*(MH2 - 4*MW2)^2*MZ2*Pi^3) + 
     (CHD*MT2*MW*(15*MT2^2*MZ2 + 8*MW2^2*(-MW2 + MZ2) + 
        MT2*MW2*(8*MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(768*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(8*CHbox*MW2*(MH2^3 - 8*MH2^2*MW2 + 24*MH2*MW2^2 - 
          32*MW2^3)*(4*MW2 - MZ2)*MZ2^2 + 
        CHD*(3*MH2^3*MW2*(4*MW2 - MZ2)*MZ2^2 + 8*MH2*MW2*
           (352*MW2^5 + 200*MW2^4*MZ2 - 116*MW2^3*MZ2^2 - 35*MW2^2*MZ2^3 + 
            121*MW2*MZ2^4 - 24*MZ2^5) - 16*MW2^2*(352*MW2^5 + 200*MW2^4*MZ2 - 
            128*MW2^3*MZ2^2 - 32*MW2^2*MZ2^3 + 121*MW2*MZ2^4 - 24*MZ2^5) + 
          MH2^2*(-352*MW2^5 - 200*MW2^4*MZ2 + 48*MW2^3*MZ2^2 + 
            52*MW2^2*MZ2^3 - 121*MW2*MZ2^4 + 24*MZ2^5)))*B0i[bb0, 0, 0, MW2])/
      (1536*MW*(MH2 - 4*MW2)^2*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW*(8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(-4*MW2 + MZ2) + 
        CHD*(48*MW2^4 - 852*MW2^3*MZ2 + MW2*(MH2 - 476*MZ2)*MZ2^2 + 
          51*MZ2^4 + MW2^2*(-4*MH2*MZ2 + 974*MZ2^2)))*B0i[bb0, 0, 0, MZ2])/
      (4608*(4*MW2 - MZ2)*MZ2*Pi^3) - (CHD*MW*(5*MT2^3 + MT2*MW2^2 + 2*MW2^3)*
       B0i[bb0, MW2, 0, MT2])/(256*(MT2 - MW2)*Pi^3) + 
     (MW*(MH2 - 2*MW2)^2*(CHD*(3*MH2^2 - 10*MH2*MW2 - 16*MW2^2) + 
        8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (1536*(MH2 - 4*MW2)^2*Pi^3) - 
     (CHD*MW*(64*MW2^4 + 408*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
        7*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox + CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(4608*Pi^3) + 
     (CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3) + 
     (CHD*MW*MW2*(88*MW2^3 + 92*MW2^2*MZ2 + 30*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(1536*MZ2^2*Pi^3) - 
     (CHD*MW*MW2^3*(MW2 - 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (48*MZ2*Pi^3) + (CHD*MW*MW2^3*(MW2^2 + 5*MW2*MZ2 + 10*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(192*MZ2^2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(2*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*Pi^3) + 
     (CHD*CW2*MW*(MW2 + MZ2)^2*(MW2 + 3*MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (384*Pi^3) + (CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(64*Pi^3))/VALPHAEFF^2)*Class[3] + 
 (-1/24*(CHWB*MW2*MZ*(-2 + 3*SW2))/(Pi*SW) + 
   (-1/13824*(-576*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(6*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (15*MW2 + MZ2 + 3*MZ2*SW2) + 16*MW2^3*
           (4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(264*MW2^2 + 
              MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3191 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(
                -19151 + 38202*SW2 - 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(
                61199 - 160212*SW2 + 768*Pi^2*(-6 + 7*SW2)) - 
              8*MW2^4*MZ2^3*(1684 - 17391*SW2 + 24*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(10897 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 6*MW2^2*MZ2^5*(6431 - 
                12704*SW2 + 32*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(-62615 + 
                159888*SW2 - 768*Pi^2*(-6 + 7*SW2)) + 4*MW2^4*MZ2^3*(3383 - 
                35322*SW2 + 48*Pi^2*(-36 + 35*SW2)))) + 
          9*MH2^2*MW2*(4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3295 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 6*MW2^2*MZ2^5*(
                -6361 + 12710*SW2 - 32*Pi^2*(-4 + 5*SW2)) + 3*MW2^3*MZ2^4*(
                20069 - 53164*SW2 + 256*Pi^2*(-6 + 7*SW2)) - 8*MW2^4*MZ2^3*(
                1421 - 17319*SW2 + 24*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(11209 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19225 - 
                38040*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 3*MW2^3*MZ2^4*(-20541 + 
                53056*SW2 - 256*Pi^2*(-6 + 7*SW2)) + 4*MW2^4*MZ2^3*(2857 - 
                35178*SW2 + 48*Pi^2*(-36 + 35*SW2)))) + 
          MH2^3*(-4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MT2*(6912*MW2^7 + 16464*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 4*MW2^5*MZ2^2*(
                -11707 - 10392*SW2 + 192*Pi^2*(-4 + 3*SW2)) + 
              6*MW2^2*MZ2^5*(-6416 + 12665*SW2 - 32*Pi^2*(-4 + 5*SW2)) + 
              MW2^3*MZ2^4*(61355 - 158718*SW2 + 768*Pi^2*(-6 + 7*SW2)) + 
              2*MW2^4*MZ2^3*(-4561 + 70176*SW2 - 96*Pi^2*(-36 + 35*SW2))) + 
            MW2*(-6912*MW2^7 - 12240*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 12*MW2^5*MZ2^2*(3461 + 
                3272*SW2 - 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19106 - 
                38085*SW2 + 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(-59939 + 
                159042*SW2 - 768*Pi^2*(-6 + 7*SW2)) + 2*MW2^4*MZ2^3*(4531 - 
                69096*SW2 + 96*Pi^2*(-36 + 35*SW2)))) - 
          24*MH2*MW2^2*(4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3247 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(
                -19087 + 38139*SW2 - 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(
                60391 - 159582*SW2 + 768*Pi^2*(-6 + 7*SW2)) - 
              24*MW2^4*MZ2^3*(505 - 5776*SW2 + 8*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(11065 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19229 - 
                38049*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 12*MW2^4*MZ2^3*(1015 - 
                11732*SW2 + 16*Pi^2*(-36 + 35*SW2)) + MW2^3*MZ2^4*(
                -768*Pi^2*(-6 + 7*SW2) + 19*(-3253 + 8382*SW2))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(4*MW2 - MZ2)*MZ2^3*Pi^3*
        SW*SW2) + ((-24*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*
         (CHB*MH2*(MH2 - 4*MW2)*(3*MW2 - MZ2) + CHW*(-16*MW2^2*MZ2 - 
            3*MH2^2*(MW2 + MZ2) + 12*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(192*MW2^6*MZ2^2*(-4 + 5*SW2) - MH2^6*(3*MW2^2 + 
            2*MW2*MZ2*(7 - 3*SW2) + 3*MZ2^2*(1 + 4*SW2)) + 
          2*MH2^5*MW2*(-21*MW2^2 + MW2*MZ2*(79 - 30*SW2) + 
            6*MZ2^2*(7 + 6*SW2)) - 96*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-37 + 38*SW2)) + 3*MH2^4*MW2^2*(207*MW2^2 + 
            2*MW2*MZ2*(-104 + 33*SW2) + MZ2^2*(-251 + 50*SW2)) + 
          8*MH2^2*MW2^4*(354*MW2^2 + MW2*MZ2*(35 + 12*SW2) + 
            3*MZ2^2*(-227 + 197*SW2)) - 2*MH2^3*MW2^3*(1128*MW2^2 + 
            2*MW2*MZ2*(-203 + 60*SW2) + 3*MZ2^2*(-502 + 321*SW2))))*
       B0i[bb0, 0, 0, MH2])/(2304*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*MZ2*Pi^3*
       SW) + (CHWB*MT2*(27*MT2^2*MZ2*(3*MW2 + MZ2 + 4*MZ2*SW2) + 
        2*MW2^2*(132*MW2^2 - MW2*MZ2*(41 + 72*SW2) + 
          MZ2^2*(-103 + 153*SW2)) + MT2*MW2*(-264*MW2^2 + 
          MZ2^2*(179 - 198*SW2) + MW2*(MZ2 + 144*MZ2*SW2)))*
       B0i[bb0, 0, 0, MT2])/(3456*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-48*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(3*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + MZ2 + 
             4*MZ2*SW2) + 16*MW2^4*(864*MW2^8 + MW2^3*MZ2^5*(3595 - 2118*
                SW2) + 12*MW2^5*MZ2^3*(1219 - 336*SW2) + 24*MW2^7*MZ2*
              (23 - 24*SW2) + 24*MZ2^8*(4 + SW2) - 3*MW2*MZ2^7*
              (225 + 52*SW2) + 16*MW2^6*MZ2^2*(-502 + 123*SW2) + 
             3*MW2^2*MZ2^6*(269 + 150*SW2) + 3*MW2^4*MZ2^4*(-3945 + 1516*
                SW2)) + MH2^4*(864*MW2^8 + MW2^3*MZ2^5*(4027 - 3162*SW2) + 
             12*MW2^5*MZ2^3*(1343 - 394*SW2) + 24*MW2^7*MZ2*(23 - 24*SW2) + 
             24*MZ2^8*(4 + SW2) - 3*MW2*MZ2^7*(225 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-538 + 123*SW2) + 3*MW2^2*MZ2^6*
              (253 + 208*SW2) + 3*MW2^4*MZ2^4*(-4377 + 2038*SW2)) - 
           8*MH2*MW2^3*(4320*MW2^8 + MW2^3*MZ2^5*(18659 - 11256*SW2) + 
             12*MW2^5*MZ2^3*(6208 - 1717*SW2) + 120*MZ2^8*(4 + SW2) - 
             120*MW2^7*MZ2*(-23 + 24*SW2) - 15*MW2*MZ2^7*(225 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-2537 + 615*SW2) + 3*MW2^2*MZ2^6*
              (1313 + 787*SW2) + 3*MW2^4*MZ2^4*(-20229 + 7913*SW2)) - 
           MH2^3*MW2*(8640*MW2^8 + MW2^3*MZ2^5*(40423 - 26760*SW2) + 
             3*MW2^5*MZ2^3*(52129 - 14680*SW2) + 240*MZ2^8*(4 + SW2) - 
             240*MW2^7*MZ2*(-23 + 24*SW2) - 30*MW2*MZ2^7*(225 + 52*SW2) + 
             20*MW2^6*MZ2^2*(-4187 + 984*SW2) + 3*MW2^2*MZ2^6*
              (2489 + 1810*SW2) + 3*MW2^4*MZ2^4*(-42969 + 17950*SW2)) + 
           3*MH2^2*MW2^2*(9504*MW2^8 + MW2^3*MZ2^5*(43469 - 27258*SW2) + 
             264*MZ2^8*(4 + SW2) - 264*MW2^7*MZ2*(-23 + 24*SW2) - 
             33*MW2*MZ2^7*(225 + 52*SW2) + 16*MW2^6*MZ2^2*(-5681 + 1353*
                SW2) + MW2^2*MZ2^6*(8329 + 5610*SW2) - 8*MW2^5*MZ2^3*
              (-21103 + 5874*SW2) + 3*MW2^4*MZ2^4*(-46311 + 18656*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(2304*(MH2 - 4*MW2)^2*Pi^3) + 
     ((72*MW*MW2*(CHB*(3*MW2 - MZ2) - CHW*(3*MW2 + MZ2)) - 
        (CHWB*(432*MW2^7 + 9*MZ2^7*(31 + 4*SW2) + 12*MW2^6*MZ2*
            (-1031 + 336*SW2) + MW2^2*MZ2^4*(27*MH2*(-3 + 4*SW2) + 
             31*MZ2*(97 + 54*SW2)) + 9*MW2^3*MZ2^3*(MH2*(9 - 18*SW2) + 
             MZ2*(381 + 226*SW2)) + MW2^4*MZ2^2*(3*MH2*(7 + 24*SW2) - 
             2*MZ2*(10867 + 522*SW2)) - MW2*MZ2^5*(3*MH2*(-5 + 6*SW2) + 
             MZ2*(1843 + 792*SW2)) - 2*MW2^5*MZ2*(18*MH2 + 
             MZ2*(-14401 + 2808*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(6912*Pi^3) - 
     (CHWB*MZ*(MT2*MW2^2*(4 - 3*SW2) + MT2^3*(4 + SW2) + 
        2*MW2^3*(-4 + 5*SW2))*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3*SW) + 
     ((-16*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*SW + 
        CHWB*(MH2 - 2*MW2)^2*MZ*(32*CW2*MW2^2 + 2*MH2*MW2*(-12 + SW2) + 
          MH2^2*(4 + SW2)))*B0i[bb0, MW2, MH2, MW2])/
      (768*(MH2 - 4*MW2)^2*Pi^3*SW) - 
     (CHWB*(128*MW2^4 + MZ2^4*(4 + SW2) - 4*MW2^2*MZ2^2*(76 + SW2) - 
        8*MW2^3*MZ2*(-68 + 7*SW2) + 2*MW2*MZ2^3*(12 + 7*SW2))*
       B0i[bb0, MW2, MW2, MZ2])/(768*MZ*(4*MW2 - MZ2)*Pi^3*SW) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-3*MW2 + MZ2) + CHW*(3*MW2 + MZ2))*
         SW + CHWB*MZ*(MH2^2*(3*MW2 + MZ2*(5 - 6*SW2)) + 
          8*MH2*(9*MW2^2 - 6*MW2*MZ2 + MZ2^2*(-4 + 3*SW2)) - 
          12*MZ2*(12*MW2^2 - 9*MW2*MZ2 + MZ2^2*(-7 + 6*SW2))))*
       B0i[bb0, MZ2, MH2, MZ2])/(2304*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(132*MW2^2 + MZ2^2*(5 + 18*SW2) - 
          MW2*MZ2*(41 + 72*SW2)) + MT2*(264*MW2^2 - MW2*MZ2*(163 + 144*SW2) + 
          MZ2^2*(-125 + 198*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (3456*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (18*MW2^2 + MW2*MZ2*(7 - 12*SW2) + 3*MZ2^2*(1 - 2*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(2304*MZ2^3*Pi^3*SW) - 
     (CHWB*MW2^3*(4*MZ2*(-2 + SW2) + MW2*(-4 + 3*SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ*Pi^3*SW) - 
     (CHWB*MW2^3*MZ*(3*MW2^3 + 2*MZ2^3*(1 - 6*SW2) + 6*MW2*MZ2^2*(1 + SW2) + 
        MW2^2*MZ2*(7 + 6*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (96*MZ2^3*Pi^3*SW) - (CHWB*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)*
       (-(MZ2*(4 + SW2)) + MW2*(-4 + 3*SW2))*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (96*Pi^3*SW) - (CHWB*MW2*MZ*(MW2 + MZ2)^2*
       (3*MW2^2 + 2*MZ2^2*(2 - 3*SW2) + MW2*MZ2*(-1 + 6*SW2))*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(192*MZ2^2*Pi^3*SW) + 
     (CHWB*MZ*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(-MW2^2 + 2*CW2*MZ2^2 + 
        MW2*(MZ2 + 2*MZ2*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (32*MZ2*Pi^3*SW))/VALPHAEFF^2)*Class[4] + 
 (-1/48*(MW*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
       2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] - 4*MW2*CHl3[1, 1] + 
         (MW2 + MZ2)*CHl3[Leff, Leff])))/(MZ2*Pi*SW2) + 
   (-1/4608*(MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
        ((10*MW2^2 - 7*MW2*MZ2 + MZ2^2)*CHe[Leff, Leff] + 
         2*MZ2*SW2*((5*MW2 - MZ2)*CHl1[Leff, Leff] - 12*MW2*CHl3[1, 1] + 
           (5*MW2 - MZ2)*CHl3[Leff, Leff])))/(MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MH2, MW2]*(3*(MH2 - 2*MW2)^2*(2*MW2 - MZ2)*
         (32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
         CHe[Leff, Leff] + 2*MZ2*SW2*(3*(MH2 - 2*MW2)^2*
           (32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
           CHl1[Leff, Leff] + 4*MW2*(-MH2^4 + 6*MH2^3*MW2 + 12*MH2^2*MW2^2 - 
            152*MH2*MW2^3 + 288*MW2^4)*CHl3[1, 1] + 3*(MH2 - 2*MW2)^2*
           (9*MH2^2*MW2 - 46*MH2*MW2^2 + 32*MW2^3 - 5*MH2^2*MZ2 + 
            22*MH2*MW2*MZ2)*CHl3[Leff, Leff])))/(4608*(MH2 - 4*MW2)^2*MW2*MZ2*
       Pi^3*SW2) - (MW*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((6*MW2^3 - 23*MW2^2*MZ2 + 8*MW2*MZ2^2 + MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MW2^2 - 12*MW2*MZ2 - MZ2^2)*CHl1[Leff, Leff] + 
          12*MW2*(-MW2 + MZ2)*CHl3[1, 1] + (9*MW2^2 - 4*MW2*MZ2 - MZ2^2)*
           CHl3[Leff, Leff])))/(384*MZ2^2*Pi^3*SW2) + 
     (MW*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
       ((6*MW2^3 - 9*MW2^2*MZ2 - 4*MW2*MZ2^2 - MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((3*MW2^2 + MZ2^2)*CHl1[Leff, Leff] + 12*MW2*(-MW2 + MZ2)*
           CHl3[1, 1] + (3*MW2^2 + MZ2^2)*CHl3[Leff, Leff])))/
      (192*MW2*MZ2*Pi^3*SW2) - (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       ((2*MW2^3 + 17*MW2^2*MZ2 - 5*MW2*MZ2^2 - 2*MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl1[Leff, Leff] - 
          2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*CHl3[1, 1] + 
          (MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl3[Leff, Leff])))/
      (48*MZ2^2*Pi^3*SW2) - (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((12*MW2^4 + 16*MW2^3*MZ2 - 39*MW2^2*MZ2^2 + 24*MW2*MZ2^3 - 5*MZ2^4)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((6*MW2^3 + 11*MW2^2*MZ2 - 
            14*MW2*MZ2^2 + 5*MZ2^3)*CHl1[Leff, Leff] + 4*MW2*(MW2 + MZ2)*
           (MW2*CHl1[1, 1] - MZ2*CHl1[1, 1] - 3*MW2*CHl3[1, 1] + 
            MZ2*CHl3[1, 1]) + (6*MW2^3 + 11*MW2^2*MZ2 - 14*MW2*MZ2^2 + 
            5*MZ2^3)*CHl3[Leff, Leff])))/(192*MW2*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, MZ2, MW2, MW2]*((336*MW2^5 - 944*MW2^4*MZ2 - 
          800*MW2^3*MZ2^2 + 380*MW2^2*MZ2^3 + 101*MW2*MZ2^4 + 3*MZ2^5)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((168*MW2^4 - 388*MW2^3*MZ2 - 
            594*MW2^2*MZ2^2 - 107*MW2*MZ2^3 - 3*MZ2^4)*CHl1[Leff, Leff] + 
          12*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
           CHl3[1, 1] + (72*MW2^4 - 596*MW2^3*MZ2 - 634*MW2^2*MZ2^2 - 
            31*MW2*MZ2^3 + MZ2^4)*CHl3[Leff, Leff])))/(4608*MZ2^3*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(-3*(256*MW2^6 + 1232*MW2^5*MZ2 - 
          1792*MW2^4*MZ2^2 + 864*MW2^3*MZ2^3 - 164*MW2^2*MZ2^4 - 
          5*MW2*MZ2^5 + 5*MZ2^6)*CHe[Leff, Leff] - 
        2*MZ2*SW2*(3*(128*MW2^5 + 680*MW2^4*MZ2 - 556*MW2^3*MZ2^2 + 
            154*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 5*MZ2^5)*CHl1[Leff, Leff] - 
          4*MW2*(96*MW2^4 + 504*MW2^3*MZ2 - 92*MW2^2*MZ2^2 - 14*MW2*MZ2^3 + 
            MZ2^4)*CHl3[1, 1] + 3*(128*MW2^5 + 680*MW2^4*MZ2 - 
            556*MW2^3*MZ2^2 + 154*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 5*MZ2^5)*
           CHl3[Leff, Leff])))/(4608*MW2*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MH2]*((-192*MW2^4*MZ2*(6*MW2^2 - MW2*MZ2 - MZ2^2) + 
          96*MH2*MW2^3*MZ2*(22*MW2^2 - 13*MW2*MZ2 + MZ2^2) - 
          16*MH2^2*MW2^2*(10*MW2^3 + 83*MW2^2*MZ2 - 74*MW2*MZ2^2 + 
            15*MZ2^3) - MH2^4*(10*MW2^3 + 47*MW2^2*MZ2 - 56*MW2*MZ2^2 + 
            15*MZ2^3) + 2*MH2^3*MW2*(40*MW2^3 + 206*MW2^2*MZ2 - 
            227*MW2*MZ2^2 + 57*MZ2^3))*CHe[Leff, Leff] - 
        2*MZ2*SW2*((-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 192*MW2^4*MZ2*
             (3*MW2 + MZ2) - 2*MH2^3*MW2*(20*MW2^2 + 113*MW2*MZ2 - 
              57*MZ2^2) + MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 15*MZ2^2) + 
            16*MH2^2*MW2^2*(5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*
           CHl1[Leff, Leff] - 4*(MH2 - 4*MW2)*MW2*(48*MH2*MW2^2*MZ2 - 
            48*MW2^3*MZ2 + MH2^3*(3*MW2 + MZ2) - 2*MH2^2*MW2*(6*MW2 + 5*MZ2))*
           CHl3[1, 1] + (-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 
            192*MW2^4*MZ2*(3*MW2 + MZ2) - 2*MH2^3*MW2*(20*MW2^2 + 
              113*MW2*MZ2 - 57*MZ2^2) + MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 
              15*MZ2^2) + 16*MH2^2*MW2^2*(5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*
           CHl3[Leff, Leff])))/(4608*(MH2 - 4*MW2)^2*MW2*MZ2^2*Pi^3*SW2) - 
     (MW*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((10*MW2^4 - 5*MW2^3*MZ2 - 38*MW2^2*MZ2^2 - MW2*MZ2^3 + 10*MZ2^4)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((5*MW2^3 - 19*MW2*MZ2^2 - 10*MZ2^3)*
           CHl1[Leff, Leff] + MZ2*SW2*(12*MW2*(MW2 + 2*MZ2)*CHl3[1, 1] - 
            (9*MW2^2 + 21*MW2*MZ2 + 10*MZ2^2)*CHl3[Leff, Leff]))))/
      (192*MZ2^3*Pi^3*SW2) - (B0i[bb0, 0, 0, MW2]*
       ((2*MW2 - MZ2)*(3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
          MH2^2*(-672*MW2^6 + 1096*MW2^5*MZ2 + 864*MW2^4*MZ2^2 + 
            1112*MW2^3*MZ2^3 - 1221*MW2^2*MZ2^4 + 729*MW2*MZ2^5 - 
            120*MZ2^6) - 16*MW2^2*(672*MW2^6 - 1096*MW2^5*MZ2 - 
            1536*MW2^4*MZ2^2 - 560*MW2^3*MZ2^3 + 1125*MW2^2*MZ2^4 - 
            729*MW2*MZ2^5 + 120*MZ2^6) + 8*MH2*MW2*(672*MW2^6 - 
            1096*MW2^5*MZ2 - 1428*MW2^4*MZ2^2 - 647*MW2^3*MZ2^3 + 
            1140*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
            MH2^2*(-672*MW2^6 + 1192*MW2^5*MZ2 + 1080*MW2^4*MZ2^2 + 
              1196*MW2^3*MZ2^3 - 1257*MW2^2*MZ2^4 + 729*MW2*MZ2^5 - 
              120*MZ2^6) - 16*MW2^2*(672*MW2^6 - 1192*MW2^5*MZ2 - 
              1752*MW2^4*MZ2^2 - 644*MW2^3*MZ2^3 + 1161*MW2^2*MZ2^4 - 
              729*MW2*MZ2^5 + 120*MZ2^6) + 8*MH2*MW2*(672*MW2^6 - 
              1192*MW2^5*MZ2 - 1644*MW2^4*MZ2^2 - 731*MW2^3*MZ2^3 + 
              1176*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6))*
           CHl1[Leff, Leff] + (3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 
              5*MZ2^2) + MH2^2*(-288*MW2^6 + 1544*MW2^5*MZ2 + 
              424*MW2^4*MZ2^2 + 724*MW2^3*MZ2^3 - 1105*MW2^2*MZ2^4 + 
              729*MW2*MZ2^5 - 120*MZ2^6) - 16*MW2^2*(288*MW2^6 - 
              1544*MW2^5*MZ2 - 1096*MW2^4*MZ2^2 - 172*MW2^3*MZ2^3 + 
              1009*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6) + 
            8*MH2*MW2*(288*MW2^6 - 1544*MW2^5*MZ2 - 988*MW2^4*MZ2^2 - 
              259*MW2^3*MZ2^3 + 1024*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 
              120*MZ2^6))*CHl3[Leff, Leff] - 4*(MH2 - 4*MW2)*MW2*
           (4*MW2 - MZ2)*(MH2^2*MW2*MZ2^2*CHl3[1, 1] + 
            MH2*(24*MZ2^4*(CHl1[1, 1] - CHl3[1, 1]) + 72*MW2^4*CHl3[1, 1] + 
              24*MW2^3*MZ2*CHl3[1, 1] + MW2*MZ2^3*(12*CHl1[1, 1] + 
                91*CHl3[1, 1]) - 4*MW2^2*MZ2^2*(9*CHl1[1, 1] - 
                37*CHl3[1, 1] + 3*(CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + 
                    CHq3[2, 2])))) - 4*MW2*(24*MZ2^4*(CHl1[1, 1] - 
                CHl3[1, 1]) + 72*MW2^4*CHl3[1, 1] + 24*MW2^3*MZ2*CHl3[1, 1] + 
              MW2*MZ2^3*(12*CHl1[1, 1] + 91*CHl3[1, 1]) - 2*MW2^2*MZ2^2*(
                18*CHl1[1, 1] - 73*CHl3[1, 1] + 6*(CHl3[2, 2] + CHl3[3, 3] + 
                  3*(CHq3[1, 1] + CHq3[2, 2]))))))))/(4608*MW*(MH2 - 4*MW2)^2*
       (4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - (MW*B0i[bb0, MW2, 0, MT2]*
       (-((MT2*MW2^2*(10*MW2^2 - 7*MW2*MZ2 + MZ2^2) + 
           2*MW2^3*(-6*MW2^2 + MW2*MZ2 + MZ2^2) + 
           MT2^3*(18*MW2^2 - 19*MW2*MZ2 + 5*MZ2^2))*CHe[Leff, Leff]) + 
        2*MZ2*SW2*((MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
            MT2^3*(-9*MW2 + 5*MZ2))*CHl1[Leff, Leff] + 
          (MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
            MT2^3*(-9*MW2 + 5*MZ2))*CHl3[Leff, Leff] + 
          4*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*(CHl3[1, 1] + CHq3[3, 3]))))/
      (256*(MT2 - MW2)*MW2*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MZ2]*((2*MW2 - MZ2)*(1008*MW2^5 + 2700*MW2^4*MZ2 + 
          2*MW2^3*(10*MH2 - 1267*MZ2)*MZ2 + MW2*(MH2 - 757*MZ2)*MZ2^3 + 
          105*MZ2^5 + 3*MW2^2*MZ2^2*(-3*MH2 + 518*MZ2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((912*MW2^5 + 2484*MW2^4*MZ2 + 2*MW2^3*(10*MH2 - 1309*MZ2)*
             MZ2 + MW2*(MH2 - 757*MZ2)*MZ2^3 + 105*MZ2^5 + 
            3*MW2^2*MZ2^2*(-3*MH2 + 530*MZ2))*CHl1[Leff, Leff] + 
          (1296*MW2^5 + 3348*MW2^4*MZ2 + 2*MW2^3*(10*MH2 - 1141*MZ2)*MZ2 + 
            MW2*(MH2 - 757*MZ2)*MZ2^3 + 105*MZ2^5 + 3*MW2^2*MZ2^2*
             (-3*MH2 + 482*MZ2))*CHl3[Leff, Leff] - 4*MW2*(4*MW2 - MZ2)*
           (156*MW2^3*CHl3[1, 1] + MZ2^3*(-24*CHl1[1, 1] + 23*CHl3[1, 1]) + 
            MW2*MZ2*(3*MH2*CHl3[1, 1] - 2*MZ2*(CHd[1, 1] + CHd[2, 2] + 
                CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
                7*CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 53*CHl3[1, 1] - 
                CHl3[2, 2] - CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
                2*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 2*CHq3[3, 3] - 
                2*CHu[1, 1] - 2*CHu[2, 2])) + 6*MW2^2*MZ2*(CHd[1, 1] + 
              CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
              7*CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 26*CHl3[1, 1] + 
              CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
              CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
              2*CHu[1, 1] - 2*CHu[2, 2])))))/(4608*MW2*(4*MW2 - MZ2)*MZ2^2*
       Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       ((2*MW2 - MZ2)*(9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + 
          MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 7*MZ2^2) + 
          4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + MT2*MW2*(-72*MW2^2 + 
              35*MW2*MZ2 - 7*MZ2^2) + 4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 
              5*MZ2^2))*CHl1[Leff, Leff] + (9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + 
            MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 7*MZ2^2) + 
            4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*CHl3[Leff, Leff] - 
          4*(MT2 - MW2)*MW2*(9*MT2*MZ2*(CHl3[1, 1] + CHq3[3, 3]) + 
            2*MW2*MZ2*(12*CHl3[1, 1] + CHq1[3, 3] + 8*CHq3[3, 3] - 
              2*CHu[3, 3]) - 12*MW2^2*(2*CHl3[1, 1] - CHq1[3, 3] + 
              CHq3[3, 3] - CHu[3, 3])))))/(2304*(MT2 - MW2)*MW2*MZ2^2*Pi^3*
       SW2) - (MW*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
          MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl1[Leff, Leff] + 
          (MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl3[Leff, Leff] - 
          4*MW2*(12*MT2*MW2*(2*CHl3[1, 1] - CHq1[3, 3] + CHq3[3, 3] - 
              CHu[3, 3]) + 6*MW2*MZ2*(2*CHl3[1, 1] - CHq1[3, 3] + 
              CHq3[3, 3] - CHu[3, 3]) + MZ2^2*(-3*CHl3[1, 1] - CHq1[3, 3] + 
              CHq3[3, 3] + 2*CHu[3, 3]) - MT2*MZ2*(33*CHl3[1, 1] - 
              7*CHq1[3, 3] + 7*CHq3[3, 3] + 5*CHu[3, 3])))))/
      (2304*MZ2^2*Pi^3*SW2) - 
     (-((2*MW2 - MZ2)*(48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + 
            MZ2^2) - 16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
              27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 
              423*MZ2^6 + MW2^2*MZ2^4*(12535 - 192*Pi^2) - 48*MW2^5*MZ2*(
                -639 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-9145 + 48*Pi^2) + 
              16*MW2^3*MZ2^3*(73 + 48*Pi^2)) + MT2*(6912*MW2^6 + 
              4258*MW2*MZ2^5 - 423*MZ2^6 + 48*MW2^5*MZ2*(-711 + 16*Pi^2) - 
              32*MW2^3*MZ2^3*(131 + 24*Pi^2) - 4*MW2^4*MZ2^2*(-9889 + 
                48*Pi^2) + MW2^2*MZ2^4*(-11911 + 192*Pi^2))) - 
          MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
              5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 423*MZ2^6 + 
              MW2^2*MZ2^4*(12223 - 192*Pi^2) - 48*MW2^5*MZ2*(-639 + 
                16*Pi^2) + 4*MW2^4*MZ2^2*(-9697 + 48*Pi^2) + 8*MW2^3*MZ2^3*(
                371 + 96*Pi^2)) + MT2*(6912*MW2^6 + 4258*MW2*MZ2^5 - 
              423*MZ2^6 + 4*MW2^4*MZ2^2*(10441 - 48*Pi^2) + 48*MW2^5*MZ2*(
                -711 + 16*Pi^2) - 8*MW2^3*MZ2^3*(749 + 96*Pi^2) + 
              MW2^2*MZ2^4*(-11599 + 192*Pi^2))) + 8*MH2*MW2*
           (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
              5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 423*MZ2^6 + 
              MW2^2*MZ2^4*(12493 - 192*Pi^2) - 48*MW2^5*MZ2*(-639 + 
                16*Pi^2) + 4*MW2^4*MZ2^2*(-9211 + 48*Pi^2) + 2*MW2^3*MZ2^3*(
                701 + 384*Pi^2)) + MT2*(6912*MW2^6 + 4258*MW2*MZ2^5 - 
              423*MZ2^6 + 48*MW2^5*MZ2*(-711 + 16*Pi^2) - 4*MW2^4*MZ2^2*(
                -9955 + 48*Pi^2) + MW2^2*MZ2^4*(-11869 + 192*Pi^2) - 
              2*MW2^3*MZ2^3*(2213 + 384*Pi^2))))*CHe[Leff, Leff]) - 
       2*MZ2*SW2*((48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + 
             MZ2^2) - 16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
               27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 
               423*MZ2^6 + MW2^2*MZ2^4*(4561 - 192*Pi^2) - 48*MW2^5*MZ2*
                (-651 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-6409 + 48*Pi^2) + 4*MW2^3*
                MZ2^3*(445 + 192*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 
               423*MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7153 + 48*Pi^2) + MW2^2*MZ2^4*(-3937 + 192*Pi^2) - 4*MW2^3*
                MZ2^3*(1201 + 192*Pi^2))) - 
           MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(4249 - 192*Pi^2) - 48*MW2^5*MZ2*(-651 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-6961 + 48*Pi^2) + 4*MW2^3*MZ2^3*
                (895 + 192*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7705 + 48*Pi^2) + MW2^2*MZ2^4*(-3625 + 192*Pi^2) - 4*MW2^3*
                MZ2^3*(1651 + 192*Pi^2))) + 8*MH2*MW2*
            (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(4519 - 192*Pi^2) - 48*MW2^5*MZ2*(-651 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-6475 + 48*Pi^2) + 2*MW2^3*MZ2^3*
                (1007 + 384*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7219 + 48*Pi^2) + MW2^2*MZ2^4*(-3895 + 192*Pi^2) - 2*MW2^3*
                MZ2^3*(2519 + 384*Pi^2))))*CHl1[Leff, Leff] + 
         (48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2) + 
           16*MW2^2*(-48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*
                MZ2^2 + 5*MZ2^3) + MT2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*
                MZ2^6 + MW2^2*MZ2^4*(4985 - 192*Pi^2) - 48*MW2^5*MZ2*
                (-623 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-9149 + 48*Pi^2) + 12*MW2^3*
                MZ2^3*(221 + 64*Pi^2)) + MW2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 
               423*MZ2^6 + 12*MW2^3*MZ2^3*(31 - 64*Pi^2) + 48*MW2^5*MZ2*
                (-551 + 16*Pi^2) - 4*MW2^4*MZ2^2*(-8405 + 48*Pi^2) + MW2^2*
                MZ2^4*(-5609 + 192*Pi^2))) + 8*MH2*MW2*
            (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(5567 - 192*Pi^2) - 48*MW2^5*MZ2*(-551 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-8471 + 48*Pi^2) + 6*MW2^3*MZ2^3*
                (-23 + 128*Pi^2)) + MT2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-623 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-9215 + 48*Pi^2) - 6*MW2^3*MZ2^3*(481 + 128*Pi^2) + MW2^2*
                MZ2^4*(-4943 + 192*Pi^2))) - 
           MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(5297 - 192*Pi^2) - 48*MW2^5*MZ2*(-551 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-8957 + 48*Pi^2) + 12*MW2^3*MZ2^3*
                (119 + 64*Pi^2)) + MT2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-623 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-9701 + 48*Pi^2) - 12*MW2^3*MZ2^3*(371 + 64*Pi^2) + MW2^2*
                MZ2^4*(-4673 + 192*Pi^2))))*CHl3[Leff, Leff] + 
         4*(MH2 - 4*MW2)*MW2*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2*
          (12*MH2^2*MW2*MZ2*CHl3[1, 1] + 4*MW2*(12*MW2^3*(-349 + 16*Pi^2)*
              CHl3[1, 1] + 9*MZ2^3*(16*CHl1[1, 1] + 83*CHl3[1, 1]) + 
             MW2*MZ2*(MZ2*(-8*CHd[1, 1] - 8*CHd[2, 2] - 8*CHd[3, 3] - 
                 8*CHe[1, 1] - 8*CHe[2, 2] - 8*CHe[3, 3] + 100*CHl1[1, 1] - 
                 8*CHl1[2, 2] - 8*CHl1[3, 3] - 4027*CHl3[1, 1] + 
                 8*CHl3[2, 2] + 8*CHl3[3, 3] + 8*CHq1[1, 1] + 8*CHq1[2, 2] + 
                 20*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 
                 12*CHq3[3, 3] + 16*CHu[1, 1] + 16*CHu[2, 2] - 8*CHu[3, 3]) - 
               24*MT2*(3*CHl3[1, 1] + CHq1[3, 3] - CHq3[3, 3] - 
                 2*CHu[3, 3])) + 4*MW2^2*(36*MT2*(2*CHl3[1, 1] - CHq1[3, 3] + 
                 CHq3[3, 3] - CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 
                 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] - 
                 57*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 
                 2270*CHl3[1, 1] - 48*Pi^2*CHl3[1, 1] + 6*CHl3[2, 2] + 
                 6*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 12*CHq1[3, 3] + 
                 18*CHq3[1, 1] + 18*CHq3[2, 2] + 54*CHq3[3, 3] - 
                 12*CHu[1, 1] - 12*CHu[2, 2] + 6*CHu[3, 3]))) - 
           MH2*(12*MW2^3*(-349 + 16*Pi^2)*CHl3[1, 1] + 
             9*MZ2^3*(16*CHl1[1, 1] + 83*CHl3[1, 1]) + 
             MW2*MZ2*(MZ2*(-8*CHd[1, 1] - 8*CHd[2, 2] - 8*CHd[3, 3] - 
                 8*CHe[1, 1] - 8*CHe[2, 2] - 8*CHe[3, 3] + 100*CHl1[1, 1] - 
                 8*CHl1[2, 2] - 8*CHl1[3, 3] - 4027*CHl3[1, 1] + 
                 8*CHl3[2, 2] + 8*CHl3[3, 3] + 8*CHq1[1, 1] + 8*CHq1[2, 2] + 
                 20*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 
                 12*CHq3[3, 3] + 16*CHu[1, 1] + 16*CHu[2, 2] - 8*CHu[3, 3]) - 
               24*MT2*(3*CHl3[1, 1] + CHq1[3, 3] - CHq3[3, 3] - 
                 2*CHu[3, 3])) + 4*MW2^2*(36*MT2*(2*CHl3[1, 1] - CHq1[3, 3] + 
                 CHq3[3, 3] - CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 
                 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] - 
                 57*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 
                 2273*CHl3[1, 1] - 48*Pi^2*CHl3[1, 1] + 6*CHl3[2, 2] + 
                 6*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 12*CHq1[3, 3] + 
                 18*CHq3[1, 1] + 18*CHq3[2, 2] + 54*CHq3[3, 3] - 
                 12*CHu[1, 1] - 12*CHu[2, 2] + 6*CHu[3, 3]))))))/
      (27648*MW*(MH2 - 4*MW2)^2*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2))/
    VALPHAEFF^2)*Class[7] + 
 Class[8]*(((MW2^3/(216*MW*Pi^3) - (MW2^3*B0i[bb0, 0, 0, MW2])/(72*MW*Pi^3))*
     Cll[1, 2, 2, 1])/VALPHAEFF^2 + 
   (-1/72*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(Cll[1, 1, 1, 1] + Cll[1, 3, 3, 1] + 
         3*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2])))/Pi^3 + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*Clq3[1, 1, 3, 3])/
      (48*Pi^3) + (MW*(MW2 + MZ2)*B0i[bb0, 0, 0, MZ2]*
       (2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] + 
        2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] + 
        4*MW2^2*Ced[Leff, Leff, 3, 3] - 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 
        2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[Leff, Leff, 1, 1] - 
        24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 8*MZ2^2*Cee[Leff, Leff, 1, 1] + 
        16*MW2^2*Cee[Leff, Leff, 2, 2] - 24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 
        8*MZ2^2*Cee[Leff, Leff, 2, 2] + 16*MW2^2*Cee[Leff, Leff, 3, 3] - 
        24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 8*MZ2^2*Cee[Leff, Leff, 3, 3] - 
        8*MW2^2*Ceu[Leff, Leff, 1, 1] + 12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 
        4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 8*MW2^2*Ceu[Leff, Leff, 2, 2] + 
        12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 
        4*MW2^2*Cld[Leff, Leff, 1, 1] + 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 
        4*MZ2^2*Cld[Leff, Leff, 1, 1] - 4*MW2^2*Cld[Leff, Leff, 2, 2] + 
        8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 4*MZ2^2*Cld[Leff, Leff, 2, 2] - 
        4*MW2^2*Cld[Leff, Leff, 3, 3] + 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 
        4*MZ2^2*Cld[Leff, Leff, 3, 3] + 4*MW2^2*Cle[1, 1, Leff, Leff] - 
        6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 2*MZ2^2*Cle[1, 1, Leff, Leff] + 
        4*MW2^2*Cle[2, 2, Leff, Leff] - 6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 
        2*MZ2^2*Cle[2, 2, Leff, Leff] + 4*MW2^2*Cle[3, 3, Leff, Leff] - 
        6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 2*MZ2^2*Cle[3, 3, Leff, Leff] - 
        4*MW2^2*Cle[Leff, Leff, 1, 1] + 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 
        4*MZ2^2*Cle[Leff, Leff, 1, 1] - 4*MW2^2*Cle[Leff, Leff, 2, 2] + 
        8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 4*MZ2^2*Cle[Leff, Leff, 2, 2] - 
        4*MW2^2*Cle[Leff, Leff, 3, 3] + 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 
        4*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2^2*Cll[Leff, 1, 1, Leff] + 
        12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 4*MZ2^2*Cll[Leff, 1, 1, Leff] - 
        8*MW2^2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 
        4*MZ2^2*Cll[Leff, 2, 2, Leff] - 8*MW2^2*Cll[Leff, 3, 3, Leff] + 
        12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 4*MZ2^2*Cll[Leff, 3, 3, Leff] - 
        8*MW2^2*Cll[Leff, Leff, 1, 1] + 16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 
        8*MZ2^2*Cll[Leff, Leff, 1, 1] - 8*MW2^2*Cll[Leff, Leff, 2, 2] + 
        16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 8*MZ2^2*Cll[Leff, Leff, 2, 2] - 
        8*MW2^2*Cll[Leff, Leff, 3, 3] + 16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 
        8*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[Leff, Leff, 1, 1] - 
        8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 
        4*MW2^2*Clq1[Leff, Leff, 2, 2] - 8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 
        4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 4*MW2^2*Clq1[Leff, Leff, 3, 3] + 
        2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
        12*MW2^2*Clq3[Leff, Leff, 1, 1] + 12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 
        12*MW2^2*Clq3[Leff, Leff, 2, 2] + 12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 
        4*MW2^2*Clq3[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 1, 1] - 
        16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 8*MZ2^2*Clu[Leff, Leff, 1, 1] + 
        8*MW2^2*Clu[Leff, Leff, 2, 2] - 16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 
        8*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, Leff, Leff] + 
        6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 2*MZ2^2*Cqe[1, 1, Leff, Leff] - 
        4*MW2^2*Cqe[2, 2, Leff, Leff] + 6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 
        2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, Leff, Leff] - 
        MZ2^2*Cqe[3, 3, Leff, Leff]))/(1152*MZ2*Pi^3*SW2) - 
     (MW*(MW2 + MZ2)*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 
          3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
         Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 
          3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 14*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
        11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (1152*MZ2^2*Pi^3*SW2) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (4*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*Ceu[Leff, Leff, 3, 3] - 
        2*(4*MW2^3 - MW2^2*MZ2 - 4*MW2*MZ2^2 + MZ2^3)*Clq1[Leff, Leff, 3, 
          3] + 12*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 24*MW2^2*MZ2*
         Clq3[1, 1, 3, 3] - 12*MT2*MZ2^2*Clq3[1, 1, 3, 3] + 
        24*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 8*MW2^3*Clq3[Leff, Leff, 3, 3] - 
        2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 8*MW2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
        8*MW2^3*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        8*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        8*MW2^3*Cqe[3, 3, Leff, Leff] + 2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
        5*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (576*MZ2^2*Pi^3*SW2) - 
     (MW*(-4*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*
         Ced[Leff, Leff, 1, 1] - 4*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + 
          MZ2^3)*Ced[Leff, Leff, 2, 2] - 8*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] + 
        4*MW2^2*MZ2^2*Ced[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*
         Ced[Leff, Leff, 3, 3] - 4*MZ2^4*Ced[Leff, Leff, 3, 3] - 
        8*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 4*MW2^2*MZ2^2*
         Cee[Leff, Leff, 1, 1] + 8*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] - 
        4*MZ2^4*Cee[Leff, Leff, 1, 1] - 8*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] + 
        4*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] + 8*MW2*MZ2^3*
         Cee[Leff, Leff, 2, 2] - 4*MZ2^4*Cee[Leff, Leff, 2, 2] - 
        8*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 4*MW2^2*MZ2^2*
         Cee[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] - 
        4*MZ2^4*Cee[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] - 
        8*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] - 16*MW2*MZ2^3*
         Ceu[Leff, Leff, 1, 1] + 8*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
        16*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] - 16*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
        8*MZ2^4*Ceu[Leff, Leff, 2, 2] + 48*MT2*MW2^3*Ceu[Leff, Leff, 3, 3] - 
        24*MT2*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 8*MW2^3*MZ2*
         Ceu[Leff, Leff, 3, 3] - 48*MT2*MW2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
        4*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 24*MT2*MZ2^3*
         Ceu[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
        4*MZ2^4*Ceu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 
        8*MW2^2*MZ2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2^3*
         Cld[Leff, Leff, 1, 1] + 8*MZ2^4*Cld[Leff, Leff, 1, 1] + 
        8*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
         Cld[Leff, Leff, 2, 2] - 8*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] + 
        8*MZ2^4*Cld[Leff, Leff, 2, 2] + 8*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] - 
        8*MW2^2*MZ2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*
         Cld[Leff, Leff, 3, 3] + 8*MZ2^4*Cld[Leff, Leff, 3, 3] - 
        8*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 4*MW2^2*MZ2^2*
         Cle[1, 1, Leff, Leff] + 8*MW2*MZ2^3*Cle[1, 1, Leff, Leff] - 
        4*MZ2^4*Cle[1, 1, Leff, Leff] - 8*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 
        4*MW2^2*MZ2^2*Cle[2, 2, Leff, Leff] + 8*MW2*MZ2^3*
         Cle[2, 2, Leff, Leff] - 4*MZ2^4*Cle[2, 2, Leff, Leff] - 
        8*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 4*MW2^2*MZ2^2*
         Cle[3, 3, Leff, Leff] + 8*MW2*MZ2^3*Cle[3, 3, Leff, Leff] - 
        4*MZ2^4*Cle[3, 3, Leff, Leff] + 8*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] - 
        8*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2^3*
         Cle[Leff, Leff, 1, 1] + 8*MZ2^4*Cle[Leff, Leff, 1, 1] + 
        8*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
         Cle[Leff, Leff, 2, 2] - 8*MW2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
        8*MZ2^4*Cle[Leff, Leff, 2, 2] + 8*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 
        8*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*
         Cle[Leff, Leff, 3, 3] + 8*MZ2^4*Cle[Leff, Leff, 3, 3] + 
        16*MW2^3*MZ2*Cll[1, 1, 1, 1] - 16*MW2^2*MZ2^2*Cll[1, 1, 1, 1] + 
        16*MW2^3*MZ2*Cll[1, 3, 3, 1] - 16*MW2^2*MZ2^2*Cll[1, 3, 3, 1] - 
        8*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] + 4*MW2^2*MZ2^2*
         Cll[Leff, 1, 1, Leff] + 8*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
        4*MZ2^4*Cll[Leff, 1, 1, Leff] - 8*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] + 
        4*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 8*MW2*MZ2^3*
         Cll[Leff, 2, 2, Leff] - 4*MZ2^4*Cll[Leff, 2, 2, Leff] - 
        8*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 4*MW2^2*MZ2^2*
         Cll[Leff, 3, 3, Leff] + 8*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
        4*MZ2^4*Cll[Leff, 3, 3, Leff] + 16*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 
        16*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] - 16*MW2*MZ2^3*
         Cll[Leff, Leff, 1, 1] + 16*MZ2^4*Cll[Leff, Leff, 1, 1] + 
        16*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] - 16*MW2^2*MZ2^2*
         Cll[Leff, Leff, 2, 2] - 16*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
        16*MZ2^4*Cll[Leff, Leff, 2, 2] + 16*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 
        16*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] - 16*MW2*MZ2^3*
         Cll[Leff, Leff, 3, 3] + 16*MZ2^4*Cll[Leff, Leff, 3, 3] - 
        8*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] + 8*MW2^2*MZ2^2*
         Clq1[Leff, Leff, 1, 1] + 8*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
        8*MZ2^4*Clq1[Leff, Leff, 1, 1] - 8*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 
        8*MW2^2*MZ2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2*MZ2^3*
         Clq1[Leff, Leff, 2, 2] - 8*MZ2^4*Clq1[Leff, Leff, 2, 2] - 
        48*MT2*MW2^3*Clq1[Leff, Leff, 3, 3] + 12*MT2*MW2^2*MZ2*
         Clq1[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] + 
        48*MT2*MW2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2^2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] - 12*MT2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
        16*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 2*MZ2^4*Clq1[Leff, Leff, 3, 
          3] - 96*MW2^3*MZ2*Clq3[1, 1, 1, 1] + 96*MW2^2*MZ2^2*
         Clq3[1, 1, 1, 1] - 96*MW2^3*MZ2*Clq3[1, 1, 2, 2] + 
        96*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 144*MT2*MW2^2*MZ2*
         Clq3[1, 1, 3, 3] + 48*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 
        144*MT2*MW2*MZ2^2*Clq3[1, 1, 3, 3] - 48*MW2^2*MZ2^2*
         Clq3[1, 1, 3, 3] + 24*MW2^3*MZ2*Clq3[Leff, Leff, 1, 1] - 
        24*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 24*MW2^3*MZ2*
         Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
        48*MT2*MW2^3*Clq3[Leff, Leff, 3, 3] - 12*MT2*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] - 48*MT2*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        6*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^3*
         Clq3[Leff, Leff, 3, 3] - 6*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
        16*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 16*MW2^2*MZ2^2*
         Clu[Leff, Leff, 1, 1] + 16*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
        16*MZ2^4*Clu[Leff, Leff, 1, 1] - 16*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] + 
        16*MW2^2*MZ2^2*Clu[Leff, Leff, 2, 2] + 16*MW2*MZ2^3*
         Clu[Leff, Leff, 2, 2] - 16*MZ2^4*Clu[Leff, Leff, 2, 2] - 
        48*MT2*MW2^3*Clu[Leff, Leff, 3, 3] + 48*MT2*MW2^2*MZ2*
         Clu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] + 
        48*MT2*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 48*MT2*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        8*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 8*MZ2^4*Clu[Leff, Leff, 3, 3] + 
        8*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 8*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
        4*MZ2^4*Cqe[1, 1, Leff, Leff] + 8*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 
        4*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] - 8*MW2*MZ2^3*
         Cqe[2, 2, Leff, Leff] + 4*MZ2^4*Cqe[2, 2, Leff, Leff] + 
        48*MT2*MW2^3*Cqe[3, 3, Leff, Leff] + 12*MT2*MW2^2*MZ2*
         Cqe[3, 3, Leff, Leff] - 16*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 
        30*MT2*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] - 10*MW2^2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + 6*MT2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        7*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + MZ2^4*Cqe[3, 3, Leff, Leff]))/
      (3456*MZ2^2*Pi^3*SW2))/VALPHAEFF^2) + 
 (Class[6]*((MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2^2*(8*MW*(-MW2 + MZ2)*CuB[3, 3] + 
       MZ*(-8*MW2 + 5*MZ2)*SW*CuW[3, 3]))/(24*Sqrt[2]*MZ*MZ2*Pi^3*SW) + 
    (CW2*MT*B0i[bb0, 0, 0, MT2]*(-16*MW*MW2*MZ2*SW2*CuB[3, 3] + 
       MZ*(16*MW2^2 - 3*MT2*MZ2 - 16*MW2*MZ2)*SW*CuW[3, 3]))/
     (48*Sqrt[2]*MZ*Pi^3*SW) - (MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (-5*MW*MZ2^3*CuW[3, 3] - 3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 
         2*MW*CuW[3, 3]) + 32*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]) + 
       MW2^2*(-23*MZ*MZ2*SW*CuB[3, 3] + 31*MW*MZ2*CuW[3, 3])))/
     (96*Sqrt[2]*MW*MZ2^2*Pi^3*SW2)))/VALPHAEFF^2


==> anc/GamWhad_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VMU^2) + (MW*MW2*(-CHl3[1, 1] - CHl3[2, 2] + CHq3[1, 1] + 
    CHq3[2, 2])*Class[7])/(2*Pi) + (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(2*Pi)


==> anc/GamWhad_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VMU^2) - (3*CHD*MW*MW2*Class[3])/(8*Pi) - 
 (3*CHWB*MW2*MZ*SW*Class[4])/(4*Pi) + 
 (MW*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 6*MZ2*SW2*CHl1[Leff, Leff] - 
    4*MW2*CHl3[1, 1] - 4*MW2*CHl3[2, 2] + 6*MW2*CHl3[Leff, Leff] - 
    6*MZ2*CHl3[Leff, Leff] + 4*MW2*CHq3[1, 1] + 4*MW2*CHq3[2, 2])*Class[7])/
  (8*Pi) + (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(2*Pi)


==> anc/GamWhad_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VMU^2) - (3*CHD*MW*MW2^2*Class[3])/(16*MW2*Pi - 8*MZ2*Pi) - 
 (3*CHWB*MW2^2*MZ2*SW*Class[4])/(4*MW2*MZ*Pi - 2*MZ*MZ2*Pi) - 
 (MW*MW2*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2])) + 
    MZ2*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])))*Class[7])/
  (8*MW2*Pi - 4*MZ2*Pi) + (MW*MW2*(MW2 + MZ2)*Class[8]*Cll[1, 2, 2, 1])/
  (8*MW2*Pi - 4*MZ2*Pi)


==> anc/GamWhad_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VALPHA^2) - (CHD*MW*MW2^2*Class[3])/(4*MW2*Pi - 4*MZ2*Pi) + 
 (CHWB*MW2^2*Class[4])/(MZ*Pi*SW) + 
 (MW*MW2*(CHq3[1, 1] + CHq3[2, 2])*Class[7])/(2*Pi)


==> anc/GamWhad_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VALPHAEFF^2) - (CHD*MW*MW2*Class[3])/(8*Pi) - 
 (CHWB*MW2*MZ*(-2 + 3*SW2)*Class[4])/(4*Pi*SW) - 
 (MW*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] + (MW2 + MZ2)*CHl3[Leff, Leff] - 
      2*MW2*(CHq3[1, 1] + CHq3[2, 2])))*Class[7])/(8*MZ2*Pi*SW2)


==> anc/GamWhad_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VMU^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VMU^2) + 
 ((MW*(-9*MH2^2*MW2*MZ2 + MH2*(MW2*(54*MT2 - 7*MZ2)*MZ2 - 8*MZ2^3 + 
        MW2^2*MZ2*(578 - 96*Pi^2) + 32*MW2^3*(-7 + 3*Pi^2)) - 
      4*MW2*(MW2*(54*MT2 - 7*MZ2)*MZ2 - 8*MZ2^3 + 16*MW2^2*MZ2*
         (35 - 6*Pi^2) + 32*MW2^3*(-7 + 3*Pi^2))))/
    (576*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 8*MW2^4)*
     B0i[bb0, 0, 0, MH2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
   (3*MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(16*Pi^3) - 
   (MW*(MH2*MW2*(-600*MW2^4 - 556*MW2^3*MZ2 + 966*MW2^2*MZ2^2 + 
        75*MW2*MZ2^3 - 20*MZ2^4) + 4*MW2^2*(120*MW2^4 + 95*MW2^3*MZ2 - 
        177*MW2^2*MZ2^2 - 15*MW2*MZ2^3 + 4*MZ2^4) + 
      MH2^2*(120*MW2^4 + 86*MW2^3*MZ2 - 168*MW2^2*MZ2^2 - 15*MW2*MZ2^3 + 
        4*MZ2^4) - 9*MH2^3*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
    (288*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
   (MW*(132*MW2^4 + 76*MW2^3*MZ2 - 363*MW2^2*MZ2^2 + 123*MW2*MZ2^3 + 5*MZ2^4)*
     B0i[bb0, 0, 0, MZ2])/(288*MZ2^2*Pi^3*SW2) - 
   (3*MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(16*Pi^3) + 
   (MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
     B0i[bb0, MW2, MH2, MW2])/(32*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(32*MZ2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*MZ2*Pi^3) - 
   (MW*(MW2 + MZ2)^2*(-8*MW2^2 - 2*MW2*MZ2 + MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi^3))/VMU^4 + 
 (((-7*CWw*MW2^3)/(8*Pi^3) + (3*CWw*MW2^3*B0i[bb0, 0, 0, MW2])/(2*Pi^3) + 
    (3*CWw*MW2^2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(2*Pi^3) + 
    (3*CWw*MW2^2*(-3*MW2 + MZ2)*B0i[bb0, MW2, MW2, MZ2])/(2*Pi^3) + 
    (3*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*Pi^3))*Class[1])/
  VMU^3 + 
 (((CW2*(-12*CHbox*MW2*(3*MH2^2 - 11*MH2*MW2 + 20*MW2^2)*MZ2 + 
       CHD*(9*MH2^2*MW2*MZ2 + MH2*(-116*MW2^2*MZ2 + 5*MW2*MZ2^2 + 8*MZ2^3 + 
           32*MW2^3*(-7 + 3*Pi^2)) - 4*MW2*(-98*MW2^2*MZ2 + 5*MW2*MZ2^2 + 
           8*MZ2^3 + 32*MW2^3*(-7 + 3*Pi^2)))))/(1152*MW*(MH2 - 4*MW2)*
      Pi^3) - ((4*CHbox - CHD)*MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 
       32*MH2*MW2^3 + 8*MW2^4)*B0i[bb0, 0, 0, MH2])/
     (64*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) - 
    (MW2*(CHD*(9*MH2^3*MW2*MZ2*(-MW2 + MZ2) + 
         MH2^2*(120*MW2^4 + 74*MW2^3*MZ2 - 152*MW2^2*MZ2^2 - 11*MW2*MZ2^3 - 
           4*MZ2^4) + 4*MW2^2*(120*MW2^4 + 65*MW2^3*MZ2 - 143*MW2^2*MZ2^2 - 
           11*MW2*MZ2^3 - 4*MZ2^4) + MH2*MW2*(-600*MW2^4 - 244*MW2^3*MZ2 + 
           634*MW2^2*MZ2^2 + 55*MW2*MZ2^3 + 20*MZ2^4)) - 
       36*CHbox*MW2*(MH2^3 - 6*MH2^2*MW2 + 16*MH2*MW2^2 - 20*MW2^3)*MZ2^2*
        SW2)*B0i[bb0, 0, 0, MW2])/(576*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*
      Pi^3*SW2) - (CHD*MW*(132*MW2^4 + 196*MW2^3*MZ2 - 487*MW2^2*MZ2^2 + 
       119*MW2*MZ2^3 + 13*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(576*MZ2^2*Pi^3*SW2) + 
    ((4*CHbox - CHD)*MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
      B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)*Pi^3) + 
    (CHD*MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
      B0i[bb0, MW2, MW2, MZ2])/(64*MZ2*Pi^3) + 
    (CHD*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (4*MZ2*Pi^3) + (CHD*MW*(MW2 + MZ2)^2*(8*MW2^2 + MZ2^2)*
      C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(144*MZ2*Pi^3))*Class[3])/VMU^2 + 
 (((MW2*((36*CHW*MW*(MH2 - 2*MW2)*MW2)/(MH2 - 4*MW2) + 
       (CHWB*(4*MZ2^3 + MW2^3*(79 - 48*Pi^2) + MW2*MZ2^2*(29 - 30*SW2) + 
          4*MW2^2*MZ2*(-28 + 12*Pi^2 - 9*SW2)))/(MZ*MZ2*SW)))/(144*Pi^3) + 
    (CHW*MW*MW2*(MH2^2 - 4*MH2*MW2 + 2*MW2^2)*B0i[bb0, 0, 0, MH2])/
     (2*(MH2 - 4*MW2)*Pi^3) + 
    (MW2*((-36*CHW*MW*(MH2 - 3*MW2)*MW2)/(MH2 - 4*MW2) + 
       (CHWB*(-42*MW2^3 + 2*MZ2^3 + MW2*MZ2^2*(38 + 15*SW2) + 
          2*MW2^2*(MZ2 + 9*MZ2*SW2)))/(MZ*MZ2*SW))*B0i[bb0, 0, 0, MW2])/
     (72*Pi^3) - (CHWB*CW2*(30*MW2^3 - 4*MW2^2*MZ2*(-5 + 9*SW2) - 
       MW2*MZ2^2*(73 + 12*SW2) + MZ2^3*(23 + 15*SW2))*B0i[bb0, 0, 0, MZ2])/
     (72*MZ*Pi^3*SW) - (CHW*MW*MW2*(MH2^2 - 5*MH2*MW2 + 5*MW2^2)*
      B0i[bb0, MW2, MH2, MW2])/(2*(MH2 - 4*MW2)*Pi^3) - 
    (CHWB*MW2*(14*MW2^2 + 13*MW2*MZ2 - 4*MZ2^2)*SW*B0i[bb0, MW2, MW2, MZ2])/
     (8*MZ*Pi^3) + (CHWB*MW2^3*(2*MW2 + 3*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, 
       MZ2])/(2*MZ*Pi^3) + (CHWB*CW2*MZ*(MW2 + MZ2)^2*(8*MW2 + MZ2)*SW*
      C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(36*Pi^3))*Class[4])/VMU^2 + 
 ((MW*MW2*(-CHl3[1, 1] - CHl3[2, 2] + CHq3[1, 1] + CHq3[2, 2]))/(2*Pi) + 
   (Alfas*MW*MW2*QCD*(-CHl3[1, 1] - CHl3[2, 2] + CHq3[1, 1] + CHq3[2, 2]))/
    (2*Pi^2) + ((MW*MW2^2*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       (MZ2*(CHq3[1, 1] + CHq3[2, 2]) + 2*MW2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 
          CHq3[1, 1] + CHq3[2, 2])))/(4*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (MW2*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
          11*CHq3[1, 1] - 11*CHq3[2, 2]) + 8*MW2^2*(2*CHl3[1, 1] + 
          2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
        MZ2^2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
          CHq3[1, 1] + CHq3[2, 2])))/(72*MZ2*Pi^3) - 
     (MW*B0i[bb0, 0, 0, MZ2]*(-132*MW2^4*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
          CHq3[1, 1] - CHq3[2, 2]) - 2*MZ2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          6*CHq1[1, 1] + 6*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
        2*MW2^3*MZ2*(27*CHl1[1, 1] + 27*CHl1[2, 2] - 103*CHl3[1, 1] - 
          103*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 29*CHq3[1, 1] + 
          29*CHq3[2, 2]) + 3*MW2*MZ2^3*(-82*CHl3[1, 1] - 82*CHl3[2, 2] + 
          2*CHq1[1, 1] + 2*CHq1[2, 2] + 33*CHq3[1, 1] + 33*CHq3[2, 2]) - 
        3*MW2^2*MZ2^2*(18*CHl1[1, 1] + 18*CHl1[2, 2] - 260*CHl3[1, 1] - 
          260*CHl3[2, 2] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 97*CHq3[1, 1] + 
          97*CHq3[2, 2])))/(288*MZ2^2*Pi^3*SW2) + 
     (MW*B0i[bb0, MW2, MH2, MW2]*(2*MH2^3*(-3*CHl3[1, 1] - 3*CHl3[2, 2] + 
          CHq3[1, 1] + CHq3[2, 2]) + MH2^2*MW2*(42*CHl3[1, 1] + 
          42*CHl3[2, 2] - 13*(CHq3[1, 1] + CHq3[2, 2])) - 
        8*MH2*MW2^2*(15*CHl3[1, 1] + 15*CHl3[2, 2] - 
          4*(CHq3[1, 1] + CHq3[2, 2])) + 12*MW2^3*(14*CHl3[1, 1] + 
          14*CHl3[2, 2] - 3*(CHq3[1, 1] + CHq3[2, 2]))))/
      (96*(MH2 - 4*MW2)*Pi^3) + (MW*B0i[bb0, 0, 0, MH2]*
       (24*MW2^4*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 
        48*MH2*MW2^3*(4*CHl3[1, 1] + 4*CHl3[2, 2] - CHq3[1, 1] - 
          CHq3[2, 2]) + 7*MH2^2*MW2^2*(18*CHl3[1, 1] + 18*CHl3[2, 2] - 
          5*(CHq3[1, 1] + CHq3[2, 2])) + MH2^4*(6*CHl3[1, 1] + 6*CHl3[2, 2] - 
          2*(CHq3[1, 1] + CHq3[2, 2])) + MH2^3*MW2*(-42*CHl3[1, 1] - 
          42*CHl3[2, 2] + 13*(CHq3[1, 1] + CHq3[2, 2]))))/
      (96*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(84*MW2^3*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
          CHq3[1, 1] - CHq3[2, 2]) + 2*MZ2^3*(-3*CHl3[1, 1] - 3*CHl3[2, 2] + 
          CHq3[1, 1] + CHq3[2, 2]) + 24*MW2^2*MZ2*(13*CHl3[1, 1] + 
          13*CHl3[2, 2] - 7*(CHq3[1, 1] + CHq3[2, 2])) + 
        MW2*MZ2^2*(-78*CHl3[1, 1] - 78*CHl3[2, 2] + 
          19*(CHq3[1, 1] + CHq3[2, 2]))))/(96*MZ2*Pi^3) + 
     (MW2*B0i[bb0, 0, 0, MW2]*
       (MH2^2*(MW2^3*MZ2*(27*CHl1[1, 1] + 27*CHl1[2, 2] + 113*CHl3[1, 1] + 
            113*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 133*CHq3[1, 1] - 
            133*CHq3[2, 2]) - 3*MW2^2*MZ2^2*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 
            65*CHl3[1, 1] + 65*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
            57*CHq3[1, 1] - 57*CHq3[2, 2]) - 3*MW2*MZ2^3*(5*CHl3[1, 1] + 
            5*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 8*CHq3[1, 1] - 
            8*CHq3[2, 2]) + 60*MW2^4*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            CHq3[1, 1] - CHq3[2, 2]) + 2*MZ2^4*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2])) + 
        2*MW2^2*(MW2^3*MZ2*(54*CHl1[1, 1] + 54*CHl1[2, 2] + 244*CHl3[1, 1] + 
            244*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 287*CHq3[1, 1] - 
            287*CHq3[2, 2]) - 3*MW2^2*MZ2^2*(18*CHl1[1, 1] + 18*CHl1[2, 2] + 
            136*CHl3[1, 1] + 136*CHl3[2, 2] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 
            121*CHq3[1, 1] - 121*CHq3[2, 2]) - 6*MW2*MZ2^3*
           (5*CHl3[1, 1] + 5*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 
            8*CHq3[1, 1] - 8*CHq3[2, 2]) + 120*MW2^4*(2*CHl3[1, 1] + 
            2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          4*MZ2^4*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2])) - 3*MH2^3*MW2*MZ2^2*SW2*
         (3*CHl3[1, 1] + 3*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
        MH2*MW2*(3*MW2^2*MZ2^2*(45*CHl1[1, 1] + 45*CHl1[2, 2] + 
            367*CHl3[1, 1] + 367*CHl3[2, 2] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 
            300*CHq3[1, 1] - 300*CHq3[2, 2]) + 15*MW2*MZ2^3*
           (5*CHl3[1, 1] + 5*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 
            8*CHq3[1, 1] - 8*CHq3[2, 2]) - 300*MW2^4*(2*CHl3[1, 1] + 
            2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          10*MZ2^4*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
          MW2^3*MZ2*(-135*CHl1[1, 1] - 135*CHl1[2, 2] - 691*CHl3[1, 1] - 
            691*CHl3[2, 2] + 45*CHq1[1, 1] + 45*CHq1[2, 2] + 710*CHq3[1, 1] + 
            710*CHq3[2, 2]))))/(144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*
       SW2) + (3*MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*
       (2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2] - 
        2*CHq3[3, 3]))/(16*Pi^3) + (3*MT2*MW*B0i[bb0, 0, 0, MT2]*
       (-(MW2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3])) + 
        MT2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + CHq3[1, 1] + CHq3[2, 2] + 
          2*CHq3[3, 3])))/(16*Pi^3) + 
     (CW2*(3*MH2^2*MW2*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - CHq3[1, 1] - 
          CHq3[2, 2]) + 4*MW2*(16*MW2^3*(-7 + 3*Pi^2)*(2*CHl3[1, 1] + 
            2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          4*MZ2^3*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) - 
          MW2^2*MZ2*((-626 + 96*Pi^2)*CHl3[1, 1] + (-626 + 96*Pi^2)*
             CHl3[2, 2] + 3*(8*CHl3[3, 3] + 7*CHq1[1, 1] + 7*CHq1[2, 2] + 
              174*CHq3[1, 1] - 16*Pi^2*CHq3[1, 1] + 174*CHq3[2, 2] - 
              16*Pi^2*CHq3[2, 2] + 24*CHq3[3, 3])) - 
          MW2*MZ2*(MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 9*CHq1[1, 1] - 
              9*CHq1[2, 2] + 34*CHq3[1, 1] + 34*CHq3[2, 2]) - 
            27*MT2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 2*(CHq3[1, 1] + 
                CHq3[2, 2] + CHq3[3, 3])))) + 
        MH2*(-16*MW2^3*(-7 + 3*Pi^2)*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            CHq3[1, 1] - CHq3[2, 2]) + 4*MZ2^3*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          MW2^2*MZ2*((-644 + 96*Pi^2)*CHl3[1, 1] + (-644 + 96*Pi^2)*
             CHl3[2, 2] + 3*(8*CHl3[3, 3] + 7*CHq1[1, 1] + 7*CHq1[2, 2] + 
              175*CHq3[1, 1] - 16*Pi^2*CHq3[1, 1] + 175*CHq3[2, 2] - 
              16*Pi^2*CHq3[2, 2] + 24*CHq3[3, 3])) + 
          MW2*MZ2*(MZ2*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 9*CHq1[1, 1] - 
              9*CHq1[2, 2] + 34*CHq3[1, 1] + 34*CHq3[2, 2]) - 
            27*MT2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 2*(CHq3[1, 1] + 
                CHq3[2, 2] + CHq3[3, 3]))))))/(288*MW*(MH2 - 4*MW2)*Pi^3))/
    VMU^2)*Class[7] + Class[8]*((Alfas*MW*MW2*QCD*Cll[1, 2, 2, 1])/(2*Pi^2) + 
   ((MW*MW2)/(2*Pi) + 
     ((CW2*(-9*MH2^2*MW2*MZ2 - 8*MW2*(MW2*(27*MT2 - 26*MZ2)*MZ2 - 4*MZ2^3 + 
            MW2^2*MZ2*(325 - 48*Pi^2) + 16*MW2^3*(-7 + 3*Pi^2)) + 
          MH2*(2*MW2*(27*MT2 - 26*MZ2)*MZ2 - 8*MZ2^3 + MW2^2*MZ2*
             (668 - 96*Pi^2) + 32*MW2^3*(-7 + 3*Pi^2))))/
        (288*MW*(MH2 - 4*MW2)*Pi^3) - 
       (MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 8*MW2^4)*
         B0i[bb0, 0, 0, MH2])/(16*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
       (3*MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(8*Pi^3) - 
       (MW2*(MH2*MW2*(-600*MW2^4 - 556*MW2^3*MZ2 + 966*MW2^2*MZ2^2 + 
            75*MW2*MZ2^3 - 20*MZ2^4) + 4*MW2^2*(120*MW2^4 + 95*MW2^3*MZ2 - 
            177*MW2^2*MZ2^2 - 15*MW2*MZ2^3 + 4*MZ2^4) + 
          MH2^2*(120*MW2^4 + 86*MW2^3*MZ2 - 168*MW2^2*MZ2^2 - 15*MW2*MZ2^3 + 
            4*MZ2^4) - 9*MH2^3*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
        (144*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
       (MW*(132*MW2^4 + 130*MW2^3*MZ2 - 444*MW2^2*MZ2^2 + 150*MW2*MZ2^3 + 
          5*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(144*MZ2^2*Pi^3*SW2) - 
       (3*MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(8*Pi^3) + 
       (MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
         B0i[bb0, MW2, MH2, MW2])/(16*(MH2 - 4*MW2)*Pi^3) + 
       (MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(16*MZ2*Pi^3) + 
       (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(MZ2*Pi^3) - 
       (MW*(MW2 + MZ2)^2*(-8*MW2^2 - 2*MW2*MZ2 + MZ2^2)*C0i[cc0, MW2, 0, 0, 
          0, 0, MZ2])/(36*MZ2*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/24*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*Cll[1, 1, 2, 2] + 
         Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[2, 2, 1, 1] + 
         Clq3[2, 2, 2, 2] + Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
         Cqq1[1, 1, 1, 1] + 2*Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         5*Cqq3[1, 1, 1, 1] + 12*Cqq3[1, 1, 2, 2] - 2*Cqq3[1, 2, 2, 1] + 
         5*Cqq3[2, 2, 2, 2]))/Pi^3 - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MW2*(9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 
          2*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
            Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2])) + 
        MT2*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
          Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2])))/
      (48*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
       (Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
        Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/
      (48*Pi^3) - (MW*MW2*(3*MT2*(-9*Clq3[1, 1, 3, 3] - 9*Clq3[2, 2, 3, 3] + 
          2*(5*Cqq1[1, 3, 3, 1] + 5*Cqq1[2, 3, 3, 2] + 12*Cqq3[1, 1, 3, 3] - 
            5*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 2, 3, 3] - 5*Cqq3[2, 3, 3, 2])) + 
        2*MW2*(45*Cll[1, 1, 2, 2] + 4*Clq3[1, 1, 1, 1] + 4*Clq3[1, 1, 2, 2] + 
          4*Clq3[2, 2, 1, 1] + 4*Clq3[2, 2, 2, 2] + 4*Clq3[3, 3, 1, 1] + 
          4*Clq3[3, 3, 2, 2] - 2*Cqq1[1, 1, 1, 1] - 4*Cqq1[1, 2, 2, 1] - 
          8*Cqq1[1, 3, 3, 1] - 2*Cqq1[2, 2, 2, 2] - 8*Cqq1[2, 3, 3, 2] + 
          26*Cqq3[1, 1, 1, 1] + 48*Cqq3[1, 1, 2, 2] - 12*Cqq3[1, 1, 3, 3] + 
          4*Cqq3[1, 2, 2, 1] + 8*Cqq3[1, 3, 3, 1] + 26*Cqq3[2, 2, 2, 2] - 
          12*Cqq3[2, 2, 3, 3] + 8*Cqq3[2, 3, 3, 2])))/(288*Pi^3))/VMU^2) + 
 (Class[6]*((-3*MT*MW2^2*CuW[3, 3])/(4*Sqrt[2]*Pi^3) - 
    (3*MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(2*Sqrt[2]*Pi^3) + 
    (3*MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(2*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamWhad_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VMU^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VMU^2) + 
 ((MW*(-18*MH2^2*MW2*MZ2 + MH2*(36*MT2*MW2*(8*MW2 - 5*MZ2) - 4217*MW2*MZ2^2 + 
        875*MZ2^3 + 4*MW2^2*MZ2*(1999 - 48*Pi^2) + 
        4*MW2^3*(-967 + 48*Pi^2)) - 4*MW2*(36*MT2*MW2*(8*MW2 - 5*MZ2) - 
        4217*MW2*MZ2^2 + 875*MZ2^3 - 8*MW2^2*MZ2*(-995 + 24*Pi^2) + 
        4*MW2^3*(-967 + 48*Pi^2))))/(1152*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
      MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
     B0i[bb0, 0, 0, MH2])/(64*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
   (MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
    (32*MZ2*Pi^3) - 
   (MW*(MH2*MW2*(-1080*MW2^5 + 240*MW2^4*MZ2 + 832*MW2^3*MZ2^2 - 
        1137*MW2^2*MZ2^3 + 915*MW2*MZ2^4 - 40*MZ2^5) + 
      MH2^2*(216*MW2^5 - 48*MW2^4*MZ2 - 179*MW2^3*MZ2^2 + 240*MW2^2*MZ2^3 - 
        183*MW2*MZ2^4 + 8*MZ2^5) + 4*MW2^2*(216*MW2^5 - 48*MW2^4*MZ2 - 
        206*MW2^3*MZ2^2 + 267*MW2^2*MZ2^3 - 183*MW2*MZ2^4 + 8*MZ2^5) - 
      9*MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/
    (576*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(372*MW2^4 + 242*MW2^3*MZ2 + 3*MW2^2*(3*MH2 - 338*MZ2)*MZ2 + MZ2^4 + 
      MW2*(-9*MH2*MZ2^2 + 345*MZ2^3))*B0i[bb0, 0, 0, MZ2])/
    (576*MZ2^2*Pi^3*SW2) - (3*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*
     B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(64*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (64*Pi^3) + (CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(32*Pi^3) - 
   (MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(64*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*MZ2*Pi^3) + 
   (3*MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (8*MZ2^2*Pi^3) - (MW*(MW2 + MZ2)^2*(-8*MW2^2 - 2*MW2*MZ2 + MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi^3) - 
   (3*MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3) + 
   (3*MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MZ2])/(8*Pi^3))/VMU^4 + 
 ((-1/32*(CWw*MW2^2*(25*MW2 + 3*MZ2))/Pi^3 + 
    (3*CWw*MW2^3*(3*MW2 - 2*MZ2)*B0i[bb0, 0, 0, MW2])/(8*MZ2*Pi^3) + 
    (3*CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(8*Pi^3) + 
    (3*CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3) - 
    (9*CWw*MW2^2*(2*MW2^2 + 5*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (16*MZ2*Pi^3) + (3*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (2*Pi^3) - (9*CWw*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*Pi^3))*
   Class[1])/VMU^3 + ((-3*CHD*MW*MW2)/(8*Pi) - (3*Alfas*CHD*MW*MW2*QCD)/
    (8*Pi^2) + 
   (-1/4608*(MW2*(48*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(3*MH2^2 + 4*MW2*(9*MW2 - 4*MZ2) + 
           MH2*(-15*MW2 + 4*MZ2)) + CHD*(36*MH2^4*(MT2 - MW2)*MW2*MZ2*
            (4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 9*MH2^2*MW2*
            (-288*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*
                MZ2^3) + MW2*(-44002*MW2*MZ2^4 + 4439*MZ2^5 + MW2^2*MZ2^3*
                (167407 - 960*Pi^2) + 12*MW2^4*MZ2*(21421 - 720*Pi^2) + 72*
                MW2^3*MZ2^2*(-4251 + 80*Pi^2) + 16*MW2^5*(-4967 + 
                 240*Pi^2)) + MT2*(44002*MW2*MZ2^4 - 4439*MZ2^5 + MW2^5*
                (85232 - 3840*Pi^2) - 72*MW2^3*MZ2^2*(-4251 + 80*Pi^2) + 60*
                MW2^4*MZ2*(-4385 + 144*Pi^2) + MW2^2*MZ2^3*(-167119 + 
                 960*Pi^2))) + 16*MW2^3*(-288*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*
                MZ2 + 15*MW2*MZ2^2 - 2*MZ2^3) + MW2*(-44002*MW2*MZ2^4 + 4439*
                MZ2^5 + MW2^2*MZ2^3*(167759 - 960*Pi^2) + 20*MW2^4*MZ2*
                (12923 - 432*Pi^2) + 16*MW2^5*(-4967 + 240*Pi^2) + 8*MW2^3*
                MZ2^2*(-38479 + 720*Pi^2)) + MT2*(44002*MW2*MZ2^4 - 4439*
                MZ2^5 + MW2^5*(85232 - 3840*Pi^2) - 8*MW2^3*MZ2^2*
                (-38479 + 720*Pi^2) + MW2^2*MZ2^3*(-167471 + 960*Pi^2) + 4*
                MW2^4*MZ2*(-66127 + 2160*Pi^2))) + 
           MH2^3*(288*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*
                MZ2^3) + MT2*(-44002*MW2*MZ2^4 + 4439*MZ2^5 + 4*MW2^4*MZ2*
                (65443 - 2160*Pi^2) + MW2^2*MZ2^3*(166787 - 960*Pi^2) + 16*
                MW2^5*(-5327 + 240*Pi^2) + 4*MW2^3*MZ2^2*(-76103 + 
                 1440*Pi^2)) + MW2*(44002*MW2*MZ2^4 - 4439*MZ2^5 + MW2^5*
                (79472 - 3840*Pi^2) + 4*MW2^3*MZ2^2*(76103 - 1440*Pi^2) + 5*
                MW2^2*MZ2^3*(-33415 + 192*Pi^2) + 4*MW2^4*MZ2*(-63931 + 
                 2160*Pi^2))) + 24*MH2*MW2^2*(288*MT2^2*MW2*(20*MW2^3 - 33*
                MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*MZ2^3) + 
             MW2*(44002*MW2*MZ2^4 - 4439*MZ2^5 + MW2^5*(79472 - 3840*Pi^2) + 
               2*MW2^3*MZ2^2*(153451 - 2880*Pi^2) + MW2^2*MZ2^3*(-167573 + 
                 960*Pi^2) + 4*MW2^4*MZ2*(-64429 + 2160*Pi^2)) + 
             MT2*(-44002*MW2*MZ2^4 + 4439*MZ2^5 + 4*MW2^4*MZ2*(65941 - 
                 2160*Pi^2) + 5*MW2^2*MZ2^3*(33457 - 192*Pi^2) + 16*MW2^5*
                (-5327 + 240*Pi^2) + 2*MW2^3*MZ2^2*(-153451 + 2880*Pi^2))))))/
       (MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
        SW2) + (MW*(-8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
         (-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
          MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2)) + 
        CHD*(-1216*MH2*MW2^5*MZ2 + 448*MW2^6*MZ2 + MH2^6*(MW2 + MZ2) - 
          2*MH2^5*MW2*(5*MW2 + 2*MZ2) + MH2^4*MW2^2*(33*MW2 + 29*MZ2) + 
          16*MH2^2*MW2^4*(MW2 + 74*MZ2) - 2*MH2^3*MW2^3*(20*MW2 + 167*MZ2)))*
       B0i[bb0, 0, 0, MH2])/(256*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (CHD*MT2*MW*(MT2*MW2*(40*MW2 - 19*MZ2) + 3*MT2^2*MZ2 + 
        40*MW2^2*(-MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(128*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(72*CHbox*MW2*(MH2^5 - 10*MH2^4*MW2 + 47*MH2^3*MW2^2 - 
          142*MH2^2*MW2^3 + 232*MH2*MW2^4 - 128*MW2^5)*(4*MW2 - MZ2)*MZ2^4*
         SW2^2 + CHD*(MH2^4*(-7776*MW2^7 + 11192*MW2^6*MZ2 + 
            2632*MW2^5*MZ2^2 - 11702*MW2^4*MZ2^3 + 11379*MW2^3*MZ2^4 - 
            6412*MW2^2*MZ2^5 + 1019*MW2*MZ2^6 - 8*MZ2^7) - 
          16*MW2^4*(7776*MW2^7 - 11192*MW2^6*MZ2 - 3280*MW2^5*MZ2^2 + 
            13160*MW2^4*MZ2^3 - 12351*MW2^3*MZ2^4 + 6574*MW2^2*MZ2^5 - 
            1019*MW2*MZ2^6 + 8*MZ2^7) + 8*MH2*MW2^3*(38880*MW2^7 - 
            55960*MW2^6*MZ2 - 15572*MW2^5*MZ2^2 + 63937*MW2^4*MZ2^3 - 
            60513*MW2^3*MZ2^4 + 32663*MW2^2*MZ2^5 - 5095*MW2*MZ2^6 + 
            40*MZ2^7) + MH2^3*MW2*(77760*MW2^7 - 111920*MW2^6*MZ2 - 
            26068*MW2^5*MZ2^2 + 116453*MW2^4*MZ2^3 - 113412*MW2^3*MZ2^4 + 
            64057*MW2^2*MZ2^5 - 10190*MW2*MZ2^6 + 80*MZ2^7) - 
          3*MH2^2*MW2^2*(85536*MW2^7 - 123112*MW2^6*MZ2 - 30560*MW2^5*MZ2^2 + 
            132340*MW2^4*MZ2^3 - 127581*MW2^3*MZ2^4 + 70934*MW2^2*MZ2^5 - 
            11209*MW2*MZ2^6 + 88*MZ2^7) - 9*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*
           SW2^2))*B0i[bb0, 0, 0, MW2])/(2304*MW*(MH2 - 4*MW2)^2*
       (MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*SW2^2) + 
     (MW*(72*CHbox*MW2*(MH2 - 2*MZ2) + (CHD*(-8528*MW2^6 + 13100*MW2^5*MZ2 + 
           3*MW2^3*(27*MH2 - 5068*MZ2)*MZ2^2 + MW2*(9*MH2 - 902*MZ2)*MZ2^4 + 
           35*MZ2^6 + MW2^2*MZ2^3*(-54*MH2 + 6961*MZ2) + 
           MW2^4*(-36*MH2*MZ2 + 4214*MZ2^2)))/((4*MW2 - MZ2)*MZ2^3*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(2304*Pi^3) - 
     (3*CHD*MW*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3) + (MW*(MH2 - 2*MW2)^2*
       (8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2) - 
        CHD*(MH2^2 - 14*MH2*MW2 + 48*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (256*(MH2 - 4*MW2)^2*Pi^3) + 
     (CHD*MW*(64*MW2^4 + 136*MW2^3*MZ2 - 36*MW2^2*MZ2^2 - 2*MW2*MZ2^3 - 
        3*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(256*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox - CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(256*Pi^3) + 
     (5*CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(128*Pi^3) + 
     (CHD*MW*MW2*(216*MW2^3 + 396*MW2^2*MZ2 + 142*MW2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(256*MZ2^2*Pi^3) - 
     (CHD*MW*MW2^3*(5*MW2 + 6*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (8*MZ2*Pi^3) - (3*CHD*MW*MW2^3*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(32*MZ2^2*Pi^3) + 
     (CHD*MW*(-40*MW2^4 - 58*MW2^3*MZ2 - 15*MW2^2*MZ2^2 + 4*MW2*MZ2^3 + 
        MZ2^4)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(288*MZ2*Pi^3) + 
     (3*CHD*CW2*MW*(-9*MW2^3 - 5*MW2^2*MZ2 + 9*MW2*MZ2^2 + 5*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(64*Pi^3) + 
     (15*CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*Pi^3))/VMU^2)*Class[3] + 
 ((-3*CHWB*MW2*MZ*SW)/(4*Pi) - (3*Alfas*CHWB*MW2*MZ*QCD*SW)/(4*Pi^2) + 
   (-1/2304*(-576*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(18*MH2^4*(MT2 - MW2)*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (5*MW2 + MZ2*(-5 + SW2)) + 16*MW2^3*
           (12*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MW2*(16*MW2^6*(269 + 192*Pi^2) + 1798*MZ2^6*SW2 - 
              MW2*MZ2^5*(3157 + 17382*SW2) + 2*MW2^2*MZ2^4*(11661 + 
                (36098 - 480*Pi^2)*SW2) + 4*MW2^5*MZ2*(-6801 - 10504*SW2 + 
                192*Pi^2*(-9 + 7*SW2)) + MW2^3*MZ2^3*(-55769 - 155188*SW2 + 
                768*Pi^2*(-1 + 8*SW2)) - 8*MW2^4*MZ2^2*(-7313 - 17493*SW2 + 
                24*Pi^2*(-24 + 55*SW2))) + MT2*(-16*MW2^6*(533 + 192*Pi^2) - 
              1798*MZ2^6*SW2 + MW2*MZ2^5*(3157 + 17382*SW2) + 
              2*MW2^2*MZ2^4*(-11775 + 8*(-4501 + 60*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(9405 + 11080*SW2 - 192*Pi^2*(-9 + 7*SW2)) + 
              MW2^3*MZ2^3*(58193 + 154864*SW2 - 768*Pi^2*(-1 + 8*SW2)) + 
              4*MW2^4*MZ2^2*(-16723 - 35526*SW2 + 48*Pi^2*(-24 + 55*SW2)))) + 
          9*MH2^2*MW2*(12*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (88*MW2^2 + 19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MW2*(16*MW2^6*(269 + 192*Pi^2) + 1798*MZ2^6*SW2 - 
              MW2*MZ2^5*(3157 + 17382*SW2) + 2*MW2^2*MZ2^4*(11721 + 
                (36026 - 480*Pi^2)*SW2) + 4*MW2^5*MZ2*(-6921 - 10504*SW2 + 
                192*Pi^2*(-9 + 7*SW2)) + MW2^3*MZ2^3*(-56489 - 154468*SW2 + 
                768*Pi^2*(-1 + 8*SW2)) - 8*MW2^4*MZ2^2*(-7448 - 17421*SW2 + 
                24*Pi^2*(-24 + 55*SW2))) + MT2*(-16*MW2^6*(533 + 192*Pi^2) - 
              1798*MZ2^6*SW2 + MW2*MZ2^5*(3157 + 17382*SW2) + 
              2*MW2^2*MZ2^4*(-11835 + 32*(-1123 + 15*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(9525 + 11080*SW2 - 192*Pi^2*(-9 + 7*SW2)) + 
              MW2^3*MZ2^3*(58913 + 154144*SW2 - 768*Pi^2*(-1 + 8*SW2)) + 
              4*MW2^4*MZ2^2*(-16993 - 35382*SW2 + 48*Pi^2*(-24 + 55*SW2)))) + 
          MH2^3*(-12*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (88*MW2^2 + 19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(16*MW2^6*(533 + 192*Pi^2) + 1798*MZ2^6*SW2 - 
              MW2*MZ2^5*(3157 + 17382*SW2) + 2*MW2^2*MZ2^4*(12072 + 
                (35891 - 480*Pi^2)*SW2) + 4*MW2^5*MZ2*(-9999 - 11080*SW2 + 
                192*Pi^2*(-9 + 7*SW2)) + MW2^3*MZ2^3*(-61757 - 153694*SW2 + 
                768*Pi^2*(-1 + 8*SW2)) + 2*MW2^4*MZ2^2*(36119 + 70584*SW2 - 
                96*Pi^2*(-24 + 55*SW2))) + MW2*(-16*MW2^6*(269 + 192*Pi^2) - 
              1798*MZ2^6*SW2 + MW2*MZ2^5*(3157 + 17382*SW2) + 
              2*MW2^2*MZ2^4*(-11958 + (-35981 + 480*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(7395 + 10504*SW2 - 192*Pi^2*(-9 + 7*SW2)) + 
              MW2^3*MZ2^3*(59333 + 154018*SW2 - 768*Pi^2*(-1 + 8*SW2)) + 
              2*MW2^4*MZ2^2*(-31925 - 69504*SW2 + 96*Pi^2*(-24 + 55*SW2)))) - 
          24*MH2*MW2^2*(12*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (88*MW2^2 + 19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-16*MW2^6*(533 + 192*Pi^2) - 1798*MZ2^6*SW2 + 
              MW2*MZ2^5*(3157 + 17382*SW2) + 2*MW2^2*MZ2^4*(-11787 + 
                5*(-7189 + 96*Pi^2)*SW2) + 4*MW2^5*MZ2*(9429 + 11080*SW2 - 
                192*Pi^2*(-9 + 7*SW2)) + MW2^3*MZ2^3*(58337 + 154234*SW2 - 
                768*Pi^2*(-1 + 8*SW2)) + 4*MW2^4*MZ2^2*(-16777 - 35400*SW2 + 
                48*Pi^2*(-24 + 55*SW2))) + MW2*(16*MW2^6*(269 + 192*Pi^2) + 
              1798*MZ2^6*SW2 - MW2*MZ2^5*(3157 + 17382*SW2) + 
              2*MW2^2*MZ2^4*(11673 - 5*(-7207 + 96*Pi^2)*SW2) + 
              MW2^3*MZ2^3*(-55913 - 154558*SW2 + 768*Pi^2*(-1 + 8*SW2)) + 
              4*MW2^5*MZ2*(192*Pi^2*(-9 + 7*SW2) - 13*(525 + 808*SW2)) - 
              16*MW2^4*MZ2^2*(12*Pi^2*(-24 + 55*SW2) - 5*(734 + 
                  1743*SW2))))))/((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*
        (4*MW2 - MZ2)*MZ2^2*Pi^3*SW*SW2) - 
     ((8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ2*SW*
         (CHW*(-16*MW2^2*MZ2 - MH2^2*(3*MW2 + 5*MZ2) + 4*MH2*MW2*
             (3*MW2 + 5*MZ2)) - 3*CHB*MH2*(MH2 - 4*MW2)*MZ2*SW2) + 
        CHWB*MZ*(MH2^4*MW2^2*(-207*MW2^2 + 25*MZ2^2*(3 - 2*SW2) - 
            66*MW2*MZ2*(-2 + SW2)) - 320*MW2^6*MZ2^2*SW2 + 
          MH2^6*(MW2^2 + 2*CW2*MW2*MZ2 + MZ2^2*(-3 + 4*SW2)) + 
          2*MH2^5*MW2*(7*MW2^2 + 6*MZ2^2*(1 - 2*SW2) + 
            MW2*MZ2*(-13 + 10*SW2)) + 32*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-15 + 38*SW2)) + 2*MH2^3*MW2^3*(376*MW2^2 + 
            10*MW2*MZ2*(-13 + 4*SW2) + 3*MZ2^2*(-82 + 107*SW2)) - 
          8*MH2^2*MW2^4*(118*MW2^2 + MW2*MZ2*(-7 + 4*SW2) + 
            MZ2^2*(-111 + 197*SW2))))*B0i[bb0, 0, 0, MH2])/
      (128*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2^2*Pi^3*SW) + 
     (CHWB*MT2*(9*MT2^2*MZ2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        2*MW2^2*(44*MW2^2 - MW2*MZ2*(67 + 24*SW2) + MZ2^2*(23 + 51*SW2)) + 
        MT2*MW2*(-88*MW2^2 + MW2*MZ2*(107 + 48*SW2) - MZ2^2*(19 + 66*SW2)))*
       B0i[bb0, 0, 0, MT2])/(192*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-144*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(9*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + 
             MZ2*(-3 + 4*SW2)) + 16*MW2^4*(6048*MW2^8 + MW2^3*MZ2^5*
              (22453 - 3922*SW2) + 4*MW2^5*MZ2^3*(10949 - 1408*SW2) + 
             8*MZ2^8*SW2 + 2419*MW2^4*MZ2^4*(-19 + 4*SW2) - 
             24*MW2^7*MZ2*(511 + 72*SW2) + 16*MW2^6*MZ2^2*(-568 + 161*SW2) + 
             MW2*MZ2^7*(535 + 236*SW2) - MW2^2*MZ2^6*(5519 + 890*SW2)) + 
           MH2^4*(6048*MW2^8 + MW2^3*MZ2^5*(24721 - 7054*SW2) + 8*MZ2^8*SW2 - 
             24*MW2^7*MZ2*(511 + 72*SW2) + 16*MW2^6*MZ2^2*(-649 + 161*SW2) + 
             MW2*MZ2^7*(535 + 236*SW2) - MW2^2*MZ2^6*(5843 + 368*SW2) - 
             8*MW2^5*MZ2^3*(-6001 + 965*SW2) + MW2^4*MZ2^4*(-50821 + 14374*
                SW2)) - 8*MH2*MW2^3*(30240*MW2^8 + MW2^3*MZ2^5*
              (114533 - 21608*SW2) + 40*MZ2^8*SW2 + 368*MW2^6*MZ2^2*
              (-127 + 35*SW2) - 120*MW2^7*MZ2*(511 + 72*SW2) + 
             5*MW2*MZ2^7*(535 + 236*SW2) - MW2^2*MZ2^6*(27919 + 4117*SW2) - 
             4*MW2^5*MZ2^3*(-55798 + 7373*SW2) + MW2^4*MZ2^4*(-234665 + 51377*
                SW2)) + MH2^3*MW2*(-60480*MW2^8 + 4*MW2^6*MZ2^2*
              (24421 - 6440*SW2) - 80*MZ2^8*SW2 + 240*MW2^7*MZ2*
              (511 + 72*SW2) - 10*MW2*MZ2^7*(535 + 236*SW2) + 
             MW2^2*MZ2^6*(56891 + 6110*SW2) - 5*MW2^4*MZ2^4*(-97025 + 24374*
                SW2) + MW2^3*MZ2^5*(-236437 + 55960*SW2) + 
             MW2^5*MZ2^3*(-460073 + 67480*SW2)) + 3*MH2^2*MW2^2*
            (66528*MW2^8 + MW2^3*MZ2^5*(256307 - 55022*SW2) + 
             16*MW2^5*MZ2^3*(31192 - 4367*SW2) + 88*MZ2^8*SW2 - 
             264*MW2^7*MZ2*(511 + 72*SW2) + 11*MW2*MZ2^7*(535 + 236*SW2) + 
             16*MW2^6*MZ2^2*(-6581 + 1771*SW2) - MW2^2*MZ2^6*(62041 + 7810*
                SW2) + MW2^4*MZ2^4*(-525551 + 124256*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(1152*(MH2 - 4*MW2)^2*Pi^3) + 
     ((216*MW*MW2*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
        (CHWB*(1104*MW2^7 + MZ2^7*(-27 + 28*SW2) - 4*MW2^6*MZ2*
            (107 + 1328*SW2) + MW2*MZ2^5*(9*MH2*(1 + 2*SW2) - 
             31*MZ2*(31 + 8*SW2)) + 2*MW2^5*MZ2*(18*MH2 + 
             MZ2*(-5041 + 1880*SW2)) + MW2^2*MZ2^4*(-9*MH2*(7 + 12*SW2) + 
             MZ2*(8273 + 4022*SW2)) + MW2^4*MZ2^2*(-9*MH2*(13 + 8*SW2) + 
             2*MZ2*(11651 + 6202*SW2)) + MW2^3*MZ2^3*(27*MH2*(5 + 6*SW2) - 
             MZ2*(21181 + 14978*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(1152*Pi^3) - 
     (3*CHWB*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ*SW*B0i[bb0, MW2, 0, MT2])/
      (64*(MT2 - MW2)*Pi^3) + 
     ((-16*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3) + 
        CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ*SW)*
       B0i[bb0, MW2, MH2, MW2])/(128*(MH2 - 4*MW2)^2*Pi^3) - 
     (CHWB*MZ2*(-56*MW2^3 - 4*MW2^2*MZ2 + 14*MW2*MZ2^2 + MZ2^3)*SW*
       B0i[bb0, MW2, MW2, MZ2])/(128*MZ*(4*MW2 - MZ2)*Pi^3) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
        CHWB*MZ*(8*MH2*(3*MW2^2 - 2*MW2*MZ2 - CW2*MZ2^2) - 3*MH2^2*MZ2*SW2 + 
          12*MZ2*(-4*MW2^2 + 3*MW2*MZ2 + MZ2^2 - 2*MZ2^2*SW2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(128*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(44*MW2^2 + MZ2^2*(23 + 6*SW2) - 
          MW2*MZ2*(67 + 24*SW2)) + MT2*(88*MW2^2 - MW2*MZ2*(161 + 48*SW2) + 
          MZ2^2*(73 + 66*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (192*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (14*MW2^2 - MZ2^2*(3 + 2*SW2) - MW2*MZ2*(11 + 4*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(128*MZ2^3*Pi^3*SW) - 
     (CHWB*MW2^3*(3*MW2 + 4*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (4*MZ*Pi^3) - (3*CHWB*MW2^3*MZ*SW2*(7*MW2^2 - 2*MW2*MZ2*(-3 + SW2) - 
        2*MZ2^2*(5 + 2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (16*MZ2^2*Pi^3*SW) - (CHWB*MZ*(24*MW2^4 + 22*MW2^3*MZ2 - 
        7*MW2^2*MZ2^2 - 4*MW2*MZ2^3 + MZ2^4)*SW*C0i[cc0, MW2, 0, 0, 0, 0, 
        MZ2])/(144*MZ2*Pi^3) + (3*CHWB*MW2*MZ*(MW2^2 - MZ2^2)*
       (7*MW2^2 - 2*MZ2^2*(1 + SW2) - MW2*MZ2*(3 + 2*SW2))*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2^2*Pi^3*SW) - 
     (3*CHWB*MZ*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       (MW2 - 2*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(16*MZ2*Pi^3*SW))/
    VMU^2)*Class[4] + 
 ((MW*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 6*MZ2*SW2*CHl1[Leff, Leff] - 
      4*MW2*CHl3[1, 1] - 4*MW2*CHl3[2, 2] + 6*MW2*CHl3[Leff, Leff] - 
      6*MZ2*CHl3[Leff, Leff] + 4*MW2*CHq3[1, 1] + 4*MW2*CHq3[2, 2]))/(8*Pi) + 
   (Alfas*MW*QCD*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 
      6*MZ2*SW2*CHl1[Leff, Leff] - 4*MW2*CHl3[1, 1] - 4*MW2*CHl3[2, 2] + 
      6*MW2*CHl3[Leff, Leff] - 6*MZ2*CHl3[Leff, Leff] + 4*MW2*CHq3[1, 1] + 
      4*MW2*CHq3[2, 2]))/(8*Pi^2) + 
   ((3*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*((14*MW2 - MZ2)*CHe[Leff, Leff] + 
        2*(-7*MW2 + MZ2)*CHl1[Leff, Leff] + 2*(-7*MW2 + MZ2)*
         CHl3[Leff, Leff] + 4*MW2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
          CHq3[2, 2])))/(32*MW2*Pi^3) + 
     (3*MW*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((18*MW2^2 + 19*MW2*MZ2 - 14*MZ2^2)*CHe[Leff, Leff] - 
        2*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*CHl1[Leff, Leff] - 
        2*(13*MW2^2 + 13*MW2*MZ2 - 14*MZ2^2)*CHl3[Leff, Leff] + 
        4*MW2*(MW2 + 2*MZ2)*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
          CHq3[2, 2])))/(32*MZ2*Pi^3) + (MW*B0i[bb0, MZ2, MW2, MW2]*
       ((432*MW2^4 + 576*MW2^3*MZ2 - 112*MW2^2*MZ2^2 - 132*MW2*MZ2^3 - 
          5*MZ2^4)*CHe[Leff, Leff] - 2*(216*MW2^4 + 180*MW2^3*MZ2 - 
          254*MW2^2*MZ2^2 - 137*MW2*MZ2^3 - 5*MZ2^4)*CHl1[Leff, Leff] - 
        2*(312*MW2^4 + 196*MW2^3*MZ2 - 438*MW2^2*MZ2^2 - 69*MW2*MZ2^3 - 
          MZ2^4)*CHl3[Leff, Leff] + 4*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 
          22*MW2*MZ2^2 + MZ2^3)*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
          CHq3[2, 2])))/(256*MZ2^2*Pi^3) + 
     (MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
        8*MW2*CHl3[1, 1] - 8*MW2*CHl3[2, 2] + 2*MW2*CHl3[Leff, Leff] - 
        2*MZ2*CHl3[Leff, Leff] + 4*MW2*CHq3[1, 1] + 4*MW2*CHq3[2, 2]))/
      (256*MZ2*Pi^3) - (3*MW*(-MW2^2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((-14*MW2^2 + MW2*MZ2 + 3*MZ2^2)*CHe[Leff, Leff] + 
        2*(5*MW2^2 - 6*MW2*MZ2 - 3*MZ2^2)*CHl1[Leff, Leff] - 
        8*MW2^2*CHl3[1, 1] - 8*MW2*MZ2*CHl3[1, 1] - 8*MW2^2*CHl3[2, 2] - 
        8*MW2*MZ2*CHl3[2, 2] + 26*MW2^2*CHl3[Leff, Leff] + 
        4*MW2*MZ2*CHl3[Leff, Leff] - 6*MZ2^2*CHl3[Leff, Leff] + 
        4*MW2^2*CHq3[1, 1] + 4*MW2*MZ2*CHq3[1, 1] + 4*MW2^2*CHq3[2, 2] + 
        4*MW2*MZ2*CHq3[2, 2]))/(64*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((112*MW2^4 + 12*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 3*MW2*MZ2^3 - MZ2^4)*
         CHe[Leff, Leff] - 2*(56*MW2^4 - 22*MW2^3*MZ2 - 35*MW2^2*MZ2^2 + 
          2*MW2*MZ2^3 - MZ2^4)*CHl1[Leff, Leff] - 
        2*(56*MW2^4 - 22*MW2^3*MZ2 - 35*MW2^2*MZ2^2 + 2*MW2*MZ2^3 - MZ2^4)*
         CHl3[Leff, Leff] + 4*MW2*(MW2 + MZ2)*
         (MW2*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - 11*CHq3[1, 1] - 11*CHq3[2, 2]) + 
          8*MW2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          MZ2^2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
            CHq3[1, 1] + CHq3[2, 2]))))/(288*MW2*MZ2*Pi^3) + 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(3*(256*MW2^5 + 688*MW2^4*MZ2 - 
          784*MW2^3*MZ2^2 + 208*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + MZ2^5)*
         CHe[Leff, Leff] - 6*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 
          198*MW2^2*MZ2^3 - 11*MW2*MZ2^4 + MZ2^5)*CHl1[Leff, Leff] - 
        6*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 198*MW2^2*MZ2^3 - 
          11*MW2*MZ2^4 + MZ2^5)*CHl3[Leff, Leff] + 4*MW2*(4*MW2 - MZ2)*
         (24*MW2^3*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          MZ2^3*(-6*CHl3[1, 1] - 6*CHl3[2, 2] + CHq3[1, 1] + CHq3[2, 2]) - 
          10*MW2*MZ2^2*(6*CHl3[1, 1] + 6*CHl3[2, 2] + CHq3[1, 1] + 
            CHq3[2, 2]) + 12*MW2^2*MZ2*(18*CHl3[1, 1] + 18*CHl3[2, 2] - 
            11*(CHq3[1, 1] + CHq3[2, 2])))))/(768*MW2*(4*MW2 - MZ2)*MZ2*
       Pi^3) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (3*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*(2*MW2 - MZ2)*
         CHe[Leff, Leff] + 6*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW2*CHl1[Leff, Leff] + 6*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 
          32*MW2^2)*MZ2*SW2*CHl3[Leff, Leff] - 4*(MH2 - 4*MW2)*MW2*
         (MH2^3*(6*CHl3[1, 1] + 6*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          2*MH2^2*MW2*(-18*CHl3[1, 1] - 18*CHl3[2, 2] + CHq3[1, 1] + 
            CHq3[2, 2]) - 24*MW2^3*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 
            3*(CHq3[1, 1] + CHq3[2, 2])) + 4*MH2*MW2^2*(18*CHl3[1, 1] + 
            18*CHl3[2, 2] + 5*(CHq3[1, 1] + CHq3[2, 2])))))/
      (768*(MH2 - 4*MW2)^2*MW2*Pi^3) + 
     (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       ((-14*MW2^2 - 13*MW2*MZ2 + 10*MZ2^2)*CHe[Leff, Leff] + 
        2*((7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl1[Leff, Leff] + 
          (7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl3[Leff, Leff] + 
          (MW2 + 2*MZ2)*(MZ2*(CHq3[1, 1] + CHq3[2, 2]) + 
            2*MW2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + CHq3[1, 1] + 
              CHq3[2, 2])))))/(8*MZ2*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(3*(-928*MH2*MW2^5*(2*MW2 - MZ2)*MZ2 + 
          320*MW2^6*(2*MW2 - MZ2)*MZ2 + 10*MH2^5*MW2^2*(-2*MW2 + MZ2) - 
          2*MH2^3*MW2^3*(40*MW2^2 + 526*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(66*MW2^2 + 157*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(2*MW2^2 + 145*MW2*MZ2 - 73*MZ2^2) + 
          MH2^6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2))*CHe[Leff, Leff] - 
        6*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl1[Leff, Leff] - 
        6*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl3[Leff, Leff] + 
        4*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
         (48*MW2^4*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
            CHq3[2, 2]) - 96*MH2*MW2^3*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] - 
            CHq3[1, 1] - CHq3[2, 2]) + 2*MH2^2*MW2^2*
           (6*MW2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
            MZ2*(114*CHl3[1, 1] + 114*CHl3[2, 2] - 29*(CHq3[1, 1] + 
                CHq3[2, 2]))) + MH2^4*(MZ2*(6*CHl3[1, 1] + 6*CHl3[2, 2] - 
              CHq3[1, 1] - CHq3[2, 2]) + MW2*(6*CHl3[1, 1] + 6*CHl3[2, 2] - 
              3*(CHq3[1, 1] + CHq3[2, 2]))) + MH2^3*MW2*
           (-15*MW2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
            MZ2*(-54*CHl3[1, 1] - 54*CHl3[2, 2] + 11*(CHq3[1, 1] + 
                CHq3[2, 2]))))))/(768*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MW2*MZ2*
       Pi^3) + (B0i[bb0, 0, 0, MW2]*
       ((2*MW2 - MZ2)*(-3*MH2^2*MW2^2*(85536*MW2^7 - 130504*MW2^6*MZ2 + 
            4616*MW2^5*MZ2^2 + 71872*MW2^4*MZ2^3 - 75235*MW2^3*MZ2^4 + 
            47290*MW2^2*MZ2^5 - 7051*MW2*MZ2^6 - 88*MZ2^7) + 
          MH2^3*MW2*(77760*MW2^7 - 118640*MW2^6*MZ2 + 6196*MW2^5*MZ2^2 + 
            60839*MW2^4*MZ2^3 - 65396*MW2^3*MZ2^4 + 42491*MW2^2*MZ2^5 - 
            6410*MW2*MZ2^6 - 80*MZ2^7) + 8*MH2*MW2^3*(38880*MW2^7 - 
            59320*MW2^6*MZ2 + 956*MW2^5*MZ2^2 + 35239*MW2^4*MZ2^3 - 
            35911*MW2^3*MZ2^4 + 21781*MW2^2*MZ2^5 - 3205*MW2*MZ2^6 - 
            40*MZ2^7) - 16*MW2^4*(7776*MW2^7 - 11864*MW2^6*MZ2 + 
            184*MW2^5*MZ2^2 + 7064*MW2^4*MZ2^3 - 7193*MW2^3*MZ2^4 + 
            4358*MW2^2*MZ2^5 - 641*MW2*MZ2^6 - 8*MZ2^7) + 
          MH2^4*(-7776*MW2^7 + 11864*MW2^6*MZ2 - 976*MW2^5*MZ2^2 - 
            5282*MW2^4*MZ2^3 + 6005*MW2^3*MZ2^4 - 4160*MW2^2*MZ2^5 + 
            641*MW2*MZ2^6 + 8*MZ2^7) + 9*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*
         CHe[Leff, Leff] + 2*MZ2*SW2*
         ((-3*MH2^2*MW2^2*(85536*MW2^7 - 121000*MW2^6*MZ2 - 2512*MW2^5*MZ2^
                2 + 54052*MW2^4*MZ2^3 - 56227*MW2^3*MZ2^4 + 43726*MW2^2*MZ2^
                5 - 7051*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(77760*MW2^7 - 
              110000*MW2^6*MZ2 - 284*MW2^5*MZ2^2 + 44639*MW2^4*MZ2^3 - 
              48116*MW2^3*MZ2^4 + 39251*MW2^2*MZ2^5 - 6410*MW2*MZ2^6 - 
              80*MZ2^7) + 8*MH2*MW2^3*(38880*MW2^7 - 55000*MW2^6*MZ2 - 
              2284*MW2^5*MZ2^2 + 27139*MW2^4*MZ2^3 - 27271*MW2^3*MZ2^4 + 
              20161*MW2^2*MZ2^5 - 3205*MW2*MZ2^6 - 40*MZ2^7) - 
            16*MW2^4*(7776*MW2^7 - 11000*MW2^6*MZ2 - 464*MW2^5*MZ2^2 + 
              5444*MW2^4*MZ2^3 - 5465*MW2^3*MZ2^4 + 4034*MW2^2*MZ2^5 - 
              641*MW2*MZ2^6 - 8*MZ2^7) + MH2^4*(-7776*MW2^7 + 
              11000*MW2^6*MZ2 - 328*MW2^5*MZ2^2 - 3662*MW2^4*MZ2^3 + 
              4277*MW2^3*MZ2^4 - 3836*MW2^2*MZ2^5 + 641*MW2*MZ2^6 + 
              8*MZ2^7) + 9*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*
           CHl1[Leff, Leff] + (MH2^3*MW2*(112320*MW2^7 - 182000*MW2^6*MZ2 - 
              16124*MW2^5*MZ2^2 + 167759*MW2^4*MZ2^3 - 131636*MW2^3*MZ2^4 + 
              52931*MW2^2*MZ2^5 - 6410*MW2*MZ2^6 - 80*MZ2^7) + 
            8*MH2*MW2^3*(56160*MW2^7 - 91000*MW2^6*MZ2 - 10204*MW2^5*MZ2^2 + 
              88699*MW2^4*MZ2^3 - 69031*MW2^3*MZ2^4 + 27001*MW2^2*MZ2^5 - 
              3205*MW2*MZ2^6 - 40*MZ2^7) - 16*MW2^4*(11232*MW2^7 - 
              18200*MW2^6*MZ2 - 2048*MW2^5*MZ2^2 + 17756*MW2^4*MZ2^3 - 
              13817*MW2^3*MZ2^4 + 5402*MW2^2*MZ2^5 - 641*MW2*MZ2^6 - 
              8*MZ2^7) + MH2^4*(-11232*MW2^7 + 18200*MW2^6*MZ2 + 
              1256*MW2^5*MZ2^2 - 15974*MW2^4*MZ2^3 + 12629*MW2^3*MZ2^4 - 
              5204*MW2^2*MZ2^5 + 641*MW2*MZ2^6 + 8*MZ2^7) + 
            3*MH2^2*MW2^2*(-123552*MW2^7 + 200200*MW2^6*MZ2 + 
              19936*MW2^5*MZ2^2 - 189484*MW2^4*MZ2^3 + 148099*MW2^3*MZ2^4 - 
              58774*MW2^2*MZ2^5 + 7051*MW2*MZ2^6 + 88*MZ2^7) + 
            9*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*CHl3[Leff, Leff] + 
          2*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*
           (-3*MH2^3*MW2*MZ2^3*SW2*(6*CHl3[1, 1] + 6*CHl3[2, 2] - 
              CHq3[1, 1] - CHq3[2, 2]) + MH2^2*(-3*MW2*MZ2^4*(
                122*CHl3[1, 1] + 122*CHl3[2, 2] - 4*CHq1[1, 1] - 
                4*CHq1[2, 2] - 83*CHq3[1, 1] - 83*CHq3[2, 2]) + 
              216*MW2^5*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
                CHq3[2, 2]) - 48*MW2^4*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
                CHq3[1, 1] - CHq3[2, 2]) + 8*MZ2^5*(2*CHl3[1, 1] + 
                2*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - CHq3[1, 1] - 
                CHq3[2, 2]) - 12*MW2^2*MZ2^3*(9*CHl1[1, 1] + 9*CHl1[2, 2] - 
                25*CHl3[1, 1] - 25*CHl3[2, 2] + 6*CHl3[3, 3] - 4*CHq1[1, 1] - 
                4*CHq1[2, 2] + 9*CHq3[1, 1] + 9*CHq3[2, 2]) + 
              MW2^3*MZ2^2*(108*CHl1[1, 1] + 108*CHl1[2, 2] - 178*CHl3[1, 1] - 
                178*CHl3[2, 2] + 72*CHl3[3, 3] - 36*CHq1[1, 1] - 
                36*CHq1[2, 2] + 35*CHq3[1, 1] + 35*CHq3[2, 2])) + 
            4*MW2^2*(-3*MW2*MZ2^4*(122*CHl3[1, 1] + 122*CHl3[2, 2] - 
                4*CHq1[1, 1] - 4*CHq1[2, 2] - 83*CHq3[1, 1] - 
                83*CHq3[2, 2]) + 216*MW2^5*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
                CHq3[1, 1] - CHq3[2, 2]) - 48*MW2^4*MZ2*(2*CHl3[1, 1] + 
                2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 8*MZ2^5*(
                2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
                CHq3[1, 1] - CHq3[2, 2]) + 2*MW2^3*MZ2^2*(54*CHl1[1, 1] + 
                54*CHl1[2, 2] - 116*CHl3[1, 1] - 116*CHl3[2, 2] + 
                36*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 
                19*CHq3[1, 1] + 19*CHq3[2, 2]) - 3*MW2^2*MZ2^3*(
                36*CHl1[1, 1] + 36*CHl1[2, 2] - 118*CHl3[1, 1] - 
                118*CHl3[2, 2] + 24*CHl3[3, 3] - 16*CHq1[1, 1] - 
                16*CHq1[2, 2] + 37*CHq3[1, 1] + 37*CHq3[2, 2])) + 
            MH2*MW2*(15*MW2*MZ2^4*(122*CHl3[1, 1] + 122*CHl3[2, 2] - 
                4*CHq1[1, 1] - 4*CHq1[2, 2] - 83*CHq3[1, 1] - 
                83*CHq3[2, 2]) - 1080*MW2^5*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
                CHq3[1, 1] - CHq3[2, 2]) + 240*MW2^4*MZ2*(2*CHl3[1, 1] + 
                2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 40*MZ2^5*(
                2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
                CHq3[1, 1] - CHq3[2, 2]) - 4*MW2^3*MZ2^2*(135*CHl1[1, 1] + 
                135*CHl1[2, 2] - 191*CHl3[1, 1] - 191*CHl3[2, 2] + 
                90*CHl3[3, 3] - 45*CHq1[1, 1] - 45*CHq1[2, 2] + 
                46*CHq3[1, 1] + 46*CHq3[2, 2]) + 3*MW2^2*MZ2^3*(
                180*CHl1[1, 1] + 180*CHl1[2, 2] - 458*CHl3[1, 1] - 
                458*CHl3[2, 2] + 120*CHl3[3, 3] - 80*CHq1[1, 1] - 
                80*CHq1[2, 2] + 183*CHq3[1, 1] + 183*CHq3[2, 2]))))))/
      (2304*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*
       SW2^2) + (B0i[bb0, MW2, 0, MT2]*
       (-3*MW*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*(2*MW2 - MZ2)*
         CHe[Leff, Leff] + 6*MW*(-((MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW2*
            CHl1[Leff, Leff]) - (MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW2*
           CHl3[Leff, Leff] + 2*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*
           (2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2] - 
            2*CHq3[3, 3]))))/(128*(MT2 - MW2)*MW2*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MZ2]*(-((2*MW2 - MZ2)*(9776*MW2^6 - 12820*MW2^5*MZ2 + 
           2*MW2^4*(18*MH2 - 5053*MZ2)*MZ2 + MW2^2*(54*MH2 - 8111*MZ2)*
            MZ2^3 - MZ2^6 + MW2*MZ2^4*(-9*MH2 + 794*MZ2) + 
           MW2^3*MZ2^2*(-81*MH2 + 20792*MZ2))*CHe[Leff, Leff]) - 
        2*MZ2*SW2*((8912*MW2^6 - 12172*MW2^5*MZ2 + 2*MW2^4*
             (18*MH2 - 4243*MZ2)*MZ2 + MW2^2*(54*MH2 - 7787*MZ2)*MZ2^3 - 
            MZ2^6 + MW2*MZ2^4*(-9*MH2 + 794*MZ2) + MW2^3*MZ2^2*
             (-81*MH2 + 19064*MZ2))*CHl1[Leff, Leff] + 
          (12368*MW2^6 - 14764*MW2^5*MZ2 + 2*MW2^4*(18*MH2 - 7483*MZ2)*MZ2 + 
            MW2^2*(54*MH2 - 9083*MZ2)*MZ2^3 - MZ2^6 + MW2*MZ2^4*
             (-9*MH2 + 794*MZ2) + MW2^3*MZ2^2*(-81*MH2 + 25976*MZ2))*
           CHl3[Leff, Leff] - 2*MW2*(4*MW2 - MZ2)*
           (372*MW2^4*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
              CHq3[2, 2]) + MZ2^4*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 
              24*CHq1[1, 1] + 24*CHq1[2, 2] + 5*CHq3[1, 1] + 5*CHq3[2, 2]) - 
            3*MW2*MZ2^2*(3*MH2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
                CHq3[2, 2]) + MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
                12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 
                12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] - 
                242*CHl3[1, 1] - 242*CHl3[2, 2] - 12*CHl3[3, 3] - 
                8*CHq1[1, 1] - 8*CHq1[2, 2] - 24*CHq1[3, 3] + 63*CHq3[1, 1] + 
                63*CHq3[2, 2] - 24*CHq3[3, 3] - 24*CHu[1, 1] - 
                24*CHu[2, 2])) + 3*MW2^2*MZ2*(3*MH2*(2*CHl3[1, 1] + 
                2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
              2*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 
                12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 30*CHl1[1, 1] + 
                30*CHl1[2, 2] + 12*CHl1[3, 3] - 356*CHl3[1, 1] - 
                356*CHl3[2, 2] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 
                6*CHq1[3, 3] + 145*CHq3[1, 1] + 145*CHq3[2, 2] - 
                6*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2])) - 
            2*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
              18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 72*CHl1[1, 1] + 
              72*CHl1[2, 2] + 18*CHl1[3, 3] - 278*CHl3[1, 1] - 
              278*CHl3[2, 2] + 18*CHl3[3, 3] - 36*CHq1[1, 1] - 
              36*CHq1[2, 2] + 18*CHq1[3, 3] + 157*CHq3[1, 1] + 
              157*CHq3[2, 2] + 18*CHq3[3, 3] - 36*CHu[1, 1] - 
              36*CHu[2, 2])))))/(2304*MW2*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2^2) + 
     (MW*B0i[bb0, MZ2, MT2, MT2]*(-((2*MW2 - MZ2)*(40*MT2*MW2 - 33*MT2*MZ2 + 
           20*MW2*MZ2 - 3*MZ2^2)*CHe[Leff, Leff]) - 
        2*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 3*MZ2^2)*SW2*
         CHl1[Leff, Leff] - 2*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 
          3*MZ2^2)*SW2*CHl3[Leff, Leff] - 
        4*MW2*(MZ2^2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 2*CHq1[3, 3] + 
            CHq3[1, 1] + CHq3[2, 2] - 2*CHq3[3, 3] - 4*CHu[3, 3]) + 
          8*MT2*MW2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + CHq1[3, 3] - CHq3[1, 1] - 
            CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 4*MW2*MZ2*
           (2*CHl3[1, 1] + 2*CHl3[2, 2] + CHq1[3, 3] - CHq3[1, 1] - 
            CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 
          MT2*MZ2*(-22*CHl3[1, 1] - 22*CHl3[2, 2] - 14*CHq1[3, 3] + 
            11*CHq3[1, 1] + 11*CHq3[2, 2] + 14*CHq3[3, 3] + 10*CHu[3, 3]))))/
      (128*MZ2*Pi^3) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
       ((2*MW2 - MZ2)*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
          4*MW2^2*(-10*MW2 + 9*MZ2))*CHe[Leff, Leff] - 
        2*(-(MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
             4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl1[Leff, Leff]) - 
          MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
            4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl3[Leff, Leff] + 
          2*(MT2 - MW2)*MW2*(3*MT2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
              CHq3[1, 1] - CHq3[2, 2] - 2*CHq3[3, 3]) + 
            2*MW2*MZ2*(11*CHl3[1, 1] + 11*CHl3[2, 2] - 2*(CHq1[3, 3] + 
                2*CHq3[1, 1] + 2*CHq3[2, 2] + 5*CHq3[3, 3] - 2*CHu[3, 3])) - 
            8*MW2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + CHq1[3, 3] - CHq3[1, 1] - 
              CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3])))))/
      (128*(MT2 - MW2)*MW2*MZ2*Pi^3) - 
     ((2*MW2 - MZ2)*(MH2^3*(144*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 
             25*MW2*MZ2^2 - 3*MZ2^3) + MT2*(-20814*MW2*MZ2^4 + 907*MZ2^5 + 
             5*MW2^2*MZ2^3*(25739 - 192*Pi^2) + 16*MW2^5*(-7279 + 336*Pi^2) + 
             8*MW2^3*MZ2^2*(-38561 + 768*Pi^2) - 12*MW2^4*MZ2*
              (-26293 + 880*Pi^2)) + MW2*(20814*MW2*MZ2^4 - 907*MZ2^5 - 
             16*MW2^5*(-6919 + 336*Pi^2) - 8*MW2^3*MZ2^2*(-38651 + 768*
                Pi^2) + 12*MW2^4*MZ2*(-25837 + 880*Pi^2) + 
             MW2^2*MZ2^3*(-129127 + 960*Pi^2))) + 
         16*MW2^3*(-144*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
             3*MZ2^3) + MW2*(-20814*MW2*MZ2^4 + 907*MZ2^5 + 
             5*MW2^2*MZ2^3*(25883 - 192*Pi^2) + 16*MW2^5*(-6919 + 336*Pi^2) + 
             8*MW2^3*MZ2^2*(-38831 + 768*Pi^2) - 12*MW2^4*MZ2*
              (-25933 + 880*Pi^2)) + MT2*(20814*MW2*MZ2^4 - 907*MZ2^5 + 
             132*MW2^4*MZ2*(-2399 + 80*Pi^2) - 16*MW2^5*(-7279 + 336*Pi^2) - 
             8*MW2^3*MZ2^2*(-38741 + 768*Pi^2) + MW2^2*MZ2^3*(-128983 + 960*
                Pi^2))) + 9*MH2^2*MW2*(-144*MT2^2*MW2*(40*MW2^3 - 
             62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
           MW2*(-20814*MW2*MZ2^4 + 907*MZ2^5 + MW2^2*MZ2^3*(129199 - 960*
                Pi^2) - 132*MW2^4*MZ2*(-2351 + 80*Pi^2) + 64*MW2^3*MZ2^2*
              (-4837 + 96*Pi^2) + 16*MW2^5*(-6919 + 336*Pi^2)) + 
           MT2*(20814*MW2*MZ2^4 - 907*MZ2^5 + 16*MW2^3*MZ2^2*(19303 - 384*
                Pi^2) - 16*MW2^5*(-7279 + 336*Pi^2) + 12*MW2^4*MZ2*
              (-26317 + 880*Pi^2) + MW2^2*MZ2^3*(-128767 + 960*Pi^2))) + 
         24*MH2*MW2^2*(144*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 
             25*MW2*MZ2^2 - 3*MZ2^3) + MW2*(20814*MW2*MZ2^4 - 907*MZ2^5 + 
             2*MW2^3*MZ2^2*(154949 - 3072*Pi^2) + 132*MW2^4*MZ2*
              (-2353 + 80*Pi^2) + 5*MW2^2*MZ2^3*(-25853 + 192*Pi^2) - 
             16*MW2^5*(-6919 + 336*Pi^2)) + MT2*(-20814*MW2*MZ2^4 + 
             907*MZ2^5 + MW2^2*MZ2^3*(128833 - 960*Pi^2) + 
             16*MW2^5*(-7279 + 336*Pi^2) - 12*MW2^4*MZ2*(-26339 + 880*Pi^2) + 
             2*MW2^3*MZ2^2*(-154589 + 3072*Pi^2))))*CHe[Leff, Leff] + 
       2*MZ2*SW2*((-16*MW2^3*(144*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MW2*(15468*MW2*MZ2^4 - 907*MZ2^5 + 4*MW2^3*
                MZ2^2*(62569 - 1536*Pi^2) + 660*MW2^4*MZ2*(-427 + 16*Pi^2) - 
               16*MW2^5*(-7027 + 336*Pi^2) + MW2^2*MZ2^3*(-94801 + 
                 960*Pi^2)) + MT2*(-15468*MW2*MZ2^4 + 907*MZ2^5 + MW2^2*MZ2^3*
                (94369 - 960*Pi^2) + 16*MW2^5*(-7387 + 336*Pi^2) - 12*MW2^4*
                MZ2*(-23941 + 880*Pi^2) + 4*MW2^3*MZ2^2*(-62389 + 
                 1536*Pi^2))) - 9*MH2^2*MW2*(144*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(15468*MW2*MZ2^4 - 907*MZ2^5 + 4*MW2^3*MZ2^2*(62299 - 
                 1536*Pi^2) + 5*MW2^2*MZ2^3*(-18917 + 192*Pi^2) - 16*MW2^5*
                (-7027 + 336*Pi^2) + 12*MW2^4*MZ2*(-23413 + 880*Pi^2)) + 
             MT2*(-15468*MW2*MZ2^4 + 907*MZ2^5 + MW2^2*MZ2^3*(94153 - 
                 960*Pi^2) + 16*MW2^5*(-7387 + 336*Pi^2) - 12*MW2^4*MZ2*
                (-23869 + 880*Pi^2) + 4*MW2^3*MZ2^2*(-62119 + 1536*Pi^2))) + 
           MH2^3*(144*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(15468*MW2*MZ2^4 - 907*MZ2^5 + 4*MW2^3*MZ2^2*
                (62209 - 1536*Pi^2) - 16*MW2^5*(-7027 + 336*Pi^2) + 12*MW2^4*
                MZ2*(-23389 + 880*Pi^2) + MW2^2*MZ2^3*(-94513 + 960*Pi^2)) + 
             MT2*(-15468*MW2*MZ2^4 + 907*MZ2^5 + MW2^2*MZ2^3*(94081 - 
                 960*Pi^2) - 60*MW2^4*MZ2*(-4769 + 176*Pi^2) + 16*MW2^5*
                (-7387 + 336*Pi^2) + 4*MW2^3*MZ2^2*(-62029 + 1536*Pi^2))) + 
           24*MH2*MW2^2*(144*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MW2*(15468*MW2*MZ2^4 - 907*MZ2^5 + 2*MW2^3*
                MZ2^2*(124763 - 3072*Pi^2) + 60*MW2^4*MZ2*(-4687 + 
                 176*Pi^2) - 16*MW2^5*(-7027 + 336*Pi^2) + MW2^2*MZ2^3*
                (-94651 + 960*Pi^2)) + MT2*(-15468*MW2*MZ2^4 + 907*MZ2^5 + 
               MW2^2*MZ2^3*(94219 - 960*Pi^2) + 16*MW2^5*(-7387 + 336*Pi^2) - 
               12*MW2^4*MZ2*(-23891 + 880*Pi^2) + 2*MW2^3*MZ2^2*(-124403 + 
                 3072*Pi^2))))*CHl1[Leff, Leff] + 
         (-16*MW2^3*(144*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
               3*MZ2^3) + MW2*(15420*MW2*MZ2^4 - 907*MZ2^5 + MW2^5*
                (98032 - 5376*Pi^2) + 4*MW2^3*MZ2^2*(65731 - 1536*Pi^2) + 12*
                MW2^4*MZ2*(-23081 + 880*Pi^2) + MW2^2*MZ2^3*(-97849 + 
                 960*Pi^2)) + MT2*(-15420*MW2*MZ2^4 + 907*MZ2^5 + MW2^2*MZ2^3*
                (97417 - 960*Pi^2) + 16*MW2^5*(-6487 + 336*Pi^2) - 12*MW2^4*
                MZ2*(-23537 + 880*Pi^2) + 4*MW2^3*MZ2^2*(-65551 + 
                 1536*Pi^2))) - 9*MH2^2*MW2*(144*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(15420*MW2*MZ2^4 - 907*MZ2^5 + MW2^5*(98032 - 5376*Pi^2) + 4*
                MW2^3*MZ2^2*(65461 - 1536*Pi^2) + 12*MW2^4*MZ2*(-23009 + 
                 880*Pi^2) + MW2^2*MZ2^3*(-97633 + 960*Pi^2)) + 
             MT2*(-15420*MW2*MZ2^4 + 907*MZ2^5 + MW2^2*MZ2^3*(97201 - 
                 960*Pi^2) - 60*MW2^4*MZ2*(-4693 + 176*Pi^2) + 16*MW2^5*
                (-6487 + 336*Pi^2) + 4*MW2^3*MZ2^2*(-65281 + 1536*Pi^2))) + 
           MH2^3*(144*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(15420*MW2*MZ2^4 - 907*MZ2^5 + MW2^5*
                (98032 - 5376*Pi^2) + 4*MW2^3*MZ2^2*(65371 - 1536*Pi^2) + 60*
                MW2^4*MZ2*(-4597 + 176*Pi^2) + MW2^2*MZ2^3*(-97561 + 
                 960*Pi^2)) + MT2*(-15420*MW2*MZ2^4 + 907*MZ2^5 + MW2^2*MZ2^3*
                (97129 - 960*Pi^2) - 132*MW2^4*MZ2*(-2131 + 80*Pi^2) + 16*
                MW2^5*(-6487 + 336*Pi^2) + 4*MW2^3*MZ2^2*(-65191 + 
                 1536*Pi^2))) + 24*MH2*MW2^2*(144*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(15420*MW2*MZ2^4 - 907*MZ2^5 + MW2^5*(98032 - 5376*Pi^2) + 2*
                MW2^3*MZ2^2*(131087 - 3072*Pi^2) + 12*MW2^4*MZ2*(-23031 + 
                 880*Pi^2) + MW2^2*MZ2^3*(-97699 + 960*Pi^2)) + 
             MT2*(-15420*MW2*MZ2^4 + 907*MZ2^5 + MW2^2*MZ2^3*(97267 - 
                 960*Pi^2) + 16*MW2^5*(-6487 + 336*Pi^2) - 12*MW2^4*MZ2*
                (-23487 + 880*Pi^2) + 2*MW2^3*MZ2^2*(-130727 + 3072*Pi^2))))*
          CHl3[Leff, Leff] + 2*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          (4*MW2 - MZ2)*(12*MH2^2*MW2*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
             CHq3[1, 1] - CHq3[2, 2]) + MH2*(-(MZ2^3*(1750*CHl3[1, 1] + 
                1750*CHl3[2, 2] + 48*CHq1[1, 1] + 48*CHq1[2, 2] - 
                875*CHq3[1, 1] - 875*CHq3[2, 2])) - 4*MW2^3*(-967 + 48*Pi^2)*
              (2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
             4*MW2^2*(-72*MT2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + CHq1[3, 3] - 
                 CHq3[1, 1] - CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + MZ2*
                (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 
                 12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 
                 12*CHl1[2, 2] + 12*CHl1[3, 3] - 4076*CHl3[1, 1] + 
                 96*Pi^2*CHl3[1, 1] - 4076*CHl3[2, 2] + 96*Pi^2*CHl3[2, 2] + 
                 12*CHl3[3, 3] + 9*CHq1[1, 1] + 9*CHq1[2, 2] + 
                 24*CHq1[3, 3] + 2199*CHq3[1, 1] - 48*Pi^2*CHq3[1, 1] + 
                 2199*CHq3[2, 2] - 48*Pi^2*CHq3[2, 2] + 108*CHq3[3, 3] - 
                 24*CHu[1, 1] - 24*CHu[2, 2] + 12*CHu[3, 3])) - 
             MW2*MZ2*(-36*MT2*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 
                 2*(2*CHq1[3, 3] + CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3] - 
                   4*CHu[3, 3])) + MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
                 48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
                 48*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] - 
                 8482*CHl3[1, 1] - 8482*CHl3[2, 2] - 48*CHl3[3, 3] - 
                 12*CHq1[1, 1] - 12*CHq1[2, 2] - 120*CHq1[3, 3] + 
                 3923*CHq3[1, 1] + 3923*CHq3[2, 2] - 72*CHq3[3, 3] - 
                 96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3]))) + 
           4*MW2*(MZ2^3*(1750*CHl3[1, 1] + 1750*CHl3[2, 2] + 48*CHq1[1, 1] + 
               48*CHq1[2, 2] - 875*CHq3[1, 1] - 875*CHq3[2, 2]) + 
             4*MW2^3*(-967 + 48*Pi^2)*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 
                1] - CHq3[2, 2]) - 4*MW2^2*(-72*MT2*(2*CHl3[1, 1] + 
                 2*CHl3[2, 2] + CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] - 
                 CHq3[3, 3] + CHu[3, 3]) + MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
                 12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 
                 12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] - 
                 4058*CHl3[1, 1] + 96*Pi^2*CHl3[1, 1] - 4058*CHl3[2, 2] + 
                 96*Pi^2*CHl3[2, 2] + 12*CHl3[3, 3] + 9*CHq1[1, 1] + 
                 9*CHq1[2, 2] + 24*CHq1[3, 3] + 2196*CHq3[1, 1] - 
                 48*Pi^2*CHq3[1, 1] + 2196*CHq3[2, 2] - 48*Pi^2*CHq3[2, 2] + 
                 108*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] + 
                 12*CHu[3, 3])) + MW2*MZ2*(-36*MT2*(7*CHl3[1, 1] + 
                 7*CHl3[2, 2] - 2*(2*CHq1[3, 3] + CHq3[1, 1] + CHq3[2, 2] + 
                   CHq3[3, 3] - 4*CHu[3, 3])) + MZ2*(48*CHd[1, 1] + 
                 48*CHd[2, 2] + 48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 
                 48*CHe[3, 3] + 48*CHl1[1, 1] + 48*CHl1[2, 2] + 
                 48*CHl1[3, 3] - 8482*CHl3[1, 1] - 8482*CHl3[2, 2] - 
                 48*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 
                 120*CHq1[3, 3] + 3923*CHq3[1, 1] + 3923*CHq3[2, 2] - 
                 72*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 
                 48*CHu[3, 3]))))))/(4608*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*
       (-MT2 + MW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2))/VMU^2)*Class[7] + 
 Class[8]*((Alfas*MW*MW2*QCD*Cll[1, 2, 2, 1])/(2*Pi^2) + 
   ((MW*MW2)/(2*Pi) + 
     ((CW2*(-18*MH2^2*MW2*MZ2 - 4*MW2*(36*MT2*MW2*(8*MW2 - 5*MZ2) - 
            4307*MW2*MZ2^2 + 875*MZ2^3 + 4*MW2^2*MZ2*(2035 - 48*Pi^2) + 
            4*MW2^3*(-967 + 48*Pi^2)) + MH2*(36*MT2*MW2*(8*MW2 - 5*MZ2) - 
            4307*MW2*MZ2^2 + 875*MZ2^3 + 16*MW2^2*MZ2*(511 - 12*Pi^2) + 
            4*MW2^3*(-967 + 48*Pi^2))))/(576*MW*(MH2 - 4*MW2)*Pi^3) - 
       (MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
          MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
         B0i[bb0, 0, 0, MH2])/(32*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
       (MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
        (16*MZ2*Pi^3) - (MW2*(MH2*MW2*(-1080*MW2^5 + 240*MW2^4*MZ2 + 
            832*MW2^3*MZ2^2 - 1137*MW2^2*MZ2^3 + 915*MW2*MZ2^4 - 40*MZ2^5) + 
          MH2^2*(216*MW2^5 - 48*MW2^4*MZ2 - 179*MW2^3*MZ2^2 + 
            240*MW2^2*MZ2^3 - 183*MW2*MZ2^4 + 8*MZ2^5) + 
          4*MW2^2*(216*MW2^5 - 48*MW2^4*MZ2 - 206*MW2^3*MZ2^2 + 
            267*MW2^2*MZ2^3 - 183*MW2*MZ2^4 + 8*MZ2^5) - 9*MH2^3*MW2*MZ2^3*
           SW2)*B0i[bb0, 0, 0, MW2])/(288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^3*
         Pi^3*SW2) - (MW*(372*MW2^4 + 350*MW2^3*MZ2 + 
          3*MW2^2*(3*MH2 - 392*MZ2)*MZ2 + MZ2^4 + 
          MW2*(-9*MH2*MZ2^2 + 399*MZ2^3))*B0i[bb0, 0, 0, MZ2])/
        (288*MZ2^2*Pi^3*SW2) - (3*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*
         B0i[bb0, MW2, 0, MT2])/(16*Pi^3) + 
       (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(32*(MH2 - 4*MW2)*Pi^3) + 
       (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(32*MZ2*Pi^3) + 
       (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
        (32*Pi^3) + (CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
         B0i[bb0, MZ2, MT2, MT2])/(16*Pi^3) - 
       (MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MZ2, MW2, MW2])/(32*MZ2^2*Pi^3) + 
       (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(MZ2*Pi^3) + 
       (3*MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
          MW2])/(4*MZ2^2*Pi^3) - (MW*(MW2 + MZ2)^2*(-8*MW2^2 - 2*MW2*MZ2 + 
          MZ2^2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(36*MZ2*Pi^3) - 
       (3*MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^3) + 
       (3*MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 
          0, MZ2])/(4*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   ((MW*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
        6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
        16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
        8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
        24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
        16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
        8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
        8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
        4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
        4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
        4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
        2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
        6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
        4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
        2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
        4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
        8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
        4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
        12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
        8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
        4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
        16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
        8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
        8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
        16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
        4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
        4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
        8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
        4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
        2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
        8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
        16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
        4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
        2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
        6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
        4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
      (64*Pi^3) - (MW*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 
          3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
         Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 
          3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 14*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
        11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (64*MZ2*Pi^3) - (MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*Cll[1, 1, 2, 2] + 
        Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[2, 2, 1, 1] + 
        Clq3[2, 2, 2, 2] + Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
        Cqq1[1, 1, 1, 1] + 2*Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
        5*Cqq3[1, 1, 1, 1] + 12*Cqq3[1, 1, 2, 2] - 2*Cqq3[1, 2, 2, 1] + 
        5*Cqq3[2, 2, 2, 2]))/(24*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MW2, 0, MT2]*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
        6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - 
        Cqq3[2, 3, 3, 2]))/(48*Pi^3) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (12*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
        6*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] - 
        18*MW2*MZ2*Clq3[1, 1, 3, 3] - 18*MW2*MZ2*Clq3[2, 2, 3, 3] + 
        24*MW2^2*Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
        6*MZ2^2*Clq3[Leff, Leff, 3, 3] - 24*MW2^2*Clu[Leff, Leff, 3, 3] + 
        48*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 24*MZ2^2*Clu[Leff, Leff, 3, 3] + 
        24*MW2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 
        3*MZ2^2*Cqe[3, 3, Leff, Leff] - 2*MT2*MZ2*Cqq1[1, 3, 3, 1] + 
        4*MW2*MZ2*Cqq1[1, 3, 3, 1] - 2*MT2*MZ2*Cqq1[2, 3, 3, 2] + 
        4*MW2*MZ2*Cqq1[2, 3, 3, 2] - 12*MT2*MZ2*Cqq3[1, 1, 3, 3] + 
        24*MW2*MZ2*Cqq3[1, 1, 3, 3] + 2*MT2*MZ2*Cqq3[1, 3, 3, 1] - 
        4*MW2*MZ2*Cqq3[1, 3, 3, 1] - 12*MT2*MZ2*Cqq3[2, 2, 3, 3] + 
        24*MW2*MZ2*Cqq3[2, 2, 3, 3] + 2*MT2*MZ2*Cqq3[2, 3, 3, 2] - 
        4*MW2*MZ2*Cqq3[2, 3, 3, 2]))/(96*MZ2*Pi^3) + 
     (MW*(12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] + 
        12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] + 
        24*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Ced[Leff, Leff, 3, 3] + 12*MZ2^3*Ced[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 1, 1] + 12*MZ2^3*Cee[Leff, Leff, 1, 1] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 2, 2] + 12*MZ2^3*Cee[Leff, Leff, 2, 2] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 3, 3] + 12*MZ2^3*Cee[Leff, Leff, 3, 3] - 
        48*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] + 72*MW2*MZ2^2*
         Ceu[Leff, Leff, 1, 1] - 24*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
        48*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] + 72*MW2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] - 24*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
        144*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] + 216*MT2*MW2*MZ2*
         Ceu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
        72*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Ceu[Leff, Leff, 3, 3] + 12*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 1, 1] - 24*MZ2^3*Cld[Leff, Leff, 1, 1] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 2, 2] - 24*MZ2^3*Cld[Leff, Leff, 2, 2] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 3, 3] - 24*MZ2^3*Cld[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cle[1, 1, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[1, 1, Leff, Leff] + 12*MZ2^3*Cle[1, 1, Leff, Leff] + 
        24*MW2^2*MZ2*Cle[2, 2, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[2, 2, Leff, Leff] + 12*MZ2^3*Cle[2, 2, Leff, Leff] + 
        24*MW2^2*MZ2*Cle[3, 3, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[3, 3, Leff, Leff] + 12*MZ2^3*Cle[3, 3, Leff, Leff] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 1, 1] - 24*MZ2^3*Cle[Leff, Leff, 1, 1] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 2, 2] - 24*MZ2^3*Cle[Leff, Leff, 2, 2] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 3, 3] - 24*MZ2^3*Cle[Leff, Leff, 3, 3] - 
        180*MW2^2*MZ2*Cll[1, 1, 2, 2] + 24*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] - 
        36*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] + 12*MZ2^3*Cll[Leff, 1, 1, Leff] + 
        24*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 2, 2, Leff] + 12*MZ2^3*Cll[Leff, 2, 2, Leff] + 
        24*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 3, 3, Leff] + 12*MZ2^3*Cll[Leff, 3, 3, Leff] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 1, 1] - 48*MZ2^3*Cll[Leff, Leff, 1, 1] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 2, 2] - 48*MZ2^3*Cll[Leff, Leff, 2, 2] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 3, 3] - 48*MZ2^3*Cll[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
         Clq1[Leff, Leff, 1, 1] + 24*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
        24*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
         Clq1[Leff, Leff, 2, 2] + 24*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
        144*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] - 180*MT2*MW2*MZ2*
         Clq1[Leff, Leff, 3, 3] - 48*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        36*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 42*MW2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] + 6*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
        16*MW2^2*MZ2*Clq3[1, 1, 1, 1] - 16*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 
        54*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 16*MW2^2*MZ2*Clq3[2, 2, 1, 1] - 
        16*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 54*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 
        16*MW2^2*MZ2*Clq3[3, 3, 1, 1] - 16*MW2^2*MZ2*Clq3[3, 3, 2, 2] - 
        72*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] + 72*MW2*MZ2^2*
         Clq3[Leff, Leff, 1, 1] - 72*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] + 
        72*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] - 144*MT2*MW2^2*
         Clq3[Leff, Leff, 3, 3] + 180*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
        36*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 18*MW2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] + 18*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
        48*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] - 96*MW2*MZ2^2*
         Clu[Leff, Leff, 1, 1] + 48*MZ2^3*Clu[Leff, Leff, 1, 1] + 
        48*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] - 96*MW2*MZ2^2*
         Clu[Leff, Leff, 2, 2] + 48*MZ2^3*Clu[Leff, Leff, 2, 2] + 
        144*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 288*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        144*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        24*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] + 36*MW2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 12*MZ2^3*Cqe[1, 1, Leff, Leff] - 
        24*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] + 36*MW2*MZ2^2*
         Cqe[2, 2, Leff, Leff] - 12*MZ2^3*Cqe[2, 2, Leff, Leff] - 
        144*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 108*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 48*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
        18*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] - 3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        8*MW2^2*MZ2*Cqq1[1, 1, 1, 1] + 16*MW2^2*MZ2*Cqq1[1, 2, 2, 1] - 
        60*MT2*MW2*MZ2*Cqq1[1, 3, 3, 1] + 32*MW2^2*MZ2*Cqq1[1, 3, 3, 1] + 
        8*MW2^2*MZ2*Cqq1[2, 2, 2, 2] - 60*MT2*MW2*MZ2*Cqq1[2, 3, 3, 2] + 
        32*MW2^2*MZ2*Cqq1[2, 3, 3, 2] - 104*MW2^2*MZ2*Cqq3[1, 1, 1, 1] - 
        192*MW2^2*MZ2*Cqq3[1, 1, 2, 2] - 144*MT2*MW2*MZ2*Cqq3[1, 1, 3, 3] + 
        48*MW2^2*MZ2*Cqq3[1, 1, 3, 3] - 16*MW2^2*MZ2*Cqq3[1, 2, 2, 1] + 
        60*MT2*MW2*MZ2*Cqq3[1, 3, 3, 1] - 32*MW2^2*MZ2*Cqq3[1, 3, 3, 1] - 
        104*MW2^2*MZ2*Cqq3[2, 2, 2, 2] - 144*MT2*MW2*MZ2*Cqq3[2, 2, 3, 3] + 
        48*MW2^2*MZ2*Cqq3[2, 2, 3, 3] + 60*MT2*MW2*MZ2*Cqq3[2, 3, 3, 2] - 
        32*MW2^2*MZ2*Cqq3[2, 3, 3, 2]))/(576*MZ2*Pi^3))/VMU^2) + 
 (Class[6]*((-3*MT*MW2^2*CuW[3, 3])/(4*Sqrt[2]*Pi^3) - 
    (3*MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(8*Sqrt[2]*Pi^3) + 
    (3*MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (8*Sqrt[2]*Pi^3) + (3*MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (3*MW*MZ*SW*CuB[3, 3] + (-11*MW2 + 5*MZ2)*CuW[3, 3]))/
     (16*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamWhad_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VMU^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VMU^2) + 
 ((MW*(9*MH2^2*MW2*MZ2^2*(-3*MW2 + MZ2) - 4*MW2*(-864*MW2^5 - 27*MW2*MZ2^4 + 
        16*MZ2^5 + 6*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 
          9*MZ2^3) + 2*MW2^3*MZ2^2*(4409 - 288*Pi^2) + 
        8*MW2^4*MZ2*(-431 + 48*Pi^2) + MW2^2*MZ2^3*(-3745 + 192*Pi^2)) + 
      MH2*(-864*MW2^5 - 27*MW2*MZ2^4 + 16*MZ2^5 + 
        6*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 9*MZ2^3) + 
        2*MW2^3*MZ2^2*(4427 - 288*Pi^2) + 8*MW2^4*MZ2*(-431 + 48*Pi^2) + 
        MW2^2*MZ2^3*(-3745 + 192*Pi^2))))/(1152*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
     MZ2^2*Pi^3) - (MW*(16*MW2^4*(2*MW2 - MZ2)*MZ2 + 
      16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 
        7*MZ2^2) + MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + 
      MH2^3*MW2*(-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2))*B0i[bb0, 0, 0, MH2])/
    (64*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + MT2*MW2*(-64*MW2^3 + 80*MW2^2*MZ2 + 
        11*MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (96*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
   (MW*(9*MH2^3*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
      MH2^2*(432*MW2^6 - 204*MW2^5*MZ2 - 571*MW2^4*MZ2^2 + 614*MW2^3*MZ2^3 - 
        246*MW2^2*MZ2^4 + 37*MW2*MZ2^5 - 8*MZ2^6) + 
      4*MW2^2*(432*MW2^6 - 204*MW2^5*MZ2 - 544*MW2^4*MZ2^2 + 
        533*MW2^3*MZ2^3 - 192*MW2^2*MZ2^4 + 37*MW2*MZ2^5 - 8*MZ2^6) + 
      MH2*MW2*(-2160*MW2^6 + 1020*MW2^5*MZ2 + 2648*MW2^4*MZ2^2 - 
        2719*MW2^3*MZ2^3 + 1086*MW2^2*MZ2^4 - 185*MW2*MZ2^5 + 40*MZ2^6))*
     B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^3*
     Pi^3*SW2) - (MW*(528*MW2^5 + 328*MW2^4*MZ2 + MW2^3*(9*MH2 - 1730*MZ2)*
       MZ2 - 100*MW2*MZ2^4 - MZ2^5 + MW2^2*(-9*MH2*MZ2^2 + 921*MZ2^3))*
     B0i[bb0, 0, 0, MZ2])/(576*(2*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
   (3*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(64*MZ2*Pi^3) + 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (64*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (96*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(64*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*MZ2*Pi^3) - 
   (MW*(MW2 + MZ2)^2*(-8*MW2^2 - 2*MW2*MZ2 + MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi^3))/VMU^4 + 
 ((-1/8*(CWw*MW2^3*(36*MW2^2 - 61*MW2*MZ2 + 32*MZ2^2))/
      ((2*MW2 - MZ2)*MZ2*Pi^3) + 
    (3*CWw*MW2^3*(12*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (8*(2*MW2 - MZ2)*MZ2*Pi^3) + (3*CWw*MW2^2*(8*MW2 - MZ2)*
      B0i[bb0, 0, 0, MZ2])/(8*Pi^3) + 
    (3*CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3) + 
    (9*CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/
     (8*(2*MW2 - MZ2)*MZ2*Pi^3) + 
    (3*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*Pi^3))*Class[1])/
  VMU^3 + ((-3*CHD*MW*MW2^2)/(16*MW2*Pi - 8*MZ2*Pi) - 
   (3*Alfas*CHD*MW*MW2^2*QCD)/(8*(2*MW2 - MZ2)*Pi^2) + 
   (-1/4608*(MW2*(24*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          MZ2^2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
          (4*MW2^2*(27*MW2 - 17*MZ2) + MH2^2*(9*MW2 - 3*MZ2) + 
           MH2*MW2*(-39*MW2 + 17*MZ2)) + CHD*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*
            (56*MW2^5 - 114*MW2^4*MZ2 + 65*MW2^3*MZ2^2 + 2*MW2^2*MZ2^3 - 
             11*MW2*MZ2^4 + 2*MZ2^5) - 9*MH2^2*MW2*
            (6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 
               7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*
                MZ2^6) + MW2*(41472*MW2^9 - 545*MW2^2*MZ2^7 + 298*MW2*MZ2^8 - 
               32*MZ2^9 + 4*MW2^6*MZ2^3*(184459 - 9216*Pi^2) + MW2^4*MZ2^5*
                (170711 - 5760*Pi^2) - 192*MW2^8*MZ2*(-151 + 48*Pi^2) + 8*
                MW2^3*MZ2^6*(-2561 + 72*Pi^2) + 32*MW2^7*MZ2^2*(-13531 + 
                 936*Pi^2) + 12*MW2^5*MZ2^4*(-43717 + 1776*Pi^2)) + 
             MT2*(-59904*MW2^9 + 545*MW2^2*MZ2^7 - 298*MW2*MZ2^8 + 32*MZ2^9 + 
               16*MW2^7*MZ2^2*(22223 - 1872*Pi^2) + 2*MW2^3*MZ2^6*
                (9515 - 288*Pi^2) + 192*MW2^8*MZ2*(121 + 48*Pi^2) + 5*MW2^4*
                MZ2^5*(-31459 + 1152*Pi^2) - 6*MW2^5*MZ2^4*(-79843 + 
                 3552*Pi^2) + 8*MW2^6*MZ2^3*(-82577 + 4608*Pi^2))) - 
           16*MW2^3*(6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*
                MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 
               99*MZ2^6) + MT2*(-59904*MW2^9 + 553*MW2^2*MZ2^7 - 298*MW2*
                MZ2^8 + 32*MZ2^9 + 2*MW2^5*MZ2^4*(242149 - 10656*Pi^2) + 16*
                MW2^7*MZ2^2*(22459 - 1872*Pi^2) + 18*MW2^3*MZ2^6*
                (1063 - 32*Pi^2) + 192*MW2^8*MZ2*(121 + 48*Pi^2) + 3*MW2^4*
                MZ2^5*(-52909 + 1920*Pi^2) + 8*MW2^6*MZ2^3*(-83539 + 
                 4608*Pi^2)) + MW2*(41472*MW2^9 - 553*MW2^2*MZ2^7 + 298*MW2*
                MZ2^8 - 32*MZ2^9 + 4*MW2^6*MZ2^3*(186383 - 9216*Pi^2) + 144*
                MW2^3*MZ2^6*(-143 + 4*Pi^2) - 192*MW2^8*MZ2*(-151 + 
                 48*Pi^2) - 9*MW2^4*MZ2^5*(-19127 + 640*Pi^2) + 32*MW2^7*
                MZ2^2*(-13649 + 936*Pi^2) + 4*MW2^5*MZ2^4*(-132461 + 
                 5328*Pi^2))) + 24*MH2*MW2^2*(6*MT2^2*MW2^2*(3072*MW2^6 - 
               8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*
                MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + 
             MT2*(-59904*MW2^9 + 553*MW2^2*MZ2^7 - 298*MW2*MZ2^8 + 32*MZ2^9 + 
               4*MW2^5*MZ2^4*(120785 - 5328*Pi^2) + 18*MW2^3*MZ2^6*
                (1063 - 32*Pi^2) + 192*MW2^8*MZ2*(121 + 48*Pi^2) + 15*MW2^4*
                MZ2^5*(-10571 + 384*Pi^2) - 64*MW2^7*MZ2^2*(-5593 + 
                 468*Pi^2) + 4*MW2^6*MZ2^3*(-166481 + 9216*Pi^2)) + 
             MW2*(41472*MW2^9 - 553*MW2^2*MZ2^7 + 298*MW2*MZ2^8 - 32*MZ2^9 + 
               144*MW2^3*MZ2^6*(-143 + 4*Pi^2) - 192*MW2^8*MZ2*(-151 + 
                 48*Pi^2) - 9*MW2^4*MZ2^5*(-19109 + 640*Pi^2) + 16*MW2^7*
                MZ2^2*(-27211 + 1872*Pi^2) - 8*MW2^6*MZ2^3*(-92893 + 
                 4608*Pi^2) + 2*MW2^5*MZ2^4*(-264343 + 10656*Pi^2))) + 
           MH2^3*(6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*
                MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 
               99*MZ2^6) + MT2*(-59904*MW2^9 + 463*MW2^2*MZ2^7 - 298*MW2*
                MZ2^8 + 32*MZ2^9 + MW2^5*MZ2^4*(471149 - 21312*Pi^2) + 192*
                MW2^8*MZ2*(121 + 48*Pi^2) - 9*MW2^3*MZ2^6*(-2141 + 64*Pi^2) + 
               3*MW2^4*MZ2^5*(-51859 + 1920*Pi^2) - 8*MW2^7*MZ2^2*
                (-43811 + 3744*Pi^2) + 2*MW2^6*MZ2^3*(-324751 + 
                 18432*Pi^2)) + MW2*(41472*MW2^9 - 463*MW2^2*MZ2^7 + 298*MW2*
                MZ2^8 - 32*MZ2^9 + 2*MW2^6*MZ2^3*(363361 - 18432*Pi^2) - 192*
                MW2^8*MZ2*(-151 + 48*Pi^2) + 9*MW2^3*MZ2^6*(-2303 + 
                 64*Pi^2) - 9*MW2^4*MZ2^5*(-18777 + 640*Pi^2) + 8*MW2^7*MZ2^2*
                (-53489 + 3744*Pi^2) + MW2^5*MZ2^4*(-516695 + 21312*
                  Pi^2))))))/(MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*
        (2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
     (MW*(8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-2*MW2 + MZ2)^2*
         (16*MW2^4*(2*MW2 - MZ2)*MZ2 + 16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 
          2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 7*MZ2^2) + 
          MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + MH2^3*MW2*
           (-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2)) + 
        CHD*(-64*MW2^6*(9*MW2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2 + 
          32*MH2*MW2^5*MZ2*(152*MW2^3 - 158*MW2^2*MZ2 + 53*MW2*MZ2^2 - 
            9*MZ2^3) + MH2^5*MW2*(-20*MW2^4 + 156*MW2^3*MZ2 - 
            199*MW2^2*MZ2^2 + 99*MW2*MZ2^3 - 22*MZ2^4) + 
          MH2^6*(2*MW2^4 - 19*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 11*MW2*MZ2^3 + 
            2*MZ2^4) + 16*MH2^2*MW2^4*(2*MW2^4 - 217*MW2^3*MZ2 + 
            167*MW2^2*MZ2^2 - 46*MW2*MZ2^3 + 19*MZ2^4) + 
          MH2^4*MW2^2*(66*MW2^4 - 461*MW2^3*MZ2 + 533*MW2^2*MZ2^2 - 
            296*MW2*MZ2^3 + 96*MZ2^4) - 2*MH2^3*MW2^3*(40*MW2^4 - 
            564*MW2^3*MZ2 + 422*MW2^2*MZ2^2 - 195*MW2*MZ2^3 + 110*MZ2^4)))*
       B0i[bb0, 0, 0, MH2])/(256*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2 + 
        MT2*MW2^2*(-384*MW2^4 + 800*MW2^3*MZ2 - 806*MW2^2*MZ2^2 + 
          595*MW2*MZ2^3 - 205*MZ2^4) + MT2^2*MW2*(384*MW2^4 - 608*MW2^3*MZ2 + 
          514*MW2^2*MZ2^2 - 335*MW2*MZ2^3 + 108*MZ2^4) - 
        32*MW2^3*(6*MW2 - 5*MZ2)*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (384*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW2*(72*CHbox*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*MZ2^2*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(MH2^3*(2*MW2 - MZ2) + 
          9*MH2*MW2^2*(3*MW2 - MZ2) + 5*MH2^2*MW2*(-2*MW2 + MZ2) - 
          4*MW2^3*(7*MW2 + MZ2)) + CHD*(-9*MH2^5*MW2*MZ2^2*
           (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(12*MW2^2 - 11*MW2*MZ2 + 
            2*MZ2^2) - 3*MH2^2*MW2^2*(228096*MW2^10 - 399520*MW2^9*MZ2 - 
            225272*MW2^8*MZ2^2 + 1086892*MW2^7*MZ2^3 - 1251502*MW2^6*MZ2^4 + 
            809643*MW2^5*MZ2^5 - 308973*MW2^4*MZ2^6 + 64489*MW2^3*MZ2^7 - 
            8803*MW2^2*MZ2^8 + 1562*MW2*MZ2^9 - 176*MZ2^10) + 
          MH2^3*MW2*(207360*MW2^10 - 363200*MW2^9*MZ2 - 211000*MW2^8*MZ2^2 + 
            1018718*MW2^7*MZ2^3 - 1194695*MW2^6*MZ2^4 + 786840*MW2^5*MZ2^5 - 
            303441*MW2^4*MZ2^6 + 63272*MW2^3*MZ2^7 - 8354*MW2^2*MZ2^8 + 
            1420*MW2*MZ2^9 - 160*MZ2^10) + 8*MH2*MW2^3*(103680*MW2^10 - 
            181600*MW2^9*MZ2 - 100712*MW2^8*MZ2^2 + 482260*MW2^7*MZ2^3 - 
            543208*MW2^6*MZ2^4 + 343506*MW2^5*MZ2^5 - 129549*MW2^4*MZ2^6 + 
            27244*MW2^3*MZ2^7 - 3871*MW2^2*MZ2^8 + 710*MW2*MZ2^9 - 
            80*MZ2^10) - 16*MW2^4*(20736*MW2^10 - 36320*MW2^9*MZ2 - 
            19624*MW2^8*MZ2^2 + 93716*MW2^7*MZ2^3 - 103346*MW2^6*MZ2^4 + 
            63897*MW2^5*MZ2^5 - 23811*MW2^4*MZ2^6 + 5051*MW2^3*MZ2^7 - 
            749*MW2^2*MZ2^8 + 142*MW2*MZ2^9 - 16*MZ2^10) + 
          MH2^4*(-20736*MW2^10 + 36320*MW2^9*MZ2 + 23440*MW2^8*MZ2^2 - 
            111554*MW2^7*MZ2^3 + 135467*MW2^6*MZ2^4 - 92076*MW2^5*MZ2^5 + 
            36276*MW2^4*MZ2^6 - 7634*MW2^3*MZ2^7 + 947*MW2^2*MZ2^8 - 
            142*MW2*MZ2^9 + 16*MZ2^10)))*B0i[bb0, 0, 0, MW2])/
      (2304*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*
       MZ2^4*Pi^3*SW2^2) + (MW*(72*CHbox*MW2^2*(MH2 - 2*MZ2)*(4*MW2 - MZ2)*
         MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2 + 
        CHD*(-10112*MW2^9 + 4640*MW2^8*MZ2 + 3*MW2^5*(273*MH2 - 1684*MZ2)*
           MZ2^3 + MW2^3*(279*MH2 - 11977*MZ2)*MZ2^5 + 187*MW2*MZ2^8 - 
          34*MZ2^9 + MW2^2*MZ2^6*(-36*MH2 + 1411*MZ2) + 
          8*MW2^7*MZ2*(9*MH2 + 4726*MZ2) + 3*MW2^4*MZ2^4*
           (-240*MH2 + 8659*MZ2) - 2*MW2^6*MZ2^2*(207*MH2 + 21586*MZ2)))*
       B0i[bb0, 0, 0, MZ2])/(2304*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*
       SW2^2) - (3*CHD*MW*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*
       B0i[bb0, MW2, 0, MT2])/(128*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (MW*(MH2 - 2*MW2)^2*(8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2)*
         (2*MW2 - MZ2) + CHD*(2*MH2*MW2*(13*MW2 - 6*MZ2) + 
          16*MW2^2*(-4*MW2 + MZ2) + MH2^2*(-3*MW2 + 2*MZ2)))*
       B0i[bb0, MW2, MH2, MW2])/(256*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (CHD*MW*(-72*MW2^4 + 388*MW2^3*MZ2 - 166*MW2^2*MZ2^2 + 7*MW2*MZ2^3 + 
        2*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(256*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (8*CHbox*(-2*MW2 + MZ2)^2 + CHD*(2*MW2^2 - 7*MW2*MZ2 + 4*MZ2^2))*
       B0i[bb0, MZ2, MH2, MZ2])/(256*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2^3*(MZ2*(192*MW2^3 - 304*MW2^2*MZ2 + 230*MW2*MZ2^2 - 
          73*MZ2^3) + MT2*(384*MW2^3 - 608*MW2^2*MZ2 + 82*MW2*MZ2^2 + 
          97*MZ2^3))*B0i[bb0, MZ2, MT2, MT2])/(384*MZ2^2*(-2*MW2 + MZ2)^3*
       Pi^3) - (CHD*MW*MW2^2*(576*MW2^5 + 568*MW2^4*MZ2 - 92*MW2^3*MZ2^2 - 
        354*MW2^2*MZ2^3 + 57*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (256*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (CHD*MW*MW2^3*(3*MW2^2 + 4*MW2*MZ2 + 4*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, 
        MW2, MZ2])/(8*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (CHD*MW*(24*MW2^5 + 42*MW2^4*MZ2 + 29*MW2^3*MZ2^2 + 10*MW2^2*MZ2^3 + 
        MW2*MZ2^4 + 2*MZ2^5)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (288*(2*MW2 - MZ2)*MZ2*Pi^3))/VMU^2)*Class[3] + 
 ((-3*CHWB*MW2^2*MZ2*SW)/(4*MW2*MZ*Pi - 2*MZ*MZ2*Pi) - 
   (3*Alfas*CHWB*MW2^2*MZ2*QCD*SW)/(4*MW2*MZ*Pi^2 - 2*MZ*MZ2*Pi^2) + 
   (-1/1152*(MW2*(-288*CHW*MW*(MT2 - MW2)*MW2*(MH2^3 - 7*MH2^2*MW2 + 
           14*MH2*MW2^2 - 8*MW2^3)*MZ*(2*MW2 - MZ2)^3*MZ2^2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
         CHWB*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
            (38*MW2^3 + MW2*MZ2^2*(45 - 14*SW2) + 4*MZ2^3*(-2 + SW2) + 
             3*MW2^2*MZ2*(-25 + 4*SW2)) + MH2^3*
            (-6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(256*MW2^5 + MW2^2*
                MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*(85 - 62*SW2) - 64*MW2^4*MZ2*
                (3 + 8*SW2) + 4*MZ2^5*(-10 + 9*SW2) + 2*MW2^3*MZ2^2*
                (-101 + 448*SW2)) + MT2*(33792*MW2^9 + 192*MW2^8*MZ2*
                (-369 + 64*Pi^2 - 136*SW2) + 16*MZ2^9*(2 + SW2) - 4*MW2*MZ2^8*
                (225 + 88*SW2) + MW2^2*MZ2^7*(12869 + 13854*SW2 - 
                 192*Pi^2*(-2 + 5*SW2)) + 8*MW2^7*MZ2^2*(-8513 - 4800*SW2 + 
                 384*Pi^2*(-15 + 7*SW2)) + MW2^3*MZ2^6*(-81661 - 111236*SW2 + 
                 768*Pi^2*(-6 + 13*SW2)) + 2*MW2^6*MZ2^3*(170509 + 
                 165464*SW2 - 384*Pi^2*(-90 + 83*SW2)) + MW2^5*MZ2^4*
                (-421787 - 525324*SW2 + 768*Pi^2*(-69 + 94*SW2)) + MW2^4*
                MZ2^5*(255589 + 355978*SW2 - 192*Pi^2*(-114 + 203*SW2))) + 
             MW2*(-27648*MW2^9 - 192*MW2^8*MZ2*(-305 + 64*Pi^2 - 72*SW2) - 16*
                MZ2^9*(2 + SW2) + 4*MW2*MZ2^8*(225 + 88*SW2) + MW2^2*MZ2^7*
                (-13109 - 14502*SW2 + 192*Pi^2*(-2 + 5*SW2)) - 8*MW2^7*MZ2^2*
                (-8819 - 9408*SW2 + 384*Pi^2*(-15 + 7*SW2)) + MW2^3*MZ2^6*
                (83371 + 117560*SW2 - 768*Pi^2*(-6 + 13*SW2)) + 2*MW2^6*MZ2^3*
                (-166939 - 191432*SW2 + 384*Pi^2*(-90 + 83*SW2)) + MW2^5*
                MZ2^4*(419825 + 570516*SW2 - 768*Pi^2*(-69 + 94*SW2)) + MW2^4*
                MZ2^5*(-258541 - 379486*SW2 + 192*Pi^2*(-114 + 203*SW2)))) - 
           24*MH2*MW2^2*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MW2*(27648*MW2^9 + 192*MW2^8*MZ2*(-305 + 64*Pi^2 - 72*SW2) + 16*
                MZ2^9*(2 + SW2) - 4*MW2*MZ2^8*(225 + 88*SW2) + MW2^2*MZ2^7*
                (12581 + 14760*SW2 - 192*Pi^2*(-2 + 5*SW2)) + 16*MW2^7*MZ2^2*
                (-3823 - 4704*SW2 + 192*Pi^2*(-15 + 7*SW2)) + 4*MW2^3*MZ2^6*
                (-19456 - 29933*SW2 + 192*Pi^2*(-6 + 13*SW2)) + 16*MW2^6*
                MZ2^3*(18953 + 24112*SW2 - 48*Pi^2*(-90 + 83*SW2)) + 2*MW2^5*
                MZ2^4*(-191113 - 288852*SW2 + 384*Pi^2*(-69 + 94*SW2)) + 
               MW2^4*MZ2^5*(237169 + 385660*SW2 - 192*Pi^2*(-114 + 
                   203*SW2))) + MT2*(-33792*MW2^9 - 192*MW2^8*MZ2*
                (-369 + 64*Pi^2 - 136*SW2) - 16*MZ2^9*(2 + SW2) + 4*MW2*MZ2^8*
                (225 + 88*SW2) + 2*MW2^3*MZ2^6*(38057 + 56704*SW2 - 
                 384*Pi^2*(-6 + 13*SW2)) + 4*MW2^6*MZ2^3*(-77597 - 
                 83464*SW2 + 192*Pi^2*(-90 + 83*SW2)) + 4*MW2^5*MZ2^4*
                (96047 + 133128*SW2 - 192*Pi^2*(-69 + 94*SW2)) + MW2^4*MZ2^5*
                (-234217 - 362152*SW2 + 192*Pi^2*(-114 + 203*SW2)) - 32*MW2^7*
                MZ2^2*(96*Pi^2*(-15 + 7*SW2) - 5*(367 + 240*SW2)) + MW2^2*
                MZ2^7*(192*Pi^2*(-2 + 5*SW2) - 7*(1763 + 2016*SW2)))) + 
           9*MH2^2*MW2*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MT2*(-33792*MW2^9 - 192*MW2^8*MZ2*(-369 + 64*Pi^2 - 136*SW2) - 
               16*MZ2^9*(2 + SW2) + 4*MW2*MZ2^8*(225 + 88*SW2) + MW2^2*MZ2^7*
                (-12473 - 14058*SW2 + 192*Pi^2*(-2 + 5*SW2)) + 16*MW2^7*MZ2^2*
                (3793 + 2400*SW2 - 192*Pi^2*(-15 + 7*SW2)) + 2*MW2^3*MZ2^6*
                (38726 + 56479*SW2 - 384*Pi^2*(-6 + 13*SW2)) + 2*MW2^5*MZ2^4*
                (196291 + 265536*SW2 - 384*Pi^2*(-69 + 94*SW2)) + MW2^4*MZ2^5*
                (-239173 - 360892*SW2 + 192*Pi^2*(-114 + 203*SW2)) + 8*MW2^6*
                MZ2^3*(96*Pi^2*(-90 + 83*SW2) - 5*(7925 + 8332*SW2))) + 
             MW2*(27648*MW2^9 + 192*MW2^8*MZ2*(-305 + 64*Pi^2 - 72*SW2) + 16*
                MZ2^9*(2 + SW2) - 4*MW2*MZ2^8*(225 + 88*SW2) + MW2^2*MZ2^7*
                (12713 + 14706*SW2 - 192*Pi^2*(-2 + 5*SW2)) + 32*MW2^7*MZ2^2*
                (-1973 - 2352*SW2 + 96*Pi^2*(-15 + 7*SW2)) + 2*MW2^3*MZ2^6*
                (-39581 - 59641*SW2 + 384*Pi^2*(-6 + 13*SW2)) + 4*MW2^6*MZ2^3*
                (77465 + 96304*SW2 - 192*Pi^2*(-90 + 83*SW2)) + 4*MW2^5*MZ2^4*
                (-97655 - 144066*SW2 + 192*Pi^2*(-69 + 94*SW2)) + MW2^4*MZ2^5*
                (-192*Pi^2*(-114 + 203*SW2) + 25*(9685 + 15376*SW2)))) + 
           16*MW2^3*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MT2*(-33792*MW2^9 - 192*MW2^8*MZ2*(-369 + 64*Pi^2 - 136*SW2) - 
               16*MZ2^9*(2 + SW2) + 4*MW2*MZ2^8*(225 + 88*SW2) + MW2^2*MZ2^7*
                (-12113 - 14250*SW2 + 192*Pi^2*(-2 + 5*SW2)) + 16*MW2^7*MZ2^2*
                (3541 + 2400*SW2 - 192*Pi^2*(-15 + 7*SW2)) + 2*MW2^3*MZ2^6*
                (37010 + 57319*SW2 - 384*Pi^2*(-6 + 13*SW2)) + 8*MW2^6*MZ2^3*
                (-37855 - 41996*SW2 + 96*Pi^2*(-90 + 83*SW2)) + 2*MW2^5*MZ2^4*
                (186823 + 268656*SW2 - 384*Pi^2*(-69 + 94*SW2)) + MW2^4*MZ2^5*
                (-227293 - 365932*SW2 + 192*Pi^2*(-114 + 203*SW2))) + 
             MW2*(27648*MW2^9 + 192*MW2^8*MZ2*(-305 + 64*Pi^2 - 72*SW2) + 16*
                MZ2^9*(2 + SW2) - 4*MW2*MZ2^8*(225 + 88*SW2) + MW2^2*MZ2^7*
                (12353 + 14898*SW2 - 192*Pi^2*(-2 + 5*SW2)) + 32*MW2^7*MZ2^2*
                (-1847 - 2352*SW2 + 96*Pi^2*(-15 + 7*SW2)) + 2*MW2^3*MZ2^6*
                (-37865 - 60481*SW2 + 384*Pi^2*(-6 + 13*SW2)) + 4*MW2^6*MZ2^3*
                (73925 + 96976*SW2 - 192*Pi^2*(-90 + 83*SW2)) + 4*MW2^5*MZ2^4*
                (-92921 - 145626*SW2 + 192*Pi^2*(-69 + 94*SW2)) + MW2^4*MZ2^5*
                (-192*Pi^2*(-114 + 203*SW2) + 5*(46049 + 77888*SW2)))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(2*MW2 - MZ2)^3*
        (4*MW2 - MZ2)*MZ2^3*Pi^3*SW*SW2) - 
     (CW2*(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*SW*
         (CHW*(8*MW2^2*MZ2*(-2*MW2 + MZ2) + 4*MH2*MW2*(3*MW2^2 + 2*MW2*MZ2 - 
              MZ2^2) + MH2^2*(-3*MW2^2 - 2*MW2*MZ2 + MZ2^2)) - 
          3*CHB*MH2*(MH2 - 4*MW2)*MW2*MZ2*SW2) + 
        CHWB*(-320*MW2^6*MZ2^2*(-2*MW2 + MZ2)^2*SW2 + 
          MH2^6*(2*MW2^4 + 16*CW2*MW2*MZ2^3 + MW2^3*MZ2*(9 - 4*SW2) + 
            6*MW2^2*MZ2^2*(-4 + 3*SW2) + MZ2^4*(-3 + 4*SW2)) + 
          MH2^4*MW2^2*(-894*MW2^4 + MW2*MZ2^3*(231 - 34*SW2) + 
            MW2^2*MZ2^2*(-1275 + 22*SW2) + MZ2^4*(51 + 28*SW2) - 
            3*MW2^3*MZ2*(-629 + 44*SW2)) + 32*MH2*MW2^5*
           (48*MW2^4 - 48*MW2^3*MZ2 + MW2*MZ2^3*(63 - 116*SW2) + 
            MZ2^4*(-21 + 26*SW2) + 2*MW2^2*MZ2^2*(-21 + 64*SW2)) - 
          8*MH2^2*MW2^4*(476*MW2^4 + MW2*MZ2^3*(487 - 536*SW2) + 
            2*MW2^3*MZ2*(-297 + 4*SW2) + 22*MW2^2*MZ2^2*(-9 + 28*SW2) + 
            MZ2^4*(-171 + 113*SW2)) + MH2^5*MW2*(76*MW2^4 + 
            MW2^2*MZ2^2*(297 - 128*SW2) + 6*MZ2^4*(3 - 5*SW2) + 
            4*MW2^3*MZ2*(-63 + 10*SW2) + MW2*MZ2^3*(-139 + 114*SW2)) + 
          2*MH2^3*MW2^3*(1544*MW2^4 + 2*MW2*MZ2^3*(281 - 372*SW2) + 
            16*MW2^3*MZ2*(-162 + 5*SW2) + 3*MZ2^4*(-100 + 47*SW2) + 
            2*MW2^2*MZ2^2*(393 + 442*SW2))))*B0i[bb0, 0, 0, MH2])/
      (64*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW) + 
     (CHWB*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        32*MW2^3*MZ2^3*SW2^2*(2*MW2^2 + 2*MZ2^2*(1 + SW2) - 
          MW2*MZ2*(3 + 4*SW2)) + MT2^2*MW2*(-128*MW2^5 + 47*MZ2^5 + 
          2*MW2^3*MZ2^2*(37 - 224*SW2) - 2*MW2*MZ2^4*(55 + 7*SW2) + 
          32*MW2^4*MZ2*(3 + 8*SW2) + MW2^2*MZ2^3*(21 + 188*SW2)) + 
        MT2*MW2^2*(128*MW2^5 - 28*MZ2^5*(3 + SW2) - 32*MW2^4*MZ2*
           (5 + 8*SW2) + 6*MW2^3*MZ2^2*(7 + 96*SW2) + 
          MW2*MZ2^4*(199 + 126*SW2) - MW2^2*MZ2^3*(125 + 364*SW2)))*
       B0i[bb0, 0, 0, MT2])/(96*(MT2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
       SW) + (MW2*(-72*CHW*MH2*MW*(MH2 - 4*MW2)*MW2 + 
        (CHWB*(9*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^
             2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 16*MW2^4*(13824*MW2^10 - 
             41*MW2*MZ2^9 + 8*MZ2^10*(2 + SW2) - 96*MW2^9*MZ2*
              (277 + 72*SW2) + 88*MW2^8*MZ2^2*(-589 + 176*SW2) + 
             6*MW2^3*MZ2^7*(3374 + 183*SW2) - MW2^2*MZ2^8*(2045 + 572*SW2) + 
             3*MW2^4*MZ2^6*(-28905 + 1654*SW2) - 4*MW2^7*MZ2^3*
              (-53747 + 4284*SW2) - 3*MW2^5*MZ2^5*(-69277 + 5940*SW2) + 
             2*MW2^6*MZ2^4*(-144839 + 10604*SW2)) - 8*MH2*MW2^3*
            (69120*MW2^10 - 205*MW2*MZ2^9 + 3*MW2^5*MZ2^5*(361883 - 32160*
                SW2) + 8*MW2^7*MZ2^3*(137891 - 11052*SW2) + 
             40*MZ2^10*(2 + SW2) - 480*MW2^9*MZ2*(277 + 72*SW2) + 
             6*MW2^3*MZ2^7*(17923 + 846*SW2) + 40*MW2^8*MZ2^2*
              (-6641 + 1936*SW2) - MW2^2*MZ2^8*(10873 + 2851*SW2) + 
             3*MW2^4*MZ2^6*(-152463 + 9245*SW2) + 4*MW2^6*MZ2^4*
              (-374612 + 28409*SW2)) + MH2^4*(13824*MW2^10 - 41*MW2*MZ2^9 + 
             2*MW2^7*MZ2^3*(123127 - 12096*SW2) + 8*MZ2^10*(2 + SW2) - 
             96*MW2^9*MZ2*(277 + 72*SW2) + 176*MW2^8*MZ2^2*(-335 + 88*SW2) - 
             MW2^2*MZ2^8*(2693 + 212*SW2) - 3*MW2^3*MZ2^7*(-8935 + 888*SW2) + 
             6*MW2^4*MZ2^6*(-18732 + 3263*SW2) - 6*MW2^5*MZ2^5*
              (-43184 + 7377*SW2) + MW2^6*MZ2^4*(-345325 + 43492*SW2)) + 
           MH2^3*MW2*(-138240*MW2^10 + 410*MW2*MZ2^9 + MW2^6*MZ2^4*
              (3244837 - 313420*SW2) - 80*MZ2^10*(2 + SW2) + 
             960*MW2^9*MZ2*(277 + 72*SW2) + 6*MW2^3*MZ2^7*(-41084 + 633*
                SW2) + MW2^2*MZ2^8*(24905 + 4388*SW2) - 6*MW2^4*MZ2^6*
              (-172497 + 18428*SW2) - 8*MW2^8*MZ2^2*(-70217 + 19360*SW2) + 
             6*MW2^5*MZ2^5*(-400898 + 49011*SW2) + 2*MW2^7*MZ2^3*
              (-1171249 + 102168*SW2)) + 3*MH2^2*MW2^2*(152064*MW2^10 - 
             451*MW2*MZ2^9 + 88*MZ2^10*(2 + SW2) - 1056*MW2^9*MZ2*
              (277 + 72*SW2) + 6*MW2^3*MZ2^7*(42832 + 657*SW2) - 
             MW2^2*MZ2^8*(25987 + 5608*SW2) + 8*MW2^8*MZ2^2*(-75445 + 21296*
                SW2) + 3*MW2^4*MZ2^6*(-361215 + 30086*SW2) - 
             4*MW2^7*MZ2^3*(-628225 + 52452*SW2) - 3*MW2^5*MZ2^5*
              (-845987 + 89004*SW2) + 2*MW2^6*MZ2^4*(-1726969 + 148684*
                SW2))))/((MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*
          SW*SW2^2))*B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)^2*Pi^3) - 
     (MW2*(216*MW*MW2*MZ*(4*MW2 - MZ2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(7680*MW2^9 + MW2*MZ2^7*(9*MH2 + MZ2*(247 - 1422*SW2)) + 
          MZ2^9*(31 + 92*SW2) + 128*MW2^8*MZ2*(-377 + 139*SW2) + 
          9*MW2^3*MZ2^5*(MH2*(6 - 16*SW2) + 9*MZ2*(431 + 60*SW2)) - 
          8*MW2^7*MZ2*(9*MH2 + 2*MZ2*(-8135 + 1386*SW2)) + 
          2*MW2^2*MZ2^6*(9*MH2*(-3 + SW2) + MZ2*(-2953 + 2477*SW2)) + 
          9*MW2^5*MZ2^3*(-(MH2*(39 + 44*SW2)) + 4*MZ2*(5057 + 2586*SW2)) + 
          2*MW2^6*MZ2^2*(9*MH2*(15 + 8*SW2) - 2*MZ2*(49243 + 10784*SW2)) + 
          3*MW2^4*MZ2^4*(6*MH2*(8 + 21*SW2) - MZ2*(34649 + 17912*SW2))))*
       B0i[bb0, 0, 0, MZ2])/(576*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*
       SW*SW2^2) - (3*CHWB*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW*
       B0i[bb0, MW2, 0, MT2])/(32*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*Pi^3) + 
     (MW2*(-8*CHW*MW*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*MZ*
         (2*MW2 - MZ2) + CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW)*B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)^2*MZ*
       (2*MW2 - MZ2)*Pi^3) + (CHWB*MW2*MZ2*(120*MW2^3 + 180*MW2^2*MZ2 - 
        110*MW2*MZ2^2 + 11*MZ2^3)*SW*B0i[bb0, MW2, MW2, MZ2])/
      (64*MZ*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (MW2^2*(-24*MW*MZ*(MH2 - 2*MZ2)*(-2*MW2 + MZ2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(MH2^2*(2*MW2^3 + MZ2^3 + 2*MW2*MZ2^2*SW2 - 
            MW2^2*MZ2*(3 + 4*SW2)) + 12*MZ2*(-16*MW2^4 + 34*MW2^3*MZ2 + 
            MZ2^4 + 2*MW2*MZ2^3*(2 + SW2) - MW2^2*MZ2^2*(23 + 4*SW2)) + 
          4*MH2*(24*MW2^4 - 50*MW2^3*MZ2 - MZ2^4 - 2*MW2*MZ2^3*(3 + SW2) + 
            MW2^2*MZ2^2*(33 + 4*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
      (64*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW) + 
     (CHWB*MW2^2*(MZ2*(64*MW2^5 + 17*MZ2^5 + MW2^2*MZ2^3*(165 - 148*SW2) - 
          16*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2*MZ2^4*(-40 + 17*SW2) + 
          2*MW2^3*MZ2^2*(-59 + 112*SW2)) + MT2*(128*MW2^5 + 7*MZ2^5 + 
          MW2^2*MZ2^3*(411 - 188*SW2) + 2*MW2*MZ2^4*(-80 + 7*SW2) - 
          32*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2^3*MZ2^2*(-145 + 224*SW2)))*
       B0i[bb0, MZ2, MT2, MT2])/(96*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2^2*(-384*MW2^6 + MZ2^6 + 2*MW2*MZ2^5*(18 + SW2) + 
        8*MW2^5*MZ2*(-29 + 24*SW2) + MW2^2*MZ2^4*(-199 + 28*SW2) + 
        4*MW2^4*MZ2^2*(241 + 44*SW2) - 2*MW2^3*MZ2^3*(93 + 100*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(64*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) - 
     (3*CHWB*MW2^3*(MW2 + MZ2)^2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (2*MZ*(2*MW2 - MZ2)*Pi^3) - (CHWB*MW2*(24*MW2^4 + 38*MW2^3*MZ2 + 
        27*MW2^2*MZ2^2 + 16*MW2*MZ2^3 + 3*MZ2^4)*SW*C0i[cc0, MW2, 0, 0, 0, 0, 
        MZ2])/(72*MZ*(2*MW2 - MZ2)*Pi^3))/VMU^2)*Class[4] + 
 (-((MW*MW2*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2])) + 
       MZ2*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2]))))/
     (8*MW2*Pi - 4*MZ2*Pi)) - 
   (Alfas*MW*MW2*QCD*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 
        4*(CHq3[1, 1] + CHq3[2, 2])) + MZ2*(CHl3[1, 1] + CHl3[2, 2] + 
        2*(CHq3[1, 1] + CHq3[2, 2]))))/(4*(2*MW2 - MZ2)*Pi^2) + 
   (-1/4*(MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
        (2*MZ2^3*(CHq3[1, 1] + CHq3[2, 2]) + MW2*MZ2^2*(2*CHl3[1, 1] + 
           2*CHl3[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
         MW2^2*MZ2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - 
           8*(CHq3[1, 1] + CHq3[2, 2])) + MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 
           4*(CHq3[1, 1] + CHq3[2, 2]))))/((2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       (MW2*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*(CHq3[1, 1] + CHq3[2, 2])) - 
        2*MW2^2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2])) + 
        MZ2^2*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2]))))/
      (128*(2*MW2 - MZ2)^3*MZ2*Pi^3) + (MW*B0i[bb0, MW2, MW2, MZ2]*
       (384*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 
        4*MW2^3*MZ2^2*(417*CHl3[1, 1] + 417*CHl3[2, 2] - 
          344*(CHq3[1, 1] + CHq3[2, 2])) + 24*MW2^4*MZ2*
         (85*CHl3[1, 1] + 85*CHl3[2, 2] - 76*(CHq3[1, 1] + CHq3[2, 2])) + 
        2*MW2^2*MZ2^3*(231*CHl3[1, 1] + 231*CHl3[2, 2] - 
          64*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^5*(-15*CHl3[1, 1] - 
          15*CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) - 
        MW2*MZ2^4*(15*CHl3[1, 1] + 15*CHl3[2, 2] + 
          32*(CHq3[1, 1] + CHq3[2, 2]))))/(384*MZ2*(8*MW2^2 - 6*MW2*MZ2 + 
        MZ2^2)*Pi^3) + (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
       (8*MW2^4*MZ2*(93*CHl3[1, 1] + 93*CHl3[2, 2] - 
          20*(CHq3[1, 1] + CHq3[2, 2])) - 192*MW2^5*(CHl3[1, 1] + 
          CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
        MZ2^5*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
        MW2*MZ2^4*(49*CHl3[1, 1] + 49*CHl3[2, 2] + 
          24*(CHq3[1, 1] + CHq3[2, 2])) + 12*MW2^3*MZ2^2*
         (19*CHl3[1, 1] + 19*CHl3[2, 2] + 48*(CHq3[1, 1] + CHq3[2, 2])) - 
        2*MW2^2*MZ2^3*(217*CHl3[1, 1] + 217*CHl3[2, 2] + 
          128*(CHq3[1, 1] + CHq3[2, 2]))))/(128*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (MW2^2*MZ2^2*(3*CHl3[1, 1] + 3*CHl3[2, 2] + 6*CHq1[1, 1] + 
          6*CHq1[2, 2] - 2*CHq3[1, 1] - 2*CHq3[2, 2]) + 
        8*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2])) + 
        MZ2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + 
            CHq3[1, 1] + CHq3[2, 2])) - 2*MW2*MZ2^3*(7*CHl3[1, 1] + 
          7*CHl3[2, 2] - 6*(CHq1[1, 1] + CHq1[2, 2] + 
            2*(CHq3[1, 1] + CHq3[2, 2]))) + 2*MW2^3*MZ2*
         (35*CHl3[1, 1] + 35*CHl3[2, 2] - 6*(CHq1[1, 1] + CHq1[2, 2] + 
            5*(CHq3[1, 1] + CHq3[2, 2])))))/(144*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (MW*B0i[bb0, MW2, MH2, MW2]*
       (-6*MH2^3*MW2*(MW2*(41*CHl3[1, 1] + 41*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + MZ2*(-21*CHl3[1, 1] - 
            21*CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MH2^4*(MW2*(27*CHl3[1, 1] + 27*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + MZ2*(-15*CHl3[1, 1] - 
            15*CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2]))) + 
        192*MW2^4*(-3*MZ2*(CHq3[1, 1] + CHq3[2, 2]) + 
          2*MW2*(CHl3[1, 1] + CHl3[2, 2] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        12*MH2^2*MW2^2*(-(MZ2*(27*CHl3[1, 1] + 27*CHl3[2, 2] + 
             2*(CHq3[1, 1] + CHq3[2, 2]))) + MW2*(63*CHl3[1, 1] + 
            63*CHl3[2, 2] + 4*(CHq3[1, 1] + CHq3[2, 2]))) - 
        8*MH2*MW2^3*(-(MZ2*(33*CHl3[1, 1] + 33*CHl3[2, 2] + 
             38*(CHq3[1, 1] + CHq3[2, 2]))) + MW2*(117*CHl3[1, 1] + 
            117*CHl3[2, 2] + 76*(CHq3[1, 1] + CHq3[2, 2])))))/
      (384*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(192*MW2^6*MZ2*(-2*MW2 + MZ2)^2*
         (MW2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2])) + 
          MZ2*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MH2^6*(6*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + 3*MW2*MZ2^3*(29*CHl3[1, 1] + 
            29*CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2])) - 
          9*MW2^2*MZ2^2*(19*CHl3[1, 1] + 19*CHl3[2, 2] - 
            2*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^4*(-15*CHl3[1, 1] - 
            15*CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
          MW2^3*MZ2*(93*CHl3[1, 1] + 93*CHl3[2, 2] + 
            8*(CHq3[1, 1] + CHq3[2, 2]))) - MH2^5*MW2*
         (-3*MW2^2*MZ2^2*(577*CHl3[1, 1] + 577*CHl3[2, 2] - 
            60*(CHq3[1, 1] + CHq3[2, 2])) + 6*MW2*MZ2^3*(138*CHl3[1, 1] + 
            138*CHl3[2, 2] - 17*(CHq3[1, 1] + CHq3[2, 2])) + 
          60*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + 8*MW2^3*MZ2*(129*CHl3[1, 1] + 
            129*CHl3[2, 2] + 7*(CHq3[1, 1] + CHq3[2, 2])) + 
          MZ2^4*(-141*CHl3[1, 1] - 141*CHl3[2, 2] + 
            14*(CHq3[1, 1] + CHq3[2, 2]))) - 96*MH2*MW2^5*MZ2*
         (56*MW2^3*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
          MZ2^3*(5*CHl3[1, 1] + 5*CHl3[2, 2] + CHq3[1, 1] + CHq3[2, 2]) - 
          MW2*MZ2^2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
            18*(CHq3[1, 1] + CHq3[2, 2])) + 2*MW2^2*MZ2*(-31*CHl3[1, 1] - 
            31*CHl3[2, 2] + 30*(CHq3[1, 1] + CHq3[2, 2]))) + 
        16*MH2^2*MW2^4*(MW2^3*MZ2*(1011*CHl3[1, 1] + 1011*CHl3[2, 2] - 
            232*(CHq3[1, 1] + CHq3[2, 2])) - 6*MW2^2*MZ2^2*
           (118*CHl3[1, 1] + 118*CHl3[2, 2] - 21*(CHq3[1, 1] + CHq3[2, 2])) + 
          6*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + 3*MW2*MZ2^3*(19*CHl3[1, 1] + 
            19*CHl3[2, 2] + 20*(CHq3[1, 1] + CHq3[2, 2])) - 
          MZ2^4*(12*CHl3[1, 1] + 12*CHl3[2, 2] + 31*(CHq3[1, 1] + 
              CHq3[2, 2]))) - 2*MH2^3*MW2^3*
         (4*MW2^3*MZ2*(1479*CHl3[1, 1] + 1479*CHl3[2, 2] - 
            200*(CHq3[1, 1] + CHq3[2, 2])) + 120*MW2^4*(5*CHl3[1, 1] + 
            5*CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2])) + 
          3*MW2*MZ2^3*(603*CHl3[1, 1] + 603*CHl3[2, 2] + 
            40*(CHq3[1, 1] + CHq3[2, 2])) - MZ2^4*(327*CHl3[1, 1] + 
            327*CHl3[2, 2] + 110*(CHq3[1, 1] + CHq3[2, 2])) + 
          6*MW2^2*MZ2^2*(-1003*CHl3[1, 1] - 1003*CHl3[2, 2] + 
            120*(CHq3[1, 1] + CHq3[2, 2]))) + 3*MH2^4*MW2^2*
         (-154*MZ2^4*(CHl3[1, 1] + CHl3[2, 2]) + MW2*MZ2^3*
           (905*CHl3[1, 1] + 905*CHl3[2, 2] - 78*(CHq3[1, 1] + CHq3[2, 2])) + 
          MW2^3*MZ2*(1573*CHl3[1, 1] + 1573*CHl3[2, 2] - 
            48*(CHq3[1, 1] + CHq3[2, 2])) + 66*MW2^4*(5*CHl3[1, 1] + 
            5*CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2])) + 
          2*MW2^2*MZ2^2*(-1087*CHl3[1, 1] - 1087*CHl3[2, 2] + 
            123*(CHq3[1, 1] + CHq3[2, 2])))))/(384*(MH2 - 4*MW2)^2*
       (MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3) - 
     (MW2*B0i[bb0, 0, 0, MW2]*(-3*MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
         (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MW2*(27*CHl3[1, 1] + 27*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + MZ2*(-15*CHl3[1, 1] - 
            15*CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2]))) + 
        16*MW2^4*(-3*MW2^4*MZ2^5*(684*CHl1[1, 1] + 684*CHl1[2, 2] - 
            3459*CHl3[1, 1] - 3459*CHl3[2, 2] - 2208*CHl3[3, 3] + 
            432*CHq1[1, 1] + 432*CHq1[2, 2] - 3760*CHq3[1, 1] - 
            3760*CHq3[2, 2]) + 3*MW2^3*MZ2^6*(288*CHl1[1, 1] + 
            288*CHl1[2, 2] + 25*CHl3[1, 1] + 25*CHl3[2, 2] - 528*CHl3[3, 3] - 
            840*CHq1[1, 1] - 840*CHq1[2, 2] - 2390*CHq3[1, 1] - 
            2390*CHq3[2, 2]) + 6*MW2^5*MZ2^4*(144*CHl1[1, 1] + 
            144*CHl1[2, 2] - 3659*CHl3[1, 1] - 3659*CHl3[2, 2] - 
            2208*CHl3[3, 3] + 1200*CHq1[1, 1] + 1200*CHq1[2, 2] - 
            1736*CHq3[1, 1] - 1736*CHq3[2, 2]) - 8*MW2^7*MZ2^2*
           (216*CHl1[1, 1] + 216*CHl1[2, 2] - 4007*CHl3[1, 1] - 
            4007*CHl3[2, 2] + 576*CHl3[3, 3] - 288*CHq1[1, 1] - 
            288*CHq1[2, 2] - 1052*CHq3[1, 1] - 1052*CHq3[2, 2]) + 
          4*MW2^6*MZ2^3*(540*CHl1[1, 1] + 540*CHl1[2, 2] + 1501*CHl3[1, 1] + 
            1501*CHl3[2, 2] + 3168*CHl3[3, 3] - 1776*CHq1[1, 1] - 
            1776*CHq1[2, 2] + 1472*CHq3[1, 1] + 1472*CHq3[2, 2]) + 
          MW2^2*MZ2^7*(-108*CHl1[1, 1] - 108*CHl1[2, 2] - 1651*CHl3[1, 1] - 
            1651*CHl3[2, 2] + 144*CHl3[3, 3] + 1872*CHq1[1, 1] + 
            1872*CHq1[2, 2] + 2304*CHq3[1, 1] + 2304*CHq3[2, 2]) + 
          6912*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + 
              CHq3[2, 2])) - 32*MW2^8*MZ2*(1039*CHl3[1, 1] + 
            1039*CHl3[2, 2] + 744*(CHq3[1, 1] + CHq3[2, 2])) - 
          8*MZ2^9*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 2*(3*CHq1[1, 1] + 
              3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
          MW2*MZ2^8*(497*CHl3[1, 1] + 497*CHl3[2, 2] - 
            2*(252*CHq1[1, 1] + 252*CHq1[2, 2] + 167*CHq3[1, 1] + 
              167*CHq3[2, 2]))) + MH2^4*(3*MW2^5*MZ2^4*(288*CHl1[1, 1] + 
            288*CHl1[2, 2] + 4163*CHl3[1, 1] + 4163*CHl3[2, 2] - 
            4416*CHl3[3, 3] + 2400*CHq1[1, 1] + 2400*CHq1[2, 2] - 
            7664*CHq3[1, 1] - 7664*CHq3[2, 2]) + 6*MW2^3*MZ2^6*
           (144*CHl1[1, 1] + 144*CHl1[2, 2] + 704*CHl3[1, 1] + 
            704*CHl3[2, 2] - 264*CHl3[3, 3] - 420*CHq1[1, 1] - 
            420*CHq1[2, 2] - 1509*CHq3[1, 1] - 1509*CHq3[2, 2]) - 
          2*MW2^2*MZ2^7*(54*CHl1[1, 1] + 54*CHl1[2, 2] + 1001*CHl3[1, 1] + 
            1001*CHl3[2, 2] - 72*CHl3[3, 3] - 936*CHq1[1, 1] - 
            936*CHq1[2, 2] - 1245*CHq3[1, 1] - 1245*CHq3[2, 2]) - 
          18*MW2^4*MZ2^5*(114*CHl1[1, 1] + 114*CHl1[2, 2] + 415*CHl3[1, 1] + 
            415*CHl3[2, 2] - 368*CHl3[3, 3] + 72*CHq1[1, 1] + 72*CHq1[2, 2] - 
            1021*CHq3[1, 1] - 1021*CHq3[2, 2]) - 16*MW2^7*MZ2^2*
           (108*CHl1[1, 1] + 108*CHl1[2, 2] - 2629*CHl3[1, 1] - 
            2629*CHl3[2, 2] + 288*CHl3[3, 3] - 144*CHq1[1, 1] - 
            144*CHq1[2, 2] - 316*CHq3[1, 1] - 316*CHq3[2, 2]) + 
          2*MW2^6*MZ2^3*(1080*CHl1[1, 1] + 1080*CHl1[2, 2] - 
            12199*CHl3[1, 1] - 12199*CHl3[2, 2] + 6336*CHl3[3, 3] - 
            3552*CHq1[1, 1] - 3552*CHq1[2, 2] + 8212*CHq3[1, 1] + 
            8212*CHq3[2, 2]) + 6912*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 
            2*(CHq3[1, 1] + CHq3[2, 2])) - 32*MW2^8*MZ2*(1039*CHl3[1, 1] + 
            1039*CHl3[2, 2] + 744*(CHq3[1, 1] + CHq3[2, 2])) - 
          8*MZ2^9*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 2*(3*CHq1[1, 1] + 
              3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
          MW2*MZ2^8*(497*CHl3[1, 1] + 497*CHl3[2, 2] - 
            2*(252*CHq1[1, 1] + 252*CHq1[2, 2] + 167*CHq3[1, 1] + 
              167*CHq3[2, 2]))) - 8*MH2*MW2^3*
         (3*MW2^3*MZ2^6*(1440*CHl1[1, 1] + 1440*CHl1[2, 2] + 593*CHl3[1, 1] + 
            593*CHl3[2, 2] - 2640*CHl3[3, 3] - 4200*CHq1[1, 1] - 
            4200*CHq1[2, 2] - 13008*CHq3[1, 1] - 13008*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(1080*CHl1[1, 1] + 1080*CHl1[2, 2] - 
            19927*CHl3[1, 1] - 19927*CHl3[2, 2] + 2880*CHl3[3, 3] - 
            1440*CHq1[1, 1] - 1440*CHq1[2, 2] - 4636*CHq3[1, 1] - 
            4636*CHq3[2, 2]) - 18*MW2^4*MZ2^5*(570*CHl1[1, 1] + 
            570*CHl1[2, 2] - 2553*CHl3[1, 1] - 2553*CHl3[2, 2] - 
            1840*CHl3[3, 3] + 360*CHq1[1, 1] + 360*CHq1[2, 2] - 
            3784*CHq3[1, 1] - 3784*CHq3[2, 2]) + 24*MW2^5*MZ2^4*
           (180*CHl1[1, 1] + 180*CHl1[2, 2] - 4225*CHl3[1, 1] - 
            4225*CHl3[2, 2] - 2760*CHl3[3, 3] + 1500*CHq1[1, 1] + 
            1500*CHq1[2, 2] - 3011*CHq3[1, 1] - 3011*CHq3[2, 2]) + 
          20*MW2^6*MZ2^3*(540*CHl1[1, 1] + 540*CHl1[2, 2] + 1357*CHl3[1, 1] + 
            1357*CHl3[2, 2] + 3168*CHl3[3, 3] - 1776*CHq1[1, 1] - 
            1776*CHq1[2, 2] + 2288*CHq3[1, 1] + 2288*CHq3[2, 2]) + 
          2*MW2^2*MZ2^7*(-270*CHl1[1, 1] - 270*CHl1[2, 2] - 4177*CHl3[1, 1] - 
            4177*CHl3[2, 2] + 360*CHl3[3, 3] + 4680*CHq1[1, 1] + 
            4680*CHq1[2, 2] + 5919*CHq3[1, 1] + 5919*CHq3[2, 2]) + 
          34560*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 
            2*(CHq3[1, 1] + CHq3[2, 2])) - 160*MW2^8*MZ2*(1039*CHl3[1, 1] + 
            1039*CHl3[2, 2] + 744*(CHq3[1, 1] + CHq3[2, 2])) - 
          40*MZ2^9*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 2*(3*CHq1[1, 1] + 
              3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
          5*MW2*MZ2^8*(497*CHl3[1, 1] + 497*CHl3[2, 2] - 
            2*(252*CHq1[1, 1] + 252*CHq1[2, 2] + 167*CHq3[1, 1] + 
              167*CHq3[2, 2]))) - MH2^3*MW2*
         (3*MW2^5*MZ2^4*(2880*CHl1[1, 1] + 2880*CHl1[2, 2] - 
            38617*CHl3[1, 1] - 38617*CHl3[2, 2] - 44160*CHl3[3, 3] + 
            24000*CHq1[1, 1] + 24000*CHq1[2, 2] - 65272*CHq3[1, 1] - 
            65272*CHq3[2, 2]) + 3*MW2^3*MZ2^6*(2880*CHl1[1, 1] + 
            2880*CHl1[2, 2] + 4141*CHl3[1, 1] + 4141*CHl3[2, 2] - 
            5280*CHl3[3, 3] - 8400*CHq1[1, 1] - 8400*CHq1[2, 2] - 
            28694*CHq3[1, 1] - 28694*CHq3[2, 2]) - 6*MW2^4*MZ2^5*
           (3420*CHl1[1, 1] + 3420*CHl1[2, 2] - 8091*CHl3[1, 1] - 
            8091*CHl3[2, 2] - 11040*CHl3[3, 3] + 2160*CHq1[1, 1] + 
            2160*CHq1[2, 2] - 27653*CHq3[1, 1] - 27653*CHq3[2, 2]) - 
          2*MW2^2*MZ2^7*(540*CHl1[1, 1] + 540*CHl1[2, 2] + 8651*CHl3[1, 1] + 
            8651*CHl3[2, 2] - 720*CHl3[3, 3] - 9360*CHq1[1, 1] - 
            9360*CHq1[2, 2] - 12240*CHq3[1, 1] - 12240*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(2160*CHl1[1, 1] + 2160*CHl1[2, 2] - 
            42761*CHl3[1, 1] - 42761*CHl3[2, 2] + 5760*CHl3[3, 3] - 
            2880*CHq1[1, 1] - 2880*CHq1[2, 2] - 7676*CHq3[1, 1] - 
            7676*CHq3[2, 2]) + 2*MW2^6*MZ2^3*(10800*CHl1[1, 1] + 
            10800*CHl1[2, 2] - 10417*CHl3[1, 1] - 10417*CHl3[2, 2] + 
            63360*CHl3[3, 3] - 35520*CHq1[1, 1] - 35520*CHq1[2, 2] + 
            66556*CHq3[1, 1] + 66556*CHq3[2, 2]) + 69120*MW2^9*
           (CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) - 
          320*MW2^8*MZ2*(1039*CHl3[1, 1] + 1039*CHl3[2, 2] + 
            744*(CHq3[1, 1] + CHq3[2, 2])) - 80*MZ2^9*(5*CHl3[1, 1] + 
            5*CHl3[2, 2] - 2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + 
              CHq3[2, 2])) + 10*MW2*MZ2^8*(497*CHl3[1, 1] + 497*CHl3[2, 2] - 
            2*(252*CHq1[1, 1] + 252*CHq1[2, 2] + 167*CHq3[1, 1] + 
              167*CHq3[2, 2]))) + 3*MH2^2*MW2^2*
         (2*MW2^5*MZ2^4*(4752*CHl1[1, 1] + 4752*CHl1[2, 2] - 
            97479*CHl3[1, 1] - 97479*CHl3[2, 2] - 72864*CHl3[3, 3] + 
            39600*CHq1[1, 1] + 39600*CHq1[2, 2] - 97472*CHq3[1, 1] - 
            97472*CHq3[2, 2]) + MW2^3*MZ2^6*(9504*CHl1[1, 1] + 
            9504*CHl1[2, 2] + 6105*CHl3[1, 1] + 6105*CHl3[2, 2] - 
            17424*CHl3[3, 3] - 27720*CHq1[1, 1] - 27720*CHq1[2, 2] - 
            91522*CHq3[1, 1] - 91522*CHq3[2, 2]) - 8*MW2^7*MZ2^2*
           (2376*CHl1[1, 1] + 2376*CHl1[2, 2] - 44485*CHl3[1, 1] - 
            44485*CHl3[2, 2] + 6336*CHl3[3, 3] - 3168*CHq1[1, 1] - 
            3168*CHq1[2, 2] - 9092*CHq3[1, 1] - 9092*CHq3[2, 2]) + 
          MW2^2*MZ2^7*(-1188*CHl1[1, 1] - 1188*CHl1[2, 2] - 
            18425*CHl3[1, 1] - 18425*CHl3[2, 2] + 1584*CHl3[3, 3] + 
            20592*CHq1[1, 1] + 20592*CHq1[2, 2] + 26612*CHq3[1, 1] + 
            26612*CHq3[2, 2]) + 4*MW2^6*MZ2^3*(5940*CHl1[1, 1] + 
            5940*CHl1[2, 2] + 9515*CHl3[1, 1] + 9515*CHl3[2, 2] + 
            34848*CHl3[3, 3] - 19536*CHq1[1, 1] - 19536*CHq1[2, 2] + 
            32424*CHq3[1, 1] + 32424*CHq3[2, 2]) + MW2^4*MZ2^5*
           (-22572*CHl1[1, 1] - 22572*CHl1[2, 2] + 87315*CHl3[1, 1] + 
            87315*CHl3[2, 2] + 72864*CHl3[3, 3] - 14256*CHq1[1, 1] - 
            14256*CHq1[2, 2] + 170744*CHq3[1, 1] + 170744*CHq3[2, 2]) + 
          76032*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 
            2*(CHq3[1, 1] + CHq3[2, 2])) - 352*MW2^8*MZ2*(1039*CHl3[1, 1] + 
            1039*CHl3[2, 2] + 744*(CHq3[1, 1] + CHq3[2, 2])) - 
          88*MZ2^9*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 2*(3*CHq1[1, 1] + 
              3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
          11*MW2*MZ2^8*(497*CHl3[1, 1] + 497*CHl3[2, 2] - 
            2*(252*CHq1[1, 1] + 252*CHq1[2, 2] + 167*CHq3[1, 1] + 
              167*CHq3[2, 2])))))/(1152*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) + 
     (3*MW*B0i[bb0, MW2, 0, MT2]*
       (MT2*MW2^2*(MW2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2] + 2*CHq3[3, 3])) - 
          MZ2*(CHl3[1, 1] + CHl3[2, 2] - 2*(CHq3[1, 1] + CHq3[2, 2] + 
              2*CHq3[3, 3]))) + MT2^3*(MW2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2] + 2*CHq3[3, 3])) + 
          MZ2*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2] + 
              2*CHq3[3, 3]))) - 2*MW2^3*(MW2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2] + 2*CHq3[3, 3])) + 
          MZ2*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2] + 
              2*CHq3[3, 3])))))/(64*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MZ2]*(MZ2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          48*CHq1[1, 1] + 48*CHq1[2, 2] + 10*CHq3[1, 1] + 10*CHq3[2, 2]) + 
        128*MW2^8*(53*CHl3[1, 1] + 53*CHl3[2, 2] - 
          132*(CHq3[1, 1] + CHq3[2, 2])) + MW2*MZ2^7*(317*CHl3[1, 1] + 
          317*CHl3[2, 2] - 8*(63*CHq1[1, 1] + 63*CHq1[2, 2] + 
            26*(CHq3[1, 1] + CHq3[2, 2]))) - 6*MW2^5*MZ2^2*
         (3*MH2*(35*CHl3[1, 1] + 35*CHl3[2, 2] - 36*(CHq3[1, 1] + 
              CHq3[2, 2])) + 2*MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 
            768*CHd[3, 3] + 768*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] + 
            696*CHl1[1, 1] + 696*CHl1[2, 2] + 768*CHl1[3, 3] - 
            7637*CHl3[1, 1] - 7637*CHl3[2, 2] + 336*CHl3[3, 3] - 
            1368*CHq1[1, 1] - 1368*CHq1[2, 2] + 120*CHq1[3, 3] + 
            7764*CHq3[1, 1] + 7764*CHq3[2, 2] + 120*CHq3[3, 3] - 
            1536*CHu[1, 1] - 1536*CHu[2, 2])) - 3*MW2^3*MZ2^4*
         (-54*MH2*(CHq3[1, 1] + CHq3[2, 2]) + MZ2*(480*CHd[1, 1] + 
            480*CHd[2, 2] + 480*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] + 
            480*CHe[3, 3] + 192*CHl1[1, 1] + 192*CHl1[2, 2] + 
            480*CHl1[3, 3] - 3931*CHl3[1, 1] - 3931*CHl3[2, 2] + 
            48*CHl3[3, 3] + 360*CHq1[1, 1] + 360*CHq1[2, 2] - 
            168*CHq1[3, 3] + 5620*CHq3[1, 1] + 5620*CHq3[2, 2] - 
            168*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2])) + 
        8*MW2^6*MZ2*(9*MH2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + 2*MZ2*(468*CHd[1, 1] + 
            468*CHd[2, 2] + 468*CHd[3, 3] + 468*CHe[1, 1] + 468*CHe[2, 2] + 
            468*CHe[3, 3] + 603*CHl1[1, 1] + 603*CHl1[2, 2] + 
            468*CHl1[3, 3] - 5990*CHl3[1, 1] - 5990*CHl3[2, 2] + 
            324*CHl3[3, 3] - 912*CHq1[1, 1] - 912*CHq1[2, 2] + 
            252*CHq1[3, 3] + 3896*CHq3[1, 1] + 3896*CHq3[2, 2] + 
            252*CHq3[3, 3] - 936*CHu[1, 1] - 936*CHu[2, 2])) + 
        3*MW2^4*MZ2^3*(3*MH2*(31*CHl3[1, 1] + 31*CHl3[2, 2] - 
            56*(CHq3[1, 1] + CHq3[2, 2])) + 4*MZ2*(444*CHd[1, 1] + 
            444*CHd[2, 2] + 444*CHd[3, 3] + 444*CHe[1, 1] + 444*CHe[2, 2] + 
            444*CHe[3, 3] + 273*CHl1[1, 1] + 273*CHl1[2, 2] + 
            444*CHl1[3, 3] - 3450*CHl3[1, 1] - 3450*CHl3[2, 2] + 
            108*CHl3[3, 3] - 552*CHq1[1, 1] - 552*CHq1[2, 2] - 
            60*CHq1[3, 3] + 4682*CHq3[1, 1] + 4682*CHq3[2, 2] - 
            60*CHq3[3, 3] - 888*CHu[1, 1] - 888*CHu[2, 2])) + 
        MW2^2*MZ2^5*(-9*MH2*(CHl3[1, 1] + CHl3[2, 2] + 
            2*(CHq3[1, 1] + CHq3[2, 2])) + MZ2*(144*CHd[1, 1] + 
            144*CHd[2, 2] + 144*CHd[3, 3] + 144*CHe[1, 1] + 144*CHe[2, 2] + 
            144*CHe[3, 3] + 36*CHl1[1, 1] + 36*CHl1[2, 2] + 144*CHl1[3, 3] - 
            2659*CHl3[1, 1] - 2659*CHl3[2, 2] + 1728*CHq1[1, 1] + 
            1728*CHq1[2, 2] - 72*CHq1[3, 3] + 2586*CHq3[1, 1] + 
            2586*CHq3[2, 2] - 72*CHq3[3, 3] - 288*CHu[1, 1] - 
            288*CHu[2, 2])) - 32*MW2^7*MZ2*(72*CHd[1, 1] + 72*CHd[2, 2] + 
          72*CHd[3, 3] + 72*CHe[1, 1] + 72*CHe[2, 2] + 72*CHe[3, 3] + 
          126*CHl1[1, 1] + 126*CHl1[2, 2] + 72*CHl1[3, 3] - 887*CHl3[1, 1] - 
          887*CHl3[2, 2] + 72*CHl3[3, 3] - 144*CHq1[1, 1] - 144*CHq1[2, 2] + 
          72*CHq1[3, 3] - 188*CHq3[1, 1] - 188*CHq3[2, 2] + 72*CHq3[3, 3] - 
          144*CHu[1, 1] - 144*CHu[2, 2])))/(1152*(2*MW2 - MZ2)^3*
       (4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MT2]*(32*MW2^3*MZ2^3*SW2^2*
         (-(MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 8*(CHq3[1, 1] + CHq3[2, 
                2]))) + 2*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) - MZ2^2*(CHl3[1, 1] + CHl3[2, 2] + 
            2*(CHq3[1, 1] + CHq3[2, 2]))) + 9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*
         (MW2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - 4*(CHq3[1, 1] + CHq3[2, 2] + 
              2*CHq3[3, 3])) + MZ2*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            2*(CHq3[1, 1] + CHq3[2, 2] + 2*CHq3[3, 3]))) + 
        MT2^2*MW2*(-128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) - 18*MZ2^5*(CHl3[1, 1] + 
            CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
          MW2*MZ2^4*(61*CHl3[1, 1] + 61*CHl3[2, 2] + 24*CHq1[3, 3] + 
            230*CHq3[1, 1] + 230*CHq3[2, 2] - 132*CHq3[3, 3] + 
            96*CHu[3, 3]) + 2*MW2^3*MZ2^2*(129*CHl3[1, 1] + 129*CHl3[2, 2] + 
            240*CHq1[3, 3] + 556*CHq3[1, 1] + 556*CHq3[2, 2] - 
            456*CHq3[3, 3] + 384*CHu[3, 3]) + 32*MW2^4*MZ2*
           (CHl3[1, 1] + CHl3[2, 2] - 12*(CHq1[3, 3] + 3*CHq3[1, 1] + 
              3*CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3])) - 
          MW2^2*MZ2^3*(205*CHl3[1, 1] + 205*CHl3[2, 2] + 
            24*(8*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] - 
              26*CHq3[3, 3] + 20*CHu[3, 3]))) + 
        MT2*MW2^2*(128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^5*(23*CHl3[1, 1] + 
            23*CHl3[2, 2] + 82*CHq3[1, 1] + 82*CHq3[2, 2] - 36*CHq3[3, 3]) + 
          2*MW2*MZ2^4*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 12*CHq1[3, 3] - 
            253*CHq3[1, 1] - 253*CHq3[2, 2] + 174*CHq3[3, 3] - 
            48*CHu[3, 3]) - 2*MW2^3*MZ2^2*(67*CHl3[1, 1] + 67*CHl3[2, 2] + 
            240*CHq1[3, 3] + 868*CHq3[1, 1] + 868*CHq3[2, 2] - 
            600*CHq3[3, 3] + 384*CHu[3, 3]) - 32*MW2^4*MZ2*
           (3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*(3*CHq1[3, 3] + 11*CHq3[1, 1] + 
              11*CHq3[2, 2] - 3*CHq3[3, 3] + 3*CHu[3, 3])) + 
          MW2^2*MZ2^3*(37*CHl3[1, 1] + 37*CHl3[2, 2] + 
            16*(12*CHq1[3, 3] + 79*CHq3[1, 1] + 79*CHq3[2, 2] - 
              66*CHq3[3, 3] + 30*CHu[3, 3])))))/(192*(MT2 - MW2)*
       (2*MW2 - MZ2)^3*MZ2^2*Pi^3) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MT2*(-128*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^4*(7*CHl3[1, 1] + 
            7*CHl3[2, 2] + 2*(66*CHq1[3, 3] + 7*CHq3[1, 1] + 7*CHq3[2, 2] - 
              66*CHq3[3, 3] - 6*CHu[3, 3])) + 2*MW2^2*MZ2^2*
           (165*CHl3[1, 1] + 165*CHl3[2, 2] + 456*CHq1[3, 3] + 
            412*CHq3[1, 1] + 412*CHq3[2, 2] - 456*CHq3[3, 3] + 
            168*CHu[3, 3]) + 32*MW2^3*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
            12*(CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - CHq3[3, 3] + 
              CHu[3, 3])) - MW2*MZ2^3*(205*CHl3[1, 1] + 205*CHl3[2, 2] + 
            24*(26*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 26*CHq3[3, 3] + 
              2*CHu[3, 3]))) + MZ2*(-64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            4*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^4*(17*CHl3[1, 1] + 
            17*CHl3[2, 2] + 12*CHq1[3, 3] + 34*CHq3[1, 1] + 34*CHq3[2, 2] - 
            12*CHq3[3, 3] + 48*CHu[3, 3]) + 16*MW2^3*MZ2*(CHl3[1, 1] + 
            CHl3[2, 2] - 12*(CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
              CHq3[3, 3] + CHu[3, 3])) - MW2*MZ2^3*(35*CHl3[1, 1] + 
            35*CHl3[2, 2] + 24*(4*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
              4*CHq3[3, 3] + 10*CHu[3, 3])) + 2*MW2^2*MZ2^2*
           (15*CHl3[1, 1] + 15*CHl3[2, 2] + 4*(30*CHq1[3, 3] + 
              65*CHq3[1, 1] + 65*CHq3[2, 2] - 30*CHq3[3, 3] + 
              48*CHu[3, 3])))))/(192*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
     (MW2*(3*MH2^4*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (2*MW2^3*(69*CHl3[1, 1] + 69*CHl3[2, 2] - 
            20*(CHq3[1, 1] + CHq3[2, 2])) - 3*MW2^2*MZ2*(61*CHl3[1, 1] + 
            61*CHl3[2, 2] - 16*(CHq3[1, 1] + CHq3[2, 2])) + 
          6*MW2*MZ2^2*(14*CHl3[1, 1] + 14*CHl3[2, 2] - 
            3*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^3*(-15*CHl3[1, 1] - 
            15*CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2]))) - 
        24*MH2*MW2^2*(MW2*(MW2*MZ2^7*(-759*CHl3[1, 1] - 759*CHl3[2, 2] + 
              888*CHq1[1, 1] + 888*CHq1[2, 2] + 610*CHq3[1, 1] + 
              610*CHq3[2, 2]) - 13824*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
              2*(CHq3[1, 1] + CHq3[2, 2])) - 64*MW2^7*MZ2*
             ((-1379 + 48*Pi^2)*CHl3[1, 1] + (-1379 + 48*Pi^2)*CHl3[2, 2] - 
              32*(-37 + 6*Pi^2)*(CHq3[1, 1] + CHq3[2, 2])) + 
            16*MZ2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 2*(3*CHq1[1, 1] + 
                3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
            2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] + 96*CHl1[3, 3] + 4307*CHl3[1, 1] - 
              96*Pi^2*CHl3[1, 1] + 4307*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 
              1380*CHq1[1, 1] - 1380*CHq1[2, 2] - 24*CHq1[3, 3] + 
              2385*CHq3[1, 1] - 192*Pi^2*CHq3[1, 1] + 2385*CHq3[2, 2] - 
              192*Pi^2*CHq3[2, 2] + 360*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 16*MW2^6*MZ2^2*
             (192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 
              192*CHe[2, 2] + 192*CHe[3, 3] + 192*CHl1[1, 1] + 
              192*CHl1[2, 2] + 192*CHl1[3, 3] - 9485*CHl3[1, 1] + 
              240*Pi^2*CHl3[1, 1] - 9485*CHl3[2, 2] + 240*Pi^2*CHl3[2, 2] + 
              192*CHl3[3, 3] + 144*CHq1[1, 1] + 144*CHq1[2, 2] + 
              384*CHq1[3, 3] + 28684*CHq3[1, 1] - 2112*Pi^2*CHq3[1, 1] + 
              28684*CHq3[2, 2] - 2112*Pi^2*CHq3[2, 2] + 1728*CHq3[3, 3] - 
              384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3]) - 
            3*MW2^3*MZ2^5*(576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] + 
              576*CHe[1, 1] + 576*CHe[2, 2] + 576*CHe[3, 3] + 
              576*CHl1[1, 1] + 576*CHl1[2, 2] + 576*CHl1[3, 3] + 
              14447*CHl3[1, 1] - 512*Pi^2*CHl3[1, 1] + 14447*CHl3[2, 2] - 
              512*Pi^2*CHl3[2, 2] + 64*CHl3[3, 3] - 944*CHq1[1, 1] - 
              944*CHq1[2, 2] + 26424*CHq3[1, 1] - 1408*Pi^2*CHq3[1, 1] + 
              26424*CHq3[2, 2] - 1408*Pi^2*CHq3[2, 2] + 2496*CHq3[3, 3] - 
              1152*CHu[1, 1] - 1152*CHu[2, 2] + 576*CHu[3, 3]) - 
            8*MW2^5*MZ2^3*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 
              864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] + 
              864*CHl1[1, 1] + 864*CHl1[2, 2] + 864*CHl1[3, 3] - 
              4453*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] - 4453*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] + 480*CHl3[3, 3] + 600*CHq1[1, 1] + 
              600*CHq1[2, 2] + 864*CHq1[3, 3] + 75484*CHq3[1, 1] - 
              4416*Pi^2*CHq3[1, 1] + 75484*CHq3[2, 2] - 4416*Pi^2*CHq3[2, 
                2] + 5760*CHq3[3, 3] - 1728*CHu[1, 1] - 1728*CHu[2, 2] + 
              864*CHu[3, 3]) + 2*MW2^4*MZ2^4*(2688*CHd[1, 1] + 
              2688*CHd[2, 2] + 2688*CHd[3, 3] + 2688*CHe[1, 1] + 
              2688*CHe[2, 2] + 2688*CHe[3, 3] + 2688*CHl1[1, 1] + 
              2688*CHl1[2, 2] + 2688*CHl1[3, 3] + 32903*CHl3[1, 1] - 
              1824*Pi^2*CHl3[1, 1] + 32903*CHl3[2, 2] - 1824*Pi^2*CHl3[2, 
                2] + 768*CHl3[3, 3] + 816*CHq1[1, 1] + 816*CHq1[2, 2] + 
              1056*CHq1[3, 3] + 166748*CHq3[1, 1] - 8832*Pi^2*CHq3[1, 1] + 
              166748*CHq3[2, 2] - 8832*Pi^2*CHq3[2, 2] + 14112*CHq3[3, 3] - 
              5376*CHu[1, 1] - 5376*CHu[2, 2] + 2688*CHu[3, 3])) + 
          MT2*(1536*MW2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 34*(CHq3[1, 1] + 
                CHq3[2, 2])) + 16*MZ2^8*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 
              2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
            MW2*MZ2^7*(759*CHl3[1, 1] + 759*CHl3[2, 2] - 2*(444*CHq1[1, 1] + 
                444*CHq1[2, 2] + 305*CHq3[1, 1] + 305*CHq3[2, 2])) + 
            4*MW2^5*MZ2^3*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] - 
              15299*CHl3[1, 1] - 384*Pi^2*CHl3[1, 1] - 15299*CHl3[2, 2] - 
              384*Pi^2*CHl3[2, 2] + 960*CHl3[3, 3] + 1200*CHq1[1, 1] + 
              1200*CHq1[2, 2] - 2016*CHq1[3, 3] + 139748*CHq3[1, 1] - 
              8832*Pi^2*CHq3[1, 1] + 139748*CHq3[2, 2] - 8832*Pi^2*CHq3[2, 
                2] + 15480*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] - 
              6336*CHu[3, 3]) - 4*MW2^4*MZ2^4*(1344*CHd[1, 1] + 
              1344*CHd[2, 2] + 1344*CHd[3, 3] + 1344*CHe[1, 1] + 
              1344*CHe[2, 2] + 1344*CHe[3, 3] + 1344*CHl1[1, 1] + 
              1344*CHl1[2, 2] + 1344*CHl1[3, 3] + 11743*CHl3[1, 1] - 
              912*Pi^2*CHl3[1, 1] + 11743*CHl3[2, 2] - 912*Pi^2*CHl3[2, 2] + 
              384*CHl3[3, 3] + 408*CHq1[1, 1] + 408*CHq1[2, 2] - 
              336*CHq1[3, 3] + 78994*CHq3[1, 1] - 4416*Pi^2*CHq3[1, 1] + 
              78994*CHq3[2, 2] - 4416*Pi^2*CHq3[2, 2] + 7272*CHq3[3, 3] - 
              2688*CHu[1, 1] - 2688*CHu[2, 2] - 1248*CHu[3, 3]) - 
            64*MW2^6*MZ2^2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
              48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
              48*CHl1[2, 2] + 48*CHl1[3, 3] - 2579*CHl3[1, 1] + 
              60*Pi^2*CHl3[1, 1] - 2579*CHl3[2, 2] + 60*Pi^2*CHl3[2, 2] + 
              48*CHl3[3, 3] + 36*CHq1[1, 1] + 36*CHq1[2, 2] - 
              336*CHq1[3, 3] + 6094*CHq3[1, 1] - 528*Pi^2*CHq3[1, 1] + 
              6094*CHq3[2, 2] - 528*Pi^2*CHq3[2, 2] + 918*CHq3[3, 3] - 
              96*CHu[1, 1] - 96*CHu[2, 2] - 600*CHu[3, 3]) - 
            2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] + 96*CHl1[3, 3] + 3956*CHl3[1, 1] - 
              96*Pi^2*CHl3[1, 1] + 3956*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 
              1380*CHq1[1, 1] - 1380*CHq1[2, 2] - 24*CHq1[3, 3] + 
              2223*CHq3[1, 1] - 192*Pi^2*CHq3[1, 1] + 2223*CHq3[2, 2] - 
              192*Pi^2*CHq3[2, 2] + 252*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 3*MW2^3*MZ2^5*(576*CHd[1, 1] + 
              576*CHd[2, 2] + 576*CHd[3, 3] + 576*CHe[1, 1] + 576*CHe[2, 2] + 
              576*CHe[3, 3] + 576*CHl1[1, 1] + 576*CHl1[2, 2] + 
              576*CHl1[3, 3] + 12403*CHl3[1, 1] - 512*Pi^2*CHl3[1, 1] + 
              12403*CHl3[2, 2] - 512*Pi^2*CHl3[2, 2] + 64*CHl3[3, 3] - 
              944*CHq1[1, 1] - 944*CHq1[2, 2] - 96*CHq1[3, 3] + 
              25180*CHq3[1, 1] - 1408*Pi^2*CHq3[1, 1] + 25180*CHq3[2, 2] - 
              1408*Pi^2*CHq3[2, 2] + 2088*CHq3[3, 3] - 1152*CHu[1, 1] - 
              1152*CHu[2, 2] + 192*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((-1331 + 48*Pi^2)*CHl3[1, 1] + (-1331 + 48*Pi^2)*CHl3[2, 2] - 
              32*(9*CHq1[3, 3] + (-7 + 6*Pi^2)*CHq3[1, 1] - 7*CHq3[2, 2] + 
                6*Pi^2*CHq3[2, 2] - 9*CHq3[3, 3] + 9*CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
              4*(CHq3[1, 1] + CHq3[2, 2])) - 9*MZ2^5*(3*CHl3[1, 1] + 
              3*CHl3[2, 2] - 6*CHq3[1, 1] - 6*CHq3[2, 2] - 4*CHq3[3, 3]) + 
            2*MW2*MZ2^4*(83*CHl3[1, 1] + 83*CHl3[2, 2] - 24*CHq1[3, 3] - 
              203*CHq3[1, 1] - 203*CHq3[2, 2] - 30*CHq3[3, 3] - 
              96*CHu[3, 3]) - 64*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
              12*(CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] - 229*CHl3[2, 2] + 
              48*(8*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] - 
                8*CHq3[3, 3] + 20*CHu[3, 3])) + 2*MW2^3*MZ2^2*
             (3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*(120*CHq1[3, 3] + 
                287*CHq3[1, 1] + 287*CHq3[2, 2] - 138*CHq3[3, 3] + 
                192*CHu[3, 3])))) + 9*MH2^2*MW2*
         (MW2*(MW2*MZ2^7*(-759*CHl3[1, 1] - 759*CHl3[2, 2] + 888*CHq1[1, 1] + 
              888*CHq1[2, 2] + 610*CHq3[1, 1] + 610*CHq3[2, 2]) - 
            13824*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + 
                CHq3[2, 2])) - 64*MW2^7*MZ2*((-1379 + 48*Pi^2)*CHl3[1, 1] + 
              (-1379 + 48*Pi^2)*CHl3[2, 2] - 32*(-37 + 6*Pi^2)*(CHq3[1, 1] + 
                CHq3[2, 2])) + 16*MZ2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
              2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
            2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] + 96*CHl1[3, 3] + 4293*CHl3[1, 1] - 
              96*Pi^2*CHl3[1, 1] + 4293*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 
              1380*CHq1[1, 1] - 1380*CHq1[2, 2] - 24*CHq1[3, 3] + 
              2377*CHq3[1, 1] - 192*Pi^2*CHq3[1, 1] + 2377*CHq3[2, 2] - 
              192*Pi^2*CHq3[2, 2] + 360*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 32*MW2^6*MZ2^2*
             (96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
              96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
              96*CHl1[3, 3] - 4805*CHl3[1, 1] + 120*Pi^2*CHl3[1, 1] - 
              4805*CHl3[2, 2] + 120*Pi^2*CHl3[2, 2] + 96*CHl3[3, 3] + 
              72*CHq1[1, 1] + 72*CHq1[2, 2] + 192*CHq1[3, 3] + 
              14344*CHq3[1, 1] - 1056*Pi^2*CHq3[1, 1] + 14344*CHq3[2, 2] - 
              1056*Pi^2*CHq3[2, 2] + 864*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 4*MW2^4*MZ2^4*(1344*CHd[1, 1] + 
              1344*CHd[2, 2] + 1344*CHd[3, 3] + 1344*CHe[1, 1] + 
              1344*CHe[2, 2] + 1344*CHe[3, 3] + 1344*CHl1[1, 1] + 
              1344*CHl1[2, 2] + 1344*CHl1[3, 3] + 16093*CHl3[1, 1] - 
              912*Pi^2*CHl3[1, 1] + 16093*CHl3[2, 2] - 912*Pi^2*CHl3[2, 2] + 
              384*CHl3[3, 3] + 408*CHq1[1, 1] + 408*CHq1[2, 2] + 
              528*CHq1[3, 3] + 83302*CHq3[1, 1] - 4416*Pi^2*CHq3[1, 1] + 
              83302*CHq3[2, 2] - 4416*Pi^2*CHq3[2, 2] + 7056*CHq3[3, 3] - 
              2688*CHu[1, 1] - 2688*CHu[2, 2] + 1344*CHu[3, 3]) - 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              43019*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 43019*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 2832*CHq1[1, 1] - 
              2832*CHq1[2, 2] + 79148*CHq3[1, 1] - 4224*Pi^2*CHq3[1, 1] + 
              79148*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 2] + 7488*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 1728*CHu[3, 3]) - 
            4*MW2^5*MZ2^3*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] - 
              9625*CHl3[1, 1] - 384*Pi^2*CHl3[1, 1] - 9625*CHl3[2, 2] - 
              384*Pi^2*CHl3[2, 2] + 960*CHl3[3, 3] + 1200*CHq1[1, 1] + 
              1200*CHq1[2, 2] + 1728*CHq1[3, 3] + 150924*CHq3[1, 1] - 
              8832*Pi^2*CHq3[1, 1] + 150924*CHq3[2, 2] - 8832*Pi^2*CHq3[2, 
                2] + 11520*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              1728*CHu[3, 3])) + MT2*(1536*MW2^8*(5*CHl3[1, 1] + 
              5*CHl3[2, 2] + 34*(CHq3[1, 1] + CHq3[2, 2])) + 
            16*MZ2^8*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*(3*CHq1[1, 1] + 
                3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
            MW2*MZ2^7*(759*CHl3[1, 1] + 759*CHl3[2, 2] - 2*(444*CHq1[1, 1] + 
                444*CHq1[2, 2] + 305*CHq3[1, 1] + 305*CHq3[2, 2])) + 
            8*MW2^5*MZ2^3*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 
              864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] + 
              864*CHl1[1, 1] + 864*CHl1[2, 2] + 864*CHl1[3, 3] - 
              8009*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] - 8009*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] + 480*CHl3[3, 3] + 600*CHq1[1, 1] + 
              600*CHq1[2, 2] - 1008*CHq1[3, 3] + 69852*CHq3[1, 1] - 
              4416*Pi^2*CHq3[1, 1] + 69852*CHq3[2, 2] - 4416*Pi^2*CHq3[2, 
                2] + 7740*CHq3[3, 3] - 1728*CHu[1, 1] - 1728*CHu[2, 2] - 
              3168*CHu[3, 3]) - 2*MW2^4*MZ2^4*(2688*CHd[1, 1] + 
              2688*CHd[2, 2] + 2688*CHd[3, 3] + 2688*CHe[1, 1] + 
              2688*CHe[2, 2] + 2688*CHe[3, 3] + 2688*CHl1[1, 1] + 
              2688*CHl1[2, 2] + 2688*CHl1[3, 3] + 22769*CHl3[1, 1] - 
              1824*Pi^2*CHl3[1, 1] + 22769*CHl3[2, 2] - 1824*Pi^2*CHl3[2, 
                2] + 768*CHl3[3, 3] + 816*CHq1[1, 1] + 816*CHq1[2, 2] - 
              672*CHq1[3, 3] + 157844*CHq3[1, 1] - 8832*Pi^2*CHq3[1, 1] + 
              157844*CHq3[2, 2] - 8832*Pi^2*CHq3[2, 2] + 14544*CHq3[3, 3] - 
              5376*CHu[1, 1] - 5376*CHu[2, 2] - 2496*CHu[3, 3]) - 
            16*MW2^6*MZ2^2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] - 
              10441*CHl3[1, 1] + 240*Pi^2*CHl3[1, 1] - 10441*CHl3[2, 2] + 
              240*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] + 144*CHq1[1, 1] + 
              144*CHq1[2, 2] - 1344*CHq1[3, 3] + 24380*CHq3[1, 1] - 
              2112*Pi^2*CHq3[1, 1] + 24380*CHq3[2, 2] - 2112*Pi^2*CHq3[2, 
                2] + 3672*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] - 
              2400*CHu[3, 3]) - 2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 
              96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 
              96*CHl1[1, 1] + 96*CHl1[2, 2] + 96*CHl1[3, 3] + 
              3942*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 3942*CHl3[2, 2] - 
              96*Pi^2*CHl3[2, 2] - 1380*CHq1[1, 1] - 1380*CHq1[2, 2] - 
              24*CHq1[3, 3] + 2215*CHq3[1, 1] - 192*Pi^2*CHq3[1, 1] + 
              2215*CHq3[2, 2] - 192*Pi^2*CHq3[2, 2] + 252*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) + 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              36887*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 36887*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 2832*CHq1[1, 1] - 
              2832*CHq1[2, 2] - 288*CHq1[3, 3] + 75416*CHq3[1, 1] - 
              4224*Pi^2*CHq3[1, 1] + 75416*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 
                2] + 6264*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              576*CHu[3, 3]) + 64*MW2^7*MZ2*((-1331 + 48*Pi^2)*CHl3[1, 1] + 
              (-1331 + 48*Pi^2)*CHl3[2, 2] - 32*(9*CHq1[3, 3] + (-7 + 6*Pi^2)*
                 CHq3[1, 1] - 7*CHq3[2, 2] + 6*Pi^2*CHq3[2, 2] - 
                9*CHq3[3, 3] + 9*CHu[3, 3]))) + 6*MT2^2*MW2*(4*MW2 - MZ2)*
           (256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 4*(CHq3[1, 1] + 
                CHq3[2, 2])) - 9*MZ2^5*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              6*CHq3[1, 1] - 6*CHq3[2, 2] - 4*CHq3[3, 3]) + 
            2*MW2*MZ2^4*(83*CHl3[1, 1] + 83*CHl3[2, 2] - 24*CHq1[3, 3] - 
              203*CHq3[1, 1] - 203*CHq3[2, 2] - 30*CHq3[3, 3] - 
              96*CHu[3, 3]) - 64*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
              12*(CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] - 229*CHl3[2, 2] + 
              48*(8*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] - 
                8*CHq3[3, 3] + 20*CHu[3, 3])) + 2*MW2^3*MZ2^2*
             (3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*(120*CHq1[3, 3] + 
                287*CHq3[1, 1] + 287*CHq3[2, 2] - 138*CHq3[3, 3] + 
                192*CHu[3, 3])))) - 
        MH2^3*(MW2*(MW2*MZ2^7*(-759*CHl3[1, 1] - 759*CHl3[2, 2] + 
              888*CHq1[1, 1] + 888*CHq1[2, 2] + 610*CHq3[1, 1] + 
              610*CHq3[2, 2]) - 13824*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
              2*(CHq3[1, 1] + CHq3[2, 2])) - 64*MW2^7*MZ2*
             ((-1379 + 48*Pi^2)*CHl3[1, 1] + (-1379 + 48*Pi^2)*CHl3[2, 2] - 
              32*(-37 + 6*Pi^2)*(CHq3[1, 1] + CHq3[2, 2])) + 
            16*MZ2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 2*(3*CHq1[1, 1] + 
                3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
            MW2^2*MZ2^6*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] + 
              8329*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] + 8329*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] - 2760*CHq1[1, 1] - 2760*CHq1[2, 2] - 
              48*CHq1[3, 3] + 4760*CHq3[1, 1] - 384*Pi^2*CHq3[1, 1] + 
              4760*CHq3[2, 2] - 384*Pi^2*CHq3[2, 2] + 720*CHq3[3, 3] - 
              384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3]) + 
            8*MW2^6*MZ2^2*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 
              384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] + 
              384*CHl1[1, 1] + 384*CHl1[2, 2] + 384*CHl1[3, 3] - 
              20383*CHl3[1, 1] + 480*Pi^2*CHl3[1, 1] - 20383*CHl3[2, 2] + 
              480*Pi^2*CHl3[2, 2] + 384*CHl3[3, 3] + 288*CHq1[1, 1] + 
              288*CHq1[2, 2] + 768*CHq1[3, 3] + 57628*CHq3[1, 1] - 
              4224*Pi^2*CHq3[1, 1] + 57628*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 
                2] + 3456*CHq3[3, 3] - 768*CHu[1, 1] - 768*CHu[2, 2] + 
              384*CHu[3, 3]) - MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 
              1728*CHd[3, 3] + 1728*CHe[1, 1] + 1728*CHe[2, 2] + 
              1728*CHe[3, 3] + 1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 
              1728*CHl1[3, 3] + 40563*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 
              40563*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 
              2832*CHq1[1, 1] - 2832*CHq1[2, 2] + 79322*CHq3[1, 1] - 
              4224*Pi^2*CHq3[1, 1] + 79322*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 
                2] + 7488*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              1728*CHu[3, 3]) - 2*MW2^5*MZ2^3*(3456*CHd[1, 1] + 
              3456*CHd[2, 2] + 3456*CHd[3, 3] + 3456*CHe[1, 1] + 
              3456*CHe[2, 2] + 3456*CHe[3, 3] + 3456*CHl1[1, 1] + 
              3456*CHl1[2, 2] + 3456*CHl1[3, 3] - 26623*CHl3[1, 1] - 
              768*Pi^2*CHl3[1, 1] - 26623*CHl3[2, 2] - 768*Pi^2*CHl3[2, 2] + 
              1920*CHl3[3, 3] + 2400*CHq1[1, 1] + 2400*CHq1[2, 2] + 
              3456*CHq1[3, 3] + 303156*CHq3[1, 1] - 17664*Pi^2*CHq3[1, 1] + 
              303156*CHq3[2, 2] - 17664*Pi^2*CHq3[2, 2] + 23040*CHq3[3, 3] - 
              6912*CHu[1, 1] - 6912*CHu[2, 2] + 3456*CHu[3, 3]) + 
            MW2^4*MZ2^4*(5376*CHd[1, 1] + 5376*CHd[2, 2] + 5376*CHd[3, 3] + 
              5376*CHe[1, 1] + 5376*CHe[2, 2] + 5376*CHe[3, 3] + 
              5376*CHl1[1, 1] + 5376*CHl1[2, 2] + 5376*CHl1[3, 3] + 
              55555*CHl3[1, 1] - 3648*Pi^2*CHl3[1, 1] + 55555*CHl3[2, 2] - 
              3648*Pi^2*CHl3[2, 2] + 1536*CHl3[3, 3] + 1632*CHq1[1, 1] + 
              1632*CHq1[2, 2] + 2112*CHq1[3, 3] + 334336*CHq3[1, 1] - 
              17664*Pi^2*CHq3[1, 1] + 334336*CHq3[2, 2] - 17664*Pi^2*CHq3[2, 
                2] + 28224*CHq3[3, 3] - 10752*CHu[1, 1] - 10752*CHu[2, 2] + 
              5376*CHu[3, 3])) + MT2*(1536*MW2^8*(5*CHl3[1, 1] + 
              5*CHl3[2, 2] + 34*(CHq3[1, 1] + CHq3[2, 2])) + 
            16*MZ2^8*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*(3*CHq1[1, 1] + 
                3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
            MW2*MZ2^7*(759*CHl3[1, 1] + 759*CHl3[2, 2] - 2*(444*CHq1[1, 1] + 
                444*CHq1[2, 2] + 305*CHq3[1, 1] + 305*CHq3[2, 2])) + 
            2*MW2^5*MZ2^3*(3456*CHd[1, 1] + 3456*CHd[2, 2] + 3456*CHd[3, 3] + 
              3456*CHe[1, 1] + 3456*CHe[2, 2] + 3456*CHe[3, 3] + 
              3456*CHl1[1, 1] + 3456*CHl1[2, 2] + 3456*CHl1[3, 3] - 
              39409*CHl3[1, 1] - 768*Pi^2*CHl3[1, 1] - 39409*CHl3[2, 2] - 
              768*Pi^2*CHl3[2, 2] + 1920*CHl3[3, 3] + 2400*CHq1[1, 1] + 
              2400*CHq1[2, 2] - 4032*CHq1[3, 3] + 280716*CHq3[1, 1] - 
              17664*Pi^2*CHq3[1, 1] + 280716*CHq3[2, 2] - 17664*Pi^2*CHq3[2, 
                2] + 30960*CHq3[3, 3] - 6912*CHu[1, 1] - 6912*CHu[2, 2] - 
              12672*CHu[3, 3]) - MW2^4*MZ2^4*(5376*CHd[1, 1] + 
              5376*CHd[2, 2] + 5376*CHd[3, 3] + 5376*CHe[1, 1] + 
              5376*CHe[2, 2] + 5376*CHe[3, 3] + 5376*CHl1[1, 1] + 
              5376*CHl1[2, 2] + 5376*CHl1[3, 3] + 36721*CHl3[1, 1] - 
              3648*Pi^2*CHl3[1, 1] + 36721*CHl3[2, 2] - 3648*Pi^2*CHl3[2, 
                2] + 1536*CHl3[3, 3] + 1632*CHq1[1, 1] + 1632*CHq1[2, 2] - 
              1344*CHq1[3, 3] + 316816*CHq3[1, 1] - 17664*Pi^2*CHq3[1, 1] + 
              316816*CHq3[2, 2] - 17664*Pi^2*CHq3[2, 2] + 29088*CHq3[3, 3] - 
              10752*CHu[1, 1] - 10752*CHu[2, 2] - 4992*CHu[3, 3]) - 
            8*MW2^6*MZ2^2*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 
              384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] + 
              384*CHl1[1, 1] + 384*CHl1[2, 2] + 384*CHl1[3, 3] - 
              22045*CHl3[1, 1] + 480*Pi^2*CHl3[1, 1] - 22045*CHl3[2, 2] + 
              480*Pi^2*CHl3[2, 2] + 384*CHl3[3, 3] + 288*CHq1[1, 1] + 
              288*CHq1[2, 2] - 2688*CHq1[3, 3] + 49012*CHq3[1, 1] - 
              4224*Pi^2*CHq3[1, 1] + 49012*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 
                2] + 7344*CHq3[3, 3] - 768*CHu[1, 1] - 768*CHu[2, 2] - 
              4800*CHu[3, 3]) - MW2^2*MZ2^6*(192*CHd[1, 1] + 192*CHd[2, 2] + 
              192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] + 
              7627*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] + 7627*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] - 2760*CHq1[1, 1] - 2760*CHq1[2, 2] - 
              48*CHq1[3, 3] + 4436*CHq3[1, 1] - 384*Pi^2*CHq3[1, 1] + 
              4436*CHq3[2, 2] - 384*Pi^2*CHq3[2, 2] + 504*CHq3[3, 3] - 
              384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3]) + 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              34431*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 34431*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 2832*CHq1[1, 1] - 
              2832*CHq1[2, 2] - 288*CHq1[3, 3] + 75590*CHq3[1, 1] - 
              4224*Pi^2*CHq3[1, 1] + 75590*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 
                2] + 6264*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              576*CHu[3, 3]) + 64*MW2^7*MZ2*((-1331 + 48*Pi^2)*CHl3[1, 1] + 
              (-1331 + 48*Pi^2)*CHl3[2, 2] - 32*(9*CHq1[3, 3] + (-7 + 6*Pi^2)*
                 CHq3[1, 1] - 7*CHq3[2, 2] + 6*Pi^2*CHq3[2, 2] - 
                9*CHq3[3, 3] + 9*CHu[3, 3]))) + 6*MT2^2*MW2*(4*MW2 - MZ2)*
           (256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 4*(CHq3[1, 1] + 
                CHq3[2, 2])) - 9*MZ2^5*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              6*CHq3[1, 1] - 6*CHq3[2, 2] - 4*CHq3[3, 3]) + 
            2*MW2*MZ2^4*(83*CHl3[1, 1] + 83*CHl3[2, 2] - 24*CHq1[3, 3] - 
              203*CHq3[1, 1] - 203*CHq3[2, 2] - 30*CHq3[3, 3] - 
              96*CHu[3, 3]) - 64*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
              12*(CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] - 229*CHl3[2, 2] + 
              48*(8*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] - 
                8*CHq3[3, 3] + 20*CHu[3, 3])) + 2*MW2^3*MZ2^2*
             (3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*(120*CHq1[3, 3] + 
                287*CHq3[1, 1] + 287*CHq3[2, 2] - 138*CHq3[3, 3] + 
                192*CHu[3, 3])))) + 16*MW2^3*
         (MW2*(MW2*MZ2^7*(-759*CHl3[1, 1] - 759*CHl3[2, 2] + 888*CHq1[1, 1] + 
              888*CHq1[2, 2] + 610*CHq3[1, 1] + 610*CHq3[2, 2]) - 
            13824*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + 
                CHq3[2, 2])) - 64*MW2^7*MZ2*((-1379 + 48*Pi^2)*CHl3[1, 1] + 
              (-1379 + 48*Pi^2)*CHl3[2, 2] - 32*(-37 + 6*Pi^2)*(CHq3[1, 1] + 
                CHq3[2, 2])) + 16*MZ2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
              2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
            2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] + 96*CHl1[3, 3] + 4277*CHl3[1, 1] - 
              96*Pi^2*CHl3[1, 1] + 4277*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 
              1380*CHq1[1, 1] - 1380*CHq1[2, 2] - 24*CHq1[3, 3] + 
              2389*CHq3[1, 1] - 192*Pi^2*CHq3[1, 1] + 2389*CHq3[2, 2] - 
              192*Pi^2*CHq3[2, 2] + 360*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 32*MW2^6*MZ2^2*
             (96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
              96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
              96*CHl1[3, 3] - 4711*CHl3[1, 1] + 120*Pi^2*CHl3[1, 1] - 
              4711*CHl3[2, 2] + 120*Pi^2*CHl3[2, 2] + 96*CHl3[3, 3] + 
              72*CHq1[1, 1] + 72*CHq1[2, 2] + 192*CHq1[3, 3] + 
              14344*CHq3[1, 1] - 1056*Pi^2*CHq3[1, 1] + 14344*CHq3[2, 2] - 
              1056*Pi^2*CHq3[2, 2] + 864*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 4*MW2^4*MZ2^4*(1344*CHd[1, 1] + 
              1344*CHd[2, 2] + 1344*CHd[3, 3] + 1344*CHe[1, 1] + 
              1344*CHe[2, 2] + 1344*CHe[3, 3] + 1344*CHl1[1, 1] + 
              1344*CHl1[2, 2] + 1344*CHl1[3, 3] + 16411*CHl3[1, 1] - 
              912*Pi^2*CHl3[1, 1] + 16411*CHl3[2, 2] - 912*Pi^2*CHl3[2, 2] + 
              384*CHl3[3, 3] + 408*CHq1[1, 1] + 408*CHq1[2, 2] + 
              528*CHq1[3, 3] + 83422*CHq3[1, 1] - 4416*Pi^2*CHq3[1, 1] + 
              83422*CHq3[2, 2] - 4416*Pi^2*CHq3[2, 2] + 7056*CHq3[3, 3] - 
              2688*CHu[1, 1] - 2688*CHu[2, 2] + 1344*CHu[3, 3]) - 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              43011*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 43011*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 2832*CHq1[1, 1] - 
              2832*CHq1[2, 2] + 79340*CHq3[1, 1] - 4224*Pi^2*CHq3[1, 1] + 
              79340*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 2] + 7488*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 1728*CHu[3, 3]) - 
            4*MW2^5*MZ2^3*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] - 
              8645*CHl3[1, 1] - 384*Pi^2*CHl3[1, 1] - 8645*CHl3[2, 2] - 
              384*Pi^2*CHl3[2, 2] + 960*CHl3[3, 3] + 1200*CHq1[1, 1] + 
              1200*CHq1[2, 2] + 1728*CHq1[3, 3] + 151020*CHq3[1, 1] - 
              8832*Pi^2*CHq3[1, 1] + 151020*CHq3[2, 2] - 8832*Pi^2*CHq3[2, 
                2] + 11520*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              1728*CHu[3, 3])) + MT2*(1536*MW2^8*(5*CHl3[1, 1] + 
              5*CHl3[2, 2] + 34*(CHq3[1, 1] + CHq3[2, 2])) + 
            16*MZ2^8*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*(3*CHq1[1, 1] + 
                3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2])) + 
            MW2*MZ2^7*(759*CHl3[1, 1] + 759*CHl3[2, 2] - 2*(444*CHq1[1, 1] + 
                444*CHq1[2, 2] + 305*CHq3[1, 1] + 305*CHq3[2, 2])) + 
            8*MW2^5*MZ2^3*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 
              864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] + 
              864*CHl1[1, 1] + 864*CHl1[2, 2] + 864*CHl1[3, 3] - 
              7519*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] - 7519*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] + 480*CHl3[3, 3] + 600*CHq1[1, 1] + 
              600*CHq1[2, 2] - 1008*CHq1[3, 3] + 69900*CHq3[1, 1] - 
              4416*Pi^2*CHq3[1, 1] + 69900*CHq3[2, 2] - 4416*Pi^2*CHq3[2, 
                2] + 7740*CHq3[3, 3] - 1728*CHu[1, 1] - 1728*CHu[2, 2] - 
              3168*CHu[3, 3]) - 2*MW2^4*MZ2^4*(2688*CHd[1, 1] + 
              2688*CHd[2, 2] + 2688*CHd[3, 3] + 2688*CHe[1, 1] + 
              2688*CHe[2, 2] + 2688*CHe[3, 3] + 2688*CHl1[1, 1] + 
              2688*CHl1[2, 2] + 2688*CHl1[3, 3] + 23405*CHl3[1, 1] - 
              1824*Pi^2*CHl3[1, 1] + 23405*CHl3[2, 2] - 1824*Pi^2*CHl3[2, 
                2] + 768*CHl3[3, 3] + 816*CHq1[1, 1] + 816*CHq1[2, 2] - 
              672*CHq1[3, 3] + 158084*CHq3[1, 1] - 8832*Pi^2*CHq3[1, 1] + 
              158084*CHq3[2, 2] - 8832*Pi^2*CHq3[2, 2] + 14544*CHq3[3, 3] - 
              5376*CHu[1, 1] - 5376*CHu[2, 2] - 2496*CHu[3, 3]) - 
            16*MW2^6*MZ2^2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] + 192*CHl1[3, 3] - 
              10253*CHl3[1, 1] + 240*Pi^2*CHl3[1, 1] - 10253*CHl3[2, 2] + 
              240*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] + 144*CHq1[1, 1] + 
              144*CHq1[2, 2] - 1344*CHq1[3, 3] + 24380*CHq3[1, 1] - 
              2112*Pi^2*CHq3[1, 1] + 24380*CHq3[2, 2] - 2112*Pi^2*CHq3[2, 
                2] + 3672*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] - 
              2400*CHu[3, 3]) - 2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 
              96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 
              96*CHl1[1, 1] + 96*CHl1[2, 2] + 96*CHl1[3, 3] + 
              3926*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 3926*CHl3[2, 2] - 
              96*Pi^2*CHl3[2, 2] - 1380*CHq1[1, 1] - 1380*CHq1[2, 2] - 
              24*CHq1[3, 3] + 2227*CHq3[1, 1] - 192*Pi^2*CHq3[1, 1] + 
              2227*CHq3[2, 2] - 192*Pi^2*CHq3[2, 2] + 252*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) + 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              36879*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 36879*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 2832*CHq1[1, 1] - 
              2832*CHq1[2, 2] - 288*CHq1[3, 3] + 75608*CHq3[1, 1] - 
              4224*Pi^2*CHq3[1, 1] + 75608*CHq3[2, 2] - 4224*Pi^2*CHq3[2, 
                2] + 6264*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              576*CHu[3, 3]) + 64*MW2^7*MZ2*((-1331 + 48*Pi^2)*CHl3[1, 1] + 
              (-1331 + 48*Pi^2)*CHl3[2, 2] - 32*(9*CHq1[3, 3] + (-7 + 6*Pi^2)*
                 CHq3[1, 1] - 7*CHq3[2, 2] + 6*Pi^2*CHq3[2, 2] - 
                9*CHq3[3, 3] + 9*CHu[3, 3]))) + 6*MT2^2*MW2*(4*MW2 - MZ2)*
           (256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 4*(CHq3[1, 1] + 
                CHq3[2, 2])) - 9*MZ2^5*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              6*CHq3[1, 1] - 6*CHq3[2, 2] - 4*CHq3[3, 3]) + 
            2*MW2*MZ2^4*(83*CHl3[1, 1] + 83*CHl3[2, 2] - 24*CHq1[3, 3] - 
              203*CHq3[1, 1] - 203*CHq3[2, 2] - 30*CHq3[3, 3] - 
              96*CHu[3, 3]) - 64*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
              12*(CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] - 229*CHl3[2, 2] + 
              48*(8*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] - 
                8*CHq3[3, 3] + 20*CHu[3, 3])) + 2*MW2^3*MZ2^2*
             (3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*(120*CHq1[3, 3] + 
                287*CHq3[1, 1] + 287*CHq3[2, 2] - 138*CHq3[3, 3] + 
                192*CHu[3, 3]))))))/(2304*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*
       (-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3))/VMU^2)*
  Class[7] + Class[8]*((Alfas*MW*MW2*(MW2 + MZ2)*QCD*Cll[1, 2, 2, 1])/
    (4*(2*MW2 - MZ2)*Pi^2) + ((MW*MW2*(MW2 + MZ2))/(8*MW2*Pi - 4*MZ2*Pi) + 
     ((MW2*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(184*MW2^4 - 290*MW2^3*MZ2 + 
            173*MW2^2*MZ2^2 - 48*MW2*MZ2^3 + 5*MZ2^4) - 
          24*MH2*MW2^2*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 939*MW2*MZ2^7 + 
              80*MZ2^8 + 2*MW2^4*MZ2^4*(31775 - 1824*Pi^2) + 2*MW2^2*MZ2^6*(
                4937 - 96*Pi^2) - 64*MW2^7*MZ2*(-1379 + 48*Pi^2) + 
              8*MW2^5*MZ2^3*(5293 + 192*Pi^2) + 16*MW2^6*MZ2^2*(-9677 + 
                240*Pi^2) + 3*MW2^3*MZ2^5*(-15103 + 512*Pi^2)) + 
            MT2*(7680*MW2^8 + 939*MW2*MZ2^7 - 80*MZ2^8 + 3*MW2^3*MZ2^5*(
                13311 - 512*Pi^2) + 64*MW2^2*MZ2^6*(-145 + 3*Pi^2) - 
              128*MW2^6*MZ2^2*(-1327 + 30*Pi^2) + 64*MW2^7*MZ2*(-1331 + 
                48*Pi^2) - 4*MW2^5*MZ2^3*(17087 + 384*Pi^2) + 
              4*MW2^4*MZ2^4*(-11503 + 912*Pi^2))) + 
          16*MW2^3*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 939*MW2*MZ2^7 + 
              80*MZ2^8 + 4*MW2^4*MZ2^4*(15847 - 912*Pi^2) + 2*MW2^2*MZ2^6*(
                4907 - 96*Pi^2) - 64*MW2^7*MZ2*(-1379 + 48*Pi^2) + 
              32*MW2^6*MZ2^2*(-4807 + 120*Pi^2) + 4*MW2^5*MZ2^3*(10325 + 
                384*Pi^2) + 3*MW2^3*MZ2^5*(-14993 + 512*Pi^2)) + 
            MT2*(7680*MW2^8 + 939*MW2*MZ2^7 - 80*MZ2^8 + 3*MW2^3*MZ2^5*(
                13201 - 512*Pi^2) + 16*MW2^6*MZ2^2*(10553 - 240*Pi^2) + 
              4*MW2^2*MZ2^6*(-2305 + 48*Pi^2) + 64*MW2^7*MZ2*(-1331 + 
                48*Pi^2) - 8*MW2^5*MZ2^3*(8413 + 192*Pi^2) + 2*MW2^4*MZ2^4*(
                -22925 + 1824*Pi^2))) + 9*MH2^2*MW2*
           (6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 200*MW2^4*MZ2^2 - 
              850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 400*MW2*MZ2^5 + 
              45*MZ2^6) + MW2*(-13824*MW2^8 - 939*MW2*MZ2^7 + 80*MZ2^8 + 
              4*MW2^4*MZ2^4*(15529 - 912*Pi^2) + 6*MW2^2*MZ2^6*(1641 - 
                32*Pi^2) - 64*MW2^7*MZ2*(-1379 + 48*Pi^2) + 32*MW2^6*MZ2^2*(
                -4901 + 120*Pi^2) + 4*MW2^5*MZ2^3*(11305 + 384*Pi^2) + 
              MW2^3*MZ2^5*(-44987 + 1536*Pi^2)) + MT2*(7680*MW2^8 + 
              939*MW2*MZ2^7 - 80*MZ2^8 + MW2^3*MZ2^5*(39611 - 1536*Pi^2) + 
              16*MW2^6*MZ2^2*(10741 - 240*Pi^2) + 12*MW2^2*MZ2^6*(-771 + 
                16*Pi^2) + 64*MW2^7*MZ2*(-1331 + 48*Pi^2) - 8*MW2^5*MZ2^3*(
                8903 + 192*Pi^2) + 2*MW2^4*MZ2^4*(-22289 + 1824*Pi^2))) + 
          MH2^3*(-6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 200*MW2^4*MZ2^2 - 
              850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 400*MW2*MZ2^5 + 
              45*MZ2^6) + MT2*(-7680*MW2^8 - 939*MW2*MZ2^7 + 80*MZ2^8 + 
              MW2^4*MZ2^4*(35761 - 3648*Pi^2) + MW2^2*MZ2^6*(8995 - 
                192*Pi^2) - 64*MW2^7*MZ2*(-1331 + 48*Pi^2) + 40*MW2^6*MZ2^2*(
                -4529 + 96*Pi^2) + 3*MW2^3*MZ2^5*(-12385 + 512*Pi^2) + 
              2*MW2^5*MZ2^3*(42985 + 768*Pi^2)) + MW2*(13824*MW2^8 + 
              939*MW2*MZ2^7 - 80*MZ2^8 + 3*MW2^3*MZ2^5*(14177 - 512*Pi^2) + 
              64*MW2^7*MZ2*(-1379 + 48*Pi^2) + MW2^2*MZ2^6*(-9589 + 
                192*Pi^2) - 8*MW2^6*MZ2^2*(-20767 + 480*Pi^2) - 
              2*MW2^5*MZ2^3*(29983 + 768*Pi^2) + MW2^4*MZ2^4*(-53299 + 
                3648*Pi^2)))))/(2304*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*
         (-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
       (MW*(64*MW2^6*MZ2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2) - 
          32*MH2*MW2^5*MZ2*(112*MW2^3 - 62*MW2^2*MZ2 - 13*MW2*MZ2^2 + 
            5*MZ2^3) + MH2^4*MW2^2*(330*MW2^4 + 1573*MW2^3*MZ2 - 
            2174*MW2^2*MZ2^2 + 905*MW2*MZ2^3 - 154*MZ2^4) - 
          2*MH2^3*MW2^3*(200*MW2^4 + 1972*MW2^3*MZ2 - 2006*MW2^2*MZ2^2 + 
            603*MW2*MZ2^3 - 109*MZ2^4) + MH2^6*(10*MW2^4 + 31*MW2^3*MZ2 - 
            57*MW2^2*MZ2^2 + 29*MW2*MZ2^3 - 5*MZ2^4) + 16*MH2^2*MW2^4*
           (10*MW2^4 + 337*MW2^3*MZ2 - 236*MW2^2*MZ2^2 + 19*MW2*MZ2^3 - 
            4*MZ2^4) + MH2^5*MW2*(-100*MW2^4 - 344*MW2^3*MZ2 + 
            577*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 47*MZ2^4))*B0i[bb0, 0, 0, MH2])/
        (128*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
       (MW*(9*MT2^3*(9*MW2 - 5*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2 + 
          MT2^2*MW2^2*(-128*MW2^4 + 32*MW2^3*MZ2 + 330*MW2^2*MZ2^2 - 
            205*MW2*MZ2^3 + 7*MZ2^4) + MT2*MW2^2*(128*MW2^5 - 96*MW2^4*MZ2 - 
            206*MW2^3*MZ2^2 + 37*MW2^2*MZ2^3 + 60*MW2*MZ2^4 + 5*MZ2^5) - 
          32*MW2^3*MZ2^4*(2*MW2 + MZ2)*SW2^3)*B0i[bb0, 0, 0, MT2])/
        (192*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MW2*(9*MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(36*MW2^3 - 65*MW2^2*MZ2 + 
            34*MW2*MZ2^2 - 5*MZ2^3) - 3*MH2^2*MW2^2*(76032*MW2^9 - 
            365728*MW2^8*MZ2 + 425576*MW2^7*MZ2^2 - 125092*MW2^6*MZ2^3 - 
            58734*MW2^5*MZ2^4 + 37023*MW2^4*MZ2^5 + 14025*MW2^3*MZ2^6 - 
            18821*MW2^2*MZ2^7 + 5467*MW2*MZ2^8 - 440*MZ2^9) + 
          MH2^3*MW2*(69120*MW2^9 - 332480*MW2^8*MZ2 + 405448*MW2^7*MZ2^2 - 
            169154*MW2^6*MZ2^3 + 7989*MW2^5*MZ2^4 + 2826*MW2^4*MZ2^5 + 
            19623*MW2^3*MZ2^6 - 17662*MW2^2*MZ2^7 + 4970*MW2*MZ2^8 - 
            400*MZ2^9) + 8*MH2*MW2^3*(34560*MW2^9 - 166240*MW2^8*MZ2 + 
            191096*MW2^7*MZ2^2 - 47020*MW2^6*MZ2^3 - 39480*MW2^5*MZ2^4 + 
            23094*MW2^4*MZ2^5 + 5379*MW2^3*MZ2^6 - 8534*MW2^2*MZ2^7 + 
            2485*MW2*MZ2^8 - 200*MZ2^9) - 16*MW2^4*(6912*MW2^9 - 
            33248*MW2^8*MZ2 + 38392*MW2^7*MZ2^2 - 8828*MW2^6*MZ2^3 - 
            9570*MW2^5*MZ2^4 + 5805*MW2^4*MZ2^5 + 795*MW2^3*MZ2^6 - 
            1687*MW2^2*MZ2^7 + 497*MW2*MZ2^8 - 40*MZ2^9) + 
          MH2^4*(-6912*MW2^9 + 33248*MW2^8*MZ2 - 48400*MW2^7*MZ2^2 + 
            39230*MW2^6*MZ2^3 - 24873*MW2^5*MZ2^4 + 12042*MW2^4*MZ2^5 - 
            4944*MW2^3*MZ2^6 + 2038*MW2^2*MZ2^7 - 497*MW2*MZ2^8 + 40*MZ2^9))*
         B0i[bb0, 0, 0, MW2])/(1152*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
         (2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
       (MW*(6784*MW2^8 + 32416*MW2^7*MZ2 + 8*MW2^6*(45*MH2 - 13114*MZ2)*MZ2 + 
          9*MW2^4*(31*MH2 - 4420*MZ2)*MZ2^3 + 9021*MW2^3*MZ2^5 + 
          209*MW2*MZ2^7 + 5*MZ2^8 - MW2^2*MZ2^5*(9*MH2 + 1687*MZ2) + 
          MW2^5*(-630*MH2*MZ2^2 + 96972*MZ2^3))*B0i[bb0, 0, 0, MZ2])/
        (1152*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
       (3*MW*(MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
          MT2^3*(-9*MW2 + 5*MZ2))*B0i[bb0, MW2, 0, MT2])/
        (64*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
       (MW*(MH2 - 2*MW2)^2*(32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + 
          MH2*(-46*MW2^2 + 22*MW2*MZ2))*B0i[bb0, MW2, MH2, MW2])/
        (128*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
       (MW*(-128*MW2^5 - 680*MW2^4*MZ2 + 556*MW2^3*MZ2^2 - 154*MW2^2*MZ2^3 + 
          5*MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
        (128*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
       (MW*MW2^2*(10*MW2^2 - 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
          12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(128*MZ2*(-2*MW2 + MZ2)^3*
         Pi^3) + (MW*MW2^2*(MZ2*(64*MW2^4 - 16*MW2^3*MZ2 - 30*MW2^2*MZ2^2 + 
            35*MW2*MZ2^3 - 17*MZ2^4) + MT2*(128*MW2^4 - 32*MW2^3*MZ2 - 
            330*MW2^2*MZ2^2 + 205*MW2*MZ2^3 - 7*MZ2^4))*B0i[bb0, MZ2, MT2, 
          MT2])/(192*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MW*MW2^2*(192*MW2^5 - 744*MW2^4*MZ2 - 228*MW2^3*MZ2^2 + 
          434*MW2^2*MZ2^3 - 49*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
        (128*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) + 
       (MW*MW2^3*(MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
          MZ2])/(4*(2*MW2 - MZ2)*MZ2*Pi^3) + 
       (MW*(8*MW2^5 + 78*MW2^4*MZ2 + 73*MW2^3*MZ2^2 - 11*MW2^2*MZ2^3 - 
          9*MW2*MZ2^4 + 5*MZ2^5)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
        (144*(2*MW2 - MZ2)*MZ2*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/48*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*MW2*Cll[1, 1, 2, 2] + 
         9*MZ2*Cll[1, 1, 2, 2] + 4*MW2*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + 
           Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + Clq3[3, 3, 1, 1] + 
           Clq3[3, 3, 2, 2] + Cqq1[1, 1, 1, 1] + 2*Cqq1[1, 2, 2, 1] + 
           Cqq1[2, 2, 2, 2] + 5*Cqq3[1, 1, 1, 1] + 12*Cqq3[1, 1, 2, 2] - 
           2*Cqq3[1, 2, 2, 1] + 5*Cqq3[2, 2, 2, 2]) - 
         2*MZ2*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[2, 2, 1, 1] + 
           Clq3[2, 2, 2, 2] + Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
           Cqq1[1, 1, 1, 1] + 2*Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
           5*Cqq3[1, 1, 1, 1] + 12*Cqq3[1, 1, 2, 2] - 2*Cqq3[1, 2, 2, 1] + 
           5*Cqq3[2, 2, 2, 2])))/((2*MW2 - MZ2)*Pi^3) - 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*(MW2^2*(9*Clq3[1, 1, 3, 3] + 
          9*Clq3[2, 2, 3, 3] - 8*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
            6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - 
            Cqq3[2, 3, 3, 2])) + MW2*MZ2*(9*Clq3[1, 1, 3, 3] + 
          9*Clq3[2, 2, 3, 3] + 4*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
            6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - 
            Cqq3[2, 3, 3, 2])) + 4*MT2*MW2*(Cqq1[1, 3, 3, 1] + 
          Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 
          6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]) - 
        2*MT2*MZ2*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
          Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2])))/
      (96*(2*MW2 - MZ2)*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MW2, 0, MT2]*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
        6*Cqq3[1, 1, 3, 3] - Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - 
        Cqq3[2, 3, 3, 2]))/(48*Pi^3) + 
     (MW*MW2*(3*MT2*MZ2*(9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 
          4*(5*Cqq1[1, 3, 3, 1] + 5*Cqq1[2, 3, 3, 2] + 12*Cqq3[1, 1, 3, 3] - 
            5*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 2, 3, 3] - 5*Cqq3[2, 3, 3, 2])) - 
        2*MW2^2*(45*Cll[1, 1, 2, 2] + 8*(2*Clq3[1, 1, 1, 1] + 
            2*Clq3[1, 1, 2, 2] + 2*Clq3[2, 2, 1, 1] + 2*Clq3[2, 2, 2, 2] + 
            2*Clq3[3, 3, 1, 1] + 2*Clq3[3, 3, 2, 2] - Cqq1[1, 1, 1, 1] - 
            2*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] - Cqq1[2, 2, 2, 2] - 
            4*Cqq1[2, 3, 3, 2] + 13*Cqq3[1, 1, 1, 1] + 24*Cqq3[1, 1, 2, 2] - 
            6*Cqq3[1, 1, 3, 3] + 2*Cqq3[1, 2, 2, 1] + 4*Cqq3[1, 3, 3, 1] + 
            13*Cqq3[2, 2, 2, 2] - 6*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2])) + 
        MW2*(-90*MZ2*Cll[1, 1, 2, 2] + 3*MT2*(9*Clq3[1, 1, 3, 3] + 
            9*Clq3[2, 2, 3, 3] - 8*(5*Cqq1[1, 3, 3, 1] + 5*Cqq1[2, 3, 3, 2] + 
              12*Cqq3[1, 1, 3, 3] - 5*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 2, 3, 
                3] - 5*Cqq3[2, 3, 3, 2])) + 8*MZ2*(2*Clq3[1, 1, 1, 1] + 
            2*Clq3[1, 1, 2, 2] + 2*Clq3[2, 2, 1, 1] + 2*Clq3[2, 2, 2, 2] + 
            2*Clq3[3, 3, 1, 1] + 2*Clq3[3, 3, 2, 2] - Cqq1[1, 1, 1, 1] - 
            2*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] - Cqq1[2, 2, 2, 2] - 
            4*Cqq1[2, 3, 3, 2] + 13*Cqq3[1, 1, 1, 1] + 24*Cqq3[1, 1, 2, 2] - 
            6*Cqq3[1, 1, 3, 3] + 2*Cqq3[1, 2, 2, 1] + 4*Cqq3[1, 3, 3, 1] + 
            13*Cqq3[2, 2, 2, 2] - 6*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2]))))/
      (576*(2*MW2 - MZ2)*Pi^3))/VMU^2) + 
 (Class[6]*((3*MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (8*Sqrt[2]*Pi^3) + (3*MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (MW*MZ*SW*CuB[3, 3] - MW2*CuW[3, 3]))/(8*Sqrt[2]*(2*MW2 - MZ2)*MZ2*
      Pi^3) - (3*MT*MW2^2*(4*MW*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(4*MW2^2 - 6*MW2*MZ2 + 3*MZ2^2)*SW*CuW[3, 3]))/
     (4*Sqrt[2]*MZ*(2*MW2 - MZ2)*MZ2*Pi^3*SW) + 
    (3*CW2*MT*B0i[bb0, 0, 0, MT2]*(8*MW*MW2*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(8*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*(MT2 - 4*MZ2)*MZ2 + MT2*MZ2^2)*SW*
        CuW[3, 3]))/(8*Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW)))/VMU^2


==> anc/GamWhad_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VALPHA^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VALPHA^2) + 
 (-1/864*(MW*(9*MH2^2*MW2*MZ2^2*(-MW2 + MZ2) + 
       2*MH2*(-216*MW2^5 - 3*MW2*MZ2^4 + 6*MZ2^5 + 
         3*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 9*MZ2^3) + 
         MW2^3*MZ2^2*(2125 - 144*Pi^2) + 2*MW2^4*MZ2*(-403 + 36*Pi^2) + 
         MW2^2*MZ2^3*(-1079 + 72*Pi^2)) - 4*MW2*(-432*MW2^5 - 6*MW2*MZ2^4 + 
         12*MZ2^5 + 6*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
           9*MZ2^3) + MW2^3*MZ2^2*(4241 - 288*Pi^2) + 
         4*MW2^4*MZ2*(-403 + 36*Pi^2) + MW2^2*MZ2^3*(-2149 + 144*Pi^2))))/
     ((MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
   (MW*(-24*MH2*MW2^2*MZ2 + 24*MW2^3*MZ2 - MH2^3*(MW2 + 2*MZ2) + 
      MH2^2*MW2*(4*MW2 + 11*MZ2))*B0i[bb0, 0, 0, MH2])/
    (96*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(9*MT2^2*(MW2 - 2*MZ2)*MZ2^2 + 2*MT2*MW2*(-32*MW2^3 + 40*MW2^2*MZ2 + 
        MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (144*MZ2^3*Pi^3*SW2) - (MW*(3*MH2^2*MW2*(MW2 - 2*MZ2)*MZ2^2 + 
      4*MW2*(-144*MW2^5 - 36*MW2^4*MZ2 + 217*MW2^3*MZ2^2 + 12*MW2^2*MZ2^3 + 
        12*MW2*MZ2^4 - 4*MZ2^5) + MH2*(144*MW2^5 + 36*MW2^4*MZ2 - 
        220*MW2^3*MZ2^2 + 3*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + 4*MZ2^5))*
     B0i[bb0, 0, 0, MW2])/(288*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(132*MW2^4 + 172*MW2^3*MZ2 + 3*MW2^2*(MH2 - 103*MZ2)*MZ2 + 
      78*MW2*MZ2^3 + 2*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(288*MZ2^2*Pi^3*SW2) + 
   (MW*(MT2^2*(MW2 - 2*MZ2) + MT2*MW2*(MW2 - 2*MZ2) + 2*MW2^2*(2*MW2 - MZ2))*
     B0i[bb0, MW2, 0, MT2])/(16*MZ2*Pi^3*SW2) - 
   (MW*(4*MH2*MW2^2*(MW2 - 8*MZ2) + MH2^3*(MW2 - 2*MZ2) + 
      12*MW2^3*(MW2 + 3*MZ2) + MH2^2*MW2*(-5*MW2 + 13*MZ2))*
     B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
   (MW*(12*MW2^4 + 16*MW2^3*MZ2 + 95*MW2^2*MZ2^2 - 22*MW2*MZ2^3 - 2*MZ2^4)*
     B0i[bb0, MW2, MW2, MZ2])/(96*MZ2^2*Pi^3*SW2) - 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (96*MZ2^2*Pi^3*SW2) - (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (144*MZ2^3*Pi^3*SW2) - (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 
      16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^3*Pi^3*SW2) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*MZ2*Pi^3) - 
   (MW*(MW2 + MZ2)^2*(-8*MW2^2 - 2*MW2*MZ2 + MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi^3))/VALPHA^4 + 
 (((CWw*MW2^3*(-24*MW2 + 19*MZ2))/(8*MZ2*Pi^3) - 
    (3*CWw*MW2^3*(4*MW2^2 - 8*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (4*MZ2^2*Pi^3*SW2) - (3*CWw*MW2^2*(-2*MW2 + MZ2)^2*B0i[bb0, 0, 0, MZ2])/
     (4*MZ2*Pi^3*SW2) - (3*CWw*MW2^2*(2*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
      B0i[bb0, MW2, MW2, MZ2])/(4*MZ2*Pi^3*SW2) - 
    (3*CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2^2*Pi^3*SW2) + 
    (3*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*Pi^3))*Class[1])/
  VALPHA^3 + (-((CHD*MW*MW2^2)/(4*MW2*Pi - 4*MZ2*Pi)) + 
   (Alfas*CHD*MW*MW2^2*QCD)/(4*MZ2*Pi^2*SW2) + 
   ((MW2*(-4*CHbox*MW2*(3*MH2^2 - 14*MH2*MW2 + 44*MW2^2)*MZ2^3*SW2^2 + 
        CHD*(4*MW2*(51*MW2^2*MZ2^3 + 12*MW2*MZ2^4 - 4*MZ2^5 + 
            12*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 9*MZ2^2) + 
            MW2^4*MZ2*(731 - 96*Pi^2) + 16*MW2^5*(-25 + 3*Pi^2) + 
            6*MW2^3*MZ2^2*(-59 + 8*Pi^2)) - 2*MH2*(27*MW2^2*MZ2^3 + 
            6*MW2*MZ2^4 - 2*MZ2^5 + 6*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 
              9*MZ2^2) + MW2^4*MZ2*(358 - 48*Pi^2) + 8*MW2^5*(-25 + 3*Pi^2) + 
            3*MW2^3*MZ2^2*(-57 + 8*Pi^2)) + 3*MH2^2*MW2*MZ2^3*SW2^2)))/
      (576*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) - 
     (MW*(CHD*MZ2*(MH2^3*(7*MW2 - 2*MZ2) + 24*MW2^3*(-3*MW2 + MZ2) + 
          MH2^2*MW2*(-25*MW2 + 11*MZ2) - 24*MH2*MW2^2*MZ2*SW2) - 
        4*CHbox*(24*MW2^3*MZ2*(-MW2 + MZ2) + MH2^3*(MW2^2 + MW2*MZ2 - 
            2*MZ2^2) + MH2^2*MW2*(-4*MW2^2 - 7*MW2*MZ2 + 11*MZ2^2) - 
          24*MH2*MW2^2*MZ2^2*SW2))*B0i[bb0, 0, 0, MH2])/
      (192*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (CHD*MT2*MW*MW2*(8*MW2^3 - 6*MT2*MW2*MZ2 - 8*MW2^2*MZ2 + 9*MT2*MZ2^2)*
       B0i[bb0, 0, 0, MT2])/(48*MZ2^3*Pi^3*SW2^2) + 
     (MW2*(CHD*(-3*MH2^2*MW2*MZ2*(5*MW2^2 - 9*MW2*MZ2 + 2*MZ2^2) + 
          4*MW2*(408*MW2^5 - 55*MW2^4*MZ2 - 329*MW2^3*MZ2^2 - 
            138*MW2^2*MZ2^3 + 4*MW2*MZ2^4 - 4*MZ2^5) + 
          MH2*(-408*MW2^5 + 88*MW2^4*MZ2 + 257*MW2^3*MZ2^2 + 
            153*MW2^2*MZ2^3 - 4*MW2*MZ2^4 + 4*MZ2^5)) - 
        12*CHbox*MW2*(-3*MH2*MW2*(MW2 - 3*MZ2) + MH2^2*(MW2 - 2*MZ2) + 
          8*MW2^2*(MW2 - 2*MZ2))*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
      (576*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) + 
     ((-(CHD*MW*(132*MW2^5 + 436*MW2^4*MZ2 - 409*MW2^3*MZ2^2 + 
           3*MW2^2*(2*MH2 - 31*MZ2)*MZ2^2 + 74*MW2*MZ2^4 + 10*MZ2^5)) - 
        12*CHbox*MW*MW2^2*(MH2 - 2*MZ2)*MZ2^2*SW2)*B0i[bb0, 0, 0, MZ2])/
      (576*MZ2^3*Pi^3*SW2^2) + (CHD*MW*MW2*(2*MW2^3 + MT2^2*(2*MW2 - 3*MZ2) + 
        MT2*MW2*(2*MW2 - 3*MZ2))*B0i[bb0, MW2, 0, MT2])/
      (16*MZ2^2*Pi^3*SW2^2) + 
     (MW*(4*CHbox*(MH2^2*MW2*(-5*MW2^2 + 18*MW2*MZ2 - 13*MZ2^2) + 
          12*MW2^3*(MW2^2 + 2*MW2*MZ2 - 3*MZ2^2) + 
          MH2^3*(MW2^2 - 3*MW2*MZ2 + 2*MZ2^2) + 4*MH2*MW2^2*
           (MW2^2 - 9*MW2*MZ2 + 8*MZ2^2)) + 
        CHD*(MH2^3*(-5*MW2^2 + 9*MW2*MZ2 - 2*MZ2^2) + 
          12*MW2^3*(5*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) - 4*MH2*MW2^2*
           (17*MW2^2 - 39*MW2*MZ2 + 8*MZ2^2) + MH2^2*MW2*
           (31*MW2^2 - 60*MW2*MZ2 + 13*MZ2^2)))*B0i[bb0, MW2, MH2, MW2])/
      (192*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2^2) + 
     (CHD*MW*(84*MW2^5 + 12*MW2^4*MZ2 - 279*MW2^3*MZ2^2 - 43*MW2^2*MZ2^3 + 
        26*MW2*MZ2^4 + 2*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (192*MZ2^3*Pi^3*SW2^2) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (-(CHD*MZ2) - 2*CHbox*MZ2*SW2)*B0i[bb0, MZ2, MH2, MZ2])/
      (96*MZ2^3*Pi^3*SW2^2) - (CHD*MW*MW2^3*(8*MT2*MW2 - 11*MT2*MZ2 + 
        4*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/(48*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2])/(4*MZ2^2*Pi^3*SW2) + (CHD*MW*(MW2 + MZ2)^2*
       (8*MW2^3 + 12*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3)*C0i[cc0, MW2, 0, 0, 0, 
        0, MZ2])/(144*MZ2^2*Pi^3*SW2))/VALPHA^2)*Class[3] + 
 ((CHWB*MW2^2)/(MZ*Pi*SW) + (Alfas*CHWB*MW2^2*QCD)/(MZ*Pi^2*SW) + 
   (-1/144*(MW2*(-36*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*MZ2^2*SW*SW2 + 
         CHWB*(12*MH2^2*MW2*MZ2^2*SW2 + 4*MW2*(106*MW2^4 - 66*MW2*MZ2^3 - 
             4*MZ2^4 - 56*MT2*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2) + 
             3*MW2^2*MZ2^2*(82 + 113*SW2 - 16*Pi^2*SW2) + 3*MW2^3*MZ2*
              (-103 - 113*SW2 + 16*Pi^2*SW2)) + MH2*(-106*MW2^4 + 
             66*MW2*MZ2^3 + 4*MZ2^4 + 56*MT2*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^
                2) + 3*MW2^3*MZ2*(113 + 113*SW2 - 16*Pi^2*SW2) + 
             3*MW2^2*MZ2^2*(-92 - 113*SW2 + 16*Pi^2*SW2)))))/
       ((MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CW2*(-24*MW*MZ*(CHB*MH2*(MH2 - 4*MW2)*MW2 - 
          CHW*(4*MW2^2*MZ2 + MH2^2*(MW2 + MZ2) - 4*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(-8*MH2^2*MW2*(2*MW2 - 7*MZ2) + 96*MW2^3*MZ2 - 
          MH2^3*(2*MW2 + 11*MZ2) - 96*MH2*MW2^2*MZ2*SW2))*
       B0i[bb0, 0, 0, MH2])/(96*(MH2 - 4*MW2)*MZ*Pi^3*SW) - 
     (CHWB*MT2*MW2*(-112*MW2^3 + 164*MW2^2*MZ2 + 4*MW2*(18*MT2 - 13*MZ2)*
         MZ2 - 99*MT2*MZ2^2)*B0i[bb0, 0, 0, MT2])/(144*MZ*MZ2^2*Pi^3*SW*
       SW2) - (MW2*(-72*CHW*MW*MW2*MZ*MZ2*(2*MW2^2 - MH2*MZ2 + 2*MW2*MZ2)*
         SW + CHWB*(3*MH2^2*MW2*(8*MW2 - 11*MZ2)*MZ2 + 
          MH2*(1596*MW2^4 - 201*MW2*MZ2^3 + 8*MZ2^4 + 6*MW2^2*MZ2^2*
             (41 - 114*SW2) + 4*MW2^3*MZ2*(-446 + 171*SW2)) - 
          4*MW2*(1596*MW2^4 - 201*MW2*MZ2^3 + 8*MZ2^4 + 6*MW2^2*MZ2^2*
             (25 - 114*SW2) + 4*MW2^3*MZ2*(-431 + 171*SW2))))*
       B0i[bb0, 0, 0, MW2])/(288*(MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2*(CHWB*(264*MW2^4 + 1216*MW2^3*MZ2 + 2*MW2^2*(3*MH2 - 854*MZ2)*MZ2 + 
          109*MZ2^4 + MW2*MZ2^2*(3*MH2 + 344*MZ2)) - 72*MW*MW2*MZ*MZ2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*B0i[bb0, 0, 0, MZ2])/
      (288*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*CW2*(2*MW2^2*(-4*MW2 + MZ2) + MT2^2*(-8*MW2 + 11*MZ2) + 
        MT2*MW2*(-8*MW2 + 11*MZ2))*B0i[bb0, MW2, 0, MT2])/
      (16*MZ*Pi^3*SW*SW2) - 
     (CW2*(CHWB*(4*MH2*MW2^2*(32*MW2 - 53*MZ2) + MH2^3*(8*MW2 - 11*MZ2) - 
          144*MW2^3*(MW2 - 2*MZ2) + MH2^2*(-52*MW2^2 + 76*MW2*MZ2)) + 
        24*CHW*MW*MZ*(MH2^2*MZ2 + 2*MW2^2*(3*MW2 + MZ2) - 
          2*MH2*MW2*(MW2 + 2*MZ2))*SW)*B0i[bb0, MW2, MH2, MW2])/
      (96*(MH2 - 4*MW2)*MZ*Pi^3*SW*SW2) + 
     (CHWB*MW2*(168*MW2^4 + 68*MW2^3*MZ2 - 568*MW2^2*MZ2^2 - 4*MW2*MZ2^3 + 
        39*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(96*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2^2*(CHWB*(MH2^2*(2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 8*MW2*MZ2 - 
            MZ2^2) + 12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + MZ2^2)) - 
        24*MW*MZ*(MH2 - 2*MZ2)*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*
       B0i[bb0, MZ2, MH2, MZ2])/(96*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(MT2*(112*MW2^2 - 146*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
      (144*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(-224*MW2^3 - 112*MW2^2*MZ2 + 38*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(96*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CHWB*MW2^3*(2*MW2^2 + 7*MW2*MZ2 + 3*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2])/(2*MZ*MZ2*Pi^3*SW) + (CHWB*CW2*(MW2 + MZ2)^2*
       (8*MW2^2 + 11*MW2*MZ2 - MZ2^2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (36*MZ*Pi^3*SW))/VALPHA^2)*Class[4] + 
 ((MW*MW2*(CHq3[1, 1] + CHq3[2, 2]))/(2*Pi) + 
   (Alfas*MW*MW2*QCD*(CHq3[1, 1] + CHq3[2, 2]))/(2*Pi^2) + 
   (-1/96*(MW*(2*MH2^3 - 11*MH2^2*MW2 + 24*MH2*MW2^2 - 24*MW2^3)*
        B0i[bb0, 0, 0, MH2]*(CHq3[1, 1] + CHq3[2, 2]))/((MH2 - 4*MW2)*Pi^3) + 
     (MW*(2*MH2^3 - 13*MH2^2*MW2 + 32*MH2*MW2^2 - 36*MW2^3)*
       B0i[bb0, MW2, MH2, MW2]*(CHq3[1, 1] + CHq3[2, 2]))/
      (96*(MH2 - 4*MW2)*Pi^3) + (MW*(-84*MW2^3 - 168*MW2^2*MZ2 + 
        19*MW2*MZ2^2 + 2*MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
       (CHq3[1, 1] + CHq3[2, 2]))/(96*MZ2*Pi^3) + 
     (MW*MW2^2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2]*(CHq3[1, 1] + CHq3[2, 2]))/(4*MZ2*Pi^3) + 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (8*MW2^2*(CHq3[1, 1] + CHq3[2, 2]) - MZ2^2*(3*CHq1[1, 1] + 
          3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
        MW2*MZ2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + 
          11*(CHq3[1, 1] + CHq3[2, 2]))))/(72*MZ2*Pi^3) - 
     (MW2*B0i[bb0, 0, 0, MW2]*(-3*MH2^2*MW2*MZ2^2*SW2*(CHq3[1, 1] + 
          CHq3[2, 2]) - 2*MW2*(3*MW2^2*MZ2^2*(8*CHl3[1, 1] + 8*CHl3[2, 2] + 
            8*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 97*CHq3[1, 1] - 
            97*CHq3[2, 2]) + 120*MW2^4*(CHq3[1, 1] + CHq3[2, 2]) + 
          4*MZ2^4*(3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
          MW2^3*MZ2*(-48*CHl3[1, 1] - 48*CHl3[2, 2] - 48*CHl3[3, 3] + 
            18*CHq1[1, 1] + 18*CHq1[2, 2] + 143*CHq3[1, 1] + 
            143*CHq3[2, 2]) - 6*MW2*MZ2^3*(CHq1[1, 1] + CHq1[2, 2] + 
            8*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MH2*(6*MW2^2*MZ2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 2*CHl3[3, 3] - 
            2*CHq1[1, 1] - 2*CHq1[2, 2] - 23*CHq3[1, 1] - 23*CHq3[2, 2]) + 
          60*MW2^4*(CHq3[1, 1] + CHq3[2, 2]) + 2*MZ2^4*(3*CHq1[1, 1] + 
            3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
          MW2^3*MZ2*(-24*CHl3[1, 1] - 24*CHl3[2, 2] - 24*CHl3[3, 3] + 
            9*CHq1[1, 1] + 9*CHq1[2, 2] + 64*CHq3[1, 1] + 64*CHq3[2, 2]) - 
          3*MW2*MZ2^3*(CHq1[1, 1] + CHq1[2, 2] + 
            8*(CHq3[1, 1] + CHq3[2, 2])))))/(144*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*
       SW2) - (MW*B0i[bb0, MW2, 0, MT2]*(4*MW2^2*(-2*MW2 + MZ2)*CHq3[3, 3] + 
        MT2^2*(-(MW2*(3*CHq3[1, 1] + 3*CHq3[2, 2] + 2*CHq3[3, 3])) + 
          MZ2*(3*CHq3[1, 1] + 3*CHq3[2, 2] + 4*CHq3[3, 3])) + 
        MT2*MW2*(-(MW2*(3*CHq3[1, 1] + 3*CHq3[2, 2] + 2*CHq3[3, 3])) + 
          MZ2*(3*CHq3[1, 1] + 3*CHq3[2, 2] + 4*CHq3[3, 3]))))/
      (16*MZ2*Pi^3*SW2) - (MW*B0i[bb0, 0, 0, MZ2]*
       (132*MW2^4*(CHq3[1, 1] + CHq3[2, 2]) + 
        2*MZ2^4*(-6*CHq1[1, 1] - 6*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
        3*MW2*MZ2^3*(2*CHq1[1, 1] + 2*CHq1[2, 2] + 
          33*(CHq3[1, 1] + CHq3[2, 2])) + 2*MW2^3*MZ2*(12*CHd[1, 1] + 
          12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 
          12*CHe[3, 3] + 12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 
          12*CHl3[1, 1] + 12*CHl3[2, 2] + 12*CHl3[3, 3] - 21*CHq1[1, 1] - 
          21*CHq1[2, 2] + 12*CHq1[3, 3] + 65*CHq3[1, 1] + 65*CHq3[2, 2] + 
          12*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
        3*MW2^2*MZ2^2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
          8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 
          8*CHl1[2, 2] + 8*CHl1[3, 3] - 16*CHq1[1, 1] - 16*CHq1[2, 2] - 
          4*CHq1[3, 3] + 97*CHq3[1, 1] + 97*CHq3[2, 2] - 4*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2])))/(288*MZ2^2*Pi^3*SW2) + 
     (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MZ2^2*(-CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
        8*MT2*MW2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        4*MW2*MZ2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        MT2*MZ2*(-11*CHq1[3, 3] + 11*CHq3[3, 3] + CHu[3, 3])))/
      (24*MZ2^2*Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (-3*MT2*MZ2^2*(3*CHq3[1, 1] + 3*CHq3[2, 2] + 4*CHq3[3, 3]) + 
        3*MW2*MZ2*(-4*MZ2*CHq3[3, 3] + MT2*(3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            2*CHq3[3, 3])) + 16*MW2^3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
        4*MW2^2*MZ2*(CHq1[3, 3] - 7*CHq3[3, 3] + 4*CHu[3, 3])))/
      (48*MZ2^2*Pi^3*SW2) - 
     (MW2*(3*MH2^2*MW2*MZ2^2*SW2*(CHq3[1, 1] + CHq3[2, 2]) + 
        4*MW2*(-16*MW2^4*(-7 + 3*Pi^2)*(CHq3[1, 1] + CHq3[2, 2]) - 
          4*MZ2^4*(3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
          MW2*MZ2^2*(MZ2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + 38*(CHq3[1, 1] + 
                CHq3[2, 2])) + 18*MT2*(3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              2*CHq3[3, 3])) + 2*MW2^2*MZ2*(MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
              8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
              8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] + 4*CHl3[1, 1] + 
              4*CHl3[2, 2] + 4*CHl3[3, 3] + 7*CHq1[1, 1] + 7*CHq1[2, 2] - 
              2*CHq1[3, 3] + 220*CHq3[1, 1] - 24*Pi^2*CHq3[1, 1] + 
              220*CHq3[2, 2] - 24*Pi^2*CHq3[2, 2] + 42*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]) - 
            3*MT2*(4*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
              10*CHq3[3, 3] + 16*CHu[3, 3])) - 
          MW2^3*(-96*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 
              16*CHe[2, 2] + 16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
              16*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 8*CHl3[3, 3] + 
              5*CHq1[1, 1] + 5*CHq1[2, 2] + 32*CHq1[3, 3] + 586*CHq3[1, 1] - 
              96*Pi^2*CHq3[1, 1] + 586*CHq3[2, 2] - 96*Pi^2*CHq3[2, 2] + 
              120*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 
              16*CHu[3, 3]))) + MH2*(16*MW2^4*(-7 + 3*Pi^2)*
           (CHq3[1, 1] + CHq3[2, 2]) + 4*MZ2^4*(3*CHq1[1, 1] + 3*CHq1[2, 2] + 
            CHq3[1, 1] + CHq3[2, 2]) - MW2*MZ2^2*
           (MZ2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + 38*(CHq3[1, 1] + 
                CHq3[2, 2])) + 18*MT2*(3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              2*CHq3[3, 3])) - MW2^2*MZ2*(-6*MT2*(4*CHq1[3, 3] + 
              9*CHq3[1, 1] + 9*CHq3[2, 2] - 10*CHq3[3, 3] + 16*CHu[3, 3]) + 
            MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 
              16*CHe[2, 2] + 16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
              16*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 8*CHl3[3, 3] + 
              14*CHq1[1, 1] + 14*CHq1[2, 2] - 4*CHq1[3, 3] + 443*CHq3[1, 1] - 
              48*Pi^2*CHq3[1, 1] + 443*CHq3[2, 2] - 48*Pi^2*CHq3[2, 2] + 
              84*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 16*CHu[3, 3])) + 
          MW2^3*(-96*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 
              16*CHe[2, 2] + 16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
              16*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 8*CHl3[3, 3] + 
              5*CHq1[1, 1] + 5*CHq1[2, 2] + 32*CHq1[3, 3] + 589*CHq3[1, 1] - 
              96*Pi^2*CHq3[1, 1] + 589*CHq3[2, 2] - 96*Pi^2*CHq3[2, 2] + 
              120*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 
              16*CHu[3, 3])))))/(288*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2))/
    VALPHA^2)*Class[7] + 
 (Class[8]*(-1/24*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(Clq3[1, 1, 1, 1] + 
        Clq3[1, 1, 2, 2] + Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + 
        Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + Cqq1[1, 1, 1, 1] + 
        2*Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 5*Cqq3[1, 1, 1, 1] + 
        12*Cqq3[1, 1, 2, 2] - 2*Cqq3[1, 2, 2, 1] + 5*Cqq3[2, 2, 2, 2]))/
      Pi^3 - (MT2*MW*(MT2 - 2*MW2)*B0i[bb0, 0, 0, MT2]*
      (Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
       Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/(48*Pi^3) + 
    (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
      (Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
       Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/(48*Pi^3) - 
    (MW*MW2*(3*MT2*(5*Cqq1[1, 3, 3, 1] + 5*Cqq1[2, 3, 3, 2] + 
         12*Cqq3[1, 1, 3, 3] - 5*Cqq3[1, 3, 3, 1] + 12*Cqq3[2, 2, 3, 3] - 
         5*Cqq3[2, 3, 3, 2]) + 2*MW2*(2*Clq3[1, 1, 1, 1] + 
         2*Clq3[1, 1, 2, 2] + 2*Clq3[2, 2, 1, 1] + 2*Clq3[2, 2, 2, 2] + 
         2*Clq3[3, 3, 1, 1] + 2*Clq3[3, 3, 2, 2] - Cqq1[1, 1, 1, 1] - 
         2*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] - Cqq1[2, 2, 2, 2] - 
         4*Cqq1[2, 3, 3, 2] + 13*Cqq3[1, 1, 1, 1] + 24*Cqq3[1, 1, 2, 2] - 
         6*Cqq3[1, 1, 3, 3] + 2*Cqq3[1, 2, 2, 1] + 4*Cqq3[1, 3, 3, 1] + 
         13*Cqq3[2, 2, 2, 2] - 6*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2])))/
     (144*Pi^3)))/VALPHA^2 + 
 (Class[6]*((-3*CW2*MT*(2*MW2^2 - MT2*MZ2 - MW2*MZ2)*B0i[bb0, MW2, 0, MT2]*
      CuW[3, 3])/(4*Sqrt[2]*Pi^3*SW2) - 
    (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (MW*MZ*SW*CuB[3, 3] - MW2*CuW[3, 3]))/(4*Sqrt[2]*MZ2^2*Pi^3*SW2) + 
    (MT*MW2^2*(8*MW*MZ*SW*CuB[3, 3] + (-8*MW2 + 5*MZ2)*CuW[3, 3]))/
     (4*Sqrt[2]*MZ2*Pi^3) - (MT*MW2*B0i[bb0, 0, 0, MT2]*
      (8*MW*MW2*MZ*(-MW2 + MZ2)*SW*CuB[3, 3] + 
       (8*MW2^3 - 16*MW2^2*MZ2 + 3*MT2*MZ2^2 + 8*MW2*MZ2^2)*CuW[3, 3]))/
     (4*Sqrt[2]*MZ2^2*Pi^3*SW2)))/VALPHA^2


==> anc/GamWhad_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(2*Pi*VALPHAEFF^2) + (Alfas*MW*MW2*QCD)/(2*Pi^2*VALPHAEFF^2) + 
 ((MW*(-36*MH2^2*MW2*MZ2^2 + 4*MW2*(1728*MW2^4 + 2445*MW2*MZ2^3 - 843*MZ2^4 - 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) + 
        MW2^3*MZ2*(4756 - 576*Pi^2) + 4*MW2^2*MZ2^2*(-2197 + 144*Pi^2)) + 
      MH2*(-1728*MW2^4 - 2445*MW2*MZ2^3 + 843*MZ2^4 + 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) + 
        8*MW2^2*MZ2^2*(1103 - 72*Pi^2) + 4*MW2^3*MZ2*(-1189 + 144*Pi^2))))/
    (3456*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(-48*MH2*MW2^2*MZ2 + 48*MW2^3*MZ2 - MH2^3*(MW2 + 3*MZ2) + 
      2*MH2^2*MW2*(2*MW2 + 9*MZ2))*B0i[bb0, 0, 0, MH2])/
    (192*(MH2 - 4*MW2)*MZ2*Pi^3) + 
   (MW*(27*MT2^2*MZ2^2 + 64*MW2^2*MZ2*(-MW2 + MZ2) + 
      4*MT2*MW2*(-32*MW2^2 + 14*MW2*MZ2 + 15*MZ2^2))*B0i[bb0, 0, 0, MT2])/
    (288*MZ2^2*Pi^3) + 
   (MW*(9*MH2^2*MW2*MZ2^2 + MH2*(216*MW2^4 + 240*MW2^3*MZ2 - 32*MW2^2*MZ2^2 + 
        67*MW2*MZ2^3 - 8*MZ2^4) - 4*MW2*(216*MW2^4 + 240*MW2^3*MZ2 - 
        14*MW2^2*MZ2^2 + 67*MW2*MZ2^3 - 8*MZ2^4))*B0i[bb0, 0, 0, MW2])/
    (576*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(228*MW2^3 + 470*MW2^2*MZ2 + MW2*(3*MH2 - 184*MZ2)*MZ2 - MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(576*MZ2*Pi^3) - 
   (3*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(64*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (192*Pi^3) + (MW*MW2*(MT2*(128*MW2^2 - 56*MW2*MZ2 - 33*MZ2^2) + 
      MZ2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (288*MZ2^2*Pi^3) - (MW*MW2*(72*MW2^3 + 132*MW2^2*MZ2 + 26*MW2*MZ2^2 + 
      MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(2*MZ2*Pi^3) - 
   (MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (8*MZ2^2*Pi^3) - (MW*(MW2 + MZ2)^2*(-8*MW2^2 - 2*MW2*MZ2 + MZ2^2)*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(72*MZ2*Pi^3) - 
   (CW2*MW*(MW2 + MZ2)^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*Pi^3) + 
   (MW*(8*MW2^3 - 2*MW2^2*MZ2 - 7*MW2*MZ2^2 + 3*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3))/VALPHAEFF^4 + 
 ((-1/32*(CWw*MW2^2*(96*MW2^2 - 75*MW2*MZ2 + MZ2^2))/(MZ2*Pi^3) + 
    (3*CWw*MW2^3*(7*MW2 - 8*MZ2)*B0i[bb0, 0, 0, MW2])/(8*MZ2*Pi^3) + 
    (3*CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(8*Pi^3) + 
    (3*CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(8*Pi^3) + 
    (3*CWw*MW2^2*(-14*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (16*MZ2*Pi^3) + (3*CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (2*Pi^3) - (3*CWw*MW2^4*(MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
     (8*MZ2*Pi^3))*Class[1])/VALPHAEFF^3 + 
 (-1/8*(CHD*MW*MW2)/Pi - (Alfas*CHD*MW*MW2*QCD)/(8*Pi^2) + 
   ((MW2*(32*CHbox*(MH2 - 4*MW2)*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (3*MH2^2 + 4*MW2*(9*MW2 - 2*MZ2) + 2*MH2*(-6*MW2 + MZ2)) + 
        CHD*(48*MH2^3*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2 + 
          MH2^2*(288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MW2*(6912*MW2^5 - 8219*MW2*MZ2^4 + 939*MZ2^5 + 16*MW2^4*MZ2*(
                1207 - 48*Pi^2) + 60*MW2^3*MZ2^2*(-625 + 16*Pi^2) - 
              4*MW2^2*MZ2^3*(-6721 + 48*Pi^2)) + MT2*(-6912*MW2^5 + 
              8219*MW2*MZ2^4 - 939*MZ2^5 + 12*MW2^3*MZ2^2*(2957 - 80*Pi^2) + 
              4*MW2^2*MZ2^3*(-6577 + 48*Pi^2) + 16*MW2^4*MZ2*(-1279 + 
                48*Pi^2))) + 16*MW2^2*(288*MT2^2*MW2*MZ2*(4*MW2^2 - 
              5*MW2*MZ2 + MZ2^2) + MT2*(-6912*MW2^5 + 8219*MW2*MZ2^4 - 
              939*MZ2^5 - 60*MW2^3*MZ2^2*(-617 + 16*Pi^2) + 4*MW2^2*MZ2^3*(
                -6673 + 48*Pi^2) + 16*MW2^4*MZ2*(-1279 + 48*Pi^2)) + 
            MW2*(6912*MW2^5 - 8219*MW2*MZ2^4 + 939*MZ2^5 + 16*MW2^4*MZ2*(
                1207 - 48*Pi^2) - 4*MW2^2*MZ2^3*(-6817 + 48*Pi^2) + 
              12*MW2^3*MZ2^2*(-3253 + 80*Pi^2))) - 8*MH2*MW2*
           (288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MW2*(6912*MW2^5 - 8219*MW2*MZ2^4 + 939*MZ2^5 + 2*MW2^2*MZ2^3*(
                13595 - 96*Pi^2) + 16*MW2^4*MZ2*(1207 - 48*Pi^2) + 
              12*MW2^3*MZ2^2*(-3227 + 80*Pi^2)) + MT2*(-6912*MW2^5 + 
              8219*MW2*MZ2^4 - 939*MZ2^5 + 12*MW2^3*MZ2^2*(3059 - 80*Pi^2) + 
              16*MW2^4*MZ2*(-1279 + 48*Pi^2) + 2*MW2^2*MZ2^3*(-13307 + 
                96*Pi^2))))))/(4608*MW*(MH2 - 4*MW2)^2*(-MT2 + MW2)*
       (4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW*(8*CHbox*(MH2 - 4*MW2)*(48*MH2*MW2^2*MZ2 - 48*MW2^3*MZ2 + 
          MH2^3*(MW2 + 3*MZ2) - 2*MH2^2*MW2*(2*MW2 + 9*MZ2)) + 
        CHD*(-576*MW2^4*MZ2 + MH2^4*(MW2 + 9*MZ2) + 16*MH2^2*MW2^2*
           (MW2 + 12*MZ2) - 2*MH2^3*MW2*(4*MW2 + 39*MZ2)))*
       B0i[bb0, 0, 0, MH2])/(768*(MH2 - 4*MW2)^2*MZ2*Pi^3) + 
     (CHD*MT2*MW*(15*MT2^2*MZ2 + 8*MW2^2*(-MW2 + MZ2) + 
        MT2*MW2*(8*MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(128*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(72*CHbox*MW2*(MH2^3 - 8*MH2^2*MW2 + 24*MH2*MW2^2 - 
          32*MW2^3)*(4*MW2 - MZ2)*MZ2^2 + 
        CHD*(27*MH2^3*MW2*(4*MW2 - MZ2)*MZ2^2 + 8*MH2*MW2*
           (3168*MW2^5 + 1672*MW2^4*MZ2 - 1524*MW2^3*MZ2^2 + 
            1221*MW2^2*MZ2^3 - 31*MW2*MZ2^4 - 24*MZ2^5) - 
          16*MW2^2*(3168*MW2^5 + 1672*MW2^4*MZ2 - 1632*MW2^3*MZ2^2 + 
            1248*MW2^2*MZ2^3 - 31*MW2*MZ2^4 - 24*MZ2^5) + 
          MH2^2*(-3168*MW2^5 - 1672*MW2^4*MZ2 + 912*MW2^3*MZ2^2 - 
            1068*MW2^2*MZ2^3 + 31*MW2*MZ2^4 + 24*MZ2^5)))*
       B0i[bb0, 0, 0, MW2])/(2304*MW*(MH2 - 4*MW2)^2*(4*MW2 - MZ2)*MZ2^2*
       Pi^3) + (MW*(24*CHbox*MW2*(MH2 - 2*MZ2) + 
        (CHD*(-272*MW2^4 + 2076*MW2^3*MZ2 + 6*MW2^2*(2*MH2 - 231*MZ2)*MZ2 + 
           39*MZ2^4 + MW2*MZ2^2*(-3*MH2 + 308*MZ2)))/((4*MW2 - MZ2)*MZ2))*
       B0i[bb0, 0, 0, MZ2])/(2304*Pi^3) - 
     (3*CHD*MW*(5*MT2^3 + MT2*MW2^2 + 2*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3) + (MW*(MH2 - 2*MW2)^2*
       (CHD*(3*MH2^2 - 10*MH2*MW2 - 16*MW2^2) + 
        8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (256*(MH2 - 4*MW2)^2*Pi^3) - 
     (CHD*MW*(64*MW2^4 + 408*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
        7*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(256*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox + CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(768*Pi^3) + 
     (CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(128*Pi^3) + 
     (CHD*MW*MW2*(88*MW2^3 + 92*MW2^2*MZ2 + 30*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(256*MZ2^2*Pi^3) - 
     (CHD*MW*MW2^3*(MW2 - 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (8*MZ2*Pi^3) + (CHD*MW*MW2^3*(MW2^2 + 5*MW2*MZ2 + 10*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(32*MZ2^2*Pi^3) + 
     (CHD*MW*(-8*MW2^4 + 14*MW2^3*MZ2 + 29*MW2^2*MZ2^2 + 4*MW2*MZ2^3 - 
        3*MZ2^4)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(288*MZ2*Pi^3) + 
     (CHD*CW2*MW*(MW2 + MZ2)^2*(MW2 + 3*MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (64*Pi^3) + (3*CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(32*Pi^3))/VALPHAEFF^2)*Class[3] + 
 (-1/4*(CHWB*MW2*MZ*(-2 + 3*SW2))/(Pi*SW) - 
   (Alfas*CHWB*MW2*MZ*QCD*(-2 + 3*SW2))/(4*Pi^2*SW) + 
   (-1/2304*(-576*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(6*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (15*MW2 + MZ2 + 3*MZ2*SW2) + 9*MH2^2*MW2*
           (4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(264*MW2^2 + 
              MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 16*MW2^6*MZ2*(449 + 192*Pi^2) + 
              2*MZ2^7*(-859 + 899*SW2) - 3*MW2*MZ2^6*(-4515 + 5794*SW2) + 
              2*MW2^2*MZ2^5*(-19667 + 36026*SW2 - 96*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(-7793 - 10504*SW2 + 192*Pi^2*(-13 + 7*SW2)) + 
              MW2^3*MZ2^4*(54975 - 154468*SW2 + 768*Pi^2*(-7 + 8*SW2)) - 
              24*MW2^4*MZ2^3*(433 - 5807*SW2 + 40*Pi^2*(-12 + 11*SW2))) + 
            MT2*(-6912*MW2^7 - 16*MW2^6*MZ2*(713 + 192*Pi^2) + 
              2*MZ2^7*(859 - 899*SW2) + 3*MW2*MZ2^6*(-4515 + 5794*SW2) + 
              2*MW2^2*MZ2^5*(19809 - 35936*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(9117 + 11080*SW2 - 192*Pi^2*(-13 + 7*SW2)) + 
              MW2^3*MZ2^4*(-56391 + 154144*SW2 - 768*Pi^2*(-7 + 8*SW2)) + 
              12*MW2^4*MZ2^3*(871 - 11794*SW2 + 80*Pi^2*(-12 + 11*SW2)))) + 
          16*MW2^3*(4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 16*MW2^6*MZ2*(449 + 192*Pi^2) + 
              2*MZ2^7*(-859 + 899*SW2) - 3*MW2*MZ2^6*(-4515 + 5794*SW2) + 
              2*MW2^2*MZ2^5*(-19735 + 36098*SW2 - 96*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(-7481 - 10504*SW2 + 192*Pi^2*(-13 + 7*SW2)) + 
              MW2^3*MZ2^4*(55967 - 155188*SW2 + 768*Pi^2*(-7 + 8*SW2)) - 
              8*MW2^4*MZ2^3*(1562 - 17493*SW2 + 120*Pi^2*(-12 + 11*SW2))) + 
            MT2*(-6912*MW2^7 - 16*MW2^6*MZ2*(713 + 192*Pi^2) + 
              2*MZ2^7*(859 - 899*SW2) + 3*MW2*MZ2^6*(-4515 + 5794*SW2) + 
              2*MW2^2*MZ2^5*(19877 - 36008*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(8805 + 11080*SW2 - 192*Pi^2*(-13 + 7*SW2)) + 
              MW2^3*MZ2^4*(-57383 + 154864*SW2 - 768*Pi^2*(-7 + 8*SW2)) + 
              4*MW2^4*MZ2^3*(3139 - 35526*SW2 + 240*Pi^2*(-12 + 11*SW2)))) - 
          24*MH2*MW2^2*(4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 16*MW2^6*MZ2*(449 + 192*Pi^2) + 
              2*MZ2^7*(-859 + 899*SW2) - 3*MW2*MZ2^6*(-4515 + 5794*SW2) + 
              2*MW2^2*MZ2^5*(-19671 + 36035*SW2 - 96*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(-7649 - 10504*SW2 + 192*Pi^2*(-13 + 7*SW2)) + 
              MW2^3*MZ2^4*(55159 - 154558*SW2 + 768*Pi^2*(-7 + 8*SW2)) - 
              8*MW2^4*MZ2^3*(1393 - 17430*SW2 + 120*Pi^2*(-12 + 11*SW2))) + 
            MT2*(-6912*MW2^7 - 16*MW2^6*MZ2*(713 + 192*Pi^2) + 
              2*MZ2^7*(859 - 899*SW2) + 3*MW2*MZ2^6*(-4515 + 5794*SW2) + 
              2*MW2^2*MZ2^5*(19813 - 35945*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(8973 + 11080*SW2 - 192*Pi^2*(-13 + 7*SW2)) + 
              MW2^3*MZ2^4*(-56575 + 154234*SW2 - 768*Pi^2*(-7 + 8*SW2)) + 
              4*MW2^4*MZ2^3*(2801 - 35400*SW2 + 240*Pi^2*(-12 + 11*SW2)))) + 
          MH2^3*(-4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(-6912*MW2^7 - 16*MW2^6*MZ2*(449 + 192*Pi^2) + 
              2*MZ2^7*(859 - 899*SW2) + 3*MW2*MZ2^6*(-4515 + 5794*SW2) + 
              2*MW2^2*MZ2^5*(19690 - 35981*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 
              4*MW2^5*MZ2^2*(8291 + 10504*SW2 - 192*Pi^2*(-13 + 7*SW2)) + 
              MW2^3*MZ2^4*(-54707 + 154018*SW2 - 768*Pi^2*(-7 + 8*SW2)) + 
              2*MW2^4*MZ2^3*(4043 - 69504*SW2 + 480*Pi^2*(-12 + 11*SW2))) + 
            MT2*(6912*MW2^7 + 16*MW2^6*MZ2*(713 + 192*Pi^2) + 
              2*MZ2^7*(-859 + 899*SW2) - 3*MW2*MZ2^6*(-4515 + 5794*SW2) + 
              2*MW2^2*MZ2^5*(-19832 + 35891*SW2 - 96*Pi^2*(-4 + 5*SW2)) + 
              MW2^3*MZ2^4*(56123 - 153694*SW2 + 768*Pi^2*(-7 + 8*SW2)) - 
              2*MW2^4*MZ2^3*(4073 - 70584*SW2 + 480*Pi^2*(-12 + 11*SW2)) + 
              4*MW2^5*MZ2^2*(192*Pi^2*(-13 + 7*SW2) - 5*(1923 + 
                  2216*SW2))))))/((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*
        (4*MW2 - MZ2)*MZ2^3*Pi^3*SW*SW2) + 
     ((-24*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*
         (CHB*MH2*(MH2 - 4*MW2)*(3*MW2 - MZ2) + CHW*(-16*MW2^2*MZ2 - 
            3*MH2^2*(MW2 + MZ2) + 12*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(192*MW2^6*MZ2^2*(-4 + 5*SW2) - MH2^6*(3*MW2^2 + 
            2*MW2*MZ2*(7 - 3*SW2) + 3*MZ2^2*(1 + 4*SW2)) + 
          2*MH2^5*MW2*(-21*MW2^2 + MW2*MZ2*(79 - 30*SW2) + 
            6*MZ2^2*(7 + 6*SW2)) - 96*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-37 + 38*SW2)) + 3*MH2^4*MW2^2*(207*MW2^2 + 
            2*MW2*MZ2*(-104 + 33*SW2) + MZ2^2*(-251 + 50*SW2)) + 
          8*MH2^2*MW2^4*(354*MW2^2 + MW2*MZ2*(35 + 12*SW2) + 
            3*MZ2^2*(-227 + 197*SW2)) - 2*MH2^3*MW2^3*(1128*MW2^2 + 
            2*MW2*MZ2*(-203 + 60*SW2) + 3*MZ2^2*(-502 + 321*SW2))))*
       B0i[bb0, 0, 0, MH2])/(384*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*MZ2*Pi^3*
       SW) + (CHWB*MT2*(27*MT2^2*MZ2*(3*MW2 + MZ2 + 4*MZ2*SW2) + 
        2*MW2^2*(132*MW2^2 - MW2*MZ2*(41 + 72*SW2) + 
          MZ2^2*(-103 + 153*SW2)) + MT2*MW2*(-264*MW2^2 + 
          MZ2^2*(179 - 198*SW2) + MW2*(MZ2 + 144*MZ2*SW2)))*
       B0i[bb0, 0, 0, MT2])/(576*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-144*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(9*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + MZ2 + 
             4*MZ2*SW2) + 16*MW2^4*(2592*MW2^8 + MW2^3*MZ2^5*(12833 - 3922*
                SW2) + 4*MW2^5*MZ2^3*(9123 - 1408*SW2) + 8*MZ2^8*(4 + SW2) - 
             24*MW2^7*MZ2*(43 + 72*SW2) + 16*MW2^6*MZ2^2*(-1024 + 161*SW2) - 
             5*MW2^2*MZ2^6*(111 + 178*SW2) + MW2*MZ2^7*(-393 + 236*SW2) + 
             MW2^4*MZ2^4*(-33585 + 9676*SW2)) + MH2^4*(2592*MW2^8 + 
             MW2^3*MZ2^5*(14129 - 7054*SW2) + 4*MW2^5*MZ2^3*(10239 - 1930*
                SW2) + 8*MZ2^8*(4 + SW2) - 24*MW2^7*MZ2*(43 + 72*SW2) + 
             16*MW2^6*MZ2^2*(-1132 + 161*SW2) + MW2*MZ2^7*(-393 + 236*SW2) - 
             MW2^2*MZ2^6*(699 + 368*SW2) + MW2^4*MZ2^4*(-37473 + 14374*
                SW2)) - 8*MH2*MW2^3*(12960*MW2^8 + MW2^3*MZ2^5*
              (66217 - 21608*SW2) + 40*MZ2^8*(4 + SW2) - 120*MW2^7*MZ2*
              (43 + 72*SW2) + 112*MW2^6*MZ2^2*(-743 + 115*SW2) + 
             5*MW2*MZ2^7*(-393 + 236*SW2) - MW2^2*MZ2^6*(3063 + 4117*SW2) - 
             4*MW2^5*MZ2^3*(-46632 + 7373*SW2) + MW2^4*MZ2^4*(-172461 + 51377*
                SW2)) + MH2^3*MW2*(-25920*MW2^8 + 10*MW2*MZ2^7*
              (393 - 236*SW2) - 80*MZ2^8*(4 + SW2) + 240*MW2^7*MZ2*
              (43 + 72*SW2) - 20*MW2^6*MZ2^2*(-8705 + 1288*SW2) + 
             MW2^2*MZ2^6*(7359 + 6110*SW2) + 7*MW2^5*MZ2^3*(-56463 + 9640*
                SW2) - 7*MW2^4*MZ2^4*(-52503 + 17410*SW2) + 
             MW2^3*MZ2^5*(-141749 + 55960*SW2)) + 3*MH2^2*MW2^2*
            (28512*MW2^8 + MW2^3*MZ2^5*(152935 - 55022*SW2) + 
             88*MZ2^8*(4 + SW2) - 264*MW2^7*MZ2*(43 + 72*SW2) + 
             11*MW2*MZ2^7*(-393 + 236*SW2) + 16*MW2^6*MZ2^2*(-11741 + 1771*
                SW2) - MW2^2*MZ2^6*(7749 + 7810*SW2) - 8*MW2^5*MZ2^3*
              (-53145 + 8734*SW2) + MW2^4*MZ2^4*(-395679 + 124256*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(1152*(MH2 - 4*MW2)^2*Pi^3) + 
     ((72*MW*MW2*(CHB*(3*MW2 - MZ2) - CHW*(3*MW2 + MZ2)) + 
        (CHWB*(-2352*MW2^7 + 4*MW2^6*MZ2*(3469 - 1328*SW2) + 
           MZ2^7*(-23 + 28*SW2) + MW2^3*MZ2^3*(MZ2*(8491 - 14978*SW2) + 
             81*MH2*(-1 + 2*SW2)) + MW2*MZ2^5*(MZ2*(547 - 248*SW2) + 
             3*MH2*(-5 + 6*SW2)) + 2*MW2^5*MZ2*(18*MH2 + 
             MZ2*(-9313 + 1880*SW2)) + MW2^2*MZ2^4*(-27*MH2*(-3 + 4*SW2) + 
             MZ2*(-3823 + 4022*SW2)) + MW2^4*MZ2^2*(-3*MH2*(7 + 24*SW2) + 
             2*MZ2*(955 + 6202*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(1152*Pi^3) - 
     (3*CHWB*MZ*(MT2*MW2^2*(4 - 3*SW2) + MT2^3*(4 + SW2) + 
        2*MW2^3*(-4 + 5*SW2))*B0i[bb0, MW2, 0, MT2])/
      (64*(MT2 - MW2)*Pi^3*SW) + 
     ((-16*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*SW + 
        CHWB*(MH2 - 2*MW2)^2*MZ*(32*CW2*MW2^2 + 2*MH2*MW2*(-12 + SW2) + 
          MH2^2*(4 + SW2)))*B0i[bb0, MW2, MH2, MW2])/
      (128*(MH2 - 4*MW2)^2*Pi^3*SW) - 
     (CHWB*(128*MW2^4 + MZ2^4*(4 + SW2) - 4*MW2^2*MZ2^2*(76 + SW2) - 
        8*MW2^3*MZ2*(-68 + 7*SW2) + 2*MW2*MZ2^3*(12 + 7*SW2))*
       B0i[bb0, MW2, MW2, MZ2])/(128*MZ*(4*MW2 - MZ2)*Pi^3*SW) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-3*MW2 + MZ2) + CHW*(3*MW2 + MZ2))*
         SW + CHWB*MZ*(MH2^2*(3*MW2 + MZ2*(5 - 6*SW2)) + 
          8*MH2*(9*MW2^2 - 6*MW2*MZ2 + MZ2^2*(-4 + 3*SW2)) - 
          12*MZ2*(12*MW2^2 - 9*MW2*MZ2 + MZ2^2*(-7 + 6*SW2))))*
       B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(132*MW2^2 + MZ2^2*(5 + 18*SW2) - 
          MW2*MZ2*(41 + 72*SW2)) + MT2*(264*MW2^2 - MW2*MZ2*(163 + 144*SW2) + 
          MZ2^2*(-125 + 198*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (576*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (18*MW2^2 + MW2*MZ2*(7 - 12*SW2) + 3*MZ2^2*(1 - 2*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(384*MZ2^3*Pi^3*SW) - 
     (CHWB*MW2^3*(4*MZ2*(-2 + SW2) + MW2*(-4 + 3*SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*MZ*Pi^3*SW) - 
     (CHWB*MW2^3*MZ*(3*MW2^3 + 2*MZ2^3*(1 - 6*SW2) + 6*MW2*MZ2^2*(1 + SW2) + 
        MW2^2*MZ2*(7 + 6*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (16*MZ2^3*Pi^3*SW) - (CHWB*MZ*(-8*MW2^3 - 10*MW2^2*MZ2 - MW2*MZ2^2 + 
        MZ2^3)*(MW2*(4 - 3*SW2) + MZ2*(4 + SW2))*C0i[cc0, MW2, 0, 0, 0, 0, 
        MZ2])/(144*MZ2*Pi^3*SW) - (CHWB*MW2*MZ*(MW2 + MZ2)^2*
       (3*MW2^2 + 2*MZ2^2*(2 - 3*SW2) + MW2*MZ2*(-1 + 6*SW2))*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2^2*Pi^3*SW) + 
     (3*CHWB*MZ*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(-MW2^2 + 2*CW2*MZ2^2 + 
        MW2*(MZ2 + 2*MZ2*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (16*MZ2*Pi^3*SW))/VALPHAEFF^2)*Class[4] + 
 (-1/8*(MW*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
       2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] + (MW2 + MZ2)*
          CHl3[Leff, Leff] - 2*MW2*(CHq3[1, 1] + CHq3[2, 2]))))/
     (MZ2*Pi*SW2) - (Alfas*MW*QCD*((2*MW2^2 + MW2*MZ2 - MZ2^2)*
       CHe[Leff, Leff] + 2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] + 
        (MW2 + MZ2)*CHl3[Leff, Leff] - 2*MW2*(CHq3[1, 1] + CHq3[2, 2]))))/
    (8*MZ2*Pi^2*SW2) + 
   (-1/768*(MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
        ((10*MW2^2 - 7*MW2*MZ2 + MZ2^2)*CHe[Leff, Leff] + 
         2*MZ2*SW2*((5*MW2 - MZ2)*CHl1[Leff, Leff] + (5*MW2 - MZ2)*
            CHl3[Leff, Leff] - 6*MW2*(CHq3[1, 1] + CHq3[2, 2]))))/
       (MZ2^2*Pi^3*SW2) - (MW*B0i[bb0, MW2, MH2, MW2]*
       (3*(MH2 - 2*MW2)^2*(2*MW2 - MZ2)*(32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + 
          MH2*(-46*MW2^2 + 22*MW2*MZ2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*(3*(MH2 - 2*MW2)^2*(32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + 
            MH2*(-46*MW2^2 + 22*MW2*MZ2))*CHl1[Leff, Leff] + 
          3*(MH2 - 2*MW2)^2*(32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + 
            MH2*(-46*MW2^2 + 22*MW2*MZ2))*CHl3[Leff, Leff] + 
          2*MW2*(-MH2^4 + 6*MH2^3*MW2 + 12*MH2^2*MW2^2 - 152*MH2*MW2^3 + 
            288*MW2^4)*(CHq3[1, 1] + CHq3[2, 2]))))/(768*(MH2 - 4*MW2)^2*MW2*
       MZ2*Pi^3*SW2) - (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       ((2*MW2^3 + 17*MW2^2*MZ2 - 5*MW2*MZ2^2 - 2*MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl1[Leff, Leff] + 
          (MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl3[Leff, Leff] - 
          (2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*(CHq3[1, 1] + CHq3[2, 2]))))/
      (8*MZ2^2*Pi^3*SW2) - (MW*B0i[bb0, MZ2, MW2, MW2]*
       ((336*MW2^5 - 944*MW2^4*MZ2 - 800*MW2^3*MZ2^2 + 380*MW2^2*MZ2^3 + 
          101*MW2*MZ2^4 + 3*MZ2^5)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((168*MW2^4 - 388*MW2^3*MZ2 - 594*MW2^2*MZ2^2 - 
            107*MW2*MZ2^3 - 3*MZ2^4)*CHl1[Leff, Leff] + 
          (72*MW2^4 - 596*MW2^3*MZ2 - 634*MW2^2*MZ2^2 - 31*MW2*MZ2^3 + MZ2^4)*
           CHl3[Leff, Leff] + 6*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + 
            MZ2^3)*(CHq3[1, 1] + CHq3[2, 2]))))/(768*MZ2^3*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(-3*(256*MW2^6 + 1232*MW2^5*MZ2 - 
          1792*MW2^4*MZ2^2 + 864*MW2^3*MZ2^3 - 164*MW2^2*MZ2^4 - 
          5*MW2*MZ2^5 + 5*MZ2^6)*CHe[Leff, Leff] - 
        2*MZ2*SW2*(3*(128*MW2^5 + 680*MW2^4*MZ2 - 556*MW2^3*MZ2^2 + 
            154*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 5*MZ2^5)*CHl1[Leff, Leff] + 
          3*(128*MW2^5 + 680*MW2^4*MZ2 - 556*MW2^3*MZ2^2 + 154*MW2^2*MZ2^3 - 
            5*MW2*MZ2^4 - 5*MZ2^5)*CHl3[Leff, Leff] - 
          2*MW2*(96*MW2^4 + 504*MW2^3*MZ2 - 92*MW2^2*MZ2^2 - 14*MW2*MZ2^3 + 
            MZ2^4)*(CHq3[1, 1] + CHq3[2, 2]))))/(768*MW2*(4*MW2 - MZ2)*MZ2^2*
       Pi^3*SW2) - (B0i[bb0, 0, 0, MH2]*
       (-(MW*(192*MW2^4*MZ2*(6*MW2^2 - MW2*MZ2 - MZ2^2) - 96*MH2*MW2^3*MZ2*
            (22*MW2^2 - 13*MW2*MZ2 + MZ2^2) + 16*MH2^2*MW2^2*
            (10*MW2^3 + 83*MW2^2*MZ2 - 74*MW2*MZ2^2 + 15*MZ2^3) + 
           MH2^4*(10*MW2^3 + 47*MW2^2*MZ2 - 56*MW2*MZ2^2 + 15*MZ2^3) - 
           2*MH2^3*MW2*(40*MW2^3 + 206*MW2^2*MZ2 - 227*MW2*MZ2^2 + 57*MZ2^3))*
          CHe[Leff, Leff]) - 2*MW*MZ2*SW2*
         ((-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 192*MW2^4*MZ2*(3*MW2 + MZ2) - 
            2*MH2^3*MW2*(20*MW2^2 + 113*MW2*MZ2 - 57*MZ2^2) + 
            MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 15*MZ2^2) + 16*MH2^2*MW2^2*
             (5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*CHl1[Leff, Leff] + 
          (-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 192*MW2^4*MZ2*(3*MW2 + MZ2) - 
            2*MH2^3*MW2*(20*MW2^2 + 113*MW2*MZ2 - 57*MZ2^2) + 
            MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 15*MZ2^2) + 16*MH2^2*MW2^2*
             (5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*CHl3[Leff, Leff] - 
          2*(MH2 - 4*MW2)*MW2*(48*MH2*MW2^2*MZ2 - 48*MW2^3*MZ2 + 
            MH2^3*(3*MW2 + MZ2) - 2*MH2^2*MW2*(6*MW2 + 5*MZ2))*
           (CHq3[1, 1] + CHq3[2, 2]))))/(768*(MH2 - 4*MW2)^2*MW2*MZ2^2*Pi^3*
       SW2) - (MW*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((6*MW2^3 - 23*MW2^2*MZ2 + 8*MW2*MZ2^2 + MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MW2^2 - 12*MW2*MZ2 - MZ2^2)*CHl1[Leff, Leff] + 
          (9*MW2^2 - 4*MW2*MZ2 - MZ2^2)*CHl3[Leff, Leff] + 
          6*MW2*MZ2*SW2*(CHq3[1, 1] + CHq3[2, 2]))))/(64*MZ2^2*Pi^3*SW2) + 
     (MW*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
       ((6*MW2^3 - 9*MW2^2*MZ2 - 4*MW2*MZ2^2 - MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((3*MW2^2 + MZ2^2)*CHl1[Leff, Leff] + (3*MW2^2 + MZ2^2)*
           CHl3[Leff, Leff] + 6*MW2*MZ2*SW2*(CHq3[1, 1] + CHq3[2, 2]))))/
      (32*MW2*MZ2*Pi^3*SW2) - (MW*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((10*MW2^4 - 5*MW2^3*MZ2 - 38*MW2^2*MZ2^2 - MW2*MZ2^3 + 10*MZ2^4)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((5*MW2^3 - 19*MW2*MZ2^2 - 10*MZ2^3)*
           CHl1[Leff, Leff] - MZ2*SW2*((9*MW2^2 + 21*MW2*MZ2 + 10*MZ2^2)*
             CHl3[Leff, Leff] - 6*MW2*(MW2 + 2*MZ2)*(CHq3[1, 1] + 
              CHq3[2, 2])))))/(32*MZ2^3*Pi^3*SW2) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((16*MW2^5 + 132*MW2^4*MZ2 - 64*MW2^3*MZ2^2 - 31*MW2^2*MZ2^3 + 
          24*MW2*MZ2^4 - 5*MZ2^5)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((8*MW2^4 + 70*MW2^3*MZ2 + 3*MW2^2*MZ2^2 - 14*MW2*MZ2^3 + 
            5*MZ2^4)*CHl1[Leff, Leff] + (8*MW2^4 + 70*MW2^3*MZ2 + 
            3*MW2^2*MZ2^2 - 14*MW2*MZ2^3 + 5*MZ2^4)*CHl3[Leff, Leff] - 
          2*MW2*(MW2 + MZ2)*(8*MW2^2*(CHq3[1, 1] + CHq3[2, 2]) - 
            MZ2^2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
            MW2*MZ2*(3*CHq1[1, 1] + 3*CHq1[2, 2] + 11*(CHq3[1, 1] + 
                CHq3[2, 2]))))))/(288*MW2*MZ2^2*Pi^3*SW2) - 
     (B0i[bb0, 0, 0, MW2]*((2*MW2 - MZ2)*(9*MH2^3*MW2*MZ2^2*
           (36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + MH2^2*(-2016*MW2^6 + 
            4184*MW2^5*MZ2 + 960*MW2^4*MZ2^2 + 2536*MW2^3*MZ2^3 - 
            431*MW2^2*MZ2^4 + 171*MW2*MZ2^5 - 40*MZ2^6) - 
          16*MW2^2*(2016*MW2^6 - 4184*MW2^5*MZ2 - 2976*MW2^4*MZ2^2 - 
            880*MW2^3*MZ2^3 + 143*MW2^2*MZ2^4 - 171*MW2*MZ2^5 + 40*MZ2^6) + 
          8*MH2*MW2*(2016*MW2^6 - 4184*MW2^5*MZ2 - 2652*MW2^4*MZ2^2 - 
            1141*MW2^3*MZ2^3 + 188*MW2^2*MZ2^4 - 171*MW2*MZ2^5 + 40*MZ2^6))*
         CHe[Leff, Leff] - 2*MZ2*SW2*
         (-((9*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
             MH2^2*(-2016*MW2^6 + 4472*MW2^5*MZ2 + 1608*MW2^4*MZ2^2 + 2788*
                MW2^3*MZ2^3 - 539*MW2^2*MZ2^4 + 171*MW2*MZ2^5 - 40*MZ2^6) - 
             16*MW2^2*(2016*MW2^6 - 4472*MW2^5*MZ2 - 3624*MW2^4*MZ2^2 - 1132*
                MW2^3*MZ2^3 + 251*MW2^2*MZ2^4 - 171*MW2*MZ2^5 + 40*MZ2^6) + 
             8*MH2*MW2*(2016*MW2^6 - 4472*MW2^5*MZ2 - 3300*MW2^4*MZ2^2 - 1393*
                MW2^3*MZ2^3 + 296*MW2^2*MZ2^4 - 171*MW2*MZ2^5 + 40*MZ2^6))*
            CHl1[Leff, Leff]) + (-9*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 
              5*MZ2^2) + 16*MW2^2*(864*MW2^6 - 5528*MW2^5*MZ2 - 
              1656*MW2^4*MZ2^2 + 284*MW2^3*MZ2^3 - 205*MW2^2*MZ2^4 - 
              171*MW2*MZ2^5 + 40*MZ2^6) - 8*MH2*MW2*(864*MW2^6 - 
              5528*MW2^5*MZ2 - 1332*MW2^4*MZ2^2 + 23*MW2^3*MZ2^3 - 
              160*MW2^2*MZ2^4 - 171*MW2*MZ2^5 + 40*MZ2^6) + 
            MH2^2*(864*MW2^6 - 5528*MW2^5*MZ2 + 360*MW2^4*MZ2^2 - 
              1372*MW2^3*MZ2^3 + 83*MW2^2*MZ2^4 - 171*MW2*MZ2^5 + 40*MZ2^6))*
           CHl3[Leff, Leff] + 2*(MH2 - 4*MW2)*MW2*(4*MW2 - MZ2)*
           (3*MH2^2*MW2*MZ2^2*(CHq3[1, 1] + CHq3[2, 2]) + 
            MH2*(-4*MW2^2*MZ2^2*(18*CHl3[1, 1] + 18*CHl3[2, 2] + 
                18*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 34*CHq3[1, 1] - 
                34*CHq3[2, 2]) + 216*MW2^4*(CHq3[1, 1] + CHq3[2, 2]) + 
              168*MW2^3*MZ2*(CHq3[1, 1] + CHq3[2, 2]) - 8*MZ2^4*(
                3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + CHq3[2, 2]) + 
              MW2*MZ2^3*(-12*CHq1[1, 1] - 12*CHq1[2, 2] + 241*(CHq3[1, 1] + 
                  CHq3[2, 2]))) - 4*MW2*(216*MW2^4*(CHq3[1, 1] + 
                CHq3[2, 2]) + 168*MW2^3*MZ2*(CHq3[1, 1] + CHq3[2, 2]) - 
              8*MZ2^4*(3*CHq1[1, 1] + 3*CHq1[2, 2] + CHq3[1, 1] + 
                CHq3[2, 2]) + 2*MW2^2*MZ2^2*(-36*CHl3[1, 1] - 36*CHl3[2, 2] - 
                36*CHl3[3, 3] + 18*CHq1[1, 1] + 18*CHq1[2, 2] + 
                65*CHq3[1, 1] + 65*CHq3[2, 2]) + MW2*MZ2^3*(-12*CHq1[1, 1] - 
                12*CHq1[2, 2] + 241*(CHq3[1, 1] + CHq3[2, 2])))))))/
      (2304*MW*(MH2 - 4*MW2)^2*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) + 
     (3*MW*B0i[bb0, MW2, 0, MT2]*((MT2*MW2^2*(10*MW2^2 - 7*MW2*MZ2 + MZ2^2) + 
          2*MW2^3*(-6*MW2^2 + MW2*MZ2 + MZ2^2) + 
          MT2^3*(18*MW2^2 - 19*MW2*MZ2 + 5*MZ2^2))*CHe[Leff, Leff] - 
        2*MZ2*SW2*((MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
            MT2^3*(-9*MW2 + 5*MZ2))*CHl1[Leff, Leff] + 
          (MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
            MT2^3*(-9*MW2 + 5*MZ2))*CHl3[Leff, Leff] + 
          2*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*(CHq3[1, 1] + CHq3[2, 2] + 
            2*CHq3[3, 3]))))/(128*(MT2 - MW2)*MW2*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MZ2]*((2*MW2 - MZ2)*(2128*MW2^5 + 9732*MW2^4*MZ2 + 
          2*MW2^3*(30*MH2 - 3401*MZ2)*MZ2 + 3*MW2*(MH2 - 85*MZ2)*MZ2^3 - 
          5*MZ2^5 + MW2^2*MZ2^2*(-27*MH2 + 1430*MZ2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((1840*MW2^5 + 9084*MW2^4*MZ2 + 2*MW2^3*(30*MH2 - 3527*MZ2)*
             MZ2 + 3*MW2*(MH2 - 85*MZ2)*MZ2^3 - 5*MZ2^5 + 
            MW2^2*MZ2^2*(-27*MH2 + 1538*MZ2))*CHl1[Leff, Leff] + 
          (2992*MW2^5 + 11676*MW2^4*MZ2 + 2*MW2^3*(30*MH2 - 3023*MZ2)*MZ2 + 
            3*MW2*(MH2 - 85*MZ2)*MZ2^3 - 5*MZ2^5 + MW2^2*MZ2^2*
             (-27*MH2 + 1106*MZ2))*CHl3[Leff, Leff] - 2*MW2*(4*MW2 - MZ2)*
           (372*MW2^3*(CHq3[1, 1] + CHq3[2, 2]) + MZ2^3*(24*CHq1[1, 1] + 
              24*CHq1[2, 2] + 5*(CHq3[1, 1] + CHq3[2, 2])) + 
            MW2*MZ2*(9*MH2*(CHq3[1, 1] + CHq3[2, 2]) - 4*MZ2*(3*CHd[1, 1] + 
                3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 
                3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
                3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHl3[3, 3] - 6*CHq1[1, 1] - 
                6*CHq1[2, 2] - 6*CHq1[3, 3] + 64*CHq3[1, 1] + 64*CHq3[2, 2] - 
                6*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
            2*MW2^2*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
              18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 18*CHl1[1, 1] + 
              18*CHl1[2, 2] + 18*CHl1[3, 3] + 18*CHl3[1, 1] + 18*CHl3[2, 2] + 
              18*CHl3[3, 3] - 36*CHq1[1, 1] - 36*CHq1[2, 2] + 18*CHq1[3, 3] + 
              343*CHq3[1, 1] + 343*CHq3[2, 2] + 18*CHq3[3, 3] - 
              36*CHu[1, 1] - 36*CHu[2, 2])))))/(2304*MW2*(4*MW2 - MZ2)*MZ2^2*
       Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       ((2*MW2 - MZ2)*(9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + 
          MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 7*MZ2^2) + 
          4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + MT2*MW2*(-72*MW2^2 + 
              35*MW2*MZ2 - 7*MZ2^2) + 4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 
              5*MZ2^2))*CHl1[Leff, Leff] + (9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + 
            MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 7*MZ2^2) + 
            4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*CHl3[Leff, Leff] - 
          2*(MT2 - MW2)*MW2*(9*MT2*MZ2*(CHq3[1, 1] + CHq3[2, 2] + 
              2*CHq3[3, 3]) + 4*MW2*MZ2*(CHq1[3, 3] + 6*CHq3[1, 1] + 
              6*CHq3[2, 2] + 8*CHq3[3, 3] - 2*CHu[3, 3]) + 
            24*MW2^2*(CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] - CHq3[3, 3] + 
              CHu[3, 3])))))/(384*(MT2 - MW2)*MW2*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MZ2, MT2, MT2]*((2*MW2 - MZ2)*
         (MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
          MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl1[Leff, Leff] + 
          (MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl3[Leff, Leff] + 
          2*MW2*(MZ2^2*(2*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
              2*CHq3[3, 3] - 4*CHu[3, 3]) + 24*MT2*MW2*(CHq1[3, 3] - 
              CHq3[1, 1] - CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + 
            12*MW2*MZ2*(CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] - CHq3[3, 3] + 
              CHu[3, 3]) + MT2*MZ2*(-14*CHq1[3, 3] + 33*CHq3[1, 1] + 
              33*CHq3[2, 2] + 14*CHq3[3, 3] + 10*CHu[3, 3])))))/
      (384*MZ2^2*Pi^3*SW2) - 
     (-((2*MW2 - MZ2)*(48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + 
            MZ2^2) - 16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
              27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 - 386*MW2*MZ2^5 - 
              217*MZ2^6 + 3*MW2^2*MZ2^4*(2365 - 64*Pi^2) + 16*MW2^5*MZ2*(
                1741 - 48*Pi^2) + 12*MW2^4*MZ2^2*(-2595 + 16*Pi^2) + 
              16*MW2^3*MZ2^3*(47 + 48*Pi^2)) + MT2*(6912*MW2^6 + 
              386*MW2*MZ2^5 + 217*MZ2^6 + 12*MW2^4*MZ2^2*(2843 - 16*Pi^2) - 
              64*MW2^3*MZ2^3*(59 + 12*Pi^2) + 16*MW2^5*MZ2*(-1957 + 
                48*Pi^2) + 3*MW2^2*MZ2^4*(-2157 + 64*Pi^2))) - 
          MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
              5*MZ2^3) + MW2*(-6912*MW2^6 - 386*MW2*MZ2^5 - 217*MZ2^6 + 
              3*MW2^2*MZ2^4*(2261 - 64*Pi^2) + 16*MW2^5*MZ2*(1741 - 
                48*Pi^2) + 12*MW2^4*MZ2^2*(-2779 + 16*Pi^2) + 
              8*MW2^3*MZ2^3*(319 + 96*Pi^2)) + MT2*(6912*MW2^6 + 
              386*MW2*MZ2^5 + 217*MZ2^6 + 12*MW2^4*MZ2^2*(3027 - 16*Pi^2) + 
              16*MW2^5*MZ2*(-1957 + 48*Pi^2) + 3*MW2^2*MZ2^4*(-2053 + 
                64*Pi^2) - 8*MW2^3*MZ2^3*(697 + 96*Pi^2))) + 
          8*MH2*MW2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
              27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 - 386*MW2*MZ2^5 - 
              217*MZ2^6 + 3*MW2^2*MZ2^4*(2351 - 64*Pi^2) + 16*MW2^5*MZ2*(
                1741 - 48*Pi^2) + 12*MW2^4*MZ2^2*(-2617 + 16*Pi^2) + 
              2*MW2^3*MZ2^3*(493 + 384*Pi^2)) + MT2*(6912*MW2^6 + 
              386*MW2*MZ2^5 + 217*MZ2^6 + 12*MW2^4*MZ2^2*(2865 - 16*Pi^2) + 
              16*MW2^5*MZ2*(-1957 + 48*Pi^2) + 3*MW2^2*MZ2^4*(-2143 + 
                64*Pi^2) - 2*MW2^3*MZ2^3*(2005 + 384*Pi^2))))*
         CHe[Leff, Leff]) - 2*MZ2*SW2*
        ((48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2) - 
           16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*
                MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 + 1396*MW2*MZ2^5 - 217*
                MZ2^6 + 16*MW2^5*MZ2*(1777 - 48*Pi^2) + 12*MW2^4*MZ2^2*
                (-1683 + 16*Pi^2) - 3*MW2^2*MZ2^4*(293 + 64*Pi^2) + 4*MW2^3*
                MZ2^3*(341 + 192*Pi^2)) + MT2*(6912*MW2^6 - 1396*MW2*MZ2^5 + 
               217*MZ2^6 + 12*MW2^4*MZ2^2*(1931 - 16*Pi^2) + 16*MW2^5*MZ2*
                (-1993 + 48*Pi^2) + 3*MW2^2*MZ2^4*(501 + 64*Pi^2) - 4*MW2^3*
                MZ2^3*(1097 + 192*Pi^2))) - 
           MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-6912*MW2^6 + 1396*MW2*MZ2^5 - 217*MZ2^6 + 16*
                MW2^5*MZ2*(1777 - 48*Pi^2) + 12*MW2^4*MZ2^2*(-1867 + 
                 16*Pi^2) - 3*MW2^2*MZ2^4*(397 + 64*Pi^2) + 4*MW2^3*MZ2^3*
                (791 + 192*Pi^2)) + MT2*(6912*MW2^6 - 1396*MW2*MZ2^5 + 217*
                MZ2^6 + 12*MW2^4*MZ2^2*(2115 - 16*Pi^2) + 16*MW2^5*MZ2*
                (-1993 + 48*Pi^2) + 3*MW2^2*MZ2^4*(605 + 64*Pi^2) - 4*MW2^3*
                MZ2^3*(1547 + 192*Pi^2))) + 8*MH2*MW2*
            (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-6912*MW2^6 + 1396*MW2*MZ2^5 - 217*MZ2^6 + 16*
                MW2^5*MZ2*(1777 - 48*Pi^2) + 12*MW2^4*MZ2^2*(-1705 + 
                 16*Pi^2) - 3*MW2^2*MZ2^4*(307 + 64*Pi^2) + 2*MW2^3*MZ2^3*
                (799 + 384*Pi^2)) + MT2*(6912*MW2^6 - 1396*MW2*MZ2^5 + 217*
                MZ2^6 + 12*MW2^4*MZ2^2*(1953 - 16*Pi^2) + 16*MW2^5*MZ2*
                (-1993 + 48*Pi^2) + 3*MW2^2*MZ2^4*(515 + 64*Pi^2) - 2*MW2^3*
                MZ2^3*(2311 + 384*Pi^2))))*CHl1[Leff, Leff] + 
         (48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2) - 
           16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*
                MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 + 1412*MW2*MZ2^5 - 217*
                MZ2^6 + MW2^2*MZ2^4*(169 - 192*Pi^2) + 16*MW2^5*MZ2*
                (1477 - 48*Pi^2) + 4*MW2^4*MZ2^2*(-7045 + 48*Pi^2) + 4*MW2^3*
                MZ2^3*(-197 + 192*Pi^2)) + MT2*(6912*MW2^6 - 1412*MW2*MZ2^5 + 
               217*MZ2^6 - 4*MW2^4*MZ2^2*(-7789 + 48*Pi^2) + 16*MW2^5*MZ2*
                (-1693 + 48*Pi^2) + MW2^2*MZ2^4*(455 + 192*Pi^2) - 4*MW2^3*
                MZ2^3*(559 + 192*Pi^2))) - MH2^2*(48*MT2^2*MW2*MZ2*
              (72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*MZ2^3) + 
             MW2*(-6912*MW2^6 + 1412*MW2*MZ2^5 - 217*MZ2^6 + 16*MW2^5*MZ2*
                (1477 - 48*Pi^2) + 4*MW2^4*MZ2^2*(-7597 + 48*Pi^2) - MW2^2*
                MZ2^4*(143 + 192*Pi^2) + 4*MW2^3*MZ2^3*(253 + 192*Pi^2)) + 
             MT2*(6912*MW2^6 - 1412*MW2*MZ2^5 + 217*MZ2^6 - 4*MW2^4*MZ2^2*
                (-8341 + 48*Pi^2) + 16*MW2^5*MZ2*(-1693 + 48*Pi^2) + MW2^2*
                MZ2^4*(767 + 192*Pi^2) - 4*MW2^3*MZ2^3*(1009 + 192*Pi^2))) + 
           8*MH2*MW2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*
                MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 + 1412*MW2*MZ2^5 - 217*
                MZ2^6 + MW2^2*MZ2^4*(127 - 192*Pi^2) + 16*MW2^5*MZ2*
                (1477 - 48*Pi^2) + 4*MW2^4*MZ2^2*(-7111 + 48*Pi^2) + 2*MW2^3*
                MZ2^3*(-277 + 384*Pi^2)) + MT2*(6912*MW2^6 - 1412*MW2*MZ2^5 + 
               217*MZ2^6 - 4*MW2^4*MZ2^2*(-7855 + 48*Pi^2) + 16*MW2^5*MZ2*
                (-1693 + 48*Pi^2) + MW2^2*MZ2^4*(497 + 192*Pi^2) - 2*MW2^3*
                MZ2^3*(1235 + 384*Pi^2))))*CHl3[Leff, Leff] + 
         2*(MH2 - 4*MW2)*MW2*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2*
          (12*MH2^2*MW2*MZ2*(CHq3[1, 1] + CHq3[2, 2]) + 
           4*MW2*(4*MW2^3*(-967 + 48*Pi^2)*(CHq3[1, 1] + CHq3[2, 2]) + 
             MZ2^3*(-48*CHq1[1, 1] - 48*CHq1[2, 2] + 875*(CHq3[1, 1] + 
                 CHq3[2, 2])) + 12*MW2^2*(-24*MT2*(CHq1[3, 3] - CHq3[1, 1] - 
                 CHq3[2, 2] - CHq3[3, 3] + CHu[3, 3]) + MZ2*(4*CHd[1, 1] + 
                 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
                 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 
                 4*CHl3[1, 1] + 4*CHl3[2, 2] + 4*CHl3[3, 3] + 3*CHq1[1, 1] + 
                 3*CHq1[2, 2] + 8*CHq1[3, 3] + 732*CHq3[1, 1] - 16*Pi^2*
                  CHq3[1, 1] + 732*CHq3[2, 2] - 16*Pi^2*CHq3[2, 2] + 
                 36*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2] + 4*CHu[3, 3])) - 
             MW2*MZ2*(24*MT2*(2*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
                 2*CHq3[3, 3] - 4*CHu[3, 3]) + MZ2*(16*CHd[1, 1] + 
                 16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 
                 16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
                 16*CHl1[3, 3] - 16*CHl3[1, 1] - 16*CHl3[2, 2] - 
                 16*CHl3[3, 3] + 20*CHq1[1, 1] + 20*CHq1[2, 2] - 
                 40*CHq1[3, 3] + 4019*CHq3[1, 1] + 4019*CHq3[2, 2] - 
                 24*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 
                 16*CHu[3, 3]))) - MH2*(4*MW2^3*(-967 + 48*Pi^2)*
              (CHq3[1, 1] + CHq3[2, 2]) + MZ2^3*(-48*CHq1[1, 1] - 48*
                CHq1[2, 2] + 875*(CHq3[1, 1] + CHq3[2, 2])) + 
             12*MW2^2*(-24*MT2*(CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] - 
                 CHq3[3, 3] + CHu[3, 3]) + MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 
                 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
                 4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 4*CHl3[1, 1] + 
                 4*CHl3[2, 2] + 4*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
                 8*CHq1[3, 3] + 733*CHq3[1, 1] - 16*Pi^2*CHq3[1, 1] + 
                 733*CHq3[2, 2] - 16*Pi^2*CHq3[2, 2] + 36*CHq3[3, 3] - 
                 8*CHu[1, 1] - 8*CHu[2, 2] + 4*CHu[3, 3])) - 
             MW2*MZ2*(24*MT2*(2*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
                 2*CHq3[3, 3] - 4*CHu[3, 3]) + MZ2*(16*CHd[1, 1] + 
                 16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 
                 16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
                 16*CHl1[3, 3] - 16*CHl3[1, 1] - 16*CHl3[2, 2] - 
                 16*CHl3[3, 3] + 20*CHq1[1, 1] + 20*CHq1[2, 2] - 
                 40*CHq1[3, 3] + 4019*CHq3[1, 1] + 4019*CHq3[2, 2] - 
                 24*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 
                 16*CHu[3, 3]))))))/(4608*MW*(MH2 - 4*MW2)^2*(MT2 - MW2)*
       (4*MW2 - MZ2)*MZ2^3*Pi^3*SW2))/VALPHAEFF^2)*Class[7] + 
 (Class[8]*((MW*(MW2 + MZ2)*B0i[bb0, 0, 0, MZ2]*
      (2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] + 
       2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] + 
       4*MW2^2*Ced[Leff, Leff, 3, 3] - 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 
       2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[Leff, Leff, 1, 1] - 
       24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 8*MZ2^2*Cee[Leff, Leff, 1, 1] + 
       16*MW2^2*Cee[Leff, Leff, 2, 2] - 24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 
       8*MZ2^2*Cee[Leff, Leff, 2, 2] + 16*MW2^2*Cee[Leff, Leff, 3, 3] - 
       24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 8*MZ2^2*Cee[Leff, Leff, 3, 3] - 
       8*MW2^2*Ceu[Leff, Leff, 1, 1] + 12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 
       4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 8*MW2^2*Ceu[Leff, Leff, 2, 2] + 
       12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 
       4*MW2^2*Cld[Leff, Leff, 1, 1] + 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 
       4*MZ2^2*Cld[Leff, Leff, 1, 1] - 4*MW2^2*Cld[Leff, Leff, 2, 2] + 
       8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 4*MZ2^2*Cld[Leff, Leff, 2, 2] - 
       4*MW2^2*Cld[Leff, Leff, 3, 3] + 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 
       4*MZ2^2*Cld[Leff, Leff, 3, 3] + 4*MW2^2*Cle[1, 1, Leff, Leff] - 
       6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 2*MZ2^2*Cle[1, 1, Leff, Leff] + 
       4*MW2^2*Cle[2, 2, Leff, Leff] - 6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 
       2*MZ2^2*Cle[2, 2, Leff, Leff] + 4*MW2^2*Cle[3, 3, Leff, Leff] - 
       6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 2*MZ2^2*Cle[3, 3, Leff, Leff] - 
       4*MW2^2*Cle[Leff, Leff, 1, 1] + 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 
       4*MZ2^2*Cle[Leff, Leff, 1, 1] - 4*MW2^2*Cle[Leff, Leff, 2, 2] + 
       8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 4*MZ2^2*Cle[Leff, Leff, 2, 2] - 
       4*MW2^2*Cle[Leff, Leff, 3, 3] + 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 
       4*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2^2*Cll[Leff, 1, 1, Leff] + 
       12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 4*MZ2^2*Cll[Leff, 1, 1, Leff] - 
       8*MW2^2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 
       4*MZ2^2*Cll[Leff, 2, 2, Leff] - 8*MW2^2*Cll[Leff, 3, 3, Leff] + 
       12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 4*MZ2^2*Cll[Leff, 3, 3, Leff] - 
       8*MW2^2*Cll[Leff, Leff, 1, 1] + 16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 
       8*MZ2^2*Cll[Leff, Leff, 1, 1] - 8*MW2^2*Cll[Leff, Leff, 2, 2] + 
       16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 8*MZ2^2*Cll[Leff, Leff, 2, 2] - 
       8*MW2^2*Cll[Leff, Leff, 3, 3] + 16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 
       8*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[Leff, Leff, 1, 1] - 
       8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 
       4*MW2^2*Clq1[Leff, Leff, 2, 2] - 8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 
       4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 4*MW2^2*Clq1[Leff, Leff, 3, 3] + 
       2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
       12*MW2^2*Clq3[Leff, Leff, 1, 1] + 12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 
       12*MW2^2*Clq3[Leff, Leff, 2, 2] + 12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 
       4*MW2^2*Clq3[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
       2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 1, 1] - 
       16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 8*MZ2^2*Clu[Leff, Leff, 1, 1] + 
       8*MW2^2*Clu[Leff, Leff, 2, 2] - 16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 
       8*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, Leff, Leff] + 
       6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 2*MZ2^2*Cqe[1, 1, Leff, Leff] - 
       4*MW2^2*Cqe[2, 2, Leff, Leff] + 6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 
       2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, Leff, Leff] - 
       MZ2^2*Cqe[3, 3, Leff, Leff]))/(192*MZ2*Pi^3*SW2) - 
    (MW*(MW2 + MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
        Ceu[Leff, Leff, 3, 3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
         MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*
        Clq3[Leff, Leff, 3, 3] - 38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
       8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*
        Clq3[Leff, Leff, 3, 3] - 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
       2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 
       14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*
        Clu[Leff, Leff, 3, 3] + 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
       16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
       16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
        Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
       11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
        Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
     (192*MZ2^2*Pi^3*SW2) - (MW*MW2^2*B0i[bb0, 0, 0, MW2]*
      (Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[2, 2, 1, 1] + 
       Clq3[2, 2, 2, 2] + Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
       Cqq1[1, 1, 1, 1] + 2*Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
       5*Cqq3[1, 1, 1, 1] + 12*Cqq3[1, 1, 2, 2] - 2*Cqq3[1, 2, 2, 1] + 
       5*Cqq3[2, 2, 2, 2]))/(24*Pi^3) + 
    (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
      (Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 6*Cqq3[1, 1, 3, 3] - 
       Cqq3[1, 3, 3, 1] + 6*Cqq3[2, 2, 3, 3] - Cqq3[2, 3, 3, 2]))/(48*Pi^3) + 
    (MT2*MW*B0i[bb0, 0, 0, MT2]*(4*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + 
         MZ2^3)*Ceu[Leff, Leff, 3, 3] - 2*(4*MW2^3 - MW2^2*MZ2 - 
         4*MW2*MZ2^2 + MZ2^3)*Clq1[Leff, Leff, 3, 3] + 
       8*MW2^3*Clq3[Leff, Leff, 3, 3] - 2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 
       8*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
       8*MW2^3*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
       8*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
       8*MW2^3*Cqe[3, 3, Leff, Leff] + 2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
       5*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff] + 
       2*MT2*MW2*MZ2*Cqq1[1, 3, 3, 1] - 4*MW2^2*MZ2*Cqq1[1, 3, 3, 1] - 
       2*MT2*MZ2^2*Cqq1[1, 3, 3, 1] + 4*MW2*MZ2^2*Cqq1[1, 3, 3, 1] + 
       2*MT2*MW2*MZ2*Cqq1[2, 3, 3, 2] - 4*MW2^2*MZ2*Cqq1[2, 3, 3, 2] - 
       2*MT2*MZ2^2*Cqq1[2, 3, 3, 2] + 4*MW2*MZ2^2*Cqq1[2, 3, 3, 2] + 
       12*MT2*MW2*MZ2*Cqq3[1, 1, 3, 3] - 24*MW2^2*MZ2*Cqq3[1, 1, 3, 3] - 
       12*MT2*MZ2^2*Cqq3[1, 1, 3, 3] + 24*MW2*MZ2^2*Cqq3[1, 1, 3, 3] - 
       2*MT2*MW2*MZ2*Cqq3[1, 3, 3, 1] + 4*MW2^2*MZ2*Cqq3[1, 3, 3, 1] + 
       2*MT2*MZ2^2*Cqq3[1, 3, 3, 1] - 4*MW2*MZ2^2*Cqq3[1, 3, 3, 1] + 
       12*MT2*MW2*MZ2*Cqq3[2, 2, 3, 3] - 24*MW2^2*MZ2*Cqq3[2, 2, 3, 3] - 
       12*MT2*MZ2^2*Cqq3[2, 2, 3, 3] + 24*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 
       2*MT2*MW2*MZ2*Cqq3[2, 3, 3, 2] + 4*MW2^2*MZ2*Cqq3[2, 3, 3, 2] + 
       2*MT2*MZ2^2*Cqq3[2, 3, 3, 2] - 4*MW2*MZ2^2*Cqq3[2, 3, 3, 2]))/
     (96*MZ2^2*Pi^3*SW2) - 
    (MW*(-4*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*
        Ced[Leff, Leff, 1, 1] - 4*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + 
         MZ2^3)*Ced[Leff, Leff, 2, 2] - 8*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] + 
       4*MW2^2*MZ2^2*Ced[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*
        Ced[Leff, Leff, 3, 3] - 4*MZ2^4*Ced[Leff, Leff, 3, 3] - 
       8*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 4*MW2^2*MZ2^2*
        Cee[Leff, Leff, 1, 1] + 8*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] - 
       4*MZ2^4*Cee[Leff, Leff, 1, 1] - 8*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] + 
       4*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] + 8*MW2*MZ2^3*
        Cee[Leff, Leff, 2, 2] - 4*MZ2^4*Cee[Leff, Leff, 2, 2] - 
       8*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 4*MW2^2*MZ2^2*
        Cee[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] - 
       4*MZ2^4*Cee[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] - 
       8*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] - 16*MW2*MZ2^3*
        Ceu[Leff, Leff, 1, 1] + 8*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
       16*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
        Ceu[Leff, Leff, 2, 2] - 16*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
       8*MZ2^4*Ceu[Leff, Leff, 2, 2] + 48*MT2*MW2^3*Ceu[Leff, Leff, 3, 3] - 
       24*MT2*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 8*MW2^3*MZ2*
        Ceu[Leff, Leff, 3, 3] - 48*MT2*MW2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
       4*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 24*MT2*MZ2^3*
        Ceu[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
       4*MZ2^4*Ceu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 
       8*MW2^2*MZ2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2^3*
        Cld[Leff, Leff, 1, 1] + 8*MZ2^4*Cld[Leff, Leff, 1, 1] + 
       8*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
        Cld[Leff, Leff, 2, 2] - 8*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] + 
       8*MZ2^4*Cld[Leff, Leff, 2, 2] + 8*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] - 
       8*MW2^2*MZ2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*
        Cld[Leff, Leff, 3, 3] + 8*MZ2^4*Cld[Leff, Leff, 3, 3] - 
       8*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 4*MW2^2*MZ2^2*
        Cle[1, 1, Leff, Leff] + 8*MW2*MZ2^3*Cle[1, 1, Leff, Leff] - 
       4*MZ2^4*Cle[1, 1, Leff, Leff] - 8*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 
       4*MW2^2*MZ2^2*Cle[2, 2, Leff, Leff] + 8*MW2*MZ2^3*
        Cle[2, 2, Leff, Leff] - 4*MZ2^4*Cle[2, 2, Leff, Leff] - 
       8*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 4*MW2^2*MZ2^2*
        Cle[3, 3, Leff, Leff] + 8*MW2*MZ2^3*Cle[3, 3, Leff, Leff] - 
       4*MZ2^4*Cle[3, 3, Leff, Leff] + 8*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] - 
       8*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2^3*
        Cle[Leff, Leff, 1, 1] + 8*MZ2^4*Cle[Leff, Leff, 1, 1] + 
       8*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
        Cle[Leff, Leff, 2, 2] - 8*MW2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
       8*MZ2^4*Cle[Leff, Leff, 2, 2] + 8*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 
       8*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*
        Cle[Leff, Leff, 3, 3] + 8*MZ2^4*Cle[Leff, Leff, 3, 3] - 
       8*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] + 4*MW2^2*MZ2^2*
        Cll[Leff, 1, 1, Leff] + 8*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
       4*MZ2^4*Cll[Leff, 1, 1, Leff] - 8*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] + 
       4*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 8*MW2*MZ2^3*
        Cll[Leff, 2, 2, Leff] - 4*MZ2^4*Cll[Leff, 2, 2, Leff] - 
       8*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 4*MW2^2*MZ2^2*
        Cll[Leff, 3, 3, Leff] + 8*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
       4*MZ2^4*Cll[Leff, 3, 3, Leff] + 16*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 
       16*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] - 16*MW2*MZ2^3*
        Cll[Leff, Leff, 1, 1] + 16*MZ2^4*Cll[Leff, Leff, 1, 1] + 
       16*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] - 16*MW2^2*MZ2^2*
        Cll[Leff, Leff, 2, 2] - 16*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
       16*MZ2^4*Cll[Leff, Leff, 2, 2] + 16*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 
       16*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] - 16*MW2*MZ2^3*
        Cll[Leff, Leff, 3, 3] + 16*MZ2^4*Cll[Leff, Leff, 3, 3] - 
       8*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] + 8*MW2^2*MZ2^2*
        Clq1[Leff, Leff, 1, 1] + 8*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
       8*MZ2^4*Clq1[Leff, Leff, 1, 1] - 8*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 
       8*MW2^2*MZ2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2*MZ2^3*
        Clq1[Leff, Leff, 2, 2] - 8*MZ2^4*Clq1[Leff, Leff, 2, 2] - 
       48*MT2*MW2^3*Clq1[Leff, Leff, 3, 3] + 12*MT2*MW2^2*MZ2*
        Clq1[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] + 
       48*MT2*MW2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2^2*MZ2^2*
        Clq1[Leff, Leff, 3, 3] - 12*MT2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
       16*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 2*MZ2^4*Clq1[Leff, Leff, 3, 3] - 
       16*MW2^3*MZ2*Clq3[1, 1, 1, 1] + 16*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
       16*MW2^3*MZ2*Clq3[1, 1, 2, 2] + 16*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 
       16*MW2^3*MZ2*Clq3[2, 2, 1, 1] + 16*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 
       16*MW2^3*MZ2*Clq3[2, 2, 2, 2] + 16*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 
       16*MW2^3*MZ2*Clq3[3, 3, 1, 1] + 16*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 
       16*MW2^3*MZ2*Clq3[3, 3, 2, 2] + 16*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] + 
       24*MW2^3*MZ2*Clq3[Leff, Leff, 1, 1] - 24*MW2*MZ2^3*
        Clq3[Leff, Leff, 1, 1] + 24*MW2^3*MZ2*Clq3[Leff, Leff, 2, 2] - 
       24*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 48*MT2*MW2^3*
        Clq3[Leff, Leff, 3, 3] - 12*MT2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 
       48*MT2*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 6*MW2^2*MZ2^2*
        Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
       6*MZ2^4*Clq3[Leff, Leff, 3, 3] - 16*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 
       16*MW2^2*MZ2^2*Clu[Leff, Leff, 1, 1] + 16*MW2*MZ2^3*
        Clu[Leff, Leff, 1, 1] - 16*MZ2^4*Clu[Leff, Leff, 1, 1] - 
       16*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] + 16*MW2^2*MZ2^2*
        Clu[Leff, Leff, 2, 2] + 16*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
       16*MZ2^4*Clu[Leff, Leff, 2, 2] - 48*MT2*MW2^3*Clu[Leff, Leff, 3, 3] + 
       48*MT2*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*
        Clu[Leff, Leff, 3, 3] + 48*MT2*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
       8*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 48*MT2*MZ2^3*
        Clu[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
       8*MZ2^4*Clu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] - 
       4*MW2^2*MZ2^2*Cqe[1, 1, Leff, Leff] - 8*MW2*MZ2^3*
        Cqe[1, 1, Leff, Leff] + 4*MZ2^4*Cqe[1, 1, Leff, Leff] + 
       8*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 4*MW2^2*MZ2^2*
        Cqe[2, 2, Leff, Leff] - 8*MW2*MZ2^3*Cqe[2, 2, Leff, Leff] + 
       4*MZ2^4*Cqe[2, 2, Leff, Leff] + 48*MT2*MW2^3*Cqe[3, 3, Leff, Leff] + 
       12*MT2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 16*MW2^3*MZ2*
        Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] - 
       10*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MT2*MZ2^3*
        Cqe[3, 3, Leff, Leff] + 7*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
       MZ2^4*Cqe[3, 3, Leff, Leff] + 8*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 
       8*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 16*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
       16*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] - 60*MT2*MW2^2*MZ2*Cqq1[1, 3, 3, 1] + 
       32*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 60*MT2*MW2*MZ2^2*Cqq1[1, 3, 3, 1] - 
       32*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] + 8*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
       8*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] - 60*MT2*MW2^2*MZ2*Cqq1[2, 3, 3, 2] + 
       32*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 60*MT2*MW2*MZ2^2*Cqq1[2, 3, 3, 2] - 
       32*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 104*MW2^3*MZ2*Cqq3[1, 1, 1, 1] + 
       104*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] - 192*MW2^3*MZ2*Cqq3[1, 1, 2, 2] + 
       192*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 144*MT2*MW2^2*MZ2*
        Cqq3[1, 1, 3, 3] + 48*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
       144*MT2*MW2*MZ2^2*Cqq3[1, 1, 3, 3] - 48*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
       16*MW2^3*MZ2*Cqq3[1, 2, 2, 1] + 16*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 
       60*MT2*MW2^2*MZ2*Cqq3[1, 3, 3, 1] - 32*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
       60*MT2*MW2*MZ2^2*Cqq3[1, 3, 3, 1] + 32*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
       104*MW2^3*MZ2*Cqq3[2, 2, 2, 2] + 104*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] - 
       144*MT2*MW2^2*MZ2*Cqq3[2, 2, 3, 3] + 48*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
       144*MT2*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 48*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 
       60*MT2*MW2^2*MZ2*Cqq3[2, 3, 3, 2] - 32*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 
       60*MT2*MW2*MZ2^2*Cqq3[2, 3, 3, 2] + 32*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2]))/
     (576*MZ2^2*Pi^3*SW2)))/VALPHAEFF^2 + 
 (Class[6]*((3*MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (8*Sqrt[2]*Pi^3) + (MT*MW2^2*(8*MW*(-MW2 + MZ2)*CuB[3, 3] + 
       MZ*(-8*MW2 + 5*MZ2)*SW*CuW[3, 3]))/(4*Sqrt[2]*MZ*MZ2*Pi^3*SW) + 
    (CW2*MT*B0i[bb0, 0, 0, MT2]*(-16*MW*MW2*MZ2*SW2*CuB[3, 3] + 
       MZ*(16*MW2^2 - 3*MT2*MZ2 - 16*MW2*MZ2)*SW*CuW[3, 3]))/
     (8*Sqrt[2]*MZ*Pi^3*SW) - (MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (-5*MW*MZ2^3*CuW[3, 3] - 3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 
         2*MW*CuW[3, 3]) + 32*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]) + 
       MW2^2*(-23*MZ*MZ2*SW*CuB[3, 3] + 31*MW*MZ2*CuW[3, 3])))/
     (16*Sqrt[2]*MW*MZ2^2*Pi^3*SW2)))/VALPHAEFF^2


==> anc/GamWmunu_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + (MW*MW2*(-CHl3[1, 1] + CHl3[2, 2])*Class[7])/
  (12*Pi) + (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/GamWmunu_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) - (CHD*MW*MW2*Class[3])/(16*Pi) - 
 (CHWB*MW2*MZ*SW*Class[4])/(8*Pi) + 
 (MW*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 6*MZ2*SW2*CHl1[Leff, Leff] - 
    4*MW2*CHl3[1, 1] + 4*MW2*CHl3[2, 2] + 6*MW2*CHl3[Leff, Leff] - 
    6*MZ2*CHl3[Leff, Leff])*Class[7])/(48*Pi) + 
 (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/GamWmunu_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) - (CHD*MW*MW2^2*Class[3])/(32*MW2*Pi - 16*MZ2*Pi) - 
 (CHWB*MW2^2*MZ2*SW*Class[4])/(8*MW2*MZ*Pi - 4*MZ*MZ2*Pi) - 
 (MW*MW2*(MW2*(CHl3[1, 1] - 7*CHl3[2, 2]) + MZ2*(CHl3[1, 1] + 5*CHl3[2, 2]))*
   Class[7])/(24*(2*MW2 - MZ2)*Pi) + 
 (MW*MW2*(MW2 + MZ2)*Class[8]*Cll[1, 2, 2, 1])/(24*(2*MW2 - MZ2)*Pi)


==> anc/GamWmunu_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2) - (CHD*MW*MW2^2*Class[3])/(24*MW2*Pi - 24*MZ2*Pi) + 
 (CHWB*MW2^2*Class[4])/(6*MZ*Pi*SW) + (MW*MW2*CHl3[2, 2]*Class[7])/(6*Pi)


==> anc/GamWmunu_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHAEFF^2) - (CHD*MW*MW2*Class[3])/(48*Pi) - 
 (CHWB*MW2*MZ*(-2 + 3*SW2)*Class[4])/(24*Pi*SW) - 
 (MW*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] - 4*MW2*CHl3[2, 2] + 
      (MW2 + MZ2)*CHl3[Leff, Leff]))*Class[7])/(48*MZ2*Pi*SW2)


==> anc/GamWmunu_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(-3*MH2^2*MW2*MZ2 + MH2*(-24*MZ2^3 + 3*MW2*MZ2*(6*MT2 + MZ2) + 
        MW2^2*MZ2*(262 - 32*Pi^2) + 32*MW2^3*(-4 + Pi^2)) - 
      4*MW2*(-24*MZ2^3 + 3*MW2*MZ2*(6*MT2 + MZ2) - 32*MW2^2*MZ2*(-8 + Pi^2) + 
        32*MW2^3*(-4 + Pi^2))))/(1152*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 8*MW2^4)*
     B0i[bb0, 0, 0, MH2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
   (MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(32*Pi^3) - 
   (MW*(MH2*MW2*(-40*MW2^4 - 124*MW2^3*MZ2 + 134*MW2^2*MZ2^2 + 35*MW2*MZ2^3 - 
        20*MZ2^4) + 4*MW2^2*(8*MW2^4 + 23*MW2^3*MZ2 - 25*MW2^2*MZ2^2 - 
        7*MW2*MZ2^3 + 4*MZ2^4) + MH2^2*(8*MW2^4 + 22*MW2^3*MZ2 - 
        24*MW2^2*MZ2^2 - 7*MW2*MZ2^3 + 4*MZ2^4) - MH2^3*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
   (MW*(20*MW2^4 - 4*MW2^3*MZ2 - 35*MW2^2*MZ2^2 + 19*MW2*MZ2^3 - 3*MZ2^4)*
     B0i[bb0, 0, 0, MZ2])/(192*MZ2^2*Pi^3*SW2) - 
   (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
   (MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
     B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(192*MZ2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VMU^4 + (((-7*CWw*MW2^3)/(48*Pi^3) + (CWw*MW2^3*B0i[bb0, 0, 0, MW2])/
     (4*Pi^3) + (CWw*MW2^2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(4*Pi^3) + 
    (CWw*MW2^2*(-3*MW2 + MZ2)*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/VMU^3 + 
 (((CW2*(-4*CHbox*MW2*(3*MH2^2 - 11*MH2*MW2 + 20*MW2^2)*MZ2 + 
       CHD*(3*MH2^2*MW2*MZ2 + MH2*(-60*MW2^2*MZ2 + 39*MW2*MZ2^2 + 24*MZ2^3 + 
           32*MW2^3*(-4 + Pi^2)) - 4*MW2*(-54*MW2^2*MZ2 + 39*MW2*MZ2^2 + 
           24*MZ2^3 + 32*MW2^3*(-4 + Pi^2)))))/(2304*MW*(MH2 - 4*MW2)*Pi^3) - 
    ((4*CHbox - CHD)*MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 
       32*MH2*MW2^3 + 8*MW2^4)*B0i[bb0, 0, 0, MH2])/
     (384*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) - 
    (MW2*(CHD*(MH2^3*MW2*MZ2*(-MW2 + MZ2) + MH2^2*(8*MW2^4 + 10*MW2^3*MZ2 - 
           8*MW2^2*MZ2^2 - 3*MW2*MZ2^3 - 4*MZ2^4) + 
         4*MW2^2*(8*MW2^4 + 9*MW2^3*MZ2 - 7*MW2^2*MZ2^2 - 3*MW2*MZ2^3 - 
           4*MZ2^4) + MH2*MW2*(-40*MW2^4 - 36*MW2^3*MZ2 + 26*MW2^2*MZ2^2 + 
           15*MW2*MZ2^3 + 20*MZ2^4)) - 4*CHbox*MW2*(MH2^3 - 6*MH2^2*MW2 + 
         16*MH2*MW2^2 - 20*MW2^3)*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
     (384*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
    (CHD*MW*(20*MW2^4 + 20*MW2^3*MZ2 - 63*MW2^2*MZ2^2 + 15*MW2*MZ2^3 + 
       5*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(384*MZ2^2*Pi^3*SW2) + 
    ((4*CHbox - CHD)*MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
      B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
    (CHD*MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
      B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
    (CHD*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (24*MZ2*Pi^3) + (CHD*MW*MZ2*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, 
       MZ2])/(96*Pi^3))*Class[3])/VMU^2 + 
 (((MW2*(12*CHW*MW*(MH2 - 2*MW2)*MW2*MZ + CHWB*(MH2 - 4*MW2)*
        (9*MW2*MZ2 + 12*MZ2^2 + MW2^2*(-65 + 16*Pi^2))*SW))/
     (288*(MH2 - 4*MW2)*MZ*Pi^3) + (CHW*MW*MW2*(MH2^2 - 4*MH2*MW2 + 2*MW2^2)*
      B0i[bb0, 0, 0, MH2])/(12*(MH2 - 4*MW2)*Pi^3) + 
    (MW2*(-4*CHW*MW*(MH2 - 3*MW2)*MW2*MZ + CHWB*(MH2 - 4*MW2)*
        (4*MW2^2 + 7*MW2*MZ2 + 2*MZ2^2)*SW)*B0i[bb0, 0, 0, MW2])/
     (48*(MH2 - 4*MW2)*MZ*Pi^3) + (CHWB*MW2*(5*MW2^2 + 3*MW2*MZ2 - 3*MZ2^2)*
      SW*B0i[bb0, 0, 0, MZ2])/(24*MZ*Pi^3) - 
    (CHW*MW*MW2*(MH2^2 - 5*MH2*MW2 + 5*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
     (12*(MH2 - 4*MW2)*Pi^3) - (CHWB*MW2*(14*MW2^2 + 13*MW2*MZ2 - 4*MZ2^2)*SW*
      B0i[bb0, MW2, MW2, MZ2])/(48*MZ*Pi^3) + 
    (CHWB*MW2^3*(2*MW2 + 3*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (12*MZ*Pi^3) + (CHWB*MW2*MZ*(MW2 + MZ2)^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, 
       MZ2])/(24*Pi^3))*Class[4])/VMU^2 + 
 ((MW*MW2*(-CHl3[1, 1] + CHl3[2, 2]))/(12*Pi) + 
   (-1/24*(MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
        (-(MZ2*(CHl1[2, 2] + CHl3[1, 1])) + MW2*(CHl1[2, 2] + 2*CHl3[1, 1] - 
           CHl3[2, 2])))/Pi^3 - (MW*MW2^2*(MW2 + 2*MZ2)*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*(2*MW2*CHl3[1, 1] - MZ2*CHl3[2, 2]))/
      (12*MZ2*Pi^3) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (-(MH2^3*(3*CHl3[1, 1] + CHl3[2, 2])) + 
        12*MW2^3*(7*CHl3[1, 1] + 4*CHl3[2, 2]) - 4*MH2*MW2^2*
         (15*CHl3[1, 1] + 7*CHl3[2, 2]) + MH2^2*MW2*(21*CHl3[1, 1] + 
          8*CHl3[2, 2])))/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(24*MW2^4*CHl3[1, 1] - 
        48*MH2*MW2^3*(2*CHl3[1, 1] + CHl3[2, 2]) + 
        MH2^4*(3*CHl3[1, 1] + CHl3[2, 2]) + 7*MH2^2*MW2^2*
         (9*CHl3[1, 1] + 4*CHl3[2, 2]) - MH2^3*MW2*(21*CHl3[1, 1] + 
          8*CHl3[2, 2])))/(288*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MZ2]*(60*MW2^4*CHl3[1, 1] + 3*MW2^2*MZ2^2*
         (3*CHl1[1, 1] + 11*CHl1[2, 2] - 38*CHl3[1, 1] - 11*CHl3[2, 2]) - 
        3*MW2^3*MZ2*(3*CHl1[1, 1] + 9*CHl1[2, 2] + CHl3[1, 1] - 
          5*CHl3[2, 2]) + MZ2^4*(-12*CHl1[2, 2] - 9*CHl3[1, 1] + 
          CHl3[2, 2]) + MW2*MZ2^3*(6*CHl1[2, 2] + 57*CHl3[1, 1] + 
          8*CHl3[2, 2])))/(288*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(-84*MW2^3*CHl3[1, 1] + 
        12*MW2^2*MZ2*(-13*CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2^3*(3*CHl3[1, 1] + CHl3[2, 2]) + MW2*MZ2^2*(39*CHl3[1, 1] + 
          20*CHl3[2, 2])))/(288*MZ2*Pi^3) + 
     (MW2*B0i[bb0, 0, 0, MW2]*(-(MH2*MW2*(120*MW2^4*CHl3[1, 1] + 
           60*MZ2^4*(CHl1[2, 2] + CHl3[1, 1]) - MW2^2*MZ2^2*
            (45*CHl1[1, 1] + 165*CHl1[2, 2] + 447*CHl3[1, 1] - 
             233*CHl3[2, 2]) + 3*MW2^3*MZ2*(15*CHl1[1, 1] + 45*CHl1[2, 2] + 
             139*CHl3[1, 1] - 81*CHl3[2, 2]) - 5*MW2*MZ2^3*
            (6*CHl1[2, 2] + 21*CHl3[1, 1] - 11*CHl3[2, 2]))) - 
        MH2^3*MW2*MZ2^2*SW2*(3*CHl3[1, 1] + CHl3[2, 2]) + 
        4*MW2^2*(24*MW2^4*CHl3[1, 1] + 12*MZ2^4*(CHl1[2, 2] + CHl3[1, 1]) + 
          MW2^3*MZ2*(9*CHl1[1, 1] + 27*CHl1[2, 2] + 78*CHl3[1, 1] - 
            55*CHl3[2, 2]) - MW2^2*MZ2^2*(9*CHl1[1, 1] + 33*CHl1[2, 2] + 
            84*CHl3[1, 1] - 53*CHl3[2, 2]) + MW2*MZ2^3*(-6*CHl1[2, 2] - 
            21*CHl3[1, 1] + 11*CHl3[2, 2])) + MH2^2*(24*MW2^4*CHl3[1, 1] + 
          12*MZ2^4*(CHl1[2, 2] + CHl3[1, 1]) - MW2^2*MZ2^2*
           (9*CHl1[1, 1] + 33*CHl1[2, 2] + 81*CHl3[1, 1] - 49*CHl3[2, 2]) + 
          3*MW2^3*MZ2*(3*CHl1[1, 1] + 9*CHl1[2, 2] + 25*CHl3[1, 1] - 
            17*CHl3[2, 2]) + MW2*MZ2^3*(-6*CHl1[2, 2] - 21*CHl3[1, 1] + 
            11*CHl3[2, 2]))))/(288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*
       SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MW2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MT2*(CHl3[1, 1] - CHq3[3, 3])))/(32*Pi^3) + 
     (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*(CHl3[1, 1] - CHq3[3, 3]))/
      (16*Pi^3) + (CW2*(3*MH2^2*MW2*MZ2*(3*CHl3[1, 1] + CHl3[2, 2]) + 
        4*MW2*(96*MW2^3*(-4 + Pi^2)*CHl3[1, 1] - 72*MZ2^3*
           (CHl1[2, 2] + CHl3[1, 1]) + 2*MW2^2*MZ2*(63*CHl1[2, 2] + 
            (417 - 48*Pi^2)*CHl3[1, 1] - 137*CHl3[2, 2] - 12*CHl3[3, 3] - 
            36*CHq3[1, 1] - 36*CHq3[2, 2] - 36*CHq3[3, 3]) - 
          3*MW2*MZ2*(MZ2*(18*CHl1[2, 2] - 3*CHl3[1, 1] + 25*CHl3[2, 2]) + 
            9*MT2*(-3*CHl3[1, 1] + CHl3[2, 2] + 2*CHq3[3, 3]))) + 
        MH2*(-96*MW2^3*(-4 + Pi^2)*CHl3[1, 1] + 72*MZ2^3*(CHl1[2, 2] + 
            CHl3[1, 1]) + 2*MW2^2*MZ2*(-63*CHl1[2, 2] + 6*(-71 + 8*Pi^2)*
             CHl3[1, 1] + 131*CHl3[2, 2] + 12*CHl3[3, 3] + 36*CHq3[1, 1] + 
            36*CHq3[2, 2] + 36*CHq3[3, 3]) + 3*MW2*MZ2*
           (MZ2*(18*CHl1[2, 2] - 3*CHl3[1, 1] + 25*CHl3[2, 2]) + 
            9*MT2*(-3*CHl3[1, 1] + CHl3[2, 2] + 2*CHq3[3, 3])))))/
      (1728*MW*(MH2 - 4*MW2)*Pi^3))/VMU^2)*Class[7] + 
 Class[8]*
  (((MW*MW2)/(12*Pi) + 
     ((CW2*(-9*MH2^2*MW2*MZ2 - 8*MW2*(9*MW2*(3*MT2 - 2*MZ2)*MZ2 - 36*MZ2^3 + 
            MW2^2*MZ2*(433 - 48*Pi^2) + 48*MW2^3*(-4 + Pi^2)) + 
          MH2*(18*MW2*(3*MT2 - 2*MZ2)*MZ2 - 72*MZ2^3 + MW2^2*MZ2*
             (884 - 96*Pi^2) + 96*MW2^3*(-4 + Pi^2))))/(1728*MW*(MH2 - 4*MW2)*
         Pi^3) - (MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 
          8*MW2^4)*B0i[bb0, 0, 0, MH2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
       (MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(16*Pi^3) - 
       (MW2*(MH2*MW2*(-120*MW2^4 - 352*MW2^3*MZ2 + 382*MW2^2*MZ2^2 + 
            105*MW2*MZ2^3 - 60*MZ2^4) + 4*MW2^2*(24*MW2^4 + 65*MW2^3*MZ2 - 
            71*MW2^2*MZ2^2 - 21*MW2*MZ2^3 + 12*MZ2^4) + 
          MH2^2*(24*MW2^4 + 62*MW2^3*MZ2 - 68*MW2^2*MZ2^2 - 21*MW2*MZ2^3 + 
            12*MZ2^4) - 3*MH2^3*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
        (288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
       (MW*(20*MW2^4 + 2*MW2^3*MZ2 - 44*MW2^2*MZ2^2 + 22*MW2*MZ2^3 - 3*MZ2^4)*
         B0i[bb0, 0, 0, MZ2])/(96*MZ2^2*Pi^3*SW2) - 
       (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(16*Pi^3) + 
       (MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
         B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^3) + 
       (MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(96*MZ2*Pi^3) + 
       (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
        (6*MZ2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 
          0, MZ2])/(24*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/144*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*Cll[1, 1, 2, 2] + 
         2*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] + 3*(Clq3[2, 2, 1, 1] + 
             Clq3[2, 2, 2, 2]))))/Pi^3 + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3) + 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*(-2*MT2*Clq3[2, 2, 3, 3] + 
        MW2*(-3*Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3])))/(96*Pi^3) + 
     (MW*MW2*(-90*MW2*Cll[1, 1, 2, 2] + 9*MT2*(3*Clq3[1, 1, 3, 3] - 
          5*Clq3[2, 2, 3, 3]) + 8*MW2*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] - 
          6*Clq3[2, 2, 1, 1] - 6*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3])))/
      (1728*Pi^3))/VMU^2) + 
 (Class[6]*(-1/8*(MT*MW2^2*CuW[3, 3])/(Sqrt[2]*Pi^3) - 
    (MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3) + 
    (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamWmunu_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(-6*MH2^2*MW2*MZ2 + MH2*(12*MT2*MW2*(8*MW2 - 5*MZ2) - 1395*MW2*MZ2^2 + 
        249*MZ2^3 + 4*MW2^2*MZ2*(701 - 16*Pi^2) + 4*MW2^3*(-349 + 16*Pi^2)) - 
      4*MW2*(12*MT2*MW2*(8*MW2 - 5*MZ2) - 1395*MW2*MZ2^2 + 249*MZ2^3 - 
        8*MW2^2*MZ2*(-349 + 8*Pi^2) + 4*MW2^3*(-349 + 16*Pi^2))))/
    (2304*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
      MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
     B0i[bb0, 0, 0, MH2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
   (MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
    (192*MZ2*Pi^3) - 
   (MW*(MH2^2*(24*MW2^5 - 16*MW2^4*MZ2 + 5*MW2^3*MZ2^2 + 16*MW2^2*MZ2^3 - 
        31*MW2*MZ2^4 + 8*MZ2^5) + 4*MW2^2*(24*MW2^5 - 16*MW2^4*MZ2 + 
        2*MW2^3*MZ2^2 + 19*MW2^2*MZ2^3 - 31*MW2*MZ2^4 + 8*MZ2^5) - 
      MH2*MW2*(120*MW2^5 - 80*MW2^4*MZ2 + 32*MW2^3*MZ2^2 + 73*MW2^2*MZ2^3 - 
        155*MW2*MZ2^4 + 40*MZ2^5) - MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(52*MW2^4 + 2*MW2^3*MZ2 + MW2^2*(MH2 - 102*MZ2)*MZ2 - 7*MZ2^4 + 
      MW2*MZ2^2*(-MH2 + 49*MZ2))*B0i[bb0, 0, 0, MZ2])/(384*MZ2^2*Pi^3*SW2) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (384*Pi^3) + (CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3) - 
   (MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(384*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (16*MZ2^2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3) - 
   (MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3) + 
   (MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MZ2])/(16*Pi^3))/VMU^4 + 
 ((-1/192*(CWw*MW2^2*(25*MW2 + 3*MZ2))/Pi^3 + 
    (CWw*MW2^3*(3*MW2 - 2*MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^3) + 
    (CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (3*CWw*MW2^2*(-2*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (32*MZ2*Pi^3) + (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
    (3*CWw*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3))*Class[1])/
  VMU^3 + (-1/16*(CHD*MW*MW2)/Pi + 
   (-1/9216*(MW2*(16*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(3*MH2^2 + 4*MW2*(9*MW2 - 4*MZ2) + 
           MH2*(-15*MW2 + 4*MZ2)) + CHD*(12*MH2^4*(MT2 - MW2)*MW2*MZ2*
            (4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 16*MW2^3*
            (-96*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*
                MZ2^3) + MW2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*MZ2^3*
                (57157 - 320*Pi^2) - 36*MW2^4*MZ2*(-2517 + 80*Pi^2) + 16*
                MW2^5*(-1757 + 80*Pi^2) + 8*MW2^3*MZ2^2*(-13337 + 
                 240*Pi^2)) + MT2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 36*MW2^4*
                MZ2*(-2573 + 80*Pi^2) - 16*MW2^5*(-1877 + 80*Pi^2) - 8*MW2^3*
                MZ2^2*(-13337 + 240*Pi^2) + MW2^2*MZ2^3*(-57061 + 
                 320*Pi^2))) + MH2^3*(96*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 
               15*MW2*MZ2^2 - 2*MZ2^3) + MW2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 
               60*MW2^4*MZ2*(-1495 + 48*Pi^2) - 16*MW2^5*(-1757 + 80*Pi^2) + 
               MW2^2*MZ2^3*(-56929 + 320*Pi^2) - 4*MW2^3*MZ2^2*(-26389 + 
                 480*Pi^2)) + MT2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*
                MZ2^3*(56833 - 320*Pi^2) + 12*MW2^4*MZ2*(7643 - 240*Pi^2) + 
               16*MW2^5*(-1877 + 80*Pi^2) + 4*MW2^3*MZ2^2*(-26389 + 
                 480*Pi^2))) + 24*MH2*MW2^2*(96*MT2^2*MW2*(20*MW2^3 - 33*
                MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*MZ2^3) + 
             MT2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*MZ2^3*(56999 - 
                 320*Pi^2) + 20*MW2^4*MZ2*(4619 - 144*Pi^2) + 16*MW2^5*
                (-1877 + 80*Pi^2) + 6*MW2^3*MZ2^2*(-17731 + 320*Pi^2)) + 
             MW2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 5*MW2^2*MZ2^3*(-11419 + 
                 64*Pi^2) - 16*MW2^5*(-1757 + 80*Pi^2) - 6*MW2^3*MZ2^2*
                (-17731 + 320*Pi^2) + 4*MW2^4*MZ2*(-22591 + 720*Pi^2))) + 
           3*MH2^2*MW2*(-288*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*
                MZ2^2 - 2*MZ2^3) + MW2*(-43842*MW2*MZ2^4 + 4311*MZ2^5 + 4*
                MW2^4*MZ2*(67607 - 2160*Pi^2) + MW2^2*MZ2^3*(171119 - 
                 960*Pi^2) + 48*MW2^5*(-1757 + 80*Pi^2) + 8*MW2^3*MZ2^2*
                (-39791 + 720*Pi^2)) + MT2*(43842*MW2*MZ2^4 - 4311*MZ2^5 - 48*
                MW2^5*(-1877 + 80*Pi^2) - 8*MW2^3*MZ2^2*(-39791 + 720*Pi^2) + 
               MW2^2*MZ2^3*(-170831 + 960*Pi^2) + 4*MW2^4*MZ2*(-69119 + 
                 2160*Pi^2))))))/(MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*
        (4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
     (MW*(-8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-64*MH2*MW2^3*MZ2 + 
          16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - MH2^3*MW2*(5*MW2 + 9*MZ2) + 
          2*MH2^2*MW2^2*(2*MW2 + 19*MZ2)) + CHD*(-1216*MH2*MW2^5*MZ2 + 
          448*MW2^6*MZ2 + MH2^6*(MW2 + MZ2) - 2*MH2^5*MW2*(5*MW2 + 2*MZ2) + 
          MH2^4*MW2^2*(33*MW2 + 29*MZ2) + 16*MH2^2*MW2^4*(MW2 + 74*MZ2) - 
          2*MH2^3*MW2^3*(20*MW2 + 167*MZ2)))*B0i[bb0, 0, 0, MH2])/
      (1536*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (CHD*MT2*MW*(MT2*MW2*(40*MW2 - 19*MZ2) + 3*MT2^2*MZ2 + 
        40*MW2^2*(-MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(768*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(8*CHbox*MW2*(MH2^5 - 10*MH2^4*MW2 + 47*MH2^3*MW2^2 - 
          142*MH2^2*MW2^3 + 232*MH2*MW2^4 - 128*MW2^5)*(4*MW2 - MZ2)*MZ2^4*
         SW2^2 + CHD*(-(MH2^4*(864*MW2^7 - 1400*MW2^6*MZ2 + 344*MW2^5*MZ2^2 + 
             326*MW2^4*MZ2^3 - 603*MW2^3*MZ2^4 + 556*MW2^2*MZ2^5 - 
             131*MW2*MZ2^6 + 8*MZ2^7)) - 16*MW2^4*(864*MW2^7 - 
            1400*MW2^6*MZ2 + 272*MW2^5*MZ2^2 + 488*MW2^4*MZ2^3 - 
            711*MW2^3*MZ2^4 + 574*MW2^2*MZ2^5 - 131*MW2*MZ2^6 + 8*MZ2^7) + 
          8*MH2*MW2^3*(4320*MW2^7 - 7000*MW2^6*MZ2 + 1452*MW2^5*MZ2^2 + 
            2233*MW2^4*MZ2^3 - 3417*MW2^3*MZ2^4 + 2847*MW2^2*MZ2^5 - 
            655*MW2*MZ2^6 + 40*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
            14000*MW2^6*MZ2 + 3468*MW2^5*MZ2^2 + 3197*MW2^4*MZ2^3 - 
            5988*MW2^3*MZ2^4 + 5553*MW2^2*MZ2^5 - 1310*MW2*MZ2^6 + 
            80*MZ2^7) - MH2^2*MW2^2*(28512*MW2^7 - 46200*MW2^6*MZ2 + 
            10816*MW2^5*MZ2^2 + 11964*MW2^4*MZ2^3 - 20703*MW2^3*MZ2^4 + 
            18482*MW2^2*MZ2^5 - 4323*MW2*MZ2^6 + 264*MZ2^7) - 
          MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2))*B0i[bb0, 0, 0, MW2])/
      (1536*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*
       SW2^2) + (MW*(8*CHbox*MW2*(MH2 - 2*MZ2) + 
        (CHD*(-1104*MW2^6 + 2092*MW2^5*MZ2 + MW2^3*(9*MH2 - 1028*MZ2)*MZ2^2 + 
           MW2*(MH2 - 118*MZ2)*MZ2^4 + 11*MZ2^6 - 2*MW2^4*MZ2*
            (2*MH2 + 253*MZ2) + MW2^2*MZ2^3*(-6*MH2 + 617*MZ2)))/
         ((4*MW2 - MZ2)*MZ2^3*SW2^2))*B0i[bb0, 0, 0, MZ2])/(1536*Pi^3) - 
     (CHD*MW*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (256*(MT2 - MW2)*Pi^3) + (MW*(MH2 - 2*MW2)^2*
       (8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2) - 
        CHD*(MH2^2 - 14*MH2*MW2 + 48*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (1536*(MH2 - 4*MW2)^2*Pi^3) + 
     (CHD*MW*(64*MW2^4 + 136*MW2^3*MZ2 - 36*MW2^2*MZ2^2 - 2*MW2*MZ2^3 - 
        3*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox - CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(1536*Pi^3) + 
     (5*CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3) + 
     (CHD*MW*MW2*(216*MW2^3 + 396*MW2^2*MZ2 + 142*MW2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(1536*MZ2^2*Pi^3) - 
     (CHD*MW*MW2^3*(5*MW2 + 6*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (48*MZ2*Pi^3) - (CHD*MW*MW2^3*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2^2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(10*MW2^2 - 3*MW2*MZ2 - MZ2^2)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*Pi^3) + 
     (CHD*CW2*MW*(-9*MW2^3 - 5*MW2^2*MZ2 + 9*MW2*MZ2^2 + 5*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3) + 
     (5*CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(64*Pi^3))/VMU^2)*Class[3] + 
 (-1/8*(CHWB*MW2*MZ*SW)/Pi + 
   (-1/4608*(-192*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(6*MH2^4*(MT2 - MW2)*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (5*MW2 + MZ2*(-5 + SW2)) + MH2^3*(-4*MT2^2*MW2*
             (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 19*MZ2^2*(1 + 3*SW2) - 
              MW2*MZ2*(107 + 48*SW2)) + MT2*(4528*MW2^6 + 642*MZ2^6*SW2 - 
              MW2*MZ2^5*(1031 + 6210*SW2) + 4*MW2^5*MZ2*(-4457 + 
                8*(-433 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(4048 - 
                5*(-2533 + 32*Pi^2)*SW2) + 2*MW2^4*MZ2^2*(14053 - 
                32*(-731 + 35*Pi^2)*SW2) + MW2^3*MZ2^3*(-21871 + 
                14*(-3779 + 128*Pi^2)*SW2)) + MW2*(-3120*MW2^6 - 
              642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + MW2^3*MZ2^3*(
                21063 + (53014 - 1792*Pi^2)*SW2) + 4*MW2^5*MZ2*(3589 - 
                8*(-409 + 24*Pi^2)*SW2) + 10*MW2^2*MZ2^4*(-802 + 
                (-2539 + 32*Pi^2)*SW2) + 2*MW2^4*MZ2^2*(-12655 + 
                8*(-2879 + 140*Pi^2)*SW2))) + 16*MW2^3*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              MW2^3*MZ2^3*(20683 + (53296 - 1792*Pi^2)*SW2) + 
              2*MW2^2*MZ2^4*(-3949 + 32*(-397 + 5*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4259 - 8*(-433 + 24*Pi^2)*SW2) + 4*MW2^4*MZ2^2*(
                -6581 + 14*(-841 + 40*Pi^2)*SW2)) + 
            MW2*(3120*MW2^6 + 642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 
              4*MW2^5*MZ2*(-3391 + 8*(-409 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(
                3911 - 2*(-6367 + 80*Pi^2)*SW2) - 8*MW2^4*MZ2^2*(-2941 + 
                (-5797 + 280*Pi^2)*SW2) + MW2^3*MZ2^3*(-19875 + 
                4*(-13351 + 448*Pi^2)*SW2))) + 9*MH2^2*MW2*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              2*MW2^2*MZ2^4*(-3969 + 40*(-317 + 4*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4299 - 8*(-433 + 24*Pi^2)*SW2) + MW2^3*MZ2^3*(
                20923 - 64*(-829 + 28*Pi^2)*SW2) + 4*MW2^4*MZ2^2*(-6671 + 
                2*(-5863 + 280*Pi^2)*SW2)) + MW2*(3120*MW2^6 + 
              642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 2*MW2^2*MZ2^4*(
                3931 + (12710 - 160*Pi^2)*SW2) + 4*MW2^5*MZ2*(-3431 + 
                8*(-409 + 24*Pi^2)*SW2) - 8*MW2^4*MZ2^2*(-2986 + 
                (-5773 + 280*Pi^2)*SW2) + MW2^3*MZ2^3*(-20115 + 
                4*(-13291 + 448*Pi^2)*SW2))) - 24*MH2*MW2^2*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              MW2^3*MZ2^3*(20731 + (53086 - 1792*Pi^2)*SW2) + 
              4*MW2^4*MZ2^2*(-6599 + 28*(-419 + 20*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4267 - 8*(-433 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(
                -3953 + (-12683 + 160*Pi^2)*SW2)) + 
            MW2*(3120*MW2^6 + 642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 
              2*MW2^2*MZ2^4*(3915 + (12713 - 160*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(-3399 + 8*(-409 + 24*Pi^2)*SW2) + 16*MW2^4*MZ2^2*(
                1475 - 4*(-722 + 35*Pi^2)*SW2) + MW2^3*MZ2^3*(-19923 + 
                2*(-26597 + 896*Pi^2)*SW2)))))/((MH2 - 4*MW2)^2*(MH2 - MW2)*
        (-MT2 + MW2)*MZ*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW*SW2) - 
     ((8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ2*SW*
         (CHW*(-16*MW2^2*MZ2 - MH2^2*(3*MW2 + 5*MZ2) + 4*MH2*MW2*
             (3*MW2 + 5*MZ2)) - 3*CHB*MH2*(MH2 - 4*MW2)*MZ2*SW2) + 
        CHWB*MZ*(MH2^4*MW2^2*(-207*MW2^2 + 25*MZ2^2*(3 - 2*SW2) - 
            66*MW2*MZ2*(-2 + SW2)) - 320*MW2^6*MZ2^2*SW2 + 
          MH2^6*(MW2^2 + 2*CW2*MW2*MZ2 + MZ2^2*(-3 + 4*SW2)) + 
          2*MH2^5*MW2*(7*MW2^2 + 6*MZ2^2*(1 - 2*SW2) + 
            MW2*MZ2*(-13 + 10*SW2)) + 32*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-15 + 38*SW2)) + 2*MH2^3*MW2^3*(376*MW2^2 + 
            10*MW2*MZ2*(-13 + 4*SW2) + 3*MZ2^2*(-82 + 107*SW2)) - 
          8*MH2^2*MW2^4*(118*MW2^2 + MW2*MZ2*(-7 + 4*SW2) + 
            MZ2^2*(-111 + 197*SW2))))*B0i[bb0, 0, 0, MH2])/
      (768*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2^2*Pi^3*SW) + 
     (CHWB*MT2*(9*MT2^2*MZ2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        2*MW2^2*(44*MW2^2 - MW2*MZ2*(67 + 24*SW2) + MZ2^2*(23 + 51*SW2)) + 
        MT2*MW2*(-88*MW2^2 + MW2*MZ2*(107 + 48*SW2) - MZ2^2*(19 + 66*SW2)))*
       B0i[bb0, 0, 0, MT2])/(1152*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-16*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + 
             MZ2*(-3 + 4*SW2)) + 16*MW2^4*(672*MW2^8 + MW2^3*MZ2^5*
              (2125 - 706*SW2) + 12*MW2^5*MZ2^3*(423 - 112*SW2) + 
             MW2*MZ2^7*(63 - 52*SW2) + 8*MZ2^8*SW2 - 8*MW2^7*MZ2*
              (133 + 24*SW2) + 16*MW2^6*MZ2^2*(-106 + 41*SW2) + 
             3*MW2^2*MZ2^6*(-189 + 50*SW2) + MW2^4*MZ2^4*(-4609 + 1516*
                SW2)) + MH2^4*(672*MW2^8 + MW2^3*MZ2^5*(2377 - 1054*SW2) + 
             MW2*MZ2^7*(63 - 52*SW2) + 8*MZ2^8*SW2 - 8*MW2^7*MZ2*
              (133 + 24*SW2) + 16*MW2^6*MZ2^2*(-115 + 41*SW2) - 
             8*MW2^5*MZ2^3*(-693 + 197*SW2) + MW2^2*MZ2^6*(-603 + 208*SW2) + 
             MW2^4*MZ2^4*(-5149 + 2038*SW2)) - 8*MH2*MW2^3*
            (3360*MW2^8 + MW2^3*MZ2^5*(10877 - 3752*SW2) + 4*MW2^5*MZ2^3*
              (6462 - 1717*SW2) + 40*MZ2^8*SW2 - 40*MW2^7*MZ2*
              (133 + 24*SW2) - 5*MW2*MZ2^7*(-63 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-539 + 205*SW2) + MW2^2*MZ2^6*(-2871 + 787*
                SW2) + MW2^4*MZ2^4*(-23585 + 7913*SW2)) + 
           MH2^3*MW2*(-6720*MW2^8 + MW2^2*MZ2^6*(5859 - 1810*SW2) + 
             4*MW2^6*MZ2^2*(4429 - 1640*SW2) - 80*MZ2^8*SW2 + 
             80*MW2^7*MZ2*(133 + 24*SW2) + 10*MW2*MZ2^7*(-63 + 52*SW2) - 
             25*MW2^4*MZ2^4*(-1957 + 718*SW2) + MW2^3*MZ2^5*(-22573 + 8920*
                SW2) + MW2^5*MZ2^3*(-53217 + 14680*SW2)) + 
           3*MH2^2*MW2^2*(7392*MW2^8 + MW2^3*MZ2^5*(24411 - 9086*SW2) + 
             11*MW2*MZ2^7*(63 - 52*SW2) + 88*MZ2^8*SW2 - 88*MW2^7*MZ2*
              (133 + 24*SW2) + 5*MW2^2*MZ2^6*(-1277 + 374*SW2) + 
             16*MW2^6*MZ2^2*(-1203 + 451*SW2) - 16*MW2^5*MZ2^3*
              (-3610 + 979*SW2) + MW2^4*MZ2^4*(-52919 + 18656*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(768*(MH2 - 4*MW2)^2*Pi^3) + 
     ((72*MW*MW2*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
        (CHWB*(1008*MW2^7 - 3*MZ2^7*(3 + 4*SW2) - 4*MW2^6*MZ2*
            (289 + 336*SW2) + MW2^4*MZ2^2*(-3*MH2*(13 + 8*SW2) + 
             2*MZ2*(6121 + 174*SW2)) + MW2*MZ2^5*(MH2*(3 + 6*SW2) + 
             MZ2*(-443 + 264*SW2)) - MW2^2*MZ2^4*(3*MH2*(7 + 12*SW2) + 
             MZ2*(-3883 + 558*SW2)) + MW2^3*MZ2^3*(9*MH2*(5 + 6*SW2) - 
             MZ2*(10607 + 678*SW2)) + 2*MW2^5*MZ2*(6*MH2 + 
             MZ2*(-2459 + 936*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(2304*Pi^3) - 
     (CHWB*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ*SW*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3) + 
     ((-16*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3) + 
        CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ*SW)*
       B0i[bb0, MW2, MH2, MW2])/(768*(MH2 - 4*MW2)^2*Pi^3) - 
     (CHWB*MZ2*(-56*MW2^3 - 4*MW2^2*MZ2 + 14*MW2*MZ2^2 + MZ2^3)*SW*
       B0i[bb0, MW2, MW2, MZ2])/(768*MZ*(4*MW2 - MZ2)*Pi^3) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
        CHWB*MZ*(8*MH2*(3*MW2^2 - 2*MW2*MZ2 - CW2*MZ2^2) - 3*MH2^2*MZ2*SW2 + 
          12*MZ2*(-4*MW2^2 + 3*MW2*MZ2 + MZ2^2 - 2*MZ2^2*SW2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(44*MW2^2 + MZ2^2*(23 + 6*SW2) - 
          MW2*MZ2*(67 + 24*SW2)) + MT2*(88*MW2^2 - MW2*MZ2*(161 + 48*SW2) + 
          MZ2^2*(73 + 66*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (1152*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (14*MW2^2 - MZ2^2*(3 + 2*SW2) - MW2*MZ2*(11 + 4*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(768*MZ2^3*Pi^3*SW) - 
     (CHWB*MW2^3*(3*MW2 + 4*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (24*MZ*Pi^3) - (CHWB*MW2^3*MZ*SW2*(7*MW2^2 - 2*MW2*MZ2*(-3 + SW2) - 
        2*MZ2^2*(5 + 2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (32*MZ2^2*Pi^3*SW) - (CHWB*MZ*(MW2 + MZ2)*(6*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3) + 
     (CHWB*MW2*MZ*(MW2^2 - MZ2^2)*(7*MW2^2 - 2*MZ2^2*(1 + SW2) - 
        MW2*MZ2*(3 + 2*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (64*MZ2^2*Pi^3*SW) - (CHWB*MZ*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
        3*MZ2^3)*(MW2 - 2*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (32*MZ2*Pi^3*SW))/VMU^2)*Class[4] + 
 ((MW*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 6*MZ2*SW2*CHl1[Leff, Leff] - 
      4*MW2*CHl3[1, 1] + 4*MW2*CHl3[2, 2] + 6*MW2*CHl3[Leff, Leff] - 
      6*MZ2*CHl3[Leff, Leff]))/(48*Pi) + 
   ((MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
        8*MW2*CHl3[1, 1] + 2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/
      (1536*MZ2*Pi^3) - (MW*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((14*MW2^2 - MW2*MZ2 - 3*MZ2^2)*CHe[Leff, Leff] + 
        (-10*MW2^2 + 12*MW2*MZ2 + 6*MZ2^2)*CHl1[Leff, Leff] + 
        8*MW2^2*CHl3[1, 1] + 8*MW2*MZ2*CHl3[1, 1] - 
        26*MW2^2*CHl3[Leff, Leff] - 4*MW2*MZ2*CHl3[Leff, Leff] + 
        6*MZ2^2*CHl3[Leff, Leff]))/(128*MZ2*Pi^3) + 
     (MW*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((18*MW2^2 + 19*MW2*MZ2 - 14*MZ2^2)*CHe[Leff, Leff] - 
        2*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*CHl1[Leff, Leff] + 
        8*MW2^2*CHl3[1, 1] + 16*MW2*MZ2*CHl3[1, 1] - 
        26*MW2^2*CHl3[Leff, Leff] - 26*MW2*MZ2*CHl3[Leff, Leff] + 
        28*MZ2^2*CHl3[Leff, Leff]))/(64*MZ2*Pi^3) + 
     (MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*((14*MW2 - MZ2)*CHe[Leff, Leff] + 
        2*(-7*MW2 + MZ2)*CHl1[Leff, Leff] + 8*MW2*CHl3[1, 1] + 
        2*(-7*MW2 + MZ2)*CHl3[Leff, Leff]))/(64*MW2*Pi^3) + 
     (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       ((-14*MW2^2 - 13*MW2*MZ2 + 10*MZ2^2)*CHe[Leff, Leff] + 
        2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl1[Leff, Leff] - 
        4*(MW2 + 2*MZ2)*(2*MW2*CHl3[1, 1] - MZ2*CHl3[2, 2]) + 
        2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl3[Leff, Leff]))/(48*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((20*MW2^3 - 12*MW2^2*MZ2 + 3*MW2*MZ2^2 - MZ2^3)*CHe[Leff, Leff] + 
        2*(-10*MW2^3 + 11*MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*CHl1[Leff, Leff] + 
        8*MW2*(MW2 + MZ2)*(-(MZ2*(CHl1[2, 2] + CHl3[1, 1])) + 
          MW2*(CHl1[2, 2] + 2*CHl3[1, 1] - CHl3[2, 2])) + 
        2*(-10*MW2^3 + 11*MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*CHl3[Leff, Leff]))/
      (192*MW2*Pi^3) + (MW*B0i[bb0, MZ2, MW2, MW2]*
       ((432*MW2^4 + 576*MW2^3*MZ2 - 112*MW2^2*MZ2^2 - 132*MW2*MZ2^3 - 
          5*MZ2^4)*CHe[Leff, Leff] + 2*(-216*MW2^4 - 180*MW2^3*MZ2 + 
          254*MW2^2*MZ2^2 + 137*MW2*MZ2^3 + 5*MZ2^4)*CHl1[Leff, Leff] + 
        8*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*CHl3[1, 1] + 
        2*(-312*MW2^4 - 196*MW2^3*MZ2 + 438*MW2^2*MZ2^2 + 69*MW2*MZ2^3 + 
          MZ2^4)*CHl3[Leff, Leff]))/(1536*MZ2^2*Pi^3) + 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(3*(256*MW2^5 + 688*MW2^4*MZ2 - 
          784*MW2^3*MZ2^2 + 208*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + MZ2^5)*
         CHe[Leff, Leff] - 6*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 
          198*MW2^2*MZ2^3 - 11*MW2*MZ2^4 + MZ2^5)*CHl1[Leff, Leff] + 
        8*MW2*(4*MW2 - MZ2)*(24*MW2^3*CHl3[1, 1] + 12*MW2^2*MZ2*
           (9*CHl3[1, 1] - 2*CHl3[2, 2]) - MZ2^3*(3*CHl3[1, 1] + 
            2*CHl3[2, 2]) - 10*MW2*MZ2^2*(3*CHl3[1, 1] + 4*CHl3[2, 2])) - 
        6*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 198*MW2^2*MZ2^3 - 
          11*MW2*MZ2^4 + MZ2^5)*CHl3[Leff, Leff]))/(4608*MW2*(4*MW2 - MZ2)*
       MZ2*Pi^3) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (3*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*(2*MW2 - MZ2)*
         CHe[Leff, Leff] + 6*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW2*CHl1[Leff, Leff] - 8*(MH2 - 4*MW2)*MW2*
         (MH2^3*(3*CHl3[1, 1] + 2*CHl3[2, 2]) - 24*MW2^3*(CHl3[1, 1] + 
            4*CHl3[2, 2]) - 2*MH2^2*MW2*(9*CHl3[1, 1] + 8*CHl3[2, 2]) + 
          4*MH2*MW2^2*(9*CHl3[1, 1] + 14*CHl3[2, 2])) + 
        6*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ2*SW2*
         CHl3[Leff, Leff]))/(4608*(MH2 - 4*MW2)^2*MW2*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(3*(-928*MH2*MW2^5*(2*MW2 - MZ2)*MZ2 + 
          320*MW2^6*(2*MW2 - MZ2)*MZ2 + 10*MH2^5*MW2^2*(-2*MW2 + MZ2) - 
          2*MH2^3*MW2^3*(40*MW2^2 + 526*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(66*MW2^2 + 157*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(2*MW2^2 + 145*MW2*MZ2 - 73*MZ2^2) + 
          MH2^6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2))*CHe[Leff, Leff] - 
        6*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl1[Leff, Leff] + 
        8*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(48*MW2^4*MZ2*CHl3[1, 1] - 
          96*MH2*MW2^3*MZ2*(2*CHl3[1, 1] + CHl3[2, 2]) + 
          MH2^4*(3*MW2*CHl3[1, 1] + 3*MZ2*CHl3[1, 1] + 2*MZ2*CHl3[2, 2]) - 
          MH2^3*MW2*(15*MW2*CHl3[1, 1] + 27*MZ2*CHl3[1, 1] + 
            16*MZ2*CHl3[2, 2]) + 2*MH2^2*MW2^2*(6*MW2*CHl3[1, 1] + 
            57*MZ2*CHl3[1, 1] + 28*MZ2*CHl3[2, 2])) - 
        6*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl3[Leff, Leff]))/
      (4608*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MW2*MZ2*Pi^3) + 
     (B0i[bb0, 0, 0, MW2]*(3*(2*MW2 - MZ2)*
         (-3*MH2^2*MW2^2*(9504*MW2^7 - 17160*MW2^6*MZ2 + 9000*MW2^5*MZ2^2 - 
            1792*MW2^4*MZ2^3 - 3275*MW2^3*MZ2^4 + 3690*MW2^2*MZ2^5 - 
            275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
            15600*MW2^6*MZ2 + 8404*MW2^5*MZ2^2 - 2129*MW2^4*MZ2^3 - 
            2644*MW2^3*MZ2^4 + 3299*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 80*MZ2^7) + 
          8*MH2*MW2^3*(4320*MW2^7 - 7800*MW2^6*MZ2 + 3964*MW2^5*MZ2^2 - 
            529*MW2^4*MZ2^3 - 1679*MW2^3*MZ2^4 + 1709*MW2^2*MZ2^5 - 
            125*MW2*MZ2^6 - 40*MZ2^7) - 16*MW2^4*(864*MW2^7 - 
            1560*MW2^6*MZ2 + 792*MW2^5*MZ2^2 - 104*MW2^4*MZ2^3 - 
            337*MW2^3*MZ2^4 + 342*MW2^2*MZ2^5 - 25*MW2*MZ2^6 - 8*MZ2^7) + 
          MH2^4*(-864*MW2^7 + 1560*MW2^6*MZ2 - 880*MW2^5*MZ2^2 + 
            302*MW2^4*MZ2^3 + 205*MW2^3*MZ2^4 - 320*MW2^2*MZ2^5 + 
            25*MW2*MZ2^6 + 8*MZ2^7) + MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*
         CHe[Leff, Leff] + 2*MZ2*SW2*
         (3*(-3*MH2^2*MW2^2*(9504*MW2^7 - 16104*MW2^6*MZ2 + 8208*MW2^5*MZ2^
                2 - 3772*MW2^4*MZ2^3 - 1163*MW2^3*MZ2^4 + 3294*MW2^2*MZ2^5 - 
              275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
              14640*MW2^6*MZ2 + 7684*MW2^5*MZ2^2 - 3929*MW2^4*MZ2^3 - 
              724*MW2^3*MZ2^4 + 2939*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 
              80*MZ2^7) + 8*MH2*MW2^3*(4320*MW2^7 - 7320*MW2^6*MZ2 + 
              3604*MW2^5*MZ2^2 - 1429*MW2^4*MZ2^3 - 719*MW2^3*MZ2^4 + 
              1529*MW2^2*MZ2^5 - 125*MW2*MZ2^6 - 40*MZ2^7) - 
            16*MW2^4*(864*MW2^7 - 1464*MW2^6*MZ2 + 720*MW2^5*MZ2^2 - 
              284*MW2^4*MZ2^3 - 145*MW2^3*MZ2^4 + 306*MW2^2*MZ2^5 - 
              25*MW2*MZ2^6 - 8*MZ2^7) + MH2^4*(-864*MW2^7 + 1464*MW2^6*MZ2 - 
              808*MW2^5*MZ2^2 + 482*MW2^4*MZ2^3 + 13*MW2^3*MZ2^4 - 
              284*MW2^2*MZ2^5 + 25*MW2*MZ2^6 + 8*MZ2^7) + 
            MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*CHl1[Leff, Leff] + 
          3*(-3*MH2^2*MW2^2*(13728*MW2^7 - 24904*MW2^6*MZ2 + 6272*MW2^5*MZ2^
                2 + 11276*MW2^4*MZ2^3 - 11371*MW2^3*MZ2^4 + 4966*MW2^2*MZ2^
                5 - 275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(12480*MW2^7 - 
              22640*MW2^6*MZ2 + 5924*MW2^5*MZ2^2 + 9751*MW2^4*MZ2^3 - 
              10004*MW2^3*MZ2^4 + 4459*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 
              80*MZ2^7) + 8*MH2*MW2^3*(6240*MW2^7 - 11320*MW2^6*MZ2 + 
              2724*MW2^5*MZ2^2 + 5411*MW2^4*MZ2^3 - 5359*MW2^3*MZ2^4 + 
              2289*MW2^2*MZ2^5 - 125*MW2*MZ2^6 - 40*MZ2^7) - 
            16*MW2^4*(1248*MW2^7 - 2264*MW2^6*MZ2 + 544*MW2^5*MZ2^2 + 
              1084*MW2^4*MZ2^3 - 1073*MW2^3*MZ2^4 + 458*MW2^2*MZ2^5 - 
              25*MW2*MZ2^6 - 8*MZ2^7) + MH2^4*(-1248*MW2^7 + 2264*MW2^6*MZ2 - 
              632*MW2^5*MZ2^2 - 886*MW2^4*MZ2^3 + 941*MW2^3*MZ2^4 - 
              436*MW2^2*MZ2^5 + 25*MW2*MZ2^6 + 8*MZ2^7) + 
            MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*CHl3[Leff, Leff] + 
          4*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*
           (-(MH2^3*MW2*MZ2^3*SW2*(3*CHl3[1, 1] + 2*CHl3[2, 2])) + 
            MH2^2*(72*MW2^5*CHl3[1, 1] - 48*MW2^4*MZ2*CHl3[1, 1] + 
              24*MZ2^5*(CHl1[2, 2] + CHl3[1, 1]) + MW2*MZ2^4*(
                -12*CHl1[2, 2] - 93*CHl3[1, 1] + 22*CHl3[2, 2]) + 
              3*MW2^3*MZ2^2*(6*CHl1[1, 1] + 18*CHl1[2, 2] + 15*CHl3[1, 1] - 
                30*CHl3[2, 2] + 4*CHl3[3, 3] + 12*CHq3[1, 1] + 
                12*CHq3[2, 2]) - 2*MW2^2*MZ2^3*(9*CHl1[1, 1] + 
                33*CHl1[2, 2] - 9*CHl3[1, 1] - 43*CHl3[2, 2] + 6*CHl3[3, 3] + 
                18*CHq3[1, 1] + 18*CHq3[2, 2])) + 4*MW2^2*
             (72*MW2^5*CHl3[1, 1] - 48*MW2^4*MZ2*CHl3[1, 1] + 
              24*MZ2^5*(CHl1[2, 2] + CHl3[1, 1]) + MW2*MZ2^4*(
                -12*CHl1[2, 2] - 93*CHl3[1, 1] + 22*CHl3[2, 2]) + 
              2*MW2^3*MZ2^2*(9*CHl1[1, 1] + 27*CHl1[2, 2] + 18*CHl3[1, 1] - 
                49*CHl3[2, 2] + 6*CHl3[3, 3] + 18*CHq3[1, 1] + 
                18*CHq3[2, 2]) - MW2^2*MZ2^3*(18*CHl1[1, 1] + 66*CHl1[2, 2] - 
                27*CHl3[1, 1] - 94*CHl3[2, 2] + 12*CHl3[3, 3] + 
                36*CHq3[1, 1] + 36*CHq3[2, 2])) - MH2*MW2*
             (360*MW2^5*CHl3[1, 1] - 240*MW2^4*MZ2*CHl3[1, 1] + 
              120*MZ2^5*(CHl1[2, 2] + CHl3[1, 1]) - 5*MW2*MZ2^4*(
                12*CHl1[2, 2] + 93*CHl3[1, 1] - 22*CHl3[2, 2]) + 
              6*MW2^3*MZ2^2*(15*CHl1[1, 1] + 45*CHl1[2, 2] + 41*CHl3[1, 1] - 
                71*CHl3[2, 2] + 10*CHl3[3, 3] + 30*CHq3[1, 1] + 
                30*CHq3[2, 2]) - MW2^2*MZ2^3*(90*CHl1[1, 1] + 
                330*CHl1[2, 2] - 69*CHl3[1, 1] - 406*CHl3[2, 2] + 
                60*CHl3[3, 3] + 180*CHq3[1, 1] + 180*CHq3[2, 2]))))))/
      (4608*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*
       SW2^2) + (MW*B0i[bb0, MW2, 0, MT2]*
       (-((MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*(2*MW2 - MZ2)*CHe[Leff, Leff]) - 
        2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW2*CHl1[Leff, Leff] - 
        2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW2*CHl3[Leff, Leff] + 
        8*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*(CHl3[1, 1] - CHq3[3, 3])))/
      (256*(MT2 - MW2)*MW2*Pi^3) + (MW*B0i[bb0, 0, 0, MZ2]*
       (-3*(2*MW2 - MZ2)*(1328*MW2^6 - 2196*MW2^5*MZ2 + 
          2*MW2^4*(2*MH2 - 117*MZ2)*MZ2 + 3*MW2^2*(2*MH2 - 253*MZ2)*MZ2^3 + 
          7*MZ2^6 + MW2*MZ2^4*(-MH2 + 42*MZ2) + 3*MW2^3*MZ2^2*
           (-3*MH2 + 616*MZ2))*CHe[Leff, Leff] - 
        2*MZ2*SW2*(3*(1232*MW2^6 - 2124*MW2^5*MZ2 + 2*MW2^4*(2*MH2 - 27*MZ2)*
             MZ2 - 9*MW2^3*(MH2 - 184*MZ2)*MZ2^2 + 3*MW2^2*(2*MH2 - 241*MZ2)*
             MZ2^3 + 7*MZ2^6 + MW2*MZ2^4*(-MH2 + 42*MZ2))*CHl1[Leff, Leff] + 
          3*(1616*MW2^6 - 2412*MW2^5*MZ2 + 2*MW2^4*(2*MH2 - 387*MZ2)*MZ2 + 
            3*MW2^2*(2*MH2 - 289*MZ2)*MZ2^3 + 7*MZ2^6 + 
            MW2*MZ2^4*(-MH2 + 42*MZ2) + 3*MW2^3*MZ2^2*(-3*MH2 + 808*MZ2))*
           CHl3[Leff, Leff] - 4*MW2*(4*MW2 - MZ2)*(156*MW2^4*CHl3[1, 1] + 
            MZ2^4*(-24*CHl1[2, 2] - 21*CHl3[1, 1] + 2*CHl3[2, 2]) + 
            3*MW2^2*MZ2*(MH2*CHl3[1, 1] + 2*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 
                2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 
                5*CHl1[1, 1] + 13*CHl1[2, 2] + 2*CHl1[3, 3] - 54*CHl3[1, 1] - 
                11*CHl3[2, 2] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - CHq1[3, 3] - 
                CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])) - 
            6*MW2^3*MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + 4*CHl1[1, 1] + 10*CHl1[2, 2] + 
              CHl1[3, 3] - 3*CHl3[1, 1] - 4*CHl3[2, 2] + CHl3[3, 3] - 
              CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
              3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
            MW2*MZ2^2*(-3*MH2*CHl3[1, 1] + MZ2*(-6*CHd[1, 1] - 6*CHd[2, 2] - 
                6*CHd[3, 3] - 6*CHe[1, 1] - 6*CHe[2, 2] - 6*CHe[3, 3] - 
                6*CHl1[1, 1] + 6*CHl1[2, 2] - 6*CHl1[3, 3] + 153*CHl3[1, 1] + 
                22*CHl3[2, 2] + 6*CHl3[3, 3] + 6*CHq1[1, 1] + 6*CHq1[2, 2] + 
                12*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 
                12*CHq3[3, 3] + 12*CHu[1, 1] + 12*CHu[2, 2]))))))/
      (4608*MW2*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2^2) + 
     (MW*B0i[bb0, MZ2, MT2, MT2]*(-((2*MW2 - MZ2)*(40*MT2*MW2 - 33*MT2*MZ2 + 
           20*MW2*MZ2 - 3*MZ2^2)*CHe[Leff, Leff]) - 
        2*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 3*MZ2^2)*SW2*
         CHl1[Leff, Leff] - 2*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 
          3*MZ2^2)*SW2*CHl3[Leff, Leff] - 
        8*MW2*(4*MT2*MW2*(2*CHl3[1, 1] + CHq1[3, 3] - CHq3[3, 3] + 
            CHu[3, 3]) + 2*MW2*MZ2*(2*CHl3[1, 1] + CHq1[3, 3] - CHq3[3, 3] + 
            CHu[3, 3]) - MZ2^2*(CHl3[1, 1] - CHq1[3, 3] + CHq3[3, 3] + 
            2*CHu[3, 3]) + MT2*MZ2*(-11*CHl3[1, 1] - 7*CHq1[3, 3] + 
            7*CHq3[3, 3] + 5*CHu[3, 3]))))/(768*MZ2*Pi^3) + 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*((2*MW2 - MZ2)*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 
          3*MT2^2*MZ2 + 4*MW2^2*(-10*MW2 + 9*MZ2))*CHe[Leff, Leff] - 
        2*(-(MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
             4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl1[Leff, Leff]) - 
          MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
            4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl3[Leff, Leff] + 
          4*(MT2 - MW2)*MW2*(3*MT2*MZ2*(CHl3[1, 1] - CHq3[3, 3]) - 
            4*MW2^2*(2*CHl3[1, 1] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MW2*MZ2*(11*CHl3[1, 1] + 3*CHl3[2, 2] - 2*CHq1[3, 3] - 
              10*CHq3[3, 3] + 4*CHu[3, 3])))))/(768*(MT2 - MW2)*MW2*MZ2*
       Pi^3) - 
     (3*(2*MW2 - MZ2)*(-16*MW2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 
             25*MW2*MZ2^2 - 3*MZ2^3) + MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + 
             MW2^2*MZ2^3*(43741 - 320*Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) - 
             20*MW2^4*MZ2*(-5537 + 176*Pi^2) + 8*MW2^3*MZ2^2*(-13323 + 256*
                Pi^2)) + MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + 
             MW2^5*(39376 - 1792*Pi^2) + 5*MW2^2*MZ2^3*(-8777 + 64*Pi^2) - 
             8*MW2^3*MZ2^2*(-13353 + 256*Pi^2) + 4*MW2^4*MZ2*(-27229 + 880*
                Pi^2))) - 9*MH2^2*MW2*(48*MT2^2*MW2*(40*MW2^3 - 
             62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
           MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(43669 - 320*
                Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) + 16*MW2^3*MZ2^2*
              (-6639 + 128*Pi^2) - 4*MW2^4*MZ2*(-27613 + 880*Pi^2)) + 
           MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39376 - 1792*Pi^2) - 
             32*MW2^3*MZ2^2*(-3327 + 64*Pi^2) + MW2^2*MZ2^3*(-43813 + 320*
                Pi^2) + 4*MW2^4*MZ2*(-27157 + 880*Pi^2))) + 
         MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
             3*MZ2^3) + MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 - 5*MW2^2*MZ2^3*
              (-8729 + 64*Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) + 
             8*MW2^3*MZ2^2*(-13263 + 256*Pi^2) - 4*MW2^4*MZ2*(-27589 + 880*
                Pi^2)) + MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + 
             MW2^5*(39376 - 1792*Pi^2) - 8*MW2^3*MZ2^2*(-13293 + 256*Pi^2) + 
             MW2^2*MZ2^3*(-43789 + 320*Pi^2) + 4*MW2^4*MZ2*(-27133 + 880*
                Pi^2))) + 24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 
             62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
           MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39376 - 1792*Pi^2) + 
             2*MW2^3*MZ2^2*(53287 - 1024*Pi^2) + 5*MW2^2*MZ2^3*
              (-8767 + 64*Pi^2) + 4*MW2^4*MZ2*(-27179 + 880*Pi^2)) + 
           MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(43691 - 320*
                Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) - 20*MW2^4*MZ2*
              (-5527 + 176*Pi^2) + 2*MW2^3*MZ2^2*(-53167 + 1024*Pi^2))))*
        CHe[Leff, Leff] + 2*MZ2*SW2*
        (3*(9*MH2^2*MW2*(-48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MT2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (41872 - 1792*Pi^2) + 4*MW2^3*MZ2^2*(21525 - 512*Pi^2) + 20*
                MW2^4*MZ2*(-5033 + 176*Pi^2) + MW2^2*MZ2^3*(-32131 + 
                 320*Pi^2)) + MW2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24709 - 880*Pi^2) - 5*MW2^2*MZ2^3*(-6455 + 64*Pi^2) + 16*
                MW2^5*(-2497 + 112*Pi^2) + 4*MW2^3*MZ2^2*(-21585 + 
                 512*Pi^2))) + 16*MW2^3*(-48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*
                MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + MW2*(-5380*MW2*MZ2^4 + 345*
                MZ2^5 + 4*MW2^4*MZ2*(24781 - 880*Pi^2) + MW2^2*MZ2^3*
                (32347 - 320*Pi^2) + 16*MW2^5*(-2497 + 112*Pi^2) + 4*MW2^3*
                MZ2^2*(-21675 + 512*Pi^2)) + MT2*(5380*MW2*MZ2^4 - 345*
                MZ2^5 + MW2^5*(41872 - 1792*Pi^2) + 4*MW2^3*MZ2^2*
                (21615 - 512*Pi^2) + MW2^2*MZ2^3*(-32203 + 320*Pi^2) + 4*
                MW2^4*MZ2*(-25237 + 880*Pi^2))) + 
           MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (39952 - 1792*Pi^2) + 4*MW2^3*MZ2^2*(21555 - 512*Pi^2) + 20*
                MW2^4*MZ2*(-4937 + 176*Pi^2) + MW2^2*MZ2^3*(-32251 + 
                 320*Pi^2)) + MT2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*
                (32107 - 320*Pi^2) + 16*MW2^5*(-2617 + 112*Pi^2) + 4*MW2^3*
                MZ2^2*(-21495 + 512*Pi^2) - 4*MW2^4*MZ2*(-25141 + 
                 880*Pi^2))) + 24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39952 - 1792*Pi^2) + 2*
                MW2^3*MZ2^2*(43225 - 1024*Pi^2) + MW2^2*MZ2^3*(-32297 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24731 + 880*Pi^2)) + 
             MT2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(32153 - 
                 320*Pi^2) + 16*MW2^5*(-2617 + 112*Pi^2) - 4*MW2^4*MZ2*
                (-25187 + 880*Pi^2) + 2*MW2^3*MZ2^2*(-43105 + 1024*Pi^2))))*
          CHl1[Leff, Leff] + 3*(-9*MH2^2*MW2*(48*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22639 - 512*Pi^2) + 20*MW2^4*MZ2*(-4861 + 
                 176*Pi^2) + MW2^2*MZ2^3*(-33291 + 320*Pi^2)) + 
             MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(33147 - 
                 320*Pi^2) + 112*MW2^5*(-331 + 16*Pi^2) - 44*MW2^4*MZ2*
                (-2251 + 80*Pi^2) + 4*MW2^3*MZ2^2*(-22579 + 512*Pi^2))) - 
           16*MW2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24833 - 880*Pi^2) + MW2^2*MZ2^3*(33219 - 320*Pi^2) + 112*
                MW2^5*(-331 + 16*Pi^2) + 4*MW2^3*MZ2^2*(-22669 + 512*Pi^2)) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22729 - 512*Pi^2) + MW2^2*MZ2^3*(-33363 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24377 + 880*Pi^2))) + 
           MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24737 - 880*Pi^2) + MW2^2*MZ2^3*(33123 - 320*Pi^2) + 112*
                MW2^5*(-331 + 16*Pi^2) + 4*MW2^3*MZ2^2*(-22549 + 512*Pi^2)) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22609 - 512*Pi^2) + MW2^2*MZ2^3*(-33267 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24281 + 880*Pi^2))) + 
           24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (35152 - 1792*Pi^2) + 2*MW2^3*MZ2^2*(45333 - 1024*Pi^2) + 
               MW2^2*MZ2^3*(-33313 + 320*Pi^2) + 4*MW2^4*MZ2*(-24327 + 
                 880*Pi^2)) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*
                (33169 - 320*Pi^2) + 112*MW2^5*(-331 + 16*Pi^2) - 44*MW2^4*
                MZ2*(-2253 + 80*Pi^2) + 2*MW2^3*MZ2^2*(-45213 + 1024*Pi^2))))*
          CHl3[Leff, Leff] + 4*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          (4*MW2 - MZ2)*(6*MH2^2*MW2*MZ2*(3*CHl3[1, 1] + CHl3[2, 2]) + 
           MH2*(9*MZ2^3*(16*CHl1[2, 2] - 83*CHl3[1, 1]) + 
             12*MW2^3*(349 - 16*Pi^2)*CHl3[1, 1] + 4*MW2^2*
              (-36*MT2*(2*CHl3[1, 1] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
               MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
                 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] - 57*CHl1[2, 2] + 
                 6*CHl1[3, 3] - 2142*CHl3[1, 1] + 48*Pi^2*CHl3[1, 1] + 
                 125*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[1, 1] - 
                 6*CHq1[2, 2] + 12*CHq1[3, 3] + 18*CHq3[1, 1] + 
                 18*CHq3[2, 2] + 54*CHq3[3, 3] - 12*CHu[1, 1] - 
                 12*CHu[2, 2] + 6*CHu[3, 3])) - 3*MW2*MZ2*
              (-6*MT2*(7*CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq1[3, 3] - 
                 2*CHq3[3, 3] + 8*CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 
                 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
                 8*CHe[3, 3] + 8*CHl1[1, 1] - 28*CHl1[2, 2] + 8*CHl1[3, 3] - 
                 1403*CHl3[1, 1] - 58*CHl3[2, 2] - 8*CHl3[3, 3] - 
                 8*CHq1[1, 1] - 8*CHq1[2, 2] - 20*CHq1[3, 3] - 
                 24*CHq3[1, 1] - 24*CHq3[2, 2] - 12*CHq3[3, 3] - 
                 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]))) + 
           4*MW2*(12*MW2^3*(-349 + 16*Pi^2)*CHl3[1, 1] + 
             9*MZ2^3*(-16*CHl1[2, 2] + 83*CHl3[1, 1]) - 
             4*MW2^2*(-36*MT2*(2*CHl3[1, 1] + CHq1[3, 3] - CHq3[3, 3] + 
                 CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] - 
                 57*CHl1[2, 2] + 6*CHl1[3, 3] - 2133*CHl3[1, 1] + 
                 48*Pi^2*CHl3[1, 1] + 131*CHl3[2, 2] + 6*CHl3[3, 3] - 
                 6*CHq1[1, 1] - 6*CHq1[2, 2] + 12*CHq1[3, 3] + 
                 18*CHq3[1, 1] + 18*CHq3[2, 2] + 54*CHq3[3, 3] - 
                 12*CHu[1, 1] - 12*CHu[2, 2] + 6*CHu[3, 3])) + 
             3*MW2*MZ2*(-6*MT2*(7*CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq1[3, 3] - 
                 2*CHq3[3, 3] + 8*CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 
                 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
                 8*CHe[3, 3] + 8*CHl1[1, 1] - 28*CHl1[2, 2] + 8*CHl1[3, 3] - 
                 1403*CHl3[1, 1] - 58*CHl3[2, 2] - 8*CHl3[3, 3] - 
                 8*CHq1[1, 1] - 8*CHq1[2, 2] - 20*CHq1[3, 3] - 
                 24*CHq3[1, 1] - 24*CHq3[2, 2] - 12*CHq3[3, 3] - 
                 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]))))))/
      (27648*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2^2*
       Pi^3*SW2))/VMU^2)*Class[7] + 
 Class[8]*
  (((MW*MW2)/(12*Pi) + 
     ((CW2*(-18*MH2^2*MW2*MZ2 - 4*MW2*(36*MT2*MW2*(8*MW2 - 5*MZ2) - 
            4275*MW2*MZ2^2 + 747*MZ2^3 + 4*MW2^2*MZ2*(2143 - 48*Pi^2) + 
            12*MW2^3*(-349 + 16*Pi^2)) + MH2*(36*MT2*MW2*(8*MW2 - 5*MZ2) - 
            4275*MW2*MZ2^2 + 747*MZ2^3 - 32*MW2^2*MZ2*(-269 + 6*Pi^2) + 
            12*MW2^3*(-349 + 16*Pi^2))))/(3456*MW*(MH2 - 4*MW2)*Pi^3) - 
       (MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
          MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
         B0i[bb0, 0, 0, MH2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
       (MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
        (96*MZ2*Pi^3) - (MW2*(MH2^2*(72*MW2^5 - 48*MW2^4*MZ2 + 
            7*MW2^3*MZ2^2 + 56*MW2^2*MZ2^3 - 93*MW2*MZ2^4 + 24*MZ2^5) + 
          4*MW2^2*(72*MW2^5 - 48*MW2^4*MZ2 - 2*MW2^3*MZ2^2 + 65*MW2^2*MZ2^3 - 
            93*MW2*MZ2^4 + 24*MZ2^5) - MH2*MW2*(360*MW2^5 - 240*MW2^4*MZ2 + 
            56*MW2^3*MZ2^2 + 259*MW2^2*MZ2^3 - 465*MW2*MZ2^4 + 120*MZ2^5) - 
          3*MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/(576*MW*(MH2 - 4*MW2)*
         (MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
       (MW*(52*MW2^4 + 14*MW2^3*MZ2 + MW2^2*(MH2 - 120*MZ2)*MZ2 - 7*MZ2^4 + 
          MW2*MZ2^2*(-MH2 + 55*MZ2))*B0i[bb0, 0, 0, MZ2])/
        (192*MZ2^2*Pi^3*SW2) - (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*
         B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
       (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*
         Pi^3) + (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(192*MZ2*Pi^3) + 
       (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
        (192*Pi^3) + (CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
         B0i[bb0, MZ2, MT2, MT2])/(96*Pi^3) - 
       (MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^2*Pi^3) + 
       (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
        (6*MZ2*Pi^3) + (MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
         C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2^2*Pi^3) + 
       (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
        (24*Pi^3) - (MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
        (16*Pi^3) + (MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*
         C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/144*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*Cll[1, 1, 2, 2] + 
         2*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] + 3*(Clq3[2, 2, 1, 1] + 
             Clq3[2, 2, 2, 2]))))/Pi^3 + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
        6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
        16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
        8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
        24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
        16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
        8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
        8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
        4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
        4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
        4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
        2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
        6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
        4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
        2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
        4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
        8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
        4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
        12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
        8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
        4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
        16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
        8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
        8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
        16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
        4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
        4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
        8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
        4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
        2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
        8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
        16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
        4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
        2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
        6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
        4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
      (384*Pi^3) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
        2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] - 
        6*MW2*MZ2*Clq3[1, 1, 3, 3] - 4*MT2*MZ2*Clq3[2, 2, 3, 3] + 
        2*MW2*MZ2*Clq3[2, 2, 3, 3] + 8*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        8*MW2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 
        8*MZ2^2*Clu[Leff, Leff, 3, 3] + 8*MW2^2*Cqe[3, 3, Leff, Leff] - 
        6*MW2*MZ2*Cqe[3, 3, Leff, Leff] + MZ2^2*Cqe[3, 3, Leff, Leff]))/
      (192*MZ2*Pi^3) + (MW*(12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 1, 1] + 12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 2, 2] + 24*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] - 
        36*MW2*MZ2^2*Ced[Leff, Leff, 3, 3] + 12*MZ2^3*Ced[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 1, 1] + 12*MZ2^3*Cee[Leff, Leff, 1, 1] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 2, 2] + 12*MZ2^3*Cee[Leff, Leff, 2, 2] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 3, 3] + 12*MZ2^3*Cee[Leff, Leff, 3, 3] - 
        48*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] + 72*MW2*MZ2^2*
         Ceu[Leff, Leff, 1, 1] - 24*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
        48*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] + 72*MW2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] - 24*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
        144*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] + 216*MT2*MW2*MZ2*
         Ceu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
        72*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Ceu[Leff, Leff, 3, 3] + 12*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 1, 1] - 24*MZ2^3*Cld[Leff, Leff, 1, 1] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 2, 2] - 24*MZ2^3*Cld[Leff, Leff, 2, 2] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 3, 3] - 24*MZ2^3*Cld[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cle[1, 1, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[1, 1, Leff, Leff] + 12*MZ2^3*Cle[1, 1, Leff, Leff] + 
        24*MW2^2*MZ2*Cle[2, 2, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[2, 2, Leff, Leff] + 12*MZ2^3*Cle[2, 2, Leff, Leff] + 
        24*MW2^2*MZ2*Cle[3, 3, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[3, 3, Leff, Leff] + 12*MZ2^3*Cle[3, 3, Leff, Leff] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 1, 1] - 24*MZ2^3*Cle[Leff, Leff, 1, 1] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 2, 2] - 24*MZ2^3*Cle[Leff, Leff, 2, 2] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 3, 3] - 24*MZ2^3*Cle[Leff, Leff, 3, 3] - 
        180*MW2^2*MZ2*Cll[1, 1, 2, 2] + 16*MW2^2*MZ2*Cll[2, 2, 2, 2] + 
        16*MW2^2*MZ2*Cll[2, 3, 3, 2] + 24*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] - 
        36*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] + 12*MZ2^3*Cll[Leff, 1, 1, Leff] + 
        24*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 2, 2, Leff] + 12*MZ2^3*Cll[Leff, 2, 2, Leff] + 
        24*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 3, 3, Leff] + 12*MZ2^3*Cll[Leff, 3, 3, Leff] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 1, 1] - 48*MZ2^3*Cll[Leff, Leff, 1, 1] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 2, 2] - 48*MZ2^3*Cll[Leff, Leff, 2, 2] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 3, 3] - 48*MZ2^3*Cll[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
         Clq1[Leff, Leff, 1, 1] + 24*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
        24*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
         Clq1[Leff, Leff, 2, 2] + 24*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
        144*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] - 180*MT2*MW2*MZ2*
         Clq1[Leff, Leff, 3, 3] - 48*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        36*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 42*MW2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] + 6*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
        54*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] - 96*MW2^2*MZ2*Clq3[2, 2, 1, 1] - 
        96*MW2^2*MZ2*Clq3[2, 2, 2, 2] - 90*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] + 
        48*MW2^2*MZ2*Clq3[2, 2, 3, 3] - 72*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] + 
        72*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] - 72*MW2^2*MZ2*
         Clq3[Leff, Leff, 2, 2] + 72*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
        144*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] + 180*MT2*MW2*MZ2*
         Clq3[Leff, Leff, 3, 3] - 36*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        18*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 18*MZ2^3*Clq3[Leff, Leff, 3, 
          3] + 48*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] - 
        96*MW2*MZ2^2*Clu[Leff, Leff, 1, 1] + 48*MZ2^3*Clu[Leff, Leff, 1, 1] + 
        48*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] - 96*MW2*MZ2^2*
         Clu[Leff, Leff, 2, 2] + 48*MZ2^3*Clu[Leff, Leff, 2, 2] + 
        144*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 288*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        144*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        24*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] + 36*MW2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 12*MZ2^3*Cqe[1, 1, Leff, Leff] - 
        24*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] + 36*MW2*MZ2^2*
         Cqe[2, 2, Leff, Leff] - 12*MZ2^3*Cqe[2, 2, Leff, Leff] - 
        144*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 108*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 48*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
        18*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] - 3*MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (3456*MZ2*Pi^3) - (MW*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 
          3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
         Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 
          3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 14*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
        11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (384*MZ2*Pi^3))/VMU^2) + 
 (Class[6]*(-1/8*(MT*MW2^2*CuW[3, 3])/(Sqrt[2]*Pi^3) - 
    (MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3) + 
    (MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (3*MW*MZ*SW*CuB[3, 3] + (-11*MW2 + 5*MZ2)*CuW[3, 3]))/
     (32*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamWmunu_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(9*MH2^2*MW2*MZ2^2*(-3*MW2 + MZ2) - 4*MW2*(-864*MW2^5 - 315*MW2*MZ2^4 + 
        144*MZ2^5 + 6*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 
          9*MZ2^3) + 2*MW2^3*MZ2^2*(4985 - 288*Pi^2) + 
        8*MW2^4*MZ2*(-511 + 48*Pi^2) + MW2^2*MZ2^3*(-4097 + 192*Pi^2)) + 
      MH2*(-864*MW2^5 - 315*MW2*MZ2^4 + 144*MZ2^5 + 
        6*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 9*MZ2^3) + 
        2*MW2^3*MZ2^2*(5003 - 288*Pi^2) + 8*MW2^4*MZ2*(-511 + 48*Pi^2) + 
        MW2^2*MZ2^3*(-4097 + 192*Pi^2))))/(6912*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
     MZ2^2*Pi^3) - (MW*(16*MW2^4*(2*MW2 - MZ2)*MZ2 + 
      16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 
        7*MZ2^2) + MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + 
      MH2^3*MW2*(-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2))*B0i[bb0, 0, 0, MH2])/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + MT2*MW2*(-64*MW2^3 + 80*MW2^2*MZ2 + 
        11*MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (576*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
   (MW*(MH2^3*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
      MH2^2*(48*MW2^6 - 44*MW2^5*MZ2 - 3*MW2^4*MZ2^2 + 22*MW2^3*MZ2^3 - 
        38*MW2^2*MZ2^4 + 29*MW2*MZ2^5 - 8*MZ2^6) + 
      4*MW2^2*(48*MW2^6 - 44*MW2^5*MZ2 + 13*MW2^3*MZ2^3 - 32*MW2^2*MZ2^4 + 
        29*MW2*MZ2^5 - 8*MZ2^6) + MH2*MW2*(-240*MW2^6 + 220*MW2^5*MZ2 - 
        8*MW2^4*MZ2^2 - 71*MW2^3*MZ2^3 + 174*MW2^2*MZ2^4 - 145*MW2*MZ2^5 + 
        40*MZ2^6))*B0i[bb0, 0, 0, MW2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
     (2*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
   (MW*(80*MW2^5 - 24*MW2^4*MZ2 + MW2^3*(MH2 - 146*MZ2)*MZ2 - 36*MW2*MZ2^4 + 
      7*MZ2^5 + MW2^2*MZ2^2*(-MH2 + 113*MZ2))*B0i[bb0, 0, 0, MZ2])/
    (384*(2*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (384*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (576*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VMU^4 + ((-1/48*(CWw*MW2^3*(36*MW2^2 - 61*MW2*MZ2 + 32*MZ2^2))/
      ((2*MW2 - MZ2)*MZ2*Pi^3) + 
    (CWw*MW2^3*(12*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + (CWw*MW2^2*(8*MW2 - MZ2)*
      B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (3*CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/VMU^3 + 
 (-((CHD*MW*MW2^2)/(32*MW2*Pi - 16*MZ2*Pi)) + 
   (-1/27648*(MW2*(24*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          MZ2^2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
          (4*MW2^2*(27*MW2 - 17*MZ2) + MH2^2*(9*MW2 - 3*MZ2) + 
           MH2*MW2*(-39*MW2 + 17*MZ2)) + CHD*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*
            (56*MW2^5 - 114*MW2^4*MZ2 + 65*MW2^3*MZ2^2 + 2*MW2^2*MZ2^3 - 
             11*MW2*MZ2^4 + 2*MZ2^5) - 9*MH2^2*MW2*
            (6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 
               7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*
                MZ2^6) + MW2*(41472*MW2^9 - 5953*MW2^2*MZ2^7 + 2538*MW2*
                MZ2^8 - 288*MZ2^9 + 12*MW2^6*MZ2^3*(68729 - 3072*Pi^2) + 3*
                MW2^4*MZ2^5*(71869 - 1920*Pi^2) - 192*MW2^8*MZ2*
                (-199 + 48*Pi^2) + 8*MW2^3*MZ2^6*(-3145 + 72*Pi^2) + 148*
                MW2^5*MZ2^4*(-4147 + 144*Pi^2) + 32*MW2^7*MZ2^2*(-14899 + 
                 936*Pi^2)) + MT2*(-59904*MW2^9 + 5953*MW2^2*MZ2^7 - 2538*MW2*
                MZ2^8 + 288*MZ2^9 + 2*MW2^5*MZ2^4*(284105 - 10656*Pi^2) + 16*
                MW2^7*MZ2^2*(24959 - 1872*Pi^2) + 2*MW2^3*MZ2^6*
                (11851 - 288*Pi^2) + 192*MW2^8*MZ2*(73 + 48*Pi^2) + 24*MW2^6*
                MZ2^3*(-31147 + 1536*Pi^2) + 3*MW2^4*MZ2^5*(-67397 + 
                 1920*Pi^2))) - 16*MW2^3*(6*MT2^2*MW2^2*(3072*MW2^6 - 8704*
                MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*
                MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + MW2*(41472*MW2^9 - 5961*
                MW2^2*MZ2^7 + 2538*MW2*MZ2^8 - 288*MZ2^9 + 4*MW2^6*MZ2^3*
                (208111 - 9216*Pi^2) + MW2^4*MZ2^5*(217039 - 5760*Pi^2) + 16*
                MW2^3*MZ2^6*(-1579 + 36*Pi^2) - 192*MW2^8*MZ2*(-199 + 
                 48*Pi^2) + 32*MW2^7*MZ2^2*(-15017 + 936*Pi^2) + 12*MW2^5*
                MZ2^4*(-51583 + 1776*Pi^2)) + MT2*(-59904*MW2^9 + 5961*MW2^2*
                MZ2^7 - 2538*MW2*MZ2^8 + 288*MZ2^9 + 16*MW2^7*MZ2^2*
                (25195 - 1872*Pi^2) + 2*MW2^3*MZ2^6*(11903 - 288*Pi^2) + 192*
                MW2^8*MZ2*(73 + 48*Pi^2) - 6*MW2^5*MZ2^4*(-95575 + 
                 3552*Pi^2) + 8*MW2^6*MZ2^3*(-94403 + 4608*Pi^2) + MW2^4*
                MZ2^5*(-203623 + 5760*Pi^2))) + 24*MH2*MW2^2*
            (6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 
               7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*
                MZ2^6) + MW2*(41472*MW2^9 - 5961*MW2^2*MZ2^7 + 2538*MW2*
                MZ2^8 - 288*MZ2^9 + MW2^4*MZ2^5*(216877 - 5760*Pi^2) + 8*
                MW2^6*MZ2^3*(103757 - 4608*Pi^2) + 16*MW2^3*MZ2^6*
                (-1579 + 36*Pi^2) - 192*MW2^8*MZ2*(-199 + 48*Pi^2) + 16*MW2^7*
                MZ2^2*(-29947 + 1872*Pi^2) + 6*MW2^5*MZ2^4*(-102973 + 
                 3552*Pi^2)) + MT2*(-59904*MW2^9 + 5961*MW2^2*MZ2^7 - 2538*
                MW2*MZ2^8 + 288*MZ2^9 + 2*MW2^3*MZ2^6*(11903 - 288*Pi^2) + 
               192*MW2^8*MZ2*(73 + 48*Pi^2) - 64*MW2^7*MZ2^2*(-6277 + 
                 468*Pi^2) - 36*MW2^5*MZ2^4*(-15897 + 592*Pi^2) + MW2^4*MZ2^5*
                (-203461 + 5760*Pi^2) + 4*MW2^6*MZ2^3*(-188209 + 
                 9216*Pi^2))) + MH2^3*(6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*
                MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*
                MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + MW2*(41472*MW2^9 - 5871*
                MW2^2*MZ2^7 + 2538*MW2*MZ2^8 - 288*MZ2^9 + 2*MW2^6*MZ2^3*
                (406817 - 18432*Pi^2) + MW2^4*MZ2^5*(213889 - 5760*Pi^2) - 
               192*MW2^8*MZ2*(-199 + 48*Pi^2) + MW2^3*MZ2^6*(-25399 + 
                 576*Pi^2) + 8*MW2^7*MZ2^2*(-58961 + 3744*Pi^2) + 3*MW2^5*
                MZ2^4*(-201949 + 7104*Pi^2)) + MT2*(-59904*MW2^9 + 5871*MW2^2*
                MZ2^7 - 2538*MW2*MZ2^8 + 288*MZ2^9 + 3*MW2^5*MZ2^4*
                (186767 - 7104*Pi^2) + MW2^3*MZ2^6*(23941 - 576*Pi^2) + 192*
                MW2^8*MZ2*(73 + 48*Pi^2) - 104*MW2^7*MZ2^2*(-3791 + 
                 288*Pi^2) + MW2^4*MZ2^5*(-200473 + 5760*Pi^2) + 2*MW2^6*
                MZ2^3*(-368207 + 18432*Pi^2))))))/(MW*(MH2 - 4*MW2)^2*
        (MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*
        SW2) - (MW*(8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-2*MW2 + MZ2)^2*
         (16*MW2^4*(2*MW2 - MZ2)*MZ2 + 16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 
          2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 7*MZ2^2) + 
          MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + MH2^3*MW2*
           (-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2)) + 
        CHD*(-64*MW2^6*(9*MW2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2 + 
          32*MH2*MW2^5*MZ2*(152*MW2^3 - 158*MW2^2*MZ2 + 53*MW2*MZ2^2 - 
            9*MZ2^3) + MH2^5*MW2*(-20*MW2^4 + 156*MW2^3*MZ2 - 
            199*MW2^2*MZ2^2 + 99*MW2*MZ2^3 - 22*MZ2^4) + 
          MH2^6*(2*MW2^4 - 19*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 11*MW2*MZ2^3 + 
            2*MZ2^4) + 16*MH2^2*MW2^4*(2*MW2^4 - 217*MW2^3*MZ2 + 
            167*MW2^2*MZ2^2 - 46*MW2*MZ2^3 + 19*MZ2^4) + 
          MH2^4*MW2^2*(66*MW2^4 - 461*MW2^3*MZ2 + 533*MW2^2*MZ2^2 - 
            296*MW2*MZ2^3 + 96*MZ2^4) - 2*MH2^3*MW2^3*(40*MW2^4 - 
            564*MW2^3*MZ2 + 422*MW2^2*MZ2^2 - 195*MW2*MZ2^3 + 110*MZ2^4)))*
       B0i[bb0, 0, 0, MH2])/(1536*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2 + 
        MT2*MW2^2*(-384*MW2^4 + 800*MW2^3*MZ2 - 806*MW2^2*MZ2^2 + 
          595*MW2*MZ2^3 - 205*MZ2^4) + MT2^2*MW2*(384*MW2^4 - 608*MW2^3*MZ2 + 
          514*MW2^2*MZ2^2 - 335*MW2*MZ2^3 + 108*MZ2^4) - 
        32*MW2^3*(6*MW2 - 5*MZ2)*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (2304*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW2*(8*CHbox*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*MZ2^2*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(MH2^3*(2*MW2 - MZ2) + 
          9*MH2*MW2^2*(3*MW2 - MZ2) + 5*MH2^2*MW2*(-2*MW2 + MZ2) - 
          4*MW2^3*(7*MW2 + MZ2)) + 
        CHD*(-(MH2^5*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
            (12*MW2^2 - 11*MW2*MZ2 + 2*MZ2^2)) + MH2^3*MW2*
           (23040*MW2^10 - 43200*MW2^9*MZ2 - 3960*MW2^8*MZ2^2 + 
            58862*MW2^7*MZ2^3 - 53775*MW2^6*MZ2^4 + 25560*MW2^5*MZ2^5 - 
            12169*MW2^4*MZ2^6 + 9448*MW2^3*MZ2^7 - 5586*MW2^2*MZ2^8 + 
            1580*MW2*MZ2^9 - 160*MZ2^10) + 8*MH2*MW2^3*(11520*MW2^10 - 
            21600*MW2^9*MZ2 - 1448*MW2^8*MZ2^2 + 26420*MW2^7*MZ2^3 - 
            20872*MW2^6*MZ2^4 + 7234*MW2^5*MZ2^5 - 3621*MW2^4*MZ2^6 + 
            4236*MW2^3*MZ2^7 - 2759*MW2^2*MZ2^8 + 790*MW2*MZ2^9 - 
            80*MZ2^10) - 16*MW2^4*(2304*MW2^10 - 4320*MW2^9*MZ2 - 
            232*MW2^8*MZ2^2 + 4980*MW2^7*MZ2^3 - 3586*MW2^6*MZ2^4 + 
            913*MW2^5*MZ2^5 - 491*MW2^4*MZ2^6 + 803*MW2^3*MZ2^7 - 
            549*MW2^2*MZ2^8 + 158*MW2*MZ2^9 - 16*MZ2^10) + 
          MH2^4*(-2304*MW2^10 + 4320*MW2^9*MZ2 + 656*MW2^8*MZ2^2 - 
            6962*MW2^7*MZ2^3 + 7155*MW2^6*MZ2^4 - 4044*MW2^5*MZ2^5 + 
            1876*MW2^4*MZ2^6 - 1090*MW2^3*MZ2^7 + 571*MW2^2*MZ2^8 - 
            158*MW2*MZ2^9 + 16*MZ2^10) + MH2^2*MW2^2*(-76032*MW2^10 + 
            142560*MW2^9*MZ2 + 10792*MW2^8*MZ2^2 - 183012*MW2^7*MZ2^3 + 
            156570*MW2^6*MZ2^4 - 65721*MW2^5*MZ2^5 + 31887*MW2^4*MZ2^6 - 
            29475*MW2^3*MZ2^7 + 18305*MW2^2*MZ2^8 - 5214*MW2*MZ2^9 + 
            528*MZ2^10)))*B0i[bb0, 0, 0, MW2])/(1536*MW*(MH2 - 4*MW2)^2*
       (MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*Pi^3*SW2^2) + 
     ((8*CHbox*MW*MW2^2*(MH2 - 2*MZ2)*(4*MW2 - MZ2)*MZ2*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2 - CHD*MW*(1408*MW2^9 - 
          2464*MW2^8*MZ2 - 8*MW2^7*(MH2 - 154*MZ2)*MZ2 + 
          2*MW2^6*(23*MH2 - 1550*MZ2)*MZ2^2 + MW2^4*(80*MH2 - 5041*MZ2)*
           MZ2^4 - 163*MW2*MZ2^8 + 18*MZ2^9 + MW2^2*MZ2^6*(4*MH2 + 309*MZ2) + 
          7*MW2^5*MZ2^3*(-13*MH2 + 964*MZ2) + MW2^3*MZ2^5*
           (-31*MH2 + 1089*MZ2)))*B0i[bb0, 0, 0, MZ2])/
      (1536*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2^2) - 
     (CHD*MW*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (256*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (MW*(MH2 - 2*MW2)^2*(8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2)*
         (2*MW2 - MZ2) + CHD*(2*MH2*MW2*(13*MW2 - 6*MZ2) + 
          16*MW2^2*(-4*MW2 + MZ2) + MH2^2*(-3*MW2 + 2*MZ2)))*
       B0i[bb0, MW2, MH2, MW2])/(1536*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (CHD*MW*(-72*MW2^4 + 388*MW2^3*MZ2 - 166*MW2^2*MZ2^2 + 7*MW2*MZ2^3 + 
        2*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (8*CHbox*(-2*MW2 + MZ2)^2 + CHD*(2*MW2^2 - 7*MW2*MZ2 + 4*MZ2^2))*
       B0i[bb0, MZ2, MH2, MZ2])/(1536*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2^3*(MZ2*(192*MW2^3 - 304*MW2^2*MZ2 + 230*MW2*MZ2^2 - 
          73*MZ2^3) + MT2*(384*MW2^3 - 608*MW2^2*MZ2 + 82*MW2*MZ2^2 + 
          97*MZ2^3))*B0i[bb0, MZ2, MT2, MT2])/(2304*MZ2^2*(-2*MW2 + MZ2)^3*
       Pi^3) - (CHD*MW*MW2^2*(576*MW2^5 + 568*MW2^4*MZ2 - 92*MW2^3*MZ2^2 - 
        354*MW2^2*MZ2^3 + 57*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (1536*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (CHD*MW*MW2^3*(3*MW2^2 + 4*MW2*MZ2 + 4*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, 
        MW2, MZ2])/(48*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(10*MW2^3 - 5*MW2^2*MZ2 - MW2*MZ2^2 + 2*MZ2^3)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
  Class[3] + (-((CHWB*MW2^2*MZ2*SW)/(8*MW2*MZ*Pi - 4*MZ*MZ2*Pi)) + 
   (-1/6912*(MW2*(-288*CHW*MW*(MT2 - MW2)*MW2*(MH2^3 - 7*MH2^2*MW2 + 
           14*MH2*MW2^2 - 8*MW2^3)*MZ*(2*MW2 - MZ2)^3*MZ2^2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
         CHWB*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
            (38*MW2^3 + MW2*MZ2^2*(45 - 14*SW2) + 4*MZ2^3*(-2 + SW2) + 
             3*MW2^2*MZ2*(-25 + 4*SW2)) - 24*MH2*MW2^2*
            (6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(256*MW2^5 + MW2^2*
                MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*(85 - 62*SW2) - 64*MW2^4*MZ2*
                (3 + 8*SW2) + 4*MZ2^5*(-10 + 9*SW2) + 2*MW2^3*MZ2^2*
                (-101 + 448*SW2)) + MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*
                MW2*MZ2^8*(65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) + 2*
                MW2^3*MZ2^6*(47165 + (63204 - 2880*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14317 + 16*(-1657 + 36*Pi^2)*SW2) - 32*MW2^7*MZ2^2*
                (-4469 + 8*(-107 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (-113701 + 72*(-1039 + 104*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (128771 - 16*(-7711 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-300913 + 8*(-43855 + 2664*Pi^2)*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + 16*MW2^6*MZ2^3*
                (27979 + (21948 - 1872*Pi^2)*SW2) + 16*MW2^7*MZ2^2*
                (-9091 + 16*(-251 + 36*Pi^2)*SW2) + MW2^2*MZ2^7*
                (14557 - 8*(-3395 + 72*Pi^2)*SW2) + 4*MW2^3*MZ2^6*
                (-24010 + 9*(-3687 + 160*Pi^2)*SW2) + 2*MW2^5*MZ2^4*
                (-256561 + 4*(-67337 + 4608*Pi^2)*SW2) + MW2^4*MZ2^5*
                (303865 - 4*(-93587 + 5328*Pi^2)*SW2))) + 
           16*MW2^3*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + MW2^4*MZ2^5*
                (296941 + (378128 - 21312*Pi^2)*SW2) + MW2^2*MZ2^7*
                (14329 + (27298 - 576*Pi^2)*SW2) + 32*MW2^7*MZ2^2*
                (-4481 + 8*(-251 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (110029 - 192*(-460 + 39*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (-46973 + 3*(-22327 + 960*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (-125645 + 2*(-67937 + 4608*Pi^2)*SW2)) + 
             MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*MW2*MZ2^8*
                (65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) - 16*MW2^7*
                MZ2^2*(-8809 + 16*(-107 + 36*Pi^2)*SW2) + 2*MW2^5*MZ2^4*
                (252271 - 64*(-3893 + 288*Pi^2)*SW2) + 8*MW2^6*MZ2^3*
                (-55907 + 12*(-3139 + 312*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (46118 - 9*(-7091 + 320*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14089 + (-26650 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-293989 + 4*(-88655 + 5328*Pi^2)*SW2))) + 
           9*MH2^2*MW2*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + MW2^2*MZ2^7*
                (14689 + (27106 - 576*Pi^2)*SW2) + 32*MW2^7*MZ2^2*
                (-4607 + 8*(-251 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (113569 - 96*(-913 + 78*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (-48689 + 9*(-7349 + 320*Pi^2)*SW2) + MW2^4*MZ2^5*
                (308821 - 32*(-11659 + 666*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (-130379 + 2*(-67157 + 4608*Pi^2)*SW2)) + 
             MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*MW2*MZ2^8*
                (65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) + 2*MW2^5*MZ2^4*
                (261739 + (246032 - 18432*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (47834 + (62979 - 2880*Pi^2)*SW2) - 16*MW2^7*MZ2^2*
                (-9061 + 16*(-107 + 36*Pi^2)*SW2) + 8*MW2^6*MZ2^3*
                (-57677 + 36*(-1037 + 104*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14449 + (-26458 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-305869 + 4*(-87395 + 5328*Pi^2)*SW2))) + 
           MH2^3*(-6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MT2*(33792*MW2^9 + 432*MZ2^9*SW2 - 12*MW2*MZ2^8*(65 + 354*SW2) - 
               64*MW2^8*MZ2*(791 + 408*SW2) + MW2^4*MZ2^5*(322285 + 
                 (344666 - 21312*Pi^2)*SW2) + MW2^2*MZ2^7*(14845 + 
                 (26254 - 576*Pi^2)*SW2) + 8*MW2^7*MZ2^2*(-19049 + 
                 32*(-107 + 36*Pi^2)*SW2) + MW2^3*MZ2^6*(-99877 + 
                 36*(-3451 + 160*Pi^2)*SW2) + 2*MW2^6*MZ2^3*(242717 - 
                 24*(-6173 + 624*Pi^2)*SW2) + MW2^5*MZ2^4*(-552683 + 
                 4*(-121579 + 9216*Pi^2)*SW2)) + MW2*(-27648*MW2^9 - 432*
                MZ2^9*SW2 + 64*MW2^8*MZ2*(599 + 216*SW2) + 12*MW2*MZ2^8*
                (65 + 354*SW2) + MW2^5*MZ2^4*(550721 + (531508 - 36864*Pi^2)*
                  SW2) + MW2^3*MZ2^6*(101587 - 1920*(-68 + 3*Pi^2)*SW2) + 8*
                MW2^7*MZ2^2*(19355 - 32*(-251 + 36*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-15085 + (-26902 + 576*Pi^2)*SW2) + 2*MW2^6*MZ2^3*
                (-239147 + 24*(-7255 + 624*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-325237 + (-368174 + 21312*Pi^2)*SW2))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(2*MW2 - MZ2)^3*
        (4*MW2 - MZ2)*MZ2^3*Pi^3*SW*SW2) - 
     (CW2*(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*SW*
         (CHW*(8*MW2^2*MZ2*(-2*MW2 + MZ2) + 4*MH2*MW2*(3*MW2^2 + 2*MW2*MZ2 - 
              MZ2^2) + MH2^2*(-3*MW2^2 - 2*MW2*MZ2 + MZ2^2)) - 
          3*CHB*MH2*(MH2 - 4*MW2)*MW2*MZ2*SW2) + 
        CHWB*(-320*MW2^6*MZ2^2*(-2*MW2 + MZ2)^2*SW2 + 
          MH2^6*(2*MW2^4 + 16*CW2*MW2*MZ2^3 + MW2^3*MZ2*(9 - 4*SW2) + 
            6*MW2^2*MZ2^2*(-4 + 3*SW2) + MZ2^4*(-3 + 4*SW2)) + 
          MH2^4*MW2^2*(-894*MW2^4 + MW2*MZ2^3*(231 - 34*SW2) + 
            MW2^2*MZ2^2*(-1275 + 22*SW2) + MZ2^4*(51 + 28*SW2) - 
            3*MW2^3*MZ2*(-629 + 44*SW2)) + 32*MH2*MW2^5*
           (48*MW2^4 - 48*MW2^3*MZ2 + MW2*MZ2^3*(63 - 116*SW2) + 
            MZ2^4*(-21 + 26*SW2) + 2*MW2^2*MZ2^2*(-21 + 64*SW2)) - 
          8*MH2^2*MW2^4*(476*MW2^4 + MW2*MZ2^3*(487 - 536*SW2) + 
            2*MW2^3*MZ2*(-297 + 4*SW2) + 22*MW2^2*MZ2^2*(-9 + 28*SW2) + 
            MZ2^4*(-171 + 113*SW2)) + MH2^5*MW2*(76*MW2^4 + 
            MW2^2*MZ2^2*(297 - 128*SW2) + 6*MZ2^4*(3 - 5*SW2) + 
            4*MW2^3*MZ2*(-63 + 10*SW2) + MW2*MZ2^3*(-139 + 114*SW2)) + 
          2*MH2^3*MW2^3*(1544*MW2^4 + 2*MW2*MZ2^3*(281 - 372*SW2) + 
            16*MW2^3*MZ2*(-162 + 5*SW2) + 3*MZ2^4*(-100 + 47*SW2) + 
            2*MW2^2*MZ2^2*(393 + 442*SW2))))*B0i[bb0, 0, 0, MH2])/
      (384*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW) + 
     (CHWB*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        32*MW2^3*MZ2^3*SW2^2*(2*MW2^2 + 2*MZ2^2*(1 + SW2) - 
          MW2*MZ2*(3 + 4*SW2)) + MT2^2*MW2*(-128*MW2^5 + 47*MZ2^5 + 
          2*MW2^3*MZ2^2*(37 - 224*SW2) - 2*MW2*MZ2^4*(55 + 7*SW2) + 
          32*MW2^4*MZ2*(3 + 8*SW2) + MW2^2*MZ2^3*(21 + 188*SW2)) + 
        MT2*MW2^2*(128*MW2^5 - 28*MZ2^5*(3 + SW2) - 32*MW2^4*MZ2*
           (5 + 8*SW2) + 6*MW2^3*MZ2^2*(7 + 96*SW2) + 
          MW2*MZ2^4*(199 + 126*SW2) - MW2^2*MZ2^3*(125 + 364*SW2)))*
       B0i[bb0, 0, 0, MT2])/(576*(MT2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
       SW) + (MW2*(-8*CHW*MH2*MW*(MH2 - 4*MW2)*MW2 + 
        (CHWB*(MH2^5*MW2*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
            (3*MW2 + MZ2*(-3 + 4*SW2)) + 16*MW2^4*(1536*MW2^10 + 
             MW2^5*MZ2^5*(19599 - 4604*SW2) + 4*MW2^7*MZ2^3*(7435 - 1628*
                SW2) + 2*MW2^3*MZ2^7*(314 - 531*SW2) + 24*MZ2^10*SW2 - 
             32*MW2^9*MZ2*(55 + 24*SW2) - MW2*MZ2^9*(17 + 224*SW2) + 
             3*MW2^2*MZ2^8*(25 + 236*SW2) + 8*MW2^8*MZ2^2*(-1287 + 400*SW2) + 
             MW2^4*MZ2^6*(-5843 + 1762*SW2) + 2*MW2^6*MZ2^4*(-16831 + 3756*
                SW2)) - 8*MH2*MW2^3*(7680*MW2^10 + MW2^5*MZ2^5*
              (103161 - 23840*SW2) + 2*MW2^3*MZ2^7*(1921 - 2678*SW2) + 
             120*MZ2^10*SW2 - 160*MW2^9*MZ2*(55 + 24*SW2) + 
             200*MW2^8*MZ2^2*(-261 + 80*SW2) - 5*MW2*MZ2^9*(17 + 224*SW2) + 
             MW2^2*MZ2^8*(303 + 3541*SW2) - 8*MW2^7*MZ2^3*(-18979 + 4108*
                SW2) + MW2^4*MZ2^6*(-31861 + 9135*SW2) + 4*MW2^6*MZ2^4*
              (-43468 + 9601*SW2)) + MH2^4*(1536*MW2^10 + 2*MW2^7*MZ2^3*
              (16607 - 3648*SW2) + MW2^3*MZ2^7*(1357 - 1480*SW2) + 
             6*MW2^5*MZ2^5*(4216 - 1257*SW2) + 24*MZ2^10*SW2 - 
             32*MW2^9*MZ2*(55 + 24*SW2) + 16*MW2^8*MZ2^2*(-693 + 200*SW2) - 
             MW2*MZ2^9*(17 + 224*SW2) + MW2^2*MZ2^8*(3 + 748*SW2) + 
             2*MW2^4*MZ2^6*(-4348 + 1693*SW2) + MW2^6*MZ2^4*(-39845 + 9988*
                SW2)) + MH2^3*MW2*(-15360*MW2^10 + MW2^6*MZ2^4*
              (375293 - 86380*SW2) + 2*MW2^4*MZ2^6*(38539 - 12196*SW2) - 
             240*MZ2^10*SW2 + 320*MW2^9*MZ2*(55 + 24*SW2) + 
             10*MW2*MZ2^9*(17 + 224*SW2) - 8*MW2^8*MZ2^2*(-13473 + 4000*
                SW2) + 2*MW2^3*MZ2^7*(-5588 + 6131*SW2) - MW2^2*MZ2^8*
              (255 + 7228*SW2) + 6*MW2^5*MZ2^5*(-38722 + 9819*SW2) + 
             2*MW2^7*MZ2^3*(-159401 + 34392*SW2)) + 3*MH2^2*MW2^2*
            (16896*MW2^10 + MW2^5*MZ2^5*(243569 - 58532*SW2) + 
             4*MW2^7*MZ2^3*(85897 - 18500*SW2) + 264*MZ2^10*SW2 - 
             352*MW2^9*MZ2*(55 + 24*SW2) - 11*MW2*MZ2^9*(17 + 224*SW2) + 
             8*MW2^8*MZ2^2*(-14621 + 4400*SW2) - 2*MW2^3*MZ2^7*
              (-5360 + 6293*SW2) + 3*MW2^4*MZ2^6*(-26231 + 7782*SW2) + 
             MW2^2*MZ2^8*(437 + 7864*SW2) + 2*MW2^6*MZ2^4*(-200001 + 44876*
                SW2))))/((MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*
          SW*SW2^2))*B0i[bb0, 0, 0, MW2])/(384*(MH2 - 4*MW2)^2*Pi^3) + 
     (MW2*(-72*MW*MW2*MZ*(4*MW2 - MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(3*MH2*MW2*(4*MW2 - MZ2)*MZ2^2*SW2^2*(2*MW2^3 + MZ2^3 + 
            2*MW2*MZ2^2*SW2 - MW2^2*MZ2*(3 + 4*SW2)) - (-2*MW2 + MZ2)^2*
           (MW2*MZ2^5*(809 - 1434*SW2) + MW2^3*MZ2^3*(10865 - 1356*SW2) + 
            MW2^5*MZ2*(8356 - 408*SW2) + 32*MW2^6*(-64 + 33*SW2) + 
            3*MZ2^6*(-17 + 52*SW2) - MW2^4*MZ2^2*(13517 + 1392*SW2) + 
            2*MW2^2*MZ2^4*(-2207 + 1743*SW2))))*B0i[bb0, 0, 0, MZ2])/
      (1152*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW*SW2^2) - 
     (CHWB*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
      (64*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*Pi^3) + 
     (MW2*(-8*CHW*MW*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*MZ*
         (2*MW2 - MZ2) + CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW)*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)^2*MZ*
       (2*MW2 - MZ2)*Pi^3) + (CHWB*MW2*MZ2*(120*MW2^3 + 180*MW2^2*MZ2 - 
        110*MW2*MZ2^2 + 11*MZ2^3)*SW*B0i[bb0, MW2, MW2, MZ2])/
      (384*MZ*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (MW2^2*(-24*MW*MZ*(MH2 - 2*MZ2)*(-2*MW2 + MZ2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(MH2^2*(2*MW2^3 + MZ2^3 + 2*MW2*MZ2^2*SW2 - 
            MW2^2*MZ2*(3 + 4*SW2)) + 12*MZ2*(-16*MW2^4 + 34*MW2^3*MZ2 + 
            MZ2^4 + 2*MW2*MZ2^3*(2 + SW2) - MW2^2*MZ2^2*(23 + 4*SW2)) + 
          4*MH2*(24*MW2^4 - 50*MW2^3*MZ2 - MZ2^4 - 2*MW2*MZ2^3*(3 + SW2) + 
            MW2^2*MZ2^2*(33 + 4*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
      (384*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW) + 
     (CHWB*MW2^2*(MZ2*(64*MW2^5 + 17*MZ2^5 + MW2^2*MZ2^3*(165 - 148*SW2) - 
          16*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2*MZ2^4*(-40 + 17*SW2) + 
          2*MW2^3*MZ2^2*(-59 + 112*SW2)) + MT2*(128*MW2^5 + 7*MZ2^5 + 
          MW2^2*MZ2^3*(411 - 188*SW2) + 2*MW2*MZ2^4*(-80 + 7*SW2) - 
          32*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2^3*MZ2^2*(-145 + 224*SW2)))*
       B0i[bb0, MZ2, MT2, MT2])/(576*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2^2*(-384*MW2^6 + MZ2^6 + 2*MW2*MZ2^5*(18 + SW2) + 
        8*MW2^5*MZ2*(-29 + 24*SW2) + MW2^2*MZ2^4*(-199 + 28*SW2) + 
        4*MW2^4*MZ2^2*(241 + 44*SW2) - 2*MW2^3*MZ2^3*(93 + 100*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(384*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) - 
     (CHWB*MW2^3*(MW2 + MZ2)^2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (4*MZ*(2*MW2 - MZ2)*Pi^3) - (CHWB*MW2*MZ2*(2*MW2^3 + MW2^2*MZ2 + MZ2^3)*
       SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*MZ*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
  Class[4] + 
 (-1/24*(MW*MW2*(MW2*(CHl3[1, 1] - 7*CHl3[2, 2]) + 
       MZ2*(CHl3[1, 1] + 5*CHl3[2, 2])))/((2*MW2 - MZ2)*Pi) + 
   (-1/24*(MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
        (MW2^3*(CHl3[1, 1] - 7*CHl3[2, 2]) + MW2^2*MZ2*(9*CHl3[1, 1] - 
           7*CHl3[2, 2]) + 4*MZ2^3*CHl3[2, 2] + 2*MW2*MZ2^2*
          (CHl3[1, 1] + 2*CHl3[2, 2])))/((2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       (MW2*MZ2*(5*CHl3[1, 1] - 11*CHl3[2, 2]) + 
        MZ2^2*(CHl3[1, 1] + 5*CHl3[2, 2]) + MW2^2*(-10*CHl3[1, 1] + 
          6*CHl3[2, 2])))/(768*(2*MW2 - MZ2)^3*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (2*MW2^3*(4*CHl1[2, 2] + 3*CHl3[1, 1] - 9*CHl3[2, 2]) - 
        2*MW2*MZ2^2*(4*CHl1[2, 2] + 7*CHl3[1, 1] - CHl3[2, 2]) + 
        MZ2^3*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) + 
        MW2^2*MZ2*(-4*CHl1[2, 2] + 11*CHl3[1, 1] + 7*CHl3[2, 2])))/
      (96*(2*MW2 - MZ2)*Pi^3) + (MW*B0i[bb0, MW2, MW2, MZ2]*
       (-4*MW2^3*MZ2^2*(417*CHl3[1, 1] - 271*CHl3[2, 2]) + 
        24*MW2^4*MZ2*(85*CHl3[1, 1] - 67*CHl3[2, 2]) + 
        384*MW2^5*(CHl3[1, 1] - CHl3[2, 2]) - 
        MZ2^5*(15*CHl3[1, 1] + 11*CHl3[2, 2]) - 
        MW2*MZ2^4*(15*CHl3[1, 1] + 79*CHl3[2, 2]) + 2*MW2^2*MZ2^3*
         (231*CHl3[1, 1] + 103*CHl3[2, 2])))/
      (2304*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
       (-192*MW2^5*(CHl3[1, 1] + 5*CHl3[2, 2]) + 
        MZ2^5*(CHl3[1, 1] + 5*CHl3[2, 2]) + 8*MW2^4*MZ2*
         (93*CHl3[1, 1] + 53*CHl3[2, 2]) + MW2*MZ2^4*(49*CHl3[1, 1] + 
          97*CHl3[2, 2]) + 12*MW2^3*MZ2^2*(19*CHl3[1, 1] + 115*CHl3[2, 2]) - 
        2*MW2^2*MZ2^3*(217*CHl3[1, 1] + 473*CHl3[2, 2])))/
      (768*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW*B0i[bb0, MW2, MH2, MW2]*(8*MH2*MW2^3*(117*MW2*CHl3[1, 1] - 
          33*MZ2*CHl3[1, 1] + 269*MW2*CHl3[2, 2] - 109*MZ2*CHl3[2, 2]) - 
        12*MH2^2*MW2^2*(63*MW2*CHl3[1, 1] - 27*MZ2*CHl3[1, 1] + 
          71*MW2*CHl3[2, 2] - 31*MZ2*CHl3[2, 2]) + 
        6*MH2^3*MW2*(41*MW2*CHl3[1, 1] - 21*MZ2*CHl3[1, 1] + 
          33*MW2*CHl3[2, 2] - 17*MZ2*CHl3[2, 2]) + 
        MH2^4*(-27*MW2*CHl3[1, 1] + 15*MZ2*CHl3[1, 1] - 19*MW2*CHl3[2, 2] + 
          11*MZ2*CHl3[2, 2]) - 384*MW2^4*(-3*MZ2*CHl3[2, 2] + 
          MW2*(CHl3[1, 1] + 7*CHl3[2, 2]))))/(2304*(MH2 - 4*MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (MW*B0i[bb0, 0, 0, MH2]*
       (192*MW2^6*MZ2*(-2*MW2 + MZ2)^2*(3*MW2*CHl3[1, 1] + MZ2*CHl3[1, 1] - 
          5*MW2*CHl3[2, 2] + 5*MZ2*CHl3[2, 2]) - 96*MH2*MW2^5*MZ2*
         (112*MW2^3*CHl3[1, 1] + MZ2^3*(5*CHl3[1, 1] + 7*CHl3[2, 2]) - 
          MW2*MZ2^2*(13*CHl3[1, 1] + 49*CHl3[2, 2]) + 
          MW2^2*MZ2*(-62*CHl3[1, 1] + 58*CHl3[2, 2])) + 
        MH2^6*(6*MW2^4*(5*CHl3[1, 1] - 3*CHl3[2, 2]) - 
          MZ2^4*(15*CHl3[1, 1] + 11*CHl3[2, 2]) - 9*MW2^2*MZ2^2*
           (19*CHl3[1, 1] + 15*CHl3[2, 2]) + 3*MW2*MZ2^3*(29*CHl3[1, 1] + 
            21*CHl3[2, 2]) + MW2^3*MZ2*(93*CHl3[1, 1] + 109*CHl3[2, 2])) + 
        MH2^5*MW2*(-60*MW2^4*(5*CHl3[1, 1] - 3*CHl3[2, 2]) - 
          12*MW2*MZ2^3*(69*CHl3[1, 1] + 52*CHl3[2, 2]) + 
          MZ2^4*(141*CHl3[1, 1] + 113*CHl3[2, 2]) - 8*MW2^3*MZ2*
           (129*CHl3[1, 1] + 143*CHl3[2, 2]) + 3*MW2^2*MZ2^2*
           (577*CHl3[1, 1] + 457*CHl3[2, 2])) + 16*MH2^2*MW2^4*
         (6*MW2^4*(5*CHl3[1, 1] - 3*CHl3[2, 2]) - 
          2*MZ2^4*(6*CHl3[1, 1] + 37*CHl3[2, 2]) - 12*MW2^2*MZ2^2*
           (59*CHl3[1, 1] + 38*CHl3[2, 2]) + 3*MW2*MZ2^3*(19*CHl3[1, 1] + 
            59*CHl3[2, 2]) + MW2^3*MZ2*(1011*CHl3[1, 1] + 547*CHl3[2, 2])) + 
        3*MH2^4*MW2^2*(66*MW2^4*(5*CHl3[1, 1] - 3*CHl3[2, 2]) - 
          154*MZ2^4*(CHl3[1, 1] + CHl3[2, 2]) + MW2*MZ2^3*(905*CHl3[1, 1] + 
            749*CHl3[2, 2]) - 2*MW2^2*MZ2^2*(1087*CHl3[1, 1] + 
            841*CHl3[2, 2]) + MW2^3*MZ2*(1573*CHl3[1, 1] + 
            1477*CHl3[2, 2])) - 2*MH2^3*MW2^3*
         (120*MW2^4*(5*CHl3[1, 1] - 3*CHl3[2, 2]) - 
          MZ2^4*(327*CHl3[1, 1] + 547*CHl3[2, 2]) + 3*MW2*MZ2^3*
           (603*CHl3[1, 1] + 683*CHl3[2, 2]) - 6*MW2^2*MZ2^2*
           (1003*CHl3[1, 1] + 763*CHl3[2, 2]) + MW2^3*MZ2*(5916*CHl3[1, 1] + 
            4316*CHl3[2, 2]))))/(2304*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*MZ2*Pi^3) - (MW2*B0i[bb0, 0, 0, MW2]*
       (-(MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
          (27*MW2*CHl3[1, 1] - 15*MZ2*CHl3[1, 1] + 19*MW2*CHl3[2, 2] - 
           11*MZ2*CHl3[2, 2])) + 16*MW2^4*
         (-24*MZ2^9*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) + 
          2304*MW2^9*(CHl3[1, 1] + 5*CHl3[2, 2]) + MW2*MZ2^8*
           (1008*CHl1[2, 2] + 1371*CHl3[1, 1] + 167*CHl3[2, 2]) - 
          96*MW2^8*MZ2*(103*CHl3[1, 1] + 311*CHl3[2, 2]) - 
          3*MW2^4*MZ2^5*(228*CHl1[1, 1] - 636*CHl1[2, 2] + 2879*CHl3[1, 1] + 
            4063*CHl3[2, 2] - 736*CHl3[3, 3] - 2208*CHq3[1, 1] - 
            2208*CHq3[2, 2]) + 6*MW2^5*MZ2^4*(48*CHl1[1, 1] - 
            2352*CHl1[2, 2] - 649*CHl3[1, 1] + 5127*CHl3[2, 2] - 
            736*CHl3[3, 3] - 2208*CHq3[1, 1] - 2208*CHq3[2, 2]) + 
          3*MW2^3*MZ2^6*(96*CHl1[1, 1] + 1776*CHl1[2, 2] + 3827*CHl3[1, 1] + 
            687*CHl3[2, 2] - 176*CHl3[3, 3] - 528*CHq3[1, 1] - 
            528*CHq3[2, 2]) - 3*MW2^2*MZ2^7*(12*CHl1[1, 1] + 
            1260*CHl1[2, 2] + 1947*CHl3[1, 1] + 123*CHl3[2, 2] - 
            16*CHl3[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(72*CHl1[1, 1] + 648*CHl1[2, 2] - 765*CHl3[1, 1] - 
            4709*CHl3[2, 2] + 192*CHl3[3, 3] + 576*CHq3[1, 1] + 
            576*CHq3[2, 2]) + 12*MW2^6*MZ2^3*(60*CHl1[1, 1] + 
            1244*CHl1[2, 2] + 565*CHl3[1, 1] - 3339*CHl3[2, 2] + 
            352*CHl3[3, 3] + 1056*CHq3[1, 1] + 1056*CHq3[2, 2])) + 
        MH2^4*(-24*MZ2^9*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) + 
          2304*MW2^9*(CHl3[1, 1] + 5*CHl3[2, 2]) + MW2*MZ2^8*
           (1008*CHl1[2, 2] + 1371*CHl3[1, 1] + 167*CHl3[2, 2]) - 
          96*MW2^8*MZ2*(103*CHl3[1, 1] + 311*CHl3[2, 2]) + 
          MW2^5*MZ2^4*(288*CHl1[1, 1] - 14112*CHl1[2, 2] + 7587*CHl3[1, 1] + 
            33859*CHl3[2, 2] - 4416*CHl3[3, 3] - 13248*CHq3[1, 1] - 
            13248*CHq3[2, 2]) - 2*MW2^4*MZ2^5*(342*CHl1[1, 1] - 
            954*CHl1[2, 2] + 7293*CHl3[1, 1] + 6703*CHl3[2, 2] - 
            1104*CHl3[3, 3] - 3312*CHq3[1, 1] - 3312*CHq3[2, 2]) + 
          4*MW2^3*MZ2^6*(72*CHl1[1, 1] + 1332*CHl1[2, 2] + 3216*CHl3[1, 1] + 
            547*CHl3[2, 2] - 132*CHl3[3, 3] - 396*CHq3[1, 1] - 
            396*CHq3[2, 2]) - 2*MW2^2*MZ2^7*(18*CHl1[1, 1] + 
            1890*CHl1[2, 2] + 2979*CHl3[1, 1] + 181*CHl3[2, 2] - 
            24*CHl3[3, 3] - 72*CHq3[1, 1] - 72*CHq3[2, 2]) - 
          16*MW2^7*MZ2^2*(36*CHl1[1, 1] + 324*CHl1[2, 2] - 591*CHl3[1, 1] - 
            2423*CHl3[2, 2] + 96*CHl3[3, 3] + 288*CHq3[1, 1] + 
            288*CHq3[2, 2]) + 2*MW2^6*MZ2^3*(360*CHl1[1, 1] + 
            7464*CHl1[2, 2] - 1677*CHl3[1, 1] - 21589*CHl3[2, 2] + 
            2112*CHl3[3, 3] + 6336*CHq3[1, 1] + 6336*CHq3[2, 2])) - 
        8*MH2*MW2^3*(-120*MZ2^9*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) + 
          11520*MW2^9*(CHl3[1, 1] + 5*CHl3[2, 2]) + 5*MW2*MZ2^8*
           (1008*CHl1[2, 2] + 1371*CHl3[1, 1] + 167*CHl3[2, 2]) - 
          480*MW2^8*MZ2*(103*CHl3[1, 1] + 311*CHl3[2, 2]) + 
          8*MW2^5*MZ2^4*(180*CHl1[1, 1] - 8820*CHl1[2, 2] - 2085*CHl3[1, 1] + 
            17893*CHl3[2, 2] - 2760*CHl3[3, 3] - 8280*CHq3[1, 1] - 
            8280*CHq3[2, 2]) + MW2^3*MZ2^6*(1440*CHl1[1, 1] + 
            26640*CHl1[2, 2] + 57873*CHl3[1, 1] + 8657*CHl3[2, 2] - 
            2640*CHl3[3, 3] - 7920*CHq3[1, 1] - 7920*CHq3[2, 2]) - 
          2*MW2^2*MZ2^7*(90*CHl1[1, 1] + 9450*CHl1[2, 2] + 14619*CHl3[1, 1] + 
            833*CHl3[2, 2] - 120*CHl3[3, 3] - 360*CHq3[1, 1] - 
            360*CHq3[2, 2]) - 8*MW2^7*MZ2^2*(360*CHl1[1, 1] + 
            3240*CHl1[2, 2] - 3789*CHl3[1, 1] - 23093*CHl3[2, 2] + 
            960*CHl3[3, 3] + 2880*CHq3[1, 1] + 2880*CHq3[2, 2]) + 
          20*MW2^6*MZ2^3*(180*CHl1[1, 1] + 3732*CHl1[2, 2] + 
            1647*CHl3[1, 1] - 9521*CHl3[2, 2] + 1056*CHl3[3, 3] + 
            3168*CHq3[1, 1] + 3168*CHq3[2, 2]) + 2*MW2^4*MZ2^5*
           (-1710*CHl1[1, 1] + 4770*CHl1[2, 2] - 22581*CHl3[1, 1] - 
            27557*CHl3[2, 2] + 5520*CHl3[3, 3] + 16560*CHq3[1, 1] + 
            16560*CHq3[2, 2])) + MH2^3*MW2*
         (240*MZ2^9*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) - 
          23040*MW2^9*(CHl3[1, 1] + 5*CHl3[2, 2]) - 10*MW2*MZ2^8*
           (1008*CHl1[2, 2] + 1371*CHl3[1, 1] + 167*CHl3[2, 2]) + 
          960*MW2^8*MZ2*(103*CHl3[1, 1] + 311*CHl3[2, 2]) - 
          3*MW2^5*MZ2^4*(960*CHl1[1, 1] - 47040*CHl1[2, 2] - 
            1459*CHl3[1, 1] + 93693*CHl3[2, 2] - 14720*CHl3[3, 3] - 
            44160*CHq3[1, 1] - 44160*CHq3[2, 2]) + 6*MW2^4*MZ2^5*
           (1140*CHl1[1, 1] - 3180*CHl1[2, 2] + 17463*CHl3[1, 1] + 
            17481*CHl3[2, 2] - 3680*CHl3[3, 3] - 11040*CHq3[1, 1] - 
            11040*CHq3[2, 2]) - 3*MW2^3*MZ2^6*(960*CHl1[1, 1] + 
            17760*CHl1[2, 2] + 39567*CHl3[1, 1] + 4971*CHl3[2, 2] - 
            1760*CHl3[3, 3] - 5280*CHq3[1, 1] - 5280*CHq3[2, 2]) + 
          6*MW2^2*MZ2^7*(60*CHl1[1, 1] + 6300*CHl1[2, 2] + 9779*CHl3[1, 1] + 
            499*CHl3[2, 2] - 80*CHl3[3, 3] - 240*CHq3[1, 1] - 
            240*CHq3[2, 2]) + 8*MW2^7*MZ2^2*(720*CHl1[1, 1] + 
            6480*CHl1[2, 2] - 8547*CHl3[1, 1] - 46091*CHl3[2, 2] + 
            1920*CHl3[3, 3] + 5760*CHq3[1, 1] + 5760*CHq3[2, 2]) - 
          6*MW2^6*MZ2^3*(1200*CHl1[1, 1] + 24880*CHl1[2, 2] + 
            6807*CHl3[1, 1] - 63025*CHl3[2, 2] + 7040*CHl3[3, 3] + 
            21120*CHq3[1, 1] + 21120*CHq3[2, 2])) + 
        MH2^2*MW2^2*(-792*MZ2^9*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) + 
          76032*MW2^9*(CHl3[1, 1] + 5*CHl3[2, 2]) + 33*MW2*MZ2^8*
           (1008*CHl1[2, 2] + 1371*CHl3[1, 1] + 167*CHl3[2, 2]) - 
          3168*MW2^8*MZ2*(103*CHl3[1, 1] + 311*CHl3[2, 2]) + 
          2*MW2^5*MZ2^4*(4752*CHl1[1, 1] - 232848*CHl1[2, 2] - 
            40983*CHl3[1, 1] + 450473*CHl3[2, 2] - 72864*CHl3[3, 3] - 
            218592*CHq3[1, 1] - 218592*CHq3[2, 2]) + MW2^3*MZ2^6*
           (9504*CHl1[1, 1] + 175824*CHl1[2, 2] + 384153*CHl3[1, 1] + 
            47989*CHl3[2, 2] - 17424*CHl3[3, 3] - 52272*CHq3[1, 1] - 
            52272*CHq3[2, 2]) + MW2^2*MZ2^7*(-1188*CHl1[1, 1] - 
            124740*CHl1[2, 2] - 193017*CHl3[1, 1] - 9905*CHl3[2, 2] + 
            1584*CHl3[3, 3] + 4752*CHq3[1, 1] + 4752*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(2376*CHl1[1, 1] + 21384*CHl1[2, 2] - 
            25653*CHl3[1, 1] - 150845*CHl3[2, 2] + 6336*CHl3[3, 3] + 
            19008*CHq3[1, 1] + 19008*CHq3[2, 2]) + 4*MW2^6*MZ2^3*
           (5940*CHl1[1, 1] + 123156*CHl1[2, 2] + 48939*CHl3[1, 1] - 
            305093*CHl3[2, 2] + 34848*CHl3[3, 3] + 104544*CHq3[1, 1] + 
            104544*CHq3[2, 2]) + MW2^4*MZ2^5*(-22572*CHl1[1, 1] + 
            62964*CHl1[2, 2] - 311853*CHl3[1, 1] - 335741*CHl3[2, 2] + 
            72864*CHl3[3, 3] + 218592*CHq3[1, 1] + 218592*CHq3[2, 2]))))/
      (2304*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*
       MZ2^3*Pi^3*SW2) + (MW*B0i[bb0, MW2, 0, MT2]*
       (MT2^3*(MW2*(9*CHl3[1, 1] + CHl3[2, 2] - 8*CHq3[3, 3]) - 
          MZ2*(5*CHl3[1, 1] + CHl3[2, 2] - 4*CHq3[3, 3])) + 
        MT2*MW2^2*(MW2*(5*CHl3[1, 1] - 3*CHl3[2, 2] - 8*CHq3[3, 3]) + 
          MZ2*(-CHl3[1, 1] + 3*CHl3[2, 2] + 4*CHq3[3, 3])) - 
        2*MW2^3*(MW2*(3*CHl3[1, 1] - 5*CHl3[2, 2] - 8*CHq3[3, 3]) + 
          MZ2*(CHl3[1, 1] + 5*CHl3[2, 2] + 4*CHq3[3, 3]))))/
      (128*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (MW*B0i[bb0, 0, 0, MZ2]*(-384*MW2^8*(9*CHl3[1, 1] - 31*CHl3[2, 2]) + 
        MZ2^8*(96*CHl1[2, 2] + 105*CHl3[1, 1] + 13*CHl3[2, 2]) - 
        MW2*MZ2^7*(1008*CHl1[2, 2] + 1311*CHl3[1, 1] + 191*CHl3[2, 2]) + 
        2*MW2^5*MZ2^2*(3*MH2*(35*CHl3[1, 1] - 37*CHl3[2, 2]) + 
          2*MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] + 
            768*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] + 696*CHl1[1, 1] + 
            4296*CHl1[2, 2] + 768*CHl1[3, 3] - 8493*CHl3[1, 1] + 
            1243*CHl3[2, 2] + 336*CHl3[3, 3] - 768*CHq1[1, 1] - 
            768*CHq1[2, 2] + 120*CHq1[3, 3] + 1008*CHq3[1, 1] + 
            1008*CHq3[2, 2] + 120*CHq3[3, 3] - 1536*CHu[1, 1] - 
            1536*CHu[2, 2])) + MW2^3*MZ2^4*(-108*MH2*CHl3[2, 2] + 
          MZ2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] + 
            480*CHe[1, 1] + 480*CHe[2, 2] + 480*CHe[3, 3] + 192*CHl1[1, 1] - 
            4848*CHl1[2, 2] + 480*CHl1[3, 3] - 15387*CHl3[1, 1] + 
            3373*CHl3[2, 2] + 48*CHl3[3, 3] - 480*CHq1[1, 1] - 
            480*CHq1[2, 2] - 168*CHq1[3, 3] + 144*CHq3[1, 1] + 
            144*CHq3[2, 2] - 168*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) - MW2^4*MZ2^3*
         (3*MH2*(31*CHl3[1, 1] - 81*CHl3[2, 2]) + 
          4*MZ2*(444*CHd[1, 1] + 444*CHd[2, 2] + 444*CHd[3, 3] + 
            444*CHe[1, 1] + 444*CHe[2, 2] + 444*CHe[3, 3] + 273*CHl1[1, 1] + 
            921*CHl1[2, 2] + 444*CHl1[3, 3] - 6474*CHl3[1, 1] + 
            2786*CHl3[2, 2] + 108*CHl3[3, 3] - 444*CHq1[1, 1] - 
            444*CHq1[2, 2] - 60*CHq1[3, 3] + 324*CHq3[1, 1] + 
            324*CHq3[2, 2] - 60*CHq3[3, 3] - 888*CHu[1, 1] - 
            888*CHu[2, 2])) - 24*MW2^6*MZ2*
         (MH2*(5*CHl3[1, 1] - 3*CHl3[2, 2]) + 2*MZ2*(52*CHd[1, 1] + 
            52*CHd[2, 2] + 52*CHd[3, 3] + 52*CHe[1, 1] + 52*CHe[2, 2] + 
            52*CHe[3, 3] + 67*CHl1[1, 1] + 363*CHl1[2, 2] + 52*CHl1[3, 3] - 
            566*CHl3[1, 1] - 446*CHl3[2, 2] + 36*CHl3[3, 3] - 52*CHq1[1, 1] - 
            52*CHq1[2, 2] + 28*CHq1[3, 3] + 108*CHq3[1, 1] + 108*CHq3[2, 2] + 
            28*CHq3[3, 3] - 104*CHu[1, 1] - 104*CHu[2, 2])) + 
        96*MW2^7*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
          8*CHe[2, 2] + 8*CHe[3, 3] + 14*CHl1[1, 1] + 62*CHl1[2, 2] + 
          8*CHl1[3, 3] - 51*CHl3[1, 1] - 315*CHl3[2, 2] + 8*CHl3[3, 3] - 
          8*CHq1[1, 1] - 8*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] + 
          24*CHq3[2, 2] + 8*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2]) + 
        MW2^2*MZ2^5*(3*MH2*(CHl3[1, 1] + 5*CHl3[2, 2]) + 
          MZ2*(-48*CHd[1, 1] - 48*CHd[2, 2] - 48*CHd[3, 3] - 48*CHe[1, 1] - 
            48*CHe[2, 2] - 48*CHe[3, 3] - 12*CHl1[1, 1] + 3732*CHl1[2, 2] - 
            48*CHl1[3, 3] + 6177*CHl3[1, 1] + 229*CHl3[2, 2] + 
            48*CHq1[1, 1] + 48*CHq1[2, 2] + 24*CHq1[3, 3] + 24*CHq3[3, 3] + 
            96*CHu[1, 1] + 96*CHu[2, 2]))))/(2304*(2*MW2 - MZ2)^3*
       (4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MT2*(-128*MW2^4*(CHl3[1, 1] - 7*CHl3[2, 2]) + 
          MZ2^4*(7*CHl3[1, 1] + 35*CHl3[2, 2] + 132*CHq1[3, 3] - 
            132*CHq3[3, 3] - 12*CHu[3, 3]) - MW2*MZ2^3*(205*CHl3[1, 1] + 
            637*CHl3[2, 2] + 48*(13*CHq1[3, 3] - 13*CHq3[3, 3] + 
              CHu[3, 3])) + 32*MW2^3*MZ2*(CHl3[1, 1] - 71*CHl3[2, 2] - 
            12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
          2*MW2^2*MZ2^2*(165*CHl3[1, 1] + 989*CHl3[2, 2] + 
            24*(19*CHq1[3, 3] - 19*CHq3[3, 3] + 7*CHu[3, 3]))) + 
        MZ2*(-64*MW2^4*(CHl3[1, 1] - 7*CHl3[2, 2]) + 16*MW2^3*MZ2*
           (CHl3[1, 1] - 71*CHl3[2, 2] - 12*(CHq1[3, 3] - CHq3[3, 3] + 
              CHu[3, 3])) + MZ2^4*(17*CHl3[1, 1] + 85*CHl3[2, 2] + 
            12*(CHq1[3, 3] - CHq3[3, 3] + 4*CHu[3, 3])) - 
          MW2*MZ2^3*(35*CHl3[1, 1] + 467*CHl3[2, 2] + 
            48*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 5*CHu[3, 3])) + 
          2*MW2^2*MZ2^2*(15*CHl3[1, 1] + 535*CHl3[2, 2] + 
            24*(5*CHq1[3, 3] - 5*CHq3[3, 3] + 8*CHu[3, 3])))))/
      (1152*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
     (MW*B0i[bb0, 0, 0, MT2]*(32*MW2^3*MZ2^3*SW2^2*
         (-(MW2*MZ2*(CHl3[1, 1] - 15*CHl3[2, 2])) + 
          2*MW2^2*(CHl3[1, 1] - 7*CHl3[2, 2]) - 
          MZ2^2*(CHl3[1, 1] + 5*CHl3[2, 2])) + 9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*
         (MW2*(9*CHl3[1, 1] + CHl3[2, 2] - 8*CHq3[3, 3]) - 
          MZ2*(5*CHl3[1, 1] + CHl3[2, 2] - 4*CHq3[3, 3])) + 
        MT2*MW2^2*(128*MW2^5*(CHl3[1, 1] - 7*CHl3[2, 2]) + 
          MZ2^5*(23*CHl3[1, 1] + 187*CHl3[2, 2] - 36*CHq3[3, 3]) - 
          2*MW2^3*MZ2^2*(67*CHl3[1, 1] + 1803*CHl3[2, 2] + 240*CHq1[3, 3] - 
            600*CHq3[3, 3] + 384*CHu[3, 3]) - 32*MW2^4*MZ2*
           (3*CHl3[1, 1] - 85*CHl3[2, 2] - 12*(CHq1[3, 3] - CHq3[3, 3] + 
              CHu[3, 3])) + MW2^2*MZ2^3*(37*CHl3[1, 1] + 2565*CHl3[2, 2] + 
            96*(2*CHq1[3, 3] - 11*CHq3[3, 3] + 5*CHu[3, 3])) + 
          2*MW2*MZ2^4*(3*CHl3[1, 1] - 503*CHl3[2, 2] - 
            6*(2*CHq1[3, 3] - 29*CHq3[3, 3] + 8*CHu[3, 3]))) + 
        MT2^2*MW2*(-128*MW2^5*(CHl3[1, 1] - 7*CHl3[2, 2]) - 
          18*MZ2^5*(CHl3[1, 1] + 5*CHl3[2, 2]) + MW2*MZ2^4*
           (61*CHl3[1, 1] + 521*CHl3[2, 2] + 24*CHq1[3, 3] - 132*CHq3[3, 3] + 
            96*CHu[3, 3]) + 2*MW2^3*MZ2^2*(129*CHl3[1, 1] + 1241*CHl3[2, 2] + 
            240*CHq1[3, 3] - 456*CHq3[3, 3] + 384*CHu[3, 3]) + 
          32*MW2^4*MZ2*(CHl3[1, 1] - 71*CHl3[2, 2] - 
            12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) - 
          MW2^2*MZ2^3*(205*CHl3[1, 1] + 1501*CHl3[2, 2] + 
            48*(4*CHq1[3, 3] - 13*CHq3[3, 3] + 10*CHu[3, 3])))))/
      (1152*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
     (MW2*(3*MH2^4*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (12*MW2*MZ2^2*(7*CHl3[1, 1] + 4*CHl3[2, 2]) - 
          MZ2^3*(15*CHl3[1, 1] + 11*CHl3[2, 2]) - 3*MW2^2*MZ2*
           (61*CHl3[1, 1] + 29*CHl3[2, 2]) + 2*MW2^3*(69*CHl3[1, 1] + 
            29*CHl3[2, 2])) - MH2^3*
         (MW2*(144*MZ2^8*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) - 
            13824*MW2^8*(CHl3[1, 1] + 5*CHl3[2, 2]) - 3*MW2*MZ2^7*
             (1776*CHl1[2, 2] + 2397*CHl3[1, 1] + 241*CHl3[2, 2]) - 
            64*MW2^7*MZ2*((-1555 + 48*Pi^2)*CHl3[1, 1] + (1453 - 336*Pi^2)*
               CHl3[2, 2]) + MW2^2*MZ2^6*(192*CHd[1, 1] + 192*CHd[2, 2] + 
              192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 15600*CHl1[2, 2] + 192*CHl1[3, 3] + 
              31817*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] + 23289*CHl3[2, 2] - 
              960*Pi^2*CHl3[2, 2] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
              48*CHq1[3, 3] + 720*CHq3[3, 3] - 384*CHu[1, 1] - 
              384*CHu[2, 2] + 192*CHu[3, 3]) + 8*MW2^6*MZ2^2*
             (384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 384*CHe[1, 1] + 
              384*CHe[2, 2] + 384*CHe[3, 3] + 384*CHl1[1, 1] - 
              3648*CHl1[2, 2] + 384*CHl1[3, 3] - 24511*CHl3[1, 1] + 
              480*Pi^2*CHl3[1, 1] + 104057*CHl3[2, 2] - 7968*Pi^2*CHl3[2, 
                2] + 384*CHl3[3, 3] - 384*CHq1[1, 1] - 384*CHq1[2, 2] + 
              768*CHq1[3, 3] + 1152*CHq3[1, 1] + 1152*CHq3[2, 2] + 
              3456*CHq3[3, 3] - 768*CHu[1, 1] - 768*CHu[2, 2] + 
              384*CHu[3, 3]) - MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 
              1728*CHd[3, 3] + 1728*CHe[1, 1] + 1728*CHe[2, 2] + 
              1728*CHe[3, 3] + 1728*CHl1[1, 1] + 8352*CHl1[2, 2] + 
              1728*CHl1[3, 3] + 77395*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 
              219527*CHl3[2, 2] - 9984*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 
              1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 7488*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3]) - 2*MW2^5*MZ2^3*
             (3456*CHd[1, 1] + 3456*CHd[2, 2] + 3456*CHd[3, 3] + 
              3456*CHe[1, 1] + 3456*CHe[2, 2] + 3456*CHe[3, 3] + 
              3456*CHl1[1, 1] - 31680*CHl1[2, 2] + 3456*CHl1[3, 3] - 
              39743*CHl3[1, 1] - 768*Pi^2*CHl3[1, 1] + 622633*CHl3[2, 2] - 
              36096*Pi^2*CHl3[2, 2] + 1920*CHl3[3, 3] - 3456*CHq1[1, 1] - 
              3456*CHq1[2, 2] + 3456*CHq1[3, 3] + 5760*CHq3[1, 1] + 
              5760*CHq3[2, 2] + 23040*CHq3[3, 3] - 6912*CHu[1, 1] - 
              6912*CHu[2, 2] + 3456*CHu[3, 3]) + MW2^4*MZ2^4*
             (5376*CHd[1, 1] + 5376*CHd[2, 2] + 5376*CHd[3, 3] + 
              5376*CHe[1, 1] + 5376*CHe[2, 2] + 5376*CHe[3, 3] + 
              5376*CHl1[1, 1] - 36672*CHl1[2, 2] + 5376*CHl1[3, 3] + 
              70211*CHl3[1, 1] - 3648*Pi^2*CHl3[1, 1] + 778819*CHl3[2, 2] - 
              38976*Pi^2*CHl3[2, 2] + 1536*CHl3[3, 3] - 5376*CHq1[1, 1] - 
              5376*CHq1[2, 2] + 2112*CHq1[3, 3] + 4608*CHq3[1, 1] + 
              4608*CHq3[2, 2] + 28224*CHq3[3, 3] - 10752*CHu[1, 1] - 
              10752*CHu[2, 2] + 5376*CHu[3, 3])) + 
          MT2*(-144*MZ2^8*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) + 
            1536*MW2^8*(5*CHl3[1, 1] + 73*CHl3[2, 2]) + 3*MW2*MZ2^7*
             (1776*CHl1[2, 2] + 2397*CHl3[1, 1] + 241*CHl3[2, 2]) + 
            2*MW2^5*MZ2^3*(3456*CHd[1, 1] + 3456*CHd[2, 2] + 3456*CHd[3, 3] + 
              3456*CHe[1, 1] + 3456*CHe[2, 2] + 3456*CHe[3, 3] + 
              3456*CHl1[1, 1] - 31680*CHl1[2, 2] + 3456*CHl1[3, 3] - 
              52529*CHl3[1, 1] - 768*Pi^2*CHl3[1, 1] + 564967*CHl3[2, 2] - 
              36096*Pi^2*CHl3[2, 2] + 1920*CHl3[3, 3] - 3456*CHq1[1, 1] - 
              3456*CHq1[2, 2] - 4032*CHq1[3, 3] + 5760*CHq3[1, 1] + 
              5760*CHq3[2, 2] + 30960*CHq3[3, 3] - 6912*CHu[1, 1] - 
              6912*CHu[2, 2] - 12672*CHu[3, 3]) - MW2^4*MZ2^4*
             (5376*CHd[1, 1] + 5376*CHd[2, 2] + 5376*CHd[3, 3] + 
              5376*CHe[1, 1] + 5376*CHe[2, 2] + 5376*CHe[3, 3] + 
              5376*CHl1[1, 1] - 36672*CHl1[2, 2] + 5376*CHl1[3, 3] + 
              51377*CHl3[1, 1] - 3648*Pi^2*CHl3[1, 1] + 724945*CHl3[2, 2] - 
              38976*Pi^2*CHl3[2, 2] + 1536*CHl3[3, 3] - 5376*CHq1[1, 1] - 
              5376*CHq1[2, 2] - 1344*CHq1[3, 3] + 4608*CHq3[1, 1] + 
              4608*CHq3[2, 2] + 29088*CHq3[3, 3] - 10752*CHu[1, 1] - 
              10752*CHu[2, 2] - 4992*CHu[3, 3]) - 8*MW2^6*MZ2^2*
             (384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 384*CHe[1, 1] + 
              384*CHe[2, 2] + 384*CHe[3, 3] + 384*CHl1[1, 1] - 
              3648*CHl1[2, 2] + 384*CHl1[3, 3] - 26173*CHl3[1, 1] + 
              480*Pi^2*CHl3[1, 1] + 85163*CHl3[2, 2] - 7968*Pi^2*CHl3[2, 2] + 
              384*CHl3[3, 3] - 384*CHq1[1, 1] - 384*CHq1[2, 2] - 
              2688*CHq1[3, 3] + 1152*CHq3[1, 1] + 1152*CHq3[2, 2] + 
              7344*CHq3[3, 3] - 768*CHu[1, 1] - 768*CHu[2, 2] - 
              4800*CHu[3, 3]) - MW2^2*MZ2^6*(192*CHd[1, 1] + 192*CHd[2, 2] + 
              192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 15600*CHl1[2, 2] + 192*CHl1[3, 3] + 
              31115*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] + 21939*CHl3[2, 2] - 
              960*Pi^2*CHl3[2, 2] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
              48*CHq1[3, 3] + 504*CHq3[3, 3] - 384*CHu[1, 1] - 
              384*CHu[2, 2] + 192*CHu[3, 3]) + MW2^3*MZ2^5*(1728*CHd[1, 1] + 
              1728*CHd[2, 2] + 1728*CHd[3, 3] + 1728*CHe[1, 1] + 
              1728*CHe[2, 2] + 1728*CHe[3, 3] + 1728*CHl1[1, 1] + 
              8352*CHl1[2, 2] + 1728*CHl1[3, 3] + 71263*CHl3[1, 1] - 
              1536*Pi^2*CHl3[1, 1] + 205931*CHl3[2, 2] - 9984*Pi^2*CHl3[2, 
                2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 
              288*CHq1[3, 3] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              6264*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              576*CHu[3, 3]) + 64*MW2^7*MZ2*((-1507 + 48*Pi^2)*CHl3[1, 1] - 
              (419 + 336*Pi^2)*CHl3[2, 2] - 288*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3]))) + 6*MT2^2*MW2*(4*MW2 - MZ2)*
           (256*MW2^5*(CHl3[1, 1] - 7*CHl3[2, 2]) + 9*MZ2^5*(-3*CHl3[1, 1] + 
              9*CHl3[2, 2] + 4*CHq3[3, 3]) + 2*MW2^3*MZ2^2*(3*CHl3[1, 1] - 
              2293*CHl3[2, 2] - 480*CHq1[3, 3] + 552*CHq3[3, 3] - 
              768*CHu[3, 3]) - 64*MW2^4*MZ2*(CHl3[1, 1] - 71*CHl3[2, 2] - 
              12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
            MW2^2*MZ2^3*(-229*CHl3[1, 1] + 2363*CHl3[2, 2] + 
              192*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 5*CHu[3, 3])) + 
            2*MW2*MZ2^4*(83*CHl3[1, 1] - 323*CHl3[2, 2] - 6*(4*CHq1[3, 3] + 
                5*CHq3[3, 3] + 16*CHu[3, 3])))) + 9*MH2^2*MW2*
         (MW2*(144*MZ2^8*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) - 
            13824*MW2^8*(CHl3[1, 1] + 5*CHl3[2, 2]) - 3*MW2*MZ2^7*
             (1776*CHl1[2, 2] + 2397*CHl3[1, 1] + 241*CHl3[2, 2]) - 
            64*MW2^7*MZ2*((-1555 + 48*Pi^2)*CHl3[1, 1] + (1453 - 336*Pi^2)*
               CHl3[2, 2]) + 2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 
              96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 
              96*CHl1[1, 1] + 7800*CHl1[2, 2] + 96*CHl1[3, 3] + 
              16037*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 11767*CHl3[2, 2] - 
              480*Pi^2*CHl3[2, 2] - 96*CHq1[1, 1] - 96*CHq1[2, 2] - 
              24*CHq1[3, 3] + 360*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 32*MW2^6*MZ2^2*
             (96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
              96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] - 912*CHl1[2, 2] + 
              96*CHl1[3, 3] - 5837*CHl3[1, 1] + 120*Pi^2*CHl3[1, 1] + 
              26179*CHl3[2, 2] - 1992*Pi^2*CHl3[2, 2] + 96*CHl3[3, 3] - 
              96*CHq1[1, 1] - 96*CHq1[2, 2] + 192*CHq1[3, 3] + 
              288*CHq3[1, 1] + 288*CHq3[2, 2] + 864*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) - 
            12*MW2^5*MZ2^3*(576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] + 
              576*CHe[1, 1] + 576*CHe[2, 2] + 576*CHe[3, 3] + 
              576*CHl1[1, 1] - 5280*CHl1[2, 2] + 576*CHl1[3, 3] - 
              5395*CHl3[1, 1] - 128*Pi^2*CHl3[1, 1] + 104565*CHl3[2, 2] - 
              6016*Pi^2*CHl3[2, 2] + 320*CHl3[3, 3] - 576*CHq1[1, 1] - 
              576*CHq1[2, 2] + 576*CHq1[3, 3] + 960*CHq3[1, 1] + 
              960*CHq3[2, 2] + 3840*CHq3[3, 3] - 1152*CHu[1, 1] - 
              1152*CHu[2, 2] + 576*CHu[3, 3]) + 4*MW2^4*MZ2^4*
             (1344*CHd[1, 1] + 1344*CHd[2, 2] + 1344*CHd[3, 3] + 
              1344*CHe[1, 1] + 1344*CHe[2, 2] + 1344*CHe[3, 3] + 
              1344*CHl1[1, 1] - 9168*CHl1[2, 2] + 1344*CHl1[3, 3] + 
              19757*CHl3[1, 1] - 912*Pi^2*CHl3[1, 1] + 196345*CHl3[2, 2] - 
              9744*Pi^2*CHl3[2, 2] + 384*CHl3[3, 3] - 1344*CHq1[1, 1] - 
              1344*CHq1[2, 2] + 528*CHq1[3, 3] + 1152*CHq3[1, 1] + 
              1152*CHq3[2, 2] + 7056*CHq3[3, 3] - 2688*CHu[1, 1] - 
              2688*CHu[2, 2] + 1344*CHu[3, 3]) - MW2^3*MZ2^5*
             (1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 8352*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              79851*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 221635*CHl3[2, 2] - 
              9984*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              7488*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              1728*CHu[3, 3])) + MT2*(-144*MZ2^8*(4*CHl1[2, 2] + 
              5*CHl3[1, 1] + CHl3[2, 2]) + 1536*MW2^8*(5*CHl3[1, 1] + 
              73*CHl3[2, 2]) + 3*MW2*MZ2^7*(1776*CHl1[2, 2] + 
              2397*CHl3[1, 1] + 241*CHl3[2, 2]) - 2*MW2^4*MZ2^4*
             (2688*CHd[1, 1] + 2688*CHd[2, 2] + 2688*CHd[3, 3] + 
              2688*CHe[1, 1] + 2688*CHe[2, 2] + 2688*CHe[3, 3] + 
              2688*CHl1[1, 1] - 18336*CHl1[2, 2] + 2688*CHl1[3, 3] + 
              30097*CHl3[1, 1] - 1824*Pi^2*CHl3[1, 1] + 365753*CHl3[2, 2] - 
              19488*Pi^2*CHl3[2, 2] + 768*CHl3[3, 3] - 2688*CHq1[1, 1] - 
              2688*CHq1[2, 2] - 672*CHq1[3, 3] + 2304*CHq3[1, 1] + 
              2304*CHq3[2, 2] + 14544*CHq3[3, 3] - 5376*CHu[1, 1] - 
              5376*CHu[2, 2] - 2496*CHu[3, 3]) - 16*MW2^6*MZ2^2*
             (192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 
              192*CHe[2, 2] + 192*CHe[3, 3] + 192*CHl1[1, 1] - 
              1824*CHl1[2, 2] + 192*CHl1[3, 3] - 12505*CHl3[1, 1] + 
              240*Pi^2*CHl3[1, 1] + 42911*CHl3[2, 2] - 3984*Pi^2*CHl3[2, 2] + 
              192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
              1344*CHq1[3, 3] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              3672*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] - 
              2400*CHu[3, 3]) + 24*MW2^5*MZ2^3*(288*CHd[1, 1] + 
              288*CHd[2, 2] + 288*CHd[3, 3] + 288*CHe[1, 1] + 288*CHe[2, 2] + 
              288*CHe[3, 3] + 288*CHl1[1, 1] - 2640*CHl1[2, 2] + 
              288*CHl1[3, 3] - 3763*CHl3[1, 1] - 64*Pi^2*CHl3[1, 1] + 
              47477*CHl3[2, 2] - 3008*Pi^2*CHl3[2, 2] + 160*CHl3[3, 3] - 
              288*CHq1[1, 1] - 288*CHq1[2, 2] - 336*CHq1[3, 3] + 
              480*CHq3[1, 1] + 480*CHq3[2, 2] + 2580*CHq3[3, 3] - 
              576*CHu[1, 1] - 576*CHu[2, 2] - 1056*CHu[3, 3]) - 
            4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
              48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
              3900*CHl1[2, 2] + 48*CHl1[3, 3] + 7843*CHl3[1, 1] - 
              48*Pi^2*CHl3[1, 1] + 5546*CHl3[2, 2] - 240*Pi^2*CHl3[2, 2] - 
              48*CHq1[1, 1] - 48*CHq1[2, 2] - 12*CHq1[3, 3] + 
              126*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3]) + 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 8352*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              73719*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 208039*CHl3[2, 2] - 
              9984*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] - 288*CHq1[3, 3] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 6264*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 576*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((-1507 + 48*Pi^2)*CHl3[1, 1] - (419 + 336*Pi^2)*CHl3[2, 2] - 
              288*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] - 7*CHl3[2, 2]) + 
            9*MZ2^5*(-3*CHl3[1, 1] + 9*CHl3[2, 2] + 4*CHq3[3, 3]) + 
            2*MW2^3*MZ2^2*(3*CHl3[1, 1] - 2293*CHl3[2, 2] - 480*CHq1[3, 3] + 
              552*CHq3[3, 3] - 768*CHu[3, 3]) - 64*MW2^4*MZ2*
             (CHl3[1, 1] - 71*CHl3[2, 2] - 12*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] + 2363*CHl3[2, 
                2] + 192*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 5*CHu[3, 3])) + 
            2*MW2*MZ2^4*(83*CHl3[1, 1] - 323*CHl3[2, 2] - 6*(4*CHq1[3, 3] + 
                5*CHq3[3, 3] + 16*CHu[3, 3])))) + 
        16*MW2^3*(MW2*(144*MZ2^8*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) - 
            13824*MW2^8*(CHl3[1, 1] + 5*CHl3[2, 2]) - 3*MW2*MZ2^7*
             (1776*CHl1[2, 2] + 2397*CHl3[1, 1] + 241*CHl3[2, 2]) - 
            64*MW2^7*MZ2*((-1555 + 48*Pi^2)*CHl3[1, 1] + (1453 - 336*Pi^2)*
               CHl3[2, 2]) + 2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 
              96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 
              96*CHl1[1, 1] + 7800*CHl1[2, 2] + 96*CHl1[3, 3] + 
              16021*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 11775*CHl3[2, 2] - 
              480*Pi^2*CHl3[2, 2] - 96*CHq1[1, 1] - 96*CHq1[2, 2] - 
              24*CHq1[3, 3] + 360*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 32*MW2^6*MZ2^2*
             (96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
              96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] - 912*CHl1[2, 2] + 
              96*CHl1[3, 3] - 5743*CHl3[1, 1] + 120*Pi^2*CHl3[1, 1] + 
              26273*CHl3[2, 2] - 1992*Pi^2*CHl3[2, 2] + 96*CHl3[3, 3] - 
              96*CHq1[1, 1] - 96*CHq1[2, 2] + 192*CHq1[3, 3] + 
              288*CHq3[1, 1] + 288*CHq3[2, 2] + 864*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) + 
            4*MW2^4*MZ2^4*(1344*CHd[1, 1] + 1344*CHd[2, 2] + 1344*CHd[3, 3] + 
              1344*CHe[1, 1] + 1344*CHe[2, 2] + 1344*CHe[3, 3] + 
              1344*CHl1[1, 1] - 9168*CHl1[2, 2] + 1344*CHl1[3, 3] + 
              20075*CHl3[1, 1] - 912*Pi^2*CHl3[1, 1] + 196903*CHl3[2, 2] - 
              9744*Pi^2*CHl3[2, 2] + 384*CHl3[3, 3] - 1344*CHq1[1, 1] - 
              1344*CHq1[2, 2] + 528*CHq1[3, 3] + 1152*CHq3[1, 1] + 
              1152*CHq3[2, 2] + 7056*CHq3[3, 3] - 2688*CHu[1, 1] - 
              2688*CHu[2, 2] + 1344*CHu[3, 3]) - MW2^3*MZ2^5*
             (1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 8352*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              79843*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 222011*CHl3[2, 2] - 
              9984*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              7488*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              1728*CHu[3, 3]) - 4*MW2^5*MZ2^3*(1728*CHd[1, 1] + 
              1728*CHd[2, 2] + 1728*CHd[3, 3] + 1728*CHe[1, 1] + 
              1728*CHe[2, 2] + 1728*CHe[3, 3] + 1728*CHl1[1, 1] - 
              15840*CHl1[2, 2] + 1728*CHl1[3, 3] - 15205*CHl3[1, 1] - 
              384*Pi^2*CHl3[1, 1] + 314867*CHl3[2, 2] - 18048*Pi^2*CHl3[2, 
                2] + 960*CHl3[3, 3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 
              1728*CHq1[3, 3] + 2880*CHq3[1, 1] + 2880*CHq3[2, 2] + 
              11520*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              1728*CHu[3, 3])) + MT2*(-144*MZ2^8*(4*CHl1[2, 2] + 
              5*CHl3[1, 1] + CHl3[2, 2]) + 1536*MW2^8*(5*CHl3[1, 1] + 
              73*CHl3[2, 2]) + 3*MW2*MZ2^7*(1776*CHl1[2, 2] + 
              2397*CHl3[1, 1] + 241*CHl3[2, 2]) + 8*MW2^5*MZ2^3*
             (864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 864*CHe[1, 1] + 
              864*CHe[2, 2] + 864*CHe[3, 3] + 864*CHl1[1, 1] - 
              7920*CHl1[2, 2] + 864*CHl1[3, 3] - 10799*CHl3[1, 1] - 
              192*Pi^2*CHl3[1, 1] + 143017*CHl3[2, 2] - 9024*Pi^2*CHl3[2, 
                2] + 480*CHl3[3, 3] - 864*CHq1[1, 1] - 864*CHq1[2, 2] - 
              1008*CHq1[3, 3] + 1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 
              7740*CHq3[3, 3] - 1728*CHu[1, 1] - 1728*CHu[2, 2] - 
              3168*CHu[3, 3]) - 2*MW2^4*MZ2^4*(2688*CHd[1, 1] + 
              2688*CHd[2, 2] + 2688*CHd[3, 3] + 2688*CHe[1, 1] + 
              2688*CHe[2, 2] + 2688*CHe[3, 3] + 2688*CHl1[1, 1] - 
              18336*CHl1[2, 2] + 2688*CHl1[3, 3] + 30733*CHl3[1, 1] - 
              1824*Pi^2*CHl3[1, 1] + 366869*CHl3[2, 2] - 19488*Pi^2*CHl3[2, 
                2] + 768*CHl3[3, 3] - 2688*CHq1[1, 1] - 2688*CHq1[2, 2] - 
              672*CHq1[3, 3] + 2304*CHq3[1, 1] + 2304*CHq3[2, 2] + 
              14544*CHq3[3, 3] - 5376*CHu[1, 1] - 5376*CHu[2, 2] - 
              2496*CHu[3, 3]) - 16*MW2^6*MZ2^2*(192*CHd[1, 1] + 
              192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 
              192*CHe[3, 3] + 192*CHl1[1, 1] - 1824*CHl1[2, 2] + 
              192*CHl1[3, 3] - 12317*CHl3[1, 1] + 240*Pi^2*CHl3[1, 1] + 
              43099*CHl3[2, 2] - 3984*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 
              192*CHq1[1, 1] - 192*CHq1[2, 2] - 1344*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 3672*CHq3[3, 3] - 
              384*CHu[1, 1] - 384*CHu[2, 2] - 2400*CHu[3, 3]) - 
            4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
              48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
              3900*CHl1[2, 2] + 48*CHl1[3, 3] + 7835*CHl3[1, 1] - 
              48*Pi^2*CHl3[1, 1] + 5550*CHl3[2, 2] - 240*Pi^2*CHl3[2, 2] - 
              48*CHq1[1, 1] - 48*CHq1[2, 2] - 12*CHq1[3, 3] + 
              126*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3]) + 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 8352*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              73711*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 208415*CHl3[2, 2] - 
              9984*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] - 288*CHq1[3, 3] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 6264*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 576*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((-1507 + 48*Pi^2)*CHl3[1, 1] - (419 + 336*Pi^2)*CHl3[2, 2] - 
              288*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] - 7*CHl3[2, 2]) + 
            9*MZ2^5*(-3*CHl3[1, 1] + 9*CHl3[2, 2] + 4*CHq3[3, 3]) + 
            2*MW2^3*MZ2^2*(3*CHl3[1, 1] - 2293*CHl3[2, 2] - 480*CHq1[3, 3] + 
              552*CHq3[3, 3] - 768*CHu[3, 3]) - 64*MW2^4*MZ2*
             (CHl3[1, 1] - 71*CHl3[2, 2] - 12*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] + 2363*CHl3[2, 
                2] + 192*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 5*CHu[3, 3])) + 
            2*MW2*MZ2^4*(83*CHl3[1, 1] - 323*CHl3[2, 2] - 6*(4*CHq1[3, 3] + 
                5*CHq3[3, 3] + 16*CHu[3, 3])))) - 24*MH2*MW2^2*
         (MW2*(144*MZ2^8*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) - 
            13824*MW2^8*(CHl3[1, 1] + 5*CHl3[2, 2]) - 3*MW2*MZ2^7*
             (1776*CHl1[2, 2] + 2397*CHl3[1, 1] + 241*CHl3[2, 2]) - 
            64*MW2^7*MZ2*((-1555 + 48*Pi^2)*CHl3[1, 1] + (1453 - 336*Pi^2)*
               CHl3[2, 2]) + 2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 
              96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 
              96*CHl1[1, 1] + 7800*CHl1[2, 2] + 96*CHl1[3, 3] + 
              16051*CHl3[1, 1] - 96*Pi^2*CHl3[1, 1] + 11797*CHl3[2, 2] - 
              480*Pi^2*CHl3[2, 2] - 96*CHq1[1, 1] - 96*CHq1[2, 2] - 
              24*CHq1[3, 3] + 360*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 16*MW2^6*MZ2^2*
             (192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 
              192*CHe[2, 2] + 192*CHe[3, 3] + 192*CHl1[1, 1] - 
              1824*CHl1[2, 2] + 192*CHl1[3, 3] - 11549*CHl3[1, 1] + 
              240*Pi^2*CHl3[1, 1] + 52475*CHl3[2, 2] - 3984*Pi^2*CHl3[2, 2] + 
              192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] + 
              384*CHq1[3, 3] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              1728*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
              192*CHu[3, 3]) - 8*MW2^5*MZ2^3*(864*CHd[1, 1] + 864*CHd[2, 2] + 
              864*CHd[3, 3] + 864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] + 
              864*CHl1[1, 1] - 7920*CHl1[2, 2] + 864*CHl1[3, 3] - 
              7733*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] + 157251*CHl3[2, 2] - 
              9024*Pi^2*CHl3[2, 2] + 480*CHl3[3, 3] - 864*CHq1[1, 1] - 
              864*CHq1[2, 2] + 864*CHq1[3, 3] + 1440*CHq3[1, 1] + 
              1440*CHq3[2, 2] + 5760*CHq3[3, 3] - 1728*CHu[1, 1] - 
              1728*CHu[2, 2] + 864*CHu[3, 3]) - MW2^3*MZ2^5*(1728*CHd[1, 1] + 
              1728*CHd[2, 2] + 1728*CHd[3, 3] + 1728*CHe[1, 1] + 
              1728*CHe[2, 2] + 1728*CHe[3, 3] + 1728*CHl1[1, 1] + 
              8352*CHl1[2, 2] + 1728*CHl1[3, 3] + 80173*CHl3[1, 1] - 
              1536*Pi^2*CHl3[1, 1] + 222205*CHl3[2, 2] - 9984*Pi^2*CHl3[2, 
                2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 7488*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 1728*CHu[3, 3]) + 
            2*MW2^4*MZ2^4*(2688*CHd[1, 1] + 2688*CHd[2, 2] + 2688*CHd[3, 3] + 
              2688*CHe[1, 1] + 2688*CHe[2, 2] + 2688*CHe[3, 3] + 
              2688*CHl1[1, 1] - 18336*CHl1[2, 2] + 2688*CHl1[3, 3] + 
              40231*CHl3[1, 1] - 1824*Pi^2*CHl3[1, 1] + 393695*CHl3[2, 2] - 
              19488*Pi^2*CHl3[2, 2] + 768*CHl3[3, 3] - 2688*CHq1[1, 1] - 
              2688*CHq1[2, 2] + 1056*CHq1[3, 3] + 2304*CHq3[1, 1] + 
              2304*CHq3[2, 2] + 14112*CHq3[3, 3] - 5376*CHu[1, 1] - 
              5376*CHu[2, 2] + 2688*CHu[3, 3])) + 
          MT2*(-144*MZ2^8*(4*CHl1[2, 2] + 5*CHl3[1, 1] + CHl3[2, 2]) + 
            1536*MW2^8*(5*CHl3[1, 1] + 73*CHl3[2, 2]) + 3*MW2*MZ2^7*
             (1776*CHl1[2, 2] + 2397*CHl3[1, 1] + 241*CHl3[2, 2]) + 
            4*MW2^5*MZ2^3*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] - 15840*CHl1[2, 2] + 1728*CHl1[3, 3] - 
              21859*CHl3[1, 1] - 384*Pi^2*CHl3[1, 1] + 285669*CHl3[2, 2] - 
              18048*Pi^2*CHl3[2, 2] + 960*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] - 2016*CHq1[3, 3] + 2880*CHq3[1, 1] + 
              2880*CHq3[2, 2] + 15480*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] - 6336*CHu[3, 3]) - 4*MW2^4*MZ2^4*
             (1344*CHd[1, 1] + 1344*CHd[2, 2] + 1344*CHd[3, 3] + 
              1344*CHe[1, 1] + 1344*CHe[2, 2] + 1344*CHe[3, 3] + 
              1344*CHl1[1, 1] - 9168*CHl1[2, 2] + 1344*CHl1[3, 3] + 
              15407*CHl3[1, 1] - 912*Pi^2*CHl3[1, 1] + 183379*CHl3[2, 2] - 
              9744*Pi^2*CHl3[2, 2] + 384*CHl3[3, 3] - 1344*CHq1[1, 1] - 
              1344*CHq1[2, 2] - 336*CHq1[3, 3] + 1152*CHq3[1, 1] + 
              1152*CHq3[2, 2] + 7272*CHq3[3, 3] - 2688*CHu[1, 1] - 
              2688*CHu[2, 2] - 1248*CHu[3, 3]) - 64*MW2^6*MZ2^2*
             (48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 48*CHe[1, 1] + 
              48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] - 456*CHl1[2, 2] + 
              48*CHl1[3, 3] - 3095*CHl3[1, 1] + 60*Pi^2*CHl3[1, 1] + 
              10757*CHl3[2, 2] - 996*Pi^2*CHl3[2, 2] + 48*CHl3[3, 3] - 
              48*CHq1[1, 1] - 48*CHq1[2, 2] - 336*CHq1[3, 3] + 
              144*CHq3[1, 1] + 144*CHq3[2, 2] + 918*CHq3[3, 3] - 
              96*CHu[1, 1] - 96*CHu[2, 2] - 600*CHu[3, 3]) - 
            4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
              48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
              3900*CHl1[2, 2] + 48*CHl1[3, 3] + 7850*CHl3[1, 1] - 
              48*Pi^2*CHl3[1, 1] + 5561*CHl3[2, 2] - 240*Pi^2*CHl3[2, 2] - 
              48*CHq1[1, 1] - 48*CHq1[2, 2] - 12*CHq1[3, 3] + 
              126*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3]) + 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 8352*CHl1[2, 2] + 1728*CHl1[3, 3] + 
              74041*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 208609*CHl3[2, 2] - 
              9984*Pi^2*CHl3[2, 2] + 192*CHl3[3, 3] - 1728*CHq1[1, 1] - 
              1728*CHq1[2, 2] - 288*CHq1[3, 3] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 6264*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 576*CHu[3, 3]) + 64*MW2^7*MZ2*
             ((-1507 + 48*Pi^2)*CHl3[1, 1] - (419 + 336*Pi^2)*CHl3[2, 2] - 
              288*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] - 7*CHl3[2, 2]) + 
            9*MZ2^5*(-3*CHl3[1, 1] + 9*CHl3[2, 2] + 4*CHq3[3, 3]) + 
            2*MW2^3*MZ2^2*(3*CHl3[1, 1] - 2293*CHl3[2, 2] - 480*CHq1[3, 3] + 
              552*CHq3[3, 3] - 768*CHu[3, 3]) - 64*MW2^4*MZ2*
             (CHl3[1, 1] - 71*CHl3[2, 2] - 12*(CHq1[3, 3] - CHq3[3, 3] + 
                CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] + 2363*CHl3[2, 
                2] + 192*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 5*CHu[3, 3])) + 
            2*MW2*MZ2^4*(83*CHl3[1, 1] - 323*CHl3[2, 2] - 6*(4*CHq1[3, 3] + 
                5*CHq3[3, 3] + 16*CHu[3, 3]))))))/(13824*MW*(MH2 - 4*MW2)^2*
       (MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3))/
    VMU^2)*Class[7] + 
 Class[8]*(((MW*MW2*(MW2 + MZ2))/(24*(2*MW2 - MZ2)*Pi) + 
     ((MW2*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(184*MW2^4 - 290*MW2^3*MZ2 + 
            173*MW2^2*MZ2^2 - 48*MW2*MZ2^3 + 5*MZ2^4) - 
          24*MH2*MW2^2*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 
              7371*MW2*MZ2^7 + 720*MZ2^8 + 2*MW2^4*MZ2^4*(37951 - 
                1824*Pi^2) + 2*MW2^2*MZ2^6*(16649 - 96*Pi^2) - 
              64*MW2^7*MZ2*(-1555 + 48*Pi^2) + 24*MW2^5*MZ2^3*(3007 + 
                64*Pi^2) + 16*MW2^6*MZ2^2*(-11869 + 240*Pi^2) + 
              3*MW2^3*MZ2^5*(-27167 + 512*Pi^2)) + 
            MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + 3*MW2^3*MZ2^5*(
                25375 - 512*Pi^2) + 64*MW2^2*MZ2^6*(-511 + 3*Pi^2) - 
              128*MW2^6*MZ2^2*(-1601 + 30*Pi^2) + 64*MW2^7*MZ2*(-1507 + 
                48*Pi^2) - 12*MW2^5*MZ2^3*(8181 + 128*Pi^2) + 
              4*MW2^4*MZ2^4*(-14591 + 912*Pi^2))) + 
          16*MW2^3*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 
              7371*MW2*MZ2^7 + 720*MZ2^8 + 4*MW2^4*MZ2^4*(18935 - 912*Pi^2) + 
              2*MW2^2*MZ2^6*(16619 - 96*Pi^2) - 64*MW2^7*MZ2*(-1555 + 
                48*Pi^2) + 32*MW2^6*MZ2^2*(-5903 + 120*Pi^2) + 
              12*MW2^5*MZ2^3*(5927 + 128*Pi^2) + 3*MW2^3*MZ2^5*(-27057 + 
                512*Pi^2)) + MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + 
              3*MW2^3*MZ2^5*(25265 - 512*Pi^2) + 4*MW2^2*MZ2^6*(-8161 + 
                48*Pi^2) - 80*MW2^6*MZ2^2*(-2549 + 48*Pi^2) + 
              64*MW2^7*MZ2*(-1507 + 48*Pi^2) - 24*MW2^5*MZ2^3*(4047 + 
                64*Pi^2) + 2*MW2^4*MZ2^4*(-29101 + 1824*Pi^2))) + 
          9*MH2^2*MW2*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 
              7371*MW2*MZ2^7 + 720*MZ2^8 + 4*MW2^4*MZ2^4*(18617 - 912*Pi^2) - 
              6*MW2^2*MZ2^6*(-5545 + 32*Pi^2) + 96*MW2^6*MZ2^2*(-1999 + 
                40*Pi^2) - 64*MW2^7*MZ2*(-1555 + 48*Pi^2) + 4*MW2^5*MZ2^3*(
                18761 + 384*Pi^2) + MW2^3*MZ2^5*(-81179 + 1536*Pi^2)) + 
            MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + MW2^3*MZ2^5*(
                75803 - 1536*Pi^2) + 12*MW2^2*MZ2^6*(-2723 + 16*Pi^2) + 
              64*MW2^7*MZ2*(-1507 + 48*Pi^2) - 48*MW2^6*MZ2^2*(-4311 + 
                80*Pi^2) - 8*MW2^5*MZ2^3*(12631 + 192*Pi^2) + 
              2*MW2^4*MZ2^4*(-28465 + 1824*Pi^2))) + 
          MH2^3*(-6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 200*MW2^4*MZ2^2 - 
              850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 400*MW2*MZ2^5 + 
              45*MZ2^6) + MT2*(-7680*MW2^8 - 7371*MW2*MZ2^7 + 720*MZ2^8 + 
              MW2^4*MZ2^4*(48113 - 3648*Pi^2) + MW2^2*MZ2^6*(32419 - 
                192*Pi^2) - 64*MW2^7*MZ2*(-1507 + 48*Pi^2) + 6*MW2^5*MZ2^3*(
                19299 + 256*Pi^2) + 8*MW2^6*MZ2^2*(-27029 + 480*Pi^2) + 
              3*MW2^3*MZ2^5*(-24449 + 512*Pi^2)) + 
            MW2*(13824*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + 3*MW2^3*MZ2^5*(
                26241 - 512*Pi^2) + 64*MW2^7*MZ2*(-1555 + 48*Pi^2) + 
              MW2^2*MZ2^6*(-33013 + 192*Pi^2) - 6*MW2^5*MZ2^3*(14965 + 
                256*Pi^2) - 8*MW2^6*MZ2^2*(-25151 + 480*Pi^2) + 
              MW2^4*MZ2^4*(-65651 + 3648*Pi^2)))))/(13824*MW*(MH2 - 4*MW2)^2*
         (MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
       (MW*(64*MW2^6*MZ2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2) - 
          32*MH2*MW2^5*MZ2*(112*MW2^3 - 62*MW2^2*MZ2 - 13*MW2*MZ2^2 + 
            5*MZ2^3) + MH2^4*MW2^2*(330*MW2^4 + 1573*MW2^3*MZ2 - 
            2174*MW2^2*MZ2^2 + 905*MW2*MZ2^3 - 154*MZ2^4) - 
          2*MH2^3*MW2^3*(200*MW2^4 + 1972*MW2^3*MZ2 - 2006*MW2^2*MZ2^2 + 
            603*MW2*MZ2^3 - 109*MZ2^4) + MH2^6*(10*MW2^4 + 31*MW2^3*MZ2 - 
            57*MW2^2*MZ2^2 + 29*MW2*MZ2^3 - 5*MZ2^4) + 16*MH2^2*MW2^4*
           (10*MW2^4 + 337*MW2^3*MZ2 - 236*MW2^2*MZ2^2 + 19*MW2*MZ2^3 - 
            4*MZ2^4) + MH2^5*MW2*(-100*MW2^4 - 344*MW2^3*MZ2 + 
            577*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 47*MZ2^4))*B0i[bb0, 0, 0, MH2])/
        (768*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
       (MW*(9*MT2^3*(9*MW2 - 5*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2 + 
          MT2^2*MW2^2*(-128*MW2^4 + 32*MW2^3*MZ2 + 330*MW2^2*MZ2^2 - 
            205*MW2*MZ2^3 + 7*MZ2^4) + MT2*MW2^2*(128*MW2^5 - 96*MW2^4*MZ2 - 
            206*MW2^3*MZ2^2 + 37*MW2^2*MZ2^3 + 60*MW2*MZ2^4 + 5*MZ2^5) - 
          32*MW2^3*MZ2^4*(2*MW2 + MZ2)*SW2^3)*B0i[bb0, 0, 0, MT2])/
        (1152*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MW2*(3*MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(36*MW2^3 - 65*MW2^2*MZ2 + 
            34*MW2*MZ2^2 - 5*MZ2^3) - 3*MH2^2*MW2^2*(25344*MW2^9 - 
            108768*MW2^8*MZ2 + 102904*MW2^7*MZ2^2 - 20108*MW2^6*MZ2^3 + 
            50470*MW2^5*MZ2^4 - 136907*MW2^4*MZ2^5 + 134563*MW2^3*MZ2^6 - 
            64823*MW2^2*MZ2^7 + 15081*MW2*MZ2^8 - 1320*MZ2^9) + 
          MH2^3*MW2*(23040*MW2^9 - 98880*MW2^8*MZ2 + 99736*MW2^7*MZ2^2 - 
            36758*MW2^6*MZ2^3 + 66343*MW2^5*MZ2^4 - 134738*MW2^4*MZ2^5 + 
            124621*MW2^3*MZ2^6 - 59114*MW2^2*MZ2^7 + 13710*MW2*MZ2^8 - 
            1200*MZ2^9) + 8*MH2*MW2^3*(11520*MW2^9 - 49440*MW2^8*MZ2 + 
            45992*MW2^7*MZ2^2 - 5860*MW2^6*MZ2^3 + 18680*MW2^5*MZ2^4 - 
            60142*MW2^4*MZ2^5 + 60833*MW2^3*MZ2^6 - 29458*MW2^2*MZ2^7 + 
            6855*MW2*MZ2^8 - 600*MZ2^9) - 16*MW2^4*(2304*MW2^9 - 
            9888*MW2^8*MZ2 + 9256*MW2^7*MZ2^2 - 980*MW2^6*MZ2^3 + 
            3178*MW2^5*MZ2^4 - 11633*MW2^4*MZ2^5 + 12073*MW2^3*MZ2^6 - 
            5885*MW2^2*MZ2^7 + 1371*MW2*MZ2^8 - 120*MZ2^9) + 
          MH2^4*(-2304*MW2^9 + 9888*MW2^8*MZ2 - 12592*MW2^7*MZ2^2 + 
            11114*MW2^6*MZ2^3 - 14659*MW2^5*MZ2^4 + 17582*MW2^4*MZ2^5 - 
            13456*MW2^3*MZ2^6 + 6002*MW2^2*MZ2^7 - 1371*MW2*MZ2^8 + 
            120*MZ2^9))*B0i[bb0, 0, 0, MW2])/(2304*MW*(MH2 - 4*MW2)^2*
         (MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
       (MW*(1152*MW2^8 + 2080*MW2^7*MZ2 + 8*MW2^6*(5*MH2 - 1258*MZ2)*MZ2 + 
          MW2^4*(31*MH2 - 8452*MZ2)*MZ2^3 + 4821*MW2^3*MZ2^5 + 
          425*MW2*MZ2^7 - 35*MZ2^8 - MW2^2*MZ2^5*(MH2 + 1951*MZ2) + 
          2*MW2^5*MZ2^2*(-35*MH2 + 5958*MZ2))*B0i[bb0, 0, 0, MZ2])/
        (768*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
       (MW*(MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
          MT2^3*(-9*MW2 + 5*MZ2))*B0i[bb0, MW2, 0, MT2])/
        (128*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
       (MW*(MH2 - 2*MW2)^2*(32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + 
          MH2*(-46*MW2^2 + 22*MW2*MZ2))*B0i[bb0, MW2, MH2, MW2])/
        (768*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
       (MW*(-128*MW2^5 - 680*MW2^4*MZ2 + 556*MW2^3*MZ2^2 - 154*MW2^2*MZ2^3 + 
          5*MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
        (768*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
       (MW*MW2^2*(10*MW2^2 - 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
          12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2*(-2*MW2 + MZ2)^3*
         Pi^3) + (MW*MW2^2*(MZ2*(64*MW2^4 - 16*MW2^3*MZ2 - 30*MW2^2*MZ2^2 + 
            35*MW2*MZ2^3 - 17*MZ2^4) + MT2*(128*MW2^4 - 32*MW2^3*MZ2 - 
            330*MW2^2*MZ2^2 + 205*MW2*MZ2^3 - 7*MZ2^4))*B0i[bb0, MZ2, MT2, 
          MT2])/(1152*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MW*MW2^2*(192*MW2^5 - 744*MW2^4*MZ2 - 228*MW2^3*MZ2^2 + 
          434*MW2^2*MZ2^3 - 49*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
        (768*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) + 
       (MW*MW2^3*(MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
          MZ2])/(24*(2*MW2 - MZ2)*MZ2*Pi^3) + 
       (MW*(MW2 + MZ2)*(6*MW2^3 + 11*MW2^2*MZ2 - 14*MW2*MZ2^2 + 5*MZ2^3)*
         C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
    Cll[1, 2, 2, 1] + 
   (-1/288*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*MW2*Cll[1, 1, 2, 2] + 
         9*MZ2*Cll[1, 1, 2, 2] + 8*MW2*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] + 
           3*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2])) - 
         4*MZ2*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] + 
           3*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2]))))/((2*MW2 - MZ2)*Pi^3) + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/
      (48*Pi^3) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MW2^2*(3*Clq3[1, 1, 3, 3] - 13*Clq3[2, 2, 3, 3]) - 
        4*MT2*MZ2*Clq3[2, 2, 3, 3] + MW2*(3*MZ2*Clq3[1, 1, 3, 3] + 
          8*MT2*Clq3[2, 2, 3, 3] + 11*MZ2*Clq3[2, 2, 3, 3])))/
      (192*(2*MW2 - MZ2)*Pi^3) + 
     (MW*MW2*(9*MT2*MZ2*(3*Clq3[1, 1, 3, 3] + 19*Clq3[2, 2, 3, 3]) - 
        2*MW2^2*(45*Cll[1, 1, 2, 2] - 16*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] - 
            6*Clq3[2, 2, 1, 1] - 6*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3])) - 
        MW2*(90*MZ2*Cll[1, 1, 2, 2] + 16*MZ2*(Cll[2, 2, 2, 2] + 
            Cll[2, 3, 3, 2] - 6*Clq3[2, 2, 1, 1] - 6*Clq3[2, 2, 2, 2] + 
            3*Clq3[2, 2, 3, 3]) + 9*MT2*(-3*Clq3[1, 1, 3, 3] + 
            29*Clq3[2, 2, 3, 3]))))/(3456*(2*MW2 - MZ2)*Pi^3))/VMU^2) + 
 (Class[6]*((MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (MW*MZ*SW*CuB[3, 3] - MW2*CuW[3, 3]))/(16*Sqrt[2]*(2*MW2 - MZ2)*MZ2*
      Pi^3) - (MT*MW2^2*(4*MW*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(4*MW2^2 - 6*MW2*MZ2 + 3*MZ2^2)*SW*CuW[3, 3]))/
     (8*Sqrt[2]*MZ*(2*MW2 - MZ2)*MZ2*Pi^3*SW) + 
    (CW2*MT*B0i[bb0, 0, 0, MT2]*(8*MW*MW2*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(8*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*(MT2 - 4*MZ2)*MZ2 + MT2*MZ2^2)*SW*
        CuW[3, 3]))/(16*Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW)))/VMU^2


==> anc/GamWmunu_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2) + 
 (-1/5184*(MW*(9*MH2^2*MW2*MZ2^2*(-MW2 + MZ2) + 
       2*MH2*(-216*MW2^5 - 63*MW2*MZ2^4 + 54*MZ2^5 + 
         3*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 9*MZ2^3) + 
         MW2^3*MZ2^2*(2401 - 144*Pi^2) + 2*MW2^4*MZ2*(-463 + 36*Pi^2) + 
         MW2^2*MZ2^3*(-1223 + 72*Pi^2)) - 4*MW2*(-432*MW2^5 - 126*MW2*MZ2^4 + 
         108*MZ2^5 + 6*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
           9*MZ2^3) + MW2^3*MZ2^2*(4793 - 288*Pi^2) + 
         4*MW2^4*MZ2*(-463 + 36*Pi^2) + MW2^2*MZ2^3*(-2437 + 144*Pi^2))))/
     ((MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
   (MW*(-24*MH2*MW2^2*MZ2 + 24*MW2^3*MZ2 - MH2^3*(MW2 + 2*MZ2) + 
      MH2^2*MW2*(4*MW2 + 11*MZ2))*B0i[bb0, 0, 0, MH2])/
    (576*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(9*MT2^2*(MW2 - 2*MZ2)*MZ2^2 + 2*MT2*MW2*(-32*MW2^3 + 40*MW2^2*MZ2 + 
        MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (864*MZ2^3*Pi^3*SW2) - (MW*(MH2^2*MW2*(MW2 - 2*MZ2)*MZ2^2 + 
      4*MW2*(-48*MW2^5 + 4*MW2^4*MZ2 + 35*MW2^3*MZ2^2 + 20*MW2^2*MZ2^3 + 
        20*MW2*MZ2^4 - 12*MZ2^5) + MH2*(48*MW2^5 - 4*MW2^4*MZ2 - 
        36*MW2^3*MZ2^2 - 15*MW2^2*MZ2^3 - 20*MW2*MZ2^4 + 12*MZ2^5))*
     B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(60*MW2^4 + 20*MW2^3*MZ2 + MW2^2*(MH2 - 87*MZ2)*MZ2 + 42*MW2*MZ2^3 - 
      10*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(576*MZ2^2*Pi^3*SW2) + 
   (MW*(MT2^2*(MW2 - 2*MZ2) + MT2*MW2*(MW2 - 2*MZ2) + 2*MW2^2*(2*MW2 - MZ2))*
     B0i[bb0, MW2, 0, MT2])/(96*MZ2*Pi^3*SW2) - 
   (MW*(4*MH2*MW2^2*(MW2 - 8*MZ2) + MH2^3*(MW2 - 2*MZ2) + 
      12*MW2^3*(MW2 + 3*MZ2) + MH2^2*MW2*(-5*MW2 + 13*MZ2))*
     B0i[bb0, MW2, MH2, MW2])/(576*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
   (MW*(12*MW2^4 + 16*MW2^3*MZ2 + 95*MW2^2*MZ2^2 - 22*MW2*MZ2^3 - 2*MZ2^4)*
     B0i[bb0, MW2, MW2, MZ2])/(576*MZ2^2*Pi^3*SW2) - 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (576*MZ2^2*Pi^3*SW2) - (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (864*MZ2^3*Pi^3*SW2) - (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 
      16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW2) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VALPHA^4 + (((CWw*MW2^3*(-24*MW2 + 19*MZ2))/(48*MZ2*Pi^3) - 
    (CWw*MW2^3*(4*MW2^2 - 8*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (8*MZ2^2*Pi^3*SW2) - (CWw*MW2^2*(-2*MW2 + MZ2)^2*B0i[bb0, 0, 0, MZ2])/
     (8*MZ2*Pi^3*SW2) - (CWw*MW2^2*(2*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
      B0i[bb0, MW2, MW2, MZ2])/(8*MZ2*Pi^3*SW2) - 
    (CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2^2*Pi^3*SW2) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/
  VALPHA^3 + (-((CHD*MW*MW2^2)/(24*MW2*Pi - 24*MZ2*Pi)) + 
   ((MW2*(-4*CHbox*MW2*(3*MH2^2 - 14*MH2*MW2 + 44*MW2^2)*MZ2^3*SW2^2 + 
        CHD*(4*MW2*(83*MW2^2*MZ2^3 + 84*MW2*MZ2^4 - 36*MZ2^5 + 
            12*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 9*MZ2^2) + 
            MW2^4*MZ2*(971 - 96*Pi^2) + 48*MW2^5*(-10 + Pi^2) + 
            2*MW2^3*MZ2^2*(-293 + 24*Pi^2)) - 2*MH2*(43*MW2^2*MZ2^3 + 
            42*MW2*MZ2^4 - 18*MZ2^5 + 6*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 
              9*MZ2^2) + MW2^4*MZ2*(478 - 48*Pi^2) + 24*MW2^5*(-10 + Pi^2) + 
            MW2^3*MZ2^2*(-287 + 24*Pi^2)) + 3*MH2^2*MW2*MZ2^3*SW2^2)))/
      (3456*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) - 
     (MW*(CHD*MZ2*(MH2^3*(7*MW2 - 2*MZ2) + 24*MW2^3*(-3*MW2 + MZ2) + 
          MH2^2*MW2*(-25*MW2 + 11*MZ2) - 24*MH2*MW2^2*MZ2*SW2) - 
        4*CHbox*(24*MW2^3*MZ2*(-MW2 + MZ2) + MH2^3*(MW2^2 + MW2*MZ2 - 
            2*MZ2^2) + MH2^2*MW2*(-4*MW2^2 - 7*MW2*MZ2 + 11*MZ2^2) - 
          24*MH2*MW2^2*MZ2^2*SW2))*B0i[bb0, 0, 0, MH2])/
      (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (CHD*MT2*MW*MW2*(8*MW2^3 - 6*MT2*MW2*MZ2 - 8*MW2^2*MZ2 + 9*MT2*MZ2^2)*
       B0i[bb0, 0, 0, MT2])/(288*MZ2^3*Pi^3*SW2^2) + 
     (MW2*(CHD*(MH2^2*MW2*MZ2*(-5*MW2^2 + 9*MW2*MZ2 - 2*MZ2^2) + 
          4*MW2*(120*MW2^5 + 35*MW2^4*MZ2 - 163*MW2^3*MZ2^2 - 
            46*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 12*MZ2^5) + 
          MH2*(-120*MW2^5 - 24*MW2^4*MZ2 + 139*MW2^3*MZ2^2 + 51*MW2^2*MZ2^3 - 
            28*MW2*MZ2^4 + 12*MZ2^5)) - 4*CHbox*MW2*
         (-3*MH2*MW2*(MW2 - 3*MZ2) + MH2^2*(MW2 - 2*MZ2) + 
          8*MW2^2*(MW2 - 2*MZ2))*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
      (1152*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) + 
     (MW*(CHD*(-60*MW2^5 - 92*MW2^4*MZ2 + 83*MW2^3*MZ2^2 + 2*MW2*MZ2^4 - 
          14*MZ2^5 + MW2^2*MZ2^2*(-2*MH2 + 31*MZ2)) - 
        4*CHbox*MW2^2*(MH2 - 2*MZ2)*MZ2^2*SW2)*B0i[bb0, 0, 0, MZ2])/
      (1152*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2*(2*MW2^3 + MT2^2*(2*MW2 - 3*MZ2) + MT2*MW2*(2*MW2 - 3*MZ2))*
       B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2) + 
     (MW*(4*CHbox*(MH2^2*MW2*(-5*MW2^2 + 18*MW2*MZ2 - 13*MZ2^2) + 
          12*MW2^3*(MW2^2 + 2*MW2*MZ2 - 3*MZ2^2) + 
          MH2^3*(MW2^2 - 3*MW2*MZ2 + 2*MZ2^2) + 4*MH2*MW2^2*
           (MW2^2 - 9*MW2*MZ2 + 8*MZ2^2)) + 
        CHD*(MH2^3*(-5*MW2^2 + 9*MW2*MZ2 - 2*MZ2^2) + 
          12*MW2^3*(5*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) - 4*MH2*MW2^2*
           (17*MW2^2 - 39*MW2*MZ2 + 8*MZ2^2) + MH2^2*MW2*
           (31*MW2^2 - 60*MW2*MZ2 + 13*MZ2^2)))*B0i[bb0, MW2, MH2, MW2])/
      (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2^2) + 
     (CHD*MW*(84*MW2^5 + 12*MW2^4*MZ2 - 279*MW2^3*MZ2^2 - 43*MW2^2*MZ2^3 + 
        26*MW2*MZ2^4 + 2*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (1152*MZ2^3*Pi^3*SW2^2) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (-(CHD*MZ2) - 2*CHbox*MZ2*SW2)*B0i[bb0, MZ2, MH2, MZ2])/
      (576*MZ2^3*Pi^3*SW2^2) - (CHD*MW*MW2^3*(8*MT2*MW2 - 11*MT2*MZ2 + 
        4*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/(288*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2])/(24*MZ2^2*Pi^3*SW2) + (CHD*MW*(MW2 + MZ2)^2*
       (4*MW2^2 - 3*MW2*MZ2 + MZ2^2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (96*MZ2*Pi^3*SW2))/VALPHA^2)*Class[3] + 
 ((CHWB*MW2^2)/(6*MZ*Pi*SW) + 
   (-1/864*(MW2*(-36*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*MZ2^2*SW*SW2 + 
         CHWB*(12*MH2^2*MW2*MZ2^2*SW2 + MH2*(4*MW2^4 + 56*MT2*MW2*
              (2*MW2^2 - MW2*MZ2 - MZ2^2) - 36*MZ2^4*(-2 + SW2) + 
             MW2*MZ2^3*(-73 + 63*SW2) + MW2^3*MZ2*(116 + 529*SW2 - 48*Pi^2*
                SW2) + 4*MW2^2*MZ2^2*(-23 - 139*SW2 + 12*Pi^2*SW2)) + 
           4*MW2*(-4*MW2^4 - 56*MT2*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2) + 
             MW2*MZ2^3*(73 - 63*SW2) + 36*MZ2^4*(-2 + SW2) + 
             2*MW2^2*MZ2^2*(31 + 278*SW2 - 24*Pi^2*SW2) + 
             MW2^3*MZ2*(-86 - 529*SW2 + 48*Pi^2*SW2)))))/
       ((MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CW2*(-24*MW*MZ*(CHB*MH2*(MH2 - 4*MW2)*MW2 - 
          CHW*(4*MW2^2*MZ2 + MH2^2*(MW2 + MZ2) - 4*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(-8*MH2^2*MW2*(2*MW2 - 7*MZ2) + 96*MW2^3*MZ2 - 
          MH2^3*(2*MW2 + 11*MZ2) - 96*MH2*MW2^2*MZ2*SW2))*
       B0i[bb0, 0, 0, MH2])/(576*(MH2 - 4*MW2)*MZ*Pi^3*SW) - 
     (CHWB*MT2*MW2*(-112*MW2^3 + 164*MW2^2*MZ2 + 4*MW2*(18*MT2 - 13*MZ2)*
         MZ2 - 99*MT2*MZ2^2)*B0i[bb0, 0, 0, MT2])/(864*MZ*MZ2^2*Pi^3*SW*
       SW2) - (MW2*(24*CHW*MW*MW2*MZ*MZ2*(-2*MW2^2 + MH2*MZ2 - 2*MW2*MZ2)*
         SW + CHWB*(MH2^2*MW2*(8*MW2 - 11*MZ2)*MZ2 - 
          4*MW2*(672*MW2^4 + 2*MW2^2*MZ2^2*(23 - 158*SW2) - 
            24*MZ2^4*(-2 + SW2) + 40*MW2^3*MZ2*(-19 + 10*SW2) - 
            3*MW2*MZ2^3*(21 + 20*SW2)) + MH2*(672*MW2^4 + 2*MW2^2*MZ2^2*
             (39 - 158*SW2) - 24*MZ2^4*(-2 + SW2) + 20*MW2^3*MZ2*
             (-39 + 20*SW2) - 3*MW2*MZ2^3*(21 + 20*SW2))))*
       B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2*(-72*MW*MW2*MZ*MZ2*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(720*MW2^4 + MW2*MZ2^2*(3*MH2 + 16*MZ2*(68 - 27*SW2)) + 
          9*MZ2^4*(-19 + 24*SW2) + 8*MW2^3*MZ2*(61 + 45*SW2) - 
          2*MW2^2*MZ2*(-3*MH2 + 950*MZ2 + 72*MZ2*SW2)))*B0i[bb0, 0, 0, MZ2])/
      (1728*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*CW2*(2*MW2^2*(-4*MW2 + MZ2) + MT2^2*(-8*MW2 + 11*MZ2) + 
        MT2*MW2*(-8*MW2 + 11*MZ2))*B0i[bb0, MW2, 0, MT2])/
      (96*MZ*Pi^3*SW*SW2) - 
     (CW2*(CHWB*(4*MH2*MW2^2*(32*MW2 - 53*MZ2) + MH2^3*(8*MW2 - 11*MZ2) - 
          144*MW2^3*(MW2 - 2*MZ2) + MH2^2*(-52*MW2^2 + 76*MW2*MZ2)) + 
        24*CHW*MW*MZ*(MH2^2*MZ2 + 2*MW2^2*(3*MW2 + MZ2) - 
          2*MH2*MW2*(MW2 + 2*MZ2))*SW)*B0i[bb0, MW2, MH2, MW2])/
      (576*(MH2 - 4*MW2)*MZ*Pi^3*SW*SW2) - 
     (CHWB*MW2*(-336*MW2^4 + 3*MZ2^4*(3 - 16*SW2) - 
        56*MW2^3*MZ2*(-2 + 3*SW2) + 4*MW2^2*MZ2^2*(190 + 3*SW2) + 
        4*MW2*MZ2^3*(-62 + 51*SW2))*B0i[bb0, MW2, MW2, MZ2])/
      (576*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2^2*(CHWB*(MH2^2*(2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 8*MW2*MZ2 - 
            MZ2^2) + 12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + MZ2^2)) - 
        24*MW*MZ*(MH2 - 2*MZ2)*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*
       B0i[bb0, MZ2, MH2, MZ2])/(576*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(MT2*(112*MW2^2 - 146*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
      (864*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(-224*MW2^3 - 112*MW2^2*MZ2 + 38*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(576*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CHWB*MW2^3*(4*MW2^2 + 3*MZ2^2*SW2 + 2*MW2*MZ2*(4 + SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ*MZ2*Pi^3*SW) + 
     (CHWB*MW2*(MW2 + MZ2)^2*(4*MW2 + MZ2*(-2 + SW2))*C0i[cc0, MW2, 0, 0, 0, 
        0, MZ2])/(24*MZ*Pi^3*SW))/VALPHA^2)*Class[4] + 
 ((MW*MW2*CHl3[2, 2])/(6*Pi) + 
   ((MW*(-2*MH2^3 + 11*MH2^2*MW2 - 24*MH2*MW2^2 + 24*MW2^3)*
       B0i[bb0, 0, 0, MH2]*CHl3[2, 2])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*(2*MH2^3 - 13*MH2^2*MW2 + 32*MH2*MW2^2 - 36*MW2^3)*
       B0i[bb0, MW2, MH2, MW2]*CHl3[2, 2])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*(-84*MW2^3 - 168*MW2^2*MZ2 + 19*MW2*MZ2^2 + 2*MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2]*CHl3[2, 2])/(288*MZ2*Pi^3) + 
     (MW*MW2^2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2]*CHl3[2, 2])/(12*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (MW2*(CHl1[2, 2] - 3*CHl3[2, 2]) + MZ2*(-CHl1[2, 2] + CHl3[2, 2])))/
      (24*Pi^3) - (MW2*B0i[bb0, 0, 0, MW2]*
       (-(MH2^2*MW2*MZ2^2*SW2*CHl3[2, 2]) - 
        2*MW2*(2*MW2*MZ2^3*(3*CHl1[2, 2] - 16*CHl3[2, 2]) + 
          24*MW2^4*CHl3[2, 2] + 12*MZ2^4*(-CHl1[2, 2] + CHl3[2, 2]) + 
          MW2^2*MZ2^2*(24*CHl1[2, 2] + 4*CHl3[1, 1] - 133*CHl3[2, 2] + 
            4*CHl3[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2]) - 
          MW2^3*MZ2*(18*CHl1[2, 2] + 8*CHl3[1, 1] - 125*CHl3[2, 2] + 
            8*CHl3[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2])) + 
        MH2*(MW2*MZ2^3*(3*CHl1[2, 2] - 16*CHl3[2, 2]) + 12*MW2^4*CHl3[2, 2] + 
          6*MZ2^4*(-CHl1[2, 2] + CHl3[2, 2]) + 2*MW2^2*MZ2^2*
           (6*CHl1[2, 2] + CHl3[1, 1] - 32*CHl3[2, 2] + CHl3[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2]) - MW2^3*MZ2*(9*CHl1[2, 2] + 
            4*(CHl3[1, 1] - 15*CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
              3*CHq3[2, 2])))))/(144*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (MW*B0i[bb0, MW2, 0, MT2]*(2*MW2^2*(2*MW2 - MZ2)*CHq3[3, 3] + 
        MT2^2*(3*MW2*CHl3[2, 2] - 3*MZ2*CHl3[2, 2] + MW2*CHq3[3, 3] - 
          2*MZ2*CHq3[3, 3]) + MT2*MW2*(3*MW2*CHl3[2, 2] - 3*MZ2*CHl3[2, 2] + 
          MW2*CHq3[3, 3] - 2*MZ2*CHq3[3, 3])))/(48*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MZ2]*(2*MZ2^4*(6*CHl1[2, 2] - 5*CHl3[2, 2]) + 
        60*MW2^4*CHl3[2, 2] + MW2*MZ2^3*(-6*CHl1[2, 2] + 49*CHl3[2, 2]) - 
        MW2^2*MZ2^2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
          4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 28*CHl1[2, 2] + 
          4*CHl1[3, 3] + 81*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
          2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
        2*MW2^3*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 
          2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 11*CHl1[2, 2] + 
          2*CHl1[3, 3] + 2*CHl3[1, 1] - 7*CHl3[2, 2] + 2*CHl3[3, 3] - 
          2*CHq1[1, 1] - 2*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] + 
          6*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])))/
      (288*MZ2^2*Pi^3*SW2) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MZ2^2*(-CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
        8*MT2*MW2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        4*MW2*MZ2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        MT2*MZ2*(-11*CHq1[3, 3] + 11*CHq3[3, 3] + CHu[3, 3])))/
      (144*MZ2^2*Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (-6*MW2*MZ2^2*CHq3[3, 3] + 3*MT2*MZ2*(3*MW2*CHl3[2, 2] - 
          3*MZ2*CHl3[2, 2] + MW2*CHq3[3, 3] - 2*MZ2*CHq3[3, 3]) + 
        8*MW2^3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
        2*MW2^2*MZ2*(CHq1[3, 3] - 7*CHq3[3, 3] + 4*CHu[3, 3])))/
      (144*MZ2^2*Pi^3*SW2) - (MW2*(3*MH2^2*MW2*MZ2*(-MW2 + MZ2)*CHl3[2, 2] + 
        4*MW2*(36*MZ2^4*(CHl1[2, 2] - CHl3[2, 2]) - 48*MW2^4*(-4 + Pi^2)*
           CHl3[2, 2] + 3*MW2*MZ2^2*(MZ2*(-3*CHl1[2, 2] + 26*CHl3[2, 2]) + 
            6*MT2*(3*CHl3[2, 2] + CHq3[3, 3])) + 2*MW2^2*MZ2*
           (MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
              4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] - 41*CHl1[2, 2] + 
              4*CHl1[3, 3] + 2*CHl3[1, 1] + 258*CHl3[2, 2] - 24*Pi^2*CHl3[2, 
                2] + 2*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
              CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 21*CHq3[3, 3] - 
              8*CHu[1, 1] - 8*CHu[2, 2] + 4*CHu[3, 3]) - 
            3*MT2*(9*CHl3[2, 2] + 2*CHq1[3, 3] - 5*CHq3[3, 3] + 
              8*CHu[3, 3])) - MW2^3*(-48*MT2*(CHq1[3, 3] - CHq3[3, 3] + 
              CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
              8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] - 
              55*CHl1[2, 2] + 8*CHl1[3, 3] + 4*CHl3[1, 1] + 750*CHl3[2, 2] - 
              96*Pi^2*CHl3[2, 2] + 4*CHl3[3, 3] - 8*CHq1[1, 1] - 
              8*CHq1[2, 2] + 16*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 
              60*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]))) + 
        MH2*(48*MW2^4*(-4 + Pi^2)*CHl3[2, 2] + 36*MZ2^4*(-CHl1[2, 2] + 
            CHl3[2, 2]) + 3*MW2*MZ2^2*(MZ2*(3*CHl1[2, 2] - 26*CHl3[2, 2]) - 
            6*MT2*(3*CHl3[2, 2] + CHq3[3, 3])) - MW2^2*MZ2*
           (-6*MT2*(9*CHl3[2, 2] + 2*CHq1[3, 3] - 5*CHq3[3, 3] + 
              8*CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
              8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] - 
              82*CHl1[2, 2] + 8*CHl1[3, 3] + 4*CHl3[1, 1] + 519*CHl3[2, 2] - 
              48*Pi^2*CHl3[2, 2] + 4*CHl3[3, 3] - 8*CHq1[1, 1] - 
              8*CHq1[2, 2] - 2*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 
              42*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3])) + 
          MW2^3*(-48*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
              8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] - 55*CHl1[2, 2] + 
              8*CHl1[3, 3] + 4*CHl3[1, 1] + 753*CHl3[2, 2] - 96*Pi^2*CHl3[2, 
                2] + 4*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 
              16*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 60*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3])))))/
      (864*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2))/VALPHA^2)*Class[7] + 
 Class[8]*((((MW*MW2^2)/(216*Pi^3) - (MW*MW2^2*B0i[bb0, 0, 0, MW2])/
       (72*Pi^3))*Cll[1, 2, 2, 1])/VALPHA^2 + 
   (-1/72*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] + 
         3*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2])))/Pi^3 - 
     (MT2*MW*(MT2 - 2*MW2)*B0i[bb0, 0, 0, MT2]*Clq3[2, 2, 3, 3])/(48*Pi^3) + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/
      (48*Pi^3) + (MW*MW2*(-9*MT2*Clq3[2, 2, 3, 3] + 
        MW2*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] - 6*Clq3[2, 2, 1, 1] - 
          6*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3])))/(216*Pi^3))/VALPHA^2) + 
 (Class[6]*(-1/8*(CW2*MT*(2*MW2^2 - MT2*MZ2 - MW2*MZ2)*B0i[bb0, MW2, 0, MT2]*
       CuW[3, 3])/(Sqrt[2]*Pi^3*SW2) + 
    (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (-(MW*MZ2*SW2*CuB[3, 3]) + MW2*MZ*SW*CuW[3, 3]))/
     (24*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*SW2) + 
    (MT*MW2^2*(8*MW*(-MW2 + MZ2)*CuB[3, 3] + MZ*(-8*MW2 + 5*MZ2)*SW*
        CuW[3, 3]))/(24*Sqrt[2]*MZ*MZ2*Pi^3*SW) - 
    (MT*MW2*B0i[bb0, 0, 0, MT2]*(8*MW*MW2*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(8*MW2^3 - 16*MW2^2*MZ2 + 3*MT2*MZ2^2 + 8*MW2*MZ2^2)*SW*CuW[3, 3]))/
     (24*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*SW2)))/VALPHA^2


==> anc/GamWmunu_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHAEFF^2) + 
 ((MW*(-36*MH2^2*MW2*MZ2^2 + 4*MW2*(1728*MW2^4 + 2349*MW2*MZ2^3 - 459*MZ2^4 - 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) + 
        MW2^3*MZ2*(5716 - 576*Pi^2) + 4*MW2^2*MZ2^2*(-2509 + 144*Pi^2)) + 
      MH2*(-1728*MW2^4 - 2349*MW2*MZ2^3 + 459*MZ2^4 + 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) - 
        8*MW2^2*MZ2^2*(-1259 + 72*Pi^2) + 4*MW2^3*MZ2*(-1429 + 144*Pi^2))))/
    (20736*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(-48*MH2*MW2^2*MZ2 + 48*MW2^3*MZ2 - MH2^3*(MW2 + 3*MZ2) + 
      2*MH2^2*MW2*(2*MW2 + 9*MZ2))*B0i[bb0, 0, 0, MH2])/
    (1152*(MH2 - 4*MW2)*MZ2*Pi^3) + 
   (MW*(27*MT2^2*MZ2^2 + 64*MW2^2*MZ2*(-MW2 + MZ2) + 
      4*MT2*MW2*(-32*MW2^2 + 14*MW2*MZ2 + 15*MZ2^2))*B0i[bb0, 0, 0, MT2])/
    (1728*MZ2^2*Pi^3) + 
   (MW*(3*MH2^2*MW2*MZ2^2 + MH2*(72*MW2^4 + 48*MW2^3*MZ2 + 32*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 24*MZ2^4) - 4*MW2*(72*MW2^4 + 48*MW2^3*MZ2 + 
        38*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 24*MZ2^4))*B0i[bb0, 0, 0, MW2])/
    (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(108*MW2^3 + 114*MW2^2*MZ2 + MW2*(MH2 - 72*MZ2)*MZ2 + 21*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(1152*MZ2*Pi^3) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (1152*Pi^3) + (MW*MW2*(MT2*(128*MW2^2 - 56*MW2*MZ2 - 33*MZ2^2) + 
      MZ2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (1728*MZ2^2*Pi^3) - (MW*MW2*(72*MW2^3 + 132*MW2^2*MZ2 + 26*MW2*MZ2^2 + 
      MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) - 
   (MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (48*MZ2^2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3) - 
   (CW2*MW*(MW2 + MZ2)^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3) + 
   (MW*(8*MW2^3 - 2*MW2^2*MZ2 - 7*MW2*MZ2^2 + 3*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/VALPHAEFF^4 + 
 ((-1/192*(CWw*MW2^2*(96*MW2^2 - 75*MW2*MZ2 + MZ2^2))/(MZ2*Pi^3) + 
    (CWw*MW2^3*(7*MW2 - 8*MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^3) + 
    (CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*(-14*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (32*MZ2*Pi^3) + (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
    (CWw*MW2^4*(MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^3))*
   Class[1])/VALPHAEFF^3 + (-1/48*(CHD*MW*MW2)/Pi + 
   ((MW2*(32*CHbox*(MH2 - 4*MW2)*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (3*MH2^2 + 4*MW2*(9*MW2 - 2*MZ2) + 2*MH2*(-6*MW2 + MZ2)) + 
        CHD*(48*MH2^3*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2 + 
          16*MW2^2*(288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MT2*(-6912*MW2^5 + 10363*MW2*MZ2^4 - 1323*MZ2^5 + 
              12*MW2^3*MZ2^2*(3133 - 80*Pi^2) + 48*MW2^4*MZ2*(-421 + 
                16*Pi^2) + 4*MW2^2*MZ2^3*(-7321 + 48*Pi^2)) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 - 48*MW2^4*MZ2*(
                -397 + 16*Pi^2) - 4*MW2^2*MZ2^3*(-7465 + 48*Pi^2) + 
              12*MW2^3*MZ2^2*(-3301 + 80*Pi^2))) + 
          MH2^2*(288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MT2*(-6912*MW2^5 + 10363*MW2*MZ2^4 - 1323*MZ2^5 - 
              60*MW2^3*MZ2^2*(-601 + 16*Pi^2) + 48*MW2^4*MZ2*(-421 + 
                16*Pi^2) + 4*MW2^2*MZ2^3*(-7225 + 48*Pi^2)) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 - 48*MW2^4*MZ2*(
                -397 + 16*Pi^2) - 4*MW2^2*MZ2^3*(-7369 + 48*Pi^2) + 
              12*MW2^3*MZ2^2*(-3173 + 80*Pi^2))) - 8*MH2*MW2*
           (288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 + 2*MW2^2*MZ2^3*(
                14891 - 96*Pi^2) + 60*MW2^3*MZ2^2*(-655 + 16*Pi^2) - 
              48*MW2^4*MZ2*(-397 + 16*Pi^2)) + MT2*(-6912*MW2^5 + 
              10363*MW2*MZ2^4 - 1323*MZ2^5 + 12*MW2^3*MZ2^2*(3107 - 
                80*Pi^2) + 48*MW2^4*MZ2*(-421 + 16*Pi^2) + 2*MW2^2*MZ2^3*(
                -14603 + 96*Pi^2))))))/(27648*MW*(MH2 - 4*MW2)^2*(-MT2 + MW2)*
       (4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW*(8*CHbox*(MH2 - 4*MW2)*(48*MH2*MW2^2*MZ2 - 48*MW2^3*MZ2 + 
          MH2^3*(MW2 + 3*MZ2) - 2*MH2^2*MW2*(2*MW2 + 9*MZ2)) + 
        CHD*(-576*MW2^4*MZ2 + MH2^4*(MW2 + 9*MZ2) + 16*MH2^2*MW2^2*
           (MW2 + 12*MZ2) - 2*MH2^3*MW2*(4*MW2 + 39*MZ2)))*
       B0i[bb0, 0, 0, MH2])/(4608*(MH2 - 4*MW2)^2*MZ2*Pi^3) + 
     (CHD*MT2*MW*(15*MT2^2*MZ2 + 8*MW2^2*(-MW2 + MZ2) + 
        MT2*MW2*(8*MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(768*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(8*CHbox*MW2*(MH2^3 - 8*MH2^2*MW2 + 24*MH2*MW2^2 - 
          32*MW2^3)*(4*MW2 - MZ2)*MZ2^2 + 
        CHD*(3*MH2^3*MW2*(4*MW2 - MZ2)*MZ2^2 + 8*MH2*MW2*
           (352*MW2^5 + 200*MW2^4*MZ2 - 116*MW2^3*MZ2^2 - 35*MW2^2*MZ2^3 + 
            121*MW2*MZ2^4 - 24*MZ2^5) - 16*MW2^2*(352*MW2^5 + 200*MW2^4*MZ2 - 
            128*MW2^3*MZ2^2 - 32*MW2^2*MZ2^3 + 121*MW2*MZ2^4 - 24*MZ2^5) + 
          MH2^2*(-352*MW2^5 - 200*MW2^4*MZ2 + 48*MW2^3*MZ2^2 + 
            52*MW2^2*MZ2^3 - 121*MW2*MZ2^4 + 24*MZ2^5)))*B0i[bb0, 0, 0, MW2])/
      (1536*MW*(MH2 - 4*MW2)^2*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW*(8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(-4*MW2 + MZ2) + 
        CHD*(48*MW2^4 - 852*MW2^3*MZ2 + MW2*(MH2 - 476*MZ2)*MZ2^2 + 
          51*MZ2^4 + MW2^2*(-4*MH2*MZ2 + 974*MZ2^2)))*B0i[bb0, 0, 0, MZ2])/
      (4608*(4*MW2 - MZ2)*MZ2*Pi^3) - (CHD*MW*(5*MT2^3 + MT2*MW2^2 + 2*MW2^3)*
       B0i[bb0, MW2, 0, MT2])/(256*(MT2 - MW2)*Pi^3) + 
     (MW*(MH2 - 2*MW2)^2*(CHD*(3*MH2^2 - 10*MH2*MW2 - 16*MW2^2) + 
        8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (1536*(MH2 - 4*MW2)^2*Pi^3) - 
     (CHD*MW*(64*MW2^4 + 408*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
        7*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox + CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(4608*Pi^3) + 
     (CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3) + 
     (CHD*MW*MW2*(88*MW2^3 + 92*MW2^2*MZ2 + 30*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(1536*MZ2^2*Pi^3) - 
     (CHD*MW*MW2^3*(MW2 - 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (48*MZ2*Pi^3) + (CHD*MW*MW2^3*(MW2^2 + 5*MW2*MZ2 + 10*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(192*MZ2^2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(2*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*Pi^3) + 
     (CHD*CW2*MW*(MW2 + MZ2)^2*(MW2 + 3*MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (384*Pi^3) + (CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(64*Pi^3))/VALPHAEFF^2)*Class[3] + 
 (-1/24*(CHWB*MW2*MZ*(-2 + 3*SW2))/(Pi*SW) + 
   (-1/13824*(-576*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(6*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (15*MW2 + MZ2 + 3*MZ2*SW2) + 16*MW2^3*
           (4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(264*MW2^2 + 
              MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3191 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(
                -19151 + 38202*SW2 - 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(
                61199 - 160212*SW2 + 768*Pi^2*(-6 + 7*SW2)) - 
              8*MW2^4*MZ2^3*(1684 - 17391*SW2 + 24*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(10897 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 6*MW2^2*MZ2^5*(6431 - 
                12704*SW2 + 32*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(-62615 + 
                159888*SW2 - 768*Pi^2*(-6 + 7*SW2)) + 4*MW2^4*MZ2^3*(3383 - 
                35322*SW2 + 48*Pi^2*(-36 + 35*SW2)))) + 
          9*MH2^2*MW2*(4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3295 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 6*MW2^2*MZ2^5*(
                -6361 + 12710*SW2 - 32*Pi^2*(-4 + 5*SW2)) + 3*MW2^3*MZ2^4*(
                20069 - 53164*SW2 + 256*Pi^2*(-6 + 7*SW2)) - 8*MW2^4*MZ2^3*(
                1421 - 17319*SW2 + 24*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(11209 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19225 - 
                38040*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 3*MW2^3*MZ2^4*(-20541 + 
                53056*SW2 - 256*Pi^2*(-6 + 7*SW2)) + 4*MW2^4*MZ2^3*(2857 - 
                35178*SW2 + 48*Pi^2*(-36 + 35*SW2)))) + 
          MH2^3*(-4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MT2*(6912*MW2^7 + 16464*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 4*MW2^5*MZ2^2*(
                -11707 - 10392*SW2 + 192*Pi^2*(-4 + 3*SW2)) + 
              6*MW2^2*MZ2^5*(-6416 + 12665*SW2 - 32*Pi^2*(-4 + 5*SW2)) + 
              MW2^3*MZ2^4*(61355 - 158718*SW2 + 768*Pi^2*(-6 + 7*SW2)) + 
              2*MW2^4*MZ2^3*(-4561 + 70176*SW2 - 96*Pi^2*(-36 + 35*SW2))) + 
            MW2*(-6912*MW2^7 - 12240*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 12*MW2^5*MZ2^2*(3461 + 
                3272*SW2 - 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19106 - 
                38085*SW2 + 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(-59939 + 
                159042*SW2 - 768*Pi^2*(-6 + 7*SW2)) + 2*MW2^4*MZ2^3*(4531 - 
                69096*SW2 + 96*Pi^2*(-36 + 35*SW2)))) - 
          24*MH2*MW2^2*(4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3247 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(
                -19087 + 38139*SW2 - 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(
                60391 - 159582*SW2 + 768*Pi^2*(-6 + 7*SW2)) - 
              24*MW2^4*MZ2^3*(505 - 5776*SW2 + 8*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(11065 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19229 - 
                38049*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 12*MW2^4*MZ2^3*(1015 - 
                11732*SW2 + 16*Pi^2*(-36 + 35*SW2)) + MW2^3*MZ2^4*(
                -768*Pi^2*(-6 + 7*SW2) + 19*(-3253 + 8382*SW2))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(4*MW2 - MZ2)*MZ2^3*Pi^3*
        SW*SW2) + ((-24*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*
         (CHB*MH2*(MH2 - 4*MW2)*(3*MW2 - MZ2) + CHW*(-16*MW2^2*MZ2 - 
            3*MH2^2*(MW2 + MZ2) + 12*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(192*MW2^6*MZ2^2*(-4 + 5*SW2) - MH2^6*(3*MW2^2 + 
            2*MW2*MZ2*(7 - 3*SW2) + 3*MZ2^2*(1 + 4*SW2)) + 
          2*MH2^5*MW2*(-21*MW2^2 + MW2*MZ2*(79 - 30*SW2) + 
            6*MZ2^2*(7 + 6*SW2)) - 96*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-37 + 38*SW2)) + 3*MH2^4*MW2^2*(207*MW2^2 + 
            2*MW2*MZ2*(-104 + 33*SW2) + MZ2^2*(-251 + 50*SW2)) + 
          8*MH2^2*MW2^4*(354*MW2^2 + MW2*MZ2*(35 + 12*SW2) + 
            3*MZ2^2*(-227 + 197*SW2)) - 2*MH2^3*MW2^3*(1128*MW2^2 + 
            2*MW2*MZ2*(-203 + 60*SW2) + 3*MZ2^2*(-502 + 321*SW2))))*
       B0i[bb0, 0, 0, MH2])/(2304*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*MZ2*Pi^3*
       SW) + (CHWB*MT2*(27*MT2^2*MZ2*(3*MW2 + MZ2 + 4*MZ2*SW2) + 
        2*MW2^2*(132*MW2^2 - MW2*MZ2*(41 + 72*SW2) + 
          MZ2^2*(-103 + 153*SW2)) + MT2*MW2*(-264*MW2^2 + 
          MZ2^2*(179 - 198*SW2) + MW2*(MZ2 + 144*MZ2*SW2)))*
       B0i[bb0, 0, 0, MT2])/(3456*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-48*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(3*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + MZ2 + 
             4*MZ2*SW2) + 16*MW2^4*(864*MW2^8 + MW2^3*MZ2^5*(3595 - 2118*
                SW2) + 12*MW2^5*MZ2^3*(1219 - 336*SW2) + 24*MW2^7*MZ2*
              (23 - 24*SW2) + 24*MZ2^8*(4 + SW2) - 3*MW2*MZ2^7*
              (225 + 52*SW2) + 16*MW2^6*MZ2^2*(-502 + 123*SW2) + 
             3*MW2^2*MZ2^6*(269 + 150*SW2) + 3*MW2^4*MZ2^4*(-3945 + 1516*
                SW2)) + MH2^4*(864*MW2^8 + MW2^3*MZ2^5*(4027 - 3162*SW2) + 
             12*MW2^5*MZ2^3*(1343 - 394*SW2) + 24*MW2^7*MZ2*(23 - 24*SW2) + 
             24*MZ2^8*(4 + SW2) - 3*MW2*MZ2^7*(225 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-538 + 123*SW2) + 3*MW2^2*MZ2^6*
              (253 + 208*SW2) + 3*MW2^4*MZ2^4*(-4377 + 2038*SW2)) - 
           8*MH2*MW2^3*(4320*MW2^8 + MW2^3*MZ2^5*(18659 - 11256*SW2) + 
             12*MW2^5*MZ2^3*(6208 - 1717*SW2) + 120*MZ2^8*(4 + SW2) - 
             120*MW2^7*MZ2*(-23 + 24*SW2) - 15*MW2*MZ2^7*(225 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-2537 + 615*SW2) + 3*MW2^2*MZ2^6*
              (1313 + 787*SW2) + 3*MW2^4*MZ2^4*(-20229 + 7913*SW2)) - 
           MH2^3*MW2*(8640*MW2^8 + MW2^3*MZ2^5*(40423 - 26760*SW2) + 
             3*MW2^5*MZ2^3*(52129 - 14680*SW2) + 240*MZ2^8*(4 + SW2) - 
             240*MW2^7*MZ2*(-23 + 24*SW2) - 30*MW2*MZ2^7*(225 + 52*SW2) + 
             20*MW2^6*MZ2^2*(-4187 + 984*SW2) + 3*MW2^2*MZ2^6*
              (2489 + 1810*SW2) + 3*MW2^4*MZ2^4*(-42969 + 17950*SW2)) + 
           3*MH2^2*MW2^2*(9504*MW2^8 + MW2^3*MZ2^5*(43469 - 27258*SW2) + 
             264*MZ2^8*(4 + SW2) - 264*MW2^7*MZ2*(-23 + 24*SW2) - 
             33*MW2*MZ2^7*(225 + 52*SW2) + 16*MW2^6*MZ2^2*(-5681 + 1353*
                SW2) + MW2^2*MZ2^6*(8329 + 5610*SW2) - 8*MW2^5*MZ2^3*
              (-21103 + 5874*SW2) + 3*MW2^4*MZ2^4*(-46311 + 18656*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(2304*(MH2 - 4*MW2)^2*Pi^3) + 
     ((72*MW*MW2*(CHB*(3*MW2 - MZ2) - CHW*(3*MW2 + MZ2)) - 
        (CHWB*(432*MW2^7 + 9*MZ2^7*(31 + 4*SW2) + 12*MW2^6*MZ2*
            (-1031 + 336*SW2) + MW2^2*MZ2^4*(27*MH2*(-3 + 4*SW2) + 
             31*MZ2*(97 + 54*SW2)) + 9*MW2^3*MZ2^3*(MH2*(9 - 18*SW2) + 
             MZ2*(381 + 226*SW2)) + MW2^4*MZ2^2*(3*MH2*(7 + 24*SW2) - 
             2*MZ2*(10867 + 522*SW2)) - MW2*MZ2^5*(3*MH2*(-5 + 6*SW2) + 
             MZ2*(1843 + 792*SW2)) - 2*MW2^5*MZ2*(18*MH2 + 
             MZ2*(-14401 + 2808*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(6912*Pi^3) - 
     (CHWB*MZ*(MT2*MW2^2*(4 - 3*SW2) + MT2^3*(4 + SW2) + 
        2*MW2^3*(-4 + 5*SW2))*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3*SW) + 
     ((-16*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*SW + 
        CHWB*(MH2 - 2*MW2)^2*MZ*(32*CW2*MW2^2 + 2*MH2*MW2*(-12 + SW2) + 
          MH2^2*(4 + SW2)))*B0i[bb0, MW2, MH2, MW2])/
      (768*(MH2 - 4*MW2)^2*Pi^3*SW) - 
     (CHWB*(128*MW2^4 + MZ2^4*(4 + SW2) - 4*MW2^2*MZ2^2*(76 + SW2) - 
        8*MW2^3*MZ2*(-68 + 7*SW2) + 2*MW2*MZ2^3*(12 + 7*SW2))*
       B0i[bb0, MW2, MW2, MZ2])/(768*MZ*(4*MW2 - MZ2)*Pi^3*SW) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-3*MW2 + MZ2) + CHW*(3*MW2 + MZ2))*
         SW + CHWB*MZ*(MH2^2*(3*MW2 + MZ2*(5 - 6*SW2)) + 
          8*MH2*(9*MW2^2 - 6*MW2*MZ2 + MZ2^2*(-4 + 3*SW2)) - 
          12*MZ2*(12*MW2^2 - 9*MW2*MZ2 + MZ2^2*(-7 + 6*SW2))))*
       B0i[bb0, MZ2, MH2, MZ2])/(2304*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(132*MW2^2 + MZ2^2*(5 + 18*SW2) - 
          MW2*MZ2*(41 + 72*SW2)) + MT2*(264*MW2^2 - MW2*MZ2*(163 + 144*SW2) + 
          MZ2^2*(-125 + 198*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (3456*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (18*MW2^2 + MW2*MZ2*(7 - 12*SW2) + 3*MZ2^2*(1 - 2*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(2304*MZ2^3*Pi^3*SW) - 
     (CHWB*MW2^3*(4*MZ2*(-2 + SW2) + MW2*(-4 + 3*SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ*Pi^3*SW) - 
     (CHWB*MW2^3*MZ*(3*MW2^3 + 2*MZ2^3*(1 - 6*SW2) + 6*MW2*MZ2^2*(1 + SW2) + 
        MW2^2*MZ2*(7 + 6*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (96*MZ2^3*Pi^3*SW) - (CHWB*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)*
       (-(MZ2*(4 + SW2)) + MW2*(-4 + 3*SW2))*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (96*Pi^3*SW) - (CHWB*MW2*MZ*(MW2 + MZ2)^2*
       (3*MW2^2 + 2*MZ2^2*(2 - 3*SW2) + MW2*MZ2*(-1 + 6*SW2))*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(192*MZ2^2*Pi^3*SW) + 
     (CHWB*MZ*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(-MW2^2 + 2*CW2*MZ2^2 + 
        MW2*(MZ2 + 2*MZ2*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (32*MZ2*Pi^3*SW))/VALPHAEFF^2)*Class[4] + 
 (-1/48*(MW*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
       2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] - 4*MW2*CHl3[2, 2] + 
         (MW2 + MZ2)*CHl3[Leff, Leff])))/(MZ2*Pi*SW2) + 
   (-1/4608*(MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
        ((10*MW2^2 - 7*MW2*MZ2 + MZ2^2)*CHe[Leff, Leff] + 
         2*MZ2*SW2*((5*MW2 - MZ2)*CHl1[Leff, Leff] - 12*MW2*CHl3[2, 2] + 
           (5*MW2 - MZ2)*CHl3[Leff, Leff])))/(MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MH2, MW2]*(3*(MH2 - 2*MW2)^2*(2*MW2 - MZ2)*
         (32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
         CHe[Leff, Leff] + 2*MZ2*SW2*(3*(MH2 - 2*MW2)^2*
           (32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
           CHl1[Leff, Leff] + 4*MW2*(-MH2^4 + 6*MH2^3*MW2 + 12*MH2^2*MW2^2 - 
            152*MH2*MW2^3 + 288*MW2^4)*CHl3[2, 2] + 3*(MH2 - 2*MW2)^2*
           (9*MH2^2*MW2 - 46*MH2*MW2^2 + 32*MW2^3 - 5*MH2^2*MZ2 + 
            22*MH2*MW2*MZ2)*CHl3[Leff, Leff])))/(4608*(MH2 - 4*MW2)^2*MW2*MZ2*
       Pi^3*SW2) - (MW*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((6*MW2^3 - 23*MW2^2*MZ2 + 8*MW2*MZ2^2 + MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MW2^2 - 12*MW2*MZ2 - MZ2^2)*CHl1[Leff, Leff] + 
          12*MW2*(-MW2 + MZ2)*CHl3[2, 2] + (9*MW2^2 - 4*MW2*MZ2 - MZ2^2)*
           CHl3[Leff, Leff])))/(384*MZ2^2*Pi^3*SW2) + 
     (MW*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
       ((6*MW2^3 - 9*MW2^2*MZ2 - 4*MW2*MZ2^2 - MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((3*MW2^2 + MZ2^2)*CHl1[Leff, Leff] + 12*MW2*(-MW2 + MZ2)*
           CHl3[2, 2] + (3*MW2^2 + MZ2^2)*CHl3[Leff, Leff])))/
      (192*MW2*MZ2*Pi^3*SW2) - (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       ((2*MW2^3 + 17*MW2^2*MZ2 - 5*MW2*MZ2^2 - 2*MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl1[Leff, Leff] - 
          2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*CHl3[2, 2] + 
          (MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl3[Leff, Leff])))/
      (48*MZ2^2*Pi^3*SW2) - (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((12*MW2^4 + 16*MW2^3*MZ2 - 39*MW2^2*MZ2^2 + 24*MW2*MZ2^3 - 5*MZ2^4)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((6*MW2^3 + 11*MW2^2*MZ2 - 
            14*MW2*MZ2^2 + 5*MZ2^3)*CHl1[Leff, Leff] + 4*MW2*(MW2 + MZ2)*
           (MW2*CHl1[2, 2] - MZ2*CHl1[2, 2] - 3*MW2*CHl3[2, 2] + 
            MZ2*CHl3[2, 2]) + (6*MW2^3 + 11*MW2^2*MZ2 - 14*MW2*MZ2^2 + 
            5*MZ2^3)*CHl3[Leff, Leff])))/(192*MW2*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, MZ2, MW2, MW2]*((336*MW2^5 - 944*MW2^4*MZ2 - 
          800*MW2^3*MZ2^2 + 380*MW2^2*MZ2^3 + 101*MW2*MZ2^4 + 3*MZ2^5)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((168*MW2^4 - 388*MW2^3*MZ2 - 
            594*MW2^2*MZ2^2 - 107*MW2*MZ2^3 - 3*MZ2^4)*CHl1[Leff, Leff] + 
          12*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
           CHl3[2, 2] + (72*MW2^4 - 596*MW2^3*MZ2 - 634*MW2^2*MZ2^2 - 
            31*MW2*MZ2^3 + MZ2^4)*CHl3[Leff, Leff])))/(4608*MZ2^3*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(-3*(256*MW2^6 + 1232*MW2^5*MZ2 - 
          1792*MW2^4*MZ2^2 + 864*MW2^3*MZ2^3 - 164*MW2^2*MZ2^4 - 
          5*MW2*MZ2^5 + 5*MZ2^6)*CHe[Leff, Leff] - 
        2*MZ2*SW2*(3*(128*MW2^5 + 680*MW2^4*MZ2 - 556*MW2^3*MZ2^2 + 
            154*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 5*MZ2^5)*CHl1[Leff, Leff] - 
          4*MW2*(96*MW2^4 + 504*MW2^3*MZ2 - 92*MW2^2*MZ2^2 - 14*MW2*MZ2^3 + 
            MZ2^4)*CHl3[2, 2] + 3*(128*MW2^5 + 680*MW2^4*MZ2 - 
            556*MW2^3*MZ2^2 + 154*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 5*MZ2^5)*
           CHl3[Leff, Leff])))/(4608*MW2*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MH2]*((-192*MW2^4*MZ2*(6*MW2^2 - MW2*MZ2 - MZ2^2) + 
          96*MH2*MW2^3*MZ2*(22*MW2^2 - 13*MW2*MZ2 + MZ2^2) - 
          16*MH2^2*MW2^2*(10*MW2^3 + 83*MW2^2*MZ2 - 74*MW2*MZ2^2 + 
            15*MZ2^3) - MH2^4*(10*MW2^3 + 47*MW2^2*MZ2 - 56*MW2*MZ2^2 + 
            15*MZ2^3) + 2*MH2^3*MW2*(40*MW2^3 + 206*MW2^2*MZ2 - 
            227*MW2*MZ2^2 + 57*MZ2^3))*CHe[Leff, Leff] - 
        2*MZ2*SW2*((-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 192*MW2^4*MZ2*
             (3*MW2 + MZ2) - 2*MH2^3*MW2*(20*MW2^2 + 113*MW2*MZ2 - 
              57*MZ2^2) + MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 15*MZ2^2) + 
            16*MH2^2*MW2^2*(5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*
           CHl1[Leff, Leff] - 4*(MH2 - 4*MW2)*MW2*(48*MH2*MW2^2*MZ2 - 
            48*MW2^3*MZ2 + MH2^3*(3*MW2 + MZ2) - 2*MH2^2*MW2*(6*MW2 + 5*MZ2))*
           CHl3[2, 2] + (-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 
            192*MW2^4*MZ2*(3*MW2 + MZ2) - 2*MH2^3*MW2*(20*MW2^2 + 
              113*MW2*MZ2 - 57*MZ2^2) + MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 
              15*MZ2^2) + 16*MH2^2*MW2^2*(5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*
           CHl3[Leff, Leff])))/(4608*(MH2 - 4*MW2)^2*MW2*MZ2^2*Pi^3*SW2) - 
     (MW*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((10*MW2^4 - 5*MW2^3*MZ2 - 38*MW2^2*MZ2^2 - MW2*MZ2^3 + 10*MZ2^4)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((5*MW2^3 - 19*MW2*MZ2^2 - 10*MZ2^3)*
           CHl1[Leff, Leff] + MZ2*SW2*(12*MW2*(MW2 + 2*MZ2)*CHl3[2, 2] - 
            (9*MW2^2 + 21*MW2*MZ2 + 10*MZ2^2)*CHl3[Leff, Leff]))))/
      (192*MZ2^3*Pi^3*SW2) - (B0i[bb0, 0, 0, MW2]*
       ((2*MW2 - MZ2)*(3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
          MH2^2*(-672*MW2^6 + 1096*MW2^5*MZ2 + 864*MW2^4*MZ2^2 + 
            1112*MW2^3*MZ2^3 - 1221*MW2^2*MZ2^4 + 729*MW2*MZ2^5 - 
            120*MZ2^6) - 16*MW2^2*(672*MW2^6 - 1096*MW2^5*MZ2 - 
            1536*MW2^4*MZ2^2 - 560*MW2^3*MZ2^3 + 1125*MW2^2*MZ2^4 - 
            729*MW2*MZ2^5 + 120*MZ2^6) + 8*MH2*MW2*(672*MW2^6 - 
            1096*MW2^5*MZ2 - 1428*MW2^4*MZ2^2 - 647*MW2^3*MZ2^3 + 
            1140*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
            MH2^2*(-672*MW2^6 + 1192*MW2^5*MZ2 + 1080*MW2^4*MZ2^2 + 
              1196*MW2^3*MZ2^3 - 1257*MW2^2*MZ2^4 + 729*MW2*MZ2^5 - 
              120*MZ2^6) - 16*MW2^2*(672*MW2^6 - 1192*MW2^5*MZ2 - 
              1752*MW2^4*MZ2^2 - 644*MW2^3*MZ2^3 + 1161*MW2^2*MZ2^4 - 
              729*MW2*MZ2^5 + 120*MZ2^6) + 8*MH2*MW2*(672*MW2^6 - 
              1192*MW2^5*MZ2 - 1644*MW2^4*MZ2^2 - 731*MW2^3*MZ2^3 + 
              1176*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6))*
           CHl1[Leff, Leff] + (3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 
              5*MZ2^2) + MH2^2*(-288*MW2^6 + 1544*MW2^5*MZ2 + 
              424*MW2^4*MZ2^2 + 724*MW2^3*MZ2^3 - 1105*MW2^2*MZ2^4 + 
              729*MW2*MZ2^5 - 120*MZ2^6) - 16*MW2^2*(288*MW2^6 - 
              1544*MW2^5*MZ2 - 1096*MW2^4*MZ2^2 - 172*MW2^3*MZ2^3 + 
              1009*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6) + 
            8*MH2*MW2*(288*MW2^6 - 1544*MW2^5*MZ2 - 988*MW2^4*MZ2^2 - 
              259*MW2^3*MZ2^3 + 1024*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 
              120*MZ2^6))*CHl3[Leff, Leff] - 4*(MH2 - 4*MW2)*MW2*
           (4*MW2 - MZ2)*(MH2^2*MW2*MZ2^2*CHl3[2, 2] + 
            MH2*(24*MZ2^4*(CHl1[2, 2] - CHl3[2, 2]) + 72*MW2^4*CHl3[2, 2] + 
              24*MW2^3*MZ2*CHl3[2, 2] + MW2*MZ2^3*(12*CHl1[2, 2] + 
                91*CHl3[2, 2]) - 4*MW2^2*MZ2^2*(9*CHl1[2, 2] + 3*CHl3[1, 1] - 
                37*CHl3[2, 2] + 3*CHl3[3, 3] + 9*CHq3[1, 1] + 
                9*CHq3[2, 2])) - 4*MW2*(24*MZ2^4*(CHl1[2, 2] - CHl3[2, 2]) + 
              72*MW2^4*CHl3[2, 2] + 24*MW2^3*MZ2*CHl3[2, 2] + 
              MW2*MZ2^3*(12*CHl1[2, 2] + 91*CHl3[2, 2]) - 2*MW2^2*MZ2^2*(
                18*CHl1[2, 2] + 6*CHl3[1, 1] - 73*CHl3[2, 2] + 6*CHl3[3, 3] + 
                18*CHq3[1, 1] + 18*CHq3[2, 2]))))))/(4608*MW*(MH2 - 4*MW2)^2*
       (4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - (MW*B0i[bb0, MW2, 0, MT2]*
       (-((MT2*MW2^2*(10*MW2^2 - 7*MW2*MZ2 + MZ2^2) + 
           2*MW2^3*(-6*MW2^2 + MW2*MZ2 + MZ2^2) + 
           MT2^3*(18*MW2^2 - 19*MW2*MZ2 + 5*MZ2^2))*CHe[Leff, Leff]) + 
        2*MZ2*SW2*((MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
            MT2^3*(-9*MW2 + 5*MZ2))*CHl1[Leff, Leff] + 
          (MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
            MT2^3*(-9*MW2 + 5*MZ2))*CHl3[Leff, Leff] + 
          4*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*(CHl3[2, 2] + CHq3[3, 3]))))/
      (256*(MT2 - MW2)*MW2*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MZ2]*((2*MW2 - MZ2)*(1008*MW2^5 + 2700*MW2^4*MZ2 + 
          2*MW2^3*(10*MH2 - 1267*MZ2)*MZ2 + MW2*(MH2 - 757*MZ2)*MZ2^3 + 
          105*MZ2^5 + 3*MW2^2*MZ2^2*(-3*MH2 + 518*MZ2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((912*MW2^5 + 2484*MW2^4*MZ2 + 2*MW2^3*(10*MH2 - 1309*MZ2)*
             MZ2 + MW2*(MH2 - 757*MZ2)*MZ2^3 + 105*MZ2^5 + 
            3*MW2^2*MZ2^2*(-3*MH2 + 530*MZ2))*CHl1[Leff, Leff] + 
          (1296*MW2^5 + 3348*MW2^4*MZ2 + 2*MW2^3*(10*MH2 - 1141*MZ2)*MZ2 + 
            MW2*(MH2 - 757*MZ2)*MZ2^3 + 105*MZ2^5 + 3*MW2^2*MZ2^2*
             (-3*MH2 + 482*MZ2))*CHl3[Leff, Leff] - 4*MW2*(4*MW2 - MZ2)*
           (156*MW2^3*CHl3[2, 2] + MZ2^3*(-24*CHl1[2, 2] + 23*CHl3[2, 2]) + 
            MW2*MZ2*(3*MH2*CHl3[2, 2] - 2*MZ2*(CHd[1, 1] + CHd[2, 2] + 
                CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
                7*CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] + 53*CHl3[2, 2] - 
                CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 2*CHq1[3, 3] - 
                3*CHq3[1, 1] - 3*CHq3[2, 2] - 2*CHq3[3, 3] - 2*CHu[1, 1] - 
                2*CHu[2, 2])) + 6*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] + 
              CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
              7*CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + 26*CHl3[2, 2] + 
              CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
              3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
              2*CHu[2, 2])))))/(4608*MW2*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*((2*MW2 - MZ2)*
         (9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 
            7*MZ2^2) + 4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*
         CHe[Leff, Leff] + 2*MZ2*SW2*((9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + 
            MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 7*MZ2^2) + 
            4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*CHl1[Leff, Leff] + 
          (9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 
              7*MZ2^2) + 4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*
           CHl3[Leff, Leff] - 4*(MT2 - MW2)*MW2*
           (9*MT2*MZ2*(CHl3[2, 2] + CHq3[3, 3]) + 2*MW2*MZ2*(12*CHl3[2, 2] + 
              CHq1[3, 3] + 8*CHq3[3, 3] - 2*CHu[3, 3]) - 
            12*MW2^2*(2*CHl3[2, 2] - CHq1[3, 3] + CHq3[3, 3] - CHu[3, 3])))))/
      (2304*(MT2 - MW2)*MW2*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MZ2, MT2, MT2]*((2*MW2 - MZ2)*
         (MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
          MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl1[Leff, Leff] + 
          (MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl3[Leff, Leff] - 
          4*MW2*(12*MT2*MW2*(2*CHl3[2, 2] - CHq1[3, 3] + CHq3[3, 3] - 
              CHu[3, 3]) + 6*MW2*MZ2*(2*CHl3[2, 2] - CHq1[3, 3] + 
              CHq3[3, 3] - CHu[3, 3]) + MZ2^2*(-3*CHl3[2, 2] - CHq1[3, 3] + 
              CHq3[3, 3] + 2*CHu[3, 3]) - MT2*MZ2*(33*CHl3[2, 2] - 
              7*CHq1[3, 3] + 7*CHq3[3, 3] + 5*CHu[3, 3])))))/
      (2304*MZ2^2*Pi^3*SW2) - 
     (-((2*MW2 - MZ2)*(48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + 
            MZ2^2) - 16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
              27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 
              423*MZ2^6 + MW2^2*MZ2^4*(12535 - 192*Pi^2) - 48*MW2^5*MZ2*(
                -639 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-9145 + 48*Pi^2) + 
              16*MW2^3*MZ2^3*(73 + 48*Pi^2)) + MT2*(6912*MW2^6 + 
              4258*MW2*MZ2^5 - 423*MZ2^6 + 48*MW2^5*MZ2*(-711 + 16*Pi^2) - 
              32*MW2^3*MZ2^3*(131 + 24*Pi^2) - 4*MW2^4*MZ2^2*(-9889 + 
                48*Pi^2) + MW2^2*MZ2^4*(-11911 + 192*Pi^2))) - 
          MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
              5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 423*MZ2^6 + 
              MW2^2*MZ2^4*(12223 - 192*Pi^2) - 48*MW2^5*MZ2*(-639 + 
                16*Pi^2) + 4*MW2^4*MZ2^2*(-9697 + 48*Pi^2) + 8*MW2^3*MZ2^3*(
                371 + 96*Pi^2)) + MT2*(6912*MW2^6 + 4258*MW2*MZ2^5 - 
              423*MZ2^6 + 4*MW2^4*MZ2^2*(10441 - 48*Pi^2) + 48*MW2^5*MZ2*(
                -711 + 16*Pi^2) - 8*MW2^3*MZ2^3*(749 + 96*Pi^2) + 
              MW2^2*MZ2^4*(-11599 + 192*Pi^2))) + 8*MH2*MW2*
           (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
              5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 423*MZ2^6 + 
              MW2^2*MZ2^4*(12493 - 192*Pi^2) - 48*MW2^5*MZ2*(-639 + 
                16*Pi^2) + 4*MW2^4*MZ2^2*(-9211 + 48*Pi^2) + 2*MW2^3*MZ2^3*(
                701 + 384*Pi^2)) + MT2*(6912*MW2^6 + 4258*MW2*MZ2^5 - 
              423*MZ2^6 + 48*MW2^5*MZ2*(-711 + 16*Pi^2) - 4*MW2^4*MZ2^2*(
                -9955 + 48*Pi^2) + MW2^2*MZ2^4*(-11869 + 192*Pi^2) - 
              2*MW2^3*MZ2^3*(2213 + 384*Pi^2))))*CHe[Leff, Leff]) - 
       2*MZ2*SW2*((48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + 
             MZ2^2) - 16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
               27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 
               423*MZ2^6 + MW2^2*MZ2^4*(4561 - 192*Pi^2) - 48*MW2^5*MZ2*
                (-651 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-6409 + 48*Pi^2) + 4*MW2^3*
                MZ2^3*(445 + 192*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 
               423*MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7153 + 48*Pi^2) + MW2^2*MZ2^4*(-3937 + 192*Pi^2) - 4*MW2^3*
                MZ2^3*(1201 + 192*Pi^2))) - 
           MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(4249 - 192*Pi^2) - 48*MW2^5*MZ2*(-651 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-6961 + 48*Pi^2) + 4*MW2^3*MZ2^3*
                (895 + 192*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7705 + 48*Pi^2) + MW2^2*MZ2^4*(-3625 + 192*Pi^2) - 4*MW2^3*
                MZ2^3*(1651 + 192*Pi^2))) + 8*MH2*MW2*
            (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(4519 - 192*Pi^2) - 48*MW2^5*MZ2*(-651 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-6475 + 48*Pi^2) + 2*MW2^3*MZ2^3*
                (1007 + 384*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7219 + 48*Pi^2) + MW2^2*MZ2^4*(-3895 + 192*Pi^2) - 2*MW2^3*
                MZ2^3*(2519 + 384*Pi^2))))*CHl1[Leff, Leff] + 
         (48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2) + 
           16*MW2^2*(-48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*
                MZ2^2 + 5*MZ2^3) + MT2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*
                MZ2^6 + MW2^2*MZ2^4*(4985 - 192*Pi^2) - 48*MW2^5*MZ2*
                (-623 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-9149 + 48*Pi^2) + 12*MW2^3*
                MZ2^3*(221 + 64*Pi^2)) + MW2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 
               423*MZ2^6 + 12*MW2^3*MZ2^3*(31 - 64*Pi^2) + 48*MW2^5*MZ2*
                (-551 + 16*Pi^2) - 4*MW2^4*MZ2^2*(-8405 + 48*Pi^2) + MW2^2*
                MZ2^4*(-5609 + 192*Pi^2))) + 8*MH2*MW2*
            (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(5567 - 192*Pi^2) - 48*MW2^5*MZ2*(-551 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-8471 + 48*Pi^2) + 6*MW2^3*MZ2^3*
                (-23 + 128*Pi^2)) + MT2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-623 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-9215 + 48*Pi^2) - 6*MW2^3*MZ2^3*(481 + 128*Pi^2) + MW2^2*
                MZ2^4*(-4943 + 192*Pi^2))) - 
           MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(5297 - 192*Pi^2) - 48*MW2^5*MZ2*(-551 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-8957 + 48*Pi^2) + 12*MW2^3*MZ2^3*
                (119 + 64*Pi^2)) + MT2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-623 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-9701 + 48*Pi^2) - 12*MW2^3*MZ2^3*(371 + 64*Pi^2) + MW2^2*
                MZ2^4*(-4673 + 192*Pi^2))))*CHl3[Leff, Leff] + 
         4*(MH2 - 4*MW2)*MW2*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2*
          (12*MH2^2*MW2*MZ2*CHl3[2, 2] + 4*MW2*(12*MW2^3*(-349 + 16*Pi^2)*
              CHl3[2, 2] + 9*MZ2^3*(16*CHl1[2, 2] + 83*CHl3[2, 2]) + 
             MW2*MZ2*(MZ2*(-8*CHd[1, 1] - 8*CHd[2, 2] - 8*CHd[3, 3] - 
                 8*CHe[1, 1] - 8*CHe[2, 2] - 8*CHe[3, 3] - 8*CHl1[1, 1] + 
                 100*CHl1[2, 2] - 8*CHl1[3, 3] + 8*CHl3[1, 1] - 
                 4027*CHl3[2, 2] + 8*CHl3[3, 3] + 8*CHq1[1, 1] + 
                 8*CHq1[2, 2] + 20*CHq1[3, 3] + 24*CHq3[1, 1] + 
                 24*CHq3[2, 2] + 12*CHq3[3, 3] + 16*CHu[1, 1] + 
                 16*CHu[2, 2] - 8*CHu[3, 3]) - 24*MT2*(3*CHl3[2, 2] + 
                 CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3])) + 
             4*MW2^2*(36*MT2*(2*CHl3[2, 2] - CHq1[3, 3] + CHq3[3, 3] - 
                 CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] - 
                 57*CHl1[2, 2] + 6*CHl1[3, 3] + 6*CHl3[1, 1] + 
                 2270*CHl3[2, 2] - 48*Pi^2*CHl3[2, 2] + 6*CHl3[3, 3] - 
                 6*CHq1[1, 1] - 6*CHq1[2, 2] + 12*CHq1[3, 3] + 
                 18*CHq3[1, 1] + 18*CHq3[2, 2] + 54*CHq3[3, 3] - 
                 12*CHu[1, 1] - 12*CHu[2, 2] + 6*CHu[3, 3]))) - 
           MH2*(12*MW2^3*(-349 + 16*Pi^2)*CHl3[2, 2] + 
             9*MZ2^3*(16*CHl1[2, 2] + 83*CHl3[2, 2]) + 
             MW2*MZ2*(MZ2*(-8*CHd[1, 1] - 8*CHd[2, 2] - 8*CHd[3, 3] - 
                 8*CHe[1, 1] - 8*CHe[2, 2] - 8*CHe[3, 3] - 8*CHl1[1, 1] + 
                 100*CHl1[2, 2] - 8*CHl1[3, 3] + 8*CHl3[1, 1] - 
                 4027*CHl3[2, 2] + 8*CHl3[3, 3] + 8*CHq1[1, 1] + 
                 8*CHq1[2, 2] + 20*CHq1[3, 3] + 24*CHq3[1, 1] + 
                 24*CHq3[2, 2] + 12*CHq3[3, 3] + 16*CHu[1, 1] + 
                 16*CHu[2, 2] - 8*CHu[3, 3]) - 24*MT2*(3*CHl3[2, 2] + 
                 CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3])) + 
             4*MW2^2*(36*MT2*(2*CHl3[2, 2] - CHq1[3, 3] + CHq3[3, 3] - 
                 CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] - 
                 57*CHl1[2, 2] + 6*CHl1[3, 3] + 6*CHl3[1, 1] + 
                 2273*CHl3[2, 2] - 48*Pi^2*CHl3[2, 2] + 6*CHl3[3, 3] - 
                 6*CHq1[1, 1] - 6*CHq1[2, 2] + 12*CHq1[3, 3] + 
                 18*CHq3[1, 1] + 18*CHq3[2, 2] + 54*CHq3[3, 3] - 
                 12*CHu[1, 1] - 12*CHu[2, 2] + 6*CHu[3, 3]))))))/
      (27648*MW*(MH2 - 4*MW2)^2*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2))/
    VALPHAEFF^2)*Class[7] + 
 Class[8]*(((MW2^3/(216*MW*Pi^3) - (MW2^3*B0i[bb0, 0, 0, MW2])/(72*MW*Pi^3))*
     Cll[1, 2, 2, 1])/VALPHAEFF^2 + 
   (-1/72*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2] + 
         3*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2])))/Pi^3 + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*Clq3[2, 2, 3, 3])/
      (48*Pi^3) + (MW*(MW2 + MZ2)*B0i[bb0, 0, 0, MZ2]*
       (2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] + 
        2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] + 
        4*MW2^2*Ced[Leff, Leff, 3, 3] - 6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 
        2*MZ2^2*Ced[Leff, Leff, 3, 3] + 16*MW2^2*Cee[Leff, Leff, 1, 1] - 
        24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 8*MZ2^2*Cee[Leff, Leff, 1, 1] + 
        16*MW2^2*Cee[Leff, Leff, 2, 2] - 24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 
        8*MZ2^2*Cee[Leff, Leff, 2, 2] + 16*MW2^2*Cee[Leff, Leff, 3, 3] - 
        24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 8*MZ2^2*Cee[Leff, Leff, 3, 3] - 
        8*MW2^2*Ceu[Leff, Leff, 1, 1] + 12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 
        4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 8*MW2^2*Ceu[Leff, Leff, 2, 2] + 
        12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 
        4*MW2^2*Cld[Leff, Leff, 1, 1] + 8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 
        4*MZ2^2*Cld[Leff, Leff, 1, 1] - 4*MW2^2*Cld[Leff, Leff, 2, 2] + 
        8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 4*MZ2^2*Cld[Leff, Leff, 2, 2] - 
        4*MW2^2*Cld[Leff, Leff, 3, 3] + 8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 
        4*MZ2^2*Cld[Leff, Leff, 3, 3] + 4*MW2^2*Cle[1, 1, Leff, Leff] - 
        6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 2*MZ2^2*Cle[1, 1, Leff, Leff] + 
        4*MW2^2*Cle[2, 2, Leff, Leff] - 6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 
        2*MZ2^2*Cle[2, 2, Leff, Leff] + 4*MW2^2*Cle[3, 3, Leff, Leff] - 
        6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 2*MZ2^2*Cle[3, 3, Leff, Leff] - 
        4*MW2^2*Cle[Leff, Leff, 1, 1] + 8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 
        4*MZ2^2*Cle[Leff, Leff, 1, 1] - 4*MW2^2*Cle[Leff, Leff, 2, 2] + 
        8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 4*MZ2^2*Cle[Leff, Leff, 2, 2] - 
        4*MW2^2*Cle[Leff, Leff, 3, 3] + 8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 
        4*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2^2*Cll[Leff, 1, 1, Leff] + 
        12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 4*MZ2^2*Cll[Leff, 1, 1, Leff] - 
        8*MW2^2*Cll[Leff, 2, 2, Leff] + 12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 
        4*MZ2^2*Cll[Leff, 2, 2, Leff] - 8*MW2^2*Cll[Leff, 3, 3, Leff] + 
        12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 4*MZ2^2*Cll[Leff, 3, 3, Leff] - 
        8*MW2^2*Cll[Leff, Leff, 1, 1] + 16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 
        8*MZ2^2*Cll[Leff, Leff, 1, 1] - 8*MW2^2*Cll[Leff, Leff, 2, 2] + 
        16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 8*MZ2^2*Cll[Leff, Leff, 2, 2] - 
        8*MW2^2*Cll[Leff, Leff, 3, 3] + 16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 
        8*MZ2^2*Cll[Leff, Leff, 3, 3] + 4*MW2^2*Clq1[Leff, Leff, 1, 1] - 
        8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 
        4*MW2^2*Clq1[Leff, Leff, 2, 2] - 8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 
        4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 4*MW2^2*Clq1[Leff, Leff, 3, 3] + 
        2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
        12*MW2^2*Clq3[Leff, Leff, 1, 1] + 12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 
        12*MW2^2*Clq3[Leff, Leff, 2, 2] + 12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 
        4*MW2^2*Clq3[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*Clu[Leff, Leff, 1, 1] - 
        16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 8*MZ2^2*Clu[Leff, Leff, 1, 1] + 
        8*MW2^2*Clu[Leff, Leff, 2, 2] - 16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 
        8*MZ2^2*Clu[Leff, Leff, 2, 2] - 4*MW2^2*Cqe[1, 1, Leff, Leff] + 
        6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 2*MZ2^2*Cqe[1, 1, Leff, Leff] - 
        4*MW2^2*Cqe[2, 2, Leff, Leff] + 6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 
        2*MZ2^2*Cqe[2, 2, Leff, Leff] + 4*MW2^2*Cqe[3, 3, Leff, Leff] - 
        MZ2^2*Cqe[3, 3, Leff, Leff]))/(1152*MZ2*Pi^3*SW2) - 
     (MW*(MW2 + MZ2)*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 
          3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
         Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 
          3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 14*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
        11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (1152*MZ2^2*Pi^3*SW2) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (4*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*Ceu[Leff, Leff, 3, 3] - 
        2*(4*MW2^3 - MW2^2*MZ2 - 4*MW2*MZ2^2 + MZ2^3)*Clq1[Leff, Leff, 3, 
          3] + 12*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 24*MW2^2*MZ2*
         Clq3[2, 2, 3, 3] - 12*MT2*MZ2^2*Clq3[2, 2, 3, 3] + 
        24*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 8*MW2^3*Clq3[Leff, Leff, 3, 3] - 
        2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 8*MW2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
        8*MW2^3*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        8*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        8*MW2^3*Cqe[3, 3, Leff, Leff] + 2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
        5*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (576*MZ2^2*Pi^3*SW2) - 
     (MW*(-4*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*
         Ced[Leff, Leff, 1, 1] - 4*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + 
          MZ2^3)*Ced[Leff, Leff, 2, 2] - 8*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] + 
        4*MW2^2*MZ2^2*Ced[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*
         Ced[Leff, Leff, 3, 3] - 4*MZ2^4*Ced[Leff, Leff, 3, 3] - 
        8*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 4*MW2^2*MZ2^2*
         Cee[Leff, Leff, 1, 1] + 8*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] - 
        4*MZ2^4*Cee[Leff, Leff, 1, 1] - 8*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] + 
        4*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] + 8*MW2*MZ2^3*
         Cee[Leff, Leff, 2, 2] - 4*MZ2^4*Cee[Leff, Leff, 2, 2] - 
        8*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 4*MW2^2*MZ2^2*
         Cee[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] - 
        4*MZ2^4*Cee[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] - 
        8*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] - 16*MW2*MZ2^3*
         Ceu[Leff, Leff, 1, 1] + 8*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
        16*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] - 16*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
        8*MZ2^4*Ceu[Leff, Leff, 2, 2] + 48*MT2*MW2^3*Ceu[Leff, Leff, 3, 3] - 
        24*MT2*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 8*MW2^3*MZ2*
         Ceu[Leff, Leff, 3, 3] - 48*MT2*MW2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
        4*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 24*MT2*MZ2^3*
         Ceu[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
        4*MZ2^4*Ceu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 
        8*MW2^2*MZ2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2^3*
         Cld[Leff, Leff, 1, 1] + 8*MZ2^4*Cld[Leff, Leff, 1, 1] + 
        8*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
         Cld[Leff, Leff, 2, 2] - 8*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] + 
        8*MZ2^4*Cld[Leff, Leff, 2, 2] + 8*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] - 
        8*MW2^2*MZ2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*
         Cld[Leff, Leff, 3, 3] + 8*MZ2^4*Cld[Leff, Leff, 3, 3] - 
        8*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 4*MW2^2*MZ2^2*
         Cle[1, 1, Leff, Leff] + 8*MW2*MZ2^3*Cle[1, 1, Leff, Leff] - 
        4*MZ2^4*Cle[1, 1, Leff, Leff] - 8*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 
        4*MW2^2*MZ2^2*Cle[2, 2, Leff, Leff] + 8*MW2*MZ2^3*
         Cle[2, 2, Leff, Leff] - 4*MZ2^4*Cle[2, 2, Leff, Leff] - 
        8*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 4*MW2^2*MZ2^2*
         Cle[3, 3, Leff, Leff] + 8*MW2*MZ2^3*Cle[3, 3, Leff, Leff] - 
        4*MZ2^4*Cle[3, 3, Leff, Leff] + 8*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] - 
        8*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2^3*
         Cle[Leff, Leff, 1, 1] + 8*MZ2^4*Cle[Leff, Leff, 1, 1] + 
        8*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
         Cle[Leff, Leff, 2, 2] - 8*MW2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
        8*MZ2^4*Cle[Leff, Leff, 2, 2] + 8*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 
        8*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*
         Cle[Leff, Leff, 3, 3] + 8*MZ2^4*Cle[Leff, Leff, 3, 3] + 
        16*MW2^3*MZ2*Cll[2, 2, 2, 2] - 16*MW2^2*MZ2^2*Cll[2, 2, 2, 2] + 
        16*MW2^3*MZ2*Cll[2, 3, 3, 2] - 16*MW2^2*MZ2^2*Cll[2, 3, 3, 2] - 
        8*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] + 4*MW2^2*MZ2^2*
         Cll[Leff, 1, 1, Leff] + 8*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
        4*MZ2^4*Cll[Leff, 1, 1, Leff] - 8*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] + 
        4*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 8*MW2*MZ2^3*
         Cll[Leff, 2, 2, Leff] - 4*MZ2^4*Cll[Leff, 2, 2, Leff] - 
        8*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 4*MW2^2*MZ2^2*
         Cll[Leff, 3, 3, Leff] + 8*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
        4*MZ2^4*Cll[Leff, 3, 3, Leff] + 16*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 
        16*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] - 16*MW2*MZ2^3*
         Cll[Leff, Leff, 1, 1] + 16*MZ2^4*Cll[Leff, Leff, 1, 1] + 
        16*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] - 16*MW2^2*MZ2^2*
         Cll[Leff, Leff, 2, 2] - 16*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
        16*MZ2^4*Cll[Leff, Leff, 2, 2] + 16*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 
        16*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] - 16*MW2*MZ2^3*
         Cll[Leff, Leff, 3, 3] + 16*MZ2^4*Cll[Leff, Leff, 3, 3] - 
        8*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] + 8*MW2^2*MZ2^2*
         Clq1[Leff, Leff, 1, 1] + 8*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
        8*MZ2^4*Clq1[Leff, Leff, 1, 1] - 8*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 
        8*MW2^2*MZ2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2*MZ2^3*
         Clq1[Leff, Leff, 2, 2] - 8*MZ2^4*Clq1[Leff, Leff, 2, 2] - 
        48*MT2*MW2^3*Clq1[Leff, Leff, 3, 3] + 12*MT2*MW2^2*MZ2*
         Clq1[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] + 
        48*MT2*MW2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2^2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] - 12*MT2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
        16*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 2*MZ2^4*Clq1[Leff, Leff, 3, 
          3] - 96*MW2^3*MZ2*Clq3[2, 2, 1, 1] + 96*MW2^2*MZ2^2*
         Clq3[2, 2, 1, 1] - 96*MW2^3*MZ2*Clq3[2, 2, 2, 2] + 
        96*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 144*MT2*MW2^2*MZ2*
         Clq3[2, 2, 3, 3] + 48*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 
        144*MT2*MW2*MZ2^2*Clq3[2, 2, 3, 3] - 48*MW2^2*MZ2^2*
         Clq3[2, 2, 3, 3] + 24*MW2^3*MZ2*Clq3[Leff, Leff, 1, 1] - 
        24*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 24*MW2^3*MZ2*
         Clq3[Leff, Leff, 2, 2] - 24*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
        48*MT2*MW2^3*Clq3[Leff, Leff, 3, 3] - 12*MT2*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] - 48*MT2*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        6*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^3*
         Clq3[Leff, Leff, 3, 3] - 6*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
        16*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 16*MW2^2*MZ2^2*
         Clu[Leff, Leff, 1, 1] + 16*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
        16*MZ2^4*Clu[Leff, Leff, 1, 1] - 16*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] + 
        16*MW2^2*MZ2^2*Clu[Leff, Leff, 2, 2] + 16*MW2*MZ2^3*
         Clu[Leff, Leff, 2, 2] - 16*MZ2^4*Clu[Leff, Leff, 2, 2] - 
        48*MT2*MW2^3*Clu[Leff, Leff, 3, 3] + 48*MT2*MW2^2*MZ2*
         Clu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] + 
        48*MT2*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 48*MT2*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        8*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 8*MZ2^4*Clu[Leff, Leff, 3, 3] + 
        8*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 8*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
        4*MZ2^4*Cqe[1, 1, Leff, Leff] + 8*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 
        4*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] - 8*MW2*MZ2^3*
         Cqe[2, 2, Leff, Leff] + 4*MZ2^4*Cqe[2, 2, Leff, Leff] + 
        48*MT2*MW2^3*Cqe[3, 3, Leff, Leff] + 12*MT2*MW2^2*MZ2*
         Cqe[3, 3, Leff, Leff] - 16*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 
        30*MT2*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] - 10*MW2^2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + 6*MT2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        7*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + MZ2^4*Cqe[3, 3, Leff, Leff]))/
      (3456*MZ2^2*Pi^3*SW2))/VALPHAEFF^2) + 
 (Class[6]*((MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2^2*(8*MW*(-MW2 + MZ2)*CuB[3, 3] + 
       MZ*(-8*MW2 + 5*MZ2)*SW*CuW[3, 3]))/(24*Sqrt[2]*MZ*MZ2*Pi^3*SW) + 
    (CW2*MT*B0i[bb0, 0, 0, MT2]*(-16*MW*MW2*MZ2*SW2*CuB[3, 3] + 
       MZ*(16*MW2^2 - 3*MT2*MZ2 - 16*MW2*MZ2)*SW*CuW[3, 3]))/
     (48*Sqrt[2]*MZ*Pi^3*SW) - (MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (-5*MW*MZ2^3*CuW[3, 3] - 3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 
         2*MW*CuW[3, 3]) + 32*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]) + 
       MW2^2*(-23*MZ*MZ2*SW*CuB[3, 3] + 31*MW*MZ2*CuW[3, 3])))/
     (96*Sqrt[2]*MW*MZ2^2*Pi^3*SW2)))/VALPHAEFF^2


==> anc/GamWtaunu_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) - (MW*MW2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3])*
   Class[7])/(12*Pi) + (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/GamWtaunu_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) - (CHD*MW*MW2*Class[3])/(16*Pi) - 
 (CHWB*MW2*MZ*SW*Class[4])/(8*Pi) + 
 (MW*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 6*MZ2*SW2*CHl1[Leff, Leff] - 
    4*MW2*CHl3[1, 1] - 4*MW2*CHl3[2, 2] + 8*MW2*CHl3[3, 3] + 
    6*MW2*CHl3[Leff, Leff] - 6*MZ2*CHl3[Leff, Leff])*Class[7])/(48*Pi) + 
 (MW*MW2*Class[8]*Cll[1, 2, 2, 1])/(12*Pi)


==> anc/GamWtaunu_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) - (CHD*MW*MW2^2*Class[3])/(32*MW2*Pi - 16*MZ2*Pi) - 
 (CHWB*MW2^2*MZ2*SW*Class[4])/(8*MW2*MZ*Pi - 4*MZ*MZ2*Pi) - 
 (MW*MW2*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) + 
    MZ2*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]))*Class[7])/
  (24*(2*MW2 - MZ2)*Pi) + (MW*MW2*(MW2 + MZ2)*Class[8]*Cll[1, 2, 2, 1])/
  (24*(2*MW2 - MZ2)*Pi)


==> anc/GamWtaunu_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2) - (CHD*MW*MW2^2*Class[3])/(24*MW2*Pi - 24*MZ2*Pi) + 
 (CHWB*MW2^2*Class[4])/(6*MZ*Pi*SW) + (MW*MW2*CHl3[3, 3]*Class[7])/(6*Pi)


==> anc/GamWtaunu_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHAEFF^2) - (CHD*MW*MW2*Class[3])/(48*Pi) - 
 (CHWB*MW2*MZ*(-2 + 3*SW2)*Class[4])/(24*Pi*SW) - 
 (MW*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] - 4*MW2*CHl3[3, 3] + 
      (MW2 + MZ2)*CHl3[Leff, Leff]))*Class[7])/(48*MZ2*Pi*SW2)


==> anc/GamWtaunu_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(-3*MH2^2*MW2*MZ2 + MH2*(-24*MZ2^3 + 3*MW2*MZ2*(6*MT2 + MZ2) + 
        MW2^2*MZ2*(262 - 32*Pi^2) + 32*MW2^3*(-4 + Pi^2)) - 
      4*MW2*(-24*MZ2^3 + 3*MW2*MZ2*(6*MT2 + MZ2) - 32*MW2^2*MZ2*(-8 + Pi^2) + 
        32*MW2^3*(-4 + Pi^2))))/(1152*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 8*MW2^4)*
     B0i[bb0, 0, 0, MH2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
   (MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(32*Pi^3) - 
   (MW*(MH2*MW2*(-40*MW2^4 - 124*MW2^3*MZ2 + 134*MW2^2*MZ2^2 + 35*MW2*MZ2^3 - 
        20*MZ2^4) + 4*MW2^2*(8*MW2^4 + 23*MW2^3*MZ2 - 25*MW2^2*MZ2^2 - 
        7*MW2*MZ2^3 + 4*MZ2^4) + MH2^2*(8*MW2^4 + 22*MW2^3*MZ2 - 
        24*MW2^2*MZ2^2 - 7*MW2*MZ2^3 + 4*MZ2^4) - MH2^3*MW2*MZ2^2*SW2)*
     B0i[bb0, 0, 0, MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
   (MW*(20*MW2^4 - 4*MW2^3*MZ2 - 35*MW2^2*MZ2^2 + 19*MW2*MZ2^3 - 3*MZ2^4)*
     B0i[bb0, 0, 0, MZ2])/(192*MZ2^2*Pi^3*SW2) - 
   (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
   (MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
     B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(192*MZ2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VMU^4 + (((-7*CWw*MW2^3)/(48*Pi^3) + (CWw*MW2^3*B0i[bb0, 0, 0, MW2])/
     (4*Pi^3) + (CWw*MW2^2*(2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(4*Pi^3) + 
    (CWw*MW2^2*(-3*MW2 + MZ2)*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^3) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/VMU^3 + 
 (((CW2*(-4*CHbox*MW2*(3*MH2^2 - 11*MH2*MW2 + 20*MW2^2)*MZ2 + 
       CHD*(3*MH2^2*MW2*MZ2 + MH2*(-60*MW2^2*MZ2 + 39*MW2*MZ2^2 + 24*MZ2^3 + 
           32*MW2^3*(-4 + Pi^2)) - 4*MW2*(-54*MW2^2*MZ2 + 39*MW2*MZ2^2 + 
           24*MZ2^3 + 32*MW2^3*(-4 + Pi^2)))))/(2304*MW*(MH2 - 4*MW2)*Pi^3) - 
    ((4*CHbox - CHD)*MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 
       32*MH2*MW2^3 + 8*MW2^4)*B0i[bb0, 0, 0, MH2])/
     (384*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) - 
    (MW2*(CHD*(MH2^3*MW2*MZ2*(-MW2 + MZ2) + MH2^2*(8*MW2^4 + 10*MW2^3*MZ2 - 
           8*MW2^2*MZ2^2 - 3*MW2*MZ2^3 - 4*MZ2^4) + 
         4*MW2^2*(8*MW2^4 + 9*MW2^3*MZ2 - 7*MW2^2*MZ2^2 - 3*MW2*MZ2^3 - 
           4*MZ2^4) + MH2*MW2*(-40*MW2^4 - 36*MW2^3*MZ2 + 26*MW2^2*MZ2^2 + 
           15*MW2*MZ2^3 + 20*MZ2^4)) - 4*CHbox*MW2*(MH2^3 - 6*MH2^2*MW2 + 
         16*MH2*MW2^2 - 20*MW2^3)*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
     (384*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
    (CHD*MW*(20*MW2^4 + 20*MW2^3*MZ2 - 63*MW2^2*MZ2^2 + 15*MW2*MZ2^3 + 
       5*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(384*MZ2^2*Pi^3*SW2) + 
    ((4*CHbox - CHD)*MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
      B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
    (CHD*MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
      B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
    (CHD*MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (24*MZ2*Pi^3) + (CHD*MW*MZ2*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, 
       MZ2])/(96*Pi^3))*Class[3])/VMU^2 + 
 (((MW2*(12*CHW*MW*(MH2 - 2*MW2)*MW2*MZ + CHWB*(MH2 - 4*MW2)*
        (9*MW2*MZ2 + 12*MZ2^2 + MW2^2*(-65 + 16*Pi^2))*SW))/
     (288*(MH2 - 4*MW2)*MZ*Pi^3) + (CHW*MW*MW2*(MH2^2 - 4*MH2*MW2 + 2*MW2^2)*
      B0i[bb0, 0, 0, MH2])/(12*(MH2 - 4*MW2)*Pi^3) + 
    (MW2*(-4*CHW*MW*(MH2 - 3*MW2)*MW2*MZ + CHWB*(MH2 - 4*MW2)*
        (4*MW2^2 + 7*MW2*MZ2 + 2*MZ2^2)*SW)*B0i[bb0, 0, 0, MW2])/
     (48*(MH2 - 4*MW2)*MZ*Pi^3) + (CHWB*MW2*(5*MW2^2 + 3*MW2*MZ2 - 3*MZ2^2)*
      SW*B0i[bb0, 0, 0, MZ2])/(24*MZ*Pi^3) - 
    (CHW*MW*MW2*(MH2^2 - 5*MH2*MW2 + 5*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
     (12*(MH2 - 4*MW2)*Pi^3) - (CHWB*MW2*(14*MW2^2 + 13*MW2*MZ2 - 4*MZ2^2)*SW*
      B0i[bb0, MW2, MW2, MZ2])/(48*MZ*Pi^3) + 
    (CHWB*MW2^3*(2*MW2 + 3*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
     (12*MZ*Pi^3) + (CHWB*MW2*MZ*(MW2 + MZ2)^2*SW*C0i[cc0, MW2, 0, 0, 0, 0, 
       MZ2])/(24*Pi^3))*Class[4])/VMU^2 + 
 (-1/12*(MW*MW2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]))/Pi + 
   ((MW2*B0i[bb0, 0, 0, MW2]*
       (MH2*MW2*(MW2^2*MZ2^2*(45*CHl1[1, 1] + 45*CHl1[2, 2] + 
            120*CHl1[3, 3] + 447*CHl3[1, 1] + 447*CHl3[2, 2] - 
            680*CHl3[3, 3]) - 3*MW2^3*MZ2*(15*CHl1[1, 1] + 15*CHl1[2, 2] + 
            30*CHl1[3, 3] + 139*CHl3[1, 1] + 139*CHl3[2, 2] - 
            220*CHl3[3, 3]) + 5*MW2*MZ2^3*(6*CHl1[3, 3] + 21*CHl3[1, 1] + 
            21*CHl3[2, 2] - 32*CHl3[3, 3]) - 120*MW2^4*(CHl3[1, 1] + 
            CHl3[2, 2] - CHl3[3, 3]) - 60*MZ2^4*(CHl1[3, 3] + CHl3[1, 1] + 
            CHl3[2, 2] - CHl3[3, 3])) + 4*MW2^2*
         (-(MW2^2*MZ2^2*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 24*CHl1[3, 3] + 
             84*CHl3[1, 1] + 84*CHl3[2, 2] - 137*CHl3[3, 3])) + 
          MW2^3*MZ2*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 18*CHl1[3, 3] + 
            78*CHl3[1, 1] + 78*CHl3[2, 2] - 133*CHl3[3, 3]) - 
          MW2*MZ2^3*(6*CHl1[3, 3] + 21*CHl3[1, 1] + 21*CHl3[2, 2] - 
            32*CHl3[3, 3]) + 24*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            CHl3[3, 3]) + 12*MZ2^4*(CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
            CHl3[3, 3])) + MH2^2*(-(MW2^2*MZ2^2*(9*CHl1[1, 1] + 
             9*CHl1[2, 2] + 24*CHl1[3, 3] + 81*CHl3[1, 1] + 81*CHl3[2, 2] - 
             130*CHl3[3, 3])) + 3*MW2^3*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 
            6*CHl1[3, 3] + 25*CHl3[1, 1] + 25*CHl3[2, 2] - 42*CHl3[3, 3]) - 
          MW2*MZ2^3*(6*CHl1[3, 3] + 21*CHl3[1, 1] + 21*CHl3[2, 2] - 
            32*CHl3[3, 3]) + 24*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            CHl3[3, 3]) + 12*MZ2^4*(CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
            CHl3[3, 3])) - MH2^3*MW2*MZ2^2*SW2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
          2*CHl3[3, 3])))/(288*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (MW2*(CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHl3[3, 3]) - 
        MZ2*(CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3])))/(24*Pi^3) - 
     (MW*MW2^2*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       (2*MW2*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) - MZ2*CHl3[3, 3]))/
      (12*MZ2*Pi^3) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (MH2^2*MW2*(21*CHl3[1, 1] + 21*CHl3[2, 2] - 13*CHl3[3, 3]) - 
        4*MH2*MW2^2*(15*CHl3[1, 1] + 15*CHl3[2, 2] - 8*CHl3[3, 3]) + 
        12*MW2^3*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 3*CHl3[3, 3]) + 
        MH2^3*(-3*CHl3[1, 1] - 3*CHl3[2, 2] + 2*CHl3[3, 3])))/
      (288*(MH2 - 4*MW2)*Pi^3) + (MW*B0i[bb0, 0, 0, MH2]*
       (7*MH2^2*MW2^2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - 5*CHl3[3, 3]) + 
        MH2^4*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 2*CHl3[3, 3]) + 
        24*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) - 
        48*MH2*MW2^3*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHl3[3, 3]) + 
        MH2^3*MW2*(-21*CHl3[1, 1] - 21*CHl3[2, 2] + 13*CHl3[3, 3])))/
      (288*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(12*MW2^2*MZ2*(13*CHl3[1, 1] + 
          13*CHl3[2, 2] - 14*CHl3[3, 3]) + 84*MW2^3*(CHl3[1, 1] + 
          CHl3[2, 2] - CHl3[3, 3]) + MZ2^3*(-3*CHl3[1, 1] - 3*CHl3[2, 2] + 
          2*CHl3[3, 3]) + MW2*MZ2^2*(-39*CHl3[1, 1] - 39*CHl3[2, 2] + 
          19*CHl3[3, 3])))/(288*MZ2*Pi^3) - 
     (MW*B0i[bb0, 0, 0, MZ2]*(-(MW2*MZ2^3*(6*CHl1[3, 3] + 57*CHl3[1, 1] + 
           57*CHl3[2, 2] - 49*CHl3[3, 3])) + MZ2^4*(12*CHl1[3, 3] + 
          9*CHl3[1, 1] + 9*CHl3[2, 2] - 10*CHl3[3, 3]) + 
        3*MW2^3*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 6*CHl1[3, 3] + 
          CHl3[1, 1] + CHl3[2, 2] - 6*CHl3[3, 3]) - 
        60*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) - 
        3*MW2^2*MZ2^2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 8*CHl1[3, 3] - 
          38*CHl3[1, 1] - 38*CHl3[2, 2] + 27*CHl3[3, 3])))/
      (288*MZ2^2*Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MW2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MT2*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3] - CHq3[3, 3])))/
      (32*Pi^3) + (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2]*
       (CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3] - CHq3[3, 3]))/(16*Pi^3) + 
     (CW2*(3*MH2^2*MW2*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 2*CHl3[3, 3]) + 
        4*MW2*(96*MW2^3*(-4 + Pi^2)*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) - 
          72*MZ2^3*(CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 
          3*MW2*MZ2*(MZ2*(-18*CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              28*CHl3[3, 3]) + 9*MT2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              4*CHl3[3, 3] - 2*CHq3[3, 3])) + 2*MW2^2*MZ2*(63*CHl1[3, 3] + 
            (417 - 48*Pi^2)*CHl3[1, 1] + 417*CHl3[2, 2] - 
            48*Pi^2*CHl3[2, 2] - 566*CHl3[3, 3] + 48*Pi^2*CHl3[3, 3] - 
            36*CHq3[1, 1] - 36*CHq3[2, 2] - 36*CHq3[3, 3])) + 
        MH2*(-96*MW2^3*(-4 + Pi^2)*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 
          72*MZ2^3*(CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 
          3*MW2*MZ2*(MZ2*(18*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] + 
              28*CHl3[3, 3]) - 9*MT2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              4*CHl3[3, 3] - 2*CHq3[3, 3])) + 2*MW2^2*MZ2*(-63*CHl1[3, 3] + 
            6*(-71 + 8*Pi^2)*CHl3[1, 1] - 426*CHl3[2, 2] + 
            48*Pi^2*CHl3[2, 2] + 569*CHl3[3, 3] - 48*Pi^2*CHl3[3, 3] + 
            36*CHq3[1, 1] + 36*CHq3[2, 2] + 36*CHq3[3, 3]))))/
      (1728*MW*(MH2 - 4*MW2)*Pi^3))/VMU^2)*Class[7] + 
 Class[8]*
  (((MW*MW2)/(12*Pi) + 
     ((CW2*(-3*MH2^2*MW2*MZ2 - 8*MW2*(3*MW2*(3*MT2 - 2*MZ2)*MZ2 - 12*MZ2^3 + 
            MW2^2*MZ2*(143 - 16*Pi^2) + 16*MW2^3*(-4 + Pi^2)) + 
          2*MH2*(3*MW2*(3*MT2 - 2*MZ2)*MZ2 - 12*MZ2^3 + 
            16*MW2^3*(-4 + Pi^2) - 2*MW2^2*MZ2*(-73 + 8*Pi^2))))/
        (576*MW*(MH2 - 4*MW2)*Pi^3) - 
       (MW*(MH2^4 - 7*MH2^3*MW2 + 21*MH2^2*MW2^2 - 32*MH2*MW2^3 + 8*MW2^4)*
         B0i[bb0, 0, 0, MH2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)*Pi^3) + 
       (MT2*MW*(MT2 + MW2)*B0i[bb0, 0, 0, MT2])/(16*Pi^3) - 
       (MW2*(MH2*MW2*(-40*MW2^4 - 124*MW2^3*MZ2 + 134*MW2^2*MZ2^2 + 
            35*MW2*MZ2^3 - 20*MZ2^4) + 4*MW2^2*(8*MW2^4 + 23*MW2^3*MZ2 - 
            25*MW2^2*MZ2^2 - 7*MW2*MZ2^3 + 4*MZ2^4) + 
          MH2^2*(8*MW2^4 + 22*MW2^3*MZ2 - 24*MW2^2*MZ2^2 - 7*MW2*MZ2^3 + 
            4*MZ2^4) - MH2^3*MW2*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
        (96*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
       (MW*(20*MW2^4 + 2*MW2^3*MZ2 - 44*MW2^2*MZ2^2 + 22*MW2*MZ2^3 - 3*MZ2^4)*
         B0i[bb0, 0, 0, MZ2])/(96*MZ2^2*Pi^3*SW2) - 
       (MT2*MW*(MT2 + MW2)*B0i[bb0, MW2, 0, MT2])/(16*Pi^3) + 
       (MW*(MH2^3 - 7*MH2^2*MW2 + 20*MH2*MW2^2 - 28*MW2^3)*
         B0i[bb0, MW2, MH2, MW2])/(96*(MH2 - 4*MW2)*Pi^3) + 
       (MW*(-28*MW2^3 - 52*MW2^2*MZ2 + 13*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(96*MZ2*Pi^3) + 
       (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
        (6*MZ2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 
          0, MZ2])/(24*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/144*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*Cll[1, 1, 2, 2] + 
         2*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 
           3*Clq3[3, 3, 1, 1] + 3*Clq3[3, 3, 2, 2])))/Pi^3 + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/
      (48*Pi^3) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MW2*(3*Clq3[1, 1, 3, 3] + 3*Clq3[2, 2, 3, 3] - 4*Clq3[3, 3, 3, 3]) + 
        2*MT2*Clq3[3, 3, 3, 3]))/(96*Pi^3) + 
     (MW*MW2*(-90*MW2*Cll[1, 1, 2, 2] + 9*MT2*(3*Clq3[1, 1, 3, 3] + 
          3*Clq3[2, 2, 3, 3] - 8*Clq3[3, 3, 3, 3]) + 
        8*MW2*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] - 
          6*Clq3[3, 3, 1, 1] - 6*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3])))/
      (1728*Pi^3))/VMU^2) + 
 (Class[6]*(-1/8*(MT*MW2^2*CuW[3, 3])/(Sqrt[2]*Pi^3) - 
    (MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3) + 
    (MT*MT2*MW2*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(4*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamWtaunu_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(-6*MH2^2*MW2*MZ2 + MH2*(12*MT2*MW2*(8*MW2 - 5*MZ2) - 1395*MW2*MZ2^2 + 
        249*MZ2^3 + 4*MW2^2*MZ2*(701 - 16*Pi^2) + 4*MW2^3*(-349 + 16*Pi^2)) - 
      4*MW2*(12*MT2*MW2*(8*MW2 - 5*MZ2) - 1395*MW2*MZ2^2 + 249*MZ2^3 - 
        8*MW2^2*MZ2*(-349 + 8*Pi^2) + 4*MW2^3*(-349 + 16*Pi^2))))/
    (2304*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
      MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
     B0i[bb0, 0, 0, MH2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
   (MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
    (192*MZ2*Pi^3) - 
   (MW*(MH2^2*(24*MW2^5 - 16*MW2^4*MZ2 + 5*MW2^3*MZ2^2 + 16*MW2^2*MZ2^3 - 
        31*MW2*MZ2^4 + 8*MZ2^5) + 4*MW2^2*(24*MW2^5 - 16*MW2^4*MZ2 + 
        2*MW2^3*MZ2^2 + 19*MW2^2*MZ2^3 - 31*MW2*MZ2^4 + 8*MZ2^5) - 
      MH2*MW2*(120*MW2^5 - 80*MW2^4*MZ2 + 32*MW2^3*MZ2^2 + 73*MW2^2*MZ2^3 - 
        155*MW2*MZ2^4 + 40*MZ2^5) - MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(52*MW2^4 + 2*MW2^3*MZ2 + MW2^2*(MH2 - 102*MZ2)*MZ2 - 7*MZ2^4 + 
      MW2*MZ2^2*(-MH2 + 49*MZ2))*B0i[bb0, 0, 0, MZ2])/(384*MZ2^2*Pi^3*SW2) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (384*Pi^3) + (CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(192*Pi^3) - 
   (MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(384*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (16*MZ2^2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3) - 
   (MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*Pi^3) + 
   (MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MZ2])/(16*Pi^3))/VMU^4 + 
 ((-1/192*(CWw*MW2^2*(25*MW2 + 3*MZ2))/Pi^3 + 
    (CWw*MW2^3*(3*MW2 - 2*MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^3) + 
    (CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (3*CWw*MW2^2*(-2*MW2^2 - 5*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (32*MZ2*Pi^3) + (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
    (3*CWw*MW2^4*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*Pi^3))*Class[1])/
  VMU^3 + (-1/16*(CHD*MW*MW2)/Pi + 
   (-1/9216*(MW2*(16*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(3*MH2^2 + 4*MW2*(9*MW2 - 4*MZ2) + 
           MH2*(-15*MW2 + 4*MZ2)) + CHD*(12*MH2^4*(MT2 - MW2)*MW2*MZ2*
            (4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 16*MW2^3*
            (-96*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*
                MZ2^3) + MW2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*MZ2^3*
                (57157 - 320*Pi^2) - 36*MW2^4*MZ2*(-2517 + 80*Pi^2) + 16*
                MW2^5*(-1757 + 80*Pi^2) + 8*MW2^3*MZ2^2*(-13337 + 
                 240*Pi^2)) + MT2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 36*MW2^4*
                MZ2*(-2573 + 80*Pi^2) - 16*MW2^5*(-1877 + 80*Pi^2) - 8*MW2^3*
                MZ2^2*(-13337 + 240*Pi^2) + MW2^2*MZ2^3*(-57061 + 
                 320*Pi^2))) + MH2^3*(96*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 
               15*MW2*MZ2^2 - 2*MZ2^3) + MW2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 
               60*MW2^4*MZ2*(-1495 + 48*Pi^2) - 16*MW2^5*(-1757 + 80*Pi^2) + 
               MW2^2*MZ2^3*(-56929 + 320*Pi^2) - 4*MW2^3*MZ2^2*(-26389 + 
                 480*Pi^2)) + MT2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*
                MZ2^3*(56833 - 320*Pi^2) + 12*MW2^4*MZ2*(7643 - 240*Pi^2) + 
               16*MW2^5*(-1877 + 80*Pi^2) + 4*MW2^3*MZ2^2*(-26389 + 
                 480*Pi^2))) + 24*MH2*MW2^2*(96*MT2^2*MW2*(20*MW2^3 - 33*
                MW2^2*MZ2 + 15*MW2*MZ2^2 - 2*MZ2^3) + 
             MT2*(-14614*MW2*MZ2^4 + 1437*MZ2^5 + MW2^2*MZ2^3*(56999 - 
                 320*Pi^2) + 20*MW2^4*MZ2*(4619 - 144*Pi^2) + 16*MW2^5*
                (-1877 + 80*Pi^2) + 6*MW2^3*MZ2^2*(-17731 + 320*Pi^2)) + 
             MW2*(14614*MW2*MZ2^4 - 1437*MZ2^5 + 5*MW2^2*MZ2^3*(-11419 + 
                 64*Pi^2) - 16*MW2^5*(-1757 + 80*Pi^2) - 6*MW2^3*MZ2^2*
                (-17731 + 320*Pi^2) + 4*MW2^4*MZ2*(-22591 + 720*Pi^2))) + 
           3*MH2^2*MW2*(-288*MT2^2*MW2*(20*MW2^3 - 33*MW2^2*MZ2 + 15*MW2*
                MZ2^2 - 2*MZ2^3) + MW2*(-43842*MW2*MZ2^4 + 4311*MZ2^5 + 4*
                MW2^4*MZ2*(67607 - 2160*Pi^2) + MW2^2*MZ2^3*(171119 - 
                 960*Pi^2) + 48*MW2^5*(-1757 + 80*Pi^2) + 8*MW2^3*MZ2^2*
                (-39791 + 720*Pi^2)) + MT2*(43842*MW2*MZ2^4 - 4311*MZ2^5 - 48*
                MW2^5*(-1877 + 80*Pi^2) - 8*MW2^3*MZ2^2*(-39791 + 720*Pi^2) + 
               MW2^2*MZ2^3*(-170831 + 960*Pi^2) + 4*MW2^4*MZ2*(-69119 + 
                 2160*Pi^2))))))/(MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*
        (4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
     (MW*(-8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-64*MH2*MW2^3*MZ2 + 
          16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - MH2^3*MW2*(5*MW2 + 9*MZ2) + 
          2*MH2^2*MW2^2*(2*MW2 + 19*MZ2)) + CHD*(-1216*MH2*MW2^5*MZ2 + 
          448*MW2^6*MZ2 + MH2^6*(MW2 + MZ2) - 2*MH2^5*MW2*(5*MW2 + 2*MZ2) + 
          MH2^4*MW2^2*(33*MW2 + 29*MZ2) + 16*MH2^2*MW2^4*(MW2 + 74*MZ2) - 
          2*MH2^3*MW2^3*(20*MW2 + 167*MZ2)))*B0i[bb0, 0, 0, MH2])/
      (1536*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (CHD*MT2*MW*(MT2*MW2*(40*MW2 - 19*MZ2) + 3*MT2^2*MZ2 + 
        40*MW2^2*(-MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(768*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(8*CHbox*MW2*(MH2^5 - 10*MH2^4*MW2 + 47*MH2^3*MW2^2 - 
          142*MH2^2*MW2^3 + 232*MH2*MW2^4 - 128*MW2^5)*(4*MW2 - MZ2)*MZ2^4*
         SW2^2 + CHD*(-(MH2^4*(864*MW2^7 - 1400*MW2^6*MZ2 + 344*MW2^5*MZ2^2 + 
             326*MW2^4*MZ2^3 - 603*MW2^3*MZ2^4 + 556*MW2^2*MZ2^5 - 
             131*MW2*MZ2^6 + 8*MZ2^7)) - 16*MW2^4*(864*MW2^7 - 
            1400*MW2^6*MZ2 + 272*MW2^5*MZ2^2 + 488*MW2^4*MZ2^3 - 
            711*MW2^3*MZ2^4 + 574*MW2^2*MZ2^5 - 131*MW2*MZ2^6 + 8*MZ2^7) + 
          8*MH2*MW2^3*(4320*MW2^7 - 7000*MW2^6*MZ2 + 1452*MW2^5*MZ2^2 + 
            2233*MW2^4*MZ2^3 - 3417*MW2^3*MZ2^4 + 2847*MW2^2*MZ2^5 - 
            655*MW2*MZ2^6 + 40*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
            14000*MW2^6*MZ2 + 3468*MW2^5*MZ2^2 + 3197*MW2^4*MZ2^3 - 
            5988*MW2^3*MZ2^4 + 5553*MW2^2*MZ2^5 - 1310*MW2*MZ2^6 + 
            80*MZ2^7) - MH2^2*MW2^2*(28512*MW2^7 - 46200*MW2^6*MZ2 + 
            10816*MW2^5*MZ2^2 + 11964*MW2^4*MZ2^3 - 20703*MW2^3*MZ2^4 + 
            18482*MW2^2*MZ2^5 - 4323*MW2*MZ2^6 + 264*MZ2^7) - 
          MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2))*B0i[bb0, 0, 0, MW2])/
      (1536*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(4*MW2 - MZ2)*MZ2^4*Pi^3*
       SW2^2) + (MW*(8*CHbox*MW2*(MH2 - 2*MZ2) + 
        (CHD*(-1104*MW2^6 + 2092*MW2^5*MZ2 + MW2^3*(9*MH2 - 1028*MZ2)*MZ2^2 + 
           MW2*(MH2 - 118*MZ2)*MZ2^4 + 11*MZ2^6 - 2*MW2^4*MZ2*
            (2*MH2 + 253*MZ2) + MW2^2*MZ2^3*(-6*MH2 + 617*MZ2)))/
         ((4*MW2 - MZ2)*MZ2^3*SW2^2))*B0i[bb0, 0, 0, MZ2])/(1536*Pi^3) - 
     (CHD*MW*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (256*(MT2 - MW2)*Pi^3) + (MW*(MH2 - 2*MW2)^2*
       (8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2) - 
        CHD*(MH2^2 - 14*MH2*MW2 + 48*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (1536*(MH2 - 4*MW2)^2*Pi^3) + 
     (CHD*MW*(64*MW2^4 + 136*MW2^3*MZ2 - 36*MW2^2*MZ2^2 - 2*MW2*MZ2^3 - 
        3*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox - CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(1536*Pi^3) + 
     (5*CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3) + 
     (CHD*MW*MW2*(216*MW2^3 + 396*MW2^2*MZ2 + 142*MW2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(1536*MZ2^2*Pi^3) - 
     (CHD*MW*MW2^3*(5*MW2 + 6*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (48*MZ2*Pi^3) - (CHD*MW*MW2^3*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(64*MZ2^2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(10*MW2^2 - 3*MW2*MZ2 - MZ2^2)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*Pi^3) + 
     (CHD*CW2*MW*(-9*MW2^3 - 5*MW2^2*MZ2 + 9*MW2*MZ2^2 + 5*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(128*Pi^3) + 
     (5*CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(64*Pi^3))/VMU^2)*Class[3] + 
 (-1/8*(CHWB*MW2*MZ*SW)/Pi + 
   (-1/4608*(-192*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(6*MH2^4*(MT2 - MW2)*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (5*MW2 + MZ2*(-5 + SW2)) + MH2^3*(-4*MT2^2*MW2*
             (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 19*MZ2^2*(1 + 3*SW2) - 
              MW2*MZ2*(107 + 48*SW2)) + MT2*(4528*MW2^6 + 642*MZ2^6*SW2 - 
              MW2*MZ2^5*(1031 + 6210*SW2) + 4*MW2^5*MZ2*(-4457 + 
                8*(-433 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(4048 - 
                5*(-2533 + 32*Pi^2)*SW2) + 2*MW2^4*MZ2^2*(14053 - 
                32*(-731 + 35*Pi^2)*SW2) + MW2^3*MZ2^3*(-21871 + 
                14*(-3779 + 128*Pi^2)*SW2)) + MW2*(-3120*MW2^6 - 
              642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + MW2^3*MZ2^3*(
                21063 + (53014 - 1792*Pi^2)*SW2) + 4*MW2^5*MZ2*(3589 - 
                8*(-409 + 24*Pi^2)*SW2) + 10*MW2^2*MZ2^4*(-802 + 
                (-2539 + 32*Pi^2)*SW2) + 2*MW2^4*MZ2^2*(-12655 + 
                8*(-2879 + 140*Pi^2)*SW2))) + 16*MW2^3*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              MW2^3*MZ2^3*(20683 + (53296 - 1792*Pi^2)*SW2) + 
              2*MW2^2*MZ2^4*(-3949 + 32*(-397 + 5*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4259 - 8*(-433 + 24*Pi^2)*SW2) + 4*MW2^4*MZ2^2*(
                -6581 + 14*(-841 + 40*Pi^2)*SW2)) + 
            MW2*(3120*MW2^6 + 642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 
              4*MW2^5*MZ2*(-3391 + 8*(-409 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(
                3911 - 2*(-6367 + 80*Pi^2)*SW2) - 8*MW2^4*MZ2^2*(-2941 + 
                (-5797 + 280*Pi^2)*SW2) + MW2^3*MZ2^3*(-19875 + 
                4*(-13351 + 448*Pi^2)*SW2))) + 9*MH2^2*MW2*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              2*MW2^2*MZ2^4*(-3969 + 40*(-317 + 4*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4299 - 8*(-433 + 24*Pi^2)*SW2) + MW2^3*MZ2^3*(
                20923 - 64*(-829 + 28*Pi^2)*SW2) + 4*MW2^4*MZ2^2*(-6671 + 
                2*(-5863 + 280*Pi^2)*SW2)) + MW2*(3120*MW2^6 + 
              642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 2*MW2^2*MZ2^4*(
                3931 + (12710 - 160*Pi^2)*SW2) + 4*MW2^5*MZ2*(-3431 + 
                8*(-409 + 24*Pi^2)*SW2) - 8*MW2^4*MZ2^2*(-2986 + 
                (-5773 + 280*Pi^2)*SW2) + MW2^3*MZ2^3*(-20115 + 
                4*(-13291 + 448*Pi^2)*SW2))) - 24*MH2*MW2^2*
           (4*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(88*MW2^2 + 
              19*MZ2^2*(1 + 3*SW2) - MW2*MZ2*(107 + 48*SW2)) + 
            MT2*(-4528*MW2^6 - 642*MZ2^6*SW2 + MW2*MZ2^5*(1031 + 6210*SW2) + 
              MW2^3*MZ2^3*(20731 + (53086 - 1792*Pi^2)*SW2) + 
              4*MW2^4*MZ2^2*(-6599 + 28*(-419 + 20*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(4267 - 8*(-433 + 24*Pi^2)*SW2) + 2*MW2^2*MZ2^4*(
                -3953 + (-12683 + 160*Pi^2)*SW2)) + 
            MW2*(3120*MW2^6 + 642*MZ2^6*SW2 - MW2*MZ2^5*(1031 + 6210*SW2) + 
              2*MW2^2*MZ2^4*(3915 + (12713 - 160*Pi^2)*SW2) + 
              4*MW2^5*MZ2*(-3399 + 8*(-409 + 24*Pi^2)*SW2) + 16*MW2^4*MZ2^2*(
                1475 - 4*(-722 + 35*Pi^2)*SW2) + MW2^3*MZ2^3*(-19923 + 
                2*(-26597 + 896*Pi^2)*SW2)))))/((MH2 - 4*MW2)^2*(MH2 - MW2)*
        (-MT2 + MW2)*MZ*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW*SW2) - 
     ((8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ2*SW*
         (CHW*(-16*MW2^2*MZ2 - MH2^2*(3*MW2 + 5*MZ2) + 4*MH2*MW2*
             (3*MW2 + 5*MZ2)) - 3*CHB*MH2*(MH2 - 4*MW2)*MZ2*SW2) + 
        CHWB*MZ*(MH2^4*MW2^2*(-207*MW2^2 + 25*MZ2^2*(3 - 2*SW2) - 
            66*MW2*MZ2*(-2 + SW2)) - 320*MW2^6*MZ2^2*SW2 + 
          MH2^6*(MW2^2 + 2*CW2*MW2*MZ2 + MZ2^2*(-3 + 4*SW2)) + 
          2*MH2^5*MW2*(7*MW2^2 + 6*MZ2^2*(1 - 2*SW2) + 
            MW2*MZ2*(-13 + 10*SW2)) + 32*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-15 + 38*SW2)) + 2*MH2^3*MW2^3*(376*MW2^2 + 
            10*MW2*MZ2*(-13 + 4*SW2) + 3*MZ2^2*(-82 + 107*SW2)) - 
          8*MH2^2*MW2^4*(118*MW2^2 + MW2*MZ2*(-7 + 4*SW2) + 
            MZ2^2*(-111 + 197*SW2))))*B0i[bb0, 0, 0, MH2])/
      (768*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ2^2*Pi^3*SW) + 
     (CHWB*MT2*(9*MT2^2*MZ2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        2*MW2^2*(44*MW2^2 - MW2*MZ2*(67 + 24*SW2) + MZ2^2*(23 + 51*SW2)) + 
        MT2*MW2*(-88*MW2^2 + MW2*MZ2*(107 + 48*SW2) - MZ2^2*(19 + 66*SW2)))*
       B0i[bb0, 0, 0, MT2])/(1152*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-16*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + 
             MZ2*(-3 + 4*SW2)) + 16*MW2^4*(672*MW2^8 + MW2^3*MZ2^5*
              (2125 - 706*SW2) + 12*MW2^5*MZ2^3*(423 - 112*SW2) + 
             MW2*MZ2^7*(63 - 52*SW2) + 8*MZ2^8*SW2 - 8*MW2^7*MZ2*
              (133 + 24*SW2) + 16*MW2^6*MZ2^2*(-106 + 41*SW2) + 
             3*MW2^2*MZ2^6*(-189 + 50*SW2) + MW2^4*MZ2^4*(-4609 + 1516*
                SW2)) + MH2^4*(672*MW2^8 + MW2^3*MZ2^5*(2377 - 1054*SW2) + 
             MW2*MZ2^7*(63 - 52*SW2) + 8*MZ2^8*SW2 - 8*MW2^7*MZ2*
              (133 + 24*SW2) + 16*MW2^6*MZ2^2*(-115 + 41*SW2) - 
             8*MW2^5*MZ2^3*(-693 + 197*SW2) + MW2^2*MZ2^6*(-603 + 208*SW2) + 
             MW2^4*MZ2^4*(-5149 + 2038*SW2)) - 8*MH2*MW2^3*
            (3360*MW2^8 + MW2^3*MZ2^5*(10877 - 3752*SW2) + 4*MW2^5*MZ2^3*
              (6462 - 1717*SW2) + 40*MZ2^8*SW2 - 40*MW2^7*MZ2*
              (133 + 24*SW2) - 5*MW2*MZ2^7*(-63 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-539 + 205*SW2) + MW2^2*MZ2^6*(-2871 + 787*
                SW2) + MW2^4*MZ2^4*(-23585 + 7913*SW2)) + 
           MH2^3*MW2*(-6720*MW2^8 + MW2^2*MZ2^6*(5859 - 1810*SW2) + 
             4*MW2^6*MZ2^2*(4429 - 1640*SW2) - 80*MZ2^8*SW2 + 
             80*MW2^7*MZ2*(133 + 24*SW2) + 10*MW2*MZ2^7*(-63 + 52*SW2) - 
             25*MW2^4*MZ2^4*(-1957 + 718*SW2) + MW2^3*MZ2^5*(-22573 + 8920*
                SW2) + MW2^5*MZ2^3*(-53217 + 14680*SW2)) + 
           3*MH2^2*MW2^2*(7392*MW2^8 + MW2^3*MZ2^5*(24411 - 9086*SW2) + 
             11*MW2*MZ2^7*(63 - 52*SW2) + 88*MZ2^8*SW2 - 88*MW2^7*MZ2*
              (133 + 24*SW2) + 5*MW2^2*MZ2^6*(-1277 + 374*SW2) + 
             16*MW2^6*MZ2^2*(-1203 + 451*SW2) - 16*MW2^5*MZ2^3*
              (-3610 + 979*SW2) + MW2^4*MZ2^4*(-52919 + 18656*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(768*(MH2 - 4*MW2)^2*Pi^3) + 
     ((72*MW*MW2*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
        (CHWB*(1008*MW2^7 - 3*MZ2^7*(3 + 4*SW2) - 4*MW2^6*MZ2*
            (289 + 336*SW2) + MW2^4*MZ2^2*(-3*MH2*(13 + 8*SW2) + 
             2*MZ2*(6121 + 174*SW2)) + MW2*MZ2^5*(MH2*(3 + 6*SW2) + 
             MZ2*(-443 + 264*SW2)) - MW2^2*MZ2^4*(3*MH2*(7 + 12*SW2) + 
             MZ2*(-3883 + 558*SW2)) + MW2^3*MZ2^3*(9*MH2*(5 + 6*SW2) - 
             MZ2*(10607 + 678*SW2)) + 2*MW2^5*MZ2*(6*MH2 + 
             MZ2*(-2459 + 936*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(2304*Pi^3) - 
     (CHWB*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ*SW*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3) + 
     ((-16*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3) + 
        CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ*SW)*
       B0i[bb0, MW2, MH2, MW2])/(768*(MH2 - 4*MW2)^2*Pi^3) - 
     (CHWB*MZ2*(-56*MW2^3 - 4*MW2^2*MZ2 + 14*MW2*MZ2^2 + MZ2^3)*SW*
       B0i[bb0, MW2, MW2, MZ2])/(768*MZ*(4*MW2 - MZ2)*Pi^3) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
        CHWB*MZ*(8*MH2*(3*MW2^2 - 2*MW2*MZ2 - CW2*MZ2^2) - 3*MH2^2*MZ2*SW2 + 
          12*MZ2*(-4*MW2^2 + 3*MW2*MZ2 + MZ2^2 - 2*MZ2^2*SW2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(44*MW2^2 + MZ2^2*(23 + 6*SW2) - 
          MW2*MZ2*(67 + 24*SW2)) + MT2*(88*MW2^2 - MW2*MZ2*(161 + 48*SW2) + 
          MZ2^2*(73 + 66*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (1152*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (14*MW2^2 - MZ2^2*(3 + 2*SW2) - MW2*MZ2*(11 + 4*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(768*MZ2^3*Pi^3*SW) - 
     (CHWB*MW2^3*(3*MW2 + 4*MZ2)*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (24*MZ*Pi^3) - (CHWB*MW2^3*MZ*SW2*(7*MW2^2 - 2*MW2*MZ2*(-3 + SW2) - 
        2*MZ2^2*(5 + 2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (32*MZ2^2*Pi^3*SW) - (CHWB*MZ*(MW2 + MZ2)*(6*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*Pi^3) + 
     (CHWB*MW2*MZ*(MW2^2 - MZ2^2)*(7*MW2^2 - 2*MZ2^2*(1 + SW2) - 
        MW2*MZ2*(3 + 2*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (64*MZ2^2*Pi^3*SW) - (CHWB*MZ*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 
        3*MZ2^3)*(MW2 - 2*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (32*MZ2*Pi^3*SW))/VMU^2)*Class[4] + 
 ((MW*((-6*MW2 + 3*MZ2)*CHe[Leff, Leff] - 6*MZ2*SW2*CHl1[Leff, Leff] - 
      4*MW2*CHl3[1, 1] - 4*MW2*CHl3[2, 2] + 8*MW2*CHl3[3, 3] + 
      6*MW2*CHl3[Leff, Leff] - 6*MZ2*CHl3[Leff, Leff]))/(48*Pi) + 
   ((MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
       ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] - 
        8*MW2*CHl3[1, 1] - 8*MW2*CHl3[2, 2] + 8*MW2*CHl3[3, 3] + 
        2*MW2*CHl3[Leff, Leff] - 2*MZ2*CHl3[Leff, Leff]))/(1536*MZ2*Pi^3) - 
     (MW*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((14*MW2^2 - MW2*MZ2 - 3*MZ2^2)*CHe[Leff, Leff] + 
        (-10*MW2^2 + 12*MW2*MZ2 + 6*MZ2^2)*CHl1[Leff, Leff] + 
        8*MW2^2*CHl3[1, 1] + 8*MW2*MZ2*CHl3[1, 1] + 8*MW2^2*CHl3[2, 2] + 
        8*MW2*MZ2*CHl3[2, 2] - 8*MW2^2*CHl3[3, 3] - 8*MW2*MZ2*CHl3[3, 3] - 
        26*MW2^2*CHl3[Leff, Leff] - 4*MW2*MZ2*CHl3[Leff, Leff] + 
        6*MZ2^2*CHl3[Leff, Leff]))/(128*MZ2*Pi^3) + 
     (MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*((14*MW2 - MZ2)*CHe[Leff, Leff] + 
        2*(-7*MW2 + MZ2)*CHl1[Leff, Leff] + 8*MW2*(CHl3[1, 1] + CHl3[2, 2] - 
          CHl3[3, 3]) + 2*(-7*MW2 + MZ2)*CHl3[Leff, Leff]))/(64*MW2*Pi^3) + 
     (MW*MW2^2*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((18*MW2^2 + 19*MW2*MZ2 - 14*MZ2^2)*CHe[Leff, Leff] - 
        2*(9*MW2^2 + 5*MW2*MZ2 - 14*MZ2^2)*CHl1[Leff, Leff] + 
        8*MW2*(MW2 + 2*MZ2)*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) - 
        2*(13*MW2^2 + 13*MW2*MZ2 - 14*MZ2^2)*CHl3[Leff, Leff]))/
      (64*MZ2*Pi^3) + (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       ((-14*MW2^2 - 13*MW2*MZ2 + 10*MZ2^2)*CHe[Leff, Leff] + 
        2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl1[Leff, Leff] - 
        4*(MW2 + 2*MZ2)*(2*MW2*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) - 
          MZ2*CHl3[3, 3]) + 2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*
         CHl3[Leff, Leff]))/(48*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((20*MW2^3 - 12*MW2^2*MZ2 + 3*MW2*MZ2^2 - MZ2^3)*CHe[Leff, Leff] + 
        2*(-10*MW2^3 + 11*MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*CHl1[Leff, Leff] + 
        8*MW2*(MW2 + MZ2)*(MW2*(CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            3*CHl3[3, 3]) - MZ2*(CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
            CHl3[3, 3])) + 2*(-10*MW2^3 + 11*MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*
         CHl3[Leff, Leff]))/(192*MW2*Pi^3) + 
     (MW*B0i[bb0, MZ2, MW2, MW2]*((432*MW2^4 + 576*MW2^3*MZ2 - 
          112*MW2^2*MZ2^2 - 132*MW2*MZ2^3 - 5*MZ2^4)*CHe[Leff, Leff] + 
        2*(-216*MW2^4 - 180*MW2^3*MZ2 + 254*MW2^2*MZ2^2 + 137*MW2*MZ2^3 + 
          5*MZ2^4)*CHl1[Leff, Leff] + 8*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 
          22*MW2*MZ2^2 + MZ2^3)*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 
        2*(-312*MW2^4 - 196*MW2^3*MZ2 + 438*MW2^2*MZ2^2 + 69*MW2*MZ2^3 + 
          MZ2^4)*CHl3[Leff, Leff]))/(1536*MZ2^2*Pi^3) + 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(3*(256*MW2^5 + 688*MW2^4*MZ2 - 
          784*MW2^3*MZ2^2 + 208*MW2^2*MZ2^3 - 12*MW2*MZ2^4 + MZ2^5)*
         CHe[Leff, Leff] - 6*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 
          198*MW2^2*MZ2^3 - 11*MW2*MZ2^4 + MZ2^5)*CHl1[Leff, Leff] + 
        8*MW2*(4*MW2 - MZ2)*(12*MW2^2*MZ2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - 
            11*CHl3[3, 3]) + 24*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 
            CHl3[3, 3]) + MZ2^3*(-3*CHl3[1, 1] - 3*CHl3[2, 2] + CHl3[3, 3]) - 
          10*MW2*MZ2^2*(3*CHl3[1, 1] + 3*CHl3[2, 2] + CHl3[3, 3])) - 
        6*(128*MW2^5 + 280*MW2^4*MZ2 - 596*MW2^3*MZ2^2 + 198*MW2^2*MZ2^3 - 
          11*MW2*MZ2^4 + MZ2^5)*CHl3[Leff, Leff]))/(4608*MW2*(4*MW2 - MZ2)*
       MZ2*Pi^3) + (MW*B0i[bb0, MW2, MH2, MW2]*
       (3*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*(2*MW2 - MZ2)*
         CHe[Leff, Leff] + 6*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW2*CHl1[Leff, Leff] - 8*(MH2 - 4*MW2)*MW2*
         (MH2^3*(3*CHl3[1, 1] + 3*CHl3[2, 2] - CHl3[3, 3]) - 
          2*MH2^2*MW2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - CHl3[3, 3]) - 
          24*MW2^3*(CHl3[1, 1] + CHl3[2, 2] + 3*CHl3[3, 3]) + 
          4*MH2*MW2^2*(9*CHl3[1, 1] + 9*CHl3[2, 2] + 5*CHl3[3, 3])) + 
        6*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*MZ2*SW2*
         CHl3[Leff, Leff]))/(4608*(MH2 - 4*MW2)^2*MW2*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(3*(-928*MH2*MW2^5*(2*MW2 - MZ2)*MZ2 + 
          320*MW2^6*(2*MW2 - MZ2)*MZ2 + 10*MH2^5*MW2^2*(-2*MW2 + MZ2) - 
          2*MH2^3*MW2^3*(40*MW2^2 + 526*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(66*MW2^2 + 157*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(2*MW2^2 + 145*MW2*MZ2 - 73*MZ2^2) + 
          MH2^6*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2))*CHe[Leff, Leff] - 
        6*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl1[Leff, Leff] + 
        8*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
         (2*MH2^2*MW2^2*(MZ2*(57*CHl3[1, 1] + 57*CHl3[2, 2] - 
              29*CHl3[3, 3]) + 6*MW2*(CHl3[1, 1] + CHl3[2, 2] - 
              CHl3[3, 3])) - MH2^3*MW2*(MZ2*(27*CHl3[1, 1] + 27*CHl3[2, 2] - 
              11*CHl3[3, 3]) + 15*MW2*(CHl3[1, 1] + CHl3[2, 2] - 
              CHl3[3, 3])) + MH2^4*(3*MW2*(CHl3[1, 1] + CHl3[2, 2] - 
              CHl3[3, 3]) + MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - CHl3[3, 3])) + 
          48*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) - 
          96*MH2*MW2^3*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHl3[3, 3])) - 
        6*(-2*MH2^3*MW2^3*(20*MW2^2 + 253*MW2*MZ2 - 273*MZ2^2) + 
          MH2^4*MW2^2*(33*MW2^2 + 62*MW2*MZ2 - 95*MZ2^2) + 
          16*MH2^2*MW2^4*(MW2^2 + 72*MW2*MZ2 - 73*MZ2^2) + 
          10*MH2^5*MW2^2*MZ2*SW2 + 928*MH2*MW2^5*MZ2^2*SW2 - 
          320*MW2^6*MZ2^2*SW2 + MH2^6*MZ2^2*SW2^2)*CHl3[Leff, Leff]))/
      (4608*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MW2*MZ2*Pi^3) + 
     (B0i[bb0, 0, 0, MW2]*(3*(2*MW2 - MZ2)*
         (-3*MH2^2*MW2^2*(9504*MW2^7 - 17160*MW2^6*MZ2 + 9000*MW2^5*MZ2^2 - 
            1792*MW2^4*MZ2^3 - 3275*MW2^3*MZ2^4 + 3690*MW2^2*MZ2^5 - 
            275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
            15600*MW2^6*MZ2 + 8404*MW2^5*MZ2^2 - 2129*MW2^4*MZ2^3 - 
            2644*MW2^3*MZ2^4 + 3299*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 80*MZ2^7) + 
          8*MH2*MW2^3*(4320*MW2^7 - 7800*MW2^6*MZ2 + 3964*MW2^5*MZ2^2 - 
            529*MW2^4*MZ2^3 - 1679*MW2^3*MZ2^4 + 1709*MW2^2*MZ2^5 - 
            125*MW2*MZ2^6 - 40*MZ2^7) - 16*MW2^4*(864*MW2^7 - 
            1560*MW2^6*MZ2 + 792*MW2^5*MZ2^2 - 104*MW2^4*MZ2^3 - 
            337*MW2^3*MZ2^4 + 342*MW2^2*MZ2^5 - 25*MW2*MZ2^6 - 8*MZ2^7) + 
          MH2^4*(-864*MW2^7 + 1560*MW2^6*MZ2 - 880*MW2^5*MZ2^2 + 
            302*MW2^4*MZ2^3 + 205*MW2^3*MZ2^4 - 320*MW2^2*MZ2^5 + 
            25*MW2*MZ2^6 + 8*MZ2^7) + MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*
         CHe[Leff, Leff] + 2*MZ2*SW2*
         (3*(-3*MH2^2*MW2^2*(9504*MW2^7 - 16104*MW2^6*MZ2 + 8208*MW2^5*MZ2^
                2 - 3772*MW2^4*MZ2^3 - 1163*MW2^3*MZ2^4 + 3294*MW2^2*MZ2^5 - 
              275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(8640*MW2^7 - 
              14640*MW2^6*MZ2 + 7684*MW2^5*MZ2^2 - 3929*MW2^4*MZ2^3 - 
              724*MW2^3*MZ2^4 + 2939*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 
              80*MZ2^7) + 8*MH2*MW2^3*(4320*MW2^7 - 7320*MW2^6*MZ2 + 
              3604*MW2^5*MZ2^2 - 1429*MW2^4*MZ2^3 - 719*MW2^3*MZ2^4 + 
              1529*MW2^2*MZ2^5 - 125*MW2*MZ2^6 - 40*MZ2^7) - 
            16*MW2^4*(864*MW2^7 - 1464*MW2^6*MZ2 + 720*MW2^5*MZ2^2 - 
              284*MW2^4*MZ2^3 - 145*MW2^3*MZ2^4 + 306*MW2^2*MZ2^5 - 
              25*MW2*MZ2^6 - 8*MZ2^7) + MH2^4*(-864*MW2^7 + 1464*MW2^6*MZ2 - 
              808*MW2^5*MZ2^2 + 482*MW2^4*MZ2^3 + 13*MW2^3*MZ2^4 - 
              284*MW2^2*MZ2^5 + 25*MW2*MZ2^6 + 8*MZ2^7) + 
            MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*CHl1[Leff, Leff] + 
          3*(-3*MH2^2*MW2^2*(13728*MW2^7 - 24904*MW2^6*MZ2 + 6272*MW2^5*MZ2^
                2 + 11276*MW2^4*MZ2^3 - 11371*MW2^3*MZ2^4 + 4966*MW2^2*MZ2^
                5 - 275*MW2*MZ2^6 - 88*MZ2^7) + MH2^3*MW2*(12480*MW2^7 - 
              22640*MW2^6*MZ2 + 5924*MW2^5*MZ2^2 + 9751*MW2^4*MZ2^3 - 
              10004*MW2^3*MZ2^4 + 4459*MW2^2*MZ2^5 - 250*MW2*MZ2^6 - 
              80*MZ2^7) + 8*MH2*MW2^3*(6240*MW2^7 - 11320*MW2^6*MZ2 + 
              2724*MW2^5*MZ2^2 + 5411*MW2^4*MZ2^3 - 5359*MW2^3*MZ2^4 + 
              2289*MW2^2*MZ2^5 - 125*MW2*MZ2^6 - 40*MZ2^7) - 
            16*MW2^4*(1248*MW2^7 - 2264*MW2^6*MZ2 + 544*MW2^5*MZ2^2 + 
              1084*MW2^4*MZ2^3 - 1073*MW2^3*MZ2^4 + 458*MW2^2*MZ2^5 - 
              25*MW2*MZ2^6 - 8*MZ2^7) + MH2^4*(-1248*MW2^7 + 2264*MW2^6*MZ2 - 
              632*MW2^5*MZ2^2 - 886*MW2^4*MZ2^3 + 941*MW2^3*MZ2^4 - 
              436*MW2^2*MZ2^5 + 25*MW2*MZ2^6 + 8*MZ2^7) + 
            MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2)*CHl3[Leff, Leff] + 
          4*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*
           (-(MH2^3*MW2*MZ2^3*SW2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - CHl3[3, 
                3])) + MH2^2*(-(MW2*MZ2^4*(12*CHl1[3, 3] + 93*CHl3[1, 1] + 
                 93*CHl3[2, 2] - 115*CHl3[3, 3])) + 72*MW2^5*(CHl3[1, 1] + 
                CHl3[2, 2] - CHl3[3, 3]) - 48*MW2^4*MZ2*(CHl3[1, 1] + 
                CHl3[2, 2] - CHl3[3, 3]) + 24*MZ2^5*(CHl1[3, 3] + 
                CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 3*MW2^3*MZ2^2*(
                6*CHl1[1, 1] + 6*CHl1[2, 2] + 12*CHl1[3, 3] + 15*CHl3[1, 1] + 
                15*CHl3[2, 2] - 41*CHl3[3, 3] + 12*CHq3[1, 1] + 
                12*CHq3[2, 2]) - 2*MW2^2*MZ2^3*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 
                24*CHl1[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] - 28*CHl3[3, 3] + 
                18*CHq3[1, 1] + 18*CHq3[2, 2])) + 4*MW2^2*
             (-(MW2*MZ2^4*(12*CHl1[3, 3] + 93*CHl3[1, 1] + 93*CHl3[2, 2] - 
                 115*CHl3[3, 3])) + 72*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
                CHl3[3, 3]) - 48*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
                CHl3[3, 3]) + 24*MZ2^5*(CHl1[3, 3] + CHl3[1, 1] + 
                CHl3[2, 2] - CHl3[3, 3]) + 2*MW2^3*MZ2^2*(9*CHl1[1, 1] + 
                9*CHl1[2, 2] + 18*CHl1[3, 3] + 18*CHl3[1, 1] + 
                18*CHl3[2, 2] - 61*CHl3[3, 3] + 18*CHq3[1, 1] + 
                18*CHq3[2, 2]) - MW2^2*MZ2^3*(18*CHl1[1, 1] + 18*CHl1[2, 2] + 
                48*CHl1[3, 3] - 27*CHl3[1, 1] - 27*CHl3[2, 2] - 
                55*CHl3[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2])) - 
            MH2*MW2*(-5*MW2*MZ2^4*(12*CHl1[3, 3] + 93*CHl3[1, 1] + 
                93*CHl3[2, 2] - 115*CHl3[3, 3]) + 360*MW2^5*(CHl3[1, 1] + 
                CHl3[2, 2] - CHl3[3, 3]) - 240*MW2^4*MZ2*(CHl3[1, 1] + 
                CHl3[2, 2] - CHl3[3, 3]) + 120*MZ2^5*(CHl1[3, 3] + 
                CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 6*MW2^3*MZ2^2*(
                15*CHl1[1, 1] + 15*CHl1[2, 2] + 30*CHl1[3, 3] + 
                41*CHl3[1, 1] + 41*CHl3[2, 2] - 102*CHl3[3, 3] + 
                30*CHq3[1, 1] + 30*CHq3[2, 2]) - MW2^2*MZ2^3*(90*CHl1[1, 1] + 
                90*CHl1[2, 2] + 240*CHl1[3, 3] - 69*CHl3[1, 1] - 
                69*CHl3[2, 2] - 277*CHl3[3, 3] + 180*CHq3[1, 1] + 
                180*CHq3[2, 2]))))))/(4608*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (4*MW2 - MZ2)*MZ2^4*Pi^3*SW2^2) + 
     (MW*B0i[bb0, MW2, 0, MT2]*(-((MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*
          (2*MW2 - MZ2)*CHe[Leff, Leff]) - 2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*
         MZ2*SW2*CHl1[Leff, Leff] - 2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*
         SW2*CHl3[Leff, Leff] + 8*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*
         (CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3] - CHq3[3, 3])))/
      (256*(MT2 - MW2)*MW2*Pi^3) + (MW*B0i[bb0, 0, 0, MZ2]*
       (-3*(2*MW2 - MZ2)*(1328*MW2^6 - 2196*MW2^5*MZ2 + 
          2*MW2^4*(2*MH2 - 117*MZ2)*MZ2 + 3*MW2^2*(2*MH2 - 253*MZ2)*MZ2^3 + 
          7*MZ2^6 + MW2*MZ2^4*(-MH2 + 42*MZ2) + 3*MW2^3*MZ2^2*
           (-3*MH2 + 616*MZ2))*CHe[Leff, Leff] - 
        2*MZ2*SW2*(3*(1232*MW2^6 - 2124*MW2^5*MZ2 + 2*MW2^4*(2*MH2 - 27*MZ2)*
             MZ2 - 9*MW2^3*(MH2 - 184*MZ2)*MZ2^2 + 3*MW2^2*(2*MH2 - 241*MZ2)*
             MZ2^3 + 7*MZ2^6 + MW2*MZ2^4*(-MH2 + 42*MZ2))*CHl1[Leff, Leff] + 
          3*(1616*MW2^6 - 2412*MW2^5*MZ2 + 2*MW2^4*(2*MH2 - 387*MZ2)*MZ2 + 
            3*MW2^2*(2*MH2 - 289*MZ2)*MZ2^3 + 7*MZ2^6 + 
            MW2*MZ2^4*(-MH2 + 42*MZ2) + 3*MW2^3*MZ2^2*(-3*MH2 + 808*MZ2))*
           CHl3[Leff, Leff] - 4*MW2*(4*MW2 - MZ2)*
           (-(MZ2^4*(24*CHl1[3, 3] + 21*CHl3[1, 1] + 21*CHl3[2, 2] - 23*
                CHl3[3, 3])) + 156*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
              CHl3[3, 3]) + 3*MW2^2*MZ2*(MH2*(CHl3[1, 1] + CHl3[2, 2] - 
                CHl3[3, 3]) + 2*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 
                2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 
                5*CHl1[1, 1] + 5*CHl1[2, 2] + 10*CHl1[3, 3] - 54*CHl3[1, 1] - 
                54*CHl3[2, 2] + 43*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - 
                CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])) - 
            6*MW2^3*MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
              7*CHl1[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
            MW2*MZ2^2*(-3*MH2*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 
              MZ2*(-6*CHd[1, 1] - 6*CHd[2, 2] - 6*CHd[3, 3] - 6*CHe[1, 1] - 
                6*CHe[2, 2] - 6*CHe[3, 3] - 6*CHl1[1, 1] - 6*CHl1[2, 2] + 
                6*CHl1[3, 3] + 153*CHl3[1, 1] + 153*CHl3[2, 2] - 
                125*CHl3[3, 3] + 6*CHq1[1, 1] + 6*CHq1[2, 2] + 
                12*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 
                12*CHq3[3, 3] + 12*CHu[1, 1] + 12*CHu[2, 2]))))))/
      (4608*MW2*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2^2) + 
     (MW*B0i[bb0, MZ2, MT2, MT2]*(-((2*MW2 - MZ2)*(40*MT2*MW2 - 33*MT2*MZ2 + 
           20*MW2*MZ2 - 3*MZ2^2)*CHe[Leff, Leff]) - 
        2*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 3*MZ2^2)*SW2*
         CHl1[Leff, Leff] - 2*MZ2*(40*MT2*MW2 - 33*MT2*MZ2 + 20*MW2*MZ2 - 
          3*MZ2^2)*SW2*CHl3[Leff, Leff] - 
        8*MW2*(4*MT2*MW2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 2*CHl3[3, 3] + 
            CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 2*MW2*MZ2*
           (2*CHl3[1, 1] + 2*CHl3[2, 2] - 2*CHl3[3, 3] + CHq1[3, 3] - 
            CHq3[3, 3] + CHu[3, 3]) - MZ2^2*(CHl3[1, 1] + CHl3[2, 2] - 
            CHl3[3, 3] - CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3]) + 
          MT2*MZ2*(-11*CHl3[1, 1] - 11*CHl3[2, 2] + 11*CHl3[3, 3] - 
            7*CHq1[3, 3] + 7*CHq3[3, 3] + 5*CHu[3, 3]))))/(768*MZ2*Pi^3) + 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*((2*MW2 - MZ2)*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 
          3*MT2^2*MZ2 + 4*MW2^2*(-10*MW2 + 9*MZ2))*CHe[Leff, Leff] - 
        2*(-(MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
             4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl1[Leff, Leff]) - 
          MZ2*(5*MT2*MW2*(8*MW2 - 3*MZ2) + 3*MT2^2*MZ2 + 
            4*MW2^2*(-10*MW2 + 9*MZ2))*SW2*CHl3[Leff, Leff] + 
          4*(MT2 - MW2)*MW2*(3*MT2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
              CHl3[3, 3] - CHq3[3, 3]) + MW2*MZ2*(11*CHl3[1, 1] + 
              11*CHl3[2, 2] - 2*(4*CHl3[3, 3] + CHq1[3, 3] + 5*CHq3[3, 3] - 
                2*CHu[3, 3])) - 4*MW2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
              2*CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])))))/
      (768*(MT2 - MW2)*MW2*MZ2*Pi^3) - 
     (3*(2*MW2 - MZ2)*(-16*MW2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 
             25*MW2*MZ2^2 - 3*MZ2^3) + MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + 
             MW2^2*MZ2^3*(43741 - 320*Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) - 
             20*MW2^4*MZ2*(-5537 + 176*Pi^2) + 8*MW2^3*MZ2^2*(-13323 + 256*
                Pi^2)) + MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + 
             MW2^5*(39376 - 1792*Pi^2) + 5*MW2^2*MZ2^3*(-8777 + 64*Pi^2) - 
             8*MW2^3*MZ2^2*(-13353 + 256*Pi^2) + 4*MW2^4*MZ2*(-27229 + 880*
                Pi^2))) - 9*MH2^2*MW2*(48*MT2^2*MW2*(40*MW2^3 - 
             62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
           MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(43669 - 320*
                Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) + 16*MW2^3*MZ2^2*
              (-6639 + 128*Pi^2) - 4*MW2^4*MZ2*(-27613 + 880*Pi^2)) + 
           MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39376 - 1792*Pi^2) - 
             32*MW2^3*MZ2^2*(-3327 + 64*Pi^2) + MW2^2*MZ2^3*(-43813 + 320*
                Pi^2) + 4*MW2^4*MZ2*(-27157 + 880*Pi^2))) + 
         MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
             3*MZ2^3) + MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 - 5*MW2^2*MZ2^3*
              (-8729 + 64*Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) + 
             8*MW2^3*MZ2^2*(-13263 + 256*Pi^2) - 4*MW2^4*MZ2*(-27589 + 880*
                Pi^2)) + MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + 
             MW2^5*(39376 - 1792*Pi^2) - 8*MW2^3*MZ2^2*(-13293 + 256*Pi^2) + 
             MW2^2*MZ2^3*(-43789 + 320*Pi^2) + 4*MW2^4*MZ2*(-27133 + 880*
                Pi^2))) + 24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 
             62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
           MW2*(7162*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39376 - 1792*Pi^2) + 
             2*MW2^3*MZ2^2*(53287 - 1024*Pi^2) + 5*MW2^2*MZ2^3*
              (-8767 + 64*Pi^2) + 4*MW2^4*MZ2*(-27179 + 880*Pi^2)) + 
           MT2*(-7162*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(43691 - 320*
                Pi^2) + 16*MW2^5*(-2581 + 112*Pi^2) - 20*MW2^4*MZ2*
              (-5527 + 176*Pi^2) + 2*MW2^3*MZ2^2*(-53167 + 1024*Pi^2))))*
        CHe[Leff, Leff] + 2*MZ2*SW2*
        (3*(9*MH2^2*MW2*(-48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MT2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (41872 - 1792*Pi^2) + 4*MW2^3*MZ2^2*(21525 - 512*Pi^2) + 20*
                MW2^4*MZ2*(-5033 + 176*Pi^2) + MW2^2*MZ2^3*(-32131 + 
                 320*Pi^2)) + MW2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24709 - 880*Pi^2) - 5*MW2^2*MZ2^3*(-6455 + 64*Pi^2) + 16*
                MW2^5*(-2497 + 112*Pi^2) + 4*MW2^3*MZ2^2*(-21585 + 
                 512*Pi^2))) + 16*MW2^3*(-48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*
                MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + MW2*(-5380*MW2*MZ2^4 + 345*
                MZ2^5 + 4*MW2^4*MZ2*(24781 - 880*Pi^2) + MW2^2*MZ2^3*
                (32347 - 320*Pi^2) + 16*MW2^5*(-2497 + 112*Pi^2) + 4*MW2^3*
                MZ2^2*(-21675 + 512*Pi^2)) + MT2*(5380*MW2*MZ2^4 - 345*
                MZ2^5 + MW2^5*(41872 - 1792*Pi^2) + 4*MW2^3*MZ2^2*
                (21615 - 512*Pi^2) + MW2^2*MZ2^3*(-32203 + 320*Pi^2) + 4*
                MW2^4*MZ2*(-25237 + 880*Pi^2))) + 
           MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MW2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (39952 - 1792*Pi^2) + 4*MW2^3*MZ2^2*(21555 - 512*Pi^2) + 20*
                MW2^4*MZ2*(-4937 + 176*Pi^2) + MW2^2*MZ2^3*(-32251 + 
                 320*Pi^2)) + MT2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*
                (32107 - 320*Pi^2) + 16*MW2^5*(-2617 + 112*Pi^2) + 4*MW2^3*
                MZ2^2*(-21495 + 512*Pi^2) - 4*MW2^4*MZ2*(-25141 + 
                 880*Pi^2))) + 24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(5380*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(39952 - 1792*Pi^2) + 2*
                MW2^3*MZ2^2*(43225 - 1024*Pi^2) + MW2^2*MZ2^3*(-32297 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24731 + 880*Pi^2)) + 
             MT2*(-5380*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(32153 - 
                 320*Pi^2) + 16*MW2^5*(-2617 + 112*Pi^2) - 4*MW2^4*MZ2*
                (-25187 + 880*Pi^2) + 2*MW2^3*MZ2^2*(-43105 + 1024*Pi^2))))*
          CHl1[Leff, Leff] + 3*(-9*MH2^2*MW2*(48*MT2^2*MW2*(40*MW2^3 - 62*
                MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*MZ2^3) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22639 - 512*Pi^2) + 20*MW2^4*MZ2*(-4861 + 
                 176*Pi^2) + MW2^2*MZ2^3*(-33291 + 320*Pi^2)) + 
             MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*(33147 - 
                 320*Pi^2) + 112*MW2^5*(-331 + 16*Pi^2) - 44*MW2^4*MZ2*
                (-2251 + 80*Pi^2) + 4*MW2^3*MZ2^2*(-22579 + 512*Pi^2))) - 
           16*MW2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24833 - 880*Pi^2) + MW2^2*MZ2^3*(33219 - 320*Pi^2) + 112*
                MW2^5*(-331 + 16*Pi^2) + 4*MW2^3*MZ2^2*(-22669 + 512*Pi^2)) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22729 - 512*Pi^2) + MW2^2*MZ2^3*(-33363 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24377 + 880*Pi^2))) + 
           MH2^3*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*MZ2^2 - 3*
                MZ2^3) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + 4*MW2^4*MZ2*
                (24737 - 880*Pi^2) + MW2^2*MZ2^3*(33123 - 320*Pi^2) + 112*
                MW2^5*(-331 + 16*Pi^2) + 4*MW2^3*MZ2^2*(-22549 + 512*Pi^2)) + 
             MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*(35152 - 1792*Pi^2) + 4*
                MW2^3*MZ2^2*(22609 - 512*Pi^2) + MW2^2*MZ2^3*(-33267 + 
                 320*Pi^2) + 4*MW2^4*MZ2*(-24281 + 880*Pi^2))) + 
           24*MH2*MW2^2*(48*MT2^2*MW2*(40*MW2^3 - 62*MW2^2*MZ2 + 25*MW2*
                MZ2^2 - 3*MZ2^3) + MW2*(5364*MW2*MZ2^4 - 345*MZ2^5 + MW2^5*
                (35152 - 1792*Pi^2) + 2*MW2^3*MZ2^2*(45333 - 1024*Pi^2) + 
               MW2^2*MZ2^3*(-33313 + 320*Pi^2) + 4*MW2^4*MZ2*(-24327 + 
                 880*Pi^2)) + MT2*(-5364*MW2*MZ2^4 + 345*MZ2^5 + MW2^2*MZ2^3*
                (33169 - 320*Pi^2) + 112*MW2^5*(-331 + 16*Pi^2) - 44*MW2^4*
                MZ2*(-2253 + 80*Pi^2) + 2*MW2^3*MZ2^2*(-45213 + 1024*Pi^2))))*
          CHl3[Leff, Leff] + 4*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          (4*MW2 - MZ2)*(6*MH2^2*MW2*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
             2*CHl3[3, 3]) + MH2*(9*MZ2^3*(16*CHl1[3, 3] - 83*(CHl3[1, 1] + 
                 CHl3[2, 2] - CHl3[3, 3])) - 12*MW2^3*(-349 + 16*Pi^2)*
              (CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 
             4*MW2^2*(-36*MT2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 2*CHl3[3, 3] + 
                 CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 
                 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 
                 6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] - 57*CHl1[3, 3] - 
                 2142*CHl3[1, 1] + 48*Pi^2*CHl3[1, 1] - 2142*CHl3[2, 2] + 
                 48*Pi^2*CHl3[2, 2] + 2273*CHl3[3, 3] - 48*Pi^2*CHl3[3, 3] - 
                 6*CHq1[1, 1] - 6*CHq1[2, 2] + 12*CHq1[3, 3] + 
                 18*CHq3[1, 1] + 18*CHq3[2, 2] + 54*CHq3[3, 3] - 
                 12*CHu[1, 1] - 12*CHu[2, 2] + 6*CHu[3, 3])) - 
             3*MW2*MZ2*(-6*MT2*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 4*CHl3[3, 3] - 
                 4*CHq1[3, 3] - 2*CHq3[3, 3] + 8*CHu[3, 3]) + MZ2*
                (8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
                 8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] - 
                 28*CHl1[3, 3] - 1403*CHl3[1, 1] - 1403*CHl3[2, 2] + 
                 1337*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 
                 20*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 
                 12*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 
                 8*CHu[3, 3]))) + 4*MW2*(-9*MZ2^3*(16*CHl1[3, 3] - 83*
                (CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3])) + 
             12*MW2^3*(-349 + 16*Pi^2)*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 
                3]) - 4*MW2^2*(-36*MT2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
                 2*CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + MZ2*
                (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
                 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] - 
                 57*CHl1[3, 3] - 2133*CHl3[1, 1] + 48*Pi^2*CHl3[1, 1] - 
                 2133*CHl3[2, 2] + 48*Pi^2*CHl3[2, 2] + 2270*CHl3[3, 3] - 
                 48*Pi^2*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
                 12*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 
                 54*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] + 
                 6*CHu[3, 3])) + 3*MW2*MZ2*(-6*MT2*(7*CHl3[1, 1] + 
                 7*CHl3[2, 2] - 4*CHl3[3, 3] - 4*CHq1[3, 3] - 2*CHq3[3, 3] + 
                 8*CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
                 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
                 8*CHl1[1, 1] + 8*CHl1[2, 2] - 28*CHl1[3, 3] - 
                 1403*CHl3[1, 1] - 1403*CHl3[2, 2] + 1337*CHl3[3, 3] - 
                 8*CHq1[1, 1] - 8*CHq1[2, 2] - 20*CHq1[3, 3] - 
                 24*CHq3[1, 1] - 24*CHq3[2, 2] - 12*CHq3[3, 3] - 
                 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]))))))/
      (27648*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2^2*
       Pi^3*SW2))/VMU^2)*Class[7] + 
 Class[8]*
  (((MW*MW2)/(12*Pi) + 
     ((CW2*(-6*MH2^2*MW2*MZ2 - 4*MW2*(12*MT2*MW2*(8*MW2 - 5*MZ2) - 
            1425*MW2*MZ2^2 + 249*MZ2^3 + 4*MW2^2*MZ2*(713 - 16*Pi^2) + 
            4*MW2^3*(-349 + 16*Pi^2)) + MH2*(12*MT2*MW2*(8*MW2 - 5*MZ2) - 
            1425*MW2*MZ2^2 + 249*MZ2^3 + 16*MW2^2*MZ2*(179 - 4*Pi^2) + 
            4*MW2^3*(-349 + 16*Pi^2))))/(1152*MW*(MH2 - 4*MW2)*Pi^3) - 
       (MW*(-64*MH2*MW2^3*MZ2 + 16*MW2^4*MZ2 + MH2^4*(MW2 + MZ2) - 
          MH2^3*MW2*(5*MW2 + 9*MZ2) + 2*MH2^2*MW2^2*(2*MW2 + 19*MZ2))*
         B0i[bb0, 0, 0, MH2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2*Pi^3) + 
       (MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 14*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
        (96*MZ2*Pi^3) - (MW2*(MH2^2*(24*MW2^5 - 16*MW2^4*MZ2 + 
            5*MW2^3*MZ2^2 + 16*MW2^2*MZ2^3 - 31*MW2*MZ2^4 + 8*MZ2^5) + 
          4*MW2^2*(24*MW2^5 - 16*MW2^4*MZ2 + 2*MW2^3*MZ2^2 + 19*MW2^2*MZ2^3 - 
            31*MW2*MZ2^4 + 8*MZ2^5) - MH2*MW2*(120*MW2^5 - 80*MW2^4*MZ2 + 
            32*MW2^3*MZ2^2 + 73*MW2^2*MZ2^3 - 155*MW2*MZ2^4 + 40*MZ2^5) - 
          MH2^3*MW2*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/(192*MW*(MH2 - 4*MW2)*
         (MH2 - MW2)*MZ2^3*Pi^3*SW2) - 
       (MW*(52*MW2^4 + 14*MW2^3*MZ2 + MW2^2*(MH2 - 120*MZ2)*MZ2 - 7*MZ2^4 + 
          MW2*MZ2^2*(-MH2 + 55*MZ2))*B0i[bb0, 0, 0, MZ2])/
        (192*MZ2^2*Pi^3*SW2) - (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*
         B0i[bb0, MW2, 0, MT2])/(32*Pi^3) + 
       (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*
         Pi^3) + (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MW2, MW2, MZ2])/(192*MZ2*Pi^3) + 
       (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
        (192*Pi^3) + (CW2*MW*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
         B0i[bb0, MZ2, MT2, MT2])/(96*Pi^3) - 
       (MW*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
         B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^2*Pi^3) + 
       (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
        (6*MZ2*Pi^3) + (MW*MW2^3*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*
         C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2^2*Pi^3) + 
       (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
        (24*Pi^3) - (MW*MW2*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
        (16*Pi^3) + (MW*MZ2*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*SW2*
         C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(8*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/144*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*Cll[1, 1, 2, 2] + 
         2*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 
           3*Clq3[3, 3, 1, 1] + 3*Clq3[3, 3, 2, 2])))/Pi^3 + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/
      (48*Pi^3) + (MW*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
         Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
        6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
        16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
        8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
        24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
        16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
        8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
        8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
        4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
        4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
        4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
        2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
        6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
        4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
        2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
        8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
        4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
        4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
        8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
        8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
        4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
        12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
        8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
        4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
        16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
        8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
        8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
        16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
        4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
        4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
        8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
        4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
        12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
        2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
        8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
        16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
        4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
        2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
        6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
        4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
      (384*Pi^3) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
        2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] - 
        6*MW2*MZ2*Clq3[1, 1, 3, 3] - 6*MW2*MZ2*Clq3[2, 2, 3, 3] - 
        4*MT2*MZ2*Clq3[3, 3, 3, 3] + 8*MW2*MZ2*Clq3[3, 3, 3, 3] + 
        8*MW2^2*Clq3[Leff, Leff, 3, 3] - 10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
        2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 8*MW2^2*Clu[Leff, Leff, 3, 3] + 
        16*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
        8*MW2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 
        MZ2^2*Cqe[3, 3, Leff, Leff]))/(192*MZ2*Pi^3) + 
     (MW*(12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] + 
        12*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] + 
        24*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Ced[Leff, Leff, 3, 3] + 12*MZ2^3*Ced[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 1, 1] + 12*MZ2^3*Cee[Leff, Leff, 1, 1] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 2, 2] + 12*MZ2^3*Cee[Leff, Leff, 2, 2] + 
        24*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Cee[Leff, Leff, 3, 3] + 12*MZ2^3*Cee[Leff, Leff, 3, 3] - 
        48*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] + 72*MW2*MZ2^2*
         Ceu[Leff, Leff, 1, 1] - 24*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
        48*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] + 72*MW2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] - 24*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
        144*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] + 216*MT2*MW2*MZ2*
         Ceu[Leff, Leff, 3, 3] + 24*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
        72*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 36*MW2*MZ2^2*
         Ceu[Leff, Leff, 3, 3] + 12*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 1, 1] - 24*MZ2^3*Cld[Leff, Leff, 1, 1] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 2, 2] - 24*MZ2^3*Cld[Leff, Leff, 2, 2] - 
        24*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Cld[Leff, Leff, 3, 3] - 24*MZ2^3*Cld[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cle[1, 1, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[1, 1, Leff, Leff] + 12*MZ2^3*Cle[1, 1, Leff, Leff] + 
        24*MW2^2*MZ2*Cle[2, 2, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[2, 2, Leff, Leff] + 12*MZ2^3*Cle[2, 2, Leff, Leff] + 
        24*MW2^2*MZ2*Cle[3, 3, Leff, Leff] - 36*MW2*MZ2^2*
         Cle[3, 3, Leff, Leff] + 12*MZ2^3*Cle[3, 3, Leff, Leff] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 1, 1] - 24*MZ2^3*Cle[Leff, Leff, 1, 1] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 2, 2] - 24*MZ2^3*Cle[Leff, Leff, 2, 2] - 
        24*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Cle[Leff, Leff, 3, 3] - 24*MZ2^3*Cle[Leff, Leff, 3, 3] - 
        180*MW2^2*MZ2*Cll[1, 1, 2, 2] + 16*MW2^2*MZ2*Cll[1, 3, 3, 1] + 
        16*MW2^2*MZ2*Cll[2, 3, 3, 2] + 16*MW2^2*MZ2*Cll[3, 3, 3, 3] + 
        24*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 1, 1, Leff] + 12*MZ2^3*Cll[Leff, 1, 1, Leff] + 
        24*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 2, 2, Leff] + 12*MZ2^3*Cll[Leff, 2, 2, Leff] + 
        24*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] - 36*MW2*MZ2^2*
         Cll[Leff, 3, 3, Leff] + 12*MZ2^3*Cll[Leff, 3, 3, Leff] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 1, 1] - 48*MZ2^3*Cll[Leff, Leff, 1, 1] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 2, 2] - 48*MZ2^3*Cll[Leff, Leff, 2, 2] - 
        48*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] + 96*MW2*MZ2^2*
         Cll[Leff, Leff, 3, 3] - 48*MZ2^3*Cll[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] - 48*MW2*MZ2^2*
         Clq1[Leff, Leff, 1, 1] + 24*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
        24*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] - 48*MW2*MZ2^2*
         Clq1[Leff, Leff, 2, 2] + 24*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
        144*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] - 180*MT2*MW2*MZ2*
         Clq1[Leff, Leff, 3, 3] - 48*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] + 
        36*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 42*MW2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] + 6*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
        54*MT2*MW2*MZ2*Clq3[1, 1, 3, 3] + 54*MT2*MW2*MZ2*Clq3[2, 2, 3, 3] - 
        96*MW2^2*MZ2*Clq3[3, 3, 1, 1] - 96*MW2^2*MZ2*Clq3[3, 3, 2, 2] - 
        144*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] + 48*MW2^2*MZ2*Clq3[3, 3, 3, 3] - 
        72*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] + 72*MW2*MZ2^2*
         Clq3[Leff, Leff, 1, 1] - 72*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] + 
        72*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] - 144*MT2*MW2^2*
         Clq3[Leff, Leff, 3, 3] + 180*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
        36*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 18*MW2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] + 18*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
        48*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] - 96*MW2*MZ2^2*
         Clu[Leff, Leff, 1, 1] + 48*MZ2^3*Clu[Leff, Leff, 1, 1] + 
        48*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] - 96*MW2*MZ2^2*
         Clu[Leff, Leff, 2, 2] + 48*MZ2^3*Clu[Leff, Leff, 2, 2] + 
        144*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 288*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        144*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 48*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 24*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        24*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] + 36*MW2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 12*MZ2^3*Cqe[1, 1, Leff, Leff] - 
        24*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] + 36*MW2*MZ2^2*
         Cqe[2, 2, Leff, Leff] - 12*MZ2^3*Cqe[2, 2, Leff, Leff] - 
        144*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 108*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 48*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
        18*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 18*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] - 3*MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (3456*MZ2*Pi^3) - (MW*B0i[bb0, MZ2, MT2, MT2]*
       ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 
          3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
         Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
        38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 
          3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 14*MT2*MW2*MZ2*
         Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
         Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
        11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
      (384*MZ2*Pi^3))/VMU^2) + 
 (Class[6]*(-1/8*(MT*MW2^2*CuW[3, 3])/(Sqrt[2]*Pi^3) - 
    (MT*MT2*MW2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/(16*Sqrt[2]*Pi^3) + 
    (MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (3*MW*MZ*SW*CuB[3, 3] + (-11*MW2 + 5*MZ2)*CuW[3, 3]))/
     (32*Sqrt[2]*Pi^3)))/VMU^2


==> anc/GamWtaunu_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VMU^2) + 
 ((MW*(9*MH2^2*MW2*MZ2^2*(-3*MW2 + MZ2) - 4*MW2*(-864*MW2^5 - 315*MW2*MZ2^4 + 
        144*MZ2^5 + 6*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 
          9*MZ2^3) + 2*MW2^3*MZ2^2*(4985 - 288*Pi^2) + 
        8*MW2^4*MZ2*(-511 + 48*Pi^2) + MW2^2*MZ2^3*(-4097 + 192*Pi^2)) + 
      MH2*(-864*MW2^5 - 315*MW2*MZ2^4 + 144*MZ2^5 + 
        6*MT2*MW2*(128*MW2^3 - 160*MW2^2*MZ2 + 59*MW2*MZ2^2 - 9*MZ2^3) + 
        2*MW2^3*MZ2^2*(5003 - 288*Pi^2) + 8*MW2^4*MZ2*(-511 + 48*Pi^2) + 
        MW2^2*MZ2^3*(-4097 + 192*Pi^2))))/(6912*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
     MZ2^2*Pi^3) - (MW*(16*MW2^4*(2*MW2 - MZ2)*MZ2 + 
      16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 
        7*MZ2^2) + MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + 
      MH2^3*MW2*(-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2))*B0i[bb0, 0, 0, MH2])/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + MT2*MW2*(-64*MW2^3 + 80*MW2^2*MZ2 + 
        11*MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (576*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
   (MW*(MH2^3*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
      MH2^2*(48*MW2^6 - 44*MW2^5*MZ2 - 3*MW2^4*MZ2^2 + 22*MW2^3*MZ2^3 - 
        38*MW2^2*MZ2^4 + 29*MW2*MZ2^5 - 8*MZ2^6) + 
      4*MW2^2*(48*MW2^6 - 44*MW2^5*MZ2 + 13*MW2^3*MZ2^3 - 32*MW2^2*MZ2^4 + 
        29*MW2*MZ2^5 - 8*MZ2^6) + MH2*MW2*(-240*MW2^6 + 220*MW2^5*MZ2 - 
        8*MW2^4*MZ2^2 - 71*MW2^3*MZ2^3 + 174*MW2^2*MZ2^4 - 145*MW2*MZ2^5 + 
        40*MZ2^6))*B0i[bb0, 0, 0, MW2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)*
     (2*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
   (MW*(80*MW2^5 - 24*MW2^4*MZ2 + MW2^3*(MH2 - 146*MZ2)*MZ2 - 36*MW2*MZ2^4 + 
      7*MZ2^5 + MW2^2*MZ2^2*(-MH2 + 113*MZ2))*B0i[bb0, 0, 0, MZ2])/
    (384*(2*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (384*(2*MW2 - MZ2)*MZ2*Pi^3) + 
   (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (576*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(384*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VMU^4 + ((-1/48*(CWw*MW2^3*(36*MW2^2 - 61*MW2*MZ2 + 32*MZ2^2))/
      ((2*MW2 - MZ2)*MZ2*Pi^3) + 
    (CWw*MW2^3*(12*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + (CWw*MW2^2*(8*MW2 - MZ2)*
      B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (3*CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/
     (16*(2*MW2 - MZ2)*MZ2*Pi^3) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/VMU^3 + 
 (-((CHD*MW*MW2^2)/(32*MW2*Pi - 16*MZ2*Pi)) + 
   (-1/27648*(MW2*(24*CHbox*(MT2 - MW2)*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
          MZ2^2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
          (4*MW2^2*(27*MW2 - 17*MZ2) + MH2^2*(9*MW2 - 3*MZ2) + 
           MH2*MW2*(-39*MW2 + 17*MZ2)) + CHD*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*
            (56*MW2^5 - 114*MW2^4*MZ2 + 65*MW2^3*MZ2^2 + 2*MW2^2*MZ2^3 - 
             11*MW2*MZ2^4 + 2*MZ2^5) - 9*MH2^2*MW2*
            (6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 
               7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*
                MZ2^6) + MW2*(41472*MW2^9 - 5953*MW2^2*MZ2^7 + 2538*MW2*
                MZ2^8 - 288*MZ2^9 + 12*MW2^6*MZ2^3*(68729 - 3072*Pi^2) + 3*
                MW2^4*MZ2^5*(71869 - 1920*Pi^2) - 192*MW2^8*MZ2*
                (-199 + 48*Pi^2) + 8*MW2^3*MZ2^6*(-3145 + 72*Pi^2) + 148*
                MW2^5*MZ2^4*(-4147 + 144*Pi^2) + 32*MW2^7*MZ2^2*(-14899 + 
                 936*Pi^2)) + MT2*(-59904*MW2^9 + 5953*MW2^2*MZ2^7 - 2538*MW2*
                MZ2^8 + 288*MZ2^9 + 2*MW2^5*MZ2^4*(284105 - 10656*Pi^2) + 16*
                MW2^7*MZ2^2*(24959 - 1872*Pi^2) + 2*MW2^3*MZ2^6*
                (11851 - 288*Pi^2) + 192*MW2^8*MZ2*(73 + 48*Pi^2) + 24*MW2^6*
                MZ2^3*(-31147 + 1536*Pi^2) + 3*MW2^4*MZ2^5*(-67397 + 
                 1920*Pi^2))) - 16*MW2^3*(6*MT2^2*MW2^2*(3072*MW2^6 - 8704*
                MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*
                MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + MW2*(41472*MW2^9 - 5961*
                MW2^2*MZ2^7 + 2538*MW2*MZ2^8 - 288*MZ2^9 + 4*MW2^6*MZ2^3*
                (208111 - 9216*Pi^2) + MW2^4*MZ2^5*(217039 - 5760*Pi^2) + 16*
                MW2^3*MZ2^6*(-1579 + 36*Pi^2) - 192*MW2^8*MZ2*(-199 + 
                 48*Pi^2) + 32*MW2^7*MZ2^2*(-15017 + 936*Pi^2) + 12*MW2^5*
                MZ2^4*(-51583 + 1776*Pi^2)) + MT2*(-59904*MW2^9 + 5961*MW2^2*
                MZ2^7 - 2538*MW2*MZ2^8 + 288*MZ2^9 + 16*MW2^7*MZ2^2*
                (25195 - 1872*Pi^2) + 2*MW2^3*MZ2^6*(11903 - 288*Pi^2) + 192*
                MW2^8*MZ2*(73 + 48*Pi^2) - 6*MW2^5*MZ2^4*(-95575 + 
                 3552*Pi^2) + 8*MW2^6*MZ2^3*(-94403 + 4608*Pi^2) + MW2^4*
                MZ2^5*(-203623 + 5760*Pi^2))) + 24*MH2*MW2^2*
            (6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*MZ2 + 10600*MW2^4*MZ2^2 - 
               7686*MW2^3*MZ2^3 + 3559*MW2^2*MZ2^4 - 940*MW2*MZ2^5 + 99*
                MZ2^6) + MW2*(41472*MW2^9 - 5961*MW2^2*MZ2^7 + 2538*MW2*
                MZ2^8 - 288*MZ2^9 + MW2^4*MZ2^5*(216877 - 5760*Pi^2) + 8*
                MW2^6*MZ2^3*(103757 - 4608*Pi^2) + 16*MW2^3*MZ2^6*
                (-1579 + 36*Pi^2) - 192*MW2^8*MZ2*(-199 + 48*Pi^2) + 16*MW2^7*
                MZ2^2*(-29947 + 1872*Pi^2) + 6*MW2^5*MZ2^4*(-102973 + 
                 3552*Pi^2)) + MT2*(-59904*MW2^9 + 5961*MW2^2*MZ2^7 - 2538*
                MW2*MZ2^8 + 288*MZ2^9 + 2*MW2^3*MZ2^6*(11903 - 288*Pi^2) + 
               192*MW2^8*MZ2*(73 + 48*Pi^2) - 64*MW2^7*MZ2^2*(-6277 + 
                 468*Pi^2) - 36*MW2^5*MZ2^4*(-15897 + 592*Pi^2) + MW2^4*MZ2^5*
                (-203461 + 5760*Pi^2) + 4*MW2^6*MZ2^3*(-188209 + 
                 9216*Pi^2))) + MH2^3*(6*MT2^2*MW2^2*(3072*MW2^6 - 8704*MW2^5*
                MZ2 + 10600*MW2^4*MZ2^2 - 7686*MW2^3*MZ2^3 + 3559*MW2^2*
                MZ2^4 - 940*MW2*MZ2^5 + 99*MZ2^6) + MW2*(41472*MW2^9 - 5871*
                MW2^2*MZ2^7 + 2538*MW2*MZ2^8 - 288*MZ2^9 + 2*MW2^6*MZ2^3*
                (406817 - 18432*Pi^2) + MW2^4*MZ2^5*(213889 - 5760*Pi^2) - 
               192*MW2^8*MZ2*(-199 + 48*Pi^2) + MW2^3*MZ2^6*(-25399 + 
                 576*Pi^2) + 8*MW2^7*MZ2^2*(-58961 + 3744*Pi^2) + 3*MW2^5*
                MZ2^4*(-201949 + 7104*Pi^2)) + MT2*(-59904*MW2^9 + 5871*MW2^2*
                MZ2^7 - 2538*MW2*MZ2^8 + 288*MZ2^9 + 3*MW2^5*MZ2^4*
                (186767 - 7104*Pi^2) + MW2^3*MZ2^6*(23941 - 576*Pi^2) + 192*
                MW2^8*MZ2*(73 + 48*Pi^2) - 104*MW2^7*MZ2^2*(-3791 + 
                 288*Pi^2) + MW2^4*MZ2^5*(-200473 + 5760*Pi^2) + 2*MW2^6*
                MZ2^3*(-368207 + 18432*Pi^2))))))/(MW*(MH2 - 4*MW2)^2*
        (MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*
        SW2) - (MW*(8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-2*MW2 + MZ2)^2*
         (16*MW2^4*(2*MW2 - MZ2)*MZ2 + 16*MH2*MW2^3*MZ2*(-5*MW2 + MZ2) + 
          2*MH2^2*MW2^2*(2*MW2^2 + 26*MW2*MZ2 - 7*MZ2^2) + 
          MH2^4*(MW2^2 + 2*MW2*MZ2 - MZ2^2) + MH2^3*MW2*
           (-5*MW2^2 - 15*MW2*MZ2 + 6*MZ2^2)) + 
        CHD*(-64*MW2^6*(9*MW2 - 2*MZ2)*MZ2*(-2*MW2 + MZ2)^2 + 
          32*MH2*MW2^5*MZ2*(152*MW2^3 - 158*MW2^2*MZ2 + 53*MW2*MZ2^2 - 
            9*MZ2^3) + MH2^5*MW2*(-20*MW2^4 + 156*MW2^3*MZ2 - 
            199*MW2^2*MZ2^2 + 99*MW2*MZ2^3 - 22*MZ2^4) + 
          MH2^6*(2*MW2^4 - 19*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 11*MW2*MZ2^3 + 
            2*MZ2^4) + 16*MH2^2*MW2^4*(2*MW2^4 - 217*MW2^3*MZ2 + 
            167*MW2^2*MZ2^2 - 46*MW2*MZ2^3 + 19*MZ2^4) + 
          MH2^4*MW2^2*(66*MW2^4 - 461*MW2^3*MZ2 + 533*MW2^2*MZ2^2 - 
            296*MW2*MZ2^3 + 96*MZ2^4) - 2*MH2^3*MW2^3*(40*MW2^4 - 
            564*MW2^3*MZ2 + 422*MW2^2*MZ2^2 - 195*MW2*MZ2^3 + 110*MZ2^4)))*
       B0i[bb0, 0, 0, MH2])/(1536*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2 + 
        MT2*MW2^2*(-384*MW2^4 + 800*MW2^3*MZ2 - 806*MW2^2*MZ2^2 + 
          595*MW2*MZ2^3 - 205*MZ2^4) + MT2^2*MW2*(384*MW2^4 - 608*MW2^3*MZ2 + 
          514*MW2^2*MZ2^2 - 335*MW2*MZ2^3 + 108*MZ2^4) - 
        32*MW2^3*(6*MW2 - 5*MZ2)*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (2304*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MW2*(8*CHbox*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(4*MW2 - MZ2)*MZ2^2*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(MH2^3*(2*MW2 - MZ2) + 
          9*MH2*MW2^2*(3*MW2 - MZ2) + 5*MH2^2*MW2*(-2*MW2 + MZ2) - 
          4*MW2^3*(7*MW2 + MZ2)) + 
        CHD*(-(MH2^5*MW2*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
            (12*MW2^2 - 11*MW2*MZ2 + 2*MZ2^2)) + MH2^3*MW2*
           (23040*MW2^10 - 43200*MW2^9*MZ2 - 3960*MW2^8*MZ2^2 + 
            58862*MW2^7*MZ2^3 - 53775*MW2^6*MZ2^4 + 25560*MW2^5*MZ2^5 - 
            12169*MW2^4*MZ2^6 + 9448*MW2^3*MZ2^7 - 5586*MW2^2*MZ2^8 + 
            1580*MW2*MZ2^9 - 160*MZ2^10) + 8*MH2*MW2^3*(11520*MW2^10 - 
            21600*MW2^9*MZ2 - 1448*MW2^8*MZ2^2 + 26420*MW2^7*MZ2^3 - 
            20872*MW2^6*MZ2^4 + 7234*MW2^5*MZ2^5 - 3621*MW2^4*MZ2^6 + 
            4236*MW2^3*MZ2^7 - 2759*MW2^2*MZ2^8 + 790*MW2*MZ2^9 - 
            80*MZ2^10) - 16*MW2^4*(2304*MW2^10 - 4320*MW2^9*MZ2 - 
            232*MW2^8*MZ2^2 + 4980*MW2^7*MZ2^3 - 3586*MW2^6*MZ2^4 + 
            913*MW2^5*MZ2^5 - 491*MW2^4*MZ2^6 + 803*MW2^3*MZ2^7 - 
            549*MW2^2*MZ2^8 + 158*MW2*MZ2^9 - 16*MZ2^10) + 
          MH2^4*(-2304*MW2^10 + 4320*MW2^9*MZ2 + 656*MW2^8*MZ2^2 - 
            6962*MW2^7*MZ2^3 + 7155*MW2^6*MZ2^4 - 4044*MW2^5*MZ2^5 + 
            1876*MW2^4*MZ2^6 - 1090*MW2^3*MZ2^7 + 571*MW2^2*MZ2^8 - 
            158*MW2*MZ2^9 + 16*MZ2^10) + MH2^2*MW2^2*(-76032*MW2^10 + 
            142560*MW2^9*MZ2 + 10792*MW2^8*MZ2^2 - 183012*MW2^7*MZ2^3 + 
            156570*MW2^6*MZ2^4 - 65721*MW2^5*MZ2^5 + 31887*MW2^4*MZ2^6 - 
            29475*MW2^3*MZ2^7 + 18305*MW2^2*MZ2^8 - 5214*MW2*MZ2^9 + 
            528*MZ2^10)))*B0i[bb0, 0, 0, MW2])/(1536*MW*(MH2 - 4*MW2)^2*
       (MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*Pi^3*SW2^2) + 
     ((8*CHbox*MW*MW2^2*(MH2 - 2*MZ2)*(4*MW2 - MZ2)*MZ2*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2 - CHD*MW*(1408*MW2^9 - 
          2464*MW2^8*MZ2 - 8*MW2^7*(MH2 - 154*MZ2)*MZ2 + 
          2*MW2^6*(23*MH2 - 1550*MZ2)*MZ2^2 + MW2^4*(80*MH2 - 5041*MZ2)*
           MZ2^4 - 163*MW2*MZ2^8 + 18*MZ2^9 + MW2^2*MZ2^6*(4*MH2 + 309*MZ2) + 
          7*MW2^5*MZ2^3*(-13*MH2 + 964*MZ2) + MW2^3*MZ2^5*
           (-31*MH2 + 1089*MZ2)))*B0i[bb0, 0, 0, MZ2])/
      (1536*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2^2) - 
     (CHD*MW*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*B0i[bb0, MW2, 0, MT2])/
      (256*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (MW*(MH2 - 2*MW2)^2*(8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2)*
         (2*MW2 - MZ2) + CHD*(2*MH2*MW2*(13*MW2 - 6*MZ2) + 
          16*MW2^2*(-4*MW2 + MZ2) + MH2^2*(-3*MW2 + 2*MZ2)))*
       B0i[bb0, MW2, MH2, MW2])/(1536*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (CHD*MW*(-72*MW2^4 + 388*MW2^3*MZ2 - 166*MW2^2*MZ2^2 + 7*MW2*MZ2^3 + 
        2*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (8*CHbox*(-2*MW2 + MZ2)^2 + CHD*(2*MW2^2 - 7*MW2*MZ2 + 4*MZ2^2))*
       B0i[bb0, MZ2, MH2, MZ2])/(1536*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
     (CHD*MW*MW2^3*(MZ2*(192*MW2^3 - 304*MW2^2*MZ2 + 230*MW2*MZ2^2 - 
          73*MZ2^3) + MT2*(384*MW2^3 - 608*MW2^2*MZ2 + 82*MW2*MZ2^2 + 
          97*MZ2^3))*B0i[bb0, MZ2, MT2, MT2])/(2304*MZ2^2*(-2*MW2 + MZ2)^3*
       Pi^3) - (CHD*MW*MW2^2*(576*MW2^5 + 568*MW2^4*MZ2 - 92*MW2^3*MZ2^2 - 
        354*MW2^2*MZ2^3 + 57*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (1536*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (CHD*MW*MW2^3*(3*MW2^2 + 4*MW2*MZ2 + 4*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, 
        MW2, MZ2])/(48*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(10*MW2^3 - 5*MW2^2*MZ2 - MW2*MZ2^2 + 2*MZ2^3)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
  Class[3] + (-((CHWB*MW2^2*MZ2*SW)/(8*MW2*MZ*Pi - 4*MZ*MZ2*Pi)) + 
   (-1/6912*(MW2*(-288*CHW*MW*(MT2 - MW2)*MW2*(MH2^3 - 7*MH2^2*MW2 + 
           14*MH2*MW2^2 - 8*MW2^3)*MZ*(2*MW2 - MZ2)^3*MZ2^2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
         CHWB*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
            (38*MW2^3 + MW2*MZ2^2*(45 - 14*SW2) + 4*MZ2^3*(-2 + SW2) + 
             3*MW2^2*MZ2*(-25 + 4*SW2)) - 24*MH2*MW2^2*
            (6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(256*MW2^5 + MW2^2*
                MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*(85 - 62*SW2) - 64*MW2^4*MZ2*
                (3 + 8*SW2) + 4*MZ2^5*(-10 + 9*SW2) + 2*MW2^3*MZ2^2*
                (-101 + 448*SW2)) + MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*
                MW2*MZ2^8*(65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) + 2*
                MW2^3*MZ2^6*(47165 + (63204 - 2880*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14317 + 16*(-1657 + 36*Pi^2)*SW2) - 32*MW2^7*MZ2^2*
                (-4469 + 8*(-107 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (-113701 + 72*(-1039 + 104*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (128771 - 16*(-7711 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-300913 + 8*(-43855 + 2664*Pi^2)*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + 16*MW2^6*MZ2^3*
                (27979 + (21948 - 1872*Pi^2)*SW2) + 16*MW2^7*MZ2^2*
                (-9091 + 16*(-251 + 36*Pi^2)*SW2) + MW2^2*MZ2^7*
                (14557 - 8*(-3395 + 72*Pi^2)*SW2) + 4*MW2^3*MZ2^6*
                (-24010 + 9*(-3687 + 160*Pi^2)*SW2) + 2*MW2^5*MZ2^4*
                (-256561 + 4*(-67337 + 4608*Pi^2)*SW2) + MW2^4*MZ2^5*
                (303865 - 4*(-93587 + 5328*Pi^2)*SW2))) + 
           16*MW2^3*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + MW2^4*MZ2^5*
                (296941 + (378128 - 21312*Pi^2)*SW2) + MW2^2*MZ2^7*
                (14329 + (27298 - 576*Pi^2)*SW2) + 32*MW2^7*MZ2^2*
                (-4481 + 8*(-251 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (110029 - 192*(-460 + 39*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (-46973 + 3*(-22327 + 960*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (-125645 + 2*(-67937 + 4608*Pi^2)*SW2)) + 
             MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*MW2*MZ2^8*
                (65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) - 16*MW2^7*
                MZ2^2*(-8809 + 16*(-107 + 36*Pi^2)*SW2) + 2*MW2^5*MZ2^4*
                (252271 - 64*(-3893 + 288*Pi^2)*SW2) + 8*MW2^6*MZ2^3*
                (-55907 + 12*(-3139 + 312*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (46118 - 9*(-7091 + 320*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14089 + (-26650 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-293989 + 4*(-88655 + 5328*Pi^2)*SW2))) + 
           9*MH2^2*MW2*(6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MW2*(27648*MW2^9 + 432*MZ2^9*SW2 - 64*MW2^8*MZ2*(599 + 
                 216*SW2) - 12*MW2*MZ2^8*(65 + 354*SW2) + MW2^2*MZ2^7*
                (14689 + (27106 - 576*Pi^2)*SW2) + 32*MW2^7*MZ2^2*
                (-4607 + 8*(-251 + 36*Pi^2)*SW2) + 4*MW2^6*MZ2^3*
                (113569 - 96*(-913 + 78*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (-48689 + 9*(-7349 + 320*Pi^2)*SW2) + MW2^4*MZ2^5*
                (308821 - 32*(-11659 + 666*Pi^2)*SW2) + 4*MW2^5*MZ2^4*
                (-130379 + 2*(-67157 + 4608*Pi^2)*SW2)) + 
             MT2*(-33792*MW2^9 - 432*MZ2^9*SW2 + 12*MW2*MZ2^8*
                (65 + 354*SW2) + 64*MW2^8*MZ2*(791 + 408*SW2) + 2*MW2^5*MZ2^4*
                (261739 + (246032 - 18432*Pi^2)*SW2) + 2*MW2^3*MZ2^6*
                (47834 + (62979 - 2880*Pi^2)*SW2) - 16*MW2^7*MZ2^2*
                (-9061 + 16*(-107 + 36*Pi^2)*SW2) + 8*MW2^6*MZ2^3*
                (-57677 + 36*(-1037 + 104*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-14449 + (-26458 + 576*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-305869 + 4*(-87395 + 5328*Pi^2)*SW2))) + 
           MH2^3*(-6*MT2^2*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
              (256*MW2^5 + MW2^2*MZ2^3*(93 - 340*SW2) + MW2*MZ2^4*
                (85 - 62*SW2) - 64*MW2^4*MZ2*(3 + 8*SW2) + 4*MZ2^5*
                (-10 + 9*SW2) + 2*MW2^3*MZ2^2*(-101 + 448*SW2)) + 
             MT2*(33792*MW2^9 + 432*MZ2^9*SW2 - 12*MW2*MZ2^8*(65 + 354*SW2) - 
               64*MW2^8*MZ2*(791 + 408*SW2) + MW2^4*MZ2^5*(322285 + 
                 (344666 - 21312*Pi^2)*SW2) + MW2^2*MZ2^7*(14845 + 
                 (26254 - 576*Pi^2)*SW2) + 8*MW2^7*MZ2^2*(-19049 + 
                 32*(-107 + 36*Pi^2)*SW2) + MW2^3*MZ2^6*(-99877 + 
                 36*(-3451 + 160*Pi^2)*SW2) + 2*MW2^6*MZ2^3*(242717 - 
                 24*(-6173 + 624*Pi^2)*SW2) + MW2^5*MZ2^4*(-552683 + 
                 4*(-121579 + 9216*Pi^2)*SW2)) + MW2*(-27648*MW2^9 - 432*
                MZ2^9*SW2 + 64*MW2^8*MZ2*(599 + 216*SW2) + 12*MW2*MZ2^8*
                (65 + 354*SW2) + MW2^5*MZ2^4*(550721 + (531508 - 36864*Pi^2)*
                  SW2) + MW2^3*MZ2^6*(101587 - 1920*(-68 + 3*Pi^2)*SW2) + 8*
                MW2^7*MZ2^2*(19355 - 32*(-251 + 36*Pi^2)*SW2) + MW2^2*MZ2^7*
                (-15085 + (-26902 + 576*Pi^2)*SW2) + 2*MW2^6*MZ2^3*
                (-239147 + 24*(-7255 + 624*Pi^2)*SW2) + MW2^4*MZ2^5*
                (-325237 + (-368174 + 21312*Pi^2)*SW2))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(2*MW2 - MZ2)^3*
        (4*MW2 - MZ2)*MZ2^3*Pi^3*SW*SW2) - 
     (CW2*(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*SW*
         (CHW*(8*MW2^2*MZ2*(-2*MW2 + MZ2) + 4*MH2*MW2*(3*MW2^2 + 2*MW2*MZ2 - 
              MZ2^2) + MH2^2*(-3*MW2^2 - 2*MW2*MZ2 + MZ2^2)) - 
          3*CHB*MH2*(MH2 - 4*MW2)*MW2*MZ2*SW2) + 
        CHWB*(-320*MW2^6*MZ2^2*(-2*MW2 + MZ2)^2*SW2 + 
          MH2^6*(2*MW2^4 + 16*CW2*MW2*MZ2^3 + MW2^3*MZ2*(9 - 4*SW2) + 
            6*MW2^2*MZ2^2*(-4 + 3*SW2) + MZ2^4*(-3 + 4*SW2)) + 
          MH2^4*MW2^2*(-894*MW2^4 + MW2*MZ2^3*(231 - 34*SW2) + 
            MW2^2*MZ2^2*(-1275 + 22*SW2) + MZ2^4*(51 + 28*SW2) - 
            3*MW2^3*MZ2*(-629 + 44*SW2)) + 32*MH2*MW2^5*
           (48*MW2^4 - 48*MW2^3*MZ2 + MW2*MZ2^3*(63 - 116*SW2) + 
            MZ2^4*(-21 + 26*SW2) + 2*MW2^2*MZ2^2*(-21 + 64*SW2)) - 
          8*MH2^2*MW2^4*(476*MW2^4 + MW2*MZ2^3*(487 - 536*SW2) + 
            2*MW2^3*MZ2*(-297 + 4*SW2) + 22*MW2^2*MZ2^2*(-9 + 28*SW2) + 
            MZ2^4*(-171 + 113*SW2)) + MH2^5*MW2*(76*MW2^4 + 
            MW2^2*MZ2^2*(297 - 128*SW2) + 6*MZ2^4*(3 - 5*SW2) + 
            4*MW2^3*MZ2*(-63 + 10*SW2) + MW2*MZ2^3*(-139 + 114*SW2)) + 
          2*MH2^3*MW2^3*(1544*MW2^4 + 2*MW2*MZ2^3*(281 - 372*SW2) + 
            16*MW2^3*MZ2*(-162 + 5*SW2) + 3*MZ2^4*(-100 + 47*SW2) + 
            2*MW2^2*MZ2^2*(393 + 442*SW2))))*B0i[bb0, 0, 0, MH2])/
      (384*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^3*SW) + 
     (CHWB*MW2*(9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2*(-3 + 4*SW2)) + 
        32*MW2^3*MZ2^3*SW2^2*(2*MW2^2 + 2*MZ2^2*(1 + SW2) - 
          MW2*MZ2*(3 + 4*SW2)) + MT2^2*MW2*(-128*MW2^5 + 47*MZ2^5 + 
          2*MW2^3*MZ2^2*(37 - 224*SW2) - 2*MW2*MZ2^4*(55 + 7*SW2) + 
          32*MW2^4*MZ2*(3 + 8*SW2) + MW2^2*MZ2^3*(21 + 188*SW2)) + 
        MT2*MW2^2*(128*MW2^5 - 28*MZ2^5*(3 + SW2) - 32*MW2^4*MZ2*
           (5 + 8*SW2) + 6*MW2^3*MZ2^2*(7 + 96*SW2) + 
          MW2*MZ2^4*(199 + 126*SW2) - MW2^2*MZ2^3*(125 + 364*SW2)))*
       B0i[bb0, 0, 0, MT2])/(576*(MT2 - MW2)*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*
       SW) + (MW2*(-8*CHW*MH2*MW*(MH2 - 4*MW2)*MW2 + 
        (CHWB*(MH2^5*MW2*(4*MW2 - MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
            (3*MW2 + MZ2*(-3 + 4*SW2)) + 16*MW2^4*(1536*MW2^10 + 
             MW2^5*MZ2^5*(19599 - 4604*SW2) + 4*MW2^7*MZ2^3*(7435 - 1628*
                SW2) + 2*MW2^3*MZ2^7*(314 - 531*SW2) + 24*MZ2^10*SW2 - 
             32*MW2^9*MZ2*(55 + 24*SW2) - MW2*MZ2^9*(17 + 224*SW2) + 
             3*MW2^2*MZ2^8*(25 + 236*SW2) + 8*MW2^8*MZ2^2*(-1287 + 400*SW2) + 
             MW2^4*MZ2^6*(-5843 + 1762*SW2) + 2*MW2^6*MZ2^4*(-16831 + 3756*
                SW2)) - 8*MH2*MW2^3*(7680*MW2^10 + MW2^5*MZ2^5*
              (103161 - 23840*SW2) + 2*MW2^3*MZ2^7*(1921 - 2678*SW2) + 
             120*MZ2^10*SW2 - 160*MW2^9*MZ2*(55 + 24*SW2) + 
             200*MW2^8*MZ2^2*(-261 + 80*SW2) - 5*MW2*MZ2^9*(17 + 224*SW2) + 
             MW2^2*MZ2^8*(303 + 3541*SW2) - 8*MW2^7*MZ2^3*(-18979 + 4108*
                SW2) + MW2^4*MZ2^6*(-31861 + 9135*SW2) + 4*MW2^6*MZ2^4*
              (-43468 + 9601*SW2)) + MH2^4*(1536*MW2^10 + 2*MW2^7*MZ2^3*
              (16607 - 3648*SW2) + MW2^3*MZ2^7*(1357 - 1480*SW2) + 
             6*MW2^5*MZ2^5*(4216 - 1257*SW2) + 24*MZ2^10*SW2 - 
             32*MW2^9*MZ2*(55 + 24*SW2) + 16*MW2^8*MZ2^2*(-693 + 200*SW2) - 
             MW2*MZ2^9*(17 + 224*SW2) + MW2^2*MZ2^8*(3 + 748*SW2) + 
             2*MW2^4*MZ2^6*(-4348 + 1693*SW2) + MW2^6*MZ2^4*(-39845 + 9988*
                SW2)) + MH2^3*MW2*(-15360*MW2^10 + MW2^6*MZ2^4*
              (375293 - 86380*SW2) + 2*MW2^4*MZ2^6*(38539 - 12196*SW2) - 
             240*MZ2^10*SW2 + 320*MW2^9*MZ2*(55 + 24*SW2) + 
             10*MW2*MZ2^9*(17 + 224*SW2) - 8*MW2^8*MZ2^2*(-13473 + 4000*
                SW2) + 2*MW2^3*MZ2^7*(-5588 + 6131*SW2) - MW2^2*MZ2^8*
              (255 + 7228*SW2) + 6*MW2^5*MZ2^5*(-38722 + 9819*SW2) + 
             2*MW2^7*MZ2^3*(-159401 + 34392*SW2)) + 3*MH2^2*MW2^2*
            (16896*MW2^10 + MW2^5*MZ2^5*(243569 - 58532*SW2) + 
             4*MW2^7*MZ2^3*(85897 - 18500*SW2) + 264*MZ2^10*SW2 - 
             352*MW2^9*MZ2*(55 + 24*SW2) - 11*MW2*MZ2^9*(17 + 224*SW2) + 
             8*MW2^8*MZ2^2*(-14621 + 4400*SW2) - 2*MW2^3*MZ2^7*
              (-5360 + 6293*SW2) + 3*MW2^4*MZ2^6*(-26231 + 7782*SW2) + 
             MW2^2*MZ2^8*(437 + 7864*SW2) + 2*MW2^6*MZ2^4*(-200001 + 44876*
                SW2))))/((MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*
          SW*SW2^2))*B0i[bb0, 0, 0, MW2])/(384*(MH2 - 4*MW2)^2*Pi^3) + 
     (MW2*(-72*MW*MW2*MZ*(4*MW2 - MZ2)*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(3*MH2*MW2*(4*MW2 - MZ2)*MZ2^2*SW2^2*(2*MW2^3 + MZ2^3 + 
            2*MW2*MZ2^2*SW2 - MW2^2*MZ2*(3 + 4*SW2)) - (-2*MW2 + MZ2)^2*
           (MW2*MZ2^5*(809 - 1434*SW2) + MW2^3*MZ2^3*(10865 - 1356*SW2) + 
            MW2^5*MZ2*(8356 - 408*SW2) + 32*MW2^6*(-64 + 33*SW2) + 
            3*MZ2^6*(-17 + 52*SW2) - MW2^4*MZ2^2*(13517 + 1392*SW2) + 
            2*MW2^2*MZ2^4*(-2207 + 1743*SW2))))*B0i[bb0, 0, 0, MZ2])/
      (1152*MZ*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW*SW2^2) - 
     (CHWB*MW2*(MT2^3 - 3*MT2*MW2^2 + 10*MW2^3)*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
      (64*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*Pi^3) + 
     (MW2*(-8*CHW*MW*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*MZ*
         (2*MW2 - MZ2) + CHWB*(MH2 - 2*MW2)^2*(MH2^2 + 2*MH2*MW2 - 32*MW2^2)*
         MZ2*SW)*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)^2*MZ*
       (2*MW2 - MZ2)*Pi^3) + (CHWB*MW2*MZ2*(120*MW2^3 + 180*MW2^2*MZ2 - 
        110*MW2*MZ2^2 + 11*MZ2^3)*SW*B0i[bb0, MW2, MW2, MZ2])/
      (384*MZ*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (MW2^2*(-24*MW*MZ*(MH2 - 2*MZ2)*(-2*MW2 + MZ2)^2*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(MH2^2*(2*MW2^3 + MZ2^3 + 2*MW2*MZ2^2*SW2 - 
            MW2^2*MZ2*(3 + 4*SW2)) + 12*MZ2*(-16*MW2^4 + 34*MW2^3*MZ2 + 
            MZ2^4 + 2*MW2*MZ2^3*(2 + SW2) - MW2^2*MZ2^2*(23 + 4*SW2)) + 
          4*MH2*(24*MW2^4 - 50*MW2^3*MZ2 - MZ2^4 - 2*MW2*MZ2^3*(3 + SW2) + 
            MW2^2*MZ2^2*(33 + 4*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
      (384*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^3*SW) + 
     (CHWB*MW2^2*(MZ2*(64*MW2^5 + 17*MZ2^5 + MW2^2*MZ2^3*(165 - 148*SW2) - 
          16*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2*MZ2^4*(-40 + 17*SW2) + 
          2*MW2^3*MZ2^2*(-59 + 112*SW2)) + MT2*(128*MW2^5 + 7*MZ2^5 + 
          MW2^2*MZ2^3*(411 - 188*SW2) + 2*MW2*MZ2^4*(-80 + 7*SW2) - 
          32*MW2^4*MZ2*(3 + 8*SW2) + 2*MW2^3*MZ2^2*(-145 + 224*SW2)))*
       B0i[bb0, MZ2, MT2, MT2])/(576*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2^2*(-384*MW2^6 + MZ2^6 + 2*MW2*MZ2^5*(18 + SW2) + 
        8*MW2^5*MZ2*(-29 + 24*SW2) + MW2^2*MZ2^4*(-199 + 28*SW2) + 
        4*MW2^4*MZ2^2*(241 + 44*SW2) - 2*MW2^3*MZ2^3*(93 + 100*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(384*MZ*(2*MW2 - MZ2)^3*MZ2^2*Pi^3*SW) - 
     (CHWB*MW2^3*(MW2 + MZ2)^2*SW*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (4*MZ*(2*MW2 - MZ2)*Pi^3) - (CHWB*MW2*MZ2*(2*MW2^3 + MW2^2*MZ2 + MZ2^3)*
       SW*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(16*MZ*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
  Class[4] + 
 (-1/24*(MW*MW2*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) + 
       MZ2*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3])))/((2*MW2 - MZ2)*Pi) + 
   (-1/96*(MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
        (MW2^3*(8*CHl1[3, 3] + 6*(CHl3[1, 1] + CHl3[2, 2] - 4*CHl3[3, 3])) - 
         2*MW2*MZ2^2*(4*CHl1[3, 3] + 7*CHl3[1, 1] + 7*CHl3[2, 2] - 
           8*CHl3[3, 3]) + MZ2^3*(4*CHl1[3, 3] + 5*CHl3[1, 1] + 
           5*CHl3[2, 2] - 4*CHl3[3, 3]) + MW2^2*MZ2*(-4*CHl1[3, 3] + 
           11*CHl3[1, 1] + 11*CHl3[2, 2] - 4*CHl3[3, 3])))/
       ((2*MW2 - MZ2)*Pi^3) - (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       (MW2^2*MZ2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - 16*CHl3[3, 3]) + 
        MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) + 4*MZ2^3*CHl3[3, 3] + 
        2*MW2*MZ2^2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3])))/
      (24*(2*MW2 - MZ2)*MZ2*Pi^3) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2]*(MW2*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          16*CHl3[3, 3]) - 2*MW2^2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          8*CHl3[3, 3]) + MZ2^2*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3])))/
      (768*(2*MW2 - MZ2)^3*MZ2*Pi^3) + (MW*B0i[bb0, MW2, MW2, MZ2]*
       (-4*MW2^3*MZ2^2*(417*CHl3[1, 1] + 417*CHl3[2, 2] - 688*CHl3[3, 3]) + 
        24*MW2^4*MZ2*(85*CHl3[1, 1] + 85*CHl3[2, 2] - 152*CHl3[3, 3]) + 
        2*MW2^2*MZ2^3*(231*CHl3[1, 1] + 231*CHl3[2, 2] - 128*CHl3[3, 3]) + 
        384*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHl3[3, 3]) + 
        MZ2^5*(-15*CHl3[1, 1] - 15*CHl3[2, 2] + 4*CHl3[3, 3]) - 
        MW2*MZ2^4*(15*CHl3[1, 1] + 15*CHl3[2, 2] + 64*CHl3[3, 3])))/
      (2304*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW*MW2^2*B0i[bb0, MZ2, MW2, MW2]*
       (8*MW2^4*MZ2*(93*CHl3[1, 1] + 93*CHl3[2, 2] - 40*CHl3[3, 3]) - 
        192*MW2^5*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) + 
        MZ2^5*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) + 
        MW2*MZ2^4*(49*CHl3[1, 1] + 49*CHl3[2, 2] + 48*CHl3[3, 3]) + 
        12*MW2^3*MZ2^2*(19*CHl3[1, 1] + 19*CHl3[2, 2] + 96*CHl3[3, 3]) - 
        2*MW2^2*MZ2^3*(217*CHl3[1, 1] + 217*CHl3[2, 2] + 256*CHl3[3, 3])))/
      (768*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
     (MW*B0i[bb0, MW2, MH2, MW2]*
       (-6*MH2^3*MW2*(MW2*(41*CHl3[1, 1] + 41*CHl3[2, 2] - 8*CHl3[3, 3]) + 
          MZ2*(-21*CHl3[1, 1] - 21*CHl3[2, 2] + 4*CHl3[3, 3])) + 
        MH2^4*(MW2*(27*CHl3[1, 1] + 27*CHl3[2, 2] - 8*CHl3[3, 3]) + 
          MZ2*(-15*CHl3[1, 1] - 15*CHl3[2, 2] + 4*CHl3[3, 3])) + 
        384*MW2^4*(-3*MZ2*CHl3[3, 3] + MW2*(CHl3[1, 1] + CHl3[2, 2] + 
            6*CHl3[3, 3])) + 12*MH2^2*MW2^2*
         (-(MZ2*(27*CHl3[1, 1] + 27*CHl3[2, 2] + 4*CHl3[3, 3])) + 
          MW2*(63*CHl3[1, 1] + 63*CHl3[2, 2] + 8*CHl3[3, 3])) - 
        8*MH2*MW2^3*(-(MZ2*(33*CHl3[1, 1] + 33*CHl3[2, 2] + 76*CHl3[3, 3])) + 
          MW2*(117*CHl3[1, 1] + 117*CHl3[2, 2] + 152*CHl3[3, 3]))))/
      (2304*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (MW*B0i[bb0, 0, 0, MH2]*(3*MH2^4*MW2^2*
         (-154*MZ2^4*(CHl3[1, 1] + CHl3[2, 2]) - 2*MW2^2*MZ2^2*
           (1087*CHl3[1, 1] + 1087*CHl3[2, 2] - 246*CHl3[3, 3]) + 
          MW2*MZ2^3*(905*CHl3[1, 1] + 905*CHl3[2, 2] - 156*CHl3[3, 3]) + 
          MW2^3*MZ2*(1573*CHl3[1, 1] + 1573*CHl3[2, 2] - 96*CHl3[3, 3]) + 
          66*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHl3[3, 3])) + 
        192*MW2^6*MZ2*(-2*MW2 + MZ2)^2*(MW2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
            8*CHl3[3, 3]) + MZ2*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3])) + 
        MH2^6*(6*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHl3[3, 3]) + 
          3*MW2*MZ2^3*(29*CHl3[1, 1] + 29*CHl3[2, 2] - 8*CHl3[3, 3]) - 
          9*MW2^2*MZ2^2*(19*CHl3[1, 1] + 19*CHl3[2, 2] - 4*CHl3[3, 3]) + 
          MZ2^4*(-15*CHl3[1, 1] - 15*CHl3[2, 2] + 4*CHl3[3, 3]) + 
          MW2^3*MZ2*(93*CHl3[1, 1] + 93*CHl3[2, 2] + 16*CHl3[3, 3])) - 
        MH2^5*MW2*(-3*MW2^2*MZ2^2*(577*CHl3[1, 1] + 577*CHl3[2, 2] - 
            120*CHl3[3, 3]) + 12*MW2*MZ2^3*(69*CHl3[1, 1] + 69*CHl3[2, 2] - 
            17*CHl3[3, 3]) + 60*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            8*CHl3[3, 3]) + 8*MW2^3*MZ2*(129*CHl3[1, 1] + 129*CHl3[2, 2] + 
            14*CHl3[3, 3]) + MZ2^4*(-141*CHl3[1, 1] - 141*CHl3[2, 2] + 
            28*CHl3[3, 3])) - 96*MH2*MW2^5*MZ2*
         (-2*MW2^2*MZ2*(31*CHl3[1, 1] + 31*CHl3[2, 2] - 60*CHl3[3, 3]) + 
          112*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - CHl3[3, 3]) + 
          MZ2^3*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 2*CHl3[3, 3]) - 
          MW2*MZ2^2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 36*CHl3[3, 3])) + 
        16*MH2^2*MW2^4*(MW2^3*MZ2*(1011*CHl3[1, 1] + 1011*CHl3[2, 2] - 
            464*CHl3[3, 3]) - 12*MW2^2*MZ2^2*(59*CHl3[1, 1] + 59*CHl3[2, 2] - 
            21*CHl3[3, 3]) + 6*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            8*CHl3[3, 3]) - 2*MZ2^4*(6*CHl3[1, 1] + 6*CHl3[2, 2] + 
            31*CHl3[3, 3]) + 3*MW2*MZ2^3*(19*CHl3[1, 1] + 19*CHl3[2, 2] + 
            40*CHl3[3, 3])) - 2*MH2^3*MW2^3*
         (4*MW2^3*MZ2*(1479*CHl3[1, 1] + 1479*CHl3[2, 2] - 400*CHl3[3, 3]) - 
          6*MW2^2*MZ2^2*(1003*CHl3[1, 1] + 1003*CHl3[2, 2] - 
            240*CHl3[3, 3]) + 120*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            8*CHl3[3, 3]) + 3*MW2*MZ2^3*(603*CHl3[1, 1] + 603*CHl3[2, 2] + 
            80*CHl3[3, 3]) - MZ2^4*(327*CHl3[1, 1] + 327*CHl3[2, 2] + 
            220*CHl3[3, 3]))))/(2304*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*
       (2*MW2 - MZ2)^3*MZ2*Pi^3) - (MW2*B0i[bb0, 0, 0, MW2]*
       (-(MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
          (MW2*(27*CHl3[1, 1] + 27*CHl3[2, 2] - 8*CHl3[3, 3]) + 
           MZ2*(-15*CHl3[1, 1] - 15*CHl3[2, 2] + 4*CHl3[3, 3]))) + 
        16*MW2^4*(MW2*MZ2^8*(1008*CHl1[3, 3] + 1371*CHl3[1, 1] + 
            1371*CHl3[2, 2] - 1204*CHl3[3, 3]) - 24*MZ2^9*
           (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) + 
          2304*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
          96*MW2^8*MZ2*(103*CHl3[1, 1] + 103*CHl3[2, 2] + 208*CHl3[3, 3]) - 
          3*MW2^4*MZ2^5*(228*CHl1[1, 1] + 228*CHl1[2, 2] - 864*CHl1[3, 3] + 
            2879*CHl3[1, 1] + 2879*CHl3[2, 2] + 448*CHl3[3, 3] - 
            2208*CHq3[1, 1] - 2208*CHq3[2, 2]) + 6*MW2^5*MZ2^4*
           (48*CHl1[1, 1] + 48*CHl1[2, 2] - 2400*CHl1[3, 3] - 
            649*CHl3[1, 1] - 649*CHl3[2, 2] + 5040*CHl3[3, 3] - 
            2208*CHq3[1, 1] - 2208*CHq3[2, 2]) + 3*MW2^3*MZ2^6*
           (96*CHl1[1, 1] + 96*CHl1[2, 2] + 1680*CHl1[3, 3] + 
            3827*CHl3[1, 1] + 3827*CHl3[2, 2] - 3316*CHl3[3, 3] - 
            528*CHq3[1, 1] - 528*CHq3[2, 2]) - 3*MW2^2*MZ2^7*
           (12*CHl1[1, 1] + 12*CHl1[2, 2] + 1248*CHl1[3, 3] + 
            1947*CHl3[1, 1] + 1947*CHl3[2, 2] - 1840*CHl3[3, 3] - 
            48*CHq3[1, 1] - 48*CHq3[2, 2]) - 8*MW2^7*MZ2^2*
           (72*CHl1[1, 1] + 72*CHl1[2, 2] + 576*CHl1[3, 3] - 765*CHl3[1, 1] - 
            765*CHl3[2, 2] - 3752*CHl3[3, 3] + 576*CHq3[1, 1] + 
            576*CHq3[2, 2]) + 12*MW2^6*MZ2^3*(60*CHl1[1, 1] + 60*CHl1[2, 2] + 
            1184*CHl1[3, 3] + 565*CHl3[1, 1] + 565*CHl3[2, 2] - 
            3552*CHl3[3, 3] + 1056*CHq3[1, 1] + 1056*CHq3[2, 2])) - 
        8*MH2*MW2^3*(5*MW2*MZ2^8*(1008*CHl1[3, 3] + 1371*CHl3[1, 1] + 
            1371*CHl3[2, 2] - 1204*CHl3[3, 3]) - 120*MZ2^9*
           (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) + 
          11520*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
          480*MW2^8*MZ2*(103*CHl3[1, 1] + 103*CHl3[2, 2] + 208*CHl3[3, 3]) - 
          2*MW2^4*MZ2^5*(1710*CHl1[1, 1] + 1710*CHl1[2, 2] - 
            6480*CHl1[3, 3] + 22581*CHl3[1, 1] + 22581*CHl3[2, 2] - 
            544*CHl3[3, 3] - 16560*CHq3[1, 1] - 16560*CHq3[2, 2]) + 
          8*MW2^5*MZ2^4*(180*CHl1[1, 1] + 180*CHl1[2, 2] - 9000*CHl1[3, 3] - 
            2085*CHl3[1, 1] - 2085*CHl3[2, 2] + 17218*CHl3[3, 3] - 
            8280*CHq3[1, 1] - 8280*CHq3[2, 2]) + MW2^3*MZ2^6*
           (1440*CHl1[1, 1] + 1440*CHl1[2, 2] + 25200*CHl1[3, 3] + 
            57873*CHl3[1, 1] + 57873*CHl3[2, 2] - 51856*CHl3[3, 3] - 
            7920*CHq3[1, 1] - 7920*CHq3[2, 2]) - 2*MW2^2*MZ2^7*
           (90*CHl1[1, 1] + 90*CHl1[2, 2] + 9360*CHl1[3, 3] + 
            14619*CHl3[1, 1] + 14619*CHl3[2, 2] - 13906*CHl3[3, 3] - 
            360*CHq3[1, 1] - 360*CHq3[2, 2]) - 8*MW2^7*MZ2^2*
           (360*CHl1[1, 1] + 360*CHl1[2, 2] + 2880*CHl1[3, 3] - 
            3789*CHl3[1, 1] - 3789*CHl3[2, 2] - 18344*CHl3[3, 3] + 
            2880*CHq3[1, 1] + 2880*CHq3[2, 2]) + 20*MW2^6*MZ2^3*
           (180*CHl1[1, 1] + 180*CHl1[2, 2] + 3552*CHl1[3, 3] + 
            1647*CHl3[1, 1] + 1647*CHl3[2, 2] - 10112*CHl3[3, 3] + 
            3168*CHq3[1, 1] + 3168*CHq3[2, 2])) + 
        MH2^4*(MW2*MZ2^8*(1008*CHl1[3, 3] + 1371*CHl3[1, 1] + 
            1371*CHl3[2, 2] - 1204*CHl3[3, 3]) - 24*MZ2^9*
           (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) + 
          2304*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
          96*MW2^8*MZ2*(103*CHl3[1, 1] + 103*CHl3[2, 2] + 208*CHl3[3, 3]) + 
          MW2^5*MZ2^4*(288*CHl1[1, 1] + 288*CHl1[2, 2] - 14400*CHl1[3, 3] + 
            7587*CHl3[1, 1] + 7587*CHl3[2, 2] + 21856*CHl3[3, 3] - 
            13248*CHq3[1, 1] - 13248*CHq3[2, 2]) - 2*MW2^4*MZ2^5*
           (342*CHl1[1, 1] + 342*CHl1[2, 2] - 1296*CHl1[3, 3] + 
            7293*CHl3[1, 1] + 7293*CHl3[2, 2] - 1694*CHl3[3, 3] - 
            3312*CHq3[1, 1] - 3312*CHq3[2, 2]) + 4*MW2^3*MZ2^6*
           (72*CHl1[1, 1] + 72*CHl1[2, 2] + 1260*CHl1[3, 3] + 
            3216*CHl3[1, 1] + 3216*CHl3[2, 2] - 2801*CHl3[3, 3] - 
            396*CHq3[1, 1] - 396*CHq3[2, 2]) - 2*MW2^2*MZ2^7*
           (18*CHl1[1, 1] + 18*CHl1[2, 2] + 1872*CHl1[3, 3] + 
            2979*CHl3[1, 1] + 2979*CHl3[2, 2] - 2822*CHl3[3, 3] - 
            72*CHq3[1, 1] - 72*CHq3[2, 2]) - 16*MW2^7*MZ2^2*
           (36*CHl1[1, 1] + 36*CHl1[2, 2] + 288*CHl1[3, 3] - 591*CHl3[1, 1] - 
            591*CHl3[2, 2] - 1736*CHl3[3, 3] + 288*CHq3[1, 1] + 
            288*CHq3[2, 2]) + 2*MW2^6*MZ2^3*(360*CHl1[1, 1] + 
            360*CHl1[2, 2] + 7104*CHl1[3, 3] - 1677*CHl3[1, 1] - 
            1677*CHl3[2, 2] - 17800*CHl3[3, 3] + 6336*CHq3[1, 1] + 
            6336*CHq3[2, 2])) - MH2^3*MW2*(10*MW2*MZ2^8*(1008*CHl1[3, 3] + 
            1371*CHl3[1, 1] + 1371*CHl3[2, 2] - 1204*CHl3[3, 3]) - 
          240*MZ2^9*(4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            4*CHl3[3, 3]) + 23040*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 
            4*CHl3[3, 3]) - 960*MW2^8*MZ2*(103*CHl3[1, 1] + 103*CHl3[2, 2] + 
            208*CHl3[3, 3]) + 3*MW2^5*MZ2^4*(960*CHl1[1, 1] + 
            960*CHl1[2, 2] - 48000*CHl1[3, 3] - 1459*CHl3[1, 1] - 
            1459*CHl3[2, 2] + 80432*CHl3[3, 3] - 44160*CHq3[1, 1] - 
            44160*CHq3[2, 2]) - 6*MW2^4*MZ2^5*(1140*CHl1[1, 1] + 
            1140*CHl1[2, 2] - 4320*CHl1[3, 3] + 17463*CHl3[1, 1] + 
            17463*CHl3[2, 2] - 3662*CHl3[3, 3] - 11040*CHq3[1, 1] - 
            11040*CHq3[2, 2]) + 3*MW2^3*MZ2^6*(960*CHl1[1, 1] + 
            960*CHl1[2, 2] + 16800*CHl1[3, 3] + 39567*CHl3[1, 1] + 
            39567*CHl3[2, 2] - 36356*CHl3[3, 3] - 5280*CHq3[1, 1] - 
            5280*CHq3[2, 2]) - 6*MW2^2*MZ2^7*(60*CHl1[1, 1] + 60*CHl1[2, 2] + 
            6240*CHl1[3, 3] + 9779*CHl3[1, 1] + 9779*CHl3[2, 2] - 
            9360*CHl3[3, 3] - 240*CHq3[1, 1] - 240*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(720*CHl1[1, 1] + 720*CHl1[2, 2] + 5760*CHl1[3, 3] - 
            8547*CHl3[1, 1] - 8547*CHl3[2, 2] - 35624*CHl3[3, 3] + 
            5760*CHq3[1, 1] + 5760*CHq3[2, 2]) + 6*MW2^6*MZ2^3*
           (1200*CHl1[1, 1] + 1200*CHl1[2, 2] + 23680*CHl1[3, 3] + 
            6807*CHl3[1, 1] + 6807*CHl3[2, 2] - 62792*CHl3[3, 3] + 
            21120*CHq3[1, 1] + 21120*CHq3[2, 2])) + 
        MH2^2*MW2^2*(33*MW2*MZ2^8*(1008*CHl1[3, 3] + 1371*CHl3[1, 1] + 
            1371*CHl3[2, 2] - 1204*CHl3[3, 3]) - 792*MZ2^9*
           (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) + 
          76032*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
          3168*MW2^8*MZ2*(103*CHl3[1, 1] + 103*CHl3[2, 2] + 208*CHl3[3, 3]) + 
          2*MW2^5*MZ2^4*(4752*CHl1[1, 1] + 4752*CHl1[2, 2] - 
            237600*CHl1[3, 3] - 40983*CHl3[1, 1] - 40983*CHl3[2, 2] + 
            418592*CHl3[3, 3] - 218592*CHq3[1, 1] - 218592*CHq3[2, 2]) + 
          MW2^3*MZ2^6*(9504*CHl1[1, 1] + 9504*CHl1[2, 2] + 
            166320*CHl1[3, 3] + 384153*CHl3[1, 1] + 384153*CHl3[2, 2] - 
            353588*CHl3[3, 3] - 52272*CHq3[1, 1] - 52272*CHq3[2, 2]) - 
          MW2^2*MZ2^7*(1188*CHl1[1, 1] + 1188*CHl1[2, 2] + 
            123552*CHl1[3, 3] + 193017*CHl3[1, 1] + 193017*CHl3[2, 2] - 
            184696*CHl3[3, 3] - 4752*CHq3[1, 1] - 4752*CHq3[2, 2]) - 
          8*MW2^7*MZ2^2*(2376*CHl1[1, 1] + 2376*CHl1[2, 2] + 
            19008*CHl1[3, 3] - 25653*CHl3[1, 1] - 25653*CHl3[2, 2] - 
            118856*CHl3[3, 3] + 19008*CHq3[1, 1] + 19008*CHq3[2, 2]) + 
          4*MW2^6*MZ2^3*(5940*CHl1[1, 1] + 5940*CHl1[2, 2] + 
            117216*CHl1[3, 3] + 48939*CHl3[1, 1] + 48939*CHl3[2, 2] - 
            319184*CHl3[3, 3] + 104544*CHq3[1, 1] + 104544*CHq3[2, 2]) + 
          MW2^4*MZ2^5*(-22572*CHl1[1, 1] - 22572*CHl1[2, 2] + 
            85536*CHl1[3, 3] - 311853*CHl3[1, 1] - 311853*CHl3[2, 2] + 
            48976*CHl3[3, 3] + 218592*CHq3[1, 1] + 218592*CHq3[2, 2]))))/
      (2304*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*
       MZ2^3*Pi^3*SW2) + (MW*B0i[bb0, MW2, 0, MT2]*
       (MT2*MW2^2*(MW2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
            8*(CHl3[3, 3] + CHq3[3, 3])) - MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
            4*(CHl3[3, 3] + CHq3[3, 3]))) + 
        MT2^3*(MW2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - 
            8*(CHl3[3, 3] + CHq3[3, 3])) + MZ2*(-5*CHl3[1, 1] - 
            5*CHl3[2, 2] + 4*(CHl3[3, 3] + CHq3[3, 3]))) - 
        2*MW2^3*(MW2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
            8*(CHl3[3, 3] + CHq3[3, 3])) + MZ2*(CHl3[1, 1] + CHl3[2, 2] + 
            4*(CHl3[3, 3] + CHq3[3, 3])))))/(128*(MT2 - MW2)*(2*MW2 - MZ2)*
       Pi^3) - (MW*B0i[bb0, 0, 0, MZ2]*
       (-(MW2*MZ2^7*(1008*CHl1[3, 3] + 1311*CHl3[1, 1] + 1311*CHl3[2, 2] - 
           1120*CHl3[3, 3])) + MZ2^8*(96*CHl1[3, 3] + 105*CHl3[1, 1] + 
          105*CHl3[2, 2] - 92*CHl3[3, 3]) - 384*MW2^8*(9*CHl3[1, 1] + 
          9*CHl3[2, 2] - 40*CHl3[3, 3]) + 2*MW2^5*MZ2^2*
         (3*MH2*(35*CHl3[1, 1] + 35*CHl3[2, 2] - 72*CHl3[3, 3]) + 
          2*MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] + 
            768*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] + 696*CHl1[1, 1] + 
            696*CHl1[2, 2] + 4368*CHl1[3, 3] - 8493*CHl3[1, 1] - 
            8493*CHl3[2, 2] + 10072*CHl3[3, 3] - 768*CHq1[1, 1] - 
            768*CHq1[2, 2] + 120*CHq1[3, 3] + 1008*CHq3[1, 1] + 
            1008*CHq3[2, 2] + 120*CHq3[3, 3] - 1536*CHu[1, 1] - 
            1536*CHu[2, 2])) + MW2^3*MZ2^4*(-108*MH2*CHl3[3, 3] + 
          MZ2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] + 
            480*CHe[1, 1] + 480*CHe[2, 2] + 480*CHe[3, 3] + 192*CHl1[1, 1] + 
            192*CHl1[2, 2] - 4560*CHl1[3, 3] - 15387*CHl3[1, 1] - 
            15387*CHl3[2, 2] + 18808*CHl3[3, 3] - 480*CHq1[1, 1] - 
            480*CHq1[2, 2] - 168*CHq1[3, 3] + 144*CHq3[1, 1] + 
            144*CHq3[2, 2] - 168*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) - MW2^4*MZ2^3*
         (3*MH2*(31*CHl3[1, 1] + 31*CHl3[2, 2] - 112*CHl3[3, 3]) + 
          4*MZ2*(444*CHd[1, 1] + 444*CHd[2, 2] + 444*CHd[3, 3] + 
            444*CHe[1, 1] + 444*CHe[2, 2] + 444*CHe[3, 3] + 273*CHl1[1, 1] + 
            273*CHl1[2, 2] + 1092*CHl1[3, 3] - 6474*CHl3[1, 1] - 
            6474*CHl3[2, 2] + 9368*CHl3[3, 3] - 444*CHq1[1, 1] - 
            444*CHq1[2, 2] - 60*CHq1[3, 3] + 324*CHq3[1, 1] + 
            324*CHq3[2, 2] - 60*CHq3[3, 3] - 888*CHu[1, 1] - 
            888*CHu[2, 2])) - 24*MW2^6*MZ2*
         (MH2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 8*CHl3[3, 3]) + 
          2*MZ2*(52*CHd[1, 1] + 52*CHd[2, 2] + 52*CHd[3, 3] + 52*CHe[1, 1] + 
            52*CHe[2, 2] + 52*CHe[3, 3] + 67*CHl1[1, 1] + 67*CHl1[2, 2] + 
            348*CHl1[3, 3] - 566*CHl3[1, 1] - 566*CHl3[2, 2] + 
            156*CHl3[3, 3] - 52*CHq1[1, 1] - 52*CHq1[2, 2] + 28*CHq1[3, 3] + 
            108*CHq3[1, 1] + 108*CHq3[2, 2] + 28*CHq3[3, 3] - 104*CHu[1, 1] - 
            104*CHu[2, 2])) + 96*MW2^7*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
          8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
          14*CHl1[1, 1] + 14*CHl1[2, 2] + 56*CHl1[3, 3] - 51*CHl3[1, 1] - 
          51*CHl3[2, 2] - 256*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 
          8*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 8*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2]) + MW2^2*MZ2^5*
         (3*MH2*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) + 
          MZ2*(-48*CHd[1, 1] - 48*CHd[2, 2] - 48*CHd[3, 3] - 48*CHe[1, 1] - 
            48*CHe[2, 2] - 48*CHe[3, 3] - 12*CHl1[1, 1] - 12*CHl1[2, 2] + 
            3696*CHl1[3, 3] + 6177*CHl3[1, 1] + 6177*CHl3[2, 2] - 
            5948*CHl3[3, 3] + 48*CHq1[1, 1] + 48*CHq1[2, 2] + 24*CHq1[3, 3] + 
            24*CHq3[3, 3] + 96*CHu[1, 1] + 96*CHu[2, 2]))))/
      (2304*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
     (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MT2*(-128*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) + 
          MZ2^4*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 4*(7*CHl3[3, 3] + 
              33*CHq1[3, 3] - 33*CHq3[3, 3] - 3*CHu[3, 3])) - 
          MW2*MZ2^3*(205*CHl3[1, 1] + 205*CHl3[2, 2] + 
            48*(9*CHl3[3, 3] + 13*CHq1[3, 3] - 13*CHq3[3, 3] + CHu[3, 3])) + 
          32*MW2^3*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 12*(6*CHl3[3, 3] + 
              CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 2*MW2^2*MZ2^2*
           (165*CHl3[1, 1] + 165*CHl3[2, 2] + 8*(103*CHl3[3, 3] + 
              57*CHq1[3, 3] - 57*CHq3[3, 3] + 21*CHu[3, 3]))) + 
        MZ2*(-64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) + 
          MZ2^4*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 68*CHl3[3, 3] + 
            12*CHq1[3, 3] - 12*CHq3[3, 3] + 48*CHu[3, 3]) + 
          16*MW2^3*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 12*(6*CHl3[3, 3] + 
              CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) - 
          MW2*MZ2^3*(35*CHl3[1, 1] + 35*CHl3[2, 2] + 
            48*(9*CHl3[3, 3] + 2*CHq1[3, 3] - 2*CHq3[3, 3] + 5*CHu[3, 3])) + 
          2*MW2^2*MZ2^2*(15*CHl3[1, 1] + 15*CHl3[2, 2] + 
            8*(65*CHl3[3, 3] + 15*CHq1[3, 3] - 15*CHq3[3, 3] + 
              24*CHu[3, 3])))))/(1152*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
     (MW*B0i[bb0, 0, 0, MT2]*(32*MW2^3*MZ2^3*SW2^2*
         (-(MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 16*CHl3[3, 3])) + 
          2*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) - 
          MZ2^2*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3])) + 
        9*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(MW2*(9*CHl3[1, 1] + 9*CHl3[2, 2] - 
            8*(CHl3[3, 3] + CHq3[3, 3])) + MZ2*(-5*CHl3[1, 1] - 
            5*CHl3[2, 2] + 4*(CHl3[3, 3] + CHq3[3, 3]))) + 
        MT2*MW2^2*(128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) + 
          MZ2^5*(23*CHl3[1, 1] + 23*CHl3[2, 2] + 164*CHl3[3, 3] - 
            36*CHq3[3, 3]) - 32*MW2^4*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
            88*CHl3[3, 3] - 12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
          MW2^2*MZ2^3*(37*CHl3[1, 1] + 37*CHl3[2, 2] + 
            32*(79*CHl3[3, 3] + 6*CHq1[3, 3] - 33*CHq3[3, 3] + 
              15*CHu[3, 3])) + 2*MW2*MZ2^4*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
            2*(253*CHl3[3, 3] + 6*CHq1[3, 3] - 87*CHq3[3, 3] + 
              24*CHu[3, 3])) - 2*MW2^3*MZ2^2*(67*CHl3[1, 1] + 67*CHl3[2, 2] + 
            8*(217*CHl3[3, 3] + 30*CHq1[3, 3] - 75*CHq3[3, 3] + 
              48*CHu[3, 3]))) + MT2^2*MW2*
         (-128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) - 
          18*MZ2^5*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) + 
          MW2*MZ2^4*(61*CHl3[1, 1] + 61*CHl3[2, 2] + 460*CHl3[3, 3] + 
            24*CHq1[3, 3] - 132*CHq3[3, 3] + 96*CHu[3, 3]) + 
          32*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 12*(6*CHl3[3, 3] + 
              CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) - MW2^2*MZ2^3*
           (205*CHl3[1, 1] + 205*CHl3[2, 2] + 48*(27*CHl3[3, 3] + 
              4*CHq1[3, 3] - 13*CHq3[3, 3] + 10*CHu[3, 3])) + 
          2*MW2^3*MZ2^2*(129*CHl3[1, 1] + 129*CHl3[2, 2] + 
            8*(139*CHl3[3, 3] + 30*CHq1[3, 3] - 57*CHq3[3, 3] + 
              48*CHu[3, 3])))))/(1152*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*
       Pi^3) - (MW2*(3*MH2^4*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (2*MW2^3*(69*CHl3[1, 1] + 69*CHl3[2, 2] - 40*CHl3[3, 3]) - 
          3*MW2^2*MZ2*(61*CHl3[1, 1] + 61*CHl3[2, 2] - 32*CHl3[3, 3]) + 
          12*MW2*MZ2^2*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 3*CHl3[3, 3]) + 
          MZ2^3*(-15*CHl3[1, 1] - 15*CHl3[2, 2] + 4*CHl3[3, 3])) + 
        9*MH2^2*MW2*(MW2*(-3*MW2*MZ2^7*(1776*CHl1[3, 3] + 2397*CHl3[1, 1] + 
              2397*CHl3[2, 2] - 2156*CHl3[3, 3]) + 144*MZ2^8*
             (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) - 
            13824*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
            64*MW2^7*MZ2*((-1555 + 48*Pi^2)*CHl3[1, 1] + (-1555 + 48*Pi^2)*
               CHl3[2, 2] + 64*(47 - 6*Pi^2)*CHl3[3, 3]) + 
            2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] + 7800*CHl1[3, 3] + 16037*CHl3[1, 1] - 
              96*Pi^2*CHl3[1, 1] + 16037*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 
              4270*CHl3[3, 3] - 384*Pi^2*CHl3[3, 3] - 96*CHq1[1, 1] - 
              96*CHq1[2, 2] - 24*CHq1[3, 3] + 360*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) + 
            32*MW2^6*MZ2^2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] - 912*CHl1[3, 3] - 5837*CHl3[1, 1] + 
              120*Pi^2*CHl3[1, 1] - 5837*CHl3[2, 2] + 120*Pi^2*CHl3[2, 2] + 
              32112*CHl3[3, 3] - 2112*Pi^2*CHl3[3, 3] - 96*CHq1[1, 1] - 
              96*CHq1[2, 2] + 192*CHq1[3, 3] + 288*CHq3[1, 1] + 
              288*CHq3[2, 2] + 864*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) - 12*MW2^5*MZ2^3*
             (576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] + 576*CHe[1, 1] + 
              576*CHe[2, 2] + 576*CHe[3, 3] + 576*CHl1[1, 1] + 
              576*CHl1[2, 2] - 5280*CHl1[3, 3] - 5395*CHl3[1, 1] - 
              128*Pi^2*CHl3[1, 1] - 5395*CHl3[2, 2] - 128*Pi^2*CHl3[2, 2] + 
              110280*CHl3[3, 3] - 5888*Pi^2*CHl3[3, 3] - 576*CHq1[1, 1] - 
              576*CHq1[2, 2] + 576*CHq1[3, 3] + 960*CHq3[1, 1] + 
              960*CHq3[2, 2] + 3840*CHq3[3, 3] - 1152*CHu[1, 1] - 
              1152*CHu[2, 2] + 576*CHu[3, 3]) + 4*MW2^4*MZ2^4*
             (1344*CHd[1, 1] + 1344*CHd[2, 2] + 1344*CHd[3, 3] + 
              1344*CHe[1, 1] + 1344*CHe[2, 2] + 1344*CHe[3, 3] + 
              1344*CHl1[1, 1] + 1344*CHl1[2, 2] - 9168*CHl1[3, 3] + 
              19757*CHl3[1, 1] - 912*Pi^2*CHl3[1, 1] + 19757*CHl3[2, 2] - 
              912*Pi^2*CHl3[2, 2] + 176972*CHl3[3, 3] - 8832*Pi^2*CHl3[3, 
                3] - 1344*CHq1[1, 1] - 1344*CHq1[2, 2] + 528*CHq1[3, 3] + 
              1152*CHq3[1, 1] + 1152*CHq3[2, 2] + 7056*CHq3[3, 3] - 
              2688*CHu[1, 1] - 2688*CHu[2, 2] + 1344*CHu[3, 3]) - 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 8352*CHl1[3, 3] + 
              79851*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 79851*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 141976*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 7488*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3])) + 6*MT2^2*MW2*(4*MW2 - MZ2)*
           (256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 8*CHl3[3, 3]) - 
            9*MZ2^5*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*(3*CHl3[3, 3] + 
                CHq3[3, 3])) - 64*MW2^4*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
              12*(6*CHl3[3, 3] + CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
            MW2^2*MZ2^3*(-229*CHl3[1, 1] - 229*CHl3[2, 2] + 
              96*(27*CHl3[3, 3] + 4*CHq1[3, 3] - 4*CHq3[3, 3] + 
                10*CHu[3, 3])) + 2*MW2*MZ2^4*(83*CHl3[1, 1] + 83*CHl3[2, 2] - 
              2*(203*CHl3[3, 3] + 12*CHq1[3, 3] + 15*CHq3[3, 3] + 
                48*CHu[3, 3])) + 2*MW2^3*MZ2^2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              8*(287*CHl3[3, 3] + 60*CHq1[3, 3] - 69*CHq3[3, 3] + 
                96*CHu[3, 3]))) + MT2*(3*MW2*MZ2^7*(1776*CHl1[3, 3] + 
              2397*CHl3[1, 1] + 2397*CHl3[2, 2] - 2156*CHl3[3, 3]) - 
            144*MZ2^8*(4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
              4*CHl3[3, 3]) + 1536*MW2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
              68*CHl3[3, 3]) - 2*MW2^4*MZ2^4*(2688*CHd[1, 1] + 
              2688*CHd[2, 2] + 2688*CHd[3, 3] + 2688*CHe[1, 1] + 
              2688*CHe[2, 2] + 2688*CHe[3, 3] + 2688*CHl1[1, 1] + 
              2688*CHl1[2, 2] - 18336*CHl1[3, 3] + 30097*CHl3[1, 1] - 
              1824*Pi^2*CHl3[1, 1] + 30097*CHl3[2, 2] - 1824*Pi^2*CHl3[2, 
                2] + 336424*CHl3[3, 3] - 17664*Pi^2*CHl3[3, 3] - 
              2688*CHq1[1, 1] - 2688*CHq1[2, 2] - 672*CHq1[3, 3] + 
              2304*CHq3[1, 1] + 2304*CHq3[2, 2] + 14544*CHq3[3, 3] - 
              5376*CHu[1, 1] - 5376*CHu[2, 2] - 2496*CHu[3, 3]) - 
            16*MW2^6*MZ2^2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] - 1824*CHl1[3, 3] - 
              12505*CHl3[1, 1] + 240*Pi^2*CHl3[1, 1] - 12505*CHl3[2, 2] + 
              240*Pi^2*CHl3[2, 2] + 55608*CHl3[3, 3] - 4224*Pi^2*CHl3[3, 3] - 
              192*CHq1[1, 1] - 192*CHq1[2, 2] - 1344*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 3672*CHq3[3, 3] - 
              384*CHu[1, 1] - 384*CHu[2, 2] - 2400*CHu[3, 3]) + 
            24*MW2^5*MZ2^3*(288*CHd[1, 1] + 288*CHd[2, 2] + 288*CHd[3, 3] + 
              288*CHe[1, 1] + 288*CHe[2, 2] + 288*CHe[3, 3] + 
              288*CHl1[1, 1] + 288*CHl1[2, 2] - 2640*CHl1[3, 3] - 
              3763*CHl3[1, 1] - 64*Pi^2*CHl3[1, 1] - 3763*CHl3[2, 2] - 
              64*Pi^2*CHl3[2, 2] + 51400*CHl3[3, 3] - 2944*Pi^2*CHl3[3, 3] - 
              288*CHq1[1, 1] - 288*CHq1[2, 2] - 336*CHq1[3, 3] + 
              480*CHq3[1, 1] + 480*CHq3[2, 2] + 2580*CHq3[3, 3] - 
              576*CHu[1, 1] - 576*CHu[2, 2] - 1056*CHu[3, 3]) - 
            4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
              48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
              48*CHl1[2, 2] + 3900*CHl1[3, 3] + 7843*CHl3[1, 1] - 
              48*Pi^2*CHl3[1, 1] + 7843*CHl3[2, 2] - 48*Pi^2*CHl3[2, 2] - 
              2297*CHl3[3, 3] - 192*Pi^2*CHl3[3, 3] - 48*CHq1[1, 1] - 
              48*CHq1[2, 2] - 12*CHq1[3, 3] + 126*CHq3[3, 3] - 96*CHu[1, 1] - 
              96*CHu[2, 2] + 48*CHu[3, 3]) + MW2^3*MZ2^5*(1728*CHd[1, 1] + 
              1728*CHd[2, 2] + 1728*CHd[3, 3] + 1728*CHe[1, 1] + 
              1728*CHe[2, 2] + 1728*CHe[3, 3] + 1728*CHl1[1, 1] + 
              1728*CHl1[2, 2] + 8352*CHl1[3, 3] + 73719*CHl3[1, 1] - 
              1536*Pi^2*CHl3[1, 1] + 73719*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 
                2] + 134512*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 3] - 
              1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 288*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 6264*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 576*CHu[3, 3]) + 
            64*MW2^7*MZ2*((-1507 + 48*Pi^2)*CHl3[1, 1] + (-1507 + 48*Pi^2)*
               CHl3[2, 2] - 32*(2*(-17 + 6*Pi^2)*CHl3[3, 3] + 
                9*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))))) - 
        24*MH2*MW2^2*(MW2*(-3*MW2*MZ2^7*(1776*CHl1[3, 3] + 2397*CHl3[1, 1] + 
              2397*CHl3[2, 2] - 2156*CHl3[3, 3]) + 144*MZ2^8*
             (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) - 
            13824*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
            64*MW2^7*MZ2*((-1555 + 48*Pi^2)*CHl3[1, 1] + (-1555 + 48*Pi^2)*
               CHl3[2, 2] + 64*(47 - 6*Pi^2)*CHl3[3, 3]) + 
            2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] + 7800*CHl1[3, 3] + 16051*CHl3[1, 1] - 
              96*Pi^2*CHl3[1, 1] + 16051*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 
              4254*CHl3[3, 3] - 384*Pi^2*CHl3[3, 3] - 96*CHq1[1, 1] - 
              96*CHq1[2, 2] - 24*CHq1[3, 3] + 360*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) + 
            16*MW2^6*MZ2^2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] - 1824*CHl1[3, 3] - 
              11549*CHl3[1, 1] + 240*Pi^2*CHl3[1, 1] - 11549*CHl3[2, 2] + 
              240*Pi^2*CHl3[2, 2] + 64216*CHl3[3, 3] - 4224*Pi^2*CHl3[3, 3] - 
              192*CHq1[1, 1] - 192*CHq1[2, 2] + 384*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 1728*CHq3[3, 3] - 
              384*CHu[1, 1] - 384*CHu[2, 2] + 192*CHu[3, 3]) - 
            8*MW2^5*MZ2^3*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 
              864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] + 
              864*CHl1[1, 1] + 864*CHl1[2, 2] - 7920*CHl1[3, 3] - 
              7733*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] - 7733*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] + 165464*CHl3[3, 3] - 8832*Pi^2*CHl3[3, 
                3] - 864*CHq1[1, 1] - 864*CHq1[2, 2] + 864*CHq1[3, 3] + 
              1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 5760*CHq3[3, 3] - 
              1728*CHu[1, 1] - 1728*CHu[2, 2] + 864*CHu[3, 3]) - 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 8352*CHl1[3, 3] + 
              80173*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 80173*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 142224*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 7488*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3]) + 2*MW2^4*MZ2^4*
             (2688*CHd[1, 1] + 2688*CHd[2, 2] + 2688*CHd[3, 3] + 
              2688*CHe[1, 1] + 2688*CHe[2, 2] + 2688*CHe[3, 3] + 
              2688*CHl1[1, 1] + 2688*CHl1[2, 2] - 18336*CHl1[3, 3] + 
              40231*CHl3[1, 1] - 1824*Pi^2*CHl3[1, 1] + 40231*CHl3[2, 2] - 
              1824*Pi^2*CHl3[2, 2] + 354232*CHl3[3, 3] - 17664*Pi^2*CHl3[3, 
                3] - 2688*CHq1[1, 1] - 2688*CHq1[2, 2] + 1056*CHq1[3, 3] + 
              2304*CHq3[1, 1] + 2304*CHq3[2, 2] + 14112*CHq3[3, 3] - 
              5376*CHu[1, 1] - 5376*CHu[2, 2] + 2688*CHu[3, 3])) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
              8*CHl3[3, 3]) - 9*MZ2^5*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              4*(3*CHl3[3, 3] + CHq3[3, 3])) - 64*MW2^4*MZ2*
             (CHl3[1, 1] + CHl3[2, 2] - 12*(6*CHl3[3, 3] + CHq1[3, 3] - 
                CHq3[3, 3] + CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] - 
              229*CHl3[2, 2] + 96*(27*CHl3[3, 3] + 4*CHq1[3, 3] - 
                4*CHq3[3, 3] + 10*CHu[3, 3])) + 2*MW2*MZ2^4*(83*CHl3[1, 1] + 
              83*CHl3[2, 2] - 2*(203*CHl3[3, 3] + 12*CHq1[3, 3] + 
                15*CHq3[3, 3] + 48*CHu[3, 3])) + 2*MW2^3*MZ2^2*
             (3*CHl3[1, 1] + 3*CHl3[2, 2] - 8*(287*CHl3[3, 3] + 
                60*CHq1[3, 3] - 69*CHq3[3, 3] + 96*CHu[3, 3]))) + 
          MT2*(3*MW2*MZ2^7*(1776*CHl1[3, 3] + 2397*CHl3[1, 1] + 
              2397*CHl3[2, 2] - 2156*CHl3[3, 3]) - 144*MZ2^8*
             (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) + 
            1536*MW2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 68*CHl3[3, 3]) + 
            4*MW2^5*MZ2^3*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] - 15840*CHl1[3, 3] - 
              21859*CHl3[1, 1] - 384*Pi^2*CHl3[1, 1] - 21859*CHl3[2, 2] - 
              384*Pi^2*CHl3[2, 2] + 308488*CHl3[3, 3] - 17664*Pi^2*CHl3[3, 
                3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 2016*CHq1[3, 3] + 
              2880*CHq3[1, 1] + 2880*CHq3[2, 2] + 15480*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] - 6336*CHu[3, 3]) - 
            4*MW2^4*MZ2^4*(1344*CHd[1, 1] + 1344*CHd[2, 2] + 1344*CHd[3, 3] + 
              1344*CHe[1, 1] + 1344*CHe[2, 2] + 1344*CHe[3, 3] + 
              1344*CHl1[1, 1] + 1344*CHl1[2, 2] - 9168*CHl1[3, 3] + 
              15407*CHl3[1, 1] - 912*Pi^2*CHl3[1, 1] + 15407*CHl3[2, 2] - 
              912*Pi^2*CHl3[2, 2] + 168356*CHl3[3, 3] - 8832*Pi^2*CHl3[3, 
                3] - 1344*CHq1[1, 1] - 1344*CHq1[2, 2] - 336*CHq1[3, 3] + 
              1152*CHq3[1, 1] + 1152*CHq3[2, 2] + 7272*CHq3[3, 3] - 
              2688*CHu[1, 1] - 2688*CHu[2, 2] - 1248*CHu[3, 3]) - 
            64*MW2^6*MZ2^2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
              48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
              48*CHl1[2, 2] - 456*CHl1[3, 3] - 3095*CHl3[1, 1] + 
              60*Pi^2*CHl3[1, 1] - 3095*CHl3[2, 2] + 60*Pi^2*CHl3[2, 2] + 
              13900*CHl3[3, 3] - 1056*Pi^2*CHl3[3, 3] - 48*CHq1[1, 1] - 
              48*CHq1[2, 2] - 336*CHq1[3, 3] + 144*CHq3[1, 1] + 
              144*CHq3[2, 2] + 918*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 
              600*CHu[3, 3]) - 4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 
              48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
              48*CHl1[1, 1] + 48*CHl1[2, 2] + 3900*CHl1[3, 3] + 
              7850*CHl3[1, 1] - 48*Pi^2*CHl3[1, 1] + 7850*CHl3[2, 2] - 
              48*Pi^2*CHl3[2, 2] - 2289*CHl3[3, 3] - 192*Pi^2*CHl3[3, 3] - 
              48*CHq1[1, 1] - 48*CHq1[2, 2] - 12*CHq1[3, 3] + 
              126*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3]) + 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 8352*CHl1[3, 3] + 
              74041*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 74041*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 134760*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 288*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 6264*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 576*CHu[3, 3]) + 
            64*MW2^7*MZ2*((-1507 + 48*Pi^2)*CHl3[1, 1] + (-1507 + 48*Pi^2)*
               CHl3[2, 2] - 32*(2*(-17 + 6*Pi^2)*CHl3[3, 3] + 
                9*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))))) - 
        MH2^3*(MW2*(-3*MW2*MZ2^7*(1776*CHl1[3, 3] + 2397*CHl3[1, 1] + 
              2397*CHl3[2, 2] - 2156*CHl3[3, 3]) + 144*MZ2^8*
             (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) - 
            13824*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
            64*MW2^7*MZ2*((-1555 + 48*Pi^2)*CHl3[1, 1] + (-1555 + 48*Pi^2)*
               CHl3[2, 2] + 64*(47 - 6*Pi^2)*CHl3[3, 3]) + 
            MW2^2*MZ2^6*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] + 15600*CHl1[3, 3] + 
              31817*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] + 31817*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] - 8528*CHl3[3, 3] - 768*Pi^2*CHl3[3, 3] - 
              192*CHq1[1, 1] - 192*CHq1[2, 2] - 48*CHq1[3, 3] + 
              720*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
              192*CHu[3, 3]) + 8*MW2^6*MZ2^2*(384*CHd[1, 1] + 384*CHd[2, 2] + 
              384*CHd[3, 3] + 384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] + 
              384*CHl1[1, 1] + 384*CHl1[2, 2] - 3648*CHl1[3, 3] - 
              24511*CHl3[1, 1] + 480*Pi^2*CHl3[1, 1] - 24511*CHl3[2, 2] + 
              480*Pi^2*CHl3[2, 2] + 128952*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 384*CHq1[1, 1] - 384*CHq1[2, 2] + 768*CHq1[3, 3] + 
              1152*CHq3[1, 1] + 1152*CHq3[2, 2] + 3456*CHq3[3, 3] - 
              768*CHu[1, 1] - 768*CHu[2, 2] + 384*CHu[3, 3]) - 
            MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 8352*CHl1[3, 3] + 
              77395*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 77395*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 142324*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 7488*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3]) - 2*MW2^5*MZ2^3*
             (3456*CHd[1, 1] + 3456*CHd[2, 2] + 3456*CHd[3, 3] + 
              3456*CHe[1, 1] + 3456*CHe[2, 2] + 3456*CHe[3, 3] + 
              3456*CHl1[1, 1] + 3456*CHl1[2, 2] - 31680*CHl1[3, 3] - 
              39743*CHl3[1, 1] - 768*Pi^2*CHl3[1, 1] - 39743*CHl3[2, 2] - 
              768*Pi^2*CHl3[2, 2] + 664296*CHl3[3, 3] - 35328*Pi^2*CHl3[3, 
                3] - 3456*CHq1[1, 1] - 3456*CHq1[2, 2] + 3456*CHq1[3, 3] + 
              5760*CHq3[1, 1] + 5760*CHq3[2, 2] + 23040*CHq3[3, 3] - 
              6912*CHu[1, 1] - 6912*CHu[2, 2] + 3456*CHu[3, 3]) + 
            MW2^4*MZ2^4*(5376*CHd[1, 1] + 5376*CHd[2, 2] + 5376*CHd[3, 3] + 
              5376*CHe[1, 1] + 5376*CHe[2, 2] + 5376*CHe[3, 3] + 
              5376*CHl1[1, 1] + 5376*CHl1[2, 2] - 36672*CHl1[3, 3] + 
              70211*CHl3[1, 1] - 3648*Pi^2*CHl3[1, 1] + 70211*CHl3[2, 2] - 
              3648*Pi^2*CHl3[2, 2] + 710144*CHl3[3, 3] - 35328*Pi^2*CHl3[3, 
                3] - 5376*CHq1[1, 1] - 5376*CHq1[2, 2] + 2112*CHq1[3, 3] + 
              4608*CHq3[1, 1] + 4608*CHq3[2, 2] + 28224*CHq3[3, 3] - 
              10752*CHu[1, 1] - 10752*CHu[2, 2] + 5376*CHu[3, 3])) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
              8*CHl3[3, 3]) - 9*MZ2^5*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              4*(3*CHl3[3, 3] + CHq3[3, 3])) - 64*MW2^4*MZ2*
             (CHl3[1, 1] + CHl3[2, 2] - 12*(6*CHl3[3, 3] + CHq1[3, 3] - 
                CHq3[3, 3] + CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] - 
              229*CHl3[2, 2] + 96*(27*CHl3[3, 3] + 4*CHq1[3, 3] - 
                4*CHq3[3, 3] + 10*CHu[3, 3])) + 2*MW2*MZ2^4*(83*CHl3[1, 1] + 
              83*CHl3[2, 2] - 2*(203*CHl3[3, 3] + 12*CHq1[3, 3] + 
                15*CHq3[3, 3] + 48*CHu[3, 3])) + 2*MW2^3*MZ2^2*
             (3*CHl3[1, 1] + 3*CHl3[2, 2] - 8*(287*CHl3[3, 3] + 
                60*CHq1[3, 3] - 69*CHq3[3, 3] + 96*CHu[3, 3]))) + 
          MT2*(3*MW2*MZ2^7*(1776*CHl1[3, 3] + 2397*CHl3[1, 1] + 
              2397*CHl3[2, 2] - 2156*CHl3[3, 3]) - 144*MZ2^8*
             (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) + 
            1536*MW2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 68*CHl3[3, 3]) + 
            2*MW2^5*MZ2^3*(3456*CHd[1, 1] + 3456*CHd[2, 2] + 3456*CHd[3, 3] + 
              3456*CHe[1, 1] + 3456*CHe[2, 2] + 3456*CHe[3, 3] + 
              3456*CHl1[1, 1] + 3456*CHl1[2, 2] - 31680*CHl1[3, 3] - 
              52529*CHl3[1, 1] - 768*Pi^2*CHl3[1, 1] - 52529*CHl3[2, 2] - 
              768*Pi^2*CHl3[2, 2] + 619416*CHl3[3, 3] - 35328*Pi^2*CHl3[3, 
                3] - 3456*CHq1[1, 1] - 3456*CHq1[2, 2] - 4032*CHq1[3, 3] + 
              5760*CHq3[1, 1] + 5760*CHq3[2, 2] + 30960*CHq3[3, 3] - 
              6912*CHu[1, 1] - 6912*CHu[2, 2] - 12672*CHu[3, 3]) - 
            MW2^4*MZ2^4*(5376*CHd[1, 1] + 5376*CHd[2, 2] + 5376*CHd[3, 3] + 
              5376*CHe[1, 1] + 5376*CHe[2, 2] + 5376*CHe[3, 3] + 
              5376*CHl1[1, 1] + 5376*CHl1[2, 2] - 36672*CHl1[3, 3] + 
              51377*CHl3[1, 1] - 3648*Pi^2*CHl3[1, 1] + 51377*CHl3[2, 2] - 
              3648*Pi^2*CHl3[2, 2] + 675104*CHl3[3, 3] - 35328*Pi^2*CHl3[3, 
                3] - 5376*CHq1[1, 1] - 5376*CHq1[2, 2] - 1344*CHq1[3, 3] + 
              4608*CHq3[1, 1] + 4608*CHq3[2, 2] + 29088*CHq3[3, 3] - 
              10752*CHu[1, 1] - 10752*CHu[2, 2] - 4992*CHu[3, 3]) - 
            8*MW2^6*MZ2^2*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 
              384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] + 
              384*CHl1[1, 1] + 384*CHl1[2, 2] - 3648*CHl1[3, 3] - 
              26173*CHl3[1, 1] + 480*Pi^2*CHl3[1, 1] - 26173*CHl3[2, 2] + 
              480*Pi^2*CHl3[2, 2] + 111720*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 384*CHq1[1, 1] - 384*CHq1[2, 2] - 2688*CHq1[3, 3] + 
              1152*CHq3[1, 1] + 1152*CHq3[2, 2] + 7344*CHq3[3, 3] - 
              768*CHu[1, 1] - 768*CHu[2, 2] - 4800*CHu[3, 3]) - 
            MW2^2*MZ2^6*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] + 15600*CHl1[3, 3] + 
              31115*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] + 31115*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] - 9176*CHl3[3, 3] - 768*Pi^2*CHl3[3, 3] - 
              192*CHq1[1, 1] - 192*CHq1[2, 2] - 48*CHq1[3, 3] + 
              504*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
              192*CHu[3, 3]) + MW2^3*MZ2^5*(1728*CHd[1, 1] + 1728*CHd[2, 2] + 
              1728*CHd[3, 3] + 1728*CHe[1, 1] + 1728*CHe[2, 2] + 
              1728*CHe[3, 3] + 1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 
              8352*CHl1[3, 3] + 71263*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 
              71263*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 2] + 134860*CHl3[3, 3] - 
              8448*Pi^2*CHl3[3, 3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 
              288*CHq1[3, 3] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
              6264*CHq3[3, 3] - 3456*CHu[1, 1] - 3456*CHu[2, 2] + 
              576*CHu[3, 3]) + 64*MW2^7*MZ2*((-1507 + 48*Pi^2)*CHl3[1, 1] + 
              (-1507 + 48*Pi^2)*CHl3[2, 2] - 32*(2*(-17 + 6*Pi^2)*
                 CHl3[3, 3] + 9*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))))) + 
        16*MW2^3*(MW2*(-3*MW2*MZ2^7*(1776*CHl1[3, 3] + 2397*CHl3[1, 1] + 
              2397*CHl3[2, 2] - 2156*CHl3[3, 3]) + 144*MZ2^8*
             (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) - 
            13824*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3]) - 
            64*MW2^7*MZ2*((-1555 + 48*Pi^2)*CHl3[1, 1] + (-1555 + 48*Pi^2)*
               CHl3[2, 2] + 64*(47 - 6*Pi^2)*CHl3[3, 3]) + 
            2*MW2^2*MZ2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] + 7800*CHl1[3, 3] + 16021*CHl3[1, 1] - 
              96*Pi^2*CHl3[1, 1] + 16021*CHl3[2, 2] - 96*Pi^2*CHl3[2, 2] - 
              4246*CHl3[3, 3] - 384*Pi^2*CHl3[3, 3] - 96*CHq1[1, 1] - 
              96*CHq1[2, 2] - 24*CHq1[3, 3] + 360*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) + 
            32*MW2^6*MZ2^2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 
              96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 
              96*CHl1[2, 2] - 912*CHl1[3, 3] - 5743*CHl3[1, 1] + 
              120*Pi^2*CHl3[1, 1] - 5743*CHl3[2, 2] + 120*Pi^2*CHl3[2, 2] + 
              32112*CHl3[3, 3] - 2112*Pi^2*CHl3[3, 3] - 96*CHq1[1, 1] - 
              96*CHq1[2, 2] + 192*CHq1[3, 3] + 288*CHq3[1, 1] + 
              288*CHq3[2, 2] + 864*CHq3[3, 3] - 192*CHu[1, 1] - 
              192*CHu[2, 2] + 96*CHu[3, 3]) + 4*MW2^4*MZ2^4*(1344*CHd[1, 1] + 
              1344*CHd[2, 2] + 1344*CHd[3, 3] + 1344*CHe[1, 1] + 
              1344*CHe[2, 2] + 1344*CHe[3, 3] + 1344*CHl1[1, 1] + 
              1344*CHl1[2, 2] - 9168*CHl1[3, 3] + 20075*CHl3[1, 1] - 
              912*Pi^2*CHl3[1, 1] + 20075*CHl3[2, 2] - 912*Pi^2*CHl3[2, 2] + 
              177212*CHl3[3, 3] - 8832*Pi^2*CHl3[3, 3] - 1344*CHq1[1, 1] - 
              1344*CHq1[2, 2] + 528*CHq1[3, 3] + 1152*CHq3[1, 1] + 
              1152*CHq3[2, 2] + 7056*CHq3[3, 3] - 2688*CHu[1, 1] - 
              2688*CHu[2, 2] + 1344*CHu[3, 3]) - MW2^3*MZ2^5*
             (1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] + 8352*CHl1[3, 3] + 
              79843*CHl3[1, 1] - 1536*Pi^2*CHl3[1, 1] + 79843*CHl3[2, 2] - 
              1536*Pi^2*CHl3[2, 2] + 142360*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 
                3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 576*CHq3[1, 1] + 
              576*CHq3[2, 2] + 7488*CHq3[3, 3] - 3456*CHu[1, 1] - 
              3456*CHu[2, 2] + 1728*CHu[3, 3]) - 4*MW2^5*MZ2^3*
             (1728*CHd[1, 1] + 1728*CHd[2, 2] + 1728*CHd[3, 3] + 
              1728*CHe[1, 1] + 1728*CHe[2, 2] + 1728*CHe[3, 3] + 
              1728*CHl1[1, 1] + 1728*CHl1[2, 2] - 15840*CHl1[3, 3] - 
              15205*CHl3[1, 1] - 384*Pi^2*CHl3[1, 1] - 15205*CHl3[2, 2] - 
              384*Pi^2*CHl3[2, 2] + 331032*CHl3[3, 3] - 17664*Pi^2*CHl3[3, 
                3] - 1728*CHq1[1, 1] - 1728*CHq1[2, 2] + 1728*CHq1[3, 3] + 
              2880*CHq3[1, 1] + 2880*CHq3[2, 2] + 11520*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 1728*CHu[3, 3])) + 
          6*MT2^2*MW2*(4*MW2 - MZ2)*(256*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
              8*CHl3[3, 3]) - 9*MZ2^5*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
              4*(3*CHl3[3, 3] + CHq3[3, 3])) - 64*MW2^4*MZ2*
             (CHl3[1, 1] + CHl3[2, 2] - 12*(6*CHl3[3, 3] + CHq1[3, 3] - 
                CHq3[3, 3] + CHu[3, 3])) + MW2^2*MZ2^3*(-229*CHl3[1, 1] - 
              229*CHl3[2, 2] + 96*(27*CHl3[3, 3] + 4*CHq1[3, 3] - 
                4*CHq3[3, 3] + 10*CHu[3, 3])) + 2*MW2*MZ2^4*(83*CHl3[1, 1] + 
              83*CHl3[2, 2] - 2*(203*CHl3[3, 3] + 12*CHq1[3, 3] + 
                15*CHq3[3, 3] + 48*CHu[3, 3])) + 2*MW2^3*MZ2^2*
             (3*CHl3[1, 1] + 3*CHl3[2, 2] - 8*(287*CHl3[3, 3] + 
                60*CHq1[3, 3] - 69*CHq3[3, 3] + 96*CHu[3, 3]))) + 
          MT2*(3*MW2*MZ2^7*(1776*CHl1[3, 3] + 2397*CHl3[1, 1] + 
              2397*CHl3[2, 2] - 2156*CHl3[3, 3]) - 144*MZ2^8*
             (4*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHl3[3, 3]) + 
            1536*MW2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 68*CHl3[3, 3]) + 
            8*MW2^5*MZ2^3*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] + 
              864*CHe[1, 1] + 864*CHe[2, 2] + 864*CHe[3, 3] + 
              864*CHl1[1, 1] + 864*CHl1[2, 2] - 7920*CHl1[3, 3] - 
              10799*CHl3[1, 1] - 192*Pi^2*CHl3[1, 1] - 10799*CHl3[2, 2] - 
              192*Pi^2*CHl3[2, 2] + 154296*CHl3[3, 3] - 8832*Pi^2*CHl3[3, 
                3] - 864*CHq1[1, 1] - 864*CHq1[2, 2] - 1008*CHq1[3, 3] + 
              1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 7740*CHq3[3, 3] - 
              1728*CHu[1, 1] - 1728*CHu[2, 2] - 3168*CHu[3, 3]) - 
            2*MW2^4*MZ2^4*(2688*CHd[1, 1] + 2688*CHd[2, 2] + 2688*CHd[3, 3] + 
              2688*CHe[1, 1] + 2688*CHe[2, 2] + 2688*CHe[3, 3] + 
              2688*CHl1[1, 1] + 2688*CHl1[2, 2] - 18336*CHl1[3, 3] + 
              30733*CHl3[1, 1] - 1824*Pi^2*CHl3[1, 1] + 30733*CHl3[2, 2] - 
              1824*Pi^2*CHl3[2, 2] + 336904*CHl3[3, 3] - 17664*Pi^2*CHl3[3, 
                3] - 2688*CHq1[1, 1] - 2688*CHq1[2, 2] - 672*CHq1[3, 3] + 
              2304*CHq3[1, 1] + 2304*CHq3[2, 2] + 14544*CHq3[3, 3] - 
              5376*CHu[1, 1] - 5376*CHu[2, 2] - 2496*CHu[3, 3]) - 
            16*MW2^6*MZ2^2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
              192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 
              192*CHl1[1, 1] + 192*CHl1[2, 2] - 1824*CHl1[3, 3] - 
              12317*CHl3[1, 1] + 240*Pi^2*CHl3[1, 1] - 12317*CHl3[2, 2] + 
              240*Pi^2*CHl3[2, 2] + 55608*CHl3[3, 3] - 4224*Pi^2*CHl3[3, 3] - 
              192*CHq1[1, 1] - 192*CHq1[2, 2] - 1344*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 3672*CHq3[3, 3] - 
              384*CHu[1, 1] - 384*CHu[2, 2] - 2400*CHu[3, 3]) - 
            4*MW2^2*MZ2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
              48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
              48*CHl1[2, 2] + 3900*CHl1[3, 3] + 7835*CHl3[1, 1] - 
              48*Pi^2*CHl3[1, 1] + 7835*CHl3[2, 2] - 48*Pi^2*CHl3[2, 2] - 
              2285*CHl3[3, 3] - 192*Pi^2*CHl3[3, 3] - 48*CHq1[1, 1] - 
              48*CHq1[2, 2] - 12*CHq1[3, 3] + 126*CHq3[3, 3] - 96*CHu[1, 1] - 
              96*CHu[2, 2] + 48*CHu[3, 3]) + MW2^3*MZ2^5*(1728*CHd[1, 1] + 
              1728*CHd[2, 2] + 1728*CHd[3, 3] + 1728*CHe[1, 1] + 
              1728*CHe[2, 2] + 1728*CHe[3, 3] + 1728*CHl1[1, 1] + 
              1728*CHl1[2, 2] + 8352*CHl1[3, 3] + 73711*CHl3[1, 1] - 
              1536*Pi^2*CHl3[1, 1] + 73711*CHl3[2, 2] - 1536*Pi^2*CHl3[2, 
                2] + 134896*CHl3[3, 3] - 8448*Pi^2*CHl3[3, 3] - 
              1728*CHq1[1, 1] - 1728*CHq1[2, 2] - 288*CHq1[3, 3] + 
              576*CHq3[1, 1] + 576*CHq3[2, 2] + 6264*CHq3[3, 3] - 
              3456*CHu[1, 1] - 3456*CHu[2, 2] + 576*CHu[3, 3]) + 
            64*MW2^7*MZ2*((-1507 + 48*Pi^2)*CHl3[1, 1] + (-1507 + 48*Pi^2)*
               CHl3[2, 2] - 32*(2*(-17 + 6*Pi^2)*CHl3[3, 3] + 
                9*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])))))))/
      (13824*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*
       (4*MW2 - MZ2)*MZ2^2*Pi^3))/VMU^2)*Class[7] + 
 Class[8]*(((MW*MW2*(MW2 + MZ2))/(24*(2*MW2 - MZ2)*Pi) + 
     ((MW2*(9*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(184*MW2^4 - 290*MW2^3*MZ2 + 
            173*MW2^2*MZ2^2 - 48*MW2*MZ2^3 + 5*MZ2^4) - 
          24*MH2*MW2^2*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 
              720*MZ2^8 + MW2^3*MZ2^5*(76765 - 1536*Pi^2) + 64*MW2^2*MZ2^6*(
                -512 + 3*Pi^2) - 640*MW2^6*MZ2^2*(-317 + 6*Pi^2) + 
              64*MW2^7*MZ2*(-1507 + 48*Pi^2) - 4*MW2^5*MZ2^3*(23647 + 
                384*Pi^2) + 4*MW2^4*MZ2^4*(-15167 + 912*Pi^2)) + 
            MW2*(-13824*MW2^8 - 7371*MW2*MZ2^7 + 720*MZ2^8 + 2*MW2^4*MZ2^4*(
                39103 - 1824*Pi^2) + 2*MW2^2*MZ2^6*(16681 - 96*Pi^2) - 
              64*MW2^7*MZ2*(-1555 + 48*Pi^2) + 8*MW2^5*MZ2^3*(8573 + 
                192*Pi^2) + 16*MW2^6*MZ2^2*(-11741 + 240*Pi^2) + 
              MW2^3*MZ2^5*(-82141 + 1536*Pi^2))) + 
          16*MW2^3*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 
              7371*MW2*MZ2^7 + 720*MZ2^8 + 4*MW2^4*MZ2^4*(19511 - 912*Pi^2) + 
              2*MW2^2*MZ2^6*(16651 - 96*Pi^2) - 64*MW2^7*MZ2*(-1555 + 
                48*Pi^2) + 32*MW2^6*MZ2^2*(-5839 + 120*Pi^2) + 
              4*MW2^5*MZ2^3*(16885 + 384*Pi^2) + MW2^3*MZ2^5*(-81811 + 
                1536*Pi^2)) + MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + 
              MW2^3*MZ2^5*(76435 - 1536*Pi^2) + 16*MW2^6*MZ2^2*(12617 - 
                240*Pi^2) + 4*MW2^2*MZ2^6*(-8177 + 48*Pi^2) + 
              64*MW2^7*MZ2*(-1507 + 48*Pi^2) - 8*MW2^5*MZ2^3*(11693 + 
                192*Pi^2) + 2*MW2^4*MZ2^4*(-30253 + 1824*Pi^2))) + 
          9*MH2^2*MW2*(6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 
              200*MW2^4*MZ2^2 - 850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 
              400*MW2*MZ2^5 + 45*MZ2^6) + MW2*(-13824*MW2^8 - 
              7371*MW2*MZ2^7 + 720*MZ2^8 + 4*MW2^4*MZ2^4*(19193 - 912*Pi^2) + 
              2*MW2^2*MZ2^6*(16667 - 96*Pi^2) - 64*MW2^7*MZ2*(-1555 + 
                48*Pi^2) + 32*MW2^6*MZ2^2*(-5933 + 120*Pi^2) + 
              12*MW2^5*MZ2^3*(5955 + 128*Pi^2) + 3*MW2^3*MZ2^5*(-27273 + 
                512*Pi^2)) + MT2*(7680*MW2^8 + 7371*MW2*MZ2^7 - 720*MZ2^8 + 
              3*MW2^3*MZ2^5*(25481 - 512*Pi^2) + 4*MW2^2*MZ2^6*(-8185 + 
                48*Pi^2) - 80*MW2^6*MZ2^2*(-2561 + 48*Pi^2) + 
              64*MW2^7*MZ2*(-1507 + 48*Pi^2) - 24*MW2^5*MZ2^3*(4061 + 
                64*Pi^2) + 2*MW2^4*MZ2^4*(-29617 + 1824*Pi^2))) + 
          MH2^3*(-6*MT2^2*MW2*(1024*MW2^6 - 512*MW2^5*MZ2 - 200*MW2^4*MZ2^2 - 
              850*MW2^3*MZ2^3 + 1109*MW2^2*MZ2^4 - 400*MW2*MZ2^5 + 
              45*MZ2^6) + MT2*(-7680*MW2^8 - 7371*MW2*MZ2^7 + 720*MZ2^8 + 
              MW2^4*MZ2^4*(50417 - 3648*Pi^2) + MW2^2*MZ2^6*(32483 - 
                192*Pi^2) - 64*MW2^7*MZ2*(-1507 + 48*Pi^2) + 8*MW2^6*MZ2^2*(
                -26773 + 480*Pi^2) + 2*MW2^5*MZ2^3*(56105 + 768*Pi^2) + 
              MW2^3*MZ2^5*(-73987 + 1536*Pi^2)) + MW2*(13824*MW2^8 + 
              7371*MW2*MZ2^7 - 720*MZ2^8 + MW2^3*MZ2^5*(79363 - 1536*Pi^2) + 
              64*MW2^7*MZ2*(-1555 + 48*Pi^2) - 40*MW2^6*MZ2^2*(-4979 + 
                96*Pi^2) + MW2^2*MZ2^6*(-33077 + 192*Pi^2) - 2*MW2^5*MZ2^3*(
                43103 + 768*Pi^2) + MW2^4*MZ2^4*(-67955 + 3648*Pi^2)))))/
        (13824*MW*(MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*(2*MW2 - MZ2)^3*
         (4*MW2 - MZ2)*MZ2^2*Pi^3) - 
       (MW*(64*MW2^6*MZ2*(-2*MW2 + MZ2)^2*(3*MW2 + MZ2) - 
          32*MH2*MW2^5*MZ2*(112*MW2^3 - 62*MW2^2*MZ2 - 13*MW2*MZ2^2 + 
            5*MZ2^3) + MH2^4*MW2^2*(330*MW2^4 + 1573*MW2^3*MZ2 - 
            2174*MW2^2*MZ2^2 + 905*MW2*MZ2^3 - 154*MZ2^4) - 
          2*MH2^3*MW2^3*(200*MW2^4 + 1972*MW2^3*MZ2 - 2006*MW2^2*MZ2^2 + 
            603*MW2*MZ2^3 - 109*MZ2^4) + MH2^6*(10*MW2^4 + 31*MW2^3*MZ2 - 
            57*MW2^2*MZ2^2 + 29*MW2*MZ2^3 - 5*MZ2^4) + 16*MH2^2*MW2^4*
           (10*MW2^4 + 337*MW2^3*MZ2 - 236*MW2^2*MZ2^2 + 19*MW2*MZ2^3 - 
            4*MZ2^4) + MH2^5*MW2*(-100*MW2^4 - 344*MW2^3*MZ2 + 
            577*MW2^2*MZ2^2 - 276*MW2*MZ2^3 + 47*MZ2^4))*B0i[bb0, 0, 0, MH2])/
        (768*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*Pi^3) + 
       (MW*(9*MT2^3*(9*MW2 - 5*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2 + 
          MT2^2*MW2^2*(-128*MW2^4 + 32*MW2^3*MZ2 + 330*MW2^2*MZ2^2 - 
            205*MW2*MZ2^3 + 7*MZ2^4) + MT2*MW2^2*(128*MW2^5 - 96*MW2^4*MZ2 - 
            206*MW2^3*MZ2^2 + 37*MW2^2*MZ2^3 + 60*MW2*MZ2^4 + 5*MZ2^5) - 
          32*MW2^3*MZ2^4*(2*MW2 + MZ2)*SW2^3)*B0i[bb0, 0, 0, MT2])/
        (1152*(MT2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
       (MW2*(-(MH2^5*MW2*MZ2^2*(-2*MW2 + MZ2)^2*(36*MW2^3 - 65*MW2^2*MZ2 + 
             34*MW2*MZ2^2 - 5*MZ2^3)) + MH2^2*MW2^2*(25344*MW2^9 - 
            108768*MW2^8*MZ2 + 91640*MW2^7*MZ2^2 + 10868*MW2^6*MZ2^3 + 
            18086*MW2^5*MZ2^4 - 120715*MW2^4*MZ2^5 + 130691*MW2^3*MZ2^6 - 
            64471*MW2^2*MZ2^7 + 15081*MW2*MZ2^8 - 1320*MZ2^9) - 
          8*MH2*MW2^3*(3840*MW2^9 - 16480*MW2^8*MZ2 + 13624*MW2^7*MZ2^2 + 
            2740*MW2^6*MZ2^3 + 1320*MW2^5*MZ2^4 - 17594*MW2^4*MZ2^5 + 
            19691*MW2^3*MZ2^6 - 9766*MW2^2*MZ2^7 + 2285*MW2*MZ2^8 - 
            200*MZ2^9) + MH2^4*(768*MW2^9 - 3296*MW2^8*MZ2 + 
            3856*MW2^7*MZ2^2 - 2766*MW2^6*MZ2^3 + 3905*MW2^5*MZ2^4 - 
            5370*MW2^4*MZ2^5 + 4368*MW2^3*MZ2^6 - 1990*MW2^2*MZ2^7 + 
            457*MW2*MZ2^8 - 40*MZ2^9) + 16*MW2^4*(768*MW2^9 - 
            3296*MW2^8*MZ2 + 2744*MW2^7*MZ2^2 + 612*MW2^6*MZ2^3 + 
            78*MW2^5*MZ2^4 - 3387*MW2^4*MZ2^5 + 3907*MW2^3*MZ2^6 - 
            1951*MW2^2*MZ2^7 + 457*MW2*MZ2^8 - 40*MZ2^9) + 
          MH2^3*MW2*(-7680*MW2^9 + 32960*MW2^8*MZ2 - 29832*MW2^7*MZ2^2 + 
            2866*MW2^6*MZ2^3 - 12301*MW2^5*MZ2^4 + 40006*MW2^4*MZ2^5 - 
            40367*MW2^3*MZ2^6 + 19598*MW2^2*MZ2^7 - 4570*MW2*MZ2^8 + 
            400*MZ2^9))*B0i[bb0, 0, 0, MW2])/(768*MW*(MH2 - 4*MW2)^2*
         (MH2 - MW2)^2*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - 
       (MW*(1152*MW2^8 + 2080*MW2^7*MZ2 + 8*MW2^6*(5*MH2 - 1258*MZ2)*MZ2 + 
          MW2^4*(31*MH2 - 8452*MZ2)*MZ2^3 + 4821*MW2^3*MZ2^5 + 
          425*MW2*MZ2^7 - 35*MZ2^8 - MW2^2*MZ2^5*(MH2 + 1951*MZ2) + 
          2*MW2^5*MZ2^2*(-35*MH2 + 5958*MZ2))*B0i[bb0, 0, 0, MZ2])/
        (768*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
       (MW*(MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
          MT2^3*(-9*MW2 + 5*MZ2))*B0i[bb0, MW2, 0, MT2])/
        (128*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
       (MW*(MH2 - 2*MW2)^2*(32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + 
          MH2*(-46*MW2^2 + 22*MW2*MZ2))*B0i[bb0, MW2, MH2, MW2])/
        (768*(MH2 - 4*MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
       (MW*(-128*MW2^5 - 680*MW2^4*MZ2 + 556*MW2^3*MZ2^2 - 154*MW2^2*MZ2^3 + 
          5*MW2*MZ2^4 + 5*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
        (768*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
       (MW*MW2^2*(10*MW2^2 - 5*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 
          12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/(768*MZ2*(-2*MW2 + MZ2)^3*
         Pi^3) + (MW*MW2^2*(MZ2*(64*MW2^4 - 16*MW2^3*MZ2 - 30*MW2^2*MZ2^2 + 
            35*MW2*MZ2^3 - 17*MZ2^4) + MT2*(128*MW2^4 - 32*MW2^3*MZ2 - 
            330*MW2^2*MZ2^2 + 205*MW2*MZ2^3 - 7*MZ2^4))*B0i[bb0, MZ2, MT2, 
          MT2])/(1152*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MW*MW2^2*(192*MW2^5 - 744*MW2^4*MZ2 - 228*MW2^3*MZ2^2 + 
          434*MW2^2*MZ2^3 - 49*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
        (768*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) + 
       (MW*MW2^3*(MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
          MZ2])/(24*(2*MW2 - MZ2)*MZ2*Pi^3) + 
       (MW*(MW2 + MZ2)*(6*MW2^3 + 11*MW2^2*MZ2 - 14*MW2*MZ2^2 + 5*MZ2^3)*
         C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(96*(2*MW2 - MZ2)*Pi^3))/VMU^2)*
    Cll[1, 2, 2, 1] + 
   (-1/288*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(9*MW2*Cll[1, 1, 2, 2] + 
         9*MZ2*Cll[1, 1, 2, 2] + 8*MW2*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
           Cll[3, 3, 3, 3] + 3*Clq3[3, 3, 1, 1] + 3*Clq3[3, 3, 2, 2]) - 
         4*MZ2*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 
           3*Clq3[3, 3, 1, 1] + 3*Clq3[3, 3, 2, 2])))/((2*MW2 - MZ2)*Pi^3) + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/
      (48*Pi^3) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (MW2^2*(3*Clq3[1, 1, 3, 3] + 3*Clq3[2, 2, 3, 3] - 
          16*Clq3[3, 3, 3, 3]) + 8*MT2*MW2*Clq3[3, 3, 3, 3] - 
        4*MT2*MZ2*Clq3[3, 3, 3, 3] + MW2*MZ2*(3*Clq3[1, 1, 3, 3] + 
          3*Clq3[2, 2, 3, 3] + 8*Clq3[3, 3, 3, 3])))/
      (192*(2*MW2 - MZ2)*Pi^3) + 
     (MW*MW2*(9*MT2*MZ2*(3*Clq3[1, 1, 3, 3] + 3*Clq3[2, 2, 3, 3] + 
          16*Clq3[3, 3, 3, 3]) + MW2^2*(-90*Cll[1, 1, 2, 2] + 
          32*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] - 
            6*Clq3[3, 3, 1, 1] - 6*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3])) - 
        MW2*(90*MZ2*Cll[1, 1, 2, 2] - 9*MT2*(3*Clq3[1, 1, 3, 3] + 
            3*Clq3[2, 2, 3, 3] - 32*Clq3[3, 3, 3, 3]) + 
          16*MZ2*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] - 
            6*Clq3[3, 3, 1, 1] - 6*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3]))))/
      (3456*(2*MW2 - MZ2)*Pi^3))/VMU^2) + 
 (Class[6]*((MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (MW*MZ*SW*CuB[3, 3] - MW2*CuW[3, 3]))/(16*Sqrt[2]*(2*MW2 - MZ2)*MZ2*
      Pi^3) - (MT*MW2^2*(4*MW*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(4*MW2^2 - 6*MW2*MZ2 + 3*MZ2^2)*SW*CuW[3, 3]))/
     (8*Sqrt[2]*MZ*(2*MW2 - MZ2)*MZ2*Pi^3*SW) + 
    (CW2*MT*B0i[bb0, 0, 0, MT2]*(8*MW*MW2*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(8*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*(MT2 - 4*MZ2)*MZ2 + MT2*MZ2^2)*SW*
        CuW[3, 3]))/(16*Sqrt[2]*MZ*(2*MW2 - MZ2)*Pi^3*SW)))/VMU^2


==> anc/GamWtaunu_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHA^2) + 
 (-1/5184*(MW*(9*MH2^2*MW2*MZ2^2*(-MW2 + MZ2) + 
       2*MH2*(-216*MW2^5 - 63*MW2*MZ2^4 + 54*MZ2^5 + 
         3*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 9*MZ2^3) + 
         MW2^3*MZ2^2*(2401 - 144*Pi^2) + 2*MW2^4*MZ2*(-463 + 36*Pi^2) + 
         MW2^2*MZ2^3*(-1223 + 72*Pi^2)) - 4*MW2*(-432*MW2^5 - 126*MW2*MZ2^4 + 
         108*MZ2^5 + 6*MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 25*MW2*MZ2^2 - 
           9*MZ2^3) + MW2^3*MZ2^2*(4793 - 288*Pi^2) + 
         4*MW2^4*MZ2*(-463 + 36*Pi^2) + MW2^2*MZ2^3*(-2437 + 144*Pi^2))))/
     ((MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
   (MW*(-24*MH2*MW2^2*MZ2 + 24*MW2^3*MZ2 - MH2^3*(MW2 + 2*MZ2) + 
      MH2^2*MW2*(4*MW2 + 11*MZ2))*B0i[bb0, 0, 0, MH2])/
    (576*(MH2 - 4*MW2)*MZ2*Pi^3) - 
   (MW*(9*MT2^2*(MW2 - 2*MZ2)*MZ2^2 + 2*MT2*MW2*(-32*MW2^3 + 40*MW2^2*MZ2 + 
        MW2*MZ2^2 - 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (864*MZ2^3*Pi^3*SW2) - (MW*(MH2^2*MW2*(MW2 - 2*MZ2)*MZ2^2 + 
      4*MW2*(-48*MW2^5 + 4*MW2^4*MZ2 + 35*MW2^3*MZ2^2 + 20*MW2^2*MZ2^3 + 
        20*MW2*MZ2^4 - 12*MZ2^5) + MH2*(48*MW2^5 - 4*MW2^4*MZ2 - 
        36*MW2^3*MZ2^2 - 15*MW2^2*MZ2^3 - 20*MW2*MZ2^4 + 12*MZ2^5))*
     B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
   (MW*(60*MW2^4 + 20*MW2^3*MZ2 + MW2^2*(MH2 - 87*MZ2)*MZ2 + 42*MW2*MZ2^3 - 
      10*MZ2^4)*B0i[bb0, 0, 0, MZ2])/(576*MZ2^2*Pi^3*SW2) + 
   (MW*(MT2^2*(MW2 - 2*MZ2) + MT2*MW2*(MW2 - 2*MZ2) + 2*MW2^2*(2*MW2 - MZ2))*
     B0i[bb0, MW2, 0, MT2])/(96*MZ2*Pi^3*SW2) - 
   (MW*(4*MH2*MW2^2*(MW2 - 8*MZ2) + MH2^3*(MW2 - 2*MZ2) + 
      12*MW2^3*(MW2 + 3*MZ2) + MH2^2*MW2*(-5*MW2 + 13*MZ2))*
     B0i[bb0, MW2, MH2, MW2])/(576*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
   (MW*(12*MW2^4 + 16*MW2^3*MZ2 + 95*MW2^2*MZ2^2 - 22*MW2*MZ2^3 - 2*MZ2^4)*
     B0i[bb0, MW2, MW2, MZ2])/(576*MZ2^2*Pi^3*SW2) - 
   (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (576*MZ2^2*Pi^3*SW2) - (MW*MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
      MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (864*MZ2^3*Pi^3*SW2) - (MW*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 
      16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW2) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) + 
   (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/
  VALPHA^4 + (((CWw*MW2^3*(-24*MW2 + 19*MZ2))/(48*MZ2*Pi^3) - 
    (CWw*MW2^3*(4*MW2^2 - 8*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (8*MZ2^2*Pi^3*SW2) - (CWw*MW2^2*(-2*MW2 + MZ2)^2*B0i[bb0, 0, 0, MZ2])/
     (8*MZ2*Pi^3*SW2) - (CWw*MW2^2*(2*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
      B0i[bb0, MW2, MW2, MZ2])/(8*MZ2*Pi^3*SW2) - 
    (CWw*MW2^4*(-4*MW2 + MZ2)*B0i[bb0, MZ2, MW2, MW2])/(8*MZ2^2*Pi^3*SW2) + 
    (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3))*Class[1])/
  VALPHA^3 + (-((CHD*MW*MW2^2)/(24*MW2*Pi - 24*MZ2*Pi)) + 
   ((MW2*(-4*CHbox*MW2*(3*MH2^2 - 14*MH2*MW2 + 44*MW2^2)*MZ2^3*SW2^2 + 
        CHD*(4*MW2*(83*MW2^2*MZ2^3 + 84*MW2*MZ2^4 - 36*MZ2^5 + 
            12*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 9*MZ2^2) + 
            MW2^4*MZ2*(971 - 96*Pi^2) + 48*MW2^5*(-10 + Pi^2) + 
            2*MW2^3*MZ2^2*(-293 + 24*Pi^2)) - 2*MH2*(43*MW2^2*MZ2^3 + 
            42*MW2*MZ2^4 - 18*MZ2^5 + 6*MT2*MW2^2*(8*MW2^2 + MW2*MZ2 - 
              9*MZ2^2) + MW2^4*MZ2*(478 - 48*Pi^2) + 24*MW2^5*(-10 + Pi^2) + 
            MW2^3*MZ2^2*(-287 + 24*Pi^2)) + 3*MH2^2*MW2*MZ2^3*SW2^2)))/
      (3456*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) - 
     (MW*(CHD*MZ2*(MH2^3*(7*MW2 - 2*MZ2) + 24*MW2^3*(-3*MW2 + MZ2) + 
          MH2^2*MW2*(-25*MW2 + 11*MZ2) - 24*MH2*MW2^2*MZ2*SW2) - 
        4*CHbox*(24*MW2^3*MZ2*(-MW2 + MZ2) + MH2^3*(MW2^2 + MW2*MZ2 - 
            2*MZ2^2) + MH2^2*MW2*(-4*MW2^2 - 7*MW2*MZ2 + 11*MZ2^2) - 
          24*MH2*MW2^2*MZ2^2*SW2))*B0i[bb0, 0, 0, MH2])/
      (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (CHD*MT2*MW*MW2*(8*MW2^3 - 6*MT2*MW2*MZ2 - 8*MW2^2*MZ2 + 9*MT2*MZ2^2)*
       B0i[bb0, 0, 0, MT2])/(288*MZ2^3*Pi^3*SW2^2) + 
     (MW2*(CHD*(MH2^2*MW2*MZ2*(-5*MW2^2 + 9*MW2*MZ2 - 2*MZ2^2) + 
          4*MW2*(120*MW2^5 + 35*MW2^4*MZ2 - 163*MW2^3*MZ2^2 - 
            46*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 12*MZ2^5) + 
          MH2*(-120*MW2^5 - 24*MW2^4*MZ2 + 139*MW2^3*MZ2^2 + 51*MW2^2*MZ2^3 - 
            28*MW2*MZ2^4 + 12*MZ2^5)) - 4*CHbox*MW2*
         (-3*MH2*MW2*(MW2 - 3*MZ2) + MH2^2*(MW2 - 2*MZ2) + 
          8*MW2^2*(MW2 - 2*MZ2))*MZ2^2*SW2)*B0i[bb0, 0, 0, MW2])/
      (1152*MW*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2^2) + 
     (MW*(CHD*(-60*MW2^5 - 92*MW2^4*MZ2 + 83*MW2^3*MZ2^2 + 2*MW2*MZ2^4 - 
          14*MZ2^5 + MW2^2*MZ2^2*(-2*MH2 + 31*MZ2)) - 
        4*CHbox*MW2^2*(MH2 - 2*MZ2)*MZ2^2*SW2)*B0i[bb0, 0, 0, MZ2])/
      (1152*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2*(2*MW2^3 + MT2^2*(2*MW2 - 3*MZ2) + MT2*MW2*(2*MW2 - 3*MZ2))*
       B0i[bb0, MW2, 0, MT2])/(96*MZ2^2*Pi^3*SW2^2) + 
     (MW*(4*CHbox*(MH2^2*MW2*(-5*MW2^2 + 18*MW2*MZ2 - 13*MZ2^2) + 
          12*MW2^3*(MW2^2 + 2*MW2*MZ2 - 3*MZ2^2) + 
          MH2^3*(MW2^2 - 3*MW2*MZ2 + 2*MZ2^2) + 4*MH2*MW2^2*
           (MW2^2 - 9*MW2*MZ2 + 8*MZ2^2)) + 
        CHD*(MH2^3*(-5*MW2^2 + 9*MW2*MZ2 - 2*MZ2^2) + 
          12*MW2^3*(5*MW2^2 - 16*MW2*MZ2 + 3*MZ2^2) - 4*MH2*MW2^2*
           (17*MW2^2 - 39*MW2*MZ2 + 8*MZ2^2) + MH2^2*MW2*
           (31*MW2^2 - 60*MW2*MZ2 + 13*MZ2^2)))*B0i[bb0, MW2, MH2, MW2])/
      (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2^2) + 
     (CHD*MW*(84*MW2^5 + 12*MW2^4*MZ2 - 279*MW2^3*MZ2^2 - 43*MW2^2*MZ2^3 + 
        26*MW2*MZ2^4 + 2*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (1152*MZ2^3*Pi^3*SW2^2) + (MW*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (-(CHD*MZ2) - 2*CHbox*MZ2*SW2)*B0i[bb0, MZ2, MH2, MZ2])/
      (576*MZ2^3*Pi^3*SW2^2) - (CHD*MW*MW2^3*(8*MT2*MW2 - 11*MT2*MZ2 + 
        4*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/(288*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(576*MZ2^3*Pi^3*SW2^2) + 
     (CHD*MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2])/(24*MZ2^2*Pi^3*SW2) + (CHD*MW*(MW2 + MZ2)^2*
       (4*MW2^2 - 3*MW2*MZ2 + MZ2^2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (96*MZ2*Pi^3*SW2))/VALPHA^2)*Class[3] + 
 ((CHWB*MW2^2)/(6*MZ*Pi*SW) + 
   (-1/864*(MW2*(-36*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*MZ2^2*SW*SW2 + 
         CHWB*(12*MH2^2*MW2*MZ2^2*SW2 + MH2*(4*MW2^4 + 56*MT2*MW2*
              (2*MW2^2 - MW2*MZ2 - MZ2^2) - 36*MZ2^4*(-2 + SW2) + 
             MW2*MZ2^3*(-73 + 63*SW2) + MW2^3*MZ2*(116 + 529*SW2 - 48*Pi^2*
                SW2) + 4*MW2^2*MZ2^2*(-23 - 139*SW2 + 12*Pi^2*SW2)) + 
           4*MW2*(-4*MW2^4 - 56*MT2*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2) + 
             MW2*MZ2^3*(73 - 63*SW2) + 36*MZ2^4*(-2 + SW2) + 
             2*MW2^2*MZ2^2*(31 + 278*SW2 - 24*Pi^2*SW2) + 
             MW2^3*MZ2*(-86 - 529*SW2 + 48*Pi^2*SW2)))))/
       ((MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CW2*(-24*MW*MZ*(CHB*MH2*(MH2 - 4*MW2)*MW2 - 
          CHW*(4*MW2^2*MZ2 + MH2^2*(MW2 + MZ2) - 4*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(-8*MH2^2*MW2*(2*MW2 - 7*MZ2) + 96*MW2^3*MZ2 - 
          MH2^3*(2*MW2 + 11*MZ2) - 96*MH2*MW2^2*MZ2*SW2))*
       B0i[bb0, 0, 0, MH2])/(576*(MH2 - 4*MW2)*MZ*Pi^3*SW) - 
     (CHWB*MT2*MW2*(-112*MW2^3 + 164*MW2^2*MZ2 + 4*MW2*(18*MT2 - 13*MZ2)*
         MZ2 - 99*MT2*MZ2^2)*B0i[bb0, 0, 0, MT2])/(864*MZ*MZ2^2*Pi^3*SW*
       SW2) - (MW2*(24*CHW*MW*MW2*MZ*MZ2*(-2*MW2^2 + MH2*MZ2 - 2*MW2*MZ2)*
         SW + CHWB*(MH2^2*MW2*(8*MW2 - 11*MZ2)*MZ2 - 
          4*MW2*(672*MW2^4 + 2*MW2^2*MZ2^2*(23 - 158*SW2) - 
            24*MZ2^4*(-2 + SW2) + 40*MW2^3*MZ2*(-19 + 10*SW2) - 
            3*MW2*MZ2^3*(21 + 20*SW2)) + MH2*(672*MW2^4 + 2*MW2^2*MZ2^2*
             (39 - 158*SW2) - 24*MZ2^4*(-2 + SW2) + 20*MW2^3*MZ2*
             (-39 + 20*SW2) - 3*MW2*MZ2^3*(21 + 20*SW2))))*
       B0i[bb0, 0, 0, MW2])/(576*(MH2 - 4*MW2)*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2*(-72*MW*MW2*MZ*MZ2*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
        CHWB*(720*MW2^4 + MW2*MZ2^2*(3*MH2 + 16*MZ2*(68 - 27*SW2)) + 
          9*MZ2^4*(-19 + 24*SW2) + 8*MW2^3*MZ2*(61 + 45*SW2) - 
          2*MW2^2*MZ2*(-3*MH2 + 950*MZ2 + 72*MZ2*SW2)))*B0i[bb0, 0, 0, MZ2])/
      (1728*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*CW2*(2*MW2^2*(-4*MW2 + MZ2) + MT2^2*(-8*MW2 + 11*MZ2) + 
        MT2*MW2*(-8*MW2 + 11*MZ2))*B0i[bb0, MW2, 0, MT2])/
      (96*MZ*Pi^3*SW*SW2) - 
     (CW2*(CHWB*(4*MH2*MW2^2*(32*MW2 - 53*MZ2) + MH2^3*(8*MW2 - 11*MZ2) - 
          144*MW2^3*(MW2 - 2*MZ2) + MH2^2*(-52*MW2^2 + 76*MW2*MZ2)) + 
        24*CHW*MW*MZ*(MH2^2*MZ2 + 2*MW2^2*(3*MW2 + MZ2) - 
          2*MH2*MW2*(MW2 + 2*MZ2))*SW)*B0i[bb0, MW2, MH2, MW2])/
      (576*(MH2 - 4*MW2)*MZ*Pi^3*SW*SW2) - 
     (CHWB*MW2*(-336*MW2^4 + 3*MZ2^4*(3 - 16*SW2) - 
        56*MW2^3*MZ2*(-2 + 3*SW2) + 4*MW2^2*MZ2^2*(190 + 3*SW2) + 
        4*MW2*MZ2^3*(-62 + 51*SW2))*B0i[bb0, MW2, MW2, MZ2])/
      (576*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (MW2^2*(CHWB*(MH2^2*(2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 8*MW2*MZ2 - 
            MZ2^2) + 12*MZ2*(-4*MW2^2 + 6*MW2*MZ2 + MZ2^2)) - 
        24*MW*MZ*(MH2 - 2*MZ2)*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*
       B0i[bb0, MZ2, MH2, MZ2])/(576*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(MT2*(112*MW2^2 - 146*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(56*MW2^2 - 46*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
      (864*MZ*MZ2^2*Pi^3*SW*SW2) - 
     (CHWB*MW2^2*(-224*MW2^3 - 112*MW2^2*MZ2 + 38*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(576*MZ*MZ2^2*Pi^3*SW*SW2) + 
     (CHWB*MW2^3*(4*MW2^2 + 3*MZ2^2*SW2 + 2*MW2*MZ2*(4 + SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ*MZ2*Pi^3*SW) + 
     (CHWB*MW2*(MW2 + MZ2)^2*(4*MW2 + MZ2*(-2 + SW2))*C0i[cc0, MW2, 0, 0, 0, 
        0, MZ2])/(24*MZ*Pi^3*SW))/VALPHA^2)*Class[4] + 
 ((MW*MW2*CHl3[3, 3])/(6*Pi) + 
   ((MW*(-2*MH2^3 + 11*MH2^2*MW2 - 24*MH2*MW2^2 + 24*MW2^3)*
       B0i[bb0, 0, 0, MH2]*CHl3[3, 3])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*(2*MH2^3 - 13*MH2^2*MW2 + 32*MH2*MW2^2 - 36*MW2^3)*
       B0i[bb0, MW2, MH2, MW2]*CHl3[3, 3])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MW*(-84*MW2^3 - 168*MW2^2*MZ2 + 19*MW2*MZ2^2 + 2*MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2]*CHl3[3, 3])/(288*MZ2*Pi^3) + 
     (MW*MW2^2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MW2, 0, 0, MW2, 
        MZ2]*CHl3[3, 3])/(12*MZ2*Pi^3) - 
     (MW*(MW2 + MZ2)^2*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       (MW2*(CHl1[3, 3] - 3*CHl3[3, 3]) + MZ2*(-CHl1[3, 3] + CHl3[3, 3])))/
      (24*Pi^3) - (MW2*B0i[bb0, 0, 0, MW2]*
       (-(MH2^2*MW2*MZ2^2*SW2*CHl3[3, 3]) - 
        2*MW2*(2*MW2*MZ2^3*(3*CHl1[3, 3] - 16*CHl3[3, 3]) + 
          24*MW2^4*CHl3[3, 3] + 12*MZ2^4*(-CHl1[3, 3] + CHl3[3, 3]) + 
          MW2^2*MZ2^2*(24*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - 
            133*CHl3[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2]) - 
          MW2^3*MZ2*(18*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] - 
            125*CHl3[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2])) + 
        MH2*(MW2*MZ2^3*(3*CHl1[3, 3] - 16*CHl3[3, 3]) + 12*MW2^4*CHl3[3, 3] + 
          6*MZ2^4*(-CHl1[3, 3] + CHl3[3, 3]) + 2*MW2^2*MZ2^2*
           (6*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 32*CHl3[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2]) - MW2^3*MZ2*(9*CHl1[3, 3] + 
            4*(CHl3[1, 1] + CHl3[2, 2] + 3*(-5*CHl3[3, 3] + CHq3[1, 1] + 
                CHq3[2, 2]))))))/(144*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (MW*B0i[bb0, MW2, 0, MT2]*(2*MW2^2*(2*MW2 - MZ2)*CHq3[3, 3] + 
        MT2^2*(3*MW2*CHl3[3, 3] - 3*MZ2*CHl3[3, 3] + MW2*CHq3[3, 3] - 
          2*MZ2*CHq3[3, 3]) + MT2*MW2*(3*MW2*CHl3[3, 3] - 3*MZ2*CHl3[3, 3] + 
          MW2*CHq3[3, 3] - 2*MZ2*CHq3[3, 3])))/(48*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MZ2]*(2*MZ2^4*(6*CHl1[3, 3] - 5*CHl3[3, 3]) + 
        60*MW2^4*CHl3[3, 3] + MW2*MZ2^3*(-6*CHl1[3, 3] + 49*CHl3[3, 3]) - 
        MW2^2*MZ2^2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
          4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
          28*CHl1[3, 3] + 81*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
          2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
        2*MW2^3*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 
          2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 
          11*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] - 7*CHl3[3, 3] - 
          2*CHq1[1, 1] - 2*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] + 
          6*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])))/
      (288*MZ2^2*Pi^3*SW2) + (MW*MW2^2*B0i[bb0, MZ2, MT2, MT2]*
       (MZ2^2*(-CHq1[3, 3] + CHq3[3, 3] - 4*CHu[3, 3]) + 
        8*MT2*MW2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        4*MW2*MZ2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
        MT2*MZ2*(-11*CHq1[3, 3] + 11*CHq3[3, 3] + CHu[3, 3])))/
      (144*MZ2^2*Pi^3*SW2) - (MT2*MW*B0i[bb0, 0, 0, MT2]*
       (-6*MW2*MZ2^2*CHq3[3, 3] + 3*MT2*MZ2*(3*MW2*CHl3[3, 3] - 
          3*MZ2*CHl3[3, 3] + MW2*CHq3[3, 3] - 2*MZ2*CHq3[3, 3]) + 
        8*MW2^3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) - 
        2*MW2^2*MZ2*(CHq1[3, 3] - 7*CHq3[3, 3] + 4*CHu[3, 3])))/
      (144*MZ2^2*Pi^3*SW2) - (MW2*(3*MH2^2*MW2*MZ2*(-MW2 + MZ2)*CHl3[3, 3] + 
        4*MW2*(36*MZ2^4*(CHl1[3, 3] - CHl3[3, 3]) - 48*MW2^4*(-4 + Pi^2)*
           CHl3[3, 3] + 3*MW2*MZ2^2*(MZ2*(-3*CHl1[3, 3] + 26*CHl3[3, 3]) + 
            6*MT2*(3*CHl3[3, 3] + CHq3[3, 3])) + 2*MW2^2*MZ2*
           (MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
              4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] - 
              41*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] + 258*CHl3[3, 3] - 
              24*Pi^2*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - CHq1[3, 3] + 
              6*CHq3[1, 1] + 6*CHq3[2, 2] + 21*CHq3[3, 3] - 8*CHu[1, 1] - 
              8*CHu[2, 2] + 4*CHu[3, 3]) - 3*MT2*(9*CHl3[3, 3] + 
              2*CHq1[3, 3] - 5*CHq3[3, 3] + 8*CHu[3, 3])) - 
          MW2^3*(-48*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
              8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] - 
              55*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] + 750*CHl3[3, 3] - 
              96*Pi^2*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 
              16*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 60*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3]))) + 
        MH2*(48*MW2^4*(-4 + Pi^2)*CHl3[3, 3] + 36*MZ2^4*(-CHl1[3, 3] + 
            CHl3[3, 3]) + 3*MW2*MZ2^2*(MZ2*(3*CHl1[3, 3] - 26*CHl3[3, 3]) - 
            6*MT2*(3*CHl3[3, 3] + CHq3[3, 3])) - MW2^2*MZ2*
           (-6*MT2*(9*CHl3[3, 3] + 2*CHq1[3, 3] - 5*CHq3[3, 3] + 
              8*CHu[3, 3]) + MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
              8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 
              8*CHl1[2, 2] - 82*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] + 
              519*CHl3[3, 3] - 48*Pi^2*CHl3[3, 3] - 8*CHq1[1, 1] - 
              8*CHq1[2, 2] - 2*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 
              42*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3])) + 
          MW2^3*(-48*MT2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
            MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
              8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] - 
              55*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] + 753*CHl3[3, 3] - 
              96*Pi^2*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 
              16*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 60*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2] + 8*CHu[3, 3])))))/
      (864*MW*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2))/VALPHA^2)*Class[7] + 
 (Class[8]*(-1/72*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(Cll[1, 3, 3, 1] + 
        Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 3*Clq3[3, 3, 1, 1] + 
        3*Clq3[3, 3, 2, 2]))/Pi^3 - (MT2*MW*(MT2 - 2*MW2)*B0i[bb0, 0, 0, MT2]*
      Clq3[3, 3, 3, 3])/(48*Pi^3) + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
      B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3) + 
    (MW*MW2*(-9*MT2*Clq3[3, 3, 3, 3] + MW2*(Cll[1, 3, 3, 1] + 
         Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] - 6*Clq3[3, 3, 1, 1] - 
         6*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3])))/(216*Pi^3)))/VALPHA^2 + 
 (Class[6]*(-1/8*(CW2*MT*(2*MW2^2 - MT2*MZ2 - MW2*MZ2)*B0i[bb0, MW2, 0, MT2]*
       CuW[3, 3])/(Sqrt[2]*Pi^3*SW2) + 
    (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      (-(MW*MZ2*SW2*CuB[3, 3]) + MW2*MZ*SW*CuW[3, 3]))/
     (24*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*SW2) + 
    (MT*MW2^2*(8*MW*(-MW2 + MZ2)*CuB[3, 3] + MZ*(-8*MW2 + 5*MZ2)*SW*
        CuW[3, 3]))/(24*Sqrt[2]*MZ*MZ2*Pi^3*SW) - 
    (MT*MW2*B0i[bb0, 0, 0, MT2]*(8*MW*MW2*MZ2^2*SW2^2*CuB[3, 3] + 
       MZ*(8*MW2^3 - 16*MW2^2*MZ2 + 3*MT2*MZ2^2 + 8*MW2*MZ2^2)*SW*CuW[3, 3]))/
     (24*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*SW2)))/VALPHA^2


==> anc/GamWtaunu_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW*MW2)/(12*Pi*VALPHAEFF^2) + 
 ((MW*(-36*MH2^2*MW2*MZ2^2 + 4*MW2*(1728*MW2^4 + 2349*MW2*MZ2^3 - 459*MZ2^4 - 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) + 
        MW2^3*MZ2*(5716 - 576*Pi^2) + 4*MW2^2*MZ2^2*(-2509 + 144*Pi^2)) + 
      MH2*(-1728*MW2^4 - 2349*MW2*MZ2^3 + 459*MZ2^4 + 
        24*MT2*MW2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2) - 
        8*MW2^2*MZ2^2*(-1259 + 72*Pi^2) + 4*MW2^3*MZ2*(-1429 + 144*Pi^2))))/
    (20736*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(-48*MH2*MW2^2*MZ2 + 48*MW2^3*MZ2 - MH2^3*(MW2 + 3*MZ2) + 
      2*MH2^2*MW2*(2*MW2 + 9*MZ2))*B0i[bb0, 0, 0, MH2])/
    (1152*(MH2 - 4*MW2)*MZ2*Pi^3) + 
   (MW*(27*MT2^2*MZ2^2 + 64*MW2^2*MZ2*(-MW2 + MZ2) + 
      4*MT2*MW2*(-32*MW2^2 + 14*MW2*MZ2 + 15*MZ2^2))*B0i[bb0, 0, 0, MT2])/
    (1728*MZ2^2*Pi^3) + 
   (MW*(3*MH2^2*MW2*MZ2^2 + MH2*(72*MW2^4 + 48*MW2^3*MZ2 + 32*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 24*MZ2^4) - 4*MW2*(72*MW2^4 + 48*MW2^3*MZ2 + 
        38*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 24*MZ2^4))*B0i[bb0, 0, 0, MW2])/
    (1152*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
   (MW*(108*MW2^3 + 114*MW2^2*MZ2 + MW2*(MH2 - 72*MZ2)*MZ2 + 21*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(1152*MZ2*Pi^3) - 
   (MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(64*Pi^3) + 
   (MW*(MH2 - 2*MW2)^3*B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*Pi^3) + 
   (MW*(-8*MW2^3 - 36*MW2^2*MZ2 + 10*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MZ2*Pi^3) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
    (1152*Pi^3) + (MW*MW2*(MT2*(128*MW2^2 - 56*MW2*MZ2 - 33*MZ2^2) + 
      MZ2*(64*MW2^2 - 28*MW2*MZ2 - 3*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (1728*MZ2^2*Pi^3) - (MW*MW2*(72*MW2^3 + 132*MW2^2*MZ2 + 26*MW2*MZ2^2 + 
      MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2^2*Pi^3) + 
   (MW*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(12*MZ2*Pi^3) - 
   (MW*MW2^3*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (48*MZ2^2*Pi^3) + (MW*(2*MW2 - MZ2)*(MW2 + MZ2)^2*
     C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(48*Pi^3) - 
   (CW2*MW*(MW2 + MZ2)^3*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(96*Pi^3) + 
   (MW*(8*MW2^3 - 2*MW2^2*MZ2 - 7*MW2*MZ2^2 + 3*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(48*Pi^3))/VALPHAEFF^4 + 
 ((-1/192*(CWw*MW2^2*(96*MW2^2 - 75*MW2*MZ2 + MZ2^2))/(MZ2*Pi^3) + 
    (CWw*MW2^3*(7*MW2 - 8*MZ2)*B0i[bb0, 0, 0, MW2])/(16*MZ2*Pi^3) + 
    (CWw*MW2^2*(8*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*MZ2*B0i[bb0, MW2, MW2, MZ2])/(16*Pi^3) + 
    (CWw*MW2^2*(-14*MW2^2 - 3*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
     (32*MZ2*Pi^3) + (CWw*MW2^4*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(4*Pi^3) - 
    (CWw*MW2^4*(MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(16*MZ2*Pi^3))*
   Class[1])/VALPHAEFF^3 + (-1/48*(CHD*MW*MW2)/Pi + 
   ((MW2*(32*CHbox*(MH2 - 4*MW2)*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2*
         (3*MH2^2 + 4*MW2*(9*MW2 - 2*MZ2) + 2*MH2*(-6*MW2 + MZ2)) + 
        CHD*(48*MH2^3*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*MZ2^2 + 
          16*MW2^2*(288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MT2*(-6912*MW2^5 + 10363*MW2*MZ2^4 - 1323*MZ2^5 + 
              12*MW2^3*MZ2^2*(3133 - 80*Pi^2) + 48*MW2^4*MZ2*(-421 + 
                16*Pi^2) + 4*MW2^2*MZ2^3*(-7321 + 48*Pi^2)) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 - 48*MW2^4*MZ2*(
                -397 + 16*Pi^2) - 4*MW2^2*MZ2^3*(-7465 + 48*Pi^2) + 
              12*MW2^3*MZ2^2*(-3301 + 80*Pi^2))) + 
          MH2^2*(288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MT2*(-6912*MW2^5 + 10363*MW2*MZ2^4 - 1323*MZ2^5 - 
              60*MW2^3*MZ2^2*(-601 + 16*Pi^2) + 48*MW2^4*MZ2*(-421 + 
                16*Pi^2) + 4*MW2^2*MZ2^3*(-7225 + 48*Pi^2)) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 - 48*MW2^4*MZ2*(
                -397 + 16*Pi^2) - 4*MW2^2*MZ2^3*(-7369 + 48*Pi^2) + 
              12*MW2^3*MZ2^2*(-3173 + 80*Pi^2))) - 8*MH2*MW2*
           (288*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
            MW2*(6912*MW2^5 - 10363*MW2*MZ2^4 + 1323*MZ2^5 + 2*MW2^2*MZ2^3*(
                14891 - 96*Pi^2) + 60*MW2^3*MZ2^2*(-655 + 16*Pi^2) - 
              48*MW2^4*MZ2*(-397 + 16*Pi^2)) + MT2*(-6912*MW2^5 + 
              10363*MW2*MZ2^4 - 1323*MZ2^5 + 12*MW2^3*MZ2^2*(3107 - 
                80*Pi^2) + 48*MW2^4*MZ2*(-421 + 16*Pi^2) + 2*MW2^2*MZ2^3*(
                -14603 + 96*Pi^2))))))/(27648*MW*(MH2 - 4*MW2)^2*(-MT2 + MW2)*
       (4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW*(8*CHbox*(MH2 - 4*MW2)*(48*MH2*MW2^2*MZ2 - 48*MW2^3*MZ2 + 
          MH2^3*(MW2 + 3*MZ2) - 2*MH2^2*MW2*(2*MW2 + 9*MZ2)) + 
        CHD*(-576*MW2^4*MZ2 + MH2^4*(MW2 + 9*MZ2) + 16*MH2^2*MW2^2*
           (MW2 + 12*MZ2) - 2*MH2^3*MW2*(4*MW2 + 39*MZ2)))*
       B0i[bb0, 0, 0, MH2])/(4608*(MH2 - 4*MW2)^2*MZ2*Pi^3) + 
     (CHD*MT2*MW*(15*MT2^2*MZ2 + 8*MW2^2*(-MW2 + MZ2) + 
        MT2*MW2*(8*MW2 + MZ2))*B0i[bb0, 0, 0, MT2])/(768*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2*(8*CHbox*MW2*(MH2^3 - 8*MH2^2*MW2 + 24*MH2*MW2^2 - 
          32*MW2^3)*(4*MW2 - MZ2)*MZ2^2 + 
        CHD*(3*MH2^3*MW2*(4*MW2 - MZ2)*MZ2^2 + 8*MH2*MW2*
           (352*MW2^5 + 200*MW2^4*MZ2 - 116*MW2^3*MZ2^2 - 35*MW2^2*MZ2^3 + 
            121*MW2*MZ2^4 - 24*MZ2^5) - 16*MW2^2*(352*MW2^5 + 200*MW2^4*MZ2 - 
            128*MW2^3*MZ2^2 - 32*MW2^2*MZ2^3 + 121*MW2*MZ2^4 - 24*MZ2^5) + 
          MH2^2*(-352*MW2^5 - 200*MW2^4*MZ2 + 48*MW2^3*MZ2^2 + 
            52*MW2^2*MZ2^3 - 121*MW2*MZ2^4 + 24*MZ2^5)))*B0i[bb0, 0, 0, MW2])/
      (1536*MW*(MH2 - 4*MW2)^2*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW*(8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(-4*MW2 + MZ2) + 
        CHD*(48*MW2^4 - 852*MW2^3*MZ2 + MW2*(MH2 - 476*MZ2)*MZ2^2 + 
          51*MZ2^4 + MW2^2*(-4*MH2*MZ2 + 974*MZ2^2)))*B0i[bb0, 0, 0, MZ2])/
      (4608*(4*MW2 - MZ2)*MZ2*Pi^3) - (CHD*MW*(5*MT2^3 + MT2*MW2^2 + 2*MW2^3)*
       B0i[bb0, MW2, 0, MT2])/(256*(MT2 - MW2)*Pi^3) + 
     (MW*(MH2 - 2*MW2)^2*(CHD*(3*MH2^2 - 10*MH2*MW2 - 16*MW2^2) + 
        8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2))*B0i[bb0, MW2, MH2, MW2])/
      (1536*(MH2 - 4*MW2)^2*Pi^3) - 
     (CHD*MW*(64*MW2^4 + 408*MW2^3*MZ2 - 268*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
        7*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(1536*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     ((8*CHbox + CHD)*CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(4608*Pi^3) + 
     (CHD*CW2*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(768*Pi^3) + 
     (CHD*MW*MW2*(88*MW2^3 + 92*MW2^2*MZ2 + 30*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(1536*MZ2^2*Pi^3) - 
     (CHD*MW*MW2^3*(MW2 - 2*MZ2)*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/
      (48*MZ2*Pi^3) + (CHD*MW*MW2^3*(MW2^2 + 5*MW2*MZ2 + 10*MZ2^2)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(192*MZ2^2*Pi^3) - 
     (CHD*MW*(MW2 + MZ2)*(2*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2)*
       C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/(192*Pi^3) + 
     (CHD*CW2*MW*(MW2 + MZ2)^2*(MW2 + 3*MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (384*Pi^3) + (CHD*MW*(8*MW2^3 - 18*MW2^2*MZ2 + 13*MW2*MZ2^2 - 3*MZ2^3)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/(64*Pi^3))/VALPHAEFF^2)*Class[3] + 
 (-1/24*(CHWB*MW2*MZ*(-2 + 3*SW2))/(Pi*SW) + 
   (-1/13824*(-576*CHW*MW*(MT2 - MW2)*MW2^2*(MH2^3 - 7*MH2^2*MW2 + 
          14*MH2*MW2^2 - 8*MW2^3)*MZ*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*SW + 
        CHWB*(6*MH2^4*(MT2 - MW2)*MW2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (15*MW2 + MZ2 + 3*MZ2*SW2) + 16*MW2^3*
           (4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(264*MW2^2 + 
              MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3191 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(
                -19151 + 38202*SW2 - 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(
                61199 - 160212*SW2 + 768*Pi^2*(-6 + 7*SW2)) - 
              8*MW2^4*MZ2^3*(1684 - 17391*SW2 + 24*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(10897 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 6*MW2^2*MZ2^5*(6431 - 
                12704*SW2 + 32*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(-62615 + 
                159888*SW2 - 768*Pi^2*(-6 + 7*SW2)) + 4*MW2^4*MZ2^3*(3383 - 
                35322*SW2 + 48*Pi^2*(-36 + 35*SW2)))) + 
          9*MH2^2*MW2*(4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3295 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 6*MW2^2*MZ2^5*(
                -6361 + 12710*SW2 - 32*Pi^2*(-4 + 5*SW2)) + 3*MW2^3*MZ2^4*(
                20069 - 53164*SW2 + 256*Pi^2*(-6 + 7*SW2)) - 8*MW2^4*MZ2^3*(
                1421 - 17319*SW2 + 24*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(11209 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19225 - 
                38040*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 3*MW2^3*MZ2^4*(-20541 + 
                53056*SW2 - 256*Pi^2*(-6 + 7*SW2)) + 4*MW2^4*MZ2^3*(2857 - 
                35178*SW2 + 48*Pi^2*(-36 + 35*SW2)))) + 
          MH2^3*(-4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MT2*(6912*MW2^7 + 16464*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 4*MW2^5*MZ2^2*(
                -11707 - 10392*SW2 + 192*Pi^2*(-4 + 3*SW2)) + 
              6*MW2^2*MZ2^5*(-6416 + 12665*SW2 - 32*Pi^2*(-4 + 5*SW2)) + 
              MW2^3*MZ2^4*(61355 - 158718*SW2 + 768*Pi^2*(-6 + 7*SW2)) + 
              2*MW2^4*MZ2^3*(-4561 + 70176*SW2 - 96*Pi^2*(-36 + 35*SW2))) + 
            MW2*(-6912*MW2^7 - 12240*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 12*MW2^5*MZ2^2*(3461 + 
                3272*SW2 - 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19106 - 
                38085*SW2 + 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(-59939 + 
                159042*SW2 - 768*Pi^2*(-6 + 7*SW2)) + 2*MW2^4*MZ2^3*(4531 - 
                69096*SW2 + 96*Pi^2*(-36 + 35*SW2)))) - 
          24*MH2*MW2^2*(4*MT2^2*MW2*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (264*MW2^2 + MZ2^2*(-71 + 171*SW2) - MW2*(MZ2 + 144*MZ2*SW2)) + 
            MW2*(6912*MW2^7 + 12240*MW2^6*MZ2 + MW2*MZ2^6*(10921 - 
                18630*SW2) + 18*MZ2^7*(-67 + 107*SW2) + 12*MW2^5*MZ2^2*(
                -3247 - 3272*SW2 + 64*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(
                -19087 + 38139*SW2 - 96*Pi^2*(-4 + 5*SW2)) + MW2^3*MZ2^4*(
                60391 - 159582*SW2 + 768*Pi^2*(-6 + 7*SW2)) - 
              24*MW2^4*MZ2^3*(505 - 5776*SW2 + 8*Pi^2*(-36 + 35*SW2))) + 
            MT2*(-6912*MW2^7 - 16464*MW2^6*MZ2 + 18*MZ2^7*(67 - 107*SW2) + 
              MW2*MZ2^6*(-10921 + 18630*SW2) + 4*MW2^5*MZ2^2*(11065 + 
                10392*SW2 - 192*Pi^2*(-4 + 3*SW2)) + 2*MW2^2*MZ2^5*(19229 - 
                38049*SW2 + 96*Pi^2*(-4 + 5*SW2)) + 12*MW2^4*MZ2^3*(1015 - 
                11732*SW2 + 16*Pi^2*(-36 + 35*SW2)) + MW2^3*MZ2^4*(
                -768*Pi^2*(-6 + 7*SW2) + 19*(-3253 + 8382*SW2))))))/
       ((MH2 - 4*MW2)^2*(MH2 - MW2)*(-MT2 + MW2)*MZ*(4*MW2 - MZ2)*MZ2^3*Pi^3*
        SW*SW2) + ((-24*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*
         (CHB*MH2*(MH2 - 4*MW2)*(3*MW2 - MZ2) + CHW*(-16*MW2^2*MZ2 - 
            3*MH2^2*(MW2 + MZ2) + 12*MH2*MW2*(MW2 + MZ2)))*SW + 
        CHWB*(192*MW2^6*MZ2^2*(-4 + 5*SW2) - MH2^6*(3*MW2^2 + 
            2*MW2*MZ2*(7 - 3*SW2) + 3*MZ2^2*(1 + 4*SW2)) + 
          2*MH2^5*MW2*(-21*MW2^2 + MW2*MZ2*(79 - 30*SW2) + 
            6*MZ2^2*(7 + 6*SW2)) - 96*MH2*MW2^5*(12*MW2^2 + 3*MW2*MZ2 + 
            MZ2^2*(-37 + 38*SW2)) + 3*MH2^4*MW2^2*(207*MW2^2 + 
            2*MW2*MZ2*(-104 + 33*SW2) + MZ2^2*(-251 + 50*SW2)) + 
          8*MH2^2*MW2^4*(354*MW2^2 + MW2*MZ2*(35 + 12*SW2) + 
            3*MZ2^2*(-227 + 197*SW2)) - 2*MH2^3*MW2^3*(1128*MW2^2 + 
            2*MW2*MZ2*(-203 + 60*SW2) + 3*MZ2^2*(-502 + 321*SW2))))*
       B0i[bb0, 0, 0, MH2])/(2304*(MH2 - 4*MW2)^2*(MH2 - MW2)^2*MZ*MZ2*Pi^3*
       SW) + (CHWB*MT2*(27*MT2^2*MZ2*(3*MW2 + MZ2 + 4*MZ2*SW2) + 
        2*MW2^2*(132*MW2^2 - MW2*MZ2*(41 + 72*SW2) + 
          MZ2^2*(-103 + 153*SW2)) + MT2*MW2*(-264*MW2^2 + 
          MZ2^2*(179 - 198*SW2) + MW2*(MZ2 + 144*MZ2*SW2)))*
       B0i[bb0, 0, 0, MT2])/(3456*(MT2 - MW2)*MZ*MZ2*Pi^3*SW) + 
     ((-48*CHW*MH2*MW*(MH2 - 4*MW2)*MW2^2 + 
        (CHWB*(3*MH2^5*MW2*(4*MW2 - MZ2)*MZ2^4*SW2^2*(3*MW2 + MZ2 + 
             4*MZ2*SW2) + 16*MW2^4*(864*MW2^8 + MW2^3*MZ2^5*(3595 - 2118*
                SW2) + 12*MW2^5*MZ2^3*(1219 - 336*SW2) + 24*MW2^7*MZ2*
              (23 - 24*SW2) + 24*MZ2^8*(4 + SW2) - 3*MW2*MZ2^7*
              (225 + 52*SW2) + 16*MW2^6*MZ2^2*(-502 + 123*SW2) + 
             3*MW2^2*MZ2^6*(269 + 150*SW2) + 3*MW2^4*MZ2^4*(-3945 + 1516*
                SW2)) + MH2^4*(864*MW2^8 + MW2^3*MZ2^5*(4027 - 3162*SW2) + 
             12*MW2^5*MZ2^3*(1343 - 394*SW2) + 24*MW2^7*MZ2*(23 - 24*SW2) + 
             24*MZ2^8*(4 + SW2) - 3*MW2*MZ2^7*(225 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-538 + 123*SW2) + 3*MW2^2*MZ2^6*
              (253 + 208*SW2) + 3*MW2^4*MZ2^4*(-4377 + 2038*SW2)) - 
           8*MH2*MW2^3*(4320*MW2^8 + MW2^3*MZ2^5*(18659 - 11256*SW2) + 
             12*MW2^5*MZ2^3*(6208 - 1717*SW2) + 120*MZ2^8*(4 + SW2) - 
             120*MW2^7*MZ2*(-23 + 24*SW2) - 15*MW2*MZ2^7*(225 + 52*SW2) + 
             16*MW2^6*MZ2^2*(-2537 + 615*SW2) + 3*MW2^2*MZ2^6*
              (1313 + 787*SW2) + 3*MW2^4*MZ2^4*(-20229 + 7913*SW2)) - 
           MH2^3*MW2*(8640*MW2^8 + MW2^3*MZ2^5*(40423 - 26760*SW2) + 
             3*MW2^5*MZ2^3*(52129 - 14680*SW2) + 240*MZ2^8*(4 + SW2) - 
             240*MW2^7*MZ2*(-23 + 24*SW2) - 30*MW2*MZ2^7*(225 + 52*SW2) + 
             20*MW2^6*MZ2^2*(-4187 + 984*SW2) + 3*MW2^2*MZ2^6*
              (2489 + 1810*SW2) + 3*MW2^4*MZ2^4*(-42969 + 17950*SW2)) + 
           3*MH2^2*MW2^2*(9504*MW2^8 + MW2^3*MZ2^5*(43469 - 27258*SW2) + 
             264*MZ2^8*(4 + SW2) - 264*MW2^7*MZ2*(-23 + 24*SW2) - 
             33*MW2*MZ2^7*(225 + 52*SW2) + 16*MW2^6*MZ2^2*(-5681 + 1353*
                SW2) + MW2^2*MZ2^6*(8329 + 5610*SW2) - 8*MW2^5*MZ2^3*
              (-21103 + 5874*SW2) + 3*MW2^4*MZ2^4*(-46311 + 18656*SW2))))/
         ((MH2 - MW2)^2*MZ*(4*MW2 - MZ2)*MZ2^4*SW*SW2^2))*
       B0i[bb0, 0, 0, MW2])/(2304*(MH2 - 4*MW2)^2*Pi^3) + 
     ((72*MW*MW2*(CHB*(3*MW2 - MZ2) - CHW*(3*MW2 + MZ2)) - 
        (CHWB*(432*MW2^7 + 9*MZ2^7*(31 + 4*SW2) + 12*MW2^6*MZ2*
            (-1031 + 336*SW2) + MW2^2*MZ2^4*(27*MH2*(-3 + 4*SW2) + 
             31*MZ2*(97 + 54*SW2)) + 9*MW2^3*MZ2^3*(MH2*(9 - 18*SW2) + 
             MZ2*(381 + 226*SW2)) + MW2^4*MZ2^2*(3*MH2*(7 + 24*SW2) - 
             2*MZ2*(10867 + 522*SW2)) - MW2*MZ2^5*(3*MH2*(-5 + 6*SW2) + 
             MZ2*(1843 + 792*SW2)) - 2*MW2^5*MZ2*(18*MH2 + 
             MZ2*(-14401 + 2808*SW2))))/(MZ*(4*MW2 - MZ2)*MZ2^3*SW*SW2^2))*
       B0i[bb0, 0, 0, MZ2])/(6912*Pi^3) - 
     (CHWB*MZ*(MT2*MW2^2*(4 - 3*SW2) + MT2^3*(4 + SW2) + 
        2*MW2^3*(-4 + 5*SW2))*B0i[bb0, MW2, 0, MT2])/
      (128*(MT2 - MW2)*Pi^3*SW) + 
     ((-16*CHW*MW*MW2*(MH2^3 - 6*MH2^2*MW2 + 4*MH2*MW2^2 + 16*MW2^3)*SW + 
        CHWB*(MH2 - 2*MW2)^2*MZ*(32*CW2*MW2^2 + 2*MH2*MW2*(-12 + SW2) + 
          MH2^2*(4 + SW2)))*B0i[bb0, MW2, MH2, MW2])/
      (768*(MH2 - 4*MW2)^2*Pi^3*SW) - 
     (CHWB*(128*MW2^4 + MZ2^4*(4 + SW2) - 4*MW2^2*MZ2^2*(76 + SW2) - 
        8*MW2^3*MZ2*(-68 + 7*SW2) + 2*MW2*MZ2^3*(12 + 7*SW2))*
       B0i[bb0, MW2, MW2, MZ2])/(768*MZ*(4*MW2 - MZ2)*Pi^3*SW) + 
     (MW2*(-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-3*MW2 + MZ2) + CHW*(3*MW2 + MZ2))*
         SW + CHWB*MZ*(MH2^2*(3*MW2 + MZ2*(5 - 6*SW2)) + 
          8*MH2*(9*MW2^2 - 6*MW2*MZ2 + MZ2^2*(-4 + 3*SW2)) - 
          12*MZ2*(12*MW2^2 - 9*MW2*MZ2 + MZ2^2*(-7 + 6*SW2))))*
       B0i[bb0, MZ2, MH2, MZ2])/(2304*MZ2^2*Pi^3*SW) + 
     (CHWB*MW2*MZ*(MZ2*(132*MW2^2 + MZ2^2*(5 + 18*SW2) - 
          MW2*MZ2*(41 + 72*SW2)) + MT2*(264*MW2^2 - MW2*MZ2*(163 + 144*SW2) + 
          MZ2^2*(-125 + 198*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
      (3456*MZ2^2*Pi^3*SW) - (CHWB*MW2*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (18*MW2^2 + MW2*MZ2*(7 - 12*SW2) + 3*MZ2^2*(1 - 2*SW2))*
       B0i[bb0, MZ2, MW2, MW2])/(2304*MZ2^3*Pi^3*SW) - 
     (CHWB*MW2^3*(4*MZ2*(-2 + SW2) + MW2*(-4 + 3*SW2))*
       C0i[cc0, 0, MW2, 0, 0, MW2, MZ2])/(24*MZ*Pi^3*SW) - 
     (CHWB*MW2^3*MZ*(3*MW2^3 + 2*MZ2^3*(1 - 6*SW2) + 6*MW2*MZ2^2*(1 + SW2) + 
        MW2^2*MZ2*(7 + 6*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (96*MZ2^3*Pi^3*SW) - (CHWB*MZ*(2*MW2 - MZ2)*(MW2 + MZ2)*
       (-(MZ2*(4 + SW2)) + MW2*(-4 + 3*SW2))*C0i[cc0, MW2, 0, 0, 0, 0, MZ2])/
      (96*Pi^3*SW) - (CHWB*MW2*MZ*(MW2 + MZ2)^2*
       (3*MW2^2 + 2*MZ2^2*(2 - 3*SW2) + MW2*MZ2*(-1 + 6*SW2))*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(192*MZ2^2*Pi^3*SW) + 
     (CHWB*MZ*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*(-MW2^2 + 2*CW2*MZ2^2 + 
        MW2*(MZ2 + 2*MZ2*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2])/
      (32*MZ2*Pi^3*SW))/VALPHAEFF^2)*Class[4] + 
 (-1/48*(MW*((2*MW2^2 + MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
       2*MZ2*SW2*((MW2 + MZ2)*CHl1[Leff, Leff] - 4*MW2*CHl3[3, 3] + 
         (MW2 + MZ2)*CHl3[Leff, Leff])))/(MZ2*Pi*SW2) + 
   (-1/4608*(MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
        ((10*MW2^2 - 7*MW2*MZ2 + MZ2^2)*CHe[Leff, Leff] + 
         2*MZ2*SW2*((5*MW2 - MZ2)*CHl1[Leff, Leff] - 12*MW2*CHl3[3, 3] + 
           (5*MW2 - MZ2)*CHl3[Leff, Leff])))/(MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MH2, MW2]*(3*(MH2 - 2*MW2)^2*(2*MW2 - MZ2)*
         (32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
         CHe[Leff, Leff] + 2*MZ2*SW2*(3*(MH2 - 2*MW2)^2*
           (32*MW2^3 + MH2^2*(9*MW2 - 5*MZ2) + MH2*(-46*MW2^2 + 22*MW2*MZ2))*
           CHl1[Leff, Leff] + 4*MW2*(-MH2^4 + 6*MH2^3*MW2 + 12*MH2^2*MW2^2 - 
            152*MH2*MW2^3 + 288*MW2^4)*CHl3[3, 3] + 3*(MH2 - 2*MW2)^2*
           (9*MH2^2*MW2 - 46*MH2*MW2^2 + 32*MW2^3 - 5*MH2^2*MZ2 + 
            22*MH2*MW2*MZ2)*CHl3[Leff, Leff])))/(4608*(MH2 - 4*MW2)^2*MW2*MZ2*
       Pi^3*SW2) - (MW*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((6*MW2^3 - 23*MW2^2*MZ2 + 8*MW2*MZ2^2 + MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MW2^2 - 12*MW2*MZ2 - MZ2^2)*CHl1[Leff, Leff] + 
          12*MW2*(-MW2 + MZ2)*CHl3[3, 3] + (9*MW2^2 - 4*MW2*MZ2 - MZ2^2)*
           CHl3[Leff, Leff])))/(384*MZ2^2*Pi^3*SW2) + 
     (MW*(8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MZ2]*
       ((6*MW2^3 - 9*MW2^2*MZ2 - 4*MW2*MZ2^2 - MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((3*MW2^2 + MZ2^2)*CHl1[Leff, Leff] + 12*MW2*(-MW2 + MZ2)*
           CHl3[3, 3] + (3*MW2^2 + MZ2^2)*CHl3[Leff, Leff])))/
      (192*MW2*MZ2*Pi^3*SW2) - (MW*MW2^2*C0i[cc0, 0, MW2, 0, 0, MW2, MZ2]*
       ((2*MW2^3 + 17*MW2^2*MZ2 - 5*MW2*MZ2^2 - 2*MZ2^3)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl1[Leff, Leff] - 
          2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*CHl3[3, 3] + 
          (MW2^2 + 9*MW2*MZ2 + 2*MZ2^2)*CHl3[Leff, Leff])))/
      (48*MZ2^2*Pi^3*SW2) - (MW*(MW2 + MZ2)*C0i[cc0, MW2, 0, 0, 0, 0, MZ2]*
       ((12*MW2^4 + 16*MW2^3*MZ2 - 39*MW2^2*MZ2^2 + 24*MW2*MZ2^3 - 5*MZ2^4)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((6*MW2^3 + 11*MW2^2*MZ2 - 
            14*MW2*MZ2^2 + 5*MZ2^3)*CHl1[Leff, Leff] + 4*MW2*(MW2 + MZ2)*
           (MW2*CHl1[3, 3] - MZ2*CHl1[3, 3] - 3*MW2*CHl3[3, 3] + 
            MZ2*CHl3[3, 3]) + (6*MW2^3 + 11*MW2^2*MZ2 - 14*MW2*MZ2^2 + 
            5*MZ2^3)*CHl3[Leff, Leff])))/(192*MW2*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, MZ2, MW2, MW2]*((336*MW2^5 - 944*MW2^4*MZ2 - 
          800*MW2^3*MZ2^2 + 380*MW2^2*MZ2^3 + 101*MW2*MZ2^4 + 3*MZ2^5)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((168*MW2^4 - 388*MW2^3*MZ2 - 
            594*MW2^2*MZ2^2 - 107*MW2*MZ2^3 - 3*MZ2^4)*CHl1[Leff, Leff] + 
          12*MW2*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
           CHl3[3, 3] + (72*MW2^4 - 596*MW2^3*MZ2 - 634*MW2^2*MZ2^2 - 
            31*MW2*MZ2^3 + MZ2^4)*CHl3[Leff, Leff])))/(4608*MZ2^3*Pi^3*SW2) - 
     (MW*B0i[bb0, MW2, MW2, MZ2]*(-3*(256*MW2^6 + 1232*MW2^5*MZ2 - 
          1792*MW2^4*MZ2^2 + 864*MW2^3*MZ2^3 - 164*MW2^2*MZ2^4 - 
          5*MW2*MZ2^5 + 5*MZ2^6)*CHe[Leff, Leff] - 
        2*MZ2*SW2*(3*(128*MW2^5 + 680*MW2^4*MZ2 - 556*MW2^3*MZ2^2 + 
            154*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 5*MZ2^5)*CHl1[Leff, Leff] - 
          4*MW2*(96*MW2^4 + 504*MW2^3*MZ2 - 92*MW2^2*MZ2^2 - 14*MW2*MZ2^3 + 
            MZ2^4)*CHl3[3, 3] + 3*(128*MW2^5 + 680*MW2^4*MZ2 - 
            556*MW2^3*MZ2^2 + 154*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 5*MZ2^5)*
           CHl3[Leff, Leff])))/(4608*MW2*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MH2]*((-192*MW2^4*MZ2*(6*MW2^2 - MW2*MZ2 - MZ2^2) + 
          96*MH2*MW2^3*MZ2*(22*MW2^2 - 13*MW2*MZ2 + MZ2^2) - 
          16*MH2^2*MW2^2*(10*MW2^3 + 83*MW2^2*MZ2 - 74*MW2*MZ2^2 + 
            15*MZ2^3) - MH2^4*(10*MW2^3 + 47*MW2^2*MZ2 - 56*MW2*MZ2^2 + 
            15*MZ2^3) + 2*MH2^3*MW2*(40*MW2^3 + 206*MW2^2*MZ2 - 
            227*MW2*MZ2^2 + 57*MZ2^3))*CHe[Leff, Leff] - 
        2*MZ2*SW2*((-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 192*MW2^4*MZ2*
             (3*MW2 + MZ2) - 2*MH2^3*MW2*(20*MW2^2 + 113*MW2*MZ2 - 
              57*MZ2^2) + MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 15*MZ2^2) + 
            16*MH2^2*MW2^2*(5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*
           CHl1[Leff, Leff] - 4*(MH2 - 4*MW2)*MW2*(48*MH2*MW2^2*MZ2 - 
            48*MW2^3*MZ2 + MH2^3*(3*MW2 + MZ2) - 2*MH2^2*MW2*(6*MW2 + 5*MZ2))*
           CHl3[3, 3] + (-96*MH2*MW2^3*(11*MW2 - MZ2)*MZ2 + 
            192*MW2^4*MZ2*(3*MW2 + MZ2) - 2*MH2^3*MW2*(20*MW2^2 + 
              113*MW2*MZ2 - 57*MZ2^2) + MH2^4*(5*MW2^2 + 26*MW2*MZ2 - 
              15*MZ2^2) + 16*MH2^2*MW2^2*(5*MW2^2 + 44*MW2*MZ2 - 15*MZ2^2))*
           CHl3[Leff, Leff])))/(4608*(MH2 - 4*MW2)^2*MW2*MZ2^2*Pi^3*SW2) - 
     (MW*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((10*MW2^4 - 5*MW2^3*MZ2 - 38*MW2^2*MZ2^2 - MW2*MZ2^3 + 10*MZ2^4)*
         CHe[Leff, Leff] + 2*MZ2*SW2*((5*MW2^3 - 19*MW2*MZ2^2 - 10*MZ2^3)*
           CHl1[Leff, Leff] + MZ2*SW2*(12*MW2*(MW2 + 2*MZ2)*CHl3[3, 3] - 
            (9*MW2^2 + 21*MW2*MZ2 + 10*MZ2^2)*CHl3[Leff, Leff]))))/
      (192*MZ2^3*Pi^3*SW2) - (B0i[bb0, 0, 0, MW2]*
       ((2*MW2 - MZ2)*(3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
          MH2^2*(-672*MW2^6 + 1096*MW2^5*MZ2 + 864*MW2^4*MZ2^2 + 
            1112*MW2^3*MZ2^3 - 1221*MW2^2*MZ2^4 + 729*MW2*MZ2^5 - 
            120*MZ2^6) - 16*MW2^2*(672*MW2^6 - 1096*MW2^5*MZ2 - 
            1536*MW2^4*MZ2^2 - 560*MW2^3*MZ2^3 + 1125*MW2^2*MZ2^4 - 
            729*MW2*MZ2^5 + 120*MZ2^6) + 8*MH2*MW2*(672*MW2^6 - 
            1096*MW2^5*MZ2 - 1428*MW2^4*MZ2^2 - 647*MW2^3*MZ2^3 + 
            1140*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 5*MZ2^2) + 
            MH2^2*(-672*MW2^6 + 1192*MW2^5*MZ2 + 1080*MW2^4*MZ2^2 + 
              1196*MW2^3*MZ2^3 - 1257*MW2^2*MZ2^4 + 729*MW2*MZ2^5 - 
              120*MZ2^6) - 16*MW2^2*(672*MW2^6 - 1192*MW2^5*MZ2 - 
              1752*MW2^4*MZ2^2 - 644*MW2^3*MZ2^3 + 1161*MW2^2*MZ2^4 - 
              729*MW2*MZ2^5 + 120*MZ2^6) + 8*MH2*MW2*(672*MW2^6 - 
              1192*MW2^5*MZ2 - 1644*MW2^4*MZ2^2 - 731*MW2^3*MZ2^3 + 
              1176*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6))*
           CHl1[Leff, Leff] + (3*MH2^3*MW2*MZ2^2*(36*MW2^2 - 29*MW2*MZ2 + 
              5*MZ2^2) + MH2^2*(-288*MW2^6 + 1544*MW2^5*MZ2 + 
              424*MW2^4*MZ2^2 + 724*MW2^3*MZ2^3 - 1105*MW2^2*MZ2^4 + 
              729*MW2*MZ2^5 - 120*MZ2^6) - 16*MW2^2*(288*MW2^6 - 
              1544*MW2^5*MZ2 - 1096*MW2^4*MZ2^2 - 172*MW2^3*MZ2^3 + 
              1009*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 120*MZ2^6) + 
            8*MH2*MW2*(288*MW2^6 - 1544*MW2^5*MZ2 - 988*MW2^4*MZ2^2 - 
              259*MW2^3*MZ2^3 + 1024*MW2^2*MZ2^4 - 729*MW2*MZ2^5 + 
              120*MZ2^6))*CHl3[Leff, Leff] - 4*(MH2 - 4*MW2)*MW2*
           (4*MW2 - MZ2)*(MH2^2*MW2*MZ2^2*CHl3[3, 3] + 
            MH2*(24*MZ2^4*(CHl1[3, 3] - CHl3[3, 3]) + 72*MW2^4*CHl3[3, 3] + 
              24*MW2^3*MZ2*CHl3[3, 3] + MW2*MZ2^3*(12*CHl1[3, 3] + 
                91*CHl3[3, 3]) - 4*MW2^2*MZ2^2*(9*CHl1[3, 3] + 3*CHl3[1, 1] + 
                3*CHl3[2, 2] - 37*CHl3[3, 3] + 9*CHq3[1, 1] + 
                9*CHq3[2, 2])) - 4*MW2*(24*MZ2^4*(CHl1[3, 3] - CHl3[3, 3]) + 
              72*MW2^4*CHl3[3, 3] + 24*MW2^3*MZ2*CHl3[3, 3] + 
              MW2*MZ2^3*(12*CHl1[3, 3] + 91*CHl3[3, 3]) - 2*MW2^2*MZ2^2*(
                18*CHl1[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] - 73*CHl3[3, 3] + 
                18*CHq3[1, 1] + 18*CHq3[2, 2]))))))/(4608*MW*(MH2 - 4*MW2)^2*
       (4*MW2 - MZ2)*MZ2^3*Pi^3*SW2) - (MW*B0i[bb0, MW2, 0, MT2]*
       (-((MT2*MW2^2*(10*MW2^2 - 7*MW2*MZ2 + MZ2^2) + 
           2*MW2^3*(-6*MW2^2 + MW2*MZ2 + MZ2^2) + 
           MT2^3*(18*MW2^2 - 19*MW2*MZ2 + 5*MZ2^2))*CHe[Leff, Leff]) + 
        2*MZ2*SW2*((MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
            MT2^3*(-9*MW2 + 5*MZ2))*CHl1[Leff, Leff] + 
          (MT2*MW2^2*(-5*MW2 + MZ2) + 2*MW2^3*(3*MW2 + MZ2) + 
            MT2^3*(-9*MW2 + 5*MZ2))*CHl3[Leff, Leff] + 
          4*MW2*(MT2^3 + MT2*MW2^2 - 2*MW2^3)*(CHl3[3, 3] + CHq3[3, 3]))))/
      (256*(MT2 - MW2)*MW2*MZ2*Pi^3*SW2) - 
     (MW*B0i[bb0, 0, 0, MZ2]*((2*MW2 - MZ2)*(1008*MW2^5 + 2700*MW2^4*MZ2 + 
          2*MW2^3*(10*MH2 - 1267*MZ2)*MZ2 + MW2*(MH2 - 757*MZ2)*MZ2^3 + 
          105*MZ2^5 + 3*MW2^2*MZ2^2*(-3*MH2 + 518*MZ2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((912*MW2^5 + 2484*MW2^4*MZ2 + 2*MW2^3*(10*MH2 - 1309*MZ2)*
             MZ2 + MW2*(MH2 - 757*MZ2)*MZ2^3 + 105*MZ2^5 + 
            3*MW2^2*MZ2^2*(-3*MH2 + 530*MZ2))*CHl1[Leff, Leff] + 
          (1296*MW2^5 + 3348*MW2^4*MZ2 + 2*MW2^3*(10*MH2 - 1141*MZ2)*MZ2 + 
            MW2*(MH2 - 757*MZ2)*MZ2^3 + 105*MZ2^5 + 3*MW2^2*MZ2^2*
             (-3*MH2 + 482*MZ2))*CHl3[Leff, Leff] - 4*MW2*(4*MW2 - MZ2)*
           (156*MW2^3*CHl3[3, 3] + MZ2^3*(-24*CHl1[3, 3] + 23*CHl3[3, 3]) + 
            MW2*MZ2*(3*MH2*CHl3[3, 3] - 2*MZ2*(CHd[1, 1] + CHd[2, 2] + 
                CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
                CHl1[2, 2] + 7*CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] + 
                53*CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 2*CHq1[3, 3] - 
                3*CHq3[1, 1] - 3*CHq3[2, 2] - 2*CHq3[3, 3] - 2*CHu[1, 1] - 
                2*CHu[2, 2])) + 6*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] + 
              CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
              CHl1[2, 2] + 7*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
              26*CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
              3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
              2*CHu[2, 2])))))/(4608*MW2*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) - 
     (MT2*MW*B0i[bb0, 0, 0, MT2]*((2*MW2 - MZ2)*
         (9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 
            7*MZ2^2) + 4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*
         CHe[Leff, Leff] + 2*MZ2*SW2*((9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + 
            MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 7*MZ2^2) + 
            4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*CHl1[Leff, Leff] + 
          (9*MT2^2*(9*MW2 - 5*MZ2)*MZ2 + MT2*MW2*(-72*MW2^2 + 35*MW2*MZ2 - 
              7*MZ2^2) + 4*MW2^2*(18*MW2^2 - 11*MW2*MZ2 - 5*MZ2^2))*
           CHl3[Leff, Leff] - 4*(MT2 - MW2)*MW2*
           (9*MT2*MZ2*(CHl3[3, 3] + CHq3[3, 3]) + 2*MW2*MZ2*(12*CHl3[3, 3] + 
              CHq1[3, 3] + 8*CHq3[3, 3] - 2*CHu[3, 3]) - 
            12*MW2^2*(2*CHl3[3, 3] - CHq1[3, 3] + CHq3[3, 3] - CHu[3, 3])))))/
      (2304*(MT2 - MW2)*MW2*MZ2^2*Pi^3*SW2) - 
     (MW*B0i[bb0, MZ2, MT2, MT2]*((2*MW2 - MZ2)*
         (MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
          MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl1[Leff, Leff] + 
          (MT2*(72*MW2^2 - 53*MW2*MZ2 - 11*MZ2^2) + 
            MZ2*(36*MW2^2 + 5*MW2*MZ2 - MZ2^2))*CHl3[Leff, Leff] - 
          4*MW2*(12*MT2*MW2*(2*CHl3[3, 3] - CHq1[3, 3] + CHq3[3, 3] - 
              CHu[3, 3]) + 6*MW2*MZ2*(2*CHl3[3, 3] - CHq1[3, 3] + 
              CHq3[3, 3] - CHu[3, 3]) + MZ2^2*(-3*CHl3[3, 3] - CHq1[3, 3] + 
              CHq3[3, 3] + 2*CHu[3, 3]) - MT2*MZ2*(33*CHl3[3, 3] - 
              7*CHq1[3, 3] + 7*CHq3[3, 3] + 5*CHu[3, 3])))))/
      (2304*MZ2^2*Pi^3*SW2) - 
     (-((2*MW2 - MZ2)*(48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + 
            MZ2^2) - 16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
              27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 
              423*MZ2^6 + MW2^2*MZ2^4*(12535 - 192*Pi^2) - 48*MW2^5*MZ2*(
                -639 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-9145 + 48*Pi^2) + 
              16*MW2^3*MZ2^3*(73 + 48*Pi^2)) + MT2*(6912*MW2^6 + 
              4258*MW2*MZ2^5 - 423*MZ2^6 + 48*MW2^5*MZ2*(-711 + 16*Pi^2) - 
              32*MW2^3*MZ2^3*(131 + 24*Pi^2) - 4*MW2^4*MZ2^2*(-9889 + 
                48*Pi^2) + MW2^2*MZ2^4*(-11911 + 192*Pi^2))) - 
          MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
              5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 423*MZ2^6 + 
              MW2^2*MZ2^4*(12223 - 192*Pi^2) - 48*MW2^5*MZ2*(-639 + 
                16*Pi^2) + 4*MW2^4*MZ2^2*(-9697 + 48*Pi^2) + 8*MW2^3*MZ2^3*(
                371 + 96*Pi^2)) + MT2*(6912*MW2^6 + 4258*MW2*MZ2^5 - 
              423*MZ2^6 + 4*MW2^4*MZ2^2*(10441 - 48*Pi^2) + 48*MW2^5*MZ2*(
                -711 + 16*Pi^2) - 8*MW2^3*MZ2^3*(749 + 96*Pi^2) + 
              MW2^2*MZ2^4*(-11599 + 192*Pi^2))) + 8*MH2*MW2*
           (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
              5*MZ2^3) + MW2*(-6912*MW2^6 - 4258*MW2*MZ2^5 + 423*MZ2^6 + 
              MW2^2*MZ2^4*(12493 - 192*Pi^2) - 48*MW2^5*MZ2*(-639 + 
                16*Pi^2) + 4*MW2^4*MZ2^2*(-9211 + 48*Pi^2) + 2*MW2^3*MZ2^3*(
                701 + 384*Pi^2)) + MT2*(6912*MW2^6 + 4258*MW2*MZ2^5 - 
              423*MZ2^6 + 48*MW2^5*MZ2*(-711 + 16*Pi^2) - 4*MW2^4*MZ2^2*(
                -9955 + 48*Pi^2) + MW2^2*MZ2^4*(-11869 + 192*Pi^2) - 
              2*MW2^3*MZ2^3*(2213 + 384*Pi^2))))*CHe[Leff, Leff]) - 
       2*MZ2*SW2*((48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + 
             MZ2^2) - 16*MW2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 
               27*MW2*MZ2^2 + 5*MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 
               423*MZ2^6 + MW2^2*MZ2^4*(4561 - 192*Pi^2) - 48*MW2^5*MZ2*
                (-651 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-6409 + 48*Pi^2) + 4*MW2^3*
                MZ2^3*(445 + 192*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 
               423*MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7153 + 48*Pi^2) + MW2^2*MZ2^4*(-3937 + 192*Pi^2) - 4*MW2^3*
                MZ2^3*(1201 + 192*Pi^2))) - 
           MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(4249 - 192*Pi^2) - 48*MW2^5*MZ2*(-651 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-6961 + 48*Pi^2) + 4*MW2^3*MZ2^3*
                (895 + 192*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7705 + 48*Pi^2) + MW2^2*MZ2^4*(-3625 + 192*Pi^2) - 4*MW2^3*
                MZ2^3*(1651 + 192*Pi^2))) + 8*MH2*MW2*
            (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-6912*MW2^6 - 2476*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(4519 - 192*Pi^2) - 48*MW2^5*MZ2*(-651 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-6475 + 48*Pi^2) + 2*MW2^3*MZ2^3*
                (1007 + 384*Pi^2)) + MT2*(6912*MW2^6 + 2476*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-723 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-7219 + 48*Pi^2) + MW2^2*MZ2^4*(-3895 + 192*Pi^2) - 2*MW2^3*
                MZ2^3*(2519 + 384*Pi^2))))*CHl1[Leff, Leff] + 
         (48*MH2^3*(MT2 - MW2)*MW2*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2) + 
           16*MW2^2*(-48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*
                MZ2^2 + 5*MZ2^3) + MT2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*
                MZ2^6 + MW2^2*MZ2^4*(4985 - 192*Pi^2) - 48*MW2^5*MZ2*
                (-623 + 16*Pi^2) + 4*MW2^4*MZ2^2*(-9149 + 48*Pi^2) + 12*MW2^3*
                MZ2^3*(221 + 64*Pi^2)) + MW2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 
               423*MZ2^6 + 12*MW2^3*MZ2^3*(31 - 64*Pi^2) + 48*MW2^5*MZ2*
                (-551 + 16*Pi^2) - 4*MW2^4*MZ2^2*(-8405 + 48*Pi^2) + MW2^2*
                MZ2^4*(-5609 + 192*Pi^2))) + 8*MH2*MW2*
            (48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 5*
                MZ2^3) + MW2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(5567 - 192*Pi^2) - 48*MW2^5*MZ2*(-551 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-8471 + 48*Pi^2) + 6*MW2^3*MZ2^3*
                (-23 + 128*Pi^2)) + MT2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-623 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-9215 + 48*Pi^2) - 6*MW2^3*MZ2^3*(481 + 128*Pi^2) + MW2^2*
                MZ2^4*(-4943 + 192*Pi^2))) - 
           MH2^2*(48*MT2^2*MW2*MZ2*(72*MW2^3 + 10*MW2^2*MZ2 - 27*MW2*MZ2^2 + 
               5*MZ2^3) + MW2*(-6912*MW2^6 - 2460*MW2*MZ2^5 + 423*MZ2^6 + 
               MW2^2*MZ2^4*(5297 - 192*Pi^2) - 48*MW2^5*MZ2*(-551 + 
                 16*Pi^2) + 4*MW2^4*MZ2^2*(-8957 + 48*Pi^2) + 12*MW2^3*MZ2^3*
                (119 + 64*Pi^2)) + MT2*(6912*MW2^6 + 2460*MW2*MZ2^5 - 423*
                MZ2^6 + 48*MW2^5*MZ2*(-623 + 16*Pi^2) - 4*MW2^4*MZ2^2*
                (-9701 + 48*Pi^2) - 12*MW2^3*MZ2^3*(371 + 64*Pi^2) + MW2^2*
                MZ2^4*(-4673 + 192*Pi^2))))*CHl3[Leff, Leff] + 
         4*(MH2 - 4*MW2)*MW2*(-MT2 + MW2)*(4*MW2 - MZ2)*MZ2*
          (12*MH2^2*MW2*MZ2*CHl3[3, 3] + 4*MW2*(12*MW2^3*(-349 + 16*Pi^2)*
              CHl3[3, 3] + 9*MZ2^3*(16*CHl1[3, 3] + 83*CHl3[3, 3]) + 
             MW2*MZ2*(MZ2*(-8*CHd[1, 1] - 8*CHd[2, 2] - 8*CHd[3, 3] - 
                 8*CHe[1, 1] - 8*CHe[2, 2] - 8*CHe[3, 3] - 8*CHl1[1, 1] - 
                 8*CHl1[2, 2] + 100*CHl1[3, 3] + 8*CHl3[1, 1] + 
                 8*CHl3[2, 2] - 4027*CHl3[3, 3] + 8*CHq1[1, 1] + 
                 8*CHq1[2, 2] + 20*CHq1[3, 3] + 24*CHq3[1, 1] + 
                 24*CHq3[2, 2] + 12*CHq3[3, 3] + 16*CHu[1, 1] + 
                 16*CHu[2, 2] - 8*CHu[3, 3]) - 24*MT2*(3*CHl3[3, 3] + 
                 CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3])) + 
             4*MW2^2*(36*MT2*(2*CHl3[3, 3] - CHq1[3, 3] + CHq3[3, 3] - 
                 CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 
                 6*CHl1[2, 2] - 57*CHl1[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] + 
                 2270*CHl3[3, 3] - 48*Pi^2*CHl3[3, 3] - 6*CHq1[1, 1] - 
                 6*CHq1[2, 2] + 12*CHq1[3, 3] + 18*CHq3[1, 1] + 
                 18*CHq3[2, 2] + 54*CHq3[3, 3] - 12*CHu[1, 1] - 
                 12*CHu[2, 2] + 6*CHu[3, 3]))) - 
           MH2*(12*MW2^3*(-349 + 16*Pi^2)*CHl3[3, 3] + 
             9*MZ2^3*(16*CHl1[3, 3] + 83*CHl3[3, 3]) + 
             MW2*MZ2*(MZ2*(-8*CHd[1, 1] - 8*CHd[2, 2] - 8*CHd[3, 3] - 
                 8*CHe[1, 1] - 8*CHe[2, 2] - 8*CHe[3, 3] - 8*CHl1[1, 1] - 
                 8*CHl1[2, 2] + 100*CHl1[3, 3] + 8*CHl3[1, 1] + 
                 8*CHl3[2, 2] - 4027*CHl3[3, 3] + 8*CHq1[1, 1] + 
                 8*CHq1[2, 2] + 20*CHq1[3, 3] + 24*CHq3[1, 1] + 
                 24*CHq3[2, 2] + 12*CHq3[3, 3] + 16*CHu[1, 1] + 
                 16*CHu[2, 2] - 8*CHu[3, 3]) - 24*MT2*(3*CHl3[3, 3] + 
                 CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3])) + 
             4*MW2^2*(36*MT2*(2*CHl3[3, 3] - CHq1[3, 3] + CHq3[3, 3] - 
                 CHu[3, 3]) + MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 
                 6*CHl1[2, 2] - 57*CHl1[3, 3] + 6*CHl3[1, 1] + 6*CHl3[2, 2] + 
                 2273*CHl3[3, 3] - 48*Pi^2*CHl3[3, 3] - 6*CHq1[1, 1] - 
                 6*CHq1[2, 2] + 12*CHq1[3, 3] + 18*CHq3[1, 1] + 
                 18*CHq3[2, 2] + 54*CHq3[3, 3] - 12*CHu[1, 1] - 
                 12*CHu[2, 2] + 6*CHu[3, 3]))))))/(27648*MW*(MH2 - 4*MW2)^2*
       (MT2 - MW2)*(4*MW2 - MZ2)*MZ2^3*Pi^3*SW2))/VALPHAEFF^2)*Class[7] + 
 (Class[8]*(-1/72*(MW*MW2^2*B0i[bb0, 0, 0, MW2]*(Cll[1, 3, 3, 1] + 
        Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 3*Clq3[3, 3, 1, 1] + 
        3*Clq3[3, 3, 2, 2]))/Pi^3 + (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
      B0i[bb0, MW2, 0, MT2]*Clq3[3, 3, 3, 3])/(48*Pi^3) + 
    (MW*(MW2 + MZ2)*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
        Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
        Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
       6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
       16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
       8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
       24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
       16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
       8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
       12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
       8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
       4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
       8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
       4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
       4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
       8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
       4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
       2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
       6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
       4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
       2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
       8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
       4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
       4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
       8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
       8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
       4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
       12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
       8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
       4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
       16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
       8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
       8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
       16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
       4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
       4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
       8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
       4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
       2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
       12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
       12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
       2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
       8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
       8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
       16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
       4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
       2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
       6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
       4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
     (1152*MZ2*Pi^3*SW2) - (MW*(MW2 + MZ2)*B0i[bb0, MZ2, MT2, MT2]*
      ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*
        Ceu[Leff, Leff, 3, 3] + 2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - 
         MZ2^2)*SW2*Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*
        Clq3[Leff, Leff, 3, 3] - 38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
       8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*
        Clq3[Leff, Leff, 3, 3] - 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
       2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 
       14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*
        Clu[Leff, Leff, 3, 3] + 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
       16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
       16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
        Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
       11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
        Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
     (1152*MZ2^2*Pi^3*SW2) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
      (4*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*Ceu[Leff, Leff, 3, 3] - 
       2*(4*MW2^3 - MW2^2*MZ2 - 4*MW2*MZ2^2 + MZ2^3)*Clq1[Leff, Leff, 3, 3] + 
       12*MT2*MW2*MZ2*Clq3[3, 3, 3, 3] - 24*MW2^2*MZ2*Clq3[3, 3, 3, 3] - 
       12*MT2*MZ2^2*Clq3[3, 3, 3, 3] + 24*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
       8*MW2^3*Clq3[Leff, Leff, 3, 3] - 2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 
       8*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
       8*MW2^3*Clu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
       8*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
       8*MW2^3*Cqe[3, 3, Leff, Leff] + 2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
       5*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
     (576*MZ2^2*Pi^3*SW2) - 
    (MW*(-4*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + MZ2^3)*
        Ced[Leff, Leff, 1, 1] - 4*MZ2*(2*MW2^3 - MW2^2*MZ2 - 2*MW2*MZ2^2 + 
         MZ2^3)*Ced[Leff, Leff, 2, 2] - 8*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] + 
       4*MW2^2*MZ2^2*Ced[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*
        Ced[Leff, Leff, 3, 3] - 4*MZ2^4*Ced[Leff, Leff, 3, 3] - 
       8*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 4*MW2^2*MZ2^2*
        Cee[Leff, Leff, 1, 1] + 8*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] - 
       4*MZ2^4*Cee[Leff, Leff, 1, 1] - 8*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] + 
       4*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] + 8*MW2*MZ2^3*
        Cee[Leff, Leff, 2, 2] - 4*MZ2^4*Cee[Leff, Leff, 2, 2] - 
       8*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 4*MW2^2*MZ2^2*
        Cee[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] - 
       4*MZ2^4*Cee[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] - 
       8*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] - 16*MW2*MZ2^3*
        Ceu[Leff, Leff, 1, 1] + 8*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
       16*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
        Ceu[Leff, Leff, 2, 2] - 16*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
       8*MZ2^4*Ceu[Leff, Leff, 2, 2] + 48*MT2*MW2^3*Ceu[Leff, Leff, 3, 3] - 
       24*MT2*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 8*MW2^3*MZ2*
        Ceu[Leff, Leff, 3, 3] - 48*MT2*MW2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
       4*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 24*MT2*MZ2^3*
        Ceu[Leff, Leff, 3, 3] + 8*MW2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
       4*MZ2^4*Ceu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 
       8*MW2^2*MZ2^2*Cld[Leff, Leff, 1, 1] - 8*MW2*MZ2^3*
        Cld[Leff, Leff, 1, 1] + 8*MZ2^4*Cld[Leff, Leff, 1, 1] + 
       8*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
        Cld[Leff, Leff, 2, 2] - 8*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] + 
       8*MZ2^4*Cld[Leff, Leff, 2, 2] + 8*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] - 
       8*MW2^2*MZ2^2*Cld[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*
        Cld[Leff, Leff, 3, 3] + 8*MZ2^4*Cld[Leff, Leff, 3, 3] - 
       8*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 4*MW2^2*MZ2^2*
        Cle[1, 1, Leff, Leff] + 8*MW2*MZ2^3*Cle[1, 1, Leff, Leff] - 
       4*MZ2^4*Cle[1, 1, Leff, Leff] - 8*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 
       4*MW2^2*MZ2^2*Cle[2, 2, Leff, Leff] + 8*MW2*MZ2^3*
        Cle[2, 2, Leff, Leff] - 4*MZ2^4*Cle[2, 2, Leff, Leff] - 
       8*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 4*MW2^2*MZ2^2*
        Cle[3, 3, Leff, Leff] + 8*MW2*MZ2^3*Cle[3, 3, Leff, Leff] - 
       4*MZ2^4*Cle[3, 3, Leff, Leff] + 8*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] - 
       8*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] - 8*MW2*MZ2^3*
        Cle[Leff, Leff, 1, 1] + 8*MZ2^4*Cle[Leff, Leff, 1, 1] + 
       8*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 8*MW2^2*MZ2^2*
        Cle[Leff, Leff, 2, 2] - 8*MW2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
       8*MZ2^4*Cle[Leff, Leff, 2, 2] + 8*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 
       8*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*
        Cle[Leff, Leff, 3, 3] + 8*MZ2^4*Cle[Leff, Leff, 3, 3] + 
       16*MW2^3*MZ2*Cll[1, 3, 3, 1] - 16*MW2^2*MZ2^2*Cll[1, 3, 3, 1] + 
       16*MW2^3*MZ2*Cll[2, 3, 3, 2] - 16*MW2^2*MZ2^2*Cll[2, 3, 3, 2] + 
       16*MW2^3*MZ2*Cll[3, 3, 3, 3] - 16*MW2^2*MZ2^2*Cll[3, 3, 3, 3] - 
       8*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] + 4*MW2^2*MZ2^2*
        Cll[Leff, 1, 1, Leff] + 8*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
       4*MZ2^4*Cll[Leff, 1, 1, Leff] - 8*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] + 
       4*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 8*MW2*MZ2^3*
        Cll[Leff, 2, 2, Leff] - 4*MZ2^4*Cll[Leff, 2, 2, Leff] - 
       8*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 4*MW2^2*MZ2^2*
        Cll[Leff, 3, 3, Leff] + 8*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
       4*MZ2^4*Cll[Leff, 3, 3, Leff] + 16*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 
       16*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] - 16*MW2*MZ2^3*
        Cll[Leff, Leff, 1, 1] + 16*MZ2^4*Cll[Leff, Leff, 1, 1] + 
       16*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] - 16*MW2^2*MZ2^2*
        Cll[Leff, Leff, 2, 2] - 16*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
       16*MZ2^4*Cll[Leff, Leff, 2, 2] + 16*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 
       16*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] - 16*MW2*MZ2^3*
        Cll[Leff, Leff, 3, 3] + 16*MZ2^4*Cll[Leff, Leff, 3, 3] - 
       8*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] + 8*MW2^2*MZ2^2*
        Clq1[Leff, Leff, 1, 1] + 8*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
       8*MZ2^4*Clq1[Leff, Leff, 1, 1] - 8*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 
       8*MW2^2*MZ2^2*Clq1[Leff, Leff, 2, 2] + 8*MW2*MZ2^3*
        Clq1[Leff, Leff, 2, 2] - 8*MZ2^4*Clq1[Leff, Leff, 2, 2] - 
       48*MT2*MW2^3*Clq1[Leff, Leff, 3, 3] + 12*MT2*MW2^2*MZ2*
        Clq1[Leff, Leff, 3, 3] + 16*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] + 
       48*MT2*MW2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2^2*MZ2^2*
        Clq1[Leff, Leff, 3, 3] - 12*MT2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
       16*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 2*MZ2^4*Clq1[Leff, Leff, 3, 3] - 
       96*MW2^3*MZ2*Clq3[3, 3, 1, 1] + 96*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 
       96*MW2^3*MZ2*Clq3[3, 3, 2, 2] + 96*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 
       144*MT2*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 48*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 
       144*MT2*MW2*MZ2^2*Clq3[3, 3, 3, 3] - 48*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
       24*MW2^3*MZ2*Clq3[Leff, Leff, 1, 1] - 24*MW2*MZ2^3*
        Clq3[Leff, Leff, 1, 1] + 24*MW2^3*MZ2*Clq3[Leff, Leff, 2, 2] - 
       24*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 48*MT2*MW2^3*
        Clq3[Leff, Leff, 3, 3] - 12*MT2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 
       48*MT2*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 6*MW2^2*MZ2^2*
        Clq3[Leff, Leff, 3, 3] + 12*MT2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
       6*MZ2^4*Clq3[Leff, Leff, 3, 3] - 16*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 
       16*MW2^2*MZ2^2*Clu[Leff, Leff, 1, 1] + 16*MW2*MZ2^3*
        Clu[Leff, Leff, 1, 1] - 16*MZ2^4*Clu[Leff, Leff, 1, 1] - 
       16*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] + 16*MW2^2*MZ2^2*
        Clu[Leff, Leff, 2, 2] + 16*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
       16*MZ2^4*Clu[Leff, Leff, 2, 2] - 48*MT2*MW2^3*Clu[Leff, Leff, 3, 3] + 
       48*MT2*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*
        Clu[Leff, Leff, 3, 3] + 48*MT2*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
       8*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 48*MT2*MZ2^3*
        Clu[Leff, Leff, 3, 3] - 8*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
       8*MZ2^4*Clu[Leff, Leff, 3, 3] + 8*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] - 
       4*MW2^2*MZ2^2*Cqe[1, 1, Leff, Leff] - 8*MW2*MZ2^3*
        Cqe[1, 1, Leff, Leff] + 4*MZ2^4*Cqe[1, 1, Leff, Leff] + 
       8*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 4*MW2^2*MZ2^2*
        Cqe[2, 2, Leff, Leff] - 8*MW2*MZ2^3*Cqe[2, 2, Leff, Leff] + 
       4*MZ2^4*Cqe[2, 2, Leff, Leff] + 48*MT2*MW2^3*Cqe[3, 3, Leff, Leff] + 
       12*MT2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 16*MW2^3*MZ2*
        Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] - 
       10*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 6*MT2*MZ2^3*
        Cqe[3, 3, Leff, Leff] + 7*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
       MZ2^4*Cqe[3, 3, Leff, Leff]))/(3456*MZ2^2*Pi^3*SW2)))/VALPHAEFF^2 + 
 (Class[6]*((MT*MW2*(MT2 + 3*MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
     (16*Sqrt[2]*Pi^3) + (MT*MW2^2*(8*MW*(-MW2 + MZ2)*CuB[3, 3] + 
       MZ*(-8*MW2 + 5*MZ2)*SW*CuW[3, 3]))/(24*Sqrt[2]*MZ*MZ2*Pi^3*SW) + 
    (CW2*MT*B0i[bb0, 0, 0, MT2]*(-16*MW*MW2*MZ2*SW2*CuB[3, 3] + 
       MZ*(16*MW2^2 - 3*MT2*MZ2 - 16*MW2*MZ2)*SW*CuW[3, 3]))/
     (48*Sqrt[2]*MZ*Pi^3*SW) - (MT*MW2*B0i[bb0, MZ2, MT2, MT2]*
      (-5*MW*MZ2^3*CuW[3, 3] - 3*MW2*MZ2^2*(MZ*SW*CuB[3, 3] - 
         2*MW*CuW[3, 3]) + 32*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]) + 
       MW2^2*(-23*MZ*MZ2*SW*CuB[3, 3] + 31*MW*MZ2*CuW[3, 3])))/
     (96*Sqrt[2]*MW*MZ2^2*Pi^3*SW2)))/VALPHAEFF^2


==> anc/GamZ_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VMU^2) + 
 (CHD*MZ*(160*MW2^2 - 103*MZ2^2)*Class[3])/(144*MZ2*Pi) + 
 (5*CHWB*MW*(8*MW2 - 5*MZ2)*SW*Class[4])/(9*Pi) - 
 (MZ*(160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
    MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 
      12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 12*CHl1[2, 2] + 
      12*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 12*CHq1[1, 1] - 
      12*CHq1[2, 2] - 6*CHq1[3, 3] - 6*CHq3[3, 3] - 24*CHu[1, 1] - 
      24*CHu[2, 2]) - 4*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
      3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
      3*CHl1[3, 3] + 53*CHl3[1, 1] + 53*CHl3[2, 2] + 3*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (72*MZ2*Pi) + (MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*Class[8]*
   Cll[1, 2, 2, 1])/(72*MZ2*Pi)


==> anc/GamZ_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VMU^2) - 
 (CHD*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*Class[3])/(144*MZ2*Pi) + 
 (MZ*(12*MW2*MZ2*CHd[1, 1] - 12*MZ2^2*CHd[1, 1] + 12*MW2*MZ2*CHd[2, 2] - 
    12*MZ2^2*CHd[2, 2] + 12*MW2*MZ2*CHd[3, 3] - 12*MZ2^2*CHd[3, 3] + 
    12*MW2*MZ2*CHe[1, 1] - 12*MZ2^2*CHe[1, 1] + 12*MW2*MZ2*CHe[2, 2] - 
    12*MZ2^2*CHe[2, 2] + 12*MW2*MZ2*CHe[3, 3] - 12*MZ2^2*CHe[3, 3] - 
    20*(16*MW2^2 - 18*MW2*MZ2 + 5*MZ2^2)*CHe[Leff, Leff] + 
    12*MW2*MZ2*CHl1[1, 1] - 12*MZ2^2*CHl1[1, 1] + 12*MW2*MZ2*CHl1[2, 2] - 
    12*MZ2^2*CHl1[2, 2] + 12*MW2*MZ2*CHl1[3, 3] - 12*MZ2^2*CHl1[3, 3] + 
    40*(8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] - 
    160*MW2^2*CHl3[1, 1] + 212*MW2*MZ2*CHl3[1, 1] - 103*MZ2^2*CHl3[1, 1] - 
    160*MW2^2*CHl3[2, 2] + 212*MW2*MZ2*CHl3[2, 2] - 103*MZ2^2*CHl3[2, 2] + 
    12*MW2*MZ2*CHl3[3, 3] + 320*MW2^2*CHl3[Leff, Leff] - 
    520*MW2*MZ2*CHl3[Leff, Leff] + 200*MZ2^2*CHl3[Leff, Leff] - 
    12*MW2*MZ2*CHq1[1, 1] + 12*MZ2^2*CHq1[1, 1] - 12*MW2*MZ2*CHq1[2, 2] + 
    12*MZ2^2*CHq1[2, 2] + 12*MW2*MZ2*CHq1[3, 3] + 6*MZ2^2*CHq1[3, 3] + 
    36*MW2*MZ2*CHq3[1, 1] + 36*MW2*MZ2*CHq3[2, 2] + 12*MW2*MZ2*CHq3[3, 3] + 
    6*MZ2^2*CHq3[3, 3] - 24*MW2*MZ2*CHu[1, 1] + 24*MZ2^2*CHu[1, 1] - 
    24*MW2*MZ2*CHu[2, 2] + 24*MZ2^2*CHu[2, 2])*Class[7])/(72*MZ2*Pi) + 
 (MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*Class[8]*Cll[1, 2, 2, 1])/
  (72*MZ2*Pi)


==> anc/GamZ_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VMU^2) + 
 (CHD*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*Class[3])/
  (144*(2*MW2 - MZ2)*Pi) + (5*CHWB*MW*MZ2*(-8*MW2 + 5*MZ2)*SW*Class[4])/
  (9*(2*MW2 - MZ2)*Pi) + 
 (MZ*(-2*MW2*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 18*CHe[1, 1] + 
      18*CHe[2, 2] + 18*CHe[3, 3] + 18*CHl1[1, 1] + 18*CHl1[2, 2] + 
      18*CHl1[3, 3] + 109*CHl3[1, 1] + 109*CHl3[2, 2] + 6*CHl3[3, 3] - 
      18*CHq1[1, 1] - 18*CHq1[2, 2] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 
      36*CHu[1, 1] - 36*CHu[2, 2]) + MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
      12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 
      12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 103*CHl3[1, 1] + 
      103*CHl3[2, 2] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 6*CHq1[3, 3] - 
      6*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
    8*MW2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
      3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
      3*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 3*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (72*(2*MW2 - MZ2)*Pi) - ((40*MW2^2*MZ - 206*MW2*MZ*MZ2 + 103*MZ*MZ2^2)*
   Class[8]*Cll[1, 2, 2, 1])/(144*MW2*Pi - 72*MZ2*Pi)


==> anc/GamZ_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VALPHA^2) - 
 (CHD*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*Class[3])/(144*MZ2*Pi*SW2) + 
 (CHWB*MW*(20*MW2 + MZ2)*Class[4])/(12*Pi*SW) + 
 (MZ*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
      CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + 
      CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
      3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
    MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 2*CHe[1, 1] - 
      2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[2, 2] - 
      2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 
      4*CHu[1, 1] + 4*CHu[2, 2]))*Class[7])/(12*Pi)


==> anc/GamZ_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VALPHAEFF^2) + 
 (CHWB*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*Class[4])/(72*MW*Pi*SW) - 
 (MZ*((-80*MW2^3 + 452*MW2^2*MZ2 - 412*MW2*MZ2^2 + 103*MZ2^3)*
     CHe[Leff, Leff] - 2*MZ2*SW2*((40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*
       CHl1[Leff, Leff] + (40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*
       CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
          CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
          CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
          CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
          CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
        MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 2*CHe[1, 1] - 
          2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[2, 2] - 
          2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + 
          CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2]))))*Class[7])/
  (144*MW2*MZ2*Pi*SW2)


==> anc/GamZ_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VMU^2) + 
 (Alfas*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/(72*MZ2*Pi^2*VMU^2) + 
 ((MZ*(-27*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 
        103*MZ2^2) + MH2*(72*MT2^3*(10240*MW2^4 - 30720*MW2^3*MZ2 + 
          33580*MW2^2*MZ2^2 - 14676*MW2*MZ2^3 + 1603*MZ2^4) + 
        MW2*MZ2*(-207360*MW2^5 + 128*MW2^4*MZ2*(6267 + 232*Pi^2) + 
          24*MW2^2*MZ2^3*(12915 + 4448*Pi^2) - 16*MW2^3*MZ2^2*
           (54843 + 5216*Pi^2) - 10*MW2*MZ2^4*(1275 + 6464*Pi^2) + 
          MZ2^5*(26853 + 16184*Pi^2)) + MT2*(829440*MW2^6 - 
          6*MW2*MZ2^5*(3189 + 16*Pi^2) - 1024*MW2^5*MZ2*(2571 + 116*Pi^2) + 
          576*MW2^4*MZ2^2*(2941 + 528*Pi^2) - 88*MW2^3*MZ2^3*
           (-8205 + 3904*Pi^2) - MZ2^6*(26853 + 16184*Pi^2) + 
          8*MW2^2*MZ2^4*(-95019 + 18976*Pi^2)) - 
        8*MT2^2*(195840*MW2^5 - 64*MW2^4*MZ2*(9867 + 232*Pi^2) - 
          2*MZ2^5*(2013 + 4046*Pi^2) + 4*MW2^3*MZ2^2*(153723 + 10432*Pi^2) - 
          3*MW2^2*MZ2^3*(50343 + 17792*Pi^2) + MW2*MZ2^4*
           (-41847 + 32320*Pi^2))) - 
      4*MZ2*(72*MT2^3*(10240*MW2^4 - 30720*MW2^3*MZ2 + 33580*MW2^2*MZ2^2 - 
          14676*MW2*MZ2^3 + 1603*MZ2^4) + MW2*MZ2*(-207360*MW2^5 + 
          128*MW2^4*MZ2*(6267 + 232*Pi^2) + 24*MW2^2*MZ2^3*
           (12555 + 4448*Pi^2) - 16*MW2^3*MZ2^2*(54843 + 5216*Pi^2) - 
          10*MW2*MZ2^4*(195 + 6464*Pi^2) + MZ2^5*(21291 + 16184*Pi^2)) - 
        8*MT2^2*(195840*MW2^5 - 64*MW2^4*MZ2*(9867 + 232*Pi^2) - 
          MZ2^5*(1245 + 8092*Pi^2) + 4*MW2^3*MZ2^2*(153723 + 10432*Pi^2) - 
          3*MW2^2*MZ2^3*(48903 + 17792*Pi^2) + MW2*MZ2^4*
           (-47247 + 32320*Pi^2)) + MT2*(829440*MW2^6 - 
          6*MW2*MZ2^5*(1281 + 16*Pi^2) - 1024*MW2^5*MZ2*(2571 + 116*Pi^2) + 
          576*MW2^4*MZ2^2*(2941 + 528*Pi^2) - MZ2^6*(21291 + 16184*Pi^2) + 
          8*MW2^2*MZ2^4*(-99339 + 18976*Pi^2) - 8*MW2^3*MZ2^3*
           (-94575 + 42944*Pi^2)))))/(62208*(MT2 - MW2)*(MH2 - 4*MZ2)*
     (4*MT2 - MZ2)*MZ2^3*Pi^3) + 
   (MZ*(MH2^4*(-160*MW2^2 + 80*MW2*MZ2 - 109*MZ2^2) - 
      24*MW2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
      24*MH2*MZ2^2*(480*MW2^3 - 440*MW2^2*MZ2 + 109*MW2*MZ2^2 + 103*MZ2^3) + 
      MH2^3*(160*MW2^3 + 1520*MW2^2*MZ2 - 1411*MW2*MZ2^2 + 1054*MZ2^3) - 
      MH2^2*MZ2*(3040*MW2^3 + 2440*MW2^2*MZ2 - 5219*MW2*MZ2^2 + 3708*MZ2^3))*
     B0i[bb0, 0, 0, MH2])/(3456*(MH2 - MW2)*(MH2 - 4*MZ2)*MZ2^2*Pi^3) - 
   (MT2*MZ*(24*MT2^4*MZ2*(4*MW2^2 - 156*MW2*MZ2 + 101*MZ2^2) + 
      MW2^2*MZ2^2*(2512*MW2^3 - 2864*MW2^2*MZ2 - 308*MW2*MZ2^2 + 903*MZ2^3) + 
      8*MT2^3*(2560*MW2^4 - 7680*MW2^3*MZ2 + 8971*MW2^2*MZ2^2 - 
        3687*MW2*MZ2^3 + 106*MZ2^4) + 4*MT2*MW2*(5120*MW2^5 - 
        15312*MW2^4*MZ2 + 14898*MW2^3*MZ2^2 - 4676*MW2^2*MZ2^3 + 
        357*MW2*MZ2^4 - 459*MZ2^5) - 4*MT2^2*(10240*MW2^5 - 30648*MW2^4*MZ2 + 
        32496*MW2^3*MZ2^2 - 12187*MW2^2*MZ2^3 + 492*MW2*MZ2^4 - 231*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/(1728*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
   (MW2*MZ*(-40*MH2^2*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2) + 
      MW2*(MW2^2*(11520*MW2^5 - 17600*MW2^4*MZ2 + 9336*MW2^3*MZ2^2 + 
          1688*MW2^2*MZ2^3 - 6530*MW2*MZ2^4 + 2153*MZ2^5) - 
        2*MT2*MW2*(11520*MW2^5 - 17624*MW2^4*MZ2 + 9252*MW2^3*MZ2^2 + 
          1706*MW2^2*MZ2^3 - 6461*MW2*MZ2^4 + 2174*MZ2^5) + 
        MT2^2*(11520*MW2^5 - 17696*MW2^4*MZ2 + 9240*MW2^3*MZ2^2 + 
          1760*MW2^2*MZ2^3 - 6434*MW2*MZ2^4 + 2177*MZ2^5) - 
        12*MT2^3*MZ2^2*(2*MW2 + MZ2)^2*SW2) + 
      MH2*(MT2^2*(-11520*MW2^5 + 17696*MW2^4*MZ2 - 10360*MW2^3*MZ2^2 + 
          960*MW2^2*MZ2^3 + 3907*MW2*MZ2^4 - 1250*MZ2^5) + 
        MW2^2*(-11520*MW2^5 + 17600*MW2^4*MZ2 - 10456*MW2^3*MZ2^2 + 
          1032*MW2^2*MZ2^3 + 4003*MW2*MZ2^4 - 1226*MZ2^5) + 
        2*MT2*MW2*(11520*MW2^5 - 17624*MW2^4*MZ2 + 10372*MW2^3*MZ2^2 - 
          1014*MW2^2*MZ2^3 - 3934*MW2*MZ2^4 + 1247*MZ2^5) + 
        12*MT2^3*MZ2^2*(2*MW2 + MZ2)^2*SW2))*B0i[bb0, 0, 0, MW2])/
    (3456*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^4*Pi^3*SW2) + 
   (MZ*(MH2^2*MZ2*(-160*MW2^3 + 560*MW2^2*MZ2 - 709*MW2*MZ2^2 + 309*MZ2^3) + 
      4*MZ2*(768*MW2^5 - 3680*MW2^4*MZ2 + 768*MW2^3*MZ2^2 + 
        5992*MW2^2*MZ2^3 - 5760*MW2*MZ2^4 + 1345*MZ2^5) - 
      MH2*(768*MW2^5 - 3680*MW2^4*MZ2 + 608*MW2^3*MZ2^2 + 7152*MW2^2*MZ2^3 - 
        7687*MW2*MZ2^4 + 2272*MZ2^5))*B0i[bb0, 0, 0, MZ2])/
    (3456*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3) - 
   (5*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(8*MW2 - 5*MZ2)*B0i[bb0, MW2, 0, MT2])/
    (72*MZ2*Pi^3) + (5*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(8*MW2 - 5*MZ2)*
     B0i[bb0, MW2, MH2, MW2])/(432*MZ2*Pi^3) - 
   (5*MZ*(384*MW2^4 + 304*MW2^3*MZ2 - 468*MW2^2*MZ2^2 + 72*MW2*MZ2^3 + 
      5*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(432*MZ2^2*Pi^3) + 
   (MZ*(MH2^2*MZ2*(-800*MW2^2 + 2600*MW2*MZ2 - 2163*MZ2^2) + 
      12*MZ2^3*(160*MW2^2 + 600*MW2*MZ2 - 721*MZ2^2) + 
      MH2^3*(160*MW2^2 - 400*MW2*MZ2 + 309*MZ2^2) + 
      20*MH2*MZ2^2*(32*MW2^2 - 320*MW2*MZ2 + 309*MZ2^2))*
     B0i[bb0, MZ2, MH2, MZ2])/(3456*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
   (MZ*(96*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + 
      2*MW2*MZ2^2*(-48*MW2^3 + 556*MW2^2*MZ2 - 572*MW2*MZ2^2 + 109*MZ2^3) + 
      2*MT2^2*(10240*MW2^4 - 30816*MW2^3*MZ2 + 33832*MW2^2*MZ2^2 - 
        14052*MW2*MZ2^3 + 733*MZ2^4) + MT2*MZ2*(384*MW2^4 - 1840*MW2^3*MZ2 + 
        968*MW2^2*MZ2^2 - 472*MW2*MZ2^3 + 915*MZ2^4))*
     B0i[bb0, MZ2, MT2, MT2])/(1728*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
   (MZ*(-5760*MW2^5 + 10240*MW2^4*MZ2 - 9*MT2*MZ2^3*(2*MT2 + MZ2) + 
      12*MW2^3*MZ2*(6*MT2 + 265*MZ2) + MW2*MZ2^3*(18*MT2 + 827*MZ2) + 
      36*MW2^2*MZ2*(2*MT2^2 + 3*MT2*MZ2 - 244*MZ2^2))*
     B0i[bb0, MZ2, MW2, MW2])/(1728*MZ2^3*Pi^3) + 
   (3*MW2^4*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (4*MZ2^2*Pi^3) + (MZ*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
      MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(96*MZ2^2*Pi^3) + (MW2*MZ*(MW2 + MZ2)^2*
     (16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (72*MZ2^2*Pi^3) + (MZ*(2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
      2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
        MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (288*MZ2^2*Pi^3))/VMU^4 + 
 (((CW*CWw*MW2*(-1920*MW2^3 + 3040*MW2^2*MZ2 - 1976*MW2*MZ2^2 + 415*MZ2^3))/
     (288*MZ2*Pi^3) + (CW*CWw*MT2*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
     (8*(MT2 - MW2)*Pi^3) + 
    (CW*CWw*MW2^2*(-2*MW2*(80*MW2^2 + 10*MW2*MZ2 + 3*MZ2^2) + 
       MT2*(160*MW2^2 + 14*MW2*MZ2 + 3*MZ2^2))*B0i[bb0, 0, 0, MW2])/
     (24*(MT2 - MW2)*MZ2*Pi^3) + (5*CWw*MW*MW2*MZ*(-8*MW2 + 5*MZ2)*
      B0i[bb0, 0, 0, MZ2])/(6*Pi^3) - 
    (5*CW2*CWw*MW*MZ*(32*MW2^2 - 28*MW2*MZ2 + 5*MZ2^2)*
      B0i[bb0, MW2, MW2, MZ2])/(6*Pi^3) + 
    (CWw*MW*MW2*MZ*(-80*MW2^3 + 350*MW2^2*MZ2 - 268*MW2*MZ2^2 + 25*MZ2^3)*
      B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3) + 
    (9*CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3) + 
    (CW2*CWw*MW*MZ*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
      C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(16*Pi^3))*Class[1])/VMU^3 + 
 ((CHD*MZ*(160*MW2^2 - 103*MZ2^2))/(144*MZ2*Pi) + 
   (Alfas*CHD*MZ*(88*MW2^2 - 49*MZ2^2)*QCD)/(144*MZ2*Pi^2) + 
   ((MZ*(-12*CHbox*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*
         (9*MH2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
          MH2*(1120*MW2^3 - 6200*MW2^2*MZ2 + 5473*MW2*MZ2^2 - 2472*MZ2^3) + 
          4*MZ2*(-1120*MW2^3 + 3320*MW2^2*MZ2 - 1873*MW2*MZ2^2 + 
            618*MZ2^3)) + CHD*(9*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*
           (160*MW2^2 + 200*MW2*MZ2 - 309*MZ2^2) - 
          4*MZ2*(72*MT2^3*(20480*MW2^4 - 30720*MW2^3*MZ2 + 3948*MW2^2*MZ2^2 + 
              14004*MW2*MZ2^3 - 5123*MZ2^4) - 2*MT2^2*(1566720*MW2^5 + 
              614748*MW2^2*MZ2^3 - 256*MW2^4*MZ2*(11121 + 464*Pi^2) + 
              17*MZ2^5*(-2283 + 3808*Pi^2) - 16*MW2*MZ2^4*(657 + 8080*Pi^2) + 
              16*MW2^3*MZ2^2*(50541 + 10432*Pi^2)) - 
            MW2*MZ2*(414720*MW2^5 + 37536*MW2^2*MZ2^3 - 128*MW2^4*MZ2*(8241 + 
                464*Pi^2) + 64*MW2^3*MZ2^2*(9147 + 1304*Pi^2) - 
              4*MW2*MZ2^4*(8829 + 16160*Pi^2) + MZ2^5*(26823 + 32368*Pi^2)) + 
            MT2*(1658880*MW2^6 - 512*MW2^5*MZ2*(5991 + 464*Pi^2) + 
              128*MW2^4*MZ2^2*(2133 + 2144*Pi^2) + 8*MW2^3*MZ2^3*(100989 + 
                10432*Pi^2) - 8*MW2^2*MZ2^4*(-48333 + 32320*Pi^2) + 
              MZ2^6*(26823 + 32368*Pi^2) + 2*MW2*MZ2^5*(-56631 + 
                32416*Pi^2))) + MH2*(72*MT2^3*(20480*MW2^4 - 
              30720*MW2^3*MZ2 + 3948*MW2^2*MZ2^2 + 14004*MW2*MZ2^3 - 
              5123*MZ2^4) - MW2*MZ2*(414720*MW2^5 + 60576*MW2^2*MZ2^3 - 
              128*MW2^4*MZ2*(8241 + 464*Pi^2) + 64*MW2^3*MZ2^2*(9147 + 
                1304*Pi^2) - 4*MW2*MZ2^4*(9729 + 16160*Pi^2) + 
              MZ2^5*(15699 + 32368*Pi^2)) + MT2*(1658880*MW2^6 - 
              512*MW2^5*MZ2*(5991 + 464*Pi^2) + 128*MW2^4*MZ2^2*(2133 + 
                2144*Pi^2) + 8*MW2^3*MZ2^3*(112509 + 10432*Pi^2) - 
              8*MW2^2*MZ2^4*(-49413 + 32320*Pi^2) + MZ2^6*(15699 + 
                32368*Pi^2) + 2*MW2*MZ2^5*(-80679 + 32416*Pi^2)) - 
            2*MT2^2*(1566720*MW2^5 + 660828*MW2^2*MZ2^3 - 256*MW2^4*MZ2*(
                11121 + 464*Pi^2) - 16*MW2*MZ2^4*(1107 + 8080*Pi^2) + 
              16*MW2^3*MZ2^2*(50541 + 10432*Pi^2) + MZ2^5*(-61059 + 
                64736*Pi^2))))))/(124416*(MT2 - MW2)*(MH2 - 4*MZ2)*
       (4*MT2 - MZ2)*MZ2^3*Pi^3) - 
     (MZ*(CHD*(960*MW2^2*(8*MW2 - 5*MZ2)*MZ2^3 + 960*MH2*MW2*MZ2^2*
           (8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2) + 40*MH2^4*
           (8*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2) + MH2^3*(-320*MW2^3 + 
            560*MW2^2*MZ2 + 1400*MW2*MZ2^2 - 1727*MZ2^3) - 
          4*MH2^2*MZ2*(400*MW2^3 + 430*MW2^2*MZ2 + 400*MW2*MZ2^2 - 
            927*MZ2^3)) + 4*CHbox*(24*MW2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 
            103*MZ2^2) + MH2^4*(160*MW2^2 - 80*MW2*MZ2 + 109*MZ2^2) - 
          24*MH2*MZ2^2*(480*MW2^3 - 440*MW2^2*MZ2 + 109*MW2*MZ2^2 + 
            103*MZ2^3) - MH2^3*(160*MW2^3 + 1520*MW2^2*MZ2 - 1411*MW2*MZ2^2 + 
            1054*MZ2^3) + MH2^2*MZ2*(3040*MW2^3 + 2440*MW2^2*MZ2 - 
            5219*MW2*MZ2^2 + 3708*MZ2^3)))*B0i[bb0, 0, 0, MH2])/
      (6912*(MH2 - MW2)*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
     (CHD*MT2*MZ*(48*MT2^4*MZ2*(-2*MW2^2 + 83*MW2*MZ2 + 2*MZ2^2) - 
        4*MW2^2*MZ2^2*(628*MW2^3 - 504*MW2^2*MZ2 - 97*MW2*MZ2^2 + 6*MZ2^3) - 
        4*MT2^3*(10240*MW2^4 - 15360*MW2^3*MZ2 + 3918*MW2^2*MZ2^2 + 
          7305*MW2*MZ2^3 - 2572*MZ2^4) + MT2^2*(81920*MW2^5 - 
          122592*MW2^4*MZ2 + 17072*MW2^3*MZ2^2 + 60084*MW2^2*MZ2^3 - 
          20236*MW2*MZ2^4 - 3*MZ2^5) + 2*MT2*MW2*(-20480*MW2^5 + 
          30624*MW2^4*MZ2 - 1508*MW2^3*MZ2^2 - 16470*MW2^2*MZ2^3 + 
          4798*MW2*MZ2^4 + 9*MZ2^5))*B0i[bb0, 0, 0, MT2])/
      (3456*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
     (MW2*MZ*(4*CHbox*(MT2 - MW2)^2*MZ2^3*(40*MH2^2*(8*MW2 - 5*MZ2) - 
          120*MH2*MW2*(8*MW2 - 5*MZ2) + MW2*(2080*MW2^2 - 2200*MW2*MZ2 + 
            927*MZ2^2))*SW2 + 
        CHD*(MW2*(24*MT2^3*MZ2*(2*MW2^3 - 5*MW2^2*MZ2 + MW2*MZ2^2 + 
              2*MZ2^3) + MT2^2*(23040*MW2^5 - 7456*MW2^4*MZ2 - 
              18416*MW2^3*MZ2^2 + 56*MW2^2*MZ2^3 + 1412*MW2*MZ2^4 + 
              1931*MZ2^5) - 2*MT2*MW2*(23040*MW2^5 - 7384*MW2^4*MZ2 - 
              18584*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 + 1481*MW2*MZ2^4 + 
              1934*MZ2^5) + MW2^2*(23040*MW2^5 - 7360*MW2^4*MZ2 - 
              18560*MW2^3*MZ2^2 + 8*MW2^2*MZ2^3 + 1484*MW2*MZ2^4 + 
              1955*MZ2^5)) - MH2*(24*MT2^3*MZ2*(2*MW2^3 - 5*MW2^2*MZ2 + 
              MW2*MZ2^2 + 2*MZ2^3) + 2*MT2*MW2*(-23040*MW2^5 + 
              7384*MW2^4*MZ2 + 20024*MW2^3*MZ2^2 - 3120*MW2^2*MZ2^3 + 
              1046*MW2*MZ2^4 - 2861*MZ2^5) + MT2^2*(23040*MW2^5 - 
              7456*MW2^4*MZ2 - 19856*MW2^3*MZ2^2 + 3096*MW2^2*MZ2^3 - 
              1115*MW2*MZ2^4 + 2858*MZ2^5) + MW2^2*(23040*MW2^5 - 
              7360*MW2^4*MZ2 - 20000*MW2^3*MZ2^2 + 3048*MW2^2*MZ2^3 - 
              1043*MW2*MZ2^4 + 2882*MZ2^5)) + 200*MH2^2*(MT2 - MW2)^2*MZ2^4*
           SW2))*B0i[bb0, 0, 0, MW2])/(6912*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^4*
       Pi^3*SW2) + 
     (MZ*(CHD*(-80*MH2^2*MW2*MZ2*(4*MW2^2 - 9*MW2*MZ2 + 5*MZ2^2) - 
          MH2*(768*MW2^5 + 8704*MW2^4*MZ2 - 29904*MW2^3*MZ2^2 + 
            29452*MW2^2*MZ2^3 - 10314*MW2*MZ2^4 + 727*MZ2^5) + 
          4*MZ2*(768*MW2^5 + 8704*MW2^4*MZ2 - 29584*MW2^3*MZ2^2 + 
            28132*MW2^2*MZ2^3 - 9314*MW2*MZ2^4 + 727*MZ2^5)) + 
        4*CHbox*MZ2^2*(-15*MH2*MZ2*(32*MW2^2 - 120*MW2*MZ2 + 103*MZ2^2) + 
          MH2^2*(160*MW2^2 - 400*MW2*MZ2 + 309*MZ2^2) + 
          8*MZ2^2*(160*MW2^2 - 400*MW2*MZ2 + 309*MZ2^2))*SW2)*
       B0i[bb0, 0, 0, MZ2])/(6912*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3) - 
     (5*CHD*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*B0i[bb0, MW2, 0, MT2])/
      (18*Pi^3) + (5*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
       (4*CHbox*(8*MW2 - 5*MZ2) + 5*CHD*MZ2)*B0i[bb0, MW2, MH2, MW2])/
      (864*MZ2*Pi^3) - (5*CHD*MZ*(768*MW2^4 + 848*MW2^3*MZ2 - 
        596*MW2^2*MZ2^2 + 64*MW2*MZ2^3 + 5*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/
      (864*MZ2^2*Pi^3) + 
     (MZ*(10*CHD*MW2*(2*MH2^3*(4*MW2 - 5*MZ2) + 32*MH2*(MW2 - 5*MZ2)*MZ2^2 + 
          5*MH2^2*MZ2*(-8*MW2 + 13*MZ2) + 12*MZ2^3*(8*MW2 + 15*MZ2)) + 
        CHbox*(MH2^2*MZ2*(-800*MW2^2 + 2600*MW2*MZ2 - 2163*MZ2^2) + 
          12*MZ2^3*(160*MW2^2 + 600*MW2*MZ2 - 721*MZ2^2) + 
          MH2^3*(160*MW2^2 - 400*MW2*MZ2 + 309*MZ2^2) + 
          20*MH2*MZ2^2*(32*MW2^2 - 320*MW2*MZ2 + 309*MZ2^2)))*
       B0i[bb0, MZ2, MH2, MZ2])/(1728*(MH2 - 4*MZ2)*MZ2^2*Pi^3) - 
     (CHD*MZ*(48*MT2^3*(2*MW2^2*MZ2 + MZ2^3) + MW2*MZ2^2*
         (48*MW2^3 - 568*MW2^2*MZ2 + 6*MW2*MZ2^2 + 109*MZ2^3) + 
        MT2*MZ2*(-192*MW2^4 + 968*MW2^3*MZ2 - 36*MW2^2*MZ2^2 - 
          230*MW2*MZ2^3 + 921*MZ2^4) + MT2^2*(-20480*MW2^4 + 
          30816*MW2^3*MZ2 + 24*MW2^2*MZ2^2 - 14064*MW2*MZ2^3 + 1454*MZ2^4))*
       B0i[bb0, MZ2, MT2, MT2])/(1728*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
     (CHD*MW2*MZ*(-5760*MW2^4 + 3520*MW2^3*MZ2 + 36*MT2*MW2*MZ2*(MT2 + MZ2) + 
        12*MW2^2*MZ2*(3*MT2 + 430*MZ2) + MZ2^2*(-18*MT2^2 - 9*MT2*MZ2 + 
          50*MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/(1728*MZ2^3*Pi^3) + 
     (3*CHD*MW2^4*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (8*MZ2^2*Pi^3) + (CHD*MW2*MZ*(MT2^3*(2*MW2 - MZ2) + 
        MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
        MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, 
        MW2, MW2])/(96*MZ2^2*Pi^3) + (CHD*MW2*MZ*(MW2 + MZ2)^2*
       (16*MW2^2 + 11*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (144*MZ2^2*Pi^3) + (CHD*MZ*(4*MT2^3*(2*MW2^2 + MZ2^2) + 
        2*MW2*(MW2 + MZ2)^2*(8*MW2^2 + MZ2^2) + 
        MT2^2*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2) - 
        4*MT2*(6*MW2^4 + 4*MW2^3*MZ2 - MW2*MZ2^3))*C0i[cc0, MZ2, 0, 0, MT2, 
        MT2, MW2])/(576*MZ2^2*Pi^3))/VMU^2)*Class[3] + 
 ((5*CHWB*MW*(8*MW2 - 5*MZ2)*SW)/(9*Pi) + 
   (Alfas*CHWB*MW2*(44*MW2 - 23*MZ2)*QCD*SW)/(18*MW*Pi^2) + 
   ((54*MZ*(MH2 - 2*MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
        (CHW*MW2 + CHB*(-MW2 + MZ2)) - 
       (CHWB*MW2*(-90*MH2^2*(MT2 - MW2)*(8*MW2 - 5*MZ2)*(4*MT2 - MZ2)*MZ2^2*
           (2*MW2 - MZ2*(2 + SW2)) + 4*MZ2*(-12*MT2^3*(20480*MW2^4 - 
              1280*MW2^3*MZ2*(51 + 8*SW2) + MZ2^4*(6387 + 2770*SW2) + 
              6*MW2^2*MZ2^2*(12763 + 3200*SW2) - MW2*MZ2^3*(38165 + 
                12432*SW2)) + MT2*(-276480*MW2^6 + 3840*MW2^5*MZ2*(221 + 
                36*SW2) + 3*MW2^2*MZ2^4*(116887 + (69348 - 25152*Pi^2)*SW2) - 
              32*MW2^4*MZ2^2*(23469 + 58*(243 + 32*Pi^2)*SW2) + 
              2*MW2^3*MZ2^3*(-38385 + 128*(42 + 431*Pi^2)*SW2) + 
              MZ2^6*(-22179 + 10*(399 + 808*Pi^2)*SW2) + 2*MW2*MZ2^5*(
                -38457 + 2*(-8487 + 1408*Pi^2)*SW2)) + 
            MW2*MZ2*(69120*MW2^5 - 2880*MW2^4*MZ2*(85 + 12*SW2) + 
              3*MW2*MZ2^4*(-10267 + 32*(123 + 278*Pi^2)*SW2) + 
              MZ2^5*(22179 - 10*(399 + 808*Pi^2)*SW2) + 8*MW2^3*MZ2^2*(
                37239 + 2*(9507 + 928*Pi^2)*SW2) - 12*MW2^2*MZ2^3*(9400 + 
                (8193 + 2608*Pi^2)*SW2)) + MT2^2*(522240*MW2^5 - 
              3840*MW2^4*MZ2*(443 + 68*SW2) + MZ2^5*(107877 + 
                (22140 - 32320*Pi^2)*SW2) + 8*MW2^3*MZ2^2*(239505 + 
                8*(11187 + 928*Pi^2)*SW2) - 6*MW2^2*MZ2^3*(113349 + 
                8*(6501 + 2608*Pi^2)*SW2) + 3*MW2*MZ2^4*(-53901 + 
                8*(-3187 + 4448*Pi^2)*SW2))) + 
          MH2*(12*MT2^3*(20480*MW2^4 - 1280*MW2^3*MZ2*(51 + 8*SW2) + 
              MZ2^4*(6387 + 2770*SW2) + 6*MW2^2*MZ2^2*(12763 + 3200*SW2) - 
              MW2*MZ2^3*(38165 + 12432*SW2)) + MT2^2*(-522240*MW2^5 + 
              3840*MW2^4*MZ2*(443 + 68*SW2) - 8*MW2^3*MZ2^2*(239505 + 
                8*(11187 + 928*Pi^2)*SW2) + 6*MW2^2*MZ2^3*(117189 + 
                8*(6141 + 2608*Pi^2)*SW2) + MZ2^5*(-93477 + 
                8*(-3933 + 4040*Pi^2)*SW2) + 3*MW2*MZ2^4*(41421 - 
                8*(-3967 + 4448*Pi^2)*SW2)) + MT2*(276480*MW2^6 - 
              3840*MW2^5*MZ2*(221 + 36*SW2) + 32*MW2^4*MZ2^2*(23469 + 
                58*(243 + 32*Pi^2)*SW2) + 2*MW2*MZ2^5*(35937 - 
                32*(-603 + 88*Pi^2)*SW2) + 2*MW2^3*MZ2^3*(26865 - 
                64*(-51 + 862*Pi^2)*SW2) + 3*MW2^2*MZ2^4*(-106327 + 
                12*(-6179 + 2096*Pi^2)*SW2) + MZ2^6*(18579 - 
                (1659 + 8080*Pi^2)*SW2)) + MW2*MZ2*(-69120*MW2^5 + 
              2880*MW2^4*MZ2*(85 + 12*SW2) - 8*MW2^3*MZ2^2*(37239 + 
                2*(9507 + 928*Pi^2)*SW2) - 3*MW2*MZ2^4*(-7147 + 
                8*(297 + 1112*Pi^2)*SW2) + 12*MW2^2*MZ2^3*(9880 + 
                (7833 + 2608*Pi^2)*SW2) + MZ2^5*(-18579 + (1659 + 8080*Pi^2)*
                 SW2)))))/(MW*(MT2 - MW2)*(4*MT2 - MZ2)*SW))/
      (7776*(MH2 - 4*MZ2)*MZ2^3*Pi^3) + 
     ((-24*MW2*MZ*SW*(CHW*MW2*(MH2^2*(-80*MW2^2 + 70*MW2*MZ2 - 53*MZ2^2) + 
            4*MH2*MZ2*(80*MW2^2 - 70*MW2*MZ2 + 53*MZ2^2) - 
            2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)) - 
          CHB*MZ2*(2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
            MH2^2*(80*MW2^2 - 150*MW2*MZ2 + 103*MZ2^2) - 
            4*MH2*MZ2*(80*MW2^2 - 150*MW2*MZ2 + 103*MZ2^2))*SW2) + 
        CHWB*MW*MZ2*(48*MW2*MZ2^2*(160*MW2^2 - 120*MW2*MZ2 + 53*MZ2^2)*SW2 + 
          MH2^3*(MW2^2*(86 - 160*SW2) + MZ2^2*(23 + 27*SW2) + 
            MW2*MZ2*(-109 + 46*SW2)) + 2*MH2^2*(-2*MZ2^3*(23 + 27*SW2) + 
            16*MW2^3*(31 + 60*SW2) + 3*MW2*MZ2^2*(209 + 295*SW2) - 
            3*MW2^2*MZ2*(359 + 408*SW2)) - 8*MH2*MW2*MZ2*
           (16*MW2^2*(31 + 60*SW2) + MZ2^2*(409 + 827*SW2) - 
            MW2*MZ2*(905 + 1304*SW2))))*B0i[bb0, 0, 0, MH2])/
      (1728*MW2*(MH2 - 4*MZ2)*MZ2^2*Pi^3*SW) - 
     (CHWB*MT2*(36*MT2^4*MZ2^2*(25*MZ2^2 + 2*MW2*MZ2*(-85 + SW2) + 
          4*MW2^2*(40 + SW2)) - MT2^3*(40960*MW2^5 + 225*MZ2^5 - 
          2560*MW2^4*MZ2*(51 + 8*SW2) + 24*MW2^3*MZ2^2*(6827 + 1600*SW2) + 
          2*MW2*MZ2^4*(6567 + 2689*SW2) - 4*MW2^2*MZ2^3*(21598 + 6351*SW2)) + 
        MW2^3*MZ2*(10240*MW2^4 + MZ2^4*(3189 - 3607*SW2) + 
          640*MW2^3*MZ2*(-51 + 16*SW2) - 24*MW2^2*MZ2^2*(-1589 + 803*SW2) + 
          MW2*MZ2^3*(-18925 + 13584*SW2)) + MT2*MW2^2*(-40960*MW2^5 + 
          2*MW2*MZ2^4*(13285 - 16291*SW2) + 2560*MW2^4*MZ2*(43 + 8*SW2) - 
          32*MW2^3*MZ2^2*(2727 + 1831*SW2) + MZ2^5*(-6657 + 7232*SW2) + 
          4*MW2^2*MZ2^3*(-476 + 15987*SW2)) + MT2^2*MW2*
         (81920*MW2^5 + MZ2^5*(3666 - 3625*SW2) - 5120*MW2^4*MZ2*
           (49 + 8*SW2) + 16*MW2^3*MZ2^2*(17361 + 5413*SW2) + 
          2*MW2*MZ2^4*(2335 + 12188*SW2) - 2*MW2^2*MZ2^3*
           (58171 + 35076*SW2)))*B0i[bb0, 0, 0, MT2])/
      (1296*MW*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3*SW) + 
     ((-240*CHW*MW2^2*MZ*(8*MW2 - 5*MZ2)*MZ2^2 + 
        (CHWB*MW*(12*MT2^3*MW2*MZ2^2*(2*MW2 + MZ2)*SW2 + 
           MW2^2*(-7680*MW2^5 - 25*MZ2^4*(MH2 + MZ2) + 48*MW2^4*MZ2*
              (491 + 80*SW2) + 48*MW2^3*MZ2^2*(-681 + 346*SW2) + 
             2*MW2*MZ2^3*(85*MH2 - 1631*MZ2 + 1002*MZ2*SW2) - 
             2*MW2^2*MZ2^2*(80*MH2 - 9901*MZ2 + 7626*MZ2*SW2)) + 
           2*MT2*MW2*(7680*MW2^5 + 25*MZ2^4*(MH2 + MZ2) - 48*MW2^4*MZ2*
              (491 + 80*SW2) - 18*MW2^3*MZ2^2*(-1815 + 922*SW2) + 
             MW2*MZ2^3*(-170*MH2 + 3271*MZ2 - 2010*MZ2*SW2) + 
             MW2^2*MZ2^2*(160*MH2 - 19793*MZ2 + 15246*MZ2*SW2)) + 
           MT2^2*(-7680*MW2^5 - 25*MZ2^4*(MH2 + MZ2) + 48*MW2^4*MZ2*
              (491 + 80*SW2) + 144*MW2^3*MZ2^2*(-227 + 115*SW2) + 
             2*MW2*MZ2^3*(85*MH2 + 7*MZ2*(-233 + 144*SW2)) - 
             2*MW2^2*MZ2^2*(80*MH2 + MZ2*(-9901 + 7626*SW2)))))/
         ((MT2 - MW2)^2*SW))*B0i[bb0, 0, 0, MW2])/(864*MZ2^3*Pi^3) + 
     ((36*MW*MZ*MZ2*SW*(CHW*MW2*(-80*MH2*MW2^2 + 230*MH2*MW2*MZ2 + 
            160*MW2^2*MZ2 - 153*MH2*MZ2^2 - 720*MW2*MZ2^2 + 509*MZ2^3) - 
          CHB*MZ2*(80*MH2*MW2^2 - 150*MH2*MW2*MZ2 - 160*MW2^2*MZ2 + 
            103*MH2*MZ2^2 + 400*MW2*MZ2^2 - 309*MZ2^3)*SW2) + 
        CHWB*(15*MH2^2*MW2*MZ2^2*(-5*MZ2*(3 + 2*SW2) + 2*MW2*(9 + 8*SW2)) + 
          MH2*(-1152*MW2^5 - 8084*MW2^4*MZ2 + 75*MZ2^5 + 18*MW2^3*MZ2^2*
             (1743 - 142*SW2) - 8*MW2*MZ2^4*(-856 + 177*SW2) + 
            6*MW2^2*MZ2^3*(-4686 + 521*SW2)) + 4*MZ2*(1152*MW2^5 + 
            8084*MW2^4*MZ2 - 75*MZ2^5 + 18*MW2^3*MZ2^2*(-1743 + 62*SW2) - 
            18*MW2^2*MZ2^3*(-1502 + 87*SW2) + MW2*MZ2^4*(-5948 + 639*SW2))))*
       B0i[bb0, 0, 0, MZ2])/(2592*MW*(MH2 - 4*MZ2)*MZ2^2*Pi^3*SW) + 
     (5*CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*(32*MW2^2 - 34*MW2*MZ2 + 5*MZ2^2)*
       SW*B0i[bb0, MW2, 0, MT2])/(144*MW2*MZ2*Pi^3*SW2) - 
     (5*(-48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2) + 
        CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(32*MW2^2 - 34*MW2*MZ2 + 
          5*MZ2^2)*SW)*B0i[bb0, MW2, MH2, MW2])/(864*MW2*MZ2^2*Pi^3*SW2) - 
     (5*CHWB*MW*(-3072*MW2^5 + 1056*MW2^4*MZ2 + 3400*MW2^3*MZ2^2 - 
        1932*MW2^2*MZ2^3 + 246*MW2*MZ2^4 + 5*MZ2^5)*SW*
       B0i[bb0, MW2, MW2, MZ2])/(864*MW2*MZ2^2*Pi^3*SW2) - 
     ((-24*MZ*MZ2*SW*SW2*(CHW*MW2*(MH2^2*(-80*MW2^2 + 230*MW2*MZ2 - 
              153*MZ2^2) + 5*MH2*MZ2*(64*MW2^2 - 236*MW2*MZ2 + 163*MZ2^2) - 
            5*MZ2^2*(32*MW2^2 - 248*MW2*MZ2 + 183*MZ2^2)) - 
          CHB*MZ2*(MH2^2*(80*MW2^2 - 150*MW2*MZ2 + 103*MZ2^2) - 
            5*MH2*MZ2*(64*MW2^2 - 140*MW2*MZ2 + 103*MZ2^2) + 
            5*MZ2^2*(32*MW2^2 - 120*MW2*MZ2 + 103*MZ2^2))*SW2) + 
        CHWB*MW*MZ2*(MH2^3*(10*MW2^2*(9 + 16*SW2) + MZ2^2*(69 + 181*SW2) - 
            MW2*MZ2*(159 + 350*SW2)) - 24*MZ2*(176*MW2^4 + 
            336*MW2^3*MZ2*SW2 - 3*MZ2^4*(48 + 107*SW2) - 6*MW2^2*MZ2^2*
             (105 + 164*SW2) + MW2*MZ2^3*(598 + 951*SW2)) - 
          4*MH2^2*(-(MZ2^3*(101 + 242*SW2)) + 2*MW2*MZ2^2*(237 + 425*SW2) + 
            MW2^3*(314 + 480*SW2) - MW2^2*MZ2*(687 + 1106*SW2)) + 
          4*MH2*(264*MW2^4 - 8*MZ2^4*(112 + 243*SW2) + 8*MW2^3*MZ2*
             (157 + 273*SW2) - 21*MW2^2*MZ2^2*(193 + 280*SW2) + 
            3*MW2*MZ2^3*(1143 + 1859*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
      (1728*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3*SW) + 
     (CHWB*MW2*(72*MT2^3*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
        MZ2^2*(144*MW2^4 - 1510*MW2^3*MZ2 + 993*MW2^2*MZ2^2 + 663*MW2*MZ2^3 - 
          425*MZ2^4) - 2*MT2^2*(20480*MW2^4 - 16*MW2^3*MZ2*(4089 + 640*SW2) + 
          12*MW2^2*MZ2^2*(6251 + 1600*SW2) + MZ2^4*(4101 + 2770*SW2) - 
          MW2*MZ2^3*(33899 + 12432*SW2)) + MT2*MZ2*(9664*MW2^4 + 
          2*MZ2^4*(1873 - 1790*SW2) + 12*MW2^2*MZ2^2*(2793 - 1600*SW2) + 
          16*MW2^3*MZ2*(-1667 + 640*SW2) + MW2*MZ2^3*(-19579 + 13728*SW2)))*
       B0i[bb0, MZ2, MT2, MT2])/(1296*MW*(4*MT2 - MZ2)*MZ2^3*Pi^3*SW) + 
     (CHWB*MW*(7680*MW2^5 + 25*MZ2^5 - 3840*MW2^4*MZ2*(6 + SW2) - 
        24*MW2^2*(3*MT2^2*MZ2 - MZ2^3*(141 + 95*SW2)) - 
        8*MW2^3*MZ2*(9*MT2 + MZ2*(-1483 + 150*SW2)) + 
        6*MW2*MZ2^2*(12*MT2^2 + 12*MT2*MZ2 - MZ2^2*(233 + 158*SW2)))*
       B0i[bb0, MZ2, MW2, MW2])/(864*MZ2^3*Pi^3*SW) + 
     (3*CHWB*MW*MW2^3*(2*MW2 + 3*MZ2)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (4*MZ2*Pi^3) + (CHWB*MW*(4*MT2^3*MW2 + 6*MT2^2*MW2*MZ2 + 
        2*MW2^2*(4*MW2^2 + 7*MW2*MZ2 + MZ2^2) + 
        MT2*(-12*MW2^3 - 8*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3))*SW*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(48*MZ2*Pi^3) + 
     (CHWB*CW2*MW*(MW2 + MZ2)^2*(16*MW2 + 11*MZ2)*SW*C0i[cc0, MZ2, 0, 0, 0, 
        0, MW2])/(36*Pi^3) + (CHWB*MW*(MT2^3*(8*MW2 - 2*MZ2) + 
        2*MW2*(MW2 + MZ2)^2*(8*MW2 + MZ2) + MT2^2*MZ2*(14*MW2 + MZ2) - 
        2*MT2*MW2*(12*MW2^2 + 11*MW2*MZ2 + 4*MZ2^2))*SW*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(144*MZ2*Pi^3))/VMU^2)*Class[4] + 
 (-1/72*(MZ*(160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
       MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 
         12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 12*CHl1[2, 2] + 
         12*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 12*CHq1[1, 1] - 
         12*CHq1[2, 2] - 6*CHq1[3, 3] - 6*CHq3[3, 3] - 24*CHu[1, 1] - 
         24*CHu[2, 2]) - 4*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
         3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
         3*CHl1[2, 2] + 3*CHl1[3, 3] + 53*CHl3[1, 1] + 53*CHl3[2, 2] + 
         3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
         9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
         6*CHu[2, 2])))/(MZ2*Pi) + 
   (Alfas*MZ*QCD*(-88*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
      4*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 23*CHl3[1, 1] + 
        23*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + MZ2^2*(-12*CHd[1, 1] - 12*CHd[2, 2] - 12*CHd[3, 3] - 
        49*CHl3[1, 1] - 49*CHl3[2, 2] + 12*CHq1[1, 1] + 12*CHq1[2, 2] + 
        6*CHq1[3, 3] + 6*CHq3[3, 3] + 24*CHu[1, 1] + 24*CHu[2, 2])))/
    (72*MZ2*Pi^2) + 
   (-1/36*(MW2*MZ*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
        (MW2*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
           13*CHl3[1, 1] + 13*CHl3[2, 2] - 9*CHl3[3, 3] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] - 11*CHq3[1, 1] - 11*CHq3[2, 2]) + 
         8*MW2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
         MZ2^2*(-3*CHl1[1, 1] - 3*CHl1[2, 2] - 3*CHl1[3, 3] - 8*CHl3[1, 1] - 
           8*CHl3[2, 2] + 3*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
           CHq3[1, 1] + CHq3[2, 2])))/(MZ2^2*Pi^3) - 
     (MW2^3*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       (2*MW2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - CHl3[3, 3] - 3*CHq3[1, 1] - 
          3*CHq3[2, 2]) - MZ2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2])))/(12*MZ2^2*Pi^3) - 
     (MZ*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
       (MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[3, 3] - 5*CHq3[3, 3]) + 
        4*MW2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3])))/(96*MZ2^2*Pi^3) + 
     (MZ*B0i[bb0, 0, 0, MH2]*
       (MH2^2*MZ2*(3040*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) - 
          MW2*MZ2^2*(102*CHd[1, 1] + 102*CHd[2, 2] + 102*CHd[3, 3] + 
            102*CHe[1, 1] + 102*CHe[2, 2] + 102*CHe[3, 3] + 102*CHl1[1, 1] + 
            102*CHl1[2, 2] + 102*CHl1[3, 3] + 5387*CHl3[1, 1] + 
            5387*CHl3[2, 2] + 168*CHl3[3, 3] - 102*CHq1[1, 1] - 
            102*CHq1[2, 2] + 201*CHq1[3, 3] + 504*CHq3[1, 1] + 
            504*CHq3[2, 2] + 201*CHq3[3, 3] - 204*CHu[1, 1] - 
            204*CHu[2, 2]) - 2*MW2^2*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
            21*CHd[3, 3] + 21*CHe[1, 1] + 21*CHe[2, 2] + 21*CHe[3, 3] + 
            21*CHl1[1, 1] + 21*CHl1[2, 2] + 21*CHl1[3, 3] - 1199*CHl3[1, 1] - 
            1199*CHl3[2, 2] + 21*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] + 21*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + 36*MZ2^3*(4*CHd[1, 1] + 
            4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
            4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 
            103*CHl3[1, 1] + 103*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
            2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
        MH2^3*(-160*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) - 
          MZ2^3*(42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] + 42*CHe[1, 1] + 
            42*CHe[2, 2] + 42*CHe[3, 3] + 42*CHl1[1, 1] + 42*CHl1[2, 2] + 
            42*CHl1[3, 3] + 1030*CHl3[1, 1] + 1030*CHl3[2, 2] - 
            24*CHl3[3, 3] - 42*CHq1[1, 1] - 42*CHq1[2, 2] - 57*CHq1[3, 3] - 
            72*CHq3[1, 1] - 72*CHq3[2, 2] - 57*CHq3[3, 3] - 84*CHu[1, 1] - 
            84*CHu[2, 2]) + MW2*MZ2^2*(36*CHd[1, 1] + 36*CHd[2, 2] + 
            36*CHd[3, 3] + 36*CHe[1, 1] + 36*CHe[2, 2] + 36*CHe[3, 3] + 
            36*CHl1[1, 1] + 36*CHl1[2, 2] + 36*CHl1[3, 3] + 1459*CHl3[1, 1] + 
            1459*CHl3[2, 2] + 48*CHl3[3, 3] - 36*CHq1[1, 1] - 36*CHq1[2, 2] + 
            54*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 54*CHq3[3, 3] - 
            72*CHu[1, 1] - 72*CHu[2, 2]) + 2*MW2^2*MZ2*(3*CHd[1, 1] + 
            3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 
            3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 
            757*CHl3[1, 1] - 757*CHl3[2, 2] + 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
        MH2^4*(160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
          MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
            6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 
            6*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 6*CHl3[3, 3] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] - 12*CHq1[3, 3] - 18*CHq3[1, 1] - 
            18*CHq3[2, 2] - 12*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) - 
          2*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
            3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
            3*CHl1[3, 3] + 43*CHl3[1, 1] + 43*CHl3[2, 2] + 3*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
        24*MW2*MZ2^3*(160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
          MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
            6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 
            6*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] - 3*CHq1[3, 3] - 3*CHq3[3, 3] - 12*CHu[1, 1] - 
            12*CHu[2, 2]) - 2*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 
            3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 103*CHl3[1, 1] + 
            103*CHl3[2, 2] + 3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2])) - 24*MH2*MZ2^2*
         (480*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) + MW2*MZ2^2*(103*CHl3[1, 1] + 
            103*CHl3[2, 2] - 6*CHl3[3, 3] - 9*(CHq1[3, 3] + 2*CHq3[1, 1] + 
              2*CHq3[2, 2] + CHq3[3, 3])) + MZ2^3*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 
            6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 
            103*CHl3[1, 1] + 103*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] - 
            3*CHq1[3, 3] - 3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) - 
          2*MW2^2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
            3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
            3*CHl1[2, 2] + 3*CHl1[3, 3] + 223*CHl3[1, 1] + 223*CHl3[2, 2] + 
            3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
            9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2]))))/(1728*(MH2 - MW2)*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MH2, MZ2]*
       (MH2^3*(-160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) - 
          3*MZ2^2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
            4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
            4*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 4*CHq1[1, 1] - 
            4*CHq1[2, 2] - 2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 
            8*CHu[2, 2]) + 2*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 
            3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 203*CHl3[1, 1] + 
            203*CHl3[2, 2] + 3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2])) + MH2^2*MZ2*
         (800*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 3*MZ2^2*(26*CHd[1, 1] + 
            26*CHd[2, 2] + 26*CHd[3, 3] + 26*CHe[1, 1] + 26*CHe[2, 2] + 
            26*CHe[3, 3] + 26*CHl1[1, 1] + 26*CHl1[2, 2] + 26*CHl1[3, 3] + 
            721*CHl3[1, 1] + 721*CHl3[2, 2] - 26*CHq1[1, 1] - 26*CHq1[2, 2] - 
            13*CHq1[3, 3] - 13*CHq3[3, 3] - 52*CHu[1, 1] - 52*CHu[2, 2]) - 
          10*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
            3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
            3*CHl1[3, 3] + 263*CHl3[1, 1] + 263*CHl3[2, 2] + 3*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) - 
        4*MH2*MZ2^2*(160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
          3*MZ2^2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 
            16*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] + 16*CHl1[1, 1] + 
            16*CHl1[2, 2] + 16*CHl1[3, 3] + 515*CHl3[1, 1] + 515*CHl3[2, 2] - 
            16*CHq1[1, 1] - 16*CHq1[2, 2] - 8*CHq1[3, 3] - 8*CHq3[3, 3] - 
            32*CHu[1, 1] - 32*CHu[2, 2]) - 2*MW2*MZ2*(3*CHd[1, 1] + 
            3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 
            3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            803*CHl3[1, 1] + 803*CHl3[2, 2] + 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
        12*MZ2^3*(-160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
          MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 18*CHe[1, 1] + 
            18*CHe[2, 2] + 18*CHe[3, 3] + 18*CHl1[1, 1] + 18*CHl1[2, 2] + 
            18*CHl1[3, 3] + 721*CHl3[1, 1] + 721*CHl3[2, 2] - 18*CHq1[1, 1] - 
            18*CHq1[2, 2] - 9*CHq1[3, 3] - 9*CHq3[3, 3] - 36*CHu[1, 1] - 
            36*CHu[2, 2]) + 6*MW2*MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
            CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
            CHl1[3, 3] - 99*CHl3[1, 1] - 99*CHl3[2, 2] + CHl3[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))))/
      (1728*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + (MZ*B0i[bb0, MZ2, MW2, MW2]*
       (11520*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 2*MW2*MZ2^2*
         (-18*MT2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 3*CHq1[3, 3] - 
            4*CHq3[3, 3]) + 54*MT2^2*(CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2^2*(-821*CHl3[1, 1] - 821*CHl3[2, 2] + 
            6*(CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 10*CHq3[3, 3]))) + 
        12*MW2^2*MZ2*(-9*MT2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq1[3, 3] - 
            3*CHq3[3, 3]) - 12*MT2^2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
          MZ2^2*(45*CHd[1, 1] + 45*CHd[2, 2] + 45*CHd[3, 3] + 45*CHe[1, 1] + 
            45*CHe[2, 2] + 45*CHe[3, 3] + 45*CHl1[1, 1] + 45*CHl1[2, 2] + 
            45*CHl1[3, 3] + 1493*CHl3[1, 1] + 1493*CHl3[2, 2] + 
            29*CHl3[3, 3] - 45*CHq1[1, 1] - 45*CHq1[2, 2] - 6*CHq1[3, 3] + 
            87*CHq3[1, 1] + 87*CHq3[2, 2] - 2*CHq3[3, 3] - 90*CHu[1, 1] - 
            90*CHu[2, 2])) + 24*MW2^3*MZ2*(-6*MT2*(CHl3[1, 1] + CHl3[2, 2] - 
            CHq3[3, 3]) + MZ2*(20*CHd[1, 1] + 20*CHd[2, 2] + 20*CHd[3, 3] + 
            20*CHe[1, 1] + 20*CHe[2, 2] + 20*CHe[3, 3] + 20*CHl1[1, 1] + 
            20*CHl1[2, 2] + 20*CHl1[3, 3] - 283*CHl3[1, 1] - 283*CHl3[2, 2] - 
            18*CHl3[3, 3] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 16*CHq1[3, 3] - 
            54*CHq3[1, 1] - 54*CHq3[2, 2] - 36*CHq3[3, 3] - 40*CHu[1, 1] - 
            40*CHu[2, 2])) + 3*MZ2^3*(6*MT2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            3*CHq1[3, 3] - 5*CHq3[3, 3]) + 3*MT2*MZ2*(2*CHl3[1, 1] + 
            2*CHl3[2, 2] - 3*CHq1[3, 3] - 5*CHq3[3, 3]) + 
          MZ2^2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 
            2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 
            2*CHl1[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - CHq1[3, 3] + 
            CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])) - 
        16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] + 
          27*CHe[1, 1] + 27*CHe[2, 2] + 27*CHe[3, 3] + 27*CHl1[1, 1] + 
          27*CHl1[2, 2] + 27*CHl1[3, 3] + 1325*CHl3[1, 1] + 1325*CHl3[2, 2] + 
          45*CHl3[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 27*CHq1[3, 3] + 
          135*CHq3[1, 1] + 135*CHq3[2, 2] + 45*CHq3[3, 3] - 54*CHu[1, 1] - 
          54*CHu[2, 2])))/(1728*MZ2^3*Pi^3) - 
     ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*B0i[bb0, MW2, 0, MT2]*
       (-160*MW2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
        MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
          3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
          3*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] + 3*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] - 97*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
      (144*MZ2*Pi^3) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
       B0i[bb0, MW2, MH2, MW2]*(-160*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
          3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
          3*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] + 3*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
      (864*MZ2*Pi^3) + (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2]*(-160*MW2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
          3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
          3*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] + 3*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
      (864*MZ2^2*Pi^3) - (MZ*B0i[bb0, 0, 0, MZ2]*
       (-(MH2^2*MZ2^2*SW2*(160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
           3*MZ2^2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
             4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
             4*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 4*CHq1[1, 1] - 
             4*CHq1[2, 2] - 2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 
             8*CHu[2, 2]) - 2*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
             3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 
             3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 203*CHl3[1, 1] + 
             203*CHl3[2, 2] + 3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
             3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
             6*CHu[1, 1] - 6*CHu[2, 2]))) - 
        4*MZ2*(384*MW2^5*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
            CHq3[2, 2]) + MW2^2*MZ2^3*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 
            1416*CHd[3, 3] + 1416*CHe[1, 1] + 1416*CHe[2, 2] + 
            1416*CHe[3, 3] - 1599*CHl1[1, 1] - 1599*CHl1[2, 2] + 
            1128*CHl1[3, 3] + 8775*CHl3[1, 1] + 8775*CHl3[2, 2] + 
            56*CHl3[3, 3] - 1128*CHq1[1, 1] - 1128*CHq1[2, 2] - 
            1704*CHq1[3, 3] - 1176*CHq3[1, 1] - 1176*CHq3[2, 2] - 
            1704*CHq3[3, 3] - 2832*CHu[1, 1] - 2832*CHu[2, 2]) - 
          8*MW2^3*MZ2^2*(198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] + 
            198*CHe[1, 1] + 198*CHe[2, 2] + 198*CHe[3, 3] - 198*CHl1[1, 1] - 
            198*CHl1[2, 2] + 207*CHl1[3, 3] + 356*CHl3[1, 1] + 
            356*CHl3[2, 2] + 47*CHl3[3, 3] - 207*CHq1[1, 1] - 
            207*CHq1[2, 2] - 42*CHq1[3, 3] + 69*CHq3[1, 1] + 69*CHq3[2, 2] - 
            42*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2]) + 
          16*MW2^4*MZ2*(40*CHd[1, 1] + 40*CHd[2, 2] + 40*CHd[3, 3] + 
            40*CHe[1, 1] + 40*CHe[2, 2] + 40*CHe[3, 3] - 41*CHl1[1, 1] - 
            41*CHl1[2, 2] + 49*CHl1[3, 3] - 127*CHl3[1, 1] - 127*CHl3[2, 2] + 
            13*CHl3[3, 3] - 49*CHq1[1, 1] - 49*CHq1[2, 2] + 40*CHq1[3, 3] + 
            75*CHq3[1, 1] + 75*CHq3[2, 2] + 40*CHq3[3, 3] - 80*CHu[1, 1] - 
            80*CHu[2, 2]) + MZ2^5*(18*CHd[1, 1] + 18*CHd[2, 2] + 
            18*CHd[3, 3] + 18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 
            18*CHl1[1, 1] + 18*CHl1[2, 2] + 18*CHl1[3, 3] + 1339*CHl3[1, 1] + 
            1339*CHl3[2, 2] - 6*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
            18*CHq1[3, 3] - 18*CHq3[1, 1] - 18*CHq3[2, 2] - 18*CHq3[3, 3] - 
            36*CHu[1, 1] - 36*CHu[2, 2]) + MW2*MZ2^4*(-490*CHd[1, 1] - 
            490*CHd[2, 2] - 490*CHd[3, 3] - 490*CHe[1, 1] - 490*CHe[2, 2] - 
            490*CHe[3, 3] + 653*CHl1[1, 1] + 653*CHl1[2, 2] - 
            274*CHl1[3, 3] - 6569*CHl3[1, 1] - 6569*CHl3[2, 2] + 
            118*CHl3[3, 3] + 274*CHq1[1, 1] + 274*CHq1[2, 2] + 
            746*CHq1[3, 3] + 930*CHq3[1, 1] + 930*CHq3[2, 2] + 
            746*CHq3[3, 3] + 980*CHu[1, 1] + 980*CHu[2, 2])) + 
        MH2*(384*MW2^5*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq3[1, 1] - 
            CHq3[2, 2]) + MW2^2*MZ2^3*(1422*CHd[1, 1] + 1422*CHd[2, 2] + 
            1422*CHd[3, 3] + 1422*CHe[1, 1] + 1422*CHe[2, 2] + 
            1422*CHe[3, 3] - 1593*CHl1[1, 1] - 1593*CHl1[2, 2] + 
            1134*CHl1[3, 3] + 9941*CHl3[1, 1] + 9941*CHl3[2, 2] + 
            62*CHl3[3, 3] - 1134*CHq1[1, 1] - 1134*CHq1[2, 2] - 
            1698*CHq1[3, 3] - 1158*CHq3[1, 1] - 1158*CHq3[2, 2] - 
            1698*CHq3[3, 3] - 2844*CHu[1, 1] - 2844*CHu[2, 2]) - 
          8*MW2^3*MZ2^2*(198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] + 
            198*CHe[1, 1] + 198*CHe[2, 2] + 198*CHe[3, 3] - 198*CHl1[1, 1] - 
            198*CHl1[2, 2] + 207*CHl1[3, 3] + 376*CHl3[1, 1] + 
            376*CHl3[2, 2] + 47*CHl3[3, 3] - 207*CHq1[1, 1] - 
            207*CHq1[2, 2] - 42*CHq1[3, 3] + 69*CHq3[1, 1] + 69*CHq3[2, 2] - 
            42*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2]) + 
          MZ2^5*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 48*CHe[1, 1] + 
            48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 48*CHl1[2, 2] + 
            48*CHl1[3, 3] + 2266*CHl3[1, 1] + 2266*CHl3[2, 2] - 
            6*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 33*CHq1[3, 3] - 
            18*CHq3[1, 1] - 18*CHq3[2, 2] - 33*CHq3[3, 3] - 96*CHu[1, 1] - 
            96*CHu[2, 2]) + 16*MW2^4*MZ2*(40*CHd[1, 1] + 40*CHd[2, 2] + 
            40*CHd[3, 3] + 40*CHe[1, 1] + 40*CHe[2, 2] + 40*CHe[3, 3] - 
            41*CHl1[1, 1] - 41*CHl1[2, 2] + 49*CHl1[3, 3] - 127*CHl3[1, 1] - 
            127*CHl3[2, 2] + 13*CHl3[3, 3] - 49*CHq1[1, 1] - 49*CHq1[2, 2] + 
            40*CHq1[3, 3] + 75*CHq3[1, 1] + 75*CHq3[2, 2] + 40*CHq3[3, 3] - 
            80*CHu[1, 1] - 80*CHu[2, 2]) + MW2*MZ2^4*(-526*CHd[1, 1] - 
            526*CHd[2, 2] - 526*CHd[3, 3] - 526*CHe[1, 1] - 526*CHe[2, 2] - 
            526*CHe[3, 3] + 617*CHl1[1, 1] + 617*CHl1[2, 2] - 
            310*CHl1[3, 3] - 8502*CHl3[1, 1] - 8502*CHl3[2, 2] + 
            112*CHl3[3, 3] + 310*CHq1[1, 1] + 310*CHq1[2, 2] + 
            755*CHq1[3, 3] + 912*CHq3[1, 1] + 912*CHq3[2, 2] + 
            755*CHq3[3, 3] + 1052*CHu[1, 1] + 1052*CHu[2, 2]))))/
      (1728*MZ2^3*(-MH2 + 4*MZ2)*Pi^3*SW2) + 
     (MZ*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
       (-4*MW2*(MW2 + MZ2)^2*(MW2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            3*CHq1[3, 3] - 11*CHq3[3, 3]) + 8*MW2^2*(CHl3[1, 1] + 
            CHl3[2, 2] - CHq3[3, 3]) - MZ2^2*(CHl3[1, 1] + CHl3[2, 2] - 
            3*CHq1[3, 3] - CHq3[3, 3])) - 2*MT2^2*MZ2*
         (-(MZ2^2*(CHl3[1, 1] + CHl3[2, 2] - 3*CHq1[3, 3] - CHq3[3, 3])) + 
          MW2^2*(20*CHl3[1, 1] + 20*CHl3[2, 2] + 6*CHq1[3, 3] - 
            26*CHq3[3, 3] - 6*CHu[3, 3]) + MW2*MZ2*(8*CHl3[1, 1] + 
            8*CHl3[2, 2] - 9*CHq1[3, 3] - 29*CHq3[3, 3] - 3*CHu[3, 3])) + 
        MT2*MW2*(48*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
          MW2*MZ2^2*(32*CHl3[1, 1] + 32*CHl3[2, 2] + 12*CHq1[3, 3] - 
            92*CHq3[3, 3] - 15*CHu[3, 3]) + 2*MW2^2*MZ2*(28*CHl3[1, 1] + 
            28*CHl3[2, 2] - 6*CHq1[3, 3] - 58*CHq3[3, 3] - 3*CHu[3, 3]) + 
          2*MZ2^3*(4*CHl3[1, 1] + 4*CHl3[2, 2] - 16*CHq3[3, 3] - 
            3*CHu[3, 3])) + MT2^3*(-16*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - 
            CHq3[3, 3]) + MZ2^2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 
            12*CHq1[3, 3] - 20*CHq3[3, 3] - 3*CHu[3, 3]) + 
          2*MW2*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] + 6*CHq1[3, 3] + 
            2*CHq3[3, 3] - 3*CHu[3, 3]))))/(288*MZ2^2*Pi^3) + 
     (MT2*MZ*B0i[bb0, 0, 0, MT2]*
       (MT2^2*(-81920*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
          3*MZ2^5*(307*CHl3[1, 1] + 307*CHl3[2, 2] + 6*CHq1[3, 3] - 
            634*CHq3[3, 3]) + 8*MW2^2*MZ2^3*(732*CHd[1, 1] + 732*CHd[2, 2] + 
            732*CHd[3, 3] + 732*CHe[1, 1] + 732*CHe[2, 2] + 732*CHe[3, 3] + 
            732*CHl1[1, 1] + 732*CHl1[2, 2] + 732*CHl1[3, 3] + 
            14059*CHl3[1, 1] + 14059*CHl3[2, 2] + 252*CHl3[3, 3] - 
            732*CHq1[1, 1] - 732*CHq1[2, 2] - 6120*CHq1[3, 3] + 
            756*CHq3[1, 1] + 756*CHq3[2, 2] + 7491*CHq3[3, 3] - 
            1464*CHu[1, 1] - 1464*CHu[2, 2] - 4410*CHu[3, 3]) - 
          4*MW2*MZ2^4*(258*CHd[1, 1] + 258*CHd[2, 2] + 258*CHd[3, 3] + 
            258*CHe[1, 1] + 258*CHe[2, 2] + 258*CHe[3, 3] + 258*CHl1[1, 1] + 
            258*CHl1[2, 2] + 258*CHl1[3, 3] + 2346*CHl3[1, 1] + 
            2346*CHl3[2, 2] - 42*CHl3[3, 3] - 258*CHq1[1, 1] - 
            258*CHq1[2, 2] - 3208*CHq1[3, 3] - 126*CHq3[1, 1] - 
            126*CHq3[2, 2] + 6808*CHq3[3, 3] - 516*CHu[1, 1] - 
            516*CHu[2, 2] - 3481*CHu[3, 3]) - 48*MW2^3*MZ2^2*
           (160*CHd[1, 1] + 160*CHd[2, 2] + 160*CHd[3, 3] + 160*CHe[1, 1] + 
            160*CHe[2, 2] + 160*CHe[3, 3] + 160*CHl1[1, 1] + 160*CHl1[2, 2] + 
            160*CHl1[3, 3] + 5752*CHl3[1, 1] + 5752*CHl3[2, 2] + 
            96*CHl3[3, 3] - 160*CHq1[1, 1] - 160*CHq1[2, 2] - 
            1157*CHq1[3, 3] + 288*CHq3[1, 1] + 288*CHq3[2, 2] + 
            923*CHq3[3, 3] - 320*CHu[1, 1] - 320*CHu[2, 2] - 557*CHu[3, 3]) + 
          64*MW2^4*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 
            48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 
            48*CHl1[2, 2] + 48*CHl1[3, 3] + 3879*CHl3[1, 1] + 
            3879*CHl3[2, 2] + 48*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 
            112*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 
            217*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 160*CHu[3, 3])) + 
        2*MT2*MW2*(20480*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
          9*MZ2^5*(101*CHl3[1, 1] + 101*CHl3[2, 2] + 6*CHq1[3, 3] - 
            210*CHq3[3, 3]) - 2*MW2^2*MZ2^3*(678*CHd[1, 1] + 678*CHd[2, 2] + 
            678*CHd[3, 3] + 678*CHe[1, 1] + 678*CHe[2, 2] + 678*CHe[3, 3] + 
            678*CHl1[1, 1] + 678*CHl1[2, 2] + 678*CHl1[3, 3] + 
            10630*CHl3[1, 1] + 10630*CHl3[2, 2] + 198*CHl3[3, 3] - 
            678*CHq1[1, 1] - 678*CHq1[2, 2] - 6051*CHq1[3, 3] + 
            594*CHq3[1, 1] + 594*CHq3[2, 2] + 8829*CHq3[3, 3] - 
            1356*CHu[1, 1] - 1356*CHu[2, 2] - 5961*CHu[3, 3]) + 
          MW2*MZ2^4*(186*CHd[1, 1] + 186*CHd[2, 2] + 186*CHd[3, 3] + 
            186*CHe[1, 1] + 186*CHe[2, 2] + 186*CHe[3, 3] + 186*CHl1[1, 1] + 
            186*CHl1[2, 2] + 186*CHl1[3, 3] + 1368*CHl3[1, 1] + 
            1368*CHl3[2, 2] - 114*CHl3[3, 3] - 186*CHq1[1, 1] - 
            186*CHq1[2, 2] - 3013*CHq1[3, 3] - 342*CHq3[1, 1] - 
            342*CHq3[2, 2] + 5065*CHq3[3, 3] - 372*CHu[1, 1] - 
            372*CHu[2, 2] - 4681*CHu[3, 3]) + 24*MW2^3*MZ2^2*
           (80*CHd[1, 1] + 80*CHd[2, 2] + 80*CHd[3, 3] + 80*CHe[1, 1] + 
            80*CHe[2, 2] + 80*CHe[3, 3] + 80*CHl1[1, 1] + 80*CHl1[2, 2] + 
            80*CHl1[3, 3] + 2651*CHl3[1, 1] + 2651*CHl3[2, 2] + 
            48*CHl3[3, 3] - 80*CHq1[1, 1] - 80*CHq1[2, 2] - 660*CHq1[3, 3] + 
            144*CHq3[1, 1] + 144*CHq3[2, 2] + 605*CHq3[3, 3] - 
            160*CHu[1, 1] - 160*CHu[2, 2] - 360*CHu[3, 3]) - 
          64*MW2^4*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 
            12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 
            12*CHl1[2, 2] + 12*CHl1[3, 3] + 969*CHl3[1, 1] + 969*CHl3[2, 2] + 
            12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 28*CHq1[3, 3] + 
            36*CHq3[1, 1] + 36*CHq3[2, 2] + 55*CHq3[3, 3] - 24*CHu[1, 1] - 
            24*CHu[2, 2] - 40*CHu[3, 3])) + 
        2*MT2^3*(20480*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) - 
          2*MW2*MZ2^3*(798*CHd[1, 1] + 798*CHd[2, 2] + 798*CHd[3, 3] + 
            798*CHe[1, 1] + 798*CHe[2, 2] + 798*CHe[3, 3] + 798*CHl1[1, 1] + 
            798*CHl1[2, 2] + 798*CHl1[3, 3] + 16866*CHl3[1, 1] + 
            16866*CHl3[2, 2] + 318*CHl3[3, 3] - 798*CHq1[1, 1] - 
            798*CHq1[2, 2] - 6131*CHq1[3, 3] + 954*CHq3[1, 1] + 
            954*CHq3[2, 2] + 5489*CHq3[3, 3] - 1596*CHu[1, 1] - 
            1596*CHu[2, 2] - 3917*CHu[3, 3]) + MZ2^4*(282*CHd[1, 1] + 
            282*CHd[2, 2] + 282*CHd[3, 3] + 282*CHe[1, 1] + 282*CHe[2, 2] + 
            282*CHe[3, 3] + 282*CHl1[1, 1] + 282*CHl1[2, 2] + 
            282*CHl1[3, 3] + 2684*CHl3[1, 1] + 2684*CHl3[2, 2] - 
            18*CHl3[3, 3] - 282*CHq1[1, 1] - 282*CHq1[2, 2] - 
            3285*CHq1[3, 3] - 54*CHq3[1, 1] - 54*CHq3[2, 2] + 
            7341*CHq3[3, 3] - 564*CHu[1, 1] - 564*CHu[2, 2] - 
            3081*CHu[3, 3]) + 8*MW2^2*MZ2^2*(240*CHd[1, 1] + 240*CHd[2, 2] + 
            240*CHd[3, 3] + 240*CHe[1, 1] + 240*CHe[2, 2] + 240*CHe[3, 3] + 
            240*CHl1[1, 1] + 240*CHl1[2, 2] + 240*CHl1[3, 3] + 
            9475*CHl3[1, 1] + 9475*CHl3[2, 2] + 144*CHl3[3, 3] - 
            240*CHq1[1, 1] - 240*CHq1[2, 2] - 1642*CHq1[3, 3] + 
            432*CHq3[1, 1] + 432*CHq3[2, 2] + 631*CHq3[3, 3] - 
            480*CHu[1, 1] - 480*CHu[2, 2] - 742*CHu[3, 3]) - 
          256*MW2^3*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
            3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
            3*CHl1[2, 2] + 3*CHl1[3, 3] + 243*CHl3[1, 1] + 243*CHl3[2, 2] + 
            3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 7*CHq1[3, 3] + 
            9*CHq3[1, 1] + 9*CHq3[2, 2] + 13*CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2] - 10*CHu[3, 3])) + 24*MT2^4*MZ2*
         (8*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
          MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
            6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 
            6*CHl1[3, 3] + 208*CHl3[1, 1] + 208*CHl3[2, 2] + 6*CHl3[3, 3] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 3*CHq1[3, 3] + 18*CHq3[1, 1] + 
            18*CHq3[2, 2] - 199*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] - 
            3*CHu[3, 3]) - 6*MW2*MZ2*(52*CHl3[1, 1] + 52*CHl3[2, 2] + 
            CHq1[3, 3] - 51*CHq3[3, 3] + CHu[3, 3])) + 
        MW2^2*MZ2^2*(3*MZ2^3*(293*CHl3[1, 1] + 293*CHl3[2, 2] + 
            48*CHq1[3, 3] - 602*CHq3[3, 3]) + 32*MW2^3*(157*CHl3[1, 1] + 
            157*CHl3[2, 2] + 80*CHq1[3, 3] - 77*CHq3[3, 3] + 80*CHu[3, 3]) + 
          8*MW2*MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 
            12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 
            12*CHl1[2, 2] + 12*CHl1[3, 3] + 160*CHl3[1, 1] + 160*CHl3[2, 2] + 
            12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 43*CHq1[3, 3] + 
            36*CHq3[1, 1] + 36*CHq3[2, 2] + 289*CHq3[3, 3] - 24*CHu[1, 1] - 
            24*CHu[2, 2] + 200*CHu[3, 3]) - 16*MW2^2*MZ2*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 
            6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 
            454*CHl3[1, 1] + 454*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] + 17*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 
            92*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] + 260*CHu[3, 3]))))/
      (1728*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MT2, MT2]*
       (24*MT2^3*MZ2*(16*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) - 
          2*MW2*MZ2*(4*CHl3[1, 1] + 4*CHl3[2, 2] + 6*CHq1[3, 3] + 
            2*CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^2*(-8*CHl3[1, 1] - 
            8*CHl3[2, 2] + 12*CHq1[3, 3] + 20*CHq3[3, 3] + 3*CHu[3, 3])) + 
        4*MW2*MZ2^2*(48*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) - 
          2*MW2^2*MZ2*(278*CHl3[1, 1] + 278*CHl3[2, 2] + 169*CHq1[3, 3] - 
            91*CHq3[3, 3] + 160*CHu[3, 3]) - MZ2^3*(3*CHd[1, 1] + 
            3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 
            3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            112*CHl3[1, 1] + 112*CHl3[2, 2] + 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - 124*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
            94*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2] + 200*CHu[3, 3]) + 
          MW2*MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 
            12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 
            12*CHl1[2, 2] + 12*CHl1[3, 3] + 584*CHl3[1, 1] + 584*CHl3[2, 2] + 
            12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 43*CHq1[3, 3] + 
            36*CHq3[1, 1] + 36*CHq3[2, 2] - 121*CHq3[3, 3] - 24*CHu[1, 1] - 
            24*CHu[2, 2] + 520*CHu[3, 3])) - 
        2*MT2^2*(20480*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) - 
          2*MW2*MZ2^3*(654*CHd[1, 1] + 654*CHd[2, 2] + 654*CHd[3, 3] + 
            654*CHe[1, 1] + 654*CHe[2, 2] + 654*CHe[3, 3] + 654*CHl1[1, 1] + 
            654*CHl1[2, 2] + 654*CHl1[3, 3] + 14226*CHl3[1, 1] + 
            14226*CHl3[2, 2] + 174*CHl3[3, 3] - 654*CHq1[1, 1] - 
            654*CHq1[2, 2] - 6356*CHq1[3, 3] + 522*CHq3[1, 1] + 
            522*CHq3[2, 2] + 6104*CHq3[3, 3] - 1308*CHu[1, 1] - 
            1308*CHu[2, 2] - 3881*CHu[3, 3]) + 8*MW2^2*MZ2^2*
           (240*CHd[1, 1] + 240*CHd[2, 2] + 240*CHd[3, 3] + 240*CHe[1, 1] + 
            240*CHe[2, 2] + 240*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
            240*CHl1[3, 3] + 8602*CHl3[1, 1] + 8602*CHl3[2, 2] + 
            144*CHl3[3, 3] - 240*CHq1[1, 1] - 240*CHq1[2, 2] - 
            904*CHq1[3, 3] + 432*CHq3[1, 1] + 432*CHq3[2, 2] + 
            1162*CHq3[3, 3] - 480*CHu[1, 1] - 480*CHu[2, 2] - 
            1471*CHu[3, 3]) - 64*MW2^3*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
            12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 
            12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] + 975*CHl3[1, 1] + 
            975*CHl3[2, 2] + 12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 
            28*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] + 49*CHq3[3, 3] - 
            24*CHu[1, 1] - 24*CHu[2, 2] - 40*CHu[3, 3]) + 
          MZ2^4*(84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] + 84*CHe[1, 1] + 
            84*CHe[2, 2] + 84*CHe[3, 3] + 84*CHl1[1, 1] + 84*CHl1[2, 2] + 
            84*CHl1[3, 3] + 1466*CHl3[1, 1] + 1466*CHl3[2, 2] - 
            84*CHq1[1, 1] - 84*CHq1[2, 2] - 6876*CHq1[3, 3] + 
            6696*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2] + 
            609*CHu[3, 3])) - MT2*MZ2*(768*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            CHq3[3, 3]) + 3*MZ2^4*(36*CHd[1, 1] + 36*CHd[2, 2] + 
            36*CHd[3, 3] + 36*CHe[1, 1] + 36*CHe[2, 2] + 36*CHe[3, 3] + 
            36*CHl1[1, 1] + 36*CHl1[2, 2] + 36*CHl1[3, 3] + 610*CHl3[1, 1] + 
            610*CHl3[2, 2] - 36*CHq1[1, 1] - 36*CHq1[2, 2] + 612*CHq1[3, 3] - 
            616*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2] - 615*CHu[3, 3]) - 
          32*MW2^3*MZ2*(115*CHl3[1, 1] + 115*CHl3[2, 2] + 89*CHq1[3, 3] - 
            8*CHq3[3, 3] + 80*CHu[3, 3]) - 4*MW2*MZ2^3*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 
            6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 
            242*CHl3[1, 1] + 242*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] - 293*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 
            197*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] + 400*CHu[3, 3]) + 
          4*MW2^2*MZ2^2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 
            24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 24*CHl1[1, 1] + 
            24*CHl1[2, 2] + 24*CHl1[3, 3] + 508*CHl3[1, 1] + 508*CHl3[2, 2] + 
            24*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 652*CHq1[3, 3] + 
            72*CHq3[1, 1] + 72*CHq3[2, 2] + 220*CHq3[3, 3] - 48*CHu[1, 1] - 
            48*CHu[2, 2] + 1751*CHu[3, 3]))))/(1728*(4*MT2 - MZ2)*MZ2^3*
       Pi^3) - (MW2*MZ*B0i[bb0, 0, 0, MW2]*(2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*
         (160*MW2*(CHl3[1, 1] + CHl3[2, 2]) - MZ2*(3*CHd[1, 1] + 
            3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 
            3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            103*CHl3[1, 1] + 103*CHl3[2, 2] + 3*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
        MH2*(MW2^2*(-11520*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
            MW2*MZ2^4*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] + 
              120*CHe[1, 1] + 120*CHe[2, 2] + 120*CHe[3, 3] - 
              2895*CHl1[1, 1] - 2895*CHl1[2, 2] - 168*CHl1[3, 3] + 
              2544*CHl3[1, 1] + 2544*CHl3[2, 2] + 1268*CHl3[3, 3] + 
              168*CHq1[1, 1] + 168*CHq1[2, 2] - 330*CHq1[3, 3] + 
              2460*CHq3[1, 1] + 2460*CHq3[2, 2] - 222*CHq3[3, 3] - 
              240*CHu[1, 1] - 240*CHu[2, 2]) - 8*MW2^3*MZ2^2*
             (78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] + 78*CHe[1, 1] + 
              78*CHe[2, 2] + 78*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
              60*CHl1[3, 3] + 1381*CHl3[1, 1] + 1381*CHl3[2, 2] - 
              106*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
              21*CHq1[3, 3] - 390*CHq3[1, 1] - 390*CHq3[2, 2] - 
              9*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2]) + 
            2*MW2^2*MZ2^3*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] + 
              33*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] + 1617*CHl1[1, 1] + 
              1617*CHl1[2, 2] - 3*CHl1[3, 3] + 829*CHl3[1, 1] + 
              829*CHl3[2, 2] - 1307*CHl3[3, 3] + 3*CHq1[1, 1] + 
              3*CHq1[2, 2] - 75*CHq1[3, 3] - 3633*CHq3[1, 1] - 
              3633*CHq3[2, 2] - 171*CHq3[3, 3] - 66*CHu[1, 1] - 
              66*CHu[2, 2]) + 16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
              27*CHd[3, 3] + 27*CHe[1, 1] + 27*CHe[2, 2] + 27*CHe[3, 3] + 
              27*CHl1[1, 1] + 27*CHl1[2, 2] + 27*CHl1[3, 3] + 
              1145*CHl3[1, 1] + 1145*CHl3[2, 2] + 45*CHl3[3, 3] - 
              27*CHq1[1, 1] - 27*CHq1[2, 2] + 27*CHq1[3, 3] + 
              111*CHq3[1, 1] + 111*CHq3[2, 2] + 33*CHq3[3, 3] - 
              54*CHu[1, 1] - 54*CHu[2, 2]) + MZ2^5*(6*CHd[1, 1] + 
              6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 
              6*CHe[3, 3] + 1149*CHl1[1, 1] + 1149*CHl1[2, 2] + 
              222*CHl1[3, 3] - 521*CHl3[1, 1] - 521*CHl3[2, 2] - 
              222*CHl3[3, 3] - 222*CHq1[1, 1] - 222*CHq1[2, 2] - 
              120*CHq1[3, 3] - 90*CHq3[1, 1] - 90*CHq3[2, 2] - 
              36*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
          6*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*
           (4*MW2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
            MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[3, 3] - 5*CHq3[3, 3] - 
              3*CHu[3, 3])) + 2*MT2*MW2*(11520*MW2^5*(CHl3[1, 1] + 
              CHl3[2, 2]) - 8*MW2^4*MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 
              54*CHd[3, 3] + 54*CHe[1, 1] + 54*CHe[2, 2] + 54*CHe[3, 3] + 
              54*CHl1[1, 1] + 54*CHl1[2, 2] + 54*CHl1[3, 3] + 
              2293*CHl3[1, 1] + 2293*CHl3[2, 2] + 90*CHl3[3, 3] - 
              54*CHq1[1, 1] - 54*CHq1[2, 2] + 54*CHq1[3, 3] + 
              222*CHq3[1, 1] + 222*CHq3[2, 2] + 63*CHq3[3, 3] - 
              108*CHu[1, 1] - 108*CHu[2, 2]) + MZ2^5*(-6*CHd[1, 1] - 
              6*CHd[2, 2] - 6*CHd[3, 3] - 6*CHe[1, 1] - 6*CHe[2, 2] - 
              6*CHe[3, 3] - 1149*CHl1[1, 1] - 1149*CHl1[2, 2] - 
              222*CHl1[3, 3] + 542*CHl3[1, 1] + 542*CHl3[2, 2] + 
              222*CHl3[3, 3] + 222*CHq1[1, 1] + 222*CHq1[2, 2] + 
              57*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] - 12*CHq3[3, 3] + 
              12*CHu[1, 1] + 12*CHu[2, 2]) + 2*MW2^3*MZ2^2*(312*CHd[1, 1] + 
              312*CHd[2, 2] + 312*CHd[3, 3] + 312*CHe[1, 1] + 312*CHe[2, 2] + 
              312*CHe[3, 3] + 960*CHl1[1, 1] + 960*CHl1[2, 2] + 
              240*CHl1[3, 3] + 5482*CHl3[1, 1] + 5482*CHl3[2, 2] - 
              424*CHl3[3, 3] - 240*CHq1[1, 1] - 240*CHq1[2, 2] - 
              75*CHq1[3, 3] - 1560*CHq3[1, 1] - 1560*CHq3[2, 2] + 
              15*CHq3[3, 3] - 624*CHu[1, 1] - 624*CHu[2, 2] + 9*CHu[3, 3]) - 
            MW2*MZ2^4*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] + 
              120*CHe[1, 1] + 120*CHe[2, 2] + 120*CHe[3, 3] - 
              2895*CHl1[1, 1] - 2895*CHl1[2, 2] - 168*CHl1[3, 3] + 
              2475*CHl3[1, 1] + 2475*CHl3[2, 2] + 1268*CHl3[3, 3] + 
              168*CHq1[1, 1] + 168*CHq1[2, 2] - 258*CHq1[3, 3] + 
              2460*CHq3[1, 1] + 2460*CHq3[2, 2] - 117*CHq3[3, 3] - 
              240*CHu[1, 1] - 240*CHu[2, 2] + 9*CHu[3, 3]) - 
            MW2^2*MZ2^3*(66*CHd[1, 1] + 66*CHd[2, 2] + 66*CHd[3, 3] + 
              66*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] + 3234*CHl1[1, 1] + 
              3234*CHl1[2, 2] - 6*CHl1[3, 3] + 1640*CHl3[1, 1] + 
              1640*CHl3[2, 2] - 2614*CHl3[3, 3] + 6*CHq1[1, 1] + 
              6*CHq1[2, 2] - 267*CHq1[3, 3] - 7266*CHq3[1, 1] - 
              7266*CHq3[2, 2] - 369*CHq3[3, 3] - 132*CHu[1, 1] - 
              132*CHu[2, 2] + 9*CHu[3, 3])) + 
          MT2^2*(-11520*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
            16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] + 
              27*CHe[1, 1] + 27*CHe[2, 2] + 27*CHe[3, 3] + 27*CHl1[1, 1] + 
              27*CHl1[2, 2] + 27*CHl1[3, 3] + 1151*CHl3[1, 1] + 
              1151*CHl3[2, 2] + 45*CHl3[3, 3] - 27*CHq1[1, 1] - 
              27*CHq1[2, 2] + 27*CHq1[3, 3] + 111*CHq3[1, 1] + 
              111*CHq3[2, 2] + 27*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
            MZ2^5*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
              6*CHe[2, 2] + 6*CHe[3, 3] + 1149*CHl1[1, 1] + 1149*CHl1[2, 2] + 
              222*CHl1[3, 3] - 545*CHl3[1, 1] - 545*CHl3[2, 2] - 
              222*CHl3[3, 3] - 222*CHq1[1, 1] - 222*CHq1[2, 2] - 
              48*CHq1[3, 3] - 90*CHq3[1, 1] - 90*CHq3[2, 2] - 12*CHq3[3, 3] - 
              12*CHu[1, 1] - 12*CHu[2, 2]) - 8*MW2^3*MZ2^2*(78*CHd[1, 1] + 
              78*CHd[2, 2] + 78*CHd[3, 3] + 78*CHe[1, 1] + 78*CHe[2, 2] + 
              78*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
              60*CHl1[3, 3] + 1369*CHl3[1, 1] + 1369*CHl3[2, 2] - 
              106*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
              12*CHq1[3, 3] - 390*CHq3[1, 1] - 390*CHq3[2, 2] + 
              12*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2] + 9*CHu[3, 3]) + 
            2*MW2^2*MZ2^3*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] + 
              33*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] + 1617*CHl1[1, 1] + 
              1617*CHl1[2, 2] - 3*CHl1[3, 3] + 793*CHl3[1, 1] + 
              793*CHl3[2, 2] - 1307*CHl3[3, 3] + 3*CHq1[1, 1] + 
              3*CHq1[2, 2] - 129*CHq1[3, 3] - 3633*CHq3[1, 1] - 
              3633*CHq3[2, 2] - 117*CHq3[3, 3] - 66*CHu[1, 1] - 
              66*CHu[2, 2] + 18*CHu[3, 3]) + MW2*MZ2^4*(120*CHd[1, 1] + 
              120*CHd[2, 2] + 120*CHd[3, 3] + 120*CHe[1, 1] + 120*CHe[2, 2] + 
              120*CHe[3, 3] - 2895*CHl1[1, 1] - 2895*CHl1[2, 2] - 
              168*CHl1[3, 3] + 2448*CHl3[1, 1] + 2448*CHl3[2, 2] + 
              1268*CHl3[3, 3] + 168*CHq1[1, 1] + 168*CHq1[2, 2] - 
              222*CHq1[3, 3] + 2460*CHq3[1, 1] + 2460*CHq3[2, 2] - 
              90*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2] + 
              36*CHu[3, 3]))) + 
        MW2*(MW2^2*(11520*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
            MW2*MZ2^4*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] + 
              114*CHe[1, 1] + 114*CHe[2, 2] + 114*CHe[3, 3] - 
              2901*CHl1[1, 1] - 2901*CHl1[2, 2] - 174*CHl1[3, 3] + 
              5065*CHl3[1, 1] + 5065*CHl3[2, 2] + 1262*CHl3[3, 3] + 
              174*CHq1[1, 1] + 174*CHq1[2, 2] - 336*CHq1[3, 3] + 
              2442*CHq3[1, 1] + 2442*CHq3[2, 2] - 228*CHq3[3, 3] - 
              228*CHu[1, 1] - 228*CHu[2, 2]) + 8*MW2^3*MZ2^2*
             (78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] + 78*CHe[1, 1] + 
              78*CHe[2, 2] + 78*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
              60*CHl1[3, 3] + 1241*CHl3[1, 1] + 1241*CHl3[2, 2] - 
              106*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
              21*CHq1[3, 3] - 390*CHq3[1, 1] - 390*CHq3[2, 2] - 
              9*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2]) - 
            16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] + 
              27*CHe[1, 1] + 27*CHe[2, 2] + 27*CHe[3, 3] + 27*CHl1[1, 1] + 
              27*CHl1[2, 2] + 27*CHl1[3, 3] + 1145*CHl3[1, 1] + 
              1145*CHl3[2, 2] + 45*CHl3[3, 3] - 27*CHq1[1, 1] - 
              27*CHq1[2, 2] + 27*CHq1[3, 3] + 111*CHq3[1, 1] + 
              111*CHq3[2, 2] + 33*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) - 
            8*MW2^2*MZ2^3*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 
              9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 405*CHl1[1, 1] + 
              405*CHl1[2, 2] - 132*CHl3[1, 1] - 132*CHl3[2, 2] - 
              326*CHl3[3, 3] - 18*CHq1[3, 3] - 906*CHq3[1, 1] - 
              906*CHq3[2, 2] - 42*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
            MZ2^5*(-6*CHd[1, 1] - 6*CHd[2, 2] - 6*CHd[3, 3] - 6*CHe[1, 1] - 
              6*CHe[2, 2] - 6*CHe[3, 3] - 1149*CHl1[1, 1] - 1149*CHl1[2, 2] - 
              222*CHl1[3, 3] + 1448*CHl3[1, 1] + 1448*CHl3[2, 2] + 
              222*CHl3[3, 3] + 222*CHq1[1, 1] + 222*CHq1[2, 2] + 
              120*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] + 
              36*CHq3[3, 3] + 12*CHu[1, 1] + 12*CHu[2, 2])) - 
          6*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*
           (4*MW2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
            MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[3, 3] - 5*CHq3[3, 3] - 
              3*CHu[3, 3])) - 2*MT2*MW2*(11520*MW2^5*(CHl3[1, 1] + 
              CHl3[2, 2]) - 8*MW2^4*MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 
              54*CHd[3, 3] + 54*CHe[1, 1] + 54*CHe[2, 2] + 54*CHe[3, 3] + 
              54*CHl1[1, 1] + 54*CHl1[2, 2] + 54*CHl1[3, 3] + 
              2293*CHl3[1, 1] + 2293*CHl3[2, 2] + 90*CHl3[3, 3] - 
              54*CHq1[1, 1] - 54*CHq1[2, 2] + 54*CHq1[3, 3] + 
              222*CHq3[1, 1] + 222*CHq3[2, 2] + 63*CHq3[3, 3] - 
              108*CHu[1, 1] - 108*CHu[2, 2]) + MZ2^5*(-6*CHd[1, 1] - 
              6*CHd[2, 2] - 6*CHd[3, 3] - 6*CHe[1, 1] - 6*CHe[2, 2] - 
              6*CHe[3, 3] - 1149*CHl1[1, 1] - 1149*CHl1[2, 2] - 
              222*CHl1[3, 3] + 1469*CHl3[1, 1] + 1469*CHl3[2, 2] + 
              222*CHl3[3, 3] + 222*CHq1[1, 1] + 222*CHq1[2, 2] + 
              57*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] - 12*CHq3[3, 3] + 
              12*CHu[1, 1] + 12*CHu[2, 2]) + MW2^2*MZ2^3*(-72*CHd[1, 1] - 
              72*CHd[2, 2] - 72*CHd[3, 3] - 72*CHe[1, 1] - 72*CHe[2, 2] - 
              72*CHe[3, 3] - 3240*CHl1[1, 1] - 3240*CHl1[2, 2] + 
              1074*CHl3[1, 1] + 1074*CHl3[2, 2] + 2608*CHl3[3, 3] + 
              261*CHq1[3, 3] + 7248*CHq3[1, 1] + 7248*CHq3[2, 2] + 
              363*CHq3[3, 3] + 144*CHu[1, 1] + 144*CHu[2, 2] - 9*CHu[3, 3]) + 
            2*MW2^3*MZ2^2*(312*CHd[1, 1] + 312*CHd[2, 2] + 312*CHd[3, 3] + 
              312*CHe[1, 1] + 312*CHe[2, 2] + 312*CHe[3, 3] + 
              960*CHl1[1, 1] + 960*CHl1[2, 2] + 240*CHl1[3, 3] + 
              4922*CHl3[1, 1] + 4922*CHl3[2, 2] - 424*CHl3[3, 3] - 
              240*CHq1[1, 1] - 240*CHq1[2, 2] - 75*CHq1[3, 3] - 
              1560*CHq3[1, 1] - 1560*CHq3[2, 2] + 15*CHq3[3, 3] - 
              624*CHu[1, 1] - 624*CHu[2, 2] + 9*CHu[3, 3]) - 
            MW2*MZ2^4*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] + 
              114*CHe[1, 1] + 114*CHe[2, 2] + 114*CHe[3, 3] - 
              2901*CHl1[1, 1] - 2901*CHl1[2, 2] - 174*CHl1[3, 3] + 
              4996*CHl3[1, 1] + 4996*CHl3[2, 2] + 1262*CHl3[3, 3] + 
              174*CHq1[1, 1] + 174*CHq1[2, 2] - 264*CHq1[3, 3] + 
              2442*CHq3[1, 1] + 2442*CHq3[2, 2] - 123*CHq3[3, 3] - 
              228*CHu[1, 1] - 228*CHu[2, 2] + 9*CHu[3, 3])) + 
          MT2^2*(11520*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 16*MW2^4*MZ2*
             (27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] + 27*CHe[1, 1] + 
              27*CHe[2, 2] + 27*CHe[3, 3] + 27*CHl1[1, 1] + 27*CHl1[2, 2] + 
              27*CHl1[3, 3] + 1151*CHl3[1, 1] + 1151*CHl3[2, 2] + 
              45*CHl3[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 27*CHq1[3, 3] + 
              111*CHq3[1, 1] + 111*CHq3[2, 2] + 27*CHq3[3, 3] - 
              54*CHu[1, 1] - 54*CHu[2, 2]) + MZ2^5*(-6*CHd[1, 1] - 
              6*CHd[2, 2] - 6*CHd[3, 3] - 6*CHe[1, 1] - 6*CHe[2, 2] - 
              6*CHe[3, 3] - 1149*CHl1[1, 1] - 1149*CHl1[2, 2] - 
              222*CHl1[3, 3] + 1472*CHl3[1, 1] + 1472*CHl3[2, 2] + 
              222*CHl3[3, 3] + 222*CHq1[1, 1] + 222*CHq1[2, 2] + 
              48*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] + 12*CHq3[3, 3] + 
              12*CHu[1, 1] + 12*CHu[2, 2]) + 8*MW2^3*MZ2^2*(78*CHd[1, 1] + 
              78*CHd[2, 2] + 78*CHd[3, 3] + 78*CHe[1, 1] + 78*CHe[2, 2] + 
              78*CHe[3, 3] + 240*CHl1[1, 1] + 240*CHl1[2, 2] + 
              60*CHl1[3, 3] + 1229*CHl3[1, 1] + 1229*CHl3[2, 2] - 
              106*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
              12*CHq1[3, 3] - 390*CHq3[1, 1] - 390*CHq3[2, 2] + 
              12*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2] + 9*CHu[3, 3]) - 
            4*MW2^2*MZ2^3*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
              18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 810*CHl1[1, 1] + 
              810*CHl1[2, 2] - 282*CHl3[1, 1] - 282*CHl3[2, 2] - 
              652*CHl3[3, 3] - 63*CHq1[3, 3] - 1812*CHq3[1, 1] - 
              1812*CHq3[2, 2] - 57*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2] + 
              9*CHu[3, 3]) - MW2*MZ2^4*(114*CHd[1, 1] + 114*CHd[2, 2] + 
              114*CHd[3, 3] + 114*CHe[1, 1] + 114*CHe[2, 2] + 114*CHe[3, 3] - 
              2901*CHl1[1, 1] - 2901*CHl1[2, 2] - 174*CHl1[3, 3] + 
              4969*CHl3[1, 1] + 4969*CHl3[2, 2] + 1262*CHl3[3, 3] + 
              174*CHq1[1, 1] + 174*CHq1[2, 2] - 228*CHq1[3, 3] + 
              2442*CHq3[1, 1] + 2442*CHq3[2, 2] - 96*CHq3[3, 3] - 
              228*CHu[1, 1] - 228*CHu[2, 2] + 36*CHu[3, 3])))))/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^4*Pi^3*SW2) + 
     (MZ*(-27*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*
         (160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2^2*(4*CHd[1, 1] + 
            4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
            4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 
            103*CHl3[1, 1] + 103*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
            2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) - 
          4*MW2*MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
            CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
            51*CHl3[1, 1] + 51*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
        MH2*(MW2*MZ2*(-207360*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
            32*MW2^4*MZ2*(243*CHd[1, 1] + 243*CHd[2, 2] + 243*CHd[3, 3] + 
              243*CHe[1, 1] + 243*CHe[2, 2] + 243*CHe[3, 3] + 
              243*CHl1[1, 1] + 243*CHl1[2, 2] + 243*CHl1[3, 3] + 
              25311*CHl3[1, 1] + 928*Pi^2*CHl3[1, 1] + 25311*CHl3[2, 2] + 
              928*Pi^2*CHl3[2, 2] + 243*CHl3[3, 3] - 243*CHq1[1, 1] - 
              243*CHq1[2, 2] + 243*CHq1[3, 3] + 513*CHq3[1, 1] + 
              513*CHq3[2, 2] + 243*CHq3[3, 3] - 486*CHu[1, 1] - 
              486*CHu[2, 2]) + MZ2^5*(12*(1107 + 32*Pi^2)*CHd[1, 1] + 
              12*(1107 + 32*Pi^2)*CHd[2, 2] + 13284*CHd[3, 3] + 
              384*Pi^2*CHd[3, 3] - 12060*CHe[1, 1] + 3456*Pi^2*CHe[1, 1] - 
              12060*CHe[2, 2] + 3456*Pi^2*CHe[2, 2] - 12060*CHe[3, 3] + 
              3456*Pi^2*CHe[3, 3] + 9324*CHl1[1, 1] + 864*Pi^2*CHl1[1, 1] + 
              9324*CHl1[2, 2] + 864*Pi^2*CHl1[2, 2] + 9324*CHl1[3, 3] + 
              864*Pi^2*CHl1[3, 3] + 26853*CHl3[1, 1] + 16184*Pi^2*CHl3[1, 
                1] + 26853*CHl3[2, 2] + 16184*Pi^2*CHl3[2, 2] - 
              15660*CHq1[1, 1] - 96*Pi^2*CHq1[1, 1] - 15660*CHq1[2, 2] - 
              96*Pi^2*CHq1[2, 2] - 11538*CHq1[3, 3] - 48*Pi^2*CHq1[3, 3] - 
              4194*CHq3[3, 3] - 48*Pi^2*CHq3[3, 3] - 7560*CHu[1, 1] - 
              3072*Pi^2*CHu[1, 1] - 7560*CHu[2, 2] - 3072*Pi^2*CHu[2, 2] - 
              14832*CHu[3, 3]) - 4*MW2*MZ2^4*(3*(2591 + 96*Pi^2)*CHd[1, 1] + 
              3*(2591 + 96*Pi^2)*CHd[2, 2] + 7773*CHd[3, 3] + 
              288*Pi^2*CHd[3, 3] - 12099*CHe[1, 1] + 2592*Pi^2*CHe[1, 1] - 
              12099*CHe[2, 2] + 2592*Pi^2*CHe[2, 2] - 12099*CHe[3, 3] + 
              2592*Pi^2*CHe[3, 3] + 5559*CHl1[1, 1] + 648*Pi^2*CHl1[1, 1] + 
              5559*CHl1[2, 2] + 648*Pi^2*CHl1[2, 2] + 5559*CHl1[3, 3] + 
              648*Pi^2*CHl1[3, 3] - 5436*CHl3[1, 1] + 16808*Pi^2*CHl3[1, 1] - 
              5436*CHl3[2, 2] + 16808*Pi^2*CHl3[2, 2] - 1671*CHl3[3, 3] + 
              648*Pi^2*CHl3[3, 3] - 10527*CHq1[1, 1] - 72*Pi^2*CHq1[1, 1] - 
              10527*CHq1[2, 2] - 72*Pi^2*CHq1[2, 2] - 2769*CHq1[3, 3] + 
              72*Pi^2*CHq1[3, 3] + 13563*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] + 
              13563*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] + 7236*CHq3[3, 3] + 
              72*Pi^2*CHq3[3, 3] - 642*CHu[1, 1] - 2304*Pi^2*CHu[1, 1] - 
              642*CHu[2, 2] - 2304*Pi^2*CHu[2, 2] - 12108*CHu[3, 3]) + 
            24*MW2^2*MZ2^3*((1661 + 48*Pi^2)*CHd[1, 1] + (1661 + 48*Pi^2)*CHd[
                2, 2] + 1661*CHd[3, 3] + 48*Pi^2*CHd[3, 3] - 1795*CHe[1, 1] + 
              432*Pi^2*CHe[1, 1] - 1795*CHe[2, 2] + 432*Pi^2*CHe[2, 2] - 
              1795*CHe[3, 3] + 432*Pi^2*CHe[3, 3] + 149*CHl1[1, 1] + 
              216*Pi^2*CHl1[1, 1] + 149*CHl1[2, 2] + 216*Pi^2*CHl1[2, 2] + 
              149*CHl1[3, 3] + 216*Pi^2*CHl1[3, 3] + 10234*CHl3[1, 1] + 
              4664*Pi^2*CHl3[1, 1] + 10234*CHl3[2, 2] + 4664*Pi^2*CHl3[2, 
                2] - 431*CHl3[3, 3] + 216*Pi^2*CHl3[3, 3] - 1013*CHq1[1, 1] - 
              120*Pi^2*CHq1[1, 1] - 1013*CHq1[2, 2] - 120*Pi^2*CHq1[2, 2] + 
              178*CHq1[3, 3] - 24*Pi^2*CHq1[3, 3] + 4719*CHq3[1, 1] + 
              72*Pi^2*CHq3[1, 1] + 4719*CHq3[2, 2] + 72*Pi^2*CHq3[2, 2] + 
              2352*CHq3[3, 3] - 24*Pi^2*CHq3[3, 3] - 730*CHu[1, 1] - 
              384*Pi^2*CHu[1, 1] - 730*CHu[2, 2] - 384*Pi^2*CHu[2, 2] - 
              2680*CHu[3, 3]) - 16*MW2^3*MZ2^2*(24*(76 + Pi^2)*CHd[1, 1] + 
              24*(76 + Pi^2)*CHd[2, 2] + 1824*CHd[3, 3] + 24*Pi^2*CHd[3, 3] + 
              24*CHe[1, 1] + 216*Pi^2*CHe[1, 1] + 24*CHe[2, 2] + 
              216*Pi^2*CHe[2, 2] + 24*CHe[3, 3] + 216*Pi^2*CHe[3, 3] - 
              138*CHl1[1, 1] + 216*Pi^2*CHl1[1, 1] - 138*CHl1[2, 2] + 
              216*Pi^2*CHl1[2, 2] - 138*CHl1[3, 3] + 216*Pi^2*CHl1[3, 3] + 
              53478*CHl3[1, 1] + 5432*Pi^2*CHl3[1, 1] + 53478*CHl3[2, 2] + 
              5432*Pi^2*CHl3[2, 2] + 1335*CHl3[3, 3] + 216*Pi^2*CHl3[3, 3] - 
              312*CHq1[1, 1] - 168*Pi^2*CHq1[1, 1] - 312*CHq1[2, 2] - 
              168*Pi^2*CHq1[2, 2] - 825*CHq1[3, 3] + 24*Pi^2*CHq1[3, 3] + 
              7947*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] + 7947*CHq3[2, 2] + 
              216*Pi^2*CHq3[2, 2] + 1980*CHq3[3, 3] + 24*Pi^2*CHq3[3, 3] - 
              2298*CHu[1, 1] - 192*Pi^2*CHu[1, 1] - 2298*CHu[2, 2] - 
              192*Pi^2*CHu[2, 2] - 1920*CHu[3, 3])) - 
          MT2^2*(1566720*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
            4*MW2*MZ2^4*(6*(4615 + 192*Pi^2)*CHd[1, 1] + 6*(4615 + 192*Pi^2)*
               CHd[2, 2] + 27690*CHd[3, 3] + 1152*Pi^2*CHd[3, 3] - 
              51798*CHe[1, 1] + 10368*Pi^2*CHe[1, 1] - 51798*CHe[2, 2] + 
              10368*Pi^2*CHe[2, 2] - 51798*CHe[3, 3] + 10368*Pi^2*CHe[3, 3] + 
              18834*CHl1[1, 1] + 2592*Pi^2*CHl1[1, 1] + 18834*CHl1[2, 2] + 
              2592*Pi^2*CHl1[2, 2] + 18834*CHl1[3, 3] + 2592*Pi^2*CHl1[3, 
                3] - 115677*CHl3[1, 1] + 67232*Pi^2*CHl3[1, 1] - 
              115677*CHl3[2, 2] + 67232*Pi^2*CHl3[2, 2] - 8466*CHl3[3, 3] + 
              2592*Pi^2*CHl3[3, 3] - 38706*CHq1[1, 1] - 288*Pi^2*CHq1[1, 1] - 
              38706*CHq1[2, 2] - 288*Pi^2*CHq1[2, 2] + 12990*CHq1[3, 3] + 
              288*Pi^2*CHq1[3, 3] + 48906*CHq3[1, 1] + 864*Pi^2*CHq3[1, 1] + 
              48906*CHq3[2, 2] + 864*Pi^2*CHq3[2, 2] + 22968*CHq3[3, 3] + 
              288*Pi^2*CHq3[3, 3] + 4236*CHu[1, 1] - 9216*Pi^2*CHu[1, 1] + 
              4236*CHu[2, 2] - 9216*Pi^2*CHu[2, 2] - 33951*CHu[3, 3]) - 
            24*MW2^2*MZ2^3*(2*(3727 + 96*Pi^2)*CHd[1, 1] + 2*(3727 + 96*Pi^2)*
               CHd[2, 2] + 7454*CHd[3, 3] + 192*Pi^2*CHd[3, 3] - 
              6370*CHe[1, 1] + 1728*Pi^2*CHe[1, 1] - 6370*CHe[2, 2] + 
              1728*Pi^2*CHe[2, 2] - 6370*CHe[3, 3] + 1728*Pi^2*CHe[3, 3] + 
              1406*CHl1[1, 1] + 864*Pi^2*CHl1[1, 1] + 1406*CHl1[2, 2] + 
              864*Pi^2*CHl1[2, 2] + 1406*CHl1[3, 3] + 864*Pi^2*CHl1[3, 3] + 
              41725*CHl3[1, 1] + 18656*Pi^2*CHl3[1, 1] + 41725*CHl3[2, 2] + 
              18656*Pi^2*CHl3[2, 2] - 1778*CHl3[3, 3] + 864*Pi^2*CHl3[3, 3] - 
              4862*CHq1[1, 1] - 480*Pi^2*CHq1[1, 1] - 4862*CHq1[2, 2] - 
              480*Pi^2*CHq1[2, 2] - 7490*CHq1[3, 3] - 96*Pi^2*CHq1[3, 3] + 
              18714*CHq3[1, 1] + 288*Pi^2*CHq3[1, 1] + 18714*CHq3[2, 2] + 
              288*Pi^2*CHq3[2, 2] + 17907*CHq3[3, 3] - 96*Pi^2*CHq3[3, 3] - 
              4540*CHu[1, 1] - 1536*Pi^2*CHu[1, 1] - 4540*CHu[2, 2] - 
              1536*Pi^2*CHu[2, 2] - 14710*CHu[3, 3]) + 32*MW2^3*MZ2^2*
             (48*(112 + Pi^2)*CHd[1, 1] + 48*(112 + Pi^2)*CHd[2, 2] + 
              5376*CHd[3, 3] + 48*Pi^2*CHd[3, 3] + 1776*CHe[1, 1] + 
              432*Pi^2*CHe[1, 1] + 1776*CHe[2, 2] + 432*Pi^2*CHe[2, 2] + 
              1776*CHe[3, 3] + 432*Pi^2*CHe[3, 3] + 1452*CHl1[1, 1] + 
              432*Pi^2*CHl1[1, 1] + 1452*CHl1[2, 2] + 432*Pi^2*CHl1[2, 2] + 
              1452*CHl1[3, 3] + 432*Pi^2*CHl1[3, 3] + 153477*CHl3[1, 1] + 
              10864*Pi^2*CHl3[1, 1] + 153477*CHl3[2, 2] + 10864*Pi^2*CHl3[2, 
                2] + 3534*CHl3[3, 3] + 432*Pi^2*CHl3[3, 3] - 2352*CHq1[1, 
                1] - 336*Pi^2*CHq1[1, 1] - 2352*CHq1[2, 2] - 336*Pi^2*CHq1[2, 
                2] - 13818*CHq1[3, 3] + 48*Pi^2*CHq1[3, 3] + 18486*CHq3[1, 
                1] + 432*Pi^2*CHq3[1, 1] + 18486*CHq3[2, 2] + 
              432*Pi^2*CHq3[2, 2] + 11187*CHq3[3, 3] + 48*Pi^2*CHq3[3, 3] - 
              8052*CHu[1, 1] - 384*Pi^2*CHu[1, 1] - 8052*CHu[2, 2] - 
              384*Pi^2*CHu[2, 2] - 7800*CHu[3, 3]) - 
            MZ2^5*(24*(1989 + 64*Pi^2)*CHd[1, 1] + 24*(1989 + 64*Pi^2)*CHd[2, 
                2] + 47736*CHd[3, 3] + 1536*Pi^2*CHd[3, 3] - 53640*CHe[1, 
                1] + 13824*Pi^2*CHe[1, 1] - 53640*CHe[2, 2] + 
              13824*Pi^2*CHe[2, 2] - 53640*CHe[3, 3] + 13824*Pi^2*CHe[3, 3] + 
              31896*CHl1[1, 1] + 3456*Pi^2*CHl1[1, 1] + 31896*CHl1[2, 2] + 
              3456*Pi^2*CHl1[2, 2] + 31896*CHl1[3, 3] + 3456*Pi^2*CHl1[3, 
                3] + 23865*CHl3[1, 1] + 64736*Pi^2*CHl3[1, 1] + 
              23865*CHl3[2, 2] + 64736*Pi^2*CHl3[2, 2] - 57240*CHq1[1, 1] - 
              384*Pi^2*CHq1[1, 1] - 57240*CHq1[2, 2] - 384*Pi^2*CHq1[2, 2] + 
              10872*CHq1[3, 3] - 192*Pi^2*CHq1[3, 3] - 88488*CHq3[3, 3] - 
              192*Pi^2*CHq3[3, 3] - 19440*CHu[1, 1] - 12288*Pi^2*CHu[1, 1] - 
              19440*CHu[2, 2] - 12288*Pi^2*CHu[2, 2] - 3870*CHu[3, 3]) - 
            128*MW2^4*MZ2*(459*CHd[1, 1] + 459*CHd[2, 2] + 459*CHd[3, 3] + 
              459*CHe[1, 1] + 459*CHe[2, 2] + 459*CHe[3, 3] + 
              459*CHl1[1, 1] + 459*CHl1[2, 2] + 459*CHl1[3, 3] + 
              39927*CHl3[1, 1] + 928*Pi^2*CHl3[1, 1] + 39927*CHl3[2, 2] + 
              928*Pi^2*CHl3[2, 2] + 459*CHl3[3, 3] - 459*CHq1[1, 1] - 
              459*CHq1[2, 2] - 261*CHq1[3, 3] + 1161*CHq3[1, 1] + 
              1161*CHq3[2, 2] + 1179*CHq3[3, 3] - 918*CHu[1, 1] - 
              918*CHu[2, 2] - 720*CHu[3, 3])) + 36*MT2^3*
           (20480*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
            MZ2^4*(300*CHd[1, 1] + 300*CHd[2, 2] + 300*CHd[3, 3] + 
              300*CHe[1, 1] + 300*CHe[2, 2] + 300*CHe[3, 3] + 
              300*CHl1[1, 1] + 300*CHl1[2, 2] + 300*CHl1[3, 3] + 
              4133*CHl3[1, 1] + 4133*CHl3[2, 2] - 300*CHq1[1, 1] - 
              300*CHq1[2, 2] - 3096*CHq1[3, 3] + 5028*CHq3[3, 3] - 
              600*CHu[1, 1] - 600*CHu[2, 2] - 3072*CHu[3, 3]) - 
            4*MW2*MZ2^3*(363*CHd[1, 1] + 363*CHd[2, 2] + 363*CHd[3, 3] + 
              363*CHe[1, 1] + 363*CHe[2, 2] + 363*CHe[3, 3] + 
              363*CHl1[1, 1] + 363*CHl1[2, 2] + 363*CHl1[3, 3] + 
              7911*CHl3[1, 1] + 7911*CHl3[2, 2] + 123*CHl3[3, 3] - 
              363*CHq1[1, 1] - 363*CHq1[2, 2] - 3097*CHq1[3, 3] + 
              369*CHq3[1, 1] + 369*CHq3[2, 2] + 2857*CHq3[3, 3] - 
              726*CHu[1, 1] - 726*CHu[2, 2] - 1945*CHu[3, 3]) + 
            8*MW2^2*MZ2^2*(240*CHd[1, 1] + 240*CHd[2, 2] + 240*CHd[3, 3] + 
              240*CHe[1, 1] + 240*CHe[2, 2] + 240*CHe[3, 3] + 
              240*CHl1[1, 1] + 240*CHl1[2, 2] + 240*CHl1[3, 3] + 
              8719*CHl3[1, 1] + 8719*CHl3[2, 2] + 144*CHl3[3, 3] - 
              240*CHq1[1, 1] - 240*CHq1[2, 2] - 1624*CHq1[3, 3] + 
              432*CHq3[1, 1] + 432*CHq3[2, 2] + 1189*CHq3[3, 3] - 
              480*CHu[1, 1] - 480*CHu[2, 2] - 760*CHu[3, 3]) - 
            256*MW2^3*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
              3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
              3*CHl1[2, 2] + 3*CHl1[3, 3] + 243*CHl3[1, 1] + 243*CHl3[2, 2] + 
              3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 7*CHq1[3, 3] + 
              9*CHq3[1, 1] + 9*CHq3[2, 2] + 13*CHq3[3, 3] - 6*CHu[1, 1] - 
              6*CHu[2, 2] - 10*CHu[3, 3])) + 
          MT2*(829440*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 128*MW2^5*MZ2*
             (243*CHd[1, 1] + 243*CHd[2, 2] + 243*CHd[3, 3] + 243*CHe[1, 1] + 
              243*CHe[2, 2] + 243*CHe[3, 3] + 243*CHl1[1, 1] + 
              243*CHl1[2, 2] + 243*CHl1[3, 3] + 20811*CHl3[1, 1] + 
              928*Pi^2*CHl3[1, 1] + 20811*CHl3[2, 2] + 928*Pi^2*CHl3[2, 2] + 
              243*CHl3[3, 3] - 243*CHq1[1, 1] - 243*CHq1[2, 2] + 
              243*CHq1[3, 3] + 513*CHq3[1, 1] + 513*CHq3[2, 2] + 
              243*CHq3[3, 3] - 486*CHu[1, 1] - 486*CHu[2, 2]) - 
            MZ2^6*(12*(1107 + 32*Pi^2)*CHd[1, 1] + 12*(1107 + 32*Pi^2)*CHd[2, 
                2] + 13284*CHd[3, 3] + 384*Pi^2*CHd[3, 3] - 12060*CHe[1, 1] + 
              3456*Pi^2*CHe[1, 1] - 12060*CHe[2, 2] + 3456*Pi^2*CHe[2, 2] - 
              12060*CHe[3, 3] + 3456*Pi^2*CHe[3, 3] + 9324*CHl1[1, 1] + 
              864*Pi^2*CHl1[1, 1] + 9324*CHl1[2, 2] + 864*Pi^2*CHl1[2, 2] + 
              9324*CHl1[3, 3] + 864*Pi^2*CHl1[3, 3] + 26853*CHl3[1, 1] + 
              16184*Pi^2*CHl3[1, 1] + 26853*CHl3[2, 2] + 16184*Pi^2*CHl3[2, 
                2] - 15660*CHq1[1, 1] - 96*Pi^2*CHq1[1, 1] - 15660*CHq1[2, 
                2] - 96*Pi^2*CHq1[2, 2] - 11538*CHq1[3, 3] - 48*Pi^2*CHq1[3, 
                3] - 4194*CHq3[3, 3] - 48*Pi^2*CHq3[3, 3] - 7560*CHu[1, 1] - 
              3072*Pi^2*CHu[1, 1] - 7560*CHu[2, 2] - 3072*Pi^2*CHu[2, 2] - 
              14832*CHu[3, 3]) - 8*MW2^3*MZ2^3*(12*(1015 + 44*Pi^2)*CHd[1, 
                1] + 12*(1015 + 44*Pi^2)*CHd[2, 2] + 12180*CHd[3, 3] + 
              528*Pi^2*CHd[3, 3] - 25692*CHe[1, 1] + 4752*Pi^2*CHe[1, 1] - 
              25692*CHe[2, 2] + 4752*Pi^2*CHe[2, 2] - 25692*CHe[3, 3] + 
              4752*Pi^2*CHe[3, 3] - 2040*CHl1[1, 1] + 2160*Pi^2*CHl1[1, 1] - 
              2040*CHl1[2, 2] + 2160*Pi^2*CHl1[2, 2] - 2040*CHl1[3, 3] + 
              2160*Pi^2*CHl1[3, 3] - 123693*CHl3[1, 1] + 45104*Pi^2*CHl3[1, 
                1] - 123693*CHl3[2, 2] + 45104*Pi^2*CHl3[2, 2] - 
              10218*CHl3[3, 3] + 2160*Pi^2*CHl3[3, 3] - 7428*CHq1[1, 1] - 
              1104*Pi^2*CHq1[1, 1] - 7428*CHq1[2, 2] - 1104*Pi^2*CHq1[2, 2] + 
              33954*CHq1[3, 3] - 336*Pi^2*CHq1[3, 3] + 33606*CHq3[1, 1] + 
              432*Pi^2*CHq3[1, 1] + 33606*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 
              3123*CHq3[3, 3] - 336*Pi^2*CHq3[3, 3] + 4044*CHu[1, 1] - 
              4224*Pi^2*CHu[1, 1] + 4044*CHu[2, 2] - 4224*Pi^2*CHu[2, 2] - 
              5280*CHu[3, 3]) + 96*MW2^4*MZ2^2*((991 + 16*Pi^2)*CHd[1, 1] + 
              (991 + 16*Pi^2)*CHd[2, 2] + 991*CHd[3, 3] + 16*Pi^2*CHd[3, 3] - 
              209*CHe[1, 1] + 144*Pi^2*CHe[1, 1] - 209*CHe[2, 2] + 
              144*Pi^2*CHe[2, 2] - 209*CHe[3, 3] + 144*Pi^2*CHe[3, 3] - 
              317*CHl1[1, 1] + 144*Pi^2*CHl1[1, 1] - 317*CHl1[2, 2] + 
              144*Pi^2*CHl1[2, 2] - 317*CHl1[3, 3] + 144*Pi^2*CHl1[3, 3] + 
              16511*CHl3[1, 1] + 3312*Pi^2*CHl3[1, 1] + 16511*CHl3[2, 2] + 
              3312*Pi^2*CHl3[2, 2] + 665*CHl3[3, 3] + 144*Pi^2*CHl3[3, 3] + 
              17*CHq1[1, 1] - 112*Pi^2*CHq1[1, 1] + 17*CHq1[2, 2] - 
              112*Pi^2*CHq1[2, 2] + 185*CHq1[3, 3] + 16*Pi^2*CHq1[3, 3] + 
              4695*CHq3[1, 1] + 144*Pi^2*CHq3[1, 1] + 4695*CHq3[2, 2] + 
              144*Pi^2*CHq3[2, 2] + 135*CHq3[3, 3] + 16*Pi^2*CHq3[3, 3] - 
              1082*CHu[1, 1] - 128*Pi^2*CHu[1, 1] - 1082*CHu[2, 2] - 
              128*Pi^2*CHu[2, 2] - 320*CHu[3, 3]) + 4*MW2^2*MZ2^4*
             (48*(313 + 18*Pi^2)*CHd[1, 1] + 48*(313 + 18*Pi^2)*CHd[2, 2] + 
              15024*CHd[3, 3] + 864*Pi^2*CHd[3, 3] - 43728*CHe[1, 1] + 
              7776*Pi^2*CHe[1, 1] - 43728*CHe[2, 2] + 7776*Pi^2*CHe[2, 2] - 
              43728*CHe[3, 3] + 7776*Pi^2*CHe[3, 3] + 15240*CHl1[1, 1] + 
              1296*Pi^2*CHl1[1, 1] + 15240*CHl1[2, 2] + 1296*Pi^2*CHl1[2, 
                2] + 15240*CHl1[3, 3] + 1296*Pi^2*CHl1[3, 3] - 
              214278*CHl3[1, 1] + 39248*Pi^2*CHl3[1, 1] - 214278*CHl3[2, 2] + 
              39248*Pi^2*CHl3[2, 2] - 5880*CHl3[3, 3] + 1296*Pi^2*CHl3[3, 
                3] - 29928*CHq1[1, 1] + 432*Pi^2*CHq1[1, 1] - 
              29928*CHq1[2, 2] + 432*Pi^2*CHq1[2, 2] + 40272*CHq1[3, 3] + 
              432*Pi^2*CHq1[3, 3] + 20592*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 
              20592*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 35910*CHq3[3, 3] + 
              432*Pi^2*CHq3[3, 3] + 14016*CHu[1, 1] - 6912*Pi^2*CHu[1, 1] + 
              14016*CHu[2, 2] - 6912*Pi^2*CHu[2, 2] + 9777*CHu[3, 3]) - 
            3*MW2*MZ2^5*(4*(1387 + 32*Pi^2)*CHd[1, 1] + 4*(1387 + 32*Pi^2)*
               CHd[2, 2] + 5548*CHd[3, 3] + 128*Pi^2*CHd[3, 3] - 
              1748*CHe[1, 1] + 1152*Pi^2*CHe[1, 1] - 1748*CHe[2, 2] + 
              1152*Pi^2*CHe[2, 2] - 1748*CHe[3, 3] + 1152*Pi^2*CHe[3, 3] + 
              3220*CHl1[1, 1] + 288*Pi^2*CHl1[1, 1] + 3220*CHl1[2, 2] + 
              288*Pi^2*CHl1[2, 2] + 3220*CHl1[3, 3] + 288*Pi^2*CHl1[3, 3] + 
              15095*CHl3[1, 1] - 832*Pi^2*CHl3[1, 1] + 15095*CHl3[2, 2] - 
              832*Pi^2*CHl3[2, 2] + 2228*CHl3[3, 3] - 864*Pi^2*CHl3[3, 3] - 
              5044*CHq1[1, 1] - 32*Pi^2*CHq1[1, 1] - 5044*CHq1[2, 2] - 
              32*Pi^2*CHq1[2, 2] + 7640*CHq1[3, 3] - 160*Pi^2*CHq1[3, 3] - 
              18084*CHq3[1, 1] - 288*Pi^2*CHq3[1, 1] - 18084*CHq3[2, 2] - 
              288*Pi^2*CHq3[2, 2] - 38712*CHq3[3, 3] - 160*Pi^2*CHq3[3, 3] - 
              5624*CHu[1, 1] - 1024*Pi^2*CHu[1, 1] - 5624*CHu[2, 2] - 
              1024*Pi^2*CHu[2, 2] + 14854*CHu[3, 3]))) - 
        4*MZ2*(MW2*MZ2*(-207360*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
            32*MW2^4*MZ2*(243*CHd[1, 1] + 243*CHd[2, 2] + 243*CHd[3, 3] + 
              243*CHe[1, 1] + 243*CHe[2, 2] + 243*CHe[3, 3] + 
              243*CHl1[1, 1] + 243*CHl1[2, 2] + 243*CHl1[3, 3] + 
              25311*CHl3[1, 1] + 928*Pi^2*CHl3[1, 1] + 25311*CHl3[2, 2] + 
              928*Pi^2*CHl3[2, 2] + 243*CHl3[3, 3] - 243*CHq1[1, 1] - 
              243*CHq1[2, 2] + 243*CHq1[3, 3] + 513*CHq3[1, 1] + 
              513*CHq3[2, 2] + 243*CHq3[3, 3] - 486*CHu[1, 1] - 
              486*CHu[2, 2]) + MZ2^5*(24*(549 + 16*Pi^2)*CHd[1, 1] + 
              24*(549 + 16*Pi^2)*CHd[2, 2] + 13176*CHd[3, 3] + 
              384*Pi^2*CHd[3, 3] - 12168*CHe[1, 1] + 3456*Pi^2*CHe[1, 1] - 
              12168*CHe[2, 2] + 3456*Pi^2*CHe[2, 2] - 12168*CHe[3, 3] + 
              3456*Pi^2*CHe[3, 3] + 9216*CHl1[1, 1] + 864*Pi^2*CHl1[1, 1] + 
              9216*CHl1[2, 2] + 864*Pi^2*CHl1[2, 2] + 9216*CHl1[3, 3] + 
              864*Pi^2*CHl1[3, 3] + 21291*CHl3[1, 1] + 16184*Pi^2*CHl3[1, 
                1] + 21291*CHl3[2, 2] + 16184*Pi^2*CHl3[2, 2] - 
              15552*CHq1[1, 1] - 96*Pi^2*CHq1[1, 1] - 15552*CHq1[2, 2] - 
              96*Pi^2*CHq1[2, 2] - 11484*CHq1[3, 3] - 48*Pi^2*CHq1[3, 3] - 
              4140*CHq3[3, 3] - 48*Pi^2*CHq3[3, 3] - 7344*CHu[1, 1] - 
              3072*Pi^2*CHu[1, 1] - 7344*CHu[2, 2] - 3072*Pi^2*CHu[2, 2] - 
              14832*CHu[3, 3]) - 4*MW2*MZ2^4*(6*(1291 + 48*Pi^2)*CHd[1, 1] + 
              6*(1291 + 48*Pi^2)*CHd[2, 2] + 7746*CHd[3, 3] + 
              288*Pi^2*CHd[3, 3] - 12126*CHe[1, 1] + 2592*Pi^2*CHe[1, 1] - 
              12126*CHe[2, 2] + 2592*Pi^2*CHe[2, 2] - 12126*CHe[3, 3] + 
              2592*Pi^2*CHe[3, 3] + 5532*CHl1[1, 1] + 648*Pi^2*CHl1[1, 1] + 
              5532*CHl1[2, 2] + 648*Pi^2*CHl1[2, 2] + 5532*CHl1[3, 3] + 
              648*Pi^2*CHl1[3, 3] - 8163*CHl3[1, 1] + 16808*Pi^2*CHl3[1, 1] - 
              8163*CHl3[2, 2] + 16808*Pi^2*CHl3[2, 2] - 1698*CHl3[3, 3] + 
              648*Pi^2*CHl3[3, 3] - 10500*CHq1[1, 1] - 72*Pi^2*CHq1[1, 1] - 
              10500*CHq1[2, 2] - 72*Pi^2*CHq1[2, 2] - 2796*CHq1[3, 3] + 
              72*Pi^2*CHq1[3, 3] + 13482*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] + 
              13482*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] + 7209*CHq3[3, 3] + 
              72*Pi^2*CHq3[3, 3] - 588*CHu[1, 1] - 2304*Pi^2*CHu[1, 1] - 
              588*CHu[2, 2] - 2304*Pi^2*CHu[2, 2] - 12108*CHu[3, 3]) + 
            24*MW2^2*MZ2^3*((1661 + 48*Pi^2)*CHd[1, 1] + (1661 + 48*Pi^2)*CHd[
                2, 2] + 1661*CHd[3, 3] + 48*Pi^2*CHd[3, 3] - 1795*CHe[1, 1] + 
              432*Pi^2*CHe[1, 1] - 1795*CHe[2, 2] + 432*Pi^2*CHe[2, 2] - 
              1795*CHe[3, 3] + 432*Pi^2*CHe[3, 3] + 149*CHl1[1, 1] + 
              216*Pi^2*CHl1[1, 1] + 149*CHl1[2, 2] + 216*Pi^2*CHl1[2, 2] + 
              149*CHl1[3, 3] + 216*Pi^2*CHl1[3, 3] + 9874*CHl3[1, 1] + 
              4664*Pi^2*CHl3[1, 1] + 9874*CHl3[2, 2] + 4664*Pi^2*CHl3[2, 2] - 
              431*CHl3[3, 3] + 216*Pi^2*CHl3[3, 3] - 1013*CHq1[1, 1] - 
              120*Pi^2*CHq1[1, 1] - 1013*CHq1[2, 2] - 120*Pi^2*CHq1[2, 2] + 
              178*CHq1[3, 3] - 24*Pi^2*CHq1[3, 3] + 4719*CHq3[1, 1] + 
              72*Pi^2*CHq3[1, 1] + 4719*CHq3[2, 2] + 72*Pi^2*CHq3[2, 2] + 
              2352*CHq3[3, 3] - 24*Pi^2*CHq3[3, 3] - 730*CHu[1, 1] - 
              384*Pi^2*CHu[1, 1] - 730*CHu[2, 2] - 384*Pi^2*CHu[2, 2] - 
              2680*CHu[3, 3]) - 16*MW2^3*MZ2^2*(24*(76 + Pi^2)*CHd[1, 1] + 
              24*(76 + Pi^2)*CHd[2, 2] + 1824*CHd[3, 3] + 24*Pi^2*CHd[3, 3] + 
              24*CHe[1, 1] + 216*Pi^2*CHe[1, 1] + 24*CHe[2, 2] + 
              216*Pi^2*CHe[2, 2] + 24*CHe[3, 3] + 216*Pi^2*CHe[3, 3] - 
              138*CHl1[1, 1] + 216*Pi^2*CHl1[1, 1] - 138*CHl1[2, 2] + 
              216*Pi^2*CHl1[2, 2] - 138*CHl1[3, 3] + 216*Pi^2*CHl1[3, 3] + 
              53478*CHl3[1, 1] + 5432*Pi^2*CHl3[1, 1] + 53478*CHl3[2, 2] + 
              5432*Pi^2*CHl3[2, 2] + 1335*CHl3[3, 3] + 216*Pi^2*CHl3[3, 3] - 
              312*CHq1[1, 1] - 168*Pi^2*CHq1[1, 1] - 312*CHq1[2, 2] - 
              168*Pi^2*CHq1[2, 2] - 825*CHq1[3, 3] + 24*Pi^2*CHq1[3, 3] + 
              7947*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] + 7947*CHq3[2, 2] + 
              216*Pi^2*CHq3[2, 2] + 1980*CHq3[3, 3] + 24*Pi^2*CHq3[3, 3] - 
              2298*CHu[1, 1] - 192*Pi^2*CHu[1, 1] - 2298*CHu[2, 2] - 
              192*Pi^2*CHu[2, 2] - 1920*CHu[3, 3])) - 
          MT2^2*(1566720*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
            4*MW2*MZ2^4*(6*(4597 + 192*Pi^2)*CHd[1, 1] + 6*(4597 + 192*Pi^2)*
               CHd[2, 2] + 27582*CHd[3, 3] + 1152*Pi^2*CHd[3, 3] - 
              51906*CHe[1, 1] + 10368*Pi^2*CHe[1, 1] - 51906*CHe[2, 2] + 
              10368*Pi^2*CHe[2, 2] - 51906*CHe[3, 3] + 10368*Pi^2*CHe[3, 3] + 
              18726*CHl1[1, 1] + 2592*Pi^2*CHl1[1, 1] + 18726*CHl1[2, 2] + 
              2592*Pi^2*CHl1[2, 2] + 18726*CHl1[3, 3] + 2592*Pi^2*CHl1[3, 
                3] - 126585*CHl3[1, 1] + 67232*Pi^2*CHl3[1, 1] - 
              126585*CHl3[2, 2] + 67232*Pi^2*CHl3[2, 2] - 8574*CHl3[3, 3] + 
              2592*Pi^2*CHl3[3, 3] - 38598*CHq1[1, 1] - 288*Pi^2*CHq1[1, 1] - 
              38598*CHq1[2, 2] - 288*Pi^2*CHq1[2, 2] + 12882*CHq1[3, 3] + 
              288*Pi^2*CHq1[3, 3] + 48582*CHq3[1, 1] + 864*Pi^2*CHq3[1, 1] + 
              48582*CHq3[2, 2] + 864*Pi^2*CHq3[2, 2] + 22860*CHq3[3, 3] + 
              288*Pi^2*CHq3[3, 3] + 4452*CHu[1, 1] - 9216*Pi^2*CHu[1, 1] + 
              4452*CHu[2, 2] - 9216*Pi^2*CHu[2, 2] - 33951*CHu[3, 3]) - 
            24*MW2^2*MZ2^3*(2*(3727 + 96*Pi^2)*CHd[1, 1] + 2*(3727 + 96*Pi^2)*
               CHd[2, 2] + 7454*CHd[3, 3] + 192*Pi^2*CHd[3, 3] - 
              6370*CHe[1, 1] + 1728*Pi^2*CHe[1, 1] - 6370*CHe[2, 2] + 
              1728*Pi^2*CHe[2, 2] - 6370*CHe[3, 3] + 1728*Pi^2*CHe[3, 3] + 
              1406*CHl1[1, 1] + 864*Pi^2*CHl1[1, 1] + 1406*CHl1[2, 2] + 
              864*Pi^2*CHl1[2, 2] + 1406*CHl1[3, 3] + 864*Pi^2*CHl1[3, 3] + 
              40285*CHl3[1, 1] + 18656*Pi^2*CHl3[1, 1] + 40285*CHl3[2, 2] + 
              18656*Pi^2*CHl3[2, 2] - 1778*CHl3[3, 3] + 864*Pi^2*CHl3[3, 3] - 
              4862*CHq1[1, 1] - 480*Pi^2*CHq1[1, 1] - 4862*CHq1[2, 2] - 
              480*Pi^2*CHq1[2, 2] - 7490*CHq1[3, 3] - 96*Pi^2*CHq1[3, 3] + 
              18714*CHq3[1, 1] + 288*Pi^2*CHq3[1, 1] + 18714*CHq3[2, 2] + 
              288*Pi^2*CHq3[2, 2] + 17907*CHq3[3, 3] - 96*Pi^2*CHq3[3, 3] - 
              4540*CHu[1, 1] - 1536*Pi^2*CHu[1, 1] - 4540*CHu[2, 2] - 
              1536*Pi^2*CHu[2, 2] - 14710*CHu[3, 3]) + 32*MW2^3*MZ2^2*
             (48*(112 + Pi^2)*CHd[1, 1] + 48*(112 + Pi^2)*CHd[2, 2] + 
              5376*CHd[3, 3] + 48*Pi^2*CHd[3, 3] + 1776*CHe[1, 1] + 
              432*Pi^2*CHe[1, 1] + 1776*CHe[2, 2] + 432*Pi^2*CHe[2, 2] + 
              1776*CHe[3, 3] + 432*Pi^2*CHe[3, 3] + 1452*CHl1[1, 1] + 
              432*Pi^2*CHl1[1, 1] + 1452*CHl1[2, 2] + 432*Pi^2*CHl1[2, 2] + 
              1452*CHl1[3, 3] + 432*Pi^2*CHl1[3, 3] + 153477*CHl3[1, 1] + 
              10864*Pi^2*CHl3[1, 1] + 153477*CHl3[2, 2] + 10864*Pi^2*CHl3[2, 
                2] + 3534*CHl3[3, 3] + 432*Pi^2*CHl3[3, 3] - 2352*CHq1[1, 
                1] - 336*Pi^2*CHq1[1, 1] - 2352*CHq1[2, 2] - 336*Pi^2*CHq1[2, 
                2] - 13818*CHq1[3, 3] + 48*Pi^2*CHq1[3, 3] + 18486*CHq3[1, 
                1] + 432*Pi^2*CHq3[1, 1] + 18486*CHq3[2, 2] + 
              432*Pi^2*CHq3[2, 2] + 11187*CHq3[3, 3] + 48*Pi^2*CHq3[3, 3] - 
              8052*CHu[1, 1] - 384*Pi^2*CHu[1, 1] - 8052*CHu[2, 2] - 
              384*Pi^2*CHu[2, 2] - 7800*CHu[3, 3]) - 
            MZ2^5*(24*(1971 + 64*Pi^2)*CHd[1, 1] + 24*(1971 + 64*Pi^2)*CHd[2, 
                2] + 47304*CHd[3, 3] + 1536*Pi^2*CHd[3, 3] - 54072*CHe[1, 
                1] + 13824*Pi^2*CHe[1, 1] - 54072*CHe[2, 2] + 
              13824*Pi^2*CHe[2, 2] - 54072*CHe[3, 3] + 13824*Pi^2*CHe[3, 3] + 
              31464*CHl1[1, 1] + 3456*Pi^2*CHl1[1, 1] + 31464*CHl1[2, 2] + 
              3456*Pi^2*CHl1[2, 2] + 31464*CHl1[3, 3] + 3456*Pi^2*CHl1[3, 
                3] + 1617*CHl3[1, 1] + 64736*Pi^2*CHl3[1, 1] + 
              1617*CHl3[2, 2] + 64736*Pi^2*CHl3[2, 2] - 56808*CHq1[1, 1] - 
              384*Pi^2*CHq1[1, 1] - 56808*CHq1[2, 2] - 384*Pi^2*CHq1[2, 2] + 
              11088*CHq1[3, 3] - 192*Pi^2*CHq1[3, 3] - 88272*CHq3[3, 3] - 
              192*Pi^2*CHq3[3, 3] - 18576*CHu[1, 1] - 12288*Pi^2*CHu[1, 1] - 
              18576*CHu[2, 2] - 12288*Pi^2*CHu[2, 2] - 3870*CHu[3, 3]) - 
            128*MW2^4*MZ2*(459*CHd[1, 1] + 459*CHd[2, 2] + 459*CHd[3, 3] + 
              459*CHe[1, 1] + 459*CHe[2, 2] + 459*CHe[3, 3] + 
              459*CHl1[1, 1] + 459*CHl1[2, 2] + 459*CHl1[3, 3] + 
              39927*CHl3[1, 1] + 928*Pi^2*CHl3[1, 1] + 39927*CHl3[2, 2] + 
              928*Pi^2*CHl3[2, 2] + 459*CHl3[3, 3] - 459*CHq1[1, 1] - 
              459*CHq1[2, 2] - 261*CHq1[3, 3] + 1161*CHq3[1, 1] + 
              1161*CHq3[2, 2] + 1179*CHq3[3, 3] - 918*CHu[1, 1] - 
              918*CHu[2, 2] - 720*CHu[3, 3])) + 36*MT2^3*
           (20480*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
            MZ2^4*(300*CHd[1, 1] + 300*CHd[2, 2] + 300*CHd[3, 3] + 
              300*CHe[1, 1] + 300*CHe[2, 2] + 300*CHe[3, 3] + 
              300*CHl1[1, 1] + 300*CHl1[2, 2] + 300*CHl1[3, 3] + 
              4133*CHl3[1, 1] + 4133*CHl3[2, 2] - 300*CHq1[1, 1] - 
              300*CHq1[2, 2] - 3096*CHq1[3, 3] + 5028*CHq3[3, 3] - 
              600*CHu[1, 1] - 600*CHu[2, 2] - 3072*CHu[3, 3]) - 
            4*MW2*MZ2^3*(363*CHd[1, 1] + 363*CHd[2, 2] + 363*CHd[3, 3] + 
              363*CHe[1, 1] + 363*CHe[2, 2] + 363*CHe[3, 3] + 
              363*CHl1[1, 1] + 363*CHl1[2, 2] + 363*CHl1[3, 3] + 
              7911*CHl3[1, 1] + 7911*CHl3[2, 2] + 123*CHl3[3, 3] - 
              363*CHq1[1, 1] - 363*CHq1[2, 2] - 3097*CHq1[3, 3] + 
              369*CHq3[1, 1] + 369*CHq3[2, 2] + 2857*CHq3[3, 3] - 
              726*CHu[1, 1] - 726*CHu[2, 2] - 1945*CHu[3, 3]) + 
            8*MW2^2*MZ2^2*(240*CHd[1, 1] + 240*CHd[2, 2] + 240*CHd[3, 3] + 
              240*CHe[1, 1] + 240*CHe[2, 2] + 240*CHe[3, 3] + 
              240*CHl1[1, 1] + 240*CHl1[2, 2] + 240*CHl1[3, 3] + 
              8719*CHl3[1, 1] + 8719*CHl3[2, 2] + 144*CHl3[3, 3] - 
              240*CHq1[1, 1] - 240*CHq1[2, 2] - 1624*CHq1[3, 3] + 
              432*CHq3[1, 1] + 432*CHq3[2, 2] + 1189*CHq3[3, 3] - 
              480*CHu[1, 1] - 480*CHu[2, 2] - 760*CHu[3, 3]) - 
            256*MW2^3*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
              3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
              3*CHl1[2, 2] + 3*CHl1[3, 3] + 243*CHl3[1, 1] + 243*CHl3[2, 2] + 
              3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 7*CHq1[3, 3] + 
              9*CHq3[1, 1] + 9*CHq3[2, 2] + 13*CHq3[3, 3] - 6*CHu[1, 1] - 
              6*CHu[2, 2] - 10*CHu[3, 3])) + 
          MT2*(829440*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 128*MW2^5*MZ2*
             (243*CHd[1, 1] + 243*CHd[2, 2] + 243*CHd[3, 3] + 243*CHe[1, 1] + 
              243*CHe[2, 2] + 243*CHe[3, 3] + 243*CHl1[1, 1] + 
              243*CHl1[2, 2] + 243*CHl1[3, 3] + 20811*CHl3[1, 1] + 
              928*Pi^2*CHl3[1, 1] + 20811*CHl3[2, 2] + 928*Pi^2*CHl3[2, 2] + 
              243*CHl3[3, 3] - 243*CHq1[1, 1] - 243*CHq1[2, 2] + 
              243*CHq1[3, 3] + 513*CHq3[1, 1] + 513*CHq3[2, 2] + 
              243*CHq3[3, 3] - 486*CHu[1, 1] - 486*CHu[2, 2]) - 
            MZ2^6*(24*(549 + 16*Pi^2)*CHd[1, 1] + 24*(549 + 16*Pi^2)*CHd[2, 
                2] + 13176*CHd[3, 3] + 384*Pi^2*CHd[3, 3] - 12168*CHe[1, 1] + 
              3456*Pi^2*CHe[1, 1] - 12168*CHe[2, 2] + 3456*Pi^2*CHe[2, 2] - 
              12168*CHe[3, 3] + 3456*Pi^2*CHe[3, 3] + 9216*CHl1[1, 1] + 
              864*Pi^2*CHl1[1, 1] + 9216*CHl1[2, 2] + 864*Pi^2*CHl1[2, 2] + 
              9216*CHl1[3, 3] + 864*Pi^2*CHl1[3, 3] + 21291*CHl3[1, 1] + 
              16184*Pi^2*CHl3[1, 1] + 21291*CHl3[2, 2] + 16184*Pi^2*CHl3[2, 
                2] - 15552*CHq1[1, 1] - 96*Pi^2*CHq1[1, 1] - 15552*CHq1[2, 
                2] - 96*Pi^2*CHq1[2, 2] - 11484*CHq1[3, 3] - 48*Pi^2*CHq1[3, 
                3] - 4140*CHq3[3, 3] - 48*Pi^2*CHq3[3, 3] - 7344*CHu[1, 1] - 
              3072*Pi^2*CHu[1, 1] - 7344*CHu[2, 2] - 3072*Pi^2*CHu[2, 2] - 
              14832*CHu[3, 3]) - 8*MW2^3*MZ2^3*(12*(1015 + 44*Pi^2)*CHd[1, 
                1] + 12*(1015 + 44*Pi^2)*CHd[2, 2] + 12180*CHd[3, 3] + 
              528*Pi^2*CHd[3, 3] - 25692*CHe[1, 1] + 4752*Pi^2*CHe[1, 1] - 
              25692*CHe[2, 2] + 4752*Pi^2*CHe[2, 2] - 25692*CHe[3, 3] + 
              4752*Pi^2*CHe[3, 3] - 2040*CHl1[1, 1] + 2160*Pi^2*CHl1[1, 1] - 
              2040*CHl1[2, 2] + 2160*Pi^2*CHl1[2, 2] - 2040*CHl1[3, 3] + 
              2160*Pi^2*CHl1[3, 3] - 128013*CHl3[1, 1] + 45104*Pi^2*CHl3[1, 
                1] - 128013*CHl3[2, 2] + 45104*Pi^2*CHl3[2, 2] - 
              10218*CHl3[3, 3] + 2160*Pi^2*CHl3[3, 3] - 7428*CHq1[1, 1] - 
              1104*Pi^2*CHq1[1, 1] - 7428*CHq1[2, 2] - 1104*Pi^2*CHq1[2, 2] + 
              33954*CHq1[3, 3] - 336*Pi^2*CHq1[3, 3] + 33606*CHq3[1, 1] + 
              432*Pi^2*CHq3[1, 1] + 33606*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 
              3123*CHq3[3, 3] - 336*Pi^2*CHq3[3, 3] + 4044*CHu[1, 1] - 
              4224*Pi^2*CHu[1, 1] + 4044*CHu[2, 2] - 4224*Pi^2*CHu[2, 2] - 
              5280*CHu[3, 3]) + 96*MW2^4*MZ2^2*((991 + 16*Pi^2)*CHd[1, 1] + 
              (991 + 16*Pi^2)*CHd[2, 2] + 991*CHd[3, 3] + 16*Pi^2*CHd[3, 3] - 
              209*CHe[1, 1] + 144*Pi^2*CHe[1, 1] - 209*CHe[2, 2] + 
              144*Pi^2*CHe[2, 2] - 209*CHe[3, 3] + 144*Pi^2*CHe[3, 3] - 
              317*CHl1[1, 1] + 144*Pi^2*CHl1[1, 1] - 317*CHl1[2, 2] + 
              144*Pi^2*CHl1[2, 2] - 317*CHl1[3, 3] + 144*Pi^2*CHl1[3, 3] + 
              16511*CHl3[1, 1] + 3312*Pi^2*CHl3[1, 1] + 16511*CHl3[2, 2] + 
              3312*Pi^2*CHl3[2, 2] + 665*CHl3[3, 3] + 144*Pi^2*CHl3[3, 3] + 
              17*CHq1[1, 1] - 112*Pi^2*CHq1[1, 1] + 17*CHq1[2, 2] - 
              112*Pi^2*CHq1[2, 2] + 185*CHq1[3, 3] + 16*Pi^2*CHq1[3, 3] + 
              4695*CHq3[1, 1] + 144*Pi^2*CHq3[1, 1] + 4695*CHq3[2, 2] + 
              144*Pi^2*CHq3[2, 2] + 135*CHq3[3, 3] + 16*Pi^2*CHq3[3, 3] - 
              1082*CHu[1, 1] - 128*Pi^2*CHu[1, 1] - 1082*CHu[2, 2] - 
              128*Pi^2*CHu[2, 2] - 320*CHu[3, 3]) + 4*MW2^2*MZ2^4*
             (12*(1243 + 72*Pi^2)*CHd[1, 1] + 12*(1243 + 72*Pi^2)*CHd[2, 2] + 
              14916*CHd[3, 3] + 864*Pi^2*CHd[3, 3] - 43836*CHe[1, 1] + 
              7776*Pi^2*CHe[1, 1] - 43836*CHe[2, 2] + 7776*Pi^2*CHe[2, 2] - 
              43836*CHe[3, 3] + 7776*Pi^2*CHe[3, 3] + 15132*CHl1[1, 1] + 
              1296*Pi^2*CHl1[1, 1] + 15132*CHl1[2, 2] + 1296*Pi^2*CHl1[2, 
                2] + 15132*CHl1[3, 3] + 1296*Pi^2*CHl1[3, 3] - 
              223026*CHl3[1, 1] + 39248*Pi^2*CHl3[1, 1] - 223026*CHl3[2, 2] + 
              39248*Pi^2*CHl3[2, 2] - 5988*CHl3[3, 3] + 1296*Pi^2*CHl3[3, 
                3] - 29820*CHq1[1, 1] + 432*Pi^2*CHq1[1, 1] - 
              29820*CHq1[2, 2] + 432*Pi^2*CHq1[2, 2] + 40164*CHq1[3, 3] + 
              432*Pi^2*CHq1[3, 3] + 20268*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 
              20268*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 36018*CHq3[3, 3] + 
              432*Pi^2*CHq3[3, 3] + 14232*CHu[1, 1] - 6912*Pi^2*CHu[1, 1] + 
              14232*CHu[2, 2] - 6912*Pi^2*CHu[2, 2] + 9777*CHu[3, 3]) - 
            3*MW2*MZ2^5*(64*(85 + 2*Pi^2)*CHd[1, 1] + 64*(85 + 2*Pi^2)*CHd[2, 
                2] + 5440*CHd[3, 3] + 128*Pi^2*CHd[3, 3] - 1856*CHe[1, 1] + 
              1152*Pi^2*CHe[1, 1] - 1856*CHe[2, 2] + 1152*Pi^2*CHe[2, 2] - 
              1856*CHe[3, 3] + 1152*Pi^2*CHe[3, 3] + 3112*CHl1[1, 1] + 
              288*Pi^2*CHl1[1, 1] + 3112*CHl1[2, 2] + 288*Pi^2*CHl1[2, 2] + 
              3112*CHl1[3, 3] + 288*Pi^2*CHl1[3, 3] + 11315*CHl3[1, 1] - 
              832*Pi^2*CHl3[1, 1] + 11315*CHl3[2, 2] - 832*Pi^2*CHl3[2, 2] + 
              2264*CHl3[3, 3] - 864*Pi^2*CHl3[3, 3] - 4936*CHq1[1, 1] - 
              32*Pi^2*CHq1[1, 1] - 4936*CHq1[2, 2] - 32*Pi^2*CHq1[2, 2] + 
              7748*CHq1[3, 3] - 160*Pi^2*CHq1[3, 3] - 17976*CHq3[1, 1] - 
              288*Pi^2*CHq3[1, 1] - 17976*CHq3[2, 2] - 288*Pi^2*CHq3[2, 2] - 
              38604*CHq3[3, 3] - 160*Pi^2*CHq3[3, 3] - 5408*CHu[1, 1] - 
              1024*Pi^2*CHu[1, 1] - 5408*CHu[2, 2] - 1024*Pi^2*CHu[2, 2] + 
              14854*CHu[3, 3])))))/(31104*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^3*
       (-MH2 + 4*MZ2)*Pi^3))/VMU^2)*Class[7] + 
 Class[8]*((Alfas*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD*Cll[1, 2, 2, 1])/
    (72*MZ2*Pi^2) + ((MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi) + 
     ((MZ*(-27*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*(160*MW2^2 - 
            200*MW2*MZ2 + 103*MZ2^2) - 8*MZ2*
           (36*MT2^3*(10240*MW2^4 - 30720*MW2^3*MZ2 + 33580*MW2^2*MZ2^2 - 
              14676*MW2*MZ2^3 + 1603*MZ2^4) + MW2*MZ2*(-103680*MW2^5 + 
              2*MW2*MZ2^4*(13071 - 16160*Pi^2) + 64*MW2^4*MZ2*(6267 + 
                232*Pi^2) + 12*MW2^2*MZ2^3*(9429 + 4448*Pi^2) - 
              8*MW2^3*MZ2^2*(52143 + 5216*Pi^2) + MZ2^5*(3837 + 8092*Pi^2)) + 
            MT2*(414720*MW2^6 - 6*MW2*MZ2^5*(621 + 8*Pi^2) - 512*MW2^5*MZ2*(
                2571 + 116*Pi^2) + 288*MW2^4*MZ2^2*(2641 + 528*Pi^2) - 
              44*MW2^3*MZ2^3*(-11517 + 3904*Pi^2) - MZ2^6*(3837 + 
                8092*Pi^2) + 8*MW2^2*MZ2^4*(-58539 + 9488*Pi^2)) + 
            2*MT2^2*(-391680*MW2^5 + 128*MW2^4*MZ2*(9867 + 232*Pi^2) - 
              8*MW2*MZ2^4*(-18591 + 8080*Pi^2) - 8*MW2^3*MZ2^2*(148323 + 
                10432*Pi^2) + MZ2^5*(-11127 + 16184*Pi^2) + 6*MW2^2*MZ2^3*(
                36399 + 17792*Pi^2))) + 
          4*MH2*(18*MT2^3*(10240*MW2^4 - 30720*MW2^3*MZ2 + 33580*MW2^2*MZ2^
                2 - 14676*MW2*MZ2^3 + 1603*MZ2^4) + 
            MW2*MZ2*(-51840*MW2^5 + MW2*MZ2^4*(10371 - 16160*Pi^2) + 
              32*MW2^4*MZ2*(6267 + 232*Pi^2) + MZ2^5*(3309 + 4046*Pi^2) + 
              6*MW2^2*MZ2^3*(9789 + 4448*Pi^2) - 4*MW2^3*MZ2^2*(52143 + 
                5216*Pi^2)) + MT2*(207360*MW2^6 + 2*MW2^3*MZ2^3*(122367 - 
                42944*Pi^2) - 3*MW2*MZ2^5*(1575 + 8*Pi^2) - 256*MW2^5*MZ2*(
                2571 + 116*Pi^2) + 144*MW2^4*MZ2^2*(2641 + 528*Pi^2) - 
              MZ2^6*(3309 + 4046*Pi^2) + 4*MW2^2*MZ2^4*(-56379 + 
                9488*Pi^2)) + MT2^2*(-391680*MW2^5 + 128*MW2^4*MZ2*(9867 + 
                232*Pi^2) + 7*MZ2^5*(-795 + 2312*Pi^2) - 8*MW2*MZ2^4*(
                -17241 + 8080*Pi^2) - 8*MW2^3*MZ2^2*(148323 + 10432*Pi^2) + 
              6*MW2^2*MZ2^3*(37839 + 17792*Pi^2)))))/(31104*(MT2 - MW2)*
         (MH2 - 4*MZ2)*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
       (MZ*(MH2^4*(-160*MW2^2 + 80*MW2*MZ2 - 109*MZ2^2) - 
          24*MW2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
          24*MH2*MZ2^2*(480*MW2^3 - 440*MW2^2*MZ2 + 109*MW2*MZ2^2 + 
            103*MZ2^3) + MH2^3*(160*MW2^3 + 1520*MW2^2*MZ2 - 1411*MW2*MZ2^2 + 
            1054*MZ2^3) - MH2^2*MZ2*(3040*MW2^3 + 2440*MW2^2*MZ2 - 
            5219*MW2*MZ2^2 + 3708*MZ2^3))*B0i[bb0, 0, 0, MH2])/
        (1728*(MH2 - MW2)*(MH2 - 4*MZ2)*MZ2^2*Pi^3) - 
       (MT2*MZ*(24*MT2^4*MZ2*(4*MW2^2 - 156*MW2*MZ2 + 101*MZ2^2) + 
          MW2^2*MZ2^2*(2512*MW2^3 - 2864*MW2^2*MZ2 - 308*MW2*MZ2^2 + 
            903*MZ2^3) + 8*MT2^3*(2560*MW2^4 - 7680*MW2^3*MZ2 + 
            8971*MW2^2*MZ2^2 - 3687*MW2*MZ2^3 + 106*MZ2^4) + 
          4*MT2*MW2*(5120*MW2^5 - 15312*MW2^4*MZ2 + 14898*MW2^3*MZ2^2 - 
            4676*MW2^2*MZ2^3 + 357*MW2*MZ2^4 - 459*MZ2^5) - 
          4*MT2^2*(10240*MW2^5 - 30648*MW2^4*MZ2 + 32496*MW2^3*MZ2^2 - 
            12187*MW2^2*MZ2^3 + 492*MW2*MZ2^4 - 231*MZ2^5))*
         B0i[bb0, 0, 0, MT2])/(864*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
       (MW2*MZ*(-40*MH2^2*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 13*MW2*MZ2 + 
            5*MZ2^2) + MW2*(MW2^2*(11520*MW2^5 - 17600*MW2^4*MZ2 + 
              9336*MW2^3*MZ2^2 + 1688*MW2^2*MZ2^3 - 6530*MW2*MZ2^4 + 
              2153*MZ2^5) - 2*MT2*MW2*(11520*MW2^5 - 17624*MW2^4*MZ2 + 
              9252*MW2^3*MZ2^2 + 1706*MW2^2*MZ2^3 - 6461*MW2*MZ2^4 + 
              2174*MZ2^5) + MT2^2*(11520*MW2^5 - 17696*MW2^4*MZ2 + 
              9240*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 6434*MW2*MZ2^4 + 
              2177*MZ2^5) - 12*MT2^3*MZ2^2*(2*MW2 + MZ2)^2*SW2) + 
          MH2*(MT2^2*(-11520*MW2^5 + 17696*MW2^4*MZ2 - 10360*MW2^3*MZ2^2 + 
              960*MW2^2*MZ2^3 + 3907*MW2*MZ2^4 - 1250*MZ2^5) + 
            MW2^2*(-11520*MW2^5 + 17600*MW2^4*MZ2 - 10456*MW2^3*MZ2^2 + 
              1032*MW2^2*MZ2^3 + 4003*MW2*MZ2^4 - 1226*MZ2^5) + 
            2*MT2*MW2*(11520*MW2^5 - 17624*MW2^4*MZ2 + 10372*MW2^3*MZ2^2 - 
              1014*MW2^2*MZ2^3 - 3934*MW2*MZ2^4 + 1247*MZ2^5) + 
            12*MT2^3*MZ2^2*(2*MW2 + MZ2)^2*SW2))*B0i[bb0, 0, 0, MW2])/
        (1728*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^4*Pi^3*SW2) + 
       (MZ*(MH2^2*MZ2*(-160*MW2^3 + 560*MW2^2*MZ2 - 709*MW2*MZ2^2 + 
            309*MZ2^3) + MH2*(-768*MW2^5 + 800*MW2^4*MZ2 + 7408*MW2^3*MZ2^2 - 
            16038*MW2^2*MZ2^3 + 12412*MW2*MZ2^4 - 3247*MZ2^5) + 
          4*MZ2*(768*MW2^5 - 800*MW2^4*MZ2 - 7248*MW2^3*MZ2^2 + 
            14878*MW2^2*MZ2^3 - 10485*MW2*MZ2^4 + 2320*MZ2^5))*
         B0i[bb0, 0, 0, MZ2])/(1728*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3) - 
       (5*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(8*MW2 - 5*MZ2)*
         B0i[bb0, MW2, 0, MT2])/(36*MZ2*Pi^3) + 
       (5*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(8*MW2 - 5*MZ2)*
         B0i[bb0, MW2, MH2, MW2])/(216*MZ2*Pi^3) - 
       (5*MZ*(384*MW2^4 + 304*MW2^3*MZ2 - 468*MW2^2*MZ2^2 + 72*MW2*MZ2^3 + 
          5*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(216*MZ2^2*Pi^3) + 
       (MZ*(MH2^2*MZ2*(-800*MW2^2 + 2600*MW2*MZ2 - 2163*MZ2^2) + 
          12*MZ2^3*(160*MW2^2 + 600*MW2*MZ2 - 721*MZ2^2) + 
          MH2^3*(160*MW2^2 - 400*MW2*MZ2 + 309*MZ2^2) + 
          20*MH2*MZ2^2*(32*MW2^2 - 320*MW2*MZ2 + 309*MZ2^2))*
         B0i[bb0, MZ2, MH2, MZ2])/(1728*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
       (MZ*(96*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + 
          2*MW2*MZ2^2*(-48*MW2^3 + 556*MW2^2*MZ2 - 572*MW2*MZ2^2 + 
            109*MZ2^3) + 2*MT2^2*(10240*MW2^4 - 30816*MW2^3*MZ2 + 
            33832*MW2^2*MZ2^2 - 14052*MW2*MZ2^3 + 733*MZ2^4) + 
          MT2*MZ2*(384*MW2^4 - 1840*MW2^3*MZ2 + 968*MW2^2*MZ2^2 - 
            472*MW2*MZ2^3 + 915*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
        (864*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
       (MZ*(-5760*MW2^5 + 10240*MW2^4*MZ2 - 9*MT2*MZ2^3*(2*MT2 + MZ2) + 
          12*MW2^3*MZ2*(6*MT2 + 265*MZ2) + MW2*MZ2^3*(18*MT2 + 827*MZ2) + 
          36*MW2^2*MZ2*(2*MT2^2 + 3*MT2*MZ2 - 244*MZ2^2))*
         B0i[bb0, MZ2, MW2, MW2])/(864*MZ2^3*Pi^3) + 
       (3*MW2^4*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
        (2*MZ2^2*Pi^3) + (MZ*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
          MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
          MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, 
          MW2, MW2])/(48*MZ2^2*Pi^3) + (MW2*MZ*(MW2 + MZ2)^2*
         (16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
        (36*MZ2^2*Pi^3) + (MZ*(2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
          2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*
           (3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
         C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(144*MZ2^2*Pi^3))/VMU^2)*
    Cll[1, 2, 2, 1] + 
   (-1/96*(CW2*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*B0i[bb0, 0, 0, MW2]*
        Cll[1, 1, 2, 2])/Pi^3 - (MZ*B0i[bb0, 0, 0, MZ2]*
       (2*MW2^2*(4*Cdd[1, 1, 1, 1] + 6*Cdd[1, 1, 2, 2] + 6*Cdd[1, 1, 3, 3] + 
          2*Cdd[1, 2, 2, 1] + 2*Cdd[1, 3, 3, 1] + 4*Cdd[2, 2, 2, 2] + 
          6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 4*Cdd[3, 3, 3, 3] + 
          3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 
          3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 
          3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] + 
          6*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] + 
          6*Cee[2, 2, 2, 2] + 12*Cee[2, 2, 3, 3] + 6*Cee[3, 3, 3, 3] - 
          6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 
          6*Ceu[2, 2, 2, 2] - 6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 
          3*Cld[1, 1, 1, 1] + 3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 
          3*Cld[2, 2, 1, 1] + 3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 
          3*Cld[3, 3, 1, 1] + 3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] + 
          3*Cle[1, 1, 1, 1] + 3*Cle[1, 1, 2, 2] + 3*Cle[1, 1, 3, 3] + 
          3*Cle[2, 2, 1, 1] + 3*Cle[2, 2, 2, 2] + 3*Cle[2, 2, 3, 3] + 
          3*Cle[3, 3, 1, 1] + 3*Cle[3, 3, 2, 2] + 3*Cle[3, 3, 3, 3] + 
          6*Cll[1, 1, 1, 1] + 6*Cll[1, 1, 2, 2] + 6*Cll[1, 1, 3, 3] + 
          6*Cll[1, 3, 3, 1] + 6*Cll[2, 2, 2, 2] + 6*Cll[2, 2, 3, 3] + 
          6*Cll[2, 3, 3, 2] + 6*Cll[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 
          3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
          3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
          3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
          9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
          9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
          9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
          6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
          6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 3*Cqd1[1, 1, 1, 1] - 
          3*Cqd1[1, 1, 2, 2] - 3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 1, 1] - 
          3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 
          3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 
          3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 
          3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 8*Cqq1[1, 1, 1, 1] + 
          6*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 2, 2, 1] + 
          2*Cqq1[1, 3, 3, 1] + 8*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 
          2*Cqq1[2, 3, 3, 2] + 4*Cqq1[3, 3, 3, 3] + 24*Cqq3[1, 1, 1, 1] + 
          54*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 2, 2, 1] - 
          6*Cqq3[1, 3, 3, 1] + 24*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 
          6*Cqq3[2, 3, 3, 2] + 4*Cqq3[3, 3, 3, 3] + 6*Cqu1[1, 1, 1, 1] + 
          6*Cqu1[1, 1, 2, 2] + 6*Cqu1[2, 2, 1, 1] + 6*Cqu1[2, 2, 2, 2] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 1, 1] - 
          6*Cud1[1, 1, 2, 2] - 6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 1, 1] - 
          6*Cud1[2, 2, 2, 2] - 6*Cud1[2, 2, 3, 3] + 16*Cuu[1, 1, 1, 1] + 
          24*Cuu[1, 1, 2, 2] + 8*Cuu[1, 2, 2, 1] + 16*Cuu[2, 2, 2, 2]) + 
        MZ2^2*(8*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 
          4*Cdd[1, 2, 2, 1] + 4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 
          12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 
          6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 6*Ced[2, 2, 3, 3] + 
          6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 6*Ced[3, 3, 3, 3] + 
          12*Cee[1, 1, 1, 1] + 24*Cee[1, 1, 2, 2] + 24*Cee[1, 1, 3, 3] + 
          12*Cee[2, 2, 2, 2] + 24*Cee[2, 2, 3, 3] + 12*Cee[3, 3, 3, 3] - 
          12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] - 12*Ceu[2, 2, 1, 1] - 
          12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] - 12*Ceu[3, 3, 2, 2] + 
          6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 6*Cld[1, 1, 3, 3] + 
          6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 6*Cld[2, 2, 3, 3] + 
          6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 6*Cld[3, 3, 3, 3] + 
          6*Cle[1, 1, 1, 1] + 6*Cle[1, 1, 2, 2] + 6*Cle[1, 1, 3, 3] + 
          6*Cle[2, 2, 1, 1] + 6*Cle[2, 2, 2, 2] + 6*Cle[2, 2, 3, 3] + 
          6*Cle[3, 3, 1, 1] + 6*Cle[3, 3, 2, 2] + 6*Cle[3, 3, 3, 3] + 
          9*Cll[1, 1, 1, 1] + 12*Cll[1, 1, 2, 2] + 12*Cll[1, 1, 3, 3] + 
          6*Cll[1, 3, 3, 1] + 9*Cll[2, 2, 2, 2] + 12*Cll[2, 2, 3, 3] + 
          6*Cll[2, 3, 3, 2] + 9*Cll[3, 3, 3, 3] - 6*Clq1[1, 1, 1, 1] - 
          6*Clq1[1, 1, 2, 2] - 3*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] - 
          6*Clq1[2, 2, 2, 2] - 3*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] - 
          6*Clq1[3, 3, 2, 2] - 3*Clq1[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] - 
          12*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 1, 1] - 12*Clu[2, 2, 2, 2] - 
          12*Clu[3, 3, 1, 1] - 12*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
          6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
          6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
          6*Cqe[1, 1, 2, 2] - 6*Cqe[1, 1, 3, 3] - 6*Cqe[2, 2, 1, 1] - 
          6*Cqe[2, 2, 2, 2] - 6*Cqe[2, 2, 3, 3] - 3*Cqe[3, 3, 1, 1] - 
          3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 7*Cqq1[1, 1, 1, 1] + 
          12*Cqq1[1, 1, 2, 2] + 6*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 2, 2, 1] + 
          Cqq1[1, 3, 3, 1] + 7*Cqq1[2, 2, 2, 2] + 6*Cqq1[2, 2, 3, 3] + 
          Cqq1[2, 3, 3, 2] + 2*Cqq1[3, 3, 3, 3] + 3*Cqq3[1, 1, 1, 1] + 
          6*Cqq3[1, 2, 2, 1] + 3*Cqq3[1, 3, 3, 1] + 3*Cqq3[2, 2, 2, 2] + 
          3*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
          12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] + 
          6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
          12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
          12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
          48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
        MW2*MZ2*(16*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
          24*Cdd[1, 1, 3, 3] + 8*Cdd[1, 2, 2, 1] + 8*Cdd[1, 3, 3, 1] + 
          16*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] + 8*Cdd[2, 3, 3, 2] + 
          16*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 1, 1] + 12*Ced[1, 1, 2, 2] + 
          12*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 1, 1] + 12*Ced[2, 2, 2, 2] + 
          12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 1, 1] + 12*Ced[3, 3, 2, 2] + 
          12*Ced[3, 3, 3, 3] + 24*Cee[1, 1, 1, 1] + 48*Cee[1, 1, 2, 2] + 
          48*Cee[1, 1, 3, 3] + 24*Cee[2, 2, 2, 2] + 48*Cee[2, 2, 3, 3] + 
          24*Cee[3, 3, 3, 3] - 24*Ceu[1, 1, 1, 1] - 24*Ceu[1, 1, 2, 2] - 
          24*Ceu[2, 2, 1, 1] - 24*Ceu[2, 2, 2, 2] - 24*Ceu[3, 3, 1, 1] - 
          24*Ceu[3, 3, 2, 2] + 12*Cld[1, 1, 1, 1] + 12*Cld[1, 1, 2, 2] + 
          12*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 1, 1] + 12*Cld[2, 2, 2, 2] + 
          12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 1, 1] + 12*Cld[3, 3, 2, 2] + 
          12*Cld[3, 3, 3, 3] + 12*Cle[1, 1, 1, 1] + 12*Cle[1, 1, 2, 2] + 
          12*Cle[1, 1, 3, 3] + 12*Cle[2, 2, 1, 1] + 12*Cle[2, 2, 2, 2] + 
          12*Cle[2, 2, 3, 3] + 12*Cle[3, 3, 1, 1] + 12*Cle[3, 3, 2, 2] + 
          12*Cle[3, 3, 3, 3] + 18*Cll[1, 1, 1, 1] + 24*Cll[1, 1, 2, 2] + 
          24*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] + 18*Cll[2, 2, 2, 2] + 
          24*Cll[2, 2, 3, 3] + 12*Cll[2, 3, 3, 2] + 18*Cll[3, 3, 3, 3] - 
          12*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 
          12*Clq1[2, 2, 1, 1] - 12*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 
          12*Clq1[3, 3, 1, 1] - 12*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] - 
          3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] - 
          24*Clu[1, 1, 1, 1] - 24*Clu[1, 1, 2, 2] - 24*Clu[2, 2, 1, 1] - 
          24*Clu[2, 2, 2, 2] - 24*Clu[3, 3, 1, 1] - 24*Clu[3, 3, 2, 2] - 
          12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 12*Cqd1[1, 1, 3, 3] - 
          12*Cqd1[2, 2, 1, 1] - 12*Cqd1[2, 2, 2, 2] - 12*Cqd1[2, 2, 3, 3] + 
          3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] - 
          12*Cqe[1, 1, 1, 1] - 12*Cqe[1, 1, 2, 2] - 12*Cqe[1, 1, 3, 3] - 
          12*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 12*Cqe[2, 2, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
          14*Cqq1[1, 1, 1, 1] + 24*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] + 14*Cqq1[2, 2, 2, 2] - 
          6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 
          6*Cqq3[1, 1, 1, 1] - 18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 
          6*Cqq3[2, 2, 2, 2] - 18*Cqq3[2, 2, 3, 3] - 8*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[1, 1, 1, 1] + 24*Cqu1[1, 1, 2, 2] + 24*Cqu1[2, 2, 1, 1] + 
          24*Cqu1[2, 2, 2, 2] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
          24*Cud1[1, 1, 1, 1] - 24*Cud1[1, 1, 2, 2] - 24*Cud1[1, 1, 3, 3] - 
          24*Cud1[2, 2, 1, 1] - 24*Cud1[2, 2, 2, 2] - 24*Cud1[2, 2, 3, 3] + 
          64*Cuu[1, 1, 1, 1] + 96*Cuu[1, 1, 2, 2] + 32*Cuu[1, 2, 2, 1] + 
          64*Cuu[2, 2, 2, 2])))/(216*Pi^3) - 
     (MZ*(14400*MW2^3*Cll[1, 1, 2, 2] - 2*MW2*MZ2*
         (MZ2*(160*Cdd[1, 1, 1, 1] + 384*Cdd[1, 1, 2, 2] + 
            384*Cdd[1, 1, 3, 3] - 64*Cdd[1, 2, 2, 1] - 64*Cdd[1, 3, 3, 1] + 
            160*Cdd[2, 2, 2, 2] + 384*Cdd[2, 2, 3, 3] - 64*Cdd[2, 3, 3, 2] + 
            160*Cdd[3, 3, 3, 3] + 192*Ced[1, 1, 1, 1] + 192*Ced[1, 1, 2, 2] + 
            192*Ced[1, 1, 3, 3] + 192*Ced[2, 2, 1, 1] + 192*Ced[2, 2, 2, 2] + 
            192*Ced[2, 2, 3, 3] + 192*Ced[3, 3, 1, 1] + 192*Ced[3, 3, 2, 2] + 
            192*Ced[3, 3, 3, 3] + 96*Cee[1, 1, 1, 1] + 192*Cee[1, 1, 2, 2] + 
            192*Cee[1, 1, 3, 3] + 96*Cee[2, 2, 2, 2] + 192*Cee[2, 2, 3, 3] + 
            96*Cee[3, 3, 3, 3] - 384*Ceu[1, 1, 1, 1] - 384*Ceu[1, 1, 2, 2] + 
            96*Ceu[1, 1, 3, 3] - 384*Ceu[2, 2, 1, 1] - 384*Ceu[2, 2, 2, 2] + 
            96*Ceu[2, 2, 3, 3] - 384*Ceu[3, 3, 1, 1] - 384*Ceu[3, 3, 2, 2] + 
            96*Ceu[3, 3, 3, 3] + 192*Cld[1, 1, 1, 1] + 192*Cld[1, 1, 2, 2] + 
            192*Cld[1, 1, 3, 3] + 192*Cld[2, 2, 1, 1] + 192*Cld[2, 2, 2, 2] + 
            192*Cld[2, 2, 3, 3] + 192*Cld[3, 3, 1, 1] + 192*Cld[3, 3, 2, 2] + 
            192*Cld[3, 3, 3, 3] + 192*Cle[1, 1, 1, 1] + 192*Cle[1, 1, 2, 2] + 
            192*Cle[1, 1, 3, 3] + 192*Cle[2, 2, 1, 1] + 192*Cle[2, 2, 2, 2] + 
            192*Cle[2, 2, 3, 3] + 192*Cle[3, 3, 1, 1] + 192*Cle[3, 3, 2, 2] + 
            192*Cle[3, 3, 3, 3] + 144*Cll[1, 1, 1, 1] - 
            4251*Cll[1, 1, 2, 2] + 384*Cll[1, 1, 3, 3] - 96*Cll[1, 3, 3, 1] + 
            144*Cll[2, 2, 2, 2] + 384*Cll[2, 2, 3, 3] - 96*Cll[2, 3, 3, 2] + 
            144*Cll[3, 3, 3, 3] - 192*Clq1[1, 1, 1, 1] - 
            192*Clq1[1, 1, 2, 2] + 108*Clq1[1, 1, 3, 3] - 
            192*Clq1[2, 2, 1, 1] - 192*Clq1[2, 2, 2, 2] + 
            108*Clq1[2, 2, 3, 3] - 192*Clq1[3, 3, 1, 1] - 
            192*Clq1[3, 3, 2, 2] + 108*Clq1[3, 3, 3, 3] - 
            60*Clq3[1, 1, 3, 3] - 60*Clq3[2, 2, 3, 3] - 60*Clq3[3, 3, 3, 3] - 
            384*Clu[1, 1, 1, 1] - 384*Clu[1, 1, 2, 2] + 96*Clu[1, 1, 3, 3] - 
            384*Clu[2, 2, 1, 1] - 384*Clu[2, 2, 2, 2] + 96*Clu[2, 2, 3, 3] - 
            384*Clu[3, 3, 1, 1] - 384*Clu[3, 3, 2, 2] + 96*Clu[3, 3, 3, 3] - 
            192*Cqd1[1, 1, 1, 1] - 192*Cqd1[1, 1, 2, 2] - 
            192*Cqd1[1, 1, 3, 3] - 192*Cqd1[2, 2, 1, 1] - 
            192*Cqd1[2, 2, 2, 2] - 192*Cqd1[2, 2, 3, 3] + 
            108*Cqd1[3, 3, 1, 1] + 108*Cqd1[3, 3, 2, 2] + 
            108*Cqd1[3, 3, 3, 3] - 192*Cqe[1, 1, 1, 1] - 
            192*Cqe[1, 1, 2, 2] - 192*Cqe[1, 1, 3, 3] - 192*Cqe[2, 2, 1, 1] - 
            192*Cqe[2, 2, 2, 2] - 192*Cqe[2, 2, 3, 3] + 108*Cqe[3, 3, 1, 1] + 
            108*Cqe[3, 3, 2, 2] + 108*Cqe[3, 3, 3, 3] + 
            176*Cqq1[1, 1, 1, 1] + 384*Cqq1[1, 1, 2, 2] - 
            216*Cqq1[1, 1, 3, 3] - 32*Cqq1[1, 2, 2, 1] - 
            96*Cqq1[1, 3, 3, 1] + 176*Cqq1[2, 2, 2, 2] - 
            216*Cqq1[2, 2, 3, 3] - 96*Cqq1[2, 3, 3, 2] - 
            104*Cqq1[3, 3, 3, 3] - 48*Cqq3[1, 1, 1, 1] - 
            360*Cqq3[1, 1, 3, 3] - 96*Cqq3[1, 2, 2, 1] - 
            192*Cqq3[1, 3, 3, 1] - 48*Cqq3[2, 2, 2, 2] - 
            360*Cqq3[2, 2, 3, 3] - 192*Cqq3[2, 3, 3, 2] - 
            120*Cqq3[3, 3, 3, 3] + 384*Cqu1[1, 1, 1, 1] + 
            384*Cqu1[1, 1, 2, 2] - 96*Cqu1[1, 1, 3, 3] + 
            384*Cqu1[2, 2, 1, 1] + 384*Cqu1[2, 2, 2, 2] - 
            96*Cqu1[2, 2, 3, 3] - 216*Cqu1[3, 3, 1, 1] - 
            216*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 
            384*Cud1[1, 1, 1, 1] - 384*Cud1[1, 1, 2, 2] - 
            384*Cud1[1, 1, 3, 3] - 384*Cud1[2, 2, 1, 1] - 
            384*Cud1[2, 2, 2, 2] - 384*Cud1[2, 2, 3, 3] + 
            96*Cud1[3, 3, 1, 1] + 96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] + 
            640*Cuu[1, 1, 1, 1] + 1536*Cuu[1, 1, 2, 2] - 
            384*Cuu[1, 1, 3, 3] - 256*Cuu[1, 2, 2, 1] - 512*Cuu[1, 3, 3, 1] + 
            640*Cuu[2, 2, 2, 2] - 384*Cuu[2, 2, 3, 3] - 
            512*Cuu[2, 3, 3, 2]) - 12*MT2*(48*Ceu[1, 1, 3, 3] + 
            48*Ceu[2, 2, 3, 3] + 48*Ceu[3, 3, 3, 3] + 30*Clq1[1, 1, 3, 3] + 
            30*Clq1[2, 2, 3, 3] + 30*Clq1[3, 3, 3, 3] + 
            219*Clq3[1, 1, 3, 3] + 219*Clq3[2, 2, 3, 3] - 
            6*Clq3[3, 3, 3, 3] + 48*Clu[1, 1, 3, 3] + 48*Clu[2, 2, 3, 3] + 
            48*Clu[3, 3, 3, 3] + 30*Cqd1[3, 3, 1, 1] + 30*Cqd1[3, 3, 2, 2] + 
            30*Cqd1[3, 3, 3, 3] + 30*Cqe[3, 3, 1, 1] + 30*Cqe[3, 3, 2, 2] + 
            30*Cqe[3, 3, 3, 3] - 60*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 3, 3, 1] - 
            60*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] - 12*Cqq1[3, 3, 3, 3] - 
            36*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] - 36*Cqq3[2, 2, 3, 3] - 
            24*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] - 48*Cqu1[1, 1, 3, 3] - 
            48*Cqu1[2, 2, 3, 3] - 60*Cqu1[3, 3, 1, 1] - 60*Cqu1[3, 3, 2, 2] + 
            12*Cqu1[3, 3, 3, 3] + 48*Cud1[3, 3, 1, 1] + 48*Cud1[3, 3, 2, 2] + 
            48*Cud1[3, 3, 3, 3] - 192*Cuu[1, 1, 3, 3] - 100*Cuu[1, 3, 3, 1] - 
            192*Cuu[2, 2, 3, 3] - 100*Cuu[2, 3, 3, 2])) + 
        MZ2^2*(-3*MT2*(192*Ceu[1, 1, 3, 3] + 192*Ceu[2, 2, 3, 3] + 
            192*Ceu[3, 3, 3, 3] + 48*Clq1[1, 1, 3, 3] + 48*Clq1[2, 2, 3, 3] + 
            48*Clq1[3, 3, 3, 3] + 927*Clq3[1, 1, 3, 3] + 
            927*Clq3[2, 2, 3, 3] + 192*Clu[1, 1, 3, 3] + 
            192*Clu[2, 2, 3, 3] + 192*Clu[3, 3, 3, 3] + 48*Cqd1[3, 3, 1, 1] + 
            48*Cqd1[3, 3, 2, 2] + 48*Cqd1[3, 3, 3, 3] + 48*Cqe[3, 3, 1, 1] + 
            48*Cqe[3, 3, 2, 2] + 48*Cqe[3, 3, 3, 3] - 96*Cqq1[1, 1, 3, 3] + 
            56*Cqq1[1, 3, 3, 1] - 96*Cqq1[2, 2, 3, 3] + 56*Cqq1[2, 3, 3, 2] - 
            48*Cqq1[3, 3, 3, 3] + 168*Cqq3[1, 3, 3, 1] + 
            168*Cqq3[2, 3, 3, 2] + 160*Cqq3[3, 3, 3, 3] - 
            192*Cqu1[1, 1, 3, 3] - 192*Cqu1[2, 2, 3, 3] - 
            96*Cqu1[3, 3, 1, 1] - 96*Cqu1[3, 3, 2, 2] - 96*Cqu1[3, 3, 3, 3] + 
            192*Cud1[3, 3, 1, 1] + 192*Cud1[3, 3, 2, 2] + 
            192*Cud1[3, 3, 3, 3] - 768*Cuu[1, 1, 3, 3] - 
            544*Cuu[1, 3, 3, 1] - 768*Cuu[2, 2, 3, 3] - 
            544*Cuu[2, 3, 3, 2]) + 8*MZ2*(20*Cdd[1, 1, 1, 1] + 
            48*Cdd[1, 1, 2, 2] + 48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 2, 2, 1] - 
            8*Cdd[1, 3, 3, 1] + 20*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] - 
            8*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 24*Ced[1, 1, 1, 1] + 
            24*Ced[1, 1, 2, 2] + 24*Ced[1, 1, 3, 3] + 24*Ced[2, 2, 1, 1] + 
            24*Ced[2, 2, 2, 2] + 24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 1, 1] + 
            24*Ced[3, 3, 2, 2] + 24*Ced[3, 3, 3, 3] + 12*Cee[1, 1, 1, 1] + 
            24*Cee[1, 1, 2, 2] + 24*Cee[1, 1, 3, 3] + 12*Cee[2, 2, 2, 2] + 
            24*Cee[2, 2, 3, 3] + 12*Cee[3, 3, 3, 3] - 48*Ceu[1, 1, 1, 1] - 
            48*Ceu[1, 1, 2, 2] + 12*Ceu[1, 1, 3, 3] - 48*Ceu[2, 2, 1, 1] - 
            48*Ceu[2, 2, 2, 2] + 12*Ceu[2, 2, 3, 3] - 48*Ceu[3, 3, 1, 1] - 
            48*Ceu[3, 3, 2, 2] + 12*Ceu[3, 3, 3, 3] + 24*Cld[1, 1, 1, 1] + 
            24*Cld[1, 1, 2, 2] + 24*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 1, 1] + 
            24*Cld[2, 2, 2, 2] + 24*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 1, 1] + 
            24*Cld[3, 3, 2, 2] + 24*Cld[3, 3, 3, 3] + 24*Cle[1, 1, 1, 1] + 
            24*Cle[1, 1, 2, 2] + 24*Cle[1, 1, 3, 3] + 24*Cle[2, 2, 1, 1] + 
            24*Cle[2, 2, 2, 2] + 24*Cle[2, 2, 3, 3] + 24*Cle[3, 3, 1, 1] + 
            24*Cle[3, 3, 2, 2] + 24*Cle[3, 3, 3, 3] + 18*Cll[1, 1, 1, 1] + 
            48*Cll[1, 1, 2, 2] + 48*Cll[1, 1, 3, 3] - 12*Cll[1, 3, 3, 1] + 
            18*Cll[2, 2, 2, 2] + 48*Cll[2, 2, 3, 3] - 12*Cll[2, 3, 3, 2] + 
            18*Cll[3, 3, 3, 3] - 24*Clq1[1, 1, 1, 1] - 24*Clq1[1, 1, 2, 2] - 
            9*Clq1[1, 1, 3, 3] - 24*Clq1[2, 2, 1, 1] - 24*Clq1[2, 2, 2, 2] - 
            9*Clq1[2, 2, 3, 3] - 24*Clq1[3, 3, 1, 1] - 24*Clq1[3, 3, 2, 2] - 
            9*Clq1[3, 3, 3, 3] - 48*Clu[1, 1, 1, 1] - 48*Clu[1, 1, 2, 2] + 
            12*Clu[1, 1, 3, 3] - 48*Clu[2, 2, 1, 1] - 48*Clu[2, 2, 2, 2] + 
            12*Clu[2, 2, 3, 3] - 48*Clu[3, 3, 1, 1] - 48*Clu[3, 3, 2, 2] + 
            12*Clu[3, 3, 3, 3] - 24*Cqd1[1, 1, 1, 1] - 24*Cqd1[1, 1, 2, 2] - 
            24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
            24*Cqd1[2, 2, 3, 3] - 9*Cqd1[3, 3, 1, 1] - 9*Cqd1[3, 3, 2, 2] - 
            9*Cqd1[3, 3, 3, 3] - 24*Cqe[1, 1, 1, 1] - 24*Cqe[1, 1, 2, 2] - 
            24*Cqe[1, 1, 3, 3] - 24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 
            24*Cqe[2, 2, 3, 3] - 9*Cqe[3, 3, 1, 1] - 9*Cqe[3, 3, 2, 2] - 
            9*Cqe[3, 3, 3, 3] + 22*Cqq1[1, 1, 1, 1] + 48*Cqq1[1, 1, 2, 2] + 
            18*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 2, 2, 1] - 6*Cqq1[1, 3, 3, 1] + 
            22*Cqq1[2, 2, 2, 2] + 18*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] + 
            2*Cqq1[3, 3, 3, 3] - 6*Cqq3[1, 1, 1, 1] - 12*Cqq3[1, 2, 2, 1] - 
            18*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 2, 2] - 18*Cqq3[2, 3, 3, 2] + 
            48*Cqu1[1, 1, 1, 1] + 48*Cqu1[1, 1, 2, 2] - 12*Cqu1[1, 1, 3, 3] + 
            48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 12*Cqu1[2, 2, 3, 3] + 
            18*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] - 
            48*Cud1[1, 1, 1, 1] - 48*Cud1[1, 1, 2, 2] - 48*Cud1[1, 1, 3, 3] - 
            48*Cud1[2, 2, 1, 1] - 48*Cud1[2, 2, 2, 2] - 48*Cud1[2, 2, 3, 3] + 
            12*Cud1[3, 3, 1, 1] + 12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] + 
            80*Cuu[1, 1, 1, 1] + 192*Cuu[1, 1, 2, 2] - 48*Cuu[1, 1, 3, 3] - 
            32*Cuu[1, 2, 2, 1] - 64*Cuu[1, 3, 3, 1] + 80*Cuu[2, 2, 2, 2] - 
            48*Cuu[2, 2, 3, 3] - 64*Cuu[2, 3, 3, 2])) + 
        16*MW2^2*(MZ2*(10*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
            24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 2, 2, 1] - 4*Cdd[1, 3, 3, 1] + 
            10*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 
            10*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 1, 1] + 12*Ced[1, 1, 2, 2] + 
            12*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 1, 1] + 12*Ced[2, 2, 2, 2] + 
            12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 1, 1] + 12*Ced[3, 3, 2, 2] + 
            12*Ced[3, 3, 3, 3] + 6*Cee[1, 1, 1, 1] + 12*Cee[1, 1, 2, 2] + 
            12*Cee[1, 1, 3, 3] + 6*Cee[2, 2, 2, 2] + 12*Cee[2, 2, 3, 3] + 
            6*Cee[3, 3, 3, 3] - 24*Ceu[1, 1, 1, 1] - 24*Ceu[1, 1, 2, 2] + 
            6*Ceu[1, 1, 3, 3] - 24*Ceu[2, 2, 1, 1] - 24*Ceu[2, 2, 2, 2] + 
            6*Ceu[2, 2, 3, 3] - 24*Ceu[3, 3, 1, 1] - 24*Ceu[3, 3, 2, 2] + 
            6*Ceu[3, 3, 3, 3] + 12*Cld[1, 1, 1, 1] + 12*Cld[1, 1, 2, 2] + 
            12*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 1, 1] + 12*Cld[2, 2, 2, 2] + 
            12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 1, 1] + 12*Cld[3, 3, 2, 2] + 
            12*Cld[3, 3, 3, 3] + 12*Cle[1, 1, 1, 1] + 12*Cle[1, 1, 2, 2] + 
            12*Cle[1, 1, 3, 3] + 12*Cle[2, 2, 1, 1] + 12*Cle[2, 2, 2, 2] + 
            12*Cle[2, 2, 3, 3] + 12*Cle[3, 3, 1, 1] + 12*Cle[3, 3, 2, 2] + 
            12*Cle[3, 3, 3, 3] + 6*Cll[1, 1, 1, 1] - 1101*Cll[1, 1, 2, 2] + 
            24*Cll[1, 1, 3, 3] - 12*Cll[1, 3, 3, 1] + 6*Cll[2, 2, 2, 2] + 
            24*Cll[2, 2, 3, 3] - 12*Cll[2, 3, 3, 2] + 6*Cll[3, 3, 3, 3] - 
            12*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] + 18*Clq1[1, 1, 3, 3] - 
            12*Clq1[2, 2, 1, 1] - 12*Clq1[2, 2, 2, 2] + 18*Clq1[2, 2, 3, 3] - 
            12*Clq1[3, 3, 1, 1] - 12*Clq1[3, 3, 2, 2] + 18*Clq1[3, 3, 3, 3] + 
            36*Clq3[1, 1, 1, 1] + 36*Clq3[1, 1, 2, 2] + 6*Clq3[1, 1, 3, 3] + 
            36*Clq3[2, 2, 1, 1] + 36*Clq3[2, 2, 2, 2] + 6*Clq3[2, 2, 3, 3] + 
            36*Clq3[3, 3, 1, 1] + 36*Clq3[3, 3, 2, 2] + 6*Clq3[3, 3, 3, 3] - 
            24*Clu[1, 1, 1, 1] - 24*Clu[1, 1, 2, 2] + 6*Clu[1, 1, 3, 3] - 
            24*Clu[2, 2, 1, 1] - 24*Clu[2, 2, 2, 2] + 6*Clu[2, 2, 3, 3] - 
            24*Clu[3, 3, 1, 1] - 24*Clu[3, 3, 2, 2] + 6*Clu[3, 3, 3, 3] - 
            12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 12*Cqd1[1, 1, 3, 3] - 
            12*Cqd1[2, 2, 1, 1] - 12*Cqd1[2, 2, 2, 2] - 12*Cqd1[2, 2, 3, 3] + 
            18*Cqd1[3, 3, 1, 1] + 18*Cqd1[3, 3, 2, 2] + 18*Cqd1[3, 3, 3, 3] - 
            12*Cqe[1, 1, 1, 1] - 12*Cqe[1, 1, 2, 2] - 12*Cqe[1, 1, 3, 3] - 
            12*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 12*Cqe[2, 2, 3, 3] + 
            18*Cqe[3, 3, 1, 1] + 18*Cqe[3, 3, 2, 2] + 18*Cqe[3, 3, 3, 3] + 
            2*Cqq1[1, 1, 1, 1] + 24*Cqq1[1, 1, 2, 2] - 36*Cqq1[1, 1, 3, 3] - 
            20*Cqq1[1, 2, 2, 1] - 36*Cqq1[1, 3, 3, 1] + 2*Cqq1[2, 2, 2, 2] - 
            36*Cqq1[2, 2, 3, 3] - 36*Cqq1[2, 3, 3, 2] + 22*Cqq1[3, 3, 3, 3] + 
            114*Cqq3[1, 1, 1, 1] + 216*Cqq3[1, 1, 2, 2] + 
            36*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 12*Cqq3[1, 3, 3, 1] + 
            114*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] + 
            12*Cqq3[2, 3, 3, 2] + 30*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 1, 1] + 
            24*Cqu1[1, 1, 2, 2] - 6*Cqu1[1, 1, 3, 3] + 24*Cqu1[2, 2, 1, 1] + 
            24*Cqu1[2, 2, 2, 2] - 6*Cqu1[2, 2, 3, 3] - 36*Cqu1[3, 3, 1, 1] - 
            36*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 1, 1] - 
            24*Cud1[1, 1, 2, 2] - 24*Cud1[1, 1, 3, 3] - 24*Cud1[2, 2, 1, 1] - 
            24*Cud1[2, 2, 2, 2] - 24*Cud1[2, 2, 3, 3] + 6*Cud1[3, 3, 1, 1] + 
            6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] + 40*Cuu[1, 1, 1, 1] + 
            96*Cuu[1, 1, 2, 2] - 24*Cuu[1, 1, 3, 3] - 16*Cuu[1, 2, 2, 1] - 
            32*Cuu[1, 3, 3, 1] + 40*Cuu[2, 2, 2, 2] - 24*Cuu[2, 2, 3, 3] - 
            32*Cuu[2, 3, 3, 2]) - 6*MT2*(6*Ceu[1, 1, 3, 3] + 
            6*Ceu[2, 2, 3, 3] + 6*Ceu[3, 3, 3, 3] + 6*Clq1[1, 1, 3, 3] + 
            6*Clq1[2, 2, 3, 3] + 6*Clq1[3, 3, 3, 3] + 39*Clq3[1, 1, 3, 3] + 
            39*Clq3[2, 2, 3, 3] - 6*Clq3[3, 3, 3, 3] + 6*Clu[1, 1, 3, 3] + 
            6*Clu[2, 2, 3, 3] + 6*Clu[3, 3, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 
            6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] + 6*Cqe[3, 3, 1, 1] + 
            6*Cqe[3, 3, 2, 2] + 6*Cqe[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 
            8*Cqq1[1, 3, 3, 1] - 12*Cqq1[2, 2, 3, 3] - 8*Cqq1[2, 3, 3, 2] + 
            12*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] - 36*Cqq3[2, 2, 3, 3] - 
            4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] - 6*Cqu1[2, 2, 3, 3] - 
            12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
            6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
            24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] - 24*Cuu[2, 2, 3, 3] - 
            8*Cuu[2, 3, 3, 2]))))/(10368*MZ2*Pi^3) - 
     (MT2*MZ*B0i[bb0, 0, 0, MT2]*(MZ2^2*(96*Ceu[1, 1, 3, 3] + 
          96*Ceu[2, 2, 3, 3] + 96*Ceu[3, 3, 3, 3] + 24*Clq1[1, 1, 3, 3] + 
          24*Clq1[2, 2, 3, 3] + 24*Clq1[3, 3, 3, 3] + 927*Clq3[1, 1, 3, 3] + 
          927*Clq3[2, 2, 3, 3] + 96*Clu[1, 1, 3, 3] + 96*Clu[2, 2, 3, 3] + 
          96*Clu[3, 3, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
          24*Cqd1[3, 3, 3, 3] + 24*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 
          24*Cqe[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] - 
          48*Cqq1[2, 2, 3, 3] - 8*Cqq1[2, 3, 3, 2] - 24*Cqq1[3, 3, 3, 3] - 
          24*Cqq3[1, 3, 3, 1] - 24*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] - 
          96*Cqu1[1, 1, 3, 3] - 96*Cqu1[2, 2, 3, 3] - 48*Cqu1[3, 3, 1, 1] - 
          48*Cqu1[3, 3, 2, 2] - 48*Cqu1[3, 3, 3, 3] + 96*Cud1[3, 3, 1, 1] + 
          96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] - 384*Cuu[1, 1, 3, 3] - 
          128*Cuu[1, 3, 3, 1] - 384*Cuu[2, 2, 3, 3] - 128*Cuu[2, 3, 3, 2]) - 
        8*MW2*MZ2*(24*Ceu[1, 1, 3, 3] + 24*Ceu[2, 2, 3, 3] + 
          24*Ceu[3, 3, 3, 3] + 15*Clq1[1, 1, 3, 3] + 15*Clq1[2, 2, 3, 3] + 
          15*Clq1[3, 3, 3, 3] + 222*Clq3[1, 1, 3, 3] + 222*Clq3[2, 2, 3, 3] - 
          3*Clq3[3, 3, 3, 3] + 24*Clu[1, 1, 3, 3] + 24*Clu[2, 2, 3, 3] + 
          24*Clu[3, 3, 3, 3] + 15*Cqd1[3, 3, 1, 1] + 15*Cqd1[3, 3, 2, 2] + 
          15*Cqd1[3, 3, 3, 3] + 15*Cqe[3, 3, 1, 1] + 15*Cqe[3, 3, 2, 2] + 
          15*Cqe[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] - 
          30*Cqq1[2, 2, 3, 3] - 8*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 3, 3] - 
          12*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] - 24*Cqu1[1, 1, 3, 3] - 
          24*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] + 
          6*Cqu1[3, 3, 3, 3] + 24*Cud1[3, 3, 1, 1] + 24*Cud1[3, 3, 2, 2] + 
          24*Cud1[3, 3, 3, 3] - 96*Cuu[1, 1, 3, 3] - 32*Cuu[1, 3, 3, 1] - 
          96*Cuu[2, 2, 3, 3] - 32*Cuu[2, 3, 3, 2]) + 
        32*MW2^2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] + 3*Ceu[3, 3, 3, 3] + 
          3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] + 
          42*Clq3[1, 1, 3, 3] + 42*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 
          3*Clu[1, 1, 3, 3] + 3*Clu[2, 2, 3, 3] + 3*Clu[3, 3, 3, 3] + 
          3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 
          6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 
          4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 
          18*Cqq3[2, 2, 3, 3] - 2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 
          3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 
          3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 
          3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 
          12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])))/(1728*MZ2*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MT2, MT2]*
       (MT2*(-2*MW2*MZ2*(21*Ceu[1, 1, 3, 3] + 21*Ceu[2, 2, 3, 3] + 
            21*Ceu[3, 3, 3, 3] + 57*Clq1[1, 1, 3, 3] + 57*Clq1[2, 2, 3, 3] + 
            57*Clq1[3, 3, 3, 3] - 33*Clq3[1, 1, 3, 3] - 33*Clq3[2, 2, 3, 3] - 
            33*Clq3[3, 3, 3, 3] + 21*Clu[1, 1, 3, 3] + 21*Clu[2, 2, 3, 3] + 
            21*Clu[3, 3, 3, 3] + 57*Cqd1[3, 3, 1, 1] + 57*Cqd1[3, 3, 2, 2] + 
            57*Cqd1[3, 3, 3, 3] + 57*Cqe[3, 3, 1, 1] + 57*Cqe[3, 3, 2, 2] + 
            57*Cqe[3, 3, 3, 3] - 114*Cqq1[1, 1, 3, 3] - 52*Cqq1[1, 3, 3, 1] - 
            114*Cqq1[2, 2, 3, 3] - 52*Cqq1[2, 3, 3, 2] + 
            42*Cqq1[3, 3, 3, 3] - 198*Cqq3[1, 1, 3, 3] - 
            24*Cqq3[1, 3, 3, 1] - 198*Cqq3[2, 2, 3, 3] - 
            24*Cqq3[2, 3, 3, 2] - 14*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
            21*Cqu1[2, 2, 3, 3] - 114*Cqu1[3, 3, 1, 1] - 
            114*Cqu1[3, 3, 2, 2] - 15*Cqu1[3, 3, 3, 3] + 
            21*Cud1[3, 3, 1, 1] + 21*Cud1[3, 3, 2, 2] + 21*Cud1[3, 3, 3, 3] - 
            84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 84*Cuu[2, 2, 3, 3] - 
            28*Cuu[2, 3, 3, 2]) + 16*MW2^2*(3*Ceu[1, 1, 3, 3] + 
            3*Ceu[2, 2, 3, 3] + 3*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 
            3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 
            3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 3*Clu[1, 1, 3, 3] + 
            3*Clu[2, 2, 3, 3] + 3*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 
            3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
            3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
            4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 
            6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] - 
            2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 
            6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
            3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
            12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
            4*Cuu[2, 3, 3, 2]) + MZ2^2*(-6*Ceu[1, 1, 3, 3] - 
            6*Ceu[2, 2, 3, 3] - 6*Ceu[3, 3, 3, 3] + 66*Clq1[1, 1, 3, 3] + 
            66*Clq1[2, 2, 3, 3] + 66*Clq1[3, 3, 3, 3] - 6*Clu[1, 1, 3, 3] - 
            6*Clu[2, 2, 3, 3] - 6*Clu[3, 3, 3, 3] + 66*Cqd1[3, 3, 1, 1] + 
            66*Cqd1[3, 3, 2, 2] + 66*Cqd1[3, 3, 3, 3] + 66*Cqe[3, 3, 1, 1] + 
            66*Cqe[3, 3, 2, 2] + 66*Cqe[3, 3, 3, 3] - 132*Cqq1[1, 1, 3, 3] - 
            22*Cqq1[1, 3, 3, 1] - 132*Cqq1[2, 2, 3, 3] - 
            22*Cqq1[2, 3, 3, 2] - 66*Cqq1[3, 3, 3, 3] - 66*Cqq3[1, 3, 3, 1] - 
            66*Cqq3[2, 3, 3, 2] + 22*Cqq3[3, 3, 3, 3] + 6*Cqu1[1, 1, 3, 3] + 
            6*Cqu1[2, 2, 3, 3] - 132*Cqu1[3, 3, 1, 1] - 
            132*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 1, 1] - 
            6*Cud1[3, 3, 2, 2] - 6*Cud1[3, 3, 3, 3] + 24*Cuu[1, 1, 3, 3] + 
            8*Cuu[1, 3, 3, 1] + 24*Cuu[2, 2, 3, 3] + 8*Cuu[2, 3, 3, 2])) + 
        2*MZ2*(MZ2^2*(12*Ceu[1, 1, 3, 3] + 12*Ceu[2, 2, 3, 3] + 
            12*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 
            3*Clq1[3, 3, 3, 3] + 12*Clu[1, 1, 3, 3] + 12*Clu[2, 2, 3, 3] + 
            12*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 
            3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
            3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] - 
            6*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] - 3*Cqq1[3, 3, 3, 3] - 
            3*Cqq3[1, 3, 3, 1] - 3*Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3] - 
            12*Cqu1[1, 1, 3, 3] - 12*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
            6*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 1, 1] + 
            12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] - 48*Cuu[1, 1, 3, 3] - 
            16*Cuu[1, 3, 3, 1] - 48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
          4*MW2^2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] + 
            3*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 
            3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 
            3*Clq3[3, 3, 3, 3] + 3*Clu[1, 1, 3, 3] + 3*Clu[2, 2, 3, 3] + 
            3*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 
            3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
            3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
            6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
            18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] - 2*Cqq3[3, 3, 3, 3] - 
            3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
            6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
            3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
            4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
          MW2*MZ2*(-24*Ceu[1, 1, 3, 3] - 24*Ceu[2, 2, 3, 3] - 
            24*Ceu[3, 3, 3, 3] - 15*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 3, 3] - 
            15*Clq1[3, 3, 3, 3] + 3*Clq3[1, 1, 3, 3] + 3*Clq3[2, 2, 3, 3] + 
            3*Clq3[3, 3, 3, 3] - 24*Clu[1, 1, 3, 3] - 24*Clu[2, 2, 3, 3] - 
            24*Clu[3, 3, 3, 3] - 15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] - 
            15*Cqd1[3, 3, 3, 3] - 15*Cqe[3, 3, 1, 1] - 15*Cqe[3, 3, 2, 2] - 
            15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 8*Cqq1[1, 3, 3, 1] + 
            30*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] + 
            18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 18*Cqq3[2, 2, 3, 3] + 
            12*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 3, 3] + 
            24*Cqu1[2, 2, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] - 
            6*Cqu1[3, 3, 3, 3] - 24*Cud1[3, 3, 1, 1] - 24*Cud1[3, 3, 2, 2] - 
            24*Cud1[3, 3, 3, 3] + 96*Cuu[1, 1, 3, 3] + 32*Cuu[1, 3, 3, 1] + 
            96*Cuu[2, 2, 3, 3] + 32*Cuu[2, 3, 3, 2]))))/(864*MZ2*Pi^3))/
    VMU^2) + 
 (Class[6]*((5*MT*MW*(MT2 - MW2)*MZ*(8*MW2 - 5*MZ2)*B0i[bb0, MW2, 0, MT2]*
      CuW[3, 3])/(6*Sqrt[2]*MZ2*Pi^3) + 
    (MT*MW*MZ*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
       2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
     (48*Sqrt[2]*MZ2^2*Pi^3) - (MT*MW*MZ*(2*MW2 + MZ2)*
      (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
       MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
     (24*Sqrt[2]*MZ2^2*Pi^3) + (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, 
       MT2, MW2]*(3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*
          CuW[3, 3]) + MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
       2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
         2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
     (72*Sqrt[2]*MW*MZ2^2*Pi^3) - (MT*MW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
      (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
       2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
          CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
    (MT*(MT2*(2*MW2 + MZ2)*(2*MW*MZ2*(-1280*MW2^3 + 2400*MW2^2*MZ2 - 
           1824*MW2*MZ2^2 + 515*MZ2^3)*SW*CuB[3, 3] + 
         MW2*MZ*(2560*MW2^3 - 4536*MW2^2*MZ2 + 3738*MW2*MZ2^2 - 1027*MZ2^3)*
          CuW[3, 3]) + 4*MT2^2*(MW*MZ2*(1280*MW2^3 - 2400*MW2^2*MZ2 + 
           1824*MW2*MZ2^2 - 515*MZ2^3)*SW*CuB[3, 3] + 
         4*MW2*MZ*(-320*MW2^3 + 573*MW2^2*MZ2 - 471*MW2*MZ2^2 + 128*MZ2^3)*
          CuW[3, 3]) + MW2*MZ2*(2*MW*MZ2*(1280*MW2^3 - 2400*MW2^2*MZ2 + 
           1824*MW2*MZ2^2 - 515*MZ2^3)*SW*CuB[3, 3] + 
         MW2*MZ*(-2560*MW2^3 + 4668*MW2^2*MZ2 - 3732*MW2*MZ2^2 + 1021*MZ2^3)*
          CuW[3, 3])))/(288*Sqrt[2]*MW*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*
      Pi^3) + (MT*MT2*B0i[bb0, 0, 0, MT2]*
      (24*MT2^3*(MW*MZ2^2*(2*MW2 + MZ2)*SW*CuB[3, 3] + 
         2*MW2*MZ*(2*MW2^2 - 79*MW2*MZ2 + 50*MZ2^2)*CuW[3, 3]) - 
       2*MT2^2*(2*MW*MZ2*(640*MW2^3 - 1164*MW2^2*MZ2 + 933*MW2*MZ2^2 - 
           256*MZ2^3)*SW*CuB[3, 3] + MW2*MZ*(-1184*MW2^3 - 1364*MW2^2*MZ2 + 
           130*MW2*MZ2^2 + 825*MZ2^3)*CuW[3, 3]) + 
       2*MW2^2*(MW*MZ2*(-1280*MW2^3 + 2400*MW2^2*MZ2 - 1836*MW2*MZ2^2 + 
           509*MZ2^3)*SW*CuB[3, 3] + 4*MZ*(320*MW2^4 - 603*MW2^3*MZ2 + 
           572*MW2^2*MZ2^2 - 207*MW2*MZ2^3 - MZ2^4)*CuW[3, 3]) + 
       MT2*MW2*(2*MW*MZ2*(2560*MW2^3 - 4752*MW2^2*MZ2 + 3690*MW2*MZ2^2 - 
           1021*MZ2^3)*SW*CuB[3, 3] + MZ*(-5024*MW2^4 + 5936*MW2^3*MZ2 - 
           6680*MW2^2*MZ2^2 + 3306*MW2*MZ2^3 + 5*MZ2^4)*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
    (MT*B0i[bb0, MZ2, MT2, MT2]*(-12*MT2^2*(2*MW2 + MZ2)*
        (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
       MW2*MZ2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 + 27*SW2) - 
           MW2*MZ2*(65 + 36*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 + 848*MW2^2*MZ2 - 
           946*MW2*MZ2^2 + 257*MZ2^3)*SW*CuW[3, 3]) - 
       MT2*(MW*MZ2*(MZ2^3*(3 - 515*SW2) + 160*MW2^3*(3 + 8*SW2) - 
           6*MW2^2*MZ2*(131 + 472*SW2) + 3*MW2*MZ2^2*(101 + 716*SW2))*
          CuB[3, 3] + 2*MW2*MZ*(-688*MW2^3 + 2884*MW2^2*MZ2 - 
           2807*MW2*MZ2^2 + 773*MZ2^3)*SW*CuW[3, 3])))/
     (72*Sqrt[2]*MW*MZ2^2*(-4*MT2 + MZ2)*Pi^3*SW)))/VMU^2


==> anc/GamZ_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VMU^2) + 
 (Alfas*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/(72*MZ2*Pi^2*VMU^2) + 
 ((MZ*(-27*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 
        103*MZ2^2) - 4*MZ2*(72*MT2^3*(10240*MW2^4 - 25600*MW2^3*MZ2 + 
          25260*MW2^2*MZ2^2 - 11476*MW2*MZ2^3 + 1603*MZ2^4) + 
        MW2*MZ2*(-207360*MW2^5 + 16*MW2^3*MZ2^2*(124707 - 21776*Pi^2) + 
          10*MW2*MZ2^4*(112377 - 19280*Pi^2) + 128*MW2^4*MZ2*
           (-2283 + 952*Pi^2) + 24*MW2^2*MZ2^3*(-100485 + 16088*Pi^2) + 
          MZ2^5*(-156909 + 37784*Pi^2)) + MT2*(829440*MW2^6 + 
          8*MW2^3*MZ2^3*(1073235 - 149504*Pi^2) + 
          MZ2^6*(156909 - 37784*Pi^2) - 4096*MW2^5*MZ2*(-426 + 119*Pi^2) + 
          1728*MW2^4*MZ2^2*(-4983 + 736*Pi^2) + 6*MW2*MZ2^5*
           (-70101 + 6944*Pi^2) + 8*MW2^2*MZ2^4*(-315879 + 48136*Pi^2)) - 
        8*MT2^2*(195840*MW2^5 + MZ2^5*(87855 - 18892*Pi^2) - 
          64*MW2^4*MZ2*(597 + 952*Pi^2) + 4*MW2^3*MZ2^2*
           (-221217 + 43552*Pi^2) - 3*MW2^2*MZ2^3*(-406617 + 64352*Pi^2) + 
          MW2*MZ2^4*(-602907 + 96400*Pi^2))) + 
      MH2*(72*MT2^3*(10240*MW2^4 - 25600*MW2^3*MZ2 + 25260*MW2^2*MZ2^2 - 
          11476*MW2*MZ2^3 + 1603*MZ2^4) + MW2*MZ2*(-207360*MW2^5 + 
          16*MW2^3*MZ2^2*(124707 - 21776*Pi^2) + 10*MW2*MZ2^4*
           (111297 - 19280*Pi^2) + 128*MW2^4*MZ2*(-2283 + 952*Pi^2) + 
          24*MW2^2*MZ2^3*(-100125 + 16088*Pi^2) + 
          MZ2^5*(-151347 + 37784*Pi^2)) + MT2*(829440*MW2^6 + 
          8*MW2^3*MZ2^3*(1068915 - 149504*Pi^2) + 
          MZ2^6*(151347 - 37784*Pi^2) - 4096*MW2^5*MZ2*(-426 + 119*Pi^2) + 
          1728*MW2^4*MZ2^2*(-4983 + 736*Pi^2) + 42*MW2*MZ2^5*
           (-10287 + 992*Pi^2) + 8*MW2^2*MZ2^4*(-311559 + 48136*Pi^2)) - 
        8*MT2^2*(195840*MW2^5 + 2*MZ2^5*(42537 - 9446*Pi^2) - 
          64*MW2^4*MZ2*(597 + 952*Pi^2) + 4*MW2^3*MZ2^2*
           (-221217 + 43552*Pi^2) - 3*MW2^2*MZ2^3*(-405177 + 64352*Pi^2) + 
          MW2*MZ2^4*(-597507 + 96400*Pi^2)))))/(62208*(MT2 - MW2)*
     (MH2 - 4*MZ2)*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
   (MZ*(MH2^4*(-160*MW2^2 + 200*MW2*MZ2 - 103*MZ2^2) - 
      8*MW2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
      8*MH2*MZ2^2*(480*MW2^3 - 440*MW2^2*MZ2 + 109*MW2*MZ2^2 + 103*MZ2^3) - 
      3*MH2^2*MZ2*(480*MW2^3 + 40*MW2^2*MZ2 - 491*MW2*MZ2^2 + 412*MZ2^3) + 
      MH2^3*(160*MW2^3 + 760*MW2^2*MZ2 - 1097*MW2*MZ2^2 + 618*MZ2^3))*
     B0i[bb0, 0, 0, MH2])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*MZ2^2*Pi^3) - 
   (MT2*MZ*(24*MT2^4*MZ2*(2*MW2 + MZ2)^2 + 3*MW2^2*MZ2^2*
       (-16*MW2^3 + 432*MW2^2*MZ2 - 636*MW2*MZ2^2 + 301*MZ2^3) + 
      8*MT2^3*(2560*MW2^4 - 6400*MW2^3*MZ2 + 5931*MW2^2*MZ2^2 - 
        2407*MW2*MZ2^3 + 181*MZ2^4) + 4*MT2*MW2*(5120*MW2^5 - 
        12752*MW2^4*MZ2 + 12018*MW2^3*MZ2^2 - 5396*MW2^2*MZ2^3 + 
        1307*MW2*MZ2^4 - 459*MZ2^5) - 4*MT2^2*(10240*MW2^5 - 
        25528*MW2^4*MZ2 + 23856*MW2^3*MZ2^2 - 9907*MW2^2*MZ2^3 + 
        1192*MW2*MZ2^4 - 231*MZ2^5))*B0i[bb0, 0, 0, MT2])/
    (1728*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
   (MW2*MZ*(MW2*(MW2^2*(6400*MW2^5 - 10880*MW2^4*MZ2 + 552*MW2^3*MZ2^2 + 
          10856*MW2^2*MZ2^3 - 8590*MW2*MZ2^4 + 1851*MZ2^5) - 
        2*MT2*MW2*(6400*MW2^5 - 10888*MW2^4*MZ2 + 524*MW2^3*MZ2^2 + 
          10862*MW2^2*MZ2^3 - 8567*MW2*MZ2^4 + 1858*MZ2^5) + 
        MT2^2*(6400*MW2^5 - 10912*MW2^4*MZ2 + 520*MW2^3*MZ2^2 + 
          10880*MW2^2*MZ2^3 - 8558*MW2*MZ2^4 + 1859*MZ2^5) - 
        4*MT2^3*MZ2^2*(2*MW2 + MZ2)^2*SW2) + 
      MH2*(-(MW2^2*(6400*MW2^5 - 10880*MW2^4*MZ2 + 1032*MW2^3*MZ2^2 + 
           9776*MW2^2*MZ2^3 - 7681*MW2*MZ2^4 + 1542*MZ2^5)) + 
        2*MT2*MW2*(6400*MW2^5 - 10888*MW2^4*MZ2 + 1004*MW2^3*MZ2^2 + 
          9782*MW2^2*MZ2^3 - 7658*MW2*MZ2^4 + 1549*MZ2^5) - 
        MT2^2*(6400*MW2^5 - 10912*MW2^4*MZ2 + 1000*MW2^3*MZ2^2 + 
          9800*MW2^2*MZ2^3 - 7649*MW2*MZ2^4 + 1550*MZ2^5) + 
        4*MT2^3*MZ2^2*(2*MW2 + MZ2)^2*SW2))*B0i[bb0, 0, 0, MW2])/
    (1152*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^4*Pi^3*SW2) + 
   (MZ*(MH2^2*MZ2*(-160*MW2^3 + 360*MW2^2*MZ2 - 303*MW2*MZ2^2 + 103*MZ2^3) + 
      MH2*(-1536*MW2^5 + 960*MW2^4*MZ2 + 4304*MW2^3*MZ2^2 - 
        6384*MW2^2*MZ2^3 + 3669*MW2*MZ2^4 - 824*MZ2^5) + 
      4*MZ2*(1536*MW2^5 - 960*MW2^4*MZ2 - 3824*MW2^3*MZ2^2 + 
        5304*MW2^2*MZ2^3 - 2760*MW2*MZ2^4 + 515*MZ2^5))*B0i[bb0, 0, 0, MZ2])/
    (1152*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3) + 
   (MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*(MH2^3 - 7*MH2^2*MZ2 + 
      20*MH2*MZ2^2 - 28*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2])/
    (1152*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
   (MZ*(96*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) - 
      6*MW2*MZ2^2*(16*MW2^3 + 28*MW2^2*MZ2 + 4*MW2*MZ2^2 - 3*MZ2^3) + 
      3*MT2*MZ2*(128*MW2^4 + 240*MW2^3*MZ2 + 536*MW2^2*MZ2^2 - 
        624*MW2*MZ2^3 + 305*MZ2^4) + 2*MT2^2*(10240*MW2^4 - 25696*MW2^3*MZ2 + 
        23592*MW2^2*MZ2^2 - 9652*MW2*MZ2^3 + 733*MZ2^4))*
     B0i[bb0, MZ2, MT2, MT2])/(1728*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
   (MZ*(-3200*MW2^5 + 1440*MW2^4*MZ2 - 3*MT2*MZ2^3*(2*MT2 + MZ2) + 
      3*MW2*MZ2^3*(2*MT2 + 103*MZ2) + 12*MW2^3*MZ2*(2*MT2 + 135*MZ2) + 
      4*MW2^2*MZ2*(6*MT2^2 + 9*MT2*MZ2 - 562*MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/
    (576*MZ2^3*Pi^3) + (MW2^3*MZ*(80*MW2^3 + 57*MW2^2*MZ2 - 156*MW2*MZ2^2 + 
      100*MZ2^3)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(36*MZ2^3*Pi^3) + 
   (MZ*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(96*MZ2^2*Pi^3) + 
   (MW2*MZ*(MW2 + MZ2)^2*(32*MW2^2 - 36*MW2*MZ2 + 13*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*MZ2^2*Pi^3) + 
   (MZ*(2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
       (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
      4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(288*MZ2^2*Pi^3))/
  VMU^4 + 
 (((CWw*MW2^2*(-1920*MW2^3 + 3200*MW2^2*MZ2 - 2236*MW2*MZ2^2 + 515*MZ2^3))/
     (288*MW*MZ*MZ2*Pi^3) + (CW*CWw*MT2*MW2^2*(2*MW2 + MZ2)*
      B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)*Pi^3) + 
    (CW*CWw*MW2^2*(320*MT2*MW2^2 - 320*MW2^3 - 406*MT2*MW2*MZ2 + 
       400*MW2^2*MZ2 + 203*MT2*MZ2^2 - 206*MW2*MZ2^2)*B0i[bb0, 0, 0, MW2])/
     (24*(MT2 - MW2)*MZ2*Pi^3) - 
    (CWw*MW*MW2^2*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
      B0i[bb0, MZ2, MW2, MW2])/(12*MZ2^2*Pi^3) + 
    (CWw*MW2^4*(80*MW2^2 - 103*MW2*MZ2 + 50*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, 
       MW2, MW2])/(12*MW*MZ*MZ2*Pi^3) + 
    (CW2*CWw*MW*MZ*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
      C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(16*Pi^3))*Class[1])/VMU^3 + 
 (-1/144*(CHD*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(MZ2*Pi) - 
   (Alfas*CHD*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/(144*MZ2*Pi^2) + 
   ((MZ*(36*CHbox*(MT2 - MW2)^2*MZ2^2*(640*MW2^4 - 1600*MW2^3*MZ2 + 
          1572*MW2^2*MZ2^2 - 715*MW2*MZ2^3 + 103*MZ2^4)*
         (3*MH2^3 - 4*MW2*MZ2*(3*MW2 + 2*MZ2) - 2*MH2^2*(3*MW2 + 4*MZ2) + 
          MH2*(3*MW2^2 + 20*MW2*MZ2 + 8*MZ2^2))*(4*MT2^5 - 
          MW2^3*MZ2*(MW2 + MZ2) + MT2^4*(-16*MW2 + 3*MZ2) + 
          MT2^3*(24*MW2^2 - MZ2^2) + MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 
            5*MZ2^2) + MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3)) + 
        CHD*(MH2 - 4*MZ2)*(27*MH2^2*(MT2 - MW2)^2*MZ2^2*(640*MW2^4 - 
            1600*MW2^3*MZ2 + 1572*MW2^2*MZ2^2 - 715*MW2*MZ2^3 + 103*MZ2^4)*
           (4*MT2^5 - MW2^3*MZ2*(MW2 + MZ2) + MT2^4*(-16*MW2 + 3*MZ2) + 
            MT2^3*(24*MW2^2 - MZ2^2) + MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 
              5*MZ2^2) + MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - 
              MZ2^3)) + MW2*(-72*MT2^8*(81920*MW2^6 - 307200*MW2^5*MZ2 + 
              489648*MW2^4*MZ2^2 - 423580*MW2^3*MZ2^3 + 206184*MW2^2*MZ2^4 - 
              52095*MW2*MZ2^5 + 5123*MZ2^6) - MW2^5*MZ2*(MW2 + MZ2)*
             (2903040*MW2^7 + MZ2^7*(329577 - 75568*Pi^2) - 256*MW2^6*MZ2*(
                14655 + 3808*Pi^2) - 192*MW2^4*MZ2^3*(-198315 + 35504*Pi^2) + 
              96*MW2^5*MZ2^2*(-144213 + 41728*Pi^2) + 15*MW2*MZ2^6*(-264843 + 
                50896*Pi^2) + 64*MW2^3*MZ2^4*(-588423 + 95318*Pi^2) - 
              6*MW2^2*MZ2^5*(-2991561 + 500416*Pi^2)) + 
            2*MT2^7*(23500800*MW2^7 + 12*MW2^2*MZ2^5*(1745151 - 
                500416*Pi^2) + MZ2^7*(567183 - 151136*Pi^2) - 
              8704*MW2^6*MZ2*(8655 + 224*Pi^2) + 192*MW2^5*MZ2^2*(435837 + 
                41728*Pi^2) - 48*MW2^4*MZ2^3*(504333 + 284032*Pi^2) + 
              3*MW2*MZ2^6*(-1967121 + 508960*Pi^2) + 4*MW2^3*MZ2^4*(
                -5796699 + 3050176*Pi^2)) - 3*MT2^6*(52715520*MW2^8 + 
              16*MW2^3*MZ2^5*(10474809 - 1882520*Pi^2) + MW2*MZ2^7*(7235751 - 
                1367984*Pi^2) - 1024*MW2^7*MZ2*(140145 + 7616*Pi^2) + 
              MZ2^8*(-391215 + 75568*Pi^2) - 576*MW2^5*MZ2^3*(-294269 + 
                101632*Pi^2) + 128*MW2^6*MZ2^2*(535359 + 257984*Pi^2) + 
              18*MW2^2*MZ2^6*(-2797721 + 506112*Pi^2) + 16*MW2^4*MZ2^4*(
                -16943757 + 3476224*Pi^2)) + MT2^4*MW2*(-320716800*MW2^9 + 
              MW2^2*MZ2^7*(118805721 - 20316112*Pi^2) + MZ2^9*(2491953 - 
                528976*Pi^2) + 5120*MW2^8*MZ2*(105627 + 15232*Pi^2) + 
              16*MW2*MZ2^8*(-1930245 + 367066*Pi^2) + 448*MW2^6*MZ2^3*(
                -6706371 + 1139456*Pi^2) + 2*MW2^3*MZ2^6*(-1378617 + 
                1322368*Pi^2) - 128*MW2^7*MZ2^2*(-7087209 + 2450368*Pi^2) - 
              128*MW2^5*MZ2^4*(-22565037 + 3220856*Pi^2) + 40*MW2^4*MZ2^5*(
                -27530817 + 3744496*Pi^2)) + MT2*MW2^3*(11612160*MW2^10 + 
              36*MW2^3*MZ2^7*(1428115 - 215992*Pi^2) - 17408*MW2^9*MZ2*(
                -975 + 224*Pi^2) - 288*MW2*MZ2^9*(-17227 + 3438*Pi^2) + 
              128*MW2^8*MZ2^2*(-721059 + 49024*Pi^2) + MZ2^10*(-329577 + 
                75568*Pi^2) + 96*MW2^7*MZ2^3*(65535 + 102784*Pi^2) - 
              120*MW2^6*MZ2^4*(-1622871 + 256448*Pi^2) - 6*MW2^4*MZ2^6*(
                -3014325 + 308896*Pi^2) + 64*MW2^5*MZ2^5*(-2884035 + 
                383396*Pi^2) + MW2^2*MZ2^8*(-26387049 + 4537136*Pi^2)) + 
            MT2^3*MW2*(209571840*MW2^10 + 2*MW2^4*MZ2^6*(298025439 - 
                46225120*Pi^2) + 32*MW2^2*MZ2^8*(1086330 - 210869*Pi^2) + 
              MW2*MZ2^9*(306831 - 7760*Pi^2) - 15360*MW2^9*MZ2*(13971 + 
                3808*Pi^2) + MZ2^10*(-329577 + 75568*Pi^2) + 248*MW2^5*MZ2^5*(
                -994605 + 221056*Pi^2) - 992*MW2^7*MZ2^3*(-2130225 + 
                289408*Pi^2) + 128*MW2^8*MZ2^2*(-7694259 + 1664512*Pi^2) + 
              8*MW2^6*MZ2^4*(-157603341 + 17008448*Pi^2) + 2*MW2^3*MZ2^7*(
                -122119833 + 20383424*Pi^2)) + MT2^5*(292147200*MW2^9 - 
              15360*MW2^8*MZ2*(42477 + 3808*Pi^2) - 9*MW2*MZ2^8*(-119017 + 
                34448*Pi^2) + MZ2^9*(-329577 + 75568*Pi^2) - 72*MW2^2*MZ2^7*(
                -515015 + 84892*Pi^2) + 384*MW2^7*MZ2^2*(-627627 + 
                641152*Pi^2) - 160*MW2^6*MZ2^3*(-12563103 + 2700416*Pi^2) - 
              48*MW2^4*MZ2^5*(-28075953 + 4373648*Pi^2) + 24*MW2^5*MZ2^4*(
                -101413179 + 16788160*Pi^2) + 2*MW2^3*MZ2^6*(-179358771 + 
                28860512*Pi^2)) + MT2^2*MW2^2*(-75571200*MW2^10 + 
              MW2^3*MZ2^7*(71495517 - 12603536*Pi^2) + 2*MZ2^10*(329577 - 
                75568*Pi^2) + 52224*MW2^9*MZ2*(195 + 448*Pi^2) - 
              99*MW2^2*MZ2^8*(-167917 + 24624*Pi^2) - 1152*MW2^8*MZ2^2*(
                -419817 + 60608*Pi^2) + 320*MW2^7*MZ2^3*(-1925931 + 
                167168*Pi^2) - 288*MW2^5*MZ2^5*(-2230487 + 341220*Pi^2) + 
              2*MW2*MZ2^9*(-3550827 + 687872*Pi^2) + 16*MW2^6*MZ2^4*(
                -7258389 + 2731648*Pi^2) + 2*MW2^4*MZ2^6*(-205652811 + 
                30656000*Pi^2))) + MH2*(72*MT2^8*(81920*MW2^6 - 
              307200*MW2^5*MZ2 + 489648*MW2^4*MZ2^2 - 423580*MW2^3*MZ2^3 + 
              206184*MW2^2*MZ2^4 - 52095*MW2*MZ2^5 + 5123*MZ2^6) + 
            MW2^5*MZ2*(MW2 + MZ2)*(2903040*MW2^7 + 3*MW2^2*MZ2^5*(5938077 - 
                1000832*Pi^2) + MZ2^7*(329577 - 75568*Pi^2) - 
              256*MW2^6*MZ2*(14655 + 3808*Pi^2) - 768*MW2^4*MZ2^3*(-49185 + 
                8876*Pi^2) + 96*MW2^5*MZ2^2*(-142953 + 41728*Pi^2) + 
              6*MW2*MZ2^6*(-658863 + 127240*Pi^2) + 4*MW2^3*MZ2^4*(-9340491 + 
                1525088*Pi^2)) - 2*MT2^7*(23500800*MW2^7 + 6*MW2^2*MZ2^5*(
                3445257 - 1000832*Pi^2) + MZ2^7*(567183 - 151136*Pi^2) - 
              8704*MW2^6*MZ2*(8655 + 224*Pi^2) + 192*MW2^5*MZ2^2*(437097 + 
                41728*Pi^2) - 48*MW2^4*MZ2^3*(516933 + 284032*Pi^2) + 
              3*MW2*MZ2^6*(-1954143 + 508960*Pi^2) + 4*MW2^3*MZ2^4*(
                -5648145 + 3050176*Pi^2)) - MT2*MW2^3*(11612160*MW2^10 + 
              9*MW2*MZ2^9*(549101 - 110016*Pi^2) - 17408*MW2^9*MZ2*(-975 + 
                224*Pi^2) - 48*MW2^4*MZ2^6*(-375129 + 38612*Pi^2) + 
              128*MW2^8*MZ2^2*(-717279 + 49024*Pi^2) + MZ2^10*(-329577 + 
                75568*Pi^2) + 96*MW2^7*MZ2^3*(65535 + 102784*Pi^2) - 
              9*MW2^3*MZ2^7*(-5656033 + 863968*Pi^2) - 24*MW2^6*MZ2^4*(
                -8052993 + 1282240*Pi^2) + MW2^2*MZ2^8*(-26193513 + 
                4537136*Pi^2) + 4*MW2^5*MZ2^5*(-45793965 + 6134336*Pi^2)) + 
            MT2^2*MW2^2*(75571200*MW2^10 + MW2^4*MZ2^6*(408134769 - 
                61312000*Pi^2) - 52224*MW2^9*MZ2*(195 + 448*Pi^2) - 
              64*MW2*MZ2^9*(-110355 + 21496*Pi^2) + 1152*MW2^8*MZ2^2*(
                -417297 + 60608*Pi^2) + 2*MZ2^10*(-329577 + 75568*Pi^2) - 
              320*MW2^7*MZ2^3*(-1913457 + 167168*Pi^2) + 9*MW2^2*MZ2^8*(
                -1821383 + 270864*Pi^2) + 180*MW2^5*MZ2^5*(-3540215 + 
                545952*Pi^2) - 16*MW2^6*MZ2^4*(-7178631 + 2731648*Pi^2) + 
              2*MW2^3*MZ2^7*(-35646927 + 6301768*Pi^2)) + 
            3*MT2^6*(52715520*MW2^8 + 4*MW2*MZ2^7*(1804071 - 341996*Pi^2) - 
              1024*MW2^7*MZ2*(140145 + 7616*Pi^2) + MZ2^8*(-391215 + 
                75568*Pi^2) - 576*MW2^5*MZ2^3*(-289859 + 101632*Pi^2) + 
              128*MW2^6*MZ2^2*(542919 + 257984*Pi^2) + 9*MW2^2*MZ2^6*(
                -5563123 + 1012224*Pi^2) + 16*MW2^4*MZ2^4*(-16776303 + 
                3476224*Pi^2) - 4*MW2^3*MZ2^5*(-41554689 + 7530080*Pi^2)) + 
            MT2^5*(-292147200*MW2^9 + 24*MW2^5*MZ2^4*(100599849 - 
                16788160*Pi^2) + 4*MW2^3*MZ2^6*(89258955 - 14430256*Pi^2) + 
              MZ2^9*(329577 - 75568*Pi^2) + 15360*MW2^8*MZ2*(42477 + 
                3808*Pi^2) + 18*MW2*MZ2^8*(-58427 + 17224*Pi^2) - 
              384*MW2^7*MZ2^2*(-608727 + 641152*Pi^2) + 9*MW2^2*MZ2^7*(
                -4122157 + 679136*Pi^2) + 160*MW2^6*MZ2^3*(-12445167 + 
                2700416*Pi^2) + 12*MW2^4*MZ2^5*(-111504783 + 17494592*
                 Pi^2)) + MT2^4*MW2*(320716800*MW2^9 + MW2*MZ2^8*(30747651 - 
                5873056*Pi^2) + MW2^3*MZ2^6*(1288893 - 2644736*Pi^2) - 
              5120*MW2^8*MZ2*(105627 + 15232*Pi^2) + MZ2^9*(-2491953 + 
                528976*Pi^2) - 448*MW2^6*MZ2^3*(-6654261 + 1139456*Pi^2) + 
              128*MW2^7*MZ2^2*(-7011609 + 2450368*Pi^2) + 128*MW2^5*MZ2^4*(
                -22402497 + 3220856*Pi^2) + MW2^2*MZ2^7*(-117723507 + 
                20316112*Pi^2) - 4*MW2^4*MZ2^5*(-273654609 + 37444960*
                 Pi^2)) + MT2^3*MW2*(-209571840*MW2^10 + 4*MW2^5*MZ2^5*(
                60887019 - 13705472*Pi^2) + 4*MW2^3*MZ2^7*(60660087 - 
                10191712*Pi^2) + MZ2^10*(329577 - 75568*Pi^2) + 
              4*MW2*MZ2^9*(-71841 + 1940*Pi^2) + 15360*MW2^9*MZ2*(13971 + 
                3808*Pi^2) - 128*MW2^8*MZ2^2*(-7637559 + 1664512*Pi^2) + 
              MW2^2*MZ2^8*(-34703025 + 6747808*Pi^2) + 32*MW2^7*MZ2^3*(
                -65575815 + 8971648*Pi^2) - 8*MW2^6*MZ2^4*(-156584631 + 
                17008448*Pi^2) + 2*MW2^4*MZ2^6*(-295383219 + 46225120*
                 Pi^2))))))/(124416*(MH2 - MW2)*(MT2 - MW2)^2*(MH2 - 4*MZ2)*
       (4*MT2 - MZ2)*(4*MW2 - MZ2)*MZ2^4*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW2) + 
     (MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
       (3*CHD*MH2^3*(MH2 - 4*MZ2)*MZ2 - 4*CHbox*(MH2^5 - 8*MW2^2*MZ2^3 + 
          8*MH2*MW2*MZ2^2*(3*MW2 + 2*MZ2) - 2*MH2^4*(MW2 + 3*MZ2) - 
          MH2^2*MZ2*(9*MW2^2 + 36*MW2*MZ2 + 8*MZ2^2) + 
          MH2^3*(MW2^2 + 15*MW2*MZ2 + 12*MZ2^2)))*B0i[bb0, 0, 0, MH2])/
      (2304*(MH2 - MW2)^2*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
     (CHD*MT2*MZ*(48*MT2^9*MZ2*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2) + 
        48*MW2^6*MZ2^2*(4*MW2^4 + 18*MW2^3*MZ2 + 22*MW2^2*MZ2^2 + 
          9*MW2*MZ2^3 + MZ2^4) + 4*MT2^8*(10240*MW2^4 - 25720*MW2^3*MZ2 + 
          26250*MW2^2*MZ2^2 - 13339*MW2*MZ2^3 + 2596*MZ2^4) + 
        MT2^7*(-286720*MW2^5 + 757856*MW2^4*MZ2 - 844264*MW2^3*MZ2^2 + 
          477616*MW2^2*MZ2^3 - 125492*MW2*MZ2^4 + 10285*MZ2^5) - 
        2*MT2^5*MW2*(716800*MW2^6 - 1888400*MW2^5*MZ2 + 2105708*MW2^4*MZ2^2 - 
          1139426*MW2^3*MZ2^3 + 259034*MW2^2*MZ2^4 + 673*MW2*MZ2^5 - 
          5168*MZ2^6) + MT2^6*(860160*MW2^6 - 2310112*MW2^5*MZ2 + 
          2644696*MW2^4*MZ2^2 - 1537416*MW2^3*MZ2^3 + 428500*MW2^2*MZ2^4 - 
          41167*MW2*MZ2^5 - 3*MZ2^6) + MT2^2*MW2^3*(286720*MW2^7 - 
          548256*MW2^6*MZ2 + 313960*MW2^5*MZ2^2 + 180240*MW2^4*MZ2^3 - 
          237444*MW2^3*MZ2^4 + 94241*MW2^2*MZ2^5 - 10879*MW2*MZ2^6 - 
          120*MZ2^7) - 4*MT2*MW2^4*(10240*MW2^7 - 15168*MW2^6*MZ2 + 
          2150*MW2^5*MZ2^2 + 15467*MW2^4*MZ2^3 - 9315*MW2^3*MZ2^4 + 
          2866*MW2^2*MZ2^5 - 18*MW2*MZ2^6 - 12*MZ2^7) + 
        MT2^4*MW2*(1433600*MW2^7 - 3567776*MW2^6*MZ2 + 3636696*MW2^5*MZ2^2 - 
          1530620*MW2^4*MZ2^3 + 40880*MW2^3*MZ2^4 + 157698*MW2^2*MZ2^5 - 
          31182*MW2*MZ2^6 - 3*MZ2^7) + MT2^3*MW2^2*(-860160*MW2^7 + 
          1933600*MW2^6*MZ2 - 1636504*MW2^5*MZ2^2 + 245592*MW2^4*MZ2^3 + 
          363212*MW2^3*MZ2^4 - 208463*MW2^2*MZ2^5 + 31608*MW2*MZ2^6 + 
          57*MZ2^7))*B0i[bb0, 0, 0, MT2])/(3456*(MT2 - MW2)^3*(4*MT2 - MZ2)*
       MZ2^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3) + 
     (MW2*MZ*(12*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2*MZ2^4*
         (640*MW2^3 - 960*MW2^2*MZ2 + 612*MW2*MZ2^2 - 103*MZ2^3)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2^2 + 
        CHD*(MH2^2*(MT2^7*(-94720*MW2^7 + 292032*MW2^6*MZ2 - 302240*MW2^5*MZ2^
                2 + 50112*MW2^4*MZ2^3 + 134812*MW2^3*MZ2^4 - 103480*MW2^2*MZ2^
                5 + 26527*MW2*MZ2^6 - 2476*MZ2^7) + 
            MT2^6*(663040*MW2^8 - 2136768*MW2^7*MZ2 + 2406240*MW2^6*MZ2^2 - 
              657336*MW2^5*MZ2^3 - 889660*MW2^4*MZ2^4 + 859454*MW2^3*MZ2^5 - 
              289933*MW2^2*MZ2^6 + 44053*MW2*MZ2^7 - 2492*MZ2^8) + 
            MW2^6*(94720*MW2^8 - 196480*MW2^7*MZ2 + 11248*MW2^6*MZ2^2 + 
              249832*MW2^5*MZ2^3 - 186556*MW2^4*MZ2^4 - 29696*MW2^3*MZ2^5 + 
              77557*MW2^2*MZ2^6 - 24223*MW2*MZ2^7 + 2464*MZ2^8) + 
            MT2^5*MW2*(-1989120*MW2^8 + 6502080*MW2^7*MZ2 - 7507712*MW2^6*MZ2^
                2 + 2278824*MW2^5*MZ2^3 + 2613084*MW2^4*MZ2^4 - 
              2713034*MW2^3*MZ2^5 + 974517*MW2^2*MZ2^6 - 158958*MW2*MZ2^7 + 
              9958*MZ2^8) + MT2^2*MW2^3*(1989120*MW2^9 - 5644352*MW2^8*MZ2 + 
              4602336*MW2^7*MZ2^2 + 1294888*MW2^6*MZ2^3 - 3973828*MW2^5*MZ2^
                4 + 1667446*MW2^4*MZ2^5 + 359441*MW2^3*MZ2^6 - 
              393159*MW2^2*MZ2^7 + 92489*MW2*MZ2^8 - 7422*MZ2^9) + 
            MT2^4*MW2*(3315200*MW2^9 - 10675520*MW2^8*MZ2 + 11930336*MW2^
                7*MZ2^2 - 3011616*MW2^6*MZ2^3 - 4735060*MW2^5*MZ2^4 + 
              4350828*MW2^4*MZ2^5 - 1319321*MW2^3*MZ2^6 + 116907*MW2^2*MZ2^
                7 + 14299*MW2*MZ2^8 - 2496*MZ2^9) - MT2*MW2^4*
             (663040*MW2^9 - 1659968*MW2^8*MZ2 + 855744*MW2^7*MZ2^2 + 
              1134456*MW2^6*MZ2^3 - 1447220*MW2^5*MZ2^4 + 244698*MW2^4*MZ2^
                5 + 362997*MW2^3*MZ2^6 - 193526*MW2^2*MZ2^7 + 
              36573*MW2*MZ2^8 - 2464*MZ2^9) + MT2^3*MW2^2*(-3315200*MW2^9 + 
              10199104*MW2^8*MZ2 - 10284448*MW2^7*MZ2^2 + 929552*MW2^6*MZ2^
                3 + 5589876*MW2^5*MZ2^4 - 3786524*MW2^4*MZ2^5 + 
              534289*MW2^3*MZ2^6 + 224198*MW2^2*MZ2^7 - 80169*MW2*MZ2^8 + 
              7466*MZ2^9) - 8*MT2^8*MZ2^3*(8*MW2^3 + 18*MW2^2*MZ2 + 
              3*MW2*MZ2^2 - 2*MZ2^3)*SW2^2) + 
          MW2^2*(MT2^7*(-94720*MW2^7 + 292032*MW2^6*MZ2 - 298400*MW2^5*MZ2^
                2 + 36672*MW2^4*MZ2^3 + 153844*MW2^3*MZ2^4 - 117202*MW2^2*MZ2^
                5 + 31435*MW2*MZ2^6 - 3094*MZ2^7) + 
            MT2^6*(663040*MW2^8 - 2136768*MW2^7*MZ2 + 2379360*MW2^6*MZ2^2 - 
              559416*MW2^5*MZ2^3 - 1036324*MW2^4*MZ2^4 + 974540*MW2^3*MZ2^5 - 
              338011*MW2^2*MZ2^6 + 53287*MW2*MZ2^7 - 3110*MZ2^8) + 
            MW2^6*(94720*MW2^8 - 196480*MW2^7*MZ2 + 7408*MW2^6*MZ2^2 + 
              259432*MW2^5*MZ2^3 - 192148*MW2^4*MZ2^4 - 35006*MW2^3*MZ2^5 + 
              86371*MW2^2*MZ2^6 - 28513*MW2*MZ2^7 + 3082*MZ2^8) + 
            MT2^5*MW2*(-1989120*MW2^8 + 6502080*MW2^7*MZ2 - 7427072*MW2^6*MZ2^
                2 + 1981224*MW2^5*MZ2^3 + 3066516*MW2^4*MZ2^4 - 
              3077324*MW2^3*MZ2^5 + 1132473*MW2^2*MZ2^6 - 191568*MW2*MZ2^7 + 
              12430*MZ2^8) + MT2^2*MW2^3*(1989120*MW2^9 - 5644352*MW2^8*MZ2 + 
              4521696*MW2^7*MZ2^2 + 1557928*MW2^6*MZ2^3 - 4294780*MW2^5*MZ2^
                4 + 1820128*MW2^4*MZ2^5 + 382079*MW2^3*MZ2^6 - 
              445887*MW2^2*MZ2^7 + 110303*MW2*MZ2^8 - 9276*MZ2^9) + 
            MT2^4*MW2*(3315200*MW2^9 - 10675520*MW2^8*MZ2 + 11795936*MW2^
                7*MZ2^2 - 2522016*MW2^6*MZ2^3 - 5464540*MW2^5*MZ2^4 + 
              4912818*MW2^4*MZ2^5 - 1540679*MW2^3*MZ2^6 + 149355*MW2^2*MZ2^
                7 + 16117*MW2*MZ2^8 - 3114*MZ2^9) - MT2*MW2^4*
             (663040*MW2^9 - 1659968*MW2^8*MZ2 + 828864*MW2^7*MZ2^2 + 
              1213176*MW2^6*MZ2^3 - 1522844*MW2^5*MZ2^4 + 251184*MW2^4*MZ2^
                5 + 402561*MW2^3*MZ2^6 - 222554*MW2^2*MZ2^7 + 
              43953*MW2*MZ2^8 - 3082*MZ2^9) + MT2^3*MW2^2*(-3315200*MW2^9 + 
              10199104*MW2^8*MZ2 - 10150048*MW2^7*MZ2^2 + 459152*MW2^6*MZ2^
                3 + 6244476*MW2^5*MZ2^4 - 4226474*MW2^4*MZ2^5 + 
              648973*MW2^3*MZ2^6 + 243734*MW2^2*MZ2^7 - 94893*MW2*MZ2^8 + 
              9320*MZ2^9) - 8*MT2^8*MZ2^3*(8*MW2^3 + 18*MW2^2*MZ2 + 
              3*MW2*MZ2^2 - 2*MZ2^3)*SW2^2) + MH2*MW2*
           (MT2^7*(189440*MW2^7 - 584064*MW2^6*MZ2 + 598720*MW2^5*MZ2^2 - 
              80064*MW2^4*MZ2^3 - 298172*MW2^3*MZ2^4 + 227543*MW2^2*MZ2^5 - 
              60416*MW2*MZ2^6 + 5879*MZ2^7) + MT2^5*MW2*(3978240*MW2^8 - 
              13004160*MW2^7*MZ2 + 14894464*MW2^6*MZ2^2 - 4111248*MW2^5*MZ2^
                3 - 5906316*MW2^4*MZ2^4 + 5972503*MW2^3*MZ2^5 - 
              2185968*MW2^2*MZ2^6 + 366831*MW2*MZ2^7 - 23624*MZ2^8) + 
            MW2^6*(-189440*MW2^8 + 392960*MW2^7*MZ2 - 16736*MW2^6*MZ2^2 - 
              514064*MW2^5*MZ2^3 + 381500*MW2^4*MZ2^4 + 67357*MW2^3*MZ2^5 - 
              168335*MW2^2*MZ2^6 + 54881*MW2*MZ2^7 - 5855*MZ2^8) + 
            MT2^6*(-1326080*MW2^8 + 4273536*MW2^7*MZ2 - 4772160*MW2^6*MZ2^2 + 
              1167792*MW2^5*MZ2^3 + 1999316*MW2^4*MZ2^4 - 1891537*MW2^3*MZ2^
                5 + 651983*MW2^2*MZ2^6 - 101957*MW2*MZ2^7 + 5911*MZ2^8) + 
            MT2^3*MW2^2*(6630400*MW2^9 - 20398208*MW2^8*MZ2 + 
              20367296*MW2^7*MZ2^2 - 1153504*MW2^6*MZ2^3 - 12161652*MW2^5*MZ2^
                4 + 8232973*MW2^4*MZ2^5 - 1240604*MW2^3*MZ2^6 - 
              477700*MW2^2*MZ2^7 + 182424*MW2*MZ2^8 - 17713*MZ2^9) - 
            MT2^2*MW2^3*(3978240*MW2^9 - 11288704*MW2^8*MZ2 + 
              9083712*MW2^7*MZ2^2 + 2984336*MW2^6*MZ2^3 - 8429084*MW2^5*MZ2^
                4 + 3563915*MW2^4*MZ2^5 + 752839*MW2^3*MZ2^6 - 
              865410*MW2^2*MZ2^7 + 211699*MW2*MZ2^8 - 17625*MZ2^9) + 
            MT2*MW2^4*(1326080*MW2^9 - 3319936*MW2^8*MZ2 + 1671168*MW2^7*MZ2^
                2 + 2386992*MW2^6*MZ2^3 - 3007876*MW2^5*MZ2^4 + 
              499125*MW2^4*MZ2^5 + 785340*MW2^3*MZ2^6 - 430594*MW2^2*MZ2^7 + 
              84216*MW2*MZ2^8 - 5855*MZ2^9) + MT2^4*MW2*(-6630400*MW2^9 + 
              21351040*MW2^8*MZ2 - 23659072*MW2^7*MZ2^2 + 5288832*MW2^6*MZ2^
                3 + 10564340*MW2^5*MZ2^4 - 9544641*MW2^4*MZ2^5 + 
              2970679*MW2^3*MZ2^6 - 282486*MW2^2*MZ2^7 - 31325*MW2*MZ2^8 + 
              5919*MZ2^9) + 16*MT2^8*MZ2^3*(8*MW2^3 + 18*MW2^2*MZ2 + 
              3*MW2*MZ2^2 - 2*MZ2^3)*SW2^2)))*B0i[bb0, 0, 0, MW2])/
      (2304*(MH2 - MW2)^2*(MT2 - MW2)^3*(4*MW2 - MZ2)*MZ2^5*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3*SW2^2) + 
     (MZ*((4*CHbox*MZ2*(MH2^2 - 5*MH2*MZ2 + 8*MZ2^2)*(160*MW2^2 - 
           200*MW2*MZ2 + 103*MZ2^2))/(MH2 - 4*MZ2) - 
        (3*CHD*(2048*MW2^6 - 4992*MW2^5*MZ2 + 3488*MW2^4*MZ2^2 + 
           148*MW2^3*MZ2^3 - 746*MW2^2*MZ2^4 + 14*MW2*MZ2^5 + 103*MZ2^6))/
         (MZ2^2*SW2^2))*B0i[bb0, 0, 0, MZ2])/(2304*MZ2^2*Pi^3) + 
     (CHbox*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*(MH2^3 - 7*MH2^2*MZ2 + 
        20*MH2*MZ2^2 - 28*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2])/
      (576*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
     (CHD*MZ*(24*MW2^2*MZ2^2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2) - 
        48*MT2^5*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) - 
        2*MT2^4*(10240*MW2^4 - 25552*MW2^3*MZ2 + 23532*MW2^2*MZ2^2 - 
          9730*MW2*MZ2^3 + 727*MZ2^4) + MT2^3*(40960*MW2^5 - 
          103264*MW2^4*MZ2 + 93480*MW2^3*MZ2^2 - 40408*MW2^2*MZ2^3 + 
          4726*MW2*MZ2^4 - 921*MZ2^5) - 3*MT2*MW2*MZ2*
         (256*MW2^5 + 712*MW2^4*MZ2 + 1016*MW2^3*MZ2^2 - 70*MW2^2*MZ2^3 - 
          331*MW2*MZ2^4 + 307*MZ2^5) + MT2^2*MW2*(-20480*MW2^5 + 
          32352*MW2^4*MZ2 + 6200*MW2^3*MZ2^2 - 24316*MW2^2*MZ2^3 + 
          14220*MW2*MZ2^4 + 367*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
      (1728*(4*MT2 - MZ2)*MZ2^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (CHD*MW2*MZ*(12*MT2^4*MZ2*(-8*MW2^2 - 2*MW2*MZ2 + MZ2^2) + 
        6*MT2^3*MZ2*(16*MW2^3 - 36*MW2^2*MZ2 - 12*MW2*MZ2^2 + 5*MZ2^3) + 
        MW2^2*(47360*MW2^5 - 38080*MW2^4*MZ2 - 3912*MW2^3*MZ2^2 + 
          24076*MW2^2*MZ2^3 - 5750*MW2*MZ2^4 + 309*MZ2^5) + 
        MT2^2*(47360*MW2^5 - 37984*MW2^4*MZ2 - 4080*MW2^3*MZ2^2 + 
          23872*MW2^2*MZ2^3 - 5762*MW2*MZ2^4 + 327*MZ2^5) + 
        MT2*(-94720*MW2^6 + 123424*MW2^5*MZ2 - 30040*MW2^4*MZ2^2 - 
          51992*MW2^3*MZ2^3 + 35546*MW2^2*MZ2^4 - 6368*MW2*MZ2^5 + 
          309*MZ2^6))*B0i[bb0, MZ2, MW2, MW2])/(1152*(4*MW2 - MZ2)*MZ2^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (CHD*MW2^3*MZ*(160*MW2^3 + 34*MW2^2*MZ2 - 209*MW2*MZ2^2 + 150*MZ2^3)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(36*MZ2^3*Pi^3) - 
     (CHD*MW2*MZ*(2*MW2 + MZ2)*(MT2^3 + 2*MT2^2*MZ2 + 
        4*MW2^2*(2*MW2 + 3*MZ2) + MT2*(-9*MW2^2 - 5*MW2*MZ2 + 2*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(96*MZ2^2*Pi^3) - 
     (CHD*MW2*MZ*(64*MW2^4 + 24*MW2^3*MZ2 - 50*MW2^2*MZ2^2 + 3*MW2*MZ2^3 + 
        13*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(24*MZ2^2*Pi^3) + 
     (CHD*MZ*(2*MW2 + MZ2)*(MT2^2*MZ2*(-16*MW2 + MZ2) + 
        4*MT2*MW2*(9*MW2^2 + 4*MW2*MZ2 + 2*MZ2^2) - 
        4*MW2*(8*MW2^3 + 10*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3) + 4*MT2^3*MZ2*SW2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(576*MZ2^2*Pi^3))/VMU^2)*
  Class[3] + 
 ((-1/10368*(-72*MW*(MT2 - MW2)^2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ*
        (MH2 - 2*MZ2)*MZ2^2*(640*MW2^4 - 1600*MW2^3*MZ2 + 1572*MW2^2*MZ2^2 - 
         715*MW2*MZ2^3 + 103*MZ2^4)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW*(-(CHW*MW2) - 
         CHB*MZ2*SW2) + CHWB*MW2*(-60*MH2^4*(MT2 - MW2)^2*MZ2^2*
          (MW2 - CW2*MZ2)*(32*MW2^3 - 60*MW2^2*MZ2 + 33*MW2*MZ2^2 - 5*MZ2^3)*
          (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
           MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
         MH2^3*(-4*MT2^7*(MW2 - CW2*MZ2)*(81920*MW2^5 - 309760*MW2^4*MZ2 + 
             430472*MW2^3*MZ2^2 - 269678*MW2^2*MZ2^3 + 74383*MW2*MZ2^4 - 
             7337*MZ2^5) + MT2^4*MW2*(12083200*MW2^8 + 
             MZ2^8*(32986 - 5400*CW2*Pi^2 - 163*SW2) + 1280*MW2^7*MZ2*
              (-49481 + 360*Pi^2 + 11870*SW2) - 8*MW2^5*MZ2^3*
              (19430743 - 12593294*SW2 + 10080*Pi^2*(-44 + 19*SW2)) + 
             160*MW2^6*MZ2^2*(851251 - 394308*SW2 + 72*Pi^2*(-173 + 
                 40*SW2)) + 4*MW2^4*MZ2^4*(25453835 - 19569358*SW2 + 6300*
                Pi^2*(-133 + 80*SW2)) - 2*MW2^3*MZ2^5*(19336393 - 15427868*
                SW2 + 6300*Pi^2*(-143 + 106*SW2)) + 2*MW2^2*MZ2^6*
              (4093037 - 2864615*SW2 + 1260*Pi^2*(-217 + 185*SW2)) + 
             MW2*MZ2^7*(-863350 + 400533*SW2 - 360*Pi^2*(-239 + 224*SW2))) + 
           MT2^6*(2334720*MW2^7 + 1280*MW2^6*MZ2*(-9175 + 24*Pi^2 + 1986*
                SW2) + MZ2^7*(-50126 + 1800*CW2*Pi^2 + 39179*SW2) - 
             8*MW2^4*MZ2^3*(3149469 - 1921430*SW2 + 2400*Pi^2*(-11 + 
                 5*SW2)) + 32*MW2^5*MZ2^2*(746085 - 317404*SW2 + 120*Pi^2*
                (-33 + 8*SW2)) + 4*MW2^3*MZ2^4*(3687229 - 2767832*SW2 + 300*
                Pi^2*(-151 + 96*SW2)) + 4*MW2*MZ2^6*(194046 - 159079*SW2 + 30*
                Pi^2*(-164 + 149*SW2)) + 2*MW2^2*MZ2^5*(-2372331 + 1960108*
                SW2 - 60*Pi^2*(-699 + 550*SW2))) + 3*MW2^5*(MW2 + MZ2)*
            (122880*MW2^7 + MZ2^7*(-6926 + 600*CW2*Pi^2 + 3271*SW2) + 
             1280*MW2^6*MZ2*(8*Pi^2 + 75*(-7 + 2*SW2)) - 8*MW2^4*MZ2^3*
              (226175 - 158078*SW2 + 800*Pi^2*(-11 + 5*SW2)) + 
             32*MW2^5*MZ2^2*(47299 - 24948*SW2 + 40*Pi^2*(-33 + 8*SW2)) + 
             4*MW2^3*MZ2^4*(307517 - 239326*SW2 + 100*Pi^2*(-151 + 96*SW2)) + 
             2*MW2*MZ2^6*(45572 - 27257*SW2 + 20*Pi^2*(-164 + 149*SW2)) + 
             2*MW2^2*MZ2^5*(-234667 + 176520*SW2 - 20*Pi^2*(-699 + 
                 550*SW2))) + MT2^3*MW2*(-12288000*MW2^9 - 5120*MW2^8*MZ2*
              (-12481 + 120*Pi^2 + 3210*SW2) + 3*MZ2^9*(-6926 + 600*CW2*
                Pi^2 + 3265*SW2) - 160*MW2^7*MZ2^2*(844499 - 418640*SW2 + 96*
                Pi^2*(-169 + 40*SW2)) + 2*MW2^2*MZ2^7*(-578585 + 592518*SW2 + 
               60*Pi^2*(71 + 48*SW2)) - 12*MW2^3*MZ2^6*(135467 - 17078*SW2 + 
               480*Pi^2*(-66 + 65*SW2)) + 24*MW2^6*MZ2^3*(6192223 - 4285332*
                SW2 + 960*Pi^2*(-193 + 86*SW2)) + 4*MW2^4*MZ2^5*
              (6662524 - 5486833*SW2 + 3600*Pi^2*(-127 + 101*SW2)) + 
             2*MW2*MZ2^8*(145178 - 101081*SW2 + 60*Pi^2*(-134 + 119*SW2)) - 
             4*MW2^5*MZ2^4*(22311283 - 18227166*SW2 + 720*Pi^2*(-1361 + 
                 856*SW2))) - 3*MT2^5*(2375680*MW2^8 + 
             MZ2^8*(6926 - 600*CW2*Pi^2 - 3277*SW2) + 2560*MW2^7*MZ2*
              (-4811 + 24*Pi^2 + 1090*SW2) + 32*MW2^6*MZ2^2*(816489 - 359528*
                SW2 + 80*Pi^2*(-103 + 24*SW2)) - 8*MW2^5*MZ2^3*
              (3667439 - 2280748*SW2 + 160*Pi^2*(-363 + 158*SW2)) - 
             4*MW2*MZ2^7*(40494 - 25881*SW2 + 10*Pi^2*(-254 + 239*SW2)) + 
             4*MW2^4*MZ2^4*(4718429 - 3533080*SW2 + 200*Pi^2*(-541 + 
                 328*SW2)) - 4*MW2^3*MZ2^5*(1763873 - 1409369*SW2 + 40*Pi^2*
                (-1426 + 1065*SW2)) + 2*MW2^2*MZ2^6*(744585 - 561493*SW2 + 20*
                Pi^2*(-1683 + 1444*SW2))) + MT2*MW2^3*(-2539520*MW2^9 - 
             2560*MW2^8*MZ2*(-4777 + 72*Pi^2 + 1478*SW2) + 
             3*MZ2^9*(-6926 + 600*CW2*Pi^2 + 3271*SW2) - 32*MW2^7*MZ2^2*
              (694485 - 423544*SW2 + 720*Pi^2*(-29 + 8*SW2)) + 
             4*MW2^4*MZ2^5*(-2275419 + 1711051*SW2 - 120*Pi^2*(-524 + 
                 95*SW2)) + 8*MW2^6*MZ2^3*(2096507 - 1936316*SW2 + 480*Pi^2*
                (-223 + 126*SW2)) + 3*MW2*MZ2^8*(111922 - 64285*SW2 + 40*Pi^2*
                (-209 + 194*SW2)) - 4*MW2^5*MZ2^4*(-27703 - 702252*SW2 + 120*
                Pi^2*(-681 + 776*SW2)) - 2*MW2^2*MZ2^7*(1066381 - 759496*
                SW2 + 60*Pi^2*(-1101 + 907*SW2)) + 2*MW2^3*MZ2^6*
              (3285251 - 2667553*SW2 + 60*Pi^2*(-2623 + 1716*SW2))) + 
           MT2^2*MW2^2*(7495680*MW2^9 - 12*MZ2^9*(-3463 + 300*CW2*Pi^2 + 1625*
                SW2) + 3840*MW2^8*MZ2*(-9875 + 120*Pi^2 + 2762*SW2) + 
             32*MW2^7*MZ2^2*(2377739 - 1288260*SW2 + 120*Pi^2*(-479 + 
                 120*SW2)) - 4*MW2*MZ2^8*(154388 - 93857*SW2 + 60*Pi^2*
                (-179 + 164*SW2)) - 8*MW2^6*MZ2^3*(9334419 - 7160210*SW2 + 
               480*Pi^2*(-743 + 359*SW2)) - 8*MW2^3*MZ2^6*(1034466 - 900175*
                SW2 + 15*Pi^2*(-1958 + 785*SW2)) + 2*MW2^4*MZ2^5*
              (1046735 - 324172*SW2 - 300*Pi^2*(-789 + 946*SW2)) + 
             MW2^2*MZ2^7*(3464826 - 2680735*SW2 + 120*Pi^2*(-1501 + 
                 1173*SW2)) + 4*MW2^5*MZ2^4*(8076363 - 7691636*SW2 + 60*Pi^2*
                (-8509 + 6144*SW2)))) + 4*MH2*MW2*
          (-4*MT2^7*(MW2 - CW2*MZ2)*(81920*MW2^6 + 99840*MW2^5*MZ2 - 
             1118328*MW2^4*MZ2^2 + 1882682*MW2^3*MZ2^3 - 1274007*MW2^2*
              MZ2^4 + 364578*MW2*MZ2^5 - 36685*MZ2^6) + 3*MW2^5*(MW2 + MZ2)*
            (122880*MW2^8 + 1280*MW2^7*MZ2*(-45 + 8*Pi^2 + 150*SW2) + 
             2*MZ2^8*(-18315 + 1500*CW2*Pi^2 + 5624*SW2) + 8*MW2^5*MZ2^3*
              (720035 - 341042*SW2 + 800*Pi^2*(-22 + 3*SW2)) + 
             32*MW2^6*MZ2^2*(-57561 + 5052*SW2 + 40*Pi^2*(7 + 8*SW2)) + 
             MW2*MZ2^7*(466294 - 236391*SW2 + 200*Pi^2*(-161 + 146*SW2)) + 
             2*MW2^3*MZ2^5*(2877633 - 2186504*SW2 + 340*Pi^2*(-403 + 
                 250*SW2)) - 8*MW2^4*MZ2^4*(982379 - 667797*SW2 + 50*Pi^2*
                (-729 + 304*SW2)) + MW2^2*MZ2^6*(-2309506 + 1647133*SW2 - 40*
                Pi^2*(-3331 + 2601*SW2))) + MT2^6*(2334720*MW2^8 + 
             1280*MW2^7*MZ2*(-55 + 24*Pi^2 + 1986*SW2) + 
             2*MZ2^8*(-128315 + 4500*CW2*Pi^2 + 90287*SW2) + 
             24*MW2^5*MZ2^3*(3924307 - 1475710*SW2 + 800*Pi^2*(-22 + 
                 3*SW2)) + 32*MW2^6*MZ2^2*(-1088495 + 79796*SW2 + 120*Pi^2*
                (7 + 8*SW2)) + MW2*MZ2^7*(3883294 - 3043677*SW2 + 600*Pi^2*
                (-161 + 146*SW2)) + 2*MW2^3*MZ2^5*(34611349 - 25627504*SW2 + 
               1020*Pi^2*(-403 + 250*SW2)) - 16*MW2^4*MZ2^4*
              (6959759 - 4107222*SW2 + 75*Pi^2*(-729 + 304*SW2)) - 
             3*MW2^2*MZ2^6*(7703022 - 6258035*SW2 + 40*Pi^2*(-3331 + 
                 2601*SW2))) + MT2^4*MW2*(12083200*MW2^9 + 1280*MW2^8*MZ2*
              (-2281 + 360*Pi^2 + 11870*SW2) + 2*MZ2^9*(91465 - 13500*CW2*
                Pi^2 + 22574*SW2) + 160*MW2^7*MZ2^2*(-1126729 + 80492*SW2 + 
               72*Pi^2*(27 + 40*SW2)) + 8*MW2^6*MZ2^3*(65699667 - 26844706*
                SW2 + 1440*Pi^2*(-557 + 67*SW2)) + MW2*MZ2^8*
              (-4531264 + 1476515*SW2 - 1800*Pi^2*(-236 + 221*SW2)) - 
             8*MW2^5*MZ2^4*(84665680 - 53051381*SW2 + 3150*Pi^2*
                (-571 + 224*SW2)) + 2*MW2^4*MZ2^5*(237062257 - 178799612*
                SW2 + 6300*Pi^2*(-1187 + 694*SW2)) + MW2^3*MZ2^6*
              (-188275296 + 145145317*SW2 - 2520*Pi^2*(-3358 + 2465*SW2)) + 
             20*MW2^2*MZ2^7*(2067017 - 1309639*SW2 + 18*Pi^2*(-7356 + 
                 6251*SW2))) - 3*MT2^5*(2375680*MW2^9 + 2560*MW2^8*MZ2*
              (-171 + 24*Pi^2 + 1090*SW2) - 2*MZ2^9*(-18315 + 1500*CW2*Pi^2 + 
               5639*SW2) + 2*MW2^3*MZ2^6*(-17093215 + Pi^2*(536740 - 
                 397120*SW2) + 13311302*SW2) + 32*MW2^7*MZ2^2*
              (-1107071 + 76472*SW2 + 80*Pi^2*(17 + 24*SW2)) + 
             8*MW2^6*MZ2^3*(12663161 - 4910772*SW2 + 160*Pi^2*(-667 + 
                 82*SW2)) + MW2*MZ2^8*(-832454 + 450793*SW2 - 200*Pi^2*
                (-251 + 236*SW2)) - 4*MW2^5*MZ2^4*(32019571 - 19239560*SW2 + 
               200*Pi^2*(-2363 + 936*SW2)) + MW2^2*MZ2^7*(7442854 - 5250405*
                SW2 + 40*Pi^2*(-8161 + 6981*SW2)) + 4*MW2^4*MZ2^5*
              (21950187 - 16159463*SW2 + 40*Pi^2*(-12099 + 7135*SW2))) - 
           MT2*MW2^3*(2539520*MW2^10 + 2560*MW2^9*MZ2*(183 + 72*Pi^2 + 1478*
                SW2) - 6*MZ2^10*(-18315 + 1500*CW2*Pi^2 + 5624*SW2) + 
             32*MW2^8*MZ2^2*(-1213795 + 167656*SW2 + 720*Pi^2*(11 + 8*SW2)) + 
             8*MW2^7*MZ2^3*(11802373 - 6537444*SW2 + 480*Pi^2*(-647 + 
                 114*SW2)) + 2*MW2^4*MZ2^6*(19380439 - 14707650*SW2 + 60*Pi^2*
                (-7857 + 184*SW2)) - 3*MW2*MZ2^9*(576184 - 269925*SW2 + 200*
                Pi^2*(-206 + 191*SW2)) + 4*MW2^5*MZ2^5*(2374969 - 5001967*
                SW2 + 120*Pi^2*(-3929 + 3975*SW2)) - 4*MW2^6*MZ2^4*
              (21181443 - 18552548*SW2 + 120*Pi^2*(-8239 + 4264*SW2)) + 
             4*MW2^2*MZ2^8*(2652871 - 1751800*SW2 + 30*Pi^2*(-5296 + 
                 4341*SW2)) + MW2^3*MZ2^7*(-31113348 + 24995489*SW2 - 120*
                Pi^2*(-12014 + 7673*SW2))) + MT2^3*MW2*(-12288000*MW2^10 - 
             5120*MW2^9*MZ2*(-481 + 120*Pi^2 + 3210*SW2) + 
             6*MZ2^10*(-18315 + 1500*CW2*Pi^2 + 5609*SW2) - 
             160*MW2^8*MZ2^2*(-1150781 + 94960*SW2 + 96*Pi^2*(31 + 40*SW2)) + 
             MW2*MZ2^9*(1471502 - 932933*SW2 + 600*Pi^2*(-131 + 116*SW2)) - 
             8*MW2^7*MZ2^3*(65883671 - 29017604*SW2 + 960*Pi^2*(-1111 + 
                 142*SW2)) + MW2^2*MZ2^8*(-5432434 + 6036227*SW2 + 120*Pi^2*
                (221 + 359*SW2)) - 4*MW2^5*MZ2^5*(106069561 - 84705797*SW2 + 
               3600*Pi^2*(-1234 + 755*SW2)) + 8*MW2^4*MZ2^6*
              (16897867 - 13178254*SW2 + 360*Pi^2*(-3043 + 2395*SW2)) + 
             4*MW2^6*MZ2^4*(164093027 - 109983114*SW2 + 720*Pi^2*
                (-6359 + 2584*SW2)) - 2*MW2^3*MZ2^7*(5218145 - 17667*SW2 + 60*
                Pi^2*(-15911 + 15552*SW2))) + MT2^2*MW2^2*(7495680*MW2^10 + 
             3840*MW2^9*MZ2*(-115 + 120*Pi^2 + 2762*SW2) - 
             6*MZ2^10*(-36630 + 3000*CW2*Pi^2 + 11143*SW2) + 
             32*MW2^8*MZ2^2*(-3540961 + 368940*SW2 + 120*Pi^2*(121 + 
                 120*SW2)) - 2*MW2*MZ2^9*(1581602 - 814775*SW2 + 600*Pi^2*
                (-176 + 161*SW2)) + 8*MW2^7*MZ2^3*(38234071 - 18612190*SW2 + 
               480*Pi^2*(-1652 + 241*SW2)) + 2*MW2^2*MZ2^8*
              (89*(95761 - 71232*SW2) + 420*Pi^2*(-1021 + 791*SW2)) + 
             3*MW2^3*MZ2^7*(-12631918 + 11354325*SW2 - 40*Pi^2*(-8289 + 
                 2752*SW2)) + 2*MW2^5*MZ2^5*(83349395 - 75946392*SW2 + 300*
                Pi^2*(-16229 + 11342*SW2)) - 48*MW2^6*MZ2^4*
              (7145451 - 5303737*SW2 + 5*Pi^2*(-50931 + 22576*SW2)) + 
             MW2^4*MZ2^6*(460682 + 1603267*SW2 - 120*Pi^2*(-21683 + 
                 24435*SW2)))) + MH2^2*(4*MT2^7*(MW2 - CW2*MZ2)*
            (409600*MW2^6 - 1221120*MW2^5*MZ2 + 913320*MW2^4*MZ2^2 + 
             373498*MW2^3*MZ2^3 - 706797*MW2^2*MZ2^4 + 260847*MW2*MZ2^5 - 
             29348*MZ2^6) - 3*MW2^5*(MW2 + MZ2)*(614400*MW2^8 + 
             1280*MW2^7*MZ2*(-2241 + 40*Pi^2 + 750*SW2) + 
             4*MZ2^8*(-7326 + 600*CW2*Pi^2 + 2435*SW2) + MW2^2*MZ2^6*
              (-1433476 + Pi^2*(79040 - 58200*SW2) + 1073869*SW2) + 
             160*MW2^6*MZ2^2*(30607 - 20148*SW2 + 8*Pi^2*(-133 + 40*SW2)) - 
             8*MW2^5*MZ2^3*(381901 - 392662*SW2 + 160*Pi^2*(-143 + 93*SW2)) + 
             8*MW2^4*MZ2^4*(-126310 + 26307*SW2 + 50*Pi^2*(-51 + 160*SW2)) + 
             2*MW2^3*MZ2^5*(1272661 - 984892*SW2 + 100*Pi^2*(-509 + 
                 218*SW2)) + 2*MW2*MZ2^7*(170053 - 88434*SW2 + 20*Pi^2*
                (-581 + 521*SW2))) - MT2^6*(11673600*MW2^8 + 
             1280*MW2^7*MZ2*(-38579 + 120*Pi^2 + 9930*SW2) + 
             4*MZ2^8*(-51326 + 1800*CW2*Pi^2 + 36671*SW2) + 
             160*MW2^6*MZ2^2*(452809 - 253852*SW2 + 24*Pi^2*(-133 + 
                 40*SW2)) - 24*MW2^5*MZ2^3*(1277805 - 1511002*SW2 + 160*Pi^2*
                (-143 + 93*SW2)) + 8*MW2^4*MZ2^4*(-3351011 + 743070*SW2 + 150*
                Pi^2*(-51 + 160*SW2)) + 2*MW2^3*MZ2^5*(17593757 - 12200768*
                SW2 + 300*Pi^2*(-509 + 218*SW2)) + 2*MW2*MZ2^7*
              (1442293 - 1137435*SW2 + 60*Pi^2*(-581 + 521*SW2)) - 
             3*MW2^2*MZ2^6*(5044436 - 4100707*SW2 + 40*Pi^2*(-1976 + 
                 1455*SW2))) - MT2^4*MW2*(60416000*MW2^9 + 
             4*MZ2^9*(36586 - 5400*CW2*Pi^2 + 7361*SW2) + 6400*MW2^8*MZ2*
              (-41929 + 360*Pi^2 + 11870*SW2) + 160*MW2^7*MZ2^2*
              (2677723 - 1591700*SW2 + 360*Pi^2*(-141 + 40*SW2)) + 
             2*MW2^4*MZ2^5*(105966905 - 77018464*SW2 + 6300*Pi^2*
                (-349 + 110*SW2)) + MW2^3*MZ2^6*(-114039954 + 90971261*SW2 - 
               12600*Pi^2*(-355 + 239*SW2)) - 40*MW2^6*MZ2^3*
              (5884905 - 6297326*SW2 + 288*Pi^2*(-848 + 505*SW2)) + 
             8*MW2^5*MZ2^4*(-13586207 + 1090771*SW2 + 630*Pi^2*(-509 + 
                 784*SW2)) - 10*MW2*MZ2^8*(345191 - 122734*SW2 + 36*Pi^2*
                (-881 + 821*SW2)) + MW2^2*MZ2^7*(28991486 - 19205281*SW2 + 
               360*Pi^2*(-4881 + 4060*SW2))) + MT2*MW2^3*(12697600*MW2^10 - 
             12*MZ2^10*(-7326 + 600*CW2*Pi^2 + 2435*SW2) + 2560*MW2^9*MZ2*
              (-19917 + 360*Pi^2 + 7390*SW2) + 160*MW2^8*MZ2^2*
              (390701 - 328952*SW2 + 144*Pi^2*(-113 + 40*SW2)) + 
             4*MW2^6*MZ2^4*(-16718601 + 11728348*SW2 - 120*Pi^2*
                (-3731 + 152*SW2)) - 8*MW2^7*MZ2^3*(-508085 - 2930796*SW2 + 
               480*Pi^2*(-419 + 438*SW2)) + 6*MW2*MZ2^9*(-214009 + 102960*
                SW2 - 20*Pi^2*(-761 + 701*SW2)) + MW2^3*MZ2^7*
              (-15457218 + 13318273*SW2 - 120*Pi^2*(-4987 + 2329*SW2)) + 
             MW2^2*MZ2^8*(6950438 - 4751225*SW2 + 120*Pi^2*(-3359 + 
                 2658*SW2)) + 4*MW2^5*MZ2^5*(11358638 - 11087279*SW2 + 120*
                Pi^2*(-5344 + 3579*SW2)) + 2*MW2^4*MZ2^6*(1427927 - 425808*
                SW2 - 60*Pi^2*(-4731 + 7060*SW2))) + 
           3*MT2^5*(11878400*MW2^9 - 4*MZ2^9*(-7326 + 600*CW2*Pi^2 + 2441*
                SW2) + 2560*MW2^8*MZ2*(-20343 + 120*Pi^2 + 5450*SW2) + 
             160*MW2^7*MZ2^2*(509233 - 289768*SW2 + 16*Pi^2*(-419 + 
                 120*SW2)) + 4*MW2^4*MZ2^5*(9992736 - 6928747*SW2 + 200*Pi^2*
                (-738 + 247*SW2)) - 8*MW2^6*MZ2^3*(5322391 - 5659932*SW2 + 
               160*Pi^2*(-991 + 598*SW2)) + 2*MW2*MZ2^8*(-316517 + 176407*
                SW2 - 20*Pi^2*(-941 + 881*SW2)) + 4*MW2^5*MZ2^4*
              (-5616577 + 485424*SW2 + 40*Pi^2*(-1909 + 3144*SW2)) + 
             5*MW2^2*MZ2^7*(1043924 - 751921*SW2 + 8*Pi^2*(-5462 + 
                 4581*SW2)) + 2*MW2^3*MZ2^6*(-10409499 + 8223208*SW2 - 20*
                Pi^2*(-14401 + 9820*SW2))) + MT2^3*MW2*(61440000*MW2^10 - 
             12*MZ2^10*(-7326 + 600*CW2*Pi^2 + 2429*SW2) + 25600*MW2^9*MZ2*
              (-10561 + 120*Pi^2 + 3210*SW2) + 160*MW2^8*MZ2^2*
              (2631407 - 1682320*SW2 + 480*Pi^2*(-137 + 40*SW2)) + 
             4*MW2^4*MZ2^6*(-24811156 + 20610139*SW2 - 7200*Pi^2*
                (-188 + 137*SW2)) + 2*MW2*MZ2^9*(-539207 + 352619*SW2 - 60*
                Pi^2*(-461 + 401*SW2)) + MW2^2*MZ2^8*(3055520 - 3881809*SW2 - 
               120*Pi^2*(-386 + 787*SW2)) + 4*MW2^5*MZ2^5*(55440002 - 
               43977379*SW2 + 720*Pi^2*(-2269 + 899*SW2)) - 
             40*MW2^7*MZ2^3*(5160997 - 6175036*SW2 + 192*Pi^2*(-1543 + 
                 970*SW2)) + 4*MW2^6*MZ2^4*(-35824477 + 10772058*SW2 + 720*
                Pi^2*(-629 + 1528*SW2)) + 2*MW2^3*MZ2^7*(6526933 - 2571657*
                SW2 + 60*Pi^2*(-13027 + 12240*SW2))) - MT2^2*MW2^2*
            (37478400*MW2^10 - 48*MZ2^10*(-3663 + 300*CW2*Pi^2 + 1207*SW2) + 
             3840*MW2^9*MZ2*(-41567 + 600*Pi^2 + 13810*SW2) + 
             6*MW2^3*MZ2^7*(-2537177 + 2593282*SW2 + 2180*Pi^2*
                (3 + 25*SW2)) + 160*MW2^8*MZ2^2*(1434599 - 1023108*SW2 + 120*
                Pi^2*(-383 + 120*SW2)) + 4*MW2^2*MZ2^8*(2707916 - 2113239*
                SW2 + 420*Pi^2*(-301 + 218*SW2)) - 2*MW2*MZ2^9*
              (1166494 - 617575*SW2 + 120*Pi^2*(-641 + 581*SW2)) - 
             8*MW2^7*MZ2^3*(8966761 - 15253690*SW2 + 480*Pi^2*(-1799 + 
                 1315*SW2)) + MW2^4*MZ2^6*(-34168820 + 31390691*SW2 - 600*
                Pi^2*(-5114 + 4569*SW2)) + 24*MW2^6*MZ2^4*(-5591567 + 3024780*
                SW2 + 10*Pi^2*(5007 + 7744*SW2)) + 2*MW2^5*MZ2^5*
              (69626059 - 61252848*SW2 + 60*Pi^2*(-48347 + 25502*SW2)))) - 
         16*MW2^2*MZ2*(-4*MT2^7*(MW2 - CW2*MZ2)*(81920*MW2^5 - 
             309760*MW2^4*MZ2 + 430472*MW2^3*MZ2^2 - 269678*MW2^2*MZ2^3 + 
             74383*MW2*MZ2^4 - 7337*MZ2^5) + MT2^4*MW2*(12083200*MW2^8 + 
             2*MZ2^8*(18293 - 2700*CW2*Pi^2 + 7852*SW2) + 1280*MW2^7*MZ2*
              (-49481 + 360*Pi^2 + 11870*SW2) - 8*MW2^5*MZ2^3*
              (19522633 - 12542894*SW2 + 10080*Pi^2*(-44 + 19*SW2)) + 
             160*MW2^6*MZ2^2*(852511 - 394308*SW2 + 72*Pi^2*(-173 + 
                 40*SW2)) + 8*MW2^4*MZ2^4*(12858925 - 9647249*SW2 + 3150*Pi^2*
                (-133 + 80*SW2)) - 2*MW2^3*MZ2^5*(19715203 - 14795168*SW2 + 
               6300*Pi^2*(-143 + 106*SW2)) + MW2^2*MZ2^6*(8469214 - 4991527*
                SW2 + 2520*Pi^2*(-217 + 185*SW2)) + MW2*MZ2^7*
              (-915010 + 216123*SW2 - 360*Pi^2*(-239 + 224*SW2))) + 
           MT2^6*(2334720*MW2^7 + 1280*MW2^6*MZ2*(-9175 + 24*Pi^2 + 1986*
                SW2) + 2*MZ2^7*(-25663 + 900*CW2*Pi^2 + 16945*SW2) - 
             8*MW2^4*MZ2^3*(3155259 - 1918070*SW2 + 2400*Pi^2*(-11 + 
                 5*SW2)) + 32*MW2^5*MZ2^2*(746505 - 317404*SW2 + 120*Pi^2*
                (-33 + 8*SW2)) + 8*MW2^3*MZ2^4*(1851257 - 1375426*SW2 + 150*
                Pi^2*(-151 + 96*SW2)) + MW2*MZ2^6*(787404 - 601291*SW2 + 120*
                Pi^2*(-164 + 149*SW2)) + 2*MW2^2*MZ2^5*(-2391471 + 1924720*
                SW2 - 60*Pi^2*(-699 + 550*SW2))) + MT2^3*MW2*
            (-12288000*MW2^9 + 6*MZ2^9*(-3663 + 300*CW2*Pi^2 + 751*SW2) - 
             5120*MW2^8*MZ2*(-12481 + 120*Pi^2 + 3210*SW2) - 
             160*MW2^7*MZ2^2*(846179 - 418640*SW2 + 96*Pi^2*(-169 + 
                 40*SW2)) + 10*MW2^2*MZ2^7*(-114901 + 129009*SW2 + 12*Pi^2*
                (71 + 48*SW2)) - 12*MW2^3*MZ2^6*(155452 + 47433*SW2 + 480*
                Pi^2*(-66 + 65*SW2)) + 24*MW2^6*MZ2^3*(6231943 - 4262932*
                SW2 + 960*Pi^2*(-193 + 86*SW2)) + 4*MW2^4*MZ2^5*
              (6872914 - 5105713*SW2 + 3600*Pi^2*(-127 + 101*SW2)) + 
             MW2*MZ2^8*(299176 - 177715*SW2 + 120*Pi^2*(-134 + 119*SW2)) - 
             4*MW2^5*MZ2^4*(22636783 - 17874126*SW2 + 720*Pi^2*(-1361 + 
                 856*SW2))) - 3*MT2^5*(2375680*MW2^8 - 
             2*MZ2^8*(-3663 + 300*CW2*Pi^2 + 757*SW2) + 2560*MW2^7*MZ2*
              (-4811 + 24*Pi^2 + 1090*SW2) + 32*MW2^6*MZ2^2*(817329 - 359528*
                SW2 + 80*Pi^2*(-103 + 24*SW2)) - 8*MW2^5*MZ2^3*
              (3679579 - 2274028*SW2 + 160*Pi^2*(-363 + 158*SW2)) + 
             MW2*MZ2^7*(-168116 + 81271*SW2 - 40*Pi^2*(-254 + 239*SW2)) + 
             4*MW2^4*MZ2^4*(4752859 - 3496880*SW2 + 200*Pi^2*(-541 + 
                 328*SW2)) - 4*MW2^3*MZ2^5*(1788108 - 1368321*SW2 + 40*Pi^2*
                (-1426 + 1065*SW2)) + 2*MW2^2*MZ2^6*(762185 - 514672*SW2 + 20*
                Pi^2*(-1683 + 1444*SW2))) + MT2^2*MW2^2*(7495680*MW2^9 - 
             6*MZ2^9*(-7326 + 600*CW2*Pi^2 + 1487*SW2) + 3840*MW2^8*MZ2*
              (-9875 + 120*Pi^2 + 2762*SW2) + 32*MW2^7*MZ2^2*
              (2384039 - 1288260*SW2 + 120*Pi^2*(-479 + 120*SW2)) - 
             8*MW2*MZ2^8*(80299 - 36850*SW2 + 30*Pi^2*(-179 + 164*SW2)) - 
             8*MW2^6*MZ2^3*(9417909 - 7109810*SW2 + 480*Pi^2*(-743 + 
                 359*SW2)) + MW2^3*MZ2^6*(-8306268 + 7449383*SW2 - 120*Pi^2*
                (-1958 + 785*SW2)) - 2*MW2^4*MZ2^5*(-867095 + 760192*SW2 + 
               300*Pi^2*(-789 + 946*SW2)) + 2*MW2^2*MZ2^7*(1772913 - 1274234*
                SW2 + 60*Pi^2*(-1501 + 1173*SW2)) + 8*MW2^5*MZ2^4*
              (4137879 - 3725188*SW2 + 30*Pi^2*(-8509 + 6144*SW2))) + 
           3*MW2^5*(MW2 + MZ2)*(122880*MW2^7 + 2*MZ2^7*(-3663 + 300*CW2*
                Pi^2 + 754*SW2) + 1280*MW2^6*MZ2*(8*Pi^2 + 75*(-7 + 2*SW2)) - 
             8*MW2^4*MZ2^3*(228105 - 156958*SW2 + 800*Pi^2*(-11 + 5*SW2)) + 
             32*MW2^5*MZ2^2*(47439 - 24948*SW2 + 40*Pi^2*(-33 + 8*SW2)) + 
             8*MW2^3*MZ2^4*(156306 - 116833*SW2 + 50*Pi^2*(-151 + 96*SW2)) + 
             MW2*MZ2^6*(94884 - 42839*SW2 + 40*Pi^2*(-164 + 149*SW2)) + 
             2*MW2^2*MZ2^5*(-20*Pi^2*(-699 + 550*SW2) + 3*(-80349 + 
                 54908*SW2))) + MT2*MW2^3*(-2539520*MW2^9 + 
             6*MZ2^9*(-3663 + 300*CW2*Pi^2 + 754*SW2) - 2560*MW2^8*MZ2*
              (-4777 + 72*Pi^2 + 1478*SW2) - 32*MW2^7*MZ2^2*(697005 - 423544*
                SW2 + 720*Pi^2*(-29 + 8*SW2)) + 8*MW2^6*MZ2^3*
              (2126207 - 1916156*SW2 + 480*Pi^2*(-223 + 126*SW2)) + 
             3*MW2*MZ2^8*(116862 - 47321*SW2 + 40*Pi^2*(-209 + 194*SW2)) - 
             4*MW2^5*MZ2^4*(25907 - 620532*SW2 + 120*Pi^2*(-681 + 776*SW2)) + 
             MW2^2*MZ2^7*(-2197502 + 1374875*SW2 - 120*Pi^2*(-1101 + 
                 907*SW2)) + 2*MW2^3*MZ2^6*(3339581 - 2632504*SW2 + 60*Pi^2*
                (-2623 + 1716*SW2)) + 4*MW2^4*MZ2^5*(-120*Pi^2*(-524 + 
                 95*SW2) + 7*(-325062 + 251365*SW2))))))/
      (MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*(MH2 - 4*MZ2)*(4*MW2 - MZ2)*
       MZ2^4*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3*SW*SW2) + 
    ((48*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(MH2^2 - 4*MH2*MZ2 + 2*MZ2^2)*
        (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*(CHW*MW2 + CHB*(-MW2 + MZ2))*
        SW - CHWB*(2*MH2^6*(MW2 - CW2*MZ2)*(80*MW2^2 + 104*MW2*MZ2 - 
           127*MZ2^2) + 384*MW2^4*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
          SW2 + 8*MH2^5*(360*MW2^4 - 127*CW2*MZ2^4 + MW2*MZ2^3*
            (61 - 552*SW2) - 8*MW2^3*MZ2*(98 + 75*SW2) + 2*MW2^2*MZ2^2*
            (245 + 388*SW2)) + 32*MH2*MW2^3*MZ2*(1920*MW2^4 - 
           2781*MZ2^4*SW2 - 16*MW2^3*MZ2*(107 + 120*SW2) + 
           2*MW2^2*MZ2^2*(-445 + 344*SW2) + 2*MW2*MZ2^3*(341 + 1123*SW2)) + 
         MH2^4*MW2*(-21600*MW2^4 + 2*MW2^2*MZ2^2*(4385 - 13992*SW2) + 
           14*MW2*MZ2^3*(-1039 + 155*SW2) + 48*MW2^3*MZ2*(457 + 510*SW2) + 
           MZ2^4*(5440 + 13409*SW2)) - 16*MH2^2*MW2^2*(960*MW2^5 + 
           MW2*MZ2^4*(1165 - 6889*SW2) + 8*MW2^4*MZ2*(953 - 120*SW2) - 
           2781*MZ2^5*SW2 - MW2^3*MZ2^2*(10837 + 6296*SW2) + 
           MW2^2*MZ2^3*(1088 + 13791*SW2)) + 4*MH2^3*MW2*
          (8480*MW2^5 + 8*MW2^4*MZ2*(1401 - 1100*SW2) - 1545*MZ2^5*SW2 - 
           MW2^3*MZ2^2*(32709 + 3352*SW2) - 3*MW2*MZ2^4*(634 + 7945*SW2) + 
           MW2^2*MZ2^3*(14923 + 29255*SW2))))*B0i[bb0, 0, 0, MH2])/
     (3456*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(MH2 - 4*MZ2)*MZ2^2*Pi^3*SW) - 
    (CHWB*MT2*(-90*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*(8*MW2^2 + 5*MW2*MZ2 - 
         10*MZ2^2) + 2*MT2^7*(MW2 - CW2*MZ2)*(10240*MW2^5 - 36160*MW2^4*MZ2 + 
         48162*MW2^3*MZ2^2 - 22873*MW2^2*MZ2^3 + 991*MW2*MZ2^4 + 450*MZ2^5) - 
       2*MW2^6*(MW2^2 - MZ2^2)*(10240*MW2^5 + MW2*MZ2^4*(4339 - 4078*SW2) + 
         12*MW2^3*MZ2^2*(3808 - 2151*SW2) + 18*MZ2^5*SW2 + 
         320*MW2^4*MZ2*(-113 + 32*SW2) + 65*MW2^2*MZ2^3*(-371 + 312*SW2)) + 
       MT2*MW2^4*(143360*MW2^8 + MW2^3*MZ2^5*(305950 - 228021*SW2) + 
         MW2*MZ2^7*(8678 - 8561*SW2) + 36*MZ2^8*SW2 + 640*MW2^7*MZ2*
          (-887 + 224*SW2) + 12*MW2^4*MZ2^4*(-27095 + 8379*SW2) + 
         2*MW2^2*MZ2^6*(-45414 + 40427*SW2) - 8*MW2^6*MZ2^2*
          (-94351 + 52878*SW2) + 4*MW2^5*MZ2^3*(-57287 + 83837*SW2)) - 
       2*MT2^6*MW2*(71680*MW2^6 + MW2^2*MZ2^4*(255273 - 211054*SW2) + 
         2*MW2^4*MZ2^2*(313287 - 131626*SW2) + 2*MZ2^6*(1283 - 1292*SW2) + 
         320*MW2^5*MZ2*(-1047 + 224*SW2) + MW2*MZ2^5*(-46866 + 44219*SW2) + 
         MW2^3*MZ2^3*(-574187 + 363286*SW2)) + 
       MT2^5*MW2*(430080*MW2^7 + MW2*MZ2^6*(31778 - 30689*SW2) + 
         36*MZ2^7*(-25 + 26*SW2) + 640*MW2^6*MZ2*(-3173 + 672*SW2) - 
         16*MW2^5*MZ2^2*(-239512 + 99959*SW2) + MW2^2*MZ2^5*
          (-372430 + 340607*SW2) - 4*MW2^3*MZ2^4*(-426572 + 341679*SW2) + 
         4*MW2^4*MZ2^3*(-899072 + 558239*SW2)) + 
       MT2^2*MW2^3*(-430080*MW2^8 + MW2^2*MZ2^6*(209434 - 183571*SW2) - 
         117*MZ2^8*SW2 - 640*MW2^7*MZ2*(-2885 + 672*SW2) + 
         290*MW2^3*MZ2^5*(-1798 + 1187*SW2) + 6*MW2*MZ2^7*
          (-4207 + 4129*SW2) + 2*MW2^4*MZ2^4*(2201 + 169266*SW2) + 
         4*MW2^6*MZ2^2*(-729091 + 353270*SW2) - 2*MW2^5*MZ2^3*
          (-916435 + 754774*SW2)) + MT2^4*MW2^2*(-716800*MW2^7 + 
         40*MW2^2*MZ2^5*(10453 - 10466*SW2) + MW2*MZ2^6*(9252 - 4111*SW2) - 
         3200*MW2^6*MZ2*(-1047 + 224*SW2) + MZ2^7*(-6032 + 5969*SW2) + 
         40*MW2^5*MZ2^2*(-154885 + 65759*SW2) - 8*MW2^4*MZ2^3*
          (-702086 + 445873*SW2) + 2*MW2^3*MZ2^4*(-1238114 + 1030783*SW2)) + 
       MT2^3*MW2^2*(716800*MW2^8 + 20*MW2^6*MZ2^2*(284045 - 126344*SW2) + 
         54*MZ2^8*SW2 + 22400*MW2^7*MZ2*(-145 + 32*SW2) + 
         4*MW2^3*MZ2^5*(31565 + 1741*SW2) - 3*MW2*MZ2^7*(-7832 + 7745*SW2) + 
         3*MW2^2*MZ2^6*(-54094 + 46535*SW2) - 2*MW2^4*MZ2^4*
          (-734716 + 733187*SW2) + 2*MW2^5*MZ2^3*(-2303303 + 1579638*SW2)))*
      B0i[bb0, 0, 0, MT2])/(2592*MW*(MT2 - MW2)^3*MZ2^4*
      (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
       MW2*(MW2 + MZ2))*Pi^3*SW*SW2) + 
    (CHWB*MW2*(20*MH2^4*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
        (32*MW2^4 - 20*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 55*MW2*MZ2^3 - 10*MZ2^4)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) - 
       4*MW2^3*(MT2^7*(15360*MW2^8 - 4*MW2*MZ2^7*(19807 + 148*SW2) + 
           MZ2^8*(6200 + 1261*SW2) + 128*MW2^7*MZ2*(-3251 + 1380*SW2) - 
           14*MW2^2*MZ2^6*(-32844 + 7289*SW2) + 112*MW2^5*MZ2^3*
            (-27426 + 14983*SW2) - 32*MW2^6*MZ2^2*(-53773 + 26780*SW2) + 
           4*MW2^3*MZ2^5*(-380983 + 171741*SW2) - 8*MW2^4*MZ2^4*
            (-361111 + 198133*SW2)) - MW2^6*(MW2 + MZ2)*(15360*MW2^8 + 
           2*MW2^2*MZ2^6*(229908 - 50189*SW2) - 4*MW2*MZ2^7*
            (19807 + 190*SW2) + MZ2^8*(6200 + 1201*SW2) + 
           128*MW2^7*MZ2*(-3251 + 1380*SW2) - 32*MW2^6*MZ2^2*
            (-53773 + 26744*SW2) + 16*MW2^5*MZ2^3*(-191982 + 104959*SW2) + 
           4*MW2^3*MZ2^5*(-380983 + 171981*SW2) - 8*MW2^4*MZ2^4*
            (-361111 + 198733*SW2)) + MT2^6*(-107520*MW2^9 + 
           4*MW2^4*MZ2^5*(3389121 - 1598261*SW2) + 2*MW2^2*MZ2^7*
            (507242 - 49155*SW2) + MZ2^9*(6200 + 1261*SW2) - 
           MW2*MZ2^8*(122628 + 9359*SW2) - 128*MW2^8*MZ2*
            (-22877 + 9660*SW2) + 32*MW2^7*MZ2^2*(-389397 + 192944*SW2) + 
           2*MW2^3*MZ2^6*(-2371502 + 700961*SW2) - 16*MW2^6*MZ2^3*
            (-1451321 + 787517*SW2) + 8*MW2^5*MZ2^4*(-2911588 + 
             1596285*SW2)) + MT2*MW2^4*(107520*MW2^10 + 24*MW2^6*MZ2^4*
            (258958 - 147915*SW2) - MZ2^10*(6200 + 1201*SW2) + 
           4*MW2*MZ2^9*(26007 + 1403*SW2) + 19*MW2^2*MZ2^8*
            (-38600 + 5611*SW2) + 128*MW2^9*MZ2*(-22277 + 9660*SW2) - 
           32*MW2^8*MZ2^2*(-323897 + 165164*SW2) + 48*MW2^7*MZ2^3*
            (-295873 + 169773*SW2) - 4*MW2^3*MZ2^7*(-702222 + 274517*SW2) - 
           4*MW2^5*MZ2^5*(-989611 + 803169*SW2) + 2*MW2^4*MZ2^6*
            (-2882808 + 1816169*SW2)) + MT2^2*MW2^3*(-322560*MW2^10 + 
           2*MW2^4*MZ2^6*(3313654 - 3033717*SW2) + 16*MW2^7*MZ2^3*
            (3415445 - 1901599*SW2) + 4*MW2^5*MZ2^5*(2086847 - 371927*SW2) + 
           MW2^2*MZ2^8*(1645892 - 326947*SW2) + 3*MZ2^10*(6200 + 1217*SW2) - 
           1152*MW2^9*MZ2*(-7519 + 3220*SW2) - MW2*MZ2^9*
            (268756 + 8249*SW2) + 32*MW2^8*MZ2^2*(-1062683 + 534240*SW2) + 
           2*MW2^3*MZ2^7*(-2603760 + 1294741*SW2) + 8*MW2^6*MZ2^4*
            (-5017938 + 2796959*SW2)) + MT2^3*MW2^2*(537600*MW2^10 + 
           8*MW2^6*MZ2^4*(11992151 - 6618443*SW2) + 12*MW2*MZ2^9*
            (19813 + 184*SW2) - 3*MZ2^10*(6200 + 1253*SW2) + 
           4480*MW2^9*MZ2*(-3251 + 1380*SW2) + 10*MW2^4*MZ2^6*
            (743172 + 119275*SW2) - 160*MW2^8*MZ2^2*(-376087 + 187316*SW2) + 
           MW2^2*MZ2^8*(-1162808 + 349865*SW2) - 4*MW2^3*MZ2^7*
            (-449542 + 523127*SW2) + 16*MW2^7*MZ2^3*(-6640356 + 
             3636467*SW2) + 4*MW2^5*MZ2^5*(-11031197 + 4762311*SW2)) + 
         MT2^5*MW2*(322560*MW2^9 + 2*MW2^3*MZ2^6*(7876868 - 2446401*SW2) - 
           4*MZ2^9*(6200 + 1243*SW2) + 1152*MW2^8*MZ2*(-7639 + 3220*SW2) + 
           MW2*MZ2^8*(447184 + 28597*SW2) + 4*MW2^2*MZ2^7*
            (-875943 + 98974*SW2) - 32*MW2^7*MZ2^2*(-1181159 + 584244*SW2) + 
           16*MW2^6*MZ2^3*(-4461275 + 2415733*SW2) - 8*MW2^5*MZ2^4*
            (-9118224 + 4998671*SW2) + 4*MW2^4*MZ2^5*(-10889315 + 
             5192093*SW2)) + MT2^4*MW2*(-537600*MW2^10 + 12*MW2^5*MZ2^5*
            (5392385 - 2526043*SW2) + MZ2^10*(6200 + 1273*SW2) + 
           MW2*MZ2^9*(-48228 + 5413*SW2) - 640*MW2^9*MZ2*
            (-22877 + 9660*SW2) + 2*MW2^3*MZ2^7*(1774784 + 101337*SW2) - 
           MW2^2*MZ2^8*(153468 + 149189*SW2) + 160*MW2^8*MZ2^2*
            (-389283 + 192872*SW2) + 6*MW2^4*MZ2^6*(-3471346 + 903683*SW2) - 
           16*MW2^7*MZ2^3*(-7230030 + 3925813*SW2) + 8*MW2^6*MZ2^4*
            (-14341687 + 7876933*SW2))) + 
       MH2^3*(MT2^7*(15360*MW2^8 + MW2^2*MZ2^6*(472776 - 133789*SW2) + 
           2*MZ2^8*(3100 + 167*SW2) + 128*MW2^7*MZ2*(-3251 + 1380*SW2) + 
           2*MW2*MZ2^7*(-40514 + 4285*SW2) - 32*MW2^6*MZ2^2*
            (-53773 + 26780*SW2) - 56*MW2^4*MZ2^4*(-52063 + 28819*SW2) + 
           16*MW2^5*MZ2^3*(-192522 + 105241*SW2) + 4*MW2^3*MZ2^5*
            (-388273 + 183378*SW2)) - MW2^6*(MW2 + MZ2)*(15360*MW2^8 + 
           MW2^2*MZ2^6*(472776 - 132121*SW2) + 2*MZ2^8*(3100 + 137*SW2) + 
           128*MW2^7*MZ2*(-3251 + 1380*SW2) + 2*MW2*MZ2^7*
            (-40514 + 4201*SW2) - 32*MW2^6*MZ2^2*(-53773 + 26744*SW2) + 
           16*MW2^5*MZ2^3*(-192522 + 105319*SW2) + 4*MW2^3*MZ2^5*
            (-388273 + 183618*SW2) - 8*MW2^4*MZ2^4*(-364441 + 202333*SW2)) + 
         MT2^6*(-107520*MW2^9 + 4*MW2^4*MZ2^5*(3446811 - 1686920*SW2) + 
           MW2^2*MZ2^7*(1040044 - 194187*SW2) + 2*MZ2^9*(3100 + 167*SW2) + 
           4*MW2*MZ2^8*(-31107 + 1573*SW2) - 128*MW2^8*MZ2*
            (-22877 + 9660*SW2) + 32*MW2^7*MZ2^2*(-389397 + 192944*SW2) - 
           16*MW2^6*MZ2^3*(-1455101 + 790037*SW2) + 8*MW2^5*MZ2^4*
            (-2935978 + 1622205*SW2) + MW2^3*MZ2^6*(-4862884 + 
             1670671*SW2)) + MT2^2*MW2^3*(-322560*MW2^10 + 
           MW2^4*MZ2^6*(6580868 - 5719971*SW2) + 16*MW2^7*MZ2^3*
            (3426785 - 1909159*SW2) + 4*MW2^5*MZ2^5*(2200157 - 575984*SW2) + 
           MW2^2*MZ2^8*(1693772 - 448519*SW2) + 30*MZ2^10*(620 + 29*SW2) - 
           1152*MW2^9*MZ2*(-7519 + 3220*SW2) + 4*MW2*MZ2^9*
            (-68539 + 5968*SW2) + 32*MW2^8*MZ2^2*(-1062683 + 534240*SW2) + 
           MW2^3*MZ2^7*(-5322000 + 2695439*SW2) + 8*MW2^6*MZ2^4*
            (-5082468 + 2868959*SW2)) + MT2*MW2^4*(107520*MW2^10 + 
           2*MW2^3*MZ2^7*(1438644 - 603727*SW2) + 24*MW2^6*MZ2^4*
            (265288 - 155355*SW2) + 2*MW2*MZ2^9*(52914 - 3629*SW2) - 
           2*MZ2^10*(3100 + 137*SW2) + 128*MW2^9*MZ2*(-22277 + 9660*SW2) - 
           32*MW2^8*MZ2^2*(-323897 + 165164*SW2) + MW2^2*MZ2^8*
            (-753560 + 168511*SW2) + 48*MW2^7*MZ2^3*(-297133 + 170613*SW2) - 
           4*MW2^5*MZ2^5*(-967381 + 751950*SW2) + MW2^4*MZ2^6*
            (-5818176 + 3625129*SW2)) + MT2^5*MW2*(322560*MW2^9 + 
           MW2^3*MZ2^6*(16142536 - 5745597*SW2) + 2*MW2*MZ2^8*
            (227192 - 13759*SW2) - 16*MZ2^9*(1550 + 79*SW2) + 
           1152*MW2^8*MZ2*(-7639 + 3220*SW2) + 2*MW2^2*MZ2^7*
            (-1796706 + 357635*SW2) - 32*MW2^7*MZ2^2*(-1181159 + 
             584244*SW2) + 20*MW2^4*MZ2^5*(-2213809 + 1093054*SW2) + 
           16*MW2^6*MZ2^3*(-4472615 + 2423293*SW2) - 8*MW2^5*MZ2^4*
            (-9192474 + 5077151*SW2)) + MT2^3*MW2^2*(537600*MW2^10 + 
           8*MW2^6*MZ2^4*(12108701 - 6744443*SW2) - 
           6*MZ2^10*(3100 + 163*SW2) + 4480*MW2^9*MZ2*(-3251 + 1380*SW2) - 
           6*MW2*MZ2^9*(-40526 + 4213*SW2) + 5*MW2^4*MZ2^6*
            (1561080 + 33629*SW2) - 160*MW2^8*MZ2^2*(-376087 + 187316*SW2) + 
           MW2^2*MZ2^8*(-1201688 + 412649*SW2) - 2*MW2^3*MZ2^7*
            (-911324 + 955741*SW2) + 16*MW2^7*MZ2^3*(-6659256 + 
             3649067*SW2) + 4*MW2^5*MZ2^5*(-11279867 + 5165286*SW2)) + 
         MT2^4*MW2*(-537600*MW2^10 + 12*MW2^5*MZ2^5*(5487815 - 2673328*SW2) + 
           MW2^3*MZ2^7*(3648208 - 230163*SW2) + 2*MZ2^10*(3100 + 173*SW2) + 
           4*MW2*MZ2^9*(-12507 + 2485*SW2) - 640*MW2^9*MZ2*
            (-22877 + 9660*SW2) - MW2^2*MZ2^8*(149508 + 102677*SW2) + 
           160*MW2^8*MZ2^2*(-389283 + 192872*SW2) + 3*MW2^4*MZ2^6*
            (-7133612 + 2245681*SW2) - 16*MW2^7*MZ2^3*(-7248930 + 
             3938413*SW2) + 8*MW2^6*MZ2^4*(-14463637 + 8006533*SW2))) - 
       6*MH2^2*MW2*(MT2^7*(15360*MW2^8 + 2*MW2^4*MZ2^4*(1465349 - 
             809072*SW2) + 2*MW2^2*MZ2^6*(235613 - 62889*SW2) + 
           MZ2^8*(6200 + 643*SW2) + 128*MW2^7*MZ2*(-3251 + 1380*SW2) + 
           4*MW2*MZ2^7*(-20157 + 1429*SW2) - 416*MW2^6*MZ2^2*
            (-4151 + 2060*SW2) + 6*MW2^3*MZ2^5*(-259352 + 121361*SW2) + 
           8*MW2^5*MZ2^3*(-387179 + 211002*SW2)) - MW2^6*(MW2 + MZ2)*
          (15360*MW2^8 + 2*MW2^4*MZ2^4*(1465349 - 811472*SW2) + 
           MZ2^8*(6200 + 583*SW2) + 128*MW2^7*MZ2*(-3251 + 1380*SW2) + 
           4*MW2*MZ2^7*(-20157 + 1387*SW2) - 14*MW2^2*MZ2^6*
            (-33659 + 8865*SW2) - 32*MW2^6*MZ2^2*(-53963 + 26744*SW2) + 
           6*MW2^3*MZ2^5*(-259352 + 121521*SW2) + 8*MW2^5*MZ2^3*
            (-387179 + 211158*SW2)) + MT2*MW2^4*(107520*MW2^10 + 
           2*MW2^6*MZ2^4*(3199351 - 1870920*SW2) + 2*MW2^5*MZ2^5*
            (1963072 - 1533251*SW2) + 2*MW2^3*MZ2^7*(1438454 - 595021*SW2) - 
           MZ2^10*(6200 + 583*SW2) - 4*MW2*MZ2^9*(-26357 + 792*SW2) + 
           128*MW2^9*MZ2*(-22277 + 9660*SW2) + MW2^2*MZ2^8*
            (-750410 + 151247*SW2) - 32*MW2^8*MZ2^2*(-325227 + 165164*SW2) + 
           8*MW2^7*MZ2^3*(-1794703 + 1027318*SW2) + 2*MW2^4*MZ2^6*
            (-2928138 + 1832051*SW2)) + MT2^6*(-107520*MW2^9 + 
           2*MW2^4*MZ2^5*(6911777 - 3357269*SW2) + MZ2^9*(6200 + 643*SW2) + 
           MW2*MZ2^8*(-124028 + 1275*SW2) - 128*MW2^8*MZ2*
            (-22877 + 9660*SW2) - 2*MW2^2*MZ2^7*(-517847 + 83099*SW2) + 
           32*MW2^7*MZ2^2*(-390727 + 192944*SW2) + 2*MW2^3*MZ2^6*
            (-2427527 + 804624*SW2) - 8*MW2^6*MZ2^3*(-2925907 + 
             1583714*SW2) + 2*MW2^5*MZ2^4*(-11805547 + 6505880*SW2)) + 
         MT2^3*MW2^2*(537600*MW2^10 + 2*MW2^6*MZ2^4*(48691159 - 
             27052672*SW2) + 12*MW2*MZ2^9*(20163 - 1393*SW2) - 
           15*MZ2^10*(1240 + 127*SW2) + 4480*MW2^9*MZ2*(-3251 + 1380*SW2) + 
           10*MW2^4*MZ2^6*(770564 + 46137*SW2) - 160*MW2^8*MZ2^2*
            (-377417 + 187316*SW2) + MW2^2*MZ2^8*(-1197038 + 399431*SW2) - 
           2*MW2^3*MZ2^7*(-922854 + 997667*SW2) + 6*MW2^5*MZ2^5*
            (-7528988 + 3410259*SW2) + 8*MW2^7*MZ2^3*(-13393237 + 
             7316334*SW2)) + MT2^5*MW2*(322560*MW2^9 + 2*MW2^5*MZ2^4*
            (36963341 - 20361864*SW2) + MW2*MZ2^8*(452784 - 9613*SW2) - 
           100*MZ2^9*(248 + 25*SW2) + 1152*MW2^8*MZ2*(-7639 + 3220*SW2) + 
           4*MW2^2*MZ2^7*(-894703 + 155823*SW2) - 32*MW2^7*MZ2^2*
            (-1185149 + 584244*SW2) - 6*MW2^3*MZ2^6*(-2687011 + 925997*SW2) + 
           8*MW2^6*MZ2^3*(-8993105 + 4857506*SW2) + 2*MW2^4*MZ2^5*
            (-22200140 + 10882967*SW2)) + MT2^2*MW2^3*(-322560*MW2^10 + 
           2*MW2^5*MZ2^5*(4368479 - 1078895*SW2) + 12*MW2^4*MZ2^6*
            (556169 - 489526*SW2) + MW2^2*MZ2^8*(1687122 - 416705*SW2) + 
           3*MZ2^10*(6200 + 599*SW2) - 1152*MW2^9*MZ2*(-7519 + 3220*SW2) + 
           MW2*MZ2^9*(-272956 + 13765*SW2) + 10*MW2^3*MZ2^7*
            (-533171 + 269928*SW2) + 32*MW2^8*MZ2^2*(-1066673 + 534240*SW2) - 
           8*MW2^7*MZ2^3*(-6894605 + 3829238*SW2) + 2*MW2^6*MZ2^4*
            (-20437337 + 11510376*SW2)) + MT2^4*MW2*(-537600*MW2^10 + 
           2*MW2^5*MZ2^5*(33009125 - 15955033*SW2) + 14*MW2^3*MZ2^7*
            (258817 - 6826*SW2) + 5*MZ2^10*(1240 + 131*SW2) + 
           MW2*MZ2^9*(-49628 + 8631*SW2) - 640*MW2^9*MZ2*
            (-22877 + 9660*SW2) - 3*MW2^2*MZ2^8*(49686 + 39917*SW2) + 
           160*MW2^8*MZ2^2*(-390613 + 192872*SW2) + 4*MW2^4*MZ2^6*
            (-5336629 + 1606412*SW2) - 8*MW2^7*MZ2^3*(-14576385 + 
             7895026*SW2) + 2*MW2^6*MZ2^4*(-58159683 + 32111432*SW2))) + 
       MH2*MW2^2*(MT2^7*(138240*MW2^8 + 2*MW2^2*MZ2^6*(2097572 - 
             484207*SW2) + 4*MW2*MZ2^7*(-179963 + 368*SW2) + 
           9*MZ2^8*(6200 + 1261*SW2) + 1152*MW2^7*MZ2*(-3251 + 1380*SW2) - 
           32*MW2^6*MZ2^2*(-485077 + 241020*SW2) + 16*MW2^5*MZ2^3*
            (-1736878 + 946169*SW2) + 4*MW2^3*MZ2^5*(-3470387 + 
             1574709*SW2) - 8*MW2^4*MZ2^4*(-3278119 + 1796797*SW2)) - 
         MW2^6*(MW2 + MZ2)*(138240*MW2^8 + 2*MW2^2*MZ2^6*
            (2097572 - 476701*SW2) - 4*MW2*MZ2^7*(179963 + 10*SW2) + 
           9*MZ2^8*(6200 + 1201*SW2) + 1152*MW2^7*MZ2*(-3251 + 1380*SW2) - 
           32*MW2^6*MZ2^2*(-485077 + 240696*SW2) + 16*MW2^5*MZ2^3*
            (-1736878 + 946871*SW2) + 4*MW2^3*MZ2^5*(-3470387 + 
             1576869*SW2) - 8*MW2^4*MZ2^4*(-3278119 + 1802197*SW2)) + 
         MT2*MW2^4*(967680*MW2^10 + 32*MW2^8*MZ2^2*(2922913 - 1486476*SW2) - 
           9*MZ2^10*(6200 + 1201*SW2) + 1152*MW2^9*MZ2*(-22277 + 9660*SW2) + 
           4*MW2*MZ2^9*(235763 + 10927*SW2) + MW2^2*MZ2^8*
            (-6684600 + 1036681*SW2) - 4*MW2^3*MZ2^7*(-6406438 + 
             2537793*SW2) - 8*MW2^6*MZ2^4*(-7111906 + 4070985*SW2) + 
           16*MW2^7*MZ2^3*(-8042891 + 4599551*SW2) + 6*MW2^4*MZ2^6*
            (-8730424 + 5485747*SW2) - 4*MW2^5*MZ2^5*(-8876839 + 
             7143001*SW2)) + MT2^6*(-967680*MW2^9 + 4*MW2^4*MZ2^5*
            (30849109 - 14614829*SW2) + 2*MW2^2*MZ2^7*(4617378 - 
             491195*SW2) + 9*MZ2^9*(6200 + 1261*SW2) - 1152*MW2^8*MZ2*
            (-22877 + 9660*SW2) - MW2*MZ2^8*(1110452 + 77431*SW2) + 
           32*MW2^7*MZ2^2*(-3512413 + 1736496*SW2) + 2*MW2^3*MZ2^6*
            (-21625398 + 6541729*SW2) - 16*MW2^6*MZ2^3*(-13127409 + 
             7103333*SW2) + 8*MW2^5*MZ2^4*(-26419212 + 14466245*SW2)) + 
         MT2^2*MW2^3*(-2903040*MW2^10 + 2*MW2^4*MZ2^6*(29979326 - 
             27232053*SW2) + 16*MW2^7*MZ2^3*(30917645 - 17161431*SW2) + 
           4*MW2^5*MZ2^5*(19264283 - 3794303*SW2) + MW2^2*MZ2^8*
            (15017428 - 3126523*SW2) + 27*MZ2^10*(6200 + 1217*SW2) - 
           10368*MW2^9*MZ2*(-7519 + 3220*SW2) - 3*MW2*MZ2^9*
            (813068 + 17947*SW2) + 96*MW2^8*MZ2^2*(-3195889 + 1602720*SW2) + 
           2*MW2^3*MZ2^7*(-23753680 + 11880509*SW2) + 8*MW2^6*MZ2^4*
            (-45648122 + 25435831*SW2)) + MT2^3*MW2^2*(4838400*MW2^10 + 
           8*MW2^6*MZ2^4*(108900119 - 60041987*SW2) + 12*MW2*MZ2^9*
            (180017 - 44*SW2) - 27*MZ2^10*(6200 + 1253*SW2) + 
           40320*MW2^9*MZ2*(-3251 + 1380*SW2) + 50*MW2^4*MZ2^6*
            (1363972 + 186223*SW2) + 3*MW2^2*MZ2^8*(-3545224 + 1099595*SW2) - 
           160*MW2^8*MZ2^2*(-3392623 + 1685844*SW2) - 4*MW2^3*MZ2^7*
            (-4110998 + 4735763*SW2) + 16*MW2^7*MZ2^3*(-60079604 + 
             32806603*SW2) + 4*MW2^5*MZ2^5*(-100626193 + 43850319*SW2)) + 
         MT2^5*MW2*(2903040*MW2^9 + 2*MW2^3*MZ2^6*(71820532 - 22774929*SW2) - 
           36*MZ2^9*(6200 + 1243*SW2) + 10368*MW2^8*MZ2*(-7639 + 3220*SW2) + 
           MW2*MZ2^8*(4051856 + 230173*SW2) + 4*MW2^2*MZ2^7*
            (-7975987 + 976466*SW2) - 96*MW2^7*MZ2^2*(-3551317 + 
             1752732*SW2) + 28*MW2^4*MZ2^5*(-14157305 + 6778211*SW2) + 
           16*MW2^6*MZ2^3*(-40350275 + 21788637*SW2) - 8*MW2^5*MZ2^4*
            (-82726856 + 45291559*SW2)) + MT2^4*MW2*(-4838400*MW2^10 + 
           4*MW2^5*MZ2^5*(147293335 - 69346601*SW2) + 
           9*MZ2^10*(6200 + 1273*SW2) - 5760*MW2^9*MZ2*(-22877 + 9660*SW2) + 
           MW2*MZ2^9*(-440852 + 55517*SW2) + 2*MW2^3*MZ2^7*
            (16150976 + 726113*SW2) - MW2^2*MZ2^8*(1358412 + 1358701*SW2) + 
           160*MW2^8*MZ2^2*(-3511387 + 1735848*SW2) + 2*MW2^4*MZ2^6*
            (-95023262 + 25510441*SW2) - 16*MW2^7*MZ2^3*(-65397870 + 
             35410717*SW2) + 8*MW2^6*MZ2^4*(-130145303 + 71390797*SW2))))*
      B0i[bb0, 0, 0, MW2])/(3456*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*
      (-MT2 + MW2)^3*(4*MW2 - MZ2)*MZ2^5*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW*SW2^2) - 
    ((48*MW*MZ*(MH2 - 3*MZ2)*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
        (CHW*MW2 + CHB*(-MW2 + MZ2))*SW*SW2^2 + 
       CHWB*(-20*MH2^2*MW2*MZ2*(MW2 - CW2*MZ2)*(8*MW2^3 - 3*MW2^2*MZ2 - 
           15*MW2*MZ2^2 + 10*MZ2^3) + 4*MZ2*(11904*MW2^7 - 200*CW2*MZ2^7 - 
           640*MW2^6*MZ2*(44 + 3*SW2) + 32*MW2^5*MZ2^2*(25 + 302*SW2) + 
           4*MW2^2*MZ2^5*(9826 + 443*SW2) + 4*MW2^3*MZ2^4*
            (-18587 + 589*SW2) - MW2*MZ2^6*(7756 + 1359*SW2) - 
           8*MW2^4*MZ2^3*(-7307 + 1410*SW2)) + 
         MH2*(-11904*MW2^7 + 200*CW2*MZ2^7 + 640*MW2^6*MZ2*(44 + 3*SW2) - 
           32*MW2^5*MZ2^2*(5 + 242*SW2) + 8*MW2^4*MZ2^3*(-7417 + 710*SW2) + 
           4*MW2^3*MZ2^4*(18347 + 1340*SW2) - 4*MW2^2*MZ2^5*
            (9326 + 1961*SW2) + MW2*MZ2^6*(6956 + 3395*SW2))))*
      B0i[bb0, 0, 0, MZ2])/(3456*MW*(MH2 - 4*MZ2)*MZ2^4*Pi^3*SW*SW2^2) - 
    ((24*MW*MZ*(MH2^2 - 5*MH2*MZ2 + 5*MZ2^2)*(-160*MW2^3 + 360*MW2^2*MZ2 - 
         303*MW2*MZ2^2 + 103*MZ2^3)*(CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
       CHWB*MW2*(MH2^3*(MW2 - CW2*MZ2)*(80*MW2^2 - 40*MW2*MZ2 - 19*MZ2^2) + 
         12*MH2^2*(160*MW2^4 - 2*MW2^3*MZ2*(249 + 80*SW2) + 
           MZ2^4*(17 + 189*SW2) + MW2^2*MZ2^2*(519 + 382*SW2) - 
           MW2*MZ2^3*(198 + 425*SW2)) + 24*MZ2^2*(464*MW2^4 - 
           16*MW2^3*MZ2*(95 + 21*SW2) + 6*MW2^2*MZ2^2*(275 + 124*SW2) + 
           MZ2^4*(44 + 471*SW2) - MW2*MZ2^3*(638 + 921*SW2)) - 
         4*MH2*MZ2*(2616*MW2^4 - 8*MW2^3*MZ2*(992 + 273*SW2) + 
           2*MZ2^4*(173 + 1372*SW2) + MW2^2*MZ2^2*(8223 + 5480*SW2) - 
           MW2*MZ2^3*(3249 + 6187*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
     (1728*MW*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3*SW) + 
    (CHWB*MW2*(36*MT2^4*MZ2*(-MW2 + CW2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
       3*MW2*MZ2*(MW2 + MZ2)*(96*MW2^5 + MW2*MZ2^4*(1388 - 1315*SW2) + 
         2*MW2^3*MZ2^2*(2681 - 1084*SW2) + 5*MZ2^5*(-20 + 23*SW2) + 
         4*MW2^4*MZ2*(-569 + 60*SW2) + 2*MW2^2*MZ2^3*(-2235 + 1519*SW2)) + 
       2*MT2*MW2*(10240*MW2^6 - 3571*CW2*MZ2^6 + 4*MW2^4*MZ2^2*
          (10679 - 6678*SW2) + 40*MW2^5*MZ2*(-913 + 256*SW2) - 
         2*MW2*MZ2^5*(-9854 + 8001*SW2) + 2*MW2^3*MZ2^3*(-1863 + 8191*SW2) + 
         MW2^2*MZ2^4*(-28847 + 13061*SW2)) + 
       2*MT2^3*(10240*MW2^5 + MW2*MZ2^4*(27707 - 23809*SW2) + 
         4*MW2^3*MZ2^2*(20509 - 9022*SW2) + 8*MW2^4*MZ2*(-5791 + 1280*SW2) + 
         MZ2^5*(-3871 + 3898*SW2) + 2*MW2^2*MZ2^3*(-34892 + 22947*SW2)) - 
       2*MT2^2*(20480*MW2^6 + MW2^2*MZ2^4*(62281 - 52346*SW2) + 
         4*MW2^4*MZ2^2*(42011 - 18188*SW2) + 6*MZ2^6*(25 - 28*SW2) + 
         8*MW2^5*MZ2*(-11627 + 2560*SW2) + MW2*MZ2^5*(-9842 + 9773*SW2) + 
         MW2^3*MZ2^3*(-148097 + 95418*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
     (2592*MW*MZ2^4*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW*SW2) - 
    (CHWB*MW2*(-144*MT2^4*MW2*MZ2*(MW2 - CW2*MZ2)*(4*MW2^2 - 5*MW2*MZ2 + 
         MZ2^2) + 36*MT2^3*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
        (4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 4*MW2^2*MZ2*(-3 + SW2) - 
         MZ2^3*SW2) + MT2^2*(7680*MW2^7 + 2*MW2^2*MZ2^5*(14735 - 52841*SW2) + 
         256*MW2^6*MZ2*(-809 + 345*SW2) - MZ2^7*(100 + 863*SW2) - 
         64*MW2^5*MZ2^2*(-7043 + 4961*SW2) + 4*MW2^3*MZ2^4*
          (6585 + 16193*SW2) + MW2*MZ2^6*(-5462 + 21303*SW2) + 
         8*MW2^4*MZ2^3*(-37697 + 30093*SW2)) + 
       MW2^2*(7680*MW2^7 + 2*MW2^2*MZ2^5*(15239 - 53489*SW2) + 
         320*MW2^6*MZ2*(-649 + 276*SW2) - MZ2^7*(100 + 827*SW2) - 
         112*MW2^5*MZ2^2*(-4031 + 2840*SW2) + 4*MW2^3*MZ2^4*
          (6081 + 16445*SW2) + MW2*MZ2^6*(-5606 + 21411*SW2) + 
         8*MW2^4*MZ2^3*(-37571 + 30183*SW2)) - 
       MT2*(15360*MW2^8 + MW2*MZ2^7*(5406 - 23065*SW2) + 
         1472*MW2^7*MZ2*(-287 + 120*SW2) + MZ2^8*(100 + 827*SW2) + 
         80*MW2^5*MZ2^3*(-13163 + 10000*SW2) - 8*MW2^4*MZ2^4*
          (-43742 + 13729*SW2) - 16*MW2^6*MZ2^2*(-69369 + 45244*SW2) - 
         4*MW2^3*MZ2^5*(-9122 + 69817*SW2) + 2*MW2^2*MZ2^6*
          (-20845 + 74846*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
     (1728*MW*(4*MW2 - MZ2)*MZ2^4*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3*
      SW*SW2) + (CHWB*MW2^3*(280*MW2^4 - 250*MZ2^4 + 
       5*MW2*MZ2^3*(160 - 37*SW2) + 5*MW2^3*MZ2*(-43 + 8*SW2) - 
       MW2^2*MZ2^2*(615 + 26*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
     (36*MW*MZ2^3*Pi^3*SW) - (CHWB*CW2*(2*MW2 + MZ2)*
      (MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
       MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
       MW2])/(48*MW*Pi^3) + (CHWB*MW2*(MW2 + MZ2)*
      (280*MW2^4 + MW2^2*MZ2^2*(290 - 67*SW2) + MW2*MZ2^3*(55 - 14*SW2) - 
       MW2^3*MZ2*(575 + 8*SW2) + MZ2^4*(-50 + 11*SW2))*
      C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(72*MW*MZ2^2*Pi^3*SW) - 
    (CHWB*CW2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
       2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
       MW2])/(144*MW*Pi^3))*Class[4])/VMU^2 + 
 ((Alfas*MZ*QCD*(12*MW2*MZ2*CHd[1, 1] - 12*MZ2^2*CHd[1, 1] + 
      12*MW2*MZ2*CHd[2, 2] - 12*MZ2^2*CHd[2, 2] + 12*MW2*MZ2*CHd[3, 3] - 
      12*MZ2^2*CHd[3, 3] - 2*(88*MW2^2 - 90*MW2*MZ2 + 23*MZ2^2)*
       CHe[Leff, Leff] + 4*(44*MW2^2 - 67*MW2*MZ2 + 23*MZ2^2)*
       CHl1[Leff, Leff] - 88*MW2^2*CHl3[1, 1] + 92*MW2*MZ2*CHl3[1, 1] - 
      49*MZ2^2*CHl3[1, 1] - 88*MW2^2*CHl3[2, 2] + 92*MW2*MZ2*CHl3[2, 2] - 
      49*MZ2^2*CHl3[2, 2] + 176*MW2^2*CHl3[Leff, Leff] - 
      268*MW2*MZ2*CHl3[Leff, Leff] + 92*MZ2^2*CHl3[Leff, Leff] - 
      12*MW2*MZ2*CHq1[1, 1] + 12*MZ2^2*CHq1[1, 1] - 12*MW2*MZ2*CHq1[2, 2] + 
      12*MZ2^2*CHq1[2, 2] + 12*MW2*MZ2*CHq1[3, 3] + 6*MZ2^2*CHq1[3, 3] + 
      36*MW2*MZ2*CHq3[1, 1] + 36*MW2*MZ2*CHq3[2, 2] + 12*MW2*MZ2*CHq3[3, 3] + 
      6*MZ2^2*CHq3[3, 3] - 24*MW2*MZ2*CHu[1, 1] + 24*MZ2^2*CHu[1, 1] - 
      24*MW2*MZ2*CHu[2, 2] + 24*MZ2^2*CHu[2, 2]))/(72*MZ2*Pi^2) + 
   (MZ*(12*MW2*MZ2*CHd[1, 1] - 12*MZ2^2*CHd[1, 1] + 12*MW2*MZ2*CHd[2, 2] - 
      12*MZ2^2*CHd[2, 2] + 12*MW2*MZ2*CHd[3, 3] - 12*MZ2^2*CHd[3, 3] + 
      12*MW2*MZ2*CHe[1, 1] - 12*MZ2^2*CHe[1, 1] + 12*MW2*MZ2*CHe[2, 2] - 
      12*MZ2^2*CHe[2, 2] + 12*MW2*MZ2*CHe[3, 3] - 12*MZ2^2*CHe[3, 3] - 
      20*(16*MW2^2 - 18*MW2*MZ2 + 5*MZ2^2)*CHe[Leff, Leff] + 
      12*MW2*MZ2*CHl1[1, 1] - 12*MZ2^2*CHl1[1, 1] + 12*MW2*MZ2*CHl1[2, 2] - 
      12*MZ2^2*CHl1[2, 2] + 12*MW2*MZ2*CHl1[3, 3] - 12*MZ2^2*CHl1[3, 3] + 
      40*(8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] - 
      160*MW2^2*CHl3[1, 1] + 212*MW2*MZ2*CHl3[1, 1] - 103*MZ2^2*CHl3[1, 1] - 
      160*MW2^2*CHl3[2, 2] + 212*MW2*MZ2*CHl3[2, 2] - 103*MZ2^2*CHl3[2, 2] + 
      12*MW2*MZ2*CHl3[3, 3] + 320*MW2^2*CHl3[Leff, Leff] - 
      520*MW2*MZ2*CHl3[Leff, Leff] + 200*MZ2^2*CHl3[Leff, Leff] - 
      12*MW2*MZ2*CHq1[1, 1] + 12*MZ2^2*CHq1[1, 1] - 12*MW2*MZ2*CHq1[2, 2] + 
      12*MZ2^2*CHq1[2, 2] + 12*MW2*MZ2*CHq1[3, 3] + 6*MZ2^2*CHq1[3, 3] + 
      36*MW2*MZ2*CHq3[1, 1] + 36*MW2*MZ2*CHq3[2, 2] + 12*MW2*MZ2*CHq3[3, 3] + 
      6*MZ2^2*CHq3[3, 3] - 24*MW2*MZ2*CHu[1, 1] + 24*MZ2^2*CHu[1, 1] - 
      24*MW2*MZ2*CHu[2, 2] + 24*MZ2^2*CHu[2, 2]))/(72*MZ2*Pi) + 
   ((23*MT2*MW2*MZ*CHd[1, 1])/(72*Pi^3) + (307*MW2^2*MZ*CHd[1, 1])/
      (648*Pi^3) + (MT2*MW2^2*MZ*CHd[1, 1])/(324*(MT2 - MW2)*Pi^3) + 
     (38*(1 - CW2)*MW2^3*MZ*CHd[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHd[1, 1])/(324*(-MT2 + MW2)*Pi^3) + 
     (47*MW2^3*MZ*CHd[1, 1])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHd[1, 1])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHd[1, 1])/
      (6*MZ2^2*Pi^3) - (MW2^5*MZ*CHd[1, 1])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHd[1, 1])/(18*MZ2*Pi^3) + (5*MW2^3*MZ*CHd[1, 1])/
      (1296*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHd[1, 1])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[1, 1])/(216*Pi^3) - (1507*MW2*MZ*MZ2*CHd[1, 1])/
      (5184*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHd[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (35*MZ*MZ2^2*CHd[1, 1])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHd[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[1, 1])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[1, 1])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[1, 1])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (MT2*MW2*MZ*SW2*CHd[1, 1])/(18*Pi^3) - 
     (73*MW2^2*MZ*SW2*CHd[1, 1])/(324*Pi^3) - (19*MH2*MW2^2*MZ*SW2*CHd[1, 1])/
      (162*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHd[1, 1])/
      (27*(4*MT2 - MZ2)*Pi^3) - (8*MT2^2*MW2^2*MZ*SW2*CHd[1, 1])/
      (27*(4*MT2 - MZ2)*MZ2*Pi^3) + (19*MW2*MZ*MZ2*SW2*CHd[1, 1])/(81*Pi^3) + 
     (2*MH2*MW2*MZ*MZ2*SW2*CHd[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*SW2*CHd[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHd[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHd[1, 1])/(108*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHd[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHd[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHd[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHd[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHd[1, 1])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHd[1, 1])/(72*Pi) - (MZ*MZ2^2*SW2*CHd[1, 1])/
      (48*Pi) - (MW2*MZ*MZ2*SW2^2*CHd[1, 1])/(72*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHd[1, 1])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (14*MW2^2*MZ*MZ2*SW2^2*CHd[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[1, 1])/(81*Pi) + (23*MT2*MW2*MZ*CHd[2, 2])/
      (72*Pi^3) + (307*MW2^2*MZ*CHd[2, 2])/(648*Pi^3) + 
     (MT2*MW2^2*MZ*CHd[2, 2])/(324*(MT2 - MW2)*Pi^3) + 
     (38*(1 - CW2)*MW2^3*MZ*CHd[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHd[2, 2])/(324*(-MT2 + MW2)*Pi^3) + 
     (47*MW2^3*MZ*CHd[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHd[2, 2])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHd[2, 2])/
      (6*MZ2^2*Pi^3) - (MW2^5*MZ*CHd[2, 2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHd[2, 2])/(18*MZ2*Pi^3) + (5*MW2^3*MZ*CHd[2, 2])/
      (1296*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHd[2, 2])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[2, 2])/(216*Pi^3) - (1507*MW2*MZ*MZ2*CHd[2, 2])/
      (5184*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHd[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (35*MZ*MZ2^2*CHd[2, 2])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHd[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[2, 2])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[2, 2])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[2, 2])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (MT2*MW2*MZ*SW2*CHd[2, 2])/(18*Pi^3) - 
     (73*MW2^2*MZ*SW2*CHd[2, 2])/(324*Pi^3) - (19*MH2*MW2^2*MZ*SW2*CHd[2, 2])/
      (162*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHd[2, 2])/
      (27*(4*MT2 - MZ2)*Pi^3) - (8*MT2^2*MW2^2*MZ*SW2*CHd[2, 2])/
      (27*(4*MT2 - MZ2)*MZ2*Pi^3) + (19*MW2*MZ*MZ2*SW2*CHd[2, 2])/(81*Pi^3) + 
     (2*MH2*MW2*MZ*MZ2*SW2*CHd[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*SW2*CHd[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHd[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHd[2, 2])/(108*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHd[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHd[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHd[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHd[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHd[2, 2])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHd[2, 2])/(72*Pi) - (MZ*MZ2^2*SW2*CHd[2, 2])/
      (48*Pi) - (MW2*MZ*MZ2*SW2^2*CHd[2, 2])/(72*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHd[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (14*MW2^2*MZ*MZ2*SW2^2*CHd[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[2, 2])/(81*Pi) + (23*MT2*MW2*MZ*CHd[3, 3])/
      (72*Pi^3) + (307*MW2^2*MZ*CHd[3, 3])/(648*Pi^3) - 
     (23*MH2*MW2^2*MZ*CHd[3, 3])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHd[3, 3])/(324*(MT2 - MW2)*Pi^3) + 
     (46*MW2^3*MZ*CHd[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (14*(1 - CW2)*MW2^3*MZ*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHd[3, 3])/(324*(-MT2 + MW2)*Pi^3) + 
     (47*MW2^3*MZ*CHd[3, 3])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHd[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHd[3, 3])/
      (6*MZ2^2*Pi^3) - (MW2^5*MZ*CHd[3, 3])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHd[3, 3])/(18*MZ2*Pi^3) + (5*MW2^3*MZ*CHd[3, 3])/
      (1296*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHd[3, 3])/(162*(MH2 - 4*MW2)*MZ2*
       Pi^3) + (MT2*MW2^3*MZ*CHd[3, 3])/(324*(MT2 - MW2)*MZ2*Pi^3) - 
     (38*MW2^4*MZ*CHd[3, 3])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[3, 3])/(216*Pi^3) - (1507*MW2*MZ*MZ2*CHd[3, 3])/
      (5184*Pi^3) + (2*MH2*MW2*MZ*MZ2*CHd[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*CHd[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHd[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[3, 3])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (35*MZ*MZ2^2*CHd[3, 3])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHd[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[3, 3])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[3, 3])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[3, 3])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (MT2*MW2*MZ*SW2*CHd[3, 3])/(18*Pi^3) - 
     (73*MW2^2*MZ*SW2*CHd[3, 3])/(324*Pi^3) - (7*MH2*MW2^2*MZ*SW2*CHd[3, 3])/
      (54*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHd[3, 3])/
      (27*(4*MT2 - MZ2)*Pi^3) - (8*MT2^2*MW2^2*MZ*SW2*CHd[3, 3])/
      (27*(4*MT2 - MZ2)*MZ2*Pi^3) + (19*MW2*MZ*MZ2*SW2*CHd[3, 3])/(81*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2*CHd[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (14*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHd[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHd[3, 3])/(108*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHd[3, 3])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHd[3, 3])/
      (16*(4*MT2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHd[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHd[3, 3])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHd[3, 3])/(72*Pi) - (MZ*MZ2^2*SW2*CHd[3, 3])/
      (48*Pi) - (MW2*MZ*MZ2*SW2^2*CHd[3, 3])/(72*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[3, 3])/(81*Pi) - (MH2*MW2*MZ*CHe[1, 1])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[1, 1])/(16*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHe[1, 1])/
      (27*Pi^3) + (817*MW2^2*MZ*CHe[1, 1])/(648*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[1, 1])/(1296*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[1, 1])/(324*(MT2 - MW2)*Pi^3) + 
     (38*(1 - CW2)*MW2^3*MZ*CHe[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[1, 1])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[1, 1])/
      (12*MZ2^2*Pi^3) - (2*MT2*MW2^2*MZ*CHe[1, 1])/(9*MZ2*Pi^3) - 
     (127*MW2^3*MZ*CHe[1, 1])/(324*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[1, 1])/
      (324*(MT2 - MW2)*MZ2*Pi^3) + (MW2^4*MZ*CHe[1, 1])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (MH2*MZ*MZ2*CHe[1, 1])/(288*Pi^3) - 
     (17*MT2*MZ*MZ2*CHe[1, 1])/(432*Pi^3) - (5239*MW2*MZ*MZ2*CHe[1, 1])/
      (5184*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHe[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[1, 1])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (389*MZ*MZ2^2*CHe[1, 1])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHe[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^3*CHe[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (19*MH2*MW2^2*MZ*SW2*CHe[1, 1])/
      (162*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[1, 1])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[1, 1])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[1, 1])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[1, 1])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[1, 1])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[1, 1])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[1, 1])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[1, 1])/
      (432*Pi^3) - (1193*MW2*MZ*MZ2*SW2*CHe[1, 1])/(1296*Pi^3) + 
     (2*MH2*MW2*MZ*MZ2*SW2*CHe[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[1, 1])/(216*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHe[1, 1])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHe[1, 1])/(72*Pi) - (MZ*MZ2^2*SW2*CHe[1, 1])/
      (48*Pi) - (MW2*MZ*MZ2*SW2^2*CHe[1, 1])/(8*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHe[1, 1])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (14*MW2^2*MZ*MZ2*SW2^2*CHe[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[1, 1])/(9*Pi) - (MH2*MW2*MZ*CHe[2, 2])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[2, 2])/(16*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHe[2, 2])/
      (27*Pi^3) + (817*MW2^2*MZ*CHe[2, 2])/(648*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[2, 2])/(1296*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[2, 2])/(324*(MT2 - MW2)*Pi^3) + 
     (38*(1 - CW2)*MW2^3*MZ*CHe[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[2, 2])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[2, 2])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[2, 2])/
      (12*MZ2^2*Pi^3) - (2*MT2*MW2^2*MZ*CHe[2, 2])/(9*MZ2*Pi^3) - 
     (127*MW2^3*MZ*CHe[2, 2])/(324*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[2, 2])/
      (324*(MT2 - MW2)*MZ2*Pi^3) + (MW2^4*MZ*CHe[2, 2])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (MH2*MZ*MZ2*CHe[2, 2])/(288*Pi^3) - 
     (17*MT2*MZ*MZ2*CHe[2, 2])/(432*Pi^3) - (5239*MW2*MZ*MZ2*CHe[2, 2])/
      (5184*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHe[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[2, 2])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (389*MZ*MZ2^2*CHe[2, 2])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHe[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^3*CHe[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (19*MH2*MW2^2*MZ*SW2*CHe[2, 2])/
      (162*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[2, 2])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[2, 2])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[2, 2])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[2, 2])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[2, 2])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[2, 2])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[2, 2])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[2, 2])/
      (432*Pi^3) - (1193*MW2*MZ*MZ2*SW2*CHe[2, 2])/(1296*Pi^3) + 
     (2*MH2*MW2*MZ*MZ2*SW2*CHe[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[2, 2])/(216*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHe[2, 2])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHe[2, 2])/(72*Pi) - (MZ*MZ2^2*SW2*CHe[2, 2])/
      (48*Pi) - (MW2*MZ*MZ2*SW2^2*CHe[2, 2])/(8*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHe[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (14*MW2^2*MZ*MZ2*SW2^2*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[2, 2])/(9*Pi) - (MH2*MW2*MZ*CHe[3, 3])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[3, 3])/(16*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHe[3, 3])/
      (27*Pi^3) + (817*MW2^2*MZ*CHe[3, 3])/(648*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[3, 3])/(1296*Pi^3) - 
     (23*MH2*MW2^2*MZ*CHe[3, 3])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[3, 3])/(324*(MT2 - MW2)*Pi^3) + 
     (46*MW2^3*MZ*CHe[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (14*(1 - CW2)*MW2^3*MZ*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[3, 3])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[3, 3])/
      (12*MZ2^2*Pi^3) - (2*MT2*MW2^2*MZ*CHe[3, 3])/(9*MZ2*Pi^3) - 
     (127*MW2^3*MZ*CHe[3, 3])/(324*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHe[3, 3])/
      (162*(MH2 - 4*MW2)*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[3, 3])/
      (324*(MT2 - MW2)*MZ2*Pi^3) - (38*MW2^4*MZ*CHe[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (MW2^4*MZ*CHe[3, 3])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (MH2*MZ*MZ2*CHe[3, 3])/(288*Pi^3) - 
     (17*MT2*MZ*MZ2*CHe[3, 3])/(432*Pi^3) - (5239*MW2*MZ*MZ2*CHe[3, 3])/
      (5184*Pi^3) + (2*MH2*MW2*MZ*MZ2*CHe[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*CHe[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHe[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (389*MZ*MZ2^2*CHe[3, 3])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHe[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[3, 3])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^3*CHe[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (7*MH2*MW2^2*MZ*SW2*CHe[3, 3])/
      (54*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[3, 3])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[3, 3])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[3, 3])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[3, 3])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[3, 3])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[3, 3])/
      (432*Pi^3) - (1193*MW2*MZ*MZ2*SW2*CHe[3, 3])/(1296*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2*CHe[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (14*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[3, 3])/(216*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[3, 3])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHe[3, 3])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHe[3, 3])/(72*Pi) - (MZ*MZ2^2*SW2*CHe[3, 3])/
      (48*Pi) - (MW2*MZ*MZ2*SW2^2*CHe[3, 3])/(8*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[3, 3])/(9*Pi) - (91*MH2*MW2*MZ*CHe[Leff, Leff])/
      (1152*Pi^3) + (7739*MT2*MW2*MZ*CHe[Leff, Leff])/(1728*Pi^3) + 
     (1201*(1 - CW2)*MT2*MW2*MZ*CHe[Leff, Leff])/(288*Pi^3) + 
     (67*MH2^2*MW2*MZ*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3) + 
     (23*(1 - CW2)*MH2^2*MW2*MZ*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (31*MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^3*MW2*MZ*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*Pi^3) + 
     (11*MT2^3*MW2*MZ*CHe[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (19*MT2^2*MW2*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3) + 
     (9353*MW2^2*MZ*CHe[Leff, Leff])/(216*Pi^3) + 
     (1405*(1 - CW2)*MW2^2*MZ*CHe[Leff, Leff])/(864*Pi^3) + 
     (153553*MH2*MW2^2*MZ*CHe[Leff, Leff])/(5184*(MH2 - 4*MW2)*Pi^3) + 
     (3643*(1 - CW2)*MH2*MW2^2*MZ*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*Pi^3) - 
     (31*MT2*MW2^2*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) + 
     (35*(1 - CW2)*MT2*MW2^2*MZ*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (9*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(8*(MH2 - MW2)^2*Pi^3) + 
     (601*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(5184*(MT2 - MW2)^2*Pi^3) - 
     (19*MT2*MW2^2*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*Pi^3) - 
     (154885*MW2^3*MZ*CHe[Leff, Leff])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (41*MH2*MW2^3*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*Pi^3) + 
     (647*(1 - CW2)*MH2*MW2^3*MZ*CHe[Leff, Leff])/(144*(MH2 - MW2)^2*Pi^3) - 
     (77*MT2*MW2^3*MZ*CHe[Leff, Leff])/(324*(MT2 - MW2)^2*Pi^3) - 
     (MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (19*MW2^3*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*Pi^3) + 
     (11*(1 - CW2)*MW2^3*MZ*CHe[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (41*MW2^4*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*Pi^3) + 
     (221*MW2^4*MZ*CHe[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (MH2^3*MT2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       Pi^3) + (MH2^3*MW2^4*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^2*MT2*MW2^4*MZ*CHe[Leff, Leff])/
      (864*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MW2^5*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       Pi^3) - (5*MH2^2*MW2*MZ*CHe[Leff, Leff])/(144*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MH2*MW2^2*MZ*CHe[Leff, Leff])/(27*(MH2 - 4*MZ2)*Pi^3) + 
     (919*MT2^2*MW2*MZ*CHe[Leff, Leff])/(324*(4*MT2 - MZ2)*Pi^3) - 
     (5*MT2*MW2^2*MZ*CHe[Leff, Leff])/(6*(4*MT2 - MZ2)*Pi^3) - 
     (MT2^2*MW2*MZ*CHe[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (MT2*MW2^2*MZ*CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (161*MW2^3*MZ*CHe[Leff, Leff])/(27*(4*MW2 - MZ2)*Pi^3) + 
     (5*(1 - CW2)*MW2^3*MZ*CHe[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3) - 
     (MH2*MW2^3*MZ*CHe[Leff, Leff])/(3*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (5*MH2*MW2^4*MZ*CHe[Leff, Leff])/(48*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (11*MW2^4*MZ*CHe[Leff, Leff])/(48*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (5*MW2^5*MZ*CHe[Leff, Leff])/(48*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - 
     (128*MT2*MW2^4*MZ*CHe[Leff, Leff])/(27*MZ2^3*Pi^3) - 
     (16*MT2^3*MW2^4*MZ*CHe[Leff, Leff])/(81*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (62*MW2^5*MZ*CHe[Leff, Leff])/(9*MZ2^3*Pi^3) + 
     (109*MT2^2*MW2^5*MZ*CHe[Leff, Leff])/(162*(MT2 - MW2)^2*MZ2^3*Pi^3) - 
     (61*MT2*MW2^6*MZ*CHe[Leff, Leff])/(81*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (5*MW2^7*MZ*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*MZ2^3*Pi^3) - 
     (640*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
     (35*MW2^6*MZ*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^3*Pi^3) + 
     (340*MT2*MW2^3*MZ*CHe[Leff, Leff])/(27*MZ2^2*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (169*MT2^3*MW2^3*MZ*CHe[Leff, Leff])/(648*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
     (1073*MW2^4*MZ*CHe[Leff, Leff])/(432*MZ2^2*Pi^3) + 
     (6935*MH2*MW2^4*MZ*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (38*MT2*MW2^4*MZ*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2^2*Pi^3) - 
     (415*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(324*(MT2 - MW2)^2*MZ2^2*Pi^3) - 
     (6935*MW2^5*MZ*CHe[Leff, Leff])/(108*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (1153*MT2*MW2^5*MZ*CHe[Leff, Leff])/(648*(MT2 - MW2)^2*MZ2^2*Pi^3) - 
     (41*MW2^6*MZ*CHe[Leff, Leff])/(54*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
     (1160*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (MT2*MW2^4*MZ*CHe[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (44*MW2^5*MZ*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (121*MH2*MW2^2*MZ*CHe[Leff, Leff])/(1728*MZ2*Pi^3) - 
     (10207*MT2*MW2^2*MZ*CHe[Leff, Leff])/(864*MZ2*Pi^3) - 
     (97*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (191*MH2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (5*MH2^3*MW2^2*MZ*CHe[Leff, Leff])/(216*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (MH2*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (43*MT2^3*MW2^2*MZ*CHe[Leff, Leff])/(432*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (29*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(72*(MT2 - MW2)*MZ2*Pi^3) - 
     (32885*MW2^3*MZ*CHe[Leff, Leff])/(864*MZ2*Pi^3) - 
     (96839*MH2*MW2^3*MZ*CHe[Leff, Leff])/(2592*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (191*MT2*MW2^3*MZ*CHe[Leff, Leff])/(108*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (5*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(216*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(432*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (671*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (29*MT2*MW2^3*MZ*CHe[Leff, Leff])/(72*(MT2 - MW2)*MZ2*Pi^3) + 
     (97643*MW2^4*MZ*CHe[Leff, Leff])/(648*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MH2*MW2^4*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (259*MT2*MW2^4*MZ*CHe[Leff, Leff])/(216*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (MH2^2*MW2^4*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
       Pi^3) - (29*MW2^4*MZ*CHe[Leff, Leff])/(36*(MT2 - MW2)*MZ2*Pi^3) + 
     (469*MW2^5*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (MH2^3*MT2^3*MW2^2*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       MZ2*Pi^3) + (MH2^3*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/
      (144*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ2*Pi^3) + 
     (MH2^2*MT2^3*MW2^3*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       MZ2*Pi^3) - (MH2^3*MT2*MW2^4*MZ*CHe[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ2*Pi^3) - 
     (MH2^2*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(144*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       MZ2*Pi^3) + (MH2^2*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ2*Pi^3) + 
     (5*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(108*(MH2 - 4*MZ2)*MZ2*Pi^3) - 
     (MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (475*MW2^4*MZ*CHe[Leff, Leff])/(54*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (3*MH2*MW2^4*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*MZ2*
       Pi^3) + (3*MW2^5*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*MZ2*
       Pi^3) + (19*MH2*MZ*MZ2*CHe[Leff, Leff])/(864*Pi^3) - 
     (487*MT2*MZ*MZ2*CHe[Leff, Leff])/(864*Pi^3) - 
     (13*MH2^2*MZ*MZ2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (13*MT2^3*MZ*MZ2*CHe[Leff, Leff])/(5184*(MT2 - MW2)^2*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (66205*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*Pi^3) - 
     (87265*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(10368*(MH2 - 4*MW2)*Pi^3) + 
     (7*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (3551*MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MH2 - MW2)^2*Pi^3) + 
     (MH2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (1585*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(10368*(MT2 - MW2)^2*Pi^3) + 
     (7*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) + 
     (87793*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(2592*(MH2 - 4*MW2)*Pi^3) - 
     (395*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(192*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (737*MT2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (7*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) + 
     (395*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(384*(MH2 - MW2)^2*Pi^3) - 
     (481*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (MH2^3*MT2^3*MZ*MZ2*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       Pi^3) - (MH2^3*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (576*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^3*MW2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^3*MT2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (576*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^2*MT2^2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (1728*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^2*MW2^4*MZ*MZ2*CHe[Leff, Leff])/
      (1728*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (5*MH2^2*MZ*MZ2*CHe[Leff, Leff])/(864*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(36*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (265*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(648*(4*MT2 - MZ2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(8*(4*MT2 - MZ2)*Pi^3) + 
     (MT2^2*MZ*MZ2*CHe[Leff, Leff])/(96*(4*MW2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (73*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (3*MH2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(8*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) + (35*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*
       (4*MW2 - MZ2)*Pi^3) + (3*MW2^4*MZ*MZ2*CHe[Leff, Leff])/
      (8*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + (7763*MZ*MZ2^2*CHe[Leff, Leff])/
      (2304*Pi^3) + (2497*MH2*MZ*MZ2^2*CHe[Leff, Leff])/
      (10368*(MH2 - 4*MW2)*Pi^3) - (529*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (2304*(MH2 - MW2)^2*Pi^3) + (65*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (6912*(MT2 - MW2)^2*Pi^3) - (2497*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (2592*(MH2 - 4*MW2)*Pi^3) + (529*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (1152*(MH2 - MW2)^2*Pi^3) - (71*MT2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (3456*(MT2 - MW2)^2*Pi^3) - (529*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (2304*(MH2 - MW2)^2*Pi^3) + (59*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (6912*(MT2 - MW2)^2*Pi^3) - (5*MH2*MZ*MZ2^2*CHe[Leff, Leff])/
      (216*(MH2 - 4*MZ2)*Pi^3) - (5*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (12*(MH2 - 4*MZ2)*Pi^3) - (5*MT2*MZ*MZ2^2*CHe[Leff, Leff])/
      (48*(4*MT2 - MZ2)*Pi^3) + (MT2*MZ*MZ2^2*CHe[Leff, Leff])/
      (192*(4*MW2 - MZ2)*Pi^3) - (47*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (864*(4*MW2 - MZ2)*Pi^3) + (5*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (64*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(64*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (47*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(192*(MH2 - MW2)*
       (4*MW2 - MZ2)*Pi^3) - (MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/
      (6*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - (11*MZ*MZ2^3*CHe[Leff, Leff])/
      (24*(MH2 - 4*MW2)*Pi^3) - (11*MZ*MZ2^3*CHe[Leff, Leff])/(96*MW2*Pi^3) + 
     (11*MH2*MZ*MZ2^3*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (5*MZ*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (127*MZ*MZ2^3*CHe[Leff, Leff])/(1728*(4*MW2 - MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(48*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) + (7*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(384*(MH2 - MW2)*
       (4*MW2 - MZ2)*Pi^3) + (MW2^2*MZ*MZ2^3*CHe[Leff, Leff])/
      (64*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + (7*MZ*MZ2^4*CHe[Leff, Leff])/
      (3456*MW2*(4*MW2 - MZ2)*Pi^3) + (MW2*MZ*MZ2^4*CHe[Leff, Leff])/
      (768*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + (290*MW2^3*MZ*CHe[Leff, Leff])/
      (81*(-4*MT2 + MZ2)*Pi^3) - (49*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (18*(-4*MT2 + MZ2)*Pi^3) + (331*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (324*(-4*MT2 + MZ2)*Pi^3) - (25*MZ*MZ2^3*CHe[Leff, Leff])/
      (162*(-4*MT2 + MZ2)*Pi^3) + (6419*MW2^4*MZ*CHe[Leff, Leff])/
      (108*(-4*MW2 + MZ2)^2*Pi^3) - (MH2*MW2^4*MZ*CHe[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + (MW2^5*MZ*CHe[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + (440*MW2^7*MZ*CHe[Leff, Leff])/
      (9*MZ2^3*(-4*MW2 + MZ2)^2*Pi^3) - (230*MW2^6*MZ*CHe[Leff, Leff])/
      (9*MZ2^2*(-4*MW2 + MZ2)^2*Pi^3) - (1303*MW2^5*MZ*CHe[Leff, Leff])/
      (27*MZ2*(-4*MW2 + MZ2)^2*Pi^3) + (MH2*MW2^5*MZ*CHe[Leff, Leff])/
      (2*(MH2 - MW2)*MZ2*(-4*MW2 + MZ2)^2*Pi^3) - (MW2^6*MZ*CHe[Leff, Leff])/
      (2*(MH2 - MW2)*MZ2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (6265*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) - 
     (41*MH2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (41*MW2^4*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (409*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (54*(-4*MW2 + MZ2)^2*Pi^3) - (MH2^2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (23*MH2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2*MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/
      (96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (17*MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (217*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*
       Pi^3) + (MH2^2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/
      (64*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (41*MH2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(192*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (MH2*MW2^2*MZ*MZ2^3*CHe[Leff, Leff])/
      (96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (19*MW2^2*MZ*MZ2^3*CHe[Leff, Leff])/(96*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (71*MZ*MZ2^4*CHe[Leff, Leff])/(1728*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2^2*MZ*MZ2^4*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*
       Pi^3) + (MH2*MZ*MZ2^4*CHe[Leff, Leff])/(48*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (MH2*MW2*MZ*MZ2^4*CHe[Leff, Leff])/
      (384*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2*MZ*MZ2^4*CHe[Leff, Leff])/(384*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MZ*MZ2^5*CHe[Leff, Leff])/(768*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (7*MZ*MZ2^5*CHe[Leff, Leff])/(3456*MW2*(-4*MW2 + MZ2)^2*
       Pi^3) + (MH2^2*MZ*MZ2^5*CHe[Leff, Leff])/(768*(MH2 - MW2)^2*MW2*
       (-4*MW2 + MZ2)^2*Pi^3) + (MH2^2*MZ*MZ2^3*CHe[Leff, Leff])/
      (384*(MH2 - MW2)^2*(-4*MW2 + MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(384*(MH2 - MW2)^2*(-4*MW2 + MZ2)*
       Pi^3) + (MH2*MZ*MZ2^4*CHe[Leff, Leff])/(768*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)*Pi^3) - (MH2^2*MZ*MZ2^4*CHe[Leff, Leff])/
      (768*(MH2 - MW2)^2*MW2*(-4*MW2 + MZ2)*Pi^3) + 
     (5*MH2^2*MZ*(-MW2 + MZ2)*CHe[Leff, Leff])/(216*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MZ*MZ2^2*(-MW2 + MZ2)*CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*Pi^3) + 
     (MT2^5*MW2*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MT2^4*MW2^2*MZ*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^3*MW2^3*MZ*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (11*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (48*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MW2^6*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2^5*MW2^3*MZ*CHe[Leff, Leff])/
      (12*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (MT2^3*MW2^5*MZ*CHe[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2^2*MW2^6*MZ*CHe[Leff, Leff])/
      (6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2*MW2^7*MZ*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MW2^8*MZ*CHe[Leff, Leff])/
      (6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (MT2^5*MW2^2*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2^4*MW2^3*MZ*CHe[Leff, Leff])/
      (6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (MT2^3*MW2^4*MZ*CHe[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2^2*MW2^5*MZ*CHe[Leff, Leff])/
      (6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (5*MT2*MW2^6*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MW2^7*MZ*CHe[Leff, Leff])/
      (3*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^5*MZ*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MT2^4*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MT2^2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*MT2*MW2^4*MZ*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MW2^5*MZ*MZ2*CHe[Leff, Leff])/
      (12*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^4*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MT2^3*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (MT2^2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2*MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^3*MW2^2*MZ*CHe[Leff, Leff])/(144*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (MT2*MW2^4*MZ*CHe[Leff, Leff])/
      (48*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MW2^5*MZ*CHe[Leff, Leff])/(72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*
       Pi^3) - (MT2^2*MW2^5*MZ*CHe[Leff, Leff])/
      (12*MZ2^2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (5*MT2*MW2^6*MZ*CHe[Leff, Leff])/(36*MZ2^2*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) - (MW2^7*MZ*CHe[Leff, Leff])/
      (18*MZ2^2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^4*MW2^2*MZ*CHe[Leff, Leff])/
      (36*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (5*MT2^3*MW2^3*MZ*CHe[Leff, Leff])/(72*MZ2*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + ((1 - CW2)*MT2^3*MW2^3*MZ*
       CHe[Leff, Leff])/(36*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(8*MZ2*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (11*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (72*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (7*MW2^6*MZ*CHe[Leff, Leff])/(72*MZ2*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + ((1 - CW2)*MT2^4*MZ*MZ2*CHe[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (5*MT2^3*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (288*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (32*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (5*MT2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (96*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (11*MW2^4*MZ*MZ2*CHe[Leff, Leff])/(288*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (MT2^3*MZ*MZ2^2*CHe[Leff, Leff])/
      (576*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (192*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/(144*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (MT2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/
      (288*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MW2^2*MZ*MZ2^3*CHe[Leff, Leff])/(288*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (83*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (9*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - (160*MW2^4*MZ*CHe[Leff, Leff])/
      (81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - (3*MH2*MW2^4*MZ*CHe[Leff, Leff])/
      (4*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MH2*MW2^5*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW2^5*MZ*CHe[Leff, Leff])/((MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW2^6*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*
       (-4*MW2*MZ2 + MZ2^2)*Pi^3) - (119*MW2^2*MZ*CHe[Leff, Leff])/(27*Pi) - 
     (1319*MW2^4*MZ*CHe[Leff, Leff])/(486*MZ2^2*Pi) + 
     (11257*MW2^3*MZ*CHe[Leff, Leff])/(1944*MZ2*Pi) + 
     (9803*MW2*MZ*MZ2*CHe[Leff, Leff])/(7776*Pi) - 
     (427*MZ*MZ2^2*CHe[Leff, Leff])/(7776*Pi) - (MZ*MZ2^3*CHe[Leff, Leff])/
      (72*MW2*Pi) + (MT2*MW2^3*MZ*CHe[Leff, Leff])/(48*MW2*MZ2*Pi^3 - 
       12*MZ2^2*Pi^3) - (463*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (576*(MH2 - MW2)^2*Pi^3*SW2) + (11*MH2*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (384*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*SW2) + 
     (2237*MH2*MW2^3*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3*SW2) - 
     (MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(24*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*
       SW2) - (53*MW2^4*MZ*CHe[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3*SW2) + 
     (11*MH2*MW2^4*MZ*CHe[Leff, Leff])/(384*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*
       SW2) - (37*MW2^5*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3*SW2) + (37*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/
      (1728*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3*SW2) - 
     (47*MT2*MW2^4*MZ*CHe[Leff, Leff])/(1728*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3*
       SW2) - (5*MH2^2*MW2^6*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^4*Pi^3*
       SW2) - (MH2*MT2^2*MW2^6*MZ*CHe[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^4*Pi^3*SW2) + 
     (10*MH2*MW2^7*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^4*Pi^3*SW2) + 
     (MH2*MT2*MW2^7*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^4*
       Pi^3*SW2) - (5*MW2^8*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^4*Pi^3*
       SW2) - (MH2*MW2^8*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^4*Pi^3*SW2) + (MW2^9*MZ*CHe[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^4*Pi^3*SW2) - 
     (MT2^2*MW2^7*MZ*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^4*
       Pi^3*SW2) + (MT2*MW2^8*MZ*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*
       (-MH2 + MW2)*MZ2^4*Pi^3*SW2) + (16*MH2^2*MW2^5*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2) + 
     (5*MH2*MT2^2*MW2^5*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^3*Pi^3*SW2) - (32*MH2*MW2^6*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2) - (5*MH2*MT2*MW2^6*MZ*CHe[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3*SW2) + 
     (16*MW2^7*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2) + 
     (5*MH2*MW2^7*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
       Pi^3*SW2) - (5*MW2^8*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^3*Pi^3*SW2) + (5*MT2^2*MW2^6*MZ*CHe[Leff, Leff])/
      (36*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*Pi^3*SW2) - 
     (5*MT2*MW2^7*MZ*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
       Pi^3*SW2) - (2993*MH2^2*MW2^4*MZ*CHe[Leff, Leff])/
      (864*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2) - 
     (119*MH2*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3*SW2) + (1945*MH2*MW2^5*MZ*CHe[Leff, Leff])/
      (288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2) + 
     (55*MH2*MT2*MW2^5*MZ*CHe[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3*SW2) - (1421*MW2^6*MZ*CHe[Leff, Leff])/
      (432*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2) - (119*MH2*MW2^6*MZ*CHe[Leff, Leff])/
      (864*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*Pi^3*SW2) + 
     (7*MW2^7*MZ*CHe[Leff, Leff])/(54*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*Pi^3*
       SW2) - (7*MT2^2*MW2^5*MZ*CHe[Leff, Leff])/(54*(MT2 - MW2)^2*
       (-MH2 + MW2)*MZ2^2*Pi^3*SW2) + (103*MT2*MW2^6*MZ*CHe[Leff, Leff])/
      (432*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^3*SW2) + 
     (5135*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*MZ2*Pi^3*
       SW2) + (47*MH2*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3*SW2) - 
     (9623*MH2*MW2^4*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*MZ2*Pi^3*SW2) - 
     (19*MH2*MT2*MW2^4*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
       Pi^3*SW2) + (187*MW2^5*MZ*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*MZ2*Pi^3*
       SW2) + (47*MH2*MW2^5*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*
       (MT2 - MW2)^2*MZ2*Pi^3*SW2) - (7*MW2^6*MZ*CHe[Leff, Leff])/
      (288*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3*SW2) + 
     (7*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(288*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
       Pi^3*SW2) - (11*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (288*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*Pi^3*SW2) + 
     (MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3*SW2) - 
     (107*MH2*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3*SW2) + (427*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (3456*(MH2 - MW2)^2*Pi^3*SW2) + (49*MH2*MT2*MW2^2*MZ*MZ2*
       CHe[Leff, Leff])/(1728*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*SW2) - 
     (17*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2) - 
     (107*MH2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3*SW2) + (17*MW2^4*MZ*MZ2*CHe[Leff, Leff])/
      (1152*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*SW2) - 
     (17*MT2^2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(1152*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3*SW2) + (31*MT2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (1152*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3*SW2) - 
     (19*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*(MH2 - MW2)^2*Pi^3*SW2) + 
     (MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(432*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*
       SW2) - (61*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*(MH2 - MW2)^2*Pi^3*
       SW2) - (25*MH2*MT2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (3456*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*SW2) + 
     (5*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3*SW2) + 
     (MH2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(432*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*
       SW2) - (25*MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3*SW2) + (25*MT2^2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (6912*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3*SW2) - 
     (17*MT2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(1728*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3*SW2) - (29*MH2*MW2*MZ*SW2*CHe[Leff, Leff])/(1728*Pi^3) - 
     (35*MH2*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2^3*MW2*MZ*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (11*MT2^2*MW2*MZ*SW2*CHe[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (37*MH2^2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3) - 
     (11*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (32999*MW2^3*MZ*SW2*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) - 
     (931*MW2^4*MZ*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (5*MH2^2*MW2*MZ*SW2*CHe[Leff, Leff])/(108*(MH2 - 4*MZ2)*Pi^3) + 
     (235*MT2^2*MW2*MZ*SW2*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) + 
     (20*MW2^3*MZ*SW2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3) + 
     (80*MT2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(27*MZ2^2*Pi^3) - 
     (89*MW2^4*MZ*SW2*CHe[Leff, Leff])/(18*MZ2^2*Pi^3) - 
     (11*MH2^2*MW2^4*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (11*MH2*MW2^5*MZ*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^2*Pi^3) - 
     (11*MW2^6*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (320*MT2^2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (35*MW2^5*MZ*SW2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (301*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(54*MZ2*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (1771*MW2^3*MZ*SW2*CHe[Leff, Leff])/(144*MZ2*Pi^3) - 
     (2555*MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (14*MT2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (77*MH2^2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (2555*MW2^4*MZ*SW2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (77*MH2*MW2^4*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (77*MW2^5*MZ*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (560*MT2^2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (115*MW2^4*MZ*SW2*CHe[Leff, Leff])/(54*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (29*MH2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3456*Pi^3) - 
     (1835*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(1728*Pi^3) - 
     (23*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (49*MH2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (11*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) + 
     (11*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MT2 - MW2)*Pi^3) - 
     (4475*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(432*Pi^3) - 
     (43525*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) + 
     (49*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) + 
     (199*MH2^2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) + 
     (11*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MT2 - MW2)*Pi^3) + 
     (14579*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (161*MH2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) - 
     (11*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (49*MW2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(27*(MH2 - 4*MZ2)*Pi^3) - 
     (35*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(162*(4*MT2 - MZ2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(6*(4*MT2 - MZ2)*Pi^3) - 
     (235*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (2051*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(432*Pi^3) + 
     (14245*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) + 
     (101*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (14245*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) - 
     (247*MH2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (73*MW2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (5*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(54*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(12*(4*MT2 - MZ2)*Pi^3) + 
     (169*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(432*(4*MW2 - MZ2)*Pi^3) - 
     (77*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*Pi^3) - 
     (77*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(128*MW2*Pi^3) + 
     (77*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (MZ*MZ2^3*SW2*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3) + 
     (80*MW2^3*MZ*SW2*CHe[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (140*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (185*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(162*(-4*MT2 + MZ2)*Pi^3) - 
     (85*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(324*(-4*MT2 + MZ2)*Pi^3) + 
     (10*MW2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (25*MW2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(54*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MW2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^3*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (403*MW2^2*MZ*SW2*CHe[Leff, Leff])/(54*Pi) + 
     (34*MW2^3*MZ*SW2*CHe[Leff, Leff])/(9*MZ2*Pi) + 
     (253*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(54*Pi) - 
     (359*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(432*Pi) - 
     (17*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(288*MW2*Pi) - 
     (7*MT2*MW2*MZ*SW2^2*CHe[Leff, Leff])/(18*Pi^3) + 
     (7*MW2^2*MZ*SW2^2*CHe[Leff, Leff])/(18*Pi^3) + 
     (40*MT2^2*MW2*MZ*SW2^2*CHe[Leff, Leff])/(9*(4*MT2 - MZ2)*Pi^3) + 
     (20*MW2^3*MZ*SW2^2*CHe[Leff, Leff])/(27*(4*MW2 - MZ2)*Pi^3) - 
     (320*MT2^2*MW2^2*MZ*SW2^2*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (20*MW2^4*MZ*SW2^2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (7*MT2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(36*Pi^3) - 
     (65*MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(288*Pi^3) - 
     (100*MT2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (235*MW2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(64*Pi^3) + 
     (125*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(108*(4*MW2 - MZ2)*Pi^3) - 
     (5*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (5*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/(432*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (80*MW2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (10*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(9*(-4*MT2 + MZ2)*Pi^3) - 
     (25*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (10*MW2^4*MZ*SW2^2*CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) + 
     (40*MW2^5*MZ*SW2^2*CHe[Leff, Leff])/(9*MZ2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (205*MW2^3*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) + 
     (170*MW2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (95*MW2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(54*(-4*MW2 + MZ2)^2*Pi^3) + 
     (25*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MZ*MZ2^5*SW2^2*CHe[Leff, Leff])/(432*MW2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (7*MW2^2*MZ*SW2^2*CHe[Leff, Leff])/(18*Pi) + 
     (49*MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(72*Pi) - 
     (7*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(18*Pi) + 
     (7*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(96*MW2*Pi) - 
     (29*MW2*MZ*MZ2*SW2^3*CHe[Leff, Leff])/(54*Pi^3) + 
     (29*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(108*Pi^3) + 
     (232*MW2*MZ*MZ2*SW2^3*CHe[Leff, Leff])/(243*Pi) - 
     (116*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(243*Pi) + 
     (23*MT2*MW2*MZ*CHl1[1, 1])/(72*Pi^3) + (2165*MW2^2*MZ*CHl1[1, 1])/
      (1296*Pi^3) - (41*MH2*MW2^2*MZ*CHl1[1, 1])/(216*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHl1[1, 1])/(324*(MT2 - MW2)*Pi^3) + 
     (38*(1 - CW2)*MW2^3*MZ*CHl1[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (41*MW2^3*MZ*CHl1[1, 1])/(216*(MH2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHl1[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHl1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*CHl1[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (83*MW2^3*MZ*CHl1[1, 1])/(144*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl1[1, 1])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl1[1, 1])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHl1[1, 1])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[1, 1])/
      (6*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl1[1, 1])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHl1[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (7*MT2*MW2^2*MZ*CHl1[1, 1])/
      (18*MZ2*Pi^3) - (1159*MW2^3*MZ*CHl1[1, 1])/(1296*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHl1[1, 1])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHl1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*CHl1[1, 1])/(2304*Pi^3) - (17*MT2*MZ*MZ2*CHl1[1, 1])/
      (216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[1, 1])/(2304*(MH2 - MW2)*Pi^3) - 
     (7049*MW2*MZ*MZ2*CHl1[1, 1])/(10368*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[1, 1])/(6912*(MH2 - MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[1, 1])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[1, 1])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[1, 1])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[1, 1])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[1, 1])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[1, 1])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[1, 1])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (317*MZ*MZ2^2*CHl1[1, 1])/(2304*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[1, 1])/
      (6912*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[1, 1])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[1, 1])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[1, 1])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[1, 1])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[1, 1])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[1, 1])/
      (384*(-4*MW2 + MZ2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[1, 1])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[1, 1])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[1, 1])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[1, 1])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[1, 1])/
      (6*Pi) + (MW2^3*MZ*CHl1[1, 1])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[1, 1])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[1, 1])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[1, 1])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (MT2*MW2*MZ*SW2*CHl1[1, 1])/(18*Pi^3) - 
     (65*MW2^2*MZ*SW2*CHl1[1, 1])/(648*Pi^3) - 
     (19*MH2*MW2^2*MZ*SW2*CHl1[1, 1])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (223*MW2*MZ*MZ2*SW2*CHl1[1, 1])/(1296*Pi^3) + 
     (2*MH2*MW2*MZ*MZ2*SW2*CHl1[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*SW2*CHl1[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[1, 1])/(108*Pi^3) - (MW2^2*MZ*SW2*CHl1[1, 1])/
      (18*Pi) + (5*MW2*MZ*MZ2*SW2*CHl1[1, 1])/(72*Pi) - 
     (MZ*MZ2^2*SW2*CHl1[1, 1])/(48*Pi) + (7*MH2*MW2*MZ*MZ2*SW2^2*CHl1[1, 1])/
      (54*(MH2 - 4*MW2)*Pi^3) - (14*MW2^2*MZ*MZ2*SW2^2*CHl1[1, 1])/
      (27*(MH2 - 4*MW2)*Pi^3) + (23*MT2*MW2*MZ*CHl1[2, 2])/(72*Pi^3) + 
     (2165*MW2^2*MZ*CHl1[2, 2])/(1296*Pi^3) - (41*MH2*MW2^2*MZ*CHl1[2, 2])/
      (216*(MH2 - MW2)*Pi^3) + (MT2*MW2^2*MZ*CHl1[2, 2])/
      (324*(MT2 - MW2)*Pi^3) + (38*(1 - CW2)*MW2^3*MZ*CHl1[2, 2])/
      (81*(MH2 - 4*MW2)*Pi^3) + (41*MW2^3*MZ*CHl1[2, 2])/
      (216*(MH2 - MW2)*Pi^3) + (MW2^3*MZ*CHl1[2, 2])/
      (324*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHl1[2, 2])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (29*MT2^2*MW2*MZ*CHl1[2, 2])/
      (72*(4*MT2 - MZ2)*Pi^3) + (83*MW2^3*MZ*CHl1[2, 2])/
      (144*(4*MW2 - MZ2)*Pi^3) + (11*MH2*MW2^3*MZ*CHl1[2, 2])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (11*MW2^4*MZ*CHl1[2, 2])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (4*MT2*MW2^3*MZ*CHl1[2, 2])/
      (27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[2, 2])/(6*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*CHl1[2, 2])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHl1[2, 2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHl1[2, 2])/(18*MZ2*Pi^3) - (1159*MW2^3*MZ*CHl1[2, 2])/
      (1296*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHl1[2, 2])/(324*(MT2 - MW2)*MZ2*
       Pi^3) + (MW2^4*MZ*CHl1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*CHl1[2, 2])/(2304*Pi^3) - (17*MT2*MZ*MZ2*CHl1[2, 2])/
      (216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[2, 2])/(2304*(MH2 - MW2)*Pi^3) - 
     (7049*MW2*MZ*MZ2*CHl1[2, 2])/(10368*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[2, 2])/(6912*(MH2 - MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[2, 2])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[2, 2])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[2, 2])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[2, 2])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[2, 2])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (317*MZ*MZ2^2*CHl1[2, 2])/(2304*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[2, 2])/
      (6912*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[2, 2])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[2, 2])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[2, 2])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[2, 2])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[2, 2])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[2, 2])/
      (384*(-4*MW2 + MZ2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[2, 2])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[2, 2])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[2, 2])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[2, 2])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[2, 2])/
      (6*Pi) + (MW2^3*MZ*CHl1[2, 2])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[2, 2])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[2, 2])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[2, 2])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (MT2*MW2*MZ*SW2*CHl1[2, 2])/(18*Pi^3) - 
     (65*MW2^2*MZ*SW2*CHl1[2, 2])/(648*Pi^3) - 
     (19*MH2*MW2^2*MZ*SW2*CHl1[2, 2])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (223*MW2*MZ*MZ2*SW2*CHl1[2, 2])/(1296*Pi^3) + 
     (2*MH2*MW2*MZ*MZ2*SW2*CHl1[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*SW2*CHl1[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[2, 2])/(108*Pi^3) - (MW2^2*MZ*SW2*CHl1[2, 2])/
      (18*Pi) + (5*MW2*MZ*MZ2*SW2*CHl1[2, 2])/(72*Pi) - 
     (MZ*MZ2^2*SW2*CHl1[2, 2])/(48*Pi) + (7*MH2*MW2*MZ*MZ2*SW2^2*CHl1[2, 2])/
      (54*(MH2 - 4*MW2)*Pi^3) - (14*MW2^2*MZ*MZ2*SW2^2*CHl1[2, 2])/
      (27*(MH2 - 4*MW2)*Pi^3) + (23*MT2*MW2*MZ*CHl1[3, 3])/(72*Pi^3) + 
     (2165*MW2^2*MZ*CHl1[3, 3])/(1296*Pi^3) - (23*MH2*MW2^2*MZ*CHl1[3, 3])/
      (162*(MH2 - 4*MW2)*Pi^3) - (41*MH2*MW2^2*MZ*CHl1[3, 3])/
      (216*(MH2 - MW2)*Pi^3) + (MT2*MW2^2*MZ*CHl1[3, 3])/
      (324*(MT2 - MW2)*Pi^3) + (46*MW2^3*MZ*CHl1[3, 3])/
      (81*(MH2 - 4*MW2)*Pi^3) + (14*(1 - CW2)*MW2^3*MZ*CHl1[3, 3])/
      (27*(MH2 - 4*MW2)*Pi^3) + (41*MW2^3*MZ*CHl1[3, 3])/
      (216*(MH2 - MW2)*Pi^3) + (MW2^3*MZ*CHl1[3, 3])/
      (324*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHl1[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (29*MT2^2*MW2*MZ*CHl1[3, 3])/
      (72*(4*MT2 - MZ2)*Pi^3) + (83*MW2^3*MZ*CHl1[3, 3])/
      (144*(4*MW2 - MZ2)*Pi^3) + (11*MH2*MW2^3*MZ*CHl1[3, 3])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (11*MW2^4*MZ*CHl1[3, 3])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (4*MT2*MW2^3*MZ*CHl1[3, 3])/
      (27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[3, 3])/(6*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*CHl1[3, 3])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHl1[3, 3])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHl1[3, 3])/(18*MZ2*Pi^3) - (1159*MW2^3*MZ*CHl1[3, 3])/
      (1296*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHl1[3, 3])/
      (162*(MH2 - 4*MW2)*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHl1[3, 3])/
      (324*(MT2 - MW2)*MZ2*Pi^3) - (38*MW2^4*MZ*CHl1[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (MW2^4*MZ*CHl1[3, 3])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) - (MH2*MZ*MZ2*CHl1[3, 3])/(2304*Pi^3) - 
     (17*MT2*MZ*MZ2*CHl1[3, 3])/(216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[3, 3])/
      (2304*(MH2 - MW2)*Pi^3) - (7049*MW2*MZ*MZ2*CHl1[3, 3])/(10368*Pi^3) + 
     (2*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(6912*(MH2 - MW2)*Pi^3) - 
     (8*MW2^2*MZ*MZ2*CHl1[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[3, 3])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[3, 3])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[3, 3])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (317*MZ*MZ2^2*CHl1[3, 3])/(2304*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[3, 3])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[3, 3])/
      (16*(4*MT2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[3, 3])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[3, 3])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[3, 3])/
      (384*(-4*MW2 + MZ2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[3, 3])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[3, 3])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[3, 3])/
      (6*Pi) + (MW2^3*MZ*CHl1[3, 3])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[3, 3])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[3, 3])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[3, 3])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (MT2*MW2*MZ*SW2*CHl1[3, 3])/(18*Pi^3) - 
     (65*MW2^2*MZ*SW2*CHl1[3, 3])/(648*Pi^3) - 
     (7*MH2*MW2^2*MZ*SW2*CHl1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (223*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(1296*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (14*MW2^2*MZ*MZ2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[3, 3])/(108*Pi^3) - (MW2^2*MZ*SW2*CHl1[3, 3])/
      (18*Pi) + (5*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(72*Pi) - 
     (MZ*MZ2^2*SW2*CHl1[3, 3])/(48*Pi) + 
     (121*(1 - CW2)*MH2*MW2*MZ*CHl1[Leff, Leff])/(1728*Pi^3) + 
     (5*(1 - CW2)*MH2^3*MW2*MZ*CHl1[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) + 
     ((1 - CW2)*MH2*MT2^2*MW2*MZ*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     (29*(1 - CW2)*MT2^2*MW2*MZ*CHl1[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) + 
     (37*(1 - CW2)*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (155*MH2^2*MW2^2*MZ*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*Pi^3) + 
     (263*(1 - CW2)*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/
      (864*(MT2 - MW2)^2*Pi^3) - (MH2*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/
      (72*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (29*(1 - CW2)*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) + 
     (6520*(1 - CW2)*MW2^3*MZ*CHl1[Leff, Leff])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (1271*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     ((1 - CW2)*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     ((1 - CW2)*MH2^2*MW2^3*MZ*CHl1[Leff, Leff])/(432*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) + (MH2*MT2*MW2^3*MZ*CHl1[Leff, Leff])/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (11*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (1147*MW2^4*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) + 
     (67*(1 - CW2)*MW2^4*MZ*CHl1[Leff, Leff])/(288*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MW2^4*MZ*CHl1[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (11*MW2^5*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (11*MT2*MW2^4*MZ*CHl1[Leff, Leff])/(432*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3) + ((1 - CW2)*MH2^3*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/
      (144*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MH2^2*MT2^3*MW2^2*MZ*CHl1[Leff, Leff])/
      (432*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MH2^2*MT2*MW2^4*MZ*CHl1[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3) + 
     (3*(1 - CW2)*MW2^4*MZ*CHl1[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (5*MH2^2*MW2^5*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*
       Pi^3) - (MH2*MT2^2*MW2^5*MZ*CHl1[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (10*MH2*MW2^6*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3) + 
     (MH2*MT2*MW2^6*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
       Pi^3) + (MT2^2*MW2^6*MZ*CHl1[Leff, Leff])/(18*(MH2 - MW2)*
       (MT2 - MW2)^2*MZ2^3*Pi^3) - (5*MW2^7*MZ*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)^2*MZ2^3*Pi^3) - (MH2*MW2^7*MZ*CHl1[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3) + (MW2^8*MZ*CHl1[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (MT2*MW2^7*MZ*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
       Pi^3) + (3*MH2^2*MW2^4*MZ*CHl1[Leff, Leff])/(2*(MH2 - MW2)^2*MZ2^2*
       Pi^3) + (MH2*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*Pi^3) - 
     (3*MH2*MW2^5*MZ*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2^2*Pi^3) - 
     (2*MH2*MT2*MW2^5*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) + (3*MW2^6*MZ*CHl1[Leff, Leff])/(2*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (MH2*MW2^6*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) + (2*MT2*MW2^6*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3) - (MW2^7*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3) + (MT2^2*MW2^5*MZ*CHl1[Leff, Leff])/
      (9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^3) - 
     (2345*MH2^2*MW2^3*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (71*MH2*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2*Pi^3) + (1513*MH2*MW2^4*MZ*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*MZ2*Pi^3) + (31*MH2*MT2*MW2^4*MZ*CHl1[Leff, Leff])/
      (216*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (2*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/(27*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
       Pi^3) - (1097*MW2^5*MZ*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*MZ2*
       Pi^3) - (71*MH2*MW2^5*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)*
       (MT2 - MW2)^2*MZ2*Pi^3) + (2*MW2^6*MZ*CHl1[Leff, Leff])/
      (27*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (55*MT2*MW2^5*MZ*CHl1[Leff, Leff])/(432*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
       Pi^3) + (MH2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(288*(MH2 - MW2)^2*Pi^3) + 
     (25*MH2*MT2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(1152*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) - (305*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (1728*(MH2 - MW2)^2*Pi^3) - (MH2*MT2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (299*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) + 
     (25*MH2*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/(1152*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (25*MT2*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) - 
     (13*MW2^4*MZ*MZ2*CHl1[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (13*MT2^2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (864*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3) + 
     (19*MH2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MT2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (61*MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/
      (1728*(MH2 - MW2)^2*Pi^3) + (25*MH2*MT2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (25*MT2^2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(3456*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) - (5*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (25*MW2^3*MZ*MZ2^2*CHl1[Leff, Leff])/
      (3456*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (17*MT2*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3) + (265*MT2^2*MZ*(-MW2 + MZ2)*CHl1[Leff, Leff])/
      (324*(4*MT2 - MZ2)*Pi^3) + (5*MH2*MZ*MZ2*(-MW2 + MZ2)*CHl1[Leff, Leff])/
      (108*(MH2 - 4*MZ2)*Pi^3) + (5*MT2*MZ*MZ2*(-MW2 + MZ2)*CHl1[Leff, Leff])/
      (24*(4*MT2 - MZ2)*Pi^3) + (200*MT2^2*MZ*(-MW2 + MZ2)^3*
       CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     ((1 - CW2)*MT2^4*MW2^2*MZ*CHl1[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2^3*MZ*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2*MW2^5*MZ*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MW2^6*MZ*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MT2^3*MW2^2*MZ*CHl1[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/
      (6*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (2*(1 - CW2)*MT2*MW2^4*MZ*CHl1[Leff, Leff])/
      (9*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MW2^5*MZ*CHl1[Leff, Leff])/
      (8*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/
      (12*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MT2*MW2^5*MZ*CHl1[Leff, Leff])/
      (36*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MW2^6*MZ*CHl1[Leff, Leff])/
      (18*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2*MZ*MZ2*CHl1[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (19*(1 - CW2)*MT2*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (11*(1 - CW2)*MW2^4*MZ*MZ2*CHl1[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2*MW2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MW2^2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (407*MW2^2*MZ*CHl1[Leff, Leff])/(144*Pi) + 
     (3335*(1 - CW2)*MW2^2*MZ*CHl1[Leff, Leff])/(648*Pi) + 
     (95*MW2^4*MZ*CHl1[Leff, Leff])/(54*MZ2^2*Pi) - 
     (859*MW2^3*MZ*CHl1[Leff, Leff])/(216*MZ2*Pi) - 
     (113*MW2*MZ*MZ2*CHl1[Leff, Leff])/(216*Pi) - 
     (49*MZ*MZ2^2*CHl1[Leff, Leff])/(432*Pi) + (MZ*MZ2^3*CHl1[Leff, Leff])/
      (36*MW2*Pi) - (5791*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(864*Pi^3) - 
     (97*MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) - 
     (37*MH2*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (MT2^3*MW2*MZ*SW2*CHl1[Leff, Leff])/(54*(MT2 - MW2)^2*Pi^3) - 
     (2527*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(72*Pi^3) - 
     (12839*MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(648*(MH2 - 4*MW2)*Pi^3) - 
     (5*MH2^2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(432*(MT2 - MW2)^2*Pi^3) - 
     (215*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(432*(MT2 - MW2)^2*Pi^3) - 
     (29*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (MH2^3*MT2^3*MW2*MZ*SW2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (5*MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/
      (108*(MH2 - 4*MZ2)*Pi^3) - (109*MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/
      (27*(4*MT2 - MZ2)*Pi^3) - (791*MW2^3*MZ*SW2*CHl1[Leff, Leff])/
      (108*(4*MW2 - MZ2)*Pi^3) + (MH2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/
      (4*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - (MW2^4*MZ*SW2*CHl1[Leff, Leff])/
      ((MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2^5*MZ*SW2*CHl1[Leff, Leff])/
      (4*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - 
     (128*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(27*MZ2^2*Pi^3) - 
     (16*MT2^3*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(81*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
     (62*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(9*MZ2^2*Pi^3) + 
     (109*MT2^2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(162*(MT2 - MW2)^2*MZ2^2*
       Pi^3) - (61*MT2*MW2^5*MZ*SW2*CHl1[Leff, Leff])/
      (81*(MT2 - MW2)^2*MZ2^2*Pi^3) + (5*MW2^6*MZ*SW2*CHl1[Leff, Leff])/
      (18*(MT2 - MW2)^2*MZ2^2*Pi^3) - (640*MT2^2*MW2^3*MZ*SW2*
       CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (35*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (92*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(9*MZ2*Pi^3) - 
     (19*MH2*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (35*MT2^3*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(216*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (2561*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(432*MZ2*Pi^3) + 
     (7163*MH2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (38*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (17*MT2^2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (7163*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (101*MT2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (67*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (280*MT2^2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MT2^2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (53*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (19*MH2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(432*Pi^3) + 
     (487*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(432*Pi^3) + 
     (13*MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (MH2*MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (13*MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) + 
     (11125*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(432*Pi^3) + 
     (33149*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(5184*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (491*MH2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     (695*MT2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (7*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (33677*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (41*MH2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (1261*MT2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)*Pi^3) - 
     (41*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*Pi^3) + 
     (211*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) - 
     (MH2^3*MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^3*MT2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^2*MT2^3*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MT2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^3*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^2*MT2*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MW2^4*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (5*MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (432*(MH2 - 4*MZ2)*Pi^3) - (5*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (27*(MH2 - 4*MZ2)*Pi^3) - (5*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (6*(4*MT2 - MZ2)*Pi^3) - (MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (48*(4*MW2 - MZ2)*Pi^3) + (MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (48*(4*MW2 - MZ2)*Pi^3) + (497*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (216*(4*MW2 - MZ2)*Pi^3) - (MH2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (3*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(48*(MH2 - MW2)^2*
       (4*MW2 - MZ2)*Pi^3) + (5*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (48*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*MZ2*SW2*CHl1[Leff, Leff])/(48*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (7235*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*Pi^3) + 
     (2255*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(5184*(MH2 - 4*MW2)*Pi^3) + 
     (529*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3) - 
     (65*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) - 
     (2255*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(1296*(MH2 - 4*MW2)*Pi^3) - 
     (529*MH2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3) + 
     (71*MT2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) + 
     (529*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3) - 
     (59*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(96*(4*MW2 - MZ2)*Pi^3) - 
     (29*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3) - 
     (5*MH2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (25*MH2*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (96*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (25*MW2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (96*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (11*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3) + 
     (11*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(48*MW2*Pi^3) - 
     (11*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (5*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (67*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(432*(4*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(24*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (7*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (192*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(192*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) + (MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(384*(MH2 - MW2)^2*
       (4*MW2 - MZ2)*Pi^3) - (7*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (1728*MW2*(4*MW2 - MZ2)*Pi^3) - (MH2^2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (384*(MH2 - MW2)^2*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(384*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (160*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (70*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (77*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(54*(-4*MT2 + MZ2)*Pi^3) + 
     (25*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (1318*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(2*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MW2^5*MZ*SW2*CHl1[Leff, Leff])/(2*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (440*MW2^6*MZ*SW2*CHl1[Leff, Leff])/
      (9*MZ2^2*(-4*MW2 + MZ2)^2*Pi^3) - (10*MW2^5*MZ*SW2*CHl1[Leff, Leff])/
      (9*MZ2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (1261*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MH2*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(24*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (5*MW2^4*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (1241*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(-4*MW2 + MZ2)^2*Pi^3) - 
     (3*MH2*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(4*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (3*MW2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (4*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (395*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) + (11*MH2*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) - (MW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (3*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (13*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(144*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2^2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(192*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) + (MW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MZ*MZ2^5*SW2*CHl1[Leff, Leff])/(384*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (7*MZ*MZ2^5*SW2*CHl1[Leff, Leff])/(1728*MW2*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2^2*MZ*MZ2^5*SW2*CHl1[Leff, Leff])/
      (384*(MH2 - MW2)^2*MW2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^5*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^3*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^6*MZ*SW2*CHl1[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^7*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^5*MZ*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^4*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^4*MZ*MZ2*SW2*CHl1[Leff, Leff])/(16*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^5*MZ*MZ2*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^4*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(288*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(96*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (1409*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(486*MZ2*Pi) - 
     (3697*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(1296*Pi) + 
     (353*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(1944*Pi) + 
     (7*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(48*MW2*Pi) - 
     (221*MT2*MW2*MZ*SW2^2*CHl1[Leff, Leff])/(54*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3) + 
     (1415*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(144*Pi^3) - 
     (2639*MH2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (14*MT2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (11*MH2^2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(6*(MH2 - MW2)^2*Pi^3) + 
     (2639*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*Pi^3) + 
     (11*MW2^4*MZ*SW2^2*CHl1[Leff, Leff])/(6*(MH2 - MW2)^2*Pi^3) - 
     (400*MT2^2*MW2*MZ*SW2^2*CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (110*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(27*(4*MW2 - MZ2)*Pi^3) + 
     (80*MT2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(27*MZ2*Pi^3) - 
     (89*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(18*MZ2*Pi^3) - 
     (11*MH2^2*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (11*MH2*MW2^4*MZ*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (11*MW2^5*MZ*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (320*MT2^2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2*
       Pi^3) - (35*MW2^4*MZ*SW2^2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2*
       Pi^3) - (29*MH2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(1728*Pi^3) + 
     (1835*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(864*Pi^3) + 
     (23*MH2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (49*MH2*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2^3*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (11*MT2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) + 
     (2825*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(432*Pi^3) + 
     (1327*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (49*MT2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (67*MH2^2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)^2*Pi^3) - 
     (11*MT2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (2017*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (383*MH2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)^2*Pi^3) + 
     (11*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (535*MW2^3*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (5*MH2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(108*(MH2 - 4*MZ2)*Pi^3) + 
     (35*MT2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) + 
     (265*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) - 
     (6125*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(864*Pi^3) - 
     (5929*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (101*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) + 
     (5929*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) + 
     (247*MH2*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (73*MW2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3) + 
     (5*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(27*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(6*(4*MT2 - MZ2)*Pi^3) - 
     (175*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (77*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3) + 
     (77*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(64*MW2*Pi^3) - 
     (77*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (5*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (80*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (100*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (85*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(162*(-4*MT2 + MZ2)*Pi^3) + 
     (10*MW2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(108*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^4*MW2*MZ*SW2^2*CHl1[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^3*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2^4*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^3*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (11*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(6*Pi) - 
     (511*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(216*Pi) + 
     (337*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(432*Pi) - 
     (MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*MW2*Pi) - 
     (320*MT2^2*MW2*MZ*SW2^3*CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) + 
     (20*MW2^3*MZ*SW2^3*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3) - 
     (7*MT2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(18*Pi^3) + 
     (7*MW2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(18*Pi^3) + 
     (110*MW2^2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(27*(4*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(32*Pi^3) - 
     (125*MW2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) - 
     (5*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/(216*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (80*MW2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (50*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (40*MW2^4*MZ*SW2^3*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*Pi^3) + 
     (50*MW2^3*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (20*MW2^2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*Pi^3) + 
     (80*MW2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MZ*MZ2^5*SW2^3*CHl1[Leff, Leff])/(216*MW2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (7*MW2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(18*Pi) + 
     (35*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(72*Pi) - 
     (7*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(48*MW2*Pi) - 
     (29*MZ*MZ2^2*SW2^4*CHl1[Leff, Leff])/(54*Pi^3) + 
     (232*MZ*MZ2^2*SW2^4*CHl1[Leff, Leff])/(243*Pi) - 
     (13*MH2*MW2*MZ*CHl3[1, 1])/(864*Pi^3) + (5093*MT2*MW2*MZ*CHl3[1, 1])/
      (2592*Pi^3) + (661*(1 - CW2)*MT2*MW2*MZ*CHl3[1, 1])/(144*Pi^3) - 
     (4*MH2*MT2*MW2*MZ*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MT2*MW2*MZ*CHl3[1, 1])/(864*(MT2 - MW2)*Pi^3) + 
     (13955*MW2^2*MZ*CHl3[1, 1])/(2592*Pi^3) + 
     (10511*(1 - CW2)*MW2^2*MZ*CHl3[1, 1])/(648*Pi^3) + 
     (427*MH2*MW2^2*MZ*CHl3[1, 1])/(32*(MH2 - 4*MW2)*Pi^3) + 
     (5267*(1 - CW2)*MH2*MW2^2*MZ*CHl3[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (16*MT2*MW2^2*MZ*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (28*(1 - CW2)*MT2*MW2^2*MZ*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (41*MH2*MW2^2*MZ*CHl3[1, 1])/(432*(MH2 - MW2)*Pi^3) + 
     (31*MT2*MW2^2*MZ*CHl3[1, 1])/(144*(MT2 - MW2)*Pi^3) - 
     (427*MW2^3*MZ*CHl3[1, 1])/(8*(MH2 - 4*MW2)*Pi^3) + 
     (41*MW2^3*MZ*CHl3[1, 1])/(432*(MH2 - MW2)*Pi^3) + 
     (71*MT2^2*MW2*MZ*CHl3[1, 1])/(2592*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHl3[1, 1])/(864*(-MT2 + MW2)*Pi^3) + 
     (379*MW2^3*MZ*CHl3[1, 1])/(2592*(-MT2 + MW2)*Pi^3) - 
     (23*MH2^2*MW2*MZ*CHl3[1, 1])/(864*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MH2*MW2^2*MZ*CHl3[1, 1])/(27*(MH2 - 4*MZ2)*Pi^3) + 
     (1081*MT2^2*MW2*MZ*CHl3[1, 1])/(648*(4*MT2 - MZ2)*Pi^3) - 
     (5*MT2*MW2^2*MZ*CHl3[1, 1])/(6*(4*MT2 - MZ2)*Pi^3) + 
     (1481*MW2^3*MZ*CHl3[1, 1])/(288*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl3[1, 1])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl3[1, 1])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (160*MT2*MW2^4*MZ*CHl3[1, 1])/(81*MZ2^3*Pi^3) + 
     (20*MW2^5*MZ*CHl3[1, 1])/(9*MZ2^3*Pi^3) + (17*MT2*MW2^5*MZ*CHl3[1, 1])/
      (81*(MT2 - MW2)*MZ2^3*Pi^3) + (8*MT2^2*MW2^4*MZ*CHl3[1, 1])/
      (81*(-MT2 + MW2)*MZ2^3*Pi^3) + (MW2^6*MZ*CHl3[1, 1])/
      (9*(-MT2 + MW2)*MZ2^3*Pi^3) - (320*MT2^2*MW2^4*MZ*CHl3[1, 1])/
      (81*(4*MT2 - MZ2)*MZ2^3*Pi^3) + (14*MW2^6*MZ*CHl3[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^3*Pi^3) + (436*MT2*MW2^3*MZ*CHl3[1, 1])/
      (81*MZ2^2*Pi^3) - (19*MH2*MT2*MW2^3*MZ*CHl3[1, 1])/
      (27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl3[1, 1])/
      (81*(MT2 - MW2)*MZ2^2*Pi^3) - (125*MW2^4*MZ*CHl3[1, 1])/
      (216*MZ2^2*Pi^3) + (1349*MH2*MW2^4*MZ*CHl3[1, 1])/
      (216*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (76*MT2*MW2^4*MZ*CHl3[1, 1])/
      (27*(MH2 - 4*MW2)*MZ2^2*Pi^3) - (1349*MW2^5*MZ*CHl3[1, 1])/
      (54*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (137*MT2*MW2^4*MZ*CHl3[1, 1])/
      (324*(-MT2 + MW2)*MZ2^2*Pi^3) - (35*MW2^5*MZ*CHl3[1, 1])/
      (108*(-MT2 + MW2)*MZ2^2*Pi^3) + (584*MT2^2*MW2^3*MZ*CHl3[1, 1])/
      (81*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (23*MW2^5*MZ*CHl3[1, 1])/
      (18*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (5*MH2*MW2^2*MZ*CHl3[1, 1])/
      (216*MZ2*Pi^3) - (127*MT2*MW2^2*MZ*CHl3[1, 1])/(24*MZ2*Pi^3) + 
     (23*MH2*MT2*MW2^2*MZ*CHl3[1, 1])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MH2*MT2*MW2^2*MZ*CHl3[1, 1])/(864*(MT2 - MW2)*MZ2*Pi^3) - 
     (10607*MW2^3*MZ*CHl3[1, 1])/(1296*MZ2*Pi^3) - 
     (191*MH2*MW2^3*MZ*CHl3[1, 1])/(12*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (92*MT2*MW2^3*MZ*CHl3[1, 1])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (379*MT2*MW2^3*MZ*CHl3[1, 1])/(2592*(MT2 - MW2)*MZ2*Pi^3) + 
     (191*MW2^4*MZ*CHl3[1, 1])/(3*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (37*MT2^2*MW2^2*MZ*CHl3[1, 1])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*CHl3[1, 1])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHl3[1, 1])/(81*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MH2^2*MW2^2*MZ*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*MZ2*Pi^3) + 
     (101*MH2*MZ*MZ2*CHl3[1, 1])/(13824*Pi^3) - (1417*MT2*MZ*MZ2*CHl3[1, 1])/
      (5184*Pi^3) + (MH2^2*MZ*MZ2*CHl3[1, 1])/(4608*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2*MZ*MZ2*CHl3[1, 1])/(3456*(MT2 - MW2)*Pi^3) + 
     (161*MT2^2*MZ*MZ2*CHl3[1, 1])/(10368*(MT2 - MW2)*Pi^3) - 
     (9263*MW2*MZ*MZ2*CHl3[1, 1])/(20736*Pi^3) - 
     (3749*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(13824*(MH2 - MW2)*Pi^3) + 
     (3749*MW2^2*MZ*MZ2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl3[1, 1])/(6912*(MH2 - MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[1, 1])/(3456*(-MT2 + MW2)*Pi^3) + 
     (721*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(10368*(-MT2 + MW2)*Pi^3) - 
     (167*MW2^2*MZ*MZ2*CHl3[1, 1])/(2592*(-MT2 + MW2)*Pi^3) + 
     (89*MH2^2*MZ*MZ2*CHl3[1, 1])/(6912*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl3[1, 1])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (23*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(216*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl3[1, 1])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (161*MT2^2*MZ*MZ2*CHl3[1, 1])/(1296*(4*MT2 - MZ2)*Pi^3) + 
     (23*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (1099*MW2^2*MZ*MZ2*CHl3[1, 1])/(576*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl3[1, 1])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (6253*MZ*MZ2^2*CHl3[1, 1])/(13824*Pi^3) + (11*MH2*MZ*MZ2^2*CHl3[1, 1])/
      (24*(MH2 - 4*MW2)*Pi^3) - (211*MH2*MZ*MZ2^2*CHl3[1, 1])/
      (13824*(MH2 - MW2)*Pi^3) - (11*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (6*(MH2 - 4*MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (13824*(MH2 - MW2)*Pi^3) + (43*MT2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(-MT2 + MW2)*Pi^3) - (43*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(-MT2 + MW2)*Pi^3) - (89*MH2*MZ*MZ2^2*CHl3[1, 1])/
      (1728*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl3[1, 1])/
      (576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (23*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (23*MT2*MZ*MZ2^2*CHl3[1, 1])/
      (96*(4*MT2 - MZ2)*Pi^3) + (209*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (89*MZ*MZ2^3*CHl3[1, 1])/
      (576*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[1, 1])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[1, 1])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[1, 1])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[1, 1])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (146*MW2^3*MZ*CHl3[1, 1])/
      (81*(-4*MT2 + MZ2)*Pi^3) - (41*MW2^2*MZ*MZ2*CHl3[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (851*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1296*(-4*MT2 + MZ2)*Pi^3) - (391*MZ*MZ2^3*CHl3[1, 1])/
      (2592*(-4*MT2 + MZ2)*Pi^3) - (35*MZ*MZ2^3*CHl3[1, 1])/
      (2304*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHl3[1, 1])/
      (432*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHl3[1, 1])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (119*MT2^2*MW2^2*MZ*CHl3[1, 1])/
      (27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - (80*MW2^4*MZ*CHl3[1, 1])/
      (81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (443*MW2^4*MZ*CHl3[1, 1])/
      (72*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl3[1, 1])/
      (24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl3[1, 1])/
      (24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (2971*MW2^2*MZ*CHl3[1, 1])/
      (1296*Pi) - (287*MW2^4*MZ*CHl3[1, 1])/(243*MZ2^2*Pi) + 
     (1303*MW2^3*MZ*CHl3[1, 1])/(486*MZ2*Pi) + (3005*MW2*MZ*MZ2*CHl3[1, 1])/
      (3888*Pi) - (1505*MZ*MZ2^2*CHl3[1, 1])/(15552*Pi) - 
     (MH2*MZ*MZ2^2*CHl3[1, 1])/(576*(MH2 - MW2)*Pi) + 
     (MW2*MZ*MZ2^2*CHl3[1, 1])/(576*MH2*Pi - 576*MW2*Pi) - 
     (23*MH2*MW2*MZ*SW2*CHl3[1, 1])/(432*Pi^3) - 
     (7*MH2*MT2*MW2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (5267*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*SW2*CHl3[1, 1])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*SW2*CHl3[1, 1])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (235*MW2^3*MZ*SW2*CHl3[1, 1])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (152*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(81*MZ2^2*Pi^3) - 
     (19*MW2^4*MZ*SW2*CHl3[1, 1])/(9*MZ2^2*Pi^3) + 
     (16*MT2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (20*MW2^5*MZ*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (137*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*MZ2*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (41*MW2^3*MZ*SW2*CHl3[1, 1])/(216*MZ2*Pi^3) - 
     (497*MH2*MW2^3*MZ*SW2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (28*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (497*MW2^4*MZ*SW2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (4*MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*SW2*CHl3[1, 1])/(27*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (23*MH2*MZ*MZ2*SW2*CHl3[1, 1])/(432*Pi^3) - 
     (1157*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(1296*Pi^3) - 
     (43541*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(2592*Pi^3) - 
     (29485*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(2592*(MH2 - 4*MW2)*Pi^3) + 
     (29485*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(648*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHl3[1, 1])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (95*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(36*(4*MW2 - MZ2)*Pi^3) + 
     (365*MZ*MZ2^2*SW2*CHl3[1, 1])/(96*Pi^3) + 
     (77*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(32*(MH2 - 4*MW2)*Pi^3) - 
     (77*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(8*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (65*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (5*MZ*MZ2^3*SW2*CHl3[1, 1])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (4*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(-4*MT2 + MZ2)*Pi^3) + 
     (19*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^3*SW2*CHl3[1, 1])/(648*(-4*MT2 + MZ2)*Pi^3) - 
     (803*MW2^2*MZ*SW2*CHl3[1, 1])/(324*Pi) + (439*MW2^3*MZ*SW2*CHl3[1, 1])/
      (324*MZ2*Pi) + (2005*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(1296*Pi) - 
     (5*MZ*MZ2^2*SW2*CHl3[1, 1])/(16*Pi) - (25*MT2*MW2*MZ*SW2^2*CHl3[1, 1])/
      (27*Pi^3) + (13*MW2^2*MZ*SW2^2*CHl3[1, 1])/(162*Pi^3) + 
     (380*MT2^2*MW2*MZ*SW2^2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*Pi^3) + 
     (11*MW2^3*MZ*SW2^2*CHl3[1, 1])/(6*(4*MW2 - MZ2)*Pi^3) - 
     (304*MT2^2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (2*MW2^4*MZ*SW2^2*CHl3[1, 1])/((4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3) + 
     (3*MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3) - 
     (223*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(648*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (19*MH2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(432*(MH2 - 4*MZ2)*Pi^3) - 
     (133*MT2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(324*(4*MT2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(12*(4*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^2*CHl3[1, 1])/(32*Pi^3) - 
     (19*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (19*MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(36*(MH2 - 4*MZ2)*Pi^3) + 
     (MZ*MZ2^3*SW2^2*CHl3[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (76*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (95*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (323*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(648*(-4*MT2 + MZ2)*Pi^3) - 
     (893*MW2^2*MZ*SW2^2*CHl3[1, 1])/(972*Pi) + 
     (559*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(486*Pi) - 
     (25*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(72*Pi) - 
     (319*MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(324*Pi^3) - 
     (5*MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(486*Pi) - (MZ*MZ2^2*SW2^3*CHl3[1, 1])/
      (243*Pi) - (115*MZ*MZ2^2*SW2^4*CHl3[1, 1])/(243*Pi) - 
     (13*MH2*MW2*MZ*CHl3[2, 2])/(864*Pi^3) + (5093*MT2*MW2*MZ*CHl3[2, 2])/
      (2592*Pi^3) + (661*(1 - CW2)*MT2*MW2*MZ*CHl3[2, 2])/(144*Pi^3) - 
     (4*MH2*MT2*MW2*MZ*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MT2*MW2*MZ*CHl3[2, 2])/(864*(MT2 - MW2)*Pi^3) + 
     (13955*MW2^2*MZ*CHl3[2, 2])/(2592*Pi^3) + 
     (10511*(1 - CW2)*MW2^2*MZ*CHl3[2, 2])/(648*Pi^3) + 
     (427*MH2*MW2^2*MZ*CHl3[2, 2])/(32*(MH2 - 4*MW2)*Pi^3) + 
     (5267*(1 - CW2)*MH2*MW2^2*MZ*CHl3[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (16*MT2*MW2^2*MZ*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (28*(1 - CW2)*MT2*MW2^2*MZ*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (41*MH2*MW2^2*MZ*CHl3[2, 2])/(432*(MH2 - MW2)*Pi^3) + 
     (31*MT2*MW2^2*MZ*CHl3[2, 2])/(144*(MT2 - MW2)*Pi^3) - 
     (427*MW2^3*MZ*CHl3[2, 2])/(8*(MH2 - 4*MW2)*Pi^3) + 
     (41*MW2^3*MZ*CHl3[2, 2])/(432*(MH2 - MW2)*Pi^3) + 
     (71*MT2^2*MW2*MZ*CHl3[2, 2])/(2592*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHl3[2, 2])/(864*(-MT2 + MW2)*Pi^3) + 
     (379*MW2^3*MZ*CHl3[2, 2])/(2592*(-MT2 + MW2)*Pi^3) - 
     (23*MH2^2*MW2*MZ*CHl3[2, 2])/(864*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MH2*MW2^2*MZ*CHl3[2, 2])/(27*(MH2 - 4*MZ2)*Pi^3) + 
     (1081*MT2^2*MW2*MZ*CHl3[2, 2])/(648*(4*MT2 - MZ2)*Pi^3) - 
     (5*MT2*MW2^2*MZ*CHl3[2, 2])/(6*(4*MT2 - MZ2)*Pi^3) + 
     (1481*MW2^3*MZ*CHl3[2, 2])/(288*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl3[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl3[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (160*MT2*MW2^4*MZ*CHl3[2, 2])/(81*MZ2^3*Pi^3) + 
     (20*MW2^5*MZ*CHl3[2, 2])/(9*MZ2^3*Pi^3) + (17*MT2*MW2^5*MZ*CHl3[2, 2])/
      (81*(MT2 - MW2)*MZ2^3*Pi^3) + (8*MT2^2*MW2^4*MZ*CHl3[2, 2])/
      (81*(-MT2 + MW2)*MZ2^3*Pi^3) + (MW2^6*MZ*CHl3[2, 2])/
      (9*(-MT2 + MW2)*MZ2^3*Pi^3) - (320*MT2^2*MW2^4*MZ*CHl3[2, 2])/
      (81*(4*MT2 - MZ2)*MZ2^3*Pi^3) + (14*MW2^6*MZ*CHl3[2, 2])/
      (3*(4*MW2 - MZ2)*MZ2^3*Pi^3) + (436*MT2*MW2^3*MZ*CHl3[2, 2])/
      (81*MZ2^2*Pi^3) - (19*MH2*MT2*MW2^3*MZ*CHl3[2, 2])/
      (27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl3[2, 2])/
      (81*(MT2 - MW2)*MZ2^2*Pi^3) - (125*MW2^4*MZ*CHl3[2, 2])/
      (216*MZ2^2*Pi^3) + (1349*MH2*MW2^4*MZ*CHl3[2, 2])/
      (216*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (76*MT2*MW2^4*MZ*CHl3[2, 2])/
      (27*(MH2 - 4*MW2)*MZ2^2*Pi^3) - (1349*MW2^5*MZ*CHl3[2, 2])/
      (54*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (137*MT2*MW2^4*MZ*CHl3[2, 2])/
      (324*(-MT2 + MW2)*MZ2^2*Pi^3) - (35*MW2^5*MZ*CHl3[2, 2])/
      (108*(-MT2 + MW2)*MZ2^2*Pi^3) + (584*MT2^2*MW2^3*MZ*CHl3[2, 2])/
      (81*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (23*MW2^5*MZ*CHl3[2, 2])/
      (18*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (5*MH2*MW2^2*MZ*CHl3[2, 2])/
      (216*MZ2*Pi^3) - (127*MT2*MW2^2*MZ*CHl3[2, 2])/(24*MZ2*Pi^3) + 
     (23*MH2*MT2*MW2^2*MZ*CHl3[2, 2])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MH2*MT2*MW2^2*MZ*CHl3[2, 2])/(864*(MT2 - MW2)*MZ2*Pi^3) - 
     (10607*MW2^3*MZ*CHl3[2, 2])/(1296*MZ2*Pi^3) - 
     (191*MH2*MW2^3*MZ*CHl3[2, 2])/(12*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (92*MT2*MW2^3*MZ*CHl3[2, 2])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (379*MT2*MW2^3*MZ*CHl3[2, 2])/(2592*(MT2 - MW2)*MZ2*Pi^3) + 
     (191*MW2^4*MZ*CHl3[2, 2])/(3*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (37*MT2^2*MW2^2*MZ*CHl3[2, 2])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*CHl3[2, 2])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHl3[2, 2])/(81*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MH2^2*MW2^2*MZ*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*MZ2*Pi^3) + 
     (101*MH2*MZ*MZ2*CHl3[2, 2])/(13824*Pi^3) - (1417*MT2*MZ*MZ2*CHl3[2, 2])/
      (5184*Pi^3) + (MH2^2*MZ*MZ2*CHl3[2, 2])/(4608*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2*MZ*MZ2*CHl3[2, 2])/(3456*(MT2 - MW2)*Pi^3) + 
     (161*MT2^2*MZ*MZ2*CHl3[2, 2])/(10368*(MT2 - MW2)*Pi^3) - 
     (9263*MW2*MZ*MZ2*CHl3[2, 2])/(20736*Pi^3) - 
     (3749*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(13824*(MH2 - MW2)*Pi^3) + 
     (3749*MW2^2*MZ*MZ2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl3[2, 2])/(6912*(MH2 - MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[2, 2])/(3456*(-MT2 + MW2)*Pi^3) + 
     (721*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(10368*(-MT2 + MW2)*Pi^3) - 
     (167*MW2^2*MZ*MZ2*CHl3[2, 2])/(2592*(-MT2 + MW2)*Pi^3) + 
     (89*MH2^2*MZ*MZ2*CHl3[2, 2])/(6912*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl3[2, 2])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (23*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(216*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl3[2, 2])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (161*MT2^2*MZ*MZ2*CHl3[2, 2])/(1296*(4*MT2 - MZ2)*Pi^3) + 
     (23*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (1099*MW2^2*MZ*MZ2*CHl3[2, 2])/(576*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl3[2, 2])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (6253*MZ*MZ2^2*CHl3[2, 2])/(13824*Pi^3) + (11*MH2*MZ*MZ2^2*CHl3[2, 2])/
      (24*(MH2 - 4*MW2)*Pi^3) - (211*MH2*MZ*MZ2^2*CHl3[2, 2])/
      (13824*(MH2 - MW2)*Pi^3) - (11*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (6*(MH2 - 4*MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (13824*(MH2 - MW2)*Pi^3) + (43*MT2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(-MT2 + MW2)*Pi^3) - (43*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(-MT2 + MW2)*Pi^3) - (89*MH2*MZ*MZ2^2*CHl3[2, 2])/
      (1728*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl3[2, 2])/
      (576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (23*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (23*MT2*MZ*MZ2^2*CHl3[2, 2])/
      (96*(4*MT2 - MZ2)*Pi^3) + (209*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (89*MZ*MZ2^3*CHl3[2, 2])/
      (576*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[2, 2])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[2, 2])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[2, 2])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[2, 2])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (146*MW2^3*MZ*CHl3[2, 2])/
      (81*(-4*MT2 + MZ2)*Pi^3) - (41*MW2^2*MZ*MZ2*CHl3[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (851*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1296*(-4*MT2 + MZ2)*Pi^3) - (391*MZ*MZ2^3*CHl3[2, 2])/
      (2592*(-4*MT2 + MZ2)*Pi^3) - (35*MZ*MZ2^3*CHl3[2, 2])/
      (2304*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHl3[2, 2])/
      (432*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHl3[2, 2])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (119*MT2^2*MW2^2*MZ*CHl3[2, 2])/
      (27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - (80*MW2^4*MZ*CHl3[2, 2])/
      (81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (443*MW2^4*MZ*CHl3[2, 2])/
      (72*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl3[2, 2])/
      (24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl3[2, 2])/
      (24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (2971*MW2^2*MZ*CHl3[2, 2])/
      (1296*Pi) - (287*MW2^4*MZ*CHl3[2, 2])/(243*MZ2^2*Pi) + 
     (1303*MW2^3*MZ*CHl3[2, 2])/(486*MZ2*Pi) + (3005*MW2*MZ*MZ2*CHl3[2, 2])/
      (3888*Pi) - (1505*MZ*MZ2^2*CHl3[2, 2])/(15552*Pi) - 
     (MH2*MZ*MZ2^2*CHl3[2, 2])/(576*(MH2 - MW2)*Pi) + 
     (MW2*MZ*MZ2^2*CHl3[2, 2])/(576*MH2*Pi - 576*MW2*Pi) - 
     (23*MH2*MW2*MZ*SW2*CHl3[2, 2])/(432*Pi^3) - 
     (7*MH2*MT2*MW2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (5267*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*SW2*CHl3[2, 2])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*SW2*CHl3[2, 2])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (235*MW2^3*MZ*SW2*CHl3[2, 2])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (152*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(81*MZ2^2*Pi^3) - 
     (19*MW2^4*MZ*SW2*CHl3[2, 2])/(9*MZ2^2*Pi^3) + 
     (16*MT2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (20*MW2^5*MZ*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (137*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*MZ2*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (41*MW2^3*MZ*SW2*CHl3[2, 2])/(216*MZ2*Pi^3) - 
     (497*MH2*MW2^3*MZ*SW2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (28*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (497*MW2^4*MZ*SW2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (4*MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*SW2*CHl3[2, 2])/(27*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (23*MH2*MZ*MZ2*SW2*CHl3[2, 2])/(432*Pi^3) - 
     (1157*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(1296*Pi^3) - 
     (43541*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(2592*Pi^3) - 
     (29485*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(2592*(MH2 - 4*MW2)*Pi^3) + 
     (29485*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(648*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHl3[2, 2])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (95*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(36*(4*MW2 - MZ2)*Pi^3) + 
     (365*MZ*MZ2^2*SW2*CHl3[2, 2])/(96*Pi^3) + 
     (77*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(32*(MH2 - 4*MW2)*Pi^3) - 
     (77*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(8*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (65*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (5*MZ*MZ2^3*SW2*CHl3[2, 2])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (4*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(-4*MT2 + MZ2)*Pi^3) + 
     (19*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^3*SW2*CHl3[2, 2])/(648*(-4*MT2 + MZ2)*Pi^3) - 
     (803*MW2^2*MZ*SW2*CHl3[2, 2])/(324*Pi) + (439*MW2^3*MZ*SW2*CHl3[2, 2])/
      (324*MZ2*Pi) + (2005*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(1296*Pi) - 
     (5*MZ*MZ2^2*SW2*CHl3[2, 2])/(16*Pi) - (25*MT2*MW2*MZ*SW2^2*CHl3[2, 2])/
      (27*Pi^3) + (13*MW2^2*MZ*SW2^2*CHl3[2, 2])/(162*Pi^3) + 
     (380*MT2^2*MW2*MZ*SW2^2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*Pi^3) + 
     (11*MW2^3*MZ*SW2^2*CHl3[2, 2])/(6*(4*MW2 - MZ2)*Pi^3) - 
     (304*MT2^2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (2*MW2^4*MZ*SW2^2*CHl3[2, 2])/((4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3) + 
     (3*MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3) - 
     (223*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(648*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (19*MH2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(432*(MH2 - 4*MZ2)*Pi^3) - 
     (133*MT2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(324*(4*MT2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(12*(4*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^2*CHl3[2, 2])/(32*Pi^3) - 
     (19*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (19*MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(36*(MH2 - 4*MZ2)*Pi^3) + 
     (MZ*MZ2^3*SW2^2*CHl3[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (76*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (95*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (323*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(648*(-4*MT2 + MZ2)*Pi^3) - 
     (893*MW2^2*MZ*SW2^2*CHl3[2, 2])/(972*Pi) + 
     (559*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(486*Pi) - 
     (25*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(72*Pi) - 
     (319*MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(324*Pi^3) - 
     (5*MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(486*Pi) - (MZ*MZ2^2*SW2^3*CHl3[2, 2])/
      (243*Pi) - (115*MZ*MZ2^2*SW2^4*CHl3[2, 2])/(243*Pi) + 
     (29*MT2*MW2*MZ*CHl3[3, 3])/(216*Pi^3) + (2659*MW2^2*MZ*CHl3[3, 3])/
      (1296*Pi^3) + (23*MH2*MW2^2*MZ*CHl3[3, 3])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (7*(1 - CW2)*MH2*MW2^2*MZ*CHl3[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (41*MH2*MW2^2*MZ*CHl3[3, 3])/(216*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHl3[3, 3])/(162*(MT2 - MW2)*Pi^3) - 
     (46*MW2^3*MZ*CHl3[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (41*MW2^3*MZ*CHl3[3, 3])/(216*(MH2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHl3[3, 3])/(162*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHl3[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*CHl3[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) + 
     (61*MW2^3*MZ*CHl3[3, 3])/(144*(4*MW2 - MZ2)*Pi^3) - 
     (11*MH2*MW2^3*MZ*CHl3[3, 3])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (11*MW2^4*MZ*CHl3[3, 3])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHl3[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl3[3, 3])/
      (6*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl3[3, 3])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHl3[3, 3])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2^2*MZ*CHl3[3, 3])/
      (54*MZ2*Pi^3) - (389*MW2^3*MZ*CHl3[3, 3])/(1296*MZ2*Pi^3) - 
     (19*MH2*MW2^3*MZ*CHl3[3, 3])/(162*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHl3[3, 3])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (38*MW2^4*MZ*CHl3[3, 3])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHl3[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) + 
     (MH2*MZ*MZ2*CHl3[3, 3])/(2304*Pi^3) - (MH2^2*MZ*MZ2*CHl3[3, 3])/
      (2304*(MH2 - MW2)*Pi^3) - (12019*MW2*MZ*MZ2*CHl3[3, 3])/(10368*Pi^3) - 
     (2*MH2*MW2*MZ*MZ2*CHl3[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (1055*MH2*MW2*MZ*MZ2*CHl3[3, 3])/(6912*(MH2 - MW2)*Pi^3) + 
     (8*MW2^2*MZ*MZ2*CHl3[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (529*MW2^2*MZ*MZ2*CHl3[3, 3])/(3456*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl3[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MW2^2*MZ*MZ2*CHl3[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^3*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^2*MW2*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (13*MW2^2*MZ*MZ2*CHl3[3, 3])/(96*(4*MW2 - MZ2)*Pi^3) + 
     (25*MH2*MW2^2*MZ*MZ2*CHl3[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (25*MW2^3*MZ*MZ2*CHl3[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (977*MZ*MZ2^2*CHl3[3, 3])/(6912*Pi^3) + (211*MH2*MZ*MZ2^2*CHl3[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) - (211*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MH2^2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl3[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MH2*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(4*MW2 - MZ2)*Pi^3) - (7*MH2*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (7*MW2^2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2*MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MH2*MZ*MZ2^3*CHl3[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MW2*MZ*MZ2^3*CHl3[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl3[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2*CHl3[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (17*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl3[3, 3])/
      (1152*(-4*MW2 + MZ2)*Pi^3) + (10*MT2^2*MW2^2*MZ*CHl3[3, 3])/
      (27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (2*MW2^4*MZ*CHl3[3, 3])/
      (9*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MH2*MW2^4*MZ*CHl3[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^5*MZ*CHl3[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl3[3, 3])/
      (6*Pi) + (MW2^3*MZ*CHl3[3, 3])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl3[3, 3])/
      (12*Pi) - (MZ*MZ2^2*CHl3[3, 3])/(288*Pi) + (MW2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(-MH2 + MW2)*Pi) + (MH2*MZ*MZ2^2*CHl3[3, 3])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl3[3, 3])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (MT2*MW2*MZ*SW2*CHl3[3, 3])/(18*Pi^3) - 
     (217*MW2^2*MZ*SW2*CHl3[3, 3])/(648*Pi^3) - (14*MW2^3*MZ*SW2*CHl3[3, 3])/
      (27*(MH2 - 4*MW2)*Pi^3) + (299*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(1296*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHl3[3, 3])/(18*Pi) + (5*MW2*MZ*MZ2*SW2*CHl3[3, 3])/
      (72*Pi) - (MZ*MZ2^2*SW2*CHl3[3, 3])/(48*Pi) + 
     (121*(1 - CW2)*MH2*MW2*MZ*CHl3[Leff, Leff])/(1728*Pi^3) + 
     (5*(1 - CW2)*MH2^3*MW2*MZ*CHl3[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) + 
     ((1 - CW2)*MH2*MT2^2*MW2*MZ*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     (29*(1 - CW2)*MT2^2*MW2*MZ*CHl3[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) + 
     (37*(1 - CW2)*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (155*MH2^2*MW2^2*MZ*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*Pi^3) + 
     (263*(1 - CW2)*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/
      (864*(MT2 - MW2)^2*Pi^3) - (MH2*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/
      (72*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (29*(1 - CW2)*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) + 
     (15043*(1 - CW2)*MW2^3*MZ*CHl3[Leff, Leff])/(162*(MH2 - 4*MW2)*Pi^3) - 
     (1271*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     ((1 - CW2)*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     ((1 - CW2)*MH2^2*MW2^3*MZ*CHl3[Leff, Leff])/(432*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) + (MH2*MT2*MW2^3*MZ*CHl3[Leff, Leff])/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (11*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (1147*MW2^4*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) + 
     (67*(1 - CW2)*MW2^4*MZ*CHl3[Leff, Leff])/(288*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MW2^4*MZ*CHl3[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (11*MW2^5*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (11*MT2*MW2^4*MZ*CHl3[Leff, Leff])/(432*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3) + ((1 - CW2)*MH2^3*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/
      (144*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MH2^2*MT2^3*MW2^2*MZ*CHl3[Leff, Leff])/
      (432*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MH2^2*MT2*MW2^4*MZ*CHl3[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3) + 
     (3*(1 - CW2)*MW2^4*MZ*CHl3[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (5*MH2^2*MW2^5*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*
       Pi^3) - (MH2*MT2^2*MW2^5*MZ*CHl3[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (10*MH2*MW2^6*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3) + 
     (MH2*MT2*MW2^6*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
       Pi^3) + (MT2^2*MW2^6*MZ*CHl3[Leff, Leff])/(18*(MH2 - MW2)*
       (MT2 - MW2)^2*MZ2^3*Pi^3) - (5*MW2^7*MZ*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)^2*MZ2^3*Pi^3) - (MH2*MW2^7*MZ*CHl3[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3) + (MW2^8*MZ*CHl3[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (MT2*MW2^7*MZ*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
       Pi^3) + (3*MH2^2*MW2^4*MZ*CHl3[Leff, Leff])/(2*(MH2 - MW2)^2*MZ2^2*
       Pi^3) + (MH2*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*Pi^3) - 
     (3*MH2*MW2^5*MZ*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2^2*Pi^3) - 
     (2*MH2*MT2*MW2^5*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) + (3*MW2^6*MZ*CHl3[Leff, Leff])/(2*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (MH2*MW2^6*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) + (2*MT2*MW2^6*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3) - (MW2^7*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3) + (MT2^2*MW2^5*MZ*CHl3[Leff, Leff])/
      (9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^3) - 
     (2345*MH2^2*MW2^3*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (71*MH2*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2*Pi^3) + (1513*MH2*MW2^4*MZ*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*MZ2*Pi^3) + (31*MH2*MT2*MW2^4*MZ*CHl3[Leff, Leff])/
      (216*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (2*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/(27*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
       Pi^3) - (1097*MW2^5*MZ*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*MZ2*
       Pi^3) - (71*MH2*MW2^5*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)*
       (MT2 - MW2)^2*MZ2*Pi^3) + (2*MW2^6*MZ*CHl3[Leff, Leff])/
      (27*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (55*MT2*MW2^5*MZ*CHl3[Leff, Leff])/(432*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
       Pi^3) + (MH2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(288*(MH2 - MW2)^2*Pi^3) + 
     (25*MH2*MT2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(1152*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) - (305*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (1728*(MH2 - MW2)^2*Pi^3) - (MH2*MT2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (299*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) + 
     (25*MH2*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/(1152*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (25*MT2*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) - 
     (13*MW2^4*MZ*MZ2*CHl3[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (13*MT2^2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (864*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3) + 
     (19*MH2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MT2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (61*MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/
      (1728*(MH2 - MW2)^2*Pi^3) + (25*MH2*MT2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (25*MT2^2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(3456*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) - (5*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (25*MW2^3*MZ*MZ2^2*CHl3[Leff, Leff])/
      (3456*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (17*MT2*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3) + (265*MT2^2*MZ*(-MW2 + MZ2)*CHl3[Leff, Leff])/
      (324*(4*MT2 - MZ2)*Pi^3) + (5*MH2*MZ*MZ2*(-MW2 + MZ2)*CHl3[Leff, Leff])/
      (108*(MH2 - 4*MZ2)*Pi^3) + (5*MT2*MZ*MZ2*(-MW2 + MZ2)*CHl3[Leff, Leff])/
      (24*(4*MT2 - MZ2)*Pi^3) + (200*MT2^2*MZ*(-MW2 + MZ2)^3*
       CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     ((1 - CW2)*MT2^4*MW2^2*MZ*CHl3[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2^3*MZ*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2*MW2^5*MZ*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MW2^6*MZ*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MT2^3*MW2^2*MZ*CHl3[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/
      (6*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (2*(1 - CW2)*MT2*MW2^4*MZ*CHl3[Leff, Leff])/
      (9*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MW2^5*MZ*CHl3[Leff, Leff])/
      (8*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/
      (12*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MT2*MW2^5*MZ*CHl3[Leff, Leff])/
      (36*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MW2^6*MZ*CHl3[Leff, Leff])/
      (18*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2*MZ*MZ2*CHl3[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (19*(1 - CW2)*MT2*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (11*(1 - CW2)*MW2^4*MZ*MZ2*CHl3[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2*MW2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MW2^2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (407*MW2^2*MZ*CHl3[Leff, Leff])/(144*Pi) + 
     (3335*(1 - CW2)*MW2^2*MZ*CHl3[Leff, Leff])/(648*Pi) + 
     (95*MW2^4*MZ*CHl3[Leff, Leff])/(54*MZ2^2*Pi) - 
     (859*MW2^3*MZ*CHl3[Leff, Leff])/(216*MZ2*Pi) - 
     (113*MW2*MZ*MZ2*CHl3[Leff, Leff])/(216*Pi) - 
     (49*MZ*MZ2^2*CHl3[Leff, Leff])/(432*Pi) + (MZ*MZ2^3*CHl3[Leff, Leff])/
      (36*MW2*Pi) - (5791*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(864*Pi^3) - 
     (97*MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) - 
     (37*MH2*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (MT2^3*MW2*MZ*SW2*CHl3[Leff, Leff])/(54*(MT2 - MW2)^2*Pi^3) - 
     (2527*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(72*Pi^3) - 
     (7421*MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (5*MH2^2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(432*(MT2 - MW2)^2*Pi^3) - 
     (215*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(432*(MT2 - MW2)^2*Pi^3) - 
     (29*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (MH2^3*MT2^3*MW2*MZ*SW2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (5*MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/
      (108*(MH2 - 4*MZ2)*Pi^3) - (109*MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/
      (27*(4*MT2 - MZ2)*Pi^3) - (791*MW2^3*MZ*SW2*CHl3[Leff, Leff])/
      (108*(4*MW2 - MZ2)*Pi^3) + (MH2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/
      (4*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - (MW2^4*MZ*SW2*CHl3[Leff, Leff])/
      ((MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2^5*MZ*SW2*CHl3[Leff, Leff])/
      (4*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - 
     (128*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(27*MZ2^2*Pi^3) - 
     (16*MT2^3*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(81*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
     (62*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(9*MZ2^2*Pi^3) + 
     (109*MT2^2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(162*(MT2 - MW2)^2*MZ2^2*
       Pi^3) - (61*MT2*MW2^5*MZ*SW2*CHl3[Leff, Leff])/
      (81*(MT2 - MW2)^2*MZ2^2*Pi^3) + (5*MW2^6*MZ*SW2*CHl3[Leff, Leff])/
      (18*(MT2 - MW2)^2*MZ2^2*Pi^3) - (640*MT2^2*MW2^3*MZ*SW2*
       CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (35*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (92*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(9*MZ2*Pi^3) - 
     (19*MH2*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (35*MT2^3*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(216*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (2561*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(432*MZ2*Pi^3) + 
     (5263*MH2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (38*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (17*MT2^2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (5263*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (101*MT2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (67*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (280*MT2^2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MT2^2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (53*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (19*MH2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(432*Pi^3) + 
     (487*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(432*Pi^3) + 
     (13*MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (MH2*MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (13*MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) + 
     (11125*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(432*Pi^3) + 
     (37229*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(5184*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (491*MH2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     (695*MT2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (7*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (37757*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (41*MH2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (1261*MT2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)*Pi^3) - 
     (41*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*Pi^3) + 
     (211*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) - 
     (MH2^3*MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^3*MT2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^2*MT2^3*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MT2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^3*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MW2^4*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (5*MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (432*(MH2 - 4*MZ2)*Pi^3) - (5*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (27*(MH2 - 4*MZ2)*Pi^3) - (5*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (6*(4*MT2 - MZ2)*Pi^3) - (MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (48*(4*MW2 - MZ2)*Pi^3) + (MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (48*(4*MW2 - MZ2)*Pi^3) + (497*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (216*(4*MW2 - MZ2)*Pi^3) - (MH2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (3*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(48*(MH2 - MW2)^2*
       (4*MW2 - MZ2)*Pi^3) + (5*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (48*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*MZ2*SW2*CHl3[Leff, Leff])/(48*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (7235*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*Pi^3) + 
     (773*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) + 
     (529*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3) - 
     (65*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) - 
     (773*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (529*MH2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3) + 
     (71*MT2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) + 
     (529*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3) - 
     (59*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(96*(4*MW2 - MZ2)*Pi^3) - 
     (29*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3) - 
     (5*MH2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (25*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (96*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (25*MW2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (96*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (11*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3) + 
     (11*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(48*MW2*Pi^3) - 
     (11*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(48*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (5*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (67*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(432*(4*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(24*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (7*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (192*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(192*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) + (MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(384*(MH2 - MW2)^2*
       (4*MW2 - MZ2)*Pi^3) - (7*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (1728*MW2*(4*MW2 - MZ2)*Pi^3) - (MH2^2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (384*(MH2 - MW2)^2*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(384*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (160*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (70*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (77*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(54*(-4*MT2 + MZ2)*Pi^3) + 
     (25*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (1318*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(2*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MW2^5*MZ*SW2*CHl3[Leff, Leff])/(2*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (440*MW2^6*MZ*SW2*CHl3[Leff, Leff])/
      (9*MZ2^2*(-4*MW2 + MZ2)^2*Pi^3) - (10*MW2^5*MZ*SW2*CHl3[Leff, Leff])/
      (9*MZ2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (1261*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MH2*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(24*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (5*MW2^4*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (1241*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(-4*MW2 + MZ2)^2*Pi^3) - 
     (3*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(4*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (3*MW2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (4*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (395*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) + (11*MH2*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) - (MW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (3*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (13*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(144*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2^2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(192*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) + (MW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MZ*MZ2^5*SW2*CHl3[Leff, Leff])/(384*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (7*MZ*MZ2^5*SW2*CHl3[Leff, Leff])/(1728*MW2*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2^2*MZ*MZ2^5*SW2*CHl3[Leff, Leff])/
      (384*(MH2 - MW2)^2*MW2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^5*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^3*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^6*MZ*SW2*CHl3[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^7*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^5*MZ*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^4*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^4*MZ*MZ2*SW2*CHl3[Leff, Leff])/(16*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^5*MZ*MZ2*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^4*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(288*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(96*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (1409*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(486*MZ2*Pi) - 
     (3697*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(1296*Pi) + 
     (353*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(1944*Pi) + 
     (7*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(48*MW2*Pi) - 
     (221*MT2*MW2*MZ*SW2^2*CHl3[Leff, Leff])/(54*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*Pi^3) + 
     (1415*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(144*Pi^3) - 
     (1939*MH2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (14*MT2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (11*MH2^2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(6*(MH2 - MW2)^2*Pi^3) + 
     (1939*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*Pi^3) + 
     (11*MW2^4*MZ*SW2^2*CHl3[Leff, Leff])/(6*(MH2 - MW2)^2*Pi^3) - 
     (400*MT2^2*MW2*MZ*SW2^2*CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (110*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(27*(4*MW2 - MZ2)*Pi^3) + 
     (80*MT2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(27*MZ2*Pi^3) - 
     (89*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(18*MZ2*Pi^3) - 
     (11*MH2^2*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (11*MH2*MW2^4*MZ*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (11*MW2^5*MZ*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (320*MT2^2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2*
       Pi^3) - (35*MW2^4*MZ*SW2^2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2*
       Pi^3) - (29*MH2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(1728*Pi^3) + 
     (1835*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(864*Pi^3) + 
     (23*MH2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (49*MH2*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2^3*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (11*MT2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) + 
     (2825*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(432*Pi^3) + 
     (1235*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (49*MT2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (67*MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)^2*Pi^3) - 
     (11*MT2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (4993*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (383*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)^2*Pi^3) + 
     (11*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (535*MW2^3*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (5*MH2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(108*(MH2 - 4*MZ2)*Pi^3) + 
     (35*MT2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) + 
     (265*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) - 
     (6125*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(864*Pi^3) - 
     (1939*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3) - 
     (101*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) + 
     (1939*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) + 
     (247*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (73*MW2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3) + 
     (5*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(27*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(6*(4*MT2 - MZ2)*Pi^3) - 
     (175*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (77*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*Pi^3) + 
     (77*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(64*MW2*Pi^3) - 
     (77*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (5*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (80*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (100*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (85*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(162*(-4*MT2 + MZ2)*Pi^3) + 
     (10*MW2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(108*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^4*MW2*MZ*SW2^2*CHl3[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^3*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2^4*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^3*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (11*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(6*Pi) - 
     (511*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(216*Pi) + 
     (337*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(432*Pi) - 
     (MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(36*MW2*Pi) - 
     (320*MT2^2*MW2*MZ*SW2^3*CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) + 
     (20*MW2^3*MZ*SW2^3*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*Pi^3) - 
     (7*MT2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(18*Pi^3) + 
     (7*MW2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(18*Pi^3) + 
     (110*MW2^2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(27*(4*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(32*Pi^3) - 
     (125*MW2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) - 
     (5*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/(216*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (80*MW2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (50*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (40*MW2^4*MZ*SW2^3*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*Pi^3) + 
     (50*MW2^3*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (20*MW2^2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*Pi^3) + 
     (80*MW2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MZ*MZ2^5*SW2^3*CHl3[Leff, Leff])/(216*MW2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (7*MW2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(18*Pi) + 
     (35*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(72*Pi) - 
     (7*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(48*MW2*Pi) - 
     (29*MZ*MZ2^2*SW2^4*CHl3[Leff, Leff])/(54*Pi^3) + 
     (232*MZ*MZ2^2*SW2^4*CHl3[Leff, Leff])/(243*Pi) - 
     (23*MT2*MW2*MZ*CHq1[1, 1])/(72*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHq1[1, 1])/
      (18*Pi^3) - (649*MW2^2*MZ*CHq1[1, 1])/(648*Pi^3) + 
     (73*(1 - CW2)*MW2^2*MZ*CHq1[1, 1])/(324*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHq1[1, 1])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MW2*MZ*CHq1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (29*MT2^2*MW2*MZ*CHq1[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (47*MW2^3*MZ*CHq1[1, 1])/(72*(4*MW2 - MZ2)*Pi^3) - 
     (4*MT2*MW2^3*MZ*CHq1[1, 1])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHq1[1, 1])/
      (6*MZ2^2*Pi^3) - (8*MT2^2*MW2^3*MZ*CHq1[1, 1])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (MW2^5*MZ*CHq1[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (7*MT2*MW2^2*MZ*CHq1[1, 1])/
      (18*MZ2*Pi^3) + (1021*MW2^3*MZ*CHq1[1, 1])/(1296*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHq1[1, 1])/(216*Pi^3) - (257*MW2*MZ*MZ2*CHq1[1, 1])/
      (5184*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHq1[1, 1])/(1296*(MT2 - MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHq1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHq1[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHq1[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHq1[1, 1])/(16*(4*MT2 - MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHq1[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (167*MZ*MZ2^2*CHq1[1, 1])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHq1[1, 1])/
      (432*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq1[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHq1[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (2*MW2^3*MZ*CHq1[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (MW2^2*MZ*MZ2*CHq1[1, 1])/
      (6*(-4*MT2 + MZ2)*Pi^3) - (19*MW2*MZ*MZ2^2*CHq1[1, 1])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (17*MZ*MZ2^3*CHq1[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq1[1, 1])/
      (288*(-4*MW2 + MZ2)*Pi^3) - (2*MT2^2*MW2^2*MZ*CHq1[1, 1])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHq1[1, 1])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (5*MW2^2*MZ*CHq1[1, 1])/(54*Pi) + 
     ((1 - CW2)*MW2^2*MZ*CHq1[1, 1])/(18*Pi) - (7*MW2^3*MZ*CHq1[1, 1])/
      (81*MZ2*Pi) - (MW2*MZ*MZ2*CHq1[1, 1])/(108*Pi) + 
     (MZ*MZ2^2*CHq1[1, 1])/(324*Pi) + (MT2*MZ*MZ2^2*CHq1[1, 1])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (38*MW2^3*MZ*SW2*CHq1[1, 1])/
      (81*(MH2 - 4*MW2)*Pi^3) - (19*MW2*MZ*MZ2*SW2*CHq1[1, 1])/(81*Pi^3) - 
     (2*MH2*MW2*MZ*MZ2*SW2*CHq1[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (8*MW2^2*MZ*MZ2*SW2*CHq1[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq1[1, 1])/(108*Pi^3) - (5*MW2*MZ*MZ2*SW2*CHq1[1, 1])/
      (72*Pi) + (MZ*MZ2^2*SW2*CHq1[1, 1])/(48*Pi) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (23*MT2*MW2*MZ*CHq1[2, 2])/(72*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHq1[2, 2])/
      (18*Pi^3) - (649*MW2^2*MZ*CHq1[2, 2])/(648*Pi^3) + 
     (73*(1 - CW2)*MW2^2*MZ*CHq1[2, 2])/(324*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHq1[2, 2])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MW2*MZ*CHq1[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (29*MT2^2*MW2*MZ*CHq1[2, 2])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (47*MW2^3*MZ*CHq1[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) - 
     (4*MT2*MW2^3*MZ*CHq1[2, 2])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHq1[2, 2])/
      (6*MZ2^2*Pi^3) - (8*MT2^2*MW2^3*MZ*CHq1[2, 2])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (MW2^5*MZ*CHq1[2, 2])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (7*MT2*MW2^2*MZ*CHq1[2, 2])/
      (18*MZ2*Pi^3) + (1021*MW2^3*MZ*CHq1[2, 2])/(1296*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHq1[2, 2])/(216*Pi^3) - (257*MW2*MZ*MZ2*CHq1[2, 2])/
      (5184*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHq1[2, 2])/(1296*(MT2 - MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHq1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq1[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHq1[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHq1[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHq1[2, 2])/(16*(4*MT2 - MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHq1[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (167*MZ*MZ2^2*CHq1[2, 2])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHq1[2, 2])/
      (432*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq1[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHq1[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (2*MW2^3*MZ*CHq1[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (MW2^2*MZ*MZ2*CHq1[2, 2])/
      (6*(-4*MT2 + MZ2)*Pi^3) - (19*MW2*MZ*MZ2^2*CHq1[2, 2])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (17*MZ*MZ2^3*CHq1[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq1[2, 2])/
      (288*(-4*MW2 + MZ2)*Pi^3) - (2*MT2^2*MW2^2*MZ*CHq1[2, 2])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHq1[2, 2])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (5*MW2^2*MZ*CHq1[2, 2])/(54*Pi) + 
     ((1 - CW2)*MW2^2*MZ*CHq1[2, 2])/(18*Pi) - (7*MW2^3*MZ*CHq1[2, 2])/
      (81*MZ2*Pi) - (MW2*MZ*MZ2*CHq1[2, 2])/(108*Pi) + 
     (MZ*MZ2^2*CHq1[2, 2])/(324*Pi) + (MT2*MZ*MZ2^2*CHq1[2, 2])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (38*MW2^3*MZ*SW2*CHq1[2, 2])/
      (81*(MH2 - 4*MW2)*Pi^3) - (19*MW2*MZ*MZ2*SW2*CHq1[2, 2])/(81*Pi^3) - 
     (2*MH2*MW2*MZ*MZ2*SW2*CHq1[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (8*MW2^2*MZ*MZ2*SW2*CHq1[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq1[2, 2])/(108*Pi^3) - (5*MW2*MZ*MZ2*SW2*CHq1[2, 2])/
      (72*Pi) + (MZ*MZ2^2*SW2*CHq1[2, 2])/(48*Pi) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (13*MT2*MW2*MZ*CHq1[3, 3])/(27*Pi^3) + (2*MH2*MT2*MW2*MZ*CHq1[3, 3])/
      (27*(MH2 - 4*MW2)*Pi^3) + (7*(1 - CW2)*MH2*MT2*MW2*MZ*CHq1[3, 3])/
      (18*(MH2 - 4*MW2)*Pi^3) + (5*MT2^2*MW2*MZ*CHq1[3, 3])/
      (54*(MT2 - MW2)*Pi^3) + (1387*MW2^2*MZ*CHq1[3, 3])/(1296*Pi^3) + 
     (79*MH2*MW2^2*MZ*CHq1[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (8*MT2*MW2^2*MZ*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (79*MW2^3*MZ*CHq1[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (28*(1 - CW2)*MW2^3*MZ*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (101*MT2*MW2^2*MZ*CHq1[3, 3])/(162*(-MT2 + MW2)*Pi^3) - 
     (607*MW2^3*MZ*CHq1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq1[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (295*MT2^2*MW2*MZ*CHq1[3, 3])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (29*MT2*MW2^2*MZ*CHq1[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (7*MW2^3*MZ*CHq1[3, 3])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHq1[3, 3])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (4*MT2^2*MW2^3*MZ*CHq1[3, 3])/(27*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (76*MT2*MW2^4*MZ*CHq1[3, 3])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (17*MT2*MW2^4*MZ*CHq1[3, 3])/(54*(-MT2 + MW2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHq1[3, 3])/(6*(-MT2 + MW2)*MZ2^2*Pi^3) - 
     (50*MT2^2*MW2^3*MZ*CHq1[3, 3])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHq1[3, 3])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (43*MT2*MW2^2*MZ*CHq1[3, 3])/(54*MZ2*Pi^3) - 
     (11*MH2*MT2*MW2^2*MZ*CHq1[3, 3])/(54*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (953*MW2^3*MZ*CHq1[3, 3])/(1296*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHq1[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (22*MT2*MW2^3*MZ*CHq1[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2*Pi^3) + (41*MT2*MW2^3*MZ*CHq1[3, 3])/
      (81*(MT2 - MW2)*MZ2*Pi^3) - (76*MW2^4*MZ*CHq1[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (17*MT2^2*MW2^2*MZ*CHq1[3, 3])/
      (108*(-MT2 + MW2)*MZ2*Pi^3) + (113*MW2^4*MZ*CHq1[3, 3])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (13*MT2*MZ*MZ2*CHq1[3, 3])/(216*Pi^3) - 
     (3647*MW2*MZ*MZ2*CHq1[3, 3])/(5184*Pi^3) - (5*MH2*MW2*MZ*MZ2*CHq1[3, 3])/
      (81*(MH2 - 4*MW2)*Pi^3) + (20*MW2^2*MZ*MZ2*CHq1[3, 3])/
      (81*(MH2 - 4*MW2)*Pi^3) + (157*MT2*MW2*MZ*MZ2*CHq1[3, 3])/
      (1296*(-MT2 + MW2)*Pi^3) - (233*MW2^2*MZ*MZ2*CHq1[3, 3])/
      (2592*(-MT2 + MW2)*Pi^3) - (MH2^2*MZ*MZ2*CHq1[3, 3])/
      (576*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2*CHq1[3, 3])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (41*MT2^2*MZ*MZ2*CHq1[3, 3])/
      (27*(4*MT2 - MZ2)*Pi^3) + (59*MT2*MW2*MZ*MZ2*CHq1[3, 3])/
      (48*(4*MT2 - MZ2)*Pi^3) + (349*MZ*MZ2^2*CHq1[3, 3])/(1728*Pi^3) + 
     (91*MT2*MZ*MZ2^2*CHq1[3, 3])/(864*(MT2 - MW2)*Pi^3) + 
     (91*MW2*MZ*MZ2^2*CHq1[3, 3])/(864*(-MT2 + MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*CHq1[3, 3])/(144*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*CHq1[3, 3])/(24*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2*MZ*MZ2^2*CHq1[3, 3])/(12*(4*MT2 - MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*CHq1[3, 3])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^3*CHq1[3, 3])/(48*(MH2 - 4*MZ2)*Pi^3) - 
     (25*MW2^3*MZ*CHq1[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) + 
     (43*MW2^2*MZ*MZ2*CHq1[3, 3])/(72*(-4*MT2 + MZ2)*Pi^3) - 
     (59*MW2*MZ*MZ2^2*CHq1[3, 3])/(144*(-4*MT2 + MZ2)*Pi^3) + 
     (19*MZ*MZ2^3*CHq1[3, 3])/(216*(-4*MT2 + MZ2)*Pi^3) + 
     (MZ*MZ2^3*CHq1[3, 3])/(576*(-4*MW2 + MZ2)*Pi^3) + 
     (11*MT2^2*MZ*(-MW2 + MZ2)*CHq1[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) - 
     (173*MT2^2*MW2^2*MZ*CHq1[3, 3])/(36*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (17*MW2^4*MZ*CHq1[3, 3])/(36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW2^2*MZ*CHq1[3, 3])/(54*Pi) + (MW2^3*MZ*CHq1[3, 3])/(81*MZ2*Pi) + 
     (MW2*MZ*MZ2*CHq1[3, 3])/(108*Pi) + (MZ*MZ2^2*CHq1[3, 3])/(648*Pi) + 
     (MW2^2*MZ*MZ2*CHq1[3, 3])/(32*MW2*Pi^3 - 8*MZ2*Pi^3) - 
     (139*MT2*MW2*MZ*SW2*CHq1[3, 3])/(108*Pi^3) - 
     (35*MW2^2*MZ*SW2*CHq1[3, 3])/(324*Pi^3) - 
     (7*MH2*MW2^2*MZ*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (14*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (19*MT2^2*MW2*MZ*SW2*CHq1[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (28*MT2*MW2^3*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (2*MT2^2*MW2^2*MZ*SW2*CHq1[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (19*MT2*MZ*MZ2*SW2*CHq1[3, 3])/(108*Pi^3) + 
     (247*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(648*Pi^3) - 
     (35*MH2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (35*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq1[3, 3])/(216*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHq1[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (5*MW2*MZ*MZ2^2*SW2*CHq1[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHq1[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHq1[3, 3])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(72*Pi) - (MZ*MZ2^2*SW2*CHq1[3, 3])/
      (48*Pi) - (20*MT2^2*MW2*MZ*SW2^2*CHq1[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (55*MT2^2*MZ*MZ2*SW2^2*CHq1[3, 3])/(54*(4*MT2 - MZ2)*Pi^3) - 
     (5*MT2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(12*(4*MT2 - MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MZ*MZ2^3*SW2^2*CHq1[3, 3])/(108*(-4*MT2 + MZ2)*Pi^3) + 
     (29*MT2*MW2*MZ*CHq3[1, 1])/(72*Pi^3) + (143*MW2^2*MZ*CHq3[1, 1])/
      (54*Pi^3) + (19*(1 - CW2)*MH2*MW2^2*MZ*CHq3[1, 1])/
      (54*(MH2 - 4*MW2)*Pi^3) + (MT2*MW2^2*MZ*CHq3[1, 1])/
      (54*(MT2 - MW2)*Pi^3) + (MW2^3*MZ*CHq3[1, 1])/(54*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq3[1, 1])/(96*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*CHq3[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*CHq3[1, 1])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHq3[1, 1])/(9*MZ2^2*Pi^3) - (5*MW2^4*MZ*CHq3[1, 1])/
      (18*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHq3[1, 1])/
      (9*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2^2*MZ*CHq3[1, 1])/
      (18*MZ2*Pi^3) + (325*MW2^3*MZ*CHq3[1, 1])/(432*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHq3[1, 1])/(108*(MT2 - MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHq3[1, 1])/(108*(-MT2 + MW2)*MZ2*Pi^3) - 
     (2999*MW2*MZ*MZ2*CHq3[1, 1])/(1728*Pi^3) + (MT2*MW2*MZ*MZ2*CHq3[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2^2*MZ*MZ2*CHq3[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MW2*MZ*MZ2*CHq3[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (3*MT2*MW2*MZ*MZ2*CHq3[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2*CHq3[1, 1])/
      (48*(4*MW2 - MZ2)*Pi^3) + (33*MZ*MZ2^2*CHq3[1, 1])/(64*Pi^3) - 
     (MW2*MZ*MZ2^2*CHq3[1, 1])/(8*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*CHq3[1, 1])/(96*(4*MW2 - MZ2)*Pi^3) + 
     (2*MW2^3*MZ*CHq3[1, 1])/(9*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHq3[1, 1])/(18*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MW2*MZ*MZ2^2*CHq3[1, 1])/(144*(-4*MT2 + MZ2)*Pi^3) + 
     (MW2^5*MZ*CHq3[1, 1])/(MZ2^2*(-4*MW2 + MZ2)*Pi^3) + 
     (10*MT2^2*MW2^2*MZ*CHq3[1, 1])/(9*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (11*MW2^4*MZ*CHq3[1, 1])/(12*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MW2^2*MZ*CHq3[1, 1])/(18*Pi) + (MW2^3*MZ*CHq3[1, 1])/(9*MZ2*Pi) + 
     (MW2*MZ*MZ2*CHq3[1, 1])/(36*Pi) - (MT2*MW2*MZ*SW2*CHq3[1, 1])/(6*Pi^3) - 
     (149*MW2^2*MZ*SW2*CHq3[1, 1])/(108*Pi^3) - (38*MW2^3*MZ*SW2*CHq3[1, 1])/
      (27*(MH2 - 4*MW2)*Pi^3) + (95*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(108*Pi^3) - 
     (2*MH2*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (8*MW2^2*MZ*MZ2*SW2*CHq3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHq3[1, 1])/(6*Pi) + (5*MW2*MZ*MZ2*SW2*CHq3[1, 1])/
      (24*Pi) - (MZ*MZ2^2*SW2*CHq3[1, 1])/(16*Pi) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (29*MT2*MW2*MZ*CHq3[2, 2])/(72*Pi^3) + (143*MW2^2*MZ*CHq3[2, 2])/
      (54*Pi^3) + (19*(1 - CW2)*MH2*MW2^2*MZ*CHq3[2, 2])/
      (54*(MH2 - 4*MW2)*Pi^3) + (MT2*MW2^2*MZ*CHq3[2, 2])/
      (54*(MT2 - MW2)*Pi^3) + (MW2^3*MZ*CHq3[2, 2])/(54*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq3[2, 2])/(96*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*CHq3[2, 2])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*CHq3[2, 2])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHq3[2, 2])/(9*MZ2^2*Pi^3) - (5*MW2^4*MZ*CHq3[2, 2])/
      (18*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHq3[2, 2])/
      (9*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2^2*MZ*CHq3[2, 2])/
      (18*MZ2*Pi^3) + (325*MW2^3*MZ*CHq3[2, 2])/(432*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHq3[2, 2])/(108*(MT2 - MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHq3[2, 2])/(108*(-MT2 + MW2)*MZ2*Pi^3) - 
     (2999*MW2*MZ*MZ2*CHq3[2, 2])/(1728*Pi^3) + (MT2*MW2*MZ*MZ2*CHq3[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2^2*MZ*MZ2*CHq3[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MW2*MZ*MZ2*CHq3[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (3*MT2*MW2*MZ*MZ2*CHq3[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2*CHq3[2, 2])/
      (48*(4*MW2 - MZ2)*Pi^3) + (33*MZ*MZ2^2*CHq3[2, 2])/(64*Pi^3) - 
     (MW2*MZ*MZ2^2*CHq3[2, 2])/(8*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*CHq3[2, 2])/(96*(4*MW2 - MZ2)*Pi^3) + 
     (2*MW2^3*MZ*CHq3[2, 2])/(9*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHq3[2, 2])/(18*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MW2*MZ*MZ2^2*CHq3[2, 2])/(144*(-4*MT2 + MZ2)*Pi^3) + 
     (MW2^5*MZ*CHq3[2, 2])/(MZ2^2*(-4*MW2 + MZ2)*Pi^3) + 
     (10*MT2^2*MW2^2*MZ*CHq3[2, 2])/(9*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (11*MW2^4*MZ*CHq3[2, 2])/(12*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MW2^2*MZ*CHq3[2, 2])/(18*Pi) + (MW2^3*MZ*CHq3[2, 2])/(9*MZ2*Pi) + 
     (MW2*MZ*MZ2*CHq3[2, 2])/(36*Pi) - (MT2*MW2*MZ*SW2*CHq3[2, 2])/(6*Pi^3) - 
     (149*MW2^2*MZ*SW2*CHq3[2, 2])/(108*Pi^3) - (38*MW2^3*MZ*SW2*CHq3[2, 2])/
      (27*(MH2 - 4*MW2)*Pi^3) + (95*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(108*Pi^3) - 
     (2*MH2*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (8*MW2^2*MZ*MZ2*SW2*CHq3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHq3[2, 2])/(6*Pi) + (5*MW2*MZ*MZ2*SW2*CHq3[2, 2])/
      (24*Pi) - (MZ*MZ2^2*SW2*CHq3[2, 2])/(16*Pi) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (169*MT2*MW2*MZ*CHq3[3, 3])/(432*Pi^3) + 
     (71*(1 - CW2)*MT2*MW2*MZ*CHq3[3, 3])/(216*Pi^3) + 
     (4*MH2*MT2*MW2*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (7*(1 - CW2)*MH2*MT2*MW2*MZ*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (13*MT2^2*MW2*MZ*CHq3[3, 3])/(216*(MT2 - MW2)*Pi^3) + 
     (533*MW2^2*MZ*CHq3[3, 3])/(432*Pi^3) + ((1 - CW2)*MW2^2*MZ*CHq3[3, 3])/
      (108*Pi^3) + (11*MH2*MW2^2*MZ*CHq3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (16*MT2*MW2^2*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (11*MW2^3*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (14*(1 - CW2)*MW2^3*MZ*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (35*MT2*MW2^2*MZ*CHq3[3, 3])/(72*(-MT2 + MW2)*Pi^3) - 
     (139*MW2^3*MZ*CHq3[3, 3])/(432*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq3[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (91*MT2^2*MW2*MZ*CHq3[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (29*MT2*MW2^2*MZ*CHq3[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (7*MW2^3*MZ*CHq3[3, 3])/(36*(4*MW2 - MZ2)*Pi^3) + 
     (19*MH2*MT2*MW2^3*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (4*MT2^2*MW2^3*MZ*CHq3[3, 3])/(27*(MT2 - MW2)*MZ2^2*Pi^3) - 
     (76*MT2*MW2^4*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (17*MT2*MW2^4*MZ*CHq3[3, 3])/(54*(-MT2 + MW2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHq3[3, 3])/(6*(-MT2 + MW2)*MZ2^2*Pi^3) + 
     (22*MT2^2*MW2^3*MZ*CHq3[3, 3])/(9*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHq3[3, 3])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (11*MT2*MW2^2*MZ*CHq3[3, 3])/(108*MZ2*Pi^3) - 
     (23*MH2*MT2*MW2^2*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (371*MW2^3*MZ*CHq3[3, 3])/(432*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHq3[3, 3])/
      (54*(MH2 - 4*MW2)*MZ2*Pi^3) + (92*MT2*MW2^3*MZ*CHq3[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2*Pi^3) + (127*MT2*MW2^3*MZ*CHq3[3, 3])/
      (216*(MT2 - MW2)*MZ2*Pi^3) - (38*MW2^4*MZ*CHq3[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2*Pi^3) + (17*MT2^2*MW2^2*MZ*CHq3[3, 3])/
      (216*(-MT2 + MW2)*MZ2*Pi^3) + (119*MW2^4*MZ*CHq3[3, 3])/
      (216*(-MT2 + MW2)*MZ2*Pi^3) - (169*MT2*MZ*MZ2*CHq3[3, 3])/(864*Pi^3) - 
     (1285*MW2*MZ*MZ2*CHq3[3, 3])/(1728*Pi^3) - (MH2*MW2*MZ*MZ2*CHq3[3, 3])/
      (27*(MH2 - 4*MW2)*Pi^3) + (4*MW2^2*MZ*MZ2*CHq3[3, 3])/
      (27*(MH2 - 4*MW2)*Pi^3) + (31*MT2^2*MZ*MZ2*CHq3[3, 3])/
      (864*(-MT2 + MW2)*Pi^3) + (59*MT2*MW2*MZ*MZ2*CHq3[3, 3])/
      (864*(-MT2 + MW2)*Pi^3) - (MW2^2*MZ*MZ2*CHq3[3, 3])/
      (16*(-MT2 + MW2)*Pi^3) - (MH2^2*MZ*MZ2*CHq3[3, 3])/
      (576*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2*CHq3[3, 3])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (107*MT2^2*MZ*MZ2*CHq3[3, 3])/
      (72*(4*MT2 - MZ2)*Pi^3) - (53*MT2*MW2*MZ*MZ2*CHq3[3, 3])/
      (48*(4*MT2 - MZ2)*Pi^3) + (349*MZ*MZ2^2*CHq3[3, 3])/(1728*Pi^3) + 
     (31*MT2*MZ*MZ2^2*CHq3[3, 3])/(288*(MT2 - MW2)*Pi^3) + 
     (31*MW2*MZ*MZ2^2*CHq3[3, 3])/(288*(-MT2 + MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*CHq3[3, 3])/(144*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*CHq3[3, 3])/(24*(MH2 - 4*MZ2)*Pi^3) + 
     (31*MT2*MZ*MZ2^2*CHq3[3, 3])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*CHq3[3, 3])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^3*CHq3[3, 3])/(48*(MH2 - 4*MZ2)*Pi^3) + 
     (11*MW2^3*MZ*CHq3[3, 3])/(18*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MW2^2*MZ*MZ2*CHq3[3, 3])/(24*(-4*MT2 + MZ2)*Pi^3) + 
     (19*MW2*MZ*MZ2^2*CHq3[3, 3])/(48*(-4*MT2 + MZ2)*Pi^3) - 
     (7*MZ*MZ2^3*CHq3[3, 3])/(144*(-4*MT2 + MZ2)*Pi^3) + 
     (MZ*MZ2^3*CHq3[3, 3])/(576*(-4*MW2 + MZ2)*Pi^3) + 
     (MT2*MZ*MZ2*(-MW2 + MZ2)*CHq3[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (21*MT2^2*MW2^2*MZ*CHq3[3, 3])/(4*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (17*MW2^4*MZ*CHq3[3, 3])/(36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW2^2*MZ*CHq3[3, 3])/(54*Pi) + (MW2^3*MZ*CHq3[3, 3])/(81*MZ2*Pi) + 
     (MW2*MZ*MZ2*CHq3[3, 3])/(108*Pi) + (MZ*MZ2^2*CHq3[3, 3])/(648*Pi) + 
     (MW2^2*MZ*MZ2*CHq3[3, 3])/(32*MW2*Pi^3 - 8*MZ2*Pi^3) - 
     (7*MH2*MW2^2*MZ*SW2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^3) - 
     (28*MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (19*MT2^2*MW2*MZ*SW2*CHq3[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) - 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (28*MT2*MW2^3*MZ*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (2*MT2^2*MW2^2*MZ*SW2*CHq3[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (83*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(216*Pi^3) + 
     (19*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(72*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (11*MT2^2*MZ*MZ2*SW2*CHq3[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq3[3, 3])/(216*Pi^3) - (MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*SW2*CHq3[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHq3[3, 3])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(72*Pi) - (MZ*MZ2^2*SW2*CHq3[3, 3])/
      (48*Pi) + (20*MT2^2*MW2*MZ*SW2^2*CHq3[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (3*MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(16*Pi^3) - 
     (55*MT2^2*MZ*MZ2*SW2^2*CHq3[3, 3])/(54*(4*MT2 - MZ2)*Pi^3) + 
     (5*MT2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(12*(4*MT2 - MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MZ*MZ2^3*SW2^2*CHq3[3, 3])/(108*(-4*MT2 + MZ2)*Pi^3) - 
     (MZ*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
       ((2*MW2 - MZ2)*(4*MT2^3*MW2 + MT2^2*MZ2*(8*MW2 + MZ2) + 
          4*MW2^2*(5*MW2^2 + 10*MW2*MZ2 + 3*MZ2^2) + 
          MT2*(-24*MW2^3 - 24*MW2^2*MZ2 + 3*MW2*MZ2^2 + 2*MZ2^3))*
         CHe[Leff, Leff] + 2*MZ2*(4*MT2^3*MW2 + MT2^2*MZ2*(8*MW2 + MZ2) + 
          4*MW2^2*(5*MW2^2 + 10*MW2*MZ2 + 3*MZ2^2) + 
          MT2*(-24*MW2^3 - 24*MW2^2*MZ2 + 3*MW2*MZ2^2 + 2*MZ2^3))*SW2*
         CHl1[Leff, Leff] + 8*MT2^3*MW2^2*CHl3[1, 1] - 
        24*MT2*MW2^4*CHl3[1, 1] + 16*MW2^5*CHl3[1, 1] + 
        16*MT2^2*MW2^2*MZ2*CHl3[1, 1] - 32*MT2*MW2^3*MZ2*CHl3[1, 1] + 
        40*MW2^4*MZ2*CHl3[1, 1] - 2*MT2^3*MZ2^2*CHl3[1, 1] + 
        4*MT2^2*MW2*MZ2^2*CHl3[1, 1] + 6*MT2*MW2^2*MZ2^2*CHl3[1, 1] + 
        16*MW2^3*MZ2^2*CHl3[1, 1] - 2*MT2^2*MZ2^3*CHl3[1, 1] + 
        8*MT2*MW2*MZ2^3*CHl3[1, 1] + 8*MT2^3*MW2^2*CHl3[2, 2] - 
        24*MT2*MW2^4*CHl3[2, 2] + 16*MW2^5*CHl3[2, 2] + 
        16*MT2^2*MW2^2*MZ2*CHl3[2, 2] - 32*MT2*MW2^3*MZ2*CHl3[2, 2] + 
        40*MW2^4*MZ2*CHl3[2, 2] - 2*MT2^3*MZ2^2*CHl3[2, 2] + 
        4*MT2^2*MW2*MZ2^2*CHl3[2, 2] + 6*MT2*MW2^2*MZ2^2*CHl3[2, 2] + 
        16*MW2^3*MZ2^2*CHl3[2, 2] - 2*MT2^2*MZ2^3*CHl3[2, 2] + 
        8*MT2*MW2*MZ2^3*CHl3[2, 2] - 8*MT2^3*MW2^2*CHl3[Leff, Leff] + 
        48*MT2*MW2^4*CHl3[Leff, Leff] - 40*MW2^5*CHl3[Leff, Leff] + 
        8*MT2^3*MW2*MZ2*CHl3[Leff, Leff] - 16*MT2^2*MW2^2*MZ2*
         CHl3[Leff, Leff] - 40*MW2^4*MZ2*CHl3[Leff, Leff] + 
        14*MT2^2*MW2*MZ2^2*CHl3[Leff, Leff] - 54*MT2*MW2^2*MZ2^2*
         CHl3[Leff, Leff] + 56*MW2^3*MZ2^2*CHl3[Leff, Leff] + 
        2*MT2^2*MZ2^3*CHl3[Leff, Leff] + 2*MT2*MW2*MZ2^3*CHl3[Leff, Leff] + 
        24*MW2^2*MZ2^3*CHl3[Leff, Leff] + 4*MT2*MZ2^4*CHl3[Leff, Leff] - 
        6*MT2^3*MW2*MZ2*CHq1[3, 3] + 18*MT2*MW2^3*MZ2*CHq1[3, 3] - 
        12*MW2^4*MZ2*CHq1[3, 3] + 3*MT2^3*MZ2^2*CHq1[3, 3] - 
        12*MT2^2*MW2*MZ2^2*CHq1[3, 3] + 15*MT2*MW2^2*MZ2^2*CHq1[3, 3] - 
        24*MW2^3*MZ2^2*CHq1[3, 3] + 3*MT2^2*MZ2^3*CHq1[3, 3] - 
        12*MT2*MW2*MZ2^3*CHq1[3, 3] - 8*MT2^3*MW2^2*CHq3[3, 3] + 
        24*MT2*MW2^4*CHq3[3, 3] - 16*MW2^5*CHq3[3, 3] - 
        6*MT2^3*MW2*MZ2*CHq3[3, 3] - 16*MT2^2*MW2^2*MZ2*CHq3[3, 3] + 
        50*MT2*MW2^3*MZ2*CHq3[3, 3] - 52*MW2^4*MZ2*CHq3[3, 3] + 
        5*MT2^3*MZ2^2*CHq3[3, 3] - 16*MT2^2*MW2*MZ2^2*CHq3[3, 3] + 
        9*MT2*MW2^2*MZ2^2*CHq3[3, 3] - 40*MW2^3*MZ2^2*CHq3[3, 3] + 
        5*MT2^2*MZ2^3*CHq3[3, 3] - 20*MT2*MW2*MZ2^3*CHq3[3, 3]))/
      (96*MZ2^2*Pi^3) - (23*MT2*MW2*MZ*CHu[1, 1])/(36*Pi^3) + 
     ((1 - CW2)*MT2*MW2*MZ*CHu[1, 1])/(9*Pi^3) - (901*MW2^2*MZ*CHu[1, 1])/
      (324*Pi^3) + (73*(1 - CW2)*MW2^2*MZ*CHu[1, 1])/(162*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHu[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*Pi^3) - 
     (47*MW2^3*MZ*CHu[1, 1])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^3*MZ*CHu[1, 1])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHu[1, 1])/
      (3*MZ2^2*Pi^3) + (2*MW2^5*MZ*CHu[1, 1])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (7*MT2*MW2^2*MZ*CHu[1, 1])/(9*MZ2*Pi^3) + (391*MW2^3*MZ*CHu[1, 1])/
      (648*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHu[1, 1])/(108*Pi^3) + (6259*MW2*MZ*MZ2*CHu[1, 1])/
      (2592*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHu[1, 1])/(648*(MT2 - MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHu[1, 1])/(648*(-MT2 + MW2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHu[1, 1])/(24*(4*MW2 - MZ2)*Pi^3) - 
     (493*MZ*MZ2^2*CHu[1, 1])/(864*Pi^3) + (MT2*MZ*MZ2^2*CHu[1, 1])/
      (216*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHu[1, 1])/
      (216*(-MT2 + MW2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHu[1, 1])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHu[1, 1])/
      (144*(-4*MW2 + MZ2)*Pi^3) + (7*MT2^2*MZ*(-MW2 + MZ2)*CHu[1, 1])/
      (108*(4*MT2 - MZ2)*Pi^3) + (MH2*MZ*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
      (8*(4*MT2 - MZ2)*Pi^3) + (MW2^4*MZ*CHu[1, 1])/(18*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + ((1 - CW2)*MW2^2*MZ*CHu[1, 1])/(9*Pi) - 
     (76*MW2^3*MZ*SW2*CHu[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2*CHu[1, 1])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (16*MT2^2*MW2^2*MZ*SW2*CHu[1, 1])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (38*MW2*MZ*MZ2*SW2*CHu[1, 1])/(81*Pi^3) - 
     (4*MH2*MW2*MZ*MZ2*SW2*CHu[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (16*MW2^2*MZ*MZ2*SW2*CHu[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*SW2*CHu[1, 1])/(144*(MH2 - 4*MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHu[1, 1])/(54*Pi^3) - (MZ*MZ2^3*SW2*CHu[1, 1])/
      (12*(MH2 - 4*MZ2)*Pi^3) + (4*MW2^2*MZ*MZ2*SW2*CHu[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (5*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (17*MZ*MZ2^3*SW2*CHu[1, 1])/
      (216*(-4*MT2 + MZ2)*Pi^3) - (5*MW2*MZ*MZ2*SW2*CHu[1, 1])/(36*Pi) + 
     (MZ*MZ2^2*SW2*CHu[1, 1])/(24*Pi) + (MW2*MZ*MZ2*SW2^2*CHu[1, 1])/
      (9*Pi^3) - (7*MH2*MW2*MZ*MZ2*SW2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (28*MW2^2*MZ*MZ2*SW2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (8*MZ*MZ2^2*SW2^3*CHu[1, 1])/(81*Pi) + 
     (MZ*B0i[bb0, 0, 0, MH2]*((80*MH2^5*(16*MW2^2 - 18*MW2*MZ2 + 5*MZ2^2) - 
          960*MW2^2*MZ2^3*(16*MW2^2 - 18*MW2*MZ2 + 5*MZ2^2) + 
          960*MH2*MW2*MZ2^2*(16*MW2^3 + 14*MW2^2*MZ2 - 31*MW2*MZ2^2 + 
            10*MZ2^3) - 40*MH2^4*(64*MW2^3 + 104*MW2^2*MZ2 - 178*MW2*MZ2^2 + 
            55*MZ2^3) - 4*MH2^2*MZ2*(1760*MW2^4 + 8580*MW2^3*MZ2 - 
            9290*MW2^2*MZ2^2 + 1734*MW2*MZ2^3 + 273*MZ2^4) + 
          MH2^3*(1280*MW2^4 + 15520*MW2^3*MZ2 - 5120*MW2^2*MZ2^2 - 
            9226*MW2*MZ2^3 + 3873*MZ2^4))*CHe[Leff, Leff] - 
        2*((80*MH2^5*(8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2) - 960*MW2^2*MZ2^3*
             (8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2) + 960*MH2*MW2*MZ2^2*
             (8*MW2^3 + 3*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3) - 
            40*MH2^4*(32*MW2^3 + 36*MW2^2*MZ2 - 123*MW2*MZ2^2 + 55*MZ2^3) - 
            4*MH2^2*MZ2*(880*MW2^4 + 3850*MW2^3*MZ2 - 7010*MW2^2*MZ2^2 + 
              2007*MW2*MZ2^3 + 273*MZ2^4) + MH2^3*(640*MW2^4 + 
              7440*MW2^3*MZ2 - 6600*MW2^2*MZ2^2 - 5353*MW2*MZ2^3 + 
              3873*MZ2^4))*CHl1[Leff, Leff] + 
          (80*MH2^5*(8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2) - 960*MW2^2*MZ2^3*
             (8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2) + 960*MH2*MW2*MZ2^2*
             (8*MW2^3 + 3*MW2^2*MZ2 - 21*MW2*MZ2^2 + 10*MZ2^3) - 
            40*MH2^4*(32*MW2^3 + 36*MW2^2*MZ2 - 123*MW2*MZ2^2 + 55*MZ2^3) - 
            4*MH2^2*MZ2*(880*MW2^4 + 3850*MW2^3*MZ2 - 7010*MW2^2*MZ2^2 + 
              2007*MW2*MZ2^3 + 273*MZ2^4) + MH2^3*(640*MW2^4 + 
              7440*MW2^3*MZ2 - 6600*MW2^2*MZ2^2 - 5353*MW2*MZ2^3 + 
              3873*MZ2^4))*CHl3[Leff, Leff] - 6*(MH2 - MW2)*
           (MH2^2*MZ2*(1440*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) - 
              MW2*MZ2^2*(26*CHd[1, 1] + 26*CHd[2, 2] + 26*CHd[3, 3] + 
                26*CHe[1, 1] + 26*CHe[2, 2] + 26*CHe[3, 3] + 26*CHl1[1, 1] + 
                26*CHl1[2, 2] + 26*CHl1[3, 3] + 1521*CHl3[1, 1] + 
                1521*CHl3[2, 2] + 48*CHl3[3, 3] - 26*CHq1[1, 1] - 
                26*CHq1[2, 2] + 59*CHq1[3, 3] + 144*CHq3[1, 1] + 
                144*CHq3[2, 2] + 59*CHq3[3, 3] - 52*CHu[1, 1] - 
                52*CHu[2, 2]) - 2*MW2^2*MZ2*(11*CHd[1, 1] + 11*CHd[2, 2] + 
                11*CHd[3, 3] + 11*CHe[1, 1] + 11*CHe[2, 2] + 11*CHe[3, 3] + 
                11*CHl1[1, 1] + 11*CHl1[2, 2] + 11*CHl1[3, 3] - 
                49*CHl3[1, 1] - 49*CHl3[2, 2] + 11*CHl3[3, 3] - 
                11*CHq1[1, 1] - 11*CHq1[2, 2] + 11*CHq1[3, 3] + 
                33*CHq3[1, 1] + 33*CHq3[2, 2] + 11*CHq3[3, 3] - 
                22*CHu[1, 1] - 22*CHu[2, 2]) + 12*MZ2^3*(4*CHd[1, 1] + 
                4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
                4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 
                103*CHl3[1, 1] + 103*CHl3[2, 2] - 4*CHq1[1, 1] - 
                4*CHq1[2, 2] - 2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 
                8*CHu[2, 2])) + 8*MW2*MZ2^3*(160*MW2^2*(CHl3[1, 1] + 
                CHl3[2, 2]) + MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 
                6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 
                6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 103*CHl3[1, 1] + 
                103*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] - 3*CHq1[3, 3] - 
                3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) - 
              2*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
                3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
                3*CHl1[2, 2] + 3*CHl1[3, 3] + 103*CHl3[1, 1] + 
                103*CHl3[2, 2] + 3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
                3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
                6*CHu[1, 1] - 6*CHu[2, 2])) - 8*MH2*MZ2^2*
             (480*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) + MW2*MZ2^2*(
                103*CHl3[1, 1] + 103*CHl3[2, 2] - 6*CHl3[3, 3] - 
                9*(CHq1[3, 3] + 2*CHq3[1, 1] + 2*CHq3[2, 2] + CHq3[3, 3])) + 
              MZ2^3*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
                6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 
                6*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 
                6*CHq1[1, 1] - 6*CHq1[2, 2] - 3*CHq1[3, 3] - 3*CHq3[3, 3] - 
                12*CHu[1, 1] - 12*CHu[2, 2]) - 2*MW2^2*MZ2*(3*CHd[1, 1] + 
                3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 
                3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
                223*CHl3[1, 1] + 223*CHl3[2, 2] + 3*CHl3[3, 3] - 
                3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
                9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
            MH2^3*(-160*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) - 
              MZ2^3*(22*CHd[1, 1] + 22*CHd[2, 2] + 22*CHd[3, 3] + 
                22*CHe[1, 1] + 22*CHe[2, 2] + 22*CHe[3, 3] + 22*CHl1[1, 1] + 
                22*CHl1[2, 2] + 22*CHl1[3, 3] + 618*CHl3[1, 1] + 
                618*CHl3[2, 2] - 22*CHq1[1, 1] - 22*CHq1[2, 2] - 
                11*CHq1[3, 3] - 11*CHq3[3, 3] - 44*CHu[1, 1] - 
                44*CHu[2, 2]) + MW2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 
                18*CHd[3, 3] + 18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 
                18*CHl1[1, 1] + 18*CHl1[2, 2] + 18*CHl1[3, 3] + 
                1119*CHl3[1, 1] + 1119*CHl3[2, 2] + 22*CHl3[3, 3] - 
                18*CHq1[1, 1] - 18*CHq1[2, 2] + 24*CHq1[3, 3] + 
                66*CHq3[1, 1] + 66*CHq3[2, 2] + 24*CHq3[3, 3] - 
                36*CHu[1, 1] - 36*CHu[2, 2]) + 4*MW2^2*MZ2*(CHd[1, 1] + 
                CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
                CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - 189*CHl3[1, 1] - 
                189*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
                CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
                2*CHu[1, 1] - 2*CHu[2, 2])) + MH2^4*(160*MW2^2*(CHl3[1, 1] + 
                CHl3[2, 2]) + MZ2^2*(4*CHd[1, 1] + 4*CHd[2, 2] + 
                4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
                4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 103*CHl3[1, 1] + 
                103*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 2*CHq1[3, 3] - 
                2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) - 4*MW2*MZ2*(
                CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
                CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
                51*CHl3[1, 1] + 51*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
                CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
                CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))))))/
      (6912*(MH2 - MW2)^2*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
     (MZ*B0i[bb0, 0, 0, MZ2]*((2*MW2 - MZ2)*
         (-3*MH2*(6400*MW2^5 - 12384*MW2^4*MZ2 + 768*MW2^3*MZ2^2 + 
            12656*MW2^2*MZ2^3 - 9720*MW2*MZ2^4 + 2469*MZ2^5) + 
          4*MZ2*(19200*MW2^5 - 37152*MW2^4*MZ2 + 3904*MW2^3*MZ2^2 + 
            33768*MW2^2*MZ2^3 - 25560*MW2*MZ2^4 + 6407*MZ2^5) - 
          80*MH2^2*(8*MW2 - 5*MZ2)*MZ2^3*SW2^2)*CHe[Leff, Leff] - 
        2*MZ2*SW2*((3*MH2*(5120*MW2^5 - 10944*MW2^4*MZ2 + 2928*MW2^3*MZ2^2 + 
              9136*MW2^2*MZ2^3 - 8520*MW2*MZ2^4 + 2469*MZ2^5) - 
            4*MZ2*(15360*MW2^5 - 32832*MW2^4*MZ2 + 10384*MW2^3*MZ2^2 + 
              23208*MW2^2*MZ2^3 - 21960*MW2*MZ2^4 + 6407*MZ2^5) + 
            80*MH2^2*(8*MW2 - 5*MZ2)*MZ2^3*SW2^2)*CHl1[Leff, Leff] + 
          (3*MH2*(10240*MW2^5 - 16704*MW2^4*MZ2 - 5712*MW2^3*MZ2^2 + 
              23216*MW2^2*MZ2^3 - 13320*MW2*MZ2^4 + 2469*MZ2^5) - 
            4*MZ2*(30720*MW2^5 - 50112*MW2^4*MZ2 - 15536*MW2^3*MZ2^2 + 
              65448*MW2^2*MZ2^3 - 36360*MW2*MZ2^4 + 6407*MZ2^5) + 
            80*MH2^2*(8*MW2 - 5*MZ2)*MZ2^3*SW2^2)*CHl3[Leff, Leff] - 
          6*(-(MH2^2*MZ2^2*SW2*(160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2^2*
                (4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
                 4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
                 4*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 
                 4*CHq1[1, 1] - 4*CHq1[2, 2] - 2*CHq1[3, 3] - 2*CHq3[3, 3] - 
                 8*CHu[1, 1] - 8*CHu[2, 2]) - 4*MW2*MZ2*(CHd[1, 1] + 
                 CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
                 CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 51*CHl3[1, 1] + 
                 51*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
                 CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
                 2*CHu[1, 1] - 2*CHu[2, 2]))) + 
            MH2*(128*MW2^5*(12*CHl3[1, 1] + 12*CHl3[2, 2] - CHq3[1, 1] - 
                CHq3[2, 2]) + MW2^2*MZ2^3*(66*CHd[1, 1] + 66*CHd[2, 2] + 
                66*CHd[3, 3] + 66*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] - 
                939*CHl1[1, 1] - 939*CHl1[2, 2] - 30*CHl1[3, 3] + 
                7599*CHl3[1, 1] + 7599*CHl3[2, 2] + 306*CHl3[3, 3] + 
                30*CHq1[1, 1] + 30*CHq1[2, 2] + 66*CHq1[3, 3] + 
                470*CHq3[1, 1] + 470*CHq3[2, 2] + 66*CHq3[3, 3] - 
                132*CHu[1, 1] - 132*CHu[2, 2]) - 3*MW2*MZ2^4*(24*CHd[1, 1] + 
                24*CHd[2, 2] + 24*CHd[3, 3] + 24*CHe[1, 1] + 24*CHe[2, 2] + 
                24*CHe[3, 3] - 103*CHl1[1, 1] - 103*CHl1[2, 2] + 
                1368*CHl3[1, 1] + 1368*CHl3[2, 2] + 42*CHl3[3, 3] + 
                15*CHq1[3, 3] + 62*CHq3[1, 1] + 62*CHq3[2, 2] + 
                15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
              MZ2^5*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
                18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 18*CHl1[1, 1] + 
                18*CHl1[2, 2] + 18*CHl1[3, 3] + 824*CHl3[1, 1] + 
                824*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
                9*CHq1[3, 3] - 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
              4*MW2^3*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
                3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 267*CHl1[1, 1] + 
                267*CHl1[2, 2] - 3*CHl1[3, 3] - 1349*CHl3[1, 1] - 
                1349*CHl3[2, 2] - 3*CHl3[3, 3] + 3*CHq1[1, 1] + 
                3*CHq1[2, 2] + 3*CHq1[3, 3] + 39*CHq3[1, 1] + 39*CHq3[2, 2] + 
                3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 24*MW2^4*MZ2*(
                CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
                CHe[3, 3] + 19*CHl1[1, 1] + 19*CHl1[2, 2] - CHl1[3, 3] + 
                27*CHl3[1, 1] + 27*CHl3[2, 2] + 7*CHl3[3, 3] + CHq1[1, 1] + 
                CHq1[2, 2] + CHq1[3, 3] + 13*CHq3[1, 1] + 13*CHq3[2, 2] + 
                CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) - 
            4*MZ2*(128*MW2^5*(12*CHl3[1, 1] + 12*CHl3[2, 2] - CHq3[1, 1] - 
                CHq3[2, 2]) + MW2^2*MZ2^3*(56*CHd[1, 1] + 56*CHd[2, 2] + 
                56*CHd[3, 3] + 56*CHe[1, 1] + 56*CHe[2, 2] + 56*CHe[3, 3] - 
                949*CHl1[1, 1] - 949*CHl1[2, 2] - 40*CHl1[3, 3] + 
                6509*CHl3[1, 1] + 6509*CHl3[2, 2] + 296*CHl3[3, 3] + 
                40*CHq1[1, 1] + 40*CHq1[2, 2] + 56*CHq1[3, 3] + 
                440*CHq3[1, 1] + 440*CHq3[2, 2] + 56*CHq3[3, 3] - 
                112*CHu[1, 1] - 112*CHu[2, 2]) - MW2*MZ2^4*(52*CHd[1, 1] + 
                52*CHd[2, 2] + 52*CHd[3, 3] + 52*CHe[1, 1] + 52*CHe[2, 2] + 
                52*CHe[3, 3] - 329*CHl1[1, 1] - 329*CHl1[2, 2] - 
                20*CHl1[3, 3] + 3185*CHl3[1, 1] + 3185*CHl3[2, 2] + 
                116*CHl3[3, 3] + 20*CHq1[1, 1] + 20*CHq1[2, 2] + 
                40*CHq1[3, 3] + 156*CHq3[1, 1] + 156*CHq3[2, 2] + 
                40*CHq3[3, 3] - 104*CHu[1, 1] - 104*CHu[2, 2]) + 
              MZ2^5*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
                8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] + 
                8*CHl1[3, 3] + 515*CHl3[1, 1] + 515*CHl3[2, 2] - 
                8*CHq1[1, 1] - 8*CHq1[2, 2] - 4*CHq1[3, 3] - 4*CHq3[3, 3] - 
                16*CHu[1, 1] - 16*CHu[2, 2]) + 4*MW2^3*MZ2^2*(3*CHd[1, 1] + 
                3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 
                3*CHe[3, 3] + 267*CHl1[1, 1] + 267*CHl1[2, 2] - 
                3*CHl1[3, 3] - 1229*CHl3[1, 1] - 1229*CHl3[2, 2] - 
                3*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
                39*CHq3[1, 1] + 39*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
                6*CHu[2, 2]) - 24*MW2^4*MZ2*(CHd[1, 1] + CHd[2, 2] + 
                CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
                19*CHl1[1, 1] + 19*CHl1[2, 2] - CHl1[3, 3] + 27*CHl3[1, 1] + 
                27*CHl3[2, 2] + 7*CHl3[3, 3] + CHq1[1, 1] + CHq1[2, 2] + 
                CHq1[3, 3] + 13*CHq3[1, 1] + 13*CHq3[2, 2] + CHq3[3, 3] - 
                2*CHu[1, 1] - 2*CHu[2, 2]))))))/(6912*(MH2 - 4*MZ2)*MZ2^4*
       Pi^3*SW2^2) + (MW2^2*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       ((-800*MW2^4 + 50*MW2^3*MZ2 + 1223*MW2^2*MZ2^2 - 1124*MW2*MZ2^3 + 
          300*MZ2^4)*CHe[Leff, Leff] + 2*(400*MW2^4 - 225*MW2^3*MZ2 - 
          699*MW2^2*MZ2^2 + 824*MW2*MZ2^3 - 300*MZ2^4)*CHl1[Leff, Leff] + 
        2*(560*MW2^4 - 165*MW2^3*MZ2 - 1119*MW2^2*MZ2^2 + 1024*MW2*MZ2^3 - 
          300*MZ2^4)*CHl3[Leff, Leff] - 2*MW2*(MW2 + 2*MZ2)*
         (160*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2^2*(3*CHd[1, 1] + 
            3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 3*CHe[2, 2] + 
            3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            100*CHl3[1, 1] + 100*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
          MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
            3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
            3*CHl1[3, 3] + 215*CHl3[1, 1] + 215*CHl3[2, 2] + 9*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
            27*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))))/
      (72*MZ2^3*Pi^3) + (MZ*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((-800*MW2^4 + 748*MW2^3*MZ2 - 76*MW2^2*MZ2^2 - 127*MW2*MZ2^3 + 
          39*MZ2^4)*CHe[Leff, Leff] + 2*(320*MW2^4 - 524*MW2^3*MZ2 + 
          205*MW2^2*MZ2^2 + 38*MW2*MZ2^3 - 39*MZ2^4)*CHl1[Leff, Leff] + 
        2*(640*MW2^4 - 724*MW2^3*MZ2 - 115*MW2^2*MZ2^2 + 238*MW2*MZ2^3 - 
          39*MZ2^4)*CHl3[Leff, Leff] - 2*MW2*(MW2 + MZ2)*
         (16*MW2^2*(12*CHl3[1, 1] + 12*CHl3[2, 2] - CHq3[1, 1] - 
            CHq3[2, 2]) + MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
            3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] - 3*CHl1[1, 1] - 
            3*CHl1[2, 2] - 3*CHl1[3, 3] + 87*CHl3[1, 1] + 87*CHl3[2, 2] + 
            9*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
            11*CHq3[1, 1] + 11*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2]) - MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
            3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] - 3*CHl1[1, 1] - 
            3*CHl1[2, 2] - 3*CHl1[3, 3] + 237*CHl3[1, 1] + 237*CHl3[2, 2] + 
            21*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
            31*CHq3[1, 1] + 31*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2]))))/(144*MZ2^2*Pi^3) - 
     (MZ*B0i[bb0, MZ2, MW2, MW2]*((2*MW2 - MZ2)*(144*MT2^4*MW2*(4*MW2 - MZ2)*
           MZ2 - 36*MT2^3*MZ2*(16*MW2^3 - 44*MW2^2*MZ2 + 6*MW2*MZ2^2 + 
            MZ2^3) + MT2^2*(-203520*MW2^5 + 123904*MW2^4*MZ2 + 
            40360*MW2^3*MZ2^2 - 78516*MW2^2*MZ2^3 + 17666*MW2*MZ2^4 - 
            1063*MZ2^5) + MW2^2*(-203520*MW2^5 + 124480*MW2^4*MZ2 + 
            40216*MW2^3*MZ2^2 - 79668*MW2^2*MZ2^3 + 17810*MW2*MZ2^4 - 
            1027*MZ2^5) + MT2*(407040*MW2^6 - 451904*MW2^5*MZ2 + 
            43616*MW2^4*MZ2^2 + 199192*MW2^3*MZ2^3 - 115180*MW2^2*MZ2^4 + 
            19864*MW2*MZ2^5 - 1027*MZ2^6))*CHe[Leff, Leff] + 
        2*MZ2*(144*MT2^4*MW2*(4*MW2 - MZ2)*MZ2 - 36*MT2^3*MZ2*
           (16*MW2^3 - 44*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3) + 
          MT2^2*(-203520*MW2^5 + 123904*MW2^4*MZ2 + 40360*MW2^3*MZ2^2 - 
            78516*MW2^2*MZ2^3 + 17666*MW2*MZ2^4 - 1063*MZ2^5) + 
          MW2^2*(-203520*MW2^5 + 124480*MW2^4*MZ2 + 40216*MW2^3*MZ2^2 - 
            79668*MW2^2*MZ2^3 + 17810*MW2*MZ2^4 - 1027*MZ2^5) + 
          MT2*(407040*MW2^6 - 451904*MW2^5*MZ2 + 43616*MW2^4*MZ2^2 + 
            199192*MW2^3*MZ2^3 - 115180*MW2^2*MZ2^4 + 19864*MW2*MZ2^5 - 
            1027*MZ2^6))*SW2*CHl1[Leff, Leff] - 
        2*MZ2*(-144*MT2^4*MW2*(4*MW2 - MZ2)*MZ2 + 36*MT2^3*MZ2*
           (16*MW2^3 - 44*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3) + 
          MW2^2*(234240*MW2^5 - 115520*MW2^4*MZ2 - 89816*MW2^3*MZ2^2 + 
            104148*MW2^2*MZ2^3 - 20290*MW2*MZ2^4 + 827*MZ2^5) + 
          MT2^2*(234240*MW2^5 - 114944*MW2^4*MZ2 - 89960*MW2^3*MZ2^2 + 
            102996*MW2^2*MZ2^3 - 20146*MW2*MZ2^4 + 863*MZ2^5) + 
          MT2*(-468480*MW2^6 + 464704*MW2^5*MZ2 + 64544*MW2^4*MZ2^2 - 
            297752*MW2^3*MZ2^3 + 144620*MW2^2*MZ2^4 - 21944*MW2*MZ2^5 + 
            827*MZ2^6))*SW2*CHl3[Leff, Leff] + 6*(4*MW2 - MZ2)*
         (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
         (-6400*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 4*MW2^2*MZ2*
           (-9*MT2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq1[3, 3] - 
              3*CHq3[3, 3]) - 12*MT2^2*(CHl3[1, 1] + CHl3[2, 2] - 
              CHq3[3, 3]) + MZ2^2*(34*CHd[1, 1] + 34*CHd[2, 2] + 
              34*CHd[3, 3] + 34*CHe[1, 1] + 34*CHe[2, 2] + 34*CHe[3, 3] + 
              34*CHl1[1, 1] + 34*CHl1[2, 2] + 34*CHl1[3, 3] + 
              1142*CHl3[1, 1] + 1142*CHl3[2, 2] + 18*CHl3[3, 3] - 
              34*CHq1[1, 1] - 34*CHq1[2, 2] - 17*CHq1[3, 3] + 54*CHq3[1, 1] + 
              54*CHq3[2, 2] - 13*CHq3[3, 3] - 68*CHu[1, 1] - 68*CHu[2, 2])) - 
          8*MW2^3*MZ2*(-6*MT2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
            MZ2*(7*CHd[1, 1] + 7*CHd[2, 2] + 7*CHd[3, 3] + 7*CHe[1, 1] + 
              7*CHe[2, 2] + 7*CHe[3, 3] + 7*CHl1[1, 1] + 7*CHl1[2, 2] + 
              7*CHl1[3, 3] - 436*CHl3[1, 1] - 436*CHl3[2, 2] - 
              31*CHl3[3, 3] - 7*CHq1[1, 1] - 7*CHq1[2, 2] - 29*CHq1[3, 3] - 
              93*CHq3[1, 1] - 93*CHq3[2, 2] - 49*CHq3[3, 3] - 14*CHu[1, 1] - 
              14*CHu[2, 2])) - MZ2^3*(6*MT2^2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
              3*CHq1[3, 3] - 5*CHq3[3, 3]) + 3*MT2*MZ2*(2*CHl3[1, 1] + 
              2*CHl3[2, 2] - 3*CHq1[3, 3] - 5*CHq3[3, 3]) + 
            MZ2^2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 
              2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 
              2*CHl1[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - CHq1[3, 3] + 
              CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])) + 
          2*MW2*MZ2^2*(6*MT2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 3*CHq1[3, 3] - 
              4*CHq3[3, 3]) - 18*MT2^2*(CHq1[3, 3] + CHq3[3, 3]) + 
            MZ2^2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              308*CHl3[1, 1] + 308*CHl3[2, 2] - CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 
              19*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
          96*MW2^4*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 
            2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 
            2*CHl1[2, 2] + 2*CHl1[3, 3] + 33*CHl3[1, 1] + 33*CHl3[2, 2] + 
            3*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] + 2*CHq1[3, 3] + 
            9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 4*CHu[1, 1] - 
            4*CHu[2, 2]))))/(3456*(4*MW2 - MZ2)*MZ2^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (23*MT2*MW2*MZ*CHu[2, 2])/(36*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHu[2, 2])/
      (9*Pi^3) - (901*MW2^2*MZ*CHu[2, 2])/(324*Pi^3) + 
     (73*(1 - CW2)*MW2^2*MZ*CHu[2, 2])/(162*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHu[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*Pi^3) - 
     (47*MW2^3*MZ*CHu[2, 2])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^3*MZ*CHu[2, 2])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHu[2, 2])/
      (3*MZ2^2*Pi^3) + (2*MW2^5*MZ*CHu[2, 2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (7*MT2*MW2^2*MZ*CHu[2, 2])/(9*MZ2*Pi^3) + (391*MW2^3*MZ*CHu[2, 2])/
      (648*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHu[2, 2])/(108*Pi^3) + (6259*MW2*MZ*MZ2*CHu[2, 2])/
      (2592*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHu[2, 2])/(648*(MT2 - MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHu[2, 2])/(648*(-MT2 + MW2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHu[2, 2])/(24*(4*MW2 - MZ2)*Pi^3) - 
     (493*MZ*MZ2^2*CHu[2, 2])/(864*Pi^3) + (MT2*MZ*MZ2^2*CHu[2, 2])/
      (216*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHu[2, 2])/
      (216*(-MT2 + MW2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHu[2, 2])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHu[2, 2])/
      (144*(-4*MW2 + MZ2)*Pi^3) + (7*MT2^2*MZ*(-MW2 + MZ2)*CHu[2, 2])/
      (108*(4*MT2 - MZ2)*Pi^3) + (MH2*MZ*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
      (8*(4*MT2 - MZ2)*Pi^3) + (MW2^4*MZ*CHu[2, 2])/(18*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + ((1 - CW2)*MW2^2*MZ*CHu[2, 2])/(9*Pi) - 
     (76*MW2^3*MZ*SW2*CHu[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2*CHu[2, 2])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (16*MT2^2*MW2^2*MZ*SW2*CHu[2, 2])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (38*MW2*MZ*MZ2*SW2*CHu[2, 2])/(81*Pi^3) - 
     (4*MH2*MW2*MZ*MZ2*SW2*CHu[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (16*MW2^2*MZ*MZ2*SW2*CHu[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*SW2*CHu[2, 2])/(144*(MH2 - 4*MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHu[2, 2])/(54*Pi^3) - (MZ*MZ2^3*SW2*CHu[2, 2])/
      (12*(MH2 - 4*MZ2)*Pi^3) + (4*MW2^2*MZ*MZ2*SW2*CHu[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (5*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (17*MZ*MZ2^3*SW2*CHu[2, 2])/
      (216*(-4*MT2 + MZ2)*Pi^3) - (5*MW2*MZ*MZ2*SW2*CHu[2, 2])/(36*Pi) + 
     (MZ*MZ2^2*SW2*CHu[2, 2])/(24*Pi) + (MW2*MZ*MZ2*SW2^2*CHu[2, 2])/
      (9*Pi^3) - (7*MH2*MW2*MZ*MZ2*SW2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (28*MW2^2*MZ*MZ2*SW2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (8*MZ*MZ2^2*SW2^3*CHu[2, 2])/(81*Pi) + 
     (MZ*B0i[bb0, MZ2, MH2, MZ2]*(12*MH2^3*MW2*MZ2*CHd[1, 1] - 
        12*MH2^3*MZ2^2*CHd[1, 1] - 78*MH2^2*MW2*MZ2^2*CHd[1, 1] + 
        78*MH2^2*MZ2^3*CHd[1, 1] + 192*MH2*MW2*MZ2^3*CHd[1, 1] - 
        192*MH2*MZ2^4*CHd[1, 1] - 216*MW2*MZ2^4*CHd[1, 1] + 
        216*MZ2^5*CHd[1, 1] + 12*MH2^3*MW2*MZ2*CHd[2, 2] - 
        12*MH2^3*MZ2^2*CHd[2, 2] - 78*MH2^2*MW2*MZ2^2*CHd[2, 2] + 
        78*MH2^2*MZ2^3*CHd[2, 2] + 192*MH2*MW2*MZ2^3*CHd[2, 2] - 
        192*MH2*MZ2^4*CHd[2, 2] - 216*MW2*MZ2^4*CHd[2, 2] + 
        216*MZ2^5*CHd[2, 2] + 12*MH2^3*MW2*MZ2*CHd[3, 3] - 
        12*MH2^3*MZ2^2*CHd[3, 3] - 78*MH2^2*MW2*MZ2^2*CHd[3, 3] + 
        78*MH2^2*MZ2^3*CHd[3, 3] + 192*MH2*MW2*MZ2^3*CHd[3, 3] - 
        192*MH2*MZ2^4*CHd[3, 3] - 216*MW2*MZ2^4*CHd[3, 3] + 
        216*MZ2^5*CHd[3, 3] + 12*MH2^3*MW2*MZ2*CHe[1, 1] - 
        12*MH2^3*MZ2^2*CHe[1, 1] - 78*MH2^2*MW2*MZ2^2*CHe[1, 1] + 
        78*MH2^2*MZ2^3*CHe[1, 1] + 192*MH2*MW2*MZ2^3*CHe[1, 1] - 
        192*MH2*MZ2^4*CHe[1, 1] - 216*MW2*MZ2^4*CHe[1, 1] + 
        216*MZ2^5*CHe[1, 1] + 12*MH2^3*MW2*MZ2*CHe[2, 2] - 
        12*MH2^3*MZ2^2*CHe[2, 2] - 78*MH2^2*MW2*MZ2^2*CHe[2, 2] + 
        78*MH2^2*MZ2^3*CHe[2, 2] + 192*MH2*MW2*MZ2^3*CHe[2, 2] - 
        192*MH2*MZ2^4*CHe[2, 2] - 216*MW2*MZ2^4*CHe[2, 2] + 
        216*MZ2^5*CHe[2, 2] + 12*MH2^3*MW2*MZ2*CHe[3, 3] - 
        12*MH2^3*MZ2^2*CHe[3, 3] - 78*MH2^2*MW2*MZ2^2*CHe[3, 3] + 
        78*MH2^2*MZ2^3*CHe[3, 3] + 192*MH2*MW2*MZ2^3*CHe[3, 3] - 
        192*MH2*MZ2^4*CHe[3, 3] - 216*MW2*MZ2^4*CHe[3, 3] + 
        216*MZ2^5*CHe[3, 3] + 10*(16*MW2^2 - 18*MW2*MZ2 + 5*MZ2^2)*
         (-2*MH2^3 + 13*MH2^2*MZ2 - 32*MH2*MZ2^2 + 36*MZ2^3)*
         CHe[Leff, Leff] + 12*MH2^3*MW2*MZ2*CHl1[1, 1] - 
        12*MH2^3*MZ2^2*CHl1[1, 1] - 78*MH2^2*MW2*MZ2^2*CHl1[1, 1] + 
        78*MH2^2*MZ2^3*CHl1[1, 1] + 192*MH2*MW2*MZ2^3*CHl1[1, 1] - 
        192*MH2*MZ2^4*CHl1[1, 1] - 216*MW2*MZ2^4*CHl1[1, 1] + 
        216*MZ2^5*CHl1[1, 1] + 12*MH2^3*MW2*MZ2*CHl1[2, 2] - 
        12*MH2^3*MZ2^2*CHl1[2, 2] - 78*MH2^2*MW2*MZ2^2*CHl1[2, 2] + 
        78*MH2^2*MZ2^3*CHl1[2, 2] + 192*MH2*MW2*MZ2^3*CHl1[2, 2] - 
        192*MH2*MZ2^4*CHl1[2, 2] - 216*MW2*MZ2^4*CHl1[2, 2] + 
        216*MZ2^5*CHl1[2, 2] + 12*MH2^3*MW2*MZ2*CHl1[3, 3] - 
        12*MH2^3*MZ2^2*CHl1[3, 3] - 78*MH2^2*MW2*MZ2^2*CHl1[3, 3] + 
        78*MH2^2*MZ2^3*CHl1[3, 3] + 192*MH2*MW2*MZ2^3*CHl1[3, 3] - 
        192*MH2*MZ2^4*CHl1[3, 3] - 216*MW2*MZ2^4*CHl1[3, 3] + 
        216*MZ2^5*CHl1[3, 3] + 20*(8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2)*
         (2*MH2^3 - 13*MH2^2*MZ2 + 32*MH2*MZ2^2 - 36*MZ2^3)*
         CHl1[Leff, Leff] - 480*MH2^3*MW2^2*CHl3[1, 1] + 
        612*MH2^3*MW2*MZ2*CHl3[1, 1] + 3360*MH2^2*MW2^2*MZ2*CHl3[1, 1] - 
        309*MH2^3*MZ2^2*CHl3[1, 1] - 4278*MH2^2*MW2*MZ2^2*CHl3[1, 1] - 
        9600*MH2*MW2^2*MZ2^2*CHl3[1, 1] + 2163*MH2^2*MZ2^3*CHl3[1, 1] + 
        12192*MH2*MW2*MZ2^3*CHl3[1, 1] + 13440*MW2^2*MZ2^3*CHl3[1, 1] - 
        6180*MH2*MZ2^4*CHl3[1, 1] - 17016*MW2*MZ2^4*CHl3[1, 1] + 
        8652*MZ2^5*CHl3[1, 1] - 480*MH2^3*MW2^2*CHl3[2, 2] + 
        612*MH2^3*MW2*MZ2*CHl3[2, 2] + 3360*MH2^2*MW2^2*MZ2*CHl3[2, 2] - 
        309*MH2^3*MZ2^2*CHl3[2, 2] - 4278*MH2^2*MW2*MZ2^2*CHl3[2, 2] - 
        9600*MH2*MW2^2*MZ2^2*CHl3[2, 2] + 2163*MH2^2*MZ2^3*CHl3[2, 2] + 
        12192*MH2*MW2*MZ2^3*CHl3[2, 2] + 13440*MW2^2*MZ2^3*CHl3[2, 2] - 
        6180*MH2*MZ2^4*CHl3[2, 2] - 17016*MW2*MZ2^4*CHl3[2, 2] + 
        8652*MZ2^5*CHl3[2, 2] + 12*MH2^3*MW2*MZ2*CHl3[3, 3] - 
        78*MH2^2*MW2*MZ2^2*CHl3[3, 3] + 192*MH2*MW2*MZ2^3*CHl3[3, 3] - 
        216*MW2*MZ2^4*CHl3[3, 3] + 320*MH2^3*MW2^2*CHl3[Leff, Leff] - 
        520*MH2^3*MW2*MZ2*CHl3[Leff, Leff] - 2080*MH2^2*MW2^2*MZ2*
         CHl3[Leff, Leff] + 200*MH2^3*MZ2^2*CHl3[Leff, Leff] + 
        3380*MH2^2*MW2*MZ2^2*CHl3[Leff, Leff] + 5120*MH2*MW2^2*MZ2^2*
         CHl3[Leff, Leff] - 1300*MH2^2*MZ2^3*CHl3[Leff, Leff] - 
        8320*MH2*MW2*MZ2^3*CHl3[Leff, Leff] - 5760*MW2^2*MZ2^3*
         CHl3[Leff, Leff] + 3200*MH2*MZ2^4*CHl3[Leff, Leff] + 
        9360*MW2*MZ2^4*CHl3[Leff, Leff] - 3600*MZ2^5*CHl3[Leff, Leff] - 
        12*MH2^3*MW2*MZ2*CHq1[1, 1] + 12*MH2^3*MZ2^2*CHq1[1, 1] + 
        78*MH2^2*MW2*MZ2^2*CHq1[1, 1] - 78*MH2^2*MZ2^3*CHq1[1, 1] - 
        192*MH2*MW2*MZ2^3*CHq1[1, 1] + 192*MH2*MZ2^4*CHq1[1, 1] + 
        216*MW2*MZ2^4*CHq1[1, 1] - 216*MZ2^5*CHq1[1, 1] - 
        12*MH2^3*MW2*MZ2*CHq1[2, 2] + 12*MH2^3*MZ2^2*CHq1[2, 2] + 
        78*MH2^2*MW2*MZ2^2*CHq1[2, 2] - 78*MH2^2*MZ2^3*CHq1[2, 2] - 
        192*MH2*MW2*MZ2^3*CHq1[2, 2] + 192*MH2*MZ2^4*CHq1[2, 2] + 
        216*MW2*MZ2^4*CHq1[2, 2] - 216*MZ2^5*CHq1[2, 2] + 
        12*MH2^3*MW2*MZ2*CHq1[3, 3] + 6*MH2^3*MZ2^2*CHq1[3, 3] - 
        78*MH2^2*MW2*MZ2^2*CHq1[3, 3] - 39*MH2^2*MZ2^3*CHq1[3, 3] + 
        192*MH2*MW2*MZ2^3*CHq1[3, 3] + 96*MH2*MZ2^4*CHq1[3, 3] - 
        216*MW2*MZ2^4*CHq1[3, 3] - 108*MZ2^5*CHq1[3, 3] + 
        36*MH2^3*MW2*MZ2*CHq3[1, 1] - 234*MH2^2*MW2*MZ2^2*CHq3[1, 1] + 
        576*MH2*MW2*MZ2^3*CHq3[1, 1] - 648*MW2*MZ2^4*CHq3[1, 1] + 
        36*MH2^3*MW2*MZ2*CHq3[2, 2] - 234*MH2^2*MW2*MZ2^2*CHq3[2, 2] + 
        576*MH2*MW2*MZ2^3*CHq3[2, 2] - 648*MW2*MZ2^4*CHq3[2, 2] + 
        12*MH2^3*MW2*MZ2*CHq3[3, 3] + 6*MH2^3*MZ2^2*CHq3[3, 3] - 
        78*MH2^2*MW2*MZ2^2*CHq3[3, 3] - 39*MH2^2*MZ2^3*CHq3[3, 3] + 
        192*MH2*MW2*MZ2^3*CHq3[3, 3] + 96*MH2*MZ2^4*CHq3[3, 3] - 
        216*MW2*MZ2^4*CHq3[3, 3] - 108*MZ2^5*CHq3[3, 3] - 
        24*MH2^3*MW2*MZ2*CHu[1, 1] + 24*MH2^3*MZ2^2*CHu[1, 1] + 
        156*MH2^2*MW2*MZ2^2*CHu[1, 1] - 156*MH2^2*MZ2^3*CHu[1, 1] - 
        384*MH2*MW2*MZ2^3*CHu[1, 1] + 384*MH2*MZ2^4*CHu[1, 1] + 
        432*MW2*MZ2^4*CHu[1, 1] - 432*MZ2^5*CHu[1, 1] - 
        24*MH2^3*MW2*MZ2*CHu[2, 2] + 24*MH2^3*MZ2^2*CHu[2, 2] + 
        156*MH2^2*MW2*MZ2^2*CHu[2, 2] - 156*MH2^2*MZ2^3*CHu[2, 2] - 
        384*MH2*MW2*MZ2^3*CHu[2, 2] + 384*MH2*MZ2^4*CHu[2, 2] + 
        432*MW2*MZ2^4*CHu[2, 2] - 432*MZ2^5*CHu[2, 2]))/
      (1728*(MH2 - 4*MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2*MZ*CHu[3, 3])/(27*Pi^3) - 
     (4*MH2*MT2*MW2*MZ*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (53*MW2^2*MZ*CHu[3, 3])/(324*Pi^3) + (19*(1 - CW2)*MW2^2*MZ*CHu[3, 3])/
      (162*Pi^3) - (23*MH2*MW2^2*MZ*CHu[3, 3])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (16*MT2*MW2^2*MZ*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (28*(1 - CW2)*MT2*MW2^2*MZ*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (11*MT2*MW2^2*MZ*CHu[3, 3])/(2592*(MT2 - MW2)*Pi^3) + 
     (46*MW2^3*MZ*CHu[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (14*(1 - CW2)*MW2^3*MZ*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MT2^2*MW2*MZ*CHu[3, 3])/(864*(-MT2 + MW2)*Pi^3) + 
     (MW2^3*MZ*CHu[3, 3])/(324*(-MT2 + MW2)*Pi^3) - 
     (5*MT2^2*MW2*MZ*CHu[3, 3])/(6*(4*MT2 - MZ2)*Pi^3) + 
     (29*MT2*MW2^2*MZ*CHu[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHu[3, 3])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (76*MT2*MW2^4*MZ*CHu[3, 3])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3) - 
     (58*MT2^2*MW2^3*MZ*CHu[3, 3])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (13*MT2*MW2^2*MZ*CHu[3, 3])/(54*MZ2*Pi^3) + 
     (23*MH2*MT2*MW2^2*MZ*CHu[3, 3])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (10*MW2^3*MZ*CHu[3, 3])/(81*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHu[3, 3])/
      (162*(MH2 - 4*MW2)*MZ2*Pi^3) - (92*MT2*MW2^3*MZ*CHu[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2*Pi^3) - (38*MW2^4*MZ*CHu[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (MT2^2*MW2^2*MZ*CHu[3, 3])/
      (54*(-MT2 + MW2)*MZ2*Pi^3) - (MW2^4*MZ*CHu[3, 3])/
      (162*(-MT2 + MW2)*MZ2*Pi^3) + (13*MT2*MZ*MZ2*CHu[3, 3])/(54*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHu[3, 3])/(1728*(MT2 - MW2)*Pi^3) - 
     (13*MW2*MZ*MZ2*CHu[3, 3])/(324*Pi^3) + (2*MH2*MW2*MZ*MZ2*CHu[3, 3])/
      (81*(MH2 - 4*MW2)*Pi^3) - (8*MW2^2*MZ*MZ2*CHu[3, 3])/
      (81*(MH2 - 4*MW2)*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHu[3, 3])/
      (5184*(-MT2 + MW2)*Pi^3) + (MW2^2*MZ*MZ2*CHu[3, 3])/
      (324*(-MT2 + MW2)*Pi^3) - (59*MT2^2*MZ*MZ2*CHu[3, 3])/
      (432*(4*MT2 - MZ2)*Pi^3) - (7*MT2*MW2*MZ*MZ2*CHu[3, 3])/
      (6*(4*MT2 - MZ2)*Pi^3) + (59*MT2*MZ*MZ2^2*CHu[3, 3])/
      (96*(4*MT2 - MZ2)*Pi^3) - (29*MW2^3*MZ*CHu[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (19*MW2^2*MZ*MZ2*CHu[3, 3])/
      (18*(-4*MT2 + MZ2)*Pi^3) - (19*MW2*MZ*MZ2^2*CHu[3, 3])/
      (24*(-4*MT2 + MZ2)*Pi^3) + (59*MZ*MZ2^3*CHu[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) - (65*MT2^2*MW2^2*MZ*CHu[3, 3])/
      (36*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MT2*MW2^3*MZ*CHu[3, 3])/
      (81*MT2*MZ2*Pi^3 - 81*MW2*MZ2*Pi^3) - (19*MT2*MW2*MZ*SW2*CHu[3, 3])/
      (27*Pi^3) - (7*MH2*MT2*MW2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2*MW2^2*MZ*SW2*CHu[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MW2*MZ*SW2*CHu[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (28*MT2*MW2^3*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (2*MT2^2*MW2^2*MZ*SW2*CHu[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (19*MT2*MZ*MZ2*SW2*CHu[3, 3])/(27*Pi^3) - (19*MW2*MZ*MZ2*SW2*CHu[3, 3])/
      (162*Pi^3) + (7*MH2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (14*MW2^2*MZ*MZ2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MT2^2*MZ*MZ2*SW2*CHu[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (MW2^2*MZ*MZ2*SW2*CHu[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (MZ*MZ2^3*SW2*CHu[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2^2*CHu[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (5*MT2^2*MZ*MZ2*SW2^2*CHu[3, 3])/(54*(4*MT2 - MZ2)*Pi^3) + 
     (5*MT2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(12*(4*MT2 - MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MZ*MZ2^3*SW2^2*CHu[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (MZ*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
       (-((2*MW2 - MZ2)*(40*MW2^4 + MT2^3*(8*MW2 - 2*MZ2) + 72*MW2^3*MZ2 + 
           33*MW2^2*MZ2^2 - MZ2^4 + 4*MT2^2*MZ2*(5*MW2 + MZ2) - 
           2*MT2*(24*MW2^3 + 21*MW2^2*MZ2 + 8*MW2*MZ2^2 + MZ2^3))*
          CHe[Leff, Leff]) - 2*MZ2*(40*MW2^4 + MT2^3*(8*MW2 - 2*MZ2) + 
          72*MW2^3*MZ2 + 33*MW2^2*MZ2^2 - MZ2^4 + 4*MT2^2*MZ2*(5*MW2 + MZ2) - 
          2*MT2*(24*MW2^3 + 21*MW2^2*MZ2 + 8*MW2*MZ2^2 + MZ2^3))*SW2*
         CHl1[Leff, Leff] - 16*MT2^3*MW2^2*CHl3[1, 1] + 
        48*MT2*MW2^4*CHl3[1, 1] - 32*MW2^5*CHl3[1, 1] + 
        8*MT2^3*MW2*MZ2*CHl3[1, 1] - 40*MT2^2*MW2^2*MZ2*CHl3[1, 1] + 
        56*MT2*MW2^3*MZ2*CHl3[1, 1] - 72*MW2^4*MZ2*CHl3[1, 1] + 
        8*MT2^3*MZ2^2*CHl3[1, 1] - 16*MT2^2*MW2*MZ2^2*CHl3[1, 1] + 
        32*MT2*MW2^2*MZ2^2*CHl3[1, 1] - 44*MW2^3*MZ2^2*CHl3[1, 1] + 
        2*MT2^2*MZ2^3*CHl3[1, 1] + 8*MT2*MW2*MZ2^3*CHl3[1, 1] + 
        4*MW2*MZ2^4*CHl3[1, 1] - 16*MT2^3*MW2^2*CHl3[2, 2] + 
        48*MT2*MW2^4*CHl3[2, 2] - 32*MW2^5*CHl3[2, 2] + 
        8*MT2^3*MW2*MZ2*CHl3[2, 2] - 40*MT2^2*MW2^2*MZ2*CHl3[2, 2] + 
        56*MT2*MW2^3*MZ2*CHl3[2, 2] - 72*MW2^4*MZ2*CHl3[2, 2] + 
        8*MT2^3*MZ2^2*CHl3[2, 2] - 16*MT2^2*MW2*MZ2^2*CHl3[2, 2] + 
        32*MT2*MW2^2*MZ2^2*CHl3[2, 2] - 44*MW2^3*MZ2^2*CHl3[2, 2] + 
        2*MT2^2*MZ2^3*CHl3[2, 2] + 8*MT2*MW2*MZ2^3*CHl3[2, 2] + 
        4*MW2*MZ2^4*CHl3[2, 2] + 16*MT2^3*MW2^2*CHl3[Leff, Leff] - 
        96*MT2*MW2^4*CHl3[Leff, Leff] + 80*MW2^5*CHl3[Leff, Leff] - 
        20*MT2^3*MW2*MZ2*CHl3[Leff, Leff] + 40*MT2^2*MW2^2*MZ2*
         CHl3[Leff, Leff] + 12*MT2*MW2^3*MZ2*CHl3[Leff, Leff] + 
        64*MW2^4*MZ2*CHl3[Leff, Leff] + 4*MT2^3*MZ2^2*CHl3[Leff, Leff] - 
        32*MT2^2*MW2*MZ2^2*CHl3[Leff, Leff] + 52*MT2*MW2^2*MZ2^2*
         CHl3[Leff, Leff] - 78*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
        8*MT2^2*MZ2^3*CHl3[Leff, Leff] + 28*MT2*MW2*MZ2^3*CHl3[Leff, Leff] - 
        66*MW2^2*MZ2^3*CHl3[Leff, Leff] + 4*MT2*MZ2^4*CHl3[Leff, Leff] - 
        2*MW2*MZ2^4*CHl3[Leff, Leff] + 2*MZ2^5*CHl3[Leff, Leff] + 
        12*MT2^3*MW2*MZ2*CHq1[3, 3] - 12*MT2^2*MW2^2*MZ2*CHq1[3, 3] - 
        12*MT2*MW2^3*MZ2*CHq1[3, 3] + 12*MW2^4*MZ2*CHq1[3, 3] - 
        12*MT2^3*MZ2^2*CHq1[3, 3] + 18*MT2^2*MW2*MZ2^2*CHq1[3, 3] + 
        12*MT2*MW2^2*MZ2^2*CHq1[3, 3] + 12*MW2^3*MZ2^2*CHq1[3, 3] - 
        6*MT2^2*MZ2^3*CHq1[3, 3] - 12*MW2^2*MZ2^3*CHq1[3, 3] - 
        12*MW2*MZ2^4*CHq1[3, 3] + 16*MT2^3*MW2^2*CHq3[3, 3] - 
        48*MT2*MW2^4*CHq3[3, 3] + 32*MW2^5*CHq3[3, 3] + 
        4*MT2^3*MW2*MZ2*CHq3[3, 3] + 52*MT2^2*MW2^2*MZ2*CHq3[3, 3] - 
        116*MT2*MW2^3*MZ2*CHq3[3, 3] + 108*MW2^4*MZ2*CHq3[3, 3] - 
        20*MT2^3*MZ2^2*CHq3[3, 3] + 58*MT2^2*MW2*MZ2^2*CHq3[3, 3] - 
        92*MT2*MW2^2*MZ2^2*CHq3[3, 3] + 116*MW2^3*MZ2^2*CHq3[3, 3] - 
        2*MT2^2*MZ2^3*CHq3[3, 3] - 32*MT2*MW2*MZ2^3*CHq3[3, 3] + 
        36*MW2^2*MZ2^3*CHq3[3, 3] - 4*MW2*MZ2^4*CHq3[3, 3] - 
        6*MT2^3*MW2*MZ2*CHu[3, 3] + 12*MT2^2*MW2^2*MZ2*CHu[3, 3] - 
        6*MT2*MW2^3*MZ2*CHu[3, 3] - 3*MT2^3*MZ2^2*CHu[3, 3] + 
        6*MT2^2*MW2*MZ2^2*CHu[3, 3] - 15*MT2*MW2^2*MZ2^2*CHu[3, 3] - 
        6*MT2*MW2*MZ2^3*CHu[3, 3]))/(288*MZ2^2*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MT2, MT2]*(1536*MT2^4*MW2^3*MZ2*CHd[1, 1] - 
        3072*MT2^3*MW2^4*MZ2*CHd[1, 1] + 1536*MT2^2*MW2^5*MZ2*CHd[1, 1] - 
        3456*MT2^4*MW2^2*MZ2^2*CHd[1, 1] + 6912*MT2^3*MW2^3*MZ2^2*CHd[1, 1] - 
        1920*MT2^2*MW2^4*MZ2^2*CHd[1, 1] + 2088*MT2^4*MW2*MZ2^3*CHd[1, 1] - 
        4176*MT2^3*MW2^2*MZ2^3*CHd[1, 1] - 1368*MT2^2*MW2^3*MZ2^3*CHd[1, 1] - 
        168*MT2^4*MZ2^4*CHd[1, 1] + 444*MT2^3*MW2*MZ2^4*CHd[1, 1] + 
        1704*MT2^2*MW2^2*MZ2^4*CHd[1, 1] + 108*MT2*MW2^3*MZ2^4*CHd[1, 1] - 
        108*MT2^3*MZ2^5*CHd[1, 1] + 48*MT2^2*MW2*MZ2^5*CHd[1, 1] - 
        108*MT2*MW2*MZ2^6*CHd[1, 1] + 1536*MT2^4*MW2^3*MZ2*CHd[2, 2] - 
        3072*MT2^3*MW2^4*MZ2*CHd[2, 2] + 1536*MT2^2*MW2^5*MZ2*CHd[2, 2] - 
        3456*MT2^4*MW2^2*MZ2^2*CHd[2, 2] + 6912*MT2^3*MW2^3*MZ2^2*CHd[2, 2] - 
        1920*MT2^2*MW2^4*MZ2^2*CHd[2, 2] + 2088*MT2^4*MW2*MZ2^3*CHd[2, 2] - 
        4176*MT2^3*MW2^2*MZ2^3*CHd[2, 2] - 1368*MT2^2*MW2^3*MZ2^3*CHd[2, 2] - 
        168*MT2^4*MZ2^4*CHd[2, 2] + 444*MT2^3*MW2*MZ2^4*CHd[2, 2] + 
        1704*MT2^2*MW2^2*MZ2^4*CHd[2, 2] + 108*MT2*MW2^3*MZ2^4*CHd[2, 2] - 
        108*MT2^3*MZ2^5*CHd[2, 2] + 48*MT2^2*MW2*MZ2^5*CHd[2, 2] - 
        108*MT2*MW2*MZ2^6*CHd[2, 2] + 1536*MT2^4*MW2^3*MZ2*CHd[3, 3] - 
        3072*MT2^3*MW2^4*MZ2*CHd[3, 3] + 1536*MT2^2*MW2^5*MZ2*CHd[3, 3] - 
        3456*MT2^4*MW2^2*MZ2^2*CHd[3, 3] + 6912*MT2^3*MW2^3*MZ2^2*CHd[3, 3] - 
        1920*MT2^2*MW2^4*MZ2^2*CHd[3, 3] + 2088*MT2^4*MW2*MZ2^3*CHd[3, 3] - 
        4176*MT2^3*MW2^2*MZ2^3*CHd[3, 3] - 1368*MT2^2*MW2^3*MZ2^3*CHd[3, 3] - 
        168*MT2^4*MZ2^4*CHd[3, 3] + 444*MT2^3*MW2*MZ2^4*CHd[3, 3] + 
        1704*MT2^2*MW2^2*MZ2^4*CHd[3, 3] + 108*MT2*MW2^3*MZ2^4*CHd[3, 3] - 
        108*MT2^3*MZ2^5*CHd[3, 3] + 48*MT2^2*MW2*MZ2^5*CHd[3, 3] - 
        108*MT2*MW2*MZ2^6*CHd[3, 3] + 1536*MT2^4*MW2^3*MZ2*CHe[1, 1] - 
        3072*MT2^3*MW2^4*MZ2*CHe[1, 1] + 1536*MT2^2*MW2^5*MZ2*CHe[1, 1] - 
        3456*MT2^4*MW2^2*MZ2^2*CHe[1, 1] + 6912*MT2^3*MW2^3*MZ2^2*CHe[1, 1] - 
        1920*MT2^2*MW2^4*MZ2^2*CHe[1, 1] + 2088*MT2^4*MW2*MZ2^3*CHe[1, 1] - 
        4176*MT2^3*MW2^2*MZ2^3*CHe[1, 1] - 1368*MT2^2*MW2^3*MZ2^3*CHe[1, 1] - 
        168*MT2^4*MZ2^4*CHe[1, 1] + 444*MT2^3*MW2*MZ2^4*CHe[1, 1] + 
        1704*MT2^2*MW2^2*MZ2^4*CHe[1, 1] + 108*MT2*MW2^3*MZ2^4*CHe[1, 1] - 
        108*MT2^3*MZ2^5*CHe[1, 1] + 48*MT2^2*MW2*MZ2^5*CHe[1, 1] - 
        108*MT2*MW2*MZ2^6*CHe[1, 1] + 1536*MT2^4*MW2^3*MZ2*CHe[2, 2] - 
        3072*MT2^3*MW2^4*MZ2*CHe[2, 2] + 1536*MT2^2*MW2^5*MZ2*CHe[2, 2] - 
        3456*MT2^4*MW2^2*MZ2^2*CHe[2, 2] + 6912*MT2^3*MW2^3*MZ2^2*CHe[2, 2] - 
        1920*MT2^2*MW2^4*MZ2^2*CHe[2, 2] + 2088*MT2^4*MW2*MZ2^3*CHe[2, 2] - 
        4176*MT2^3*MW2^2*MZ2^3*CHe[2, 2] - 1368*MT2^2*MW2^3*MZ2^3*CHe[2, 2] - 
        168*MT2^4*MZ2^4*CHe[2, 2] + 444*MT2^3*MW2*MZ2^4*CHe[2, 2] + 
        1704*MT2^2*MW2^2*MZ2^4*CHe[2, 2] + 108*MT2*MW2^3*MZ2^4*CHe[2, 2] - 
        108*MT2^3*MZ2^5*CHe[2, 2] + 48*MT2^2*MW2*MZ2^5*CHe[2, 2] - 
        108*MT2*MW2*MZ2^6*CHe[2, 2] + 1536*MT2^4*MW2^3*MZ2*CHe[3, 3] - 
        3072*MT2^3*MW2^4*MZ2*CHe[3, 3] + 1536*MT2^2*MW2^5*MZ2*CHe[3, 3] - 
        3456*MT2^4*MW2^2*MZ2^2*CHe[3, 3] + 6912*MT2^3*MW2^3*MZ2^2*CHe[3, 3] - 
        1920*MT2^2*MW2^4*MZ2^2*CHe[3, 3] + 2088*MT2^4*MW2*MZ2^3*CHe[3, 3] - 
        4176*MT2^3*MW2^2*MZ2^3*CHe[3, 3] - 1368*MT2^2*MW2^3*MZ2^3*CHe[3, 3] - 
        168*MT2^4*MZ2^4*CHe[3, 3] + 444*MT2^3*MW2*MZ2^4*CHe[3, 3] + 
        1704*MT2^2*MW2^2*MZ2^4*CHe[3, 3] + 108*MT2*MW2^3*MZ2^4*CHe[3, 3] - 
        108*MT2^3*MZ2^5*CHe[3, 3] + 48*MT2^2*MW2*MZ2^5*CHe[3, 3] - 
        108*MT2*MW2*MZ2^6*CHe[3, 3] + (2*MW2 - MZ2)*
         (48*MT2^5*(4*MW2 - MZ2)*MZ2 + MT2^4*(-40960*MW2^3 + 
            76608*MW2^2*MZ2 - 47040*MW2*MZ2^2 + 9700*MZ2^3) - 
          6*MT2*MW2*MZ2*(160*MW2^4 + 456*MW2^3*MZ2 + 590*MW2^2*MZ2^2 + 
            128*MW2*MZ2^3 - 161*MZ2^4) + 3*MW2*MZ2^2*(80*MW2^4 + 
            184*MW2^3*MZ2 + 114*MW2^2*MZ2^2 + 5*MW2*MZ2^3 - 5*MZ2^4) + 
          4*MT2^3*(20480*MW2^4 - 38688*MW2^3*MZ2 + 23304*MW2^2*MZ2^2 - 
            5267*MW2*MZ2^3 + 234*MZ2^4) - 4*MT2^2*(10240*MW2^5 - 
            9488*MW2^4*MZ2 - 8148*MW2^3*MZ2^2 + 8453*MW2^2*MZ2^3 - 
            1969*MW2*MZ2^4 + 3*MZ2^5))*CHe[Leff, Leff] + 
        1536*MT2^4*MW2^3*MZ2*CHl1[1, 1] - 3072*MT2^3*MW2^4*MZ2*CHl1[1, 1] + 
        1536*MT2^2*MW2^5*MZ2*CHl1[1, 1] - 3456*MT2^4*MW2^2*MZ2^2*CHl1[1, 1] + 
        6912*MT2^3*MW2^3*MZ2^2*CHl1[1, 1] - 1920*MT2^2*MW2^4*MZ2^2*
         CHl1[1, 1] + 2088*MT2^4*MW2*MZ2^3*CHl1[1, 1] - 
        4176*MT2^3*MW2^2*MZ2^3*CHl1[1, 1] - 1368*MT2^2*MW2^3*MZ2^3*
         CHl1[1, 1] - 168*MT2^4*MZ2^4*CHl1[1, 1] + 444*MT2^3*MW2*MZ2^4*
         CHl1[1, 1] + 1704*MT2^2*MW2^2*MZ2^4*CHl1[1, 1] + 
        108*MT2*MW2^3*MZ2^4*CHl1[1, 1] - 108*MT2^3*MZ2^5*CHl1[1, 1] + 
        48*MT2^2*MW2*MZ2^5*CHl1[1, 1] - 108*MT2*MW2*MZ2^6*CHl1[1, 1] + 
        1536*MT2^4*MW2^3*MZ2*CHl1[2, 2] - 3072*MT2^3*MW2^4*MZ2*CHl1[2, 2] + 
        1536*MT2^2*MW2^5*MZ2*CHl1[2, 2] - 3456*MT2^4*MW2^2*MZ2^2*CHl1[2, 2] + 
        6912*MT2^3*MW2^3*MZ2^2*CHl1[2, 2] - 1920*MT2^2*MW2^4*MZ2^2*
         CHl1[2, 2] + 2088*MT2^4*MW2*MZ2^3*CHl1[2, 2] - 
        4176*MT2^3*MW2^2*MZ2^3*CHl1[2, 2] - 1368*MT2^2*MW2^3*MZ2^3*
         CHl1[2, 2] - 168*MT2^4*MZ2^4*CHl1[2, 2] + 444*MT2^3*MW2*MZ2^4*
         CHl1[2, 2] + 1704*MT2^2*MW2^2*MZ2^4*CHl1[2, 2] + 
        108*MT2*MW2^3*MZ2^4*CHl1[2, 2] - 108*MT2^3*MZ2^5*CHl1[2, 2] + 
        48*MT2^2*MW2*MZ2^5*CHl1[2, 2] - 108*MT2*MW2*MZ2^6*CHl1[2, 2] + 
        1536*MT2^4*MW2^3*MZ2*CHl1[3, 3] - 3072*MT2^3*MW2^4*MZ2*CHl1[3, 3] + 
        1536*MT2^2*MW2^5*MZ2*CHl1[3, 3] - 3456*MT2^4*MW2^2*MZ2^2*CHl1[3, 3] + 
        6912*MT2^3*MW2^3*MZ2^2*CHl1[3, 3] - 1920*MT2^2*MW2^4*MZ2^2*
         CHl1[3, 3] + 2088*MT2^4*MW2*MZ2^3*CHl1[3, 3] - 
        4176*MT2^3*MW2^2*MZ2^3*CHl1[3, 3] - 1368*MT2^2*MW2^3*MZ2^3*
         CHl1[3, 3] - 168*MT2^4*MZ2^4*CHl1[3, 3] + 444*MT2^3*MW2*MZ2^4*
         CHl1[3, 3] + 1704*MT2^2*MW2^2*MZ2^4*CHl1[3, 3] + 
        108*MT2*MW2^3*MZ2^4*CHl1[3, 3] - 108*MT2^3*MZ2^5*CHl1[3, 3] + 
        48*MT2^2*MW2*MZ2^5*CHl1[3, 3] - 108*MT2*MW2*MZ2^6*CHl1[3, 3] + 
        2*MZ2*(48*MT2^5*(4*MW2 - MZ2)*MZ2 + MT2^4*(-40960*MW2^3 + 
            76608*MW2^2*MZ2 - 47040*MW2*MZ2^2 + 9700*MZ2^3) - 
          6*MT2*MW2*MZ2*(160*MW2^4 + 456*MW2^3*MZ2 + 590*MW2^2*MZ2^2 + 
            128*MW2*MZ2^3 - 161*MZ2^4) + 3*MW2*MZ2^2*(80*MW2^4 + 
            184*MW2^3*MZ2 + 114*MW2^2*MZ2^2 + 5*MW2*MZ2^3 - 5*MZ2^4) + 
          4*MT2^3*(20480*MW2^4 - 38688*MW2^3*MZ2 + 23304*MW2^2*MZ2^2 - 
            5267*MW2*MZ2^3 + 234*MZ2^4) - 4*MT2^2*(10240*MW2^5 - 
            9488*MW2^4*MZ2 - 8148*MW2^3*MZ2^2 + 8453*MW2^2*MZ2^3 - 
            1969*MW2*MZ2^4 + 3*MZ2^5))*SW2*CHl1[Leff, Leff] - 
        40960*MT2^4*MW2^4*CHl3[1, 1] + 81920*MT2^3*MW2^5*CHl3[1, 1] - 
        40960*MT2^2*MW2^6*CHl3[1, 1] + 384*MT2^5*MW2^2*MZ2*CHl3[1, 1] + 
        103552*MT2^4*MW2^3*MZ2*CHl3[1, 1] - 209024*MT2^3*MW2^4*MZ2*
         CHl3[1, 1] + 64896*MT2^2*MW2^5*MZ2*CHl3[1, 1] - 
        768*MT2*MW2^6*MZ2*CHl3[1, 1] - 192*MT2^5*MW2*MZ2^2*CHl3[1, 1] - 
        95904*MT2^4*MW2^2*MZ2^2*CHl3[1, 1] + 191328*MT2^3*MW2^3*MZ2^2*
         CHl3[1, 1] + 11104*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] - 
        2592*MT2*MW2^5*MZ2^2*CHl3[1, 1] + 192*MW2^6*MZ2^2*CHl3[1, 1] - 
        192*MT2^5*MZ2^3*CHl3[1, 1] + 39160*MT2^4*MW2*MZ2^3*CHl3[1, 1] - 
        81152*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] - 50744*MT2^2*MW2^3*MZ2^3*
         CHl3[1, 1] - 5328*MT2*MW2^4*MZ2^3*CHl3[1, 1] + 
        528*MW2^5*MZ2^3*CHl3[1, 1] - 2932*MT2^4*MZ2^4*CHl3[1, 1] + 
        9524*MT2^3*MW2*MZ2^4*CHl3[1, 1] + 28188*MT2^2*MW2^2*MZ2^4*
         CHl3[1, 1] + 540*MT2*MW2^3*MZ2^4*CHl3[1, 1] + 
        384*MW2^4*MZ2^4*CHl3[1, 1] - 1830*MT2^3*MZ2^5*CHl3[1, 1] + 
        692*MT2^2*MW2*MZ2^5*CHl3[1, 1] + 2094*MT2*MW2^2*MZ2^5*CHl3[1, 1] + 
        12*MW2^3*MZ2^5*CHl3[1, 1] - 1830*MT2*MW2*MZ2^6*CHl3[1, 1] - 
        36*MW2^2*MZ2^6*CHl3[1, 1] - 40960*MT2^4*MW2^4*CHl3[2, 2] + 
        81920*MT2^3*MW2^5*CHl3[2, 2] - 40960*MT2^2*MW2^6*CHl3[2, 2] + 
        384*MT2^5*MW2^2*MZ2*CHl3[2, 2] + 103552*MT2^4*MW2^3*MZ2*CHl3[2, 2] - 
        209024*MT2^3*MW2^4*MZ2*CHl3[2, 2] + 64896*MT2^2*MW2^5*MZ2*
         CHl3[2, 2] - 768*MT2*MW2^6*MZ2*CHl3[2, 2] - 192*MT2^5*MW2*MZ2^2*
         CHl3[2, 2] - 95904*MT2^4*MW2^2*MZ2^2*CHl3[2, 2] + 
        191328*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] + 11104*MT2^2*MW2^4*MZ2^2*
         CHl3[2, 2] - 2592*MT2*MW2^5*MZ2^2*CHl3[2, 2] + 
        192*MW2^6*MZ2^2*CHl3[2, 2] - 192*MT2^5*MZ2^3*CHl3[2, 2] + 
        39160*MT2^4*MW2*MZ2^3*CHl3[2, 2] - 81152*MT2^3*MW2^2*MZ2^3*
         CHl3[2, 2] - 50744*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] - 
        5328*MT2*MW2^4*MZ2^3*CHl3[2, 2] + 528*MW2^5*MZ2^3*CHl3[2, 2] - 
        2932*MT2^4*MZ2^4*CHl3[2, 2] + 9524*MT2^3*MW2*MZ2^4*CHl3[2, 2] + 
        28188*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] + 540*MT2*MW2^3*MZ2^4*CHl3[2, 2] + 
        384*MW2^4*MZ2^4*CHl3[2, 2] - 1830*MT2^3*MZ2^5*CHl3[2, 2] + 
        692*MT2^2*MW2*MZ2^5*CHl3[2, 2] + 2094*MT2*MW2^2*MZ2^5*CHl3[2, 2] + 
        12*MW2^3*MZ2^5*CHl3[2, 2] - 1830*MT2*MW2*MZ2^6*CHl3[2, 2] - 
        36*MW2^2*MZ2^6*CHl3[2, 2] + 1536*MT2^4*MW2^3*MZ2*CHl3[3, 3] - 
        3072*MT2^3*MW2^4*MZ2*CHl3[3, 3] + 1536*MT2^2*MW2^5*MZ2*CHl3[3, 3] - 
        1920*MT2^4*MW2^2*MZ2^2*CHl3[3, 3] + 3840*MT2^3*MW2^3*MZ2^2*
         CHl3[3, 3] - 384*MT2^2*MW2^4*MZ2^2*CHl3[3, 3] + 
        168*MT2^4*MW2*MZ2^3*CHl3[3, 3] - 336*MT2^3*MW2^2*MZ2^3*CHl3[3, 3] - 
        1752*MT2^2*MW2^3*MZ2^3*CHl3[3, 3] + 108*MT2^3*MW2*MZ2^4*CHl3[3, 3] - 
        48*MT2^2*MW2^2*MZ2^4*CHl3[3, 3] + 108*MT2*MW2^3*MZ2^4*CHl3[3, 3] + 
        108*MT2*MW2^2*MZ2^5*CHl3[3, 3] + 81920*MT2^4*MW2^4*CHl3[Leff, Leff] - 
        163840*MT2^3*MW2^5*CHl3[Leff, Leff] + 81920*MT2^2*MW2^6*
         CHl3[Leff, Leff] - 384*MT2^5*MW2^2*MZ2*CHl3[Leff, Leff] - 
        235136*MT2^4*MW2^3*MZ2*CHl3[Leff, Leff] + 473344*MT2^3*MW2^4*MZ2*
         CHl3[Leff, Leff] - 157824*MT2^2*MW2^5*MZ2*CHl3[Leff, Leff] + 
        1920*MT2*MW2^6*MZ2*CHl3[Leff, Leff] + 480*MT2^5*MW2*MZ2^2*
         CHl3[Leff, Leff] + 247296*MT2^4*MW2^2*MZ2^2*CHl3[Leff, Leff] - 
        495936*MT2^3*MW2^3*MZ2^2*CHl3[Leff, Leff] + 10720*MT2^2*MW2^4*MZ2^2*
         CHl3[Leff, Leff] + 3552*MT2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
        480*MW2^6*MZ2^2*CHl3[Leff, Leff] - 96*MT2^5*MZ2^3*CHl3[Leff, Leff] - 
        113480*MT2^4*MW2*MZ2^3*CHl3[Leff, Leff] + 228568*MT2^3*MW2^2*MZ2^3*
         CHl3[Leff, Leff] + 132808*MT2^2*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
        1608*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] - 624*MW2^5*MZ2^3*
         CHl3[Leff, Leff] + 19400*MT2^4*MZ2^4*CHl3[Leff, Leff] - 
        44008*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] - 83376*MT2^2*MW2^2*MZ2^4*
         CHl3[Leff, Leff] - 5544*MT2*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
        420*MW2^4*MZ2^4*CHl3[Leff, Leff] + 1872*MT2^3*MZ2^5*
         CHl3[Leff, Leff] + 15776*MT2^2*MW2*MZ2^5*CHl3[Leff, Leff] - 
        3468*MT2*MW2^2*MZ2^5*CHl3[Leff, Leff] + 654*MW2^3*MZ2^5*
         CHl3[Leff, Leff] - 24*MT2^2*MZ2^6*CHl3[Leff, Leff] + 
        1932*MT2*MW2*MZ2^6*CHl3[Leff, Leff] + 60*MW2^2*MZ2^6*
         CHl3[Leff, Leff] - 30*MW2*MZ2^7*CHl3[Leff, Leff] - 
        1536*MT2^4*MW2^3*MZ2*CHq1[1, 1] + 3072*MT2^3*MW2^4*MZ2*CHq1[1, 1] - 
        1536*MT2^2*MW2^5*MZ2*CHq1[1, 1] + 3456*MT2^4*MW2^2*MZ2^2*CHq1[1, 1] - 
        6912*MT2^3*MW2^3*MZ2^2*CHq1[1, 1] + 1920*MT2^2*MW2^4*MZ2^2*
         CHq1[1, 1] - 2088*MT2^4*MW2*MZ2^3*CHq1[1, 1] + 
        4176*MT2^3*MW2^2*MZ2^3*CHq1[1, 1] + 1368*MT2^2*MW2^3*MZ2^3*
         CHq1[1, 1] + 168*MT2^4*MZ2^4*CHq1[1, 1] - 444*MT2^3*MW2*MZ2^4*
         CHq1[1, 1] - 1704*MT2^2*MW2^2*MZ2^4*CHq1[1, 1] - 
        108*MT2*MW2^3*MZ2^4*CHq1[1, 1] + 108*MT2^3*MZ2^5*CHq1[1, 1] - 
        48*MT2^2*MW2*MZ2^5*CHq1[1, 1] + 108*MT2*MW2*MZ2^6*CHq1[1, 1] - 
        1536*MT2^4*MW2^3*MZ2*CHq1[2, 2] + 3072*MT2^3*MW2^4*MZ2*CHq1[2, 2] - 
        1536*MT2^2*MW2^5*MZ2*CHq1[2, 2] + 3456*MT2^4*MW2^2*MZ2^2*CHq1[2, 2] - 
        6912*MT2^3*MW2^3*MZ2^2*CHq1[2, 2] + 1920*MT2^2*MW2^4*MZ2^2*
         CHq1[2, 2] - 2088*MT2^4*MW2*MZ2^3*CHq1[2, 2] + 
        4176*MT2^3*MW2^2*MZ2^3*CHq1[2, 2] + 1368*MT2^2*MW2^3*MZ2^3*
         CHq1[2, 2] + 168*MT2^4*MZ2^4*CHq1[2, 2] - 444*MT2^3*MW2*MZ2^4*
         CHq1[2, 2] - 1704*MT2^2*MW2^2*MZ2^4*CHq1[2, 2] - 
        108*MT2*MW2^3*MZ2^4*CHq1[2, 2] + 108*MT2^3*MZ2^5*CHq1[2, 2] - 
        48*MT2^2*MW2*MZ2^5*CHq1[2, 2] + 108*MT2*MW2*MZ2^6*CHq1[2, 2] - 
        13824*MT2^4*MW2^3*MZ2*CHq1[3, 3] + 27648*MT2^3*MW2^4*MZ2*CHq1[3, 3] - 
        13824*MT2^2*MW2^5*MZ2*CHq1[3, 3] - 288*MT2^5*MW2*MZ2^2*CHq1[3, 3] + 
        39744*MT2^4*MW2^2*MZ2^2*CHq1[3, 3] - 78336*MT2^3*MW2^3*MZ2^2*
         CHq1[3, 3] + 24768*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] + 
        288*MT2*MW2^5*MZ2^2*CHq1[3, 3] + 288*MT2^5*MZ2^3*CHq1[3, 3] - 
        37728*MT2^4*MW2*MZ2^3*CHq1[3, 3] + 71568*MT2^3*MW2^2*MZ2^3*
         CHq1[3, 3] + 7416*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] - 
        2304*MT2*MW2^4*MZ2^3*CHq1[3, 3] - 72*MW2^5*MZ2^3*CHq1[3, 3] + 
        13752*MT2^4*MZ2^4*CHq1[3, 3] - 23904*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 
        30060*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 648*MT2*MW2^3*MZ2^4*CHq1[3, 3] - 
        108*MW2^4*MZ2^4*CHq1[3, 3] - 1836*MT2^3*MZ2^5*CHq1[3, 3] + 
        17532*MT2^2*MW2*MZ2^5*CHq1[3, 3] + 1260*MT2*MW2^2*MZ2^5*CHq1[3, 3] + 
        72*MW2^3*MZ2^5*CHq1[3, 3] - 1836*MT2*MW2*MZ2^6*CHq1[3, 3] + 
        108*MW2^2*MZ2^6*CHq1[3, 3] + 4608*MT2^4*MW2^3*MZ2*CHq3[1, 1] - 
        9216*MT2^3*MW2^4*MZ2*CHq3[1, 1] + 4608*MT2^2*MW2^5*MZ2*CHq3[1, 1] - 
        5760*MT2^4*MW2^2*MZ2^2*CHq3[1, 1] + 11520*MT2^3*MW2^3*MZ2^2*
         CHq3[1, 1] - 1152*MT2^2*MW2^4*MZ2^2*CHq3[1, 1] + 
        504*MT2^4*MW2*MZ2^3*CHq3[1, 1] - 1008*MT2^3*MW2^2*MZ2^3*CHq3[1, 1] - 
        5256*MT2^2*MW2^3*MZ2^3*CHq3[1, 1] + 324*MT2^3*MW2*MZ2^4*CHq3[1, 1] - 
        144*MT2^2*MW2^2*MZ2^4*CHq3[1, 1] + 324*MT2*MW2^3*MZ2^4*CHq3[1, 1] + 
        324*MT2*MW2^2*MZ2^5*CHq3[1, 1] + 4608*MT2^4*MW2^3*MZ2*CHq3[2, 2] - 
        9216*MT2^3*MW2^4*MZ2*CHq3[2, 2] + 4608*MT2^2*MW2^5*MZ2*CHq3[2, 2] - 
        5760*MT2^4*MW2^2*MZ2^2*CHq3[2, 2] + 11520*MT2^3*MW2^3*MZ2^2*
         CHq3[2, 2] - 1152*MT2^2*MW2^4*MZ2^2*CHq3[2, 2] + 
        504*MT2^4*MW2*MZ2^3*CHq3[2, 2] - 1008*MT2^3*MW2^2*MZ2^3*CHq3[2, 2] - 
        5256*MT2^2*MW2^3*MZ2^3*CHq3[2, 2] + 324*MT2^3*MW2*MZ2^4*CHq3[2, 2] - 
        144*MT2^2*MW2^2*MZ2^4*CHq3[2, 2] + 324*MT2*MW2^3*MZ2^4*CHq3[2, 2] + 
        324*MT2*MW2^2*MZ2^5*CHq3[2, 2] - 384*MT2^5*MW2^2*MZ2*CHq3[3, 3] + 
        17280*MT2^4*MW2^3*MZ2*CHq3[3, 3] - 32640*MT2^3*MW2^4*MZ2*CHq3[3, 3] + 
        14976*MT2^2*MW2^5*MZ2*CHq3[3, 3] + 768*MT2*MW2^6*MZ2*CHq3[3, 3] - 
        96*MT2^5*MW2*MZ2^2*CHq3[3, 3] - 42336*MT2^4*MW2^2*MZ2^2*CHq3[3, 3] + 
        86880*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] - 30816*MT2^2*MW2^4*MZ2^2*
         CHq3[3, 3] + 3456*MT2*MW2^5*MZ2^2*CHq3[3, 3] - 
        192*MW2^6*MZ2^2*CHq3[3, 3] + 480*MT2^5*MZ2^3*CHq3[3, 3] + 
        34128*MT2^4*MW2*MZ2^3*CHq3[3, 3] - 65136*MT2^3*MW2^2*MZ2^3*
         CHq3[3, 3] - 17304*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] + 
        8064*MT2*MW2^4*MZ2^3*CHq3[3, 3] - 744*MW2^5*MZ2^3*CHq3[3, 3] - 
        13392*MT2^4*MZ2^4*CHq3[3, 3] + 23736*MT2^3*MW2*MZ2^4*CHq3[3, 3] + 
        28380*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 1872*MT2*MW2^3*MZ2^4*
         CHq3[3, 3] - 924*MW2^4*MZ2^4*CHq3[3, 3] + 1848*MT2^3*MZ2^5*
         CHq3[3, 3] - 17052*MT2^2*MW2*MZ2^5*CHq3[3, 3] - 
        1752*MT2*MW2^2*MZ2^5*CHq3[3, 3] - 336*MW2^3*MZ2^5*CHq3[3, 3] + 
        1848*MT2*MW2*MZ2^6*CHq3[3, 3] + 36*MW2^2*MZ2^6*CHq3[3, 3] - 
        3072*MT2^4*MW2^3*MZ2*CHu[1, 1] + 6144*MT2^3*MW2^4*MZ2*CHu[1, 1] - 
        3072*MT2^2*MW2^5*MZ2*CHu[1, 1] + 6912*MT2^4*MW2^2*MZ2^2*CHu[1, 1] - 
        13824*MT2^3*MW2^3*MZ2^2*CHu[1, 1] + 3840*MT2^2*MW2^4*MZ2^2*
         CHu[1, 1] - 4176*MT2^4*MW2*MZ2^3*CHu[1, 1] + 8352*MT2^3*MW2^2*MZ2^3*
         CHu[1, 1] + 2736*MT2^2*MW2^3*MZ2^3*CHu[1, 1] + 
        336*MT2^4*MZ2^4*CHu[1, 1] - 888*MT2^3*MW2*MZ2^4*CHu[1, 1] - 
        3408*MT2^2*MW2^2*MZ2^4*CHu[1, 1] - 216*MT2*MW2^3*MZ2^4*CHu[1, 1] + 
        216*MT2^3*MZ2^5*CHu[1, 1] - 96*MT2^2*MW2*MZ2^5*CHu[1, 1] + 
        216*MT2*MW2*MZ2^6*CHu[1, 1] - 3072*MT2^4*MW2^3*MZ2*CHu[2, 2] + 
        6144*MT2^3*MW2^4*MZ2*CHu[2, 2] - 3072*MT2^2*MW2^5*MZ2*CHu[2, 2] + 
        6912*MT2^4*MW2^2*MZ2^2*CHu[2, 2] - 13824*MT2^3*MW2^3*MZ2^2*
         CHu[2, 2] + 3840*MT2^2*MW2^4*MZ2^2*CHu[2, 2] - 
        4176*MT2^4*MW2*MZ2^3*CHu[2, 2] + 8352*MT2^3*MW2^2*MZ2^3*CHu[2, 2] + 
        2736*MT2^2*MW2^3*MZ2^3*CHu[2, 2] + 336*MT2^4*MZ2^4*CHu[2, 2] - 
        888*MT2^3*MW2*MZ2^4*CHu[2, 2] - 3408*MT2^2*MW2^2*MZ2^4*CHu[2, 2] - 
        216*MT2*MW2^3*MZ2^4*CHu[2, 2] + 216*MT2^3*MZ2^5*CHu[2, 2] - 
        96*MT2^2*MW2*MZ2^5*CHu[2, 2] + 216*MT2*MW2*MZ2^6*CHu[2, 2] - 
        15360*MT2^4*MW2^3*MZ2*CHu[3, 3] + 30720*MT2^3*MW2^4*MZ2*CHu[3, 3] - 
        15360*MT2^2*MW2^5*MZ2*CHu[3, 3] + 144*MT2^5*MW2*MZ2^2*CHu[3, 3] + 
        16848*MT2^4*MW2^2*MZ2^2*CHu[3, 3] - 34128*MT2^3*MW2^3*MZ2^2*
         CHu[3, 3] + 1776*MT2^2*MW2^4*MZ2^2*CHu[3, 3] + 
        72*MT2^5*MZ2^3*CHu[3, 3] - 7668*MT2^4*MW2*MZ2^3*CHu[3, 3] + 
        18180*MT2^3*MW2^2*MZ2^3*CHu[3, 3] + 3780*MT2^2*MW2^3*MZ2^3*
         CHu[3, 3] + 2916*MT2*MW2^4*MZ2^3*CHu[3, 3] - 1218*MT2^4*MZ2^4*
         CHu[3, 3] - 1092*MT2^3*MW2*MZ2^4*CHu[3, 3] - 1542*MT2^2*MW2^2*MZ2^4*
         CHu[3, 3] - 684*MT2*MW2^3*MZ2^4*CHu[3, 3] + 1845*MT2^3*MZ2^5*
         CHu[3, 3] - 4908*MT2^2*MW2*MZ2^5*CHu[3, 3] - 1755*MT2*MW2^2*MZ2^5*
         CHu[3, 3] + 1845*MT2*MW2*MZ2^6*CHu[3, 3]))/(1728*(4*MT2 - MZ2)*MZ2^3*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (MT2*MZ*B0i[bb0, 0, 0, MT2]*(-1536*MT2^8*MW2^3*MZ2*CHd[1, 1] + 
        10752*MT2^7*MW2^4*MZ2*CHd[1, 1] - 32256*MT2^6*MW2^5*MZ2*CHd[1, 1] + 
        53760*MT2^5*MW2^6*MZ2*CHd[1, 1] - 53760*MT2^4*MW2^7*MZ2*CHd[1, 1] + 
        32256*MT2^3*MW2^8*MZ2*CHd[1, 1] - 10752*MT2^2*MW2^9*MZ2*CHd[1, 1] + 
        1536*MT2*MW2^10*MZ2*CHd[1, 1] + 3456*MT2^8*MW2^2*MZ2^2*CHd[1, 1] - 
        25728*MT2^7*MW2^3*MZ2^2*CHd[1, 1] + 78720*MT2^6*MW2^4*MZ2^2*
         CHd[1, 1] - 128640*MT2^5*MW2^5*MZ2^2*CHd[1, 1] + 
        120960*MT2^4*MW2^6*MZ2^2*CHd[1, 1] - 64896*MT2^3*MW2^7*MZ2^2*
         CHd[1, 1] + 18048*MT2^2*MW2^8*MZ2^2*CHd[1, 1] - 
        1920*MT2*MW2^9*MZ2^2*CHd[1, 1] - 2520*MT2^8*MW2*MZ2^3*CHd[1, 1] + 
        21096*MT2^7*MW2^2*MZ2^3*CHd[1, 1] - 66744*MT2^6*MW2^3*MZ2^3*
         CHd[1, 1] + 103944*MT2^5*MW2^4*MZ2^3*CHd[1, 1] - 
        83592*MT2^4*MW2^5*MZ2^3*CHd[1, 1] + 31032*MT2^3*MW2^6*MZ2^3*
         CHd[1, 1] - 2280*MT2^2*MW2^7*MZ2^3*CHd[1, 1] - 
        936*MT2*MW2^8*MZ2^3*CHd[1, 1] + 600*MT2^8*MZ2^4*CHd[1, 1] - 
        6720*MT2^7*MW2*MZ2^4*CHd[1, 1] + 22680*MT2^6*MW2^2*MZ2^4*CHd[1, 1] - 
        30144*MT2^5*MW2^3*MZ2^4*CHd[1, 1] + 10632*MT2^4*MW2^4*MZ2^4*
         CHd[1, 1] + 10368*MT2^3*MW2^5*MZ2^4*CHd[1, 1] - 
        9336*MT2^2*MW2^6*MZ2^4*CHd[1, 1] + 1920*MT2*MW2^7*MZ2^4*CHd[1, 1] + 
        600*MT2^7*MZ2^5*CHd[1, 1] - 2400*MT2^6*MW2*MZ2^5*CHd[1, 1] + 
        480*MT2^5*MW2^2*MZ2^5*CHd[1, 1] + 7560*MT2^4*MW2^3*MZ2^5*CHd[1, 1] - 
        10560*MT2^3*MW2^4*MZ2^5*CHd[1, 1] + 4920*MT2^2*MW2^5*MZ2^5*
         CHd[1, 1] - 600*MT2*MW2^6*MZ2^5*CHd[1, 1] + 600*MT2^5*MW2*MZ2^6*
         CHd[1, 1] - 1800*MT2^4*MW2^2*MZ2^6*CHd[1, 1] + 
        1800*MT2^3*MW2^3*MZ2^6*CHd[1, 1] - 600*MT2^2*MW2^4*MZ2^6*CHd[1, 1] - 
        1536*MT2^8*MW2^3*MZ2*CHd[2, 2] + 10752*MT2^7*MW2^4*MZ2*CHd[2, 2] - 
        32256*MT2^6*MW2^5*MZ2*CHd[2, 2] + 53760*MT2^5*MW2^6*MZ2*CHd[2, 2] - 
        53760*MT2^4*MW2^7*MZ2*CHd[2, 2] + 32256*MT2^3*MW2^8*MZ2*CHd[2, 2] - 
        10752*MT2^2*MW2^9*MZ2*CHd[2, 2] + 1536*MT2*MW2^10*MZ2*CHd[2, 2] + 
        3456*MT2^8*MW2^2*MZ2^2*CHd[2, 2] - 25728*MT2^7*MW2^3*MZ2^2*
         CHd[2, 2] + 78720*MT2^6*MW2^4*MZ2^2*CHd[2, 2] - 
        128640*MT2^5*MW2^5*MZ2^2*CHd[2, 2] + 120960*MT2^4*MW2^6*MZ2^2*
         CHd[2, 2] - 64896*MT2^3*MW2^7*MZ2^2*CHd[2, 2] + 
        18048*MT2^2*MW2^8*MZ2^2*CHd[2, 2] - 1920*MT2*MW2^9*MZ2^2*CHd[2, 2] - 
        2520*MT2^8*MW2*MZ2^3*CHd[2, 2] + 21096*MT2^7*MW2^2*MZ2^3*CHd[2, 2] - 
        66744*MT2^6*MW2^3*MZ2^3*CHd[2, 2] + 103944*MT2^5*MW2^4*MZ2^3*
         CHd[2, 2] - 83592*MT2^4*MW2^5*MZ2^3*CHd[2, 2] + 
        31032*MT2^3*MW2^6*MZ2^3*CHd[2, 2] - 2280*MT2^2*MW2^7*MZ2^3*
         CHd[2, 2] - 936*MT2*MW2^8*MZ2^3*CHd[2, 2] + 600*MT2^8*MZ2^4*
         CHd[2, 2] - 6720*MT2^7*MW2*MZ2^4*CHd[2, 2] + 22680*MT2^6*MW2^2*MZ2^4*
         CHd[2, 2] - 30144*MT2^5*MW2^3*MZ2^4*CHd[2, 2] + 
        10632*MT2^4*MW2^4*MZ2^4*CHd[2, 2] + 10368*MT2^3*MW2^5*MZ2^4*
         CHd[2, 2] - 9336*MT2^2*MW2^6*MZ2^4*CHd[2, 2] + 
        1920*MT2*MW2^7*MZ2^4*CHd[2, 2] + 600*MT2^7*MZ2^5*CHd[2, 2] - 
        2400*MT2^6*MW2*MZ2^5*CHd[2, 2] + 480*MT2^5*MW2^2*MZ2^5*CHd[2, 2] + 
        7560*MT2^4*MW2^3*MZ2^5*CHd[2, 2] - 10560*MT2^3*MW2^4*MZ2^5*
         CHd[2, 2] + 4920*MT2^2*MW2^5*MZ2^5*CHd[2, 2] - 
        600*MT2*MW2^6*MZ2^5*CHd[2, 2] + 600*MT2^5*MW2*MZ2^6*CHd[2, 2] - 
        1800*MT2^4*MW2^2*MZ2^6*CHd[2, 2] + 1800*MT2^3*MW2^3*MZ2^6*CHd[2, 2] - 
        600*MT2^2*MW2^4*MZ2^6*CHd[2, 2] - 1536*MT2^8*MW2^3*MZ2*CHd[3, 3] + 
        10752*MT2^7*MW2^4*MZ2*CHd[3, 3] - 32256*MT2^6*MW2^5*MZ2*CHd[3, 3] + 
        53760*MT2^5*MW2^6*MZ2*CHd[3, 3] - 53760*MT2^4*MW2^7*MZ2*CHd[3, 3] + 
        32256*MT2^3*MW2^8*MZ2*CHd[3, 3] - 10752*MT2^2*MW2^9*MZ2*CHd[3, 3] + 
        1536*MT2*MW2^10*MZ2*CHd[3, 3] + 3456*MT2^8*MW2^2*MZ2^2*CHd[3, 3] - 
        25728*MT2^7*MW2^3*MZ2^2*CHd[3, 3] + 78720*MT2^6*MW2^4*MZ2^2*
         CHd[3, 3] - 128640*MT2^5*MW2^5*MZ2^2*CHd[3, 3] + 
        120960*MT2^4*MW2^6*MZ2^2*CHd[3, 3] - 64896*MT2^3*MW2^7*MZ2^2*
         CHd[3, 3] + 18048*MT2^2*MW2^8*MZ2^2*CHd[3, 3] - 
        1920*MT2*MW2^9*MZ2^2*CHd[3, 3] - 2520*MT2^8*MW2*MZ2^3*CHd[3, 3] + 
        21096*MT2^7*MW2^2*MZ2^3*CHd[3, 3] - 66744*MT2^6*MW2^3*MZ2^3*
         CHd[3, 3] + 103944*MT2^5*MW2^4*MZ2^3*CHd[3, 3] - 
        83592*MT2^4*MW2^5*MZ2^3*CHd[3, 3] + 31032*MT2^3*MW2^6*MZ2^3*
         CHd[3, 3] - 2280*MT2^2*MW2^7*MZ2^3*CHd[3, 3] - 
        936*MT2*MW2^8*MZ2^3*CHd[3, 3] + 600*MT2^8*MZ2^4*CHd[3, 3] - 
        6720*MT2^7*MW2*MZ2^4*CHd[3, 3] + 22680*MT2^6*MW2^2*MZ2^4*CHd[3, 3] - 
        30144*MT2^5*MW2^3*MZ2^4*CHd[3, 3] + 10632*MT2^4*MW2^4*MZ2^4*
         CHd[3, 3] + 10368*MT2^3*MW2^5*MZ2^4*CHd[3, 3] - 
        9336*MT2^2*MW2^6*MZ2^4*CHd[3, 3] + 1920*MT2*MW2^7*MZ2^4*CHd[3, 3] + 
        600*MT2^7*MZ2^5*CHd[3, 3] - 2400*MT2^6*MW2*MZ2^5*CHd[3, 3] + 
        480*MT2^5*MW2^2*MZ2^5*CHd[3, 3] + 7560*MT2^4*MW2^3*MZ2^5*CHd[3, 3] - 
        10560*MT2^3*MW2^4*MZ2^5*CHd[3, 3] + 4920*MT2^2*MW2^5*MZ2^5*
         CHd[3, 3] - 600*MT2*MW2^6*MZ2^5*CHd[3, 3] + 600*MT2^5*MW2*MZ2^6*
         CHd[3, 3] - 1800*MT2^4*MW2^2*MZ2^6*CHd[3, 3] + 
        1800*MT2^3*MW2^3*MZ2^6*CHd[3, 3] - 600*MT2^2*MW2^4*MZ2^6*CHd[3, 3] - 
        1536*MT2^8*MW2^3*MZ2*CHe[1, 1] + 10752*MT2^7*MW2^4*MZ2*CHe[1, 1] - 
        32256*MT2^6*MW2^5*MZ2*CHe[1, 1] + 53760*MT2^5*MW2^6*MZ2*CHe[1, 1] - 
        53760*MT2^4*MW2^7*MZ2*CHe[1, 1] + 32256*MT2^3*MW2^8*MZ2*CHe[1, 1] - 
        10752*MT2^2*MW2^9*MZ2*CHe[1, 1] + 1536*MT2*MW2^10*MZ2*CHe[1, 1] + 
        3456*MT2^8*MW2^2*MZ2^2*CHe[1, 1] - 25728*MT2^7*MW2^3*MZ2^2*
         CHe[1, 1] + 78720*MT2^6*MW2^4*MZ2^2*CHe[1, 1] - 
        128640*MT2^5*MW2^5*MZ2^2*CHe[1, 1] + 120960*MT2^4*MW2^6*MZ2^2*
         CHe[1, 1] - 64896*MT2^3*MW2^7*MZ2^2*CHe[1, 1] + 
        18048*MT2^2*MW2^8*MZ2^2*CHe[1, 1] - 1920*MT2*MW2^9*MZ2^2*CHe[1, 1] - 
        2520*MT2^8*MW2*MZ2^3*CHe[1, 1] + 21096*MT2^7*MW2^2*MZ2^3*CHe[1, 1] - 
        66744*MT2^6*MW2^3*MZ2^3*CHe[1, 1] + 103944*MT2^5*MW2^4*MZ2^3*
         CHe[1, 1] - 83592*MT2^4*MW2^5*MZ2^3*CHe[1, 1] + 
        31032*MT2^3*MW2^6*MZ2^3*CHe[1, 1] - 2280*MT2^2*MW2^7*MZ2^3*
         CHe[1, 1] - 936*MT2*MW2^8*MZ2^3*CHe[1, 1] + 600*MT2^8*MZ2^4*
         CHe[1, 1] - 6720*MT2^7*MW2*MZ2^4*CHe[1, 1] + 22680*MT2^6*MW2^2*MZ2^4*
         CHe[1, 1] - 30144*MT2^5*MW2^3*MZ2^4*CHe[1, 1] + 
        10632*MT2^4*MW2^4*MZ2^4*CHe[1, 1] + 10368*MT2^3*MW2^5*MZ2^4*
         CHe[1, 1] - 9336*MT2^2*MW2^6*MZ2^4*CHe[1, 1] + 
        1920*MT2*MW2^7*MZ2^4*CHe[1, 1] + 600*MT2^7*MZ2^5*CHe[1, 1] - 
        2400*MT2^6*MW2*MZ2^5*CHe[1, 1] + 480*MT2^5*MW2^2*MZ2^5*CHe[1, 1] + 
        7560*MT2^4*MW2^3*MZ2^5*CHe[1, 1] - 10560*MT2^3*MW2^4*MZ2^5*
         CHe[1, 1] + 4920*MT2^2*MW2^5*MZ2^5*CHe[1, 1] - 
        600*MT2*MW2^6*MZ2^5*CHe[1, 1] + 600*MT2^5*MW2*MZ2^6*CHe[1, 1] - 
        1800*MT2^4*MW2^2*MZ2^6*CHe[1, 1] + 1800*MT2^3*MW2^3*MZ2^6*CHe[1, 1] - 
        600*MT2^2*MW2^4*MZ2^6*CHe[1, 1] - 1536*MT2^8*MW2^3*MZ2*CHe[2, 2] + 
        10752*MT2^7*MW2^4*MZ2*CHe[2, 2] - 32256*MT2^6*MW2^5*MZ2*CHe[2, 2] + 
        53760*MT2^5*MW2^6*MZ2*CHe[2, 2] - 53760*MT2^4*MW2^7*MZ2*CHe[2, 2] + 
        32256*MT2^3*MW2^8*MZ2*CHe[2, 2] - 10752*MT2^2*MW2^9*MZ2*CHe[2, 2] + 
        1536*MT2*MW2^10*MZ2*CHe[2, 2] + 3456*MT2^8*MW2^2*MZ2^2*CHe[2, 2] - 
        25728*MT2^7*MW2^3*MZ2^2*CHe[2, 2] + 78720*MT2^6*MW2^4*MZ2^2*
         CHe[2, 2] - 128640*MT2^5*MW2^5*MZ2^2*CHe[2, 2] + 
        120960*MT2^4*MW2^6*MZ2^2*CHe[2, 2] - 64896*MT2^3*MW2^7*MZ2^2*
         CHe[2, 2] + 18048*MT2^2*MW2^8*MZ2^2*CHe[2, 2] - 
        1920*MT2*MW2^9*MZ2^2*CHe[2, 2] - 2520*MT2^8*MW2*MZ2^3*CHe[2, 2] + 
        21096*MT2^7*MW2^2*MZ2^3*CHe[2, 2] - 66744*MT2^6*MW2^3*MZ2^3*
         CHe[2, 2] + 103944*MT2^5*MW2^4*MZ2^3*CHe[2, 2] - 
        83592*MT2^4*MW2^5*MZ2^3*CHe[2, 2] + 31032*MT2^3*MW2^6*MZ2^3*
         CHe[2, 2] - 2280*MT2^2*MW2^7*MZ2^3*CHe[2, 2] - 
        936*MT2*MW2^8*MZ2^3*CHe[2, 2] + 600*MT2^8*MZ2^4*CHe[2, 2] - 
        6720*MT2^7*MW2*MZ2^4*CHe[2, 2] + 22680*MT2^6*MW2^2*MZ2^4*CHe[2, 2] - 
        30144*MT2^5*MW2^3*MZ2^4*CHe[2, 2] + 10632*MT2^4*MW2^4*MZ2^4*
         CHe[2, 2] + 10368*MT2^3*MW2^5*MZ2^4*CHe[2, 2] - 
        9336*MT2^2*MW2^6*MZ2^4*CHe[2, 2] + 1920*MT2*MW2^7*MZ2^4*CHe[2, 2] + 
        600*MT2^7*MZ2^5*CHe[2, 2] - 2400*MT2^6*MW2*MZ2^5*CHe[2, 2] + 
        480*MT2^5*MW2^2*MZ2^5*CHe[2, 2] + 7560*MT2^4*MW2^3*MZ2^5*CHe[2, 2] - 
        10560*MT2^3*MW2^4*MZ2^5*CHe[2, 2] + 4920*MT2^2*MW2^5*MZ2^5*
         CHe[2, 2] - 600*MT2*MW2^6*MZ2^5*CHe[2, 2] + 600*MT2^5*MW2*MZ2^6*
         CHe[2, 2] - 1800*MT2^4*MW2^2*MZ2^6*CHe[2, 2] + 
        1800*MT2^3*MW2^3*MZ2^6*CHe[2, 2] - 600*MT2^2*MW2^4*MZ2^6*CHe[2, 2] - 
        1536*MT2^8*MW2^3*MZ2*CHe[3, 3] + 10752*MT2^7*MW2^4*MZ2*CHe[3, 3] - 
        32256*MT2^6*MW2^5*MZ2*CHe[3, 3] + 53760*MT2^5*MW2^6*MZ2*CHe[3, 3] - 
        53760*MT2^4*MW2^7*MZ2*CHe[3, 3] + 32256*MT2^3*MW2^8*MZ2*CHe[3, 3] - 
        10752*MT2^2*MW2^9*MZ2*CHe[3, 3] + 1536*MT2*MW2^10*MZ2*CHe[3, 3] + 
        3456*MT2^8*MW2^2*MZ2^2*CHe[3, 3] - 25728*MT2^7*MW2^3*MZ2^2*
         CHe[3, 3] + 78720*MT2^6*MW2^4*MZ2^2*CHe[3, 3] - 
        128640*MT2^5*MW2^5*MZ2^2*CHe[3, 3] + 120960*MT2^4*MW2^6*MZ2^2*
         CHe[3, 3] - 64896*MT2^3*MW2^7*MZ2^2*CHe[3, 3] + 
        18048*MT2^2*MW2^8*MZ2^2*CHe[3, 3] - 1920*MT2*MW2^9*MZ2^2*CHe[3, 3] - 
        2520*MT2^8*MW2*MZ2^3*CHe[3, 3] + 21096*MT2^7*MW2^2*MZ2^3*CHe[3, 3] - 
        66744*MT2^6*MW2^3*MZ2^3*CHe[3, 3] + 103944*MT2^5*MW2^4*MZ2^3*
         CHe[3, 3] - 83592*MT2^4*MW2^5*MZ2^3*CHe[3, 3] + 
        31032*MT2^3*MW2^6*MZ2^3*CHe[3, 3] - 2280*MT2^2*MW2^7*MZ2^3*
         CHe[3, 3] - 936*MT2*MW2^8*MZ2^3*CHe[3, 3] + 600*MT2^8*MZ2^4*
         CHe[3, 3] - 6720*MT2^7*MW2*MZ2^4*CHe[3, 3] + 22680*MT2^6*MW2^2*MZ2^4*
         CHe[3, 3] - 30144*MT2^5*MW2^3*MZ2^4*CHe[3, 3] + 
        10632*MT2^4*MW2^4*MZ2^4*CHe[3, 3] + 10368*MT2^3*MW2^5*MZ2^4*
         CHe[3, 3] - 9336*MT2^2*MW2^6*MZ2^4*CHe[3, 3] + 
        1920*MT2*MW2^7*MZ2^4*CHe[3, 3] + 600*MT2^7*MZ2^5*CHe[3, 3] - 
        2400*MT2^6*MW2*MZ2^5*CHe[3, 3] + 480*MT2^5*MW2^2*MZ2^5*CHe[3, 3] + 
        7560*MT2^4*MW2^3*MZ2^5*CHe[3, 3] - 10560*MT2^3*MW2^4*MZ2^5*
         CHe[3, 3] + 4920*MT2^2*MW2^5*MZ2^5*CHe[3, 3] - 
        600*MT2*MW2^6*MZ2^5*CHe[3, 3] + 600*MT2^5*MW2*MZ2^6*CHe[3, 3] - 
        1800*MT2^4*MW2^2*MZ2^6*CHe[3, 3] + 1800*MT2^3*MW2^3*MZ2^6*CHe[3, 3] - 
        600*MT2^2*MW2^4*MZ2^6*CHe[3, 3] + (48*MT2^9*(4*MW2^2*MZ2 - MZ2^3) + 
          4*MT2^8*(20480*MW2^4 - 48880*MW2^3*MZ2 + 45852*MW2^2*MZ2^2 - 
            19856*MW2*MZ2^3 + 3295*MZ2^4) - 2*MT2^7*(286720*MW2^5 - 
            722304*MW2^4*MZ2 + 739016*MW2^3*MZ2^2 - 370228*MW2^2*MZ2^3 + 
            86010*MW2*MZ2^4 - 6641*MZ2^5) + 6*MW2^5*MZ2^2*
           (40*MW2^5 + 148*MW2^4*MZ2 + 106*MW2^3*MZ2^2 - 29*MW2^2*MZ2^3 - 
            29*MW2*MZ2^4 - 2*MZ2^5) + 2*MT2^6*(860160*MW2^6 - 
            2204320*MW2^5*MZ2 + 2315312*MW2^4*MZ2^2 - 1203624*MW2^3*MZ2^3 + 
            297532*MW2^2*MZ2^4 - 26426*MW2*MZ2^5 + 21*MZ2^6) - 
          MT2^5*(2867200*MW2^7 - 7203840*MW2^6*MZ2 + 7321104*MW2^5*MZ2^2 - 
            3516264*MW2^4*MZ2^3 + 673080*MW2^3*MZ2^4 + 14142*MW2^2*MZ2^5 - 
            13081*MW2*MZ2^6 + 12*MZ2^7) + MT2^4*MW2*(2867200*MW2^7 - 
            6788672*MW2^6*MZ2 + 6201696*MW2^5*MZ2^2 - 2209864*MW2^4*MZ2^3 - 
            97552*MW2^3*MZ2^4 + 238614*MW2^2*MZ2^5 - 39144*MW2*MZ2^6 + 
            99*MZ2^7) + MT2^3*MW2*(-1720320*MW2^8 + 3660800*MW2^7*MZ2 - 
            2666032*MW2^6*MZ2^2 + 166008*MW2^5*MZ2^3 + 682516*MW2^4*MZ2^4 - 
            301454*MW2^3*MZ2^5 + 38988*MW2^2*MZ2^6 - 231*MW2*MZ2^7 - 
            18*MZ2^8) + MT2*MW2^3*(-81920*MW2^8 + 111680*MW2^7*MZ2 + 
            6352*MW2^6*MZ2^2 - 110296*MW2^5*MZ2^3 + 65752*MW2^4*MZ2^4 - 
            11326*MW2^3*MZ2^5 + 531*MW2^2*MZ2^6 - 39*MW2*MZ2^7 - 12*MZ2^8) + 
          MT2^2*MW2^2*(573440*MW2^8 - 1028288*MW2^7*MZ2 + 
            442848*MW2^6*MZ2^2 + 383264*MW2^5*MZ2^3 - 414208*MW2^4*MZ2^4 + 
            128124*MW2^3*MZ2^5 - 13432*MW2^2*MZ2^6 + 177*MW2*MZ2^7 + 
            39*MZ2^8))*CHe[Leff, Leff] - 1536*MT2^8*MW2^3*MZ2*CHl1[1, 1] + 
        10752*MT2^7*MW2^4*MZ2*CHl1[1, 1] - 32256*MT2^6*MW2^5*MZ2*CHl1[1, 1] + 
        53760*MT2^5*MW2^6*MZ2*CHl1[1, 1] - 53760*MT2^4*MW2^7*MZ2*CHl1[1, 1] + 
        32256*MT2^3*MW2^8*MZ2*CHl1[1, 1] - 10752*MT2^2*MW2^9*MZ2*CHl1[1, 1] + 
        1536*MT2*MW2^10*MZ2*CHl1[1, 1] + 3456*MT2^8*MW2^2*MZ2^2*CHl1[1, 1] - 
        25728*MT2^7*MW2^3*MZ2^2*CHl1[1, 1] + 78720*MT2^6*MW2^4*MZ2^2*
         CHl1[1, 1] - 128640*MT2^5*MW2^5*MZ2^2*CHl1[1, 1] + 
        120960*MT2^4*MW2^6*MZ2^2*CHl1[1, 1] - 64896*MT2^3*MW2^7*MZ2^2*
         CHl1[1, 1] + 18048*MT2^2*MW2^8*MZ2^2*CHl1[1, 1] - 
        1920*MT2*MW2^9*MZ2^2*CHl1[1, 1] - 2520*MT2^8*MW2*MZ2^3*CHl1[1, 1] + 
        21096*MT2^7*MW2^2*MZ2^3*CHl1[1, 1] - 66744*MT2^6*MW2^3*MZ2^3*
         CHl1[1, 1] + 103944*MT2^5*MW2^4*MZ2^3*CHl1[1, 1] - 
        83592*MT2^4*MW2^5*MZ2^3*CHl1[1, 1] + 31032*MT2^3*MW2^6*MZ2^3*
         CHl1[1, 1] - 2280*MT2^2*MW2^7*MZ2^3*CHl1[1, 1] - 
        936*MT2*MW2^8*MZ2^3*CHl1[1, 1] + 600*MT2^8*MZ2^4*CHl1[1, 1] - 
        6720*MT2^7*MW2*MZ2^4*CHl1[1, 1] + 22680*MT2^6*MW2^2*MZ2^4*
         CHl1[1, 1] - 30144*MT2^5*MW2^3*MZ2^4*CHl1[1, 1] + 
        10632*MT2^4*MW2^4*MZ2^4*CHl1[1, 1] + 10368*MT2^3*MW2^5*MZ2^4*
         CHl1[1, 1] - 9336*MT2^2*MW2^6*MZ2^4*CHl1[1, 1] + 
        1920*MT2*MW2^7*MZ2^4*CHl1[1, 1] + 600*MT2^7*MZ2^5*CHl1[1, 1] - 
        2400*MT2^6*MW2*MZ2^5*CHl1[1, 1] + 480*MT2^5*MW2^2*MZ2^5*CHl1[1, 1] + 
        7560*MT2^4*MW2^3*MZ2^5*CHl1[1, 1] - 10560*MT2^3*MW2^4*MZ2^5*
         CHl1[1, 1] + 4920*MT2^2*MW2^5*MZ2^5*CHl1[1, 1] - 
        600*MT2*MW2^6*MZ2^5*CHl1[1, 1] + 600*MT2^5*MW2*MZ2^6*CHl1[1, 1] - 
        1800*MT2^4*MW2^2*MZ2^6*CHl1[1, 1] + 1800*MT2^3*MW2^3*MZ2^6*
         CHl1[1, 1] - 600*MT2^2*MW2^4*MZ2^6*CHl1[1, 1] - 
        1536*MT2^8*MW2^3*MZ2*CHl1[2, 2] + 10752*MT2^7*MW2^4*MZ2*CHl1[2, 2] - 
        32256*MT2^6*MW2^5*MZ2*CHl1[2, 2] + 53760*MT2^5*MW2^6*MZ2*CHl1[2, 2] - 
        53760*MT2^4*MW2^7*MZ2*CHl1[2, 2] + 32256*MT2^3*MW2^8*MZ2*CHl1[2, 2] - 
        10752*MT2^2*MW2^9*MZ2*CHl1[2, 2] + 1536*MT2*MW2^10*MZ2*CHl1[2, 2] + 
        3456*MT2^8*MW2^2*MZ2^2*CHl1[2, 2] - 25728*MT2^7*MW2^3*MZ2^2*
         CHl1[2, 2] + 78720*MT2^6*MW2^4*MZ2^2*CHl1[2, 2] - 
        128640*MT2^5*MW2^5*MZ2^2*CHl1[2, 2] + 120960*MT2^4*MW2^6*MZ2^2*
         CHl1[2, 2] - 64896*MT2^3*MW2^7*MZ2^2*CHl1[2, 2] + 
        18048*MT2^2*MW2^8*MZ2^2*CHl1[2, 2] - 1920*MT2*MW2^9*MZ2^2*
         CHl1[2, 2] - 2520*MT2^8*MW2*MZ2^3*CHl1[2, 2] + 
        21096*MT2^7*MW2^2*MZ2^3*CHl1[2, 2] - 66744*MT2^6*MW2^3*MZ2^3*
         CHl1[2, 2] + 103944*MT2^5*MW2^4*MZ2^3*CHl1[2, 2] - 
        83592*MT2^4*MW2^5*MZ2^3*CHl1[2, 2] + 31032*MT2^3*MW2^6*MZ2^3*
         CHl1[2, 2] - 2280*MT2^2*MW2^7*MZ2^3*CHl1[2, 2] - 
        936*MT2*MW2^8*MZ2^3*CHl1[2, 2] + 600*MT2^8*MZ2^4*CHl1[2, 2] - 
        6720*MT2^7*MW2*MZ2^4*CHl1[2, 2] + 22680*MT2^6*MW2^2*MZ2^4*
         CHl1[2, 2] - 30144*MT2^5*MW2^3*MZ2^4*CHl1[2, 2] + 
        10632*MT2^4*MW2^4*MZ2^4*CHl1[2, 2] + 10368*MT2^3*MW2^5*MZ2^4*
         CHl1[2, 2] - 9336*MT2^2*MW2^6*MZ2^4*CHl1[2, 2] + 
        1920*MT2*MW2^7*MZ2^4*CHl1[2, 2] + 600*MT2^7*MZ2^5*CHl1[2, 2] - 
        2400*MT2^6*MW2*MZ2^5*CHl1[2, 2] + 480*MT2^5*MW2^2*MZ2^5*CHl1[2, 2] + 
        7560*MT2^4*MW2^3*MZ2^5*CHl1[2, 2] - 10560*MT2^3*MW2^4*MZ2^5*
         CHl1[2, 2] + 4920*MT2^2*MW2^5*MZ2^5*CHl1[2, 2] - 
        600*MT2*MW2^6*MZ2^5*CHl1[2, 2] + 600*MT2^5*MW2*MZ2^6*CHl1[2, 2] - 
        1800*MT2^4*MW2^2*MZ2^6*CHl1[2, 2] + 1800*MT2^3*MW2^3*MZ2^6*
         CHl1[2, 2] - 600*MT2^2*MW2^4*MZ2^6*CHl1[2, 2] - 
        1536*MT2^8*MW2^3*MZ2*CHl1[3, 3] + 10752*MT2^7*MW2^4*MZ2*CHl1[3, 3] - 
        32256*MT2^6*MW2^5*MZ2*CHl1[3, 3] + 53760*MT2^5*MW2^6*MZ2*CHl1[3, 3] - 
        53760*MT2^4*MW2^7*MZ2*CHl1[3, 3] + 32256*MT2^3*MW2^8*MZ2*CHl1[3, 3] - 
        10752*MT2^2*MW2^9*MZ2*CHl1[3, 3] + 1536*MT2*MW2^10*MZ2*CHl1[3, 3] + 
        3456*MT2^8*MW2^2*MZ2^2*CHl1[3, 3] - 25728*MT2^7*MW2^3*MZ2^2*
         CHl1[3, 3] + 78720*MT2^6*MW2^4*MZ2^2*CHl1[3, 3] - 
        128640*MT2^5*MW2^5*MZ2^2*CHl1[3, 3] + 120960*MT2^4*MW2^6*MZ2^2*
         CHl1[3, 3] - 64896*MT2^3*MW2^7*MZ2^2*CHl1[3, 3] + 
        18048*MT2^2*MW2^8*MZ2^2*CHl1[3, 3] - 1920*MT2*MW2^9*MZ2^2*
         CHl1[3, 3] - 2520*MT2^8*MW2*MZ2^3*CHl1[3, 3] + 
        21096*MT2^7*MW2^2*MZ2^3*CHl1[3, 3] - 66744*MT2^6*MW2^3*MZ2^3*
         CHl1[3, 3] + 103944*MT2^5*MW2^4*MZ2^3*CHl1[3, 3] - 
        83592*MT2^4*MW2^5*MZ2^3*CHl1[3, 3] + 31032*MT2^3*MW2^6*MZ2^3*
         CHl1[3, 3] - 2280*MT2^2*MW2^7*MZ2^3*CHl1[3, 3] - 
        936*MT2*MW2^8*MZ2^3*CHl1[3, 3] + 600*MT2^8*MZ2^4*CHl1[3, 3] - 
        6720*MT2^7*MW2*MZ2^4*CHl1[3, 3] + 22680*MT2^6*MW2^2*MZ2^4*
         CHl1[3, 3] - 30144*MT2^5*MW2^3*MZ2^4*CHl1[3, 3] + 
        10632*MT2^4*MW2^4*MZ2^4*CHl1[3, 3] + 10368*MT2^3*MW2^5*MZ2^4*
         CHl1[3, 3] - 9336*MT2^2*MW2^6*MZ2^4*CHl1[3, 3] + 
        1920*MT2*MW2^7*MZ2^4*CHl1[3, 3] + 600*MT2^7*MZ2^5*CHl1[3, 3] - 
        2400*MT2^6*MW2*MZ2^5*CHl1[3, 3] + 480*MT2^5*MW2^2*MZ2^5*CHl1[3, 3] + 
        7560*MT2^4*MW2^3*MZ2^5*CHl1[3, 3] - 10560*MT2^3*MW2^4*MZ2^5*
         CHl1[3, 3] + 4920*MT2^2*MW2^5*MZ2^5*CHl1[3, 3] - 
        600*MT2*MW2^6*MZ2^5*CHl1[3, 3] + 600*MT2^5*MW2*MZ2^6*CHl1[3, 3] - 
        1800*MT2^4*MW2^2*MZ2^6*CHl1[3, 3] + 1800*MT2^3*MW2^3*MZ2^6*
         CHl1[3, 3] - 600*MT2^2*MW2^4*MZ2^6*CHl1[3, 3] - 
        2*(-48*MT2^9*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + 
          4*MT2^8*(10240*MW2^4 - 29560*MW2^3*MZ2 + 32586*MW2^2*MZ2^2 - 
            16561*MW2*MZ2^3 + 3295*MZ2^4) - 2*MT2^7*(143360*MW2^5 - 
            432832*MW2^4*MZ2 + 514244*MW2^3*MZ2^2 - 297500*MW2^2*MZ2^3 + 
            79369*MW2*MZ2^4 - 6641*MZ2^5) + 6*MW2^5*MZ2^2*
           (20*MW2^5 + 64*MW2^4*MZ2 + 11*MW2^3*MZ2^2 - 62*MW2^2*MZ2^3 - 
            31*MW2*MZ2^4 - 2*MZ2^5) + 2*MT2^6*(430080*MW2^6 - 
            1317200*MW2^5*MZ2 + 1601216*MW2^4*MZ2^2 - 958860*MW2^3*MZ2^3 + 
            271148*MW2^2*MZ2^4 - 26405*MW2*MZ2^5 + 21*MZ2^6) - 
          MT2^5*(1433600*MW2^7 - 4318720*MW2^6*MZ2 + 5103112*MW2^5*MZ2^2 - 
            2867128*MW2^4*MZ2^3 + 661108*MW2^3*MZ2^4 + 1085*MW2^2*MZ2^5 - 
            13069*MW2*MZ2^6 + 12*MZ2^7) + MT2^4*MW2*(1433600*MW2^7 - 
            4111136*MW2^6*MZ2 + 4439616*MW2^5*MZ2^2 - 1985972*MW2^4*MZ2^3 + 
            63170*MW2^3*MZ2^4 + 199668*MW2^2*MZ2^5 - 39045*MW2*MZ2^6 + 
            99*MZ2^7) + MT2^3*MW2*(-860160*MW2^8 + 2260480*MW2^7*MZ2 - 
            2033176*MW2^6*MZ2^2 + 399432*MW2^5*MZ2^3 + 457970*MW2^4*MZ2^4 - 
            263000*MW2^3*MZ2^5 + 38721*MW2^2*MZ2^6 - 249*MW2*MZ2^7 - 
            18*MZ2^8) - MT2*MW2^3*(40960*MW2^8 - 76320*MW2^7*MZ2 + 
            14504*MW2^6*MZ2^2 + 65576*MW2^5*MZ2^3 - 55236*MW2^4*MZ2^4 + 
            10921*MW2^3*MZ2^5 - 468*MW2^2*MZ2^6 + 51*MW2*MZ2^7 + 12*MZ2^8) + 
          MT2^2*MW2^2*(286720*MW2^8 - 657504*MW2^7*MZ2 + 406816*MW2^6*MZ2^2 + 
            173616*MW2^5*MZ2^3 - 311928*MW2^4*MZ2^4 + 115202*MW2^3*MZ2^5 - 
            13177*MW2^2*MZ2^6 + 216*MW2*MZ2^7 + 39*MZ2^8))*CHl1[Leff, Leff] + 
        40960*MT2^8*MW2^4*CHl3[1, 1] - 286720*MT2^7*MW2^5*CHl3[1, 1] + 
        860160*MT2^6*MW2^6*CHl3[1, 1] - 1433600*MT2^5*MW2^7*CHl3[1, 1] + 
        1433600*MT2^4*MW2^8*CHl3[1, 1] - 860160*MT2^3*MW2^9*CHl3[1, 1] + 
        286720*MT2^2*MW2^10*CHl3[1, 1] - 40960*MT2*MW2^11*CHl3[1, 1] + 
        192*MT2^9*MW2^2*MZ2*CHl3[1, 1] - 104896*MT2^8*MW2^3*MZ2*CHl3[1, 1] + 
        769856*MT2^7*MW2^4*MZ2*CHl3[1, 1] - 2345152*MT2^6*MW2^5*MZ2*
         CHl3[1, 1] + 3835840*MT2^5*MW2^6*MZ2*CHl3[1, 1] - 
        3628352*MT2^4*MW2^7*MZ2*CHl3[1, 1] + 1971136*MT2^3*MW2^8*MZ2*
         CHl3[1, 1] - 561216*MT2^2*MW2^9*MZ2*CHl3[1, 1] + 
        62592*MT2*MW2^10*MZ2*CHl3[1, 1] + 192*MT2^9*MW2*MZ2^2*CHl3[1, 1] + 
        101808*MT2^8*MW2^2*MZ2^2*CHl3[1, 1] - 821488*MT2^7*MW2^3*MZ2^2*
         CHl3[1, 1] + 2573872*MT2^6*MW2^4*MZ2^2*CHl3[1, 1] - 
        4082896*MT2^5*MW2^5*MZ2^2*CHl3[1, 1] + 3489648*MT2^4*MW2^6*MZ2^2*
         CHl3[1, 1] - 1531408*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] + 
        270928*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] - 752*MT2*MW2^9*MZ2^2*
         CHl3[1, 1] + 96*MW2^10*MZ2^2*CHl3[1, 1] + 48*MT2^9*MZ2^3*
         CHl3[1, 1] - 46360*MT2^8*MW2*MZ2^3*CHl3[1, 1] + 
        427648*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] - 1389936*MT2^6*MW2^3*MZ2^3*
         CHl3[1, 1] + 2051608*MT2^5*MW2^4*MZ2^3*CHl3[1, 1] - 
        1343960*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] + 180144*MT2^3*MW2^6*MZ2^3*
         CHl3[1, 1] + 172032*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 
        50168*MT2*MW2^8*MZ2^3*CHl3[1, 1] - 1056*MW2^9*MZ2^3*CHl3[1, 1] + 
        6652*MT2^8*MZ2^4*CHl3[1, 1] - 94580*MT2^7*MW2*MZ2^4*CHl3[1, 1] + 
        338596*MT2^6*MW2^2*MZ2^4*CHl3[1, 1] - 404836*MT2^5*MW2^3*MZ2^4*
         CHl3[1, 1] - 3868*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 
        332708*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] - 205380*MT2^2*MW2^6*MZ2^4*
         CHl3[1, 1] + 29844*MT2*MW2^7*MZ2^4*CHl3[1, 1] + 
        864*MW2^8*MZ2^4*CHl3[1, 1] + 7525*MT2^7*MZ2^5*CHl3[1, 1] - 
        34735*MT2^6*MW2*MZ2^5*CHl3[1, 1] + 13687*MT2^5*MW2^2*MZ2^5*
         CHl3[1, 1] + 98007*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] - 
        142805*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] + 66719*MT2^2*MW2^5*MZ2^5*
         CHl3[1, 1] - 9535*MT2*MW2^6*MZ2^5*CHl3[1, 1] + 
        1137*MW2^7*MZ2^5*CHl3[1, 1] + 921*MT2^6*MZ2^6*CHl3[1, 1] + 
        2944*MT2^5*MW2*MZ2^6*CHl3[1, 1] - 17241*MT2^4*MW2^2*MZ2^6*
         CHl3[1, 1] + 25800*MT2^3*MW2^3*MZ2^6*CHl3[1, 1] - 
        17137*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] + 5592*MT2*MW2^5*MZ2^6*
         CHl3[1, 1] - 879*MW2^6*MZ2^6*CHl3[1, 1] + 921*MT2^4*MW2*MZ2^7*
         CHl3[1, 1] - 2739*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] + 
        2697*MT2^2*MW2^3*MZ2^7*CHl3[1, 1] - 879*MT2*MW2^4*MZ2^7*CHl3[1, 1] + 
        40960*MT2^8*MW2^4*CHl3[2, 2] - 286720*MT2^7*MW2^5*CHl3[2, 2] + 
        860160*MT2^6*MW2^6*CHl3[2, 2] - 1433600*MT2^5*MW2^7*CHl3[2, 2] + 
        1433600*MT2^4*MW2^8*CHl3[2, 2] - 860160*MT2^3*MW2^9*CHl3[2, 2] + 
        286720*MT2^2*MW2^10*CHl3[2, 2] - 40960*MT2*MW2^11*CHl3[2, 2] + 
        192*MT2^9*MW2^2*MZ2*CHl3[2, 2] - 104896*MT2^8*MW2^3*MZ2*CHl3[2, 2] + 
        769856*MT2^7*MW2^4*MZ2*CHl3[2, 2] - 2345152*MT2^6*MW2^5*MZ2*
         CHl3[2, 2] + 3835840*MT2^5*MW2^6*MZ2*CHl3[2, 2] - 
        3628352*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 1971136*MT2^3*MW2^8*MZ2*
         CHl3[2, 2] - 561216*MT2^2*MW2^9*MZ2*CHl3[2, 2] + 
        62592*MT2*MW2^10*MZ2*CHl3[2, 2] + 192*MT2^9*MW2*MZ2^2*CHl3[2, 2] + 
        101808*MT2^8*MW2^2*MZ2^2*CHl3[2, 2] - 821488*MT2^7*MW2^3*MZ2^2*
         CHl3[2, 2] + 2573872*MT2^6*MW2^4*MZ2^2*CHl3[2, 2] - 
        4082896*MT2^5*MW2^5*MZ2^2*CHl3[2, 2] + 3489648*MT2^4*MW2^6*MZ2^2*
         CHl3[2, 2] - 1531408*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 
        270928*MT2^2*MW2^8*MZ2^2*CHl3[2, 2] - 752*MT2*MW2^9*MZ2^2*
         CHl3[2, 2] + 96*MW2^10*MZ2^2*CHl3[2, 2] + 48*MT2^9*MZ2^3*
         CHl3[2, 2] - 46360*MT2^8*MW2*MZ2^3*CHl3[2, 2] + 
        427648*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] - 1389936*MT2^6*MW2^3*MZ2^3*
         CHl3[2, 2] + 2051608*MT2^5*MW2^4*MZ2^3*CHl3[2, 2] - 
        1343960*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] + 180144*MT2^3*MW2^6*MZ2^3*
         CHl3[2, 2] + 172032*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] - 
        50168*MT2*MW2^8*MZ2^3*CHl3[2, 2] - 1056*MW2^9*MZ2^3*CHl3[2, 2] + 
        6652*MT2^8*MZ2^4*CHl3[2, 2] - 94580*MT2^7*MW2*MZ2^4*CHl3[2, 2] + 
        338596*MT2^6*MW2^2*MZ2^4*CHl3[2, 2] - 404836*MT2^5*MW2^3*MZ2^4*
         CHl3[2, 2] - 3868*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] + 
        332708*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] - 205380*MT2^2*MW2^6*MZ2^4*
         CHl3[2, 2] + 29844*MT2*MW2^7*MZ2^4*CHl3[2, 2] + 
        864*MW2^8*MZ2^4*CHl3[2, 2] + 7525*MT2^7*MZ2^5*CHl3[2, 2] - 
        34735*MT2^6*MW2*MZ2^5*CHl3[2, 2] + 13687*MT2^5*MW2^2*MZ2^5*
         CHl3[2, 2] + 98007*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] - 
        142805*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] + 66719*MT2^2*MW2^5*MZ2^5*
         CHl3[2, 2] - 9535*MT2*MW2^6*MZ2^5*CHl3[2, 2] + 
        1137*MW2^7*MZ2^5*CHl3[2, 2] + 921*MT2^6*MZ2^6*CHl3[2, 2] + 
        2944*MT2^5*MW2*MZ2^6*CHl3[2, 2] - 17241*MT2^4*MW2^2*MZ2^6*
         CHl3[2, 2] + 25800*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] - 
        17137*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] + 5592*MT2*MW2^5*MZ2^6*
         CHl3[2, 2] - 879*MW2^6*MZ2^6*CHl3[2, 2] + 921*MT2^4*MW2*MZ2^7*
         CHl3[2, 2] - 2739*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] + 
        2697*MT2^2*MW2^3*MZ2^7*CHl3[2, 2] - 879*MT2*MW2^4*MZ2^7*CHl3[2, 2] - 
        1536*MT2^8*MW2^3*MZ2*CHl3[3, 3] + 10752*MT2^7*MW2^4*MZ2*CHl3[3, 3] - 
        32256*MT2^6*MW2^5*MZ2*CHl3[3, 3] + 53760*MT2^5*MW2^6*MZ2*CHl3[3, 3] - 
        53760*MT2^4*MW2^7*MZ2*CHl3[3, 3] + 32256*MT2^3*MW2^8*MZ2*CHl3[3, 3] - 
        10752*MT2^2*MW2^9*MZ2*CHl3[3, 3] + 1536*MT2*MW2^10*MZ2*CHl3[3, 3] + 
        1920*MT2^8*MW2^2*MZ2^2*CHl3[3, 3] - 14976*MT2^7*MW2^3*MZ2^2*
         CHl3[3, 3] + 46464*MT2^6*MW2^4*MZ2^2*CHl3[3, 3] - 
        74880*MT2^5*MW2^5*MZ2^2*CHl3[3, 3] + 67200*MT2^4*MW2^6*MZ2^2*
         CHl3[3, 3] - 32640*MT2^3*MW2^7*MZ2^2*CHl3[3, 3] + 
        7296*MT2^2*MW2^8*MZ2^2*CHl3[3, 3] - 384*MT2*MW2^9*MZ2^2*CHl3[3, 3] - 
        600*MT2^8*MW2*MZ2^3*CHl3[3, 3] + 6120*MT2^7*MW2^2*MZ2^3*CHl3[3, 3] - 
        20280*MT2^6*MW2^3*MZ2^3*CHl3[3, 3] + 29064*MT2^5*MW2^4*MZ2^3*
         CHl3[3, 3] - 16392*MT2^4*MW2^5*MZ2^3*CHl3[3, 3] - 
        1608*MT2^3*MW2^6*MZ2^3*CHl3[3, 3] + 5016*MT2^2*MW2^7*MZ2^3*
         CHl3[3, 3] - 1320*MT2*MW2^8*MZ2^3*CHl3[3, 3] - 
        600*MT2^7*MW2*MZ2^4*CHl3[3, 3] + 2400*MT2^6*MW2^2*MZ2^4*CHl3[3, 3] - 
        1080*MT2^5*MW2^3*MZ2^4*CHl3[3, 3] - 5760*MT2^4*MW2^4*MZ2^4*
         CHl3[3, 3] + 8760*MT2^3*MW2^5*MZ2^4*CHl3[3, 3] - 
        4320*MT2^2*MW2^6*MZ2^4*CHl3[3, 3] + 600*MT2*MW2^7*MZ2^4*CHl3[3, 3] - 
        600*MT2^5*MW2^2*MZ2^5*CHl3[3, 3] + 1800*MT2^4*MW2^3*MZ2^5*
         CHl3[3, 3] - 1800*MT2^3*MW2^4*MZ2^5*CHl3[3, 3] + 
        600*MT2^2*MW2^5*MZ2^5*CHl3[3, 3] - 81920*MT2^8*MW2^4*
         CHl3[Leff, Leff] + 573440*MT2^7*MW2^5*CHl3[Leff, Leff] - 
        1720320*MT2^6*MW2^6*CHl3[Leff, Leff] + 2867200*MT2^5*MW2^7*
         CHl3[Leff, Leff] - 2867200*MT2^4*MW2^8*CHl3[Leff, Leff] + 
        1720320*MT2^3*MW2^9*CHl3[Leff, Leff] - 573440*MT2^2*MW2^10*
         CHl3[Leff, Leff] + 81920*MT2*MW2^11*CHl3[Leff, Leff] - 
        192*MT2^9*MW2^2*MZ2*CHl3[Leff, Leff] + 236480*MT2^8*MW2^3*MZ2*
         CHl3[Leff, Leff] - 1731328*MT2^7*MW2^4*MZ2*CHl3[Leff, Leff] + 
        5268800*MT2^6*MW2^5*MZ2*CHl3[Leff, Leff] - 8637440*MT2^5*MW2^6*MZ2*
         CHl3[Leff, Leff] + 8222272*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] - 
        4520960*MT2^3*MW2^8*MZ2*CHl3[Leff, Leff] + 1315008*MT2^2*MW2^9*MZ2*
         CHl3[Leff, Leff] - 152640*MT2*MW2^10*MZ2*CHl3[Leff, Leff] + 
        96*MT2^9*MW2*MZ2^2*CHl3[Leff, Leff] - 260688*MT2^8*MW2^2*MZ2^2*
         CHl3[Leff, Leff] + 2056976*MT2^7*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
        6404864*MT2^6*MW2^4*MZ2^2*CHl3[Leff, Leff] + 10206224*MT2^5*MW2^5*
         MZ2^2*CHl3[Leff, Leff] - 8879232*MT2^4*MW2^6*MZ2^2*
         CHl3[Leff, Leff] + 4066352*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
        813632*MT2^2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 29008*MT2*MW2^9*MZ2^2*
         CHl3[Leff, Leff] - 240*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
        96*MT2^9*MZ2^3*CHl3[Leff, Leff] + 132488*MT2^8*MW2*MZ2^3*
         CHl3[Leff, Leff] - 1190000*MT2^7*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
        3835440*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] - 5734256*MT2^5*MW2^4*
         MZ2^3*CHl3[Leff, Leff] + 3971944*MT2^4*MW2^5*MZ2^3*
         CHl3[Leff, Leff] - 798864*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
        347232*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] + 131152*MT2*MW2^8*MZ2^3*
         CHl3[Leff, Leff] - 768*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
        26360*MT2^8*MZ2^4*CHl3[Leff, Leff] + 317476*MT2^7*MW2*MZ2^4*
         CHl3[Leff, Leff] - 1084592*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
        1322216*MT2^5*MW2^3*MZ2^4*CHl3[Leff, Leff] - 126340*MT2^4*MW2^4*MZ2^4*
         CHl3[Leff, Leff] - 915940*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
        623856*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] - 110472*MT2*MW2^7*MZ2^4*
         CHl3[Leff, Leff] - 132*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
        26564*MT2^7*MZ2^5*CHl3[Leff, Leff] + 105620*MT2^6*MW2*MZ2^5*
         CHl3[Leff, Leff] + 2170*MT2^5*MW2^2*MZ2^5*CHl3[Leff, Leff] - 
        399336*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] + 526000*MT2^3*MW2^4*MZ2^5*
         CHl3[Leff, Leff] - 230404*MT2^2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
        21842*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] + 744*MW2^7*MZ2^5*
         CHl3[Leff, Leff] - 84*MT2^6*MZ2^6*CHl3[Leff, Leff] - 
        26138*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] + 78090*MT2^4*MW2^2*MZ2^6*
         CHl3[Leff, Leff] - 77442*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
        26354*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 936*MT2*MW2^5*MZ2^6*
         CHl3[Leff, Leff] + 372*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
        24*MT2^5*MZ2^7*CHl3[Leff, Leff] - 198*MT2^4*MW2*MZ2^7*
         CHl3[Leff, Leff] + 498*MT2^3*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
        432*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] + 102*MT2*MW2^4*MZ2^7*
         CHl3[Leff, Leff] + 24*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
        36*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] - 78*MT2^2*MW2^2*MZ2^8*
         CHl3[Leff, Leff] + 24*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
        1536*MT2^8*MW2^3*MZ2*CHq1[1, 1] - 10752*MT2^7*MW2^4*MZ2*CHq1[1, 1] + 
        32256*MT2^6*MW2^5*MZ2*CHq1[1, 1] - 53760*MT2^5*MW2^6*MZ2*CHq1[1, 1] + 
        53760*MT2^4*MW2^7*MZ2*CHq1[1, 1] - 32256*MT2^3*MW2^8*MZ2*CHq1[1, 1] + 
        10752*MT2^2*MW2^9*MZ2*CHq1[1, 1] - 1536*MT2*MW2^10*MZ2*CHq1[1, 1] - 
        3456*MT2^8*MW2^2*MZ2^2*CHq1[1, 1] + 25728*MT2^7*MW2^3*MZ2^2*
         CHq1[1, 1] - 78720*MT2^6*MW2^4*MZ2^2*CHq1[1, 1] + 
        128640*MT2^5*MW2^5*MZ2^2*CHq1[1, 1] - 120960*MT2^4*MW2^6*MZ2^2*
         CHq1[1, 1] + 64896*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] - 
        18048*MT2^2*MW2^8*MZ2^2*CHq1[1, 1] + 1920*MT2*MW2^9*MZ2^2*
         CHq1[1, 1] + 2520*MT2^8*MW2*MZ2^3*CHq1[1, 1] - 
        21096*MT2^7*MW2^2*MZ2^3*CHq1[1, 1] + 66744*MT2^6*MW2^3*MZ2^3*
         CHq1[1, 1] - 103944*MT2^5*MW2^4*MZ2^3*CHq1[1, 1] + 
        83592*MT2^4*MW2^5*MZ2^3*CHq1[1, 1] - 31032*MT2^3*MW2^6*MZ2^3*
         CHq1[1, 1] + 2280*MT2^2*MW2^7*MZ2^3*CHq1[1, 1] + 
        936*MT2*MW2^8*MZ2^3*CHq1[1, 1] - 600*MT2^8*MZ2^4*CHq1[1, 1] + 
        6720*MT2^7*MW2*MZ2^4*CHq1[1, 1] - 22680*MT2^6*MW2^2*MZ2^4*
         CHq1[1, 1] + 30144*MT2^5*MW2^3*MZ2^4*CHq1[1, 1] - 
        10632*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] - 10368*MT2^3*MW2^5*MZ2^4*
         CHq1[1, 1] + 9336*MT2^2*MW2^6*MZ2^4*CHq1[1, 1] - 
        1920*MT2*MW2^7*MZ2^4*CHq1[1, 1] - 600*MT2^7*MZ2^5*CHq1[1, 1] + 
        2400*MT2^6*MW2*MZ2^5*CHq1[1, 1] - 480*MT2^5*MW2^2*MZ2^5*CHq1[1, 1] - 
        7560*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] + 10560*MT2^3*MW2^4*MZ2^5*
         CHq1[1, 1] - 4920*MT2^2*MW2^5*MZ2^5*CHq1[1, 1] + 
        600*MT2*MW2^6*MZ2^5*CHq1[1, 1] - 600*MT2^5*MW2*MZ2^6*CHq1[1, 1] + 
        1800*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] - 1800*MT2^3*MW2^3*MZ2^6*
         CHq1[1, 1] + 600*MT2^2*MW2^4*MZ2^6*CHq1[1, 1] + 
        1536*MT2^8*MW2^3*MZ2*CHq1[2, 2] - 10752*MT2^7*MW2^4*MZ2*CHq1[2, 2] + 
        32256*MT2^6*MW2^5*MZ2*CHq1[2, 2] - 53760*MT2^5*MW2^6*MZ2*CHq1[2, 2] + 
        53760*MT2^4*MW2^7*MZ2*CHq1[2, 2] - 32256*MT2^3*MW2^8*MZ2*CHq1[2, 2] + 
        10752*MT2^2*MW2^9*MZ2*CHq1[2, 2] - 1536*MT2*MW2^10*MZ2*CHq1[2, 2] - 
        3456*MT2^8*MW2^2*MZ2^2*CHq1[2, 2] + 25728*MT2^7*MW2^3*MZ2^2*
         CHq1[2, 2] - 78720*MT2^6*MW2^4*MZ2^2*CHq1[2, 2] + 
        128640*MT2^5*MW2^5*MZ2^2*CHq1[2, 2] - 120960*MT2^4*MW2^6*MZ2^2*
         CHq1[2, 2] + 64896*MT2^3*MW2^7*MZ2^2*CHq1[2, 2] - 
        18048*MT2^2*MW2^8*MZ2^2*CHq1[2, 2] + 1920*MT2*MW2^9*MZ2^2*
         CHq1[2, 2] + 2520*MT2^8*MW2*MZ2^3*CHq1[2, 2] - 
        21096*MT2^7*MW2^2*MZ2^3*CHq1[2, 2] + 66744*MT2^6*MW2^3*MZ2^3*
         CHq1[2, 2] - 103944*MT2^5*MW2^4*MZ2^3*CHq1[2, 2] + 
        83592*MT2^4*MW2^5*MZ2^3*CHq1[2, 2] - 31032*MT2^3*MW2^6*MZ2^3*
         CHq1[2, 2] + 2280*MT2^2*MW2^7*MZ2^3*CHq1[2, 2] + 
        936*MT2*MW2^8*MZ2^3*CHq1[2, 2] - 600*MT2^8*MZ2^4*CHq1[2, 2] + 
        6720*MT2^7*MW2*MZ2^4*CHq1[2, 2] - 22680*MT2^6*MW2^2*MZ2^4*
         CHq1[2, 2] + 30144*MT2^5*MW2^3*MZ2^4*CHq1[2, 2] - 
        10632*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] - 10368*MT2^3*MW2^5*MZ2^4*
         CHq1[2, 2] + 9336*MT2^2*MW2^6*MZ2^4*CHq1[2, 2] - 
        1920*MT2*MW2^7*MZ2^4*CHq1[2, 2] - 600*MT2^7*MZ2^5*CHq1[2, 2] + 
        2400*MT2^6*MW2*MZ2^5*CHq1[2, 2] - 480*MT2^5*MW2^2*MZ2^5*CHq1[2, 2] - 
        7560*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] + 10560*MT2^3*MW2^4*MZ2^5*
         CHq1[2, 2] - 4920*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] + 
        600*MT2*MW2^6*MZ2^5*CHq1[2, 2] - 600*MT2^5*MW2*MZ2^6*CHq1[2, 2] + 
        1800*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] - 1800*MT2^3*MW2^3*MZ2^6*
         CHq1[2, 2] + 600*MT2^2*MW2^4*MZ2^6*CHq1[2, 2] + 
        13824*MT2^8*MW2^3*MZ2*CHq1[3, 3] - 96768*MT2^7*MW2^4*MZ2*CHq1[3, 3] + 
        290304*MT2^6*MW2^5*MZ2*CHq1[3, 3] - 483840*MT2^5*MW2^6*MZ2*
         CHq1[3, 3] + 483840*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 
        290304*MT2^3*MW2^8*MZ2*CHq1[3, 3] + 96768*MT2^2*MW2^9*MZ2*
         CHq1[3, 3] - 13824*MT2*MW2^10*MZ2*CHq1[3, 3] - 
        144*MT2^9*MW2*MZ2^2*CHq1[3, 3] - 27216*MT2^8*MW2^2*MZ2^2*CHq1[3, 3] + 
        208368*MT2^7*MW2^3*MZ2^2*CHq1[3, 3] - 642960*MT2^6*MW2^4*MZ2^2*
         CHq1[3, 3] + 1051920*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] - 
        984816*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] + 522576*MT2^3*MW2^7*MZ2^2*
         CHq1[3, 3] - 142128*MT2^2*MW2^8*MZ2^2*CHq1[3, 3] + 
        14400*MT2*MW2^9*MZ2^2*CHq1[3, 3] - 72*MT2^9*MZ2^3*CHq1[3, 3] + 
        22212*MT2^8*MW2*MZ2^3*CHq1[3, 3] - 181404*MT2^7*MW2^2*MZ2^3*
         CHq1[3, 3] + 568692*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] - 
        880812*MT2^5*MW2^4*MZ2^3*CHq1[3, 3] + 704700*MT2^4*MW2^5*MZ2^3*
         CHq1[3, 3] - 259380*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] + 
        17820*MT2^2*MW2^7*MZ2^3*CHq1[3, 3] + 8388*MT2*MW2^8*MZ2^3*
         CHq1[3, 3] - 144*MW2^9*MZ2^3*CHq1[3, 3] - 6606*MT2^8*MZ2^4*
         CHq1[3, 3] + 68274*MT2^7*MW2*MZ2^4*CHq1[3, 3] - 
        227250*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] + 316062*MT2^5*MW2^3*MZ2^4*
         CHq1[3, 3] - 155754*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 
        41490*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] + 58338*MT2^2*MW2^6*MZ2^4*
         CHq1[3, 3] - 11070*MT2*MW2^7*MZ2^4*CHq1[3, 3] - 
        504*MW2^8*MZ2^4*CHq1[3, 3] - 6516*MT2^7*MZ2^5*CHq1[3, 3] + 
        26262*MT2^6*MW2*MZ2^5*CHq1[3, 3] - 11394*MT2^5*MW2^2*MZ2^5*
         CHq1[3, 3] - 64944*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] + 
        98964*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] - 50670*MT2^2*MW2^5*MZ2^5*
         CHq1[3, 3] + 8802*MT2*MW2^6*MZ2^5*CHq1[3, 3] - 
        504*MW2^7*MZ2^5*CHq1[3, 3] + 18*MT2^6*MZ2^6*CHq1[3, 3] - 
        6678*MT2^5*MW2*MZ2^6*CHq1[3, 3] + 20358*MT2^4*MW2^2*MZ2^6*
         CHq1[3, 3] - 21114*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] + 
        7524*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] + 36*MT2*MW2^5*MZ2^6*CHq1[3, 3] - 
        144*MW2^6*MZ2^6*CHq1[3, 3] + 18*MT2^4*MW2*MZ2^7*CHq1[3, 3] - 
        126*MT2^3*MW2^2*MZ2^7*CHq1[3, 3] + 252*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] - 
        144*MT2*MW2^4*MZ2^7*CHq1[3, 3] - 4608*MT2^8*MW2^3*MZ2*CHq3[1, 1] + 
        32256*MT2^7*MW2^4*MZ2*CHq3[1, 1] - 96768*MT2^6*MW2^5*MZ2*CHq3[1, 1] + 
        161280*MT2^5*MW2^6*MZ2*CHq3[1, 1] - 161280*MT2^4*MW2^7*MZ2*
         CHq3[1, 1] + 96768*MT2^3*MW2^8*MZ2*CHq3[1, 1] - 
        32256*MT2^2*MW2^9*MZ2*CHq3[1, 1] + 4608*MT2*MW2^10*MZ2*CHq3[1, 1] + 
        5760*MT2^8*MW2^2*MZ2^2*CHq3[1, 1] - 44928*MT2^7*MW2^3*MZ2^2*
         CHq3[1, 1] + 139392*MT2^6*MW2^4*MZ2^2*CHq3[1, 1] - 
        224640*MT2^5*MW2^5*MZ2^2*CHq3[1, 1] + 201600*MT2^4*MW2^6*MZ2^2*
         CHq3[1, 1] - 97920*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] + 
        21888*MT2^2*MW2^8*MZ2^2*CHq3[1, 1] - 1152*MT2*MW2^9*MZ2^2*
         CHq3[1, 1] - 1800*MT2^8*MW2*MZ2^3*CHq3[1, 1] + 
        18360*MT2^7*MW2^2*MZ2^3*CHq3[1, 1] - 60840*MT2^6*MW2^3*MZ2^3*
         CHq3[1, 1] + 87192*MT2^5*MW2^4*MZ2^3*CHq3[1, 1] - 
        49176*MT2^4*MW2^5*MZ2^3*CHq3[1, 1] - 4824*MT2^3*MW2^6*MZ2^3*
         CHq3[1, 1] + 15048*MT2^2*MW2^7*MZ2^3*CHq3[1, 1] - 
        3960*MT2*MW2^8*MZ2^3*CHq3[1, 1] - 1800*MT2^7*MW2*MZ2^4*CHq3[1, 1] + 
        7200*MT2^6*MW2^2*MZ2^4*CHq3[1, 1] - 3240*MT2^5*MW2^3*MZ2^4*
         CHq3[1, 1] - 17280*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] + 
        26280*MT2^3*MW2^5*MZ2^4*CHq3[1, 1] - 12960*MT2^2*MW2^6*MZ2^4*
         CHq3[1, 1] + 1800*MT2*MW2^7*MZ2^4*CHq3[1, 1] - 
        1800*MT2^5*MW2^2*MZ2^5*CHq3[1, 1] + 5400*MT2^4*MW2^3*MZ2^5*
         CHq3[1, 1] - 5400*MT2^3*MW2^4*MZ2^5*CHq3[1, 1] + 
        1800*MT2^2*MW2^5*MZ2^5*CHq3[1, 1] - 4608*MT2^8*MW2^3*MZ2*CHq3[2, 2] + 
        32256*MT2^7*MW2^4*MZ2*CHq3[2, 2] - 96768*MT2^6*MW2^5*MZ2*CHq3[2, 2] + 
        161280*MT2^5*MW2^6*MZ2*CHq3[2, 2] - 161280*MT2^4*MW2^7*MZ2*
         CHq3[2, 2] + 96768*MT2^3*MW2^8*MZ2*CHq3[2, 2] - 
        32256*MT2^2*MW2^9*MZ2*CHq3[2, 2] + 4608*MT2*MW2^10*MZ2*CHq3[2, 2] + 
        5760*MT2^8*MW2^2*MZ2^2*CHq3[2, 2] - 44928*MT2^7*MW2^3*MZ2^2*
         CHq3[2, 2] + 139392*MT2^6*MW2^4*MZ2^2*CHq3[2, 2] - 
        224640*MT2^5*MW2^5*MZ2^2*CHq3[2, 2] + 201600*MT2^4*MW2^6*MZ2^2*
         CHq3[2, 2] - 97920*MT2^3*MW2^7*MZ2^2*CHq3[2, 2] + 
        21888*MT2^2*MW2^8*MZ2^2*CHq3[2, 2] - 1152*MT2*MW2^9*MZ2^2*
         CHq3[2, 2] - 1800*MT2^8*MW2*MZ2^3*CHq3[2, 2] + 
        18360*MT2^7*MW2^2*MZ2^3*CHq3[2, 2] - 60840*MT2^6*MW2^3*MZ2^3*
         CHq3[2, 2] + 87192*MT2^5*MW2^4*MZ2^3*CHq3[2, 2] - 
        49176*MT2^4*MW2^5*MZ2^3*CHq3[2, 2] - 4824*MT2^3*MW2^6*MZ2^3*
         CHq3[2, 2] + 15048*MT2^2*MW2^7*MZ2^3*CHq3[2, 2] - 
        3960*MT2*MW2^8*MZ2^3*CHq3[2, 2] - 1800*MT2^7*MW2*MZ2^4*CHq3[2, 2] + 
        7200*MT2^6*MW2^2*MZ2^4*CHq3[2, 2] - 3240*MT2^5*MW2^3*MZ2^4*
         CHq3[2, 2] - 17280*MT2^4*MW2^4*MZ2^4*CHq3[2, 2] + 
        26280*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] - 12960*MT2^2*MW2^6*MZ2^4*
         CHq3[2, 2] + 1800*MT2*MW2^7*MZ2^4*CHq3[2, 2] - 
        1800*MT2^5*MW2^2*MZ2^5*CHq3[2, 2] + 5400*MT2^4*MW2^3*MZ2^5*
         CHq3[2, 2] - 5400*MT2^3*MW2^4*MZ2^5*CHq3[2, 2] + 
        1800*MT2^2*MW2^5*MZ2^5*CHq3[2, 2] - 192*MT2^9*MW2^2*MZ2*CHq3[3, 3] - 
        15936*MT2^8*MW2^3*MZ2*CHq3[3, 3] + 116928*MT2^7*MW2^4*MZ2*
         CHq3[3, 3] - 356160*MT2^6*MW2^5*MZ2*CHq3[3, 3] + 
        598080*MT2^5*MW2^6*MZ2*CHq3[3, 3] - 600768*MT2^4*MW2^7*MZ2*
         CHq3[3, 3] + 361536*MT2^3*MW2^8*MZ2*CHq3[3, 3] - 
        120768*MT2^2*MW2^9*MZ2*CHq3[3, 3] + 17280*MT2*MW2^10*MZ2*CHq3[3, 3] - 
        336*MT2^9*MW2*MZ2^2*CHq3[3, 3] + 43200*MT2^8*MW2^2*MZ2^2*CHq3[3, 3] - 
        310368*MT2^7*MW2^3*MZ2^2*CHq3[3, 3] + 938496*MT2^6*MW2^4*MZ2^2*
         CHq3[3, 3] - 1525344*MT2^5*MW2^5*MZ2^2*CHq3[3, 3] + 
        1430496*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] - 766560*MT2^3*MW2^7*MZ2^2*
         CHq3[3, 3] + 212928*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] - 
        22416*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 96*MW2^10*MZ2^2*CHq3[3, 3] - 
        120*MT2^9*MZ2^3*CHq3[3, 3] - 35100*MT2^8*MW2*MZ2^3*CHq3[3, 3] + 
        286716*MT2^7*MW2^2*MZ2^3*CHq3[3, 3] - 892836*MT2^6*MW2^3*MZ2^3*
         CHq3[3, 3] + 1380660*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] - 
        1108932*MT2^4*MW2^5*MZ2^3*CHq3[3, 3] + 408420*MT2^3*MW2^6*MZ2^3*
         CHq3[3, 3] - 19644*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] - 
        21660*MT2*MW2^8*MZ2^3*CHq3[3, 3] + 2496*MW2^9*MZ2^3*CHq3[3, 3] + 
        13398*MT2^8*MZ2^4*CHq3[3, 3] - 126114*MT2^7*MW2*MZ2^4*CHq3[3, 3] + 
        397242*MT2^6*MW2^2*MZ2^4*CHq3[3, 3] - 522054*MT2^5*MW2^3*MZ2^4*
         CHq3[3, 3] + 207810*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] + 
        148146*MT2^3*MW2^5*MZ2^4*CHq3[3, 3] - 156330*MT2^2*MW2^6*MZ2^4*
         CHq3[3, 3] + 39126*MT2*MW2^7*MZ2^4*CHq3[3, 3] - 
        1224*MW2^8*MZ2^4*CHq3[3, 3] + 11616*MT2^7*MZ2^5*CHq3[3, 3] - 
        37266*MT2^6*MW2*MZ2^5*CHq3[3, 3] - 22212*MT2^5*MW2^2*MZ2^5*
         CHq3[3, 3] + 188862*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] - 
        233316*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] + 102870*MT2^2*MW2^5*MZ2^5*
         CHq3[3, 3] - 8544*MT2*MW2^6*MZ2^5*CHq3[3, 3] - 
        2010*MW2^7*MZ2^5*CHq3[3, 3] - 1902*MT2^6*MZ2^6*CHq3[3, 3] + 
        21102*MT2^5*MW2*MZ2^6*CHq3[3, 3] - 46284*MT2^4*MW2^2*MZ2^6*
         CHq3[3, 3] + 29166*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] + 
        7320*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] - 11208*MT2*MW2^5*MZ2^6*
         CHq3[3, 3] + 1806*MW2^6*MZ2^6*CHq3[3, 3] - 1902*MT2^4*MW2*MZ2^7*
         CHq3[3, 3] + 5682*MT2^3*MW2^2*MZ2^7*CHq3[3, 3] - 
        5586*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] + 1806*MT2*MW2^4*MZ2^7*CHq3[3, 3] + 
        3072*MT2^8*MW2^3*MZ2*CHu[1, 1] - 21504*MT2^7*MW2^4*MZ2*CHu[1, 1] + 
        64512*MT2^6*MW2^5*MZ2*CHu[1, 1] - 107520*MT2^5*MW2^6*MZ2*CHu[1, 1] + 
        107520*MT2^4*MW2^7*MZ2*CHu[1, 1] - 64512*MT2^3*MW2^8*MZ2*CHu[1, 1] + 
        21504*MT2^2*MW2^9*MZ2*CHu[1, 1] - 3072*MT2*MW2^10*MZ2*CHu[1, 1] - 
        6912*MT2^8*MW2^2*MZ2^2*CHu[1, 1] + 51456*MT2^7*MW2^3*MZ2^2*
         CHu[1, 1] - 157440*MT2^6*MW2^4*MZ2^2*CHu[1, 1] + 
        257280*MT2^5*MW2^5*MZ2^2*CHu[1, 1] - 241920*MT2^4*MW2^6*MZ2^2*
         CHu[1, 1] + 129792*MT2^3*MW2^7*MZ2^2*CHu[1, 1] - 
        36096*MT2^2*MW2^8*MZ2^2*CHu[1, 1] + 3840*MT2*MW2^9*MZ2^2*CHu[1, 1] + 
        5040*MT2^8*MW2*MZ2^3*CHu[1, 1] - 42192*MT2^7*MW2^2*MZ2^3*CHu[1, 1] + 
        133488*MT2^6*MW2^3*MZ2^3*CHu[1, 1] - 207888*MT2^5*MW2^4*MZ2^3*
         CHu[1, 1] + 167184*MT2^4*MW2^5*MZ2^3*CHu[1, 1] - 
        62064*MT2^3*MW2^6*MZ2^3*CHu[1, 1] + 4560*MT2^2*MW2^7*MZ2^3*
         CHu[1, 1] + 1872*MT2*MW2^8*MZ2^3*CHu[1, 1] - 1200*MT2^8*MZ2^4*
         CHu[1, 1] + 13440*MT2^7*MW2*MZ2^4*CHu[1, 1] - 
        45360*MT2^6*MW2^2*MZ2^4*CHu[1, 1] + 60288*MT2^5*MW2^3*MZ2^4*
         CHu[1, 1] - 21264*MT2^4*MW2^4*MZ2^4*CHu[1, 1] - 
        20736*MT2^3*MW2^5*MZ2^4*CHu[1, 1] + 18672*MT2^2*MW2^6*MZ2^4*
         CHu[1, 1] - 3840*MT2*MW2^7*MZ2^4*CHu[1, 1] - 1200*MT2^7*MZ2^5*
         CHu[1, 1] + 4800*MT2^6*MW2*MZ2^5*CHu[1, 1] - 960*MT2^5*MW2^2*MZ2^5*
         CHu[1, 1] - 15120*MT2^4*MW2^3*MZ2^5*CHu[1, 1] + 
        21120*MT2^3*MW2^4*MZ2^5*CHu[1, 1] - 9840*MT2^2*MW2^5*MZ2^5*
         CHu[1, 1] + 1200*MT2*MW2^6*MZ2^5*CHu[1, 1] - 1200*MT2^5*MW2*MZ2^6*
         CHu[1, 1] + 3600*MT2^4*MW2^2*MZ2^6*CHu[1, 1] - 
        3600*MT2^3*MW2^3*MZ2^6*CHu[1, 1] + 1200*MT2^2*MW2^4*MZ2^6*CHu[1, 1] + 
        3072*MT2^8*MW2^3*MZ2*CHu[2, 2] - 21504*MT2^7*MW2^4*MZ2*CHu[2, 2] + 
        64512*MT2^6*MW2^5*MZ2*CHu[2, 2] - 107520*MT2^5*MW2^6*MZ2*CHu[2, 2] + 
        107520*MT2^4*MW2^7*MZ2*CHu[2, 2] - 64512*MT2^3*MW2^8*MZ2*CHu[2, 2] + 
        21504*MT2^2*MW2^9*MZ2*CHu[2, 2] - 3072*MT2*MW2^10*MZ2*CHu[2, 2] - 
        6912*MT2^8*MW2^2*MZ2^2*CHu[2, 2] + 51456*MT2^7*MW2^3*MZ2^2*
         CHu[2, 2] - 157440*MT2^6*MW2^4*MZ2^2*CHu[2, 2] + 
        257280*MT2^5*MW2^5*MZ2^2*CHu[2, 2] - 241920*MT2^4*MW2^6*MZ2^2*
         CHu[2, 2] + 129792*MT2^3*MW2^7*MZ2^2*CHu[2, 2] - 
        36096*MT2^2*MW2^8*MZ2^2*CHu[2, 2] + 3840*MT2*MW2^9*MZ2^2*CHu[2, 2] + 
        5040*MT2^8*MW2*MZ2^3*CHu[2, 2] - 42192*MT2^7*MW2^2*MZ2^3*CHu[2, 2] + 
        133488*MT2^6*MW2^3*MZ2^3*CHu[2, 2] - 207888*MT2^5*MW2^4*MZ2^3*
         CHu[2, 2] + 167184*MT2^4*MW2^5*MZ2^3*CHu[2, 2] - 
        62064*MT2^3*MW2^6*MZ2^3*CHu[2, 2] + 4560*MT2^2*MW2^7*MZ2^3*
         CHu[2, 2] + 1872*MT2*MW2^8*MZ2^3*CHu[2, 2] - 1200*MT2^8*MZ2^4*
         CHu[2, 2] + 13440*MT2^7*MW2*MZ2^4*CHu[2, 2] - 
        45360*MT2^6*MW2^2*MZ2^4*CHu[2, 2] + 60288*MT2^5*MW2^3*MZ2^4*
         CHu[2, 2] - 21264*MT2^4*MW2^4*MZ2^4*CHu[2, 2] - 
        20736*MT2^3*MW2^5*MZ2^4*CHu[2, 2] + 18672*MT2^2*MW2^6*MZ2^4*
         CHu[2, 2] - 3840*MT2*MW2^7*MZ2^4*CHu[2, 2] - 1200*MT2^7*MZ2^5*
         CHu[2, 2] + 4800*MT2^6*MW2*MZ2^5*CHu[2, 2] - 960*MT2^5*MW2^2*MZ2^5*
         CHu[2, 2] - 15120*MT2^4*MW2^3*MZ2^5*CHu[2, 2] + 
        21120*MT2^3*MW2^4*MZ2^5*CHu[2, 2] - 9840*MT2^2*MW2^5*MZ2^5*
         CHu[2, 2] + 1200*MT2*MW2^6*MZ2^5*CHu[2, 2] - 1200*MT2^5*MW2*MZ2^6*
         CHu[2, 2] + 3600*MT2^4*MW2^2*MZ2^6*CHu[2, 2] - 
        3600*MT2^3*MW2^3*MZ2^6*CHu[2, 2] + 1200*MT2^2*MW2^4*MZ2^6*CHu[2, 2] + 
        15360*MT2^8*MW2^3*MZ2*CHu[3, 3] - 107520*MT2^7*MW2^4*MZ2*CHu[3, 3] + 
        322560*MT2^6*MW2^5*MZ2*CHu[3, 3] - 537600*MT2^5*MW2^6*MZ2*CHu[3, 3] + 
        537600*MT2^4*MW2^7*MZ2*CHu[3, 3] - 322560*MT2^3*MW2^8*MZ2*CHu[3, 3] + 
        107520*MT2^2*MW2^9*MZ2*CHu[3, 3] - 15360*MT2*MW2^10*MZ2*CHu[3, 3] - 
        144*MT2^9*MW2*MZ2^2*CHu[3, 3] - 27792*MT2^8*MW2^2*MZ2^2*CHu[3, 3] + 
        213936*MT2^7*MW2^3*MZ2^2*CHu[3, 3] - 661200*MT2^6*MW2^4*MZ2^2*
         CHu[3, 3] + 1079760*MT2^5*MW2^5*MZ2^2*CHu[3, 3] - 
        1004976*MT2^4*MW2^6*MZ2^2*CHu[3, 3] + 526992*MT2^3*MW2^7*MZ2^2*
         CHu[3, 3] - 140016*MT2^2*MW2^8*MZ2^2*CHu[3, 3] + 
        13440*MT2*MW2^9*MZ2^2*CHu[3, 3] - 72*MT2^9*MZ2^3*CHu[3, 3] + 
        22284*MT2^8*MW2*MZ2^3*CHu[3, 3] - 183204*MT2^7*MW2^2*MZ2^3*
         CHu[3, 3] + 577404*MT2^6*MW2^3*MZ2^3*CHu[3, 3] - 
        898500*MT2^5*MW2^4*MZ2^3*CHu[3, 3] + 723492*MT2^4*MW2^5*MZ2^3*
         CHu[3, 3] - 271404*MT2^3*MW2^6*MZ2^3*CHu[3, 3] + 
        23124*MT2^2*MW2^7*MZ2^3*CHu[3, 3] + 6876*MT2*MW2^8*MZ2^3*CHu[3, 3] - 
        6234*MT2^8*MZ2^4*CHu[3, 3] + 65346*MT2^7*MW2*MZ2^4*CHu[3, 3] - 
        217602*MT2^6*MW2^2*MZ2^4*CHu[3, 3] + 296922*MT2^5*MW2^3*MZ2^4*
         CHu[3, 3] - 129342*MT2^4*MW2^4*MZ2^4*CHu[3, 3] - 
        66762*MT2^3*MW2^5*MZ2^4*CHu[3, 3] + 73434*MT2^2*MW2^6*MZ2^4*
         CHu[3, 3] - 15762*MT2*MW2^7*MZ2^4*CHu[3, 3] - 
        6162*MT2^7*MZ2^5*CHu[3, 3] + 24576*MT2^6*MW2*MZ2^5*CHu[3, 3] - 
        8670*MT2^5*MW2^2*MZ2^5*CHu[3, 3] - 65988*MT2^4*MW2^3*MZ2^5*
         CHu[3, 3] + 96654*MT2^3*MW2^4*MZ2^5*CHu[3, 3] - 
        46572*MT2^2*MW2^5*MZ2^5*CHu[3, 3] + 6162*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
        6162*MT2^5*MW2*MZ2^6*CHu[3, 3] + 18486*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 
        18486*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 6162*MT2^2*MW2^4*MZ2^6*
         CHu[3, 3]))/(1728*(MT2 - MW2)^3*(4*MT2 - MZ2)*MZ2^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3) + (MZ*B0i[bb0, 0, 0, MW2]*
       ((2*MW2 - MZ2)*(MH2^2*(MT2^7*(407040*MW2^7 - 1147520*MW2^6*MZ2 + 
              1008528*MW2^5*MZ2^2 - 8008*MW2^4*MZ2^3 - 518728*MW2^3*MZ2^4 + 
              325455*MW2^2*MZ2^5 - 75002*MW2*MZ2^6 + 6534*MZ2^7) + 
            MT2^5*MW2*(8547840*MW2^8 - 25676160*MW2^7*MZ2 + 25658576*MW2^
                6*MZ2^2 - 4140888*MW2^5*MZ2^3 - 10849112*MW2^4*MZ2^4 + 
              8893375*MW2^3*MZ2^5 - 2873166*MW2^2*MZ2^6 + 436682*MW2*MZ2^7 - 
              26064*MZ2^8) + MW2^6*(-407040*MW2^8 + 736640*MW2^7*MZ2 + 
              139376*MW2^6*MZ2^2 - 993848*MW2^5*MZ2^3 + 527168*MW2^4*MZ2^4 + 
              190309*MW2^3*MZ2^5 - 251329*MW2^2*MZ2^6 + 68600*MW2*MZ2^7 - 
              6474*MZ2^8) + MT2^6*(-2849280*MW2^8 + 8427776*MW2^7*MZ2 - 
              8180816*MW2^6*MZ2^2 + 1049512*MW2^5*MZ2^3 + 3620736*MW2^4*MZ2^
                4 - 2792965*MW2^3*MZ2^5 + 849341*MW2^2*MZ2^6 - 
              120632*MW2*MZ2^7 + 6534*MZ2^8) + MT2^3*MW2^2*(14246400*MW2^9 - 
              40054144*MW2^8*MZ2 + 33883824*MW2^7*MZ2^2 + 3187528*MW2^6*MZ2^
                3 - 21094616*MW2^5*MZ2^4 + 11396853*MW2^4*MZ2^5 - 
              1079398*MW2^3*MZ2^6 - 746547*MW2^2*MZ2^7 + 225246*MW2*MZ2^8 - 
              19578*MZ2^9) - MT2^2*MW2^3*(8547840*MW2^9 - 21991680*MW2^8*
               MZ2 + 14124656*MW2^7*MZ2^2 + 8279496*MW2^6*MZ2^3 - 
              13891616*MW2^5*MZ2^4 + 4270399*MW2^4*MZ2^5 + 1598265*MW2^3*MZ2^
                6 - 1214617*MW2^2*MZ2^7 + 257604*MW2*MZ2^8 - 19470*MZ2^9) + 
            MT2*MW2^4*(2849280*MW2^9 - 6379136*MW2^8*MZ2 + 2042608*MW2^7*MZ2^
                2 + 5093848*MW2^6*MZ2^3 - 4653320*MW2^5*MZ2^4 + 
              222045*MW2^4*MZ2^5 + 1293686*MW2^3*MZ2^6 - 580565*MW2^2*MZ2^7 + 
              101018*MW2*MZ2^8 - 6474*MZ2^9) + MT2^4*MW2*(-14246400*MW2^9 + 
              42100480*MW2^8*MZ2 - 40426768*MW2^7*MZ2^2 + 4091208*MW2^6*MZ2^
                3 + 19076640*MW2^5*MZ2^4 - 13965345*MW2^4*MZ2^5 + 
              3733845*MW2^3*MZ2^6 - 278293*MW2^2*MZ2^7 - 42584*MW2*MZ2^8 + 
              6546*MZ2^9) + 48*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
             SW2^2) - 2*MH2*MW2*(MT2^7*(407040*MW2^7 - 1147520*MW2^6*MZ2 + 
              1002768*MW2^5*MZ2^2 + 12152*MW2^4*MZ2^3 - 547276*MW2^3*MZ2^4 + 
              346038*MW2^2*MZ2^5 - 82364*MW2*MZ2^6 + 7461*MZ2^7) + 
            MT2^5*MW2*(8547840*MW2^8 - 25676160*MW2^7*MZ2 + 25537616*MW2^
                6*MZ2^2 - 3694488*MW2^5*MZ2^3 - 11529260*MW2^4*MZ2^4 + 
              9439810*MW2^3*MZ2^5 - 3110100*MW2^2*MZ2^6 + 485597*MW2*MZ2^7 - 
              29772*MZ2^8) + MW2^6*(-407040*MW2^8 + 736640*MW2^7*MZ2 + 
              145136*MW2^6*MZ2^2 - 1008248*MW2^5*MZ2^3 + 535556*MW2^4*MZ2^4 + 
              198274*MW2^3*MZ2^5 - 264550*MW2^2*MZ2^6 + 75035*MW2*MZ2^7 - 
              7401*MZ2^8) + MT2^6*(-2849280*MW2^8 + 8427776*MW2^7*MZ2 - 
              8140496*MW2^6*MZ2^2 + 902632*MW2^5*MZ2^3 + 3840732*MW2^4*MZ2^
                4 - 2965594*MW2^3*MZ2^5 + 921458*MW2^2*MZ2^6 - 
              134483*MW2*MZ2^7 + 7461*MZ2^8) + MT2^3*MW2^2*(14246400*MW2^9 - 
              40054144*MW2^8*MZ2 + 33682224*MW2^7*MZ2^2 + 3893128*MW2^6*MZ2^
                3 - 22076516*MW2^5*MZ2^4 + 12056778*MW2^4*MZ2^5 - 
              1251424*MW2^3*MZ2^6 - 775851*MW2^2*MZ2^7 + 247332*MW2*MZ2^8 - 
              22359*MZ2^9) - MT2^2*MW2^3*(8547840*MW2^9 - 21991680*MW2^8*
               MZ2 + 14003696*MW2^7*MZ2^2 + 8674056*MW2^6*MZ2^3 - 
              14373044*MW2^5*MZ2^4 + 4499422*MW2^4*MZ2^5 + 1632222*MW2^3*MZ2^
                6 - 1293709*MW2^2*MZ2^7 + 284325*MW2*MZ2^8 - 22251*MZ2^9) + 
            MT2*MW2^4*(2849280*MW2^9 - 6379136*MW2^8*MZ2 + 2002288*MW2^7*MZ2^
                2 + 5211928*MW2^6*MZ2^3 - 4766756*MW2^5*MZ2^4 + 
              231774*MW2^4*MZ2^5 + 1353032*MW2^3*MZ2^6 - 624107*MW2^2*MZ2^7 + 
              112088*MW2*MZ2^8 - 7401*MZ2^9) + MT2^4*MW2*(-14246400*MW2^9 + 
              42100480*MW2^8*MZ2 - 40225168*MW2^7*MZ2^2 + 3356808*MW2^6*MZ2^
                3 + 20170860*MW2^5*MZ2^4 - 14808330*MW2^4*MZ2^5 + 
              4065882*MW2^3*MZ2^6 - 326965*MW2^2*MZ2^7 - 45311*MW2*MZ2^8 + 
              7473*MZ2^9) + 48*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
             SW2^2) + MW2^2*(MT2^7*(407040*MW2^7 - 1147520*MW2^6*MZ2 + 
              1002768*MW2^5*MZ2^2 + 12152*MW2^4*MZ2^3 - 547276*MW2^3*MZ2^4 + 
              346038*MW2^2*MZ2^5 - 82364*MW2*MZ2^6 + 7461*MZ2^7) + 
            MT2^5*MW2*(8547840*MW2^8 - 25676160*MW2^7*MZ2 + 25537616*MW2^
                6*MZ2^2 - 3694488*MW2^5*MZ2^3 - 11529260*MW2^4*MZ2^4 + 
              9439810*MW2^3*MZ2^5 - 3110100*MW2^2*MZ2^6 + 485597*MW2*MZ2^7 - 
              29772*MZ2^8) + MW2^6*(-407040*MW2^8 + 736640*MW2^7*MZ2 + 
              145136*MW2^6*MZ2^2 - 1008248*MW2^5*MZ2^3 + 535556*MW2^4*MZ2^4 + 
              198274*MW2^3*MZ2^5 - 264550*MW2^2*MZ2^6 + 75035*MW2*MZ2^7 - 
              7401*MZ2^8) + MT2^6*(-2849280*MW2^8 + 8427776*MW2^7*MZ2 - 
              8140496*MW2^6*MZ2^2 + 902632*MW2^5*MZ2^3 + 3840732*MW2^4*MZ2^
                4 - 2965594*MW2^3*MZ2^5 + 921458*MW2^2*MZ2^6 - 
              134483*MW2*MZ2^7 + 7461*MZ2^8) + MT2^3*MW2^2*(14246400*MW2^9 - 
              40054144*MW2^8*MZ2 + 33682224*MW2^7*MZ2^2 + 3893128*MW2^6*MZ2^
                3 - 22076516*MW2^5*MZ2^4 + 12056778*MW2^4*MZ2^5 - 
              1251424*MW2^3*MZ2^6 - 775851*MW2^2*MZ2^7 + 247332*MW2*MZ2^8 - 
              22359*MZ2^9) - MT2^2*MW2^3*(8547840*MW2^9 - 21991680*MW2^8*
               MZ2 + 14003696*MW2^7*MZ2^2 + 8674056*MW2^6*MZ2^3 - 
              14373044*MW2^5*MZ2^4 + 4499422*MW2^4*MZ2^5 + 1632222*MW2^3*MZ2^
                6 - 1293709*MW2^2*MZ2^7 + 284325*MW2*MZ2^8 - 22251*MZ2^9) + 
            MT2*MW2^4*(2849280*MW2^9 - 6379136*MW2^8*MZ2 + 2002288*MW2^7*MZ2^
                2 + 5211928*MW2^6*MZ2^3 - 4766756*MW2^5*MZ2^4 + 
              231774*MW2^4*MZ2^5 + 1353032*MW2^3*MZ2^6 - 624107*MW2^2*MZ2^7 + 
              112088*MW2*MZ2^8 - 7401*MZ2^9) + MT2^4*MW2*(-14246400*MW2^9 + 
              42100480*MW2^8*MZ2 - 40225168*MW2^7*MZ2^2 + 3356808*MW2^6*MZ2^
                3 + 20170860*MW2^5*MZ2^4 - 14808330*MW2^4*MZ2^5 + 
              4065882*MW2^3*MZ2^6 - 326965*MW2^2*MZ2^7 - 45311*MW2*MZ2^8 + 
              7473*MZ2^9) + 48*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
             SW2^2))*CHe[Leff, Leff] - 2*MZ2*SW2*
         (-((MH2^2*(MT2^7*(407040*MW2^7 - 1132160*MW2^6*MZ2 + 987408*MW2^5*
                  MZ2^2 - 29608*MW2^4*MZ2^3 - 470008*MW2^3*MZ2^4 + 
                 300495*MW2^2*MZ2^5 - 71402*MW2*MZ2^6 + 6534*MZ2^7) + MT2^5*
                MW2*(8547840*MW2^8 - 25353600*MW2^7*MZ2 + 25153616*MW2^6*
                  MZ2^2 - 4510008*MW2^5*MZ2^3 - 9739592*MW2^4*MZ2^4 + 
                 8174335*MW2^3*MZ2^5 - 2697726*MW2^2*MZ2^6 + 422282*MW2*
                  MZ2^7 - 26064*MZ2^8) + MW2^6*(-407040*MW2^8 + 721280*MW2^7*
                  MZ2 + 145136*MW2^6*MZ2^2 - 951128*MW2^5*MZ2^3 + 
                 500048*MW2^4*MZ2^4 + 166549*MW2^3*MZ2^5 - 229969*MW2^2*
                  MZ2^6 + 65000*MW2*MZ2^7 - 6474*MZ2^8) + MT2^6*
                (-2849280*MW2^8 + 8320256*MW2^7*MZ2 - 8017616*MW2^6*MZ2^2 + 
                 1179592*MW2^5*MZ2^3 + 3258096*MW2^4*MZ2^4 - 2569525*MW2^3*
                  MZ2^5 + 799181*MW2^2*MZ2^6 - 117032*MW2*MZ2^7 + 
                 6534*MZ2^8) + MT2^3*MW2^2*(14246400*MW2^9 - 39516544*MW2^8*
                  MZ2 + 33144624*MW2^7*MZ2^2 + 2385448*MW2^6*MZ2^3 - 
                 19326056*MW2^5*MZ2^4 + 10588053*MW2^4*MZ2^5 - 1099558*MW2^3*
                  MZ2^6 - 671667*MW2^2*MZ2^7 + 214446*MW2*MZ2^8 - 
                 19578*MZ2^9) - MT2^2*MW2^3*(8547840*MW2^9 - 21669120*MW2^8*
                  MZ2 + 13757936*MW2^7*MZ2^2 + 7674216*MW2^6*MZ2^3 - 
                 12913136*MW2^5*MZ2^4 + 4054639*MW2^4*MZ2^5 + 1402905*MW2^3*
                  MZ2^6 - 1121737*MW2^2*MZ2^7 + 246804*MW2*MZ2^8 - 
                 19470*MZ2^9) + MT2*MW2^4*(2849280*MW2^9 - 6271616*MW2^8*
                  MZ2 + 1956208*MW2^7*MZ2^2 + 4842808*MW2^6*MZ2^3 - 
                 4377560*MW2^5*MZ2^4 + 263805*MW2^4*MZ2^5 + 1170326*MW2^3*
                  MZ2^6 - 541205*MW2^2*MZ2^7 + 97418*MW2*MZ2^8 - 
                 6474*MZ2^9) + MT2^4*MW2*(-14246400*MW2^9 + 41562880*MW2^8*
                  MZ2 - 39610768*MW2^7*MZ2^2 + 4756968*MW2^6*MZ2^3 + 
                 17242320*MW2^5*MZ2^4 - 12869745*MW2^4*MZ2^5 + 3531765*MW2^3*
                  MZ2^6 - 285253*MW2^2*MZ2^7 - 38984*MW2*MZ2^8 + 
                 6546*MZ2^9) + 48*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - 
                 MZ2^2)*SW2^2) - 2*MH2*MW2*(MT2^7*(407040*MW2^7 - 
                 1132160*MW2^6*MZ2 + 981648*MW2^5*MZ2^2 - 9448*MW2^4*MZ2^3 - 
                 498556*MW2^3*MZ2^4 + 321078*MW2^2*MZ2^5 - 78764*MW2*MZ2^6 + 
                 7461*MZ2^7) + MT2^5*MW2*(8547840*MW2^8 - 25353600*MW2^7*
                  MZ2 + 25032656*MW2^6*MZ2^2 - 4063608*MW2^5*MZ2^3 - 
                 10419740*MW2^4*MZ2^4 + 8720770*MW2^3*MZ2^5 - 2934660*MW2^2*
                  MZ2^6 + 471197*MW2*MZ2^7 - 29772*MZ2^8) + MW2^6*
                (-407040*MW2^8 + 721280*MW2^7*MZ2 + 150896*MW2^6*MZ2^2 - 
                 965528*MW2^5*MZ2^3 + 508436*MW2^4*MZ2^4 + 174514*MW2^3*
                  MZ2^5 - 243190*MW2^2*MZ2^6 + 71435*MW2*MZ2^7 - 
                 7401*MZ2^8) + MT2^6*(-2849280*MW2^8 + 8320256*MW2^7*MZ2 - 
                 7977296*MW2^6*MZ2^2 + 1032712*MW2^5*MZ2^3 + 3478092*MW2^4*
                  MZ2^4 - 2742154*MW2^3*MZ2^5 + 871298*MW2^2*MZ2^6 - 
                 130883*MW2*MZ2^7 + 7461*MZ2^8) + MT2^3*MW2^2*
                (14246400*MW2^9 - 39516544*MW2^8*MZ2 + 32943024*MW2^7*MZ2^2 + 
                 3091048*MW2^6*MZ2^3 - 20307956*MW2^5*MZ2^4 + 11247978*MW2^4*
                  MZ2^5 - 1271584*MW2^3*MZ2^6 - 700971*MW2^2*MZ2^7 + 
                 236532*MW2*MZ2^8 - 22359*MZ2^9) - MT2^2*MW2^3*
                (8547840*MW2^9 - 21669120*MW2^8*MZ2 + 13636976*MW2^7*MZ2^2 + 
                 8068776*MW2^6*MZ2^3 - 13394564*MW2^5*MZ2^4 + 4283662*MW2^4*
                  MZ2^5 + 1436862*MW2^3*MZ2^6 - 1200829*MW2^2*MZ2^7 + 
                 273525*MW2*MZ2^8 - 22251*MZ2^9) + MT2*MW2^4*(2849280*MW2^9 - 
                 6271616*MW2^8*MZ2 + 1915888*MW2^7*MZ2^2 + 4960888*MW2^6*
                  MZ2^3 - 4490996*MW2^5*MZ2^4 + 273534*MW2^4*MZ2^5 + 
                 1229672*MW2^3*MZ2^6 - 584747*MW2^2*MZ2^7 + 108488*MW2*
                  MZ2^8 - 7401*MZ2^9) + MT2^4*MW2*(-14246400*MW2^9 + 
                 41562880*MW2^8*MZ2 - 39409168*MW2^7*MZ2^2 + 4022568*MW2^6*
                  MZ2^3 + 18336540*MW2^5*MZ2^4 - 13712730*MW2^4*MZ2^5 + 
                 3863802*MW2^3*MZ2^6 - 333925*MW2^2*MZ2^7 - 41711*MW2*MZ2^8 + 
                 7473*MZ2^9) + 48*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - 
                 MZ2^2)*SW2^2) + MW2^2*(MT2^7*(407040*MW2^7 - 1132160*MW2^6*
                  MZ2 + 981648*MW2^5*MZ2^2 - 9448*MW2^4*MZ2^3 - 498556*MW2^3*
                  MZ2^4 + 321078*MW2^2*MZ2^5 - 78764*MW2*MZ2^6 + 
                 7461*MZ2^7) + MT2^5*MW2*(8547840*MW2^8 - 25353600*MW2^7*
                  MZ2 + 25032656*MW2^6*MZ2^2 - 4063608*MW2^5*MZ2^3 - 
                 10419740*MW2^4*MZ2^4 + 8720770*MW2^3*MZ2^5 - 2934660*MW2^2*
                  MZ2^6 + 471197*MW2*MZ2^7 - 29772*MZ2^8) + MW2^6*
                (-407040*MW2^8 + 721280*MW2^7*MZ2 + 150896*MW2^6*MZ2^2 - 
                 965528*MW2^5*MZ2^3 + 508436*MW2^4*MZ2^4 + 174514*MW2^3*
                  MZ2^5 - 243190*MW2^2*MZ2^6 + 71435*MW2*MZ2^7 - 
                 7401*MZ2^8) + MT2^6*(-2849280*MW2^8 + 8320256*MW2^7*MZ2 - 
                 7977296*MW2^6*MZ2^2 + 1032712*MW2^5*MZ2^3 + 3478092*MW2^4*
                  MZ2^4 - 2742154*MW2^3*MZ2^5 + 871298*MW2^2*MZ2^6 - 
                 130883*MW2*MZ2^7 + 7461*MZ2^8) + MT2^3*MW2^2*
                (14246400*MW2^9 - 39516544*MW2^8*MZ2 + 32943024*MW2^7*MZ2^2 + 
                 3091048*MW2^6*MZ2^3 - 20307956*MW2^5*MZ2^4 + 11247978*MW2^4*
                  MZ2^5 - 1271584*MW2^3*MZ2^6 - 700971*MW2^2*MZ2^7 + 
                 236532*MW2*MZ2^8 - 22359*MZ2^9) - MT2^2*MW2^3*
                (8547840*MW2^9 - 21669120*MW2^8*MZ2 + 13636976*MW2^7*MZ2^2 + 
                 8068776*MW2^6*MZ2^3 - 13394564*MW2^5*MZ2^4 + 4283662*MW2^4*
                  MZ2^5 + 1436862*MW2^3*MZ2^6 - 1200829*MW2^2*MZ2^7 + 
                 273525*MW2*MZ2^8 - 22251*MZ2^9) + MT2*MW2^4*(2849280*MW2^9 - 
                 6271616*MW2^8*MZ2 + 1915888*MW2^7*MZ2^2 + 4960888*MW2^6*
                  MZ2^3 - 4490996*MW2^5*MZ2^4 + 273534*MW2^4*MZ2^5 + 
                 1229672*MW2^3*MZ2^6 - 584747*MW2^2*MZ2^7 + 108488*MW2*
                  MZ2^8 - 7401*MZ2^9) + MT2^4*MW2*(-14246400*MW2^9 + 
                 41562880*MW2^8*MZ2 - 39409168*MW2^7*MZ2^2 + 4022568*MW2^6*
                  MZ2^3 + 18336540*MW2^5*MZ2^4 - 13712730*MW2^4*MZ2^5 + 
                 3863802*MW2^3*MZ2^6 - 333925*MW2^2*MZ2^7 - 41711*MW2*MZ2^8 + 
                 7473*MZ2^9) + 48*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - 
                 MZ2^2)*SW2^2))*CHl1[Leff, Leff]) + 
          (MH2^2*(-(MT2^7*(468480*MW2^7 - 1298560*MW2^6*MZ2 + 1039248*MW2^5*
                  MZ2^2 + 206872*MW2^4*MZ2^3 - 755288*MW2^3*MZ2^4 + 
                 417615*MW2^2*MZ2^5 - 86602*MW2*MZ2^6 + 6534*MZ2^7)) + 
              MT2^6*(3279360*MW2^8 - 9546496*MW2^7*MZ2 + 8546896*MW2^6*
                 MZ2^2 + 423928*MW2^5*MZ2^3 - 5491536*MW2^4*MZ2^4 + 
                3674645*MW2^3*MZ2^5 - 1022701*MW2^2*MZ2^6 + 132232*MW2*
                 MZ2^7 - 6534*MZ2^8) + MW2^6*(468480*MW2^8 - 826240*MW2^7*
                 MZ2 - 259696*MW2^6*MZ2^2 + 1239448*MW2^5*MZ2^3 - 
                548848*MW2^4*MZ2^4 - 334709*MW2^3*MZ2^5 + 331889*MW2^2*
                 MZ2^6 - 80200*MW2*MZ2^7 + 6474*MZ2^8) + MT2^5*MW2*(
                -9838080*MW2^8 + 29093760*MW2^7*MZ2 - 26907856*MW2^6*MZ2^2 - 
                248712*MW2^5*MZ2^3 + 16676392*MW2^4*MZ2^4 - 11774975*MW2^3*
                 MZ2^5 + 3485406*MW2^2*MZ2^6 - 483082*MW2*MZ2^7 + 
                26064*MZ2^8) + MT2^2*MW2^3*(9838080*MW2^9 - 24856320*MW2^8*
                 MZ2 + 13830256*MW2^7*MZ2^2 + 13398696*MW2^6*MZ2^3 - 
                17877136*MW2^5*MZ2^4 + 4378319*MW2^4*MZ2^5 + 2525145*MW2^3*
                 MZ2^6 - 1549097*MW2^2*MZ2^7 + 292404*MW2*MZ2^8 - 
                19470*MZ2^9) + MT2^4*MW2*(16396800*MW2^9 - 47694080*MW2^8*
                 MZ2 + 42195728*MW2^7*MZ2^2 + 3427032*MW2^6*MZ2^3 - 
                28461360*MW2^5*MZ2^4 + 18158865*MW2^4*MZ2^5 - 4364085*MW2^3*
                 MZ2^6 + 244133*MW2^2*MZ2^7 + 54184*MW2*MZ2^8 - 6546*MZ2^9) + 
              MT2*MW2^4*(-3279360*MW2^9 + 7190656*MW2^8*MZ2 - 1592048*MW2^7*
                 MZ2^2 - 6871928*MW2^6*MZ2^3 + 5480440*MW2^5*MZ2^4 + 
                293955*MW2^4*MZ2^5 - 1817686*MW2^3*MZ2^6 + 719125*MW2^2*
                 MZ2^7 - 112618*MW2*MZ2^8 + 6474*MZ2^9) + MT2^3*MW2^2*(
                -16396800*MW2^9 + 45340544*MW2^8*MZ2 - 34774704*MW2^7*MZ2^2 - 
                11161448*MW2^6*MZ2^3 + 29466376*MW2^5*MZ2^4 - 13977813*MW2^4*
                 MZ2^5 + 775718*MW2^3*MZ2^6 + 1023027*MW2^2*MZ2^7 - 
                260046*MW2*MZ2^8 + 19578*MZ2^9) - 48*MT2^8*MW2*MZ2^3*(
                8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^2) + 
            MW2^2*(-(MT2^7*(468480*MW2^7 - 1298560*MW2^6*MZ2 + 1033488*MW2^5*
                  MZ2^2 + 227032*MW2^4*MZ2^3 - 783836*MW2^3*MZ2^4 + 
                 438198*MW2^2*MZ2^5 - 93964*MW2*MZ2^6 + 7461*MZ2^7)) + 
              MT2^6*(3279360*MW2^8 - 9546496*MW2^7*MZ2 + 8506576*MW2^6*
                 MZ2^2 + 570808*MW2^5*MZ2^3 - 5711532*MW2^4*MZ2^4 + 
                3847274*MW2^3*MZ2^5 - 1094818*MW2^2*MZ2^6 + 146083*MW2*
                 MZ2^7 - 7461*MZ2^8) + MW2^6*(468480*MW2^8 - 826240*MW2^7*
                 MZ2 - 265456*MW2^6*MZ2^2 + 1253848*MW2^5*MZ2^3 - 
                557236*MW2^4*MZ2^4 - 342674*MW2^3*MZ2^5 + 345110*MW2^2*
                 MZ2^6 - 86635*MW2*MZ2^7 + 7401*MZ2^8) + MT2^5*MW2*(
                -9838080*MW2^8 + 29093760*MW2^7*MZ2 - 26786896*MW2^6*MZ2^2 - 
                695112*MW2^5*MZ2^3 + 17356540*MW2^4*MZ2^4 - 12321410*MW2^3*
                 MZ2^5 + 3722340*MW2^2*MZ2^6 - 531997*MW2*MZ2^7 + 
                29772*MZ2^8) + MT2^2*MW2^3*(9838080*MW2^9 - 24856320*MW2^8*
                 MZ2 + 13709296*MW2^7*MZ2^2 + 13793256*MW2^6*MZ2^3 - 
                18358564*MW2^5*MZ2^4 + 4607342*MW2^4*MZ2^5 + 2559102*MW2^3*
                 MZ2^6 - 1628189*MW2^2*MZ2^7 + 319125*MW2*MZ2^8 - 
                22251*MZ2^9) + MT2^4*MW2*(16396800*MW2^9 - 47694080*MW2^8*
                 MZ2 + 41994128*MW2^7*MZ2^2 + 4161432*MW2^6*MZ2^3 - 
                29555580*MW2^5*MZ2^4 + 19001850*MW2^4*MZ2^5 - 4696122*MW2^3*
                 MZ2^6 + 292805*MW2^2*MZ2^7 + 56911*MW2*MZ2^8 - 7473*MZ2^9) + 
              MT2*MW2^4*(-3279360*MW2^9 + 7190656*MW2^8*MZ2 - 1551728*MW2^7*
                 MZ2^2 - 6990008*MW2^6*MZ2^3 + 5593876*MW2^5*MZ2^4 + 
                284226*MW2^4*MZ2^5 - 1877032*MW2^3*MZ2^6 + 762667*MW2^2*
                 MZ2^7 - 123688*MW2*MZ2^8 + 7401*MZ2^9) + MT2^3*MW2^2*(
                -16396800*MW2^9 + 45340544*MW2^8*MZ2 - 34573104*MW2^7*MZ2^2 - 
                11867048*MW2^6*MZ2^3 + 30448276*MW2^5*MZ2^4 - 14637738*MW2^4*
                 MZ2^5 + 947744*MW2^3*MZ2^6 + 1052331*MW2^2*MZ2^7 - 
                282132*MW2*MZ2^8 + 22359*MZ2^9) - 48*MT2^8*MW2*MZ2^3*(
                8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^2) + 2*MH2*MW2*
             (MT2^7*(468480*MW2^7 - 1298560*MW2^6*MZ2 + 1033488*MW2^5*MZ2^2 + 
                227032*MW2^4*MZ2^3 - 783836*MW2^3*MZ2^4 + 438198*MW2^2*
                 MZ2^5 - 93964*MW2*MZ2^6 + 7461*MZ2^7) + MT2^5*MW2*(
                9838080*MW2^8 - 29093760*MW2^7*MZ2 + 26786896*MW2^6*MZ2^2 + 
                695112*MW2^5*MZ2^3 - 17356540*MW2^4*MZ2^4 + 12321410*MW2^3*
                 MZ2^5 - 3722340*MW2^2*MZ2^6 + 531997*MW2*MZ2^7 - 
                29772*MZ2^8) + MW2^6*(-468480*MW2^8 + 826240*MW2^7*MZ2 + 
                265456*MW2^6*MZ2^2 - 1253848*MW2^5*MZ2^3 + 557236*MW2^4*
                 MZ2^4 + 342674*MW2^3*MZ2^5 - 345110*MW2^2*MZ2^6 + 
                86635*MW2*MZ2^7 - 7401*MZ2^8) + MT2^6*(-3279360*MW2^8 + 
                9546496*MW2^7*MZ2 - 8506576*MW2^6*MZ2^2 - 570808*MW2^5*
                 MZ2^3 + 5711532*MW2^4*MZ2^4 - 3847274*MW2^3*MZ2^5 + 
                1094818*MW2^2*MZ2^6 - 146083*MW2*MZ2^7 + 7461*MZ2^8) + 
              MT2^3*MW2^2*(16396800*MW2^9 - 45340544*MW2^8*MZ2 + 
                34573104*MW2^7*MZ2^2 + 11867048*MW2^6*MZ2^3 - 30448276*MW2^5*
                 MZ2^4 + 14637738*MW2^4*MZ2^5 - 947744*MW2^3*MZ2^6 - 
                1052331*MW2^2*MZ2^7 + 282132*MW2*MZ2^8 - 22359*MZ2^9) - 
              MT2^2*MW2^3*(9838080*MW2^9 - 24856320*MW2^8*MZ2 + 
                13709296*MW2^7*MZ2^2 + 13793256*MW2^6*MZ2^3 - 18358564*MW2^5*
                 MZ2^4 + 4607342*MW2^4*MZ2^5 + 2559102*MW2^3*MZ2^6 - 
                1628189*MW2^2*MZ2^7 + 319125*MW2*MZ2^8 - 22251*MZ2^9) - 
              MT2^4*MW2*(16396800*MW2^9 - 47694080*MW2^8*MZ2 + 41994128*MW2^7*
                 MZ2^2 + 4161432*MW2^6*MZ2^3 - 29555580*MW2^5*MZ2^4 + 
                19001850*MW2^4*MZ2^5 - 4696122*MW2^3*MZ2^6 + 292805*MW2^2*
                 MZ2^7 + 56911*MW2*MZ2^8 - 7473*MZ2^9) + MT2*MW2^4*(
                3279360*MW2^9 - 7190656*MW2^8*MZ2 + 1551728*MW2^7*MZ2^2 + 
                6990008*MW2^6*MZ2^3 - 5593876*MW2^5*MZ2^4 - 284226*MW2^4*
                 MZ2^5 + 1877032*MW2^3*MZ2^6 - 762667*MW2^2*MZ2^7 + 
                123688*MW2*MZ2^8 - 7401*MZ2^9) + 48*MT2^8*MW2*MZ2^3*(
                8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^2))*CHl3[Leff, Leff] + 
          6*(MH2 - MW2)*(MT2 - MW2)*MW2*(4*MW2 - MZ2)*
           (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
            MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
           (MH2*(MW2^2*(6400*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - MW2*MZ2^4*
                 (176*CHd[1, 1] + 176*CHd[2, 2] + 176*CHd[3, 3] + 
                  176*CHe[1, 1] + 176*CHe[2, 2] + 176*CHe[3, 3] - 
                  829*CHl1[1, 1] - 829*CHl1[2, 2] + 80*CHl1[3, 3] + 
                  7064*CHl3[1, 1] + 7064*CHl3[2, 2] + 292*CHl3[3, 3] - 
                  80*CHq1[1, 1] - 80*CHq1[2, 2] + 26*CHq1[3, 3] + 
                  428*CHq3[1, 1] + 428*CHq3[2, 2] + 62*CHq3[3, 3] - 
                  352*CHu[1, 1] - 352*CHu[2, 2]) + 8*MW2^3*MZ2^2*
                 (34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] + 34*CHe[1, 1] + 
                  34*CHe[2, 2] + 34*CHe[3, 3] + 88*CHl1[1, 1] + 
                  88*CHl1[2, 2] + 28*CHl1[3, 3] + 215*CHl3[1, 1] + 
                  215*CHl3[2, 2] + 26*CHl3[3, 3] - 28*CHq1[1, 1] - 
                  28*CHq1[2, 2] + CHq1[3, 3] + 54*CHq3[1, 1] + 
                  54*CHq3[2, 2] + 5*CHq3[3, 3] - 68*CHu[1, 1] - 
                  68*CHu[2, 2]) + MZ2^5*(32*CHd[1, 1] + 32*CHd[2, 2] + 
                  32*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] + 32*CHe[3, 3] - 
                  349*CHl1[1, 1] - 349*CHl1[2, 2] - 40*CHl1[3, 3] + 
                  1341*CHl3[1, 1] + 1341*CHl3[2, 2] + 108*CHl3[3, 3] + 
                  40*CHq1[1, 1] + 40*CHq1[2, 2] + 74*CHq1[3, 3] + 
                  132*CHq3[1, 1] + 132*CHq3[2, 2] + 46*CHq3[3, 3] - 
                  64*CHu[1, 1] - 64*CHu[2, 2]) + 8*MW2^2*MZ2^3*(8*CHd[1, 1] + 
                  8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
                  8*CHe[3, 3] - 124*CHl1[1, 1] - 124*CHl1[2, 2] + 
                  11*CHl1[3, 3] + 1120*CHl3[1, 1] + 1120*CHl3[2, 2] + 
                  33*CHl3[3, 3] - 11*CHq1[1, 1] - 11*CHq1[2, 2] + 
                  17*CHq1[3, 3] + 75*CHq3[1, 1] + 75*CHq3[2, 2] + 
                  25*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2]) - 
                32*MW2^4*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                  6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 
                  6*CHl1[2, 2] + 6*CHl1[3, 3] + 349*CHl3[1, 1] + 
                  349*CHl3[2, 2] + 9*CHl3[3, 3] - 6*CHq1[1, 1] - 
                  6*CHq1[2, 2] + 6*CHq1[3, 3] + 23*CHq3[1, 1] + 
                  23*CHq3[2, 2] + 7*CHq3[3, 3] - 12*CHu[1, 1] - 
                  12*CHu[2, 2])) - 2*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*(
                4*MW2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
                MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[3, 3] - 
                  5*CHq3[3, 3] - 3*CHu[3, 3])) - 2*MT2*MW2*(6400*MW2^5*
                 (CHl3[1, 1] + CHl3[2, 2]) + MZ2^5*(32*CHd[1, 1] + 
                  32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] + 
                  32*CHe[3, 3] - 349*CHl1[1, 1] - 349*CHl1[2, 2] - 
                  40*CHl1[3, 3] + 1348*CHl3[1, 1] + 1348*CHl3[2, 2] + 
                  108*CHl3[3, 3] + 40*CHq1[1, 1] + 40*CHq1[2, 2] + 
                  53*CHq1[3, 3] + 132*CHq3[1, 1] + 132*CHq3[2, 2] + 
                  30*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2]) - 
                8*MW2^4*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 
                  24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 
                  24*CHl1[1, 1] + 24*CHl1[2, 2] + 24*CHl1[3, 3] + 
                  1397*CHl3[1, 1] + 1397*CHl3[2, 2] + 36*CHl3[3, 3] - 
                  24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
                  92*CHq3[1, 1] + 92*CHq3[2, 2] + 27*CHq3[3, 3] - 
                  48*CHu[1, 1] - 48*CHu[2, 2]) + MW2^2*MZ2^3*(64*CHd[1, 1] + 
                  64*CHd[2, 2] + 64*CHd[3, 3] + 64*CHe[1, 1] + 64*CHe[2, 2] + 
                  64*CHe[3, 3] - 992*CHl1[1, 1] - 992*CHl1[2, 2] + 
                  88*CHl1[3, 3] + 8966*CHl3[1, 1] + 8966*CHl3[2, 2] + 
                  264*CHl3[3, 3] - 88*CHq1[1, 1] - 88*CHq1[2, 2] + 
                  175*CHq1[3, 3] + 600*CHq3[1, 1] + 600*CHq3[2, 2] + 
                  209*CHq3[3, 3] - 128*CHu[1, 1] - 128*CHu[2, 2] - 
                  3*CHu[3, 3]) - MW2*MZ2^4*(176*CHd[1, 1] + 176*CHd[2, 2] + 
                  176*CHd[3, 3] + 176*CHe[1, 1] + 176*CHe[2, 2] + 
                  176*CHe[3, 3] - 829*CHl1[1, 1] - 829*CHl1[2, 2] + 
                  80*CHl1[3, 3] + 7041*CHl3[1, 1] + 7041*CHl3[2, 2] + 
                  292*CHl3[3, 3] - 80*CHq1[1, 1] - 80*CHq1[2, 2] + 
                  50*CHq1[3, 3] + 428*CHq3[1, 1] + 428*CHq3[2, 2] + 
                  97*CHq3[3, 3] - 352*CHu[1, 1] - 352*CHu[2, 2] + 
                  3*CHu[3, 3]) + 2*MW2^3*MZ2^2*(136*CHd[1, 1] + 
                  136*CHd[2, 2] + 136*CHd[3, 3] + 136*CHe[1, 1] + 
                  136*CHe[2, 2] + 136*CHe[3, 3] + 352*CHl1[1, 1] + 
                  352*CHl1[2, 2] + 112*CHl1[3, 3] + 846*CHl3[1, 1] + 
                  846*CHl3[2, 2] + 104*CHl3[3, 3] - 112*CHq1[1, 1] - 
                  112*CHq1[2, 2] + 7*CHq1[3, 3] + 216*CHq3[1, 1] + 
                  216*CHq3[2, 2] + 37*CHq3[3, 3] - 272*CHu[1, 1] - 
                  272*CHu[2, 2] + 3*CHu[3, 3])) + MT2^2*(6400*MW2^5*
                 (CHl3[1, 1] + CHl3[2, 2]) + MZ2^5*(32*CHd[1, 1] + 
                  32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] + 
                  32*CHe[3, 3] - 349*CHl1[1, 1] - 349*CHl1[2, 2] - 
                  40*CHl1[3, 3] + 1349*CHl3[1, 1] + 1349*CHl3[2, 2] + 
                  108*CHl3[3, 3] + 40*CHq1[1, 1] + 40*CHq1[2, 2] + 
                  50*CHq1[3, 3] + 132*CHq3[1, 1] + 132*CHq3[2, 2] + 
                  38*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2]) - 
                32*MW2^4*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                  6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 
                  6*CHl1[2, 2] + 6*CHl1[3, 3] + 350*CHl3[1, 1] + 
                  350*CHl3[2, 2] + 9*CHl3[3, 3] - 6*CHq1[1, 1] - 
                  6*CHq1[2, 2] + 6*CHq1[3, 3] + 23*CHq3[1, 1] + 
                  23*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
                  12*CHu[2, 2]) + 4*MW2^2*MZ2^3*(16*CHd[1, 1] + 
                  16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 
                  16*CHe[3, 3] - 248*CHl1[1, 1] - 248*CHl1[2, 2] + 
                  22*CHl1[3, 3] + 2246*CHl3[1, 1] + 2246*CHl3[2, 2] + 
                  66*CHl3[3, 3] - 22*CHq1[1, 1] - 22*CHq1[2, 2] + 
                  43*CHq1[3, 3] + 150*CHq3[1, 1] + 150*CHq3[2, 2] + 
                  41*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] - 
                  3*CHu[3, 3]) + 8*MW2^3*MZ2^2*(34*CHd[1, 1] + 34*CHd[2, 2] + 
                  34*CHd[3, 3] + 34*CHe[1, 1] + 34*CHe[2, 2] + 34*CHe[3, 3] + 
                  88*CHl1[1, 1] + 88*CHl1[2, 2] + 28*CHl1[3, 3] + 
                  211*CHl3[1, 1] + 211*CHl3[2, 2] + 26*CHl3[3, 3] - 
                  28*CHq1[1, 1] - 28*CHq1[2, 2] + 4*CHq1[3, 3] + 
                  54*CHq3[1, 1] + 54*CHq3[2, 2] + 12*CHq3[3, 3] - 
                  68*CHu[1, 1] - 68*CHu[2, 2] + 3*CHu[3, 3]) - MW2*MZ2^4*
                 (176*CHd[1, 1] + 176*CHd[2, 2] + 176*CHd[3, 3] + 
                  176*CHe[1, 1] + 176*CHe[2, 2] + 176*CHe[3, 3] - 
                  829*CHl1[1, 1] - 829*CHl1[2, 2] + 80*CHl1[3, 3] + 
                  7032*CHl3[1, 1] + 7032*CHl3[2, 2] + 292*CHl3[3, 3] - 
                  80*CHq1[1, 1] - 80*CHq1[2, 2] + 62*CHq1[3, 3] + 
                  428*CHq3[1, 1] + 428*CHq3[2, 2] + 106*CHq3[3, 3] - 
                  352*CHu[1, 1] - 352*CHu[2, 2] + 12*CHu[3, 3]))) - 
            MW2*(MW2^2*(6400*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - MW2*MZ2^4*
                 (176*CHd[1, 1] + 176*CHd[2, 2] + 176*CHd[3, 3] + 
                  176*CHe[1, 1] + 176*CHe[2, 2] + 176*CHe[3, 3] - 
                  829*CHl1[1, 1] - 829*CHl1[2, 2] + 80*CHl1[3, 3] + 
                  7973*CHl3[1, 1] + 7973*CHl3[2, 2] + 292*CHl3[3, 3] - 
                  80*CHq1[1, 1] - 80*CHq1[2, 2] + 26*CHq1[3, 3] + 
                  428*CHq3[1, 1] + 428*CHq3[2, 2] + 62*CHq3[3, 3] - 
                  352*CHu[1, 1] - 352*CHu[2, 2]) + 8*MW2^3*MZ2^2*
                 (34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] + 34*CHe[1, 1] + 
                  34*CHe[2, 2] + 34*CHe[3, 3] + 88*CHl1[1, 1] + 
                  88*CHl1[2, 2] + 28*CHl1[3, 3] + 155*CHl3[1, 1] + 
                  155*CHl3[2, 2] + 26*CHl3[3, 3] - 28*CHq1[1, 1] - 
                  28*CHq1[2, 2] + CHq1[3, 3] + 54*CHq3[1, 1] + 
                  54*CHq3[2, 2] + 5*CHq3[3, 3] - 68*CHu[1, 1] - 
                  68*CHu[2, 2]) + MZ2^5*(32*CHd[1, 1] + 32*CHd[2, 2] + 
                  32*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] + 32*CHe[3, 3] - 
                  349*CHl1[1, 1] - 349*CHl1[2, 2] - 40*CHl1[3, 3] + 
                  1650*CHl3[1, 1] + 1650*CHl3[2, 2] + 108*CHl3[3, 3] + 
                  40*CHq1[1, 1] + 40*CHq1[2, 2] + 74*CHq1[3, 3] + 
                  132*CHq3[1, 1] + 132*CHq3[2, 2] + 46*CHq3[3, 3] - 
                  64*CHu[1, 1] - 64*CHu[2, 2]) + 8*MW2^2*MZ2^3*(8*CHd[1, 1] + 
                  8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
                  8*CHe[3, 3] - 124*CHl1[1, 1] - 124*CHl1[2, 2] + 
                  11*CHl1[3, 3] + 1255*CHl3[1, 1] + 1255*CHl3[2, 2] + 
                  33*CHl3[3, 3] - 11*CHq1[1, 1] - 11*CHq1[2, 2] + 
                  17*CHq1[3, 3] + 75*CHq3[1, 1] + 75*CHq3[2, 2] + 
                  25*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2]) - 
                32*MW2^4*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                  6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 
                  6*CHl1[2, 2] + 6*CHl1[3, 3] + 349*CHl3[1, 1] + 
                  349*CHl3[2, 2] + 9*CHl3[3, 3] - 6*CHq1[1, 1] - 
                  6*CHq1[2, 2] + 6*CHq1[3, 3] + 23*CHq3[1, 1] + 
                  23*CHq3[2, 2] + 7*CHq3[3, 3] - 12*CHu[1, 1] - 
                  12*CHu[2, 2])) - 2*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*(
                4*MW2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
                MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*CHq1[3, 3] - 
                  5*CHq3[3, 3] - 3*CHu[3, 3])) - 2*MT2*MW2*(6400*MW2^5*
                 (CHl3[1, 1] + CHl3[2, 2]) + MZ2^5*(32*CHd[1, 1] + 
                  32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] + 
                  32*CHe[3, 3] - 349*CHl1[1, 1] - 349*CHl1[2, 2] - 
                  40*CHl1[3, 3] + 1657*CHl3[1, 1] + 1657*CHl3[2, 2] + 
                  108*CHl3[3, 3] + 40*CHq1[1, 1] + 40*CHq1[2, 2] + 
                  53*CHq1[3, 3] + 132*CHq3[1, 1] + 132*CHq3[2, 2] + 
                  30*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2]) - 
                8*MW2^4*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 
                  24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 
                  24*CHl1[1, 1] + 24*CHl1[2, 2] + 24*CHl1[3, 3] + 
                  1397*CHl3[1, 1] + 1397*CHl3[2, 2] + 36*CHl3[3, 3] - 
                  24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
                  92*CHq3[1, 1] + 92*CHq3[2, 2] + 27*CHq3[3, 3] - 
                  48*CHu[1, 1] - 48*CHu[2, 2]) + MW2^2*MZ2^3*(64*CHd[1, 1] + 
                  64*CHd[2, 2] + 64*CHd[3, 3] + 64*CHe[1, 1] + 64*CHe[2, 2] + 
                  64*CHe[3, 3] - 992*CHl1[1, 1] - 992*CHl1[2, 2] + 
                  88*CHl1[3, 3] + 10046*CHl3[1, 1] + 10046*CHl3[2, 2] + 
                  264*CHl3[3, 3] - 88*CHq1[1, 1] - 88*CHq1[2, 2] + 
                  175*CHq1[3, 3] + 600*CHq3[1, 1] + 600*CHq3[2, 2] + 
                  209*CHq3[3, 3] - 128*CHu[1, 1] - 128*CHu[2, 2] - 
                  3*CHu[3, 3]) - MW2*MZ2^4*(176*CHd[1, 1] + 176*CHd[2, 2] + 
                  176*CHd[3, 3] + 176*CHe[1, 1] + 176*CHe[2, 2] + 
                  176*CHe[3, 3] - 829*CHl1[1, 1] - 829*CHl1[2, 2] + 
                  80*CHl1[3, 3] + 7950*CHl3[1, 1] + 7950*CHl3[2, 2] + 
                  292*CHl3[3, 3] - 80*CHq1[1, 1] - 80*CHq1[2, 2] + 
                  50*CHq1[3, 3] + 428*CHq3[1, 1] + 428*CHq3[2, 2] + 
                  97*CHq3[3, 3] - 352*CHu[1, 1] - 352*CHu[2, 2] + 
                  3*CHu[3, 3]) + 2*MW2^3*MZ2^2*(136*CHd[1, 1] + 
                  136*CHd[2, 2] + 136*CHd[3, 3] + 136*CHe[1, 1] + 
                  136*CHe[2, 2] + 136*CHe[3, 3] + 352*CHl1[1, 1] + 
                  352*CHl1[2, 2] + 112*CHl1[3, 3] + 606*CHl3[1, 1] + 
                  606*CHl3[2, 2] + 104*CHl3[3, 3] - 112*CHq1[1, 1] - 
                  112*CHq1[2, 2] + 7*CHq1[3, 3] + 216*CHq3[1, 1] + 
                  216*CHq3[2, 2] + 37*CHq3[3, 3] - 272*CHu[1, 1] - 
                  272*CHu[2, 2] + 3*CHu[3, 3])) + MT2^2*(6400*MW2^5*
                 (CHl3[1, 1] + CHl3[2, 2]) + MZ2^5*(32*CHd[1, 1] + 
                  32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 32*CHe[2, 2] + 
                  32*CHe[3, 3] - 349*CHl1[1, 1] - 349*CHl1[2, 2] - 
                  40*CHl1[3, 3] + 1658*CHl3[1, 1] + 1658*CHl3[2, 2] + 
                  108*CHl3[3, 3] + 40*CHq1[1, 1] + 40*CHq1[2, 2] + 
                  50*CHq1[3, 3] + 132*CHq3[1, 1] + 132*CHq3[2, 2] + 
                  38*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2]) - 
                32*MW2^4*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                  6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 
                  6*CHl1[2, 2] + 6*CHl1[3, 3] + 350*CHl3[1, 1] + 
                  350*CHl3[2, 2] + 9*CHl3[3, 3] - 6*CHq1[1, 1] - 
                  6*CHq1[2, 2] + 6*CHq1[3, 3] + 23*CHq3[1, 1] + 
                  23*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
                  12*CHu[2, 2]) + 4*MW2^2*MZ2^3*(16*CHd[1, 1] + 
                  16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 
                  16*CHe[3, 3] - 248*CHl1[1, 1] - 248*CHl1[2, 2] + 
                  22*CHl1[3, 3] + 2516*CHl3[1, 1] + 2516*CHl3[2, 2] + 
                  66*CHl3[3, 3] - 22*CHq1[1, 1] - 22*CHq1[2, 2] + 
                  43*CHq1[3, 3] + 150*CHq3[1, 1] + 150*CHq3[2, 2] + 
                  41*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] - 
                  3*CHu[3, 3]) + 8*MW2^3*MZ2^2*(34*CHd[1, 1] + 34*CHd[2, 2] + 
                  34*CHd[3, 3] + 34*CHe[1, 1] + 34*CHe[2, 2] + 34*CHe[3, 3] + 
                  88*CHl1[1, 1] + 88*CHl1[2, 2] + 28*CHl1[3, 3] + 
                  151*CHl3[1, 1] + 151*CHl3[2, 2] + 26*CHl3[3, 3] - 
                  28*CHq1[1, 1] - 28*CHq1[2, 2] + 4*CHq1[3, 3] + 
                  54*CHq3[1, 1] + 54*CHq3[2, 2] + 12*CHq3[3, 3] - 
                  68*CHu[1, 1] - 68*CHu[2, 2] + 3*CHu[3, 3]) - MW2*MZ2^4*
                 (176*CHd[1, 1] + 176*CHd[2, 2] + 176*CHd[3, 3] + 
                  176*CHe[1, 1] + 176*CHe[2, 2] + 176*CHe[3, 3] - 
                  829*CHl1[1, 1] - 829*CHl1[2, 2] + 80*CHl1[3, 3] + 
                  7941*CHl3[1, 1] + 7941*CHl3[2, 2] + 292*CHl3[3, 3] - 
                  80*CHq1[1, 1] - 80*CHq1[2, 2] + 62*CHq1[3, 3] + 
                  428*CHq3[1, 1] + 428*CHq3[2, 2] + 106*CHq3[3, 3] - 
                  352*CHu[1, 1] - 352*CHu[2, 2] + 12*CHu[3, 3])))))))/
      (6912*(MH2 - MW2)^2*(-MT2 + MW2)^3*(4*MW2 - MZ2)*MZ2^5*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3*SW2^2))/VMU^2)*Class[7] + 
 Class[8]*((Alfas*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD*Cll[1, 2, 2, 1])/
    (72*MZ2*Pi^2) + ((MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi) + 
     ((MZ*(-27*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*(160*MW2^2 - 
            200*MW2*MZ2 + 103*MZ2^2) - 8*MZ2*
           (36*MT2^3*(10240*MW2^4 - 25600*MW2^3*MZ2 + 25260*MW2^2*MZ2^2 - 
              11476*MW2*MZ2^3 + 1603*MZ2^4) + MW2*MZ2*(-103680*MW2^5 + 
              2*MW2*MZ2^4*(294501 - 48200*Pi^2) + 64*MW2^4*MZ2*(-2283 + 
                952*Pi^2) + 12*MW2^2*MZ2^3*(-103611 + 16088*Pi^2) + 
              MZ2^5*(-85263 + 18892*Pi^2) - 8*MW2^3*MZ2^2*(-127407 + 
                21776*Pi^2)) + MT2*(414720*MW2^6 + 4*MW2^3*MZ2^3*(1105347 - 
                149504*Pi^2) + MZ2^6*(85263 - 18892*Pi^2) + 19872*MW2^4*MZ2^
                2*(-221 + 32*Pi^2) - 2048*MW2^5*MZ2*(-426 + 119*Pi^2) + 
              6*MW2*MZ2^5*(-35031 + 3472*Pi^2) + 8*MW2^2*MZ2^4*(-166809 + 
                24068*Pi^2)) + 2*MT2^2*(-391680*MW2^5 + 8*MW2^3*MZ2^2*(
                226617 - 43552*Pi^2) + 128*MW2^4*MZ2*(597 + 952*Pi^2) - 
              16*MW2*MZ2^4*(-78753 + 12050*Pi^2) + MZ2^5*(-189327 + 
                37784*Pi^2) + 6*MW2^2*MZ2^3*(-419121 + 64352*Pi^2))) + 
          4*MH2*(18*MT2^3*(10240*MW2^4 - 25600*MW2^3*MZ2 + 25260*MW2^2*MZ2^
                2 - 11476*MW2*MZ2^3 + 1603*MZ2^4) + 
            MW2*MZ2*(-51840*MW2^5 + MW2*MZ2^4*(291801 - 48200*Pi^2) + 
              4*MW2^3*MZ2^2*(127407 - 21776*Pi^2) + 32*MW2^4*MZ2*(-2283 + 
                952*Pi^2) + MZ2^5*(-41241 + 9446*Pi^2) + 6*MW2^2*MZ2^3*(
                -103251 + 16088*Pi^2)) + MT2*(207360*MW2^6 + 2*MW2^3*MZ2^3*(
                1101027 - 149504*Pi^2) + MZ2^6*(41241 - 9446*Pi^2) + 
              9936*MW2^4*MZ2^2*(-221 + 32*Pi^2) - 1024*MW2^5*MZ2*(-426 + 
                119*Pi^2) + 3*MW2*MZ2^5*(-35985 + 3472*Pi^2) + 
              4*MW2^2*MZ2^4*(-164649 + 24068*Pi^2)) + 
            MT2^2*(-391680*MW2^5 + 128*MW2^4*MZ2*(597 + 952*Pi^2) - 
              32*MW2*MZ2^4*(-39039 + 6025*Pi^2) + MZ2^5*(-183765 + 
                37784*Pi^2) - 8*MW2^3*MZ2^2*(-226617 + 43552*Pi^2) + 
              6*MW2^2*MZ2^3*(-417681 + 64352*Pi^2)))))/
        (31104*(MT2 - MW2)*(MH2 - 4*MZ2)*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
       (MZ*(MH2^4*(-160*MW2^2 + 200*MW2*MZ2 - 103*MZ2^2) - 
          8*MW2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
          8*MH2*MZ2^2*(480*MW2^3 - 440*MW2^2*MZ2 + 109*MW2*MZ2^2 + 
            103*MZ2^3) - 3*MH2^2*MZ2*(480*MW2^3 + 40*MW2^2*MZ2 - 
            491*MW2*MZ2^2 + 412*MZ2^3) + MH2^3*(160*MW2^3 + 760*MW2^2*MZ2 - 
            1097*MW2*MZ2^2 + 618*MZ2^3))*B0i[bb0, 0, 0, MH2])/
        (576*(MH2 - MW2)*(MH2 - 4*MZ2)*MZ2^2*Pi^3) - 
       (MT2*MZ*(24*MT2^4*MZ2*(2*MW2 + MZ2)^2 + 3*MW2^2*MZ2^2*
           (-16*MW2^3 + 432*MW2^2*MZ2 - 636*MW2*MZ2^2 + 301*MZ2^3) + 
          8*MT2^3*(2560*MW2^4 - 6400*MW2^3*MZ2 + 5931*MW2^2*MZ2^2 - 
            2407*MW2*MZ2^3 + 181*MZ2^4) + 4*MT2*MW2*(5120*MW2^5 - 
            12752*MW2^4*MZ2 + 12018*MW2^3*MZ2^2 - 5396*MW2^2*MZ2^3 + 
            1307*MW2*MZ2^4 - 459*MZ2^5) - 4*MT2^2*(10240*MW2^5 - 
            25528*MW2^4*MZ2 + 23856*MW2^3*MZ2^2 - 9907*MW2^2*MZ2^3 + 
            1192*MW2*MZ2^4 - 231*MZ2^5))*B0i[bb0, 0, 0, MT2])/
        (864*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
       (MW2*MZ*(MW2*(MW2^2*(6400*MW2^5 - 10880*MW2^4*MZ2 + 552*MW2^3*MZ2^2 + 
              10856*MW2^2*MZ2^3 - 8590*MW2*MZ2^4 + 1851*MZ2^5) - 
            2*MT2*MW2*(6400*MW2^5 - 10888*MW2^4*MZ2 + 524*MW2^3*MZ2^2 + 
              10862*MW2^2*MZ2^3 - 8567*MW2*MZ2^4 + 1858*MZ2^5) + 
            MT2^2*(6400*MW2^5 - 10912*MW2^4*MZ2 + 520*MW2^3*MZ2^2 + 
              10880*MW2^2*MZ2^3 - 8558*MW2*MZ2^4 + 1859*MZ2^5) - 
            4*MT2^3*MZ2^2*(2*MW2 + MZ2)^2*SW2) + 
          MH2*(-(MW2^2*(6400*MW2^5 - 10880*MW2^4*MZ2 + 1032*MW2^3*MZ2^2 + 
               9776*MW2^2*MZ2^3 - 7681*MW2*MZ2^4 + 1542*MZ2^5)) + 
            2*MT2*MW2*(6400*MW2^5 - 10888*MW2^4*MZ2 + 1004*MW2^3*MZ2^2 + 
              9782*MW2^2*MZ2^3 - 7658*MW2*MZ2^4 + 1549*MZ2^5) - 
            MT2^2*(6400*MW2^5 - 10912*MW2^4*MZ2 + 1000*MW2^3*MZ2^2 + 
              9800*MW2^2*MZ2^3 - 7649*MW2*MZ2^4 + 1550*MZ2^5) + 
            4*MT2^3*MZ2^2*(2*MW2 + MZ2)^2*SW2))*B0i[bb0, 0, 0, MW2])/
        (576*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^4*Pi^3*SW2) + 
       (MZ*(MH2^2*MZ2*(-160*MW2^3 + 360*MW2^2*MZ2 - 303*MW2*MZ2^2 + 
            103*MZ2^3) + MH2*(-1536*MW2^5 + 6976*MW2^3*MZ2^2 - 
            9346*MW2^2*MZ2^3 + 5244*MW2*MZ2^4 - 1149*MZ2^5) + 
          4*(1536*MW2^5*MZ2 - 6496*MW2^3*MZ2^3 + 8266*MW2^2*MZ2^4 - 
            4335*MW2*MZ2^5 + 840*MZ2^6))*B0i[bb0, 0, 0, MZ2])/
        (576*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3) + 
       (MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*(MH2^3 - 7*MH2^2*MZ2 + 
          20*MH2*MZ2^2 - 28*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2])/
        (576*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
       (MZ*(96*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) - 
          6*MW2*MZ2^2*(16*MW2^3 + 28*MW2^2*MZ2 + 4*MW2*MZ2^2 - 3*MZ2^3) + 
          3*MT2*MZ2*(128*MW2^4 + 240*MW2^3*MZ2 + 536*MW2^2*MZ2^2 - 
            624*MW2*MZ2^3 + 305*MZ2^4) + 2*MT2^2*(10240*MW2^4 - 
            25696*MW2^3*MZ2 + 23592*MW2^2*MZ2^2 - 9652*MW2*MZ2^3 + 
            733*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/(864*(4*MT2 - MZ2)*MZ2^3*
         Pi^3) + (MZ*(-3200*MW2^5 + 1440*MW2^4*MZ2 - 3*MT2*MZ2^3*
           (2*MT2 + MZ2) + 3*MW2*MZ2^3*(2*MT2 + 103*MZ2) + 
          12*MW2^3*MZ2*(2*MT2 + 135*MZ2) + 4*MW2^2*MZ2*(6*MT2^2 + 9*MT2*MZ2 - 
            562*MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/(288*MZ2^3*Pi^3) + 
       (MW2^3*MZ*(80*MW2^3 + 57*MW2^2*MZ2 - 156*MW2*MZ2^2 + 100*MZ2^3)*
         C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(18*MZ2^3*Pi^3) + 
       (MZ*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
          4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
         C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(48*MZ2^2*Pi^3) + 
       (MW2*MZ*(MW2 + MZ2)^2*(32*MW2^2 - 36*MW2*MZ2 + 13*MZ2^2)*
         C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*MZ2^2*Pi^3) + 
       (MZ*(2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
           (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
          4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
        (144*MZ2^2*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   (-1/96*(CW2*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*B0i[bb0, 0, 0, MW2]*
        Cll[1, 1, 2, 2])/Pi^3 - (MZ*B0i[bb0, 0, 0, MZ2]*
       (16*MW2^2*MZ2*Cdd[1, 1, 1, 1] - 32*MW2*MZ2^2*Cdd[1, 1, 1, 1] + 
        16*MZ2^3*Cdd[1, 1, 1, 1] + 24*MW2^2*MZ2*Cdd[1, 1, 2, 2] - 
        48*MW2*MZ2^2*Cdd[1, 1, 2, 2] + 24*MZ2^3*Cdd[1, 1, 2, 2] + 
        24*MW2^2*MZ2*Cdd[1, 1, 3, 3] - 48*MW2*MZ2^2*Cdd[1, 1, 3, 3] + 
        24*MZ2^3*Cdd[1, 1, 3, 3] + 8*MW2^2*MZ2*Cdd[1, 2, 2, 1] - 
        16*MW2*MZ2^2*Cdd[1, 2, 2, 1] + 8*MZ2^3*Cdd[1, 2, 2, 1] + 
        8*MW2^2*MZ2*Cdd[1, 3, 3, 1] - 16*MW2*MZ2^2*Cdd[1, 3, 3, 1] + 
        8*MZ2^3*Cdd[1, 3, 3, 1] + 16*MW2^2*MZ2*Cdd[2, 2, 2, 2] - 
        32*MW2*MZ2^2*Cdd[2, 2, 2, 2] + 16*MZ2^3*Cdd[2, 2, 2, 2] + 
        24*MW2^2*MZ2*Cdd[2, 2, 3, 3] - 48*MW2*MZ2^2*Cdd[2, 2, 3, 3] + 
        24*MZ2^3*Cdd[2, 2, 3, 3] + 8*MW2^2*MZ2*Cdd[2, 3, 3, 2] - 
        16*MW2*MZ2^2*Cdd[2, 3, 3, 2] + 8*MZ2^3*Cdd[2, 3, 3, 2] + 
        16*MW2^2*MZ2*Cdd[3, 3, 3, 3] - 32*MW2*MZ2^2*Cdd[3, 3, 3, 3] + 
        16*MZ2^3*Cdd[3, 3, 3, 3] + 12*MW2^2*MZ2*Ced[1, 1, 1, 1] - 
        24*MW2*MZ2^2*Ced[1, 1, 1, 1] + 12*MZ2^3*Ced[1, 1, 1, 1] + 
        12*MW2^2*MZ2*Ced[1, 1, 2, 2] - 24*MW2*MZ2^2*Ced[1, 1, 2, 2] + 
        12*MZ2^3*Ced[1, 1, 2, 2] + 12*MW2^2*MZ2*Ced[1, 1, 3, 3] - 
        24*MW2*MZ2^2*Ced[1, 1, 3, 3] + 12*MZ2^3*Ced[1, 1, 3, 3] + 
        12*MW2^2*MZ2*Ced[2, 2, 1, 1] - 24*MW2*MZ2^2*Ced[2, 2, 1, 1] + 
        12*MZ2^3*Ced[2, 2, 1, 1] + 12*MW2^2*MZ2*Ced[2, 2, 2, 2] - 
        24*MW2*MZ2^2*Ced[2, 2, 2, 2] + 12*MZ2^3*Ced[2, 2, 2, 2] + 
        12*MW2^2*MZ2*Ced[2, 2, 3, 3] - 24*MW2*MZ2^2*Ced[2, 2, 3, 3] + 
        12*MZ2^3*Ced[2, 2, 3, 3] + 12*MW2^2*MZ2*Ced[3, 3, 1, 1] - 
        24*MW2*MZ2^2*Ced[3, 3, 1, 1] + 12*MZ2^3*Ced[3, 3, 1, 1] + 
        12*MW2^2*MZ2*Ced[3, 3, 2, 2] - 24*MW2*MZ2^2*Ced[3, 3, 2, 2] + 
        12*MZ2^3*Ced[3, 3, 2, 2] + 12*MW2^2*MZ2*Ced[3, 3, 3, 3] - 
        24*MW2*MZ2^2*Ced[3, 3, 3, 3] + 12*MZ2^3*Ced[3, 3, 3, 3] - 
        10*(16*MW2^3 - 34*MW2^2*MZ2 + 23*MW2*MZ2^2 - 5*MZ2^3)*
         Ced[Leff, Leff, 1, 1] - 10*(16*MW2^3 - 34*MW2^2*MZ2 + 23*MW2*MZ2^2 - 
          5*MZ2^3)*Ced[Leff, Leff, 2, 2] - 160*MW2^3*Ced[Leff, Leff, 3, 3] + 
        340*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] - 230*MW2*MZ2^2*
         Ced[Leff, Leff, 3, 3] + 50*MZ2^3*Ced[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cee[1, 1, 1, 1] - 48*MW2*MZ2^2*Cee[1, 1, 1, 1] + 
        24*MZ2^3*Cee[1, 1, 1, 1] + 48*MW2^2*MZ2*Cee[1, 1, 2, 2] - 
        96*MW2*MZ2^2*Cee[1, 1, 2, 2] + 48*MZ2^3*Cee[1, 1, 2, 2] + 
        48*MW2^2*MZ2*Cee[1, 1, 3, 3] - 96*MW2*MZ2^2*Cee[1, 1, 3, 3] + 
        48*MZ2^3*Cee[1, 1, 3, 3] + 24*MW2^2*MZ2*Cee[2, 2, 2, 2] - 
        48*MW2*MZ2^2*Cee[2, 2, 2, 2] + 24*MZ2^3*Cee[2, 2, 2, 2] + 
        48*MW2^2*MZ2*Cee[2, 2, 3, 3] - 96*MW2*MZ2^2*Cee[2, 2, 3, 3] + 
        48*MZ2^3*Cee[2, 2, 3, 3] + 24*MW2^2*MZ2*Cee[3, 3, 3, 3] - 
        48*MW2*MZ2^2*Cee[3, 3, 3, 3] + 24*MZ2^3*Cee[3, 3, 3, 3] - 
        640*MW2^3*Cee[Leff, Leff, 1, 1] + 1360*MW2^2*MZ2*
         Cee[Leff, Leff, 1, 1] - 920*MW2*MZ2^2*Cee[Leff, Leff, 1, 1] + 
        200*MZ2^3*Cee[Leff, Leff, 1, 1] - 640*MW2^3*Cee[Leff, Leff, 2, 2] + 
        1360*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] - 920*MW2*MZ2^2*
         Cee[Leff, Leff, 2, 2] + 200*MZ2^3*Cee[Leff, Leff, 2, 2] - 
        640*MW2^3*Cee[Leff, Leff, 3, 3] + 1360*MW2^2*MZ2*
         Cee[Leff, Leff, 3, 3] - 920*MW2*MZ2^2*Cee[Leff, Leff, 3, 3] + 
        200*MZ2^3*Cee[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Ceu[1, 1, 1, 1] + 
        48*MW2*MZ2^2*Ceu[1, 1, 1, 1] - 24*MZ2^3*Ceu[1, 1, 1, 1] - 
        24*MW2^2*MZ2*Ceu[1, 1, 2, 2] + 48*MW2*MZ2^2*Ceu[1, 1, 2, 2] - 
        24*MZ2^3*Ceu[1, 1, 2, 2] - 24*MW2^2*MZ2*Ceu[2, 2, 1, 1] + 
        48*MW2*MZ2^2*Ceu[2, 2, 1, 1] - 24*MZ2^3*Ceu[2, 2, 1, 1] - 
        24*MW2^2*MZ2*Ceu[2, 2, 2, 2] + 48*MW2*MZ2^2*Ceu[2, 2, 2, 2] - 
        24*MZ2^3*Ceu[2, 2, 2, 2] - 24*MW2^2*MZ2*Ceu[3, 3, 1, 1] + 
        48*MW2*MZ2^2*Ceu[3, 3, 1, 1] - 24*MZ2^3*Ceu[3, 3, 1, 1] - 
        24*MW2^2*MZ2*Ceu[3, 3, 2, 2] + 48*MW2*MZ2^2*Ceu[3, 3, 2, 2] - 
        24*MZ2^3*Ceu[3, 3, 2, 2] + 320*MW2^3*Ceu[Leff, Leff, 1, 1] - 
        680*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] + 460*MW2*MZ2^2*
         Ceu[Leff, Leff, 1, 1] - 100*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
        320*MW2^3*Ceu[Leff, Leff, 2, 2] - 680*MW2^2*MZ2*Ceu[Leff, Leff, 2, 
          2] + 460*MW2*MZ2^2*Ceu[Leff, Leff, 2, 2] - 
        100*MZ2^3*Ceu[Leff, Leff, 2, 2] + 12*MW2^2*MZ2*Cld[1, 1, 1, 1] - 
        24*MW2*MZ2^2*Cld[1, 1, 1, 1] + 12*MZ2^3*Cld[1, 1, 1, 1] + 
        12*MW2^2*MZ2*Cld[1, 1, 2, 2] - 24*MW2*MZ2^2*Cld[1, 1, 2, 2] + 
        12*MZ2^3*Cld[1, 1, 2, 2] + 12*MW2^2*MZ2*Cld[1, 1, 3, 3] - 
        24*MW2*MZ2^2*Cld[1, 1, 3, 3] + 12*MZ2^3*Cld[1, 1, 3, 3] + 
        12*MW2^2*MZ2*Cld[2, 2, 1, 1] - 24*MW2*MZ2^2*Cld[2, 2, 1, 1] + 
        12*MZ2^3*Cld[2, 2, 1, 1] + 12*MW2^2*MZ2*Cld[2, 2, 2, 2] - 
        24*MW2*MZ2^2*Cld[2, 2, 2, 2] + 12*MZ2^3*Cld[2, 2, 2, 2] + 
        12*MW2^2*MZ2*Cld[2, 2, 3, 3] - 24*MW2*MZ2^2*Cld[2, 2, 3, 3] + 
        12*MZ2^3*Cld[2, 2, 3, 3] + 12*MW2^2*MZ2*Cld[3, 3, 1, 1] - 
        24*MW2*MZ2^2*Cld[3, 3, 1, 1] + 12*MZ2^3*Cld[3, 3, 1, 1] + 
        12*MW2^2*MZ2*Cld[3, 3, 2, 2] - 24*MW2*MZ2^2*Cld[3, 3, 2, 2] + 
        12*MZ2^3*Cld[3, 3, 2, 2] + 12*MW2^2*MZ2*Cld[3, 3, 3, 3] - 
        24*MW2*MZ2^2*Cld[3, 3, 3, 3] + 12*MZ2^3*Cld[3, 3, 3, 3] + 
        160*MW2^3*Cld[Leff, Leff, 1, 1] - 420*MW2^2*MZ2*Cld[Leff, Leff, 1, 
          1] + 360*MW2*MZ2^2*Cld[Leff, Leff, 1, 1] - 
        100*MZ2^3*Cld[Leff, Leff, 1, 1] + 160*MW2^3*Cld[Leff, Leff, 2, 2] - 
        420*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] + 360*MW2*MZ2^2*
         Cld[Leff, Leff, 2, 2] - 100*MZ2^3*Cld[Leff, Leff, 2, 2] + 
        160*MW2^3*Cld[Leff, Leff, 3, 3] - 420*MW2^2*MZ2*Cld[Leff, Leff, 3, 
          3] + 360*MW2*MZ2^2*Cld[Leff, Leff, 3, 3] - 
        100*MZ2^3*Cld[Leff, Leff, 3, 3] + 12*MW2^2*MZ2*Cle[1, 1, 1, 1] - 
        24*MW2*MZ2^2*Cle[1, 1, 1, 1] + 12*MZ2^3*Cle[1, 1, 1, 1] + 
        12*MW2^2*MZ2*Cle[1, 1, 2, 2] - 24*MW2*MZ2^2*Cle[1, 1, 2, 2] + 
        12*MZ2^3*Cle[1, 1, 2, 2] + 12*MW2^2*MZ2*Cle[1, 1, 3, 3] - 
        24*MW2*MZ2^2*Cle[1, 1, 3, 3] + 12*MZ2^3*Cle[1, 1, 3, 3] - 
        160*MW2^3*Cle[1, 1, Leff, Leff] + 340*MW2^2*MZ2*
         Cle[1, 1, Leff, Leff] - 230*MW2*MZ2^2*Cle[1, 1, Leff, Leff] + 
        50*MZ2^3*Cle[1, 1, Leff, Leff] + 12*MW2^2*MZ2*Cle[2, 2, 1, 1] - 
        24*MW2*MZ2^2*Cle[2, 2, 1, 1] + 12*MZ2^3*Cle[2, 2, 1, 1] + 
        12*MW2^2*MZ2*Cle[2, 2, 2, 2] - 24*MW2*MZ2^2*Cle[2, 2, 2, 2] + 
        12*MZ2^3*Cle[2, 2, 2, 2] + 12*MW2^2*MZ2*Cle[2, 2, 3, 3] - 
        24*MW2*MZ2^2*Cle[2, 2, 3, 3] + 12*MZ2^3*Cle[2, 2, 3, 3] - 
        160*MW2^3*Cle[2, 2, Leff, Leff] + 340*MW2^2*MZ2*
         Cle[2, 2, Leff, Leff] - 230*MW2*MZ2^2*Cle[2, 2, Leff, Leff] + 
        50*MZ2^3*Cle[2, 2, Leff, Leff] + 12*MW2^2*MZ2*Cle[3, 3, 1, 1] - 
        24*MW2*MZ2^2*Cle[3, 3, 1, 1] + 12*MZ2^3*Cle[3, 3, 1, 1] + 
        12*MW2^2*MZ2*Cle[3, 3, 2, 2] - 24*MW2*MZ2^2*Cle[3, 3, 2, 2] + 
        12*MZ2^3*Cle[3, 3, 2, 2] + 12*MW2^2*MZ2*Cle[3, 3, 3, 3] - 
        24*MW2*MZ2^2*Cle[3, 3, 3, 3] + 12*MZ2^3*Cle[3, 3, 3, 3] - 
        160*MW2^3*Cle[3, 3, Leff, Leff] + 340*MW2^2*MZ2*
         Cle[3, 3, Leff, Leff] - 230*MW2*MZ2^2*Cle[3, 3, Leff, Leff] + 
        50*MZ2^3*Cle[3, 3, Leff, Leff] + 160*MW2^3*Cle[Leff, Leff, 1, 1] - 
        420*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] + 360*MW2*MZ2^2*
         Cle[Leff, Leff, 1, 1] - 100*MZ2^3*Cle[Leff, Leff, 1, 1] + 
        160*MW2^3*Cle[Leff, Leff, 2, 2] - 420*MW2^2*MZ2*Cle[Leff, Leff, 2, 
          2] + 360*MW2*MZ2^2*Cle[Leff, Leff, 2, 2] - 
        100*MZ2^3*Cle[Leff, Leff, 2, 2] + 160*MW2^3*Cle[Leff, Leff, 3, 3] - 
        420*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] + 360*MW2*MZ2^2*
         Cle[Leff, Leff, 3, 3] - 100*MZ2^3*Cle[Leff, Leff, 3, 3] + 
        24*MW2^2*MZ2*Cll[1, 1, 1, 1] - 36*MW2*MZ2^2*Cll[1, 1, 1, 1] + 
        18*MZ2^3*Cll[1, 1, 1, 1] + 24*MW2^2*MZ2*Cll[1, 1, 2, 2] - 
        48*MW2*MZ2^2*Cll[1, 1, 2, 2] + 24*MZ2^3*Cll[1, 1, 2, 2] + 
        24*MW2^2*MZ2*Cll[1, 1, 3, 3] - 48*MW2*MZ2^2*Cll[1, 1, 3, 3] + 
        24*MZ2^3*Cll[1, 1, 3, 3] + 24*MW2^2*MZ2*Cll[1, 3, 3, 1] - 
        24*MW2*MZ2^2*Cll[1, 3, 3, 1] + 12*MZ2^3*Cll[1, 3, 3, 1] + 
        24*MW2^2*MZ2*Cll[2, 2, 2, 2] - 36*MW2*MZ2^2*Cll[2, 2, 2, 2] + 
        18*MZ2^3*Cll[2, 2, 2, 2] + 24*MW2^2*MZ2*Cll[2, 2, 3, 3] - 
        48*MW2*MZ2^2*Cll[2, 2, 3, 3] + 24*MZ2^3*Cll[2, 2, 3, 3] + 
        24*MW2^2*MZ2*Cll[2, 3, 3, 2] - 24*MW2*MZ2^2*Cll[2, 3, 3, 2] + 
        12*MZ2^3*Cll[2, 3, 3, 2] + 24*MW2^2*MZ2*Cll[3, 3, 3, 3] - 
        36*MW2*MZ2^2*Cll[3, 3, 3, 3] + 18*MZ2^3*Cll[3, 3, 3, 3] + 
        320*MW2^3*Cll[Leff, 1, 1, Leff] - 680*MW2^2*MZ2*
         Cll[Leff, 1, 1, Leff] + 460*MW2*MZ2^2*Cll[Leff, 1, 1, Leff] - 
        100*MZ2^3*Cll[Leff, 1, 1, Leff] + 320*MW2^3*Cll[Leff, 2, 2, Leff] - 
        680*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] + 460*MW2*MZ2^2*
         Cll[Leff, 2, 2, Leff] - 100*MZ2^3*Cll[Leff, 2, 2, Leff] + 
        320*MW2^3*Cll[Leff, 3, 3, Leff] - 680*MW2^2*MZ2*
         Cll[Leff, 3, 3, Leff] + 460*MW2*MZ2^2*Cll[Leff, 3, 3, Leff] - 
        100*MZ2^3*Cll[Leff, 3, 3, Leff] + 320*MW2^3*Cll[Leff, Leff, 1, 1] - 
        840*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] + 720*MW2*MZ2^2*
         Cll[Leff, Leff, 1, 1] - 200*MZ2^3*Cll[Leff, Leff, 1, 1] + 
        320*MW2^3*Cll[Leff, Leff, 2, 2] - 840*MW2^2*MZ2*Cll[Leff, Leff, 2, 
          2] + 720*MW2*MZ2^2*Cll[Leff, Leff, 2, 2] - 
        200*MZ2^3*Cll[Leff, Leff, 2, 2] + 320*MW2^3*Cll[Leff, Leff, 3, 3] - 
        840*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] + 720*MW2*MZ2^2*
         Cll[Leff, Leff, 3, 3] - 200*MZ2^3*Cll[Leff, Leff, 3, 3] - 
        12*MW2^2*MZ2*Clq1[1, 1, 1, 1] + 24*MW2*MZ2^2*Clq1[1, 1, 1, 1] - 
        12*MZ2^3*Clq1[1, 1, 1, 1] - 12*MW2^2*MZ2*Clq1[1, 1, 2, 2] + 
        24*MW2*MZ2^2*Clq1[1, 1, 2, 2] - 12*MZ2^3*Clq1[1, 1, 2, 2] + 
        12*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 6*MW2*MZ2^2*Clq1[1, 1, 3, 3] - 
        6*MZ2^3*Clq1[1, 1, 3, 3] - 12*MW2^2*MZ2*Clq1[2, 2, 1, 1] + 
        24*MW2*MZ2^2*Clq1[2, 2, 1, 1] - 12*MZ2^3*Clq1[2, 2, 1, 1] - 
        12*MW2^2*MZ2*Clq1[2, 2, 2, 2] + 24*MW2*MZ2^2*Clq1[2, 2, 2, 2] - 
        12*MZ2^3*Clq1[2, 2, 2, 2] + 12*MW2^2*MZ2*Clq1[2, 2, 3, 3] - 
        6*MW2*MZ2^2*Clq1[2, 2, 3, 3] - 6*MZ2^3*Clq1[2, 2, 3, 3] - 
        12*MW2^2*MZ2*Clq1[3, 3, 1, 1] + 24*MW2*MZ2^2*Clq1[3, 3, 1, 1] - 
        12*MZ2^3*Clq1[3, 3, 1, 1] - 12*MW2^2*MZ2*Clq1[3, 3, 2, 2] + 
        24*MW2*MZ2^2*Clq1[3, 3, 2, 2] - 12*MZ2^3*Clq1[3, 3, 2, 2] + 
        12*MW2^2*MZ2*Clq1[3, 3, 3, 3] - 6*MW2*MZ2^2*Clq1[3, 3, 3, 3] - 
        6*MZ2^3*Clq1[3, 3, 3, 3] - 160*MW2^3*Clq1[Leff, Leff, 1, 1] + 
        420*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] - 360*MW2*MZ2^2*
         Clq1[Leff, Leff, 1, 1] + 100*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
        160*MW2^3*Clq1[Leff, Leff, 2, 2] + 420*MW2^2*MZ2*
         Clq1[Leff, Leff, 2, 2] - 360*MW2*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
        100*MZ2^3*Clq1[Leff, Leff, 2, 2] + 160*MW2^3*Clq1[Leff, Leff, 3, 3] - 
        180*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] - 30*MW2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] + 50*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
        36*MW2^2*MZ2*Clq3[1, 1, 1, 1] + 36*MW2^2*MZ2*Clq3[1, 1, 2, 2] + 
        12*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 6*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
        36*MW2^2*MZ2*Clq3[2, 2, 1, 1] + 36*MW2^2*MZ2*Clq3[2, 2, 2, 2] + 
        12*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 6*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
        36*MW2^2*MZ2*Clq3[3, 3, 1, 1] + 36*MW2^2*MZ2*Clq3[3, 3, 2, 2] + 
        12*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 6*MW2*MZ2^2*Clq3[3, 3, 3, 3] + 
        480*MW2^3*Clq3[Leff, Leff, 1, 1] - 780*MW2^2*MZ2*
         Clq3[Leff, Leff, 1, 1] + 300*MW2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
        480*MW2^3*Clq3[Leff, Leff, 2, 2] - 780*MW2^2*MZ2*
         Clq3[Leff, Leff, 2, 2] + 300*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
        160*MW2^3*Clq3[Leff, Leff, 3, 3] - 180*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] - 30*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        50*MZ2^3*Clq3[Leff, Leff, 3, 3] - 24*MW2^2*MZ2*Clu[1, 1, 1, 1] + 
        48*MW2*MZ2^2*Clu[1, 1, 1, 1] - 24*MZ2^3*Clu[1, 1, 1, 1] - 
        24*MW2^2*MZ2*Clu[1, 1, 2, 2] + 48*MW2*MZ2^2*Clu[1, 1, 2, 2] - 
        24*MZ2^3*Clu[1, 1, 2, 2] - 24*MW2^2*MZ2*Clu[2, 2, 1, 1] + 
        48*MW2*MZ2^2*Clu[2, 2, 1, 1] - 24*MZ2^3*Clu[2, 2, 1, 1] - 
        24*MW2^2*MZ2*Clu[2, 2, 2, 2] + 48*MW2*MZ2^2*Clu[2, 2, 2, 2] - 
        24*MZ2^3*Clu[2, 2, 2, 2] - 24*MW2^2*MZ2*Clu[3, 3, 1, 1] + 
        48*MW2*MZ2^2*Clu[3, 3, 1, 1] - 24*MZ2^3*Clu[3, 3, 1, 1] - 
        24*MW2^2*MZ2*Clu[3, 3, 2, 2] + 48*MW2*MZ2^2*Clu[3, 3, 2, 2] - 
        24*MZ2^3*Clu[3, 3, 2, 2] - 320*MW2^3*Clu[Leff, Leff, 1, 1] + 
        840*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] - 720*MW2*MZ2^2*
         Clu[Leff, Leff, 1, 1] + 200*MZ2^3*Clu[Leff, Leff, 1, 1] - 
        320*MW2^3*Clu[Leff, Leff, 2, 2] + 840*MW2^2*MZ2*Clu[Leff, Leff, 2, 
          2] - 720*MW2*MZ2^2*Clu[Leff, Leff, 2, 2] + 
        200*MZ2^3*Clu[Leff, Leff, 2, 2] - 12*MW2^2*MZ2*Cqd1[1, 1, 1, 1] + 
        24*MW2*MZ2^2*Cqd1[1, 1, 1, 1] - 12*MZ2^3*Cqd1[1, 1, 1, 1] - 
        12*MW2^2*MZ2*Cqd1[1, 1, 2, 2] + 24*MW2*MZ2^2*Cqd1[1, 1, 2, 2] - 
        12*MZ2^3*Cqd1[1, 1, 2, 2] - 12*MW2^2*MZ2*Cqd1[1, 1, 3, 3] + 
        24*MW2*MZ2^2*Cqd1[1, 1, 3, 3] - 12*MZ2^3*Cqd1[1, 1, 3, 3] - 
        12*MW2^2*MZ2*Cqd1[2, 2, 1, 1] + 24*MW2*MZ2^2*Cqd1[2, 2, 1, 1] - 
        12*MZ2^3*Cqd1[2, 2, 1, 1] - 12*MW2^2*MZ2*Cqd1[2, 2, 2, 2] + 
        24*MW2*MZ2^2*Cqd1[2, 2, 2, 2] - 12*MZ2^3*Cqd1[2, 2, 2, 2] - 
        12*MW2^2*MZ2*Cqd1[2, 2, 3, 3] + 24*MW2*MZ2^2*Cqd1[2, 2, 3, 3] - 
        12*MZ2^3*Cqd1[2, 2, 3, 3] + 12*MW2^2*MZ2*Cqd1[3, 3, 1, 1] - 
        6*MW2*MZ2^2*Cqd1[3, 3, 1, 1] - 6*MZ2^3*Cqd1[3, 3, 1, 1] + 
        12*MW2^2*MZ2*Cqd1[3, 3, 2, 2] - 6*MW2*MZ2^2*Cqd1[3, 3, 2, 2] - 
        6*MZ2^3*Cqd1[3, 3, 2, 2] + 12*MW2^2*MZ2*Cqd1[3, 3, 3, 3] - 
        6*MW2*MZ2^2*Cqd1[3, 3, 3, 3] - 6*MZ2^3*Cqd1[3, 3, 3, 3] - 
        12*MW2^2*MZ2*Cqe[1, 1, 1, 1] + 24*MW2*MZ2^2*Cqe[1, 1, 1, 1] - 
        12*MZ2^3*Cqe[1, 1, 1, 1] - 12*MW2^2*MZ2*Cqe[1, 1, 2, 2] + 
        24*MW2*MZ2^2*Cqe[1, 1, 2, 2] - 12*MZ2^3*Cqe[1, 1, 2, 2] - 
        12*MW2^2*MZ2*Cqe[1, 1, 3, 3] + 24*MW2*MZ2^2*Cqe[1, 1, 3, 3] - 
        12*MZ2^3*Cqe[1, 1, 3, 3] + 160*MW2^3*Cqe[1, 1, Leff, Leff] - 
        340*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] + 230*MW2*MZ2^2*
         Cqe[1, 1, Leff, Leff] - 50*MZ2^3*Cqe[1, 1, Leff, Leff] - 
        12*MW2^2*MZ2*Cqe[2, 2, 1, 1] + 24*MW2*MZ2^2*Cqe[2, 2, 1, 1] - 
        12*MZ2^3*Cqe[2, 2, 1, 1] - 12*MW2^2*MZ2*Cqe[2, 2, 2, 2] + 
        24*MW2*MZ2^2*Cqe[2, 2, 2, 2] - 12*MZ2^3*Cqe[2, 2, 2, 2] - 
        12*MW2^2*MZ2*Cqe[2, 2, 3, 3] + 24*MW2*MZ2^2*Cqe[2, 2, 3, 3] - 
        12*MZ2^3*Cqe[2, 2, 3, 3] + 160*MW2^3*Cqe[2, 2, Leff, Leff] - 
        340*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] + 230*MW2*MZ2^2*
         Cqe[2, 2, Leff, Leff] - 50*MZ2^3*Cqe[2, 2, Leff, Leff] + 
        12*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 6*MW2*MZ2^2*Cqe[3, 3, 1, 1] - 
        6*MZ2^3*Cqe[3, 3, 1, 1] + 12*MW2^2*MZ2*Cqe[3, 3, 2, 2] - 
        6*MW2*MZ2^2*Cqe[3, 3, 2, 2] - 6*MZ2^3*Cqe[3, 3, 2, 2] + 
        12*MW2^2*MZ2*Cqe[3, 3, 3, 3] - 6*MW2*MZ2^2*Cqe[3, 3, 3, 3] - 
        6*MZ2^3*Cqe[3, 3, 3, 3] - 160*MW2^3*Cqe[3, 3, Leff, Leff] + 
        100*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 40*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] - 25*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        32*MW2^2*MZ2*Cqq1[1, 1, 1, 1] - 28*MW2*MZ2^2*Cqq1[1, 1, 1, 1] + 
        14*MZ2^3*Cqq1[1, 1, 1, 1] + 24*MW2^2*MZ2*Cqq1[1, 1, 2, 2] - 
        48*MW2*MZ2^2*Cqq1[1, 1, 2, 2] + 24*MZ2^3*Cqq1[1, 1, 2, 2] - 
        24*MW2^2*MZ2*Cqq1[1, 1, 3, 3] + 12*MW2*MZ2^2*Cqq1[1, 1, 3, 3] + 
        12*MZ2^3*Cqq1[1, 1, 3, 3] + 40*MW2^2*MZ2*Cqq1[1, 2, 2, 1] - 
        8*MW2*MZ2^2*Cqq1[1, 2, 2, 1] + 4*MZ2^3*Cqq1[1, 2, 2, 1] + 
        8*MW2^2*MZ2*Cqq1[1, 3, 3, 1] + 8*MW2*MZ2^2*Cqq1[1, 3, 3, 1] + 
        2*MZ2^3*Cqq1[1, 3, 3, 1] + 32*MW2^2*MZ2*Cqq1[2, 2, 2, 2] - 
        28*MW2*MZ2^2*Cqq1[2, 2, 2, 2] + 14*MZ2^3*Cqq1[2, 2, 2, 2] - 
        24*MW2^2*MZ2*Cqq1[2, 2, 3, 3] + 12*MW2*MZ2^2*Cqq1[2, 2, 3, 3] + 
        12*MZ2^3*Cqq1[2, 2, 3, 3] + 8*MW2^2*MZ2*Cqq1[2, 3, 3, 2] + 
        8*MW2*MZ2^2*Cqq1[2, 3, 3, 2] + 2*MZ2^3*Cqq1[2, 3, 3, 2] + 
        16*MW2^2*MZ2*Cqq1[3, 3, 3, 3] + 16*MW2*MZ2^2*Cqq1[3, 3, 3, 3] + 
        4*MZ2^3*Cqq1[3, 3, 3, 3] + 96*MW2^2*MZ2*Cqq3[1, 1, 1, 1] - 
        12*MW2*MZ2^2*Cqq3[1, 1, 1, 1] + 6*MZ2^3*Cqq3[1, 1, 1, 1] + 
        216*MW2^2*MZ2*Cqq3[1, 1, 2, 2] + 72*MW2^2*MZ2*Cqq3[1, 1, 3, 3] + 
        36*MW2*MZ2^2*Cqq3[1, 1, 3, 3] - 24*MW2^2*MZ2*Cqq3[1, 2, 2, 1] - 
        24*MW2*MZ2^2*Cqq3[1, 2, 2, 1] + 12*MZ2^3*Cqq3[1, 2, 2, 1] - 
        24*MW2^2*MZ2*Cqq3[1, 3, 3, 1] + 6*MZ2^3*Cqq3[1, 3, 3, 1] + 
        96*MW2^2*MZ2*Cqq3[2, 2, 2, 2] - 12*MW2*MZ2^2*Cqq3[2, 2, 2, 2] + 
        6*MZ2^3*Cqq3[2, 2, 2, 2] + 72*MW2^2*MZ2*Cqq3[2, 2, 3, 3] + 
        36*MW2*MZ2^2*Cqq3[2, 2, 3, 3] - 24*MW2^2*MZ2*Cqq3[2, 3, 3, 2] + 
        6*MZ2^3*Cqq3[2, 3, 3, 2] + 16*MW2^2*MZ2*Cqq3[3, 3, 3, 3] + 
        16*MW2*MZ2^2*Cqq3[3, 3, 3, 3] + 4*MZ2^3*Cqq3[3, 3, 3, 3] + 
        24*MW2^2*MZ2*Cqu1[1, 1, 1, 1] - 48*MW2*MZ2^2*Cqu1[1, 1, 1, 1] + 
        24*MZ2^3*Cqu1[1, 1, 1, 1] + 24*MW2^2*MZ2*Cqu1[1, 1, 2, 2] - 
        48*MW2*MZ2^2*Cqu1[1, 1, 2, 2] + 24*MZ2^3*Cqu1[1, 1, 2, 2] + 
        24*MW2^2*MZ2*Cqu1[2, 2, 1, 1] - 48*MW2*MZ2^2*Cqu1[2, 2, 1, 1] + 
        24*MZ2^3*Cqu1[2, 2, 1, 1] + 24*MW2^2*MZ2*Cqu1[2, 2, 2, 2] - 
        48*MW2*MZ2^2*Cqu1[2, 2, 2, 2] + 24*MZ2^3*Cqu1[2, 2, 2, 2] - 
        24*MW2^2*MZ2*Cqu1[3, 3, 1, 1] + 12*MW2*MZ2^2*Cqu1[3, 3, 1, 1] + 
        12*MZ2^3*Cqu1[3, 3, 1, 1] - 24*MW2^2*MZ2*Cqu1[3, 3, 2, 2] + 
        12*MW2*MZ2^2*Cqu1[3, 3, 2, 2] + 12*MZ2^3*Cqu1[3, 3, 2, 2] - 
        24*MW2^2*MZ2*Cud1[1, 1, 1, 1] + 48*MW2*MZ2^2*Cud1[1, 1, 1, 1] - 
        24*MZ2^3*Cud1[1, 1, 1, 1] - 24*MW2^2*MZ2*Cud1[1, 1, 2, 2] + 
        48*MW2*MZ2^2*Cud1[1, 1, 2, 2] - 24*MZ2^3*Cud1[1, 1, 2, 2] - 
        24*MW2^2*MZ2*Cud1[1, 1, 3, 3] + 48*MW2*MZ2^2*Cud1[1, 1, 3, 3] - 
        24*MZ2^3*Cud1[1, 1, 3, 3] - 24*MW2^2*MZ2*Cud1[2, 2, 1, 1] + 
        48*MW2*MZ2^2*Cud1[2, 2, 1, 1] - 24*MZ2^3*Cud1[2, 2, 1, 1] - 
        24*MW2^2*MZ2*Cud1[2, 2, 2, 2] + 48*MW2*MZ2^2*Cud1[2, 2, 2, 2] - 
        24*MZ2^3*Cud1[2, 2, 2, 2] - 24*MW2^2*MZ2*Cud1[2, 2, 3, 3] + 
        48*MW2*MZ2^2*Cud1[2, 2, 3, 3] - 24*MZ2^3*Cud1[2, 2, 3, 3] + 
        64*MW2^2*MZ2*Cuu[1, 1, 1, 1] - 128*MW2*MZ2^2*Cuu[1, 1, 1, 1] + 
        64*MZ2^3*Cuu[1, 1, 1, 1] + 96*MW2^2*MZ2*Cuu[1, 1, 2, 2] - 
        192*MW2*MZ2^2*Cuu[1, 1, 2, 2] + 96*MZ2^3*Cuu[1, 1, 2, 2] + 
        32*MW2^2*MZ2*Cuu[1, 2, 2, 1] - 64*MW2*MZ2^2*Cuu[1, 2, 2, 1] + 
        32*MZ2^3*Cuu[1, 2, 2, 1] + 64*MW2^2*MZ2*Cuu[2, 2, 2, 2] - 
        128*MW2*MZ2^2*Cuu[2, 2, 2, 2] + 64*MZ2^3*Cuu[2, 2, 2, 2]))/
      (432*MZ2*Pi^3) - (MT2*MZ*B0i[bb0, 0, 0, MT2]*
       (96*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 192*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 
        96*MZ2^3*Ceu[1, 1, 3, 3] + 96*MW2^2*MZ2*Ceu[2, 2, 3, 3] - 
        192*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 96*MZ2^3*Ceu[2, 2, 3, 3] + 
        96*MW2^2*MZ2*Ceu[3, 3, 3, 3] - 192*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 
        96*MZ2^3*Ceu[3, 3, 3, 3] - 160*(16*MW2^3 - 34*MW2^2*MZ2 + 
          23*MW2*MZ2^2 - 5*MZ2^3)*Ceu[Leff, Leff, 3, 3] + 
        96*MW2^2*MZ2*Clq1[1, 1, 3, 3] - 120*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 
        24*MZ2^3*Clq1[1, 1, 3, 3] + 96*MW2^2*MZ2*Clq1[2, 2, 3, 3] - 
        120*MW2*MZ2^2*Clq1[2, 2, 3, 3] + 24*MZ2^3*Clq1[2, 2, 3, 3] + 
        96*MW2^2*MZ2*Clq1[3, 3, 3, 3] - 120*MW2*MZ2^2*Clq1[3, 3, 3, 3] + 
        24*MZ2^3*Clq1[3, 3, 3, 3] + 80*(32*MW2^3 - 60*MW2^2*MZ2 + 
          33*MW2*MZ2^2 - 5*MZ2^3)*Clq1[Leff, Leff, 3, 3] + 
        1344*MW2^2*MZ2*Clq3[1, 1, 3, 3] - 1776*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 
        927*MZ2^3*Clq3[1, 1, 3, 3] + 1344*MW2^2*MZ2*Clq3[2, 2, 3, 3] - 
        1776*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 927*MZ2^3*Clq3[2, 2, 3, 3] - 
        96*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 24*MW2*MZ2^2*Clq3[3, 3, 3, 3] - 
        2560*MW2^3*Clq3[Leff, Leff, 3, 3] + 4800*MW2^2*MZ2*
         Clq3[Leff, Leff, 3, 3] - 2640*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        400*MZ2^3*Clq3[Leff, Leff, 3, 3] + 96*MW2^2*MZ2*Clu[1, 1, 3, 3] - 
        192*MW2*MZ2^2*Clu[1, 1, 3, 3] + 96*MZ2^3*Clu[1, 1, 3, 3] + 
        96*MW2^2*MZ2*Clu[2, 2, 3, 3] - 192*MW2*MZ2^2*Clu[2, 2, 3, 3] + 
        96*MZ2^3*Clu[2, 2, 3, 3] + 96*MW2^2*MZ2*Clu[3, 3, 3, 3] - 
        192*MW2*MZ2^2*Clu[3, 3, 3, 3] + 96*MZ2^3*Clu[3, 3, 3, 3] + 
        2560*MW2^3*Clu[Leff, Leff, 3, 3] - 6720*MW2^2*MZ2*
         Clu[Leff, Leff, 3, 3] + 5760*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
        1600*MZ2^3*Clu[Leff, Leff, 3, 3] + 96*MW2^2*MZ2*Cqd1[3, 3, 1, 1] - 
        120*MW2*MZ2^2*Cqd1[3, 3, 1, 1] + 24*MZ2^3*Cqd1[3, 3, 1, 1] + 
        96*MW2^2*MZ2*Cqd1[3, 3, 2, 2] - 120*MW2*MZ2^2*Cqd1[3, 3, 2, 2] + 
        24*MZ2^3*Cqd1[3, 3, 2, 2] + 96*MW2^2*MZ2*Cqd1[3, 3, 3, 3] - 
        120*MW2*MZ2^2*Cqd1[3, 3, 3, 3] + 24*MZ2^3*Cqd1[3, 3, 3, 3] + 
        96*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 120*MW2*MZ2^2*Cqe[3, 3, 1, 1] + 
        24*MZ2^3*Cqe[3, 3, 1, 1] + 96*MW2^2*MZ2*Cqe[3, 3, 2, 2] - 
        120*MW2*MZ2^2*Cqe[3, 3, 2, 2] + 24*MZ2^3*Cqe[3, 3, 2, 2] + 
        96*MW2^2*MZ2*Cqe[3, 3, 3, 3] - 120*MW2*MZ2^2*Cqe[3, 3, 3, 3] + 
        24*MZ2^3*Cqe[3, 3, 3, 3] - 2560*MW2^3*Cqe[3, 3, Leff, Leff] + 
        3520*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 1520*MW2*MZ2^2*
         Cqe[3, 3, Leff, Leff] + 200*MZ2^3*Cqe[3, 3, Leff, Leff] - 
        192*MW2^2*MZ2*Cqq1[1, 1, 3, 3] + 240*MW2*MZ2^2*Cqq1[1, 1, 3, 3] - 
        48*MZ2^3*Cqq1[1, 1, 3, 3] - 128*MW2^2*MZ2*Cqq1[1, 3, 3, 1] + 
        64*MW2*MZ2^2*Cqq1[1, 3, 3, 1] - 8*MZ2^3*Cqq1[1, 3, 3, 1] - 
        192*MW2^2*MZ2*Cqq1[2, 2, 3, 3] + 240*MW2*MZ2^2*Cqq1[2, 2, 3, 3] - 
        48*MZ2^3*Cqq1[2, 2, 3, 3] - 128*MW2^2*MZ2*Cqq1[2, 3, 3, 2] + 
        64*MW2*MZ2^2*Cqq1[2, 3, 3, 2] - 8*MZ2^3*Cqq1[2, 3, 3, 2] + 
        192*MW2^2*MZ2*Cqq1[3, 3, 3, 3] + 48*MW2*MZ2^2*Cqq1[3, 3, 3, 3] - 
        24*MZ2^3*Cqq1[3, 3, 3, 3] - 576*MW2^2*MZ2*Cqq3[1, 1, 3, 3] + 
        144*MW2*MZ2^2*Cqq3[1, 1, 3, 3] + 96*MW2*MZ2^2*Cqq3[1, 3, 3, 1] - 
        24*MZ2^3*Cqq3[1, 3, 3, 1] - 576*MW2^2*MZ2*Cqq3[2, 2, 3, 3] + 
        144*MW2*MZ2^2*Cqq3[2, 2, 3, 3] + 96*MW2*MZ2^2*Cqq3[2, 3, 3, 2] - 
        24*MZ2^3*Cqq3[2, 3, 3, 2] - 64*MW2^2*MZ2*Cqq3[3, 3, 3, 3] - 
        16*MW2*MZ2^2*Cqq3[3, 3, 3, 3] + 8*MZ2^3*Cqq3[3, 3, 3, 3] - 
        96*MW2^2*MZ2*Cqu1[1, 1, 3, 3] + 192*MW2*MZ2^2*Cqu1[1, 1, 3, 3] - 
        96*MZ2^3*Cqu1[1, 1, 3, 3] - 96*MW2^2*MZ2*Cqu1[2, 2, 3, 3] + 
        192*MW2*MZ2^2*Cqu1[2, 2, 3, 3] - 96*MZ2^3*Cqu1[2, 2, 3, 3] - 
        192*MW2^2*MZ2*Cqu1[3, 3, 1, 1] + 240*MW2*MZ2^2*Cqu1[3, 3, 1, 1] - 
        48*MZ2^3*Cqu1[3, 3, 1, 1] - 192*MW2^2*MZ2*Cqu1[3, 3, 2, 2] + 
        240*MW2*MZ2^2*Cqu1[3, 3, 2, 2] - 48*MZ2^3*Cqu1[3, 3, 2, 2] + 
        96*MW2^2*MZ2*Cqu1[3, 3, 3, 3] - 48*MW2*MZ2^2*Cqu1[3, 3, 3, 3] - 
        48*MZ2^3*Cqu1[3, 3, 3, 3] + 96*MW2^2*MZ2*Cud1[3, 3, 1, 1] - 
        192*MW2*MZ2^2*Cud1[3, 3, 1, 1] + 96*MZ2^3*Cud1[3, 3, 1, 1] + 
        96*MW2^2*MZ2*Cud1[3, 3, 2, 2] - 192*MW2*MZ2^2*Cud1[3, 3, 2, 2] + 
        96*MZ2^3*Cud1[3, 3, 2, 2] + 96*MW2^2*MZ2*Cud1[3, 3, 3, 3] - 
        192*MW2*MZ2^2*Cud1[3, 3, 3, 3] + 96*MZ2^3*Cud1[3, 3, 3, 3] - 
        384*MW2^2*MZ2*Cuu[1, 1, 3, 3] + 768*MW2*MZ2^2*Cuu[1, 1, 3, 3] - 
        384*MZ2^3*Cuu[1, 1, 3, 3] - 128*MW2^2*MZ2*Cuu[1, 3, 3, 1] + 
        256*MW2*MZ2^2*Cuu[1, 3, 3, 1] - 128*MZ2^3*Cuu[1, 3, 3, 1] - 
        384*MW2^2*MZ2*Cuu[2, 2, 3, 3] + 768*MW2*MZ2^2*Cuu[2, 2, 3, 3] - 
        384*MZ2^3*Cuu[2, 2, 3, 3] - 128*MW2^2*MZ2*Cuu[2, 3, 3, 2] + 
        256*MW2*MZ2^2*Cuu[2, 3, 3, 2] - 128*MZ2^3*Cuu[2, 3, 3, 2]))/
      (1728*MZ2^2*Pi^3) - (MZ*(160*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] - 
        320*MW2*MZ2^3*Cdd[1, 1, 1, 1] + 160*MZ2^4*Cdd[1, 1, 1, 1] + 
        384*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] - 768*MW2*MZ2^3*Cdd[1, 1, 2, 2] + 
        384*MZ2^4*Cdd[1, 1, 2, 2] + 384*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] - 
        768*MW2*MZ2^3*Cdd[1, 1, 3, 3] + 384*MZ2^4*Cdd[1, 1, 3, 3] - 
        64*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 128*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 
        64*MZ2^4*Cdd[1, 2, 2, 1] - 64*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
        128*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 64*MZ2^4*Cdd[1, 3, 3, 1] + 
        160*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] - 320*MW2*MZ2^3*Cdd[2, 2, 2, 2] + 
        160*MZ2^4*Cdd[2, 2, 2, 2] + 384*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] - 
        768*MW2*MZ2^3*Cdd[2, 2, 3, 3] + 384*MZ2^4*Cdd[2, 2, 3, 3] - 
        64*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 128*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
        64*MZ2^4*Cdd[2, 3, 3, 2] + 160*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] - 
        320*MW2*MZ2^3*Cdd[3, 3, 3, 3] + 160*MZ2^4*Cdd[3, 3, 3, 3] + 
        192*MW2^2*MZ2^2*Ced[1, 1, 1, 1] - 384*MW2*MZ2^3*Ced[1, 1, 1, 1] + 
        192*MZ2^4*Ced[1, 1, 1, 1] + 192*MW2^2*MZ2^2*Ced[1, 1, 2, 2] - 
        384*MW2*MZ2^3*Ced[1, 1, 2, 2] + 192*MZ2^4*Ced[1, 1, 2, 2] + 
        192*MW2^2*MZ2^2*Ced[1, 1, 3, 3] - 384*MW2*MZ2^3*Ced[1, 1, 3, 3] + 
        192*MZ2^4*Ced[1, 1, 3, 3] + 192*MW2^2*MZ2^2*Ced[2, 2, 1, 1] - 
        384*MW2*MZ2^3*Ced[2, 2, 1, 1] + 192*MZ2^4*Ced[2, 2, 1, 1] + 
        192*MW2^2*MZ2^2*Ced[2, 2, 2, 2] - 384*MW2*MZ2^3*Ced[2, 2, 2, 2] + 
        192*MZ2^4*Ced[2, 2, 2, 2] + 192*MW2^2*MZ2^2*Ced[2, 2, 3, 3] - 
        384*MW2*MZ2^3*Ced[2, 2, 3, 3] + 192*MZ2^4*Ced[2, 2, 3, 3] + 
        192*MW2^2*MZ2^2*Ced[3, 3, 1, 1] - 384*MW2*MZ2^3*Ced[3, 3, 1, 1] + 
        192*MZ2^4*Ced[3, 3, 1, 1] + 192*MW2^2*MZ2^2*Ced[3, 3, 2, 2] - 
        384*MW2*MZ2^3*Ced[3, 3, 2, 2] + 192*MZ2^4*Ced[3, 3, 2, 2] + 
        192*MW2^2*MZ2^2*Ced[3, 3, 3, 3] - 384*MW2*MZ2^3*Ced[3, 3, 3, 3] + 
        192*MZ2^4*Ced[3, 3, 3, 3] + 160*MZ2*(-16*MW2^3 + 34*MW2^2*MZ2 - 
          23*MW2*MZ2^2 + 5*MZ2^3)*Ced[Leff, Leff, 1, 1] + 
        160*MZ2*(-16*MW2^3 + 34*MW2^2*MZ2 - 23*MW2*MZ2^2 + 5*MZ2^3)*
         Ced[Leff, Leff, 2, 2] - 2560*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] + 
        5440*MW2^2*MZ2^2*Ced[Leff, Leff, 3, 3] - 3680*MW2*MZ2^3*
         Ced[Leff, Leff, 3, 3] + 800*MZ2^4*Ced[Leff, Leff, 3, 3] + 
        96*MW2^2*MZ2^2*Cee[1, 1, 1, 1] - 192*MW2*MZ2^3*Cee[1, 1, 1, 1] + 
        96*MZ2^4*Cee[1, 1, 1, 1] + 192*MW2^2*MZ2^2*Cee[1, 1, 2, 2] - 
        384*MW2*MZ2^3*Cee[1, 1, 2, 2] + 192*MZ2^4*Cee[1, 1, 2, 2] + 
        192*MW2^2*MZ2^2*Cee[1, 1, 3, 3] - 384*MW2*MZ2^3*Cee[1, 1, 3, 3] + 
        192*MZ2^4*Cee[1, 1, 3, 3] + 96*MW2^2*MZ2^2*Cee[2, 2, 2, 2] - 
        192*MW2*MZ2^3*Cee[2, 2, 2, 2] + 96*MZ2^4*Cee[2, 2, 2, 2] + 
        192*MW2^2*MZ2^2*Cee[2, 2, 3, 3] - 384*MW2*MZ2^3*Cee[2, 2, 3, 3] + 
        192*MZ2^4*Cee[2, 2, 3, 3] + 96*MW2^2*MZ2^2*Cee[3, 3, 3, 3] - 
        192*MW2*MZ2^3*Cee[3, 3, 3, 3] + 96*MZ2^4*Cee[3, 3, 3, 3] - 
        2560*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 5440*MW2^2*MZ2^2*
         Cee[Leff, Leff, 1, 1] - 3680*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 
        800*MZ2^4*Cee[Leff, Leff, 1, 1] - 2560*MW2^3*MZ2*
         Cee[Leff, Leff, 2, 2] + 5440*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] - 
        3680*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 800*MZ2^4*
         Cee[Leff, Leff, 2, 2] - 2560*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 
        5440*MW2^2*MZ2^2*Cee[Leff, Leff, 3, 3] - 3680*MW2*MZ2^3*
         Cee[Leff, Leff, 3, 3] + 800*MZ2^4*Cee[Leff, Leff, 3, 3] - 
        384*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] + 768*MW2*MZ2^3*Ceu[1, 1, 1, 1] - 
        384*MZ2^4*Ceu[1, 1, 1, 1] - 384*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] + 
        768*MW2*MZ2^3*Ceu[1, 1, 2, 2] - 384*MZ2^4*Ceu[1, 1, 2, 2] - 
        576*MT2*MW2^2*MZ2*Ceu[1, 1, 3, 3] + 1152*MT2*MW2*MZ2^2*
         Ceu[1, 1, 3, 3] + 96*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 
        576*MT2*MZ2^3*Ceu[1, 1, 3, 3] - 192*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 
        96*MZ2^4*Ceu[1, 1, 3, 3] - 384*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] + 
        768*MW2*MZ2^3*Ceu[2, 2, 1, 1] - 384*MZ2^4*Ceu[2, 2, 1, 1] - 
        384*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] + 768*MW2*MZ2^3*Ceu[2, 2, 2, 2] - 
        384*MZ2^4*Ceu[2, 2, 2, 2] - 576*MT2*MW2^2*MZ2*Ceu[2, 2, 3, 3] + 
        1152*MT2*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 96*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 
        576*MT2*MZ2^3*Ceu[2, 2, 3, 3] - 192*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 
        96*MZ2^4*Ceu[2, 2, 3, 3] - 384*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] + 
        768*MW2*MZ2^3*Ceu[3, 3, 1, 1] - 384*MZ2^4*Ceu[3, 3, 1, 1] - 
        384*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] + 768*MW2*MZ2^3*Ceu[3, 3, 2, 2] - 
        384*MZ2^4*Ceu[3, 3, 2, 2] - 576*MT2*MW2^2*MZ2*Ceu[3, 3, 3, 3] + 
        1152*MT2*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 96*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 
        576*MT2*MZ2^3*Ceu[3, 3, 3, 3] - 192*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 
        96*MZ2^4*Ceu[3, 3, 3, 3] + 5120*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] - 
        10880*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 7360*MW2*MZ2^3*
         Ceu[Leff, Leff, 1, 1] - 1600*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
        5120*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 10880*MW2^2*MZ2^2*
         Ceu[Leff, Leff, 2, 2] + 7360*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
        1600*MZ2^4*Ceu[Leff, Leff, 2, 2] + 15360*MT2*MW2^3*
         Ceu[Leff, Leff, 3, 3] - 32640*MT2*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
        2560*MW2^3*MZ2*Ceu[Leff, Leff, 3, 3] + 22080*MT2*MW2*MZ2^2*
         Ceu[Leff, Leff, 3, 3] + 5440*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 
        4800*MT2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 3680*MW2*MZ2^3*
         Ceu[Leff, Leff, 3, 3] + 800*MZ2^4*Ceu[Leff, Leff, 3, 3] + 
        192*MW2^2*MZ2^2*Cld[1, 1, 1, 1] - 384*MW2*MZ2^3*Cld[1, 1, 1, 1] + 
        192*MZ2^4*Cld[1, 1, 1, 1] + 192*MW2^2*MZ2^2*Cld[1, 1, 2, 2] - 
        384*MW2*MZ2^3*Cld[1, 1, 2, 2] + 192*MZ2^4*Cld[1, 1, 2, 2] + 
        192*MW2^2*MZ2^2*Cld[1, 1, 3, 3] - 384*MW2*MZ2^3*Cld[1, 1, 3, 3] + 
        192*MZ2^4*Cld[1, 1, 3, 3] + 192*MW2^2*MZ2^2*Cld[2, 2, 1, 1] - 
        384*MW2*MZ2^3*Cld[2, 2, 1, 1] + 192*MZ2^4*Cld[2, 2, 1, 1] + 
        192*MW2^2*MZ2^2*Cld[2, 2, 2, 2] - 384*MW2*MZ2^3*Cld[2, 2, 2, 2] + 
        192*MZ2^4*Cld[2, 2, 2, 2] + 192*MW2^2*MZ2^2*Cld[2, 2, 3, 3] - 
        384*MW2*MZ2^3*Cld[2, 2, 3, 3] + 192*MZ2^4*Cld[2, 2, 3, 3] + 
        192*MW2^2*MZ2^2*Cld[3, 3, 1, 1] - 384*MW2*MZ2^3*Cld[3, 3, 1, 1] + 
        192*MZ2^4*Cld[3, 3, 1, 1] + 192*MW2^2*MZ2^2*Cld[3, 3, 2, 2] - 
        384*MW2*MZ2^3*Cld[3, 3, 2, 2] + 192*MZ2^4*Cld[3, 3, 2, 2] + 
        192*MW2^2*MZ2^2*Cld[3, 3, 3, 3] - 384*MW2*MZ2^3*Cld[3, 3, 3, 3] + 
        192*MZ2^4*Cld[3, 3, 3, 3] + 2560*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 
        6720*MW2^2*MZ2^2*Cld[Leff, Leff, 1, 1] + 5760*MW2*MZ2^3*
         Cld[Leff, Leff, 1, 1] - 1600*MZ2^4*Cld[Leff, Leff, 1, 1] + 
        2560*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 6720*MW2^2*MZ2^2*
         Cld[Leff, Leff, 2, 2] + 5760*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] - 
        1600*MZ2^4*Cld[Leff, Leff, 2, 2] + 2560*MW2^3*MZ2*
         Cld[Leff, Leff, 3, 3] - 6720*MW2^2*MZ2^2*Cld[Leff, Leff, 3, 3] + 
        5760*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] - 1600*MZ2^4*
         Cld[Leff, Leff, 3, 3] + 192*MW2^2*MZ2^2*Cle[1, 1, 1, 1] - 
        384*MW2*MZ2^3*Cle[1, 1, 1, 1] + 192*MZ2^4*Cle[1, 1, 1, 1] + 
        192*MW2^2*MZ2^2*Cle[1, 1, 2, 2] - 384*MW2*MZ2^3*Cle[1, 1, 2, 2] + 
        192*MZ2^4*Cle[1, 1, 2, 2] + 192*MW2^2*MZ2^2*Cle[1, 1, 3, 3] - 
        384*MW2*MZ2^3*Cle[1, 1, 3, 3] + 192*MZ2^4*Cle[1, 1, 3, 3] - 
        2560*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 5440*MW2^2*MZ2^2*
         Cle[1, 1, Leff, Leff] - 3680*MW2*MZ2^3*Cle[1, 1, Leff, Leff] + 
        800*MZ2^4*Cle[1, 1, Leff, Leff] + 192*MW2^2*MZ2^2*Cle[2, 2, 1, 1] - 
        384*MW2*MZ2^3*Cle[2, 2, 1, 1] + 192*MZ2^4*Cle[2, 2, 1, 1] + 
        192*MW2^2*MZ2^2*Cle[2, 2, 2, 2] - 384*MW2*MZ2^3*Cle[2, 2, 2, 2] + 
        192*MZ2^4*Cle[2, 2, 2, 2] + 192*MW2^2*MZ2^2*Cle[2, 2, 3, 3] - 
        384*MW2*MZ2^3*Cle[2, 2, 3, 3] + 192*MZ2^4*Cle[2, 2, 3, 3] - 
        2560*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 5440*MW2^2*MZ2^2*
         Cle[2, 2, Leff, Leff] - 3680*MW2*MZ2^3*Cle[2, 2, Leff, Leff] + 
        800*MZ2^4*Cle[2, 2, Leff, Leff] + 192*MW2^2*MZ2^2*Cle[3, 3, 1, 1] - 
        384*MW2*MZ2^3*Cle[3, 3, 1, 1] + 192*MZ2^4*Cle[3, 3, 1, 1] + 
        192*MW2^2*MZ2^2*Cle[3, 3, 2, 2] - 384*MW2*MZ2^3*Cle[3, 3, 2, 2] + 
        192*MZ2^4*Cle[3, 3, 2, 2] + 192*MW2^2*MZ2^2*Cle[3, 3, 3, 3] - 
        384*MW2*MZ2^3*Cle[3, 3, 3, 3] + 192*MZ2^4*Cle[3, 3, 3, 3] - 
        2560*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 5440*MW2^2*MZ2^2*
         Cle[3, 3, Leff, Leff] - 3680*MW2*MZ2^3*Cle[3, 3, Leff, Leff] + 
        800*MZ2^4*Cle[3, 3, Leff, Leff] + 2560*MW2^3*MZ2*
         Cle[Leff, Leff, 1, 1] - 6720*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 
        5760*MW2*MZ2^3*Cle[Leff, Leff, 1, 1] - 1600*MZ2^4*
         Cle[Leff, Leff, 1, 1] + 2560*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 
        6720*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 5760*MW2*MZ2^3*
         Cle[Leff, Leff, 2, 2] - 1600*MZ2^4*Cle[Leff, Leff, 2, 2] + 
        2560*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 6720*MW2^2*MZ2^2*
         Cle[Leff, Leff, 3, 3] + 5760*MW2*MZ2^3*Cle[Leff, Leff, 3, 3] - 
        1600*MZ2^4*Cle[Leff, Leff, 3, 3] + 96*MW2^2*MZ2^2*Cll[1, 1, 1, 1] - 
        288*MW2*MZ2^3*Cll[1, 1, 1, 1] + 144*MZ2^4*Cll[1, 1, 1, 1] + 
        14400*MW2^3*MZ2*Cll[1, 1, 2, 2] - 17616*MW2^2*MZ2^2*Cll[1, 1, 2, 2] + 
        8502*MW2*MZ2^3*Cll[1, 1, 2, 2] + 384*MZ2^4*Cll[1, 1, 2, 2] + 
        384*MW2^2*MZ2^2*Cll[1, 1, 3, 3] - 768*MW2*MZ2^3*Cll[1, 1, 3, 3] + 
        384*MZ2^4*Cll[1, 1, 3, 3] - 192*MW2^2*MZ2^2*Cll[1, 3, 3, 1] + 
        192*MW2*MZ2^3*Cll[1, 3, 3, 1] - 96*MZ2^4*Cll[1, 3, 3, 1] + 
        96*MW2^2*MZ2^2*Cll[2, 2, 2, 2] - 288*MW2*MZ2^3*Cll[2, 2, 2, 2] + 
        144*MZ2^4*Cll[2, 2, 2, 2] + 384*MW2^2*MZ2^2*Cll[2, 2, 3, 3] - 
        768*MW2*MZ2^3*Cll[2, 2, 3, 3] + 384*MZ2^4*Cll[2, 2, 3, 3] - 
        192*MW2^2*MZ2^2*Cll[2, 3, 3, 2] + 192*MW2*MZ2^3*Cll[2, 3, 3, 2] - 
        96*MZ2^4*Cll[2, 3, 3, 2] + 96*MW2^2*MZ2^2*Cll[3, 3, 3, 3] - 
        288*MW2*MZ2^3*Cll[3, 3, 3, 3] + 144*MZ2^4*Cll[3, 3, 3, 3] - 
        2560*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] + 5440*MW2^2*MZ2^2*
         Cll[Leff, 1, 1, Leff] - 3680*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] + 
        800*MZ2^4*Cll[Leff, 1, 1, Leff] - 2560*MW2^3*MZ2*
         Cll[Leff, 2, 2, Leff] + 5440*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] - 
        3680*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] + 800*MZ2^4*
         Cll[Leff, 2, 2, Leff] - 2560*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 
        5440*MW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] - 3680*MW2*MZ2^3*
         Cll[Leff, 3, 3, Leff] + 800*MZ2^4*Cll[Leff, 3, 3, Leff] + 
        5120*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 13440*MW2^2*MZ2^2*
         Cll[Leff, Leff, 1, 1] + 11520*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] - 
        3200*MZ2^4*Cll[Leff, Leff, 1, 1] + 5120*MW2^3*MZ2*
         Cll[Leff, Leff, 2, 2] - 13440*MW2^2*MZ2^2*Cll[Leff, Leff, 2, 2] + 
        11520*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] - 3200*MZ2^4*
         Cll[Leff, Leff, 2, 2] + 5120*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 
        13440*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] + 11520*MW2*MZ2^3*
         Cll[Leff, Leff, 3, 3] - 3200*MZ2^4*Cll[Leff, Leff, 3, 3] - 
        192*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] + 384*MW2*MZ2^3*Clq1[1, 1, 1, 1] - 
        192*MZ2^4*Clq1[1, 1, 1, 1] - 192*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] + 
        384*MW2*MZ2^3*Clq1[1, 1, 2, 2] - 192*MZ2^4*Clq1[1, 1, 2, 2] - 
        576*MT2*MW2^2*MZ2*Clq1[1, 1, 3, 3] + 720*MT2*MW2*MZ2^2*
         Clq1[1, 1, 3, 3] + 288*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 
        144*MT2*MZ2^3*Clq1[1, 1, 3, 3] - 216*MW2*MZ2^3*Clq1[1, 1, 3, 3] - 
        72*MZ2^4*Clq1[1, 1, 3, 3] - 192*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] + 
        384*MW2*MZ2^3*Clq1[2, 2, 1, 1] - 192*MZ2^4*Clq1[2, 2, 1, 1] - 
        192*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] + 384*MW2*MZ2^3*Clq1[2, 2, 2, 2] - 
        192*MZ2^4*Clq1[2, 2, 2, 2] - 576*MT2*MW2^2*MZ2*Clq1[2, 2, 3, 3] + 
        720*MT2*MW2*MZ2^2*Clq1[2, 2, 3, 3] + 288*MW2^2*MZ2^2*
         Clq1[2, 2, 3, 3] - 144*MT2*MZ2^3*Clq1[2, 2, 3, 3] - 
        216*MW2*MZ2^3*Clq1[2, 2, 3, 3] - 72*MZ2^4*Clq1[2, 2, 3, 3] - 
        192*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] + 384*MW2*MZ2^3*Clq1[3, 3, 1, 1] - 
        192*MZ2^4*Clq1[3, 3, 1, 1] - 192*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] + 
        384*MW2*MZ2^3*Clq1[3, 3, 2, 2] - 192*MZ2^4*Clq1[3, 3, 2, 2] - 
        576*MT2*MW2^2*MZ2*Clq1[3, 3, 3, 3] + 720*MT2*MW2*MZ2^2*
         Clq1[3, 3, 3, 3] + 288*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 
        144*MT2*MZ2^3*Clq1[3, 3, 3, 3] - 216*MW2*MZ2^3*Clq1[3, 3, 3, 3] - 
        72*MZ2^4*Clq1[3, 3, 3, 3] - 2560*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] + 
        6720*MW2^2*MZ2^2*Clq1[Leff, Leff, 1, 1] - 5760*MW2*MZ2^3*
         Clq1[Leff, Leff, 1, 1] + 1600*MZ2^4*Clq1[Leff, Leff, 1, 1] - 
        2560*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 6720*MW2^2*MZ2^2*
         Clq1[Leff, Leff, 2, 2] - 5760*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
        1600*MZ2^4*Clq1[Leff, Leff, 2, 2] - 15360*MT2*MW2^3*
         Clq1[Leff, Leff, 3, 3] + 28800*MT2*MW2^2*MZ2*Clq1[Leff, Leff, 3, 
          3] + 5120*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 15840*MT2*MW2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] - 7680*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 
        2400*MT2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 2160*MW2*MZ2^3*
         Clq1[Leff, Leff, 3, 3] + 400*MZ2^4*Clq1[Leff, Leff, 3, 3] + 
        576*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] + 576*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 
        3744*MT2*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 5256*MT2*MW2*MZ2^2*
         Clq3[1, 1, 3, 3] + 96*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] - 
        2781*MT2*MZ2^3*Clq3[1, 1, 3, 3] + 120*MW2*MZ2^3*Clq3[1, 1, 3, 3] + 
        576*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] + 576*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 
        3744*MT2*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 5256*MT2*MW2*MZ2^2*
         Clq3[2, 2, 3, 3] + 96*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] - 
        2781*MT2*MZ2^3*Clq3[2, 2, 3, 3] + 120*MW2*MZ2^3*Clq3[2, 2, 3, 3] + 
        576*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] + 576*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] + 
        576*MT2*MW2^2*MZ2*Clq3[3, 3, 3, 3] - 144*MT2*MW2*MZ2^2*
         Clq3[3, 3, 3, 3] + 96*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
        120*MW2*MZ2^3*Clq3[3, 3, 3, 3] + 7680*MW2^3*MZ2*Clq3[Leff, Leff, 1, 
          1] - 12480*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
        4800*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 7680*MW2^3*MZ2*
         Clq3[Leff, Leff, 2, 2] - 12480*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
        4800*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 15360*MT2*MW2^3*
         Clq3[Leff, Leff, 3, 3] - 28800*MT2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 
          3] + 15840*MT2*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        1920*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 2400*MT2*MZ2^3*
         Clq3[Leff, Leff, 3, 3] - 3120*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
        1200*MZ2^4*Clq3[Leff, Leff, 3, 3] - 384*MW2^2*MZ2^2*Clu[1, 1, 1, 1] + 
        768*MW2*MZ2^3*Clu[1, 1, 1, 1] - 384*MZ2^4*Clu[1, 1, 1, 1] - 
        384*MW2^2*MZ2^2*Clu[1, 1, 2, 2] + 768*MW2*MZ2^3*Clu[1, 1, 2, 2] - 
        384*MZ2^4*Clu[1, 1, 2, 2] - 576*MT2*MW2^2*MZ2*Clu[1, 1, 3, 3] + 
        1152*MT2*MW2*MZ2^2*Clu[1, 1, 3, 3] + 96*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 
        576*MT2*MZ2^3*Clu[1, 1, 3, 3] - 192*MW2*MZ2^3*Clu[1, 1, 3, 3] + 
        96*MZ2^4*Clu[1, 1, 3, 3] - 384*MW2^2*MZ2^2*Clu[2, 2, 1, 1] + 
        768*MW2*MZ2^3*Clu[2, 2, 1, 1] - 384*MZ2^4*Clu[2, 2, 1, 1] - 
        384*MW2^2*MZ2^2*Clu[2, 2, 2, 2] + 768*MW2*MZ2^3*Clu[2, 2, 2, 2] - 
        384*MZ2^4*Clu[2, 2, 2, 2] - 576*MT2*MW2^2*MZ2*Clu[2, 2, 3, 3] + 
        1152*MT2*MW2*MZ2^2*Clu[2, 2, 3, 3] + 96*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 
        576*MT2*MZ2^3*Clu[2, 2, 3, 3] - 192*MW2*MZ2^3*Clu[2, 2, 3, 3] + 
        96*MZ2^4*Clu[2, 2, 3, 3] - 384*MW2^2*MZ2^2*Clu[3, 3, 1, 1] + 
        768*MW2*MZ2^3*Clu[3, 3, 1, 1] - 384*MZ2^4*Clu[3, 3, 1, 1] - 
        384*MW2^2*MZ2^2*Clu[3, 3, 2, 2] + 768*MW2*MZ2^3*Clu[3, 3, 2, 2] - 
        384*MZ2^4*Clu[3, 3, 2, 2] - 576*MT2*MW2^2*MZ2*Clu[3, 3, 3, 3] + 
        1152*MT2*MW2*MZ2^2*Clu[3, 3, 3, 3] + 96*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 
        576*MT2*MZ2^3*Clu[3, 3, 3, 3] - 192*MW2*MZ2^3*Clu[3, 3, 3, 3] + 
        96*MZ2^4*Clu[3, 3, 3, 3] - 5120*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 
        13440*MW2^2*MZ2^2*Clu[Leff, Leff, 1, 1] - 11520*MW2*MZ2^3*
         Clu[Leff, Leff, 1, 1] + 3200*MZ2^4*Clu[Leff, Leff, 1, 1] - 
        5120*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] + 13440*MW2^2*MZ2^2*
         Clu[Leff, Leff, 2, 2] - 11520*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
        3200*MZ2^4*Clu[Leff, Leff, 2, 2] - 15360*MT2*MW2^3*
         Clu[Leff, Leff, 3, 3] + 40320*MT2*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
        2560*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] - 34560*MT2*MW2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 6720*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
        9600*MT2*MZ2^3*Clu[Leff, Leff, 3, 3] + 5760*MW2*MZ2^3*
         Clu[Leff, Leff, 3, 3] - 1600*MZ2^4*Clu[Leff, Leff, 3, 3] - 
        192*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] + 384*MW2*MZ2^3*Cqd1[1, 1, 1, 1] - 
        192*MZ2^4*Cqd1[1, 1, 1, 1] - 192*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] + 
        384*MW2*MZ2^3*Cqd1[1, 1, 2, 2] - 192*MZ2^4*Cqd1[1, 1, 2, 2] - 
        192*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] + 384*MW2*MZ2^3*Cqd1[1, 1, 3, 3] - 
        192*MZ2^4*Cqd1[1, 1, 3, 3] - 192*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] + 
        384*MW2*MZ2^3*Cqd1[2, 2, 1, 1] - 192*MZ2^4*Cqd1[2, 2, 1, 1] - 
        192*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] + 384*MW2*MZ2^3*Cqd1[2, 2, 2, 2] - 
        192*MZ2^4*Cqd1[2, 2, 2, 2] - 192*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] + 
        384*MW2*MZ2^3*Cqd1[2, 2, 3, 3] - 192*MZ2^4*Cqd1[2, 2, 3, 3] - 
        576*MT2*MW2^2*MZ2*Cqd1[3, 3, 1, 1] + 720*MT2*MW2*MZ2^2*
         Cqd1[3, 3, 1, 1] + 288*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
        144*MT2*MZ2^3*Cqd1[3, 3, 1, 1] - 216*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
        72*MZ2^4*Cqd1[3, 3, 1, 1] - 576*MT2*MW2^2*MZ2*Cqd1[3, 3, 2, 2] + 
        720*MT2*MW2*MZ2^2*Cqd1[3, 3, 2, 2] + 288*MW2^2*MZ2^2*
         Cqd1[3, 3, 2, 2] - 144*MT2*MZ2^3*Cqd1[3, 3, 2, 2] - 
        216*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 72*MZ2^4*Cqd1[3, 3, 2, 2] - 
        576*MT2*MW2^2*MZ2*Cqd1[3, 3, 3, 3] + 720*MT2*MW2*MZ2^2*
         Cqd1[3, 3, 3, 3] + 288*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
        144*MT2*MZ2^3*Cqd1[3, 3, 3, 3] - 216*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 
        72*MZ2^4*Cqd1[3, 3, 3, 3] - 192*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] + 
        384*MW2*MZ2^3*Cqe[1, 1, 1, 1] - 192*MZ2^4*Cqe[1, 1, 1, 1] - 
        192*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] + 384*MW2*MZ2^3*Cqe[1, 1, 2, 2] - 
        192*MZ2^4*Cqe[1, 1, 2, 2] - 192*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] + 
        384*MW2*MZ2^3*Cqe[1, 1, 3, 3] - 192*MZ2^4*Cqe[1, 1, 3, 3] + 
        2560*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] - 5440*MW2^2*MZ2^2*
         Cqe[1, 1, Leff, Leff] + 3680*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] - 
        800*MZ2^4*Cqe[1, 1, Leff, Leff] - 192*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] + 
        384*MW2*MZ2^3*Cqe[2, 2, 1, 1] - 192*MZ2^4*Cqe[2, 2, 1, 1] - 
        192*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] + 384*MW2*MZ2^3*Cqe[2, 2, 2, 2] - 
        192*MZ2^4*Cqe[2, 2, 2, 2] - 192*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] + 
        384*MW2*MZ2^3*Cqe[2, 2, 3, 3] - 192*MZ2^4*Cqe[2, 2, 3, 3] + 
        2560*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 5440*MW2^2*MZ2^2*
         Cqe[2, 2, Leff, Leff] + 3680*MW2*MZ2^3*Cqe[2, 2, Leff, Leff] - 
        800*MZ2^4*Cqe[2, 2, Leff, Leff] - 576*MT2*MW2^2*MZ2*Cqe[3, 3, 1, 1] + 
        720*MT2*MW2*MZ2^2*Cqe[3, 3, 1, 1] + 288*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 
        144*MT2*MZ2^3*Cqe[3, 3, 1, 1] - 216*MW2*MZ2^3*Cqe[3, 3, 1, 1] - 
        72*MZ2^4*Cqe[3, 3, 1, 1] - 576*MT2*MW2^2*MZ2*Cqe[3, 3, 2, 2] + 
        720*MT2*MW2*MZ2^2*Cqe[3, 3, 2, 2] + 288*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
        144*MT2*MZ2^3*Cqe[3, 3, 2, 2] - 216*MW2*MZ2^3*Cqe[3, 3, 2, 2] - 
        72*MZ2^4*Cqe[3, 3, 2, 2] - 576*MT2*MW2^2*MZ2*Cqe[3, 3, 3, 3] + 
        720*MT2*MW2*MZ2^2*Cqe[3, 3, 3, 3] + 288*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
        144*MT2*MZ2^3*Cqe[3, 3, 3, 3] - 216*MW2*MZ2^3*Cqe[3, 3, 3, 3] - 
        72*MZ2^4*Cqe[3, 3, 3, 3] + 15360*MT2*MW2^3*Cqe[3, 3, Leff, Leff] - 
        21120*MT2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 5120*MW2^3*MZ2*
         Cqe[3, 3, Leff, Leff] + 9120*MT2*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
        5120*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 1200*MT2*MZ2^3*
         Cqe[3, 3, Leff, Leff] - 880*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
        200*MZ2^4*Cqe[3, 3, Leff, Leff] + 32*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] - 
        352*MW2*MZ2^3*Cqq1[1, 1, 1, 1] + 176*MZ2^4*Cqq1[1, 1, 1, 1] + 
        384*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] - 768*MW2*MZ2^3*Cqq1[1, 1, 2, 2] + 
        384*MZ2^4*Cqq1[1, 1, 2, 2] + 1152*MT2*MW2^2*MZ2*Cqq1[1, 1, 3, 3] - 
        1440*MT2*MW2*MZ2^2*Cqq1[1, 1, 3, 3] - 576*MW2^2*MZ2^2*
         Cqq1[1, 1, 3, 3] + 288*MT2*MZ2^3*Cqq1[1, 1, 3, 3] + 
        432*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 144*MZ2^4*Cqq1[1, 1, 3, 3] - 
        320*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 64*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 
        32*MZ2^4*Cqq1[1, 2, 2, 1] + 768*MT2*MW2^2*MZ2*Cqq1[1, 3, 3, 1] + 
        480*MT2*MW2*MZ2^2*Cqq1[1, 3, 3, 1] - 576*MW2^2*MZ2^2*
         Cqq1[1, 3, 3, 1] - 168*MT2*MZ2^3*Cqq1[1, 3, 3, 1] + 
        192*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 48*MZ2^4*Cqq1[1, 3, 3, 1] + 
        32*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] - 352*MW2*MZ2^3*Cqq1[2, 2, 2, 2] + 
        176*MZ2^4*Cqq1[2, 2, 2, 2] + 1152*MT2*MW2^2*MZ2*Cqq1[2, 2, 3, 3] - 
        1440*MT2*MW2*MZ2^2*Cqq1[2, 2, 3, 3] - 576*MW2^2*MZ2^2*
         Cqq1[2, 2, 3, 3] + 288*MT2*MZ2^3*Cqq1[2, 2, 3, 3] + 
        432*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 144*MZ2^4*Cqq1[2, 2, 3, 3] + 
        768*MT2*MW2^2*MZ2*Cqq1[2, 3, 3, 2] + 480*MT2*MW2*MZ2^2*
         Cqq1[2, 3, 3, 2] - 576*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
        168*MT2*MZ2^3*Cqq1[2, 3, 3, 2] + 192*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
        48*MZ2^4*Cqq1[2, 3, 3, 2] - 1152*MT2*MW2^2*MZ2*Cqq1[3, 3, 3, 3] - 
        288*MT2*MW2*MZ2^2*Cqq1[3, 3, 3, 3] + 352*MW2^2*MZ2^2*
         Cqq1[3, 3, 3, 3] + 144*MT2*MZ2^3*Cqq1[3, 3, 3, 3] + 
        208*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 16*MZ2^4*Cqq1[3, 3, 3, 3] + 
        1824*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] + 96*MW2*MZ2^3*Cqq3[1, 1, 1, 1] - 
        48*MZ2^4*Cqq3[1, 1, 1, 1] + 3456*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] + 
        3456*MT2*MW2^2*MZ2*Cqq3[1, 1, 3, 3] - 864*MT2*MW2*MZ2^2*
         Cqq3[1, 1, 3, 3] + 576*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 
        720*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 192*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 
        192*MW2*MZ2^3*Cqq3[1, 2, 2, 1] - 96*MZ2^4*Cqq3[1, 2, 2, 1] - 
        576*MT2*MW2*MZ2^2*Cqq3[1, 3, 3, 1] + 192*MW2^2*MZ2^2*
         Cqq3[1, 3, 3, 1] - 504*MT2*MZ2^3*Cqq3[1, 3, 3, 1] + 
        384*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 144*MZ2^4*Cqq3[1, 3, 3, 1] + 
        1824*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 96*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 
        48*MZ2^4*Cqq3[2, 2, 2, 2] + 3456*MT2*MW2^2*MZ2*Cqq3[2, 2, 3, 3] - 
        864*MT2*MW2*MZ2^2*Cqq3[2, 2, 3, 3] + 576*MW2^2*MZ2^2*
         Cqq3[2, 2, 3, 3] + 720*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 
        576*MT2*MW2*MZ2^2*Cqq3[2, 3, 3, 2] + 192*MW2^2*MZ2^2*
         Cqq3[2, 3, 3, 2] - 504*MT2*MZ2^3*Cqq3[2, 3, 3, 2] + 
        384*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 144*MZ2^4*Cqq3[2, 3, 3, 2] + 
        384*MT2*MW2^2*MZ2*Cqq3[3, 3, 3, 3] - 768*MT2*MW2*MZ2^2*
         Cqq3[3, 3, 3, 3] + 480*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
        480*MT2*MZ2^3*Cqq3[3, 3, 3, 3] + 240*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
        384*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] - 768*MW2*MZ2^3*Cqu1[1, 1, 1, 1] + 
        384*MZ2^4*Cqu1[1, 1, 1, 1] + 384*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] - 
        768*MW2*MZ2^3*Cqu1[1, 1, 2, 2] + 384*MZ2^4*Cqu1[1, 1, 2, 2] + 
        576*MT2*MW2^2*MZ2*Cqu1[1, 1, 3, 3] - 1152*MT2*MW2*MZ2^2*
         Cqu1[1, 1, 3, 3] - 96*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] + 
        576*MT2*MZ2^3*Cqu1[1, 1, 3, 3] + 192*MW2*MZ2^3*Cqu1[1, 1, 3, 3] - 
        96*MZ2^4*Cqu1[1, 1, 3, 3] + 384*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] - 
        768*MW2*MZ2^3*Cqu1[2, 2, 1, 1] + 384*MZ2^4*Cqu1[2, 2, 1, 1] + 
        384*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] - 768*MW2*MZ2^3*Cqu1[2, 2, 2, 2] + 
        384*MZ2^4*Cqu1[2, 2, 2, 2] + 576*MT2*MW2^2*MZ2*Cqu1[2, 2, 3, 3] - 
        1152*MT2*MW2*MZ2^2*Cqu1[2, 2, 3, 3] - 96*MW2^2*MZ2^2*
         Cqu1[2, 2, 3, 3] + 576*MT2*MZ2^3*Cqu1[2, 2, 3, 3] + 
        192*MW2*MZ2^3*Cqu1[2, 2, 3, 3] - 96*MZ2^4*Cqu1[2, 2, 3, 3] + 
        1152*MT2*MW2^2*MZ2*Cqu1[3, 3, 1, 1] - 1440*MT2*MW2*MZ2^2*
         Cqu1[3, 3, 1, 1] - 576*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 
        288*MT2*MZ2^3*Cqu1[3, 3, 1, 1] + 432*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
        144*MZ2^4*Cqu1[3, 3, 1, 1] + 1152*MT2*MW2^2*MZ2*Cqu1[3, 3, 2, 2] - 
        1440*MT2*MW2*MZ2^2*Cqu1[3, 3, 2, 2] - 576*MW2^2*MZ2^2*
         Cqu1[3, 3, 2, 2] + 288*MT2*MZ2^3*Cqu1[3, 3, 2, 2] + 
        432*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 144*MZ2^4*Cqu1[3, 3, 2, 2] - 
        576*MT2*MW2^2*MZ2*Cqu1[3, 3, 3, 3] + 288*MT2*MW2*MZ2^2*
         Cqu1[3, 3, 3, 3] + 96*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
        288*MT2*MZ2^3*Cqu1[3, 3, 3, 3] - 48*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
        48*MZ2^4*Cqu1[3, 3, 3, 3] - 384*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] + 
        768*MW2*MZ2^3*Cud1[1, 1, 1, 1] - 384*MZ2^4*Cud1[1, 1, 1, 1] - 
        384*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] + 768*MW2*MZ2^3*Cud1[1, 1, 2, 2] - 
        384*MZ2^4*Cud1[1, 1, 2, 2] - 384*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] + 
        768*MW2*MZ2^3*Cud1[1, 1, 3, 3] - 384*MZ2^4*Cud1[1, 1, 3, 3] - 
        384*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] + 768*MW2*MZ2^3*Cud1[2, 2, 1, 1] - 
        384*MZ2^4*Cud1[2, 2, 1, 1] - 384*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] + 
        768*MW2*MZ2^3*Cud1[2, 2, 2, 2] - 384*MZ2^4*Cud1[2, 2, 2, 2] - 
        384*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] + 768*MW2*MZ2^3*Cud1[2, 2, 3, 3] - 
        384*MZ2^4*Cud1[2, 2, 3, 3] - 576*MT2*MW2^2*MZ2*Cud1[3, 3, 1, 1] + 
        1152*MT2*MW2*MZ2^2*Cud1[3, 3, 1, 1] + 96*MW2^2*MZ2^2*
         Cud1[3, 3, 1, 1] - 576*MT2*MZ2^3*Cud1[3, 3, 1, 1] - 
        192*MW2*MZ2^3*Cud1[3, 3, 1, 1] + 96*MZ2^4*Cud1[3, 3, 1, 1] - 
        576*MT2*MW2^2*MZ2*Cud1[3, 3, 2, 2] + 1152*MT2*MW2*MZ2^2*
         Cud1[3, 3, 2, 2] + 96*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] - 
        576*MT2*MZ2^3*Cud1[3, 3, 2, 2] - 192*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 
        96*MZ2^4*Cud1[3, 3, 2, 2] - 576*MT2*MW2^2*MZ2*Cud1[3, 3, 3, 3] + 
        1152*MT2*MW2*MZ2^2*Cud1[3, 3, 3, 3] + 96*MW2^2*MZ2^2*
         Cud1[3, 3, 3, 3] - 576*MT2*MZ2^3*Cud1[3, 3, 3, 3] - 
        192*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 96*MZ2^4*Cud1[3, 3, 3, 3] + 
        640*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] - 1280*MW2*MZ2^3*Cuu[1, 1, 1, 1] + 
        640*MZ2^4*Cuu[1, 1, 1, 1] + 1536*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] - 
        3072*MW2*MZ2^3*Cuu[1, 1, 2, 2] + 1536*MZ2^4*Cuu[1, 1, 2, 2] + 
        2304*MT2*MW2^2*MZ2*Cuu[1, 1, 3, 3] - 4608*MT2*MW2*MZ2^2*
         Cuu[1, 1, 3, 3] - 384*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] + 
        2304*MT2*MZ2^3*Cuu[1, 1, 3, 3] + 768*MW2*MZ2^3*Cuu[1, 1, 3, 3] - 
        384*MZ2^4*Cuu[1, 1, 3, 3] - 256*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 
        512*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 256*MZ2^4*Cuu[1, 2, 2, 1] + 
        768*MT2*MW2^2*MZ2*Cuu[1, 3, 3, 1] - 2400*MT2*MW2*MZ2^2*
         Cuu[1, 3, 3, 1] - 512*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] + 
        1632*MT2*MZ2^3*Cuu[1, 3, 3, 1] + 1024*MW2*MZ2^3*Cuu[1, 3, 3, 1] - 
        512*MZ2^4*Cuu[1, 3, 3, 1] + 640*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] - 
        1280*MW2*MZ2^3*Cuu[2, 2, 2, 2] + 640*MZ2^4*Cuu[2, 2, 2, 2] + 
        2304*MT2*MW2^2*MZ2*Cuu[2, 2, 3, 3] - 4608*MT2*MW2*MZ2^2*
         Cuu[2, 2, 3, 3] - 384*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] + 
        2304*MT2*MZ2^3*Cuu[2, 2, 3, 3] + 768*MW2*MZ2^3*Cuu[2, 2, 3, 3] - 
        384*MZ2^4*Cuu[2, 2, 3, 3] + 768*MT2*MW2^2*MZ2*Cuu[2, 3, 3, 2] - 
        2400*MT2*MW2*MZ2^2*Cuu[2, 3, 3, 2] - 512*MW2^2*MZ2^2*
         Cuu[2, 3, 3, 2] + 1632*MT2*MZ2^3*Cuu[2, 3, 3, 2] + 
        1024*MW2*MZ2^3*Cuu[2, 3, 3, 2] - 512*MZ2^4*Cuu[2, 3, 3, 2]))/
      (10368*MZ2^2*Pi^3) + (MZ*B0i[bb0, MZ2, MT2, MT2]*
       (48*MT2*MW2^2*MZ2*Ceu[1, 1, 3, 3] - 42*MT2*MW2*MZ2^2*Ceu[1, 1, 3, 3] + 
        24*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 6*MT2*MZ2^3*Ceu[1, 1, 3, 3] - 
        48*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 24*MZ2^4*Ceu[1, 1, 3, 3] + 
        48*MT2*MW2^2*MZ2*Ceu[2, 2, 3, 3] - 42*MT2*MW2*MZ2^2*Ceu[2, 2, 3, 3] + 
        24*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 6*MT2*MZ2^3*Ceu[2, 2, 3, 3] - 
        48*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 24*MZ2^4*Ceu[2, 2, 3, 3] + 
        48*MT2*MW2^2*MZ2*Ceu[3, 3, 3, 3] - 42*MT2*MW2*MZ2^2*Ceu[3, 3, 3, 3] + 
        24*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 6*MT2*MZ2^3*Ceu[3, 3, 3, 3] - 
        48*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 24*MZ2^4*Ceu[3, 3, 3, 3] - 
        10*(16*MW2^2 - 18*MW2*MZ2 + 5*MZ2^2)*(MT2*(8*MW2 + MZ2) - 
          4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 48*MT2*MW2^2*MZ2*
         Clq1[1, 1, 3, 3] - 114*MT2*MW2*MZ2^2*Clq1[1, 1, 3, 3] + 
        24*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] + 66*MT2*MZ2^3*Clq1[1, 1, 3, 3] - 
        30*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 6*MZ2^4*Clq1[1, 1, 3, 3] + 
        48*MT2*MW2^2*MZ2*Clq1[2, 2, 3, 3] - 114*MT2*MW2*MZ2^2*
         Clq1[2, 2, 3, 3] + 24*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] + 
        66*MT2*MZ2^3*Clq1[2, 2, 3, 3] - 30*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 
        6*MZ2^4*Clq1[2, 2, 3, 3] + 48*MT2*MW2^2*MZ2*Clq1[3, 3, 3, 3] - 
        114*MT2*MW2*MZ2^2*Clq1[3, 3, 3, 3] + 24*MW2^2*MZ2^2*
         Clq1[3, 3, 3, 3] + 66*MT2*MZ2^3*Clq1[3, 3, 3, 3] - 
        30*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 6*MZ2^4*Clq1[3, 3, 3, 3] + 
        20*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
         (8*MW2^2 - 13*MW2*MZ2 + 5*MZ2^2)*Clq1[Leff, Leff, 3, 3] - 
        48*MT2*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 66*MT2*MW2*MZ2^2*
         Clq3[1, 1, 3, 3] - 24*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 
        6*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 48*MT2*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 
        66*MT2*MW2*MZ2^2*Clq3[2, 2, 3, 3] - 24*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
        6*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 48*MT2*MW2^2*MZ2*Clq3[3, 3, 3, 3] + 
        66*MT2*MW2*MZ2^2*Clq3[3, 3, 3, 3] - 24*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
        6*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 1280*MT2*MW2^3*Clq3[Leff, Leff, 3, 
          3] + 3840*MT2*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] - 
        640*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] - 3660*MT2*MW2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] + 1200*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        1100*MT2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 660*MW2*MZ2^3*
         Clq3[Leff, Leff, 3, 3] + 100*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
        48*MT2*MW2^2*MZ2*Clu[1, 1, 3, 3] - 42*MT2*MW2*MZ2^2*Clu[1, 1, 3, 3] + 
        24*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 6*MT2*MZ2^3*Clu[1, 1, 3, 3] - 
        48*MW2*MZ2^3*Clu[1, 1, 3, 3] + 24*MZ2^4*Clu[1, 1, 3, 3] + 
        48*MT2*MW2^2*MZ2*Clu[2, 2, 3, 3] - 42*MT2*MW2*MZ2^2*Clu[2, 2, 3, 3] + 
        24*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 6*MT2*MZ2^3*Clu[2, 2, 3, 3] - 
        48*MW2*MZ2^3*Clu[2, 2, 3, 3] + 24*MZ2^4*Clu[2, 2, 3, 3] + 
        48*MT2*MW2^2*MZ2*Clu[3, 3, 3, 3] - 42*MT2*MW2*MZ2^2*Clu[3, 3, 3, 3] + 
        24*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 6*MT2*MZ2^3*Clu[3, 3, 3, 3] - 
        48*MW2*MZ2^3*Clu[3, 3, 3, 3] + 24*MZ2^4*Clu[3, 3, 3, 3] + 
        1280*MT2*MW2^3*Clu[Leff, Leff, 3, 3] - 1920*MT2*MW2^2*MZ2*
         Clu[Leff, Leff, 3, 3] + 640*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] + 
        540*MT2*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 1680*MW2^2*MZ2^2*
         Clu[Leff, Leff, 3, 3] + 100*MT2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        1440*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] - 400*MZ2^4*
         Clu[Leff, Leff, 3, 3] + 48*MT2*MW2^2*MZ2*Cqd1[3, 3, 1, 1] - 
        114*MT2*MW2*MZ2^2*Cqd1[3, 3, 1, 1] + 24*MW2^2*MZ2^2*
         Cqd1[3, 3, 1, 1] + 66*MT2*MZ2^3*Cqd1[3, 3, 1, 1] - 
        30*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 6*MZ2^4*Cqd1[3, 3, 1, 1] + 
        48*MT2*MW2^2*MZ2*Cqd1[3, 3, 2, 2] - 114*MT2*MW2*MZ2^2*
         Cqd1[3, 3, 2, 2] + 24*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
        66*MT2*MZ2^3*Cqd1[3, 3, 2, 2] - 30*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
        6*MZ2^4*Cqd1[3, 3, 2, 2] + 48*MT2*MW2^2*MZ2*Cqd1[3, 3, 3, 3] - 
        114*MT2*MW2*MZ2^2*Cqd1[3, 3, 3, 3] + 24*MW2^2*MZ2^2*
         Cqd1[3, 3, 3, 3] + 66*MT2*MZ2^3*Cqd1[3, 3, 3, 3] - 
        30*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 6*MZ2^4*Cqd1[3, 3, 3, 3] + 
        48*MT2*MW2^2*MZ2*Cqe[3, 3, 1, 1] - 114*MT2*MW2*MZ2^2*
         Cqe[3, 3, 1, 1] + 24*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] + 
        66*MT2*MZ2^3*Cqe[3, 3, 1, 1] - 30*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
        6*MZ2^4*Cqe[3, 3, 1, 1] + 48*MT2*MW2^2*MZ2*Cqe[3, 3, 2, 2] - 
        114*MT2*MW2*MZ2^2*Cqe[3, 3, 2, 2] + 24*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] + 
        66*MT2*MZ2^3*Cqe[3, 3, 2, 2] - 30*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 
        6*MZ2^4*Cqe[3, 3, 2, 2] + 48*MT2*MW2^2*MZ2*Cqe[3, 3, 3, 3] - 
        114*MT2*MW2*MZ2^2*Cqe[3, 3, 3, 3] + 24*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] + 
        66*MT2*MZ2^3*Cqe[3, 3, 3, 3] - 30*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
        6*MZ2^4*Cqe[3, 3, 3, 3] - 1280*MT2*MW2^3*Cqe[3, 3, Leff, Leff] + 
        3200*MT2*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 640*MW2^3*MZ2*
         Cqe[3, 3, Leff, Leff] - 2380*MT2*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
        880*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 550*MT2*MZ2^3*
         Cqe[3, 3, Leff, Leff] - 380*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        50*MZ2^4*Cqe[3, 3, Leff, Leff] - 96*MT2*MW2^2*MZ2*Cqq1[1, 1, 3, 3] + 
        228*MT2*MW2*MZ2^2*Cqq1[1, 1, 3, 3] - 48*MW2^2*MZ2^2*
         Cqq1[1, 1, 3, 3] - 132*MT2*MZ2^3*Cqq1[1, 1, 3, 3] + 
        60*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 12*MZ2^4*Cqq1[1, 1, 3, 3] - 
        64*MT2*MW2^2*MZ2*Cqq1[1, 3, 3, 1] + 104*MT2*MW2*MZ2^2*
         Cqq1[1, 3, 3, 1] - 32*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
        22*MT2*MZ2^3*Cqq1[1, 3, 3, 1] + 16*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 
        2*MZ2^4*Cqq1[1, 3, 3, 1] - 96*MT2*MW2^2*MZ2*Cqq1[2, 2, 3, 3] + 
        228*MT2*MW2*MZ2^2*Cqq1[2, 2, 3, 3] - 48*MW2^2*MZ2^2*
         Cqq1[2, 2, 3, 3] - 132*MT2*MZ2^3*Cqq1[2, 2, 3, 3] + 
        60*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 12*MZ2^4*Cqq1[2, 2, 3, 3] - 
        64*MT2*MW2^2*MZ2*Cqq1[2, 3, 3, 2] + 104*MT2*MW2*MZ2^2*
         Cqq1[2, 3, 3, 2] - 32*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
        22*MT2*MZ2^3*Cqq1[2, 3, 3, 2] + 16*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
        2*MZ2^4*Cqq1[2, 3, 3, 2] + 96*MT2*MW2^2*MZ2*Cqq1[3, 3, 3, 3] - 
        84*MT2*MW2*MZ2^2*Cqq1[3, 3, 3, 3] + 48*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
        66*MT2*MZ2^3*Cqq1[3, 3, 3, 3] + 12*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
        6*MZ2^4*Cqq1[3, 3, 3, 3] - 288*MT2*MW2^2*MZ2*Cqq3[1, 1, 3, 3] + 
        396*MT2*MW2*MZ2^2*Cqq3[1, 1, 3, 3] - 144*MW2^2*MZ2^2*
         Cqq3[1, 1, 3, 3] + 36*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
        48*MT2*MW2*MZ2^2*Cqq3[1, 3, 3, 1] - 66*MT2*MZ2^3*Cqq3[1, 3, 3, 1] + 
        24*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 6*MZ2^4*Cqq3[1, 3, 3, 1] - 
        288*MT2*MW2^2*MZ2*Cqq3[2, 2, 3, 3] + 396*MT2*MW2*MZ2^2*
         Cqq3[2, 2, 3, 3] - 144*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 
        36*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 48*MT2*MW2*MZ2^2*Cqq3[2, 3, 3, 2] - 
        66*MT2*MZ2^3*Cqq3[2, 3, 3, 2] + 24*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 
        6*MZ2^4*Cqq3[2, 3, 3, 2] - 32*MT2*MW2^2*MZ2*Cqq3[3, 3, 3, 3] + 
        28*MT2*MW2*MZ2^2*Cqq3[3, 3, 3, 3] - 16*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
        22*MT2*MZ2^3*Cqq3[3, 3, 3, 3] - 4*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
        2*MZ2^4*Cqq3[3, 3, 3, 3] - 48*MT2*MW2^2*MZ2*Cqu1[1, 1, 3, 3] + 
        42*MT2*MW2*MZ2^2*Cqu1[1, 1, 3, 3] - 24*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] + 
        6*MT2*MZ2^3*Cqu1[1, 1, 3, 3] + 48*MW2*MZ2^3*Cqu1[1, 1, 3, 3] - 
        24*MZ2^4*Cqu1[1, 1, 3, 3] - 48*MT2*MW2^2*MZ2*Cqu1[2, 2, 3, 3] + 
        42*MT2*MW2*MZ2^2*Cqu1[2, 2, 3, 3] - 24*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] + 
        6*MT2*MZ2^3*Cqu1[2, 2, 3, 3] + 48*MW2*MZ2^3*Cqu1[2, 2, 3, 3] - 
        24*MZ2^4*Cqu1[2, 2, 3, 3] - 96*MT2*MW2^2*MZ2*Cqu1[3, 3, 1, 1] + 
        228*MT2*MW2*MZ2^2*Cqu1[3, 3, 1, 1] - 48*MW2^2*MZ2^2*
         Cqu1[3, 3, 1, 1] - 132*MT2*MZ2^3*Cqu1[3, 3, 1, 1] + 
        60*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 12*MZ2^4*Cqu1[3, 3, 1, 1] - 
        96*MT2*MW2^2*MZ2*Cqu1[3, 3, 2, 2] + 228*MT2*MW2*MZ2^2*
         Cqu1[3, 3, 2, 2] - 48*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
        132*MT2*MZ2^3*Cqu1[3, 3, 2, 2] + 60*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
        12*MZ2^4*Cqu1[3, 3, 2, 2] + 48*MT2*MW2^2*MZ2*Cqu1[3, 3, 3, 3] + 
        30*MT2*MW2*MZ2^2*Cqu1[3, 3, 3, 3] + 24*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
        3*MT2*MZ2^3*Cqu1[3, 3, 3, 3] - 12*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
        12*MZ2^4*Cqu1[3, 3, 3, 3] + 48*MT2*MW2^2*MZ2*Cud1[3, 3, 1, 1] - 
        42*MT2*MW2*MZ2^2*Cud1[3, 3, 1, 1] + 24*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] - 
        6*MT2*MZ2^3*Cud1[3, 3, 1, 1] - 48*MW2*MZ2^3*Cud1[3, 3, 1, 1] + 
        24*MZ2^4*Cud1[3, 3, 1, 1] + 48*MT2*MW2^2*MZ2*Cud1[3, 3, 2, 2] - 
        42*MT2*MW2*MZ2^2*Cud1[3, 3, 2, 2] + 24*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] - 
        6*MT2*MZ2^3*Cud1[3, 3, 2, 2] - 48*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 
        24*MZ2^4*Cud1[3, 3, 2, 2] + 48*MT2*MW2^2*MZ2*Cud1[3, 3, 3, 3] - 
        42*MT2*MW2*MZ2^2*Cud1[3, 3, 3, 3] + 24*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] - 
        6*MT2*MZ2^3*Cud1[3, 3, 3, 3] - 48*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 
        24*MZ2^4*Cud1[3, 3, 3, 3] - 192*MT2*MW2^2*MZ2*Cuu[1, 1, 3, 3] + 
        168*MT2*MW2*MZ2^2*Cuu[1, 1, 3, 3] - 96*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] + 
        24*MT2*MZ2^3*Cuu[1, 1, 3, 3] + 192*MW2*MZ2^3*Cuu[1, 1, 3, 3] - 
        96*MZ2^4*Cuu[1, 1, 3, 3] - 64*MT2*MW2^2*MZ2*Cuu[1, 3, 3, 1] + 
        56*MT2*MW2*MZ2^2*Cuu[1, 3, 3, 1] - 32*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] + 
        8*MT2*MZ2^3*Cuu[1, 3, 3, 1] + 64*MW2*MZ2^3*Cuu[1, 3, 3, 1] - 
        32*MZ2^4*Cuu[1, 3, 3, 1] - 192*MT2*MW2^2*MZ2*Cuu[2, 2, 3, 3] + 
        168*MT2*MW2*MZ2^2*Cuu[2, 2, 3, 3] - 96*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] + 
        24*MT2*MZ2^3*Cuu[2, 2, 3, 3] + 192*MW2*MZ2^3*Cuu[2, 2, 3, 3] - 
        96*MZ2^4*Cuu[2, 2, 3, 3] - 64*MT2*MW2^2*MZ2*Cuu[2, 3, 3, 2] + 
        56*MT2*MW2*MZ2^2*Cuu[2, 3, 3, 2] - 32*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] + 
        8*MT2*MZ2^3*Cuu[2, 3, 3, 2] + 64*MW2*MZ2^3*Cuu[2, 3, 3, 2] - 
        32*MZ2^4*Cuu[2, 3, 3, 2]))/(864*MZ2^2*Pi^3))/VMU^2) + 
 (Class[6]*((MT*MW*MZ*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
       2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
     (48*Sqrt[2]*MZ2^2*Pi^3) - (MT*MW*MZ*(2*MW2 + MZ2)*
      (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
       MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
     (24*Sqrt[2]*MZ2^2*Pi^3) + (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, 
       MT2, MW2]*(3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*
          CuW[3, 3]) + MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
       2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
         2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
     (72*Sqrt[2]*MW*MZ2^2*Pi^3) - (MT*MW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
      (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
       2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
          CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
    (MT*(MT2*(2*MW2 + MZ2)*(2*MW*MZ2*(-1280*MW2^3 + 2400*MW2^2*MZ2 - 
           1824*MW2*MZ2^2 + 515*MZ2^3)*SW*CuB[3, 3] + 
         MW2*MZ*(2560*MW2^3 - 4536*MW2^2*MZ2 + 3738*MW2*MZ2^2 - 1027*MZ2^3)*
          CuW[3, 3]) + 4*MT2^2*(MW*MZ2*(1280*MW2^3 - 2400*MW2^2*MZ2 + 
           1824*MW2*MZ2^2 - 515*MZ2^3)*SW*CuB[3, 3] + 
         4*MW2*MZ*(-320*MW2^3 + 573*MW2^2*MZ2 - 471*MW2*MZ2^2 + 128*MZ2^3)*
          CuW[3, 3]) + MW2*MZ2*(2*MW*MZ2*(1280*MW2^3 - 2400*MW2^2*MZ2 + 
           1824*MW2*MZ2^2 - 515*MZ2^3)*SW*CuB[3, 3] + 
         MW2*MZ*(-2560*MW2^3 + 4668*MW2^2*MZ2 - 3732*MW2*MZ2^2 + 1021*MZ2^3)*
          CuW[3, 3])))/(288*Sqrt[2]*MW*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*
      Pi^3) + (MT*MT2*B0i[bb0, 0, 0, MT2]*
      (24*MT2^3*(2*MW2 + MZ2)*(MW*MZ2^2*SW*CuB[3, 3] + 
         2*MW2^2*MZ*CuW[3, 3]) - 2*MT2^2*
        (2*MW*MZ2*(640*MW2^3 - 1164*MW2^2*MZ2 + 933*MW2*MZ2^2 - 256*MZ2^3)*SW*
          CuB[3, 3] + MW2*MZ*(-1184*MW2^3 + 2476*MW2^2*MZ2 - 1790*MW2*MZ2^2 + 
           525*MZ2^3)*CuW[3, 3]) + 2*MW2^2*
        (MW*MZ2*(-1280*MW2^3 + 2400*MW2^2*MZ2 - 1836*MW2*MZ2^2 + 509*MZ2^3)*
          SW*CuB[3, 3] + 4*MZ*(320*MW2^4 - 603*MW2^3*MZ2 + 452*MW2^2*MZ2^2 - 
           132*MW2*MZ2^3 - MZ2^4)*CuW[3, 3]) + 
       MT2*MW2*(2*MW*MZ2*(2560*MW2^3 - 4752*MW2^2*MZ2 + 3690*MW2*MZ2^2 - 
           1021*MZ2^3)*SW*CuB[3, 3] + MZ*(-5024*MW2^4 + 9776*MW2^3*MZ2 - 
           7160*MW2^2*MZ2^2 + 2106*MW2*MZ2^3 + 5*MZ2^4)*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
    (MT*B0i[bb0, MZ2, MT2, MT2]*(-12*MT2^2*(2*MW2 + MZ2)*
        (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
       MW2*MZ2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 - 23*SW2) + 
           MW2*MZ2*(-65 + 44*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 - 32*MW2^2*MZ2 + 
           4*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3]) - 
       MT2*(MW*MZ2*(MZ2^3*(3 - 515*SW2) + 160*MW2^3*(3 + 8*SW2) - 
           6*MW2^2*MZ2*(131 + 312*SW2) + 3*MW2*MZ2^2*(101 + 516*SW2))*
          CuB[3, 3] + 2*MW2*MZ*(-688*MW2^3 + 1124*MW2^2*MZ2 - 907*MW2*MZ2^2 + 
           273*MZ2^3)*SW*CuW[3, 3])))/(72*Sqrt[2]*MW*MZ2^2*(-4*MT2 + MZ2)*
      Pi^3*SW)))/VMU^2


==> anc/GamZ_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VMU^2) + 
 (Alfas*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/(72*MZ2*Pi^2*VMU^2) + 
 ((MZ*(-9*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*(640*MW2^3 - 1160*MW2^2*MZ2 + 
        1018*MW2*MZ2^2 - 309*MZ2^3) - 
      4*MZ2*(24*MT2^3*(102400*MW2^5 - 291840*MW2^4*MZ2 + 333000*MW2^3*MZ2^2 - 
          190516*MW2^2*MZ2^3 + 51846*MW2*MZ2^4 - 4809*MZ2^5) + 
        MW2*MZ2*(-691200*MW2^6 + 512*MW2^5*MZ2*(2281 + 116*Pi^2) - 
          96*MW2^4*MZ2^2*(887 + 2048*Pi^2) + 12*MW2*MZ2^5*
           (3861 + 8084*Pi^2) - MZ2^6*(21291 + 16184*Pi^2) + 
          16*MW2^3*MZ2^3*(-36057 + 18560*Pi^2) - 4*MW2^2*MZ2^4*
           (-52825 + 59008*Pi^2)) + MT2*(2764800*MW2^7 + 
          16*MW2^4*MZ2^3*(363219 - 61952*Pi^2) - 1024*MW2^6*MZ2*
           (2927 + 232*Pi^2) - 8*MW2*MZ2^6*(4587 + 4034*Pi^2) + 
          128*MW2^5*MZ2^2*(-28783 + 5680*Pi^2) - 20*MW2^2*MZ2^5*
           (-12241 + 7600*Pi^2) + MZ2^7*(21291 + 16184*Pi^2) + 
          8*MW2^3*MZ2^4*(-295673 + 80896*Pi^2)) - 
        8*MT2^2*(652800*MW2^6 + 3*MW2*MZ2^5*(14169 - 16168*Pi^2) + 
          10*MW2^3*MZ2^3*(14457 - 14848*Pi^2) - 256*MW2^5*MZ2*
           (5221 + 116*Pi^2) + 24*MW2^4*MZ2^2*(28573 + 4096*Pi^2) + 
          MZ2^6*(1245 + 8092*Pi^2) + MW2^2*MZ2^4*(-212735 + 118016*Pi^2))) + 
      MH2*(24*MT2^3*(102400*MW2^5 - 291840*MW2^4*MZ2 + 333000*MW2^3*MZ2^2 - 
          190516*MW2^2*MZ2^3 + 51846*MW2*MZ2^4 - 4809*MZ2^5) + 
        MW2*MZ2*(-691200*MW2^6 + 512*MW2^5*MZ2*(2281 + 116*Pi^2) + 
          48*MW2*MZ2^5*(1272 + 2021*Pi^2) - 96*MW2^4*MZ2^2*
           (887 + 2048*Pi^2) - MZ2^6*(26853 + 16184*Pi^2) + 
          16*MW2^3*MZ2^3*(-35697 + 18560*Pi^2) - 4*MW2^2*MZ2^4*
           (-49945 + 59008*Pi^2)) + MT2*(2764800*MW2^7 - 
          1024*MW2^6*MZ2*(2927 + 232*Pi^2) - 176*MW2^4*MZ2^3*
           (-32889 + 5632*Pi^2) + 128*MW2^5*MZ2^2*(-28783 + 5680*Pi^2) - 
          4*MW2*MZ2^6*(7293 + 8068*Pi^2) + MZ2^7*(26853 + 16184*Pi^2) - 
          4*MW2^2*MZ2^5*(-49361 + 38000*Pi^2) + 8*MW2^3*MZ2^4*
           (-290633 + 80896*Pi^2)) - 8*MT2^2*(652800*MW2^6 + 
          3*MW2*MZ2^5*(11715 - 16168*Pi^2) + 10*MW2^3*MZ2^3*
           (14169 - 14848*Pi^2) - 256*MW2^5*MZ2*(5221 + 116*Pi^2) + 
          2*MZ2^6*(2013 + 4046*Pi^2) + 24*MW2^4*MZ2^2*(28573 + 4096*Pi^2) + 
          MW2^2*MZ2^4*(-206975 + 118016*Pi^2)))))/
    (62208*(MT2 - MW2)*(MH2 - 4*MZ2)*(4*MT2 - MZ2)*(2*MW2 - MZ2)*MZ2^3*
     Pi^3) + (MZ*(-24*MW2*MZ2^3*(320*MW2^3 - 560*MW2^2*MZ2 + 406*MW2*MZ2^2 - 
        103*MZ2^3) + MH2^4*(-640*MW2^3 + 1160*MW2^2*MZ2 - 1018*MW2*MZ2^2 + 
        309*MZ2^3) + MH2^3*(640*MW2^4 + 2360*MW2^3*MZ2 - 5422*MW2^2*MZ2^2 + 
        5599*MW2*MZ2^3 - 1854*MZ2^4) + 24*MH2*MZ2^2*
       (320*MW2^4 - 320*MW2^3*MZ2 + 258*MW2^2*MZ2^2 + 97*MW2*MZ2^3 - 
        103*MZ2^4) + MH2^2*MZ2*(-3520*MW2^4 - 880*MW2^3*MZ2 + 
        6158*MW2^2*MZ2^2 - 9435*MW2*MZ2^3 + 3708*MZ2^4))*B0i[bb0, 0, 0, MH2])/
    (3456*(MH2 - MW2)*(MH2 - 4*MZ2)*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
   (MZ*(-72*MT2^5*(2*MW2 - MZ2)*MZ2*(2*MW2 + MZ2)^2 - 
      8*MT2^4*(25600*MW2^5 - 72960*MW2^4*MZ2 + 83106*MW2^3*MZ2^2 - 
        47215*MW2^2*MZ2^3 + 11607*MW2*MZ2^4 - 543*MZ2^5) + 
      MT2*MW2^2*MZ2*(-20480*MW2^5 + 33568*MW2^4*MZ2 + 10320*MW2^3*MZ2^2 - 
        35104*MW2^2*MZ2^3 + 8258*MW2*MZ2^4 + 2709*MZ2^5) + 
      4*MT2^3*(102400*MW2^6 - 296528*MW2^5*MZ2 + 346440*MW2^4*MZ2^2 - 
        199810*MW2^3*MZ2^3 + 48983*MW2^2*MZ2^4 - 3312*MW2*MZ2^5 + 
        693*MZ2^6) - 4*MT2^2*MW2*(51200*MW2^6 - 155872*MW2^5*MZ2 + 
        191324*MW2^4*MZ2^2 - 109430*MW2^3*MZ2^3 + 22690*MW2^2*MZ2^4 - 
        1775*MW2*MZ2^5 + 1377*MZ2^6) + 1280*MW2^4*(8*MW2 - 5*MZ2)*MZ2^4*
       SW2^2)*B0i[bb0, 0, 0, MT2])/(5184*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*
     (-2*MW2 + MZ2)*Pi^3) - 
   (MW2*MZ*(MW2*(12*MT2^3*MZ2*(2*MW2 + MZ2)^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
        MT2^2*(38400*MW2^6 - 80832*MW2^5*MZ2 + 27056*MW2^4*MZ2^2 + 
          60360*MW2^3*MZ2^3 - 63708*MW2^2*MZ2^4 + 21268*MW2*MZ2^5 - 
          1977*MZ2^6) - 2*MT2*MW2*(38400*MW2^6 - 80688*MW2^5*MZ2 + 
          27008*MW2^4*MZ2^2 + 60240*MW2^3*MZ2^3 - 63708*MW2^2*MZ2^4 + 
          21289*MW2*MZ2^5 - 1974*MZ2^6) + MW2^2*(38400*MW2^6 - 
          80640*MW2^5*MZ2 + 27152*MW2^4*MZ2^2 + 60120*MW2^3*MZ2^3 - 
          63828*MW2^2*MZ2^4 + 21316*MW2*MZ2^5 - 1953*MZ2^6)) - 
      MH2*(12*MT2^3*MZ2*(2*MW2 + MZ2)^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 
        MT2^2*(38400*MW2^6 - 80832*MW2^5*MZ2 + 27056*MW2^4*MZ2^2 + 
          60000*MW2^3*MZ2^3 - 61494*MW2^2*MZ2^4 + 18487*MW2*MZ2^5 - 
          1050*MZ2^6) - 2*MT2*MW2*(38400*MW2^6 - 80688*MW2^5*MZ2 + 
          27008*MW2^4*MZ2^2 + 59880*MW2^3*MZ2^3 - 61494*MW2^2*MZ2^4 + 
          18508*MW2*MZ2^5 - 1047*MZ2^6) + MW2^2*(38400*MW2^6 - 
          80640*MW2^5*MZ2 + 27152*MW2^4*MZ2^2 + 59760*MW2^3*MZ2^3 - 
          61614*MW2^2*MZ2^4 + 18535*MW2*MZ2^5 - 1026*MZ2^6)))*
     B0i[bb0, 0, 0, MW2])/(3456*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*
     MZ2^4*Pi^3*SW2) + 
   (MZ*(MH2^2*MZ2*(640*MW2^4 - 1800*MW2^3*MZ2 + 2178*MW2^2*MZ2^2 - 
        1327*MW2*MZ2^3 + 309*MZ2^4) + MH2*(1536*MW2^6 + 2112*MW2^5*MZ2 - 
        7264*MW2^4*MZ2^2 + 8016*MW2^3*MZ2^3 - 12246*MW2^2*MZ2^4 + 
        9751*MW2*MZ2^5 - 2472*MZ2^6) + 12*MZ2*(-512*MW2^6 - 704*MW2^5*MZ2 + 
        1888*MW2^4*MZ2^2 - 1152*MW2^3*MZ2^3 + 2144*MW2^2*MZ2^4 - 
        1990*MW2*MZ2^5 + 515*MZ2^6))*B0i[bb0, 0, 0, MZ2])/
    (3456*(MH2 - 4*MZ2)*MZ2^2*(-2*MW2 + MZ2)*(-MW2 + MZ2)*Pi^3) + 
   (MZ*(MH2^2*MZ2*(4160*MW2^3 - 7600*MW2^2*MZ2 + 6926*MW2*MZ2^2 - 
        2163*MZ2^3) + 12*MZ2^3*(960*MW2^3 - 1840*MW2^2*MZ2 + 2042*MW2*MZ2^2 - 
        721*MZ2^3) + MH2^3*(-640*MW2^3 + 1160*MW2^2*MZ2 - 1018*MW2*MZ2^2 + 
        309*MZ2^3) + 20*MH2*MZ2^2*(-512*MW2^3 + 952*MW2^2*MZ2 - 
        938*MW2*MZ2^2 + 309*MZ2^3))*B0i[bb0, MZ2, MH2, MZ2])/
    (3456*(MH2 - 4*MZ2)*MZ2^2*(-2*MW2 + MZ2)*Pi^3) + 
   (MZ*(288*MT2^3*MZ2*(4*MW2^3 - 4*MW2^2*MZ2 - MW2*MZ2^2 + MZ2^3) + 
      2*MW2*MZ2^2*(5408*MW2^4 - 13080*MW2^3*MZ2 + 11820*MW2^2*MZ2^2 - 
        4070*MW2*MZ2^3 + 327*MZ2^4) + MT2*MZ2*(-22784*MW2^5 + 
        50592*MW2^4*MZ2 - 46848*MW2^3*MZ2^2 + 17936*MW2^2*MZ2^3 - 
        6906*MW2*MZ2^4 + 2745*MZ2^5) + MT2^2*(-204800*MW2^5 + 
        584832*MW2^4*MZ2 - 663840*MW2^3*MZ2^2 + 377216*MW2^2*MZ2^3 - 
        93108*MW2*MZ2^4 + 4398*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
    (5184*(4*MT2 - MZ2)*MZ2^3*(-2*MW2 + MZ2)*Pi^3) + 
   (MZ*(-19200*MW2^6 + 20160*MW2^5*MZ2 + 9*MT2*MZ2^4*(2*MT2 + MZ2) + 
      8*MW2^4*MZ2*(18*MT2 + 685*MZ2) + 12*MW2^3*MZ2*(12*MT2^2 + 12*MT2*MZ2 - 
        1849*MZ2^2) - MW2*MZ2^3*(36*MT2^2 + 36*MT2*MZ2 + 827*MZ2^2) + 
      6*MW2^2*MZ2^2*(-12*MT2^2 - 12*MT2*MZ2 + 1723*MZ2^2))*
     B0i[bb0, MZ2, MW2, MW2])/(1728*(2*MW2 - MZ2)*MZ2^3*Pi^3) + 
   (3*MW2^4*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (4*MZ2^2*Pi^3) + (MZ*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
      MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(96*MZ2^2*Pi^3) + (MW2*MZ*(MW2 + MZ2)^2*
     (16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (72*MZ2^2*Pi^3) + (MZ*(2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
      2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
        MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (288*MZ2^2*Pi^3))/VMU^4 + 
 ((-1/288*(CW*CWw*MW2*(11520*MW2^4 - 28800*MW2^3*MZ2 + 25312*MW2^2*MZ2^2 - 
        8006*MW2*MZ2^3 + 415*MZ2^4))/((2*MW2 - MZ2)*MZ2*Pi^3) + 
    (CW*CWw*MT2*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
     (8*(MT2 - MW2)*Pi^3) + 
    (CW*CWw*MW2^2*(MT2*(960*MW2^3 - 2132*MW2^2*MZ2 + 1792*MW2*MZ2^2 - 
         503*MZ2^3) + 2*MW2*(-480*MW2^3 + 1060*MW2^2*MZ2 - 896*MW2*MZ2^2 + 
         253*MZ2^3))*B0i[bb0, 0, 0, MW2])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*MZ2*
      Pi^3) - (CWw*MW*MW2*MZ*(480*MW2^4 - 1060*MW2^3*MZ2 + 936*MW2^2*MZ2^2 - 
       318*MW2*MZ2^3 + 25*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
     (12*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
    (9*CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*Pi^3) + 
    (CW2*CWw*MW*MZ*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
      C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(16*Pi^3))*Class[1])/VMU^3 + 
 ((CHD*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2))/(144*(2*MW2 - MZ2)*Pi) + 
   (Alfas*CHD*MZ*(4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*QCD)/
    (144*(2*MW2 - MZ2)*Pi^2) + 
   (-1/124416*(MZ*(-12*CHbox*(MT2 - MW2)^2*MZ2^2*(-2*MW2 + MZ2)^2*
          (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(4*MT2^5 - MW2^3*MZ2*(MW2 + MZ2) + 
           MT2^4*(-16*MW2 + 3*MZ2) + MT2^3*(24*MW2^2 - MZ2^2) + 
           MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2) + 
           MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3))*
          (-4*MW2*MZ2^2*(4120*MW2^3 - 5666*MW2^2*MZ2 + 3109*MW2*MZ2^2 - 
             618*MZ2^3) + 3*MH2^3*(640*MW2^3 - 1160*MW2^2*MZ2 + 
             1018*MW2*MZ2^2 - 309*MZ2^3) + MH2*MZ2*(6040*MW2^4 + 
             6974*MW2^3*MZ2 - 14647*MW2^2*MZ2^2 + 9964*MW2*MZ2^3 - 
             2472*MZ2^4) - 2*MH2^2*(960*MW2^4 + 1280*MW2^3*MZ2 - 
             3226*MW2^2*MZ2^2 + 3545*MW2*MZ2^3 - 1236*MZ2^4)) + 
         CHD*(-9*MH2^3*(MT2 - MW2)^2*MZ2^2*(10240*MW2^7 - 41920*MW2^6*MZ2 + 
             77008*MW2^5*MZ2^2 - 81032*MW2^4*MZ2^3 + 51268*MW2^3*MZ2^4 - 
             19054*MW2^2*MZ2^5 + 3799*MW2*MZ2^6 - 309*MZ2^7)*
            (4*MT2^5 - MW2^3*MZ2*(MW2 + MZ2) + MT2^4*(-16*MW2 + 3*MZ2) + 
             MT2^3*(24*MW2^2 - MZ2^2) + MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 5*
                MZ2^2) + MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^
                3)) + MH2^2*(24*MT2^8*MZ2*(286720*MW2^8 - 2112512*MW2^7*MZ2 + 
               5846080*MW2^6*MZ2^2 - 8491504*MW2^5*MZ2^3 + 7287416*MW2^4*
                MZ2^4 - 3833668*MW2^3*MZ2^5 + 1213170*MW2^2*MZ2^6 - 211071*
                MW2*MZ2^7 + 15369*MZ2^8) + 2*MT2^7*(16588800*MW2^10 - 
               77819904*MW2^9*MZ2 + 256*MW2^8*MZ2^2*(898153 + 3008*Pi^2) + 17*
                MZ2^10*(7257 + 3808*Pi^2) - 256*MW2^7*MZ2^3*(1891841 + 
                 23024*Pi^2) - 448*MW2^3*MZ2^7*(260659 + 29746*Pi^2) + 224*
                MW2^6*MZ2^4*(2981123 + 75520*Pi^2) - 64*MW2^5*MZ2^5*
                (9177139 + 403408*Pi^2) + 32*MW2^4*MZ2^6*(10310311 + 
                 737480*Pi^2) - MW2*MZ2^9*(2788617 + 841376*Pi^2) + 4*MW2^2*
                MZ2^8*(6188085 + 1132304*Pi^2)) - MW2^5*MZ2*(MW2 + MZ2)*
              (8294400*MW2^10 - 28588032*MW2^9*MZ2 + 128*MW2^8*MZ2^2*
                (295783 + 3008*Pi^2) + MZ2^10*(15699 + 32368*Pi^2) - 64*MW2^7*
                MZ2^3*(387829 + 46048*Pi^2) - 2*MW2*MZ2^9*(102693 + 
                 210344*Pi^2) + 16*MW2^6*MZ2^4*(616547 + 528640*Pi^2) - 8*
                MW2^5*MZ2^5*(626179 + 1613632*Pi^2) + MW2^2*MZ2^8*
                (1095687 + 2264608*Pi^2) + 4*MW2^4*MZ2^6*(1127479 + 
                 2949920*Pi^2) - 2*MW2^3*MZ2^7*(1493077 + 3331552*Pi^2)) + 
             MT2*MW2^3*(33177600*MW2^13 - 31408128*MW2^12*MZ2 + 4*MW2^5*MZ2^8*
                (5938701 - 2316128*Pi^2) + 512*MW2^11*MZ2^2*(-220217 + 
                 3008*Pi^2) - 256*MW2^10*MZ2^3*(-805045 + 31008*Pi^2) - 
               MZ2^13*(15699 + 32368*Pi^2) + 128*MW2^9*MZ2^4*(-856339 + 
                 43104*Pi^2) + 11*MW2*MZ2^12*(22953 + 47072*Pi^2) - 448*MW2^7*
                MZ2^6*(-79521 + 119576*Pi^2) + 256*MW2^6*MZ2^7*(-123405 + 
                 172496*Pi^2) + 32*MW2^8*MZ2^5*(-84583 + 741248*Pi^2) - 3*
                MW2^2*MZ2^11*(580031 + 1067664*Pi^2) - 2*MW2^4*MZ2^9*
                (7605671 + 5412832*Pi^2) + MW2^3*MZ2^10*(6624167 + 
                 9379520*Pi^2)) - 3*MT2^6*(66355200*MW2^11 - 271405056*MW2^10*
                MZ2 + 3*MW2^2*MZ2^9*(65107 - 1876704*Pi^2) + MZ2^11*
                (45939 - 32368*Pi^2) + 2048*MW2^9*MZ2^2*(286271 + 
                 1504*Pi^2) + 48*MW2*MZ2^10*(-10649 + 14159*Pi^2) - 128*MW2^8*
                MZ2^3*(7349731 + 187200*Pi^2) + 128*MW2^7*MZ2^4*(8756423 + 
                 551664*Pi^2) - 16*MW2^6*MZ2^5*(56799703 + 6983168*Pi^2) + 2*
                MW2^3*MZ2^8*(11192823 + 12389984*Pi^2) + 8*MW2^5*MZ2^6*
                (59133031 + 13413312*Pi^2) - 4*MW2^4*MZ2^7*(36865039 + 
                 16276128*Pi^2)) + MT2^5*(497664000*MW2^12 - 1902673920*
                MW2^11*MZ2 + 2*MW2^3*MZ2^9*(38380801 - 16082912*Pi^2) + 7680*
                MW2^10*MZ2^2*(445219 + 3008*Pi^2) - 28416*MW2^9*MZ2^3*
                (148657 + 6304*Pi^2) - MZ2^12*(15699 + 32368*Pi^2) + 2*MW2*
                MZ2^11*(517557 + 113240*Pi^2) + 256*MW2^8*MZ2^4*(15345265 + 
                 2049968*Pi^2) + MW2^2*MZ2^10*(-13599171 + 2201600*Pi^2) + 
               256*MW2^6*MZ2^6*(2759989 + 3035066*Pi^2) - 32*MW2^7*MZ2^5*
                (75676435 + 25698304*Pi^2) - 16*MW2^5*MZ2^7*(-8664743 + 
                 28604704*Pi^2) + 4*MW2^4*MZ2^8*(-51132193 + 41013856*
                  Pi^2)) + MT2^2*MW2^2*(-199065600*MW2^13 + 469045248*MW2^12*
                MZ2 + MW2^4*MZ2^9*(46872463 - 40774752*Pi^2) - 6144*MW2^11*
                MZ2^2*(23631 + 1504*Pi^2) + 2*MZ2^13*(15699 + 32368*Pi^2) - 
               12*MW2*MZ2^12*(47051 + 64720*Pi^2) - 1024*MW2^9*MZ2^4*
                (-699547 + 119782*Pi^2) + 384*MW2^10*MZ2^3*(-1333467 + 
                 157120*Pi^2) + 2*MW2^3*MZ2^10*(-9560681 + 892376*Pi^2) + 3*
                MW2^2*MZ2^11*(1479791 + 937968*Pi^2) + 16*MW2^8*MZ2^5*
                (-32051845 + 4770048*Pi^2) + 22*MW2^5*MZ2^8*(-2567081 + 
                 5606112*Pi^2) + 8*MW2^7*MZ2^6*(28494097 + 9546816*Pi^2) - 4*
                MW2^6*MZ2^7*(5204841 + 41894624*Pi^2)) + 
             MT2^3*MW2*(497664000*MW2^13 - 1524326400*MW2^12*MZ2 + 2*MW2^3*
                MZ2^10*(6061429 - 12910080*Pi^2) + 7680*MW2^11*MZ2^2*
                (211693 + 3008*Pi^2) + 12*MW2*MZ2^12*(34879 + 8084*Pi^2) - 
               MZ2^13*(15699 + 32368*Pi^2) - 1024*MW2^10*MZ2^3*(470089 + 
                 162152*Pi^2) + 80*MW2^6*MZ2^7*(7168871 + 640464*Pi^2) + 
               MW2^2*MZ2^11*(-3654279 + 2848576*Pi^2) + 64*MW2^7*MZ2^6*
                (-16612563 + 4138936*Pi^2) + 64*MW2^9*MZ2^4*(-10259187 + 
                 6580096*Pi^2) - 64*MW2^8*MZ2^5*(-18439879 + 7947296*Pi^2) - 
               8*MW2^5*MZ2^8*(20357417 + 19472272*Pi^2) + 2*MW2^4*MZ2^9*
                (2353427 + 46499552*Pi^2)) - MT2^4*MW2*(663552000*MW2^12 - 
               2332200960*MW2^11*MZ2 + 4*MW2^5*MZ2^7*(224516519 - 
                 90021792*Pi^2) + 17*MZ2^12*(4413 - 13328*Pi^2) + 2048*MW2^10*
                MZ2^2*(1688351 + 15040*Pi^2) - 63*MW2^2*MZ2^10*(207769 + 
                 257264*Pi^2) + 448*MW2^8*MZ2^4*(3648661 + 1458336*Pi^2) - 
               128*MW2^9*MZ2^3*(23647347 + 1820864*Pi^2) + 344*MW2^6*MZ2^6*
                (-2759521 + 2309312*Pi^2) + MW2*MZ2^11*(132633 + 
                 3171392*Pi^2) + 2*MW2^4*MZ2^8*(-212157261 + 25964576*Pi^2) + 
               MW2^3*MZ2^9*(109236071 + 28838944*Pi^2) - 16*MW2^7*MZ2^5*
                (950923 + 59555456*Pi^2))) + 4*MW2*MZ2*
            (24*MT2^8*MZ2*(286720*MW2^8 - 2112512*MW2^7*MZ2 + 5846080*MW2^6*
                MZ2^2 - 8491504*MW2^5*MZ2^3 + 7287416*MW2^4*MZ2^4 - 3833668*
                MW2^3*MZ2^5 + 1213170*MW2^2*MZ2^6 - 211071*MW2*MZ2^7 + 15369*
                MZ2^8) + 2*MT2^7*(16588800*MW2^10 - 77819904*MW2^9*MZ2 + 256*
                MW2^8*MZ2^2*(897433 + 3008*Pi^2) - 856*MW2^3*MZ2^7*
                (138643 + 15568*Pi^2) - 128*MW2^7*MZ2^3*(3778417 + 
                 46048*Pi^2) + MZ2^10*(145617 + 64736*Pi^2) + 128*MW2^6*MZ2^4*
                (5207387 + 132160*Pi^2) - 32*MW2^5*MZ2^5*(18337367 + 
                 806816*Pi^2) - MW2*MZ2^9*(3034983 + 841376*Pi^2) + 2*MW2^2*
                MZ2^8*(12885957 + 2264608*Pi^2) + 8*MW2^4*MZ2^6*(41404117 + 
                 2949920*Pi^2)) - MW2^5*MZ2*(MW2 + MZ2)*(8294400*MW2^10 - 
               28588032*MW2^9*MZ2 + 128*MW2^8*MZ2^2*(295063 + 3008*Pi^2) - 
               256*MW2^7*MZ2^3*(95641 + 11512*Pi^2) + MZ2^10*(26823 + 
                 32368*Pi^2) + 64*MW2^4*MZ2^6*(80647 + 184370*Pi^2) + 32*
                MW2^6*MZ2^4*(289117 + 264320*Pi^2) - MW2*MZ2^9*(328569 + 
                 420688*Pi^2) + 2*MW2^2*MZ2^8*(802737 + 1132304*Pi^2) - 8*
                MW2^5*MZ2^5*(592357 + 1613632*Pi^2) - 2*MW2^3*MZ2^7*
                (1968871 + 3331552*Pi^2)) + MT2*MW2^3*(33177600*MW2^13 - 
               31408128*MW2^12*MZ2 + 4*MW2^5*MZ2^8*(4490493 - 2316128*Pi^2) + 
               512*MW2^11*MZ2^2*(-220937 + 3008*Pi^2) - 512*MW2^10*MZ2^3*
                (-403355 + 15504*Pi^2) - MZ2^13*(26823 + 32368*Pi^2) + 512*
                MW2^8*MZ2^5*(-12991 + 46328*Pi^2) + 64*MW2^9*MZ2^4*
                (-1702661 + 86208*Pi^2) + 2*MW2*MZ2^12*(204519 + 
                 258896*Pi^2) - 64*MW2^7*MZ2^6*(-605643 + 837032*Pi^2) - 3*
                MW2^2*MZ2^11*(836063 + 1067664*Pi^2) - 4*MW2^4*MZ2^9*
                (3528115 + 2706416*Pi^2) + 2*MW2^3*MZ2^10*(3958891 + 
                 4689760*Pi^2) + 8*MW2^6*MZ2^7*(-3432297 + 5519872*Pi^2)) - 
             3*MT2^6*(66355200*MW2^11 - 271405056*MW2^10*MZ2 + MZ2^11*
                (34815 - 32368*Pi^2) + 2048*MW2^9*MZ2^2*(285911 + 
                 1504*Pi^2) - 128*MW2^8*MZ2^3*(7327951 + 187200*Pi^2) + 3*MW2*
                MZ2^10*(-99659 + 226544*Pi^2) + 232*MW2^5*MZ2^6*(2060369 + 
                 462528*Pi^2) - 6*MW2^2*MZ2^9*(216655 + 938352*Pi^2) - 64*
                MW2^4*MZ2^7*(2433193 + 1017258*Pi^2) + 64*MW2^7*MZ2^4*
                (17430955 + 1103328*Pi^2) - 32*MW2^6*MZ2^5*(28313051 + 
                 3491584*Pi^2) + 2*MW2^3*MZ2^8*(13707765 + 12389984*Pi^2)) + 
             MT2^4*MW2*(-663552000*MW2^12 + 2332200960*MW2^11*MZ2 + 8*MW2^6*
                MZ2^6*(111371347 - 99300416*Pi^2) + 2*MW2^4*MZ2^8*
                (197376561 - 25964576*Pi^2) - 2048*MW2^10*MZ2^2*(1684751 + 
                 15040*Pi^2) + MZ2^12*(2847 + 226576*Pi^2) - 1408*MW2^8*MZ2^4*
                (1128241 + 464016*Pi^2) - 2*MW2*MZ2^11*(536391 + 
                 1585696*Pi^2) + 9*MW2^2*MZ2^10*(1847813 + 1800848*Pi^2) - 16*
                MW2^3*MZ2^9*(6850691 + 1802434*Pi^2) + 128*MW2^9*MZ2^3*
                (23441787 + 1820864*Pi^2) + 32*MW2^7*MZ2^5*(6827 + 
                 29777728*Pi^2) + 8*MW2^5*MZ2^7*(-103075681 + 45010896*
                  Pi^2)) + MT2^3*MW2*(497664000*MW2^13 - 1524326400*MW2^12*
                MZ2 + 4*MW2^3*MZ2^10*(1298723 - 6455040*Pi^2) + 7680*MW2^11*
                MZ2^2*(210973 + 3008*Pi^2) + 3*MW2*MZ2^12*(143497 + 
                 32336*Pi^2) - MZ2^13*(26823 + 32368*Pi^2) - 256*MW2^10*MZ2^3*
                (1811461 + 648608*Pi^2) + 4*MW2^2*MZ2^11*(-655191 + 
                 712144*Pi^2) + 32*MW2^6*MZ2^7*(16642607 + 1601160*Pi^2) + 
               128*MW2^9*MZ2^4*(-5336031 + 3290048*Pi^2) - 64*MW2^8*MZ2^5*
                (-18374143 + 7947296*Pi^2) + 16*MW2^7*MZ2^6*(-63171579 + 
                 16555744*Pi^2) - 4*MW2^5*MZ2^8*(41425519 + 38944544*Pi^2) + 
               2*MW2^4*MZ2^9*(10227149 + 46499552*Pi^2)) + 
             MT2^5*(497664000*MW2^12 - 1902673920*MW2^11*MZ2 + 7680*MW2^10*
                MZ2^2*(444499 + 3008*Pi^2) - 12288*MW2^9*MZ2^3*(342079 + 
                 14578*Pi^2) - MZ2^12*(26823 + 32368*Pi^2) + 20*MW2^2*MZ2^10*
                (-635121 + 110080*Pi^2) + MW2*MZ2^11*(1091553 + 
                 226480*Pi^2) - 64*MW2^3*MZ2^9*(-1050992 + 502591*Pi^2) - 256*
                MW2^7*MZ2^5*(9383087 + 3212288*Pi^2) + 64*MW2^8*MZ2^4*
                (60776215 + 8199872*Pi^2) + 32*MW2^6*MZ2^6*(23269883 + 
                 24280528*Pi^2) + 4*MW2^4*MZ2^8*(-42220879 + 41013856*Pi^2) - 
               8*MW2^5*MZ2^7*(-9670135 + 57209408*Pi^2)) + 
             MT2^2*MW2^2*(-199065600*MW2^13 + 469045248*MW2^12*MZ2 + 2*MW2^4*
                MZ2^9*(17732207 - 20387376*Pi^2) - 6144*MW2^11*MZ2^2*
                (23271 + 1504*Pi^2) - 30*MW2*MZ2^12*(26291 + 25888*Pi^2) + 2*
                MZ2^13*(26823 + 32368*Pi^2) + 384*MW2^10*MZ2^3*(-1348047 + 
                 157120*Pi^2) + 3*MW2^2*MZ2^11*(1637411 + 937968*Pi^2) + 
               MW2^3*MZ2^10*(-16945999 + 1784752*Pi^2) - 64*MW2^9*MZ2^4*
                (-11277595 + 1916512*Pi^2) + 32*MW2^8*MZ2^5*(-15696329 + 
                 2385024*Pi^2) + 8*MW2^7*MZ2^6*(25557415 + 9546816*Pi^2) - 16*
                MW2^6*MZ2^7*(1016025 + 10473656*Pi^2) + 2*MW2^5*MZ2^8*
                (-20586829 + 61667232*Pi^2))) + 
           MH2*(-24*MT2^8*MZ2*(286720*MW2^9 - 965632*MW2^8*MZ2 - 2603968*
                MW2^7*MZ2^2 + 14892816*MW2^6*MZ2^3 - 26678600*MW2^5*MZ2^4 + 
               25315996*MW2^4*MZ2^5 - 14121502*MW2^3*MZ2^6 + 4641609*MW2^2*
                MZ2^7 - 828915*MW2*MZ2^8 + 61476*MZ2^9) + 
             MW2^5*MZ2*(MW2 + MZ2)*(8294400*MW2^11 + 4589568*MW2^10*MZ2 + 128*
                MW2^9*MZ2^2*(-598313 + 3008*Pi^2) - 256*MW2^8*MZ2^3*
                (-494845 + 5496*Pi^2) + 4*MZ2^11*(26823 + 32368*Pi^2) - 32*
                MW2^7*MZ2^4*(2791555 + 104064*Pi^2) - 3*MW2*MZ2^10*
                (432859 + 550128*Pi^2) + 34*MW2^4*MZ2^7*(584585 + 
                 1192224*Pi^2) - 32*MW2^5*MZ2^6*(561401 + 1244892*Pi^2) + 8*
                MW2^6*MZ2^5*(4350459 + 2615488*Pi^2) + 3*MW2^2*MZ2^9*
                (2095345 + 2879248*Pi^2) - 2*MW2^3*MZ2^8*(7653427 + 
                 12193904*Pi^2)) - 2*MT2^7*(16588800*MW2^11 - 11464704*MW2^10*
                MZ2 + 256*MW2^9*MZ2^2*(-318503 + 3008*Pi^2) - 128*MW2^8*MZ2^3*
                (-3402487 + 21984*Pi^2) - 128*MW2^7*MZ2^4*(9916361 + 
                 52032*Pi^2) + 4*MZ2^11*(145617 + 64736*Pi^2) - 3*MW2*MZ2^10*
                (4005521 + 1100256*Pi^2) + 32*MW2^6*MZ2^5*(65139297 + 
                 1307744*Pi^2) + 3*MW2^2*MZ2^9*(33479363 + 5758496*Pi^2) - 8*
                MW2^5*MZ2^6*(253036459 + 9959136*Pi^2) + 8*MW2^4*MZ2^7*
                (151573667 + 10133904*Pi^2) - 2*MW2^3*MZ2^8*(225632219 + 
                 24387808*Pi^2)) + MT2*MW2^3*(-33177600*MW2^14 - 101302272*
                MW2^13*MZ2 - 512*MW2^12*MZ2^2*(-466313 + 3008*Pi^2) + 512*
                MW2^11*MZ2^3*(479673 + 3472*Pi^2) - 1792*MW2^9*MZ2^5*
                (-244735 + 25552*Pi^2) + 4*MZ2^14*(26823 + 32368*Pi^2) + 64*
                MW2^10*MZ2^4*(-11178779 + 409920*Pi^2) - 64*MW2^8*MZ2^6*
                (293755 + 645464*Pi^2) - 3*MW2*MZ2^13*(540151 + 
                 679600*Pi^2) - 204*MW2^6*MZ2^8*(-391593 + 820448*Pi^2) + 2*
                MW2^2*MZ2^12*(4924899 + 6147088*Pi^2) + 24*MW2^7*MZ2^7*
                (-4450077 + 7088384*Pi^2) + 4*MW2^5*MZ2^9*(-15141869 + 
                 11970928*Pi^2) + 2*MW2^4*MZ2^10*(26650777 + 16961568*Pi^2) - 
               MW2^3*MZ2^11*(30791183 + 34315088*Pi^2)) - 
             MT2^3*MW2*(497664000*MW2^14 + 466329600*MW2^13*MZ2 + 16*MW2^8*
                MZ2^6*(220008805 - 110600992*Pi^2) + 7680*MW2^12*MZ2^2*
                (-582947 + 3008*Pi^2) - 4*MZ2^14*(26823 + 32368*Pi^2) - 256*
                MW2^11*MZ2^3*(-23526899 + 287648*Pi^2) + MW2*MZ2^13*
                (1706265 + 355664*Pi^2) + 7*MW2^2*MZ2^12*(-1447719 + 
                 1641616*Pi^2) - 128*MW2^10*MZ2^4*(20109959 + 1898816*Pi^2) + 
               4*MW2^6*MZ2^8*(505686657 + 12292576*Pi^2) + 64*MW2^9*MZ2^5*
                (-22233665 + 18373088*Pi^2) - 4*MW2^3*MZ2^11*(-4270403 + 
                 25108016*Pi^2) + 32*MW2^7*MZ2^7*(-108182215 + 34712648*
                  Pi^2) - 10*MW2^5*MZ2^9*(69081879 + 53011360*Pi^2) + 4*MW2^4*
                MZ2^10*(25046517 + 86544064*Pi^2)) + 3*MT2^6*
              (66355200*MW2^12 - 5984256*MW2^11*MZ2 + 4*MZ2^12*(34815 - 
                 32368*Pi^2) + 2048*MW2^10*MZ2^2*(-244177 + 1504*Pi^2) - 128*
                MW2^9*MZ2^3*(-10976113 + 90944*Pi^2) - 64*MW2^8*MZ2^4*
                (41274733 + 394272*Pi^2) + MW2*MZ2^11*(-1149969 + 
                 2686160*Pi^2) + 26*MW2^3*MZ2^9*(4271739 + 3595760*Pi^2) + 32*
                MW2^7*MZ2^5*(111788637 + 5335040*Pi^2) - 3*MW2^2*MZ2^10*
                (1926799 + 7280272*Pi^2) + 32*MW2^5*MZ2^7*(55806653 + 
                 11378796*Pi^2) - 8*MW2^6*MZ2^6*(397745875 + 42452032*Pi^2) - 
               2*MW2^4*MZ2^8*(303970379 + 117819040*Pi^2)) + 
             MT2^2*MW2^2*(199065600*MW2^14 + 327217152*MW2^13*MZ2 + 2*MW2^5*
                MZ2^9*(52252061 - 226281552*Pi^2) + MW2^3*MZ2^11*
                (64508719 - 9952912*Pi^2) + 6144*MW2^12*MZ2^2*(-282097 + 
                 1504*Pi^2) - 1152*MW2^11*MZ2^3*(-947717 + 20288*Pi^2) - 8*
                MZ2^14*(26823 + 32368*Pi^2) + 2*MW2*MZ2^13*(1561761 + 
                 1520912*Pi^2) - 6*MW2^2*MZ2^12*(3203895 + 1746496*Pi^2) - 64*
                MW2^10*MZ2^4*(-20872493 + 1854368*Pi^2) - 16*MW2^7*MZ2^7*
                (52621361 + 8619976*Pi^2) + 32*MW2^9*MZ2^5*(-73172847 + 
                 12947072*Pi^2) - 8*MW2^8*MZ2^6*(-221767129 + 47707200*
                  Pi^2) + MW2^4*MZ2^10*(-123988797 + 161314256*Pi^2) + 2*
                MW2^6*MZ2^8*(83566573 + 273489760*Pi^2)) - 
             MT2^5*(497664000*MW2^13 + 87982080*MW2^12*MZ2 + 4*MW2^5*MZ2^8*
                (14010505 - 416661408*Pi^2) + 7680*MW2^11*MZ2^2*(-546477 + 
                 3008*Pi^2) - 6144*MW2^10*MZ2^3*(-1539237 + 14116*Pi^2) - 4*
                MZ2^13*(26823 + 32368*Pi^2) - 832*MW2^9*MZ2^4*(15581069 + 
                 230464*Pi^2) + 3*MW2*MZ2^12*(1450171 + 291184*Pi^2) + 512*
                MW2^8*MZ2^5*(26001079 + 2493792*Pi^2) + 3*MW2^2*MZ2^11*
                (-16614697 + 3010960*Pi^2) + 32*MW2^4*MZ2^9*(-18528373 + 
                 19501746*Pi^2) - 4*MW2^3*MZ2^10*(-63922301 + 31615424*
                  Pi^2) - 32*MW2^7*MZ2^6*(285264437 + 78512688*Pi^2) + 8*
                MW2^6*MZ2^7*(408559431 + 331279040*Pi^2)) + 
             MT2^4*MW2*(663552000*MW2^13 + 322007040*MW2^12*MZ2 + 2*MW2^5*
                MZ2^8*(1431065791 - 694209760*Pi^2) + 2048*MW2^11*MZ2^2*
                (-2870329 + 15040*Pi^2) - 4*MZ2^13*(2847 + 226576*Pi^2) - 128*
                MW2^10*MZ2^3*(-84439877 + 858304*Pi^2) - 128*MW2^9*MZ2^4*
                (81754657 + 2179280*Pi^2) + MW2*MZ2^12*(4366149 + 
                 12458992*Pi^2) + 8*MW2^4*MZ2^9*(-185536289 + 29569444*
                  Pi^2) - 2*MW2^2*MZ2^11*(33437655 + 30829568*Pi^2) + 32*
                MW2^8*MZ2^5*(204741189 + 51889088*Pi^2) + MW2^3*MZ2^10*
                (430402463 + 99148144*Pi^2) + 8*MW2^6*MZ2^7*(-316597779 + 
                 352190768*Pi^2) - 8*MW2^7*MZ2^6*(150405651 + 377143232*
                  Pi^2))))))/((MH2 - MW2)*(MT2 - MW2)^2*(MH2 - 4*MZ2)*
        (4*MT2 - MZ2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*
        (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
         MW2*(MW2 + MZ2))*Pi^3*SW2) + 
     (MZ*(-4*CHbox*(-2*MW2 + MZ2)^2*(MH2^5*(640*MW2^3 - 1160*MW2^2*MZ2 + 
            1018*MW2*MZ2^2 - 309*MZ2^3) - 24*MW2^2*MZ2^3*
           (320*MW2^3 - 560*MW2^2*MZ2 + 406*MW2*MZ2^2 - 103*MZ2^3) - 
          2*MH2^4*(640*MW2^4 + 600*MW2^3*MZ2 - 2202*MW2^2*MZ2^2 + 
            2645*MW2*MZ2^3 - 927*MZ2^4) + 24*MH2*MW2*MZ2^2*
           (320*MW2^4 - 302*MW2^2*MZ2^2 + 503*MW2*MZ2^3 - 206*MZ2^4) + 
          MH2^3*(640*MW2^5 + 5880*MW2^4*MZ2 - 4542*MW2^3*MZ2^2 - 
            559*MW2^2*MZ2^3 + 7581*MW2*MZ2^4 - 3708*MZ2^5) + 
          MH2^2*MZ2*(-3520*MW2^5 - 8560*MW2^4*MZ2 + 13838*MW2^3*MZ2^2 - 
            15627*MW2^2*MZ2^3 + 1380*MW2*MZ2^4 + 2472*MZ2^5)) + 
        CHD*(960*MW2^3*MZ2^3*(-2*MW2 + MZ2)^2*(8*MW2^2 - 13*MW2*MZ2 + 
            5*MZ2^2) - 80*MH2^5*MW2*(32*MW2^4 - 85*MW2^3*MZ2 + 
            82*MW2^2*MZ2^2 - 34*MW2*MZ2^3 + 5*MZ2^4) - 960*MH2*MW2^2*MZ2^2*
           (32*MW2^5 - 24*MW2^4*MZ2 - 80*MW2^3*MZ2^2 + 123*MW2^2*MZ2^3 - 
            61*MW2*MZ2^4 + 10*MZ2^5) + MH2^4*(5120*MW2^6 + 480*MW2^5*MZ2 - 
            25840*MW2^4*MZ2^2 + 39736*MW2^3*MZ2^3 - 25764*MW2^2*MZ2^4 + 
            7762*MW2*MZ2^5 - 927*MZ2^6) + 4*MH2^2*MW2*MZ2*
           (3520*MW2^6 + 5800*MW2^5*MZ2 - 25120*MW2^4*MZ2^2 + 
            21478*MW2^3*MZ2^3 - 5066*MW2^2*MZ2^4 - 885*MW2*MZ2^5 + 
            273*MZ2^6) + MH2^3*(-2560*MW2^7 - 21360*MW2^6*MZ2 + 
            39200*MW2^5*MZ2^2 + 11212*MW2^4*MZ2^3 - 75888*MW2^3*MZ2^4 + 
            69541*MW2^2*MZ2^5 - 26121*MW2*MZ2^6 + 3708*MZ2^7)))*
       B0i[bb0, 0, 0, MH2])/(6912*(MH2 - MW2)^2*(MH2 - 4*MZ2)*(2*MW2 - MZ2)^3*
       MZ2^2*Pi^3) + (CHD*MZ*(144*MT2^10*MZ2*(-2*MW2 + MZ2)^2*
         (10*MW2^2 + MW2*MZ2 - 2*MZ2^2) - 4*MT2^9*(35840*MW2^6 - 
          210336*MW2^5*MZ2 + 440088*MW2^4*MZ2^2 - 449708*MW2^3*MZ2^3 + 
          244422*MW2^2*MZ2^4 - 68175*MW2*MZ2^5 + 7788*MZ2^6) + 
        MT2^8*(996608*MW2^7 - 6196864*MW2^6*MZ2 + 13368480*MW2^5*MZ2^2 - 
          14389664*MW2^4*MZ2^3 + 8590672*MW2^3*MZ2^4 - 2856048*MW2^2*MZ2^5 + 
          485514*MW2*MZ2^6 - 30855*MZ2^7) + 4*MT2*MW2^6*MZ2*
         (1712*MW2^7 + 5712*MW2^6*MZ2 - 13508*MW2^5*MZ2^2 + 
          6984*MW2^4*MZ2^3 + 6609*MW2^3*MZ2^4 - 6586*MW2^2*MZ2^5 + 
          1039*MW2*MZ2^6 - 18*MZ2^7) + 2*MT2^6*MW2*(2456960*MW2^8 - 
          15776768*MW2^7*MZ2 + 33667552*MW2^6*MZ2^2 - 35472528*MW2^5*MZ2^3 + 
          20324204*MW2^4*MZ2^4 - 6087154*MW2^3*MZ2^5 + 695047*MW2^2*MZ2^6 + 
          60492*MW2*MZ2^7 - 15468*MZ2^8) + MT2^7*(-2969088*MW2^8 + 
          18927808*MW2^7*MZ2 - 41209888*MW2^6*MZ2^2 + 44955744*MW2^5*MZ2^3 - 
          27442720*MW2^4*MZ2^4 + 9458884*MW2^3*MZ2^5 - 1708770*MW2^2*MZ2^6 + 
          121995*MW2*MZ2^7 + 9*MZ2^8) + MT2^4*MW2^2*(2906880*MW2^9 - 
          18172032*MW2^8*MZ2 + 33110560*MW2^7*MZ2^2 - 25477312*MW2^6*MZ2^3 + 
          4989952*MW2^5*MZ2^4 + 5008376*MW2^4*MZ2^5 - 3604970*MW2^3*MZ2^6 + 
          934571*MW2^2*MZ2^7 - 89136*MW2*MZ2^8 - 63*MZ2^9) + 
        2*MT2^2*MW2^4*(68224*MW2^9 - 404928*MW2^8*MZ2 + 423776*MW2^7*MZ2^2 + 
          121424*MW2^6*MZ2^3 - 513948*MW2^5*MZ2^4 + 342382*MW2^4*MZ2^5 - 
          78675*MW2^3*MZ2^6 + 3588*MW2^2*MZ2^7 + 933*MW2*MZ2^8 - 36*MZ2^9) + 
        MT2^5*MW2*(-4879360*MW2^9 + 31110592*MW2^8*MZ2 - 
          62817376*MW2^7*MZ2^2 + 59899072*MW2^6*MZ2^3 - 27614296*MW2^5*
           MZ2^4 + 3521656*MW2^4*MZ2^5 + 1913340*MW2^3*MZ2^6 - 
          807456*MW2^2*MZ2^7 + 91698*MW2*MZ2^8 + 9*MZ2^9) + 
        MT2^3*MW2^3*(-962048*MW2^9 + 5839936*MW2^8*MZ2 - 
          8889184*MW2^7*MZ2^2 + 3968192*MW2^6*MZ2^3 + 2803472*MW2^5*MZ2^4 - 
          3938780*MW2^4*MZ2^5 + 1737510*MW2^3*MZ2^6 - 350355*MW2^2*MZ2^7 + 
          26517*MW2*MZ2^8 + 126*MZ2^9) + 2560*MW2^9*MZ2^5*(MW2 + MZ2)*SW2^3)*
       B0i[bb0, 0, 0, MT2])/(10368*(MT2 - MW2)^3*(4*MT2 - MZ2)*
       (2*MW2 - MZ2)^3*MZ2^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (MW2*MZ*(-36*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2*MZ2^3*
         (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(160*MW2^3 - 864*MW2^2*MZ2 + 
          618*MW2*MZ2^2 - 103*MZ2^3)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
          MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
          MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
        CHD*(MW2^2*(-24*MT2^8*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
             (40*MW2^3 - 6*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3) + 
            MT2^7*(-460800*MW2^10 + 1847808*MW2^9*MZ2 - 3233600*MW2^8*MZ2^2 + 
              3116768*MW2^7*MZ2^3 - 1576032*MW2^6*MZ2^4 + 253696*MW2^5*MZ2^
                5 + 34436*MW2^4*MZ2^6 + 67458*MW2^3*MZ2^7 - 64526*MW2^2*MZ2^
                8 + 18272*MW2*MZ2^9 - 1779*MZ2^10) + 
            MT2^6*(3225600*MW2^11 - 13390848*MW2^10*MZ2 + 24570176*MW2^9*MZ2^
                2 - 25393312*MW2^8*MZ2^3 + 14620160*MW2^7*MZ2^4 - 
              3626320*MW2^6*MZ2^5 + 34724*MW2^5*MZ2^6 - 380722*MW2^4*MZ2^7 + 
              486722*MW2^3*MZ2^8 - 184402*MW2^2*MZ2^9 + 29747*MW2*MZ2^10 - 
              1731*MZ2^11) + MW2^6*(460800*MW2^11 - 1382400*MW2^10*MZ2 + 
              1413056*MW2^9*MZ2^2 + 43680*MW2^8*MZ2^3 - 1526912*MW2^7*MZ2^4 + 
              1393568*MW2^6*MZ2^5 - 339324*MW2^5*MZ2^6 - 101138*MW2^4*MZ2^7 + 
              6704*MW2^3*MZ2^8 + 42834*MW2^2*MZ2^9 - 16025*MW2*MZ2^10 + 
              1755*MZ2^11) + MT2^5*MW2*(-9676800*MW2^11 + 40619520*MW2^10*
               MZ2 - 75618624*MW2^9*MZ2^2 + 79747808*MW2^8*MZ2^3 - 
              47497472*MW2^7*MZ2^4 + 12794400*MW2^6*MZ2^5 - 406540*MW2^5*MZ2^
                6 + 1046818*MW2^4*MZ2^7 - 1488000*MW2^3*MZ2^8 + 
              606938*MW2^2*MZ2^9 - 106013*MW2*MZ2^10 + 6882*MZ2^11) + 
            MT2^2*MW2^3*(9676800*MW2^12 - 36430848*MW2^11*MZ2 + 
              57696192*MW2^10*MZ2^2 - 45394016*MW2^9*MZ2^3 + 
              9531200*MW2^8*MZ2^4 + 11703504*MW2^7*MZ2^5 - 7407332*MW2^6*MZ2^
                6 - 443110*MW2^5*MZ2^7 + 1111302*MW2^4*MZ2^8 + 
              91996*MW2^3*MZ2^9 - 231091*MW2^2*MZ2^10 + 61503*MW2*MZ2^11 - 
              5223*MZ2^12) + MT2^4*MW2*(16128000*MW2^12 - 66908160*MW2^11*
               MZ2 + 122531392*MW2^10*MZ2^2 - 125944544*MW2^9*MZ2^3 + 
              71032160*MW2^8*MZ2^4 - 15576336*MW2^7*MZ2^5 - 1509596*MW2^6*MZ2^
                6 - 1446838*MW2^5*MZ2^7 + 2404008*MW2^4*MZ2^8 - 
              854528*MW2^3*MZ2^9 + 87971*MW2^2*MZ2^10 + 8873*MW2*MZ2^11 - 
              1731*MZ2^12) + MT2*MW2^4*(-3225600*MW2^12 + 11063808*MW2^11*
               MZ2 - 14942144*MW2^10*MZ2^2 + 7580832*MW2^9*MZ2^3 + 
              4287424*MW2^8*MZ2^4 - 7852960*MW2^7*MZ2^5 + 3171948*MW2^6*MZ2^
                6 + 258910*MW2^5*MZ2^7 - 249928*MW2^4*MZ2^8 - 
              171264*MW2^3*MZ2^9 + 118987*MW2^2*MZ2^10 - 24758*MW2*MZ2^11 + 
              1755*MZ2^12) + MT2^3*MW2^2*(-16128000*MW2^12 + 64581120*MW2^
                11*MZ2 - 112412608*MW2^10*MZ2^2 + 106230688*MW2^9*MZ2^3 - 
              48859488*MW2^8*MZ2^4 + 910784*MW2^7*MZ2^5 + 6417820*MW2^6*MZ2^
                6 + 998382*MW2^5*MZ2^7 - 2205202*MW2^4*MZ2^8 + 
              450238*MW2^3*MZ2^9 + 117987*MW2^2*MZ2^10 - 52488*MW2*MZ2^11 + 
              5199*MZ2^12)) + MH2^2*(-24*MT2^8*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + 
               MZ2^2)^2*(40*MW2^3 - 6*MW2^2*MZ2 - 9*MW2*MZ2^2 + 2*MZ2^3) + 
            MT2^7*(-460800*MW2^10 + 1847808*MW2^9*MZ2 - 3233600*MW2^8*MZ2^2 + 
              3122528*MW2^7*MZ2^3 - 1634928*MW2^6*MZ2^4 + 423580*MW2^5*MZ2^
                5 - 192112*MW2^4*MZ2^6 + 227883*MW2^3*MZ2^7 - 
              126275*MW2^2*MZ2^8 + 30323*MW2*MZ2^9 - 2706*MZ2^10) + 
            MT2^6*(3225600*MW2^11 - 13390848*MW2^10*MZ2 + 24570176*MW2^9*MZ2^
                2 - 25433632*MW2^8*MZ2^3 + 15038192*MW2^7*MZ2^4 - 
              4874404*MW2^6*MZ2^5 + 1790444*MW2^5*MZ2^6 - 1730245*MW2^4*MZ2^
                7 + 1079390*MW2^3*MZ2^8 - 330508*MW2^2*MZ2^9 + 
              48287*MW2*MZ2^10 - 2658*MZ2^11) + MW2^6*(460800*MW2^11 - 
              1382400*MW2^10*MZ2 + 1413056*MW2^9*MZ2^2 + 37920*MW2^8*MZ2^3 - 
              1473776*MW2^7*MZ2^4 + 1282580*MW2^6*MZ2^5 - 282660*MW2^5*MZ2^
                6 - 35015*MW2^4*MZ2^7 - 91972*MW2^3*MZ2^8 + 92532*MW2^2*MZ2^
                9 - 27149*MW2*MZ2^10 + 2682*MZ2^11) + MT2^5*MW2*
             (-9676800*MW2^11 + 40619520*MW2^10*MZ2 - 75618624*MW2^9*MZ2^2 + 
              79868768*MW2^8*MZ2^3 - 48757328*MW2^7*MZ2^4 + 16597548*MW2^
                6*MZ2^5 - 5843584*MW2^5*MZ2^6 + 5321935*MW2^4*MZ2^7 - 
              3426429*MW2^3*MZ2^8 + 1107005*MW2^2*MZ2^9 - 173684*MW2*MZ2^10 + 
              10590*MZ2^11) + MT2^2*MW2^3*(9676800*MW2^12 - 36430848*MW2^
                11*MZ2 + 57696192*MW2^10*MZ2^2 - 45514976*MW2^9*MZ2^3 + 
              10739216*MW2^8*MZ2^4 + 8447700*MW2^7*MZ2^5 - 3675932*MW2^6*MZ2^
                6 - 2169643*MW2^5*MZ2^7 + 926262*MW2^4*MZ2^8 + 
              628945*MW2^3*MZ2^9 - 457126*MW2^2*MZ2^10 + 102291*MW2*MZ2^11 - 
              8004*MZ2^12) + MT2^4*MW2*(16128000*MW2^12 - 66908160*MW2^11*
               MZ2 + 122531392*MW2^10*MZ2^2 - 126146144*MW2^9*MZ2^3 + 
              73122320*MW2^8*MZ2^4 - 21810996*MW2^7*MZ2^5 + 7210108*MW2^6*MZ2^
                6 - 8024569*MW2^5*MZ2^7 + 5140800*MW2^4*MZ2^8 - 
              1424633*MW2^3*MZ2^9 + 118922*MW2^2*MZ2^10 + 16289*MW2*MZ2^11 - 
              2658*MZ2^12) + MT2*MW2^4*(-3225600*MW2^12 + 11063808*MW2^11*
               MZ2 - 14942144*MW2^10*MZ2^2 + 7621152*MW2^9*MZ2^3 + 
              3898192*MW2^8*MZ2^4 - 6905116*MW2^7*MZ2^5 + 2324544*MW2^6*MZ2^
                6 + 305809*MW2^5*MZ2^7 + 186077*MW2^4*MZ2^8 - 
              494328*MW2^3*MZ2^9 + 222451*MW2^2*MZ2^10 - 40517*MW2*MZ2^11 + 
              2682*MZ2^12) + MT2^3*MW2^2*(-16128000*MW2^12 + 64581120*MW2^
                11*MZ2 - 112412608*MW2^10*MZ2^2 + 106432288*MW2^9*MZ2^3 - 
              50920848*MW2^8*MZ2^4 + 6839444*MW2^7*MZ2^5 - 1334672*MW2^6*MZ2^
                6 + 6103605*MW2^5*MZ2^7 - 3686773*MW2^4*MZ2^8 + 
              390748*MW2^3*MZ2^9 + 270789*MW2^2*MZ2^10 - 88641*MW2*MZ2^11 + 
              7980*MZ2^12)) - MH2*MW2*(-48*MT2^8*MZ2^2*
             (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(40*MW2^3 - 6*MW2^2*MZ2 - 
              9*MW2*MZ2^2 + 2*MZ2^3) + MT2^7*(-921600*MW2^10 + 
              3695616*MW2^9*MZ2 - 6467200*MW2^8*MZ2^2 + 6236416*MW2^7*MZ2^3 - 
              3188208*MW2^6*MZ2^4 + 621512*MW2^5*MZ2^5 - 95468*MW2^4*MZ2^6 + 
              260682*MW2^3*MZ2^7 - 181531*MW2^2*MZ2^8 + 47668*MW2*MZ2^9 - 
              4485*MZ2^10) + MT2^6*(6451200*MW2^11 - 26781696*MW2^10*MZ2 + 
              49140352*MW2^9*MZ2^2 - 50806784*MW2^8*MZ2^3 + 29496208*MW2^
                7*MZ2^4 - 8087624*MW2^6*MZ2^5 + 1333948*MW2^5*MZ2^6 - 
              1806146*MW2^4*MZ2^7 + 1466563*MW2^3*MZ2^8 - 499151*MW2^2*MZ2^
                9 + 77107*MW2*MZ2^10 - 4389*MZ2^11) + 
            MW2^6*(921600*MW2^11 - 2764800*MW2^10*MZ2 + 2826112*MW2^9*MZ2^2 + 
              84480*MW2^8*MZ2^3 - 3020560*MW2^7*MZ2^4 + 2709160*MW2^6*MZ2^5 - 
              628428*MW2^5*MZ2^6 - 163702*MW2^4*MZ2^7 - 59879*MW2^3*MZ2^8 + 
              127023*MW2^2*MZ2^9 - 42247*MW2*MZ2^10 + 4437*MZ2^11) + 
            MT2^5*MW2*(-19353600*MW2^11 + 81239040*MW2^10*MZ2 - 
              151237248*MW2^9*MZ2^2 + 159556096*MW2^8*MZ2^3 - 
              95765488*MW2^7*MZ2^4 + 28129896*MW2^6*MZ2^5 - 4720700*MW2^5*MZ2^
                6 + 5392082*MW2^4*MZ2^7 - 4581123*MW2^3*MZ2^8 + 
              1657396*MW2^2*MZ2^9 - 275989*MW2*MZ2^10 + 17472*MZ2^11) + 
            MT2^2*MW2^3*(19353600*MW2^12 - 72861696*MW2^11*MZ2 + 
              115392384*MW2^10*MZ2^2 - 90848512*MW2^9*MZ2^3 + 
              19807024*MW2^8*MZ2^4 + 21199848*MW2^7*MZ2^5 - 12042556*MW2^
                6*MZ2^6 - 2363246*MW2^5*MZ2^7 + 2202813*MW2^4*MZ2^8 + 
              590081*MW2^3*MZ2^9 - 655772*MW2^2*MZ2^10 + 161013*MW2*MZ2^11 - 
              13227*MZ2^12) + MT2^4*MW2*(32256000*MW2^12 - 133816320*MW2^
                11*MZ2 + 245062784*MW2^10*MZ2^2 - 251989888*MW2^9*MZ2^3 + 
              143343760*MW2^8*MZ2^4 - 35324712*MW2^7*MZ2^5 + 
              3267164*MW2^6*MZ2^6 - 8003066*MW2^5*MZ2^7 + 7109271*MW2^4*MZ2^
                8 - 2235025*MW2^3*MZ2^9 + 211528*MW2^2*MZ2^10 + 
              24235*MW2*MZ2^11 - 4389*MZ2^12) + MT2*MW2^4*(-6451200*MW2^12 + 
              22127616*MW2^11*MZ2 - 29884288*MW2^10*MZ2^2 + 15181824*MW2^
                9*MZ2^3 + 8333360*MW2^8*MZ2^4 - 15054536*MW2^7*MZ2^5 + 
              5686140*MW2^6*MZ2^6 + 626702*MW2^5*MZ2^7 - 199805*MW2^4*MZ2^8 - 
              600342*MW2^3*MZ2^9 + 328460*MW2^2*MZ2^10 - 64348*MW2*MZ2^11 + 
              4437*MZ2^12) + MT2^3*MW2^2*(-32256000*MW2^12 + 129162240*MW2^
                11*MZ2 - 224825216*MW2^10*MZ2^2 + 212562176*MW2^9*MZ2^3 - 
              98984016*MW2^8*MZ2^4 + 5807128*MW2^7*MZ2^5 + 7192172*MW2^6*MZ2^
                6 + 6056214*MW2^5*MZ2^7 - 5754149*MW2^4*MZ2^8 + 
              912518*MW2^3*MZ2^9 + 360966*MW2^2*MZ2^10 - 138348*MW2*MZ2^11 + 
              13179*MZ2^12))))*B0i[bb0, 0, 0, MW2])/(6912*(MH2 - MW2)^2*
       (MT2 - MW2)^3*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^5*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3*SW2^2) + 
     (MZ*(-4*CHbox*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
         (MH2^2*(640*MW2^3 - 1160*MW2^2*MZ2 + 1018*MW2*MZ2^2 - 309*MZ2^3) + 
          8*MZ2^2*(640*MW2^3 - 1160*MW2^2*MZ2 + 1018*MW2*MZ2^2 - 309*MZ2^3) + 
          15*MH2*MZ2*(-192*MW2^3 + 352*MW2^2*MZ2 - 326*MW2*MZ2^2 + 
            103*MZ2^3)) + CHD*(4*MZ2*(-2*MW2 + MZ2)^2*(-2304*MW2^7 - 
            2304*MW2^6*MZ2 + 6704*MW2^5*MZ2^2 + 14632*MW2^4*MZ2^3 - 
            36888*MW2^3*MZ2^4 + 28201*MW2^2*MZ2^5 - 9535*MW2*MZ2^6 + 
            927*MZ2^7) + MH2*(9216*MW2^9 - 27328*MW2^7*MZ2^2 - 
            59328*MW2^6*MZ2^3 + 256656*MW2^5*MZ2^4 - 332308*MW2^4*MZ2^5 + 
            219312*MW2^3*MZ2^6 - 78969*MW2^2*MZ2^7 + 14243*MW2*MZ2^8 - 
            927*MZ2^9) + 80*MH2^2*MW2*MZ2^4*(32*MW2^3 - 53*MW2^2*MZ2 + 
            29*MW2*MZ2^2 - 5*MZ2^3)*SW2^3))*B0i[bb0, 0, 0, MZ2])/
      (6912*(MH2 - 4*MZ2)*MZ2^4*(-2*MW2 + MZ2)^3*Pi^3*SW2^2) + 
     (MZ*(CHbox*(-2*MW2 + MZ2)^2*(MH2^2*MZ2*(4160*MW2^3 - 7600*MW2^2*MZ2 + 
            6926*MW2*MZ2^2 - 2163*MZ2^3) + 12*MZ2^3*(960*MW2^3 - 
            1840*MW2^2*MZ2 + 2042*MW2*MZ2^2 - 721*MZ2^3) + 
          MH2^3*(-640*MW2^3 + 1160*MW2^2*MZ2 - 1018*MW2*MZ2^2 + 309*MZ2^3) + 
          20*MH2*MZ2^2*(-512*MW2^3 + 952*MW2^2*MZ2 - 938*MW2*MZ2^2 + 
            309*MZ2^3)) + 10*CHD*MW2*MZ2*
         (8*MH2*MZ2^2*(128*MW2^3 - 215*MW2^2*MZ2 + 119*MW2*MZ2^2 - 
            20*MZ2^3) + 2*MH2^3*(32*MW2^3 - 53*MW2^2*MZ2 + 29*MW2*MZ2^2 - 
            5*MZ2^3) + 12*MZ2^3*(-96*MW2^3 + 164*MW2^2*MZ2 - 92*MW2*MZ2^2 + 
            15*MZ2^3) + MH2^2*MZ2*(-416*MW2^3 + 692*MW2^2*MZ2 - 
            380*MW2*MZ2^2 + 65*MZ2^3))*SW2)*B0i[bb0, MZ2, MH2, MZ2])/
      (1728*(MH2 - 4*MZ2)*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (CHD*MZ*(144*MT2^5*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2 + 
        MT2^4*(71680*MW2^6 - 435648*MW2^5*MZ2 + 883056*MW2^4*MZ2^2 - 
          799696*MW2^3*MZ2^3 + 349596*MW2^2*MZ2^4 - 68652*MW2*MZ2^5 + 
          4362*MZ2^6) + MT2^2*MW2*(85504*MW2^7 - 360448*MW2^6*MZ2 + 
          462544*MW2^5*MZ2^2 + 38576*MW2^4*MZ2^3 - 379316*MW2^3*MZ2^4 + 
          210752*MW2^2*MZ2^5 - 31746*MW2*MZ2^6 - 837*MZ2^7) + 
        MW2^2*MZ2*(1728*MW2^7 + 1312*MW2^6*MZ2 + 4264*MW2^5*MZ2^2 - 
          5076*MW2^4*MZ2^3 - 2734*MW2^3*MZ2^4 + 4733*MW2^2*MZ2^5 - 
          1962*MW2*MZ2^6 + 327*MZ2^7) + MT2^3*(-150272*MW2^7 + 
          869824*MW2^6*MZ2 - 1769424*MW2^5*MZ2^2 + 1616744*MW2^4*MZ2^3 - 
          733972*MW2^3*MZ2^4 + 173904*MW2^2*MZ2^5 - 25848*MW2*MZ2^6 + 
          2763*MZ2^7) + MT2*MW2*(-6912*MW2^8 - 11264*MW2^7*MZ2 - 
          7984*MW2^6*MZ2^2 + 6840*MW2^5*MZ2^3 + 4964*MW2^4*MZ2^4 - 
          15464*MW2^3*MZ2^5 + 25206*MW2^2*MZ2^6 - 15159*MW2*MZ2^7 + 
          2763*MZ2^8))*B0i[bb0, MZ2, MT2, MT2])/(5184*(4*MT2 - MZ2)*MZ2^2*
       (-2*MW2 + MZ2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (CHD*MW2*MZ*(-36*MT2^4*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)^2 + 
        18*MT2^3*MZ2^2*(-2*MW2 + MZ2)^2*(32*MW2^3 - 88*MW2^2*MZ2 + 
          32*MW2*MZ2^2 - 3*MZ2^3) + MT2^2*(230400*MW2^8 - 437760*MW2^7*MZ2 + 
          507232*MW2^6*MZ2^2 - 233808*MW2^5*MZ2^3 - 42480*MW2^4*MZ2^4 + 
          59416*MW2^3*MZ2^5 - 12234*MW2^2*MZ2^6 + 351*MW2*MZ2^7 + 82*MZ2^8) + 
        MW2^2*(230400*MW2^8 - 437760*MW2^7*MZ2 + 509536*MW2^6*MZ2^2 - 
          237264*MW2^5*MZ2^3 - 37728*MW2^4*MZ2^4 + 55096*MW2^3*MZ2^5 - 
          10398*MW2^2*MZ2^6 + 27*MW2*MZ2^7 + 100*MZ2^8) - 
        MT2*(460800*MW2^9 - 1105920*MW2^8*MZ2 + 1454528*MW2^7*MZ2^2 - 
          981184*MW2^6*MZ2^3 + 160368*MW2^5*MZ2^4 + 148424*MW2^4*MZ2^5 - 
          76036*MW2^3*MZ2^6 + 10470*MW2^2*MZ2^7 + 173*MW2*MZ2^8 - 100*MZ2^9))*
       B0i[bb0, MZ2, MW2, MW2])/(3456*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (3*CHD*MW2^4*MZ*(3*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, 
        MW2, MW2])/(8*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (CHD*MW2*MZ*(MT2^2*MZ2^2*(-7*MW2 + MZ2) + MT2^3*MZ2*(-4*MW2 + MZ2) - 
        4*MW2^3*(3*MW2^2 + 7*MW2*MZ2 + 5*MZ2^2) + 
        2*MT2*MW2*(6*MW2^3 + 10*MW2^2*MZ2 + 5*MW2*MZ2^2 - 3*MZ2^3))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(96*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (CHD*MW2*MZ*(48*MW2^5 + 168*MW2^4*MZ2 + 125*MW2^3*MZ2^2 - 
        17*MW2^2*MZ2^3 - 11*MW2*MZ2^4 + 11*MZ2^5)*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MW2])/(144*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (CHD*MZ*(MT2^2*MZ2*(24*MW2^3 + 28*MW2^2*MZ2 - 8*MW2*MZ2^2 + MZ2^3) - 
        4*MT2*MW2*(12*MW2^4 + 19*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 3*MW2*MZ2^3 - 
          MZ2^4) + 2*MW2*(24*MW2^5 + 48*MW2^4*MZ2 + 31*MW2^3*MZ2^2 + 
          5*MW2^2*MZ2^3 - MW2*MZ2^4 + MZ2^5) + 4*MT2^3*MZ2^3*SW2^2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(576*(2*MW2 - MZ2)*MZ2^2*Pi^3))/
    VMU^2)*Class[3] + ((5*CHWB*MW*MZ2*(-8*MW2 + 5*MZ2)*SW)/
    (9*(2*MW2 - MZ2)*Pi) + (Alfas*CHWB*MW2*MZ2*(-44*MW2 + 23*MZ2)*QCD*SW)/
    (18*MW*(2*MW2 - MZ2)*Pi^2) + 
   (-1/15552*(108*MW*(MT2 - MW2)^2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ*
         (MH2 - 2*MZ2)*(2*MW2 - MZ2)^3*MZ2^2*(640*MW2^4 - 1600*MW2^3*MZ2 + 
          1572*MW2^2*MZ2^2 - 715*MW2*MZ2^3 + 103*MZ2^4)*
         (4*MT2^5 - MW2^3*MZ2*(MW2 + MZ2) + MT2^4*(-16*MW2 + 3*MZ2) + 
          MT2^3*(24*MW2^2 - MZ2^2) + MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 
            5*MZ2^2) + MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3))*
         SW*(-(CHW*MW2) - CHB*MZ2*SW2) + CHWB*MW2*
         (45*MH2^4*(MT2 - MW2)^2*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
           (4*MT2^5 - MW2^3*MZ2*(MW2 + MZ2) + MT2^4*(-16*MW2 + 3*MZ2) + 
            MT2^3*(24*MW2^2 - MZ2^2) + MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 
              5*MZ2^2) + MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3))*
           (96*MW2^5 - 88*MW2*MZ2^4*(3 + SW2) + 5*MZ2^5*(8 + 3*SW2) + 
            10*MW2^2*MZ2^3*(59 + 21*SW2) + 4*MW2^4*MZ2*(5 + 24*SW2) - 
            2*MW2^3*MZ2^2*(241 + 118*SW2)) - 16*MW2^2*MZ2*
           (24*MT2^8*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(143360*MW2^7 + 
              2*MW2^3*MZ2^4*(515837 - 136246*SW2) + 2560*MW2^6*MZ2*(-289 + 
                56*SW2) + 7*MW2*MZ2^6*(10641 + 1094*SW2) - MZ2^7*(6387 + 
                2545*SW2) + 2*MW2^2*MZ2^5*(-187381 + 23197*SW2) - 
              16*MW2^5*MZ2^2*(-95339 + 28320*SW2) + 4*MW2^4*MZ2^3*(-413489 + 
                132396*SW2)) + 3*MT2^6*(86507520*MW2^11 + 40960*MW2^10*MZ2*(
                -15559 + 2922*SW2) - 512*MW2^9*MZ2^2*(-3779667 + 
                1086404*SW2) + MW2^2*MZ2^9*(5305346 + 2108271*SW2 - 
                2585984*Pi^2*SW2) + MZ2^11*(57132 + 16745*SW2 - 16160*Pi^2*
                 SW2) - 128*MW2^8*MZ2^3*(25173979 - 8548452*SW2 + 
                29696*Pi^2*SW2) + MW2*MZ2^10*(-1001928 - 257947*SW2 + 
                328096*Pi^2*SW2) + 32*MW2^7*MZ2^4*(101755181 - 37350570*SW2 + 
                532480*Pi^2*SW2) + 24*MW2^5*MZ2^6*(33071643 - 13868275*SW2 + 
                1564096*Pi^2*SW2) - 8*MW2^6*MZ2^5*(257443169 - 99541992*SW2 + 
                4197632*Pi^2*SW2) + 2*MW2^3*MZ2^8*(1950860 - 7560977*SW2 + 
                5316480*Pi^2*SW2) - 2*MW2^4*MZ2^7*(80366607 - 43734422*SW2 + 
                12777216*Pi^2*SW2)) + MW2^5*MZ2*(MW2 + MZ2)*(2211840*MW2^10 + 
              5120*MW2^9*MZ2*(-4567 + 1242*SW2) - 128*MW2^8*MZ2^2*(-659561 + 
                233872*SW2) + MZ2^10*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) - 
              64*MW2^7*MZ2^3*(2397388 + (-947929 + 7424*Pi^2)*SW2) + 
              8*MW2^6*MZ2^4*(19868973 + 8*(-1086179 + 32352*Pi^2)*SW2) - 
              8*MW2^5*MZ2^5*(11966349 + 7*(-868463 + 70336*Pi^2)*SW2) + 
              MW2^2*MZ2^8*(-1713640 + 7*(-32459 + 142208*Pi^2)*SW2) + 
              MW2*MZ2^9*(510540 - (64369 + 198816*Pi^2)*SW2) + 
              2*MW2^4*MZ2^6*(15106553 + 2*(-5063715 + 1049984*Pi^2)*SW2) - 
              2*MW2^3*MZ2^7*(1003208 + (-2174527 + 1334656*Pi^2)*SW2)) - 
            2*MT2^7*(45711360*MW2^10 + 10240*MW2^9*MZ2*(-30919 + 5274*SW2) - 
              256*MW2^8*MZ2^2*(-3585785 + 965392*SW2) + MZ2^10*(-31233 + 
                5*(1905 + 6464*Pi^2)*SW2) - 64*MW2^7*MZ2^3*(23050925 + 
                2*(-3685243 + 7424*Pi^2)*SW2) + 16*MW2^6*MZ2^4*(90955059 + 
                16*(-1905901 + 16176*Pi^2)*SW2) - MW2*MZ2^9*(395934 + 
                (107543 + 397632*Pi^2)*SW2) - 4*MW2^5*MZ2^5*(228809955 + 
                4*(-18462089 + 492352*Pi^2)*SW2) + MW2^2*MZ2^8*(11183329 + 
                2*(-523709 + 995456*Pi^2)*SW2) - 2*MW2^3*MZ2^7*(44229988 + 
                (-9423389 + 2669312*Pi^2)*SW2) + 2*MW2^4*MZ2^6*(182930065 + 
                (-51860142 + 4199936*Pi^2)*SW2)) - MT2*MW2^3*
             (8847360*MW2^13 + 20480*MW2^12*MZ2*(-3319 + 1242*SW2) - 
              512*MW2^11*MZ2^2*(-179461 + 102952*SW2) + 2*MW2^2*MZ2^11*(
                1381841 + (20464 - 715152*Pi^2)*SW2) + MZ2^13*(44358 - 
                5*(1641 + 3232*Pi^2)*SW2) + 2*MW2*MZ2^12*(-321807 + 
                28*(1589 + 4416*Pi^2)*SW2) - 128*MW2^10*MZ2^3*(-1529493 + 
                2*(181231 + 7424*Pi^2)*SW2) + 8*MW2^8*MZ2^5*(81939679 + 
                16*(-2167423 + 27536*Pi^2)*SW2) + 32*MW2^9*MZ2^4*(-20379517 + 
                4*(1838161 + 27584*Pi^2)*SW2) - 4*MW2^5*MZ2^8*(-43509607 + 
                16*(963997 + 96448*Pi^2)*SW2) - 8*MW2^4*MZ2^9*(6914635 + 
                (-3433815 + 381072*Pi^2)*SW2) + MW2^3*MZ2^10*(2390758 + 
                (-4813383 + 3732160*Pi^2)*SW2) - 4*MW2^7*MZ2^6*(43114375 + 
                (-30959886 + 3975424*Pi^2)*SW2) + 4*MW2^6*MZ2^7*(-45681324 + 
                (7804015 + 4358784*Pi^2)*SW2)) + MT2^2*MW2^2*
             (66846720*MW2^13 + 122880*MW2^12*MZ2*(-4519 + 1354*SW2) - 
              1536*MW2^11*MZ2^2*(-923765 + 373084*SW2) - 2*MZ2^13*(-44358 + 
                5*(1641 + 3232*Pi^2)*SW2) - 128*MW2^10*MZ2^3*(9322099 + 
                12*(-403787 + 7424*Pi^2)*SW2) - 8*MW2^8*MZ2^5*(-304885311 + 
                128*(769267 + 36794*Pi^2)*SW2) + 2*MW2*MZ2^12*(-447183 + 
                2*(46889 + 91328*Pi^2)*SW2) + 32*MW2^9*MZ2^4*(-25436471 + 
                10*(234251 + 115200*Pi^2)*SW2) + MW2^3*MZ2^10*(26314690 - 
                3*(1134883 + 544160*Pi^2)*SW2) - 8*MW2^7*MZ2^6*(244006505 + 
                (-100809439 + 1092544*Pi^2)*SW2) + MW2^2*MZ2^11*(458924 - 
                (321099 + 1156960*Pi^2)*SW2) + 2*MW2^5*MZ2^8*(49776524 - 
                5*(-6680203 + 4870272*Pi^2)*SW2) + 2*MW2^6*MZ2^7*(290757309 + 
                2*(-94405789 + 13267840*Pi^2)*SW2) + MW2^4*MZ2^9*(
                -117325374 + (8077919 + 19044480*Pi^2)*SW2)) - 
            MT2^3*MW2*(215285760*MW2^13 + 61440*MW2^12*MZ2*(-28931 + 
                7554*SW2) - 512*MW2^11*MZ2^2*(-10192487 + 3690240*SW2) + 
              2*MW2^3*MZ2^10*(18872869 + (2489779 - 5941248*Pi^2)*SW2) + 
              MZ2^13*(44358 - 5*(1641 + 3232*Pi^2)*SW2) - 128*MW2^10*MZ2^3*(
                55631079 + 10*(-2358749 + 22272*Pi^2)*SW2) + 
              MW2*MZ2^12*(9360 + (132073 + 37216*Pi^2)*SW2) + 
              32*MW2^9*MZ2^4*(122584917 + 8*(-8605455 + 433312*Pi^2)*SW2) + 
              MW2^2*MZ2^11*(-5832260 + 3*(-261241 + 481728*Pi^2)*SW2) - 
              4*MW2^6*MZ2^7*(-466103266 + (169216601 + 1310720*Pi^2)*SW2) - 
              8*MW2^8*MZ2^5*(-159588207 + 4*(-8755765 + 5425088*Pi^2)*SW2) - 
              2*MW2^5*MZ2^8*(206886535 + 2*(-62172793 + 13268480*Pi^2)*SW2) + 
              2*MW2^4*MZ2^9*(-20216453 + (-22892429 + 19218496*Pi^2)*SW2) + 
              4*MW2^7*MZ2^6*(-794284409 + (200022950 + 30369792*Pi^2)*SW2)) + 
            MT2^4*MW2*(383385600*MW2^12 + 409600*MW2^11*MZ2*(-7525 + 
                1746*SW2) - 2560*MW2^10*MZ2^2*(-3712305 + 1236148*SW2) + 
              2*MW2^2*MZ2^10*(4610717 + (791282 - 3533552*Pi^2)*SW2) + 
              MZ2^12*(348828 - 5*(-3483 + 22624*Pi^2)*SW2) - 128*MW2^9*MZ2^3*(
                117410197 + 4*(-11390187 + 74240*Pi^2)*SW2) + 
              2*MW2*MZ2^11*(-2070771 + 8*(-7373 + 94052*Pi^2)*SW2) + 
              32*MW2^8*MZ2^4*(405426131 + 2*(-90299365 + 2536192*Pi^2)*SW2) - 
              8*MW2^7*MZ2^5*(660718399 + 4*(-100468831 + 9290176*Pi^2)*SW2) + 
              MW2^3*MZ2^9*(85532724 + (-19931205 + 9748096*Pi^2)*SW2) - 
              2*MW2^5*MZ2^7*(-698384983 + 6*(4247793 + 13047808*Pi^2)*SW2) + 
              2*MW2^4*MZ2^8*(-298225397 + (44948831 + 15775872*Pi^2)*SW2) + 
              8*MW2^6*MZ2^6*(-44413850 + (-104637891 + 36741184*Pi^2)*SW2)) + 
            MT2^5*(-407961600*MW2^12 - 61440*MW2^11*MZ2*(-51379 + 
                10690*SW2) + 7680*MW2^10*MZ2^2*(-1275925 + 393784*SW2) + 
              MW2^2*MZ2^10*(8746790 + (3077917 - 1167040*Pi^2)*SW2) + 
              MZ2^12*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) + 128*MW2^9*MZ2^3*(
                127434113 + 30*(-1537357 + 7424*Pi^2)*SW2) - 
              MW2*MZ2^11*(23538 + (300715 + 101856*Pi^2)*SW2) + 
              8*MW2^4*MZ2^8*(29632973 - 22*(-505263 + 406496*Pi^2)*SW2) + 
              2*MW2^3*MZ2^9*(-38395949 + 8*(-1065223 + 952024*Pi^2)*SW2) - 
              32*MW2^8*MZ2^4*(500379637 + 4*(-50126351 + 992832*Pi^2)*SW2) + 
              8*MW2^7*MZ2^5*(1165124779 + 8*(-66622463 + 3879328*Pi^2)*SW2) + 
              4*MW2^5*MZ2^7*(23186610 + (-117525269 + 45354880*Pi^2)*SW2) - 
              4*MW2^6*MZ2^6*(707943423 + (-444503014 + 68389632*Pi^2)*
                 SW2))) + MH2^3*(24*MT2^8*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (143360*MW2^7 + 2*MW2^3*MZ2^4*(515837 - 136246*SW2) + 
              2560*MW2^6*MZ2*(-289 + 56*SW2) + 7*MW2*MZ2^6*(10641 + 
                1094*SW2) - MZ2^7*(6387 + 2545*SW2) + 2*MW2^2*MZ2^5*(
                -187381 + 23197*SW2) - 16*MW2^5*MZ2^2*(-95339 + 28320*SW2) + 
              4*MW2^4*MZ2^3*(-413489 + 132396*SW2)) + MW2^5*MZ2*(MW2 + MZ2)*
             (2211840*MW2^10 + 5120*MW2^9*MZ2*(-4567 + 1242*SW2) - 
              2048*MW2^8*MZ2^2*(-41231 + 14617*SW2) + MW2*MZ2^9*(436020 + 
                (18611 - 198816*Pi^2)*SW2) - 16*MW2^7*MZ2^3*(9580597 + 
                4*(-952519 + 7424*Pi^2)*SW2) + MZ2^10*(-37158 + 
                (2643 + 16160*Pi^2)*SW2) + 4*MW2^6*MZ2^4*(39594531 + 
                4*(-4425221 + 129408*Pi^2)*SW2) - 2*MW2^3*MZ2^7*(1197473 + 
                8*(-363347 + 166832*Pi^2)*SW2) - 2*MW2^5*MZ2^5*(47559261 + 
                2*(-12763255 + 984704*Pi^2)*SW2) + MW2^2*MZ2^8*(-1440040 + 
                (-714347 + 995456*Pi^2)*SW2) + 2*MW2^4*MZ2^6*(15098093 + 
                (-11367207 + 2099968*Pi^2)*SW2)) - 2*MT2^7*(45711360*MW2^10 + 
              10240*MW2^9*MZ2*(-30919 + 5274*SW2) - 4096*MW2^8*MZ2^2*(
                -224120 + 60337*SW2) + MW2*MZ2^9*(-544974 + 
                (58417 - 397632*Pi^2)*SW2) - 32*MW2^7*MZ2^3*(46092895 + 
                4*(-3689833 + 7424*Pi^2)*SW2) + MZ2^10*(-16833 + 
                (-1599 + 32320*Pi^2)*SW2) + 2*MW2^4*MZ2^6*(182913145 + 
                16*(-3396231 + 262496*Pi^2)*SW2) + 8*MW2^6*MZ2^4*(181766703 + 
                (-61310852 + 517632*Pi^2)*SW2) - 8*MW2^5*MZ2^5*(114251910 + 
                (-37528951 + 984704*Pi^2)*SW2) + MW2^2*MZ2^8*(11730529 + 
                2*(-1010843 + 995456*Pi^2)*SW2) - 2*MW2^3*MZ2^7*(44618518 + 
                (-10887887 + 2669312*Pi^2)*SW2)) + MT2*MW2^3*
             (-8847360*MW2^13 - 20480*MW2^12*MZ2*(-3319 + 1242*SW2) + 
              2048*MW2^11*MZ2^2*(-44899 + 25738*SW2) + MW2^3*MZ2^10*(
                -2883688 + (6931731 - 3732160*Pi^2)*SW2) + 64*MW2^10*MZ2^3*(
                -3070641 + 4*(176641 + 7424*Pi^2)*SW2) + MZ2^13*(-37158 + 
                (2643 + 16160*Pi^2)*SW2) + 2*MW2*MZ2^12*(273747 - 
                7*(-763 + 17664*Pi^2)*SW2) + 2*MW2^5*MZ2^8*(-85292249 + 
                137*(214807 + 22528*Pi^2)*SW2) - 16*MW2^9*MZ2^4*(-40809659 + 
                4*(3641717 + 55168*Pi^2)*SW2) + 2*MW2^4*MZ2^9*(27013915 + 
                6*(-2483679 + 254048*Pi^2)*SW2) - 8*MW2^8*MZ2^5*(81580309 + 
                (-34969162 + 440576*Pi^2)*SW2) + 2*MW2^2*MZ2^11*(-1169261 + 
                (-360691 + 715152*Pi^2)*SW2) + 4*MW2^7*MZ2^6*(42066685 + 
                (-33488562 + 3975424*Pi^2)*SW2) - 2*MW2^6*MZ2^7*(-91019073 + 
                2*(5205967 + 4358784*Pi^2)*SW2)) + 3*MT2^6*(86507520*MW2^11 + 
              40960*MW2^10*MZ2*(-15559 + 2922*SW2) - 512*MW2^9*MZ2^2*(
                -3779937 + 1086404*SW2) + MW2^2*MZ2^9*(4435586 + 
                (3259245 - 2585984*Pi^2)*SW2) + MZ2^11*(49932 + 
                (22307 - 16160*Pi^2)*SW2) - 128*MW2^8*MZ2^3*(25165159 + 
                4*(-2141703 + 7424*Pi^2)*SW2) + 16*MW2^7*MZ2^4*(203214577 + 
                20*(-3768177 + 53248*Pi^2)*SW2) + MW2*MZ2^10*(-869808 + 
                (-385423 + 328096*Pi^2)*SW2) - 4*MW2^6*MZ2^5*(513518383 + 
                4*(-51061047 + 2098816*Pi^2)*SW2) + 2*MW2^3*MZ2^8*(3239525 + 
                2*(-5120881 + 2658240*Pi^2)*SW2) + 6*MW2^5*MZ2^6*(132161967 + 
                (-59182354 + 6256384*Pi^2)*SW2) - 2*MW2^4*MZ2^7*(81912267 + 
                (-50832191 + 12777216*Pi^2)*SW2)) - MT2^3*MW2*
             (215285760*MW2^13 + 61440*MW2^12*MZ2*(-28931 + 7554*SW2) - 
              8192*MW2^11*MZ2^2*(-637157 + 230640*SW2) - 64*MW2^10*MZ2^3*(
                111120273 + 580*(-81811 + 768*Pi^2)*SW2) + MZ2^13*(37158 - 
                (2643 + 16160*Pi^2)*SW2) + MW2^2*MZ2^11*(-5159060 + 
                39*(-32875 + 37056*Pi^2)*SW2) + MW2*MZ2^12*(11880 + 
                (104713 + 37216*Pi^2)*SW2) - 4*MW2^6*MZ2^7*(-458769616 + 
                (170331719 + 1310720*Pi^2)*SW2) + 16*MW2^9*MZ2^4*(243258549 + 
                4*(-35500875 + 1733248*Pi^2)*SW2) - 4*MW2^3*MZ2^10*(
                -8435927 + (-2594030 + 2970624*Pi^2)*SW2) + 4*MW2^7*MZ2^6*(
                -788853989 + 4*(45727511 + 7592448*Pi^2)*SW2) + 
              2*MW2^4*MZ2^9*(-16670543 + 2*(-16652809 + 9609248*Pi^2)*SW2) - 
              16*MW2^8*MZ2^5*(-80995581 + (-24145385 + 10850176*Pi^2)*SW2) - 
              4*MW2^5*MZ2^8*(102169745 + (-70711381 + 13268480*Pi^2)*SW2)) + 
            MT2^2*MW2^2*(66846720*MW2^13 + 122880*MW2^12*MZ2*(-4519 + 
                1354*SW2) - 1536*MW2^11*MZ2^2*(-924035 + 373084*SW2) - 
              128*MW2^10*MZ2^3*(9291589 + 12*(-408377 + 7424*Pi^2)*SW2) - 
              2*MZ2^13*(-37158 + (2643 + 16160*Pi^2)*SW2) + 2*MW2*MZ2^12*(
                -379863 + 8*(2045 + 22832*Pi^2)*SW2) + 2*MW2^5*MZ2^8*(
                47219219 - 352*(-134621 + 69180*Pi^2)*SW2) + 16*MW2^9*MZ2^4*(
                -51493807 + 20*(162431 + 115200*Pi^2)*SW2) + MW2^2*MZ2^11*(
                255164 - 5*(-67407 + 231392*Pi^2)*SW2) - 5*MW2^3*MZ2^10*(
                -4941062 + (650481 + 326496*Pi^2)*SW2) - 4*MW2^8*MZ2^5*(
                -609491757 + 4*(47814805 + 2354816*Pi^2)*SW2) - 
              2*MW2^7*MZ2^6*(967533035 + (-407135170 + 4370176*Pi^2)*SW2) + 
              MW2^4*MZ2^9*(-110915754 + (-1053067 + 19044480*Pi^2)*SW2) + 
              2*MW2^6*MZ2^7*(285827919 + (-205842593 + 26535680*Pi^2)*SW2)) + 
            MT2^4*MW2*(383385600*MW2^12 + 409600*MW2^11*MZ2*(-7525 + 
                1746*SW2) - 2560*MW2^10*MZ2^2*(-3712845 + 1236148*SW2) + 
              2*MW2^2*MZ2^10*(3680297 + (2564201 - 3533552*Pi^2)*SW2) + 
              MZ2^12*(298428 + (56349 - 113120*Pi^2)*SW2) - 256*MW2^9*MZ2^3*(
                58659851 + 2*(-11436087 + 74240*Pi^2)*SW2) + 2*MW2*MZ2^11*(
                -1784751 + (-368881 + 752416*Pi^2)*SW2) + 2*MW2^5*MZ2^7*(
                680641618 - 69*(-231129 + 1134592*Pi^2)*SW2) + 
              16*MW2^8*MZ2^4*(808039087 + 4*(-91877335 + 2536192*Pi^2)*SW2) + 
              MW2^3*MZ2^9*(84206034 + (-26954229 + 9748096*Pi^2)*SW2) + 
              2*MW2^4*MZ2^8*(-288582032 + (39267653 + 15775872*Pi^2)*SW2) + 
              2*MW2^6*MZ2^6*(-174181445 + 2*(-252379311 + 73482368*Pi^2)*
                 SW2) - 4*MW2^7*MZ2^5*(1310446043 + (-849364268 + 
                  74321408*Pi^2)*SW2)) + MT2^5*(-407961600*MW2^12 - 
              61440*MW2^11*MZ2*(-51379 + 10690*SW2) + 30720*MW2^10*MZ2^2*(
                -319015 + 98446*SW2) + 2*MW2^4*MZ2^8*(109149842 + 
                (62230881 - 35771648*Pi^2)*SW2) + MW2^2*MZ2^10*(8141270 + 
                (3422383 - 1167040*Pi^2)*SW2) + 64*MW2^9*MZ2^3*(254735521 + 
                60*(-1541947 + 7424*Pi^2)*SW2) + MZ2^12*(-37158 + 
                (2643 + 16160*Pi^2)*SW2) - MW2*MZ2^11*(54858 + 
                (251107 + 101856*Pi^2)*SW2) + 2*MW2^3*MZ2^9*(-35533814 + 
                (-11740337 + 7616192*Pi^2)*SW2) - 16*MW2^8*MZ2^4*(998553239 + 
                (-405951268 + 7942656*Pi^2)*SW2) + 8*MW2^7*MZ2^5*(
                1160120419 + (-552052234 + 31034624*Pi^2)*SW2) - 
              4*MW2^6*MZ2^6*(706914633 + (-485002942 + 68389632*Pi^2)*SW2) + 
              2*MW2^5*MZ2^7*(58284495 + (-285214594 + 90709760*Pi^2)*SW2))) + 
          MH2^2*(-24*MT2^8*(20*MW2^3 - 9*MW2^2*MZ2 - 15*MW2*MZ2^2 + 4*MZ2^3)*
             (143360*MW2^7 + 2*MW2^3*MZ2^4*(515837 - 136246*SW2) + 
              2560*MW2^6*MZ2*(-289 + 56*SW2) + 7*MW2*MZ2^6*(10641 + 
                1094*SW2) - MZ2^7*(6387 + 2545*SW2) + 2*MW2^2*MZ2^5*(
                -187381 + 23197*SW2) - 16*MW2^5*MZ2^2*(-95339 + 28320*SW2) + 
              4*MW2^4*MZ2^3*(-413489 + 132396*SW2)) - MW2^5*MZ2*(MW2 + MZ2)*
             (11059200*MW2^11 + 5120*MW2^10*MZ2*(-21107 + 6210*SW2) - 
              640*MW2^9*MZ2^2*(-514389 + 194128*SW2) + MW2^3*MZ2^8*(
                -14946144 + (15138139 - 5699968*Pi^2)*SW2) + 
              4*MZ2^11*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) + 8*MW2^7*MZ2^4*(
                23213899 + 32*(-440361 + 33016*Pi^2)*SW2) - 64*MW2^8*MZ2^3*(
                6750457 + (-2899989 + 37120*Pi^2)*SW2) + MW2*MZ2^10*(
                1856370 - (210889 + 714464*Pi^2)*SW2) - 8*MW2^6*MZ2^5*(
                -18943272 + (2763609 + 1426496*Pi^2)*SW2) + 2*MW2^4*MZ2^7*(
                53557432 + (-27103873 + 1726592*Pi^2)*SW2) + 2*MW2^5*MZ2^6*(
                -113292719 + (41139086 + 2622208*Pi^2)*SW2) + 
              MW2^2*MZ2^9*(-4690660 + (-1160263 + 2987744*Pi^2)*SW2)) + 
            2*MT2^7*(228556800*MW2^11 + 10240*MW2^10*MZ2*(-136739 + 
                26370*SW2) - 1280*MW2^9*MZ2^2*(-2597349 + 796624*SW2) + 
              MW2^3*MZ2^8*(-294627819 + (67905998 - 11399936*Pi^2)*SW2) + 
              4*MZ2^11*(-31233 + 5*(1905 + 6464*Pi^2)*SW2) - 64*MW2^8*MZ2^3*(
                57962075 + (-21468798 + 74240*Pi^2)*SW2) + 16*MW2^7*MZ2^4*(
                86545945 + 8*(-4440303 + 132064*Pi^2)*SW2) - 4*MW2^6*MZ2^5*(
                -308427669 + 4*(28069305 + 1426496*Pi^2)*SW2) - 
              MW2*MZ2^10*(1667901 + (371423 + 1428928*Pi^2)*SW2) + 
              2*MW2^4*MZ2^7*(506864840 + (-155257199 + 3453184*Pi^2)*SW2) + 
              2*MW2^5*MZ2^6*(-910557115 + (320502898 + 5244416*Pi^2)*SW2) + 
              MW2^2*MZ2^9*(41976046 + (-4586519 + 5975488*Pi^2)*SW2)) + 
            MT2*MW2^3*(44236800*MW2^14 + 20480*MW2^13*MZ2*(-14867 + 
                6210*SW2) - 2560*MW2^12*MZ2^2*(-74225 + 63208*SW2) + 
              2*MW2^2*MZ2^12*(4166729 + (277442 - 2242368*Pi^2)*SW2) - 
              4*MZ2^14*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) + 32*MW2^10*MZ2^4*(
                -77582027 + 12*(2551009 + 26176*Pi^2)*SW2) - 128*MW2^11*MZ2^
                3*(-10487431 + (3396902 + 74240*Pi^2)*SW2) + 8*MW2^9*MZ2^5*(
                85639243 + 8*(-7298675 + 496032*Pi^2)*SW2) + 
              MW2*MZ2^13*(-2388666 + (309349 + 908384*Pi^2)*SW2) + 
              2*MW2^3*MZ2^11*(10463661 + (-8829979 + 3888560*Pi^2)*SW2) - 
              8*MW2^5*MZ2^9*(-52262709 + (11773313 + 4991696*Pi^2)*SW2) + 
              4*MW2^7*MZ2^7*(-396765250 + (152011667 + 5892224*Pi^2)*SW2) + 
              MW2^4*MZ2^10*(-204409890 + (78109293 + 6466496*Pi^2)*SW2) - 
              4*MW2^8*MZ2^6*(-435353037 + 2*(54012757 + 8176256*Pi^2)*SW2) + 
              4*MW2^6*MZ2^8*(32562659 + (-45792910 + 9719296*Pi^2)*SW2)) - 
            3*MT2^6*(432537600*MW2^12 + 40960*MW2^11*MZ2*(-69347 + 
                14610*SW2) - 2560*MW2^10*MZ2^2*(-2785835 + 899396*SW2) + 
              MW2^2*MZ2^10*(16888544 + (7117411 - 8703456*Pi^2)*SW2) + 
              4*MZ2^12*(57132 - 5*(-3349 + 3232*Pi^2)*SW2) - 8*MW2^7*MZ2^5*(
                -334674601 + 384*(224317 + 32470*Pi^2)*SW2) - 
              128*MW2^9*MZ2^3*(65560103 + 4*(-6371269 + 37120*Pi^2)*SW2) + 
              96*MW2^8*MZ2^4*(35747717 + 2*(-8666083 + 364544*Pi^2)*SW2) + 
              3*MW2*MZ2^11*(-1252684 + (-317875 + 410528*Pi^2)*SW2) + 
              2*MW2^5*MZ2^7*(1168147809 + 2*(-210623887 + 5595264*Pi^2)*
                 SW2) + 8*MW2^6*MZ2^6*(-527724956 + (177562689 + 6670912*
                   Pi^2)*SW2) - 2*MW2^4*MZ2^8*(303268508 + (-130111543 + 
                  24526464*Pi^2)*SW2) + MW2^3*MZ2^9*(37375490 + 
                (-48260977 + 29601920*Pi^2)*SW2)) + 
            MT2^5*(2039808000*MW2^13 + 307200*MW2^12*MZ2*(-46067 + 
                10690*SW2) - 23040*MW2^11*MZ2^2*(-1580119 + 542280*SW2) + 
              MW2^3*MZ2^10*(266278722 + (53817815 - 55094336*Pi^2)*SW2) - 
              4*MZ2^13*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) - 640*MW2^10*MZ2^
                3*(66435575 + 6*(-4567833 + 37120*Pi^2)*SW2) + 
              MW2*MZ2^12*(279942 + (1156273 + 326624*Pi^2)*SW2) + 
              32*MW2^9*MZ2^4*(472194747 + 20*(-13982165 + 814656*Pi^2)*SW2) - 
              8*MW2^8*MZ2^5*(-2135205137 + 32*(13802967 + 2863496*Pi^2)*
                 SW2) + MW2^2*MZ2^11*(-34696670 + (-10911899 + 5177440*Pi^2)*
                 SW2) - 40*MW2^5*MZ2^8*(36012020 + (-33725921 + 9199040*Pi^2)*
                 SW2) + 2*MW2^4*MZ2^9*(-296902243 + 4*(-33074453 + 
                  26251408*Pi^2)*SW2) + 4*MW2^6*MZ2^7*(2653751892 + 
                (-1101110319 + 46784128*Pi^2)*SW2) + 4*MW2^7*MZ2^6*(
                -5694958517 + 2*(929677617 + 46835584*Pi^2)*SW2)) + 
            MT2^2*MW2^2*(-334233600*MW2^14 - 122880*MW2^13*MZ2*(-20419 + 
                6770*SW2) + 7680*MW2^12*MZ2^2*(-636493 + 286428*SW2) + 
              8*MZ2^14*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) + 128*MW2^11*MZ2^
                3*(2618615 + 12*(-557919 + 37120*Pi^2)*SW2) + 
              2*MW2^2*MZ2^12*(965267 + 8*(31163 + 175080*Pi^2)*SW2) + 
              8*MW2^9*MZ2^5*(-1116913729 + 8*(55426393 + 639520*Pi^2)*SW2) - 
              2*MW2*MZ2^13*(-1602942 + (328525 + 649824*Pi^2)*SW2) - 
              32*MW2^10*MZ2^4*(-275022389 + (85062214 + 4334592*Pi^2)*SW2) + 
              8*MW2^8*MZ2^6*(4129126 + 3*(-40610523 + 8100416*Pi^2)*SW2) + 
              MW2^3*MZ2^11*(-106007540 + (12970761 + 12314720*Pi^2)*SW2) + 
              2*MW2^6*MZ2^8*(-1381995316 + (535108729 + 15614080*Pi^2)*SW2) - 
              2*MW2^7*MZ2^7*(-2422685195 + 6*(96076355 + 19199616*Pi^2)*
                 SW2) + MW2^4*MZ2^10*(343246126 - (9434813 + 68015520*Pi^2)*
                 SW2) + MW2^5*MZ2^9*(156390878 + (-290827439 + 99588480*Pi^2)*
                 SW2)) + MT2^3*MW2*(1076428800*MW2^14 + 61440*MW2^13*MZ2*(
                -130639 + 37770*SW2) - 2560*MW2^12*MZ2^2*(-7429691 + 
                2965056*SW2) + MW2^3*MZ2^11*(125069932 + (16573025 - 
                  40304064*Pi^2)*SW2) - 4*MZ2^14*(-44358 + 
                5*(1641 + 3232*Pi^2)*SW2) + MW2*MZ2^13*(223230 + 
                (481705 + 68064*Pi^2)*SW2) - 128*MW2^11*MZ2^3*(116139673 + 
                10*(-5983321 + 111360*Pi^2)*SW2) + 32*MW2^10*MZ2^4*(
                -270825609 + 80*(253297 + 172112*Pi^2)*SW2) + 
              2*MW2^4*MZ2^10*(2749473 + 13*(-5760849 + 3628288*Pi^2)*SW2) + 
              MW2^2*MZ2^12*(-23253440 + (-2600581 + 5966816*Pi^2)*SW2) - 
              2*MW2^5*MZ2^9*(901333025 + (-349484551 + 10055360*Pi^2)*SW2) - 
              4*MW2^8*MZ2^6*(2665951309 + 2*(-612047547 + 10876928*Pi^2)*
                 SW2) - 6*MW2^6*MZ2^8*(-889463611 + (215403586 + 47723520*
                   Pi^2)*SW2) - 8*MW2^9*MZ2^5*(-2736762447 + 
                (860401060 + 53037824*Pi^2)*SW2) + 4*MW2^7*MZ2^7*(
                -852451506 + (-76879565 + 114925568*Pi^2)*SW2)) - 
            MT2^4*MW2*(1916928000*MW2^13 + 409600*MW2^12*MZ2*(-33881 + 
                8730*SW2) - 12800*MW2^11*MZ2^2*(-2752993 + 1012660*SW2) + 
              2*MW2^5*MZ2^8*(1336899867 + (134090467 - 234268032*Pi^2)*SW2) - 
              640*MW2^10*MZ2^3*(58326553 + 20*(-1301647 + 14848*Pi^2)*SW2) + 
              4*MZ2^13*(348828 - 5*(-3483 + 22624*Pi^2)*SW2) + 
              MW2*MZ2^12*(-15074028 + 7*(-60533 + 779104*Pi^2)*SW2) + 
              2*MW2^2*MZ2^11*(9575813 - 12*(-220263 + 864344*Pi^2)*SW2) + 
              2*MW2^3*MZ2^10*(188431213 + (-31509959 + 1828432*Pi^2)*SW2) - 
              72*MW2^8*MZ2^5*(-348166059 + 4*(21138075 + 2906816*Pi^2)*SW2) + 
              32*MW2^9*MZ2^4*(159580353 + 2*(-96572801 + 10305280*Pi^2)*
                 SW2) + 8*MW2^7*MZ2^6*(-2821225121 + (992511679 + 
                  35063104*Pi^2)*SW2) + 2*MW2^6*MZ2^7*(2671161315 + 
                2*(-841083009 + 98212352*Pi^2)*SW2) + MW2^4*MZ2^9*(
                -1951771156 + (222250291 + 174947456*Pi^2)*SW2))) - 
          4*MH2*MW2*(-24*MT2^8*(4*MW2^3 + 15*MW2^2*MZ2 - 24*MW2*MZ2^2 + 
              5*MZ2^3)*(143360*MW2^7 + 2*MW2^3*MZ2^4*(515837 - 136246*SW2) + 
              2560*MW2^6*MZ2*(-289 + 56*SW2) + 7*MW2*MZ2^6*(10641 + 
                1094*SW2) - MZ2^7*(6387 + 2545*SW2) + 2*MW2^2*MZ2^5*(
                -187381 + 23197*SW2) - 16*MW2^5*MZ2^2*(-95339 + 28320*SW2) + 
              4*MW2^4*MZ2^3*(-413489 + 132396*SW2)) - MW2^5*MZ2*(MW2 + MZ2)*
             (2211840*MW2^11 + 5120*MW2^10*MZ2*(-2407 + 1242*SW2) + 
              128*MW2^9*MZ2^2*(-253839 + 14528*SW2) + MW2^3*MZ2^8*(
                -11934720 + (22603061 - 12351104*Pi^2)*SW2) - 
              8*MW2^7*MZ2^4*(76355227 + 16*(-1822953 + 2384*Pi^2)*SW2) + 
              5*MZ2^11*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) - 64*MW2^8*MZ2^3*(
                -4207942 + (1386471 + 7424*Pi^2)*SW2) - 2*MW2*MZ2^10*(
                -1257771 + 5*(28583 + 97792*Pi^2)*SW2) + 4*MW2^2*MZ2^9*(
                -2021795 + 8*(-46360 + 149327*Pi^2)*SW2) + 8*MW2^6*MZ2^5*(
                87926886 + (-37414431 + 801728*Pi^2)*SW2) - 2*MW2^5*MZ2^6*(
                226020607 + 2*(-56165519 + 3873536*Pi^2)*SW2) + 
              2*MW2^4*MZ2^7*(75245597 + (-49461407 + 9165184*Pi^2)*SW2)) + 
            2*MT2^7*(45711360*MW2^11 + 10240*MW2^10*MZ2*(-8599 + 5274*SW2) + 
              256*MW2^9*MZ2^2*(-2598015 + 89408*SW2) - 16*MW2^7*MZ2^4*(
                370392121 + 8*(-14606853 + 4768*Pi^2)*SW2) + 
              5*MZ2^11*(-31233 + 5*(1905 + 6464*Pi^2)*SW2) - 64*MW2^8*MZ2^3*(
                -48684215 + 2*(5964357 + 7424*Pi^2)*SW2) - MW2*MZ2^10*(
                1996503 + 10*(47257 + 195584*Pi^2)*SW2) + MW2^3*MZ2^8*(
                -431494551 - 64*(-1489945 + 385972*Pi^2)*SW2) + 
              4*MW2^6*MZ2^5*(1592484705 + 4*(-134056503 + 801728*Pi^2)*SW2) + 
              2*MW2^4*MZ2^7*(871852417 + 7*(-35982127 + 2618624*Pi^2)*SW2) - 
              2*MW2^5*MZ2^6*(2108769845 + 2*(-344185357 + 7747072*Pi^2)*
                 SW2) + MW2^2*MZ2^9*(55461671 + (-5910805 + 9556928*Pi^2)*
                 SW2)) + MT2*MW2^3*(8847360*MW2^14 + 20480*MW2^13*MZ2*(
                -1159 + 1242*SW2) + 512*MW2^12*MZ2^2*(-484339 + 145448*SW2) + 
              MW2^4*MZ2^10*(-276460122 + (135072177 - 11510720*Pi^2)*SW2) + 
              4*MW2^2*MZ2^12*(3306479 + (165035 - 1726056*Pi^2)*SW2) + 
              32*MW2^10*MZ2^4*(10076063 + (129324 - 186624*Pi^2)*SW2) - 
              5*MZ2^14*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) - 128*MW2^11*MZ2^
                3*(-5138153 + 2*(1206431 + 7424*Pi^2)*SW2) + 8*MW2^9*MZ2^5*(
                -326510701 + 32*(3490217 + 82728*Pi^2)*SW2) + 
              MW2*MZ2^13*(-3180912 + 5*(81781 + 244064*Pi^2)*SW2) + 
              4*MW2^8*MZ2^6*(781521855 + (-315442738 + 430336*Pi^2)*SW2) - 
              4*MW2^5*MZ2^9*(-205190895 + (69757706 + 8477984*Pi^2)*SW2) - 
              4*MW2^7*MZ2^7*(264874439 + (-164816005 + 15518336*Pi^2)*SW2) + 
              MW2^3*MZ2^11*(14889912 + (-25682149 + 17230496*Pi^2)*SW2) + 
              4*MW2^6*MZ2^8*(-185302823 + (21090703 + 20250752*Pi^2)*SW2)) - 
            3*MT2^6*(86507520*MW2^12 + 40960*MW2^11*MZ2*(-4999 + 2922*SW2) + 
              512*MW2^10*MZ2^2*(-2443933 + 82396*SW2) + 2*MW2^2*MZ2^10*(
                12805961 + (5394487 - 6300912*Pi^2)*SW2) + 12*MW2*MZ2^11*(
                -413309 + 80*(-1355 + 1692*Pi^2)*SW2) - 96*MW2^8*MZ2^4*(
                134133733 + 10*(-4449629 + 2048*Pi^2)*SW2) + 
              5*MZ2^12*(57132 - 5*(-3349 + 3232*Pi^2)*SW2) - 128*MW2^9*MZ2^3*(
                -50458241 + 4*(3290587 + 7424*Pi^2)*SW2) + 8*MW2^7*MZ2^5*(
                1782376091 + 96*(-6747719 + 67208*Pi^2)*SW2) - 
              8*MW2^6*MZ2^6*(1192149646 + (-457898943 + 16295872*Pi^2)*SW2) + 
              MW2^3*MZ2^9*(24766786 + (-76851191 + 50578816*Pi^2)*SW2) - 
              2*MW2^4*MZ2^8*(401354215 + (-216449933 + 58569600*Pi^2)*SW2) + 
              2*MW2^5*MZ2^7*(1911460473 + (-797225998 + 81068544*Pi^2)*
                 SW2)) + MT2^3*MW2*(215285760*MW2^14 + 61440*MW2^13*MZ2*(
                -11411 + 7554*SW2) + 512*MW2^12*MZ2^2*(-7166113 + 
                842160*SW2) + 4*MW2^8*MZ2^6*(784719061 + (574998798 - 
                  186633728*Pi^2)*SW2) + MW2^3*MZ2^11*(183582230 + 
                (26638603 - 57967296*Pi^2)*SW2) - 5*MZ2^14*(-44358 + 
                5*(1641 + 3232*Pi^2)*SW2) + 2*MW2*MZ2^13*(41979 + 
                5*(62435 + 16992*Pi^2)*SW2) - 128*MW2^11*MZ2^3*(-148510261 + 
                10*(5008771 + 22272*Pi^2)*SW2) - 32*MW2^10*MZ2^4*(994422543 + 
                16*(-25140055 + 61744*Pi^2)*SW2) - 6*MW2^6*MZ2^8*(
                -1494777855 + 64*(8186389 + 206480*Pi^2)*SW2) + 
              4*MW2^2*MZ2^12*(-7298605 + (-945389 + 1815784*Pi^2)*SW2) + 
              8*MW2^9*MZ2^5*(2634208107 + 4*(-336669875 + 11907392*Pi^2)*
                 SW2) + 4*MW2^4*MZ2^10*(-41088858 + (-59763753 + 45075616*
                   Pi^2)*SW2) - 2*MW2^5*MZ2^9*(1063540948 + 
                (-614647169 + 113466304*Pi^2)*SW2) + 4*MW2^7*MZ2^7*(
                -3519350139 + (814216901 + 150538240*Pi^2)*SW2)) + 
            MT2^2*MW2^2*(-66846720*MW2^14 - 122880*MW2^13*MZ2*(-1799 + 
                1354*SW2) - 1536*MW2^12*MZ2^2*(-883835 + 168516*SW2) + 
              10*MZ2^14*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) + 
              128*MW2^11*MZ2^3*(-46220441 + 12*(1457313 + 7424*Pi^2)*SW2) + 
              32*MW2^10*MZ2^4*(213325651 + 10*(-9912179 + 62976*Pi^2)*SW2) - 
              2*MW2*MZ2^13*(-2198757 + 5*(86575 + 179424*Pi^2)*SW2) - 
              2*MW2^7*MZ2^7*(-4622550211 + 6*(304641803 + 780800*Pi^2)*SW2) + 
              2*MW2^3*MZ2^11*(-66331907 + 5*(1819731 + 931936*Pi^2)*SW2) - 
              8*MW2^9*MZ2^5*(-199713109 + 8*(-6804293 + 2291296*Pi^2)*SW2) + 
              MW2^2*MZ2^12*(-1444894 + (907387 + 5419488*Pi^2)*SW2) - 
              4*MW2^4*MZ2^10*(-140855645 + 4*(1989637 + 5849370*Pi^2)*SW2) + 
              8*MW2^8*MZ2^6*(-1284926800 + 3*(129161179 + 8213568*Pi^2)*
                 SW2) - 2*MW2^6*MZ2^8*(1519841549 + 5*(-185195839 + 
                  21665408*Pi^2)*SW2) + MW2^5*MZ2^9*(-378964946 + 
                (-365089657 + 224469120*Pi^2)*SW2)) + 
            MT2^5*(407961600*MW2^13 + 61440*MW2^12*MZ2*(-18179 + 10690*SW2) + 
              23040*MW2^11*MZ2^2*(-259745 + 11272*SW2) + 5*MW2^3*MZ2^10*(
                75202164 + (16884407 - 14998976*Pi^2)*SW2) - 
              5*MZ2^13*(-44358 + 5*(1641 + 3232*Pi^2)*SW2) - 128*MW2^10*MZ2^
                3*(-255634987 + 30*(2396163 + 7424*Pi^2)*SW2) + 
              8*MW2*MZ2^12*(19356 + 5*(36689 + 12328*Pi^2)*SW2) - 
              32*MW2^9*MZ2^4*(2053349463 + (-720949756 + 483072*Pi^2)*SW2) + 
              4*MW2^2*MZ2^11*(-10931023 + (-3743161 + 1484264*Pi^2)*SW2) + 
              8*MW2^8*MZ2^5*(8877264481 + 8*(-434948847 + 6048992*Pi^2)*
                 SW2) + 4*MW2^6*MZ2^7*(3542315505 + 23*(-92933967 + 
                  12895360*Pi^2)*SW2) + 2*MW2^4*MZ2^9*(-555298151 + 
                8*(-28067843 + 21405256*Pi^2)*SW2) - 4*MW2^5*MZ2^8*(
                179282026 + (-584229361 + 208888576*Pi^2)*SW2) - 
              4*MW2^7*MZ2^6*(11003232847 + (-4912182570 + 241956608*Pi^2)*
                 SW2)) + MT2^4*MW2*(-383385600*MW2^13 - 409600*MW2^12*MZ2*(
                -2845 + 1746*SW2) - 2560*MW2^11*MZ2^2*(-2307695 + 
                160652*SW2) + 2*MW2^6*MZ2^7*(160564437 + (2190729426 - 
                  656536832*Pi^2)*SW2) + MW2^3*MZ2^10*(-438577414 + 
                (105425291 - 41673376*Pi^2)*SW2) + MW2*MZ2^12*(20409282 + 
                (767095 - 7411040*Pi^2)*SW2) + 5*MZ2^13*(-348828 + 
                5*(-3483 + 22624*Pi^2)*SW2) + 128*MW2^10*MZ2^3*(-254209103 + 
                4*(19470313 + 74240*Pi^2)*SW2) + 32*MW2^9*MZ2^4*(1949215329 + 
                (-729467110 + 866816*Pi^2)*SW2) + 4*MW2^2*MZ2^11*(-10555667 + 
                3*(-830927 + 2819224*Pi^2)*SW2) - 24*MW2^8*MZ2^5*(
                2496276247 + 4*(-267873793 + 5357248*Pi^2)*SW2) + 
              8*MW2^7*MZ2^6*(3377870095 + (-1922309465 + 149062336*Pi^2)*
                 SW2) + MW2^4*MZ2^9*(2910430406 - (428488229 + 167506816*
                   Pi^2)*SW2) + 2*MW2^5*MZ2^8*(-3203753058 + 
                (52191823 + 375658368*Pi^2)*SW2)))))/(MW*(MH2 - 4*MW2)*
        (MH2 - MW2)*(MT2 - MW2)^2*(MH2 - 4*MZ2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*
        MZ2^4*(-4*MT2 + MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
        (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW*SW2) - 
     ((24*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*SW*
         (CHW*MW2*(4*MH2*MZ2*(320*MW2^3 - 640*MW2^2*MZ2 + 536*MW2*MZ2^2 - 
              153*MZ2^3) + 2*MZ2^2*(-320*MW2^3 + 560*MW2^2*MZ2 - 
              406*MW2*MZ2^2 + 103*MZ2^3) + MH2^2*(-320*MW2^3 + 
              640*MW2^2*MZ2 - 536*MW2*MZ2^2 + 153*MZ2^3)) - 
          CHB*MZ2*(MH2^2*(320*MW2^3 - 480*MW2^2*MZ2 + 356*MW2*MZ2^2 - 
              103*MZ2^3) + 2*MZ2^2*(320*MW2^3 - 560*MW2^2*MZ2 + 
              406*MW2*MZ2^2 - 103*MZ2^3) + 4*MH2*MZ2*(-320*MW2^3 + 
              480*MW2^2*MZ2 - 356*MW2*MZ2^2 + 103*MZ2^3))*SW2) + 
        CHWB*(192*MW2^4*MZ2^3*(-2*MW2 + MZ2)^2*(320*MW2^3 - 560*MW2^2*MZ2 + 
            326*MW2*MZ2^2 - 53*MZ2^3)*SW2 + MH2^6*(320*MW2^6 + 23*CW2*MZ2^6 + 
            8*MW2^5*MZ2*(69 + 40*SW2) - 4*MW2^2*MZ2^4*(266 + 113*SW2) + 
            4*MW2^3*MZ2^3*(738 + 169*SW2) + MW2*MZ2^5*(53 + 174*SW2) - 
            4*MW2^4*MZ2^2*(709 + 182*SW2)) + 2*MH2^5*(6720*MW2^7 - 
            46*CW2*MZ2^7 - 24*MW2^6*MZ2*(1001 + 360*SW2) + 
            MW2*MZ2^6*(234 + 773*SW2) + 8*MW2^5*MZ2^2*(4157 + 3717*SW2) - 
            2*MW2^2*MZ2^5*(395 + 4142*SW2) - 6*MW2^4*MZ2^3*
             (3577 + 6736*SW2) + 2*MW2^3*MZ2^4*(3056 + 13481*SW2)) + 
          16*MH2*MW2^3*MZ2*(15360*MW2^7 + 2*MW2*MZ2^6*(409 - 6136*SW2) + 
            1431*MZ2^7*SW2 - 128*MW2^6*MZ2*(257 + 120*SW2) - 
            8*MW2^4*MZ2^3*(707 + 526*SW2) + 16*MW2^5*MZ2^2*
             (1409 + 2024*SW2) - 4*MW2^3*MZ2^4*(-587 + 9228*SW2) + 
            2*MW2^2*MZ2^5*(-1259 + 17620*SW2)) - MH2^4*MW2*
           (89280*MW2^7 + 4*MW2^4*MZ2^3*(12899 - 64231*SW2) - 
            216*MW2^6*MZ2*(959 + 440*SW2) + 8*MZ2^7*(340 + 971*SW2) + 
            4*MW2^3*MZ2^4*(-28777 + 4789*SW2) - MW2*MZ2^6*
             (18643 + 52576*SW2) + 4*MW2^5*MZ2^2*(32939 + 70134*SW2) + 
            MW2^2*MZ2^5*(65543 + 99606*SW2)) - 8*MH2^2*MW2^2*
           (7680*MW2^8 + 5*MW2*MZ2^7*(727 - 1645*SW2) + 1908*MZ2^8*SW2 - 
            192*MW2^7*MZ2*(-271 + 40*SW2) - 8*MW2^6*MZ2^2*
             (19153 + 4536*SW2) + 12*MW2^5*MZ2^3*(11811 + 15890*SW2) - 
            MW2^2*MZ2^6*(14328 + 17785*SW2) - 2*MW2^4*MZ2^4*
             (32671 + 129790*SW2) + MW2^3*MZ2^5*(27815 + 140342*SW2)) + 
          2*MH2^3*MW2*(68480*MW2^8 + 1272*MZ2^8*SW2 + 6*MW2*MZ2^7*
             (1567 + 1984*SW2) - 16*MW2^7*MZ2*(-879 + 4360*SW2) + 
            16*MW2^6*MZ2^2*(-23578 + 6079*SW2) - 5*MW2^2*MZ2^6*
             (11507 + 29275*SW2) + 4*MW2^5*MZ2^3*(142785 + 59596*SW2) - 
            2*MW2^4*MZ2^4*(208747 + 293806*SW2) + MW2^3*MZ2^5*
             (189191 + 461370*SW2))))*B0i[bb0, 0, 0, MH2])/
      (1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(MH2 - 4*MZ2)*(2*MW2 - MZ2)^3*
       MZ2^2*Pi^3*SW) + (CHWB*(160*MW2^8*MZ2^4*(MW2 + MZ2)*SW2^2*
         (32*MW2^5 + 4*MW2*MZ2^4*(5 - 11*SW2) + 10*MW2^3*MZ2^2*
           (13 - 10*SW2) + 5*MZ2^5*SW2 + 4*MW2^4*MZ2*(-25 + 8*SW2) + 
          2*MW2^2*MZ2^3*(-41 + 55*SW2)) + 36*MT2^10*MZ2^2*(-2*MW2 + MZ2)^2*
         (80*MW2^4 + 25*CW2*MZ2^4 + 38*MW2^3*MZ2*(-5 + 2*SW2) - 
          36*MW2^2*MZ2^2*(-5 + 3*SW2) + MW2*MZ2^3*(-95 + 72*SW2)) + 
        MT2^9*(-286720*MW2^9 + 675*CW2*MZ2^9 + 16*MW2^6*MZ2^3*
           (419171 - 128904*SW2) + 8*MW2^4*MZ2^5*(403449 - 109687*SW2) - 
          5120*MW2^8*MZ2*(-345 + 56*SW2) - 60*MW2^2*MZ2^7*(-3810 + 481*SW2) + 
          MW2*MZ2^8*(-24429 + 4684*SW2) + 64*MW2^7*MZ2^2*
           (-72351 + 18640*SW2) + 64*MW2^5*MZ2^4*(-91869 + 28747*SW2) + 
          2*MW2^3*MZ2^6*(-554387 + 107694*SW2)) + MT2*MW2^6*MZ2^2*SW2*
         (92160*MW2^9 + 2*MW2^4*MZ2^5*(165227 - 144059*SW2) + 
          MW2*MZ2^8*(11 - 7622*SW2) + 800*MZ2^9*SW2 + 3840*MW2^8*MZ2*
           (-85 + 24*SW2) - 736*MW2^7*MZ2^2*(-453 + 331*SW2) + 
          2*MW2^2*MZ2^7*(2375 + 8343*SW2) + 4*MW2^6*MZ2^3*
           (26919 + 21392*SW2) + MW2^3*MZ2^6*(-88545 + 67042*SW2) + 
          2*MW2^5*MZ2^4*(-226757 + 138766*SW2)) + MT2^2*MW2^5*
         (286720*MW2^11 + 2*MW2^6*MZ2^5*(1761137 - 1487602*SW2) + 
          MW2^3*MZ2^8*(1144609 - 1096049*SW2) + 16*MW2^8*MZ2^3*
           (306599 - 122740*SW2) + MW2*MZ2^10*(43683 - 24770*SW2) + 
          5120*MW2^10*MZ2*(-163 + 56*SW2) - 1408*MW2^9*MZ2^2*
           (401 + 183*SW2) + MZ2^11*(-3189 + 1018*SW2) - 
          22*MW2^5*MZ2^6*(-53438 + 42257*SW2) + 20*MW2^7*MZ2^4*
           (-355687 + 227244*SW2) + MW2^2*MZ2^9*(-292616 + 241989*SW2) + 
          MW2^4*MZ2^7*(-2269793 + 2172844*SW2)) + MT2^4*MW2^3*
         (6021120*MW2^11 + 2*MW2^6*MZ2^5*(17309697 - 16574438*SW2) + 
          2*MW2^4*MZ2^7*(6338954 - 3115503*SW2) + 2*MW2*MZ2^10*
           (42545 - 70811*SW2) + 35840*MW2^10*MZ2*(-905 + 168*SW2) + 
          MZ2^11*(-10323 + 10111*SW2) - 17*MW2^3*MZ2^8*(126603 + 39076*SW2) + 
          64*MW2^8*MZ2^3*(-943909 + 296972*SW2) - 64*MW2^9*MZ2^2*
           (-1046901 + 317830*SW2) + 2*MW2^2*MZ2^9*(-33145 + 351368*SW2) + 
          66*MW2^5*MZ2^6*(-483238 + 364095*SW2) + 4*MW2^7*MZ2^4*
           (1640693 + 2691244*SW2)) + MT2^8*(2007040*MW2^10 - 
          225*CW2*MZ2^10 + 4*MW2^6*MZ2^4*(11000471 - 3285244*SW2) + 
          2*MW2^4*MZ2^6*(4504996 - 469007*SW2) + 5120*MW2^9*MZ2*
           (-2453 + 392*SW2) - 3*MW2*MZ2^9*(3306 + 3061*SW2) + 
          MW2^2*MZ2^8*(240033 + 84256*SW2) - 2*MW2^3*MZ2^7*
           (994334 + 91749*SW2) - 64*MW2^8*MZ2^2*(-520477 + 133466*SW2) + 
          32*MW2^7*MZ2^3*(-1531395 + 464312*SW2) + 2*MW2^5*MZ2^5*
           (-12503333 + 2936990*SW2)) + MT2^3*MW2^4*(-2007040*MW2^11 + 
          2*MW2^2*MZ2^9*(296676 - 391961*SW2) + 6*MZ2^11*(1641 - 1351*SW2) - 
          250880*MW2^10*MZ2*(-37 + 8*SW2) - 4758*MW2^5*MZ2^6*
           (-2559 + 1513*SW2) + 32*MW2^8*MZ2^3*(6782 + 5795*SW2) + 
          768*MW2^9*MZ2^2*(-17811 + 6833*SW2) + 11*MW2*MZ2^10*
           (-10677 + 11138*SW2) - 2*MW2^4*MZ2^7*(628564 + 750509*SW2) + 
          22*MW2^6*MZ2^5*(-1147311 + 804878*SW2) + MW2^3*MZ2^8*
           (-1247235 + 2285572*SW2) - 4*MW2^7*MZ2^4*(-5317509 + 
            3513020*SW2)) + MT2^6*MW2*(10035200*MW2^11 - 225*CW2*MZ2^11 + 
          4*MW2^7*MZ2^4*(43867839 - 11422508*SW2) + MW2^4*MZ2^7*
           (834029 - 8235900*SW2) + MW2^2*MZ2^9*(355147 - 254068*SW2) + 
          35840*MW2^10*MZ2*(-1711 + 280*SW2) + 3*MW2*MZ2^10*
           (-9266 + 2945*SW2) - 3200*MW2^9*MZ2^2*(-48872 + 12875*SW2) + 
          48*MW2^8*MZ2^3*(-4508925 + 1365016*SW2) + MW2^3*MZ2^8*
           (-1535019 + 2169533*SW2) + 2*MW2^6*MZ2^5*(-41040401 + 
            2495170*SW2) + 2*MW2^5*MZ2^6*(9154176 + 6338147*SW2)) - 
        MT2^7*MW2*(6021120*MW2^10 + 35840*MW2^9*MZ2*(-1049 + 168*SW2) + 
          8*MZ2^10*(-627 + 650*SW2) - 3*MW2*MZ2^9*(-8577 + 33865*SW2) - 
          128*MW2^8*MZ2^2*(-774249 + 199478*SW2) + 2*MW2^4*MZ2^6*
           (12070535 + 386733*SW2) + MW2^2*MZ2^8*(379445 + 747866*SW2) - 
          2*MW2^3*MZ2^7*(2359784 + 1151389*SW2) + 32*MW2^7*MZ2^3*
           (-4512587 + 1360083*SW2) + 2*MW2^5*MZ2^5*(-35328385 + 
            6632434*SW2) - 4*MW2^6*MZ2^4*(-31927265 + 9094916*SW2)) + 
        MT2^5*MW2^2*(-10035200*MW2^11 + 2*MW2^5*MZ2^6*(8627269 - 
            13812039*SW2) + 16*MW2^8*MZ2^3*(10645681 - 3273330*SW2) + 
          2*MW2^3*MZ2^8*(2031226 - 1055107*SW2) + MZ2^11*(3891 - 4075*SW2) - 
          179200*MW2^10*MZ2*(-327 + 56*SW2) - 2*MW2^2*MZ2^9*
           (281279 + 7416*SW2) + MW2*MZ2^10*(11670 + 47771*SW2) + 
          320*MW2^9*MZ2^2*(-434875 + 120184*SW2) + 5*MW2^4*MZ2^7*
           (-2677443 + 2415964*SW2) + 4*MW2^7*MZ2^4*(-26729301 + 
            4932640*SW2) + 2*MW2^6*MZ2^5*(9900165 + 10913954*SW2)))*
       B0i[bb0, 0, 0, MT2])/(1296*MW*(MT2 - MW2)^3*(4*MT2 - MZ2)*
       (2*MW2 - MZ2)^3*MZ2^4*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW*SW2) + 
     (CHWB*MW2*(10*MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
         (64*MW2^5 - 168*MW2^4*MZ2 + 182*MW2^3*MZ2^2 - 112*MW2^2*MZ2^3 + 
          39*MW2*MZ2^4 - 5*MZ2^5)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
          MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
          MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
        4*MW2^3*(-24*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
           (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*SW2 - 
          MT2^7*(245760*MW2^11 + 50*CW2*MZ2^11 + 4*MW2^5*MZ2^6*
             (3458969 - 1943970*SW2) + 2*MW2^3*MZ2^8*(478196 - 351683*SW2) + 
            MW2*MZ2^10*(4224 - 4855*SW2) + 2048*MW2^10*MZ2*
             (-1424 + 345*SW2) - 128*MW2^9*MZ2^2*(-93629 + 30500*SW2) + 
            2*MW2^2*MZ2^9*(-52411 + 46925*SW2) + 32*MW2^8*MZ2^3*
             (-797019 + 307102*SW2) + 8*MW2^4*MZ2^7*(-583146 + 369557*SW2) - 
            16*MW2^7*MZ2^4*(-2029321 + 899316*SW2) + 8*MW2^6*MZ2^5*
             (-3288125 + 1648922*SW2)) + MW2^6*(MW2 + MZ2)*
           (245760*MW2^11 + 50*CW2*MZ2^11 + 4*MW2^5*MZ2^6*
             (3458969 - 1945794*SW2) + 2*MW2^3*MZ2^8*(478196 - 349553*SW2) + 
            MW2*MZ2^10*(4224 - 4867*SW2) + 2048*MW2^10*MZ2*
             (-1424 + 345*SW2) - 128*MW2^9*MZ2^2*(-93629 + 30464*SW2) + 
            2*MW2^2*MZ2^9*(-52411 + 46685*SW2) + 16*MW2^4*MZ2^7*
             (-291573 + 184231*SW2) + 32*MW2^8*MZ2^3*(-797019 + 307282*SW2) - 
            16*MW2^7*MZ2^4*(-2029321 + 901776*SW2) + 8*MW2^6*MZ2^5*
             (-3288125 + 1654082*SW2)) + MT2*MW2^4*(-1720320*MW2^13 + 
            50*CW2*MZ2^13 + 2*MW2^5*MZ2^8*(12901154 - 7344957*SW2) + 
            4*MW2^7*MZ2^6*(10207125 - 3202978*SW2) + MW2^3*MZ2^10*
             (1346472 - 1039381*SW2) + MW2*MZ2^12*(4024 - 4667*SW2) - 
            2048*MW2^12*MZ2*(-9488 + 2415*SW2) + 4*MW2^2*MZ2^11*
             (-30526 + 28291*SW2) + 128*MW2^11*MZ2^2*(-562329 + 191204*SW2) - 
            224*MW2^10*MZ2^3*(-569957 + 234398*SW2) + 48*MW2^9*MZ2^4*
             (-2359889 + 1202440*SW2) + 12*MW2^6*MZ2^7*(-4082307 + 
              1975462*SW2) + 2*MW2^4*MZ2^9*(-3879067 + 2548745*SW2) - 
            8*MW2^8*MZ2^5*(-3594735 + 3136678*SW2)) + 
          MT2^6*(1720320*MW2^12 - 50*CW2*MZ2^12 + 2*MW2^4*MZ2^8*
             (5680730 - 3936451*SW2) + MW2^2*MZ2^10*(134426 - 127439*SW2) + 
            2048*MW2^11*MZ2*(-10088 + 2415*SW2) + MW2*MZ2^11*
             (-3874 + 4481*SW2) - 128*MW2^10*MZ2^2*(-678169 + 218984*SW2) + 
            2*MW2^3*MZ2^9*(-845271 + 678886*SW2) + 56*MW2^7*MZ2^5*
             (-3867715 + 1906862*SW2) + 32*MW2^9*MZ2^3*(-5953343 + 
              2271822*SW2) - 20*MW2^6*MZ2^6*(-6157677 + 3382382*SW2) + 
            8*MW2^5*MZ2^7*(-5811763 + 3558440*SW2) - 16*MW2^8*MZ2^4*
             (-15798277 + 6911912*SW2)) + MT2^2*MW2^3*(5160960*MW2^13 - 
            150*CW2*MZ2^13 + 16*MW2^9*MZ2^4*(32394783 - 15113000*SW2) + 
            4*MW2^7*MZ2^6*(15412087 - 13551178*SW2) + 10*MW2^4*MZ2^9*
             (1657937 - 1040426*SW2) + MW2^2*MZ2^11*(337104 - 305627*SW2) + 
            18432*MW2^12*MZ2*(-3256 + 805*SW2) + MW2*MZ2^12*
             (-12458 + 14327*SW2) - 896*MW2^11*MZ2^2*(-263777 + 87480*SW2) - 
            8*MW2^6*MZ2^7*(-6262289 + 2070984*SW2) + MW2^3*MZ2^10*
             (-3306742 + 2467433*SW2) + 32*MW2^10*MZ2^3*(-14590025 + 
              5774138*SW2) + 2*MW2^5*MZ2^8*(-22371504 + 11708503*SW2) + 
            8*MW2^8*MZ2^5*(-39190883 + 22015542*SW2)) + 
          MT2^5*MW2*(-5160960*MW2^12 + 200*CW2*MZ2^12 + 4*MW2^5*MZ2^7*
             (38329925 - 23294178*SW2) + 2*MW2^3*MZ2^9*(3015179 - 
              2385509*SW2) - 18432*MW2^11*MZ2*(-3376 + 805*SW2) - 
            2*MW2*MZ2^11*(-7941 + 9149*SW2) + MW2^2*MZ2^10*
             (-508568 + 475543*SW2) + 128*MW2^10*MZ2^2*(-2057255 + 
              662364*SW2) + 34*MW2^4*MZ2^8*(-1139844 + 781165*SW2) - 
            32*MW2^9*MZ2^3*(-18233861 + 6936950*SW2) + 16*MW2^8*MZ2^4*
             (-48986241 + 21352832*SW2) - 8*MW2^7*MZ2^5*(-85275617 + 
              41855442*SW2) + 4*MW2^6*MZ2^6*(-98937085 + 54048946*SW2)) + 
          MT2^3*MW2^2*(-8601600*MW2^13 + 150*CW2*MZ2^13 + 8*MW2^8*MZ2^5*
             (105506251 - 54130414*SW2) + 32*MW2^10*MZ2^3*(27619197 - 
              10682330*SW2) + 8*MW2^6*MZ2^7*(10549812 - 7968343*SW2) + 
            MW2^3*MZ2^10*(2722524 - 1934869*SW2) - 71680*MW2^12*MZ2*
             (-1424 + 345*SW2) - 3*MW2*MZ2^12*(-4236 + 4831*SW2) + 
            4*MW2^2*MZ2^11*(-79153 + 70453*SW2) + 640*MW2^11*MZ2^2*
             (-654215 + 213356*SW2) + 2*MW2^5*MZ2^8*(4007918 + 580213*SW2) + 
            2*MW2^4*MZ2^9*(-5162413 + 2801741*SW2) + 16*MW2^9*MZ2^4*
             (-68769203 + 30780372*SW2) + 4*MW2^7*MZ2^6*(-96709615 + 
              57319662*SW2)) + MT2^4*MW2*(8601600*MW2^13 - 50*CW2*MZ2^13 + 
            4*MW2^7*MZ2^6*(145815353 - 81007646*SW2) + 2*MW2^5*MZ2^8*
             (21491634 - 15764003*SW2) + 3*MW2^2*MZ2^11*(28460 - 23627*SW2) + 
            213*MW2^3*MZ2^10*(-1330 + 307*SW2) + 10240*MW2^12*MZ2*
             (-10088 + 2415*SW2) + MW2*MZ2^12*(-4474 + 5069*SW2) - 
            640*MW2^11*MZ2^2*(-677767 + 218912*SW2) + 6*MW2^4*MZ2^9*
             (-632103 + 636280*SW2) + 32*MW2^10*MZ2^3*(-29673905 + 
              11335806*SW2) + 4*MW2^6*MZ2^7*(-51542649 + 32276872*SW2) - 
            16*MW2^9*MZ2^4*(-78236089 + 34327848*SW2) + 8*MW2^8*MZ2^5*
             (-132170357 + 65557290*SW2))) + 
        MH2^3*(24*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
           (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*SW2 + 
          MT2^7*(245760*MW2^11 + 50*CW2*MZ2^11 + 8*MW2^5*MZ2^6*
             (1775707 - 1018458*SW2) + MW2^3*MZ2^8*(982192 - 784495*SW2) + 
            4*MW2*MZ2^10*(981 - 1483*SW2) + 2048*MW2^10*MZ2*
             (-1424 + 345*SW2) + 14*MW2^2*MZ2^9*(-7513 + 7760*SW2) - 
            128*MW2^9*MZ2^2*(-93899 + 30500*SW2) + 64*MW2^8*MZ2^3*
             (-401472 + 154091*SW2) + 4*MW2^4*MZ2^7*(-1202217 + 796816*SW2) - 
            8*MW2^7*MZ2^4*(-4112687 + 1819812*SW2) + 4*MW2^6*MZ2^5*
             (-6708385 + 3383662*SW2)) - MW2^6*(MW2 + MZ2)*
           (245760*MW2^11 + 50*CW2*MZ2^11 + 8*MW2^5*MZ2^6*
             (1775707 - 1019370*SW2) + MW2^3*MZ2^8*(982192 - 780235*SW2) + 
            4*MW2*MZ2^10*(981 - 1486*SW2) + 2048*MW2^10*MZ2*
             (-1424 + 345*SW2) - 128*MW2^9*MZ2^2*(-93899 + 30464*SW2) + 
            2*MW2^2*MZ2^9*(-52591 + 54080*SW2) + 64*MW2^8*MZ2^3*
             (-401472 + 154181*SW2) + 4*MW2^4*MZ2^7*(-1202217 + 794626*SW2) - 
            8*MW2^7*MZ2^4*(-4112687 + 1824732*SW2) + 4*MW2^6*MZ2^5*
             (-6708385 + 3393982*SW2)) + MT2*MW2^4*(1720320*MW2^13 - 
            50*CW2*MZ2^13 + 12*MW2^6*MZ2^7*(4165787 - 1993358*SW2) + 
            26*MW2^4*MZ2^9*(307789 - 213434*SW2) + 4*MW2*MZ2^12*
             (-931 + 1436*SW2) + 2048*MW2^12*MZ2*(-9488 + 2415*SW2) - 
            26*MW2^2*MZ2^11*(-4664 + 5087*SW2) - 128*MW2^11*MZ2^2*
             (-564219 + 191204*SW2) + 16*MW2^7*MZ2^6*(-2549160 + 
              734497*SW2) - 72*MW2^9*MZ2^4*(-1604281 + 816180*SW2) + 
            64*MW2^10*MZ2^3*(-2013427 + 824173*SW2) + MW2^3*MZ2^10*
             (-1375812 + 1172131*SW2) + 4*MW2^8*MZ2^5*(-7634655 + 
              6696002*SW2) + MW2^5*MZ2^8*(-26566288 + 15417027*SW2)) + 
          MT2^6*(-1720320*MW2^12 + 50*CW2*MZ2^12 + MW2^3*MZ2^9*
             (1718862 - 1542431*SW2) + 2*MW2*MZ2^11*(1787 - 2779*SW2) - 
            2048*MW2^11*MZ2*(-10088 + 2415*SW2) + 2*MW2^2*MZ2^10*
             (-66343 + 74884*SW2) + 128*MW2^10*MZ2^2*(-680059 + 218984*SW2) - 
            64*MW2^9*MZ2^3*(-2997949 + 1139691*SW2) + 20*MW2^6*MZ2^6*
             (-6313527 + 3529670*SW2) - 8*MW2^5*MZ2^7*(-5983723 + 
              3806870*SW2) + MW2^4*MZ2^8*(-11685760 + 8671613*SW2) + 
            8*MW2^8*MZ2^4*(-31998569 + 13976404*SW2) - 4*MW2^7*MZ2^5*
             (-55181045 + 27339154*SW2)) + MT2^2*MW2^3*(-5160960*MW2^13 + 
            150*CW2*MZ2^13 + MW2^5*MZ2^8*(46029048 - 23982689*SW2) + 
            MW2^3*MZ2^10*(3392242 - 2762153*SW2) - 18432*MW2^12*MZ2*
             (-3256 + 805*SW2) - 2*MW2*MZ2^12*(-5779 + 8779*SW2) + 
            896*MW2^11*MZ2^2*(-264587 + 87480*SW2) + 2*MW2^2*MZ2^11*
             (-168342 + 177691*SW2) - 64*MW2^10*MZ2^3*(-7354525 + 
              2898409*SW2) + 4*MW2^6*MZ2^7*(-12628783 + 3652410*SW2) + 
            MW2^4*MZ2^9*(-17131910 + 11191739*SW2) + 4*MW2^7*MZ2^6*
             (-16368487 + 14946874*SW2) + 8*MW2^9*MZ2^4*(-65793051 + 
              30649180*SW2) - 4*MW2^8*MZ2^5*(-80473951 + 45595542*SW2)) + 
          MT2^4*MW2*(-8601600*MW2^13 + 50*CW2*MZ2^13 + 4*MW2^8*MZ2^5*
             (269458489 - 134321370*SW2) + 3*MW2^4*MZ2^9*(1263506 - 
              1503389*SW2) + 2*MW2*MZ2^12*(2087 - 3073*SW2) - 
            45*MW2^3*MZ2^10*(-7062 + 775*SW2) - 10240*MW2^12*MZ2*
             (-10088 + 2415*SW2) + 6*MW2^2*MZ2^11*(-14540 + 13381*SW2) + 
            640*MW2^11*MZ2^2*(-679657 + 218912*SW2) - 64*MW2^10*MZ2^3*
             (-14943340 + 5686803*SW2) - 8*MW2^6*MZ2^7*(-26565057 + 
              17337677*SW2) + MW2^5*MZ2^8*(-44234988 + 35149777*SW2) + 
            8*MW2^9*MZ2^4*(-158477933 + 69418596*SW2) + 4*MW2^7*MZ2^6*
             (-149603513 + 84647486*SW2)) + MT2^5*MW2*(5160960*MW2^12 - 
            200*CW2*MZ2^12 + MW2^4*MZ2^8*(39871296 - 29186551*SW2) + 
            4*MW2^2*MZ2^10*(125927 - 139330*SW2) + 18432*MW2^11*MZ2*
             (-3376 + 805*SW2) + 2*MW2*MZ2^11*(-7341 + 11303*SW2) - 
            128*MW2^10*MZ2^2*(-2062925 + 662364*SW2) + 2*MW2^3*MZ2^9*
             (-3070559 + 2703062*SW2) + 64*MW2^9*MZ2^3*(-9181303 + 
              3479815*SW2) + 8*MW2^5*MZ2^7*(-19727065 + 12438852*SW2) - 
            8*MW2^6*MZ2^6*(-50703485 + 28172042*SW2) - 8*MW2^8*MZ2^4*
             (-99202227 + 43167724*SW2) + 4*MW2^7*MZ2^5*(-173758429 + 
              85682502*SW2)) + MT2^3*MW2^2*(8601600*MW2^13 - 150*CW2*MZ2^13 + 
            16*MW2^7*MZ2^6*(24905230 - 15111423*SW2) + 2*MW2^2*MZ2^11*
             (158846 - 163091*SW2) + 71680*MW2^12*MZ2*(-1424 + 345*SW2) + 
            12*MW2*MZ2^12*(-984 + 1477*SW2) - 640*MW2^11*MZ2^2*
             (-656105 + 213356*SW2) - 22*MW2^4*MZ2^9*(-488333 + 262648*SW2) + 
            MW2^3*MZ2^10*(-2810424 + 2140561*SW2) - MW2^5*MZ2^8*
             (8222176 + 2884589*SW2) + 64*MW2^10*MZ2^3*(-13913286 + 
              5360065*SW2) + 8*MW2^6*MZ2^7*(-10980297 + 8849401*SW2) - 
            8*MW2^9*MZ2^4*(-139417021 + 62302044*SW2) + 4*MW2^8*MZ2^5*
             (-215495027 + 111238538*SW2))) + 6*MH2^2*MW2*
         (-24*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
           (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*SW2 + MT2^7*(-245760*MW2^11 - 
            50*CW2*MZ2^11 + 2*MW2^6*MZ2^5*(13476915 - 6793942*SW2) + 
            2*MW2^4*MZ2^7*(2422534 - 1592359*SW2) + 16*MW2^8*MZ2^3*
             (1609893 - 617284*SW2) + MW2^2*MZ2^9*(107662 - 106995*SW2) - 
            2048*MW2^10*MZ2*(-1424 + 345*SW2) + MW2*MZ2^10*
             (-4149 + 5773*SW2) + 256*MW2^9*MZ2^2*(-47007 + 15250*SW2) + 
            MW2^3*MZ2^8*(-994117 + 779057*SW2) + 4*MW2^7*MZ2^4*
             (-8254719 + 3651244*SW2) + 2*MW2^5*MZ2^6*(-7142228 + 
              4085273*SW2)) + MW2^6*(MW2 + MZ2)*(245760*MW2^11 + 
            50*CW2*MZ2^11 + 2*MW2^5*MZ2^6*(7142228 - 4088921*SW2) + 
            MW2^3*MZ2^8*(994117 - 774797*SW2) + MW2*MZ2^10*
             (4149 - 5785*SW2) + 2048*MW2^10*MZ2*(-1424 + 345*SW2) - 
            256*MW2^9*MZ2^2*(-47007 + 15232*SW2) + MW2^2*MZ2^9*
             (-107662 + 106515*SW2) + 16*MW2^8*MZ2^3*(-1609893 + 
              617644*SW2) + 2*MW2^4*MZ2^7*(-2422534 + 1587979*SW2) - 
            4*MW2^7*MZ2^4*(-8254719 + 3661084*SW2) + 2*MW2^6*MZ2^5*
             (-13476915 + 6814582*SW2)) + MT2*MW2^4*(-1720320*MW2^13 + 
            50*CW2*MZ2^13 + MW2^5*MZ2^8*(26706413 - 15467791*SW2) + 
            2*MW2^7*MZ2^6*(20416750 - 5925601*SW2) + MW2*MZ2^12*
             (3949 - 5585*SW2) - 2048*MW2^12*MZ2*(-9488 + 2415*SW2) + 
            3*MW2^2*MZ2^11*(-41548 + 43327*SW2) + 512*MW2^11*MZ2^2*
             (-141256 + 47801*SW2) - 390*MW2^8*MZ2^5*(-79095 + 69118*SW2) - 
            112*MW2^10*MZ2^3*(-1154009 + 471876*SW2) - 2*MW2^3*MZ2^10*
             (-698041 + 580613*SW2) + 52*MW2^9*MZ2^4*(-2231901 + 
              1135220*SW2) + MW2^4*MZ2^9*(-8069054 + 5536501*SW2) + 
            2*MW2^6*MZ2^7*(-25085767 + 12041441*SW2)) + 
          MT2^6*(1720320*MW2^12 - 50*CW2*MZ2^12 + MW2^4*MZ2^8*
             (11805435 - 8631001*SW2) + 10*MW2^6*MZ2^6*(12694243 - 
              7080681*SW2) + MW2^2*MZ2^10*(136741 - 147010*SW2) + 
            2048*MW2^11*MZ2*(-10088 + 2415*SW2) + MW2*MZ2^11*
             (-3799 + 5399*SW2) - 1024*MW2^10*MZ2^2*(-85108 + 27373*SW2) + 
            MW2^3*MZ2^9*(-1748147 + 1525478*SW2) + 12*MW2^5*MZ2^7*
             (-4016832 + 2538335*SW2) + 16*MW2^9*MZ2^3*(-12020751 + 
              4565204*SW2) + 6*MW2^7*MZ2^5*(-36947265 + 18295958*SW2) - 
            4*MW2^8*MZ2^4*(-64218573 + 28037828*SW2)) + 
          MT2^2*MW2^3*(5160960*MW2^13 - 150*CW2*MZ2^13 + 4*MW2^9*MZ2^4*
             (132111207 - 61523980*SW2) + 2*MW2^7*MZ2^6*(33087579 - 
              29931199*SW2) + MW2^4*MZ2^9*(17248055 - 11191456*SW2) + 
            2*MW2^6*MZ2^7*(25254901 - 7468612*SW2) + MW2^2*MZ2^11*
             (345249 - 349652*SW2) + 18432*MW2^12*MZ2*(-3256 + 805*SW2) + 
            MW2*MZ2^12*(-12233 + 17081*SW2) - 3584*MW2^11*MZ2^2*
             (-66233 + 21870*SW2) + MW2^3*MZ2^10*(-3435692 + 2740953*SW2) + 
            16*MW2^10*MZ2^3*(-29497605 + 11612956*SW2) + MW2^5*MZ2^8*
             (-46196023 + 24152803*SW2) + 2*MW2^8*MZ2^5*(-161821377 + 
              91611782*SW2)) + MT2^5*MW2*(-5160960*MW2^12 + 200*CW2*MZ2^12 + 
            2*MW2^7*MZ2^5*(349014663 - 172016942*SW2) + 16*MW2^9*MZ2^3*
             (36812997 - 13938580*SW2) + MW2^3*MZ2^9*(6240898 - 
              5349827*SW2) + 2*MW2*MZ2^11*(7791 - 10985*SW2) - 
            18432*MW2^11*MZ2*(-3376 + 805*SW2) + 512*MW2^10*MZ2^2*
             (-516335 + 165591*SW2) + MW2^2*MZ2^10*(-518353 + 547401*SW2) - 
            22*MW2^5*MZ2^7*(-7222360 + 4524949*SW2) + MW2^4*MZ2^8*
             (-40266521 + 29062169*SW2) + 4*MW2^8*MZ2^4*(-199084779 + 
              86594188*SW2) + 2*MW2^6*MZ2^6*(-203881920 + 113034901*SW2)) + 
          MT2^3*MW2^2*(-8601600*MW2^13 + 150*CW2*MZ2^13 + 2*MW2^8*MZ2^5*
             (432999009 - 223386626*SW2) + 2*MW2^6*MZ2^7*(44374253 - 
              35273195*SW2) + 16*MW2^10*MZ2^3*(55793319 - 21472460*SW2) - 
            71680*MW2^12*MZ2*(-1424 + 345*SW2) - 3*MW2*MZ2^12*
             (-4161 + 5749*SW2) + 1280*MW2^11*MZ2^2*(-328455 + 106678*SW2) + 
            MW2^2*MZ2^11*(-325132 + 321247*SW2) - 4*MW2^3*MZ2^10*
             (-709581 + 532453*SW2) + MW2^5*MZ2^8*(8041201 + 2625613*SW2) + 
            MW2^4*MZ2^9*(-10765126 + 5828193*SW2) + 2*MW2^7*MZ2^6*
             (-200444770 + 121222099*SW2) + 4*MW2^9*MZ2^4*(-279850077 + 
              125010788*SW2)) + MT2^4*MW2*(8601600*MW2^13 - 50*CW2*MZ2^13 + 
            2*MW2^7*MZ2^6*(300828061 - 169805257*SW2) + MW2^5*MZ2^8*
             (44754563 - 34923835*SW2) + MW2^2*MZ2^11*(88595 - 79436*SW2) + 
            10240*MW2^12*MZ2*(-10088 + 2415*SW2) + MW2*MZ2^12*
             (-4399 + 5987*SW2) + MW2^3*MZ2^10*(-309440 + 43227*SW2) - 
            1280*MW2^11*MZ2^2*(-340231 + 109456*SW2) + 7*MW2^4*MZ2^9*
             (-557249 + 632564*SW2) + 22*MW2^6*MZ2^7*(-9730053 + 
              6303340*SW2) - 36*MW2^9*MZ2^4*(-35339929 + 15473588*SW2) + 
            16*MW2^10*MZ2^3*(-59918135 + 22779412*SW2) + 2*MW2^8*MZ2^5*
             (-541283463 + 269683210*SW2))) - MH2*MW2^2*
         (-216*MT2^8*MW2*MZ2^3*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
           (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*SW2 - MT2^7*(2211840*MW2^11 + 
            450*CW2*MZ2^11 + 2*MW2^3*MZ2^8*(4370984 - 3269607*SW2) + 
            MW2*MZ2^10*(37816 - 45295*SW2) + 18432*MW2^10*MZ2*
             (-1424 + 345*SW2) - 128*MW2^9*MZ2^2*(-844141 + 274500*SW2) + 
            2*MW2^2*MZ2^9*(-477019 + 437465*SW2) + 24*MW2^4*MZ2^7*
             (-1775828 + 1138251*SW2) - 36*MW2^5*MZ2^6*(-3502949 + 
              1980990*SW2) + 32*MW2^8*MZ2^3*(-7202831 + 2769838*SW2) + 
            24*MW2^6*MZ2^5*(-9961045 + 5005906*SW2) - 16*MW2^7*MZ2^4*
             (-18389279 + 8144204*SW2)) + MW2^6*(MW2 + MZ2)*
           (2211840*MW2^11 + 450*CW2*MZ2^11 + 2*MW2^3*MZ2^8*
             (4370984 - 3250437*SW2) + MW2*MZ2^10*(37816 - 45403*SW2) + 
            18432*MW2^10*MZ2*(-1424 + 345*SW2) - 128*MW2^9*MZ2^2*
             (-844141 + 274176*SW2) + 2*MW2^2*MZ2^9*(-477019 + 435305*SW2) + 
            48*MW2^4*MZ2^7*(-887914 + 567483*SW2) - 36*MW2^5*MZ2^6*
             (-3502949 + 1982814*SW2) + 32*MW2^8*MZ2^3*(-7202831 + 
              2771458*SW2) + 24*MW2^6*MZ2^5*(-9961045 + 5021386*SW2) - 
            16*MW2^7*MZ2^4*(-18389279 + 8166344*SW2)) + 
          MT2*MW2^4*(-15482880*MW2^13 + 450*CW2*MZ2^13 + 2*MW2^5*MZ2^8*
             (117698206 - 67459593*SW2) + MW2^3*MZ2^10*(12296648 - 
              9673269*SW2) + MW2*MZ2^12*(36016 - 43603*SW2) - 
            18432*MW2^12*MZ2*(-9488 + 2415*SW2) + 4*MW2^2*MZ2^11*
             (-277194 + 263789*SW2) + 128*MW2^11*MZ2^2*(-5071321 + 
              1720836*SW2) - 32*MW2^10*MZ2^3*(-36091231 + 14808514*SW2) + 
            12*MW2^6*MZ2^7*(-37092403 + 17927558*SW2) + 2*MW2^4*MZ2^9*
             (-35459923 + 23605525*SW2) - 4*MW2^7*MZ2^6*(-91915025 + 
              28115342*SW2) - 8*MW2^8*MZ2^5*(-33260925 + 29045482*SW2) + 
            16*MW2^9*MZ2^4*(-64345613 + 32771040*SW2)) + 
          MT2^6*(15482880*MW2^12 - 450*CW2*MZ2^12 + 2*MW2^4*MZ2^8*
             (51913790 - 36514239*SW2) + MW2^2*MZ2^10*(1219074 - 
              1188431*SW2) + 18432*MW2^11*MZ2*(-10088 + 2415*SW2) + 
            MW2*MZ2^11*(-34666 + 41929*SW2) - 128*MW2^10*MZ2^2*
             (-6113881 + 1970856*SW2) + 2*MW2^3*MZ2^9*(-7711899 + 
              6320414*SW2) - 60*MW2^6*MZ2^6*(-18696415 + 10326286*SW2) + 
            24*MW2^5*MZ2^7*(-17685989 + 10937910*SW2) + 32*MW2^9*MZ2^3*
             (-53793627 + 20487838*SW2) - 16*MW2^8*MZ2^4*(-143121543 + 
              62571568*SW2) + 8*MW2^7*MZ2^5*(-245946895 + 121474966*SW2)) + 
          MT2^2*MW2^3*(46448640*MW2^13 - 1350*CW2*MZ2^13 + 
            16*MW2^9*MZ2^4*(293854117 - 137015360*SW2) + 36*MW2^7*MZ2^6*
             (15846247 - 14064318*SW2) + 10*MW2^4*MZ2^9*(15156317 - 
              9617682*SW2) + MW2^2*MZ2^11*(3064856 - 2849483*SW2) + 
            165888*MW2^12*MZ2*(-3256 + 805*SW2) + 3*MW2*MZ2^12*
             (-37174 + 44581*SW2) - 2688*MW2^11*MZ2^2*(-792811 + 
              262440*SW2) - 72*MW2^6*MZ2^7*(-6284179 + 2015614*SW2) + 
            MW2^3*MZ2^10*(-30221398 + 22951457*SW2) + 6*MW2^5*MZ2^8*
             (-67963412 + 35652249*SW2) + 32*MW2^10*MZ2^3*(-131903485 + 
              52091562*SW2) + 8*MW2^8*MZ2^5*(-357198337 + 201291058*SW2)) + 
          MT2^3*MW2^2*(-77414400*MW2^13 + 1350*CW2*MZ2^13 + 
            24*MW2^8*MZ2^5*(319783563 - 164437462*SW2) + 24*MW2^6*MZ2^7*
             (32283076 - 24762909*SW2) + MW2^3*MZ2^10*(24913036 - 
              17984581*SW2) - 645120*MW2^12*MZ2*(-1424 + 345*SW2) - 
            3*MW2*MZ2^12*(-37924 + 45079*SW2) + 8320*MW2^11*MZ2^2*
             (-453715 + 147708*SW2) + 12*MW2^2*MZ2^11*(-240119 + 
              218929*SW2) + 2*MW2^5*MZ2^8*(36093482 + 6878937*SW2) + 
            2*MW2^4*MZ2^9*(-47225557 + 25750649*SW2) - 32*MW2^10*MZ2^3*
             (-249610873 + 96348170*SW2) + 12*MW2^7*MZ2^6*(-294245185 + 
              175644646*SW2) + 16*MW2^9*MZ2^4*(-623275957 + 278785948*SW2)) + 
          MT2^5*MW2*(-46448640*MW2^12 + 1800*CW2*MZ2^12 + 2*MW2^3*MZ2^9*
             (27517211 - 22205361*SW2) - 165888*MW2^11*MZ2*
             (-3376 + 805*SW2) - 2*MW2*MZ2^11*(-71069 + 85541*SW2) - 
            756*MW2^5*MZ2^7*(-1851205 + 1136018*SW2) + 384*MW2^10*MZ2^2*
             (-6182125 + 1987092*SW2) + MW2^2*MZ2^10*(-4615472 + 
              4434607*SW2) + 6*MW2^4*MZ2^8*(-59024824 + 41043915*SW2) - 
            32*MW2^9*MZ2^3*(-164751289 + 62556870*SW2) + 12*MW2^6*MZ2^6*
             (-300355355 + 164952218*SW2) + 16*MW2^8*MZ2^4*(-443746639 + 
              193280408*SW2) - 8*MW2^7*MZ2^5*(-774573883 + 380827678*SW2)) + 
          MT2^4*MW2*(77414400*MW2^13 - 450*CW2*MZ2^13 + 4*MW2^7*MZ2^6*
             (1328590417 - 742302874*SW2) + 2*MW2^5*MZ2^8*(196569166 - 
              146640567*SW2) + MW2^2*MZ2^11*(780060 - 660209*SW2) + 
            92160*MW2^12*MZ2*(-10088 + 2415*SW2) + MW2*MZ2^12*
             (-40066 + 47221*SW2) + MW2^3*MZ2^10*(-2637850 + 590039*SW2) - 
            640*MW2^11*MZ2^2*(-6110263 + 1970208*SW2) + 2*MW2^4*MZ2^9*
             (-17272401 + 17876800*SW2) + 12*MW2^6*MZ2^7*(-156941607 + 
              99338236*SW2) + 32*MW2^10*MZ2^3*(-268132845 + 102229454*SW2) - 
            16*MW2^9*MZ2^4*(-708798211 + 310772432*SW2) + 8*MW2^8*MZ2^5*
             (-1200818823 + 596705230*SW2))))*B0i[bb0, 0, 0, MW2])/
      (1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*
       (4*MW2 - MZ2)*MZ2^5*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW*SW2^2) - 
     ((-72*MW*MZ*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*SW*
         (CHW*MW2*(MZ2*(960*MW2^3 - 2000*MW2^2*MZ2 + 1738*MW2*MZ2^2 - 
              509*MZ2^3) + MH2*(-320*MW2^3 + 640*MW2^2*MZ2 - 536*MW2*MZ2^2 + 
              153*MZ2^3)) - CHB*MZ2*(MH2*(320*MW2^3 - 480*MW2^2*MZ2 + 
              356*MW2*MZ2^2 - 103*MZ2^3) + MZ2*(-960*MW2^3 + 1360*MW2^2*MZ2 - 
              1018*MW2*MZ2^2 + 309*MZ2^3))*SW2) + 
        CHWB*(30*MH2^2*MW2*MZ2^2*SW2*(32*MW2^6 - 5*MZ2^6*(3 + 2*SW2) + 
            4*MW2^5*MZ2*(11 + 8*SW2) - 2*MW2^4*MZ2^2*(191 + 42*SW2) + 
            MW2*MZ2^5*(133 + 51*SW2) - 2*MW2^2*MZ2^4*(211 + 52*SW2) + 
            2*MW2^3*MZ2^3*(305 + 59*SW2)) - 4*MZ2*(-2*MW2 + MZ2)^2*
           (4608*MW2^8 + 150*CW2*MZ2^8 + 2*MW2^3*MZ2^5*(21008 - 18585*SW2) + 
            16*MW2^6*MZ2^2*(10490 - 2217*SW2) + 2*MW2*MZ2^7*
             (3098 - 1629*SW2) + 48*MW2^7*MZ2*(-1273 + 240*SW2) + 
            4*MW2^4*MZ2^4*(11657 + 2007*SW2) + 8*MW2^5*MZ2^3*
             (-21761 + 4116*SW2) + MW2^2*MZ2^6*(-32246 + 25275*SW2)) + 
          MH2*(18432*MW2^10 + 150*CW2*MZ2^10 + 16*MW2^3*MZ2^7*
             (16399 - 14442*SW2) + 4*MW2*MZ2^9*(1849 - 1053*SW2) + 
            192*MW2^9*MZ2*(-1369 + 240*SW2) - 64*MW2^8*MZ2^2*
             (-14441 + 2577*SW2) + 48*MW2^7*MZ2^3*(-29737 + 3740*SW2) + 
            16*MW2^6*MZ2^4*(62474 + 5115*SW2) + 3*MW2^2*MZ2^8*
             (-24730 + 18553*SW2) + 20*MW2^4*MZ2^6*(-18713 + 22209*SW2) - 
            8*MW2^5*MZ2^5*(9187 + 50652*SW2))))*B0i[bb0, 0, 0, MZ2])/
      (5184*MW*(MH2 - 4*MZ2)*(2*MW2 - MZ2)^3*MZ2^4*Pi^3*SW*SW2^2) + 
     ((-24*MZ*MZ2*(-2*MW2 + MZ2)^2*SW*SW2*
         (CHW*MW2*(5*MH2*MZ2*(320*MW2^3 - 656*MW2^2*MZ2 + 562*MW2*MZ2^2 - 
              163*MZ2^3) + MH2^2*(-320*MW2^3 + 640*MW2^2*MZ2 - 
              536*MW2*MZ2^2 + 153*MZ2^3) + 5*MZ2^2*(-320*MW2^3 + 
              688*MW2^2*MZ2 - 614*MW2*MZ2^2 + 183*MZ2^3)) - 
          CHB*MZ2*(5*MZ2^2*(320*MW2^3 - 432*MW2^2*MZ2 + 326*MW2*MZ2^2 - 
              103*MZ2^3) + MH2^2*(320*MW2^3 - 480*MW2^2*MZ2 + 356*MW2*MZ2^2 - 
              103*MZ2^3) + 5*MH2*MZ2*(-320*MW2^3 + 464*MW2^2*MZ2 - 
              346*MW2*MZ2^2 + 103*MZ2^3))*SW2) + 
        CHWB*MW*(MH2^3*(320*MW2^6 + 40*MW2^5*MZ2*(-7 + 8*SW2) - 
            MZ2^6*(69 + 181*SW2) - 4*MW2^4*MZ2^2*(343 + 390*SW2) - 
            4*MW2^2*MZ2^4*(533 + 638*SW2) + 4*MW2^3*MZ2^3*(715 + 727*SW2) + 
            MW2*MZ2^5*(673 + 1086*SW2)) + 24*MZ2^2*(3712*MW2^7 - 
            192*MW2^6*MZ2*(89 + 14*SW2) - 3*MZ2^7*(48 + 107*SW2) + 
            32*MW2^5*MZ2^2*(1007 + 332*SW2) + 36*MW2^3*MZ2^4*
             (513 + 545*SW2) - 8*MW2^4*MZ2^3*(4026 + 2419*SW2) + 
            MW2*MZ2^6*(1262 + 3077*SW2) - 2*MW2^2*MZ2^5*(3113 + 5501*SW2)) + 
          4*MH2^2*(3840*MW2^7 - 128*MW2^4*MZ2^3*(230 + 209*SW2) - 
            16*MW2^6*MZ2*(1067 + 240*SW2) - MZ2^7*(101 + 242*SW2) + 
            4*MW2*MZ2^6*(220 + 713*SW2) + 16*MW2^5*MZ2^2*(1934 + 973*SW2) + 
            4*MW2^3*MZ2^4*(3943 + 6063*SW2) - MW2^2*MZ2^5*
             (4823 + 11880*SW2)) - 4*MH2*MZ2*(20928*MW2^7 - 
            96*MW2^6*MZ2*(965 + 182*SW2) - 8*MZ2^7*(112 + 243*SW2) - 
            40*MW2^4*MZ2^3*(4289 + 3256*SW2) + 16*MW2^5*MZ2^2*
             (10687 + 4518*SW2) + 10*MW2^3*MZ2^4*(10223 + 12664*SW2) + 
            MW2*MZ2^6*(8105 + 18491*SW2) - MW2^2*MZ2^5*(37159 + 67910*SW2))))*
       B0i[bb0, MZ2, MH2, MZ2])/(1728*(MH2 - 4*MZ2)*MZ2^2*(-2*MW2 + MZ2)^3*
       (-MW2 + MZ2)*Pi^3*SW) - 
     (CHWB*MW2*(-72*MT2^5*MZ2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
         (2*MW2^2 + MZ2^2 + MW2*MZ2*(-3 + 2*SW2)) + MW2*MZ2^2*(MW2 + MZ2)*
         (3968*MW2^8 + 425*MZ2^8 + MW2^3*MZ2^5*(8037 - 5884*SW2) + 
          4*MW2^5*MZ2^3*(17221 - 3918*SW2) + 560*MW2^7*MZ2*(5 + 4*SW2) + 
          4*MW2*MZ2^7*(-697 + 20*SW2) + 32*MW2^6*MZ2^2*(-1273 + 83*SW2) + 
          3*MW2^2*MZ2^6*(1696 + 145*SW2) + 2*MW2^4*MZ2^4*
           (-22839 + 8140*SW2)) + MT2*MW2*MZ2*(-87552*MW2^9 + 
          MW2^3*MZ2^6*(412355 - 287294*SW2) + 4*MW2^6*MZ2^3*
           (109387 - 82892*SW2) + MW2*MZ2^8*(44581 - 36185*SW2) - 
          128*MW2^8*MZ2*(-2621 + 630*SW2) + 4*MZ2^9*(-1149 + 895*SW2) + 
          32*MW2^7*MZ2^2*(-17327 + 8266*SW2) + 6*MW2^4*MZ2^5*
           (-70847 + 36739*SW2) + 2*MW2^5*MZ2^4*(15607 + 48706*SW2) + 
          MW2^2*MZ2^7*(-189492 + 148129*SW2)) + 
        2*MT2^4*(143360*MW2^8 + 16*MW2^4*MZ2^4*(168186 - 52175*SW2) + 
          MW2^2*MZ2^6*(403079 - 43866*SW2) + 128*MW2^7*MZ2*
           (-6891 + 1120*SW2) - 6*MW2*MZ2^7*(10539 + 1837*SW2) + 
          MZ2^8*(4101 + 2770*SW2) - 32*MW2^6*MZ2^2*(-71163 + 18604*SW2) + 
          16*MW2^5*MZ2^3*(-200689 + 62220*SW2) + 2*MW2^3*MZ2^5*
           (-681213 + 171818*SW2)) + MT2^2*(286720*MW2^10 + 425*MZ2^10 + 
          4*MW2^5*MZ2^5*(1267879 - 620964*SW2) + MW2^3*MZ2^7*
           (1133445 - 493282*SW2) + MW2*MZ2^9*(12906 - 1531*SW2) + 
          1280*MW2^9*MZ2*(-1021 + 224*SW2) + 16*MW2^7*MZ2^3*
           (5389 + 6892*SW2) - 64*MW2^8*MZ2^2*(-30391 + 11676*SW2) + 
          2*MW2^2*MZ2^8*(-99412 + 31575*SW2) + 24*MW2^6*MZ2^4*
           (-156613 + 69792*SW2) + 4*MW2^4*MZ2^6*(-817961 + 398337*SW2)) + 
        MT2^3*(-573440*MW2^9 + 2*MW2^4*MZ2^5*(2152509 - 321118*SW2) + 
          5*MW2*MZ2^8*(5255 - 10137*SW2) + 2*MZ2^9*(-1873 + 1790*SW2) - 
          256*MW2^8*MZ2*(-13467 + 2240*SW2) + 64*MW2^7*MZ2^2*
           (-136033 + 36056*SW2) - 96*MW2^6*MZ2^3*(-124081 + 38036*SW2) - 
          2*MW2^3*MZ2^6*(484258 + 155309*SW2) + MW2^2*MZ2^7*
           (31949 + 232620*SW2) + 4*MW2^5*MZ2^4*(-2367689 + 670724*SW2)))*
       B0i[bb0, MZ2, MT2, MT2])/(1296*MW*(2*MW2 - MZ2)^3*MZ2^4*(-4*MT2 + MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW*SW2) + 
     (CHWB*MW*(72*MT2^4*MW2*MZ2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + 
          MZ2^2)*(2*MW2^2 + MZ2^2 + MW2*MZ2*(-3 + 2*SW2)) - 
        36*MT2^3*MW2*MZ2*(-2*MW2 + MZ2)^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
         (4*MW2^3 - MZ2^3*(4 + SW2) + 2*MW2^2*MZ2*(-7 + 2*SW2) - 
          2*MW2*MZ2^2*(-7 + 5*SW2)) + MW2^2*(-122880*MW2^10 + 25*MZ2^10 + 
          2*MW2^4*MZ2^6*(105293 - 213674*SW2) + 16*MW2^7*MZ2^3*
           (256499 - 136106*SW2) + MW2^2*MZ2^8*(21382 - 13877*SW2) - 
          3*MW2*MZ2^9*(541 + 32*SW2) - 2560*MW2^9*MZ2*(-491 + 138*SW2) + 
          44*MW2^5*MZ2^5*(7963 + 5010*SW2) + 64*MW2^8*MZ2^2*
           (-53667 + 23360*SW2) + 2*MW2^3*MZ2^7*(-56599 + 70828*SW2) + 
          8*MW2^6*MZ2^4*(-283865 + 139952*SW2)) + 
        MT2^2*(-122880*MW2^10 + 25*MZ2^10 + 2*MW2^4*MZ2^6*
           (98705 - 210362*SW2) + 16*MW2^7*MZ2^3*(256373 - 135782*SW2) + 
          MW2^2*MZ2^8*(20446 - 13913*SW2) - 3*MW2*MZ2^9*(517 + 20*SW2) - 
          256*MW2^9*MZ2*(-4901 + 1380*SW2) + 256*MW2^8*MZ2^2*
           (-13392 + 5831*SW2) + 4*MW2^5*MZ2^5*(92291 + 52986*SW2) + 
          2*MW2^3*MZ2^7*(-54151 + 70036*SW2) + 8*MW2^6*MZ2^4*
           (-285323 + 140024*SW2)) + MT2*(2*MW2 - MZ2)*(122880*MW2^10 - 
          25*MZ2^10 + 3*MW2*MZ2^9*(541 + 32*SW2) + 128*MW2^9*MZ2*
           (-9811 + 2760*SW2) + MW2^2*MZ2^8*(-21382 + 13877*SW2) - 
          32*MW2^6*MZ2^4*(-71027 + 34952*SW2) - 32*MW2^8*MZ2^2*
           (-107253 + 46684*SW2) - 4*MW2^5*MZ2^5*(88079 + 54894*SW2) - 
          2*MW2^3*MZ2^7*(-56563 + 70774*SW2) + 16*MW2^7*MZ2^3*
           (-256445 + 135944*SW2) + 2*MW2^4*MZ2^6*(-104969 + 213332*SW2)))*
       B0i[bb0, MZ2, MW2, MW2])/(864*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3*SW*SW2) - 
     (9*CHWB*MW*MW2^3*(2*MW2^2 + 4*MW2*MZ2 + MZ2^2)*SW*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (CHWB*MW*(4*MT2^3*MW2*MZ2 + 4*MT2^2*MW2*MZ2*(MW2 + 2*MZ2) + 
        2*MW2^2*(12*MW2^3 + 30*MW2^2*MZ2 + 17*MW2*MZ2^2 + MZ2^3) + 
        MT2*(-24*MW2^4 - 44*MW2^3*MZ2 - 14*MW2^2*MZ2^2 + 8*MW2*MZ2^3 + 
          MZ2^4))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      (48*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (CHWB*MW*MW2^2*(24*MW2^3 + 73*MW2^2*MZ2 + 57*MW2*MZ2^2 + 8*MZ2^3)*SW*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(18*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (CHWB*MW*(2*MT2^3*(4*MW2 - MZ2)*MZ2 + MT2^2*MZ2*(12*MW2^2 + 20*MW2*MZ2 + 
          MZ2^2) + 4*MW2^2*(12*MW2^3 + 23*MW2^2*MZ2 + 15*MW2*MZ2^2 + 
          4*MZ2^3) - 2*MT2*MW2*(24*MW2^3 + 32*MW2^2*MZ2 + 19*MW2*MZ2^2 + 
          6*MZ2^3))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (144*(2*MW2 - MZ2)*MZ2*Pi^3))/VMU^2)*Class[4] + 
 ((Alfas*MZ*QCD*(-2*MW2*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
        49*CHl3[1, 1] + 49*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 
        18*CHq3[1, 1] + 18*CHq3[2, 2] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 49*CHl3[1, 1] + 
        49*CHl3[2, 2] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 6*CHq1[3, 3] - 
        6*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
      4*MW2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + CHl3[1, 1] + 
        CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 
        18*CHq3[1, 1] + 18*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
        12*CHu[2, 2])))/(72*(2*MW2 - MZ2)*Pi^2) + 
   (MZ*(-2*MW2*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
        18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 18*CHl1[1, 1] + 
        18*CHl1[2, 2] + 18*CHl1[3, 3] + 109*CHl3[1, 1] + 109*CHl3[2, 2] + 
        6*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 18*CHq3[1, 1] + 
        18*CHq3[2, 2] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 
        12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 12*CHl1[2, 2] + 
        12*CHl1[3, 3] + 103*CHl3[1, 1] + 103*CHl3[2, 2] - 12*CHq1[1, 1] - 
        12*CHq1[2, 2] - 6*CHq1[3, 3] - 6*CHq3[3, 3] - 24*CHu[1, 1] - 
        24*CHu[2, 2]) + 8*MW2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
        3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
        3*CHl1[2, 2] + 3*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 
        3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2])))/(72*(2*MW2 - MZ2)*Pi) + 
   ((23*MT2*MW2*MZ*CHd[1, 1])/(72*Pi^3) - (55*MW2^2*MZ*CHd[1, 1])/(81*Pi^3) + 
     (MT2*MW2^2*MZ*CHd[1, 1])/(324*(MT2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHd[1, 1])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHd[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHd[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (163*MW2^3*MZ*CHd[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (31*(1 - CW2)*MW2^3*MZ*CHd[1, 1])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (47*MW2^3*MZ*CHd[1, 1])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHd[1, 1])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHd[1, 1])/
      (6*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHd[1, 1])/(27*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) - (MW2^5*MZ*CHd[1, 1])/(6*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHd[1, 1])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHd[1, 1])/(18*MZ2*Pi^3) + (161*MW2^3*MZ*CHd[1, 1])/
      (324*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHd[1, 1])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHd[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHd[1, 1])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[1, 1])/(216*Pi^3) + (337*MW2*MZ*MZ2*CHd[1, 1])/
      (648*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHd[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHd[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHd[1, 1])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (151*MW2^2*MZ*MZ2*CHd[1, 1])/(1728*(2*MW2 - MZ2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (83*MZ*MZ2^2*CHd[1, 1])/(432*Pi^3) + (MT2*MZ*MZ2^2*CHd[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[1, 1])/
      (576*(2*MW2 - MZ2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[1, 1])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[1, 1])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[1, 1])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (73*MW2^2*MZ*SW2*CHd[1, 1])/(324*Pi^3) + 
     (10*MT2^2*MW2*MZ*SW2*CHd[1, 1])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHd[1, 1])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2*MZ*MZ2*SW2*CHd[1, 1])/(81*Pi^3) - (7*MT2^2*MZ*MZ2*SW2*CHd[1, 1])/
      (216*(4*MT2 - MZ2)*Pi^3) - (46*MW2^2*MZ*MZ2*SW2*CHd[1, 1])/
      (81*(2*MW2 - MZ2)*Pi^3) - (19*MZ*MZ2^2*SW2*CHd[1, 1])/(108*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHd[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHd[1, 1])/(16*(4*MT2 - MZ2)*Pi^3) - 
     (2*MW2^2*MZ*MZ2*SW2*CHd[1, 1])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/(54*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^3*SW2*CHd[1, 1])/(432*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2*MZ*MZ2*SW2^2*CHd[1, 1])/(72*Pi^3) + 
     (17*MW2^2*MZ*MZ2*SW2^2*CHd[1, 1])/(27*(2*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[1, 1])/(81*Pi) + (23*MT2*MW2*MZ*CHd[2, 2])/
      (72*Pi^3) - (55*MW2^2*MZ*CHd[2, 2])/(81*Pi^3) + 
     (MT2*MW2^2*MZ*CHd[2, 2])/(324*(MT2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHd[2, 2])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHd[2, 2])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHd[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (163*MW2^3*MZ*CHd[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (31*(1 - CW2)*MW2^3*MZ*CHd[2, 2])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (47*MW2^3*MZ*CHd[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHd[2, 2])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHd[2, 2])/
      (6*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHd[2, 2])/(27*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) - (MW2^5*MZ*CHd[2, 2])/(6*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHd[2, 2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHd[2, 2])/(18*MZ2*Pi^3) + (161*MW2^3*MZ*CHd[2, 2])/
      (324*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHd[2, 2])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHd[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHd[2, 2])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[2, 2])/(216*Pi^3) + (337*MW2*MZ*MZ2*CHd[2, 2])/
      (648*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHd[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHd[2, 2])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHd[2, 2])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (151*MW2^2*MZ*MZ2*CHd[2, 2])/(1728*(2*MW2 - MZ2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (83*MZ*MZ2^2*CHd[2, 2])/(432*Pi^3) + (MT2*MZ*MZ2^2*CHd[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[2, 2])/
      (576*(2*MW2 - MZ2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[2, 2])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[2, 2])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[2, 2])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (73*MW2^2*MZ*SW2*CHd[2, 2])/(324*Pi^3) + 
     (10*MT2^2*MW2*MZ*SW2*CHd[2, 2])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHd[2, 2])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2*MZ*MZ2*SW2*CHd[2, 2])/(81*Pi^3) - (7*MT2^2*MZ*MZ2*SW2*CHd[2, 2])/
      (216*(4*MT2 - MZ2)*Pi^3) - (46*MW2^2*MZ*MZ2*SW2*CHd[2, 2])/
      (81*(2*MW2 - MZ2)*Pi^3) - (19*MZ*MZ2^2*SW2*CHd[2, 2])/(108*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHd[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHd[2, 2])/(16*(4*MT2 - MZ2)*Pi^3) - 
     (2*MW2^2*MZ*MZ2*SW2*CHd[2, 2])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/(54*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^3*SW2*CHd[2, 2])/(432*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2*MZ*MZ2*SW2^2*CHd[2, 2])/(72*Pi^3) + 
     (17*MW2^2*MZ*MZ2*SW2^2*CHd[2, 2])/(27*(2*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[2, 2])/(81*Pi) + (23*MT2*MW2*MZ*CHd[3, 3])/
      (72*Pi^3) - (55*MW2^2*MZ*CHd[3, 3])/(81*Pi^3) + 
     (MT2*MW2^2*MZ*CHd[3, 3])/(324*(MT2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHd[3, 3])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHd[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHd[3, 3])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (163*MW2^3*MZ*CHd[3, 3])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (31*(1 - CW2)*MW2^3*MZ*CHd[3, 3])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (47*MW2^3*MZ*CHd[3, 3])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHd[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHd[3, 3])/
      (6*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHd[3, 3])/(27*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) - (MW2^5*MZ*CHd[3, 3])/(6*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHd[3, 3])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHd[3, 3])/(18*MZ2*Pi^3) + (161*MW2^3*MZ*CHd[3, 3])/
      (324*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHd[3, 3])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHd[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHd[3, 3])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[3, 3])/(216*Pi^3) + (337*MW2*MZ*MZ2*CHd[3, 3])/
      (648*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHd[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHd[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHd[3, 3])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (151*MW2^2*MZ*MZ2*CHd[3, 3])/(1728*(2*MW2 - MZ2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[3, 3])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (83*MZ*MZ2^2*CHd[3, 3])/(432*Pi^3) + (MT2*MZ*MZ2^2*CHd[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[3, 3])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[3, 3])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[3, 3])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (73*MW2^2*MZ*SW2*CHd[3, 3])/(324*Pi^3) + 
     (10*MT2^2*MW2*MZ*SW2*CHd[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHd[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2*MZ*MZ2*SW2*CHd[3, 3])/(81*Pi^3) - (7*MT2^2*MZ*MZ2*SW2*CHd[3, 3])/
      (216*(4*MT2 - MZ2)*Pi^3) - (46*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/
      (81*(2*MW2 - MZ2)*Pi^3) - (19*MZ*MZ2^2*SW2*CHd[3, 3])/(108*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHd[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHd[3, 3])/(16*(4*MT2 - MZ2)*Pi^3) - 
     (2*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^3*SW2*CHd[3, 3])/(432*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2*MZ*MZ2*SW2^2*CHd[3, 3])/(72*Pi^3) + 
     (17*MW2^2*MZ*MZ2*SW2^2*CHd[3, 3])/(27*(2*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[3, 3])/(81*Pi) - (MH2*MW2*MZ*CHe[1, 1])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[1, 1])/(16*Pi^3) + (5*(1 - CW2)*MT2*MW2*MZ*CHe[1, 1])/
      (54*Pi^3) + (35*MW2^2*MZ*CHe[1, 1])/(324*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[1, 1])/(1296*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[1, 1])/(324*(MT2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHe[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHe[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (163*MW2^3*MZ*CHe[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (31*(1 - CW2)*MW2^3*MZ*CHe[1, 1])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[1, 1])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[1, 1])/
      (12*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHe[1, 1])/(27*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) - (MW2^5*MZ*CHe[1, 1])/(6*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (2*MT2*MW2^2*MZ*CHe[1, 1])/(9*MZ2*Pi^3) + (131*MW2^3*MZ*CHe[1, 1])/
      (1296*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[1, 1])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHe[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHe[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHe[1, 1])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MH2*MZ*MZ2*CHe[1, 1])/(288*Pi^3) - (17*MT2*MZ*MZ2*CHe[1, 1])/
      (432*Pi^3) - (259*MW2*MZ*MZ2*CHe[1, 1])/(1296*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHe[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[1, 1])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHe[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHe[1, 1])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (151*MW2^2*MZ*MZ2*CHe[1, 1])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (23*MZ*MZ2^2*CHe[1, 1])/(432*Pi^3) + (MT2*MZ*MZ2^2*CHe[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[1, 1])/
      (576*(2*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHe[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[1, 1])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[1, 1])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[1, 1])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[1, 1])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[1, 1])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[1, 1])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[1, 1])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[1, 1])/
      (432*Pi^3) - (1193*MW2*MZ*MZ2*SW2*CHe[1, 1])/(1296*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (46*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/(81*(2*MW2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[1, 1])/(216*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2*MZ*MZ2*SW2^2*CHe[1, 1])/(8*Pi^3) + 
     (17*MW2^2*MZ*MZ2*SW2^2*CHe[1, 1])/(27*(2*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[1, 1])/(9*Pi) - (MH2*MW2*MZ*CHe[2, 2])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[2, 2])/(16*Pi^3) + (5*(1 - CW2)*MT2*MW2*MZ*CHe[2, 2])/
      (54*Pi^3) + (35*MW2^2*MZ*CHe[2, 2])/(324*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[2, 2])/(1296*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[2, 2])/(324*(MT2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[2, 2])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHe[2, 2])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHe[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (163*MW2^3*MZ*CHe[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (31*(1 - CW2)*MW2^3*MZ*CHe[2, 2])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[2, 2])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[2, 2])/
      (12*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHe[2, 2])/(27*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) - (MW2^5*MZ*CHe[2, 2])/(6*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (2*MT2*MW2^2*MZ*CHe[2, 2])/(9*MZ2*Pi^3) + (131*MW2^3*MZ*CHe[2, 2])/
      (1296*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[2, 2])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHe[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHe[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHe[2, 2])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MH2*MZ*MZ2*CHe[2, 2])/(288*Pi^3) - (17*MT2*MZ*MZ2*CHe[2, 2])/
      (432*Pi^3) - (259*MW2*MZ*MZ2*CHe[2, 2])/(1296*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHe[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[2, 2])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHe[2, 2])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHe[2, 2])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (151*MW2^2*MZ*MZ2*CHe[2, 2])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (23*MZ*MZ2^2*CHe[2, 2])/(432*Pi^3) + (MT2*MZ*MZ2^2*CHe[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[2, 2])/
      (576*(2*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHe[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[2, 2])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[2, 2])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[2, 2])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[2, 2])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[2, 2])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[2, 2])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[2, 2])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[2, 2])/
      (432*Pi^3) - (1193*MW2*MZ*MZ2*SW2*CHe[2, 2])/(1296*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (46*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/(81*(2*MW2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[2, 2])/(216*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2*MZ*MZ2*SW2^2*CHe[2, 2])/(8*Pi^3) + 
     (17*MW2^2*MZ*MZ2*SW2^2*CHe[2, 2])/(27*(2*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[2, 2])/(9*Pi) - (MH2*MW2*MZ*CHe[3, 3])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[3, 3])/(16*Pi^3) + (5*(1 - CW2)*MT2*MW2*MZ*CHe[3, 3])/
      (54*Pi^3) + (35*MW2^2*MZ*CHe[3, 3])/(324*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[3, 3])/(1296*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[3, 3])/(324*(MT2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[3, 3])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHe[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHe[3, 3])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (163*MW2^3*MZ*CHe[3, 3])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (31*(1 - CW2)*MW2^3*MZ*CHe[3, 3])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[3, 3])/
      (12*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHe[3, 3])/(27*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) - (MW2^5*MZ*CHe[3, 3])/(6*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (2*MT2*MW2^2*MZ*CHe[3, 3])/(9*MZ2*Pi^3) + (131*MW2^3*MZ*CHe[3, 3])/
      (1296*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[3, 3])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHe[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHe[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHe[3, 3])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MH2*MZ*MZ2*CHe[3, 3])/(288*Pi^3) - (17*MT2*MZ*MZ2*CHe[3, 3])/
      (432*Pi^3) - (259*MW2*MZ*MZ2*CHe[3, 3])/(1296*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHe[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHe[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHe[3, 3])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (151*MW2^2*MZ*MZ2*CHe[3, 3])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (23*MZ*MZ2^2*CHe[3, 3])/(432*Pi^3) + (MT2*MZ*MZ2^2*CHe[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[3, 3])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHe[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[3, 3])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[3, 3])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[3, 3])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[3, 3])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[3, 3])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[3, 3])/
      (432*Pi^3) - (1193*MW2*MZ*MZ2*SW2*CHe[3, 3])/(1296*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (46*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(81*(2*MW2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[3, 3])/(216*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[3, 3])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2*MZ*MZ2*SW2^2*CHe[3, 3])/(8*Pi^3) + 
     (17*MW2^2*MZ*MZ2*SW2^2*CHe[3, 3])/(27*(2*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[3, 3])/(9*Pi) + (23*MT2*MW2*MZ*CHl1[1, 1])/
      (72*Pi^3) + (671*MW2^2*MZ*CHl1[1, 1])/(1296*Pi^3) - 
     (41*MH2*MW2^2*MZ*CHl1[1, 1])/(216*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHl1[1, 1])/(324*(MT2 - MW2)*Pi^3) + 
     (41*MW2^3*MZ*CHl1[1, 1])/(216*(MH2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHl1[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHl1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*CHl1[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHl1[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHl1[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (185*MW2^3*MZ*CHl1[1, 1])/(2592*(2*MW2 - MZ2)*Pi^3) + 
     (50*(1 - CW2)*MW2^3*MZ*CHl1[1, 1])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (83*MW2^3*MZ*CHl1[1, 1])/(144*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl1[1, 1])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl1[1, 1])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHl1[1, 1])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[1, 1])/
      (6*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl1[1, 1])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHl1[1, 1])/
      (27*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (4*MW2^5*MZ*CHl1[1, 1])/
      (81*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHl1[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (7*MT2*MW2^2*MZ*CHl1[1, 1])/
      (18*MZ2*Pi^3) - (65*MW2^3*MZ*CHl1[1, 1])/(162*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHl1[1, 1])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHl1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHl1[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHl1[1, 1])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*CHl1[1, 1])/(2304*Pi^3) - (17*MT2*MZ*MZ2*CHl1[1, 1])/
      (216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[1, 1])/(2304*(MH2 - MW2)*Pi^3) + 
     (1357*MW2*MZ*MZ2*CHl1[1, 1])/(10368*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[1, 1])/(6912*(MH2 - MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[1, 1])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[1, 1])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[1, 1])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[1, 1])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHl1[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl1[1, 1])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (325*MW2^2*MZ*MZ2*CHl1[1, 1])/(5184*(2*MW2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[1, 1])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[1, 1])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[1, 1])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (79*MZ*MZ2^2*CHl1[1, 1])/(2304*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[1, 1])/
      (6912*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[1, 1])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(2*MW2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[1, 1])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[1, 1])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[1, 1])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[1, 1])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[1, 1])/
      (384*(-4*MW2 + MZ2)*Pi^3) - (2*MW2^4*MZ*CHl1[1, 1])/
      (81*(2*MW2*MZ2 - MZ2^2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[1, 1])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[1, 1])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[1, 1])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[1, 1])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[1, 1])/
      (6*Pi) + (MW2^3*MZ*CHl1[1, 1])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[1, 1])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[1, 1])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[1, 1])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (65*MW2^2*MZ*SW2*CHl1[1, 1])/(648*Pi^3) - 
     (7*MW2^4*MZ*SW2*CHl1[1, 1])/(54*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (223*MW2*MZ*MZ2*SW2*CHl1[1, 1])/(1296*Pi^3) - 
     (79*MW2^2*MZ*MZ2*SW2*CHl1[1, 1])/(162*(2*MW2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[1, 1])/(108*Pi^3) - (19*MW2^3*MZ*SW2^2*CHl1[1, 1])/
      (162*(2*MW2 - MZ2)*Pi^3) + (32*MW2^2*MZ*MZ2*SW2^2*CHl1[1, 1])/
      (81*(2*MW2 - MZ2)*Pi^3) + (7*MW2^2*MZ*MZ2*SW2^3*CHl1[1, 1])/
      (54*(2*MW2 - MZ2)*Pi^3) + (23*MT2*MW2*MZ*CHl1[2, 2])/(72*Pi^3) + 
     (671*MW2^2*MZ*CHl1[2, 2])/(1296*Pi^3) - (41*MH2*MW2^2*MZ*CHl1[2, 2])/
      (216*(MH2 - MW2)*Pi^3) + (MT2*MW2^2*MZ*CHl1[2, 2])/
      (324*(MT2 - MW2)*Pi^3) + (41*MW2^3*MZ*CHl1[2, 2])/
      (216*(MH2 - MW2)*Pi^3) + (MW2^3*MZ*CHl1[2, 2])/
      (324*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHl1[2, 2])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (29*MT2^2*MW2*MZ*CHl1[2, 2])/
      (72*(4*MT2 - MZ2)*Pi^3) + (MH2*MW2^2*MZ*CHl1[2, 2])/
      (576*(2*MW2 - MZ2)*Pi^3) + (23*MT2*MW2^2*MZ*CHl1[2, 2])/
      (864*(2*MW2 - MZ2)*Pi^3) + (185*MW2^3*MZ*CHl1[2, 2])/
      (2592*(2*MW2 - MZ2)*Pi^3) + (50*(1 - CW2)*MW2^3*MZ*CHl1[2, 2])/
      (81*(2*MW2 - MZ2)*Pi^3) + (83*MW2^3*MZ*CHl1[2, 2])/
      (144*(4*MW2 - MZ2)*Pi^3) + (11*MH2*MW2^3*MZ*CHl1[2, 2])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (11*MW2^4*MZ*CHl1[2, 2])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (4*MT2*MW2^3*MZ*CHl1[2, 2])/
      (27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[2, 2])/(6*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*CHl1[2, 2])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (4*MT2*MW2^4*MZ*CHl1[2, 2])/(27*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (4*MW2^5*MZ*CHl1[2, 2])/(81*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHl1[2, 2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHl1[2, 2])/(18*MZ2*Pi^3) - (65*MW2^3*MZ*CHl1[2, 2])/
      (162*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHl1[2, 2])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHl1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHl1[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHl1[2, 2])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*CHl1[2, 2])/(2304*Pi^3) - (17*MT2*MZ*MZ2*CHl1[2, 2])/
      (216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[2, 2])/(2304*(MH2 - MW2)*Pi^3) + 
     (1357*MW2*MZ*MZ2*CHl1[2, 2])/(10368*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[2, 2])/(6912*(MH2 - MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[2, 2])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[2, 2])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[2, 2])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[2, 2])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHl1[2, 2])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl1[2, 2])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (325*MW2^2*MZ*MZ2*CHl1[2, 2])/(5184*(2*MW2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[2, 2])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (79*MZ*MZ2^2*CHl1[2, 2])/(2304*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[2, 2])/
      (6912*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[2, 2])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(2*MW2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[2, 2])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[2, 2])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[2, 2])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[2, 2])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[2, 2])/
      (384*(-4*MW2 + MZ2)*Pi^3) - (2*MW2^4*MZ*CHl1[2, 2])/
      (81*(2*MW2*MZ2 - MZ2^2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[2, 2])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[2, 2])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[2, 2])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[2, 2])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[2, 2])/
      (6*Pi) + (MW2^3*MZ*CHl1[2, 2])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[2, 2])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[2, 2])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[2, 2])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (65*MW2^2*MZ*SW2*CHl1[2, 2])/(648*Pi^3) - 
     (7*MW2^4*MZ*SW2*CHl1[2, 2])/(54*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (223*MW2*MZ*MZ2*SW2*CHl1[2, 2])/(1296*Pi^3) - 
     (79*MW2^2*MZ*MZ2*SW2*CHl1[2, 2])/(162*(2*MW2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[2, 2])/(108*Pi^3) - (19*MW2^3*MZ*SW2^2*CHl1[2, 2])/
      (162*(2*MW2 - MZ2)*Pi^3) + (32*MW2^2*MZ*MZ2*SW2^2*CHl1[2, 2])/
      (81*(2*MW2 - MZ2)*Pi^3) + (7*MW2^2*MZ*MZ2*SW2^3*CHl1[2, 2])/
      (54*(2*MW2 - MZ2)*Pi^3) + (23*MT2*MW2*MZ*CHl1[3, 3])/(72*Pi^3) + 
     (671*MW2^2*MZ*CHl1[3, 3])/(1296*Pi^3) - (41*MH2*MW2^2*MZ*CHl1[3, 3])/
      (216*(MH2 - MW2)*Pi^3) + (MT2*MW2^2*MZ*CHl1[3, 3])/
      (324*(MT2 - MW2)*Pi^3) + (41*MW2^3*MZ*CHl1[3, 3])/
      (216*(MH2 - MW2)*Pi^3) + (MW2^3*MZ*CHl1[3, 3])/
      (324*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHl1[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (29*MT2^2*MW2*MZ*CHl1[3, 3])/
      (72*(4*MT2 - MZ2)*Pi^3) + (MH2*MW2^2*MZ*CHl1[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) + (23*MT2*MW2^2*MZ*CHl1[3, 3])/
      (864*(2*MW2 - MZ2)*Pi^3) + (185*MW2^3*MZ*CHl1[3, 3])/
      (2592*(2*MW2 - MZ2)*Pi^3) + (50*(1 - CW2)*MW2^3*MZ*CHl1[3, 3])/
      (81*(2*MW2 - MZ2)*Pi^3) + (83*MW2^3*MZ*CHl1[3, 3])/
      (144*(4*MW2 - MZ2)*Pi^3) + (11*MH2*MW2^3*MZ*CHl1[3, 3])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (11*MW2^4*MZ*CHl1[3, 3])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (4*MT2*MW2^3*MZ*CHl1[3, 3])/
      (27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[3, 3])/(6*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*CHl1[3, 3])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (4*MT2*MW2^4*MZ*CHl1[3, 3])/(27*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (4*MW2^5*MZ*CHl1[3, 3])/(81*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHl1[3, 3])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHl1[3, 3])/(18*MZ2*Pi^3) - (65*MW2^3*MZ*CHl1[3, 3])/
      (162*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHl1[3, 3])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHl1[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHl1[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHl1[3, 3])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*CHl1[3, 3])/(2304*Pi^3) - (17*MT2*MZ*MZ2*CHl1[3, 3])/
      (216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[3, 3])/(2304*(MH2 - MW2)*Pi^3) + 
     (1357*MW2*MZ*MZ2*CHl1[3, 3])/(10368*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(6912*(MH2 - MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[3, 3])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[3, 3])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHl1[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl1[3, 3])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (325*MW2^2*MZ*MZ2*CHl1[3, 3])/(5184*(2*MW2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[3, 3])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (79*MZ*MZ2^2*CHl1[3, 3])/(2304*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[3, 3])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[3, 3])/
      (16*(4*MT2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[3, 3])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[3, 3])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[3, 3])/
      (384*(-4*MW2 + MZ2)*Pi^3) - (2*MW2^4*MZ*CHl1[3, 3])/
      (81*(2*MW2*MZ2 - MZ2^2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[3, 3])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[3, 3])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[3, 3])/
      (6*Pi) + (MW2^3*MZ*CHl1[3, 3])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[3, 3])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[3, 3])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[3, 3])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (65*MW2^2*MZ*SW2*CHl1[3, 3])/(648*Pi^3) - 
     (7*MW2^4*MZ*SW2*CHl1[3, 3])/(54*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (223*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(1296*Pi^3) - 
     (79*MW2^2*MZ*MZ2*SW2*CHl1[3, 3])/(162*(2*MW2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[3, 3])/(108*Pi^3) - (19*MW2^3*MZ*SW2^2*CHl1[3, 3])/
      (162*(2*MW2 - MZ2)*Pi^3) + (32*MW2^2*MZ*MZ2*SW2^2*CHl1[3, 3])/
      (81*(2*MW2 - MZ2)*Pi^3) + (7*MW2^2*MZ*MZ2*SW2^3*CHl1[3, 3])/
      (54*(2*MW2 - MZ2)*Pi^3) + (MH2*MW2*MZ*CHl3[1, 1])/(288*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2*MZ*CHl3[1, 1])/(432*Pi^3) + 
     (4805*MT2*MW2*MZ*CHl3[1, 1])/(2592*Pi^3) + 
     (65*(1 - CW2)*MT2*MW2*MZ*CHl3[1, 1])/(16*Pi^3) + 
     (MH2*MT2*MW2*MZ*CHl3[1, 1])/(864*(MT2 - MW2)*Pi^3) - 
     (2437*MW2^2*MZ*CHl3[1, 1])/(648*Pi^3) + (25*MW2^2*MZ*CHl3[1, 1])/
      (108*(-1 + 2*CW2)^3*Pi^3) - (41*MH2*MW2^2*MZ*CHl3[1, 1])/
      (432*(MH2 - MW2)*Pi^3) + (31*MT2*MW2^2*MZ*CHl3[1, 1])/
      (144*(MT2 - MW2)*Pi^3) + (299*MH2*MW2^3*MZ*CHl3[1, 1])/
      (864*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3) + (41*MW2^3*MZ*CHl3[1, 1])/
      (432*(MH2 - MW2)*Pi^3) + (71*MT2^2*MW2*MZ*CHl3[1, 1])/
      (2592*(-MT2 + MW2)*Pi^3) + (MH2*MW2^2*MZ*CHl3[1, 1])/
      (864*(-MT2 + MW2)*Pi^3) + (379*MW2^3*MZ*CHl3[1, 1])/
      (2592*(-MT2 + MW2)*Pi^3) - (23*MH2^2*MW2*MZ*CHl3[1, 1])/
      (864*(MH2 - 4*MZ2)*Pi^3) - (5*MH2*MW2^2*MZ*CHl3[1, 1])/
      (27*(MH2 - 4*MZ2)*Pi^3) + (1081*MT2^2*MW2*MZ*CHl3[1, 1])/
      (648*(4*MT2 - MZ2)*Pi^3) - (5*MT2*MW2^2*MZ*CHl3[1, 1])/
      (6*(4*MT2 - MZ2)*Pi^3) + (103*MH2*MW2^4*MZ*CHl3[1, 1])/
      (432*(2*MW2 - MZ2)^3*Pi^3) - (1103*MT2*MW2^4*MZ*CHl3[1, 1])/
      (162*(2*MW2 - MZ2)^3*Pi^3) - (5317*MW2^5*MZ*CHl3[1, 1])/
      (1296*(2*MW2 - MZ2)^3*Pi^3) + (MH2*MW2^2*MZ*CHl3[1, 1])/
      (1728*(2*MW2 - MZ2)*Pi^3) + (343*MT2*MW2^2*MZ*CHl3[1, 1])/
      (2592*(2*MW2 - MZ2)*Pi^3) + (2345*(1 - CW2)*MT2*MW2^2*MZ*CHl3[1, 1])/
      (1296*(2*MW2 - MZ2)*Pi^3) + (19*(1 - CW2)*MH2^2*MW2^2*MZ*CHl3[1, 1])/
      (216*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) - (599*MW2^3*MZ*CHl3[1, 1])/
      (432*(2*MW2 - MZ2)*Pi^3) + (301*(1 - CW2)*MW2^3*MZ*CHl3[1, 1])/
      (576*(2*MW2 - MZ2)*Pi^3) + (155*MH2^2*MW2^3*MZ*CHl3[1, 1])/
      (96*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - (MH2*MT2^2*MW2^3*MZ*CHl3[1, 1])/
      (72*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (19*(1 - CW2)*MW2^4*MZ*CHl3[1, 1])/(18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) - (1271*MH2*MW2^4*MZ*CHl3[1, 1])/(432*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (MH2*MT2*MW2^4*MZ*CHl3[1, 1])/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (19*(1 - CW2)*MW2^4*MZ*CHl3[1, 1])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (1147*MW2^5*MZ*CHl3[1, 1])/(864*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (MH2*MW2^5*MZ*CHl3[1, 1])/(72*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (11*MW2^6*MZ*CHl3[1, 1])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (11*MT2^2*MW2^4*MZ*CHl3[1, 1])/
      (864*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (11*MT2*MW2^5*MZ*CHl3[1, 1])/(432*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*Pi^3) + (1481*MW2^3*MZ*CHl3[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) + (11*MH2*MW2^3*MZ*CHl3[1, 1])/
      (288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (11*MW2^4*MZ*CHl3[1, 1])/
      (288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (160*MT2*MW2^4*MZ*CHl3[1, 1])/
      (81*MZ2^3*Pi^3) + (20*MW2^5*MZ*CHl3[1, 1])/(9*MZ2^3*Pi^3) + 
     (17*MT2*MW2^5*MZ*CHl3[1, 1])/(81*(MT2 - MW2)*MZ2^3*Pi^3) + 
     (8*MT2^2*MW2^4*MZ*CHl3[1, 1])/(81*(-MT2 + MW2)*MZ2^3*Pi^3) + 
     (MW2^6*MZ*CHl3[1, 1])/(9*(-MT2 + MW2)*MZ2^3*Pi^3) - 
     (320*MT2^2*MW2^4*MZ*CHl3[1, 1])/(81*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
     (272*MT2*MW2^5*MZ*CHl3[1, 1])/(81*(2*MW2 - MZ2)*MZ2^3*Pi^3) + 
     (34*MW2^6*MZ*CHl3[1, 1])/(9*(2*MW2 - MZ2)*MZ2^3*Pi^3) - 
     (5*MH2^2*MW2^6*MZ*CHl3[1, 1])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^3*
       Pi^3) - (MH2*MT2^2*MW2^6*MZ*CHl3[1, 1])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2^3*Pi^3) + (10*MH2*MW2^7*MZ*CHl3[1, 1])/
      (9*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^3*Pi^3) + 
     (MH2*MT2*MW2^7*MZ*CHl3[1, 1])/(9*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       MZ2^3*Pi^3) - (5*MW2^8*MZ*CHl3[1, 1])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       MZ2^3*Pi^3) - (MH2*MW2^8*MZ*CHl3[1, 1])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2^3*Pi^3) + (MW2^9*MZ*CHl3[1, 1])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^3*Pi^3) - 
     (MT2^2*MW2^7*MZ*CHl3[1, 1])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*
       MZ2^3*Pi^3) + (MT2*MW2^8*MZ*CHl3[1, 1])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*MZ2^3*Pi^3) + (14*MW2^6*MZ*CHl3[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^3*Pi^3) + (436*MT2*MW2^3*MZ*CHl3[1, 1])/
      (81*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl3[1, 1])/
      (81*(MT2 - MW2)*MZ2^2*Pi^3) - (307*MW2^4*MZ*CHl3[1, 1])/
      (54*MZ2^2*Pi^3) + (137*MT2*MW2^4*MZ*CHl3[1, 1])/
      (324*(-MT2 + MW2)*MZ2^2*Pi^3) - (35*MW2^5*MZ*CHl3[1, 1])/
      (108*(-MT2 + MW2)*MZ2^2*Pi^3) + (584*MT2^2*MW2^3*MZ*CHl3[1, 1])/
      (81*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (128*MT2*MW2^4*MZ*CHl3[1, 1])/
      (27*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (503*MW2^5*MZ*CHl3[1, 1])/
      (108*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (3*MH2^2*MW2^5*MZ*CHl3[1, 1])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (MH2*MT2^2*MW2^5*MZ*CHl3[1, 1])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2^2*Pi^3) - (3*MH2*MW2^6*MZ*CHl3[1, 1])/
      ((MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (2*MH2*MT2*MW2^6*MZ*CHl3[1, 1])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2^2*Pi^3) + (3*MW2^7*MZ*CHl3[1, 1])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (MH2*MW2^7*MZ*CHl3[1, 1])/
      (9*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^8*MZ*CHl3[1, 1])/(9*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) + (MT2^2*MW2^6*MZ*CHl3[1, 1])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*MZ2^2*Pi^3) - (2*MT2*MW2^7*MZ*CHl3[1, 1])/
      (9*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (23*MW2^5*MZ*CHl3[1, 1])/(18*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MH2*MW2^2*MZ*CHl3[1, 1])/(108*MZ2*Pi^3) - 
     (343*MT2*MW2^2*MZ*CHl3[1, 1])/(72*MZ2*Pi^3) + 
     (MH2*MT2*MW2^2*MZ*CHl3[1, 1])/(864*(MT2 - MW2)*MZ2*Pi^3) + 
     (1883*MW2^3*MZ*CHl3[1, 1])/(648*MZ2*Pi^3) + 
     (379*MT2*MW2^3*MZ*CHl3[1, 1])/(2592*(MT2 - MW2)*MZ2*Pi^3) + 
     (37*MT2^2*MW2^2*MZ*CHl3[1, 1])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*CHl3[1, 1])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHl3[1, 1])/(81*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MH2^2*MW2^2*MZ*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*MZ2*Pi^3) + 
     (61*MH2*MW2^3*MZ*CHl3[1, 1])/(864*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (839*MT2*MW2^3*MZ*CHl3[1, 1])/(432*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (41*MW2^4*MZ*CHl3[1, 1])/(16*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (2345*MH2^2*MW2^4*MZ*CHl3[1, 1])/(864*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
       Pi^3) - (71*MH2*MT2^2*MW2^4*MZ*CHl3[1, 1])/(864*(MH2 - MW2)*
       (MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) + (1513*MH2*MW2^5*MZ*CHl3[1, 1])/
      (288*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (31*MH2*MT2*MW2^5*MZ*CHl3[1, 1])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2*Pi^3) - (1097*MW2^6*MZ*CHl3[1, 1])/
      (432*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (71*MH2*MW2^6*MZ*CHl3[1, 1])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2*Pi^3) + (2*MW2^7*MZ*CHl3[1, 1])/
      (27*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (2*MT2^2*MW2^5*MZ*CHl3[1, 1])/(27*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*MZ2*Pi^3) + (55*MT2*MW2^6*MZ*CHl3[1, 1])/
      (432*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (101*MH2*MZ*MZ2*CHl3[1, 1])/(13824*Pi^3) - (1417*MT2*MZ*MZ2*CHl3[1, 1])/
      (5184*Pi^3) + (MH2^2*MZ*MZ2*CHl3[1, 1])/(4608*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2*MZ*MZ2*CHl3[1, 1])/(3456*(MT2 - MW2)*Pi^3) + 
     (161*MT2^2*MZ*MZ2*CHl3[1, 1])/(10368*(MT2 - MW2)*Pi^3) + 
     (43573*MW2*MZ*MZ2*CHl3[1, 1])/(20736*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(13824*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2^2*MW2*MZ*MZ2*CHl3[1, 1])/(108*(2 - 4*CW2)*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) + (19*MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/
      (864*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3) - (529*MW2^2*MZ*MZ2*CHl3[1, 1])/
      (6912*(MH2 - MW2)*Pi^3) + (5*MW2^3*MZ*MZ2*CHl3[1, 1])/
      (54*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3) + (MH2*MW2^3*MZ*MZ2*CHl3[1, 1])/
      (108*(2 - 4*CW2)*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[1, 1])/(3456*(-MT2 + MW2)*Pi^3) + 
     (721*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(10368*(-MT2 + MW2)*Pi^3) - 
     (167*MW2^2*MZ*MZ2*CHl3[1, 1])/(2592*(-MT2 + MW2)*Pi^3) + 
     (89*MH2^2*MZ*MZ2*CHl3[1, 1])/(6912*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl3[1, 1])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (23*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(216*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl3[1, 1])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (161*MT2^2*MZ*MZ2*CHl3[1, 1])/(1296*(4*MT2 - MZ2)*Pi^3) + 
     (23*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (77*MH2*MW2^3*MZ*MZ2*CHl3[1, 1])/(432*(2*MW2 - MZ2)^3*Pi^3) + 
     (202*MT2*MW2^3*MZ*MZ2*CHl3[1, 1])/(81*(2*MW2 - MZ2)^3*Pi^3) + 
     (7169*MW2^4*MZ*MZ2*CHl3[1, 1])/(1296*(2*MW2 - MZ2)^3*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHl3[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl3[1, 1])/(96*(2*MW2 - MZ2)*Pi^3) + 
     (487*MW2^2*MZ*MZ2*CHl3[1, 1])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^2*MW2^2*MZ*MZ2*CHl3[1, 1])/(288*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (25*MH2*MT2^2*MW2^2*MZ*MZ2*CHl3[1, 1])/(1152*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (MH2*MW2^3*MZ*MZ2*CHl3[1, 1])/
      (288*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (MH2*MT2*MW2^3*MZ*MZ2*CHl3[1, 1])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (299*MW2^4*MZ*MZ2*CHl3[1, 1])/
      (1728*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (25*MH2*MW2^4*MZ*MZ2*CHl3[1, 1])/(1152*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (13*MW2^5*MZ*MZ2*CHl3[1, 1])/
      (864*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (13*MT2^2*MW2^3*MZ*MZ2*CHl3[1, 1])/(864*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*Pi^3) - (25*MT2*MW2^4*MZ*MZ2*CHl3[1, 1])/
      (1728*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (1099*MW2^2*MZ*MZ2*CHl3[1, 1])/(576*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl3[1, 1])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (8629*MZ*MZ2^2*CHl3[1, 1])/(13824*Pi^3) - (211*MH2*MZ*MZ2^2*CHl3[1, 1])/
      (13824*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (13824*(MH2 - MW2)*Pi^3) + (43*MT2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(-MT2 + MW2)*Pi^3) - (43*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(-MT2 + MW2)*Pi^3) - (89*MH2*MZ*MZ2^2*CHl3[1, 1])/
      (1728*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl3[1, 1])/
      (576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (23*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (23*MT2*MZ*MZ2^2*CHl3[1, 1])/
      (96*(4*MT2 - MZ2)*Pi^3) + (MH2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
      (36*(2*MW2 - MZ2)^3*Pi^3) - (8*MT2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
      (27*(2*MW2 - MZ2)^3*Pi^3) - (2669*MW2^3*MZ*MZ2^2*CHl3[1, 1])/
      (1296*(2*MW2 - MZ2)^3*Pi^3) - (MW2*MZ*MZ2^2*CHl3[1, 1])/
      (576*(2*MW2 - MZ2)*Pi^3) + (19*MH2^2*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1728*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MH2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/(108*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (25*MH2*MT2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (25*MW2^4*MZ*MZ2^2*CHl3[1, 1])/(3456*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (25*MT2^2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
      (3456*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (17*MT2*MW2^3*MZ*MZ2^2*CHl3[1, 1])/(864*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*Pi^3) + (209*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (89*MZ*MZ2^3*CHl3[1, 1])/
      (576*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[1, 1])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[1, 1])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[1, 1])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[1, 1])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (146*MW2^3*MZ*CHl3[1, 1])/
      (81*(-4*MT2 + MZ2)*Pi^3) - (41*MW2^2*MZ*MZ2*CHl3[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (851*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (1296*(-4*MT2 + MZ2)*Pi^3) - (391*MZ*MZ2^3*CHl3[1, 1])/
      (2592*(-4*MT2 + MZ2)*Pi^3) - (35*MZ*MZ2^3*CHl3[1, 1])/
      (2304*(-4*MW2 + MZ2)*Pi^3) + (19*(1 - CW2)*MH2*MW2^6*MZ*CHl3[1, 1])/
      (9*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) + 
     (5*(1 - CW2)*MT2*MW2^4*MZ*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^3*Pi^3) + 
     (32*(1 - CW2)*MW2^5*MZ*CHl3[1, 1])/(81*(-2*MW2 + MZ2)^3*Pi^3) - 
     (475*MT2*MW2^7*MZ*CHl3[1, 1])/(324*MZ2^3*(-2*MW2 + MZ2)^3*Pi^3) + 
     (19*MW2^8*MZ*CHl3[1, 1])/(9*MZ2^3*(-2*MW2 + MZ2)^3*Pi^3) + 
     (3791*MT2*MW2^6*MZ*CHl3[1, 1])/(648*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (1331*MW2^7*MZ*CHl3[1, 1])/(216*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) + 
     (19*MH2*MW2^5*MZ*CHl3[1, 1])/(216*MZ2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (1943*MT2*MW2^5*MZ*CHl3[1, 1])/(216*MZ2*(-2*MW2 + MZ2)^3*Pi^3) + 
     (4733*MW2^6*MZ*CHl3[1, 1])/(1296*MZ2*(-2*MW2 + MZ2)^3*Pi^3) + 
     (MH2^2*MZ*(-MW2 + MZ2)*CHl3[1, 1])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (MZ*MZ2^2*(-MW2 + MZ2)*CHl3[1, 1])/(36*(MH2 - 4*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^2*MW2^3*MZ*CHl3[1, 1])/(6*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (11*(1 - CW2)*MW2^5*MZ*CHl3[1, 1])/(72*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^2*MW2^5*MZ*CHl3[1, 1])/(6*(2 - 4*CW2)*MZ2^2*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MW2^7*MZ*CHl3[1, 1])/(9*(2 - 4*CW2)*MZ2^2*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl3[1, 1])/(3*(2 - 4*CW2)*MZ2*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MW2^6*MZ*CHl3[1, 1])/(4*(2 - 4*CW2)*MZ2*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2*MZ*MZ2*CHl3[1, 1])/(144*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^2*MW2^2*MZ*MZ2*CHl3[1, 1])/(48*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*MZ2^2*CHl3[1, 1])/(72*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (119*MT2^2*MW2^2*MZ*CHl3[1, 1])/(27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - 
     (80*MW2^4*MZ*CHl3[1, 1])/(81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (275*(1 - CW2)*MW2^4*MZ*CHl3[1, 1])/(54*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (443*MW2^4*MZ*CHl3[1, 1])/(72*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MH2*MW2^4*MZ*CHl3[1, 1])/(24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW2^5*MZ*CHl3[1, 1])/(24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (1057*MW2^2*MZ*CHl3[1, 1])/(1296*Pi) + (7*(1 - CW2)*MW2^2*MZ*CHl3[1, 1])/
      (324*Pi) - (116*MW2^4*MZ*CHl3[1, 1])/(243*MZ2^2*Pi) + 
     (923*MW2^3*MZ*CHl3[1, 1])/(972*MZ2*Pi) + (1043*MW2*MZ*MZ2*CHl3[1, 1])/
      (3888*Pi) - (641*MZ*MZ2^2*CHl3[1, 1])/(15552*Pi) - 
     (MH2*MZ*MZ2^2*CHl3[1, 1])/(576*(MH2 - MW2)*Pi) + 
     (MW2*MZ*MZ2^2*CHl3[1, 1])/(576*MH2*Pi - 576*MW2*Pi) - 
     (767*MW2^2*MZ*SW2*CHl3[1, 1])/(324*Pi^3) - (MH2^2*MW2*MZ*SW2*CHl3[1, 1])/
      (432*(MH2 - 4*MZ2)*Pi^3) + (29*MT2^2*MW2*MZ*SW2*CHl3[1, 1])/
      (108*(4*MT2 - MZ2)*Pi^3) - (149*MH2*MW2^2*MZ*SW2*CHl3[1, 1])/
      (1728*(2*MW2 - MZ2)*Pi^3) - (5791*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/
      (864*(2*MW2 - MZ2)*Pi^3) - (29*MH2^2*MW2^2*MZ*SW2*CHl3[1, 1])/
      (216*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (5*MH2^3*MW2^2*MZ*SW2*CHl3[1, 1])/(216*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (MH2*MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(864*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (MT2^3*MW2^2*MZ*SW2*CHl3[1, 1])/
      (54*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (851*MW2^3*MZ*SW2*CHl3[1, 1])/(108*(2*MW2 - MZ2)*Pi^3) + 
     (5*MH2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (5*MH2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(216*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (MH2*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(432*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (263*MT2^2*MW2^3*MZ*SW2*CHl3[1, 1])/
      (864*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (29*MW2^4*MZ*SW2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2^4*MZ*SW2*CHl3[1, 1])/(864*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (215*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/(432*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (MH2^2*MW2^4*MZ*SW2*CHl3[1, 1])/(432*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (29*MW2^4*MZ*SW2*CHl3[1, 1])/
      (36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + (67*MW2^5*MZ*SW2*CHl3[1, 1])/
      (288*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^3*MT2^3*MW2^2*MZ*SW2*CHl3[1, 1])/(432*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) + (MH2^3*MT2^2*MW2^3*MZ*SW2*CHl3[1, 1])/
      (144*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^2*MT2^3*MW2^3*MZ*SW2*CHl3[1, 1])/(432*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) - (MH2^3*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^2*MT2^2*MW2^4*MZ*SW2*CHl3[1, 1])/(144*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) + (MH2^2*MT2*MW2^5*MZ*SW2*CHl3[1, 1])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (235*MW2^3*MZ*SW2*CHl3[1, 1])/(54*(4*MW2 - MZ2)*Pi^3) - 
     (MW2^5*MZ*SW2*CHl3[1, 1])/(4*(MH2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       Pi^3) + (152*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(81*MZ2^2*Pi^3) - 
     (19*MW2^4*MZ*SW2*CHl3[1, 1])/(9*MZ2^2*Pi^3) + 
     (16*MT2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (16*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/(81*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (16*MT2^3*MW2^4*MZ*SW2*CHl3[1, 1])/(81*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) + (16*MW2^5*MZ*SW2*CHl3[1, 1])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (109*MT2^2*MW2^5*MZ*SW2*CHl3[1, 1])/(162*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       MZ2^2*Pi^3) - (61*MT2*MW2^6*MZ*SW2*CHl3[1, 1])/
      (81*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (5*MW2^7*MZ*SW2*CHl3[1, 1])/(18*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) - (20*MW2^5*MZ*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (152*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*MZ2*Pi^3) + 
     (31*MW2^3*MZ*SW2*CHl3[1, 1])/(3*MZ2*Pi^3) - 
     (4*MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (368*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (35*MT2^3*MW2^3*MZ*SW2*CHl3[1, 1])/(216*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
       Pi^3) - (78853*MW2^4*MZ*SW2*CHl3[1, 1])/(5184*(2*MW2 - MZ2)*MZ2*
       Pi^3) - (17*MT2^2*MW2^4*MZ*SW2*CHl3[1, 1])/(18*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2*Pi^3) + (101*MT2*MW2^5*MZ*SW2*CHl3[1, 1])/
      (72*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (67*MW2^6*MZ*SW2*CHl3[1, 1])/(108*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
       Pi^3) + (5*MW2^4*MZ*SW2*CHl3[1, 1])/(27*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (23*MH2*MZ*MZ2*SW2*CHl3[1, 1])/(432*Pi^3) - 
     (1157*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(1296*Pi^3) - 
     (1033*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(324*Pi^3) + 
     (MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHl3[1, 1])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (17*MH2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3) + 
     (5267*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(864*(2*MW2 - MZ2)^3*Pi^3) + 
     (70177*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(3888*(2*MW2 - MZ2)^3*Pi^3) - 
     (47*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (269*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(216*(2*MW2 - MZ2)*Pi^3) + 
     (5*MH2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) - (MH2^3*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(432*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (MH2*MT2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
      (1728*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (13*MT2^3*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(2592*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (5*MT2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
      (36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (12809*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(5184*(2*MW2 - MZ2)*Pi^3) - 
     (5*MH2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) - (491*MH2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
      (432*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (MH2*MT2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (695*MT2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
      (2592*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (5*MT2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*
       Pi^3) + (5*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) + (41*MH2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/
      (18*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(1728*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (1261*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/
      (2592*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(18*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (41*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (211*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(864*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (MH2^3*MT2^3*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
      (864*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^3*MT2^2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(288*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^2*MT2^3*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^3*MT2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(288*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^2*MT2^2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(288*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^3*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(864*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) + (MH2^2*MT2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^2*MW2^5*MZ*MZ2*SW2*CHl3[1, 1])/(864*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) - (95*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
      (36*(4*MW2 - MZ2)*Pi^3) - (MH2*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/
      (3*(MH2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (5*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*Pi^3) + (15*MZ*MZ2^2*SW2*CHl3[1, 1])/(16*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (37*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(576*(2*MW2 - MZ2)^3*Pi^3) - 
     (517*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(288*(2*MW2 - MZ2)^3*Pi^3) - 
     (19223*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/(1728*(2*MW2 - MZ2)^3*Pi^3) + 
     (1597*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(3456*(2*MW2 - MZ2)*Pi^3) + 
     (529*MH2^2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(1152*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (65*MT2^2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (3456*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (529*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(576*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (71*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (1728*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (529*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/(1152*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (59*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/(3456*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (65*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (216*(4*MW2 - MZ2)*Pi^3) - (5*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (32*(MH2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (5*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (144*(2*MW2 - MZ2)^3*Pi^3) + (MT2*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (24*(2*MW2 - MZ2)^3*Pi^3) + (31223*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (15552*(2*MW2 - MZ2)^3*Pi^3) + (5*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (216*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (192*(MH2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3) + 
     (4*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (160*MW2^4*MZ*SW2*CHl3[1, 1])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(-4*MT2 + MZ2)*Pi^3) + 
     (70*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) + (19*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (77*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(54*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) - (17*MZ*MZ2^3*SW2*CHl3[1, 1])/(648*(-4*MT2 + MZ2)*Pi^3) + 
     (25*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) - (1318*MW2^5*MZ*SW2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (MH2*MW2^5*MZ*SW2*CHl3[1, 1])/
      (2*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MW2^6*MZ*SW2*CHl3[1, 1])/(2*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (440*MW2^7*MZ*SW2*CHl3[1, 1])/(9*(2*MW2 - MZ2)*MZ2^2*
       (-4*MW2 + MZ2)^2*Pi^3) - (10*MW2^6*MZ*SW2*CHl3[1, 1])/
      (9*(2*MW2 - MZ2)*MZ2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (1261*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(36*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (5*MH2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/
      (24*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2^5*MZ*MZ2*SW2*CHl3[1, 1])/(24*(MH2 - MW2)*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (1241*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (108*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (3*MH2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/(4*(MH2 - MW2)*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (3*MW2^4*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (4*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (395*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(216*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2^2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (96*(MH2 - MW2)^2*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (11*MH2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (96*(MH2 - MW2)^2*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MW2^3*MZ*MZ2^3*SW2*CHl3[1, 1])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (13*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/
      (144*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2^2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (MH2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/
      (24*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[1, 1])/(192*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (MW2^2*MZ*MZ2^4*SW2*CHl3[1, 1])/
      (32*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (7*MZ*MZ2^5*SW2*CHl3[1, 1])/(1728*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2^2*MZ*MZ2^5*SW2*CHl3[1, 1])/(384*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (MW2*MZ*MZ2^5*SW2*CHl3[1, 1])/
      (384*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (133*MW2^7*MZ*SW2*CHl3[1, 1])/(36*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (25*MH2*MW2^5*MZ*MZ2*SW2*CHl3[1, 1])/(4*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (39*MW2^6*MZ*MZ2*SW2*CHl3[1, 1])/(4*(MH2 - MW2)*
       (-2*MW2 + MZ2)^4*Pi^3) + (49*MH2*MW2^4*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (9*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (1165*MW2^5*MZ*MZ2^2*SW2*CHl3[1, 1])/(144*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) - (29*MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (16*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) + 
     (21*MW2^4*MZ*MZ2^3*SW2*CHl3[1, 1])/(8*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (7*MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[1, 1])/
      (36*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (5*MW2^3*MZ*MZ2^4*SW2*CHl3[1, 1])/(18*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (29*MH2*MW2^4*MZ*SW2*CHl3[1, 1])/(288*(-2*MW2 + MZ2)^3*Pi^3) + 
     (1379*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/(144*(-2*MW2 + MZ2)^3*Pi^3) + 
     (20615*MW2^5*MZ*SW2*CHl3[1, 1])/(1944*(-2*MW2 + MZ2)^3*Pi^3) + 
     (71*MT2*MW2^6*MZ*SW2*CHl3[1, 1])/(36*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (7*MW2^7*MZ*SW2*CHl3[1, 1])/(3*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (1529*MT2*MW2^5*MZ*SW2*CHl3[1, 1])/(216*MZ2*(-2*MW2 + MZ2)^3*Pi^3) + 
     (2557*MW2^6*MZ*SW2*CHl3[1, 1])/(1944*MZ2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (11*MH2*MW2^3*MZ*SW2*CHl3[1, 1])/(192*(-2*MW2 + MZ2)^2*Pi^3) - 
     (4133*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(2592*(-2*MW2 + MZ2)^2*Pi^3) - 
     (18521*MW2^4*MZ*SW2*CHl3[1, 1])/(2592*(-2*MW2 + MZ2)^2*Pi^3) - 
     (1381*MT2*MW2^5*MZ*SW2*CHl3[1, 1])/(162*MZ2^2*(-2*MW2 + MZ2)^2*Pi^3) + 
     (116*MW2^6*MZ*SW2*CHl3[1, 1])/(9*MZ2^2*(-2*MW2 + MZ2)^2*Pi^3) + 
     (1507*MT2*MW2^4*MZ*SW2*CHl3[1, 1])/(162*MZ2*(-2*MW2 + MZ2)^2*Pi^3) - 
     (5617*MW2^5*MZ*SW2*CHl3[1, 1])/(648*MZ2*(-2*MW2 + MZ2)^2*Pi^3) + 
     (103*MH2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(1728*(-2*MW2 + MZ2)^2*Pi^3) - 
     (799*MT2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(2592*(-2*MW2 + MZ2)^2*Pi^3) + 
     (18301*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(5184*(-2*MW2 + MZ2)^2*Pi^3) - 
     (MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(432*(-2*MW2 + MZ2)^2*Pi^3) + 
     (MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(72*(-2*MW2 + MZ2)^2*Pi^3) - 
     (307*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(5184*(-2*MW2 + MZ2)^2*Pi^3) - 
     (MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/(432*(-2*MW2 + MZ2)^2*Pi^3) - 
     (5*MH2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*
       Pi^3) + (109*MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
       (-2*MW2 + MZ2)*Pi^3) + (640*MT2^2*MW2^4*MZ*SW2*CHl3[1, 1])/
      (81*(4*MT2 - MZ2)*MZ2^2*(-2*MW2 + MZ2)*Pi^3) - 
     (280*MT2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*MZ2*(-2*MW2 + MZ2)*
       Pi^3) + (5*MH2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(432*(MH2 - 4*MZ2)*
       (-2*MW2 + MZ2)*Pi^3) + (5*MH2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/
      (27*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*Pi^3) - 
     (265*MT2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(324*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*
       Pi^3) + (5*MT2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(6*(4*MT2 - MZ2)*
       (-2*MW2 + MZ2)*Pi^3) - (5*MH2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (108*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*Pi^3) - 
     (5*MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (5*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(9*(2*MW2 - MZ2)*
       (-MH2 + 4*MZ2)*Pi^3) + (5*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (36*(2*MW2 - MZ2)*(-MH2 + 4*MZ2)*Pi^3) + (MT2*MW2^3*MZ*SW2*CHl3[1, 1])/
      (8*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (791*MW2^4*MZ*SW2*CHl3[1, 1])/
      (108*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MH2*MW2^5*MZ*SW2*CHl3[1, 1])/(4*(MH2 - MW2)^2*(8*MW2^2 - 6*MW2*MZ2 + 
        MZ2^2)*Pi^3) - (MW2^6*MZ*SW2*CHl3[1, 1])/(4*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (35*MW2^6*MZ*SW2*CHl3[1, 1])/
      (9*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MT2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(12*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MT2*MW2^4*MZ*SW2*CHl3[1, 1])/
      (12*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (43*MW2^5*MZ*SW2*CHl3[1, 1])/(6*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) - (MT2^2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/
      (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MT2*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) - (79*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/
      (216*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (11*MH2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(48*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (11*MW2^5*MZ*MZ2*SW2*CHl3[1, 1])/
      (48*(MH2 - MW2)^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/
      (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (25*MH2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/(96*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (25*MW2^4*MZ*MZ2^2*SW2*CHl3[1, 1])/(96*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (59*MW2*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (432*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2^3*SW2*CHl3[1, 1])/(24*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (7*MW2^3*MZ*MZ2^3*SW2*CHl3[1, 1])/(192*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (7*MZ*MZ2^4*SW2*CHl3[1, 1])/
      (1728*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MH2^2*MZ*MZ2^4*SW2*CHl3[1, 1])/(384*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2^4*SW2*CHl3[1, 1])/(384*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*MZ2^4*SW2*CHl3[1, 1])/
      (384*(MH2 - MW2)^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MT2^4*MW2^3*MZ*SW2*CHl3[1, 1])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^3*MW2^4*MZ*SW2*CHl3[1, 1])/(3*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^5*MZ*SW2*CHl3[1, 1])/(4*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^6*MZ*SW2*CHl3[1, 1])/(3*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (5*MW2^7*MZ*SW2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^5*MW2^3*MZ*SW2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*MZ2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^3*MW2^5*MZ*SW2*CHl3[1, 1])/(3*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*MZ2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^6*MZ*SW2*CHl3[1, 1])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*MZ2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^7*MZ*SW2*CHl3[1, 1])/(4*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       MZ2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^8*MZ*SW2*CHl3[1, 1])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^5*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^4*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^3*MZ*MZ2*SW2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(8*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^5*MZ*MZ2*SW2*CHl3[1, 1])/(16*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^6*MZ*MZ2*SW2*CHl3[1, 1])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^4*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2^2*SW2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^4*MZ*MZ2^2*SW2*CHl3[1, 1])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (5*MT2^3*MW2^3*MZ*SW2*CHl3[1, 1])/(72*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (2*MT2*MW2^5*MZ*SW2*CHl3[1, 1])/(9*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (5*MT2*MW2^6*MZ*SW2*CHl3[1, 1])/(36*(-MT2 + MW2)*(2*MW2 - MZ2)*MZ2*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(36*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (19*MT2*MW2^4*MZ*MZ2*SW2*CHl3[1, 1])/(144*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^3*MZ*MZ2^2*SW2*CHl3[1, 1])/(72*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MW2^3*MZ*MZ2^3*SW2*CHl3[1, 1])/(144*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (94*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(2*MW2 - MZ2)*Pi) + 
     (7*MW2^3*MZ*SW2*CHl3[1, 1])/(324*MZ2*Pi) - (232*MW2^4*MZ*SW2*CHl3[1, 1])/
      (243*(2*MW2 - MZ2)*MZ2*Pi) + (7*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(1296*Pi) - 
     (46*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(81*(2*MW2 - MZ2)*Pi) + 
     (41*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(486*(2*MW2 - MZ2)*Pi) - 
     (365*MW2^2*MZ*SW2^2*CHl3[1, 1])/(162*Pi^3) + 
     (380*MT2^2*MW2*MZ*SW2^2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (103*MT2*MW2^4*MZ*SW2^2*CHl3[1, 1])/(648*(2*MW2 - MZ2)^3*Pi^3) - 
     (587*MW2^5*MZ*SW2^2*CHl3[1, 1])/(648*(2*MW2 - MZ2)^3*Pi^3) - 
     (160*MT2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (206693*MW2^3*MZ*SW2^2*CHl3[1, 1])/(7776*(2*MW2 - MZ2)*Pi^3) + 
     (11*MH2^2*MW2^3*MZ*SW2^2*CHl3[1, 1])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (11*MH2*MW2^4*MZ*SW2^2*CHl3[1, 1])/(3*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (11*MW2^5*MZ*SW2^2*CHl3[1, 1])/
      (6*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2^2*CHl3[1, 1])/
      (6*(4*MW2 - MZ2)*Pi^3) - (304*MT2^2*MW2^2*MZ*SW2^2*CHl3[1, 1])/
      (81*(4*MT2 - MZ2)*MZ2*Pi^3) + (145*MT2*MW2^5*MZ*SW2^2*CHl3[1, 1])/
      (324*(2*MW2 - MZ2)^3*MZ2*Pi^3) + (80*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
      (27*(2*MW2 - MZ2)*MZ2*Pi^3) - (89*MW2^4*MZ*SW2^2*CHl3[1, 1])/
      (18*(2*MW2 - MZ2)*MZ2*Pi^3) - (11*MH2^2*MW2^4*MZ*SW2^2*CHl3[1, 1])/
      (18*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (11*MH2*MW2^5*MZ*SW2^2*CHl3[1, 1])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
       Pi^3) - (11*MW2^6*MZ*SW2^2*CHl3[1, 1])/(18*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       MZ2*Pi^3) + (2*MW2^4*MZ*SW2^2*CHl3[1, 1])/((4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3) + 
     (3*MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*Pi^3) - 
     (223*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(648*Pi^3) + 
     (19*MH2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(432*(MH2 - 4*MZ2)*Pi^3) - 
     (133*MT2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*(2*MW2 - MZ2)^3*Pi^3) + 
     (1477*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(1296*(2*MW2 - MZ2)^3*Pi^3) + 
     (509*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1])/(72*(2*MW2 - MZ2)^3*Pi^3) + 
     (139*MH2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (61*MT2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(32*(2*MW2 - MZ2)*Pi^3) - 
     (5*MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) - (11*MH2^3*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (432*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MT2^2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*
       Pi^3) - (155473*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (15552*(2*MW2 - MZ2)*Pi^3) + (5*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (27*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (67*MH2^2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (5*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - (5*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (383*MH2*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (5*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(18*(MT2 - MW2)*
       (2*MW2 - MZ2)*Pi^3) - (535*MW2^4*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (432*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(12*(4*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^2*CHl3[1, 1])/(32*Pi^3) - 
     (19*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (19*MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (49*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3) - 
     (205*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(864*(2*MW2 - MZ2)^3*Pi^3) - 
     (8029*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(1296*(2*MW2 - MZ2)^3*Pi^3) - 
     (2275*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(1728*(2*MW2 - MZ2)*Pi^3) - 
     (101*MH2^2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(216*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (247*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
      (216*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (73*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(108*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (7*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(36*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3) + 
     (7*MT2*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(32*(2*MW2 - MZ2)^3*Pi^3) + 
     (18287*MW2^2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(5184*(2*MW2 - MZ2)^3*Pi^3) + 
     (MZ*MZ2^3*SW2^2*CHl3[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (7*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(192*(2*MW2 - MZ2)^3*Pi^3) - 
     (76*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (80*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) + (95*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (100*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) - (323*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(648*(-4*MT2 + MZ2)*Pi^3) + 
     (85*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(162*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) + (10*MW2^3*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
      (27*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2^2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(18*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (5*MW2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(108*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (7*MH2*MW2^5*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) + 
     (49*MW2^6*MZ*MZ2*SW2^2*CHl3[1, 1])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (77*MH2*MW2^4*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
      (12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (119*MW2^5*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) - (14*MH2*MW2^3*MZ*MZ2^3*SW2^2*CHl3[1, 1])/
      (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) + 
     (329*MW2^4*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (49*MH2*MW2^2*MZ*MZ2^4*SW2^2*CHl3[1, 1])/
      (48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (35*MW2^3*MZ*MZ2^4*SW2^2*CHl3[1, 1])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (35*MT2*MW2^4*MZ*SW2^2*CHl3[1, 1])/(36*(-2*MW2 + MZ2)^3*
       Pi^3) + (56*MW2^5*MZ*SW2^2*CHl3[1, 1])/(27*(-2*MW2 + MZ2)^3*Pi^3) - 
     (613*MT2*MW2^3*MZ*SW2^2*CHl3[1, 1])/(162*(-2*MW2 + MZ2)^2*Pi^3) - 
     (6373*MW2^4*MZ*SW2^2*CHl3[1, 1])/(648*(-2*MW2 + MZ2)^2*Pi^3) + 
     (419*MT2*MW2^4*MZ*SW2^2*CHl3[1, 1])/(81*MZ2*(-2*MW2 + MZ2)^2*Pi^3) - 
     (28*MW2^5*MZ*SW2^2*CHl3[1, 1])/(3*MZ2*(-2*MW2 + MZ2)^2*Pi^3) + 
     (7*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(576*(-2*MW2 + MZ2)^2*Pi^3) + 
     (161*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(864*(-2*MW2 + MZ2)^2*Pi^3) + 
     (182173*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(7776*(-2*MW2 + MZ2)^2*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(576*(-2*MW2 + MZ2)^2*Pi^3) + 
     (7*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(96*(-2*MW2 + MZ2)^2*Pi^3) - 
     (22313*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(15552*(-2*MW2 + MZ2)^2*Pi^3) - 
     (7*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(576*(-2*MW2 + MZ2)^2*Pi^3) + 
     (400*MT2^2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (320*MT2^2*MW2^3*MZ*SW2^2*CHl3[1, 1])/
      (81*(4*MT2 - MZ2)*MZ2*(-2*MW2 + MZ2)*Pi^3) + 
     (5*MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (35*MT2^2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (81*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*Pi^3) - 
     (5*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(27*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (5*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
      (6*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(9*(2*MW2 - MZ2)*(-MH2 + 4*MZ2)*
       Pi^3) + (MT2^4*MW2*MZ*SW2^2*CHl3[1, 1])/(36*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2^3*MW2^2*MZ*SW2^2*CHl3[1, 1])/(36*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (236*MW2^4*MZ*SW2^2*CHl3[1, 1])/(27*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) - (35*MW2^5*MZ*SW2^2*CHl3[1, 1])/
      (9*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (46*MW2^3*MZ*MZ2*SW2^2*CHl3[1, 1])/(27*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (161*MW2^2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/
      (216*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(12*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MT2^3*MW2^3*MZ*SW2^2*CHl3[1, 1])/(36*(MT2 - MW2)*
       (2*MW2 - MZ2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (MT2^4*MW2^2*MZ*SW2^2*CHl3[1, 1])/(36*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (7*MW2^2*MZ*SW2^2*CHl3[1, 1])/(972*Pi) - (7*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/
      (972*Pi) - (7*MT2*MW2^4*MZ*SW2^3*CHl3[1, 1])/(108*(2*MW2 - MZ2)^3*
       Pi^3) - (319*MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(324*Pi^3) + 
     (35*MT2*MW2^3*MZ*MZ2*SW2^3*CHl3[1, 1])/(216*(2*MW2 - MZ2)^3*Pi^3) - 
     (203*MW2^4*MZ*MZ2*SW2^3*CHl3[1, 1])/(72*(2*MW2 - MZ2)^3*Pi^3) + 
     (18707*MW2^2*MZ*MZ2*SW2^3*CHl3[1, 1])/(5184*(2*MW2 - MZ2)*Pi^3) - 
     (7*MT2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(72*(2*MW2 - MZ2)^3*Pi^3) + 
     (1015*MW2^3*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(144*(2*MW2 - MZ2)^3*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(32*(2*MW2 - MZ2)*Pi^3) - 
     (203*MW2^2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(48*(2*MW2 - MZ2)^3*Pi^3) - 
     (80*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) + (50*MW2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(81*(2*MW2 - MZ2)*
       (-4*MT2 + MZ2)*Pi^3) + (40*MW2^5*MZ*SW2^3*CHl3[1, 1])/
      (9*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (50*MW2^4*MZ*MZ2*SW2^3*CHl3[1, 1])/(27*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (20*MW2^3*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
      (3*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (80*MW2^2*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(27*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (5*MW2*MZ*MZ2^4*SW2^3*CHl3[1, 1])/(18*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (5*MZ*MZ2^5*SW2^3*CHl3[1, 1])/
      (216*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (7*MT2*MW2^3*MZ*SW2^3*CHl3[1, 1])/(54*(-2*MW2 + MZ2)^2*Pi^3) - 
     (3337*MW2^3*MZ*MZ2*SW2^3*CHl3[1, 1])/(324*(-2*MW2 + MZ2)^2*Pi^3) - 
     (373*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(81*(-2*MW2 + MZ2)^2*Pi^3) + 
     (320*MT2^2*MW2^2*MZ*SW2^3*CHl3[1, 1])/(81*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (200*MT2^2*MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/
      (81*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*Pi^3) + (20*MW2^4*MZ*SW2^3*CHl3[1, 1])/
      (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (110*MW2^3*MZ*MZ2*SW2^3*CHl3[1, 1])/(27*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) - (125*MW2^2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/
      (54*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (5*MZ*MZ2^4*SW2^3*CHl3[1, 1])/
      (216*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (5*MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(486*Pi) - (MZ*MZ2^2*SW2^3*CHl3[1, 1])/
      (243*Pi) - (29*MW2*MZ*MZ2^2*SW2^4*CHl3[1, 1])/(54*(2*MW2 - MZ2)*Pi^3) - 
     (161*MW2^2*MZ*MZ2^2*SW2^4*CHl3[1, 1])/(108*(-2*MW2 + MZ2)^2*Pi^3) - 
     (115*MZ*MZ2^2*SW2^4*CHl3[1, 1])/(243*Pi) + 
     (232*MW2*MZ*MZ2^2*SW2^4*CHl3[1, 1])/(243*(2*MW2 - MZ2)*Pi) + 
     (MH2*MW2*MZ*CHl3[2, 2])/(288*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2*MZ*CHl3[2, 2])/(432*Pi^3) + 
     (4805*MT2*MW2*MZ*CHl3[2, 2])/(2592*Pi^3) + 
     (65*(1 - CW2)*MT2*MW2*MZ*CHl3[2, 2])/(16*Pi^3) + 
     (MH2*MT2*MW2*MZ*CHl3[2, 2])/(864*(MT2 - MW2)*Pi^3) - 
     (2437*MW2^2*MZ*CHl3[2, 2])/(648*Pi^3) + (25*MW2^2*MZ*CHl3[2, 2])/
      (108*(-1 + 2*CW2)^3*Pi^3) - (41*MH2*MW2^2*MZ*CHl3[2, 2])/
      (432*(MH2 - MW2)*Pi^3) + (31*MT2*MW2^2*MZ*CHl3[2, 2])/
      (144*(MT2 - MW2)*Pi^3) + (299*MH2*MW2^3*MZ*CHl3[2, 2])/
      (864*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3) + (41*MW2^3*MZ*CHl3[2, 2])/
      (432*(MH2 - MW2)*Pi^3) + (71*MT2^2*MW2*MZ*CHl3[2, 2])/
      (2592*(-MT2 + MW2)*Pi^3) + (MH2*MW2^2*MZ*CHl3[2, 2])/
      (864*(-MT2 + MW2)*Pi^3) + (379*MW2^3*MZ*CHl3[2, 2])/
      (2592*(-MT2 + MW2)*Pi^3) - (23*MH2^2*MW2*MZ*CHl3[2, 2])/
      (864*(MH2 - 4*MZ2)*Pi^3) - (5*MH2*MW2^2*MZ*CHl3[2, 2])/
      (27*(MH2 - 4*MZ2)*Pi^3) + (1081*MT2^2*MW2*MZ*CHl3[2, 2])/
      (648*(4*MT2 - MZ2)*Pi^3) - (5*MT2*MW2^2*MZ*CHl3[2, 2])/
      (6*(4*MT2 - MZ2)*Pi^3) + (103*MH2*MW2^4*MZ*CHl3[2, 2])/
      (432*(2*MW2 - MZ2)^3*Pi^3) - (1103*MT2*MW2^4*MZ*CHl3[2, 2])/
      (162*(2*MW2 - MZ2)^3*Pi^3) - (5317*MW2^5*MZ*CHl3[2, 2])/
      (1296*(2*MW2 - MZ2)^3*Pi^3) + (MH2*MW2^2*MZ*CHl3[2, 2])/
      (1728*(2*MW2 - MZ2)*Pi^3) + (343*MT2*MW2^2*MZ*CHl3[2, 2])/
      (2592*(2*MW2 - MZ2)*Pi^3) + (2345*(1 - CW2)*MT2*MW2^2*MZ*CHl3[2, 2])/
      (1296*(2*MW2 - MZ2)*Pi^3) + (19*(1 - CW2)*MH2^2*MW2^2*MZ*CHl3[2, 2])/
      (216*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) - (599*MW2^3*MZ*CHl3[2, 2])/
      (432*(2*MW2 - MZ2)*Pi^3) + (301*(1 - CW2)*MW2^3*MZ*CHl3[2, 2])/
      (576*(2*MW2 - MZ2)*Pi^3) + (155*MH2^2*MW2^3*MZ*CHl3[2, 2])/
      (96*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - (MH2*MT2^2*MW2^3*MZ*CHl3[2, 2])/
      (72*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (19*(1 - CW2)*MW2^4*MZ*CHl3[2, 2])/(18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) - (1271*MH2*MW2^4*MZ*CHl3[2, 2])/(432*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (MH2*MT2*MW2^4*MZ*CHl3[2, 2])/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (19*(1 - CW2)*MW2^4*MZ*CHl3[2, 2])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (1147*MW2^5*MZ*CHl3[2, 2])/(864*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (MH2*MW2^5*MZ*CHl3[2, 2])/(72*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (11*MW2^6*MZ*CHl3[2, 2])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (11*MT2^2*MW2^4*MZ*CHl3[2, 2])/
      (864*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (11*MT2*MW2^5*MZ*CHl3[2, 2])/(432*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*Pi^3) + (1481*MW2^3*MZ*CHl3[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) + (11*MH2*MW2^3*MZ*CHl3[2, 2])/
      (288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (11*MW2^4*MZ*CHl3[2, 2])/
      (288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (160*MT2*MW2^4*MZ*CHl3[2, 2])/
      (81*MZ2^3*Pi^3) + (20*MW2^5*MZ*CHl3[2, 2])/(9*MZ2^3*Pi^3) + 
     (17*MT2*MW2^5*MZ*CHl3[2, 2])/(81*(MT2 - MW2)*MZ2^3*Pi^3) + 
     (8*MT2^2*MW2^4*MZ*CHl3[2, 2])/(81*(-MT2 + MW2)*MZ2^3*Pi^3) + 
     (MW2^6*MZ*CHl3[2, 2])/(9*(-MT2 + MW2)*MZ2^3*Pi^3) - 
     (320*MT2^2*MW2^4*MZ*CHl3[2, 2])/(81*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
     (272*MT2*MW2^5*MZ*CHl3[2, 2])/(81*(2*MW2 - MZ2)*MZ2^3*Pi^3) + 
     (34*MW2^6*MZ*CHl3[2, 2])/(9*(2*MW2 - MZ2)*MZ2^3*Pi^3) - 
     (5*MH2^2*MW2^6*MZ*CHl3[2, 2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^3*
       Pi^3) - (MH2*MT2^2*MW2^6*MZ*CHl3[2, 2])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2^3*Pi^3) + (10*MH2*MW2^7*MZ*CHl3[2, 2])/
      (9*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^3*Pi^3) + 
     (MH2*MT2*MW2^7*MZ*CHl3[2, 2])/(9*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       MZ2^3*Pi^3) - (5*MW2^8*MZ*CHl3[2, 2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       MZ2^3*Pi^3) - (MH2*MW2^8*MZ*CHl3[2, 2])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2^3*Pi^3) + (MW2^9*MZ*CHl3[2, 2])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^3*Pi^3) - 
     (MT2^2*MW2^7*MZ*CHl3[2, 2])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*
       MZ2^3*Pi^3) + (MT2*MW2^8*MZ*CHl3[2, 2])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*MZ2^3*Pi^3) + (14*MW2^6*MZ*CHl3[2, 2])/
      (3*(4*MW2 - MZ2)*MZ2^3*Pi^3) + (436*MT2*MW2^3*MZ*CHl3[2, 2])/
      (81*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl3[2, 2])/
      (81*(MT2 - MW2)*MZ2^2*Pi^3) - (307*MW2^4*MZ*CHl3[2, 2])/
      (54*MZ2^2*Pi^3) + (137*MT2*MW2^4*MZ*CHl3[2, 2])/
      (324*(-MT2 + MW2)*MZ2^2*Pi^3) - (35*MW2^5*MZ*CHl3[2, 2])/
      (108*(-MT2 + MW2)*MZ2^2*Pi^3) + (584*MT2^2*MW2^3*MZ*CHl3[2, 2])/
      (81*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (128*MT2*MW2^4*MZ*CHl3[2, 2])/
      (27*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (503*MW2^5*MZ*CHl3[2, 2])/
      (108*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (3*MH2^2*MW2^5*MZ*CHl3[2, 2])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (MH2*MT2^2*MW2^5*MZ*CHl3[2, 2])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2^2*Pi^3) - (3*MH2*MW2^6*MZ*CHl3[2, 2])/
      ((MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (2*MH2*MT2*MW2^6*MZ*CHl3[2, 2])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2^2*Pi^3) + (3*MW2^7*MZ*CHl3[2, 2])/
      (2*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (MH2*MW2^7*MZ*CHl3[2, 2])/
      (9*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^8*MZ*CHl3[2, 2])/(9*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) + (MT2^2*MW2^6*MZ*CHl3[2, 2])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*MZ2^2*Pi^3) - (2*MT2*MW2^7*MZ*CHl3[2, 2])/
      (9*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (23*MW2^5*MZ*CHl3[2, 2])/(18*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MH2*MW2^2*MZ*CHl3[2, 2])/(108*MZ2*Pi^3) - 
     (343*MT2*MW2^2*MZ*CHl3[2, 2])/(72*MZ2*Pi^3) + 
     (MH2*MT2*MW2^2*MZ*CHl3[2, 2])/(864*(MT2 - MW2)*MZ2*Pi^3) + 
     (1883*MW2^3*MZ*CHl3[2, 2])/(648*MZ2*Pi^3) + 
     (379*MT2*MW2^3*MZ*CHl3[2, 2])/(2592*(MT2 - MW2)*MZ2*Pi^3) + 
     (37*MT2^2*MW2^2*MZ*CHl3[2, 2])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*CHl3[2, 2])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHl3[2, 2])/(81*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MH2^2*MW2^2*MZ*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*MZ2*Pi^3) + 
     (61*MH2*MW2^3*MZ*CHl3[2, 2])/(864*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (839*MT2*MW2^3*MZ*CHl3[2, 2])/(432*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (41*MW2^4*MZ*CHl3[2, 2])/(16*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (2345*MH2^2*MW2^4*MZ*CHl3[2, 2])/(864*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
       Pi^3) - (71*MH2*MT2^2*MW2^4*MZ*CHl3[2, 2])/(864*(MH2 - MW2)*
       (MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) + (1513*MH2*MW2^5*MZ*CHl3[2, 2])/
      (288*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (31*MH2*MT2*MW2^5*MZ*CHl3[2, 2])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2*Pi^3) - (1097*MW2^6*MZ*CHl3[2, 2])/
      (432*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (71*MH2*MW2^6*MZ*CHl3[2, 2])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2*Pi^3) + (2*MW2^7*MZ*CHl3[2, 2])/
      (27*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (2*MT2^2*MW2^5*MZ*CHl3[2, 2])/(27*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*MZ2*Pi^3) + (55*MT2*MW2^6*MZ*CHl3[2, 2])/
      (432*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (101*MH2*MZ*MZ2*CHl3[2, 2])/(13824*Pi^3) - (1417*MT2*MZ*MZ2*CHl3[2, 2])/
      (5184*Pi^3) + (MH2^2*MZ*MZ2*CHl3[2, 2])/(4608*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2*MZ*MZ2*CHl3[2, 2])/(3456*(MT2 - MW2)*Pi^3) + 
     (161*MT2^2*MZ*MZ2*CHl3[2, 2])/(10368*(MT2 - MW2)*Pi^3) + 
     (43573*MW2*MZ*MZ2*CHl3[2, 2])/(20736*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(13824*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2^2*MW2*MZ*MZ2*CHl3[2, 2])/(108*(2 - 4*CW2)*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) + (19*MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/
      (864*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3) - (529*MW2^2*MZ*MZ2*CHl3[2, 2])/
      (6912*(MH2 - MW2)*Pi^3) + (5*MW2^3*MZ*MZ2*CHl3[2, 2])/
      (54*(2 - 4*CW2)*(MH2 - MW2)^2*Pi^3) + (MH2*MW2^3*MZ*MZ2*CHl3[2, 2])/
      (108*(2 - 4*CW2)*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[2, 2])/(3456*(-MT2 + MW2)*Pi^3) + 
     (721*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(10368*(-MT2 + MW2)*Pi^3) - 
     (167*MW2^2*MZ*MZ2*CHl3[2, 2])/(2592*(-MT2 + MW2)*Pi^3) + 
     (89*MH2^2*MZ*MZ2*CHl3[2, 2])/(6912*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl3[2, 2])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (23*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(216*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl3[2, 2])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (161*MT2^2*MZ*MZ2*CHl3[2, 2])/(1296*(4*MT2 - MZ2)*Pi^3) + 
     (23*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (77*MH2*MW2^3*MZ*MZ2*CHl3[2, 2])/(432*(2*MW2 - MZ2)^3*Pi^3) + 
     (202*MT2*MW2^3*MZ*MZ2*CHl3[2, 2])/(81*(2*MW2 - MZ2)^3*Pi^3) + 
     (7169*MW2^4*MZ*MZ2*CHl3[2, 2])/(1296*(2*MW2 - MZ2)^3*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHl3[2, 2])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl3[2, 2])/(96*(2*MW2 - MZ2)*Pi^3) + 
     (487*MW2^2*MZ*MZ2*CHl3[2, 2])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^2*MW2^2*MZ*MZ2*CHl3[2, 2])/(288*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (25*MH2*MT2^2*MW2^2*MZ*MZ2*CHl3[2, 2])/(1152*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (MH2*MW2^3*MZ*MZ2*CHl3[2, 2])/
      (288*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (MH2*MT2*MW2^3*MZ*MZ2*CHl3[2, 2])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (299*MW2^4*MZ*MZ2*CHl3[2, 2])/
      (1728*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (25*MH2*MW2^4*MZ*MZ2*CHl3[2, 2])/(1152*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (13*MW2^5*MZ*MZ2*CHl3[2, 2])/
      (864*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (13*MT2^2*MW2^3*MZ*MZ2*CHl3[2, 2])/(864*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*Pi^3) - (25*MT2*MW2^4*MZ*MZ2*CHl3[2, 2])/
      (1728*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (1099*MW2^2*MZ*MZ2*CHl3[2, 2])/(576*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl3[2, 2])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (8629*MZ*MZ2^2*CHl3[2, 2])/(13824*Pi^3) - (211*MH2*MZ*MZ2^2*CHl3[2, 2])/
      (13824*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (13824*(MH2 - MW2)*Pi^3) + (43*MT2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(-MT2 + MW2)*Pi^3) - (43*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(-MT2 + MW2)*Pi^3) - (89*MH2*MZ*MZ2^2*CHl3[2, 2])/
      (1728*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl3[2, 2])/
      (576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (23*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (23*MT2*MZ*MZ2^2*CHl3[2, 2])/
      (96*(4*MT2 - MZ2)*Pi^3) + (MH2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
      (36*(2*MW2 - MZ2)^3*Pi^3) - (8*MT2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
      (27*(2*MW2 - MZ2)^3*Pi^3) - (2669*MW2^3*MZ*MZ2^2*CHl3[2, 2])/
      (1296*(2*MW2 - MZ2)^3*Pi^3) - (MW2*MZ*MZ2^2*CHl3[2, 2])/
      (576*(2*MW2 - MZ2)*Pi^3) + (19*MH2^2*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1728*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MH2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/(108*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (25*MH2*MT2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (25*MW2^4*MZ*MZ2^2*CHl3[2, 2])/(3456*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (25*MT2^2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
      (3456*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (17*MT2*MW2^3*MZ*MZ2^2*CHl3[2, 2])/(864*(MT2 - MW2)^2*(-MH2 + MW2)*
       (2*MW2 - MZ2)*Pi^3) + (209*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (89*MZ*MZ2^3*CHl3[2, 2])/
      (576*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[2, 2])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[2, 2])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[2, 2])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[2, 2])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (146*MW2^3*MZ*CHl3[2, 2])/
      (81*(-4*MT2 + MZ2)*Pi^3) - (41*MW2^2*MZ*MZ2*CHl3[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (851*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (1296*(-4*MT2 + MZ2)*Pi^3) - (391*MZ*MZ2^3*CHl3[2, 2])/
      (2592*(-4*MT2 + MZ2)*Pi^3) - (35*MZ*MZ2^3*CHl3[2, 2])/
      (2304*(-4*MW2 + MZ2)*Pi^3) + (19*(1 - CW2)*MH2*MW2^6*MZ*CHl3[2, 2])/
      (9*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) + 
     (5*(1 - CW2)*MT2*MW2^4*MZ*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^3*Pi^3) + 
     (32*(1 - CW2)*MW2^5*MZ*CHl3[2, 2])/(81*(-2*MW2 + MZ2)^3*Pi^3) - 
     (475*MT2*MW2^7*MZ*CHl3[2, 2])/(324*MZ2^3*(-2*MW2 + MZ2)^3*Pi^3) + 
     (19*MW2^8*MZ*CHl3[2, 2])/(9*MZ2^3*(-2*MW2 + MZ2)^3*Pi^3) + 
     (3791*MT2*MW2^6*MZ*CHl3[2, 2])/(648*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (1331*MW2^7*MZ*CHl3[2, 2])/(216*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) + 
     (19*MH2*MW2^5*MZ*CHl3[2, 2])/(216*MZ2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (1943*MT2*MW2^5*MZ*CHl3[2, 2])/(216*MZ2*(-2*MW2 + MZ2)^3*Pi^3) + 
     (4733*MW2^6*MZ*CHl3[2, 2])/(1296*MZ2*(-2*MW2 + MZ2)^3*Pi^3) + 
     (MH2^2*MZ*(-MW2 + MZ2)*CHl3[2, 2])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (MZ*MZ2^2*(-MW2 + MZ2)*CHl3[2, 2])/(36*(MH2 - 4*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^2*MW2^3*MZ*CHl3[2, 2])/(6*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (11*(1 - CW2)*MW2^5*MZ*CHl3[2, 2])/(72*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^2*MW2^5*MZ*CHl3[2, 2])/(6*(2 - 4*CW2)*MZ2^2*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MW2^7*MZ*CHl3[2, 2])/(9*(2 - 4*CW2)*MZ2^2*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl3[2, 2])/(3*(2 - 4*CW2)*MZ2*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MW2^6*MZ*CHl3[2, 2])/(4*(2 - 4*CW2)*MZ2*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2*MZ*MZ2*CHl3[2, 2])/(144*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^2*MW2^2*MZ*MZ2*CHl3[2, 2])/(48*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*MZ2^2*CHl3[2, 2])/(72*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (119*MT2^2*MW2^2*MZ*CHl3[2, 2])/(27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - 
     (80*MW2^4*MZ*CHl3[2, 2])/(81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (275*(1 - CW2)*MW2^4*MZ*CHl3[2, 2])/(54*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (443*MW2^4*MZ*CHl3[2, 2])/(72*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MH2*MW2^4*MZ*CHl3[2, 2])/(24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW2^5*MZ*CHl3[2, 2])/(24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (1057*MW2^2*MZ*CHl3[2, 2])/(1296*Pi) + (7*(1 - CW2)*MW2^2*MZ*CHl3[2, 2])/
      (324*Pi) - (116*MW2^4*MZ*CHl3[2, 2])/(243*MZ2^2*Pi) + 
     (923*MW2^3*MZ*CHl3[2, 2])/(972*MZ2*Pi) + (1043*MW2*MZ*MZ2*CHl3[2, 2])/
      (3888*Pi) - (641*MZ*MZ2^2*CHl3[2, 2])/(15552*Pi) - 
     (MH2*MZ*MZ2^2*CHl3[2, 2])/(576*(MH2 - MW2)*Pi) + 
     (MW2*MZ*MZ2^2*CHl3[2, 2])/(576*MH2*Pi - 576*MW2*Pi) - 
     (767*MW2^2*MZ*SW2*CHl3[2, 2])/(324*Pi^3) - (MH2^2*MW2*MZ*SW2*CHl3[2, 2])/
      (432*(MH2 - 4*MZ2)*Pi^3) + (29*MT2^2*MW2*MZ*SW2*CHl3[2, 2])/
      (108*(4*MT2 - MZ2)*Pi^3) - (149*MH2*MW2^2*MZ*SW2*CHl3[2, 2])/
      (1728*(2*MW2 - MZ2)*Pi^3) - (5791*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/
      (864*(2*MW2 - MZ2)*Pi^3) - (29*MH2^2*MW2^2*MZ*SW2*CHl3[2, 2])/
      (216*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (5*MH2^3*MW2^2*MZ*SW2*CHl3[2, 2])/(216*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (MH2*MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(864*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (MT2^3*MW2^2*MZ*SW2*CHl3[2, 2])/
      (54*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (851*MW2^3*MZ*SW2*CHl3[2, 2])/(108*(2*MW2 - MZ2)*Pi^3) + 
     (5*MH2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (5*MH2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(216*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (MH2*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(432*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (263*MT2^2*MW2^3*MZ*SW2*CHl3[2, 2])/
      (864*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (29*MW2^4*MZ*SW2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2^4*MZ*SW2*CHl3[2, 2])/(864*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (215*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/(432*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (MH2^2*MW2^4*MZ*SW2*CHl3[2, 2])/(432*(MH2 - MW2)*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (29*MW2^4*MZ*SW2*CHl3[2, 2])/
      (36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) + (67*MW2^5*MZ*SW2*CHl3[2, 2])/
      (288*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^3*MT2^3*MW2^2*MZ*SW2*CHl3[2, 2])/(432*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) + (MH2^3*MT2^2*MW2^3*MZ*SW2*CHl3[2, 2])/
      (144*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^2*MT2^3*MW2^3*MZ*SW2*CHl3[2, 2])/(432*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) - (MH2^3*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^2*MT2^2*MW2^4*MZ*SW2*CHl3[2, 2])/(144*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) + (MH2^2*MT2*MW2^5*MZ*SW2*CHl3[2, 2])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (235*MW2^3*MZ*SW2*CHl3[2, 2])/(54*(4*MW2 - MZ2)*Pi^3) - 
     (MW2^5*MZ*SW2*CHl3[2, 2])/(4*(MH2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       Pi^3) + (152*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(81*MZ2^2*Pi^3) - 
     (19*MW2^4*MZ*SW2*CHl3[2, 2])/(9*MZ2^2*Pi^3) + 
     (16*MT2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (16*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/(81*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (16*MT2^3*MW2^4*MZ*SW2*CHl3[2, 2])/(81*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) + (16*MW2^5*MZ*SW2*CHl3[2, 2])/(9*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (109*MT2^2*MW2^5*MZ*SW2*CHl3[2, 2])/(162*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       MZ2^2*Pi^3) - (61*MT2*MW2^6*MZ*SW2*CHl3[2, 2])/
      (81*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (5*MW2^7*MZ*SW2*CHl3[2, 2])/(18*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) - (20*MW2^5*MZ*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (152*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*MZ2*Pi^3) + 
     (31*MW2^3*MZ*SW2*CHl3[2, 2])/(3*MZ2*Pi^3) - 
     (4*MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (368*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (35*MT2^3*MW2^3*MZ*SW2*CHl3[2, 2])/(216*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
       Pi^3) - (78853*MW2^4*MZ*SW2*CHl3[2, 2])/(5184*(2*MW2 - MZ2)*MZ2*
       Pi^3) - (17*MT2^2*MW2^4*MZ*SW2*CHl3[2, 2])/(18*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*MZ2*Pi^3) + (101*MT2*MW2^5*MZ*SW2*CHl3[2, 2])/
      (72*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (67*MW2^6*MZ*SW2*CHl3[2, 2])/(108*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
       Pi^3) + (5*MW2^4*MZ*SW2*CHl3[2, 2])/(27*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (23*MH2*MZ*MZ2*SW2*CHl3[2, 2])/(432*Pi^3) - 
     (1157*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(1296*Pi^3) - 
     (1033*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(324*Pi^3) + 
     (MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHl3[2, 2])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (17*MH2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3) + 
     (5267*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(864*(2*MW2 - MZ2)^3*Pi^3) + 
     (70177*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(3888*(2*MW2 - MZ2)^3*Pi^3) - 
     (47*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (269*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(216*(2*MW2 - MZ2)*Pi^3) + 
     (5*MH2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) - (MH2^3*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(432*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (MH2*MT2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
      (1728*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (13*MT2^3*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(2592*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (5*MT2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
      (36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (12809*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(5184*(2*MW2 - MZ2)*Pi^3) - 
     (5*MH2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) - (491*MH2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
      (432*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (MH2*MT2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (695*MT2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
      (2592*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (5*MT2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*
       Pi^3) + (5*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) + (41*MH2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/
      (18*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(1728*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (1261*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/
      (2592*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(18*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (41*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(36*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (211*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(864*(MT2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (MH2^3*MT2^3*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
      (864*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^3*MT2^2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(288*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^2*MT2^3*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^3*MT2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(288*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^2*MT2^2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(288*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) + 
     (MH2^3*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(864*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) + (MH2^2*MT2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)*Pi^3) - 
     (MH2^2*MW2^5*MZ*MZ2*SW2*CHl3[2, 2])/(864*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       (2*MW2 - MZ2)*Pi^3) - (95*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
      (36*(4*MW2 - MZ2)*Pi^3) - (MH2*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/
      (3*(MH2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (5*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(48*(MH2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*Pi^3) + (15*MZ*MZ2^2*SW2*CHl3[2, 2])/(16*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (37*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(576*(2*MW2 - MZ2)^3*Pi^3) - 
     (517*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(288*(2*MW2 - MZ2)^3*Pi^3) - 
     (19223*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/(1728*(2*MW2 - MZ2)^3*Pi^3) + 
     (1597*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(3456*(2*MW2 - MZ2)*Pi^3) + 
     (529*MH2^2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(1152*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) - (65*MT2^2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (3456*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (529*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(576*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (71*MT2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (1728*(MT2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (529*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/(1152*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (59*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/(3456*(MT2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (65*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (216*(4*MW2 - MZ2)*Pi^3) - (5*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (32*(MH2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (5*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/(12*(MH2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (144*(2*MW2 - MZ2)^3*Pi^3) + (MT2*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (24*(2*MW2 - MZ2)^3*Pi^3) + (31223*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (15552*(2*MW2 - MZ2)^3*Pi^3) + (5*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (216*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (192*(MH2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*Pi^3) + 
     (MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3) + 
     (4*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (160*MW2^4*MZ*SW2*CHl3[2, 2])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(-4*MT2 + MZ2)*Pi^3) + 
     (70*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) + (19*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (77*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(54*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) - (17*MZ*MZ2^3*SW2*CHl3[2, 2])/(648*(-4*MT2 + MZ2)*Pi^3) + 
     (25*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) - (1318*MW2^5*MZ*SW2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (MH2*MW2^5*MZ*SW2*CHl3[2, 2])/
      (2*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MW2^6*MZ*SW2*CHl3[2, 2])/(2*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (440*MW2^7*MZ*SW2*CHl3[2, 2])/(9*(2*MW2 - MZ2)*MZ2^2*
       (-4*MW2 + MZ2)^2*Pi^3) - (10*MW2^6*MZ*SW2*CHl3[2, 2])/
      (9*(2*MW2 - MZ2)*MZ2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (1261*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(36*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (5*MH2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/
      (24*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2^5*MZ*MZ2*SW2*CHl3[2, 2])/(24*(MH2 - MW2)*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (1241*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (108*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (3*MH2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/(4*(MH2 - MW2)*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (3*MW2^4*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (4*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (395*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(216*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2^2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (96*(MH2 - MW2)^2*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (11*MH2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(32*(MH2 - MW2)*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (96*(MH2 - MW2)^2*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MW2^3*MZ*MZ2^3*SW2*CHl3[2, 2])/(3*(MH2 - MW2)*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (13*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/
      (144*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2^2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(96*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (MH2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/
      (24*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[2, 2])/(192*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (MW2^2*MZ*MZ2^4*SW2*CHl3[2, 2])/
      (32*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (7*MZ*MZ2^5*SW2*CHl3[2, 2])/(1728*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2^2*MZ*MZ2^5*SW2*CHl3[2, 2])/(384*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (MW2*MZ*MZ2^5*SW2*CHl3[2, 2])/
      (384*(MH2 - MW2)*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (133*MW2^7*MZ*SW2*CHl3[2, 2])/(36*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (25*MH2*MW2^5*MZ*MZ2*SW2*CHl3[2, 2])/(4*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (39*MW2^6*MZ*MZ2*SW2*CHl3[2, 2])/(4*(MH2 - MW2)*
       (-2*MW2 + MZ2)^4*Pi^3) + (49*MH2*MW2^4*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (9*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (1165*MW2^5*MZ*MZ2^2*SW2*CHl3[2, 2])/(144*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) - (29*MH2*MW2^3*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (16*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) + 
     (21*MW2^4*MZ*MZ2^3*SW2*CHl3[2, 2])/(8*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (7*MH2*MW2^2*MZ*MZ2^4*SW2*CHl3[2, 2])/
      (36*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (5*MW2^3*MZ*MZ2^4*SW2*CHl3[2, 2])/(18*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (29*MH2*MW2^4*MZ*SW2*CHl3[2, 2])/(288*(-2*MW2 + MZ2)^3*Pi^3) + 
     (1379*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/(144*(-2*MW2 + MZ2)^3*Pi^3) + 
     (20615*MW2^5*MZ*SW2*CHl3[2, 2])/(1944*(-2*MW2 + MZ2)^3*Pi^3) + 
     (71*MT2*MW2^6*MZ*SW2*CHl3[2, 2])/(36*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (7*MW2^7*MZ*SW2*CHl3[2, 2])/(3*MZ2^2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (1529*MT2*MW2^5*MZ*SW2*CHl3[2, 2])/(216*MZ2*(-2*MW2 + MZ2)^3*Pi^3) + 
     (2557*MW2^6*MZ*SW2*CHl3[2, 2])/(1944*MZ2*(-2*MW2 + MZ2)^3*Pi^3) - 
     (11*MH2*MW2^3*MZ*SW2*CHl3[2, 2])/(192*(-2*MW2 + MZ2)^2*Pi^3) - 
     (4133*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(2592*(-2*MW2 + MZ2)^2*Pi^3) - 
     (18521*MW2^4*MZ*SW2*CHl3[2, 2])/(2592*(-2*MW2 + MZ2)^2*Pi^3) - 
     (1381*MT2*MW2^5*MZ*SW2*CHl3[2, 2])/(162*MZ2^2*(-2*MW2 + MZ2)^2*Pi^3) + 
     (116*MW2^6*MZ*SW2*CHl3[2, 2])/(9*MZ2^2*(-2*MW2 + MZ2)^2*Pi^3) + 
     (1507*MT2*MW2^4*MZ*SW2*CHl3[2, 2])/(162*MZ2*(-2*MW2 + MZ2)^2*Pi^3) - 
     (5617*MW2^5*MZ*SW2*CHl3[2, 2])/(648*MZ2*(-2*MW2 + MZ2)^2*Pi^3) + 
     (103*MH2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(1728*(-2*MW2 + MZ2)^2*Pi^3) - 
     (799*MT2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(2592*(-2*MW2 + MZ2)^2*Pi^3) + 
     (18301*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(5184*(-2*MW2 + MZ2)^2*Pi^3) - 
     (MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(432*(-2*MW2 + MZ2)^2*Pi^3) + 
     (MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(72*(-2*MW2 + MZ2)^2*Pi^3) - 
     (307*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(5184*(-2*MW2 + MZ2)^2*Pi^3) - 
     (MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/(432*(-2*MW2 + MZ2)^2*Pi^3) - 
     (5*MH2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*
       Pi^3) + (109*MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
       (-2*MW2 + MZ2)*Pi^3) + (640*MT2^2*MW2^4*MZ*SW2*CHl3[2, 2])/
      (81*(4*MT2 - MZ2)*MZ2^2*(-2*MW2 + MZ2)*Pi^3) - 
     (280*MT2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*MZ2*(-2*MW2 + MZ2)*
       Pi^3) + (5*MH2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(432*(MH2 - 4*MZ2)*
       (-2*MW2 + MZ2)*Pi^3) + (5*MH2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/
      (27*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*Pi^3) - 
     (265*MT2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(324*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*
       Pi^3) + (5*MT2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(6*(4*MT2 - MZ2)*
       (-2*MW2 + MZ2)*Pi^3) - (5*MH2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (108*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*Pi^3) - 
     (5*MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (5*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(9*(2*MW2 - MZ2)*
       (-MH2 + 4*MZ2)*Pi^3) + (5*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (36*(2*MW2 - MZ2)*(-MH2 + 4*MZ2)*Pi^3) + (MT2*MW2^3*MZ*SW2*CHl3[2, 2])/
      (8*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (791*MW2^4*MZ*SW2*CHl3[2, 2])/
      (108*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MH2*MW2^5*MZ*SW2*CHl3[2, 2])/(4*(MH2 - MW2)^2*(8*MW2^2 - 6*MW2*MZ2 + 
        MZ2^2)*Pi^3) - (MW2^6*MZ*SW2*CHl3[2, 2])/(4*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (35*MW2^6*MZ*SW2*CHl3[2, 2])/
      (9*MZ2^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MT2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(12*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MT2*MW2^4*MZ*SW2*CHl3[2, 2])/
      (12*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (43*MW2^5*MZ*SW2*CHl3[2, 2])/(6*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) - (MT2^2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/
      (48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MT2*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(48*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) - (79*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/
      (216*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (11*MH2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(48*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (11*MW2^5*MZ*MZ2*SW2*CHl3[2, 2])/
      (48*(MH2 - MW2)^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(96*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/
      (144*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (25*MH2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/(96*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (25*MW2^4*MZ*MZ2^2*SW2*CHl3[2, 2])/(96*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (59*MW2*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (432*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2^3*SW2*CHl3[2, 2])/(24*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (7*MW2^3*MZ*MZ2^3*SW2*CHl3[2, 2])/(192*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (7*MZ*MZ2^4*SW2*CHl3[2, 2])/
      (1728*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MH2^2*MZ*MZ2^4*SW2*CHl3[2, 2])/(384*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2^4*SW2*CHl3[2, 2])/(384*(MH2 - MW2)^2*
       (8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*MZ2^4*SW2*CHl3[2, 2])/
      (384*(MH2 - MW2)^2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MT2^4*MW2^3*MZ*SW2*CHl3[2, 2])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^3*MW2^4*MZ*SW2*CHl3[2, 2])/(3*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^5*MZ*SW2*CHl3[2, 2])/(4*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^6*MZ*SW2*CHl3[2, 2])/(3*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (5*MW2^7*MZ*SW2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^5*MW2^3*MZ*SW2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*MZ2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^3*MW2^5*MZ*SW2*CHl3[2, 2])/(3*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*MZ2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^6*MZ*SW2*CHl3[2, 2])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*MZ2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^7*MZ*SW2*CHl3[2, 2])/(4*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       MZ2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^8*MZ*SW2*CHl3[2, 2])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^5*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^4*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(24*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^3*MZ*MZ2*SW2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(8*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^5*MZ*MZ2*SW2*CHl3[2, 2])/(16*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^6*MZ*MZ2*SW2*CHl3[2, 2])/(6*(MT2 - MW2)*(2*MW2 - MZ2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^4*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2^2*SW2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/(48*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^4*MZ*MZ2^2*SW2*CHl3[2, 2])/(12*(MT2 - MW2)*(2*MW2 - MZ2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (5*MT2^3*MW2^3*MZ*SW2*CHl3[2, 2])/(72*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (2*MT2*MW2^5*MZ*SW2*CHl3[2, 2])/(9*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (5*MT2*MW2^6*MZ*SW2*CHl3[2, 2])/(36*(-MT2 + MW2)*(2*MW2 - MZ2)*MZ2*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(36*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (19*MT2*MW2^4*MZ*MZ2*SW2*CHl3[2, 2])/(144*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^3*MZ*MZ2^2*SW2*CHl3[2, 2])/(72*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MW2^3*MZ*MZ2^3*SW2*CHl3[2, 2])/(144*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (94*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(2*MW2 - MZ2)*Pi) + 
     (7*MW2^3*MZ*SW2*CHl3[2, 2])/(324*MZ2*Pi) - (232*MW2^4*MZ*SW2*CHl3[2, 2])/
      (243*(2*MW2 - MZ2)*MZ2*Pi) + (7*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(1296*Pi) - 
     (46*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(81*(2*MW2 - MZ2)*Pi) + 
     (41*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(486*(2*MW2 - MZ2)*Pi) - 
     (365*MW2^2*MZ*SW2^2*CHl3[2, 2])/(162*Pi^3) + 
     (380*MT2^2*MW2*MZ*SW2^2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (103*MT2*MW2^4*MZ*SW2^2*CHl3[2, 2])/(648*(2*MW2 - MZ2)^3*Pi^3) - 
     (587*MW2^5*MZ*SW2^2*CHl3[2, 2])/(648*(2*MW2 - MZ2)^3*Pi^3) - 
     (160*MT2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (206693*MW2^3*MZ*SW2^2*CHl3[2, 2])/(7776*(2*MW2 - MZ2)*Pi^3) + 
     (11*MH2^2*MW2^3*MZ*SW2^2*CHl3[2, 2])/(6*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (11*MH2*MW2^4*MZ*SW2^2*CHl3[2, 2])/(3*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (11*MW2^5*MZ*SW2^2*CHl3[2, 2])/
      (6*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2^2*CHl3[2, 2])/
      (6*(4*MW2 - MZ2)*Pi^3) - (304*MT2^2*MW2^2*MZ*SW2^2*CHl3[2, 2])/
      (81*(4*MT2 - MZ2)*MZ2*Pi^3) + (145*MT2*MW2^5*MZ*SW2^2*CHl3[2, 2])/
      (324*(2*MW2 - MZ2)^3*MZ2*Pi^3) + (80*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
      (27*(2*MW2 - MZ2)*MZ2*Pi^3) - (89*MW2^4*MZ*SW2^2*CHl3[2, 2])/
      (18*(2*MW2 - MZ2)*MZ2*Pi^3) - (11*MH2^2*MW2^4*MZ*SW2^2*CHl3[2, 2])/
      (18*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (11*MH2*MW2^5*MZ*SW2^2*CHl3[2, 2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)*MZ2*
       Pi^3) - (11*MW2^6*MZ*SW2^2*CHl3[2, 2])/(18*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       MZ2*Pi^3) + (2*MW2^4*MZ*SW2^2*CHl3[2, 2])/((4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3) + 
     (3*MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*Pi^3) - 
     (223*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(648*Pi^3) + 
     (19*MH2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(432*(MH2 - 4*MZ2)*Pi^3) - 
     (133*MT2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*(2*MW2 - MZ2)^3*Pi^3) + 
     (1477*MT2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(1296*(2*MW2 - MZ2)^3*Pi^3) + 
     (509*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2])/(72*(2*MW2 - MZ2)^3*Pi^3) + 
     (139*MH2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (61*MT2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(32*(2*MW2 - MZ2)*Pi^3) - 
     (5*MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*(2*MW2 - MZ2)*
       Pi^3) - (11*MH2^3*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (432*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) + 
     (5*MT2^2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(36*(MT2 - MW2)*(2*MW2 - MZ2)*
       Pi^3) - (155473*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (15552*(2*MW2 - MZ2)*Pi^3) + (5*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (27*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) - 
     (67*MH2^2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(48*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (5*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (36*(MT2 - MW2)*(2*MW2 - MZ2)*Pi^3) - (5*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (9*(MH2 - 4*MW2)*(2*MW2 - MZ2)*Pi^3) + 
     (383*MH2*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(144*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) - (5*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(18*(MT2 - MW2)*
       (2*MW2 - MZ2)*Pi^3) - (535*MW2^4*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (432*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(12*(4*MW2 - MZ2)*Pi^3) - 
     (MZ*MZ2^2*SW2^2*CHl3[2, 2])/(32*Pi^3) - 
     (19*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (19*MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (49*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3) - 
     (205*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(864*(2*MW2 - MZ2)^3*Pi^3) - 
     (8029*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(1296*(2*MW2 - MZ2)^3*Pi^3) - 
     (2275*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(1728*(2*MW2 - MZ2)*Pi^3) - 
     (101*MH2^2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(216*(MH2 - MW2)^2*
       (2*MW2 - MZ2)*Pi^3) + (247*MH2*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
      (216*(MH2 - MW2)^2*(2*MW2 - MZ2)*Pi^3) - 
     (73*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(108*(MH2 - MW2)^2*(2*MW2 - MZ2)*
       Pi^3) + (7*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(36*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3) + 
     (7*MT2*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(32*(2*MW2 - MZ2)^3*Pi^3) + 
     (18287*MW2^2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(5184*(2*MW2 - MZ2)^3*Pi^3) + 
     (MZ*MZ2^3*SW2^2*CHl3[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (7*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(192*(2*MW2 - MZ2)^3*Pi^3) - 
     (76*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (80*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) + (95*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (100*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) - (323*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(648*(-4*MT2 + MZ2)*Pi^3) + 
     (85*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(162*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) + (10*MW2^3*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
      (27*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2^2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(18*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (5*MW2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(108*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (7*MH2*MW2^5*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) + 
     (49*MW2^6*MZ*MZ2*SW2^2*CHl3[2, 2])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (77*MH2*MW2^4*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
      (12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (119*MW2^5*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(12*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) - (14*MH2*MW2^3*MZ*MZ2^3*SW2^2*CHl3[2, 2])/
      (3*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) + 
     (329*MW2^4*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (49*MH2*MW2^2*MZ*MZ2^4*SW2^2*CHl3[2, 2])/
      (48*(MH2 - MW2)*(-2*MW2 + MZ2)^4*Pi^3) - 
     (35*MW2^3*MZ*MZ2^4*SW2^2*CHl3[2, 2])/(24*(MH2 - MW2)*(-2*MW2 + MZ2)^4*
       Pi^3) + (35*MT2*MW2^4*MZ*SW2^2*CHl3[2, 2])/(36*(-2*MW2 + MZ2)^3*
       Pi^3) + (56*MW2^5*MZ*SW2^2*CHl3[2, 2])/(27*(-2*MW2 + MZ2)^3*Pi^3) - 
     (613*MT2*MW2^3*MZ*SW2^2*CHl3[2, 2])/(162*(-2*MW2 + MZ2)^2*Pi^3) - 
     (6373*MW2^4*MZ*SW2^2*CHl3[2, 2])/(648*(-2*MW2 + MZ2)^2*Pi^3) + 
     (419*MT2*MW2^4*MZ*SW2^2*CHl3[2, 2])/(81*MZ2*(-2*MW2 + MZ2)^2*Pi^3) - 
     (28*MW2^5*MZ*SW2^2*CHl3[2, 2])/(3*MZ2*(-2*MW2 + MZ2)^2*Pi^3) + 
     (7*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(576*(-2*MW2 + MZ2)^2*Pi^3) + 
     (161*MT2*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(864*(-2*MW2 + MZ2)^2*Pi^3) + 
     (182173*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(7776*(-2*MW2 + MZ2)^2*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(576*(-2*MW2 + MZ2)^2*Pi^3) + 
     (7*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(96*(-2*MW2 + MZ2)^2*Pi^3) - 
     (22313*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(15552*(-2*MW2 + MZ2)^2*Pi^3) - 
     (7*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(576*(-2*MW2 + MZ2)^2*Pi^3) + 
     (400*MT2^2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (320*MT2^2*MW2^3*MZ*SW2^2*CHl3[2, 2])/
      (81*(4*MT2 - MZ2)*MZ2*(-2*MW2 + MZ2)*Pi^3) + 
     (5*MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (35*MT2^2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (81*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*Pi^3) - 
     (5*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(27*(MH2 - 4*MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (5*MT2*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
      (6*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(9*(2*MW2 - MZ2)*(-MH2 + 4*MZ2)*
       Pi^3) + (MT2^4*MW2*MZ*SW2^2*CHl3[2, 2])/(36*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2^3*MW2^2*MZ*SW2^2*CHl3[2, 2])/(36*(2 - 4*CW2)*
       ((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (236*MW2^4*MZ*SW2^2*CHl3[2, 2])/(27*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) - (35*MW2^5*MZ*SW2^2*CHl3[2, 2])/
      (9*MZ2*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (46*MW2^3*MZ*MZ2*SW2^2*CHl3[2, 2])/(27*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (161*MW2^2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/
      (216*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (MW2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(12*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MT2^3*MW2^3*MZ*SW2^2*CHl3[2, 2])/(36*(MT2 - MW2)*
       (2*MW2 - MZ2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (MT2^4*MW2^2*MZ*SW2^2*CHl3[2, 2])/(36*(-MT2 + MW2)*(2*MW2 - MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
     (7*MW2^2*MZ*SW2^2*CHl3[2, 2])/(972*Pi) - (7*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/
      (972*Pi) - (7*MT2*MW2^4*MZ*SW2^3*CHl3[2, 2])/(108*(2*MW2 - MZ2)^3*
       Pi^3) - (319*MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(324*Pi^3) + 
     (35*MT2*MW2^3*MZ*MZ2*SW2^3*CHl3[2, 2])/(216*(2*MW2 - MZ2)^3*Pi^3) - 
     (203*MW2^4*MZ*MZ2*SW2^3*CHl3[2, 2])/(72*(2*MW2 - MZ2)^3*Pi^3) + 
     (18707*MW2^2*MZ*MZ2*SW2^3*CHl3[2, 2])/(5184*(2*MW2 - MZ2)*Pi^3) - 
     (7*MT2*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(72*(2*MW2 - MZ2)^3*Pi^3) + 
     (1015*MW2^3*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(144*(2*MW2 - MZ2)^3*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(32*(2*MW2 - MZ2)*Pi^3) - 
     (203*MW2^2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(48*(2*MW2 - MZ2)^3*Pi^3) - 
     (80*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(81*(2*MW2 - MZ2)*(-4*MT2 + MZ2)*
       Pi^3) + (50*MW2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(81*(2*MW2 - MZ2)*
       (-4*MT2 + MZ2)*Pi^3) + (40*MW2^5*MZ*SW2^3*CHl3[2, 2])/
      (9*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (50*MW2^4*MZ*MZ2*SW2^3*CHl3[2, 2])/(27*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (20*MW2^3*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
      (3*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (80*MW2^2*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(27*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (5*MW2*MZ*MZ2^4*SW2^3*CHl3[2, 2])/(18*(2*MW2 - MZ2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (5*MZ*MZ2^5*SW2^3*CHl3[2, 2])/
      (216*(2*MW2 - MZ2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (7*MT2*MW2^3*MZ*SW2^3*CHl3[2, 2])/(54*(-2*MW2 + MZ2)^2*Pi^3) - 
     (3337*MW2^3*MZ*MZ2*SW2^3*CHl3[2, 2])/(324*(-2*MW2 + MZ2)^2*Pi^3) - 
     (373*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(81*(-2*MW2 + MZ2)^2*Pi^3) + 
     (320*MT2^2*MW2^2*MZ*SW2^3*CHl3[2, 2])/(81*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*
       Pi^3) - (200*MT2^2*MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/
      (81*(4*MT2 - MZ2)*(-2*MW2 + MZ2)*Pi^3) + (20*MW2^4*MZ*SW2^3*CHl3[2, 2])/
      (3*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (110*MW2^3*MZ*MZ2*SW2^3*CHl3[2, 2])/(27*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*
       Pi^3) - (125*MW2^2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/
      (54*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - (5*MZ*MZ2^4*SW2^3*CHl3[2, 2])/
      (216*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (5*MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(486*Pi) - (MZ*MZ2^2*SW2^3*CHl3[2, 2])/
      (243*Pi) - (29*MW2*MZ*MZ2^2*SW2^4*CHl3[2, 2])/(54*(2*MW2 - MZ2)*Pi^3) - 
     (161*MW2^2*MZ*MZ2^2*SW2^4*CHl3[2, 2])/(108*(-2*MW2 + MZ2)^2*Pi^3) - 
     (115*MZ*MZ2^2*SW2^4*CHl3[2, 2])/(243*Pi) + 
     (232*MW2*MZ*MZ2^2*SW2^4*CHl3[2, 2])/(243*(2*MW2 - MZ2)*Pi) + 
     (29*MT2*MW2*MZ*CHl3[3, 3])/(216*Pi^3) + (1229*MW2^2*MZ*CHl3[3, 3])/
      (1296*Pi^3) + (41*MH2*MW2^2*MZ*CHl3[3, 3])/(216*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHl3[3, 3])/(162*(MT2 - MW2)*Pi^3) - 
     (41*MW2^3*MZ*CHl3[3, 3])/(216*(MH2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHl3[3, 3])/(162*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHl3[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*CHl3[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHl3[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHl3[3, 3])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (9*MW2^3*MZ*CHl3[3, 3])/(32*(2*MW2 - MZ2)*Pi^3) + 
     (10*(1 - CW2)*MW2^3*MZ*CHl3[3, 3])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (61*MW2^3*MZ*CHl3[3, 3])/(144*(4*MW2 - MZ2)*Pi^3) - 
     (11*MH2*MW2^3*MZ*CHl3[3, 3])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (11*MW2^4*MZ*CHl3[3, 3])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHl3[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl3[3, 3])/
      (6*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl3[3, 3])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHl3[3, 3])/
      (27*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHl3[3, 3])/
      (6*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHl3[3, 3])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2^2*MZ*CHl3[3, 3])/
      (54*MZ2*Pi^3) - (MW2^3*MZ*CHl3[3, 3])/(24*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHl3[3, 3])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHl3[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHl3[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (133*MW2^4*MZ*CHl3[3, 3])/(648*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MH2*MZ*MZ2*CHl3[3, 3])/(2304*Pi^3) - (MH2^2*MZ*MZ2*CHl3[3, 3])/
      (2304*(MH2 - MW2)*Pi^3) - (3613*MW2*MZ*MZ2*CHl3[3, 3])/(10368*Pi^3) - 
     (1055*MH2*MW2*MZ*MZ2*CHl3[3, 3])/(6912*(MH2 - MW2)*Pi^3) + 
     (529*MW2^2*MZ*MZ2*CHl3[3, 3])/(3456*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl3[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MW2^2*MZ*MZ2*CHl3[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^3*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^2*MW2*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHl3[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl3[3, 3])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (581*MW2^2*MZ*MZ2*CHl3[3, 3])/(5184*(2*MW2 - MZ2)*Pi^3) - 
     (13*MW2^2*MZ*MZ2*CHl3[3, 3])/(96*(4*MW2 - MZ2)*Pi^3) + 
     (25*MH2*MW2^2*MZ*MZ2*CHl3[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (25*MW2^3*MZ*MZ2*CHl3[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (211*MZ*MZ2^2*CHl3[3, 3])/(6912*Pi^3) + (211*MH2*MZ*MZ2^2*CHl3[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) - (211*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MH2^2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl3[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MH2*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(4*MW2 - MZ2)*Pi^3) - (7*MH2*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (7*MW2^2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2*MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MH2*MZ*MZ2^3*CHl3[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MW2*MZ*MZ2^3*CHl3[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl3[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2*CHl3[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (17*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl3[3, 3])/
      (1152*(-4*MW2 + MZ2)*Pi^3) + (10*MT2^2*MW2^2*MZ*CHl3[3, 3])/
      (27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (2*MW2^4*MZ*CHl3[3, 3])/
      (9*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MH2*MW2^4*MZ*CHl3[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^5*MZ*CHl3[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl3[3, 3])/
      (6*Pi) + (MW2^3*MZ*CHl3[3, 3])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl3[3, 3])/
      (12*Pi) - (MZ*MZ2^2*CHl3[3, 3])/(288*Pi) + (MW2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(-MH2 + MW2)*Pi) + (MH2*MZ*MZ2^2*CHl3[3, 3])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl3[3, 3])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (49*MW2^2*MZ*SW2*CHl3[3, 3])/(648*Pi^3) + 
     (299*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(1296*Pi^3) - 
     (13*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(18*(2*MW2 - MZ2)*Pi^3) + 
     (MW2^2*MZ*MZ2*SW2^2*CHl3[3, 3])/(2*(2*MW2 - MZ2)*Pi^3) - 
     (23*MT2*MW2*MZ*CHq1[1, 1])/(72*Pi^3) + (49*MW2^2*MZ*CHq1[1, 1])/
      (324*Pi^3) + (73*(1 - CW2)*MW2^2*MZ*CHq1[1, 1])/(324*Pi^3) + 
     (MT2*MW2^2*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MW2*MZ*CHq1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (29*MT2^2*MW2*MZ*CHq1[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (MH2*MW2^2*MZ*CHq1[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) - 
     (23*MT2*MW2^2*MZ*CHq1[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) - 
     (163*MW2^3*MZ*CHq1[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) - 
     (47*MW2^3*MZ*CHq1[1, 1])/(72*(4*MW2 - MZ2)*Pi^3) - 
     (4*MT2*MW2^3*MZ*CHq1[1, 1])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHq1[1, 1])/
      (6*MZ2^2*Pi^3) - (8*MT2^2*MW2^3*MZ*CHq1[1, 1])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (4*MT2*MW2^4*MZ*CHq1[1, 1])/
      (27*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (MW2^5*MZ*CHq1[1, 1])/
      (6*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (MW2^5*MZ*CHq1[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (7*MT2*MW2^2*MZ*CHq1[1, 1])/
      (18*MZ2*Pi^3) + (191*MW2^3*MZ*CHq1[1, 1])/(648*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHq1[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHq1[1, 1])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHq1[1, 1])/(216*Pi^3) - (1115*MW2*MZ*MZ2*CHq1[1, 1])/
      (1296*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHq1[1, 1])/(1296*(MT2 - MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHq1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHq1[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHq1[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHq1[1, 1])/(16*(4*MT2 - MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHq1[1, 1])/(576*(2*MW2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHq1[1, 1])/(96*(2*MW2 - MZ2)*Pi^3) + 
     (151*MW2^2*MZ*MZ2*CHq1[1, 1])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHq1[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (29*MZ*MZ2^2*CHq1[1, 1])/(108*Pi^3) + (MT2*MZ*MZ2^2*CHq1[1, 1])/
      (432*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq1[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[1, 1])/
      (576*(2*MW2 - MZ2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHq1[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (2*MW2^3*MZ*CHq1[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (MW2^2*MZ*MZ2*CHq1[1, 1])/
      (6*(-4*MT2 + MZ2)*Pi^3) - (19*MW2*MZ*MZ2^2*CHq1[1, 1])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (17*MZ*MZ2^3*CHq1[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq1[1, 1])/
      (288*(-4*MW2 + MZ2)*Pi^3) - (2*MT2^2*MW2^2*MZ*CHq1[1, 1])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHq1[1, 1])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (5*MW2^2*MZ*CHq1[1, 1])/(54*Pi) - 
     (7*MW2^3*MZ*CHq1[1, 1])/(81*MZ2*Pi) - (MW2*MZ*MZ2*CHq1[1, 1])/(108*Pi) + 
     (MZ*MZ2^2*CHq1[1, 1])/(324*Pi) + (MT2*MZ*MZ2^2*CHq1[1, 1])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (2*MW2^3*MZ*SW2*CHq1[1, 1])/
      (3*(2*MW2 - MZ2)*Pi^3) + (19*MW2^4*MZ*SW2*CHq1[1, 1])/
      (81*(2*MW2 - MZ2)*MZ2*Pi^3) - (19*MW2*MZ*MZ2*SW2*CHq1[1, 1])/
      (81*Pi^3) + (50*MW2^2*MZ*MZ2*SW2*CHq1[1, 1])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq1[1, 1])/(108*Pi^3) - (2*MW2^3*MZ*SW2^2*CHq1[1, 1])/
      (81*(2*MW2 - MZ2)*Pi^3) - (34*MW2^2*MZ*MZ2*SW2^2*CHq1[1, 1])/
      (81*(2*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2*SW2^3*CHq1[1, 1])/
      (27*(2*MW2 - MZ2)*Pi^3) - (23*MT2*MW2*MZ*CHq1[2, 2])/(72*Pi^3) + 
     (49*MW2^2*MZ*CHq1[2, 2])/(324*Pi^3) + (73*(1 - CW2)*MW2^2*MZ*CHq1[2, 2])/
      (324*Pi^3) + (MT2*MW2^2*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MW2*MZ*CHq1[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (29*MT2^2*MW2*MZ*CHq1[2, 2])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (MH2*MW2^2*MZ*CHq1[2, 2])/(576*(2*MW2 - MZ2)*Pi^3) - 
     (23*MT2*MW2^2*MZ*CHq1[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) - 
     (163*MW2^3*MZ*CHq1[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) - 
     (47*MW2^3*MZ*CHq1[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) - 
     (4*MT2*MW2^3*MZ*CHq1[2, 2])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHq1[2, 2])/
      (6*MZ2^2*Pi^3) - (8*MT2^2*MW2^3*MZ*CHq1[2, 2])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (4*MT2*MW2^4*MZ*CHq1[2, 2])/
      (27*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (MW2^5*MZ*CHq1[2, 2])/
      (6*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (MW2^5*MZ*CHq1[2, 2])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (7*MT2*MW2^2*MZ*CHq1[2, 2])/
      (18*MZ2*Pi^3) + (191*MW2^3*MZ*CHq1[2, 2])/(648*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHq1[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHq1[2, 2])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHq1[2, 2])/(216*Pi^3) - (1115*MW2*MZ*MZ2*CHq1[2, 2])/
      (1296*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHq1[2, 2])/(1296*(MT2 - MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHq1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq1[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHq1[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHq1[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHq1[2, 2])/(16*(4*MT2 - MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHq1[2, 2])/(576*(2*MW2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHq1[2, 2])/(96*(2*MW2 - MZ2)*Pi^3) + 
     (151*MW2^2*MZ*MZ2*CHq1[2, 2])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHq1[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (29*MZ*MZ2^2*CHq1[2, 2])/(108*Pi^3) + (MT2*MZ*MZ2^2*CHq1[2, 2])/
      (432*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq1[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[2, 2])/
      (576*(2*MW2 - MZ2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHq1[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (2*MW2^3*MZ*CHq1[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (MW2^2*MZ*MZ2*CHq1[2, 2])/
      (6*(-4*MT2 + MZ2)*Pi^3) - (19*MW2*MZ*MZ2^2*CHq1[2, 2])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (17*MZ*MZ2^3*CHq1[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq1[2, 2])/
      (288*(-4*MW2 + MZ2)*Pi^3) - (2*MT2^2*MW2^2*MZ*CHq1[2, 2])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHq1[2, 2])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (5*MW2^2*MZ*CHq1[2, 2])/(54*Pi) - 
     (7*MW2^3*MZ*CHq1[2, 2])/(81*MZ2*Pi) - (MW2*MZ*MZ2*CHq1[2, 2])/(108*Pi) + 
     (MZ*MZ2^2*CHq1[2, 2])/(324*Pi) + (MT2*MZ*MZ2^2*CHq1[2, 2])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (2*MW2^3*MZ*SW2*CHq1[2, 2])/
      (3*(2*MW2 - MZ2)*Pi^3) + (19*MW2^4*MZ*SW2*CHq1[2, 2])/
      (81*(2*MW2 - MZ2)*MZ2*Pi^3) - (19*MW2*MZ*MZ2*SW2*CHq1[2, 2])/
      (81*Pi^3) + (50*MW2^2*MZ*MZ2*SW2*CHq1[2, 2])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq1[2, 2])/(108*Pi^3) - (2*MW2^3*MZ*SW2^2*CHq1[2, 2])/
      (81*(2*MW2 - MZ2)*Pi^3) - (34*MW2^2*MZ*MZ2*SW2^2*CHq1[2, 2])/
      (81*(2*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2*SW2^3*CHq1[2, 2])/
      (27*(2*MW2 - MZ2)*Pi^3) - (13*MT2*MW2*MZ*CHq1[3, 3])/(27*Pi^3) + 
     (5*MT2^2*MW2*MZ*CHq1[3, 3])/(54*(MT2 - MW2)*Pi^3) - 
     (107*MW2^2*MZ*CHq1[3, 3])/(1296*Pi^3) + (101*MT2*MW2^2*MZ*CHq1[3, 3])/
      (162*(-MT2 + MW2)*Pi^3) - (607*MW2^3*MZ*CHq1[3, 3])/
      (1296*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHq1[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) - (295*MT2^2*MW2*MZ*CHq1[3, 3])/
      (72*(4*MT2 - MZ2)*Pi^3) - (29*MT2*MW2^2*MZ*CHq1[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (MH2*MW2^2*MZ*CHq1[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) + (23*MT2*MW2^2*MZ*CHq1[3, 3])/
      (864*(2*MW2 - MZ2)*Pi^3) + (163*MW2^3*MZ*CHq1[3, 3])/
      (864*(2*MW2 - MZ2)*Pi^3) + (40*(1 - CW2)*MW2^3*MZ*CHq1[3, 3])/
      (81*(2*MW2 - MZ2)*Pi^3) + (7*MW2^3*MZ*CHq1[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) - (19*MT2*MW2^5*MZ*CHq1[3, 3])/
      (18*(2*MW2 - MZ2)*MZ2^3*Pi^3) + (4*MT2^2*MW2^3*MZ*CHq1[3, 3])/
      (27*(MT2 - MW2)*MZ2^2*Pi^3) + (17*MT2*MW2^4*MZ*CHq1[3, 3])/
      (54*(-MT2 + MW2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq1[3, 3])/
      (6*(-MT2 + MW2)*MZ2^2*Pi^3) - (50*MT2^2*MW2^3*MZ*CHq1[3, 3])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (10*MT2*MW2^4*MZ*CHq1[3, 3])/
      (27*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (13*MW2^5*MZ*CHq1[3, 3])/
      (36*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq1[3, 3])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (43*MT2*MW2^2*MZ*CHq1[3, 3])/
      (54*MZ2*Pi^3) - (157*MW2^3*MZ*CHq1[3, 3])/(648*MZ2*Pi^3) + 
     (41*MT2*MW2^3*MZ*CHq1[3, 3])/(81*(MT2 - MW2)*MZ2*Pi^3) + 
     (17*MT2^2*MW2^2*MZ*CHq1[3, 3])/(108*(-MT2 + MW2)*MZ2*Pi^3) + 
     (113*MW2^4*MZ*CHq1[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHq1[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHq1[3, 3])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (13*MT2*MZ*MZ2*CHq1[3, 3])/(216*Pi^3) + (139*MW2*MZ*MZ2*CHq1[3, 3])/
      (1296*Pi^3) + (157*MT2*MW2*MZ*MZ2*CHq1[3, 3])/(1296*(-MT2 + MW2)*
       Pi^3) - (233*MW2^2*MZ*MZ2*CHq1[3, 3])/(2592*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq1[3, 3])/(576*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHq1[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (41*MT2^2*MZ*MZ2*CHq1[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (59*MT2*MW2*MZ*MZ2*CHq1[3, 3])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHq1[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHq1[3, 3])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (151*MW2^2*MZ*MZ2*CHq1[3, 3])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (13*MZ*MZ2^2*CHq1[3, 3])/(432*Pi^3) + (91*MT2*MZ*MZ2^2*CHq1[3, 3])/
      (864*(MT2 - MW2)*Pi^3) + (91*MW2*MZ*MZ2^2*CHq1[3, 3])/
      (864*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq1[3, 3])/
      (144*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq1[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (7*MT2*MZ*MZ2^2*CHq1[3, 3])/
      (12*(4*MT2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq1[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq1[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq1[3, 3])/
      (48*(MH2 - 4*MZ2)*Pi^3) - (25*MW2^3*MZ*CHq1[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (43*MW2^2*MZ*MZ2*CHq1[3, 3])/
      (72*(-4*MT2 + MZ2)*Pi^3) - (59*MW2*MZ*MZ2^2*CHq1[3, 3])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (19*MZ*MZ2^3*CHq1[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq1[3, 3])/
      (576*(-4*MW2 + MZ2)*Pi^3) + (11*MT2^2*MZ*(-MW2 + MZ2)*CHq1[3, 3])/
      (108*(4*MT2 - MZ2)*Pi^3) - (MW2^4*MZ*CHq1[3, 3])/
      (9*(2*MW2*MZ2 - MZ2^2)*Pi^3) - (173*MT2^2*MW2^2*MZ*CHq1[3, 3])/
      (36*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (17*MW2^4*MZ*CHq1[3, 3])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^2*MZ*CHq1[3, 3])/(54*Pi) + 
     (MW2^3*MZ*CHq1[3, 3])/(81*MZ2*Pi) + (MW2*MZ*MZ2*CHq1[3, 3])/(108*Pi) + 
     (MZ*MZ2^2*CHq1[3, 3])/(648*Pi) + (MW2^2*MZ*MZ2*CHq1[3, 3])/
      (32*MW2*Pi^3 - 8*MZ2*Pi^3) - (133*MT2*MW2*MZ*SW2*CHq1[3, 3])/
      (108*Pi^3) - (35*MW2^2*MZ*SW2*CHq1[3, 3])/(324*Pi^3) - 
     (19*MT2^2*MW2*MZ*SW2*CHq1[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (25*MT2*MW2^4*MZ*SW2*CHq1[3, 3])/(54*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (2*MT2^2*MW2^2*MZ*SW2*CHq1[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (4*MT2*MW2^3*MZ*SW2*CHq1[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHq1[3, 3])/(324*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MT2*MZ*MZ2*SW2*CHq1[3, 3])/(108*Pi^3) + 
     (247*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(648*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (50*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq1[3, 3])/(216*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHq1[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (5*MW2*MZ*MZ2^2*SW2*CHq1[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHq1[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) - (20*MT2^2*MW2*MZ*SW2^2*CHq1[3, 3])/
      (27*(4*MT2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2^2*CHq1[3, 3])/
      (27*(2*MW2 - MZ2)*Pi^3) - (191*MW2^3*MZ*SW2^2*CHq1[3, 3])/
      (324*(2*MW2 - MZ2)*Pi^3) + (61*MT2*MW2^3*MZ*SW2^2*CHq1[3, 3])/
      (54*(2*MW2 - MZ2)*MZ2*Pi^3) + (55*MT2^2*MZ*MZ2*SW2^2*CHq1[3, 3])/
      (54*(4*MT2 - MZ2)*Pi^3) + (29*MW2^2*MZ*MZ2*SW2^2*CHq1[3, 3])/
      (81*(2*MW2 - MZ2)*Pi^3) - (5*MT2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/
      (12*(4*MT2 - MZ2)*Pi^3) - (5*MW2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MZ*MZ2^3*SW2^2*CHq1[3, 3])/
      (108*(-4*MT2 + MZ2)*Pi^3) - (7*MT2*MW2^2*MZ*SW2^3*CHq1[3, 3])/
      (18*(2*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2*SW2^3*CHq1[3, 3])/
      (108*(2*MW2 - MZ2)*Pi^3) + (29*MT2*MW2*MZ*CHq3[1, 1])/(72*Pi^3) - 
     (143*MW2^2*MZ*CHq3[1, 1])/(216*Pi^3) + (MT2*MW2^2*MZ*CHq3[1, 1])/
      (54*(MT2 - MW2)*Pi^3) + (MW2^3*MZ*CHq3[1, 1])/(54*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq3[1, 1])/(96*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*CHq3[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHq3[1, 1])/(192*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHq3[1, 1])/(288*(2*MW2 - MZ2)*Pi^3) + 
     (361*MW2^3*MZ*CHq3[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (29*(1 - CW2)*MW2^3*MZ*CHq3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*CHq3[1, 1])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHq3[1, 1])/(9*MZ2^2*Pi^3) - (5*MW2^4*MZ*CHq3[1, 1])/
      (18*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHq3[1, 1])/
      (9*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHq3[1, 1])/
      (9*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq3[1, 1])/
      (2*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2^2*MZ*CHq3[1, 1])/
      (18*MZ2*Pi^3) + (55*MW2^3*MZ*CHq3[1, 1])/(36*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHq3[1, 1])/(108*(MT2 - MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHq3[1, 1])/(108*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHq3[1, 1])/(9*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (209*MW2^4*MZ*CHq3[1, 1])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (301*MW2*MZ*MZ2*CHq3[1, 1])/(432*Pi^3) + (MT2*MW2*MZ*MZ2*CHq3[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2^2*MZ*MZ2*CHq3[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MW2*MZ*MZ2*CHq3[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (3*MT2*MW2*MZ*MZ2*CHq3[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) - (MH2*MW2*MZ*MZ2*CHq3[1, 1])/
      (192*(2*MW2 - MZ2)*Pi^3) + (MT2*MW2*MZ*MZ2*CHq3[1, 1])/
      (32*(2*MW2 - MZ2)*Pi^3) - (151*MW2^2*MZ*MZ2*CHq3[1, 1])/
      (576*(2*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2*CHq3[1, 1])/
      (48*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[1, 1])/
      (8*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[1, 1])/
      (192*(2*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[1, 1])/
      (96*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHq3[1, 1])/
      (9*(-4*MT2 + MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2*CHq3[1, 1])/
      (18*(-4*MT2 + MZ2)*Pi^3) + (17*MW2*MZ*MZ2^2*CHq3[1, 1])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (MW2^5*MZ*CHq3[1, 1])/
      (MZ2^2*(-4*MW2 + MZ2)*Pi^3) + (10*MT2^2*MW2^2*MZ*CHq3[1, 1])/
      (9*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (11*MW2^4*MZ*CHq3[1, 1])/
      (12*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHq3[1, 1])/(18*Pi) + 
     (MW2^3*MZ*CHq3[1, 1])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHq3[1, 1])/(36*Pi) - 
     (65*MW2^2*MZ*SW2*CHq3[1, 1])/(108*Pi^3) + (95*MW2*MZ*MZ2*SW2*CHq3[1, 1])/
      (108*Pi^3) - (50*MW2^2*MZ*MZ2*SW2*CHq3[1, 1])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (10*MW2^2*MZ*MZ2*SW2^2*CHq3[1, 1])/(9*(2*MW2 - MZ2)*Pi^3) + 
     (29*MT2*MW2*MZ*CHq3[2, 2])/(72*Pi^3) - (143*MW2^2*MZ*CHq3[2, 2])/
      (216*Pi^3) + (MT2*MW2^2*MZ*CHq3[2, 2])/(54*(MT2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHq3[2, 2])/(54*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq3[2, 2])/(96*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*CHq3[2, 2])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHq3[2, 2])/(192*(2*MW2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^2*MZ*CHq3[2, 2])/(288*(2*MW2 - MZ2)*Pi^3) + 
     (361*MW2^3*MZ*CHq3[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (29*(1 - CW2)*MW2^3*MZ*CHq3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*CHq3[2, 2])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHq3[2, 2])/(9*MZ2^2*Pi^3) - (5*MW2^4*MZ*CHq3[2, 2])/
      (18*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHq3[2, 2])/
      (9*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (4*MT2*MW2^4*MZ*CHq3[2, 2])/
      (9*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq3[2, 2])/
      (2*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2^2*MZ*CHq3[2, 2])/
      (18*MZ2*Pi^3) + (55*MW2^3*MZ*CHq3[2, 2])/(36*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHq3[2, 2])/(108*(MT2 - MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHq3[2, 2])/(108*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHq3[2, 2])/(9*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (209*MW2^4*MZ*CHq3[2, 2])/(216*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (301*MW2*MZ*MZ2*CHq3[2, 2])/(432*Pi^3) + (MT2*MW2*MZ*MZ2*CHq3[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2^2*MZ*MZ2*CHq3[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MW2*MZ*MZ2*CHq3[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (3*MT2*MW2*MZ*MZ2*CHq3[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) - (MH2*MW2*MZ*MZ2*CHq3[2, 2])/
      (192*(2*MW2 - MZ2)*Pi^3) + (MT2*MW2*MZ*MZ2*CHq3[2, 2])/
      (32*(2*MW2 - MZ2)*Pi^3) - (151*MW2^2*MZ*MZ2*CHq3[2, 2])/
      (576*(2*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2*CHq3[2, 2])/
      (48*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[2, 2])/
      (8*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[2, 2])/
      (192*(2*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[2, 2])/
      (96*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHq3[2, 2])/
      (9*(-4*MT2 + MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2*CHq3[2, 2])/
      (18*(-4*MT2 + MZ2)*Pi^3) + (17*MW2*MZ*MZ2^2*CHq3[2, 2])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (MW2^5*MZ*CHq3[2, 2])/
      (MZ2^2*(-4*MW2 + MZ2)*Pi^3) + (10*MT2^2*MW2^2*MZ*CHq3[2, 2])/
      (9*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (11*MW2^4*MZ*CHq3[2, 2])/
      (12*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHq3[2, 2])/(18*Pi) + 
     (MW2^3*MZ*CHq3[2, 2])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHq3[2, 2])/(36*Pi) - 
     (65*MW2^2*MZ*SW2*CHq3[2, 2])/(108*Pi^3) + (95*MW2*MZ*MZ2*SW2*CHq3[2, 2])/
      (108*Pi^3) - (50*MW2^2*MZ*MZ2*SW2*CHq3[2, 2])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (10*MW2^2*MZ*MZ2*SW2^2*CHq3[2, 2])/(9*(2*MW2 - MZ2)*Pi^3) + 
     (MW2*MZ*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       (-4*MW2^3*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
          7*CHl3[1, 1] + 7*CHl3[2, 2] - 9*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] - 15*CHq3[1, 1] - 15*CHq3[2, 2]) + 
        4*MW2*MZ2^3*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
          5*CHl3[1, 1] + 5*CHl3[2, 2] - 6*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] - 6*CHq3[1, 1] - 6*CHq3[2, 2]) + 
        MW2^2*MZ2^2*(6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] - 
          87*CHl3[1, 1] - 87*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] + 2*CHq3[1, 1] + 2*CHq3[2, 2]) + 
        MZ2^4*(-6*CHl1[1, 1] - 6*CHl1[2, 2] - 6*CHl1[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] + 6*CHl3[3, 3] + 6*CHq1[1, 1] + 6*CHq1[2, 2] + 
          2*CHq3[1, 1] + 2*CHq3[2, 2]) + 16*MW2^4*(CHl3[1, 1] + CHl3[2, 2] + 
          2*(CHq3[1, 1] + CHq3[2, 2]))))/(72*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (MW2^3*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       (-2*MZ2^3*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2]) - MW2*MZ2^2*(37*CHl3[1, 1] + 37*CHl3[2, 2] + 
          CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2]) + 
        MW2^3*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
          4*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2]))) + 
        MW2^2*MZ2*(-19*CHl3[1, 1] - 19*CHl3[2, 2] + 
          8*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))/
      (12*(2*MW2 - MZ2)*MZ2^2*Pi^3) + (265*MT2*MW2*MZ*CHq3[3, 3])/
      (432*Pi^3) + (335*(1 - CW2)*MT2*MW2*MZ*CHq3[3, 3])/(216*Pi^3) + 
     (13*MT2^2*MW2*MZ*CHq3[3, 3])/(216*(MT2 - MW2)*Pi^3) + 
     (MW2^2*MZ*CHq3[3, 3])/(144*Pi^3) + (35*MT2*MW2^2*MZ*CHq3[3, 3])/
      (72*(-MT2 + MW2)*Pi^3) - (139*MW2^3*MZ*CHq3[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHq3[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (91*MT2^2*MW2*MZ*CHq3[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (29*MT2*MW2^2*MZ*CHq3[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (MH2*MW2^2*MZ*CHq3[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) + (23*MT2*MW2^2*MZ*CHq3[3, 3])/
      (864*(2*MW2 - MZ2)*Pi^3) + (2*(1 - CW2)*MT2*MW2^2*MZ*CHq3[3, 3])/
      (27*(2*MW2 - MZ2)*Pi^3) + (131*MW2^3*MZ*CHq3[3, 3])/
      (864*(2*MW2 - MZ2)*Pi^3) + (97*(1 - CW2)*MW2^3*MZ*CHq3[3, 3])/
      (162*(2*MW2 - MZ2)*Pi^3) + (7*MW2^3*MZ*CHq3[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) + (4*MT2^2*MW2^3*MZ*CHq3[3, 3])/
      (27*(MT2 - MW2)*MZ2^2*Pi^3) + (17*MT2*MW2^4*MZ*CHq3[3, 3])/
      (54*(-MT2 + MW2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq3[3, 3])/
      (6*(-MT2 + MW2)*MZ2^2*Pi^3) + (22*MT2^2*MW2^3*MZ*CHq3[3, 3])/
      (9*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (65*MT2*MW2^4*MZ*CHq3[3, 3])/
      (54*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq3[3, 3])/
      (6*(2*MW2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq3[3, 3])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (125*MT2*MW2^2*MZ*CHq3[3, 3])/
      (108*MZ2*Pi^3) - (MW2^3*MZ*CHq3[3, 3])/(72*MZ2*Pi^3) + 
     (127*MT2*MW2^3*MZ*CHq3[3, 3])/(216*(MT2 - MW2)*MZ2*Pi^3) + 
     (17*MT2^2*MW2^2*MZ*CHq3[3, 3])/(216*(-MT2 + MW2)*MZ2*Pi^3) + 
     (119*MW2^4*MZ*CHq3[3, 3])/(216*(-MT2 + MW2)*MZ2*Pi^3) - 
     (5*MT2*MW2^3*MZ*CHq3[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHq3[3, 3])/(72*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (169*MT2*MZ*MZ2*CHq3[3, 3])/(864*Pi^3) + (29*MW2*MZ*MZ2*CHq3[3, 3])/
      (432*Pi^3) + (31*MT2^2*MZ*MZ2*CHq3[3, 3])/(864*(-MT2 + MW2)*Pi^3) + 
     (59*MT2*MW2*MZ*MZ2*CHq3[3, 3])/(864*(-MT2 + MW2)*Pi^3) - 
     (MW2^2*MZ*MZ2*CHq3[3, 3])/(16*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq3[3, 3])/(576*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHq3[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (107*MT2^2*MZ*MZ2*CHq3[3, 3])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (53*MT2*MW2*MZ*MZ2*CHq3[3, 3])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHq3[3, 3])/(576*(2*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHq3[3, 3])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (151*MW2^2*MZ*MZ2*CHq3[3, 3])/(1728*(2*MW2 - MZ2)*Pi^3) + 
     (13*MZ*MZ2^2*CHq3[3, 3])/(432*Pi^3) + (31*MT2*MZ*MZ2^2*CHq3[3, 3])/
      (288*(MT2 - MW2)*Pi^3) + (31*MW2*MZ*MZ2^2*CHq3[3, 3])/
      (288*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq3[3, 3])/
      (144*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (31*MT2*MZ*MZ2^2*CHq3[3, 3])/
      (48*(4*MT2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[3, 3])/
      (576*(2*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq3[3, 3])/
      (48*(MH2 - 4*MZ2)*Pi^3) + (11*MW2^3*MZ*CHq3[3, 3])/
      (18*(-4*MT2 + MZ2)*Pi^3) - (17*MW2^2*MZ*MZ2*CHq3[3, 3])/
      (24*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHq3[3, 3])/
      (48*(-4*MT2 + MZ2)*Pi^3) - (7*MZ*MZ2^3*CHq3[3, 3])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq3[3, 3])/
      (576*(-4*MW2 + MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHq3[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) - (2*MT2*MW2^3*MZ*CHq3[3, 3])/
      (9*(2*MW2*MZ2 - MZ2^2)*Pi^3) + (21*MT2^2*MW2^2*MZ*CHq3[3, 3])/
      (4*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (17*MW2^4*MZ*CHq3[3, 3])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^2*MZ*CHq3[3, 3])/(54*Pi) + 
     (MW2^3*MZ*CHq3[3, 3])/(81*MZ2*Pi) + (MW2*MZ*MZ2*CHq3[3, 3])/(108*Pi) + 
     (MZ*MZ2^2*CHq3[3, 3])/(648*Pi) + (MW2^2*MZ*MZ2*CHq3[3, 3])/
      (32*MW2*Pi^3 - 8*MZ2*Pi^3) - (41*MW2^2*MZ*SW2*CHq3[3, 3])/(108*Pi^3) + 
     (19*MT2^2*MW2*MZ*SW2*CHq3[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) - 
     (2*MT2^2*MW2^2*MZ*SW2*CHq3[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (41*MT2*MW2^3*MZ*SW2*CHq3[3, 3])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (83*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(216*Pi^3) + 
     (19*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(72*Pi^3) - 
     (11*MT2^2*MZ*MZ2*SW2*CHq3[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (23*MT2*MW2^3*MZ*MZ2*SW2*CHq3[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3) - 
     (53*MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq3[3, 3])/(216*Pi^3) - 
     (35*MT2*MW2^2*MZ*MZ2^2*SW2*CHq3[3, 3])/(24*(2*MW2 - MZ2)^3*Pi^3) + 
     (MT2*MW2*MZ*MZ2^3*SW2*CHq3[3, 3])/(6*(2*MW2 - MZ2)^3*Pi^3) - 
     (MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (MZ*MZ2^3*SW2*CHq3[3, 3])/(216*(-4*MT2 + MZ2)*Pi^3) + 
     (19*MT2*MW2^4*MZ*SW2*CHq3[3, 3])/(6*(-2*MW2 + MZ2)^3*Pi^3) + 
     (20*MT2^2*MW2*MZ*SW2^2*CHq3[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (7*MT2*MW2^2*MZ*SW2^2*CHq3[3, 3])/(18*(2*MW2 - MZ2)*Pi^3) - 
     (3*MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(16*Pi^3) - 
     (55*MT2^2*MZ*MZ2*SW2^2*CHq3[3, 3])/(54*(4*MT2 - MZ2)*Pi^3) + 
     (7*MT2*MW2^3*MZ*MZ2*SW2^2*CHq3[3, 3])/(2*(2*MW2 - MZ2)^3*Pi^3) + 
     (19*MW2^2*MZ*MZ2*SW2^2*CHq3[3, 3])/(108*(2*MW2 - MZ2)*Pi^3) + 
     (5*MT2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(12*(4*MT2 - MZ2)*Pi^3) - 
     (7*MT2*MW2^2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(2*(2*MW2 - MZ2)^3*Pi^3) + 
     (7*MT2*MW2*MZ*MZ2^3*SW2^2*CHq3[3, 3])/(8*(2*MW2 - MZ2)^3*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MZ*MZ2^3*SW2^2*CHq3[3, 3])/(108*(-4*MT2 + MZ2)*Pi^3) + 
     (MZ*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
       (MT2^3*(4*MW2*MZ2^2*(CHl3[1, 1] + CHl3[2, 2] - 3*CHq1[3, 3] - 
            4*CHq3[3, 3]) - 8*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) + 4*MW2^2*MZ2*(3*CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2^3*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHq1[3, 3] + 
            5*CHq3[3, 3])) + MT2^2*MZ2*(2*MW2*MZ2^2*(3*CHl3[1, 1] + 
            3*CHl3[2, 2] - 9*CHq1[3, 3] - 13*CHq3[3, 3]) - 
          16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          MZ2^3*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHq1[3, 3] + 
            5*CHq3[3, 3]) + 2*MW2^2*MZ2*(-3*CHl3[1, 1] - 3*CHl3[2, 2] + 
            12*CHq1[3, 3] + 8*CHq3[3, 3])) + 
        4*MW2^3*(2*MW2^3*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
          2*MZ2^3*(CHl3[1, 1] + CHl3[2, 2] + 3*CHq1[3, 3] + 5*CHq3[3, 3]) + 
          MW2*MZ2^2*(-12*CHl3[1, 1] - 12*CHl3[2, 2] + 9*CHq1[3, 3] + 
            7*CHq3[3, 3]) + 2*MW2^2*MZ2*(-3*CHl3[1, 1] - 3*CHl3[2, 2] + 
            3*CHq1[3, 3] + 11*CHq3[3, 3])) + 
        MT2*MW2*(4*MW2^3*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] - 9*CHq1[3, 3] - 
            19*CHq3[3, 3]) + 4*MZ2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            3*CHq1[3, 3] - 5*CHq3[3, 3]) - 48*MW2^4*CHq3[3, 3] + 
          2*MW2^2*MZ2^2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 6*CHq1[3, 3] + 
            16*CHq3[3, 3]) + MW2*MZ2^3*(-12*CHl3[1, 1] - 12*CHl3[2, 2] + 
            39*CHq1[3, 3] + 49*CHq3[3, 3]))))/(96*(2*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (23*MT2*MW2*MZ*CHu[1, 1])/(36*Pi^3) - (77*MW2^2*MZ*CHu[1, 1])/
      (162*Pi^3) + (73*(1 - CW2)*MW2^2*MZ*CHu[1, 1])/(162*Pi^3) + 
     (MT2*MW2^2*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*Pi^3) - 
     (MH2*MW2^2*MZ*CHu[1, 1])/(288*(2*MW2 - MZ2)*Pi^3) - 
     (23*MT2*MW2^2*MZ*CHu[1, 1])/(432*(2*MW2 - MZ2)*Pi^3) - 
     (163*MW2^3*MZ*CHu[1, 1])/(432*(2*MW2 - MZ2)*Pi^3) - 
     (47*MW2^3*MZ*CHu[1, 1])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^3*MZ*CHu[1, 1])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHu[1, 1])/
      (3*MZ2^2*Pi^3) - (8*MT2*MW2^4*MZ*CHu[1, 1])/(27*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) + (MW2^5*MZ*CHu[1, 1])/(3*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (2*MW2^5*MZ*CHu[1, 1])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (7*MT2*MW2^2*MZ*CHu[1, 1])/(9*MZ2*Pi^3) - (31*MW2^3*MZ*CHu[1, 1])/
      (81*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*MZ2*Pi^3) + 
     (10*MT2*MW2^3*MZ*CHu[1, 1])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHu[1, 1])/(108*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHu[1, 1])/(108*Pi^3) + (257*MW2*MZ*MZ2*CHu[1, 1])/
      (324*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHu[1, 1])/(648*(MT2 - MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHu[1, 1])/(648*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHu[1, 1])/(288*(2*MW2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHu[1, 1])/(48*(2*MW2 - MZ2)*Pi^3) + 
     (151*MW2^2*MZ*MZ2*CHu[1, 1])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHu[1, 1])/(24*(4*MW2 - MZ2)*Pi^3) - 
     (49*MZ*MZ2^2*CHu[1, 1])/(216*Pi^3) + (MT2*MZ*MZ2^2*CHu[1, 1])/
      (216*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHu[1, 1])/
      (216*(-MT2 + MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHu[1, 1])/
      (288*(2*MW2 - MZ2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHu[1, 1])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHu[1, 1])/
      (144*(-4*MW2 + MZ2)*Pi^3) + (7*MT2^2*MZ*(-MW2 + MZ2)*CHu[1, 1])/
      (108*(4*MT2 - MZ2)*Pi^3) + (MH2*MZ*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
      (8*(4*MT2 - MZ2)*Pi^3) + (MW2^4*MZ*CHu[1, 1])/(18*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (20*MT2^2*MW2*MZ*SW2*CHu[1, 1])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (62*MW2^3*MZ*SW2*CHu[1, 1])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (16*MT2^2*MW2^2*MZ*SW2*CHu[1, 1])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (38*MW2*MZ*MZ2*SW2*CHu[1, 1])/(81*Pi^3) - (MH2^2*MZ*MZ2*SW2*CHu[1, 1])/
      (144*(MH2 - 4*MZ2)*Pi^3) + (92*MW2^2*MZ*MZ2*SW2*CHu[1, 1])/
      (81*(2*MW2 - MZ2)*Pi^3) + (19*MZ*MZ2^2*SW2*CHu[1, 1])/(54*Pi^3) - 
     (MZ*MZ2^3*SW2*CHu[1, 1])/(12*(MH2 - 4*MZ2)*Pi^3) + 
     (4*MW2^2*MZ*MZ2*SW2*CHu[1, 1])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MZ*MZ2^3*SW2*CHu[1, 1])/(216*(-4*MT2 + MZ2)*Pi^3) + 
     (MW2*MZ*MZ2*SW2^2*CHu[1, 1])/(9*Pi^3) - 
     (34*MW2^2*MZ*MZ2*SW2^2*CHu[1, 1])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (8*MZ*MZ2^2*SW2^3*CHu[1, 1])/(81*Pi) + 
     (MZ*B0i[bb0, MZ2, MW2, MW2]*(-18*MT2^4*(4*MW2 - MZ2)*MZ2*
         (-2*MW2 + MZ2)^2*(MZ2^3*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            3*CHq1[3, 3] - 5*CHq3[3, 3]) - 4*MW2*MZ2^2*(CHl3[1, 1] + 
            CHl3[2, 2] - 3*CHq1[3, 3] - 4*CHq3[3, 3]) + 
          8*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2*(3*CHq1[3, 3] + CHq3[3, 3])) + 9*MT2^3*(4*MW2 - MZ2)*
         MZ2*(-2*MW2 + MZ2)^2*(2*MW2*MZ2^3*(10*CHl3[1, 1] + 10*CHl3[2, 2] - 
            27*CHq1[3, 3] - 39*CHq3[3, 3]) - 4*MW2^2*MZ2^2*
           (5*CHl3[1, 1] + 5*CHl3[2, 2] - 21*CHq1[3, 3] - 17*CHq3[3, 3]) - 
          8*MW2^3*MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
            9*CHq3[3, 3]) + 16*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) + 3*MZ2^4*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 
            3*CHq1[3, 3] + 5*CHq3[3, 3])) + MT2*(2*MW2 - MZ2)*
         (230400*MW2^9*(CHl3[1, 1] + CHl3[2, 2]) - 4*MW2^4*MZ2^5*
           (3864*CHd[1, 1] + 3864*CHd[2, 2] + 3864*CHd[3, 3] + 
            3864*CHe[1, 1] + 3864*CHe[2, 2] + 3864*CHe[3, 3] + 
            3864*CHl1[1, 1] + 3864*CHl1[2, 2] + 3864*CHl1[3, 3] + 
            22189*CHl3[1, 1] + 22189*CHl3[2, 2] + 4128*CHl3[3, 3] - 
            3864*CHq1[1, 1] - 3864*CHq1[2, 2] + 120*CHq1[3, 3] + 
            12384*CHq3[1, 1] + 12384*CHq3[2, 2] - 60*CHq3[3, 3] - 
            7728*CHu[1, 1] - 7728*CHu[2, 2]) + 6*MW2^3*MZ2^6*
           (884*CHd[1, 1] + 884*CHd[2, 2] + 884*CHd[3, 3] + 884*CHe[1, 1] + 
            884*CHe[2, 2] + 884*CHe[3, 3] + 884*CHl1[1, 1] + 884*CHl1[2, 2] + 
            884*CHl1[3, 3] + 4471*CHl3[1, 1] + 4471*CHl3[2, 2] + 
            588*CHl3[3, 3] - 884*CHq1[1, 1] - 884*CHq1[2, 2] - 
            130*CHq1[3, 3] + 1764*CHq3[1, 1] + 1764*CHq3[2, 2] - 
            664*CHq3[3, 3] - 1768*CHu[1, 1] - 1768*CHu[2, 2]) - 
          64*MW2^7*MZ2^2*(606*CHd[1, 1] + 606*CHd[2, 2] + 606*CHd[3, 3] + 
            606*CHe[1, 1] + 606*CHe[2, 2] + 606*CHe[3, 3] + 606*CHl1[1, 1] + 
            606*CHl1[2, 2] + 606*CHl1[3, 3] - 15890*CHl3[1, 1] - 
            15890*CHl3[2, 2] + 402*CHl3[3, 3] - 606*CHq1[1, 1] - 
            606*CHq1[2, 2] + 147*CHq1[3, 3] + 1206*CHq3[1, 1] + 
            1206*CHq3[2, 2] + 150*CHq3[3, 3] - 1212*CHu[1, 1] - 
            1212*CHu[2, 2]) + 48*MW2^6*MZ2^3*(370*CHd[1, 1] + 370*CHd[2, 2] + 
            370*CHd[3, 3] + 370*CHe[1, 1] + 370*CHe[2, 2] + 370*CHe[3, 3] + 
            370*CHl1[1, 1] + 370*CHl1[2, 2] + 370*CHl1[3, 3] - 
            14689*CHl3[1, 1] - 14689*CHl3[2, 2] - 350*CHl3[3, 3] - 
            370*CHq1[1, 1] - 370*CHq1[2, 2] - 239*CHq1[3, 3] - 
            1050*CHq3[1, 1] - 1050*CHq3[2, 2] - 669*CHq3[3, 3] - 
            740*CHu[1, 1] - 740*CHu[2, 2]) + 48*MW2^5*MZ2^4*
           (280*CHd[1, 1] + 280*CHd[2, 2] + 280*CHd[3, 3] + 280*CHe[1, 1] + 
            280*CHe[2, 2] + 280*CHe[3, 3] + 280*CHl1[1, 1] + 280*CHl1[2, 2] + 
            280*CHl1[3, 3] + 6307*CHl3[1, 1] + 6307*CHl3[2, 2] + 
            672*CHl3[3, 3] - 280*CHq1[1, 1] - 280*CHq1[2, 2] + 
            178*CHq1[3, 3] + 2016*CHq3[1, 1] + 2016*CHq3[2, 2] + 
            466*CHq3[3, 3] - 560*CHu[1, 1] - 560*CHu[2, 2]) - 
          3*MW2^2*MZ2^7*(250*CHd[1, 1] + 250*CHd[2, 2] + 250*CHd[3, 3] + 
            250*CHe[1, 1] + 250*CHe[2, 2] + 250*CHe[3, 3] + 250*CHl1[1, 1] + 
            250*CHl1[2, 2] + 250*CHl1[3, 3] + 2561*CHl3[1, 1] + 
            2561*CHl3[2, 2] + 74*CHl3[3, 3] - 250*CHq1[1, 1] - 
            250*CHq1[2, 2] - 71*CHq1[3, 3] + 222*CHq3[1, 1] + 
            222*CHq3[2, 2] - 389*CHq3[3, 3] - 500*CHu[1, 1] - 
            500*CHu[2, 2]) + MW2*MZ2^8*(60*CHd[1, 1] + 60*CHd[2, 2] + 
            60*CHd[3, 3] + 60*CHe[1, 1] + 60*CHe[2, 2] + 60*CHe[3, 3] + 
            60*CHl1[1, 1] + 60*CHl1[2, 2] + 60*CHl1[3, 3] + 815*CHl3[1, 1] + 
            815*CHl3[2, 2] - 12*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
            30*CHq1[3, 3] - 36*CHq3[1, 1] - 36*CHq3[2, 2] - 90*CHq3[3, 3] - 
            120*CHu[1, 1] - 120*CHu[2, 2]) + 384*MW2^8*MZ2*
           (48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 48*CHe[1, 1] + 
            48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 48*CHl1[2, 2] + 
            48*CHl1[3, 3] - 2111*CHl3[1, 1] - 2111*CHl3[2, 2] + 
            72*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 48*CHq1[3, 3] + 
            216*CHq3[1, 1] + 216*CHq3[2, 2] + 78*CHq3[3, 3] - 96*CHu[1, 1] - 
            96*CHu[2, 2]) - 3*MZ2^9*(2*CHd[1, 1] + 2*CHd[2, 2] + 
            2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 
            2*CHl1[1, 1] + 2*CHl1[2, 2] + 2*CHl1[3, 3] - 2*CHq1[1, 1] - 
            2*CHq1[2, 2] - CHq1[3, 3] + CHq3[3, 3] - 4*CHu[1, 1] - 
            4*CHu[2, 2])) + MW2^2*(-230400*MW2^9*(CHl3[1, 1] + CHl3[2, 2]) + 
          8*MW2^4*MZ2^5*(1932*CHd[1, 1] + 1932*CHd[2, 2] + 1932*CHd[3, 3] + 
            1932*CHe[1, 1] + 1932*CHe[2, 2] + 1932*CHe[3, 3] + 
            1932*CHl1[1, 1] + 1932*CHl1[2, 2] + 1932*CHl1[3, 3] + 
            10955*CHl3[1, 1] + 10955*CHl3[2, 2] + 2064*CHl3[3, 3] - 
            1932*CHq1[1, 1] - 1932*CHq1[2, 2] + 222*CHq1[3, 3] + 
            6192*CHq3[1, 1] + 6192*CHq3[2, 2] + 186*CHq3[3, 3] - 
            3864*CHu[1, 1] - 3864*CHu[2, 2]) + 32*MW2^7*MZ2^2*
           (1212*CHd[1, 1] + 1212*CHd[2, 2] + 1212*CHd[3, 3] + 
            1212*CHe[1, 1] + 1212*CHe[2, 2] + 1212*CHe[3, 3] + 
            1212*CHl1[1, 1] + 1212*CHl1[2, 2] + 1212*CHl1[3, 3] - 
            31879*CHl3[1, 1] - 31879*CHl3[2, 2] + 804*CHl3[3, 3] - 
            1212*CHq1[1, 1] - 1212*CHq1[2, 2] + 348*CHq1[3, 3] + 
            2412*CHq3[1, 1] + 2412*CHq3[2, 2] + 372*CHq3[3, 3] - 
            2424*CHu[1, 1] - 2424*CHu[2, 2]) - 6*MW2^3*MZ2^6*
           (884*CHd[1, 1] + 884*CHd[2, 2] + 884*CHd[3, 3] + 884*CHe[1, 1] + 
            884*CHe[2, 2] + 884*CHe[3, 3] + 884*CHl1[1, 1] + 884*CHl1[2, 2] + 
            884*CHl1[3, 3] + 4423*CHl3[1, 1] + 4423*CHl3[2, 2] + 
            588*CHl3[3, 3] - 884*CHq1[1, 1] - 884*CHq1[2, 2] - 
            76*CHq1[3, 3] + 1764*CHq3[1, 1] + 1764*CHq3[2, 2] - 
            580*CHq3[3, 3] - 1768*CHu[1, 1] - 1768*CHu[2, 2]) - 
          48*MW2^6*MZ2^3*(370*CHd[1, 1] + 370*CHd[2, 2] + 370*CHd[3, 3] + 
            370*CHe[1, 1] + 370*CHe[2, 2] + 370*CHe[3, 3] + 370*CHl1[1, 1] + 
            370*CHl1[2, 2] + 370*CHl1[3, 3] - 14767*CHl3[1, 1] - 
            14767*CHl3[2, 2] - 350*CHl3[3, 3] - 370*CHq1[1, 1] - 
            370*CHq1[2, 2] - 230*CHq1[3, 3] - 1050*CHq3[1, 1] - 
            1050*CHq3[2, 2] - 606*CHq3[3, 3] - 740*CHu[1, 1] - 
            740*CHu[2, 2]) - 48*MW2^5*MZ2^4*(280*CHd[1, 1] + 280*CHd[2, 2] + 
            280*CHd[3, 3] + 280*CHe[1, 1] + 280*CHe[2, 2] + 280*CHe[3, 3] + 
            280*CHl1[1, 1] + 280*CHl1[2, 2] + 280*CHl1[3, 3] + 
            6301*CHl3[1, 1] + 6301*CHl3[2, 2] + 672*CHl3[3, 3] - 
            280*CHq1[1, 1] - 280*CHq1[2, 2] + 214*CHq1[3, 3] + 
            2016*CHq3[1, 1] + 2016*CHq3[2, 2] + 490*CHq3[3, 3] - 
            560*CHu[1, 1] - 560*CHu[2, 2]) + 3*MW2^2*MZ2^7*
           (250*CHd[1, 1] + 250*CHd[2, 2] + 250*CHd[3, 3] + 250*CHe[1, 1] + 
            250*CHe[2, 2] + 250*CHe[3, 3] + 250*CHl1[1, 1] + 250*CHl1[2, 2] + 
            250*CHl1[3, 3] + 2555*CHl3[1, 1] + 2555*CHl3[2, 2] + 
            74*CHl3[3, 3] - 250*CHq1[1, 1] - 250*CHq1[2, 2] - 62*CHq1[3, 3] + 
            222*CHq3[1, 1] + 222*CHq3[2, 2] - 374*CHq3[3, 3] - 
            500*CHu[1, 1] - 500*CHu[2, 2]) - MW2*MZ2^8*(60*CHd[1, 1] + 
            60*CHd[2, 2] + 60*CHd[3, 3] + 60*CHe[1, 1] + 60*CHe[2, 2] + 
            60*CHe[3, 3] + 60*CHl1[1, 1] + 60*CHl1[2, 2] + 60*CHl1[3, 3] + 
            815*CHl3[1, 1] + 815*CHl3[2, 2] - 12*CHl3[3, 3] - 60*CHq1[1, 1] - 
            60*CHq1[2, 2] - 30*CHq1[3, 3] - 36*CHq3[1, 1] - 36*CHq3[2, 2] - 
            90*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) - 
          1536*MW2^8*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 
            12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 
            12*CHl1[2, 2] + 12*CHl1[3, 3] - 527*CHl3[1, 1] - 527*CHl3[2, 2] + 
            18*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 12*CHq1[3, 3] + 
            54*CHq3[1, 1] + 54*CHq3[2, 2] + 18*CHq3[3, 3] - 24*CHu[1, 1] - 
            24*CHu[2, 2]) + 3*MZ2^9*(2*CHd[1, 1] + 2*CHd[2, 2] + 
            2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 
            2*CHl1[1, 1] + 2*CHl1[2, 2] + 2*CHl1[3, 3] - 2*CHq1[1, 1] - 
            2*CHq1[2, 2] - CHq1[3, 3] + CHq3[3, 3] - 4*CHu[1, 1] - 
            4*CHu[2, 2])) + MT2^2*(-230400*MW2^9*(CHl3[1, 1] + CHl3[2, 2]) + 
          8*MW2^4*MZ2^5*(1932*CHd[1, 1] + 1932*CHd[2, 2] + 1932*CHd[3, 3] + 
            1932*CHe[1, 1] + 1932*CHe[2, 2] + 1932*CHe[3, 3] + 
            1932*CHl1[1, 1] + 1932*CHl1[2, 2] + 1932*CHl1[3, 3] + 
            11531*CHl3[1, 1] + 11531*CHl3[2, 2] + 2064*CHl3[3, 3] - 
            1932*CHq1[1, 1] - 1932*CHq1[2, 2] - 1614*CHq1[3, 3] + 
            6192*CHq3[1, 1] + 6192*CHq3[2, 2] - 1398*CHq3[3, 3] - 
            3864*CHu[1, 1] - 3864*CHu[2, 2]) + 32*MW2^7*MZ2^2*
           (1212*CHd[1, 1] + 1212*CHd[2, 2] + 1212*CHd[3, 3] + 
            1212*CHe[1, 1] + 1212*CHe[2, 2] + 1212*CHe[3, 3] + 
            1212*CHl1[1, 1] + 1212*CHl1[2, 2] + 1212*CHl1[3, 3] - 
            31681*CHl3[1, 1] - 31681*CHl3[2, 2] + 804*CHl3[3, 3] - 
            1212*CHq1[1, 1] - 1212*CHq1[2, 2] + 240*CHq1[3, 3] + 
            2412*CHq3[1, 1] + 2412*CHq3[2, 2] + 228*CHq3[3, 3] - 
            2424*CHu[1, 1] - 2424*CHu[2, 2]) - 6*MW2^3*MZ2^6*
           (884*CHd[1, 1] + 884*CHd[2, 2] + 884*CHd[3, 3] + 884*CHe[1, 1] + 
            884*CHe[2, 2] + 884*CHe[3, 3] + 884*CHl1[1, 1] + 884*CHl1[2, 2] + 
            884*CHl1[3, 3] + 5059*CHl3[1, 1] + 5059*CHl3[2, 2] + 
            588*CHl3[3, 3] - 884*CHq1[1, 1] - 884*CHq1[2, 2] - 
            1552*CHq1[3, 3] + 1764*CHq3[1, 1] + 1764*CHq3[2, 2] - 
            2428*CHq3[3, 3] - 1768*CHu[1, 1] - 1768*CHu[2, 2]) - 
          48*MW2^6*MZ2^3*(370*CHd[1, 1] + 370*CHd[2, 2] + 370*CHd[3, 3] + 
            370*CHe[1, 1] + 370*CHe[2, 2] + 370*CHe[3, 3] + 370*CHl1[1, 1] + 
            370*CHl1[2, 2] + 370*CHl1[3, 3] - 14479*CHl3[1, 1] - 
            14479*CHl3[2, 2] - 350*CHl3[3, 3] - 370*CHq1[1, 1] - 
            370*CHq1[2, 2] - 248*CHq1[3, 3] - 1050*CHq3[1, 1] - 
            1050*CHq3[2, 2] - 924*CHq3[3, 3] - 740*CHu[1, 1] - 
            740*CHu[2, 2]) + 3*MW2^2*MZ2^7*(250*CHd[1, 1] + 250*CHd[2, 2] + 
            250*CHd[3, 3] + 250*CHe[1, 1] + 250*CHe[2, 2] + 250*CHe[3, 3] + 
            250*CHl1[1, 1] + 250*CHl1[2, 2] + 250*CHl1[3, 3] + 
            2963*CHl3[1, 1] + 2963*CHl3[2, 2] + 74*CHl3[3, 3] - 
            250*CHq1[1, 1] - 250*CHq1[2, 2] - 980*CHq1[3, 3] + 
            222*CHq3[1, 1] + 222*CHq3[2, 2] - 1712*CHq3[3, 3] - 
            500*CHu[1, 1] - 500*CHu[2, 2]) - 96*MW2^5*MZ2^4*
           (140*CHd[1, 1] + 140*CHd[2, 2] + 140*CHd[3, 3] + 140*CHe[1, 1] + 
            140*CHe[2, 2] + 140*CHe[3, 3] + 140*CHl1[1, 1] + 140*CHl1[2, 2] + 
            140*CHl1[3, 3] + 3107*CHl3[1, 1] + 3107*CHl3[2, 2] + 
            336*CHl3[3, 3] - 140*CHq1[1, 1] - 140*CHq1[2, 2] - CHq1[3, 3] + 
            1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 269*CHq3[3, 3] - 
            280*CHu[1, 1] - 280*CHu[2, 2]) - MW2*MZ2^8*(60*CHd[1, 1] + 
            60*CHd[2, 2] + 60*CHd[3, 3] + 60*CHe[1, 1] + 60*CHe[2, 2] + 
            60*CHe[3, 3] + 60*CHl1[1, 1] + 60*CHl1[2, 2] + 60*CHl1[3, 3] + 
            1031*CHl3[1, 1] + 1031*CHl3[2, 2] - 12*CHl3[3, 3] - 
            60*CHq1[1, 1] - 60*CHq1[2, 2] - 462*CHq1[3, 3] - 36*CHq3[1, 1] - 
            36*CHq3[2, 2] - 774*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) - 
          768*MW2^8*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 
            24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 24*CHl1[1, 1] + 
            24*CHl1[2, 2] + 24*CHl1[3, 3] - 1057*CHl3[1, 1] - 
            1057*CHl3[2, 2] + 36*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
            24*CHq1[3, 3] + 108*CHq3[1, 1] + 108*CHq3[2, 2] + 42*CHq3[3, 3] - 
            48*CHu[1, 1] - 48*CHu[2, 2]) + 6*MZ2^9*(CHd[1, 1] + CHd[2, 2] + 
            CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
            CHl1[2, 2] + CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] - 
            CHq1[1, 1] - CHq1[2, 2] - 5*CHq1[3, 3] - 7*CHq3[3, 3] - 
            2*CHu[1, 1] - 2*CHu[2, 2]))))/(1728*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*
       MZ2^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MZ*B0i[bb0, 0, 0, MH2]*(48*MH2*MW2*MZ2^2*
         (640*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 800*MW2^5*MZ2*
           (CHl3[1, 1] + CHl3[2, 2]) - 2*MW2^2*MZ2^4*(93*CHd[1, 1] + 
            93*CHd[2, 2] + 93*CHd[3, 3] + 93*CHe[1, 1] + 93*CHe[2, 2] + 
            93*CHe[3, 3] + 93*CHl1[1, 1] + 93*CHl1[2, 2] + 93*CHl1[3, 3] + 
            998*CHl3[1, 1] + 998*CHl3[2, 2] + 39*CHl3[3, 3] - 93*CHq1[1, 1] - 
            93*CHq1[2, 2] + 12*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] + 
            12*CHq3[3, 3] - 186*CHu[1, 1] - 186*CHu[2, 2]) + 
          MW2*MZ2^5*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] + 
            78*CHe[1, 1] + 78*CHe[2, 2] + 78*CHe[3, 3] + 78*CHl1[1, 1] + 
            78*CHl1[2, 2] + 78*CHl1[3, 3] + 1139*CHl3[1, 1] + 
            1139*CHl3[2, 2] + 12*CHl3[3, 3] - 78*CHq1[1, 1] - 78*CHq1[2, 2] - 
            21*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] - 21*CHq3[3, 3] - 
            156*CHu[1, 1] - 156*CHu[2, 2]) + 4*MW2^3*MZ2^3*
           (48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] + 48*CHe[1, 1] + 
            48*CHe[2, 2] + 48*CHe[3, 3] + 48*CHl1[1, 1] + 48*CHl1[2, 2] + 
            48*CHl1[3, 3] + 232*CHl3[1, 1] + 232*CHl3[2, 2] + 42*CHl3[3, 3] - 
            48*CHq1[1, 1] - 48*CHq1[2, 2] + 39*CHq1[3, 3] + 126*CHq3[1, 1] + 
            126*CHq3[2, 2] + 39*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
          8*MW2^4*MZ2^2*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 
            9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 9*CHl1[1, 1] + 
            9*CHl1[2, 2] + 9*CHl1[3, 3] - 74*CHl3[1, 1] - 74*CHl3[2, 2] + 
            15*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 18*CHq1[3, 3] + 
            45*CHq3[1, 1] + 45*CHq3[2, 2] + 18*CHq3[3, 3] - 18*CHu[1, 1] - 
            18*CHu[2, 2]) - 2*MZ2^6*(6*CHd[1, 1] + 6*CHd[2, 2] + 
            6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 
            6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 103*CHl3[1, 1] + 
            103*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] - 3*CHq1[3, 3] - 
            3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
        2*MH2^2*MZ2*(-7040*MW2^7*(CHl3[1, 1] + CHl3[2, 2]) + 
          3*MW2^2*MZ2^5*(334*CHd[1, 1] + 334*CHd[2, 2] + 334*CHd[3, 3] + 
            334*CHe[1, 1] + 334*CHe[2, 2] + 334*CHe[3, 3] + 334*CHl1[1, 1] + 
            334*CHl1[2, 2] + 334*CHl1[3, 3] - 4031*CHl3[1, 1] - 
            4031*CHl3[2, 2] + 312*CHl3[3, 3] - 334*CHq1[1, 1] - 
            334*CHq1[2, 2] + 301*CHq1[3, 3] + 936*CHq3[1, 1] + 
            936*CHq3[2, 2] + 301*CHq3[3, 3] - 668*CHu[1, 1] - 
            668*CHu[2, 2]) - 4*MW2^4*MZ2^3*(255*CHd[1, 1] + 255*CHd[2, 2] + 
            255*CHd[3, 3] + 255*CHe[1, 1] + 255*CHe[2, 2] + 255*CHe[3, 3] + 
            255*CHl1[1, 1] + 255*CHl1[2, 2] + 255*CHl1[3, 3] + 
            20743*CHl3[1, 1] + 20743*CHl3[2, 2] - 123*CHl3[3, 3] - 
            255*CHq1[1, 1] - 255*CHq1[2, 2] - 312*CHq1[3, 3] - 
            369*CHq3[1, 1] - 369*CHq3[2, 2] - 312*CHq3[3, 3] - 
            510*CHu[1, 1] - 510*CHu[2, 2]) - 6*MW2*MZ2^6*(120*CHd[1, 1] + 
            120*CHd[2, 2] + 120*CHd[3, 3] + 120*CHe[1, 1] + 120*CHe[2, 2] + 
            120*CHe[3, 3] + 120*CHl1[1, 1] + 120*CHl1[2, 2] + 
            120*CHl1[3, 3] + 1351*CHl3[1, 1] + 1351*CHl3[2, 2] + 
            24*CHl3[3, 3] - 120*CHq1[1, 1] - 120*CHq1[2, 2] - 24*CHq1[3, 3] + 
            72*CHq3[1, 1] + 72*CHq3[2, 2] - 24*CHq3[3, 3] - 240*CHu[1, 1] - 
            240*CHu[2, 2]) + 2*MW2^3*MZ2^4*(69*CHd[1, 1] + 69*CHd[2, 2] + 
            69*CHd[3, 3] + 69*CHe[1, 1] + 69*CHe[2, 2] + 69*CHe[3, 3] + 
            69*CHl1[1, 1] + 69*CHl1[2, 2] + 69*CHl1[3, 3] + 
            34982*CHl3[1, 1] + 34982*CHl3[2, 2] - 885*CHl3[3, 3] - 
            69*CHq1[1, 1] - 69*CHq1[2, 2] - 1362*CHq1[3, 3] - 
            2655*CHq3[1, 1] - 2655*CHq3[2, 2] - 1362*CHq3[3, 3] - 
            138*CHu[1, 1] - 138*CHu[2, 2]) + 24*MW2^5*MZ2^2*
           (13*CHd[1, 1] + 13*CHd[2, 2] + 13*CHd[3, 3] + 13*CHe[1, 1] + 
            13*CHe[2, 2] + 13*CHe[3, 3] + 13*CHl1[1, 1] + 13*CHl1[2, 2] + 
            13*CHl1[3, 3] + 1528*CHl3[1, 1] + 1528*CHl3[2, 2] + 
            35*CHl3[3, 3] - 13*CHq1[1, 1] - 13*CHq1[2, 2] + 46*CHq1[3, 3] + 
            105*CHq3[1, 1] + 105*CHq3[2, 2] + 46*CHq3[3, 3] - 26*CHu[1, 1] - 
            26*CHu[2, 2]) + 16*MW2^6*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] + 9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 
            9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl1[3, 3] - 526*CHl3[1, 1] - 
            526*CHl3[2, 2] + 9*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
            9*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 9*CHq3[3, 3] - 
            18*CHu[1, 1] - 18*CHu[2, 2]) + 24*MZ2^7*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 
            6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 
            103*CHl3[1, 1] + 103*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] - 
            3*CHq1[3, 3] - 3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
        2*MH2^5*(1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
          2*MW2^2*MZ2^3*(93*CHd[1, 1] + 93*CHd[2, 2] + 93*CHd[3, 3] + 
            93*CHe[1, 1] + 93*CHe[2, 2] + 93*CHe[3, 3] + 93*CHl1[1, 1] + 
            93*CHl1[2, 2] + 93*CHl1[3, 3] + 2575*CHl3[1, 1] + 
            2575*CHl3[2, 2] + 21*CHl3[3, 3] - 93*CHq1[1, 1] - 93*CHq1[2, 2] - 
            15*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 15*CHq3[3, 3] - 
            186*CHu[1, 1] - 186*CHu[2, 2]) + 2*MW2*MZ2^4*(39*CHd[1, 1] + 
            39*CHd[2, 2] + 39*CHd[3, 3] + 39*CHe[1, 1] + 39*CHe[2, 2] + 
            39*CHe[3, 3] + 39*CHl1[1, 1] + 39*CHl1[2, 2] + 39*CHl1[3, 3] + 
            1030*CHl3[1, 1] + 1030*CHl3[2, 2] + 3*CHl3[3, 3] - 
            39*CHq1[1, 1] - 39*CHq1[2, 2] - 15*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] - 15*CHq3[3, 3] - 78*CHu[1, 1] - 78*CHu[2, 2]) - 
          8*MW2^4*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 
            9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 9*CHl1[1, 1] + 
            9*CHl1[2, 2] + 9*CHl1[3, 3] + 484*CHl3[1, 1] + 484*CHl3[2, 2] + 
            9*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq1[3, 3] + 
            27*CHq3[1, 1] + 27*CHq3[2, 2] + 9*CHq3[3, 3] - 18*CHu[1, 1] - 
            18*CHu[2, 2]) + 24*MW2^3*MZ2^2*(8*CHd[1, 1] + 8*CHd[2, 2] + 
            8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
            8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] + 257*CHl3[1, 1] + 
            257*CHl3[2, 2] + 4*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 
            2*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 2*CHq3[3, 3] - 
            16*CHu[1, 1] - 16*CHu[2, 2]) - 3*MZ2^5*(4*CHd[1, 1] + 
            4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
            4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 
            103*CHl3[1, 1] + 103*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
            2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
        MH2^3*(2560*MW2^7*(CHl3[1, 1] + CHl3[2, 2]) - MW2^2*MZ2^5*
           (2916*CHd[1, 1] + 2916*CHd[2, 2] + 2916*CHd[3, 3] + 
            2916*CHe[1, 1] + 2916*CHe[2, 2] + 2916*CHe[3, 3] + 
            2916*CHl1[1, 1] + 2916*CHl1[2, 2] + 2916*CHl1[3, 3] + 
            68845*CHl3[1, 1] + 68845*CHl3[2, 2] + 1020*CHl3[3, 3] - 
            2916*CHq1[1, 1] - 2916*CHq1[2, 2] + 72*CHq1[3, 3] + 
            3060*CHq3[1, 1] + 3060*CHq3[2, 2] + 72*CHq3[3, 3] - 
            5832*CHu[1, 1] - 5832*CHu[2, 2]) + 3*MW2*MZ2^6*
           (536*CHd[1, 1] + 536*CHd[2, 2] + 536*CHd[3, 3] + 536*CHe[1, 1] + 
            536*CHe[2, 2] + 536*CHe[3, 3] + 536*CHl1[1, 1] + 536*CHl1[2, 2] + 
            536*CHl1[3, 3] + 13699*CHl3[1, 1] + 13699*CHl3[2, 2] + 
            48*CHl3[3, 3] - 536*CHq1[1, 1] - 536*CHq1[2, 2] - 
            196*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] - 
            196*CHq3[3, 3] - 1072*CHu[1, 1] - 1072*CHu[2, 2]) + 
          4*MW2^3*MZ2^4*(348*CHd[1, 1] + 348*CHd[2, 2] + 348*CHd[3, 3] + 
            348*CHe[1, 1] + 348*CHe[2, 2] + 348*CHe[3, 3] + 348*CHl1[1, 1] + 
            348*CHl1[2, 2] + 348*CHl1[3, 3] + 4421*CHl3[1, 1] + 
            4421*CHl3[2, 2] + 528*CHl3[3, 3] - 348*CHq1[1, 1] - 
            348*CHq1[2, 2] + 618*CHq1[3, 3] + 1584*CHq3[1, 1] + 
            1584*CHq3[2, 2] + 618*CHq3[3, 3] - 696*CHu[1, 1] - 
            696*CHu[2, 2]) + 4*MW2^4*MZ2^3*(243*CHd[1, 1] + 243*CHd[2, 2] + 
            243*CHd[3, 3] + 243*CHe[1, 1] + 243*CHe[2, 2] + 243*CHe[3, 3] + 
            243*CHl1[1, 1] + 243*CHl1[2, 2] + 243*CHl1[3, 3] + 
            12056*CHl3[1, 1] + 12056*CHl3[2, 2] - 213*CHl3[3, 3] - 
            243*CHq1[1, 1] - 243*CHq1[2, 2] - 441*CHq1[3, 3] - 
            639*CHq3[1, 1] - 639*CHq3[2, 2] - 441*CHq3[3, 3] - 
            486*CHu[1, 1] - 486*CHu[2, 2]) - 16*MW2^5*MZ2^2*
           (39*CHd[1, 1] + 39*CHd[2, 2] + 39*CHd[3, 3] + 39*CHe[1, 1] + 
            39*CHe[2, 2] + 39*CHe[3, 3] + 39*CHl1[1, 1] + 39*CHl1[2, 2] + 
            39*CHl1[3, 3] + 2732*CHl3[1, 1] + 2732*CHl3[2, 2] + 
            51*CHl3[3, 3] - 39*CHq1[1, 1] - 39*CHq1[2, 2] + 57*CHq1[3, 3] + 
            153*CHq3[1, 1] + 153*CHq3[2, 2] + 57*CHq3[3, 3] - 78*CHu[1, 1] - 
            78*CHu[2, 2]) - 16*MW2^6*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] + 9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 
            9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl1[3, 3] - 1276*CHl3[1, 1] - 
            1276*CHl3[2, 2] + 9*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
            9*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 9*CHq3[3, 3] - 
            18*CHu[1, 1] - 18*CHu[2, 2]) - 72*MZ2^7*(4*CHd[1, 1] + 
            4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
            4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 
            103*CHl3[1, 1] + 103*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
            2*CHq1[3, 3] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) - 
        2*MH2^4*(2560*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
          2*MW2^2*MZ2^4*(411*CHd[1, 1] + 411*CHd[2, 2] + 411*CHd[3, 3] + 
            411*CHe[1, 1] + 411*CHe[2, 2] + 411*CHe[3, 3] + 411*CHl1[1, 1] + 
            411*CHl1[2, 2] + 411*CHl1[3, 3] + 13007*CHl3[1, 1] + 
            13007*CHl3[2, 2] + 87*CHl3[3, 3] - 411*CHq1[1, 1] - 
            411*CHq1[2, 2] - 75*CHq1[3, 3] + 261*CHq3[1, 1] + 
            261*CHq3[2, 2] - 75*CHq3[3, 3] - 822*CHu[1, 1] - 822*CHu[2, 2]) + 
          2*MW2*MZ2^5*(198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] + 
            198*CHe[1, 1] + 198*CHe[2, 2] + 198*CHe[3, 3] + 198*CHl1[1, 1] + 
            198*CHl1[2, 2] + 198*CHl1[3, 3] + 5815*CHl3[1, 1] + 
            5815*CHl3[2, 2] + 12*CHl3[3, 3] - 198*CHq1[1, 1] - 
            198*CHq1[2, 2] - 81*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] - 
            81*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2]) + 
          4*MW2^3*MZ2^3*(153*CHd[1, 1] + 153*CHd[2, 2] + 153*CHd[3, 3] + 
            153*CHe[1, 1] + 153*CHe[2, 2] + 153*CHe[3, 3] + 153*CHl1[1, 1] + 
            153*CHl1[2, 2] + 153*CHl1[3, 3] + 6227*CHl3[1, 1] + 
            6227*CHl3[2, 2] + 93*CHl3[3, 3] - 153*CHq1[1, 1] - 
            153*CHq1[2, 2] + 63*CHq1[3, 3] + 279*CHq3[1, 1] + 
            279*CHq3[2, 2] + 63*CHq3[3, 3] - 306*CHu[1, 1] - 306*CHu[2, 2]) - 
          3*MZ2^6*(22*CHd[1, 1] + 22*CHd[2, 2] + 22*CHd[3, 3] + 
            22*CHe[1, 1] + 22*CHe[2, 2] + 22*CHe[3, 3] + 22*CHl1[1, 1] + 
            22*CHl1[2, 2] + 22*CHl1[3, 3] + 618*CHl3[1, 1] + 618*CHl3[2, 2] - 
            22*CHq1[1, 1] - 22*CHq1[2, 2] - 11*CHq1[3, 3] - 11*CHq3[3, 3] - 
            44*CHu[1, 1] - 44*CHu[2, 2]) - 16*MW2^5*MZ2*(9*CHd[1, 1] + 
            9*CHd[2, 2] + 9*CHd[3, 3] + 9*CHe[1, 1] + 9*CHe[2, 2] + 
            9*CHe[3, 3] + 9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl1[3, 3] + 
            44*CHl3[1, 1] + 44*CHl3[2, 2] + 9*CHl3[3, 3] - 9*CHq1[1, 1] - 
            9*CHq1[2, 2] + 9*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
            9*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          8*MW2^4*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
            3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
            3*CHl1[2, 2] + 3*CHl1[3, 3] - 1138*CHl3[1, 1] - 1138*CHl3[2, 2] - 
            21*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 33*CHq1[3, 3] - 
            63*CHq3[1, 1] - 63*CHq3[2, 2] - 33*CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2])) - 48*MW2^2*MZ2^3*(-2*MW2 + MZ2)^2*
         (160*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) - MZ2^3*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 
            6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 
            103*CHl3[1, 1] + 103*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] - 
            3*CHq1[3, 3] - 3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          6*MW2*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
            3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 
            3*CHl1[2, 2] + 3*CHl1[3, 3] + 52*CHl3[1, 1] + 52*CHl3[2, 2] + 
            CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
          12*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
            CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
            26*CHl3[1, 1] + 26*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))))/
      (3456*(MH2 - MW2)^2*(MH2 - 4*MZ2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MH2, MZ2]*
       (MH2^2*MZ2*(-8320*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
          4*MW2^2*MZ2^3*(291*CHd[1, 1] + 291*CHd[2, 2] + 291*CHd[3, 3] + 
            291*CHe[1, 1] + 291*CHe[2, 2] + 291*CHe[3, 3] + 291*CHl1[1, 1] + 
            291*CHl1[2, 2] + 291*CHl1[3, 3] + 8821*CHl3[1, 1] + 
            8821*CHl3[2, 2] + 57*CHl3[3, 3] - 291*CHq1[1, 1] - 
            291*CHq1[2, 2] - 60*CHq1[3, 3] + 171*CHq3[1, 1] + 
            171*CHq3[2, 2] - 60*CHq3[3, 3] - 582*CHu[1, 1] - 582*CHu[2, 2]) - 
          2*MW2*MZ2^4*(249*CHd[1, 1] + 249*CHd[2, 2] + 249*CHd[3, 3] + 
            249*CHe[1, 1] + 249*CHe[2, 2] + 249*CHe[3, 3] + 249*CHl1[1, 1] + 
            249*CHl1[2, 2] + 249*CHl1[3, 3] + 7154*CHl3[1, 1] + 
            7154*CHl3[2, 2] + 15*CHl3[3, 3] - 249*CHq1[1, 1] - 
            249*CHq1[2, 2] - 102*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
            102*CHq3[3, 3] - 498*CHu[1, 1] - 498*CHu[2, 2]) - 
          24*MW2^3*MZ2^2*(49*CHd[1, 1] + 49*CHd[2, 2] + 49*CHd[3, 3] + 
            49*CHe[1, 1] + 49*CHe[2, 2] + 49*CHe[3, 3] + 49*CHl1[1, 1] + 
            49*CHl1[2, 2] + 49*CHl1[3, 3] + 1724*CHl3[1, 1] + 
            1724*CHl3[2, 2] + 23*CHl3[3, 3] - 49*CHq1[1, 1] - 49*CHq1[2, 2] + 
            10*CHq1[3, 3] + 69*CHq3[1, 1] + 69*CHq3[2, 2] + 10*CHq3[3, 3] - 
            98*CHu[1, 1] - 98*CHu[2, 2]) + 16*MW2^4*MZ2*(27*CHd[1, 1] + 
            27*CHd[2, 2] + 27*CHd[3, 3] + 27*CHe[1, 1] + 27*CHe[2, 2] + 
            27*CHe[3, 3] + 27*CHl1[1, 1] + 27*CHl1[2, 2] + 27*CHl1[3, 3] + 
            1582*CHl3[1, 1] + 1582*CHl3[2, 2] + 27*CHl3[3, 3] - 
            27*CHq1[1, 1] - 27*CHq1[2, 2] + 27*CHq1[3, 3] + 81*CHq3[1, 1] + 
            81*CHq3[2, 2] + 27*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
          3*MZ2^5*(26*CHd[1, 1] + 26*CHd[2, 2] + 26*CHd[3, 3] + 
            26*CHe[1, 1] + 26*CHe[2, 2] + 26*CHe[3, 3] + 26*CHl1[1, 1] + 
            26*CHl1[2, 2] + 26*CHl1[3, 3] + 721*CHl3[1, 1] + 721*CHl3[2, 2] - 
            26*CHq1[1, 1] - 26*CHq1[2, 2] - 13*CHq1[3, 3] - 13*CHq3[3, 3] - 
            52*CHu[1, 1] - 52*CHu[2, 2])) + 4*MH2*MZ2^2*
         (5120*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 2*MW2^2*MZ2^3*
           (327*CHd[1, 1] + 327*CHd[2, 2] + 327*CHd[3, 3] + 327*CHe[1, 1] + 
            327*CHe[2, 2] + 327*CHe[3, 3] + 327*CHl1[1, 1] + 327*CHl1[2, 2] + 
            327*CHl1[3, 3] + 12109*CHl3[1, 1] + 12109*CHl3[2, 2] + 
            39*CHl3[3, 3] - 327*CHq1[1, 1] - 327*CHq1[2, 2] - 
            105*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] - 
            105*CHq3[3, 3] - 654*CHu[1, 1] - 654*CHu[2, 2]) + 
          2*MW2*MZ2^4*(147*CHd[1, 1] + 147*CHd[2, 2] + 147*CHd[3, 3] + 
            147*CHe[1, 1] + 147*CHe[2, 2] + 147*CHe[3, 3] + 147*CHl1[1, 1] + 
            147*CHl1[2, 2] + 147*CHl1[3, 3] + 5038*CHl3[1, 1] + 
            5038*CHl3[2, 2] + 3*CHl3[3, 3] - 147*CHq1[1, 1] - 
            147*CHq1[2, 2] - 69*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
            69*CHq3[3, 3] - 294*CHu[1, 1] - 294*CHu[2, 2]) - 
          8*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] + 
            27*CHe[1, 1] + 27*CHe[2, 2] + 27*CHe[3, 3] + 27*CHl1[1, 1] + 
            27*CHl1[2, 2] + 27*CHl1[3, 3] + 1972*CHl3[1, 1] + 
            1972*CHl3[2, 2] + 27*CHl3[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 
            27*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 27*CHq3[3, 3] - 
            54*CHu[1, 1] - 54*CHu[2, 2]) + 24*MW2^3*MZ2^2*
           (26*CHd[1, 1] + 26*CHd[2, 2] + 26*CHd[3, 3] + 26*CHe[1, 1] + 
            26*CHe[2, 2] + 26*CHe[3, 3] + 26*CHl1[1, 1] + 26*CHl1[2, 2] + 
            26*CHl1[3, 3] + 1135*CHl3[1, 1] + 1135*CHl3[2, 2] + 
            10*CHl3[3, 3] - 26*CHq1[1, 1] - 26*CHq1[2, 2] + 2*CHq1[3, 3] + 
            30*CHq3[1, 1] + 30*CHq3[2, 2] + 2*CHq3[3, 3] - 52*CHu[1, 1] - 
            52*CHu[2, 2]) - 3*MZ2^5*(16*CHd[1, 1] + 16*CHd[2, 2] + 
            16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] + 
            16*CHl1[1, 1] + 16*CHl1[2, 2] + 16*CHl1[3, 3] + 515*CHl3[1, 1] + 
            515*CHl3[2, 2] - 16*CHq1[1, 1] - 16*CHq1[2, 2] - 8*CHq1[3, 3] - 
            8*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2])) + 
        MH2^3*(1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 2*MW2^2*MZ2^3*
           (93*CHd[1, 1] + 93*CHd[2, 2] + 93*CHd[3, 3] + 93*CHe[1, 1] + 
            93*CHe[2, 2] + 93*CHe[3, 3] + 93*CHl1[1, 1] + 93*CHl1[2, 2] + 
            93*CHl1[3, 3] + 2575*CHl3[1, 1] + 2575*CHl3[2, 2] + 
            21*CHl3[3, 3] - 93*CHq1[1, 1] - 93*CHq1[2, 2] - 15*CHq1[3, 3] + 
            63*CHq3[1, 1] + 63*CHq3[2, 2] - 15*CHq3[3, 3] - 186*CHu[1, 1] - 
            186*CHu[2, 2]) + 2*MW2*MZ2^4*(39*CHd[1, 1] + 39*CHd[2, 2] + 
            39*CHd[3, 3] + 39*CHe[1, 1] + 39*CHe[2, 2] + 39*CHe[3, 3] + 
            39*CHl1[1, 1] + 39*CHl1[2, 2] + 39*CHl1[3, 3] + 1030*CHl3[1, 1] + 
            1030*CHl3[2, 2] + 3*CHl3[3, 3] - 39*CHq1[1, 1] - 39*CHq1[2, 2] - 
            15*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 15*CHq3[3, 3] - 
            78*CHu[1, 1] - 78*CHu[2, 2]) - 8*MW2^4*MZ2*(9*CHd[1, 1] + 
            9*CHd[2, 2] + 9*CHd[3, 3] + 9*CHe[1, 1] + 9*CHe[2, 2] + 
            9*CHe[3, 3] + 9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl1[3, 3] + 
            484*CHl3[1, 1] + 484*CHl3[2, 2] + 9*CHl3[3, 3] - 9*CHq1[1, 1] - 
            9*CHq1[2, 2] + 9*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
            9*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          24*MW2^3*MZ2^2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
            8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 
            8*CHl1[2, 2] + 8*CHl1[3, 3] + 257*CHl3[1, 1] + 257*CHl3[2, 2] + 
            4*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 2*CHq1[3, 3] + 
            12*CHq3[1, 1] + 12*CHq3[2, 2] + 2*CHq3[3, 3] - 16*CHu[1, 1] - 
            16*CHu[2, 2]) - 3*MZ2^5*(4*CHd[1, 1] + 4*CHd[2, 2] + 
            4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
            4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 103*CHl3[1, 1] + 
            103*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 2*CHq1[3, 3] - 
            2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
        12*MZ2^3*(-1920*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
          8*MW2^3*MZ2^2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] + 
            21*CHe[1, 1] + 21*CHe[2, 2] + 21*CHe[3, 3] + 21*CHl1[1, 1] + 
            21*CHl1[2, 2] + 21*CHl1[3, 3] + 1424*CHl3[1, 1] + 
            1424*CHl3[2, 2] + 3*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 
            6*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 6*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MZ2^5*(18*CHd[1, 1] + 
            18*CHd[2, 2] + 18*CHd[3, 3] + 18*CHe[1, 1] + 18*CHe[2, 2] + 
            18*CHe[3, 3] + 18*CHl1[1, 1] + 18*CHl1[2, 2] + 18*CHl1[3, 3] + 
            721*CHl3[1, 1] + 721*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
            9*CHq1[3, 3] - 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) - 
          6*MW2*MZ2^4*(17*CHd[1, 1] + 17*CHd[2, 2] + 17*CHd[3, 3] + 
            17*CHe[1, 1] + 17*CHe[2, 2] + 17*CHe[3, 3] + 17*CHl1[1, 1] + 
            17*CHl1[2, 2] + 17*CHl1[3, 3] + 770*CHl3[1, 1] + 770*CHl3[2, 2] - 
            CHl3[3, 3] - 17*CHq1[1, 1] - 17*CHq1[2, 2] - 10*CHq1[3, 3] - 
            3*CHq3[1, 1] - 3*CHq3[2, 2] - 10*CHq3[3, 3] - 34*CHu[1, 1] - 
            34*CHu[2, 2]) + 12*MW2^2*MZ2^3*(17*CHd[1, 1] + 17*CHd[2, 2] + 
            17*CHd[3, 3] + 17*CHe[1, 1] + 17*CHe[2, 2] + 17*CHe[3, 3] + 
            17*CHl1[1, 1] + 17*CHl1[2, 2] + 17*CHl1[3, 3] + 895*CHl3[1, 1] + 
            895*CHl3[2, 2] - CHl3[3, 3] - 17*CHq1[1, 1] - 17*CHq1[2, 2] - 
            10*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
            34*CHu[1, 1] - 34*CHu[2, 2]) + 48*MW2^4*MZ2*(CHd[1, 1] + 
            CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
            CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 126*CHl3[1, 1] + 
            126*CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
            CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
            2*CHu[1, 1] - 2*CHu[2, 2]))))/(1728*(MH2 - 4*MZ2)*MZ2^2*
       (-2*MW2 + MZ2)^3*Pi^3) - (23*MT2*MW2*MZ*CHu[2, 2])/(36*Pi^3) - 
     (77*MW2^2*MZ*CHu[2, 2])/(162*Pi^3) + (73*(1 - CW2)*MW2^2*MZ*CHu[2, 2])/
      (162*Pi^3) + (MT2*MW2^2*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*Pi^3) - 
     (MH2*MW2^2*MZ*CHu[2, 2])/(288*(2*MW2 - MZ2)*Pi^3) - 
     (23*MT2*MW2^2*MZ*CHu[2, 2])/(432*(2*MW2 - MZ2)*Pi^3) - 
     (163*MW2^3*MZ*CHu[2, 2])/(432*(2*MW2 - MZ2)*Pi^3) - 
     (47*MW2^3*MZ*CHu[2, 2])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^3*MZ*CHu[2, 2])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHu[2, 2])/
      (3*MZ2^2*Pi^3) - (8*MT2*MW2^4*MZ*CHu[2, 2])/(27*(2*MW2 - MZ2)*MZ2^2*
       Pi^3) + (MW2^5*MZ*CHu[2, 2])/(3*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (2*MW2^5*MZ*CHu[2, 2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (7*MT2*MW2^2*MZ*CHu[2, 2])/(9*MZ2*Pi^3) - (31*MW2^3*MZ*CHu[2, 2])/
      (81*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*MZ2*Pi^3) + 
     (10*MT2*MW2^3*MZ*CHu[2, 2])/(27*(2*MW2 - MZ2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHu[2, 2])/(108*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHu[2, 2])/(108*Pi^3) + (257*MW2*MZ*MZ2*CHu[2, 2])/
      (324*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHu[2, 2])/(648*(MT2 - MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHu[2, 2])/(648*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHu[2, 2])/(288*(2*MW2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHu[2, 2])/(48*(2*MW2 - MZ2)*Pi^3) + 
     (151*MW2^2*MZ*MZ2*CHu[2, 2])/(864*(2*MW2 - MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHu[2, 2])/(24*(4*MW2 - MZ2)*Pi^3) - 
     (49*MZ*MZ2^2*CHu[2, 2])/(216*Pi^3) + (MT2*MZ*MZ2^2*CHu[2, 2])/
      (216*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHu[2, 2])/
      (216*(-MT2 + MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHu[2, 2])/
      (288*(2*MW2 - MZ2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHu[2, 2])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHu[2, 2])/
      (144*(-4*MW2 + MZ2)*Pi^3) + (7*MT2^2*MZ*(-MW2 + MZ2)*CHu[2, 2])/
      (108*(4*MT2 - MZ2)*Pi^3) + (MH2*MZ*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
      (8*(4*MT2 - MZ2)*Pi^3) + (MW2^4*MZ*CHu[2, 2])/(18*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (20*MT2^2*MW2*MZ*SW2*CHu[2, 2])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (62*MW2^3*MZ*SW2*CHu[2, 2])/(81*(2*MW2 - MZ2)*Pi^3) + 
     (16*MT2^2*MW2^2*MZ*SW2*CHu[2, 2])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (38*MW2*MZ*MZ2*SW2*CHu[2, 2])/(81*Pi^3) - (MH2^2*MZ*MZ2*SW2*CHu[2, 2])/
      (144*(MH2 - 4*MZ2)*Pi^3) + (92*MW2^2*MZ*MZ2*SW2*CHu[2, 2])/
      (81*(2*MW2 - MZ2)*Pi^3) + (19*MZ*MZ2^2*SW2*CHu[2, 2])/(54*Pi^3) - 
     (MZ*MZ2^3*SW2*CHu[2, 2])/(12*(MH2 - 4*MZ2)*Pi^3) + 
     (4*MW2^2*MZ*MZ2*SW2*CHu[2, 2])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MZ*MZ2^3*SW2*CHu[2, 2])/(216*(-4*MT2 + MZ2)*Pi^3) + 
     (MW2*MZ*MZ2*SW2^2*CHu[2, 2])/(9*Pi^3) - 
     (34*MW2^2*MZ*MZ2*SW2^2*CHu[2, 2])/(27*(2*MW2 - MZ2)*Pi^3) + 
     (8*MZ*MZ2^2*SW2^3*CHu[2, 2])/(81*Pi) - 
     (MZ*B0i[bb0, 0, 0, MZ2]*(-2*MH2^2*MZ2^2*SW2*
         (1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 2*MW2^2*MZ2^3*
           (93*CHd[1, 1] + 93*CHd[2, 2] + 93*CHd[3, 3] + 93*CHe[1, 1] + 
            93*CHe[2, 2] + 93*CHe[3, 3] + 93*CHl1[1, 1] + 93*CHl1[2, 2] + 
            93*CHl1[3, 3] + 2575*CHl3[1, 1] + 2575*CHl3[2, 2] + 
            21*CHl3[3, 3] - 93*CHq1[1, 1] - 93*CHq1[2, 2] - 15*CHq1[3, 3] + 
            63*CHq3[1, 1] + 63*CHq3[2, 2] - 15*CHq3[3, 3] - 186*CHu[1, 1] - 
            186*CHu[2, 2]) + 2*MW2*MZ2^4*(39*CHd[1, 1] + 39*CHd[2, 2] + 
            39*CHd[3, 3] + 39*CHe[1, 1] + 39*CHe[2, 2] + 39*CHe[3, 3] + 
            39*CHl1[1, 1] + 39*CHl1[2, 2] + 39*CHl1[3, 3] + 1030*CHl3[1, 1] + 
            1030*CHl3[2, 2] + 3*CHl3[3, 3] - 39*CHq1[1, 1] - 39*CHq1[2, 2] - 
            15*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 15*CHq3[3, 3] - 
            78*CHu[1, 1] - 78*CHu[2, 2]) - 8*MW2^4*MZ2*(9*CHd[1, 1] + 
            9*CHd[2, 2] + 9*CHd[3, 3] + 9*CHe[1, 1] + 9*CHe[2, 2] + 
            9*CHe[3, 3] + 9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl1[3, 3] + 
            484*CHl3[1, 1] + 484*CHl3[2, 2] + 9*CHl3[3, 3] - 9*CHq1[1, 1] - 
            9*CHq1[2, 2] + 9*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
            9*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          24*MW2^3*MZ2^2*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
            8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 
            8*CHl1[2, 2] + 8*CHl1[3, 3] + 257*CHl3[1, 1] + 257*CHl3[2, 2] + 
            4*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] + 2*CHq1[3, 3] + 
            12*CHq3[1, 1] + 12*CHq3[2, 2] + 2*CHq3[3, 3] - 16*CHu[1, 1] - 
            16*CHu[2, 2]) - 3*MZ2^5*(4*CHd[1, 1] + 4*CHd[2, 2] + 
            4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
            4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 103*CHl3[1, 1] + 
            103*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 2*CHq1[3, 3] - 
            2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
        4*MZ2*(-2*MW2 + MZ2)^2*(-192*MW2^5*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 
            3*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 9*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] - 11*CHq3[1, 1] - 11*CHq3[2, 2]) + 
          768*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
          6*MW2^2*MZ2^4*(466*CHd[1, 1] + 466*CHd[2, 2] + 466*CHd[3, 3] + 
            466*CHe[1, 1] + 466*CHe[2, 2] + 466*CHe[3, 3] - 701*CHl1[1, 1] - 
            701*CHl1[2, 2] + 226*CHl1[3, 3] + 2985*CHl3[1, 1] + 
            2985*CHl3[2, 2] - 126*CHl3[3, 3] - 226*CHq1[1, 1] - 
            226*CHq1[2, 2] - 998*CHq1[3, 3] - 1210*CHq3[1, 1] - 
            1210*CHq3[2, 2] - 998*CHq3[3, 3] - 932*CHu[1, 1] - 
            932*CHu[2, 2]) - 12*MW2^3*MZ2^3*(270*CHd[1, 1] + 270*CHd[2, 2] + 
            270*CHd[3, 3] + 270*CHe[1, 1] + 270*CHe[2, 2] + 270*CHe[3, 3] - 
            183*CHl1[1, 1] - 183*CHl1[2, 2] + 186*CHl1[3, 3] + 
            303*CHl3[1, 1] + 303*CHl3[2, 2] - 38*CHl3[3, 3] - 
            186*CHq1[1, 1] - 186*CHq1[2, 2] - 570*CHq1[3, 3] - 
            658*CHq3[1, 1] - 658*CHq3[2, 2] - 570*CHq3[3, 3] - 
            540*CHu[1, 1] - 540*CHu[2, 2]) + 16*MW2^4*MZ2^2*
           (80*CHd[1, 1] + 80*CHd[2, 2] + 80*CHd[3, 3] + 80*CHe[1, 1] + 
            80*CHe[2, 2] + 80*CHe[3, 3] + 71*CHl1[1, 1] + 71*CHl1[2, 2] + 
            116*CHl1[3, 3] - 134*CHl3[1, 1] - 134*CHl3[2, 2] - 
            116*CHl3[3, 3] - 116*CHq1[1, 1] - 116*CHq1[2, 2] - 
            160*CHq1[3, 3] - 420*CHq3[1, 1] - 420*CHq3[2, 2] - 
            160*CHq3[3, 3] - 160*CHu[1, 1] - 160*CHu[2, 2]) + 
          6*MZ2^6*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
            8*CHe[2, 2] + 8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] + 
            8*CHl1[3, 3] + 515*CHl3[1, 1] + 515*CHl3[2, 2] - 8*CHq1[1, 1] - 
            8*CHq1[2, 2] - 4*CHq1[3, 3] - 4*CHq3[3, 3] - 16*CHu[1, 1] - 
            16*CHu[2, 2]) + MW2*MZ2^5*(-884*CHd[1, 1] - 884*CHd[2, 2] - 
            884*CHd[3, 3] - 884*CHe[1, 1] - 884*CHe[2, 2] - 884*CHe[3, 3] + 
            1402*CHl1[1, 1] + 1402*CHl1[2, 2] - 452*CHl1[3, 3] - 
            12559*CHl3[1, 1] - 12559*CHl3[2, 2] + 428*CHl3[3, 3] + 
            452*CHq1[1, 1] + 452*CHq1[2, 2] + 1732*CHq1[3, 3] + 
            2436*CHq3[1, 1] + 2436*CHq3[2, 2] + 1732*CHq3[3, 3] + 
            1768*CHu[1, 1] + 1768*CHu[2, 2])) - 
        MH2*(-768*MW2^7*MZ2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] + 
            13*CHl3[1, 1] + 13*CHl3[2, 2] - 9*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - 3*CHq3[1, 1] - 3*CHq3[2, 2]) + 
          3072*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + 
              CHq3[2, 2])) - 4*MW2^3*MZ2^5*(4904*CHd[1, 1] + 4904*CHd[2, 2] + 
            4904*CHd[3, 3] + 4904*CHe[1, 1] + 4904*CHe[2, 2] + 
            4904*CHe[3, 3] - 5743*CHl1[1, 1] - 5743*CHl1[2, 2] + 
            2780*CHl1[3, 3] + 47072*CHl3[1, 1] + 47072*CHl3[2, 2] - 
            1184*CHl3[3, 3] - 2780*CHq1[1, 1] - 2780*CHq1[2, 2] - 
            9466*CHq1[3, 3] - 11328*CHq3[1, 1] - 11328*CHq3[2, 2] - 
            9466*CHq3[3, 3] - 9808*CHu[1, 1] - 9808*CHu[2, 2]) + 
          2*MW2^2*MZ2^6*(3868*CHd[1, 1] + 3868*CHd[2, 2] + 3868*CHd[3, 3] + 
            3868*CHe[1, 1] + 3868*CHe[2, 2] + 3868*CHe[3, 3] - 
            4205*CHl1[1, 1] - 4205*CHl1[2, 2] + 2284*CHl1[3, 3] + 
            61005*CHl3[1, 1] + 61005*CHl3[2, 2] - 1168*CHl3[3, 3] - 
            2284*CHq1[1, 1] - 2284*CHq1[2, 2] - 6710*CHq1[3, 3] - 
            8304*CHq3[1, 1] - 8304*CHq3[2, 2] - 6710*CHq3[3, 3] - 
            7736*CHu[1, 1] - 7736*CHu[2, 2]) + 8*MW2^4*MZ2^4*
           (3316*CHd[1, 1] + 3316*CHd[2, 2] + 3316*CHd[3, 3] + 
            3316*CHe[1, 1] + 3316*CHe[2, 2] + 3316*CHe[3, 3] - 
            2921*CHl1[1, 1] - 2921*CHl1[2, 2] + 2164*CHl1[3, 3] + 
            17137*CHl3[1, 1] + 17137*CHl3[2, 2] - 760*CHl3[3, 3] - 
            2164*CHq1[1, 1] - 2164*CHq1[2, 2] - 6686*CHq1[3, 3] - 
            8184*CHq3[1, 1] - 8184*CHq3[2, 2] - 6686*CHq3[3, 3] - 
            6632*CHu[1, 1] - 6632*CHu[2, 2]) - 16*MW2^5*MZ2^3*
           (1148*CHd[1, 1] + 1148*CHd[2, 2] + 1148*CHd[3, 3] + 
            1148*CHe[1, 1] + 1148*CHe[2, 2] + 1148*CHe[3, 3] - 
            211*CHl1[1, 1] - 211*CHl1[2, 2] + 1076*CHl1[3, 3] + 
            2109*CHl3[1, 1] + 2109*CHl3[2, 2] - 668*CHl3[3, 3] - 
            1076*CHq1[1, 1] - 1076*CHq1[2, 2] - 2332*CHq1[3, 3] - 
            3732*CHq3[1, 1] - 3732*CHq3[2, 2] - 2332*CHq3[3, 3] - 
            2296*CHu[1, 1] - 2296*CHu[2, 2]) + 64*MW2^6*MZ2^2*
           (80*CHd[1, 1] + 80*CHd[2, 2] + 80*CHd[3, 3] + 80*CHe[1, 1] + 
            80*CHe[2, 2] + 80*CHe[3, 3] + 107*CHl1[1, 1] + 107*CHl1[2, 2] + 
            152*CHl1[3, 3] + 86*CHl3[1, 1] + 86*CHl3[2, 2] - 224*CHl3[3, 3] - 
            152*CHq1[1, 1] - 152*CHq1[2, 2] - 160*CHq1[3, 3] - 
            528*CHq3[1, 1] - 528*CHq3[2, 2] - 160*CHq3[3, 3] - 
            160*CHu[1, 1] - 160*CHu[2, 2]) + 6*MZ2^8*(18*CHd[1, 1] + 
            18*CHd[2, 2] + 18*CHd[3, 3] + 18*CHe[1, 1] + 18*CHe[2, 2] + 
            18*CHe[3, 3] + 18*CHl1[1, 1] + 18*CHl1[2, 2] + 18*CHl1[3, 3] + 
            824*CHl3[1, 1] + 824*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
            9*CHq1[3, 3] - 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
          MW2*MZ2^7*(-1508*CHd[1, 1] - 1508*CHd[2, 2] - 1508*CHd[3, 3] - 
            1508*CHe[1, 1] - 1508*CHe[2, 2] - 1508*CHe[3, 3] + 
            778*CHl1[1, 1] + 778*CHl1[2, 2] - 1076*CHl1[3, 3] - 
            38909*CHl3[1, 1] - 38909*CHl3[2, 2] + 416*CHl3[3, 3] + 
            1076*CHq1[1, 1] + 1076*CHq1[2, 2] + 2026*CHq1[3, 3] + 
            2400*CHq3[1, 1] + 2400*CHq3[2, 2] + 2026*CHq3[3, 3] + 
            3016*CHu[1, 1] + 3016*CHu[2, 2]))))/(3456*(2*MW2 - MZ2)^3*MZ2^3*
       (-MH2 + 4*MZ2)*Pi^3*SW2) - (13*MT2*MW2*MZ*CHu[3, 3])/(27*Pi^3) + 
     (53*MW2^2*MZ*CHu[3, 3])/(324*Pi^3) + (19*(1 - CW2)*MW2^2*MZ*CHu[3, 3])/
      (162*Pi^3) + (11*MT2*MW2^2*MZ*CHu[3, 3])/(2592*(MT2 - MW2)*Pi^3) + 
     (MT2^2*MW2*MZ*CHu[3, 3])/(864*(-MT2 + MW2)*Pi^3) + 
     (MW2^3*MZ*CHu[3, 3])/(324*(-MT2 + MW2)*Pi^3) - 
     (5*MT2^2*MW2*MZ*CHu[3, 3])/(6*(4*MT2 - MZ2)*Pi^3) + 
     (29*MT2*MW2^2*MZ*CHu[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (58*MT2^2*MW2^3*MZ*CHu[3, 3])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (13*MT2*MW2^2*MZ*CHu[3, 3])/(54*MZ2*Pi^3) - (10*MW2^3*MZ*CHu[3, 3])/
      (81*MZ2*Pi^3) + (MT2^2*MW2^2*MZ*CHu[3, 3])/(54*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHu[3, 3])/(162*(-MT2 + MW2)*MZ2*Pi^3) + 
     (13*MT2*MZ*MZ2*CHu[3, 3])/(54*Pi^3) + (7*MT2^2*MZ*MZ2*CHu[3, 3])/
      (1728*(MT2 - MW2)*Pi^3) - (13*MW2*MZ*MZ2*CHu[3, 3])/(324*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHu[3, 3])/(5184*(-MT2 + MW2)*Pi^3) + 
     (MW2^2*MZ*MZ2*CHu[3, 3])/(324*(-MT2 + MW2)*Pi^3) - 
     (59*MT2^2*MZ*MZ2*CHu[3, 3])/(432*(4*MT2 - MZ2)*Pi^3) - 
     (7*MT2*MW2*MZ*MZ2*CHu[3, 3])/(6*(4*MT2 - MZ2)*Pi^3) + 
     (59*MT2*MZ*MZ2^2*CHu[3, 3])/(96*(4*MT2 - MZ2)*Pi^3) - 
     (29*MW2^3*MZ*CHu[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHu[3, 3])/(18*(-4*MT2 + MZ2)*Pi^3) - 
     (19*MW2*MZ*MZ2^2*CHu[3, 3])/(24*(-4*MT2 + MZ2)*Pi^3) + 
     (59*MZ*MZ2^3*CHu[3, 3])/(216*(-4*MT2 + MZ2)*Pi^3) + 
     (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (65*MT2^2*MW2^2*MZ*CHu[3, 3])/(36*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (MT2*MW2^3*MZ*CHu[3, 3])/(81*MT2*MZ2*Pi^3 - 81*MW2*MZ2*Pi^3) - 
     (19*MT2*MW2*MZ*SW2*CHu[3, 3])/(27*Pi^3) - (7*MT2^2*MW2*MZ*SW2*CHu[3, 3])/
      (108*(4*MT2 - MZ2)*Pi^3) - (8*MT2*MW2^2*MZ*SW2*CHu[3, 3])/
      (27*(2*MW2 - MZ2)*Pi^3) - (19*MW2^3*MZ*SW2*CHu[3, 3])/
      (81*(2*MW2 - MZ2)*Pi^3) + (2*MT2^2*MW2^2*MZ*SW2*CHu[3, 3])/
      (27*(4*MT2 - MZ2)*MZ2*Pi^3) + (38*MT2*MW2^3*MZ*SW2*CHu[3, 3])/
      (27*(2*MW2 - MZ2)*MZ2*Pi^3) + (19*MT2*MZ*MZ2*SW2*CHu[3, 3])/(27*Pi^3) - 
     (19*MW2*MZ*MZ2*SW2*CHu[3, 3])/(162*Pi^3) - (MT2^2*MZ*MZ2*SW2*CHu[3, 3])/
      (108*(4*MT2 - MZ2)*Pi^3) - (MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (4*MW2^2*MZ*MZ2*SW2*CHu[3, 3])/
      (81*(2*MW2 - MZ2)*Pi^3) + (MW2^2*MZ*MZ2*SW2*CHu[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (MW2*MZ*MZ2^2*SW2*CHu[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHu[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (20*MT2^2*MW2*MZ*SW2^2*CHu[3, 3])/
      (27*(4*MT2 - MZ2)*Pi^3) - (14*MT2*MW2^2*MZ*SW2^2*CHu[3, 3])/
      (9*(2*MW2 - MZ2)*Pi^3) - (5*MT2^2*MZ*MZ2*SW2^2*CHu[3, 3])/
      (54*(4*MT2 - MZ2)*Pi^3) + (7*MW2^2*MZ*MZ2*SW2^2*CHu[3, 3])/
      (27*(2*MW2 - MZ2)*Pi^3) + (5*MT2*MZ*MZ2^2*SW2^2*CHu[3, 3])/
      (12*(4*MT2 - MZ2)*Pi^3) - (5*MW2*MZ*MZ2^2*SW2^2*CHu[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MZ*MZ2^3*SW2^2*CHu[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (MZ*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
       (2*MW2*(MW2 + MZ2)*(-(MW2^2*MZ2^2*(15*CHl3[1, 1] + 15*CHl3[2, 2] + 
             6*CHq1[3, 3] - 2*CHq3[3, 3])) + 8*MW2^4*(CHl3[1, 1] + 
            CHl3[2, 2] + 4*CHq3[3, 3]) - MZ2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            2*(3*CHq1[3, 3] + CHq3[3, 3])) + 4*MW2*MZ2^3*(CHl3[1, 1] + 
            CHl3[2, 2] - 3*(CHq1[3, 3] + 2*CHq3[3, 3])) - 
          4*MW2^3*MZ2*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 
            3*(CHq1[3, 3] + 5*CHq3[3, 3]))) + 
        MT2^3*(4*MW2*MZ2^2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 9*CHq1[3, 3] - 
            11*CHq3[3, 3]) - 16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) + 4*MW2^2*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] + 
            6*CHq1[3, 3] - 2*CHq3[3, 3] - 3*CHu[3, 3]) + 
          MZ2^3*(-8*CHl3[1, 1] - 8*CHl3[2, 2] + 12*CHq1[3, 3] + 
            20*CHq3[3, 3] + 3*CHu[3, 3])) + MT2*MW2*(-96*MW2^4*CHq3[3, 3] + 
          4*MW2^2*MZ2^2*(15*CHl3[1, 1] + 15*CHl3[2, 2] + 9*CHq1[3, 3] - 
            17*CHq3[3, 3] - 6*CHu[3, 3]) + 4*MW2^3*MZ2*(19*CHl3[1, 1] + 
            19*CHl3[2, 2] - 6*CHq1[3, 3] - 46*CHq3[3, 3] - 3*CHu[3, 3]) + 
          2*MZ2^4*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 16*CHq3[3, 3] + 
            3*CHu[3, 3]) + MW2*MZ2^3*(12*CHl3[1, 1] + 12*CHl3[2, 2] - 
            12*CHq1[3, 3] + 28*CHq3[3, 3] + 3*CHu[3, 3])) - 
        2*MT2^2*MZ2*(4*MW2^2*MZ2*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 
            6*CHq1[3, 3] - 8*CHq3[3, 3]) + MZ2^3*(CHl3[1, 1] + CHl3[2, 2] - 
            3*CHq1[3, 3] - CHq3[3, 3]) + 4*MW2^3*(5*CHl3[1, 1] + 
            5*CHl3[2, 2] + 3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
          MW2*MZ2^2*(-6*CHl3[1, 1] - 6*CHl3[2, 2] + 15*CHq1[3, 3] + 
            31*CHq3[3, 3] + 3*CHu[3, 3]))))/(288*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MT2, MT2]*
       (MT2^3*(-16*MW2^4*MZ2^3*(22863*CHd[1, 1] + 22863*CHd[2, 2] + 
            22863*CHd[3, 3] + 22863*CHe[1, 1] + 22863*CHe[2, 2] + 
            22863*CHe[3, 3] + 22863*CHl1[1, 1] + 22863*CHl1[2, 2] + 
            22863*CHl1[3, 3] + 212788*CHl3[1, 1] + 212788*CHl3[2, 2] + 
            10263*CHl3[3, 3] - 22863*CHq1[1, 1] - 22863*CHq1[2, 2] - 
            232407*CHq1[3, 3] + 30789*CHq3[1, 1] + 30789*CHq3[2, 2] + 
            237129*CHq3[3, 3] - 45726*CHu[1, 1] - 45726*CHu[2, 2] - 
            118317*CHu[3, 3]) + 8*MW2^3*MZ2^4*(17382*CHd[1, 1] + 
            17382*CHd[2, 2] + 17382*CHd[3, 3] + 17382*CHe[1, 1] + 
            17382*CHe[2, 2] + 17382*CHe[3, 3] + 17382*CHl1[1, 1] + 
            17382*CHl1[2, 2] + 17382*CHl1[3, 3] + 189247*CHl3[1, 1] + 
            189247*CHl3[2, 2] + 5754*CHl3[3, 3] - 17382*CHq1[1, 1] - 
            17382*CHq1[2, 2] - 260352*CHq1[3, 3] + 17262*CHq3[1, 1] + 
            17262*CHq3[2, 2] + 254436*CHq3[3, 3] - 34764*CHu[1, 1] - 
            34764*CHu[2, 2] - 72552*CHu[3, 3]) + 96*MW2^5*MZ2^2*
           (5272*CHd[1, 1] + 5272*CHd[2, 2] + 5272*CHd[3, 3] + 
            5272*CHe[1, 1] + 5272*CHe[2, 2] + 5272*CHe[3, 3] + 
            5272*CHl1[1, 1] + 5272*CHl1[2, 2] + 5272*CHl1[3, 3] + 
            40113*CHl3[1, 1] + 40113*CHl3[2, 2] + 3160*CHl3[3, 3] - 
            5272*CHq1[1, 1] - 5272*CHq1[2, 2] - 40512*CHq1[3, 3] + 
            9480*CHq3[1, 1] + 9480*CHq3[2, 2] + 45164*CHq3[3, 3] - 
            10544*CHu[1, 1] - 10544*CHu[2, 2] - 30463*CHu[3, 3]) - 
          128*MW2^6*MZ2*(2760*CHd[1, 1] + 2760*CHd[2, 2] + 2760*CHd[3, 3] + 
            2760*CHe[1, 1] + 2760*CHe[2, 2] + 2760*CHe[3, 3] + 
            2760*CHl1[1, 1] + 2760*CHl1[2, 2] + 2760*CHl1[3, 3] + 
            15712*CHl3[1, 1] + 15712*CHl3[2, 2] + 2184*CHl3[3, 3] - 
            2760*CHq1[1, 1] - 2760*CHq1[2, 2] - 18504*CHq1[3, 3] + 
            6552*CHq3[1, 1] + 6552*CHq3[2, 2] + 22710*CHq3[3, 3] - 
            5520*CHu[1, 1] - 5520*CHu[2, 2] - 17439*CHu[3, 3]) - 
          12*MW2^2*MZ2^5*(2257*CHd[1, 1] + 2257*CHd[2, 2] + 2257*CHd[3, 3] + 
            2257*CHe[1, 1] + 2257*CHe[2, 2] + 2257*CHe[3, 3] + 
            2257*CHl1[1, 1] + 2257*CHl1[2, 2] + 2257*CHl1[3, 3] + 
            29363*CHl3[1, 1] + 29363*CHl3[2, 2] + 469*CHl3[3, 3] - 
            2257*CHq1[1, 1] - 2257*CHq1[2, 2] - 49677*CHq1[3, 3] + 
            1407*CHq3[1, 1] + 1407*CHq3[2, 2] + 48227*CHq3[3, 3] - 
            4514*CHu[1, 1] - 4514*CHu[2, 2] - 7138*CHu[3, 3]) + 
          6*MW2*MZ2^6*(504*CHd[1, 1] + 504*CHd[2, 2] + 504*CHd[3, 3] + 
            504*CHe[1, 1] + 504*CHe[2, 2] + 504*CHe[3, 3] + 504*CHl1[1, 1] + 
            504*CHl1[2, 2] + 504*CHl1[3, 3] + 8574*CHl3[1, 1] + 
            8574*CHl3[2, 2] + 12*CHl3[3, 3] - 504*CHq1[1, 1] - 
            504*CHq1[2, 2] - 8686*CHq1[3, 3] + 36*CHq3[1, 1] + 
            36*CHq3[2, 2] + 8482*CHq3[3, 3] - 1008*CHu[1, 1] - 
            1008*CHu[2, 2] - 3481*CHu[3, 3]) + 1024*MW2^7*
           (96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
            96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
            96*CHl1[3, 3] + 376*CHl3[1, 1] + 376*CHl3[2, 2] + 96*CHl3[3, 3] - 
            96*CHq1[1, 1] - 96*CHq1[2, 2] - 624*CHq1[3, 3] + 288*CHq3[1, 1] + 
            288*CHq3[2, 2] + 789*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2] - 
            720*CHu[3, 3]) - 9*MZ2^7*(36*CHd[1, 1] + 36*CHd[2, 2] + 
            36*CHd[3, 3] + 36*CHe[1, 1] + 36*CHe[2, 2] + 36*CHe[3, 3] + 
            36*CHl1[1, 1] + 36*CHl1[2, 2] + 36*CHl1[3, 3] + 610*CHl3[1, 1] + 
            610*CHl3[2, 2] - 36*CHq1[1, 1] - 36*CHq1[2, 2] + 612*CHq1[3, 3] - 
            616*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2] - 615*CHu[3, 3])) - 
        72*MT2^5*(-2*MW2 + MZ2)^2*(-4*MW2*MZ2^2*(3*CHl3[1, 1] + 
            3*CHl3[2, 2] - 9*CHq1[3, 3] - 11*CHq3[3, 3]) + 
          16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          MZ2^3*(8*CHl3[1, 1] + 8*CHl3[2, 2] - 12*CHq1[3, 3] - 
            20*CHq3[3, 3] - 3*CHu[3, 3]) - 4*MW2^2*MZ2*(3*CHl3[1, 1] + 
            3*CHl3[2, 2] + 6*CHq1[3, 3] - 2*CHq3[3, 3] - 3*CHu[3, 3])) - 
        2*MT2^4*(-16*MW2^3*MZ2^3*(5535*CHd[1, 1] + 5535*CHd[2, 2] + 
            5535*CHd[3, 3] + 5535*CHe[1, 1] + 5535*CHe[2, 2] + 
            5535*CHe[3, 3] + 5535*CHl1[1, 1] + 5535*CHl1[2, 2] + 
            5535*CHl1[3, 3] + 52366*CHl3[1, 1] + 52366*CHl3[2, 2] + 
            2385*CHl3[3, 3] - 5535*CHq1[1, 1] - 5535*CHq1[2, 2] - 
            58638*CHq1[3, 3] + 7155*CHq3[1, 1] + 7155*CHq3[2, 2] + 
            58044*CHq3[3, 3] - 11070*CHu[1, 1] - 11070*CHu[2, 2] - 
            30630*CHu[3, 3]) + 48*MW2^4*MZ2^2*(2588*CHd[1, 1] + 
            2588*CHd[2, 2] + 2588*CHd[3, 3] + 2588*CHe[1, 1] + 
            2588*CHe[2, 2] + 2588*CHe[3, 3] + 2588*CHl1[1, 1] + 
            2588*CHl1[2, 2] + 2588*CHl1[3, 3] + 19857*CHl3[1, 1] + 
            19857*CHl3[2, 2] + 1532*CHl3[3, 3] - 2588*CHq1[1, 1] - 
            2588*CHq1[2, 2] - 20566*CHq1[3, 3] + 4596*CHq3[1, 1] + 
            4596*CHq3[2, 2] + 22250*CHq3[3, 3] - 5176*CHu[1, 1] - 
            5176*CHu[2, 2] - 15315*CHu[3, 3]) + 12*MW2^2*MZ2^4*
           (2708*CHd[1, 1] + 2708*CHd[2, 2] + 2708*CHd[3, 3] + 
            2708*CHe[1, 1] + 2708*CHe[2, 2] + 2708*CHe[3, 3] + 
            2708*CHl1[1, 1] + 2708*CHl1[2, 2] + 2708*CHl1[3, 3] + 
            30029*CHl3[1, 1] + 30029*CHl3[2, 2] + 824*CHl3[3, 3] - 
            2708*CHq1[1, 1] - 2708*CHq1[2, 2] - 44194*CHq1[3, 3] + 
            2472*CHq3[1, 1] + 2472*CHq3[2, 2] + 42194*CHq3[3, 3] - 
            5416*CHu[1, 1] - 5416*CHu[2, 2] - 12630*CHu[3, 3]) - 
          192*MW2^5*MZ2*(456*CHd[1, 1] + 456*CHd[2, 2] + 456*CHd[3, 3] + 
            456*CHe[1, 1] + 456*CHe[2, 2] + 456*CHe[3, 3] + 456*CHl1[1, 1] + 
            456*CHl1[2, 2] + 456*CHl1[3, 3] + 2602*CHl3[1, 1] + 
            2602*CHl3[2, 2] + 360*CHl3[3, 3] - 456*CHq1[1, 1] - 
            456*CHq1[2, 2] - 3124*CHq1[3, 3] + 1080*CHq3[1, 1] + 
            1080*CHq3[2, 2] + 3802*CHq3[3, 3] - 912*CHu[1, 1] - 
            912*CHu[2, 2] - 2893*CHu[3, 3]) - 12*MW2*MZ2^5*
           (453*CHd[1, 1] + 453*CHd[2, 2] + 453*CHd[3, 3] + 453*CHe[1, 1] + 
            453*CHe[2, 2] + 453*CHe[3, 3] + 453*CHl1[1, 1] + 453*CHl1[2, 2] + 
            453*CHl1[3, 3] + 5835*CHl3[1, 1] + 5835*CHl3[2, 2] + 
            87*CHl3[3, 3] - 453*CHq1[1, 1] - 453*CHq1[2, 2] - 
            13564*CHq1[3, 3] + 261*CHq3[1, 1] + 261*CHq3[2, 2] + 
            12976*CHq3[3, 3] - 906*CHu[1, 1] - 906*CHu[2, 2] - 
            1045*CHu[3, 3]) + 256*MW2^6*(96*CHd[1, 1] + 96*CHd[2, 2] + 
            96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 
            96*CHl1[1, 1] + 96*CHl1[2, 2] + 96*CHl1[3, 3] + 367*CHl3[1, 1] + 
            367*CHl3[2, 2] + 96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] - 
            624*CHq1[3, 3] + 288*CHq3[1, 1] + 288*CHq3[2, 2] + 
            834*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2] - 720*CHu[3, 3]) + 
          3*MZ2^6*(84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] + 
            84*CHe[1, 1] + 84*CHe[2, 2] + 84*CHe[3, 3] + 84*CHl1[1, 1] + 
            84*CHl1[2, 2] + 84*CHl1[3, 3] + 1466*CHl3[1, 1] + 
            1466*CHl3[2, 2] - 84*CHq1[1, 1] - 84*CHq1[2, 2] - 
            6876*CHq1[3, 3] + 6696*CHq3[3, 3] - 168*CHu[1, 1] - 
            168*CHu[2, 2] + 609*CHu[3, 3])) - 2*MT2^2*MW2*
         (-4*MW2^3*MZ2^4*(12390*CHd[1, 1] + 12390*CHd[2, 2] + 
            12390*CHd[3, 3] + 12390*CHe[1, 1] + 12390*CHe[2, 2] + 
            12390*CHe[3, 3] + 12390*CHl1[1, 1] + 12390*CHl1[2, 2] + 
            12390*CHl1[3, 3] + 100595*CHl3[1, 1] + 100595*CHl3[2, 2] + 
            6090*CHl3[3, 3] - 12390*CHq1[1, 1] - 12390*CHq1[2, 2] - 
            102996*CHq1[3, 3] + 18270*CHq3[1, 1] + 18270*CHq3[2, 2] + 
            118992*CHq3[3, 3] - 24780*CHu[1, 1] - 24780*CHu[2, 2] - 
            85614*CHu[3, 3]) + 4*MW2^2*MZ2^5*(5754*CHd[1, 1] + 
            5754*CHd[2, 2] + 5754*CHd[3, 3] + 5754*CHe[1, 1] + 
            5754*CHe[2, 2] + 5754*CHe[3, 3] + 5754*CHl1[1, 1] + 
            5754*CHl1[2, 2] + 5754*CHl1[3, 3] + 54725*CHl3[1, 1] + 
            54725*CHl3[2, 2] + 2172*CHl3[3, 3] - 5754*CHq1[1, 1] - 
            5754*CHq1[2, 2] - 104787*CHq1[3, 3] + 6516*CHq3[1, 1] + 
            6516*CHq3[2, 2] + 105801*CHq3[3, 3] - 11508*CHu[1, 1] - 
            11508*CHu[2, 2] - 20541*CHu[3, 3]) + 16*MW2^4*MZ2^3*
           (1650*CHd[1, 1] + 1650*CHd[2, 2] + 1650*CHd[3, 3] + 
            1650*CHe[1, 1] + 1650*CHe[2, 2] + 1650*CHe[3, 3] + 
            1650*CHl1[1, 1] + 1650*CHl1[2, 2] + 1650*CHl1[3, 3] + 
            3908*CHl3[1, 1] + 3908*CHl3[2, 2] + 1632*CHl3[3, 3] - 
            1650*CHq1[1, 1] - 1650*CHq1[2, 2] - 1143*CHq1[3, 3] + 
            4896*CHq3[1, 1] + 4896*CHq3[2, 2] + 7611*CHq3[3, 3] - 
            3300*CHu[1, 1] - 3300*CHu[2, 2] - 19470*CHu[3, 3]) + 
          16*MW2^5*MZ2^2*(2820*CHd[1, 1] + 2820*CHd[2, 2] + 2820*CHd[3, 3] + 
            2820*CHe[1, 1] + 2820*CHe[2, 2] + 2820*CHe[3, 3] + 
            2820*CHl1[1, 1] + 2820*CHl1[2, 2] + 2820*CHl1[3, 3] + 
            29713*CHl3[1, 1] + 29713*CHl3[2, 2] + 804*CHl3[3, 3] - 
            2820*CHq1[1, 1] - 2820*CHq1[2, 2] - 23616*CHq1[3, 3] + 
            2412*CHq3[1, 1] + 2412*CHq3[2, 2] + 25296*CHq3[3, 3] - 
            5640*CHu[1, 1] - 5640*CHu[2, 2] - 9363*CHu[3, 3]) - 
          64*MW2^6*MZ2*(1032*CHd[1, 1] + 1032*CHd[2, 2] + 1032*CHd[3, 3] + 
            1032*CHe[1, 1] + 1032*CHe[2, 2] + 1032*CHe[3, 3] + 
            1032*CHl1[1, 1] + 1032*CHl1[2, 2] + 1032*CHl1[3, 3] + 
            6169*CHl3[1, 1] + 6169*CHl3[2, 2] + 744*CHl3[3, 3] - 
            1032*CHq1[1, 1] - 1032*CHq1[2, 2] - 6612*CHq1[3, 3] + 
            2232*CHq3[1, 1] + 2232*CHq3[2, 2] + 8550*CHq3[3, 3] - 
            2064*CHu[1, 1] - 2064*CHu[2, 2] - 5853*CHu[3, 3]) - 
          6*MZ2^7*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 9*CHe[1, 1] + 
            9*CHe[2, 2] + 9*CHe[3, 3] + 9*CHl1[1, 1] + 9*CHl1[2, 2] + 
            9*CHl1[3, 3] + 126*CHl3[1, 1] + 126*CHl3[2, 2] - 3*CHl3[3, 3] - 
            9*CHq1[1, 1] - 9*CHq1[2, 2] + 4480*CHq1[3, 3] - 9*CHq3[1, 1] - 
            9*CHq3[2, 2] - 4366*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2] - 
            1427*CHu[3, 3]) + 256*MW2^7*(96*CHd[1, 1] + 96*CHd[2, 2] + 
            96*CHd[3, 3] + 96*CHe[1, 1] + 96*CHe[2, 2] + 96*CHe[3, 3] + 
            96*CHl1[1, 1] + 96*CHl1[2, 2] + 96*CHl1[3, 3] + 367*CHl3[1, 1] + 
            367*CHl3[2, 2] + 96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] - 
            624*CHq1[3, 3] + 288*CHq3[1, 1] + 288*CHq3[2, 2] + 
            726*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2] - 720*CHu[3, 3]) - 
          3*MW2*MZ2^6*(1150*CHd[1, 1] + 1150*CHd[2, 2] + 1150*CHd[3, 3] + 
            1150*CHe[1, 1] + 1150*CHe[2, 2] + 1150*CHe[3, 3] + 
            1150*CHl1[1, 1] + 1150*CHl1[2, 2] + 1150*CHl1[3, 3] + 
            11024*CHl3[1, 1] + 11024*CHl3[2, 2] + 418*CHl3[3, 3] - 
            1150*CHq1[1, 1] - 1150*CHq1[2, 2] - 58504*CHq1[3, 3] + 
            1254*CHq3[1, 1] + 1254*CHq3[2, 2] + 57108*CHq3[3, 3] - 
            2300*CHu[1, 1] - 2300*CHu[2, 2] + 7393*CHu[3, 3])) + 
        2*MW2^2*MZ2*(MW2 + MZ2)*(576*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 
            4*CHq3[3, 3]) + 32*MW2^5*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
            24*CHd[3, 3] + 24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 
            24*CHl1[1, 1] + 24*CHl1[2, 2] + 24*CHl1[3, 3] - 17*CHl3[1, 1] - 
            17*CHl3[2, 2] + 24*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
            51*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 123*CHq3[3, 3] - 
            48*CHu[1, 1] - 48*CHu[2, 2]) - 24*MW2^4*MZ2^2*
           (96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
            96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
            96*CHl1[3, 3] + 327*CHl3[1, 1] + 327*CHl3[2, 2] + 96*CHl3[3, 3] - 
            96*CHq1[1, 1] - 96*CHq1[2, 2] - 28*CHq1[3, 3] + 288*CHq3[1, 1] + 
            288*CHq3[2, 2] + 412*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2] + 
            320*CHu[3, 3]) - 3*MZ2^6*(6*CHd[1, 1] + 6*CHd[2, 2] + 
            6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 
            6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 109*CHl3[1, 1] + 
            109*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] - 
            248*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 188*CHq3[3, 3] - 
            12*CHu[1, 1] - 12*CHu[2, 2] + 400*CHu[3, 3]) + 
          12*MW2^3*MZ2^3*(214*CHd[1, 1] + 214*CHd[2, 2] + 214*CHd[3, 3] + 
            214*CHe[1, 1] + 214*CHe[2, 2] + 214*CHe[3, 3] + 214*CHl1[1, 1] + 
            214*CHl1[2, 2] + 214*CHl1[3, 3] + 1099*CHl3[1, 1] + 
            1099*CHl3[2, 2] + 214*CHl3[3, 3] - 214*CHq1[1, 1] - 
            214*CHq1[2, 2] - 734*CHq1[3, 3] + 642*CHq3[1, 1] + 
            642*CHq3[2, 2] + 850*CHq3[3, 3] - 428*CHu[1, 1] - 428*CHu[2, 2] + 
            1680*CHu[3, 3]) + 3*MW2*MZ2^5*(94*CHd[1, 1] + 94*CHd[2, 2] + 
            94*CHd[3, 3] + 94*CHe[1, 1] + 94*CHe[2, 2] + 94*CHe[3, 3] + 
            94*CHl1[1, 1] + 94*CHl1[2, 2] + 94*CHl1[3, 3] + 821*CHl3[1, 1] + 
            821*CHl3[2, 2] + 94*CHl3[3, 3] - 94*CHq1[1, 1] - 94*CHq1[2, 2] - 
            1568*CHq1[3, 3] + 282*CHq3[1, 1] + 282*CHq3[2, 2] + 
            1120*CHq3[3, 3] - 188*CHu[1, 1] - 188*CHu[2, 2] + 
            2640*CHu[3, 3]) - 2*MW2^2*MZ2^4*(648*CHd[1, 1] + 648*CHd[2, 2] + 
            648*CHd[3, 3] + 648*CHe[1, 1] + 648*CHe[2, 2] + 648*CHe[3, 3] + 
            648*CHl1[1, 1] + 648*CHl1[2, 2] + 648*CHl1[3, 3] + 
            4159*CHl3[1, 1] + 4159*CHl3[2, 2] + 648*CHl3[3, 3] - 
            648*CHq1[1, 1] - 648*CHq1[2, 2] - 5232*CHq1[3, 3] + 
            1944*CHq3[1, 1] + 1944*CHq3[2, 2] + 3864*CHq3[3, 3] - 
            1296*CHu[1, 1] - 1296*CHu[2, 2] + 9600*CHu[3, 3])) + 
        MT2*MW2*(-4608*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
          128*MW2^7*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 
            24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 24*CHl1[1, 1] + 
            24*CHl1[2, 2] + 24*CHl1[3, 3] - 53*CHl3[1, 1] - 53*CHl3[2, 2] + 
            24*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 78*CHq1[3, 3] + 
            72*CHq3[1, 1] + 72*CHq3[2, 2] + 456*CHq3[3, 3] - 48*CHu[1, 1] - 
            48*CHu[2, 2]) + 3*MW2*MZ2^7*(588*CHd[1, 1] + 588*CHd[2, 2] + 
            588*CHd[3, 3] + 588*CHe[1, 1] + 588*CHe[2, 2] + 588*CHe[3, 3] + 
            588*CHl1[1, 1] + 588*CHl1[2, 2] + 588*CHl1[3, 3] + 
            10082*CHl3[1, 1] + 10082*CHl3[2, 2] + 48*CHl3[3, 3] - 
            588*CHq1[1, 1] - 588*CHq1[2, 2] + 7016*CHq1[3, 3] + 
            144*CHq3[1, 1] + 144*CHq3[2, 2] - 7700*CHq3[3, 3] - 
            1176*CHu[1, 1] - 1176*CHu[2, 2] - 6025*CHu[3, 3]) - 
          9*MZ2^8*(36*CHd[1, 1] + 36*CHd[2, 2] + 36*CHd[3, 3] + 
            36*CHe[1, 1] + 36*CHe[2, 2] + 36*CHe[3, 3] + 36*CHl1[1, 1] + 
            36*CHl1[2, 2] + 36*CHl1[3, 3] + 610*CHl3[1, 1] + 610*CHl3[2, 2] - 
            36*CHq1[1, 1] - 36*CHq1[2, 2] + 612*CHq1[3, 3] - 616*CHq3[3, 3] - 
            72*CHu[1, 1] - 72*CHu[2, 2] - 615*CHu[3, 3]) + 
          48*MW2^5*MZ2^3*(143*CHd[1, 1] + 143*CHd[2, 2] + 143*CHd[3, 3] + 
            143*CHe[1, 1] + 143*CHe[2, 2] + 143*CHe[3, 3] + 143*CHl1[1, 1] + 
            143*CHl1[2, 2] + 143*CHl1[3, 3] - 154*CHl3[1, 1] - 
            154*CHl3[2, 2] + 143*CHl3[3, 3] - 143*CHq1[1, 1] - 
            143*CHq1[2, 2] + 577*CHq1[3, 3] + 429*CHq3[1, 1] + 
            429*CHq3[2, 2] + 1521*CHq3[3, 3] - 286*CHu[1, 1] - 
            286*CHu[2, 2] - 211*CHu[3, 3]) + 32*MW2^6*MZ2^2*
           (96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
            96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
            96*CHl1[3, 3] + 1477*CHl3[1, 1] + 1477*CHl3[2, 2] + 
            96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] - 492*CHq1[3, 3] + 
            288*CHq3[1, 1] + 288*CHq3[2, 2] + 144*CHq3[3, 3] - 
            192*CHu[1, 1] - 192*CHu[2, 2] + 933*CHu[3, 3]) - 
          6*MW2^2*MZ2^6*(742*CHd[1, 1] + 742*CHd[2, 2] + 742*CHd[3, 3] + 
            742*CHe[1, 1] + 742*CHe[2, 2] + 742*CHe[3, 3] + 742*CHl1[1, 1] + 
            742*CHl1[2, 2] + 742*CHl1[3, 3] + 8742*CHl3[1, 1] + 
            8742*CHl3[2, 2] + 418*CHl3[3, 3] - 742*CHq1[1, 1] - 
            742*CHq1[2, 2] - 340*CHq1[3, 3] + 1254*CHq3[1, 1] + 
            1254*CHq3[2, 2] - 2172*CHq3[3, 3] - 1484*CHu[1, 1] - 
            1484*CHu[2, 2] + 3847*CHu[3, 3]) - 8*MW2^4*MZ2^4*
           (1596*CHd[1, 1] + 1596*CHd[2, 2] + 1596*CHd[3, 3] + 
            1596*CHe[1, 1] + 1596*CHe[2, 2] + 1596*CHe[3, 3] + 
            1596*CHl1[1, 1] + 1596*CHl1[2, 2] + 1596*CHl1[3, 3] + 
            4205*CHl3[1, 1] + 4205*CHl3[2, 2] + 1920*CHl3[3, 3] - 
            1596*CHq1[1, 1] - 1596*CHq1[2, 2] - 8706*CHq1[3, 3] + 
            5760*CHq3[1, 1] + 5760*CHq3[2, 2] + 11610*CHq3[3, 3] - 
            3192*CHu[1, 1] - 3192*CHu[2, 2] + 16014*CHu[3, 3]) + 
          4*MW2^3*MZ2^5*(2229*CHd[1, 1] + 2229*CHd[2, 2] + 2229*CHd[3, 3] + 
            2229*CHe[1, 1] + 2229*CHe[2, 2] + 2229*CHe[3, 3] + 
            2229*CHl1[1, 1] + 2229*CHl1[2, 2] + 2229*CHl1[3, 3] + 
            10735*CHl3[1, 1] + 10735*CHl3[2, 2] + 2553*CHl3[3, 3] - 
            2229*CHq1[1, 1] - 2229*CHq1[2, 2] - 20841*CHq1[3, 3] + 
            7659*CHq3[1, 1] + 7659*CHq3[2, 2] + 13455*CHq3[3, 3] - 
            4458*CHu[1, 1] - 4458*CHu[2, 2] + 34260*CHu[3, 3]))))/
      (5184*(4*MT2 - MZ2)*MZ2^2*(-2*MW2 + MZ2)^3*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3) + (MZ*B0i[bb0, 0, 0, MT2]*
       (-128*MW2^8*MZ2^4*(MW2 + MZ2)*SW2^2*
         (4*MW2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
            3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
            3*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 3*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
          4*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
            3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
            3*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 3*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          3*MZ2^2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
            CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
            CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
            2*CHu[1, 1] - 2*CHu[2, 2])) - 
        MT2^7*(9*MZ2^8*(307*CHl3[1, 1] + 307*CHl3[2, 2] + 6*CHq1[3, 3] - 
            634*CHq3[3, 3]) + 8*MW2^4*MZ2^4*(335046*CHd[1, 1] + 
            335046*CHd[2, 2] + 335046*CHd[3, 3] + 335046*CHe[1, 1] + 
            335046*CHe[2, 2] + 335046*CHe[3, 3] + 335046*CHl1[1, 1] + 
            335046*CHl1[2, 2] + 335046*CHl1[3, 3] + 3154259*CHl3[1, 1] + 
            3154259*CHl3[2, 2] + 119946*CHl3[3, 3] - 335046*CHq1[1, 1] - 
            335046*CHq1[2, 2] - 2780466*CHq1[3, 3] + 359838*CHq3[1, 1] + 
            359838*CHq3[2, 2] + 3590616*CHq3[3, 3] - 670092*CHu[1, 1] - 
            670092*CHu[2, 2] - 2191086*CHu[3, 3]) - 4*MW2^3*MZ2^5*
           (190689*CHd[1, 1] + 190689*CHd[2, 2] + 190689*CHd[3, 3] + 
            190689*CHe[1, 1] + 190689*CHe[2, 2] + 190689*CHe[3, 3] + 
            190689*CHl1[1, 1] + 190689*CHl1[2, 2] + 190689*CHl1[3, 3] + 
            1986160*CHl3[1, 1] + 1986160*CHl3[2, 2] + 42981*CHl3[3, 3] - 
            190689*CHq1[1, 1] - 190689*CHq1[2, 2] - 1744863*CHq1[3, 3] + 
            128943*CHq3[1, 1] + 128943*CHq3[2, 2] + 2530629*CHq3[3, 3] - 
            381378*CHu[1, 1] - 381378*CHu[2, 2] - 1480566*CHu[3, 3]) + 
          32*MW2^6*MZ2^2*(193800*CHd[1, 1] + 193800*CHd[2, 2] + 
            193800*CHd[3, 3] + 193800*CHe[1, 1] + 193800*CHe[2, 2] + 
            193800*CHe[3, 3] + 193800*CHl1[1, 1] + 193800*CHl1[2, 2] + 
            193800*CHl1[3, 3] + 1402130*CHl3[1, 1] + 1402130*CHl3[2, 2] + 
            122664*CHl3[3, 3] - 193800*CHq1[1, 1] - 193800*CHq1[2, 2] - 
            1386267*CHq1[3, 3] + 367992*CHq3[1, 1] + 367992*CHq3[2, 2] + 
            1577253*CHq3[3, 3] - 387600*CHu[1, 1] - 387600*CHu[2, 2] - 
            1138023*CHu[3, 3]) - 48*MW2^5*MZ2^3*(111719*CHd[1, 1] + 
            111719*CHd[2, 2] + 111719*CHd[3, 3] + 111719*CHe[1, 1] + 
            111719*CHe[2, 2] + 111719*CHe[3, 3] + 111719*CHl1[1, 1] + 
            111719*CHl1[2, 2] + 111719*CHl1[3, 3] + 942922*CHl3[1, 1] + 
            942922*CHl3[2, 2] + 54635*CHl3[3, 3] - 111719*CHq1[1, 1] - 
            111719*CHq1[2, 2] - 855053*CHq1[3, 3] + 163905*CHq3[1, 1] + 
            163905*CHq3[2, 2] + 1000689*CHq3[3, 3] - 223438*CHu[1, 1] - 
            223438*CHu[2, 2] - 661084*CHu[3, 3]) - 128*MW2^7*MZ2*
           (30432*CHd[1, 1] + 30432*CHd[2, 2] + 30432*CHd[3, 3] + 
            30432*CHe[1, 1] + 30432*CHe[2, 2] + 30432*CHe[3, 3] + 
            30432*CHl1[1, 1] + 30432*CHl1[2, 2] + 30432*CHl1[3, 3] + 
            173729*CHl3[1, 1] + 173729*CHl3[2, 2] + 24384*CHl3[3, 3] - 
            30432*CHq1[1, 1] - 30432*CHq1[2, 2] - 205683*CHq1[3, 3] + 
            73152*CHq3[1, 1] + 73152*CHq3[2, 2] + 247458*CHq3[3, 3] - 
            60864*CHu[1, 1] - 60864*CHu[2, 2] - 194535*CHu[3, 3]) + 
          6*MW2^2*MZ2^6*(18868*CHd[1, 1] + 18868*CHd[2, 2] + 
            18868*CHd[3, 3] + 18868*CHe[1, 1] + 18868*CHe[2, 2] + 
            18868*CHe[3, 3] + 18868*CHl1[1, 1] + 18868*CHl1[2, 2] + 
            18868*CHl1[3, 3] + 228579*CHl3[1, 1] + 228579*CHl3[2, 2] + 
            1528*CHl3[3, 3] - 18868*CHq1[1, 1] - 18868*CHq1[2, 2] - 
            192935*CHq1[3, 3] + 4584*CHq3[1, 1] + 4584*CHq3[2, 2] + 
            295975*CHq3[3, 3] - 37736*CHu[1, 1] - 37736*CHu[2, 2] - 
            180609*CHu[3, 3]) - 3*MW2*MZ2^7*(2268*CHd[1, 1] + 
            2268*CHd[2, 2] + 2268*CHd[3, 3] + 2268*CHe[1, 1] + 
            2268*CHe[2, 2] + 2268*CHe[3, 3] + 2268*CHl1[1, 1] + 
            2268*CHl1[2, 2] + 2268*CHl1[3, 3] + 37845*CHl3[1, 1] + 
            37845*CHl3[2, 2] - 132*CHl3[3, 3] - 2268*CHq1[1, 1] - 
            2268*CHq1[2, 2] - 25486*CHq1[3, 3] - 396*CHq3[1, 1] - 
            396*CHq3[2, 2] + 28522*CHq3[3, 3] - 4536*CHu[1, 1] - 
            4536*CHu[2, 2] - 26176*CHu[3, 3]) + 768*MW2^8*(1344*CHd[1, 1] + 
            1344*CHd[2, 2] + 1344*CHd[3, 3] + 1344*CHe[1, 1] + 
            1344*CHe[2, 2] + 1344*CHe[3, 3] + 1344*CHl1[1, 1] + 
            1344*CHl1[2, 2] + 1344*CHl1[3, 3] + 5297*CHl3[1, 1] + 
            5297*CHl3[2, 2] + 1344*CHl3[3, 3] - 1344*CHq1[1, 1] - 
            1344*CHq1[2, 2] - 8736*CHq1[3, 3] + 4032*CHq3[1, 1] + 
            4032*CHq3[2, 2] + 11466*CHq3[3, 3] - 2688*CHu[1, 1] - 
            2688*CHu[2, 2] - 10080*CHu[3, 3])) + 
        MT2^8*(8*MW2^3*MZ2^4*(102840*CHd[1, 1] + 102840*CHd[2, 2] + 
            102840*CHd[3, 3] + 102840*CHe[1, 1] + 102840*CHe[2, 2] + 
            102840*CHe[3, 3] + 102840*CHl1[1, 1] + 102840*CHl1[2, 2] + 
            102840*CHl1[3, 3] + 976307*CHl3[1, 1] + 976307*CHl3[2, 2] + 
            35772*CHl3[3, 3] - 102840*CHq1[1, 1] - 102840*CHq1[2, 2] - 
            869232*CHq1[3, 3] + 107316*CHq3[1, 1] + 107316*CHq3[2, 2] + 
            1133106*CHq3[3, 3] - 205680*CHu[1, 1] - 205680*CHu[2, 2] - 
            665298*CHu[3, 3]) - 16*MW2^4*MZ2^3*(105531*CHd[1, 1] + 
            105531*CHd[2, 2] + 105531*CHd[3, 3] + 105531*CHe[1, 1] + 
            105531*CHe[2, 2] + 105531*CHe[3, 3] + 105531*CHl1[1, 1] + 
            105531*CHl1[2, 2] + 105531*CHl1[3, 3] + 902420*CHl3[1, 1] + 
            902420*CHl3[2, 2] + 50559*CHl3[3, 3] - 105531*CHq1[1, 1] - 
            105531*CHq1[2, 2] - 820863*CHq1[3, 3] + 151677*CHq3[1, 1] + 
            151677*CHq3[2, 2] + 960735*CHq3[3, 3] - 211062*CHu[1, 1] - 
            211062*CHu[2, 2] - 621546*CHu[3, 3]) - 12*MW2^2*MZ2^5*
           (18893*CHd[1, 1] + 18893*CHd[2, 2] + 18893*CHd[3, 3] + 
            18893*CHe[1, 1] + 18893*CHe[2, 2] + 18893*CHe[3, 3] + 
            18893*CHl1[1, 1] + 18893*CHl1[2, 2] + 18893*CHl1[3, 3] + 
            194113*CHl3[1, 1] + 194113*CHl3[2, 2] + 4169*CHl3[3, 3] - 
            18893*CHq1[1, 1] - 18893*CHq1[2, 2] - 175131*CHq1[3, 3] + 
            12507*CHq3[1, 1] + 12507*CHq3[2, 2] + 263977*CHq3[3, 3] - 
            37786*CHu[1, 1] - 37786*CHu[2, 2] - 143186*CHu[3, 3]) - 
          64*MW2^6*MZ2*(19968*CHd[1, 1] + 19968*CHd[2, 2] + 19968*CHd[3, 3] + 
            19968*CHe[1, 1] + 19968*CHe[2, 2] + 19968*CHe[3, 3] + 
            19968*CHl1[1, 1] + 19968*CHl1[2, 2] + 19968*CHl1[3, 3] + 
            114427*CHl3[1, 1] + 114427*CHl3[2, 2] + 15936*CHl3[3, 3] - 
            19968*CHq1[1, 1] - 19968*CHq1[2, 2] - 135018*CHq1[3, 3] + 
            47808*CHq3[1, 1] + 47808*CHq3[2, 2] + 162912*CHq3[3, 3] - 
            39936*CHu[1, 1] - 39936*CHu[2, 2] - 127266*CHu[3, 3]) + 
          96*MW2^5*MZ2^2*(20792*CHd[1, 1] + 20792*CHd[2, 2] + 
            20792*CHd[3, 3] + 20792*CHe[1, 1] + 20792*CHe[2, 2] + 
            20792*CHe[3, 3] + 20792*CHl1[1, 1] + 20792*CHl1[2, 2] + 
            20792*CHl1[3, 3] + 151866*CHl3[1, 1] + 151866*CHl3[2, 2] + 
            13016*CHl3[3, 3] - 20792*CHq1[1, 1] - 20792*CHq1[2, 2] - 
            150019*CHq1[3, 3] + 39048*CHq3[1, 1] + 39048*CHq3[2, 2] + 
            171005*CHq3[3, 3] - 41584*CHu[1, 1] - 41584*CHu[2, 2] - 
            121707*CHu[3, 3]) + 18*MW2*MZ2^6*(1786*CHd[1, 1] + 
            1786*CHd[2, 2] + 1786*CHd[3, 3] + 1786*CHe[1, 1] + 
            1786*CHe[2, 2] + 1786*CHe[3, 3] + 1786*CHl1[1, 1] + 
            1786*CHl1[2, 2] + 1786*CHl1[3, 3] + 20027*CHl3[1, 1] + 
            20027*CHl3[2, 2] + 166*CHl3[3, 3] - 1786*CHq1[1, 1] - 
            1786*CHq1[2, 2] - 18229*CHq1[3, 3] + 498*CHq3[1, 1] + 
            498*CHq3[2, 2] + 31301*CHq3[3, 3] - 3572*CHu[1, 1] - 
            3572*CHu[2, 2] - 16253*CHu[3, 3]) - 3*MZ2^7*(600*CHd[1, 1] + 
            600*CHd[2, 2] + 600*CHd[3, 3] + 600*CHe[1, 1] + 600*CHe[2, 2] + 
            600*CHe[3, 3] + 600*CHl1[1, 1] + 600*CHl1[2, 2] + 
            600*CHl1[3, 3] + 7525*CHl3[1, 1] + 7525*CHl3[2, 2] - 
            600*CHq1[1, 1] - 600*CHq1[2, 2] - 6516*CHq1[3, 3] + 
            11616*CHq3[3, 3] - 1200*CHu[1, 1] - 1200*CHu[2, 2] - 
            6162*CHu[3, 3]) + 512*MW2^7*(672*CHd[1, 1] + 672*CHd[2, 2] + 
            672*CHd[3, 3] + 672*CHe[1, 1] + 672*CHe[2, 2] + 672*CHe[3, 3] + 
            672*CHl1[1, 1] + 672*CHl1[2, 2] + 672*CHl1[3, 3] + 
            2677*CHl3[1, 1] + 2677*CHl3[2, 2] + 672*CHl3[3, 3] - 
            672*CHq1[1, 1] - 672*CHq1[2, 2] - 4368*CHq1[3, 3] + 
            2016*CHq3[1, 1] + 2016*CHq3[2, 2] + 5649*CHq3[3, 3] - 
            1344*CHu[1, 1] - 1344*CHu[2, 2] - 5040*CHu[3, 3])) + 
        MT2^6*MW2*(-4*MW2^3*MZ2^5*(223947*CHd[1, 1] + 223947*CHd[2, 2] + 
            223947*CHd[3, 3] + 223947*CHe[1, 1] + 223947*CHe[2, 2] + 
            223947*CHe[3, 3] + 223947*CHl1[1, 1] + 223947*CHl1[2, 2] + 
            223947*CHl1[3, 3] + 2560160*CHl3[1, 1] + 2560160*CHl3[2, 2] + 
            30879*CHl3[3, 3] - 223947*CHq1[1, 1] - 223947*CHq1[2, 2] - 
            2138985*CHq1[3, 3] + 92637*CHq3[1, 1] + 92637*CHq3[2, 2] + 
            3056499*CHq3[3, 3] - 447894*CHu[1, 1] - 447894*CHu[2, 2] - 
            2044602*CHu[3, 3]) + 32*MW2^6*MZ2^2*(315000*CHd[1, 1] + 
            315000*CHd[2, 2] + 315000*CHd[3, 3] + 315000*CHe[1, 1] + 
            315000*CHe[2, 2] + 315000*CHe[3, 3] + 315000*CHl1[1, 1] + 
            315000*CHl1[2, 2] + 315000*CHl1[3, 3] + 2280316*CHl3[1, 1] + 
            2280316*CHl3[2, 2] + 198360*CHl3[3, 3] - 315000*CHq1[1, 1] - 
            315000*CHq1[2, 2] - 2230017*CHq1[3, 3] + 595080*CHq3[1, 1] + 
            595080*CHq3[2, 2] + 2534289*CHq3[3, 3] - 630000*CHu[1, 1] - 
            630000*CHu[2, 2] - 1839165*CHu[3, 3]) + 16*MW2^4*MZ2^4*
           (241992*CHd[1, 1] + 241992*CHd[2, 2] + 241992*CHd[3, 3] + 
            241992*CHe[1, 1] + 241992*CHe[2, 2] + 241992*CHe[3, 3] + 
            241992*CHl1[1, 1] + 241992*CHl1[2, 2] + 241992*CHl1[3, 3] + 
            2322037*CHl3[1, 1] + 2322037*CHl3[2, 2] + 80658*CHl3[3, 3] - 
            241992*CHq1[1, 1] - 241992*CHq1[2, 2] - 2000028*CHq1[3, 3] + 
            241974*CHq3[1, 1] + 241974*CHq3[2, 2] + 2606799*CHq3[3, 3] - 
            483984*CHu[1, 1] - 483984*CHu[2, 2] - 1662267*CHu[3, 3]) - 
          64*MW2^7*MZ2*(100608*CHd[1, 1] + 100608*CHd[2, 2] + 
            100608*CHd[3, 3] + 100608*CHe[1, 1] + 100608*CHe[2, 2] + 
            100608*CHe[3, 3] + 100608*CHl1[1, 1] + 100608*CHl1[2, 2] + 
            100608*CHl1[3, 3] + 575767*CHl3[1, 1] + 575767*CHl3[2, 2] + 
            80448*CHl3[3, 3] - 100608*CHq1[1, 1] - 100608*CHq1[2, 2] - 
            678102*CHq1[3, 3] + 241344*CHq3[1, 1] + 241344*CHq3[2, 2] + 
            812952*CHq3[3, 3] - 201216*CHu[1, 1] - 201216*CHu[2, 2] - 
            640110*CHu[3, 3]) + 2*MW2^2*MZ2^6*(28122*CHd[1, 1] + 
            28122*CHd[2, 2] + 28122*CHd[3, 3] + 28122*CHe[1, 1] + 
            28122*CHe[2, 2] + 28122*CHe[3, 3] + 28122*CHl1[1, 1] + 
            28122*CHl1[2, 2] + 28122*CHl1[3, 3] + 637678*CHl3[1, 1] + 
            637678*CHl3[2, 2] - 14394*CHl3[3, 3] - 28122*CHq1[1, 1] - 
            28122*CHq1[2, 2] - 402489*CHq1[3, 3] - 43182*CHq3[1, 1] - 
            43182*CHq3[2, 2] + 418683*CHq3[3, 3] - 56244*CHu[1, 1] - 
            56244*CHu[2, 2] - 541617*CHu[3, 3]) - 144*MW2^5*MZ2^3*
           (58367*CHd[1, 1] + 58367*CHd[2, 2] + 58367*CHd[3, 3] + 
            58367*CHe[1, 1] + 58367*CHe[2, 2] + 58367*CHe[3, 3] + 
            58367*CHl1[1, 1] + 58367*CHl1[2, 2] + 58367*CHl1[3, 3] + 
            493763*CHl3[1, 1] + 493763*CHl3[2, 2] + 28083*CHl3[3, 3] - 
            58367*CHq1[1, 1] - 58367*CHq1[2, 2] - 440493*CHq1[3, 3] + 
            84249*CHq3[1, 1] + 84249*CHq3[2, 2] + 518759*CHq3[3, 3] - 
            116734*CHu[1, 1] - 116734*CHu[2, 2] - 347882*CHu[3, 3]) + 
          3*MW2*MZ2^7*(4304*CHd[1, 1] + 4304*CHd[2, 2] + 4304*CHd[3, 3] + 
            4304*CHe[1, 1] + 4304*CHe[2, 2] + 4304*CHe[3, 3] + 
            4304*CHl1[1, 1] + 4304*CHl1[2, 2] + 4304*CHl1[3, 3] - 
            3473*CHl3[1, 1] - 3473*CHl3[2, 2] + 1784*CHl3[3, 3] - 
            4304*CHq1[1, 1] - 4304*CHq1[2, 2] - 33890*CHq1[3, 3] + 
            5352*CHq3[1, 1] + 5352*CHq3[2, 2] + 127608*CHq3[3, 3] - 
            8608*CHu[1, 1] - 8608*CHu[2, 2] - 15502*CHu[3, 3]) + 
          2560*MW2^8*(672*CHd[1, 1] + 672*CHd[2, 2] + 672*CHd[3, 3] + 
            672*CHe[1, 1] + 672*CHe[2, 2] + 672*CHe[3, 3] + 672*CHl1[1, 1] + 
            672*CHl1[2, 2] + 672*CHl1[3, 3] + 2641*CHl3[1, 1] + 
            2641*CHl3[2, 2] + 672*CHl3[3, 3] - 672*CHq1[1, 1] - 
            672*CHq1[2, 2] - 4368*CHq1[3, 3] + 2016*CHq3[1, 1] + 
            2016*CHq3[2, 2] + 5775*CHq3[3, 3] - 1344*CHu[1, 1] - 
            1344*CHu[2, 2] - 5040*CHu[3, 3]) - 6*MZ2^8*(300*CHd[1, 1] + 
            300*CHd[2, 2] + 300*CHd[3, 3] + 300*CHe[1, 1] + 300*CHe[2, 2] + 
            300*CHe[3, 3] + 300*CHl1[1, 1] + 300*CHl1[2, 2] + 
            300*CHl1[3, 3] + 1460*CHl3[1, 1] + 1460*CHl3[2, 2] - 
            300*CHq1[1, 1] - 300*CHq1[2, 2] - 3339*CHq1[3, 3] + 
            10551*CHq3[3, 3] - 600*CHu[1, 1] - 600*CHu[2, 2] - 
            3081*CHu[3, 3])) - 2*MT2^9*(-8*MW2^3*MZ2^3*(12690*CHd[1, 1] + 
            12690*CHd[2, 2] + 12690*CHd[3, 3] + 12690*CHe[1, 1] + 
            12690*CHe[2, 2] + 12690*CHe[3, 3] + 12690*CHl1[1, 1] + 
            12690*CHl1[2, 2] + 12690*CHl1[3, 3] + 111419*CHl3[1, 1] + 
            111419*CHl3[2, 2] + 5742*CHl3[3, 3] - 12690*CHq1[1, 1] - 
            12690*CHq1[2, 2] - 100752*CHq1[3, 3] + 17226*CHq3[1, 1] + 
            17226*CHq3[2, 2] + 119004*CHq3[3, 3] - 25380*CHu[1, 1] - 
            25380*CHu[2, 2] - 74436*CHu[3, 3]) + 12*MW2^2*MZ2^4*
           (3680*CHd[1, 1] + 3680*CHd[2, 2] + 3680*CHd[3, 3] + 
            3680*CHe[1, 1] + 3680*CHe[2, 2] + 3680*CHe[3, 3] + 
            3680*CHl1[1, 1] + 3680*CHl1[2, 2] + 3680*CHl1[3, 3] + 
            35891*CHl3[1, 1] + 35891*CHl3[2, 2] + 1148*CHl3[3, 3] - 
            3680*CHq1[1, 1] - 3680*CHq1[2, 2] - 32152*CHq1[3, 3] + 
            3444*CHq3[1, 1] + 3444*CHq3[2, 2] + 43040*CHq3[3, 3] - 
            7360*CHu[1, 1] - 7360*CHu[2, 2] - 24258*CHu[3, 3]) + 
          48*MW2^4*MZ2^2*(2696*CHd[1, 1] + 2696*CHd[2, 2] + 2696*CHd[3, 3] + 
            2696*CHe[1, 1] + 2696*CHe[2, 2] + 2696*CHe[3, 3] + 
            2696*CHl1[1, 1] + 2696*CHl1[2, 2] + 2696*CHl1[3, 3] + 
            20031*CHl3[1, 1] + 20031*CHl3[2, 2] + 1640*CHl3[3, 3] - 
            2696*CHq1[1, 1] - 2696*CHq1[2, 2] - 19549*CHq1[3, 3] + 
            4920*CHq3[1, 1] + 4920*CHq3[2, 2] + 22565*CHq3[3, 3] - 
            5392*CHu[1, 1] - 5392*CHu[2, 2] - 15513*CHu[3, 3]) - 
          12*MW2*MZ2^5*(831*CHd[1, 1] + 831*CHd[2, 2] + 831*CHd[3, 3] + 
            831*CHe[1, 1] + 831*CHe[2, 2] + 831*CHe[3, 3] + 831*CHl1[1, 1] + 
            831*CHl1[2, 2] + 831*CHl1[3, 3] + 8655*CHl3[1, 1] + 
            8655*CHl3[2, 2] + 141*CHl3[3, 3] - 831*CHq1[1, 1] - 
            831*CHq1[2, 2] - 8065*CHq1[3, 3] + 423*CHq3[1, 1] + 
            423*CHq3[2, 2] + 13102*CHq3[3, 3] - 1662*CHu[1, 1] - 
            1662*CHu[2, 2] - 6661*CHu[3, 3]) - 96*MW2^5*MZ2*
           (912*CHd[1, 1] + 912*CHd[2, 2] + 912*CHd[3, 3] + 912*CHe[1, 1] + 
            912*CHe[2, 2] + 912*CHe[3, 3] + 912*CHl1[1, 1] + 912*CHl1[2, 2] + 
            912*CHl1[3, 3] + 5273*CHl3[1, 1] + 5273*CHl3[2, 2] + 
            720*CHl3[3, 3] - 912*CHq1[1, 1] - 912*CHq1[2, 2] - 
            6122*CHq1[3, 3] + 2160*CHq3[1, 1] + 2160*CHq3[2, 2] + 
            7460*CHq3[3, 3] - 1824*CHu[1, 1] - 1824*CHu[2, 2] - 
            5714*CHu[3, 3]) + 3*MZ2^6*(300*CHd[1, 1] + 300*CHd[2, 2] + 
            300*CHd[3, 3] + 300*CHe[1, 1] + 300*CHe[2, 2] + 300*CHe[3, 3] + 
            300*CHl1[1, 1] + 300*CHl1[2, 2] + 300*CHl1[3, 3] + 
            3326*CHl3[1, 1] + 3326*CHl3[2, 2] - 300*CHq1[1, 1] - 
            300*CHq1[2, 2] - 3303*CHq1[3, 3] + 6699*CHq3[3, 3] - 
            600*CHu[1, 1] - 600*CHu[2, 2] - 3117*CHu[3, 3]) + 
          128*MW2^6*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
            192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 192*CHl1[1, 1] + 
            192*CHl1[2, 2] + 192*CHl1[3, 3] + 797*CHl3[1, 1] + 
            797*CHl3[2, 2] + 192*CHl3[3, 3] - 192*CHq1[1, 1] - 
            192*CHq1[2, 2] - 1248*CHq1[3, 3] + 576*CHq3[1, 1] + 
            576*CHq3[2, 2] + 1542*CHq3[3, 3] - 384*CHu[1, 1] - 
            384*CHu[2, 2] - 1440*CHu[3, 3])) - MT2^3*MW2^3*
         (9*MZ2^9*(925*CHl3[1, 1] + 925*CHl3[2, 2] + 84*CHq1[3, 3] - 
            1862*CHq3[3, 3]) + 4*MW2^4*MZ2^5*(135345*CHd[1, 1] + 
            135345*CHd[2, 2] + 135345*CHd[3, 3] + 135345*CHe[1, 1] + 
            135345*CHe[2, 2] + 135345*CHe[3, 3] + 135345*CHl1[1, 1] + 
            135345*CHl1[2, 2] + 135345*CHl1[3, 3] + 873494*CHl3[1, 1] + 
            873494*CHl3[2, 2] + 75765*CHl3[3, 3] - 135345*CHq1[1, 1] - 
            135345*CHq1[2, 2] - 793047*CHq1[3, 3] + 227295*CHq3[1, 1] + 
            227295*CHq3[2, 2] + 1303245*CHq3[3, 3] - 270690*CHu[1, 1] - 
            270690*CHu[2, 2] - 589470*CHu[3, 3]) - 6*MW2^3*MZ2^6*
           (26756*CHd[1, 1] + 26756*CHd[2, 2] + 26756*CHd[3, 3] + 
            26756*CHe[1, 1] + 26756*CHe[2, 2] + 26756*CHe[3, 3] + 
            26756*CHl1[1, 1] + 26756*CHl1[2, 2] + 26756*CHl1[3, 3] + 
            227691*CHl3[1, 1] + 227691*CHl3[2, 2] + 7688*CHl3[3, 3] - 
            26756*CHq1[1, 1] - 26756*CHq1[2, 2] - 214547*CHq1[3, 3] + 
            23064*CHq3[1, 1] + 23064*CHq3[2, 2] + 348879*CHq3[3, 3] - 
            53512*CHu[1, 1] - 53512*CHu[2, 2] - 227485*CHu[3, 3]) + 
          32*MW2^7*MZ2^2*(37080*CHd[1, 1] + 37080*CHd[2, 2] + 
            37080*CHd[3, 3] + 37080*CHe[1, 1] + 37080*CHe[2, 2] + 
            37080*CHe[3, 3] + 37080*CHl1[1, 1] + 37080*CHl1[2, 2] + 
            37080*CHl1[3, 3] + 291260*CHl3[1, 1] + 291260*CHl3[2, 2] + 
            19512*CHl3[3, 3] - 37080*CHq1[1, 1] - 37080*CHq1[2, 2] - 
            236193*CHq1[3, 3] + 58536*CHq3[1, 1] + 58536*CHq3[2, 2] + 
            269907*CHq3[3, 3] - 74160*CHu[1, 1] - 74160*CHu[2, 2] - 
            200301*CHu[3, 3]) - 16*MW2^6*MZ2^3*(10671*CHd[1, 1] + 
            10671*CHd[2, 2] + 10671*CHd[3, 3] + 10671*CHe[1, 1] + 
            10671*CHe[2, 2] + 10671*CHe[3, 3] + 10671*CHl1[1, 1] + 
            10671*CHl1[2, 2] + 10671*CHl1[3, 3] + 209390*CHl3[1, 1] + 
            209390*CHl3[2, 2] - 10317*CHl3[3, 3] - 10671*CHq1[1, 1] - 
            10671*CHq1[2, 2] - 108321*CHq1[3, 3] - 30951*CHq3[1, 1] - 
            30951*CHq3[2, 2] + 156897*CHq3[3, 3] - 21342*CHu[1, 1] - 
            21342*CHu[2, 2] - 169716*CHu[3, 3]) - 8*MW2^5*MZ2^4*
           (82782*CHd[1, 1] + 82782*CHd[2, 2] + 82782*CHd[3, 3] + 
            82782*CHe[1, 1] + 82782*CHe[2, 2] + 82782*CHe[3, 3] + 
            82782*CHl1[1, 1] + 82782*CHl1[2, 2] + 82782*CHl1[3, 3] + 
            409717*CHl3[1, 1] + 409717*CHl3[2, 2] + 67698*CHl3[3, 3] - 
            82782*CHq1[1, 1] - 82782*CHq1[2, 2] - 394590*CHq1[3, 3] + 
            203094*CHq3[1, 1] + 203094*CHq3[2, 2] + 536196*CHq3[3, 3] - 
            165564*CHu[1, 1] - 165564*CHu[2, 2] - 142914*CHu[3, 3]) + 
          3*MW2^2*MZ2^7*(4872*CHd[1, 1] + 4872*CHd[2, 2] + 4872*CHd[3, 3] + 
            4872*CHe[1, 1] + 4872*CHe[2, 2] + 4872*CHe[3, 3] + 
            4872*CHl1[1, 1] + 4872*CHl1[2, 2] + 4872*CHl1[3, 3] + 
            119527*CHl3[1, 1] + 119527*CHl3[2, 2] - 3048*CHl3[3, 3] - 
            4872*CHq1[1, 1] - 4872*CHq1[2, 2] - 79798*CHq1[3, 3] - 
            9144*CHq3[1, 1] - 9144*CHq3[2, 2] + 46510*CHq3[3, 3] - 
            9744*CHu[1, 1] - 9744*CHu[2, 2] - 116824*CHu[3, 3]) - 
          128*MW2^8*MZ2*(8544*CHd[1, 1] + 8544*CHd[2, 2] + 8544*CHd[3, 3] + 
            8544*CHe[1, 1] + 8544*CHe[2, 2] + 8544*CHe[3, 3] + 
            8544*CHl1[1, 1] + 8544*CHl1[2, 2] + 8544*CHl1[3, 3] + 
            50897*CHl3[1, 1] + 50897*CHl3[2, 2] + 6528*CHl3[3, 3] - 
            8544*CHq1[1, 1] - 8544*CHq1[2, 2] - 55089*CHq1[3, 3] + 
            19584*CHq3[1, 1] + 19584*CHq3[2, 2] + 64266*CHq3[3, 3] - 
            17088*CHu[1, 1] - 17088*CHu[2, 2] - 49773*CHu[3, 3]) + 
          256*MW2^9*(1344*CHd[1, 1] + 1344*CHd[2, 2] + 1344*CHd[3, 3] + 
            1344*CHe[1, 1] + 1344*CHe[2, 2] + 1344*CHe[3, 3] + 
            1344*CHl1[1, 1] + 1344*CHl1[2, 2] + 1344*CHl1[3, 3] + 
            5309*CHl3[1, 1] + 5309*CHl3[2, 2] + 1344*CHl3[3, 3] - 
            1344*CHq1[1, 1] - 1344*CHq1[2, 2] - 8736*CHq1[3, 3] + 
            4032*CHq3[1, 1] + 4032*CHq3[2, 2] + 11658*CHq3[3, 3] - 
            2688*CHu[1, 1] - 2688*CHu[2, 2] - 10080*CHu[3, 3]) + 
          3*MW2*MZ2^8*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] + 
            180*CHe[1, 1] + 180*CHe[2, 2] + 180*CHe[3, 3] + 180*CHl1[1, 1] + 
            180*CHl1[2, 2] + 180*CHl1[3, 3] - 25819*CHl3[1, 1] - 
            25819*CHl3[2, 2] + 780*CHl3[3, 3] - 180*CHq1[1, 1] - 
            180*CHq1[2, 2] + 4392*CHq1[3, 3] + 2340*CHq3[1, 1] + 
            2340*CHq3[2, 2] + 33216*CHq3[3, 3] - 360*CHu[1, 1] - 
            360*CHu[2, 2] + 10962*CHu[3, 3])) + MT2*MW2^6*MZ2*
         (-3*MZ2^7*(128*CHd[1, 1] + 128*CHd[2, 2] + 128*CHd[3, 3] + 
            128*CHe[1, 1] + 128*CHe[2, 2] + 128*CHe[3, 3] + 128*CHl1[1, 1] + 
            128*CHl1[2, 2] + 128*CHl1[3, 3] - 775*CHl3[1, 1] - 
            775*CHl3[2, 2] + 128*CHl3[3, 3] - 128*CHq1[1, 1] - 
            128*CHq1[2, 2] - 16*CHq1[3, 3] + 384*CHq3[1, 1] + 
            384*CHq3[2, 2] + 1934*CHq3[3, 3] - 256*CHu[1, 1] - 
            256*CHu[2, 2]) + 64*MW2^7*(48*CHd[1, 1] + 48*CHd[2, 2] + 
            48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
            48*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] + 119*CHl3[1, 1] + 
            119*CHl3[2, 2] + 48*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 
            48*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 12*CHq3[3, 3] - 
            96*CHu[1, 1] - 96*CHu[2, 2]) + 24*MW2^4*MZ2^3*(914*CHd[1, 1] + 
            914*CHd[2, 2] + 914*CHd[3, 3] + 914*CHe[1, 1] + 914*CHe[2, 2] + 
            914*CHe[3, 3] + 914*CHl1[1, 1] + 914*CHl1[2, 2] + 
            914*CHl1[3, 3] + 1463*CHl3[1, 1] + 1463*CHl3[2, 2] + 
            914*CHl3[3, 3] - 914*CHq1[1, 1] - 914*CHq1[2, 2] + 
            1138*CHq1[3, 3] + 2742*CHq3[1, 1] + 2742*CHq3[2, 2] + 
            2904*CHq3[3, 3] - 1828*CHu[1, 1] - 1828*CHu[2, 2] - 
            160*CHu[3, 3]) + 192*MW2^6*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
            24*CHd[3, 3] + 24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 
            24*CHl1[1, 1] + 24*CHl1[2, 2] + 24*CHl1[3, 3] + 101*CHl3[1, 1] + 
            101*CHl3[2, 2] + 24*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 
            74*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 74*CHq3[3, 3] - 
            48*CHu[1, 1] - 48*CHu[2, 2] + 160*CHu[3, 3]) - 
          16*MW2^5*MZ2^2*(1683*CHd[1, 1] + 1683*CHd[2, 2] + 1683*CHd[3, 3] + 
            1683*CHe[1, 1] + 1683*CHe[2, 2] + 1683*CHe[3, 3] + 
            1683*CHl1[1, 1] + 1683*CHl1[2, 2] + 1683*CHl1[3, 3] + 
            4646*CHl3[1, 1] + 4646*CHl3[2, 2] + 1683*CHl3[3, 3] - 
            1683*CHq1[1, 1] - 1683*CHq1[2, 2] + 555*CHq1[3, 3] + 
            5049*CHq3[1, 1] + 5049*CHq3[2, 2] + 3783*CHq3[3, 3] - 
            3366*CHu[1, 1] - 3366*CHu[2, 2] + 3120*CHu[3, 3]) + 
          12*MW2^3*MZ2^4*(483*CHd[1, 1] + 483*CHd[2, 2] + 483*CHd[3, 3] + 
            483*CHe[1, 1] + 483*CHe[2, 2] + 483*CHe[3, 3] + 483*CHl1[1, 1] + 
            483*CHl1[2, 2] + 483*CHl1[3, 3] + 3139*CHl3[1, 1] + 
            3139*CHl3[2, 2] + 483*CHl3[3, 3] - 483*CHq1[1, 1] - 
            483*CHq1[2, 2] - 893*CHq1[3, 3] + 1449*CHq3[1, 1] + 
            1449*CHq3[2, 2] + 1085*CHq3[3, 3] - 966*CHu[1, 1] - 
            966*CHu[2, 2] + 3760*CHu[3, 3]) + MW2*MZ2^6*(4236*CHd[1, 1] + 
            4236*CHd[2, 2] + 4236*CHd[3, 3] + 4236*CHe[1, 1] + 
            4236*CHe[2, 2] + 4236*CHe[3, 3] + 4236*CHl1[1, 1] + 
            4236*CHl1[2, 2] + 4236*CHl1[3, 3] - 5009*CHl3[1, 1] - 
            5009*CHl3[2, 2] + 4236*CHl3[3, 3] - 4236*CHq1[1, 1] - 
            4236*CHq1[2, 2] + 756*CHq1[3, 3] + 12708*CHq3[1, 1] + 
            12708*CHq3[2, 2] + 34374*CHq3[3, 3] - 8472*CHu[1, 1] - 
            8472*CHu[2, 2] + 4800*CHu[3, 3]) - 2*MW2^2*MZ2^5*
           (6168*CHd[1, 1] + 6168*CHd[2, 2] + 6168*CHd[3, 3] + 
            6168*CHe[1, 1] + 6168*CHe[2, 2] + 6168*CHe[3, 3] + 
            6168*CHl1[1, 1] + 6168*CHl1[2, 2] + 6168*CHl1[3, 3] + 
            11141*CHl3[1, 1] + 11141*CHl3[2, 2] + 6168*CHl3[3, 3] - 
            6168*CHq1[1, 1] - 6168*CHq1[2, 2] + 636*CHq1[3, 3] + 
            18504*CHq3[1, 1] + 18504*CHq3[2, 2] + 31410*CHq3[3, 3] - 
            12336*CHu[1, 1] - 12336*CHu[2, 2] + 13440*CHu[3, 3])) + 
        MT2^2*MW2^4*(9*MZ2^9*(301*CHl3[1, 1] + 301*CHl3[2, 2] + 
            48*CHq1[3, 3] - 602*CHq3[3, 3]) + 4*MW2^4*MZ2^5*
           (25155*CHd[1, 1] + 25155*CHd[2, 2] + 25155*CHd[3, 3] + 
            25155*CHe[1, 1] + 25155*CHe[2, 2] + 25155*CHe[3, 3] + 
            25155*CHl1[1, 1] + 25155*CHl1[2, 2] + 25155*CHl1[3, 3] + 
            138746*CHl3[1, 1] + 138746*CHl3[2, 2] + 14103*CHl3[3, 3] - 
            25155*CHq1[1, 1] - 25155*CHq1[2, 2] - 117375*CHq1[3, 3] + 
            42309*CHq3[1, 1] + 42309*CHq3[2, 2] + 237993*CHq3[3, 3] - 
            50310*CHu[1, 1] - 50310*CHu[2, 2] - 146184*CHu[3, 3]) + 
          32*MW2^7*MZ2^2*(3240*CHd[1, 1] + 3240*CHd[2, 2] + 3240*CHd[3, 3] + 
            3240*CHe[1, 1] + 3240*CHe[2, 2] + 3240*CHe[3, 3] + 
            3240*CHl1[1, 1] + 3240*CHl1[2, 2] + 3240*CHl1[3, 3] + 
            27890*CHl3[1, 1] + 27890*CHl3[2, 2] + 1224*CHl3[3, 3] - 
            3240*CHq1[1, 1] - 3240*CHq1[2, 2] - 16527*CHq1[3, 3] + 
            3672*CHq3[1, 1] + 3672*CHq3[2, 2] + 20451*CHq3[3, 3] - 
            6480*CHu[1, 1] - 6480*CHu[2, 2] - 19083*CHu[3, 3]) - 
          48*MW2^5*MZ2^4*(4680*CHd[1, 1] + 4680*CHd[2, 2] + 4680*CHd[3, 3] + 
            4680*CHe[1, 1] + 4680*CHe[2, 2] + 4680*CHe[3, 3] + 
            4680*CHl1[1, 1] + 4680*CHl1[2, 2] + 4680*CHl1[3, 3] + 
            22250*CHl3[1, 1] + 22250*CHl3[2, 2] + 3630*CHl3[3, 3] - 
            4680*CHq1[1, 1] - 4680*CHq1[2, 2] - 16040*CHq1[3, 3] + 
            10890*CHq3[1, 1] + 10890*CHq3[2, 2] + 29747*CHq3[3, 3] - 
            9360*CHu[1, 1] - 9360*CHu[2, 2] - 9041*CHu[3, 3]) - 
          192*MW2^8*MZ2*(768*CHd[1, 1] + 768*CHd[2, 2] + 768*CHd[3, 3] + 
            768*CHe[1, 1] + 768*CHe[2, 2] + 768*CHe[3, 3] + 768*CHl1[1, 1] + 
            768*CHl1[2, 2] + 768*CHl1[3, 3] + 4557*CHl3[1, 1] + 
            4557*CHl3[2, 2] + 576*CHl3[3, 3] - 768*CHq1[1, 1] - 
            768*CHq1[2, 2] - 4472*CHq1[3, 3] + 1728*CHq3[1, 1] + 
            1728*CHq3[2, 2] + 5162*CHq3[3, 3] - 1536*CHu[1, 1] - 
            1536*CHu[2, 2] - 3920*CHu[3, 3]) + 256*MW2^9*(192*CHd[1, 1] + 
            192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 
            192*CHe[3, 3] + 192*CHl1[1, 1] + 192*CHl1[2, 2] + 
            192*CHl1[3, 3] + 761*CHl3[1, 1] + 761*CHl3[2, 2] + 
            192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
            1248*CHq1[3, 3] + 576*CHq3[1, 1] + 576*CHq3[2, 2] + 
            1668*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] - 
            1440*CHu[3, 3]) + 12*MW2*MZ2^8*(129*CHd[1, 1] + 129*CHd[2, 2] + 
            129*CHd[3, 3] + 129*CHe[1, 1] + 129*CHe[2, 2] + 129*CHe[3, 3] + 
            129*CHl1[1, 1] + 129*CHl1[2, 2] + 129*CHl1[3, 3] - 
            2036*CHl3[1, 1] - 2036*CHl3[2, 2] + 129*CHl3[3, 3] - 
            129*CHq1[1, 1] - 129*CHq1[2, 2] - 296*CHq1[3, 3] + 
            387*CHq3[1, 1] + 387*CHq3[2, 2] + 4940*CHq3[3, 3] - 
            258*CHu[1, 1] - 258*CHu[2, 2] + 400*CHu[3, 3]) + 
          16*MW2^6*MZ2^3*(7875*CHd[1, 1] + 7875*CHd[2, 2] + 7875*CHd[3, 3] + 
            7875*CHe[1, 1] + 7875*CHe[2, 2] + 7875*CHe[3, 3] + 
            7875*CHl1[1, 1] + 7875*CHl1[2, 2] + 7875*CHl1[3, 3] + 
            23665*CHl3[1, 1] + 23665*CHl3[2, 2] + 8487*CHl3[3, 3] - 
            7875*CHq1[1, 1] - 7875*CHq1[2, 2] - 25629*CHq1[3, 3] + 
            25461*CHq3[1, 1] + 25461*CHq3[2, 2] + 34323*CHq3[3, 3] - 
            15750*CHu[1, 1] - 15750*CHu[2, 2] + 7446*CHu[3, 3]) - 
          3*MW2^2*MZ2^7*(3276*CHd[1, 1] + 3276*CHd[2, 2] + 3276*CHd[3, 3] + 
            3276*CHe[1, 1] + 3276*CHe[2, 2] + 3276*CHe[3, 3] + 
            3276*CHl1[1, 1] + 3276*CHl1[2, 2] + 3276*CHl1[3, 3] - 
            21751*CHl3[1, 1] - 21751*CHl3[2, 2] + 3876*CHl3[3, 3] - 
            3276*CHq1[1, 1] - 3276*CHq1[2, 2] + 2254*CHq1[3, 3] + 
            11628*CHq3[1, 1] + 11628*CHq3[2, 2] + 54572*CHq3[3, 3] - 
            6552*CHu[1, 1] - 6552*CHu[2, 2] + 23122*CHu[3, 3]) + 
          6*MW2^3*MZ2^6*(154*CHd[1, 1] + 154*CHd[2, 2] + 154*CHd[3, 3] + 
            154*CHe[1, 1] + 154*CHe[2, 2] + 154*CHe[3, 3] + 154*CHl1[1, 1] + 
            154*CHl1[2, 2] + 154*CHl1[3, 3] - 22384*CHl3[1, 1] - 
            22384*CHl3[2, 2] + 2614*CHl3[3, 3] - 154*CHq1[1, 1] - 
            154*CHq1[2, 2] + 21503*CHq1[3, 3] + 7842*CHq3[1, 1] + 
            7842*CHq3[2, 2] - 11769*CHq3[3, 3] - 308*CHu[1, 1] - 
            308*CHu[2, 2] + 51487*CHu[3, 3])) + MT2^4*MW2^2*
         (9*MZ2^9*(925*CHl3[1, 1] + 925*CHl3[2, 2] + 42*CHq1[3, 3] - 
            1894*CHq3[3, 3]) - 2*MW2^3*MZ2^6*(182514*CHd[1, 1] + 
            182514*CHd[2, 2] + 182514*CHd[3, 3] + 182514*CHe[1, 1] + 
            182514*CHe[2, 2] + 182514*CHe[3, 3] + 182514*CHl1[1, 1] + 
            182514*CHl1[2, 2] + 182514*CHl1[3, 3] + 1367077*CHl3[1, 1] + 
            1367077*CHl3[2, 2] + 68862*CHl3[3, 3] - 182514*CHq1[1, 1] - 
            182514*CHq1[2, 2] - 1395369*CHq1[3, 3] + 206586*CHq3[1, 1] + 
            206586*CHq3[2, 2] + 2456349*CHq3[3, 3] - 365028*CHu[1, 1] - 
            365028*CHu[2, 2] - 1095897*CHu[3, 3]) - 16*MW2^6*MZ2^3*
           (160017*CHd[1, 1] + 160017*CHd[2, 2] + 160017*CHd[3, 3] + 
            160017*CHe[1, 1] + 160017*CHe[2, 2] + 160017*CHe[3, 3] + 
            160017*CHl1[1, 1] + 160017*CHl1[2, 2] + 160017*CHl1[3, 3] + 
            1522156*CHl3[1, 1] + 1522156*CHl3[2, 2] + 52701*CHl3[3, 3] - 
            160017*CHq1[1, 1] - 160017*CHq1[2, 2] - 1188489*CHq1[3, 3] + 
            158103*CHq3[1, 1] + 158103*CHq3[2, 2] + 1473405*CHq3[3, 3] - 
            320034*CHu[1, 1] - 320034*CHu[2, 2] - 1060902*CHu[3, 3]) + 
          32*MW2^7*MZ2^2*(146280*CHd[1, 1] + 146280*CHd[2, 2] + 
            146280*CHd[3, 3] + 146280*CHe[1, 1] + 146280*CHe[2, 2] + 
            146280*CHe[3, 3] + 146280*CHl1[1, 1] + 146280*CHl1[2, 2] + 
            146280*CHl1[3, 3] + 1099094*CHl3[1, 1] + 1099094*CHl3[2, 2] + 
            85512*CHl3[3, 3] - 146280*CHq1[1, 1] - 146280*CHq1[2, 2] - 
            993315*CHq1[3, 3] + 256536*CHq3[1, 1] + 256536*CHq3[2, 2] + 
            1125873*CHq3[3, 3] - 292560*CHu[1, 1] - 292560*CHu[2, 2] - 
            818979*CHu[3, 3]) + MW2^2*MZ2^7*(64812*CHd[1, 1] + 
            64812*CHd[2, 2] + 64812*CHd[3, 3] + 64812*CHe[1, 1] + 
            64812*CHe[2, 2] + 64812*CHe[3, 3] + 64812*CHl1[1, 1] + 
            64812*CHl1[2, 2] + 64812*CHl1[3, 3] + 692321*CHl3[1, 1] + 
            692321*CHl3[2, 2] + 6132*CHl3[3, 3] - 64812*CHq1[1, 1] - 
            64812*CHq1[2, 2] - 652956*CHq1[3, 3] + 18396*CHq3[1, 1] + 
            18396*CHq3[2, 2] + 1086636*CHq3[3, 3] - 129624*CHu[1, 1] - 
            129624*CHu[2, 2] - 660150*CHu[3, 3]) + 4*MW2^4*MZ2^5*
           (200127*CHd[1, 1] + 200127*CHd[2, 2] + 200127*CHd[3, 3] + 
            200127*CHe[1, 1] + 200127*CHe[2, 2] + 200127*CHe[3, 3] + 
            200127*CHl1[1, 1] + 200127*CHl1[2, 2] + 200127*CHl1[3, 3] + 
            1176857*CHl3[1, 1] + 1176857*CHl3[2, 2] + 127731*CHl3[3, 3] - 
            200127*CHq1[1, 1] - 200127*CHq1[2, 2] - 1190985*CHq1[3, 3] + 
            383193*CHq3[1, 1] + 383193*CHq3[2, 2] + 1822827*CHq3[3, 3] - 
            400254*CHu[1, 1] - 400254*CHu[2, 2] - 572958*CHu[3, 3]) - 
          192*MW2^8*MZ2*(18432*CHd[1, 1] + 18432*CHd[2, 2] + 
            18432*CHd[3, 3] + 18432*CHe[1, 1] + 18432*CHe[2, 2] + 
            18432*CHe[3, 3] + 18432*CHl1[1, 1] + 18432*CHl1[2, 2] + 
            18432*CHl1[3, 3] + 107939*CHl3[1, 1] + 107939*CHl3[2, 2] + 
            14400*CHl3[3, 3] - 18432*CHq1[1, 1] - 18432*CHq1[2, 2] - 
            122202*CHq1[3, 3] + 43200*CHq3[1, 1] + 43200*CHq3[2, 2] + 
            144360*CHq3[3, 3] - 36864*CHu[1, 1] - 36864*CHu[2, 2] - 
            112914*CHu[3, 3]) - 6*MW2*MZ2^8*(638*CHd[1, 1] + 638*CHd[2, 2] + 
            638*CHd[3, 3] + 638*CHe[1, 1] + 638*CHe[2, 2] + 638*CHe[3, 3] + 
            638*CHl1[1, 1] + 638*CHl1[2, 2] + 638*CHl1[3, 3] + 
            17378*CHl3[1, 1] + 17378*CHl3[2, 2] - 262*CHl3[3, 3] - 
            638*CHq1[1, 1] - 638*CHq1[2, 2] - 9241*CHq1[3, 3] - 
            786*CHq3[1, 1] - 786*CHq3[2, 2] + 1475*CHq3[3, 3] - 
            1276*CHu[1, 1] - 1276*CHu[2, 2] - 11643*CHu[3, 3]) + 
          1536*MW2^9*(672*CHd[1, 1] + 672*CHd[2, 2] + 672*CHd[3, 3] + 
            672*CHe[1, 1] + 672*CHe[2, 2] + 672*CHe[3, 3] + 672*CHl1[1, 1] + 
            672*CHl1[2, 2] + 672*CHl1[3, 3] + 2647*CHl3[1, 1] + 
            2647*CHl3[2, 2] + 672*CHl3[3, 3] - 672*CHq1[1, 1] - 
            672*CHq1[2, 2] - 4368*CHq1[3, 3] + 2016*CHq3[1, 1] + 
            2016*CHq3[2, 2] + 5817*CHq3[3, 3] - 1344*CHu[1, 1] - 
            1344*CHu[2, 2] - 5040*CHu[3, 3]) - 8*MW2^5*MZ2^4*
           (13800*CHd[1, 1] + 13800*CHd[2, 2] + 13800*CHd[3, 3] + 
            13800*CHe[1, 1] + 13800*CHe[2, 2] + 13800*CHe[3, 3] + 
            13800*CHl1[1, 1] + 13800*CHl1[2, 2] + 13800*CHl1[3, 3] - 
            398795*CHl3[1, 1] - 398795*CHl3[2, 2] + 65820*CHl3[3, 3] - 
            13800*CHq1[1, 1] - 13800*CHq1[2, 2] + 173196*CHq1[3, 3] + 
            197460*CHq3[1, 1] + 197460*CHq3[2, 2] - 343578*CHq3[3, 3] - 
            27600*CHu[1, 1] - 27600*CHu[2, 2] + 522690*CHu[3, 3])) - 
        MT2^5*MW2*(9*MZ2^9*(307*CHl3[1, 1] + 307*CHl3[2, 2] + 6*CHq1[3, 3] - 
            634*CHq3[3, 3]) - 16*MW2^6*MZ2^3*(425949*CHd[1, 1] + 
            425949*CHd[2, 2] + 425949*CHd[3, 3] + 425949*CHe[1, 1] + 
            425949*CHe[2, 2] + 425949*CHe[3, 3] + 425949*CHl1[1, 1] + 
            425949*CHl1[2, 2] + 425949*CHl1[3, 3] + 3699103*CHl3[1, 1] + 
            3699103*CHl3[2, 2] + 189681*CHl3[3, 3] - 425949*CHq1[1, 1] - 
            425949*CHq1[2, 2] - 3173565*CHq1[3, 3] + 569043*CHq3[1, 1] + 
            569043*CHq3[2, 2] + 3794343*CHq3[3, 3] - 851898*CHu[1, 1] - 
            851898*CHu[2, 2] - 2590308*CHu[3, 3]) + 32*MW2^7*MZ2^2*
           (288024*CHd[1, 1] + 288024*CHd[2, 2] + 288024*CHd[3, 3] + 
            288024*CHe[1, 1] + 288024*CHe[2, 2] + 288024*CHe[3, 3] + 
            288024*CHl1[1, 1] + 288024*CHl1[2, 2] + 288024*CHl1[3, 3] + 
            2109803*CHl3[1, 1] + 2109803*CHl3[2, 2] + 177144*CHl3[3, 3] - 
            288024*CHq1[1, 1] - 288024*CHq1[2, 2] - 2009193*CHq1[3, 3] + 
            531432*CHq3[1, 1] + 531432*CHq3[2, 2] + 2279349*CHq3[3, 3] - 
            576048*CHu[1, 1] - 576048*CHu[2, 2] - 1656417*CHu[3, 3]) + 
          16*MW2^5*MZ2^4*(142167*CHd[1, 1] + 142167*CHd[2, 2] + 
            142167*CHd[3, 3] + 142167*CHe[1, 1] + 142167*CHe[2, 2] + 
            142167*CHe[3, 3] + 142167*CHl1[1, 1] + 142167*CHl1[2, 2] + 
            142167*CHl1[3, 3] + 1518667*CHl3[1, 1] + 1518667*CHl3[2, 2] + 
            28245*CHl3[3, 3] - 142167*CHq1[1, 1] - 142167*CHq1[2, 2] - 
            1230327*CHq1[3, 3] + 84735*CHq3[1, 1] + 84735*CHq3[2, 2] + 
            1668390*CHq3[3, 3] - 284334*CHu[1, 1] - 284334*CHu[2, 2] - 
            1168959*CHu[3, 3]) - 128*MW2^8*MZ2*(48720*CHd[1, 1] + 
            48720*CHd[2, 2] + 48720*CHd[3, 3] + 48720*CHe[1, 1] + 
            48720*CHe[2, 2] + 48720*CHe[3, 3] + 48720*CHl1[1, 1] + 
            48720*CHl1[2, 2] + 48720*CHl1[3, 3] + 281237*CHl3[1, 1] + 
            281237*CHl3[2, 2] + 38640*CHl3[3, 3] - 48720*CHq1[1, 1] - 
            48720*CHq1[2, 2] - 326613*CHq1[3, 3] + 115920*CHq3[1, 1] + 
            115920*CHq3[2, 2] + 389304*CHq3[3, 3] - 97440*CHu[1, 1] - 
            97440*CHu[2, 2] - 306033*CHu[3, 3]) + 3*MW2^2*MZ2^7*
           (20712*CHd[1, 1] + 20712*CHd[2, 2] + 20712*CHd[3, 3] + 
            20712*CHe[1, 1] + 20712*CHe[2, 2] + 20712*CHe[3, 3] + 
            20712*CHl1[1, 1] + 20712*CHl1[2, 2] + 20712*CHl1[3, 3] + 
            157975*CHl3[1, 1] + 157975*CHl3[2, 2] + 4152*CHl3[3, 3] - 
            20712*CHq1[1, 1] - 20712*CHq1[2, 2] - 192844*CHq1[3, 3] + 
            12456*CHq3[1, 1] + 12456*CHq3[2, 2] + 416974*CHq3[3, 3] - 
            41424*CHu[1, 1] - 41424*CHu[2, 2] - 160264*CHu[3, 3]) - 
          6*MW2^3*MZ2^6*(40100*CHd[1, 1] + 40100*CHd[2, 2] + 
            40100*CHd[3, 3] + 40100*CHe[1, 1] + 40100*CHe[2, 2] + 
            40100*CHe[3, 3] + 40100*CHl1[1, 1] + 40100*CHl1[2, 2] + 
            40100*CHl1[3, 3] + 212257*CHl3[1, 1] + 212257*CHl3[2, 2] + 
            20216*CHl3[3, 3] - 40100*CHq1[1, 1] - 40100*CHq1[2, 2] - 
            279575*CHq1[3, 3] + 60648*CHq3[1, 1] + 60648*CHq3[2, 2] + 
            561033*CHq3[3, 3] - 80200*CHu[1, 1] - 80200*CHu[2, 2] - 
            139249*CHu[3, 3]) + 256*MW2^9*(6720*CHd[1, 1] + 6720*CHd[2, 2] + 
            6720*CHd[3, 3] + 6720*CHe[1, 1] + 6720*CHe[2, 2] + 
            6720*CHe[3, 3] + 6720*CHl1[1, 1] + 6720*CHl1[2, 2] + 
            6720*CHl1[3, 3] + 26419*CHl3[1, 1] + 26419*CHl3[2, 2] + 
            6720*CHl3[3, 3] - 6720*CHq1[1, 1] - 6720*CHq1[2, 2] - 
            43680*CHq1[3, 3] + 20160*CHq3[1, 1] + 20160*CHq3[2, 2] + 
            58002*CHq3[3, 3] - 13440*CHu[1, 1] - 13440*CHu[2, 2] - 
            50400*CHu[3, 3]) - 3*MW2*MZ2^8*(1668*CHd[1, 1] + 1668*CHd[2, 2] + 
            1668*CHd[3, 3] + 1668*CHe[1, 1] + 1668*CHe[2, 2] + 
            1668*CHe[3, 3] + 1668*CHl1[1, 1] + 1668*CHl1[2, 2] + 
            1668*CHl1[3, 3] + 20237*CHl3[1, 1] + 20237*CHl3[2, 2] - 
            132*CHl3[3, 3] - 1668*CHq1[1, 1] - 1668*CHq1[2, 2] - 
            19582*CHq1[3, 3] - 396*CHq3[1, 1] - 396*CHq3[2, 2] + 
            37540*CHq3[3, 3] - 3336*CHu[1, 1] - 3336*CHu[2, 2] - 
            20086*CHu[3, 3]) + 4*MW2^4*MZ2^5*(5763*CHd[1, 1] + 
            5763*CHd[2, 2] + 5763*CHd[3, 3] + 5763*CHe[1, 1] + 
            5763*CHe[2, 2] + 5763*CHe[3, 3] + 5763*CHl1[1, 1] + 
            5763*CHl1[2, 2] + 5763*CHl1[3, 3] - 655087*CHl3[1, 1] - 
            655087*CHl3[2, 2] + 67287*CHl3[3, 3] - 5763*CHq1[1, 1] - 
            5763*CHq1[2, 2] + 352515*CHq1[3, 3] + 201861*CHq3[1, 1] + 
            201861*CHq3[2, 2] - 478941*CHq3[3, 3] - 11526*CHu[1, 1] - 
            11526*CHu[2, 2] + 835290*CHu[3, 3])) + 72*MT2^10*(-2*MW2 + MZ2)^2*
         (2*MW2 + MZ2)*(4*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          MZ2^2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHq1[3, 3] + 5*CHq3[3, 3] + 
            3*CHu[3, 3]) + 2*MW2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 
            3*(CHq1[3, 3] + CHq3[3, 3] + CHu[3, 3])))))/
      (5184*(MT2 - MW2)^3*(4*MT2 - MZ2)*(2*MW2 - MZ2)^3*MZ2^2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3) - (MW2*MZ*B0i[bb0, 0, 0, MW2]*
       (MW2^2*(MW2^6*(MW2 + MZ2)*(460800*MW2^9*(CHl3[1, 1] + CHl3[2, 2]) - 
            16*MW2^4*MZ2^5*(3048*CHd[1, 1] + 3048*CHd[2, 2] + 
              3048*CHd[3, 3] + 3048*CHe[1, 1] + 3048*CHe[2, 2] + 
              3048*CHe[3, 3] - 10785*CHl1[1, 1] - 10785*CHl1[2, 2] + 
              672*CHl1[3, 3] + 34133*CHl3[1, 1] + 34133*CHl3[2, 2] + 
              9300*CHl3[3, 3] - 672*CHq1[1, 1] - 672*CHq1[2, 2] + 
              2364*CHq1[3, 3] + 14364*CHq3[1, 1] + 14364*CHq3[2, 2] + 
              3516*CHq3[3, 3] - 6096*CHu[1, 1] - 6096*CHu[2, 2]) + 
            12*MW2^3*MZ2^6*(2816*CHd[1, 1] + 2816*CHd[2, 2] + 
              2816*CHd[3, 3] + 2816*CHe[1, 1] + 2816*CHe[2, 2] + 
              2816*CHe[3, 3] - 15538*CHl1[1, 1] - 15538*CHl1[2, 2] - 
              784*CHl1[3, 3] + 10043*CHl3[1, 1] + 10043*CHl3[2, 2] + 
              8064*CHl3[3, 3] + 784*CHq1[1, 1] + 784*CHq1[2, 2] + 
              1784*CHq1[3, 3] + 9888*CHq3[1, 1] + 9888*CHq3[2, 2] + 
              1952*CHq3[3, 3] - 5632*CHu[1, 1] - 5632*CHu[2, 2]) - 
            64*MW2^7*MZ2^2*(1788*CHd[1, 1] + 1788*CHd[2, 2] + 
              1788*CHd[3, 3] + 1788*CHe[1, 1] + 1788*CHe[2, 2] + 
              1788*CHe[3, 3] + 1644*CHl1[1, 1] + 1644*CHl1[2, 2] + 
              1644*CHl1[3, 3] - 58123*CHl3[1, 1] - 58123*CHl3[2, 2] + 
              2100*CHl3[3, 3] - 1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 
              996*CHq1[3, 3] + 5052*CHq3[1, 1] + 5052*CHq3[2, 2] + 
              1260*CHq3[3, 3] - 3576*CHu[1, 1] - 3576*CHu[2, 2]) - 
            6*MW2^2*MZ2^7*(1426*CHd[1, 1] + 1426*CHd[2, 2] + 1426*CHd[3, 3] + 
              1426*CHe[1, 1] + 1426*CHe[2, 2] + 1426*CHe[3, 3] - 
              16436*CHl1[1, 1] - 16436*CHl1[2, 2] - 2102*CHl1[3, 3] + 
              6771*CHl3[1, 1] + 6771*CHl3[2, 2] + 5522*CHl3[3, 3] + 
              2102*CHq1[1, 1] + 2102*CHq1[2, 2] + 1510*CHq1[3, 3] + 
              4982*CHq3[1, 1] + 4982*CHq3[2, 2] + 926*CHq3[3, 3] - 
              2852*CHu[1, 1] - 2852*CHu[2, 2]) + 96*MW2^6*MZ2^3*
             (1186*CHd[1, 1] + 1186*CHd[2, 2] + 1186*CHd[3, 3] + 
              1186*CHe[1, 1] + 1186*CHe[2, 2] + 1186*CHe[3, 3] + 
              1090*CHl1[1, 1] + 1090*CHl1[2, 2] + 970*CHl1[3, 3] - 
              35857*CHl3[1, 1] - 35857*CHl3[2, 2] + 778*CHl3[3, 3] - 
              970*CHq1[1, 1] - 970*CHq1[2, 2] + 118*CHq1[3, 3] + 
              1758*CHq3[1, 1] + 1758*CHq3[2, 2] + 174*CHq3[3, 3] - 
              2372*CHu[1, 1] - 2372*CHu[2, 2]) + 2*MW2*MZ2^8*
             (330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] + 330*CHe[1, 1] + 
              330*CHe[2, 2] + 330*CHe[3, 3] - 12315*CHl1[1, 1] - 
              12315*CHl1[2, 2] - 2118*CHl1[3, 3] + 5861*CHl3[1, 1] + 
              5861*CHl3[2, 2] + 2958*CHl3[3, 3] + 2118*CHq1[1, 1] + 
              2118*CHq1[2, 2] + 1140*CHq1[3, 3] + 1770*CHq3[1, 1] + 
              1770*CHq3[2, 2] + 408*CHq3[3, 3] - 660*CHu[1, 1] - 
              660*CHu[2, 2]) - 96*MW2^5*MZ2^4*(140*CHd[1, 1] + 
              140*CHd[2, 2] + 140*CHd[3, 3] + 140*CHe[1, 1] + 140*CHe[2, 2] + 
              140*CHe[3, 3] + 1028*CHl1[1, 1] + 1028*CHl1[2, 2] + 
              140*CHl1[3, 3] - 18825*CHl3[1, 1] - 18825*CHl3[2, 2] - 
              876*CHl3[3, 3] - 140*CHq1[1, 1] - 140*CHq1[2, 2] - 
              406*CHq1[3, 3] - 1572*CHq3[1, 1] - 1572*CHq3[2, 2] - 
              610*CHq3[3, 3] - 280*CHu[1, 1] - 280*CHu[2, 2]) + 
            3*MZ2^9*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
              8*CHe[2, 2] + 8*CHe[3, 3] + 770*CHl1[1, 1] + 770*CHl1[2, 2] + 
              152*CHl1[3, 3] - 361*CHl3[1, 1] - 361*CHl3[2, 2] - 
              144*CHl3[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] - 
              76*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] - 20*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2]) + 6144*MW2^8*MZ2*
             (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
              6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 6*CHl1[2, 2] + 
              6*CHl1[3, 3] - 341*CHl3[1, 1] - 341*CHl3[2, 2] + 9*CHl3[3, 3] - 
              6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 23*CHq3[1, 1] + 
              23*CHq3[2, 2] + 7*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
          MT2*MW2^4*(-3225600*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) + 
            2*MW2*MZ2^10*(282*CHd[1, 1] + 282*CHd[2, 2] + 282*CHd[3, 3] + 
              282*CHe[1, 1] + 282*CHe[2, 2] + 282*CHe[3, 3] - 
              16935*CHl1[1, 1] - 16935*CHl1[2, 2] - 3030*CHl1[3, 3] + 
              8045*CHl3[1, 1] + 8045*CHl3[2, 2] + 3822*CHl3[3, 3] + 
              3030*CHq1[1, 1] + 3030*CHq1[2, 2] + 1470*CHq1[3, 3] + 
              2058*CHq3[1, 1] + 2058*CHq3[2, 2] + 432*CHq3[3, 3] - 
              564*CHu[1, 1] - 564*CHu[2, 2]) - 3072*MW2^10*MZ2*
             (84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] + 84*CHe[1, 1] + 
              84*CHe[2, 2] + 84*CHe[3, 3] + 84*CHl1[1, 1] + 84*CHl1[2, 2] + 
              84*CHl1[3, 3] - 4175*CHl3[1, 1] - 4175*CHl3[2, 2] + 
              126*CHl3[3, 3] - 84*CHq1[1, 1] - 84*CHq1[2, 2] + 
              84*CHq1[3, 3] + 322*CHq3[1, 1] + 322*CHq3[2, 2] + 
              97*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2]) + 
            3*MZ2^11*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 
              8*CHe[2, 2] + 8*CHe[3, 3] + 770*CHl1[1, 1] + 770*CHl1[2, 2] + 
              152*CHl1[3, 3] - 361*CHl3[1, 1] - 361*CHl3[2, 2] - 
              144*CHl3[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] - 
              76*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] - 20*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2]) - MW2^2*MZ2^9*(11364*CHd[1, 1] + 
              11364*CHd[2, 2] + 11364*CHd[3, 3] + 11364*CHe[1, 1] + 
              11364*CHe[2, 2] + 11364*CHe[3, 3] - 180966*CHl1[1, 1] - 
              180966*CHl1[2, 2] - 26364*CHl1[3, 3] + 81037*CHl3[1, 1] + 
              81037*CHl3[2, 2] + 53772*CHl3[3, 3] + 26364*CHq1[1, 1] + 
              26364*CHq1[2, 2] + 14604*CHq1[3, 3] + 43044*CHq3[1, 1] + 
              43044*CHq3[2, 2] + 7092*CHq3[3, 3] - 22728*CHu[1, 1] - 
              22728*CHu[2, 2] + 36*CHu[3, 3]) + 64*MW2^9*MZ2^2*
             (10212*CHd[1, 1] + 10212*CHd[2, 2] + 10212*CHd[3, 3] + 
              10212*CHe[1, 1] + 10212*CHe[2, 2] + 10212*CHe[3, 3] + 
              9204*CHl1[1, 1] + 9204*CHl1[2, 2] + 9204*CHl1[3, 3] - 
              268585*CHl3[1, 1] - 268585*CHl3[2, 2] + 11244*CHl3[3, 3] - 
              9204*CHq1[1, 1] - 9204*CHq1[2, 2] + 4704*CHq1[3, 3] + 
              26532*CHq3[1, 1] + 26532*CHq3[2, 2] + 6300*CHq3[3, 3] - 
              20424*CHu[1, 1] - 20424*CHu[2, 2] + 36*CHu[3, 3]) - 
            32*MW2^7*MZ2^4*(14868*CHd[1, 1] + 14868*CHd[2, 2] + 
              14868*CHd[3, 3] + 14868*CHe[1, 1] + 14868*CHe[2, 2] + 
              14868*CHe[3, 3] - 5220*CHl1[1, 1] - 5220*CHl1[2, 2] + 
              11988*CHl1[3, 3] - 151283*CHl3[1, 1] - 151283*CHl3[2, 2] + 
              31932*CHl3[3, 3] - 11988*CHq1[1, 1] - 11988*CHq1[2, 2] + 
              12618*CHq1[3, 3] + 64212*CHq3[1, 1] + 64212*CHq3[2, 2] + 
              18096*CHq3[3, 3] - 29736*CHu[1, 1] - 29736*CHu[2, 2] + 
              54*CHu[3, 3]) - 32*MW2^8*MZ2^3*(9450*CHd[1, 1] + 
              9450*CHd[2, 2] + 9450*CHd[3, 3] + 9450*CHe[1, 1] + 
              9450*CHe[2, 2] + 9450*CHe[3, 3] + 8586*CHl1[1, 1] + 
              8586*CHl1[2, 2] + 6066*CHl1[3, 3] - 221485*CHl3[1, 1] - 
              221485*CHl3[2, 2] - 2190*CHl3[3, 3] - 6066*CHq1[1, 1] - 
              6066*CHq1[2, 2] - 7056*CHq1[3, 3] - 7914*CHq3[1, 1] - 
              7914*CHq3[2, 2] - 7512*CHq3[3, 3] - 18900*CHu[1, 1] - 
              18900*CHu[2, 2] + 90*CHu[3, 3]) + 2*MW2^3*MZ2^8*
             (31698*CHd[1, 1] + 31698*CHd[2, 2] + 31698*CHd[3, 3] + 
              31698*CHe[1, 1] + 31698*CHe[2, 2] + 31698*CHe[3, 3] - 
              204255*CHl1[1, 1] - 204255*CHl1[2, 2] - 15102*CHl1[3, 3] + 
              103465*CHl3[1, 1] + 103465*CHl3[2, 2] + 93942*CHl3[3, 3] + 
              15102*CHq1[1, 1] + 15102*CHq1[2, 2] + 19098*CHq1[3, 3] + 
              106722*CHq3[1, 1] + 106722*CHq3[2, 2] + 19416*CHq3[3, 3] - 
              63396*CHu[1, 1] - 63396*CHu[2, 2] + 144*CHu[3, 3]) + 
            16*MW2^6*MZ2^5*(31812*CHd[1, 1] + 31812*CHd[2, 2] + 
              31812*CHd[3, 3] + 31812*CHe[1, 1] + 31812*CHe[2, 2] + 
              31812*CHe[3, 3] - 44283*CHl1[1, 1] - 44283*CHl1[2, 2] + 
              13884*CHl1[3, 3] - 425179*CHl3[1, 1] - 425179*CHl3[2, 2] + 
              48744*CHl3[3, 3] - 13884*CHq1[1, 1] - 13884*CHq1[2, 2] + 
              6972*CHq1[3, 3] + 73368*CHq3[1, 1] + 73368*CHq3[2, 2] + 
              11736*CHq3[3, 3] - 63624*CHu[1, 1] - 63624*CHu[2, 2] + 
              216*CHu[3, 3]) - 4*MW2^5*MZ2^6*(13728*CHd[1, 1] + 
              13728*CHd[2, 2] + 13728*CHd[3, 3] + 13728*CHe[1, 1] + 
              13728*CHe[2, 2] + 13728*CHe[3, 3] - 129066*CHl1[1, 1] - 
              129066*CHl1[2, 2] - 23856*CHl1[3, 3] - 780629*CHl3[1, 1] - 
              780629*CHl3[2, 2] - 480*CHl3[3, 3] + 23856*CHq1[1, 1] + 
              23856*CHq1[2, 2] - 15936*CHq1[3, 3] - 59904*CHq3[1, 1] - 
              59904*CHq3[2, 2] - 32964*CHq3[3, 3] - 27456*CHu[1, 1] - 
              27456*CHu[2, 2] + 216*CHu[3, 3]) - 2*MW2^4*MZ2^7*
             (62022*CHd[1, 1] + 62022*CHd[2, 2] + 62022*CHd[3, 3] + 
              62022*CHe[1, 1] + 62022*CHe[2, 2] + 62022*CHe[3, 3] - 
              114036*CHl1[1, 1] - 114036*CHl1[2, 2] + 30702*CHl1[3, 3] + 
              374329*CHl3[1, 1] + 374329*CHl3[2, 2] + 151974*CHl3[3, 3] - 
              30702*CHq1[1, 1] - 30702*CHq1[2, 2] + 33312*CHq1[3, 3] + 
              247602*CHq3[1, 1] + 247602*CHq3[2, 2] + 59352*CHq3[3, 3] - 
              124044*CHu[1, 1] - 124044*CHu[2, 2] + 270*CHu[3, 3])) - 
          MT2^7*(460800*MW2^9*(CHl3[1, 1] + CHl3[2, 2]) + 3072*MW2^8*MZ2*
             (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 
              12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 12*CHl1[2, 2] + 
              12*CHl1[3, 3] - 680*CHl3[1, 1] - 680*CHl3[2, 2] + 
              18*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 12*CHq1[3, 3] + 
              46*CHq3[1, 1] + 46*CHq3[2, 2] + 7*CHq3[3, 3] - 24*CHu[1, 1] - 
              24*CHu[2, 2]) - 16*MW2^4*MZ2^5*(3048*CHd[1, 1] + 
              3048*CHd[2, 2] + 3048*CHd[3, 3] + 3048*CHe[1, 1] + 
              3048*CHe[2, 2] + 3048*CHe[3, 3] - 10785*CHl1[1, 1] - 
              10785*CHl1[2, 2] + 672*CHl1[3, 3] + 34073*CHl3[1, 1] + 
              34073*CHl3[2, 2] + 9300*CHl3[3, 3] - 672*CHq1[1, 1] - 
              672*CHq1[2, 2] + 3012*CHq1[3, 3] + 14364*CHq3[1, 1] + 
              14364*CHq3[2, 2] + 2940*CHq3[3, 3] - 6096*CHu[1, 1] - 
              6096*CHu[2, 2] - 216*CHu[3, 3]) + 3*MZ2^9*(8*CHd[1, 1] + 
              8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
              8*CHe[3, 3] + 770*CHl1[1, 1] + 770*CHl1[2, 2] + 
              152*CHl1[3, 3] - 349*CHl3[1, 1] - 349*CHl3[2, 2] - 
              144*CHl3[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] - 
              40*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] - 24*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2] - 12*CHu[3, 3]) - 
            64*MW2^7*MZ2^2*(1788*CHd[1, 1] + 1788*CHd[2, 2] + 
              1788*CHd[3, 3] + 1788*CHe[1, 1] + 1788*CHe[2, 2] + 
              1788*CHe[3, 3] + 1644*CHl1[1, 1] + 1644*CHl1[2, 2] + 
              1644*CHl1[3, 3] - 58087*CHl3[1, 1] - 58087*CHl3[2, 2] + 
              2100*CHl3[3, 3] - 1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 
              1248*CHq1[3, 3] + 5052*CHq3[1, 1] + 5052*CHq3[2, 2] + 
              972*CHq3[3, 3] - 3576*CHu[1, 1] - 3576*CHu[2, 2] + 
              252*CHu[3, 3]) + 2*MW2*MZ2^8*(330*CHd[1, 1] + 330*CHd[2, 2] + 
              330*CHd[3, 3] + 330*CHe[1, 1] + 330*CHe[2, 2] + 330*CHe[3, 3] - 
              12315*CHl1[1, 1] - 12315*CHl1[2, 2] - 2118*CHl1[3, 3] + 
              5777*CHl3[1, 1] + 5777*CHl3[2, 2] + 2958*CHl3[3, 3] + 
              2118*CHq1[1, 1] + 2118*CHq1[2, 2] + 780*CHq1[3, 3] + 
              1770*CHq3[1, 1] + 1770*CHq3[2, 2] + 696*CHq3[3, 3] - 
              660*CHu[1, 1] - 660*CHu[2, 2] + 288*CHu[3, 3]) - 
            96*MW2^5*MZ2^4*(140*CHd[1, 1] + 140*CHd[2, 2] + 140*CHd[3, 3] + 
              140*CHe[1, 1] + 140*CHe[2, 2] + 140*CHe[3, 3] + 
              1028*CHl1[1, 1] + 1028*CHl1[2, 2] + 140*CHl1[3, 3] - 
              18863*CHl3[1, 1] - 18863*CHl3[2, 2] - 876*CHl3[3, 3] - 
              140*CHq1[1, 1] - 140*CHq1[2, 2] - 316*CHq1[3, 3] - 
              1572*CHq3[1, 1] - 1572*CHq3[2, 2] - 124*CHq3[3, 3] - 
              280*CHu[1, 1] - 280*CHu[2, 2] + 306*CHu[3, 3]) + 
            96*MW2^6*MZ2^3*(1186*CHd[1, 1] + 1186*CHd[2, 2] + 
              1186*CHd[3, 3] + 1186*CHe[1, 1] + 1186*CHe[2, 2] + 
              1186*CHe[3, 3] + 1090*CHl1[1, 1] + 1090*CHl1[2, 2] + 
              970*CHl1[3, 3] - 35943*CHl3[1, 1] - 35943*CHl3[2, 2] + 
              778*CHl3[3, 3] - 970*CHq1[1, 1] - 970*CHq1[2, 2] + 
              424*CHq1[3, 3] + 1758*CHq3[1, 1] + 1758*CHq3[2, 2] + 
              548*CHq3[3, 3] - 2372*CHu[1, 1] - 2372*CHu[2, 2] + 
              402*CHu[3, 3]) + 12*MW2^3*MZ2^6*(2816*CHd[1, 1] + 
              2816*CHd[2, 2] + 2816*CHd[3, 3] + 2816*CHe[1, 1] + 
              2816*CHe[2, 2] + 2816*CHe[3, 3] - 15538*CHl1[1, 1] - 
              15538*CHl1[2, 2] - 784*CHl1[3, 3] + 10035*CHl3[1, 1] + 
              10035*CHl3[2, 2] + 8064*CHl3[3, 3] + 784*CHq1[1, 1] + 
              784*CHq1[2, 2] + 2288*CHq1[3, 3] + 9888*CHq3[1, 1] + 
              9888*CHq3[2, 2] + 2636*CHq3[3, 3] - 5632*CHu[1, 1] - 
              5632*CHu[2, 2] + 504*CHu[3, 3]) - 6*MW2^2*MZ2^7*
             (1426*CHd[1, 1] + 1426*CHd[2, 2] + 1426*CHd[3, 3] + 
              1426*CHe[1, 1] + 1426*CHe[2, 2] + 1426*CHe[3, 3] - 
              16436*CHl1[1, 1] - 16436*CHl1[2, 2] - 2102*CHl1[3, 3] + 
              6765*CHl3[1, 1] + 6765*CHl3[2, 2] + 5522*CHl3[3, 3] + 
              2102*CHq1[1, 1] + 2102*CHq1[2, 2] + 1456*CHq1[3, 3] + 
              4982*CHq3[1, 1] + 4982*CHq3[2, 2] + 1620*CHq3[3, 3] - 
              2852*CHu[1, 1] - 2852*CHu[2, 2] + 522*CHu[3, 3])) + 
          MT2^2*MW2^3*(9676800*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) + 
            1536*MW2^10*MZ2*(504*CHd[1, 1] + 504*CHd[2, 2] + 504*CHd[3, 3] + 
              504*CHe[1, 1] + 504*CHe[2, 2] + 504*CHe[3, 3] + 
              504*CHl1[1, 1] + 504*CHl1[2, 2] + 504*CHl1[3, 3] - 
              27155*CHl3[1, 1] - 27155*CHl3[2, 2] + 756*CHl3[3, 3] - 
              504*CHq1[1, 1] - 504*CHq1[2, 2] + 504*CHq1[3, 3] + 
              1932*CHq3[1, 1] + 1932*CHq3[2, 2] + 574*CHq3[3, 3] - 
              1008*CHu[1, 1] - 1008*CHu[2, 2]) - 3*MZ2^11*(24*CHd[1, 1] + 
              24*CHd[2, 2] + 24*CHd[3, 3] + 24*CHe[1, 1] + 24*CHe[2, 2] + 
              24*CHe[3, 3] + 2310*CHl1[1, 1] + 2310*CHl1[2, 2] + 
              456*CHl1[3, 3] - 1095*CHl3[1, 1] - 1095*CHl3[2, 2] - 
              432*CHl3[3, 3] - 456*CHq1[1, 1] - 456*CHq1[2, 2] - 
              144*CHq1[3, 3] - 144*CHq3[1, 1] - 144*CHq3[2, 2] + 
              4*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
            96*MW2^7*MZ2^4*(6566*CHd[1, 1] + 6566*CHd[2, 2] + 
              6566*CHd[3, 3] + 6566*CHe[1, 1] + 6566*CHe[2, 2] + 
              6566*CHe[3, 3] - 12850*CHl1[1, 1] - 12850*CHl1[2, 2] + 
              5198*CHl1[3, 3] + 98495*CHl3[1, 1] + 98495*CHl3[2, 2] + 
              26486*CHl3[3, 3] - 5198*CHq1[1, 1] - 5198*CHq1[2, 2] + 
              12770*CHq1[3, 3] + 51906*CHq3[1, 1] + 51906*CHq3[2, 2] + 
              16964*CHq3[3, 3] - 13132*CHu[1, 1] - 13132*CHu[2, 2] - 
              12*CHu[3, 3]) - 3*MW2*MZ2^10*(620*CHd[1, 1] + 620*CHd[2, 2] + 
              620*CHd[3, 3] + 620*CHe[1, 1] + 620*CHe[2, 2] + 620*CHe[3, 3] - 
              28480*CHl1[1, 1] - 28480*CHl1[2, 2] - 4996*CHl1[3, 3] + 
              13719*CHl3[1, 1] + 13719*CHl3[2, 2] + 6636*CHl3[3, 3] + 
              4996*CHq1[1, 1] + 4996*CHq1[2, 2] + 1700*CHq1[3, 3] + 
              3780*CHq3[1, 1] + 3780*CHq3[2, 2] + 272*CHq3[3, 3] - 
              1240*CHu[1, 1] - 1240*CHu[2, 2] + 12*CHu[3, 3]) - 
            192*MW2^9*MZ2^2*(11556*CHd[1, 1] + 11556*CHd[2, 2] + 
              11556*CHd[3, 3] + 11556*CHe[1, 1] + 11556*CHe[2, 2] + 
              11556*CHe[3, 3] + 10548*CHl1[1, 1] + 10548*CHl1[2, 2] + 
              10548*CHl1[3, 3] - 344935*CHl3[1, 1] - 344935*CHl3[2, 2] + 
              13260*CHl3[3, 3] - 10548*CHq1[1, 1] - 10548*CHq1[2, 2] + 
              6096*CHq1[3, 3] + 31684*CHq3[1, 1] + 31684*CHq3[2, 2] + 
              7964*CHq3[3, 3] - 23112*CHu[1, 1] - 23112*CHu[2, 2] + 
              84*CHu[3, 3]) + 6*MW2^4*MZ2^7*(22598*CHd[1, 1] + 
              22598*CHd[2, 2] + 22598*CHd[3, 3] + 22598*CHe[1, 1] + 
              22598*CHe[2, 2] + 22598*CHe[3, 3] + 103496*CHl1[1, 1] + 
              103496*CHl1[2, 2] + 41678*CHl1[3, 3] + 230303*CHl3[1, 1] + 
              230303*CHl3[2, 2] + 39078*CHl3[3, 3] - 41678*CHq1[1, 1] - 
              41678*CHq1[2, 2] + 14888*CHq1[3, 3] + 109170*CHq3[1, 1] + 
              109170*CHq3[2, 2] + 35536*CHq3[3, 3] - 45196*CHu[1, 1] - 
              45196*CHu[2, 2] + 198*CHu[3, 3]) - 6*MW2^3*MZ2^8*
             (21716*CHd[1, 1] + 21716*CHd[2, 2] + 21716*CHd[3, 3] + 
              21716*CHe[1, 1] + 21716*CHe[2, 2] + 21716*CHe[3, 3] - 
              89203*CHl1[1, 1] - 89203*CHl1[2, 2] - 388*CHl1[3, 3] + 
              55862*CHl3[1, 1] + 55862*CHl3[2, 2] + 55288*CHl3[3, 3] + 
              388*CHq1[1, 1] + 388*CHq1[2, 2] + 10106*CHq1[3, 3] + 
              71848*CHq3[1, 1] + 71848*CHq3[2, 2] + 14860*CHq3[3, 3] - 
              43432*CHu[1, 1] - 43432*CHu[2, 2] + 318*CHu[3, 3]) - 
            48*MW2^6*MZ2^5*(29852*CHd[1, 1] + 29852*CHd[2, 2] + 
              29852*CHd[3, 3] + 29852*CHe[1, 1] + 29852*CHe[2, 2] + 
              29852*CHe[3, 3] - 58675*CHl1[1, 1] - 58675*CHl1[2, 2] + 
              11924*CHl1[3, 3] - 162274*CHl3[1, 1] - 162274*CHl3[2, 2] + 
              61008*CHl3[3, 3] - 11924*CHq1[1, 1] - 11924*CHq1[2, 2] + 
              14120*CHq1[3, 3] + 95376*CHq3[1, 1] + 95376*CHq3[2, 2] + 
              21784*CHq3[3, 3] - 59704*CHu[1, 1] - 59704*CHu[2, 2] + 
              396*CHu[3, 3]) + MW2^2*MZ2^9*(29472*CHd[1, 1] + 
              29472*CHd[2, 2] + 29472*CHd[3, 3] + 29472*CHe[1, 1] + 
              29472*CHe[2, 2] + 29472*CHe[3, 3] - 370488*CHl1[1, 1] - 
              370488*CHl1[2, 2] - 49440*CHl1[3, 3] + 162797*CHl3[1, 1] + 
              162797*CHl3[2, 2] + 119904*CHl3[3, 3] + 49440*CHq1[1, 1] + 
              49440*CHq1[2, 2] + 23784*CHq1[3, 3] + 104352*CHq3[1, 1] + 
              104352*CHq3[2, 2] + 14676*CHq3[3, 3] - 58944*CHu[1, 1] - 
              58944*CHu[2, 2] + 468*CHu[3, 3]) + 32*MW2^8*MZ2^3*
             (53382*CHd[1, 1] + 53382*CHd[2, 2] + 53382*CHd[3, 3] + 
              53382*CHe[1, 1] + 53382*CHe[2, 2] + 53382*CHe[3, 3] + 
              48774*CHl1[1, 1] + 48774*CHl1[2, 2] + 41214*CHl1[3, 3] - 
              1475483*CHl3[1, 1] - 1475483*CHl3[2, 2] + 22830*CHl3[3, 3] - 
              41214*CHq1[1, 1] - 41214*CHq1[2, 2] - 7944*CHq1[3, 3] + 
              46986*CHq3[1, 1] + 46986*CHq3[2, 2] - 2976*CHq3[3, 3] - 
              106764*CHu[1, 1] - 106764*CHu[2, 2] + 846*CHu[3, 3]) + 
            4*MW2^5*MZ2^6*(126528*CHd[1, 1] + 126528*CHd[2, 2] + 
              126528*CHd[3, 3] + 126528*CHe[1, 1] + 126528*CHe[2, 2] + 
              126528*CHe[3, 3] - 689178*CHl1[1, 1] - 689178*CHl1[2, 2] - 
              52752*CHl1[3, 3] - 1378099*CHl3[1, 1] - 1378099*CHl3[2, 2] + 
              258960*CHl3[3, 3] + 52752*CHq1[1, 1] + 52752*CHq1[2, 2] + 
              13632*CHq1[3, 3] + 222480*CHq3[1, 1] + 222480*CHq3[2, 2] + 
              5460*CHq3[3, 3] - 253056*CHu[1, 1] - 253056*CHu[2, 2] + 
              2376*CHu[3, 3])) + MT2^3*MW2^2*(-16128000*MW2^11*
             (CHl3[1, 1] + CHl3[2, 2]) - 3072*MW2^10*MZ2*(420*CHd[1, 1] + 
              420*CHd[2, 2] + 420*CHd[3, 3] + 420*CHe[1, 1] + 420*CHe[2, 2] + 
              420*CHe[3, 3] + 420*CHl1[1, 1] + 420*CHl1[2, 2] + 
              420*CHl1[3, 3] - 23882*CHl3[1, 1] - 23882*CHl3[2, 2] + 
              630*CHl3[3, 3] - 420*CHq1[1, 1] - 420*CHq1[2, 2] + 
              420*CHq1[3, 3] + 1610*CHq3[1, 1] + 1610*CHq3[2, 2] + 
              469*CHq3[3, 3] - 840*CHu[1, 1] - 840*CHu[2, 2]) + 
            3*MZ2^11*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 
              24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 2310*CHl1[1, 1] + 
              2310*CHl1[2, 2] + 456*CHl1[3, 3] - 1075*CHl3[1, 1] - 
              1075*CHl3[2, 2] - 432*CHl3[3, 3] - 456*CHq1[1, 1] - 
              456*CHq1[2, 2] - 96*CHq1[3, 3] - 144*CHq3[1, 1] - 
              144*CHq3[2, 2] + 20*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
            6*MW2*MZ2^10*(330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] + 
              330*CHe[1, 1] + 330*CHe[2, 2] + 330*CHe[3, 3] - 
              12315*CHl1[1, 1] - 12315*CHl1[2, 2] - 2118*CHl1[3, 3] + 
              5911*CHl3[1, 1] + 5911*CHl3[2, 2] + 2958*CHl3[3, 3] + 
              2118*CHq1[1, 1] + 2118*CHq1[2, 2] + 516*CHq1[3, 3] + 
              1770*CHq3[1, 1] + 1770*CHq3[2, 2] + 106*CHq3[3, 3] - 
              660*CHu[1, 1] - 660*CHu[2, 2] + 18*CHu[3, 3]) - 
            3*MW2^2*MZ2^9*(8836*CHd[1, 1] + 8836*CHd[2, 2] + 8836*CHd[3, 3] + 
              8836*CHe[1, 1] + 8836*CHe[2, 2] + 8836*CHe[3, 3] - 
              71666*CHl1[1, 1] - 71666*CHl1[2, 2] - 7292*CHl1[3, 3] + 
              29695*CHl3[1, 1] + 29695*CHl3[2, 2] + 28092*CHl3[3, 3] + 
              7292*CHq1[1, 1] + 7292*CHq1[2, 2] + 3832*CHq1[3, 3] + 
              28212*CHq3[1, 1] + 28212*CHq3[2, 2] + 4816*CHq3[3, 3] - 
              17672*CHu[1, 1] - 17672*CHu[2, 2] + 384*CHu[3, 3]) + 
            6*MW2^4*MZ2^7*(25526*CHd[1, 1] + 25526*CHd[2, 2] + 
              25526*CHd[3, 3] + 25526*CHe[1, 1] + 25526*CHe[2, 2] + 
              25526*CHe[3, 3] - 488980*CHl1[1, 1] - 488980*CHl1[2, 2] - 
              78946*CHl1[3, 3] - 28737*CHl3[1, 1] - 28737*CHl3[2, 2] + 
              118870*CHl3[3, 3] + 78946*CHq1[1, 1] + 78946*CHq1[2, 2] + 
              15056*CHq1[3, 3] + 59458*CHq3[1, 1] + 59458*CHq3[2, 2] - 
              4268*CHq3[3, 3] - 51052*CHu[1, 1] - 51052*CHu[2, 2] + 
              414*CHu[3, 3]) + 96*MW2^7*MZ2^4*(1324*CHd[1, 1] + 
              1324*CHd[2, 2] + 1324*CHd[3, 3] + 1324*CHe[1, 1] + 
              1324*CHe[2, 2] + 1324*CHe[3, 3] + 32692*CHl1[1, 1] + 
              32692*CHl1[2, 2] + 1612*CHl1[3, 3] - 538057*CHl3[1, 1] - 
              538057*CHl3[2, 2] - 34860*CHl3[3, 3] - 1612*CHq1[1, 1] - 
              1612*CHq1[2, 2] - 20456*CHq1[3, 3] - 65124*CHq3[1, 1] - 
              65124*CHq3[2, 2] - 24204*CHq3[3, 3] - 2648*CHu[1, 1] - 
              2648*CHu[2, 2] + 414*CHu[3, 3]) + 64*MW2^9*MZ2^2*
             (62580*CHd[1, 1] + 62580*CHd[2, 2] + 62580*CHd[3, 3] + 
              62580*CHe[1, 1] + 62580*CHe[2, 2] + 62580*CHe[3, 3] + 
              57540*CHl1[1, 1] + 57540*CHl1[2, 2] + 57540*CHl1[3, 3] - 
              2012069*CHl3[1, 1] - 2012069*CHl3[2, 2] + 73500*CHl3[3, 3] - 
              57540*CHq1[1, 1] - 57540*CHq1[2, 2] + 35616*CHq1[3, 3] + 
              176820*CHq3[1, 1] + 176820*CHq3[2, 2] + 45492*CHq3[3, 3] - 
              125160*CHu[1, 1] - 125160*CHu[2, 2] + 756*CHu[3, 3]) - 
            96*MW2^8*MZ2^3*(40358*CHd[1, 1] + 40358*CHd[2, 2] + 
              40358*CHd[3, 3] + 40358*CHe[1, 1] + 40358*CHe[2, 2] + 
              40358*CHe[3, 3] + 36998*CHl1[1, 1] + 36998*CHl1[2, 2] + 
              32798*CHl1[3, 3] - 1185297*CHl3[1, 1] - 1185297*CHl3[2, 2] + 
              25502*CHl3[3, 3] - 32798*CHq1[1, 1] - 32798*CHq1[2, 2] + 
              1832*CHq1[3, 3] + 57114*CHq3[1, 1] + 57114*CHq3[2, 2] + 
              7556*CHq3[3, 3] - 80716*CHu[1, 1] - 80716*CHu[2, 2] + 
              1014*CHu[3, 3]) + 2*MW2^3*MZ2^8*(39138*CHd[1, 1] + 
              39138*CHd[2, 2] + 39138*CHd[3, 3] + 39138*CHe[1, 1] + 
              39138*CHe[2, 2] + 39138*CHe[3, 3] + 151341*CHl1[1, 1] + 
              151341*CHl1[2, 2] + 60018*CHl1[3, 3] - 18337*CHl3[1, 1] - 
              18337*CHl3[2, 2] + 41622*CHl3[3, 3] - 60018*CHq1[1, 1] - 
              60018*CHq1[2, 2] + 5064*CHq1[3, 3] + 116034*CHq3[1, 1] + 
              116034*CHq3[2, 2] + 34488*CHq3[3, 3] - 78276*CHu[1, 1] - 
              78276*CHu[2, 2] + 1728*CHu[3, 3]) + 16*MW2^6*MZ2^5*
             (128028*CHd[1, 1] + 128028*CHd[2, 2] + 128028*CHd[3, 3] + 
              128028*CHe[1, 1] + 128028*CHe[2, 2] + 128028*CHe[3, 3] - 
              357855*CHl1[1, 1] - 357855*CHl1[2, 2] + 40980*CHl1[3, 3] + 
              549427*CHl3[1, 1] + 549427*CHl3[2, 2] + 339504*CHl3[3, 3] - 
              40980*CHq1[1, 1] - 40980*CHq1[2, 2] + 102180*CHq1[3, 3] + 
              534384*CHq3[1, 1] + 534384*CHq3[2, 2] + 141900*CHq3[3, 3] - 
              256056*CHu[1, 1] - 256056*CHu[2, 2] + 2052*CHu[3, 3]) - 
            12*MW2^5*MZ2^6*(101920*CHd[1, 1] + 101920*CHd[2, 2] + 
              101920*CHd[3, 3] + 101920*CHe[1, 1] + 101920*CHe[2, 2] + 
              101920*CHe[3, 3] - 519158*CHl1[1, 1] - 519158*CHl1[2, 2] - 
              24080*CHl1[3, 3] - 86523*CHl3[1, 1] - 86523*CHl3[2, 2] + 
              261216*CHl3[3, 3] + 24080*CHq1[1, 1] + 24080*CHq1[2, 2] + 
              48016*CHq1[3, 3] + 308352*CHq3[1, 1] + 308352*CHq3[2, 2] + 
              60148*CHq3[3, 3] - 203840*CHu[1, 1] - 203840*CHu[2, 2] + 
              2376*CHu[3, 3])) + MT2^6*(3225600*MW2^10*(CHl3[1, 1] + 
              CHl3[2, 2]) + 1536*MW2^9*MZ2*(168*CHd[1, 1] + 168*CHd[2, 2] + 
              168*CHd[3, 3] + 168*CHe[1, 1] + 168*CHe[2, 2] + 168*CHe[3, 3] + 
              168*CHl1[1, 1] + 168*CHl1[2, 2] + 168*CHl1[3, 3] - 
              9845*CHl3[1, 1] - 9845*CHl3[2, 2] + 252*CHl3[3, 3] - 
              168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 
              644*CHq3[1, 1] + 644*CHq3[2, 2] + 154*CHq3[3, 3] - 
              336*CHu[1, 1] - 336*CHu[2, 2]) - 3*MZ2^10*(8*CHd[1, 1] + 
              8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
              8*CHe[3, 3] + 770*CHl1[1, 1] + 770*CHl1[2, 2] + 
              152*CHl1[3, 3] - 357*CHl3[1, 1] - 357*CHl3[2, 2] - 
              144*CHl3[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] - 
              28*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] - 4*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2]) - 16*MW2^5*MZ2^5*
             (20496*CHd[1, 1] + 20496*CHd[2, 2] + 20496*CHd[3, 3] + 
              20496*CHe[1, 1] + 20496*CHe[2, 2] + 20496*CHe[3, 3] - 
              81663*CHl1[1, 1] - 81663*CHl1[2, 2] + 3864*CHl1[3, 3] + 
              349010*CHl3[1, 1] + 349010*CHl3[2, 2] + 70356*CHl3[3, 3] - 
              3864*CHq1[1, 1] - 3864*CHq1[2, 2] + 25248*CHq1[3, 3] + 
              109980*CHq3[1, 1] + 109980*CHq3[2, 2] + 27768*CHq3[3, 3] - 
              40992*CHu[1, 1] - 40992*CHu[2, 2] - 864*CHu[3, 3]) - 
            MW2*MZ2^9*(492*CHd[1, 1] + 492*CHd[2, 2] + 492*CHd[3, 3] + 
              492*CHe[1, 1] + 492*CHe[2, 2] + 492*CHe[3, 3] - 
              40800*CHl1[1, 1] - 40800*CHl1[2, 2] - 7428*CHl1[3, 3] + 
              19387*CHl3[1, 1] + 19387*CHl3[2, 2] + 8940*CHl3[3, 3] + 
              7428*CHq1[1, 1] + 7428*CHq1[2, 2] + 1752*CHq1[3, 3] + 
              4548*CHq3[1, 1] + 4548*CHq3[2, 2] + 708*CHq3[3, 3] - 
              984*CHu[1, 1] - 984*CHu[2, 2] + 144*CHu[3, 3]) - 
            64*MW2^8*MZ2^2*(13092*CHd[1, 1] + 13092*CHd[2, 2] + 
              13092*CHd[3, 3] + 13092*CHe[1, 1] + 13092*CHe[2, 2] + 
              13092*CHe[3, 3] + 12084*CHl1[1, 1] + 12084*CHl1[2, 2] + 
              12084*CHl1[3, 3] - 439663*CHl3[1, 1] - 439663*CHl3[2, 2] + 
              15564*CHl3[3, 3] - 12084*CHq1[1, 1] - 12084*CHq1[2, 2] + 
              8304*CHq1[3, 3] + 37572*CHq3[1, 1] + 37572*CHq3[2, 2] + 
              8940*CHq3[3, 3] - 26184*CHu[1, 1] - 26184*CHu[2, 2] + 
              756*CHu[3, 3]) - 96*MW2^6*MZ2^4*(2166*CHd[1, 1] + 
              2166*CHd[2, 2] + 2166*CHd[3, 3] + 2166*CHe[1, 1] + 
              2166*CHe[2, 2] + 2166*CHe[3, 3] + 8286*CHl1[1, 1] + 
              8286*CHl1[2, 2] + 1950*CHl1[3, 3] - 166677*CHl3[1, 1] - 
              166677*CHl3[2, 2] - 5354*CHl3[3, 3] - 1950*CHq1[1, 1] - 
              1950*CHq1[2, 2] - 3306*CHq1[3, 3] - 9246*CHq3[1, 1] - 
              9246*CHq3[2, 2] - 2556*CHq3[3, 3] - 4332*CHu[1, 1] - 
              4332*CHu[2, 2] + 972*CHu[3, 3]) + 2*MW2^2*MZ2^8*
             (6588*CHd[1, 1] + 6588*CHd[2, 2] + 6588*CHd[3, 3] + 
              6588*CHe[1, 1] + 6588*CHe[2, 2] + 6588*CHe[3, 3] - 
              135513*CHl1[1, 1] - 135513*CHl1[2, 2] - 21132*CHl1[3, 3] + 
              62720*CHl3[1, 1] + 62720*CHl3[2, 2] + 37272*CHl3[3, 3] + 
              21132*CHq1[1, 1] + 21132*CHq1[2, 2] + 7434*CHq1[3, 3] + 
              27336*CHq3[1, 1] + 27336*CHq3[2, 2] + 5484*CHq3[3, 3] - 
              13176*CHu[1, 1] - 13176*CHu[2, 2] + 1026*CHu[3, 3]) - 
            6*MW2^3*MZ2^7*(15614*CHd[1, 1] + 15614*CHd[2, 2] + 
              15614*CHd[3, 3] + 15614*CHe[1, 1] + 15614*CHe[2, 2] + 
              15614*CHe[3, 3] - 146128*CHl1[1, 1] - 146128*CHl1[2, 2] - 
              16282*CHl1[3, 3] + 69727*CHl3[1, 1] + 69727*CHl3[2, 2] + 
              54782*CHl3[3, 3] + 16282*CHq1[1, 1] + 16282*CHq1[2, 2] + 
              11960*CHq1[3, 3] + 54650*CHq3[1, 1] + 54650*CHq3[2, 2] + 
              12408*CHq3[3, 3] - 31228*CHu[1, 1] - 31228*CHu[2, 2] + 
              1710*CHu[3, 3]) + 32*MW2^7*MZ2^3*(28482*CHd[1, 1] + 
              28482*CHd[2, 2] + 28482*CHd[3, 3] + 28482*CHe[1, 1] + 
              28482*CHe[2, 2] + 28482*CHe[3, 3] + 26178*CHl1[1, 1] + 
              26178*CHl1[2, 2] + 23658*CHl1[3, 3] - 868121*CHl3[1, 1] - 
              868121*CHl3[2, 2] + 20538*CHl3[3, 3] - 23658*CHq1[1, 1] - 
              23658*CHq1[2, 2] + 6216*CHq1[3, 3] + 47022*CHq3[1, 1] + 
              47022*CHq3[2, 2] + 10680*CHq3[3, 3] - 56964*CHu[1, 1] - 
              56964*CHu[2, 2] + 3690*CHu[3, 3]) + 4*MW2^4*MZ2^6*
             (71328*CHd[1, 1] + 71328*CHd[2, 2] + 71328*CHd[3, 3] + 
              71328*CHe[1, 1] + 71328*CHe[2, 2] + 71328*CHe[3, 3] - 
              369438*CHl1[1, 1] - 369438*CHl1[2, 2] - 13776*CHl1[3, 3] + 
              350387*CHl3[1, 1] + 350387*CHl3[2, 2] + 206544*CHl3[3, 3] + 
              13776*CHq1[1, 1] + 13776*CHq1[2, 2] + 54912*CHq1[3, 3] + 
              265104*CHq3[1, 1] + 265104*CHq3[2, 2] + 64236*CHq3[3, 3] - 
              142656*CHu[1, 1] - 142656*CHu[2, 2] + 4536*CHu[3, 3])) - 
          MT2^5*MW2*(9676800*MW2^10*(CHl3[1, 1] + CHl3[2, 2]) + 
            3072*MW2^9*MZ2*(252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] + 
              252*CHe[1, 1] + 252*CHe[2, 2] + 252*CHe[3, 3] + 
              252*CHl1[1, 1] + 252*CHl1[2, 2] + 252*CHl1[3, 3] - 
              14927*CHl3[1, 1] - 14927*CHl3[2, 2] + 378*CHl3[3, 3] - 
              252*CHq1[1, 1] - 252*CHq1[2, 2] + 252*CHq1[3, 3] + 
              966*CHq3[1, 1] + 966*CHq3[2, 2] + 259*CHq3[3, 3] - 
              504*CHu[1, 1] - 504*CHu[2, 2]) - 48*MW2^5*MZ2^5*
             (20216*CHd[1, 1] + 20216*CHd[2, 2] + 20216*CHd[3, 3] + 
              20216*CHe[1, 1] + 20216*CHe[2, 2] + 20216*CHe[3, 3] - 
              83719*CHl1[1, 1] - 83719*CHl1[2, 2] + 3584*CHl1[3, 3] + 
              386013*CHl3[1, 1] + 386013*CHl3[2, 2] + 72108*CHl3[3, 3] - 
              3584*CHq1[1, 1] - 3584*CHq1[2, 2] + 26564*CHq1[3, 3] + 
              113124*CHq3[1, 1] + 113124*CHq3[2, 2] + 31160*CHq3[3, 3] - 
              40432*CHu[1, 1] - 40432*CHu[2, 2] - 252*CHu[3, 3]) - 
            MW2*MZ2^9*(2136*CHd[1, 1] + 2136*CHd[2, 2] + 2136*CHd[3, 3] + 
              2136*CHe[1, 1] + 2136*CHe[2, 2] + 2136*CHe[3, 3] - 
              147030*CHl1[1, 1] - 147030*CHl1[2, 2] - 26520*CHl1[3, 3] + 
              70735*CHl3[1, 1] + 70735*CHl3[2, 2] + 32736*CHl3[3, 3] + 
              26520*CHq1[1, 1] + 26520*CHq1[2, 2] + 6204*CHq1[3, 3] + 
              17184*CHq3[1, 1] + 17184*CHq3[2, 2] + 660*CHq3[3, 3] - 
              4272*CHu[1, 1] - 4272*CHu[2, 2] - 144*CHu[3, 3]) - 
            12*MZ2^10*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
              8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 770*CHl1[1, 1] + 
              770*CHl1[2, 2] + 152*CHl1[3, 3] - 364*CHl3[1, 1] - 
              364*CHl3[2, 2] - 144*CHl3[3, 3] - 152*CHq1[1, 1] - 
              152*CHq1[2, 2] - 28*CHq1[3, 3] - 48*CHq3[1, 1] - 
              48*CHq3[2, 2] + 9*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 
              3*CHu[3, 3]) + 6*MW2^2*MZ2^8*(8014*CHd[1, 1] + 8014*CHd[2, 2] + 
              8014*CHd[3, 3] + 8014*CHe[1, 1] + 8014*CHe[2, 2] + 
              8014*CHe[3, 3] - 151949*CHl1[1, 1] - 151949*CHl1[2, 2] - 
              23234*CHl1[3, 3] + 70185*CHl3[1, 1] + 70185*CHl3[2, 2] + 
              42794*CHl3[3, 3] + 23234*CHq1[1, 1] + 23234*CHq1[2, 2] + 
              8146*CHq1[3, 3] + 32318*CHq3[1, 1] + 32318*CHq3[2, 2] + 
              4680*CHq3[3, 3] - 16028*CHu[1, 1] - 16028*CHu[2, 2] + 
              336*CHu[3, 3]) - 192*MW2^8*MZ2^2*(13284*CHd[1, 1] + 
              13284*CHd[2, 2] + 13284*CHd[3, 3] + 13284*CHe[1, 1] + 
              13284*CHe[2, 2] + 13284*CHe[3, 3] + 12276*CHl1[1, 1] + 
              12276*CHl1[2, 2] + 12276*CHl1[3, 3] - 450553*CHl3[1, 1] - 
              450553*CHl3[2, 2] + 15852*CHl3[3, 3] - 12276*CHq1[1, 1] - 
              12276*CHq1[2, 2] + 8160*CHq1[3, 3] + 38308*CHq3[1, 1] + 
              38308*CHq3[2, 2] + 9676*CHq3[3, 3] - 26568*CHu[1, 1] - 
              26568*CHu[2, 2] + 420*CHu[3, 3]) - 96*MW2^6*MZ2^4*
             (7684*CHd[1, 1] + 7684*CHd[2, 2] + 7684*CHd[3, 3] + 
              7684*CHe[1, 1] + 7684*CHe[2, 2] + 7684*CHe[3, 3] + 
              25948*CHl1[1, 1] + 25948*CHl1[2, 2] + 6820*CHl1[3, 3] - 
              534729*CHl3[1, 1] - 534729*CHl3[2, 2] - 15284*CHl3[3, 3] - 
              6820*CHq1[1, 1] - 6820*CHq1[2, 2] - 10958*CHq1[3, 3] - 
              25980*CHq3[1, 1] - 25980*CHq3[2, 2] - 9784*CHq3[3, 3] - 
              15368*CHu[1, 1] - 15368*CHu[2, 2] + 1506*CHu[3, 3]) - 
            6*MW2^3*MZ2^7*(52474*CHd[1, 1] + 52474*CHd[2, 2] + 
              52474*CHd[3, 3] + 52474*CHe[1, 1] + 52474*CHe[2, 2] + 
              52474*CHe[3, 3] - 469460*CHl1[1, 1] - 469460*CHl1[2, 2] - 
              50414*CHl1[3, 3] + 231071*CHl3[1, 1] + 231071*CHl3[2, 2] + 
              180474*CHl3[3, 3] + 50414*CHq1[1, 1] + 50414*CHq1[2, 2] + 
              37792*CHq1[3, 3] + 183726*CHq3[1, 1] + 183726*CHq3[2, 2] + 
              37344*CHq3[3, 3] - 104948*CHu[1, 1] - 104948*CHu[2, 2] + 
              2610*CHu[3, 3]) + 32*MW2^7*MZ2^3*(89022*CHd[1, 1] + 
              89022*CHd[2, 2] + 89022*CHd[3, 3] + 89022*CHe[1, 1] + 
              89022*CHe[2, 2] + 89022*CHe[3, 3] + 81822*CHl1[1, 1] + 
              81822*CHl1[2, 2] + 74262*CHl1[3, 3] - 2717147*CHl3[1, 1] - 
              2717147*CHl3[2, 2] + 65814*CHl3[3, 3] - 74262*CHq1[1, 1] - 
              74262*CHq1[2, 2] + 16032*CHq1[3, 3] + 151170*CHq3[1, 1] + 
              151170*CHq3[2, 2] + 31008*CHq3[3, 3] - 178044*CHu[1, 1] - 
              178044*CHu[2, 2] + 6030*CHu[3, 3]) + 4*MW2^4*MZ2^6*
             (226176*CHd[1, 1] + 226176*CHd[2, 2] + 226176*CHd[3, 3] + 
              226176*CHe[1, 1] + 226176*CHe[2, 2] + 226176*CHe[3, 3] - 
              1151454*CHl1[1, 1] - 1151454*CHl1[2, 2] - 38640*CHl1[3, 3] + 
              1190261*CHl3[1, 1] + 1190261*CHl3[2, 2] + 656832*CHl3[3, 3] + 
              38640*CHq1[1, 1] + 38640*CHq1[2, 2] + 171600*CHq1[3, 3] + 
              852768*CHq3[1, 1] + 852768*CHq3[2, 2] + 205764*CHq3[3, 3] - 
              452352*CHu[1, 1] - 452352*CHu[2, 2] + 8424*CHu[3, 3])) + 
          MT2^4*MW2*(16128000*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) + 
            7680*MW2^10*MZ2*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] + 
              168*CHe[1, 1] + 168*CHe[2, 2] + 168*CHe[3, 3] + 
              168*CHl1[1, 1] + 168*CHl1[2, 2] + 168*CHl1[3, 3] - 
              9853*CHl3[1, 1] - 9853*CHl3[2, 2] + 252*CHl3[3, 3] - 
              168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 
              644*CHq3[1, 1] + 644*CHq3[2, 2] + 182*CHq3[3, 3] - 
              336*CHu[1, 1] - 336*CHu[2, 2]) - 3*MZ2^11*(8*CHd[1, 1] + 
              8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
              8*CHe[3, 3] + 770*CHl1[1, 1] + 770*CHl1[2, 2] + 
              152*CHl1[3, 3] - 353*CHl3[1, 1] - 353*CHl3[2, 2] - 
              144*CHl3[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] - 
              28*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] - 4*CHq3[3, 3] - 
              16*CHu[1, 1] - 16*CHu[2, 2]) + 2*MW2^3*MZ2^8*(16044*CHd[1, 1] + 
              16044*CHd[2, 2] + 16044*CHd[3, 3] + 16044*CHe[1, 1] + 
              16044*CHe[2, 2] + 16044*CHe[3, 3] - 584337*CHl1[1, 1] - 
              584337*CHl1[2, 2] - 100956*CHl1[3, 3] + 251326*CHl3[1, 1] + 
              251326*CHl3[2, 2] + 137976*CHl3[3, 3] + 100956*CHq1[1, 1] + 
              100956*CHq1[2, 2] + 27312*CHq1[3, 3] + 77352*CHq3[1, 1] + 
              77352*CHq3[2, 2] + 2268*CHq3[3, 3] - 32088*CHu[1, 1] - 
              32088*CHu[2, 2] - 666*CHu[3, 3]) - MW2*MZ2^10*(780*CHd[1, 1] + 
              780*CHd[2, 2] + 780*CHd[3, 3] + 780*CHe[1, 1] + 780*CHe[2, 2] + 
              780*CHe[3, 3] - 13080*CHl1[1, 1] - 13080*CHl1[2, 2] - 
              1956*CHl1[3, 3] + 6235*CHl3[1, 1] + 6235*CHl3[2, 2] + 
              3756*CHl3[3, 3] + 1956*CHq1[1, 1] + 1956*CHq1[2, 2] + 
              456*CHq1[3, 3] + 2820*CHq3[1, 1] + 2820*CHq3[2, 2] + 
              744*CHq3[3, 3] - 1560*CHu[1, 1] - 1560*CHu[2, 2] + 
              108*CHu[3, 3]) - 16*MW2^6*MZ2^5*(109596*CHd[1, 1] + 
              109596*CHd[2, 2] + 109596*CHd[3, 3] + 109596*CHe[1, 1] + 
              109596*CHe[2, 2] + 109596*CHe[3, 3] - 401775*CHl1[1, 1] - 
              401775*CHl1[2, 2] + 25140*CHl1[3, 3] + 1532644*CHl3[1, 1] + 
              1532644*CHl3[2, 2] + 356448*CHl3[3, 3] - 25140*CHq1[1, 1] - 
              25140*CHq1[2, 2] + 124320*CHq1[3, 3] + 560448*CHq3[1, 1] + 
              560448*CHq3[2, 2] + 157152*CHq3[3, 3] - 219192*CHu[1, 1] - 
              219192*CHu[2, 2] + 972*CHu[3, 3]) + MW2^2*MZ2^9*
             (6096*CHd[1, 1] + 6096*CHd[2, 2] + 6096*CHd[3, 3] + 
              6096*CHe[1, 1] + 6096*CHe[2, 2] + 6096*CHe[3, 3] + 
              105384*CHl1[1, 1] + 105384*CHl1[2, 2] + 24528*CHl1[3, 3] - 
              55673*CHl3[1, 1] - 55673*CHl3[2, 2] - 11568*CHl3[3, 3] - 
              24528*CHq1[1, 1] - 24528*CHq1[2, 2] - 4308*CHq1[3, 3] + 
              7152*CHq3[1, 1] + 7152*CHq3[2, 2] + 6084*CHq3[3, 3] - 
              12192*CHu[1, 1] - 12192*CHu[2, 2] + 972*CHu[3, 3]) - 
            64*MW2^9*MZ2^2*(65460*CHd[1, 1] + 65460*CHd[2, 2] + 
              65460*CHd[3, 3] + 65460*CHe[1, 1] + 65460*CHe[2, 2] + 
              65460*CHe[3, 3] + 60420*CHl1[1, 1] + 60420*CHl1[2, 2] + 
              60420*CHl1[3, 3] - 2190563*CHl3[1, 1] - 2190563*CHl3[2, 2] + 
              77820*CHl3[3, 3] - 60420*CHq1[1, 1] - 60420*CHq1[2, 2] + 
              39000*CHq1[3, 3] + 187860*CHq3[1, 1] + 187860*CHq3[2, 2] + 
              48420*CHq3[3, 3] - 130920*CHu[1, 1] - 130920*CHu[2, 2] + 
              1260*CHu[3, 3]) - 32*MW2^7*MZ2^4*(28914*CHd[1, 1] + 
              28914*CHd[2, 2] + 28914*CHd[3, 3] + 28914*CHe[1, 1] + 
              28914*CHe[2, 2] + 28914*CHe[3, 3] + 121002*CHl1[1, 1] + 
              121002*CHl1[2, 2] + 25962*CHl1[3, 3] - 2379085*CHl3[1, 1] - 
              2379085*CHl3[2, 2] - 84510*CHl3[3, 3] - 25962*CHq1[1, 1] - 
              25962*CHq1[2, 2] - 58116*CHq1[3, 3] - 148794*CHq3[1, 1] - 
              148794*CHq3[2, 2] - 59700*CHq3[3, 3] - 57828*CHu[1, 1] - 
              57828*CHu[2, 2] + 3564*CHu[3, 3]) - 2*MW2^4*MZ2^7*
             (209826*CHd[1, 1] + 209826*CHd[2, 2] + 209826*CHd[3, 3] + 
              209826*CHe[1, 1] + 209826*CHe[2, 2] + 209826*CHe[3, 3] - 
              2105640*CHl1[1, 1] - 2105640*CHl1[2, 2] - 249606*CHl1[3, 3] + 
              775757*CHl3[1, 1] + 775757*CHl3[2, 2] + 747330*CHl3[3, 3] + 
              249606*CHq1[1, 1] + 249606*CHq1[2, 2] + 144396*CHq1[3, 3] + 
              704838*CHq3[1, 1] + 704838*CHq3[2, 2] + 122808*CHq3[3, 3] - 
              419652*CHu[1, 1] - 419652*CHu[2, 2] + 5670*CHu[3, 3]) + 
            32*MW2^8*MZ2^3*(141258*CHd[1, 1] + 141258*CHd[2, 2] + 
              141258*CHd[3, 3] + 141258*CHe[1, 1] + 141258*CHe[2, 2] + 
              141258*CHe[3, 3] + 129738*CHl1[1, 1] + 129738*CHl1[2, 2] + 
              117138*CHl1[3, 3] - 4267345*CHl3[1, 1] - 4267345*CHl3[2, 2] + 
              100962*CHl3[3, 3] - 117138*CHq1[1, 1] - 117138*CHq1[2, 2] + 
              18948*CHq1[3, 3] + 230694*CHq3[1, 1] + 230694*CHq3[2, 2] + 
              41976*CHq3[3, 3] - 282516*CHu[1, 1] - 282516*CHu[2, 2] + 
              5670*CHu[3, 3]) + 4*MW2^5*MZ2^6*(360000*CHd[1, 1] + 
              360000*CHd[2, 2] + 360000*CHd[3, 3] + 360000*CHe[1, 1] + 
              360000*CHe[2, 2] + 360000*CHe[3, 3] - 1822518*CHl1[1, 1] - 
              1822518*CHl1[2, 2] - 65520*CHl1[3, 3] + 1313839*CHl3[1, 1] + 
              1313839*CHl3[2, 2] + 1011696*CHl3[3, 3] + 65520*CHq1[1, 1] + 
              65520*CHq1[2, 2] + 241920*CHq1[3, 3] + 1287792*CHq3[1, 1] + 
              1287792*CHq3[2, 2] + 299412*CHq3[3, 3] - 720000*CHu[1, 1] - 
              720000*CHu[2, 2] + 10152*CHu[3, 3])) + 12*MT2^8*MZ2*
           (-2*MW2 + MZ2)^2*(8*MW2^3 - 6*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3)*
           (4*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
            MZ2^2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 3*CHq1[3, 3] + 
              5*CHq3[3, 3] + 3*CHu[3, 3]) + 2*MW2*MZ2*(2*CHl3[1, 1] + 
              2*CHl3[2, 2] - 3*(CHq1[3, 3] + CHq3[3, 3] + CHu[3, 3])))) + 
        MH2^2*(MW2^6*(MW2 + MZ2)*(460800*MW2^9*(CHl3[1, 1] + CHl3[2, 2]) - 
            4*MW2^4*MZ2^5*(13920*CHd[1, 1] + 13920*CHd[2, 2] + 
              13920*CHd[3, 3] + 13920*CHe[1, 1] + 13920*CHe[2, 2] + 
              13920*CHe[3, 3] - 41412*CHl1[1, 1] - 41412*CHl1[2, 2] + 
              4416*CHl1[3, 3] + 109073*CHl3[1, 1] + 109073*CHl3[2, 2] + 
              38928*CHl3[3, 3] - 4416*CHq1[1, 1] - 4416*CHq1[2, 2] + 
              11184*CHq1[3, 3] + 62640*CHq3[1, 1] + 62640*CHq3[2, 2] + 
              15792*CHq3[3, 3] - 27840*CHu[1, 1] - 27840*CHu[2, 2]) - 
            3*MW2^2*MZ2^7*(3212*CHd[1, 1] + 3212*CHd[2, 2] + 3212*CHd[3, 3] + 
              3212*CHe[1, 1] + 3212*CHe[2, 2] + 3212*CHe[3, 3] - 
              32512*CHl1[1, 1] - 32512*CHl1[2, 2] - 3844*CHl1[3, 3] - 
              2973*CHl3[1, 1] - 2973*CHl3[2, 2] + 11404*CHl3[3, 3] + 
              3844*CHq1[1, 1] + 3844*CHq1[2, 2] + 3380*CHq1[3, 3] + 
              11044*CHq3[1, 1] + 11044*CHq3[2, 2] + 2212*CHq3[3, 3] - 
              6424*CHu[1, 1] - 6424*CHu[2, 2]) + 12*MW2^3*MZ2^6*
             (3149*CHd[1, 1] + 3149*CHd[2, 2] + 3149*CHd[3, 3] + 
              3149*CHe[1, 1] + 3149*CHe[2, 2] + 3149*CHe[3, 3] - 
              15205*CHl1[1, 1] - 15205*CHl1[2, 2] - 451*CHl1[3, 3] + 
              1226*CHl3[1, 1] + 1226*CHl3[2, 2] + 8397*CHl3[3, 3] + 
              451*CHq1[1, 1] + 451*CHq1[2, 2] + 2117*CHq1[3, 3] + 
              10887*CHq3[1, 1] + 10887*CHq3[2, 2] + 2285*CHq3[3, 3] - 
              6298*CHu[1, 1] - 6298*CHu[2, 2]) - 64*MW2^7*MZ2^2*
             (1788*CHd[1, 1] + 1788*CHd[2, 2] + 1788*CHd[3, 3] + 
              1788*CHe[1, 1] + 1788*CHe[2, 2] + 1788*CHe[3, 3] + 
              1644*CHl1[1, 1] + 1644*CHl1[2, 2] + 1644*CHl1[3, 3] - 
              58123*CHl3[1, 1] - 58123*CHl3[2, 2] + 2100*CHl3[3, 3] - 
              1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 996*CHq1[3, 3] + 
              5052*CHq3[1, 1] + 5052*CHq3[2, 2] + 1260*CHq3[3, 3] - 
              3576*CHu[1, 1] - 3576*CHu[2, 2]) + 96*MW2^6*MZ2^3*
             (1168*CHd[1, 1] + 1168*CHd[2, 2] + 1168*CHd[3, 3] + 
              1168*CHe[1, 1] + 1168*CHe[2, 2] + 1168*CHe[3, 3] + 
              1072*CHl1[1, 1] + 1072*CHl1[2, 2] + 952*CHl1[3, 3] - 
              35815*CHl3[1, 1] - 35815*CHl3[2, 2] + 760*CHl3[3, 3] - 
              952*CHq1[1, 1] - 952*CHq1[2, 2] + 100*CHq1[3, 3] + 
              1704*CHq3[1, 1] + 1704*CHq3[2, 2] + 156*CHq3[3, 3] - 
              2336*CHu[1, 1] - 2336*CHu[2, 2]) + 2*MW2*MZ2^8*
             (384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 384*CHe[1, 1] + 
              384*CHe[2, 2] + 384*CHe[3, 3] - 12261*CHl1[1, 1] - 
              12261*CHl1[2, 2] - 2064*CHl1[3, 3] + 353*CHl3[1, 1] + 
              353*CHl3[2, 2] + 3012*CHl3[3, 3] + 2064*CHq1[1, 1] + 
              2064*CHq1[2, 2] + 1194*CHq1[3, 3] + 1932*CHq3[1, 1] + 
              1932*CHq3[2, 2] + 462*CHq3[3, 3] - 768*CHu[1, 1] - 
              768*CHu[2, 2]) - 48*MW2^5*MZ2^4*(163*CHd[1, 1] + 
              163*CHd[2, 2] + 163*CHd[3, 3] + 163*CHe[1, 1] + 163*CHe[2, 2] + 
              163*CHe[3, 3] + 1939*CHl1[1, 1] + 1939*CHl1[2, 2] + 
              163*CHl1[3, 3] - 36660*CHl3[1, 1] - 36660*CHl3[2, 2] - 
              1869*CHl3[3, 3] - 163*CHq1[1, 1] - 163*CHq1[2, 2] - 
              929*CHq1[3, 3] - 3495*CHq3[1, 1] - 3495*CHq3[2, 2] - 
              1337*CHq3[3, 3] - 326*CHu[1, 1] - 326*CHu[2, 2]) + 
            6144*MW2^8*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
              6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 
              6*CHl1[2, 2] + 6*CHl1[3, 3] - 341*CHl3[1, 1] - 341*CHl3[2, 2] + 
              9*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 
              23*CHq3[1, 1] + 23*CHq3[2, 2] + 7*CHq3[3, 3] - 12*CHu[1, 1] - 
              12*CHu[2, 2]) + 6*MZ2^9*(4*CHd[1, 1] + 4*CHd[2, 2] + 
              4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
              385*CHl1[1, 1] + 385*CHl1[2, 2] + 76*CHl1[3, 3] - 
              26*CHl3[1, 1] - 26*CHl3[2, 2] - 72*CHl3[3, 3] - 76*CHq1[1, 1] - 
              76*CHq1[2, 2] - 38*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 
              10*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
          MT2*MW2^4*(-3225600*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) + 
            2*MW2*MZ2^10*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] + 
              336*CHe[1, 1] + 336*CHe[2, 2] + 336*CHe[3, 3] - 
              16881*CHl1[1, 1] - 16881*CHl1[2, 2] - 2976*CHl1[3, 3] + 
              683*CHl3[1, 1] + 683*CHl3[2, 2] + 3876*CHl3[3, 3] + 
              2976*CHq1[1, 1] + 2976*CHq1[2, 2] + 1524*CHq1[3, 3] + 
              2220*CHq3[1, 1] + 2220*CHq3[2, 2] + 486*CHq3[3, 3] - 
              672*CHu[1, 1] - 672*CHu[2, 2]) - 3072*MW2^10*MZ2*
             (84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] + 84*CHe[1, 1] + 
              84*CHe[2, 2] + 84*CHe[3, 3] + 84*CHl1[1, 1] + 84*CHl1[2, 2] + 
              84*CHl1[3, 3] - 4175*CHl3[1, 1] - 4175*CHl3[2, 2] + 
              126*CHl3[3, 3] - 84*CHq1[1, 1] - 84*CHq1[2, 2] + 
              84*CHq1[3, 3] + 322*CHq3[1, 1] + 322*CHq3[2, 2] + 
              97*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2]) + 
            6*MZ2^11*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
              4*CHe[2, 2] + 4*CHe[3, 3] + 385*CHl1[1, 1] + 385*CHl1[2, 2] + 
              76*CHl1[3, 3] - 26*CHl3[1, 1] - 26*CHl3[2, 2] - 72*CHl3[3, 3] - 
              76*CHq1[1, 1] - 76*CHq1[2, 2] - 38*CHq1[3, 3] - 24*CHq3[1, 1] - 
              24*CHq3[2, 2] - 10*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) - 
            MW2^2*MZ2^9*(12876*CHd[1, 1] + 12876*CHd[2, 2] + 12876*CHd[3, 
                3] + 12876*CHe[1, 1] + 12876*CHe[2, 2] + 12876*CHe[3, 3] - 
              179454*CHl1[1, 1] - 179454*CHl1[2, 2] - 24852*CHl1[3, 3] - 
              6083*CHl3[1, 1] - 6083*CHl3[2, 2] + 55284*CHl3[3, 3] + 
              24852*CHq1[1, 1] + 24852*CHq1[2, 2] + 16116*CHq1[3, 3] + 
              47580*CHq3[1, 1] + 47580*CHq3[2, 2] + 8604*CHq3[3, 3] - 
              25752*CHu[1, 1] - 25752*CHu[2, 2] + 36*CHu[3, 3]) + 
            64*MW2^9*MZ2^2*(10212*CHd[1, 1] + 10212*CHd[2, 2] + 
              10212*CHd[3, 3] + 10212*CHe[1, 1] + 10212*CHe[2, 2] + 
              10212*CHe[3, 3] + 9204*CHl1[1, 1] + 9204*CHl1[2, 2] + 
              9204*CHl1[3, 3] - 268585*CHl3[1, 1] - 268585*CHl3[2, 2] + 
              11244*CHl3[3, 3] - 9204*CHq1[1, 1] - 9204*CHq1[2, 2] + 
              4704*CHq1[3, 3] + 26532*CHq3[1, 1] + 26532*CHq3[2, 2] + 
              6300*CHq3[3, 3] - 20424*CHu[1, 1] - 20424*CHu[2, 2] + 
              36*CHu[3, 3]) - 32*MW2^8*MZ2^3*(9072*CHd[1, 1] + 
              9072*CHd[2, 2] + 9072*CHd[3, 3] + 9072*CHe[1, 1] + 
              9072*CHe[2, 2] + 9072*CHe[3, 3] + 8208*CHl1[1, 1] + 
              8208*CHl1[2, 2] + 5688*CHl1[3, 3] - 220603*CHl3[1, 1] - 
              220603*CHl3[2, 2] - 2568*CHl3[3, 3] - 5688*CHq1[1, 1] - 
              5688*CHq1[2, 2] - 7434*CHq1[3, 3] - 9048*CHq3[1, 1] - 
              9048*CHq3[2, 2] - 7890*CHq3[3, 3] - 18144*CHu[1, 1] - 
              18144*CHu[2, 2] + 90*CHu[3, 3]) - 16*MW2^7*MZ2^4*
             (31761*CHd[1, 1] + 31761*CHd[2, 2] + 31761*CHd[3, 3] + 
              31761*CHe[1, 1] + 31761*CHe[2, 2] + 31761*CHe[3, 3] - 
              8415*CHl1[1, 1] - 8415*CHl1[2, 2] + 26001*CHl1[3, 3] - 
              322348*CHl3[1, 1] - 322348*CHl3[2, 2] + 65889*CHl3[3, 3] - 
              26001*CHq1[1, 1] - 26001*CHq1[2, 2] + 27261*CHq1[3, 3] + 
              134499*CHq3[1, 1] + 134499*CHq3[2, 2] + 38217*CHq3[3, 3] - 
              63522*CHu[1, 1] - 63522*CHu[2, 2] + 108*CHu[3, 3]) + 
            2*MW2^3*MZ2^8*(35478*CHd[1, 1] + 35478*CHd[2, 2] + 
              35478*CHd[3, 3] + 35478*CHe[1, 1] + 35478*CHe[2, 2] + 
              35478*CHe[3, 3] - 200475*CHl1[1, 1] - 200475*CHl1[2, 2] - 
              11322*CHl1[3, 3] - 9971*CHl3[1, 1] - 9971*CHl3[2, 2] + 
              97722*CHl3[3, 3] + 11322*CHq1[1, 1] + 11322*CHq1[2, 2] + 
              22878*CHq1[3, 3] + 118062*CHq3[1, 1] + 118062*CHq3[2, 2] + 
              23196*CHq3[3, 3] - 70956*CHu[1, 1] - 70956*CHu[2, 2] + 
              144*CHu[3, 3]) - 4*MW2^5*MZ2^6*(12405*CHd[1, 1] + 
              12405*CHd[2, 2] + 12405*CHd[3, 3] + 12405*CHe[1, 1] + 
              12405*CHe[2, 2] + 12405*CHe[3, 3] - 130389*CHl1[1, 1] - 
              130389*CHl1[2, 2] - 25179*CHl1[3, 3] - 844070*CHl3[1, 1] - 
              844070*CHl3[2, 2] - 1803*CHl3[3, 3] + 25179*CHq1[1, 1] + 
              25179*CHq1[2, 2] - 17259*CHq1[3, 3] - 63873*CHq3[1, 1] - 
              63873*CHq3[2, 2] - 34287*CHq3[3, 3] - 24810*CHu[1, 1] - 
              24810*CHu[2, 2] + 216*CHu[3, 3]) - MW2^4*MZ2^7*
             (139380*CHd[1, 1] + 139380*CHd[2, 2] + 139380*CHd[3, 3] + 
              139380*CHe[1, 1] + 139380*CHe[2, 2] + 139380*CHe[3, 3] - 
              212736*CHl1[1, 1] - 212736*CHl1[2, 2] + 76740*CHl1[3, 3] + 
              562421*CHl3[1, 1] + 562421*CHl3[2, 2] + 319284*CHl3[3, 3] - 
              76740*CHq1[1, 1] - 76740*CHq1[2, 2] + 81960*CHq1[3, 3] + 
              541212*CHq3[1, 1] + 541212*CHq3[2, 2] + 134040*CHq3[3, 3] - 
              278760*CHu[1, 1] - 278760*CHu[2, 2] + 540*CHu[3, 3]) + 
            4*MW2^6*MZ2^5*(133296*CHd[1, 1] + 133296*CHd[2, 2] + 
              133296*CHd[3, 3] + 133296*CHe[1, 1] + 133296*CHe[2, 2] + 
              133296*CHe[3, 3] - 171084*CHl1[1, 1] - 171084*CHl1[2, 2] + 
              61584*CHl1[3, 3] - 1844401*CHl3[1, 1] - 1844401*CHl3[2, 2] + 
              201024*CHl3[3, 3] - 61584*CHq1[1, 1] - 61584*CHq1[2, 2] + 
              33936*CHq1[3, 3] + 311616*CHq3[1, 1] + 311616*CHq3[2, 2] + 
              52992*CHq3[3, 3] - 266592*CHu[1, 1] - 266592*CHu[2, 2] + 
              864*CHu[3, 3])) - MT2^7*(460800*MW2^9*(CHl3[1, 1] + 
              CHl3[2, 2]) + 3072*MW2^8*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
              12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 
              12*CHl1[1, 1] + 12*CHl1[2, 2] + 12*CHl1[3, 3] - 
              680*CHl3[1, 1] - 680*CHl3[2, 2] + 18*CHl3[3, 3] - 
              12*CHq1[1, 1] - 12*CHq1[2, 2] + 12*CHq1[3, 3] + 46*CHq3[1, 1] + 
              46*CHq3[2, 2] + 7*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
            4*MW2^4*MZ2^5*(13920*CHd[1, 1] + 13920*CHd[2, 2] + 
              13920*CHd[3, 3] + 13920*CHe[1, 1] + 13920*CHe[2, 2] + 
              13920*CHe[3, 3] - 41412*CHl1[1, 1] - 41412*CHl1[2, 2] + 
              4416*CHl1[3, 3] + 108833*CHl3[1, 1] + 108833*CHl3[2, 2] + 
              38928*CHl3[3, 3] - 4416*CHq1[1, 1] - 4416*CHq1[2, 2] + 
              13776*CHq1[3, 3] + 62640*CHq3[1, 1] + 62640*CHq3[2, 2] + 
              13488*CHq3[3, 3] - 27840*CHu[1, 1] - 27840*CHu[2, 2] - 
              864*CHu[3, 3]) + 6*MZ2^9*(4*CHd[1, 1] + 4*CHd[2, 2] + 
              4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
              385*CHl1[1, 1] + 385*CHl1[2, 2] + 76*CHl1[3, 3] - 
              20*CHl3[1, 1] - 20*CHl3[2, 2] - 72*CHl3[3, 3] - 76*CHq1[1, 1] - 
              76*CHq1[2, 2] - 20*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 
              12*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2] - 6*CHu[3, 3]) - 
            64*MW2^7*MZ2^2*(1788*CHd[1, 1] + 1788*CHd[2, 2] + 
              1788*CHd[3, 3] + 1788*CHe[1, 1] + 1788*CHe[2, 2] + 
              1788*CHe[3, 3] + 1644*CHl1[1, 1] + 1644*CHl1[2, 2] + 
              1644*CHl1[3, 3] - 58087*CHl3[1, 1] - 58087*CHl3[2, 2] + 
              2100*CHl3[3, 3] - 1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 
              1248*CHq1[3, 3] + 5052*CHq3[1, 1] + 5052*CHq3[2, 2] + 
              972*CHq3[3, 3] - 3576*CHu[1, 1] - 3576*CHu[2, 2] + 
              252*CHu[3, 3]) + 2*MW2*MZ2^8*(384*CHd[1, 1] + 384*CHd[2, 2] + 
              384*CHd[3, 3] + 384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] - 
              12261*CHl1[1, 1] - 12261*CHl1[2, 2] - 2064*CHl1[3, 3] + 
              269*CHl3[1, 1] + 269*CHl3[2, 2] + 3012*CHl3[3, 3] + 
              2064*CHq1[1, 1] + 2064*CHq1[2, 2] + 834*CHq1[3, 3] + 
              1932*CHq3[1, 1] + 1932*CHq3[2, 2] + 750*CHq3[3, 3] - 
              768*CHu[1, 1] - 768*CHu[2, 2] + 288*CHu[3, 3]) + 
            96*MW2^6*MZ2^3*(1168*CHd[1, 1] + 1168*CHd[2, 2] + 
              1168*CHd[3, 3] + 1168*CHe[1, 1] + 1168*CHe[2, 2] + 
              1168*CHe[3, 3] + 1072*CHl1[1, 1] + 1072*CHl1[2, 2] + 
              952*CHl1[3, 3] - 35901*CHl3[1, 1] - 35901*CHl3[2, 2] + 
              760*CHl3[3, 3] - 952*CHq1[1, 1] - 952*CHq1[2, 2] + 
              406*CHq1[3, 3] + 1704*CHq3[1, 1] + 1704*CHq3[2, 2] + 
              530*CHq3[3, 3] - 2336*CHu[1, 1] - 2336*CHu[2, 2] + 
              402*CHu[3, 3]) + 12*MW2^3*MZ2^6*(3149*CHd[1, 1] + 
              3149*CHd[2, 2] + 3149*CHd[3, 3] + 3149*CHe[1, 1] + 
              3149*CHe[2, 2] + 3149*CHe[3, 3] - 15205*CHl1[1, 1] - 
              15205*CHl1[2, 2] - 451*CHl1[3, 3] + 1218*CHl3[1, 1] + 
              1218*CHl3[2, 2] + 8397*CHl3[3, 3] + 451*CHq1[1, 1] + 
              451*CHq1[2, 2] + 2621*CHq1[3, 3] + 10887*CHq3[1, 1] + 
              10887*CHq3[2, 2] + 2969*CHq3[3, 3] - 6298*CHu[1, 1] - 
              6298*CHu[2, 2] + 504*CHu[3, 3]) - 48*MW2^5*MZ2^4*
             (163*CHd[1, 1] + 163*CHd[2, 2] + 163*CHd[3, 3] + 163*CHe[1, 1] + 
              163*CHe[2, 2] + 163*CHe[3, 3] + 1939*CHl1[1, 1] + 
              1939*CHl1[2, 2] + 163*CHl1[3, 3] - 36736*CHl3[1, 1] - 
              36736*CHl3[2, 2] - 1869*CHl3[3, 3] - 163*CHq1[1, 1] - 
              163*CHq1[2, 2] - 749*CHq1[3, 3] - 3495*CHq3[1, 1] - 
              3495*CHq3[2, 2] - 365*CHq3[3, 3] - 326*CHu[1, 1] - 
              326*CHu[2, 2] + 612*CHu[3, 3]) - 3*MW2^2*MZ2^7*
             (3212*CHd[1, 1] + 3212*CHd[2, 2] + 3212*CHd[3, 3] + 
              3212*CHe[1, 1] + 3212*CHe[2, 2] + 3212*CHe[3, 3] - 
              32512*CHl1[1, 1] - 32512*CHl1[2, 2] - 3844*CHl1[3, 3] - 
              2985*CHl3[1, 1] - 2985*CHl3[2, 2] + 11404*CHl3[3, 3] + 
              3844*CHq1[1, 1] + 3844*CHq1[2, 2] + 3272*CHq1[3, 3] + 
              11044*CHq3[1, 1] + 11044*CHq3[2, 2] + 3600*CHq3[3, 3] - 
              6424*CHu[1, 1] - 6424*CHu[2, 2] + 1044*CHu[3, 3])) + 
          MT2^2*MW2^3*(9676800*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) + 
            1536*MW2^10*MZ2*(504*CHd[1, 1] + 504*CHd[2, 2] + 504*CHd[3, 3] + 
              504*CHe[1, 1] + 504*CHe[2, 2] + 504*CHe[3, 3] + 
              504*CHl1[1, 1] + 504*CHl1[2, 2] + 504*CHl1[3, 3] - 
              27155*CHl3[1, 1] - 27155*CHl3[2, 2] + 756*CHl3[3, 3] - 
              504*CHq1[1, 1] - 504*CHq1[2, 2] + 504*CHq1[3, 3] + 
              1932*CHq3[1, 1] + 1932*CHq3[2, 2] + 574*CHq3[3, 3] - 
              1008*CHu[1, 1] - 1008*CHu[2, 2]) - 6*MZ2^11*(12*CHd[1, 1] + 
              12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 
              12*CHe[3, 3] + 1155*CHl1[1, 1] + 1155*CHl1[2, 2] + 
              228*CHl1[3, 3] - 84*CHl3[1, 1] - 84*CHl3[2, 2] - 
              216*CHl3[3, 3] - 228*CHq1[1, 1] - 228*CHq1[2, 2] - 
              72*CHq1[3, 3] - 72*CHq3[1, 1] - 72*CHq3[2, 2] + 2*CHq3[3, 3] - 
              24*CHu[1, 1] - 24*CHu[2, 2]) + 48*MW2^7*MZ2^4*
             (15409*CHd[1, 1] + 15409*CHd[2, 2] + 15409*CHd[3, 3] + 
              15409*CHe[1, 1] + 15409*CHe[2, 2] + 15409*CHe[3, 3] - 
              23423*CHl1[1, 1] - 23423*CHl1[2, 2] + 12673*CHl1[3, 3] + 
              176620*CHl3[1, 1] + 176620*CHl3[2, 2] + 55249*CHl3[3, 3] - 
              12673*CHq1[1, 1] - 12673*CHq1[2, 2] + 27817*CHq1[3, 3] + 
              110643*CHq3[1, 1] + 110643*CHq3[2, 2] + 36205*CHq3[3, 3] - 
              30818*CHu[1, 1] - 30818*CHu[2, 2] - 24*CHu[3, 3]) - 
            6*MW2*MZ2^10*(364*CHd[1, 1] + 364*CHd[2, 2] + 364*CHd[3, 3] + 
              364*CHe[1, 1] + 364*CHe[2, 2] + 364*CHe[3, 3] - 
              14186*CHl1[1, 1] - 14186*CHl1[2, 2] - 2444*CHl1[3, 3] + 
              579*CHl3[1, 1] + 579*CHl3[2, 2] + 3372*CHl3[3, 3] + 
              2444*CHq1[1, 1] + 2444*CHq1[2, 2] + 904*CHq1[3, 3] + 
              2052*CHq3[1, 1] + 2052*CHq3[2, 2] + 190*CHq3[3, 3] - 
              728*CHu[1, 1] - 728*CHu[2, 2] + 6*CHu[3, 3]) - 
            192*MW2^9*MZ2^2*(11556*CHd[1, 1] + 11556*CHd[2, 2] + 
              11556*CHd[3, 3] + 11556*CHe[1, 1] + 11556*CHe[2, 2] + 
              11556*CHe[3, 3] + 10548*CHl1[1, 1] + 10548*CHl1[2, 2] + 
              10548*CHl1[3, 3] - 344935*CHl3[1, 1] - 344935*CHl3[2, 2] + 
              13260*CHl3[3, 3] - 10548*CHq1[1, 1] - 10548*CHq1[2, 2] + 
              6096*CHq1[3, 3] + 31684*CHq3[1, 1] + 31684*CHq3[2, 2] + 
              7964*CHq3[3, 3] - 23112*CHu[1, 1] - 23112*CHu[2, 2] + 
              84*CHu[3, 3]) + 3*MW2^4*MZ2^7*(51208*CHd[1, 1] + 
              51208*CHd[2, 2] + 51208*CHd[3, 3] + 51208*CHe[1, 1] + 
              51208*CHe[2, 2] + 51208*CHe[3, 3] + 213004*CHl1[1, 1] + 
              213004*CHl1[2, 2] + 89368*CHl1[3, 3] + 521245*CHl3[1, 1] + 
              521245*CHl3[2, 2] + 84168*CHl3[3, 3] - 89368*CHq1[1, 1] - 
              89368*CHq1[2, 2] + 35788*CHq1[3, 3] + 236376*CHq3[1, 1] + 
              236376*CHq3[2, 2] + 77084*CHq3[3, 3] - 102416*CHu[1, 1] - 
              102416*CHu[2, 2] + 396*CHu[3, 3]) + MW2^2*MZ2^9*
             (33252*CHd[1, 1] + 33252*CHd[2, 2] + 33252*CHd[3, 3] + 
              33252*CHe[1, 1] + 33252*CHe[2, 2] + 33252*CHe[3, 3] - 
              366708*CHl1[1, 1] - 366708*CHl1[2, 2] - 45660*CHl1[3, 3] - 
              21451*CHl3[1, 1] - 21451*CHl3[2, 2] + 123684*CHl3[3, 3] + 
              45660*CHq1[1, 1] + 45660*CHq1[2, 2] + 27564*CHq1[3, 3] + 
              115692*CHq3[1, 1] + 115692*CHq3[2, 2] + 18456*CHq3[3, 3] - 
              66504*CHu[1, 1] - 66504*CHu[2, 2] + 468*CHu[3, 3]) - 
            3*MW2^3*MZ2^8*(48472*CHd[1, 1] + 48472*CHd[2, 2] + 
              48472*CHd[3, 3] + 48472*CHe[1, 1] + 48472*CHe[2, 2] + 
              48472*CHe[3, 3] - 173366*CHl1[1, 1] - 173366*CHl1[2, 2] + 
              4264*CHl1[3, 3] + 457*CHl3[1, 1] + 457*CHl3[2, 2] + 
              115616*CHl3[3, 3] - 4264*CHq1[1, 1] - 4264*CHq1[2, 2] + 
              25252*CHq1[3, 3] + 158816*CHq3[1, 1] + 158816*CHq3[2, 2] + 
              34760*CHq3[3, 3] - 96944*CHu[1, 1] - 96944*CHu[2, 2] + 
              636*CHu[3, 3]) + 32*MW2^8*MZ2^3*(52248*CHd[1, 1] + 
              52248*CHd[2, 2] + 52248*CHd[3, 3] + 52248*CHe[1, 1] + 
              52248*CHe[2, 2] + 52248*CHe[3, 3] + 47640*CHl1[1, 1] + 
              47640*CHl1[2, 2] + 40080*CHl1[3, 3] - 1472837*CHl3[1, 1] - 
              1472837*CHl3[2, 2] + 21696*CHl3[3, 3] - 40080*CHq1[1, 1] - 
              40080*CHq1[2, 2] - 9078*CHq1[3, 3] + 43584*CHq3[1, 1] + 
              43584*CHq3[2, 2] - 4110*CHq3[3, 3] - 104496*CHu[1, 1] - 
              104496*CHu[2, 2] + 846*CHu[3, 3]) - 12*MW2^6*MZ2^5*
             (128732*CHd[1, 1] + 128732*CHd[2, 2] + 128732*CHd[3, 3] + 
              128732*CHe[1, 1] + 128732*CHe[2, 2] + 128732*CHe[3, 3] - 
              225376*CHl1[1, 1] - 225376*CHl1[2, 2] + 57020*CHl1[3, 3] - 
              820501*CHl3[1, 1] - 820501*CHl3[2, 2] + 253356*CHl3[3, 3] - 
              57020*CHq1[1, 1] - 57020*CHq1[2, 2] + 65804*CHq1[3, 3] + 
              409476*CHq3[1, 1] + 409476*CHq3[2, 2] + 96460*CHq3[3, 3] - 
              257464*CHu[1, 1] - 257464*CHu[2, 2] + 1584*CHu[3, 3]) + 
            4*MW2^5*MZ2^6*(134655*CHd[1, 1] + 134655*CHd[2, 2] + 
              134655*CHd[3, 3] + 134655*CHe[1, 1] + 134655*CHe[2, 2] + 
              134655*CHe[3, 3] - 681051*CHl1[1, 1] - 681051*CHl1[2, 2] - 
              44625*CHl1[3, 3] - 1760635*CHl3[1, 1] - 1760635*CHl3[2, 2] + 
              267087*CHl3[3, 3] + 44625*CHq1[1, 1] + 44625*CHq1[2, 2] + 
              21759*CHq1[3, 3] + 246861*CHq3[1, 1] + 246861*CHq3[2, 2] + 
              13587*CHq3[3, 3] - 269310*CHu[1, 1] - 269310*CHu[2, 2] + 
              2376*CHu[3, 3])) + MT2^6*(3225600*MW2^10*(CHl3[1, 1] + 
              CHl3[2, 2]) + 1536*MW2^9*MZ2*(168*CHd[1, 1] + 168*CHd[2, 2] + 
              168*CHd[3, 3] + 168*CHe[1, 1] + 168*CHe[2, 2] + 168*CHe[3, 3] + 
              168*CHl1[1, 1] + 168*CHl1[2, 2] + 168*CHl1[3, 3] - 
              9845*CHl3[1, 1] - 9845*CHl3[2, 2] + 252*CHl3[3, 3] - 
              168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 
              644*CHq3[1, 1] + 644*CHq3[2, 2] + 154*CHq3[3, 3] - 
              336*CHu[1, 1] - 336*CHu[2, 2]) - 6*MZ2^10*(4*CHd[1, 1] + 
              4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
              4*CHe[3, 3] + 385*CHl1[1, 1] + 385*CHl1[2, 2] + 76*CHl1[3, 3] - 
              24*CHl3[1, 1] - 24*CHl3[2, 2] - 72*CHl3[3, 3] - 76*CHq1[1, 1] - 
              76*CHq1[2, 2] - 14*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 
              2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) - 4*MW2^5*MZ2^5*
             (95484*CHd[1, 1] + 95484*CHd[2, 2] + 95484*CHd[3, 3] + 
              95484*CHe[1, 1] + 95484*CHe[2, 2] + 95484*CHe[3, 3] - 
              313152*CHl1[1, 1] - 313152*CHl1[2, 2] + 28956*CHl1[3, 3] + 
              1191947*CHl3[1, 1] + 1191947*CHl3[2, 2] + 294924*CHl3[3, 3] - 
              28956*CHq1[1, 1] - 28956*CHq1[2, 2] + 114492*CHq1[3, 3] + 
              480420*CHq3[1, 1] + 480420*CHq3[2, 2] + 124572*CHq3[3, 3] - 
              190968*CHu[1, 1] - 190968*CHu[2, 2] - 3456*CHu[3, 3]) - 
            2*MW2*MZ2^9*(300*CHd[1, 1] + 300*CHd[2, 2] + 300*CHd[3, 3] + 
              300*CHe[1, 1] + 300*CHe[2, 2] + 300*CHe[3, 3] - 
              20346*CHl1[1, 1] - 20346*CHl1[2, 2] - 3660*CHl1[3, 3] + 
              941*CHl3[1, 1] + 941*CHl3[2, 2] + 4524*CHl3[3, 3] + 
              3660*CHq1[1, 1] + 3660*CHq1[2, 2] + 930*CHq1[3, 3] + 
              2436*CHq3[1, 1] + 2436*CHq3[2, 2] + 408*CHq3[3, 3] - 
              600*CHu[1, 1] - 600*CHu[2, 2] + 72*CHu[3, 3]) - 
            64*MW2^8*MZ2^2*(13092*CHd[1, 1] + 13092*CHd[2, 2] + 
              13092*CHd[3, 3] + 13092*CHe[1, 1] + 13092*CHe[2, 2] + 
              13092*CHe[3, 3] + 12084*CHl1[1, 1] + 12084*CHl1[2, 2] + 
              12084*CHl1[3, 3] - 439663*CHl3[1, 1] - 439663*CHl3[2, 2] + 
              15564*CHl3[3, 3] - 12084*CHq1[1, 1] - 12084*CHq1[2, 2] + 
              8304*CHq1[3, 3] + 37572*CHq3[1, 1] + 37572*CHq3[2, 2] + 
              8940*CHq3[3, 3] - 26184*CHu[1, 1] - 26184*CHu[2, 2] + 
              756*CHu[3, 3]) - 48*MW2^6*MZ2^4*(3477*CHd[1, 1] + 
              3477*CHd[2, 2] + 3477*CHd[3, 3] + 3477*CHe[1, 1] + 
              3477*CHe[2, 2] + 3477*CHe[3, 3] + 15717*CHl1[1, 1] + 
              15717*CHl1[2, 2] + 3045*CHl1[3, 3] - 326340*CHl3[1, 1] - 
              326340*CHl3[2, 2] - 11563*CHl3[3, 3] - 3045*CHq1[1, 1] - 
              3045*CHq1[2, 2] - 7467*CHq1[3, 3] - 21057*CHq3[1, 1] - 
              21057*CHq3[2, 2] - 5967*CHq3[3, 3] - 6954*CHu[1, 1] - 
              6954*CHu[2, 2] + 1944*CHu[3, 3]) + MW2^2*MZ2^8*
             (15012*CHd[1, 1] + 15012*CHd[2, 2] + 15012*CHd[3, 3] + 
              15012*CHe[1, 1] + 15012*CHe[2, 2] + 15012*CHe[3, 3] - 
              269190*CHl1[1, 1] - 269190*CHl1[2, 2] - 40428*CHl1[3, 3] - 
              1217*CHl3[1, 1] - 1217*CHl3[2, 2] + 76380*CHl3[3, 3] + 
              40428*CHq1[1, 1] + 40428*CHq1[2, 2] + 16704*CHq1[3, 3] + 
              60180*CHq3[1, 1] + 60180*CHq3[2, 2] + 12804*CHq3[3, 3] - 
              30024*CHu[1, 1] - 30024*CHu[2, 2] + 2052*CHu[3, 3]) - 
            3*MW2^3*MZ2^7*(35080*CHd[1, 1] + 35080*CHd[2, 2] + 
              35080*CHd[3, 3] + 35080*CHe[1, 1] + 35080*CHe[2, 2] + 
              35080*CHe[3, 3] - 288404*CHl1[1, 1] - 288404*CHl1[2, 2] - 
              28712*CHl1[3, 3] - 11419*CHl3[1, 1] - 11419*CHl3[2, 2] + 
              113416*CHl3[3, 3] + 28712*CHq1[1, 1] + 28712*CHq1[2, 2] + 
              27772*CHq1[3, 3] + 120856*CHq3[1, 1] + 120856*CHq3[2, 2] + 
              28668*CHq3[3, 3] - 70160*CHu[1, 1] - 70160*CHu[2, 2] + 
              3420*CHu[3, 3]) + 32*MW2^7*MZ2^3*(28104*CHd[1, 1] + 
              28104*CHd[2, 2] + 28104*CHd[3, 3] + 28104*CHe[1, 1] + 
              28104*CHe[2, 2] + 28104*CHe[3, 3] + 25800*CHl1[1, 1] + 
              25800*CHl1[2, 2] + 23280*CHl1[3, 3] - 867239*CHl3[1, 1] - 
              867239*CHl3[2, 2] + 20160*CHl3[3, 3] - 23280*CHq1[1, 1] - 
              23280*CHq1[2, 2] + 5838*CHq1[3, 3] + 45888*CHq3[1, 1] + 
              45888*CHq3[2, 2] + 10302*CHq3[3, 3] - 56208*CHu[1, 1] - 
              56208*CHu[2, 2] + 3690*CHu[3, 3]) + 4*MW2^4*MZ2^6*
             (80049*CHd[1, 1] + 80049*CHd[2, 2] + 80049*CHd[3, 3] + 
              80049*CHe[1, 1] + 80049*CHe[2, 2] + 80049*CHe[3, 3] - 
              360717*CHl1[1, 1] - 360717*CHl1[2, 2] - 5055*CHl1[3, 3] + 
              137771*CHl3[1, 1] + 137771*CHl3[2, 2] + 215265*CHl3[3, 3] + 
              5055*CHq1[1, 1] + 5055*CHq1[2, 2] + 63633*CHq1[3, 3] + 
              291267*CHq3[1, 1] + 291267*CHq3[2, 2] + 72957*CHq3[3, 3] - 
              160098*CHu[1, 1] - 160098*CHu[2, 2] + 4536*CHu[3, 3])) + 
          MT2^3*MW2^2*(-16128000*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) - 
            3072*MW2^10*MZ2*(420*CHd[1, 1] + 420*CHd[2, 2] + 420*CHd[3, 3] + 
              420*CHe[1, 1] + 420*CHe[2, 2] + 420*CHe[3, 3] + 
              420*CHl1[1, 1] + 420*CHl1[2, 2] + 420*CHl1[3, 3] - 
              23882*CHl3[1, 1] - 23882*CHl3[2, 2] + 630*CHl3[3, 3] - 
              420*CHq1[1, 1] - 420*CHq1[2, 2] + 420*CHq1[3, 3] + 
              1610*CHq3[1, 1] + 1610*CHq3[2, 2] + 469*CHq3[3, 3] - 
              840*CHu[1, 1] - 840*CHu[2, 2]) + 6*MZ2^11*(12*CHd[1, 1] + 
              12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 
              12*CHe[3, 3] + 1155*CHl1[1, 1] + 1155*CHl1[2, 2] + 
              228*CHl1[3, 3] - 74*CHl3[1, 1] - 74*CHl3[2, 2] - 
              216*CHl3[3, 3] - 228*CHq1[1, 1] - 228*CHq1[2, 2] - 
              48*CHq1[3, 3] - 72*CHq3[1, 1] - 72*CHq3[2, 2] + 10*CHq3[3, 3] - 
              24*CHu[1, 1] - 24*CHu[2, 2]) - 48*MW2^7*MZ2^4*(1447*CHd[1, 1] + 
              1447*CHd[2, 2] + 1447*CHd[3, 3] + 1447*CHe[1, 1] + 
              1447*CHe[2, 2] + 1447*CHe[3, 3] - 61289*CHl1[1, 1] - 
              61289*CHl1[2, 2] + 871*CHl1[3, 3] + 1041464*CHl3[1, 1] + 
              1041464*CHl3[2, 2] + 73815*CHl3[3, 3] - 871*CHq1[1, 1] - 
              871*CHq1[2, 2] + 45007*CHq1[3, 3] + 142533*CHq3[1, 1] + 
              142533*CHq3[2, 2] + 52503*CHq3[3, 3] - 2894*CHu[1, 1] - 
              2894*CHu[2, 2] - 828*CHu[3, 3]) + 6*MW2*MZ2^10*
             (384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 384*CHe[1, 1] + 
              384*CHe[2, 2] + 384*CHe[3, 3] - 12261*CHl1[1, 1] - 
              12261*CHl1[2, 2] - 2064*CHl1[3, 3] + 403*CHl3[1, 1] + 
              403*CHl3[2, 2] + 3012*CHl3[3, 3] + 2064*CHq1[1, 1] + 
              2064*CHq1[2, 2] + 570*CHq1[3, 3] + 1932*CHq3[1, 1] + 
              1932*CHq3[2, 2] + 160*CHq3[3, 3] - 768*CHu[1, 1] - 
              768*CHu[2, 2] + 18*CHu[3, 3]) - 3*MW2^2*MZ2^9*(9916*CHd[1, 1] + 
              9916*CHd[2, 2] + 9916*CHd[3, 3] + 9916*CHe[1, 1] + 
              9916*CHe[2, 2] + 9916*CHe[3, 3] - 70586*CHl1[1, 1] - 
              70586*CHl1[2, 2] - 6212*CHl1[3, 3] - 9035*CHl3[1, 1] - 
              9035*CHl3[2, 2] + 29172*CHl3[3, 3] + 6212*CHq1[1, 1] + 
              6212*CHq1[2, 2] + 4912*CHq1[3, 3] + 31452*CHq3[1, 1] + 
              31452*CHq3[2, 2] + 5896*CHq3[3, 3] - 19832*CHu[1, 1] - 
              19832*CHu[2, 2] + 384*CHu[3, 3]) + 64*MW2^9*MZ2^2*
             (62580*CHd[1, 1] + 62580*CHd[2, 2] + 62580*CHd[3, 3] + 
              62580*CHe[1, 1] + 62580*CHe[2, 2] + 62580*CHe[3, 3] + 
              57540*CHl1[1, 1] + 57540*CHl1[2, 2] + 57540*CHl1[3, 3] - 
              2012069*CHl3[1, 1] - 2012069*CHl3[2, 2] + 73500*CHl3[3, 3] - 
              57540*CHq1[1, 1] - 57540*CHq1[2, 2] + 35616*CHq1[3, 3] + 
              176820*CHq3[1, 1] + 176820*CHq3[2, 2] + 45492*CHq3[3, 3] - 
              125160*CHu[1, 1] - 125160*CHu[2, 2] + 756*CHu[3, 3]) + 
            3*MW2^4*MZ2^7*(56740*CHd[1, 1] + 56740*CHd[2, 2] + 
              56740*CHd[3, 3] + 56740*CHe[1, 1] + 56740*CHe[2, 2] + 
              56740*CHe[3, 3] - 972272*CHl1[1, 1] - 972272*CHl1[2, 2] - 
              152204*CHl1[3, 3] - 525663*CHl3[1, 1] - 525663*CHl3[2, 2] + 
              243428*CHl3[3, 3] + 152204*CHq1[1, 1] + 152204*CHq1[2, 2] + 
              35800*CHq1[3, 3] + 135980*CHq3[1, 1] + 135980*CHq3[2, 2] - 
              2848*CHq3[3, 3] - 113480*CHu[1, 1] - 113480*CHu[2, 2] + 
              828*CHu[3, 3]) - 96*MW2^8*MZ2^3*(39728*CHd[1, 1] + 
              39728*CHd[2, 2] + 39728*CHd[3, 3] + 39728*CHe[1, 1] + 
              39728*CHe[2, 2] + 39728*CHe[3, 3] + 36368*CHl1[1, 1] + 
              36368*CHl1[2, 2] + 32168*CHl1[3, 3] - 1183827*CHl3[1, 1] - 
              1183827*CHl3[2, 2] + 24872*CHl3[3, 3] - 32168*CHq1[1, 1] - 
              32168*CHq1[2, 2] + 1202*CHq1[3, 3] + 55224*CHq3[1, 1] + 
              55224*CHq3[2, 2] + 6926*CHq3[3, 3] - 79456*CHu[1, 1] - 
              79456*CHu[2, 2] + 1014*CHu[3, 3]) + 2*MW2^3*MZ2^8*
             (43242*CHd[1, 1] + 43242*CHd[2, 2] + 43242*CHd[3, 3] + 
              43242*CHe[1, 1] + 43242*CHe[2, 2] + 43242*CHe[3, 3] + 
              155445*CHl1[1, 1] + 155445*CHl1[2, 2] + 64122*CHl1[3, 3] + 
              15737*CHl3[1, 1] + 15737*CHl3[2, 2] + 45726*CHl3[3, 3] - 
              64122*CHq1[1, 1] - 64122*CHq1[2, 2] + 9168*CHq1[3, 3] + 
              128346*CHq3[1, 1] + 128346*CHq3[2, 2] + 38592*CHq3[3, 3] - 
              86484*CHu[1, 1] - 86484*CHu[2, 2] + 1728*CHu[3, 3]) - 
            12*MW2^5*MZ2^6*(112171*CHd[1, 1] + 112171*CHd[2, 2] + 
              112171*CHd[3, 3] + 112171*CHe[1, 1] + 112171*CHe[2, 2] + 
              112171*CHe[3, 3] - 508907*CHl1[1, 1] - 508907*CHl1[2, 2] - 
              13829*CHl1[3, 3] - 383238*CHl3[1, 1] - 383238*CHl3[2, 2] + 
              271467*CHl3[3, 3] + 13829*CHq1[1, 1] + 13829*CHq1[2, 2] + 
              58267*CHq1[3, 3] + 339105*CHq3[1, 1] + 339105*CHq3[2, 2] + 
              70399*CHq3[3, 3] - 224342*CHu[1, 1] - 224342*CHu[2, 2] + 
              2376*CHu[3, 3]) + 4*MW2^6*MZ2^5*(571296*CHd[1, 1] + 
              571296*CHd[2, 2] + 571296*CHd[3, 3] + 571296*CHe[1, 1] + 
              571296*CHe[2, 2] + 571296*CHe[3, 3] - 1372236*CHl1[1, 1] - 
              1372236*CHl1[2, 2] + 223104*CHl1[3, 3] + 1239667*CHl3[1, 1] + 
              1239667*CHl3[2, 2] + 1417200*CHl3[3, 3] - 223104*CHq1[1, 1] - 
              223104*CHq1[2, 2] + 467904*CHq1[3, 3] + 2315088*CHq3[1, 1] + 
              2315088*CHq3[2, 2] + 626784*CHq3[3, 3] - 1142592*CHu[1, 1] - 
              1142592*CHu[2, 2] + 8208*CHu[3, 3])) - 
          MT2^5*MW2*(9676800*MW2^10*(CHl3[1, 1] + CHl3[2, 2]) + 
            3072*MW2^9*MZ2*(252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] + 
              252*CHe[1, 1] + 252*CHe[2, 2] + 252*CHe[3, 3] + 
              252*CHl1[1, 1] + 252*CHl1[2, 2] + 252*CHl1[3, 3] - 
              14927*CHl3[1, 1] - 14927*CHl3[2, 2] + 378*CHl3[3, 3] - 
              252*CHq1[1, 1] - 252*CHq1[2, 2] + 252*CHq1[3, 3] + 
              966*CHq3[1, 1] + 966*CHq3[2, 2] + 259*CHq3[3, 3] - 
              504*CHu[1, 1] - 504*CHu[2, 2]) - 12*MW2^5*MZ2^5*
             (94832*CHd[1, 1] + 94832*CHd[2, 2] + 94832*CHd[3, 3] + 
              94832*CHe[1, 1] + 94832*CHe[2, 2] + 94832*CHe[3, 3] - 
              320908*CHl1[1, 1] - 320908*CHl1[2, 2] + 28304*CHl1[3, 3] + 
              1335999*CHl3[1, 1] + 1335999*CHl3[2, 2] + 302400*CHl3[3, 3] - 
              28304*CHq1[1, 1] - 28304*CHq1[2, 2] + 120224*CHq1[3, 3] + 
              494400*CHq3[1, 1] + 494400*CHq3[2, 2] + 138608*CHq3[3, 3] - 
              189664*CHu[1, 1] - 189664*CHu[2, 2] - 1008*CHu[3, 3]) - 
            2*MW2*MZ2^9*(1284*CHd[1, 1] + 1284*CHd[2, 2] + 1284*CHd[3, 3] + 
              1284*CHe[1, 1] + 1284*CHe[2, 2] + 1284*CHe[3, 3] - 
              73299*CHl1[1, 1] - 73299*CHl1[2, 2] - 13044*CHl1[3, 3] + 
              3602*CHl3[1, 1] + 3602*CHl3[2, 2] + 16584*CHl3[3, 3] + 
              13044*CHq1[1, 1] + 13044*CHq1[2, 2] + 3318*CHq1[3, 3] + 
              9240*CHq3[1, 1] + 9240*CHq3[2, 2] + 546*CHq3[3, 3] - 
              2568*CHu[1, 1] - 2568*CHu[2, 2] - 72*CHu[3, 3]) - 
            12*MZ2^10*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
              8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 770*CHl1[1, 1] + 
              770*CHl1[2, 2] + 152*CHl1[3, 3] - 55*CHl3[1, 1] - 
              55*CHl3[2, 2] - 144*CHl3[3, 3] - 152*CHq1[1, 1] - 
              152*CHq1[2, 2] - 28*CHq1[3, 3] - 48*CHq3[1, 1] - 
              48*CHq3[2, 2] + 9*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 
              3*CHu[3, 3]) + 6*MW2^2*MZ2^8*(9112*CHd[1, 1] + 9112*CHd[2, 2] + 
              9112*CHd[3, 3] + 9112*CHe[1, 1] + 9112*CHe[2, 2] + 
              9112*CHe[3, 3] - 150851*CHl1[1, 1] - 150851*CHl1[2, 2] - 
              22136*CHl1[3, 3] - 1401*CHl3[1, 1] - 1401*CHl3[2, 2] + 
              43892*CHl3[3, 3] + 22136*CHq1[1, 1] + 22136*CHq1[2, 2] + 
              9244*CHq1[3, 3] + 35612*CHq3[1, 1] + 35612*CHq3[2, 2] + 
              5778*CHq3[3, 3] - 18224*CHu[1, 1] - 18224*CHu[2, 2] + 
              336*CHu[3, 3]) - 192*MW2^8*MZ2^2*(13284*CHd[1, 1] + 
              13284*CHd[2, 2] + 13284*CHd[3, 3] + 13284*CHe[1, 1] + 
              13284*CHe[2, 2] + 13284*CHe[3, 3] + 12276*CHl1[1, 1] + 
              12276*CHl1[2, 2] + 12276*CHl1[3, 3] - 450553*CHl3[1, 1] - 
              450553*CHl3[2, 2] + 15852*CHl3[3, 3] - 12276*CHq1[1, 1] - 
              12276*CHq1[2, 2] + 8160*CHq1[3, 3] + 38308*CHq3[1, 1] + 
              38308*CHq3[2, 2] + 9676*CHq3[3, 3] - 26568*CHu[1, 1] - 
              26568*CHu[2, 2] + 420*CHu[3, 3]) - 48*MW2^6*MZ2^4*
             (12767*CHd[1, 1] + 12767*CHd[2, 2] + 12767*CHd[3, 3] + 
              12767*CHe[1, 1] + 12767*CHe[2, 2] + 12767*CHe[3, 3] + 
              49295*CHl1[1, 1] + 49295*CHl1[2, 2] + 11039*CHl1[3, 3] - 
              1048332*CHl3[1, 1] - 1048332*CHl3[2, 2] - 33169*CHl3[3, 3] - 
              11039*CHq1[1, 1] - 11039*CHq1[2, 2] - 24517*CHq1[3, 3] - 
              59763*CHq3[1, 1] - 59763*CHq3[2, 2] - 22169*CHq3[3, 3] - 
              25534*CHu[1, 1] - 25534*CHu[2, 2] + 3012*CHu[3, 3]) - 
            3*MW2^3*MZ2^7*(117836*CHd[1, 1] + 117836*CHd[2, 2] + 
              117836*CHd[3, 3] + 117836*CHe[1, 1] + 117836*CHe[2, 2] + 
              117836*CHe[3, 3] - 926032*CHl1[1, 1] - 926032*CHl1[2, 2] - 
              87940*CHl1[3, 3] - 25745*CHl3[1, 1] - 25745*CHl3[2, 2] + 
              373836*CHl3[3, 3] + 87940*CHq1[1, 1] + 87940*CHq1[2, 2] + 
              88472*CHq1[3, 3] + 406116*CHq3[1, 1] + 406116*CHq3[2, 2] + 
              87576*CHq3[3, 3] - 235672*CHu[1, 1] - 235672*CHu[2, 2] + 
              5220*CHu[3, 3]) + 32*MW2^7*MZ2^3*(87888*CHd[1, 1] + 
              87888*CHd[2, 2] + 87888*CHd[3, 3] + 87888*CHe[1, 1] + 
              87888*CHe[2, 2] + 87888*CHe[3, 3] + 80688*CHl1[1, 1] + 
              80688*CHl1[2, 2] + 73128*CHl1[3, 3] - 2714501*CHl3[1, 1] - 
              2714501*CHl3[2, 2] + 64680*CHl3[3, 3] - 73128*CHq1[1, 1] - 
              73128*CHq1[2, 2] + 14898*CHq1[3, 3] + 147768*CHq3[1, 1] + 
              147768*CHq3[2, 2] + 29874*CHq3[3, 3] - 175776*CHu[1, 1] - 
              175776*CHu[2, 2] + 6030*CHu[3, 3]) + 4*MW2^4*MZ2^6*
             (254067*CHd[1, 1] + 254067*CHd[2, 2] + 254067*CHd[3, 3] + 
              254067*CHe[1, 1] + 254067*CHe[2, 2] + 254067*CHe[3, 3] - 
              1123563*CHl1[1, 1] - 1123563*CHl1[2, 2] - 10749*CHl1[3, 3] + 
              524954*CHl3[1, 1] + 524954*CHl3[2, 2] + 684723*CHl3[3, 3] + 
              10749*CHq1[1, 1] + 10749*CHq1[2, 2] + 199491*CHq1[3, 3] + 
              936441*CHq3[1, 1] + 936441*CHq3[2, 2] + 233655*CHq3[3, 3] - 
              508134*CHu[1, 1] - 508134*CHu[2, 2] + 8424*CHu[3, 3])) + 
          MT2^4*MW2*(16128000*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) + 
            7680*MW2^10*MZ2*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] + 
              168*CHe[1, 1] + 168*CHe[2, 2] + 168*CHe[3, 3] + 
              168*CHl1[1, 1] + 168*CHl1[2, 2] + 168*CHl1[3, 3] - 
              9853*CHl3[1, 1] - 9853*CHl3[2, 2] + 252*CHl3[3, 3] - 
              168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 
              644*CHq3[1, 1] + 644*CHq3[2, 2] + 182*CHq3[3, 3] - 
              336*CHu[1, 1] - 336*CHu[2, 2]) - 6*MZ2^11*(4*CHd[1, 1] + 
              4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
              4*CHe[3, 3] + 385*CHl1[1, 1] + 385*CHl1[2, 2] + 76*CHl1[3, 3] - 
              22*CHl3[1, 1] - 22*CHl3[2, 2] - 72*CHl3[3, 3] - 76*CHq1[1, 1] - 
              76*CHq1[2, 2] - 14*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 
              2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
            MW2^3*MZ2^8*(37272*CHd[1, 1] + 37272*CHd[2, 2] + 37272*CHd[3, 
                3] + 37272*CHe[1, 1] + 37272*CHe[2, 2] + 37272*CHe[3, 3] - 
              1163490*CHl1[1, 1] - 1163490*CHl1[2, 2] - 196728*CHl1[3, 3] - 
              24829*CHl3[1, 1] - 24829*CHl3[2, 2] + 281136*CHl3[3, 3] + 
              196728*CHq1[1, 1] + 196728*CHq1[2, 2] + 59808*CHq1[3, 3] + 
              170256*CHq3[1, 1] + 170256*CHq3[2, 2] + 9720*CHq3[3, 3] - 
              74544*CHu[1, 1] - 74544*CHu[2, 2] - 1332*CHu[3, 3]) - 
            2*MW2*MZ2^10*(444*CHd[1, 1] + 444*CHd[2, 2] + 444*CHd[3, 3] + 
              444*CHe[1, 1] + 444*CHe[2, 2] + 444*CHe[3, 3] - 
              6486*CHl1[1, 1] - 6486*CHl1[2, 2] - 924*CHl1[3, 3] - 
              73*CHl3[1, 1] - 73*CHl3[2, 2] + 1932*CHl3[3, 3] + 
              924*CHq1[1, 1] + 924*CHq1[2, 2] + 282*CHq1[3, 3] + 
              1572*CHq3[1, 1] + 1572*CHq3[2, 2] + 426*CHq3[3, 3] - 
              888*CHu[1, 1] - 888*CHu[2, 2] + 54*CHu[3, 3]) + 
            MW2^2*MZ2^9*(6636*CHd[1, 1] + 6636*CHd[2, 2] + 6636*CHd[3, 3] + 
              6636*CHe[1, 1] + 6636*CHe[2, 2] + 6636*CHe[3, 3] + 
              105924*CHl1[1, 1] + 105924*CHl1[2, 2] + 25068*CHl1[3, 3] - 
              17693*CHl3[1, 1] - 17693*CHl3[2, 2] - 11028*CHl3[3, 3] - 
              25068*CHq1[1, 1] - 25068*CHq1[2, 2] - 3768*CHq1[3, 3] + 
              8772*CHq3[1, 1] + 8772*CHq3[2, 2] + 6624*CHq3[3, 3] - 
              13272*CHu[1, 1] - 13272*CHu[2, 2] + 972*CHu[3, 3]) - 
            64*MW2^9*MZ2^2*(65460*CHd[1, 1] + 65460*CHd[2, 2] + 
              65460*CHd[3, 3] + 65460*CHe[1, 1] + 65460*CHe[2, 2] + 
              65460*CHe[3, 3] + 60420*CHl1[1, 1] + 60420*CHl1[2, 2] + 
              60420*CHl1[3, 3] - 2190563*CHl3[1, 1] - 2190563*CHl3[2, 2] + 
              77820*CHl3[3, 3] - 60420*CHq1[1, 1] - 60420*CHq1[2, 2] + 
              39000*CHq1[3, 3] + 187860*CHq3[1, 1] + 187860*CHq3[2, 2] + 
              48420*CHq3[3, 3] - 130920*CHu[1, 1] - 130920*CHu[2, 2] + 
              1260*CHu[3, 3]) - 4*MW2^6*MZ2^5*(505452*CHd[1, 1] + 
              505452*CHd[2, 2] + 505452*CHd[3, 3] + 505452*CHe[1, 1] + 
              505452*CHe[2, 2] + 505452*CHe[3, 3] - 1540032*CHl1[1, 1] - 
              1540032*CHl1[2, 2] + 167628*CHl1[3, 3] + 5111119*CHl3[1, 1] + 
              5111119*CHl3[2, 2] + 1492860*CHl3[3, 3] - 167628*CHq1[1, 1] - 
              167628*CHq1[2, 2] + 564348*CHq1[3, 3] + 2442996*CHq3[1, 1] + 
              2442996*CHq3[2, 2] + 695676*CHq3[3, 3] - 1010904*CHu[1, 1] - 
              1010904*CHu[2, 2] + 3888*CHu[3, 3]) + 32*MW2^8*MZ2^3*
             (139368*CHd[1, 1] + 139368*CHd[2, 2] + 139368*CHd[3, 3] + 
              139368*CHe[1, 1] + 139368*CHe[2, 2] + 139368*CHe[3, 3] + 
              127848*CHl1[1, 1] + 127848*CHl1[2, 2] + 115248*CHl1[3, 3] - 
              4262935*CHl3[1, 1] - 4262935*CHl3[2, 2] + 99072*CHl3[3, 3] - 
              115248*CHq1[1, 1] - 115248*CHq1[2, 2] + 17058*CHq1[3, 3] + 
              225024*CHq3[1, 1] + 225024*CHq3[2, 2] + 40086*CHq3[3, 3] - 
              278736*CHu[1, 1] - 278736*CHu[2, 2] + 5670*CHu[3, 3]) - 
            16*MW2^7*MZ2^4*(45003*CHd[1, 1] + 45003*CHd[2, 2] + 
              45003*CHd[3, 3] + 45003*CHe[1, 1] + 45003*CHe[2, 2] + 
              45003*CHe[3, 3] + 229179*CHl1[1, 1] + 229179*CHl1[2, 2] + 
              39099*CHl1[3, 3] - 4652960*CHl3[1, 1] - 4652960*CHl3[2, 2] - 
              181845*CHl3[3, 3] - 39099*CHq1[1, 1] - 39099*CHq1[2, 2] - 
              129057*CHq1[3, 3] - 336063*CHq3[1, 1] - 336063*CHq3[2, 2] - 
              132225*CHq3[3, 3] - 90006*CHu[1, 1] - 90006*CHu[2, 2] + 
              7128*CHu[3, 3]) + 4*MW2^5*MZ2^6*(402201*CHd[1, 1] + 
              402201*CHd[2, 2] + 402201*CHd[3, 3] + 402201*CHe[1, 1] + 
              402201*CHe[2, 2] + 402201*CHe[3, 3] - 1780317*CHl1[1, 1] - 
              1780317*CHl1[2, 2] - 23319*CHl1[3, 3] + 262639*CHl3[1, 1] + 
              262639*CHl3[2, 2] + 1053897*CHl3[3, 3] + 23319*CHq1[1, 1] + 
              23319*CHq1[2, 2] + 284121*CHq1[3, 3] + 1414395*CHq3[1, 1] + 
              1414395*CHq3[2, 2] + 341613*CHq3[3, 3] - 804402*CHu[1, 1] - 
              804402*CHu[2, 2] + 10152*CHu[3, 3]) - MW2^4*MZ2^7*
             (470520*CHd[1, 1] + 470520*CHd[2, 2] + 470520*CHd[3, 3] + 
              470520*CHe[1, 1] + 470520*CHe[2, 2] + 470520*CHe[3, 3] - 
              4160412*CHl1[1, 1] - 4160412*CHl1[2, 2] - 448344*CHl1[3, 3] - 
              601745*CHl3[1, 1] - 601745*CHl3[2, 2] + 1545528*CHl3[3, 3] + 
              448344*CHq1[1, 1] + 448344*CHq1[2, 2] + 339660*CHq1[3, 3] + 
              1562280*CHq3[1, 1] + 1562280*CHq3[2, 2] + 296484*CHq3[3, 3] - 
              941040*CHu[1, 1] - 941040*CHu[2, 2] + 11340*CHu[3, 3])) + 
          12*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(8*MW2^3 - 6*MW2^2*MZ2 - 
            3*MW2*MZ2^2 + MZ2^3)*(4*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - 
              2*CHq3[3, 3]) + MZ2^2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 
              3*CHq1[3, 3] + 5*CHq3[3, 3] + 3*CHu[3, 3]) + 
            2*MW2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*(CHq1[3, 3] + 
                CHq3[3, 3] + CHu[3, 3])))) - 2*MH2*MW2*
         (MW2^6*(MW2 + MZ2)*(460800*MW2^9*(CHl3[1, 1] + CHl3[2, 2]) + 
            6*MW2^3*MZ2^6*(5965*CHd[1, 1] + 5965*CHd[2, 2] + 5965*CHd[3, 3] + 
              5965*CHe[1, 1] + 5965*CHe[2, 2] + 5965*CHe[3, 3] - 
              30743*CHl1[1, 1] - 30743*CHl1[2, 2] - 1235*CHl1[3, 3] + 
              6085*CHl3[1, 1] + 6085*CHl3[2, 2] + 16461*CHl3[3, 3] + 
              1235*CHq1[1, 1] + 1235*CHq1[2, 2] + 3901*CHq1[3, 3] + 
              20775*CHq3[1, 1] + 20775*CHq3[2, 2] + 4237*CHq3[3, 3] - 
              11930*CHu[1, 1] - 11930*CHu[2, 2]) - 16*MW2^4*MZ2^5*
             (3264*CHd[1, 1] + 3264*CHd[2, 2] + 3264*CHd[3, 3] + 
              3264*CHe[1, 1] + 3264*CHe[2, 2] + 3264*CHe[3, 3] - 
              10569*CHl1[1, 1] - 10569*CHl1[2, 2] + 888*CHl1[3, 3] + 
              28958*CHl3[1, 1] + 28958*CHl3[2, 2] + 9516*CHl3[3, 3] - 
              888*CHq1[1, 1] - 888*CHq1[2, 2] + 2580*CHq1[3, 3] + 
              15012*CHq3[1, 1] + 15012*CHq3[2, 2] + 3732*CHq3[3, 3] - 
              6528*CHu[1, 1] - 6528*CHu[2, 2]) - 64*MW2^7*MZ2^2*
             (1788*CHd[1, 1] + 1788*CHd[2, 2] + 1788*CHd[3, 3] + 
              1788*CHe[1, 1] + 1788*CHe[2, 2] + 1788*CHe[3, 3] + 
              1644*CHl1[1, 1] + 1644*CHl1[2, 2] + 1644*CHl1[3, 3] - 
              58123*CHl3[1, 1] - 58123*CHl3[2, 2] + 2100*CHl3[3, 3] - 
              1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 996*CHq1[3, 3] + 
              5052*CHq3[1, 1] + 5052*CHq3[2, 2] + 1260*CHq3[3, 3] - 
              3576*CHu[1, 1] - 3576*CHu[2, 2]) + 96*MW2^6*MZ2^3*
             (1177*CHd[1, 1] + 1177*CHd[2, 2] + 1177*CHd[3, 3] + 
              1177*CHe[1, 1] + 1177*CHe[2, 2] + 1177*CHe[3, 3] + 
              1081*CHl1[1, 1] + 1081*CHl1[2, 2] + 961*CHl1[3, 3] - 
              35821*CHl3[1, 1] - 35821*CHl3[2, 2] + 769*CHl3[3, 3] - 
              961*CHq1[1, 1] - 961*CHq1[2, 2] + 109*CHq1[3, 3] + 
              1731*CHq3[1, 1] + 1731*CHq3[2, 2] + 165*CHq3[3, 3] - 
              2354*CHu[1, 1] - 2354*CHu[2, 2]) - 12*MW2^2*MZ2^7*
             (758*CHd[1, 1] + 758*CHd[2, 2] + 758*CHd[3, 3] + 758*CHe[1, 1] + 
              758*CHe[2, 2] + 758*CHe[3, 3] - 8173*CHl1[1, 1] - 
              8173*CHl1[2, 2] - 1006*CHl1[3, 3] - 123*CHl3[1, 1] - 
              123*CHl3[2, 2] + 2806*CHl3[3, 3] + 1006*CHq1[1, 1] + 
              1006*CHq1[2, 2] + 800*CHq1[3, 3] + 2626*CHq3[1, 1] + 
              2626*CHq3[2, 2] + 508*CHq3[3, 3] - 1516*CHu[1, 1] - 
              1516*CHu[2, 2]) + MW2*MZ2^8*(714*CHd[1, 1] + 714*CHd[2, 2] + 
              714*CHd[3, 3] + 714*CHe[1, 1] + 714*CHe[2, 2] + 714*CHe[3, 3] - 
              24576*CHl1[1, 1] - 24576*CHl1[2, 2] - 4182*CHl1[3, 3] + 
              1579*CHl3[1, 1] + 1579*CHl3[2, 2] + 5970*CHl3[3, 3] + 
              4182*CHq1[1, 1] + 4182*CHq1[2, 2] + 2334*CHq1[3, 3] + 
              3702*CHq3[1, 1] + 3702*CHq3[2, 2] + 870*CHq3[3, 3] - 
              1428*CHu[1, 1] - 1428*CHu[2, 2]) - 24*MW2^5*MZ2^4*
             (443*CHd[1, 1] + 443*CHd[2, 2] + 443*CHd[3, 3] + 443*CHe[1, 1] + 
              443*CHe[2, 2] + 443*CHe[3, 3] + 3995*CHl1[1, 1] + 
              3995*CHl1[2, 2] + 443*CHl1[3, 3] - 73836*CHl3[1, 1] - 
              73836*CHl3[2, 2] - 3621*CHl3[3, 3] - 443*CHq1[1, 1] - 
              443*CHq1[2, 2] - 1741*CHq1[3, 3] - 6639*CHq3[1, 1] - 
              6639*CHq3[2, 2] - 2557*CHq3[3, 3] - 886*CHu[1, 1] - 
              886*CHu[2, 2]) + 6144*MW2^8*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 
              6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 
              6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] - 341*CHl3[1, 1] - 
              341*CHl3[2, 2] + 9*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
              6*CHq1[3, 3] + 23*CHq3[1, 1] + 23*CHq3[2, 2] + 7*CHq3[3, 3] - 
              12*CHu[1, 1] - 12*CHu[2, 2]) + 6*MZ2^9*(4*CHd[1, 1] + 
              4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
              4*CHe[3, 3] + 385*CHl1[1, 1] + 385*CHl1[2, 2] + 76*CHl1[3, 3] - 
              26*CHl3[1, 1] - 26*CHl3[2, 2] - 72*CHl3[3, 3] - 76*CHq1[1, 1] - 
              76*CHq1[2, 2] - 38*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 
              10*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
          MT2*MW2^4*(-3225600*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) + 
            MW2*MZ2^10*(618*CHd[1, 1] + 618*CHd[2, 2] + 618*CHd[3, 3] + 
              618*CHe[1, 1] + 618*CHe[2, 2] + 618*CHe[3, 3] - 
              33816*CHl1[1, 1] - 33816*CHl1[2, 2] - 6006*CHl1[3, 3] + 
              2239*CHl3[1, 1] + 2239*CHl3[2, 2] + 7698*CHl3[3, 3] + 
              6006*CHq1[1, 1] + 6006*CHq1[2, 2] + 2994*CHq1[3, 3] + 
              4278*CHq3[1, 1] + 4278*CHq3[2, 2] + 918*CHq3[3, 3] - 
              1236*CHu[1, 1] - 1236*CHu[2, 2]) - 3072*MW2^10*MZ2*
             (84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] + 84*CHe[1, 1] + 
              84*CHe[2, 2] + 84*CHe[3, 3] + 84*CHl1[1, 1] + 84*CHl1[2, 2] + 
              84*CHl1[3, 3] - 4175*CHl3[1, 1] - 4175*CHl3[2, 2] + 
              126*CHl3[3, 3] - 84*CHq1[1, 1] - 84*CHq1[2, 2] + 
              84*CHq1[3, 3] + 322*CHq3[1, 1] + 322*CHq3[2, 2] + 
              97*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2]) + 
            6*MZ2^11*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
              4*CHe[2, 2] + 4*CHe[3, 3] + 385*CHl1[1, 1] + 385*CHl1[2, 2] + 
              76*CHl1[3, 3] - 26*CHl3[1, 1] - 26*CHl3[2, 2] - 72*CHl3[3, 3] - 
              76*CHq1[1, 1] - 76*CHq1[2, 2] - 38*CHq1[3, 3] - 24*CHq3[1, 1] - 
              24*CHq3[2, 2] - 10*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
            2*MW2^5*MZ2^6*(-26133*CHd[1, 1] - 26133*CHd[2, 2] - 
              26133*CHd[3, 3] - 26133*CHe[1, 1] - 26133*CHe[2, 2] - 
              26133*CHe[3, 3] + 259455*CHl1[1, 1] + 259455*CHl1[2, 2] + 
              49035*CHl1[3, 3] + 1672111*CHl3[1, 1] + 1672111*CHl3[2, 2] + 
              2283*CHl3[3, 3] - 49035*CHq1[1, 1] - 49035*CHq1[2, 2] + 
              33195*CHq1[3, 3] + 123777*CHq3[1, 1] + 123777*CHq3[2, 2] + 
              67251*CHq3[3, 3] + 52266*CHu[1, 1] + 52266*CHu[2, 2] - 
              432*CHu[3, 3]) - 2*MW2^2*MZ2^9*(6060*CHd[1, 1] + 
              6060*CHd[2, 2] + 6060*CHd[3, 3] + 6060*CHe[1, 1] + 
              6060*CHe[2, 2] + 6060*CHe[3, 3] - 90105*CHl1[1, 1] - 
              90105*CHl1[2, 2] - 12804*CHl1[3, 3] + 2426*CHl3[1, 1] + 
              2426*CHl3[2, 2] + 27264*CHl3[3, 3] + 12804*CHq1[1, 1] + 
              12804*CHq1[2, 2] + 7680*CHq1[3, 3] + 22656*CHq3[1, 1] + 
              22656*CHq3[2, 2] + 3924*CHq3[3, 3] - 12120*CHu[1, 1] - 
              12120*CHu[2, 2] + 18*CHu[3, 3]) + 64*MW2^9*MZ2^2*
             (10212*CHd[1, 1] + 10212*CHd[2, 2] + 10212*CHd[3, 3] + 
              10212*CHe[1, 1] + 10212*CHe[2, 2] + 10212*CHe[3, 3] + 
              9204*CHl1[1, 1] + 9204*CHl1[2, 2] + 9204*CHl1[3, 3] - 
              268585*CHl3[1, 1] - 268585*CHl3[2, 2] + 11244*CHl3[3, 3] - 
              9204*CHq1[1, 1] - 9204*CHq1[2, 2] + 4704*CHq1[3, 3] + 
              26532*CHq3[1, 1] + 26532*CHq3[2, 2] + 6300*CHq3[3, 3] - 
              20424*CHu[1, 1] - 20424*CHu[2, 2] + 36*CHu[3, 3]) - 
            32*MW2^8*MZ2^3*(9261*CHd[1, 1] + 9261*CHd[2, 2] + 
              9261*CHd[3, 3] + 9261*CHe[1, 1] + 9261*CHe[2, 2] + 
              9261*CHe[3, 3] + 8397*CHl1[1, 1] + 8397*CHl1[2, 2] + 
              5877*CHl1[3, 3] - 220729*CHl3[1, 1] - 220729*CHl3[2, 2] - 
              2379*CHl3[3, 3] - 5877*CHq1[1, 1] - 5877*CHq1[2, 2] - 
              7245*CHq1[3, 3] - 8481*CHq3[1, 1] - 8481*CHq3[2, 2] - 
              7701*CHq3[3, 3] - 18522*CHu[1, 1] - 18522*CHu[2, 2] + 
              90*CHu[3, 3]) - 4*MW2^4*MZ2^7*(32928*CHd[1, 1] + 
              32928*CHd[2, 2] + 32928*CHd[3, 3] + 32928*CHe[1, 1] + 
              32928*CHe[2, 2] + 32928*CHe[3, 3] - 55101*CHl1[1, 1] - 
              55101*CHl1[2, 2] + 17268*CHl1[3, 3] + 156137*CHl3[1, 1] + 
              156137*CHl3[2, 2] + 77904*CHl3[3, 3] - 17268*CHq1[1, 1] - 
              17268*CHq1[2, 2] + 18573*CHq1[3, 3] + 129552*CHq3[1, 1] + 
              129552*CHq3[2, 2] + 31593*CHq3[3, 3] - 65856*CHu[1, 1] - 
              65856*CHu[2, 2] + 135*CHu[3, 3]) - 8*MW2^7*MZ2^4*
             (61497*CHd[1, 1] + 61497*CHd[2, 2] + 61497*CHd[3, 3] + 
              61497*CHe[1, 1] + 61497*CHe[2, 2] + 61497*CHe[3, 3] - 
              18855*CHl1[1, 1] - 18855*CHl1[2, 2] + 49977*CHl1[3, 3] - 
              634148*CHl3[1, 1] - 634148*CHl3[2, 2] + 129753*CHl3[3, 3] - 
              49977*CHq1[1, 1] - 49977*CHq1[2, 2] + 52497*CHq1[3, 3] + 
              262923*CHq3[1, 1] + 262923*CHq3[2, 2] + 74409*CHq3[3, 3] - 
              122994*CHu[1, 1] - 122994*CHu[2, 2] + 216*CHu[3, 3]) + 
            16*MW2^6*MZ2^5*(32568*CHd[1, 1] + 32568*CHd[2, 2] + 
              32568*CHd[3, 3] + 32568*CHe[1, 1] + 32568*CHe[2, 2] + 
              32568*CHe[3, 3] - 43527*CHl1[1, 1] - 43527*CHl1[2, 2] + 
              14640*CHl1[3, 3] - 452404*CHl3[1, 1] - 452404*CHl3[2, 2] + 
              49500*CHl3[3, 3] - 14640*CHq1[1, 1] - 14640*CHq1[2, 2] + 
              7728*CHq1[3, 3] + 75636*CHq3[1, 1] + 75636*CHq3[2, 2] + 
              12492*CHq3[3, 3] - 65136*CHu[1, 1] - 65136*CHu[2, 2] + 
              216*CHu[3, 3]) + MW2^3*MZ2^8*(67176*CHd[1, 1] + 
              67176*CHd[2, 2] + 67176*CHd[3, 3] + 67176*CHe[1, 1] + 
              67176*CHe[2, 2] + 67176*CHe[3, 3] - 404730*CHl1[1, 1] - 
              404730*CHl1[2, 2] - 26424*CHl1[3, 3] + 25517*CHl3[1, 1] + 
              25517*CHl3[2, 2] + 191664*CHl3[3, 3] + 26424*CHq1[1, 1] + 
              26424*CHq1[2, 2] + 41976*CHq1[3, 3] + 224784*CHq3[1, 1] + 
              224784*CHq3[2, 2] + 42612*CHq3[3, 3] - 134352*CHu[1, 1] - 
              134352*CHu[2, 2] + 288*CHu[3, 3])) - 
          MT2^7*(460800*MW2^9*(CHl3[1, 1] + CHl3[2, 2]) + 3072*MW2^8*MZ2*
             (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 
              12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 12*CHl1[2, 2] + 
              12*CHl1[3, 3] - 680*CHl3[1, 1] - 680*CHl3[2, 2] + 
              18*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 12*CHq1[3, 3] + 
              46*CHq3[1, 1] + 46*CHq3[2, 2] + 7*CHq3[3, 3] - 24*CHu[1, 1] - 
              24*CHu[2, 2]) - 16*MW2^4*MZ2^5*(3264*CHd[1, 1] + 
              3264*CHd[2, 2] + 3264*CHd[3, 3] + 3264*CHe[1, 1] + 
              3264*CHe[2, 2] + 3264*CHe[3, 3] - 10569*CHl1[1, 1] - 
              10569*CHl1[2, 2] + 888*CHl1[3, 3] + 28898*CHl3[1, 1] + 
              28898*CHl3[2, 2] + 9516*CHl3[3, 3] - 888*CHq1[1, 1] - 
              888*CHq1[2, 2] + 3228*CHq1[3, 3] + 15012*CHq3[1, 1] + 
              15012*CHq3[2, 2] + 3156*CHq3[3, 3] - 6528*CHu[1, 1] - 
              6528*CHu[2, 2] - 216*CHu[3, 3]) + 6*MZ2^9*(4*CHd[1, 1] + 
              4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
              4*CHe[3, 3] + 385*CHl1[1, 1] + 385*CHl1[2, 2] + 76*CHl1[3, 3] - 
              20*CHl3[1, 1] - 20*CHl3[2, 2] - 72*CHl3[3, 3] - 76*CHq1[1, 1] - 
              76*CHq1[2, 2] - 20*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 
              12*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2] - 6*CHu[3, 3]) - 
            64*MW2^7*MZ2^2*(1788*CHd[1, 1] + 1788*CHd[2, 2] + 
              1788*CHd[3, 3] + 1788*CHe[1, 1] + 1788*CHe[2, 2] + 
              1788*CHe[3, 3] + 1644*CHl1[1, 1] + 1644*CHl1[2, 2] + 
              1644*CHl1[3, 3] - 58087*CHl3[1, 1] - 58087*CHl3[2, 2] + 
              2100*CHl3[3, 3] - 1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 
              1248*CHq1[3, 3] + 5052*CHq3[1, 1] + 5052*CHq3[2, 2] + 
              972*CHq3[3, 3] - 3576*CHu[1, 1] - 3576*CHu[2, 2] + 
              252*CHu[3, 3]) - 12*MW2^2*MZ2^7*(758*CHd[1, 1] + 
              758*CHd[2, 2] + 758*CHd[3, 3] + 758*CHe[1, 1] + 758*CHe[2, 2] + 
              758*CHe[3, 3] - 8173*CHl1[1, 1] - 8173*CHl1[2, 2] - 
              1006*CHl1[3, 3] - 126*CHl3[1, 1] - 126*CHl3[2, 2] + 
              2806*CHl3[3, 3] + 1006*CHq1[1, 1] + 1006*CHq1[2, 2] + 
              773*CHq1[3, 3] + 2626*CHq3[1, 1] + 2626*CHq3[2, 2] + 
              855*CHq3[3, 3] - 1516*CHu[1, 1] - 1516*CHu[2, 2] + 
              261*CHu[3, 3]) + 96*MW2^6*MZ2^3*(1177*CHd[1, 1] + 
              1177*CHd[2, 2] + 1177*CHd[3, 3] + 1177*CHe[1, 1] + 
              1177*CHe[2, 2] + 1177*CHe[3, 3] + 1081*CHl1[1, 1] + 
              1081*CHl1[2, 2] + 961*CHl1[3, 3] - 35907*CHl3[1, 1] - 
              35907*CHl3[2, 2] + 769*CHl3[3, 3] - 961*CHq1[1, 1] - 
              961*CHq1[2, 2] + 415*CHq1[3, 3] + 1731*CHq3[1, 1] + 
              1731*CHq3[2, 2] + 539*CHq3[3, 3] - 2354*CHu[1, 1] - 
              2354*CHu[2, 2] + 402*CHu[3, 3]) + MW2*MZ2^8*(714*CHd[1, 1] + 
              714*CHd[2, 2] + 714*CHd[3, 3] + 714*CHe[1, 1] + 714*CHe[2, 2] + 
              714*CHe[3, 3] - 24576*CHl1[1, 1] - 24576*CHl1[2, 2] - 
              4182*CHl1[3, 3] + 1411*CHl3[1, 1] + 1411*CHl3[2, 2] + 
              5970*CHl3[3, 3] + 4182*CHq1[1, 1] + 4182*CHq1[2, 2] + 
              1614*CHq1[3, 3] + 3702*CHq3[1, 1] + 3702*CHq3[2, 2] + 
              1446*CHq3[3, 3] - 1428*CHu[1, 1] - 1428*CHu[2, 2] + 
              576*CHu[3, 3]) + 6*MW2^3*MZ2^6*(5965*CHd[1, 1] + 
              5965*CHd[2, 2] + 5965*CHd[3, 3] + 5965*CHe[1, 1] + 
              5965*CHe[2, 2] + 5965*CHe[3, 3] - 30743*CHl1[1, 1] - 
              30743*CHl1[2, 2] - 1235*CHl1[3, 3] + 6069*CHl3[1, 1] + 
              6069*CHl3[2, 2] + 16461*CHl3[3, 3] + 1235*CHq1[1, 1] + 
              1235*CHq1[2, 2] + 4909*CHq1[3, 3] + 20775*CHq3[1, 1] + 
              20775*CHq3[2, 2] + 5605*CHq3[3, 3] - 11930*CHu[1, 1] - 
              11930*CHu[2, 2] + 1008*CHu[3, 3]) - 24*MW2^5*MZ2^4*
             (443*CHd[1, 1] + 443*CHd[2, 2] + 443*CHd[3, 3] + 443*CHe[1, 1] + 
              443*CHe[2, 2] + 443*CHe[3, 3] + 3995*CHl1[1, 1] + 
              3995*CHl1[2, 2] + 443*CHl1[3, 3] - 73988*CHl3[1, 1] - 
              73988*CHl3[2, 2] - 3621*CHl3[3, 3] - 443*CHq1[1, 1] - 
              443*CHq1[2, 2] - 1381*CHq1[3, 3] - 6639*CHq3[1, 1] - 
              6639*CHq3[2, 2] - 613*CHq3[3, 3] - 886*CHu[1, 1] - 
              886*CHu[2, 2] + 1224*CHu[3, 3])) + MT2^2*MW2^3*
           (9676800*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) + 1536*MW2^10*MZ2*
             (504*CHd[1, 1] + 504*CHd[2, 2] + 504*CHd[3, 3] + 504*CHe[1, 1] + 
              504*CHe[2, 2] + 504*CHe[3, 3] + 504*CHl1[1, 1] + 
              504*CHl1[2, 2] + 504*CHl1[3, 3] - 27155*CHl3[1, 1] - 
              27155*CHl3[2, 2] + 756*CHl3[3, 3] - 504*CHq1[1, 1] - 
              504*CHq1[2, 2] + 504*CHq1[3, 3] + 1932*CHq3[1, 1] + 
              1932*CHq3[2, 2] + 574*CHq3[3, 3] - 1008*CHu[1, 1] - 
              1008*CHu[2, 2]) - 6*MZ2^11*(12*CHd[1, 1] + 12*CHd[2, 2] + 
              12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 
              1155*CHl1[1, 1] + 1155*CHl1[2, 2] + 228*CHl1[3, 3] - 
              84*CHl3[1, 1] - 84*CHl3[2, 2] - 216*CHl3[3, 3] - 
              228*CHq1[1, 1] - 228*CHq1[2, 2] - 72*CHq1[3, 3] - 
              72*CHq3[1, 1] - 72*CHq3[2, 2] + 2*CHq3[3, 3] - 24*CHu[1, 1] - 
              24*CHu[2, 2]) + 24*MW2^7*MZ2^4*(28541*CHd[1, 1] + 
              28541*CHd[2, 2] + 28541*CHd[3, 3] + 28541*CHe[1, 1] + 
              28541*CHe[2, 2] + 28541*CHe[3, 3] - 49123*CHl1[1, 1] - 
              49123*CHl1[2, 2] + 23069*CHl1[3, 3] + 363956*CHl3[1, 1] + 
              363956*CHl3[2, 2] + 108221*CHl3[3, 3] - 23069*CHq1[1, 1] - 
              23069*CHq1[2, 2] + 53357*CHq1[3, 3] + 214455*CHq3[1, 1] + 
              214455*CHq3[2, 2] + 70133*CHq3[3, 3] - 57082*CHu[1, 1] - 
              57082*CHu[2, 2] - 48*CHu[3, 3]) - 3*MW2*MZ2^10*
             (674*CHd[1, 1] + 674*CHd[2, 2] + 674*CHd[3, 3] + 674*CHe[1, 1] + 
              674*CHe[2, 2] + 674*CHe[3, 3] - 28426*CHl1[1, 1] - 
              28426*CHl1[2, 2] - 4942*CHl1[3, 3] + 2031*CHl3[1, 1] + 
              2031*CHl3[2, 2] + 6690*CHl3[3, 3] + 4942*CHq1[1, 1] + 
              4942*CHq1[2, 2] + 1754*CHq1[3, 3] + 3942*CHq3[1, 1] + 
              3942*CHq3[2, 2] + 326*CHq3[3, 3] - 1348*CHu[1, 1] - 
              1348*CHu[2, 2] + 12*CHu[3, 3]) - 192*MW2^9*MZ2^2*
             (11556*CHd[1, 1] + 11556*CHd[2, 2] + 11556*CHd[3, 3] + 
              11556*CHe[1, 1] + 11556*CHe[2, 2] + 11556*CHe[3, 3] + 
              10548*CHl1[1, 1] + 10548*CHl1[2, 2] + 10548*CHl1[3, 3] - 
              344935*CHl3[1, 1] - 344935*CHl3[2, 2] + 13260*CHl3[3, 3] - 
              10548*CHq1[1, 1] - 10548*CHq1[2, 2] + 6096*CHq1[3, 3] + 
              31684*CHq3[1, 1] + 31684*CHq3[2, 2] + 7964*CHq3[3, 3] - 
              23112*CHu[1, 1] - 23112*CHu[2, 2] + 84*CHu[3, 3]) + 
            6*MW2^4*MZ2^7*(24101*CHd[1, 1] + 24101*CHd[2, 2] + 
              24101*CHd[3, 3] + 24101*CHe[1, 1] + 24101*CHe[2, 2] + 
              24101*CHe[3, 3] + 104999*CHl1[1, 1] + 104999*CHl1[2, 2] + 
              43181*CHl1[3, 3] + 266255*CHl3[1, 1] + 266255*CHl3[2, 2] + 
              40581*CHl3[3, 3] - 43181*CHq1[1, 1] - 43181*CHq1[2, 2] + 
              16391*CHq1[3, 3] + 113679*CHq3[1, 1] + 113679*CHq3[2, 2] + 
              37039*CHq3[3, 3] - 48202*CHu[1, 1] - 48202*CHu[2, 2] + 
              198*CHu[3, 3]) + MW2^2*MZ2^9*(31362*CHd[1, 1] + 
              31362*CHd[2, 2] + 31362*CHd[3, 3] + 31362*CHe[1, 1] + 
              31362*CHe[2, 2] + 31362*CHe[3, 3] - 368598*CHl1[1, 1] - 
              368598*CHl1[2, 2] - 47550*CHl1[3, 3] + 5243*CHl3[1, 1] + 
              5243*CHl3[2, 2] + 121794*CHl3[3, 3] + 47550*CHq1[1, 1] + 
              47550*CHq1[2, 2] + 25674*CHq1[3, 3] + 110022*CHq3[1, 1] + 
              110022*CHq3[2, 2] + 16566*CHq3[3, 3] - 62724*CHu[1, 1] - 
              62724*CHu[2, 2] + 468*CHu[3, 3]) - 3*MW2^3*MZ2^8*
             (45952*CHd[1, 1] + 45952*CHd[2, 2] + 45952*CHd[3, 3] + 
              45952*CHe[1, 1] + 45952*CHe[2, 2] + 45952*CHe[3, 3] - 
              175886*CHl1[1, 1] - 175886*CHl1[2, 2] + 1744*CHl1[3, 3] + 
              28549*CHl3[1, 1] + 28549*CHl3[2, 2] + 113096*CHl3[3, 3] - 
              1744*CHq1[1, 1] - 1744*CHq1[2, 2] + 22732*CHq1[3, 3] + 
              151256*CHq3[1, 1] + 151256*CHq3[2, 2] + 32240*CHq3[3, 3] - 
              91904*CHu[1, 1] - 91904*CHu[2, 2] + 636*CHu[3, 3]) - 
            24*MW2^6*MZ2^5*(62035*CHd[1, 1] + 62035*CHd[2, 2] + 
              62035*CHd[3, 3] + 62035*CHe[1, 1] + 62035*CHe[2, 2] + 
              62035*CHe[3, 3] - 115019*CHl1[1, 1] - 115019*CHl1[2, 2] + 
              26179*CHl1[3, 3] - 389246*CHl3[1, 1] - 389246*CHl3[2, 2] + 
              124347*CHl3[3, 3] - 26179*CHq1[1, 1] - 26179*CHq1[2, 2] + 
              30571*CHq1[3, 3] + 197745*CHq3[1, 1] + 197745*CHq3[2, 2] + 
              45899*CHq3[3, 3] - 124070*CHu[1, 1] - 124070*CHu[2, 2] + 
              792*CHu[3, 3]) + 32*MW2^8*MZ2^3*(52815*CHd[1, 1] + 
              52815*CHd[2, 2] + 52815*CHd[3, 3] + 52815*CHe[1, 1] + 
              52815*CHe[2, 2] + 52815*CHe[3, 3] + 48207*CHl1[1, 1] + 
              48207*CHl1[2, 2] + 40647*CHl1[3, 3] - 1473215*CHl3[1, 1] - 
              1473215*CHl3[2, 2] + 22263*CHl3[3, 3] - 40647*CHq1[1, 1] - 
              40647*CHq1[2, 2] - 8511*CHq1[3, 3] + 45285*CHq3[1, 1] + 
              45285*CHq3[2, 2] - 3543*CHq3[3, 3] - 105630*CHu[1, 1] - 
              105630*CHu[2, 2] + 846*CHu[3, 3]) + 2*MW2^5*MZ2^6*
             (261183*CHd[1, 1] + 261183*CHd[2, 2] + 261183*CHd[3, 3] + 
              261183*CHe[1, 1] + 261183*CHe[2, 2] + 261183*CHe[3, 3] - 
              1370229*CHl1[1, 1] - 1370229*CHl1[2, 2] - 97377*CHl1[3, 3] - 
              3378557*CHl3[1, 1] - 3378557*CHl3[2, 2] + 526047*CHl3[3, 3] + 
              97377*CHq1[1, 1] + 97377*CHq1[2, 2] + 35391*CHq1[3, 3] + 
              469341*CHq3[1, 1] + 469341*CHq3[2, 2] + 19047*CHq3[3, 3] - 
              522366*CHu[1, 1] - 522366*CHu[2, 2] + 4752*CHu[3, 3])) + 
          MT2^3*MW2^2*(-16128000*MW2^11*(CHl3[1, 1] + CHl3[2, 2]) - 
            3072*MW2^10*MZ2*(420*CHd[1, 1] + 420*CHd[2, 2] + 420*CHd[3, 3] + 
              420*CHe[1, 1] + 420*CHe[2, 2] + 420*CHe[3, 3] + 
              420*CHl1[1, 1] + 420*CHl1[2, 2] + 420*CHl1[3, 3] - 
              23882*CHl3[1, 1] - 23882*CHl3[2, 2] + 630*CHl3[3, 3] - 
              420*CHq1[1, 1] - 420*CHq1[2, 2] + 420*CHq1[3, 3] + 
              1610*CHq3[1, 1] + 1610*CHq3[2, 2] + 469*CHq3[3, 3] - 
              840*CHu[1, 1] - 840*CHu[2, 2]) + 6*MZ2^11*(12*CHd[1, 1] + 
              12*CHd[2, 2] + 12*CHd[3, 3] + 12*CHe[1, 1] + 12*CHe[2, 2] + 
              12*CHe[3, 3] + 1155*CHl1[1, 1] + 1155*CHl1[2, 2] + 
              228*CHl1[3, 3] - 74*CHl3[1, 1] - 74*CHl3[2, 2] - 
              216*CHl3[3, 3] - 228*CHq1[1, 1] - 228*CHq1[2, 2] - 
              48*CHq1[3, 3] - 72*CHq3[1, 1] - 72*CHq3[2, 2] + 10*CHq3[3, 3] - 
              24*CHu[1, 1] - 24*CHu[2, 2]) + 3*MW2*MZ2^10*(714*CHd[1, 1] + 
              714*CHd[2, 2] + 714*CHd[3, 3] + 714*CHe[1, 1] + 714*CHe[2, 2] + 
              714*CHe[3, 3] - 24576*CHl1[1, 1] - 24576*CHl1[2, 2] - 
              4182*CHl1[3, 3] + 1679*CHl3[1, 1] + 1679*CHl3[2, 2] + 
              5970*CHl3[3, 3] + 4182*CHq1[1, 1] + 4182*CHq1[2, 2] + 
              1086*CHq1[3, 3] + 3702*CHq3[1, 1] + 3702*CHq3[2, 2] + 
              266*CHq3[3, 3] - 1428*CHu[1, 1] - 1428*CHu[2, 2] + 
              36*CHu[3, 3]) - 6*MW2^2*MZ2^9*(4688*CHd[1, 1] + 
              4688*CHd[2, 2] + 4688*CHd[3, 3] + 4688*CHe[1, 1] + 
              4688*CHe[2, 2] + 4688*CHe[3, 3] - 35563*CHl1[1, 1] - 
              35563*CHl1[2, 2] - 3376*CHl1[3, 3] - 796*CHl3[1, 1] - 
              796*CHl3[2, 2] + 14316*CHl3[3, 3] + 3376*CHq1[1, 1] + 
              3376*CHq1[2, 2] + 2186*CHq1[3, 3] + 14916*CHq3[1, 1] + 
              14916*CHq3[2, 2] + 2678*CHq3[3, 3] - 9376*CHu[1, 1] - 
              9376*CHu[2, 2] + 192*CHu[3, 3]) + 12*MW2^4*MZ2^7*
             (13474*CHd[1, 1] + 13474*CHd[2, 2] + 13474*CHd[3, 3] + 
              13474*CHe[1, 1] + 13474*CHe[2, 2] + 13474*CHe[3, 3] - 
              243779*CHl1[1, 1] - 243779*CHl1[2, 2] - 38762*CHl1[3, 3] - 
              116466*CHl3[1, 1] - 116466*CHl3[2, 2] + 60146*CHl3[3, 3] + 
              38762*CHq1[1, 1] + 38762*CHq1[2, 2] + 8239*CHq1[3, 3] + 
              31862*CHq3[1, 1] + 31862*CHq3[2, 2] - 1423*CHq3[3, 3] - 
              26948*CHu[1, 1] - 26948*CHu[2, 2] + 207*CHu[3, 3]) + 
            64*MW2^9*MZ2^2*(62580*CHd[1, 1] + 62580*CHd[2, 2] + 
              62580*CHd[3, 3] + 62580*CHe[1, 1] + 62580*CHe[2, 2] + 
              62580*CHe[3, 3] + 57540*CHl1[1, 1] + 57540*CHl1[2, 2] + 
              57540*CHl1[3, 3] - 2012069*CHl3[1, 1] - 2012069*CHl3[2, 2] + 
              73500*CHl3[3, 3] - 57540*CHq1[1, 1] - 57540*CHq1[2, 2] + 
              35616*CHq1[3, 3] + 176820*CHq3[1, 1] + 176820*CHq3[2, 2] + 
              45492*CHq3[3, 3] - 125160*CHu[1, 1] - 125160*CHu[2, 2] + 
              756*CHu[3, 3]) - 96*MW2^8*MZ2^3*(40043*CHd[1, 1] + 
              40043*CHd[2, 2] + 40043*CHd[3, 3] + 40043*CHe[1, 1] + 
              40043*CHe[2, 2] + 40043*CHe[3, 3] + 36683*CHl1[1, 1] + 
              36683*CHl1[2, 2] + 32483*CHl1[3, 3] - 1184037*CHl3[1, 1] - 
              1184037*CHl3[2, 2] + 25187*CHl3[3, 3] - 32483*CHq1[1, 1] - 
              32483*CHq1[2, 2] + 1517*CHq1[3, 3] + 56169*CHq3[1, 1] + 
              56169*CHq3[2, 2] + 7241*CHq3[3, 3] - 80086*CHu[1, 1] - 
              80086*CHu[2, 2] + 1014*CHu[3, 3]) + 24*MW2^7*MZ2^4*
             (1201*CHd[1, 1] + 1201*CHd[2, 2] + 1201*CHd[3, 3] + 
              1201*CHe[1, 1] + 1201*CHe[2, 2] + 1201*CHe[3, 3] + 
              126673*CHl1[1, 1] + 126673*CHl1[2, 2] + 2353*CHl1[3, 3] - 
              2100988*CHl3[1, 1] - 2100988*CHl3[2, 2] - 143535*CHl3[3, 3] - 
              2353*CHq1[1, 1] - 2353*CHq1[2, 2] - 85919*CHq1[3, 3] - 
              272781*CHq3[1, 1] - 272781*CHq3[2, 2] - 100911*CHq3[3, 3] - 
              2402*CHu[1, 1] - 2402*CHu[2, 2] + 1656*CHu[3, 3]) + 
            16*MW2^6*MZ2^5*(135426*CHd[1, 1] + 135426*CHd[2, 2] + 
              135426*CHd[3, 3] + 135426*CHe[1, 1] + 135426*CHe[2, 2] + 
              135426*CHe[3, 3] - 350457*CHl1[1, 1] - 350457*CHl1[2, 2] + 
              48378*CHl1[3, 3] + 368950*CHl3[1, 1] + 368950*CHl3[2, 2] + 
              346902*CHl3[3, 3] - 48378*CHq1[1, 1] - 48378*CHq1[2, 2] + 
              109578*CHq1[3, 3] + 556578*CHq3[1, 1] + 556578*CHq3[2, 2] + 
              149298*CHq3[3, 3] - 270852*CHu[1, 1] - 270852*CHu[2, 2] + 
              2052*CHu[3, 3]) + MW2^3*MZ2^8*(82380*CHd[1, 1] + 
              82380*CHd[2, 2] + 82380*CHd[3, 3] + 82380*CHe[1, 1] + 
              82380*CHe[2, 2] + 82380*CHe[3, 3] + 306786*CHl1[1, 1] + 
              306786*CHl1[2, 2] + 124140*CHl1[3, 3] + 66313*CHl3[1, 1] + 
              66313*CHl3[2, 2] + 87348*CHl3[3, 3] - 124140*CHq1[1, 1] - 
              124140*CHq1[2, 2] + 14232*CHq1[3, 3] + 244380*CHq3[1, 1] + 
              244380*CHq3[2, 2] + 73080*CHq3[3, 3] - 164760*CHu[1, 1] - 
              164760*CHu[2, 2] + 3456*CHu[3, 3]) - 6*MW2^5*MZ2^6*
             (214091*CHd[1, 1] + 214091*CHd[2, 2] + 214091*CHd[3, 3] + 
              214091*CHe[1, 1] + 214091*CHe[2, 2] + 214091*CHe[3, 3] - 
              1028065*CHl1[1, 1] - 1028065*CHl1[2, 2] - 37909*CHl1[3, 3] - 
              645513*CHl3[1, 1] - 645513*CHl3[2, 2] + 532683*CHl3[3, 3] + 
              37909*CHq1[1, 1] + 37909*CHq1[2, 2] + 106283*CHq1[3, 3] + 
              647457*CHq3[1, 1] + 647457*CHq3[2, 2] + 130547*CHq3[3, 3] - 
              428182*CHu[1, 1] - 428182*CHu[2, 2] + 4752*CHu[3, 3])) + 
          MT2^6*(3225600*MW2^10*(CHl3[1, 1] + CHl3[2, 2]) + 
            1536*MW2^9*MZ2*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] + 
              168*CHe[1, 1] + 168*CHe[2, 2] + 168*CHe[3, 3] + 
              168*CHl1[1, 1] + 168*CHl1[2, 2] + 168*CHl1[3, 3] - 
              9845*CHl3[1, 1] - 9845*CHl3[2, 2] + 252*CHl3[3, 3] - 
              168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 
              644*CHq3[1, 1] + 644*CHq3[2, 2] + 154*CHq3[3, 3] - 
              336*CHu[1, 1] - 336*CHu[2, 2]) - 6*MZ2^10*(4*CHd[1, 1] + 
              4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
              4*CHe[3, 3] + 385*CHl1[1, 1] + 385*CHl1[2, 2] + 76*CHl1[3, 3] - 
              24*CHl3[1, 1] - 24*CHl3[2, 2] - 72*CHl3[3, 3] - 76*CHq1[1, 1] - 
              76*CHq1[2, 2] - 14*CHq1[3, 3] - 24*CHq3[1, 1] - 24*CHq3[2, 2] - 
              2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) - 8*MW2^5*MZ2^5*
             (44367*CHd[1, 1] + 44367*CHd[2, 2] + 44367*CHd[3, 3] + 
              44367*CHe[1, 1] + 44367*CHe[2, 2] + 44367*CHe[3, 3] - 
              159951*CHl1[1, 1] - 159951*CHl1[2, 2] + 11103*CHl1[3, 3] + 
              621178*CHl3[1, 1] + 621178*CHl3[2, 2] + 144087*CHl3[3, 3] - 
              11103*CHq1[1, 1] - 11103*CHq1[2, 2] + 53871*CHq1[3, 3] + 
              230085*CHq3[1, 1] + 230085*CHq3[2, 2] + 58911*CHq3[3, 3] - 
              88734*CHu[1, 1] - 88734*CHu[2, 2] - 1728*CHu[3, 3]) - 
            MW2*MZ2^9*(546*CHd[1, 1] + 546*CHd[2, 2] + 546*CHd[3, 3] + 
              546*CHe[1, 1] + 546*CHe[2, 2] + 546*CHe[3, 3] - 
              40746*CHl1[1, 1] - 40746*CHl1[2, 2] - 7374*CHl1[3, 3] + 
              2755*CHl3[1, 1] + 2755*CHl3[2, 2] + 8994*CHl3[3, 3] + 
              7374*CHq1[1, 1] + 7374*CHq1[2, 2] + 1806*CHq1[3, 3] + 
              4710*CHq3[1, 1] + 4710*CHq3[2, 2] + 762*CHq3[3, 3] - 
              1092*CHu[1, 1] - 1092*CHu[2, 2] + 144*CHu[3, 3]) - 
            64*MW2^8*MZ2^2*(13092*CHd[1, 1] + 13092*CHd[2, 2] + 
              13092*CHd[3, 3] + 13092*CHe[1, 1] + 13092*CHe[2, 2] + 
              13092*CHe[3, 3] + 12084*CHl1[1, 1] + 12084*CHl1[2, 2] + 
              12084*CHl1[3, 3] - 439663*CHl3[1, 1] - 439663*CHl3[2, 2] + 
              15564*CHl3[3, 3] - 12084*CHq1[1, 1] - 12084*CHq1[2, 2] + 
              8304*CHq1[3, 3] + 37572*CHq3[1, 1] + 37572*CHq3[2, 2] + 
              8940*CHq3[3, 3] - 26184*CHu[1, 1] - 26184*CHu[2, 2] + 
              756*CHu[3, 3]) - 6*MW2^3*MZ2^7*(16577*CHd[1, 1] + 
              16577*CHd[2, 2] + 16577*CHd[3, 3] + 16577*CHe[1, 1] + 
              16577*CHe[2, 2] + 16577*CHe[3, 3] - 145165*CHl1[1, 1] - 
              145165*CHl1[2, 2] - 15319*CHl1[3, 3] + 6607*CHl3[1, 1] + 
              6607*CHl3[2, 2] + 55745*CHl3[3, 3] + 15319*CHq1[1, 1] + 
              15319*CHq1[2, 2] + 12923*CHq1[3, 3] + 57539*CHq3[1, 1] + 
              57539*CHq3[2, 2] + 13371*CHq3[3, 3] - 33154*CHu[1, 1] - 
              33154*CHu[2, 2] + 1710*CHu[3, 3]) + MW2^2*MZ2^8*
             (14094*CHd[1, 1] + 14094*CHd[2, 2] + 14094*CHd[3, 3] + 
              14094*CHe[1, 1] + 14094*CHe[2, 2] + 14094*CHe[3, 3] - 
              270108*CHl1[1, 1] - 270108*CHl1[2, 2] - 41346*CHl1[3, 3] + 
              12337*CHl3[1, 1] + 12337*CHl3[2, 2] + 75462*CHl3[3, 3] + 
              41346*CHq1[1, 1] + 41346*CHq1[2, 2] + 15786*CHq1[3, 3] + 
              57426*CHq3[1, 1] + 57426*CHq3[2, 2] + 11886*CHq3[3, 3] - 
              28188*CHu[1, 1] - 28188*CHu[2, 2] + 2052*CHu[3, 3]) + 
            32*MW2^7*MZ2^3*(28293*CHd[1, 1] + 28293*CHd[2, 2] + 
              28293*CHd[3, 3] + 28293*CHe[1, 1] + 28293*CHe[2, 2] + 
              28293*CHe[3, 3] + 25989*CHl1[1, 1] + 25989*CHl1[2, 2] + 
              23469*CHl1[3, 3] - 867365*CHl3[1, 1] - 867365*CHl3[2, 2] + 
              20349*CHl3[3, 3] - 23469*CHq1[1, 1] - 23469*CHq1[2, 2] + 
              6027*CHq1[3, 3] + 46455*CHq3[1, 1] + 46455*CHq3[2, 2] + 
              10491*CHq3[3, 3] - 56586*CHu[1, 1] - 56586*CHu[2, 2] + 
              3690*CHu[3, 3]) - 24*MW2^6*MZ2^4*(7809*CHd[1, 1] + 
              7809*CHd[2, 2] + 7809*CHd[3, 3] + 7809*CHe[1, 1] + 
              7809*CHe[2, 2] + 7809*CHe[3, 3] + 32289*CHl1[1, 1] + 
              32289*CHl1[2, 2] + 6945*CHl1[3, 3] - 656316*CHl3[1, 1] - 
              656316*CHl3[2, 2] - 22271*CHl3[3, 3] - 6945*CHq1[1, 1] - 
              6945*CHq1[2, 2] - 14079*CHq1[3, 3] - 39549*CHq3[1, 1] - 
              39549*CHq3[2, 2] - 11079*CHq3[3, 3] - 15618*CHu[1, 1] - 
              15618*CHu[2, 2] + 3888*CHu[3, 3]) + 2*MW2^4*MZ2^6*
             (151377*CHd[1, 1] + 151377*CHd[2, 2] + 151377*CHd[3, 3] + 
              151377*CHe[1, 1] + 151377*CHe[2, 2] + 151377*CHe[3, 3] - 
              730155*CHl1[1, 1] - 730155*CHl1[2, 2] - 18831*CHl1[3, 3] + 
              365353*CHl3[1, 1] + 365353*CHl3[2, 2] + 421809*CHl3[3, 3] + 
              18831*CHq1[1, 1] + 18831*CHq1[2, 2] + 118545*CHq1[3, 3] + 
              556371*CHq3[1, 1] + 556371*CHq3[2, 2] + 137193*CHq3[3, 3] - 
              302754*CHu[1, 1] - 302754*CHu[2, 2] + 9072*CHu[3, 3])) - 
          MT2^5*MW2*(9676800*MW2^10*(CHl3[1, 1] + CHl3[2, 2]) + 
            3072*MW2^9*MZ2*(252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] + 
              252*CHe[1, 1] + 252*CHe[2, 2] + 252*CHe[3, 3] + 
              252*CHl1[1, 1] + 252*CHl1[2, 2] + 252*CHl1[3, 3] - 
              14927*CHl3[1, 1] - 14927*CHl3[2, 2] + 378*CHl3[3, 3] - 
              252*CHq1[1, 1] - 252*CHq1[2, 2] + 252*CHq1[3, 3] + 
              966*CHq3[1, 1] + 966*CHq3[2, 2] + 259*CHq3[3, 3] - 
              504*CHu[1, 1] - 504*CHu[2, 2]) - 48*MW2^5*MZ2^5*
             (21962*CHd[1, 1] + 21962*CHd[2, 2] + 21962*CHd[3, 3] + 
              21962*CHe[1, 1] + 21962*CHe[2, 2] + 21962*CHe[3, 3] - 
              81973*CHl1[1, 1] - 81973*CHl1[2, 2] + 5330*CHl1[3, 3] + 
              346860*CHl3[1, 1] + 346860*CHl3[2, 2] + 73854*CHl3[3, 3] - 
              5330*CHq1[1, 1] - 5330*CHq1[2, 2] + 28310*CHq1[3, 3] + 
              118362*CHq3[1, 1] + 118362*CHq3[2, 2] + 32906*CHq3[3, 3] - 
              43924*CHu[1, 1] - 43924*CHu[2, 2] - 252*CHu[3, 3]) - 
            2*MW2*MZ2^9*(1176*CHd[1, 1] + 1176*CHd[2, 2] + 1176*CHd[3, 3] + 
              1176*CHe[1, 1] + 1176*CHe[2, 2] + 1176*CHe[3, 3] - 
              73407*CHl1[1, 1] - 73407*CHl1[2, 2] - 13152*CHl1[3, 3] + 
              5348*CHl3[1, 1] + 5348*CHl3[2, 2] + 16476*CHl3[3, 3] + 
              13152*CHq1[1, 1] + 13152*CHq1[2, 2] + 3210*CHq1[3, 3] + 
              8916*CHq3[1, 1] + 8916*CHq3[2, 2] + 438*CHq3[3, 3] - 
              2352*CHu[1, 1] - 2352*CHu[2, 2] - 72*CHu[3, 3]) - 
            12*MZ2^10*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
              8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 770*CHl1[1, 1] + 
              770*CHl1[2, 2] + 152*CHl1[3, 3] - 55*CHl3[1, 1] - 
              55*CHl3[2, 2] - 144*CHl3[3, 3] - 152*CHq1[1, 1] - 
              152*CHq1[2, 2] - 28*CHq1[3, 3] - 48*CHq3[1, 1] - 
              48*CHq3[2, 2] + 9*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 
              3*CHu[3, 3]) - 192*MW2^8*MZ2^2*(13284*CHd[1, 1] + 
              13284*CHd[2, 2] + 13284*CHd[3, 3] + 13284*CHe[1, 1] + 
              13284*CHe[2, 2] + 13284*CHe[3, 3] + 12276*CHl1[1, 1] + 
              12276*CHl1[2, 2] + 12276*CHl1[3, 3] - 450553*CHl3[1, 1] - 
              450553*CHl3[2, 2] + 15852*CHl3[3, 3] - 12276*CHq1[1, 1] - 
              12276*CHq1[2, 2] + 8160*CHq1[3, 3] + 38308*CHq3[1, 1] + 
              38308*CHq3[2, 2] + 9676*CHq3[3, 3] - 26568*CHu[1, 1] - 
              26568*CHu[2, 2] + 420*CHu[3, 3]) + 3*MW2^2*MZ2^8*
             (17126*CHd[1, 1] + 17126*CHd[2, 2] + 17126*CHd[3, 3] + 
              17126*CHe[1, 1] + 17126*CHe[2, 2] + 17126*CHe[3, 3] - 
              302800*CHl1[1, 1] - 302800*CHl1[2, 2] - 45370*CHl1[3, 3] + 
              13233*CHl3[1, 1] + 13233*CHl3[2, 2] + 86686*CHl3[3, 3] + 
              45370*CHq1[1, 1] + 45370*CHq1[2, 2] + 17390*CHq1[3, 3] + 
              67930*CHq3[1, 1] + 67930*CHq3[2, 2] + 10458*CHq3[3, 3] - 
              34252*CHu[1, 1] - 34252*CHu[2, 2] + 672*CHu[3, 3]) - 
            12*MW2^3*MZ2^7*(27848*CHd[1, 1] + 27848*CHd[2, 2] + 
              27848*CHd[3, 3] + 27848*CHe[1, 1] + 27848*CHe[2, 2] + 
              27848*CHe[3, 3] - 233119*CHl1[1, 1] - 233119*CHl1[2, 2] - 
              23596*CHl1[3, 3] + 13855*CHl3[1, 1] + 13855*CHl3[2, 2] + 
              91848*CHl3[3, 3] + 23596*CHq1[1, 1] + 23596*CHq1[2, 2] + 
              20507*CHq1[3, 3] + 96696*CHq3[1, 1] + 96696*CHq3[2, 2] + 
              20283*CHq3[3, 3] - 55696*CHu[1, 1] - 55696*CHu[2, 2] + 
              1305*CHu[3, 3]) - 24*MW2^6*MZ2^4*(28135*CHd[1, 1] + 
              28135*CHd[2, 2] + 28135*CHd[3, 3] + 28135*CHe[1, 1] + 
              28135*CHe[2, 2] + 28135*CHe[3, 3] + 101191*CHl1[1, 1] + 
              101191*CHl1[2, 2] + 24679*CHl1[3, 3] - 2107596*CHl3[1, 1] - 
              2107596*CHl3[2, 2] - 63737*CHl3[3, 3] - 24679*CHq1[1, 1] - 
              24679*CHq1[2, 2] - 46433*CHq1[3, 3] - 111723*CHq3[1, 1] - 
              111723*CHq3[2, 2] - 41737*CHq3[3, 3] - 56270*CHu[1, 1] - 
              56270*CHu[2, 2] + 6024*CHu[3, 3]) + 32*MW2^7*MZ2^3*
             (88455*CHd[1, 1] + 88455*CHd[2, 2] + 88455*CHd[3, 3] + 
              88455*CHe[1, 1] + 88455*CHe[2, 2] + 88455*CHe[3, 3] + 
              81255*CHl1[1, 1] + 81255*CHl1[2, 2] + 73695*CHl1[3, 3] - 
              2714879*CHl3[1, 1] - 2714879*CHl3[2, 2] + 65247*CHl3[3, 3] - 
              73695*CHq1[1, 1] - 73695*CHq1[2, 2] + 15465*CHq1[3, 3] + 
              149469*CHq3[1, 1] + 149469*CHq3[2, 2] + 30441*CHq3[3, 3] - 
              176910*CHu[1, 1] - 176910*CHu[2, 2] + 6030*CHu[3, 3]) + 
            2*MW2^4*MZ2^6*(480243*CHd[1, 1] + 480243*CHd[2, 2] + 
              480243*CHd[3, 3] + 480243*CHe[1, 1] + 480243*CHe[2, 2] + 
              480243*CHe[3, 3] - 2275017*CHl1[1, 1] - 2275017*CHl1[2, 2] - 
              49389*CHl1[3, 3] + 1332859*CHl3[1, 1] + 1332859*CHl3[2, 2] + 
              1341555*CHl3[3, 3] + 49389*CHq1[1, 1] + 49389*CHq1[2, 2] + 
              371091*CHq1[3, 3] + 1789209*CHq3[1, 1] + 1789209*CHq3[2, 2] + 
              439419*CHq3[3, 3] - 960486*CHu[1, 1] - 960486*CHu[2, 2] + 
              16848*CHu[3, 3])) + MT2^4*MW2*(16128000*MW2^11*
             (CHl3[1, 1] + CHl3[2, 2]) + 7680*MW2^10*MZ2*(168*CHd[1, 1] + 
              168*CHd[2, 2] + 168*CHd[3, 3] + 168*CHe[1, 1] + 168*CHe[2, 2] + 
              168*CHe[3, 3] + 168*CHl1[1, 1] + 168*CHl1[2, 2] + 
              168*CHl1[3, 3] - 9853*CHl3[1, 1] - 9853*CHl3[2, 2] + 
              252*CHl3[3, 3] - 168*CHq1[1, 1] - 168*CHq1[2, 2] + 
              168*CHq1[3, 3] + 644*CHq3[1, 1] + 644*CHq3[2, 2] + 
              182*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) - 
            6*MZ2^11*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
              4*CHe[2, 2] + 4*CHe[3, 3] + 385*CHl1[1, 1] + 385*CHl1[2, 2] + 
              76*CHl1[3, 3] - 22*CHl3[1, 1] - 22*CHl3[2, 2] - 72*CHl3[3, 3] - 
              76*CHq1[1, 1] - 76*CHq1[2, 2] - 14*CHq1[3, 3] - 24*CHq3[1, 1] - 
              24*CHq3[2, 2] - 2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
            MW2^3*MZ2^8*(34680*CHd[1, 1] + 34680*CHd[2, 2] + 34680*CHd[3, 
                3] + 34680*CHe[1, 1] + 34680*CHe[2, 2] + 34680*CHe[3, 3] - 
              1166082*CHl1[1, 1] - 1166082*CHl1[2, 2] - 199320*CHl1[3, 3] + 
              21143*CHl3[1, 1] + 21143*CHl3[2, 2] + 278544*CHl3[3, 3] + 
              199320*CHq1[1, 1] + 199320*CHq1[2, 2] + 57216*CHq1[3, 3] + 
              162480*CHq3[1, 1] + 162480*CHq3[2, 2] + 7128*CHq3[3, 3] - 
              69360*CHu[1, 1] - 69360*CHu[2, 2] - 1332*CHu[3, 3]) - 
            MW2*MZ2^10*(834*CHd[1, 1] + 834*CHd[2, 2] + 834*CHd[3, 3] + 
              834*CHe[1, 1] + 834*CHe[2, 2] + 834*CHe[3, 3] - 
              13026*CHl1[1, 1] - 13026*CHl1[2, 2] - 1902*CHl1[3, 3] + 
              727*CHl3[1, 1] + 727*CHl3[2, 2] + 3810*CHl3[3, 3] + 
              1902*CHq1[1, 1] + 1902*CHq1[2, 2] + 510*CHq1[3, 3] + 
              2982*CHq3[1, 1] + 2982*CHq3[2, 2] + 798*CHq3[3, 3] - 
              1668*CHu[1, 1] - 1668*CHu[2, 2] + 108*CHu[3, 3]) + 
            MW2^2*MZ2^9*(6366*CHd[1, 1] + 6366*CHd[2, 2] + 6366*CHd[3, 3] + 
              6366*CHe[1, 1] + 6366*CHe[2, 2] + 6366*CHe[3, 3] + 
              105654*CHl1[1, 1] + 105654*CHl1[2, 2] + 24798*CHl1[3, 3] - 
              14615*CHl3[1, 1] - 14615*CHl3[2, 2] - 11298*CHl3[3, 3] - 
              24798*CHq1[1, 1] - 24798*CHq1[2, 2] - 4038*CHq1[3, 3] + 
              7962*CHq3[1, 1] + 7962*CHq3[2, 2] + 6354*CHq3[3, 3] - 
              12732*CHu[1, 1] - 12732*CHu[2, 2] + 972*CHu[3, 3]) - 
            64*MW2^9*MZ2^2*(65460*CHd[1, 1] + 65460*CHd[2, 2] + 
              65460*CHd[3, 3] + 65460*CHe[1, 1] + 65460*CHe[2, 2] + 
              65460*CHe[3, 3] + 60420*CHl1[1, 1] + 60420*CHl1[2, 2] + 
              60420*CHl1[3, 3] - 2190563*CHl3[1, 1] - 2190563*CHl3[2, 2] + 
              77820*CHl3[3, 3] - 60420*CHq1[1, 1] - 60420*CHq1[2, 2] + 
              39000*CHq1[3, 3] + 187860*CHq3[1, 1] + 187860*CHq3[2, 2] + 
              48420*CHq3[3, 3] - 130920*CHu[1, 1] - 130920*CHu[2, 2] + 
              1260*CHu[3, 3]) - 8*MW2^6*MZ2^5*(235959*CHd[1, 1] + 
              235959*CHd[2, 2] + 235959*CHd[3, 3] + 235959*CHe[1, 1] + 
              235959*CHe[2, 2] + 235959*CHe[3, 3] - 786783*CHl1[1, 1] - 
              786783*CHl1[2, 2] + 67047*CHl1[3, 3] + 2681510*CHl3[1, 1] + 
              2681510*CHl3[2, 2] + 729663*CHl3[3, 3] - 67047*CHq1[1, 1] - 
              67047*CHq1[2, 2] + 265407*CHq1[3, 3] + 1171197*CHq3[1, 1] + 
              1171197*CHq3[2, 2] + 331071*CHq3[3, 3] - 471918*CHu[1, 1] - 
              471918*CHu[2, 2] + 1944*CHu[3, 3]) - 2*MW2^4*MZ2^7*
             (222543*CHd[1, 1] + 222543*CHd[2, 2] + 222543*CHd[3, 3] + 
              222543*CHe[1, 1] + 222543*CHe[2, 2] + 222543*CHe[3, 3] - 
              2092923*CHl1[1, 1] - 2092923*CHl1[2, 2] - 236889*CHl1[3, 3] - 
              129643*CHl3[1, 1] - 129643*CHl3[2, 2] + 760047*CHl3[3, 3] + 
              236889*CHq1[1, 1] + 236889*CHq1[2, 2] + 157113*CHq1[3, 3] + 
              742989*CHq3[1, 1] + 742989*CHq3[2, 2] + 135525*CHq3[3, 3] - 
              445086*CHu[1, 1] - 445086*CHu[2, 2] + 5670*CHu[3, 3]) + 
            32*MW2^8*MZ2^3*(140313*CHd[1, 1] + 140313*CHd[2, 2] + 
              140313*CHd[3, 3] + 140313*CHe[1, 1] + 140313*CHe[2, 2] + 
              140313*CHe[3, 3] + 128793*CHl1[1, 1] + 128793*CHl1[2, 2] + 
              116193*CHl1[3, 3] - 4263565*CHl3[1, 1] - 4263565*CHl3[2, 2] + 
              100017*CHl3[3, 3] - 116193*CHq1[1, 1] - 116193*CHq1[2, 2] + 
              18003*CHq1[3, 3] + 227859*CHq3[1, 1] + 227859*CHq3[2, 2] + 
              41031*CHq3[3, 3] - 280626*CHu[1, 1] - 280626*CHu[2, 2] + 
              5670*CHu[3, 3]) - 8*MW2^7*MZ2^4*(102831*CHd[1, 1] + 
              102831*CHd[2, 2] + 102831*CHd[3, 3] + 102831*CHe[1, 1] + 
              102831*CHe[2, 2] + 102831*CHe[3, 3] + 471183*CHl1[1, 1] + 
              471183*CHl1[2, 2] + 91023*CHl1[3, 3] - 9360460*CHl3[1, 1] - 
              9360460*CHl3[2, 2] - 350865*CHl3[3, 3] - 91023*CHq1[1, 1] - 
              91023*CHq1[2, 2] - 245289*CHq1[3, 3] - 633651*CHq3[1, 1] - 
              633651*CHq3[2, 2] - 251625*CHq3[3, 3] - 205662*CHu[1, 1] - 
              205662*CHu[2, 2] + 14256*CHu[3, 3]) + 2*MW2^5*MZ2^6*
             (762201*CHd[1, 1] + 762201*CHd[2, 2] + 762201*CHd[3, 3] + 
              762201*CHe[1, 1] + 762201*CHe[2, 2] + 762201*CHe[3, 3] - 
              3602835*CHl1[1, 1] - 3602835*CHl1[2, 2] - 88839*CHl1[3, 3] + 
              968141*CHl3[1, 1] + 968141*CHl3[2, 2] + 2065593*CHl3[3, 3] + 
              88839*CHq1[1, 1] + 88839*CHq1[2, 2] + 526041*CHq1[3, 3] + 
              2702187*CHq3[1, 1] + 2702187*CHq3[2, 2] + 641025*CHq3[3, 3] - 
              1524402*CHu[1, 1] - 1524402*CHu[2, 2] + 20304*CHu[3, 3])) + 
          12*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(8*MW2^3 - 6*MW2^2*MZ2 - 
            3*MW2*MZ2^2 + MZ2^3)*(4*MW2^2*(CHl3[1, 1] + CHl3[2, 2] - 
              2*CHq3[3, 3]) + MZ2^2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 
              3*CHq1[3, 3] + 5*CHq3[3, 3] + 3*CHu[3, 3]) + 
            2*MW2*MZ2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - 3*(CHq1[3, 3] + 
                CHq3[3, 3] + CHu[3, 3]))))))/(3456*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3*SW2))/VMU^2)*Class[7] + 
 Class[8]*(-1/72*(Alfas*MZ*(4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*QCD*
      Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*Pi^2) + 
   (-((40*MW2^2*MZ - 206*MW2*MZ*MZ2 + 103*MZ*MZ2^2)/
       (144*MW2*Pi - 72*MZ2*Pi)) + 
     (-1/31104*(MZ*(9*MH2^3*(MT2 - MW2)^2*MZ2^2*(5120*MW2^6 - 
             16480*MW2^5*MZ2 + 28088*MW2^4*MZ2^2 - 26504*MW2^3*MZ2^3 + 
             13324*MW2^2*MZ2^4 - 3290*MW2*MZ2^5 + 309*MZ2^6)*
            (4*MT2^5 - MW2^3*MZ2*(MW2 + MZ2) + MT2^4*(-16*MW2 + 3*MZ2) + 
             MT2^3*(24*MW2^2 - MZ2^2) + MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 5*
                MZ2^2) + MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^
                3)) + 2*MH2^2*(12*MT2^8*MZ2*(143360*MW2^7 - 918080*MW2^6*
                MZ2 + 2005392*MW2^5*MZ2^2 - 2133872*MW2^4*MZ2^3 + 1243940*
                MW2^3*MZ2^4 - 405378*MW2^2*MZ2^5 + 69204*MW2*MZ2^6 - 4809*
                MZ2^7) + MT2^2*MW2^2*(49766400*MW2^12 - 137708544*MW2^11*
                MZ2 + 2*MW2^5*MZ2^7*(2880715 - 10805808*Pi^2) + 2*MW2^3*MZ2^9*
                (1451339 - 485844*Pi^2) - 768*MW2^10*MZ2^2*(-74759 + 
                 3008*Pi^2) - 4*MZ2^12*(3309 + 4046*Pi^2) + 96*MW2^9*MZ2^3*
                (1406341 + 133056*Pi^2) + 128*MW2^6*MZ2^6*(123496 + 
                 158461*Pi^2) + MW2*MZ2^11*(140187 + 177976*Pi^2) + 4*MW2^7*
                MZ2^5*(299463 + 297344*Pi^2) + 30*MW2^4*MZ2^8*(-258229 + 
                 307400*Pi^2) - MW2^2*MZ2^10*(725343 + 525500*Pi^2) - 32*
                MW2^8*MZ2^4*(3658429 + 559088*Pi^2)) + MW2^5*MZ2*(MW2 + MZ2)*
              (2073600*MW2^9 - 8142336*MW2^8*MZ2 - 32*MW2^7*MZ2^2*
                (-372215 + 3008*Pi^2) + 2*MZ2^9*(3309 + 4046*Pi^2) - 15*MW2*
                MZ2^8*(3849 + 6472*Pi^2) + 16*MW2^6*MZ2^3*(-476413 + 
                 40032*Pi^2) + 16*MW2^4*MZ2^5*(14969 + 109576*Pi^2) - 4*MW2^5*
                MZ2^4*(-471081 + 368512*Pi^2) + MW2^2*MZ2^7*(202377 + 
                 469072*Pi^2) - 2*MW2^3*MZ2^6*(194851 + 598352*Pi^2)) - 
             2*MT2^7*(4147200*MW2^9 - 11123712*MW2^8*MZ2 + 7*MZ2^9*
                (3327 + 2312*Pi^2) - 64*MW2^7*MZ2^2*(150703 + 3008*Pi^2) + 32*
                MW2^6*MZ2^3*(1866827 + 40032*Pi^2) - 64*MW2^5*MZ2^4*
                (1238205 + 46064*Pi^2) + 64*MW2^4*MZ2^5*(808327 + 
                 54788*Pi^2) - 3*MW2*MZ2^8*(151539 + 64720*Pi^2) + MW2^2*
                MZ2^7*(3979725 + 938144*Pi^2) - 2*MW2^3*MZ2^6*(9483689 + 
                 1196704*Pi^2)) + MT2*MW2^3*(-8294400*MW2^12 + 11833344*
                MW2^11*MZ2 + 16*MW2^8*MZ2^4*(1155877 - 13760*Pi^2) + 128*
                MW2^10*MZ2^2*(209065 + 3008*Pi^2) - 512*MW2^9*MZ2^3*
                (112749 + 3124*Pi^2) + 2*MZ2^12*(3309 + 4046*Pi^2) - 9*MW2*
                MZ2^11*(8621 + 13484*Pi^2) + 9*MW2^2*MZ2^10*(38595 + 
                 75488*Pi^2) + 8*MW2^7*MZ2^5*(2019397 + 713728*Pi^2) - 8*
                MW2^6*MZ2^6*(1155743 + 960336*Pi^2) + MW2^4*MZ2^8*
                (1831427 + 1040928*Pi^2) - MW2^3*MZ2^9*(910697 + 
                 1665488*Pi^2) + 2*MW2^5*MZ2^7*(-405041 + 1678528*Pi^2)) + 
             6*MT2^6*(8294400*MW2^10 - 29305344*MW2^9*MZ2 + 4*MW2^2*MZ2^8*
                (14409 - 155714*Pi^2) + 34*MZ2^10*(87 - 119*Pi^2) - 128*MW2^8*
                MZ2^2*(-188897 + 3008*Pi^2) + 2*MW2*MZ2^9*(-18249 + 
                 40454*Pi^2) + 16*MW2^7*MZ2^3*(1482587 + 163136*Pi^2) - 32*
                MW2^6*MZ2^4*(1631325 + 194264*Pi^2) + 9*MW2^3*MZ2^7*
                (168499 + 274960*Pi^2) - 4*MW2^4*MZ2^6*(2859323 + 
                 1415856*Pi^2) + 2*MW2^5*MZ2^5*(17772739 + 3874944*Pi^2)) + 
             MT2^4*MW2*(165888000*MW2^11 - 611066880*MW2^10*MZ2 + 4*MW2^5*
                MZ2^6*(33654607 - 18286368*Pi^2) - 4*MZ2^11*(2181 + 
                 14161*Pi^2) - 256*MW2^9*MZ2^2*(-2875661 + 30080*Pi^2) + MW2*
                MZ2^10*(143121 + 736204*Pi^2) - 4*MW2^2*MZ2^9*(529899 + 
                 828926*Pi^2) + 32*MW2^8*MZ2^3*(-7521437 + 1580224*Pi^2) + 
               MW2^3*MZ2^8*(17703911 + 3894032*Pi^2) + 20*MW2^6*MZ2^5*
                (-3027245 + 6272768*Pi^2) - 16*MW2^7*MZ2^4*(3736871 + 
                 7047904*Pi^2) + 2*MW2^4*MZ2^7*(-36210869 + 8438160*Pi^2)) - 
             2*MT2^3*MW2*(62208000*MW2^12 - 210078720*MW2^11*MZ2 + 2*MW2^6*
                MZ2^6*(20372883 - 2153056*Pi^2) + 2*MW2^3*MZ2^9*(496073 - 
                 1431684*Pi^2) + 2*MW2*MZ2^11*(16737 + 4040*Pi^2) - MZ2^12*
                (3309 + 4046*Pi^2) - 192*MW2^10*MZ2^2*(-1086601 + 
                 15040*Pi^2) + 3*MW2^2*MZ2^10*(-75909 + 121384*Pi^2) + 32*
                MW2^9*MZ2^3*(-181997 + 558368*Pi^2) + 24*MW2^7*MZ2^5*
                (-753023 + 1200224*Pi^2) - 16*MW2^8*MZ2^4*(3787453 + 
                 2173312*Pi^2) + 2*MW2^4*MZ2^8*(-145047 + 4380760*Pi^2) - 
               MW2^5*MZ2^7*(13675847 + 10710752*Pi^2)) + 
             MT2^5*(-124416000*MW2^11 + 466575360*MW2^10*MZ2 + 2*MW2^4*MZ2^7*
                (19135219 - 16785664*Pi^2) + MW2^2*MZ2^9*(2235423 - 
                 598928*Pi^2) - 36*MW2*MZ2^10*(5241 + 1348*Pi^2) + 2*MZ2^11*
                (3309 + 4046*Pi^2) + 384*MW2^9*MZ2^2*(-1433247 + 
                 15040*Pi^2) - 384*MW2^8*MZ2^3*(-263209 + 101584*Pi^2) + 16*
                MW2^5*MZ2^6*(-1641333 + 5052968*Pi^2) + 16*MW2^7*MZ2^4*
                (13323001 + 5761856*Pi^2) + MW2^3*MZ2^8*(-13369601 + 
                 7442528*Pi^2) - 8*MW2^6*MZ2^5*(13985879 + 14174592*Pi^2))) + 
           4*MW2*MZ2*(24*MT2^8*MZ2*(143360*MW2^7 - 918080*MW2^6*MZ2 + 2005392*
                MW2^5*MZ2^2 - 2133872*MW2^4*MZ2^3 + 1243940*MW2^3*MZ2^4 - 
               405378*MW2^2*MZ2^5 + 69204*MW2*MZ2^6 - 4809*MZ2^7) + 
             MW2^5*MZ2*(MW2 + MZ2)*(4147200*MW2^9 - 16284672*MW2^8*MZ2 + 16*
                MW2^5*MZ2^4*(218643 - 184256*Pi^2) - 64*MW2^7*MZ2^2*
                (-371495 + 3008*Pi^2) + 256*MW2^6*MZ2^3*(-59051 + 
                 5004*Pi^2) + 2*MZ2^9*(3837 + 8092*Pi^2) - 6*MW2*MZ2^8*
                (11529 + 32360*Pi^2) - 4*MW2^3*MZ2^6*(184933 + 598352*Pi^2) + 
               4*MW2^4*MZ2^5*(171727 + 876608*Pi^2) + MW2^2*MZ2^7*
                (289419 + 938144*Pi^2)) - 4*MT2^7*(4147200*MW2^9 - 11123712*
                MW2^8*MZ2 + 512*MW2^6*MZ2^3*(116927 + 2502*Pi^2) - 64*MW2^7*
                MZ2^2*(151423 + 3008*Pi^2) + MZ2^9*(17727 + 16184*Pi^2) - 3*
                MW2*MZ2^8*(136107 + 64720*Pi^2) - 8*MW2^5*MZ2^4*(9939435 + 
                 368512*Pi^2) + 2*MW2^2*MZ2^7*(1932195 + 469072*Pi^2) + 4*
                MW2^4*MZ2^5*(12985207 + 876608*Pi^2) - 2*MW2^3*MZ2^6*
                (9463853 + 1196704*Pi^2)) + MT2*MW2^3*(-16588800*MW2^12 + 
               23666688*MW2^11*MZ2 + 256*MW2^10*MZ2^2*(209785 + 3008*Pi^2) - 
               36*MW2*MZ2^11*(2561 + 6742*Pi^2) - 64*MW2^8*MZ2^4*
                (-576971 + 6880*Pi^2) + 2*MZ2^12*(3837 + 8092*Pi^2) + 224*
                MW2^4*MZ2^8*(21071 + 9294*Pi^2) - 128*MW2^9*MZ2^3*
                (902397 + 24992*Pi^2) - 256*MW2^6*MZ2^6*(77306 + 
                 60021*Pi^2) + 9*MW2^2*MZ2^10*(55123 + 150976*Pi^2) + 16*
                MW2^7*MZ2^5*(2109487 + 713728*Pi^2) + 4*MW2^5*MZ2^7*
                (-612401 + 1678528*Pi^2) - MW2^3*MZ2^9*(1876429 + 
                 3330976*Pi^2)) + 3*MT2^6*(33177600*MW2^10 - 117221376*MW2^9*
                MZ2 + MW2^2*MZ2^8*(716247 - 2491424*Pi^2) + 2*MZ2^10*
                (8697 - 8092*Pi^2) - 512*MW2^8*MZ2^2*(-188177 + 3008*Pi^2) + 
               16*MW2*MZ2^9*(-14799 + 20227*Pi^2) + 64*MW2^7*MZ2^3*
                (1499327 + 163136*Pi^2) + 36*MW2^3*MZ2^7*(141767 + 
                 274960*Pi^2) - 32*MW2^6*MZ2^4*(6596895 + 777056*Pi^2) + 16*
                MW2^5*MZ2^5*(9007217 + 1937472*Pi^2) - 4*MW2^4*MZ2^6*
                (11409923 + 5663424*Pi^2)) + MT2^3*MW2*(-248832000*MW2^12 + 
               840314880*MW2^11*MZ2 - 20*MW2*MZ2^11*(7161 + 1616*Pi^2) + 2*
                MZ2^12*(3837 + 8092*Pi^2) + 768*MW2^10*MZ2^2*(-1083001 + 
                 15040*Pi^2) - 256*MW2^9*MZ2^3*(-66001 + 279184*Pi^2) - 3*
                MW2^2*MZ2^10*(-471423 + 485536*Pi^2) + 32*MW2^5*MZ2^7*
                (1947541 + 1338844*Pi^2) + 8*MW2^6*MZ2^6*(-21720003 + 
                 2153056*Pi^2) - 48*MW2^7*MZ2^5*(-1429621 + 2400448*Pi^2) + 
               32*MW2^8*MZ2^4*(7955291 + 4346624*Pi^2) - 8*MW2^4*MZ2^8*
                (-277077 + 4380760*Pi^2) + 2*MW2^3*MZ2^9*(-3022415 + 
                 5726736*Pi^2)) + MT2^2*MW2^2*(99532800*MW2^12 - 275417088*
                MW2^11*MZ2 + 4*MW2^5*MZ2^7*(2487721 - 10805808*Pi^2) + 2*
                MW2^3*MZ2^9*(3536593 - 971688*Pi^2) - 1536*MW2^10*MZ2^2*
                (-74039 + 3008*Pi^2) - 4*MZ2^12*(3837 + 8092*Pi^2) + 192*
                MW2^9*MZ2^3*(1415881 + 133056*Pi^2) + 16*MW2^7*MZ2^5*
                (-4911 + 148672*Pi^2) + 2*MW2*MZ2^11*(99453 + 177976*Pi^2) + 
               75*MW2^4*MZ2^8*(-239891 + 245920*Pi^2) - 2*MW2^2*MZ2^10*
                (731391 + 525500*Pi^2) - 32*MW2^8*MZ2^4*(7408613 + 
                 1118176*Pi^2) + 4*MW2^6*MZ2^6*(9616201 + 10141504*Pi^2)) + 
             MT2^5*(-248832000*MW2^11 + 933150720*MW2^10*MZ2 + 4*MW2^4*MZ2^7*
                (20976727 - 16785664*Pi^2) + MW2^2*MZ2^9*(4967007 - 
                 1197856*Pi^2) - 36*MW2*MZ2^10*(10123 + 2696*Pi^2) + 2*MZ2^11*
                (3837 + 8092*Pi^2) + 768*MW2^9*MZ2^2*(-1429647 + 
                 15040*Pi^2) - 2688*MW2^8*MZ2^3*(-72239 + 29024*Pi^2) + 128*
                MW2^7*MZ2^4*(3463129 + 1440464*Pi^2) + 4*MW2^3*MZ2^8*
                (-7542325 + 3721264*Pi^2) + 16*MW2^5*MZ2^6*(-3370371 + 
                 10105936*Pi^2) - 16*MW2^6*MZ2^5*(14858879 + 14174592*
                  Pi^2)) + MT2^4*MW2*(331776000*MW2^11 - 1222133760*MW2^10*
                MZ2 + 2*MZ2^11*(10743 - 56644*Pi^2) - 512*MW2^9*MZ2^2*
                (-2868461 + 30080*Pi^2) - 1024*MW2^7*MZ2^4*(136708 + 
                 220247*Pi^2) + 4*MW2*MZ2^10*(-19191 + 368102*Pi^2) + 64*
                MW2^4*MZ2^7*(-2425748 + 527385*Pi^2) + 64*MW2^8*MZ2^3*
                (-7366277 + 1580224*Pi^2) + 80*MW2^6*MZ2^5*(-1340593 + 
                 3136384*Pi^2) - MW2^2*MZ2^9*(3552735 + 6631408*Pi^2) + MW2^3*
                MZ2^8*(38026453 + 7788064*Pi^2) - 4*MW2^5*MZ2^6*(-68939609 + 
                 36572736*Pi^2))) - MH2*(-24*MT2^8*MZ2*(-143360*MW2^8 + 
               344640*MW2^7*MZ2 + 1666928*MW2^6*MZ2^2 - 5887696*MW2^5*MZ2^3 + 
               7291548*MW2^4*MZ2^4 - 4570382*MW2^3*MZ2^5 + 1552308*MW2^2*
                MZ2^6 - 272007*MW2*MZ2^7 + 19236*MZ2^8) - 
             4*MT2^7*(4147200*MW2^10 + 5465088*MW2^9*MZ2 + 256*MW2^7*MZ2^3*
                (82611 + 1996*Pi^2) - 64*MW2^8*MZ2^2*(846655 + 3008*Pi^2) + 4*
                MZ2^10*(17727 + 16184*Pi^2) + 8*MW2^6*MZ2^4*(19960757 + 
                 272000*Pi^2) + 18*MW2^4*MZ2^6*(10397059 + 646240*Pi^2) - MW2*
                MZ2^9*(1576623 + 760456*Pi^2) - 4*MW2^5*MZ2^5*(66263009 + 
                 2071488*Pi^2) + MW2^2*MZ2^8*(14691471 + 3558416*Pi^2) - 2*
                MW2^3*MZ2^7*(35339513 + 4317744*Pi^2)) + 
             MW2^5*MZ2*(MW2 + MZ2)*(4147200*MW2^10 + 304128*MW2^9*MZ2 + 4*
                MW2^5*MZ2^5*(3937279 - 2071488*Pi^2) - 3008*MW2^8*MZ2^2*
                (13751 + 64*Pi^2) + 1024*MW2^7*MZ2^3*(78156 + 499*Pi^2) + 8*
                MZ2^10*(3837 + 8092*Pi^2) - 8*MW2*MZ2^9*(28761 + 
                 95057*Pi^2) + 16*MW2^6*MZ2^4*(-3577181 + 136000*Pi^2) + 36*
                MW2^4*MZ2^6*(8871 + 323120*Pi^2) + 2*MW2^2*MZ2^8*
                (365367 + 1779208*Pi^2) - MW2^3*MZ2^7*(1502101 + 
                 8635488*Pi^2)) + MT2*MW2^3*(-16588800*MW2^13 - 42688512*
                MW2^12*MZ2 - 128*MW2^10*MZ2^3*(-774443 + 928*Pi^2) + 256*
                MW2^11*MZ2^2*(579577 + 3008*Pi^2) + 8*MZ2^13*(3837 + 
                 8092*Pi^2) + 486*MW2^2*MZ2^11*(2917 + 10684*Pi^2) - 8*MW2*
                MZ2^12*(40272 + 119333*Pi^2) + 48*MW2^8*MZ2^5*(3743573 + 
                 201216*Pi^2) - 64*MW2^9*MZ2^4*(6632845 + 206816*Pi^2) + 64*
                MW2^7*MZ2^6*(1751897 + 473644*Pi^2) + 16*MW2^5*MZ2^8*
                (-574177 + 1808644*Pi^2) + MW2^4*MZ2^9*(15234363 + 
                 4996448*Pi^2) - MW2^3*MZ2^10*(5158237 + 11965120*Pi^2) - 4*
                MW2^6*MZ2^7*(18216817 + 13686848*Pi^2)) + 
             MT2^3*MW2*(-248832000*MW2^13 - 155013120*MW2^12*MZ2 + 2*MW2^4*
                MZ2^9*(10244317 - 64365424*Pi^2) + 4*MW2^2*MZ2^11*
                (1386357 - 1464688*Pi^2) + 8*MZ2^13*(3837 + 8092*Pi^2) - 8*
                MW2*MZ2^12*(65784 + 14137*Pi^2) + 768*MW2^11*MZ2^2*
                (3293639 + 15040*Pi^2) - 256*MW2^10*MZ2^3*(12940811 + 
                 98704*Pi^2) + 128*MW2^6*MZ2^7*(-5039519 + 872975*Pi^2) - 32*
                MW2^9*MZ2^4*(-10523803 + 4587264*Pi^2) - 56*MW2^7*MZ2^6*
                (-3026835 + 7922528*Pi^2) + 5*MW2^3*MZ2^10*(-5253095 + 
                 8871456*Pi^2) + 8*MW2^5*MZ2^8*(28058017 + 17040744*Pi^2) + 
               16*MW2^8*MZ2^5*(64414711 + 27571648*Pi^2)) + 
             MT2^2*MW2^2*(99532800*MW2^13 + 122714112*MW2^12*MZ2 + MW2^5*
                MZ2^8*(45984271 - 154448928*Pi^2) + 4*MW2^3*MZ2^10*
                (6565475 - 2206126*Pi^2) - 1536*MW2^11*MZ2^2*(643193 + 
                 3008*Pi^2) - 16*MZ2^13*(3837 + 8092*Pi^2) + 192*MW2^10*MZ2^3*
                (3790889 + 36800*Pi^2) + 8*MW2*MZ2^12*(87801 + 173930*Pi^2) - 
               2*MW2^2*MZ2^11*(2507277 + 1924024*Pi^2) + 32*MW2^9*MZ2^4*
                (26412691 + 2075168*Pi^2) - 16*MW2^8*MZ2^5*(58123111 + 
                 8796736*Pi^2) + 4*MW2^7*MZ2^6*(6731929 + 12520256*Pi^2) + 4*
                MW2^6*MZ2^7*(36157253 + 29760208*Pi^2) + 2*MW2^4*MZ2^9*
                (-36288581 + 35916312*Pi^2)) + 3*MT2^6*(33177600*MW2^11 + 
               15489024*MW2^10*MZ2 + 4*MW2^2*MZ2^9*(824361 - 2410516*Pi^2) + 
               8*MZ2^11*(8697 - 8092*Pi^2) - 512*MW2^9*MZ2^2*(727615 + 
                 3008*Pi^2) + 64*MW2^8*MZ2^3*(7526751 + 66880*Pi^2) + 4*MW2*
                MZ2^10*(-242169 + 319586*Pi^2) + 32*MW2^7*MZ2^4*(5330041 + 
                 528032*Pi^2) - 16*MW2^6*MZ2^5*(43216855 + 4278976*Pi^2) + 12*
                MW2^5*MZ2^6*(43020399 + 8445376*Pi^2) - 4*MW2^4*MZ2^7*
                (41606837 + 20179056*Pi^2) + MW2^3*MZ2^8*(17101143 + 
                 37102816*Pi^2)) - MT2^5*(248832000*MW2^12 + 62177280*MW2^11*
                MZ2 + 4*MW2^5*MZ2^7*(52725881 - 144909312*Pi^2) + MW2^3*MZ2^9*
                (119025433 - 58342368*Pi^2) - 8*MZ2^12*(3837 + 8092*Pi^2) - 
               768*MW2^10*MZ2^2*(3430513 + 15040*Pi^2) + 8*MW2*MZ2^11*
                (176388 + 46505*Pi^2) + 384*MW2^9*MZ2^3*(10938703 + 
                 82848*Pi^2) + 128*MW2^8*MZ2^4*(-9657565 + 997552*Pi^2) + 4*
                MW2^2*MZ2^10*(-4844859 + 1222120*Pi^2) + 12*MW2^4*MZ2^8*
                (-27686693 + 21140464*Pi^2) - 16*MW2^7*MZ2^5*(91855809 + 
                 31920256*Pi^2) + 16*MW2^6*MZ2^6*(56089511 + 46592432*
                  Pi^2)) + MT2^4*MW2*(331776000*MW2^12 + 104970240*MW2^11*
                MZ2 + 8*MZ2^12*(10743 - 56644*Pi^2) - 512*MW2^10*MZ2^2*
                (6679459 + 30080*Pi^2) + 36*MW2*MZ2^11*(-15503 + 
                 160454*Pi^2) + 64*MW2^9*MZ2^3*(84482075 + 617664*Pi^2) + 256*
                MW2^8*MZ2^4*(-7994649 + 699236*Pi^2) - 432*MW2^7*MZ2^5*
                (1351519 + 1507456*Pi^2) + 11*MW2^3*MZ2^9*(12817415 + 
                 2229168*Pi^2) - 48*MW2^5*MZ2^7*(-21289069 + 11487732*Pi^2) - 
               2*MW2^2*MZ2^10*(5755395 + 12526612*Pi^2) + MW2^4*MZ2^8*
                (-591594811 + 142798624*Pi^2) + 4*MW2^6*MZ2^6*(-69744183 + 
                 214337984*Pi^2)))))/((MH2 - MW2)*(MT2 - MW2)^2*(MH2 - 4*MZ2)*
          (4*MT2 - MZ2)*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*
          (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
           MW2*(MW2 + MZ2))*Pi^3) - 
       (MZ*(-48*MW2^2*MZ2^3*(-2*MW2 + MZ2)^2*(160*MW2^3 - 300*MW2^2*MZ2 + 
            306*MW2*MZ2^2 - 103*MZ2^3) + 2*MH2^5*(1280*MW2^5 - 
            3800*MW2^4*MZ2 + 6072*MW2^3*MZ2^2 - 5108*MW2^2*MZ2^3 + 
            2054*MW2*MZ2^4 - 309*MZ2^5) - 4*MH2^4*(1280*MW2^6 - 
            280*MW2^5*MZ2 - 4468*MW2^4*MZ2^2 + 12268*MW2^3*MZ2^3 - 
            12920*MW2^2*MZ2^4 + 5803*MW2*MZ2^5 - 927*MZ2^6) + 
          48*MH2*MW2*MZ2^2*(640*MW2^6 - 800*MW2^5*MZ2 + 712*MW2^4*MZ2^2 + 
            760*MW2^3*MZ2^3 - 1918*MW2^2*MZ2^4 + 1127*MW2*MZ2^5 - 
            206*MZ2^6) + MH2^3*(2560*MW2^7 + 20560*MW2^6*MZ2 - 
            42896*MW2^5*MZ2^2 + 49076*MW2^4*MZ2^3 + 15572*MW2^3*MZ2^4 - 
            67825*MW2^2*MZ2^5 + 40953*MW2*MZ2^6 - 7416*MZ2^7) - 
          2*MH2^2*MZ2*(7040*MW2^7 + 8560*MW2^6*MZ2 - 35832*MW2^5*MZ2^2 + 
            83464*MW2^4*MZ2^3 - 71734*MW2^3*MZ2^4 + 13029*MW2^2*MZ2^5 + 
            7962*MW2*MZ2^6 - 2472*MZ2^7))*B0i[bb0, 0, 0, MH2])/
        (3456*(MH2 - MW2)^2*(MH2 - 4*MZ2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^3) - 
       (MZ*(72*MT2^10*(-2*MW2 + MZ2)^2*(4*MW2^3 + 6*MW2^2*MZ2 - MZ2^3) - 
          4*MT2^9*(19360*MW2^6 - 109272*MW2^5*MZ2 + 218532*MW2^4*MZ2^2 - 
            198070*MW2^3*MZ2^3 + 87003*MW2^2*MZ2^4 - 17199*MW2*MZ2^5 + 
            1104*MZ2^6) + 2*MT2^8*(256640*MW2^7 - 1575856*MW2^6*MZ2 + 
            3302160*MW2^5*MZ2^2 - 3218228*MW2^4*MZ2^3 + 1619980*MW2^3*MZ2^4 - 
            427191*MW2^2*MZ2^5 + 57393*MW2*MZ2^6 - 3558*MZ2^7) + 
          MT2*MW2^6*MZ2*(2272*MW2^7 + 7392*MW2^6*MZ2 - 21544*MW2^5*MZ2^2 - 
            4536*MW2^4*MZ2^3 + 19878*MW2^3*MZ2^4 + 3910*MW2^2*MZ2^5 - 
            11575*MW2*MZ2^6 + 2745*MZ2^7) - 2*MT2^7*(758976*MW2^8 - 
            4779040*MW2^7*MZ2 + 10145008*MW2^6*MZ2^2 - 10091796*MW2^5*MZ2^3 + 
            5286436*MW2^4*MZ2^4 - 1521898*MW2^3*MZ2^5 + 253245*MW2^2*MZ2^6 - 
            26397*MW2*MZ2^7 + 1386*MZ2^8) + MT2^6*MW2*(2520320*MW2^8 - 
            15850208*MW2^7*MZ2 + 33008896*MW2^6*MZ2^2 - 31671360*MW2^5*
             MZ2^3 + 15549956*MW2^4*MZ2^4 - 4014040*MW2^3*MZ2^5 + 
            603553*MW2^2*MZ2^6 - 76020*MW2*MZ2^7 + 6744*MZ2^8) + 
          MT2^3*MW2^3*(-507520*MW2^9 + 2839616*MW2^8*MZ2 - 
            4287488*MW2^7*MZ2^2 + 1465624*MW2^6*MZ2^3 + 1361056*MW2^5*MZ2^4 - 
            1211464*MW2^4*MZ2^5 + 447330*MW2^3*MZ2^6 - 192435*MW2^2*MZ2^7 + 
            66318*MW2*MZ2^8 - 8334*MZ2^9) - 2*MT2^5*MW2*(1260736*MW2^9 - 
            7763104*MW2^8*MZ2 + 15310072*MW2^7*MZ2^2 - 13145608*MW2^6*MZ2^3 + 
            5006698*MW2^5*MZ2^4 - 551653*MW2^4*MZ2^5 - 99615*MW2^3*MZ2^6 + 
            28731*MW2^2*MZ2^7 - 7629*MW2*MZ2^8 + 1386*MZ2^9) + 
          MT2^2*MW2^4*(72832*MW2^9 - 382176*MW2^8*MZ2 + 418016*MW2^7*MZ2^2 + 
            150800*MW2^6*MZ2^3 - 378300*MW2^5*MZ2^4 + 148468*MW2^4*MZ2^5 - 
            70971*MW2^3*MZ2^6 + 73743*MW2^2*MZ2^7 - 26895*MW2*MZ2^8 + 
            2745*MZ2^9) + MT2^4*MW2^2*(1516800*MW2^9 - 8979744*MW2^8*MZ2 + 
            16035872*MW2^7*MZ2^2 - 10758584*MW2^6*MZ2^3 + 1168016*MW2^5*
             MZ2^4 + 1698706*MW2^4*MZ2^5 - 789292*MW2^3*MZ2^6 + 
            218179*MW2^2*MZ2^7 - 61263*MW2*MZ2^8 + 8334*MZ2^9) + 
          1280*MW2^9*MZ2^5*(MW2 + MZ2)*SW2^3)*B0i[bb0, 0, 0, MT2])/
        (2592*(MT2 - MW2)^3*(4*MT2 - MZ2)*(2*MW2 - MZ2)^3*MZ2^2*
         (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
          MW2*(MW2 + MZ2))*Pi^3) - 
       (MW2*MZ*(-2*MH2*MW2*(24*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(16*MW2^5 + 
              4*MW2^4*MZ2 - 26*MW2^3*MZ2^2 + 2*MW2^2*MZ2^3 + 5*MW2*MZ2^4 - 
              MZ2^5) + MT2^7*(-460800*MW2^9 + 2144256*MW2^8*MZ2 - 
              3851968*MW2^7*MZ2^2 + 3532416*MW2^6*MZ2^3 - 1774056*MW2^5*MZ2^
                4 + 493424*MW2^4*MZ2^5 - 114696*MW2^3*MZ2^6 + 
              50820*MW2^2*MZ2^7 - 15835*MW2*MZ2^8 + 1542*MZ2^9) + 
            MT2^5*MW2*(-9676800*MW2^10 + 47016960*MW2^9*MZ2 - 
              89549760*MW2^8*MZ2^2 + 89205952*MW2^7*MZ2^3 - 50888904*MW2^
                6*MZ2^4 + 17294832*MW2^5*MZ2^5 - 4433864*MW2^4*MZ2^6 + 
              1578360*MW2^3*MZ2^7 - 551931*MW2^2*MZ2^8 + 98254*MW2*MZ2^9 - 
              6348*MZ2^10) + MW2^6*(460800*MW2^10 - 1689600*MW2^9*MZ2 + 
              1703872*MW2^8*MZ2^2 + 330112*MW2^7*MZ2^3 - 1753752*MW2^6*MZ2^
                4 + 1276024*MW2^5*MZ2^5 - 379592*MW2^4*MZ2^6 + 
              63936*MW2^3*MZ2^7 - 34853*MW2^2*MZ2^8 + 14425*MW2*MZ2^9 - 
              1578*MZ2^10) + MT2^6*(3225600*MW2^10 - 15508992*MW2^9*MZ2 + 
              29134528*MW2^8*MZ2^2 - 28487488*MW2^7*MZ2^3 + 15825336*MW2^
                6*MZ2^4 - 5185160*MW2^5*MZ2^5 + 1309736*MW2^4*MZ2^6 - 
              484248*MW2^3*MZ2^7 + 165637*MW2^2*MZ2^8 - 27133*MW2*MZ2^9 + 
              1566*MZ2^10) + MT2^3*MW2^2*(-16128000*MW2^11 + 75300864*MW2^
                10*MZ2 - 133476416*MW2^9*MZ2^2 + 116488704*MW2^8*MZ2^3 - 
              49962552*MW2^7*MZ2^4 + 6734128*MW2^6*MZ2^5 + 1128240*MW2^5*MZ2^
                6 + 340860*MW2^4*MZ2^7 - 203681*MW2^3*MZ2^8 - 
              102450*MW2^2*MZ2^9 + 48309*MW2*MZ2^10 - 4710*MZ2^11) + 
            MT2*MW2^4*(-3225600*MW2^11 + 13212672*MW2^10*MZ2 - 
              17909056*MW2^9*MZ2^2 + 7067840*MW2^8*MZ2^3 + 5560552*MW2^7*MZ2^
                4 - 7099792*MW2^6*MZ2^5 + 2918816*MW2^5*MZ2^6 - 
              602408*MW2^4*MZ2^7 + 212159*MW2^3*MZ2^8 - 104926*MW2^2*MZ2^9 + 
              22351*MW2*MZ2^10 - 1578*MZ2^11) + MT2^4*MW2*(16128000*MW2^11 - 
              77606400*MW2^10*MZ2 + 145176512*MW2^9*MZ2^2 - 140037824*MW2^
                8*MZ2^3 + 75118040*MW2^7*MZ2^4 - 22445416*MW2^6*MZ2^5 + 
              4833088*MW2^5*MZ2^6 - 1932688*MW2^4*MZ2^7 + 709361*MW2^3*MZ2^
                8 - 84173*MW2^2*MZ2^9 - 8041*MW2*MZ2^10 + 1554*MZ2^11) + 
            MT2^2*MW2^3*(9676800*MW2^11 - 42871296*MW2^10*MZ2 + 
              68773440*MW2^9*MZ2^2 - 48097216*MW2^8*MZ2^3 + 7870248*MW2^7*MZ2^
                4 + 8937480*MW2^6*MZ2^5 - 5263504*MW2^5*MZ2^6 + 
              983136*MW2^4*MZ2^7 - 279249*MW2^3*MZ2^8 + 204497*MW2^2*MZ2^9 - 
              56475*MW2*MZ2^10 + 4770*MZ2^11)) + 
          MH2^2*(24*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(16*MW2^5 + 4*MW2^4*MZ2 - 
              26*MW2^3*MZ2^2 + 2*MW2^2*MZ2^3 + 5*MW2*MZ2^4 - MZ2^5) + 
            MT2^7*(-460800*MW2^9 + 2144256*MW2^8*MZ2 - 3851968*MW2^7*MZ2^2 + 
              3530976*MW2^6*MZ2^3 - 1758864*MW2^5*MZ2^4 + 462932*MW2^4*MZ2^
                5 - 90900*MW2^3*MZ2^6 + 42837*MW2^2*MZ2^7 - 14908*MW2*MZ2^8 + 
              1542*MZ2^9) + MT2^5*MW2*(-9676800*MW2^10 + 47016960*MW2^9*MZ2 - 
              89549760*MW2^8*MZ2^2 + 89175712*MW2^7*MZ2^3 - 50564112*MW2^
                6*MZ2^4 + 16593732*MW2^5*MZ2^5 - 3812180*MW2^4*MZ2^6 + 
              1315533*MW2^3*MZ2^7 - 500532*MW2^2*MZ2^8 + 94546*MW2*MZ2^9 - 
              6348*MZ2^10) + MW2^6*(460800*MW2^10 - 1689600*MW2^9*MZ2 + 
              1703872*MW2^8*MZ2^2 + 331552*MW2^7*MZ2^3 - 1767504*MW2^6*MZ2^
                4 + 1291324*MW2^5*MZ2^5 - 372896*MW2^4*MZ2^6 + 
              48123*MW2^3*MZ2^7 - 27797*MW2^2*MZ2^8 + 13498*MW2*MZ2^9 - 
              1578*MZ2^10) + MT2^6*(3225600*MW2^10 - 15508992*MW2^9*MZ2 + 
              29134528*MW2^8*MZ2^2 - 28477408*MW2^7*MZ2^3 + 15717552*MW2^
                6*MZ2^4 - 4956524*MW2^5*MZ2^5 + 1112672*MW2^4*MZ2^6 - 
              404571*MW2^3*MZ2^7 + 151165*MW2^2*MZ2^8 - 26206*MW2*MZ2^9 + 
              1566*MZ2^10) + MT2^3*MW2^2*(-16128000*MW2^11 + 75300864*MW2^
                10*MZ2 - 133476416*MW2^9*MZ2^2 + 116438304*MW2^8*MZ2^3 - 
              49430832*MW2^7*MZ2^4 + 5671228*MW2^6*MZ2^5 + 1915524*MW2^5*MZ2^
                6 + 152931*MW2^4*MZ2^7 - 242624*MW2^3*MZ2^8 - 
              78501*MW2^2*MZ2^9 + 45528*MW2*MZ2^10 - 4710*MZ2^11) + 
            MT2*MW2^4*(-3225600*MW2^11 + 13212672*MW2^10*MZ2 - 
              17909056*MW2^9*MZ2^2 + 7057760*MW2^8*MZ2^3 + 5661136*MW2^7*MZ2^
                4 - 7251028*MW2^6*MZ2^5 + 2948228*MW2^5*MZ2^6 - 
              532613*MW2^4*MZ2^7 + 162920*MW2^3*MZ2^8 - 93235*MW2^2*MZ2^9 + 
              21424*MW2*MZ2^10 - 1578*MZ2^11) + MT2^4*MW2*(16128000*MW2^11 - 
              77606400*MW2^10*MZ2 + 145176512*MW2^9*MZ2^2 - 139987424*MW2^
                8*MZ2^3 + 74579120*MW2^7*MZ2^4 - 21303676*MW2^6*MZ2^5 + 
              3862960*MW2^5*MZ2^6 - 1564795*MW2^4*MZ2^7 + 660797*MW2^3*MZ2^
                8 - 87521*MW2^2*MZ2^9 - 7114*MW2*MZ2^10 + 1554*MZ2^11) + 
            MT2^2*MW2^3*(9676800*MW2^11 - 42871296*MW2^10*MZ2 + 
              68773440*MW2^9*MZ2^2 - 48066976*MW2^8*MZ2^3 + 7558416*MW2^7*MZ2^
                4 + 9497532*MW2^6*MZ2^5 - 5565184*MW2^5*MZ2^6 + 
              940323*MW2^4*MZ2^7 - 187413*MW2^3*MZ2^8 + 175913*MW2^2*MZ2^9 - 
              53694*MW2*MZ2^10 + 4770*MZ2^11)) + 
          MW2^2*(24*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(16*MW2^5 + 4*MW2^4*MZ2 - 
              26*MW2^3*MZ2^2 + 2*MW2^2*MZ2^3 + 5*MW2*MZ2^4 - MZ2^5) + 
            MT2^7*(-460800*MW2^9 + 2144256*MW2^8*MZ2 - 3851968*MW2^7*MZ2^2 + 
              3536736*MW2^6*MZ2^3 - 1812000*MW2^5*MZ2^4 + 579680*MW2^4*MZ2^
                5 - 200700*MW2^3*MZ2^6 + 93462*MW2^2*MZ2^7 - 26032*MW2*MZ2^
                8 + 2469*MZ2^9) + MT2^5*MW2*(-9676800*MW2^10 + 
              47016960*MW2^9*MZ2 - 89549760*MW2^8*MZ2^2 + 89296672*MW2^7*MZ2^
                3 - 51703008*MW2^6*MZ2^4 + 19257984*MW2^5*MZ2^5 - 
              6584972*MW2^4*MZ2^6 + 2817858*MW2^3*MZ2^7 - 936636*MW2^2*MZ2^
                8 + 158509*MW2*MZ2^9 - 10056*MZ2^10) + 
            MW2^6*(460800*MW2^10 - 1689600*MW2^9*MZ2 + 1703872*MW2^8*MZ2^2 + 
              325792*MW2^7*MZ2^3 - 1720128*MW2^6*MZ2^4 + 1227712*MW2^5*MZ2^
                5 - 379844*MW2^4*MZ2^6 + 107298*MW2^3*MZ2^7 - 
              67298*MW2^2*MZ2^8 + 23695*MW2*MZ2^9 - 2505*MZ2^10) + 
            MT2^6*(3225600*MW2^10 - 15508992*MW2^9*MZ2 + 29134528*MW2^8*MZ2^
                2 - 28517728*MW2^7*MZ2^3 + 16095264*MW2^6*MZ2^4 - 
              5826896*MW2^5*MZ2^5 + 1998020*MW2^4*MZ2^6 - 868746*MW2^3*MZ2^
                7 + 279658*MW2^2*MZ2^8 - 43819*MW2*MZ2^9 + 2493*MZ2^10) + 
            MT2*MW2^4*(-3225600*MW2^11 + 13212672*MW2^10*MZ2 - 
              17909056*MW2^9*MZ2^2 + 7098080*MW2^8*MZ2^3 + 5312224*MW2^7*MZ2^
                4 - 6652096*MW2^6*MZ2^5 + 2699756*MW2^5*MZ2^6 - 
              734186*MW2^4*MZ2^7 + 397352*MW2^3*MZ2^8 - 181867*MW2^2*MZ2^9 + 
              36256*MW2*MZ2^10 - 2505*MZ2^11) + MT2^4*MW2*(16128000*MW2^11 - 
              77606400*MW2^10*MZ2 + 145176512*MW2^9*MZ2^2 - 140189024*MW2^
                8*MZ2^3 + 76467680*MW2^7*MZ2^4 - 25649776*MW2^6*MZ2^5 + 
              8236564*MW2^5*MZ2^6 - 3768922*MW2^4*MZ2^7 + 1193462*MW2^3*MZ2^
                8 - 124961*MW2^2*MZ2^9 - 13603*MW2*MZ2^10 + 2481*MZ2^11) - 
            MT2^3*MW2^2*(16128000*MW2^11 - 75300864*MW2^10*MZ2 + 
              133476416*MW2^9*MZ2^2 - 116639904*MW2^8*MZ2^3 + 
              51290592*MW2^7*MZ2^4 - 9740128*MW2^6*MZ2^5 + 1768068*MW2^5*MZ2^
                6 - 1574562*MW2^4*MZ2^7 + 302564*MW2^3*MZ2^8 + 
              197931*MW2^2*MZ2^9 - 78900*MW2*MZ2^10 + 7491*MZ2^11) + 
            MT2^2*MW2^3*(9676800*MW2^11 - 42871296*MW2^10*MZ2 + 
              68773440*MW2^9*MZ2^2 - 48187936*MW2^8*MZ2^3 + 8645472*MW2^7*MZ2^
                4 + 7328784*MW2^6*MZ2^5 - 4002532*MW2^5*MZ2^6 + 
              776442*MW2^4*MZ2^7 - 536334*MW2^3*MZ2^8 + 363941*MW2^2*MZ2^9 - 
              91701*MW2*MZ2^10 + 7551*MZ2^11)))*B0i[bb0, 0, 0, MW2])/
        (3456*(MH2 - MW2)^2*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^4*
         (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
          MW2*(MW2 + MZ2))*Pi^3*SW2) + 
       (MZ*(2*MH2^2*MZ2*(1280*MW2^6 - 5080*MW2^5*MZ2 + 9872*MW2^4*MZ2^2 - 
            11180*MW2^3*MZ2^3 + 7162*MW2^2*MZ2^4 - 2363*MW2*MZ2^5 + 
            309*MZ2^6) + 12*MZ2*(-2*MW2 + MZ2)^2*(256*MW2^6 - 
            1152*MW2^5*MZ2 + 272*MW2^4*MZ2^2 - 3400*MW2^3*MZ2^3 + 
            9872*MW2^2*MZ2^4 - 6961*MW2*MZ2^5 + 1680*MZ2^6) + 
          MH2*(-3072*MW2^8 + 16896*MW2^7*MZ2 - 24256*MW2^6*MZ2^2 + 
            73280*MW2^5*MZ2^3 - 212512*MW2^4*MZ2^4 + 274516*MW2^3*MZ2^5 - 
            174680*MW2^2*MZ2^6 + 55021*MW2*MZ2^7 - 6894*MZ2^8))*
         B0i[bb0, 0, 0, MZ2])/(3456*(MH2 - 4*MZ2)*MZ2^2*(-2*MW2 + MZ2)^3*
         (-MW2 + MZ2)*Pi^3) + 
       (MZ*(MH2^2*MZ2*(8320*MW2^5 - 24880*MW2^4*MZ2 + 40824*MW2^3*MZ2^2 - 
            35056*MW2^2*MZ2^3 + 14278*MW2*MZ2^4 - 2163*MZ2^5) + 
          12*MZ2^3*(1920*MW2^5 - 6000*MW2^4*MZ2 + 11368*MW2^3*MZ2^2 - 
            10752*MW2^2*MZ2^3 + 4626*MW2*MZ2^4 - 721*MZ2^5) + 
          MH2^3*(-1280*MW2^5 + 3800*MW2^4*MZ2 - 6072*MW2^3*MZ2^2 + 
            5108*MW2^2*MZ2^3 - 2054*MW2*MZ2^4 + 309*MZ2^5) + 
          20*MH2*MZ2^2*(-1024*MW2^5 + 3112*MW2^4*MZ2 - 5400*MW2^3*MZ2^2 + 
            4828*MW2^2*MZ2^3 - 2014*MW2*MZ2^4 + 309*MZ2^5))*
         B0i[bb0, MZ2, MH2, MZ2])/(1728*(MH2 - 4*MZ2)*MZ2^2*(-2*MW2 + MZ2)^3*
         Pi^3) + (MZ*(144*MT2^5*(-2*MW2 + MZ2)^2*(4*MW2^3 - 3*MW2^2*MZ2 - 
            3*MW2*MZ2^2 + 2*MZ2^3) + MT2^4*(69376*MW2^6 - 430464*MW2^5*MZ2 + 
            879600*MW2^4*MZ2^2 - 799696*MW2^3*MZ2^3 + 350460*MW2^2*MZ2^4 - 
            68976*MW2*MZ2^5 + 4398*MZ2^6) + 2*MT2^2*MW2*(34688*MW2^7 - 
            173600*MW2^6*MZ2 + 231272*MW2^5*MZ2^2 + 18208*MW2^4*MZ2^3 - 
            189010*MW2^3*MZ2^4 + 105106*MW2^2*MZ2^5 - 15909*MW2*MZ2^6 - 
            387*MZ2^7) + MW2^2*MZ2*(-576*MW2^7 + 736*MW2^6*MZ2 + 
            6856*MW2^5*MZ2^2 - 5076*MW2^4*MZ2^3 - 3598*MW2^3*MZ2^4 + 
            4841*MW2^2*MZ2^5 - 1872*MW2*MZ2^6 + 309*MZ2^7) + 
          MT2^3*(-143360*MW2^7 + 865792*MW2^6*MZ2 - 1773744*MW2^5*MZ2^2 + 
            1620200*MW2^4*MZ2^3 - 733972*MW2^3*MZ2^4 + 173364*MW2^2*MZ2^5 - 
            25686*MW2*MZ2^6 + 2745*MZ2^7) + MT2*MW2*(2304*MW2^8 - 
            4928*MW2^7*MZ2 - 22096*MW2^6*MZ2^2 + 7128*MW2^5*MZ2^3 + 
            9140*MW2^4*MZ2^4 - 16364*MW2^3*MZ2^5 + 24972*MW2^2*MZ2^6 - 
            15051*MW2*MZ2^7 + 2745*MZ2^8))*B0i[bb0, MZ2, MT2, MT2])/
        (2592*(4*MT2 - MZ2)*MZ2^2*(-2*MW2 + MZ2)^3*(MT2^2 - 2*MT2*MW2 + 
          MW2*(MW2 + MZ2))*Pi^3) + 
       (MZ*(-18*MT2^3*MZ2*(-2*MW2 + MZ2)^2*(32*MW2^5 - 88*MW2^4*MZ2 - 
            20*MW2^3*MZ2^2 + 50*MW2^2*MZ2^3 - 22*MW2*MZ2^4 + 3*MZ2^5) - 
          36*MT2^4*MZ2*(-64*MW2^6 + 80*MW2^5*MZ2 - 52*MW2^3*MZ2^3 + 
            36*MW2^2*MZ2^4 - 10*MW2*MZ2^5 + MZ2^6) + 
          MW2^3*(230400*MW2^8 - 837120*MW2^7*MZ2 + 1045856*MW2^6*MZ2^2 - 
            692016*MW2^5*MZ2^3 + 270192*MW2^4*MZ2^4 - 71128*MW2^3*MZ2^5 + 
            23010*MW2^2*MZ2^6 - 7443*MW2*MZ2^7 + 827*MZ2^8) + 
          MT2^2*(230400*MW2^9 - 839424*MW2^8*MZ2 + 1039520*MW2^7*MZ2^2 - 
            678192*MW2^6*MZ2^3 + 266016*MW2^5*MZ2^4 - 75736*MW2^4*MZ2^5 + 
            26826*MW2^3*MZ2^6 - 8667*MW2^2*MZ2^7 + 1043*MW2*MZ2^8 - 
            18*MZ2^9) + MT2*MW2*(-460800*MW2^9 + 1906944*MW2^8*MZ2 - 
            2923648*MW2^7*MZ2^2 + 2419232*MW2^6*MZ2^3 - 1229232*MW2^5*MZ2^4 + 
            414968*MW2^4*MZ2^5 - 118840*MW2^3*MZ2^6 + 38220*MW2^2*MZ2^7 - 
            9115*MW2*MZ2^8 + 827*MZ2^9))*B0i[bb0, MZ2, MW2, MW2])/
        (1728*(2*MW2 - MZ2)^3*(4*MW2 - MZ2)*MZ2^3*(MT2^2 + MW2^2 + 
          MT2*(-2*MW2 + MZ2))*Pi^3) - 
       (3*MW2^4*MZ*(MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
          MW2])/(4*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
       (MZ*(MT2^2*MZ2*(8*MW2^3 + 3*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) + 
          MT2^3*(4*MW2^3 - 2*MW2*MZ2^2 + MZ2^3) + 
          4*MW2^3*(-MW2^3 + 3*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3) - 
          MT2*MW2*MZ2*(20*MW2^3 + 5*MW2^2*MZ2 - 6*MW2*MZ2^2 + 2*MZ2^3))*
         C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(48*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
       (MW2*MZ*(-16*MW2^5 + 48*MW2^4*MZ2 + 157*MW2^3*MZ2^2 + 49*MW2^2*MZ2^3 - 
          33*MW2*MZ2^4 + 11*MZ2^5)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
        (72*(2*MW2 - MZ2)*MZ2^2*Pi^3) + 
       (MZ*(-2*MT2*MW2*MZ2*(19*MW2^3 + 15*MW2^2*MZ2 + 3*MW2*MZ2^2 - MZ2^3) + 
          MT2^2*MZ2*(20*MW2^3 + 12*MW2^2*MZ2 - 6*MW2*MZ2^2 + MZ2^3) + 
          MT2^3*(8*MW2^3 - 6*MW2^2*MZ2 - 6*MW2*MZ2^2 + 4*MZ2^3) + 
          MW2*(-8*MW2^5 + 24*MW2^4*MZ2 + 47*MW2^3*MZ2^2 + 11*MW2^2*MZ2^3 - 
            3*MW2*MZ2^4 + MZ2^5))*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
        (144*(2*MW2 - MZ2)*MZ2^2*Pi^3))/VMU^2)*Cll[1, 2, 2, 1] + 
   ((MW2*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*B0i[bb0, 0, 0, MW2]*
       Cll[1, 1, 2, 2])/(96*(2*MW2 - MZ2)*Pi^3) - 
     (MZ*B0i[bb0, 0, 0, MZ2]*(2*MW2^2*(4*Cdd[1, 1, 1, 1] + 
          6*Cdd[1, 1, 2, 2] + 6*Cdd[1, 1, 3, 3] + 2*Cdd[1, 2, 2, 1] + 
          2*Cdd[1, 3, 3, 1] + 4*Cdd[2, 2, 2, 2] + 6*Cdd[2, 2, 3, 3] + 
          2*Cdd[2, 3, 3, 2] + 4*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
          3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
          3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
          3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] + 6*Cee[1, 1, 1, 1] + 
          12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] + 6*Cee[2, 2, 2, 2] + 
          12*Cee[2, 2, 3, 3] + 6*Cee[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
          6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
          6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
          3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
          3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
          3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] + 3*Cle[1, 1, 1, 1] + 
          3*Cle[1, 1, 2, 2] + 3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
          3*Cle[2, 2, 2, 2] + 3*Cle[2, 2, 3, 3] + 3*Cle[3, 3, 1, 1] + 
          3*Cle[3, 3, 2, 2] + 3*Cle[3, 3, 3, 3] + 6*Cll[1, 1, 1, 1] + 
          6*Cll[1, 1, 2, 2] + 6*Cll[1, 1, 3, 3] + 6*Cll[1, 3, 3, 1] + 
          6*Cll[2, 2, 2, 2] + 6*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 
          6*Cll[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] + 
          3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] + 
          3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 3*Clq1[3, 3, 2, 2] + 
          3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] + 
          3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] + 
          3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] + 
          3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 
          6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 
          6*Clu[3, 3, 2, 2] - 3*Cqd1[1, 1, 1, 1] - 3*Cqd1[1, 1, 2, 2] - 
          3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 
          3*Cqd1[2, 2, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
          3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 
          3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
          3*Cqe[3, 3, 3, 3] + 8*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 1, 2, 2] - 
          6*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 2, 2, 1] + 2*Cqq1[1, 3, 3, 1] + 
          8*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
          4*Cqq1[3, 3, 3, 3] + 24*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 
          18*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 2, 2, 1] - 6*Cqq3[1, 3, 3, 1] + 
          24*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 
          4*Cqq3[3, 3, 3, 3] + 6*Cqu1[1, 1, 1, 1] + 6*Cqu1[1, 1, 2, 2] + 
          6*Cqu1[2, 2, 1, 1] + 6*Cqu1[2, 2, 2, 2] - 6*Cqu1[3, 3, 1, 1] - 
          6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 1, 1] - 6*Cud1[1, 1, 2, 2] - 
          6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 1, 1] - 6*Cud1[2, 2, 2, 2] - 
          6*Cud1[2, 2, 3, 3] + 16*Cuu[1, 1, 1, 1] + 24*Cuu[1, 1, 2, 2] + 
          8*Cuu[1, 2, 2, 1] + 16*Cuu[2, 2, 2, 2]) + 
        MZ2^2*(8*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 
          4*Cdd[1, 2, 2, 1] + 4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 
          12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 
          6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
          6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 6*Ced[2, 2, 3, 3] + 
          6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 6*Ced[3, 3, 3, 3] + 
          12*Cee[1, 1, 1, 1] + 24*Cee[1, 1, 2, 2] + 24*Cee[1, 1, 3, 3] + 
          12*Cee[2, 2, 2, 2] + 24*Cee[2, 2, 3, 3] + 12*Cee[3, 3, 3, 3] - 
          12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] - 12*Ceu[2, 2, 1, 1] - 
          12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] - 12*Ceu[3, 3, 2, 2] + 
          6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 6*Cld[1, 1, 3, 3] + 
          6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 6*Cld[2, 2, 3, 3] + 
          6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 6*Cld[3, 3, 3, 3] + 
          6*Cle[1, 1, 1, 1] + 6*Cle[1, 1, 2, 2] + 6*Cle[1, 1, 3, 3] + 
          6*Cle[2, 2, 1, 1] + 6*Cle[2, 2, 2, 2] + 6*Cle[2, 2, 3, 3] + 
          6*Cle[3, 3, 1, 1] + 6*Cle[3, 3, 2, 2] + 6*Cle[3, 3, 3, 3] + 
          9*Cll[1, 1, 1, 1] + 12*Cll[1, 1, 2, 2] + 12*Cll[1, 1, 3, 3] + 
          6*Cll[1, 3, 3, 1] + 9*Cll[2, 2, 2, 2] + 12*Cll[2, 2, 3, 3] + 
          6*Cll[2, 3, 3, 2] + 9*Cll[3, 3, 3, 3] - 6*Clq1[1, 1, 1, 1] - 
          6*Clq1[1, 1, 2, 2] - 3*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] - 
          6*Clq1[2, 2, 2, 2] - 3*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] - 
          6*Clq1[3, 3, 2, 2] - 3*Clq1[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] - 
          12*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 1, 1] - 12*Clu[2, 2, 2, 2] - 
          12*Clu[3, 3, 1, 1] - 12*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
          6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
          6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
          6*Cqe[1, 1, 2, 2] - 6*Cqe[1, 1, 3, 3] - 6*Cqe[2, 2, 1, 1] - 
          6*Cqe[2, 2, 2, 2] - 6*Cqe[2, 2, 3, 3] - 3*Cqe[3, 3, 1, 1] - 
          3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 7*Cqq1[1, 1, 1, 1] + 
          12*Cqq1[1, 1, 2, 2] + 6*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 2, 2, 1] + 
          Cqq1[1, 3, 3, 1] + 7*Cqq1[2, 2, 2, 2] + 6*Cqq1[2, 2, 3, 3] + 
          Cqq1[2, 3, 3, 2] + 2*Cqq1[3, 3, 3, 3] + 3*Cqq3[1, 1, 1, 1] + 
          6*Cqq3[1, 2, 2, 1] + 3*Cqq3[1, 3, 3, 1] + 3*Cqq3[2, 2, 2, 2] + 
          3*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
          12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] + 
          6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
          12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
          12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
          48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
        MW2*MZ2*(16*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
          24*Cdd[1, 1, 3, 3] + 8*Cdd[1, 2, 2, 1] + 8*Cdd[1, 3, 3, 1] + 
          16*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] + 8*Cdd[2, 3, 3, 2] + 
          16*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 1, 1] + 12*Ced[1, 1, 2, 2] + 
          12*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 1, 1] + 12*Ced[2, 2, 2, 2] + 
          12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 1, 1] + 12*Ced[3, 3, 2, 2] + 
          12*Ced[3, 3, 3, 3] + 24*Cee[1, 1, 1, 1] + 48*Cee[1, 1, 2, 2] + 
          48*Cee[1, 1, 3, 3] + 24*Cee[2, 2, 2, 2] + 48*Cee[2, 2, 3, 3] + 
          24*Cee[3, 3, 3, 3] - 24*Ceu[1, 1, 1, 1] - 24*Ceu[1, 1, 2, 2] - 
          24*Ceu[2, 2, 1, 1] - 24*Ceu[2, 2, 2, 2] - 24*Ceu[3, 3, 1, 1] - 
          24*Ceu[3, 3, 2, 2] + 12*Cld[1, 1, 1, 1] + 12*Cld[1, 1, 2, 2] + 
          12*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 1, 1] + 12*Cld[2, 2, 2, 2] + 
          12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 1, 1] + 12*Cld[3, 3, 2, 2] + 
          12*Cld[3, 3, 3, 3] + 12*Cle[1, 1, 1, 1] + 12*Cle[1, 1, 2, 2] + 
          12*Cle[1, 1, 3, 3] + 12*Cle[2, 2, 1, 1] + 12*Cle[2, 2, 2, 2] + 
          12*Cle[2, 2, 3, 3] + 12*Cle[3, 3, 1, 1] + 12*Cle[3, 3, 2, 2] + 
          12*Cle[3, 3, 3, 3] + 18*Cll[1, 1, 1, 1] + 24*Cll[1, 1, 2, 2] + 
          24*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] + 18*Cll[2, 2, 2, 2] + 
          24*Cll[2, 2, 3, 3] + 12*Cll[2, 3, 3, 2] + 18*Cll[3, 3, 3, 3] - 
          12*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 
          12*Clq1[2, 2, 1, 1] - 12*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 
          12*Clq1[3, 3, 1, 1] - 12*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] - 
          3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] - 
          24*Clu[1, 1, 1, 1] - 24*Clu[1, 1, 2, 2] - 24*Clu[2, 2, 1, 1] - 
          24*Clu[2, 2, 2, 2] - 24*Clu[3, 3, 1, 1] - 24*Clu[3, 3, 2, 2] - 
          12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 12*Cqd1[1, 1, 3, 3] - 
          12*Cqd1[2, 2, 1, 1] - 12*Cqd1[2, 2, 2, 2] - 12*Cqd1[2, 2, 3, 3] + 
          3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] - 
          12*Cqe[1, 1, 1, 1] - 12*Cqe[1, 1, 2, 2] - 12*Cqe[1, 1, 3, 3] - 
          12*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 12*Cqe[2, 2, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
          14*Cqq1[1, 1, 1, 1] + 24*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] + 14*Cqq1[2, 2, 2, 2] - 
          6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 
          6*Cqq3[1, 1, 1, 1] - 18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 
          6*Cqq3[2, 2, 2, 2] - 18*Cqq3[2, 2, 3, 3] - 8*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[1, 1, 1, 1] + 24*Cqu1[1, 1, 2, 2] + 24*Cqu1[2, 2, 1, 1] + 
          24*Cqu1[2, 2, 2, 2] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
          24*Cud1[1, 1, 1, 1] - 24*Cud1[1, 1, 2, 2] - 24*Cud1[1, 1, 3, 3] - 
          24*Cud1[2, 2, 1, 1] - 24*Cud1[2, 2, 2, 2] - 24*Cud1[2, 2, 3, 3] + 
          64*Cuu[1, 1, 1, 1] + 96*Cuu[1, 1, 2, 2] + 32*Cuu[1, 2, 2, 1] + 
          64*Cuu[2, 2, 2, 2])))/(216*Pi^3) - 
     (MZ*(2*MW2*MZ2^2*(MZ2*(320*Cdd[1, 1, 1, 1] + 768*Cdd[1, 1, 2, 2] + 
            768*Cdd[1, 1, 3, 3] - 128*Cdd[1, 2, 2, 1] - 128*Cdd[1, 3, 3, 1] + 
            320*Cdd[2, 2, 2, 2] + 768*Cdd[2, 2, 3, 3] - 128*Cdd[2, 3, 3, 2] + 
            320*Cdd[3, 3, 3, 3] + 384*Ced[1, 1, 1, 1] + 384*Ced[1, 1, 2, 2] + 
            384*Ced[1, 1, 3, 3] + 384*Ced[2, 2, 1, 1] + 384*Ced[2, 2, 2, 2] + 
            384*Ced[2, 2, 3, 3] + 384*Ced[3, 3, 1, 1] + 384*Ced[3, 3, 2, 2] + 
            384*Ced[3, 3, 3, 3] + 192*Cee[1, 1, 1, 1] + 384*Cee[1, 1, 2, 2] + 
            384*Cee[1, 1, 3, 3] + 192*Cee[2, 2, 2, 2] + 384*Cee[2, 2, 3, 3] + 
            192*Cee[3, 3, 3, 3] - 768*Ceu[1, 1, 1, 1] - 768*Ceu[1, 1, 2, 2] + 
            192*Ceu[1, 1, 3, 3] - 768*Ceu[2, 2, 1, 1] - 768*Ceu[2, 2, 2, 2] + 
            192*Ceu[2, 2, 3, 3] - 768*Ceu[3, 3, 1, 1] - 768*Ceu[3, 3, 2, 2] + 
            192*Ceu[3, 3, 3, 3] + 384*Cld[1, 1, 1, 1] + 384*Cld[1, 1, 2, 2] + 
            384*Cld[1, 1, 3, 3] + 384*Cld[2, 2, 1, 1] + 384*Cld[2, 2, 2, 2] + 
            384*Cld[2, 2, 3, 3] + 384*Cld[3, 3, 1, 1] + 384*Cld[3, 3, 2, 2] + 
            384*Cld[3, 3, 3, 3] + 384*Cle[1, 1, 1, 1] + 384*Cle[1, 1, 2, 2] + 
            384*Cle[1, 1, 3, 3] + 384*Cle[2, 2, 1, 1] + 384*Cle[2, 2, 2, 2] + 
            384*Cle[2, 2, 3, 3] + 384*Cle[3, 3, 1, 1] + 384*Cle[3, 3, 2, 2] + 
            384*Cle[3, 3, 3, 3] + 288*Cll[1, 1, 1, 1] - 
            3867*Cll[1, 1, 2, 2] + 768*Cll[1, 1, 3, 3] - 
            192*Cll[1, 3, 3, 1] + 288*Cll[2, 2, 2, 2] + 768*Cll[2, 2, 3, 3] - 
            192*Cll[2, 3, 3, 2] + 288*Cll[3, 3, 3, 3] - 
            384*Clq1[1, 1, 1, 1] - 384*Clq1[1, 1, 2, 2] + 
            36*Clq1[1, 1, 3, 3] - 384*Clq1[2, 2, 1, 1] - 
            384*Clq1[2, 2, 2, 2] + 36*Clq1[2, 2, 3, 3] - 
            384*Clq1[3, 3, 1, 1] - 384*Clq1[3, 3, 2, 2] + 
            36*Clq1[3, 3, 3, 3] - 60*Clq3[1, 1, 3, 3] - 60*Clq3[2, 2, 3, 3] - 
            60*Clq3[3, 3, 3, 3] - 768*Clu[1, 1, 1, 1] - 768*Clu[1, 1, 2, 2] + 
            192*Clu[1, 1, 3, 3] - 768*Clu[2, 2, 1, 1] - 768*Clu[2, 2, 2, 2] + 
            192*Clu[2, 2, 3, 3] - 768*Clu[3, 3, 1, 1] - 768*Clu[3, 3, 2, 2] + 
            192*Clu[3, 3, 3, 3] - 384*Cqd1[1, 1, 1, 1] - 
            384*Cqd1[1, 1, 2, 2] - 384*Cqd1[1, 1, 3, 3] - 
            384*Cqd1[2, 2, 1, 1] - 384*Cqd1[2, 2, 2, 2] - 
            384*Cqd1[2, 2, 3, 3] + 36*Cqd1[3, 3, 1, 1] + 
            36*Cqd1[3, 3, 2, 2] + 36*Cqd1[3, 3, 3, 3] - 384*Cqe[1, 1, 1, 1] - 
            384*Cqe[1, 1, 2, 2] - 384*Cqe[1, 1, 3, 3] - 384*Cqe[2, 2, 1, 1] - 
            384*Cqe[2, 2, 2, 2] - 384*Cqe[2, 2, 3, 3] + 36*Cqe[3, 3, 1, 1] + 
            36*Cqe[3, 3, 2, 2] + 36*Cqe[3, 3, 3, 3] + 352*Cqq1[1, 1, 1, 1] + 
            768*Cqq1[1, 1, 2, 2] - 72*Cqq1[1, 1, 3, 3] - 
            64*Cqq1[1, 2, 2, 1] - 144*Cqq1[1, 3, 3, 1] + 
            352*Cqq1[2, 2, 2, 2] - 72*Cqq1[2, 2, 3, 3] - 
            144*Cqq1[2, 3, 3, 2] - 88*Cqq1[3, 3, 3, 3] - 
            96*Cqq3[1, 1, 1, 1] - 360*Cqq3[1, 1, 3, 3] - 
            192*Cqq3[1, 2, 2, 1] - 336*Cqq3[1, 3, 3, 1] - 
            96*Cqq3[2, 2, 2, 2] - 360*Cqq3[2, 2, 3, 3] - 
            336*Cqq3[2, 3, 3, 2] - 120*Cqq3[3, 3, 3, 3] + 
            768*Cqu1[1, 1, 1, 1] + 768*Cqu1[1, 1, 2, 2] - 
            192*Cqu1[1, 1, 3, 3] + 768*Cqu1[2, 2, 1, 1] + 
            768*Cqu1[2, 2, 2, 2] - 192*Cqu1[2, 2, 3, 3] - 
            72*Cqu1[3, 3, 1, 1] - 72*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
            768*Cud1[1, 1, 1, 1] - 768*Cud1[1, 1, 2, 2] - 
            768*Cud1[1, 1, 3, 3] - 768*Cud1[2, 2, 1, 1] - 
            768*Cud1[2, 2, 2, 2] - 768*Cud1[2, 2, 3, 3] + 
            192*Cud1[3, 3, 1, 1] + 192*Cud1[3, 3, 2, 2] + 
            192*Cud1[3, 3, 3, 3] + 1280*Cuu[1, 1, 1, 1] + 
            3072*Cuu[1, 1, 2, 2] - 768*Cuu[1, 1, 3, 3] - 
            512*Cuu[1, 2, 2, 1] - 1024*Cuu[1, 3, 3, 1] + 
            1280*Cuu[2, 2, 2, 2] - 768*Cuu[2, 2, 3, 3] - 
            1024*Cuu[2, 3, 3, 2]) - 3*MT2*(384*Ceu[1, 1, 3, 3] + 
            384*Ceu[2, 2, 3, 3] + 384*Ceu[3, 3, 3, 3] + 
            168*Clq1[1, 1, 3, 3] + 168*Clq1[2, 2, 3, 3] + 
            168*Clq1[3, 3, 3, 3] + 903*Clq3[1, 1, 3, 3] + 
            903*Clq3[2, 2, 3, 3] - 24*Clq3[3, 3, 3, 3] + 
            384*Clu[1, 1, 3, 3] + 384*Clu[2, 2, 3, 3] + 384*Clu[3, 3, 3, 3] + 
            168*Cqd1[3, 3, 1, 1] + 168*Cqd1[3, 3, 2, 2] + 
            168*Cqd1[3, 3, 3, 3] + 168*Cqe[3, 3, 1, 1] + 
            168*Cqe[3, 3, 2, 2] + 168*Cqe[3, 3, 3, 3] - 
            336*Cqq1[1, 1, 3, 3] + 136*Cqq1[1, 3, 3, 1] - 
            336*Cqq1[2, 2, 3, 3] + 136*Cqq1[2, 3, 3, 2] - 
            96*Cqq1[3, 3, 3, 3] - 144*Cqq3[1, 1, 3, 3] + 
            72*Cqq3[1, 3, 3, 1] - 144*Cqq3[2, 2, 3, 3] + 
            72*Cqq3[2, 3, 3, 2] + 32*Cqq3[3, 3, 3, 3] - 
            384*Cqu1[1, 1, 3, 3] - 384*Cqu1[2, 2, 3, 3] - 
            336*Cqu1[3, 3, 1, 1] - 336*Cqu1[3, 3, 2, 2] - 
            48*Cqu1[3, 3, 3, 3] + 384*Cud1[3, 3, 1, 1] + 
            384*Cud1[3, 3, 2, 2] + 384*Cud1[3, 3, 3, 3] - 
            1536*Cuu[1, 1, 3, 3] - 944*Cuu[1, 3, 3, 1] - 
            1536*Cuu[2, 2, 3, 3] - 944*Cuu[2, 3, 3, 2])) - 
        4*MW2^2*MZ2*(MZ2*(200*Cdd[1, 1, 1, 1] + 480*Cdd[1, 1, 2, 2] + 
            480*Cdd[1, 1, 3, 3] - 80*Cdd[1, 2, 2, 1] - 80*Cdd[1, 3, 3, 1] + 
            200*Cdd[2, 2, 2, 2] + 480*Cdd[2, 2, 3, 3] - 80*Cdd[2, 3, 3, 2] + 
            200*Cdd[3, 3, 3, 3] + 240*Ced[1, 1, 1, 1] + 240*Ced[1, 1, 2, 2] + 
            240*Ced[1, 1, 3, 3] + 240*Ced[2, 2, 1, 1] + 240*Ced[2, 2, 2, 2] + 
            240*Ced[2, 2, 3, 3] + 240*Ced[3, 3, 1, 1] + 240*Ced[3, 3, 2, 2] + 
            240*Ced[3, 3, 3, 3] + 120*Cee[1, 1, 1, 1] + 240*Cee[1, 1, 2, 2] + 
            240*Cee[1, 1, 3, 3] + 120*Cee[2, 2, 2, 2] + 240*Cee[2, 2, 3, 3] + 
            120*Cee[3, 3, 3, 3] - 480*Ceu[1, 1, 1, 1] - 480*Ceu[1, 1, 2, 2] + 
            120*Ceu[1, 1, 3, 3] - 480*Ceu[2, 2, 1, 1] - 480*Ceu[2, 2, 2, 2] + 
            120*Ceu[2, 2, 3, 3] - 480*Ceu[3, 3, 1, 1] - 480*Ceu[3, 3, 2, 2] + 
            120*Ceu[3, 3, 3, 3] + 240*Cld[1, 1, 1, 1] + 240*Cld[1, 1, 2, 2] + 
            240*Cld[1, 1, 3, 3] + 240*Cld[2, 2, 1, 1] + 240*Cld[2, 2, 2, 2] + 
            240*Cld[2, 2, 3, 3] + 240*Cld[3, 3, 1, 1] + 240*Cld[3, 3, 2, 2] + 
            240*Cld[3, 3, 3, 3] + 240*Cle[1, 1, 1, 1] + 240*Cle[1, 1, 2, 2] + 
            240*Cle[1, 1, 3, 3] + 240*Cle[2, 2, 1, 1] + 240*Cle[2, 2, 2, 2] + 
            240*Cle[2, 2, 3, 3] + 240*Cle[3, 3, 1, 1] + 240*Cle[3, 3, 2, 2] + 
            240*Cle[3, 3, 3, 3] + 168*Cll[1, 1, 1, 1] - 
            4155*Cll[1, 1, 2, 2] + 480*Cll[1, 1, 3, 3] - 
            144*Cll[1, 3, 3, 1] + 168*Cll[2, 2, 2, 2] + 480*Cll[2, 2, 3, 3] - 
            144*Cll[2, 3, 3, 2] + 168*Cll[3, 3, 3, 3] - 
            240*Clq1[1, 1, 1, 1] - 240*Clq1[1, 1, 2, 2] + 
            180*Clq1[1, 1, 3, 3] - 240*Clq1[2, 2, 1, 1] - 
            240*Clq1[2, 2, 2, 2] + 180*Clq1[2, 2, 3, 3] - 
            240*Clq1[3, 3, 1, 1] - 240*Clq1[3, 3, 2, 2] + 
            180*Clq1[3, 3, 3, 3] + 144*Clq3[1, 1, 1, 1] + 
            144*Clq3[1, 1, 2, 2] - 36*Clq3[1, 1, 3, 3] + 
            144*Clq3[2, 2, 1, 1] + 144*Clq3[2, 2, 2, 2] - 
            36*Clq3[2, 2, 3, 3] + 144*Clq3[3, 3, 1, 1] + 
            144*Clq3[3, 3, 2, 2] - 36*Clq3[3, 3, 3, 3] - 
            480*Clu[1, 1, 1, 1] - 480*Clu[1, 1, 2, 2] + 120*Clu[1, 1, 3, 3] - 
            480*Clu[2, 2, 1, 1] - 480*Clu[2, 2, 2, 2] + 120*Clu[2, 2, 3, 3] - 
            480*Clu[3, 3, 1, 1] - 480*Clu[3, 3, 2, 2] + 120*Clu[3, 3, 3, 3] - 
            240*Cqd1[1, 1, 1, 1] - 240*Cqd1[1, 1, 2, 2] - 
            240*Cqd1[1, 1, 3, 3] - 240*Cqd1[2, 2, 1, 1] - 
            240*Cqd1[2, 2, 2, 2] - 240*Cqd1[2, 2, 3, 3] + 
            180*Cqd1[3, 3, 1, 1] + 180*Cqd1[3, 3, 2, 2] + 
            180*Cqd1[3, 3, 3, 3] - 240*Cqe[1, 1, 1, 1] - 
            240*Cqe[1, 1, 2, 2] - 240*Cqe[1, 1, 3, 3] - 240*Cqe[2, 2, 1, 1] - 
            240*Cqe[2, 2, 2, 2] - 240*Cqe[2, 2, 3, 3] + 180*Cqe[3, 3, 1, 1] + 
            180*Cqe[3, 3, 2, 2] + 180*Cqe[3, 3, 3, 3] + 
            184*Cqq1[1, 1, 1, 1] + 480*Cqq1[1, 1, 2, 2] - 
            360*Cqq1[1, 1, 3, 3] - 112*Cqq1[1, 2, 2, 1] - 
            240*Cqq1[1, 3, 3, 1] + 184*Cqq1[2, 2, 2, 2] - 
            360*Cqq1[2, 2, 3, 3] - 240*Cqq1[2, 3, 3, 2] - 
            16*Cqq1[3, 3, 3, 3] + 408*Cqq3[1, 1, 1, 1] + 
            864*Cqq3[1, 1, 2, 2] - 216*Cqq3[1, 1, 3, 3] - 
            48*Cqq3[1, 2, 2, 1] - 144*Cqq3[1, 3, 3, 1] + 
            408*Cqq3[2, 2, 2, 2] - 216*Cqq3[2, 2, 3, 3] - 
            144*Cqq3[2, 3, 3, 2] + 480*Cqu1[1, 1, 1, 1] + 
            480*Cqu1[1, 1, 2, 2] - 120*Cqu1[1, 1, 3, 3] + 
            480*Cqu1[2, 2, 1, 1] + 480*Cqu1[2, 2, 2, 2] - 
            120*Cqu1[2, 2, 3, 3] - 360*Cqu1[3, 3, 1, 1] - 
            360*Cqu1[3, 3, 2, 2] + 48*Cqu1[3, 3, 3, 3] - 
            480*Cud1[1, 1, 1, 1] - 480*Cud1[1, 1, 2, 2] - 
            480*Cud1[1, 1, 3, 3] - 480*Cud1[2, 2, 1, 1] - 
            480*Cud1[2, 2, 2, 2] - 480*Cud1[2, 2, 3, 3] + 
            120*Cud1[3, 3, 1, 1] + 120*Cud1[3, 3, 2, 2] + 
            120*Cud1[3, 3, 3, 3] + 800*Cuu[1, 1, 1, 1] + 
            1920*Cuu[1, 1, 2, 2] - 480*Cuu[1, 1, 3, 3] - 
            320*Cuu[1, 2, 2, 1] - 640*Cuu[1, 3, 3, 1] + 800*Cuu[2, 2, 2, 2] - 
            480*Cuu[2, 2, 3, 3] - 640*Cuu[2, 3, 3, 2]) - 
          6*MT2*(120*Ceu[1, 1, 3, 3] + 120*Ceu[2, 2, 3, 3] + 
            120*Ceu[3, 3, 3, 3] + 84*Clq1[1, 1, 3, 3] + 84*Clq1[2, 2, 3, 3] + 
            84*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] - 
            36*Clq3[3, 3, 3, 3] + 120*Clu[1, 1, 3, 3] + 120*Clu[2, 2, 3, 3] + 
            120*Clu[3, 3, 3, 3] + 84*Cqd1[3, 3, 1, 1] + 84*Cqd1[3, 3, 2, 2] + 
            84*Cqd1[3, 3, 3, 3] + 84*Cqe[3, 3, 1, 1] + 84*Cqe[3, 3, 2, 2] + 
            84*Cqe[3, 3, 3, 3] - 168*Cqq1[1, 1, 3, 3] + 8*Cqq1[1, 3, 3, 1] - 
            168*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 24*Cqq1[3, 3, 3, 3] - 
            216*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] - 
            216*Cqq3[2, 2, 3, 3] - 48*Cqq3[2, 3, 3, 2] - 
            80*Cqq3[3, 3, 3, 3] - 120*Cqu1[1, 1, 3, 3] - 
            120*Cqu1[2, 2, 3, 3] - 168*Cqu1[3, 3, 1, 1] - 
            168*Cqu1[3, 3, 2, 2] + 48*Cqu1[3, 3, 3, 3] + 
            120*Cud1[3, 3, 1, 1] + 120*Cud1[3, 3, 2, 2] + 
            120*Cud1[3, 3, 3, 3] - 480*Cuu[1, 1, 3, 3] - 
            232*Cuu[1, 3, 3, 1] - 480*Cuu[2, 2, 3, 3] - 
            232*Cuu[2, 3, 3, 2])) + 
        MZ2^3*(3*MT2*(192*Ceu[1, 1, 3, 3] + 192*Ceu[2, 2, 3, 3] + 
            192*Ceu[3, 3, 3, 3] + 48*Clq1[1, 1, 3, 3] + 48*Clq1[2, 2, 3, 3] + 
            48*Clq1[3, 3, 3, 3] + 927*Clq3[1, 1, 3, 3] + 
            927*Clq3[2, 2, 3, 3] + 192*Clu[1, 1, 3, 3] + 
            192*Clu[2, 2, 3, 3] + 192*Clu[3, 3, 3, 3] + 48*Cqd1[3, 3, 1, 1] + 
            48*Cqd1[3, 3, 2, 2] + 48*Cqd1[3, 3, 3, 3] + 48*Cqe[3, 3, 1, 1] + 
            48*Cqe[3, 3, 2, 2] + 48*Cqe[3, 3, 3, 3] - 96*Cqq1[1, 1, 3, 3] + 
            56*Cqq1[1, 3, 3, 1] - 96*Cqq1[2, 2, 3, 3] + 56*Cqq1[2, 3, 3, 2] - 
            48*Cqq1[3, 3, 3, 3] + 168*Cqq3[1, 3, 3, 1] + 
            168*Cqq3[2, 3, 3, 2] + 160*Cqq3[3, 3, 3, 3] - 
            192*Cqu1[1, 1, 3, 3] - 192*Cqu1[2, 2, 3, 3] - 
            96*Cqu1[3, 3, 1, 1] - 96*Cqu1[3, 3, 2, 2] - 96*Cqu1[3, 3, 3, 3] + 
            192*Cud1[3, 3, 1, 1] + 192*Cud1[3, 3, 2, 2] + 
            192*Cud1[3, 3, 3, 3] - 768*Cuu[1, 1, 3, 3] - 
            544*Cuu[1, 3, 3, 1] - 768*Cuu[2, 2, 3, 3] - 
            544*Cuu[2, 3, 3, 2]) - 8*MZ2*(20*Cdd[1, 1, 1, 1] + 
            48*Cdd[1, 1, 2, 2] + 48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 2, 2, 1] - 
            8*Cdd[1, 3, 3, 1] + 20*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] - 
            8*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 24*Ced[1, 1, 1, 1] + 
            24*Ced[1, 1, 2, 2] + 24*Ced[1, 1, 3, 3] + 24*Ced[2, 2, 1, 1] + 
            24*Ced[2, 2, 2, 2] + 24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 1, 1] + 
            24*Ced[3, 3, 2, 2] + 24*Ced[3, 3, 3, 3] + 12*Cee[1, 1, 1, 1] + 
            24*Cee[1, 1, 2, 2] + 24*Cee[1, 1, 3, 3] + 12*Cee[2, 2, 2, 2] + 
            24*Cee[2, 2, 3, 3] + 12*Cee[3, 3, 3, 3] - 48*Ceu[1, 1, 1, 1] - 
            48*Ceu[1, 1, 2, 2] + 12*Ceu[1, 1, 3, 3] - 48*Ceu[2, 2, 1, 1] - 
            48*Ceu[2, 2, 2, 2] + 12*Ceu[2, 2, 3, 3] - 48*Ceu[3, 3, 1, 1] - 
            48*Ceu[3, 3, 2, 2] + 12*Ceu[3, 3, 3, 3] + 24*Cld[1, 1, 1, 1] + 
            24*Cld[1, 1, 2, 2] + 24*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 1, 1] + 
            24*Cld[2, 2, 2, 2] + 24*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 1, 1] + 
            24*Cld[3, 3, 2, 2] + 24*Cld[3, 3, 3, 3] + 24*Cle[1, 1, 1, 1] + 
            24*Cle[1, 1, 2, 2] + 24*Cle[1, 1, 3, 3] + 24*Cle[2, 2, 1, 1] + 
            24*Cle[2, 2, 2, 2] + 24*Cle[2, 2, 3, 3] + 24*Cle[3, 3, 1, 1] + 
            24*Cle[3, 3, 2, 2] + 24*Cle[3, 3, 3, 3] + 18*Cll[1, 1, 1, 1] + 
            48*Cll[1, 1, 2, 2] + 48*Cll[1, 1, 3, 3] - 12*Cll[1, 3, 3, 1] + 
            18*Cll[2, 2, 2, 2] + 48*Cll[2, 2, 3, 3] - 12*Cll[2, 3, 3, 2] + 
            18*Cll[3, 3, 3, 3] - 24*Clq1[1, 1, 1, 1] - 24*Clq1[1, 1, 2, 2] - 
            9*Clq1[1, 1, 3, 3] - 24*Clq1[2, 2, 1, 1] - 24*Clq1[2, 2, 2, 2] - 
            9*Clq1[2, 2, 3, 3] - 24*Clq1[3, 3, 1, 1] - 24*Clq1[3, 3, 2, 2] - 
            9*Clq1[3, 3, 3, 3] - 48*Clu[1, 1, 1, 1] - 48*Clu[1, 1, 2, 2] + 
            12*Clu[1, 1, 3, 3] - 48*Clu[2, 2, 1, 1] - 48*Clu[2, 2, 2, 2] + 
            12*Clu[2, 2, 3, 3] - 48*Clu[3, 3, 1, 1] - 48*Clu[3, 3, 2, 2] + 
            12*Clu[3, 3, 3, 3] - 24*Cqd1[1, 1, 1, 1] - 24*Cqd1[1, 1, 2, 2] - 
            24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 
            24*Cqd1[2, 2, 3, 3] - 9*Cqd1[3, 3, 1, 1] - 9*Cqd1[3, 3, 2, 2] - 
            9*Cqd1[3, 3, 3, 3] - 24*Cqe[1, 1, 1, 1] - 24*Cqe[1, 1, 2, 2] - 
            24*Cqe[1, 1, 3, 3] - 24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 
            24*Cqe[2, 2, 3, 3] - 9*Cqe[3, 3, 1, 1] - 9*Cqe[3, 3, 2, 2] - 
            9*Cqe[3, 3, 3, 3] + 22*Cqq1[1, 1, 1, 1] + 48*Cqq1[1, 1, 2, 2] + 
            18*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 2, 2, 1] - 6*Cqq1[1, 3, 3, 1] + 
            22*Cqq1[2, 2, 2, 2] + 18*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] + 
            2*Cqq1[3, 3, 3, 3] - 6*Cqq3[1, 1, 1, 1] - 12*Cqq3[1, 2, 2, 1] - 
            18*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 2, 2] - 18*Cqq3[2, 3, 3, 2] + 
            48*Cqu1[1, 1, 1, 1] + 48*Cqu1[1, 1, 2, 2] - 12*Cqu1[1, 1, 3, 3] + 
            48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 12*Cqu1[2, 2, 3, 3] + 
            18*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] - 
            48*Cud1[1, 1, 1, 1] - 48*Cud1[1, 1, 2, 2] - 48*Cud1[1, 1, 3, 3] - 
            48*Cud1[2, 2, 1, 1] - 48*Cud1[2, 2, 2, 2] - 48*Cud1[2, 2, 3, 3] + 
            12*Cud1[3, 3, 1, 1] + 12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] + 
            80*Cuu[1, 1, 1, 1] + 192*Cuu[1, 1, 2, 2] - 48*Cuu[1, 1, 3, 3] - 
            32*Cuu[1, 2, 2, 1] - 64*Cuu[1, 3, 3, 1] + 80*Cuu[2, 2, 2, 2] - 
            48*Cuu[2, 2, 3, 3] - 64*Cuu[2, 3, 3, 2])) + 
        16*MW2^3*(MZ2*(20*Cdd[1, 1, 1, 1] + 48*Cdd[1, 1, 2, 2] + 
            48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 2, 2, 1] - 8*Cdd[1, 3, 3, 1] + 
            20*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 
            20*Cdd[3, 3, 3, 3] + 24*Ced[1, 1, 1, 1] + 24*Ced[1, 1, 2, 2] + 
            24*Ced[1, 1, 3, 3] + 24*Ced[2, 2, 1, 1] + 24*Ced[2, 2, 2, 2] + 
            24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 1, 1] + 24*Ced[3, 3, 2, 2] + 
            24*Ced[3, 3, 3, 3] + 12*Cee[1, 1, 1, 1] + 24*Cee[1, 1, 2, 2] + 
            24*Cee[1, 1, 3, 3] + 12*Cee[2, 2, 2, 2] + 24*Cee[2, 2, 3, 3] + 
            12*Cee[3, 3, 3, 3] - 48*Ceu[1, 1, 1, 1] - 48*Ceu[1, 1, 2, 2] + 
            12*Ceu[1, 1, 3, 3] - 48*Ceu[2, 2, 1, 1] - 48*Ceu[2, 2, 2, 2] + 
            12*Ceu[2, 2, 3, 3] - 48*Ceu[3, 3, 1, 1] - 48*Ceu[3, 3, 2, 2] + 
            12*Ceu[3, 3, 3, 3] + 24*Cld[1, 1, 1, 1] + 24*Cld[1, 1, 2, 2] + 
            24*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 1, 1] + 24*Cld[2, 2, 2, 2] + 
            24*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 1, 1] + 24*Cld[3, 3, 2, 2] + 
            24*Cld[3, 3, 3, 3] + 24*Cle[1, 1, 1, 1] + 24*Cle[1, 1, 2, 2] + 
            24*Cle[1, 1, 3, 3] + 24*Cle[2, 2, 1, 1] + 24*Cle[2, 2, 2, 2] + 
            24*Cle[2, 2, 3, 3] + 24*Cle[3, 3, 1, 1] + 24*Cle[3, 3, 2, 2] + 
            24*Cle[3, 3, 3, 3] + 12*Cll[1, 1, 1, 1] - 177*Cll[1, 1, 2, 2] + 
            48*Cll[1, 1, 3, 3] - 24*Cll[1, 3, 3, 1] + 12*Cll[2, 2, 2, 2] + 
            48*Cll[2, 2, 3, 3] - 24*Cll[2, 3, 3, 2] + 12*Cll[3, 3, 3, 3] - 
            24*Clq1[1, 1, 1, 1] - 24*Clq1[1, 1, 2, 2] + 36*Clq1[1, 1, 3, 3] - 
            24*Clq1[2, 2, 1, 1] - 24*Clq1[2, 2, 2, 2] + 36*Clq1[2, 2, 3, 3] - 
            24*Clq1[3, 3, 1, 1] - 24*Clq1[3, 3, 2, 2] + 36*Clq1[3, 3, 3, 3] + 
            72*Clq3[1, 1, 1, 1] + 72*Clq3[1, 1, 2, 2] + 12*Clq3[1, 1, 3, 3] + 
            72*Clq3[2, 2, 1, 1] + 72*Clq3[2, 2, 2, 2] + 12*Clq3[2, 2, 3, 3] + 
            72*Clq3[3, 3, 1, 1] + 72*Clq3[3, 3, 2, 2] + 12*Clq3[3, 3, 3, 3] - 
            48*Clu[1, 1, 1, 1] - 48*Clu[1, 1, 2, 2] + 12*Clu[1, 1, 3, 3] - 
            48*Clu[2, 2, 1, 1] - 48*Clu[2, 2, 2, 2] + 12*Clu[2, 2, 3, 3] - 
            48*Clu[3, 3, 1, 1] - 48*Clu[3, 3, 2, 2] + 12*Clu[3, 3, 3, 3] - 
            24*Cqd1[1, 1, 1, 1] - 24*Cqd1[1, 1, 2, 2] - 24*Cqd1[1, 1, 3, 3] - 
            24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] + 
            36*Cqd1[3, 3, 1, 1] + 36*Cqd1[3, 3, 2, 2] + 36*Cqd1[3, 3, 3, 3] - 
            24*Cqe[1, 1, 1, 1] - 24*Cqe[1, 1, 2, 2] - 24*Cqe[1, 1, 3, 3] - 
            24*Cqe[2, 2, 1, 1] - 24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] + 
            36*Cqe[3, 3, 1, 1] + 36*Cqe[3, 3, 2, 2] + 36*Cqe[3, 3, 3, 3] + 
            4*Cqq1[1, 1, 1, 1] + 48*Cqq1[1, 1, 2, 2] - 72*Cqq1[1, 1, 3, 3] - 
            40*Cqq1[1, 2, 2, 1] - 72*Cqq1[1, 3, 3, 1] + 4*Cqq1[2, 2, 2, 2] - 
            72*Cqq1[2, 2, 3, 3] - 72*Cqq1[2, 3, 3, 2] + 44*Cqq1[3, 3, 3, 3] + 
            228*Cqq3[1, 1, 1, 1] + 432*Cqq3[1, 1, 2, 2] + 
            72*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 2, 2, 1] + 24*Cqq3[1, 3, 3, 1] + 
            228*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] + 
            24*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 48*Cqu1[1, 1, 1, 1] + 
            48*Cqu1[1, 1, 2, 2] - 12*Cqu1[1, 1, 3, 3] + 48*Cqu1[2, 2, 1, 1] + 
            48*Cqu1[2, 2, 2, 2] - 12*Cqu1[2, 2, 3, 3] - 72*Cqu1[3, 3, 1, 1] - 
            72*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 48*Cud1[1, 1, 1, 1] - 
            48*Cud1[1, 1, 2, 2] - 48*Cud1[1, 1, 3, 3] - 48*Cud1[2, 2, 1, 1] - 
            48*Cud1[2, 2, 2, 2] - 48*Cud1[2, 2, 3, 3] + 12*Cud1[3, 3, 1, 1] + 
            12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] + 80*Cuu[1, 1, 1, 1] + 
            192*Cuu[1, 1, 2, 2] - 48*Cuu[1, 1, 3, 3] - 32*Cuu[1, 2, 2, 1] - 
            64*Cuu[1, 3, 3, 1] + 80*Cuu[2, 2, 2, 2] - 48*Cuu[2, 2, 3, 3] - 
            64*Cuu[2, 3, 3, 2]) - 24*MT2*(3*Ceu[1, 1, 3, 3] + 
            3*Ceu[2, 2, 3, 3] + 3*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 
            3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 
            3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 3*Clu[1, 1, 3, 3] + 
            3*Clu[2, 2, 3, 3] + 3*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 
            3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
            3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
            4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 
            6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] - 
            2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 
            6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
            3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
            12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
            4*Cuu[2, 3, 3, 2]))))/(10368*(2*MW2 - MZ2)*MZ2*Pi^3) + 
     (MT2*MZ*B0i[bb0, 0, 0, MT2]*(-2*MW2*MZ2^2*(192*Ceu[1, 1, 3, 3] + 
          192*Ceu[2, 2, 3, 3] + 192*Ceu[3, 3, 3, 3] + 84*Clq1[1, 1, 3, 3] + 
          84*Clq1[2, 2, 3, 3] + 84*Clq1[3, 3, 3, 3] + 915*Clq3[1, 1, 3, 3] + 
          915*Clq3[2, 2, 3, 3] - 12*Clq3[3, 3, 3, 3] + 192*Clu[1, 1, 3, 3] + 
          192*Clu[2, 2, 3, 3] + 192*Clu[3, 3, 3, 3] + 84*Cqd1[3, 3, 1, 1] + 
          84*Cqd1[3, 3, 2, 2] + 84*Cqd1[3, 3, 3, 3] + 84*Cqe[3, 3, 1, 1] + 
          84*Cqe[3, 3, 2, 2] + 84*Cqe[3, 3, 3, 3] - 168*Cqq1[1, 1, 3, 3] - 
          40*Cqq1[1, 3, 3, 1] - 168*Cqq1[2, 2, 3, 3] - 40*Cqq1[2, 3, 3, 2] - 
          48*Cqq1[3, 3, 3, 3] - 72*Cqq3[1, 1, 3, 3] - 72*Cqq3[1, 3, 3, 1] - 
          72*Cqq3[2, 2, 3, 3] - 72*Cqq3[2, 3, 3, 2] + 16*Cqq3[3, 3, 3, 3] - 
          192*Cqu1[1, 1, 3, 3] - 192*Cqu1[2, 2, 3, 3] - 
          168*Cqu1[3, 3, 1, 1] - 168*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] + 
          192*Cud1[3, 3, 1, 1] + 192*Cud1[3, 3, 2, 2] + 
          192*Cud1[3, 3, 3, 3] - 768*Cuu[1, 1, 3, 3] - 256*Cuu[1, 3, 3, 1] - 
          768*Cuu[2, 2, 3, 3] - 256*Cuu[2, 3, 3, 2]) + 
        MZ2^3*(96*Ceu[1, 1, 3, 3] + 96*Ceu[2, 2, 3, 3] + 96*Ceu[3, 3, 3, 3] + 
          24*Clq1[1, 1, 3, 3] + 24*Clq1[2, 2, 3, 3] + 24*Clq1[3, 3, 3, 3] + 
          927*Clq3[1, 1, 3, 3] + 927*Clq3[2, 2, 3, 3] + 96*Clu[1, 1, 3, 3] + 
          96*Clu[2, 2, 3, 3] + 96*Clu[3, 3, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 
          24*Cqd1[3, 3, 2, 2] + 24*Cqd1[3, 3, 3, 3] + 24*Cqe[3, 3, 1, 1] + 
          24*Cqe[3, 3, 2, 2] + 24*Cqe[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] - 
          8*Cqq1[1, 3, 3, 1] - 48*Cqq1[2, 2, 3, 3] - 8*Cqq1[2, 3, 3, 2] - 
          24*Cqq1[3, 3, 3, 3] - 24*Cqq3[1, 3, 3, 1] - 24*Cqq3[2, 3, 3, 2] + 
          8*Cqq3[3, 3, 3, 3] - 96*Cqu1[1, 1, 3, 3] - 96*Cqu1[2, 2, 3, 3] - 
          48*Cqu1[3, 3, 1, 1] - 48*Cqu1[3, 3, 2, 2] - 48*Cqu1[3, 3, 3, 3] + 
          96*Cud1[3, 3, 1, 1] + 96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] - 
          384*Cuu[1, 1, 3, 3] - 128*Cuu[1, 3, 3, 1] - 384*Cuu[2, 2, 3, 3] - 
          128*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2*(60*Ceu[1, 1, 3, 3] + 
          60*Ceu[2, 2, 3, 3] + 60*Ceu[3, 3, 3, 3] + 42*Clq1[1, 1, 3, 3] + 
          42*Clq1[2, 2, 3, 3] + 42*Clq1[3, 3, 3, 3] + 27*Clq3[1, 1, 3, 3] + 
          27*Clq3[2, 2, 3, 3] - 18*Clq3[3, 3, 3, 3] + 60*Clu[1, 1, 3, 3] + 
          60*Clu[2, 2, 3, 3] + 60*Clu[3, 3, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 
          42*Cqd1[3, 3, 2, 2] + 42*Cqd1[3, 3, 3, 3] + 42*Cqe[3, 3, 1, 1] + 
          42*Cqe[3, 3, 2, 2] + 42*Cqe[3, 3, 3, 3] - 84*Cqq1[1, 1, 3, 3] - 
          32*Cqq1[1, 3, 3, 1] - 84*Cqq1[2, 2, 3, 3] - 32*Cqq1[2, 3, 3, 2] + 
          12*Cqq1[3, 3, 3, 3] - 108*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] - 
          108*Cqq3[2, 2, 3, 3] - 24*Cqq3[2, 3, 3, 2] - 4*Cqq3[3, 3, 3, 3] - 
          60*Cqu1[1, 1, 3, 3] - 60*Cqu1[2, 2, 3, 3] - 84*Cqu1[3, 3, 1, 1] - 
          84*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] + 60*Cud1[3, 3, 1, 1] + 
          60*Cud1[3, 3, 2, 2] + 60*Cud1[3, 3, 3, 3] - 240*Cuu[1, 1, 3, 3] - 
          80*Cuu[1, 3, 3, 1] - 240*Cuu[2, 2, 3, 3] - 80*Cuu[2, 3, 3, 2]) - 
        64*MW2^3*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] + 3*Ceu[3, 3, 3, 3] + 
          3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] - 
          3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 
          3*Clu[1, 1, 3, 3] + 3*Clu[2, 2, 3, 3] + 3*Clu[3, 3, 3, 3] + 
          3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 
          3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 
          6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 
          4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 
          18*Cqq3[2, 2, 3, 3] - 2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 
          3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 
          3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 
          3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 
          12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])))/(1728*(2*MW2 - MZ2)*MZ2*
       Pi^3) + (MZ*B0i[bb0, MZ2, MT2, MT2]*
       (MT2*(-2*MW2*MZ2*(21*Ceu[1, 1, 3, 3] + 21*Ceu[2, 2, 3, 3] + 
            21*Ceu[3, 3, 3, 3] + 57*Clq1[1, 1, 3, 3] + 57*Clq1[2, 2, 3, 3] + 
            57*Clq1[3, 3, 3, 3] - 33*Clq3[1, 1, 3, 3] - 33*Clq3[2, 2, 3, 3] - 
            33*Clq3[3, 3, 3, 3] + 21*Clu[1, 1, 3, 3] + 21*Clu[2, 2, 3, 3] + 
            21*Clu[3, 3, 3, 3] + 57*Cqd1[3, 3, 1, 1] + 57*Cqd1[3, 3, 2, 2] + 
            57*Cqd1[3, 3, 3, 3] + 57*Cqe[3, 3, 1, 1] + 57*Cqe[3, 3, 2, 2] + 
            57*Cqe[3, 3, 3, 3] - 114*Cqq1[1, 1, 3, 3] - 52*Cqq1[1, 3, 3, 1] - 
            114*Cqq1[2, 2, 3, 3] - 52*Cqq1[2, 3, 3, 2] + 
            42*Cqq1[3, 3, 3, 3] - 198*Cqq3[1, 1, 3, 3] - 
            24*Cqq3[1, 3, 3, 1] - 198*Cqq3[2, 2, 3, 3] - 
            24*Cqq3[2, 3, 3, 2] - 14*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
            21*Cqu1[2, 2, 3, 3] - 114*Cqu1[3, 3, 1, 1] - 
            114*Cqu1[3, 3, 2, 2] - 15*Cqu1[3, 3, 3, 3] + 
            21*Cud1[3, 3, 1, 1] + 21*Cud1[3, 3, 2, 2] + 21*Cud1[3, 3, 3, 3] - 
            84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 84*Cuu[2, 2, 3, 3] - 
            28*Cuu[2, 3, 3, 2]) + 16*MW2^2*(3*Ceu[1, 1, 3, 3] + 
            3*Ceu[2, 2, 3, 3] + 3*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 
            3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 
            3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 3*Clu[1, 1, 3, 3] + 
            3*Clu[2, 2, 3, 3] + 3*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 
            3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
            3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
            4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 
            6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] - 
            2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 
            6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
            3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
            12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
            4*Cuu[2, 3, 3, 2]) + MZ2^2*(-6*Ceu[1, 1, 3, 3] - 
            6*Ceu[2, 2, 3, 3] - 6*Ceu[3, 3, 3, 3] + 66*Clq1[1, 1, 3, 3] + 
            66*Clq1[2, 2, 3, 3] + 66*Clq1[3, 3, 3, 3] - 6*Clu[1, 1, 3, 3] - 
            6*Clu[2, 2, 3, 3] - 6*Clu[3, 3, 3, 3] + 66*Cqd1[3, 3, 1, 1] + 
            66*Cqd1[3, 3, 2, 2] + 66*Cqd1[3, 3, 3, 3] + 66*Cqe[3, 3, 1, 1] + 
            66*Cqe[3, 3, 2, 2] + 66*Cqe[3, 3, 3, 3] - 132*Cqq1[1, 1, 3, 3] - 
            22*Cqq1[1, 3, 3, 1] - 132*Cqq1[2, 2, 3, 3] - 
            22*Cqq1[2, 3, 3, 2] - 66*Cqq1[3, 3, 3, 3] - 66*Cqq3[1, 3, 3, 1] - 
            66*Cqq3[2, 3, 3, 2] + 22*Cqq3[3, 3, 3, 3] + 6*Cqu1[1, 1, 3, 3] + 
            6*Cqu1[2, 2, 3, 3] - 132*Cqu1[3, 3, 1, 1] - 
            132*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 1, 1] - 
            6*Cud1[3, 3, 2, 2] - 6*Cud1[3, 3, 3, 3] + 24*Cuu[1, 1, 3, 3] + 
            8*Cuu[1, 3, 3, 1] + 24*Cuu[2, 2, 3, 3] + 8*Cuu[2, 3, 3, 2])) + 
        2*MZ2*(MZ2^2*(12*Ceu[1, 1, 3, 3] + 12*Ceu[2, 2, 3, 3] + 
            12*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 
            3*Clq1[3, 3, 3, 3] + 12*Clu[1, 1, 3, 3] + 12*Clu[2, 2, 3, 3] + 
            12*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 
            3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
            3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] - 
            6*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] - 3*Cqq1[3, 3, 3, 3] - 
            3*Cqq3[1, 3, 3, 1] - 3*Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3] - 
            12*Cqu1[1, 1, 3, 3] - 12*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
            6*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 1, 1] + 
            12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] - 48*Cuu[1, 1, 3, 3] - 
            16*Cuu[1, 3, 3, 1] - 48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
          4*MW2^2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] + 
            3*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 
            3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 
            3*Clq3[3, 3, 3, 3] + 3*Clu[1, 1, 3, 3] + 3*Clu[2, 2, 3, 3] + 
            3*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 
            3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
            3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
            6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
            18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] - 2*Cqq3[3, 3, 3, 3] - 
            3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
            6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
            3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
            4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
          MW2*MZ2*(-24*Ceu[1, 1, 3, 3] - 24*Ceu[2, 2, 3, 3] - 
            24*Ceu[3, 3, 3, 3] - 15*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 3, 3] - 
            15*Clq1[3, 3, 3, 3] + 3*Clq3[1, 1, 3, 3] + 3*Clq3[2, 2, 3, 3] + 
            3*Clq3[3, 3, 3, 3] - 24*Clu[1, 1, 3, 3] - 24*Clu[2, 2, 3, 3] - 
            24*Clu[3, 3, 3, 3] - 15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] - 
            15*Cqd1[3, 3, 3, 3] - 15*Cqe[3, 3, 1, 1] - 15*Cqe[3, 3, 2, 2] - 
            15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 8*Cqq1[1, 3, 3, 1] + 
            30*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] + 
            18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 18*Cqq3[2, 2, 3, 3] + 
            12*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 3, 3] + 
            24*Cqu1[2, 2, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] - 
            6*Cqu1[3, 3, 3, 3] - 24*Cud1[3, 3, 1, 1] - 24*Cud1[3, 3, 2, 2] - 
            24*Cud1[3, 3, 3, 3] + 96*Cuu[1, 1, 3, 3] + 32*Cuu[1, 3, 3, 1] + 
            96*Cuu[2, 2, 3, 3] + 32*Cuu[2, 3, 3, 2]))))/(864*MZ2*Pi^3))/
    VMU^2) + 
 (Class[6]*((MT*MW*MZ*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
       2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
     (48*Sqrt[2]*MZ2^2*Pi^3) - (MT*MW*MZ*(2*MW2 + MZ2)*
      (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
       MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
     (24*Sqrt[2]*MZ2^2*Pi^3) + (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, 
       MT2, MW2]*(3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*
          CuW[3, 3]) + MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
       2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
         2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
     (72*Sqrt[2]*MW*MZ2^2*Pi^3) - (MT*MW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
      (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
       2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
          CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
    (MT*B0i[bb0, MZ2, MT2, MT2]*(-12*MT2^2*(4*MW2^2 - MZ2^2)*
        (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
       MW2*MZ2*(MW*MZ2*(80*MW2^3*(3 + 16*SW2) - 3*MZ2^3*(25 + 27*SW2) + 
           5*MW2*MZ2^2*(69 + 154*SW2) - 2*MW2^2*MZ2*(255 + 908*SW2))*
          CuB[3, 3] + MZ*(-1328*MW2^4 + 3320*MW2^3*MZ2 - 3240*MW2^2*MZ2^2 + 
           1460*MW2*MZ2^3 - 257*MZ2^4)*SW*CuW[3, 3]) + 
       MT2*(MW*MZ2*(MZ2^4*(3 - 515*SW2) - 960*MW2^4*(1 + 8*SW2) + 
           12*MW2^3*MZ2*(171 + 1112*SW2) - 8*MW2^2*MZ2^2*(174 + 1141*SW2) + 
           MW2*MZ2^3*(297 + 3178*SW2))*CuB[3, 3] + 
         2*MW2*MZ*(3936*MW2^4 - 9656*MW2^3*MZ2 + 9498*MW2^2*MZ2^2 - 
           4353*MW2*MZ2^3 + 773*MZ2^4)*SW*CuW[3, 3])))/
     (72*Sqrt[2]*MW*(2*MW2 - MZ2)*MZ2^2*(-4*MT2 + MZ2)*Pi^3*SW) - 
    (MT*(4*MT2^2*(MW*(8*MW2 - 5*MZ2)*(640*MW2^4 - 406*MW2*MZ2^3*SW2 + 
           103*MZ2^4*SW2 - 320*MW2^3*MZ2*(4 + SW2) + 80*MW2^2*MZ2^2*
            (8 + 7*SW2))*CuB[3, 3] + 4*MW2*MZ*(1920*MW2^4 - 4826*MW2^3*MZ2 + 
           4395*MW2^2*MZ2^2 - 1527*MW2*MZ2^3 + 128*MZ2^4)*SW*CuW[3, 3]) + 
       MW2*MZ2*(2*MW*(8*MW2 - 5*MZ2)*(320*MW2^4 - 406*MW2*MZ2^3*SW2 + 
           103*MZ2^4*SW2 - 320*MW2^3*MZ2*(2 + SW2) + 80*MW2^2*MZ2^2*
            (4 + 7*SW2))*CuB[3, 3] + MW2*MZ*(10240*MW2^4 - 25336*MW2^3*MZ2 + 
           23652*MW2^2*MZ2^2 - 8974*MW2*MZ2^3 + 1021*MZ2^4)*SW*CuW[3, 3]) + 
       MT2*(-2*MW*(8*MW2 - 5*MZ2)*(1280*MW2^5 - 200*MW2*MZ2^4*SW2 + 
           103*MZ2^5*SW2 - 320*MW2^4*MZ2*(7 + 2*SW2) + 160*MW2^3*MZ2^2*
            (4 + 5*SW2) - 4*MW2^2*MZ2^3*(-80 + 63*SW2))*CuB[3, 3] + 
         MW2*MZ*(-30720*MW2^5 + 66784*MW2^4*MZ2 - 45032*MW2^3*MZ2^2 + 
           852*MW2^2*MZ2^3 + 6938*MW2*MZ2^4 - 1027*MZ2^5)*SW*CuW[3, 3])))/
     (288*Sqrt[2]*MW*(MT2 - MW2)*(4*MT2 - MZ2)*(2*MW2 - MZ2)*MZ2^2*Pi^3*SW) - 
    (MT*B0i[bb0, 0, 0, MT2]*(-320*MW2^4*(8*MW2 - 5*MZ2)*MZ2^3*SW2^2*
        (MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 24*MT2^4*(4*MW2^2 - MZ2^2)*
        (MW*MZ2^2*SW2*CuB[3, 3] + 2*MW2^2*MZ*SW*CuW[3, 3]) + 
       2*MT2^3*(2*MW*(2560*MW2^5 + 1445*MW2*MZ2^4*SW2 - 256*MZ2^5*SW2 - 
           320*MW2^4*MZ2*(21 + 4*SW2) - 10*MW2^2*MZ2^3*(160 + 303*SW2) + 
           8*MW2^3*MZ2^2*(720 + 371*SW2))*CuB[3, 3] + 
         MW2*MZ*(7488*MW2^4 - 19576*MW2^3*MZ2 + 17576*MW2^2*MZ2^2 - 
           6040*MW2*MZ2^3 + 525*MZ2^4)*SW*CuW[3, 3]) + 
       2*MT2*MW2^2*(MW*(5120*MW2^5 - 509*MZ2^5*SW2 - 640*MW2^4*MZ2*
            (17 + 4*SW2) + 320*MW2^3*MZ2^2*(15 + 19*SW2) - 
           8*MW2^2*MZ2^3*(-320 + 759*SW2) + 2*MW2*MZ2^4*(-800 + 1427*SW2))*
          CuB[3, 3] + 4*MZ*(1920*MW2^5 - 4246*MW2^4*MZ2 + 2707*MW2^3*MZ2^2 - 
           76*MW2^2*MZ2^3 - 270*MW2*MZ2^4 + MZ2^5)*SW*CuW[3, 3]) + 
       MT2^2*MW2*(2*MW*(-10240*MW2^5 + 4*MW2*MZ2^4*(200 - 1433*SW2) + 
           1021*MZ2^5*SW2 + 5120*MW2^4*MZ2*(5 + SW2) - 32*MW2^3*MZ2^2*
            (615 + 377*SW2) + 4*MW2^2*MZ2^3*(880 + 3033*SW2))*CuB[3, 3] - 
         MZ*(30528*MW2^5 - 75776*MW2^4*MZ2 + 63456*MW2^3*MZ2^2 - 
           18412*MW2^2*MZ2^3 + 496*MW2*MZ2^4 + 5*MZ2^5)*SW*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^2*(-2*MW2 + MZ2)*Pi^3*
      SW)))/VMU^2


==> anc/GamZ_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VALPHA^2) + 
 (Alfas*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/(72*MZ2*Pi^2*VALPHA^2) + 
 (-1/31104*(MZ*(-9*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*
        (160*MW2^3 - 360*MW2^2*MZ2 + 303*MW2*MZ2^2 - 103*MZ2^3) - 
       4*MZ2*(24*MT2^3*(25600*MW2^5 - 87040*MW2^4*MZ2 + 120882*MW2^3*MZ2^2 - 
           82204*MW2^2*MZ2^3 + 24703*MW2*MZ2^4 - 1941*MZ2^5) - 
         MW2*MZ2*(172800*MW2^6 + MW2*MZ2^5*(121225 - 40412*Pi^2) + 
           32*MW2^3*MZ2^3*(11337 - 2972*Pi^2) - 64*MW2^5*MZ2*
            (6047 + 232*Pi^2) + 7*MZ2^6*(1587 + 1156*Pi^2) + 
           64*MW2^2*MZ2^4*(-6610 + 1339*Pi^2) + 8*MW2^4*MZ2^2*
            (17341 + 7072*Pi^2)) - MT2^2*(1305600*MW2^6 + 
           MW2*MZ2^5*(728221 - 161648*Pi^2) + 4*MW2^3*MZ2^3*
            (168315 - 95104*Pi^2) - 256*MW2^5*MZ2*(13247 + 232*Pi^2) + 
           16*MW2^4*MZ2^2*(163367 + 14144*Pi^2) + 16*MW2^2*MZ2^4*
            (-122059 + 21424*Pi^2) + MZ2^6*(9615 + 32368*Pi^2)) + 
         MT2*(691200*MW2^7 + MW2^2*MZ2^5*(351927 - 75952*Pi^2) + 
           2*MW2*MZ2^6*(65339 - 4022*Pi^2) - 1024*MW2^6*MZ2*
            (1103 + 58*Pi^2) + 7*MZ2^7*(1587 + 1156*Pi^2) + 
           32*MW2^5*MZ2^2*(-21153 + 6608*Pi^2) + 32*MW2^3*MZ2^4*
            (-68159 + 7740*Pi^2) - 4*MW2^4*MZ2^3*(-696383 + 80960*Pi^2))) + 
       MH2*(24*MT2^3*(25600*MW2^5 - 87040*MW2^4*MZ2 + 120882*MW2^3*MZ2^2 - 
           82204*MW2^2*MZ2^3 + 24703*MW2*MZ2^4 - 1941*MZ2^5) - 
         2*MW2*MZ2*(86400*MW2^6 + MW2*MZ2^5*(59249 - 20206*Pi^2) + 
           34*MZ2^6*(177 + 119*Pi^2) - 32*MW2^5*MZ2*(6047 + 232*Pi^2) - 
           64*MW2^3*MZ2^3*(-2823 + 743*Pi^2) + 4*MW2^4*MZ2^2*
            (17341 + 7072*Pi^2) + 4*MW2^2*MZ2^4*(-52475 + 10712*Pi^2)) - 
         MT2^2*(1305600*MW2^6 + 4*MW2^3*MZ2^3*(166875 - 95104*Pi^2) - 
           10103*MW2*MZ2^5*(-71 + 16*Pi^2) - 256*MW2^5*MZ2*
            (13247 + 232*Pi^2) + 16*MW2^4*MZ2^2*(163367 + 14144*Pi^2) + 
           16*MW2^2*MZ2^4*(-121249 + 21424*Pi^2) + 
           MZ2^6*(13323 + 32368*Pi^2)) + MT2*(691200*MW2^7 + 
           MW2^2*MZ2^5*(344259 - 75952*Pi^2) + MW2*MZ2^6*
            (131659 - 8044*Pi^2) - 1024*MW2^6*MZ2*(1103 + 58*Pi^2) + 
           68*MZ2^7*(177 + 119*Pi^2) + 32*MW2^5*MZ2^2*(-21153 + 6608*Pi^2) + 
           32*MW2^3*MZ2^4*(-67799 + 7740*Pi^2) - 4*MW2^4*MZ2^3*
            (-694943 + 80960*Pi^2)))))/((MT2 - MW2)*(MH2 - 4*MZ2)*
      (4*MT2 - MZ2)*MZ2^4*Pi^3*SW2) + 
   (MZ*(-24*MH2*MW2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
      24*MW2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
      MH2^2*MZ2*(1760*MW2^3 - 2360*MW2^2*MZ2 + 1957*MW2*MZ2^2 - 412*MZ2^3) + 
      MH2^3*(-320*MW2^3 + 440*MW2^2*MZ2 - 412*MW2*MZ2^2 + 103*MZ2^3))*
     B0i[bb0, 0, 0, MH2])/(3456*MW2*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
   (MZ*(36*MT2^5*(8*MW2^4*MZ2 - 46*MW2^2*MZ2^3 + 204*MW2*MZ2^4 - 103*MZ2^5) + 
      2*MT2*MW2^3*MZ2*(5120*MW2^5 - 11592*MW2^4*MZ2 + 4432*MW2^3*MZ2^2 + 
        6406*MW2^2*MZ2^3 - 6771*MW2*MZ2^4 + 2405*MZ2^5) + 
      MT2^3*MW2*(-204800*MW2^6 + 705696*MW2^5*MZ2 - 999904*MW2^4*MZ2^2 + 
        697508*MW2^3*MZ2^3 - 219900*MW2^2*MZ2^4 + 28501*MW2*MZ2^5 - 
        3699*MZ2^6) + MT2^4*(102400*MW2^6 - 348160*MW2^5*MZ2 + 
        482952*MW2^4*MZ2^2 - 325072*MW2^3*MZ2^3 + 84340*MW2^2*MZ2^4 - 
        2490*MW2*MZ2^5 + 927*MZ2^6) + MT2^2*MW2^2*(102400*MW2^6 - 
        368064*MW2^5*MZ2 + 545688*MW2^4*MZ2^2 - 396392*MW2^3*MZ2^3 + 
        136296*MW2^2*MZ2^4 - 21780*MW2*MZ2^5 + 1285*MZ2^6) - 
      32*MW2^4*MZ2^4*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(5184*(MT2 - MW2)^2*MW2*(4*MT2 - MZ2)*MZ2^4*Pi^3*
     SW2) - (MZ*(-2*MT2*MW2*(19200*MW2^6 - 31704*MW2^5*MZ2 + 
        3156*MW2^4*MZ2^2 + 28422*MW2^3*MZ2^3 + MW2^2*(40*MH2 - 28013*MZ2)*
         MZ2^3 + 103*MZ2^5*(MH2 + MZ2) + MW2*MZ2^4*(-206*MH2 + 7639*MZ2)) + 
      MW2^2*(19200*MW2^6 - 31680*MW2^5*MZ2 + 3240*MW2^4*MZ2^2 + 
        28404*MW2^3*MZ2^3 + 2*MW2^2*(20*MH2 - 14041*MZ2)*MZ2^3 + 
        103*MZ2^5*(MH2 + MZ2) + MW2*(-206*MH2*MZ2^4 + 7618*MZ2^5)) + 
      MT2^2*(19200*MW2^6 - 31776*MW2^5*MZ2 + 3144*MW2^4*MZ2^2 + 
        28476*MW2^3*MZ2^3 + 2*MW2^2*(20*MH2 - 13993*MZ2)*MZ2^3 + 
        103*MZ2^5*(MH2 + MZ2) + MW2*(-206*MH2*MZ2^4 + 7642*MZ2^5)) - 
      12*MT2^3*MW2*MZ2^2*(2*MW2 + MZ2)^2*SW2)*B0i[bb0, 0, 0, MW2])/
    (3456*(MT2 - MW2)^2*MZ2^4*Pi^3*SW2) - 
   (MZ*(MH2^2*MW2*MZ2*(320*MW2^3 - 760*MW2^2*MZ2 + 812*MW2*MZ2^2 - 
        309*MZ2^3) + MH2*(768*MW2^6 + 1440*MW2^5*MZ2 - 3552*MW2^4*MZ2^2 + 
        5248*MW2^3*MZ2^3 - 3405*MW2^2*MZ2^4 + 927*MW2*MZ2^5 - 103*MZ2^6) + 
      4*MZ2*(-768*MW2^6 - 1440*MW2^5*MZ2 + 2752*MW2^4*MZ2^2 - 
        3288*MW2^3*MZ2^3 + 1066*MW2^2*MZ2^4 + 103*MZ2^6))*
     B0i[bb0, 0, 0, MZ2])/(3456*MW2*(MH2 - 4*MZ2)*MZ2^3*Pi^3*SW2) + 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*
     B0i[bb0, MW2, 0, MT2])/(576*MW2*MZ2*Pi^3*SW2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*
     B0i[bb0, MW2, MH2, MW2])/(3456*MW2*MZ2*Pi^3*SW2) + 
   (MZ*(1920*MW2^5 - 7168*MW2^4*MZ2 - 9704*MW2^3*MZ2^2 + 10260*MW2^2*MZ2^3 - 
      1442*MW2*MZ2^4 - 103*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
    (3456*MW2*MZ2^2*Pi^3*SW2) + 
   (MZ*(MH2^2*MZ2*(2080*MW2^3 - 5000*MW2^2*MZ2 + 5587*MW2*MZ2^2 - 
        2163*MZ2^3) + 12*MZ2^3*(480*MW2^3 - 1240*MW2^2*MZ2 + 1733*MW2*MZ2^2 - 
        721*MZ2^3) + MH2^3*(-320*MW2^3 + 760*MW2^2*MZ2 - 812*MW2*MZ2^2 + 
        309*MZ2^3) + 4*MH2*MZ2^2*(-1280*MW2^3 + 3160*MW2^2*MZ2 - 
        3866*MW2*MZ2^2 + 1545*MZ2^3))*B0i[bb0, MZ2, MH2, MZ2])/
    (3456*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3) + 
   (MZ*(MW2*MZ2^2*(5408*MW2^4 - 16424*MW2^3*MZ2 + 20784*MW2^2*MZ2^2 - 
        11606*MW2*MZ2^3 + 2405*MZ2^4) + MT2*MZ2*(-11392*MW2^5 + 
        32272*MW2^4*MZ2 - 40776*MW2^3*MZ2^2 + 24760*MW2^2*MZ2^3 - 
        10444*MW2*MZ2^4 + 2745*MZ2^5) + MT2^2*(-102400*MW2^5 + 
        348736*MW2^4*MZ2 - 482736*MW2^3*MZ2^2 + 325864*MW2^2*MZ2^3 - 
        91594*MW2*MZ2^4 + 4398*MZ2^5) + 288*MT2^3*MZ2^3*(2*MW2 + MZ2)*SW2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(5184*(4*MT2 - MZ2)*MZ2^3*(-MW2 + MZ2)*Pi^3) - 
   (MZ*(-6400*MW2^6 + 10240*MW2^5*MZ2 + 8*MW2^4*(6*MT2 - 121*MZ2)*MZ2 + 
      6*MT2*MZ2^4*(2*MT2 + MZ2) + 4*MW2^3*MZ2*(12*MT2^2 + 6*MT2*MZ2 - 
        2831*MZ2^2) - MW2*MZ2^3*(12*MT2^2 + 18*MT2*MZ2 + 517*MZ2^2) + 
      2*MW2^2*MZ2^2*(-24*MT2^2 - 30*MT2*MZ2 + 3445*MZ2^2))*
     B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2^4*Pi^3*SW2) + 
   (3*MW2^4*MZ*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (4*MZ2^2*Pi^3) + (MZ*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + 
      MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(96*MZ2^2*Pi^3) + (MW2*MZ*(MW2 + MZ2)^2*
     (16*MW2^2 + 22*MW2*MZ2 - 11*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (72*MZ2^2*Pi^3) + (MZ*(2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
      2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
        MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (288*MZ2^2*Pi^3))/VALPHA^4 + 
 (((CW*CWw*MW2*(-1920*MW2^3 + 4000*MW2^2*MZ2 - 3216*MW2*MZ2^2 + 1031*MZ2^3))/
     (96*MZ2*Pi^3) + (CW*CWw*MT2*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
     (8*(MT2 - MW2)*Pi^3) - 
    (CW*CWw*MW2*(MW2*(-960*MW2^4 + 2680*MW2^3*MZ2 - 3184*MW2^2*MZ2^2 + 
         2042*MW2*MZ2^3 - 515*MZ2^4) + MT2*(960*MW2^4 - 2692*MW2^3*MZ2 + 
         3190*MW2^2*MZ2^2 - 2036*MW2*MZ2^3 + 515*MZ2^4))*B0i[bb0, 0, 0, MW2])/
     (48*(MT2 - MW2)*MZ2^2*Pi^3*SW2) + 
    (CWw*MW*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
     (48*Pi^3*SW2) - (CWw*MW*MZ*(-160*MW2^3 + 864*MW2^2*MZ2 - 618*MW2*MZ2^2 + 
       103*MZ2^3)*B0i[bb0, MW2, MW2, MZ2])/(48*MZ2*Pi^3*SW2) + 
    (CWw*MW*MW2*MZ*(960*MW2^4 - 2680*MW2^3*MZ2 + 3084*MW2^2*MZ2^2 - 
       1275*MW2*MZ2^3 + 100*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
     (48*MZ2^3*Pi^3*SW2) + (9*CW*CWw*MW2^4*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
     (4*Pi^3) + (CW2*CWw*MW*MZ*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
      C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(16*Pi^3))*Class[1])/VALPHA^3 + 
 (-1/144*(CHD*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2))/(MZ2*Pi*SW2) - 
   (Alfas*CHD*MZ*(4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*QCD)/(144*MZ2*Pi^2*SW2) + 
   ((MZ*(36*CHbox*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^3*
         (MH2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) - 
          2*MH2*MZ2*(240*MW2^2 - 196*MW2*MZ2 + 103*MZ2^2) + 
          4*MZ2^2*(320*MW2^2 - 192*MW2*MZ2 + 103*MZ2^2))*SW2^2 + 
        CHD*(MH2*(-36*MT2^3*(5120*MW2^5 - 34092*MW2^4*MZ2 + 68684*MW2^3*MZ2^
                2 - 63899*MW2^2*MZ2^3 + 29310*MW2*MZ2^4 - 5123*MZ2^5) + 
            MT2*(283392*MW2^7 + 3*MW2^3*MZ2^4*(252549 - 161536*Pi^2) + 
              4*MW2^5*MZ2^2*(104529 - 74048*Pi^2) + 256*MW2^6*MZ2*(-1749 + 
                188*Pi^2) - 4*MZ2^7*(1383 + 4046*Pi^2) + MW2*MZ2^6*(112551 + 
                16136*Pi^2) + 10*MW2^2*MZ2^5*(-48675 + 16184*Pi^2) + 
              20*MW2^4*MZ2^3*(-33285 + 28544*Pi^2)) - 2*MW2*MZ2*
             (35424*MW2^6 + 8*MW2^5*MZ2*(-6663 + 752*Pi^2) - 2*MZ2^6*(1383 + 
                4046*Pi^2) - 4*MW2^4*MZ2^2*(2409 + 9632*Pi^2) + 
              2*MW2*MZ2^5*(10515 + 20218*Pi^2) - MW2^2*MZ2^4*(66171 + 
                80824*Pi^2) + MW2^3*MZ2^3*(72021 + 80992*Pi^2)) + 
            MT2^2*(-99072*MW2^6 + 119*MZ2^6*(-591 + 544*Pi^2) - 
              16*MW2^5*MZ2*(44457 + 3008*Pi^2) + 4*MW2^4*MZ2^2*(485841 + 
                77056*Pi^2) - 4*MW2*MZ2^5*(-42171 + 80872*Pi^2) - 
              8*MW2^3*MZ2^3*(205851 + 80992*Pi^2) + MW2^2*MZ2^4*(442689 + 
                646592*Pi^2))) + 4*MZ2*(36*MT2^3*(5120*MW2^5 - 
              34092*MW2^4*MZ2 + 68684*MW2^3*MZ2^2 - 63899*MW2^2*MZ2^3 + 
              29310*MW2*MZ2^4 - 5123*MZ2^5) + 2*MW2*MZ2*(35424*MW2^6 + 
              8*MW2^5*MZ2*(-6663 + 752*Pi^2) - 2*MZ2^6*(3237 + 4046*Pi^2) - 
              4*MW2^4*MZ2^2*(2409 + 9632*Pi^2) - 4*MW2^2*MZ2^4*(18885 + 
                20206*Pi^2) + MW2*MZ2^5*(32127 + 40436*Pi^2) + 
              MW2^3*MZ2^3*(74001 + 80992*Pi^2)) + MT2*(-283392*MW2^7 + 
              20*MW2^4*MZ2^3*(32493 - 28544*Pi^2) - 256*MW2^6*MZ2*(-1749 + 
                188*Pi^2) + 4*MZ2^7*(3237 + 4046*Pi^2) - MW2*MZ2^6*(105081 + 
                16136*Pi^2) - 8*MW2^2*MZ2^5*(-52089 + 20230*Pi^2) + 
              4*MW2^5*MZ2^2*(-104529 + 74048*Pi^2) + 3*MW2^3*MZ2^4*(-228885 + 
                161536*Pi^2)) + MT2^2*(99072*MW2^6 + MZ2^6*(40665 - 
                64736*Pi^2) + 16*MW2^5*MZ2*(44457 + 3008*Pi^2) - 
              4*MW2^4*MZ2^2*(485841 + 77056*Pi^2) + 4*MW2*MZ2^5*(-19977 + 
                80872*Pi^2) + 8*MW2^3*MZ2^3*(207831 + 80992*Pi^2) - 
              MW2^2*MZ2^4*(517641 + 646592*Pi^2))) - 18*MH2^2*(MT2 - MW2)*
           (100*MW2 - 103*MZ2)*(4*MT2 - MZ2)*MZ2^4*SW2^2)))/
      (62208*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^4*(-MH2 + 4*MZ2)*Pi^3*SW2^2) - 
     (MZ*(CHD*MZ2*(-144*MW2^2*MZ2^3*(20*MW2 + MZ2) + 48*MH2*MW2*MZ2^2*
           (100*MW2^2 - 203*MW2*MZ2 + 103*MZ2^2) + 
          MH2^3*(240*MW2^3 + 178*MW2^2*MZ2 - 206*MW2*MZ2^2 + 103*MZ2^3) - 
          2*MH2^2*MZ2*(900*MW2^3 - 871*MW2^2*MZ2 + 206*MW2*MZ2^2 + 
            206*MZ2^3)) + 4*CHbox*MZ2*(24*MH2*MW2*MZ2^2*(160*MW2^2 - 
            200*MW2*MZ2 + 103*MZ2^2) - 24*MW2*MZ2^3*(160*MW2^2 - 
            200*MW2*MZ2 + 103*MZ2^2) + MH2^3*(320*MW2^3 - 440*MW2^2*MZ2 + 
            412*MW2*MZ2^2 - 103*MZ2^3) + MH2^2*MZ2*(-1760*MW2^3 + 
            2360*MW2^2*MZ2 - 1957*MW2*MZ2^2 + 412*MZ2^3))*SW2)*
       B0i[bb0, 0, 0, MH2])/(6912*MW2*(MH2 - 4*MZ2)*MZ2^3*Pi^3*SW2) + 
     (CHD*MT2*MZ*(24*MT2^4*(4*MW2^4 + 14*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + 
          59*MW2*MZ2^3 + 4*MZ2^4) - 2*MT2^3*(5120*MW2^5 - 33852*MW2^4*MZ2 + 
          68426*MW2^3*MZ2^2 - 62612*MW2^2*MZ2^3 + 29763*MW2*MZ2^4 - 
          5144*MZ2^5) - 4*MW2^2*MZ2*(12*MW2^5 + 208*MW2^4*MZ2 - 
          147*MW2^3*MZ2^2 + 42*MW2^2*MZ2^3 - 121*MW2*MZ2^4 + 6*MZ2^5) - 
        2*MT2*MW2*(5024*MW2^6 - 34404*MW2^5*MZ2 + 67750*MW2^4*MZ2^2 - 
          62942*MW2^3*MZ2^3 + 29532*MW2^2*MZ2^4 - 4762*MW2*MZ2^5 - 9*MZ2^6) + 
        MT2^2*(20192*MW2^6 - 136656*MW2^5*MZ2 + 273868*MW2^4*MZ2^2 - 
          253508*MW2^3*MZ2^3 + 118599*MW2^2*MZ2^4 - 20224*MW2*MZ2^5 - 
          3*MZ2^6))*B0i[bb0, 0, 0, MT2])/(3456*(MT2 - MW2)^2*(4*MT2 - MZ2)*
       MZ2^4*Pi^3*SW2^2) + ((4*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ*MZ2^2*
         (40*MW2^3 - 246*MW2^2*MZ2 + 309*MW2*MZ2^2 - 103*MZ2^3) - 
        CHD*MZ*(24*MT2^3*MW2*(2*MW2^4 + 7*MW2^3*MZ2 - 9*MW2^2*MZ2^2 - 
            2*MW2*MZ2^3 + 2*MZ2^4) + MT2^2*(10464*MW2^6 - 5760*MW2^5*MZ2 + 
            5176*MW2^4*MZ2^2 + 4*MW2^3*(10*MH2 - 2761*MZ2)*MZ2^2 + 
            103*MZ2^5*(-MH2 + MZ2) - 12*MW2^2*MZ2^3*(31*MH2 + 324*MZ2) + 
            MW2*MZ2^4*(309*MH2 + 2555*MZ2)) - 2*MT2*MW2*(10536*MW2^6 - 
            5496*MW2^5*MZ2 + 4876*MW2^4*MZ2^2 + MW2^3*(40*MH2 - 11143*MZ2)*
             MZ2^2 + 103*MZ2^5*(-MH2 + MZ2) - 12*MW2^2*MZ2^3*
             (31*MH2 + 319*MZ2) + MW2*MZ2^4*(309*MH2 + 2558*MZ2)) + 
          MW2^2*(10560*MW2^6 - 5328*MW2^5*MZ2 + 4936*MW2^4*MZ2^2 + 
            4*MW2^3*(10*MH2 - 2839*MZ2)*MZ2^2 + 103*MZ2^5*(-MH2 + MZ2) - 
            12*MW2^2*MZ2^3*(31*MH2 + 324*MZ2) + MW2*MZ2^4*
             (309*MH2 + 2579*MZ2))))*B0i[bb0, 0, 0, MW2])/
      (6912*(MT2 - MW2)^2*MZ2^4*Pi^3*SW2^2) + 
     (MZ*(CHD*(-6*MH2^2*MW2^2*MZ2^2*(40*MW2^2 - 17*MW2*MZ2 - 2*MZ2^2) + 
          4*MZ2*(768*MW2^7 + 3264*MW2^6*MZ2 - 2896*MW2^5*MZ2^2 + 
            4856*MW2^4*MZ2^3 - 6680*MW2^3*MZ2^4 + 4456*MW2^2*MZ2^5 - 
            515*MW2*MZ2^6 - 103*MZ2^7) + MH2*(-768*MW2^7 - 3264*MW2^6*MZ2 + 
            2896*MW2^5*MZ2^2 - 4256*MW2^4*MZ2^3 + 6614*MW2^3*MZ2^4 - 
            4486*MW2^2*MZ2^5 + 515*MW2*MZ2^6 + 103*MZ2^7)) - 
        4*CHbox*MW2*MZ2^2*(MH2^2*(320*MW2^3 - 760*MW2^2*MZ2 + 812*MW2*MZ2^2 - 
            309*MZ2^3) + 8*MZ2^2*(320*MW2^3 - 760*MW2^2*MZ2 + 812*MW2*MZ2^2 - 
            309*MZ2^3) + 3*MH2*MZ2*(-480*MW2^3 + 1160*MW2^2*MZ2 - 
            1321*MW2*MZ2^2 + 515*MZ2^3))*SW2)*B0i[bb0, 0, 0, MZ2])/
      (6912*MW2*(MH2 - 4*MZ2)*MZ2^4*Pi^3*SW2^2) - 
     (7*CHD*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*B0i[bb0, MW2, 0, MT2])/
      (64*Pi^3*SW2^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
       (4*CHbox*(40*MW2^3 - 246*MW2^2*MZ2 + 309*MW2*MZ2^2 - 103*MZ2^3) + 
        CHD*(-40*MW2^3 + 372*MW2^2*MZ2 - 309*MW2*MZ2^2 + 103*MZ2^3))*
       B0i[bb0, MW2, MH2, MW2])/(6912*MW2*MZ2^2*Pi^3*SW2^2) - 
     (CHD*MZ*(1920*MW2^6 - 3040*MW2^5*MZ2 + 6032*MW2^4*MZ2^2 + 
        17948*MW2^3*MZ2^3 - 11828*MW2^2*MZ2^4 + 1339*MW2*MZ2^5 + 103*MZ2^6)*
       B0i[bb0, MW2, MW2, MZ2])/(6912*MW2*MZ2^3*Pi^3*SW2^2) + 
     (MZ*(3*CHD*MW2*MZ2*(MH2^2*MZ2*(260*MW2^2 - 79*MW2*MZ2 - 13*MZ2^2) - 
          36*MZ2^3*(-20*MW2^2 - 9*MW2*MZ2 + MZ2^2) + 
          MH2^3*(-40*MW2^2 + 17*MW2*MZ2 + 2*MZ2^2) + 4*MH2*MZ2^2*
           (-160*MW2^2 + 5*MW2*MZ2 + 8*MZ2^2)) - 2*CHbox*MZ2*
         (4*MH2*MZ2^2*(1280*MW2^3 - 3160*MW2^2*MZ2 + 3866*MW2*MZ2^2 - 
            1545*MZ2^3) + MH2^3*(320*MW2^3 - 760*MW2^2*MZ2 + 812*MW2*MZ2^2 - 
            309*MZ2^3) + 12*MZ2^3*(-480*MW2^3 + 1240*MW2^2*MZ2 - 
            1733*MW2*MZ2^2 + 721*MZ2^3) + MH2^2*MZ2*(-2080*MW2^3 + 
            5000*MW2^2*MZ2 - 5587*MW2*MZ2^2 + 2163*MZ2^3))*SW2)*
       B0i[bb0, MZ2, MH2, MZ2])/(3456*(MH2 - 4*MZ2)*MZ2^4*Pi^3*SW2^2) + 
     (CHD*MZ*(2*MT2^2*(2608*MW2^5 - 16884*MW2^4*MZ2 + 33484*MW2^3*MZ2^2 - 
          27322*MW2^2*MZ2^3 + 9219*MW2*MZ2^4 - 727*MZ2^5) + 
        MW2*MZ2*(48*MW2^5 + 96*MW2^4*MZ2 + 106*MW2^3*MZ2^2 - 
          279*MW2^2*MZ2^3 + 327*MW2*MZ2^4 - 109*MZ2^5) - 
        MT2*(192*MW2^6 + 408*MW2^5*MZ2 + 164*MW2^4*MZ2^2 - 1206*MW2^3*MZ2^3 + 
          3453*MW2^2*MZ2^4 - 2987*MW2*MZ2^5 + 921*MZ2^6) + 
        48*MT2^3*MZ2^2*(2*MW2^2 + 2*MW2*MZ2 - MZ2^2)*SW2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(1728*(4*MT2 - MZ2)*MZ2^4*Pi^3*SW2^2) + 
     (CHD*MW2*MZ*(1920*MW2^5 + 40*MW2^4*MZ2 - 296*MW2^3*MZ2^2 + 
        414*MW2^2*MZ2^3 + 2*MW2*MZ2^4 - MZ2^5 - 
        12*MT2^2*(2*MW2^3 + MW2^2*MZ2 - 5*MW2*MZ2^2 + 2*MZ2^3) - 
        6*MT2*(4*MW2^4 + 8*MW2^3*MZ2 - 5*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 
          2*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/(1152*MZ2^4*Pi^3*SW2^2) + 
     (3*CHD*MW2^4*MZ*(MW2^2 + 3*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, 
        MW2, MW2])/(8*MZ2^3*Pi^3*SW2) + 
     (CHD*MW2*MZ*(MW2 + 2*MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*
         MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 
          4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(96*MZ2^3*Pi^3*SW2) + 
     (CHD*MW2*MZ*(MW2 + MZ2)^2*(16*MW2^3 + 60*MW2^2*MZ2 - 33*MW2*MZ2^2 + 
        11*MZ2^3)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(144*MZ2^3*Pi^3*SW2) + 
     (CHD*MZ*(MT2^2*MZ2*(32*MW2^3 + 30*MW2^2*MZ2 - 9*MW2*MZ2^2 + MZ2^3) + 
        4*MT2^3*(2*MW2^3 - 3*MW2*MZ2^2 + MZ2^3) + 2*MW2*(MW2 + MZ2)^2*
         (8*MW2^3 + 12*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) - 
        4*MT2*MW2*(6*MW2^4 + 16*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 3*MW2*MZ2^3 - 
          MZ2^4))*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(576*MZ2^3*Pi^3*SW2))/
    VALPHA^2)*Class[3] + ((CHWB*MW*(20*MW2 + MZ2))/(12*Pi*SW) + 
   (Alfas*CHWB*MW2*(14*MW2 + MZ2)*QCD)/(12*MW*Pi^2*SW) + 
   (-1/5184*(CHWB*MW2*(-12*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2*
           (40*MW2^3 - 45*MW2^2*MZ2 + 33*MW2*MZ2^2 - 28*MZ2^3) + 
          MH2*(24*MT2^3*(3840*MW2^4 - 10010*MW2^3*MZ2 + 11139*MW2^2*MZ2^2 - 
              6384*MW2*MZ2^3 + 1415*MZ2^4) + MW2*MZ2*(-74016*MW2^5 - 
              MZ2^5*(15081 + 8*Pi^2) - 56*MW2*MZ2^4*(-183 + 29*Pi^2) + 
              8*MW2^4*MZ2*(28425 + 368*Pi^2) - 8*MW2^3*MZ2^2*(31851 + 
                752*Pi^2) + 6*MW2^2*MZ2^3*(17993 + 784*Pi^2)) - 
            2*MT2^2*(194112*MW2^5 + 4*MZ2^5*(9153 + 4*Pi^2) - 
              184*MW2^4*MZ2*(2997 + 32*Pi^2) - 21*MW2^2*MZ2^3*(11045 + 
                448*Pi^2) + MW2*MZ2^4*(-35403 + 3248*Pi^2) + 2*MW2^3*MZ2^2*(
                292335 + 6016*Pi^2)) + MT2*(296064*MW2^6 + MZ2^6*(15081 + 
                8*Pi^2) - 512*MW2^5*MZ2*(1542 + 23*Pi^2) + 56*MW2^2*MZ2^4*(
                -3789 + 32*Pi^2) + 24*MW2*MZ2^5*(2615 + 69*Pi^2) + 
              12*MW2^4*MZ2^2*(56127 + 1760*Pi^2) - 2*MW2^3*MZ2^3*(27123 + 
                6400*Pi^2))) - 4*MZ2*(24*MT2^3*(3840*MW2^4 - 
              10010*MW2^3*MZ2 + 11139*MW2^2*MZ2^2 - 6384*MW2*MZ2^3 + 
              1415*MZ2^4) + MW2*MZ2*(-74016*MW2^5 + 14*MW2*MZ2^4*(255 - 
                116*Pi^2) - MZ2^5*(12837 + 8*Pi^2) + 24*MW2^2*MZ2^3*(4973 + 
                196*Pi^2) + 8*MW2^4*MZ2*(28785 + 368*Pi^2) - 8*MW2^3*MZ2^2*(
                33081 + 752*Pi^2)) - 2*MT2^2*(194112*MW2^5 + 4*MZ2^5*(8031 + 
                4*Pi^2) - 8*MW2^4*MZ2*(69651 + 736*Pi^2) - 3*MW2^2*MZ2^3*(
                84911 + 3136*Pi^2) + MW2*MZ2^4*(-22047 + 3248*Pi^2) + 
              2*MW2^3*MZ2^2*(302175 + 6016*Pi^2)) + 
            MT2*(296064*MW2^6 + MZ2^6*(12837 + 8*Pi^2) - 256*MW2^5*MZ2*(
                3129 + 46*Pi^2) + 18*MW2*MZ2^5*(3359 + 92*Pi^2) + 
              2*MW2^2*MZ2^4*(-98433 + 896*Pi^2) + 12*MW2^4*MZ2^2*(59167 + 
                1760*Pi^2) - 2*MW2^3*MZ2^3*(44991 + 6400*Pi^2)))) + 
        36*MW*(MT2 - MW2)*MZ*(MH2 - 2*MZ2)*(4*MT2 - MZ2)*MZ2*
         (160*MW2^3 - 360*MW2^2*MZ2 + 303*MW2*MZ2^2 - 103*MZ2^3)*
         (CHW*MW2 + CHB*(-MW2 + MZ2))*SW)/(MW*(MT2 - MW2)*(MH2 - 4*MZ2)*
        (4*MT2 - MZ2)*MZ2^3*Pi^3*SW*SW2) + 
     ((CHWB*(96*MH2*MW2*MZ2*(320*MW2^3 - 820*MW2^2*MZ2 + 809*MW2*MZ2^2 - 
            309*MZ2^3) - 96*MW2*MZ2^2*(160*MW2^3 - 440*MW2^2*MZ2 + 
            373*MW2*MZ2^2 - 156*MZ2^3) + MH2^3*(-640*MW2^3 + 640*MW2^2*MZ2 - 
            1022*MW2*MZ2^2 + 203*MZ2^3) - 4*MH2^2*(1920*MW2^4 - 
            5320*MW2^3*MZ2 + 5284*MW2^2*MZ2^2 - 2717*MW2*MZ2^3 + 
            203*MZ2^4)) - 24*MW*MZ*
         (CHW*(-4*MW2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
            4*MH2*MZ2*(320*MW2^3 - 500*MW2^2*MZ2 + 409*MW2*MZ2^2 - 
              103*MZ2^3) + MH2^2*(-320*MW2^3 + 500*MW2^2*MZ2 - 
              409*MW2*MZ2^2 + 103*MZ2^3)) + 
          CHB*(MH2^2*(320*MW2^3 - 660*MW2^2*MZ2 + 609*MW2*MZ2^2 - 
              206*MZ2^3) + 4*MZ2^2*(160*MW2^3 - 360*MW2^2*MZ2 + 
              303*MW2*MZ2^2 - 103*MZ2^3) + 4*MH2*MZ2*(-320*MW2^3 + 
              660*MW2^2*MZ2 - 609*MW2*MZ2^2 + 206*MZ2^3)))*SW)*
       B0i[bb0, 0, 0, MH2])/(3456*MW*(MH2 - 4*MZ2)*MZ2^2*Pi^3*SW) - 
     (CHWB*MT2*(-12*MT2^4*(16*MW2^4 + 24*MW2^3*MZ2 - 224*MW2^2*MZ2^2 + 
          576*MW2*MZ2^3 - 203*MZ2^4) + 4*MW2^3*MZ2*(24*MW2^4 - 40*MW2^3*MZ2 + 
          930*MW2^2*MZ2^2 - 1197*MW2*MZ2^3 + 283*MZ2^4) + 
        MT2*MW2^2*(-31104*MW2^5 + 78448*MW2^4*MZ2 - 88264*MW2^3*MZ2^2 + 
          43992*MW2^2*MZ2^3 + 536*MW2*MZ2^4 - 3041*MZ2^5) - 
        MT2^3*(30720*MW2^5 - 80464*MW2^4*MZ2 + 94200*MW2^3*MZ2^2 - 
          64104*MW2^2*MZ2^3 + 13936*MW2*MZ2^4 + 609*MZ2^5) + 
        2*MT2^2*MW2*(31008*MW2^5 - 79504*MW2^4*MZ2 + 89788*MW2^3*MZ2^2 - 
          52182*MW2^2*MZ2^3 + 7966*MW2*MZ2^4 + 1223*MZ2^5))*
       B0i[bb0, 0, 0, MT2])/(1728*MW*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3*
       SW*SW2) - 
     (MW2*(CHWB*(48*MT2^3*MW2*(2*MW2^3 + 3*MW2^2*MZ2 - 3*MW2*MZ2^2 - 
            2*MZ2^3) + MW2^2*(54720*MW2^5 - 107088*MW2^4*MZ2 + 
            108760*MW2^3*MZ2^2 + 4*MW2^2*(50*MH2 - 17743*MZ2)*MZ2^2 + 
            MZ2^4*(203*MH2 + 2263*MZ2) + MW2*(-592*MH2*MZ2^3 + 8726*MZ2^4)) + 
          MT2^2*(54528*MW2^5 - 107856*MW2^4*MZ2 + 109192*MW2^3*MZ2^2 + 
            4*MW2^2*(50*MH2 - 17623*MZ2)*MZ2^2 + MZ2^4*(203*MH2 + 2263*MZ2) + 
            MW2*(-592*MH2*MZ2^3 + 8774*MZ2^4)) - 2*MT2*MW2*
           (54672*MW2^5 - 107472*MW2^4*MZ2 + 108796*MW2^3*MZ2^2 + 
            8*MW2^2*(25*MH2 - 8834*MZ2)*MZ2^2 + MZ2^4*(203*MH2 + 2263*MZ2) + 
            MW2*(-592*MH2*MZ2^3 + 8822*MZ2^4))) - 24*CHW*MW*(MT2 - MW2)^2*MZ*
         MZ2^2*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*SW)*B0i[bb0, 0, 0, MW2])/
      (3456*MW*(MT2 - MW2)^2*MZ2^3*Pi^3*SW*SW2) + 
     ((CHWB*(MH2^2*MW2*MZ2*(-640*MW2^3 + 1280*MW2^2*MZ2 - 1462*MW2*MZ2^2 + 
            633*MZ2^3) + 4*MZ2*(1536*MW2^6 + 11232*MW2^5*MZ2 - 
            25648*MW2^4*MZ2^2 + 38516*MW2^3*MZ2^3 - 35120*MW2^2*MZ2^4 + 
            16472*MW2*MZ2^5 - 2263*MZ2^6) + MH2*(-1536*MW2^6 - 
            13152*MW2^5*MZ2 + 33488*MW2^4*MZ2^2 - 49792*MW2^3*MZ2^3 + 
            44364*MW2^2*MZ2^4 - 19604*MW2*MZ2^5 + 2263*MZ2^6)) - 
        24*MW*MZ*MZ2*SW*(CHW*MW2*(2*MZ2*(480*MW2^3 - 1280*MW2^2*MZ2 + 
              1435*MW2*MZ2^2 - 509*MZ2^3) + MH2*(-320*MW2^3 + 820*MW2^2*MZ2 - 
              869*MW2*MZ2^2 + 306*MZ2^3)) - CHB*MZ2*
           (MH2*(320*MW2^3 - 660*MW2^2*MZ2 + 609*MW2*MZ2^2 - 206*MZ2^3) + 
            6*MZ2*(-160*MW2^3 + 320*MW2^2*MZ2 - 305*MW2*MZ2^2 + 103*MZ2^3))*
           SW2))*B0i[bb0, 0, 0, MZ2])/(3456*MW*(MH2 - 4*MZ2)*MZ2^2*
       (-MW2 + MZ2)*Pi^3*SW) + (CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       (200*MW2^2 - 592*MW2*MZ2 + 203*MZ2^2)*B0i[bb0, MW2, 0, MT2])/
      (576*MW*MZ2*Pi^3*SW*SW2) - 
     ((CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(200*MW2^2 - 592*MW2*MZ2 + 
          203*MZ2^2) - 24*CHW*MW*(MH2 - 2*MW2)*MZ*(40*MW2^2 - 206*MW2*MZ2 + 
          103*MZ2^2)*SW)*B0i[bb0, MW2, MH2, MW2])/(3456*MW*MZ2*Pi^3*SW*SW2) + 
     (CHWB*(5760*MW2^5 + 6560*MW2^4*MZ2 - 48800*MW2^3*MZ2^2 + 
        10740*MW2^2*MZ2^3 + 9292*MW2*MZ2^4 - 2263*MZ2^5)*
       B0i[bb0, MW2, MW2, MZ2])/(3456*MW*MZ2^2*Pi^3*SW*SW2) + 
     ((CHWB*MW2*(MH2^3*(-640*MW2^3 + 1280*MW2^2*MZ2 - 1462*MW2*MZ2^2 + 
            633*MZ2^3) - 48*MZ2^2*(800*MW2^4 - 2920*MW2^3*MZ2 + 
            4457*MW2^2*MZ2^2 - 3609*MW2*MZ2^3 + 1083*MZ2^4) - 
          4*MH2^2*(1920*MW2^4 - 7400*MW2^3*MZ2 + 10984*MW2^2*MZ2^2 - 
            8525*MW2*MZ2^3 + 2643*MZ2^4) + 4*MH2*MZ2*(9600*MW2^4 - 
            34480*MW2^3*MZ2 + 50648*MW2^2*MZ2^2 - 38230*MW2*MZ2^3 + 
            11139*MZ2^4)) - 24*MW*MZ*SW*
         (CHW*MW2*(2*MH2*MZ2*(800*MW2^3 - 2100*MW2^2*MZ2 + 2304*MW2*MZ2^2 - 
              815*MZ2^3) + MH2^2*(-320*MW2^3 + 820*MW2^2*MZ2 - 
              869*MW2*MZ2^2 + 306*MZ2^3) + 2*MZ2^2*(-800*MW2^3 + 
              2200*MW2^2*MZ2 - 2567*MW2*MZ2^2 + 915*MZ2^3)) - 
          CHB*MZ2*(2*MZ2^2*(800*MW2^3 - 1560*MW2^2*MZ2 + 1527*MW2*MZ2^2 - 
              515*MZ2^3) + MH2^2*(320*MW2^3 - 660*MW2^2*MZ2 + 609*MW2*MZ2^2 - 
              206*MZ2^3) + 2*MH2*MZ2*(-800*MW2^3 + 1620*MW2^2*MZ2 - 
              1524*MW2*MZ2^2 + 515*MZ2^3))*SW2))*B0i[bb0, MZ2, MH2, MZ2])/
      (3456*MW*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3*SW) - 
     (CHWB*MW2*(-4*MT2^2*(7584*MW2^4 - 20296*MW2^3*MZ2 + 22014*MW2^2*MZ2^2 - 
          13224*MW2*MZ2^3 + 3355*MZ2^4) - MT2*(768*MW2^5 + 1536*MW2^4*MZ2 - 
          1168*MW2^3*MZ2^2 + 60*MW2^2*MZ2^3 + 3426*MW2*MZ2^4 - 1787*MZ2^5) + 
        MZ2*(192*MW2^5 + 360*MW2^4*MZ2 - 500*MW2^3*MZ2^2 + 888*MW2^2*MZ2^3 - 
          390*MW2*MZ2^4 + 17*MZ2^5) + 96*MT2^3*MZ2^2*(4*MW2 + 5*MZ2)*SW2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(1728*MW*MZ2^3*(-4*MT2 + MZ2)*Pi^3*SW*SW2) - 
     (CHWB*MW2*(-18880*MW2^5 + 35552*MW2^4*MZ2 - 32464*MW2^3*MZ2^2 + 
        7360*MW2^2*MZ2^3 + 2194*MW2*MZ2^4 + MZ2^5 + 
        48*MT2^2*(2*MW2^3 - 3*MW2*MZ2^2 + MZ2^3) + 
        24*MT2*(4*MW2^4 + 8*MW2^3*MZ2 - 6*MW2^2*MZ2^2 - 7*MW2*MZ2^3 + MZ2^4))*
       B0i[bb0, MZ2, MW2, MW2])/(1152*MW*MZ2^3*Pi^3*SW*SW2) + 
     (3*CHWB*MW*MW2^3*(2*MW2^2 + 7*MW2*MZ2 + 3*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, 
        MW2, MW2])/(4*MZ2^2*Pi^3*SW) + 
     (CHWB*MW*(MT2^3*(4*MW2^2 + 4*MW2*MZ2 - 2*MZ2^2) - 
        2*MT2^2*MZ2*(-5*MW2^2 - 5*MW2*MZ2 + MZ2^2) + 
        2*MW2^2*(4*MW2^3 + 17*MW2^2*MZ2 + 14*MW2*MZ2^2 + MZ2^3) + 
        MT2*(-12*MW2^4 - 36*MW2^3*MZ2 - 8*MW2^2*MZ2^2 + 13*MW2*MZ2^3 + 
          MZ2^4))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(48*MZ2^2*Pi^3*SW) + 
     (CHWB*MW*MW2*(MW2 + MZ2)^2*(16*MW2^2 + 49*MW2*MZ2 - 11*MZ2^2)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(36*MZ2^2*Pi^3*SW) + 
     (CHWB*MW*(2*MT2^3*(4*MW2^2 + MW2*MZ2 - 5*MZ2^2) + 2*MW2*(MW2 + MZ2)^2*
         (8*MW2^2 + 11*MW2*MZ2 - MZ2^2) + MT2^2*MZ2*(26*MW2^2 + 29*MW2*MZ2 - 
          MZ2^2) - 2*MT2*MW2*(12*MW2^3 + 29*MW2^2*MZ2 + 23*MW2*MZ2^2 + 
          8*MZ2^3))*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(144*MZ2^2*Pi^3*SW))/
    VALPHA^2)*Class[4] + 
 ((Alfas*MZ*QCD*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
        CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
        2*CHu[1, 1] - 2*CHu[2, 2]) + MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 
        2*CHd[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 
        4*CHu[1, 1] + 4*CHu[2, 2])))/(12*Pi^2) + 
   (MZ*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
        CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + 
        CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2]) + MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 
        2*CHe[1, 1] - 2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 
        2*CHl1[2, 2] - 2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + 
        CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2])))/(12*Pi) + 
   ((MW2^3*MZ*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
        MW2]*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
        3*CHq3[2, 2]))/(12*MZ2^2*Pi^3) + 
     (MW2*MZ*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       (MZ2^2*(3*CHl1[1, 1] + 3*CHl1[2, 2] + 3*CHl1[3, 3] - 3*CHl3[1, 1] - 
          3*CHl3[2, 2] - 3*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
          CHq3[1, 1] - CHq3[2, 2]) + 8*MW2^2*(CHq3[1, 1] + CHq3[2, 2]) + 
        MW2*MZ2*(-3*CHl1[1, 1] - 3*CHl1[2, 2] - 3*CHl1[3, 3] + 9*CHl3[1, 1] + 
          9*CHl3[2, 2] + 9*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
          11*CHq3[1, 1] + 11*CHq3[2, 2])))/(36*MZ2^2*Pi^3) + 
     (MZ*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(3*MZ2*CHq1[3, 3] + 
        4*MW2*CHq3[3, 3] + 5*MZ2*CHq3[3, 3]))/(96*MZ2^2*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MW2, MW2]*
       (4*MW2*MZ2*(9*MT2^2*(CHq1[3, 3] + CHq3[3, 3]) + 
          3*MT2*MZ2*(3*CHq1[3, 3] + 4*CHq3[3, 3]) + 
          MZ2^2*(CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + 10*CHq3[3, 3])) + 4*MW2^2*(12*MT2^2*CHq3[3, 3] + 
          9*MT2*MZ2*(CHq1[3, 3] + 3*CHq3[3, 3]) + 
          MZ2^2*(45*CHd[1, 1] + 45*CHd[2, 2] + 45*CHd[3, 3] + 45*CHe[1, 1] + 
            45*CHe[2, 2] + 45*CHe[3, 3] + 45*CHl1[1, 1] + 45*CHl1[2, 2] + 
            45*CHl1[3, 3] + 29*CHl3[1, 1] + 29*CHl3[2, 2] + 29*CHl3[3, 3] - 
            45*CHq1[1, 1] - 45*CHq1[2, 2] - 6*CHq1[3, 3] + 87*CHq3[1, 1] + 
            87*CHq3[2, 2] - 2*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2])) + 
        16*MW2^3*(3*MT2*CHq3[3, 3] + MZ2*(10*CHd[1, 1] + 10*CHd[2, 2] + 
            10*CHd[3, 3] + 10*CHe[1, 1] + 10*CHe[2, 2] + 10*CHe[3, 3] + 
            10*CHl1[1, 1] + 10*CHl1[2, 2] + 10*CHl1[3, 3] - 9*CHl3[1, 1] - 
            9*CHl3[2, 2] - 9*CHl3[3, 3] - 10*CHq1[1, 1] - 10*CHq1[2, 2] - 
            8*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 18*CHq3[3, 3] - 
            20*CHu[1, 1] - 20*CHu[2, 2])) + 
        MZ2^2*(-6*MT2^2*(3*CHq1[3, 3] + 5*CHq3[3, 3]) - 
          3*MT2*MZ2*(3*CHq1[3, 3] + 5*CHq3[3, 3]) + 
          MZ2^2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 
            2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 
            2*CHl1[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - CHq1[3, 3] + 
            CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])) - 
        48*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
          3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
          3*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 5*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 15*CHq3[1, 1] + 
          15*CHq3[2, 2] + 5*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
      (576*MZ2^2*Pi^3) + ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ*
       B0i[bb0, MW2, 0, MT2]*(103*MZ2^2*CHq3[3, 3] + 
        2*MW2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
          3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
          3*CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 3*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 23*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
        2*MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
          3*CHe[2, 2] + 3*CHe[3, 3] + 3*CHl1[1, 1] + 3*CHl1[2, 2] + 
          3*CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 3*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 106*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
      (288*MW2*MZ2*Pi^3*SW2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ*
       B0i[bb0, MW2, MH2, MW2]*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
        CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
        CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
        CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
        2*CHu[1, 1] - 2*CHu[2, 2]))/(288*Pi^3) + 
     (MZ*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2]*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
        CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
        CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
        CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
        2*CHu[1, 1] - 2*CHu[2, 2]))/(288*MZ2*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MH2, MZ2]*
       (8*MH2*MZ2^2*(-4*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 
            2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 
            2*CHl1[2, 2] + 2*CHl1[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - 
            CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2]) + 
          MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
            CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + 
            CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
            2*CHu[2, 2])) + 12*MZ2^3*(3*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 
            2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 
            2*CHl1[1, 1] + 2*CHl1[2, 2] + 2*CHl1[3, 3] - 2*CHq1[1, 1] - 
            2*CHq1[2, 2] - CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 
            4*CHu[2, 2]) + 2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
            CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
            CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) - 
        MH2^2*MZ2*(-13*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 
            2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 
            2*CHl1[2, 2] + 2*CHl1[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - 
            CHq1[3, 3] - CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2]) + 
          10*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
            CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + 
            CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
            2*CHu[2, 2])) + 2*MH2^3*(MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
            CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
            CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 2*CHe[1, 1] - 
            2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[2, 2] - 
            2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + 
            CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2]))))/
      (576*(MH2 - 4*MZ2)*MZ2*Pi^3) + (MZ*B0i[bb0, 0, 0, MH2]*
       (-2*MH2^3*(-(MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
             CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - 
             CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
             2*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 2*CHq3[3, 3] - 
             2*CHu[1, 1] - 2*CHu[2, 2])) + MW2*(CHd[1, 1] + CHd[2, 2] + 
            CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
            CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) - 
        24*MH2*MZ2^2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
            CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
            CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
            2*CHu[1, 1] - 2*CHu[2, 2]) + MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 
            2*CHd[3, 3] - 2*CHe[1, 1] - 2*CHe[2, 2] - 2*CHe[3, 3] - 
            2*CHl1[1, 1] - 2*CHl1[2, 2] - 2*CHl1[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])) + 24*MZ2^3*(2*MW2*(CHd[1, 1] + CHd[2, 2] + 
            CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
            CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 2*CHe[1, 1] - 
            2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[2, 2] - 
            2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + 
            CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2])) + 
        MH2^2*MZ2*(14*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
            CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + 
            CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 
            2*CHu[1, 1] - 2*CHu[2, 2]) + MZ2*(-14*CHd[1, 1] - 14*CHd[2, 2] - 
            14*CHd[3, 3] - 14*CHe[1, 1] - 14*CHe[2, 2] - 14*CHe[3, 3] - 
            14*CHl1[1, 1] - 14*CHl1[2, 2] - 14*CHl1[3, 3] + 8*CHl3[1, 1] + 
            8*CHl3[2, 2] + 8*CHl3[3, 3] + 14*CHq1[1, 1] + 14*CHq1[2, 2] + 
            19*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 19*CHq3[3, 3] + 
            28*CHu[1, 1] + 28*CHu[2, 2]))))/(576*(MH2 - 4*MZ2)*MZ2*Pi^3) + 
     (MZ*B0i[bb0, 0, 0, MZ2]*(-6*MH2^2*MZ2^3*SW2*
         (MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
            CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + 
            CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
            2*CHu[2, 2]) + MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 
            2*CHe[1, 1] - 2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 
            2*CHl1[2, 2] - 2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + 
            CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2])) - 
        8*MZ2*(-72*MW2^4*MZ2*(CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - 
            3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHl3[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] - 5*CHq3[1, 1] - 5*CHq3[2, 2]) + 
          192*MW2^5*(CHq3[1, 1] + CHq3[2, 2]) - 2*MW2^2*MZ2^3*
           (51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] + 51*CHe[1, 1] + 
            51*CHe[2, 2] + 51*CHe[3, 3] - 21*CHl1[1, 1] - 21*CHl1[2, 2] - 
            21*CHl1[3, 3] - 89*CHl3[1, 1] - 89*CHl3[2, 2] - 89*CHl3[3, 3] + 
            21*CHq1[1, 1] + 21*CHq1[2, 2] - 429*CHq1[3, 3] - 603*CHq3[1, 1] - 
            603*CHq3[2, 2] - 429*CHq3[3, 3] - 102*CHu[1, 1] - 
            102*CHu[2, 2]) + MW2*MZ2^4*(39*CHd[1, 1] + 39*CHd[2, 2] + 
            39*CHd[3, 3] + 39*CHe[1, 1] + 39*CHe[2, 2] + 39*CHe[3, 3] - 
            69*CHl1[1, 1] - 69*CHl1[2, 2] - 69*CHl1[3, 3] - 59*CHl3[1, 1] - 
            59*CHl3[2, 2] - 59*CHl3[3, 3] + 69*CHq1[1, 1] + 69*CHq1[2, 2] - 
            270*CHq1[3, 3] - 465*CHq3[1, 1] - 465*CHq3[2, 2] - 
            270*CHq3[3, 3] - 78*CHu[1, 1] - 78*CHu[2, 2]) + 
          4*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
            18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 27*CHl1[1, 1] + 
            27*CHl1[2, 2] + 27*CHl1[3, 3] - 53*CHl3[1, 1] - 53*CHl3[2, 2] - 
            53*CHl3[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 102*CHq1[3, 3] - 
            231*CHq3[1, 1] - 231*CHq3[2, 2] - 102*CHq3[3, 3] - 36*CHu[1, 1] - 
            36*CHu[2, 2]) + 3*MZ2^5*(-3*CHd[1, 1] - 3*CHd[2, 2] - 
            3*CHd[3, 3] - 3*CHe[1, 1] - 3*CHe[2, 2] - 3*CHe[3, 3] - 
            3*CHl1[1, 1] - 3*CHl1[2, 2] - 3*CHl1[3, 3] + CHl3[1, 1] + 
            CHl3[2, 2] + CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 3*CHq3[3, 3] + 
            6*CHu[1, 1] + 6*CHu[2, 2])) + 
        MH2*(-144*MW2^4*MZ2*(CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - 
            3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHl3[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] - 5*CHq3[1, 1] - 5*CHq3[2, 2]) + 
          384*MW2^5*(CHq3[1, 1] + CHq3[2, 2]) + MW2*MZ2^4*(114*CHd[1, 1] + 
            114*CHd[2, 2] + 114*CHd[3, 3] + 114*CHe[1, 1] + 114*CHe[2, 2] + 
            114*CHe[3, 3] - 102*CHl1[1, 1] - 102*CHl1[2, 2] - 
            102*CHl1[3, 3] - 112*CHl3[1, 1] - 112*CHl3[2, 2] - 
            112*CHl3[3, 3] + 102*CHq1[1, 1] + 102*CHq1[2, 2] - 
            549*CHq1[3, 3] - 912*CHq3[1, 1] - 912*CHq3[2, 2] - 
            549*CHq3[3, 3] - 228*CHu[1, 1] - 228*CHu[2, 2]) + 
          8*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
            18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 27*CHl1[1, 1] + 
            27*CHl1[2, 2] + 27*CHl1[3, 3] - 53*CHl3[1, 1] - 53*CHl3[2, 2] - 
            53*CHl3[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 102*CHq1[3, 3] - 
            231*CHq3[1, 1] - 231*CHq3[2, 2] - 102*CHq3[3, 3] - 36*CHu[1, 1] - 
            36*CHu[2, 2]) + 3*MZ2^5*(-16*CHd[1, 1] - 16*CHd[2, 2] - 
            16*CHd[3, 3] - 16*CHe[1, 1] - 16*CHe[2, 2] - 16*CHe[3, 3] - 
            16*CHl1[1, 1] - 16*CHl1[2, 2] - 16*CHl1[3, 3] + 2*CHl3[1, 1] + 
            2*CHl3[2, 2] + 2*CHl3[3, 3] + 16*CHq1[1, 1] + 16*CHq1[2, 2] + 
            11*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 11*CHq3[3, 3] + 
            32*CHu[1, 1] + 32*CHu[2, 2]) + 2*MW2^2*MZ2^3*(-105*CHd[1, 1] - 
            105*CHd[2, 2] - 105*CHd[3, 3] - 105*CHe[1, 1] - 105*CHe[2, 2] - 
            105*CHe[3, 3] + 39*CHl1[1, 1] + 39*CHl1[2, 2] + 39*CHl1[3, 3] + 
            175*CHl3[1, 1] + 175*CHl3[2, 2] + 175*CHl3[3, 3] - 
            39*CHq1[1, 1] - 39*CHq1[2, 2] + 855*CHq1[3, 3] + 
            1197*CHq3[1, 1] + 1197*CHq3[2, 2] + 855*CHq3[3, 3] + 
            210*CHu[1, 1] + 210*CHu[2, 2]))))/(1728*MZ2^3*(-MH2 + 4*MZ2)*Pi^3*
       SW2) - (MZ*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
       (-4*MW2*(MW2 + MZ2)^2*(8*MW2^2*CHq3[3, 3] - 
          MZ2^2*(3*CHq1[3, 3] + CHq3[3, 3]) + MW2*MZ2*(3*CHq1[3, 3] + 
            11*CHq3[3, 3])) + MT2^3*(-16*MW2^2*CHq3[3, 3] - 
          2*MW2*MZ2*(6*CHq1[3, 3] + 2*CHq3[3, 3] - 3*CHu[3, 3]) + 
          MZ2^2*(12*CHq1[3, 3] + 20*CHq3[3, 3] + 3*CHu[3, 3])) + 
        2*MT2^2*MZ2*(MZ2^2*(3*CHq1[3, 3] + CHq3[3, 3]) + 
          MW2^2*(6*CHq1[3, 3] - 26*CHq3[3, 3] - 6*CHu[3, 3]) - 
          MW2*MZ2*(9*CHq1[3, 3] + 29*CHq3[3, 3] + 3*CHu[3, 3])) + 
        MT2*MW2*(48*MW2^3*CHq3[3, 3] + 2*MZ2^3*(16*CHq3[3, 3] + 
            3*CHu[3, 3]) + 2*MW2^2*MZ2*(6*CHq1[3, 3] + 58*CHq3[3, 3] + 
            3*CHu[3, 3]) + MW2*MZ2^2*(-12*CHq1[3, 3] + 92*CHq3[3, 3] + 
            15*CHu[3, 3]))))/(288*MZ2^2*Pi^3) + 
     (MZ*B0i[bb0, MZ2, MT2, MT2]*(-8*MT2^3*MZ2*SW2*(16*MW2^2*CHq3[3, 3] + 
          2*MW2*MZ2*(6*CHq1[3, 3] + 2*CHq3[3, 3] - 3*CHu[3, 3]) - 
          MZ2^2*(12*CHq1[3, 3] + 20*CHq3[3, 3] + 3*CHu[3, 3])) + 
        2*MW2*MZ2*(32*MW2^4*CHq3[3, 3] + 12*MW2^3*MZ2*(CHq1[3, 3] + 
            5*CHq3[3, 3]) - MZ2^4*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 
            2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 
            2*CHl1[2, 2] + 2*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] + 
            2*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - 117*CHq1[3, 3] + 
            6*CHq3[1, 1] + 6*CHq3[2, 2] + 97*CHq3[3, 3] - 4*CHu[1, 1] - 
            4*CHu[2, 2] - 4*CHu[3, 3]) + 2*MW2*MZ2^3*(5*CHd[1, 1] + 
            5*CHd[2, 2] + 5*CHd[3, 3] + 5*CHe[1, 1] + 5*CHe[2, 2] + 
            5*CHe[3, 3] + 5*CHl1[1, 1] + 5*CHl1[2, 2] + 5*CHl1[3, 3] + 
            5*CHl3[1, 1] + 5*CHl3[2, 2] + 5*CHl3[3, 3] - 5*CHq1[1, 1] - 
            5*CHq1[2, 2] - 129*CHq1[3, 3] + 15*CHq3[1, 1] + 15*CHq3[2, 2] + 
            93*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2] + 38*CHu[3, 3]) - 
          2*MW2^2*MZ2^2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 
            4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 
            4*CHl1[2, 2] + 4*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] + 
            4*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 33*CHq1[3, 3] + 
            12*CHq3[1, 1] + 12*CHq3[2, 2] + 59*CHq3[3, 3] - 8*CHu[1, 1] - 
            8*CHu[2, 2] + 40*CHu[3, 3])) + MT2*(-256*MW2^5*CHq3[3, 3] - 
          32*MW2^4*MZ2*(3*CHq1[3, 3] + 16*CHq3[3, 3]) + 
          MW2*MZ2^4*(44*CHd[1, 1] + 44*CHd[2, 2] + 44*CHd[3, 3] + 
            44*CHe[1, 1] + 44*CHe[2, 2] + 44*CHe[3, 3] + 44*CHl1[1, 1] + 
            44*CHl1[2, 2] + 44*CHl1[3, 3] + 8*CHl3[1, 1] + 8*CHl3[2, 2] + 
            8*CHl3[3, 3] - 44*CHq1[1, 1] - 44*CHq1[2, 2] + 702*CHq1[3, 3] + 
            24*CHq3[1, 1] + 24*CHq3[2, 2] - 834*CHq3[3, 3] - 88*CHu[1, 1] - 
            88*CHu[2, 2] - 1249*CHu[3, 3]) - MZ2^5*(36*CHd[1, 1] + 
            36*CHd[2, 2] + 36*CHd[3, 3] + 36*CHe[1, 1] + 36*CHe[2, 2] + 
            36*CHe[3, 3] + 36*CHl1[1, 1] + 36*CHl1[2, 2] + 36*CHl1[3, 3] - 
            36*CHq1[1, 1] - 36*CHq1[2, 2] + 612*CHq1[3, 3] - 616*CHq3[3, 3] - 
            72*CHu[1, 1] - 72*CHu[2, 2] - 615*CHu[3, 3]) - 
          4*MW2^2*MZ2^3*(10*CHd[1, 1] + 10*CHd[2, 2] + 10*CHd[3, 3] + 
            10*CHe[1, 1] + 10*CHe[2, 2] + 10*CHe[3, 3] + 10*CHl1[1, 1] + 
            10*CHl1[2, 2] + 10*CHl1[3, 3] + 10*CHl3[1, 1] + 10*CHl3[2, 2] + 
            10*CHl3[3, 3] - 10*CHq1[1, 1] - 10*CHq1[2, 2] - 219*CHq1[3, 3] + 
            30*CHq3[1, 1] + 30*CHq3[2, 2] + 43*CHq3[3, 3] - 20*CHu[1, 1] - 
            20*CHu[2, 2] + 13*CHu[3, 3]) + 4*MW2^3*MZ2^2*(8*CHd[1, 1] + 
            8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
            8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] + 
            8*CHl3[1, 1] + 8*CHl3[2, 2] + 8*CHl3[3, 3] - 8*CHq1[1, 1] - 
            8*CHq1[2, 2] - 60*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 
            132*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 77*CHu[3, 3])) - 
        2*MT2^2*(2*MW2^2*MZ2^2*(538*CHd[1, 1] + 538*CHd[2, 2] + 
            538*CHd[3, 3] + 538*CHe[1, 1] + 538*CHe[2, 2] + 538*CHe[3, 3] + 
            538*CHl1[1, 1] + 538*CHl1[2, 2] + 538*CHl1[3, 3] + 
            250*CHl3[1, 1] + 250*CHl3[2, 2] + 250*CHl3[3, 3] - 
            538*CHq1[1, 1] - 538*CHq1[2, 2] - 5340*CHq1[3, 3] + 
            750*CHq3[1, 1] + 750*CHq3[2, 2] + 5600*CHq3[3, 3] - 
            1076*CHu[1, 1] - 1076*CHu[2, 2] - 3671*CHu[3, 3]) - 
          MW2*MZ2^3*(464*CHd[1, 1] + 464*CHd[2, 2] + 464*CHd[3, 3] + 
            464*CHe[1, 1] + 464*CHe[2, 2] + 464*CHe[3, 3] + 464*CHl1[1, 1] + 
            464*CHl1[2, 2] + 464*CHl1[3, 3] + 116*CHl3[1, 1] + 
            116*CHl3[2, 2] + 116*CHl3[3, 3] - 464*CHq1[1, 1] - 
            464*CHq1[2, 2] - 8040*CHq1[3, 3] + 348*CHq3[1, 1] + 
            348*CHq3[2, 2] + 7812*CHq3[3, 3] - 928*CHu[1, 1] - 
            928*CHu[2, 2] - 2247*CHu[3, 3]) - 8*MW2^3*MZ2*(112*CHd[1, 1] + 
            112*CHd[2, 2] + 112*CHd[3, 3] + 112*CHe[1, 1] + 112*CHe[2, 2] + 
            112*CHe[3, 3] + 112*CHl1[1, 1] + 112*CHl1[2, 2] + 
            112*CHl1[3, 3] + 80*CHl3[1, 1] + 80*CHl3[2, 2] + 80*CHl3[3, 3] - 
            112*CHq1[1, 1] - 112*CHq1[2, 2] - 936*CHq1[3, 3] + 
            240*CHq3[1, 1] + 240*CHq3[2, 2] + 1078*CHq3[3, 3] - 
            224*CHu[1, 1] - 224*CHu[2, 2] - 837*CHu[3, 3]) + 
          64*MW2^4*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
            4*CHe[2, 2] + 4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 
            4*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] + 4*CHl3[3, 3] - 
            4*CHq1[1, 1] - 4*CHq1[2, 2] - 36*CHq1[3, 3] + 12*CHq3[1, 1] + 
            12*CHq3[2, 2] + 43*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2] - 
            40*CHu[3, 3]) + MZ2^4*(28*CHd[1, 1] + 28*CHd[2, 2] + 
            28*CHd[3, 3] + 28*CHe[1, 1] + 28*CHe[2, 2] + 28*CHe[3, 3] + 
            28*CHl1[1, 1] + 28*CHl1[2, 2] + 28*CHl1[3, 3] - 28*CHq1[1, 1] - 
            28*CHq1[2, 2] - 2292*CHq1[3, 3] + 2232*CHq3[3, 3] - 
            56*CHu[1, 1] - 56*CHu[2, 2] + 203*CHu[3, 3]))))/
      (576*(4*MT2 - MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3) + 
     (MT2*MZ*B0i[bb0, 0, 0, MT2]*
       (MT2*MW2^2*(MZ2^5*(-18*CHq1[3, 3] + 527*CHq3[3, 3]) - 
          MW2^2*MZ2^3*(514*CHd[1, 1] + 514*CHd[2, 2] + 514*CHd[3, 3] + 
            514*CHe[1, 1] + 514*CHe[2, 2] + 514*CHe[3, 3] + 514*CHl1[1, 1] + 
            514*CHl1[2, 2] + 514*CHl1[3, 3] + 94*CHl3[1, 1] + 94*CHl3[2, 2] + 
            94*CHl3[3, 3] - 514*CHq1[1, 1] - 514*CHq1[2, 2] - 
            4497*CHq1[3, 3] + 282*CHq3[1, 1] + 282*CHq3[2, 2] + 
            6005*CHq3[3, 3] - 1028*CHu[1, 1] - 1028*CHu[2, 2] - 
            5017*CHu[3, 3]) + 2*MW2^3*MZ2^2*(546*CHd[1, 1] + 546*CHd[2, 2] + 
            546*CHd[3, 3] + 546*CHe[1, 1] + 546*CHe[2, 2] + 546*CHe[3, 3] + 
            546*CHl1[1, 1] + 546*CHl1[2, 2] + 546*CHl1[3, 3] + 
            258*CHl3[1, 1] + 258*CHl3[2, 2] + 258*CHl3[3, 3] - 
            546*CHq1[1, 1] - 546*CHq1[2, 2] - 4833*CHq1[3, 3] + 
            774*CHq3[1, 1] + 774*CHq3[2, 2] + 5299*CHq3[3, 3] - 
            1092*CHu[1, 1] - 1092*CHu[2, 2] - 4083*CHu[3, 3]) + 
          MW2*MZ2^4*(62*CHd[1, 1] + 62*CHd[2, 2] + 62*CHd[3, 3] + 
            62*CHe[1, 1] + 62*CHe[2, 2] + 62*CHe[3, 3] + 62*CHl1[1, 1] + 
            62*CHl1[2, 2] + 62*CHl1[3, 3] - 38*CHl3[1, 1] - 38*CHl3[2, 2] - 
            38*CHl3[3, 3] - 62*CHq1[1, 1] - 62*CHq1[2, 2] - 849*CHq1[3, 3] - 
            114*CHq3[1, 1] - 114*CHq3[2, 2] + 297*CHq3[3, 3] - 
            124*CHu[1, 1] - 124*CHu[2, 2] - 1011*CHu[3, 3]) - 
          8*MW2^4*MZ2*(112*CHd[1, 1] + 112*CHd[2, 2] + 112*CHd[3, 3] + 
            112*CHe[1, 1] + 112*CHe[2, 2] + 112*CHe[3, 3] + 112*CHl1[1, 1] + 
            112*CHl1[2, 2] + 112*CHl1[3, 3] + 80*CHl3[1, 1] + 80*CHl3[2, 2] + 
            80*CHl3[3, 3] - 112*CHq1[1, 1] - 112*CHq1[2, 2] - 
            948*CHq1[3, 3] + 240*CHq3[1, 1] + 240*CHq3[2, 2] + 
            1045*CHq3[3, 3] - 224*CHu[1, 1] - 224*CHu[2, 2] - 
            840*CHu[3, 3]) + 64*MW2^5*(4*CHd[1, 1] + 4*CHd[2, 2] + 
            4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
            4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 4*CHl3[1, 1] + 
            4*CHl3[2, 2] + 4*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
            36*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 45*CHq3[3, 3] - 
            8*CHu[1, 1] - 8*CHu[2, 2] - 40*CHu[3, 3])) + 
        MT2^3*(103*MZ2^5*CHq3[3, 3] - MW2^2*MZ2^3*(626*CHd[1, 1] + 
            626*CHd[2, 2] + 626*CHd[3, 3] + 626*CHe[1, 1] + 626*CHe[2, 2] + 
            626*CHe[3, 3] + 626*CHl1[1, 1] + 626*CHl1[2, 2] + 
            626*CHl1[3, 3] + 206*CHl3[1, 1] + 206*CHl3[2, 2] + 
            206*CHl3[3, 3] - 626*CHq1[1, 1] - 626*CHq1[2, 2] - 
            5457*CHq1[3, 3] + 618*CHq3[1, 1] + 618*CHq3[2, 2] + 
            8681*CHq3[3, 3] - 1252*CHu[1, 1] - 1252*CHu[2, 2] - 
            4737*CHu[3, 3]) + 2*MW2^3*MZ2^2*(586*CHd[1, 1] + 586*CHd[2, 2] + 
            586*CHd[3, 3] + 586*CHe[1, 1] + 586*CHe[2, 2] + 586*CHe[3, 3] + 
            586*CHl1[1, 1] + 586*CHl1[2, 2] + 586*CHl1[3, 3] + 
            298*CHl3[1, 1] + 298*CHl3[2, 2] + 298*CHl3[3, 3] - 
            586*CHq1[1, 1] - 586*CHq1[2, 2] - 5049*CHq1[3, 3] + 
            894*CHq3[1, 1] + 894*CHq3[2, 2] + 5647*CHq3[3, 3] - 
            1172*CHu[1, 1] - 1172*CHu[2, 2] - 3911*CHu[3, 3]) + 
          MW2*MZ2^4*(94*CHd[1, 1] + 94*CHd[2, 2] + 94*CHd[3, 3] + 
            94*CHe[1, 1] + 94*CHe[2, 2] + 94*CHe[3, 3] + 94*CHl1[1, 1] + 
            94*CHl1[2, 2] + 94*CHl1[3, 3] - 6*CHl3[1, 1] - 6*CHl3[2, 2] - 
            6*CHl3[3, 3] - 94*CHq1[1, 1] - 94*CHq1[2, 2] - 1095*CHq1[3, 3] - 
            18*CHq3[1, 1] - 18*CHq3[2, 2] + 2453*CHq3[3, 3] - 188*CHu[1, 1] - 
            188*CHu[2, 2] - 1027*CHu[3, 3]) - 8*MW2^4*MZ2*(112*CHd[1, 1] + 
            112*CHd[2, 2] + 112*CHd[3, 3] + 112*CHe[1, 1] + 112*CHe[2, 2] + 
            112*CHe[3, 3] + 112*CHl1[1, 1] + 112*CHl1[2, 2] + 
            112*CHl1[3, 3] + 80*CHl3[1, 1] + 80*CHl3[2, 2] + 80*CHl3[3, 3] - 
            112*CHq1[1, 1] - 112*CHq1[2, 2] - 942*CHq1[3, 3] + 
            240*CHq3[1, 1] + 240*CHq3[2, 2] + 1069*CHq3[3, 3] - 
            224*CHu[1, 1] - 224*CHu[2, 2] - 834*CHu[3, 3]) + 
          256*MW2^5*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
            CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
            9*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 11*CHq3[3, 3] - 
            2*CHu[1, 1] - 2*CHu[2, 2] - 10*CHu[3, 3])) + 
        4*MT2^4*(8*MW2^4*CHq3[3, 3] - 103*MZ2^4*CHq3[3, 3] + 
          3*MW2*MZ2^3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 
            2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 
            2*CHl1[2, 2] + 2*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] + 
            2*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] + CHq1[3, 3] + 
            6*CHq3[1, 1] + 6*CHq3[2, 2] + 69*CHq3[3, 3] - 4*CHu[1, 1] - 
            4*CHu[2, 2] - CHu[3, 3]) + 6*MW2^3*MZ2*(CHq1[3, 3] + CHq3[3, 3] + 
            CHu[3, 3]) - MW2^2*MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 
            6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 
            6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 6*CHl3[1, 1] + 
            6*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
            9*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 55*CHq3[3, 3] - 
            12*CHu[1, 1] - 12*CHu[2, 2] + 3*CHu[3, 3])) - 
        2*MW2^3*MZ2*(8*MW2^4*CHq3[3, 3] + 3*MZ2^4*(-4*CHq1[3, 3] + 
            33*CHq3[3, 3]) - MW2*MZ2^3*(8*CHd[1, 1] + 8*CHd[2, 2] + 
            8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 8*CHe[3, 3] + 
            8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] + 8*CHl3[1, 1] + 
            8*CHl3[2, 2] + 8*CHl3[3, 3] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 
            75*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 329*CHq3[3, 3] - 
            16*CHu[1, 1] - 16*CHu[2, 2] - 4*CHu[3, 3]) - 
          4*MW2^3*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 
            2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 
            2*CHl1[2, 2] + 2*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] + 
            2*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] - 21*CHq1[3, 3] + 
            6*CHq3[1, 1] + 6*CHq3[2, 2] + 18*CHq3[3, 3] - 4*CHu[1, 1] - 
            4*CHu[2, 2] + 20*CHu[3, 3]) + 2*MW2^2*MZ2^2*(8*CHd[1, 1] + 
            8*CHd[2, 2] + 8*CHd[3, 3] + 8*CHe[1, 1] + 8*CHe[2, 2] + 
            8*CHe[3, 3] + 8*CHl1[1, 1] + 8*CHl1[2, 2] + 8*CHl1[3, 3] + 
            8*CHl3[1, 1] + 8*CHl3[2, 2] + 8*CHl3[3, 3] - 8*CHq1[1, 1] - 
            8*CHq1[2, 2] - 105*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] + 
            147*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 38*CHu[3, 3])) + 
        MT2^2*MW2*(3*MZ2^5*(CHq1[3, 3] - 140*CHq3[3, 3]) + 
          2*MW2^2*MZ2^3*(574*CHd[1, 1] + 574*CHd[2, 2] + 574*CHd[3, 3] + 
            574*CHe[1, 1] + 574*CHe[2, 2] + 574*CHe[3, 3] + 574*CHl1[1, 1] + 
            574*CHl1[2, 2] + 574*CHl1[3, 3] + 154*CHl3[1, 1] + 
            154*CHl3[2, 2] + 154*CHl3[3, 3] - 574*CHq1[1, 1] - 
            574*CHq1[2, 2] - 5220*CHq1[3, 3] + 462*CHq3[1, 1] + 
            462*CHq3[2, 2] + 7178*CHq3[3, 3] - 1148*CHu[1, 1] - 
            1148*CHu[2, 2] - 4795*CHu[3, 3]) + 8*MW2^4*MZ2*
           (224*CHd[1, 1] + 224*CHd[2, 2] + 224*CHd[3, 3] + 224*CHe[1, 1] + 
            224*CHe[2, 2] + 224*CHe[3, 3] + 224*CHl1[1, 1] + 224*CHl1[2, 2] + 
            224*CHl1[3, 3] + 160*CHl3[1, 1] + 160*CHl3[2, 2] + 
            160*CHl3[3, 3] - 224*CHq1[1, 1] - 224*CHq1[2, 2] - 
            1893*CHq1[3, 3] + 480*CHq3[1, 1] + 480*CHq3[2, 2] + 
            2119*CHq3[3, 3] - 448*CHu[1, 1] - 448*CHu[2, 2] - 
            1677*CHu[3, 3]) - 12*MW2^3*MZ2^2*(188*CHd[1, 1] + 188*CHd[2, 2] + 
            188*CHd[3, 3] + 188*CHe[1, 1] + 188*CHe[2, 2] + 188*CHe[3, 3] + 
            188*CHl1[1, 1] + 188*CHl1[2, 2] + 188*CHl1[3, 3] + 
            92*CHl3[1, 1] + 92*CHl3[2, 2] + 92*CHl3[3, 3] - 188*CHq1[1, 1] - 
            188*CHq1[2, 2] - 1670*CHq1[3, 3] + 276*CHq3[1, 1] + 
            276*CHq3[2, 2] + 1813*CHq3[3, 3] - 376*CHu[1, 1] - 
            376*CHu[2, 2] - 1320*CHu[3, 3]) - 32*MW2^5*(16*CHd[1, 1] + 
            16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 
            16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 16*CHl1[3, 3] + 
            16*CHl3[1, 1] + 16*CHl3[2, 2] + 16*CHl3[3, 3] - 16*CHq1[1, 1] - 
            16*CHq1[2, 2] - 144*CHq1[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2] + 
            179*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] - 160*CHu[3, 3]) + 
          MW2*MZ2^4*(-172*CHd[1, 1] - 172*CHd[2, 2] - 172*CHd[3, 3] - 
            172*CHe[1, 1] - 172*CHe[2, 2] - 172*CHe[3, 3] - 172*CHl1[1, 1] - 
            172*CHl1[2, 2] - 172*CHl1[3, 3] + 28*CHl3[1, 1] + 28*CHl3[2, 2] + 
            28*CHl3[3, 3] + 172*CHq1[1, 1] + 172*CHq1[2, 2] + 
            2067*CHq1[3, 3] + 84*CHq3[1, 1] + 84*CHq3[2, 2] - 
            3026*CHq3[3, 3] + 344*CHu[1, 1] + 344*CHu[2, 2] + 
            2046*CHu[3, 3]))))/(288*(MT2 - MW2)^2*MW2*(4*MT2 - MZ2)*MZ2^3*
       Pi^3*SW2) - (MW2*MZ*B0i[bb0, 0, 0, MW2]*
       (MW2^2*(MZ2^3*(MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
              3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 111*CHl1[1, 1] + 
              111*CHl1[2, 2] + 111*CHl1[3, 3] + 95*CHl3[1, 1] + 
              95*CHl3[2, 2] + 95*CHl3[3, 3] - 111*CHq1[1, 1] - 
              111*CHq1[2, 2] - 60*CHq1[3, 3] + 573*CHq3[1, 1] + 
              573*CHq3[2, 2] - 18*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
            3*MH2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
          MW2*MZ2^2*(MZ2*(57*CHd[1, 1] + 57*CHd[2, 2] + 57*CHd[3, 3] + 
              57*CHe[1, 1] + 57*CHe[2, 2] + 57*CHe[3, 3] - 87*CHl1[1, 1] - 
              87*CHl1[2, 2] - 87*CHl1[3, 3] - 181*CHl3[1, 1] - 
              181*CHl3[2, 2] - 181*CHl3[3, 3] + 87*CHq1[1, 1] + 
              87*CHq1[2, 2] - 168*CHq1[3, 3] - 1215*CHq3[1, 1] - 
              1215*CHq3[2, 2] - 114*CHq3[3, 3] - 114*CHu[1, 1] - 
              114*CHu[2, 2]) + 3*MH2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
              CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
              CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - 
              CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
              3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) - 
          12*MW2^3*MZ2*(26*CHd[1, 1] + 26*CHd[2, 2] + 26*CHd[3, 3] + 
            26*CHe[1, 1] + 26*CHe[2, 2] + 26*CHe[3, 3] + 20*CHl1[1, 1] + 
            20*CHl1[2, 2] + 20*CHl1[3, 3] + 18*CHl3[1, 1] + 18*CHl3[2, 2] + 
            18*CHl3[3, 3] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 7*CHq1[3, 3] + 
            30*CHq3[1, 1] + 30*CHq3[2, 2] - 3*CHq3[3, 3] - 52*CHu[1, 1] - 
            52*CHu[2, 2]) + 4*MW2^2*MZ2^2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] + 9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] - 
            46*CHl3[1, 1] - 46*CHl3[2, 2] - 46*CHl3[3, 3] - 18*CHq1[3, 3] - 
            66*CHq3[1, 1] - 66*CHq3[2, 2] - 42*CHq3[3, 3] - 18*CHu[1, 1] - 
            18*CHu[2, 2]) + 24*MW2^4*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] + 9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 
            9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl1[3, 3] + 15*CHl3[1, 1] + 
            15*CHl3[2, 2] + 15*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
            9*CHq1[3, 3] + 37*CHq3[1, 1] + 37*CHq3[2, 2] + 11*CHq3[3, 3] - 
            18*CHu[1, 1] - 18*CHu[2, 2])) + 3*MT2^3*(2*MW2^2 - MW2*MZ2 - 
          MZ2^2)*(4*MW2*CHq3[3, 3] + MZ2*(3*CHq1[3, 3] + 5*CHq3[3, 3] + 
            3*CHu[3, 3])) - MT2*MW2*
         (MZ2^3*(MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 6*CHe[1, 1] + 
              6*CHe[2, 2] + 6*CHe[3, 3] + 222*CHl1[1, 1] + 222*CHl1[2, 2] + 
              222*CHl1[3, 3] + 190*CHl3[1, 1] + 190*CHl3[2, 2] + 
              190*CHl3[3, 3] - 222*CHq1[1, 1] - 222*CHq1[2, 2] - 
              57*CHq1[3, 3] + 1146*CHq3[1, 1] + 1146*CHq3[2, 2] + 
              12*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) - 
            6*MH2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
          24*MW2^4*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
            18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 18*CHl1[1, 1] + 
            18*CHl1[2, 2] + 18*CHl1[3, 3] + 30*CHl3[1, 1] + 30*CHl3[2, 2] + 
            30*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 18*CHq1[3, 3] + 
            74*CHq3[1, 1] + 74*CHq3[2, 2] + 21*CHq3[3, 3] - 36*CHu[1, 1] - 
            36*CHu[2, 2]) - 6*MW2^3*MZ2*(104*CHd[1, 1] + 104*CHd[2, 2] + 
            104*CHd[3, 3] + 104*CHe[1, 1] + 104*CHe[2, 2] + 104*CHe[3, 3] + 
            80*CHl1[1, 1] + 80*CHl1[2, 2] + 80*CHl1[3, 3] + 72*CHl3[1, 1] + 
            72*CHl3[2, 2] + 72*CHl3[3, 3] - 80*CHq1[1, 1] - 80*CHq1[2, 2] - 
            25*CHq1[3, 3] + 120*CHq3[1, 1] + 120*CHq3[2, 2] + 5*CHq3[3, 3] - 
            208*CHu[1, 1] - 208*CHu[2, 2] + 3*CHu[3, 3]) + 
          MW2^2*MZ2^2*(72*CHd[1, 1] + 72*CHd[2, 2] + 72*CHd[3, 3] + 
            72*CHe[1, 1] + 72*CHe[2, 2] + 72*CHe[3, 3] - 368*CHl3[1, 1] - 
            368*CHl3[2, 2] - 368*CHl3[3, 3] - 261*CHq1[3, 3] - 
            528*CHq3[1, 1] - 528*CHq3[2, 2] - 363*CHq3[3, 3] - 
            144*CHu[1, 1] - 144*CHu[2, 2] + 9*CHu[3, 3]) + 
          MW2*MZ2^2*(6*MH2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
            MZ2*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] + 
              114*CHe[1, 1] + 114*CHe[2, 2] + 114*CHe[3, 3] - 
              174*CHl1[1, 1] - 174*CHl1[2, 2] - 174*CHl1[3, 3] - 
              362*CHl3[1, 1] - 362*CHl3[2, 2] - 362*CHl3[3, 3] + 
              174*CHq1[1, 1] + 174*CHq1[2, 2] - 264*CHq1[3, 3] - 
              2430*CHq3[1, 1] - 2430*CHq3[2, 2] - 123*CHq3[3, 3] - 
              228*CHu[1, 1] - 228*CHu[2, 2] + 9*CHu[3, 3]))) + 
        MT2^2*(MZ2^3*(MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
              3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] + 111*CHl1[1, 1] + 
              111*CHl1[2, 2] + 111*CHl1[3, 3] + 95*CHl3[1, 1] + 
              95*CHl3[2, 2] + 95*CHl3[3, 3] - 111*CHq1[1, 1] - 
              111*CHq1[2, 2] - 24*CHq1[3, 3] + 573*CHq3[1, 1] + 
              573*CHq3[2, 2] - 6*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
            3*MH2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
          24*MW2^4*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 9*CHe[1, 1] + 
            9*CHe[2, 2] + 9*CHe[3, 3] + 9*CHl1[1, 1] + 9*CHl1[2, 2] + 
            9*CHl1[3, 3] + 15*CHl3[1, 1] + 15*CHl3[2, 2] + 15*CHl3[3, 3] - 
            9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq1[3, 3] + 37*CHq3[1, 1] + 
            37*CHq3[2, 2] + 9*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) - 
          12*MW2^3*MZ2*(26*CHd[1, 1] + 26*CHd[2, 2] + 26*CHd[3, 3] + 
            26*CHe[1, 1] + 26*CHe[2, 2] + 26*CHe[3, 3] + 20*CHl1[1, 1] + 
            20*CHl1[2, 2] + 20*CHl1[3, 3] + 18*CHl3[1, 1] + 18*CHl3[2, 2] + 
            18*CHl3[3, 3] - 20*CHq1[1, 1] - 20*CHq1[2, 2] - 4*CHq1[3, 3] + 
            30*CHq3[1, 1] + 30*CHq3[2, 2] + 4*CHq3[3, 3] - 52*CHu[1, 1] - 
            52*CHu[2, 2] + 3*CHu[3, 3]) + 2*MW2^2*MZ2^2*(18*CHd[1, 1] + 
            18*CHd[2, 2] + 18*CHd[3, 3] + 18*CHe[1, 1] + 18*CHe[2, 2] + 
            18*CHe[3, 3] - 92*CHl3[1, 1] - 92*CHl3[2, 2] - 92*CHl3[3, 3] - 
            63*CHq1[3, 3] - 132*CHq3[1, 1] - 132*CHq3[2, 2] - 57*CHq3[3, 3] - 
            36*CHu[1, 1] - 36*CHu[2, 2] + 9*CHu[3, 3]) + 
          MW2*MZ2^2*(3*MH2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
            MZ2*(57*CHd[1, 1] + 57*CHd[2, 2] + 57*CHd[3, 3] + 57*CHe[1, 1] + 
              57*CHe[2, 2] + 57*CHe[3, 3] - 87*CHl1[1, 1] - 87*CHl1[2, 2] - 
              87*CHl1[3, 3] - 181*CHl3[1, 1] - 181*CHl3[2, 2] - 
              181*CHl3[3, 3] + 87*CHq1[1, 1] + 87*CHq1[2, 2] - 
              114*CHq1[3, 3] - 1215*CHq3[1, 1] - 1215*CHq3[2, 2] - 
              48*CHq3[3, 3] - 114*CHu[1, 1] - 114*CHu[2, 2] + 
              18*CHu[3, 3])))))/(864*(MT2 - MW2)^2*MZ2^3*Pi^3*SW2) - 
     (MZ*(-9*MH2^2*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^3*SW2*
         (2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
            CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + 
            CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
            3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
            2*CHu[2, 2]) + MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 
            2*CHe[1, 1] - 2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 
            2*CHl1[2, 2] - 2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + 
            CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2])) - 
        MH2*(MW2*MZ2*(-144*MW2^5*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 
              9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 9*CHl1[1, 1] + 
              9*CHl1[2, 2] + 9*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
              9*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq1[3, 3] + 
              19*CHq3[1, 1] + 19*CHq3[2, 2] + 9*CHq3[3, 3] - 18*CHu[1, 1] - 
              18*CHu[2, 2]) - MW2*MZ2^4*(4*(2055 + 64*Pi^2)*CHd[1, 1] + 
              4*(2055 + 64*Pi^2)*CHd[2, 2] + 8220*CHd[3, 3] + 
              256*Pi^2*CHd[3, 3] - 9252*CHe[1, 1] + 2304*Pi^2*CHe[1, 1] - 
              9252*CHe[2, 2] + 2304*Pi^2*CHe[2, 2] - 9252*CHe[3, 3] + 
              2304*Pi^2*CHe[3, 3] + 6084*CHl1[1, 1] + 576*Pi^2*CHl1[1, 1] + 
              6084*CHl1[2, 2] + 576*Pi^2*CHl1[2, 2] + 6084*CHl1[3, 3] + 
              576*Pi^2*CHl1[3, 3] - 1938*CHl3[1, 1] + 432*Pi^2*CHl3[1, 1] - 
              1938*CHl3[2, 2] + 432*Pi^2*CHl3[2, 2] - 1938*CHl3[3, 3] + 
              432*Pi^2*CHl3[3, 3] - 10452*CHq1[1, 1] - 64*Pi^2*CHq1[1, 1] - 
              10452*CHq1[2, 2] - 64*Pi^2*CHq1[2, 2] - 3975*CHq1[3, 3] + 
              40*Pi^2*CHq1[3, 3] + 6570*CHq3[1, 1] + 144*Pi^2*CHq3[1, 1] + 
              6570*CHq3[2, 2] + 144*Pi^2*CHq3[2, 2] + 4743*CHq3[3, 3] + 
              40*Pi^2*CHq3[3, 3] - 3336*CHu[1, 1] - 2048*Pi^2*CHu[1, 1] - 
              3336*CHu[2, 2] - 2048*Pi^2*CHu[2, 2] - 9720*CHu[3, 3]) - 
            4*MW2^3*MZ2^2*((3597 + 64*Pi^2)*CHd[1, 1] + (3597 + 64*Pi^2)*CHd[
                2, 2] + 3597*CHd[3, 3] + 64*Pi^2*CHd[3, 3] - 1059*CHe[1, 1] + 
              576*Pi^2*CHe[1, 1] - 1059*CHe[2, 2] + 576*Pi^2*CHe[2, 2] - 
              1059*CHe[3, 3] + 576*Pi^2*CHe[3, 3] + 777*CHl1[1, 1] + 
              360*Pi^2*CHl1[1, 1] + 777*CHl1[2, 2] + 360*Pi^2*CHl1[2, 2] + 
              777*CHl1[3, 3] + 360*Pi^2*CHl1[3, 3] - 261*CHl3[1, 1] + 
              360*Pi^2*CHl3[1, 1] - 261*CHl3[2, 2] + 360*Pi^2*CHl3[2, 2] - 
              261*CHl3[3, 3] + 360*Pi^2*CHl3[3, 3] - 1941*CHq1[1, 1] - 
              232*Pi^2*CHq1[1, 1] - 1941*CHq1[2, 2] - 232*Pi^2*CHq1[2, 2] + 
              348*CHq1[3, 3] - 8*Pi^2*CHq1[3, 3] + 7857*CHq3[1, 1] + 
              216*Pi^2*CHq3[1, 1] + 7857*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] + 
              5112*CHq3[3, 3] - 8*Pi^2*CHq3[3, 3] - 3702*CHu[1, 1] - 
              512*Pi^2*CHu[1, 1] - 3702*CHu[2, 2] - 512*Pi^2*CHu[2, 2] - 
              3240*CHu[3, 3]) + 6*MW2^2*MZ2^3*((2375 + 64*Pi^2)*CHd[1, 1] + 
              (2375 + 64*Pi^2)*CHd[2, 2] + 2375*CHd[3, 3] + 64*Pi^2*CHd[3, 
                3] - 2137*CHe[1, 1] + 576*Pi^2*CHe[1, 1] - 2137*CHe[2, 2] + 
              576*Pi^2*CHe[2, 2] - 2137*CHe[3, 3] + 576*Pi^2*CHe[3, 3] + 
              1121*CHl1[1, 1] + 216*Pi^2*CHl1[1, 1] + 1121*CHl1[2, 2] + 
              216*Pi^2*CHl1[2, 2] + 1121*CHl1[3, 3] + 216*Pi^2*CHl1[3, 3] - 
              877*CHl3[1, 1] + 216*Pi^2*CHl3[1, 1] - 877*CHl3[2, 2] + 
              216*Pi^2*CHl3[2, 2] - 877*CHl3[3, 3] + 216*Pi^2*CHl3[3, 3] - 
              2249*CHq1[1, 1] - 88*Pi^2*CHq1[1, 1] - 2249*CHq1[2, 2] - 
              88*Pi^2*CHq1[2, 2] + 19*CHq1[3, 3] - 8*Pi^2*CHq1[3, 3] + 
              3441*CHq3[1, 1] + 72*Pi^2*CHq3[1, 1] + 3441*CHq3[2, 2] + 
              72*Pi^2*CHq3[2, 2] + 2984*CHq3[3, 3] - 8*Pi^2*CHq3[3, 3] - 
              1366*CHu[1, 1] - 512*Pi^2*CHu[1, 1] - 1366*CHu[2, 2] - 
              512*Pi^2*CHu[2, 2] - 2728*CHu[3, 3]) + 
            MZ2^5*((2214 + 64*Pi^2)*CHd[1, 1] + (2214 + 64*Pi^2)*CHd[2, 2] + 
              2214*CHd[3, 3] + 64*Pi^2*CHd[3, 3] - 2010*CHe[1, 1] + 
              576*Pi^2*CHe[1, 1] - 2010*CHe[2, 2] + 576*Pi^2*CHe[2, 2] - 
              2010*CHe[3, 3] + 576*Pi^2*CHe[3, 3] + 1554*CHl1[1, 1] + 
              144*Pi^2*CHl1[1, 1] + 1554*CHl1[2, 2] + 144*Pi^2*CHl1[2, 2] + 
              1554*CHl1[3, 3] + 144*Pi^2*CHl1[3, 3] - 2610*CHq1[1, 1] - 
              16*Pi^2*CHq1[1, 1] - 2610*CHq1[2, 2] - 16*Pi^2*CHq1[2, 2] - 
              1923*CHq1[3, 3] - 8*Pi^2*CHq1[3, 3] - 699*CHq3[3, 3] - 
              8*Pi^2*CHq3[3, 3] - 1260*CHu[1, 1] - 512*Pi^2*CHu[1, 1] - 
              1260*CHu[2, 2] - 512*Pi^2*CHu[2, 2] - 2472*CHu[3, 3]) + 
            8*MW2^4*MZ2*((930 + 8*Pi^2)*CHd[1, 1] + (930 + 8*Pi^2)*CHd[2, 
                2] + 930*CHd[3, 3] + 8*Pi^2*CHd[3, 3] + 330*CHe[1, 1] + 
              72*Pi^2*CHe[1, 1] + 330*CHe[2, 2] + 72*Pi^2*CHe[2, 2] + 
              330*CHe[3, 3] + 72*Pi^2*CHe[3, 3] + 276*CHl1[1, 1] + 
              72*Pi^2*CHl1[1, 1] + 276*CHl1[2, 2] + 72*Pi^2*CHl1[2, 2] + 
              276*CHl1[3, 3] + 72*Pi^2*CHl1[3, 3] + 447*CHl3[1, 1] + 
              72*Pi^2*CHl3[1, 1] + 447*CHl3[2, 2] + 72*Pi^2*CHl3[2, 2] + 
              447*CHl3[3, 3] + 72*Pi^2*CHl3[3, 3] - 426*CHq1[1, 1] - 
              56*Pi^2*CHq1[1, 1] - 426*CHq1[2, 2] - 56*Pi^2*CHq1[2, 2] + 
              207*CHq1[3, 3] + 8*Pi^2*CHq1[3, 3] + 2511*CHq3[1, 1] + 
              72*Pi^2*CHq3[1, 1] + 2511*CHq3[2, 2] + 72*Pi^2*CHq3[2, 2] + 
              1302*CHq3[3, 3] + 8*Pi^2*CHq3[3, 3] - 1410*CHu[1, 1] - 
              64*Pi^2*CHu[1, 1] - 1410*CHu[2, 2] - 64*Pi^2*CHu[2, 2] - 
              480*CHu[3, 3])) + 36*MT2^3*(-(MW2*MZ2^3*(292*CHd[1, 1] + 292*
                CHd[2, 2] + 292*CHd[3, 3] + 292*CHe[1, 1] + 292*CHe[2, 2] + 
               292*CHe[3, 3] + 292*CHl1[1, 1] + 292*CHl1[2, 2] + 292*
                CHl1[3, 3] + 82*CHl3[1, 1] + 82*CHl3[2, 2] + 82*CHl3[3, 3] - 
               292*CHq1[1, 1] - 292*CHq1[2, 2] - 2718*CHq1[3, 3] + 246*
                CHq3[1, 1] + 246*CHq3[2, 2] + 3595*CHq3[3, 3] - 584*
                CHu[1, 1] - 584*CHu[2, 2] - 2358*CHu[3, 3])) + 
            2*MW2^2*MZ2^2*(281*CHd[1, 1] + 281*CHd[2, 2] + 281*CHd[3, 3] + 
              281*CHe[1, 1] + 281*CHe[2, 2] + 281*CHe[3, 3] + 
              281*CHl1[1, 1] + 281*CHl1[2, 2] + 281*CHl1[3, 3] + 
              137*CHl3[1, 1] + 137*CHl3[2, 2] + 137*CHl3[3, 3] - 
              281*CHq1[1, 1] - 281*CHq1[2, 2] - 2523*CHq1[3, 3] + 
              411*CHq3[1, 1] + 411*CHq3[2, 2] + 2733*CHq3[3, 3] - 
              562*CHu[1, 1] - 562*CHu[2, 2] - 1963*CHu[3, 3]) - 
            4*MW2^3*MZ2*(112*CHd[1, 1] + 112*CHd[2, 2] + 112*CHd[3, 3] + 
              112*CHe[1, 1] + 112*CHe[2, 2] + 112*CHe[3, 3] + 
              112*CHl1[1, 1] + 112*CHl1[2, 2] + 112*CHl1[3, 3] + 
              80*CHl3[1, 1] + 80*CHl3[2, 2] + 80*CHl3[3, 3] - 
              112*CHq1[1, 1] - 112*CHq1[2, 2] - 936*CHq1[3, 3] + 
              240*CHq3[1, 1] + 240*CHq3[2, 2] + 1055*CHq3[3, 3] - 
              224*CHu[1, 1] - 224*CHu[2, 2] - 840*CHu[3, 3]) + 
            MZ2^4*(50*CHd[1, 1] + 50*CHd[2, 2] + 50*CHd[3, 3] + 
              50*CHe[1, 1] + 50*CHe[2, 2] + 50*CHe[3, 3] + 50*CHl1[1, 1] + 
              50*CHl1[2, 2] + 50*CHl1[3, 3] - 50*CHq1[1, 1] - 50*CHq1[2, 2] - 
              516*CHq1[3, 3] + 941*CHq3[3, 3] - 100*CHu[1, 1] - 
              100*CHu[2, 2] - 512*CHu[3, 3]) + 128*MW2^4*(CHd[1, 1] + 
              CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
              CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + 
              CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
              9*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 11*CHq3[3, 3] - 
              2*CHu[1, 1] - 2*CHu[2, 2] - 10*CHu[3, 3])) - 
          MT2^2*(4*MW2^3*MZ2^2*(2*(8751 + 128*Pi^2)*CHd[1, 1] + 
              2*(8751 + 128*Pi^2)*CHd[2, 2] + 17502*CHd[3, 3] + 
              256*Pi^2*CHd[3, 3] - 1122*CHe[1, 1] + 2304*Pi^2*CHe[1, 1] - 
              1122*CHe[2, 2] + 2304*Pi^2*CHe[2, 2] - 1122*CHe[3, 3] + 
              2304*Pi^2*CHe[3, 3] + 6222*CHl1[1, 1] + 1440*Pi^2*CHl1[1, 1] + 
              6222*CHl1[2, 2] + 1440*Pi^2*CHl1[2, 2] + 6222*CHl1[3, 3] + 
              1440*Pi^2*CHl1[3, 3] + 54*CHl3[1, 1] + 1440*Pi^2*CHl3[1, 1] + 
              54*CHl3[2, 2] + 1440*Pi^2*CHl3[2, 2] + 54*CHl3[3, 3] + 
              1440*Pi^2*CHl3[3, 3] - 10878*CHq1[1, 1] - 928*Pi^2*CHq1[1, 1] - 
              10878*CHq1[2, 2] - 928*Pi^2*CHq1[2, 2] - 27498*CHq1[3, 3] - 
              32*Pi^2*CHq1[3, 3] + 34722*CHq3[1, 1] + 864*Pi^2*CHq3[1, 1] + 
              34722*CHq3[2, 2] + 864*Pi^2*CHq3[2, 2] + 51687*CHq3[3, 3] - 
              32*Pi^2*CHq3[3, 3] - 21036*CHu[1, 1] - 2048*Pi^2*CHu[1, 1] - 
              21036*CHu[2, 2] - 2048*Pi^2*CHu[2, 2] - 32454*CHu[3, 3]) + 
            MW2*MZ2^4*(16*(1857 + 64*Pi^2)*CHd[1, 1] + 16*(1857 + 64*Pi^2)*
               CHd[2, 2] + 29712*CHd[3, 3] + 1024*Pi^2*CHd[3, 3] - 
              40176*CHe[1, 1] + 9216*Pi^2*CHe[1, 1] - 40176*CHe[2, 2] + 
              9216*Pi^2*CHe[2, 2] - 40176*CHe[3, 3] + 9216*Pi^2*CHe[3, 3] + 
              21168*CHl1[1, 1] + 2304*Pi^2*CHl1[1, 1] + 21168*CHl1[2, 2] + 
              2304*Pi^2*CHl1[2, 2] + 21168*CHl1[3, 3] + 2304*Pi^2*CHl1[3, 
                3] - 8940*CHl3[1, 1] + 1728*Pi^2*CHl3[1, 1] - 
              8940*CHl3[2, 2] + 1728*Pi^2*CHl3[2, 2] - 8940*CHl3[3, 3] + 
              1728*Pi^2*CHl3[3, 3] - 38640*CHq1[1, 1] - 256*Pi^2*CHq1[1, 1] - 
              38640*CHq1[2, 2] - 256*Pi^2*CHq1[2, 2] + 10884*CHq1[3, 3] + 
              160*Pi^2*CHq1[3, 3] + 22716*CHq3[1, 1] + 576*Pi^2*CHq3[1, 1] + 
              22716*CHq3[2, 2] + 576*Pi^2*CHq3[2, 2] - 927*CHq3[3, 3] + 
              160*Pi^2*CHq3[3, 3] - 7008*CHu[1, 1] - 8192*Pi^2*CHu[1, 1] - 
              7008*CHu[2, 2] - 8192*Pi^2*CHu[2, 2] - 15039*CHu[3, 3]) - 
            6*MW2^2*MZ2^3*((9662 + 256*Pi^2)*CHd[1, 1] + (9662 + 256*Pi^2)*
               CHd[2, 2] + 9662*CHd[3, 3] + 256*Pi^2*CHd[3, 3] - 
              8386*CHe[1, 1] + 2304*Pi^2*CHe[1, 1] - 8386*CHe[2, 2] + 
              2304*Pi^2*CHe[2, 2] - 8386*CHe[3, 3] + 2304*Pi^2*CHe[3, 3] + 
              4646*CHl1[1, 1] + 864*Pi^2*CHl1[1, 1] + 4646*CHl1[2, 2] + 
              864*Pi^2*CHl1[2, 2] + 4646*CHl1[3, 3] + 864*Pi^2*CHl1[3, 3] - 
              3742*CHl3[1, 1] + 864*Pi^2*CHl3[1, 1] - 3742*CHl3[2, 2] + 
              864*Pi^2*CHl3[2, 2] - 3742*CHl3[3, 3] + 864*Pi^2*CHl3[3, 3] - 
              9158*CHq1[1, 1] - 352*Pi^2*CHq1[1, 1] - 9158*CHq1[2, 2] - 
              352*Pi^2*CHq1[2, 2] - 2318*CHq1[3, 3] - 32*Pi^2*CHq1[3, 3] + 
              13062*CHq3[1, 1] + 288*Pi^2*CHq3[1, 1] + 13062*CHq3[2, 2] + 
              288*Pi^2*CHq3[2, 2] + 19088*CHq3[3, 3] - 32*Pi^2*CHq3[3, 3] - 
              5788*CHu[1, 1] - 2048*Pi^2*CHu[1, 1] - 5788*CHu[2, 2] - 
              2048*Pi^2*CHu[2, 2] - 12835*CHu[3, 3]) - 16*MW2^4*MZ2*
             (4*(681 + 4*Pi^2)*CHd[1, 1] + 4*(681 + 4*Pi^2)*CHd[2, 2] + 
              2724*CHd[3, 3] + 16*Pi^2*CHd[3, 3] + 1524*CHe[1, 1] + 
              144*Pi^2*CHe[1, 1] + 1524*CHe[2, 2] + 144*Pi^2*CHe[2, 2] + 
              1524*CHe[3, 3] + 144*Pi^2*CHe[3, 3] + 1416*CHl1[1, 1] + 
              144*Pi^2*CHl1[1, 1] + 1416*CHl1[2, 2] + 144*Pi^2*CHl1[2, 2] + 
              1416*CHl1[3, 3] + 144*Pi^2*CHl1[3, 3] + 1470*CHl3[1, 1] + 
              144*Pi^2*CHl3[1, 1] + 1470*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] + 
              1470*CHl3[3, 3] + 144*Pi^2*CHl3[3, 3] - 1716*CHq1[1, 1] - 
              112*Pi^2*CHq1[1, 1] - 1716*CHq1[2, 2] - 112*Pi^2*CHq1[2, 2] - 
              6714*CHq1[3, 3] + 16*Pi^2*CHq1[3, 3] + 6750*CHq3[1, 1] + 
              144*Pi^2*CHq3[1, 1] + 6750*CHq3[2, 2] + 144*Pi^2*CHq3[2, 2] + 
              10461*CHq3[3, 3] + 16*Pi^2*CHq3[3, 3] - 4548*CHu[1, 1] - 
              128*Pi^2*CHu[1, 1] - 4548*CHu[2, 2] - 128*Pi^2*CHu[2, 2] - 
              7080*CHu[3, 3]) + 576*MW2^5*(17*CHd[1, 1] + 17*CHd[2, 2] + 
              17*CHd[3, 3] + 17*CHe[1, 1] + 17*CHe[2, 2] + 17*CHe[3, 3] + 
              17*CHl1[1, 1] + 17*CHl1[2, 2] + 17*CHl1[3, 3] + 17*CHl3[1, 1] + 
              17*CHl3[2, 2] + 17*CHl3[3, 3] - 17*CHq1[1, 1] - 17*CHq1[2, 2] - 
              63*CHq1[3, 3] + 43*CHq3[1, 1] + 43*CHq3[2, 2] + 97*CHq3[3, 3] - 
              34*CHu[1, 1] - 34*CHu[2, 2] - 80*CHu[3, 3]) + 
            MZ2^5*(-4*(1989 + 64*Pi^2)*CHd[1, 1] - 4*(1989 + 64*Pi^2)*CHd[2, 
                2] - 7956*CHd[3, 3] - 256*Pi^2*CHd[3, 3] + 8940*CHe[1, 1] - 
              2304*Pi^2*CHe[1, 1] + 8940*CHe[2, 2] - 2304*Pi^2*CHe[2, 2] + 
              8940*CHe[3, 3] - 2304*Pi^2*CHe[3, 3] - 5316*CHl1[1, 1] - 
              576*Pi^2*CHl1[1, 1] - 5316*CHl1[2, 2] - 576*Pi^2*CHl1[2, 2] - 
              5316*CHl1[3, 3] - 576*Pi^2*CHl1[3, 3] + 9540*CHq1[1, 1] + 
              64*Pi^2*CHq1[1, 1] + 9540*CHq1[2, 2] + 64*Pi^2*CHq1[2, 2] - 
              1812*CHq1[3, 3] + 32*Pi^2*CHq1[3, 3] + 15675*CHq3[3, 3] + 
              32*Pi^2*CHq3[3, 3] + 3240*CHu[1, 1] + 2048*Pi^2*CHu[1, 1] + 
              3240*CHu[2, 2] + 2048*Pi^2*CHu[2, 2] + 645*CHu[3, 3])) + 
          MT2*(576*MW2^6*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 
              9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 9*CHl1[1, 1] + 
              9*CHl1[2, 2] + 9*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
              9*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq1[3, 3] + 
              19*CHq3[1, 1] + 19*CHq3[2, 2] + 9*CHq3[3, 3] - 18*CHu[1, 1] - 
              18*CHu[2, 2]) + 3*MW2*MZ2^5*(88*CHd[1, 1] + 88*CHd[2, 2] + 
              88*CHd[3, 3] - 104*CHe[1, 1] - 104*CHe[2, 2] - 104*CHe[3, 3] + 
              256*CHl1[1, 1] + 256*CHl1[2, 2] + 256*CHl1[3, 3] - 
              646*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] - 646*CHl3[2, 2] + 
              144*Pi^2*CHl3[2, 2] - 646*CHl3[3, 3] + 144*Pi^2*CHl3[3, 3] - 
              304*CHq1[1, 1] - 304*CHq1[2, 2] - 1983*CHq1[3, 3] + 
              24*Pi^2*CHq1[3, 3] + 2190*CHq3[1, 1] + 48*Pi^2*CHq3[1, 1] + 
              2190*CHq3[2, 2] + 48*Pi^2*CHq3[2, 2] + 6734*CHq3[3, 3] + 
              24*Pi^2*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] - 
              3025*CHu[3, 3]) - 16*MW2^5*MZ2*((1635 + 16*Pi^2)*CHd[1, 1] + 
              (1635 + 16*Pi^2)*CHd[2, 2] + 1635*CHd[3, 3] + 16*Pi^2*CHd[3, 
                3] + 435*CHe[1, 1] + 144*Pi^2*CHe[1, 1] + 435*CHe[2, 2] + 
              144*Pi^2*CHe[2, 2] + 435*CHe[3, 3] + 144*Pi^2*CHe[3, 3] + 
              327*CHl1[1, 1] + 144*Pi^2*CHl1[1, 1] + 327*CHl1[2, 2] + 
              144*Pi^2*CHl1[2, 2] + 327*CHl1[3, 3] + 144*Pi^2*CHl1[3, 3] + 
              669*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] + 669*CHl3[2, 2] + 
              144*Pi^2*CHl3[2, 2] + 669*CHl3[3, 3] + 144*Pi^2*CHl3[3, 3] - 
              627*CHq1[1, 1] - 112*Pi^2*CHq1[1, 1] - 627*CHq1[2, 2] - 
              112*Pi^2*CHq1[2, 2] + 1629*CHq1[3, 3] + 16*Pi^2*CHq1[3, 3] + 
              4419*CHq3[1, 1] + 144*Pi^2*CHq3[1, 1] + 4419*CHq3[2, 2] + 
              144*Pi^2*CHq3[2, 2] + 939*CHq3[3, 3] + 16*Pi^2*CHq3[3, 3] - 
              2370*CHu[1, 1] - 128*Pi^2*CHu[1, 1] - 2370*CHu[2, 2] - 
              128*Pi^2*CHu[2, 2] + 480*CHu[3, 3]) + 12*MW2^4*MZ2^2*
             (8*(441 + 10*Pi^2)*CHd[1, 1] + 8*(441 + 10*Pi^2)*CHd[2, 2] + 
              3528*CHd[3, 3] + 80*Pi^2*CHd[3, 3] - 2280*CHe[1, 1] + 
              720*Pi^2*CHe[1, 1] - 2280*CHe[2, 2] + 720*Pi^2*CHe[2, 2] - 
              2280*CHe[3, 3] + 720*Pi^2*CHe[3, 3] + 204*CHl1[1, 1] + 
              432*Pi^2*CHl1[1, 1] + 204*CHl1[2, 2] + 432*Pi^2*CHl1[2, 2] + 
              204*CHl1[3, 3] + 432*Pi^2*CHl1[3, 3] - 1102*CHl3[1, 1] + 
              432*Pi^2*CHl3[1, 1] - 1102*CHl3[2, 2] + 432*Pi^2*CHl3[2, 2] - 
              1102*CHl3[3, 3] + 432*Pi^2*CHl3[3, 3] - 1656*CHq1[1, 1] - 
              272*Pi^2*CHq1[1, 1] - 1656*CHq1[2, 2] - 272*Pi^2*CHq1[2, 2] + 
              5726*CHq1[3, 3] - 16*Pi^2*CHq1[3, 3] + 7434*CHq3[1, 1] + 
              240*Pi^2*CHq3[1, 1] + 7434*CHq3[2, 2] + 240*Pi^2*CHq3[2, 2] - 
              127*CHq3[3, 3] - 16*Pi^2*CHq3[3, 3] - 2700*CHu[1, 1] - 
              640*Pi^2*CHu[1, 1] - 2700*CHu[2, 2] - 640*Pi^2*CHu[2, 2] + 
              1280*CHu[3, 3]) + MZ2^6*(-2*(1107 + 32*Pi^2)*CHd[1, 1] - 
              2*(1107 + 32*Pi^2)*CHd[2, 2] - 2214*CHd[3, 3] - 
              64*Pi^2*CHd[3, 3] + 2010*CHe[1, 1] - 576*Pi^2*CHe[1, 1] + 
              2010*CHe[2, 2] - 576*Pi^2*CHe[2, 2] + 2010*CHe[3, 3] - 
              576*Pi^2*CHe[3, 3] - 1554*CHl1[1, 1] - 144*Pi^2*CHl1[1, 1] - 
              1554*CHl1[2, 2] - 144*Pi^2*CHl1[2, 2] - 1554*CHl1[3, 3] - 
              144*Pi^2*CHl1[3, 3] + 2610*CHq1[1, 1] + 16*Pi^2*CHq1[1, 1] + 
              2610*CHq1[2, 2] + 16*Pi^2*CHq1[2, 2] + 1923*CHq1[3, 3] + 
              8*Pi^2*CHq1[3, 3] + 699*CHq3[3, 3] + 8*Pi^2*CHq3[3, 3] + 
              1260*CHu[1, 1] + 512*Pi^2*CHu[1, 1] + 1260*CHu[2, 2] + 
              512*Pi^2*CHu[2, 2] + 2472*CHu[3, 3]) - 2*MW2^3*MZ2^3*
             (8*(2067 + 80*Pi^2)*CHd[1, 1] + 8*(2067 + 80*Pi^2)*CHd[2, 2] + 
              16536*CHd[3, 3] + 640*Pi^2*CHd[3, 3] - 28296*CHe[1, 1] + 
              5760*Pi^2*CHe[1, 1] - 28296*CHe[2, 2] + 5760*Pi^2*CHe[2, 2] - 
              28296*CHe[3, 3] + 5760*Pi^2*CHe[3, 3] + 7128*CHl1[1, 1] + 
              1872*Pi^2*CHl1[1, 1] + 7128*CHl1[2, 2] + 1872*Pi^2*CHl1[2, 2] + 
              7128*CHl1[3, 3] + 1872*Pi^2*CHl1[3, 3] - 12180*CHl3[1, 1] + 
              1872*Pi^2*CHl3[1, 1] - 12180*CHl3[2, 2] + 1872*Pi^2*CHl3[2, 
                2] - 12180*CHl3[3, 3] + 1872*Pi^2*CHl3[3, 3] - 
              18336*CHq1[1, 1] - 592*Pi^2*CHq1[1, 1] - 18336*CHq1[2, 2] - 
              592*Pi^2*CHq1[2, 2] + 40788*CHq1[3, 3] - 80*Pi^2*CHq1[3, 3] + 
              19044*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 19044*CHq3[2, 2] + 
              432*Pi^2*CHq3[2, 2] - 18480*CHq3[3, 3] - 80*Pi^2*CHq3[3, 3] + 
              552*CHu[1, 1] - 5120*Pi^2*CHu[1, 1] + 552*CHu[2, 2] - 
              5120*Pi^2*CHu[2, 2] + 10419*CHu[3, 3]) + MW2^2*MZ2^4*
             (2*(6831 + 320*Pi^2)*CHd[1, 1] + 2*(6831 + 320*Pi^2)*CHd[2, 2] + 
              13662*CHd[3, 3] + 640*Pi^2*CHd[3, 3] - 29154*CHe[1, 1] + 
              5760*Pi^2*CHe[1, 1] - 29154*CHe[2, 2] + 5760*Pi^2*CHe[2, 2] - 
              29154*CHe[3, 3] + 5760*Pi^2*CHe[3, 3] + 12642*CHl1[1, 1] + 
              1008*Pi^2*CHl1[1, 1] + 12642*CHl1[2, 2] + 1008*Pi^2*CHl1[2, 
                2] + 12642*CHl1[3, 3] + 1008*Pi^2*CHl1[3, 3] - 
              3678*CHl3[1, 1] + 432*Pi^2*CHl3[1, 1] - 3678*CHl3[2, 2] + 
              432*Pi^2*CHl3[2, 2] - 3678*CHl3[3, 3] + 432*Pi^2*CHl3[3, 3] - 
              23346*CHq1[1, 1] + 272*Pi^2*CHq1[1, 1] - 23346*CHq1[2, 2] + 
              272*Pi^2*CHq1[2, 2] + 29832*CHq1[3, 3] + 208*Pi^2*CHq1[3, 3] + 
              2070*CHq3[1, 1] + 144*Pi^2*CHq3[1, 1] + 2070*CHq3[2, 2] + 
              144*Pi^2*CHq3[2, 2] - 52167*CHq3[3, 3] + 208*Pi^2*CHq3[3, 3] + 
              4788*CHu[1, 1] - 5120*Pi^2*CHu[1, 1] + 4788*CHu[2, 2] - 
              5120*Pi^2*CHu[2, 2] + 19761*CHu[3, 3]))) + 
        4*MZ2*(36*MT2^3*(-(MW2*MZ2^3*(292*CHd[1, 1] + 292*CHd[2, 2] + 292*
                CHd[3, 3] + 292*CHe[1, 1] + 292*CHe[2, 2] + 292*CHe[3, 3] + 
               292*CHl1[1, 1] + 292*CHl1[2, 2] + 292*CHl1[3, 3] + 82*
                CHl3[1, 1] + 82*CHl3[2, 2] + 82*CHl3[3, 3] - 292*CHq1[1, 1] - 
               292*CHq1[2, 2] - 2718*CHq1[3, 3] + 246*CHq3[1, 1] + 246*
                CHq3[2, 2] + 3595*CHq3[3, 3] - 584*CHu[1, 1] - 584*
                CHu[2, 2] - 2358*CHu[3, 3])) + 2*MW2^2*MZ2^2*
             (281*CHd[1, 1] + 281*CHd[2, 2] + 281*CHd[3, 3] + 281*CHe[1, 1] + 
              281*CHe[2, 2] + 281*CHe[3, 3] + 281*CHl1[1, 1] + 
              281*CHl1[2, 2] + 281*CHl1[3, 3] + 137*CHl3[1, 1] + 
              137*CHl3[2, 2] + 137*CHl3[3, 3] - 281*CHq1[1, 1] - 
              281*CHq1[2, 2] - 2523*CHq1[3, 3] + 411*CHq3[1, 1] + 
              411*CHq3[2, 2] + 2733*CHq3[3, 3] - 562*CHu[1, 1] - 
              562*CHu[2, 2] - 1963*CHu[3, 3]) - 4*MW2^3*MZ2*(112*CHd[1, 1] + 
              112*CHd[2, 2] + 112*CHd[3, 3] + 112*CHe[1, 1] + 112*CHe[2, 2] + 
              112*CHe[3, 3] + 112*CHl1[1, 1] + 112*CHl1[2, 2] + 
              112*CHl1[3, 3] + 80*CHl3[1, 1] + 80*CHl3[2, 2] + 
              80*CHl3[3, 3] - 112*CHq1[1, 1] - 112*CHq1[2, 2] - 
              936*CHq1[3, 3] + 240*CHq3[1, 1] + 240*CHq3[2, 2] + 
              1055*CHq3[3, 3] - 224*CHu[1, 1] - 224*CHu[2, 2] - 
              840*CHu[3, 3]) + MZ2^4*(50*CHd[1, 1] + 50*CHd[2, 2] + 
              50*CHd[3, 3] + 50*CHe[1, 1] + 50*CHe[2, 2] + 50*CHe[3, 3] + 
              50*CHl1[1, 1] + 50*CHl1[2, 2] + 50*CHl1[3, 3] - 50*CHq1[1, 1] - 
              50*CHq1[2, 2] - 516*CHq1[3, 3] + 941*CHq3[3, 3] - 
              100*CHu[1, 1] - 100*CHu[2, 2] - 512*CHu[3, 3]) + 
            128*MW2^4*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] - 9*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              11*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2] - 10*CHu[3, 3])) - 
          MT2^2*(4*MW2^3*MZ2^2*(2*(8751 + 128*Pi^2)*CHd[1, 1] + 
              2*(8751 + 128*Pi^2)*CHd[2, 2] + 17502*CHd[3, 3] + 
              256*Pi^2*CHd[3, 3] - 1122*CHe[1, 1] + 2304*Pi^2*CHe[1, 1] - 
              1122*CHe[2, 2] + 2304*Pi^2*CHe[2, 2] - 1122*CHe[3, 3] + 
              2304*Pi^2*CHe[3, 3] + 6222*CHl1[1, 1] + 1440*Pi^2*CHl1[1, 1] + 
              6222*CHl1[2, 2] + 1440*Pi^2*CHl1[2, 2] + 6222*CHl1[3, 3] + 
              1440*Pi^2*CHl1[3, 3] + 54*CHl3[1, 1] + 1440*Pi^2*CHl3[1, 1] + 
              54*CHl3[2, 2] + 1440*Pi^2*CHl3[2, 2] + 54*CHl3[3, 3] + 
              1440*Pi^2*CHl3[3, 3] - 10878*CHq1[1, 1] - 928*Pi^2*CHq1[1, 1] - 
              10878*CHq1[2, 2] - 928*Pi^2*CHq1[2, 2] - 27498*CHq1[3, 3] - 
              32*Pi^2*CHq1[3, 3] + 34722*CHq3[1, 1] + 864*Pi^2*CHq3[1, 1] + 
              34722*CHq3[2, 2] + 864*Pi^2*CHq3[2, 2] + 51687*CHq3[3, 3] - 
              32*Pi^2*CHq3[3, 3] - 21036*CHu[1, 1] - 2048*Pi^2*CHu[1, 1] - 
              21036*CHu[2, 2] - 2048*Pi^2*CHu[2, 2] - 32454*CHu[3, 3]) + 
            MW2*MZ2^4*(128*(231 + 8*Pi^2)*CHd[1, 1] + 128*(231 + 8*Pi^2)*CHd[
                2, 2] + 29568*CHd[3, 3] + 1024*Pi^2*CHd[3, 3] - 
              40320*CHe[1, 1] + 9216*Pi^2*CHe[1, 1] - 40320*CHe[2, 2] + 
              9216*Pi^2*CHe[2, 2] - 40320*CHe[3, 3] + 9216*Pi^2*CHe[3, 3] + 
              21024*CHl1[1, 1] + 2304*Pi^2*CHl1[1, 1] + 21024*CHl1[2, 2] + 
              2304*Pi^2*CHl1[2, 2] + 21024*CHl1[3, 3] + 2304*Pi^2*CHl1[3, 
                3] - 9012*CHl3[1, 1] + 1728*Pi^2*CHl3[1, 1] - 
              9012*CHl3[2, 2] + 1728*Pi^2*CHl3[2, 2] - 9012*CHl3[3, 3] + 
              1728*Pi^2*CHl3[3, 3] - 38496*CHq1[1, 1] - 256*Pi^2*CHq1[1, 1] - 
              38496*CHq1[2, 2] - 256*Pi^2*CHq1[2, 2] + 10848*CHq1[3, 3] + 
              160*Pi^2*CHq1[3, 3] + 22500*CHq3[1, 1] + 576*Pi^2*CHq3[1, 1] + 
              22500*CHq3[2, 2] + 576*Pi^2*CHq3[2, 2] - 963*CHq3[3, 3] + 
              160*Pi^2*CHq3[3, 3] - 6720*CHu[1, 1] - 8192*Pi^2*CHu[1, 1] - 
              6720*CHu[2, 2] - 8192*Pi^2*CHu[2, 2] - 15039*CHu[3, 3]) - 
            6*MW2^2*MZ2^3*((9650 + 256*Pi^2)*CHd[1, 1] + (9650 + 256*Pi^2)*
               CHd[2, 2] + 9650*CHd[3, 3] + 256*Pi^2*CHd[3, 3] - 
              8398*CHe[1, 1] + 2304*Pi^2*CHe[1, 1] - 8398*CHe[2, 2] + 
              2304*Pi^2*CHe[2, 2] - 8398*CHe[3, 3] + 2304*Pi^2*CHe[3, 3] + 
              4634*CHl1[1, 1] + 864*Pi^2*CHl1[1, 1] + 4634*CHl1[2, 2] + 
              864*Pi^2*CHl1[2, 2] + 4634*CHl1[3, 3] + 864*Pi^2*CHl1[3, 3] - 
              3754*CHl3[1, 1] + 864*Pi^2*CHl3[1, 1] - 3754*CHl3[2, 2] + 
              864*Pi^2*CHl3[2, 2] - 3754*CHl3[3, 3] + 864*Pi^2*CHl3[3, 3] - 
              9146*CHq1[1, 1] - 352*Pi^2*CHq1[1, 1] - 9146*CHq1[2, 2] - 
              352*Pi^2*CHq1[2, 2] - 2330*CHq1[3, 3] - 32*Pi^2*CHq1[3, 3] + 
              13026*CHq3[1, 1] + 288*Pi^2*CHq3[1, 1] + 13026*CHq3[2, 2] + 
              288*Pi^2*CHq3[2, 2] + 19076*CHq3[3, 3] - 32*Pi^2*CHq3[3, 3] - 
              5764*CHu[1, 1] - 2048*Pi^2*CHu[1, 1] - 5764*CHu[2, 2] - 
              2048*Pi^2*CHu[2, 2] - 12835*CHu[3, 3]) - 16*MW2^4*MZ2*
             (4*(681 + 4*Pi^2)*CHd[1, 1] + 4*(681 + 4*Pi^2)*CHd[2, 2] + 
              2724*CHd[3, 3] + 16*Pi^2*CHd[3, 3] + 1524*CHe[1, 1] + 
              144*Pi^2*CHe[1, 1] + 1524*CHe[2, 2] + 144*Pi^2*CHe[2, 2] + 
              1524*CHe[3, 3] + 144*Pi^2*CHe[3, 3] + 1416*CHl1[1, 1] + 
              144*Pi^2*CHl1[1, 1] + 1416*CHl1[2, 2] + 144*Pi^2*CHl1[2, 2] + 
              1416*CHl1[3, 3] + 144*Pi^2*CHl1[3, 3] + 1470*CHl3[1, 1] + 
              144*Pi^2*CHl3[1, 1] + 1470*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] + 
              1470*CHl3[3, 3] + 144*Pi^2*CHl3[3, 3] - 1716*CHq1[1, 1] - 
              112*Pi^2*CHq1[1, 1] - 1716*CHq1[2, 2] - 112*Pi^2*CHq1[2, 2] - 
              6714*CHq1[3, 3] + 16*Pi^2*CHq1[3, 3] + 6750*CHq3[1, 1] + 
              144*Pi^2*CHq3[1, 1] + 6750*CHq3[2, 2] + 144*Pi^2*CHq3[2, 2] + 
              10461*CHq3[3, 3] + 16*Pi^2*CHq3[3, 3] - 4548*CHu[1, 1] - 
              128*Pi^2*CHu[1, 1] - 4548*CHu[2, 2] - 128*Pi^2*CHu[2, 2] - 
              7080*CHu[3, 3]) + 576*MW2^5*(17*CHd[1, 1] + 17*CHd[2, 2] + 
              17*CHd[3, 3] + 17*CHe[1, 1] + 17*CHe[2, 2] + 17*CHe[3, 3] + 
              17*CHl1[1, 1] + 17*CHl1[2, 2] + 17*CHl1[3, 3] + 17*CHl3[1, 1] + 
              17*CHl3[2, 2] + 17*CHl3[3, 3] - 17*CHq1[1, 1] - 17*CHq1[2, 2] - 
              63*CHq1[3, 3] + 43*CHq3[1, 1] + 43*CHq3[2, 2] + 97*CHq3[3, 3] - 
              34*CHu[1, 1] - 34*CHu[2, 2] - 80*CHu[3, 3]) + 
            MZ2^5*(-4*(1971 + 64*Pi^2)*CHd[1, 1] - 4*(1971 + 64*Pi^2)*CHd[2, 
                2] - 7884*CHd[3, 3] - 256*Pi^2*CHd[3, 3] + 9012*CHe[1, 1] - 
              2304*Pi^2*CHe[1, 1] + 9012*CHe[2, 2] - 2304*Pi^2*CHe[2, 2] + 
              9012*CHe[3, 3] - 2304*Pi^2*CHe[3, 3] - 5244*CHl1[1, 1] - 
              576*Pi^2*CHl1[1, 1] - 5244*CHl1[2, 2] - 576*Pi^2*CHl1[2, 2] - 
              5244*CHl1[3, 3] - 576*Pi^2*CHl1[3, 3] + 9468*CHq1[1, 1] + 
              64*Pi^2*CHq1[1, 1] + 9468*CHq1[2, 2] + 64*Pi^2*CHq1[2, 2] - 
              1848*CHq1[3, 3] + 32*Pi^2*CHq1[3, 3] + 15639*CHq3[3, 3] + 
              32*Pi^2*CHq3[3, 3] + 3096*CHu[1, 1] + 2048*Pi^2*CHu[1, 1] + 
              3096*CHu[2, 2] + 2048*Pi^2*CHu[2, 2] + 645*CHu[3, 3])) - 
          2*MW2*MZ2*(72*MW2^5*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] + 
              9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 9*CHl1[1, 1] + 
              9*CHl1[2, 2] + 9*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
              9*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq1[3, 3] + 
              19*CHq3[1, 1] + 19*CHq3[2, 2] + 9*CHq3[3, 3] - 18*CHu[1, 1] - 
              18*CHu[2, 2]) + MW2*MZ2^4*(4*(1023 + 32*Pi^2)*CHd[1, 1] + 
              4*(1023 + 32*Pi^2)*CHd[2, 2] + 4092*CHd[3, 3] + 
              128*Pi^2*CHd[3, 3] - 4644*CHe[1, 1] + 1152*Pi^2*CHe[1, 1] - 
              4644*CHe[2, 2] + 1152*Pi^2*CHe[2, 2] - 4644*CHe[3, 3] + 
              1152*Pi^2*CHe[3, 3] + 3024*CHl1[1, 1] + 288*Pi^2*CHl1[1, 1] + 
              3024*CHl1[2, 2] + 288*Pi^2*CHl1[2, 2] + 3024*CHl1[3, 3] + 
              288*Pi^2*CHl1[3, 3] - 978*CHl3[1, 1] + 216*Pi^2*CHl3[1, 1] - 
              978*CHl3[2, 2] + 216*Pi^2*CHl3[2, 2] - 978*CHl3[3, 3] + 
              216*Pi^2*CHl3[3, 3] - 5208*CHq1[1, 1] - 32*Pi^2*CHq1[1, 1] - 
              5208*CHq1[2, 2] - 32*Pi^2*CHq1[2, 2] - 1992*CHq1[3, 3] + 
              20*Pi^2*CHq1[3, 3] + 3258*CHq3[1, 1] + 72*Pi^2*CHq3[1, 1] + 
              3258*CHq3[2, 2] + 72*Pi^2*CHq3[2, 2] + 2367*CHq3[3, 3] + 
              20*Pi^2*CHq3[3, 3] - 1632*CHu[1, 1] - 1024*Pi^2*CHu[1, 1] - 
              1632*CHu[2, 2] - 1024*Pi^2*CHu[2, 2] - 4860*CHu[3, 3]) + 
            2*MW2^3*MZ2^2*((3597 + 64*Pi^2)*CHd[1, 1] + (3597 + 64*Pi^2)*CHd[
                2, 2] + 3597*CHd[3, 3] + 64*Pi^2*CHd[3, 3] - 1059*CHe[1, 1] + 
              576*Pi^2*CHe[1, 1] - 1059*CHe[2, 2] + 576*Pi^2*CHe[2, 2] - 
              1059*CHe[3, 3] + 576*Pi^2*CHe[3, 3] + 777*CHl1[1, 1] + 
              360*Pi^2*CHl1[1, 1] + 777*CHl1[2, 2] + 360*Pi^2*CHl1[2, 2] + 
              777*CHl1[3, 3] + 360*Pi^2*CHl1[3, 3] - 261*CHl3[1, 1] + 
              360*Pi^2*CHl3[1, 1] - 261*CHl3[2, 2] + 360*Pi^2*CHl3[2, 2] - 
              261*CHl3[3, 3] + 360*Pi^2*CHl3[3, 3] - 1941*CHq1[1, 1] - 
              232*Pi^2*CHq1[1, 1] - 1941*CHq1[2, 2] - 232*Pi^2*CHq1[2, 2] + 
              348*CHq1[3, 3] - 8*Pi^2*CHq1[3, 3] + 7857*CHq3[1, 1] + 
              216*Pi^2*CHq3[1, 1] + 7857*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] + 
              5112*CHq3[3, 3] - 8*Pi^2*CHq3[3, 3] - 3702*CHu[1, 1] - 
              512*Pi^2*CHu[1, 1] - 3702*CHu[2, 2] - 512*Pi^2*CHu[2, 2] - 
              3240*CHu[3, 3]) - 3*MW2^2*MZ2^3*(4*(593 + 16*Pi^2)*CHd[1, 1] + 
              4*(593 + 16*Pi^2)*CHd[2, 2] + 2372*CHd[3, 3] + 64*Pi^2*CHd[3, 
                3] - 2140*CHe[1, 1] + 576*Pi^2*CHe[1, 1] - 2140*CHe[2, 2] + 
              576*Pi^2*CHe[2, 2] - 2140*CHe[3, 3] + 576*Pi^2*CHe[3, 3] + 
              1118*CHl1[1, 1] + 216*Pi^2*CHl1[1, 1] + 1118*CHl1[2, 2] + 
              216*Pi^2*CHl1[2, 2] + 1118*CHl1[3, 3] + 216*Pi^2*CHl1[3, 3] - 
              880*CHl3[1, 1] + 216*Pi^2*CHl3[1, 1] - 880*CHl3[2, 2] + 
              216*Pi^2*CHl3[2, 2] - 880*CHl3[3, 3] + 216*Pi^2*CHl3[3, 3] - 
              2246*CHq1[1, 1] - 88*Pi^2*CHq1[1, 1] - 2246*CHq1[2, 2] - 
              88*Pi^2*CHq1[2, 2] + 16*CHq1[3, 3] - 8*Pi^2*CHq1[3, 3] + 
              3432*CHq3[1, 1] + 72*Pi^2*CHq3[1, 1] + 3432*CHq3[2, 2] + 
              72*Pi^2*CHq3[2, 2] + 2981*CHq3[3, 3] - 8*Pi^2*CHq3[3, 3] - 
              1360*CHu[1, 1] - 512*Pi^2*CHu[1, 1] - 1360*CHu[2, 2] - 
              512*Pi^2*CHu[2, 2] - 2728*CHu[3, 3]) - 4*MW2^4*MZ2*
             ((930 + 8*Pi^2)*CHd[1, 1] + (930 + 8*Pi^2)*CHd[2, 2] + 
              930*CHd[3, 3] + 8*Pi^2*CHd[3, 3] + 330*CHe[1, 1] + 
              72*Pi^2*CHe[1, 1] + 330*CHe[2, 2] + 72*Pi^2*CHe[2, 2] + 
              330*CHe[3, 3] + 72*Pi^2*CHe[3, 3] + 276*CHl1[1, 1] + 
              72*Pi^2*CHl1[1, 1] + 276*CHl1[2, 2] + 72*Pi^2*CHl1[2, 2] + 
              276*CHl1[3, 3] + 72*Pi^2*CHl1[3, 3] + 447*CHl3[1, 1] + 
              72*Pi^2*CHl3[1, 1] + 447*CHl3[2, 2] + 72*Pi^2*CHl3[2, 2] + 
              447*CHl3[3, 3] + 72*Pi^2*CHl3[3, 3] - 426*CHq1[1, 1] - 
              56*Pi^2*CHq1[1, 1] - 426*CHq1[2, 2] - 56*Pi^2*CHq1[2, 2] + 
              207*CHq1[3, 3] + 8*Pi^2*CHq1[3, 3] + 2511*CHq3[1, 1] + 
              72*Pi^2*CHq3[1, 1] + 2511*CHq3[2, 2] + 72*Pi^2*CHq3[2, 2] + 
              1302*CHq3[3, 3] + 8*Pi^2*CHq3[3, 3] - 1410*CHu[1, 1] - 
              64*Pi^2*CHu[1, 1] - 1410*CHu[2, 2] - 64*Pi^2*CHu[2, 2] - 
              480*CHu[3, 3]) + MZ2^5*(-2*(549 + 16*Pi^2)*CHd[1, 1] - 
              2*(549 + 16*Pi^2)*CHd[2, 2] - 1098*CHd[3, 3] - 32*Pi^2*CHd[3, 
                3] + 1014*CHe[1, 1] - 288*Pi^2*CHe[1, 1] + 1014*CHe[2, 2] - 
              288*Pi^2*CHe[2, 2] + 1014*CHe[3, 3] - 288*Pi^2*CHe[3, 3] - 
              768*CHl1[1, 1] - 72*Pi^2*CHl1[1, 1] - 768*CHl1[2, 2] - 
              72*Pi^2*CHl1[2, 2] - 768*CHl1[3, 3] - 72*Pi^2*CHl1[3, 3] + 
              1296*CHq1[1, 1] + 8*Pi^2*CHq1[1, 1] + 1296*CHq1[2, 2] + 
              8*Pi^2*CHq1[2, 2] + 957*CHq1[3, 3] + 4*Pi^2*CHq1[3, 3] + 
              345*CHq3[3, 3] + 4*Pi^2*CHq3[3, 3] + 612*CHu[1, 1] + 
              256*Pi^2*CHu[1, 1] + 612*CHu[2, 2] + 256*Pi^2*CHu[2, 2] + 
              1236*CHu[3, 3])) + MT2*(576*MW2^6*(9*CHd[1, 1] + 9*CHd[2, 2] + 
              9*CHd[3, 3] + 9*CHe[1, 1] + 9*CHe[2, 2] + 9*CHe[3, 3] + 
              9*CHl1[1, 1] + 9*CHl1[2, 2] + 9*CHl1[3, 3] + 9*CHl3[1, 1] + 
              9*CHl3[2, 2] + 9*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
              9*CHq1[3, 3] + 19*CHq3[1, 1] + 19*CHq3[2, 2] + 9*CHq3[3, 3] - 
              18*CHu[1, 1] - 18*CHu[2, 2]) + 3*MW2*MZ2^5*(100*CHd[1, 1] + 
              100*CHd[2, 2] + 100*CHd[3, 3] - 92*CHe[1, 1] - 92*CHe[2, 2] - 
              92*CHe[3, 3] + 268*CHl1[1, 1] + 268*CHl1[2, 2] + 
              268*CHl1[3, 3] - 652*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] - 
              652*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 652*CHl3[3, 3] + 
              144*Pi^2*CHl3[3, 3] - 316*CHq1[1, 1] - 316*CHq1[2, 2] - 
              1998*CHq1[3, 3] + 24*Pi^2*CHq1[3, 3] + 2172*CHq3[1, 1] + 
              48*Pi^2*CHq3[1, 1] + 2172*CHq3[2, 2] + 48*Pi^2*CHq3[2, 2] + 
              6719*CHq3[3, 3] + 24*Pi^2*CHq3[3, 3] - 56*CHu[1, 1] - 
              56*CHu[2, 2] - 3025*CHu[3, 3]) - 2*MZ2^6*
             (2*(549 + 16*Pi^2)*CHd[1, 1] + 2*(549 + 16*Pi^2)*CHd[2, 2] + 
              1098*CHd[3, 3] + 32*Pi^2*CHd[3, 3] - 1014*CHe[1, 1] + 
              288*Pi^2*CHe[1, 1] - 1014*CHe[2, 2] + 288*Pi^2*CHe[2, 2] - 
              1014*CHe[3, 3] + 288*Pi^2*CHe[3, 3] + 768*CHl1[1, 1] + 
              72*Pi^2*CHl1[1, 1] + 768*CHl1[2, 2] + 72*Pi^2*CHl1[2, 2] + 
              768*CHl1[3, 3] + 72*Pi^2*CHl1[3, 3] - 1296*CHq1[1, 1] - 
              8*Pi^2*CHq1[1, 1] - 1296*CHq1[2, 2] - 8*Pi^2*CHq1[2, 2] - 
              957*CHq1[3, 3] - 4*Pi^2*CHq1[3, 3] - 345*CHq3[3, 3] - 
              4*Pi^2*CHq3[3, 3] - 612*CHu[1, 1] - 256*Pi^2*CHu[1, 1] - 
              612*CHu[2, 2] - 256*Pi^2*CHu[2, 2] - 1236*CHu[3, 3]) - 
            16*MW2^5*MZ2*((1635 + 16*Pi^2)*CHd[1, 1] + (1635 + 16*Pi^2)*CHd[
                2, 2] + 1635*CHd[3, 3] + 16*Pi^2*CHd[3, 3] + 435*CHe[1, 1] + 
              144*Pi^2*CHe[1, 1] + 435*CHe[2, 2] + 144*Pi^2*CHe[2, 2] + 
              435*CHe[3, 3] + 144*Pi^2*CHe[3, 3] + 327*CHl1[1, 1] + 
              144*Pi^2*CHl1[1, 1] + 327*CHl1[2, 2] + 144*Pi^2*CHl1[2, 2] + 
              327*CHl1[3, 3] + 144*Pi^2*CHl1[3, 3] + 669*CHl3[1, 1] + 
              144*Pi^2*CHl3[1, 1] + 669*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] + 
              669*CHl3[3, 3] + 144*Pi^2*CHl3[3, 3] - 627*CHq1[1, 1] - 
              112*Pi^2*CHq1[1, 1] - 627*CHq1[2, 2] - 112*Pi^2*CHq1[2, 2] + 
              1629*CHq1[3, 3] + 16*Pi^2*CHq1[3, 3] + 4419*CHq3[1, 1] + 
              144*Pi^2*CHq3[1, 1] + 4419*CHq3[2, 2] + 144*Pi^2*CHq3[2, 2] + 
              939*CHq3[3, 3] + 16*Pi^2*CHq3[3, 3] - 2370*CHu[1, 1] - 
              128*Pi^2*CHu[1, 1] - 2370*CHu[2, 2] - 128*Pi^2*CHu[2, 2] + 
              480*CHu[3, 3]) + 12*MW2^4*MZ2^2*(8*(441 + 10*Pi^2)*CHd[1, 1] + 
              8*(441 + 10*Pi^2)*CHd[2, 2] + 3528*CHd[3, 3] + 80*Pi^2*CHd[3, 
                3] - 2280*CHe[1, 1] + 720*Pi^2*CHe[1, 1] - 2280*CHe[2, 2] + 
              720*Pi^2*CHe[2, 2] - 2280*CHe[3, 3] + 720*Pi^2*CHe[3, 3] + 
              204*CHl1[1, 1] + 432*Pi^2*CHl1[1, 1] + 204*CHl1[2, 2] + 
              432*Pi^2*CHl1[2, 2] + 204*CHl1[3, 3] + 432*Pi^2*CHl1[3, 3] - 
              1102*CHl3[1, 1] + 432*Pi^2*CHl3[1, 1] - 1102*CHl3[2, 2] + 
              432*Pi^2*CHl3[2, 2] - 1102*CHl3[3, 3] + 432*Pi^2*CHl3[3, 3] - 
              1656*CHq1[1, 1] - 272*Pi^2*CHq1[1, 1] - 1656*CHq1[2, 2] - 
              272*Pi^2*CHq1[2, 2] + 5726*CHq1[3, 3] - 16*Pi^2*CHq1[3, 3] + 
              7434*CHq3[1, 1] + 240*Pi^2*CHq3[1, 1] + 7434*CHq3[2, 2] + 
              240*Pi^2*CHq3[2, 2] - 127*CHq3[3, 3] - 16*Pi^2*CHq3[3, 3] - 
              2700*CHu[1, 1] - 640*Pi^2*CHu[1, 1] - 2700*CHu[2, 2] - 
              640*Pi^2*CHu[2, 2] + 1280*CHu[3, 3]) - 2*MW2^3*MZ2^3*
             (20*(825 + 32*Pi^2)*CHd[1, 1] + 20*(825 + 32*Pi^2)*CHd[2, 2] + 
              16500*CHd[3, 3] + 640*Pi^2*CHd[3, 3] - 28332*CHe[1, 1] + 
              5760*Pi^2*CHe[1, 1] - 28332*CHe[2, 2] + 5760*Pi^2*CHe[2, 2] - 
              28332*CHe[3, 3] + 5760*Pi^2*CHe[3, 3] + 7092*CHl1[1, 1] + 
              1872*Pi^2*CHl1[1, 1] + 7092*CHl1[2, 2] + 1872*Pi^2*CHl1[2, 2] + 
              7092*CHl1[3, 3] + 1872*Pi^2*CHl1[3, 3] - 12216*CHl3[1, 1] + 
              1872*Pi^2*CHl3[1, 1] - 12216*CHl3[2, 2] + 1872*Pi^2*CHl3[2, 
                2] - 12216*CHl3[3, 3] + 1872*Pi^2*CHl3[3, 3] - 
              18300*CHq1[1, 1] - 592*Pi^2*CHq1[1, 1] - 18300*CHq1[2, 2] - 
              592*Pi^2*CHq1[2, 2] + 40752*CHq1[3, 3] - 80*Pi^2*CHq1[3, 3] + 
              18936*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 18936*CHq3[2, 2] + 
              432*Pi^2*CHq3[2, 2] - 18516*CHq3[3, 3] - 80*Pi^2*CHq3[3, 3] + 
              624*CHu[1, 1] - 5120*Pi^2*CHu[1, 1] + 624*CHu[2, 2] - 
              5120*Pi^2*CHu[2, 2] + 10419*CHu[3, 3]) + MW2^2*MZ2^4*
             (32*(423 + 20*Pi^2)*CHd[1, 1] + 32*(423 + 20*Pi^2)*CHd[2, 2] + 
              13536*CHd[3, 3] + 640*Pi^2*CHd[3, 3] - 29280*CHe[1, 1] + 
              5760*Pi^2*CHe[1, 1] - 29280*CHe[2, 2] + 5760*Pi^2*CHe[2, 2] - 
              29280*CHe[3, 3] + 5760*Pi^2*CHe[3, 3] + 12516*CHl1[1, 1] + 
              1008*Pi^2*CHl1[1, 1] + 12516*CHl1[2, 2] + 1008*Pi^2*CHl1[2, 
                2] + 12516*CHl1[3, 3] + 1008*Pi^2*CHl1[3, 3] - 
              3732*CHl3[1, 1] + 432*Pi^2*CHl3[1, 1] - 3732*CHl3[2, 2] + 
              432*Pi^2*CHl3[2, 2] - 3732*CHl3[3, 3] + 432*Pi^2*CHl3[3, 3] - 
              23220*CHq1[1, 1] + 272*Pi^2*CHq1[1, 1] - 23220*CHq1[2, 2] + 
              272*Pi^2*CHq1[2, 2] + 29814*CHq1[3, 3] + 208*Pi^2*CHq1[3, 3] + 
              1908*CHq3[1, 1] + 144*Pi^2*CHq3[1, 1] + 1908*CHq3[2, 2] + 
              144*Pi^2*CHq3[2, 2] - 52185*CHq3[3, 3] + 208*Pi^2*CHq3[3, 3] + 
              5040*CHu[1, 1] - 5120*Pi^2*CHu[1, 1] + 5040*CHu[2, 2] - 
              5120*Pi^2*CHu[2, 2] + 19761*CHu[3, 3])))))/
      (5184*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^3*(-MH2 + 4*MZ2)*Pi^3*SW2))/
    VALPHA^2)*Class[7] + 
 Class[8]*((((MZ*(2*MW2^2 - 2*MW2*MZ2 + MZ2^2))/(108*Pi^3) - 
      (MZ*(2*MW2^2 - 2*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2])/(36*Pi^3))*
     Cll[1, 2, 2, 1])/VALPHA^2 + 
   (-1/216*(MZ*B0i[bb0, 0, 0, MZ2]*(2*MW2^2*(4*Cdd[1, 1, 1, 1] + 
           6*Cdd[1, 1, 2, 2] + 6*Cdd[1, 1, 3, 3] + 2*Cdd[1, 2, 2, 1] + 
           2*Cdd[1, 3, 3, 1] + 4*Cdd[2, 2, 2, 2] + 6*Cdd[2, 2, 3, 3] + 
           2*Cdd[2, 3, 3, 2] + 4*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
           3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
           3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
           3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] + 6*Cee[1, 1, 1, 1] + 
           12*Cee[1, 1, 2, 2] + 12*Cee[1, 1, 3, 3] + 6*Cee[2, 2, 2, 2] + 
           12*Cee[2, 2, 3, 3] + 6*Cee[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
           6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
           6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
           3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
           3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
           3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] + 3*Cle[1, 1, 1, 1] + 
           3*Cle[1, 1, 2, 2] + 3*Cle[1, 1, 3, 3] + 3*Cle[2, 2, 1, 1] + 
           3*Cle[2, 2, 2, 2] + 3*Cle[2, 2, 3, 3] + 3*Cle[3, 3, 1, 1] + 
           3*Cle[3, 3, 2, 2] + 3*Cle[3, 3, 3, 3] + 6*Cll[1, 1, 1, 1] + 
           6*Cll[1, 1, 2, 2] + 6*Cll[1, 1, 3, 3] + 6*Cll[1, 3, 3, 1] + 
           6*Cll[2, 2, 2, 2] + 6*Cll[2, 2, 3, 3] + 6*Cll[2, 3, 3, 2] + 
           6*Cll[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] + 
           3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] + 
           3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 3*Clq1[3, 3, 2, 2] + 
           3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] + 
           3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] + 
           3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] + 
           3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 
           6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 
           6*Clu[3, 3, 2, 2] - 3*Cqd1[1, 1, 1, 1] - 3*Cqd1[1, 1, 2, 2] - 
           3*Cqd1[1, 1, 3, 3] - 3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 
           3*Cqd1[2, 2, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 
           3*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
           3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 
           3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
           3*Cqe[3, 3, 3, 3] + 8*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 1, 2, 2] - 
           6*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 2, 2, 1] + 2*Cqq1[1, 3, 3, 1] + 
           8*Cqq1[2, 2, 2, 2] - 6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 
           4*Cqq1[3, 3, 3, 3] + 24*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 
           18*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 2, 2, 1] - 6*Cqq3[1, 3, 3, 1] + 
           24*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 
           4*Cqq3[3, 3, 3, 3] + 6*Cqu1[1, 1, 1, 1] + 6*Cqu1[1, 1, 2, 2] + 
           6*Cqu1[2, 2, 1, 1] + 6*Cqu1[2, 2, 2, 2] - 6*Cqu1[3, 3, 1, 1] - 
           6*Cqu1[3, 3, 2, 2] - 6*Cud1[1, 1, 1, 1] - 6*Cud1[1, 1, 2, 2] - 
           6*Cud1[1, 1, 3, 3] - 6*Cud1[2, 2, 1, 1] - 6*Cud1[2, 2, 2, 2] - 
           6*Cud1[2, 2, 3, 3] + 16*Cuu[1, 1, 1, 1] + 24*Cuu[1, 1, 2, 2] + 
           8*Cuu[1, 2, 2, 1] + 16*Cuu[2, 2, 2, 2]) + 
         MZ2^2*(8*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 
           4*Cdd[1, 2, 2, 1] + 4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 
           12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 
           6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 6*Ced[1, 1, 3, 3] + 
           6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 6*Ced[2, 2, 3, 3] + 
           6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 6*Ced[3, 3, 3, 3] + 
           12*Cee[1, 1, 1, 1] + 24*Cee[1, 1, 2, 2] + 24*Cee[1, 1, 3, 3] + 
           12*Cee[2, 2, 2, 2] + 24*Cee[2, 2, 3, 3] + 12*Cee[3, 3, 3, 3] - 
           12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] - 12*Ceu[2, 2, 1, 1] - 
           12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] - 12*Ceu[3, 3, 2, 2] + 
           6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 6*Cld[1, 1, 3, 3] + 
           6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 6*Cld[2, 2, 3, 3] + 
           6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 6*Cld[3, 3, 3, 3] + 
           6*Cle[1, 1, 1, 1] + 6*Cle[1, 1, 2, 2] + 6*Cle[1, 1, 3, 3] + 
           6*Cle[2, 2, 1, 1] + 6*Cle[2, 2, 2, 2] + 6*Cle[2, 2, 3, 3] + 
           6*Cle[3, 3, 1, 1] + 6*Cle[3, 3, 2, 2] + 6*Cle[3, 3, 3, 3] + 
           9*Cll[1, 1, 1, 1] + 12*Cll[1, 1, 2, 2] + 12*Cll[1, 1, 3, 3] + 
           6*Cll[1, 3, 3, 1] + 9*Cll[2, 2, 2, 2] + 12*Cll[2, 2, 3, 3] + 
           6*Cll[2, 3, 3, 2] + 9*Cll[3, 3, 3, 3] - 6*Clq1[1, 1, 1, 1] - 
           6*Clq1[1, 1, 2, 2] - 3*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] - 
           6*Clq1[2, 2, 2, 2] - 3*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] - 
           6*Clq1[3, 3, 2, 2] - 3*Clq1[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] - 
           12*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 1, 1] - 12*Clu[2, 2, 2, 2] - 
           12*Clu[3, 3, 1, 1] - 12*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
           6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
           6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
           3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
           6*Cqe[1, 1, 2, 2] - 6*Cqe[1, 1, 3, 3] - 6*Cqe[2, 2, 1, 1] - 
           6*Cqe[2, 2, 2, 2] - 6*Cqe[2, 2, 3, 3] - 3*Cqe[3, 3, 1, 1] - 
           3*Cqe[3, 3, 2, 2] - 3*Cqe[3, 3, 3, 3] + 7*Cqq1[1, 1, 1, 1] + 
           12*Cqq1[1, 1, 2, 2] + 6*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 2, 2, 1] + 
           Cqq1[1, 3, 3, 1] + 7*Cqq1[2, 2, 2, 2] + 6*Cqq1[2, 2, 3, 3] + 
           Cqq1[2, 3, 3, 2] + 2*Cqq1[3, 3, 3, 3] + 3*Cqq3[1, 1, 1, 1] + 
           6*Cqq3[1, 2, 2, 1] + 3*Cqq3[1, 3, 3, 1] + 3*Cqq3[2, 2, 2, 2] + 
           3*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
           12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] + 
           6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
           12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
           12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
           48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
         MW2*MZ2*(16*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
           24*Cdd[1, 1, 3, 3] + 8*Cdd[1, 2, 2, 1] + 8*Cdd[1, 3, 3, 1] + 
           16*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] + 8*Cdd[2, 3, 3, 2] + 
           16*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 1, 1] + 12*Ced[1, 1, 2, 2] + 
           12*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 1, 1] + 12*Ced[2, 2, 2, 2] + 
           12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 1, 1] + 12*Ced[3, 3, 2, 2] + 
           12*Ced[3, 3, 3, 3] + 24*Cee[1, 1, 1, 1] + 48*Cee[1, 1, 2, 2] + 
           48*Cee[1, 1, 3, 3] + 24*Cee[2, 2, 2, 2] + 48*Cee[2, 2, 3, 3] + 
           24*Cee[3, 3, 3, 3] - 24*Ceu[1, 1, 1, 1] - 24*Ceu[1, 1, 2, 2] - 
           24*Ceu[2, 2, 1, 1] - 24*Ceu[2, 2, 2, 2] - 24*Ceu[3, 3, 1, 1] - 
           24*Ceu[3, 3, 2, 2] + 12*Cld[1, 1, 1, 1] + 12*Cld[1, 1, 2, 2] + 
           12*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 1, 1] + 12*Cld[2, 2, 2, 2] + 
           12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 1, 1] + 12*Cld[3, 3, 2, 2] + 
           12*Cld[3, 3, 3, 3] + 12*Cle[1, 1, 1, 1] + 12*Cle[1, 1, 2, 2] + 
           12*Cle[1, 1, 3, 3] + 12*Cle[2, 2, 1, 1] + 12*Cle[2, 2, 2, 2] + 
           12*Cle[2, 2, 3, 3] + 12*Cle[3, 3, 1, 1] + 12*Cle[3, 3, 2, 2] + 
           12*Cle[3, 3, 3, 3] + 18*Cll[1, 1, 1, 1] + 24*Cll[1, 1, 2, 2] + 
           24*Cll[1, 1, 3, 3] + 12*Cll[1, 3, 3, 1] + 18*Cll[2, 2, 2, 2] + 
           24*Cll[2, 2, 3, 3] + 12*Cll[2, 3, 3, 2] + 18*Cll[3, 3, 3, 3] - 
           12*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 
           12*Clq1[2, 2, 1, 1] - 12*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 
           12*Clq1[3, 3, 1, 1] - 12*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] - 
           3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] - 
           24*Clu[1, 1, 1, 1] - 24*Clu[1, 1, 2, 2] - 24*Clu[2, 2, 1, 1] - 
           24*Clu[2, 2, 2, 2] - 24*Clu[3, 3, 1, 1] - 24*Clu[3, 3, 2, 2] - 
           12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 12*Cqd1[1, 1, 3, 3] - 
           12*Cqd1[2, 2, 1, 1] - 12*Cqd1[2, 2, 2, 2] - 12*Cqd1[2, 2, 3, 3] + 
           3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] - 
           12*Cqe[1, 1, 1, 1] - 12*Cqe[1, 1, 2, 2] - 12*Cqe[1, 1, 3, 3] - 
           12*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 12*Cqe[2, 2, 3, 3] + 
           3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
           14*Cqq1[1, 1, 1, 1] + 24*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 1, 3, 3] + 
           4*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] + 14*Cqq1[2, 2, 2, 2] - 
           6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 
           6*Cqq3[1, 1, 1, 1] - 18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 
           6*Cqq3[2, 2, 2, 2] - 18*Cqq3[2, 2, 3, 3] - 8*Cqq3[3, 3, 3, 3] + 
           24*Cqu1[1, 1, 1, 1] + 24*Cqu1[1, 1, 2, 2] + 24*Cqu1[2, 2, 1, 1] + 
           24*Cqu1[2, 2, 2, 2] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
           24*Cud1[1, 1, 1, 1] - 24*Cud1[1, 1, 2, 2] - 24*Cud1[1, 1, 3, 3] - 
           24*Cud1[2, 2, 1, 1] - 24*Cud1[2, 2, 2, 2] - 24*Cud1[2, 2, 3, 3] + 
           64*Cuu[1, 1, 1, 1] + 96*Cuu[1, 1, 2, 2] + 32*Cuu[1, 2, 2, 1] + 
           64*Cuu[2, 2, 2, 2])))/Pi^3 - 
     (MZ*(MZ2^2*(-3*MT2*(24*Ceu[1, 1, 3, 3] + 24*Ceu[2, 2, 3, 3] + 
            24*Ceu[3, 3, 3, 3] + 6*Clq1[1, 1, 3, 3] + 6*Clq1[2, 2, 3, 3] + 
            6*Clq1[3, 3, 3, 3] + 24*Clu[1, 1, 3, 3] + 24*Clu[2, 2, 3, 3] + 
            24*Clu[3, 3, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
            6*Cqd1[3, 3, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
            6*Cqe[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] + 7*Cqq1[1, 3, 3, 1] - 
            12*Cqq1[2, 2, 3, 3] + 7*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
            21*Cqq3[1, 3, 3, 1] + 21*Cqq3[2, 3, 3, 2] + 20*Cqq3[3, 3, 3, 3] - 
            24*Cqu1[1, 1, 3, 3] - 24*Cqu1[2, 2, 3, 3] - 12*Cqu1[3, 3, 1, 1] - 
            12*Cqu1[3, 3, 2, 2] - 12*Cqu1[3, 3, 3, 3] + 24*Cud1[3, 3, 1, 1] + 
            24*Cud1[3, 3, 2, 2] + 24*Cud1[3, 3, 3, 3] - 96*Cuu[1, 1, 3, 3] - 
            68*Cuu[1, 3, 3, 1] - 96*Cuu[2, 2, 3, 3] - 68*Cuu[2, 3, 3, 2]) + 
          MZ2*(20*Cdd[1, 1, 1, 1] + 48*Cdd[1, 1, 2, 2] + 48*Cdd[1, 1, 3, 3] - 
            8*Cdd[1, 2, 2, 1] - 8*Cdd[1, 3, 3, 1] + 20*Cdd[2, 2, 2, 2] + 
            48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 20*Cdd[3, 3, 3, 3] + 
            24*Ced[1, 1, 1, 1] + 24*Ced[1, 1, 2, 2] + 24*Ced[1, 1, 3, 3] + 
            24*Ced[2, 2, 1, 1] + 24*Ced[2, 2, 2, 2] + 24*Ced[2, 2, 3, 3] + 
            24*Ced[3, 3, 1, 1] + 24*Ced[3, 3, 2, 2] + 24*Ced[3, 3, 3, 3] + 
            12*Cee[1, 1, 1, 1] + 24*Cee[1, 1, 2, 2] + 24*Cee[1, 1, 3, 3] + 
            12*Cee[2, 2, 2, 2] + 24*Cee[2, 2, 3, 3] + 12*Cee[3, 3, 3, 3] - 
            48*Ceu[1, 1, 1, 1] - 48*Ceu[1, 1, 2, 2] + 12*Ceu[1, 1, 3, 3] - 
            48*Ceu[2, 2, 1, 1] - 48*Ceu[2, 2, 2, 2] + 12*Ceu[2, 2, 3, 3] - 
            48*Ceu[3, 3, 1, 1] - 48*Ceu[3, 3, 2, 2] + 12*Ceu[3, 3, 3, 3] + 
            24*Cld[1, 1, 1, 1] + 24*Cld[1, 1, 2, 2] + 24*Cld[1, 1, 3, 3] + 
            24*Cld[2, 2, 1, 1] + 24*Cld[2, 2, 2, 2] + 24*Cld[2, 2, 3, 3] + 
            24*Cld[3, 3, 1, 1] + 24*Cld[3, 3, 2, 2] + 24*Cld[3, 3, 3, 3] + 
            24*Cle[1, 1, 1, 1] + 24*Cle[1, 1, 2, 2] + 24*Cle[1, 1, 3, 3] + 
            24*Cle[2, 2, 1, 1] + 24*Cle[2, 2, 2, 2] + 24*Cle[2, 2, 3, 3] + 
            24*Cle[3, 3, 1, 1] + 24*Cle[3, 3, 2, 2] + 24*Cle[3, 3, 3, 3] + 
            18*Cll[1, 1, 1, 1] + 48*Cll[1, 1, 2, 2] + 48*Cll[1, 1, 3, 3] - 
            12*Cll[1, 3, 3, 1] + 18*Cll[2, 2, 2, 2] + 48*Cll[2, 2, 3, 3] - 
            12*Cll[2, 3, 3, 2] + 18*Cll[3, 3, 3, 3] - 24*Clq1[1, 1, 1, 1] - 
            24*Clq1[1, 1, 2, 2] - 9*Clq1[1, 1, 3, 3] - 24*Clq1[2, 2, 1, 1] - 
            24*Clq1[2, 2, 2, 2] - 9*Clq1[2, 2, 3, 3] - 24*Clq1[3, 3, 1, 1] - 
            24*Clq1[3, 3, 2, 2] - 9*Clq1[3, 3, 3, 3] - 48*Clu[1, 1, 1, 1] - 
            48*Clu[1, 1, 2, 2] + 12*Clu[1, 1, 3, 3] - 48*Clu[2, 2, 1, 1] - 
            48*Clu[2, 2, 2, 2] + 12*Clu[2, 2, 3, 3] - 48*Clu[3, 3, 1, 1] - 
            48*Clu[3, 3, 2, 2] + 12*Clu[3, 3, 3, 3] - 24*Cqd1[1, 1, 1, 1] - 
            24*Cqd1[1, 1, 2, 2] - 24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 1, 1] - 
            24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] - 9*Cqd1[3, 3, 1, 1] - 
            9*Cqd1[3, 3, 2, 2] - 9*Cqd1[3, 3, 3, 3] - 24*Cqe[1, 1, 1, 1] - 
            24*Cqe[1, 1, 2, 2] - 24*Cqe[1, 1, 3, 3] - 24*Cqe[2, 2, 1, 1] - 
            24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] - 9*Cqe[3, 3, 1, 1] - 
            9*Cqe[3, 3, 2, 2] - 9*Cqe[3, 3, 3, 3] + 22*Cqq1[1, 1, 1, 1] + 
            48*Cqq1[1, 1, 2, 2] + 18*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 2, 2, 1] - 
            6*Cqq1[1, 3, 3, 1] + 22*Cqq1[2, 2, 2, 2] + 18*Cqq1[2, 2, 3, 3] - 
            6*Cqq1[2, 3, 3, 2] + 2*Cqq1[3, 3, 3, 3] - 6*Cqq3[1, 1, 1, 1] - 
            12*Cqq3[1, 2, 2, 1] - 18*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 2, 2] - 
            18*Cqq3[2, 3, 3, 2] + 48*Cqu1[1, 1, 1, 1] + 48*Cqu1[1, 1, 2, 2] - 
            12*Cqu1[1, 1, 3, 3] + 48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 
            12*Cqu1[2, 2, 3, 3] + 18*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 
            6*Cqu1[3, 3, 3, 3] - 48*Cud1[1, 1, 1, 1] - 48*Cud1[1, 1, 2, 2] - 
            48*Cud1[1, 1, 3, 3] - 48*Cud1[2, 2, 1, 1] - 48*Cud1[2, 2, 2, 2] - 
            48*Cud1[2, 2, 3, 3] + 12*Cud1[3, 3, 1, 1] + 12*Cud1[3, 3, 2, 2] + 
            12*Cud1[3, 3, 3, 3] + 80*Cuu[1, 1, 1, 1] + 192*Cuu[1, 1, 2, 2] - 
            48*Cuu[1, 1, 3, 3] - 32*Cuu[1, 2, 2, 1] - 64*Cuu[1, 3, 3, 1] + 
            80*Cuu[2, 2, 2, 2] - 48*Cuu[2, 2, 3, 3] - 64*Cuu[2, 3, 3, 2])) - 
        MW2*MZ2*(MZ2*(40*Cdd[1, 1, 1, 1] + 96*Cdd[1, 1, 2, 2] + 
            96*Cdd[1, 1, 3, 3] - 16*Cdd[1, 2, 2, 1] - 16*Cdd[1, 3, 3, 1] + 
            40*Cdd[2, 2, 2, 2] + 96*Cdd[2, 2, 3, 3] - 16*Cdd[2, 3, 3, 2] + 
            40*Cdd[3, 3, 3, 3] + 48*Ced[1, 1, 1, 1] + 48*Ced[1, 1, 2, 2] + 
            48*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 1, 1] + 48*Ced[2, 2, 2, 2] + 
            48*Ced[2, 2, 3, 3] + 48*Ced[3, 3, 1, 1] + 48*Ced[3, 3, 2, 2] + 
            48*Ced[3, 3, 3, 3] + 24*Cee[1, 1, 1, 1] + 48*Cee[1, 1, 2, 2] + 
            48*Cee[1, 1, 3, 3] + 24*Cee[2, 2, 2, 2] + 48*Cee[2, 2, 3, 3] + 
            24*Cee[3, 3, 3, 3] - 96*Ceu[1, 1, 1, 1] - 96*Ceu[1, 1, 2, 2] + 
            24*Ceu[1, 1, 3, 3] - 96*Ceu[2, 2, 1, 1] - 96*Ceu[2, 2, 2, 2] + 
            24*Ceu[2, 2, 3, 3] - 96*Ceu[3, 3, 1, 1] - 96*Ceu[3, 3, 2, 2] + 
            24*Ceu[3, 3, 3, 3] + 48*Cld[1, 1, 1, 1] + 48*Cld[1, 1, 2, 2] + 
            48*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 1, 1] + 48*Cld[2, 2, 2, 2] + 
            48*Cld[2, 2, 3, 3] + 48*Cld[3, 3, 1, 1] + 48*Cld[3, 3, 2, 2] + 
            48*Cld[3, 3, 3, 3] + 48*Cle[1, 1, 1, 1] + 48*Cle[1, 1, 2, 2] + 
            48*Cle[1, 1, 3, 3] + 48*Cle[2, 2, 1, 1] + 48*Cle[2, 2, 2, 2] + 
            48*Cle[2, 2, 3, 3] + 48*Cle[3, 3, 1, 1] + 48*Cle[3, 3, 2, 2] + 
            48*Cle[3, 3, 3, 3] + 36*Cll[1, 1, 1, 1] + 96*Cll[1, 1, 2, 2] + 
            96*Cll[1, 1, 3, 3] - 24*Cll[1, 3, 3, 1] + 36*Cll[2, 2, 2, 2] + 
            96*Cll[2, 2, 3, 3] - 24*Cll[2, 3, 3, 2] + 36*Cll[3, 3, 3, 3] - 
            48*Clq1[1, 1, 1, 1] - 48*Clq1[1, 1, 2, 2] + 27*Clq1[1, 1, 3, 3] - 
            48*Clq1[2, 2, 1, 1] - 48*Clq1[2, 2, 2, 2] + 27*Clq1[2, 2, 3, 3] - 
            48*Clq1[3, 3, 1, 1] - 48*Clq1[3, 3, 2, 2] + 27*Clq1[3, 3, 3, 3] - 
            15*Clq3[1, 1, 3, 3] - 15*Clq3[2, 2, 3, 3] - 15*Clq3[3, 3, 3, 3] - 
            96*Clu[1, 1, 1, 1] - 96*Clu[1, 1, 2, 2] + 24*Clu[1, 1, 3, 3] - 
            96*Clu[2, 2, 1, 1] - 96*Clu[2, 2, 2, 2] + 24*Clu[2, 2, 3, 3] - 
            96*Clu[3, 3, 1, 1] - 96*Clu[3, 3, 2, 2] + 24*Clu[3, 3, 3, 3] - 
            48*Cqd1[1, 1, 1, 1] - 48*Cqd1[1, 1, 2, 2] - 48*Cqd1[1, 1, 3, 3] - 
            48*Cqd1[2, 2, 1, 1] - 48*Cqd1[2, 2, 2, 2] - 48*Cqd1[2, 2, 3, 3] + 
            27*Cqd1[3, 3, 1, 1] + 27*Cqd1[3, 3, 2, 2] + 27*Cqd1[3, 3, 3, 3] - 
            48*Cqe[1, 1, 1, 1] - 48*Cqe[1, 1, 2, 2] - 48*Cqe[1, 1, 3, 3] - 
            48*Cqe[2, 2, 1, 1] - 48*Cqe[2, 2, 2, 2] - 48*Cqe[2, 2, 3, 3] + 
            27*Cqe[3, 3, 1, 1] + 27*Cqe[3, 3, 2, 2] + 27*Cqe[3, 3, 3, 3] + 
            44*Cqq1[1, 1, 1, 1] + 96*Cqq1[1, 1, 2, 2] - 54*Cqq1[1, 1, 3, 3] - 
            8*Cqq1[1, 2, 2, 1] - 24*Cqq1[1, 3, 3, 1] + 44*Cqq1[2, 2, 2, 2] - 
            54*Cqq1[2, 2, 3, 3] - 24*Cqq1[2, 3, 3, 2] - 26*Cqq1[3, 3, 3, 3] - 
            12*Cqq3[1, 1, 1, 1] - 90*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 2, 2, 1] - 
            48*Cqq3[1, 3, 3, 1] - 12*Cqq3[2, 2, 2, 2] - 90*Cqq3[2, 2, 3, 3] - 
            48*Cqq3[2, 3, 3, 2] - 30*Cqq3[3, 3, 3, 3] + 96*Cqu1[1, 1, 1, 1] + 
            96*Cqu1[1, 1, 2, 2] - 24*Cqu1[1, 1, 3, 3] + 96*Cqu1[2, 2, 1, 1] + 
            96*Cqu1[2, 2, 2, 2] - 24*Cqu1[2, 2, 3, 3] - 54*Cqu1[3, 3, 1, 1] - 
            54*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] - 96*Cud1[1, 1, 1, 1] - 
            96*Cud1[1, 1, 2, 2] - 96*Cud1[1, 1, 3, 3] - 96*Cud1[2, 2, 1, 1] - 
            96*Cud1[2, 2, 2, 2] - 96*Cud1[2, 2, 3, 3] + 24*Cud1[3, 3, 1, 1] + 
            24*Cud1[3, 3, 2, 2] + 24*Cud1[3, 3, 3, 3] + 160*Cuu[1, 1, 1, 1] + 
            384*Cuu[1, 1, 2, 2] - 96*Cuu[1, 1, 3, 3] - 64*Cuu[1, 2, 2, 1] - 
            128*Cuu[1, 3, 3, 1] + 160*Cuu[2, 2, 2, 2] - 96*Cuu[2, 2, 3, 3] - 
            128*Cuu[2, 3, 3, 2]) - 6*MT2*(24*Ceu[1, 1, 3, 3] + 
            24*Ceu[2, 2, 3, 3] + 24*Ceu[3, 3, 3, 3] + 15*Clq1[1, 1, 3, 3] + 
            15*Clq1[2, 2, 3, 3] + 15*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 
            3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 24*Clu[1, 1, 3, 3] + 
            24*Clu[2, 2, 3, 3] + 24*Clu[3, 3, 3, 3] + 15*Cqd1[3, 3, 1, 1] + 
            15*Cqd1[3, 3, 2, 2] + 15*Cqd1[3, 3, 3, 3] + 15*Cqe[3, 3, 1, 1] + 
            15*Cqe[3, 3, 2, 2] + 15*Cqe[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] + 
            10*Cqq1[1, 3, 3, 1] - 30*Cqq1[2, 2, 3, 3] + 10*Cqq1[2, 3, 3, 2] - 
            6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] - 
            18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 
            24*Cqu1[1, 1, 3, 3] - 24*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 
            30*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 24*Cud1[3, 3, 1, 1] + 
            24*Cud1[3, 3, 2, 2] + 24*Cud1[3, 3, 3, 3] - 96*Cuu[1, 1, 3, 3] - 
            50*Cuu[1, 3, 3, 1] - 96*Cuu[2, 2, 3, 3] - 50*Cuu[2, 3, 3, 2])) + 
        4*MW2^2*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
            12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
            5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
            5*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 
            6*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 
            6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 
            6*Ced[3, 3, 3, 3] + 3*Cee[1, 1, 1, 1] + 6*Cee[1, 1, 2, 2] + 
            6*Cee[1, 1, 3, 3] + 3*Cee[2, 2, 2, 2] + 6*Cee[2, 2, 3, 3] + 
            3*Cee[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] + 
            3*Ceu[1, 1, 3, 3] - 12*Ceu[2, 2, 1, 1] - 12*Ceu[2, 2, 2, 2] + 
            3*Ceu[2, 2, 3, 3] - 12*Ceu[3, 3, 1, 1] - 12*Ceu[3, 3, 2, 2] + 
            3*Ceu[3, 3, 3, 3] + 6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 
            6*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 
            6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 
            6*Cld[3, 3, 3, 3] + 6*Cle[1, 1, 1, 1] + 6*Cle[1, 1, 2, 2] + 
            6*Cle[1, 1, 3, 3] + 6*Cle[2, 2, 1, 1] + 6*Cle[2, 2, 2, 2] + 
            6*Cle[2, 2, 3, 3] + 6*Cle[3, 3, 1, 1] + 6*Cle[3, 3, 2, 2] + 
            6*Cle[3, 3, 3, 3] + 3*Cll[1, 1, 1, 1] + 12*Cll[1, 1, 2, 2] + 
            12*Cll[1, 1, 3, 3] - 6*Cll[1, 3, 3, 1] + 3*Cll[2, 2, 2, 2] + 
            12*Cll[2, 2, 3, 3] - 6*Cll[2, 3, 3, 2] + 3*Cll[3, 3, 3, 3] - 
            6*Clq1[1, 1, 1, 1] - 6*Clq1[1, 1, 2, 2] + 9*Clq1[1, 1, 3, 3] - 
            6*Clq1[2, 2, 1, 1] - 6*Clq1[2, 2, 2, 2] + 9*Clq1[2, 2, 3, 3] - 
            6*Clq1[3, 3, 1, 1] - 6*Clq1[3, 3, 2, 2] + 9*Clq1[3, 3, 3, 3] + 
            18*Clq3[1, 1, 1, 1] + 18*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
            18*Clq3[2, 2, 1, 1] + 18*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 
            18*Clq3[3, 3, 1, 1] + 18*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 
            12*Clu[1, 1, 1, 1] - 12*Clu[1, 1, 2, 2] + 3*Clu[1, 1, 3, 3] - 
            12*Clu[2, 2, 1, 1] - 12*Clu[2, 2, 2, 2] + 3*Clu[2, 2, 3, 3] - 
            12*Clu[3, 3, 1, 1] - 12*Clu[3, 3, 2, 2] + 3*Clu[3, 3, 3, 3] - 
            6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
            6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
            9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] - 
            6*Cqe[1, 1, 1, 1] - 6*Cqe[1, 1, 2, 2] - 6*Cqe[1, 1, 3, 3] - 
            6*Cqe[2, 2, 1, 1] - 6*Cqe[2, 2, 2, 2] - 6*Cqe[2, 2, 3, 3] + 
            9*Cqe[3, 3, 1, 1] + 9*Cqe[3, 3, 2, 2] + 9*Cqe[3, 3, 3, 3] + 
            Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 18*Cqq1[1, 1, 3, 3] - 
            10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + Cqq1[2, 2, 2, 2] - 
            18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 11*Cqq1[3, 3, 3, 3] + 
            57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 
            18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 
            57*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 
            15*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 
            3*Cqu1[1, 1, 3, 3] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
            3*Cqu1[2, 2, 3, 3] - 18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 
            3*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 
            12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 
            12*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 
            3*Cud1[3, 3, 3, 3] + 20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 
            12*Cuu[1, 1, 3, 3] - 8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 
            20*Cuu[2, 2, 2, 2] - 12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) - 
          6*MT2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] + 3*Ceu[3, 3, 3, 3] + 
            3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] - 
            3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 
            3*Clu[1, 1, 3, 3] + 3*Clu[2, 2, 3, 3] + 3*Clu[3, 3, 3, 3] + 
            3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 
            3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 
            6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 
            4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 
            18*Cqq3[2, 2, 3, 3] - 2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 
            3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 
            3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 
            3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 
            12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]))))/(1296*MZ2*Pi^3) - 
     (MT2*MZ*B0i[bb0, 0, 0, MT2]*(MZ2^2*(12*Ceu[1, 1, 3, 3] + 
          12*Ceu[2, 2, 3, 3] + 12*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 
          3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] + 12*Clu[1, 1, 3, 3] + 
          12*Clu[2, 2, 3, 3] + 12*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 
          3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
          Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] - 
          3*Cqq1[3, 3, 3, 3] - 3*Cqq3[1, 3, 3, 1] - 3*Cqq3[2, 3, 3, 2] + 
          Cqq3[3, 3, 3, 3] - 12*Cqu1[1, 1, 3, 3] - 12*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] + 
          12*Cud1[3, 3, 1, 1] + 12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] - 
          48*Cuu[1, 1, 3, 3] - 16*Cuu[1, 3, 3, 1] - 48*Cuu[2, 2, 3, 3] - 
          16*Cuu[2, 3, 3, 2]) + 4*MW2^2*(3*Ceu[1, 1, 3, 3] + 
          3*Ceu[2, 2, 3, 3] + 3*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 
          3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 
          3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 3*Clu[1, 1, 3, 3] + 
          3*Clu[2, 2, 3, 3] + 3*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 
          3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
          3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
          4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 
          6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] - 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
          3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
          12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
          4*Cuu[2, 3, 3, 2]) + MW2*MZ2*(-24*Ceu[1, 1, 3, 3] - 
          24*Ceu[2, 2, 3, 3] - 24*Ceu[3, 3, 3, 3] - 15*Clq1[1, 1, 3, 3] - 
          15*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 3, 3] + 3*Clq3[1, 1, 3, 3] + 
          3*Clq3[2, 2, 3, 3] + 3*Clq3[3, 3, 3, 3] - 24*Clu[1, 1, 3, 3] - 
          24*Clu[2, 2, 3, 3] - 24*Clu[3, 3, 3, 3] - 15*Cqd1[3, 3, 1, 1] - 
          15*Cqd1[3, 3, 2, 2] - 15*Cqd1[3, 3, 3, 3] - 15*Cqe[3, 3, 1, 1] - 
          15*Cqe[3, 3, 2, 2] - 15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 
          8*Cqq1[1, 3, 3, 1] + 30*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
          6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 
          18*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] + 
          24*Cqu1[1, 1, 3, 3] + 24*Cqu1[2, 2, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 
          30*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] - 24*Cud1[3, 3, 1, 1] - 
          24*Cud1[3, 3, 2, 2] - 24*Cud1[3, 3, 3, 3] + 96*Cuu[1, 1, 3, 3] + 
          32*Cuu[1, 3, 3, 1] + 96*Cuu[2, 2, 3, 3] + 32*Cuu[2, 3, 3, 2])))/
      (216*MZ2*Pi^3) + (MZ*B0i[bb0, MZ2, MT2, MT2]*
       (MT2*(-2*MW2*MZ2*(21*Ceu[1, 1, 3, 3] + 21*Ceu[2, 2, 3, 3] + 
            21*Ceu[3, 3, 3, 3] + 57*Clq1[1, 1, 3, 3] + 57*Clq1[2, 2, 3, 3] + 
            57*Clq1[3, 3, 3, 3] - 33*Clq3[1, 1, 3, 3] - 33*Clq3[2, 2, 3, 3] - 
            33*Clq3[3, 3, 3, 3] + 21*Clu[1, 1, 3, 3] + 21*Clu[2, 2, 3, 3] + 
            21*Clu[3, 3, 3, 3] + 57*Cqd1[3, 3, 1, 1] + 57*Cqd1[3, 3, 2, 2] + 
            57*Cqd1[3, 3, 3, 3] + 57*Cqe[3, 3, 1, 1] + 57*Cqe[3, 3, 2, 2] + 
            57*Cqe[3, 3, 3, 3] - 114*Cqq1[1, 1, 3, 3] - 52*Cqq1[1, 3, 3, 1] - 
            114*Cqq1[2, 2, 3, 3] - 52*Cqq1[2, 3, 3, 2] + 
            42*Cqq1[3, 3, 3, 3] - 198*Cqq3[1, 1, 3, 3] - 
            24*Cqq3[1, 3, 3, 1] - 198*Cqq3[2, 2, 3, 3] - 
            24*Cqq3[2, 3, 3, 2] - 14*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
            21*Cqu1[2, 2, 3, 3] - 114*Cqu1[3, 3, 1, 1] - 
            114*Cqu1[3, 3, 2, 2] - 15*Cqu1[3, 3, 3, 3] + 
            21*Cud1[3, 3, 1, 1] + 21*Cud1[3, 3, 2, 2] + 21*Cud1[3, 3, 3, 3] - 
            84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 84*Cuu[2, 2, 3, 3] - 
            28*Cuu[2, 3, 3, 2]) + 16*MW2^2*(3*Ceu[1, 1, 3, 3] + 
            3*Ceu[2, 2, 3, 3] + 3*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 
            3*Clq1[2, 2, 3, 3] + 3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 
            3*Clq3[2, 2, 3, 3] - 3*Clq3[3, 3, 3, 3] + 3*Clu[1, 1, 3, 3] + 
            3*Clu[2, 2, 3, 3] + 3*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 
            3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
            3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
            4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 
            6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] - 
            2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 
            6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
            3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
            12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
            4*Cuu[2, 3, 3, 2]) + MZ2^2*(-6*Ceu[1, 1, 3, 3] - 
            6*Ceu[2, 2, 3, 3] - 6*Ceu[3, 3, 3, 3] + 66*Clq1[1, 1, 3, 3] + 
            66*Clq1[2, 2, 3, 3] + 66*Clq1[3, 3, 3, 3] - 6*Clu[1, 1, 3, 3] - 
            6*Clu[2, 2, 3, 3] - 6*Clu[3, 3, 3, 3] + 66*Cqd1[3, 3, 1, 1] + 
            66*Cqd1[3, 3, 2, 2] + 66*Cqd1[3, 3, 3, 3] + 66*Cqe[3, 3, 1, 1] + 
            66*Cqe[3, 3, 2, 2] + 66*Cqe[3, 3, 3, 3] - 132*Cqq1[1, 1, 3, 3] - 
            22*Cqq1[1, 3, 3, 1] - 132*Cqq1[2, 2, 3, 3] - 
            22*Cqq1[2, 3, 3, 2] - 66*Cqq1[3, 3, 3, 3] - 66*Cqq3[1, 3, 3, 1] - 
            66*Cqq3[2, 3, 3, 2] + 22*Cqq3[3, 3, 3, 3] + 6*Cqu1[1, 1, 3, 3] + 
            6*Cqu1[2, 2, 3, 3] - 132*Cqu1[3, 3, 1, 1] - 
            132*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 1, 1] - 
            6*Cud1[3, 3, 2, 2] - 6*Cud1[3, 3, 3, 3] + 24*Cuu[1, 1, 3, 3] + 
            8*Cuu[1, 3, 3, 1] + 24*Cuu[2, 2, 3, 3] + 8*Cuu[2, 3, 3, 2])) + 
        2*MZ2*(MZ2^2*(12*Ceu[1, 1, 3, 3] + 12*Ceu[2, 2, 3, 3] + 
            12*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 
            3*Clq1[3, 3, 3, 3] + 12*Clu[1, 1, 3, 3] + 12*Clu[2, 2, 3, 3] + 
            12*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 
            3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
            3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] - 
            6*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] - 3*Cqq1[3, 3, 3, 3] - 
            3*Cqq3[1, 3, 3, 1] - 3*Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3] - 
            12*Cqu1[1, 1, 3, 3] - 12*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
            6*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 1, 1] + 
            12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] - 48*Cuu[1, 1, 3, 3] - 
            16*Cuu[1, 3, 3, 1] - 48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
          4*MW2^2*(3*Ceu[1, 1, 3, 3] + 3*Ceu[2, 2, 3, 3] + 
            3*Ceu[3, 3, 3, 3] + 3*Clq1[1, 1, 3, 3] + 3*Clq1[2, 2, 3, 3] + 
            3*Clq1[3, 3, 3, 3] - 3*Clq3[1, 1, 3, 3] - 3*Clq3[2, 2, 3, 3] - 
            3*Clq3[3, 3, 3, 3] + 3*Clu[1, 1, 3, 3] + 3*Clu[2, 2, 3, 3] + 
            3*Clu[3, 3, 3, 3] + 3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 
            3*Cqd1[3, 3, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
            3*Cqe[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
            6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
            18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] - 2*Cqq3[3, 3, 3, 3] - 
            3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
            6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
            3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
            4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
          MW2*MZ2*(-24*Ceu[1, 1, 3, 3] - 24*Ceu[2, 2, 3, 3] - 
            24*Ceu[3, 3, 3, 3] - 15*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 3, 3] - 
            15*Clq1[3, 3, 3, 3] + 3*Clq3[1, 1, 3, 3] + 3*Clq3[2, 2, 3, 3] + 
            3*Clq3[3, 3, 3, 3] - 24*Clu[1, 1, 3, 3] - 24*Clu[2, 2, 3, 3] - 
            24*Clu[3, 3, 3, 3] - 15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] - 
            15*Cqd1[3, 3, 3, 3] - 15*Cqe[3, 3, 1, 1] - 15*Cqe[3, 3, 2, 2] - 
            15*Cqe[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 8*Cqq1[1, 3, 3, 1] + 
            30*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] + 
            18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 18*Cqq3[2, 2, 3, 3] + 
            12*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 3, 3] + 
            24*Cqu1[2, 2, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] - 
            6*Cqu1[3, 3, 3, 3] - 24*Cud1[3, 3, 1, 1] - 24*Cud1[3, 3, 2, 2] - 
            24*Cud1[3, 3, 3, 3] + 96*Cuu[1, 1, 3, 3] + 32*Cuu[1, 3, 3, 1] + 
            96*Cuu[2, 2, 3, 3] + 32*Cuu[2, 3, 3, 2]))))/(864*MZ2*Pi^3))/
    VALPHA^2) + 
 (Class[6]*(-1/48*(MT*MW*(MT2 - MW2)*MZ*(40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*
       B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/(Sqrt[2]*MW2*MZ2*Pi^3*SW2) + 
    (MT*MW*MZ*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
       2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
     (48*Sqrt[2]*MZ2^2*Pi^3) - (MT*MW*MZ*(2*MW2 + MZ2)*
      (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
       MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
     (24*Sqrt[2]*MZ2^2*Pi^3) + (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, 
       MT2, MW2]*(3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*
          CuW[3, 3]) + MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
       2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
         2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
     (72*Sqrt[2]*MW*MZ2^2*Pi^3) - (MT*MW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
      (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
       2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
          CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
    (MT*B0i[bb0, MZ2, MT2, MT2]*(24*MT2^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
        (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
       MW2*MZ2*(MW*(704*MW2^4 - 8*MW2^3*MZ2*(265 + 72*SW2) + 
           6*MW2^2*MZ2^2*(443 + 240*SW2) + MZ2^4*(395 + 432*SW2) - 
           MW2*MZ2^3*(1637 + 1350*SW2))*CuB[3, 3] + 
         MZ*(1328*MW2^4 - 4144*MW2^3*MZ2 + 5412*MW2^2*MZ2^2 - 
           2921*MW2*MZ2^3 + 514*MZ2^4)*SW*CuW[3, 3]) - 
       2*MT2*(MW*(1408*MW2^5 + MZ2^5*(3 - 515*SW2) - 16*MW2^4*MZ2*
            (265 + 152*SW2) + MW2*MZ2^4*(790 + 3203*SW2) + 
           2*MW2^3*MZ2^2*(2661 + 3280*SW2) - MW2^2*MZ2^3*(3283 + 6924*SW2))*
          CuB[3, 3] + 2*MW2*MZ*(1968*MW2^4 - 5972*MW2^3*MZ2 + 
           7515*MW2^2*MZ2^2 - 4095*MW2*MZ2^3 + 773*MZ2^4)*SW*CuW[3, 3])))/
     (144*Sqrt[2]*MW*MZ2^3*(-4*MT2 + MZ2)*Pi^3*SW*SW2) - 
    (MT*(MW2*MZ2*(2*MW*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
          (8*MW2^2 + 5*MZ2^2*SW2 - 8*MW2*MZ2*(1 + SW2))*CuB[3, 3] + 
         MW2*MZ*(5120*MW2^3 - 10428*MW2^2*MZ2 + 8580*MW2*MZ2^2 - 2669*MZ2^3)*
          SW*CuW[3, 3]) + 4*MT2^2*(MW*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
          (16*MW2^2 + 5*MZ2^2*SW2 - 8*MW2*MZ2*(2 + SW2))*CuB[3, 3] + 
         12*MW2*MZ*(320*MW2^3 - 671*MW2^2*MZ2 + 561*MW2*MZ2^2 - 180*MZ2^3)*SW*
          CuW[3, 3]) + MT2*(-2*MW*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
          (32*MW2^3 + 2*MW2*MZ2^2*(-4 + SW2) + 5*MZ2^3*SW2 - 
           8*MW2^2*MZ2*(3 + 2*SW2))*CuB[3, 3] + 
         MW2*MZ*(-15360*MW2^4 + 26992*MW2^3*MZ2 - 16572*MW2^2*MZ2^2 + 
           60*MW2*MZ2^3 + 2675*MZ2^4)*SW*CuW[3, 3])))/
     (288*Sqrt[2]*MW*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*Pi^3*SW) - 
    (MT*B0i[bb0, 0, 0, MT2]*(-8*MW2^3*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 
         103*MZ2^2)*SW2^2*(MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 
       12*MT2^4*(-2*MW*MZ2^2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)*SW2*CuB[3, 3] + 
         MZ*(8*MW2^4 - 4*MW2^3*MZ2 - 44*MW2^2*MZ2^2 + 206*MW2*MZ2^3 - 
           103*MZ2^4)*SW*CuW[3, 3]) + 
       MT2^3*(-4*MW*MZ2*SW2*(1280*MW2^4 + 256*MZ2^4*SW2 - 
           320*MW2^3*MZ2*(9 + 2*SW2) + 12*MW2^2*MZ2^2*(202 + 97*SW2) - 
           MW2*MZ2^3*(824 + 933*SW2))*CuB[3, 3] + 
         MZ*(7488*MW2^5 - 23960*MW2^4*MZ2 + 30708*MW2^3*MZ2^2 - 
           22446*MW2^2*MZ2^3 + 6200*MW2*MZ2^4 + 309*MZ2^5)*SW*CuW[3, 3]) - 
       MT2^2*MW2*(-2*MW*MZ2*SW2*(5120*MW2^4 - 640*MW2^3*MZ2*(17 + 4*SW2) + 
           48*MW2^2*MZ2^2*(172 + 99*SW2) + MZ2^4*(-412 + 1021*SW2) - 
           2*MW2*MZ2^3*(1042 + 1845*SW2))*CuB[3, 3] + 
         MZ*(15264*MW2^5 - 46800*MW2^4*MZ2 + 55688*MW2^3*MZ2^2 - 
           32178*MW2^2*MZ2^3 + 5445*MW2*MZ2^4 + 1447*MZ2^5)*SW*CuW[3, 3]) + 
       MT2*MW2^2*(-2*MW*MZ2*SW2*(2560*MW2^4 + 4*MW2*MZ2^3*(194 - 459*SW2) - 
           640*MW2^3*MZ2*(7 + 2*SW2) + 48*MW2^2*MZ2^2*(41 + 50*SW2) + 
           MZ2^4*(-824 + 509*SW2))*CuB[3, 3] + 
         MZ*(7680*MW2^5 - 21464*MW2^4*MZ2 + 21336*MW2^3*MZ2^2 - 
           6936*MW2^2*MZ2^3 - 2770*MW2*MZ2^4 + 1965*MZ2^5)*SW*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3*SW*SW2)))/VALPHA^2


==> anc/GamZ_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MZ2*Pi*VALPHAEFF^2) + 
 (Alfas*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/(72*MZ2*Pi^2*VALPHAEFF^2) + 
 ((MZ*(18*MH2^2*(MT2 - MW2)*MW2*(4*MT2 - MZ2)*MZ2^2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) - 
      MH2*(48*MT2^3*MW2*(25600*MW2^4 - 61440*MW2^3*MZ2 + 60402*MW2^2*MZ2^2 - 
          27706*MW2*MZ2^3 + 4413*MZ2^4) + MW2*MZ2*(-345600*MW2^6 + 
          2*MW2*MZ2^5*(274377 - 21572*Pi^2) + 2781*MZ2^6*(-33 + 4*Pi^2) + 
          128*MW2^5*MZ2*(3347 + 232*Pi^2) + 24*MW2^3*MZ2^3*
           (11233 + 1376*Pi^2) - 16*MW2^4*MZ2^2*(-885 + 4496*Pi^2) + 
          4*MW2^2*MZ2^4*(-205057 + 10876*Pi^2)) + 
        MT2*(1382400*MW2^7 - 2781*MZ2^7*(-33 + 4*Pi^2) - 
          4096*MW2^6*MZ2*(214 + 29*Pi^2) - 26*MW2*MZ2^6*(6987 + 52*Pi^2) + 
          448*MW2^5*MZ2^2*(-3757 + 576*Pi^2) - 32*MW2^3*MZ2^4*
           (-76307 + 6470*Pi^2) - 8*MW2^4*MZ2^3*(-14031 + 7520*Pi^2) + 
          2*MW2^2*MZ2^5*(-637579 + 64536*Pi^2)) - 
        2*MT2^2*(1305600*MW2^6 + 4*MW2^2*MZ2^4*(365405 - 21752*Pi^2) - 
          5562*MZ2^6*(-33 + 4*Pi^2) - 256*MW2^5*MZ2*(8147 + 232*Pi^2) - 
          12*MW2^3*MZ2^3*(49983 + 5504*Pi^2) + 16*MW2^4*MZ2^2*
           (51555 + 8992*Pi^2) + MW2*MZ2^5*(-1047855 + 86288*Pi^2))) + 
      4*MZ2*(48*MT2^3*MW2*(25600*MW2^4 - 61440*MW2^3*MZ2 + 
          60402*MW2^2*MZ2^2 - 27706*MW2*MZ2^3 + 4413*MZ2^4) + 
        MW2*MZ2*(-345600*MW2^6 + 4*MW2*MZ2^5*(136725 - 10786*Pi^2) + 
          2781*MZ2^6*(-33 + 4*Pi^2) + 128*MW2^5*MZ2*(3347 + 232*Pi^2) + 
          24*MW2^3*MZ2^3*(11113 + 1376*Pi^2) - 16*MW2^4*MZ2^2*
           (-885 + 4496*Pi^2) + 4*MW2^2*MZ2^4*(-204157 + 10876*Pi^2)) + 
        MT2*(1382400*MW2^7 - 2781*MZ2^7*(-33 + 4*Pi^2) - 
          4096*MW2^6*MZ2*(214 + 29*Pi^2) - 8*MW2*MZ2^6*(22476 + 169*Pi^2) + 
          448*MW2^5*MZ2^2*(-3757 + 576*Pi^2) - 32*MW2^3*MZ2^4*
           (-75947 + 6470*Pi^2) - 8*MW2^4*MZ2^3*(-15471 + 7520*Pi^2) + 
          2*MW2^2*MZ2^5*(-635671 + 64536*Pi^2)) - 
        2*MT2^2*(1305600*MW2^6 + 4*MW2^2*MZ2^4*(363605 - 21752*Pi^2) - 
          5562*MZ2^6*(-33 + 4*Pi^2) - 256*MW2^5*MZ2*(8147 + 232*Pi^2) - 
          12*MW2^3*MZ2^3*(49503 + 5504*Pi^2) + 16*MW2^4*MZ2^2*
           (51555 + 8992*Pi^2) + MW2*MZ2^5*(-1044147 + 86288*Pi^2)))))/
    (62208*MW2*(-MT2 + MW2)*(MH2 - 4*MZ2)*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
   (MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*(-2*MH2^3 + 11*MH2^2*MZ2 - 
      24*MH2*MZ2^2 + 24*MZ2^3)*B0i[bb0, 0, 0, MH2])/
    (3456*(MH2 - 4*MZ2)*MZ2^2*Pi^3) - 
   (MZ*(72*MT2^5*MZ2*(2*MW2 + MZ2)^2 - 32*MW2^3*MZ2^2*
       (160*MW2^3 - 360*MW2^2*MZ2 + 303*MW2*MZ2^2 - 103*MZ2^3) + 
      2*MT2*MW2^2*MZ2*(5120*MW2^4 - 6472*MW2^3*MZ2 - 2520*MW2^2*MZ2^2 + 
        6838*MW2*MZ2^3 - 3641*MZ2^4) + 4*MT2^4*(25600*MW2^4 - 
        61440*MW2^3*MZ2 + 60258*MW2^2*MZ2^2 - 27634*MW2*MZ2^3 + 4485*MZ2^4) - 
      MT2^3*(204800*MW2^5 - 500896*MW2^4*MZ2 + 506688*MW2^3*MZ2^2 - 
        238532*MW2^2*MZ2^3 + 41488*MW2*MZ2^4 + 627*MZ2^5) + 
      2*MT2^2*MW2*(51200*MW2^5 - 132832*MW2^4*MZ2 + 141932*MW2^3*MZ2^2 - 
        67112*MW2^2*MZ2^3 + 9784*MW2*MZ2^4 + 2293*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/(5184*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
   (MZ*(6*MT2^3*MW2*MZ2*(2*MW2 + MZ2)^2 + 
      MT2^2*(9600*MW2^5 - 5808*MW2^4*MZ2 - 6868*MW2^3*MZ2^2 + 
        8390*MW2^2*MZ2^3 - 319*MW2*MZ2^4 - 927*MZ2^5) + 
      MW2^2*(9600*MW2^5 - 5760*MW2^4*MZ2 - 6772*MW2^3*MZ2^2 + 
        8450*MW2^2*MZ2^3 - 307*MW2*MZ2^4 - 927*MZ2^5) + 
      MT2*MW2*(-19200*MW2^5 + 11544*MW2^4*MZ2 + 13652*MW2^3*MZ2^2 - 
        16810*MW2^2*MZ2^3 + 635*MW2*MZ2^4 + 1854*MZ2^5))*B0i[bb0, 0, 0, MW2])/
    (1728*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
   (MZ*(-2*MH2^2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
      MH2*(-768*MW2^4 - 2688*MW2^3*MZ2 + 2456*MW2^2*MZ2^2 + 1064*MW2*MZ2^3 - 
        721*MZ2^4) + 48*MZ2*(64*MW2^4 + 224*MW2^3*MZ2 - 138*MW2^2*MZ2^2 - 
        172*MW2*MZ2^3 + 103*MZ2^4))*B0i[bb0, 0, 0, MZ2])/
    (3456*MZ2^2*(-MH2 + 4*MZ2)*Pi^3) + 
   (MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*(2*MH2^3 - 13*MH2^2*MZ2 + 
      32*MH2*MZ2^2 - 36*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2])/
    (3456*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
   (MZ*(288*MT2^3*MZ2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + 
      MZ2^2*(-5408*MW2^4 + 11016*MW2^3*MZ2 - 10248*MW2^2*MZ2^2 + 
        3950*MW2*MZ2^3 - 309*MZ2^4) + 2*MT2*MZ2*(5696*MW2^4 - 
        10440*MW2^3*MZ2 + 10428*MW2^2*MZ2^2 - 4004*MW2*MZ2^3 + 291*MZ2^4) + 
      2*MT2^2*(51200*MW2^4 - 123168*MW2^3*MZ2 + 120120*MW2^2*MZ2^2 - 
        55340*MW2*MZ2^3 + 8997*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
    (5184*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
   (MZ*(-19200*MW2^5 + 10560*MW2^4*MZ2 + 6*MW2*MZ2^3*(6*MT2 + 619*MZ2) + 
      8*MW2^3*MZ2*(18*MT2 + 1315*MZ2) + 36*MW2^2*MZ2*(4*MT2^2 + 6*MT2*MZ2 - 
        447*MZ2^2) + MZ2^3*(-36*MT2^2 - 18*MT2*MZ2 + 103*MZ2^2))*
     B0i[bb0, MZ2, MW2, MW2])/(3456*MZ2^3*Pi^3) + 
   (MW2^2*MZ*(148*MW2^3 + 90*MW2^2*MZ2 - 309*MW2*MZ2^2 + 206*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(144*MZ2^2*Pi^3) + 
   (MZ*(2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(96*MZ2^2*Pi^3) + 
   (MZ*(MW2 + MZ2)^2*(64*MW2^3 + 128*MW2^2*MZ2 - 250*MW2*MZ2^2 + 103*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(288*MZ2^2*Pi^3) + 
   (MZ*(2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
       (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
      4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(288*MZ2^2*Pi^3))/
  VALPHAEFF^4 + 
 (((CW2*CWw*(-11520*MW2^4 + 24000*MW2^3*MZ2 - 19256*MW2^2*MZ2^2 + 
       5980*MW2*MZ2^3 + 103*MZ2^4))/(576*MW*MZ*Pi^3) + 
    (CW*CWw*MT2*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
     (8*(MT2 - MW2)*Pi^3) + 
    (CW*CWw*MW2*(MT2*(320*MW2^3 - 564*MW2^2*MZ2 + 404*MW2*MZ2^2 - 
         103*MZ2^3) + MW2*(-320*MW2^3 + 560*MW2^2*MZ2 - 406*MW2*MZ2^2 + 
         103*MZ2^3))*B0i[bb0, 0, 0, MW2])/(16*(MT2 - MW2)*MZ2*Pi^3) - 
    (CWw*MW*MZ*(1920*MW2^4 - 3360*MW2^3*MZ2 + 2596*MW2^2*MZ2^2 - 
       818*MW2*MZ2^3 + 103*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^2*Pi^3) + 
    (CWw*MW2^3*(148*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*
      C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(48*MW*MZ*Pi^3) + 
    (CW2*CWw*MW*MZ*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
      C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(16*Pi^3))*Class[1])/VALPHAEFF^3 + 
 (((MZ*(-4*CHbox*(MT2 - MW2)^2*MZ2^2*(3*MH2^2 - 10*MH2*MZ2 + 28*MZ2^2)*
        (640*MW2^3 - 960*MW2^2*MZ2 + 612*MW2*MZ2^2 - 103*MZ2^3)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       CHD*(-6*MH2^2*(MT2 - MW2)^2*MZ2^2*(640*MW2^3 - 960*MW2^2*MZ2 + 
           612*MW2*MZ2^2 - 103*MZ2^3)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
           MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
           MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
         MH2*(27*MT2^7*MZ2^2*(48*MW2^3 - 44*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
             7*MZ2^3) + MT2^6*(345600*MW2^6 - 600192*MW2^5*MZ2 + 
             294000*MW2^4*MZ2^2 + 78704*MW2^3*MZ2^3 - 65316*MW2^2*MZ2^4 - 
             7296*MW2*MZ2^5 + 3073*MZ2^6) - MT2^5*(2073600*MW2^7 - 
             3946752*MW2^6*MZ2 + 2385072*MW2^5*MZ2^2 + 147228*MW2^4*MZ2^3 - 
             467360*MW2^3*MZ2^4 + 28281*MW2^2*MZ2^5 + 23493*MW2*MZ2^6 - 
             2884*MZ2^7) + 3*MT2^4*MW2*(1728000*MW2^7 - 3346560*MW2^6*MZ2 + 
             2090448*MW2^5*MZ2^2 + 65800*MW2^4*MZ2^3 - 400352*MW2^3*MZ2^4 + 
             35958*MW2^2*MZ2^5 + 20012*MW2*MZ2^6 - 2821*MZ2^7) + 
           2*MW2^5*(172800*MW2^7 - 127296*MW2^6*MZ2 - 151512*MW2^5*MZ2^2 + 
             183292*MW2^4*MZ2^3 + 1348*MW2^3*MZ2^4 - 36189*MW2^2*MZ2^5 - 
             1387*MW2*MZ2^6 + 1442*MZ2^7) + MT2^2*MW2^2*(5184000*MW2^8 - 
             8311680*MW2^7*MZ2 + 2574288*MW2^6*MZ2^2 + 2859648*MW2^5*MZ2^3 - 
             1446404*MW2^4*MZ2^4 - 358528*MW2^3*MZ2^5 + 164673*MW2^2*MZ2^6 + 
             17093*MW2*MZ2^7 - 5768*MZ2^8) + MT2*MW2^3*(-2073600*MW2^8 + 
             2564352*MW2^7*MZ2 + 361584*MW2^6*MZ2^2 - 1912548*MW2^5*MZ2^3 + 
             488376*MW2^4*MZ2^4 + 304001*MW2^3*MZ2^5 - 67041*MW2^2*MZ2^6 - 
             14310*MW2*MZ2^7 + 2884*MZ2^8) + MT2^3*MW2*(-6912000*MW2^8 + 
             12695040*MW2^7*MZ2 - 6814416*MW2^6*MZ2^2 - 1441372*MW2^5*MZ2^3 + 
             1756612*MW2^4*MZ2^4 + 55715*MW2^3*MZ2^5 - 134474*MW2^2*MZ2^6 - 
             196*MW2*MZ2^7 + 2884*MZ2^8)) - 
         4*MZ2*(27*MT2^7*MZ2^2*(48*MW2^3 - 44*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
             7*MZ2^3) + MT2^6*(345600*MW2^6 - 600192*MW2^5*MZ2 + 
             294000*MW2^4*MZ2^2 + 74864*MW2^3*MZ2^3 - 59556*MW2^2*MZ2^4 - 
             10968*MW2*MZ2^5 + 3691*MZ2^6) - MT2^5*(2073600*MW2^7 - 
             3946752*MW2^6*MZ2 + 2385072*MW2^5*MZ2^2 + 124188*MW2^4*MZ2^3 - 
             428960*MW2^3*MZ2^4 + 489*MW2^2*MZ2^5 + 30873*MW2*MZ2^6 - 
             3502*MZ2^7) + 3*MT2^4*MW2*(1728000*MW2^7 - 3346560*MW2^6*MZ2 + 
             2090448*MW2^5*MZ2^2 + 46600*MW2^4*MZ2^3 - 367712*MW2^3*MZ2^4 + 
             11838*MW2^2*MZ2^5 + 26774*MW2*MZ2^6 - 3439*MZ2^7) + 
           2*MW2^5*(172800*MW2^7 - 127296*MW2^6*MZ2 - 151512*MW2^5*MZ2^2 + 
             181372*MW2^4*MZ2^3 + 2308*MW2^3*MZ2^4 - 35145*MW2^2*MZ2^5 - 
             2914*MW2*MZ2^6 + 1751*MZ2^7) + MT2^2*MW2^2*(5184000*MW2^8 - 
             8311680*MW2^7*MZ2 + 2574288*MW2^6*MZ2^2 + 2802048*MW2^5*MZ2^3 - 
             1367684*MW2^4*MZ2^4 - 394408*MW2^3*MZ2^5 + 155079*MW2^2*MZ2^6 + 
             25673*MW2*MZ2^7 - 7004*MZ2^8) + MT2*MW2^3*(-2073600*MW2^8 + 
             2564352*MW2^7*MZ2 + 361584*MW2^6*MZ2^2 - 1889508*MW2^5*MZ2^3 + 
             465336*MW2^4*MZ2^4 + 304913*MW2^3*MZ2^5 - 53973*MW2^2*MZ2^6 - 
             19836*MW2*MZ2^7 + 3502*MZ2^8) + MT2^3*MW2*(-6912000*MW2^8 + 
             12695040*MW2^7*MZ2 - 6814416*MW2^6*MZ2^2 - 1364572*MW2^5*MZ2^3 + 
             1633732*MW2^4*MZ2^4 + 136835*MW2^3*MZ2^5 - 148418*MW2^2*MZ2^6 - 
             2632*MW2*MZ2^7 + 3502*MZ2^8)))))/(20736*(MT2 - MW2)^2*
      (MH2 - 4*MZ2)*(4*MW2 - MZ2)*MZ2^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
    ((2*CHbox + CHD)*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
      (-2*MH2^3 + 11*MH2^2*MZ2 - 24*MH2*MZ2^2 + 24*MZ2^3)*
      B0i[bb0, 0, 0, MH2])/(3456*(MH2 - 4*MZ2)*MZ2^2*Pi^3) - 
    (CHD*MT2*MZ*(MT2^8*(8*MW2^2 - 4*MW2*MZ2 - 4*MZ2^2) + 
       MT2^7*(-40*MW2^3 + 56*MW2^2*MZ2 + 32*MW2*MZ2^2 - 3*MZ2^3) + 
       8*MW2^7*(4*MW2^3 + 20*MW2^2*MZ2 + 23*MW2*MZ2^2 + 7*MZ2^3) + 
       2*MT2^5*MW2*(-116*MW2^4 + 166*MW2^3*MZ2 + 122*MW2^2*MZ2^2 + 
         MW2*MZ2^3 - 2*MZ2^4) + MT2^6*(104*MW2^4 - 224*MW2^3*MZ2 - 
         100*MW2^2*MZ2^2 + 21*MW2*MZ2^3 + MZ2^4) - 
       4*MT2*MW2^5*(46*MW2^4 + 181*MW2^3*MZ2 + 137*MW2^2*MZ2^2 + 
         31*MW2*MZ2^3 + MZ2^4) + MT2^2*MW2^3*(440*MW2^5 + 1256*MW2^4*MZ2 + 
         444*MW2^3*MZ2^2 - 35*MW2^2*MZ2^3 - 23*MW2*MZ2^4 - 12*MZ2^5) + 
       MT2^4*MW2*(440*MW2^5 + 92*MW2^4*MZ2 - 396*MW2^3*MZ2^2 - 
         118*MW2^2*MZ2^3 + 26*MW2*MZ2^4 + MZ2^5) + 
       MT2^3*MW2^2*(-568*MW2^5 - 944*MW2^4*MZ2 + 144*MW2^3*MZ2^2 + 
         177*MW2^2*MZ2^3 - 20*MW2*MZ2^4 + 5*MZ2^5))*B0i[bb0, 0, 0, MT2])/
     (1152*(MT2 - MW2)^3*MZ2^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
    (CHD*MZ*(4*MT2^8*MW2*MZ2*(8*MW2^3 - 6*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) - 
       2*MT2^7*(9600*MW2^6 - 12624*MW2^5*MZ2 + 5176*MW2^4*MZ2^2 + 
         1154*MW2^3*MZ2^3 + 153*MW2^2*MZ2^4 - 457*MW2*MZ2^5 + 103*MZ2^6) + 
       MT2^6*(134400*MW2^7 - 196640*MW2^6*MZ2 + 98416*MW2^5*MZ2^2 + 
         5832*MW2^4*MZ2^3 - 314*MW2^3*MZ2^4 - 6661*MW2^2*MZ2^5 + 
         2352*MW2*MZ2^6 - 206*MZ2^7) + 2*MW2^6*(9600*MW2^7 - 3040*MW2^6*MZ2 - 
         7196*MW2^5*MZ2^2 + 6676*MW2^4*MZ2^3 + 1353*MW2^3*MZ2^4 - 
         337*MW2^2*MZ2^5 - 355*MW2*MZ2^6 + 103*MZ2^7) + 
       MT2^5*MW2*(-403200*MW2^7 + 609440*MW2^6*MZ2 - 321280*MW2^5*MZ2^2 - 
         6664*MW2^4*MZ2^3 + 3566*MW2^3*MZ2^4 + 20203*MW2^2*MZ2^5 - 
         7973*MW2*MZ2^6 + 824*MZ2^7) + MT2^2*MW2^3*(403200*MW2^8 - 
         435808*MW2^7*MZ2 + 39280*MW2^6*MZ2^2 + 177616*MW2^5*MZ2^3 - 
         15350*MW2^4*MZ2^4 - 24985*MW2^3*MZ2^5 - 988*MW2^2*MZ2^6 + 
         3777*MW2*MZ2^7 - 618*MZ2^8) + 2*MT2^4*MW2*(336000*MW2^8 - 
         491760*MW2^7*MZ2 + 237624*MW2^6*MZ2^2 + 26534*MW2^5*MZ2^3 - 
         6587*MW2^4*MZ2^4 - 17714*MW2^3*MZ2^5 + 5761*MW2^2*MZ2^6 - 
         61*MW2*MZ2^7 - 103*MZ2^8) + MT2*MW2^4*(-134400*MW2^8 + 
         100320*MW2^7*MZ2 + 45152*MW2^6*MZ2^2 - 84864*MW2^5*MZ2^3 - 
         534*MW2^4*MZ2^4 + 7787*MW2^3*MZ2^5 + 2463*MW2^2*MZ2^6 - 
         1740*MW2*MZ2^7 + 206*MZ2^8) + MT2^3*MW2^2*(-672000*MW2^8 + 
         887008*MW2^7*MZ2 - 312048*MW2^6*MZ2^2 - 156020*MW2^5*MZ2^3 + 
         23306*MW2^4*MZ2^4 + 38772*MW2^3*MZ2^5 - 6460*MW2^2*MZ2^6 - 
         2733*MW2*MZ2^7 + 618*MZ2^8))*B0i[bb0, 0, 0, MW2])/
     (1152*(MT2 - MW2)^3*(4*MW2 - MZ2)*MZ2^3*(MT2^2 + MW2^2 + 
       MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
    (MZ*(2*CHbox*MZ2*(2*MH2^2 - 9*MH2*MZ2 + 16*MZ2^2)*
        (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) + 
       CHD*(2*MH2^2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2) - 
         3*MH2*(256*MW2^4 + 640*MW2^3*MZ2 - 264*MW2^2*MZ2^2 - 688*MW2*MZ2^3 + 
           515*MZ2^4) + 8*MZ2*(384*MW2^4 + 960*MW2^3*MZ2 - 796*MW2^2*MZ2^2 - 
           532*MW2*MZ2^3 + 515*MZ2^4)))*B0i[bb0, 0, 0, MZ2])/
     (3456*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
    ((2*CHbox + CHD)*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
      (2*MH2^3 - 13*MH2^2*MZ2 + 32*MH2*MZ2^2 - 36*MZ2^3)*
      B0i[bb0, MZ2, MH2, MZ2])/(3456*(MH2 - 4*MZ2)*MZ2^2*Pi^3) + 
    (CHD*MZ*(2*MW2 + MZ2)*(MT2^2*MW2*(-12*MW2^2 - 4*MW2*MZ2 + MZ2^2) + 
       2*MT2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
       2*MW2^2*(8*MW2^3 + 10*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3) + 
       2*MT2*MW2*(14*MW2^3 + MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3) + 
       4*MT2^4*MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
     (576*MZ2^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) + 
    (CHD*MZ*(2*MT2^4*MZ2*(8*MW2^3 - 6*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) + 
       MT2^3*MZ2*(-16*MW2^4 + 52*MW2^3*MZ2 - 8*MW2^2*MZ2^2 - 13*MW2*MZ2^3 + 
         3*MZ2^4) + MW2^4*(3200*MW2^4 - 4000*MW2^3*MZ2 + 2220*MW2^2*MZ2^2 - 
         200*MW2*MZ2^3 + 103*MZ2^4) + MT2*MW2^2*(-6400*MW2^5 + 
         11216*MW2^4*MZ2 - 8364*MW2^3*MZ2^2 + 2628*MW2^2*MZ2^3 - 
         417*MW2*MZ2^4 + 104*MZ2^5) + MT2^2*(3200*MW2^6 - 4016*MW2^5*MZ2 + 
         2136*MW2^4*MZ2^2 - 194*MW2^3*MZ2^3 + 111*MW2^2*MZ2^4 - 5*MW2*MZ2^5 + 
         MZ2^6))*B0i[bb0, MZ2, MW2, MW2])/(192*(4*MW2 - MZ2)*MZ2^3*
      (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
    (CHD*MW2^2*MZ*(-148*MW2^3 + 58*MW2^2*MZ2 + 103*MW2*MZ2^2 - 103*MZ2^3)*
      C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(144*MZ2^2*Pi^3) + 
    (CHD*MZ*(2*MW2 + MZ2)*(MT2^2*(2*MW2 - MZ2)*MZ2 - 4*MW2^3*(MW2 + MZ2) + 
       MT2*(3*MW2^3 + 2*MW2*MZ2^2) - MT2^3*MZ2*SW2)*C0i[cc0, 0, MZ2, 0, MT2, 
       MW2, MW2])/(96*MZ2^2*Pi^3) - 
    (CHD*MW2*MZ*(64*MW2^4 + 192*MW2^3*MZ2 - 122*MW2^2*MZ2^2 - 147*MW2*MZ2^3 + 
       103*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(288*MZ2^2*Pi^3) + 
    (CHD*MZ*(2*MW2 + MZ2)*(12*MT2*MW2^3 + MT2^2*(4*MW2 - MZ2)*MZ2 + 
       4*MW2^2*(-4*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
      C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(576*MZ2^2*Pi^3))*Class[3])/VALPHAEFF^2 + 
 ((CHWB*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2))/(72*MW*Pi*SW) + 
   (Alfas*CHWB*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/(72*MW*Pi^2*SW) + 
   (-1/124416*(864*MW*(MT2 - MW2)^2*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ*
         (MH2 - 2*MZ2)*MZ2^2*(640*MW2^4 - 1600*MW2^3*MZ2 + 1572*MW2^2*MZ2^2 - 
          715*MW2*MZ2^3 + 103*MZ2^4)*(4*MT2^5 - MW2^3*MZ2*(MW2 + MZ2) + 
          MT2^4*(-16*MW2 + 3*MZ2) + MT2^3*(24*MW2^2 - MZ2^2) + 
          MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2) + 
          MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3))*SW*
         (-(CHW*MW2) - CHB*MZ2*SW2) + CHWB*(144*MH2^4*(MT2 - MW2)^2*MW2*MZ2^2*
           (4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(4*MT2^5 - MW2^3*MZ2*(MW2 + MZ2) + 
            MT2^4*(-16*MW2 + 3*MZ2) + MT2^3*(24*MW2^2 - MZ2^2) + 
            MT2^2*MW2*(-16*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2) + 
            MT2*MW2*(4*MW2^3 + 8*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3))*
           (40*MW2^3 + 103*MZ2^3 - 25*MW2*MZ2^2*(7 + SW2) + 
            5*MW2^2*MZ2*(19 + 8*SW2)) + 
          MH2^3*(192*MT2^8*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (20480*MW2^5 - 3074*MZ2^5 + 2*MW2^3*MZ2^2*(63649 - 25920*SW2) + 
              MW2*MZ2^4*(25439 - 7337*SW2) + 640*MW2^4*MZ2*(-137 + 32*SW2) + 
              MW2^2*MZ2^3*(-83165 + 37698*SW2)) - 4*MT2^7*(26357760*MW2^9 + 
              MW2*MZ2^8*(2737755 - 258508*Pi^2) + 8343*MZ2^9*(-33 + 4*Pi^2) + 
              46080*MW2^8*MZ2*(-3463 + 8*Pi^2 + 662*SW2) - 12*MW2^2*MZ2^7*(
                904773 - 31842*SW2 + 40*Pi^2*(-1148 + 45*SW2)) + 
              24*MW2^5*MZ2^4*(11062671 - 5320428*SW2 + 200*Pi^2*
                 (583 + 288*SW2)) + 256*MW2^7*MZ2^2*(1421367 - 472266*SW2 + 
                4*Pi^2*(-661 + 360*SW2)) - 96*MW2^6*MZ2^3*(4342639 - 
                1882710*SW2 + 32*Pi^2*(253 + 375*SW2)) - 4*MW2^4*MZ2^5*(
                25587339 - 10951614*SW2 + 88*Pi^2*(6343 + 2250*SW2)) + 
              12*MW2^3*MZ2^6*(2623397 - 561933*SW2 + 4*Pi^2*(4039 + 
                  4470*SW2))) + MW2^5*MZ2*(MW2 + MZ2)*(2764800*MW2^9 + 
              MW2*MZ2^8*(2673441 - 258508*Pi^2) + 8343*MZ2^9*(-33 + 4*Pi^2) + 
              46080*MW2^8*MZ2*(-567 + 8*Pi^2 + 150*SW2) - 6*MW2^2*MZ2^7*(
                1495269 - 19626*SW2 + 80*Pi^2*(-1148 + 45*SW2)) + 
              48*MW2^5*MZ2^4*(960897 - 717978*SW2 + 100*Pi^2*(583 + 
                  288*SW2)) + 256*MW2^7*MZ2^2*(271365 - 112266*SW2 + 
                4*Pi^2*(-661 + 360*SW2)) - 192*MW2^6*MZ2^3*(418664 - 
                237117*SW2 + 16*Pi^2*(253 + 375*SW2)) - 16*MW2^4*MZ2^5*(
                1177629 - 794340*SW2 + 22*Pi^2*(6343 + 2250*SW2)) + 
              12*MW2^3*MZ2^6*(1130759 - 163542*SW2 + 4*Pi^2*(4039 + 
                  4470*SW2))) + MT2*MW2^3*(-11059200*MW2^12 + 
              14*MW2*MZ2^11*(249957 - 25616*Pi^2) + 8343*MZ2^12*(-33 + 
                4*Pi^2) - 61440*MW2^11*MZ2*(-1187 + 24*Pi^2 + 450*SW2) - 
              9*MW2^2*MZ2^10*(1582083 - 13084*SW2 + 12*Pi^2*(-9193 + 
                  200*SW2)) - 1024*MW2^10*MZ2^2*(4035 - 40926*SW2 + 
                4*Pi^2*(239 + 360*SW2)) + 128*MW2^9*MZ2^3*(-2537985 + 
                746058*SW2 + 16*Pi^2*(4283 + 450*SW2)) - 60*MW2^4*MZ2^8*(
                -266157 - 295948*SW2 + 24*Pi^2*(5063 + 847*SW2)) + 
              24*MW2^5*MZ2^7*(712125 - 2360095*SW2 + 16*Pi^2*(13942 + 
                  4425*SW2)) + 96*MW2^8*MZ2^4*(4121419 - 2397296*SW2 + 
                8*Pi^2*(-1331 + 6360*SW2)) - 48*MW2^7*MZ2^5*(1105049 - 
                2515044*SW2 + 16*Pi^2*(22654 + 8895*SW2)) + 16*MW2^6*MZ2^6*(
                -7045053 + 2446419*SW2 + 4*Pi^2*(193429 + 27540*SW2)) + 
              4*MW2^3*MZ2^9*(3796266 - 578565*SW2 + Pi^2*(248086 + 
                  69840*SW2))) + 3*MT2^6*(100761600*MW2^10 - 8343*MZ2^10*(
                -33 + 4*Pi^2) + MW2*MZ2^9*(-4765009 + 525484*Pi^2) + 
              61440*MW2^9*MZ2*(-10655 + 48*Pi^2 + 2180*SW2) + 
              512*MW2^8*MZ2^2*(3022775 - 1058724*SW2 + 32*Pi^2*(-353 + 
                  180*SW2)) + 2*MW2^2*MZ2^8*(14502519 - 290*SW2 + 
                16*Pi^2*(-81847 + 675*SW2)) + 64*MW2^6*MZ2^4*(17432059 - 
                9638525*SW2 + 72*Pi^2*(5027 + 2650*SW2)) - 4*MW2^3*MZ2^7*(
                20605201 - 605972*SW2 + 36*Pi^2*(-29267 + 2690*SW2)) - 
              128*MW2^7*MZ2^3*(13984989 - 6524840*SW2 + 8*Pi^2*(5411 + 
                  9360*SW2)) + 32*MW2^4*MZ2^6*(4927256 - 1194452*SW2 + 
                Pi^2*(118241 + 78390*SW2)) - 16*MW2^5*MZ2^5*(26194945 - 
                14144596*SW2 + 4*Pi^2*(322817 + 120600*SW2))) + 
            MT2^5*(-480460800*MW2^11 + MW2*MZ2^10*(1021527 - 58276*Pi^2) + 
              8343*MZ2^11*(-33 + 4*Pi^2) - 61440*MW2^10*MZ2*(-53657 + 
                360*Pi^2 + 11870*SW2) - 12*MW2^2*MZ2^9*(-1833151 - 9831*SW2 + 
                6*Pi^2*(41699 + 300*SW2)) - 15360*MW2^9*MZ2^2*(508879 - 
                190614*SW2 + 4*Pi^2*(-697 + 360*SW2)) + 384*MW2^8*MZ2^3*(
                22453159 - 11514710*SW2 + 16*Pi^2*(6989 + 11610*SW2)) + 
              12*MW2^3*MZ2^8*(24*Pi^2*(66009 + 295*SW2) - 13*(1137857 + 
                  23840*SW2)) - 32*MW2^7*MZ2^4*(146234301 - 96889416*SW2 + 
                40*Pi^2*(135347 + 69912*SW2)) + 48*MW2^6*MZ2^5*(27661909 - 
                20256496*SW2 + 16*Pi^2*(195283 + 71175*SW2)) - 
              48*MW2^5*MZ2^6*(12273341 - 1501123*SW2 + 4*Pi^2*(115783 + 
                  84600*SW2)) + 8*MW2^4*MZ2^7*(8*Pi^2*(-533311 + 27990*SW2) + 
                9*(6579877 + 294471*SW2))) + MT2^2*MW2^2*(82083840*MW2^12 - 
              16686*MZ2^12*(-33 + 4*Pi^2) + 4*MW2*MZ2^11*(-1199061 + 
                112568*Pi^2) + 61440*MW2^11*MZ2*(-9767 + 144*Pi^2 + 
                2956*SW2) + 1536*MW2^10*MZ2^2*(598213 - 340684*SW2 + 
                128*Pi^2*(-32 + 45*SW2)) - 384*MW2^9*MZ2^3*(-633449 - 
                648056*SW2 + 24*Pi^2*(4087 + 1920*SW2)) + MW2^2*MZ2^10*(
                5496981 - 234000*SW2 + 20*Pi^2*(15799 + 2160*SW2)) + 
              64*MW2^8*MZ2^4*(-22536849 + 8633559*SW2 + 8*Pi^2*(91393 + 
                  2610*SW2)) + 3*MW2^3*MZ2^9*(17180333 + 1344704*SW2 - 
                12*Pi^2*(213017 + 10720*SW2)) + 2*MW2^4*MZ2^8*(
                -1095*(64167 + 10462*SW2) + 16*Pi^2*(398488 + 17865*SW2)) - 
              96*MW2^6*MZ2^6*(530521 - 2586510*SW2 + 3*Pi^2*(207199 + 
                  57970*SW2)) + 4*MW2^5*MZ2^7*(6568263 + 3376296*SW2 + 
                4*Pi^2*(1083011 + 255870*SW2)) + 16*MW2^7*MZ2^5*(56915607 - 
                43607520*SW2 + 4*Pi^2*(388739 + 310680*SW2))) + 
            MT2^4*MW2*(457113600*MW2^11 - 58401*MZ2^11*(-33 + 4*Pi^2) + 
              8*MW2*MZ2^10*(-2538546 + 255395*Pi^2) + 61440*MW2^10*MZ2*(
                -53153 + 480*Pi^2 + 12840*SW2) + 2560*MW2^9*MZ2^2*(2905035 - 
                1184700*SW2 + 16*Pi^2*(-1259 + 720*SW2)) + MW2^2*MZ2^9*(
                57504849 - 472116*SW2 + 4*Pi^2*(-749269 + 37800*SW2)) + 
              32*MW2^5*MZ2^6*(908406 + 11263497*SW2 + Pi^2*(-615881 + 
                  60750*SW2)) - 128*MW2^8*MZ2^3*(55199289 - 32653368*SW2 + 
                8*Pi^2*(67867 + 87480*SW2)) + 64*MW2^7*MZ2^4*(35363127 - 
                35791557*SW2 + 16*Pi^2*(217939 + 97605*SW2)) + 
              4*MW2^4*MZ2^7*(-82983741 - 31408122*SW2 + 4*Pi^2*(3816841 + 
                  332370*SW2)) - 16*MW2^6*MZ2^5*(44*Pi^2*(218167 + 
                  64800*SW2) - 9*(2741121 + 792658*SW2)) - 2*MW2^3*MZ2^8*(
                Pi^2*(9090232 + 826560*SW2) - 3*(7167803 + 2418362*SW2))) + 
            MT2^3*MW2*(-260259840*MW2^12 + 8343*MZ2^12*(-33 + 4*Pi^2) + 
              MW2*MZ2^11*(-79749 + 75212*Pi^2) - 184320*MW2^11*MZ2*(-10341 + 
                120*Pi^2 + 2762*SW2) - 3072*MW2^10*MZ2^2*(1264727 - 
                579930*SW2 + 20*Pi^2*(-493 + 360*SW2)) - 4*MW2^2*MZ2^10*(
                Pi^2*(742114 + 5400*SW2) - 3*(2067044 + 9795*SW2)) - 
              32*MW2^8*MZ2^4*(-33284937 - 7581828*SW2 + 136*Pi^2*
                 (35051 + 10800*SW2)) + 128*MW2^9*MZ2^3*(18651135 - 
                15201030*SW2 + 32*Pi^2*(16912 + 14355*SW2)) - 
              16*MW2^7*MZ2^5*(103445631 - 56626530*SW2 + 8*Pi^2*(-368437 + 
                  18270*SW2)) - 8*MW2^3*MZ2^9*(2*Pi^2*(-683761 + 90*SW2) + 
                3*(5280700 + 62081*SW2)) + 16*MW2^6*MZ2^6*(21343275 - 
                38064699*SW2 + 4*Pi^2*(1220173 + 343350*SW2)) + 
              4*MW2^4*MZ2^8*(44598399 - 950028*SW2 + Pi^2*(-53164 + 
                  489600*SW2)) - 16*MW2^5*MZ2^7*(4*Pi^2*(906559 + 
                  175770*SW2) - 3*(510755 + 2731969*SW2)))) - 
          16*MW2^2*MZ2*(192*MT2^8*MW2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
             (20480*MW2^5 - 3074*MZ2^5 + 2*MW2^3*MZ2^2*(63649 - 25920*SW2) + 
              MW2*MZ2^4*(25439 - 7337*SW2) + 640*MW2^4*MZ2*(-137 + 32*SW2) + 
              MW2^2*MZ2^3*(-83165 + 37698*SW2)) - 4*MT2^7*(26357760*MW2^9 + 
              MW2*MZ2^8*(2700675 - 258508*Pi^2) + 8343*MZ2^9*(-33 + 4*Pi^2) + 
              46080*MW2^8*MZ2*(-3463 + 8*Pi^2 + 662*SW2) - 12*MW2^2*MZ2^7*(
                887922 - 26553*SW2 + 40*Pi^2*(-1148 + 45*SW2)) + 
              24*MW2^5*MZ2^4*(11088819 - 5286468*SW2 + 200*Pi^2*
                 (583 + 288*SW2)) + 256*MW2^7*MZ2^2*(1421187 - 472266*SW2 + 
                4*Pi^2*(-661 + 360*SW2)) - 96*MW2^6*MZ2^3*(4345669 - 
                1879350*SW2 + 32*Pi^2*(253 + 375*SW2)) - 8*MW2^4*MZ2^5*(
                12827946 - 5369643*SW2 + 44*Pi^2*(6343 + 2250*SW2)) + 
              12*MW2^3*MZ2^6*(2608271 - 526908*SW2 + 4*Pi^2*(4039 + 
                  4470*SW2))) + MW2^5*MZ2*(MW2 + MZ2)*(2764800*MW2^9 + 
              MW2*MZ2^8*(2636361 - 258508*Pi^2) + 8343*MZ2^9*(-33 + 4*Pi^2) + 
              46080*MW2^8*MZ2*(-567 + 8*Pi^2 + 150*SW2) - 6*MW2^2*MZ2^7*(
                1461567 - 9048*SW2 + 80*Pi^2*(-1148 + 45*SW2)) + 
              48*MW2^5*MZ2^4*(973971 - 700998*SW2 + 100*Pi^2*(583 + 
                  288*SW2)) + 256*MW2^7*MZ2^2*(271185 - 112266*SW2 + 
                4*Pi^2*(-661 + 360*SW2)) - 192*MW2^6*MZ2^3*(420179 - 
                235437*SW2 + 16*Pi^2*(253 + 375*SW2)) - 4*MW2^4*MZ2^5*(
                4779069 - 2965032*SW2 + 88*Pi^2*(6343 + 2250*SW2)) + 
              12*MW2^3*MZ2^6*(1115633 - 128517*SW2 + 4*Pi^2*(4039 + 
                  4470*SW2))) + MT2*MW2^3*(-11059200*MW2^12 + 
              2*MW2*MZ2^11*(1731159 - 179312*Pi^2) + 8343*MZ2^12*(-33 + 
                4*Pi^2) - 61440*MW2^11*MZ2*(-1187 + 24*Pi^2 + 450*SW2) - 
              9*MW2^2*MZ2^10*(1547255 - 6032*SW2 + 12*Pi^2*(-9193 + 
                  200*SW2)) - 1024*MW2^10*MZ2^2*(3855 - 40926*SW2 + 
                4*Pi^2*(239 + 360*SW2)) + 128*MW2^9*MZ2^3*(-2525295 + 
                756138*SW2 + 16*Pi^2*(4283 + 450*SW2)) - 12*MW2^4*MZ2^8*(
                -1197162 - 1356779*SW2 + 120*Pi^2*(5063 + 847*SW2)) + 
              12*MW2^5*MZ2^7*(1628955 - 4769036*SW2 + 32*Pi^2*(13942 + 
                  4425*SW2)) + 96*MW2^8*MZ2^4*(4127011 - 2397656*SW2 + 
                8*Pi^2*(-1331 + 6360*SW2)) - 96*MW2^7*MZ2^5*(597859 - 
                1218090*SW2 + 8*Pi^2*(22654 + 8895*SW2)) + 8*MW2^6*MZ2^6*(
                -13928277 + 5398368*SW2 + 8*Pi^2*(193429 + 27540*SW2)) + 
              4*MW2^3*MZ2^9*(3691929 - 425889*SW2 + Pi^2*(248086 + 
                  69840*SW2))) + 3*MT2^6*(100761600*MW2^10 - 8343*MZ2^10*(
                -33 + 4*Pi^2) + MW2*MZ2^9*(-4727929 + 525484*Pi^2) + 
              61440*MW2^9*MZ2*(-10655 + 48*Pi^2 + 2180*SW2) + 
              512*MW2^8*MZ2^2*(3022055 - 1058724*SW2 + 32*Pi^2*(-353 + 
                  180*SW2)) + 2*MW2^2*MZ2^8*(14253093 + 31444*SW2 + 
                16*Pi^2*(-81847 + 675*SW2)) + 64*MW2^6*MZ2^4*(17515048 - 
                9531605*SW2 + 72*Pi^2*(5027 + 2650*SW2)) - 4*MW2^3*MZ2^7*(
                20155399 - 373961*SW2 + 36*Pi^2*(-29267 + 2690*SW2)) - 
              128*MW2^7*MZ2^3*(14002809 - 6504680*SW2 + 8*Pi^2*(5411 + 
                  9360*SW2)) + 4*MW2^4*MZ2^6*(39123577 - 8502688*SW2 + 
                8*Pi^2*(118241 + 78390*SW2)) - 16*MW2^5*MZ2^5*(26371273 - 
                13669000*SW2 + 4*Pi^2*(322817 + 120600*SW2))) + 
            MT2^5*(-480460800*MW2^11 + MW2*MZ2^10*(984447 - 58276*Pi^2) + 
              8343*MZ2^11*(-33 + 4*Pi^2) - 61440*MW2^10*MZ2*(-53657 + 
                360*Pi^2 + 11870*SW2) + 12*MW2^3*MZ2^8*(-14520761 - 
                306629*SW2 + 24*Pi^2*(66009 + 295*SW2)) - 24*MW2^2*MZ2^9*(
                -915731 - 2271*SW2 + 3*Pi^2*(41699 + 300*SW2)) - 
              15360*MW2^9*MZ2^2*(508699 - 190614*SW2 + 4*Pi^2*(-697 + 
                  360*SW2)) + 384*MW2^8*MZ2^3*(22497889 - 11464310*SW2 + 
                16*Pi^2*(6989 + 11610*SW2)) - 32*MW2^7*MZ2^4*(147466941 - 
                95300736*SW2 + 40*Pi^2*(135347 + 69912*SW2)) + 
              96*MW2^6*MZ2^5*(14038529 - 9549848*SW2 + 8*Pi^2*(195283 + 
                  71175*SW2)) - 24*MW2^5*MZ2^6*(24135307 - 1773128*SW2 + 
                8*Pi^2*(115783 + 84600*SW2)) + 4*MW2^4*MZ2^7*(16*Pi^2*
                 (-533311 + 27990*SW2) + 45*(2556973 + 148236*SW2))) + 
            MT2^4*MW2*(457113600*MW2^11 - 58401*MZ2^11*(-33 + 4*Pi^2) + 
              8*MW2*MZ2^10*(-2506101 + 255395*Pi^2) + 61440*MW2^10*MZ2*(
                -53153 + 480*Pi^2 + 12840*SW2) + 2560*MW2^9*MZ2^2*(2903595 - 
                1184700*SW2 + 16*Pi^2*(-1259 + 720*SW2)) + MW2^2*MZ2^9*(
                55829805 - 27840*SW2 + 4*Pi^2*(-749269 + 37800*SW2)) + 
              4*MW2^5*MZ2^6*(2058921 + 95601360*SW2 + 8*Pi^2*(-615881 + 
                  60750*SW2)) - 128*MW2^8*MZ2^3*(55383609 - 32451768*SW2 + 
                8*Pi^2*(67867 + 87480*SW2)) + 64*MW2^7*MZ2^4*(36120792 - 
                34808037*SW2 + 16*Pi^2*(217939 + 97605*SW2)) + 
              4*MW2^4*MZ2^7*(-78777276 - 30455661*SW2 + 4*Pi^2*(3816841 + 
                  332370*SW2)) - 16*MW2^6*MZ2^5*(44*Pi^2*(218167 + 
                  64800*SW2) - 9*(2633427 + 376118*SW2)) - 2*MW2^3*MZ2^8*(
                Pi^2*(9090232 + 826560*SW2) - 3*(7121081 + 1853966*SW2))) + 
            MT2^2*MW2^2*(82083840*MW2^12 - 16686*MZ2^12*(-33 + 4*Pi^2) + 
              4*MW2*MZ2^11*(-1180521 + 112568*Pi^2) + 61440*MW2^11*MZ2*(
                -9767 + 144*Pi^2 + 2956*SW2) + 1536*MW2^10*MZ2^2*(597493 - 
                340684*SW2 + 128*Pi^2*(-32 + 45*SW2)) - 384*MW2^9*MZ2^3*(
                -612029 - 627896*SW2 + 24*Pi^2*(4087 + 1920*SW2)) + 
              MW2^2*MZ2^10*(5166717 - 107064*SW2 + 20*Pi^2*(15799 + 
                  2160*SW2)) + 64*MW2^8*MZ2^4*(-22422792 + 8803119*SW2 + 
                8*Pi^2*(91393 + 2610*SW2)) + 3*MW2^3*MZ2^9*(16832813 + 
                1106816*SW2 - 12*Pi^2*(213017 + 10720*SW2)) - 
              12*MW2^6*MZ2^6*(5280281 - 19539648*SW2 + 24*Pi^2*(207199 + 
                  57970*SW2)) + 4*MW2^5*MZ2^7*(117*(54527 + 49997*SW2) + 
                4*Pi^2*(1083011 + 255870*SW2)) + 16*MW2^7*MZ2^5*(57605403 - 
                43465788*SW2 + 4*Pi^2*(388739 + 310680*SW2)) + 
              2*MW2^4*MZ2^8*(16*Pi^2*(398488 + 17865*SW2) - 
                3*(22507413 + 3961232*SW2))) + MT2^3*MW2*(-260259840*MW2^12 + 
              8343*MZ2^12*(-33 + 4*Pi^2) + MW2*MZ2^11*(-116829 + 
                75212*Pi^2) - 184320*MW2^11*MZ2*(-10341 + 120*Pi^2 + 
                2762*SW2) - 4*MW2^3*MZ2^9*(30964488 + 426081*SW2 + 
                4*Pi^2*(-683761 + 90*SW2)) - 3072*MW2^10*MZ2^2*(1263827 - 
                579930*SW2 + 20*Pi^2*(-493 + 360*SW2)) - 4*MW2^2*MZ2^10*(
                -3*(2052995 + 4506*SW2) + Pi^2*(742114 + 5400*SW2)) - 
              32*MW2^8*MZ2^4*(-32348397 - 6335868*SW2 + 136*Pi^2*
                 (35051 + 10800*SW2)) + 128*MW2^9*MZ2^3*(18797565 - 
                15049830*SW2 + 32*Pi^2*(16912 + 14355*SW2)) - 
              32*MW2^7*MZ2^5*(51850116 - 29091765*SW2 + 4*Pi^2*(-368437 + 
                  18270*SW2)) + 8*MW2^4*MZ2^8*(3*(7202797 + 55445*SW2) + 
                Pi^2*(-26582 + 244800*SW2)) + 64*MW2^6*MZ2^6*(5719464 - 
                9416322*SW2 + Pi^2*(1220173 + 343350*SW2)) - 8*MW2^5*MZ2^7*(
                8*Pi^2*(906559 + 175770*SW2) - 3*(639637 + 4812338*SW2)))) - 
          MH2^2*(192*MT2^8*MW2*(20*MW2^3 - 9*MW2^2*MZ2 - 15*MW2*MZ2^2 + 
              4*MZ2^3)*(20480*MW2^5 - 3074*MZ2^5 + 2*MW2^3*MZ2^2*(63649 - 
                25920*SW2) + MW2*MZ2^4*(25439 - 7337*SW2) + 640*MW2^4*MZ2*(
                -137 + 32*SW2) + MW2^2*MZ2^3*(-83165 + 37698*SW2)) + 
            MW2^5*MZ2*(MW2 + MZ2)*(13824000*MW2^10 + MW2*MZ2^9*(9168849 - 
                867172*Pi^2) + 33372*MZ2^10*(-33 + 4*Pi^2) + 
              230400*MW2^9*MZ2*(-519 + 8*Pi^2 + 150*SW2) + 1280*MW2^8*MZ2^2*(
                190041 - 90666*SW2 + 4*Pi^2*(-373 + 360*SW2)) - 
              64*MW2^7*MZ2^3*(1992165 - 1766979*SW2 + 16*Pi^2*(6439 + 
                  4185*SW2)) + 6*MW2^3*MZ2^7*(1550257 - 1061208*SW2 + 
                16*Pi^2*(36778 + 7815*SW2)) + 4*MW2^5*MZ2^5*(22234371 - 
                17728056*SW2 + 40*Pi^2*(187 + 9810*SW2)) + 48*MW2^6*MZ2^4*(
                -1795565 + 157842*SW2 + 4*Pi^2*(56683 + 12000*SW2)) + 
              MW2^2*MZ2^8*(Pi^2*(911620 - 86400*SW2) + 9*(-2427099 + 
                  38960*SW2)) - 4*MW2^4*MZ2^6*(2068977 - 9664821*SW2 + 
                4*Pi^2*(497599 + 130950*SW2))) - 4*MT2^7*(131788800*MW2^10 + 
              MW2*MZ2^9*(9426105 - 867172*Pi^2) + 33372*MZ2^10*(-33 + 
                4*Pi^2) + 46080*MW2^9*MZ2*(-15027 + 40*Pi^2 + 3310*SW2) + 
              1280*MW2^8*MZ2^2*(923019 - 376938*SW2 + 4*Pi^2*(-373 + 
                  360*SW2)) - 32*MW2^7*MZ2^3*(19763931 - 13141098*SW2 + 
                32*Pi^2*(6439 + 4185*SW2)) + 12*MW2^3*MZ2^7*(5959988 - 
                2014023*SW2 + 8*Pi^2*(36778 + 7815*SW2)) + 8*MW2^5*MZ2^5*(
                68615652 - 36042057*SW2 + 20*Pi^2*(187 + 9810*SW2)) + 
              24*MW2^6*MZ2^4*(-13971721 + 3428940*SW2 + 8*Pi^2*(56683 + 
                  12000*SW2)) - 4*MW2^4*MZ2^6*(63186699 - 34785972*SW2 + 
                4*Pi^2*(497599 + 130950*SW2)) + MW2^2*MZ2^8*(
                Pi^2*(911620 - 86400*SW2) + 9*(-3229441 + 156448*SW2))) + 
            3*MT2^6*(503808000*MW2^11 - 33372*MZ2^11*(-33 + 4*Pi^2) + 
              MW2*MZ2^10*(-17535121 + 1935076*Pi^2) + 307200*MW2^10*MZ2*(
                -9343 + 48*Pi^2 + 2180*SW2) + 2560*MW2^9*MZ2^2*(2001191 - 
                849444*SW2 + 32*Pi^2*(-209 + 180*SW2)) + MW2^2*MZ2^9*(
                90333187 + 118064*SW2 + 12*Pi^2*(-654083 + 7200*SW2)) - 
              128*MW2^8*MZ2^3*(21779965 - 15710536*SW2 + 24*Pi^2*
                 (16549 + 11760*SW2)) + 64*MW2^7*MZ2^4*(-24074128 + 
                3722775*SW2 + 8*Pi^2*(182927 + 44370*SW2)) - 2*MW2^3*MZ2^8*(
                89569163 - 3917796*SW2 + 16*Pi^2*(-117571 + 45045*SW2)) - 
              4*MW2^5*MZ2^6*(223199159 - 172955456*SW2 + 72*Pi^2*(221259 + 
                  63650*SW2)) + 4*MW2^4*MZ2^7*(54600845 - 32813139*SW2 + 
                4*Pi^2*(2262943 + 506070*SW2)) + 16*MW2^6*MZ2^5*(146970287 - 
                81658824*SW2 + Pi^2*(-665236 + 640800*SW2))) + 
            MT2^5*(-2402304000*MW2^12 + MW2*MZ2^11*(2561193 - 66244*Pi^2) + 
              33372*MZ2^12*(-33 + 4*Pi^2) - 307200*MW2^11*MZ2*(-47401 + 
                360*Pi^2 + 11870*SW2) - 15360*MW2^10*MZ2^2*(1687503 - 
                763150*SW2 + 20*Pi^2*(-409 + 360*SW2)) + 1920*MW2^9*MZ2^3*(
                6278417 - 5428022*SW2 + 80*Pi^2*(2513 + 1746*SW2)) + 
              24*MW2^3*MZ2^9*(-24466632 - 588109*SW2 + 3*Pi^2*(847649 + 
                  3220*SW2)) + MW2^2*MZ2^10*(92884323 + 351504*SW2 - 
                4*Pi^2*(3075173 + 21600*SW2)) - 32*MW2^7*MZ2^5*(374173023 - 
                228870984*SW2 + 40*Pi^2*(-44461 + 66123*SW2)) - 
              32*MW2^8*MZ2^4*(-337072887 + 64028640*SW2 + 8*Pi^2*(2712731 + 
                  633240*SW2)) + 24*MW2^6*MZ2^6*(100305885 - 140370040*SW2 + 
                8*Pi^2*(2545613 + 715800*SW2)) - 4*MW2^5*MZ2^7*(-3354969 - 
                82445628*SW2 + 16*Pi^2*(4055951 + 875250*SW2)) + 
              4*MW2^4*MZ2^8*(8*Pi^2*(-1296083 + 237195*SW2) + 
                3*(80458367 + 6369455*SW2))) + MT2^3*MW2*
             (-1301299200*MW2^13 + 33372*MZ2^13*(-33 + 4*Pi^2) + 
              MW2*MZ2^12*(-1843911 + 467708*Pi^2) - 184320*MW2^12*MZ2*(
                -46057 + 600*Pi^2 + 13810*SW2) - 15360*MW2^11*MZ2^2*(769979 - 
                447354*SW2 + 100*Pi^2*(-41 + 72*SW2)) - 4*MW2^3*MZ2^10*(
                93033705 + 1420482*SW2 + 158*Pi^2*(-45757 + 180*SW2)) + 
              32*MW2^9*MZ2^4*(459127305 - 201517620*SW2 + 8*Pi^2*(-1896967 + 
                  720*SW2)) + 3*MW2^2*MZ2^11*(32670509 + 116592*SW2 - 
                4*Pi^2*(958147 + 7200*SW2)) + 64*MW2^7*MZ2^6*(-74786976 + 
                9440016*SW2 + 7*Pi^2*(1292623 + 224370*SW2)) + 
              4*MW2^4*MZ2^9*(16989528 - 3176373*SW2 + 4*Pi^2*(3365641 + 
                  489150*SW2)) + 8*MW2^6*MZ2^7*(188492091 - 217018986*SW2 + 
                8*Pi^2*(347897 + 494550*SW2)) - 96*MW2^8*MZ2^5*(42720530 - 
                55866819*SW2 + 4*Pi^2*(974917 + 520050*SW2)) - 
              24*MW2^5*MZ2^8*(2*Pi^2*(4857133 + 733440*SW2) - 
                3*(13109805 + 6492523*SW2)) + 128*MW2^10*MZ2^3*(
                160*Pi^2*(22828 + 10035*SW2) - 3*(8875829 + 6842090*SW2))) + 
            MT2^4*MW2*(2285568000*MW2^12 - 233604*MZ2^12*(-33 + 4*Pi^2) + 
              MW2*MZ2^11*(-70559067 + 7004620*Pi^2) + 307200*MW2^11*MZ2*(
                -47201 + 480*Pi^2 + 12840*SW2) + 2560*MW2^10*MZ2^2*(9435447 - 
                4690860*SW2 + 80*Pi^2*(-683 + 720*SW2)) - 640*MW2^9*MZ2^3*(
                9146553 - 13750008*SW2 + 40*Pi^2*(21631 + 12888*SW2)) + 
              4*MW2^2*MZ2^10*(30677949 - 261444*SW2 + 2*Pi^2*(-221563 + 
                  75600*SW2)) + 64*MW2^8*MZ2^4*(-259287912 + 79546119*SW2 + 
                16*Pi^2*(818227 + 138105*SW2)) + 6*MW2^4*MZ2^8*(-175703727 - 
                69465034*SW2 + 8*Pi^2*(3195323 + 270960*SW2)) + 
              48*MW2^7*MZ2^5*(228673897 - 173727974*SW2 + 4*Pi^2*(649637 + 
                  894240*SW2)) + MW2^3*MZ2^9*(453231177 + 48579504*SW2 - 
                4*Pi^2*(21926809 + 1464120*SW2)) - 4*MW2^6*MZ2^6*(
                -405360873 - 527175888*SW2 + 8*Pi^2*(22278101 + 5398650*
                   SW2)) + 4*MW2^5*MZ2^7*(-387151464 + 211194015*SW2 + 
                Pi^2*(56628628 + 8591400*SW2))) - MT2*MW2^3*
             (55296000*MW2^13 - 33372*MZ2^13*(-33 + 4*Pi^2) + 
              MW2*MZ2^12*(-12472677 + 1267636*Pi^2) + 307200*MW2^12*MZ2*(
                -1043 + 24*Pi^2 + 450*SW2) + 384*MW2^10*MZ2^3*(4247785 - 
                1675654*SW2 + 48*Pi^2*(-2167 + 70*SW2)) + 2*MW2^2*MZ2^11*(
                19168839 - 175320*SW2 + 8*Pi^2*(-136141 + 5400*SW2)) + 
              5120*MW2^11*MZ2^2*(4*Pi^2*(527 + 360*SW2) - 
                3*(17539 + 6442*SW2)) - 12*MW2^5*MZ2^8*(12299418 - 
                11312737*SW2 + 8*Pi^2*(-156653 + 7275*SW2)) + 
              96*MW2^8*MZ2^5*(-13398611 + 3225182*SW2 + 8*Pi^2*(118594 + 
                  19035*SW2)) + MW2^3*MZ2^10*(33*(336763 + 224640*SW2) - 
                4*Pi^2*(2233399 + 252360*SW2)) + 8*MW2^7*MZ2^6*(97121277 - 
                82650144*SW2 + 8*Pi^2*(120247 + 289260*SW2)) - 
              32*MW2^9*MZ2^4*(21664101 - 23875272*SW2 + Pi^2*(936728 + 
                  878400*SW2)) + 4*MW2^4*MZ2^9*(10*Pi^2*(605029 + 
                  87048*SW2) - 3*(11103329 + 4634345*SW2)) - 4*MW2^6*MZ2^7*(
                32*Pi^2*(595988 + 121455*SW2) - 3*(29055365 + 9912396*
                   SW2))) + MT2^2*MW2^2*(410419200*MW2^13 - 66744*MZ2^13*(
                -33 + 4*Pi^2) + 2*MW2*MZ2^12*(-8067573 + 733684*Pi^2) + 
              61440*MW2^12*MZ2*(-43491 + 720*Pi^2 + 14780*SW2) + 
              7680*MW2^11*MZ2^2*(286965 - 246092*SW2 + 128*Pi^2*
                 (4 + 45*SW2)) + 48*MW2^2*MZ2^11*(-63487 - 14484*SW2 + 
                5*Pi^2*(14647 + 720*SW2)) - 384*MW2^10*MZ2^3*(-12551633 + 
                2184744*SW2 + 8*Pi^2*(69497 + 17280*SW2)) - 4*MW2^7*MZ2^6*(
                -832756869 + 377736480*SW2 + 8*Pi^2*(6214043 + 123210*SW2)) - 
              64*MW2^9*MZ2^4*(97179312 - 58065579*SW2 + 8*Pi^2*(-162701 + 
                  125190*SW2)) + 48*MW2^8*MZ2^5*(-23221055 - 26200436*SW2 + 
                12*Pi^2*(540919 + 181880*SW2)) + 6*MW2^5*MZ2^8*(-96714453 - 
                6890416*SW2 + 16*Pi^2*(1386154 + 200355*SW2)) - 
              4*MW2^6*MZ2^7*(25567233 - 253991349*SW2 + 4*Pi^2*(9503273 + 
                  2894490*SW2)) + MW2^3*MZ2^10*(-4*Pi^2*(7273637 + 
                  331920*SW2) + 3*(76175727 + 4473080*SW2)) + 
              MW2^4*MZ2^9*(4*Pi^2*(3165851 + 89280*SW2) - 3*(95994287 + 
                  23927664*SW2)))) + 4*MH2*MW2*
           (192*MT2^8*MW2*(4*MW2^3 + 15*MW2^2*MZ2 - 24*MW2*MZ2^2 + 5*MZ2^3)*
             (20480*MW2^5 - 3074*MZ2^5 + 2*MW2^3*MZ2^2*(63649 - 25920*SW2) + 
              MW2*MZ2^4*(25439 - 7337*SW2) + 640*MW2^4*MZ2*(-137 + 32*SW2) + 
              MW2^2*MZ2^3*(-83165 + 37698*SW2)) - 4*MT2^7*(26357760*MW2^10 + 
              41715*MZ2^10*(-33 + 4*Pi^2) - 8*MW2*MZ2^9*(-1653507 + 
                157396*Pi^2) + 46080*MW2^9*MZ2*(-603 + 8*Pi^2 + 662*SW2) + 
              32*MW2^7*MZ2^3*(43830633 - 13243950*SW2 + 32*Pi^2*(-4064 + 
                  675*SW2)) + 12*MW2^3*MZ2^7*(12217927 - 2679099*SW2 + 
                100*Pi^2*(1267 + 876*SW2)) - 24*MW2^6*MZ2^4*(75913841 - 
                32298612*SW2 + 40*Pi^2*(1133 + 4560*SW2)) + 256*MW2^8*MZ2^2*(
                4*Pi^2*(1139 + 360*SW2) + 3*(-565171 + 41178*SW2)) + 
              8*MW2^5*MZ2^5*(153879243 - 74058489*SW2 + 4*Pi^2*(367477 + 
                  191250*SW2)) + MW2^2*MZ2^8*(-4*Pi^2*(-624173 + 27000*SW2) + 
                9*(-5630117 + 191852*SW2)) - 4*MW2^4*MZ2^6*(120999435 - 
                52500294*SW2 + 4*Pi^2*(685613 + 234090*SW2))) + 
            MW2^5*MZ2*(MW2 + MZ2)*(2764800*MW2^10 + 41715*MZ2^10*(-33 + 
                4*Pi^2) - 2*MW2*MZ2^9*(-6453243 + 629584*Pi^2) + 
              46080*MW2^9*MZ2*(-267 + 8*Pi^2 + 150*SW2) + 64*MW2^7*MZ2^3*(
                4173243 - 1534689*SW2 + 16*Pi^2*(-4064 + 675*SW2)) + 
              6*MW2^3*MZ2^7*(9823751 - 1418346*SW2 + 200*Pi^2*(1267 + 
                  876*SW2)) - 48*MW2^6*MZ2^4*(7474249 - 4006782*SW2 + 
                20*Pi^2*(1133 + 4560*SW2)) + 256*MW2^8*MZ2^2*(4*Pi^2*
                 (1139 + 360*SW2) + 3*(-79705 + 7578*SW2)) + MW2^2*MZ2^8*(
                -4*Pi^2*(-624173 + 27000*SW2) + 9*(-4589673 + 44992*SW2)) + 
              4*MW2^5*MZ2^5*(54408999 - 39357072*SW2 + 8*Pi^2*(367477 + 
                  191250*SW2)) - 4*MW2^4*MZ2^6*(21093234 - 14824197*SW2 + 
                4*Pi^2*(685613 + 234090*SW2))) + 3*MT2^6*(100761600*MW2^11 - 
              41715*MZ2^11*(-33 + 4*Pi^2) + 2*MW2*MZ2^10*(-11682163 + 
                1297024*Pi^2) + 61440*MW2^10*MZ2*(-2455 + 48*Pi^2 + 
                2180*SW2) + 512*MW2^9*MZ2^2*(-3370945 + 249276*SW2 + 
                32*Pi^2*(547 + 180*SW2)) + 128*MW2^8*MZ2^3*(46478611 - 
                14652520*SW2 + 72*Pi^2*(-3739 + 560*SW2)) + MW2^2*MZ2^9*(
                137899409 + 180952*SW2 + 12*Pi^2*(-1047503 + 9000*SW2)) - 
              4*MW2^5*MZ2^6*(493409995 - 268216240*SW2 + 408*Pi^2*
                 (60979 + 22110*SW2)) - 64*MW2^7*MZ2^4*(122790962 - 
                55505115*SW2 + 8*Pi^2*(8867 + 69750*SW2)) + 4*MW2^4*MZ2^7*(
                177555130 - 44230755*SW2 + 4*Pi^2*(1445813 + 759690*SW2)) + 
              16*MW2^6*MZ2^5*(325563223 - 177484668*SW2 + 4*Pi^2*(1486903 + 
                  833400*SW2)) - 2*MW2^3*MZ2^8*(188073493 - 4731678*SW2 + 
                Pi^2*(-9226568 + 957600*SW2))) - MT2^5*(480460800*MW2^12 - 
              41715*MZ2^12*(-33 + 4*Pi^2) + 4*MW2*MZ2^11*(-1161729 + 
                64502*Pi^2) + 61440*MW2^11*MZ2*(-14557 + 360*Pi^2 + 
                11870*SW2) + 15360*MW2^10*MZ2^2*(-564441 + 46786*SW2 + 
                4*Pi^2*(1103 + 360*SW2)) - 12*MW2^3*MZ2^9*(-70756053 - 
                1532971*SW2 + 6*Pi^2*(1278481 + 5600*SW2)) + 384*MW2^9*MZ2^3*(
                79342711 - 26615290*SW2 + 16*Pi^2*(-41839 + 6390*SW2)) + 
              MW2^2*MZ2^10*(4*Pi^2*(3767479 + 27000*SW2) - 3*(36925253 + 
                  135336*SW2)) - 32*MW2^8*MZ2^4*(1206544959 - 592419624*SW2 + 
                40*Pi^2*(32389 + 208728*SW2)) - 4*MW2^4*MZ2^8*(533818866 + 
                29535465*SW2 + 8*Pi^2*(-4739029 + 282555*SW2)) + 
              4*MW2^5*MZ2^7*(623123265 - 74709924*SW2 + 32*Pi^2*(1135028 + 
                  620505*SW2)) - 24*MW2^6*MZ2^6*(262743681 - 193333856*SW2 + 
                8*Pi^2*(3789877 + 1338900*SW2)) + 64*MW2^7*MZ2^5*(350612139 - 
                224910408*SW2 + 4*Pi^2*(2797826 + 1534275*SW2))) + 
            MT2*MW2^3*(-11059200*MW2^13 + 41715*MZ2^13*(-33 + 4*Pi^2) - 
              163*MW2*MZ2^12*(-104517 + 10796*Pi^2) - 61440*MW2^12*MZ2*(
                -287 + 24*Pi^2 + 450*SW2) - 1024*MW2^11*MZ2^2*(-352245 + 
                94074*SW2 + 4*Pi^2*(2039 + 360*SW2)) + 12*MW2^5*MZ2^8*(
                9523857 - 22293773*SW2 + 1240*Pi^2*(1309 + 489*SW2)) - 
              384*MW2^10*MZ2^3*(899885 - 794846*SW2 + 16*Pi^2*(-631 + 
                  1050*SW2)) + 192*MW2^8*MZ2^5*(10057634 - 5365163*SW2 + 
                4*Pi^2*(-29309 + 22905*SW2)) + 32*MW2^9*MZ2^4*(-38058627 + 
                7849152*SW2 + 8*Pi^2*(167327 + 37080*SW2)) + MW2^2*MZ2^11*(
                Pi^2*(4605596 - 108000*SW2) + 9*(-7362285 + 44992*SW2)) + 
              4*MW2^6*MZ2^7*(-132507057 + 37459188*SW2 + 16*Pi^2*(1050797 + 
                  164250*SW2)) + MW2^3*MZ2^10*(60976437 - 9717300*SW2 + 
                4*Pi^2*(1488641 + 343800*SW2)) - 8*MW2^7*MZ2^6*(51575121 - 
                79077552*SW2 + 8*Pi^2*(1165811 + 506160*SW2)) + 
              4*MW2^4*MZ2^9*(-2*Pi^2*(4432657 + 727380*SW2) + 
                3*(6921715 + 6872224*SW2))) + MT2^3*MW2*(-260259840*MW2^13 + 
              41715*MZ2^13*(-33 + 4*Pi^2) + 8*MW2*MZ2^12*(-107433 + 
                51179*Pi^2) - 184320*MW2^12*MZ2*(-3281 + 120*Pi^2 + 
                2762*SW2) - 3072*MW2^11*MZ2^2*(-1838473 + 248670*SW2 + 
                20*Pi^2*(1307 + 360*SW2)) - 3*MW2^2*MZ2^11*(-40988821 - 
                134616*SW2 + 4*Pi^2*(1230589 + 9000*SW2)) - 128*MW2^10*MZ2^3*(
                133164075 - 54412170*SW2 + 32*Pi^2*(-53887 + 12645*SW2)) - 
              96*MW2^8*MZ2^5*(-35448263 - 20954835*SW2 + 132*Pi^2*
                 (56467 + 18730*SW2)) + 4*MW2^4*MZ2^9*(187184310 - 
                1445919*SW2 + 8*Pi^2*(308653 + 305955*SW2)) - 
              4*MW2^3*MZ2^10*(2*Pi^2*(-6466553 + 3600*SW2) + 
                3*(49570331 + 665501*SW2)) + 8*MW2^6*MZ2^7*(236001243 - 
                362516898*SW2 + 16*Pi^2*(2597153 + 770490*SW2)) + 
              32*MW2^9*MZ2^4*(411752817 - 294816252*SW2 + 8*Pi^2*(757093 + 
                  964800*SW2)) + 32*MW2^7*MZ2^6*(14*Pi^2*(700649 + 
                  22950*SW2) + 15*(-16466634 + 8310253*SW2)) - 
              24*MW2^5*MZ2^8*(2*Pi^2*(6048157 + 1131000*SW2) - 
                3*(2985358 + 8458753*SW2))) + MT2^2*MW2^2*(82083840*MW2^13 - 
              83430*MZ2^13*(-33 + 4*Pi^2) + 2*MW2*MZ2^12*(-11529891 + 
                1092308*Pi^2) + 61440*MW2^12*MZ2*(-3087 + 144*Pi^2 + 
                2956*SW2) + 384*MW2^10*MZ2^3*(12602209 - 6168504*SW2 + 
                8*Pi^2*(-22501 + 8640*SW2)) + 1536*MW2^11*MZ2^2*(
                128*Pi^2*(193 + 45*SW2) + 7*(-193701 + 35788*SW2)) + 
              3*MW2^2*MZ2^11*(7101439 - 267432*SW2 + Pi^2*(676724 + 
                  72000*SW2)) - 64*MW2^9*MZ2^4*(4593282 - 27739359*SW2 + 
                8*Pi^2*(276437 + 170190*SW2)) + 6*MW2^5*MZ2^8*(1581801 + 
                12068350*SW2 + 8*Pi^2*(2070677 + 438360*SW2)) + 
              48*MW2^8*MZ2^5*(-130016023 + 43636976*SW2 + Pi^2*(5392612 + 
                  553440*SW2)) - 8*MW2^3*MZ2^10*(5*Pi^2*(950677 + 
                  47160*SW2) - 3*(10679328 + 747287*SW2)) + 4*MW2^7*MZ2^6*(
                1144185921 - 808661952*SW2 + 8*Pi^2*(2022599 + 2585070*
                   SW2)) - 4*MW2^6*MZ2^7*(83318520 - 304755669*SW2 + 
                4*Pi^2*(17564899 + 4961430*SW2)) + MW2^4*MZ2^9*(
                4*Pi^2*(14022367 + 618120*SW2) - 3*(208172173 + 37760784*
                   SW2))) + MT2^4*MW2*(457113600*MW2^12 - 292005*MZ2^12*(
                -33 + 4*Pi^2) + MW2*MZ2^11*(-98316807 + 9982196*Pi^2) + 
              61440*MW2^11*MZ2*(-15953 + 480*Pi^2 + 12840*SW2) + 
              2560*MW2^10*MZ2^2*(-3474765 + 356100*SW2 + 16*Pi^2*
                 (2341 + 720*SW2)) + MW2^2*MZ2^10*(259775073 - 1073616*SW2 + 
                20*Pi^2*(-647111 + 37800*SW2)) + 128*MW2^9*MZ2^3*(235379091 - 
                85845432*SW2 + 8*Pi^2*(-319667 + 56520*SW2)) + 
              6*MW2^4*MZ2^8*(-253310019 - 100675376*SW2 + 48*Pi^2*
                 (997107 + 86585*SW2)) - 64*MW2^8*MZ2^4*(520323138 - 
                289682283*SW2 + 16*Pi^2*(121396 + 339795*SW2)) + 
              48*MW2^7*MZ2^5*(253297721 - 232720426*SW2 + 12*Pi^2*
                 (1670587 + 788400*SW2)) + 4*MW2^5*MZ2^7*(-62066283 + 
                435011943*SW2 + 4*Pi^2*(-2341969 + 939870*SW2)) + 
              MW2^3*MZ2^9*(263369883 + 62498964*SW2 - 4*Pi^2*(23474849 + 
                  2028600*SW2)) - 4*MW2^6*MZ2^6*(8*Pi^2*(24614251 + 
                  7067250*SW2) - 3*(147163719 + 64104904*SW2))))))/
       (MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MW2*(MH2 - 4*MZ2)*
        (4*MW2 - MZ2)*MZ2^4*(-4*MT2 + MZ2)*(MT2^2 + MW2^2 + 
         MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW*
        SW2) - ((12*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
         (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*SW*
         (CHW*(4*MH2*(4*MW2 - MZ2)*MZ2 - 8*MW2*MZ2^2 + 
            MH2^2*(-4*MW2 + MZ2)) + CHB*(MH2^2*(4*MW2 - 3*MZ2) - 
            4*MH2*(4*MW2 - 3*MZ2)*MZ2 - 8*MZ2^3*SW2)) + 
        CHWB*(192*MW2^3*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
           (MZ2 + 2*MW2*SW2) + MH2^6*(160*MW2^3 + MZ2^3*(769 - 254*SW2) + 
            16*MW2^2*MZ2*(53 + 10*SW2) + 2*MW2*MZ2^2*(-731 + 104*SW2)) + 
          2*MH2^5*(1440*MW2^4 + 3*MW2*MZ2^3*(233 - 736*SW2) - 
            32*MW2^3*MZ2*(173 + 75*SW2) + 32*MW2^2*MZ2^2*(105 + 97*SW2) + 
            2*MZ2^4*(-769 + 254*SW2)) + 16*MH2*MW2^2*MZ2*(3840*MW2^5 - 
            2781*MZ2^5 - 32*MW2^4*MZ2*(107 + 120*SW2) + 4*MW2^3*MZ2^2*
             (-685 + 344*SW2) - 6*MW2*MZ2^4*(-797 + 927*SW2) + 
            4*MW2^2*MZ2^3*(-439 + 1123*SW2)) + 4*MH2^3*(8480*MW2^6 - 
            1236*MZ2^6 + 3*MW2^2*MZ2^4*(181 - 7945*SW2) + 
            8*MW2^5*MZ2*(1481 - 1100*SW2) - 15*MW2*MZ2^5*(149 + 103*SW2) - 
            MW2^4*MZ2^2*(40709 + 3352*SW2) + 5*MW2^3*MZ2^3*
             (3427 + 5851*SW2)) - 8*MH2^2*MW2*(1920*MW2^6 - 3708*MZ2^6 + 
            2*MW2^2*MZ2^4*(3197 - 6889*SW2) - 16*MW2^5*MZ2*(-953 + 120*SW2) - 
            27*MW2*MZ2^5*(-95 + 206*SW2) + 6*MW2^3*MZ2^3*(-1104 + 4597*SW2) - 
            2*MW2^4*MZ2^2*(10197 + 6296*SW2)) + MH2^4*(-21600*MW2^5 + 
            2472*MZ2^5 + 2*MW2^3*MZ2^2*(11105 - 13992*SW2) + 
            62*MW2^2*MZ2^3*(-529 + 35*SW2) + 48*MW2^4*MZ2*(577 + 510*SW2) + 
            MW2*MZ2^4*(13927 + 13409*SW2))))*B0i[bb0, 0, 0, MH2])/
      (3456*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(MH2 - 4*MZ2)*MZ2^2*Pi^3*SW) + 
     (CHWB*MT2*(72*MT2^9*MZ2^2*(44*MW2^3 + MZ2^3*(49 - 50*SW2) + 
          5*MW2^2*MZ2*(-3 + 8*SW2) + MW2*MZ2^2*(-78 + 25*SW2)) - 
        MW2^6*MZ2*(MW2^2 - MZ2^2)*(20480*MW2^5 + 8*MW2^3*MZ2^2*
           (11326 - 6453*SW2) + 2*MW2*MZ2^4*(3271 - 4078*SW2) + 
          640*MW2^4*MZ2*(-113 + 32*SW2) + MZ2^5*(649 + 36*SW2) + 
          2*MW2^2*MZ2^3*(-23371 + 20280*SW2)) - 
        2*MT2^8*(40960*MW2^6 + MW2^2*MZ2^4*(206813 - 91132*SW2) + 
          1280*MW2^5*MZ2*(-169 + 32*SW2) + 2*MZ2^6*(2489 + 675*SW2) + 
          MW2*MZ2^5*(-45263 + 4189*SW2) - 8*MW2^4*MZ2^2*
           (-55531 + 18080*SW2) + 8*MW2^3*MZ2^3*(-54427 + 24081*SW2)) + 
        MT2*MW2^4*(81920*MW2^9 + MW2^3*MZ2^6*(202727 - 195397*SW2) + 
          MW2*MZ2^8*(3207 - 8561*SW2) + 2560*MW2^8*MZ2*(-81 + 32*SW2) + 
          MZ2^9*(649 + 36*SW2) - 32*MW2^7*MZ2^2*(4174 + 1973*SW2) + 
          7*MW2^2*MZ2^7*(-9733 + 11530*SW2) - 4*MW2^4*MZ2^5*
           (1666 + 15387*SW2) - 8*MW2^6*MZ2^3*(-94199 + 42838*SW2) + 
          4*MW2^5*MZ2^4*(-156593 + 127305*SW2)) - 
        2*MT2^6*(860160*MW2^8 + 356*MZ2^8 + MW2^4*MZ2^4*
           (5807083 - 2370146*SW2) + 16*MW2^6*MZ2^2*(605141 - 195438*SW2) + 
          MW2^2*MZ2^6*(329452 - 17159*SW2) + 3840*MW2^7*MZ2*
           (-1207 + 224*SW2) - 2*MW2*MZ2^7*(14105 + 356*SW2) + 
          10*MW2^5*MZ2^3*(-1017655 + 420266*SW2) + MW2^3*MZ2^5*
           (-1839667 + 470160*SW2)) + MT2^2*MW2^3*(-573440*MW2^9 - 
          3*MZ2^9*(679 + 39*SW2) - 2560*MW2^8*MZ2*(-887 + 224*SW2) + 
          448*MW2^7*MZ2^2*(-5381 + 2817*SW2) - 31*MW2^2*MZ2^7*
           (-968 + 4817*SW2) + 2*MW2^3*MZ2^6*(140807 + 10407*SW2) - 
          122*MW2^5*MZ2^4*(-24121 + 15670*SW2) + 4*MW2^6*MZ2^3*
           (-191537 + 17922*SW2) + MW2*MZ2^8*(-833 + 24630*SW2) + 
          2*MW2^4*MZ2^5*(-885979 + 625308*SW2)) + 
        2*MT2^7*(286720*MW2^7 + MW2^3*MZ2^4*(1886279 - 796054*SW2) + 
          MW2*MZ2^6*(97561 - 9345*SW2) + 6*MZ2^7*(-1183 + 75*SW2) + 
          1280*MW2^6*MZ2*(-1207 + 224*SW2) - 8*MW2^5*MZ2^2*
           (-404413 + 130346*SW2) + MW2^2*MZ2^5*(-573728 + 154003*SW2) + 
          2*MW2^4*MZ2^3*(-1690039 + 708492*SW2)) + 
        MT2^3*MW2^2*(1720320*MW2^9 + 2*MW2^4*MZ2^5*(1848368 - 1421647*SW2) + 
          6*MZ2^9*(350 + 9*SW2) + 2560*MW2^8*MZ2*(-3109 + 672*SW2) - 
          3*MW2*MZ2^8*(7558 + 7589*SW2) + MW2^2*MZ2^7*(241022 + 40509*SW2) - 
          16*MW2^7*MZ2^2*(-785141 + 308470*SW2) + 2*MW2^3*MZ2^6*
           (-726533 + 370624*SW2) + 4*MW2^6*MZ2^3*(-1702163 + 877828*SW2) + 
          2*MW2^5*MZ2^4*(-989501 + 902574*SW2)) + 
        MT2^4*MW2*(-2867200*MW2^9 - 712*MZ2^9 + MW2^3*MZ2^6*
           (1189079 - 977060*SW2) - 89600*MW2^8*MZ2*(-161 + 32*SW2) + 
          MW2*MZ2^8*(31035 + 5753*SW2) + MW2^2*MZ2^7*(-303686 + 88829*SW2) + 
          16*MW2^5*MZ2^4*(-473054 + 143657*SW2) + 16*MW2^7*MZ2^2*
           (-1674743 + 586920*SW2) + 2*MW2^4*MZ2^5*(-401174 + 1016855*SW2) - 
          8*MW2^6*MZ2^3*(-2836623 + 1250843*SW2)) + 
        MT2^5*MW2*(2867200*MW2^8 + 4*MW2^4*MZ2^4*(3879476 - 1503327*SW2) + 
          MW2*MZ2^7*(52021 - 54565*SW2) + 8*MZ2^8*(-1334 + 117*SW2) + 
          2560*MW2^7*MZ2*(-5907 + 1120*SW2) - 160*MW2^6*MZ2^2*
           (-190530 + 63071*SW2) + 4*MW2^3*MZ2^5*(-956441 + 76961*SW2) + 
          MW2^2*MZ2^6*(300775 + 357051*SW2) + 8*MW2^5*MZ2^3*
           (-3783043 + 1583574*SW2)))*B0i[bb0, 0, 0, MT2])/
      (2592*MW*(MT2 - MW2)^3*(4*MT2 - MZ2)*MZ2^4*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW*
       SW2) + (CHWB*(20*MH2^4*(MT2 - MW2)^3*MW2*MZ2^2*(MW2 - CW2*MZ2)*
         (32*MW2^4 - 20*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 55*MW2*MZ2^3 - 10*MZ2^4)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
        4*MW2^3*(24*MT2^8*MW2*(4*MW2 - MZ2)*MZ2^2*(-2*MW2^2 + MW2*MZ2 + 
             MZ2^2)^2 - MT2^7*(61440*MW2^9 + 309*MZ2^9 + 2*MW2^3*MZ2^6*
             (23536 - 51023*SW2) + 2*MW2^2*MZ2^7*(17267 - 296*SW2) + 
            MW2*MZ2^8*(-6457 + 1261*SW2) + 128*MW2^8*MZ2*(-5711 + 1380*SW2) - 
            64*MW2^7*MZ2^2*(-36957 + 13390*SW2) - 8*MW2^5*MZ2^4*
             (-321804 + 198133*SW2) + 8*MW2^6*MZ2^3*(-434815 + 209762*SW2) + 
            2*MW2^4*MZ2^5*(-433525 + 343482*SW2)) + MW2^6*(MW2 + MZ2)*
           (61440*MW2^9 + 309*MZ2^9 + 2*MW2^3*MZ2^6*(23236 - 50189*SW2) + 
            2*MW2^2*MZ2^7*(17327 - 380*SW2) + MW2*MZ2^8*(-6433 + 1201*SW2) + 
            128*MW2^8*MZ2*(-5711 + 1380*SW2) - 64*MW2^7*MZ2^2*
             (-36915 + 13372*SW2) - 8*MW2^5*MZ2^4*(-322032 + 198733*SW2) + 
            8*MW2^6*MZ2^3*(-434443 + 209918*SW2) + 2*MW2^4*MZ2^5*
             (-434353 + 343962*SW2)) - MT2*MW2^4*(430080*MW2^11 - 
            309*MZ2^11 + 6*MW2^6*MZ2^5*(1282675 - 535446*SW2) + 
            MW2*MZ2^10*(7669 - 1201*SW2) + 19*MW2^3*MZ2^8*(2479 + 5611*SW2) + 
            MW2^2*MZ2^9*(-58307 + 5612*SW2) + 128*MW2^10*MZ2*
             (-38057 + 9660*SW2) - 128*MW2^9*MZ2^2*(-105877 + 41291*SW2) - 
            4*MW2^4*MZ2^7*(-324644 + 274517*SW2) - 8*MW2^7*MZ2^4*
             (-221051 + 443745*SW2) + 8*MW2^8*MZ2^3*(-1768163 + 
              1018638*SW2) + 2*MW2^5*MZ2^6*(-2862462 + 1816169*SW2)) + 
          MT2^2*MW2^3*(1290240*MW2^11 - 927*MZ2^11 + 2*MW2^4*MZ2^7*
             (1785194 - 1294741*SW2) + 3*MW2*MZ2^10*(6976 - 1217*SW2) + 
            1152*MW2^10*MZ2*(-13059 + 3220*SW2) + MW2^2*MZ2^9*
             (-129926 + 8249*SW2) - 128*MW2^9*MZ2^2*(-357611 + 133560*SW2) + 
            MW2^3*MZ2^8*(-102847 + 326947*SW2) + 56*MW2^8*MZ2^3*
             (-1053003 + 543314*SW2) + 2*MW2^6*MZ2^5*(2526423 + 743854*SW2) - 
            8*MW2^7*MZ2^4*(-3703006 + 2796959*SW2) + 2*MW2^5*MZ2^6*
             (-5543411 + 3033717*SW2)) + MT2^6*(430080*MW2^10 - 309*MZ2^10 + 
            MW2*MZ2^9*(8644 - 1261*SW2) + 2944*MW2^9*MZ2*(-1759 + 420*SW2) + 
            MW2^2*MZ2^8*(-80009 + 9359*SW2) - 512*MW2^8*MZ2^2*
             (-33743 + 12059*SW2) + 2*MW2^3*MZ2^7*(97729 + 49155*SW2) - 
            2*MW2^4*MZ2^6*(-599135 + 700961*SW2) + 8*MW2^7*MZ2^3*
             (-3337027 + 1575034*SW2) - 8*MW2^6*MZ2^4*(-2687344 + 
              1596285*SW2) + 2*MW2^5*MZ2^5*(-4326295 + 3196522*SW2)) + 
          MT2^3*MW2^2*(-2150400*MW2^11 + 927*MZ2^11 + 2*MW2^5*MZ2^6*
             (3040384 - 596375*SW2) + 3*MW2^2*MZ2^9*(31121 - 736*SW2) + 
            3*MW2*MZ2^10*(-6477 + 1253*SW2) - 4480*MW2^10*MZ2*
             (-5711 + 1380*SW2) + 44*MW2^4*MZ2^7*(-86854 + 47557*SW2) - 
            5*MW2^3*MZ2^8*(-73507 + 69973*SW2) + 64*MW2^9*MZ2^2*
             (-1289181 + 468290*SW2) + 8*MW2^7*MZ2^4*(-10380246 + 
              6618443*SW2) - 8*MW2^8*MZ2^3*(-14928257 + 7272934*SW2) - 
            2*MW2^6*MZ2^5*(-9993515 + 9524622*SW2)) - 
          MT2^5*MW2*(1290240*MW2^10 - 1236*MZ2^10 + 2*MW2^4*MZ2^6*
             (2232250 - 2446401*SW2) + MW2*MZ2^9*(32425 - 4972*SW2) + 
            1152*MW2^9*MZ2*(-13539 + 3220*SW2) + MW2^2*MZ2^8*
             (-274825 + 28597*SW2) - 128*MW2^8*MZ2^2*(-410534 + 146061*SW2) + 
            2*MW2^3*MZ2^7*(269801 + 197948*SW2) + 8*MW2^7*MZ2^3*
             (-10304061 + 4831466*SW2) - 8*MW2^6*MZ2^4*(-8496283 + 
              4998671*SW2) + 2*MW2^5*MZ2^5*(-14269953 + 10384186*SW2)) + 
          MT2^4*MW2*(2150400*MW2^11 - 309*MZ2^11 + 2*MW2^5*MZ2^6*
             (1708309 - 2711049*SW2) + MW2^2*MZ2^9*(8470 - 5413*SW2) + 
            MW2*MZ2^10*(4936 - 1273*SW2) + 14720*MW2^10*MZ2*
             (-1759 + 420*SW2) - 6*MW2^4*MZ2^7*(-307890 + 33779*SW2) - 
            320*MW2^9*MZ2^2*(-269659 + 96436*SW2) + MW2^3*MZ2^8*
             (-447081 + 149189*SW2) + 8*MW2^8*MZ2^3*(-16588065 + 
              7851626*SW2) - 8*MW2^7*MZ2^4*(-13141469 + 7876933*SW2) + 
            2*MW2^6*MZ2^5*(-19903003 + 15156258*SW2))) + 
        6*MH2^2*MW2*(24*MT2^8*MW2*(4*MW2 - MZ2)*MZ2^2*
           (-2*MW2^2 + MW2*MZ2 + MZ2^2)^2 - MT2^7*(61440*MW2^9 + 309*MZ2^9 + 
            2*MW2^5*MZ2^4*(1324357 - 809072*SW2) + 6*MW2^3*MZ2^6*
             (12852 - 20963*SW2) + MW2*MZ2^8*(-5839 + 643*SW2) + 
            128*MW2^8*MZ2*(-5711 + 1380*SW2) + 4*MW2^2*MZ2^7*
             (6902 + 1429*SW2) - 128*MW2^7*MZ2^2*(-18556 + 6695*SW2) + 
            48*MW2^6*MZ2^3*(-73365 + 35167*SW2) + 2*MW2^4*MZ2^5*
             (-465992 + 364083*SW2)) + MW2^6*(MW2 + MZ2)*(61440*MW2^9 + 
            309*MZ2^9 + 2*MW2^5*MZ2^4*(1325269 - 811472*SW2) + 
            6*MW2^3*MZ2^6*(12752 - 20685*SW2) + MW2*MZ2^8*(-5815 + 583*SW2) + 
            128*MW2^8*MZ2*(-5711 + 1380*SW2) + 4*MW2^2*MZ2^7*
             (6932 + 1387*SW2) - 128*MW2^7*MZ2^2*(-18535 + 6686*SW2) + 
            48*MW2^6*MZ2^3*(-73303 + 35193*SW2) + 2*MW2^4*MZ2^5*
             (-466820 + 364563*SW2)) + MT2*MW2^4*(-430080*MW2^11 + 
            309*MZ2^11 + 2*MW2^5*MZ2^6*(2924331 - 1832051*SW2) + 
            MW2^3*MZ2^8*(6317 - 151247*SW2) + 11*MW2*MZ2^10*(-641 + 53*SW2) + 
            3*MW2^2*MZ2^9*(16303 + 1056*SW2) - 128*MW2^10*MZ2*
             (-38057 + 9660*SW2) + 64*MW2^9*MZ2^2*(-212839 + 82582*SW2) - 
            16*MW2^8*MZ2^3*(-900414 + 513659*SW2) + 2*MW2^4*MZ2^7*
             (-717594 + 595021*SW2) + 6*MW2^7*MZ2^4*(-351077 + 623640*SW2) + 
            2*MW2^6*MZ2^5*(-3790820 + 1533251*SW2)) + 
          MT2^6*(430080*MW2^10 - 309*MZ2^10 + 2*MW2^6*MZ2^4*
             (11030863 - 6505880*SW2) + MW2*MZ2^9*(8026 - 643*SW2) + 
            2944*MW2^9*MZ2*(-1759 + 420*SW2) - 3*MW2^2*MZ2^8*
             (22919 + 425*SW2) + 2*MW2^3*MZ2^7*(58468 + 83099*SW2) - 
            64*MW2^8*MZ2^2*(-271029 + 96472*SW2) - 4*MW2^4*MZ2^6*
             (-368371 + 402312*SW2) + 16*MW2^7*MZ2^3*(-1687946 + 
              791857*SW2) + 2*MW2^5*MZ2^5*(-4590705 + 3357269*SW2)) + 
          MT2^2*MW2^3*(1290240*MW2^11 - 927*MZ2^11 + 24*MW2^4*MZ2^7*
             (157081 - 112470*SW2) - 3*MW2*MZ2^10*(-6358 + 599*SW2) + 
            1152*MW2^10*MZ2*(-13059 + 3220*SW2) - MW2^2*MZ2^9*
             (106058 + 13765*SW2) - 64*MW2^9*MZ2^2*(-718477 + 267120*SW2) + 
            MW2^3*MZ2^8*(-214619 + 416705*SW2) + 2*MW2^6*MZ2^5*
             (2094821 + 1078895*SW2) + 16*MW2^8*MZ2^3*(-3738848 + 
              1914619*SW2) + 2*MW2^5*MZ2^6*(-5501749 + 2937156*SW2) - 
            6*MW2^7*MZ2^4*(-5156535 + 3836792*SW2)) + 
          MT2^5*MW2*(-1290240*MW2^10 + 1236*MZ2^10 + 2*MW2^5*MZ2^5*
             (15100324 - 10882967*SW2) + 16*MW2^7*MZ2^3*(5210948 - 
              2428753*SW2) + MW2*MZ2^9*(-29953 + 2500*SW2) - 
            1152*MW2^9*MZ2*(-13539 + 3220*SW2) + MW2^2*MZ2^8*
             (234143 + 9613*SW2) - 12*MW2^3*MZ2^7*(22833 + 51941*SW2) + 
            64*MW2^8*MZ2^2*(-824323 + 292122*SW2) + 2*MW2^4*MZ2^6*
             (-2677538 + 2777991*SW2) + 6*MW2^6*MZ2^4*(-11617031 + 
              6787288*SW2)) + MT2^4*MW2*(2150400*MW2^11 - 309*MZ2^11 + 
            2*MW2^7*MZ2^4*(53968351 - 32111432*SW2) + 2*MW2^5*MZ2^6*
             (2359203 - 3212824*SW2) + MW2*MZ2^10*(4318 - 655*SW2) - 
            21*MW2^2*MZ2^9*(-586 + 411*SW2) + 14720*MW2^10*MZ2*
             (-1759 + 420*SW2) + 4*MW2^4*MZ2^7*(379916 + 23891*SW2) - 
            1280*MW2^9*MZ2^2*(-67686 + 24109*SW2) + 3*MW2^3*MZ2^8*
             (-140287 + 39917*SW2) + 16*MW2^8*MZ2^3*(-8391195 + 
              3947513*SW2) + 2*MW2^6*MZ2^5*(-21203553 + 15955033*SW2)) + 
          MT2^3*MW2^2*(-2150400*MW2^11 + 927*MZ2^11 + 2*MW2^6*MZ2^5*
             (11065360 - 10230777*SW2) + 3*MW2*MZ2^10*(-5859 + 635*SW2) - 
            4480*MW2^10*MZ2*(-5711 + 1380*SW2) - 107*MW2^3*MZ2^8*
             (-4075 + 3733*SW2) + 3*MW2^2*MZ2^9*(24195 + 5572*SW2) - 
            6*MW2^5*MZ2^6*(-875369 + 76895*SW2) + 22*MW2^4*MZ2^7*
             (-171544 + 90697*SW2) + 128*MW2^9*MZ2^2*(-647303 + 234145*SW2) - 
            144*MW2^8*MZ2^3*(-839799 + 406463*SW2) + 2*MW2^7*MZ2^4*
             (-42806039 + 27052672*SW2))) - 
        MH2^3*(24*MT2^8*MW2*(4*MW2 - MZ2)*MZ2^2*(-2*MW2^2 + MW2*MZ2 + MZ2^2)^
            2 - MT2^7*(61440*MW2^9 + 309*MZ2^9 + MW2^3*MZ2^6*
             (87977 - 133789*SW2) + 2*MW2*MZ2^8*(-2765 + 167*SW2) + 
            128*MW2^8*MZ2*(-5711 + 1380*SW2) + 5*MW2^2*MZ2^7*
             (4889 + 1714*SW2) - 64*MW2^7*MZ2^2*(-37047 + 13390*SW2) - 
            28*MW2^5*MZ2^4*(-94635 + 57638*SW2) + 8*MW2^6*MZ2^3*
             (-439135 + 210482*SW2) + MW2^4*MZ2^5*(-945341 + 733512*SW2)) + 
          MW2^6*(MW2 + MZ2)*(61440*MW2^9 + 309*MZ2^9 + MW2^3*MZ2^6*
             (87377 - 132121*SW2) + 2*MW2*MZ2^8*(-2753 + 137*SW2) + 
            128*MW2^8*MZ2*(-5711 + 1380*SW2) + MW2^2*MZ2^7*
             (24565 + 8402*SW2) - 64*MW2^7*MZ2^2*(-37005 + 13372*SW2) + 
            8*MW2^6*MZ2^3*(-438763 + 210638*SW2) - 4*MW2^5*MZ2^4*
             (-662901 + 404666*SW2) + MW2^4*MZ2^5*(-946997 + 734472*SW2)) + 
          MT2*MW2^4*(-430080*MW2^11 + 309*MZ2^11 + MW2^5*MZ2^6*
             (5827101 - 3625129*SW2) + 8*MW2^8*MZ2^3*(1795523 - 
              1023678*SW2) + 2*MW2*MZ2^10*(-3371 + 137*SW2) + 
            2*MW2^2*MZ2^9*(22255 + 3629*SW2) - 128*MW2^10*MZ2*
             (-38057 + 9660*SW2) - 7*MW2^3*MZ2^8*(-3953 + 24073*SW2) + 
            128*MW2^9*MZ2^2*(-106192 + 41291*SW2) + 15*MW2^6*MZ2^5*
             (-498931 + 200520*SW2) + 2*MW2^4*MZ2^7*(-734932 + 603727*SW2) + 
            4*MW2^7*MZ2^4*(-537961 + 932130*SW2)) + 
          MT2^6*(430080*MW2^10 - 309*MZ2^10 + MW2^4*MZ2^6*
             (1562896 - 1670671*SW2) + MW2*MZ2^9*(7717 - 334*SW2) + 
            2944*MW2^9*MZ2*(-1759 + 420*SW2) - MW2^2*MZ2^8*
             (63431 + 6292*SW2) + 7*MW2^3*MZ2^7*(11990 + 27741*SW2) - 
            128*MW2^8*MZ2^2*(-135287 + 48236*SW2) + 5*MW2^5*MZ2^5*
             (-1855195 + 1349536*SW2) + 8*MW2^7*MZ2^3*(-3367987 + 
              1580074*SW2) - 4*MW2^6*MZ2^4*(-5515187 + 3244410*SW2)) + 
          MT2^2*MW2^3*(1290240*MW2^11 - 927*MZ2^11 + MW2^4*MZ2^7*
             (3797917 - 2695439*SW2) + 3*MW2*MZ2^10*(6049 - 290*SW2) - 
            16*MW2^2*MZ2^9*(5939 + 1492*SW2) + 1152*MW2^10*MZ2*
             (-13059 + 3220*SW2) - 512*MW2^9*MZ2^2*(-89639 + 33390*SW2) + 
            MW2^3*MZ2^8*(-256540 + 448519*SW2) + MW2^6*MZ2^5*
             (3889155 + 2303936*SW2) + 8*MW2^8*MZ2^3*(-7458141 + 
              3818318*SW2) + MW2^5*MZ2^6*(-10845316 + 5719971*SW2) - 
            4*MW2^7*MZ2^4*(-7754069 + 5737918*SW2)) + 
          MT2^5*MW2*(-1290240*MW2^10 + 1236*MZ2^10 + MW2^5*MZ2^5*
             (30485409 - 21861080*SW2) + 8*MW2^7*MZ2^3*(10397661 - 
              4846586*SW2) + MW2*MZ2^9*(-28717 + 1264*SW2) - 
            1152*MW2^9*MZ2*(-13539 + 3220*SW2) + 2*MW2^2*MZ2^8*
             (107501 + 13759*SW2) + 128*MW2^8*MZ2^2*(-411479 + 146061*SW2) - 
            MW2^3*MZ2^7*(164113 + 715270*SW2) + MW2^4*MZ2^6*
             (-5636669 + 5745597*SW2) + 4*MW2^6*MZ2^4*(-17422703 + 
              10154302*SW2)) + MT2^3*MW2^2*(-2150400*MW2^11 + 927*MZ2^11 + 
            MW2^6*MZ2^5*(22623535 - 20661144*SW2) + MW2^3*MZ2^8*
             (457805 - 412649*SW2) + MW2^5*MZ2^6*(4875137 - 168145*SW2) + 
            6*MW2*MZ2^10*(-2775 + 163*SW2) + 66*MW2^2*MZ2^9*(956 + 383*SW2) - 
            4480*MW2^10*MZ2*(-5711 + 1380*SW2) + 64*MW2^9*MZ2^2*
             (-1292331 + 468290*SW2) + 2*MW2^4*MZ2^7*(-1851667 + 
              955741*SW2) - 8*MW2^8*MZ2^3*(-15079457 + 7298134*SW2) + 
            4*MW2^7*MZ2^4*(-21415467 + 13488886*SW2)) + 
          MT2^4*MW2*(2150400*MW2^11 - 309*MZ2^11 + 4*MW2^7*MZ2^4*
             (26983993 - 16013066*SW2) + MW2^5*MZ2^6*(5164400 - 
              6737043*SW2) + 4*MW2^2*MZ2^9*(3481 - 2485*SW2) + 
            MW2*MZ2^10*(4009 - 346*SW2) + 14720*MW2^10*MZ2*
             (-1759 + 420*SW2) + 3*MW2^4*MZ2^7*(455997 + 76721*SW2) - 
            320*MW2^9*MZ2^2*(-270289 + 96436*SW2) + MW2^3*MZ2^8*
             (-405096 + 102677*SW2) + 8*MW2^8*MZ2^3*(-16742865 + 
              7876826*SW2) + MW2^6*MZ2^5*(-42888371 + 32079936*SW2))) - 
        MH2*MW2^2*(216*MT2^8*MW2*(4*MW2 - MZ2)*MZ2^2*
           (-2*MW2^2 + MW2*MZ2 + MZ2^2)^2 - MT2^7*(552960*MW2^9 + 
            2781*MZ2^9 + 2*MW2^3*MZ2^6*(240224 - 484207*SW2) + 
            2*MW2^2*MZ2^7*(152003 + 736*SW2) + 9*MW2*MZ2^8*
             (-6457 + 1261*SW2) + 1152*MW2^8*MZ2*(-5711 + 1380*SW2) - 
            64*MW2^7*MZ2^2*(-333173 + 120510*SW2) - 8*MW2^5*MZ2^4*
             (-2924356 + 1796797*SW2) + 8*MW2^6*MZ2^3*(-3931415 + 
              1892338*SW2) + 2*MW2^4*MZ2^5*(-3984805 + 3149418*SW2)) + 
          MW2^6*(MW2 + MZ2)*(552960*MW2^9 + 2781*MZ2^9 + 2*MW2^3*MZ2^6*
             (237524 - 476701*SW2) + 2*MW2^2*MZ2^7*(152543 - 20*SW2) + 
            9*MW2*MZ2^8*(-6433 + 1201*SW2) + 1152*MW2^8*MZ2*
             (-5711 + 1380*SW2) - 64*MW2^7*MZ2^2*(-332795 + 120348*SW2) - 
            8*MW2^5*MZ2^4*(-2926408 + 1802197*SW2) + 8*MW2^6*MZ2^3*
             (-3928067 + 1893742*SW2) + 2*MW2^4*MZ2^5*(-3992257 + 
              3153738*SW2)) - MT2*MW2^4*(3870720*MW2^11 - 2781*MZ2^11 + 
            2*MW2^6*MZ2^5*(34572905 - 14286002*SW2) - 9*MW2*MZ2^10*
             (-7669 + 1201*SW2) + 1152*MW2^10*MZ2*(-38057 + 9660*SW2) + 
            MW2^2*MZ2^9*(-517963 + 43708*SW2) - 128*MW2^9*MZ2^2*
             (-954853 + 371619*SW2) + MW2^3*MZ2^8*(339909 + 1036681*SW2) - 
            4*MW2^4*MZ2^7*(-3008236 + 2537793*SW2) - 8*MW2^7*MZ2^4*
             (-2109499 + 4070985*SW2) + 6*MW2^5*MZ2^6*(-8669386 + 
              5485747*SW2) + 8*MW2^8*MZ2^3*(-16022107 + 9199102*SW2)) + 
          MT2^2*MW2^3*(11612160*MW2^11 - 8343*MZ2^11 + 2*MW2^4*MZ2^7*
             (16386586 - 11880509*SW2) - 27*MW2*MZ2^10*(-6976 + 1217*SW2) + 
            10368*MW2^10*MZ2*(-13059 + 3220*SW2) + 3*MW2^2*MZ2^9*
             (-382978 + 17947*SW2) - 384*MW2^9*MZ2^2*(-1074793 + 
              400680*SW2) + MW2^3*MZ2^8*(-1130023 + 3126523*SW2) + 
            56*MW2^8*MZ2^3*(-9528067 + 4903266*SW2) + 2*MW2^6*MZ2^5*
             (21772487 + 7588606*SW2) - 8*MW2^7*MZ2^4*(-33813734 + 
              25435831*SW2) + 2*MW2^5*MZ2^6*(-50047139 + 27232053*SW2)) + 
          MT2^6*(3870720*MW2^10 - 2781*MZ2^10 + 26496*MW2^9*MZ2*
             (-1759 + 420*SW2) - 9*MW2*MZ2^9*(-8644 + 1261*SW2) + 
            MW2^2*MZ2^8*(-713281 + 77431*SW2) - 512*MW2^8*MZ2^2*
             (-304177 + 108531*SW2) + 2*MW2^3*MZ2^7*(827361 + 491195*SW2) - 
            2*MW2^4*MZ2^6*(-5674095 + 6541729*SW2) + 8*MW2^7*MZ2^3*
             (-30164283 + 14206666*SW2) - 8*MW2^6*MZ2^4*(-24401016 + 
              14466245*SW2) + 2*MW2^5*MZ2^5*(-39630695 + 29229658*SW2)) + 
          MT2^3*MW2^2*(-19353600*MW2^11 + 8343*MZ2^11 + 2*MW2^5*MZ2^6*
             (26706896 - 4655575*SW2) + 15*MW2^3*MZ2^8*(231881 - 
              219919*SW2) + 3*MW2^2*MZ2^9*(273289 + 176*SW2) + 
            27*MW2*MZ2^10*(-6477 + 1253*SW2) - 40320*MW2^10*MZ2*
             (-5711 + 1380*SW2) + 64*MW2^9*MZ2^2*(-11622229 + 4214610*SW2) + 
            4*MW2^4*MZ2^7*(-8663666 + 4735763*SW2) + 8*MW2^7*MZ2^4*
             (-94392974 + 60041987*SW2) - 8*MW2^8*MZ2^3*(-134987113 + 
              65613206*SW2) - 2*MW2^6*MZ2^5*(-92632475 + 87700638*SW2)) - 
          MT2^5*MW2*(11612160*MW2^10 - 11124*MZ2^10 + 2*MW2^4*MZ2^6*
             (21018970 - 22774929*SW2) + 10368*MW2^9*MZ2*
             (-13539 + 3220*SW2) - 9*MW2*MZ2^9*(-32425 + 4972*SW2) + 
            MW2^2*MZ2^8*(-2446225 + 230173*SW2) - 384*MW2^8*MZ2^2*
             (-1233562 + 438183*SW2) + 2*MW2^3*MZ2^7*(2243209 + 
              1952932*SW2) + 8*MW2^7*MZ2^3*(-93134149 + 43577274*SW2) - 
            8*MW2^6*MZ2^4*(-77129387 + 45291559*SW2) + 2*MW2^5*MZ2^5*
             (-130624177 + 94894954*SW2)) + MT2^4*MW2*(19353600*MW2^11 - 
            2781*MZ2^11 + 8*MW2^7*MZ2^4*(119343341 - 71390797*SW2) + 
            2*MW2^5*MZ2^6*(16671701 - 25510441*SW2) + MW2^2*MZ2^9*
             (83030 - 55517*SW2) + 132480*MW2^10*MZ2*(-1759 + 420*SW2) - 
            9*MW2*MZ2^10*(-4936 + 1273*SW2) - 2*MW2^4*MZ2^7*
             (-8135110 + 726113*SW2) - 320*MW2^9*MZ2^2*(-2430851 + 
              867924*SW2) + MW2^3*MZ2^8*(-4046529 + 1358701*SW2) + 
            8*MW2^8*MZ2^3*(-149947785 + 70821434*SW2) + 2*MW2^6*MZ2^5*
             (-182524907 + 138693202*SW2))))*B0i[bb0, 0, 0, MW2])/
      (3456*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*(4*MW2 - MZ2)*MZ2^5*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^3*SW*SW2^2) + 
     ((36*MW*MZ*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
         (4*CHW*(3*MW2 - MZ2)*MZ2 + CHW*MH2*(-4*MW2 + MZ2) + 
          CHB*(4*MH2*MW2 - 3*MH2*MZ2 - 12*MW2*MZ2 + 8*MZ2^2))*SW*SW2^2 + 
        CHWB*(-15*MH2^2*MZ2^2*SW2*(32*MW2^4 - 103*MZ2^4 + 
            MW2*MZ2^3*(343 - 40*SW2) + 20*MW2^2*MZ2^2*(-21 + SW2) + 
            4*MW2^3*MZ2*(37 + 8*SW2)) - 4*MZ2*(1152*MW2^7 + 
            MW2*MZ2^6*(57605 - 4077*SW2) - 192*MW2^6*MZ2*(-319 + 30*SW2) + 
            MZ2^7*(-13681 + 600*SW2) - 20*MW2^4*MZ2^3*(-9245 + 1692*SW2) + 
            2*MW2^2*MZ2^5*(-39023 + 2658*SW2) + 2*MW2^3*MZ2^4*
             (-11881 + 3534*SW2) + 8*MW2^5*MZ2^2*(-23677 + 3624*SW2)) + 
          MH2*(1152*MW2^7 + MW2*MZ2^6*(77057 - 10185*SW2) + 
            2*MW2^3*MZ2^4*(479 - 8040*SW2) - 192*MW2^6*MZ2*(-319 + 30*SW2) + 
            MZ2^7*(-18007 + 600*SW2) - 20*MW2^4*MZ2^3*(-9041 + 852*SW2) + 
            8*MW2^5*MZ2^2*(-23917 + 2904*SW2) + 4*MW2^2*MZ2^5*
             (-27973 + 5883*SW2))))*B0i[bb0, 0, 0, MZ2])/
      (10368*MW*(MH2 - 4*MZ2)*MZ2^4*Pi^3*SW*SW2^2) - 
     ((12*MW*MZ*(160*MW2^3 - 360*MW2^2*MZ2 + 303*MW2*MZ2^2 - 103*MZ2^3)*
         (CHW*(2*MH2*(10*MW2 - 3*MZ2)*MZ2 + MH2^2*(-4*MW2 + MZ2) + 
            4*MZ2^2*(-5*MW2 + 2*MZ2)) + CHB*(MH2^2*(4*MW2 - 3*MZ2) + 
            4*(5*MW2 - 3*MZ2)*MZ2^2 + 2*MH2*MZ2*(-10*MW2 + 7*MZ2)))*SW + 
        CHWB*(MH2^3*(160*MW2^4 - 515*MZ2^4 + MW2*MZ2^3*(1553 - 38*SW2) + 
            80*MW2^3*MZ2*(7 + 2*SW2) - 2*MW2^2*MZ2^2*(879 + 40*SW2)) + 
          24*MZ2^2*(928*MW2^5 + 309*MZ2^5 - 32*MW2^4*MZ2*(95 + 21*SW2) + 
            12*MW2^3*MZ2^2*(235 + 124*SW2) - 2*MW2^2*MZ2^3*(98 + 921*SW2) + 
            MW2*MZ2^4*(-821 + 942*SW2)) + 4*MH2^2*(960*MW2^5 + 721*MZ2^5 - 
            12*MW2^4*MZ2*(249 + 80*SW2) + 3*MW2*MZ2^4*(-673 + 378*SW2) - 
            6*MW2^2*MZ2^3*(-222 + 425*SW2) + 2*MW2^3*MZ2^2*
             (997 + 1146*SW2)) - 8*MH2*MZ2*(2616*MW2^5 + 721*MZ2^5 - 
            8*MW2^4*MZ2*(992 + 273*SW2) + MW2*MZ2^4*(-1775 + 2744*SW2) + 
            MW2^3*MZ2^2*(7103 + 5480*SW2) - MW2^2*MZ2^3*(729 + 6187*SW2))))*
       B0i[bb0, MZ2, MH2, MZ2])/(3456*MW*(MH2 - 4*MZ2)*MZ2^2*(-MW2 + MZ2)*
       Pi^3*SW) - (CHWB*(-288*MT2^5*MZ2^2*SW2*(4*MW2^3 + 2*MZ2^3 - 
          MW2*MZ2^2*(-3 + SW2) + MW2^2*MZ2*(-9 + 4*SW2)) + 
        MW2*MZ2^2*(MW2 + MZ2)*(576*MW2^6 - 721*MZ2^6 + 6*MW2^2*MZ2^4*
           (808 - 1315*SW2) + 24*MW2^5*MZ2*(-593 + 60*SW2) + 
          5*MW2*MZ2^5*(365 + 138*SW2) - 4*MW2^4*MZ2^2*(-7775 + 3252*SW2) + 
          4*MW2^3*MZ2^3*(-5849 + 4557*SW2)) + MT2*MW2*MZ2*
         (38656*MW2^7 + 175*MZ2^7 + MW2^2*MZ2^5*(54659 - 35208*SW2) + 
          64*MW2^6*MZ2*(-1429 + 550*SW2) - 32*MW2^5*MZ2^2*
           (-3236 + 1893*SW2) + 4*MW2^3*MZ2^4*(-14019 + 2723*SW2) + 
          8*MW2^4*MZ2^3*(-4373 + 5581*SW2) + 2*MW2*MZ2^6*
           (-7263 + 5762*SW2)) + MT2^3*(327680*MW2^7 - 1267*MZ2^7 + 
          128*MW2^6*MZ2*(-13227 + 2560*SW2) + MW2*MZ2^6*(18119 + 12904*SW2) + 
          4*MW2^2*MZ2^5*(-81269 + 15283*SW2) - 40*MW2^3*MZ2^4*
           (-38272 + 16349*SW2) - 32*MW2^5*MZ2^2*(-104899 + 35096*SW2) + 
          32*MW2^4*MZ2^3*(-100439 + 43198*SW2)) - 
        8*MT2^4*(20480*MW2^6 + 1769*MZ2^6 + MW2^2*MZ2^4*
           (106462 - 47663*SW2) + 4*MW2^4*MZ2^2*(54271 - 18044*SW2) + 
          16*MW2^5*MZ2*(-6751 + 1280*SW2) + 5*MW2*MZ2^5*(-5006 + 1561*SW2) + 
          MW2^3*MZ2^3*(-212749 + 91824*SW2)) - 
        MT2^2*(163840*MW2^8 + 721*MZ2^8 + 4*MW2^3*MZ2^5*
           (206127 - 116354*SW2) + 32*MW2^6*MZ2^2*(19351 - 10796*SW2) + 
          7*MW2*MZ2^7*(1399 - 96*SW2) + 640*MW2^7*MZ2*(-977 + 256*SW2) - 
          48*MW2^5*MZ2^3*(-9533 + 602*SW2) + 2*MW2^2*MZ2^6*
           (-104501 + 48114*SW2) + 4*MW2^4*MZ2^4*(-310349 + 147662*SW2)))*
       B0i[bb0, MZ2, MT2, MT2])/(5184*MW*(4*MT2 - MZ2)*MZ2^3*(-MW2 + MZ2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW) - 
     (CHWB*(-36*MT2^4*MZ2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(4*MW2^3 + MZ2^3 + 
          4*MW2^2*MZ2*(-2 + SW2)) + 18*MT2^3*MZ2*(4*MW2^2 - 5*MW2*MZ2 + 
          MZ2^2)*(8*MW2^4 - 3*MZ2^4 + 8*MW2^3*MZ2*(-4 + SW2) - 
          2*MW2*MZ2^3*(-3 + SW2) - 4*MW2^2*MZ2^2*(-9 + 5*SW2)) + 
        MT2^2*(30720*MW2^8 - 18*MZ2^8 + MW2^3*MZ2^5*(140525 - 105682*SW2) + 
          16*MW2^6*MZ2^2*(34753 - 19844*SW2) + MW2*MZ2^7*(1710 - 863*SW2) + 
          256*MW2^7*MZ2*(-1244 + 345*SW2) + 4*MW2^4*MZ2^4*
           (-35710 + 16193*SW2) + MW2^2*MZ2^6*(-30925 + 21303*SW2) + 
          4*MW2^5*MZ2^3*(-59189 + 60186*SW2)) + 
        MW2^3*(30720*MW2^7 + MW2^2*MZ2^5*(142073 - 106978*SW2) + 
          MZ2^7*(1548 - 827*SW2) + 320*MW2^6*MZ2*(-997 + 276*SW2) + 
          13*MW2*MZ2^6*(-2365 + 1647*SW2) - 32*MW2^5*MZ2^2*
           (-17417 + 9940*SW2) + 4*MW2^3*MZ2^4*(-36646 + 16445*SW2) + 
          4*MW2^4*MZ2^3*(-58829 + 60366*SW2)) + 
        MT2*MW2*(-61440*MW2^8 + MW2^2*MZ2^6*(203689 - 149692*SW2) + 
          8*MW2^5*MZ2^3*(128569 - 100000*SW2) + MZ2^8*(1548 - 827*SW2) - 
          64*MW2^7*MZ2*(-10441 + 2760*SW2) + 7*MW2*MZ2^7*(-4837 + 3295*SW2) + 
          4*MW2^4*MZ2^4*(14085 + 27458*SW2) + 16*MW2^6*MZ2^2*
           (-89527 + 45244*SW2) + 2*MW2^3*MZ2^5*(-215311 + 139634*SW2)))*
       B0i[bb0, MZ2, MW2, MW2])/(1728*MW*(4*MW2 - MZ2)*MZ2^4*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3*SW*SW2) + 
     (CHWB*MW2^2*(320*MW2^5 + 1945*MW2*MZ2^4 - 412*MZ2^5 + 
        40*MW2^4*MZ2*(17 + 8*SW2) - 40*MW2^2*MZ2^3*(14 + 37*SW2) - 
        4*MW2^3*MZ2^2*(311 + 52*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (288*MW*MZ2^3*Pi^3*SW) - (CHWB*(2*MW2 + MZ2)*(MT2^3*(-2*MW2 + MZ2) + 
        MT2^2*MZ2*(MZ2 + MW2*(-4 + SW2)) + MT2*MW2*(CW2*MW2*(6*MW2 + 5*MZ2) + 
          MZ2^2*(-4 + SW2)) + 2*MW2^3*(MW2*(-2 + 3*SW2) + MZ2*(-4 + 5*SW2)))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(48*MW*MZ2*Pi^3*SW) + 
     (CHWB*(MW2 + MZ2)*(320*MW2^5 + 103*MZ2^5 + 8*MW2^2*MZ2^3*
         (115 - 14*SW2) - 8*MW2^4*MZ2*(-77 + 8*SW2) + 
        MW2*MZ2^4*(-285 + 88*SW2) - 4*MW2^3*MZ2^2*(297 + 134*SW2))*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(576*MW*MZ2^2*Pi^3*SW) + 
     (CHWB*(2*MW2 + MZ2)*(2*MT2*MW2*(-6*CW2*MW2^2 + MZ2*(2*MW2 + MZ2)*
           (-2 + SW2)) - 4*MT2^3*MZ2*SW2 - MT2^2*MZ2*
         (MZ2 + MW2*(-10 + 3*SW2)) - MW2*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2)*
         (MZ2*(-2 + SW2) + MW2*(-2 + 3*SW2)))*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
        MW2])/(144*MW*MZ2*Pi^3*SW))/VALPHAEFF^2)*Class[4] + 
 (-1/144*(Alfas*MZ*QCD*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
        CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
          CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
          CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + 
             CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
             3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
             2*CHu[2, 2]) + MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 
             2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 
             4*CHu[1, 1] + 4*CHu[2, 2])))))/(MW2*MZ2*Pi^2*SW2) - 
   (MZ*((-80*MW2^3 + 452*MW2^2*MZ2 - 412*MW2*MZ2^2 + 103*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*
         CHl1[Leff, Leff] + (40*MW2^2 - 206*MW2*MZ2 + 103*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
            CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
            CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 2*CHe[1, 1] - 
            2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[2, 2] - 
            2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + 
            CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2])))))/
    (144*MW2*MZ2*Pi*SW2) + ((23*MT2*MW2*MZ*CHd[1, 1])/(72*Pi^3) + 
     (239*MW2^2*MZ*CHd[1, 1])/(648*Pi^3) + (17*MH2*MW2^2*MZ*CHd[1, 1])/
      (324*(MH2 - 4*MW2)*Pi^3) + (MT2*MW2^2*MZ*CHd[1, 1])/
      (324*(MT2 - MW2)*Pi^3) - (17*MW2^3*MZ*CHd[1, 1])/
      (81*(MH2 - 4*MW2)*Pi^3) + (19*(1 - CW2)*MW2^3*MZ*CHd[1, 1])/
      (81*(MH2 - 4*MW2)*Pi^3) + (MW2^3*MZ*CHd[1, 1])/
      (324*(-MT2 + MW2)*Pi^3) + (47*MW2^3*MZ*CHd[1, 1])/
      (72*(4*MW2 - MZ2)*Pi^3) + (4*MT2*MW2^3*MZ*CHd[1, 1])/(27*MZ2^2*Pi^3) - 
     (MW2^4*MZ*CHd[1, 1])/(6*MZ2^2*Pi^3) - (MW2^5*MZ*CHd[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (7*MT2*MW2^2*MZ*CHd[1, 1])/
      (18*MZ2*Pi^3) + (157*MW2^3*MZ*CHd[1, 1])/(1296*MZ2*Pi^3) - 
     (19*MH2*MW2^3*MZ*CHd[1, 1])/(324*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHd[1, 1])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHd[1, 1])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[1, 1])/(216*Pi^3) - (1067*MW2*MZ*MZ2*CHd[1, 1])/
      (5184*Pi^3) - (55*MH2*MW2*MZ*MZ2*CHd[1, 1])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHd[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHd[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (35*MZ*MZ2^2*CHd[1, 1])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHd[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[1, 1])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[1, 1])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[1, 1])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (MT2*MW2*MZ*SW2*CHd[1, 1])/(18*Pi^3) - 
     (73*MW2^2*MZ*SW2*CHd[1, 1])/(324*Pi^3) - (19*MH2*MW2^2*MZ*SW2*CHd[1, 1])/
      (324*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHd[1, 1])/
      (27*(4*MT2 - MZ2)*Pi^3) - (8*MT2^2*MW2^2*MZ*SW2*CHd[1, 1])/
      (27*(4*MT2 - MZ2)*MZ2*Pi^3) + (29*MW2*MZ*MZ2*SW2*CHd[1, 1])/
      (162*Pi^3) - (7*MT2^2*MZ*MZ2*SW2*CHd[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHd[1, 1])/(108*Pi^3) + (55*MH2*MZ*MZ2^2*SW2*CHd[1, 1])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (55*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
      (324*(MH2 - 4*MW2)*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHd[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHd[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHd[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHd[1, 1])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHd[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHd[1, 1])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHd[1, 1])/(72*Pi) - (MZ*MZ2^2*SW2*CHd[1, 1])/
      (48*Pi) + (25*MW2*MZ*MZ2*SW2^2*CHd[1, 1])/(216*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHd[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*SW2^2*CHd[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2^2*CHd[1, 1])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (MW2*MZ*MZ2^2*SW2^2*CHd[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^3*CHd[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^3*CHd[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[1, 1])/(81*Pi) + (23*MT2*MW2*MZ*CHd[2, 2])/
      (72*Pi^3) + (239*MW2^2*MZ*CHd[2, 2])/(648*Pi^3) + 
     (17*MH2*MW2^2*MZ*CHd[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHd[2, 2])/(324*(MT2 - MW2)*Pi^3) - 
     (17*MW2^3*MZ*CHd[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MW2^3*MZ*CHd[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHd[2, 2])/(324*(-MT2 + MW2)*Pi^3) + 
     (47*MW2^3*MZ*CHd[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHd[2, 2])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHd[2, 2])/
      (6*MZ2^2*Pi^3) - (MW2^5*MZ*CHd[2, 2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHd[2, 2])/(18*MZ2*Pi^3) + (157*MW2^3*MZ*CHd[2, 2])/
      (1296*MZ2*Pi^3) - (19*MH2*MW2^3*MZ*CHd[2, 2])/(324*(MH2 - 4*MW2)*MZ2*
       Pi^3) + (MT2*MW2^3*MZ*CHd[2, 2])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHd[2, 2])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[2, 2])/(216*Pi^3) - (1067*MW2*MZ*MZ2*CHd[2, 2])/
      (5184*Pi^3) - (55*MH2*MW2*MZ*MZ2*CHd[2, 2])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHd[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHd[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (35*MZ*MZ2^2*CHd[2, 2])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHd[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[2, 2])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[2, 2])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[2, 2])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (MT2*MW2*MZ*SW2*CHd[2, 2])/(18*Pi^3) - 
     (73*MW2^2*MZ*SW2*CHd[2, 2])/(324*Pi^3) - (19*MH2*MW2^2*MZ*SW2*CHd[2, 2])/
      (324*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHd[2, 2])/
      (27*(4*MT2 - MZ2)*Pi^3) - (8*MT2^2*MW2^2*MZ*SW2*CHd[2, 2])/
      (27*(4*MT2 - MZ2)*MZ2*Pi^3) + (29*MW2*MZ*MZ2*SW2*CHd[2, 2])/
      (162*Pi^3) - (7*MT2^2*MZ*MZ2*SW2*CHd[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHd[2, 2])/(108*Pi^3) + (55*MH2*MZ*MZ2^2*SW2*CHd[2, 2])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (55*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/
      (324*(MH2 - 4*MW2)*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHd[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHd[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHd[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHd[2, 2])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHd[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHd[2, 2])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHd[2, 2])/(72*Pi) - (MZ*MZ2^2*SW2*CHd[2, 2])/
      (48*Pi) + (25*MW2*MZ*MZ2*SW2^2*CHd[2, 2])/(216*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHd[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*SW2^2*CHd[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2^2*CHd[2, 2])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (MW2*MZ*MZ2^2*SW2^2*CHd[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^3*CHd[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^3*CHd[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[2, 2])/(81*Pi) + (23*MT2*MW2*MZ*CHd[3, 3])/
      (72*Pi^3) + (239*MW2^2*MZ*CHd[3, 3])/(648*Pi^3) - 
     (19*MH2*MW2^2*MZ*CHd[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHd[3, 3])/(324*(MT2 - MW2)*Pi^3) + 
     (19*MW2^3*MZ*CHd[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (7*(1 - CW2)*MW2^3*MZ*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHd[3, 3])/(324*(-MT2 + MW2)*Pi^3) + 
     (47*MW2^3*MZ*CHd[3, 3])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHd[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHd[3, 3])/
      (6*MZ2^2*Pi^3) - (MW2^5*MZ*CHd[3, 3])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (7*MT2*MW2^2*MZ*CHd[3, 3])/(18*MZ2*Pi^3) + (157*MW2^3*MZ*CHd[3, 3])/
      (1296*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHd[3, 3])/(324*(MH2 - 4*MW2)*MZ2*
       Pi^3) + (MT2*MW2^3*MZ*CHd[3, 3])/(324*(MT2 - MW2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHd[3, 3])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHd[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (17*MT2*MZ*MZ2*CHd[3, 3])/(216*Pi^3) - (1067*MW2*MZ*MZ2*CHd[3, 3])/
      (5184*Pi^3) - (55*MH2*MW2*MZ*MZ2*CHd[3, 3])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHd[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHd[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHd[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (19*MW2^2*MZ*MZ2*CHd[3, 3])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (35*MZ*MZ2^2*CHd[3, 3])/(1728*Pi^3) + (55*MH2*MZ*MZ2^2*CHd[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (55*MW2*MZ*MZ2^2*CHd[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHd[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHd[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) + (13*MW2*MZ*MZ2^2*CHd[3, 3])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHd[3, 3])/
      (288*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHd[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHd[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MW2^4*MZ*CHd[3, 3])/(36*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + (41*MH2*MW2^2*MZ*CHd[3, 3])/(432*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (41*MW2^3*MZ*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (19*MH2*MW2^4*MZ*CHd[3, 3])/(324*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (19*MW2^5*MZ*CHd[3, 3])/(81*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (MH2*MW2^3*MZ*CHd[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + 
     (4*MW2^4*MZ*CHd[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (55*MH2*MW2*MZ*MZ2*CHd[3, 3])/(1296*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (55*MW2^2*MZ*MZ2*CHd[3, 3])/(324*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (MT2*MW2*MZ*SW2*CHd[3, 3])/(18*Pi^3) - (73*MW2^2*MZ*SW2*CHd[3, 3])/
      (324*Pi^3) - (7*MH2*MW2^2*MZ*SW2*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (10*MT2^2*MW2*MZ*SW2*CHd[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHd[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (29*MW2*MZ*MZ2*SW2*CHd[3, 3])/(162*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2*SW2*CHd[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (10*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHd[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHd[3, 3])/(108*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHd[3, 3])/
      (36*(MH2 - 4*MW2)*Pi^3) + (MW2*MZ*MZ2^2*SW2*CHd[3, 3])/
      (9*(MH2 - 4*MW2)*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHd[3, 3])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHd[3, 3])/
      (16*(4*MT2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHd[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHd[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHd[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHd[3, 3])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHd[3, 3])/(72*Pi) - (MZ*MZ2^2*SW2*CHd[3, 3])/
      (48*Pi) + (25*MW2*MZ*MZ2*SW2^2*CHd[3, 3])/(216*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^2*CHd[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^2*CHd[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHd[3, 3])/(81*Pi) - (MH2*MW2*MZ*CHe[1, 1])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[1, 1])/(16*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHe[1, 1])/
      (27*Pi^3) + (749*MW2^2*MZ*CHe[1, 1])/(648*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[1, 1])/(1296*Pi^3) + 
     (17*MH2*MW2^2*MZ*CHe[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[1, 1])/(324*(MT2 - MW2)*Pi^3) - 
     (17*MW2^3*MZ*CHe[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MW2^3*MZ*CHe[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[1, 1])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[1, 1])/
      (12*MZ2^2*Pi^3) - (2*MT2*MW2^2*MZ*CHe[1, 1])/(9*MZ2*Pi^3) - 
     (89*MW2^3*MZ*CHe[1, 1])/(324*MZ2*Pi^3) - (19*MH2*MW2^3*MZ*CHe[1, 1])/
      (324*(MH2 - 4*MW2)*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[1, 1])/
      (324*(MT2 - MW2)*MZ2*Pi^3) + (19*MW2^4*MZ*CHe[1, 1])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (MW2^4*MZ*CHe[1, 1])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (MH2*MZ*MZ2*CHe[1, 1])/(288*Pi^3) - 
     (17*MT2*MZ*MZ2*CHe[1, 1])/(432*Pi^3) - (4799*MW2*MZ*MZ2*CHe[1, 1])/
      (5184*Pi^3) - (55*MH2*MW2*MZ*MZ2*CHe[1, 1])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHe[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHe[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[1, 1])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (389*MZ*MZ2^2*CHe[1, 1])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHe[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^3*CHe[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (19*MH2*MW2^2*MZ*SW2*CHe[1, 1])/
      (324*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[1, 1])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[1, 1])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[1, 1])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[1, 1])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[1, 1])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[1, 1])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[1, 1])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[1, 1])/
      (432*Pi^3) - (1265*MW2*MZ*MZ2*SW2*CHe[1, 1])/(1296*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[1, 1])/(216*Pi^3) + (55*MH2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (55*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (324*(MH2 - 4*MW2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[1, 1])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHe[1, 1])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHe[1, 1])/(72*Pi) - (MZ*MZ2^2*SW2*CHe[1, 1])/
      (48*Pi) + (MW2*MZ*MZ2*SW2^2*CHe[1, 1])/(216*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHe[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*SW2^2*CHe[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2^2*CHe[1, 1])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (MW2*MZ*MZ2^2*SW2^2*CHe[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^3*CHe[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^3*CHe[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[1, 1])/(9*Pi) - (MH2*MW2*MZ*CHe[2, 2])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[2, 2])/(16*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHe[2, 2])/
      (27*Pi^3) + (749*MW2^2*MZ*CHe[2, 2])/(648*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[2, 2])/(1296*Pi^3) + 
     (17*MH2*MW2^2*MZ*CHe[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[2, 2])/(324*(MT2 - MW2)*Pi^3) - 
     (17*MW2^3*MZ*CHe[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MW2^3*MZ*CHe[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[2, 2])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[2, 2])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[2, 2])/
      (12*MZ2^2*Pi^3) - (2*MT2*MW2^2*MZ*CHe[2, 2])/(9*MZ2*Pi^3) - 
     (89*MW2^3*MZ*CHe[2, 2])/(324*MZ2*Pi^3) - (19*MH2*MW2^3*MZ*CHe[2, 2])/
      (324*(MH2 - 4*MW2)*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[2, 2])/
      (324*(MT2 - MW2)*MZ2*Pi^3) + (19*MW2^4*MZ*CHe[2, 2])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (MW2^4*MZ*CHe[2, 2])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (MH2*MZ*MZ2*CHe[2, 2])/(288*Pi^3) - 
     (17*MT2*MZ*MZ2*CHe[2, 2])/(432*Pi^3) - (4799*MW2*MZ*MZ2*CHe[2, 2])/
      (5184*Pi^3) - (55*MH2*MW2*MZ*MZ2*CHe[2, 2])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHe[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHe[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[2, 2])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (389*MZ*MZ2^2*CHe[2, 2])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHe[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^3*CHe[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (19*MH2*MW2^2*MZ*SW2*CHe[2, 2])/
      (324*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[2, 2])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[2, 2])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[2, 2])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[2, 2])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[2, 2])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[2, 2])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[2, 2])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[2, 2])/
      (432*Pi^3) - (1265*MW2*MZ*MZ2*SW2*CHe[2, 2])/(1296*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[2, 2])/(216*Pi^3) + (55*MH2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (55*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (324*(MH2 - 4*MW2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[2, 2])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHe[2, 2])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHe[2, 2])/(72*Pi) - (MZ*MZ2^2*SW2*CHe[2, 2])/
      (48*Pi) + (MW2*MZ*MZ2*SW2^2*CHe[2, 2])/(216*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHe[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*SW2^2*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2^2*CHe[2, 2])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (MW2*MZ*MZ2^2*SW2^2*CHe[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^3*CHe[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^3*CHe[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[2, 2])/(9*Pi) - (MH2*MW2*MZ*CHe[3, 3])/(288*Pi^3) + 
     (3*MT2*MW2*MZ*CHe[3, 3])/(16*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHe[3, 3])/
      (27*Pi^3) + (749*MW2^2*MZ*CHe[3, 3])/(648*Pi^3) + 
     (359*(1 - CW2)*MW2^2*MZ*CHe[3, 3])/(1296*Pi^3) - 
     (19*MH2*MW2^2*MZ*CHe[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHe[3, 3])/(324*(MT2 - MW2)*Pi^3) + 
     (19*MW2^3*MZ*CHe[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (7*(1 - CW2)*MW2^3*MZ*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHe[3, 3])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHe[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHe[3, 3])/
      (12*MZ2^2*Pi^3) - (2*MT2*MW2^2*MZ*CHe[3, 3])/(9*MZ2*Pi^3) - 
     (89*MW2^3*MZ*CHe[3, 3])/(324*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHe[3, 3])/
      (324*(MH2 - 4*MW2)*MZ2*Pi^3) + (MT2*MW2^3*MZ*CHe[3, 3])/
      (324*(MT2 - MW2)*MZ2*Pi^3) - (19*MW2^4*MZ*CHe[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (MW2^4*MZ*CHe[3, 3])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (MH2*MZ*MZ2*CHe[3, 3])/(288*Pi^3) - 
     (17*MT2*MZ*MZ2*CHe[3, 3])/(432*Pi^3) - (4799*MW2*MZ*MZ2*CHe[3, 3])/
      (5184*Pi^3) - (55*MH2*MW2*MZ*MZ2*CHe[3, 3])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHe[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHe[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHe[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHe[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHe[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (389*MZ*MZ2^2*CHe[3, 3])/(1728*Pi^3) + (55*MH2*MZ*MZ2^2*CHe[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (55*MW2*MZ*MZ2^2*CHe[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHe[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHe[3, 3])/
      (72*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHe[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^3*CHe[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (41*MH2*MW2^2*MZ*CHe[3, 3])/
      (432*(MH2 - 4*MW2)*Pi^3*SW2) - (41*MW2^3*MZ*CHe[3, 3])/
      (108*(MH2 - 4*MW2)*Pi^3*SW2) + (19*MH2*MW2^4*MZ*CHe[3, 3])/
      (324*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (19*MW2^5*MZ*CHe[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (MH2*MW2^3*MZ*CHe[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (4*MW2^4*MZ*CHe[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - (55*MH2*MW2*MZ*MZ2*CHe[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3*SW2) + (55*MW2^2*MZ*MZ2*CHe[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3*SW2) - (7*MH2*MW2^2*MZ*SW2*CHe[3, 3])/
      (108*(MH2 - 4*MW2)*Pi^3) + (10*MT2^2*MW2*MZ*SW2*CHe[3, 3])/
      (27*(4*MT2 - MZ2)*Pi^3) + (11*MW2^3*MZ*SW2*CHe[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) - (2*MT2*MW2^2*MZ*SW2*CHe[3, 3])/
      (27*MZ2*Pi^3) + (MW2^3*MZ*SW2*CHe[3, 3])/(12*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHe[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MW2^4*MZ*SW2*CHe[3, 3])/(3*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHe[3, 3])/(288*Pi^3) - (17*MT2*MZ*MZ2*SW2*CHe[3, 3])/
      (432*Pi^3) - (1265*MW2*MZ*MZ2*SW2*CHe[3, 3])/(1296*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2*SW2*CHe[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (10*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHe[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (25*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/(72*(4*MW2 - MZ2)*Pi^3) + 
     (85*MZ*MZ2^2*SW2*CHe[3, 3])/(216*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (36*(MH2 - 4*MW2)*Pi^3) + (MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (9*(MH2 - 4*MW2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (16*(4*MT2 - MZ2)*Pi^3) + (7*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*SW2*CHe[3, 3])/
      (288*(4*MW2 - MZ2)*Pi^3) - (2*MW2^2*MZ*MZ2*SW2*CHe[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*SW2*CHe[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*SW2*CHe[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*SW2*CHe[3, 3])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHe[3, 3])/(72*Pi) - (MZ*MZ2^2*SW2*CHe[3, 3])/
      (48*Pi) + (MW2*MZ*MZ2*SW2^2*CHe[3, 3])/(216*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^2*CHe[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^2*CHe[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^2*SW2^3*CHe[3, 3])/(9*Pi) + (7*MH2*MW2*MZ*CHe[Leff, Leff])/
      (432*Pi^3) - (39*MT2*MW2*MZ*CHe[Leff, Leff])/(16*Pi^3) + 
     (11*MH2^2*MW2*MZ*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*Pi^3) + 
     (793*MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^3*MW2*MZ*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*Pi^3) + 
     (35*MH2^2*MW2*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*Pi^3) + 
     (7*(1 - CW2)*MH2^2*MW2*MZ*CHe[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) - 
     (7*MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) + 
     (11*MT2^3*MW2*MZ*CHe[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(1728*(MT2 - MW2)*Pi^3) - 
     (32*MT2^2*MW2*MZ*CHe[Leff, Leff])/(81*(MT2 - MW2)*Pi^3) + 
     (4405*MW2^2*MZ*CHe[Leff, Leff])/(1296*Pi^3) + 
     (2275*MH2*MW2^2*MZ*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) + 
     (39517*(1 - CW2)*MH2*MW2^2*MZ*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*
       Pi^3) - (793*MT2*MW2^2*MZ*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) + 
     (107*(1 - CW2)*MT2*MW2^2*MZ*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (9*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(8*(MH2 - MW2)^2*Pi^3) + 
     (4651*MH2*MW2^2*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*Pi^3) + 
     (3053*(1 - CW2)*MH2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) + 
     (7*MT2*MW2^2*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) + 
     (601*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(5184*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MW2^2*MZ*CHe[Leff, Leff])/(1728*(MT2 - MW2)*Pi^3) - 
     (715*MT2*MW2^2*MZ*CHe[Leff, Leff])/(1296*(MT2 - MW2)*Pi^3) - 
     (4667*MW2^3*MZ*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (41*MH2*MW2^3*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*Pi^3) + 
     (647*(1 - CW2)*MH2*MW2^3*MZ*CHe[Leff, Leff])/(144*(MH2 - MW2)^2*Pi^3) - 
     (101*MW2^3*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)*Pi^3) - 
     (77*MT2*MW2^3*MZ*CHe[Leff, Leff])/(324*(MT2 - MW2)^2*Pi^3) - 
     (MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (25*MW2^3*MZ*CHe[Leff, Leff])/(27*(MT2 - MW2)*Pi^3) + 
     (11*(1 - CW2)*MW2^3*MZ*CHe[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (41*MW2^4*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*Pi^3) + 
     (221*MW2^4*MZ*CHe[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (MH2^3*MT2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       Pi^3) + (MH2^3*MW2^4*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^2*MT2*MW2^4*MZ*CHe[Leff, Leff])/
      (864*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MW2^5*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       Pi^3) + (5*MH2^2*MW2*MZ*CHe[Leff, Leff])/(432*(MH2 - 4*MZ2)*Pi^3) - 
     (13*MT2^2*MW2*MZ*CHe[Leff, Leff])/(324*(4*MT2 - MZ2)*Pi^3) - 
     (7*MH2*MT2^2*MW2*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (7*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - (MT2^2*MW2*MZ*CHe[Leff, Leff])/
      (48*(4*MW2 - MZ2)*Pi^3) - (MT2*MW2^2*MZ*CHe[Leff, Leff])/
      (24*(4*MW2 - MZ2)*Pi^3) - (71*MW2^3*MZ*CHe[Leff, Leff])/
      (108*(4*MW2 - MZ2)*Pi^3) + (5*(1 - CW2)*MW2^3*MZ*CHe[Leff, Leff])/
      (18*(4*MW2 - MZ2)*Pi^3) - (13*MH2*MW2^3*MZ*CHe[Leff, Leff])/
      (24*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (5*MH2*MW2^4*MZ*CHe[Leff, Leff])/
      (48*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + (7*MW2^4*MZ*CHe[Leff, Leff])/
      (16*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (5*MW2^5*MZ*CHe[Leff, Leff])/
      (48*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (5*MT2*MW2^4*MZ*CHe[Leff, Leff])/(9*MZ2^3*Pi^3) - 
     (16*MT2^3*MW2^4*MZ*CHe[Leff, Leff])/(81*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (8*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(81*(MT2 - MW2)*MZ2^3*Pi^3) + 
     (2*MW2^5*MZ*CHe[Leff, Leff])/(9*MZ2^3*Pi^3) + 
     (109*MT2^2*MW2^5*MZ*CHe[Leff, Leff])/(162*(MT2 - MW2)^2*MZ2^3*Pi^3) - 
     (17*MT2*MW2^5*MZ*CHe[Leff, Leff])/(81*(MT2 - MW2)*MZ2^3*Pi^3) - 
     (61*MT2*MW2^6*MZ*CHe[Leff, Leff])/(81*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (MW2^6*MZ*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2^3*Pi^3) + 
     (5*MW2^7*MZ*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*MZ2^3*Pi^3) - 
     (320*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^3*Pi^3) - 
     (25*MW2^6*MZ*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^3*Pi^3) - 
     (200*MT2*MW2^3*MZ*CHe[Leff, Leff])/(81*MZ2^2*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (169*MT2^3*MW2^3*MZ*CHe[Leff, Leff])/(648*(MT2 - MW2)^2*MZ2^2*Pi^3) - 
     (4*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (3865*MW2^4*MZ*CHe[Leff, Leff])/(648*MZ2^2*Pi^3) + 
     (6935*MH2*MW2^4*MZ*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (19*MT2*MW2^4*MZ*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (MH2*MW2^4*MZ*CHe[Leff, Leff])/(2*(MH2 - MW2)*MZ2^2*Pi^3) - 
     (415*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(324*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
     (19*MT2*MW2^4*MZ*CHe[Leff, Leff])/(36*(MT2 - MW2)*MZ2^2*Pi^3) - 
     (6935*MW2^5*MZ*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHe[Leff, Leff])/(2*(MH2 - MW2)*MZ2^2*Pi^3) + 
     (1153*MT2*MW2^5*MZ*CHe[Leff, Leff])/(648*(MT2 - MW2)^2*MZ2^2*Pi^3) - 
     (41*MW2^5*MZ*CHe[Leff, Leff])/(108*(MT2 - MW2)*MZ2^2*Pi^3) - 
     (41*MW2^6*MZ*CHe[Leff, Leff])/(54*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
     (440*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (MT2*MW2^4*MZ*CHe[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (142*MW2^5*MZ*CHe[Leff, Leff])/(27*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (MH2*MW2^2*MZ*CHe[Leff, Leff])/(216*MZ2*Pi^3) + 
     (2381*MT2*MW2^2*MZ*CHe[Leff, Leff])/(648*MZ2*Pi^3) - 
     (137*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (95*MH2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (5*MH2^3*MW2^2*MZ*CHe[Leff, Leff])/(216*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (19*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)*MZ2*Pi^3) + 
     (2*MH2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*MZ2*Pi^3) + 
     (MH2*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (43*MT2^3*MW2^2*MZ*CHe[Leff, Leff])/(432*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (MH2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)*MZ2*Pi^3) + 
     (157*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(324*(MT2 - MW2)*MZ2*Pi^3) - 
     (7523*MW2^3*MZ*CHe[Leff, Leff])/(1296*MZ2*Pi^3) - 
     (87599*MH2*MW2^3*MZ*CHe[Leff, Leff])/(5184*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (95*MT2*MW2^3*MZ*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (5*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(216*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (521*MH2*MW2^3*MZ*CHe[Leff, Leff])/(288*(MH2 - MW2)*MZ2*Pi^3) - 
     (MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(432*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (671*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)*MZ2*Pi^3) + 
     (47*MT2*MW2^3*MZ*CHe[Leff, Leff])/(1296*(MT2 - MW2)*MZ2*Pi^3) + 
     (88523*MW2^4*MZ*CHe[Leff, Leff])/(1296*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (791*MW2^4*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)*MZ2*Pi^3) + 
     (MH2*MW2^4*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (259*MT2*MW2^4*MZ*CHe[Leff, Leff])/(216*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (MH2^2*MW2^4*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
       Pi^3) - (9*MW2^4*MZ*CHe[Leff, Leff])/(16*(MT2 - MW2)*MZ2*Pi^3) + 
     (469*MW2^5*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(9*(-MH2 + MW2)*MZ2*Pi^3) - 
     (MH2^3*MT2^3*MW2^2*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       MZ2*Pi^3) + (MH2^3*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/
      (144*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ2*Pi^3) + 
     (MH2^2*MT2^3*MW2^3*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       MZ2*Pi^3) - (MH2^3*MT2*MW2^4*MZ*CHe[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ2*Pi^3) - 
     (MH2^2*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(144*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       MZ2*Pi^3) + (MH2^2*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ2*Pi^3) - 
     (MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(24*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (475*MW2^4*MZ*CHe[Leff, Leff])/(54*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (3*MH2*MW2^4*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*MZ2*
       Pi^3) + (3*MW2^5*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*MZ2*
       Pi^3) - (35*MH2*MZ*MZ2*CHe[Leff, Leff])/(6912*Pi^3) + 
     (5533*MT2*MZ*MZ2*CHe[Leff, Leff])/(10368*Pi^3) + 
     (5*MH2^2*MZ*MZ2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3) - 
     (275*MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) - 
     (5*MH2^2*MZ*MZ2*CHe[Leff, Leff])/(216*(MH2 - MW2)*Pi^3) + 
     (121*MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) - 
     (MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (13*MT2^3*MZ*MZ2*CHe[Leff, Leff])/(5184*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MT2 - MW2)*Pi^3) + 
     (61*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (12145*MW2*MZ*MZ2*CHe[Leff, Leff])/(1296*Pi^3) + 
     (109805*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(10368*(MH2 - 4*MW2)*Pi^3) + 
     (275*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (3551*MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MH2 - MW2)^2*Pi^3) - 
     (11375*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) - 
     (121*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (1585*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(10368*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MT2 - MW2)*Pi^3) + 
     (239*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (110555*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(2592*(MH2 - 4*MW2)*Pi^3) - 
     (395*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(192*(MH2 - MW2)^2*Pi^3) + 
     (11941*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (737*MT2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (97*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(288*(MT2 - MW2)*Pi^3) + 
     (395*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(384*(MH2 - MW2)^2*Pi^3) - 
     (481*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (MH2^3*MT2^3*MZ*MZ2*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*(-MT2 + MW2)^3*
       Pi^3) - (MH2^3*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (576*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^3*MW2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^3*MT2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (576*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^2*MT2^2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (1728*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^2*MW2^4*MZ*MZ2*CHe[Leff, Leff])/
      (1728*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MZ*MZ2*CHe[Leff, Leff])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^3*MZ*MZ2*CHe[Leff, Leff])/(192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(108*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(192*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) + (67*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (47*MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (5*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (47*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (MT2^2*MZ*MZ2*CHe[Leff, Leff])/(96*(4*MW2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (85*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (73*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (3*MH2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (8*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - 
     (37*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (3*MW2^4*MZ*MZ2*CHe[Leff, Leff])/(8*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (140009*MZ*MZ2^2*CHe[Leff, Leff])/(13824*Pi^3) - 
     (117337*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(13824*(MH2 - 4*MW2)*Pi^3) + 
     (385*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (529*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(2304*(MH2 - MW2)^2*Pi^3) + 
     (9227*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*Pi^3) + 
     (41*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3) + 
     (65*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MT2 - MW2)*Pi^3) + 
     (31*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(5184*(MT2 - MW2)*Pi^3) - 
     (29*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(13824*MW2*Pi^3) + 
     (419*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(20736*MW2*Pi^3) - 
     (55*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(4608*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (385*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(108*(MH2 - MW2)*MW2*Pi^3) - 
     (41*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*MW2*Pi^3) + 
     (MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MT2 - MW2)*MW2*Pi^3) + 
     (47*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(5184*(MT2 - MW2)*MW2*Pi^3) + 
     (117997*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) + 
     (529*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3) - 
     (3205*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(2304*(MH2 - MW2)*Pi^3) - 
     (71*MT2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) - 
     (17*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(1728*(MT2 - MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(2304*(MH2 - MW2)^2*Pi^3) + 
     (59*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MZ*MZ2^2*CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(384*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) + (7*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(1728*MW2*(MH2 - 4*MZ2)*
       Pi^3) + (MH2^3*MZ*MZ2^2*CHe[Leff, Leff])/(384*(MH2 - MW2)*MW2*
       (MH2 - 4*MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (36*(MH2 - 4*MZ2)*Pi^3) - (MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (48*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (3*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (7*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
       (4*MT2 - MZ2)*Pi^3) - (49*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (1296*MW2*(4*MT2 - MZ2)*Pi^3) - (7*MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (288*(MH2 - MW2)*MW2*(4*MT2 - MZ2)*Pi^3) - 
     (3*MT2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (MT2*MZ*MZ2^2*CHe[Leff, Leff])/(192*(4*MW2 - MZ2)*Pi^3) - 
     (595*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(864*(4*MW2 - MZ2)*Pi^3) - 
     (49*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(192*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (11*MH2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (64*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (17*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(192*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*
       (4*MW2 - MZ2)*Pi^3) - (111925*MZ*MZ2^3*CHe[Leff, Leff])/
      (20736*(MH2 - 4*MW2)*Pi^3) + (289*MZ*MZ2^3*CHe[Leff, Leff])/
      (3456*(MH2 - MW2)*Pi^3) + (43*MZ*MZ2^3*CHe[Leff, Leff])/
      (2304*(MT2 - MW2)*Pi^3) - (114871*MZ*MZ2^3*CHe[Leff, Leff])/
      (27648*MW2*Pi^3) + (111925*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
      (82944*(MH2 - 4*MW2)*MW2*Pi^3) - (289*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
      (3456*(MH2 - MW2)*MW2*Pi^3) - (43*MT2*MZ*MZ2^3*CHe[Leff, Leff])/
      (2304*(MT2 - MW2)*MW2*Pi^3) - (MZ*MZ2^3*CHe[Leff, Leff])/
      (6*(MH2 - 4*MZ2)*Pi^3) - (5*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (7*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
      (432*MW2*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^3*CHe[Leff, Leff])/
      (96*(MH2 - MW2)*MW2*(MH2 - 4*MZ2)*Pi^3) + 
     (MW2*MZ*MZ2^3*CHe[Leff, Leff])/(16*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (3*MT2*MZ*MZ2^3*CHe[Leff, Leff])/(64*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (3*MH2*MT2*MZ*MZ2^3*CHe[Leff, Leff])/(64*(MH2 - MW2)*MW2*(4*MT2 - MZ2)*
       Pi^3) + (127*MZ*MZ2^3*CHe[Leff, Leff])/(1728*(4*MW2 - MZ2)*Pi^3) + 
     (MH2*MZ*MZ2^3*CHe[Leff, Leff])/(32*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(48*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (5*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(384*(MH2 - MW2)*
       (4*MW2 - MZ2)*Pi^3) + (MW2^2*MZ*MZ2^3*CHe[Leff, Leff])/
      (64*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + (605*MZ*MZ2^4*CHe[Leff, Leff])/
      (1024*MW2^2*Pi^3) + (605*MH2*MZ*MZ2^4*CHe[Leff, Leff])/
      (3072*(MH2 - 4*MW2)*MW2^2*Pi^3) - (605*MZ*MZ2^4*CHe[Leff, Leff])/
      (768*(MH2 - 4*MW2)*MW2*Pi^3) - (MZ*MZ2^4*CHe[Leff, Leff])/
      (32*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (7*MZ*MZ2^4*CHe[Leff, Leff])/
      (144*MW2*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^4*CHe[Leff, Leff])/
      (32*(MH2 - MW2)*MW2*(MH2 - 4*MZ2)*Pi^3) - (MZ*MZ2^4*CHe[Leff, Leff])/
      (384*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (7*MZ*MZ2^4*CHe[Leff, Leff])/
      (1152*MW2*(4*MW2 - MZ2)*Pi^3) + (MH2*MZ*MZ2^4*CHe[Leff, Leff])/
      (384*(MH2 - MW2)*MW2*(4*MW2 - MZ2)*Pi^3) + 
     (MW2*MZ*MZ2^4*CHe[Leff, Leff])/(768*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (110*MW2^3*MZ*CHe[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (44*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^3*MZ*MZ2*CHe[Leff, Leff])/(9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - 
     (37*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(324*(-4*MT2 + MZ2)*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(36*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) + (7*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(36*(MH2 - MW2)*
       (-4*MT2 + MZ2)*Pi^3) + (229*MZ*MZ2^3*CHe[Leff, Leff])/
      (1296*(-4*MT2 + MZ2)*Pi^3) + (37*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
      (288*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - 
     (37*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) + (17*MZ*MZ2^4*CHe[Leff, Leff])/(576*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) - (119*MZ*MZ2^4*CHe[Leff, Leff])/(2592*MW2*(-4*MT2 + MZ2)*
       Pi^3) - (17*MH2*MZ*MZ2^4*CHe[Leff, Leff])/(576*(MH2 - MW2)*MW2*
       (-4*MT2 + MZ2)*Pi^3) + (6419*MW2^4*MZ*CHe[Leff, Leff])/
      (108*(-4*MW2 + MZ2)^2*Pi^3) - (MH2*MW2^4*MZ*CHe[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + (MW2^5*MZ*CHe[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + (440*MW2^7*MZ*CHe[Leff, Leff])/
      (9*MZ2^3*(-4*MW2 + MZ2)^2*Pi^3) - (230*MW2^6*MZ*CHe[Leff, Leff])/
      (9*MZ2^2*(-4*MW2 + MZ2)^2*Pi^3) - (1303*MW2^5*MZ*CHe[Leff, Leff])/
      (27*MZ2*(-4*MW2 + MZ2)^2*Pi^3) + (MH2*MW2^5*MZ*CHe[Leff, Leff])/
      (2*(MH2 - MW2)*MZ2*(-4*MW2 + MZ2)^2*Pi^3) - (MW2^6*MZ*CHe[Leff, Leff])/
      (2*(MH2 - MW2)*MZ2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (6265*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) - 
     (41*MH2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (41*MW2^4*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (409*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (54*(-4*MW2 + MZ2)^2*Pi^3) - (MH2^2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (23*MH2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2*MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/
      (96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (17*MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (217*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*
       Pi^3) + (MH2^2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/
      (64*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (41*MH2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(192*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (MH2*MW2^2*MZ*MZ2^3*CHe[Leff, Leff])/
      (96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (19*MW2^2*MZ*MZ2^3*CHe[Leff, Leff])/(96*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (71*MZ*MZ2^4*CHe[Leff, Leff])/(1728*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2^2*MZ*MZ2^4*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*
       Pi^3) + (MH2*MZ*MZ2^4*CHe[Leff, Leff])/(48*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (MH2*MW2*MZ*MZ2^4*CHe[Leff, Leff])/
      (384*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2*MZ*MZ2^4*CHe[Leff, Leff])/(384*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MZ*MZ2^5*CHe[Leff, Leff])/(768*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) + (7*MZ*MZ2^5*CHe[Leff, Leff])/(3456*MW2*(-4*MW2 + MZ2)^2*
       Pi^3) + (MH2^2*MZ*MZ2^5*CHe[Leff, Leff])/(768*(MH2 - MW2)^2*MW2*
       (-4*MW2 + MZ2)^2*Pi^3) - (MZ*MZ2^3*CHe[Leff, Leff])/
      (27*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*MZ2^3*CHe[Leff, Leff])/
      (384*(MH2 - MW2)^2*(-4*MW2 + MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(384*(MH2 - MW2)^2*(-4*MW2 + MZ2)*
       Pi^3) + (MH2*MZ*MZ2^4*CHe[Leff, Leff])/(768*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)*Pi^3) - (MH2^2*MZ*MZ2^4*CHe[Leff, Leff])/
      (768*(MH2 - MW2)^2*MW2*(-4*MW2 + MZ2)*Pi^3) - 
     (5*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(108*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
       Pi^3) - (5*MH2*MW2^3*MZ*CHe[Leff, Leff])/(27*(MH2 - 4*MZ2)*
       (-MW2 + MZ2)*Pi^3) + (233*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (81*(4*MT2 - MZ2)*(-MW2 + MZ2)*Pi^3) - (5*MT2*MW2^3*MZ*CHe[Leff, Leff])/
      (6*(4*MT2 - MZ2)*(-MW2 + MZ2)*Pi^3) - 
     (320*MT2^2*MW2^5*MZ*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^3*
       (-MW2 + MZ2)*Pi^3) + (80*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/
      (9*(4*MT2 - MZ2)*MZ2^2*(-MW2 + MZ2)*Pi^3) + 
     (5*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(108*(MH2 - 4*MZ2)*MZ2*(-MW2 + MZ2)*
       Pi^3) + (17*MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (864*(MH2 - 4*MZ2)*(-MW2 + MZ2)*Pi^3) + 
     (5*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(27*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
       Pi^3) - (133*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (216*(4*MT2 - MZ2)*(-MW2 + MZ2)*Pi^3) + 
     (5*MT2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(6*(4*MT2 - MZ2)*(-MW2 + MZ2)*
       Pi^3) - (7*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(1728*(MH2 - 4*MZ2)*
       (-MW2 + MZ2)*Pi^3) - (17*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (216*(MH2 - 4*MZ2)*(-MW2 + MZ2)*Pi^3) + 
     (49*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(1296*(4*MT2 - MZ2)*(-MW2 + MZ2)*
       Pi^3) - (17*MT2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (48*(4*MT2 - MZ2)*(-MW2 + MZ2)*Pi^3) + (7*MH2*MZ*MZ2^3*CHe[Leff, Leff])/
      (432*(MH2 - 4*MZ2)*(-MW2 + MZ2)*Pi^3) + 
     (7*MT2*MZ*MZ2^3*CHe[Leff, Leff])/(96*(4*MT2 - MZ2)*(-MW2 + MZ2)*Pi^3) + 
     (MT2^5*MW2*MZ*CHe[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MT2^4*MW2^2*MZ*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^3*MW2^3*MZ*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (11*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (48*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MW2^6*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2^5*MW2^3*MZ*CHe[Leff, Leff])/
      (12*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (MT2^3*MW2^5*MZ*CHe[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2^2*MW2^6*MZ*CHe[Leff, Leff])/
      (6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2*MW2^7*MZ*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MW2^8*MZ*CHe[Leff, Leff])/
      (6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2^2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (MT2^5*MW2^2*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2^4*MW2^3*MZ*CHe[Leff, Leff])/
      (6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (MT2^3*MW2^4*MZ*CHe[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2^2*MW2^5*MZ*CHe[Leff, Leff])/
      (6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (5*MT2*MW2^6*MZ*CHe[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MW2^7*MZ*CHe[Leff, Leff])/
      (3*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^5*MZ*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MT2^4*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MT2^2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*MT2*MW2^4*MZ*MZ2*CHe[Leff, Leff])/(96*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MW2^5*MZ*MZ2*CHe[Leff, Leff])/
      (12*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^4*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + (MT2^3*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (MT2^2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - (MT2*MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/
      (24*(MT2 - MW2)*(4*MW2 - MZ2)*((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     (MT2^3*MW2^2*MZ*CHe[Leff, Leff])/(144*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (MT2*MW2^4*MZ*CHe[Leff, Leff])/
      (48*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MW2^5*MZ*CHe[Leff, Leff])/(72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*
       Pi^3) - (MT2^2*MW2^5*MZ*CHe[Leff, Leff])/
      (12*MZ2^2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (5*MT2*MW2^6*MZ*CHe[Leff, Leff])/(36*MZ2^2*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) - (MW2^7*MZ*CHe[Leff, Leff])/
      (18*MZ2^2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^4*MW2^2*MZ*CHe[Leff, Leff])/
      (36*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (5*MT2^3*MW2^3*MZ*CHe[Leff, Leff])/(72*MZ2*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + ((1 - CW2)*MT2^3*MW2^3*MZ*
       CHe[Leff, Leff])/(36*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(8*MZ2*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (11*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (72*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (7*MW2^6*MZ*CHe[Leff, Leff])/(72*MZ2*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + ((1 - CW2)*MT2^4*MZ*MZ2*CHe[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (5*MT2^3*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (288*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (32*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (5*MT2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (96*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (11*MW2^4*MZ*MZ2*CHe[Leff, Leff])/(288*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (MT2^3*MZ*MZ2^2*CHe[Leff, Leff])/
      (576*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (192*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/(144*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (MT2*MW2*MZ*MZ2^3*CHe[Leff, Leff])/
      (288*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MW2^2*MZ*MZ2^3*CHe[Leff, Leff])/(288*((MT2 - MW2)^3 + 
        (MT2 - MW2)*MW2*MZ2)*Pi^3) + (176*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - (4*MH2*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (4*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*(-4*MT2*MZ2 + MZ2^2)*
       Pi^3) - (80*MW2^4*MZ*CHe[Leff, Leff])/(81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - 
     (715*MW2^4*MZ*CHe[Leff, Leff])/(108*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       Pi^3) - (40*MW2^7*MZ*CHe[Leff, Leff])/
      (9*MZ2^3*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (10*MW2^6*MZ*CHe[Leff, Leff])/(27*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       Pi^3) + (79*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (27*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (137*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(216*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW2*MZ*MZ2^3*CHe[Leff, Leff])/
      (27*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Pi^3) + (7*MZ*MZ2^4*CHe[Leff, Leff])/
      (1728*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (184*MW2^4*MZ*CHe[Leff, Leff])/(27*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MH2*MW2^4*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (MH2*MW2^5*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*
       (-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHe[Leff, Leff])/
      (2*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^6*MZ*CHe[Leff, Leff])/
      (4*(MH2 - MW2)^2*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (59*MW2^2*MZ*CHe[Leff, Leff])/(3888*Pi) - (116*MW2^4*MZ*CHe[Leff, Leff])/
      (243*MZ2^2*Pi) + (797*MW2^3*MZ*CHe[Leff, Leff])/(972*MZ2*Pi) - 
     (3577*MW2*MZ*MZ2*CHe[Leff, Leff])/(3888*Pi) + 
     (2473*MZ*MZ2^2*CHe[Leff, Leff])/(3888*Pi) + 
     (MW2*MZ*MZ2^2*CHe[Leff, Leff])/(48*(-MH2 + MW2)*Pi) - 
     (581*MZ*MZ2^3*CHe[Leff, Leff])/(7776*MW2*Pi) - 
     (55*MZ*MZ2^4*CHe[Leff, Leff])/(2304*MW2^2*Pi) + 
     (55*MZ*MZ2^4*CHe[Leff, Leff])/(2304*MW2*(-MW2 + MZ2)*Pi) + 
     (MZ*MZ2^3*CHe[Leff, Leff])/(96*MH2*Pi - 96*MW2*Pi) + 
     (MH2*MZ*MZ2^2*CHe[Leff, Leff])/(48*MH2*Pi - 48*MW2*Pi) - 
     (MH2*MZ*MZ2^3*CHe[Leff, Leff])/(96*MH2*MW2*Pi - 96*MW2^2*Pi) + 
     (109*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(216*MW2*Pi - 216*MZ2*Pi) - 
     (2371*MW2^4*MZ*CHe[Leff, Leff])/(1296*MW2*MZ2*Pi - 1296*MZ2^2*Pi) + 
     (MT2*MZ*MZ2^2*CHe[Leff, Leff])/(16*MT2*Pi^3 - 4*MZ2*Pi^3) - 
     (7*MT2*MZ*MZ2^3*CHe[Leff, Leff])/(384*MT2*MW2*Pi^3 - 96*MW2*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHe[Leff, Leff])/(48*MW2*MZ2*Pi^3 - 12*MZ2^2*Pi^3) - 
     (385*MT2*MW2*MZ*CHe[Leff, Leff])/(2592*Pi^3*SW2^2) + 
     (405853*MW2^2*MZ*CHe[Leff, Leff])/(20736*Pi^3*SW2^2) + 
     (475*MT2*MW2^6*MZ*CHe[Leff, Leff])/(324*MZ2^5*Pi^3*SW2^2) - 
     (19*MW2^7*MZ*CHe[Leff, Leff])/(9*MZ2^5*Pi^3*SW2^2) - 
     (847*MT2*MW2^5*MZ*CHe[Leff, Leff])/(216*MZ2^4*Pi^3*SW2^2) + 
     (10505*MW2^6*MZ*CHe[Leff, Leff])/(864*MZ2^4*Pi^3*SW2^2) + 
     (6149*MT2*MW2^4*MZ*CHe[Leff, Leff])/(1296*MZ2^3*Pi^3*SW2^2) - 
     (154867*MW2^5*MZ*CHe[Leff, Leff])/(5184*MZ2^3*Pi^3*SW2^2) - 
     (8555*MT2*MW2^3*MZ*CHe[Leff, Leff])/(2592*MZ2^2*Pi^3*SW2^2) + 
     (429991*MW2^4*MZ*CHe[Leff, Leff])/(10368*MZ2^2*Pi^3*SW2^2) + 
     (167*MT2*MW2^2*MZ*CHe[Leff, Leff])/(144*MZ2*Pi^3*SW2^2) - 
     (82885*MW2^3*MZ*CHe[Leff, Leff])/(2304*MZ2*Pi^3*SW2^2) - 
     (125081*MW2*MZ*MZ2*CHe[Leff, Leff])/(20736*Pi^3*SW2^2) + 
     (605*MZ*MZ2^2*CHe[Leff, Leff])/(768*Pi^3*SW2^2) - 
     (19*MH2*MW2*MZ*CHe[Leff, Leff])/(6912*Pi^3*SW2) - 
     (2771*MT2*MW2*MZ*CHe[Leff, Leff])/(10368*Pi^3*SW2) - 
     (89*MH2^2*MW2*MZ*CHe[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (37*MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (49*MH2^2*MW2*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*Pi^3*SW2) - 
     (121*MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*SW2) - 
     (MH2*MT2*MW2*MZ*CHe[Leff, Leff])/(3456*(MT2 - MW2)*Pi^3*SW2) + 
     (23*MT2^2*MW2*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)*Pi^3*SW2) - 
     (21217*MW2^2*MZ*CHe[Leff, Leff])/(20736*Pi^3*SW2) - 
     (84275*MH2*MW2^2*MZ*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (37*MT2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (463*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(576*(MH2 - MW2)^2*Pi^3*SW2) + 
     (2189*MH2*MW2^2*MZ*CHe[Leff, Leff])/(768*(MH2 - MW2)*Pi^3*SW2) + 
     (121*MT2*MW2^2*MZ*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3*SW2) + 
     (11*MH2*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(384*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3*SW2) + (MH2*MW2^2*MZ*CHe[Leff, Leff])/(3456*(MT2 - MW2)*Pi^3*
       SW2) - (155*MT2*MW2^2*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)*Pi^3*SW2) + 
     (84809*MW2^3*MZ*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (2237*MH2*MW2^3*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3*SW2) - 
     (16387*MW2^3*MZ*CHe[Leff, Leff])/(6912*(MH2 - MW2)*Pi^3*SW2) - 
     (MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(24*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*
       SW2) + (41*MW2^3*MZ*CHe[Leff, Leff])/(288*(MT2 - MW2)*Pi^3*SW2) - 
     (53*MW2^4*MZ*CHe[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3*SW2) + 
     (11*MH2*MW2^4*MZ*CHe[Leff, Leff])/(384*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*
       SW2) - (37*MW2^5*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3*SW2) + (37*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/
      (1728*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3*SW2) - 
     (47*MT2*MW2^4*MZ*CHe[Leff, Leff])/(1728*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3*
       SW2) + (MH2^3*MW2*MZ*CHe[Leff, Leff])/(192*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3*SW2) - (MH2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3*SW2) - 
     (3*MH2*MW2^3*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3*
       SW2) + (3*MW2^4*MZ*CHe[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3*
       SW2) - (95*MT2*MW2^5*MZ*CHe[Leff, Leff])/(162*MZ2^4*Pi^3*SW2) - 
     (8*MT2^2*MW2^5*MZ*CHe[Leff, Leff])/(81*(MT2 - MW2)*MZ2^4*Pi^3*SW2) - 
     (19*MW2^6*MZ*CHe[Leff, Leff])/(36*MZ2^4*Pi^3*SW2) - 
     (5*MH2^2*MW2^6*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^4*Pi^3*SW2) - 
     (19*MH2*MW2^6*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*MZ2^4*Pi^3*SW2) - 
     (MH2*MT2^2*MW2^6*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^4*
       Pi^3*SW2) + (17*MT2*MW2^6*MZ*CHe[Leff, Leff])/
      (81*(MT2 - MW2)*MZ2^4*Pi^3*SW2) + (10*MH2*MW2^7*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)^2*MZ2^4*Pi^3*SW2) + (19*MW2^7*MZ*CHe[Leff, Leff])/
      (18*(MH2 - MW2)*MZ2^4*Pi^3*SW2) + (MH2*MT2*MW2^7*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^4*Pi^3*SW2) - 
     (MW2^7*MZ*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2^4*Pi^3*SW2) - 
     (5*MW2^8*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^4*Pi^3*SW2) - 
     (MH2*MW2^8*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^4*Pi^3*
       SW2) + (MW2^9*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^4*
       Pi^3*SW2) - (MT2^2*MW2^7*MZ*CHe[Leff, Leff])/
      (18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^4*Pi^3*SW2) + 
     (MT2*MW2^8*MZ*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^4*Pi^3*
       SW2) + (247*MT2*MW2^4*MZ*CHe[Leff, Leff])/(81*MZ2^3*Pi^3*SW2) - 
     (19*MH2*MT2*MW2^4*MZ*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2^3*Pi^3*
       SW2) + (4*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^3*Pi^3*
       SW2) + (15977*MW2^5*MZ*CHe[Leff, Leff])/(1296*MZ2^3*Pi^3*SW2) + 
     (6935*MH2*MW2^5*MZ*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
     (19*MT2*MW2^5*MZ*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
     (16*MH2^2*MW2^5*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2) + 
     (329*MH2*MW2^5*MZ*CHe[Leff, Leff])/(288*(MH2 - MW2)*MZ2^3*Pi^3*SW2) + 
     (5*MH2*MT2^2*MW2^5*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^3*Pi^3*SW2) - (19*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (36*(MT2 - MW2)*MZ2^3*Pi^3*SW2) - (6935*MW2^6*MZ*CHe[Leff, Leff])/
      (216*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - (32*MH2*MW2^6*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2) - (329*MW2^6*MZ*CHe[Leff, Leff])/
      (288*(MH2 - MW2)*MZ2^3*Pi^3*SW2) - (5*MH2*MT2*MW2^6*MZ*CHe[Leff, Leff])/
      (18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3*SW2) + 
     (41*MW2^6*MZ*CHe[Leff, Leff])/(108*(MT2 - MW2)*MZ2^3*Pi^3*SW2) + 
     (16*MW2^7*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3*SW2) + 
     (5*MH2*MW2^7*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
       Pi^3*SW2) - (5*MW2^8*MZ*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^3*Pi^3*SW2) + (5*MT2^2*MW2^6*MZ*CHe[Leff, Leff])/
      (36*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*Pi^3*SW2) - 
     (5*MT2*MW2^7*MZ*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
       Pi^3*SW2) + (19*MH2*MW2^3*MZ*CHe[Leff, Leff])/(1728*MZ2^2*Pi^3*SW2) - 
     (8405*MT2*MW2^3*MZ*CHe[Leff, Leff])/(2592*MZ2^2*Pi^3*SW2) - 
     (19*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (503*MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2^2*Pi^3*
       SW2) + (19*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)*MZ2^2*Pi^3*
       SW2) - (2*MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*MZ2^2*Pi^3*
       SW2) + (MH2*MT2*MW2^3*MZ*CHe[Leff, Leff])/(864*(MT2 - MW2)*MZ2^2*Pi^3*
       SW2) - (53*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(648*(MT2 - MW2)*MZ2^2*Pi^3*
       SW2) - (81463*MW2^4*MZ*CHe[Leff, Leff])/(2592*MZ2^2*Pi^3*SW2) - 
     (125789*MH2*MW2^4*MZ*CHe[Leff, Leff])/(5184*(MH2 - 4*MW2)*MZ2^2*Pi^3*
       SW2) - (503*MT2*MW2^4*MZ*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2^2*
       Pi^3*SW2) - (2993*MH2^2*MW2^4*MZ*CHe[Leff, Leff])/
      (864*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2) + 
     (1357*MH2*MW2^4*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*MZ2^2*Pi^3*SW2) + 
     (2*MT2*MW2^4*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*MZ2^2*Pi^3*SW2) - 
     (119*MH2*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3*SW2) - (MH2*MW2^4*MZ*CHe[Leff, Leff])/
      (864*(MT2 - MW2)*MZ2^2*Pi^3*SW2) + (475*MT2*MW2^4*MZ*CHe[Leff, Leff])/
      (1296*(MT2 - MW2)*MZ2^2*Pi^3*SW2) + (126473*MW2^5*MZ*CHe[Leff, Leff])/
      (1296*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (1945*MH2*MW2^5*MZ*CHe[Leff, Leff])/(288*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2) - 
     (39*MW2^5*MZ*CHe[Leff, Leff])/(64*(MH2 - MW2)*MZ2^2*Pi^3*SW2) + 
     (55*MH2*MT2*MW2^5*MZ*CHe[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3*SW2) - (35*MW2^5*MZ*CHe[Leff, Leff])/
      (144*(MT2 - MW2)*MZ2^2*Pi^3*SW2) - (1421*MW2^6*MZ*CHe[Leff, Leff])/
      (432*(MH2 - MW2)^2*MZ2^2*Pi^3*SW2) - (119*MH2*MW2^6*MZ*CHe[Leff, Leff])/
      (864*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*Pi^3*SW2) + 
     (7*MW2^7*MZ*CHe[Leff, Leff])/(54*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*Pi^3*
       SW2) - (7*MT2^2*MW2^5*MZ*CHe[Leff, Leff])/(54*(MT2 - MW2)^2*
       (-MH2 + MW2)*MZ2^2*Pi^3*SW2) + (103*MT2*MW2^6*MZ*CHe[Leff, Leff])/
      (432*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^3*SW2) - 
     (184*MW2^5*MZ*CHe[Leff, Leff])/(27*(4*MW2 - MZ2)*MZ2^2*Pi^3*SW2) + 
     (MH2*MW2^5*MZ*CHe[Leff, Leff])/(2*(MH2 - MW2)*(4*MW2 - MZ2)*MZ2^2*Pi^3*
       SW2) - (MW2^6*MZ*CHe[Leff, Leff])/(2*(MH2 - MW2)*(4*MW2 - MZ2)*MZ2^2*
       Pi^3*SW2) - (29*MH2*MW2^2*MZ*CHe[Leff, Leff])/(3456*MZ2*Pi^3*SW2) + 
     (8023*MT2*MW2^2*MZ*CHe[Leff, Leff])/(5184*MZ2*Pi^3*SW2) + 
     (53*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (697*MH2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*MZ2*Pi^3*
       SW2) - (53*MH2^2*MW2^2*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*MZ2*Pi^3*
       SW2) + (7*MH2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*MZ2*Pi^3*
       SW2) + (MH2*MT2*MW2^2*MZ*CHe[Leff, Leff])/(1728*(MT2 - MW2)*MZ2*Pi^3*
       SW2) - (MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(1296*(MT2 - MW2)*MZ2*Pi^3*
       SW2) + (255383*MW2^3*MZ*CHe[Leff, Leff])/(10368*MZ2*Pi^3*SW2) + 
     (84101*MH2*MW2^3*MZ*CHe[Leff, Leff])/(2592*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + 
     (697*MT2*MW2^3*MZ*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + 
     (5135*MH2^2*MW2^3*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*MZ2*Pi^3*
       SW2) - (10033*MH2*MW2^3*MZ*CHe[Leff, Leff])/(3456*(MH2 - MW2)*MZ2*Pi^3*
       SW2) - (7*MT2*MW2^3*MZ*CHe[Leff, Leff])/(18*(MH2 - MW2)*MZ2*Pi^3*
       SW2) + (47*MH2*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3*SW2) - 
     (MH2*MW2^3*MZ*CHe[Leff, Leff])/(1728*(MT2 - MW2)*MZ2*Pi^3*SW2) + 
     (101*MT2*MW2^3*MZ*CHe[Leff, Leff])/(648*(MT2 - MW2)*MZ2*Pi^3*SW2) - 
     (42289*MW2^4*MZ*CHe[Leff, Leff])/(324*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (9623*MH2*MW2^4*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)^2*MZ2*Pi^3*SW2) + 
     (8501*MW2^4*MZ*CHe[Leff, Leff])/(3456*(MH2 - MW2)*MZ2*Pi^3*SW2) - 
     (19*MH2*MT2*MW2^4*MZ*CHe[Leff, Leff])/(432*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
       Pi^3*SW2) - (29*MW2^4*MZ*CHe[Leff, Leff])/(216*(MT2 - MW2)*MZ2*Pi^3*
       SW2) + (187*MW2^5*MZ*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*MZ2*Pi^3*
       SW2) + (47*MH2*MW2^5*MZ*CHe[Leff, Leff])/(1728*(MH2 - MW2)*
       (MT2 - MW2)^2*MZ2*Pi^3*SW2) - (7*MW2^6*MZ*CHe[Leff, Leff])/
      (288*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3*SW2) + 
     (7*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(288*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
       Pi^3*SW2) - (11*MT2*MW2^5*MZ*CHe[Leff, Leff])/
      (288*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*Pi^3*SW2) + 
     (5*MH2*MW2^4*MZ*CHe[Leff, Leff])/(24*(MH2 - MW2)*(4*MW2 - MZ2)*MZ2*Pi^3*
       SW2) - (5*MW2^5*MZ*CHe[Leff, Leff])/(24*(MH2 - MW2)*(4*MW2 - MZ2)*MZ2*
       Pi^3*SW2) + (29*MH2*MZ*MZ2*CHe[Leff, Leff])/(13824*Pi^3*SW2) - 
     (419*MT2*MZ*MZ2*CHe[Leff, Leff])/(20736*Pi^3*SW2) + 
     (55*MH2^2*MZ*MZ2*CHe[Leff, Leff])/(4608*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (385*MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (MH2^2*MZ*MZ2*CHe[Leff, Leff])/(108*(MH2 - MW2)*Pi^3*SW2) + 
     (41*MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*SW2) - 
     (MH2*MT2*MZ*MZ2*CHe[Leff, Leff])/(6912*(MT2 - MW2)*Pi^3*SW2) - 
     (47*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(5184*(MT2 - MW2)*Pi^3*SW2) - 
     (109639*MW2*MZ*MZ2*CHe[Leff, Leff])/(13824*Pi^3*SW2) + 
     (398629*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(41472*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (385*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3*SW2) - 
     (2477*MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3*SW2) - 
     (41*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/(1152*(MH2 - MW2)*Pi^3*SW2) - 
     (107*MH2*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3*SW2) + (MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (6912*(MT2 - MW2)*Pi^3*SW2) - (31*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (5184*(MT2 - MW2)*Pi^3*SW2) - (400609*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (10368*(MH2 - 4*MW2)*Pi^3*SW2) + (427*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (3456*(MH2 - MW2)^2*Pi^3*SW2) + (2921*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (6912*(MH2 - MW2)*Pi^3*SW2) + (49*MH2*MT2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*SW2) + 
     (17*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(1728*(MT2 - MW2)*Pi^3*SW2) - 
     (17*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(128*(MH2 - MW2)^2*Pi^3*SW2) - 
     (107*MH2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3*SW2) + (17*MW2^4*MZ*MZ2*CHe[Leff, Leff])/
      (1152*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*SW2) - 
     (17*MT2^2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(1152*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3*SW2) + (31*MT2*MW2^3*MZ*MZ2*CHe[Leff, Leff])/
      (1152*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3*SW2) - 
     (MH2^3*MZ*MZ2*CHe[Leff, Leff])/(384*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3*
       SW2) - (7*MH2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(384*(MH2 - MW2)*
       (MH2 - 4*MZ2)*Pi^3*SW2) + (MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (48*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3*SW2) + 
     (MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(3*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3*
       SW2) - (MW2^3*MZ*MZ2*CHe[Leff, Leff])/(3*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3*SW2) + (108139*MZ*MZ2^2*CHe[Leff, Leff])/(27648*Pi^3*SW2) - 
     (91729*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(82944*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (19*MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*(MH2 - MW2)^2*Pi^3*SW2) - 
     (103*MH2*MZ*MZ2^2*CHe[Leff, Leff])/(1728*(MH2 - MW2)*Pi^3*SW2) + 
     (MH2*MT2^2*MZ*MZ2^2*CHe[Leff, Leff])/(432*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*
       SW2) + (43*MT2*MZ*MZ2^2*CHe[Leff, Leff])/(2304*(MT2 - MW2)*Pi^3*SW2) + 
     (91729*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(20736*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (61*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*(MH2 - MW2)^2*Pi^3*SW2) + 
     (907*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*Pi^3*SW2) - 
     (25*MH2*MT2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(3456*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3*SW2) - (43*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (2304*(MT2 - MW2)*Pi^3*SW2) + (5*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (216*(MH2 - MW2)^2*Pi^3*SW2) + (MH2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (432*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*SW2) - 
     (25*MW2^3*MZ*MZ2^2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3*
       SW2) + (25*MT2^2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (6912*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3*SW2) - 
     (17*MT2*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(1728*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3*SW2) + (MH2^2*MZ*MZ2^2*CHe[Leff, Leff])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3*SW2) + 
     (5*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3*
       SW2) - (MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(16*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3*SW2) - (MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (32*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3*SW2) + 
     (MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(32*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3*
       SW2) + (605*MZ*MZ2^3*CHe[Leff, Leff])/(768*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (605*MZ*MZ2^3*CHe[Leff, Leff])/(1024*MW2*Pi^3*SW2) - 
     (605*MH2*MZ*MZ2^3*CHe[Leff, Leff])/(3072*(MH2 - 4*MW2)*MW2*Pi^3*SW2) - 
     (MH2*MZ*MZ2^3*CHe[Leff, Leff])/(32*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3*SW2) + 
     (MW2*MZ*MZ2^3*CHe[Leff, Leff])/(32*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3*SW2) - 
     (MH2*MZ*MZ2^3*CHe[Leff, Leff])/(384*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3*
       SW2) + (MW2*MZ*MZ2^3*CHe[Leff, Leff])/(384*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3*SW2) + (47*MH2*MT2^2*MW2*MZ*CHe[Leff, Leff])/
      (144*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*SW2) - 
     (47*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/(144*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*
       SW2) - (353*MW2^3*MZ*CHe[Leff, Leff])/(162*(-4*MT2 + MZ2)*Pi^3*SW2) - 
     (MH2*MW2^3*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*SW2) + 
     (MW2^4*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*SW2) + 
     (571*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(81*MZ2^2*(-4*MT2 + MZ2)*Pi^3*
       SW2) + (4*MH2*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)*MZ2^2*(-4*MT2 + MZ2)*Pi^3*SW2) - 
     (4*MT2^2*MW2^4*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*MZ2^2*(-4*MT2 + MZ2)*
       Pi^3*SW2) - (80*MW2^5*MZ*CHe[Leff, Leff])/(81*MZ2^2*(-4*MT2 + MZ2)*
       Pi^3*SW2) - (7*MH2*MT2^2*MW2^2*MZ*CHe[Leff, Leff])/
      (9*(MH2 - MW2)*MZ2*(-4*MT2 + MZ2)*Pi^3*SW2) + 
     (7*MT2^2*MW2^3*MZ*CHe[Leff, Leff])/(9*(MH2 - MW2)*MZ2*(-4*MT2 + MZ2)*
       Pi^3*SW2) + (20*MW2^4*MZ*CHe[Leff, Leff])/(9*MZ2*(-4*MT2 + MZ2)*Pi^3*
       SW2) - (7*MH2*MT2^2*MZ*MZ2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
       (-4*MT2 + MZ2)*Pi^3*SW2) + (3*MH2*MT2*MW2*MZ*MZ2*CHe[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*SW2) + 
     (7*MT2^2*MW2*MZ*MZ2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3*SW2) + (92*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (81*(-4*MT2 + MZ2)*Pi^3*SW2) + (7*MH2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*SW2) - 
     (3*MT2*MW2^2*MZ*MZ2*CHe[Leff, Leff])/(32*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*
       SW2) - (7*MW2^3*MZ*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3*SW2) - (3*MH2*MT2*MZ*MZ2^2*CHe[Leff, Leff])/
      (64*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*SW2) - 
     (143*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(432*(-4*MT2 + MZ2)*Pi^3*SW2) - 
     (37*MH2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3*SW2) + (3*MT2*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (64*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*SW2) + 
     (37*MW2^2*MZ*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*
       SW2) + (119*MZ*MZ2^3*CHe[Leff, Leff])/(2592*(-4*MT2 + MZ2)*Pi^3*SW2) + 
     (17*MH2*MZ*MZ2^3*CHe[Leff, Leff])/(576*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3*
       SW2) - (17*MW2*MZ*MZ2^3*CHe[Leff, Leff])/(576*(MH2 - MW2)*
       (-4*MT2 + MZ2)*Pi^3*SW2) - (5*MW2^3*MZ*CHe[Leff, Leff])/
      (9*(-MH2 + 4*MZ2)*Pi^3*SW2) + (5*MW2^2*MZ*MZ2*CHe[Leff, Leff])/
      (9*(-MH2 + 4*MZ2)*Pi^3*SW2) - (17*MW2*MZ*MZ2^2*CHe[Leff, Leff])/
      (72*(-MH2 + 4*MZ2)*Pi^3*SW2) + (7*MZ*MZ2^3*CHe[Leff, Leff])/
      (144*(-MH2 + 4*MZ2)*Pi^3*SW2) + (2833*MW2^2*MZ*CHe[Leff, Leff])/
      (1944*Pi*SW2) - (635*MW2^5*MZ*CHe[Leff, Leff])/(972*MZ2^3*Pi*SW2) - 
     (4277*MW2^3*MZ*CHe[Leff, Leff])/(1944*MZ2*Pi*SW2) - 
     (MH2*MW2*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi*SW2) + 
     (MW2^2*MZ*MZ2*CHe[Leff, Leff])/(48*(MH2 - MW2)*Pi*SW2) + 
     (1327*MZ*MZ2^2*CHe[Leff, Leff])/(62208*Pi*SW2) + 
     (MH2*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MH2 - MW2)*Pi*SW2) - 
     (MW2*MZ*MZ2^2*CHe[Leff, Leff])/(96*(MH2 - MW2)*Pi*SW2) - 
     (5*MH2*MW2*MZ*SW2*CHe[Leff, Leff])/(864*Pi^3) - 
     (16*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(9*Pi^3) - 
     (17*MH2^2*MW2*MZ*SW2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (107*MH2*MT2*MW2*MZ*SW2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2^3*MW2*MZ*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (11*MT2^2*MW2*MZ*SW2*CHe[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (1129*MW2^2*MZ*SW2*CHe[Leff, Leff])/(54*Pi^3) - 
     (37*MH2^2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(16*(MH2 - MW2)^2*Pi^3) - 
     (11*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (39689*MW2^3*MZ*SW2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (2885*MW2^3*MZ*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) - 
     (931*MW2^4*MZ*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (391*MT2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(162*MZ2^2*Pi^3) - 
     (203*MW2^4*MZ*SW2*CHe[Leff, Leff])/(36*MZ2^2*Pi^3) - 
     (11*MH2^2*MW2^4*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2^2*Pi^3) - 
     (7*MH2*MW2^4*MZ*SW2*CHe[Leff, Leff])/(6*(MH2 - MW2)*MZ2^2*Pi^3) + 
     (11*MH2*MW2^5*MZ*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (7*MW2^5*MZ*SW2*CHe[Leff, Leff])/(6*(MH2 - MW2)*MZ2^2*Pi^3) - 
     (11*MW2^6*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (5*MW2^5*MZ*SW2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (643*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(324*MZ2*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (3287*MW2^3*MZ*SW2*CHe[Leff, Leff])/(216*MZ2*Pi^3) - 
     (2555*MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (7*MT2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (77*MH2^2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (409*MH2*MW2^3*MZ*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)*MZ2*Pi^3) + 
     (2555*MW2^4*MZ*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (77*MH2*MW2^4*MZ*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (409*MW2^4*MZ*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)*MZ2*Pi^3) + 
     (77*MW2^5*MZ*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (5*MW2^4*MZ*SW2*CHe[Leff, Leff])/(18*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (49*MH2*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*Pi^3) + 
     (6167*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(2592*Pi^3) - 
     (37*MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) - 
     (19*MH2*MT2*MZ*MZ2*SW2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3) + 
     (11*MH2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) - 
     (MH2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) + 
     (11*MT2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MT2 - MW2)*Pi^3) + 
     (78893*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3456*Pi^3) - 
     (71651*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) + 
     (19*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) + 
     (199*MH2^2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) - 
     (3295*MH2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) + 
     (11*MT2*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MT2 - MW2)*Pi^3) + 
     (24013*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (161*MH2*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) + 
     (2167*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) - 
     (11*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (49*MW2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(864*(MH2 - MW2)^2*Pi^3) - 
     (65*MW2^2*MZ*MZ2*SW2*CHe[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) - 
     (96973*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6912*Pi^3) + 
     (51415*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6912*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*Pi^3) + 
     (101*MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) - 
     (1417*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*Pi^3) + 
     (103*MH2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(3456*MW2*Pi^3) - 
     (3359*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(5184*MW2*Pi^3) + 
     (MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (7*MH2*MT2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (MH2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^3) - 
     (51631*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (247*MH2*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (2209*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(6912*(MH2 - MW2)*Pi^3) + 
     (73*MW2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) + 
     (49*MW2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(432*(4*MW2 - MZ2)*Pi^3) + 
     (671*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (MZ*MZ2^3*SW2*CHe[Leff, Leff])/(192*(MH2 - MW2)*Pi^3) + 
     (13547*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(3456*MW2*Pi^3) - 
     (671*MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (MH2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(192*(MH2 - MW2)*MW2*Pi^3) - 
     (7*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(432*(4*MW2 - MZ2)*Pi^3) - 
     (99*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(256*MW2^2*Pi^3) - 
     (33*MH2*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(256*(MH2 - 4*MW2)*MW2^2*Pi^3) + 
     (33*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (10*MW2^3*MZ*MZ2*SW2*CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (25*MW2^2*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(54*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MW2*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^3*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(144*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (76*MW2^2*MZ*SW2*CHe[Leff, Leff])/(27*Pi) + 
     (31*MW2^3*MZ*SW2*CHe[Leff, Leff])/(27*MZ2*Pi) + 
     (76*MW2*MZ*MZ2*SW2*CHe[Leff, Leff])/(27*Pi) - 
     (859*MZ*MZ2^2*SW2*CHe[Leff, Leff])/(576*Pi) + 
     (125*MZ*MZ2^3*SW2*CHe[Leff, Leff])/(288*MW2*Pi) - 
     (43*MZ*MZ2^4*SW2*CHe[Leff, Leff])/(768*MW2^2*Pi) + 
     (49*MT2*MW2*MZ*SW2^2*CHe[Leff, Leff])/(72*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3) + 
     (613*MW2^2*MZ*SW2^2*CHe[Leff, Leff])/(96*Pi^3) - 
     (2555*MH2*MW2^2*MZ*SW2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MW2^2*MZ*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (2555*MW2^3*MZ*SW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (200*MT2^2*MW2*MZ*SW2^2*CHe[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (10*MW2^3*MZ*SW2^2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3) - 
     (7*MT2*MW2^2*MZ*SW2^2*CHe[Leff, Leff])/(36*MZ2*Pi^3) + 
     (20*MW2^4*MZ*SW2^2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (25*MH2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(576*Pi^3) - 
     (91*MT2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(96*Pi^3) + 
     (7*MH2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^3) - 
     (35*MH2*MT2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) - 
     (8689*MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(576*Pi^3) + 
     (32627*MH2*MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) + 
     (35*MT2*MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (43*MH2*MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(32*(MH2 - MW2)*Pi^3) - 
     (32879*MW2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) + 
     (197*MW2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(144*(MH2 - MW2)*Pi^3) - 
     (5*MH2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(108*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MT2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(3*(4*MT2 - MZ2)*Pi^3) + 
     (125*MW2^2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (16763*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(1152*Pi^3) - 
     (14455*MH2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(1152*(MH2 - 4*MW2)*Pi^3) + 
     (49*MT2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) + 
     (373*MH2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) - 
     (25*MH2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(1152*MW2*Pi^3) + 
     (21*MT2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(64*MW2*Pi^3) - 
     (7*MH2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (49*MH2*MT2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*
       Pi^3) + (7*MH2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (576*(MH2 - MW2)*MW2*Pi^3) + (14539*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (288*(MH2 - 4*MW2)*Pi^3) - (95*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (144*(MH2 - MW2)*Pi^3) + (5*MH2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (27*(MH2 - 4*MZ2)*Pi^3) + (5*MH2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (216*MW2*(MH2 - 4*MZ2)*Pi^3) + (5*MT2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (6*(4*MT2 - MZ2)*Pi^3) - (35*MT2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (162*MW2*(4*MT2 - MZ2)*Pi^3) - (65*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (36*(4*MW2 - MZ2)*Pi^3) - (14245*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (1728*(MH2 - 4*MW2)*Pi^3) - (7*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (576*(MH2 - MW2)*Pi^3) - (14071*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (2304*MW2*Pi^3) + (14245*MH2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (6912*(MH2 - 4*MW2)*MW2*Pi^3) + (7*MH2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (576*(MH2 - MW2)*MW2*Pi^3) - (5*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (9*(MH2 - 4*MZ2)*Pi^3) - (5*MH2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (54*MW2*(MH2 - 4*MZ2)*Pi^3) - (5*MT2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (12*MW2*(4*MT2 - MZ2)*Pi^3) + (55*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (216*(4*MW2 - MZ2)*Pi^3) + (231*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/
      (256*MW2^2*Pi^3) + (77*MH2*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/
      (256*(MH2 - 4*MW2)*MW2^2*Pi^3) - (77*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/
      (64*(MH2 - 4*MW2)*MW2*Pi^3) + (5*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/
      (18*MW2*(MH2 - 4*MZ2)*Pi^3) + (5*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/
      (144*MW2*(4*MW2 - MZ2)*Pi^3) - (50*MW2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/
      (81*(-4*MT2 + MZ2)*Pi^3) + (5*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/
      (6*(-4*MT2 + MZ2)*Pi^3) - (85*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/
      (324*MW2*(-4*MT2 + MZ2)*Pi^3) - (10*MW2^4*MZ*SW2^2*CHe[Leff, Leff])/
      (27*(-4*MW2 + MZ2)^2*Pi^3) + (40*MW2^5*MZ*SW2^2*CHe[Leff, Leff])/
      (9*MZ2*(-4*MW2 + MZ2)^2*Pi^3) - (205*MW2^3*MZ*MZ2*SW2^2*
       CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) + 
     (170*MW2^2*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (95*MW2*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(54*(-4*MW2 + MZ2)^2*Pi^3) + 
     (25*MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MZ*MZ2^5*SW2^2*CHe[Leff, Leff])/(432*MW2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (14*MW2^2*MZ*SW2^2*CHe[Leff, Leff])/(9*Pi) - 
     (121*MW2*MZ*MZ2*SW2^2*CHe[Leff, Leff])/(36*Pi) + 
     (343*MZ*MZ2^2*SW2^2*CHe[Leff, Leff])/(144*Pi) - 
     (163*MZ*MZ2^3*SW2^2*CHe[Leff, Leff])/(288*MW2*Pi) + 
     (MZ*MZ2^4*SW2^2*CHe[Leff, Leff])/(96*MW2^2*Pi) + 
     (7*MT2*MZ*MZ2*SW2^3*CHe[Leff, Leff])/(12*Pi^3) + 
     (46*MW2*MZ*MZ2*SW2^3*CHe[Leff, Leff])/(27*Pi^3) - 
     (371*MH2*MW2*MZ*MZ2*SW2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) + 
     (371*MW2^2*MZ*MZ2*SW2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) - 
     (23*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(27*Pi^3) + 
     (371*MH2*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) - 
     (7*MT2*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(24*MW2*Pi^3) - 
     (371*MW2*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) + 
     (1031*MW2*MZ*MZ2*SW2^3*CHe[Leff, Leff])/(972*Pi) - 
     (4897*MZ*MZ2^2*SW2^3*CHe[Leff, Leff])/(3888*Pi) + 
     (7*MZ*MZ2^3*SW2^3*CHe[Leff, Leff])/(12*MW2*Pi) - 
     (7*MZ*MZ2^4*SW2^3*CHe[Leff, Leff])/(64*MW2^2*Pi) + 
     (116*MZ*MZ2^2*SW2^4*CHe[Leff, Leff])/(243*Pi) - 
     (58*MZ*MZ2^3*SW2^4*CHe[Leff, Leff])/(243*MW2*Pi) + 
     (23*MT2*MW2*MZ*CHl1[1, 1])/(72*Pi^3) + (2029*MW2^2*MZ*CHl1[1, 1])/
      (1296*Pi^3) + (17*MH2*MW2^2*MZ*CHl1[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (41*MH2*MW2^2*MZ*CHl1[1, 1])/(216*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHl1[1, 1])/(324*(MT2 - MW2)*Pi^3) - 
     (17*MW2^3*MZ*CHl1[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MW2^3*MZ*CHl1[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (41*MW2^3*MZ*CHl1[1, 1])/(216*(MH2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHl1[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHl1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*CHl1[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (83*MW2^3*MZ*CHl1[1, 1])/(144*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl1[1, 1])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl1[1, 1])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHl1[1, 1])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[1, 1])/
      (6*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl1[1, 1])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHl1[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (7*MT2*MW2^2*MZ*CHl1[1, 1])/
      (18*MZ2*Pi^3) - (1007*MW2^3*MZ*CHl1[1, 1])/(1296*MZ2*Pi^3) - 
     (19*MH2*MW2^3*MZ*CHl1[1, 1])/(324*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHl1[1, 1])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHl1[1, 1])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHl1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*CHl1[1, 1])/(2304*Pi^3) - (17*MT2*MZ*MZ2*CHl1[1, 1])/
      (216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[1, 1])/(2304*(MH2 - MW2)*Pi^3) - 
     (6169*MW2*MZ*MZ2*CHl1[1, 1])/(10368*Pi^3) - 
     (55*MH2*MW2*MZ*MZ2*CHl1[1, 1])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[1, 1])/(6912*(MH2 - MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHl1[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[1, 1])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[1, 1])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[1, 1])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[1, 1])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[1, 1])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[1, 1])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[1, 1])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (317*MZ*MZ2^2*CHl1[1, 1])/(2304*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[1, 1])/
      (6912*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[1, 1])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[1, 1])/
      (16*(4*MT2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[1, 1])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[1, 1])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[1, 1])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[1, 1])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[1, 1])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[1, 1])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[1, 1])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[1, 1])/
      (384*(-4*MW2 + MZ2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[1, 1])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[1, 1])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[1, 1])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[1, 1])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[1, 1])/
      (6*Pi) + (MW2^3*MZ*CHl1[1, 1])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[1, 1])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[1, 1])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[1, 1])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[1, 1])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[1, 1])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (MT2*MW2*MZ*SW2*CHl1[1, 1])/(18*Pi^3) - 
     (65*MW2^2*MZ*SW2*CHl1[1, 1])/(648*Pi^3) - 
     (19*MH2*MW2^2*MZ*SW2*CHl1[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (151*MW2*MZ*MZ2*SW2*CHl1[1, 1])/(1296*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[1, 1])/(108*Pi^3) + 
     (55*MH2*MZ*MZ2^2*SW2*CHl1[1, 1])/(1296*(MH2 - 4*MW2)*Pi^3) - 
     (55*MW2*MZ*MZ2^2*SW2*CHl1[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHl1[1, 1])/(18*Pi) + (5*MW2*MZ*MZ2*SW2*CHl1[1, 1])/
      (72*Pi) - (MZ*MZ2^2*SW2*CHl1[1, 1])/(48*Pi) + 
     (7*MW2*MZ*MZ2*SW2^2*CHl1[1, 1])/(54*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHl1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*SW2^2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (MW2*MZ*MZ2^2*SW2^2*CHl1[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^3*CHl1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^3*CHl1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (23*MT2*MW2*MZ*CHl1[2, 2])/(72*Pi^3) + (2029*MW2^2*MZ*CHl1[2, 2])/
      (1296*Pi^3) + (17*MH2*MW2^2*MZ*CHl1[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (41*MH2*MW2^2*MZ*CHl1[2, 2])/(216*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHl1[2, 2])/(324*(MT2 - MW2)*Pi^3) - 
     (17*MW2^3*MZ*CHl1[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MW2^3*MZ*CHl1[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (41*MW2^3*MZ*CHl1[2, 2])/(216*(MH2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHl1[2, 2])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHl1[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*CHl1[2, 2])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (83*MW2^3*MZ*CHl1[2, 2])/(144*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl1[2, 2])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl1[2, 2])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHl1[2, 2])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[2, 2])/
      (6*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl1[2, 2])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHl1[2, 2])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (7*MT2*MW2^2*MZ*CHl1[2, 2])/
      (18*MZ2*Pi^3) - (1007*MW2^3*MZ*CHl1[2, 2])/(1296*MZ2*Pi^3) - 
     (19*MH2*MW2^3*MZ*CHl1[2, 2])/(324*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHl1[2, 2])/(324*(MT2 - MW2)*MZ2*Pi^3) + 
     (19*MW2^4*MZ*CHl1[2, 2])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHl1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*CHl1[2, 2])/(2304*Pi^3) - (17*MT2*MZ*MZ2*CHl1[2, 2])/
      (216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[2, 2])/(2304*(MH2 - MW2)*Pi^3) - 
     (6169*MW2*MZ*MZ2*CHl1[2, 2])/(10368*Pi^3) - 
     (55*MH2*MW2*MZ*MZ2*CHl1[2, 2])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[2, 2])/(6912*(MH2 - MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHl1[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[2, 2])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[2, 2])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[2, 2])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[2, 2])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[2, 2])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (317*MZ*MZ2^2*CHl1[2, 2])/(2304*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[2, 2])/
      (6912*(MH2 - MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[2, 2])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[2, 2])/
      (16*(4*MT2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[2, 2])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[2, 2])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[2, 2])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[2, 2])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[2, 2])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[2, 2])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[2, 2])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[2, 2])/
      (384*(-4*MW2 + MZ2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[2, 2])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[2, 2])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[2, 2])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[2, 2])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[2, 2])/
      (6*Pi) + (MW2^3*MZ*CHl1[2, 2])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[2, 2])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[2, 2])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[2, 2])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[2, 2])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[2, 2])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (MT2*MW2*MZ*SW2*CHl1[2, 2])/(18*Pi^3) - 
     (65*MW2^2*MZ*SW2*CHl1[2, 2])/(648*Pi^3) - 
     (19*MH2*MW2^2*MZ*SW2*CHl1[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (151*MW2*MZ*MZ2*SW2*CHl1[2, 2])/(1296*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[2, 2])/(108*Pi^3) + 
     (55*MH2*MZ*MZ2^2*SW2*CHl1[2, 2])/(1296*(MH2 - 4*MW2)*Pi^3) - 
     (55*MW2*MZ*MZ2^2*SW2*CHl1[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHl1[2, 2])/(18*Pi) + (5*MW2*MZ*MZ2*SW2*CHl1[2, 2])/
      (72*Pi) - (MZ*MZ2^2*SW2*CHl1[2, 2])/(48*Pi) + 
     (7*MW2*MZ*MZ2*SW2^2*CHl1[2, 2])/(54*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHl1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*SW2^2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (MW2*MZ*MZ2^2*SW2^2*CHl1[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^3*CHl1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^3*CHl1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (23*MT2*MW2*MZ*CHl1[3, 3])/(72*Pi^3) + (2029*MW2^2*MZ*CHl1[3, 3])/
      (1296*Pi^3) - (19*MH2*MW2^2*MZ*CHl1[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (41*MH2*MW2^2*MZ*CHl1[3, 3])/(216*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHl1[3, 3])/(324*(MT2 - MW2)*Pi^3) + 
     (19*MW2^3*MZ*CHl1[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (7*(1 - CW2)*MW2^3*MZ*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (41*MW2^3*MZ*CHl1[3, 3])/(216*(MH2 - MW2)*Pi^3) + 
     (MW2^3*MZ*CHl1[3, 3])/(324*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHl1[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*CHl1[3, 3])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (83*MW2^3*MZ*CHl1[3, 3])/(144*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl1[3, 3])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl1[3, 3])/(144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHl1[3, 3])/(27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl1[3, 3])/
      (6*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl1[3, 3])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHl1[3, 3])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (7*MT2*MW2^2*MZ*CHl1[3, 3])/
      (18*MZ2*Pi^3) - (1007*MW2^3*MZ*CHl1[3, 3])/(1296*MZ2*Pi^3) + 
     (19*MH2*MW2^3*MZ*CHl1[3, 3])/(324*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHl1[3, 3])/(324*(MT2 - MW2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHl1[3, 3])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MW2^4*MZ*CHl1[3, 3])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*CHl1[3, 3])/(2304*Pi^3) - (17*MT2*MZ*MZ2*CHl1[3, 3])/
      (216*Pi^3) + (MH2^2*MZ*MZ2*CHl1[3, 3])/(2304*(MH2 - MW2)*Pi^3) - 
     (6169*MW2*MZ*MZ2*CHl1[3, 3])/(10368*Pi^3) - 
     (55*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (1055*MH2*MW2*MZ*MZ2*CHl1[3, 3])/(6912*(MH2 - MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHl1[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (529*MW2^2*MZ*MZ2*CHl1[3, 3])/(3456*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHl1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2*CHl1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[3, 3])/(384*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl1[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl1[3, 3])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (89*MW2^2*MZ*MZ2*CHl1[3, 3])/(288*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2*CHl1[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (317*MZ*MZ2^2*CHl1[3, 3])/(2304*Pi^3) + (55*MH2*MZ*MZ2^2*CHl1[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (211*MH2*MZ*MZ2^2*CHl1[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) - (55*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3) + (211*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) + (MT2*MZ*MZ2^2*CHl1[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl1[3, 3])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2^2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (MH2*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MT2*MZ*MZ2^2*CHl1[3, 3])/
      (16*(4*MT2 - MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(4*MW2 - MZ2)*Pi^3) + (7*MH2*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl1[3, 3])/
      (32*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl1[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (MW2^2*MZ*MZ2*CHl1[3, 3])/
      (6*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHl1[3, 3])/
      (144*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl1[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl1[3, 3])/
      (384*(-4*MW2 + MZ2)*Pi^3) + (2*MT2^2*MW2^2*MZ*CHl1[3, 3])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHl1[3, 3])/
      (18*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MH2*MW2^4*MZ*CHl1[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^5*MZ*CHl1[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl1[3, 3])/
      (6*Pi) + (MW2^3*MZ*CHl1[3, 3])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl1[3, 3])/
      (12*Pi) - (7*MZ*MZ2^2*CHl1[3, 3])/(288*Pi) - (MH2*MZ*MZ2^2*CHl1[3, 3])/
      (288*(MH2 - MW2)*Pi) + (MW2*MZ*MZ2^2*CHl1[3, 3])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl1[3, 3])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) + (41*MH2*MW2^2*MZ*CHl1[3, 3])/
      (432*(MH2 - 4*MW2)*Pi^3*SW2) - (41*MW2^3*MZ*CHl1[3, 3])/
      (108*(MH2 - 4*MW2)*Pi^3*SW2) + (19*MH2*MW2^4*MZ*CHl1[3, 3])/
      (324*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (19*MW2^5*MZ*CHl1[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (MH2*MW2^3*MZ*CHl1[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (4*MW2^4*MZ*CHl1[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - (55*MH2*MW2*MZ*MZ2*CHl1[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3*SW2) + (55*MW2^2*MZ*MZ2*CHl1[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3*SW2) - (MT2*MW2*MZ*SW2*CHl1[3, 3])/(18*Pi^3) - 
     (65*MW2^2*MZ*SW2*CHl1[3, 3])/(648*Pi^3) - 
     (7*MH2*MW2^2*MZ*SW2*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (151*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(1296*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (10*MW2^2*MZ*MZ2*SW2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (19*MZ*MZ2^2*SW2*CHl1[3, 3])/(108*Pi^3) - (MH2*MZ*MZ2^2*SW2*CHl1[3, 3])/
      (36*(MH2 - 4*MW2)*Pi^3) + (MW2*MZ*MZ2^2*SW2*CHl1[3, 3])/
      (9*(MH2 - 4*MW2)*Pi^3) - (MW2^2*MZ*SW2*CHl1[3, 3])/(18*Pi) + 
     (5*MW2*MZ*MZ2*SW2*CHl1[3, 3])/(72*Pi) - (MZ*MZ2^2*SW2*CHl1[3, 3])/
      (48*Pi) + (7*MW2*MZ*MZ2*SW2^2*CHl1[3, 3])/(54*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^2*CHl1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (5*MH2*MW2*MZ*CHl1[Leff, Leff])/(1728*Pi^3) + 
     ((1 - CW2)*MH2*MW2*MZ*CHl1[Leff, Leff])/(216*Pi^3) + 
     (1595*MT2*MW2*MZ*CHl1[Leff, Leff])/(2592*Pi^3) + 
     (557*(1 - CW2)*MT2*MW2*MZ*CHl1[Leff, Leff])/(216*Pi^3) + 
     (17*MH2^2*MW2*MZ*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3) - 
     (211*MH2*MT2*MW2*MZ*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (5*(1 - CW2)*MH2^3*MW2*MZ*CHl1[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (17*MH2^2*MW2*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) + 
     (5*MH2*MT2*MW2*MZ*CHl1[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) + 
     (2*(1 - CW2)*MH2*MT2*MW2*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*Pi^3) + 
     ((1 - CW2)*MH2*MT2^2*MW2*MZ*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MT2*MW2*MZ*CHl1[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (11*MT2^2*MW2*MZ*CHl1[Leff, Leff])/(648*(MT2 - MW2)*Pi^3) + 
     (47*(1 - CW2)*MT2^2*MW2*MZ*CHl1[Leff, Leff])/(108*(MT2 - MW2)*Pi^3) + 
     (123727*MW2^2*MZ*CHl1[Leff, Leff])/(10368*Pi^3) + 
     (25811*MH2*MW2^2*MZ*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) + 
     (211*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (133*(1 - CW2)*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (155*MH2^2*MW2^2*MZ*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*Pi^3) - 
     (905*MH2*MW2^2*MZ*CHl1[Leff, Leff])/(384*(MH2 - MW2)*Pi^3) - 
     (5*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) + 
     (263*(1 - CW2)*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/
      (864*(MT2 - MW2)^2*Pi^3) - (MH2*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/
      (72*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) - (MH2*MW2^2*MZ*CHl1[Leff, Leff])/
      (864*(MT2 - MW2)*Pi^3) + ((1 - CW2)*MH2*MW2^2*MZ*CHl1[Leff, Leff])/
      (864*(MT2 - MW2)*Pi^3) + (605*MT2*MW2^2*MZ*CHl1[Leff, Leff])/
      (2592*(MT2 - MW2)*Pi^3) + (107*(1 - CW2)*MT2*MW2^2*MZ*CHl1[Leff, Leff])/
      (432*(MT2 - MW2)*Pi^3) - (26015*MW2^3*MZ*CHl1[Leff, Leff])/
      (432*(MH2 - 4*MW2)*Pi^3) + (2672*(1 - CW2)*MW2^3*MZ*CHl1[Leff, Leff])/
      (81*(MH2 - 4*MW2)*Pi^3) - (1271*MH2*MW2^3*MZ*CHl1[Leff, Leff])/
      (432*(MH2 - MW2)^2*Pi^3) + (6917*MW2^3*MZ*CHl1[Leff, Leff])/
      (3456*(MH2 - MW2)*Pi^3) + (683*(1 - CW2)*MW2^3*MZ*CHl1[Leff, Leff])/
      (432*(MH2 - MW2)*Pi^3) + ((1 - CW2)*MH2*MW2^3*MZ*CHl1[Leff, Leff])/
      (864*(MT2 - MW2)^2*Pi^3) + ((1 - CW2)*MH2^2*MW2^3*MZ*CHl1[Leff, Leff])/
      (432*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MT2*MW2^3*MZ*CHl1[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (11*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/
      (864*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) - (151*MW2^3*MZ*CHl1[Leff, Leff])/
      (864*(MT2 - MW2)*Pi^3) + (1147*MW2^4*MZ*CHl1[Leff, Leff])/
      (864*(MH2 - MW2)^2*Pi^3) + (67*(1 - CW2)*MW2^4*MZ*CHl1[Leff, Leff])/
      (288*(MT2 - MW2)^2*Pi^3) - (MH2*MW2^4*MZ*CHl1[Leff, Leff])/
      (72*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + (11*MW2^5*MZ*CHl1[Leff, Leff])/
      (864*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (11*MT2*MW2^4*MZ*CHl1[Leff, Leff])/(432*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3) + ((1 - CW2)*MH2^3*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/
      (144*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MH2^2*MT2^3*MW2^2*MZ*CHl1[Leff, Leff])/
      (432*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MH2^2*MT2*MW2^4*MZ*CHl1[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (5*MH2^2*MW2*MZ*CHl1[Leff, Leff])/(216*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MH2*MW2^2*MZ*CHl1[Leff, Leff])/(27*(MH2 - 4*MZ2)*Pi^3) + 
     (175*MT2^2*MW2*MZ*CHl1[Leff, Leff])/(162*(4*MT2 - MZ2)*Pi^3) + 
     (5*MH2*MT2^2*MW2*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (5*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(6*(4*MT2 - MZ2)*Pi^3) - 
     (5*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3) + 
     (397*MW2^3*MZ*CHl1[Leff, Leff])/(108*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(24*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl1[Leff, Leff])/(24*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (3*(1 - CW2)*MW2^4*MZ*CHl1[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (95*MT2*MW2^4*MZ*CHl1[Leff, Leff])/(162*MZ2^3*Pi^3) - 
     (8*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/(81*(MT2 - MW2)*MZ2^3*Pi^3) - 
     (19*MW2^5*MZ*CHl1[Leff, Leff])/(36*MZ2^3*Pi^3) - 
     (5*MH2^2*MW2^5*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3) - 
     (19*MH2*MW2^5*MZ*CHl1[Leff, Leff])/(18*(MH2 - MW2)*MZ2^3*Pi^3) - 
     (MH2*MT2^2*MW2^5*MZ*CHl1[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^3*Pi^3) + (17*MT2*MW2^5*MZ*CHl1[Leff, Leff])/
      (81*(MT2 - MW2)*MZ2^3*Pi^3) + (10*MH2*MW2^6*MZ*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)^2*MZ2^3*Pi^3) + (19*MW2^6*MZ*CHl1[Leff, Leff])/
      (18*(MH2 - MW2)*MZ2^3*Pi^3) + (MH2*MT2*MW2^6*MZ*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (MT2^2*MW2^6*MZ*CHl1[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
       Pi^3) - (MW2^6*MZ*CHl1[Leff, Leff])/(9*(MT2 - MW2)*MZ2^3*Pi^3) - 
     (5*MW2^7*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3) - 
     (MH2*MW2^7*MZ*CHl1[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
       Pi^3) + (MW2^8*MZ*CHl1[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^3*Pi^3) + (MT2*MW2^7*MZ*CHl1[Leff, Leff])/
      (9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*Pi^3) - 
     (320*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
     (40*MW2^6*MZ*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^3*Pi^3) + 
     (893*MT2*MW2^3*MZ*CHl1[Leff, Leff])/(324*MZ2^2*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/(81*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (15635*MW2^4*MZ*CHl1[Leff, Leff])/(1296*MZ2^2*Pi^3) + 
     (7163*MH2*MW2^4*MZ*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (19*MT2*MW2^4*MZ*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (3*MH2^2*MW2^4*MZ*CHl1[Leff, Leff])/(2*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (59*MH2*MW2^4*MZ*CHl1[Leff, Leff])/(96*(MH2 - MW2)*MZ2^2*Pi^3) + 
     (MH2*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) - (137*MT2*MW2^4*MZ*CHl1[Leff, Leff])/(324*(MT2 - MW2)*MZ2^2*
       Pi^3) - (7163*MW2^5*MZ*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2^2*
       Pi^3) - (3*MH2*MW2^5*MZ*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2^2*Pi^3) - 
     (59*MW2^5*MZ*CHl1[Leff, Leff])/(96*(MH2 - MW2)*MZ2^2*Pi^3) - 
     (2*MH2*MT2*MW2^5*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) + (35*MW2^5*MZ*CHl1[Leff, Leff])/(108*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (3*MW2^6*MZ*CHl1[Leff, Leff])/(2*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (MH2*MW2^6*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) + (2*MT2*MW2^6*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3) - (MW2^7*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3) + (MT2^2*MW2^5*MZ*CHl1[Leff, Leff])/
      (9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^3) + 
     (560*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (50*MW2^5*MZ*CHl1[Leff, Leff])/(27*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (19*MH2*MW2^2*MZ*CHl1[Leff, Leff])/(1728*MZ2*Pi^3) - 
     (179*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(96*MZ2*Pi^3) - 
     (19*MH2^2*MW2^2*MZ*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (275*MH2*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (19*MH2^2*MW2^2*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)*MZ2*Pi^3) - 
     (2*MH2*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*MZ2*Pi^3) + 
     (MH2*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(864*(MT2 - MW2)*MZ2*Pi^3) - 
     (7*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/(216*(MT2 - MW2)*MZ2*Pi^3) - 
     (16457*MW2^3*MZ*CHl1[Leff, Leff])/(648*MZ2*Pi^3) - 
     (40621*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(2592*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (275*MT2*MW2^3*MZ*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (2345*MH2^2*MW2^3*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (59*MH2*MW2^3*MZ*CHl1[Leff, Leff])/(54*(MH2 - MW2)*MZ2*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*MZ2*Pi^3) - 
     (71*MH2*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2*Pi^3) - (MH2*MW2^3*MZ*CHl1[Leff, Leff])/(864*(MT2 - MW2)*MZ2*
       Pi^3) + (67*MT2*MW2^3*MZ*CHl1[Leff, Leff])/(432*(MT2 - MW2)*MZ2*
       Pi^3) + (40963*MW2^4*MZ*CHl1[Leff, Leff])/(648*(MH2 - 4*MW2)*MZ2*
       Pi^3) + (1513*MH2*MW2^4*MZ*CHl1[Leff, Leff])/(288*(MH2 - MW2)^2*MZ2*
       Pi^3) - (11*MW2^4*MZ*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3) + 
     (31*MH2*MT2*MW2^4*MZ*CHl1[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2*Pi^3) + (2*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/
      (27*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (35*MW2^4*MZ*CHl1[Leff, Leff])/(432*(MT2 - MW2)*MZ2*Pi^3) - 
     (1097*MW2^5*MZ*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (71*MH2*MW2^5*MZ*CHl1[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
       Pi^3) + (2*MW2^6*MZ*CHl1[Leff, Leff])/(27*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2*Pi^3) + (55*MT2*MW2^5*MZ*CHl1[Leff, Leff])/
      (432*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*Pi^3) + 
     (5*MH2^2*MW2^2*MZ*CHl1[Leff, Leff])/(108*(MH2 - 4*MZ2)*MZ2*Pi^3) - 
     (29*MH2*MZ*MZ2*CHl1[Leff, Leff])/(6912*Pi^3) + 
     (419*MT2*MZ*MZ2*CHl1[Leff, Leff])/(10368*Pi^3) - 
     (55*MH2^2*MZ*MZ2*CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3) - 
     (385*MH2*MT2*MZ*MZ2*CHl1[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl1[Leff, Leff])/(54*(MH2 - MW2)*Pi^3) - 
     (41*MH2*MT2*MZ*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2*MZ*MZ2*CHl1[Leff, Leff])/(3456*(MT2 - MW2)*Pi^3) + 
     (47*MT2^2*MZ*MZ2*CHl1[Leff, Leff])/(2592*(MT2 - MW2)*Pi^3) + 
     (5695*MW2*MZ*MZ2*CHl1[Leff, Leff])/(1152*Pi^3) - 
     (1309*MH2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(192*(MH2 - 4*MW2)*Pi^3) + 
     (385*MT2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (MH2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(288*(MH2 - MW2)^2*Pi^3) + 
     (107*MH2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(64*(MH2 - MW2)*Pi^3) + 
     (41*MT2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) + 
     (25*MH2*MT2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(1152*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) - (MH2*MW2*MZ*MZ2*CHl1[Leff, Leff])/
      (3456*(MT2 - MW2)*Pi^3) - (325*MT2*MW2*MZ*MZ2*CHl1[Leff, Leff])/
      (5184*(MT2 - MW2)*Pi^3) + (1991*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (72*(MH2 - 4*MW2)*Pi^3) - (305*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (1728*(MH2 - MW2)^2*Pi^3) - (4735*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (3456*(MH2 - MW2)*Pi^3) - (MH2*MT2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (95*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/(1728*(MT2 - MW2)*Pi^3) + 
     (299*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) + 
     (25*MH2*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/(1152*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (25*MT2*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) - 
     (13*MW2^4*MZ*MZ2*CHl1[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (13*MT2^2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (864*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3) + 
     (7*MH2^2*MZ*MZ2*CHl1[Leff, Leff])/(864*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl1[Leff, Leff])/(192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(54*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(192*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) + (5*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (49*MT2^2*MZ*MZ2*CHl1[Leff, Leff])/(648*(4*MT2 - MZ2)*Pi^3) - 
     (7*MH2*MT2^2*MZ*MZ2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (5*MT2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(12*(4*MT2 - MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*MZ2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (235*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (25*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*
       (4*MW2 - MZ2)*Pi^3) - (75469*MZ*MZ2^2*CHl1[Leff, Leff])/(13824*Pi^3) + 
     (26389*MH2*MZ*MZ2^2*CHl1[Leff, Leff])/(41472*(MH2 - 4*MW2)*Pi^3) + 
     (19*MH2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) + 
     (103*MH2*MZ*MZ2^2*CHl1[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) - 
     (MH2*MT2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) - (43*MT2*MZ*MZ2^2*CHl1[Leff, Leff])/(1152*(MT2 - MW2)*Pi^3) - 
     (26389*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(10368*(MH2 - 4*MW2)*Pi^3) + 
     (61*MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) - 
     (907*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) + 
     (25*MH2*MT2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(1728*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) + (25*MT2^2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/
      (3456*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (43*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(1152*(MT2 - MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (25*MW2^3*MZ*MZ2^2*CHl1[Leff, Leff])/
      (3456*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (17*MT2*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3) - (7*MH2*MZ*MZ2^2*CHl1[Leff, Leff])/(216*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MZ*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) - (7*MT2*MZ*MZ2^2*CHl1[Leff, Leff])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (3*MH2*MT2*MZ*MZ2^2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (3*MT2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/
      (32*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (13*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(96*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/
      (96*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (605*MZ*MZ2^3*CHl1[Leff, Leff])/
      (384*(MH2 - 4*MW2)*Pi^3) + (605*MZ*MZ2^3*CHl1[Leff, Leff])/
      (512*MW2*Pi^3) + (605*MH2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (1536*(MH2 - 4*MW2)*MW2*Pi^3) + (7*MZ*MZ2^3*CHl1[Leff, Leff])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (16*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (16*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (192*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (192*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (140*MW2^3*MZ*CHl1[Leff, Leff])/
      (81*(-4*MT2 + MZ2)*Pi^3) - (71*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (MH2*MW2^2*MZ*MZ2*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + (MW2^3*MZ*MZ2*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + 
     (155*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(324*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) - (5*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (119*MZ*MZ2^3*CHl1[Leff, Leff])/
      (1296*(-4*MT2 + MZ2)*Pi^3) - (17*MH2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MW2*MZ*MZ2^3*CHl1[Leff, Leff])/(288*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) - (7*MZ*MZ2^3*CHl1[Leff, Leff])/(864*(-4*MW2 + MZ2)*Pi^3) + 
     (5*MH2^2*MZ*(-MW2 + MZ2)*CHl1[Leff, Leff])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MZ*MZ2^2*(-MW2 + MZ2)*CHl1[Leff, Leff])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^4*MW2^2*MZ*CHl1[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2^3*MZ*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2*MW2^5*MZ*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MW2^6*MZ*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MT2^3*MW2^2*MZ*CHl1[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/
      (6*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (2*(1 - CW2)*MT2*MW2^4*MZ*CHl1[Leff, Leff])/
      (9*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MW2^5*MZ*CHl1[Leff, Leff])/
      (8*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl1[Leff, Leff])/
      (12*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MT2*MW2^5*MZ*CHl1[Leff, Leff])/
      (36*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MW2^6*MZ*CHl1[Leff, Leff])/
      (18*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2*MZ*MZ2*CHl1[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (19*(1 - CW2)*MT2*MW2^3*MZ*MZ2*CHl1[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (11*(1 - CW2)*MW2^4*MZ*MZ2*CHl1[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*MZ2^2*CHl1[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2*MW2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MW2^2*MZ*MZ2^3*CHl1[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (97*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/(27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (4*MH2*MT2^2*MW2^2*MZ*CHl1[Leff, Leff])/(9*(MH2 - MW2)*
       (-4*MT2*MZ2 + MZ2^2)*Pi^3) - (4*MT2^2*MW2^3*MZ*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - 
     (80*MW2^4*MZ*CHl1[Leff, Leff])/(81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (53*MW2^4*MZ*CHl1[Leff, Leff])/(9*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MH2*MW2^4*MZ*CHl1[Leff, Leff])/(2*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW2^5*MZ*CHl1[Leff, Leff])/(2*(MH2 - MW2)*
       (-4*MW2*MZ2 + MZ2^2)*Pi^3) + (3601*MW2^2*MZ*CHl1[Leff, Leff])/
      (2592*Pi) + (2993*(1 - CW2)*MW2^2*MZ*CHl1[Leff, Leff])/(1944*Pi) + 
     (1075*MW2^4*MZ*CHl1[Leff, Leff])/(972*MZ2^2*Pi) - 
     (9871*MW2^3*MZ*CHl1[Leff, Leff])/(3888*MZ2*Pi) + 
     (8663*MW2*MZ*MZ2*CHl1[Leff, Leff])/(15552*Pi) - 
     (20065*MZ*MZ2^2*CHl1[Leff, Leff])/(31104*Pi) + 
     (55*MZ*MZ2^3*CHl1[Leff, Leff])/(1728*MW2*Pi) + 
     (55*MZ*MZ2^4*CHl1[Leff, Leff])/(1152*MW2^2*Pi) - 
     (MH2*MZ*MZ2^2*CHl1[Leff, Leff])/(48*MH2*Pi - 48*MW2*Pi) + 
     (MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(48*MH2*Pi - 48*MW2*Pi) - 
     (2837*MW2^3*MZ*CHl1[Leff, Leff])/(864*MW2*Pi - 864*MZ2*Pi) - 
     (277*MW2*MZ*MZ2^2*CHl1[Leff, Leff])/(384*MW2*Pi - 384*MZ2*Pi) + 
     (55*MZ*MZ2^4*CHl1[Leff, Leff])/(1152*MW2^2*Pi - 1152*MW2*MZ2*Pi) + 
     (373*MW2^4*MZ*CHl1[Leff, Leff])/(144*MW2*MZ2*Pi - 144*MZ2^2*Pi) + 
     (385*MT2*MW2*MZ*CHl1[Leff, Leff])/(1296*Pi^3*SW2) - 
     (24559*MW2^2*MZ*CHl1[Leff, Leff])/(1152*Pi^3*SW2) + 
     (475*MT2*MW2^5*MZ*CHl1[Leff, Leff])/(324*MZ2^4*Pi^3*SW2) - 
     (19*MW2^6*MZ*CHl1[Leff, Leff])/(9*MZ2^4*Pi^3*SW2) - 
     (1033*MT2*MW2^4*MZ*CHl1[Leff, Leff])/(324*MZ2^3*Pi^3*SW2) + 
     (9593*MW2^5*MZ*CHl1[Leff, Leff])/(864*MZ2^3*Pi^3*SW2) + 
     (1361*MT2*MW2^3*MZ*CHl1[Leff, Leff])/(432*MZ2^2*Pi^3*SW2) - 
     (15761*MW2^4*MZ*CHl1[Leff, Leff])/(648*MZ2^2*Pi^3*SW2) - 
     (559*MT2*MW2^2*MZ*CHl1[Leff, Leff])/(324*MZ2*Pi^3*SW2) + 
     (33767*MW2^3*MZ*CHl1[Leff, Leff])/(1152*MZ2*Pi^3*SW2) + 
     (92411*MW2*MZ*MZ2*CHl1[Leff, Leff])/(10368*Pi^3*SW2) - 
     (605*MZ*MZ2^2*CHl1[Leff, Leff])/(384*Pi^3*SW2) - 
     (3929*MW2^2*MZ*CHl1[Leff, Leff])/(1728*Pi*SW2) + 
     (95*MW2^5*MZ*CHl1[Leff, Leff])/(108*MZ2^3*Pi*SW2) + 
     (47*MZ*MZ2^2*CHl1[Leff, Leff])/(1728*Pi*SW2) - 
     (137*MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (133*MH2*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) - 
     (19*MH2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) - 
     (MT2^3*MW2*MZ*SW2*CHl1[Leff, Leff])/(54*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MW2*MZ*SW2*CHl1[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (1793*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(648*Pi^3) - 
     (10457*MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(1296*(MH2 - 4*MW2)*Pi^3) - 
     (5*MH2^2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (449*MH2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) - 
     (2*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*Pi^3) - 
     (MH2*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(432*(MT2 - MW2)^2*Pi^3) - 
     (215*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(432*(MT2 - MW2)^2*Pi^3) - 
     (313*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(432*(MT2 - MW2)*Pi^3) - 
     (MH2^3*MT2^3*MW2*MZ*SW2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (4*MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/
      (9*(4*MT2 - MZ2)*Pi^3) + (4*MH2*MT2^2*MW2*MZ*SW2*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (4*MT2^2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (155*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(108*(4*MW2 - MZ2)*Pi^3) - 
     (MH2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(2*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (MW2^4*MZ*SW2*CHl1[Leff, Leff])/(2*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (MW2^5*MZ*SW2*CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) + (5*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(9*MZ2^2*Pi^3) - 
     (16*MT2^3*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(81*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(81*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(9*MZ2^2*Pi^3) + 
     (109*MT2^2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(162*(MT2 - MW2)^2*MZ2^2*
       Pi^3) - (17*MT2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/
      (81*(MT2 - MW2)*MZ2^2*Pi^3) - (61*MT2*MW2^5*MZ*SW2*CHl1[Leff, Leff])/
      (81*(MT2 - MW2)^2*MZ2^2*Pi^3) + (MW2^5*MZ*SW2*CHl1[Leff, Leff])/
      (9*(MT2 - MW2)*MZ2^2*Pi^3) + (5*MW2^6*MZ*SW2*CHl1[Leff, Leff])/
      (18*(MT2 - MW2)^2*MZ2^2*Pi^3) - (320*MT2^2*MW2^3*MZ*SW2*
       CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (25*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (355*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(162*MZ2*Pi^3) - 
     (19*MH2*MT2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (35*MT2^3*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(216*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(81*(MT2 - MW2)*MZ2*Pi^3) + 
     (3937*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(648*MZ2*Pi^3) + 
     (7163*MH2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (19*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(2*(MH2 - MW2)*MZ2*Pi^3) - 
     (17*MT2^2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (137*MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(324*(MT2 - MW2)*MZ2*Pi^3) - 
     (7163*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*SW2*CHl1[Leff, Leff])/(2*(MH2 - MW2)*MZ2*Pi^3) + 
     (101*MT2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (35*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*MZ2*Pi^3) - 
     (67*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (280*MT2^2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MT2^2*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (59*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(54*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (MH2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(54*Pi^3) - 
     (31*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(27*Pi^3) + 
     (5*MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (55*MH2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (MH2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(108*(MH2 - MW2)*Pi^3) - 
     (5*MH2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (13*MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (115*MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(648*(MT2 - MW2)*Pi^3) + 
     (653*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(324*Pi^3) - 
     (1501*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (55*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (491*MH2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (413*MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(216*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) - 
     (MH2*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     (695*MT2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (1109*MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(2592*(MT2 - MW2)*Pi^3) + 
     (1486*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (41*MH2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*Pi^3) - 
     (1741*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (1261*MT2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) + 
     (487*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (41*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*Pi^3) + 
     (211*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) - 
     (MH2^3*MT2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^3*MT2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^2*MT2^3*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MT2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^3*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^2*MT2*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MW2^4*MZ*MZ2*SW2*CHl1[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (85*MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (324*(4*MT2 - MZ2)*Pi^3) - (5*MH2*MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (5*MT2^2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (MT2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3) - 
     (19*MH2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(24*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (11*MH2*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (48*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (9*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(16*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (11*MW2^4*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (48*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - 
     (3613*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(432*Pi^3) + 
     (67573*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(10368*(MH2 - 4*MW2)*Pi^3) - 
     (385*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (529*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3) - 
     (8071*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) - 
     (41*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) - 
     (65*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MT2 - MW2)*Pi^3) + 
     (325*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(5184*(MT2 - MW2)*Pi^3) + 
     (29*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(6912*MW2*Pi^3) - 
     (419*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(10368*MW2*Pi^3) + 
     (55*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (385*MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(3456*(MH2 - 4*MW2)*MW2*
       Pi^3) - (MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (54*(MH2 - MW2)*MW2*Pi^3) + (41*MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (576*(MH2 - MW2)*MW2*Pi^3) - (MH2*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (3456*(MT2 - MW2)*MW2*Pi^3) - (47*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (2592*(MT2 - MW2)*MW2*Pi^3) - (68563*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (2592*(MH2 - 4*MW2)*Pi^3) - (529*MH2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (576*(MH2 - MW2)^2*Pi^3) + (8459*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (3456*(MH2 - MW2)*Pi^3) + (71*MT2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (1728*(MT2 - MW2)^2*Pi^3) - (95*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (1728*(MT2 - MW2)*Pi^3) + (529*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (1152*(MH2 - MW2)^2*Pi^3) - (59*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (3456*(MT2 - MW2)^2*Pi^3) - (5*MH2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (108*(MH2 - 4*MZ2)*Pi^3) + (MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MH2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(864*MW2*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(192*(MH2 - MW2)*MW2*(MH2 - 4*MZ2)*
       Pi^3) - (5*MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (24*(4*MT2 - MZ2)*Pi^3) - (7*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (144*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (49*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(648*MW2*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MT2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2*
       (4*MT2 - MZ2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (96*(4*MW2 - MZ2)*Pi^3) + (383*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (432*(4*MW2 - MZ2)*Pi^3) + (35*MH2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (96*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*
       (4*MW2 - MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (48*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) + (46585*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (10368*(MH2 - 4*MW2)*Pi^3) - (289*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (1728*(MH2 - MW2)*Pi^3) - (43*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (1152*(MT2 - MW2)*Pi^3) + (82201*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (13824*MW2*Pi^3) - (46585*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (41472*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (289*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(1728*(MH2 - MW2)*MW2*Pi^3) + 
     (43*MT2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(1152*(MT2 - MW2)*MW2*Pi^3) - 
     (MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) + (7*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (216*MW2*(MH2 - 4*MZ2)*Pi^3) + (MH2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (48*(MH2 - MW2)*MW2*(MH2 - 4*MZ2)*Pi^3) - 
     (3*MT2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (7*MT2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (48*MW2*(4*MT2 - MZ2)*Pi^3) + (3*MH2*MT2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (32*(MH2 - MW2)*MW2*(4*MT2 - MZ2)*Pi^3) - 
     (53*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) - 
     (7*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (MH2*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (24*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (7*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(192*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (7*MW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (192*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - 
     (605*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(512*MW2^2*Pi^3) - 
     (605*MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(1536*(MH2 - 4*MW2)*MW2^2*
       Pi^3) + (605*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*
       Pi^3) + (MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(16*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) - (7*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(72*MW2*(MH2 - 4*MZ2)*
       Pi^3) - (MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(16*(MH2 - MW2)*MW2*
       (MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (384*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(192*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (7*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(576*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (MH2^2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(384*(MH2 - MW2)^2*MW2*
       (4*MW2 - MZ2)*Pi^3) - (MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (192*(MH2 - MW2)*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(384*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (80*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (70*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(-4*MT2 + MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) - (MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - 
     (55*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(324*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) + (5*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(288*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) + (119*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(1296*MW2*(-4*MT2 + MZ2)*
       Pi^3) + (17*MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)*MW2*(-4*MT2 + MZ2)*Pi^3) - 
     (1318*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(2*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MW2^5*MZ*SW2*CHl1[Leff, Leff])/(2*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (440*MW2^6*MZ*SW2*CHl1[Leff, Leff])/
      (9*MZ2^2*(-4*MW2 + MZ2)^2*Pi^3) - (10*MW2^5*MZ*SW2*CHl1[Leff, Leff])/
      (9*MZ2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (1261*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MH2*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(24*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (5*MW2^4*MZ*MZ2*SW2*CHl1[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (1241*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(-4*MW2 + MZ2)^2*Pi^3) - 
     (3*MH2*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(4*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (3*MW2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/
      (4*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (395*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) + (11*MH2*MW2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) - (MW2^2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/
      (3*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (13*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(144*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2^2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(192*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) + (MW2*MZ*MZ2^4*SW2*CHl1[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MZ*MZ2^5*SW2*CHl1[Leff, Leff])/(384*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (7*MZ*MZ2^5*SW2*CHl1[Leff, Leff])/(1728*MW2*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2^2*MZ*MZ2^5*SW2*CHl1[Leff, Leff])/
      (384*(MH2 - MW2)^2*MW2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^5*MW2^2*MZ*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^3*MW2^4*MZ*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^5*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^6*MZ*SW2*CHl1[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^7*MZ*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^5*MZ*MZ2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^4*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^3*MZ*MZ2*SW2*CHl1[Leff, Leff])/(8*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^4*MZ*MZ2*SW2*CHl1[Leff, Leff])/(16*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^5*MZ*MZ2*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^4*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^3*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(288*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(96*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (277*MW2^3*MZ*SW2*CHl1[Leff, Leff])/(486*MZ2*Pi) - 
     (50*MW2*MZ*MZ2*SW2*CHl1[Leff, Leff])/(27*Pi) + 
     (13565*MZ*MZ2^2*SW2*CHl1[Leff, Leff])/(15552*Pi) - 
     (MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*Pi) - 
     (2147*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(31104*MW2*Pi) + 
     (MH2*MZ*MZ2^3*SW2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*MW2*Pi) - 
     (MZ*MZ2^4*SW2*CHl1[Leff, Leff])/(32*MW2^2*Pi) - 
     (7*MT2*MW2*MZ*SW2^2*CHl1[Leff, Leff])/(9*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3) + 
     (1339*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(108*Pi^3) - 
     (2639*MH2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (11*MH2^2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(6*(MH2 - MW2)^2*Pi^3) - 
     (661*MH2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(432*(MH2 - MW2)*Pi^3) + 
     (2639*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*Pi^3) + 
     (661*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(432*(MH2 - MW2)*Pi^3) + 
     (11*MW2^4*MZ*SW2^2*CHl1[Leff, Leff])/(6*(MH2 - MW2)^2*Pi^3) + 
     (391*MT2*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(162*MZ2*Pi^3) - 
     (203*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(36*MZ2*Pi^3) - 
     (11*MH2^2*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (7*MH2*MW2^3*MZ*SW2^2*CHl1[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^3) + 
     (11*MH2*MW2^4*MZ*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (7*MW2^4*MZ*SW2^2*CHl1[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^3) - 
     (11*MW2^5*MZ*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (5*MW2^4*MZ*SW2^2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (5*MH2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(864*Pi^3) - 
     (13*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(6*Pi^3) - 
     (17*MH2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (23*MH2*MT2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2^3*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (7*MH2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) - 
     (11*MT2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (353*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(24*Pi^3) + 
     (11435*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (23*MT2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (67*MH2^2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)^2*Pi^3) + 
     (299*MH2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(108*(MH2 - MW2)*Pi^3) - 
     (11*MT2*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (11521*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (383*MH2*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)^2*Pi^3) - 
     (139*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(54*(MH2 - MW2)*Pi^3) + 
     (11*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (535*MW2^3*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (5*MW2^2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3) + 
     (53477*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3456*Pi^3) - 
     (19441*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) + 
     (7*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3) - 
     (101*MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) + 
     (1489*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) - 
     (103*MH2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(1728*MW2*Pi^3) + 
     (3359*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(2592*MW2*Pi^3) - 
     (MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (7*MH2*MT2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*
       Pi^3) + (MH2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
      (96*(MH2 - MW2)*MW2*Pi^3) + (19657*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
      (864*(MH2 - 4*MW2)*Pi^3) + (247*MH2*MW2*MZ*MZ2^2*SW2^2*
       CHl1[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (2281*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) - 
     (73*MW2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3) - 
     (35*MW2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) - 
     (77*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(96*(MH2 - MW2)*Pi^3) - 
     (5437*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(864*MW2*Pi^3) + 
     (77*MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (MH2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(96*(MH2 - MW2)*MW2*Pi^3) + 
     (7*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (99*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(128*MW2^2*Pi^3) + 
     (33*MH2*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2^2*
       Pi^3) - (33*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(32*(MH2 - 4*MW2)*MW2*
       Pi^3) + (10*MW2^2*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/
      (27*(-4*MW2 + MZ2)^2*Pi^3) - (5*MW2*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/
      (18*(-4*MW2 + MZ2)^2*Pi^3) + (5*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/
      (108*(-4*MW2 + MZ2)^2*Pi^3) - (MT2^4*MW2*MZ*SW2^2*CHl1[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^3*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2^4*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^3*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (43*MW2^2*MZ*SW2^2*CHl1[Leff, Leff])/(54*Pi) + 
     (383*MW2*MZ*MZ2*SW2^2*CHl1[Leff, Leff])/(216*Pi) - 
     (25*MZ*MZ2^2*SW2^2*CHl1[Leff, Leff])/(36*Pi) - 
     (247*MZ*MZ2^3*SW2^2*CHl1[Leff, Leff])/(576*MW2*Pi) + 
     (83*MZ*MZ2^4*SW2^2*CHl1[Leff, Leff])/(384*MW2^2*Pi) - 
     (7*MT2*MW2*MZ*SW2^3*CHl1[Leff, Leff])/(36*Pi^3) + 
     (20*MW2^3*MZ*SW2^3*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3) + 
     (7*MT2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(12*Pi^3) + 
     (7*MH2*MT2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3) + 
     (613*MW2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(96*Pi^3) - 
     (2639*MH2*MW2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MW2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (2639*MW2^2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (200*MT2^2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (3425*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(288*Pi^3) + 
     (3941*MH2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (49*MT2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (43*MH2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(32*(MH2 - MW2)*Pi^3) + 
     (25*MH2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(576*MW2*Pi^3) - 
     (21*MT2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(32*MW2*Pi^3) + 
     (7*MH2^2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (49*MH2*MT2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*
       Pi^3) - (7*MH2^2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)*MW2*Pi^3) - (1001*MW2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/
      (27*(MH2 - 4*MW2)*Pi^3) + (197*MW2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/
      (144*(MH2 - MW2)*Pi^3) - (5*MH2^2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/
      (108*MW2*(MH2 - 4*MZ2)*Pi^3) + (35*MT2^2*MZ*MZ2^2*SW2^3*
       CHl1[Leff, Leff])/(81*MW2*(4*MT2 - MZ2)*Pi^3) + 
     (125*MW2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (5929*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (7*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) + 
     (9913*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(1152*MW2*Pi^3) - 
     (5929*MH2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(3456*(MH2 - 4*MW2)*MW2*
       Pi^3) - (7*MH2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/
      (288*(MH2 - MW2)*MW2*Pi^3) + (5*MH2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/
      (27*MW2*(MH2 - 4*MZ2)*Pi^3) + (5*MT2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/
      (6*MW2*(4*MT2 - MZ2)*Pi^3) - (35*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/
      (54*(4*MW2 - MZ2)*Pi^3) - (231*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/
      (128*MW2^2*Pi^3) - (77*MH2*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/
      (128*(MH2 - 4*MW2)*MW2^2*Pi^3) + (77*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/
      (32*(MH2 - 4*MW2)*MW2*Pi^3) - (5*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/
      (9*MW2*(MH2 - 4*MZ2)*Pi^3) - (5*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/
      (72*MW2*(4*MW2 - MZ2)*Pi^3) - (50*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/
      (81*(-4*MT2 + MZ2)*Pi^3) + (85*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/
      (162*MW2*(-4*MT2 + MZ2)*Pi^3) + (40*MW2^4*MZ*SW2^3*CHl1[Leff, Leff])/
      (9*(-4*MW2 + MZ2)^2*Pi^3) + (50*MW2^3*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/
      (27*(-4*MW2 + MZ2)^2*Pi^3) - (20*MW2^2*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/
      (3*(-4*MW2 + MZ2)^2*Pi^3) + (80*MW2*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/
      (27*(-4*MW2 + MZ2)^2*Pi^3) - (5*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/
      (18*(-4*MW2 + MZ2)^2*Pi^3) - (5*MZ*MZ2^5*SW2^3*CHl1[Leff, Leff])/
      (216*MW2*(-4*MW2 + MZ2)^2*Pi^3) + (7*MW2*MZ*MZ2*SW2^3*CHl1[Leff, Leff])/
      (12*Pi) - (47*MZ*MZ2^2*SW2^3*CHl1[Leff, Leff])/(48*Pi) + 
     (17*MZ*MZ2^3*SW2^3*CHl1[Leff, Leff])/(32*MW2*Pi) - 
     (3*MZ*MZ2^4*SW2^3*CHl1[Leff, Leff])/(32*MW2^2*Pi) + 
     (46*MZ*MZ2^2*SW2^4*CHl1[Leff, Leff])/(27*Pi^3) - 
     (371*MH2*MZ*MZ2^2*SW2^4*CHl1[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) + 
     (7*MT2*MZ*MZ2^2*SW2^4*CHl1[Leff, Leff])/(12*MW2*Pi^3) + 
     (371*MW2*MZ*MZ2^2*SW2^4*CHl1[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) + 
     (1031*MZ*MZ2^2*SW2^4*CHl1[Leff, Leff])/(972*Pi) - 
     (35*MZ*MZ2^3*SW2^4*CHl1[Leff, Leff])/(48*MW2*Pi) + 
     (7*MZ*MZ2^4*SW2^4*CHl1[Leff, Leff])/(32*MW2^2*Pi) + 
     (116*MZ*MZ2^3*SW2^5*CHl1[Leff, Leff])/(243*MW2*Pi) - 
     (MH2*MW2*MZ*CHl3[1, 1])/(432*Pi^3) + ((1 - CW2)*MH2*MW2*MZ*CHl3[1, 1])/
      (864*Pi^3) + (61*MT2*MW2*MZ*CHl3[1, 1])/(162*Pi^3) + 
     (55*MH2*MT2*MW2*MZ*CHl3[1, 1])/(216*(MH2 - 4*MW2)*Pi^3) - 
     (5*MH2*MT2*MW2*MZ*CHl3[1, 1])/(18*(MH2 - MW2)*Pi^3) + 
     (11*MT2^2*MW2*MZ*CHl3[1, 1])/(648*(MT2 - MW2)*Pi^3) - 
     (21497*MW2^2*MZ*CHl3[1, 1])/(2592*Pi^3) + (1829*MH2*MW2^2*MZ*CHl3[1, 1])/
      (648*(MH2 - 4*MW2)*Pi^3) + (12451*(1 - CW2)*MH2*MW2^2*MZ*CHl3[1, 1])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (55*MT2*MW2^2*MZ*CHl3[1, 1])/
      (54*(MH2 - 4*MW2)*Pi^3) + (20*(1 - CW2)*MT2*MW2^2*MZ*CHl3[1, 1])/
      (9*(MH2 - 4*MW2)*Pi^3) + (451*MH2*MW2^2*MZ*CHl3[1, 1])/
      (432*(MH2 - MW2)*Pi^3) + (5*MT2*MW2^2*MZ*CHl3[1, 1])/
      (18*(MH2 - MW2)*Pi^3) + (MH2*MW2^2*MZ*CHl3[1, 1])/
      (864*(MT2 - MW2)*Pi^3) - (47*MT2*MW2^2*MZ*CHl3[1, 1])/
      (2592*(MT2 - MW2)*Pi^3) - (1829*MW2^3*MZ*CHl3[1, 1])/
      (162*(MH2 - 4*MW2)*Pi^3) - (451*MW2^3*MZ*CHl3[1, 1])/
      (432*(MH2 - MW2)*Pi^3) + (151*MW2^3*MZ*CHl3[1, 1])/
      (864*(MT2 - MW2)*Pi^3) + (71*MT2^2*MW2*MZ*CHl3[1, 1])/
      (2592*(-MT2 + MW2)*Pi^3) + (MH2*MW2^2*MZ*CHl3[1, 1])/
      (864*(-MT2 + MW2)*Pi^3) + (379*MW2^3*MZ*CHl3[1, 1])/
      (2592*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHl3[1, 1])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (127*MT2^2*MW2*MZ*CHl3[1, 1])/
      (216*(4*MT2 - MZ2)*Pi^3) - (5*MH2*MT2^2*MW2*MZ*CHl3[1, 1])/
      (9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + (5*MT2^2*MW2^2*MZ*CHl3[1, 1])/
      (9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + (1267*MW2^3*MZ*CHl3[1, 1])/
      (864*(4*MW2 - MZ2)*Pi^3) - (121*MH2*MW2^3*MZ*CHl3[1, 1])/
      (288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (121*MW2^4*MZ*CHl3[1, 1])/
      (288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (8*MT2*MW2^4*MZ*CHl3[1, 1])/
      (81*MZ2^3*Pi^3) + (8*MT2^2*MW2^4*MZ*CHl3[1, 1])/
      (81*(MT2 - MW2)*MZ2^3*Pi^3) + (MW2^5*MZ*CHl3[1, 1])/(9*MZ2^3*Pi^3) + 
     (MW2^6*MZ*CHl3[1, 1])/(9*(MT2 - MW2)*MZ2^3*Pi^3) + 
     (8*MT2^2*MW2^4*MZ*CHl3[1, 1])/(81*(-MT2 + MW2)*MZ2^3*Pi^3) + 
     (MW2^6*MZ*CHl3[1, 1])/(9*(-MT2 + MW2)*MZ2^3*Pi^3) + 
     (2*MW2^6*MZ*CHl3[1, 1])/(9*(4*MW2 - MZ2)*MZ2^3*Pi^3) + 
     (31*MT2*MW2^3*MZ*CHl3[1, 1])/(162*MZ2^2*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHl3[1, 1])/(54*(MH2 - 4*MW2)*MZ2^2*Pi^3) - 
     (1079*MW2^4*MZ*CHl3[1, 1])/(144*MZ2^2*Pi^3) + 
     (1349*MH2*MW2^4*MZ*CHl3[1, 1])/(432*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (38*MT2*MW2^4*MZ*CHl3[1, 1])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (137*MT2*MW2^4*MZ*CHl3[1, 1])/(324*(MT2 - MW2)*MZ2^2*Pi^3) - 
     (1349*MW2^5*MZ*CHl3[1, 1])/(108*(MH2 - 4*MW2)*MZ2^2*Pi^3) - 
     (35*MW2^5*MZ*CHl3[1, 1])/(108*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (137*MT2*MW2^4*MZ*CHl3[1, 1])/(324*(-MT2 + MW2)*MZ2^2*Pi^3) - 
     (35*MW2^5*MZ*CHl3[1, 1])/(108*(-MT2 + MW2)*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*CHl3[1, 1])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (31*MW2^5*MZ*CHl3[1, 1])/(54*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (MH2*MW2^2*MZ*CHl3[1, 1])/(864*MZ2*Pi^3) - (197*MT2*MW2^2*MZ*CHl3[1, 1])/
      (288*MZ2*Pi^3) + (19*MH2*MT2*MW2^2*MZ*CHl3[1, 1])/
      (54*(MH2 - 4*MW2)*MZ2*Pi^3) + (2*MH2*MT2*MW2^2*MZ*CHl3[1, 1])/
      (9*(MH2 - MW2)*MZ2*Pi^3) + (7*MT2^2*MW2^2*MZ*CHl3[1, 1])/
      (216*(MT2 - MW2)*MZ2*Pi^3) + (19595*MW2^3*MZ*CHl3[1, 1])/
      (1296*MZ2*Pi^3) - (4693*MH2*MW2^3*MZ*CHl3[1, 1])/
      (648*(MH2 - 4*MW2)*MZ2*Pi^3) - (38*MT2*MW2^3*MZ*CHl3[1, 1])/
      (27*(MH2 - 4*MW2)*MZ2*Pi^3) + (MH2*MW2^3*MZ*CHl3[1, 1])/
      (864*(MT2 - MW2)*MZ2*Pi^3) - (23*MT2*MW2^3*MZ*CHl3[1, 1])/
      (2592*(MT2 - MW2)*MZ2*Pi^3) + (4693*MW2^4*MZ*CHl3[1, 1])/
      (162*(MH2 - 4*MW2)*MZ2*Pi^3) + (35*MW2^4*MZ*CHl3[1, 1])/
      (432*(MT2 - MW2)*MZ2*Pi^3) + (2*MT2*MW2^3*MZ*CHl3[1, 1])/
      (9*(-MH2 + MW2)*MZ2*Pi^3) + (37*MT2^2*MW2^2*MZ*CHl3[1, 1])/
      (864*(-MT2 + MW2)*MZ2*Pi^3) + (MH2*MW2^3*MZ*CHl3[1, 1])/
      (864*(-MT2 + MW2)*MZ2*Pi^3) + (5*MW2^4*MZ*CHl3[1, 1])/
      (81*(-MT2 + MW2)*MZ2*Pi^3) + (49*MH2*MZ*MZ2*CHl3[1, 1])/(13824*Pi^3) - 
     (283*MT2*MZ*MZ2*CHl3[1, 1])/(10368*Pi^3) - 
     (55*MH2*MT2*MZ*MZ2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2^2*MZ*MZ2*CHl3[1, 1])/(4608*(MH2 - MW2)*Pi^3) + 
     (41*MH2*MT2*MZ*MZ2*CHl3[1, 1])/(576*(MH2 - MW2)*Pi^3) - 
     (MT2^2*MZ*MZ2*CHl3[1, 1])/(384*(MT2 - MW2)*Pi^3) - 
     (31363*MW2*MZ*MZ2*CHl3[1, 1])/(20736*Pi^3) + 
     (21967*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(5184*(MH2 - 4*MW2)*Pi^3) + 
     (55*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (11605*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(13824*(MH2 - MW2)*Pi^3) - 
     (41*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(576*(MH2 - MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[1, 1])/(3456*(MT2 - MW2)*Pi^3) + 
     (325*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(5184*(MT2 - MW2)*Pi^3) - 
     (21967*MW2^2*MZ*MZ2*CHl3[1, 1])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (5819*MW2^2*MZ*MZ2*CHl3[1, 1])/(6912*(MH2 - MW2)*Pi^3) - 
     (95*MW2^2*MZ*MZ2*CHl3[1, 1])/(1728*(MT2 - MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[1, 1])/(3456*(-MT2 + MW2)*Pi^3) + 
     (721*MT2*MW2*MZ*MZ2*CHl3[1, 1])/(10368*(-MT2 + MW2)*Pi^3) - 
     (167*MW2^2*MZ*MZ2*CHl3[1, 1])/(2592*(-MT2 + MW2)*Pi^3) + 
     (11*MH2^2*MZ*MZ2*CHl3[1, 1])/(2304*(MH2 - 4*MZ2)*Pi^3) - 
     (11*MH2^3*MZ*MZ2*CHl3[1, 1])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (11*MH2^2*MW2*MZ*MZ2*CHl3[1, 1])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl3[1, 1])/(144*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MT2^2*MZ*MZ2*CHl3[1, 1])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (7*MT2^2*MW2*MZ*MZ2*CHl3[1, 1])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (1417*MW2^2*MZ*MZ2*CHl3[1, 1])/(1728*(4*MW2 - MZ2)*Pi^3) + 
     (275*MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (275*MW2^3*MZ*MZ2*CHl3[1, 1])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (14459*MZ*MZ2^2*CHl3[1, 1])/(4608*Pi^3) - 
     (25685*MH2*MZ*MZ2^2*CHl3[1, 1])/(6912*(MH2 - 4*MW2)*Pi^3) + 
     (2321*MH2*MZ*MZ2^2*CHl3[1, 1])/(13824*(MH2 - MW2)*Pi^3) + 
     (43*MT2*MZ*MZ2^2*CHl3[1, 1])/(1152*(MT2 - MW2)*Pi^3) + 
     (25685*MW2*MZ*MZ2^2*CHl3[1, 1])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (2321*MW2*MZ*MZ2^2*CHl3[1, 1])/(13824*(MH2 - MW2)*Pi^3) - 
     (43*MW2*MZ*MZ2^2*CHl3[1, 1])/(1152*(MT2 - MW2)*Pi^3) + 
     (43*MT2*MZ*MZ2^2*CHl3[1, 1])/(1152*(-MT2 + MW2)*Pi^3) - 
     (43*MW2*MZ*MZ2^2*CHl3[1, 1])/(1152*(-MT2 + MW2)*Pi^3) - 
     (11*MH2*MZ*MZ2^2*CHl3[1, 1])/(576*(MH2 - 4*MZ2)*Pi^3) + 
     (11*MH2^2*MZ*MZ2^2*CHl3[1, 1])/(576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*CHl3[1, 1])/(24*(MH2 - 4*MZ2)*Pi^3) - 
     (11*MH2*MW2*MZ*MZ2^2*CHl3[1, 1])/(576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (3*MT2*MZ*MZ2^2*CHl3[1, 1])/(32*(4*MT2 - MZ2)*Pi^3) + 
     (3*MH2*MT2*MZ*MZ2^2*CHl3[1, 1])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (3*MT2*MW2*MZ*MZ2^2*CHl3[1, 1])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (35*MW2*MZ*MZ2^2*CHl3[1, 1])/(384*(4*MW2 - MZ2)*Pi^3) - 
     (77*MH2*MW2*MZ*MZ2^2*CHl3[1, 1])/(1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (77*MW2^2*MZ*MZ2^2*CHl3[1, 1])/(1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (605*MZ*MZ2^3*CHl3[1, 1])/(192*(MH2 - 4*MW2)*Pi^3) - 
     (605*MZ*MZ2^3*CHl3[1, 1])/(768*MW2*Pi^3) + (605*MH2*MZ*MZ2^3*CHl3[1, 1])/
      (768*(MH2 - 4*MW2)*MW2*Pi^3) + (11*MZ*MZ2^3*CHl3[1, 1])/
      (192*(MH2 - 4*MZ2)*Pi^3) - (11*MH2*MZ*MZ2^3*CHl3[1, 1])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (11*MW2*MZ*MZ2^3*CHl3[1, 1])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (11*MH2*MZ*MZ2^3*CHl3[1, 1])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (11*MW2*MZ*MZ2^3*CHl3[1, 1])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl3[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (11*MW2^2*MZ*MZ2*CHl3[1, 1])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (MH2*MW2^2*MZ*MZ2*CHl3[1, 1])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (MW2^3*MZ*MZ2*CHl3[1, 1])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + (77*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (5*MH2*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + (5*MW2^2*MZ*MZ2^2*CHl3[1, 1])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl3[1, 1])/
      (288*(-4*MT2 + MZ2)*Pi^3) + (17*MH2*MZ*MZ2^3*CHl3[1, 1])/
      (288*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (17*MW2*MZ*MZ2^3*CHl3[1, 1])/
      (288*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (49*MZ*MZ2^3*CHl3[1, 1])/
      (6912*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHl3[1, 1])/
      (432*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHl3[1, 1])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (22*MT2^2*MW2^2*MZ*CHl3[1, 1])/
      (27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - (4*MH2*MT2^2*MW2^2*MZ*CHl3[1, 1])/
      (9*(MH2 - MW2)*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (4*MT2^2*MW2^3*MZ*CHl3[1, 1])/(9*(MH2 - MW2)*(-4*MT2*MZ2 + MZ2^2)*
       Pi^3) + (19*MW2^4*MZ*CHl3[1, 1])/(72*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (11*MH2*MW2^4*MZ*CHl3[1, 1])/(24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (11*MW2^5*MZ*CHl3[1, 1])/(24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (581*MW2^2*MZ*CHl3[1, 1])/(432*Pi) - 
     (19*MW2^4*MZ*CHl3[1, 1])/(27*MZ2^2*Pi) + (31*MW2^3*MZ*CHl3[1, 1])/
      (18*MZ2*Pi) + (41*MW2*MZ*MZ2*CHl3[1, 1])/(432*Pi) + 
     (517*MZ*MZ2^2*CHl3[1, 1])/(1728*Pi) + (11*MH2*MZ*MZ2^2*CHl3[1, 1])/
      (576*(MH2 - MW2)*Pi) + (11*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (576*(-MH2 + MW2)*Pi) - (55*MZ*MZ2^3*CHl3[1, 1])/(576*MW2*Pi) + 
     (55*MZ*MZ2^3*CHl3[1, 1])/(576*(-MW2 + MZ2)*Pi) - 
     (1051*MW2^2*MZ*MZ2*CHl3[1, 1])/(864*MW2*Pi - 864*MZ2*Pi) + 
     (221*MW2^3*MZ*CHl3[1, 1])/(144*MW2*Pi - 144*MZ2*Pi) - 
     (239*MW2^4*MZ*CHl3[1, 1])/(216*MW2*MZ2*Pi - 216*MZ2^2*Pi) + 
     (19*MW2^5*MZ*CHl3[1, 1])/(54*MW2*MZ2^2*Pi - 54*MZ2^3*Pi) + 
     (MT2*MW2*MZ*MZ2*CHl3[1, 1])/(64*MT2*Pi^3 - 16*MZ2*Pi^3) + 
     (55*MH2*MT2*MW2*MZ*CHl3[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (9475*MW2^2*MZ*CHl3[1, 1])/(864*Pi^3*SW2) - 
     (9475*MH2*MW2^2*MZ*CHl3[1, 1])/(864*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (55*MT2*MW2^2*MZ*CHl3[1, 1])/(54*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (9475*MW2^3*MZ*CHl3[1, 1])/(216*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (19*MH2*MT2*MW2^4*MZ*CHl3[1, 1])/(54*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
     (1349*MW2^5*MZ*CHl3[1, 1])/(432*MZ2^3*Pi^3*SW2) + 
     (1349*MH2*MW2^5*MZ*CHl3[1, 1])/(432*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
     (38*MT2*MW2^5*MZ*CHl3[1, 1])/(27*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
     (1349*MW2^6*MZ*CHl3[1, 1])/(108*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
     (2*MH2*MT2*MW2^3*MZ*CHl3[1, 1])/(3*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (4361*MW2^4*MZ*CHl3[1, 1])/(432*MZ2^2*Pi^3*SW2) - 
     (4361*MH2*MW2^4*MZ*CHl3[1, 1])/(432*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (8*MT2*MW2^4*MZ*CHl3[1, 1])/(3*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (4361*MW2^5*MZ*CHl3[1, 1])/(108*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (41*MH2*MT2*MW2^2*MZ*CHl3[1, 1])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (1337*MW2^3*MZ*CHl3[1, 1])/(96*MZ2*Pi^3*SW2) + 
     (1337*MH2*MW2^3*MZ*CHl3[1, 1])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + 
     (41*MT2*MW2^3*MZ*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (1337*MW2^4*MZ*CHl3[1, 1])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (32417*MW2*MZ*MZ2*CHl3[1, 1])/(6912*Pi^3*SW2) + 
     (32417*MH2*MW2*MZ*MZ2*CHl3[1, 1])/(6912*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (32417*MW2^2*MZ*MZ2*CHl3[1, 1])/(1728*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (605*MZ*MZ2^2*CHl3[1, 1])/(768*Pi^3*SW2) - (605*MH2*MZ*MZ2^2*CHl3[1, 1])/
      (768*(MH2 - 4*MW2)*Pi^3*SW2) + (605*MW2*MZ*MZ2^2*CHl3[1, 1])/
      (192*(MH2 - 4*MW2)*Pi^3*SW2) - (919*MW2*MZ*MZ2*CHl3[1, 1])/
      (1728*Pi*SW2) - (7*MT2*MW2*MZ*SW2*CHl3[1, 1])/(216*Pi^3) - 
     (5*MH2*MT2*MW2*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (1243*MW2^2*MZ*SW2*CHl3[1, 1])/(162*Pi^3) - 
     (12451*MW2^3*MZ*SW2*CHl3[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*SW2*CHl3[1, 1])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*SW2*CHl3[1, 1])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (235*MW2^3*MZ*SW2*CHl3[1, 1])/(54*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(81*MZ2^2*Pi^3) + 
     (MW2^4*MZ*SW2*CHl3[1, 1])/(9*MZ2^2*Pi^3) + 
     (16*MT2^2*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (20*MW2^5*MZ*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (11*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(54*MZ2*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (775*MW2^3*MZ*SW2*CHl3[1, 1])/(432*MZ2*Pi^3) - 
     (497*MH2*MW2^3*MZ*SW2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (14*MT2*MW2^3*MZ*SW2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (497*MW2^4*MZ*SW2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (4*MT2^2*MW2^2*MZ*SW2*CHl3[1, 1])/(9*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*SW2*CHl3[1, 1])/(27*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHl3[1, 1])/(864*Pi^3) + (229*MT2*MZ*MZ2*SW2*CHl3[1, 1])/
      (2592*Pi^3) + (MH2*MT2*MZ*MZ2*SW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*Pi^3) + 
     (32327*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(5184*Pi^3) - 
     (5261*MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(576*(MH2 - 4*MW2)*Pi^3) - 
     (2*MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (5261*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHl3[1, 1])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (95*MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (1319*MZ*MZ2^2*SW2*CHl3[1, 1])/(432*Pi^3) + 
     (9313*MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(2592*(MH2 - 4*MW2)*Pi^3) - 
     (9313*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(648*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (65*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (33*MZ*MZ2^3*SW2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*Pi^3) + 
     (33*MZ*MZ2^3*SW2*CHl3[1, 1])/(64*MW2*Pi^3) - 
     (33*MH2*MZ*MZ2^3*SW2*CHl3[1, 1])/(64*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (5*MZ*MZ2^3*SW2*CHl3[1, 1])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (4*MW2^3*MZ*SW2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^2*MZ*MZ2*SW2*CHl3[1, 1])/(9*(-4*MT2 + MZ2)*Pi^3) + 
     (19*MW2*MZ*MZ2^2*SW2*CHl3[1, 1])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^3*SW2*CHl3[1, 1])/(648*(-4*MT2 + MZ2)*Pi^3) - 
     (49*MW2^2*MZ*SW2*CHl3[1, 1])/(162*Pi) - (29*MW2^3*MZ*SW2*CHl3[1, 1])/
      (324*MZ2*Pi) + (1249*MW2*MZ*MZ2*SW2*CHl3[1, 1])/(1296*Pi) - 
     (605*MZ*MZ2^2*SW2*CHl3[1, 1])/(864*Pi) + (91*MZ*MZ2^3*SW2*CHl3[1, 1])/
      (576*MW2*Pi) + (13*MT2*MW2*MZ*SW2^2*CHl3[1, 1])/(54*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3) + 
     (7745*MW2^2*MZ*SW2^2*CHl3[1, 1])/(1296*Pi^3) - 
     (497*MH2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (14*MT2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (497*MW2^3*MZ*SW2^2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2^2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (121*MW2^3*MZ*SW2^2*CHl3[1, 1])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (16*MT2^2*MW2^2*MZ*SW2^2*CHl3[1, 1])/(81*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (22*MW2^4*MZ*SW2^2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(24*Pi^3) - 
     (7*MH2*MT2*MZ*MZ2*SW2^2*CHl3[1, 1])/(18*(MH2 - 4*MW2)*Pi^3) - 
     (5023*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(648*Pi^3) + 
     (1729*MH2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (14*MT2*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (1729*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (275*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(108*(4*MW2 - MZ2)*Pi^3) + 
     (3269*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(576*Pi^3) - 
     (3253*MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(576*(MH2 - 4*MW2)*Pi^3) + 
     (3253*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(144*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(108*(MH2 - 4*MZ2)*Pi^3) + 
     (MT2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (77*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(216*(4*MW2 - MZ2)*Pi^3) - 
     (77*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(16*(MH2 - 4*MW2)*Pi^3) - 
     (77*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(64*MW2*Pi^3) + 
     (77*MH2*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(64*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (MZ*MZ2^3*SW2^2*CHl3[1, 1])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (11*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(432*(4*MW2 - MZ2)*Pi^3) + 
     (4*MW2^2*MZ*MZ2*SW2^2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MZ*MZ2^3*SW2^2*CHl3[1, 1])/(648*(-4*MT2 + MZ2)*Pi^3) + 
     (619*MW2^2*MZ*SW2^2*CHl3[1, 1])/(972*Pi) - 
     (328*MW2*MZ*MZ2*SW2^2*CHl3[1, 1])/(243*Pi) + 
     (67*MZ*MZ2^2*SW2^2*CHl3[1, 1])/(72*Pi) - (5*MZ*MZ2^3*SW2^2*CHl3[1, 1])/
      (24*MW2*Pi) + (7*MT2*MZ*MZ2*SW2^3*CHl3[1, 1])/(18*Pi^3) + 
     (29*MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(324*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (92*MW2*MZ*MZ2*SW2^3*CHl3[1, 1])/(243*Pi) - 
     (953*MZ*MZ2^2*SW2^3*CHl3[1, 1])/(1944*Pi) + 
     (7*MZ*MZ2^3*SW2^3*CHl3[1, 1])/(48*MW2*Pi) + (MZ*MZ2^2*SW2^4*CHl3[1, 1])/
      (243*Pi) - (MH2*MW2*MZ*CHl3[2, 2])/(432*Pi^3) + 
     ((1 - CW2)*MH2*MW2*MZ*CHl3[2, 2])/(864*Pi^3) + 
     (61*MT2*MW2*MZ*CHl3[2, 2])/(162*Pi^3) + (55*MH2*MT2*MW2*MZ*CHl3[2, 2])/
      (216*(MH2 - 4*MW2)*Pi^3) - (5*MH2*MT2*MW2*MZ*CHl3[2, 2])/
      (18*(MH2 - MW2)*Pi^3) + (11*MT2^2*MW2*MZ*CHl3[2, 2])/
      (648*(MT2 - MW2)*Pi^3) - (21497*MW2^2*MZ*CHl3[2, 2])/(2592*Pi^3) + 
     (1829*MH2*MW2^2*MZ*CHl3[2, 2])/(648*(MH2 - 4*MW2)*Pi^3) + 
     (12451*(1 - CW2)*MH2*MW2^2*MZ*CHl3[2, 2])/(1296*(MH2 - 4*MW2)*Pi^3) - 
     (55*MT2*MW2^2*MZ*CHl3[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (20*(1 - CW2)*MT2*MW2^2*MZ*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (451*MH2*MW2^2*MZ*CHl3[2, 2])/(432*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2^2*MZ*CHl3[2, 2])/(18*(MH2 - MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHl3[2, 2])/(864*(MT2 - MW2)*Pi^3) - 
     (47*MT2*MW2^2*MZ*CHl3[2, 2])/(2592*(MT2 - MW2)*Pi^3) - 
     (1829*MW2^3*MZ*CHl3[2, 2])/(162*(MH2 - 4*MW2)*Pi^3) - 
     (451*MW2^3*MZ*CHl3[2, 2])/(432*(MH2 - MW2)*Pi^3) + 
     (151*MW2^3*MZ*CHl3[2, 2])/(864*(MT2 - MW2)*Pi^3) + 
     (71*MT2^2*MW2*MZ*CHl3[2, 2])/(2592*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*CHl3[2, 2])/(864*(-MT2 + MW2)*Pi^3) + 
     (379*MW2^3*MZ*CHl3[2, 2])/(2592*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHl3[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) + 
     (127*MT2^2*MW2*MZ*CHl3[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (5*MH2*MT2^2*MW2*MZ*CHl3[2, 2])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (5*MT2^2*MW2^2*MZ*CHl3[2, 2])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (1267*MW2^3*MZ*CHl3[2, 2])/(864*(4*MW2 - MZ2)*Pi^3) - 
     (121*MH2*MW2^3*MZ*CHl3[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (121*MW2^4*MZ*CHl3[2, 2])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^4*MZ*CHl3[2, 2])/(81*MZ2^3*Pi^3) + 
     (8*MT2^2*MW2^4*MZ*CHl3[2, 2])/(81*(MT2 - MW2)*MZ2^3*Pi^3) + 
     (MW2^5*MZ*CHl3[2, 2])/(9*MZ2^3*Pi^3) + (MW2^6*MZ*CHl3[2, 2])/
      (9*(MT2 - MW2)*MZ2^3*Pi^3) + (8*MT2^2*MW2^4*MZ*CHl3[2, 2])/
      (81*(-MT2 + MW2)*MZ2^3*Pi^3) + (MW2^6*MZ*CHl3[2, 2])/
      (9*(-MT2 + MW2)*MZ2^3*Pi^3) + (2*MW2^6*MZ*CHl3[2, 2])/
      (9*(4*MW2 - MZ2)*MZ2^3*Pi^3) + (31*MT2*MW2^3*MZ*CHl3[2, 2])/
      (162*MZ2^2*Pi^3) - (19*MH2*MT2*MW2^3*MZ*CHl3[2, 2])/
      (54*(MH2 - 4*MW2)*MZ2^2*Pi^3) - (1079*MW2^4*MZ*CHl3[2, 2])/
      (144*MZ2^2*Pi^3) + (1349*MH2*MW2^4*MZ*CHl3[2, 2])/
      (432*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (38*MT2*MW2^4*MZ*CHl3[2, 2])/
      (27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (137*MT2*MW2^4*MZ*CHl3[2, 2])/
      (324*(MT2 - MW2)*MZ2^2*Pi^3) - (1349*MW2^5*MZ*CHl3[2, 2])/
      (108*(MH2 - 4*MW2)*MZ2^2*Pi^3) - (35*MW2^5*MZ*CHl3[2, 2])/
      (108*(MT2 - MW2)*MZ2^2*Pi^3) + (137*MT2*MW2^4*MZ*CHl3[2, 2])/
      (324*(-MT2 + MW2)*MZ2^2*Pi^3) - (35*MW2^5*MZ*CHl3[2, 2])/
      (108*(-MT2 + MW2)*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHl3[2, 2])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (31*MW2^5*MZ*CHl3[2, 2])/
      (54*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (MH2*MW2^2*MZ*CHl3[2, 2])/
      (864*MZ2*Pi^3) - (197*MT2*MW2^2*MZ*CHl3[2, 2])/(288*MZ2*Pi^3) + 
     (19*MH2*MT2*MW2^2*MZ*CHl3[2, 2])/(54*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (2*MH2*MT2*MW2^2*MZ*CHl3[2, 2])/(9*(MH2 - MW2)*MZ2*Pi^3) + 
     (7*MT2^2*MW2^2*MZ*CHl3[2, 2])/(216*(MT2 - MW2)*MZ2*Pi^3) + 
     (19595*MW2^3*MZ*CHl3[2, 2])/(1296*MZ2*Pi^3) - 
     (4693*MH2*MW2^3*MZ*CHl3[2, 2])/(648*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (38*MT2*MW2^3*MZ*CHl3[2, 2])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*CHl3[2, 2])/(864*(MT2 - MW2)*MZ2*Pi^3) - 
     (23*MT2*MW2^3*MZ*CHl3[2, 2])/(2592*(MT2 - MW2)*MZ2*Pi^3) + 
     (4693*MW2^4*MZ*CHl3[2, 2])/(162*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (35*MW2^4*MZ*CHl3[2, 2])/(432*(MT2 - MW2)*MZ2*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHl3[2, 2])/(9*(-MH2 + MW2)*MZ2*Pi^3) + 
     (37*MT2^2*MW2^2*MZ*CHl3[2, 2])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*CHl3[2, 2])/(864*(-MT2 + MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHl3[2, 2])/(81*(-MT2 + MW2)*MZ2*Pi^3) + 
     (49*MH2*MZ*MZ2*CHl3[2, 2])/(13824*Pi^3) - (283*MT2*MZ*MZ2*CHl3[2, 2])/
      (10368*Pi^3) - (55*MH2*MT2*MZ*MZ2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*
       Pi^3) - (11*MH2^2*MZ*MZ2*CHl3[2, 2])/(4608*(MH2 - MW2)*Pi^3) + 
     (41*MH2*MT2*MZ*MZ2*CHl3[2, 2])/(576*(MH2 - MW2)*Pi^3) - 
     (MT2^2*MZ*MZ2*CHl3[2, 2])/(384*(MT2 - MW2)*Pi^3) - 
     (31363*MW2*MZ*MZ2*CHl3[2, 2])/(20736*Pi^3) + 
     (21967*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(5184*(MH2 - 4*MW2)*Pi^3) + 
     (55*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (11605*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(13824*(MH2 - MW2)*Pi^3) - 
     (41*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(576*(MH2 - MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[2, 2])/(3456*(MT2 - MW2)*Pi^3) + 
     (325*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(5184*(MT2 - MW2)*Pi^3) - 
     (21967*MW2^2*MZ*MZ2*CHl3[2, 2])/(1296*(MH2 - 4*MW2)*Pi^3) + 
     (5819*MW2^2*MZ*MZ2*CHl3[2, 2])/(6912*(MH2 - MW2)*Pi^3) - 
     (95*MW2^2*MZ*MZ2*CHl3[2, 2])/(1728*(MT2 - MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[2, 2])/(3456*(-MT2 + MW2)*Pi^3) + 
     (721*MT2*MW2*MZ*MZ2*CHl3[2, 2])/(10368*(-MT2 + MW2)*Pi^3) - 
     (167*MW2^2*MZ*MZ2*CHl3[2, 2])/(2592*(-MT2 + MW2)*Pi^3) + 
     (11*MH2^2*MZ*MZ2*CHl3[2, 2])/(2304*(MH2 - 4*MZ2)*Pi^3) - 
     (11*MH2^3*MZ*MZ2*CHl3[2, 2])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (11*MH2^2*MW2*MZ*MZ2*CHl3[2, 2])/(2304*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*CHl3[2, 2])/(144*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MT2^2*MZ*MZ2*CHl3[2, 2])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (7*MT2^2*MW2*MZ*MZ2*CHl3[2, 2])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (1417*MW2^2*MZ*MZ2*CHl3[2, 2])/(1728*(4*MW2 - MZ2)*Pi^3) + 
     (275*MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (275*MW2^3*MZ*MZ2*CHl3[2, 2])/(576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (14459*MZ*MZ2^2*CHl3[2, 2])/(4608*Pi^3) - 
     (25685*MH2*MZ*MZ2^2*CHl3[2, 2])/(6912*(MH2 - 4*MW2)*Pi^3) + 
     (2321*MH2*MZ*MZ2^2*CHl3[2, 2])/(13824*(MH2 - MW2)*Pi^3) + 
     (43*MT2*MZ*MZ2^2*CHl3[2, 2])/(1152*(MT2 - MW2)*Pi^3) + 
     (25685*MW2*MZ*MZ2^2*CHl3[2, 2])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (2321*MW2*MZ*MZ2^2*CHl3[2, 2])/(13824*(MH2 - MW2)*Pi^3) - 
     (43*MW2*MZ*MZ2^2*CHl3[2, 2])/(1152*(MT2 - MW2)*Pi^3) + 
     (43*MT2*MZ*MZ2^2*CHl3[2, 2])/(1152*(-MT2 + MW2)*Pi^3) - 
     (43*MW2*MZ*MZ2^2*CHl3[2, 2])/(1152*(-MT2 + MW2)*Pi^3) - 
     (11*MH2*MZ*MZ2^2*CHl3[2, 2])/(576*(MH2 - 4*MZ2)*Pi^3) + 
     (11*MH2^2*MZ*MZ2^2*CHl3[2, 2])/(576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*CHl3[2, 2])/(24*(MH2 - 4*MZ2)*Pi^3) - 
     (11*MH2*MW2*MZ*MZ2^2*CHl3[2, 2])/(576*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (3*MT2*MZ*MZ2^2*CHl3[2, 2])/(32*(4*MT2 - MZ2)*Pi^3) + 
     (3*MH2*MT2*MZ*MZ2^2*CHl3[2, 2])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (3*MT2*MW2*MZ*MZ2^2*CHl3[2, 2])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (35*MW2*MZ*MZ2^2*CHl3[2, 2])/(384*(4*MW2 - MZ2)*Pi^3) - 
     (77*MH2*MW2*MZ*MZ2^2*CHl3[2, 2])/(1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (77*MW2^2*MZ*MZ2^2*CHl3[2, 2])/(1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (605*MZ*MZ2^3*CHl3[2, 2])/(192*(MH2 - 4*MW2)*Pi^3) - 
     (605*MZ*MZ2^3*CHl3[2, 2])/(768*MW2*Pi^3) + (605*MH2*MZ*MZ2^3*CHl3[2, 2])/
      (768*(MH2 - 4*MW2)*MW2*Pi^3) + (11*MZ*MZ2^3*CHl3[2, 2])/
      (192*(MH2 - 4*MZ2)*Pi^3) - (11*MH2*MZ*MZ2^3*CHl3[2, 2])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (11*MW2*MZ*MZ2^3*CHl3[2, 2])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (11*MH2*MZ*MZ2^3*CHl3[2, 2])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (11*MW2*MZ*MZ2^3*CHl3[2, 2])/
      (2304*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl3[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (11*MW2^2*MZ*MZ2*CHl3[2, 2])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (MH2*MW2^2*MZ*MZ2*CHl3[2, 2])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (MW2^3*MZ*MZ2*CHl3[2, 2])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + (77*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (5*MH2*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + (5*MW2^2*MZ*MZ2^2*CHl3[2, 2])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (17*MZ*MZ2^3*CHl3[2, 2])/
      (288*(-4*MT2 + MZ2)*Pi^3) + (17*MH2*MZ*MZ2^3*CHl3[2, 2])/
      (288*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (17*MW2*MZ*MZ2^3*CHl3[2, 2])/
      (288*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (49*MZ*MZ2^3*CHl3[2, 2])/
      (6912*(-4*MW2 + MZ2)*Pi^3) + (MH2^2*MZ*(-MW2 + MZ2)*CHl3[2, 2])/
      (432*(MH2 - 4*MZ2)*Pi^3) + (MZ*MZ2^2*(-MW2 + MZ2)*CHl3[2, 2])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (22*MT2^2*MW2^2*MZ*CHl3[2, 2])/
      (27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - (4*MH2*MT2^2*MW2^2*MZ*CHl3[2, 2])/
      (9*(MH2 - MW2)*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (4*MT2^2*MW2^3*MZ*CHl3[2, 2])/(9*(MH2 - MW2)*(-4*MT2*MZ2 + MZ2^2)*
       Pi^3) + (19*MW2^4*MZ*CHl3[2, 2])/(72*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + 
     (11*MH2*MW2^4*MZ*CHl3[2, 2])/(24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (11*MW2^5*MZ*CHl3[2, 2])/(24*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) - (581*MW2^2*MZ*CHl3[2, 2])/(432*Pi) - 
     (19*MW2^4*MZ*CHl3[2, 2])/(27*MZ2^2*Pi) + (31*MW2^3*MZ*CHl3[2, 2])/
      (18*MZ2*Pi) + (41*MW2*MZ*MZ2*CHl3[2, 2])/(432*Pi) + 
     (517*MZ*MZ2^2*CHl3[2, 2])/(1728*Pi) + (11*MH2*MZ*MZ2^2*CHl3[2, 2])/
      (576*(MH2 - MW2)*Pi) + (11*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (576*(-MH2 + MW2)*Pi) - (55*MZ*MZ2^3*CHl3[2, 2])/(576*MW2*Pi) + 
     (55*MZ*MZ2^3*CHl3[2, 2])/(576*(-MW2 + MZ2)*Pi) - 
     (1051*MW2^2*MZ*MZ2*CHl3[2, 2])/(864*MW2*Pi - 864*MZ2*Pi) + 
     (221*MW2^3*MZ*CHl3[2, 2])/(144*MW2*Pi - 144*MZ2*Pi) - 
     (239*MW2^4*MZ*CHl3[2, 2])/(216*MW2*MZ2*Pi - 216*MZ2^2*Pi) + 
     (19*MW2^5*MZ*CHl3[2, 2])/(54*MW2*MZ2^2*Pi - 54*MZ2^3*Pi) + 
     (MT2*MW2*MZ*MZ2*CHl3[2, 2])/(64*MT2*Pi^3 - 16*MZ2*Pi^3) + 
     (55*MH2*MT2*MW2*MZ*CHl3[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (9475*MW2^2*MZ*CHl3[2, 2])/(864*Pi^3*SW2) - 
     (9475*MH2*MW2^2*MZ*CHl3[2, 2])/(864*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (55*MT2*MW2^2*MZ*CHl3[2, 2])/(54*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (9475*MW2^3*MZ*CHl3[2, 2])/(216*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (19*MH2*MT2*MW2^4*MZ*CHl3[2, 2])/(54*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
     (1349*MW2^5*MZ*CHl3[2, 2])/(432*MZ2^3*Pi^3*SW2) + 
     (1349*MH2*MW2^5*MZ*CHl3[2, 2])/(432*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
     (38*MT2*MW2^5*MZ*CHl3[2, 2])/(27*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
     (1349*MW2^6*MZ*CHl3[2, 2])/(108*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
     (2*MH2*MT2*MW2^3*MZ*CHl3[2, 2])/(3*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (4361*MW2^4*MZ*CHl3[2, 2])/(432*MZ2^2*Pi^3*SW2) - 
     (4361*MH2*MW2^4*MZ*CHl3[2, 2])/(432*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (8*MT2*MW2^4*MZ*CHl3[2, 2])/(3*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (4361*MW2^5*MZ*CHl3[2, 2])/(108*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (41*MH2*MT2*MW2^2*MZ*CHl3[2, 2])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (1337*MW2^3*MZ*CHl3[2, 2])/(96*MZ2*Pi^3*SW2) + 
     (1337*MH2*MW2^3*MZ*CHl3[2, 2])/(96*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + 
     (41*MT2*MW2^3*MZ*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (1337*MW2^4*MZ*CHl3[2, 2])/(24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - 
     (32417*MW2*MZ*MZ2*CHl3[2, 2])/(6912*Pi^3*SW2) + 
     (32417*MH2*MW2*MZ*MZ2*CHl3[2, 2])/(6912*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (32417*MW2^2*MZ*MZ2*CHl3[2, 2])/(1728*(MH2 - 4*MW2)*Pi^3*SW2) + 
     (605*MZ*MZ2^2*CHl3[2, 2])/(768*Pi^3*SW2) - (605*MH2*MZ*MZ2^2*CHl3[2, 2])/
      (768*(MH2 - 4*MW2)*Pi^3*SW2) + (605*MW2*MZ*MZ2^2*CHl3[2, 2])/
      (192*(MH2 - 4*MW2)*Pi^3*SW2) - (919*MW2*MZ*MZ2*CHl3[2, 2])/
      (1728*Pi*SW2) - (7*MT2*MW2*MZ*SW2*CHl3[2, 2])/(216*Pi^3) - 
     (5*MH2*MT2*MW2*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (1243*MW2^2*MZ*SW2*CHl3[2, 2])/(162*Pi^3) - 
     (12451*MW2^3*MZ*SW2*CHl3[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*SW2*CHl3[2, 2])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (29*MT2^2*MW2*MZ*SW2*CHl3[2, 2])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (235*MW2^3*MZ*SW2*CHl3[2, 2])/(54*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(81*MZ2^2*Pi^3) + 
     (MW2^4*MZ*SW2*CHl3[2, 2])/(9*MZ2^2*Pi^3) + 
     (16*MT2^2*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (20*MW2^5*MZ*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (11*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(54*MZ2*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (775*MW2^3*MZ*SW2*CHl3[2, 2])/(432*MZ2*Pi^3) - 
     (497*MH2*MW2^3*MZ*SW2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (14*MT2*MW2^3*MZ*SW2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (497*MW2^4*MZ*SW2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (4*MT2^2*MW2^2*MZ*SW2*CHl3[2, 2])/(9*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*SW2*CHl3[2, 2])/(27*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MH2*MZ*MZ2*SW2*CHl3[2, 2])/(864*Pi^3) + (229*MT2*MZ*MZ2*SW2*CHl3[2, 2])/
      (2592*Pi^3) + (MH2*MT2*MZ*MZ2*SW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*Pi^3) + 
     (32327*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(5184*Pi^3) - 
     (5261*MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(576*(MH2 - 4*MW2)*Pi^3) - 
     (2*MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (5261*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MT2^2*MZ*MZ2*SW2*CHl3[2, 2])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (95*MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (1319*MZ*MZ2^2*SW2*CHl3[2, 2])/(432*Pi^3) + 
     (9313*MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(2592*(MH2 - 4*MW2)*Pi^3) - 
     (9313*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(648*(MH2 - 4*MW2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (65*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (33*MZ*MZ2^3*SW2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*Pi^3) + 
     (33*MZ*MZ2^3*SW2*CHl3[2, 2])/(64*MW2*Pi^3) - 
     (33*MH2*MZ*MZ2^3*SW2*CHl3[2, 2])/(64*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (5*MZ*MZ2^3*SW2*CHl3[2, 2])/(216*(4*MW2 - MZ2)*Pi^3) + 
     (4*MW2^3*MZ*SW2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^2*MZ*MZ2*SW2*CHl3[2, 2])/(9*(-4*MT2 + MZ2)*Pi^3) + 
     (19*MW2*MZ*MZ2^2*SW2*CHl3[2, 2])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^3*SW2*CHl3[2, 2])/(648*(-4*MT2 + MZ2)*Pi^3) - 
     (49*MW2^2*MZ*SW2*CHl3[2, 2])/(162*Pi) - (29*MW2^3*MZ*SW2*CHl3[2, 2])/
      (324*MZ2*Pi) + (1249*MW2*MZ*MZ2*SW2*CHl3[2, 2])/(1296*Pi) - 
     (605*MZ*MZ2^2*SW2*CHl3[2, 2])/(864*Pi) + (91*MZ*MZ2^3*SW2*CHl3[2, 2])/
      (576*MW2*Pi) + (13*MT2*MW2*MZ*SW2^2*CHl3[2, 2])/(54*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3) + 
     (7745*MW2^2*MZ*SW2^2*CHl3[2, 2])/(1296*Pi^3) - 
     (497*MH2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (14*MT2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (497*MW2^3*MZ*SW2^2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2^2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (121*MW2^3*MZ*SW2^2*CHl3[2, 2])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (16*MT2^2*MW2^2*MZ*SW2^2*CHl3[2, 2])/(81*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (22*MW2^4*MZ*SW2^2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(24*Pi^3) - 
     (7*MH2*MT2*MZ*MZ2*SW2^2*CHl3[2, 2])/(18*(MH2 - 4*MW2)*Pi^3) - 
     (5023*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(648*Pi^3) + 
     (1729*MH2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (14*MT2*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (1729*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(324*(4*MT2 - MZ2)*Pi^3) + 
     (275*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(108*(4*MW2 - MZ2)*Pi^3) + 
     (3269*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(576*Pi^3) - 
     (3253*MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(576*(MH2 - 4*MW2)*Pi^3) + 
     (3253*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(144*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(108*(MH2 - 4*MZ2)*Pi^3) + 
     (MT2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (77*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(216*(4*MW2 - MZ2)*Pi^3) - 
     (77*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(16*(MH2 - 4*MW2)*Pi^3) - 
     (77*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(64*MW2*Pi^3) + 
     (77*MH2*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(64*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (MZ*MZ2^3*SW2^2*CHl3[2, 2])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     (11*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(432*(4*MW2 - MZ2)*Pi^3) + 
     (4*MW2^2*MZ*MZ2*SW2^2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MZ*MZ2^3*SW2^2*CHl3[2, 2])/(648*(-4*MT2 + MZ2)*Pi^3) + 
     (619*MW2^2*MZ*SW2^2*CHl3[2, 2])/(972*Pi) - 
     (328*MW2*MZ*MZ2*SW2^2*CHl3[2, 2])/(243*Pi) + 
     (67*MZ*MZ2^2*SW2^2*CHl3[2, 2])/(72*Pi) - (5*MZ*MZ2^3*SW2^2*CHl3[2, 2])/
      (24*MW2*Pi) + (7*MT2*MZ*MZ2*SW2^3*CHl3[2, 2])/(18*Pi^3) + 
     (29*MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(324*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (92*MW2*MZ*MZ2*SW2^3*CHl3[2, 2])/(243*Pi) - 
     (953*MZ*MZ2^2*SW2^3*CHl3[2, 2])/(1944*Pi) + 
     (7*MZ*MZ2^3*SW2^3*CHl3[2, 2])/(48*MW2*Pi) + (MZ*MZ2^2*SW2^4*CHl3[2, 2])/
      (243*Pi) + (29*MT2*MW2*MZ*CHl3[3, 3])/(216*Pi^3) + 
     (2795*MW2^2*MZ*CHl3[3, 3])/(1296*Pi^3) + (19*MH2*MW2^2*MZ*CHl3[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3) + (7*(1 - CW2)*MH2*MW2^2*MZ*CHl3[3, 3])/
      (108*(MH2 - 4*MW2)*Pi^3) + (41*MH2*MW2^2*MZ*CHl3[3, 3])/
      (216*(MH2 - MW2)*Pi^3) + (MT2*MW2^2*MZ*CHl3[3, 3])/
      (162*(MT2 - MW2)*Pi^3) - (19*MW2^3*MZ*CHl3[3, 3])/
      (81*(MH2 - 4*MW2)*Pi^3) - (41*MW2^3*MZ*CHl3[3, 3])/
      (216*(MH2 - MW2)*Pi^3) + (MW2^3*MZ*CHl3[3, 3])/
      (162*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHl3[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (7*MT2^2*MW2*MZ*CHl3[3, 3])/
      (216*(4*MT2 - MZ2)*Pi^3) + (61*MW2^3*MZ*CHl3[3, 3])/
      (144*(4*MW2 - MZ2)*Pi^3) - (11*MH2*MW2^3*MZ*CHl3[3, 3])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (11*MW2^4*MZ*CHl3[3, 3])/
      (144*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (4*MT2*MW2^3*MZ*CHl3[3, 3])/
      (27*MZ2^2*Pi^3) - (MW2^4*MZ*CHl3[3, 3])/(6*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*CHl3[3, 3])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (MW2^5*MZ*CHl3[3, 3])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (13*MT2*MW2^2*MZ*CHl3[3, 3])/(54*MZ2*Pi^3) - (541*MW2^3*MZ*CHl3[3, 3])/
      (1296*MZ2*Pi^3) - (19*MH2*MW2^3*MZ*CHl3[3, 3])/
      (324*(MH2 - 4*MW2)*MZ2*Pi^3) + (5*MT2*MW2^3*MZ*CHl3[3, 3])/
      (324*(MT2 - MW2)*MZ2*Pi^3) + (19*MW2^4*MZ*CHl3[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (5*MW2^4*MZ*CHl3[3, 3])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (MH2*MZ*MZ2*CHl3[3, 3])/(2304*Pi^3) - 
     (MH2^2*MZ*MZ2*CHl3[3, 3])/(2304*(MH2 - MW2)*Pi^3) - 
     (12899*MW2*MZ*MZ2*CHl3[3, 3])/(10368*Pi^3) + 
     (55*MH2*MW2*MZ*MZ2*CHl3[3, 3])/(1296*(MH2 - 4*MW2)*Pi^3) - 
     (1055*MH2*MW2*MZ*MZ2*CHl3[3, 3])/(6912*(MH2 - MW2)*Pi^3) - 
     (55*MW2^2*MZ*MZ2*CHl3[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (529*MW2^2*MZ*MZ2*CHl3[3, 3])/(3456*(MH2 - MW2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHl3[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MW2^2*MZ*MZ2*CHl3[3, 3])/(1296*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^3*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHl3[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^2*MW2*MZ*MZ2*CHl3[3, 3])/(1152*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (13*MW2^2*MZ*MZ2*CHl3[3, 3])/(96*(4*MW2 - MZ2)*Pi^3) + 
     (25*MH2*MW2^2*MZ*MZ2*CHl3[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (25*MW2^3*MZ*MZ2*CHl3[3, 3])/(288*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (977*MZ*MZ2^2*CHl3[3, 3])/(6912*Pi^3) - (55*MH2*MZ*MZ2^2*CHl3[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3) + (211*MH2*MZ*MZ2^2*CHl3[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) + (55*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3) - (211*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (6912*(MH2 - MW2)*Pi^3) - (MH2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (MH2^2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHl3[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (MH2*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (5*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(4*MW2 - MZ2)*Pi^3) - (7*MH2*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (7*MW2^2*MZ*MZ2^2*CHl3[3, 3])/
      (576*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - 4*MZ2)*Pi^3) - (MH2*MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^3*CHl3[3, 3])/
      (96*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MH2*MZ*MZ2^3*CHl3[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (MW2*MZ*MZ2^3*CHl3[3, 3])/
      (1152*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHl3[3, 3])/
      (27*(-4*MT2 + MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2*CHl3[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (17*MW2*MZ*MZ2^2*CHl3[3, 3])/
      (432*(-4*MT2 + MZ2)*Pi^3) - (MZ*MZ2^3*CHl3[3, 3])/
      (1152*(-4*MW2 + MZ2)*Pi^3) + (10*MT2^2*MW2^2*MZ*CHl3[3, 3])/
      (27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (2*MW2^4*MZ*CHl3[3, 3])/
      (9*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MH2*MW2^4*MZ*CHl3[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^5*MZ*CHl3[3, 3])/
      (12*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHl3[3, 3])/
      (6*Pi) + (MW2^3*MZ*CHl3[3, 3])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHl3[3, 3])/
      (12*Pi) - (MZ*MZ2^2*CHl3[3, 3])/(288*Pi) + (MW2*MZ*MZ2^2*CHl3[3, 3])/
      (288*(-MH2 + MW2)*Pi) + (MH2*MZ*MZ2^2*CHl3[3, 3])/
      (288*MH2*Pi - 288*MW2*Pi) + (MT2*MW2*MZ*MZ2*CHl3[3, 3])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (41*MH2*MW2^2*MZ*CHl3[3, 3])/
      (432*(MH2 - 4*MW2)*Pi^3*SW2) + (41*MW2^3*MZ*CHl3[3, 3])/
      (108*(MH2 - 4*MW2)*Pi^3*SW2) - (19*MH2*MW2^4*MZ*CHl3[3, 3])/
      (324*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + (19*MW2^5*MZ*CHl3[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + (MH2*MW2^3*MZ*CHl3[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - (4*MW2^4*MZ*CHl3[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (55*MH2*MW2*MZ*MZ2*CHl3[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3*SW2) - (55*MW2^2*MZ*MZ2*CHl3[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3*SW2) - (MT2*MW2*MZ*SW2*CHl3[3, 3])/(18*Pi^3) - 
     (217*MW2^2*MZ*SW2*CHl3[3, 3])/(648*Pi^3) - (7*MW2^3*MZ*SW2*CHl3[3, 3])/
      (27*(MH2 - 4*MW2)*Pi^3) + (371*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(1296*Pi^3) - 
     (5*MH2*MW2*MZ*MZ2*SW2*CHl3[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (10*MW2^2*MZ*MZ2*SW2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2*CHl3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHl3[3, 3])/(18*Pi) + (5*MW2*MZ*MZ2*SW2*CHl3[3, 3])/
      (72*Pi) - (MZ*MZ2^2*SW2*CHl3[3, 3])/(48*Pi) - 
     (7*MW2*MZ*MZ2*SW2^2*CHl3[3, 3])/(54*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHl3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*SW2^2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^2*CHl3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (5*MH2*MW2*MZ*CHl3[Leff, Leff])/(1728*Pi^3) + 
     ((1 - CW2)*MH2*MW2*MZ*CHl3[Leff, Leff])/(216*Pi^3) + 
     (1595*MT2*MW2*MZ*CHl3[Leff, Leff])/(2592*Pi^3) + 
     (557*(1 - CW2)*MT2*MW2*MZ*CHl3[Leff, Leff])/(216*Pi^3) + 
     (17*MH2^2*MW2*MZ*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*Pi^3) - 
     (211*MH2*MT2*MW2*MZ*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (5*(1 - CW2)*MH2^3*MW2*MZ*CHl3[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (17*MH2^2*MW2*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) + 
     (5*MH2*MT2*MW2*MZ*CHl3[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) + 
     (2*(1 - CW2)*MH2*MT2*MW2*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*Pi^3) + 
     ((1 - CW2)*MH2*MT2^2*MW2*MZ*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MT2*MW2*MZ*CHl3[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (11*MT2^2*MW2*MZ*CHl3[Leff, Leff])/(648*(MT2 - MW2)*Pi^3) + 
     (47*(1 - CW2)*MT2^2*MW2*MZ*CHl3[Leff, Leff])/(108*(MT2 - MW2)*Pi^3) + 
     (123727*MW2^2*MZ*CHl3[Leff, Leff])/(10368*Pi^3) + 
     (78347*MH2*MW2^2*MZ*CHl3[Leff, Leff])/(5184*(MH2 - 4*MW2)*Pi^3) + 
     (211*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (133*(1 - CW2)*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (155*MH2^2*MW2^2*MZ*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*Pi^3) - 
     (905*MH2*MW2^2*MZ*CHl3[Leff, Leff])/(384*(MH2 - MW2)*Pi^3) - 
     (5*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) + 
     (263*(1 - CW2)*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/
      (864*(MT2 - MW2)^2*Pi^3) - (MH2*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/
      (72*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) - (MH2*MW2^2*MZ*CHl3[Leff, Leff])/
      (864*(MT2 - MW2)*Pi^3) + ((1 - CW2)*MH2*MW2^2*MZ*CHl3[Leff, Leff])/
      (864*(MT2 - MW2)*Pi^3) + (605*MT2*MW2^2*MZ*CHl3[Leff, Leff])/
      (2592*(MT2 - MW2)*Pi^3) + (107*(1 - CW2)*MT2*MW2^2*MZ*CHl3[Leff, Leff])/
      (432*(MT2 - MW2)*Pi^3) - (78959*MW2^3*MZ*CHl3[Leff, Leff])/
      (1296*(MH2 - 4*MW2)*Pi^3) + (13291*(1 - CW2)*MW2^3*MZ*CHl3[Leff, Leff])/
      (324*(MH2 - 4*MW2)*Pi^3) - (1271*MH2*MW2^3*MZ*CHl3[Leff, Leff])/
      (432*(MH2 - MW2)^2*Pi^3) + (6917*MW2^3*MZ*CHl3[Leff, Leff])/
      (3456*(MH2 - MW2)*Pi^3) + (683*(1 - CW2)*MW2^3*MZ*CHl3[Leff, Leff])/
      (432*(MH2 - MW2)*Pi^3) + ((1 - CW2)*MH2*MW2^3*MZ*CHl3[Leff, Leff])/
      (864*(MT2 - MW2)^2*Pi^3) + ((1 - CW2)*MH2^2*MW2^3*MZ*CHl3[Leff, Leff])/
      (432*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MT2*MW2^3*MZ*CHl3[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (11*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/
      (864*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) - (151*MW2^3*MZ*CHl3[Leff, Leff])/
      (864*(MT2 - MW2)*Pi^3) + (1147*MW2^4*MZ*CHl3[Leff, Leff])/
      (864*(MH2 - MW2)^2*Pi^3) + (67*(1 - CW2)*MW2^4*MZ*CHl3[Leff, Leff])/
      (288*(MT2 - MW2)^2*Pi^3) - (MH2*MW2^4*MZ*CHl3[Leff, Leff])/
      (72*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + (11*MW2^5*MZ*CHl3[Leff, Leff])/
      (864*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (11*MT2*MW2^4*MZ*CHl3[Leff, Leff])/(432*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3) + ((1 - CW2)*MH2^3*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/
      (144*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MH2^2*MT2^3*MW2^2*MZ*CHl3[Leff, Leff])/
      (432*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     ((1 - CW2)*MH2^2*MT2*MW2^4*MZ*CHl3[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (5*MH2^2*MW2*MZ*CHl3[Leff, Leff])/(216*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MH2*MW2^2*MZ*CHl3[Leff, Leff])/(27*(MH2 - 4*MZ2)*Pi^3) + 
     (175*MT2^2*MW2*MZ*CHl3[Leff, Leff])/(162*(4*MT2 - MZ2)*Pi^3) + 
     (5*MH2*MT2^2*MW2*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (5*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(6*(4*MT2 - MZ2)*Pi^3) - 
     (5*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3) + 
     (397*MW2^3*MZ*CHl3[Leff, Leff])/(108*(4*MW2 - MZ2)*Pi^3) + 
     (11*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(24*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^4*MZ*CHl3[Leff, Leff])/(24*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (3*(1 - CW2)*MW2^4*MZ*CHl3[Leff, Leff])/(4*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (95*MT2*MW2^4*MZ*CHl3[Leff, Leff])/(162*MZ2^3*Pi^3) - 
     (8*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/(81*(MT2 - MW2)*MZ2^3*Pi^3) - 
     (19*MW2^5*MZ*CHl3[Leff, Leff])/(36*MZ2^3*Pi^3) - 
     (5*MH2^2*MW2^5*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3) - 
     (19*MH2*MW2^5*MZ*CHl3[Leff, Leff])/(18*(MH2 - MW2)*MZ2^3*Pi^3) - 
     (MH2*MT2^2*MW2^5*MZ*CHl3[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^3*Pi^3) + (17*MT2*MW2^5*MZ*CHl3[Leff, Leff])/
      (81*(MT2 - MW2)*MZ2^3*Pi^3) + (10*MH2*MW2^6*MZ*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)^2*MZ2^3*Pi^3) + (19*MW2^6*MZ*CHl3[Leff, Leff])/
      (18*(MH2 - MW2)*MZ2^3*Pi^3) + (MH2*MT2*MW2^6*MZ*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*Pi^3) + 
     (MT2^2*MW2^6*MZ*CHl3[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
       Pi^3) - (MW2^6*MZ*CHl3[Leff, Leff])/(9*(MT2 - MW2)*MZ2^3*Pi^3) - 
     (5*MW2^7*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2^3*Pi^3) - 
     (MH2*MW2^7*MZ*CHl3[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
       Pi^3) + (MW2^8*MZ*CHl3[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^3*Pi^3) + (MT2*MW2^7*MZ*CHl3[Leff, Leff])/
      (9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*Pi^3) - 
     (320*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^3*Pi^3) + 
     (40*MW2^6*MZ*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^3*Pi^3) + 
     (893*MT2*MW2^3*MZ*CHl3[Leff, Leff])/(324*MZ2^2*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/(81*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (15635*MW2^4*MZ*CHl3[Leff, Leff])/(1296*MZ2^2*Pi^3) + 
     (5263*MH2*MW2^4*MZ*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (19*MT2*MW2^4*MZ*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (3*MH2^2*MW2^4*MZ*CHl3[Leff, Leff])/(2*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (59*MH2*MW2^4*MZ*CHl3[Leff, Leff])/(96*(MH2 - MW2)*MZ2^2*Pi^3) + 
     (MH2*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) - (137*MT2*MW2^4*MZ*CHl3[Leff, Leff])/(324*(MT2 - MW2)*MZ2^2*
       Pi^3) - (5263*MW2^5*MZ*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2^2*
       Pi^3) - (3*MH2*MW2^5*MZ*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2^2*Pi^3) - 
     (59*MW2^5*MZ*CHl3[Leff, Leff])/(96*(MH2 - MW2)*MZ2^2*Pi^3) - 
     (2*MH2*MT2*MW2^5*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) + (35*MW2^5*MZ*CHl3[Leff, Leff])/(108*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (3*MW2^6*MZ*CHl3[Leff, Leff])/(2*(MH2 - MW2)^2*MZ2^2*Pi^3) + 
     (MH2*MW2^6*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
       Pi^3) + (2*MT2*MW2^6*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3) - (MW2^7*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2^2*Pi^3) + (MT2^2*MW2^5*MZ*CHl3[Leff, Leff])/
      (9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*Pi^3) + 
     (560*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (50*MW2^5*MZ*CHl3[Leff, Leff])/(27*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (19*MH2*MW2^2*MZ*CHl3[Leff, Leff])/(1728*MZ2*Pi^3) - 
     (179*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(96*MZ2*Pi^3) - 
     (19*MH2^2*MW2^2*MZ*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (275*MH2*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (19*MH2^2*MW2^2*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)*MZ2*Pi^3) - 
     (2*MH2*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*MZ2*Pi^3) + 
     (MH2*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(864*(MT2 - MW2)*MZ2*Pi^3) - 
     (7*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/(216*(MT2 - MW2)*MZ2*Pi^3) - 
     (16457*MW2^3*MZ*CHl3[Leff, Leff])/(648*MZ2*Pi^3) - 
     (40727*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(2592*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (275*MT2*MW2^3*MZ*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (2345*MH2^2*MW2^3*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (59*MH2*MW2^3*MZ*CHl3[Leff, Leff])/(54*(MH2 - MW2)*MZ2*Pi^3) + 
     (2*MT2*MW2^3*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*MZ2*Pi^3) - 
     (71*MH2*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2*Pi^3) - (MH2*MW2^3*MZ*CHl3[Leff, Leff])/(864*(MT2 - MW2)*MZ2*
       Pi^3) + (67*MT2*MW2^3*MZ*CHl3[Leff, Leff])/(432*(MT2 - MW2)*MZ2*
       Pi^3) + (41069*MW2^4*MZ*CHl3[Leff, Leff])/(648*(MH2 - 4*MW2)*MZ2*
       Pi^3) + (1513*MH2*MW2^4*MZ*CHl3[Leff, Leff])/(288*(MH2 - MW2)^2*MZ2*
       Pi^3) - (11*MW2^4*MZ*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MZ2*Pi^3) + 
     (31*MH2*MT2*MW2^4*MZ*CHl3[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2*Pi^3) + (2*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/
      (27*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (35*MW2^4*MZ*CHl3[Leff, Leff])/(432*(MT2 - MW2)*MZ2*Pi^3) - 
     (1097*MW2^5*MZ*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (71*MH2*MW2^5*MZ*CHl3[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
       Pi^3) + (2*MW2^6*MZ*CHl3[Leff, Leff])/(27*(MH2 - MW2)*(MT2 - MW2)^2*
       MZ2*Pi^3) + (55*MT2*MW2^5*MZ*CHl3[Leff, Leff])/
      (432*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*Pi^3) + 
     (5*MH2^2*MW2^2*MZ*CHl3[Leff, Leff])/(108*(MH2 - 4*MZ2)*MZ2*Pi^3) - 
     (29*MH2*MZ*MZ2*CHl3[Leff, Leff])/(6912*Pi^3) + 
     (419*MT2*MZ*MZ2*CHl3[Leff, Leff])/(10368*Pi^3) - 
     (55*MH2^2*MZ*MZ2*CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*Pi^3) - 
     (385*MH2*MT2*MZ*MZ2*CHl3[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) + 
     (MH2^2*MZ*MZ2*CHl3[Leff, Leff])/(54*(MH2 - MW2)*Pi^3) - 
     (41*MH2*MT2*MZ*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2*MZ*MZ2*CHl3[Leff, Leff])/(3456*(MT2 - MW2)*Pi^3) + 
     (47*MT2^2*MZ*MZ2*CHl3[Leff, Leff])/(2592*(MT2 - MW2)*Pi^3) + 
     (5695*MW2*MZ*MZ2*CHl3[Leff, Leff])/(1152*Pi^3) - 
     (21371*MH2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(2592*(MH2 - 4*MW2)*Pi^3) + 
     (385*MT2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (MH2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(288*(MH2 - MW2)^2*Pi^3) + 
     (107*MH2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(64*(MH2 - MW2)*Pi^3) + 
     (41*MT2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) + 
     (25*MH2*MT2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(1152*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) - (MH2*MW2*MZ*MZ2*CHl3[Leff, Leff])/
      (3456*(MT2 - MW2)*Pi^3) - (325*MT2*MW2*MZ*MZ2*CHl3[Leff, Leff])/
      (5184*(MT2 - MW2)*Pi^3) + (43237*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (305*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (1728*(MH2 - MW2)^2*Pi^3) - (4735*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (3456*(MH2 - MW2)*Pi^3) - (MH2*MT2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (95*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/(1728*(MT2 - MW2)*Pi^3) + 
     (299*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) + 
     (25*MH2*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/(1152*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (25*MT2*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/
      (1728*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) - 
     (13*MW2^4*MZ*MZ2*CHl3[Leff, Leff])/(864*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (13*MT2^2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (864*(MT2 - MW2)^2*(-MH2 + MW2)*Pi^3) + 
     (7*MH2^2*MZ*MZ2*CHl3[Leff, Leff])/(864*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2^3*MZ*MZ2*CHl3[Leff, Leff])/(192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(54*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(192*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) + (5*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*Pi^3) - 
     (49*MT2^2*MZ*MZ2*CHl3[Leff, Leff])/(648*(4*MT2 - MZ2)*Pi^3) - 
     (7*MH2*MT2^2*MZ*MZ2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (5*MT2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(12*(4*MT2 - MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*MZ2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (235*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (25*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*
       (4*MW2 - MZ2)*Pi^3) - (75469*MZ*MZ2^2*CHl3[Leff, Leff])/(13824*Pi^3) + 
     (8503*MH2*MZ*MZ2^2*CHl3[Leff, Leff])/(13824*(MH2 - 4*MW2)*Pi^3) + 
     (19*MH2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) + 
     (103*MH2*MZ*MZ2^2*CHl3[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) - 
     (MH2*MT2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) - (43*MT2*MZ*MZ2^2*CHl3[Leff, Leff])/(1152*(MT2 - MW2)*Pi^3) - 
     (8503*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(3456*(MH2 - 4*MW2)*Pi^3) + 
     (61*MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(1728*(MH2 - MW2)^2*Pi^3) - 
     (907*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) + 
     (25*MH2*MT2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(1728*(MH2 - MW2)*
       (MT2 - MW2)^2*Pi^3) + (25*MT2^2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/
      (3456*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (43*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(1152*(MT2 - MW2)*Pi^3) - 
     (5*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(108*(MH2 - MW2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(216*(MH2 - MW2)*(MT2 - MW2)^2*
       Pi^3) + (25*MW2^3*MZ*MZ2^2*CHl3[Leff, Leff])/
      (3456*(MH2 - MW2)*(MT2 - MW2)^2*Pi^3) + 
     (17*MT2*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*(-MH2 + MW2)*
       Pi^3) - (7*MH2*MZ*MZ2^2*CHl3[Leff, Leff])/(216*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^2*MZ*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(18*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) - (7*MT2*MZ*MZ2^2*CHl3[Leff, Leff])/(48*(4*MT2 - MZ2)*Pi^3) - 
     (3*MH2*MT2*MZ*MZ2^2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (3*MT2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/
      (32*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (13*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(144*(4*MW2 - MZ2)*Pi^3) + 
     (7*MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(96*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (7*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/
      (96*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (605*MZ*MZ2^3*CHl3[Leff, Leff])/
      (384*(MH2 - 4*MW2)*Pi^3) + (605*MZ*MZ2^3*CHl3[Leff, Leff])/
      (512*MW2*Pi^3) + (605*MH2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (1536*(MH2 - 4*MW2)*MW2*Pi^3) + (7*MZ*MZ2^3*CHl3[Leff, Leff])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (16*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (16*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (192*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (192*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + (140*MW2^3*MZ*CHl3[Leff, Leff])/
      (81*(-4*MT2 + MZ2)*Pi^3) - (71*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (54*(-4*MT2 + MZ2)*Pi^3) - (MH2*MW2^2*MZ*MZ2*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + (MW2^3*MZ*MZ2*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + 
     (155*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(324*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) - (5*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - (119*MZ*MZ2^3*CHl3[Leff, Leff])/
      (1296*(-4*MT2 + MZ2)*Pi^3) - (17*MH2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MW2*MZ*MZ2^3*CHl3[Leff, Leff])/(288*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) - (7*MZ*MZ2^3*CHl3[Leff, Leff])/(864*(-4*MW2 + MZ2)*Pi^3) + 
     (5*MH2^2*MZ*(-MW2 + MZ2)*CHl3[Leff, Leff])/(432*(MH2 - 4*MZ2)*Pi^3) + 
     (5*MZ*MZ2^2*(-MW2 + MZ2)*CHl3[Leff, Leff])/(36*(MH2 - 4*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^4*MW2^2*MZ*CHl3[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2^3*MZ*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2*MW2^5*MZ*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MW2^6*MZ*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       ((MT2 - MW2)^2 + MT2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MT2^3*MW2^2*MZ*CHl3[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/
      (6*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (2*(1 - CW2)*MT2*MW2^4*MZ*CHl3[Leff, Leff])/
      (9*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MW2^5*MZ*CHl3[Leff, Leff])/
      (8*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2^2*MW2^4*MZ*CHl3[Leff, Leff])/
      (12*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (5*(1 - CW2)*MT2*MW2^5*MZ*CHl3[Leff, Leff])/
      (36*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MW2^6*MZ*CHl3[Leff, Leff])/
      (18*MZ2*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2^3*MW2*MZ*MZ2*CHl3[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (19*(1 - CW2)*MT2*MW2^3*MZ*MZ2*CHl3[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (11*(1 - CW2)*MW2^4*MZ*MZ2*CHl3[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MT2*MW2^2*MZ*MZ2^2*CHl3[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     ((1 - CW2)*MT2*MW2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     ((1 - CW2)*MW2^2*MZ*MZ2^3*CHl3[Leff, Leff])/
      (144*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (97*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/(27*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (4*MH2*MT2^2*MW2^2*MZ*CHl3[Leff, Leff])/(9*(MH2 - MW2)*
       (-4*MT2*MZ2 + MZ2^2)*Pi^3) - (4*MT2^2*MW2^3*MZ*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2*MZ2 + MZ2^2)*Pi^3) - 
     (80*MW2^4*MZ*CHl3[Leff, Leff])/(81*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + 
     (53*MW2^4*MZ*CHl3[Leff, Leff])/(9*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - 
     (MH2*MW2^4*MZ*CHl3[Leff, Leff])/(2*(MH2 - MW2)*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + (MW2^5*MZ*CHl3[Leff, Leff])/(2*(MH2 - MW2)*
       (-4*MW2*MZ2 + MZ2^2)*Pi^3) + (3601*MW2^2*MZ*CHl3[Leff, Leff])/
      (2592*Pi) + (2993*(1 - CW2)*MW2^2*MZ*CHl3[Leff, Leff])/(1944*Pi) + 
     (1075*MW2^4*MZ*CHl3[Leff, Leff])/(972*MZ2^2*Pi) - 
     (9871*MW2^3*MZ*CHl3[Leff, Leff])/(3888*MZ2*Pi) + 
     (8663*MW2*MZ*MZ2*CHl3[Leff, Leff])/(15552*Pi) - 
     (20065*MZ*MZ2^2*CHl3[Leff, Leff])/(31104*Pi) + 
     (55*MZ*MZ2^3*CHl3[Leff, Leff])/(1728*MW2*Pi) + 
     (55*MZ*MZ2^4*CHl3[Leff, Leff])/(1152*MW2^2*Pi) - 
     (MH2*MZ*MZ2^2*CHl3[Leff, Leff])/(48*MH2*Pi - 48*MW2*Pi) + 
     (MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(48*MH2*Pi - 48*MW2*Pi) - 
     (2837*MW2^3*MZ*CHl3[Leff, Leff])/(864*MW2*Pi - 864*MZ2*Pi) - 
     (277*MW2*MZ*MZ2^2*CHl3[Leff, Leff])/(384*MW2*Pi - 384*MZ2*Pi) + 
     (55*MZ*MZ2^4*CHl3[Leff, Leff])/(1152*MW2^2*Pi - 1152*MW2*MZ2*Pi) + 
     (373*MW2^4*MZ*CHl3[Leff, Leff])/(144*MW2*MZ2*Pi - 144*MZ2^2*Pi) + 
     (385*MT2*MW2*MZ*CHl3[Leff, Leff])/(1296*Pi^3*SW2) - 
     (24559*MW2^2*MZ*CHl3[Leff, Leff])/(1152*Pi^3*SW2) + 
     (475*MT2*MW2^5*MZ*CHl3[Leff, Leff])/(324*MZ2^4*Pi^3*SW2) - 
     (19*MW2^6*MZ*CHl3[Leff, Leff])/(9*MZ2^4*Pi^3*SW2) - 
     (1033*MT2*MW2^4*MZ*CHl3[Leff, Leff])/(324*MZ2^3*Pi^3*SW2) + 
     (9593*MW2^5*MZ*CHl3[Leff, Leff])/(864*MZ2^3*Pi^3*SW2) + 
     (1361*MT2*MW2^3*MZ*CHl3[Leff, Leff])/(432*MZ2^2*Pi^3*SW2) - 
     (15761*MW2^4*MZ*CHl3[Leff, Leff])/(648*MZ2^2*Pi^3*SW2) - 
     (559*MT2*MW2^2*MZ*CHl3[Leff, Leff])/(324*MZ2*Pi^3*SW2) + 
     (33767*MW2^3*MZ*CHl3[Leff, Leff])/(1152*MZ2*Pi^3*SW2) + 
     (92411*MW2*MZ*MZ2*CHl3[Leff, Leff])/(10368*Pi^3*SW2) - 
     (605*MZ*MZ2^2*CHl3[Leff, Leff])/(384*Pi^3*SW2) - 
     (3929*MW2^2*MZ*CHl3[Leff, Leff])/(1728*Pi*SW2) + 
     (95*MW2^5*MZ*CHl3[Leff, Leff])/(108*MZ2^3*Pi*SW2) + 
     (47*MZ*MZ2^2*CHl3[Leff, Leff])/(1728*Pi*SW2) - 
     (137*MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (133*MH2*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) - 
     (19*MH2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) - 
     (MT2^3*MW2*MZ*SW2*CHl3[Leff, Leff])/(54*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MW2*MZ*SW2*CHl3[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (1793*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(648*Pi^3) - 
     (3265*MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (5*MH2^2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) - 
     (449*MH2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) - 
     (2*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*Pi^3) - 
     (MH2*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(432*(MT2 - MW2)^2*Pi^3) - 
     (215*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(432*(MT2 - MW2)^2*Pi^3) - 
     (313*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(432*(MT2 - MW2)*Pi^3) - 
     (MH2^3*MT2^3*MW2*MZ*SW2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/
      (216*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (4*MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/
      (9*(4*MT2 - MZ2)*Pi^3) + (4*MH2*MT2^2*MW2*MZ*SW2*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) - 
     (4*MT2^2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (155*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(108*(4*MW2 - MZ2)*Pi^3) - 
     (MH2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(2*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (MH2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (MW2^4*MZ*SW2*CHl3[Leff, Leff])/(2*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (MW2^5*MZ*SW2*CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) + (5*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(9*MZ2^2*Pi^3) - 
     (16*MT2^3*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(81*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
     (8*MT2^2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(81*(MT2 - MW2)*MZ2^2*Pi^3) + 
     (2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(9*MZ2^2*Pi^3) + 
     (109*MT2^2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(162*(MT2 - MW2)^2*MZ2^2*
       Pi^3) - (17*MT2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/
      (81*(MT2 - MW2)*MZ2^2*Pi^3) - (61*MT2*MW2^5*MZ*SW2*CHl3[Leff, Leff])/
      (81*(MT2 - MW2)^2*MZ2^2*Pi^3) + (MW2^5*MZ*SW2*CHl3[Leff, Leff])/
      (9*(MT2 - MW2)*MZ2^2*Pi^3) + (5*MW2^6*MZ*SW2*CHl3[Leff, Leff])/
      (18*(MT2 - MW2)^2*MZ2^2*Pi^3) - (320*MT2^2*MW2^3*MZ*SW2*
       CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2^2*Pi^3) - 
     (25*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - 
     (355*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(162*MZ2*Pi^3) - 
     (19*MH2*MT2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (35*MT2^3*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(216*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (8*MT2^2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(81*(MT2 - MW2)*MZ2*Pi^3) + 
     (3937*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(648*MZ2*Pi^3) + 
     (5263*MH2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (19*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MH2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(2*(MH2 - MW2)*MZ2*Pi^3) - 
     (17*MT2^2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (137*MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(324*(MT2 - MW2)*MZ2*Pi^3) - 
     (5263*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*SW2*CHl3[Leff, Leff])/(2*(MH2 - MW2)*MZ2*Pi^3) + 
     (101*MT2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*MZ2*Pi^3) - 
     (35*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*MZ2*Pi^3) - 
     (67*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*MZ2*Pi^3) + 
     (280*MT2^2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (MT2^2*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (59*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(54*(4*MW2 - MZ2)*MZ2*Pi^3) + 
     (MH2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(54*Pi^3) - 
     (31*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(27*Pi^3) + 
     (5*MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (55*MH2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*Pi^3) - 
     (MH2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (MH2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(108*(MH2 - MW2)*Pi^3) - 
     (5*MH2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) + 
     (MH2*MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (13*MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) - 
     (MH2*MT2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (115*MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(648*(MT2 - MW2)*Pi^3) + 
     (653*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(324*Pi^3) - 
     (2653*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) - 
     (55*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (491*MH2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (413*MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(216*(MH2 - MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*Pi^3) - 
     (MH2*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) + 
     (695*MT2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (1109*MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(2592*(MT2 - MW2)*Pi^3) + 
     (871*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) + 
     (41*MH2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*Pi^3) - 
     (1741*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)*Pi^3) + 
     (MH2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(1728*(MT2 - MW2)^2*Pi^3) - 
     (1261*MT2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(2592*(MT2 - MW2)^2*Pi^3) + 
     (487*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MT2 - MW2)*Pi^3) - 
     (41*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*Pi^3) + 
     (211*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MT2 - MW2)^2*Pi^3) - 
     (MH2^3*MT2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^3*MT2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^2*MT2^3*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (MH2^3*MT2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MT2^2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) + 
     (MH2^3*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) + (MH2^2*MT2*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)^2*(-MT2 + MW2)^3*Pi^3) - 
     (MH2^2*MW2^4*MZ*MZ2*SW2*CHl3[Leff, Leff])/(864*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*Pi^3) - (85*MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (324*(4*MT2 - MZ2)*Pi^3) - (5*MH2*MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (5*MT2^2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) - (MT2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(48*(4*MW2 - MZ2)*Pi^3) - 
     (11*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(4*MW2 - MZ2)*Pi^3) - 
     (19*MH2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(24*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (11*MH2*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (48*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (9*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(16*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (11*MW2^4*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (48*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - 
     (3613*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(432*Pi^3) + 
     (82643*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(10368*(MH2 - 4*MW2)*Pi^3) - 
     (385*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(864*(MH2 - 4*MW2)*Pi^3) + 
     (529*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(1152*(MH2 - MW2)^2*Pi^3) - 
     (8071*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) - 
     (41*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(576*(MH2 - MW2)*Pi^3) - 
     (65*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(3456*(MT2 - MW2)^2*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(3456*(MT2 - MW2)*Pi^3) + 
     (325*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(5184*(MT2 - MW2)*Pi^3) + 
     (29*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(6912*MW2*Pi^3) - 
     (419*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(10368*MW2*Pi^3) + 
     (55*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(2304*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (385*MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(3456*(MH2 - 4*MW2)*MW2*
       Pi^3) - (MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (54*(MH2 - MW2)*MW2*Pi^3) + (41*MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (576*(MH2 - MW2)*MW2*Pi^3) - (MH2*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (3456*(MT2 - MW2)*MW2*Pi^3) - (47*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (2592*(MT2 - MW2)*MW2*Pi^3) - (83633*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (2592*(MH2 - 4*MW2)*Pi^3) - (529*MH2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (576*(MH2 - MW2)^2*Pi^3) + (8459*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (3456*(MH2 - MW2)*Pi^3) + (71*MT2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (1728*(MT2 - MW2)^2*Pi^3) - (95*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (1728*(MT2 - MW2)*Pi^3) + (529*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (1152*(MH2 - MW2)^2*Pi^3) - (59*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (3456*(MT2 - MW2)^2*Pi^3) - (5*MH2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (108*(MH2 - 4*MZ2)*Pi^3) + (MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (192*(MH2 - MW2)*(MH2 - 4*MZ2)*Pi^3) - 
     (7*MH2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(864*MW2*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(192*(MH2 - MW2)*MW2*(MH2 - 4*MZ2)*
       Pi^3) - (5*MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (24*(4*MT2 - MZ2)*Pi^3) - (7*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (144*(MH2 - MW2)*(4*MT2 - MZ2)*Pi^3) + 
     (49*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(648*MW2*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MT2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2*
       (4*MT2 - MZ2)*Pi^3) - (MT2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (96*(4*MW2 - MZ2)*Pi^3) + (383*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (432*(4*MW2 - MZ2)*Pi^3) + (35*MH2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (96*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (25*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*
       (4*MW2 - MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (48*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) + (15235*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (3456*(MH2 - 4*MW2)*Pi^3) - (289*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (1728*(MH2 - MW2)*Pi^3) - (43*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (1152*(MT2 - MW2)*Pi^3) + (82201*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (13824*MW2*Pi^3) - (15235*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (13824*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (289*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(1728*(MH2 - MW2)*MW2*Pi^3) + 
     (43*MT2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(1152*(MT2 - MW2)*MW2*Pi^3) - 
     (MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) + (7*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (216*MW2*(MH2 - 4*MZ2)*Pi^3) + (MH2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (48*(MH2 - MW2)*MW2*(MH2 - 4*MZ2)*Pi^3) - 
     (3*MT2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(32*(MH2 - MW2)*(4*MT2 - MZ2)*
       Pi^3) + (7*MT2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (48*MW2*(4*MT2 - MZ2)*Pi^3) + (3*MH2*MT2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (32*(MH2 - MW2)*MW2*(4*MT2 - MZ2)*Pi^3) - 
     (53*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(216*(4*MW2 - MZ2)*Pi^3) - 
     (7*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) + (MH2*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (24*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (7*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(192*(MH2 - MW2)*(4*MW2 - MZ2)*
       Pi^3) - (7*MW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (192*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) - 
     (605*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(512*MW2^2*Pi^3) - 
     (605*MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(1536*(MH2 - 4*MW2)*MW2^2*
       Pi^3) + (605*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*MW2*
       Pi^3) + (MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(16*(MH2 - MW2)*(MH2 - 4*MZ2)*
       Pi^3) - (7*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(72*MW2*(MH2 - 4*MZ2)*
       Pi^3) - (MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(16*(MH2 - MW2)*MW2*
       (MH2 - 4*MZ2)*Pi^3) + (MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (384*(MH2 - MW2)^2*(4*MW2 - MZ2)*Pi^3) + 
     (MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(192*(MH2 - MW2)*(4*MW2 - MZ2)*Pi^3) - 
     (7*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(576*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (MH2^2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(384*(MH2 - MW2)^2*MW2*
       (4*MW2 - MZ2)*Pi^3) - (MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (192*(MH2 - MW2)*MW2*(4*MW2 - MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(384*(MH2 - MW2)^2*(4*MW2 - MZ2)*
       Pi^3) - (80*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) + 
     (70*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(81*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(-4*MT2 + MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) - (MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (9*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - 
     (55*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(324*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) + (5*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (36*(MH2 - MW2)*(-4*MT2 + MZ2)*Pi^3) - 
     (17*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(288*(MH2 - MW2)*(-4*MT2 + MZ2)*
       Pi^3) + (119*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(1296*MW2*(-4*MT2 + MZ2)*
       Pi^3) + (17*MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)*MW2*(-4*MT2 + MZ2)*Pi^3) - 
     (1318*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(2*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (MW2^5*MZ*SW2*CHl3[Leff, Leff])/(2*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (440*MW2^6*MZ*SW2*CHl3[Leff, Leff])/
      (9*MZ2^2*(-4*MW2 + MZ2)^2*Pi^3) - (10*MW2^5*MZ*SW2*CHl3[Leff, Leff])/
      (9*MZ2*(-4*MW2 + MZ2)^2*Pi^3) + 
     (1261*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MH2*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(24*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) - (5*MW2^4*MZ*MZ2*SW2*CHl3[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (1241*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(-4*MW2 + MZ2)^2*Pi^3) - 
     (3*MH2*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(4*(MH2 - MW2)*
       (-4*MW2 + MZ2)^2*Pi^3) + (3*MW2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/
      (4*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (395*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(216*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2^2*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) + (11*MH2*MW2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MH2*MW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) - (MW2^2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/
      (3*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) - 
     (13*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(144*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2^2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(96*(MH2 - MW2)^2*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (24*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MH2*MW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(192*(MH2 - MW2)^2*
       (-4*MW2 + MZ2)^2*Pi^3) + (MW2*MZ*MZ2^4*SW2*CHl3[Leff, Leff])/
      (32*(MH2 - MW2)*(-4*MW2 + MZ2)^2*Pi^3) + 
     (MZ*MZ2^5*SW2*CHl3[Leff, Leff])/(384*(MH2 - MW2)*(-4*MW2 + MZ2)^2*
       Pi^3) - (7*MZ*MZ2^5*SW2*CHl3[Leff, Leff])/(1728*MW2*(-4*MW2 + MZ2)^2*
       Pi^3) - (MH2^2*MZ*MZ2^5*SW2*CHl3[Leff, Leff])/
      (384*(MH2 - MW2)^2*MW2*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^5*MW2^2*MZ*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^3*MW2^4*MZ*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^5*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2*MW2^6*MZ*SW2*CHl3[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^7*MZ*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^5*MZ*MZ2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^4*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(24*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^3*MZ*MZ2*SW2*CHl3[Leff, Leff])/(8*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^4*MZ*MZ2*SW2*CHl3[Leff, Leff])/(16*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MW2^5*MZ*MZ2*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2^4*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^3*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*
       (4*MW2 - MZ2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) + 
     (MT2*MW2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*(4*MW2 - MZ2)*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2^2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^3*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(288*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (MT2^2*MW2*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(96*(MT2 - MW2)*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3) - 
     (277*MW2^3*MZ*SW2*CHl3[Leff, Leff])/(486*MZ2*Pi) - 
     (50*MW2*MZ*MZ2*SW2*CHl3[Leff, Leff])/(27*Pi) + 
     (13565*MZ*MZ2^2*SW2*CHl3[Leff, Leff])/(15552*Pi) - 
     (MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*Pi) - 
     (2147*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(31104*MW2*Pi) + 
     (MH2*MZ*MZ2^3*SW2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*MW2*Pi) - 
     (MZ*MZ2^4*SW2*CHl3[Leff, Leff])/(32*MW2^2*Pi) - 
     (7*MT2*MW2*MZ*SW2^2*CHl3[Leff, Leff])/(9*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3) + 
     (1339*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(108*Pi^3) - 
     (1939*MH2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (11*MH2^2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(6*(MH2 - MW2)^2*Pi^3) - 
     (661*MH2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(432*(MH2 - MW2)*Pi^3) + 
     (1939*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*Pi^3) + 
     (661*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(432*(MH2 - MW2)*Pi^3) + 
     (11*MW2^4*MZ*SW2^2*CHl3[Leff, Leff])/(6*(MH2 - MW2)^2*Pi^3) + 
     (391*MT2*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(162*MZ2*Pi^3) - 
     (203*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(36*MZ2*Pi^3) - 
     (11*MH2^2*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) - 
     (7*MH2*MW2^3*MZ*SW2^2*CHl3[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^3) + 
     (11*MH2*MW2^4*MZ*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (7*MW2^4*MZ*SW2^2*CHl3[Leff, Leff])/(6*(MH2 - MW2)*MZ2*Pi^3) - 
     (11*MW2^5*MZ*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*Pi^3) + 
     (5*MW2^4*MZ*SW2^2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2*Pi^3) - 
     (5*MH2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(864*Pi^3) - 
     (13*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(6*Pi^3) - 
     (17*MH2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(1728*(MH2 - 4*MW2)*Pi^3) - 
     (23*MH2*MT2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (11*MH2^3*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (7*MH2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) - 
     (11*MT2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (353*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(24*Pi^3) + 
     (4151*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (23*MT2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (67*MH2^2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)^2*Pi^3) + 
     (299*MH2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(108*(MH2 - MW2)*Pi^3) - 
     (11*MT2*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*Pi^3) - 
     (12539*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (383*MH2*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)^2*Pi^3) - 
     (139*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(54*(MH2 - MW2)*Pi^3) + 
     (11*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*Pi^3) - 
     (535*MW2^3*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(432*(MH2 - MW2)^2*Pi^3) + 
     (5*MW2^2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*Pi^3) + 
     (53477*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3456*Pi^3) - 
     (2513*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(384*(MH2 - 4*MW2)*Pi^3) + 
     (7*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*Pi^3) - 
     (101*MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(216*(MH2 - MW2)^2*Pi^3) + 
     (1489*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3456*(MH2 - MW2)*Pi^3) - 
     (103*MH2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(1728*MW2*Pi^3) + 
     (3359*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(2592*MW2*Pi^3) - 
     (MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*Pi^3) - 
     (7*MH2*MT2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*
       Pi^3) + (MH2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
      (96*(MH2 - MW2)*MW2*Pi^3) + (2537*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
      (96*(MH2 - 4*MW2)*Pi^3) + (247*MH2*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
      (216*(MH2 - MW2)^2*Pi^3) - (2281*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
      (3456*(MH2 - MW2)*Pi^3) - (73*MW2^2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
      (108*(MH2 - MW2)^2*Pi^3) - (35*MW2*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/
      (216*(4*MW2 - MZ2)*Pi^3) - (23*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
      (48*(MH2 - 4*MW2)*Pi^3) - (MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
      (96*(MH2 - MW2)*Pi^3) - (5437*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
      (864*MW2*Pi^3) + (23*MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
      (192*(MH2 - 4*MW2)*MW2*Pi^3) + (MH2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
      (96*(MH2 - MW2)*MW2*Pi^3) + (7*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/
      (216*(4*MW2 - MZ2)*Pi^3) + (99*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/
      (128*MW2^2*Pi^3) + (33*MH2*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/
      (128*(MH2 - 4*MW2)*MW2^2*Pi^3) - (33*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/
      (32*(MH2 - 4*MW2)*MW2*Pi^3) + (10*MW2^2*MZ*MZ2^2*SW2^2*
       CHl3[Leff, Leff])/(27*(-4*MW2 + MZ2)^2*Pi^3) - 
     (5*MW2*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*Pi^3) + 
     (5*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(108*(-4*MW2 + MZ2)^2*Pi^3) - 
     (MT2^4*MW2*MZ*SW2^2*CHl3[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^3*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/
      (36*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (MT2^4*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) + 
     (MT2^3*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/
      (72*((MT2 - MW2)^3 + (MT2 - MW2)*MW2*MZ2)*Pi^3) - 
     (43*MW2^2*MZ*SW2^2*CHl3[Leff, Leff])/(54*Pi) + 
     (383*MW2*MZ*MZ2*SW2^2*CHl3[Leff, Leff])/(216*Pi) - 
     (25*MZ*MZ2^2*SW2^2*CHl3[Leff, Leff])/(36*Pi) - 
     (247*MZ*MZ2^3*SW2^2*CHl3[Leff, Leff])/(576*MW2*Pi) + 
     (83*MZ*MZ2^4*SW2^2*CHl3[Leff, Leff])/(384*MW2^2*Pi) - 
     (7*MT2*MW2*MZ*SW2^3*CHl3[Leff, Leff])/(36*Pi^3) + 
     (20*MW2^3*MZ*SW2^3*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*Pi^3) + 
     (7*MT2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(12*Pi^3) + 
     (7*MH2*MT2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*Pi^3) + 
     (613*MW2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(96*Pi^3) - 
     (1939*MH2*MW2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MW2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (1939*MW2^2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (200*MT2^2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/(81*(4*MT2 - MZ2)*Pi^3) - 
     (3425*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(288*Pi^3) + 
     (1225*MH2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (49*MT2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (43*MH2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(32*(MH2 - MW2)*Pi^3) + 
     (25*MH2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(576*MW2*Pi^3) - 
     (21*MT2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(32*MW2*Pi^3) + 
     (7*MH2^2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*Pi^3) + 
     (49*MH2*MT2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*
       Pi^3) - (7*MH2^2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)*MW2*Pi^3) - (4963*MW2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/
      (108*(MH2 - 4*MW2)*Pi^3) + (197*MW2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/
      (144*(MH2 - MW2)*Pi^3) - (5*MH2^2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/
      (108*MW2*(MH2 - 4*MZ2)*Pi^3) + (35*MT2^2*MZ*MZ2^2*SW2^3*
       CHl3[Leff, Leff])/(81*MW2*(4*MT2 - MZ2)*Pi^3) + 
     (125*MW2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(54*(4*MW2 - MZ2)*Pi^3) + 
     (1939*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(288*(MH2 - 4*MW2)*Pi^3) + 
     (7*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) + 
     (9913*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(1152*MW2*Pi^3) - 
     (1939*MH2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(1152*(MH2 - 4*MW2)*MW2*
       Pi^3) - (7*MH2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/
      (288*(MH2 - MW2)*MW2*Pi^3) + (5*MH2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/
      (27*MW2*(MH2 - 4*MZ2)*Pi^3) + (5*MT2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/
      (6*MW2*(4*MT2 - MZ2)*Pi^3) - (35*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/
      (54*(4*MW2 - MZ2)*Pi^3) - (231*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/
      (128*MW2^2*Pi^3) - (77*MH2*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/
      (128*(MH2 - 4*MW2)*MW2^2*Pi^3) + (77*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/
      (32*(MH2 - 4*MW2)*MW2*Pi^3) - (5*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/
      (9*MW2*(MH2 - 4*MZ2)*Pi^3) - (5*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/
      (72*MW2*(4*MW2 - MZ2)*Pi^3) - (50*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/
      (81*(-4*MT2 + MZ2)*Pi^3) + (85*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/
      (162*MW2*(-4*MT2 + MZ2)*Pi^3) + (40*MW2^4*MZ*SW2^3*CHl3[Leff, Leff])/
      (9*(-4*MW2 + MZ2)^2*Pi^3) + (50*MW2^3*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/
      (27*(-4*MW2 + MZ2)^2*Pi^3) - (20*MW2^2*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/
      (3*(-4*MW2 + MZ2)^2*Pi^3) + (80*MW2*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/
      (27*(-4*MW2 + MZ2)^2*Pi^3) - (5*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/
      (18*(-4*MW2 + MZ2)^2*Pi^3) - (5*MZ*MZ2^5*SW2^3*CHl3[Leff, Leff])/
      (216*MW2*(-4*MW2 + MZ2)^2*Pi^3) + (7*MW2*MZ*MZ2*SW2^3*CHl3[Leff, Leff])/
      (12*Pi) - (47*MZ*MZ2^2*SW2^3*CHl3[Leff, Leff])/(48*Pi) + 
     (17*MZ*MZ2^3*SW2^3*CHl3[Leff, Leff])/(32*MW2*Pi) - 
     (3*MZ*MZ2^4*SW2^3*CHl3[Leff, Leff])/(32*MW2^2*Pi) + 
     (46*MZ*MZ2^2*SW2^4*CHl3[Leff, Leff])/(27*Pi^3) - 
     (371*MH2*MZ*MZ2^2*SW2^4*CHl3[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) + 
     (7*MT2*MZ*MZ2^2*SW2^4*CHl3[Leff, Leff])/(12*MW2*Pi^3) + 
     (371*MW2*MZ*MZ2^2*SW2^4*CHl3[Leff, Leff])/(288*(MH2 - MW2)*Pi^3) + 
     (1031*MZ*MZ2^2*SW2^4*CHl3[Leff, Leff])/(972*Pi) - 
     (35*MZ*MZ2^3*SW2^4*CHl3[Leff, Leff])/(48*MW2*Pi) + 
     (7*MZ*MZ2^4*SW2^4*CHl3[Leff, Leff])/(32*MW2^2*Pi) + 
     (116*MZ*MZ2^3*SW2^5*CHl3[Leff, Leff])/(243*MW2*Pi) - 
     (23*MT2*MW2*MZ*CHq1[1, 1])/(72*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHq1[1, 1])/
      (18*Pi^3) - (88*MW2^2*MZ*CHq1[1, 1])/(81*Pi^3) + 
     (125*(1 - CW2)*MW2^2*MZ*CHq1[1, 1])/(324*Pi^3) - 
     (17*MH2*MW2^2*MZ*CHq1[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHq1[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (17*MW2^3*MZ*CHq1[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MW2*MZ*CHq1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (29*MT2^2*MW2*MZ*CHq1[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (47*MW2^3*MZ*CHq1[1, 1])/(72*(4*MW2 - MZ2)*Pi^3) - 
     (4*MT2*MW2^3*MZ*CHq1[1, 1])/(27*MZ2^2*Pi^3) + (4*MW2^4*MZ*CHq1[1, 1])/
      (81*MZ2^2*Pi^3) - (8*MT2^2*MW2^3*MZ*CHq1[1, 1])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (MW2^5*MZ*CHq1[1, 1])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (7*MT2*MW2^2*MZ*CHq1[1, 1])/
      (18*MZ2*Pi^3) + (1157*MW2^3*MZ*CHq1[1, 1])/(1296*MZ2*Pi^3) + 
     (19*MH2*MW2^3*MZ*CHq1[1, 1])/(324*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHq1[1, 1])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHq1[1, 1])/(324*(-MT2 + MW2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHq1[1, 1])/(216*Pi^3) - (257*MW2*MZ*MZ2*CHq1[1, 1])/
      (5184*Pi^3) + (55*MH2*MW2*MZ*MZ2*CHq1[1, 1])/(1296*(MH2 - 4*MW2)*
       Pi^3) + (5*MT2*MW2*MZ*MZ2*CHq1[1, 1])/(1296*(MT2 - MW2)*Pi^3) - 
     (55*MW2^2*MZ*MZ2*CHq1[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHq1[1, 1])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq1[1, 1])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHq1[1, 1])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHq1[1, 1])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHq1[1, 1])/(16*(4*MT2 - MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHq1[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (167*MZ*MZ2^2*CHq1[1, 1])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHq1[1, 1])/
      (432*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[1, 1])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq1[1, 1])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHq1[1, 1])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq1[1, 1])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (2*MW2^3*MZ*CHq1[1, 1])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (MW2^2*MZ*MZ2*CHq1[1, 1])/
      (6*(-4*MT2 + MZ2)*Pi^3) - (19*MW2*MZ*MZ2^2*CHq1[1, 1])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (17*MZ*MZ2^3*CHq1[1, 1])/
      (432*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq1[1, 1])/
      (288*(-4*MW2 + MZ2)*Pi^3) - (2*MT2^2*MW2^2*MZ*CHq1[1, 1])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHq1[1, 1])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (5*MW2^2*MZ*CHq1[1, 1])/(54*Pi) + 
     ((1 - CW2)*MW2^2*MZ*CHq1[1, 1])/(18*Pi) - (7*MW2^3*MZ*CHq1[1, 1])/
      (81*MZ2*Pi) - (MW2*MZ*MZ2*CHq1[1, 1])/(108*Pi) + 
     (MZ*MZ2^2*CHq1[1, 1])/(324*Pi) + (MT2*MZ*MZ2^2*CHq1[1, 1])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (19*MW2^3*MZ*SW2*CHq1[1, 1])/
      (81*(MH2 - 4*MW2)*Pi^3) - (19*MW2^3*MZ*SW2*CHq1[1, 1])/(162*MZ2*Pi^3) - 
     (23*MW2*MZ*MZ2*SW2*CHq1[1, 1])/(72*Pi^3) + (19*MZ*MZ2^2*SW2*CHq1[1, 1])/
      (108*Pi^3) - (55*MH2*MZ*MZ2^2*SW2*CHq1[1, 1])/(1296*(MH2 - 4*MW2)*
       Pi^3) + (55*MW2*MZ*MZ2^2*SW2*CHq1[1, 1])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (5*MW2*MZ*MZ2*SW2*CHq1[1, 1])/(72*Pi) + (MZ*MZ2^2*SW2*CHq1[1, 1])/
      (48*Pi) - (7*MW2^2*MZ*SW2^2*CHq1[1, 1])/(54*Pi^3) + 
     (MW2*MZ*MZ2*SW2^2*CHq1[1, 1])/(18*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2^2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2*SW2^3*CHq1[1, 1])/(54*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^3*CHq1[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^3*CHq1[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (23*MT2*MW2*MZ*CHq1[2, 2])/(72*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHq1[2, 2])/
      (18*Pi^3) - (88*MW2^2*MZ*CHq1[2, 2])/(81*Pi^3) + 
     (125*(1 - CW2)*MW2^2*MZ*CHq1[2, 2])/(324*Pi^3) - 
     (17*MH2*MW2^2*MZ*CHq1[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHq1[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (17*MW2^3*MZ*CHq1[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*Pi^3) + 
     (MH2^2*MW2*MZ*CHq1[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (29*MT2^2*MW2*MZ*CHq1[2, 2])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (47*MW2^3*MZ*CHq1[2, 2])/(72*(4*MW2 - MZ2)*Pi^3) - 
     (4*MT2*MW2^3*MZ*CHq1[2, 2])/(27*MZ2^2*Pi^3) + (4*MW2^4*MZ*CHq1[2, 2])/
      (81*MZ2^2*Pi^3) - (8*MT2^2*MW2^3*MZ*CHq1[2, 2])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + (MW2^5*MZ*CHq1[2, 2])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (7*MT2*MW2^2*MZ*CHq1[2, 2])/
      (18*MZ2*Pi^3) + (1157*MW2^3*MZ*CHq1[2, 2])/(1296*MZ2*Pi^3) + 
     (19*MH2*MW2^3*MZ*CHq1[2, 2])/(324*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHq1[2, 2])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHq1[2, 2])/(324*(-MT2 + MW2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHq1[2, 2])/(216*Pi^3) - (257*MW2*MZ*MZ2*CHq1[2, 2])/
      (5184*Pi^3) + (55*MH2*MW2*MZ*MZ2*CHq1[2, 2])/(1296*(MH2 - 4*MW2)*
       Pi^3) + (5*MT2*MW2*MZ*MZ2*CHq1[2, 2])/(1296*(MT2 - MW2)*Pi^3) - 
     (55*MW2^2*MZ*MZ2*CHq1[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHq1[2, 2])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq1[2, 2])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (MH2*MW2*MZ*MZ2*CHq1[2, 2])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHq1[2, 2])/(216*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*CHq1[2, 2])/(16*(4*MT2 - MZ2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHq1[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (167*MZ*MZ2^2*CHq1[2, 2])/(1728*Pi^3) + (MT2*MZ*MZ2^2*CHq1[2, 2])/
      (432*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[2, 2])/
      (432*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq1[2, 2])/
      (72*(MH2 - 4*MZ2)*Pi^3) + (MW2*MZ*MZ2^2*CHq1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHq1[2, 2])/
      (288*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq1[2, 2])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (2*MW2^3*MZ*CHq1[2, 2])/
      (27*(-4*MT2 + MZ2)*Pi^3) + (MW2^2*MZ*MZ2*CHq1[2, 2])/
      (6*(-4*MT2 + MZ2)*Pi^3) - (19*MW2*MZ*MZ2^2*CHq1[2, 2])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (17*MZ*MZ2^3*CHq1[2, 2])/
      (432*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq1[2, 2])/
      (288*(-4*MW2 + MZ2)*Pi^3) - (2*MT2^2*MW2^2*MZ*CHq1[2, 2])/
      (3*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MW2^4*MZ*CHq1[2, 2])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (5*MW2^2*MZ*CHq1[2, 2])/(54*Pi) + 
     ((1 - CW2)*MW2^2*MZ*CHq1[2, 2])/(18*Pi) - (7*MW2^3*MZ*CHq1[2, 2])/
      (81*MZ2*Pi) - (MW2*MZ*MZ2*CHq1[2, 2])/(108*Pi) + 
     (MZ*MZ2^2*CHq1[2, 2])/(324*Pi) + (MT2*MZ*MZ2^2*CHq1[2, 2])/
      (64*MT2*Pi^3 - 16*MZ2*Pi^3) - (19*MW2^3*MZ*SW2*CHq1[2, 2])/
      (81*(MH2 - 4*MW2)*Pi^3) - (19*MW2^3*MZ*SW2*CHq1[2, 2])/(162*MZ2*Pi^3) - 
     (23*MW2*MZ*MZ2*SW2*CHq1[2, 2])/(72*Pi^3) + (19*MZ*MZ2^2*SW2*CHq1[2, 2])/
      (108*Pi^3) - (55*MH2*MZ*MZ2^2*SW2*CHq1[2, 2])/(1296*(MH2 - 4*MW2)*
       Pi^3) + (55*MW2*MZ*MZ2^2*SW2*CHq1[2, 2])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (5*MW2*MZ*MZ2*SW2*CHq1[2, 2])/(72*Pi) + (MZ*MZ2^2*SW2*CHq1[2, 2])/
      (48*Pi) - (7*MW2^2*MZ*SW2^2*CHq1[2, 2])/(54*Pi^3) + 
     (MW2*MZ*MZ2*SW2^2*CHq1[2, 2])/(18*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2^2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2*SW2^3*CHq1[2, 2])/(54*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^3*CHq1[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^3*CHq1[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (13*MT2*MW2*MZ*CHq1[3, 3])/(27*Pi^3) + (55*MH2*MT2*MW2*MZ*CHq1[3, 3])/
      (216*(MH2 - 4*MW2)*Pi^3) + ((1 - CW2)*MH2*MT2*MW2*MZ*CHq1[3, 3])/
      (36*(MH2 - 4*MW2)*Pi^3) + (5*MT2^2*MW2*MZ*CHq1[3, 3])/
      (54*(MT2 - MW2)*Pi^3) + (139*MW2^2*MZ*CHq1[3, 3])/(162*Pi^3) + 
     (37*(1 - CW2)*MW2^2*MZ*CHq1[3, 3])/(648*Pi^3) + 
     (95*MH2*MW2^2*MZ*CHq1[3, 3])/(648*(MH2 - 4*MW2)*Pi^3) - 
     (55*MT2*MW2^2*MZ*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (95*MW2^3*MZ*CHq1[3, 3])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (14*(1 - CW2)*MW2^3*MZ*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (101*MT2*MW2^2*MZ*CHq1[3, 3])/(162*(-MT2 + MW2)*Pi^3) - 
     (607*MW2^3*MZ*CHq1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq1[3, 3])/(288*(MH2 - 4*MZ2)*Pi^3) - 
     (295*MT2^2*MW2*MZ*CHq1[3, 3])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (29*MT2*MW2^2*MZ*CHq1[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (7*MW2^3*MZ*CHq1[3, 3])/(36*(4*MW2 - MZ2)*Pi^3) + 
     (19*MT2*MW2^4*MZ*CHq1[3, 3])/(54*MZ2^3*Pi^3) - 
     (61*MT2*MW2^3*MZ*CHq1[3, 3])/(108*MZ2^2*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHq1[3, 3])/(54*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (4*MT2^2*MW2^3*MZ*CHq1[3, 3])/(27*(MT2 - MW2)*MZ2^2*Pi^3) - 
     (95*MW2^4*MZ*CHq1[3, 3])/(324*MZ2^2*Pi^3) + (38*MT2*MW2^4*MZ*CHq1[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (17*MT2*MW2^4*MZ*CHq1[3, 3])/
      (54*(-MT2 + MW2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq1[3, 3])/
      (6*(-MT2 + MW2)*MZ2^2*Pi^3) - (50*MT2^2*MW2^3*MZ*CHq1[3, 3])/
      (27*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq1[3, 3])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + (227*MT2*MW2^2*MZ*CHq1[3, 3])/
      (216*MZ2*Pi^3) - (19*MH2*MT2*MW2^2*MZ*CHq1[3, 3])/
      (108*(MH2 - 4*MW2)*MZ2*Pi^3) - (451*MW2^3*MZ*CHq1[3, 3])/
      (1296*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHq1[3, 3])/
      (162*(MH2 - 4*MW2)*MZ2*Pi^3) + (19*MT2*MW2^3*MZ*CHq1[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2*Pi^3) + (41*MT2*MW2^3*MZ*CHq1[3, 3])/
      (81*(MT2 - MW2)*MZ2*Pi^3) - (38*MW2^4*MZ*CHq1[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (17*MT2^2*MW2^2*MZ*CHq1[3, 3])/
      (108*(-MT2 + MW2)*MZ2*Pi^3) + (113*MW2^4*MZ*CHq1[3, 3])/
      (324*(-MT2 + MW2)*MZ2*Pi^3) + (13*MT2*MZ*MZ2*CHq1[3, 3])/(216*Pi^3) + 
     (55*MH2*MT2*MZ*MZ2*CHq1[3, 3])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (3647*MW2*MZ*MZ2*CHq1[3, 3])/(5184*Pi^3) - 
     (55*MH2*MW2*MZ*MZ2*CHq1[3, 3])/(648*(MH2 - 4*MW2)*Pi^3) - 
     (55*MT2*MW2*MZ*MZ2*CHq1[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHq1[3, 3])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (157*MT2*MW2*MZ*MZ2*CHq1[3, 3])/(1296*(-MT2 + MW2)*Pi^3) - 
     (233*MW2^2*MZ*MZ2*CHq1[3, 3])/(2592*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq1[3, 3])/(576*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHq1[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) + 
     (41*MT2^2*MZ*MZ2*CHq1[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (59*MT2*MW2*MZ*MZ2*CHq1[3, 3])/(48*(4*MT2 - MZ2)*Pi^3) + 
     (349*MZ*MZ2^2*CHq1[3, 3])/(1728*Pi^3) - (275*MH2*MZ*MZ2^2*CHq1[3, 3])/
      (2592*(MH2 - 4*MW2)*Pi^3) + (91*MT2*MZ*MZ2^2*CHq1[3, 3])/
      (864*(MT2 - MW2)*Pi^3) + (275*MW2*MZ*MZ2^2*CHq1[3, 3])/
      (648*(MH2 - 4*MW2)*Pi^3) + (91*MW2*MZ*MZ2^2*CHq1[3, 3])/
      (864*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq1[3, 3])/
      (144*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq1[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) - (7*MT2*MZ*MZ2^2*CHq1[3, 3])/
      (12*(4*MT2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq1[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq1[3, 3])/
      (48*(MH2 - 4*MZ2)*Pi^3) - (25*MW2^3*MZ*CHq1[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (43*MW2^2*MZ*MZ2*CHq1[3, 3])/
      (72*(-4*MT2 + MZ2)*Pi^3) - (59*MW2*MZ*MZ2^2*CHq1[3, 3])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (19*MZ*MZ2^3*CHq1[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq1[3, 3])/
      (576*(-4*MW2 + MZ2)*Pi^3) + (11*MT2^2*MZ*(-MW2 + MZ2)*CHq1[3, 3])/
      (108*(4*MT2 - MZ2)*Pi^3) - (173*MT2^2*MW2^2*MZ*CHq1[3, 3])/
      (36*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (17*MW2^4*MZ*CHq1[3, 3])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^2*MZ*CHq1[3, 3])/(54*Pi) + 
     (MW2^3*MZ*CHq1[3, 3])/(81*MZ2*Pi) + (MW2*MZ*MZ2*CHq1[3, 3])/(108*Pi) + 
     (MZ*MZ2^2*CHq1[3, 3])/(648*Pi) + (MW2^2*MZ*MZ2*CHq1[3, 3])/
      (32*MW2*Pi^3 - 8*MZ2*Pi^3) - (55*MH2*MT2*MW2*MZ*CHq1[3, 3])/
      (432*(MH2 - 4*MW2)*Pi^3*SW2) - (5*MH2*MW2^2*MZ*CHq1[3, 3])/
      (108*(MH2 - 4*MW2)*Pi^3*SW2) + (55*MT2*MW2^2*MZ*CHq1[3, 3])/
      (108*(MH2 - 4*MW2)*Pi^3*SW2) + (5*MW2^3*MZ*CHq1[3, 3])/
      (27*(MH2 - 4*MW2)*Pi^3*SW2) + (19*MT2*MW2^5*MZ*CHq1[3, 3])/
      (36*MZ2^4*Pi^3*SW2) - (17*MT2*MW2^4*MZ*CHq1[3, 3])/
      (36*MZ2^3*Pi^3*SW2) - (19*MH2*MT2*MW2^4*MZ*CHq1[3, 3])/
      (54*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - (19*MW2^5*MZ*CHq1[3, 3])/
      (72*MZ2^3*Pi^3*SW2) + (38*MT2*MW2^5*MZ*CHq1[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + (55*MT2*MW2^3*MZ*CHq1[3, 3])/
      (144*MZ2^2*Pi^3*SW2) + (5*MH2*MT2*MW2^3*MZ*CHq1[3, 3])/
      (36*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + (17*MW2^4*MZ*CHq1[3, 3])/
      (72*MZ2^2*Pi^3*SW2) + (19*MH2*MW2^4*MZ*CHq1[3, 3])/
      (162*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (5*MT2*MW2^4*MZ*CHq1[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (38*MW2^5*MZ*CHq1[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (7*MH2*MT2*MW2^2*MZ*CHq1[3, 3])/
      (72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - (55*MW2^3*MZ*CHq1[3, 3])/
      (288*MZ2*Pi^3*SW2) + (MH2*MW2^3*MZ*CHq1[3, 3])/
      (24*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (7*MT2*MW2^3*MZ*CHq1[3, 3])/
      (18*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - (MW2^4*MZ*CHq1[3, 3])/
      (6*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (275*MH2*MW2*MZ*MZ2*CHq1[3, 3])/
      (2592*(MH2 - 4*MW2)*Pi^3*SW2) - (275*MW2^2*MZ*MZ2*CHq1[3, 3])/
      (648*(MH2 - 4*MW2)*Pi^3*SW2) - (611*MT2*MW2*MZ*SW2*CHq1[3, 3])/
      (432*Pi^3) - (7*MH2*MW2^2*MZ*SW2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (19*MT2^2*MW2*MZ*SW2*CHq1[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (11*MT2*MW2^3*MZ*SW2*CHq1[3, 3])/(27*MZ2^2*Pi^3) - 
     (MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(108*MZ2*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHq1[3, 3])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (26*MW2^3*MZ*SW2*CHq1[3, 3])/(81*MZ2*Pi^3) - 
     (14*MT2*MW2^3*MZ*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (2*MT2^2*MW2^2*MZ*SW2*CHq1[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (19*MT2*MZ*MZ2*SW2*CHq1[3, 3])/(108*Pi^3) - 
     (MH2*MT2*MZ*MZ2*SW2*CHq1[3, 3])/(12*(MH2 - 4*MW2)*Pi^3) + 
     (311*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(864*Pi^3) - 
     (23*MH2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*Pi^3) + 
     (23*MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*SW2*CHq1[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (19*MZ*MZ2^2*SW2*CHq1[3, 3])/(216*Pi^3) + 
     (5*MH2*MZ*MZ2^2*SW2*CHq1[3, 3])/(72*(MH2 - 4*MW2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^3) - 
     (MT2*MZ*MZ2^2*SW2*CHq1[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) + 
     (MW2^2*MZ*MZ2*SW2*CHq1[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2*CHq1[3, 3])/(216*(-4*MT2 + MZ2)*Pi^3) + 
     (MZ*MZ2^3*SW2*CHq1[3, 3])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHq1[3, 3])/(18*Pi) + (5*MW2*MZ*MZ2*SW2*CHq1[3, 3])/
      (72*Pi) - (MZ*MZ2^2*SW2*CHq1[3, 3])/(48*Pi) + 
     (MT2*MW2*MZ*SW2^2*CHq1[3, 3])/(12*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHq1[3, 3])/(18*(MH2 - 4*MW2)*Pi^3) - 
     (35*MW2^2*MZ*SW2^2*CHq1[3, 3])/(108*Pi^3) - 
     (14*MT2*MW2^2*MZ*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2^2*CHq1[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (7*MT2*MW2^2*MZ*SW2^2*CHq1[3, 3])/(18*MZ2*Pi^3) + 
     (7*MH2*MT2*MZ*MZ2*SW2^2*CHq1[3, 3])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (MW2*MZ*MZ2*SW2^2*CHq1[3, 3])/(72*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2*MW2*MZ*MZ2*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (55*MT2^2*MZ*MZ2*SW2^2*CHq1[3, 3])/(54*(4*MT2 - MZ2)*Pi^3) - 
     (35*MH2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (35*MW2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (5*MT2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(12*(4*MT2 - MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2^2*CHq1[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MZ*MZ2^3*SW2^2*CHq1[3, 3])/(108*(-4*MT2 + MZ2)*Pi^3) - 
     (7*MT2*MW2*MZ*SW2^3*CHq1[3, 3])/(36*Pi^3) - 
     (7*MW2*MZ*MZ2*SW2^3*CHq1[3, 3])/(216*Pi^3) + (29*MT2*MW2*MZ*CHq3[1, 1])/
      (72*Pi^3) + (80*MW2^2*MZ*CHq3[1, 1])/(27*Pi^3) - 
     (17*MH2*MW2^2*MZ*CHq3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHq3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHq3[1, 1])/(54*(MT2 - MW2)*Pi^3) + 
     (17*MW2^3*MZ*CHq3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHq3[1, 1])/(54*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq3[1, 1])/(96*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*CHq3[1, 1])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*CHq3[1, 1])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHq3[1, 1])/(9*MZ2^2*Pi^3) - (5*MW2^4*MZ*CHq3[1, 1])/
      (18*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHq3[1, 1])/
      (9*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2^2*MZ*CHq3[1, 1])/
      (18*MZ2*Pi^3) + (173*MW2^3*MZ*CHq3[1, 1])/(432*MZ2*Pi^3) + 
     (19*MH2*MW2^3*MZ*CHq3[1, 1])/(108*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHq3[1, 1])/(108*(MT2 - MW2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHq3[1, 1])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHq3[1, 1])/(108*(-MT2 + MW2)*MZ2*Pi^3) - 
     (3439*MW2*MZ*MZ2*CHq3[1, 1])/(1728*Pi^3) + 
     (55*MH2*MW2*MZ*MZ2*CHq3[1, 1])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (55*MW2^2*MZ*MZ2*CHq3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHq3[1, 1])/(432*(-MT2 + MW2)*Pi^3) - 
     (MW2^2*MZ*MZ2*CHq3[1, 1])/(432*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHq3[1, 1])/(24*(MH2 - 4*MZ2)*Pi^3) + 
     (3*MT2*MW2*MZ*MZ2*CHq3[1, 1])/(16*(4*MT2 - MZ2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*CHq3[1, 1])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (33*MZ*MZ2^2*CHq3[1, 1])/(64*Pi^3) - (MW2*MZ*MZ2^2*CHq3[1, 1])/
      (8*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[1, 1])/
      (96*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHq3[1, 1])/
      (9*(-4*MT2 + MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2*CHq3[1, 1])/
      (18*(-4*MT2 + MZ2)*Pi^3) + (17*MW2*MZ*MZ2^2*CHq3[1, 1])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (MW2^5*MZ*CHq3[1, 1])/
      (MZ2^2*(-4*MW2 + MZ2)*Pi^3) + (10*MT2^2*MW2^2*MZ*CHq3[1, 1])/
      (9*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (11*MW2^4*MZ*CHq3[1, 1])/
      (12*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHq3[1, 1])/(18*Pi) + 
     (MW2^3*MZ*CHq3[1, 1])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHq3[1, 1])/(36*Pi) - 
     (MT2*MW2*MZ*SW2*CHq3[1, 1])/(6*Pi^3) - (149*MW2^2*MZ*SW2*CHq3[1, 1])/
      (108*Pi^3) - (19*MW2^3*MZ*SW2*CHq3[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (113*MW2*MZ*MZ2*SW2*CHq3[1, 1])/(108*Pi^3) - 
     (55*MH2*MZ*MZ2^2*SW2*CHq3[1, 1])/(432*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2*MZ*MZ2^2*SW2*CHq3[1, 1])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHq3[1, 1])/(6*Pi) + (5*MW2*MZ*MZ2*SW2*CHq3[1, 1])/
      (24*Pi) - (MZ*MZ2^2*SW2*CHq3[1, 1])/(16*Pi) - 
     (7*MW2*MZ*MZ2*SW2^2*CHq3[1, 1])/(18*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2^2*CHq3[1, 1])/(12*(MH2 - 4*MW2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2^2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^3*CHq3[1, 1])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^3*CHq3[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (29*MT2*MW2*MZ*CHq3[2, 2])/(72*Pi^3) + (80*MW2^2*MZ*CHq3[2, 2])/
      (27*Pi^3) - (17*MH2*MW2^2*MZ*CHq3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHq3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHq3[2, 2])/(54*(MT2 - MW2)*Pi^3) + 
     (17*MW2^3*MZ*CHq3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^3*MZ*CHq3[2, 2])/(54*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MW2*MZ*CHq3[2, 2])/(96*(MH2 - 4*MZ2)*Pi^3) + 
     (7*MT2^2*MW2*MZ*CHq3[2, 2])/(72*(4*MT2 - MZ2)*Pi^3) + 
     (25*MW2^3*MZ*CHq3[2, 2])/(24*(4*MW2 - MZ2)*Pi^3) + 
     (4*MT2*MW2^3*MZ*CHq3[2, 2])/(9*MZ2^2*Pi^3) - (5*MW2^4*MZ*CHq3[2, 2])/
      (18*MZ2^2*Pi^3) + (8*MT2^2*MW2^3*MZ*CHq3[2, 2])/
      (9*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (13*MT2*MW2^2*MZ*CHq3[2, 2])/
      (18*MZ2*Pi^3) + (173*MW2^3*MZ*CHq3[2, 2])/(432*MZ2*Pi^3) + 
     (19*MH2*MW2^3*MZ*CHq3[2, 2])/(108*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (5*MT2*MW2^3*MZ*CHq3[2, 2])/(108*(MT2 - MW2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHq3[2, 2])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (5*MW2^4*MZ*CHq3[2, 2])/(108*(-MT2 + MW2)*MZ2*Pi^3) - 
     (3439*MW2*MZ*MZ2*CHq3[2, 2])/(1728*Pi^3) + 
     (55*MH2*MW2*MZ*MZ2*CHq3[2, 2])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (55*MW2^2*MZ*MZ2*CHq3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2*MZ*MZ2*CHq3[2, 2])/(432*(-MT2 + MW2)*Pi^3) - 
     (MW2^2*MZ*MZ2*CHq3[2, 2])/(432*(-MT2 + MW2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHq3[2, 2])/(24*(MH2 - 4*MZ2)*Pi^3) + 
     (3*MT2*MW2*MZ*MZ2*CHq3[2, 2])/(16*(4*MT2 - MZ2)*Pi^3) - 
     (7*MW2^2*MZ*MZ2*CHq3[2, 2])/(48*(4*MW2 - MZ2)*Pi^3) + 
     (33*MZ*MZ2^2*CHq3[2, 2])/(64*Pi^3) - (MW2*MZ*MZ2^2*CHq3[2, 2])/
      (8*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[2, 2])/
      (96*(4*MW2 - MZ2)*Pi^3) + (2*MW2^3*MZ*CHq3[2, 2])/
      (9*(-4*MT2 + MZ2)*Pi^3) - (5*MW2^2*MZ*MZ2*CHq3[2, 2])/
      (18*(-4*MT2 + MZ2)*Pi^3) + (17*MW2*MZ*MZ2^2*CHq3[2, 2])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (MW2^5*MZ*CHq3[2, 2])/
      (MZ2^2*(-4*MW2 + MZ2)*Pi^3) + (10*MT2^2*MW2^2*MZ*CHq3[2, 2])/
      (9*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (11*MW2^4*MZ*CHq3[2, 2])/
      (12*(-4*MW2*MZ2 + MZ2^2)*Pi^3) - (MW2^2*MZ*CHq3[2, 2])/(18*Pi) + 
     (MW2^3*MZ*CHq3[2, 2])/(9*MZ2*Pi) + (MW2*MZ*MZ2*CHq3[2, 2])/(36*Pi) - 
     (MT2*MW2*MZ*SW2*CHq3[2, 2])/(6*Pi^3) - (149*MW2^2*MZ*SW2*CHq3[2, 2])/
      (108*Pi^3) - (19*MW2^3*MZ*SW2*CHq3[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (113*MW2*MZ*MZ2*SW2*CHq3[2, 2])/(108*Pi^3) - 
     (55*MH2*MZ*MZ2^2*SW2*CHq3[2, 2])/(432*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2*MZ*MZ2^2*SW2*CHq3[2, 2])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHq3[2, 2])/(6*Pi) + (5*MW2*MZ*MZ2*SW2*CHq3[2, 2])/
      (24*Pi) - (MZ*MZ2^2*SW2*CHq3[2, 2])/(16*Pi) - 
     (7*MW2*MZ*MZ2*SW2^2*CHq3[2, 2])/(18*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2^2*CHq3[2, 2])/(12*(MH2 - 4*MW2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2^2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^3*CHq3[2, 2])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^3*CHq3[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (167*MT2*MW2*MZ*CHq3[3, 3])/(432*Pi^3) + 
     (179*(1 - CW2)*MT2*MW2*MZ*CHq3[3, 3])/(216*Pi^3) - 
     (55*MH2*MT2*MW2*MZ*CHq3[3, 3])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (5*(1 - CW2)*MH2*MT2*MW2*MZ*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (13*MT2^2*MW2*MZ*CHq3[3, 3])/(216*(MT2 - MW2)*Pi^3) + 
     (553*MW2^2*MZ*CHq3[3, 3])/(432*Pi^3) + (19*MH2*MW2^2*MZ*CHq3[3, 3])/
      (216*(MH2 - 4*MW2)*Pi^3) + (55*MT2*MW2^2*MZ*CHq3[3, 3])/
      (54*(MH2 - 4*MW2)*Pi^3) - (19*MW2^3*MZ*CHq3[3, 3])/
      (54*(MH2 - 4*MW2)*Pi^3) + (7*(1 - CW2)*MW2^3*MZ*CHq3[3, 3])/
      (9*(MH2 - 4*MW2)*Pi^3) + (35*MT2*MW2^2*MZ*CHq3[3, 3])/
      (72*(-MT2 + MW2)*Pi^3) - (139*MW2^3*MZ*CHq3[3, 3])/
      (432*(-MT2 + MW2)*Pi^3) - (MH2^2*MW2*MZ*CHq3[3, 3])/
      (288*(MH2 - 4*MZ2)*Pi^3) + (91*MT2^2*MW2*MZ*CHq3[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (29*MT2*MW2^2*MZ*CHq3[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (7*MW2^3*MZ*CHq3[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) + (19*MT2*MW2^3*MZ*CHq3[3, 3])/
      (108*MZ2^2*Pi^3) + (19*MH2*MT2*MW2^3*MZ*CHq3[3, 3])/
      (54*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (4*MT2^2*MW2^3*MZ*CHq3[3, 3])/
      (27*(MT2 - MW2)*MZ2^2*Pi^3) - (38*MT2*MW2^4*MZ*CHq3[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2^2*Pi^3) + (17*MT2*MW2^4*MZ*CHq3[3, 3])/
      (54*(-MT2 + MW2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq3[3, 3])/
      (6*(-MT2 + MW2)*MZ2^2*Pi^3) + (22*MT2^2*MW2^3*MZ*CHq3[3, 3])/
      (9*(4*MT2 - MZ2)*MZ2^2*Pi^3) - (MW2^5*MZ*CHq3[3, 3])/
      (3*(4*MW2 - MZ2)*MZ2^2*Pi^3) - (61*MT2*MW2^2*MZ*CHq3[3, 3])/
      (432*MZ2*Pi^3) - (19*MH2*MT2*MW2^2*MZ*CHq3[3, 3])/
      (54*(MH2 - 4*MW2)*MZ2*Pi^3) - (37*MW2^3*MZ*CHq3[3, 3])/(48*MZ2*Pi^3) + 
     (19*MH2*MW2^3*MZ*CHq3[3, 3])/(108*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (38*MT2*MW2^3*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (127*MT2*MW2^3*MZ*CHq3[3, 3])/(216*(MT2 - MW2)*MZ2*Pi^3) - 
     (19*MW2^4*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (17*MT2^2*MW2^2*MZ*CHq3[3, 3])/(216*(-MT2 + MW2)*MZ2*Pi^3) + 
     (119*MW2^4*MZ*CHq3[3, 3])/(216*(-MT2 + MW2)*MZ2*Pi^3) - 
     (503*MT2*MZ*MZ2*CHq3[3, 3])/(1728*Pi^3) + (55*MH2*MT2*MZ*MZ2*CHq3[3, 3])/
      (216*(MH2 - 4*MW2)*Pi^3) - (1175*MW2*MZ*MZ2*CHq3[3, 3])/(1728*Pi^3) - 
     (55*MH2*MW2*MZ*MZ2*CHq3[3, 3])/(432*(MH2 - 4*MW2)*Pi^3) - 
     (55*MT2*MW2*MZ*MZ2*CHq3[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2^2*MZ*MZ2*CHq3[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (31*MT2^2*MZ*MZ2*CHq3[3, 3])/(864*(-MT2 + MW2)*Pi^3) + 
     (59*MT2*MW2*MZ*MZ2*CHq3[3, 3])/(864*(-MT2 + MW2)*Pi^3) - 
     (MW2^2*MZ*MZ2*CHq3[3, 3])/(16*(-MT2 + MW2)*Pi^3) - 
     (MH2^2*MZ*MZ2*CHq3[3, 3])/(576*(MH2 - 4*MZ2)*Pi^3) + 
     (MH2*MW2*MZ*MZ2*CHq3[3, 3])/(72*(MH2 - 4*MZ2)*Pi^3) - 
     (107*MT2^2*MZ*MZ2*CHq3[3, 3])/(72*(4*MT2 - MZ2)*Pi^3) - 
     (53*MT2*MW2*MZ*MZ2*CHq3[3, 3])/(48*(4*MT2 - MZ2)*Pi^3) + 
     (349*MZ*MZ2^2*CHq3[3, 3])/(1728*Pi^3) - (55*MH2*MZ*MZ2^2*CHq3[3, 3])/
      (864*(MH2 - 4*MW2)*Pi^3) + (31*MT2*MZ*MZ2^2*CHq3[3, 3])/
      (288*(MT2 - MW2)*Pi^3) + (55*MW2*MZ*MZ2^2*CHq3[3, 3])/
      (216*(MH2 - 4*MW2)*Pi^3) + (31*MW2*MZ*MZ2^2*CHq3[3, 3])/
      (288*(-MT2 + MW2)*Pi^3) + (MH2*MZ*MZ2^2*CHq3[3, 3])/
      (144*(MH2 - 4*MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[3, 3])/
      (24*(MH2 - 4*MZ2)*Pi^3) + (31*MT2*MZ*MZ2^2*CHq3[3, 3])/
      (48*(4*MT2 - MZ2)*Pi^3) - (MW2*MZ*MZ2^2*CHq3[3, 3])/
      (36*(4*MW2 - MZ2)*Pi^3) - (MZ*MZ2^3*CHq3[3, 3])/
      (48*(MH2 - 4*MZ2)*Pi^3) + (11*MW2^3*MZ*CHq3[3, 3])/
      (18*(-4*MT2 + MZ2)*Pi^3) - (17*MW2^2*MZ*MZ2*CHq3[3, 3])/
      (24*(-4*MT2 + MZ2)*Pi^3) + (19*MW2*MZ*MZ2^2*CHq3[3, 3])/
      (48*(-4*MT2 + MZ2)*Pi^3) - (7*MZ*MZ2^3*CHq3[3, 3])/
      (144*(-4*MT2 + MZ2)*Pi^3) + (MZ*MZ2^3*CHq3[3, 3])/
      (576*(-4*MW2 + MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHq3[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (21*MT2^2*MW2^2*MZ*CHq3[3, 3])/
      (4*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (17*MW2^4*MZ*CHq3[3, 3])/
      (36*(-4*MW2*MZ2 + MZ2^2)*Pi^3) + (MW2^2*MZ*CHq3[3, 3])/(54*Pi) + 
     (MW2^3*MZ*CHq3[3, 3])/(81*MZ2*Pi) + (MW2*MZ*MZ2*CHq3[3, 3])/(108*Pi) + 
     (MZ*MZ2^2*CHq3[3, 3])/(648*Pi) + (MW2^2*MZ*MZ2*CHq3[3, 3])/
      (32*MW2*Pi^3 - 8*MZ2*Pi^3) + (55*MT2*MW2*MZ*CHq3[3, 3])/
      (144*Pi^3*SW2) - (55*MH2*MT2*MW2*MZ*CHq3[3, 3])/
      (216*(MH2 - 4*MW2)*Pi^3*SW2) - (55*MW2^2*MZ*CHq3[3, 3])/
      (288*Pi^3*SW2) + (7*MH2*MW2^2*MZ*CHq3[3, 3])/(144*(MH2 - 4*MW2)*Pi^3*
       SW2) + (55*MT2*MW2^2*MZ*CHq3[3, 3])/(54*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (7*MW2^3*MZ*CHq3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3*SW2) - 
     (19*MT2*MW2^4*MZ*CHq3[3, 3])/(36*MZ2^3*Pi^3*SW2) + 
     (19*MH2*MT2*MW2^4*MZ*CHq3[3, 3])/(54*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) - 
     (38*MT2*MW2^5*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + 
     (MT2*MW2^3*MZ*CHq3[3, 3])/(MZ2^2*Pi^3*SW2) - 
     (2*MH2*MT2*MW2^3*MZ*CHq3[3, 3])/(3*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (19*MW2^4*MZ*CHq3[3, 3])/(72*MZ2^2*Pi^3*SW2) + 
     (19*MH2*MW2^4*MZ*CHq3[3, 3])/(108*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + 
     (8*MT2*MW2^4*MZ*CHq3[3, 3])/(3*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (19*MW2^5*MZ*CHq3[3, 3])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - 
     (41*MT2*MW2^2*MZ*CHq3[3, 3])/(48*MZ2*Pi^3*SW2) + 
     (41*MH2*MT2*MW2^2*MZ*CHq3[3, 3])/(72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + 
     (17*MW2^3*MZ*CHq3[3, 3])/(72*MZ2*Pi^3*SW2) - (5*MH2*MW2^3*MZ*CHq3[3, 3])/
      (72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - (41*MT2*MW2^3*MZ*CHq3[3, 3])/
      (18*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (5*MW2^4*MZ*CHq3[3, 3])/
      (18*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (55*MH2*MW2*MZ*MZ2*CHq3[3, 3])/
      (864*(MH2 - 4*MW2)*Pi^3*SW2) - (55*MW2^2*MZ*MZ2*CHq3[3, 3])/
      (216*(MH2 - 4*MW2)*Pi^3*SW2) - (61*MW2^2*MZ*SW2*CHq3[3, 3])/
      (216*Pi^3) - (7*MH2*MW2^2*MZ*SW2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (19*MT2^2*MW2*MZ*SW2*CHq3[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) - 
     (7*MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(12*MZ2*Pi^3) - 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (14*MT2*MW2^3*MZ*SW2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (2*MT2^2*MW2^2*MZ*SW2*CHq3[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (139*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(432*Pi^3) - 
     (MH2*MT2*MZ*MZ2*SW2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*Pi^3) + 
     (2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/(9*Pi^3) - (MH2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/
      (72*(MH2 - 4*MW2)*Pi^3) + (2*MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/
      (3*(MH2 - 4*MW2)*Pi^3) + (MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/
      (18*(MH2 - 4*MW2)*Pi^3) - (11*MT2^2*MZ*MZ2*SW2*CHq3[3, 3])/
      (108*(4*MT2 - MZ2)*Pi^3) - (MT2*MW2*MZ*MZ2*SW2*CHq3[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) + (19*MZ*MZ2^2*SW2*CHq3[3, 3])/(216*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2*CHq3[3, 3])/(24*(MH2 - 4*MW2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*Pi^3) - 
     (MW2^2*MZ*MZ2*SW2*CHq3[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2*CHq3[3, 3])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (MZ*MZ2^3*SW2*CHq3[3, 3])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2^2*MZ*SW2*CHq3[3, 3])/(18*Pi) + (5*MW2*MZ*MZ2*SW2*CHq3[3, 3])/
      (72*Pi) - (MZ*MZ2^2*SW2*CHq3[3, 3])/(48*Pi) + 
     (7*MT2*MW2*MZ*SW2^2*CHq3[3, 3])/(36*Pi^3) - 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^3) + 
     (14*MT2*MW2^2*MZ*SW2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (20*MT2^2*MW2*MZ*SW2^2*CHq3[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(3*Pi^3) + 
     (7*MH2*MT2*MZ*MZ2*SW2^2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2*SW2^2*CHq3[3, 3])/(72*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*Pi^3) - 
     (14*MT2*MW2*MZ*MZ2*SW2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (55*MT2^2*MZ*MZ2*SW2^2*CHq3[3, 3])/(54*(4*MT2 - MZ2)*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(72*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(12*(4*MT2 - MZ2)*Pi^3) + 
     (5*MW2*MZ*MZ2^2*SW2^2*CHq3[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MZ*MZ2^3*SW2^2*CHq3[3, 3])/(108*(-4*MT2 + MZ2)*Pi^3) - 
     (MZ*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
       ((2*MW2 - MZ2)*(MT2^2*MZ2*(8*MW2^3 + 3*MW2^2*MZ2 - 3*MW2*MZ2^2 + 
            MZ2^3) + MT2^3*(4*MW2^3 - 2*MW2*MZ2^2 + MZ2^3) + 
          4*MW2^3*(-MW2^3 + 3*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3) - 
          MT2*MW2*MZ2*(20*MW2^3 + 5*MW2^2*MZ2 - 6*MW2*MZ2^2 + 2*MZ2^3))*
         CHe[Leff, Leff] - MZ2*SW2*
         (-2*(MT2^2*MZ2*(8*MW2^3 + 3*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) + 
            MT2^3*(4*MW2^3 - 2*MW2*MZ2^2 + MZ2^3) + 
            4*MW2^3*(-MW2^3 + 3*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3) - 
            MT2*MW2*MZ2*(20*MW2^3 + 5*MW2^2*MZ2 - 6*MW2*MZ2^2 + 2*MZ2^3))*
           CHl1[Leff, Leff] - 2*(MT2^2*MZ2*(8*MW2^3 + 3*MW2^2*MZ2 - 
              3*MW2*MZ2^2 + MZ2^3) + MT2^3*(4*MW2^3 - 2*MW2*MZ2^2 + MZ2^3) + 
            4*MW2^3*(-MW2^3 + 3*MW2^2*MZ2 + 6*MW2*MZ2^2 + MZ2^3) - 
            MT2*MW2*MZ2*(20*MW2^3 + 5*MW2^2*MZ2 - 6*MW2*MZ2^2 + 2*MZ2^3))*
           CHl3[Leff, Leff] + MW2*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*
             MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 
              4*MZ2^2))*(3*MZ2*CHq1[3, 3] + 4*MW2*CHq3[3, 3] + 
            5*MZ2*CHq3[3, 3]))))/(96*MW2*MZ2^3*Pi^3*SW2) - 
     (23*MT2*MW2*MZ*CHu[1, 1])/(36*Pi^3) + ((1 - CW2)*MT2*MW2*MZ*CHu[1, 1])/
      (9*Pi^3) - (833*MW2^2*MZ*CHu[1, 1])/(324*Pi^3) + 
     (73*(1 - CW2)*MW2^2*MZ*CHu[1, 1])/(162*Pi^3) - 
     (17*MH2*MW2^2*MZ*CHu[1, 1])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHu[1, 1])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (34*MW2^3*MZ*CHu[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*Pi^3) - 
     (47*MW2^3*MZ*CHu[1, 1])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^3*MZ*CHu[1, 1])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHu[1, 1])/
      (3*MZ2^2*Pi^3) + (2*MW2^5*MZ*CHu[1, 1])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (7*MT2*MW2^2*MZ*CHu[1, 1])/(9*MZ2*Pi^3) + (239*MW2^3*MZ*CHu[1, 1])/
      (648*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHu[1, 1])/(162*(MH2 - 4*MW2)*MZ2*
       Pi^3) - (38*MW2^4*MZ*CHu[1, 1])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHu[1, 1])/(162*(-MT2 + MW2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHu[1, 1])/(108*Pi^3) + (5819*MW2*MZ*MZ2*CHu[1, 1])/
      (2592*Pi^3) + (55*MH2*MW2*MZ*MZ2*CHu[1, 1])/(648*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHu[1, 1])/(648*(MT2 - MW2)*Pi^3) - 
     (55*MW2^2*MZ*MZ2*CHu[1, 1])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHu[1, 1])/(648*(-MT2 + MW2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHu[1, 1])/(24*(4*MW2 - MZ2)*Pi^3) - 
     (493*MZ*MZ2^2*CHu[1, 1])/(864*Pi^3) + (MT2*MZ*MZ2^2*CHu[1, 1])/
      (216*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHu[1, 1])/
      (216*(-MT2 + MW2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHu[1, 1])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHu[1, 1])/
      (144*(-4*MW2 + MZ2)*Pi^3) + (7*MT2^2*MZ*(-MW2 + MZ2)*CHu[1, 1])/
      (108*(4*MT2 - MZ2)*Pi^3) + (MH2*MZ*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
      (8*(4*MT2 - MZ2)*Pi^3) + (MW2^4*MZ*CHu[1, 1])/(18*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + ((1 - CW2)*MW2^2*MZ*CHu[1, 1])/(9*Pi) - 
     (38*MW2^3*MZ*SW2*CHu[1, 1])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2*CHu[1, 1])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (16*MT2^2*MW2^2*MZ*SW2*CHu[1, 1])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (29*MW2*MZ*MZ2*SW2*CHu[1, 1])/(81*Pi^3) - (MH2^2*MZ*MZ2*SW2*CHu[1, 1])/
      (144*(MH2 - 4*MZ2)*Pi^3) + (19*MZ*MZ2^2*SW2*CHu[1, 1])/(54*Pi^3) - 
     (55*MH2*MZ*MZ2^2*SW2*CHu[1, 1])/(648*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/(162*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^3*SW2*CHu[1, 1])/(12*(MH2 - 4*MZ2)*Pi^3) + 
     (4*MW2^2*MZ*MZ2*SW2*CHu[1, 1])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2*CHu[1, 1])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MZ*MZ2^3*SW2*CHu[1, 1])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2*SW2*CHu[1, 1])/(36*Pi) + (MZ*MZ2^2*SW2*CHu[1, 1])/
      (24*Pi) - (4*MW2*MZ*MZ2*SW2^2*CHu[1, 1])/(27*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHu[1, 1])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2^2*CHu[1, 1])/(18*(MH2 - 4*MW2)*Pi^3) - 
     (2*MW2*MZ*MZ2^2*SW2^2*CHu[1, 1])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^3*CHu[1, 1])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2*MZ*MZ2^2*SW2^3*CHu[1, 1])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (8*MZ*MZ2^2*SW2^3*CHu[1, 1])/(81*Pi) - 
     (MZ*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
       ((-128*MW2^7 + 368*MW2^6*MZ2 + 1344*MW2^5*MZ2^2 - 1398*MW2^4*MZ2^3 - 
          477*MW2^3*MZ2^4 + 1107*MW2^2*MZ2^5 - 559*MW2*MZ2^6 + 103*MZ2^7)*
         CHe[Leff, Leff] + 2*(MW2^2 - MZ2^2)*
         ((64*MW2^5 - 256*MW2^4*MZ2 - 366*MW2^3*MZ2^2 + 960*MW2^2*MZ2^3 - 
            559*MW2*MZ2^4 + 103*MZ2^5)*CHl1[Leff, Leff] + 
          (64*MW2^5 - 96*MW2^4*MZ2 - 1030*MW2^3*MZ2^2 + 548*MW2^2*MZ2^3 - 
            147*MW2*MZ2^4 + 103*MZ2^5)*CHl3[Leff, Leff] + 
          4*MW2^2*(MW2 + MZ2)*(16*MW2^2*(CHq3[1, 1] + CHq3[2, 2]) - 
            MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
              3*CHe[2, 2] + 3*CHe[3, 3] - 3*CHl1[1, 1] - 3*CHl1[2, 2] - 
              3*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 9*CHl3[3, 3] + 
              3*CHq1[1, 1] + 3*CHq1[2, 2] + 3*CHq1[3, 3] + 11*CHq3[1, 1] + 
              11*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
            MW2*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 3*CHe[1, 1] + 
              3*CHe[2, 2] + 3*CHe[3, 3] - 3*CHl1[1, 1] - 3*CHl1[2, 2] - 
              3*CHl1[3, 3] + 21*CHl3[1, 1] + 21*CHl3[2, 2] + 21*CHl3[3, 3] + 
              3*CHq1[1, 1] + 3*CHq1[2, 2] + 3*CHq1[3, 3] + 31*CHq3[1, 1] + 
              31*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))))/
      (576*MW2*MZ2^3*Pi^3*SW2) - (MZ*B0i[bb0, MZ2, MW2, MW2]*
       (3*(2*MW2 - MZ2)*(-12*MT2^4*MZ2*(-16*MW2^4 + 4*MW2^3*MZ2 + 
            8*MW2^2*MZ2^2 - 6*MW2*MZ2^3 + MZ2^4) - 6*MT2^3*MZ2*
           (32*MW2^5 - 88*MW2^4*MZ2 - 20*MW2^3*MZ2^2 + 50*MW2^2*MZ2^3 - 
            22*MW2*MZ2^4 + 3*MZ2^5) + MW2^3*(19200*MW2^6 - 50880*MW2^5*MZ2 + 
            33416*MW2^4*MZ2^2 - 13336*MW2^3*MZ2^3 + 1806*MW2^2*MZ2^4 - 
            602*MW2*MZ2^5 + MZ2^6) + MT2^2*(19200*MW2^7 - 51072*MW2^6*MZ2 + 
            32696*MW2^5*MZ2^2 - 12856*MW2^4*MZ2^3 + 2118*MW2^3*MZ2^4 - 
            794*MW2^2*MZ2^5 + 49*MW2*MZ2^6 - 6*MZ2^7) + 
          MT2*MW2*(-38400*MW2^7 + 121152*MW2^6*MZ2 - 117088*MW2^5*MZ2^2 + 
            59776*MW2^4*MZ2^3 - 17152*MW2^3*MZ2^4 + 3094*MW2^2*MZ2^5 - 
            610*MW2*MZ2^6 + MZ2^7))*CHe[Leff, Leff] + 
        2*MZ2*SW2*(3*(-12*MT2^4*MZ2*(-16*MW2^4 + 4*MW2^3*MZ2 + 
              8*MW2^2*MZ2^2 - 6*MW2*MZ2^3 + MZ2^4) - 6*MT2^3*MZ2*
             (32*MW2^5 - 88*MW2^4*MZ2 - 20*MW2^3*MZ2^2 + 50*MW2^2*MZ2^3 - 
              22*MW2*MZ2^4 + 3*MZ2^5) + MW2^3*(19200*MW2^6 - 
              50880*MW2^5*MZ2 + 33416*MW2^4*MZ2^2 - 13336*MW2^3*MZ2^3 + 
              1806*MW2^2*MZ2^4 - 602*MW2*MZ2^5 + MZ2^6) + 
            MT2^2*(19200*MW2^7 - 51072*MW2^6*MZ2 + 32696*MW2^5*MZ2^2 - 
              12856*MW2^4*MZ2^3 + 2118*MW2^3*MZ2^4 - 794*MW2^2*MZ2^5 + 
              49*MW2*MZ2^6 - 6*MZ2^7) + MT2*MW2*(-38400*MW2^7 + 
              121152*MW2^6*MZ2 - 117088*MW2^5*MZ2^2 + 59776*MW2^4*MZ2^3 - 
              17152*MW2^3*MZ2^4 + 3094*MW2^2*MZ2^5 - 610*MW2*MZ2^6 + MZ2^7))*
           CHl1[Leff, Leff] + (-36*MT2^4*MZ2*(-16*MW2^4 + 4*MW2^3*MZ2 + 
              8*MW2^2*MZ2^2 - 6*MW2*MZ2^3 + MZ2^4) - 18*MT2^3*MZ2*
             (32*MW2^5 - 88*MW2^4*MZ2 - 20*MW2^3*MZ2^2 + 50*MW2^2*MZ2^3 - 
              22*MW2*MZ2^4 + 3*MZ2^5) + MT2^2*(57600*MW2^7 - 
              149376*MW2^6*MZ2 + 81832*MW2^5*MZ2^2 - 50808*MW2^4*MZ2^3 + 
              36578*MW2^3*MZ2^4 - 15526*MW2^2*MZ2^5 + 1383*MW2*MZ2^6 + 
              85*MZ2^7) + MW2^2*(57600*MW2^7 - 148800*MW2^6*MZ2 + 
              83992*MW2^5*MZ2^2 - 52248*MW2^4*MZ2^3 + 35642*MW2^3*MZ2^4 - 
              14950*MW2^2*MZ2^5 + 1239*MW2*MZ2^6 + 103*MZ2^7) + 
            MT2*(-115200*MW2^8 + 355776*MW2^7*MZ2 - 314912*MW2^6*MZ2^2 + 
              187552*MW2^5*MZ2^3 - 124144*MW2^4*MZ2^4 + 65794*MW2^3*MZ2^5 - 
              17446*MW2^2*MZ2^6 + 1033*MW2*MZ2^7 + 103*MZ2^8))*
           CHl3[Leff, Leff] - 3*MW2*(4*MW2 - MZ2)*MZ2*(MT2^2 + MW2^2 + 
            MT2*(-2*MW2 + MZ2))*(4*MW2^2*(12*MT2^2*CHq3[3, 3] + 
              9*MT2*MZ2*(CHq1[3, 3] + 3*CHq3[3, 3]) + MZ2^2*(34*CHd[1, 1] + 
                34*CHd[2, 2] + 34*CHd[3, 3] + 34*CHe[1, 1] + 34*CHe[2, 2] + 
                34*CHe[3, 3] + 34*CHl1[1, 1] + 34*CHl1[2, 2] + 
                34*CHl1[3, 3] + 18*CHl3[1, 1] + 18*CHl3[2, 2] + 
                18*CHl3[3, 3] - 34*CHq1[1, 1] - 34*CHq1[2, 2] - 
                17*CHq1[3, 3] + 54*CHq3[1, 1] + 54*CHq3[2, 2] - 
                13*CHq3[3, 3] - 68*CHu[1, 1] - 68*CHu[2, 2])) + 
            8*MW2^3*(6*MT2*CHq3[3, 3] + MZ2*(7*CHd[1, 1] + 7*CHd[2, 2] + 
                7*CHd[3, 3] + 7*CHe[1, 1] + 7*CHe[2, 2] + 7*CHe[3, 3] + 
                7*CHl1[1, 1] + 7*CHl1[2, 2] + 7*CHl1[3, 3] - 31*CHl3[1, 1] - 
                31*CHl3[2, 2] - 31*CHl3[3, 3] - 7*CHq1[1, 1] - 7*CHq1[2, 2] - 
                29*CHq1[3, 3] - 93*CHq3[1, 1] - 93*CHq3[2, 2] - 
                49*CHq3[3, 3] - 14*CHu[1, 1] - 14*CHu[2, 2])) + 
            MZ2^2*(-6*MT2^2*(3*CHq1[3, 3] + 5*CHq3[3, 3]) - 3*MT2*MZ2*(
                3*CHq1[3, 3] + 5*CHq3[3, 3]) + MZ2^2*(2*CHd[1, 1] + 
                2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 
                2*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 2*CHl1[3, 3] - 
                2*CHq1[1, 1] - 2*CHq1[2, 2] - CHq1[3, 3] + CHq3[3, 3] - 
                4*CHu[1, 1] - 4*CHu[2, 2])) - 2*MW2*MZ2*
             (-18*MT2^2*(CHq1[3, 3] + CHq3[3, 3]) - 6*MT2*MZ2*(3*CHq1[3, 3] + 
                4*CHq3[3, 3]) + MZ2^2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
                CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
                CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3] - 
                CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] - 3*CHq3[1, 1] - 
                3*CHq3[2, 2] - 19*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) - 
            96*MW2^4*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 
              2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 
              2*CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 3*CHl3[3, 3] - 
              2*CHq1[1, 1] - 2*CHq1[2, 2] + 2*CHq1[3, 3] + 9*CHq3[1, 1] + 
              9*CHq3[2, 2] + 3*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])))))/
      (3456*MW2*(4*MW2 - MZ2)*MZ2^4*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^3*
       SW2) - (MW2*MZ*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
       (-((188*MW2^5 - 704*MW2^4*MZ2 + 251*MW2^3*MZ2^2 + 439*MW2^2*MZ2^3 - 
           412*MW2*MZ2^4 + 103*MZ2^5)*CHe[Leff, Leff]) - 
        2*MZ2*SW2*((94*MW2^4 - 305*MW2^3*MZ2 - 27*MW2^2*MZ2^2 + 
            206*MW2*MZ2^3 - 103*MZ2^4)*CHl1[Leff, Leff] + 
          (134*MW2^4 - 431*MW2^3*MZ2 - 336*MW2^2*MZ2^2 + 412*MW2*MZ2^3 - 
            103*MZ2^4)*CHl3[Leff, Leff] + 6*MW2^2*(MW2 + 2*MZ2)*
           (-(MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 
                2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - CHq1[
                1, 1] - CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] - 2*CHu[1, 1] - 
               2*CHu[2, 2])) + MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
              CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
              CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 3*CHl3[3, 3] - 
              CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 9*CHq3[1, 1] + 
              9*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))))/
      (144*MZ2^3*Pi^3*SW2) - (23*MT2*MW2*MZ*CHu[2, 2])/(36*Pi^3) + 
     ((1 - CW2)*MT2*MW2*MZ*CHu[2, 2])/(9*Pi^3) - (833*MW2^2*MZ*CHu[2, 2])/
      (324*Pi^3) + (73*(1 - CW2)*MW2^2*MZ*CHu[2, 2])/(162*Pi^3) - 
     (17*MH2*MW2^2*MZ*CHu[2, 2])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (19*(1 - CW2)*MH2*MW2^2*MZ*CHu[2, 2])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (34*MW2^3*MZ*CHu[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (MT2*MW2^2*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*Pi^3) - 
     (MW2^3*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*Pi^3) - 
     (47*MW2^3*MZ*CHu[2, 2])/(36*(4*MW2 - MZ2)*Pi^3) - 
     (8*MT2*MW2^3*MZ*CHu[2, 2])/(27*MZ2^2*Pi^3) + (MW2^4*MZ*CHu[2, 2])/
      (3*MZ2^2*Pi^3) + (2*MW2^5*MZ*CHu[2, 2])/(3*(4*MW2 - MZ2)*MZ2^2*Pi^3) + 
     (7*MT2*MW2^2*MZ*CHu[2, 2])/(9*MZ2*Pi^3) + (239*MW2^3*MZ*CHu[2, 2])/
      (648*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHu[2, 2])/(162*(MH2 - 4*MW2)*MZ2*
       Pi^3) - (38*MW2^4*MZ*CHu[2, 2])/(81*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (MT2*MW2^3*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*MZ2*Pi^3) - 
     (MW2^4*MZ*CHu[2, 2])/(162*(-MT2 + MW2)*MZ2*Pi^3) + 
     (17*MT2*MZ*MZ2*CHu[2, 2])/(108*Pi^3) + (5819*MW2*MZ*MZ2*CHu[2, 2])/
      (2592*Pi^3) + (55*MH2*MW2*MZ*MZ2*CHu[2, 2])/(648*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MW2*MZ*MZ2*CHu[2, 2])/(648*(MT2 - MW2)*Pi^3) - 
     (55*MW2^2*MZ*MZ2*CHu[2, 2])/(162*(MH2 - 4*MW2)*Pi^3) + 
     (5*MW2^2*MZ*MZ2*CHu[2, 2])/(648*(-MT2 + MW2)*Pi^3) + 
     (19*MW2^2*MZ*MZ2*CHu[2, 2])/(24*(4*MW2 - MZ2)*Pi^3) - 
     (493*MZ*MZ2^2*CHu[2, 2])/(864*Pi^3) + (MT2*MZ*MZ2^2*CHu[2, 2])/
      (216*(MT2 - MW2)*Pi^3) + (MW2*MZ*MZ2^2*CHu[2, 2])/
      (216*(-MT2 + MW2)*Pi^3) - (13*MW2*MZ*MZ2^2*CHu[2, 2])/
      (144*(4*MW2 - MZ2)*Pi^3) + (MZ*MZ2^3*CHu[2, 2])/
      (144*(-4*MW2 + MZ2)*Pi^3) + (7*MT2^2*MZ*(-MW2 + MZ2)*CHu[2, 2])/
      (108*(4*MT2 - MZ2)*Pi^3) + (MH2*MZ*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
      (36*(MH2 - 4*MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
      (8*(4*MT2 - MZ2)*Pi^3) + (MW2^4*MZ*CHu[2, 2])/(18*(-4*MW2*MZ2 + MZ2^2)*
       Pi^3) + ((1 - CW2)*MW2^2*MZ*CHu[2, 2])/(9*Pi) - 
     (38*MW2^3*MZ*SW2*CHu[2, 2])/(81*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2*CHu[2, 2])/(27*(4*MT2 - MZ2)*Pi^3) + 
     (16*MT2^2*MW2^2*MZ*SW2*CHu[2, 2])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) - 
     (29*MW2*MZ*MZ2*SW2*CHu[2, 2])/(81*Pi^3) - (MH2^2*MZ*MZ2*SW2*CHu[2, 2])/
      (144*(MH2 - 4*MZ2)*Pi^3) + (19*MZ*MZ2^2*SW2*CHu[2, 2])/(54*Pi^3) - 
     (55*MH2*MZ*MZ2^2*SW2*CHu[2, 2])/(648*(MH2 - 4*MW2)*Pi^3) + 
     (55*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/(162*(MH2 - 4*MW2)*Pi^3) - 
     (MZ*MZ2^3*SW2*CHu[2, 2])/(12*(MH2 - 4*MZ2)*Pi^3) + 
     (4*MW2^2*MZ*MZ2*SW2*CHu[2, 2])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2*CHu[2, 2])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (17*MZ*MZ2^3*SW2*CHu[2, 2])/(216*(-4*MT2 + MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2*SW2*CHu[2, 2])/(36*Pi) + (MZ*MZ2^2*SW2*CHu[2, 2])/
      (24*Pi) - (4*MW2*MZ*MZ2*SW2^2*CHu[2, 2])/(27*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHu[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2^2*MZ*MZ2*SW2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MH2*MZ*MZ2^2*SW2^2*CHu[2, 2])/(18*(MH2 - 4*MW2)*Pi^3) - 
     (2*MW2*MZ*MZ2^2*SW2^2*CHu[2, 2])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2*MZ*MZ2^2*SW2^3*CHu[2, 2])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (14*MW2*MZ*MZ2^2*SW2^3*CHu[2, 2])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (8*MZ*MZ2^2*SW2^3*CHu[2, 2])/(81*Pi) + 
     (MZ*(2*MH2^3 - 11*MH2^2*MZ2 + 24*MH2*MZ2^2 - 24*MZ2^3)*
       B0i[bb0, 0, 0, MH2]*((320*MW2^4 - 760*MW2^3*MZ2 + 912*MW2^2*MZ2^2 - 
          512*MW2*MZ2^3 + 103*MZ2^4)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((160*MW2^3 - 300*MW2^2*MZ2 + 306*MW2*MZ2^2 - 103*MZ2^3)*
           CHl1[Leff, Leff] + (160*MW2^3 - 300*MW2^2*MZ2 + 306*MW2*MZ2^2 - 
            103*MZ2^3)*CHl3[Leff, Leff] - 3*MW2*MZ2*
           (2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
            MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 2*CHe[1, 1] - 
              2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[2, 2] - 
              2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + 
              CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2])))))/
      (3456*MW2*(MH2 - 4*MZ2)*MZ2^3*Pi^3*SW2) - 
     (MZ*(2*MH2^3 - 13*MH2^2*MZ2 + 32*MH2*MZ2^2 - 36*MZ2^3)*
       B0i[bb0, MZ2, MH2, MZ2]*((320*MW2^4 - 760*MW2^3*MZ2 + 
          912*MW2^2*MZ2^2 - 512*MW2*MZ2^3 + 103*MZ2^4)*CHe[Leff, Leff] + 
        2*MZ2*SW2*((160*MW2^3 - 300*MW2^2*MZ2 + 306*MW2*MZ2^2 - 103*MZ2^3)*
           CHl1[Leff, Leff] + (160*MW2^3 - 300*MW2^2*MZ2 + 306*MW2*MZ2^2 - 
            103*MZ2^3)*CHl3[Leff, Leff] - 3*MW2*MZ2*
           (2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
              CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] + 
              CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - CHq1[1, 1] - 
              CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
              CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
            MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 2*CHe[1, 1] - 
              2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[2, 2] - 
              2*CHl1[3, 3] + 2*CHq1[1, 1] + 2*CHq1[2, 2] + CHq1[3, 3] + 
              CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2])))))/
      (3456*MW2*(MH2 - 4*MZ2)*MZ2^3*Pi^3*SW2) - 
     (MZ*B0i[bb0, 0, 0, MZ2]*((2*MW2 - MZ2)*
         (2*MH2^2*MZ2*(160*MW2^3 - 300*MW2^2*MZ2 + 306*MW2*MZ2^2 - 
            103*MZ2^3) - 4*MZ2*(-384*MW2^5 + 1104*MW2^4*MZ2 + 
            2688*MW2^3*MZ2^2 - 2626*MW2^2*MZ2^3 + 47*MW2*MZ2^4 + 206*MZ2^5) + 
          MH2*(-384*MW2^5 + 1104*MW2^4*MZ2 + 1888*MW2^3*MZ2^2 - 
            1126*MW2^2*MZ2^3 - 1483*MW2*MZ2^4 + 721*MZ2^5))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((2*MH2^2*MZ2*(160*MW2^3 - 300*MW2^2*MZ2 + 306*MW2*MZ2^2 - 
              103*MZ2^3) - 8*MZ2*(-192*MW2^5 + 672*MW2^4*MZ2 + 
              906*MW2^3*MZ2^2 - 1931*MW2^2*MZ2^3 + 487*MW2*MZ2^4 + 
              103*MZ2^5) + MH2*(-384*MW2^5 + 1344*MW2^4*MZ2 + 
              1012*MW2^3*MZ2^2 - 2362*MW2^2*MZ2^3 - 556*MW2*MZ2^4 + 
              721*MZ2^5))*CHl1[Leff, Leff] + 
          (2*MH2^2*MZ2*(160*MW2^3 - 300*MW2^2*MZ2 + 306*MW2*MZ2^2 - 
              103*MZ2^3) - 8*MZ2*(-192*MW2^5 + 192*MW2^4*MZ2 + 
              2658*MW2^3*MZ2^2 + 541*MW2^2*MZ2^3 - 1367*MW2*MZ2^4 + 
              103*MZ2^5) + MH2*(-384*MW2^5 + 384*MW2^4*MZ2 + 4516*MW2^3*MZ2^
                2 + 2582*MW2^2*MZ2^3 - 4264*MW2*MZ2^4 + 721*MZ2^5))*
           CHl3[Leff, Leff] - MW2*(-8*MZ2*(192*MW2^4*(CHq3[1, 1] + 
                CHq3[2, 2]) - 2*MW2*MZ2^3*(133*CHd[1, 1] + 133*CHd[2, 2] + 
                133*CHd[3, 3] + 133*CHe[1, 1] + 133*CHe[2, 2] + 
                133*CHe[3, 3] + 79*CHl1[1, 1] + 79*CHl1[2, 2] + 
                79*CHl1[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 
                13*CHl3[3, 3] - 79*CHq1[1, 1] - 79*CHq1[2, 2] - 
                167*CHq1[3, 3] - 183*CHq3[1, 1] - 183*CHq3[2, 2] - 
                167*CHq3[3, 3] - 266*CHu[1, 1] - 266*CHu[2, 2]) + 
              MZ2^4*(115*CHd[1, 1] + 115*CHd[2, 2] + 115*CHd[3, 3] + 
                115*CHe[1, 1] + 115*CHe[2, 2] + 115*CHe[3, 3] + 
                115*CHl1[1, 1] + 115*CHl1[2, 2] + 115*CHl1[3, 3] - 
                103*CHl3[1, 1] - 103*CHl3[2, 2] - 103*CHl3[3, 3] - 
                115*CHq1[1, 1] - 115*CHq1[2, 2] - 212*CHq1[3, 3] - 
                309*CHq3[1, 1] - 309*CHq3[2, 2] - 212*CHq3[3, 3] - 
                230*CHu[1, 1] - 230*CHu[2, 2]) + 2*MW2^2*MZ2^2*(
                89*CHd[1, 1] + 89*CHd[2, 2] + 89*CHd[3, 3] + 89*CHe[1, 1] + 
                89*CHe[2, 2] + 89*CHe[3, 3] + 71*CHl1[1, 1] + 71*CHl1[2, 2] + 
                71*CHl1[3, 3] + 55*CHl3[1, 1] + 55*CHl3[2, 2] + 
                55*CHl3[3, 3] - 71*CHq1[1, 1] - 71*CHq1[2, 2] - 
                151*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 
                151*CHq3[3, 3] - 178*CHu[1, 1] - 178*CHu[2, 2]) + 
              12*MW2^3*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
                3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] - 3*CHl1[1, 1] - 
                3*CHl1[2, 2] - 3*CHl1[3, 3] + 21*CHl3[1, 1] + 21*CHl3[2, 2] + 
                21*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
                55*CHq3[1, 1] + 55*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
                6*CHu[2, 2])) + 6*MH2^2*MZ2^2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + 
                CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
                CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
                CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 
                3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
                2*CHu[2, 2]) + MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 
                2*CHd[3, 3] - 2*CHe[1, 1] - 2*CHe[2, 2] - 2*CHe[3, 3] - 
                2*CHl1[1, 1] - 2*CHl1[2, 2] - 2*CHl1[3, 3] + 2*CHq1[1, 1] + 
                2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
                4*CHu[2, 2])) + MH2*(384*MW2^4*(CHq3[1, 1] + CHq3[2, 2]) + 
              MZ2^4*(260*CHd[1, 1] + 260*CHd[2, 2] + 260*CHd[3, 3] + 
                260*CHe[1, 1] + 260*CHe[2, 2] + 260*CHe[3, 3] + 
                260*CHl1[1, 1] + 260*CHl1[2, 2] + 260*CHl1[3, 3] - 
                206*CHl3[1, 1] - 206*CHl3[2, 2] - 206*CHl3[3, 3] - 
                260*CHq1[1, 1] - 260*CHq1[2, 2] - 439*CHq1[3, 3] - 
                618*CHq3[1, 1] - 618*CHq3[2, 2] - 439*CHq3[3, 3] - 
                520*CHu[1, 1] - 520*CHu[2, 2]) + 4*MW2^2*MZ2^2*(
                89*CHd[1, 1] + 89*CHd[2, 2] + 89*CHd[3, 3] + 89*CHe[1, 1] + 
                89*CHe[2, 2] + 89*CHe[3, 3] + 71*CHl1[1, 1] + 71*CHl1[2, 2] + 
                71*CHl1[3, 3] + 55*CHl3[1, 1] + 55*CHl3[2, 2] + 
                55*CHl3[3, 3] - 71*CHq1[1, 1] - 71*CHq1[2, 2] - 
                151*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 
                151*CHq3[3, 3] - 178*CHu[1, 1] - 178*CHu[2, 2]) + 
              24*MW2^3*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] + 
                3*CHe[1, 1] + 3*CHe[2, 2] + 3*CHe[3, 3] - 3*CHl1[1, 1] - 
                3*CHl1[2, 2] - 3*CHl1[3, 3] + 21*CHl3[1, 1] + 21*CHl3[2, 2] + 
                21*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
                55*CHq3[1, 1] + 55*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
                6*CHu[2, 2]) + 2*MW2*MZ2^3*(-281*CHd[1, 1] - 281*CHd[2, 2] - 
                281*CHd[3, 3] - 281*CHe[1, 1] - 281*CHe[2, 2] - 
                281*CHe[3, 3] - 173*CHl1[1, 1] - 173*CHl1[2, 2] - 
                173*CHl1[3, 3] + 11*CHl3[1, 1] + 11*CHl3[2, 2] + 
                11*CHl3[3, 3] + 173*CHq1[1, 1] + 173*CHq1[2, 2] + 
                319*CHq1[3, 3] + 321*CHq3[1, 1] + 321*CHq3[2, 2] + 
                319*CHq3[3, 3] + 562*CHu[1, 1] + 562*CHu[2, 2]))))))/
      (3456*MW2*(MH2 - 4*MZ2)*MZ2^3*Pi^3*SW2) - (107*MT2*MW2*MZ*CHu[3, 3])/
      (108*Pi^3) + (55*MH2*MT2*MW2*MZ*CHu[3, 3])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (19*MW2^2*MZ*CHu[3, 3])/(324*Pi^3) + (19*(1 - CW2)*MW2^2*MZ*CHu[3, 3])/
      (162*Pi^3) - (19*MH2*MW2^2*MZ*CHu[3, 3])/(324*(MH2 - 4*MW2)*Pi^3) - 
     (55*MT2*MW2^2*MZ*CHu[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) + 
     (20*(1 - CW2)*MT2*MW2^2*MZ*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (11*MT2*MW2^2*MZ*CHu[3, 3])/(2592*(MT2 - MW2)*Pi^3) + 
     (19*MW2^3*MZ*CHu[3, 3])/(81*(MH2 - 4*MW2)*Pi^3) + 
     (7*(1 - CW2)*MW2^3*MZ*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (MT2^2*MW2*MZ*CHu[3, 3])/(864*(-MT2 + MW2)*Pi^3) + 
     (MW2^3*MZ*CHu[3, 3])/(324*(-MT2 + MW2)*Pi^3) - 
     (5*MT2^2*MW2*MZ*CHu[3, 3])/(6*(4*MT2 - MZ2)*Pi^3) + 
     (29*MT2*MW2^2*MZ*CHu[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (19*MT2*MW2^3*MZ*CHu[3, 3])/(27*MZ2^2*Pi^3) - 
     (19*MH2*MT2*MW2^3*MZ*CHu[3, 3])/(54*(MH2 - 4*MW2)*MZ2^2*Pi^3) + 
     (38*MT2*MW2^4*MZ*CHu[3, 3])/(27*(MH2 - 4*MW2)*MZ2^2*Pi^3) - 
     (58*MT2^2*MW2^3*MZ*CHu[3, 3])/(27*(4*MT2 - MZ2)*MZ2^2*Pi^3) + 
     (47*MT2*MW2^2*MZ*CHu[3, 3])/(54*MZ2*Pi^3) + 
     (19*MH2*MT2*MW2^2*MZ*CHu[3, 3])/(54*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (MW2^3*MZ*CHu[3, 3])/(162*MZ2*Pi^3) + (19*MH2*MW2^3*MZ*CHu[3, 3])/
      (324*(MH2 - 4*MW2)*MZ2*Pi^3) - (38*MT2*MW2^3*MZ*CHu[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2*Pi^3) - (19*MW2^4*MZ*CHu[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2*Pi^3) + (MT2^2*MW2^2*MZ*CHu[3, 3])/
      (54*(-MT2 + MW2)*MZ2*Pi^3) - (MW2^4*MZ*CHu[3, 3])/
      (162*(-MT2 + MW2)*MZ2*Pi^3) + (13*MT2*MZ*MZ2*CHu[3, 3])/(54*Pi^3) - 
     (55*MH2*MT2*MZ*MZ2*CHu[3, 3])/(216*(MH2 - 4*MW2)*Pi^3) + 
     (7*MT2^2*MZ*MZ2*CHu[3, 3])/(1728*(MT2 - MW2)*Pi^3) + 
     (29*MW2*MZ*MZ2*CHu[3, 3])/(648*Pi^3) - (55*MH2*MW2*MZ*MZ2*CHu[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3) + (55*MT2*MW2*MZ*MZ2*CHu[3, 3])/
      (54*(MH2 - 4*MW2)*Pi^3) + (55*MW2^2*MZ*MZ2*CHu[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3) + (5*MT2*MW2*MZ*MZ2*CHu[3, 3])/
      (5184*(-MT2 + MW2)*Pi^3) + (MW2^2*MZ*MZ2*CHu[3, 3])/
      (324*(-MT2 + MW2)*Pi^3) - (59*MT2^2*MZ*MZ2*CHu[3, 3])/
      (432*(4*MT2 - MZ2)*Pi^3) - (7*MT2*MW2*MZ*MZ2*CHu[3, 3])/
      (6*(4*MT2 - MZ2)*Pi^3) + (55*MH2*MZ*MZ2^2*CHu[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3) - (55*MW2*MZ*MZ2^2*CHu[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3) + (59*MT2*MZ*MZ2^2*CHu[3, 3])/
      (96*(4*MT2 - MZ2)*Pi^3) - (29*MW2^3*MZ*CHu[3, 3])/
      (54*(-4*MT2 + MZ2)*Pi^3) + (19*MW2^2*MZ*MZ2*CHu[3, 3])/
      (18*(-4*MT2 + MZ2)*Pi^3) - (19*MW2*MZ*MZ2^2*CHu[3, 3])/
      (24*(-4*MT2 + MZ2)*Pi^3) + (59*MZ*MZ2^3*CHu[3, 3])/
      (216*(-4*MT2 + MZ2)*Pi^3) + (MT2*MZ*MZ2*(-MW2 + MZ2)*CHu[3, 3])/
      (24*(4*MT2 - MZ2)*Pi^3) - (65*MT2^2*MW2^2*MZ*CHu[3, 3])/
      (36*(-4*MT2*MZ2 + MZ2^2)*Pi^3) + (MT2*MW2^3*MZ*CHu[3, 3])/
      (81*MT2*MZ2*Pi^3 - 81*MW2*MZ2*Pi^3) + (55*MH2*MT2*MW2*MZ*CHu[3, 3])/
      (216*(MH2 - 4*MW2)*Pi^3*SW2) + (41*MH2*MW2^2*MZ*CHu[3, 3])/
      (432*(MH2 - 4*MW2)*Pi^3*SW2) - (55*MT2*MW2^2*MZ*CHu[3, 3])/
      (54*(MH2 - 4*MW2)*Pi^3*SW2) - (41*MW2^3*MZ*CHu[3, 3])/
      (108*(MH2 - 4*MW2)*Pi^3*SW2) - (19*MH2*MT2*MW2^4*MZ*CHu[3, 3])/
      (54*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + (38*MT2*MW2^5*MZ*CHu[3, 3])/
      (27*(MH2 - 4*MW2)*MZ2^3*Pi^3*SW2) + (2*MH2*MT2*MW2^3*MZ*CHu[3, 3])/
      (3*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) + (19*MH2*MW2^4*MZ*CHu[3, 3])/
      (324*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (8*MT2*MW2^4*MZ*CHu[3, 3])/
      (3*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (19*MW2^5*MZ*CHu[3, 3])/
      (81*(MH2 - 4*MW2)*MZ2^2*Pi^3*SW2) - (41*MH2*MT2*MW2^2*MZ*CHu[3, 3])/
      (72*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - (MH2*MW2^3*MZ*CHu[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (41*MT2*MW2^3*MZ*CHu[3, 3])/
      (18*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) + (4*MW2^4*MZ*CHu[3, 3])/
      (9*(MH2 - 4*MW2)*MZ2*Pi^3*SW2) - (55*MH2*MW2*MZ*MZ2*CHu[3, 3])/
      (1296*(MH2 - 4*MW2)*Pi^3*SW2) + (55*MW2^2*MZ*MZ2*CHu[3, 3])/
      (324*(MH2 - 4*MW2)*Pi^3*SW2) - (10*MT2*MW2*MZ*SW2*CHu[3, 3])/
      (27*Pi^3) - (5*MH2*MT2*MW2*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (7*MH2*MW2^2*MZ*SW2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MT2^2*MW2*MZ*SW2*CHu[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MT2*MW2^2*MZ*SW2*CHu[3, 3])/(18*(MH2 - 4*MW2)*MZ2*Pi^3) - 
     (14*MT2*MW2^3*MZ*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2*Pi^3) + 
     (2*MT2^2*MW2^2*MZ*SW2*CHu[3, 3])/(27*(4*MT2 - MZ2)*MZ2*Pi^3) + 
     (19*MT2*MZ*MZ2*SW2*CHu[3, 3])/(27*Pi^3) + (MH2*MT2*MZ*MZ2*SW2*CHu[3, 3])/
      (6*(MH2 - 4*MW2)*Pi^3) - (14*MW2*MZ*MZ2*SW2*CHu[3, 3])/(81*Pi^3) + 
     (5*MH2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(54*(MH2 - 4*MW2)*Pi^3) - 
     (2*MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*Pi^3) - 
     (10*MW2^2*MZ*MZ2*SW2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (MT2^2*MZ*MZ2*SW2*CHu[3, 3])/(108*(4*MT2 - MZ2)*Pi^3) - 
     (MT2*MW2*MZ*MZ2*SW2*CHu[3, 3])/(24*(4*MT2 - MZ2)*Pi^3) - 
     (MH2*MZ*MZ2^2*SW2*CHu[3, 3])/(36*(MH2 - 4*MW2)*Pi^3) + 
     (MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (MW2^2*MZ*MZ2*SW2*CHu[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) - 
     (MW2*MZ*MZ2^2*SW2*CHu[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (MZ*MZ2^3*SW2*CHu[3, 3])/(54*(-4*MT2 + MZ2)*Pi^3) - 
     (7*MT2*MW2*MZ*SW2^2*CHu[3, 3])/(9*Pi^3) + 
     (7*MH2*MT2*MW2*MZ*SW2^2*CHu[3, 3])/(18*(MH2 - 4*MW2)*Pi^3) - 
     (14*MT2*MW2^2*MZ*SW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) - 
     (20*MT2^2*MW2*MZ*SW2^2*CHu[3, 3])/(27*(4*MT2 - MZ2)*Pi^3) - 
     (7*MH2*MT2*MZ*MZ2*SW2^2*CHu[3, 3])/(18*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2*MZ*MZ2*SW2^2*CHu[3, 3])/(54*Pi^3) - 
     (7*MH2*MW2*MZ*MZ2*SW2^2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) + 
     (14*MT2*MW2*MZ*MZ2*SW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*Pi^3) + 
     (7*MW2^2*MZ*MZ2*SW2^2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) - 
     (5*MT2^2*MZ*MZ2*SW2^2*CHu[3, 3])/(54*(4*MT2 - MZ2)*Pi^3) + 
     (7*MH2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(108*(MH2 - 4*MW2)*Pi^3) - 
     (7*MW2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(27*(MH2 - 4*MW2)*Pi^3) + 
     (5*MT2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(12*(4*MT2 - MZ2)*Pi^3) - 
     (5*MW2*MZ*MZ2^2*SW2^2*CHu[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) + 
     (5*MZ*MZ2^3*SW2^2*CHu[3, 3])/(27*(-4*MT2 + MZ2)*Pi^3) - 
     (MZ*B0i[bb0, 0, 0, MW2]*(-3*(2*MW2 - MZ2)*
         (4*MT2^8*MW2*MZ2*(16*MW2^4 + 20*MW2^3*MZ2 - 6*MW2^2*MZ2^2 - 
            4*MW2*MZ2^3 + MZ2^4) + MT2^7*(-19200*MW2^7 + 51264*MW2^6*MZ2 - 
            35912*MW2^5*MZ2^2 + 8512*MW2^4*MZ2^3 + 5262*MW2^3*MZ2^4 - 
            3098*MW2^2*MZ2^5 + 979*MW2*MZ2^6 - 103*MZ2^7) + 
          MT2^6*(134400*MW2^8 - 379648*MW2^7*MZ2 + 300552*MW2^6*MZ2^2 - 
            93880*MW2^5*MZ2^3 - 28098*MW2^4*MZ2^4 + 26638*MW2^3*MZ2^5 - 
            9887*MW2^2*MZ2^6 + 1696*MW2*MZ2^7 - 103*MZ2^8) + 
          MW2^6*(19200*MW2^8 - 32320*MW2^7*MZ2 - 16024*MW2^6*MZ2^2 + 
            26816*MW2^5*MZ2^3 - 13974*MW2^4*MZ2^4 - 2194*MW2^3*MZ2^5 + 
            2127*MW2^2*MZ2^6 - 870*MW2*MZ2^7 + 103*MZ2^8) + 
          MT2^5*MW2*(-403200*MW2^8 + 1159360*MW2^7*MZ2 - 950568*MW2^6*MZ2^2 + 
            316216*MW2^5*MZ2^3 + 75454*MW2^4*MZ2^4 - 85020*MW2^3*MZ2^5 + 
            32679*MW2^2*MZ2^6 - 6049*MW2*MZ2^7 + 412*MZ2^8) + 
          MT2^2*MW2^3*(403200*MW2^9 - 986624*MW2^8*MZ2 + 427480*MW2^7*MZ2^2 + 
            152984*MW2^6*MZ2^3 - 256566*MW2^5*MZ2^4 + 64574*MW2^4*MZ2^5 + 
            10485*MW2^3*MZ2^6 - 11936*MW2^2*MZ2^7 + 3428*MW2*MZ2^8 - 
            309*MZ2^9) + MT2^4*MW2*(672000*MW2^9 - 1900800*MW2^8*MZ2 + 
            1476968*MW2^7*MZ2^2 - 417480*MW2^6*MZ2^3 - 174018*MW2^5*MZ2^4 + 
            141834*MW2^4*MZ2^5 - 44289*MW2^3*MZ2^6 + 5378*MW2^2*MZ2^7 + 
            462*MW2*MZ2^8 - 103*MZ2^9) - MT2*MW2^4*(134400*MW2^9 - 
            283968*MW2^8*MZ2 + 22584*MW2^7*MZ2^2 + 133096*MW2^6*MZ2^3 - 
            105946*MW2^5*MZ2^4 + 9380*MW2^4*MZ2^5 + 10729*MW2^3*MZ2^6 - 
            6265*MW2^2*MZ2^7 + 1385*MW2*MZ2^8 - 103*MZ2^9) + 
          MT2^3*MW2^2*(-672000*MW2^9 + 1804736*MW2^8*MZ2 - 
            1179992*MW2^7*MZ2^2 + 139952*MW2^6*MZ2^3 + 285914*MW2^5*MZ2^4 - 
            133334*MW2^4*MZ2^5 + 18707*MW2^3*MZ2^6 + 5625*MW2^2*MZ2^7 - 
            2923*MW2*MZ2^8 + 309*MZ2^9))*CHe[Leff, Leff] - 
        2*MZ2*SW2*(3*(4*MT2^8*MW2*MZ2*(16*MW2^4 + 20*MW2^3*MZ2 - 
              6*MW2^2*MZ2^2 - 4*MW2*MZ2^3 + MZ2^4) + 
            MT2^7*(-19200*MW2^7 + 51264*MW2^6*MZ2 - 36232*MW2^5*MZ2^2 + 
              9760*MW2^4*MZ2^3 + 6618*MW2^3*MZ2^4 - 4746*MW2^2*MZ2^5 + 
              1288*MW2*MZ2^6 - 103*MZ2^7) + MT2^6*(134400*MW2^8 - 
              379648*MW2^7*MZ2 + 302792*MW2^6*MZ2^2 - 102936*MW2^5*MZ2^3 - 
              36342*MW2^4*MZ2^4 + 39530*MW2^3*MZ2^5 - 13698*MW2^2*MZ2^6 + 
              2005*MW2*MZ2^7 - 103*MZ2^8) + MW2^6*(19200*MW2^8 - 
              32320*MW2^7*MZ2 - 15704*MW2^6*MZ2^2 + 25888*MW2^5*MZ2^3 - 
              16578*MW2^4*MZ2^4 - 1902*MW2^3*MZ2^5 + 3466*MW2^2*MZ2^6 - 
              1179*MW2*MZ2^7 + 103*MZ2^8) + MT2^5*MW2*(-403200*MW2^8 + 
              1159360*MW2^7*MZ2 - 957288*MW2^6*MZ2^2 + 343704*MW2^5*MZ2^3 + 
              98938*MW2^4*MZ2^4 - 125052*MW2^3*MZ2^5 + 45760*MW2^2*MZ2^6 - 
              7285*MW2*MZ2^7 + 412*MZ2^8) + MT2^2*MW2^3*(403200*MW2^9 - 
              986624*MW2^8*MZ2 + 434200*MW2^7*MZ2^2 + 128376*MW2^6*MZ2^3 - 
              292242*MW2^5*MZ2^4 + 96146*MW2^4*MZ2^5 + 16304*MW2^3*MZ2^6 - 
              18425*MW2^2*MZ2^7 + 4355*MW2*MZ2^8 - 309*MZ2^9) + 
            MT2^4*MW2*(672000*MW2^9 - 1900800*MW2^8*MZ2 + 1488168*MW2^7*MZ2^
                2 - 462760*MW2^6*MZ2^3 - 215558*MW2^5*MZ2^4 + 
              207542*MW2^4*MZ2^5 - 61988*MW2^3*MZ2^6 + 5275*MW2^2*MZ2^7 + 
              771*MW2*MZ2^8 - 103*MZ2^9) - MT2*MW2^4*(134400*MW2^9 - 
              283968*MW2^8*MZ2 + 24824*MW2^7*MZ2^2 + 125640*MW2^6*MZ2^3 - 
              120750*MW2^5*MZ2^4 + 16740*MW2^4*MZ2^5 + 16514*MW2^3*MZ2^6 - 
              9149*MW2^2*MZ2^7 + 1694*MW2*MZ2^8 - 103*MZ2^9) + 
            MT2^3*MW2^2*(-672000*MW2^9 + 1804736*MW2^8*MZ2 - 
              1191192*MW2^7*MZ2^2 + 183632*MW2^6*MZ2^3 + 334334*MW2^5*MZ2^4 - 
              194758*MW2^4*MZ2^5 + 25454*MW2^3*MZ2^6 + 10569*MW2^2*MZ2^7 - 
              3850*MW2*MZ2^8 + 309*MZ2^9))*CHl1[Leff, Leff] + 
          (12*MT2^8*MW2*MZ2*(16*MW2^4 + 20*MW2^3*MZ2 - 6*MW2^2*MZ2^2 - 
              4*MW2*MZ2^3 + MZ2^4) - MT2^7*(57600*MW2^7 - 149952*MW2^6*MZ2 + 
              88600*MW2^5*MZ2^2 - 23984*MW2^4*MZ2^3 + 12978*MW2^3*MZ2^4 - 
              9658*MW2^2*MZ2^5 + 50*MW2*MZ2^6 + 309*MZ2^7) + 
            MT2^6*(403200*MW2^8 - 1112064*MW2^7*MZ2 + 763864*MW2^6*MZ2^2 - 
              251640*MW2^5*MZ2^3 + 115502*MW2^4*MZ2^4 - 81514*MW2^3*MZ2^5 + 
              10200*MW2^2*MZ2^6 + 2101*MW2*MZ2^7 - 309*MZ2^8) + 
            MW2^6*(57600*MW2^8 - 93120*MW2^7*MZ2 - 63368*MW2^6*MZ2^2 + 
              62864*MW2^5*MZ2^3 - 11606*MW2^4*MZ2^4 + 3230*MW2^3*MZ2^5 - 
              9584*MW2^2*MZ2^6 + 377*MW2*MZ2^7 + 309*MZ2^8) + 
            MT2^5*MW2*(-1209600*MW2^8 + 3397440*MW2^7*MZ2 - 2434488*MW2^6*MZ2^
                2 + 839512*MW2^5*MZ2^3 - 371474*MW2^4*MZ2^4 + 
              257988*MW2^3*MZ2^5 - 40498*MW2^2*MZ2^6 - 6199*MW2*MZ2^7 + 
              1236*MZ2^8) + MT2^2*MW2^3*(1209600*MW2^9 - 2879232*MW2^8*MZ2 + 
              899784*MW2^7*MZ2^2 + 384344*MW2^6*MZ2^3 - 100486*MW2^5*MZ2^4 - 
              65106*MW2^4*MZ2^5 - 86870*MW2^3*MZ2^6 + 35983*MW2^2*MZ2^7 + 
              1323*MW2*MZ2^8 - 927*MZ2^9) + MT2^4*MW2*(2016000*MW2^9 - 
              5568000*MW2^8*MZ2 + 3741944*MW2^7*MZ2^2 - 1106280*MW2^6*MZ2^3 + 
              496062*MW2^5*MZ2^4 - 383190*MW2^4*MZ2^5 + 37674*MW2^3*MZ2^6 + 
              20151*MW2^2*MZ2^7 - 1601*MW2*MZ2^8 - 309*MZ2^9) + 
            MT2*MW2^4*(-403200*MW2^9 + 825024*MW2^8*MZ2 + 50840*MW2^7*MZ2^2 - 
              329768*MW2^6*MZ2^3 + 91146*MW2^5*MZ2^4 - 8980*MW2^4*MZ2^5 + 
              51476*MW2^3*MZ2^6 - 12105*MW2^2*MZ2^7 - 1168*MW2*MZ2^8 + 
              309*MZ2^9) + MT2^3*MW2^2*(-2016000*MW2^9 + 5279808*MW2^8*MZ2 - 
              2870216*MW2^7*MZ2^2 + 377056*MW2^6*MZ2^3 - 206406*MW2^5*MZ2^4 + 
              267974*MW2^4*MZ2^5 + 37868*MW2^3*MZ2^6 - 39981*MW2^2*MZ2^7 + 
              192*MW2*MZ2^8 + 927*MZ2^9))*CHl3[Leff, Leff] - 
          6*(MT2 - MW2)*MW2^2*MZ2*(MT2^4*(4*MW2 - MZ2) - 
            MT2^3*(-4*MW2 + MZ2)^2 + MW2^3*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2) + 
            MT2^2*MW2*(24*MW2^2 - 10*MW2*MZ2 + MZ2^2) - 
            MT2*MW2*(16*MW2^3 - 5*MW2*MZ2^2 + MZ2^3))*
           (MW2^2*(-4*MW2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] + 
                18*CHe[1, 1] + 18*CHe[2, 2] + 18*CHe[3, 3] + 15*CHl1[1, 1] + 
                15*CHl1[2, 2] + 15*CHl1[3, 3] + 23*CHl3[1, 1] + 
                23*CHl3[2, 2] + 23*CHl3[3, 3] - 15*CHq1[1, 1] - 
                15*CHq1[2, 2] - 6*CHq1[3, 3] + 37*CHq3[1, 1] + 
                37*CHq3[2, 2] + 2*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
              MZ2^3*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 
                16*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] - 20*CHl1[1, 1] - 
                20*CHl1[2, 2] - 20*CHl1[3, 3] + 54*CHl3[1, 1] + 
                54*CHl3[2, 2] + 54*CHl3[3, 3] + 20*CHq1[1, 1] + 
                20*CHq1[2, 2] + 37*CHq1[3, 3] + 66*CHq3[1, 1] + 
                66*CHq3[2, 2] + 23*CHq3[3, 3] - 32*CHu[1, 1] - 
                32*CHu[2, 2]) - 4*MW2^2*MZ2*(10*CHd[1, 1] + 10*CHd[2, 2] + 
                10*CHd[3, 3] + 10*CHe[1, 1] + 10*CHe[2, 2] + 10*CHe[3, 3] + 
                4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] - 10*CHl3[1, 1] - 
                10*CHl3[2, 2] - 10*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
                23*CHq1[3, 3] - 38*CHq3[1, 1] - 38*CHq3[2, 2] - 
                23*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
              16*MW2^3*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] + 
                6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 6*CHl1[1, 1] + 
                6*CHl1[2, 2] + 6*CHl1[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] + 
                9*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 
                23*CHq3[1, 1] + 23*CHq3[2, 2] + 7*CHq3[3, 3] - 12*CHu[1, 1] - 
                12*CHu[2, 2])) + MT2^3*(2*MW2 + MZ2)*(4*MW2*CHq3[3, 3] + 
              MZ2*(3*CHq1[3, 3] + 5*CHq3[3, 3] + 3*CHu[3, 3])) - 
            MT2*MW2*(MZ2^3*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 
                32*CHe[1, 1] + 32*CHe[2, 2] + 32*CHe[3, 3] - 40*CHl1[1, 1] - 
                40*CHl1[2, 2] - 40*CHl1[3, 3] + 108*CHl3[1, 1] + 
                108*CHl3[2, 2] + 108*CHl3[3, 3] + 40*CHq1[1, 1] + 
                40*CHq1[2, 2] + 53*CHq1[3, 3] + 132*CHq3[1, 1] + 
                132*CHq3[2, 2] + 30*CHq3[3, 3] - 64*CHu[1, 1] - 
                64*CHu[2, 2]) + 8*MW2^3*(24*CHd[1, 1] + 24*CHd[2, 2] + 
                24*CHd[3, 3] + 24*CHe[1, 1] + 24*CHe[2, 2] + 24*CHe[3, 3] + 
                24*CHl1[1, 1] + 24*CHl1[2, 2] + 24*CHl1[3, 3] + 
                36*CHl3[1, 1] + 36*CHl3[2, 2] + 36*CHl3[3, 3] - 
                24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
                92*CHq3[1, 1] + 92*CHq3[2, 2] + 27*CHq3[3, 3] - 
                48*CHu[1, 1] - 48*CHu[2, 2]) - MW2*MZ2^2*(144*CHd[1, 1] + 
                144*CHd[2, 2] + 144*CHd[3, 3] + 144*CHe[1, 1] + 
                144*CHe[2, 2] + 144*CHe[3, 3] + 120*CHl1[1, 1] + 
                120*CHl1[2, 2] + 120*CHl1[3, 3] + 184*CHl3[1, 1] + 
                184*CHl3[2, 2] + 184*CHl3[3, 3] - 120*CHq1[1, 1] - 
                120*CHq1[2, 2] - 3*CHq1[3, 3] + 296*CHq3[1, 1] + 
                296*CHq3[2, 2] + 67*CHq3[3, 3] - 288*CHu[1, 1] - 
                288*CHu[2, 2] + 3*CHu[3, 3]) - 2*MW2^2*MZ2*(40*CHd[1, 1] + 
                40*CHd[2, 2] + 40*CHd[3, 3] + 40*CHe[1, 1] + 40*CHe[2, 2] + 
                40*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 
                16*CHl1[3, 3] - 40*CHl3[1, 1] - 40*CHl3[2, 2] - 
                40*CHl3[3, 3] - 16*CHq1[1, 1] - 16*CHq1[2, 2] - 
                89*CHq1[3, 3] - 152*CHq3[1, 1] - 152*CHq3[2, 2] - 
                71*CHq3[3, 3] - 80*CHu[1, 1] - 80*CHu[2, 2] + 3*CHu[3, 3])) + 
            MT2^2*(MZ2^3*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 
                16*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] - 20*CHl1[1, 1] - 
                20*CHl1[2, 2] - 20*CHl1[3, 3] + 54*CHl3[1, 1] + 
                54*CHl3[2, 2] + 54*CHl3[3, 3] + 20*CHq1[1, 1] + 
                20*CHq1[2, 2] + 25*CHq1[3, 3] + 66*CHq3[1, 1] + 
                66*CHq3[2, 2] + 19*CHq3[3, 3] - 32*CHu[1, 1] - 
                32*CHu[2, 2]) + 16*MW2^3*(6*CHd[1, 1] + 6*CHd[2, 2] + 
                6*CHd[3, 3] + 6*CHe[1, 1] + 6*CHe[2, 2] + 6*CHe[3, 3] + 
                6*CHl1[1, 1] + 6*CHl1[2, 2] + 6*CHl1[3, 3] + 9*CHl3[1, 1] + 
                9*CHl3[2, 2] + 9*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
                6*CHq1[3, 3] + 23*CHq3[1, 1] + 23*CHq3[2, 2] + 6*CHq3[3, 3] - 
                12*CHu[1, 1] - 12*CHu[2, 2]) - 2*MW2*MZ2^2*(36*CHd[1, 1] + 
                36*CHd[2, 2] + 36*CHd[3, 3] + 36*CHe[1, 1] + 36*CHe[2, 2] + 
                36*CHe[3, 3] + 30*CHl1[1, 1] + 30*CHl1[2, 2] + 
                30*CHl1[3, 3] + 46*CHl3[1, 1] + 46*CHl3[2, 2] + 
                46*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 
                3*CHq1[3, 3] + 74*CHq3[1, 1] + 74*CHq3[2, 2] + 
                17*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2] + 3*CHu[3, 3]) - 
              4*MW2^2*MZ2*(10*CHd[1, 1] + 10*CHd[2, 2] + 10*CHd[3, 3] + 
                10*CHe[1, 1] + 10*CHe[2, 2] + 10*CHe[3, 3] + 4*CHl1[1, 1] + 
                4*CHl1[2, 2] + 4*CHl1[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] - 
                10*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 20*CHq1[3, 3] - 
                38*CHq3[1, 1] - 38*CHq3[2, 2] - 12*CHq3[3, 3] - 
                20*CHu[1, 1] - 20*CHu[2, 2] + 3*CHu[3, 3]))))))/
      (3456*MW2*(-MT2 + MW2)^3*(4*MW2 - MZ2)*MZ2^4*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW2) - 
     (MZ*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
       ((2*MW2 - MZ2)*(-2*MT2*MW2*MZ2*(19*MW2^3 + 15*MW2^2*MZ2 + 
            3*MW2*MZ2^2 - MZ2^3) + MT2^2*MZ2*(20*MW2^3 + 12*MW2^2*MZ2 - 
            6*MW2*MZ2^2 + MZ2^3) + MT2^3*(8*MW2^3 - 6*MW2^2*MZ2 - 
            6*MW2*MZ2^2 + 4*MZ2^3) + MW2*(-8*MW2^5 + 24*MW2^4*MZ2 + 
            47*MW2^3*MZ2^2 + 11*MW2^2*MZ2^3 - 3*MW2*MZ2^4 + MZ2^5))*
         CHe[Leff, Leff] + MZ2*SW2*
         (2*(-2*MT2*MW2*MZ2*(19*MW2^3 + 15*MW2^2*MZ2 + 3*MW2*MZ2^2 - MZ2^3) + 
            MT2^2*MZ2*(20*MW2^3 + 12*MW2^2*MZ2 - 6*MW2*MZ2^2 + MZ2^3) + 
            MT2^3*(8*MW2^3 - 6*MW2^2*MZ2 - 6*MW2*MZ2^2 + 4*MZ2^3) + 
            MW2*(-8*MW2^5 + 24*MW2^4*MZ2 + 47*MW2^3*MZ2^2 + 11*MW2^2*MZ2^3 - 
              3*MW2*MZ2^4 + MZ2^5))*CHl1[Leff, Leff] + 
          2*(-2*MT2*MW2*MZ2*(19*MW2^3 + 15*MW2^2*MZ2 + 3*MW2*MZ2^2 - MZ2^3) + 
            MT2^2*MZ2*(20*MW2^3 + 12*MW2^2*MZ2 - 6*MW2*MZ2^2 + MZ2^3) + 
            MT2^3*(8*MW2^3 - 6*MW2^2*MZ2 - 6*MW2*MZ2^2 + 4*MZ2^3) + 
            MW2*(-8*MW2^5 + 24*MW2^4*MZ2 + 47*MW2^3*MZ2^2 + 11*MW2^2*MZ2^3 - 
              3*MW2*MZ2^4 + MZ2^5))*CHl3[Leff, Leff] + 
          MW2*(-4*MW2*(MW2 + MZ2)^2*(8*MW2^2*CHq3[3, 3] - 
              MZ2^2*(3*CHq1[3, 3] + CHq3[3, 3]) + MW2*MZ2*(3*CHq1[3, 3] + 
                11*CHq3[3, 3])) + MT2^3*(-16*MW2^2*CHq3[3, 3] - 
              2*MW2*MZ2*(6*CHq1[3, 3] + 2*CHq3[3, 3] - 3*CHu[3, 3]) + 
              MZ2^2*(12*CHq1[3, 3] + 20*CHq3[3, 3] + 3*CHu[3, 3])) + 
            2*MT2^2*MZ2*(MZ2^2*(3*CHq1[3, 3] + CHq3[3, 3]) + 
              MW2^2*(6*CHq1[3, 3] - 26*CHq3[3, 3] - 6*CHu[3, 3]) - 
              MW2*MZ2*(9*CHq1[3, 3] + 29*CHq3[3, 3] + 3*CHu[3, 3])) + 
            MT2*MW2*(48*MW2^3*CHq3[3, 3] + 2*MZ2^3*(16*CHq3[3, 3] + 
                3*CHu[3, 3]) + 2*MW2^2*MZ2*(6*CHq1[3, 3] + 58*CHq3[3, 3] + 
                3*CHu[3, 3]) + MW2*MZ2^2*(-12*CHq1[3, 3] + 92*CHq3[3, 3] + 
                15*CHu[3, 3]))))))/(288*MW2*MZ2^3*Pi^3*SW2) - 
     (MT2*MZ*B0i[bb0, 0, 0, MT2]*
       ((-24*MT2^9*(8*MW2^4 + 8*MW2^3*MZ2 - 6*MW2^2*MZ2^2 - 2*MW2*MZ2^3 + 
            MZ2^4) + 4*MT2^8*(2800*MW2^5 - 15532*MW2^4*MZ2 + 
            27956*MW2^3*MZ2^2 - 23087*MW2^2*MZ2^3 + 9117*MW2*MZ2^4 - 
            1398*MZ2^5) + MT2^7*(-73600*MW2^6 + 450512*MW2^5*MZ2 - 
            849464*MW2^4*MZ2^2 + 756844*MW2^3*MZ2^3 - 345358*MW2^2*MZ2^4 + 
            74718*MW2*MZ2^5 - 5462*MZ2^6) + MW2^6*MZ2*(48*MW2^6 - 
            568*MW2^5*MZ2 + 260*MW2^4*MZ2^2 - 454*MW2^3*MZ2^3 - 
            580*MW2^2*MZ2^4 + 635*MW2*MZ2^5 - 115*MZ2^6) + 
          MT2^5*MW2*(-360320*MW2^7 + 2264848*MW2^6*MZ2 - 4220072*MW2^5*
             MZ2^2 + 3687624*MW2^4*MZ2^3 - 1588754*MW2^3*MZ2^4 + 
            267363*MW2^2*MZ2^5 + 13146*MW2*MZ2^6 - 5992*MZ2^7) + 
          2*MT2^6*(108576*MW2^7 - 683552*MW2^6*MZ2 + 1304832*MW2^5*MZ2^2 - 
            1187360*MW2^4*MZ2^3 + 560756*MW2^3*MZ2^4 - 128425*MW2^2*MZ2^5 + 
            10450*MW2*MZ2^6 + 53*MZ2^7) + MT2^3*MW2^2*(-216960*MW2^8 + 
            1274224*MW2^7*MZ2 - 1970120*MW2^6*MZ2^2 + 1137524*MW2^5*MZ2^3 + 
            71826*MW2^4*MZ2^4 - 359478*MW2^3*MZ2^5 + 137273*MW2^2*MZ2^6 - 
            14865*MW2*MZ2^7 - 312*MZ2^8) + MT2*MW2^4*(-10432*MW2^8 + 
            52080*MW2^7*MZ2 - 43176*MW2^6*MZ2^2 - 22808*MW2^5*MZ2^3 + 
            59246*MW2^4*MZ2^4 - 29675*MW2^3*MZ2^5 + 2361*MW2^2*MZ2^6 + 
            1105*MW2*MZ2^7 - 115*MZ2^8) + 2*MT2^4*MW2*(180256*MW2^8 - 
            1106656*MW2^7*MZ2 + 1930684*MW2^6*MZ2^2 - 1488616*MW2^5*MZ2^3 + 
            443665*MW2^4*MZ2^4 + 53527*MW2^3*MZ2^5 - 57344*MW2^2*MZ2^6 + 
            8314*MW2*MZ2^7 + 53*MZ2^8) + MT2^2*MW2^3*(72640*MW2^8 - 
            398976*MW2^7*MZ2 + 500400*MW2^6*MZ2^2 - 114904*MW2^5*MZ2^3 - 
            242008*MW2^4*MZ2^4 + 202860*MW2^3*MZ2^5 - 54075*MW2^2*MZ2^6 + 
            3160*MW2*MZ2^7 + 312*MZ2^8))*CHe[Leff, Leff] + 
        2*MZ2*SW2*(-((24*MT2^9*(4*MW2^3 + 6*MW2^2*MZ2 - MZ2^3) - 
             4*MT2^8*(1400*MW2^4 - 7066*MW2^3*MZ2 + 10445*MW2^2*MZ2^2 - 6321*
                MW2*MZ2^3 + 1398*MZ2^4) + MT2^7*(36800*MW2^5 - 206856*MW2^4*
                MZ2 + 321304*MW2^3*MZ2^2 - 217770*MW2^2*MZ2^3 + 63794*MW2*
                MZ2^4 - 5462*MZ2^5) + MW2^6*MZ2*(-24*MW2^5 + 272*MW2^4*MZ2 + 
               6*MW2^3*MZ2^2 + 230*MW2^2*MZ2^3 + 405*MW2*MZ2^4 - 115*MZ2^5) + 
             MT2^5*MW2*(180160*MW2^6 - 1042344*MW2^5*MZ2 + 1588864*MW2^4*
                MZ2^2 - 1049380*MW2^3*MZ2^3 + 269687*MW2^2*MZ2^4 + 1162*MW2*
                MZ2^5 - 5992*MZ2^6) + MT2^6*(-108576*MW2^6 + 629264*MW2^5*
                MZ2 - 990200*MW2^4*MZ2^2 + 692260*MW2^3*MZ2^3 - 214626*MW2^2*
                MZ2^4 + 21112*MW2*MZ2^5 + 106*MZ2^6) + MT2^3*MW2^2*
              (108480*MW2^7 - 582872*MW2^6*MZ2 + 693624*MW2^5*MZ2^2 - 221950*
                MW2^4*MZ2^3 - 146888*MW2^3*MZ2^4 + 106295*MW2^2*MZ2^5 - 15489*
                MW2*MZ2^6 - 312*MZ2^7) + MT2*MW2^4*(5216*MW2^7 - 23432*MW2^6*
                MZ2 + 9872*MW2^5*MZ2^2 + 16340*MW2^4*MZ2^3 - 21453*MW2^3*
                MZ2^4 + 4111*MW2^2*MZ2^5 + 875*MW2*MZ2^6 - 115*MZ2^7) - 
             2*MT2^4*MW2*(90128*MW2^7 - 508264*MW2^6*MZ2 + 711210*MW2^5*
                MZ2^2 - 388703*MW2^4*MZ2^3 + 27481*MW2^3*MZ2^4 + 40504*MW2^2*
                MZ2^5 - 8420*MW2*MZ2^6 - 53*MZ2^7) + MT2^2*MW2^3*
              (-36320*MW2^7 + 181328*MW2^6*MZ2 - 159536*MW2^5*MZ2^2 - 22316*
                MW2^4*MZ2^3 + 109846*MW2^3*MZ2^4 - 46507*MW2^2*MZ2^5 + 3784*
                MW2*MZ2^6 + 312*MZ2^7))*CHl1[Leff, Leff]) - 
          (24*MT2^9*(4*MW2^3 + 6*MW2^2*MZ2 - MZ2^3) - 
            4*MT2^8*(1400*MW2^4 - 7066*MW2^3*MZ2 + 10445*MW2^2*MZ2^2 - 
              6321*MW2*MZ2^3 + 1398*MZ2^4) + MT2^7*(36800*MW2^5 - 
              206856*MW2^4*MZ2 + 321304*MW2^3*MZ2^2 - 217770*MW2^2*MZ2^3 + 
              63794*MW2*MZ2^4 - 5462*MZ2^5) + MW2^6*MZ2*(-24*MW2^5 + 
              272*MW2^4*MZ2 + 6*MW2^3*MZ2^2 + 230*MW2^2*MZ2^3 + 
              405*MW2*MZ2^4 - 115*MZ2^5) + MT2^5*MW2*(180160*MW2^6 - 
              1042344*MW2^5*MZ2 + 1588864*MW2^4*MZ2^2 - 1049380*MW2^3*MZ2^3 + 
              269687*MW2^2*MZ2^4 + 1162*MW2*MZ2^5 - 5992*MZ2^6) + 
            MT2^6*(-108576*MW2^6 + 629264*MW2^5*MZ2 - 990200*MW2^4*MZ2^2 + 
              692260*MW2^3*MZ2^3 - 214626*MW2^2*MZ2^4 + 21112*MW2*MZ2^5 + 
              106*MZ2^6) + MT2^3*MW2^2*(108480*MW2^7 - 582872*MW2^6*MZ2 + 
              693624*MW2^5*MZ2^2 - 221950*MW2^4*MZ2^3 - 146888*MW2^3*MZ2^4 + 
              106295*MW2^2*MZ2^5 - 15489*MW2*MZ2^6 - 312*MZ2^7) + 
            MT2*MW2^4*(5216*MW2^7 - 23432*MW2^6*MZ2 + 9872*MW2^5*MZ2^2 + 
              16340*MW2^4*MZ2^3 - 21453*MW2^3*MZ2^4 + 4111*MW2^2*MZ2^5 + 
              875*MW2*MZ2^6 - 115*MZ2^7) - 2*MT2^4*MW2*(90128*MW2^7 - 
              508264*MW2^6*MZ2 + 711210*MW2^5*MZ2^2 - 388703*MW2^4*MZ2^3 + 
              27481*MW2^3*MZ2^4 + 40504*MW2^2*MZ2^5 - 8420*MW2*MZ2^6 - 
              53*MZ2^7) + MT2^2*MW2^3*(-36320*MW2^7 + 181328*MW2^6*MZ2 - 
              159536*MW2^5*MZ2^2 - 22316*MW2^4*MZ2^3 + 109846*MW2^3*MZ2^4 - 
              46507*MW2^2*MZ2^5 + 3784*MW2*MZ2^6 + 312*MZ2^7))*
           CHl3[Leff, Leff] + (MT2 - MW2)*MW2*(MT2^4 + MT2^2*MW2*
             (6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
            MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
           (-(MT2^2*(-8*MW2^3*MZ2*(432*CHd[1, 1] + 432*CHd[2, 2] + 
                 432*CHd[3, 3] + 432*CHe[1, 1] + 432*CHe[2, 2] + 
                 432*CHe[3, 3] + 432*CHl1[1, 1] + 432*CHl1[2, 2] + 
                 432*CHl1[3, 3] + 240*CHl3[1, 1] + 240*CHl3[2, 2] + 
                 240*CHl3[3, 3] - 432*CHq1[1, 1] - 432*CHq1[2, 2] - 
                 3839*CHq1[3, 3] + 720*CHq3[1, 1] + 720*CHq3[2, 2] + 
                 4001*CHq3[3, 3] - 864*CHu[1, 1] - 864*CHu[2, 2] - 
                 2951*CHu[3, 3]) + 12*MW2^2*MZ2^2*(210*CHd[1, 1] + 
                 210*CHd[2, 2] + 210*CHd[3, 3] + 210*CHe[1, 1] + 
                 210*CHe[2, 2] + 210*CHe[3, 3] + 210*CHl1[1, 1] + 
                 210*CHl1[2, 2] + 210*CHl1[3, 3] + 50*CHl3[1, 1] + 
                 50*CHl3[2, 2] + 50*CHl3[3, 3] - 210*CHq1[1, 1] - 
                 210*CHq1[2, 2] - 2034*CHq1[3, 3] + 150*CHq3[1, 1] + 
                 150*CHq3[2, 2] + 2023*CHq3[3, 3] - 420*CHu[1, 1] - 
                 420*CHu[2, 2] - 1350*CHu[3, 3]) - 6*MW2*MZ2^3*
                (100*CHd[1, 1] + 100*CHd[2, 2] + 100*CHd[3, 3] + 
                 100*CHe[1, 1] + 100*CHe[2, 2] + 100*CHe[3, 3] + 
                 100*CHl1[1, 1] + 100*CHl1[2, 2] + 100*CHl1[3, 3] - 
                 100*CHq1[1, 1] - 100*CHq1[2, 2] - 1330*CHq1[3, 3] + 
                 1222*CHq3[3, 3] - 200*CHu[1, 1] - 200*CHu[2, 2] - 
                 611*CHu[3, 3]) + MZ2^4*(215*CHq1[3, 3] - 230*CHq3[3, 3] - 
                 412*CHu[3, 3]) + 96*MW2^4*(16*CHd[1, 1] + 16*CHd[2, 2] + 
                 16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] + 
                 16*CHl1[1, 1] + 16*CHl1[2, 2] + 16*CHl1[3, 3] + 
                 16*CHl3[1, 1] + 16*CHl3[2, 2] + 16*CHl3[3, 3] - 
                 16*CHq1[1, 1] - 16*CHq1[2, 2] - 144*CHq1[3, 3] + 
                 48*CHq3[1, 1] + 48*CHq3[2, 2] + 179*CHq3[3, 3] - 
                 32*CHu[1, 1] - 32*CHu[2, 2] - 160*CHu[3, 3]))) + 
            MT2*MW2*(6*MW2^2*MZ2^2*(210*CHd[1, 1] + 210*CHd[2, 2] + 
                210*CHd[3, 3] + 210*CHe[1, 1] + 210*CHe[2, 2] + 
                210*CHe[3, 3] + 210*CHl1[1, 1] + 210*CHl1[2, 2] + 
                210*CHl1[3, 3] + 50*CHl3[1, 1] + 50*CHl3[2, 2] + 
                50*CHl3[3, 3] - 210*CHq1[1, 1] - 210*CHq1[2, 2] - 
                1873*CHq1[3, 3] + 150*CHq3[1, 1] + 150*CHq3[2, 2] + 
                2047*CHq3[3, 3] - 420*CHu[1, 1] - 420*CHu[2, 2] - 
                1507*CHu[3, 3]) - 8*MW2^3*MZ2*(216*CHd[1, 1] + 
                216*CHd[2, 2] + 216*CHd[3, 3] + 216*CHe[1, 1] + 
                216*CHe[2, 2] + 216*CHe[3, 3] + 216*CHl1[1, 1] + 
                216*CHl1[2, 2] + 216*CHl1[3, 3] + 120*CHl3[1, 1] + 
                120*CHl3[2, 2] + 120*CHl3[3, 3] - 216*CHq1[1, 1] - 
                216*CHq1[2, 2] - 1924*CHq1[3, 3] + 360*CHq3[1, 1] + 
                360*CHq3[2, 2] + 1951*CHq3[3, 3] - 432*CHu[1, 1] - 
                432*CHu[2, 2] - 1480*CHu[3, 3]) - 3*MW2*MZ2^3*(
                100*CHd[1, 1] + 100*CHd[2, 2] + 100*CHd[3, 3] + 
                100*CHe[1, 1] + 100*CHe[2, 2] + 100*CHe[3, 3] + 
                100*CHl1[1, 1] + 100*CHl1[2, 2] + 100*CHl1[3, 3] - 
                100*CHq1[1, 1] - 100*CHq1[2, 2] - 1241*CHq1[3, 3] + 
                965*CHq3[3, 3] - 200*CHu[1, 1] - 200*CHu[2, 2] - 
                1011*CHu[3, 3]) + 2*MZ2^4*(233*CHq1[3, 3] - 224*CHq3[3, 3] - 
                412*CHu[3, 3]) + 192*MW2^4*(4*CHd[1, 1] + 4*CHd[2, 2] + 
                4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] + 
                4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 4*CHl3[1, 1] + 
                4*CHl3[2, 2] + 4*CHl3[3, 3] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
                36*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] + 
                45*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2] - 40*CHu[3, 3])) + 
            MT2^3*(2*MW2*MZ2^2*(630*CHd[1, 1] + 630*CHd[2, 2] + 
                630*CHd[3, 3] + 630*CHe[1, 1] + 630*CHe[2, 2] + 
                630*CHe[3, 3] + 630*CHl1[1, 1] + 630*CHl1[2, 2] + 
                630*CHl1[3, 3] + 150*CHl3[1, 1] + 150*CHl3[2, 2] + 
                150*CHl3[3, 3] - 630*CHq1[1, 1] - 630*CHq1[2, 2] - 
                6299*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 
                6041*CHq3[3, 3] - 1260*CHu[1, 1] - 1260*CHu[2, 2] - 
                3917*CHu[3, 3]) - 8*MW2^2*MZ2*(216*CHd[1, 1] + 
                216*CHd[2, 2] + 216*CHd[3, 3] + 216*CHe[1, 1] + 
                216*CHe[2, 2] + 216*CHe[3, 3] + 216*CHl1[1, 1] + 
                216*CHl1[2, 2] + 216*CHl1[3, 3] + 120*CHl3[1, 1] + 
                120*CHl3[2, 2] + 120*CHl3[3, 3] - 216*CHq1[1, 1] - 
                216*CHq1[2, 2] - 1906*CHq1[3, 3] + 360*CHq3[1, 1] + 
                360*CHq3[2, 2] + 2047*CHq3[3, 3] - 432*CHu[1, 1] - 
                432*CHu[2, 2] - 1462*CHu[3, 3]) - MZ2^3*(300*CHd[1, 1] + 
                300*CHd[2, 2] + 300*CHd[3, 3] + 300*CHe[1, 1] + 
                300*CHe[2, 2] + 300*CHe[3, 3] + 300*CHl1[1, 1] + 
                300*CHl1[2, 2] + 300*CHl1[3, 3] - 300*CHq1[1, 1] - 
                300*CHq1[2, 2] - 4091*CHq1[3, 3] + 3875*CHq3[3, 3] - 
                600*CHu[1, 1] - 600*CHu[2, 2] - 1433*CHu[3, 3]) + 
              768*MW2^3*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
                CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
                CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - 
                CHq1[1, 1] - CHq1[2, 2] - 9*CHq1[3, 3] + 3*CHq3[1, 1] + 
                3*CHq3[2, 2] + 11*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2] - 
                10*CHu[3, 3])) + 12*MT2^4*(2*MW2 + MZ2)*(4*MW2*CHq3[3, 3] + 
              MZ2*(3*CHq1[3, 3] + 5*CHq3[3, 3] + 3*CHu[3, 3])) + 
            2*MW2^2*MZ2*(-24*MW2^3*CHq3[3, 3] + 2*MW2*MZ2^2*(55*CHq1[3, 3] - 
                127*CHq3[3, 3] - 200*CHu[3, 3]) + 4*MW2^2*MZ2*(
                -49*CHq1[3, 3] + 22*CHq3[3, 3] + 80*CHu[3, 3]) + 
              MZ2^3*(-139*CHq1[3, 3] + 91*CHq3[3, 3] + 206*CHu[3, 3]))))))/
      (1728*(MT2 - MW2)^3*MW2*(4*MT2 - MZ2)*MZ2^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^3*SW2) - 
     (MZ*B0i[bb0, MZ2, MT2, MT2]*((2*MW2 - MZ2)*
         (96*MT2^5*(4*MW2^3 - 3*MW2^2*MZ2 - 3*MW2*MZ2^2 + 2*MZ2^3) + 
          8*MT2^4*(1232*MW2^4 - 7096*MW2^3*MZ2 + 10391*MW2^2*MZ2^2 - 
            5415*MW2*MZ2^3 + 933*MZ2^4) + MT2^3*(-20480*MW2^5 + 
            113152*MW2^4*MZ2 - 167592*MW2^3*MZ2^2 + 87448*MW2^2*MZ2^3 - 
            17426*MW2*MZ2^4 + 1109*MZ2^5) + MW2*MZ2*(-96*MW2^6 + 
            240*MW2^5*MZ2 + 980*MW2^4*MZ2^2 + 54*MW2^3*MZ2^3 - 
            178*MW2^2*MZ2^4 + 309*MW2*MZ2^5 - 103*MZ2^6) + 
          MT2^2*(9856*MW2^6 - 43744*MW2^5*MZ2 + 29416*MW2^4*MZ2^2 + 
            37024*MW2^3*MZ2^3 - 30652*MW2^2*MZ2^4 + 5664*MW2*MZ2^5 - 
            103*MZ2^6) + MT2*MW2*(384*MW2^6 - 864*MW2^5*MZ2 - 
            4216*MW2^4*MZ2^2 - 1672*MW2^3*MZ2^3 + 114*MW2^2*MZ2^4 - 
            2405*MW2*MZ2^5 + 1315*MZ2^6))*CHe[Leff, Leff] + 
        2*MZ2*SW2*((96*MT2^5*(4*MW2^3 - 3*MW2^2*MZ2 - 3*MW2*MZ2^2 + 
              2*MZ2^3) + 8*MT2^4*(1232*MW2^4 - 7096*MW2^3*MZ2 + 
              10391*MW2^2*MZ2^2 - 5415*MW2*MZ2^3 + 933*MZ2^4) + 
            MT2^3*(-20480*MW2^5 + 113152*MW2^4*MZ2 - 167592*MW2^3*MZ2^2 + 
              87448*MW2^2*MZ2^3 - 17426*MW2*MZ2^4 + 1109*MZ2^5) + 
            MW2*MZ2*(-96*MW2^6 + 240*MW2^5*MZ2 + 980*MW2^4*MZ2^2 + 
              54*MW2^3*MZ2^3 - 178*MW2^2*MZ2^4 + 309*MW2*MZ2^5 - 103*MZ2^6) + 
            MT2^2*(9856*MW2^6 - 43744*MW2^5*MZ2 + 29416*MW2^4*MZ2^2 + 
              37024*MW2^3*MZ2^3 - 30652*MW2^2*MZ2^4 + 5664*MW2*MZ2^5 - 
              103*MZ2^6) + MT2*MW2*(384*MW2^6 - 864*MW2^5*MZ2 - 
              4216*MW2^4*MZ2^2 - 1672*MW2^3*MZ2^3 + 114*MW2^2*MZ2^4 - 
              2405*MW2*MZ2^5 + 1315*MZ2^6))*CHl1[Leff, Leff] + 
          (96*MT2^5*(4*MW2^3 - 3*MW2^2*MZ2 - 3*MW2*MZ2^2 + 2*MZ2^3) + 
            8*MT2^4*(1232*MW2^4 - 7096*MW2^3*MZ2 + 10391*MW2^2*MZ2^2 - 
              5415*MW2*MZ2^3 + 933*MZ2^4) + MT2^3*(-20480*MW2^5 + 
              113152*MW2^4*MZ2 - 167592*MW2^3*MZ2^2 + 87448*MW2^2*MZ2^3 - 
              17426*MW2*MZ2^4 + 1109*MZ2^5) + MW2*MZ2*(-96*MW2^6 + 
              240*MW2^5*MZ2 + 980*MW2^4*MZ2^2 + 54*MW2^3*MZ2^3 - 
              178*MW2^2*MZ2^4 + 309*MW2*MZ2^5 - 103*MZ2^6) + 
            MT2^2*(9856*MW2^6 - 43744*MW2^5*MZ2 + 29416*MW2^4*MZ2^2 + 
              37024*MW2^3*MZ2^3 - 30652*MW2^2*MZ2^4 + 5664*MW2*MZ2^5 - 
              103*MZ2^6) + MT2*MW2*(384*MW2^6 - 864*MW2^5*MZ2 - 
              4216*MW2^4*MZ2^2 - 1672*MW2^3*MZ2^3 + 114*MW2^2*MZ2^4 - 
              2405*MW2*MZ2^5 + 1315*MZ2^6))*CHl3[Leff, Leff] + 
          MW2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
           (2*MT2^2*(2*MW2*MZ2^2*(522*CHd[1, 1] + 522*CHd[2, 2] + 
                522*CHd[3, 3] + 522*CHe[1, 1] + 522*CHe[2, 2] + 
                522*CHe[3, 3] + 522*CHl1[1, 1] + 522*CHl1[2, 2] + 
                522*CHl1[3, 3] + 42*CHl3[1, 1] + 42*CHl3[2, 2] + 
                42*CHl3[3, 3] - 522*CHq1[1, 1] - 522*CHq1[2, 2] - 
                6488*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] + 
                5972*CHq3[3, 3] - 1044*CHu[1, 1] - 1044*CHu[2, 2] - 
                3881*CHu[3, 3]) - 8*MW2^2*MZ2*(216*CHd[1, 1] + 
                216*CHd[2, 2] + 216*CHd[3, 3] + 216*CHe[1, 1] + 
                216*CHe[2, 2] + 216*CHe[3, 3] + 216*CHl1[1, 1] + 
                216*CHl1[2, 2] + 216*CHl1[3, 3] + 120*CHl3[1, 1] + 
                120*CHl3[2, 2] + 120*CHl3[3, 3] - 216*CHq1[1, 1] - 
                216*CHq1[2, 2] - 1888*CHq1[3, 3] + 360*CHq3[1, 1] + 
                360*CHq3[2, 2] + 2098*CHq3[3, 3] - 432*CHu[1, 1] - 
                432*CHu[2, 2] - 1471*CHu[3, 3]) - MZ2^3*(84*CHd[1, 1] + 
                84*CHd[2, 2] + 84*CHd[3, 3] + 84*CHe[1, 1] + 84*CHe[2, 2] + 
                84*CHe[3, 3] + 84*CHl1[1, 1] + 84*CHl1[2, 2] + 
                84*CHl1[3, 3] - 84*CHq1[1, 1] - 84*CHq1[2, 2] - 
                3992*CHq1[3, 3] + 3812*CHq3[3, 3] - 168*CHu[1, 1] - 
                168*CHu[2, 2] - 1451*CHu[3, 3]) + 192*MW2^3*(4*CHd[1, 1] + 
                4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 
                4*CHe[3, 3] + 4*CHl1[1, 1] + 4*CHl1[2, 2] + 4*CHl1[3, 3] + 
                4*CHl3[1, 1] + 4*CHl3[2, 2] + 4*CHl3[3, 3] - 4*CHq1[1, 1] - 
                4*CHq1[2, 2] - 36*CHq1[3, 3] + 12*CHq3[1, 1] + 
                12*CHq3[2, 2] + 43*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2] - 
                40*CHu[3, 3])) - 24*MT2^3*(16*MW2^2*CHq3[3, 3] + 
              2*MW2*MZ2*(6*CHq1[3, 3] + 2*CHq3[3, 3] - 3*CHu[3, 3]) - 
              MZ2^2*(12*CHq1[3, 3] + 20*CHq3[3, 3] + 3*CHu[3, 3])) - 
            2*MZ2*(96*MW2^4*CHq3[3, 3] + 12*MW2^3*MZ2*(3*CHq1[3, 3] + 
                23*CHq3[3, 3]) + 2*MW2^2*MZ2^2*(89*CHq1[3, 3] + 
                13*CHq3[3, 3] - 160*CHu[3, 3]) + 103*MZ2^4*(CHq1[3, 3] - 
                CHq3[3, 3] - 2*CHu[3, 3]) + 2*MW2*MZ2^3*(-127*CHq1[3, 3] + 
                91*CHq3[3, 3] + 200*CHu[3, 3])) + MT2*(768*MW2^4*CHq3[3, 3] + 
              288*MW2^3*MZ2*(CHq1[3, 3] + 8*CHq3[3, 3]) + 4*MW2^2*MZ2^2*(
                196*CHq1[3, 3] + 284*CHq3[3, 3] - 311*CHu[3, 3]) + 
              4*MW2*MZ2^3*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] + 
                27*CHe[1, 1] + 27*CHe[2, 2] + 27*CHe[3, 3] + 27*CHl1[1, 1] + 
                27*CHl1[2, 2] + 27*CHl1[3, 3] + 27*CHl3[1, 1] + 
                27*CHl3[2, 2] + 27*CHl3[3, 3] - 27*CHq1[1, 1] - 
                27*CHq1[2, 2] - 272*CHq1[3, 3] + 81*CHq3[1, 1] + 
                81*CHq3[2, 2] + 218*CHq3[3, 3] - 54*CHu[1, 1] - 
                54*CHu[2, 2] + 400*CHu[3, 3]) - MZ2^4*(108*CHd[1, 1] + 
                108*CHd[2, 2] + 108*CHd[3, 3] + 108*CHe[1, 1] + 
                108*CHe[2, 2] + 108*CHe[3, 3] + 108*CHl1[1, 1] + 
                108*CHl1[2, 2] + 108*CHl1[3, 3] - 108*CHq1[1, 1] - 
                108*CHq1[2, 2] - 430*CHq1[3, 3] + 418*CHq3[3, 3] - 
                216*CHu[1, 1] - 216*CHu[2, 2] + 833*CHu[3, 3]))))))/
      (3456*MW2*MZ2^3*(-4*MT2 + MZ2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
       Pi^3*SW2))/VALPHAEFF^2)*Class[7] + 
 Class[8]*((((MZ*(2*MW2^2 - 2*MW2*MZ2 + MZ2^2))/(108*Pi^3) - 
      (MZ*(2*MW2^2 - 2*MW2*MZ2 + MZ2^2)*B0i[bb0, 0, 0, MZ2])/(36*Pi^3))*
     Cll[1, 2, 2, 1])/VALPHAEFF^2 + 
   (-1/3456*(MZ*B0i[bb0, 0, 0, MZ2]*(-128*MW2^4*Cdd[1, 1, 1, 1] + 
         384*MW2^3*MZ2*Cdd[1, 1, 1, 1] - 384*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] + 
         128*MW2*MZ2^3*Cdd[1, 1, 1, 1] - 192*MW2^4*Cdd[1, 1, 2, 2] + 
         576*MW2^3*MZ2*Cdd[1, 1, 2, 2] - 576*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] + 
         192*MW2*MZ2^3*Cdd[1, 1, 2, 2] - 192*MW2^4*Cdd[1, 1, 3, 3] + 
         576*MW2^3*MZ2*Cdd[1, 1, 3, 3] - 576*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] + 
         192*MW2*MZ2^3*Cdd[1, 1, 3, 3] - 64*MW2^4*Cdd[1, 2, 2, 1] + 
         192*MW2^3*MZ2*Cdd[1, 2, 2, 1] - 192*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 
         64*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 64*MW2^4*Cdd[1, 3, 3, 1] + 
         192*MW2^3*MZ2*Cdd[1, 3, 3, 1] - 192*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
         64*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 128*MW2^4*Cdd[2, 2, 2, 2] + 
         384*MW2^3*MZ2*Cdd[2, 2, 2, 2] - 384*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] + 
         128*MW2*MZ2^3*Cdd[2, 2, 2, 2] - 192*MW2^4*Cdd[2, 2, 3, 3] + 
         576*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 576*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
         192*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 64*MW2^4*Cdd[2, 3, 3, 2] + 
         192*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 192*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 
         64*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 128*MW2^4*Cdd[3, 3, 3, 3] + 
         384*MW2^3*MZ2*Cdd[3, 3, 3, 3] - 384*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] + 
         128*MW2*MZ2^3*Cdd[3, 3, 3, 3] - 96*MW2^4*Ced[1, 1, 1, 1] + 
         288*MW2^3*MZ2*Ced[1, 1, 1, 1] - 288*MW2^2*MZ2^2*Ced[1, 1, 1, 1] + 
         96*MW2*MZ2^3*Ced[1, 1, 1, 1] - 96*MW2^4*Ced[1, 1, 2, 2] + 
         288*MW2^3*MZ2*Ced[1, 1, 2, 2] - 288*MW2^2*MZ2^2*Ced[1, 1, 2, 2] + 
         96*MW2*MZ2^3*Ced[1, 1, 2, 2] - 96*MW2^4*Ced[1, 1, 3, 3] + 
         288*MW2^3*MZ2*Ced[1, 1, 3, 3] - 288*MW2^2*MZ2^2*Ced[1, 1, 3, 3] + 
         96*MW2*MZ2^3*Ced[1, 1, 3, 3] - 96*MW2^4*Ced[2, 2, 1, 1] + 
         288*MW2^3*MZ2*Ced[2, 2, 1, 1] - 288*MW2^2*MZ2^2*Ced[2, 2, 1, 1] + 
         96*MW2*MZ2^3*Ced[2, 2, 1, 1] - 96*MW2^4*Ced[2, 2, 2, 2] + 
         288*MW2^3*MZ2*Ced[2, 2, 2, 2] - 288*MW2^2*MZ2^2*Ced[2, 2, 2, 2] + 
         96*MW2*MZ2^3*Ced[2, 2, 2, 2] - 96*MW2^4*Ced[2, 2, 3, 3] + 
         288*MW2^3*MZ2*Ced[2, 2, 3, 3] - 288*MW2^2*MZ2^2*Ced[2, 2, 3, 3] + 
         96*MW2*MZ2^3*Ced[2, 2, 3, 3] - 96*MW2^4*Ced[3, 3, 1, 1] + 
         288*MW2^3*MZ2*Ced[3, 3, 1, 1] - 288*MW2^2*MZ2^2*Ced[3, 3, 1, 1] + 
         96*MW2*MZ2^3*Ced[3, 3, 1, 1] - 96*MW2^4*Ced[3, 3, 2, 2] + 
         288*MW2^3*MZ2*Ced[3, 3, 2, 2] - 288*MW2^2*MZ2^2*Ced[3, 3, 2, 2] + 
         96*MW2*MZ2^3*Ced[3, 3, 2, 2] - 96*MW2^4*Ced[3, 3, 3, 3] + 
         288*MW2^3*MZ2*Ced[3, 3, 3, 3] - 288*MW2^2*MZ2^2*Ced[3, 3, 3, 3] + 
         96*MW2*MZ2^3*Ced[3, 3, 3, 3] + 2*(80*MW2^4 - 532*MW2^3*MZ2 + 
           864*MW2^2*MZ2^2 - 515*MW2*MZ2^3 + 103*MZ2^4)*Ced[Leff, Leff, 1, 
           1] + 2*(80*MW2^4 - 532*MW2^3*MZ2 + 864*MW2^2*MZ2^2 - 
           515*MW2*MZ2^3 + 103*MZ2^4)*Ced[Leff, Leff, 2, 2] + 
         160*MW2^4*Ced[Leff, Leff, 3, 3] - 1064*MW2^3*MZ2*
          Ced[Leff, Leff, 3, 3] + 1728*MW2^2*MZ2^2*Ced[Leff, Leff, 3, 3] - 
         1030*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 206*MZ2^4*
          Ced[Leff, Leff, 3, 3] - 192*MW2^4*Cee[1, 1, 1, 1] + 
         576*MW2^3*MZ2*Cee[1, 1, 1, 1] - 576*MW2^2*MZ2^2*Cee[1, 1, 1, 1] + 
         192*MW2*MZ2^3*Cee[1, 1, 1, 1] - 384*MW2^4*Cee[1, 1, 2, 2] + 
         1152*MW2^3*MZ2*Cee[1, 1, 2, 2] - 1152*MW2^2*MZ2^2*Cee[1, 1, 2, 2] + 
         384*MW2*MZ2^3*Cee[1, 1, 2, 2] - 384*MW2^4*Cee[1, 1, 3, 3] + 
         1152*MW2^3*MZ2*Cee[1, 1, 3, 3] - 1152*MW2^2*MZ2^2*Cee[1, 1, 3, 3] + 
         384*MW2*MZ2^3*Cee[1, 1, 3, 3] - 192*MW2^4*Cee[2, 2, 2, 2] + 
         576*MW2^3*MZ2*Cee[2, 2, 2, 2] - 576*MW2^2*MZ2^2*Cee[2, 2, 2, 2] + 
         192*MW2*MZ2^3*Cee[2, 2, 2, 2] - 384*MW2^4*Cee[2, 2, 3, 3] + 
         1152*MW2^3*MZ2*Cee[2, 2, 3, 3] - 1152*MW2^2*MZ2^2*Cee[2, 2, 3, 3] + 
         384*MW2*MZ2^3*Cee[2, 2, 3, 3] - 192*MW2^4*Cee[3, 3, 3, 3] + 
         576*MW2^3*MZ2*Cee[3, 3, 3, 3] - 576*MW2^2*MZ2^2*Cee[3, 3, 3, 3] + 
         192*MW2*MZ2^3*Cee[3, 3, 3, 3] + 640*MW2^4*Cee[Leff, Leff, 1, 1] - 
         4256*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 6912*MW2^2*MZ2^2*
          Cee[Leff, Leff, 1, 1] - 4120*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 
         824*MZ2^4*Cee[Leff, Leff, 1, 1] + 640*MW2^4*Cee[Leff, Leff, 2, 2] - 
         4256*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] + 6912*MW2^2*MZ2^2*
          Cee[Leff, Leff, 2, 2] - 4120*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 
         824*MZ2^4*Cee[Leff, Leff, 2, 2] + 640*MW2^4*Cee[Leff, Leff, 3, 3] - 
         4256*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 6912*MW2^2*MZ2^2*
          Cee[Leff, Leff, 3, 3] - 4120*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 
         824*MZ2^4*Cee[Leff, Leff, 3, 3] + 192*MW2^4*Ceu[1, 1, 1, 1] - 
         576*MW2^3*MZ2*Ceu[1, 1, 1, 1] + 576*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] - 
         192*MW2*MZ2^3*Ceu[1, 1, 1, 1] + 192*MW2^4*Ceu[1, 1, 2, 2] - 
         576*MW2^3*MZ2*Ceu[1, 1, 2, 2] + 576*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] - 
         192*MW2*MZ2^3*Ceu[1, 1, 2, 2] + 192*MW2^4*Ceu[2, 2, 1, 1] - 
         576*MW2^3*MZ2*Ceu[2, 2, 1, 1] + 576*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] - 
         192*MW2*MZ2^3*Ceu[2, 2, 1, 1] + 192*MW2^4*Ceu[2, 2, 2, 2] - 
         576*MW2^3*MZ2*Ceu[2, 2, 2, 2] + 576*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] - 
         192*MW2*MZ2^3*Ceu[2, 2, 2, 2] + 192*MW2^4*Ceu[3, 3, 1, 1] - 
         576*MW2^3*MZ2*Ceu[3, 3, 1, 1] + 576*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] - 
         192*MW2*MZ2^3*Ceu[3, 3, 1, 1] + 192*MW2^4*Ceu[3, 3, 2, 2] - 
         576*MW2^3*MZ2*Ceu[3, 3, 2, 2] + 576*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] - 
         192*MW2*MZ2^3*Ceu[3, 3, 2, 2] - 320*MW2^4*Ceu[Leff, Leff, 1, 1] + 
         2128*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] - 3456*MW2^2*MZ2^2*
          Ceu[Leff, Leff, 1, 1] + 2060*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
         412*MZ2^4*Ceu[Leff, Leff, 1, 1] - 320*MW2^4*Ceu[Leff, Leff, 2, 2] + 
         2128*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 3456*MW2^2*MZ2^2*
          Ceu[Leff, Leff, 2, 2] + 2060*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
         412*MZ2^4*Ceu[Leff, Leff, 2, 2] - 96*MW2^4*Cld[1, 1, 1, 1] + 
         288*MW2^3*MZ2*Cld[1, 1, 1, 1] - 288*MW2^2*MZ2^2*Cld[1, 1, 1, 1] + 
         96*MW2*MZ2^3*Cld[1, 1, 1, 1] - 96*MW2^4*Cld[1, 1, 2, 2] + 
         288*MW2^3*MZ2*Cld[1, 1, 2, 2] - 288*MW2^2*MZ2^2*Cld[1, 1, 2, 2] + 
         96*MW2*MZ2^3*Cld[1, 1, 2, 2] - 96*MW2^4*Cld[1, 1, 3, 3] + 
         288*MW2^3*MZ2*Cld[1, 1, 3, 3] - 288*MW2^2*MZ2^2*Cld[1, 1, 3, 3] + 
         96*MW2*MZ2^3*Cld[1, 1, 3, 3] - 96*MW2^4*Cld[2, 2, 1, 1] + 
         288*MW2^3*MZ2*Cld[2, 2, 1, 1] - 288*MW2^2*MZ2^2*Cld[2, 2, 1, 1] + 
         96*MW2*MZ2^3*Cld[2, 2, 1, 1] - 96*MW2^4*Cld[2, 2, 2, 2] + 
         288*MW2^3*MZ2*Cld[2, 2, 2, 2] - 288*MW2^2*MZ2^2*Cld[2, 2, 2, 2] + 
         96*MW2*MZ2^3*Cld[2, 2, 2, 2] - 96*MW2^4*Cld[2, 2, 3, 3] + 
         288*MW2^3*MZ2*Cld[2, 2, 3, 3] - 288*MW2^2*MZ2^2*Cld[2, 2, 3, 3] + 
         96*MW2*MZ2^3*Cld[2, 2, 3, 3] - 96*MW2^4*Cld[3, 3, 1, 1] + 
         288*MW2^3*MZ2*Cld[3, 3, 1, 1] - 288*MW2^2*MZ2^2*Cld[3, 3, 1, 1] + 
         96*MW2*MZ2^3*Cld[3, 3, 1, 1] - 96*MW2^4*Cld[3, 3, 2, 2] + 
         288*MW2^3*MZ2*Cld[3, 3, 2, 2] - 288*MW2^2*MZ2^2*Cld[3, 3, 2, 2] + 
         96*MW2*MZ2^3*Cld[3, 3, 2, 2] - 96*MW2^4*Cld[3, 3, 3, 3] + 
         288*MW2^3*MZ2*Cld[3, 3, 3, 3] - 288*MW2^2*MZ2^2*Cld[3, 3, 3, 3] + 
         96*MW2*MZ2^3*Cld[3, 3, 3, 3] - 160*MW2^4*Cld[Leff, Leff, 1, 1] + 
         1144*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 2220*MW2^2*MZ2^2*
          Cld[Leff, Leff, 1, 1] + 1648*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] - 
         412*MZ2^4*Cld[Leff, Leff, 1, 1] - 160*MW2^4*Cld[Leff, Leff, 2, 2] + 
         1144*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 2220*MW2^2*MZ2^2*
          Cld[Leff, Leff, 2, 2] + 1648*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] - 
         412*MZ2^4*Cld[Leff, Leff, 2, 2] - 160*MW2^4*Cld[Leff, Leff, 3, 3] + 
         1144*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] - 2220*MW2^2*MZ2^2*
          Cld[Leff, Leff, 3, 3] + 1648*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] - 
         412*MZ2^4*Cld[Leff, Leff, 3, 3] - 96*MW2^4*Cle[1, 1, 1, 1] + 
         288*MW2^3*MZ2*Cle[1, 1, 1, 1] - 288*MW2^2*MZ2^2*Cle[1, 1, 1, 1] + 
         96*MW2*MZ2^3*Cle[1, 1, 1, 1] - 96*MW2^4*Cle[1, 1, 2, 2] + 
         288*MW2^3*MZ2*Cle[1, 1, 2, 2] - 288*MW2^2*MZ2^2*Cle[1, 1, 2, 2] + 
         96*MW2*MZ2^3*Cle[1, 1, 2, 2] - 96*MW2^4*Cle[1, 1, 3, 3] + 
         288*MW2^3*MZ2*Cle[1, 1, 3, 3] - 288*MW2^2*MZ2^2*Cle[1, 1, 3, 3] + 
         96*MW2*MZ2^3*Cle[1, 1, 3, 3] + 160*MW2^4*Cle[1, 1, Leff, Leff] - 
         1064*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 1728*MW2^2*MZ2^2*
          Cle[1, 1, Leff, Leff] - 1030*MW2*MZ2^3*Cle[1, 1, Leff, Leff] + 
         206*MZ2^4*Cle[1, 1, Leff, Leff] - 96*MW2^4*Cle[2, 2, 1, 1] + 
         288*MW2^3*MZ2*Cle[2, 2, 1, 1] - 288*MW2^2*MZ2^2*Cle[2, 2, 1, 1] + 
         96*MW2*MZ2^3*Cle[2, 2, 1, 1] - 96*MW2^4*Cle[2, 2, 2, 2] + 
         288*MW2^3*MZ2*Cle[2, 2, 2, 2] - 288*MW2^2*MZ2^2*Cle[2, 2, 2, 2] + 
         96*MW2*MZ2^3*Cle[2, 2, 2, 2] - 96*MW2^4*Cle[2, 2, 3, 3] + 
         288*MW2^3*MZ2*Cle[2, 2, 3, 3] - 288*MW2^2*MZ2^2*Cle[2, 2, 3, 3] + 
         96*MW2*MZ2^3*Cle[2, 2, 3, 3] + 160*MW2^4*Cle[2, 2, Leff, Leff] - 
         1064*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 1728*MW2^2*MZ2^2*
          Cle[2, 2, Leff, Leff] - 1030*MW2*MZ2^3*Cle[2, 2, Leff, Leff] + 
         206*MZ2^4*Cle[2, 2, Leff, Leff] - 96*MW2^4*Cle[3, 3, 1, 1] + 
         288*MW2^3*MZ2*Cle[3, 3, 1, 1] - 288*MW2^2*MZ2^2*Cle[3, 3, 1, 1] + 
         96*MW2*MZ2^3*Cle[3, 3, 1, 1] - 96*MW2^4*Cle[3, 3, 2, 2] + 
         288*MW2^3*MZ2*Cle[3, 3, 2, 2] - 288*MW2^2*MZ2^2*Cle[3, 3, 2, 2] + 
         96*MW2*MZ2^3*Cle[3, 3, 2, 2] - 96*MW2^4*Cle[3, 3, 3, 3] + 
         288*MW2^3*MZ2*Cle[3, 3, 3, 3] - 288*MW2^2*MZ2^2*Cle[3, 3, 3, 3] + 
         96*MW2*MZ2^3*Cle[3, 3, 3, 3] + 160*MW2^4*Cle[3, 3, Leff, Leff] - 
         1064*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 1728*MW2^2*MZ2^2*
          Cle[3, 3, Leff, Leff] - 1030*MW2*MZ2^3*Cle[3, 3, Leff, Leff] + 
         206*MZ2^4*Cle[3, 3, Leff, Leff] - 160*MW2^4*Cle[Leff, Leff, 1, 1] + 
         1144*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] - 2220*MW2^2*MZ2^2*
          Cle[Leff, Leff, 1, 1] + 1648*MW2*MZ2^3*Cle[Leff, Leff, 1, 1] - 
         412*MZ2^4*Cle[Leff, Leff, 1, 1] - 160*MW2^4*Cle[Leff, Leff, 2, 2] + 
         1144*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 2220*MW2^2*MZ2^2*
          Cle[Leff, Leff, 2, 2] + 1648*MW2*MZ2^3*Cle[Leff, Leff, 2, 2] - 
         412*MZ2^4*Cle[Leff, Leff, 2, 2] - 160*MW2^4*Cle[Leff, Leff, 3, 3] + 
         1144*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 2220*MW2^2*MZ2^2*
          Cle[Leff, Leff, 3, 3] + 1648*MW2*MZ2^3*Cle[Leff, Leff, 3, 3] - 
         412*MZ2^4*Cle[Leff, Leff, 3, 3] - 192*MW2^4*Cll[1, 1, 1, 1] + 
         480*MW2^3*MZ2*Cll[1, 1, 1, 1] - 432*MW2^2*MZ2^2*Cll[1, 1, 1, 1] + 
         144*MW2*MZ2^3*Cll[1, 1, 1, 1] - 192*MW2^4*Cll[1, 1, 2, 2] + 
         576*MW2^3*MZ2*Cll[1, 1, 2, 2] - 576*MW2^2*MZ2^2*Cll[1, 1, 2, 2] + 
         192*MW2*MZ2^3*Cll[1, 1, 2, 2] - 192*MW2^4*Cll[1, 1, 3, 3] + 
         576*MW2^3*MZ2*Cll[1, 1, 3, 3] - 576*MW2^2*MZ2^2*Cll[1, 1, 3, 3] + 
         192*MW2*MZ2^3*Cll[1, 1, 3, 3] - 192*MW2^4*Cll[1, 3, 3, 1] + 
         384*MW2^3*MZ2*Cll[1, 3, 3, 1] - 288*MW2^2*MZ2^2*Cll[1, 3, 3, 1] + 
         96*MW2*MZ2^3*Cll[1, 3, 3, 1] - 192*MW2^4*Cll[2, 2, 2, 2] + 
         480*MW2^3*MZ2*Cll[2, 2, 2, 2] - 432*MW2^2*MZ2^2*Cll[2, 2, 2, 2] + 
         144*MW2*MZ2^3*Cll[2, 2, 2, 2] - 192*MW2^4*Cll[2, 2, 3, 3] + 
         576*MW2^3*MZ2*Cll[2, 2, 3, 3] - 576*MW2^2*MZ2^2*Cll[2, 2, 3, 3] + 
         192*MW2*MZ2^3*Cll[2, 2, 3, 3] - 192*MW2^4*Cll[2, 3, 3, 2] + 
         384*MW2^3*MZ2*Cll[2, 3, 3, 2] - 288*MW2^2*MZ2^2*Cll[2, 3, 3, 2] + 
         96*MW2*MZ2^3*Cll[2, 3, 3, 2] - 192*MW2^4*Cll[3, 3, 3, 3] + 
         480*MW2^3*MZ2*Cll[3, 3, 3, 3] - 432*MW2^2*MZ2^2*Cll[3, 3, 3, 3] + 
         144*MW2*MZ2^3*Cll[3, 3, 3, 3] - 320*MW2^4*Cll[Leff, 1, 1, Leff] + 
         2128*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] - 3456*MW2^2*MZ2^2*
          Cll[Leff, 1, 1, Leff] + 2060*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
         412*MZ2^4*Cll[Leff, 1, 1, Leff] - 320*MW2^4*Cll[Leff, 2, 2, Leff] + 
         2128*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] - 3456*MW2^2*MZ2^2*
          Cll[Leff, 2, 2, Leff] + 2060*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] - 
         412*MZ2^4*Cll[Leff, 2, 2, Leff] - 320*MW2^4*Cll[Leff, 3, 3, Leff] + 
         2128*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] - 3456*MW2^2*MZ2^2*
          Cll[Leff, 3, 3, Leff] + 2060*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
         412*MZ2^4*Cll[Leff, 3, 3, Leff] - 320*MW2^4*Cll[Leff, Leff, 1, 1] + 
         2288*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 4440*MW2^2*MZ2^2*
          Cll[Leff, Leff, 1, 1] + 3296*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] - 
         824*MZ2^4*Cll[Leff, Leff, 1, 1] - 320*MW2^4*Cll[Leff, Leff, 2, 2] + 
         2288*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] - 4440*MW2^2*MZ2^2*
          Cll[Leff, Leff, 2, 2] + 3296*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] - 
         824*MZ2^4*Cll[Leff, Leff, 2, 2] - 320*MW2^4*Cll[Leff, Leff, 3, 3] + 
         2288*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 4440*MW2^2*MZ2^2*
          Cll[Leff, Leff, 3, 3] + 3296*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] - 
         824*MZ2^4*Cll[Leff, Leff, 3, 3] + 96*MW2^4*Clq1[1, 1, 1, 1] - 
         288*MW2^3*MZ2*Clq1[1, 1, 1, 1] + 288*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] - 
         96*MW2*MZ2^3*Clq1[1, 1, 1, 1] + 96*MW2^4*Clq1[1, 1, 2, 2] - 
         288*MW2^3*MZ2*Clq1[1, 1, 2, 2] + 288*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] - 
         96*MW2*MZ2^3*Clq1[1, 1, 2, 2] - 96*MW2^4*Clq1[1, 1, 3, 3] + 
         144*MW2^3*MZ2*Clq1[1, 1, 3, 3] - 48*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 
         96*MW2^4*Clq1[2, 2, 1, 1] - 288*MW2^3*MZ2*Clq1[2, 2, 1, 1] + 
         288*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] - 96*MW2*MZ2^3*Clq1[2, 2, 1, 1] + 
         96*MW2^4*Clq1[2, 2, 2, 2] - 288*MW2^3*MZ2*Clq1[2, 2, 2, 2] + 
         288*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] - 96*MW2*MZ2^3*Clq1[2, 2, 2, 2] - 
         96*MW2^4*Clq1[2, 2, 3, 3] + 144*MW2^3*MZ2*Clq1[2, 2, 3, 3] - 
         48*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 96*MW2^4*Clq1[3, 3, 1, 1] - 
         288*MW2^3*MZ2*Clq1[3, 3, 1, 1] + 288*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] - 
         96*MW2*MZ2^3*Clq1[3, 3, 1, 1] + 96*MW2^4*Clq1[3, 3, 2, 2] - 
         288*MW2^3*MZ2*Clq1[3, 3, 2, 2] + 288*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] - 
         96*MW2*MZ2^3*Clq1[3, 3, 2, 2] - 96*MW2^4*Clq1[3, 3, 3, 3] + 
         144*MW2^3*MZ2*Clq1[3, 3, 3, 3] - 48*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 
         160*MW2^4*Clq1[Leff, Leff, 1, 1] - 1144*MW2^3*MZ2*
          Clq1[Leff, Leff, 1, 1] + 2220*MW2^2*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
         1648*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 412*MZ2^4*
          Clq1[Leff, Leff, 1, 1] + 160*MW2^4*Clq1[Leff, Leff, 2, 2] - 
         1144*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 2220*MW2^2*MZ2^2*
          Clq1[Leff, Leff, 2, 2] - 1648*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
         412*MZ2^4*Clq1[Leff, Leff, 2, 2] - 160*MW2^4*Clq1[Leff, Leff, 3, 
           3] + 904*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 744*MW2^2*MZ2^2*
          Clq1[Leff, Leff, 3, 3] - 206*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
         206*MZ2^4*Clq1[Leff, Leff, 3, 3] - 288*MW2^4*Clq3[1, 1, 1, 1] + 
         288*MW2^3*MZ2*Clq3[1, 1, 1, 1] - 288*MW2^4*Clq3[1, 1, 2, 2] + 
         288*MW2^3*MZ2*Clq3[1, 1, 2, 2] - 96*MW2^4*Clq3[1, 1, 3, 3] + 
         48*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 48*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] - 
         288*MW2^4*Clq3[2, 2, 1, 1] + 288*MW2^3*MZ2*Clq3[2, 2, 1, 1] - 
         288*MW2^4*Clq3[2, 2, 2, 2] + 288*MW2^3*MZ2*Clq3[2, 2, 2, 2] - 
         96*MW2^4*Clq3[2, 2, 3, 3] + 48*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 
         48*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] - 288*MW2^4*Clq3[3, 3, 1, 1] + 
         288*MW2^3*MZ2*Clq3[3, 3, 1, 1] - 288*MW2^4*Clq3[3, 3, 2, 2] + 
         288*MW2^3*MZ2*Clq3[3, 3, 2, 2] - 96*MW2^4*Clq3[3, 3, 3, 3] + 
         48*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 48*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] - 
         480*MW2^4*Clq3[Leff, Leff, 1, 1] + 2952*MW2^3*MZ2*
          Clq3[Leff, Leff, 1, 1] - 3708*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
         1236*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] - 480*MW2^4*
          Clq3[Leff, Leff, 2, 2] + 2952*MW2^3*MZ2*Clq3[Leff, Leff, 2, 2] - 
         3708*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 1236*MW2*MZ2^3*
          Clq3[Leff, Leff, 2, 2] - 160*MW2^4*Clq3[Leff, Leff, 3, 3] + 
         904*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] - 744*MW2^2*MZ2^2*
          Clq3[Leff, Leff, 3, 3] - 206*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
         206*MZ2^4*Clq3[Leff, Leff, 3, 3] + 192*MW2^4*Clu[1, 1, 1, 1] - 
         576*MW2^3*MZ2*Clu[1, 1, 1, 1] + 576*MW2^2*MZ2^2*Clu[1, 1, 1, 1] - 
         192*MW2*MZ2^3*Clu[1, 1, 1, 1] + 192*MW2^4*Clu[1, 1, 2, 2] - 
         576*MW2^3*MZ2*Clu[1, 1, 2, 2] + 576*MW2^2*MZ2^2*Clu[1, 1, 2, 2] - 
         192*MW2*MZ2^3*Clu[1, 1, 2, 2] + 192*MW2^4*Clu[2, 2, 1, 1] - 
         576*MW2^3*MZ2*Clu[2, 2, 1, 1] + 576*MW2^2*MZ2^2*Clu[2, 2, 1, 1] - 
         192*MW2*MZ2^3*Clu[2, 2, 1, 1] + 192*MW2^4*Clu[2, 2, 2, 2] - 
         576*MW2^3*MZ2*Clu[2, 2, 2, 2] + 576*MW2^2*MZ2^2*Clu[2, 2, 2, 2] - 
         192*MW2*MZ2^3*Clu[2, 2, 2, 2] + 192*MW2^4*Clu[3, 3, 1, 1] - 
         576*MW2^3*MZ2*Clu[3, 3, 1, 1] + 576*MW2^2*MZ2^2*Clu[3, 3, 1, 1] - 
         192*MW2*MZ2^3*Clu[3, 3, 1, 1] + 192*MW2^4*Clu[3, 3, 2, 2] - 
         576*MW2^3*MZ2*Clu[3, 3, 2, 2] + 576*MW2^2*MZ2^2*Clu[3, 3, 2, 2] - 
         192*MW2*MZ2^3*Clu[3, 3, 2, 2] + 320*MW2^4*Clu[Leff, Leff, 1, 1] - 
         2288*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 4440*MW2^2*MZ2^2*
          Clu[Leff, Leff, 1, 1] - 3296*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
         824*MZ2^4*Clu[Leff, Leff, 1, 1] + 320*MW2^4*Clu[Leff, Leff, 2, 2] - 
         2288*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] + 4440*MW2^2*MZ2^2*
          Clu[Leff, Leff, 2, 2] - 3296*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
         824*MZ2^4*Clu[Leff, Leff, 2, 2] + 96*MW2^4*Cqd1[1, 1, 1, 1] - 
         288*MW2^3*MZ2*Cqd1[1, 1, 1, 1] + 288*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] - 
         96*MW2*MZ2^3*Cqd1[1, 1, 1, 1] + 96*MW2^4*Cqd1[1, 1, 2, 2] - 
         288*MW2^3*MZ2*Cqd1[1, 1, 2, 2] + 288*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] - 
         96*MW2*MZ2^3*Cqd1[1, 1, 2, 2] + 96*MW2^4*Cqd1[1, 1, 3, 3] - 
         288*MW2^3*MZ2*Cqd1[1, 1, 3, 3] + 288*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] - 
         96*MW2*MZ2^3*Cqd1[1, 1, 3, 3] + 96*MW2^4*Cqd1[2, 2, 1, 1] - 
         288*MW2^3*MZ2*Cqd1[2, 2, 1, 1] + 288*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] - 
         96*MW2*MZ2^3*Cqd1[2, 2, 1, 1] + 96*MW2^4*Cqd1[2, 2, 2, 2] - 
         288*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 288*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 
         96*MW2*MZ2^3*Cqd1[2, 2, 2, 2] + 96*MW2^4*Cqd1[2, 2, 3, 3] - 
         288*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 288*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 
         96*MW2*MZ2^3*Cqd1[2, 2, 3, 3] - 96*MW2^4*Cqd1[3, 3, 1, 1] + 
         144*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 48*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
         96*MW2^4*Cqd1[3, 3, 2, 2] + 144*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
         48*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 96*MW2^4*Cqd1[3, 3, 3, 3] + 
         144*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 48*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 
         96*MW2^4*Cqe[1, 1, 1, 1] - 288*MW2^3*MZ2*Cqe[1, 1, 1, 1] + 
         288*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] - 96*MW2*MZ2^3*Cqe[1, 1, 1, 1] + 
         96*MW2^4*Cqe[1, 1, 2, 2] - 288*MW2^3*MZ2*Cqe[1, 1, 2, 2] + 
         288*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] - 96*MW2*MZ2^3*Cqe[1, 1, 2, 2] + 
         96*MW2^4*Cqe[1, 1, 3, 3] - 288*MW2^3*MZ2*Cqe[1, 1, 3, 3] + 
         288*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] - 96*MW2*MZ2^3*Cqe[1, 1, 3, 3] - 
         160*MW2^4*Cqe[1, 1, Leff, Leff] + 1064*MW2^3*MZ2*
          Cqe[1, 1, Leff, Leff] - 1728*MW2^2*MZ2^2*Cqe[1, 1, Leff, Leff] + 
         1030*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] - 206*MZ2^4*
          Cqe[1, 1, Leff, Leff] + 96*MW2^4*Cqe[2, 2, 1, 1] - 
         288*MW2^3*MZ2*Cqe[2, 2, 1, 1] + 288*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] - 
         96*MW2*MZ2^3*Cqe[2, 2, 1, 1] + 96*MW2^4*Cqe[2, 2, 2, 2] - 
         288*MW2^3*MZ2*Cqe[2, 2, 2, 2] + 288*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] - 
         96*MW2*MZ2^3*Cqe[2, 2, 2, 2] + 96*MW2^4*Cqe[2, 2, 3, 3] - 
         288*MW2^3*MZ2*Cqe[2, 2, 3, 3] + 288*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] - 
         96*MW2*MZ2^3*Cqe[2, 2, 3, 3] - 160*MW2^4*Cqe[2, 2, Leff, Leff] + 
         1064*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 1728*MW2^2*MZ2^2*
          Cqe[2, 2, Leff, Leff] + 1030*MW2*MZ2^3*Cqe[2, 2, Leff, Leff] - 
         206*MZ2^4*Cqe[2, 2, Leff, Leff] - 96*MW2^4*Cqe[3, 3, 1, 1] + 
         144*MW2^3*MZ2*Cqe[3, 3, 1, 1] - 48*MW2*MZ2^3*Cqe[3, 3, 1, 1] - 
         96*MW2^4*Cqe[3, 3, 2, 2] + 144*MW2^3*MZ2*Cqe[3, 3, 2, 2] - 
         48*MW2*MZ2^3*Cqe[3, 3, 2, 2] - 96*MW2^4*Cqe[3, 3, 3, 3] + 
         144*MW2^3*MZ2*Cqe[3, 3, 3, 3] - 48*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
         160*MW2^4*Cqe[3, 3, Leff, Leff] - 824*MW2^3*MZ2*
          Cqe[3, 3, Leff, Leff] + 372*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
         206*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 103*MZ2^4*
          Cqe[3, 3, Leff, Leff] - 256*MW2^4*Cqq1[1, 1, 1, 1] + 
         480*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 336*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 
         112*MW2*MZ2^3*Cqq1[1, 1, 1, 1] - 192*MW2^4*Cqq1[1, 1, 2, 2] + 
         576*MW2^3*MZ2*Cqq1[1, 1, 2, 2] - 576*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] + 
         192*MW2*MZ2^3*Cqq1[1, 1, 2, 2] + 192*MW2^4*Cqq1[1, 1, 3, 3] - 
         288*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 96*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 
         320*MW2^4*Cqq1[1, 2, 2, 1] + 384*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
         96*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 32*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 
         64*MW2^4*Cqq1[1, 3, 3, 1] + 48*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] + 
         16*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 256*MW2^4*Cqq1[2, 2, 2, 2] + 
         480*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 336*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] + 
         112*MW2*MZ2^3*Cqq1[2, 2, 2, 2] + 192*MW2^4*Cqq1[2, 2, 3, 3] - 
         288*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 96*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 
         64*MW2^4*Cqq1[2, 3, 3, 2] + 48*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] + 
         16*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 128*MW2^4*Cqq1[3, 3, 3, 3] + 
         96*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 32*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
         768*MW2^4*Cqq3[1, 1, 1, 1] + 864*MW2^3*MZ2*Cqq3[1, 1, 1, 1] - 
         144*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] + 48*MW2*MZ2^3*Cqq3[1, 1, 1, 1] - 
         1728*MW2^4*Cqq3[1, 1, 2, 2] + 1728*MW2^3*MZ2*Cqq3[1, 1, 2, 2] - 
         576*MW2^4*Cqq3[1, 1, 3, 3] + 288*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
         288*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 192*MW2^4*Cqq3[1, 2, 2, 1] - 
         288*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 96*MW2*MZ2^3*Cqq3[1, 2, 2, 1] + 
         192*MW2^4*Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
         48*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 48*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 
         768*MW2^4*Cqq3[2, 2, 2, 2] + 864*MW2^3*MZ2*Cqq3[2, 2, 2, 2] - 
         144*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 48*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 
         576*MW2^4*Cqq3[2, 2, 3, 3] + 288*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
         288*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 192*MW2^4*Cqq3[2, 3, 3, 2] - 
         192*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 48*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 
         48*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 128*MW2^4*Cqq3[3, 3, 3, 3] + 
         96*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 32*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
         192*MW2^4*Cqu1[1, 1, 1, 1] + 576*MW2^3*MZ2*Cqu1[1, 1, 1, 1] - 
         576*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] + 192*MW2*MZ2^3*Cqu1[1, 1, 1, 1] - 
         192*MW2^4*Cqu1[1, 1, 2, 2] + 576*MW2^3*MZ2*Cqu1[1, 1, 2, 2] - 
         576*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] + 192*MW2*MZ2^3*Cqu1[1, 1, 2, 2] - 
         192*MW2^4*Cqu1[2, 2, 1, 1] + 576*MW2^3*MZ2*Cqu1[2, 2, 1, 1] - 
         576*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] + 192*MW2*MZ2^3*Cqu1[2, 2, 1, 1] - 
         192*MW2^4*Cqu1[2, 2, 2, 2] + 576*MW2^3*MZ2*Cqu1[2, 2, 2, 2] - 
         576*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] + 192*MW2*MZ2^3*Cqu1[2, 2, 2, 2] + 
         192*MW2^4*Cqu1[3, 3, 1, 1] - 288*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
         96*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 192*MW2^4*Cqu1[3, 3, 2, 2] - 
         288*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 96*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 
         192*MW2^4*Cud1[1, 1, 1, 1] - 576*MW2^3*MZ2*Cud1[1, 1, 1, 1] + 
         576*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] - 192*MW2*MZ2^3*Cud1[1, 1, 1, 1] + 
         192*MW2^4*Cud1[1, 1, 2, 2] - 576*MW2^3*MZ2*Cud1[1, 1, 2, 2] + 
         576*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] - 192*MW2*MZ2^3*Cud1[1, 1, 2, 2] + 
         192*MW2^4*Cud1[1, 1, 3, 3] - 576*MW2^3*MZ2*Cud1[1, 1, 3, 3] + 
         576*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] - 192*MW2*MZ2^3*Cud1[1, 1, 3, 3] + 
         192*MW2^4*Cud1[2, 2, 1, 1] - 576*MW2^3*MZ2*Cud1[2, 2, 1, 1] + 
         576*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] - 192*MW2*MZ2^3*Cud1[2, 2, 1, 1] + 
         192*MW2^4*Cud1[2, 2, 2, 2] - 576*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 
         576*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 192*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 
         192*MW2^4*Cud1[2, 2, 3, 3] - 576*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 
         576*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 192*MW2*MZ2^3*Cud1[2, 2, 3, 3] - 
         512*MW2^4*Cuu[1, 1, 1, 1] + 1536*MW2^3*MZ2*Cuu[1, 1, 1, 1] - 
         1536*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] + 512*MW2*MZ2^3*Cuu[1, 1, 1, 1] - 
         768*MW2^4*Cuu[1, 1, 2, 2] + 2304*MW2^3*MZ2*Cuu[1, 1, 2, 2] - 
         2304*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] + 768*MW2*MZ2^3*Cuu[1, 1, 2, 2] - 
         256*MW2^4*Cuu[1, 2, 2, 1] + 768*MW2^3*MZ2*Cuu[1, 2, 2, 1] - 
         768*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 256*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 
         512*MW2^4*Cuu[2, 2, 2, 2] + 1536*MW2^3*MZ2*Cuu[2, 2, 2, 2] - 
         1536*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] + 512*MW2*MZ2^3*Cuu[2, 2, 2, 2]))/
       (MW2*MZ2*Pi^3*SW2) - (MT2*MZ*B0i[bb0, 0, 0, MT2]*
       (-96*MW2^4*Ceu[1, 1, 3, 3] + 288*MW2^3*MZ2*Ceu[1, 1, 3, 3] - 
        288*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] + 96*MW2*MZ2^3*Ceu[1, 1, 3, 3] - 
        96*MW2^4*Ceu[2, 2, 3, 3] + 288*MW2^3*MZ2*Ceu[2, 2, 3, 3] - 
        288*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] + 96*MW2*MZ2^3*Ceu[2, 2, 3, 3] - 
        96*MW2^4*Ceu[3, 3, 3, 3] + 288*MW2^3*MZ2*Ceu[3, 3, 3, 3] - 
        288*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] + 96*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 
        4*(80*MW2^4 - 532*MW2^3*MZ2 + 864*MW2^2*MZ2^2 - 515*MW2*MZ2^3 + 
          103*MZ2^4)*Ceu[Leff, Leff, 3, 3] - 96*MW2^4*Clq1[1, 1, 3, 3] + 
        216*MW2^3*MZ2*Clq1[1, 1, 3, 3] - 144*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] + 
        24*MW2*MZ2^3*Clq1[1, 1, 3, 3] - 96*MW2^4*Clq1[2, 2, 3, 3] + 
        216*MW2^3*MZ2*Clq1[2, 2, 3, 3] - 144*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] + 
        24*MW2*MZ2^3*Clq1[2, 2, 3, 3] - 96*MW2^4*Clq1[3, 3, 3, 3] + 
        216*MW2^3*MZ2*Clq1[3, 3, 3, 3] - 144*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] + 
        24*MW2*MZ2^3*Clq1[3, 3, 3, 3] - 2*(160*MW2^4 - 1024*MW2^3*MZ2 + 
          1482*MW2^2*MZ2^2 - 721*MW2*MZ2^3 + 103*MZ2^4)*Clq1[Leff, Leff, 3, 
          3] + 96*MW2^4*Clq3[1, 1, 3, 3] - 120*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 
        24*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 96*MW2^4*Clq3[2, 2, 3, 3] - 
        120*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 24*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
        96*MW2^4*Clq3[3, 3, 3, 3] - 120*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 
        24*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 320*MW2^4*Clq3[Leff, Leff, 3, 3] - 
        2048*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 2964*MW2^2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] - 1442*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
        206*MZ2^4*Clq3[Leff, Leff, 3, 3] - 96*MW2^4*Clu[1, 1, 3, 3] + 
        288*MW2^3*MZ2*Clu[1, 1, 3, 3] - 288*MW2^2*MZ2^2*Clu[1, 1, 3, 3] + 
        96*MW2*MZ2^3*Clu[1, 1, 3, 3] - 96*MW2^4*Clu[2, 2, 3, 3] + 
        288*MW2^3*MZ2*Clu[2, 2, 3, 3] - 288*MW2^2*MZ2^2*Clu[2, 2, 3, 3] + 
        96*MW2*MZ2^3*Clu[2, 2, 3, 3] - 96*MW2^4*Clu[3, 3, 3, 3] + 
        288*MW2^3*MZ2*Clu[3, 3, 3, 3] - 288*MW2^2*MZ2^2*Clu[3, 3, 3, 3] + 
        96*MW2*MZ2^3*Clu[3, 3, 3, 3] - 320*MW2^4*Clu[Leff, Leff, 3, 3] + 
        2288*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] - 4440*MW2^2*MZ2^2*
         Clu[Leff, Leff, 3, 3] + 3296*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] - 
        824*MZ2^4*Clu[Leff, Leff, 3, 3] - 96*MW2^4*Cqd1[3, 3, 1, 1] + 
        216*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 144*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
        24*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 96*MW2^4*Cqd1[3, 3, 2, 2] + 
        216*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 144*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
        24*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 96*MW2^4*Cqd1[3, 3, 3, 3] + 
        216*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 144*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
        24*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 96*MW2^4*Cqe[3, 3, 1, 1] + 
        216*MW2^3*MZ2*Cqe[3, 3, 1, 1] - 144*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] + 
        24*MW2*MZ2^3*Cqe[3, 3, 1, 1] - 96*MW2^4*Cqe[3, 3, 2, 2] + 
        216*MW2^3*MZ2*Cqe[3, 3, 2, 2] - 144*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] + 
        24*MW2*MZ2^3*Cqe[3, 3, 2, 2] - 96*MW2^4*Cqe[3, 3, 3, 3] + 
        216*MW2^3*MZ2*Cqe[3, 3, 3, 3] - 144*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] + 
        24*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 320*MW2^4*Cqe[3, 3, Leff, Leff] - 
        1888*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 2100*MW2^2*MZ2^2*
         Cqe[3, 3, Leff, Leff] - 824*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
        103*MZ2^4*Cqe[3, 3, Leff, Leff] + 192*MW2^4*Cqq1[1, 1, 3, 3] - 
        432*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 288*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 
        48*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 128*MW2^4*Cqq1[1, 3, 3, 1] - 
        192*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 72*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
        8*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 192*MW2^4*Cqq1[2, 2, 3, 3] - 
        432*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 288*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 
        48*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 128*MW2^4*Cqq1[2, 3, 3, 2] - 
        192*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 72*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
        8*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 192*MW2^4*Cqq1[3, 3, 3, 3] + 
        144*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 72*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
        24*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 576*MW2^4*Cqq3[1, 1, 3, 3] - 
        720*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 144*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
        96*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 120*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
        24*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 576*MW2^4*Cqq3[2, 2, 3, 3] - 
        720*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 144*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
        96*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 120*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 
        24*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 64*MW2^4*Cqq3[3, 3, 3, 3] - 
        48*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 24*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
        8*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 96*MW2^4*Cqu1[1, 1, 3, 3] - 
        288*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 288*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 
        96*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 96*MW2^4*Cqu1[2, 2, 3, 3] - 
        288*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 288*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
        96*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 192*MW2^4*Cqu1[3, 3, 1, 1] - 
        432*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 288*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 
        48*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 192*MW2^4*Cqu1[3, 3, 2, 2] - 
        432*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 288*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
        48*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 96*MW2^4*Cqu1[3, 3, 3, 3] + 
        144*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 48*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
        96*MW2^4*Cud1[3, 3, 1, 1] + 288*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
        288*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 96*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
        96*MW2^4*Cud1[3, 3, 2, 2] + 288*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
        288*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 96*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
        96*MW2^4*Cud1[3, 3, 3, 3] + 288*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
        288*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 96*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 
        384*MW2^4*Cuu[1, 1, 3, 3] - 1152*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
        1152*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 384*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
        128*MW2^4*Cuu[1, 3, 3, 1] - 384*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
        384*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 128*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
        384*MW2^4*Cuu[2, 2, 3, 3] - 1152*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
        1152*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 384*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
        128*MW2^4*Cuu[2, 3, 3, 2] - 384*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
        384*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 128*MW2*MZ2^3*Cuu[2, 3, 3, 2]))/
      (1728*MW2*MZ2^2*Pi^3*SW2) - (MZ*B0i[bb0, MZ2, MT2, MT2]*
       (192*MT2*MW2^4*Ceu[1, 1, 3, 3] - 360*MT2*MW2^3*MZ2*Ceu[1, 1, 3, 3] + 
        96*MW2^4*MZ2*Ceu[1, 1, 3, 3] + 144*MT2*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 
        288*MW2^3*MZ2^2*Ceu[1, 1, 3, 3] + 24*MT2*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 
        288*MW2^2*MZ2^3*Ceu[1, 1, 3, 3] - 96*MW2*MZ2^4*Ceu[1, 1, 3, 3] + 
        192*MT2*MW2^4*Ceu[2, 2, 3, 3] - 360*MT2*MW2^3*MZ2*Ceu[2, 2, 3, 3] + 
        96*MW2^4*MZ2*Ceu[2, 2, 3, 3] + 144*MT2*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 
        288*MW2^3*MZ2^2*Ceu[2, 2, 3, 3] + 24*MT2*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 
        288*MW2^2*MZ2^3*Ceu[2, 2, 3, 3] - 96*MW2*MZ2^4*Ceu[2, 2, 3, 3] + 
        192*MT2*MW2^4*Ceu[3, 3, 3, 3] - 360*MT2*MW2^3*MZ2*Ceu[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Ceu[3, 3, 3, 3] + 144*MT2*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 
        288*MW2^3*MZ2^2*Ceu[3, 3, 3, 3] + 24*MT2*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 
        288*MW2^2*MZ2^3*Ceu[3, 3, 3, 3] - 96*MW2*MZ2^4*Ceu[3, 3, 3, 3] - 
        (80*MW2^3 - 452*MW2^2*MZ2 + 412*MW2*MZ2^2 - 103*MZ2^3)*
         (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
        192*MT2*MW2^4*Clq1[1, 1, 3, 3] - 648*MT2*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 
        96*MW2^4*MZ2*Clq1[1, 1, 3, 3] + 720*MT2*MW2^2*MZ2^2*
         Clq1[1, 1, 3, 3] - 216*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] - 
        264*MT2*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 144*MW2^2*MZ2^3*
         Clq1[1, 1, 3, 3] - 24*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 
        192*MT2*MW2^4*Clq1[2, 2, 3, 3] - 648*MT2*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 
        96*MW2^4*MZ2*Clq1[2, 2, 3, 3] + 720*MT2*MW2^2*MZ2^2*
         Clq1[2, 2, 3, 3] - 216*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] - 
        264*MT2*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 144*MW2^2*MZ2^3*
         Clq1[2, 2, 3, 3] - 24*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 
        192*MT2*MW2^4*Clq1[3, 3, 3, 3] - 648*MT2*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Clq1[3, 3, 3, 3] + 720*MT2*MW2^2*MZ2^2*
         Clq1[3, 3, 3, 3] - 216*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] - 
        264*MT2*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 144*MW2^2*MZ2^3*
         Clq1[3, 3, 3, 3] - 24*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 
        2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
         (40*MW2^3 - 246*MW2^2*MZ2 + 309*MW2*MZ2^2 - 103*MZ2^3)*
         Clq1[Leff, Leff, 3, 3] - 192*MT2*MW2^4*Clq3[1, 1, 3, 3] + 
        456*MT2*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 96*MW2^4*MZ2*Clq3[1, 1, 3, 3] - 
        264*MT2*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 120*MW2^3*MZ2^2*
         Clq3[1, 1, 3, 3] - 24*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] - 
        192*MT2*MW2^4*Clq3[2, 2, 3, 3] + 456*MT2*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 
        96*MW2^4*MZ2*Clq3[2, 2, 3, 3] - 264*MT2*MW2^2*MZ2^2*
         Clq3[2, 2, 3, 3] + 120*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] - 
        24*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] - 192*MT2*MW2^4*Clq3[3, 3, 3, 3] + 
        456*MT2*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 96*MW2^4*MZ2*Clq3[3, 3, 3, 3] - 
        264*MT2*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 120*MW2^3*MZ2^2*
         Clq3[3, 3, 3, 3] - 24*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] - 
        640*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] + 4816*MT2*MW2^3*MZ2*
         Clq3[Leff, Leff, 3, 3] - 320*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] - 
        10356*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
        2048*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 8446*MT2*MW2*MZ2^3*
         Clq3[Leff, Leff, 3, 3] - 2964*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
        2266*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 1442*MW2*MZ2^4*
         Clq3[Leff, Leff, 3, 3] - 206*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
        192*MT2*MW2^4*Clu[1, 1, 3, 3] - 360*MT2*MW2^3*MZ2*Clu[1, 1, 3, 3] + 
        96*MW2^4*MZ2*Clu[1, 1, 3, 3] + 144*MT2*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 
        288*MW2^3*MZ2^2*Clu[1, 1, 3, 3] + 24*MT2*MW2*MZ2^3*Clu[1, 1, 3, 3] + 
        288*MW2^2*MZ2^3*Clu[1, 1, 3, 3] - 96*MW2*MZ2^4*Clu[1, 1, 3, 3] + 
        192*MT2*MW2^4*Clu[2, 2, 3, 3] - 360*MT2*MW2^3*MZ2*Clu[2, 2, 3, 3] + 
        96*MW2^4*MZ2*Clu[2, 2, 3, 3] + 144*MT2*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 
        288*MW2^3*MZ2^2*Clu[2, 2, 3, 3] + 24*MT2*MW2*MZ2^3*Clu[2, 2, 3, 3] + 
        288*MW2^2*MZ2^3*Clu[2, 2, 3, 3] - 96*MW2*MZ2^4*Clu[2, 2, 3, 3] + 
        192*MT2*MW2^4*Clu[3, 3, 3, 3] - 360*MT2*MW2^3*MZ2*Clu[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Clu[3, 3, 3, 3] + 144*MT2*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 
        288*MW2^3*MZ2^2*Clu[3, 3, 3, 3] + 24*MT2*MW2*MZ2^3*Clu[3, 3, 3, 3] + 
        288*MW2^2*MZ2^3*Clu[3, 3, 3, 3] - 96*MW2*MZ2^4*Clu[3, 3, 3, 3] + 
        640*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 3856*MT2*MW2^3*MZ2*
         Clu[Leff, Leff, 3, 3] + 320*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] + 
        4452*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 2288*MW2^3*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 1030*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
        4440*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] - 206*MT2*MZ2^4*
         Clu[Leff, Leff, 3, 3] - 3296*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] + 
        824*MZ2^5*Clu[Leff, Leff, 3, 3] + 192*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 
        648*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 96*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 
        720*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 216*MW2^3*MZ2^2*
         Cqd1[3, 3, 1, 1] - 264*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 
        144*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 24*MW2*MZ2^4*Cqd1[3, 3, 1, 1] + 
        192*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 648*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] + 
        96*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 720*MT2*MW2^2*MZ2^2*
         Cqd1[3, 3, 2, 2] - 216*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] - 
        264*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 144*MW2^2*MZ2^3*
         Cqd1[3, 3, 2, 2] - 24*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 
        192*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 648*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 720*MT2*MW2^2*MZ2^2*
         Cqd1[3, 3, 3, 3] - 216*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 
        264*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 144*MW2^2*MZ2^3*
         Cqd1[3, 3, 3, 3] - 24*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 
        192*MT2*MW2^4*Cqe[3, 3, 1, 1] - 648*MT2*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 
        96*MW2^4*MZ2*Cqe[3, 3, 1, 1] + 720*MT2*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 
        216*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] - 264*MT2*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
        144*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] - 24*MW2*MZ2^4*Cqe[3, 3, 1, 1] + 
        192*MT2*MW2^4*Cqe[3, 3, 2, 2] - 648*MT2*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 
        96*MW2^4*MZ2*Cqe[3, 3, 2, 2] + 720*MT2*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
        216*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] - 264*MT2*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 
        144*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] - 24*MW2*MZ2^4*Cqe[3, 3, 2, 2] + 
        192*MT2*MW2^4*Cqe[3, 3, 3, 3] - 648*MT2*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Cqe[3, 3, 3, 3] + 720*MT2*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
        216*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] - 264*MT2*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
        144*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] - 24*MW2*MZ2^4*Cqe[3, 3, 3, 3] - 
        640*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 4496*MT2*MW2^3*MZ2*
         Cqe[3, 3, Leff, Leff] - 320*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
        8268*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 1888*MW2^3*MZ2^2*
         Cqe[3, 3, Leff, Leff] + 5356*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
        2100*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] - 1133*MT2*MZ2^4*
         Cqe[3, 3, Leff, Leff] + 824*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] - 
        103*MZ2^5*Cqe[3, 3, Leff, Leff] - 384*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 
        1296*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] - 192*MW2^4*MZ2*
         Cqq1[1, 1, 3, 3] - 1440*MT2*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 
        432*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] + 528*MT2*MW2*MZ2^3*
         Cqq1[1, 1, 3, 3] - 288*MW2^2*MZ2^3*Cqq1[1, 1, 3, 3] + 
        48*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 256*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 
        672*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] - 128*MW2^4*MZ2*Cqq1[1, 3, 3, 1] - 
        504*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] + 192*MW2^3*MZ2^2*
         Cqq1[1, 3, 3, 1] + 88*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 
        72*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 8*MW2*MZ2^4*Cqq1[1, 3, 3, 1] - 
        384*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 1296*MT2*MW2^3*MZ2*
         Cqq1[2, 2, 3, 3] - 192*MW2^4*MZ2*Cqq1[2, 2, 3, 3] - 
        1440*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 432*MW2^3*MZ2^2*
         Cqq1[2, 2, 3, 3] + 528*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 
        288*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 48*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 
        256*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 672*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] - 
        128*MW2^4*MZ2*Cqq1[2, 3, 3, 2] - 504*MT2*MW2^2*MZ2^2*
         Cqq1[2, 3, 3, 2] + 192*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] + 
        88*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 72*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
        8*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 384*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 
        720*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 192*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 
        72*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 144*MW2^3*MZ2^2*
         Cqq1[3, 3, 3, 3] + 264*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
        72*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 24*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 
        1152*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 2736*MT2*MW2^3*MZ2*
         Cqq3[1, 1, 3, 3] - 576*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 
        1584*MT2*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 720*MW2^3*MZ2^2*
         Cqq3[1, 1, 3, 3] - 144*MW2^2*MZ2^3*Cqq3[1, 1, 3, 3] + 
        192*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 456*MT2*MW2^2*MZ2^2*
         Cqq3[1, 3, 3, 1] + 96*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] + 
        264*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 120*MW2^2*MZ2^3*
         Cqq3[1, 3, 3, 1] + 24*MW2*MZ2^4*Cqq3[1, 3, 3, 1] - 
        1152*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 2736*MT2*MW2^3*MZ2*
         Cqq3[2, 2, 3, 3] - 576*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
        1584*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 720*MW2^3*MZ2^2*
         Cqq3[2, 2, 3, 3] - 144*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] + 
        192*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 456*MT2*MW2^2*MZ2^2*
         Cqq3[2, 3, 3, 2] + 96*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] + 
        264*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 120*MW2^2*MZ2^3*
         Cqq3[2, 3, 3, 2] + 24*MW2*MZ2^4*Cqq3[2, 3, 3, 2] - 
        128*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 240*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
        64*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 24*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
        48*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 88*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
        24*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 8*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 
        192*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 360*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] - 
        96*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 144*MT2*MW2^2*MZ2^2*
         Cqu1[1, 1, 3, 3] + 288*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 
        24*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] - 288*MW2^2*MZ2^3*
         Cqu1[1, 1, 3, 3] + 96*MW2*MZ2^4*Cqu1[1, 1, 3, 3] - 
        192*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 360*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] - 
        96*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 144*MT2*MW2^2*MZ2^2*
         Cqu1[2, 2, 3, 3] + 288*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] - 
        24*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] - 288*MW2^2*MZ2^3*
         Cqu1[2, 2, 3, 3] + 96*MW2*MZ2^4*Cqu1[2, 2, 3, 3] - 
        384*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 1296*MT2*MW2^3*MZ2*
         Cqu1[3, 3, 1, 1] - 192*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 
        1440*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 432*MW2^3*MZ2^2*
         Cqu1[3, 3, 1, 1] + 528*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 
        288*MW2^2*MZ2^3*Cqu1[3, 3, 1, 1] + 48*MW2*MZ2^4*Cqu1[3, 3, 1, 1] - 
        384*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 1296*MT2*MW2^3*MZ2*
         Cqu1[3, 3, 2, 2] - 192*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 
        1440*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 432*MW2^3*MZ2^2*
         Cqu1[3, 3, 2, 2] + 528*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
        288*MW2^2*MZ2^3*Cqu1[3, 3, 2, 2] + 48*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 
        192*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 72*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Cqu1[3, 3, 3, 3] - 108*MT2*MW2^2*MZ2^2*
         Cqu1[3, 3, 3, 3] - 144*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 
        12*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 48*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 
        192*MT2*MW2^4*Cud1[3, 3, 1, 1] - 360*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] + 
        96*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 144*MT2*MW2^2*MZ2^2*
         Cud1[3, 3, 1, 1] - 288*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 
        24*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] + 288*MW2^2*MZ2^3*
         Cud1[3, 3, 1, 1] - 96*MW2*MZ2^4*Cud1[3, 3, 1, 1] + 
        192*MT2*MW2^4*Cud1[3, 3, 2, 2] - 360*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] + 
        96*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 144*MT2*MW2^2*MZ2^2*
         Cud1[3, 3, 2, 2] - 288*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 
        24*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 288*MW2^2*MZ2^3*
         Cud1[3, 3, 2, 2] - 96*MW2*MZ2^4*Cud1[3, 3, 2, 2] + 
        192*MT2*MW2^4*Cud1[3, 3, 3, 3] - 360*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 144*MT2*MW2^2*MZ2^2*
         Cud1[3, 3, 3, 3] - 288*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 
        24*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 288*MW2^2*MZ2^3*
         Cud1[3, 3, 3, 3] - 96*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 
        768*MT2*MW2^4*Cuu[1, 1, 3, 3] + 1440*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] - 
        384*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 576*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] + 
        1152*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 96*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] - 
        1152*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] + 384*MW2*MZ2^4*Cuu[1, 1, 3, 3] - 
        256*MT2*MW2^4*Cuu[1, 3, 3, 1] + 480*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] - 
        128*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 192*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] + 
        384*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 32*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] - 
        384*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] + 128*MW2*MZ2^4*Cuu[1, 3, 3, 1] - 
        768*MT2*MW2^4*Cuu[2, 2, 3, 3] + 1440*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] - 
        384*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 576*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] + 
        1152*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 96*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] - 
        1152*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] + 384*MW2*MZ2^4*Cuu[2, 2, 3, 3] - 
        256*MT2*MW2^4*Cuu[2, 3, 3, 2] + 480*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] - 
        128*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 192*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] + 
        384*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 32*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] - 
        384*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] + 128*MW2*MZ2^4*Cuu[2, 3, 3, 2]))/
      (3456*MW2*MZ2^2*Pi^3*SW2) + (MZ*(160*MW2^4*MZ2*Cdd[1, 1, 1, 1] - 
        480*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] + 480*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] - 
        160*MW2*MZ2^4*Cdd[1, 1, 1, 1] + 384*MW2^4*MZ2*Cdd[1, 1, 2, 2] - 
        1152*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] + 1152*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] - 
        384*MW2*MZ2^4*Cdd[1, 1, 2, 2] + 384*MW2^4*MZ2*Cdd[1, 1, 3, 3] - 
        1152*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] + 1152*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] - 
        384*MW2*MZ2^4*Cdd[1, 1, 3, 3] - 64*MW2^4*MZ2*Cdd[1, 2, 2, 1] + 
        192*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] - 192*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] + 
        64*MW2*MZ2^4*Cdd[1, 2, 2, 1] - 64*MW2^4*MZ2*Cdd[1, 3, 3, 1] + 
        192*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] - 192*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] + 
        64*MW2*MZ2^4*Cdd[1, 3, 3, 1] + 160*MW2^4*MZ2*Cdd[2, 2, 2, 2] - 
        480*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] + 480*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] - 
        160*MW2*MZ2^4*Cdd[2, 2, 2, 2] + 384*MW2^4*MZ2*Cdd[2, 2, 3, 3] - 
        1152*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] + 1152*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] - 
        384*MW2*MZ2^4*Cdd[2, 2, 3, 3] - 64*MW2^4*MZ2*Cdd[2, 3, 3, 2] + 
        192*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] - 192*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] + 
        64*MW2*MZ2^4*Cdd[2, 3, 3, 2] + 160*MW2^4*MZ2*Cdd[3, 3, 3, 3] - 
        480*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] + 480*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] - 
        160*MW2*MZ2^4*Cdd[3, 3, 3, 3] + 192*MW2^4*MZ2*Ced[1, 1, 1, 1] - 
        576*MW2^3*MZ2^2*Ced[1, 1, 1, 1] + 576*MW2^2*MZ2^3*Ced[1, 1, 1, 1] - 
        192*MW2*MZ2^4*Ced[1, 1, 1, 1] + 192*MW2^4*MZ2*Ced[1, 1, 2, 2] - 
        576*MW2^3*MZ2^2*Ced[1, 1, 2, 2] + 576*MW2^2*MZ2^3*Ced[1, 1, 2, 2] - 
        192*MW2*MZ2^4*Ced[1, 1, 2, 2] + 192*MW2^4*MZ2*Ced[1, 1, 3, 3] - 
        576*MW2^3*MZ2^2*Ced[1, 1, 3, 3] + 576*MW2^2*MZ2^3*Ced[1, 1, 3, 3] - 
        192*MW2*MZ2^4*Ced[1, 1, 3, 3] + 192*MW2^4*MZ2*Ced[2, 2, 1, 1] - 
        576*MW2^3*MZ2^2*Ced[2, 2, 1, 1] + 576*MW2^2*MZ2^3*Ced[2, 2, 1, 1] - 
        192*MW2*MZ2^4*Ced[2, 2, 1, 1] + 192*MW2^4*MZ2*Ced[2, 2, 2, 2] - 
        576*MW2^3*MZ2^2*Ced[2, 2, 2, 2] + 576*MW2^2*MZ2^3*Ced[2, 2, 2, 2] - 
        192*MW2*MZ2^4*Ced[2, 2, 2, 2] + 192*MW2^4*MZ2*Ced[2, 2, 3, 3] - 
        576*MW2^3*MZ2^2*Ced[2, 2, 3, 3] + 576*MW2^2*MZ2^3*Ced[2, 2, 3, 3] - 
        192*MW2*MZ2^4*Ced[2, 2, 3, 3] + 192*MW2^4*MZ2*Ced[3, 3, 1, 1] - 
        576*MW2^3*MZ2^2*Ced[3, 3, 1, 1] + 576*MW2^2*MZ2^3*Ced[3, 3, 1, 1] - 
        192*MW2*MZ2^4*Ced[3, 3, 1, 1] + 192*MW2^4*MZ2*Ced[3, 3, 2, 2] - 
        576*MW2^3*MZ2^2*Ced[3, 3, 2, 2] + 576*MW2^2*MZ2^3*Ced[3, 3, 2, 2] - 
        192*MW2*MZ2^4*Ced[3, 3, 2, 2] + 192*MW2^4*MZ2*Ced[3, 3, 3, 3] - 
        576*MW2^3*MZ2^2*Ced[3, 3, 3, 3] + 576*MW2^2*MZ2^3*Ced[3, 3, 3, 3] - 
        192*MW2*MZ2^4*Ced[3, 3, 3, 3] - 4*MZ2*(80*MW2^4 - 532*MW2^3*MZ2 + 
          864*MW2^2*MZ2^2 - 515*MW2*MZ2^3 + 103*MZ2^4)*Ced[Leff, Leff, 1, 
          1] - 4*MZ2*(80*MW2^4 - 532*MW2^3*MZ2 + 864*MW2^2*MZ2^2 - 
          515*MW2*MZ2^3 + 103*MZ2^4)*Ced[Leff, Leff, 2, 2] - 
        320*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] + 2128*MW2^3*MZ2^2*
         Ced[Leff, Leff, 3, 3] - 3456*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
        2060*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] - 412*MZ2^5*
         Ced[Leff, Leff, 3, 3] + 96*MW2^4*MZ2*Cee[1, 1, 1, 1] - 
        288*MW2^3*MZ2^2*Cee[1, 1, 1, 1] + 288*MW2^2*MZ2^3*Cee[1, 1, 1, 1] - 
        96*MW2*MZ2^4*Cee[1, 1, 1, 1] + 192*MW2^4*MZ2*Cee[1, 1, 2, 2] - 
        576*MW2^3*MZ2^2*Cee[1, 1, 2, 2] + 576*MW2^2*MZ2^3*Cee[1, 1, 2, 2] - 
        192*MW2*MZ2^4*Cee[1, 1, 2, 2] + 192*MW2^4*MZ2*Cee[1, 1, 3, 3] - 
        576*MW2^3*MZ2^2*Cee[1, 1, 3, 3] + 576*MW2^2*MZ2^3*Cee[1, 1, 3, 3] - 
        192*MW2*MZ2^4*Cee[1, 1, 3, 3] + 96*MW2^4*MZ2*Cee[2, 2, 2, 2] - 
        288*MW2^3*MZ2^2*Cee[2, 2, 2, 2] + 288*MW2^2*MZ2^3*Cee[2, 2, 2, 2] - 
        96*MW2*MZ2^4*Cee[2, 2, 2, 2] + 192*MW2^4*MZ2*Cee[2, 2, 3, 3] - 
        576*MW2^3*MZ2^2*Cee[2, 2, 3, 3] + 576*MW2^2*MZ2^3*Cee[2, 2, 3, 3] - 
        192*MW2*MZ2^4*Cee[2, 2, 3, 3] + 96*MW2^4*MZ2*Cee[3, 3, 3, 3] - 
        288*MW2^3*MZ2^2*Cee[3, 3, 3, 3] + 288*MW2^2*MZ2^3*Cee[3, 3, 3, 3] - 
        96*MW2*MZ2^4*Cee[3, 3, 3, 3] - 320*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] + 
        2128*MW2^3*MZ2^2*Cee[Leff, Leff, 1, 1] - 3456*MW2^2*MZ2^3*
         Cee[Leff, Leff, 1, 1] + 2060*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] - 
        412*MZ2^5*Cee[Leff, Leff, 1, 1] - 320*MW2^4*MZ2*Cee[Leff, Leff, 2, 
          2] + 2128*MW2^3*MZ2^2*Cee[Leff, Leff, 2, 2] - 
        3456*MW2^2*MZ2^3*Cee[Leff, Leff, 2, 2] + 2060*MW2*MZ2^4*
         Cee[Leff, Leff, 2, 2] - 412*MZ2^5*Cee[Leff, Leff, 2, 2] - 
        320*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] + 2128*MW2^3*MZ2^2*
         Cee[Leff, Leff, 3, 3] - 3456*MW2^2*MZ2^3*Cee[Leff, Leff, 3, 3] + 
        2060*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] - 412*MZ2^5*
         Cee[Leff, Leff, 3, 3] - 384*MW2^4*MZ2*Ceu[1, 1, 1, 1] + 
        1152*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] - 1152*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] + 
        384*MW2*MZ2^4*Ceu[1, 1, 1, 1] - 384*MW2^4*MZ2*Ceu[1, 1, 2, 2] + 
        1152*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] - 1152*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] + 
        384*MW2*MZ2^4*Ceu[1, 1, 2, 2] - 576*MT2*MW2^4*Ceu[1, 1, 3, 3] + 
        1728*MT2*MW2^3*MZ2*Ceu[1, 1, 3, 3] + 96*MW2^4*MZ2*Ceu[1, 1, 3, 3] - 
        1728*MT2*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 288*MW2^3*MZ2^2*
         Ceu[1, 1, 3, 3] + 576*MT2*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 
        288*MW2^2*MZ2^3*Ceu[1, 1, 3, 3] - 96*MW2*MZ2^4*Ceu[1, 1, 3, 3] - 
        384*MW2^4*MZ2*Ceu[2, 2, 1, 1] + 1152*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] - 
        1152*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] + 384*MW2*MZ2^4*Ceu[2, 2, 1, 1] - 
        384*MW2^4*MZ2*Ceu[2, 2, 2, 2] + 1152*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] - 
        1152*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] + 384*MW2*MZ2^4*Ceu[2, 2, 2, 2] - 
        576*MT2*MW2^4*Ceu[2, 2, 3, 3] + 1728*MT2*MW2^3*MZ2*Ceu[2, 2, 3, 3] + 
        96*MW2^4*MZ2*Ceu[2, 2, 3, 3] - 1728*MT2*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 
        288*MW2^3*MZ2^2*Ceu[2, 2, 3, 3] + 576*MT2*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 
        288*MW2^2*MZ2^3*Ceu[2, 2, 3, 3] - 96*MW2*MZ2^4*Ceu[2, 2, 3, 3] - 
        384*MW2^4*MZ2*Ceu[3, 3, 1, 1] + 1152*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] - 
        1152*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] + 384*MW2*MZ2^4*Ceu[3, 3, 1, 1] - 
        384*MW2^4*MZ2*Ceu[3, 3, 2, 2] + 1152*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] - 
        1152*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] + 384*MW2*MZ2^4*Ceu[3, 3, 2, 2] - 
        576*MT2*MW2^4*Ceu[3, 3, 3, 3] + 1728*MT2*MW2^3*MZ2*Ceu[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Ceu[3, 3, 3, 3] - 1728*MT2*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 
        288*MW2^3*MZ2^2*Ceu[3, 3, 3, 3] + 576*MT2*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 
        288*MW2^2*MZ2^3*Ceu[3, 3, 3, 3] - 96*MW2*MZ2^4*Ceu[3, 3, 3, 3] + 
        640*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] - 4256*MW2^3*MZ2^2*
         Ceu[Leff, Leff, 1, 1] + 6912*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
        4120*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] + 824*MZ2^5*
         Ceu[Leff, Leff, 1, 1] + 640*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] - 
        4256*MW2^3*MZ2^2*Ceu[Leff, Leff, 2, 2] + 6912*MW2^2*MZ2^3*
         Ceu[Leff, Leff, 2, 2] - 4120*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] + 
        824*MZ2^5*Ceu[Leff, Leff, 2, 2] + 1920*MT2*MW2^4*
         Ceu[Leff, Leff, 3, 3] - 12768*MT2*MW2^3*MZ2*Ceu[Leff, Leff, 3, 3] - 
        320*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 20736*MT2*MW2^2*MZ2^2*
         Ceu[Leff, Leff, 3, 3] + 2128*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] - 
        12360*MT2*MW2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 3456*MW2^2*MZ2^3*
         Ceu[Leff, Leff, 3, 3] + 2472*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] + 
        2060*MW2*MZ2^4*Ceu[Leff, Leff, 3, 3] - 412*MZ2^5*
         Ceu[Leff, Leff, 3, 3] + 192*MW2^4*MZ2*Cld[1, 1, 1, 1] - 
        576*MW2^3*MZ2^2*Cld[1, 1, 1, 1] + 576*MW2^2*MZ2^3*Cld[1, 1, 1, 1] - 
        192*MW2*MZ2^4*Cld[1, 1, 1, 1] + 192*MW2^4*MZ2*Cld[1, 1, 2, 2] - 
        576*MW2^3*MZ2^2*Cld[1, 1, 2, 2] + 576*MW2^2*MZ2^3*Cld[1, 1, 2, 2] - 
        192*MW2*MZ2^4*Cld[1, 1, 2, 2] + 192*MW2^4*MZ2*Cld[1, 1, 3, 3] - 
        576*MW2^3*MZ2^2*Cld[1, 1, 3, 3] + 576*MW2^2*MZ2^3*Cld[1, 1, 3, 3] - 
        192*MW2*MZ2^4*Cld[1, 1, 3, 3] + 192*MW2^4*MZ2*Cld[2, 2, 1, 1] - 
        576*MW2^3*MZ2^2*Cld[2, 2, 1, 1] + 576*MW2^2*MZ2^3*Cld[2, 2, 1, 1] - 
        192*MW2*MZ2^4*Cld[2, 2, 1, 1] + 192*MW2^4*MZ2*Cld[2, 2, 2, 2] - 
        576*MW2^3*MZ2^2*Cld[2, 2, 2, 2] + 576*MW2^2*MZ2^3*Cld[2, 2, 2, 2] - 
        192*MW2*MZ2^4*Cld[2, 2, 2, 2] + 192*MW2^4*MZ2*Cld[2, 2, 3, 3] - 
        576*MW2^3*MZ2^2*Cld[2, 2, 3, 3] + 576*MW2^2*MZ2^3*Cld[2, 2, 3, 3] - 
        192*MW2*MZ2^4*Cld[2, 2, 3, 3] + 192*MW2^4*MZ2*Cld[3, 3, 1, 1] - 
        576*MW2^3*MZ2^2*Cld[3, 3, 1, 1] + 576*MW2^2*MZ2^3*Cld[3, 3, 1, 1] - 
        192*MW2*MZ2^4*Cld[3, 3, 1, 1] + 192*MW2^4*MZ2*Cld[3, 3, 2, 2] - 
        576*MW2^3*MZ2^2*Cld[3, 3, 2, 2] + 576*MW2^2*MZ2^3*Cld[3, 3, 2, 2] - 
        192*MW2*MZ2^4*Cld[3, 3, 2, 2] + 192*MW2^4*MZ2*Cld[3, 3, 3, 3] - 
        576*MW2^3*MZ2^2*Cld[3, 3, 3, 3] + 576*MW2^2*MZ2^3*Cld[3, 3, 3, 3] - 
        192*MW2*MZ2^4*Cld[3, 3, 3, 3] + 320*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] - 
        2288*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 4440*MW2^2*MZ2^3*
         Cld[Leff, Leff, 1, 1] - 3296*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] + 
        824*MZ2^5*Cld[Leff, Leff, 1, 1] + 320*MW2^4*MZ2*Cld[Leff, Leff, 2, 
          2] - 2288*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 
        4440*MW2^2*MZ2^3*Cld[Leff, Leff, 2, 2] - 3296*MW2*MZ2^4*
         Cld[Leff, Leff, 2, 2] + 824*MZ2^5*Cld[Leff, Leff, 2, 2] + 
        320*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] - 2288*MW2^3*MZ2^2*
         Cld[Leff, Leff, 3, 3] + 4440*MW2^2*MZ2^3*Cld[Leff, Leff, 3, 3] - 
        3296*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] + 824*MZ2^5*
         Cld[Leff, Leff, 3, 3] + 192*MW2^4*MZ2*Cle[1, 1, 1, 1] - 
        576*MW2^3*MZ2^2*Cle[1, 1, 1, 1] + 576*MW2^2*MZ2^3*Cle[1, 1, 1, 1] - 
        192*MW2*MZ2^4*Cle[1, 1, 1, 1] + 192*MW2^4*MZ2*Cle[1, 1, 2, 2] - 
        576*MW2^3*MZ2^2*Cle[1, 1, 2, 2] + 576*MW2^2*MZ2^3*Cle[1, 1, 2, 2] - 
        192*MW2*MZ2^4*Cle[1, 1, 2, 2] + 192*MW2^4*MZ2*Cle[1, 1, 3, 3] - 
        576*MW2^3*MZ2^2*Cle[1, 1, 3, 3] + 576*MW2^2*MZ2^3*Cle[1, 1, 3, 3] - 
        192*MW2*MZ2^4*Cle[1, 1, 3, 3] - 320*MW2^4*MZ2*Cle[1, 1, Leff, Leff] + 
        2128*MW2^3*MZ2^2*Cle[1, 1, Leff, Leff] - 3456*MW2^2*MZ2^3*
         Cle[1, 1, Leff, Leff] + 2060*MW2*MZ2^4*Cle[1, 1, Leff, Leff] - 
        412*MZ2^5*Cle[1, 1, Leff, Leff] + 192*MW2^4*MZ2*Cle[2, 2, 1, 1] - 
        576*MW2^3*MZ2^2*Cle[2, 2, 1, 1] + 576*MW2^2*MZ2^3*Cle[2, 2, 1, 1] - 
        192*MW2*MZ2^4*Cle[2, 2, 1, 1] + 192*MW2^4*MZ2*Cle[2, 2, 2, 2] - 
        576*MW2^3*MZ2^2*Cle[2, 2, 2, 2] + 576*MW2^2*MZ2^3*Cle[2, 2, 2, 2] - 
        192*MW2*MZ2^4*Cle[2, 2, 2, 2] + 192*MW2^4*MZ2*Cle[2, 2, 3, 3] - 
        576*MW2^3*MZ2^2*Cle[2, 2, 3, 3] + 576*MW2^2*MZ2^3*Cle[2, 2, 3, 3] - 
        192*MW2*MZ2^4*Cle[2, 2, 3, 3] - 320*MW2^4*MZ2*Cle[2, 2, Leff, Leff] + 
        2128*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 3456*MW2^2*MZ2^3*
         Cle[2, 2, Leff, Leff] + 2060*MW2*MZ2^4*Cle[2, 2, Leff, Leff] - 
        412*MZ2^5*Cle[2, 2, Leff, Leff] + 192*MW2^4*MZ2*Cle[3, 3, 1, 1] - 
        576*MW2^3*MZ2^2*Cle[3, 3, 1, 1] + 576*MW2^2*MZ2^3*Cle[3, 3, 1, 1] - 
        192*MW2*MZ2^4*Cle[3, 3, 1, 1] + 192*MW2^4*MZ2*Cle[3, 3, 2, 2] - 
        576*MW2^3*MZ2^2*Cle[3, 3, 2, 2] + 576*MW2^2*MZ2^3*Cle[3, 3, 2, 2] - 
        192*MW2*MZ2^4*Cle[3, 3, 2, 2] + 192*MW2^4*MZ2*Cle[3, 3, 3, 3] - 
        576*MW2^3*MZ2^2*Cle[3, 3, 3, 3] + 576*MW2^2*MZ2^3*Cle[3, 3, 3, 3] - 
        192*MW2*MZ2^4*Cle[3, 3, 3, 3] - 320*MW2^4*MZ2*Cle[3, 3, Leff, Leff] + 
        2128*MW2^3*MZ2^2*Cle[3, 3, Leff, Leff] - 3456*MW2^2*MZ2^3*
         Cle[3, 3, Leff, Leff] + 2060*MW2*MZ2^4*Cle[3, 3, Leff, Leff] - 
        412*MZ2^5*Cle[3, 3, Leff, Leff] + 320*MW2^4*MZ2*Cle[Leff, Leff, 1, 
          1] - 2288*MW2^3*MZ2^2*Cle[Leff, Leff, 1, 1] + 
        4440*MW2^2*MZ2^3*Cle[Leff, Leff, 1, 1] - 3296*MW2*MZ2^4*
         Cle[Leff, Leff, 1, 1] + 824*MZ2^5*Cle[Leff, Leff, 1, 1] + 
        320*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] - 2288*MW2^3*MZ2^2*
         Cle[Leff, Leff, 2, 2] + 4440*MW2^2*MZ2^3*Cle[Leff, Leff, 2, 2] - 
        3296*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] + 824*MZ2^5*
         Cle[Leff, Leff, 2, 2] + 320*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] - 
        2288*MW2^3*MZ2^2*Cle[Leff, Leff, 3, 3] + 4440*MW2^2*MZ2^3*
         Cle[Leff, Leff, 3, 3] - 3296*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] + 
        824*MZ2^5*Cle[Leff, Leff, 3, 3] + 96*MW2^4*MZ2*Cll[1, 1, 1, 1] - 
        384*MW2^3*MZ2^2*Cll[1, 1, 1, 1] + 432*MW2^2*MZ2^3*Cll[1, 1, 1, 1] - 
        144*MW2*MZ2^4*Cll[1, 1, 1, 1] + 384*MW2^4*MZ2*Cll[1, 1, 2, 2] - 
        1152*MW2^3*MZ2^2*Cll[1, 1, 2, 2] + 1152*MW2^2*MZ2^3*Cll[1, 1, 2, 2] - 
        384*MW2*MZ2^4*Cll[1, 1, 2, 2] + 384*MW2^4*MZ2*Cll[1, 1, 3, 3] - 
        1152*MW2^3*MZ2^2*Cll[1, 1, 3, 3] + 1152*MW2^2*MZ2^3*Cll[1, 1, 3, 3] - 
        384*MW2*MZ2^4*Cll[1, 1, 3, 3] - 192*MW2^4*MZ2*Cll[1, 3, 3, 1] + 
        384*MW2^3*MZ2^2*Cll[1, 3, 3, 1] - 288*MW2^2*MZ2^3*Cll[1, 3, 3, 1] + 
        96*MW2*MZ2^4*Cll[1, 3, 3, 1] + 96*MW2^4*MZ2*Cll[2, 2, 2, 2] - 
        384*MW2^3*MZ2^2*Cll[2, 2, 2, 2] + 432*MW2^2*MZ2^3*Cll[2, 2, 2, 2] - 
        144*MW2*MZ2^4*Cll[2, 2, 2, 2] + 384*MW2^4*MZ2*Cll[2, 2, 3, 3] - 
        1152*MW2^3*MZ2^2*Cll[2, 2, 3, 3] + 1152*MW2^2*MZ2^3*Cll[2, 2, 3, 3] - 
        384*MW2*MZ2^4*Cll[2, 2, 3, 3] - 192*MW2^4*MZ2*Cll[2, 3, 3, 2] + 
        384*MW2^3*MZ2^2*Cll[2, 3, 3, 2] - 288*MW2^2*MZ2^3*Cll[2, 3, 3, 2] + 
        96*MW2*MZ2^4*Cll[2, 3, 3, 2] + 96*MW2^4*MZ2*Cll[3, 3, 3, 3] - 
        384*MW2^3*MZ2^2*Cll[3, 3, 3, 3] + 432*MW2^2*MZ2^3*Cll[3, 3, 3, 3] - 
        144*MW2*MZ2^4*Cll[3, 3, 3, 3] - 320*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] + 
        2128*MW2^3*MZ2^2*Cll[Leff, 1, 1, Leff] - 3456*MW2^2*MZ2^3*
         Cll[Leff, 1, 1, Leff] + 2060*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] - 
        412*MZ2^5*Cll[Leff, 1, 1, Leff] - 320*MW2^4*MZ2*
         Cll[Leff, 2, 2, Leff] + 2128*MW2^3*MZ2^2*Cll[Leff, 2, 2, Leff] - 
        3456*MW2^2*MZ2^3*Cll[Leff, 2, 2, Leff] + 2060*MW2*MZ2^4*
         Cll[Leff, 2, 2, Leff] - 412*MZ2^5*Cll[Leff, 2, 2, Leff] - 
        320*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] + 2128*MW2^3*MZ2^2*
         Cll[Leff, 3, 3, Leff] - 3456*MW2^2*MZ2^3*Cll[Leff, 3, 3, Leff] + 
        2060*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] - 412*MZ2^5*
         Cll[Leff, 3, 3, Leff] + 640*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] - 
        4576*MW2^3*MZ2^2*Cll[Leff, Leff, 1, 1] + 8880*MW2^2*MZ2^3*
         Cll[Leff, Leff, 1, 1] - 6592*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] + 
        1648*MZ2^5*Cll[Leff, Leff, 1, 1] + 640*MW2^4*MZ2*
         Cll[Leff, Leff, 2, 2] - 4576*MW2^3*MZ2^2*Cll[Leff, Leff, 2, 2] + 
        8880*MW2^2*MZ2^3*Cll[Leff, Leff, 2, 2] - 6592*MW2*MZ2^4*
         Cll[Leff, Leff, 2, 2] + 1648*MZ2^5*Cll[Leff, Leff, 2, 2] + 
        640*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] - 4576*MW2^3*MZ2^2*
         Cll[Leff, Leff, 3, 3] + 8880*MW2^2*MZ2^3*Cll[Leff, Leff, 3, 3] - 
        6592*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] + 1648*MZ2^5*
         Cll[Leff, Leff, 3, 3] - 192*MW2^4*MZ2*Clq1[1, 1, 1, 1] + 
        576*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] - 576*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] + 
        192*MW2*MZ2^4*Clq1[1, 1, 1, 1] - 192*MW2^4*MZ2*Clq1[1, 1, 2, 2] + 
        576*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] - 576*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] + 
        192*MW2*MZ2^4*Clq1[1, 1, 2, 2] - 576*MT2*MW2^4*Clq1[1, 1, 3, 3] + 
        1296*MT2*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 288*MW2^4*MZ2*
         Clq1[1, 1, 3, 3] - 864*MT2*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 
        504*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] + 144*MT2*MW2*MZ2^3*
         Clq1[1, 1, 3, 3] + 144*MW2^2*MZ2^3*Clq1[1, 1, 3, 3] + 
        72*MW2*MZ2^4*Clq1[1, 1, 3, 3] - 192*MW2^4*MZ2*Clq1[2, 2, 1, 1] + 
        576*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] - 576*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] + 
        192*MW2*MZ2^4*Clq1[2, 2, 1, 1] - 192*MW2^4*MZ2*Clq1[2, 2, 2, 2] + 
        576*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] - 576*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] + 
        192*MW2*MZ2^4*Clq1[2, 2, 2, 2] - 576*MT2*MW2^4*Clq1[2, 2, 3, 3] + 
        1296*MT2*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 288*MW2^4*MZ2*
         Clq1[2, 2, 3, 3] - 864*MT2*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 
        504*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] + 144*MT2*MW2*MZ2^3*
         Clq1[2, 2, 3, 3] + 144*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] + 
        72*MW2*MZ2^4*Clq1[2, 2, 3, 3] - 192*MW2^4*MZ2*Clq1[3, 3, 1, 1] + 
        576*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] - 576*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] + 
        192*MW2*MZ2^4*Clq1[3, 3, 1, 1] - 192*MW2^4*MZ2*Clq1[3, 3, 2, 2] + 
        576*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] - 576*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] + 
        192*MW2*MZ2^4*Clq1[3, 3, 2, 2] - 576*MT2*MW2^4*Clq1[3, 3, 3, 3] + 
        1296*MT2*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 288*MW2^4*MZ2*
         Clq1[3, 3, 3, 3] - 864*MT2*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 
        504*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] + 144*MT2*MW2*MZ2^3*
         Clq1[3, 3, 3, 3] + 144*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] + 
        72*MW2*MZ2^4*Clq1[3, 3, 3, 3] - 320*MW2^4*MZ2*Clq1[Leff, Leff, 1, 
          1] + 2288*MW2^3*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
        4440*MW2^2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 3296*MW2*MZ2^4*
         Clq1[Leff, Leff, 1, 1] - 824*MZ2^5*Clq1[Leff, Leff, 1, 1] - 
        320*MW2^4*MZ2*Clq1[Leff, Leff, 2, 2] + 2288*MW2^3*MZ2^2*
         Clq1[Leff, Leff, 2, 2] - 4440*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
        3296*MW2*MZ2^4*Clq1[Leff, Leff, 2, 2] - 
        824*MZ2^5*Clq1[Leff, Leff, 2, 2] - 1920*MT2*MW2^4*
         Clq1[Leff, Leff, 3, 3] + 12288*MT2*MW2^3*MZ2*Clq1[Leff, Leff, 3, 
          3] + 640*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 17784*MT2*MW2^2*MZ2^2*
         Clq1[Leff, Leff, 3, 3] - 3856*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] + 
        8652*MT2*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 4452*MW2^2*MZ2^3*
         Clq1[Leff, Leff, 3, 3] - 1236*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] - 
        1030*MW2*MZ2^4*Clq1[Leff, Leff, 3, 3] - 
        206*MZ2^5*Clq1[Leff, Leff, 3, 3] + 576*MW2^4*MZ2*Clq3[1, 1, 1, 1] - 
        576*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] + 576*MW2^4*MZ2*Clq3[1, 1, 2, 2] - 
        576*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] + 576*MT2*MW2^4*Clq3[1, 1, 3, 3] - 
        720*MT2*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 96*MW2^4*MZ2*Clq3[1, 1, 3, 3] + 
        144*MT2*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 24*MW2^3*MZ2^2*
         Clq3[1, 1, 3, 3] - 120*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] + 
        576*MW2^4*MZ2*Clq3[2, 2, 1, 1] - 576*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] + 
        576*MW2^4*MZ2*Clq3[2, 2, 2, 2] - 576*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] + 
        576*MT2*MW2^4*Clq3[2, 2, 3, 3] - 720*MT2*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 
        96*MW2^4*MZ2*Clq3[2, 2, 3, 3] + 144*MT2*MW2^2*MZ2^2*
         Clq3[2, 2, 3, 3] + 24*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] - 
        120*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] + 576*MW2^4*MZ2*Clq3[3, 3, 1, 1] - 
        576*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] + 576*MW2^4*MZ2*Clq3[3, 3, 2, 2] - 
        576*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] + 576*MT2*MW2^4*Clq3[3, 3, 3, 3] - 
        720*MT2*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 96*MW2^4*MZ2*Clq3[3, 3, 3, 3] + 
        144*MT2*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 24*MW2^3*MZ2^2*
         Clq3[3, 3, 3, 3] - 120*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] + 
        960*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] - 5904*MW2^3*MZ2^2*
         Clq3[Leff, Leff, 1, 1] + 7416*MW2^2*MZ2^3*Clq3[Leff, Leff, 1, 1] - 
        2472*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 960*MW2^4*MZ2*
         Clq3[Leff, Leff, 2, 2] - 5904*MW2^3*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
        7416*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] - 2472*MW2*MZ2^4*
         Clq3[Leff, Leff, 2, 2] + 1920*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
        12288*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 17784*MT2*MW2^2*MZ2^2*
         Clq3[Leff, Leff, 3, 3] + 240*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
        8652*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 1476*MW2^2*MZ2^3*
         Clq3[Leff, Leff, 3, 3] + 1236*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
        1854*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
        618*MZ2^5*Clq3[Leff, Leff, 3, 3] - 384*MW2^4*MZ2*Clu[1, 1, 1, 1] + 
        1152*MW2^3*MZ2^2*Clu[1, 1, 1, 1] - 1152*MW2^2*MZ2^3*Clu[1, 1, 1, 1] + 
        384*MW2*MZ2^4*Clu[1, 1, 1, 1] - 384*MW2^4*MZ2*Clu[1, 1, 2, 2] + 
        1152*MW2^3*MZ2^2*Clu[1, 1, 2, 2] - 1152*MW2^2*MZ2^3*Clu[1, 1, 2, 2] + 
        384*MW2*MZ2^4*Clu[1, 1, 2, 2] - 576*MT2*MW2^4*Clu[1, 1, 3, 3] + 
        1728*MT2*MW2^3*MZ2*Clu[1, 1, 3, 3] + 96*MW2^4*MZ2*Clu[1, 1, 3, 3] - 
        1728*MT2*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 288*MW2^3*MZ2^2*
         Clu[1, 1, 3, 3] + 576*MT2*MW2*MZ2^3*Clu[1, 1, 3, 3] + 
        288*MW2^2*MZ2^3*Clu[1, 1, 3, 3] - 96*MW2*MZ2^4*Clu[1, 1, 3, 3] - 
        384*MW2^4*MZ2*Clu[2, 2, 1, 1] + 1152*MW2^3*MZ2^2*Clu[2, 2, 1, 1] - 
        1152*MW2^2*MZ2^3*Clu[2, 2, 1, 1] + 384*MW2*MZ2^4*Clu[2, 2, 1, 1] - 
        384*MW2^4*MZ2*Clu[2, 2, 2, 2] + 1152*MW2^3*MZ2^2*Clu[2, 2, 2, 2] - 
        1152*MW2^2*MZ2^3*Clu[2, 2, 2, 2] + 384*MW2*MZ2^4*Clu[2, 2, 2, 2] - 
        576*MT2*MW2^4*Clu[2, 2, 3, 3] + 1728*MT2*MW2^3*MZ2*Clu[2, 2, 3, 3] + 
        96*MW2^4*MZ2*Clu[2, 2, 3, 3] - 1728*MT2*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 
        288*MW2^3*MZ2^2*Clu[2, 2, 3, 3] + 576*MT2*MW2*MZ2^3*Clu[2, 2, 3, 3] + 
        288*MW2^2*MZ2^3*Clu[2, 2, 3, 3] - 96*MW2*MZ2^4*Clu[2, 2, 3, 3] - 
        384*MW2^4*MZ2*Clu[3, 3, 1, 1] + 1152*MW2^3*MZ2^2*Clu[3, 3, 1, 1] - 
        1152*MW2^2*MZ2^3*Clu[3, 3, 1, 1] + 384*MW2*MZ2^4*Clu[3, 3, 1, 1] - 
        384*MW2^4*MZ2*Clu[3, 3, 2, 2] + 1152*MW2^3*MZ2^2*Clu[3, 3, 2, 2] - 
        1152*MW2^2*MZ2^3*Clu[3, 3, 2, 2] + 384*MW2*MZ2^4*Clu[3, 3, 2, 2] - 
        576*MT2*MW2^4*Clu[3, 3, 3, 3] + 1728*MT2*MW2^3*MZ2*Clu[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Clu[3, 3, 3, 3] - 1728*MT2*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 
        288*MW2^3*MZ2^2*Clu[3, 3, 3, 3] + 576*MT2*MW2*MZ2^3*Clu[3, 3, 3, 3] + 
        288*MW2^2*MZ2^3*Clu[3, 3, 3, 3] - 96*MW2*MZ2^4*Clu[3, 3, 3, 3] - 
        640*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] + 4576*MW2^3*MZ2^2*
         Clu[Leff, Leff, 1, 1] - 8880*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
        6592*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] - 1648*MZ2^5*
         Clu[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] + 
        4576*MW2^3*MZ2^2*Clu[Leff, Leff, 2, 2] - 8880*MW2^2*MZ2^3*
         Clu[Leff, Leff, 2, 2] + 6592*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] - 
        1648*MZ2^5*Clu[Leff, Leff, 2, 2] - 1920*MT2*MW2^4*
         Clu[Leff, Leff, 3, 3] + 13728*MT2*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] + 
        320*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 26640*MT2*MW2^2*MZ2^2*
         Clu[Leff, Leff, 3, 3] - 2288*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] + 
        19776*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 4440*MW2^2*MZ2^3*
         Clu[Leff, Leff, 3, 3] - 4944*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
        3296*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] + 824*MZ2^5*
         Clu[Leff, Leff, 3, 3] - 192*MW2^4*MZ2*Cqd1[1, 1, 1, 1] + 
        576*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] - 576*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] + 
        192*MW2*MZ2^4*Cqd1[1, 1, 1, 1] - 192*MW2^4*MZ2*Cqd1[1, 1, 2, 2] + 
        576*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] - 576*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] + 
        192*MW2*MZ2^4*Cqd1[1, 1, 2, 2] - 192*MW2^4*MZ2*Cqd1[1, 1, 3, 3] + 
        576*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] - 576*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] + 
        192*MW2*MZ2^4*Cqd1[1, 1, 3, 3] - 192*MW2^4*MZ2*Cqd1[2, 2, 1, 1] + 
        576*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] - 576*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] + 
        192*MW2*MZ2^4*Cqd1[2, 2, 1, 1] - 192*MW2^4*MZ2*Cqd1[2, 2, 2, 2] + 
        576*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] - 576*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] + 
        192*MW2*MZ2^4*Cqd1[2, 2, 2, 2] - 192*MW2^4*MZ2*Cqd1[2, 2, 3, 3] + 
        576*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] - 576*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] + 
        192*MW2*MZ2^4*Cqd1[2, 2, 3, 3] - 576*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 
        1296*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 288*MW2^4*MZ2*
         Cqd1[3, 3, 1, 1] - 864*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
        504*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] + 144*MT2*MW2*MZ2^3*
         Cqd1[3, 3, 1, 1] + 144*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 
        72*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 576*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 
        1296*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] + 288*MW2^4*MZ2*
         Cqd1[3, 3, 2, 2] - 864*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 
        504*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 144*MT2*MW2*MZ2^3*
         Cqd1[3, 3, 2, 2] + 144*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 
        72*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 576*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 
        1296*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 288*MW2^4*MZ2*
         Cqd1[3, 3, 3, 3] - 864*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
        504*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 144*MT2*MW2*MZ2^3*
         Cqd1[3, 3, 3, 3] + 144*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] + 
        72*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 192*MW2^4*MZ2*Cqe[1, 1, 1, 1] + 
        576*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] - 576*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] + 
        192*MW2*MZ2^4*Cqe[1, 1, 1, 1] - 192*MW2^4*MZ2*Cqe[1, 1, 2, 2] + 
        576*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] - 576*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] + 
        192*MW2*MZ2^4*Cqe[1, 1, 2, 2] - 192*MW2^4*MZ2*Cqe[1, 1, 3, 3] + 
        576*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] - 576*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] + 
        192*MW2*MZ2^4*Cqe[1, 1, 3, 3] + 320*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] - 
        2128*MW2^3*MZ2^2*Cqe[1, 1, Leff, Leff] + 3456*MW2^2*MZ2^3*
         Cqe[1, 1, Leff, Leff] - 2060*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] + 
        412*MZ2^5*Cqe[1, 1, Leff, Leff] - 192*MW2^4*MZ2*Cqe[2, 2, 1, 1] + 
        576*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] - 576*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] + 
        192*MW2*MZ2^4*Cqe[2, 2, 1, 1] - 192*MW2^4*MZ2*Cqe[2, 2, 2, 2] + 
        576*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] - 576*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] + 
        192*MW2*MZ2^4*Cqe[2, 2, 2, 2] - 192*MW2^4*MZ2*Cqe[2, 2, 3, 3] + 
        576*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] - 576*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] + 
        192*MW2*MZ2^4*Cqe[2, 2, 3, 3] + 320*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] - 
        2128*MW2^3*MZ2^2*Cqe[2, 2, Leff, Leff] + 3456*MW2^2*MZ2^3*
         Cqe[2, 2, Leff, Leff] - 2060*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] + 
        412*MZ2^5*Cqe[2, 2, Leff, Leff] - 576*MT2*MW2^4*Cqe[3, 3, 1, 1] + 
        1296*MT2*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 288*MW2^4*MZ2*Cqe[3, 3, 1, 1] - 
        864*MT2*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 504*MW2^3*MZ2^2*
         Cqe[3, 3, 1, 1] + 144*MT2*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
        144*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] + 72*MW2*MZ2^4*Cqe[3, 3, 1, 1] - 
        576*MT2*MW2^4*Cqe[3, 3, 2, 2] + 1296*MT2*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 
        288*MW2^4*MZ2*Cqe[3, 3, 2, 2] - 864*MT2*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
        504*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] + 144*MT2*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 
        144*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] + 72*MW2*MZ2^4*Cqe[3, 3, 2, 2] - 
        576*MT2*MW2^4*Cqe[3, 3, 3, 3] + 1296*MT2*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 
        288*MW2^4*MZ2*Cqe[3, 3, 3, 3] - 864*MT2*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
        504*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] + 144*MT2*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
        144*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] + 72*MW2*MZ2^4*Cqe[3, 3, 3, 3] + 
        1920*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 11328*MT2*MW2^3*MZ2*
         Cqe[3, 3, Leff, Leff] - 640*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] + 
        12600*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 3536*MW2^3*MZ2^2*
         Cqe[3, 3, Leff, Leff] - 4944*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
        2844*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] + 618*MT2*MZ2^4*
         Cqe[3, 3, Leff, Leff] + 412*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] + 
        103*MZ2^5*Cqe[3, 3, Leff, Leff] + 32*MW2^4*MZ2*Cqq1[1, 1, 1, 1] - 
        384*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] + 528*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] - 
        176*MW2*MZ2^4*Cqq1[1, 1, 1, 1] + 384*MW2^4*MZ2*Cqq1[1, 1, 2, 2] - 
        1152*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] + 1152*MW2^2*MZ2^3*
         Cqq1[1, 1, 2, 2] - 384*MW2*MZ2^4*Cqq1[1, 1, 2, 2] + 
        1152*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2592*MT2*MW2^3*MZ2*
         Cqq1[1, 1, 3, 3] - 576*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 
        1728*MT2*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 1008*MW2^3*MZ2^2*
         Cqq1[1, 1, 3, 3] - 288*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 
        288*MW2^2*MZ2^3*Cqq1[1, 1, 3, 3] - 144*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 
        320*MW2^4*MZ2*Cqq1[1, 2, 2, 1] + 384*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] - 
        96*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] + 32*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 
        768*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 288*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] - 
        576*MW2^4*MZ2*Cqq1[1, 3, 3, 1] - 648*MT2*MW2^2*MZ2^2*
         Cqq1[1, 3, 3, 1] + 768*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] + 
        168*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 240*MW2^2*MZ2^3*
         Cqq1[1, 3, 3, 1] + 48*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 
        32*MW2^4*MZ2*Cqq1[2, 2, 2, 2] - 384*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] + 
        528*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] - 176*MW2*MZ2^4*Cqq1[2, 2, 2, 2] + 
        1152*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 2592*MT2*MW2^3*MZ2*
         Cqq1[2, 2, 3, 3] - 576*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
        1728*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 1008*MW2^3*MZ2^2*
         Cqq1[2, 2, 3, 3] - 288*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 
        288*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 144*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 
        768*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 288*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] - 
        576*MW2^4*MZ2*Cqq1[2, 3, 3, 2] - 648*MT2*MW2^2*MZ2^2*
         Cqq1[2, 3, 3, 2] + 768*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] + 
        168*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 240*MW2^2*MZ2^3*
         Cqq1[2, 3, 3, 2] + 48*MW2*MZ2^4*Cqq1[2, 3, 3, 2] - 
        1152*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 864*MT2*MW2^3*MZ2*
         Cqq1[3, 3, 3, 3] + 352*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 
        432*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 144*MW2^3*MZ2^2*
         Cqq1[3, 3, 3, 3] - 144*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
        192*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] - 16*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 
        1824*MW2^4*MZ2*Cqq3[1, 1, 1, 1] - 1728*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] - 
        144*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] + 48*MW2*MZ2^4*Cqq3[1, 1, 1, 1] + 
        3456*MW2^4*MZ2*Cqq3[1, 1, 2, 2] - 3456*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] + 
        3456*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 4320*MT2*MW2^3*MZ2*
         Cqq3[1, 1, 3, 3] + 576*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 
        864*MT2*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 144*MW2^3*MZ2^2*
         Cqq3[1, 1, 3, 3] - 720*MW2^2*MZ2^3*Cqq3[1, 1, 3, 3] + 
        192*MW2^4*MZ2*Cqq3[1, 2, 2, 1] - 288*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] + 
        96*MW2*MZ2^4*Cqq3[1, 2, 2, 1] - 576*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
        192*MW2^4*MZ2*Cqq3[1, 3, 3, 1] + 72*MT2*MW2^2*MZ2^2*
         Cqq3[1, 3, 3, 1] + 192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] + 
        504*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 528*MW2^2*MZ2^3*
         Cqq3[1, 3, 3, 1] + 144*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 
        1824*MW2^4*MZ2*Cqq3[2, 2, 2, 2] - 1728*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
        144*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] + 48*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
        3456*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 4320*MT2*MW2^3*MZ2*
         Cqq3[2, 2, 3, 3] + 576*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 
        864*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 144*MW2^3*MZ2^2*
         Cqq3[2, 2, 3, 3] - 720*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 
        576*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 192*MW2^4*MZ2*Cqq3[2, 3, 3, 2] + 
        72*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 192*MW2^3*MZ2^2*
         Cqq3[2, 3, 3, 2] + 504*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 
        528*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 144*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 
        384*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 1152*MT2*MW2^3*MZ2*
         Cqq3[3, 3, 3, 3] + 480*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 
        288*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 240*MW2^3*MZ2^2*
         Cqq3[3, 3, 3, 3] + 480*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
        240*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 384*MW2^4*MZ2*Cqu1[1, 1, 1, 1] - 
        1152*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] + 1152*MW2^2*MZ2^3*
         Cqu1[1, 1, 1, 1] - 384*MW2*MZ2^4*Cqu1[1, 1, 1, 1] + 
        384*MW2^4*MZ2*Cqu1[1, 1, 2, 2] - 1152*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] + 
        1152*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] - 384*MW2*MZ2^4*Cqu1[1, 1, 2, 2] + 
        576*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 1728*MT2*MW2^3*MZ2*
         Cqu1[1, 1, 3, 3] - 96*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 
        1728*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] + 288*MW2^3*MZ2^2*
         Cqu1[1, 1, 3, 3] - 576*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] - 
        288*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] + 96*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 
        384*MW2^4*MZ2*Cqu1[2, 2, 1, 1] - 1152*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] + 
        1152*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] - 384*MW2*MZ2^4*Cqu1[2, 2, 1, 1] + 
        384*MW2^4*MZ2*Cqu1[2, 2, 2, 2] - 1152*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] + 
        1152*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] - 384*MW2*MZ2^4*Cqu1[2, 2, 2, 2] + 
        576*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 1728*MT2*MW2^3*MZ2*
         Cqu1[2, 2, 3, 3] - 96*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 
        1728*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] + 288*MW2^3*MZ2^2*
         Cqu1[2, 2, 3, 3] - 576*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] - 
        288*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] + 96*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 
        1152*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 2592*MT2*MW2^3*MZ2*
         Cqu1[3, 3, 1, 1] - 576*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 
        1728*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 1008*MW2^3*MZ2^2*
         Cqu1[3, 3, 1, 1] - 288*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 
        288*MW2^2*MZ2^3*Cqu1[3, 3, 1, 1] - 144*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 
        1152*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2592*MT2*MW2^3*MZ2*
         Cqu1[3, 3, 2, 2] - 576*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 
        1728*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 1008*MW2^3*MZ2^2*
         Cqu1[3, 3, 2, 2] - 288*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
        288*MW2^2*MZ2^3*Cqu1[3, 3, 2, 2] - 144*MW2*MZ2^4*Cqu1[3, 3, 2, 2] - 
        576*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 864*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
        96*MW2^4*MZ2*Cqu1[3, 3, 3, 3] - 144*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 
        288*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 48*MW2*MZ2^4*Cqu1[3, 3, 3, 3] - 
        384*MW2^4*MZ2*Cud1[1, 1, 1, 1] + 1152*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] - 
        1152*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] + 384*MW2*MZ2^4*Cud1[1, 1, 1, 1] - 
        384*MW2^4*MZ2*Cud1[1, 1, 2, 2] + 1152*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] - 
        1152*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] + 384*MW2*MZ2^4*Cud1[1, 1, 2, 2] - 
        384*MW2^4*MZ2*Cud1[1, 1, 3, 3] + 1152*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] - 
        1152*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] + 384*MW2*MZ2^4*Cud1[1, 1, 3, 3] - 
        384*MW2^4*MZ2*Cud1[2, 2, 1, 1] + 1152*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] - 
        1152*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] + 384*MW2*MZ2^4*Cud1[2, 2, 1, 1] - 
        384*MW2^4*MZ2*Cud1[2, 2, 2, 2] + 1152*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] - 
        1152*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] + 384*MW2*MZ2^4*Cud1[2, 2, 2, 2] - 
        384*MW2^4*MZ2*Cud1[2, 2, 3, 3] + 1152*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] - 
        1152*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] + 384*MW2*MZ2^4*Cud1[2, 2, 3, 3] - 
        576*MT2*MW2^4*Cud1[3, 3, 1, 1] + 1728*MT2*MW2^3*MZ2*
         Cud1[3, 3, 1, 1] + 96*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 
        1728*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] - 288*MW2^3*MZ2^2*
         Cud1[3, 3, 1, 1] + 576*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] + 
        288*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] - 96*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 
        576*MT2*MW2^4*Cud1[3, 3, 2, 2] + 1728*MT2*MW2^3*MZ2*
         Cud1[3, 3, 2, 2] + 96*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 
        1728*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] - 288*MW2^3*MZ2^2*
         Cud1[3, 3, 2, 2] + 576*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 
        288*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] - 96*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 
        576*MT2*MW2^4*Cud1[3, 3, 3, 3] + 1728*MT2*MW2^3*MZ2*
         Cud1[3, 3, 3, 3] + 96*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 
        1728*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] - 288*MW2^3*MZ2^2*
         Cud1[3, 3, 3, 3] + 576*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 
        288*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] - 96*MW2*MZ2^4*Cud1[3, 3, 3, 3] + 
        640*MW2^4*MZ2*Cuu[1, 1, 1, 1] - 1920*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] + 
        1920*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] - 640*MW2*MZ2^4*Cuu[1, 1, 1, 1] + 
        1536*MW2^4*MZ2*Cuu[1, 1, 2, 2] - 4608*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] + 
        4608*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] - 1536*MW2*MZ2^4*Cuu[1, 1, 2, 2] + 
        2304*MT2*MW2^4*Cuu[1, 1, 3, 3] - 6912*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] - 
        384*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 6912*MT2*MW2^2*MZ2^2*
         Cuu[1, 1, 3, 3] + 1152*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 
        2304*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] - 1152*MW2^2*MZ2^3*
         Cuu[1, 1, 3, 3] + 384*MW2*MZ2^4*Cuu[1, 1, 3, 3] - 
        256*MW2^4*MZ2*Cuu[1, 2, 2, 1] + 768*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] - 
        768*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] + 256*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
        768*MT2*MW2^4*Cuu[1, 3, 3, 1] - 3168*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] - 
        512*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 4032*MT2*MW2^2*MZ2^2*
         Cuu[1, 3, 3, 1] + 1536*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 
        1632*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] - 1536*MW2^2*MZ2^3*
         Cuu[1, 3, 3, 1] + 512*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 
        640*MW2^4*MZ2*Cuu[2, 2, 2, 2] - 1920*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] + 
        1920*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] - 640*MW2*MZ2^4*Cuu[2, 2, 2, 2] + 
        2304*MT2*MW2^4*Cuu[2, 2, 3, 3] - 6912*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] - 
        384*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 6912*MT2*MW2^2*MZ2^2*
         Cuu[2, 2, 3, 3] + 1152*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 
        2304*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] - 1152*MW2^2*MZ2^3*
         Cuu[2, 2, 3, 3] + 384*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 
        768*MT2*MW2^4*Cuu[2, 3, 3, 2] - 3168*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] - 
        512*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 4032*MT2*MW2^2*MZ2^2*
         Cuu[2, 3, 3, 2] + 1536*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 
        1632*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] - 1536*MW2^2*MZ2^3*
         Cuu[2, 3, 3, 2] + 512*MW2*MZ2^4*Cuu[2, 3, 3, 2]))/
      (10368*MW2*MZ2^2*Pi^3*SW2))/VALPHAEFF^2) + 
 (Class[6]*((MT*MW*MZ*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
       2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
     (48*Sqrt[2]*MZ2^2*Pi^3) - (MT*MW*MZ*(2*MW2 + MZ2)*
      (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
       MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
     (24*Sqrt[2]*MZ2^2*Pi^3) + (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, 
       MT2, MW2]*(3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*
          CuW[3, 3]) + MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
       2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
         2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
     (72*Sqrt[2]*MW*MZ2^2*Pi^3) - (MT*MW2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
      (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
       2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
          CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
         MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*MZ2^2*Pi^3) + 
    (MT*B0i[bb0, 0, 0, MT2]*(-8*MW2^3*MZ2*(160*MW2^3 - 360*MW2^2*MZ2 + 
         303*MW2*MZ2^2 - 103*MZ2^3)*(MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 
       24*MT2^4*(2*MW2 + MZ2)*(MW*MZ2^2*SW2*CuB[3, 3] + 
         2*MW2^2*MZ*SW*CuW[3, 3]) + 2*MT2^3*
        (2*MW*(1280*MW2^4 + 256*MZ2^4*SW2 - 320*MW2^3*MZ2*(9 + 2*SW2) + 
           12*MW2^2*MZ2^2*(202 + 97*SW2) - MW2*MZ2^3*(824 + 933*SW2))*
          CuB[3, 3] + MW2*MZ*(3744*MW2^3 - 8236*MW2^2*MZ2 + 6638*MW2*MZ2^2 - 
           2173*MZ2^3)*SW*CuW[3, 3]) + 2*MT2*MW2^2*
        (MW*(2560*MW2^4 + 4*MW2*MZ2^3*(194 - 459*SW2) - 640*MW2^3*MZ2*
            (7 + 2*SW2) + 48*MW2^2*MZ2^2*(41 + 50*SW2) + 
           MZ2^4*(-824 + 509*SW2))*CuB[3, 3] + 
         4*MZ*(960*MW2^4 - 1723*MW2^3*MZ2 + 944*MW2^2*MZ2^2 + 62*MW2*MZ2^3 - 
           207*MZ2^4)*SW*CuW[3, 3]) + MT2^2*MW2*
        (2*MW*(-5120*MW2^4 + MZ2^4*(412 - 1021*SW2) + 640*MW2^3*MZ2*
            (17 + 4*SW2) - 48*MW2^2*MZ2^2*(172 + 99*SW2) + 
           2*MW2*MZ2^3*(1042 + 1845*SW2))*CuB[3, 3] + 
         MZ*(-15264*MW2^4 + 31536*MW2^3*MZ2 - 23672*MW2^2*MZ2^2 + 
           6274*MW2*MZ2^3 + 829*MZ2^4)*SW*CuW[3, 3])))/
     (144*Sqrt[2]*MW*(MT2 - MW2)^2*(4*MT2 - MZ2)*MZ2^2*Pi^3*SW) - 
    (MT*(MW2*MZ2*(2*MW*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
          (8*MW2^2 + 5*MZ2^2*SW2 - 8*MW2*MZ2*(1 + SW2))*CuB[3, 3] + 
         MW2*MZ*(5120*MW2^3 - 10428*MW2^2*MZ2 + 8580*MW2*MZ2^2 - 2669*MZ2^3)*
          SW*CuW[3, 3]) + 4*MT2^2*(MW*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
          (16*MW2^2 + 5*MZ2^2*SW2 - 8*MW2*MZ2*(2 + SW2))*CuB[3, 3] + 
         12*MW2*MZ*(320*MW2^3 - 671*MW2^2*MZ2 + 561*MW2*MZ2^2 - 180*MZ2^3)*SW*
          CuW[3, 3]) + MT2*(-2*MW*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
          (32*MW2^3 + 2*MW2*MZ2^2*(-4 + SW2) + 5*MZ2^3*SW2 - 
           8*MW2^2*MZ2*(3 + 2*SW2))*CuB[3, 3] + 
         MW2*MZ*(-15360*MW2^4 + 26992*MW2^3*MZ2 - 16572*MW2^2*MZ2^2 + 
           60*MW2*MZ2^3 + 2675*MZ2^4)*SW*CuW[3, 3])))/
     (288*Sqrt[2]*MW*(MT2 - MW2)*(4*MT2 - MZ2)*MZ2^2*Pi^3*SW) - 
    (MT*B0i[bb0, MZ2, MT2, MT2]*(-48*MT2^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
        (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) - 
       4*MT2*(MW*MZ2*(480*MW2^4*(1 + 8*SW2) + MZ2^4*(-3 + 824*SW2) + 
           9*MW2^2*MZ2^2*(121 + 972*SW2) - 3*MW2*MZ2^3*(100 + 1437*SW2) - 
           2*MW2^3*MZ2*(633 + 4456*SW2))*CuB[3, 3] + 
         MZ*(-3936*MW2^5 + 11944*MW2^4*MZ2 - 15470*MW2^3*MZ2^2 + 
           10656*MW2^2*MZ2^3 - 3709*MW2*MZ2^4 + 515*MZ2^5)*SW*CuW[3, 3]) + 
       MZ2*(MW*MZ2*(309*MZ2^4*SW2 + 160*MW2^4*(3 + 16*SW2) + 
           12*MW2^2*MZ2^2*(90 + 377*SW2) - 12*MW2^3*MZ2*(105 + 436*SW2) - 
           4*MW2*MZ2^3*(75 + 493*SW2))*CuB[3, 3] + 
         MZ*(-2656*MW2^5 + 8288*MW2^4*MZ2 - 11264*MW2^3*MZ2^2 + 
           8308*MW2^2*MZ2^3 - 3191*MW2*MZ2^4 + 515*MZ2^5)*SW*CuW[3, 3])))/
     (288*Sqrt[2]*MW*MZ2^3*(-4*MT2 + MZ2)*Pi^3*SW*SW2)))/VALPHAEFF^2


==> anc/IntReps.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{B0i[bb0, 0, 0, MH2] -> 1 + Log[mu2/MH2], B0i[bb0, 0, 0, MT2] -> 
  1 + Log[mu2/MT2], B0i[bb0, 0, 0, MW2] -> 1 + Log[mu2/MW2], 
 B0i[bb0, 0, 0, MZ2] -> 1 + Log[mu2/MZ2], B0i[bb0, MW2, 0, MT2] -> 
  2 + Log[mu2/MT2] + (1 - MT2/MW2)*Log[MT2/(MT2 - MW2)], 
 B0i[bb0, MW2, MH2, MW2] -> 
  2 - (MH2*Sqrt[-1 + (4*MW2)/MH2]*ArcTan[Sqrt[-1 + (4*MW2)/MH2]])/MW2 - 
   (MH2*Log[MH2/MW2])/(2*MW2) + Log[mu2/MW2], 
 B0i[bb0, MW2, MW2, MZ2] -> 
  2 - (Sqrt[-1 + (4*MW2)/MZ2]*MZ2*ArcTan[Sqrt[-1 + (4*MW2)/MZ2]])/MW2 + 
   Log[mu2/MW2] - (MZ2*Log[MZ2/MW2])/(2*MW2), 
 B0i[bb0, MZ2, MH2, MZ2] -> 
  2 - (MH2*Sqrt[-1 + (4*MZ2)/MH2]*ArcTan[Sqrt[-1 + (4*MZ2)/MH2]])/MZ2 - 
   (MH2*Log[MH2/MZ2])/(2*MZ2) + Log[mu2/MZ2], 
 B0i[bb0, MZ2, MT2, MT2] -> 2 - 2*Sqrt[-1 + (4*MT2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MT2)/MZ2]] + Log[mu2/MT2], 
 B0i[bb0, MZ2, MW2, MW2] -> 2 - 2*Sqrt[-1 + (4*MW2)/MZ2]*
    ArcCot[Sqrt[-1 + (4*MW2)/MZ2]] + Log[mu2/MW2], 
 C0i[cc0, 0, MW2, 0, 0, MW2, MZ2] -> 
  -1/4*(4*ArcTan[Sqrt[-1 + (4*MW2)/MZ2]]^2 + Log[MW2/MZ2]^2)/MW2, 
 C0i[cc0, 0, MZ2, 0, 0, MW2, MW2] -> (-4*ArcCot[Sqrt[-1 + (4*MW2)/MZ2]]^2)/
   MZ2, C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2] -> 
  (-PolyLog[2, (MT2 - MW2)^2/((MT2 - MW2)^2 + MT2*MZ2)] + 
    PolyLog[2, ((MT2 - MW2)*(MT2 - MW2 + MZ2))/((MT2 - MW2)^2 + MT2*MZ2)] + 
    PolyLog[2, (2*(-MT2 + MW2))/(-2*MT2 + 2*MW2 + 
       (-1 + Sqrt[1 - (4*MW2)/MZ2])*MZ2)] - 
    PolyLog[2, (2*(MT2 - MW2 + MZ2))/(2*MT2 - 2*MW2 + MZ2 - 
       Sqrt[1 - (4*MW2)/MZ2]*MZ2)] + PolyLog[2, (2*(MT2 - MW2))/
      (2*MT2 - 2*MW2 + MZ2 + Sqrt[1 - (4*MW2)/MZ2]*MZ2)] - 
    PolyLog[2, (2*(MT2 - MW2 + MZ2))/(2*MT2 - 2*MW2 + MZ2 + 
       Sqrt[1 - (4*MW2)/MZ2]*MZ2)])/MZ2, C0i[cc0, MW2, 0, 0, 0, 0, MZ2] -> 
  (Log[MW2/MZ2]*Log[(MW2 + MZ2)/MZ2] + PolyLog[2, -(MW2/MZ2)])/MW2, 
 C0i[cc0, MZ2, 0, 0, 0, 0, MW2] -> (Log[MZ2/MW2]*Log[(MW2 + MZ2)/MW2] + 
    PolyLog[2, -(MZ2/MW2)])/MZ2, C0i[cc0, MZ2, 0, 0, 0, 0, MZ2] -> 
  -1/12*Pi^2/MZ2, C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2] -> 
  (-PolyLog[2, (MT2 - MW2)^2/((MT2 - MW2)^2 + MW2*MZ2)] + 
    PolyLog[2, ((-MT2 + MW2)*(-MT2 + MW2 + MZ2))/((MT2 - MW2)^2 + MW2*MZ2)] + 
    PolyLog[2, (2*(MT2 - MW2))/(2*MT2 - 2*MW2 + (-1 + Sqrt[1 - (4*MT2)/MZ2])*
        MZ2)] - PolyLog[2, (-2*(-MT2 + MW2 + MZ2))/(2*MT2 - 2*MW2 + 
       (-1 + Sqrt[1 - (4*MT2)/MZ2])*MZ2)] + 
    PolyLog[2, (2*(-MT2 + MW2))/(-2*MT2 + 2*MW2 + MZ2 + 
       Sqrt[1 - (4*MT2)/MZ2]*MZ2)] - PolyLog[2, (2*(-MT2 + MW2 + MZ2))/
      (-2*MT2 + 2*MW2 + MZ2 + Sqrt[1 - (4*MT2)/MZ2]*MZ2)])/MZ2}


==> anc/Load.m <==
(* ::Package:: *)

(*** Import Numerical Evaluation Functions ***)
   
Inputs[tscale_] := Module[{scale=tscale, numbers, alfaSMHVal, alfasmu, alfasVal, ret},
   alfaSMHVal=0.1125;
   numbers = {mt -> 172.9, mh -> 125.1, mw -> 80.38, mz -> 91.19, 
   mb -> 3., alfa0 -> 0.00784928, Gf -> 1.1663787 10^(-5), 
   Nc -> 3, vmu->1/Sqrt[Sqrt[2]1.1663787 10^(-5)], 
   sw2->0.23166, aMZOS -> 1/128.946};
   alfasmu[\[Mu]_, MHval_]:=alfaSMHVal (1-  2 /(4 \[Pi]) alfaSMHVal(11 -10/3 ) Log[\[Mu]/MHval]);
   alfasVal= alfasmu[scale, (mh/.numbers)];
   
   ret = Flatten[{numbers,
   alfas -> alfasVal, mu2->scale^2, \[Mu] -> scale }];
   
   ret
   ]
paramsD6=Import[StringJoin[NotebookDirectory[],"/SMEFTD6.m"]]/.CW->CWw;
paramD6Leff={CHl1[Leff,Leff], CHl3[Leff,Leff],CHe[Leff,Leff], Ced[Leff,Leff,1,1], 
	Ced[Leff,Leff,2,2],Ced[Leff,Leff,3,3],Cee[Leff,Leff,1,1], Cee[Leff,Leff,2,2],
	Cee[Leff,Leff,3,3],Ceu[Leff,Leff,1,1],Ceu[Leff,Leff,2,2],Ceu[Leff,Leff,3,3],
	Cld[Leff,Leff,1,1],Cld[Leff,Leff,2,2],Cld[Leff,Leff,3,3],Cle[1,1,Leff,Leff],
	Cle[2,2,Leff,Leff],Cle[3,3,Leff,Leff],Cle[Leff,Leff,1,1],Cle[Leff,Leff,2,2],
	Cle[Leff,Leff,3,3]};
paramsD6All=Join[paramsD6,paramD6Leff];
   
WilsonCoefrunning = (Import[StringJoin[NotebookDirectory[],"Wilson_coef_running.m"]]/.scaleRatio->\[Mu]/MZ);


(*** Replacements for the inputs ***)
InputRepGen = {MT2 -> mt^2, MT -> mt, MH2 -> mh^2, MH -> mh, 
		MB2 -> mb^2, MB -> mb, Alfas -> alfas};
		
InputRep[tscheme_, tpara_:Null] := Module[{scheme=tscheme, para=tpara, schemeSpec},
(*For some derived parameters the scheme is implicitly defined*)
If[scheme=="GF_SWeff_MZ", 
schemeSpec ={MZ->mz,MZ2->mz^2,VMU->vmu,VS->vmu,SW2->sw2,SW->Sqrt[sw2],
MW->mz Sqrt[1-sw2],MW2->mz^2(1-sw2),CW2->1-sw2,CW->Sqrt[1-sw2],
Alfa2->(1/(4Pi)(2mz /vmu)^2 sw2(1-sw2))^2,Alfa->1/(4Pi)(2mz /vmu)^2 sw2(1-sw2) } ];

If[scheme=="aEW_SWeff_MZ", 
schemeSpec ={MZ->mz,MZ2->mz^2,Alfa2->aMZOS^2,Alfa->aMZOS,
MW2->mz^2(1-sw2),CW2->1-sw2,CW->Sqrt[1-sw2],SW2->sw2,SW->Sqrt[sw2],MW->mz Sqrt[1-sw2],
VS-> mz Sqrt[1-sw2] Sqrt[sw2]/Sqrt[ Pi aMZOS], 
VALPHAEFF-> mz Sqrt[1-sw2] Sqrt[sw2]/Sqrt[ Pi aMZOS]}];

If[scheme=="GF_aEW_MZ", 
schemeSpec ={MZ->mz, MZ2->mz^2, VMU->vmu, VS->vmu, Alfa->aMZOS,
MW->Sqrt[-((2 aMZOS \[Pi] vmu^2)/(-1+Sqrt[1-(4 aMZOS \[Pi] vmu^2)/mz^2]))],
MW2->-((2 aMZOS \[Pi] vmu^2)/(-1+Sqrt[1-(4 aMZOS \[Pi] vmu^2)/mz^2])),
CW2->1/2+1/2 Sqrt[1-(4 aMZOS \[Pi] vmu^2)/mz^2],CW->Sqrt[1/2+1/2 Sqrt[1-(4 aMZOS \[Pi] vmu^2)/mz^2]],
SW->Sqrt[1/2(1-Sqrt[1-4 Pi aMZOS vmu^2/mz^2])], SW2->1/2(1-Sqrt[1-4 Pi aMZOS vmu^2/mz^2])} ];

If[scheme=="GF_MW_MZ", 
schemeSpec ={MZ2->mz^2,MW2->mw^2,MW->mw,MZ->mz, VMU->vmu, VS->vmu,
CW2->(mw/mz)^2,CW->mw/mz,SW2->1-(mw/mz)^2,SW->Sqrt[1-(mw/mz)^2],Alfa-> mw^2(1-(mw/mz)^2)/Pi/vmu^2} ];

If[scheme=="aEW_MW_MZ", 
schemeSpec ={MW->mw,MZ->mz,MZ2->mz^2,MW2->mw^2,Alfa2->aMZOS^2,Alfa->aMZOS,
CW2->(mw/mz)^2,CW->mw/mz,SW2->1-(mw/mz)^2,SW->Sqrt[1-(mw/mz)^2] ,
VALPHA->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] aMZOS],
VS->2 mw Sqrt[1-mw^2/mz^2]/Sqrt[4 \[Pi] aMZOS]} ];

If[ValueQ[schemeSpec]== False, 
Print["Scheme not known."];
];

inputs = Join[schemeSpec, InputRepGen]
];
   

adjustTags={Class[x_]->1, QCD->1};


NumEval[expression_, scheme_, scale_] := 
 Chop[((expression /.WilsonCoefrunning) /.IntRep /. InputRep[scheme]/. Inputs[scale]/.adjustTags
  //ComplexExpand//Re )/.Im[x__]->0/.Re[x__]->x,10^-10]//Expand


(*** Import loop integrals ***)

SetDirectory[NotebookDirectory[]]

IntRep = Import["IntReps.m"]


(*** Flavour assumptions ***)

ops4fermClass1U35=Flatten[Map[{ #[i_,i_,i_,i_]:># + ToExpression[StringJoin[ToString[#],"p"]], 
	#[i_,i_,j_,j_]:>#,#[i_,j_,j_,i_]:>ToExpression[StringJoin[ToString[#],"p"]]} &,
	{Cll, Cqq3, Cqq1, Cuu, Cdd}]];
ops4fermClass2U35=Map[ #[i_,j_,k_,l_]:>#  &,
	{Cee, Ceu, Ced, Cle, Cud1,Cqe, Cqu1, Cqd1, Clu, Cld,Clq1,Clq3}];
flavU35={CuB[x__]->0,CuW[x__]->0,C_[x_,x_]:>C,ops4fermClass1U35, ops4fermClass2U35}//Flatten;


replace3rdGen={"u"->"t","q"->"Q"};
replace3rdGena={"uu"->"tu","qq"->"Qq"};

MFV4fermLD =Map[{
	#[i_,i_,i_,i_]:># + ToExpression[StringJoin[ToString[#],"p"]], 
	#[i_,i_,j_,j_]:>#,#[i_,j_,j_,i_]:>ToExpression[StringJoin[ToString[#],"p"]]}
	&,{Cll,Cdd}];
MFV4fermQ =Map[{#[i_,i_,i_,i_]:>If[i==3,
	2*(ToExpression[StringReplace[ToString[#],replace3rdGena]] 
	+ ToExpression[StringReplace[StringJoin[ToString[#],"p"]
	,replace3rdGena]]) - # - ToExpression[StringJoin[ToString[#],"p"]],
	(# + ToExpression[StringJoin[ToString[#],"p"]])], 
	#[i_,i_,j_,j_]:>If[j==3,ToExpression[StringReplace[ToString[#],replace3rdGena]], #],
	#[i_,j_,j_,i_]:>If[j==3,ToExpression[StringReplace[StringJoin[ToString[#],"p"],replace3rdGena]], 
	ToExpression[StringJoin[ToString[#],"p"]]]}&,{Cuu,Cqq1,Cqq3}]//Flatten;
MFV4fermud=Map[#[i_,i_,j_,j_]->If[i==3,ToExpression[StringReplace[ToString[#],replace3rdGen]], #]&,{Cud1,Cqd1}];

flavMFV={CuW[3,3]->CtW,CuB[3,3]->CtB,
CHe[x_,x_]->CHe,CHl1[x_,x_]->CHl1,CHl3[x_,x_]->CHl3,CHd[x_,x_]->CHd, 
CHu[1,1]->CHu,CHu[2,2]->CHu, CHu[3,3]->CHt,
CHq1[1,1]->CHq1,CHq1[2,2]->CHq1,CHq1[3,3]->CHQ1,
CHq3[1,1]->CHq3,CHq3[2,2]->CHq3,CHq3[3,3]->CHQ3,
Cee[x_,x_,y_,y_]->Cee,
Cle[x_,x_,y_,y_]->Cle,
Ced[x_,x_,y_,y_]->Ced,
Cld[x_,x_,y_,y_]->Cld,
Ceu[x_,x_,k_,k_]->If[k==3,Cet,Ceu],
Clq1[x_,x_,k_,k_]->If[k==3,ClQ1,Clq1],
Clq3[x_,x_,k_,k_]->If[k==3,ClQ3,Clq3],
Clu[x_,x_,k_,k_]->If[k==3,Clt,Clu],
Cqe[k_,k_,x_,x_]->If[k==3,CQe,Cqe],
Cqu1[i_,i_,j_,j_]->If[i==3,If[j==3,CQt1, CQu1],If[j==3,Cqt1,Cqu1]],
MFV4fermLD, MFV4fermud, MFV4fermQ
}//Flatten;


==> anc/MW_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MW - (CHD*MW*VMU^2*Class[3])/4 - (CHWB*MZ*SW*VMU^2*Class[4])/2 - 
 (MW*VMU^2*((2*MW2 - MZ2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff]))*Class[7])/(4*MW2)


==> anc/MW_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MW - (CHD*MW*MW2*VMU^2*Class[3])/(8*MW2 - 4*MZ2) - 
 (CHWB*MW2*MZ2*SW*VMU^2*Class[4])/(2*MW2*MZ - MZ*MZ2) - 
 (MW*MZ2*SW2*VMU^2*(CHl3[1, 1] + CHl3[2, 2])*Class[7])/(4*MW2 - 2*MZ2) + 
 (MW*MZ2*SW2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/(4*MW2 - 2*MZ2)


==> anc/MW_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MW - (CHD*MW*VALPHAEFF^2*Class[3])/4 - (CHWB*MZ*SW*VALPHAEFF^2*Class[4])/2 - 
 (MW*VALPHAEFF^2*((2*MW2 - MZ2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff]))*Class[7])/(4*MW2)


==> anc/MW_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MW + (MW*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
    8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
    32*MT2*MW2*MZ2*SW2))/(192*MW2*MZ2*Pi^2*VMU^2) + 
 (MH2^2*MW*SW2*B0i[bb0, 0, 0, MH2])/(96*MW2*Pi^2*VMU^2) - 
 (MT2*MW*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
  (48*MW2*MZ2*Pi^2*VMU^2) + 
 (MW*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*
   B0i[bb0, 0, 0, MW2])/(96*MZ2^2*Pi^2*VMU^2) + 
 (MW*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(96*MW2*MZ2*Pi^2*VMU^2) + 
 (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(16*MW2*Pi^2*VMU^2) - 
 (MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
  (96*MW2*Pi^2*VMU^2) + (MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2*Pi^2*VMU^2) + 
 (MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ2*Pi^2*VMU^2) - (MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
   B0i[bb0, MZ2, MT2, MT2])/(48*MZ2*Pi^2*VMU^2) - 
 (MW*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^2*Pi^2*VMU^2) + 
 (MW*MW2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*MZ2^2*Pi^2*VMU^2) - (MW*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, 
    MW2])/(8*Pi^2*VMU^2) + (-1/16*(CWw*MW2*MZ2*SW2)/(Pi^2*VMU) + 
   (3*CWw*MW2^2*(MW2 - 2*MZ2)*B0i[bb0, 0, 0, MW2])/(4*MZ2*Pi^2*VMU) + 
   (3*CWw*MW2*MZ2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2*VMU) + 
   (3*CWw*MW2*(4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^2*VMU) - 
   (3*CW2*CWw*(2*MW2^2 + 5*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
    (8*Pi^2*VMU) - (3*CWw*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (4*Pi^2*VMU))*Class[1] - (CHD*MW*VMU^2*Class[3])/4 + 
 ((MW*(CHD*(18*MH2^2*MW2*MZ2 + MH2*(36*MT2*MW2*(8*MW2 + MZ2) + 
          MW2^2*MZ2*(6724 - 648*Pi^2) + 27*MZ2^3*(33 - 4*Pi^2) + 
          12*MW2^3*(-293 + 24*Pi^2) + MW2*MZ2^2*(-4465 + 468*Pi^2)) - 
        4*MW2*(36*MT2*MW2*(8*MW2 + MZ2) + MW2^2*MZ2*(6868 - 648*Pi^2) + 
          27*MZ2^3*(33 - 4*Pi^2) + 12*MW2^3*(-293 + 24*Pi^2) + 
          MW2*MZ2^2*(-4465 + 468*Pi^2))) + 64*CHbox*(MH2 - 4*MW2)*MW2*MZ2^2*
       SW2))/(2304*MW2*(-MH2 + 4*MW2)*MZ2*Pi^2) + 
   (MH2*MW*(CHD*(168*MW2^3*MZ2 + MH2^3*(-MW2 + MZ2) + 
        5*MH2^2*MW2*(MW2 + 5*MZ2) - 4*MH2*MW2^2*(MW2 + 35*MZ2)) + 
      8*CHbox*MH2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*SW2)*B0i[bb0, 0, 0, MH2])/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*MW2*MZ2*Pi^2) - 
   (CHD*MT2*MW*(-8*MW2^2 + 3*MT2*MZ2 + 2*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
    (64*MW2*MZ2*Pi^2) - 
   (MW*(CHD*(MH2^3*MZ2^2*(-MW2 + MZ2) + MH2*MW2*(840*MW2^4 - 280*MW2^3*MZ2 - 
          564*MW2^2*MZ2^2 + 329*MW2*MZ2^3 - 415*MZ2^4) + 
        MH2^2*(-168*MW2^4 + 56*MW2^3*MZ2 + 111*MW2^2*MZ2^2 - 64*MW2*MZ2^3 + 
          83*MZ2^4) + 4*MW2^2*(-168*MW2^4 + 56*MW2^3*MZ2 + 100*MW2^2*MZ2^2 - 
          53*MW2*MZ2^3 + 83*MZ2^4)) + 8*CHbox*(MH2^3 - 7*MH2^2*MW2 + 
        14*MH2*MW2^2 - 8*MW2^3)*MZ2^3*SW2)*B0i[bb0, 0, 0, MW2])/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^3*Pi^2*SW2) + 
   (MW*(8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(-MW2 + MZ2) + 
      CHD*(84*MW2^4 - 18*MW2^3*MZ2 + 5*MZ2^4 + MW2*MZ2^2*(MH2 + 95*MZ2) - 
        MW2^2*MZ2*(MH2 + 148*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (384*MW2*MZ2^2*Pi^2*SW2) + (3*CHD*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*
     B0i[bb0, MW2, 0, MT2])/(64*MW2*Pi^2) - 
   (MW*(8*CHbox*(MH2^3 - 8*MH2^2*MW2 + 28*MH2*MW2^2 - 48*MW2^3) + 
      CHD*(MH2^3 + 4*MH2^2*MW2 - 68*MH2*MW2^2 + 192*MW2^3))*
     B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*MW2*Pi^2) - 
   (CHD*MW*(96*MW2^3 + 12*MW2^2*MZ2 + 52*MW2*MZ2^2 + 5*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MW2*MZ2*Pi^2) + 
   ((8*CHbox + CHD)*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^2) + 
   (CHD*MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MZ2, MT2, MT2])/(64*MZ2*Pi^2) + 
   (CHD*MW*(168*MW2^3 + 292*MW2^2*MZ2 + 98*MW2*MZ2^2 + 3*MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2])/(384*MZ2^2*Pi^2) - 
   (CHD*MW*MW2^2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/(16*MZ2^2*Pi^2) + (CHD*MW*(-7*MW2^3 - 3*MW2^2*MZ2 + 7*MW2*MZ2^2 + 
      3*MZ2^3)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^2))*Class[3] - 
 (CHWB*MZ*SW*VMU^2*Class[4])/2 + 
 ((CHWB*MZ*(MH2*(4*MT2*(88*MW2^2 - 107*MW2*MZ2 + 19*MZ2^2) + 
        MZ2^3*(1031 - 36*Pi^2) + 12*MW2^3*(-65 + 8*Pi^2) + 
        3*MW2*MZ2^2*(-905 + 52*Pi^2 - 288*SW2) - 8*MW2^2*MZ2*
         (-308 + 27*Pi^2 - 36*SW2)) - 
      4*MW2*(4*MT2*(88*MW2^2 - 107*MW2*MZ2 + 19*MZ2^2) + 
        MZ2^3*(1031 - 36*Pi^2) + 12*MW2^3*(-65 + 8*Pi^2) + 
        3*MW2*MZ2^2*(-889 + 52*Pi^2 - 288*SW2) - 8*MW2^2*MZ2*
         (-302 + 27*Pi^2 - 36*SW2)) + 30*MH2^2*MZ2^2*SW2))/
    (1152*(MH2 - 4*MW2)*MZ2^2*Pi^2*SW) + 
   (MH2*(CHWB*MZ*(MH2^3*(MW2 + 3*MZ2) + MH2^2*MW2*(19*MW2 + 3*MZ2) + 
        24*MW2^3*(4*MW2 + 5*MZ2) - 4*MH2*MW2^2*(29*MW2 + 18*MZ2)) + 
      24*(CHB - CHW)*MW*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*SW)*SW2*
     B0i[bb0, 0, 0, MH2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MW2*MZ2*Pi^2*SW) - 
   (CHWB*MT2*(-88*MW2^2 + 27*MT2*MZ2 + 46*MW2*MZ2)*SW2*B0i[bb0, 0, 0, MT2])/
    (288*MW2*MZ*Pi^2*SW) + 
   ((48*CHW*MW*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2^3*SW + 
      CHWB*MZ*(-3*MH2^3*MZ2^3*SW2 + 4*MW2^2*(168*MW2^4 + 112*MW2^3*MZ2 - 
          63*MZ2^4 + 8*MW2^2*MZ2^2*(-53 + 6*SW2) - 9*MW2*MZ2^3*
           (-21 + 16*SW2)) + MH2^2*(168*MW2^4 + 112*MW2^3*MZ2 - 63*MZ2^4 - 
          6*MW2*MZ2^3*(-35 + 24*SW2) + MW2^2*MZ2^2*(-445 + 48*SW2)) + 
        MH2*MW2*(-840*MW2^4 - 560*MW2^3*MZ2 + 315*MZ2^4 + 
          16*MW2^2*MZ2^2*(137 - 15*SW2) + 9*MW2*MZ2^3*(-113 + 80*SW2))))*
     B0i[bb0, 0, 0, MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^3*Pi^2*SW) + 
   ((-72*CHW*MW*(MW2 + MZ2) + (CHWB*MZ*(252*MW2^4 + 278*MW2^3*MZ2 + 
         MW2^2*(3*MH2 - 982*MZ2)*MZ2 + 9*MZ2^4 + MW2*MZ2^2*
          (-3*MH2 + 497*MZ2)))/(MW2*MZ2^2*SW) - 72*CHB*MW*MZ2*SW2)*
     B0i[bb0, 0, 0, MZ2])/(576*Pi^2) + 
   (3*CHWB*(MT2^2 + MT2*MW2 + 2*MW2^2)*MZ*SW*B0i[bb0, MW2, 0, MT2])/
    (32*MW2*Pi^2) + ((16*CHW*MW*MW2*(MH2^2 - 6*MH2*MW2 + 8*MW2^2) - 
      CHWB*(MH2^3 - 4*MH2^2*MW2 - 4*MH2*MW2^2 + 32*MW2^3)*MZ*SW)*
     B0i[bb0, MW2, MH2, MW2])/(64*(MH2 - 4*MW2)*MW2*Pi^2) - 
   (CHWB*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (64*MW2*Pi^2) + 
   ((-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW - 
      CHWB*MZ*MZ2*(MH2^2 + 8*MH2*(3*MW2 + MZ2) - 12*MZ2*(4*MW2 + MZ2))*SW2)*
     B0i[bb0, MZ2, MH2, MZ2])/(192*MZ2^2*Pi^2*SW) - 
   (CHWB*MZ*(88*MT2*MW2 - 73*MT2*MZ2 + 44*MW2*MZ2 - 23*MZ2^2)*SW2*
     B0i[bb0, MZ2, MT2, MT2])/(288*MZ2*Pi^2*SW) + 
   (CHWB*MZ*(-168*MW2^4 - 148*MW2^3*MZ2 + 242*MW2^2*MZ2^2 + 71*MW2*MZ2^3 + 
      3*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^3*Pi^2*SW) + 
   (CHWB*MW2^2*MZ*(7*MW2^3 - MW2^2*MZ2 - 16*MW2*MZ2^2 + 10*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(8*MZ2^3*Pi^2*SW) + 
   (CHWB*MZ*(7*MW2^4 - 3*MW2^3*MZ2 - 9*MW2^2*MZ2^2 + 3*MW2*MZ2^3 + 2*MZ2^4)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*MZ2^2*Pi^2*SW))*Class[4] - 
 (MW*VMU^2*((2*MW2 - MZ2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff]))*Class[7])/(4*MW2) + 
 (-1/384*(MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
      ((-2*MW2 + MZ2)*CHe[Leff, Leff] - 2*MZ2*SW2*CHl1[Leff, Leff] + 
       4*MW2*CHl3[1, 1] + 4*MW2*CHl3[2, 2] + 2*MW2*CHl3[Leff, Leff] - 
       2*MZ2*CHl3[Leff, Leff]))/(MW2*MZ2*Pi^2) - 
   (MW*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((10*MW2^2 - 3*MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
      2*(-3*MW2^2 + 6*MW2*MZ2 + MZ2^2)*CHl1[Leff, Leff] + 
      4*MW2^2*CHl3[1, 1] + 4*MW2*MZ2*CHl3[1, 1] + 4*MW2^2*CHl3[2, 2] + 
      4*MW2*MZ2*CHl3[2, 2] - 22*MW2^2*CHl3[Leff, Leff] - 
      4*MW2*MZ2*CHl3[Leff, Leff] + 2*MZ2^2*CHl3[Leff, Leff]))/
    (32*MW2*MZ2*Pi^2) + (CW2*MW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     ((14*MW2^2 + 13*MW2*MZ2 - 10*MZ2^2)*CHe[Leff, Leff] - 
      2*(7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl1[Leff, Leff] + 
      4*MW2^2*CHl3[1, 1] + 8*MW2*MZ2*CHl3[1, 1] + 4*MW2^2*CHl3[2, 2] + 
      8*MW2*MZ2*CHl3[2, 2] - 22*MW2^2*CHl3[Leff, Leff] - 
      22*MW2*MZ2*CHl3[Leff, Leff] + 20*MZ2^2*CHl3[Leff, Leff]))/(16*Pi^2) + 
   (MW*B0i[bb0, MZ2, MW2, MW2]*((336*MW2^4 + 416*MW2^3*MZ2 - 96*MW2^2*MZ2^2 - 
        92*MW2*MZ2^3 - 3*MZ2^4)*CHe[Leff, Leff] + 
      (-336*MW2^4 - 248*MW2^3*MZ2 + 388*MW2^2*MZ2^2 + 190*MW2*MZ2^3 + 
        6*MZ2^4)*CHl1[Leff, Leff] + 96*MW2^4*CHl3[1, 1] + 
      208*MW2^3*MZ2*CHl3[1, 1] + 88*MW2^2*MZ2^2*CHl3[1, 1] + 
      4*MW2*MZ2^3*CHl3[1, 1] + 96*MW2^4*CHl3[2, 2] + 
      208*MW2^3*MZ2*CHl3[2, 2] + 88*MW2^2*MZ2^2*CHl3[2, 2] + 
      4*MW2*MZ2^3*CHl3[2, 2] - 528*MW2^4*CHl3[Leff, Leff] - 
      280*MW2^3*MZ2*CHl3[Leff, Leff] + 756*MW2^2*MZ2^2*CHl3[Leff, Leff] + 
      54*MW2*MZ2^3*CHl3[Leff, Leff] - 2*MZ2^4*CHl3[Leff, Leff]))/
    (384*MW2*MZ2^2*Pi^2) - (MW*B0i[bb0, MW2, MW2, MZ2]*
     ((384*MW2^4 + 104*MW2^3*MZ2 - 108*MW2^2*MZ2^2 - 14*MW2*MZ2^3 - 3*MZ2^4)*
       CHe[Leff, Leff] + (-384*MW2^4 + 88*MW2^3*MZ2 + 256*MW2^2*MZ2^2 + 
        34*MW2*MZ2^3 + 6*MZ2^4)*CHl1[Leff, Leff] + 
      4*MW2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       (CHl3[1, 1] + CHl3[2, 2]) + (-384*MW2^4 + 88*MW2^3*MZ2 + 
        256*MW2^2*MZ2^2 + 34*MW2*MZ2^3 + 6*MZ2^4)*CHl3[Leff, Leff]))/
    (384*MW2^2*MZ2*Pi^2) + (MW*B0i[bb0, MW2, MH2, MW2]*
     (-3*(MH2^3 - 4*MH2^2*MW2 - 4*MH2*MW2^2 + 32*MW2^3)*(2*MW2 - MZ2)*
       CHe[Leff, Leff] - 6*(MH2^3 - 4*MH2^2*MW2 - 4*MH2*MW2^2 + 32*MW2^3)*MZ2*
       SW2*CHl1[Leff, Leff] + 4*MW2*(MH2^3 - 8*MH2^2*MW2 + 28*MH2*MW2^2 - 
        48*MW2^3)*(CHl3[1, 1] + CHl3[2, 2]) - 
      6*(MH2^3 - 4*MH2^2*MW2 - 4*MH2*MW2^2 + 32*MW2^3)*MZ2*SW2*
       CHl3[Leff, Leff]))/(384*(MH2 - 4*MW2)*MW2^2*Pi^2) + 
   (MH2*MW*B0i[bb0, 0, 0, MH2]*((72*MW2^3*(2*MW2 - MZ2)*MZ2 - 
        4*MH2*MW2^2*(2*MW2^2 + 5*MW2*MZ2 - 3*MZ2^2) + 
        MH2^3*(-2*MW2^2 + 7*MW2*MZ2 - 3*MZ2^2) + 
        MH2^2*MW2*(10*MW2^2 - 23*MW2*MZ2 + 9*MZ2^2))*CHe[Leff, Leff] - 
      2*MZ2*SW2*((MH2^3*(MW2 - 3*MZ2) - 72*MW2^3*MZ2 + 
          4*MH2*MW2^2*(MW2 + 3*MZ2) + MH2^2*MW2*(-5*MW2 + 9*MZ2))*
         CHl1[Leff, Leff] + 2*MH2*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
         (CHl3[1, 1] + CHl3[2, 2]) + (MH2^3*(MW2 - 3*MZ2) - 72*MW2^3*MZ2 + 
          4*MH2*MW2^2*(MW2 + 3*MZ2) + MH2^2*MW2*(-5*MW2 + 9*MZ2))*
         CHl3[Leff, Leff])))/(384*(MH2 - 4*MW2)*(MH2 - MW2)*MW2^2*MZ2*Pi^2) - 
   (MW*B0i[bb0, 0, 0, MW2]*
     (-((2*MW2 - MZ2)*(4*MW2^2*(168*MW2^4 - 128*MW2^3*MZ2 - 56*MW2^2*MZ2^2 + 
           43*MW2*MZ2^3 - 45*MZ2^4) + MH2^2*(168*MW2^4 - 128*MW2^3*MZ2 - 
           77*MW2^2*MZ2^2 + 64*MW2*MZ2^3 - 45*MZ2^4) + 
         MH2*MW2*(-840*MW2^4 + 640*MW2^3*MZ2 + 352*MW2^2*MZ2^2 - 
           287*MW2*MZ2^3 + 225*MZ2^4) - 3*MH2^3*MZ2^3*SW2)*CHe[Leff, Leff]) - 
      2*MZ2*SW2*((4*MW2^2*(168*MW2^4 - 104*MW2^3*MZ2 - 44*MW2^2*MZ2^2 + 
            7*MW2*MZ2^3 - 45*MZ2^4) + MH2^2*(168*MW2^4 - 104*MW2^3*MZ2 - 
            65*MW2^2*MZ2^2 + 28*MW2*MZ2^3 - 45*MZ2^4) + 
          MH2*MW2*(-840*MW2^4 + 520*MW2^3*MZ2 + 292*MW2^2*MZ2^2 - 
            107*MW2*MZ2^3 + 225*MZ2^4) - 3*MH2^3*MZ2^3*SW2)*
         CHl1[Leff, Leff] + (4*MW2^2*(264*MW2^4 - 184*MW2^3*MZ2 - 
            212*MW2^2*MZ2^2 + 159*MW2*MZ2^3 - 45*MZ2^4) + 
          MH2^2*(264*MW2^4 - 184*MW2^3*MZ2 - 233*MW2^2*MZ2^2 + 
            180*MW2*MZ2^3 - 45*MZ2^4) + MH2*MW2*(-1320*MW2^4 + 
            920*MW2^3*MZ2 + 1132*MW2^2*MZ2^2 - 867*MW2*MZ2^3 + 225*MZ2^4) - 
          3*MH2^3*MZ2^3*SW2)*CHl3[Leff, Leff] + 
        2*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
         (-24*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) + 8*MW2^2*MZ2*
           (CHl3[1, 1] + CHl3[2, 2]) + (MH2 - 17*MZ2)*MZ2^2*
           (CHl3[1, 1] + CHl3[2, 2]) + 4*MW2*MZ2^2*(11*CHl3[1, 1] + 
            11*CHl3[2, 2] - 2*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))))/
    (384*(MH2 - 4*MW2)*(MH2 - MW2)*MW2*MZ2^3*Pi^2*SW2) + 
   (MW*B0i[bb0, MW2, 0, MT2]*(3*(MT2^2 + MT2*MW2 + 2*MW2^2)*(2*MW2 - MZ2)*
       CHe[Leff, Leff] + 6*(MT2^2 + MT2*MW2 + 2*MW2^2)*MZ2*SW2*
       CHl1[Leff, Leff] + 6*(MT2^2 + MT2*MW2 + 2*MW2^2)*MZ2*SW2*
       CHl3[Leff, Leff] - 4*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*
       (CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3])))/(64*MW2^2*Pi^2) - 
   (MW*B0i[bb0, 0, 0, MZ2]*(-((2*MW2 - MZ2)*(60*MW2^4 - 54*MW2^3*MZ2 + 
         3*MZ2^4 - MW2^2*MZ2*(MH2 + 40*MZ2) + MW2*MZ2^2*(MH2 + 49*MZ2))*
        CHe[Leff, Leff]) - 2*MZ2*SW2*((36*MW2^4 - 66*MW2^3*MZ2 + 3*MZ2^4 - 
          MW2^2*MZ2*(MH2 + 4*MZ2) + MW2*MZ2^2*(MH2 + 49*MZ2))*
         CHl1[Leff, Leff] + (132*MW2^4 - 18*MW2^3*MZ2 + 3*MZ2^4 + 
          MW2*MZ2^2*(MH2 + 49*MZ2) - MW2^2*MZ2*(MH2 + 148*MZ2))*
         CHl3[Leff, Leff] - 2*MW2*(12*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) + 
          MZ2^3*(CHl3[1, 1] + CHl3[2, 2]) + MW2*MZ2*
           (MH2*(CHl3[1, 1] + CHl3[2, 2]) + 2*MZ2*(2*CHd[1, 1] + 
              2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 
              2*CHe[3, 3] + 2*CHl1[1, 1] + 2*CHl1[2, 2] + 2*CHl1[3, 3] - 
              7*CHl3[1, 1] - 7*CHl3[2, 2] - 2*CHl3[3, 3] - 2*CHq1[1, 1] - 
              2*CHq1[2, 2] - 4*CHq1[3, 3] - 6*CHq3[1, 1] - 6*CHq3[2, 2] - 
              4*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2])) - 
          2*MW2^2*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] + 
            2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 2*CHl1[1, 1] + 
            2*CHl1[2, 2] + 2*CHl1[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] + 
            2*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] + 2*CHq1[3, 3] + 
            6*CHq3[1, 1] + 6*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] - 
            4*CHu[2, 2])))))/(384*MW2^2*MZ2^2*Pi^2*SW2) + 
   (MT2*MW*B0i[bb0, 0, 0, MT2]*((2*MW2 - MZ2)*(24*MW2^2 - 9*MT2*MZ2 - 
        2*MW2*MZ2)*CHe[Leff, Leff] + 2*MZ2*(24*MW2^2 - 9*MT2*MZ2 - 2*MW2*MZ2)*
       SW2*CHl1[Leff, Leff] + 2*MZ2*(24*MW2^2 - 9*MT2*MZ2 - 2*MW2*MZ2)*SW2*
       CHl3[Leff, Leff] + 4*MW2*(3*MT2*MZ2*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 4*MW2*MZ2*(-2*CHl3[1, 1] - 2*CHl3[2, 2] + 
          CHq1[3, 3] + 2*CHq3[3, 3] - 2*CHu[3, 3]) + 
        8*MW2^2*(CHl3[1, 1] + CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + 
          CHu[3, 3]))))/(192*MW2^2*MZ2*Pi^2) + 
   (MW*B0i[bb0, MZ2, MT2, MT2]*
     (-((2*MW2 - MZ2)*(24*MT2*MW2 - 11*MT2*MZ2 + 12*MW2*MZ2 - MZ2^2)*
        CHe[Leff, Leff]) - 2*MZ2*(24*MT2*MW2 - 11*MT2*MZ2 + 12*MW2*MZ2 - 
        MZ2^2)*SW2*CHl1[Leff, Leff] - 2*MZ2*(24*MT2*MW2 - 11*MT2*MZ2 + 
        12*MW2*MZ2 - MZ2^2)*SW2*CHl3[Leff, Leff] - 
      4*MW2*(8*MT2*MW2*(CHl3[1, 1] + CHl3[2, 2] + CHq1[3, 3] - CHq3[3, 3] + 
          CHu[3, 3]) + 4*MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2] + CHq1[3, 3] - 
          CHq3[3, 3] + CHu[3, 3]) - MZ2^2*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq1[3, 3] + 2*CHq3[3, 3] + 4*CHu[3, 3]) + 
        MT2*MZ2*(-11*CHl3[1, 1] - 11*CHl3[2, 2] + 
          2*(-7*CHq1[3, 3] + 7*CHq3[3, 3] + 5*CHu[3, 3])))))/
    (192*MW2*MZ2*Pi^2) + 
   (MW*((2*MW2 - MZ2)*(6*MH2^2*MW2*MZ2 - MH2*(12*MT2*MW2*(24*MW2 + 7*MZ2) + 
          MW2^2*MZ2*(8092 - 792*Pi^2) + 9*MZ2^3*(-33 + 4*Pi^2) + 
          60*MW2^3*(-97 + 8*Pi^2) + MW2*MZ2^2*(-2629 + 276*Pi^2)) + 
        4*MW2*(12*MT2*MW2*(24*MW2 + 7*MZ2) + 44*MW2^2*MZ2*(185 - 18*Pi^2) + 
          9*MZ2^3*(-33 + 4*Pi^2) + 60*MW2^3*(-97 + 8*Pi^2) + 
          MW2*MZ2^2*(-2629 + 276*Pi^2)))*CHe[Leff, Leff] - 
      2*(-(MZ2*(6*MH2^2*MW2*MZ2 + 4*MW2*(12*MT2*MW2*(24*MW2 + 7*MZ2) + 
             9*MZ2^3*(-33 + 4*Pi^2) + 12*MW2^3*(-497 + 40*Pi^2) + 
             MW2*MZ2^2*(-847 + 60*Pi^2) - 8*MW2^2*MZ2*(-689 + 63*Pi^2)) - 
           MH2*(12*MT2*MW2*(24*MW2 + 7*MZ2) + 9*MZ2^3*(-33 + 4*Pi^2) + 
             12*MW2^3*(-497 + 40*Pi^2) + MW2*MZ2^2*(-847 + 60*Pi^2) - 
             8*MW2^2*MZ2*(-683 + 63*Pi^2)))*SW2*CHl1[Leff, Leff]) - 
        MZ2*(6*MH2^2*MW2*MZ2 + 4*MW2*(12*MT2*MW2*(24*MW2 + 7*MZ2) + 
            9*MZ2^3*(-33 + 4*Pi^2) - 56*MW2^2*MZ2*(-118 + 9*Pi^2) + 
            3*MW2*MZ2^2*(-277 + 20*Pi^2) + 12*MW2^3*(-397 + 40*Pi^2)) - 
          MH2*(12*MT2*MW2*(24*MW2 + 7*MZ2) + 9*MZ2^3*(-33 + 4*Pi^2) + 
            3*MW2*MZ2^2*(-277 + 20*Pi^2) + 12*MW2^3*(-397 + 40*Pi^2) - 
            8*MW2^2*MZ2*(-820 + 63*Pi^2)))*SW2*CHl3[Leff, Leff] + 
        2*(MH2 - 4*MW2)*MW2*(-9*MZ2^3*(-33 + 4*Pi^2)*(CHl3[1, 1] + 
            CHl3[2, 2]) + 12*MW2^3*(-95 + 8*Pi^2)*(CHl3[1, 1] + CHl3[2, 2]) - 
          8*MW2^2*(-12*MT2*(CHl3[1, 1] + CHl3[2, 2] + CHq1[3, 3] - 
              CHq3[3, 3] + CHu[3, 3]) + MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 
              2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 2*CHe[3, 3] + 
              2*CHl1[1, 1] + 2*CHl1[2, 2] + 2*CHl1[3, 3] - 287*CHl3[1, 1] + 
              27*Pi^2*CHl3[1, 1] - 287*CHl3[2, 2] + 27*Pi^2*CHl3[2, 2] - 
              2*CHl3[3, 3] - 2*CHq1[1, 1] - 2*CHq1[2, 2] + 4*CHq1[3, 3] - 
              6*CHq3[1, 1] - 6*CHq3[2, 2] + 6*CHq3[3, 3] - 4*CHu[1, 1] - 
              4*CHu[2, 2] + 2*CHu[3, 3])) + MW2*MZ2*
           (-48*MT2*(2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq1[3, 3] - 
              2*CHq3[3, 3] + 2*CHu[3, 3]) + MZ2*(16*CHd[1, 1] + 
              16*CHd[2, 2] + 16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 
              16*CHe[3, 3] + 16*CHl1[1, 1] + 16*CHl1[2, 2] + 16*CHl1[3, 3] - 
              1417*CHl3[1, 1] + 156*Pi^2*CHl3[1, 1] - 1417*CHl3[2, 2] + 
              156*Pi^2*CHl3[2, 2] - 16*CHl3[3, 3] - 16*CHq1[1, 1] - 
              16*CHq1[2, 2] - 40*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] - 
              24*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 
              16*CHu[3, 3]))))))/(2304*(MH2 - 4*MW2)*MW2^2*MZ2*Pi^2))*
  Class[7] + Class[8]*
  (((MW*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
        8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
        32*MT2*MW2*MZ2*SW2))/(192*MW2*MZ2*Pi^2) + 
     ((1 - CW2)*MH2^2*MW*B0i[bb0, 0, 0, MH2])/(96*MW2*Pi^2) - 
     (MT2*MW*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
      (48*MW2*MZ2*Pi^2) - (MW*(-24*MW2^3 + 8*MW2^2*MZ2 + 52*MW2*MZ2^2 + 
        (MH2 - 17*MZ2)*MZ2^2)*B0i[bb0, 0, 0, MW2])/(96*MZ2^2*Pi^2) + 
     (MW*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*
       B0i[bb0, 0, 0, MZ2])/(96*MW2*MZ2*Pi^2) + 
     (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(16*MW2*Pi^2) - 
     (MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
      (96*MW2*Pi^2) + (MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2*Pi^2) + 
     (MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (96*MZ2*Pi^2) - (MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       B0i[bb0, MZ2, MT2, MT2])/(48*MZ2*Pi^2) - 
     (MW*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^2*Pi^2) - 
     (MW*MW2^2*(MW2 + 2*MZ2)*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (4*MZ2*Pi^2) - (MW*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (8*Pi^2))*Cll[1, 2, 2, 1] + 
   (MW*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
      6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
      16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
      8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
      24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
      16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
      8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
      12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
      8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
      4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
      8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
      4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
      4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
      8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
      2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
      6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
      4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
      2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
      8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
      4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
      4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
      8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
      4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
      12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
      4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
      8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
      8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
      16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
      4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
      4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
      2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
      12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
      12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
      8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
      16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
      4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
      2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
      6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
      4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (96*MW2*Pi^2) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
     (4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[Leff, Leff, 3, 3] - 10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 8*MW2^2*Clu[Leff, Leff, 3, 3] + 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 
      MZ2^2*Cqe[3, 3, Leff, Leff]))/(48*MW2*MZ2*Pi^2) + 
   (MW*(4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] + 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] - 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] + 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] - 12*MW2*MZ2^2*
       Cee[Leff, Leff, 1, 1] + 4*MZ2^3*Cee[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] - 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] + 4*MZ2^3*Cee[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] - 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] + 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] + 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] - 8*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] + 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] - 8*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] + 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] + 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Cld[Leff, Leff, 1, 1] - 8*MZ2^3*Cld[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] - 8*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] - 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] - 12*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] + 4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] - 12*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] + 4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] - 12*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] + 4*MZ2^3*Cle[3, 3, Leff, Leff] - 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] - 8*MZ2^3*Cle[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] - 8*MZ2^3*Cle[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] - 8*MZ2^3*Cle[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] - 12*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] + 4*MZ2^3*Cll[Leff, 1, 1, Leff] + 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] - 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] + 4*MZ2^3*Cll[Leff, 2, 2, Leff] + 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] - 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] + 4*MZ2^3*Cll[Leff, 3, 3, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] - 16*MZ2^3*Cll[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] - 16*MZ2^3*Cll[Leff, Leff, 2, 2] - 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] + 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] - 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] + 8*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] + 8*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] + 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] + 24*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] - 24*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] - 48*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] + 16*MZ2^3*Clu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] + 16*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] - 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[2, 2, Leff, Leff] - 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] + 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] - 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(288*MW2*MZ2*Pi^2) - 
   (MW*B0i[bb0, MZ2, MT2, MT2]*((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 
        4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] + 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (96*MW2*MZ2*Pi^2)) + Class[6]*((3*MT*MT2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    (4*Sqrt[2]*Pi^2) - (3*MT*(MT2 - MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    (4*Sqrt[2]*Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MW*MZ*SW*CuB[3, 3] + 
      (-11*MW2 + 5*MZ2)*CuW[3, 3]))/(8*Sqrt[2]*Pi^2))


==> anc/MW_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MW + (MW*(-864*MW2^4 - 2552*MW2^3*MZ2 + 6130*MW2^2*MZ2^2 + 
    MW2*(9*MH2 - 2597*MZ2)*MZ2^2 - 9*MZ2^3*(MH2 + MZ2) + 
    6*MT2*(128*MW2^3 - 160*MW2^2*MZ2 + 23*MW2*MZ2^2 + 9*MZ2^3)))/
  (1728*(2*MW2 - MZ2)*MZ2^2*Pi^2*VMU^2) - 
 (MH2*MW*(MH2*MW2*(MW2 - 4*MZ2) + 12*MW2^2*MZ2 + MH2^2*(-MW2 + MZ2))*SW2*
   B0i[bb0, 0, 0, MH2])/(96*(MH2 - MW2)*MW2*(2*MW2 - MZ2)*Pi^2*VMU^2) - 
 (MW*(9*MT2^2*(2*MW2 - MZ2)*MZ2^2 + MT2*MW2*(64*MW2^3 - 80*MW2^2*MZ2 + 
      25*MW2*MZ2^2 - 9*MZ2^3) + 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
  (144*MW2*(2*MW2 - MZ2)*MZ2^2*Pi^2*VMU^2) + 
 (MW*(MH2^2*MZ2^2*(-2*MW2 + MZ2) - MW2*(48*MW2^4 - 28*MW2^3*MZ2 - 
      104*MW2^2*MZ2^2 + 55*MW2*MZ2^3 + MZ2^4) + 
    MH2*(48*MW2^4 - 28*MW2^3*MZ2 - 111*MW2^2*MZ2^2 + 63*MW2*MZ2^3 + MZ2^4))*
   B0i[bb0, 0, 0, MW2])/(96*(MH2 - MW2)*(2*MW2 - MZ2)*MZ2^2*Pi^2*VMU^2) + 
 (MW*(MH2*MW2^2 + 32*MW2^3 + 18*MW2^2*MZ2 - 15*MW2*MZ2^2 - MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(96*MW2*(2*MW2 - MZ2)*Pi^2*VMU^2) + 
 (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/(16*MW2*Pi^2*VMU^2) - 
 (MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2])/
  (96*MW2*Pi^2*VMU^2) + (MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2*Pi^2*VMU^2) + 
 (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (96*(2*MW2 - MZ2)*Pi^2*VMU^2) + 
 (MW*MW2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
  (144*(2*MW2 - MZ2)*MZ2^2*Pi^2*VMU^2) + 
 (MW*MW2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MZ2, MW2, MW2])/(96*(2*MW2 - MZ2)*MZ2^2*Pi^2*VMU^2) + 
 ((CWw*MW2^2*(12*MW2 - 13*MZ2)*SW2)/(4*(2*MW2 - MZ2)*Pi^2*VMU) + 
   (3*CWw*MW2^2*(4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, 0, 0, MW2])/
    (4*(2*MW2 - MZ2)*MZ2*Pi^2*VMU) + (3*CWw*MW2*MZ2*B0i[bb0, 0, 0, MZ2])/
    (4*Pi^2*VMU) + (3*CWw*MW2*(4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/
    (4*Pi^2*VMU) - (3*CWw*MW2^3*(4*MW2 - MZ2)*B0i[bb0, MZ2, MW2, MW2])/
    (4*(2*MW2 - MZ2)*MZ2*Pi^2*VMU))*Class[1] - 
 (CHD*MW*MW2*VMU^2*Class[3])/(8*MW2 - 4*MZ2) + 
 ((MW*(CHD*(9*MH2^3*MZ2^2*(-34*MW2^3 + 45*MW2^2*MZ2 - 19*MW2*MZ2^2 + 
          2*MZ2^3) + MH2^2*(6912*MW2^6 + 5392*MW2^5*MZ2 - 28850*MW2^4*MZ2^2 + 
          23551*MW2^3*MZ2^3 - 6174*MW2^2*MZ2^4 + 15*MW2*MZ2^5 - 18*MZ2^6 - 
          6*MT2*MW2*(256*MW2^4 - 320*MW2^3*MZ2 + 598*MW2^2*MZ2^2 - 
            507*MW2*MZ2^3 + 135*MZ2^4)) + 4*MW2^2*(6912*MW2^6 + 
          5392*MW2^5*MZ2 - 30596*MW2^4*MZ2^2 + 25468*MW2^3*MZ2^3 - 
          6921*MW2^2*MZ2^4 + 105*MW2*MZ2^5 - 18*MZ2^6 - 
          6*MT2*MW2*(256*MW2^4 - 320*MW2^3*MZ2 + 598*MW2^2*MZ2^2 - 
            507*MW2*MZ2^3 + 135*MZ2^4)) + MH2*MW2*(-34560*MW2^6 - 
          26960*MW2^5*MZ2 + 153484*MW2^4*MZ2^2 - 128744*MW2^3*MZ2^3 + 
          35001*MW2^2*MZ2^4 - 453*MW2*MZ2^5 + 90*MZ2^6 + 
          30*MT2*MW2*(256*MW2^4 - 320*MW2^3*MZ2 + 598*MW2^2*MZ2^2 - 
            507*MW2*MZ2^3 + 135*MZ2^4))) - 24*CHbox*(3*MH2^3 - 8*MH2^2*MW2 - 
        23*MH2*MW2^2 + 28*MW2^3)*MZ2^3*(-2*MW2 + MZ2)^2*SW2))/
    (6912*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^2) + 
   (MH2*MW*(CHD*(-24*MW2^4*MZ2*(48*MW2^3 - 70*MW2^2*MZ2 + 33*MW2*MZ2^2 - 
          4*MZ2^3) + 4*MH2*MW2^3*(6*MW2^4 + 523*MW2^3*MZ2 - 752*MW2^2*MZ2^2 + 
          339*MW2*MZ2^3 - 38*MZ2^4) - 3*MH2^2*MW2^2*(18*MW2^4 + 
          319*MW2^3*MZ2 - 463*MW2^2*MZ2^2 + 208*MW2*MZ2^3 - 24*MZ2^4) + 
        3*MH2^3*MW2*(12*MW2^4 + 40*MW2^3*MZ2 - 77*MW2^2*MZ2^2 + 
          41*MW2*MZ2^3 - 6*MZ2^4) + MH2^4*(-6*MW2^4 + 5*MW2^3*MZ2 + 
          8*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 2*MZ2^4)) + 
      8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*(-2*MW2 + MZ2)^2*SW2*
       (-(MH2*MW2*(MW2 - 4*MZ2)) - 12*MW2^2*MZ2 - MH2^2*MZ2*SW2))*
     B0i[bb0, 0, 0, MH2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*
     (2*MW2 - MZ2)^3*MZ2*Pi^2) + 
   (CHD*MW*(-27*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2 + 
      MT2*MW2*(128*MW2^4 - 160*MW2^3*MZ2 + 218*MW2^2*MZ2^2 - 213*MW2*MZ2^3 + 
        81*MZ2^4) + 32*MW2^2*(2*MW2 - 3*MZ2)*MZ2^3*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(576*(2*MW2 - MZ2)^3*MZ2^2*Pi^2) + 
   (MW*(-8*CHbox*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2^2*(-2*MW2 + MZ2)^2*
       (MW2^2*(13*MW2 - 11*MZ2) + MH2^2*(2*MW2 - MZ2) + 
        3*MH2*MW2*(-2*MW2 + MZ2)) + 
      CHD*(MH2^4*(MW2 - 2*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2 - 
        MH2*MW2^2*(3456*MW2^6 + 3528*MW2^5*MZ2 - 4796*MW2^4*MZ2^2 + 
          1110*MW2^3*MZ2^3 - 51*MW2^2*MZ2^4 + MW2*MZ2^5 - 18*MZ2^6) + 
        3*MH2^2*MW2*(768*MW2^6 + 784*MW2^5*MZ2 - 1210*MW2^4*MZ2^2 + 
          475*MW2^3*MZ2^3 - 116*MW2^2*MZ2^4 + 10*MW2*MZ2^5 - 4*MZ2^6) + 
        4*MW2^3*(384*MW2^6 + 392*MW2^5*MZ2 - 468*MW2^4*MZ2^2 + 
          18*MW2^3*MZ2^3 + 49*MW2^2*MZ2^4 - 7*MW2*MZ2^5 - 2*MZ2^6) + 
        MH2^3*(-384*MW2^6 - 392*MW2^5*MZ2 + 594*MW2^4*MZ2^2 - 
          213*MW2^3*MZ2^3 + 38*MW2^2*MZ2^4 + MW2*MZ2^5 + 2*MZ2^6)))*
     B0i[bb0, 0, 0, MW2])/(384*(MH2 - 4*MW2)*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     MZ2^2*Pi^2) + (MW*(8*CHbox*MW2^2*(MH2 - 2*MZ2)*(-2*MW2 + MZ2)^2 + 
      CHD*MH2*MW2^2*(6*MW2^2 - 9*MW2*MZ2 + 4*MZ2^2) - 
      CHD*(-2*MW2 + MZ2)^2*(192*MW2^3 - 167*MW2^2*MZ2 + 27*MW2*MZ2^2 + 
        2*MZ2^3))*B0i[bb0, 0, 0, MZ2])/(384*MW2*(2*MW2 - MZ2)^3*Pi^2) + 
   (3*CHD*MW*(MT2^2 + MT2*MW2 + 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/
    (64*(2*MW2 - MZ2)*Pi^2) + 
   (MW*(-8*CHbox*(MH2^3 - 8*MH2^2*MW2 + 28*MH2*MW2^2 - 48*MW2^3)*
       (2*MW2 - MZ2) + CHD*(4*MH2*MW2^2*(31*MW2 - 14*MZ2) - 
        4*MH2^2*MW2*(5*MW2 - 4*MZ2) + MH2^3*(MW2 - 2*MZ2) + 
        96*MW2^3*(-3*MW2 + MZ2)))*B0i[bb0, MW2, MH2, MW2])/
    (384*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^2) + 
   (CHD*MW*(28*MW2^3 - 220*MW2^2*MZ2 + 25*MW2*MZ2^2 + 2*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/(384*MW2*(2*MW2 - MZ2)*Pi^2) + 
   (CW2*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(8*CHbox*(-2*MW2 + MZ2)^2 + 
      CHD*(6*MW2^2 - 9*MW2*MZ2 + 4*MZ2^2))*B0i[bb0, MZ2, MH2, MZ2])/
    (384*(2*MW2 - MZ2)^3*Pi^2) + 
   (CHD*MW*MW2^2*(MZ2*(64*MW2^3 - 80*MW2^2*MZ2 + 82*MW2*MZ2^2 - 39*MZ2^3) + 
      MT2*(128*MW2^3 - 160*MW2^2*MZ2 - 106*MW2*MZ2^2 + 111*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(576*MZ2^2*(-2*MW2 + MZ2)^3*Pi^2) - 
   (CHD*MW*MW2*(384*MW2^5 + 392*MW2^4*MZ2 + 108*MW2^3*MZ2^2 - 
      382*MW2^2*MZ2^3 + 55*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    (384*MZ2^2*(-2*MW2 + MZ2)^3*Pi^2))*Class[3] - 
 (CHWB*MW2*MZ2*SW*VMU^2*Class[4])/(2*MW2*MZ - MZ*MZ2) + 
 ((CHWB*CW2*SW2*(9*MH2^3*MZ2^2*(38*MW2^2 - 37*MW2*MZ2 + 8*MZ2^2) - 
      4*MW2^2*(-6912*MW2^5 - 5968*MW2^4*MZ2 - 780*MZ2^5 + 
        6*MT2*(256*MW2^4 + 64*MW2^3*MZ2 - 138*MW2^2*MZ2^2 - 45*MW2*MZ2^3 + 
          40*MZ2^4) - 8*MW2^2*MZ2^3*(3629 + 432*SW2) + 
        4*MW2^3*MZ2^2*(8197 + 864*SW2) + MW2*MZ2^4*(9649 + 864*SW2)) + 
      MH2^2*(6912*MW2^5 + 5968*MW2^4*MZ2 + 780*MZ2^5 - 
        6*MT2*(256*MW2^4 + 64*MW2^3*MZ2 - 138*MW2^2*MZ2^2 - 45*MW2*MZ2^3 + 
          40*MZ2^4) - MW2*MZ2^4*(10117 + 864*SW2) - 2*MW2^3*MZ2^2*
         (17141 + 1728*SW2) + MW2^2*MZ2^3*(30805 + 3456*SW2)) + 
      MH2*MW2*(-34560*MW2^5 - 29840*MW2^4*MZ2 - 3900*MZ2^5 + 
        30*MT2*(256*MW2^4 + 64*MW2^3*MZ2 - 138*MW2^2*MZ2^2 - 45*MW2*MZ2^3 + 
          40*MZ2^4) - 4*MW2^2*MZ2^3*(37379 + 4320*SW2) + 
        4*MW2^3*MZ2^2*(41759 + 4320*SW2) + MW2*MZ2^4*(49613 + 4320*SW2))))/
    (1728*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(2*MW2 - MZ2)^3*Pi^2*SW) - 
   (MH2*(CHWB*(3*MH2^3*MW2*(-28*MW2^3 + 44*MW2^2*MZ2 - 23*MW2*MZ2^2 + 
          2*MZ2^3) - MH2^4*(2*MW2^3 + 11*MW2^2*MZ2 - 13*MW2*MZ2^2 + 
          3*MZ2^3) + 24*MW2^4*(16*MW2^3 - 14*MW2*MZ2^2 + 7*MZ2^3) + 
        3*MH2^2*MW2^2*(186*MW2^3 - 155*MW2^2*MZ2 + 2*MW2*MZ2^2 + 25*MZ2^3) - 
        4*MH2*MW2^3*(214*MW2^3 - 59*MW2^2*MZ2 - 137*MW2*MZ2^2 + 75*MZ2^3)) - 
      24*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(-2*MW2 + MZ2)^2*
       (CHB*MW2 + CHW*(-MW2 + MZ2))*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (96*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*Pi^2*SW) + 
   (CHWB*(-27*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2 + 32*MW2^2*MZ2*
       (2*MW2^3 - 5*MW2^2*MZ2 + 5*MW2*MZ2^2 - 2*MZ2^3) + 
      MT2*MW2*(128*MW2^4 + 32*MW2^3*MZ2 - 150*MW2^2*MZ2^2 + 45*MW2*MZ2^3 + 
        20*MZ2^4))*SW2*B0i[bb0, 0, 0, MT2])/(144*MZ*(2*MW2 - MZ2)^3*MZ2*Pi^2*
     SW) + (MW2*(24*CHW*MW + (CHWB*(-3*MH2^4*MZ2^3*(-2*MW2 + MZ2)^2*SW2 + 
         MH2^3*(384*MW2^6 + 424*MW2^5*MZ2 + 17*MZ2^6 + MW2^3*MZ2^3*
            (2281 - 384*SW2) + 3*MW2*MZ2^5*(29 - 16*SW2) + 
           8*MW2^2*MZ2^4*(-107 + 30*SW2) + 6*MW2^4*MZ2^2*(-391 + 32*SW2)) - 
         3*MH2^2*MW2*(768*MW2^6 + 848*MW2^5*MZ2 + 34*MZ2^6 + 
           MW2^3*MZ2^3*(4351 - 768*SW2) + MW2*MZ2^5*(139 - 96*SW2) + 
           4*MW2^2*MZ2^4*(-391 + 120*SW2) + 2*MW2^4*MZ2^2*
            (-2297 + 192*SW2)) + 9*MH2*MW2^2*(384*MW2^6 + 424*MW2^5*MZ2 + 
           17*MZ2^6 + 2*MW2^3*MZ2^3*(1019 - 192*SW2) + 
           MW2*MZ2^5*(43 - 48*SW2) + 4*MW2^4*MZ2^2*(-559 + 48*SW2) + 
           MW2^2*MZ2^4*(-679 + 240*SW2)) - 4*MW2^3*(384*MW2^6 + 
           424*MW2^5*MZ2 + 17*MZ2^6 + 2*MW2^3*MZ2^3*(977 - 192*SW2) + 
           3*MW2*MZ2^5*(9 - 16*SW2) + 12*MW2^4*MZ2^2*(-183 + 16*SW2) + 
           MW2^2*MZ2^4*(-619 + 240*SW2))))/((MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*
        (2*MW2 - MZ2)^3*MZ2^2*SW))*B0i[bb0, 0, 0, MW2])/(96*Pi^2) + 
   ((72*MW*MW2*MZ*(-2*MW2 + MZ2)^2*SW*(-(CHW*MW2) - CHB*MZ2*SW2) + 
      CHWB*((-2*MW2 + MZ2)^2*(512*MW2^3 - 937*MW2^2*MZ2 + 503*MW2*MZ2^2 - 
          51*MZ2^3) + 3*MH2*MW2*MZ2^2*(2*MW2 + MZ2)*SW2^2))*
     B0i[bb0, 0, 0, MZ2])/(288*MZ*(2*MW2 - MZ2)^3*Pi^2*SW) + 
   (3*CHWB*(MT2^2 + MT2*MW2 + 2*MW2^2)*MZ2*SW*B0i[bb0, MW2, 0, MT2])/
    (16*MZ*(2*MW2 - MZ2)*Pi^2) + 
   ((8*CHW*MW*(MH2^2 - 6*MH2*MW2 + 8*MW2^2)*MZ*(2*MW2 - MZ2) - 
      CHWB*(MH2^3 - 4*MH2^2*MW2 - 4*MH2*MW2^2 + 32*MW2^3)*MZ2*SW)*
     B0i[bb0, MW2, MH2, MW2])/(32*(MH2 - 4*MW2)*MZ*(2*MW2 - MZ2)*Pi^2) - 
   (CHWB*MZ2*(132*MW2^2 + 116*MW2*MZ2 - 17*MZ2^2)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (96*MZ*(2*MW2 - MZ2)*Pi^2) + 
   (CW2*(-24*MW*MZ*(MH2 - 2*MZ2)*(-2*MW2 + MZ2)^2*
       (CHW*MW2 + CHB*(-MW2 + MZ2))*SW + 
      CHWB*MZ2*(MH2^2*(-2*MW2^2 + MW2*MZ2 + MZ2^2) + 
        12*MZ2*(16*MW2^3 - 18*MW2^2*MZ2 + 5*MW2*MZ2^2 + MZ2^3) - 
        4*MH2*(24*MW2^3 - 26*MW2^2*MZ2 + 7*MW2*MZ2^2 + MZ2^3))*SW2)*
     B0i[bb0, MZ2, MH2, MZ2])/(96*MZ*(2*MW2 - MZ2)^3*Pi^2*SW) - 
   (CHWB*CW2*(MZ2*(64*MW2^4 + 16*MW2^3*MZ2 - 102*MW2^2*MZ2^2 + 63*MW2*MZ2^3 - 
        17*MZ2^4) + MT2*(128*MW2^4 + 32*MW2^3*MZ2 - 258*MW2^2*MZ2^2 + 
        153*MW2*MZ2^3 - 7*MZ2^4))*SW2*B0i[bb0, MZ2, MT2, MT2])/
    (144*MZ*(2*MW2 - MZ2)^3*Pi^2*SW) + 
   (CHWB*MW2*(384*MW2^6 + 232*MW2^5*MZ2 - 964*MW2^4*MZ2^2 + 186*MW2^3*MZ2^3 + 
      199*MW2^2*MZ2^4 - 36*MW2*MZ2^5 - MZ2^6)*B0i[bb0, MZ2, MW2, MW2])/
    (96*MZ*MZ2^2*(-2*MW2 + MZ2)^3*Pi^2*SW))*Class[4] - 
 (MW*MZ2*SW2*VMU^2*(CHl3[1, 1] + CHl3[2, 2])*Class[7])/(4*MW2 - 2*MZ2) + 
 (-1/192*(MH2*MW*(-24*MW2^4*MZ2*(16*MW2^2 - 18*MW2*MZ2 + 3*MZ2^2) + 
       3*MH2^2*MW2^2*(18*MW2^3 - 149*MW2^2*MZ2 + 143*MW2*MZ2^2 - 26*MZ2^3) - 
       3*MH2^3*MW2*(12*MW2^3 - 56*MW2^2*MZ2 + 51*MW2*MZ2^2 - 11*MZ2^3) + 
       MH2^4*(6*MW2^3 - 25*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3) + 
       4*MH2*MW2^3*(-6*MW2^3 + 145*MW2^2*MZ2 - 142*MW2*MZ2^2 + 17*MZ2^3))*SW2*
      B0i[bb0, 0, 0, MH2]*(CHl3[1, 1] + CHl3[2, 2]))/
     ((MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*(2*MW2 - MZ2)^3*Pi^2) + 
   (MW*(-96*MW2^4 + 4*MH2*MW2^2*(25*MW2 - 11*MZ2) + MH2^3*(7*MW2 - 5*MZ2) + 
      4*MH2^2*MW2*(-11*MW2 + 7*MZ2))*B0i[bb0, MW2, MH2, MW2]*
     (CHl3[1, 1] + CHl3[2, 2]))/(192*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^2) - 
   (MW*(220*MW2^3 - 72*MW2^2*MZ2 + 45*MW2*MZ2^2 + 5*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(CHl3[1, 1] + CHl3[2, 2]))/
    (192*MW2*(2*MW2 - MZ2)*Pi^2) + (CW2*MW*(6*MW2^2 - 3*MW2*MZ2 - MZ2^2)*
     (MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (CHl3[1, 1] + CHl3[2, 2]))/(192*(-2*MW2 + MZ2)^3*Pi^2) + 
   (MW*MW2*(384*MW2^5 - 568*MW2^4*MZ2 - 428*MW2^3*MZ2^2 + 462*MW2^2*MZ2^3 - 
      47*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MW2, MW2]*
     (CHl3[1, 1] + CHl3[2, 2]))/(192*MZ2^2*(-2*MW2 + MZ2)^3*Pi^2) + 
   (MW*B0i[bb0, 0, 0, MW2]*(MH2^4*(7*MW2 - 5*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2*
       (CHl3[1, 1] + CHl3[2, 2]) - 
      4*MW2^3*(384*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
        568*MW2^5*MZ2*(CHl3[1, 1] + CHl3[2, 2]) - 
        5*MZ2^6*(CHl3[1, 1] + CHl3[2, 2]) + MW2^2*MZ2^4*
         (180*CHl1[1, 1] + 180*CHl1[2, 2] + 191*CHl3[1, 1] + 191*CHl3[2, 2] - 
          96*CHl3[3, 3] - 288*CHq3[1, 1] - 288*CHq3[2, 2]) - 
        6*MW2^3*MZ2^3*(48*CHl1[1, 1] + 48*CHl1[2, 2] + 79*CHl3[1, 1] + 
          79*CHl3[2, 2] - 32*CHl3[3, 3] - 96*CHq3[1, 1] - 96*CHq3[2, 2]) + 
        4*MW2^4*MZ2^2*(36*CHl1[1, 1] + 36*CHl1[2, 2] + 129*CHl3[1, 1] + 
          129*CHl3[2, 2] - 32*CHl3[3, 3] - 96*CHq3[1, 1] - 96*CHq3[2, 2]) - 
        4*MW2*MZ2^5*(9*CHl1[1, 1] + 9*CHl1[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
          4*CHl3[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2])) + 
      MH2^3*(384*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 568*MW2^5*MZ2*
         (CHl3[1, 1] + CHl3[2, 2]) - 5*MZ2^6*(CHl3[1, 1] + CHl3[2, 2]) + 
        MW2^2*MZ2^4*(180*CHl1[1, 1] + 180*CHl1[2, 2] + 89*CHl3[1, 1] + 
          89*CHl3[2, 2] - 96*CHl3[3, 3] - 288*CHq3[1, 1] - 288*CHq3[2, 2]) - 
        3*MW2^3*MZ2^3*(96*CHl1[1, 1] + 96*CHl1[2, 2] + 103*CHl3[1, 1] + 
          103*CHl3[2, 2] - 64*CHl3[3, 3] - 192*CHq3[1, 1] - 192*CHq3[2, 2]) + 
        2*MW2^4*MZ2^2*(72*CHl1[1, 1] + 72*CHl1[2, 2] + 207*CHl3[1, 1] + 
          207*CHl3[2, 2] - 64*CHl3[3, 3] - 192*CHq3[1, 1] - 192*CHq3[2, 2]) + 
        MW2*MZ2^5*(-36*CHl1[1, 1] - 36*CHl1[2, 2] + 23*CHl3[1, 1] + 
          23*CHl3[2, 2] + 16*CHl3[3, 3] + 48*CHq3[1, 1] + 48*CHq3[2, 2])) - 
      3*MH2^2*MW2*(768*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
        1136*MW2^5*MZ2*(CHl3[1, 1] + CHl3[2, 2]) - 
        10*MZ2^6*(CHl3[1, 1] + CHl3[2, 2]) + MW2^2*MZ2^4*
         (360*CHl1[1, 1] + 360*CHl1[2, 2] + 365*CHl3[1, 1] + 365*CHl3[2, 2] - 
          192*CHl3[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2]) + 
        2*MW2^4*MZ2^2*(144*CHl1[1, 1] + 144*CHl1[2, 2] + 511*CHl3[1, 1] + 
          511*CHl3[2, 2] - 128*CHl3[3, 3] - 384*CHq3[1, 1] - 
          384*CHq3[2, 2]) + 8*MW2*MZ2^5*(-9*CHl1[1, 1] - 9*CHl1[2, 2] + 
          CHl3[1, 1] + CHl3[2, 2] + 4*CHl3[3, 3] + 12*CHq3[1, 1] + 
          12*CHq3[2, 2]) + MW2^3*MZ2^3*(-576*CHl1[1, 1] - 576*CHl1[2, 2] - 
          943*CHl3[1, 1] - 943*CHl3[2, 2] + 384*CHl3[3, 3] + 
          1152*CHq3[1, 1] + 1152*CHq3[2, 2])) + 
      MH2*MW2^2*(3456*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
        5112*MW2^5*MZ2*(CHl3[1, 1] + CHl3[2, 2]) - 
        45*MZ2^6*(CHl3[1, 1] + CHl3[2, 2]) + 3*MW2^2*MZ2^4*
         (540*CHl1[1, 1] + 540*CHl1[2, 2] + 653*CHl3[1, 1] + 653*CHl3[2, 2] - 
          288*CHl3[3, 3] - 864*CHq3[1, 1] - 864*CHq3[2, 2]) - 
        6*MW2^3*MZ2^3*(432*CHl1[1, 1] + 432*CHl1[2, 2] + 773*CHl3[1, 1] + 
          773*CHl3[2, 2] - 288*CHl3[3, 3] - 864*CHq3[1, 1] - 
          864*CHq3[2, 2]) + 4*MW2^4*MZ2^2*(324*CHl1[1, 1] + 324*CHl1[2, 2] + 
          1199*CHl3[1, 1] + 1199*CHl3[2, 2] - 288*CHl3[3, 3] - 
          864*CHq3[1, 1] - 864*CHq3[2, 2]) - 4*MW2*MZ2^5*
         (81*CHl1[1, 1] + 81*CHl1[2, 2] + 4*(4*CHl3[1, 1] + 4*CHl3[2, 2] - 
            9*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2])))))))/
    (192*(MH2 - 4*MW2)*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*Pi^2) + 
   (MW*B0i[bb0, MW2, 0, MT2]*
     (2*MW2^2*(MW2*(CHl3[1, 1] + CHl3[2, 2] - 8*CHq3[3, 3]) + 
        MZ2*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3])) + 
      MT2^2*(MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHq3[3, 3]) + 
        MW2*(-7*CHl3[1, 1] - 7*CHl3[2, 2] + 8*CHq3[3, 3])) + 
      MT2*MW2*(MZ2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHq3[3, 3]) + 
        MW2*(-7*CHl3[1, 1] - 7*CHl3[2, 2] + 8*CHq3[3, 3]))))/
    (32*MW2*(2*MW2 - MZ2)*Pi^2) + 
   (MW*B0i[bb0, 0, 0, MZ2]*(30*MW2*MZ2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
      5*MZ2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
      2*MW2^4*(3*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        2*MZ2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] + 32*CHe[1, 1] + 
          32*CHe[2, 2] + 32*CHe[3, 3] - 40*CHl1[1, 1] - 40*CHl1[2, 2] + 
          32*CHl1[3, 3] + 131*CHl3[1, 1] + 131*CHl3[2, 2] + 16*CHl3[3, 3] - 
          32*CHq1[1, 1] - 32*CHq1[2, 2] + 8*CHq1[3, 3] + 48*CHq3[1, 1] + 
          48*CHq3[2, 2] + 8*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2])) + 
      MW2^3*MZ2*(3*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        4*MZ2*(20*CHd[1, 1] + 20*CHd[2, 2] + 20*CHd[3, 3] + 20*CHe[1, 1] + 
          20*CHe[2, 2] + 20*CHe[3, 3] - 25*CHl1[1, 1] - 25*CHl1[2, 2] + 
          20*CHl1[3, 3] + 172*CHl3[1, 1] + 172*CHl3[2, 2] + 4*CHl3[3, 3] - 
          20*CHq1[1, 1] - 20*CHq1[2, 2] - 4*CHq1[3, 3] + 12*CHq3[1, 1] + 
          12*CHq3[2, 2] - 4*CHq3[3, 3] - 40*CHu[1, 1] - 40*CHu[2, 2])) + 
      16*MW2^5*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
        4*CHe[2, 2] + 4*CHe[3, 3] - 5*CHl1[1, 1] - 5*CHl1[2, 2] + 
        4*CHl1[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] + 4*CHl3[3, 3] - 
        4*CHq1[1, 1] - 4*CHq1[2, 2] + 4*CHq1[3, 3] + 12*CHq3[1, 1] + 
        12*CHq3[2, 2] + 4*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
      MW2^2*MZ2^2*(MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(-16*CHd[1, 1] - 16*CHd[2, 2] - 16*CHd[3, 3] - 16*CHe[1, 1] - 
          16*CHe[2, 2] - 16*CHe[3, 3] + 20*CHl1[1, 1] + 20*CHl1[2, 2] - 
          16*CHl1[3, 3] - 299*CHl3[1, 1] - 299*CHl3[2, 2] + 16*CHq1[1, 1] + 
          16*CHq1[2, 2] + 8*CHq1[3, 3] + 8*CHq3[3, 3] + 32*CHu[1, 1] + 
          32*CHu[2, 2]))))/(192*MW2*(2*MW2 - MZ2)^3*Pi^2) + 
   (MW*MW2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(128*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2^4*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 132*CHq1[3, 3] - 
          132*CHq3[3, 3] - 12*CHu[3, 3]) - 3*MW2*MZ2^3*(73*CHl3[1, 1] + 
          73*CHl3[2, 2] + 16*(13*CHq1[3, 3] - 13*CHq3[3, 3] + CHu[3, 3])) - 
        32*MW2^3*MZ2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
          12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
        2*MW2^2*MZ2^2*(259*CHl3[1, 1] + 259*CHl3[2, 2] + 
          24*(19*CHq1[3, 3] - 19*CHq3[3, 3] + 7*CHu[3, 3]))) + 
      MZ2*(64*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) - 3*MW2*MZ2^3*
         (23*CHl3[1, 1] + 23*CHl3[2, 2] + 32*CHq1[3, 3] - 32*CHq3[3, 3] + 
          80*CHu[3, 3]) - 16*MW2^3*MZ2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
          12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
        MZ2^4*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + 
            4*CHu[3, 3])) + 2*MW2^2*MZ2^2*(89*CHl3[1, 1] + 89*CHl3[2, 2] + 
          24*(5*CHq1[3, 3] - 5*CHq3[3, 3] + 8*CHu[3, 3])))))/
    (288*(2*MW2 - MZ2)^3*MZ2^2*Pi^2) + 
   (MW*B0i[bb0, 0, 0, MT2]*(-32*MW2^2*MZ2^3*(2*MW2^2 - MW2*MZ2 + MZ2^2)*SW2^2*
       (CHl3[1, 1] + CHl3[2, 2]) + 9*MT2^2*MZ2^2*(-2*MW2 + MZ2)^2*
       (MW2*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 8*CHq3[3, 3]) + 
        MZ2*(-5*CHl3[1, 1] - 5*CHl3[2, 2] + 4*CHq3[3, 3])) + 
      MT2*MW2*(-128*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
        9*MZ2^5*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
        2*MW2^3*MZ2^2*(241*CHl3[1, 1] + 241*CHl3[2, 2] + 240*CHq1[3, 3] - 
          312*CHq3[3, 3] + 384*CHu[3, 3]) + 32*MW2^4*MZ2*
         (13*CHl3[1, 1] + 13*CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + 
            CHu[3, 3])) + 3*MW2^2*MZ2^3*(73*CHl3[1, 1] + 73*CHl3[2, 2] + 
          32*(2*CHq1[3, 3] - 2*CHq3[3, 3] + 5*CHu[3, 3])) - 
        2*MW2*MZ2^4*(17*CHl3[1, 1] + 17*CHl3[2, 2] + 
          6*(2*CHq1[3, 3] + 7*CHq3[3, 3] + 8*CHu[3, 3])))))/
    (288*MW2*(2*MW2 - MZ2)^3*MZ2^2*Pi^2) + 
   (MW*(9*MH2^3*MZ2^2*(-22*MW2^3 + 45*MW2^2*MZ2 - 28*MW2*MZ2^2 + 5*MZ2^3)*
       (CHl3[1, 1] + CHl3[2, 2]) + 
      MH2^2*(-6912*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 
        16*MW2^5*(96*MT2 + 743*MZ2)*(CHl3[1, 1] + CHl3[2, 2]) + 
        9*MZ2^5*(5*MZ2*(CHl3[1, 1] + CHl3[2, 2]) - 
          6*MT2*(11*CHl3[1, 1] + 11*CHl3[2, 2] - 4*CHq3[3, 3])) - 
        MW2*MZ2^4*(-12*MT2*(277*CHl3[1, 1] + 277*CHl3[2, 2] + 24*CHq1[3, 3] - 
            186*CHq3[3, 3] + 96*CHu[3, 3]) + MZ2*(192*CHd[1, 1] + 
            192*CHd[2, 2] + 192*CHd[3, 3] + 192*CHe[1, 1] + 192*CHe[2, 2] + 
            192*CHe[3, 3] + 192*CHl1[1, 1] + 192*CHl1[2, 2] + 
            192*CHl1[3, 3] + 5339*CHl3[1, 1] + 5339*CHl3[2, 2] - 
            192*CHl3[3, 3] - 192*CHq1[1, 1] - 192*CHq1[2, 2] - 
            48*CHq1[3, 3] - 576*CHq3[1, 1] - 576*CHq3[2, 2] + 
            144*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
            192*CHu[3, 3])) + 3*MW2^2*MZ2^3*
         (-6*MT2*(407*CHl3[1, 1] + 407*CHl3[2, 2] + 128*CHq1[3, 3] - 
            416*CHq3[3, 3] + 320*CHu[3, 3]) + MZ2*(320*CHd[1, 1] + 
            320*CHd[2, 2] + 320*CHd[3, 3] + 320*CHe[1, 1] + 320*CHe[2, 2] + 
            320*CHe[3, 3] + 320*CHl1[1, 1] + 320*CHl1[2, 2] + 
            320*CHl1[3, 3] + 7923*CHl3[1, 1] + 7923*CHl3[2, 2] - 
            320*CHl3[3, 3] - 320*CHq1[1, 1] - 320*CHq1[2, 2] + 
            64*CHq1[3, 3] - 960*CHq3[1, 1] - 960*CHq3[2, 2] + 
            384*CHq3[3, 3] - 640*CHu[1, 1] - 640*CHu[2, 2] + 
            320*CHu[3, 3])) - MW2^3*MZ2^2*
         (-12*MT2*(671*CHl3[1, 1] + 671*CHl3[2, 2] + 480*CHq1[3, 3] - 
            840*CHq3[3, 3] + 768*CHu[3, 3]) + MZ2*(1536*CHd[1, 1] + 
            1536*CHd[2, 2] + 1536*CHd[3, 3] + 1536*CHe[1, 1] + 
            1536*CHe[2, 2] + 1536*CHe[3, 3] + 1536*CHl1[1, 1] + 
            1536*CHl1[2, 2] + 1536*CHl1[3, 3] + 35821*CHl3[1, 1] + 
            35821*CHl3[2, 2] - 1536*CHl3[3, 3] - 1536*CHq1[1, 1] - 
            1536*CHq1[2, 2] + 1344*CHq1[3, 3] - 4608*CHq3[1, 1] - 
            4608*CHq3[2, 2] + 2880*CHq3[3, 3] - 3072*CHu[1, 1] - 
            3072*CHu[2, 2] + 1536*CHu[3, 3])) + 2*MW2^4*MZ2*
         (MZ2*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] + 
            384*CHe[1, 1] + 384*CHe[2, 2] + 384*CHe[3, 3] + 384*CHl1[1, 1] + 
            384*CHl1[2, 2] + 384*CHl1[3, 3] + 6077*CHl3[1, 1] + 
            6077*CHl3[2, 2] - 384*CHl3[3, 3] - 384*CHq1[1, 1] - 
            384*CHq1[2, 2] + 768*CHq1[3, 3] - 1152*CHq3[1, 1] - 
            1152*CHq3[2, 2] + 1152*CHq3[3, 3] - 768*CHu[1, 1] - 
            768*CHu[2, 2] + 384*CHu[3, 3]) - 192*MT2*(13*CHl3[1, 1] + 
            13*CHl3[2, 2] + 12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])))) + 
      4*MW2^2*(-6912*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 
        16*MW2^5*(96*MT2 + 743*MZ2)*(CHl3[1, 1] + CHl3[2, 2]) + 
        9*MZ2^5*(5*MZ2*(CHl3[1, 1] + CHl3[2, 2]) - 
          6*MT2*(11*CHl3[1, 1] + 11*CHl3[2, 2] - 4*CHq3[3, 3])) - 
        2*MW2*MZ2^4*(-6*MT2*(277*CHl3[1, 1] + 277*CHl3[2, 2] + 
            24*CHq1[3, 3] - 186*CHq3[3, 3] + 96*CHu[3, 3]) + 
          MZ2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
            96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
            96*CHl1[3, 3] + 2503*CHl3[1, 1] + 2503*CHl3[2, 2] - 
            96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] - 24*CHq1[3, 3] - 
            288*CHq3[1, 1] - 288*CHq3[2, 2] + 72*CHq3[3, 3] - 192*CHu[1, 1] - 
            192*CHu[2, 2] + 96*CHu[3, 3])) + 3*MW2^2*MZ2^3*
         (-6*MT2*(407*CHl3[1, 1] + 407*CHl3[2, 2] + 128*CHq1[3, 3] - 
            416*CHq3[3, 3] + 320*CHu[3, 3]) + MZ2*(320*CHd[1, 1] + 
            320*CHd[2, 2] + 320*CHd[3, 3] + 320*CHe[1, 1] + 320*CHe[2, 2] + 
            320*CHe[3, 3] + 320*CHl1[1, 1] + 320*CHl1[2, 2] + 
            320*CHl1[3, 3] + 7431*CHl3[1, 1] + 7431*CHl3[2, 2] - 
            320*CHl3[3, 3] - 320*CHq1[1, 1] - 320*CHq1[2, 2] + 
            64*CHq1[3, 3] - 960*CHq3[1, 1] - 960*CHq3[2, 2] + 
            384*CHq3[3, 3] - 640*CHu[1, 1] - 640*CHu[2, 2] + 
            320*CHu[3, 3])) - 4*MW2^3*MZ2^2*
         (4*MZ2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
            96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
            96*CHl1[3, 3] + 2119*CHl3[1, 1] + 2119*CHl3[2, 2] - 
            96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] + 84*CHq1[3, 3] - 
            288*CHq3[1, 1] - 288*CHq3[2, 2] + 180*CHq3[3, 3] - 
            192*CHu[1, 1] - 192*CHu[2, 2] + 96*CHu[3, 3]) - 
          3*MT2*(671*CHl3[1, 1] + 671*CHl3[2, 2] + 480*CHq1[3, 3] - 
            840*CHq3[3, 3] + 768*CHu[3, 3])) + 4*MW2^4*MZ2*
         (MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
            192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 192*CHl1[1, 1] + 
            192*CHl1[2, 2] + 192*CHl1[3, 3] + 2845*CHl3[1, 1] + 
            2845*CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 
            192*CHq1[2, 2] + 384*CHq1[3, 3] - 576*CHq3[1, 1] - 
            576*CHq3[2, 2] + 576*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
            192*CHu[3, 3]) - 96*MT2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
            12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])))) + 
      MH2*MW2*(34560*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
        80*MW2^5*(96*MT2 + 743*MZ2)*(CHl3[1, 1] + CHl3[2, 2]) - 
        45*MZ2^5*(5*MZ2*(CHl3[1, 1] + CHl3[2, 2]) - 
          6*MT2*(11*CHl3[1, 1] + 11*CHl3[2, 2] - 4*CHq3[3, 3])) + 
        10*MW2*MZ2^4*(-6*MT2*(277*CHl3[1, 1] + 277*CHl3[2, 2] + 
            24*CHq1[3, 3] - 186*CHq3[3, 3] + 96*CHu[3, 3]) + 
          MZ2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] + 96*CHe[1, 1] + 
            96*CHe[2, 2] + 96*CHe[3, 3] + 96*CHl1[1, 1] + 96*CHl1[2, 2] + 
            96*CHl1[3, 3] + 2629*CHl3[1, 1] + 2629*CHl3[2, 2] - 
            96*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] - 24*CHq1[3, 3] - 
            288*CHq3[1, 1] - 288*CHq3[2, 2] + 72*CHq3[3, 3] - 192*CHu[1, 1] - 
            192*CHu[2, 2] + 96*CHu[3, 3])) - 3*MW2^2*MZ2^3*
         (-30*MT2*(407*CHl3[1, 1] + 407*CHl3[2, 2] + 128*CHq1[3, 3] - 
            416*CHq3[3, 3] + 320*CHu[3, 3]) + MZ2*(1600*CHd[1, 1] + 
            1600*CHd[2, 2] + 1600*CHd[3, 3] + 1600*CHe[1, 1] + 
            1600*CHe[2, 2] + 1600*CHe[3, 3] + 1600*CHl1[1, 1] + 
            1600*CHl1[2, 2] + 1600*CHl1[3, 3] + 38859*CHl3[1, 1] + 
            38859*CHl3[2, 2] - 1600*CHl3[3, 3] - 1600*CHq1[1, 1] - 
            1600*CHq1[2, 2] + 320*CHq1[3, 3] - 4800*CHq3[1, 1] - 
            4800*CHq3[2, 2] + 1920*CHq3[3, 3] - 3200*CHu[1, 1] - 
            3200*CHu[2, 2] + 1600*CHu[3, 3])) + 4*MW2^3*MZ2^2*
         (-15*MT2*(671*CHl3[1, 1] + 671*CHl3[2, 2] + 480*CHq1[3, 3] - 
            840*CHq3[3, 3] + 768*CHu[3, 3]) + MZ2*(1920*CHd[1, 1] + 
            1920*CHd[2, 2] + 1920*CHd[3, 3] + 1920*CHe[1, 1] + 
            1920*CHe[2, 2] + 1920*CHe[3, 3] + 1920*CHl1[1, 1] + 
            1920*CHl1[2, 2] + 1920*CHl1[3, 3] + 43973*CHl3[1, 1] + 
            43973*CHl3[2, 2] - 1920*CHl3[3, 3] - 1920*CHq1[1, 1] - 
            1920*CHq1[2, 2] + 1680*CHq1[3, 3] - 5760*CHq3[1, 1] - 
            5760*CHq3[2, 2] + 3600*CHq3[3, 3] - 3840*CHu[1, 1] - 
            3840*CHu[2, 2] + 1920*CHu[3, 3])) - 20*MW2^4*MZ2*
         (MZ2*(192*CHd[1, 1] + 192*CHd[2, 2] + 192*CHd[3, 3] + 
            192*CHe[1, 1] + 192*CHe[2, 2] + 192*CHe[3, 3] + 192*CHl1[1, 1] + 
            192*CHl1[2, 2] + 192*CHl1[3, 3] + 2971*CHl3[1, 1] + 
            2971*CHl3[2, 2] - 192*CHl3[3, 3] - 192*CHq1[1, 1] - 
            192*CHq1[2, 2] + 384*CHq1[3, 3] - 576*CHq3[1, 1] - 
            576*CHq3[2, 2] + 576*CHq3[3, 3] - 384*CHu[1, 1] - 384*CHu[2, 2] + 
            192*CHu[3, 3]) - 96*MT2*(13*CHl3[1, 1] + 13*CHl3[2, 2] + 
            12*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))))))/
    (3456*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^2))*Class[7] + 
 (MW*MZ2*SW2*VMU^2*Class[8]*Cll[1, 2, 2, 1])/(4*MW2 - 2*MZ2) + 
 Class[8]*((-3*MW*MW2*MZ2*SW2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    (8*(2*MW2 - MZ2)*Pi^2) + 
   ((MW*(9*MH2^3*MZ2^2*(22*MW2^3 - 45*MW2^2*MZ2 + 28*MW2*MZ2^2 - 5*MZ2^3) + 
        MH2^2*(6912*MW2^6 - 11888*MW2^5*MZ2 - 12922*MW2^4*MZ2^2 + 
          39517*MW2^3*MZ2^3 - 29049*MW2^2*MZ2^4 + 8231*MW2*MZ2^5 - 
          585*MZ2^6 - 6*MT2*(256*MW2^5 - 832*MW2^4*MZ2 + 1126*MW2^3*MZ2^2 - 
            789*MW2^2*MZ2^3 + 284*MW2*MZ2^4 - 45*MZ2^5)) - 
        4*MW2^2*(-6912*MW2^6 + 11888*MW2^5*MZ2 + 12148*MW2^4*MZ2^2 - 
          37600*MW2^3*MZ2^3 + 27573*MW2^2*MZ2^4 - 7898*MW2*MZ2^5 + 
          585*MZ2^6 + 6*MT2*(256*MW2^5 - 832*MW2^4*MZ2 + 1126*MW2^3*MZ2^2 - 
            789*MW2^2*MZ2^3 + 284*MW2*MZ2^4 - 45*MZ2^5)) + 
        MH2*MW2*(-34560*MW2^6 + 59440*MW2^5*MZ2 + 63260*MW2^4*MZ2^2 - 
          194372*MW2^3*MZ2^3 + 142977*MW2^2*MZ2^4 - 40750*MW2*MZ2^5 + 
          2925*MZ2^6 + 30*MT2*(256*MW2^5 - 832*MW2^4*MZ2 + 1126*MW2^3*MZ2^2 - 
            789*MW2^2*MZ2^3 + 284*MW2*MZ2^4 - 45*MZ2^5))))/
      (3456*(MH2 - 4*MW2)*(MH2 - MW2)*(2*MW2 - MZ2)^3*MZ2^2*Pi^2) - 
     (MH2*MW*(24*MW2^4*MZ2*(16*MW2^2 - 18*MW2*MZ2 + 3*MZ2^2) + 
        4*MH2*MW2^3*(6*MW2^3 - 145*MW2^2*MZ2 + 142*MW2*MZ2^2 - 17*MZ2^3) + 
        3*MH2^3*MW2*(12*MW2^3 - 56*MW2^2*MZ2 + 51*MW2*MZ2^2 - 11*MZ2^3) + 
        MH2^4*(-6*MW2^3 + 25*MW2^2*MZ2 - 22*MW2*MZ2^2 + 5*MZ2^3) + 
        MH2^2*(-54*MW2^5 + 447*MW2^4*MZ2 - 429*MW2^3*MZ2^2 + 78*MW2^2*MZ2^3))*
       SW2*B0i[bb0, 0, 0, MH2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*
       (2*MW2 - MZ2)^3*Pi^2) + 
     (MW*(-9*MT2^2*(7*MW2 - 5*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2 + 
        MT2*MW2*(128*MW2^5 - 416*MW2^4*MZ2 + 266*MW2^3*MZ2^2 + 
          213*MW2^2*MZ2^3 - 236*MW2*MZ2^4 + 45*MZ2^5) + 
        32*MW2^2*MZ2^3*(2*MW2^2 - MW2*MZ2 + MZ2^2)*SW2^2)*
       B0i[bb0, 0, 0, MT2])/(288*MW2*(2*MW2 - MZ2)^3*MZ2^2*Pi^2) - 
     (MW*(MH2^4*(7*MW2 - 5*MZ2)*MZ2^2*(-2*MW2 + MZ2)^2 + 
        MH2*MW2^2*(3456*MW2^6 - 5112*MW2^5*MZ2 + 4652*MW2^4*MZ2^2 - 
          3774*MW2^3*MZ2^3 + 1203*MW2^2*MZ2^4 + 116*MW2*MZ2^5 - 45*MZ2^6) - 
        3*MH2^2*MW2*(768*MW2^6 - 1136*MW2^5*MZ2 + 990*MW2^4*MZ2^2 - 
          751*MW2^3*MZ2^3 + 197*MW2^2*MZ2^4 + 48*MW2*MZ2^5 - 10*MZ2^6) - 
        4*MW2^3*(384*MW2^6 - 568*MW2^5*MZ2 + 500*MW2^4*MZ2^2 - 
          378*MW2^3*MZ2^3 + 107*MW2^2*MZ2^4 + 16*MW2*MZ2^5 - 5*MZ2^6) + 
        MH2^3*(384*MW2^6 - 568*MW2^5*MZ2 + 398*MW2^4*MZ2^2 - 
          213*MW2^3*MZ2^3 + 5*MW2^2*MZ2^4 + 43*MW2*MZ2^5 - 5*MZ2^6))*
       B0i[bb0, 0, 0, MW2])/(192*(MH2 - 4*MW2)*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       MZ2^2*Pi^2) - (MW*(MH2*MW2^2*(-6*MW2^2 + 3*MW2*MZ2 + MZ2^2) + 
        (-2*MW2 + MZ2)^2*(32*MW2^3 - 191*MW2^2*MZ2 + 86*MW2*MZ2^2 + 5*MZ2^3))*
       B0i[bb0, 0, 0, MZ2])/(192*MW2*(2*MW2 - MZ2)^3*Pi^2) + 
     (MW*(MT2^2*(7*MW2 - 5*MZ2) + MT2*MW2*(7*MW2 - 5*MZ2) - 
        2*MW2^2*(MW2 + MZ2))*B0i[bb0, MW2, 0, MT2])/(32*MW2*(2*MW2 - MZ2)*
       Pi^2) + (MW*(96*MW2^4 + 4*MH2^2*MW2*(11*MW2 - 7*MZ2) + 
        MH2^3*(-7*MW2 + 5*MZ2) + 4*MH2*MW2^2*(-25*MW2 + 11*MZ2))*
       B0i[bb0, MW2, MH2, MW2])/(192*(MH2 - 4*MW2)*MW2*(2*MW2 - MZ2)*Pi^2) + 
     (MW*(220*MW2^3 - 72*MW2^2*MZ2 + 45*MW2*MZ2^2 + 5*MZ2^3)*
       B0i[bb0, MW2, MW2, MZ2])/(192*MW2*(2*MW2 - MZ2)*Pi^2) - 
     (CW2*MW*(6*MW2^2 - 3*MW2*MZ2 - MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(192*(-2*MW2 + MZ2)^3*Pi^2) + 
     (MW*MW2*(MT2*(128*MW2^4 - 416*MW2^3*MZ2 + 518*MW2^2*MZ2^2 - 
          219*MW2*MZ2^3 + 7*MZ2^4) + MZ2*(64*MW2^4 - 208*MW2^3*MZ2 + 
          178*MW2^2*MZ2^2 - 69*MW2*MZ2^3 + 17*MZ2^4))*
       B0i[bb0, MZ2, MT2, MT2])/(288*MZ2^2*(-2*MW2 + MZ2)^3*Pi^2) - 
     (MW*MW2*(384*MW2^5 - 568*MW2^4*MZ2 - 428*MW2^3*MZ2^2 + 462*MW2^2*MZ2^3 - 
        47*MW2*MZ2^4 - MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
      (192*MZ2^2*(-2*MW2 + MZ2)^3*Pi^2))*Cll[1, 2, 2, 1] - 
   (3*MT2*MW*MZ2*SW2*B0i[bb0, 0, 0, MT2]*(Clq3[1, 1, 3, 3] + 
      Clq3[2, 2, 3, 3]))/(16*(2*MW2 - MZ2)*Pi^2) - 
   (MW*MZ2*SW2*(10*MW2*Cll[1, 1, 2, 2] - 3*MT2*(Clq3[1, 1, 3, 3] + 
        Clq3[2, 2, 3, 3])))/(32*(2*MW2 - MZ2)*Pi^2)) + 
 Class[6]*((-3*MT*(MT2 - MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    (4*Sqrt[2]*Pi^2) + (CW2*MT*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
     (MW*MZ*SW*CuB[3, 3] - MW2*CuW[3, 3]))/(4*Sqrt[2]*(2*MW2 - MZ2)*Pi^2) - 
   (Sqrt[2]*CW*MT*MZ2*SW2^2*(MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/
    ((2*MW2 - MZ2)*Pi^2*SW) + (MT*MW*B0i[bb0, 0, 0, MT2]*
     ((8*MW2*MZ2*SW2^2*CuB[3, 3])/(MZ*(2*MW2 - MZ2)*SW) + 
      (3*MT2*MW*CuW[3, 3])/MW2 + (8*MW*MZ2*SW2^2*CuW[3, 3])/(2*MW2 - MZ2)))/
    (4*Sqrt[2]*Pi^2))


==> anc/MW_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
MW + (MW*(3*MZ2^3*(33 - 4*Pi^2) + 4*MW2^3*(-95 + 8*Pi^2) - 
    8*MW2^2*MZ2*(-95 + 9*Pi^2) + MW2*MZ2^2*(-467 + 52*Pi^2) - 
    32*MT2*MW2*MZ2*SW2))/(192*MW2*MZ2*Pi^2*VALPHAEFF^2) + 
 (MH2^2*MW*SW2*B0i[bb0, 0, 0, MH2])/(96*MW2*Pi^2*VALPHAEFF^2) - 
 (MT2*MW*(8*MW2^2 + 3*MT2*MZ2 - 8*MW2*MZ2)*B0i[bb0, 0, 0, MT2])/
  (48*MW2*MZ2*Pi^2*VALPHAEFF^2) + 
 (MW*(24*MW2^3 - 8*MW2^2*MZ2 - 52*MW2*MZ2^2 + MZ2^2*(-MH2 + 17*MZ2))*
   B0i[bb0, 0, 0, MW2])/(96*MZ2^2*Pi^2*VALPHAEFF^2) + 
 (MW*(12*MW2^3 + 22*MW2^2*MZ2 + MW2*(MH2 - 10*MZ2)*MZ2 + MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(96*MW2*MZ2*Pi^2*VALPHAEFF^2) + 
 (MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2])/
  (16*MW2*Pi^2*VALPHAEFF^2) - (MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
   B0i[bb0, MW2, MH2, MW2])/(96*MW2*Pi^2*VALPHAEFF^2) + 
 (MW*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
   B0i[bb0, MW2, MW2, MZ2])/(96*MW2*MZ2*Pi^2*VALPHAEFF^2) + 
 (MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (96*MZ2*Pi^2*VALPHAEFF^2) - 
 (MW*(-8*MT2*MW2 + 11*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MT2, MT2])/
  (48*MZ2*Pi^2*VALPHAEFF^2) - 
 (MW*(24*MW2^3 + 52*MW2^2*MZ2 + 22*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MZ2, MW2, MW2])/(96*MZ2^2*Pi^2*VALPHAEFF^2) + 
 (MW*MW2^2*(MW2^2 + MW2*MZ2 - 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (4*MZ2^2*Pi^2*VALPHAEFF^2) - 
 (MW*(MW2 + MZ2)^2*SW2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(8*Pi^2*VALPHAEFF^2) + 
 (-1/16*(CWw*MW2*MZ2*SW2)/(Pi^2*VALPHAEFF) + 
   (3*CWw*MW2^2*(MW2 - 2*MZ2)*B0i[bb0, 0, 0, MW2])/(4*MZ2*Pi^2*VALPHAEFF) + 
   (3*CWw*MW2*MZ2*B0i[bb0, 0, 0, MZ2])/(4*Pi^2*VALPHAEFF) + 
   (3*CWw*MW2*(4*MW2 - MZ2)*B0i[bb0, MW2, MW2, MZ2])/(4*Pi^2*VALPHAEFF) - 
   (3*CW2*CWw*(2*MW2^2 + 5*MW2*MZ2 - MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
    (8*Pi^2*VALPHAEFF) - (3*CWw*MW2^3*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (4*Pi^2*VALPHAEFF))*Class[1] - (CHD*MW*VALPHAEFF^2*Class[3])/4 + 
 ((MW*(CHD*(36*MH2^2*MW2*MZ2^2 - 4*MW2*(1728*MW2^4 - 24*MT2*MW2*
           (64*MW2^2 - 76*MW2*MZ2 - 9*MZ2^2) + 81*MZ2^4*(33 - 4*Pi^2) + 
          15*MW2*MZ2^3*(-1013 + 108*Pi^2) - 8*MW2^2*MZ2^2*
           (-2752 + 333*Pi^2) + 4*MW2^3*MZ2*(-2639 + 360*Pi^2)) + 
        MH2*(1728*MW2^4 - 24*MT2*MW2*(64*MW2^2 - 76*MW2*MZ2 - 9*MZ2^2) + 
          81*MZ2^4*(33 - 4*Pi^2) + 15*MW2*MZ2^3*(-1013 + 108*Pi^2) - 
          8*MW2^2*MZ2^2*(-2707 + 333*Pi^2) + 4*MW2^3*MZ2*
           (-2639 + 360*Pi^2))) + 192*CHbox*(MH2 - 4*MW2)*MW2*MZ2^3*SW2))/
    (6912*MW2*(-MH2 + 4*MW2)*MZ2^2*Pi^2) - 
   (MH2*MW*(CHD*(MH2^2*(MW2 - 3*MZ2) + 72*MW2^2*MZ2 - 
        4*MH2*MW2*(MW2 + 3*MZ2)) - 8*CHbox*MH2*(MH2 - 4*MW2)*MZ2*SW2)*
     B0i[bb0, 0, 0, MH2])/(384*(MH2 - 4*MW2)*MW2*MZ2*Pi^2) - 
   (CHD*MW*(45*MT2^2*MZ2^2 + 4*MT2*MW2*(32*MW2^2 - 38*MW2*MZ2 + 9*MZ2^2) - 
      64*MW2^2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/(576*MW2*MZ2^2*Pi^2) - 
   (MW*(8*CHbox*(MH2^2 - 6*MH2*MW2 + 8*MW2^2)*MZ2^2 + 
      CHD*(3*MH2^2*MZ2^2 + MH2*(120*MW2^3 + 104*MW2^2*MZ2 + 108*MW2*MZ2^2 + 
          85*MZ2^3) - 4*MW2*(120*MW2^3 + 104*MW2^2*MZ2 + 108*MW2*MZ2^2 + 
          85*MZ2^3)))*B0i[bb0, 0, 0, MW2])/(384*(MH2 - 4*MW2)*MZ2^2*Pi^2) + 
   (MW*(8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2 + CHD*(-108*MW2^3 - 70*MW2^2*MZ2 + 
        7*MZ2^3 + MW2*MZ2*(MH2 + 134*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (384*MW2*MZ2*Pi^2) + (CHD*MW*(5*MT2^2 + 5*MT2*MW2 + 2*MW2^2)*
     B0i[bb0, MW2, 0, MT2])/(64*MW2*Pi^2) - 
   (MW*(8*CHbox*(MH2^3 - 8*MH2^2*MW2 + 28*MH2*MW2^2 - 48*MW2^3) + 
      3*CHD*(MH2^3 - 4*MH2^2*MW2 - 4*MH2*MW2^2 + 32*MW2^3))*
     B0i[bb0, MW2, MH2, MW2])/(384*(MH2 - 4*MW2)*MW2*Pi^2) + 
   (CHD*MW*(124*MW2^2 - 84*MW2*MZ2 - 7*MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
    (384*MW2*Pi^2) + ((8*CHbox + CHD)*MW*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(384*MZ2*Pi^2) + 
   (CHD*MW*(MZ2*(64*MW2^2 - 76*MW2*MZ2 + 9*MZ2^2) + 
      MT2*(128*MW2^2 - 152*MW2*MZ2 + 99*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
    (576*MZ2^2*Pi^2) + (CHD*MW*(120*MW2^3 + 212*MW2^2*MZ2 + 94*MW2*MZ2^2 + 
      3*MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(384*MZ2^2*Pi^2) - 
   (CHD*MW*MW2^2*(9*MW2^2 + 7*MW2*MZ2 - 10*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/(16*MZ2^2*Pi^2) + (CHD*MW*(-9*MW2^3 - 7*MW2^2*MZ2 + 5*MW2*MZ2^2 + 
      3*MZ2^3)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(32*MZ2*Pi^2))*Class[3] - 
 (CHWB*MZ*SW*VALPHAEFF^2*Class[4])/2 + 
 ((CHWB*MZ*(18*MH2^2*MW2*MZ2*(5*MW2 - MZ2*(5 + SW2)) + 
      MH2*(54*CW2*MZ2^4*(-33 + 4*Pi^2) - 36*MW2^4*(-65 + 8*Pi^2 - 48*SW2) + 
        8*MW2^3*MZ2*(-69 - 964*SW2 + 9*Pi^2*(1 + 16*SW2)) + 
        3*MW2*MZ2^3*(1771 - 3402*SW2 + 12*Pi^2*(-23 + 32*SW2)) + 
        MW2^2*MZ2^2*(-5535 + 17756*SW2 - 36*Pi^2*(-23 + 56*SW2)) - 
        12*MT2*MW2*(8*MW2^2*(11 + 16*SW2) + MZ2^2*(-29 + 39*SW2) - 
          MW2*MZ2*(59 + 128*SW2))) + 4*MW2*(54*CW2*MZ2^4*(33 - 4*Pi^2) + 
        36*MW2^4*(-65 + 8*Pi^2 - 48*SW2) - 8*MW2^3*MZ2*(-51 - 964*SW2 + 
          9*Pi^2*(1 + 16*SW2)) - 3*MW2*MZ2^3*(1771 - 3402*SW2 + 
          12*Pi^2*(-23 + 32*SW2)) + MW2^2*MZ2^2*(5679 - 17684*SW2 + 
          36*Pi^2*(-23 + 56*SW2)) + 12*MT2*MW2*(8*MW2^2*(11 + 16*SW2) + 
          MZ2^2*(-29 + 39*SW2) - MW2*MZ2*(59 + 128*SW2)))))/
    (3456*MW2*(-MH2 + 4*MW2)*MZ2^2*Pi^2*SW) - 
   (MH2*(-24*(CHB - CHW)*MW*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2^2*SW*SW2 + 
      CHWB*MZ*(MH2^3*(MW2^2 - 5*MZ2^2 - 2*MW2*MZ2*(-2 + SW2)) - 
        4*MH2*MW2^2*(29*MW2^2 + MW2*MZ2*(-13 + 2*SW2) + 
          4*MZ2^2*(-4 + 3*SW2)) + 24*MW2^3*(4*MW2^2 + MW2*MZ2 + 
          MZ2^2*(-5 + 4*SW2)) + MH2^2*MW2*(19*MW2^2 + 
          2*MW2*MZ2*(-13 + 5*SW2) + MZ2^2*(7 + 6*SW2))))*B0i[bb0, 0, 0, MH2])/
    (192*(MH2 - 4*MW2)*(MH2 - MW2)*MW2*MZ2^2*Pi^2*SW) + 
   (CHWB*(9*MT2^2*(3*MW2 - 5*MZ2)*MZ2 + 64*MW2^2*MZ2*(-MW2 + MZ2)*SW2 - 
      2*MT2*MW2*(MZ2^2*(-1 + 33*SW2) - MW2*MZ2*(43 + 64*SW2) + 
        MW2^2*(44 + 64*SW2)))*B0i[bb0, 0, 0, MT2])/(288*MW2*MZ*MZ2*Pi^2*SW) - 
   ((-48*CHW*MW*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2^4*SW*SW2 + 
      CHWB*MZ*(MH2^3*MZ2^2*(3*MW2^2 - 8*MW2*MZ2 + 5*MZ2^2) + 
        MH2^2*(168*MW2^5 - 8*MW2^4*MZ2 + MW2^2*MZ2^3*(577 - 226*SW2) + 
          9*MW2^3*MZ2^2*(-69 + 8*SW2) + 5*MW2*MZ2^4*(-29 + 20*SW2) + 
          MZ2^5*(29 + 36*SW2)) + 4*MW2^2*(168*MW2^5 - 8*MW2^4*MZ2 + 
          MW2^2*MZ2^3*(525 - 208*SW2) + 24*MW2^3*MZ2^2*(-25 + 3*SW2) + 
          MZ2^5*(29 + 36*SW2) + 2*MW2*MZ2^4*(-57 + 41*SW2)) - 
        MH2*MW2*(840*MW2^5 - 40*MW2^4*MZ2 + MW2^2*MZ2^3*(2777 - 1112*SW2) + 
          24*MW2^3*MZ2^2*(-128 + 15*SW2) + 5*MZ2^5*(29 + 36*SW2) + 
          2*MW2*MZ2^4*(-325 + 241*SW2))))*B0i[bb0, 0, 0, MW2])/
    (192*(MH2 - 4*MW2)*(MH2 - MW2)*MZ2^4*Pi^2*SW*SW2) + 
   ((72*MW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) - 
      (CHWB*MZ*(252*MW2^5 + 3*MW2^3*(MH2 - 400*MZ2)*MZ2 - 15*MZ2^5 + 
         2*MW2^4*MZ2*(49 - 72*SW2) + 3*MW2^2*MZ2^2*(-2*MH2*SW2 + 
           3*MZ2*(143 + 40*SW2)) - MW2*MZ2^3*(MH2*(3 - 6*SW2) + 
           2*MZ2*(211 + 81*SW2))))/(MW2*MZ2^3*SW*SW2))*B0i[bb0, 0, 0, MZ2])/
    (576*Pi^2) + (CHWB*MZ*(2*MW2^2*(-2 + 3*SW2) + MT2^2*(2 + 3*SW2) + 
      MT2*MW2*(2 + 3*SW2))*B0i[bb0, MW2, 0, MT2])/(32*MW2*Pi^2*SW) + 
   ((48*CHW*MW*MW2*(MH2^2 - 6*MH2*MW2 + 8*MW2^2)*SW + 
      CHWB*MZ*(96*CW2*MW2^3 + 4*MH2*MW2^2*(-14 + 3*SW2) - MH2^3*(2 + 3*SW2) + 
        4*MH2^2*MW2*(4 + 3*SW2)))*B0i[bb0, MW2, MH2, MW2])/
    (192*(MH2 - 4*MW2)*MW2*Pi^2*SW) + 
   (CHWB*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(8*MW2 - MZ2*(2 + 3*SW2))*
     B0i[bb0, MW2, MW2, MZ2])/(192*MW2*MZ2*Pi^2*SW) + 
   ((-24*MW*(MH2 - 2*MZ2)*MZ2*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MZ*(12*MZ2*(-4*MW2^2 + 3*MW2*MZ2 + MZ2^2*(3 - 2*SW2)) + 
        8*MH2*(3*MW2^2 - 2*MW2*MZ2 + MZ2^2*(-2 + SW2)) + 
        MH2^2*(MW2 + MZ2 - 2*MZ2*SW2)))*B0i[bb0, MZ2, MH2, MZ2])/
    (192*MZ2^2*Pi^2*SW) + 
   (CHWB*MZ*(MZ2*(MZ2^2*(17 + 6*SW2) - MW2*MZ2*(43 + 64*SW2) + 
        MW2^2*(44 + 64*SW2)) + MT2*(8*MW2^2*(11 + 16*SW2) + 
        MZ2^2*(7 + 66*SW2) - MW2*MZ2*(113 + 128*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(288*MZ2^2*Pi^2*SW) + 
   (CHWB*MZ*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*(-14*MW2^2 + 7*MW2*MZ2 + 
      MZ2^2*(1 + 2*SW2))*B0i[bb0, MZ2, MW2, MW2])/(192*MZ2^3*Pi^2*SW) + 
   (CHWB*MW2^2*MZ*(7*MW2^3 + 2*MZ2^3*(3 + 2*SW2) - 2*MW2*MZ2^2*(7 + 3*SW2) + 
      MW2^2*(MZ2 - 4*MZ2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (8*MZ2^3*Pi^2*SW) + (CHWB*MZ*(MW2 + MZ2)*
     (7*MW2^3 + MW2*MZ2^2*(1 - 2*SW2) + 2*MZ2^3*SW2 - 4*MW2^2*MZ2*(2 + SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(16*MZ2^2*Pi^2*SW))*Class[4] - 
 (MW*VALPHAEFF^2*((2*MW2 - MZ2)*CHe[Leff, Leff] + 
    2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff]))*Class[7])/(4*MW2) + 
 (-1/32*(MW*(MW2^2 - MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
      ((10*MW2^2 - 3*MW2*MZ2 - MZ2^2)*CHe[Leff, Leff] + 
       2*(-3*MW2^2 + 6*MW2*MZ2 + MZ2^2)*CHl1[Leff, Leff] + 
       2*(-11*MW2^2 - 2*MW2*MZ2 + MZ2^2)*CHl3[Leff, Leff]))/(MW2*MZ2*Pi^2) - 
   (MH2*MW*(MH2^2*(3*MW2 - 5*MZ2) - 4*MH2*MW2*(3*MW2 - 5*MZ2) - 24*MW2^2*MZ2)*
     B0i[bb0, 0, 0, MH2]*((2*MW2 - MZ2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff])))/
    (384*(MH2 - 4*MW2)*MW2^2*MZ2*Pi^2) + 
   (MW*(-96*MW2^4 + 4*MH2*MW2^2*(25*MW2 - 11*MZ2) + MH2^3*(7*MW2 - 5*MZ2) + 
      4*MH2^2*MW2*(-11*MW2 + 7*MZ2))*B0i[bb0, MW2, MH2, MW2]*
     ((2*MW2 - MZ2)*CHe[Leff, Leff] + 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])))/(384*(MH2 - 4*MW2)*MW2^2*MZ2*Pi^2*SW2) - 
   (MW*(220*MW2^3 - 72*MW2^2*MZ2 + 45*MW2*MZ2^2 + 5*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*((2*MW2 - MZ2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*(CHl1[Leff, Leff] + CHl3[Leff, Leff])))/
    (384*MW2^2*MZ2*Pi^2*SW2) - 
   (MW*(3*MW2 - MZ2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     ((2*MW2 - MZ2)*CHe[Leff, Leff] + 2*MZ2*SW2*(CHl1[Leff, Leff] + 
        CHl3[Leff, Leff])))/(384*MW2*MZ2^2*Pi^2*SW2) + 
   (CW2*MW*SW2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     ((14*MW2^2 + 13*MW2*MZ2 - 10*MZ2^2)*CHe[Leff, Leff] - 
      2*((7*MW2^2 + 3*MW2*MZ2 - 10*MZ2^2)*CHl1[Leff, Leff] + 
        (11*MW2^2 + 11*MW2*MZ2 - 10*MZ2^2)*CHl3[Leff, Leff])))/(16*Pi^2) - 
   (MW*B0i[bb0, MZ2, MW2, MW2]*(3*(48*MW2^5 - 32*MW2^4*MZ2 - 
        104*MW2^3*MZ2^2 - 8*MW2^2*MZ2^3 + 29*MW2*MZ2^4 + MZ2^5)*
       CHe[Leff, Leff] + 2*MZ2*SW2*(3*(24*MW2^4 - 4*MW2^3*MZ2 - 
          54*MW2^2*MZ2^2 - 31*MW2*MZ2^3 - MZ2^4)*CHl1[Leff, Leff] + 
        (168*MW2^4 + 4*MW2^3*MZ2 - 346*MW2^2*MZ2^2 - 25*MW2*MZ2^3 + MZ2^4)*
         CHl3[Leff, Leff])))/(384*MW2*MZ2^3*Pi^2*SW2) - 
   (MW*B0i[bb0, 0, 0, MW2]*((2*MW2 - MZ2)*(MH2^2*MZ2^2*(-7*MW2 + 5*MZ2) + 
        4*MW2*(72*MW2^4 - 72*MW2^3*MZ2 + 152*MW2^2*MZ2^2 - 67*MW2*MZ2^3 - 
          47*MZ2^4) + MH2*(-72*MW2^4 + 72*MW2^3*MZ2 - 136*MW2^2*MZ2^2 + 
          59*MW2*MZ2^3 + 47*MZ2^4))*CHe[Leff, Leff] - 
      2*MZ2*SW2*((MH2^2*(7*MW2 - 5*MZ2)*MZ2^2 + 
          MH2*(72*MW2^4 - 48*MW2^3*MZ2 + 148*MW2^2*MZ2^2 - 95*MW2*MZ2^3 - 
            47*MZ2^4) + 4*MW2*(-72*MW2^4 + 48*MW2^3*MZ2 - 164*MW2^2*MZ2^2 + 
            103*MW2*MZ2^3 + 47*MZ2^4))*CHl1[Leff, Leff] + 
        (MH2^2*(7*MW2 - 5*MZ2)*MZ2^2 + MH2*(168*MW2^4 - 128*MW2^3*MZ2 - 
            20*MW2^2*MZ2^2 + 57*MW2*MZ2^3 - 47*MZ2^4) + 
          4*MW2*(-168*MW2^4 + 128*MW2^3*MZ2 + 4*MW2^2*MZ2^2 - 49*MW2*MZ2^3 + 
            47*MZ2^4))*CHl3[Leff, Leff] - 16*(MH2 - 4*MW2)*MW2^2*MZ2^2*
         (CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2]))))/(384*(MH2 - 4*MW2)*MW2*MZ2^3*Pi^2*SW2) - 
   (MW*B0i[bb0, MW2, 0, MT2]*
     (-((2*MW2 - MZ2)*(2*MW2^2*(MW2 + MZ2) + MT2^2*(-7*MW2 + 5*MZ2) + 
         MT2*MW2*(-7*MW2 + 5*MZ2))*CHe[Leff, Leff]) - 
      2*MZ2*SW2*((2*MW2^2*(MW2 + MZ2) + MT2^2*(-7*MW2 + 5*MZ2) + 
          MT2*MW2*(-7*MW2 + 5*MZ2))*CHl1[Leff, Leff] + 
        (2*MW2^2*(MW2 + MZ2) + MT2^2*(-7*MW2 + 5*MZ2) + 
          MT2*MW2*(-7*MW2 + 5*MZ2))*CHl3[Leff, Leff] + 
        4*MW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*CHq3[3, 3])))/
    (64*MW2^2*MZ2*Pi^2*SW2) - (MW*B0i[bb0, 0, 0, MZ2]*
     (-((2*MW2 - MZ2)*(60*MW2^4 - 118*MW2^3*MZ2 + 5*MZ2^4 - 
         MW2^2*MZ2*(3*MH2 + 76*MZ2) + MW2*MZ2^2*(MH2 + 79*MZ2))*
        CHe[Leff, Leff]) - 2*MZ2*SW2*((36*MW2^4 - 130*MW2^3*MZ2 + 5*MZ2^4 - 
          MW2^2*MZ2*(3*MH2 + 40*MZ2) + MW2*MZ2^2*(MH2 + 79*MZ2))*
         CHl1[Leff, Leff] + (132*MW2^4 - 82*MW2^3*MZ2 + 5*MZ2^4 + 
          MW2*MZ2^2*(MH2 + 79*MZ2) - MW2^2*MZ2*(3*MH2 + 184*MZ2))*
         CHl3[Leff, Leff] + 8*MW2^2*MZ2*
         (-(MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + 
             CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - 
             CHl3[2, 2] - CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
             2*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 2*CHq3[3, 3] - 
             2*CHu[1, 1] - 2*CHu[2, 2])) + MW2*(CHd[1, 1] + CHd[2, 2] + 
            CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + 
            CHl1[2, 2] + CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))))/
    (384*MW2^2*MZ2^2*Pi^2*SW2) - 
   (MW*B0i[bb0, 0, 0, MT2]*(-((2*MW2 - MZ2)*(9*MT2^2*(7*MW2 - 5*MZ2)*MZ2^2 + 
         8*MT2*MW2*(16*MW2^3 - 29*MW2^2*MZ2 + 16*MW2*MZ2^2 - 3*MZ2^3) + 
         64*MW2^2*MZ2^3*SW2^2)*CHe[Leff, Leff]) - 
      2*MZ2*SW2*((9*MT2^2*(7*MW2 - 5*MZ2)*MZ2^2 + 8*MT2*MW2*
           (16*MW2^3 - 29*MW2^2*MZ2 + 16*MW2*MZ2^2 - 3*MZ2^3) + 
          64*MW2^2*MZ2^3*SW2^2)*CHl1[Leff, Leff] + 
        (9*MT2^2*(7*MW2 - 5*MZ2)*MZ2^2 + 8*MT2*MW2*(16*MW2^3 - 29*MW2^2*MZ2 + 
            16*MW2*MZ2^2 - 3*MZ2^3) + 64*MW2^2*MZ2^3*SW2^2)*
         CHl3[Leff, Leff] - 12*MT2*MW2*MZ2*(3*MT2*MZ2*CHq3[3, 3] - 
          2*MW2*MZ2*(CHq1[3, 3] + 2*CHq3[3, 3] - 2*CHu[3, 3]) - 
          4*MW2^2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])))))/
    (576*MW2^2*MZ2^3*Pi^2*SW2) - (MW*B0i[bb0, MZ2, MT2, MT2]*
     ((2*MW2 - MZ2)*(MT2*(128*MW2^3 - 232*MW2^2*MZ2 + 119*MW2*MZ2^2 - 
          33*MZ2^3) + MZ2*(64*MW2^3 - 116*MW2^2*MZ2 + 73*MW2*MZ2^2 - 
          3*MZ2^3))*CHe[Leff, Leff] + 2*MZ2*SW2*
       ((MT2*(128*MW2^3 - 232*MW2^2*MZ2 + 119*MW2*MZ2^2 - 33*MZ2^3) + 
          MZ2*(64*MW2^3 - 116*MW2^2*MZ2 + 73*MW2*MZ2^2 - 3*MZ2^3))*
         CHl1[Leff, Leff] + (MT2*(128*MW2^3 - 232*MW2^2*MZ2 + 119*MW2*MZ2^2 - 
            33*MZ2^3) + MZ2*(64*MW2^3 - 116*MW2^2*MZ2 + 73*MW2*MZ2^2 - 
            3*MZ2^3))*CHl3[Leff, Leff] + 12*MW2*MZ2*
         (MZ2^2*(CHq1[3, 3] - CHq3[3, 3] - 2*CHu[3, 3]) + 
          4*MT2*MW2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
          2*MW2*MZ2*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]) + 
          MT2*MZ2*(-7*CHq1[3, 3] + 7*CHq3[3, 3] + 5*CHu[3, 3])))))/
    (576*MW2*MZ2^3*Pi^2*SW2) - 
   (MW*((2*MW2 - MZ2)*(MH2*(-1728*MW2^5 + 24*MT2*MW2*(64*MW2^3 - 
            116*MW2^2*MZ2 + 37*MW2*MZ2^2 + 15*MZ2^3) + 
          MW2^2*MZ2^3*(27041 - 3204*Pi^2) + 27*MZ2^5*(-33 + 4*Pi^2) + 
          6*MW2*MZ2^4*(-1169 + 120*Pi^2) - 4*MW2^4*MZ2*(-3089 + 360*Pi^2) + 
          4*MW2^3*MZ2^2*(-7387 + 954*Pi^2)) + 
        4*MW2*(1728*MW2^5 - 24*MT2*MW2*(64*MW2^3 - 116*MW2^2*MZ2 + 
            37*MW2*MZ2^2 + 15*MZ2^3) + 6*MW2*MZ2^4*(1169 - 120*Pi^2) + 
          27*MZ2^5*(33 - 4*Pi^2) + 4*MW2^4*MZ2*(-3089 + 360*Pi^2) - 
          4*MW2^3*MZ2^2*(-7405 + 954*Pi^2) + MW2^2*MZ2^3*
           (-27113 + 3204*Pi^2)) - 36*MH2^2*MW2*MZ2^3*SW2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*((MH2*(-1728*MW2^5 + 24*MT2*MW2*(64*MW2^3 - 116*MW2^2*MZ2 + 
              37*MW2*MZ2^2 + 15*MZ2^3) + MW2^2*MZ2^3*(13811 - 1692*Pi^2) + 
            27*MZ2^5*(-33 + 4*Pi^2) + 12*MW2*MZ2^4*(-139 + 6*Pi^2) - 
            4*MW2^4*MZ2*(-3197 + 360*Pi^2) + 8*MW2^3*MZ2^2*
             (-2762 + 369*Pi^2)) + 4*MW2*(1728*MW2^5 - 24*MT2*MW2*
             (64*MW2^3 - 116*MW2^2*MZ2 + 37*MW2*MZ2^2 + 15*MZ2^3) + 
            12*MW2*MZ2^4*(139 - 6*Pi^2) + 27*MZ2^5*(33 - 4*Pi^2) + 
            4*MW2^4*MZ2*(-3197 + 360*Pi^2) - 8*MW2^3*MZ2^2*
             (-2771 + 369*Pi^2) + MW2^2*MZ2^3*(-13883 + 1692*Pi^2)) - 
          36*MH2^2*MW2*MZ2^3*SW2)*CHl1[Leff, Leff] + 
        (MH2*(-1728*MW2^5 + 24*MT2*MW2*(64*MW2^3 - 116*MW2^2*MZ2 + 
              37*MW2*MZ2^2 + 15*MZ2^3) + MW2^2*MZ2^3*(17051 - 1692*Pi^2) + 
            4*MW2^4*MZ2*(2297 - 360*Pi^2) + 36*MW2*MZ2^4*(-45 + 2*Pi^2) + 
            27*MZ2^5*(-33 + 4*Pi^2) + 8*MW2^3*MZ2^2*(-2723 + 369*Pi^2)) + 
          4*MW2*(1728*MW2^5 - 24*MT2*MW2*(64*MW2^3 - 116*MW2^2*MZ2 + 
              37*MW2*MZ2^2 + 15*MZ2^3) + 27*MZ2^5*(33 - 4*Pi^2) - 
            36*MW2*MZ2^4*(-45 + 2*Pi^2) + 4*MW2^4*MZ2*(-2297 + 360*Pi^2) - 
            8*MW2^3*MZ2^2*(-2732 + 369*Pi^2) + MW2^2*MZ2^3*
             (-17123 + 1692*Pi^2)) - 36*MH2^2*MW2*MZ2^3*SW2)*
         CHl3[Leff, Leff] - 48*(MH2 - 4*MW2)*MW2^2*MZ2*
         (MZ2*(-6*MT2*(CHq1[3, 3] + 2*CHq3[3, 3] - 2*CHu[3, 3]) + 
            MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] - 2*CHe[1, 1] - 
              2*CHe[2, 2] - 2*CHe[3, 3] - 2*CHl1[1, 1] - 2*CHl1[2, 2] - 
              2*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] + 2*CHl3[3, 3] + 
              2*CHq1[1, 1] + 2*CHq1[2, 2] + 5*CHq1[3, 3] + 6*CHq3[1, 1] + 
              6*CHq3[2, 2] + 3*CHq3[3, 3] + 4*CHu[1, 1] + 4*CHu[2, 2] - 
              2*CHu[3, 3])) + 2*MW2*(-6*MT2*(CHq1[3, 3] - CHq3[3, 3] + 
              CHu[3, 3]) + MZ2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + 
              CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + CHl1[1, 1] + CHl1[2, 2] + 
              CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] - CHl3[3, 3] - 
              CHq1[1, 1] - CHq1[2, 2] + 2*CHq1[3, 3] - 3*CHq3[1, 1] - 
              3*CHq3[2, 2] + 3*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2] + 
              CHu[3, 3]))))))/(6912*(MH2 - 4*MW2)*MW2^2*MZ2^3*Pi^2*SW2))*
  Class[7] + Class[8]*
  ((MW*B0i[bb0, 0, 0, MZ2]*(2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 1, 1] + 2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
       Ced[Leff, Leff, 2, 2] + 4*MW2^2*Ced[Leff, Leff, 3, 3] - 
      6*MW2*MZ2*Ced[Leff, Leff, 3, 3] + 2*MZ2^2*Ced[Leff, Leff, 3, 3] + 
      16*MW2^2*Cee[Leff, Leff, 1, 1] - 24*MW2*MZ2*Cee[Leff, Leff, 1, 1] + 
      8*MZ2^2*Cee[Leff, Leff, 1, 1] + 16*MW2^2*Cee[Leff, Leff, 2, 2] - 
      24*MW2*MZ2*Cee[Leff, Leff, 2, 2] + 8*MZ2^2*Cee[Leff, Leff, 2, 2] + 
      16*MW2^2*Cee[Leff, Leff, 3, 3] - 24*MW2*MZ2*Cee[Leff, Leff, 3, 3] + 
      8*MZ2^2*Cee[Leff, Leff, 3, 3] - 8*MW2^2*Ceu[Leff, Leff, 1, 1] + 
      12*MW2*MZ2*Ceu[Leff, Leff, 1, 1] - 4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
      8*MW2^2*Ceu[Leff, Leff, 2, 2] + 12*MW2*MZ2*Ceu[Leff, Leff, 2, 2] - 
      4*MZ2^2*Ceu[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 1, 1] + 
      8*MW2*MZ2*Cld[Leff, Leff, 1, 1] - 4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
      4*MW2^2*Cld[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cld[Leff, Leff, 2, 2] - 
      4*MZ2^2*Cld[Leff, Leff, 2, 2] - 4*MW2^2*Cld[Leff, Leff, 3, 3] + 
      8*MW2*MZ2*Cld[Leff, Leff, 3, 3] - 4*MZ2^2*Cld[Leff, Leff, 3, 3] + 
      4*MW2^2*Cle[1, 1, Leff, Leff] - 6*MW2*MZ2*Cle[1, 1, Leff, Leff] + 
      2*MZ2^2*Cle[1, 1, Leff, Leff] + 4*MW2^2*Cle[2, 2, Leff, Leff] - 
      6*MW2*MZ2*Cle[2, 2, Leff, Leff] + 2*MZ2^2*Cle[2, 2, Leff, Leff] + 
      4*MW2^2*Cle[3, 3, Leff, Leff] - 6*MW2*MZ2*Cle[3, 3, Leff, Leff] + 
      2*MZ2^2*Cle[3, 3, Leff, Leff] - 4*MW2^2*Cle[Leff, Leff, 1, 1] + 
      8*MW2*MZ2*Cle[Leff, Leff, 1, 1] - 4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
      4*MW2^2*Cle[Leff, Leff, 2, 2] + 8*MW2*MZ2*Cle[Leff, Leff, 2, 2] - 
      4*MZ2^2*Cle[Leff, Leff, 2, 2] - 4*MW2^2*Cle[Leff, Leff, 3, 3] + 
      8*MW2*MZ2*Cle[Leff, Leff, 3, 3] - 4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      8*MW2^2*Cll[Leff, 1, 1, Leff] + 12*MW2*MZ2*Cll[Leff, 1, 1, Leff] - 
      4*MZ2^2*Cll[Leff, 1, 1, Leff] - 8*MW2^2*Cll[Leff, 2, 2, Leff] + 
      12*MW2*MZ2*Cll[Leff, 2, 2, Leff] - 4*MZ2^2*Cll[Leff, 2, 2, Leff] - 
      8*MW2^2*Cll[Leff, 3, 3, Leff] + 12*MW2*MZ2*Cll[Leff, 3, 3, Leff] - 
      4*MZ2^2*Cll[Leff, 3, 3, Leff] - 8*MW2^2*Cll[Leff, Leff, 1, 1] + 
      16*MW2*MZ2*Cll[Leff, Leff, 1, 1] - 8*MZ2^2*Cll[Leff, Leff, 1, 1] - 
      8*MW2^2*Cll[Leff, Leff, 2, 2] + 16*MW2*MZ2*Cll[Leff, Leff, 2, 2] - 
      8*MZ2^2*Cll[Leff, Leff, 2, 2] - 8*MW2^2*Cll[Leff, Leff, 3, 3] + 
      16*MW2*MZ2*Cll[Leff, Leff, 3, 3] - 8*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      4*MW2^2*Clq1[Leff, Leff, 1, 1] - 8*MW2*MZ2*Clq1[Leff, Leff, 1, 1] + 
      4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 4*MW2^2*Clq1[Leff, Leff, 2, 2] - 
      8*MW2*MZ2*Clq1[Leff, Leff, 2, 2] + 4*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
      4*MW2^2*Clq1[Leff, Leff, 3, 3] + 2*MW2*MZ2*Clq1[Leff, Leff, 3, 3] + 
      2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 12*MW2^2*Clq3[Leff, Leff, 1, 1] + 
      12*MW2*MZ2*Clq3[Leff, Leff, 1, 1] - 12*MW2^2*Clq3[Leff, Leff, 2, 2] + 
      12*MW2*MZ2*Clq3[Leff, Leff, 2, 2] - 4*MW2^2*Clq3[Leff, Leff, 3, 3] + 
      2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      8*MW2^2*Clu[Leff, Leff, 1, 1] - 16*MW2*MZ2*Clu[Leff, Leff, 1, 1] + 
      8*MZ2^2*Clu[Leff, Leff, 1, 1] + 8*MW2^2*Clu[Leff, Leff, 2, 2] - 
      16*MW2*MZ2*Clu[Leff, Leff, 2, 2] + 8*MZ2^2*Clu[Leff, Leff, 2, 2] - 
      4*MW2^2*Cqe[1, 1, Leff, Leff] + 6*MW2*MZ2*Cqe[1, 1, Leff, Leff] - 
      2*MZ2^2*Cqe[1, 1, Leff, Leff] - 4*MW2^2*Cqe[2, 2, Leff, Leff] + 
      6*MW2*MZ2*Cqe[2, 2, Leff, Leff] - 2*MZ2^2*Cqe[2, 2, Leff, Leff] + 
      4*MW2^2*Cqe[3, 3, Leff, Leff] - MZ2^2*Cqe[3, 3, Leff, Leff]))/
    (96*MW2*Pi^2) + (MT2*MW*B0i[bb0, 0, 0, MT2]*
     (4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ceu[Leff, Leff, 3, 3] - 
      2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*Clq1[Leff, Leff, 3, 3] + 
      8*MW2^2*Clq3[Leff, Leff, 3, 3] - 10*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 8*MW2^2*Clu[Leff, Leff, 3, 3] + 
      16*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 8*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      8*MW2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2*Cqe[3, 3, Leff, Leff] + 
      MZ2^2*Cqe[3, 3, Leff, Leff]))/(48*MW2*MZ2*Pi^2) + 
   (MW*(4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 1, 1] + 
      4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*Ced[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Ced[Leff, Leff, 3, 3] - 12*MW2*MZ2^2*
       Ced[Leff, Leff, 3, 3] + 4*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cee[Leff, Leff, 1, 1] - 12*MW2*MZ2^2*
       Cee[Leff, Leff, 1, 1] + 4*MZ2^3*Cee[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Cee[Leff, Leff, 2, 2] - 12*MW2*MZ2^2*
       Cee[Leff, Leff, 2, 2] + 4*MZ2^3*Cee[Leff, Leff, 2, 2] + 
      8*MW2^2*MZ2*Cee[Leff, Leff, 3, 3] - 12*MW2*MZ2^2*
       Cee[Leff, Leff, 3, 3] + 4*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 1, 1] + 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] - 8*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Ceu[Leff, Leff, 2, 2] + 24*MW2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] - 8*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
      48*MT2*MW2^2*Ceu[Leff, Leff, 3, 3] + 72*MT2*MW2*MZ2*
       Ceu[Leff, Leff, 3, 3] + 8*MW2^2*MZ2*Ceu[Leff, Leff, 3, 3] - 
      24*MT2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 12*MW2*MZ2^2*
       Ceu[Leff, Leff, 3, 3] + 4*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cld[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Cld[Leff, Leff, 1, 1] - 8*MZ2^3*Cld[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cld[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Cld[Leff, Leff, 2, 2] - 8*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cld[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
       Cld[Leff, Leff, 3, 3] - 8*MZ2^3*Cld[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cle[1, 1, Leff, Leff] - 12*MW2*MZ2^2*
       Cle[1, 1, Leff, Leff] + 4*MZ2^3*Cle[1, 1, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[2, 2, Leff, Leff] - 12*MW2*MZ2^2*
       Cle[2, 2, Leff, Leff] + 4*MZ2^3*Cle[2, 2, Leff, Leff] + 
      8*MW2^2*MZ2*Cle[3, 3, Leff, Leff] - 12*MW2*MZ2^2*
       Cle[3, 3, Leff, Leff] + 4*MZ2^3*Cle[3, 3, Leff, Leff] - 
      8*MW2^2*MZ2*Cle[Leff, Leff, 1, 1] + 16*MW2*MZ2^2*
       Cle[Leff, Leff, 1, 1] - 8*MZ2^3*Cle[Leff, Leff, 1, 1] - 
      8*MW2^2*MZ2*Cle[Leff, Leff, 2, 2] + 16*MW2*MZ2^2*
       Cle[Leff, Leff, 2, 2] - 8*MZ2^3*Cle[Leff, Leff, 2, 2] - 
      8*MW2^2*MZ2*Cle[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
       Cle[Leff, Leff, 3, 3] - 8*MZ2^3*Cle[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Cll[Leff, 1, 1, Leff] - 12*MW2*MZ2^2*
       Cll[Leff, 1, 1, Leff] + 4*MZ2^3*Cll[Leff, 1, 1, Leff] + 
      8*MW2^2*MZ2*Cll[Leff, 2, 2, Leff] - 12*MW2*MZ2^2*
       Cll[Leff, 2, 2, Leff] + 4*MZ2^3*Cll[Leff, 2, 2, Leff] + 
      8*MW2^2*MZ2*Cll[Leff, 3, 3, Leff] - 12*MW2*MZ2^2*
       Cll[Leff, 3, 3, Leff] + 4*MZ2^3*Cll[Leff, 3, 3, Leff] - 
      16*MW2^2*MZ2*Cll[Leff, Leff, 1, 1] + 32*MW2*MZ2^2*
       Cll[Leff, Leff, 1, 1] - 16*MZ2^3*Cll[Leff, Leff, 1, 1] - 
      16*MW2^2*MZ2*Cll[Leff, Leff, 2, 2] + 32*MW2*MZ2^2*
       Cll[Leff, Leff, 2, 2] - 16*MZ2^3*Cll[Leff, Leff, 2, 2] - 
      16*MW2^2*MZ2*Cll[Leff, Leff, 3, 3] + 32*MW2*MZ2^2*
       Cll[Leff, Leff, 3, 3] - 16*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 1, 1] - 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] + 8*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      8*MW2^2*MZ2*Clq1[Leff, Leff, 2, 2] - 16*MW2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] + 8*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clq1[Leff, Leff, 3, 3] - 60*MT2*MW2*MZ2*
       Clq1[Leff, Leff, 3, 3] - 16*MW2^2*MZ2*Clq1[Leff, Leff, 3, 3] + 
      12*MT2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 14*MW2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      24*MW2^2*MZ2*Clq3[Leff, Leff, 1, 1] + 24*MW2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] - 24*MW2^2*MZ2*Clq3[Leff, Leff, 2, 2] + 
      24*MW2*MZ2^2*Clq3[Leff, Leff, 2, 2] - 48*MT2*MW2^2*
       Clq3[Leff, Leff, 3, 3] + 60*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] - 
      12*MT2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6*MW2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 6*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      16*MW2^2*MZ2*Clu[Leff, Leff, 1, 1] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 1, 1] + 16*MZ2^3*Clu[Leff, Leff, 1, 1] + 
      16*MW2^2*MZ2*Clu[Leff, Leff, 2, 2] - 32*MW2*MZ2^2*
       Clu[Leff, Leff, 2, 2] + 16*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      48*MT2*MW2^2*Clu[Leff, Leff, 3, 3] - 96*MT2*MW2*MZ2*
       Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*Clu[Leff, Leff, 3, 3] + 
      48*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 16*MW2*MZ2^2*
       Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      8*MW2^2*MZ2*Cqe[1, 1, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[1, 1, Leff, Leff] - 4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      8*MW2^2*MZ2*Cqe[2, 2, Leff, Leff] + 12*MW2*MZ2^2*
       Cqe[2, 2, Leff, Leff] - 4*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      48*MT2*MW2^2*Cqe[3, 3, Leff, Leff] + 36*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] + 16*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] - 
      6*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*Cqe[3, 3, Leff, Leff] - 
      MZ2^3*Cqe[3, 3, Leff, Leff]))/(288*MW2*MZ2*Pi^2) - 
   (MW*B0i[bb0, MZ2, MT2, MT2]*((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 
        4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[Leff, Leff, 3, 3] + 16*MT2*MW2^2*Clq3[Leff, Leff, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[Leff, Leff, 3, 3] + 
      8*MW2^2*MZ2*Clq3[Leff, Leff, 3, 3] + 22*MT2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 10*MW2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 16*MT2*MW2^2*Clu[Leff, Leff, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[Leff, Leff, 3, 3] - 8*MW2^2*MZ2*
       Clu[Leff, Leff, 3, 3] + 2*MT2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      16*MW2*MZ2^2*Clu[Leff, Leff, 3, 3] - 8*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      16*MT2*MW2^2*Cqe[3, 3, Leff, Leff] - 30*MT2*MW2*MZ2*
       Cqe[3, 3, Leff, Leff] + 8*MW2^2*MZ2*Cqe[3, 3, Leff, Leff] + 
      11*MT2*MZ2^2*Cqe[3, 3, Leff, Leff] - 6*MW2*MZ2^2*
       Cqe[3, 3, Leff, Leff] + MZ2^3*Cqe[3, 3, Leff, Leff]))/
    (96*MW2*MZ2*Pi^2)) + Class[6]*((3*MT*MT2*B0i[bb0, 0, 0, MT2]*CuW[3, 3])/
    (4*Sqrt[2]*Pi^2) - (3*MT*(MT2 - MW2)*B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/
    (4*Sqrt[2]*Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MW*MZ*SW*CuB[3, 3] + 
      (-11*MW2 + 5*MZ2)*CuW[3, 3]))/(8*Sqrt[2]*Pi^2))


==> anc/README <==
Please open evaluate_numerically.nb for further details. 


==> anc/Rb_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) - 
 (12*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VMU^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (24*CHWB*CW*MZ2^2*(-16*MW2^2 - 4*MW2*MZ2 + 11*MZ2^2)*SW*VMU^2*Class[4])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (12*MZ2*VMU^2*(MZ2^3*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
      5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
      10*CHu[1, 1] - 10*CHu[2, 2]) - 3*MW2*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] - 
      44*CHd[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 5*CHq3[1, 1] + 
      5*CHq3[2, 2] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
    8*MW2^3*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
      10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
      2*CHu[1, 1] - 2*CHu[2, 2]) + 12*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] - 
      14*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 4*CHq1[3, 3] + CHq3[1, 1] + 
      CHq3[2, 2] - 4*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rb_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (12*MZ2*VMU^2*(-8*MW2^3*CHd[1, 1] + 12*MW2^2*MZ2*CHd[1, 1] - 
    9*MW2*MZ2^2*CHd[1, 1] + 5*MZ2^3*CHd[1, 1] - 8*MW2^3*CHd[2, 2] + 
    12*MW2^2*MZ2*CHd[2, 2] - 9*MW2*MZ2^2*CHd[2, 2] + 5*MZ2^3*CHd[2, 2] + 
    80*MW2^3*CHd[3, 3] - 168*MW2^2*MZ2*CHd[3, 3] + 132*MW2*MZ2^2*CHd[3, 3] - 
    44*MZ2^3*CHd[3, 3] + (32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 11*MZ2^3)*
     CHe[Leff, Leff] + (-32*MW2^3 + 24*MW2^2*MZ2 + 30*MW2*MZ2^2 - 22*MZ2^3)*
     CHl1[Leff, Leff] - 32*MW2^3*CHl3[Leff, Leff] + 
    24*MW2^2*MZ2*CHl3[Leff, Leff] + 30*MW2*MZ2^2*CHl3[Leff, Leff] - 
    22*MZ2^3*CHl3[Leff, Leff] + 8*MW2^3*CHq1[1, 1] - 
    12*MW2^2*MZ2*CHq1[1, 1] + 9*MW2*MZ2^2*CHq1[1, 1] - 5*MZ2^3*CHq1[1, 1] + 
    8*MW2^3*CHq1[2, 2] - 12*MW2^2*MZ2*CHq1[2, 2] + 9*MW2*MZ2^2*CHq1[2, 2] - 
    5*MZ2^3*CHq1[2, 2] + 80*MW2^3*CHq1[3, 3] - 48*MW2^2*MZ2*CHq1[3, 3] + 
    22*MZ2^3*CHq1[3, 3] - 24*MW2^3*CHq3[1, 1] + 12*MW2^2*MZ2*CHq3[1, 1] - 
    15*MW2*MZ2^2*CHq3[1, 1] - 24*MW2^3*CHq3[2, 2] + 12*MW2^2*MZ2*CHq3[2, 2] - 
    15*MW2*MZ2^2*CHq3[2, 2] + 80*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] + 
    22*MZ2^3*CHq3[3, 3] + 16*MW2^3*CHu[1, 1] - 24*MW2^2*MZ2*CHu[1, 1] + 
    18*MW2*MZ2^2*CHu[1, 1] - 10*MZ2^3*CHu[1, 1] + 16*MW2^3*CHu[2, 2] - 
    24*MW2^2*MZ2*CHu[2, 2] + 18*MW2*MZ2^2*CHu[2, 2] - 10*MZ2^3*CHu[2, 2])*
   Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rb_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) - 
 (12*CHD*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[3])/((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 (24*CHWB*CW*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) - 
 (12*MZ2*VMU^2*(6*MW2^2*MZ2^2*(5*CHd[1, 1] + 5*CHd[2, 2] - 72*CHd[3, 3] - 
      5*CHl3[1, 1] - 5*CHl3[2, 2] - 5*CHq1[1, 1] - 5*CHq1[2, 2] - 
      8*CHq1[3, 3] + 7*CHq3[1, 1] + 7*CHq3[2, 2] - 8*CHq3[3, 3] - 
      10*CHu[1, 1] - 10*CHu[2, 2]) + MZ2^4*(5*CHd[1, 1] + 5*CHd[2, 2] - 
      44*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 
      22*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2]) - 
    8*MW2^3*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] - 52*CHd[3, 3] + 3*CHl3[1, 1] + 
      3*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 22*CHq1[3, 3] + 
      6*CHq3[1, 1] + 6*CHq3[2, 2] - 22*CHq3[3, 3] - 8*CHu[1, 1] - 
      8*CHu[2, 2]) + 16*MW2^4*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] + 
      2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
      3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
      2*CHu[2, 2]) + MW2*MZ2^3*(-19*CHd[1, 1] - 19*CHd[2, 2] + 
      220*CHd[3, 3] + 22*CHl3[1, 1] + 22*CHl3[2, 2] + 19*CHq1[1, 1] + 
      19*CHq1[2, 2] - 44*CHq1[3, 3] - 15*CHq3[1, 1] - 15*CHq3[2, 2] - 
      44*CHq3[3, 3] + 38*CHu[1, 1] + 38*CHu[2, 2]))*Class[7])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 (24*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[8]*Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2)


==> anc/Rb_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) - 
 (12*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VALPHA^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (24*CHWB*CW*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VALPHA^2*
   Class[4])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*SW) + 
 (12*MZ2*VALPHA^2*(MZ2^3*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
      5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
      10*CHu[1, 1] - 10*CHu[2, 2]) - 3*MW2*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] - 
      44*CHd[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 5*CHq3[1, 1] + 
      5*CHq3[2, 2] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
    8*MW2^3*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
      10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
      2*CHu[1, 1] - 2*CHu[2, 2]) + 12*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] - 
      14*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 4*CHq1[3, 3] + CHq3[1, 1] + 
      CHq3[2, 2] - 4*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rb_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (12*MZ2*VALPHAEFF^2*(-8*MW2^3*CHd[1, 1] + 12*MW2^2*MZ2*CHd[1, 1] - 
    9*MW2*MZ2^2*CHd[1, 1] + 5*MZ2^3*CHd[1, 1] - 8*MW2^3*CHd[2, 2] + 
    12*MW2^2*MZ2*CHd[2, 2] - 9*MW2*MZ2^2*CHd[2, 2] + 5*MZ2^3*CHd[2, 2] + 
    80*MW2^3*CHd[3, 3] - 168*MW2^2*MZ2*CHd[3, 3] + 132*MW2*MZ2^2*CHd[3, 3] - 
    44*MZ2^3*CHd[3, 3] + (32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 11*MZ2^3)*
     CHe[Leff, Leff] + (-32*MW2^3 + 24*MW2^2*MZ2 + 30*MW2*MZ2^2 - 22*MZ2^3)*
     CHl1[Leff, Leff] - 32*MW2^3*CHl3[Leff, Leff] + 
    24*MW2^2*MZ2*CHl3[Leff, Leff] + 30*MW2*MZ2^2*CHl3[Leff, Leff] - 
    22*MZ2^3*CHl3[Leff, Leff] + 8*MW2^3*CHq1[1, 1] - 
    12*MW2^2*MZ2*CHq1[1, 1] + 9*MW2*MZ2^2*CHq1[1, 1] - 5*MZ2^3*CHq1[1, 1] + 
    8*MW2^3*CHq1[2, 2] - 12*MW2^2*MZ2*CHq1[2, 2] + 9*MW2*MZ2^2*CHq1[2, 2] - 
    5*MZ2^3*CHq1[2, 2] + 80*MW2^3*CHq1[3, 3] - 48*MW2^2*MZ2*CHq1[3, 3] + 
    22*MZ2^3*CHq1[3, 3] - 24*MW2^3*CHq3[1, 1] + 12*MW2^2*MZ2*CHq3[1, 1] - 
    15*MW2*MZ2^2*CHq3[1, 1] - 24*MW2^3*CHq3[2, 2] + 12*MW2^2*MZ2*CHq3[2, 2] - 
    15*MW2*MZ2^2*CHq3[2, 2] + 80*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] + 
    22*MZ2^3*CHq3[3, 3] + 16*MW2^3*CHu[1, 1] - 24*MW2^2*MZ2*CHu[1, 1] + 
    18*MW2*MZ2^2*CHu[1, 1] - 10*MZ2^3*CHu[1, 1] + 16*MW2^3*CHu[2, 2] - 
    24*MW2^2*MZ2*CHu[2, 2] + 18*MW2*MZ2^2*CHu[2, 2] - 10*MZ2^3*CHu[2, 2])*
   Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rb_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (-9*MT2^2*MZ2*(-1232*MW2^4 + 1416*MW2^3*MZ2 + 120*MW2^2*MZ2^2 - 
     550*MW2*MZ2^3 + 165*MZ2^4) + MT2*(32*MW2^2*MZ2^4*(1176 - 199*Pi^2) + 
     166*MZ2^6*(33 - 4*Pi^2) - 512*MW2^6*(-33 + 4*Pi^2) + 
     16*MW2^5*MZ2*(-6699 + 416*Pi^2) + 12*MW2^3*MZ2^3*(-6009 + 784*Pi^2) - 
     8*MW2^4*MZ2^2*(-15807 + 1256*Pi^2) + MW2*MZ2^5*(-25881 + 3064*Pi^2)) + 
   2*MW2*(256*MW2^6*(-33 + 4*Pi^2) + 83*MZ2^6*(-33 + 4*Pi^2) - 
     64*MW2^5*MZ2*(-717 + 52*Pi^2) + 32*MW2^4*MZ2^2*(-1770 + 157*Pi^2) - 
     2*MW2*MZ2^5*(-6693 + 766*Pi^2) - 6*MW2^3*MZ2^3*(-6207 + 784*Pi^2) + 
     MW2^2*MZ2^4*(-21885 + 3184*Pi^2)))/(36*(MT2 - MW2)*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (MH2^2*(-16*MW2^3 + 12*MW2^2*MZ2 + 15*MW2*MZ2^2 - 11*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (MT2*(4*MT2^3*(40*MW2^4 - 4*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 
      11*MZ2^4) + MT2^2*MZ2*(336*MW2^4 - 392*MW2^3*MZ2 - 312*MW2^2*MZ2^2 + 
      330*MW2*MZ2^3 + 11*MZ2^4) + 4*MW2^2*(80*MW2^5 + 216*MW2^4*MZ2 - 
      88*MW2^3*MZ2^2 - 86*MW2^2*MZ2^3 + 99*MW2*MZ2^4 + 22*MZ2^5) - 
    2*MT2*MW2*(240*MW2^5 + 472*MW2^4*MZ2 - 336*MW2^3*MZ2^2 - 
      258*MW2^2*MZ2^3 + 308*MW2*MZ2^4 + 33*MZ2^5))*B0i[bb0, 0, 0, MT2])/
  (2*(MT2 - MW2)^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2) - 
    MT2^2*(320*MW2^5 + 224*MW2^4*MZ2 + 136*MW2^3*MZ2^2 + 
      2*MW2*(2*MH2 - 107*MZ2)*MZ2^3 - MZ2^4*(11*MH2 + 3*MZ2) + 
      4*MW2^2*MZ2^2*(4*MH2 + 89*MZ2)) + MT2*MW2*(160*MW2^5 + 416*MW2^4*MZ2 + 
      424*MW2^3*MZ2^2 + 4*MW2*(2*MH2 - 129*MZ2)*MZ2^3 - 
      MZ2^4*(22*MH2 + 17*MZ2) + 4*MW2^2*MZ2^2*(8*MH2 + 151*MZ2)) + 
    MW2^2*MZ2*(64*MW2^4 - 264*MW2^3*MZ2 + MZ2^3*(11*MH2 + 47*MZ2) - 
      4*MW2^2*MZ2*(4*MH2 + 91*MZ2) + MW2*(-4*MH2*MZ2^2 + 346*MZ2^3)))*
   B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
   Pi^2*VMU^2) - ((256*MW2^6 + 320*MW2^5*MZ2 - 256*MW2^4*MZ2^2 - 
    4*MW2^2*(MH2 - 48*MZ2)*MZ2^3 + 11*MZ2^6 + 8*MW2^3*MZ2^2*(-2*MH2 + MZ2) + 
    MW2*MZ2^4*(11*MH2 + 54*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + ((768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 
    828*MW2^2*MZ2^3 + 172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + ((-4*MT2^2*(40*MW2^4 - 64*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 
      11*MW2*MZ2^3 - 11*MZ2^4) + 2*MW2*(160*MW2^5 + 104*MW2^4*MZ2 - 
      148*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 + 31*MW2*MZ2^4 - 11*MZ2^5) + 
    MT2*(-160*MW2^5 + 64*MW2^4*MZ2 + 32*MW2^3*MZ2^2 - 224*MW2^2*MZ2^3 + 
      77*MW2*MZ2^4 + 22*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(6*MT2^2*(40*MW2^3 - 64*MW2^2*MZ2 + 44*MW2*MZ2^2 - 
      11*MZ2^3) + 3*MT2*(80*MW2^4 - 8*MW2^3*MZ2 - 64*MW2^2*MZ2^2 + 
      66*MW2*MZ2^3 - 11*MZ2^4) + MW2*(-192*MW2^4 - 368*MW2^3*MZ2 + 
      36*MW2^2*MZ2^2 + 216*MW2*MZ2^3 + 11*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (36*MW2^4*(MW2 + 2*MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*CW2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((3*CWw*MW*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3))/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) - (36*CWw*MW*MW2^2*
     (MT2*(24*MW2^3 + 4*MW2^2*MZ2 + 19*MW2*MZ2^2 - 11*MZ2^3) + 
      MW2*(16*MW2^3 - 28*MW2^2*MZ2 - 19*MW2*MZ2^2 + 22*MZ2^3))*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (36*CWw*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MW*MW2*MZ2*(64*MW2^3 - 48*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VMU) - (18*CWw*MW*MW2*(32*MW2^4 + 88*MW2^3*MZ2 - 18*MW2^2*MZ2^2 - 
      59*MW2*MZ2^3 + 11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (108*CWw*MW*MW2^4*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (18*CWw*MW*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (12*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VMU^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((96*CHbox*(MT2 - MW2)*MW2*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
       568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
     CHD*(-18*MT2^2*MZ2*(22528*MW2^6 + 50720*MW2^5*MZ2 - 228240*MW2^4*MZ2^2 + 
         205748*MW2^3*MZ2^3 - 51668*MW2^2*MZ2^4 - 4026*MW2*MZ2^5 + 
         1617*MZ2^6) + MW2*(90112*MW2^8*(-21 + 2*Pi^2) - 
         8134*MZ2^8*(-33 + 4*Pi^2) - 3072*MW2^7*MZ2*(-1293 + 184*Pi^2) + 
         256*MW2^6*MZ2^2*(-42657 + 3290*Pi^2) + 8*MW2^2*MZ2^5*
          (6795*MH2 + 660033*MZ2 - 67988*MZ2*Pi^2) + 128*MW2^5*MZ2^2*
          (495*MH2 + 125844*MZ2 - 4478*MZ2*Pi^2) - 96*MW2^4*MZ2^3*
          (525*MH2 + 61541*MZ2 + 2126*MZ2*Pi^2) + 3*MW2*MZ2^6*
          (-8085*MH2 - 494813*MZ2 + 61088*MZ2*Pi^2) + 8*MW2^3*MZ2^4*
          (-3105*MH2 - 754623*MZ2 + 92800*MZ2*Pi^2)) + 
       MT2*(-90112*MW2^8*(-21 + 2*Pi^2) + 8134*MZ2^8*(-33 + 4*Pi^2) + 
         3072*MW2^7*MZ2*(-1161 + 184*Pi^2) - 64*MW2^6*MZ2^2*
          (-196719 + 13160*Pi^2) + 8*MW2^2*MZ2^5*(-6795*MH2 - 690030*MZ2 + 
           67988*MZ2*Pi^2) + 3*MW2*MZ2^6*(8085*MH2 + 
           MZ2*(504515 - 61088*Pi^2)) + 40*MW2^3*MZ2^4*
          (621*MH2 + 32*MZ2*(4167 - 580*Pi^2)) + 24*MW2^4*MZ2^3*
          (2100*MH2 + MZ2*(416189 + 8504*Pi^2)) + 32*MW2^5*MZ2^2*
          (-1980*MH2 + MZ2*(-666591 + 17912*Pi^2)))))/
    (72*(MT2 - MW2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MH2*(-4*CHbox*MH2*(MH2 - MW2)*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      3*CHD*MW2*MZ2*(10*MH2^2*(16*MW2^3 - 192*MW2^2*MZ2 + 174*MW2*MZ2^2 - 
          25*MZ2^3) + 5*MH2*(1376*MW2^4 - 736*MW2^3*MZ2 - 900*MW2^2*MZ2^2 + 
          1258*MW2*MZ2^3 - 539*MZ2^4) + 8*MW2*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 
          552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 539*MZ2^4)))*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (CHD*MT2*(MW2^3*(39296*MW2^5 + 30784*MW2^4*MZ2 - 
        135888*MW2^3*MZ2^2 + 79480*MW2^2*MZ2^3 + 18404*MW2*MZ2^4 - 
        20493*MZ2^5) - 2*MT2*MW2^2*(27008*MW2^5 + 12640*MW2^4*MZ2 - 
        97296*MW2^3*MZ2^2 + 68116*MW2^2*MZ2^3 + 10043*MW2*MZ2^4 - 
        14355*MZ2^5) + 6*MT2^3*(4096*MW2^5 - 5632*MW2^4*MZ2 + 
        4336*MW2^3*MZ2^2 - 2032*MW2^2*MZ2^3 - 713*MW2*MZ2^4 + 539*MZ2^5) - 
      4*MT2^2*MW2*(2464*MW2^5 - 12328*MW2^4*MZ2 + 28920*MW2^3*MZ2^2 - 
        19855*MW2^2*MZ2^3 - 3065*MW2*MZ2^4 + 4026*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/(2*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2) - (CW2*(4*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(-4*MH2^2*(MT2 - MW2)^2*MW2*MZ2*(704*MW2^4 - 440*MW2^3*MZ2 - 
          1716*MW2^2*MZ2^2 + 1909*MW2*MZ2^3 - 457*MZ2^4) + 
        MW2*(-6*MT2^3*(8192*MW2^6 - 20864*MW2^5*MZ2 + 19168*MW2^4*MZ2^2 - 
            5304*MW2^3*MZ2^3 - 3238*MW2^2*MZ2^4 + 2585*MW2*MZ2^5 - 
            539*MZ2^6) + MW2^2*(-84480*MW2^7 + 142720*MW2^6*MZ2 + 
            68608*MW2^5*MZ2^2 - 259296*MW2^4*MZ2^3 + 83496*MW2^3*MZ2^4 + 
            101018*MW2^2*MZ2^5 - 47343*MW2*MZ2^6 - 1078*MZ2^7) + 
          MT2^2*(13824*MW2^7 - 51584*MW2^6*MZ2 + 160000*MW2^5*MZ2^2 - 
            212448*MW2^4*MZ2^3 + 33504*MW2^3*MZ2^4 + 102830*MW2^2*MZ2^5 - 
            41403*MW2*MZ2^6 - 1078*MZ2^7) + 2*MT2*MW2*(59904*MW2^7 - 
            129184*MW2^6*MZ2 - 4816*MW2^5*MZ2^2 + 178524*MW2^4*MZ2^3 - 
            64038*MW2^3*MZ2^4 - 83216*MW2^2*MZ2^5 + 38103*MW2*MZ2^6 + 
            1078*MZ2^7)) + MH2*(6*MT2^3*(8192*MW2^6 - 20864*MW2^5*MZ2 + 
            19168*MW2^4*MZ2^2 - 5304*MW2^3*MZ2^3 - 3238*MW2^2*MZ2^4 + 
            2585*MW2*MZ2^5 - 539*MZ2^6) - 2*MT2*MW2*(59904*MW2^7 - 
            139040*MW2^6*MZ2 + 16176*MW2^5*MZ2^2 + 166548*MW2^4*MZ2^3 - 
            72242*MW2^3*MZ2^4 - 69321*MW2^2*MZ2^5 + 33252*MW2*MZ2^6 + 
            1078*MZ2^7) + MT2^2*(-13824*MW2^7 + 41728*MW2^6*MZ2 - 
            139008*MW2^5*MZ2^2 + 200472*MW2^4*MZ2^3 - 41708*MW2^3*MZ2^4 - 
            88935*MW2^2*MZ2^5 + 36552*MW2*MZ2^6 + 1078*MZ2^7) + 
          MW2^2*(84480*MW2^7 - 152576*MW2^6*MZ2 - 47616*MW2^5*MZ2^2 + 
            247320*MW2^4*MZ2^3 - 91700*MW2^3*MZ2^4 - 87123*MW2^2*MZ2^5 + 
            42492*MW2*MZ2^6 + 1078*MZ2^7))))*B0i[bb0, 0, 0, MW2])/
    (4*(MT2 - MW2)^2*(-MH2 + MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW2) - ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(41472*MW2^8 - 74752*MW2^7*MZ2 - 40192*MW2^6*MZ2^2 - 
        32*MW2^5*(103*MH2 - 5347*MZ2)*MZ2^2 + 40*MW2^4*(200*MH2 - 3103*MZ2)*
         MZ2^3 + 49*MW2*(22*MH2 - MZ2)*MZ2^6 + 1078*MZ2^8 + 
        12*MW2^3*MZ2^4*(-343*MH2 + 1451*MZ2) + 2*MW2^2*MZ2^5*
         (-833*MH2 + 2201*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(1408*MW2^4 + 2176*MW2^3*MZ2 - 
      5256*MW2^2*MZ2^2 + 620*MW2*MZ2^3 + 539*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(704*MW2^3 + 264*MW2^2*MZ2 - 1452*MW2*MZ2^2 + 457*MZ2^3) + 
      CHbox*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 
        1208*MW2*MZ2^3 + 539*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2*(-79104*MW2^6 + 832*MW2^5*MZ2 + 200416*MW2^4*MZ2^2 - 
      41864*MW2^3*MZ2^3 - 43708*MW2^2*MZ2^4 + 8330*MW2*MZ2^5 + 539*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-1648*MW2^3 + 2352*MW2^2*MZ2 + 294*MW2*MZ2^2 - 539*MZ2^3) + 
      2*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(54*MT2^2*(64*MW2^4 - 352*MW2^3*MZ2 + 456*MW2^2*MZ2^2 - 
        268*MW2*MZ2^3 + 55*MZ2^4) + 2*MW2*(-8736*MW2^5 + 5312*MW2^4*MZ2 + 
        12460*MW2^3*MZ2^2 - 13050*MW2^2*MZ2^3 + 5698*MW2*MZ2^4 + 17*MZ2^5) + 
      MT2*(8384*MW2^5 - 12128*MW2^4*MZ2 + 24312*MW2^3*MZ2^2 - 
        17912*MW2^2*MZ2^3 - 2440*MW2*MZ2^4 + 1485*MZ2^5))*
     B0i[bb0, MZ2, MT2, MT2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHD*(8*MW2^2*(4704*MW2^5 + 3664*MW2^4*MZ2 - 10060*MW2^3*MZ2^2 - 
        4176*MW2^2*MZ2^3 + 3029*MW2*MZ2^4 + 166*MZ2^5) - 
      2*MT2^2*(10496*MW2^5 - 25344*MW2^4*MZ2 + 22912*MW2^3*MZ2^2 - 
        8456*MW2^2*MZ2^3 - 66*MW2*MZ2^4 + 539*MZ2^5) + 
      MT2*(-20992*MW2^6 + 19200*MW2^5*MZ2 + 19712*MW2^4*MZ2^2 - 
        31728*MW2^3*MZ2^3 + 12636*MW2^2*MZ2^4 + 1144*MW2*MZ2^5 - 539*MZ2^6))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (36*CHD*MW2^4*(560*MW2^4 + 592*MW2^3*MZ2 - 762*MW2^2*MZ2^2 + 
      343*MW2*MZ2^3 - 490*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*CHD*(5248*MW2^4 - 10048*MW2^3*MZ2 + 6432*MW2^2*MZ2^2 - 1012*MW2*MZ2^3 - 
      539*MZ2^4)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (18*CHD*MW2^2*(MW2 + MZ2)^2*(576*MW2^4 - 544*MW2^3*MZ2 + 336*MW2^2*MZ2^2 - 
      300*MW2*MZ2^3 + 13*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (6*CHD*MW2*(2*MW2*(MW2 + MZ2)^2*(1456*MW2^4 - 3304*MW2^3*MZ2 + 
        2634*MW2^2*MZ2^2 - 856*MW2*MZ2^3 - 11*MZ2^4) + 
      9*MT2^3*(64*MW2^4 - 352*MW2^3*MZ2 + 456*MW2^2*MZ2^2 - 268*MW2*MZ2^3 + 
        55*MZ2^4) + MT2^2*(1760*MW2^5 + 1184*MW2^4*MZ2 - 6244*MW2^3*MZ2^2 + 
        5746*MW2^2*MZ2^3 - 1868*MW2*MZ2^4 - 11*MZ2^5) + 
      MT2*MW2*(-5248*MW2^5 + 5376*MW2^4*MZ2 + 448*MW2^3*MZ2^2 - 
        1316*MW2^2*MZ2^3 - 861*MW2*MZ2^4 + 1034*MZ2^5))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[3] + 
 (24*CHWB*CW*MZ2^2*(-16*MW2^2 - 4*MW2*MZ2 + 11*MZ2^2)*SW*VMU^2*Class[4])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((CHWB*CW2*(12*MT2^2*(90112*MW2^7 + 187*MZ2^7*(49 - 116*SW2) + 
        64*MW2^6*MZ2*(-7181 + 1408*SW2) - 96*MW2^5*MZ2^2*(-8623 + 4318*SW2) + 
        8*MW2^3*MZ2^4*(30773 + 6662*SW2) - 6*MW2^2*MZ2^5*
         (-5342 + 50999*SW2) + 8*MW2^4*MZ2^3*(-87079 + 55458*SW2) + 
        MW2*MZ2^6*(-49103 + 152226*SW2)) + 
      MW2*(7974912*MW2^8 + 4096*MW2^7*MZ2*(-9807 + 11*(93 + 8*Pi^2)*SW2) - 
        768*MW2^6*MZ2^2*(-112133 + 4*(6145 + 436*Pi^2)*SW2) + 
        32*MW2^4*MZ2^3*(36*MH2*(-79 + 11*SW2) + MZ2*(2584611 - 581226*SW2 - 
            82864*Pi^2*SW2)) + 768*MW2^5*MZ2^2*(66*MH2 + 
          MZ2*(-137346 + 35673*SW2 + 3176*Pi^2*SW2)) - 
        3*MZ2^7*(1617*MH2*(-4 + SW2) + MZ2*(-236082 + 84271*SW2 + 
            9320*Pi^2*SW2)) - 24*MW2^2*MZ2^5*(3*MH2*(-880 + 69*SW2) + 
          MZ2*(-685921 + 308991*SW2 + 23920*Pi^2*SW2)) + 
        48*MW2^3*MZ2^4*(-6*MH2*(-71 + 35*SW2) + MZ2*(-914435 + 210767*SW2 + 
            35712*Pi^2*SW2)) + 2*MW2*MZ2^6*(18*MH2*(-1747 + 302*SW2) + 
          MZ2*(-2202504 + 1388631*SW2 + 54224*Pi^2*SW2))) - 
      MT2*(9056256*MW2^8 + 256*MW2^7*MZ2*(-181425 + 176*(117 + 8*Pi^2)*SW2) - 
        384*MW2^6*MZ2^2*(-255373 + (64094 + 3488*Pi^2)*SW2) - 
        3*MZ2^7*(1617*MH2*(-4 + SW2) + MZ2*(-236082 + 84271*SW2 + 
            9320*Pi^2*SW2)) + 96*MW2^5*MZ2^2*(528*MH2 + 
          MZ2*(-1208257 + 345990*SW2 + 25408*Pi^2*SW2)) + 
        2*MW2*MZ2^6*(18*MH2*(-1747 + 302*SW2) + MZ2*(-2089314 + 1284021*SW2 + 
            54224*Pi^2*SW2)) + 24*MW2^3*MZ2^4*(MH2*(852 - 420*SW2) + 
          MZ2*(-1805608 + 254695*SW2 + 71424*Pi^2*SW2)) - 
        12*MW2^2*MZ2^5*(6*MH2*(-880 + 69*SW2) + 
          MZ2*(-1294821 + 11960*(39 + 4*Pi^2)*SW2)) + 
        128*MW2^4*MZ2^3*(9*MH2*(-79 + 11*SW2) + 
          MZ2*(676617 - 4*(34659 + 5179*Pi^2)*SW2)))))/
    (36*MW*(MT2 - MW2)*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (MH2*(-24*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW + 
      CHWB*MW*(2*MW2^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
          1208*MW2*MZ2^3 - 539*MZ2^4)*(12*MW2^2 - 7*MW2*MZ2 - 
          MZ2^2*(5 + 13*SW2)) + MH2^2*(2816*MW2^6 - 539*MZ2^6 + 
          MW2*MZ2^5*(1061 - 1892*SW2) + 16*MW2^4*MZ2^2*(1237 - 616*SW2) + 
          512*MW2^5*MZ2*(-25 + 11*SW2) - 48*MW2^3*MZ2^3*(285 + 82*SW2) + 
          2*MW2^2*MZ2^4*(1675 + 4216*SW2)) - MH2*MW2*(36608*MW2^6 + 
          16*MW2^4*MZ2^2*(509 - 1320*SW2) + 539*MZ2^6*(9 + 8*SW2) + 
          512*MW2^5*MZ2*(-116 + 11*SW2) + 32*MW2^3*MZ2^3*(1070 + 157*SW2) + 
          2*MW2^2*MZ2^4*(-10489 + 6424*SW2) - MW2*MZ2^5*(3473 + 11556*SW2))))*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*MW2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MT2*(9*MT2^3*MZ2^2*(539*MZ2^5 + 16*MW2^2*MZ2^3*(60 - 401*SW2) - 
        64*MW2^4*MZ2*(226 + 39*SW2) + 128*MW2^5*(66 + 73*SW2) + 
        16*MW2^3*MZ2^2*(475 + 99*SW2) + 2*MW2*MZ2^4*(-1339 + 990*SW2)) - 
      2*MW2^3*(90112*MW2^7 + 12*MW2^2*MZ2^5*(26533 - 39348*SW2) + 
        512*MW2^6*MZ2*(-547 + 176*SW2) + 11*MZ2^7*(980 + 1571*SW2) - 
        192*MW2^5*MZ2^2*(-1343 + 2322*SW2) + 64*MW2^4*MZ2^3*
         (1723 + 3588*SW2) + 16*MW2*MZ2^6*(-6998 + 7383*SW2) + 
        8*MW2^3*MZ2^4*(-49423 + 51386*SW2)) - 
      2*MT2^2*MW2*(90112*MW2^7 + 12*MW2^2*MZ2^5*(26047 - 38985*SW2) - 
        384*MW2^5*MZ2^2*(-433 + 447*SW2) + 128*MW2^6*MZ2*(-1693 + 704*SW2) + 
        11*MZ2^7*(539 + 1256*SW2) + 88*MW2*MZ2^6*(-1229 + 1425*SW2) + 
        16*MW2^4*MZ2^3*(9961 + 2598*SW2) + 8*MW2^3*MZ2^4*
         (-50719 + 54212*SW2)) + MT2*MW2^2*(360448*MW2^7 + 
        512*MW2^6*MZ2*(-1693 + 704*SW2) - 384*MW2^5*MZ2^2*
         (-1138 + 3105*SW2) + 11*MZ2^7*(833 + 4880*SW2) + 
        64*MW2^4*MZ2^3*(16063 + 7539*SW2) - 48*MW2^2*MZ2^5*
         (-25507 + 36810*SW2) + 16*MW2^3*MZ2^4*(-114263 + 102475*SW2) + 
        2*MW2*MZ2^6*(-180151 + 235302*SW2)))*B0i[bb0, 0, 0, MT2])/
    (6*MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) - ((-48*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5)*SW + 
      CHWB*MW*(MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(8448*MW2^5 + 539*MZ2^5 + 
          16*MW2^3*MZ2^2*(475 - 192*SW2) - 192*MW2^2*MZ2^3*(-5 + 48*SW2) + 
          128*MW2^4*MZ2*(-113 + 88*SW2) + 2*MW2*MZ2^4*(-1339 + 2024*SW2)) + 
        MW2*(-24*MT2^3*MW2*MZ2^2*(2336*MW2^5 - 5776*MW2^4*MZ2 + 
            4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 1217*MW2*MZ2^4 + 517*MZ2^5)*
           SW2 + MT2^2*(247808*MW2^9 - 539*MZ2^9 + 32*MW2^4*MZ2^5*
             (28997 - 30856*SW2) + 11264*MW2^8*MZ2*(-87 + 22*SW2) - 
            512*MW2^7*MZ2^2*(-3529 + 1475*SW2) - 32*MW2^5*MZ2^4*
             (-8599 + 5690*SW2) + 128*MW2^6*MZ2^3*(-13031 + 8048*SW2) - 
            3*MW2*MZ2^8*(16339 + 8698*SW2) + 32*MW2^3*MZ2^6*
             (-29404 + 27709*SW2) - 4*MW2^2*MZ2^7*(-95173 + 51646*SW2)) + 
          MW2^2*(247808*MW2^9 - 539*MZ2^9 + 32*MW2^4*MZ2^5*
             (28997 - 30502*SW2) + 11264*MW2^8*MZ2*(-87 + 22*SW2) - 
            512*MW2^7*MZ2^2*(-3529 + 2024*SW2) - 3*MW2*MZ2^8*
             (16339 + 8346*SW2) + 128*MW2^6*MZ2^3*(-13031 + 12830*SW2) - 
            32*MW2^5*MZ2^4*(-8599 + 18872*SW2) - 4*MW2^2*MZ2^7*
             (-95173 + 61858*SW2) + 16*MW2^3*MZ2^6*(-58808 + 62873*SW2)) - 
          2*MT2*MW2*(247808*MW2^9 - 539*MZ2^9 + 2*MW2^2*MZ2^7*
             (177806 - 118253*SW2) + 8*MW2^4*MZ2^5*(121346 - 118225*SW2) + 
            2816*MW2^8*MZ2*(-333 + 88*SW2) - 128*MW2^7*MZ2^2*
             (-12913 + 6887*SW2) - 3*MW2*MZ2^8*(14183 + 7576*SW2) - 
            16*MW2^5*MZ2^4*(-6446 + 27043*SW2) + 32*MW2^6*MZ2^3*
             (-44897 + 41744*SW2) + 4*MW2^3*MZ2^6*(-228167 + 235733*SW2))) + 
        MH2*(24*MT2^3*MW2*MZ2^2*(2336*MW2^5 - 5776*MW2^4*MZ2 + 
            4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 1217*MW2*MZ2^4 + 517*MZ2^5)*
           SW2 + MW2^2*(-247808*MW2^9 + 539*MZ2^9 + 2*MW2^3*MZ2^6*
             (468645 - 512192*SW2) - 11264*MW2^8*MZ2*(-87 + 22*SW2) - 
            512*MW2^6*MZ2^3*(-3213 + 3235*SW2) + 256*MW2^7*MZ2^2*
             (-7025 + 4048*SW2) + 2*MW2*MZ2^8*(24239 + 7668*SW2) + 
            15*MW2^2*MZ2^7*(-25165 + 18322*SW2) + 16*MW2^5*MZ2^4*
             (-15819 + 39692*SW2) + 16*MW2^4*MZ2^5*(-58409 + 59981*SW2)) + 
          MT2^2*(-247808*MW2^9 + 539*MZ2^9 + 2*MW2^3*MZ2^6*
             (468645 - 452552*SW2) - 11264*MW2^8*MZ2*(-87 + 22*SW2) + 
            6400*MW2^7*MZ2^2*(-281 + 118*SW2) - 256*MW2^6*MZ2^3*
             (-6426 + 4079*SW2) + 2*MW2*MZ2^8*(24239 + 8196*SW2) + 
            21*MW2^2*MZ2^7*(-17975 + 11142*SW2) + 16*MW2^5*MZ2^4*
             (-15819 + 13328*SW2) + 16*MW2^4*MZ2^5*(-58409 + 60689*SW2)) + 
          2*MT2*MW2*(247808*MW2^9 - 539*MZ2^9 + 8*MW2^4*MZ2^5*
             (122176 - 116179*SW2) + 3*MW2^2*MZ2^7*(117465 - 87968*SW2) + 
            16*MW2^5*MZ2^4*(5067 - 28991*SW2) + 2816*MW2^8*MZ2*
             (-333 + 88*SW2) - 2*MW2*MZ2^8*(21005 + 6513*SW2) - 
            128*MW2^7*MZ2^2*(-12847 + 6887*SW2) + 32*MW2^6*MZ2^3*
             (-44181 + 42184*SW2) + 2*MW2^3*MZ2^6*(-454515 + 480674*SW2)))))*
     B0i[bb0, 0, 0, MW2])/(4*(MT2 - MW2)^2*(-MH2 + MW2)*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW*SW2) - 
   ((72*MW*MW2*MZ*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(270336*MW2^10 + 273920*MW2^8*MZ2^2 + 1617*MZ2^10 + 
        3072*MW2^9*MZ2*(-169 + 88*SW2) + MW2*MZ2^8*
         (MZ2*(166063 - 26664*SW2) + 1617*MH2*(-3 + 4*SW2)) + 
        384*MW2^6*MZ2^3*(MH2*(56 - 44*SW2) + MZ2*(2039 + 1252*SW2)) + 
        16*MW2^4*MZ2^5*(3*MH2*(713 + 526*SW2) - 11*MZ2*(11692 + 2271*SW2)) - 
        256*MW2^7*MZ2^2*(33*MH2 + MZ2*(1895 + 3282*SW2)) + 
        16*MW2^5*MZ2^4*(33*MH2*(-55 + 24*SW2) + 2*MZ2*(13417 + 15492*SW2)) - 
        6*MW2^3*MZ2^6*(MH2*(5195 + 3112*SW2) + MZ2*(-348023 + 31392*SW2)) + 
        MW2^2*MZ2^7*(MH2*(17781 - 8820*SW2) + 2*MZ2*(-475157 + 93093*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2*SW*SW2) + (3*CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
     (2816*MW2^5 + 128*MW2^4*MZ2 - 13744*MW2^3*MZ2^2 + 12304*MW2^2*MZ2^3 - 
      1370*MW2*MZ2^4 - 539*MZ2^5)*SW*B0i[bb0, MW2, 0, MT2])/
    (2*CW2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2816*MW2^5 + 
        128*MW2^4*MZ2 - 13744*MW2^3*MZ2^2 + 12304*MW2^2*MZ2^3 - 
        1370*MW2*MZ2^4 - 539*MZ2^5)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (4*MW2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (CHWB*CW*(135168*MW2^8 - 525312*MW2^7*MZ2 + 465664*MW2^6*MZ2^2 + 
      851520*MW2^5*MZ2^3 - 1151712*MW2^4*MZ2^4 + 139576*MW2^3*MZ2^5 + 
      157284*MW2^2*MZ2^6 - 31554*MW2*MZ2^7 - 539*MZ2^8)*SW*
     B0i[bb0, MW2, MW2, MZ2])/(4*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) + ((24*MW2*MZ*(MH2 - 2*MZ2)*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 
        552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 539*MZ2^4)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(MH2^2*(-2816*MW2^5 - 539*MZ2^5*(-3 + 4*SW2) - 
          256*MW2^4*MZ2*(-17 + 22*SW2) - 16*MW2^3*MZ2^2*(333 + 88*SW2) + 
          32*MW2^2*MZ2^3*(190 + 219*SW2) + 2*MW2*MZ2^4*(-2155 + 392*SW2)) + 
        4*MH2*(8448*MW2^6 - 6720*MW2^5*MZ2 + 539*MZ2^6*(1 + 3*SW2) + 
          16*MW2^3*MZ2^3*(1135 + 18*SW2) + 4*MW2*MZ2^5*(139 + 106*SW2) - 
          18*MW2^2*MZ2^4*(529 + 420*SW2) + 16*MW2^4*MZ2^2*(-691 + 440*SW2)) - 
        12*MZ2*(5632*MW2^6 - 1664*MW2^5*MZ2 + 539*MZ2^6*(1 + 2*SW2) - 
          16*MW2^3*MZ2^3*(-915 + 52*SW2) + 96*MW2^4*MZ2^2*(-127 + 88*SW2) + 
          6*MW2*MZ2^5*(-87 + 272*SW2) - 4*MW2^2*MZ2^4*(1507 + 2028*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) + (CHWB*CW2*(-337920*MW2^8 - 9163*MZ2^8 - 22848*MW2^4*MZ2^4*
       (-45 + 13*SW2) - 66*MW2*MZ2^7*(-669 + 74*SW2) - 
      128*MW2^6*MZ2^2*(-673 + 264*SW2) - 768*MW2^7*MZ2*(-669 + 440*SW2) + 
      12*MW2^2*MZ2^6*(4947 + 1444*SW2) + 16*MW2^3*MZ2^5*(-30283 + 3831*SW2) + 
      96*MW2^5*MZ2^3*(-9413 + 3940*SW2) - 24*MT2^2*MZ2*SW2*
       (7040*MW2^5 + 16*MW2^3*MZ2^2*(1229 - 506*SW2) - 
        11*MZ2^5*(49 + 86*SW2) + 32*MW2^4*MZ2*(-527 + 220*SW2) + 
        4*MW2^2*MZ2^3*(-3083 + 516*SW2) + 2*MW2*MZ2^4*(2123 + 1022*SW2)) + 
      MT2*(349184*MW2^7 + 24*MW2^2*MZ2^5*(26839 - 27904*SW2) - 
        3840*MW2^5*MZ2^2*(-317 + 173*SW2) + 1024*MW2^6*MZ2*
         (-1066 + 341*SW2) + 11*MZ2^7*(931 + 346*SW2) + 
        128*MW2^4*MZ2^3*(-1736 + 2691*SW2) + 16*MW2^3*MZ2^4*
         (-42913 + 33926*SW2) + 4*MW2*MZ2^6*(-54199 + 47376*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(6*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) - (CHWB*CW*(24*MT2^2*(7040*MW2^6 + 473*MZ2^6*SW2 + 
        44*MW2^2*MZ2^4*(239 + 23*SW2) + 128*MW2^5*MZ2*(-173 + 55*SW2) - 
        4*MW2*MZ2^5*(539 + 492*SW2) - 16*MW2^4*MZ2^2*(-1937 + 726*SW2) + 
        8*MW2^3*MZ2^3*(-3031 + 764*SW2)) + 
      12*MT2*(14080*MW2^7 + 473*MZ2^7*SW2 + 256*MW2^6*MZ2*(-118 + 55*SW2) - 
        32*MW2^5*MZ2^2*(-553 + 66*SW2) + 4*MW2^2*MZ2^5*(4180 + 291*SW2) - 
        16*MW2^4*MZ2^3*(-843 + 974*SW2) - 2*MW2*MZ2^6*(2156 + 1457*SW2) + 
        8*MW2^3*MZ2^4*(-3433 + 1533*SW2)) + 
      MZ2*(-343552*MW2^7 + 539*MZ2^7 - 256*MW2^6*MZ2*(-875 + 2224*SW2) - 
        64*MW2^5*MZ2^2*(-4125 + 2416*SW2) + 16*MW2^3*MZ2^4*
         (-793 + 3076*SW2) + 2*MW2*MZ2^6*(-13883 + 8756*SW2) + 
        32*MW2^4*MZ2^3*(-8441 + 20416*SW2) - 4*MW2^2*MZ2^5*
         (-31371 + 47132*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (108*CHWB*CW*MW2^3*MZ2*(608*MW2^4 + 32*MW2^3*MZ2 - 108*MW2^2*MZ2^2 + 
      10*MW2*MZ2^3 - 245*MZ2^4)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (6*CHWB*CW*MZ2*(MT2^3*(-3488*MW2^4 + 9776*MW2^3*MZ2 - 9372*MW2^2*MZ2^2 + 
        4124*MW2*MZ2^3 - 473*MZ2^4) - MT2^2*(3520*MW2^5 + 2944*MW2^4*MZ2 - 
        15656*MW2^3*MZ2^2 + 15596*MW2^2*MZ2^3 - 6148*MW2*MZ2^4 + 473*MZ2^5) + 
      2*MW2^2*(-8768*MW2^5 + 5344*MW2^4*MZ2 + 9496*MW2^3*MZ2^2 - 
        11644*MW2^2*MZ2^3 + 3575*MW2*MZ2^4 + 539*MZ2^5) + 
      MT2*(24544*MW2^6 - 35024*MW2^5*MZ2 - 108*MW2^4*MZ2^2 + 
        28452*MW2^3*MZ2^3 - 19333*MW2^2*MZ2^4 + 3036*MW2*MZ2^5 + 539*MZ2^6))*
     SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (36*CHWB*CW*MW2*MZ2*(MW2 + MZ2)^2*(576*MW2^4 - 544*MW2^3*MZ2 + 
      336*MW2^2*MZ2^2 - 300*MW2*MZ2^3 + 13*MZ2^4)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - (12*CHWB*CW*MZ2*(2*MW2*(MW2 + MZ2)^2*(1456*MW2^4 - 
        3304*MW2^3*MZ2 + 2634*MW2^2*MZ2^2 - 856*MW2*MZ2^3 - 11*MZ2^4) + 
      9*MT2^3*(64*MW2^4 - 352*MW2^3*MZ2 + 456*MW2^2*MZ2^2 - 268*MW2*MZ2^3 + 
        55*MZ2^4) + MT2^2*(1760*MW2^5 + 1184*MW2^4*MZ2 - 6244*MW2^3*MZ2^2 + 
        5746*MW2^2*MZ2^3 - 1868*MW2*MZ2^4 - 11*MZ2^5) + 
      MT2*MW2*(-5248*MW2^5 + 5376*MW2^4*MZ2 + 448*MW2^3*MZ2^2 - 
        1316*MW2^2*MZ2^3 - 861*MW2*MZ2^4 + 1034*MZ2^5))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[4] + 
 (12*MZ2*VMU^2*(MZ2^3*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
      5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
      10*CHu[1, 1] - 10*CHu[2, 2]) - 3*MW2*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] - 
      44*CHd[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 5*CHq3[1, 1] + 
      5*CHq3[2, 2] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
    8*MW2^3*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
      10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
      2*CHu[1, 1] - 2*CHu[2, 2]) + 12*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] - 
      14*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 4*CHq1[3, 3] + CHq3[1, 1] + 
      CHq3[2, 2] - 4*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((2*CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (5632*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 
      3*MW2*MZ2^5*(152*CHd[1, 1] + 152*CHd[2, 2] - 804*CHd[3, 3] - 
        382*CHl3[1, 1] - 382*CHl3[2, 2] + 749*CHq1[1, 1] + 749*CHq1[2, 2] + 
        168*CHq1[3, 3] + 1237*CHq3[1, 1] + 1237*CHq3[2, 2] + 168*CHq3[3, 3] - 
        304*CHu[1, 1] - 304*CHu[2, 2]) + 
      MZ2^6*(120*CHd[1, 1] + 120*CHd[2, 2] - 468*CHd[3, 3] - 245*CHl3[1, 1] - 
        245*CHl3[2, 2] + 615*CHq1[1, 1] + 615*CHq1[2, 2] + 234*CHq1[3, 3] + 
        245*CHq3[1, 1] + 245*CHq3[2, 2] + 234*CHq3[3, 3] - 240*CHu[1, 1] - 
        240*CHu[2, 2]) + 16*MW2^3*MZ2^3*(60*CHd[1, 1] + 60*CHd[2, 2] - 
        450*CHd[3, 3] - 110*CHl3[1, 1] - 110*CHl3[2, 2] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 144*CHq1[3, 3] - 457*CHq3[1, 1] - 457*CHq3[2, 2] + 
        144*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) - 
      192*MW2^4*MZ2^2*(10*CHd[1, 1] + 10*CHd[2, 2] - 69*CHd[3, 3] - 
        35*CHl3[1, 1] - 35*CHl3[2, 2] - 38*CHq1[1, 1] - 38*CHq1[2, 2] - 
        15*CHq1[3, 3] - 10*CHq3[1, 1] - 10*CHq3[2, 2] - 15*CHq3[3, 3] - 
        20*CHu[1, 1] - 20*CHu[2, 2]) - 24*MW2^2*MZ2^4*
       (10*CHd[1, 1] + 10*CHd[2, 2] + 45*CHd[3, 3] + 23*CHl3[1, 1] + 
        23*CHl3[2, 2] - 242*CHq1[1, 1] - 242*CHq1[2, 2] + 99*CHq1[3, 3] - 
        311*CHq3[1, 1] - 311*CHq3[2, 2] + 99*CHq3[3, 3] - 20*CHu[1, 1] - 
        20*CHu[2, 2]) + 192*MW2^5*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] - 
        36*CHd[3, 3] - 38*CHl3[1, 1] - 38*CHl3[2, 2] - 19*CHq1[1, 1] - 
        19*CHq1[2, 2] - 36*CHq1[3, 3] + 29*CHq3[1, 1] + 29*CHq3[2, 2] - 
        36*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2])))/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (2816*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 2*MW2*MZ2^4*
       (211*CHd[1, 1] + 211*CHd[2, 2] - 4444*CHd[3, 3] + 539*CHl3[1, 1] + 
        539*CHl3[2, 2] - 211*CHq1[1, 1] - 211*CHq1[2, 2] - 1012*CHq1[3, 3] + 
        735*CHq3[1, 1] + 735*CHq3[2, 2] - 1012*CHq3[3, 3] - 422*CHu[1, 1] - 
        422*CHu[2, 2]) + 4*MW2^2*MZ2^3*(111*CHd[1, 1] + 111*CHd[2, 2] - 
        3270*CHd[3, 3] + 604*CHl3[1, 1] + 604*CHl3[2, 2] - 111*CHq1[1, 1] - 
        111*CHq1[2, 2] - 3216*CHq1[3, 3] + 441*CHq3[1, 1] + 441*CHq3[2, 2] - 
        3216*CHq3[3, 3] - 222*CHu[1, 1] - 222*CHu[2, 2]) - 
      16*MW2^3*MZ2^2*(68*CHd[1, 1] + 68*CHd[2, 2] - 494*CHd[3, 3] + 
        69*CHl3[1, 1] + 69*CHl3[2, 2] - 68*CHq1[1, 1] - 68*CHq1[2, 2] - 
        1256*CHq1[3, 3] + 198*CHq3[1, 1] + 198*CHq3[2, 2] - 1256*CHq3[3, 3] - 
        136*CHu[1, 1] - 136*CHu[2, 2]) + 32*MW2^4*MZ2*
       (13*CHd[1, 1] + 13*CHd[2, 2] + 2*CHd[3, 3] - 70*CHl3[1, 1] - 
        70*CHl3[2, 2] - 13*CHq1[1, 1] - 13*CHq1[2, 2] - 328*CHq1[3, 3] + 
        105*CHq3[1, 1] + 105*CHq3[2, 2] - 328*CHq3[3, 3] - 26*CHu[1, 1] - 
        26*CHu[2, 2]) + 49*MZ2^5*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
        5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
        10*CHu[1, 1] - 10*CHu[2, 2])))/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2) - (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (MZ2^4*(479*CHd[1, 1] + 479*CHd[2, 2] - 1628*CHd[3, 3] - 
        1078*CHl3[1, 1] - 1078*CHl3[2, 2] - 479*CHq1[1, 1] - 479*CHq1[2, 2] + 
        4048*CHq1[3, 3] - 735*CHq3[1, 1] - 735*CHq3[2, 2] + 6204*CHq3[3, 3] - 
        958*CHu[1, 1] - 958*CHu[2, 2]) - 4*MW2*MZ2^3*
       (353*CHd[1, 1] + 353*CHd[2, 2] - 2792*CHd[3, 3] - 604*CHl3[1, 1] - 
        604*CHl3[2, 2] - 353*CHq1[1, 1] - 353*CHq1[2, 2] + 3112*CHq1[3, 3] + 
        51*CHq3[1, 1] + 51*CHq3[2, 2] + 4320*CHq3[3, 3] - 706*CHu[1, 1] - 
        706*CHu[2, 2]) - 32*MW2^3*MZ2*(43*CHd[1, 1] + 43*CHd[2, 2] - 
        694*CHd[3, 3] + 70*CHl3[1, 1] + 70*CHl3[2, 2] - 43*CHq1[1, 1] - 
        43*CHq1[2, 2] - 34*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 
        174*CHq3[3, 3] - 86*CHu[1, 1] - 86*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(25*CHd[1, 1] + 25*CHd[2, 2] - 481*CHd[3, 3] - 
        23*CHl3[1, 1] - 23*CHl3[2, 2] - 25*CHq1[1, 1] - 25*CHq1[2, 2] + 
        245*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 291*CHq3[3, 3] - 
        50*CHu[1, 1] - 50*CHu[2, 2]) + 704*MW2^4*(CHd[1, 1] + CHd[2, 2] - 
        10*CHd[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - CHq1[1, 1] - 
        CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
        18*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (MZ2^4*(479*CHd[1, 1] + 479*CHd[2, 2] - 1628*CHd[3, 3] - 
        1078*CHl3[1, 1] - 1078*CHl3[2, 2] - 479*CHq1[1, 1] - 479*CHq1[2, 2] + 
        4048*CHq1[3, 3] - 735*CHq3[1, 1] - 735*CHq3[2, 2] + 4048*CHq3[3, 3] - 
        958*CHu[1, 1] - 958*CHu[2, 2]) - 4*MW2*MZ2^3*
       (353*CHd[1, 1] + 353*CHd[2, 2] - 2792*CHd[3, 3] - 604*CHl3[1, 1] - 
        604*CHl3[2, 2] - 353*CHq1[1, 1] - 353*CHq1[2, 2] + 3112*CHq1[3, 3] + 
        51*CHq3[1, 1] + 51*CHq3[2, 2] + 3112*CHq3[3, 3] - 706*CHu[1, 1] - 
        706*CHu[2, 2]) - 32*MW2^3*MZ2*(43*CHd[1, 1] + 43*CHd[2, 2] - 
        694*CHd[3, 3] + 70*CHl3[1, 1] + 70*CHl3[2, 2] - 43*CHq1[1, 1] - 
        43*CHq1[2, 2] - 34*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 
        34*CHq3[3, 3] - 86*CHu[1, 1] - 86*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(25*CHd[1, 1] + 25*CHd[2, 2] - 481*CHd[3, 3] - 
        23*CHl3[1, 1] - 23*CHl3[2, 2] - 25*CHq1[1, 1] - 25*CHq1[2, 2] + 
        245*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 245*CHq3[3, 3] - 
        50*CHu[1, 1] - 50*CHu[2, 2]) + 704*MW2^4*(CHd[1, 1] + CHd[2, 2] - 
        10*CHd[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - CHq1[1, 1] - 
        CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
        10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (MZ2^4*(479*CHd[1, 1] + 479*CHd[2, 2] - 1628*CHd[3, 3] - 
        1078*CHl3[1, 1] - 1078*CHl3[2, 2] - 479*CHq1[1, 1] - 479*CHq1[2, 2] + 
        4048*CHq1[3, 3] - 735*CHq3[1, 1] - 735*CHq3[2, 2] + 4048*CHq3[3, 3] - 
        958*CHu[1, 1] - 958*CHu[2, 2]) - 4*MW2*MZ2^3*
       (353*CHd[1, 1] + 353*CHd[2, 2] - 2792*CHd[3, 3] - 604*CHl3[1, 1] - 
        604*CHl3[2, 2] - 353*CHq1[1, 1] - 353*CHq1[2, 2] + 3112*CHq1[3, 3] + 
        51*CHq3[1, 1] + 51*CHq3[2, 2] + 3112*CHq3[3, 3] - 706*CHu[1, 1] - 
        706*CHu[2, 2]) - 32*MW2^3*MZ2*(43*CHd[1, 1] + 43*CHd[2, 2] - 
        694*CHd[3, 3] + 70*CHl3[1, 1] + 70*CHl3[2, 2] - 43*CHq1[1, 1] - 
        43*CHq1[2, 2] - 34*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 
        34*CHq3[3, 3] - 86*CHu[1, 1] - 86*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(25*CHd[1, 1] + 25*CHd[2, 2] - 481*CHd[3, 3] - 
        23*CHl3[1, 1] - 23*CHl3[2, 2] - 25*CHq1[1, 1] - 25*CHq1[2, 2] + 
        245*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 245*CHq3[3, 3] - 
        50*CHu[1, 1] - 50*CHu[2, 2]) + 704*MW2^4*(CHd[1, 1] + CHd[2, 2] - 
        10*CHd[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - CHq1[1, 1] - 
        CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
        10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (3520*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
      2*MW2^2*MZ2^3*(135*CHd[1, 1] + 135*CHd[2, 2] + 288*CHd[3, 3] - 
        104*CHl3[1, 1] - 104*CHl3[2, 2] - 135*CHq1[1, 1] - 135*CHq1[2, 2] - 
        6102*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 5894*CHq3[3, 3] - 
        270*CHu[1, 1] - 270*CHu[2, 2]) + MW2*MZ2^4*(135*CHd[1, 1] + 
        135*CHd[2, 2] + 264*CHd[3, 3] - 1012*CHl3[1, 1] - 1012*CHl3[2, 2] - 
        135*CHq1[1, 1] - 135*CHq1[2, 2] + 6534*CHq1[3, 3] + 351*CHq3[1, 1] + 
        351*CHq3[2, 2] + 8558*CHq3[3, 3] - 270*CHu[1, 1] - 270*CHu[2, 2]) - 
      8*MW2^3*MZ2^2*(90*CHd[1, 1] + 90*CHd[2, 2] + 192*CHd[3, 3] - 
        521*CHl3[1, 1] - 521*CHl3[2, 2] - 90*CHq1[1, 1] - 90*CHq1[2, 2] - 
        1404*CHq1[3, 3] + 108*CHq3[1, 1] + 108*CHq3[2, 2] - 362*CHq3[3, 3] - 
        180*CHu[1, 1] - 180*CHu[2, 2]) + 16*MW2^4*MZ2*
       (27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 362*CHl3[1, 1] - 
        362*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 
        81*CHq3[1, 1] + 81*CHq3[2, 2] + 454*CHq3[3, 3] - 54*CHu[1, 1] - 
        54*CHu[2, 2]) + MZ2^5*(-117*CHd[1, 1] - 117*CHd[2, 2] - 
        264*CHd[3, 3] + 539*CHl3[1, 1] + 539*CHl3[2, 2] + 117*CHq1[1, 1] + 
        117*CHq1[2, 2] - 1485*CHq1[3, 3] - 2563*CHq3[3, 3] + 234*CHu[1, 1] + 
        234*CHu[2, 2])))/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (18*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (1408*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 
      245*MZ2^5*(CHq3[1, 1] + CHq3[2, 2]) + 8*MW2^2*MZ2^3*
       (54*CHd[1, 1] + 54*CHd[2, 2] - 369*CHd[3, 3] - 164*CHl3[1, 1] - 
        164*CHl3[2, 2] - 54*CHq1[1, 1] - 54*CHq1[2, 2] + 9*CHq1[3, 3] + 
        104*CHq3[1, 1] + 104*CHq3[2, 2] + 9*CHq3[3, 3] - 108*CHu[1, 1] - 
        108*CHu[2, 2]) - 32*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] - 
        117*CHd[3, 3] - 75*CHl3[1, 1] - 75*CHl3[2, 2] - 18*CHq1[1, 1] - 
        18*CHq1[2, 2] - 36*CHq1[3, 3] + 59*CHq3[1, 1] + 59*CHq3[2, 2] - 
        36*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      64*MW2^4*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] - 27*CHd[3, 3] - 
        34*CHl3[1, 1] - 34*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] - 
        27*CHq1[3, 3] + 41*CHq3[1, 1] + 41*CHq3[2, 2] - 27*CHq3[3, 3] - 
        12*CHu[1, 1] - 12*CHu[2, 2]) + 2*MW2*MZ2^4*(-120*CHd[1, 1] - 
        120*CHd[2, 2] + 468*CHd[3, 3] + 245*CHl3[1, 1] + 245*CHl3[2, 2] + 
        120*CHq1[1, 1] + 120*CHq1[2, 2] - 234*CHq1[3, 3] + 83*CHq3[1, 1] + 
        83*CHq3[2, 2] - 234*CHq3[3, 3] + 240*CHu[1, 1] + 240*CHu[2, 2])))/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(-12*MT2^2*(2*MW2 - MZ2)*
       (3520*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MW2^2*MZ2^3*(135*CHd[1, 1] + 135*CHd[2, 2] + 288*CHd[3, 3] - 
          104*CHl3[1, 1] - 104*CHl3[2, 2] - 135*CHq1[1, 1] - 135*CHq1[2, 2] - 
          6102*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 5894*CHq3[3, 3] - 
          270*CHu[1, 1] - 270*CHu[2, 2]) + MW2*MZ2^4*(135*CHd[1, 1] + 
          135*CHd[2, 2] + 264*CHd[3, 3] - 1012*CHl3[1, 1] - 1012*CHl3[2, 2] - 
          135*CHq1[1, 1] - 135*CHq1[2, 2] + 6534*CHq1[3, 3] + 
          351*CHq3[1, 1] + 351*CHq3[2, 2] + 8558*CHq3[3, 3] - 270*CHu[1, 1] - 
          270*CHu[2, 2]) - 8*MW2^3*MZ2^2*(90*CHd[1, 1] + 90*CHd[2, 2] + 
          192*CHd[3, 3] - 521*CHl3[1, 1] - 521*CHl3[2, 2] - 90*CHq1[1, 1] - 
          90*CHq1[2, 2] - 1404*CHq1[3, 3] + 108*CHq3[1, 1] + 108*CHq3[2, 2] - 
          362*CHq3[3, 3] - 180*CHu[1, 1] - 180*CHu[2, 2]) + 
        16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
          362*CHl3[1, 1] - 362*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 
          270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 454*CHq3[3, 3] - 
          54*CHu[1, 1] - 54*CHu[2, 2]) + MZ2^5*(-117*CHd[1, 1] - 
          117*CHd[2, 2] - 264*CHd[3, 3] + 539*CHl3[1, 1] + 539*CHl3[2, 2] + 
          117*CHq1[1, 1] + 117*CHq1[2, 2] - 1485*CHq1[3, 3] - 
          2563*CHq3[3, 3] + 234*CHu[1, 1] + 234*CHu[2, 2])) - 
      6*MT2*(4*MW2^2 + 4*MW2*MZ2 - MZ2^2)*
       (3520*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MW2^2*MZ2^3*(135*CHd[1, 1] + 135*CHd[2, 2] + 288*CHd[3, 3] - 
          104*CHl3[1, 1] - 104*CHl3[2, 2] - 135*CHq1[1, 1] - 135*CHq1[2, 2] - 
          6102*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 5894*CHq3[3, 3] - 
          270*CHu[1, 1] - 270*CHu[2, 2]) + MW2*MZ2^4*(135*CHd[1, 1] + 
          135*CHd[2, 2] + 264*CHd[3, 3] - 1012*CHl3[1, 1] - 1012*CHl3[2, 2] - 
          135*CHq1[1, 1] - 135*CHq1[2, 2] + 6534*CHq1[3, 3] + 
          351*CHq3[1, 1] + 351*CHq3[2, 2] + 8558*CHq3[3, 3] - 270*CHu[1, 1] - 
          270*CHu[2, 2]) - 8*MW2^3*MZ2^2*(90*CHd[1, 1] + 90*CHd[2, 2] + 
          192*CHd[3, 3] - 521*CHl3[1, 1] - 521*CHl3[2, 2] - 90*CHq1[1, 1] - 
          90*CHq1[2, 2] - 1404*CHq1[3, 3] + 108*CHq3[1, 1] + 108*CHq3[2, 2] - 
          362*CHq3[3, 3] - 180*CHu[1, 1] - 180*CHu[2, 2]) + 
        16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
          362*CHl3[1, 1] - 362*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 
          270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 454*CHq3[3, 3] - 
          54*CHu[1, 1] - 54*CHu[2, 2]) + MZ2^5*(-117*CHd[1, 1] - 
          117*CHd[2, 2] - 264*CHd[3, 3] + 539*CHl3[1, 1] + 539*CHl3[2, 2] + 
          117*CHq1[1, 1] + 117*CHq1[2, 2] - 1485*CHq1[3, 3] - 
          2563*CHq3[3, 3] + 234*CHu[1, 1] + 234*CHu[2, 2])) + 
      (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (2816*MW2^6*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 3*CHq3[1, 1] + 
          3*CHq3[2, 2] - 10*CHq3[3, 3]) + 2*MW2*MZ2^5*(935*CHd[1, 1] + 
          935*CHd[2, 2] - 8228*CHd[3, 3] - 539*CHl3[1, 1] - 539*CHl3[2, 2] - 
          935*CHq1[1, 1] - 935*CHq1[2, 2] + 4114*CHq1[3, 3] - 
          735*CHq3[1, 1] - 735*CHq3[2, 2] - 66*CHq3[3, 3] - 1870*CHu[1, 1] - 
          1870*CHu[2, 2]) + 8*MW2^3*MZ2^3*(547*CHd[1, 1] + 547*CHd[2, 2] - 
          10030*CHd[3, 3] + 466*CHl3[1, 1] + 466*CHl3[2, 2] - 
          547*CHq1[1, 1] - 547*CHq1[2, 2] - 2788*CHq1[3, 3] - 
          939*CHq3[1, 1] - 939*CHq3[2, 2] - 496*CHq3[3, 3] - 1094*CHu[1, 1] - 
          1094*CHu[2, 2]) - 32*MW2^4*MZ2^2*(167*CHd[1, 1] + 167*CHd[2, 2] - 
          1880*CHd[3, 3] + 139*CHl3[1, 1] + 139*CHl3[2, 2] - 167*CHq1[1, 1] - 
          167*CHq1[2, 2] - 1652*CHq1[3, 3] - 357*CHq3[1, 1] - 
          357*CHq3[2, 2] + 114*CHq3[3, 3] - 334*CHu[1, 1] - 334*CHu[2, 2]) + 
        64*MW2^5*MZ2*(35*CHd[1, 1] + 35*CHd[2, 2] - 218*CHd[3, 3] - 
          26*CHl3[1, 1] - 26*CHl3[2, 2] - 35*CHq1[1, 1] - 35*CHq1[2, 2] - 
          548*CHq1[3, 3] - 99*CHq3[1, 1] - 99*CHq3[2, 2] + 396*CHq3[3, 3] - 
          70*CHu[1, 1] - 70*CHu[2, 2]) - 49*MZ2^6*(5*CHd[1, 1] + 
          5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 
          22*CHq1[3, 3] - 22*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2]) + 
        4*MW2^2*MZ2^4*(-1028*CHd[1, 1] - 1028*CHd[2, 2] + 13298*CHd[3, 3] + 
          65*CHl3[1, 1] + 65*CHl3[2, 2] + 1028*CHq1[1, 1] + 1028*CHq1[2, 2] - 
          1996*CHq1[3, 3] + 441*CHq3[1, 1] + 441*CHq3[2, 2] - 
          180*CHq3[3, 3] + 2056*CHu[1, 1] + 2056*CHu[2, 2]))))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MH2*B0i[bb0, 0, 0, MH2]*(-12*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       (3*MW2*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] - 44*CHd[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 5*CHq3[1, 1] + 5*CHq3[2, 2] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 8*MW2^3*(CHd[1, 1] + CHd[2, 2] - 
          10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) - 12*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] - 14*CHd[3, 3] - 
          CHq1[1, 1] - CHq1[2, 2] - 4*CHq1[3, 3] + CHq3[1, 1] + CHq3[2, 2] - 
          4*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
        MZ2^3*(-5*CHd[1, 1] - 5*CHd[2, 2] + 44*CHd[3, 3] + 5*CHq1[1, 1] + 
          5*CHq1[2, 2] - 22*CHq1[3, 3] - 22*CHq3[3, 3] + 10*CHu[1, 1] + 
          10*CHu[2, 2])) + MH2^2*(2816*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
        2*MW2*MZ2^4*(495*CHd[1, 1] + 495*CHd[2, 2] - 1140*CHd[3, 3] - 
          1747*CHl3[1, 1] - 1747*CHl3[2, 2] - 495*CHq1[1, 1] - 
          495*CHq1[2, 2] + 7236*CHq1[3, 3] - 633*CHq3[1, 1] - 
          633*CHq3[2, 2] + 7236*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2]) - 
        4*MW2^2*MZ2^3*(189*CHd[1, 1] + 189*CHd[2, 2] - 2502*CHd[3, 3] - 
          880*CHl3[1, 1] - 880*CHl3[2, 2] - 189*CHq1[1, 1] - 189*CHq1[2, 2] + 
          6156*CHq1[3, 3] - 333*CHq3[1, 1] - 333*CHq3[2, 2] + 
          6156*CHq3[3, 3] - 378*CHu[1, 1] - 378*CHu[2, 2]) + 
        16*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] - 894*CHd[3, 3] + 
          71*CHl3[1, 1] + 71*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 
          1188*CHq1[3, 3] - 204*CHq3[1, 1] - 204*CHq3[2, 2] + 
          1188*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) - 
        32*MW2^4*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] - 222*CHd[3, 3] + 
          158*CHl3[1, 1] + 158*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
          108*CHq1[3, 3] - 39*CHq3[1, 1] - 39*CHq3[2, 2] + 108*CHq3[3, 3] - 
          18*CHu[1, 1] - 18*CHu[2, 2]) + MZ2^5*(-234*CHd[1, 1] - 
          234*CHd[2, 2] - 528*CHd[3, 3] + 1078*CHl3[1, 1] + 1078*CHl3[2, 2] + 
          234*CHq1[1, 1] + 234*CHq1[2, 2] - 2970*CHq1[3, 3] + 
          735*CHq3[1, 1] + 735*CHq3[2, 2] - 2970*CHq3[3, 3] + 468*CHu[1, 1] + 
          468*CHu[2, 2])) - MH2*(2816*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 
        2*MW2^2*MZ2^4*(3279*CHd[1, 1] + 3279*CHd[2, 2] - 37512*CHd[3, 3] - 
          1747*CHl3[1, 1] - 1747*CHl3[2, 2] - 3279*CHq1[1, 1] - 
          3279*CHq1[2, 2] + 6612*CHq1[3, 3] + 2319*CHq3[1, 1] + 
          2319*CHq3[2, 2] + 6612*CHq3[3, 3] - 6558*CHu[1, 1] - 
          6558*CHu[2, 2]) - 4*MW2^3*MZ2^3*(1905*CHd[1, 1] + 1905*CHd[2, 2] - 
          25746*CHd[3, 3] - 880*CHl3[1, 1] - 880*CHl3[2, 2] - 
          1905*CHq1[1, 1] - 1905*CHq1[2, 2] - 96*CHq1[3, 3] + 
          2367*CHq3[1, 1] + 2367*CHq3[2, 2] - 96*CHq3[3, 3] - 
          3810*CHu[1, 1] - 3810*CHu[2, 2]) + 16*MW2^4*MZ2^2*
         (354*CHd[1, 1] + 354*CHd[2, 2] - 5046*CHd[3, 3] + 71*CHl3[1, 1] + 
          71*CHl3[2, 2] - 354*CHq1[1, 1] - 354*CHq1[2, 2] - 984*CHq1[3, 3] + 
          408*CHq3[1, 1] + 408*CHq3[2, 2] - 984*CHq3[3, 3] - 708*CHu[1, 1] - 
          708*CHu[2, 2]) - 32*MW2^5*MZ2*(75*CHd[1, 1] + 75*CHd[2, 2] - 
          882*CHd[3, 3] + 158*CHl3[1, 1] + 158*CHl3[2, 2] - 75*CHq1[1, 1] - 
          75*CHq1[2, 2] - 552*CHq1[3, 3] + 159*CHq3[1, 1] + 159*CHq3[2, 2] - 
          552*CHq3[3, 3] - 150*CHu[1, 1] - 150*CHu[2, 2]) + 
        147*MZ2^6*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
          5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
          10*CHu[2, 2]) + MW2*MZ2^5*(-2937*CHd[1, 1] - 2937*CHd[2, 2] + 
          31020*CHd[3, 3] + 1078*CHl3[1, 1] + 1078*CHl3[2, 2] + 
          2937*CHq1[1, 1] + 2937*CHq1[2, 2] - 9042*CHq1[3, 3] - 
          1470*CHq3[1, 1] - 1470*CHq3[2, 2] - 9042*CHq3[3, 3] + 
          5874*CHu[1, 1] + 5874*CHu[2, 2]))))/
    (4*(MH2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(45056*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
        CHq3[2, 2]) - 128*MW2^6*MZ2^2*(22*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(284*CHd[1, 1] + 284*CHd[2, 2] + 1750*CHd[3, 3] + 246*CHe[1, 1] + 
          246*CHe[2, 2] + 246*CHe[3, 3] + 246*CHl1[1, 1] + 246*CHl1[2, 2] + 
          246*CHl1[3, 3] - 1170*CHl3[1, 1] - 1170*CHl3[2, 2] + 
          70*CHl3[3, 3] - 221*CHq1[1, 1] - 221*CHq1[2, 2] - 1424*CHq1[3, 3] + 
          1339*CHq3[1, 1] + 1339*CHq3[2, 2] - 1424*CHq3[3, 3] - 
          568*CHu[1, 1] - 568*CHu[2, 2])) - 
      MZ2^8*(MZ2*(2216*CHd[1, 1] + 2216*CHd[2, 2] - 22088*CHd[3, 3] + 
          1078*CHl3[1, 1] + 1078*CHl3[2, 2] - 2216*CHq1[1, 1] - 
          2216*CHq1[2, 2] + 7810*CHq1[3, 3] + 735*CHq3[1, 1] + 
          735*CHq3[2, 2] + 7810*CHq3[3, 3] - 4432*CHu[1, 1] - 
          4432*CHu[2, 2]) - 49*MH2*(5*CHd[1, 1] + 5*CHd[2, 2] - 
          44*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 
          22*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2])) - 
      256*MW2^7*MZ2^2*(36*CHd[1, 1] + 36*CHd[2, 2] - 790*CHd[3, 3] - 
        44*CHe[1, 1] - 44*CHe[2, 2] - 44*CHe[3, 3] - 44*CHl1[1, 1] - 
        44*CHl1[2, 2] - 44*CHl1[3, 3] + 300*CHl3[1, 1] + 300*CHl3[2, 2] - 
        44*CHl3[3, 3] - 171*CHq1[1, 1] - 171*CHq1[2, 2] - 466*CHq1[3, 3] - 
        411*CHq3[1, 1] - 411*CHq3[2, 2] - 466*CHq3[3, 3] - 72*CHu[1, 1] - 
        72*CHu[2, 2]) + 512*MW2^8*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] - 
        108*CHd[3, 3] - 70*CHl3[1, 1] - 70*CHl3[2, 2] - 57*CHq1[1, 1] - 
        57*CHq1[2, 2] - 108*CHq1[3, 3] + 43*CHq3[1, 1] + 43*CHq3[2, 2] - 
        108*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
      32*MW2^5*MZ2^3*(2*MZ2*(1063*CHd[1, 1] + 1063*CHd[2, 2] - 
          3034*CHd[3, 3] + 387*CHe[1, 1] + 387*CHe[2, 2] + 387*CHe[3, 3] + 
          387*CHl1[1, 1] + 387*CHl1[2, 2] + 387*CHl1[3, 3] - 
          1380*CHl3[1, 1] - 1380*CHl3[2, 2] - 245*CHl3[3, 3] - 
          1804*CHq1[1, 1] - 1804*CHq1[2, 2] - 9658*CHq1[3, 3] + 
          899*CHq3[1, 1] + 899*CHq3[2, 2] - 9658*CHq3[3, 3] - 
          2126*CHu[1, 1] - 2126*CHu[2, 2]) + 
        MH2*(-13*CHd[1, 1] - 13*CHd[2, 2] - 2*CHd[3, 3] + 158*CHl3[1, 1] + 
          158*CHl3[2, 2] + 13*CHq1[1, 1] + 13*CHq1[2, 2] + 328*CHq1[3, 3] - 
          105*CHq3[1, 1] - 105*CHq3[2, 2] + 328*CHq3[3, 3] + 26*CHu[1, 1] + 
          26*CHu[2, 2])) + MW2*MZ2^7*
       (2*MZ2*(5500*CHd[1, 1] + 5500*CHd[2, 2] - 78860*CHd[3, 3] - 
          2156*CHe[1, 1] - 2156*CHe[2, 2] - 2156*CHe[3, 3] - 
          2156*CHl1[1, 1] - 2156*CHl1[2, 2] - 2156*CHl1[3, 3] + 
          1061*CHl3[1, 1] + 1061*CHl3[2, 2] + 2156*CHl3[3, 3] - 
          9910*CHq1[1, 1] - 9910*CHq1[2, 2] + 32764*CHq1[3, 3] + 
          6366*CHq3[1, 1] + 6366*CHq3[2, 2] + 32764*CHq3[3, 3] - 
          11000*CHu[1, 1] - 11000*CHu[2, 2]) + 
        MH2*(-667*CHd[1, 1] - 667*CHd[2, 2] + 11044*CHd[3, 3] - 
          1078*CHl3[1, 1] - 1078*CHl3[2, 2] + 667*CHq1[1, 1] + 
          667*CHq1[2, 2] + 946*CHq1[3, 3] - 1470*CHq3[1, 1] - 
          1470*CHq3[2, 2] + 946*CHq3[3, 3] + 1334*CHu[1, 1] + 
          1334*CHu[2, 2])) + 2*MW2^2*MZ2^6*
       (MH2*(433*CHd[1, 1] + 433*CHd[2, 2] - 10984*CHd[3, 3] + 
          1747*CHl3[1, 1] + 1747*CHl3[2, 2] - 433*CHq1[1, 1] - 
          433*CHq1[2, 2] - 7444*CHq1[3, 3] + 1617*CHq3[1, 1] + 
          1617*CHq3[2, 2] - 7444*CHq3[3, 3] - 866*CHu[1, 1] - 
          866*CHu[2, 2]) + 2*MZ2*(-4762*CHd[1, 1] - 4762*CHd[2, 2] + 
          126646*CHd[3, 3] + 4572*CHe[1, 1] + 4572*CHe[2, 2] + 
          4572*CHe[3, 3] + 4572*CHl1[1, 1] + 4572*CHl1[2, 2] + 
          4572*CHl1[3, 3] - 4303*CHl3[1, 1] - 4303*CHl3[2, 2] - 
          2416*CHl3[3, 3] + 13606*CHq1[1, 1] + 13606*CHq1[2, 2] - 
          23888*CHq1[3, 3] - 6676*CHq3[1, 1] - 6676*CHq3[2, 2] - 
          23888*CHq3[3, 3] + 9524*CHu[1, 1] + 9524*CHu[2, 2])) - 
      4*MW2^3*MZ2^5*(MH2*(383*CHd[1, 1] + 383*CHd[2, 2] - 5246*CHd[3, 3] + 
          880*CHl3[1, 1] + 880*CHl3[2, 2] - 383*CHq1[1, 1] - 383*CHq1[2, 2] - 
          8240*CHq1[3, 3] + 1233*CHq3[1, 1] + 1233*CHq3[2, 2] - 
          8240*CHq3[3, 3] - 766*CHu[1, 1] - 766*CHu[2, 2]) + 
        MZ2*(-6078*CHd[1, 1] - 6078*CHd[2, 2] + 214770*CHd[3, 3] + 
          7014*CHe[1, 1] + 7014*CHe[2, 2] + 7014*CHe[3, 3] + 
          7014*CHl1[1, 1] + 7014*CHl1[2, 2] + 7014*CHl1[3, 3] - 
          8990*CHl3[1, 1] - 8990*CHl3[2, 2] - 26*CHl3[3, 3] + 
          24015*CHq1[1, 1] + 24015*CHq1[2, 2] + 34602*CHq1[3, 3] + 
          2483*CHq3[1, 1] + 2483*CHq3[2, 2] + 34602*CHq3[3, 3] + 
          12156*CHu[1, 1] + 12156*CHu[2, 2])) + 8*MW2^4*MZ2^4*
       (2*MH2*(94*CHd[1, 1] + 94*CHd[2, 2] - 490*CHd[3, 3] - 71*CHl3[1, 1] - 
          71*CHl3[2, 2] - 94*CHq1[1, 1] - 94*CHq1[2, 2] - 1912*CHq1[3, 3] + 
          408*CHq3[1, 1] + 408*CHq3[2, 2] - 1912*CHq3[3, 3] - 188*CHu[1, 1] - 
          188*CHu[2, 2]) + MZ2*(-6100*CHd[1, 1] - 6100*CHd[2, 2] + 
          94920*CHd[3, 3] + 1192*CHe[1, 1] + 1192*CHe[2, 2] + 
          1192*CHe[3, 3] + 1192*CHl1[1, 1] + 1192*CHl1[2, 2] + 
          1192*CHl1[3, 3] - 1706*CHl3[1, 1] - 1706*CHl3[2, 2] + 
          2328*CHl3[3, 3] + 16477*CHq1[1, 1] + 16477*CHq1[2, 2] + 
          71244*CHq1[3, 3] + 5673*CHq3[1, 1] + 5673*CHq3[2, 2] + 
          71244*CHq3[3, 3] + 12200*CHu[1, 1] + 12200*CHu[2, 2]))))/
    (4*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)^2*(14080*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 8*MW2^3*MZ2^3*(225*CHd[1, 1] + 225*CHd[2, 2] + 
          480*CHd[3, 3] - 625*CHl3[1, 1] - 625*CHl3[2, 2] - 225*CHq1[1, 1] - 
          225*CHq1[2, 2] - 5943*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] - 
          7819*CHq3[3, 3] - 450*CHu[1, 1] - 450*CHu[2, 2]) - 
        3*MW2*MZ2^5*(201*CHd[1, 1] + 201*CHd[2, 2] + 440*CHd[3, 3] - 
          1056*CHl3[1, 1] - 1056*CHl3[2, 2] - 201*CHq1[1, 1] - 
          201*CHq1[2, 2] + 5170*CHq1[3, 3] + 117*CHq3[1, 1] + 
          117*CHq3[2, 2] + 5258*CHq3[3, 3] - 402*CHu[1, 1] - 402*CHu[2, 2]) + 
        MZ2^6*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] - 
          539*CHl3[1, 1] - 539*CHl3[2, 2] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 
          3102*CHq1[3, 3] + 946*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2]) - 
        48*MW2^4*MZ2^2*(69*CHd[1, 1] + 69*CHd[2, 2] + 148*CHd[3, 3] - 
          468*CHl3[1, 1] - 468*CHl3[2, 2] - 69*CHq1[1, 1] - 69*CHq1[2, 2] - 
          664*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] - 452*CHq3[3, 3] - 
          138*CHu[1, 1] - 138*CHu[2, 2]) + 6*MW2^2*MZ2^4*
         (45*CHd[1, 1] + 45*CHd[2, 2] + 80*CHd[3, 3] - 640*CHl3[1, 1] - 
          640*CHl3[2, 2] - 45*CHq1[1, 1] - 45*CHq1[2, 2] + 6286*CHq1[3, 3] + 
          243*CHq3[1, 1] + 243*CHq3[2, 2] + 7774*CHq3[3, 3] - 90*CHu[1, 1] - 
          90*CHu[2, 2]) + 192*MW2^5*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
          20*CHd[3, 3] - 139*CHl3[1, 1] - 139*CHl3[2, 2] - 9*CHq1[1, 1] - 
          9*CHq1[2, 2] - 35*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          133*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2])) + 
      MT2^2*MZ2*(MZ2^6*(-117*CHd[1, 1] - 117*CHd[2, 2] - 264*CHd[3, 3] + 
          539*CHl3[1, 1] + 539*CHl3[2, 2] + 117*CHq1[1, 1] + 117*CHq1[2, 2] - 
          3102*CHq1[3, 3] - 946*CHq3[3, 3] + 234*CHu[1, 1] + 234*CHu[2, 2]) - 
        7040*MW2^6*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) - 4*MW2^3*MZ2^3*(855*CHd[1, 1] + 
          855*CHd[2, 2] + 1824*CHd[3, 3] - 1562*CHl3[1, 1] - 
          1562*CHl3[2, 2] - 855*CHq1[1, 1] - 855*CHq1[2, 2] - 
          30504*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] - 
          33008*CHq3[3, 3] - 1710*CHu[1, 1] - 1710*CHu[2, 2] + 
          312*CHu[3, 3]) - 96*MW2^5*MZ2*(45*CHd[1, 1] + 45*CHd[2, 2] + 
          100*CHd[3, 3] - 640*CHl3[1, 1] - 640*CHl3[2, 2] - 45*CHq1[1, 1] - 
          45*CHq1[2, 2] - 702*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
          1082*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2] + 362*CHu[3, 3]) - 
        12*MW2^2*MZ2^4*(90*CHd[1, 1] + 90*CHd[2, 2] + 172*CHd[3, 3] - 
          826*CHl3[1, 1] - 826*CHl3[2, 2] - 90*CHq1[1, 1] - 90*CHq1[2, 2] + 
          5904*CHq1[3, 3] + 297*CHq3[1, 1] + 297*CHq3[2, 2] + 
          8672*CHq3[3, 3] - 180*CHu[1, 1] - 180*CHu[2, 2] + 506*CHu[3, 3]) + 
        48*MW2^4*MZ2^2*(159*CHd[1, 1] + 159*CHd[2, 2] + 340*CHd[3, 3] - 
          989*CHl3[1, 1] - 989*CHl3[2, 2] - 159*CHq1[1, 1] - 159*CHq1[2, 2] - 
          2589*CHq1[3, 3] + 207*CHq3[1, 1] + 207*CHq3[2, 2] - 
          293*CHq3[3, 3] - 318*CHu[1, 1] - 318*CHu[2, 2] + 521*CHu[3, 3]) + 
        3*MW2*MZ2^5*(435*CHd[1, 1] + 435*CHd[2, 2] + 968*CHd[3, 3] - 
          2134*CHl3[1, 1] - 2134*CHl3[2, 2] - 435*CHq1[1, 1] - 
          435*CHq1[2, 2] + 7062*CHq1[3, 3] + 117*CHq3[1, 1] + 
          117*CHq3[2, 2] + 11462*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2] + 
          1078*CHu[3, 3])) + MT2*MW2*(42240*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 4*MW2^3*MZ2^4*(225*CHd[1, 1] + 225*CHd[2, 2] + 
          408*CHd[3, 3] + 716*CHl3[1, 1] + 716*CHl3[2, 2] - 225*CHq1[1, 1] - 
          225*CHq1[2, 2] + 18306*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] - 
          6886*CHq3[3, 3] - 450*CHu[1, 1] - 450*CHu[2, 2] - 6096*CHu[3, 3]) + 
        2*MZ2^7*(-234*CHd[1, 1] - 234*CHd[2, 2] - 528*CHd[3, 3] + 
          1078*CHl3[1, 1] + 1078*CHl3[2, 2] + 234*CHq1[1, 1] + 
          234*CHq1[2, 2] + 264*CHq1[3, 3] - 8360*CHq3[3, 3] + 468*CHu[1, 1] + 
          468*CHu[2, 2] - 1617*CHu[3, 3]) - 24*MW2^4*MZ2^3*
         (33*CHd[1, 1] + 33*CHd[2, 2] + 64*CHd[3, 3] - 320*CHl3[1, 1] - 
          320*CHl3[2, 2] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 3890*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 2906*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2] - 927*CHu[3, 3]) + 64*MW2^6*MZ2*(81*CHd[1, 1] + 
          81*CHd[2, 2] + 180*CHd[3, 3] - 646*CHl3[1, 1] - 646*CHl3[2, 2] - 
          81*CHq1[1, 1] - 81*CHq1[2, 2] - 150*CHq1[3, 3] + 243*CHq3[1, 1] + 
          243*CHq3[2, 2] - 178*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2] - 
          165*CHu[3, 3]) - 96*MW2^5*MZ2^2*(54*CHd[1, 1] + 54*CHd[2, 2] + 
          112*CHd[3, 3] - 185*CHl3[1, 1] - 185*CHl3[2, 2] - 54*CHq1[1, 1] - 
          54*CHq1[2, 2] - 760*CHq1[3, 3] - 958*CHq3[3, 3] - 108*CHu[1, 1] - 
          108*CHu[2, 2] + 39*CHu[3, 3]) + 12*MW2^2*MZ2^5*
         (63*CHd[1, 1] + 63*CHd[2, 2] + 104*CHd[3, 3] - 205*CHl3[1, 1] - 
          205*CHl3[2, 2] - 63*CHq1[1, 1] - 63*CHq1[2, 2] - 2417*CHq1[3, 3] + 
          216*CHq3[1, 1] + 216*CHq3[2, 2] + 433*CHq3[3, 3] - 126*CHu[1, 1] - 
          126*CHu[2, 2] + 357*CHu[3, 3]) + 3*MW2*MZ2^6*(-132*CHd[1, 1] - 
          132*CHd[2, 2] - 352*CHd[3, 3] + 88*CHl3[1, 1] + 88*CHl3[2, 2] + 
          132*CHq1[1, 1] + 132*CHq1[2, 2] + 2860*CHq1[3, 3] + 
          468*CHq3[1, 1] + 468*CHq3[2, 2] + 6468*CHq3[3, 3] + 264*CHu[1, 1] + 
          264*CHu[2, 2] + 1485*CHu[3, 3])) + 
      MT2^3*(-14080*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^6*(-468*CHd[1, 1] - 468*CHd[2, 2] - 1056*CHd[3, 3] + 
          2156*CHl3[1, 1] + 2156*CHl3[2, 2] + 468*CHq1[1, 1] + 
          468*CHq1[2, 2] - 5940*CHq1[3, 3] - 10252*CHq3[3, 3] + 
          936*CHu[1, 1] + 936*CHu[2, 2] - 1617*CHu[3, 3]) + 
        12*MW2^2*MZ2^4*(45*CHd[1, 1] + 45*CHd[2, 2] + 104*CHd[3, 3] + 
          268*CHl3[1, 1] + 268*CHl3[2, 2] - 45*CHq1[1, 1] - 45*CHq1[2, 2] - 
          6246*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
          6782*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2] + 52*CHu[3, 3]) - 
        192*MW2^5*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 20*CHd[3, 3] - 
          194*CHl3[1, 1] - 194*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 
          90*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 298*CHq3[3, 3] - 
          18*CHu[1, 1] - 18*CHu[2, 2] + 55*CHu[3, 3]) + 
        96*MW2^4*MZ2^2*(48*CHd[1, 1] + 48*CHd[2, 2] + 104*CHd[3, 3] - 
          415*CHl3[1, 1] - 415*CHl3[2, 2] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 
          648*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] + 182*CHq3[3, 3] - 
          96*CHu[1, 1] - 96*CHu[2, 2] + 181*CHu[3, 3]) + 
        12*MW2*MZ2^5*(84*CHd[1, 1] + 84*CHd[2, 2] + 176*CHd[3, 3] - 
          517*CHl3[1, 1] - 517*CHl3[2, 2] - 84*CHq1[1, 1] - 84*CHq1[2, 2] + 
          2673*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] + 
          3707*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2] + 253*CHu[3, 3]) - 
        8*MW2^3*MZ2^3*(495*CHd[1, 1] + 495*CHd[2, 2] + 1056*CHd[3, 3] - 
          2188*CHl3[1, 1] - 2188*CHl3[2, 2] - 495*CHq1[1, 1] - 
          495*CHq1[2, 2] - 11718*CHq1[3, 3] + 405*CHq3[1, 1] + 
          405*CHq3[2, 2] - 7342*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2] + 
          1563*CHu[3, 3]))))/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (B0i[bb0, MZ2, MT2, MT2]*
     (2*MT2^2*(14080*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        12*MW2^2*MZ2^4*(45*CHd[1, 1] + 45*CHd[2, 2] + 104*CHd[3, 3] + 
          268*CHl3[1, 1] + 268*CHl3[2, 2] - 45*CHq1[1, 1] - 45*CHq1[2, 2] - 
          6246*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
          6782*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2] + 52*CHu[3, 3]) + 
        192*MW2^5*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 20*CHd[3, 3] - 
          194*CHl3[1, 1] - 194*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 
          90*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 298*CHq3[3, 3] - 
          18*CHu[1, 1] - 18*CHu[2, 2] + 55*CHu[3, 3]) - 
        96*MW2^4*MZ2^2*(48*CHd[1, 1] + 48*CHd[2, 2] + 104*CHd[3, 3] - 
          415*CHl3[1, 1] - 415*CHl3[2, 2] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 
          648*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] + 182*CHq3[3, 3] - 
          96*CHu[1, 1] - 96*CHu[2, 2] + 181*CHu[3, 3]) - 
        12*MW2*MZ2^5*(84*CHd[1, 1] + 84*CHd[2, 2] + 176*CHd[3, 3] - 
          517*CHl3[1, 1] - 517*CHl3[2, 2] - 84*CHq1[1, 1] - 84*CHq1[2, 2] + 
          2673*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] + 
          3707*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2] + 253*CHu[3, 3]) + 
        8*MW2^3*MZ2^3*(495*CHd[1, 1] + 495*CHd[2, 2] + 1056*CHd[3, 3] - 
          2188*CHl3[1, 1] - 2188*CHl3[2, 2] - 495*CHq1[1, 1] - 
          495*CHq1[2, 2] - 11718*CHq1[3, 3] + 405*CHq3[1, 1] + 
          405*CHq3[2, 2] - 7342*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2] + 
          1563*CHu[3, 3]) + MZ2^6*(468*CHd[1, 1] + 468*CHd[2, 2] + 
          1056*CHd[3, 3] - 2156*CHl3[1, 1] - 2156*CHl3[2, 2] - 
          468*CHq1[1, 1] - 468*CHq1[2, 2] + 5940*CHq1[3, 3] + 
          10252*CHq3[3, 3] - 936*CHu[1, 1] - 936*CHu[2, 2] + 
          1617*CHu[3, 3])) - MW2*(56320*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 768*MW2^6*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
          20*CHd[3, 3] - 29*CHl3[1, 1] - 29*CHl3[2, 2] - 9*CHq1[1, 1] - 
          9*CHq1[2, 2] - 35*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] - 
          87*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
        2*MW2*MZ2^6*(89*CHd[1, 1] + 89*CHd[2, 2] - 12272*CHd[3, 3] + 
          5062*CHl3[1, 1] + 5062*CHl3[2, 2] - 89*CHq1[1, 1] - 89*CHq1[2, 2] - 
          25746*CHq1[3, 3] - 2421*CHq3[1, 1] - 2421*CHq3[2, 2] - 
          31370*CHq3[3, 3] - 178*CHu[1, 1] - 178*CHu[2, 2] - 
          6988*CHu[3, 3]) - 8*MW2^2*MZ2^5*(955*CHd[1, 1] + 955*CHd[2, 2] - 
          8170*CHd[3, 3] - 50*CHl3[1, 1] - 50*CHl3[2, 2] - 955*CHq1[1, 1] - 
          955*CHq1[2, 2] - 13770*CHq1[3, 3] - 762*CHq3[1, 1] - 
          762*CHq3[2, 2] - 18470*CHq3[3, 3] - 1910*CHu[1, 1] - 
          1910*CHu[2, 2] - 1760*CHu[3, 3]) - 64*MW2^5*MZ2^2*
         (CHd[1, 1] + CHd[2, 2] + 524*CHd[3, 3] + 922*CHl3[1, 1] + 
          922*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 1098*CHq1[3, 3] - 
          321*CHq3[1, 1] - 321*CHq3[2, 2] - 3134*CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2] - 176*CHu[3, 3]) + 8*MW2^3*MZ2^4*(2257*CHd[1, 1] + 
          2257*CHd[2, 2] - 11200*CHd[3, 3] - 5942*CHl3[1, 1] - 
          5942*CHl3[2, 2] - 2257*CHq1[1, 1] - 2257*CHq1[2, 2] - 
          12168*CHq1[3, 3] + 1419*CHq3[1, 1] + 1419*CHq3[2, 2] - 
          16736*CHq3[3, 3] - 4514*CHu[1, 1] - 4514*CHu[2, 2] + 
          568*CHu[3, 3]) - 32*MW2^4*MZ2^3*(590*CHd[1, 1] + 590*CHd[2, 2] - 
          2144*CHd[3, 3] - 3219*CHl3[1, 1] - 3219*CHl3[2, 2] - 
          590*CHq1[1, 1] - 590*CHq1[2, 2] - 285*CHq1[3, 3] + 864*CHq3[1, 1] + 
          864*CHq3[2, 2] + 3291*CHq3[3, 3] - 1180*CHu[1, 1] - 
          1180*CHu[2, 2] + 632*CHu[3, 3]) + MZ2^7*(223*CHd[1, 1] + 
          223*CHd[2, 2] + 3212*CHd[3, 3] - 2156*CHl3[1, 1] - 
          2156*CHl3[2, 2] - 223*CHq1[1, 1] - 223*CHq1[2, 2] + 
          12408*CHq1[3, 3] + 735*CHq3[1, 1] + 735*CHq3[2, 2] + 
          3784*CHq3[3, 3] - 446*CHu[1, 1] - 446*CHu[2, 2] + 
          4312*CHu[3, 3])) + MT2*(28160*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) - 128*MW2^6*MZ2*(17*CHd[1, 1] + 17*CHd[2, 2] - 
          500*CHd[3, 3] + 318*CHl3[1, 1] + 318*CHl3[2, 2] - 17*CHq1[1, 1] - 
          17*CHq1[2, 2] - 324*CHq1[3, 3] + 51*CHq3[1, 1] + 51*CHq3[2, 2] - 
          300*CHq3[3, 3] - 34*CHu[1, 1] - 34*CHu[2, 2] + 341*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(257*CHd[1, 1] + 257*CHd[2, 2] - 4058*CHd[3, 3] + 
          341*CHl3[1, 1] + 341*CHl3[2, 2] - 257*CHq1[1, 1] - 257*CHq1[2, 2] - 
          672*CHq1[3, 3] + 405*CHq3[1, 1] + 405*CHq3[2, 2] + 554*CHq3[3, 3] - 
          514*CHu[1, 1] - 514*CHu[2, 2] + 548*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(3827*CHd[1, 1] + 3827*CHd[2, 2] - 41306*CHd[3, 3] - 
          7238*CHl3[1, 1] - 7238*CHl3[2, 2] - 3827*CHq1[1, 1] - 
          3827*CHq1[2, 2] + 12672*CHq1[3, 3] + 1527*CHq3[1, 1] + 
          1527*CHq3[2, 2] + 28600*CHq3[3, 3] - 7654*CHu[1, 1] - 
          7654*CHu[2, 2] + 683*CHu[3, 3]) - 16*MW2^4*MZ2^3*
         (1879*CHd[1, 1] + 1879*CHd[2, 2] - 26092*CHd[3, 3] - 
          2440*CHl3[1, 1] - 2440*CHl3[2, 2] - 1879*CHq1[1, 1] - 
          1879*CHq1[2, 2] + 2820*CHq1[3, 3] + 933*CHq3[1, 1] + 
          933*CHq3[2, 2] + 13112*CHq3[3, 3] - 3758*CHu[1, 1] - 
          3758*CHu[2, 2] + 697*CHu[3, 3]) + MZ2^7*(468*CHd[1, 1] + 
          468*CHd[2, 2] + 1056*CHd[3, 3] - 2156*CHl3[1, 1] - 
          2156*CHl3[2, 2] - 468*CHq1[1, 1] - 468*CHq1[2, 2] + 
          5940*CHq1[3, 3] + 10252*CHq3[3, 3] - 936*CHu[1, 1] - 
          936*CHu[2, 2] + 1617*CHu[3, 3]) - 4*MW2^2*MZ2^5*
         (5075*CHd[1, 1] + 5075*CHd[2, 2] - 33392*CHd[3, 3] - 
          8062*CHl3[1, 1] - 8062*CHl3[2, 2] - 5075*CHq1[1, 1] - 
          5075*CHq1[2, 2] + 12450*CHq1[3, 3] - 1665*CHq3[1, 1] - 
          1665*CHq3[2, 2] + 26126*CHq3[3, 3] - 10150*CHu[1, 1] - 
          10150*CHu[2, 2] + 2522*CHu[3, 3]) + MW2*MZ2^6*
         (3793*CHd[1, 1] + 3793*CHd[2, 2] - 21076*CHd[3, 3] - 
          3498*CHl3[1, 1] - 3498*CHl3[2, 2] - 3793*CHq1[1, 1] - 
          3793*CHq1[2, 2] - 2112*CHq1[3, 3] - 9489*CHq3[1, 1] - 
          9489*CHq3[2, 2] - 1584*CHq3[3, 3] - 7586*CHu[1, 1] - 
          7586*CHu[2, 2] + 4510*CHu[3, 3]))))/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*
     (MT2^3*(14080*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^6*(1203*CHd[1, 1] + 1203*CHd[2, 2] - 5412*CHd[3, 3] - 
          2156*CHl3[1, 1] - 2156*CHl3[2, 2] - 1203*CHq1[1, 1] - 
          1203*CHq1[2, 2] + 9174*CHq1[3, 3] - 2205*CHq3[1, 1] - 
          2205*CHq3[2, 2] + 13486*CHq3[3, 3] - 2406*CHu[1, 1] - 
          2406*CHu[2, 2] - 3234*CHu[3, 3]) + 192*MW2^5*MZ2*
         (9*CHd[1, 1] + 9*CHd[2, 2] + 20*CHd[3, 3] - 84*CHl3[1, 1] - 
          84*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 90*CHq1[3, 3] + 
          27*CHq3[1, 1] + 27*CHq3[2, 2] + 78*CHq3[3, 3] - 18*CHu[1, 1] - 
          18*CHu[2, 2] - 110*CHu[3, 3]) + 24*MW2^2*MZ2^4*
         (195*CHd[1, 1] + 195*CHd[2, 2] - 2794*CHd[3, 3] - 324*CHl3[1, 1] - 
          324*CHl3[2, 2] - 195*CHq1[1, 1] - 195*CHq1[2, 2] + 
          1542*CHq1[3, 3] + 108*CHq3[1, 1] + 108*CHq3[2, 2] + 
          2190*CHq3[3, 3] - 390*CHu[1, 1] - 390*CHu[2, 2] + 52*CHu[3, 3]) + 
        96*MW2^4*MZ2^2*(CHd[1, 1] + CHd[2, 2] - 264*CHd[3, 3] + 
          141*CHl3[1, 1] + 141*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] + 
          158*CHq1[3, 3] + 57*CHq3[1, 1] + 57*CHq3[2, 2] - 124*CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2] + 362*CHu[3, 3]) + 
        6*MW2*MZ2^5*(-739*CHd[1, 1] - 739*CHd[2, 2] + 5496*CHd[3, 3] + 
          1230*CHl3[1, 1] + 1230*CHl3[2, 2] + 739*CHq1[1, 1] + 
          739*CHq1[2, 2] - 5036*CHq1[3, 3] + 15*CHq3[1, 1] + 15*CHq3[2, 2] - 
          7496*CHq3[3, 3] + 1478*CHu[1, 1] + 1478*CHu[2, 2] + 
          1012*CHu[3, 3]) - 8*MW2^3*MZ2^3*(561*CHd[1, 1] + 561*CHd[2, 2] - 
          8232*CHd[3, 3] - 98*CHl3[1, 1] - 98*CHl3[2, 2] - 561*CHq1[1, 1] - 
          561*CHq1[2, 2] + 2886*CHq1[3, 3] + 207*CHq3[1, 1] + 
          207*CHq3[2, 2] + 3082*CHq3[3, 3] - 1122*CHu[1, 1] - 
          1122*CHu[2, 2] + 3126*CHu[3, 3])) + 
      MT2^2*MZ2*(MZ2^6*(-2322*CHd[1, 1] - 2322*CHd[2, 2] + 19140*CHd[3, 3] + 
          539*CHl3[1, 1] + 539*CHl3[2, 2] + 2322*CHq1[1, 1] + 
          2322*CHq1[2, 2] - 12804*CHq1[3, 3] - 946*CHq3[3, 3] + 
          4644*CHu[1, 1] + 4644*CHu[2, 2]) + 4*MW2^2*MZ2^4*
         (1859*CHd[1, 1] + 1859*CHd[2, 2] + 12490*CHd[3, 3] - 
          11170*CHl3[1, 1] - 11170*CHl3[2, 2] - 1859*CHq1[1, 1] - 
          1859*CHq1[2, 2] + 56268*CHq1[3, 3] - 5022*CHq3[1, 1] - 
          5022*CHq3[2, 2] + 64040*CHq3[3, 3] - 3718*CHu[1, 1] - 
          3718*CHu[2, 2] - 10024*CHu[3, 3]) - 4*MW2^3*MZ2^3*
         (1921*CHd[1, 1] + 1921*CHd[2, 2] - 33316*CHd[3, 3] - 
          9634*CHl3[1, 1] - 9634*CHl3[2, 2] - 1921*CHq1[1, 1] - 
          1921*CHq1[2, 2] + 86880*CHq1[3, 3] - 5937*CHq3[1, 1] - 
          5937*CHq3[2, 2] + 79076*CHq3[3, 3] - 3842*CHu[1, 1] - 
          3842*CHu[2, 2] - 6416*CHu[3, 3]) + 1408*MW2^6*
         (4*CHd[1, 1] + 4*CHd[2, 2] - 40*CHd[3, 3] + 21*CHl3[1, 1] + 
          21*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 54*CHq1[3, 3] + 
          12*CHq3[1, 1] + 12*CHq3[2, 2] - 36*CHq3[3, 3] - 8*CHu[1, 1] - 
          8*CHu[2, 2] + 46*CHu[3, 3]) - 32*MW2^5*MZ2*(427*CHd[1, 1] + 
          427*CHd[2, 2] - 6712*CHd[3, 3] + 2044*CHl3[1, 1] + 
          2044*CHl3[2, 2] - 427*CHq1[1, 1] - 427*CHq1[2, 2] - 
          2736*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 
          4064*CHq3[3, 3] - 854*CHu[1, 1] - 854*CHu[2, 2] + 3436*CHu[3, 3]) + 
        16*MW2^4*MZ2^2*(733*CHd[1, 1] + 733*CHd[2, 2] - 18652*CHd[3, 3] + 
          1567*CHl3[1, 1] + 1567*CHl3[2, 2] - 733*CHq1[1, 1] - 
          733*CHq1[2, 2] + 9426*CHq1[3, 3] - 1731*CHq3[1, 1] - 
          1731*CHq3[2, 2] + 5536*CHq3[3, 3] - 1466*CHu[1, 1] - 
          1466*CHu[2, 2] + 3694*CHu[3, 3]) + 2*MW2*MZ2^5*
         (652*CHd[1, 1] + 652*CHd[2, 2] - 36058*CHd[3, 3] + 7579*CHl3[1, 1] + 
          7579*CHl3[2, 2] - 652*CHq1[1, 1] - 652*CHq1[2, 2] - 
          21318*CHq1[3, 3] + 8628*CHq3[1, 1] + 8628*CHq3[2, 2] - 
          35684*CHq3[3, 3] - 1304*CHu[1, 1] - 1304*CHu[2, 2] + 
          7546*CHu[3, 3])) + MW2^2*(28160*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + MZ2^7*(-3141*CHd[1, 1] - 3141*CHd[2, 2] + 
          17292*CHd[3, 3] + 4312*CHl3[1, 1] + 4312*CHl3[2, 2] + 
          3141*CHq1[1, 1] + 3141*CHq1[2, 2] - 34518*CHq1[3, 3] - 
          17270*CHq3[3, 3] + 6282*CHu[1, 1] + 6282*CHu[2, 2]) + 
        4*MW2^2*MZ2^5*(587*CHd[1, 1] + 587*CHd[2, 2] + 30910*CHd[3, 3] - 
          11386*CHl3[1, 1] - 11386*CHl3[2, 2] - 587*CHq1[1, 1] - 
          587*CHq1[2, 2] + 43764*CHq1[3, 3] - 3843*CHq3[1, 1] - 
          3843*CHq3[2, 2] + 50720*CHq3[3, 3] - 1174*CHu[1, 1] - 
          1174*CHu[2, 2] - 6988*CHu[3, 3]) - 16*MW2^4*MZ2^3*
         (269*CHd[1, 1] + 269*CHd[2, 2] + 11344*CHd[3, 3] - 2778*CHl3[1, 1] - 
          2778*CHl3[2, 2] - 269*CHq1[1, 1] - 269*CHq1[2, 2] - 
          22080*CHq1[3, 3] + 2127*CHq3[1, 1] + 2127*CHq3[2, 2] - 
          7080*CHq3[3, 3] - 538*CHu[1, 1] - 538*CHu[2, 2] - 568*CHu[3, 3]) + 
        128*MW2^6*MZ2*(71*CHd[1, 1] + 71*CHd[2, 2] - 380*CHd[3, 3] + 
          364*CHl3[1, 1] + 364*CHl3[2, 2] - 71*CHq1[1, 1] - 71*CHq1[2, 2] - 
          864*CHq1[3, 3] + 213*CHq3[1, 1] + 213*CHq3[2, 2] - 932*CHq3[3, 3] - 
          142*CHu[1, 1] - 142*CHu[2, 2] + 176*CHu[3, 3]) - 
        64*MW2^5*MZ2^2*(116*CHd[1, 1] + 116*CHd[2, 2] - 2774*CHd[3, 3] + 
          1481*CHl3[1, 1] + 1481*CHl3[2, 2] - 116*CHq1[1, 1] - 
          116*CHq1[2, 2] + 258*CHq1[3, 3] - 342*CHq3[1, 1] - 342*CHq3[2, 2] - 
          2644*CHq3[3, 3] - 232*CHu[1, 1] - 232*CHu[2, 2] + 632*CHu[3, 3]) + 
        16*MW2^3*MZ2^4*(26*CHd[1, 1] + 26*CHd[2, 2] - 221*CHd[3, 3] + 
          3078*CHl3[1, 1] + 3078*CHl3[2, 2] - 26*CHq1[1, 1] - 26*CHq1[2, 2] - 
          28329*CHq1[3, 3] + 1383*CHq3[1, 1] + 1383*CHq3[2, 2] - 
          21465*CHq3[3, 3] - 52*CHu[1, 1] - 52*CHu[2, 2] + 1760*CHu[3, 3]) + 
        MW2*MZ2^6*(3017*CHd[1, 1] + 3017*CHd[2, 2] - 84788*CHd[3, 3] + 
          11308*CHl3[1, 1] + 11308*CHl3[2, 2] - 3017*CHq1[1, 1] - 
          3017*CHq1[2, 2] + 21912*CHq1[3, 3] + 15303*CHq3[1, 1] + 
          15303*CHq3[2, 2] - 23408*CHq3[3, 3] - 6034*CHu[1, 1] - 
          6034*CHu[2, 2] + 8624*CHu[3, 3])) - 
      MT2*MW2*(42240*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        6*MZ2^7*(852*CHd[1, 1] + 852*CHd[2, 2] - 6204*CHd[3, 3] - 
          539*CHl3[1, 1] - 539*CHl3[2, 2] - 852*CHq1[1, 1] - 852*CHq1[2, 2] + 
          6336*CHq1[3, 3] + 946*CHq3[3, 3] - 1704*CHu[1, 1] - 
          1704*CHu[2, 2]) + 2*MW2^2*MZ2^5*(1865*CHd[1, 1] + 1865*CHd[2, 2] + 
          101632*CHd[3, 3] - 38074*CHl3[1, 1] - 38074*CHl3[2, 2] - 
          1865*CHq1[1, 1] - 1865*CHq1[2, 2] + 182724*CHq1[3, 3] - 
          18657*CHq3[1, 1] - 18657*CHq3[2, 2] + 198104*CHq3[3, 3] - 
          3730*CHu[1, 1] - 3730*CHu[2, 2] - 30988*CHu[3, 3]) - 
        8*MW2^3*MZ2^4*(256*CHd[1, 1] + 256*CHd[2, 2] - 7978*CHd[3, 3] - 
          8594*CHl3[1, 1] - 8594*CHl3[2, 2] - 256*CHq1[1, 1] - 
          256*CHq1[2, 2] + 85842*CHq1[3, 3] - 6423*CHq3[1, 1] - 
          6423*CHq3[2, 2] + 63454*CHq3[3, 3] - 512*CHu[1, 1] - 
          512*CHu[2, 2] - 6884*CHu[3, 3]) + 64*MW2^6*MZ2*
         (257*CHd[1, 1] + 257*CHd[2, 2] - 1580*CHd[3, 3] + 608*CHl3[1, 1] + 
          608*CHl3[2, 2] - 257*CHq1[1, 1] - 257*CHq1[2, 2] - 
          3186*CHq1[3, 3] + 771*CHq3[1, 1] + 771*CHq3[2, 2] - 
          1762*CHq3[3, 3] - 514*CHu[1, 1] - 514*CHu[2, 2] + 1034*CHu[3, 3]) - 
        32*MW2^5*MZ2^2*(737*CHd[1, 1] + 737*CHd[2, 2] - 11288*CHd[3, 3] + 
          3827*CHl3[1, 1] + 3827*CHl3[2, 2] - 737*CHq1[1, 1] - 
          737*CHq1[2, 2] - 4494*CHq1[3, 3] - 387*CHq3[1, 1] - 
          387*CHq3[2, 2] - 9268*CHq3[3, 3] - 1474*CHu[1, 1] - 
          1474*CHu[2, 2] + 3614*CHu[3, 3]) + 8*MW2^4*MZ2^3*
         (745*CHd[1, 1] + 745*CHd[2, 2] - 50968*CHd[3, 3] + 7834*CHl3[1, 1] + 
          7834*CHl3[2, 2] - 745*CHq1[1, 1] - 745*CHq1[2, 2] + 
          46806*CHq1[3, 3] - 7761*CHq3[1, 1] - 7761*CHq3[2, 2] + 
          10738*CHq3[3, 3] - 1490*CHu[1, 1] - 1490*CHu[2, 2] + 
          5398*CHu[3, 3]) + MW2*MZ2^6*(5821*CHd[1, 1] + 5821*CHd[2, 2] - 
          161524*CHd[3, 3] + 24112*CHl3[1, 1] + 24112*CHl3[2, 2] - 
          5821*CHq1[1, 1] - 5821*CHq1[2, 2] - 31350*CHq1[3, 3] + 
          29301*CHq3[1, 1] + 29301*CHq3[2, 2] - 100694*CHq3[3, 3] - 
          11642*CHu[1, 1] - 11642*CHu[2, 2] + 20482*CHu[3, 3]))))/
    (2*(MT2 - MW2)^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, 0, 0, MW2]*(-(MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*
        (MZ2^4*(479*CHd[1, 1] + 479*CHd[2, 2] - 1628*CHd[3, 3] - 
           1078*CHl3[1, 1] - 1078*CHl3[2, 2] - 479*CHq1[1, 1] - 
           479*CHq1[2, 2] + 4048*CHq1[3, 3] - 735*CHq3[1, 1] - 
           735*CHq3[2, 2] + 4048*CHq3[3, 3] - 958*CHu[1, 1] - 
           958*CHu[2, 2]) - 4*MW2*MZ2^3*(353*CHd[1, 1] + 353*CHd[2, 2] - 
           2792*CHd[3, 3] - 604*CHl3[1, 1] - 604*CHl3[2, 2] - 
           353*CHq1[1, 1] - 353*CHq1[2, 2] + 3112*CHq1[3, 3] + 
           51*CHq3[1, 1] + 51*CHq3[2, 2] + 3112*CHq3[3, 3] - 706*CHu[1, 1] - 
           706*CHu[2, 2]) - 32*MW2^3*MZ2*(43*CHd[1, 1] + 43*CHd[2, 2] - 
           694*CHd[3, 3] + 70*CHl3[1, 1] + 70*CHl3[2, 2] - 43*CHq1[1, 1] - 
           43*CHq1[2, 2] - 34*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 
           34*CHq3[3, 3] - 86*CHu[1, 1] - 86*CHu[2, 2]) + 
         48*MW2^2*MZ2^2*(25*CHd[1, 1] + 25*CHd[2, 2] - 481*CHd[3, 3] - 
           23*CHl3[1, 1] - 23*CHl3[2, 2] - 25*CHq1[1, 1] - 25*CHq1[2, 2] + 
           245*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 245*CHq3[3, 3] - 
           50*CHu[1, 1] - 50*CHu[2, 2]) + 704*MW2^4*(CHd[1, 1] + CHd[2, 2] - 
           10*CHd[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - CHq1[1, 1] - 
           CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
           10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))) + 
      MW2*(MW2^2*(56320*MW2^8*(CHq3[1, 1] + CHq3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^7*(9749*CHd[1, 1] + 9749*CHd[2, 2] - 149324*CHd[3, 3] + 
            6015*CHl3[1, 1] + 6015*CHl3[2, 2] - 4312*CHl3[3, 3] - 
            27437*CHq1[1, 1] - 27437*CHq1[2, 2] + 66136*CHq1[3, 3] - 
            7759*CHq3[1, 1] - 7759*CHq3[2, 2] + 27020*CHq3[3, 3] - 
            19498*CHu[1, 1] - 19498*CHu[2, 2]) + 2*MW2^2*MZ2^6*
           (9247*CHd[1, 1] + 9247*CHd[2, 2] - 313960*CHd[3, 3] + 
            44186*CHl3[1, 1] + 44186*CHl3[2, 2] - 13976*CHl3[3, 3] - 
            45121*CHq1[1, 1] - 45121*CHq1[2, 2] - 71608*CHq1[3, 3] - 
            49513*CHq3[1, 1] - 49513*CHq3[2, 2] - 73088*CHq3[3, 3] - 
            18494*CHu[1, 1] - 18494*CHu[2, 2]) + MZ2^8*(7548*CHd[1, 1] + 
            7548*CHd[2, 2] - 55368*CHd[3, 3] - 4606*CHl3[1, 1] - 
            4606*CHl3[2, 2] - 16368*CHq1[1, 1] - 16368*CHq1[2, 2] + 
            69726*CHq1[3, 3] - 3675*CHq3[1, 1] - 3675*CHq3[2, 2] + 
            39542*CHq3[3, 3] - 15096*CHu[1, 1] - 15096*CHu[2, 2]) - 
          8*MW2^3*MZ2^5*(3788*CHd[1, 1] + 3788*CHd[2, 2] - 83312*CHd[3, 3] + 
            20613*CHl3[1, 1] + 20613*CHl3[2, 2] - 3520*CHl3[3, 3] - 
            14165*CHq1[1, 1] - 14165*CHq1[2, 2] - 89090*CHq1[3, 3] - 
            19767*CHq3[1, 1] - 19767*CHq3[2, 2] - 50646*CHq3[3, 3] - 
            7576*CHu[1, 1] - 7576*CHu[2, 2]) + 16*MW2^4*MZ2^4*
           (2623*CHd[1, 1] + 2623*CHd[2, 2] - 24436*CHd[3, 3] + 
            7519*CHl3[1, 1] + 7519*CHl3[2, 2] + 568*CHl3[3, 3] - 
            5587*CHq1[1, 1] - 5587*CHq1[2, 2] - 47482*CHq1[3, 3] - 
            1072*CHq3[1, 1] - 1072*CHq3[2, 2] - 15390*CHq3[3, 3] - 
            5246*CHu[1, 1] - 5246*CHu[2, 2]) - 32*MW2^5*MZ2^3*
           (853*CHd[1, 1] + 853*CHd[2, 2] - 7306*CHd[3, 3] - 268*CHl3[1, 1] - 
            268*CHl3[2, 2] + 1264*CHl3[3, 3] - 601*CHq1[1, 1] - 
            601*CHq1[2, 2] - 5110*CHq1[3, 3] + 4147*CHq3[1, 1] + 
            4147*CHq3[2, 2] + 1830*CHq3[3, 3] - 1706*CHu[1, 1] - 
            1706*CHu[2, 2]) + 128*MW2^6*MZ2^2*(137*CHd[1, 1] + 
            137*CHd[2, 2] - 1634*CHd[3, 3] - 367*CHl3[1, 1] - 
            367*CHl3[2, 2] + 176*CHl3[3, 3] + 133*CHq1[1, 1] + 
            133*CHq1[2, 2] + 1528*CHq1[3, 3] + 1101*CHq3[1, 1] + 
            1101*CHq3[2, 2] - 586*CHq3[3, 3] - 274*CHu[1, 1] - 
            274*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] - 
            330*CHd[3, 3] - 44*CHl3[1, 1] - 44*CHl3[2, 2] + 33*CHq1[1, 1] + 
            33*CHq1[2, 2] + 330*CHq1[3, 3] + 505*CHq3[1, 1] + 
            505*CHq3[2, 2] - 1054*CHq3[3, 3] - 66*CHu[1, 1] - 
            66*CHu[2, 2])) + 2*MT2*MW2*(14080*MW2^8*(CHl3[1, 1] + 
            CHl3[2, 2] - 4*CHq3[1, 1] - 4*CHq3[2, 2] + 6*CHq3[3, 3]) + 
          MZ2^8*(-6729*CHd[1, 1] - 6729*CHd[2, 2] + 57216*CHd[3, 3] + 
            833*CHl3[1, 1] + 833*CHl3[2, 2] + 15549*CHq1[1, 1] + 
            15549*CHq1[2, 2] - 48012*CHq1[3, 3] + 3675*CHq3[1, 1] + 
            3675*CHq3[2, 2] - 23218*CHq3[3, 3] + 13458*CHu[1, 1] + 
            13458*CHu[2, 2]) + MW2^2*MZ2^6*(-23003*CHd[1, 1] - 
            23003*CHd[2, 2] + 618344*CHd[3, 3] - 71340*CHl3[1, 1] - 
            71340*CHl3[2, 2] + 27952*CHl3[3, 3] + 94751*CHq1[1, 1] + 
            94751*CHq1[2, 2] + 168902*CHq1[3, 3] + 96245*CHq3[1, 1] + 
            96245*CHq3[2, 2] + 118502*CHq3[3, 3] + 46006*CHu[1, 1] + 
            46006*CHu[2, 2] - 9306*CHu[3, 3]) + 8*MW2^5*MZ2^3*
           (1981*CHd[1, 1] + 1981*CHd[2, 2] - 32320*CHd[3, 3] + 
            8512*CHl3[1, 1] + 8512*CHl3[2, 2] + 5056*CHl3[3, 3] - 
            973*CHq1[1, 1] - 973*CHq1[2, 2] + 19610*CHq1[3, 3] + 
            13807*CHq3[1, 1] + 13807*CHq3[2, 2] + 266*CHq3[3, 3] - 
            3962*CHu[1, 1] - 3962*CHu[2, 2] - 7470*CHu[3, 3]) - 
          4*MW2^4*MZ2^4*(8683*CHd[1, 1] + 8683*CHd[2, 2] - 101512*CHd[3, 3] + 
            30954*CHl3[1, 1] + 30954*CHl3[2, 2] + 2272*CHl3[3, 3] - 
            20539*CHq1[1, 1] - 20539*CHq1[2, 2] - 89848*CHq1[3, 3] - 
            4153*CHq3[1, 1] - 4153*CHq3[2, 2] - 22996*CHq3[3, 3] - 
            17366*CHu[1, 1] - 17366*CHu[2, 2] - 6564*CHu[3, 3]) - 
          32*MW2^6*MZ2^2*(476*CHd[1, 1] + 476*CHd[2, 2] - 6704*CHd[3, 3] + 
            1173*CHl3[1, 1] + 1173*CHl3[2, 2] + 704*CHl3[3, 3] + 
            604*CHq1[1, 1] + 604*CHq1[2, 2] + 8638*CHq1[3, 3] + 
            4026*CHq3[1, 1] + 4026*CHq3[2, 2] - 7740*CHq3[3, 3] - 
            952*CHu[1, 1] - 952*CHu[2, 2] - 1746*CHu[3, 3]) + 
          64*MW2^7*MZ2*(159*CHd[1, 1] + 159*CHd[2, 2] - 1260*CHd[3, 3] + 
            122*CHl3[1, 1] + 122*CHl3[2, 2] + 105*CHq1[1, 1] + 
            105*CHq1[2, 2] + 1050*CHq1[3, 3] + 2101*CHq3[1, 1] + 
            2101*CHq3[2, 2] - 5082*CHq3[3, 3] - 318*CHu[1, 1] - 
            318*CHu[2, 2] - 330*CHu[3, 3]) + 2*MW2^3*MZ2^5*
           (17033*CHd[1, 1] + 17033*CHd[2, 2] - 329408*CHd[3, 3] + 
            63806*CHl3[1, 1] + 63806*CHl3[2, 2] - 14080*CHl3[3, 3] - 
            58541*CHq1[1, 1] - 58541*CHq1[2, 2] - 258572*CHq1[3, 3] - 
            73695*CHq3[1, 1] - 73695*CHq3[2, 2] - 120016*CHq3[3, 3] - 
            34066*CHu[1, 1] - 34066*CHu[2, 2] + 2412*CHu[3, 3]) + 
          MW2*MZ2^7*(19606*CHd[1, 1] + 19606*CHd[2, 2] - 298120*CHd[3, 3] + 
            14263*CHl3[1, 1] + 14263*CHl3[2, 2] - 8624*CHl3[3, 3] - 
            54982*CHq1[1, 1] - 54982*CHq1[2, 2] + 67328*CHq1[3, 3] - 
            17975*CHq3[1, 1] - 17975*CHq3[2, 2] + 21854*CHq3[3, 3] - 
            39212*CHu[1, 1] - 39212*CHu[2, 2] + 3234*CHu[3, 3])) + 
        4*MT2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (3520*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          2*MW2^2*MZ2^3*(135*CHd[1, 1] + 135*CHd[2, 2] + 288*CHd[3, 3] - 
            104*CHl3[1, 1] - 104*CHl3[2, 2] - 135*CHq1[1, 1] - 
            135*CHq1[2, 2] - 6102*CHq1[3, 3] - 27*CHq3[1, 1] - 
            27*CHq3[2, 2] - 5894*CHq3[3, 3] - 270*CHu[1, 1] - 270*CHu[2, 2] - 
            5958*CHu[3, 3]) + MZ2^5*(-117*CHd[1, 1] - 117*CHd[2, 2] - 
            264*CHd[3, 3] + 539*CHl3[1, 1] + 539*CHl3[2, 2] + 
            117*CHq1[1, 1] + 117*CHq1[2, 2] - 1485*CHq1[3, 3] - 
            2563*CHq3[3, 3] + 234*CHu[1, 1] + 234*CHu[2, 2] - 
            1617*CHu[3, 3]) - 8*MW2^3*MZ2^2*(90*CHd[1, 1] + 90*CHd[2, 2] + 
            192*CHd[3, 3] - 521*CHl3[1, 1] - 521*CHl3[2, 2] - 90*CHq1[1, 1] - 
            90*CHq1[2, 2] - 1404*CHq1[3, 3] + 108*CHq3[1, 1] + 
            108*CHq3[2, 2] - 362*CHq3[3, 3] - 180*CHu[1, 1] - 180*CHu[2, 2] - 
            1416*CHu[3, 3]) + 16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
            60*CHd[3, 3] - 362*CHl3[1, 1] - 362*CHl3[2, 2] - 27*CHq1[1, 1] - 
            27*CHq1[2, 2] - 270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 
            454*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2] - 330*CHu[3, 3]) + 
          MW2*MZ2^4*(135*CHd[1, 1] + 135*CHd[2, 2] + 264*CHd[3, 3] - 
            1012*CHl3[1, 1] - 1012*CHl3[2, 2] - 135*CHq1[1, 1] - 
            135*CHq1[2, 2] + 6534*CHq1[3, 3] + 351*CHq3[1, 1] + 
            351*CHq3[2, 2] + 8558*CHq3[3, 3] - 270*CHu[1, 1] - 
            270*CHu[2, 2] + 6270*CHu[3, 3])) - 
        MT2^2*(56320*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
            CHq3[2, 2]) + 3*MZ2^8*(-2204*CHd[1, 1] - 2204*CHd[2, 2] + 
            19160*CHd[3, 3] + 98*CHl3[1, 1] + 98*CHl3[2, 2] + 
            5144*CHq1[1, 1] + 5144*CHq1[2, 2] - 14970*CHq1[3, 3] + 
            1225*CHq3[1, 1] + 1225*CHq3[2, 2] - 10658*CHq3[3, 3] + 
            4408*CHu[1, 1] + 4408*CHu[2, 2]) + 2*MW2^2*MZ2^6*
           (-11875*CHd[1, 1] - 11875*CHd[2, 2] + 308488*CHd[3, 3] - 
            33102*CHl3[1, 1] - 33102*CHl3[2, 2] + 13976*CHl3[3, 3] + 
            47749*CHq1[1, 1] + 47749*CHq1[2, 2] + 71860*CHq1[3, 3] + 
            46921*CHq3[1, 1] + 46921*CHq3[2, 2] + 31876*CHq3[3, 3] + 
            23750*CHu[1, 1] + 23750*CHu[2, 2] - 18612*CHu[3, 3]) - 
          16*MW2^4*MZ2^4*(1849*CHd[1, 1] + 1849*CHd[2, 2] - 26044*CHd[3, 3] + 
            9907*CHl3[1, 1] + 9907*CHl3[2, 2] + 568*CHl3[3, 3] - 
            4813*CHq1[1, 1] - 4813*CHq1[2, 2] - 23902*CHq1[3, 3] - 
            1612*CHq3[1, 1] - 1612*CHq3[2, 2] - 26466*CHq3[3, 3] - 
            3698*CHu[1, 1] - 3698*CHu[2, 2] - 6564*CHu[3, 3]) + 
          64*MW2^5*MZ2^3*(296*CHd[1, 1] + 296*CHd[2, 2] - 3941*CHd[3, 3] + 
            1343*CHl3[1, 1] + 1343*CHl3[2, 2] + 632*CHl3[3, 3] - 
            170*CHq1[1, 1] - 170*CHq1[2, 2] + 370*CHq1[3, 3] + 
            1628*CHq3[1, 1] + 1628*CHq3[2, 2] - 6098*CHq3[3, 3] - 
            592*CHu[1, 1] - 592*CHu[2, 2] - 3735*CHu[3, 3]) - 
          256*MW2^6*MZ2^2*(100*CHd[1, 1] + 100*CHd[2, 2] - 751*CHd[3, 3] - 
            43*CHl3[1, 1] - 43*CHl3[2, 2] + 88*CHl3[3, 3] + 35*CHq1[1, 1] + 
            35*CHq1[2, 2] + 527*CHq1[3, 3] + 564*CHq3[1, 1] + 
            564*CHq3[2, 2] - 1471*CHq3[3, 3] - 200*CHu[1, 1] - 
            200*CHu[2, 2] - 873*CHu[3, 3]) + 512*MW2^7*MZ2*
           (30*CHd[1, 1] + 30*CHd[2, 2] - 135*CHd[3, 3] - 148*CHl3[1, 1] - 
            148*CHl3[2, 2] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 30*CHq1[3, 3] + 
            293*CHq3[1, 1] + 293*CHq3[2, 2] - 410*CHq3[3, 3] - 60*CHu[1, 1] - 
            60*CHu[2, 2] - 165*CHu[3, 3]) + 8*MW2^3*MZ2^5*(3869*CHd[1, 1] + 
            3869*CHd[2, 2] - 83192*CHd[3, 3] + 16927*CHl3[1, 1] + 
            16927*CHl3[2, 2] - 3520*CHl3[3, 3] - 14246*CHq1[1, 1] - 
            14246*CHq1[2, 2] - 59222*CHq1[3, 3] - 18444*CHq3[1, 1] - 
            18444*CHq3[2, 2] - 39662*CHq3[3, 3] - 7738*CHu[1, 1] - 
            7738*CHu[2, 2] + 2412*CHu[3, 3]) + 2*MW2*MZ2^7*
           (10145*CHd[1, 1] + 10145*CHd[2, 2] - 148268*CHd[3, 3] + 
            5751*CHl3[1, 1] + 5751*CHl3[2, 2] - 4312*CHl3[3, 3] - 
            27833*CHq1[1, 1] - 27833*CHq1[2, 2] + 33268*CHq1[3, 3] - 
            9163*CHq3[1, 1] - 9163*CHq3[2, 2] + 31904*CHq3[3, 3] - 
            20290*CHu[1, 1] - 20290*CHu[2, 2] + 6468*CHu[3, 3]))) + 
      MH2*(MW2^2*(-56320*MW2^8*(CHq3[1, 1] + CHq3[2, 2] - 2*CHq3[3, 3]) + 
          MW2*MZ2^7*(9663*CHd[1, 1] + 9663*CHd[2, 2] - 186228*CHd[3, 3] + 
            10952*CHl3[1, 1] + 10952*CHl3[2, 2] - 8624*CHl3[3, 3] - 
            45039*CHq1[1, 1] - 45039*CHq1[2, 2] + 108402*CHq1[3, 3] - 
            22868*CHq3[1, 1] - 22868*CHq3[2, 2] + 30170*CHq3[3, 3] - 
            19326*CHu[1, 1] - 19326*CHu[2, 2]) + 2*MW2^2*MZ2^6*
           (2214*CHd[1, 1] + 2214*CHd[2, 2] + 163920*CHd[3, 3] - 
            42439*CHl3[1, 1] - 42439*CHl3[2, 2] + 13976*CHl3[3, 3] + 
            33660*CHq1[1, 1] + 33660*CHq1[2, 2] + 70596*CHq1[3, 3] + 
            61942*CHq3[1, 1] + 61942*CHq3[2, 2] + 72076*CHq3[3, 3] - 
            4428*CHu[1, 1] - 4428*CHu[2, 2]) - 4*MW2^3*MZ2^5*
           (1095*CHd[1, 1] + 1095*CHd[2, 2] + 50898*CHd[3, 3] - 
            40346*CHl3[1, 1] - 40346*CHl3[2, 2] + 7040*CHl3[3, 3] + 
            19659*CHq1[1, 1] + 19659*CHq1[2, 2] + 152436*CHq1[3, 3] + 
            51903*CHq3[1, 1] + 51903*CHq3[2, 2] + 75548*CHq3[3, 3] - 
            2190*CHu[1, 1] - 2190*CHu[2, 2]) - 16*MW2^4*MZ2^4*
           (489*CHd[1, 1] + 489*CHd[2, 2] + 2622*CHd[3, 3] + 
            7590*CHl3[1, 1] + 7590*CHl3[2, 2] + 568*CHl3[3, 3] - 
            3453*CHq1[1, 1] - 3453*CHq1[2, 2] - 35610*CHq1[3, 3] - 
            4912*CHq3[1, 1] - 4912*CHq3[2, 2] - 3518*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + 64*MW2^5*MZ2^3*
           (108*CHd[1, 1] + 108*CHd[2, 2] - 6*CHd[3, 3] - 55*CHl3[1, 1] - 
            55*CHl3[2, 2] + 632*CHl3[3, 3] + 18*CHq1[1, 1] + 18*CHq1[2, 2] - 
            63*CHq1[3, 3] + 1349*CHq3[1, 1] + 1349*CHq3[2, 2] + 
            3407*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) - 
          128*MW2^6*MZ2^2*(93*CHd[1, 1] + 93*CHd[2, 2] - 1194*CHd[3, 3] - 
            345*CHl3[1, 1] - 345*CHl3[2, 2] + 176*CHl3[3, 3] + 
            177*CHq1[1, 1] + 177*CHq1[2, 2] + 1968*CHq1[3, 3] + 
            969*CHq3[1, 1] + 969*CHq3[2, 2] - 146*CHq3[3, 3] - 
            186*CHu[1, 1] - 186*CHu[2, 2]) + 256*MW2^7*MZ2*
           (33*CHd[1, 1] + 33*CHd[2, 2] - 330*CHd[3, 3] - 44*CHl3[1, 1] - 
            44*CHl3[2, 2] + 33*CHq1[1, 1] + 33*CHq1[2, 2] + 330*CHq1[3, 3] + 
            505*CHq3[1, 1] + 505*CHq3[2, 2] - 1054*CHq3[3, 3] - 
            66*CHu[1, 1] - 66*CHu[2, 2]) + MZ2^8*(-5343*CHd[1, 1] - 
            5343*CHd[2, 2] + 35964*CHd[3, 3] + 4606*CHl3[1, 1] + 
            4606*CHl3[2, 2] + 14163*CHq1[1, 1] + 14163*CHq1[2, 2] - 
            60024*CHq1[3, 3] + 3675*CHq3[1, 1] + 3675*CHq3[2, 2] - 
            29840*CHq3[3, 3] + 10686*CHu[1, 1] + 10686*CHu[2, 2])) - 
        4*MT2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (3520*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          2*MW2^2*MZ2^3*(135*CHd[1, 1] + 135*CHd[2, 2] + 288*CHd[3, 3] - 
            104*CHl3[1, 1] - 104*CHl3[2, 2] - 135*CHq1[1, 1] - 
            135*CHq1[2, 2] - 6102*CHq1[3, 3] - 27*CHq3[1, 1] - 
            27*CHq3[2, 2] - 5894*CHq3[3, 3] - 270*CHu[1, 1] - 270*CHu[2, 2] - 
            5958*CHu[3, 3]) + MZ2^5*(-117*CHd[1, 1] - 117*CHd[2, 2] - 
            264*CHd[3, 3] + 539*CHl3[1, 1] + 539*CHl3[2, 2] + 
            117*CHq1[1, 1] + 117*CHq1[2, 2] - 1485*CHq1[3, 3] - 
            2563*CHq3[3, 3] + 234*CHu[1, 1] + 234*CHu[2, 2] - 
            1617*CHu[3, 3]) - 8*MW2^3*MZ2^2*(90*CHd[1, 1] + 90*CHd[2, 2] + 
            192*CHd[3, 3] - 521*CHl3[1, 1] - 521*CHl3[2, 2] - 90*CHq1[1, 1] - 
            90*CHq1[2, 2] - 1404*CHq1[3, 3] + 108*CHq3[1, 1] + 
            108*CHq3[2, 2] - 362*CHq3[3, 3] - 180*CHu[1, 1] - 180*CHu[2, 2] - 
            1416*CHu[3, 3]) + 16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
            60*CHd[3, 3] - 362*CHl3[1, 1] - 362*CHl3[2, 2] - 27*CHq1[1, 1] - 
            27*CHq1[2, 2] - 270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 
            454*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2] - 330*CHu[3, 3]) + 
          MW2*MZ2^4*(135*CHd[1, 1] + 135*CHd[2, 2] + 264*CHd[3, 3] - 
            1012*CHl3[1, 1] - 1012*CHl3[2, 2] - 135*CHq1[1, 1] - 
            135*CHq1[2, 2] + 6534*CHq1[3, 3] + 351*CHq3[1, 1] + 
            351*CHq3[2, 2] + 8558*CHq3[3, 3] - 270*CHu[1, 1] - 
            270*CHu[2, 2] + 6270*CHu[3, 3])) - 2*MT2*MW2*
         (14080*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 4*CHq3[1, 1] - 
            4*CHq3[2, 2] + 6*CHq3[3, 3]) + MZ2^8*(-4524*CHd[1, 1] - 
            4524*CHd[2, 2] + 37812*CHd[3, 3] + 833*CHl3[1, 1] + 
            833*CHl3[2, 2] + 13344*CHq1[1, 1] + 13344*CHq1[2, 2] - 
            38310*CHq1[3, 3] + 3675*CHq3[1, 1] + 3675*CHq3[2, 2] - 
            13516*CHq3[3, 3] + 9048*CHu[1, 1] + 9048*CHu[2, 2]) + 
          MW2^2*MZ2^6*(-81*CHd[1, 1] - 81*CHd[2, 2] + 318264*CHd[3, 3] - 
            67846*CHl3[1, 1] - 67846*CHl3[2, 2] + 27952*CHl3[3, 3] + 
            71829*CHq1[1, 1] + 71829*CHq1[2, 2] + 166878*CHq1[3, 3] + 
            121103*CHq3[1, 1] + 121103*CHq3[2, 2] + 116478*CHq3[3, 3] + 
            162*CHu[1, 1] + 162*CHu[2, 2] - 9306*CHu[3, 3]) - 
          4*MW2^4*MZ2^4*(147*CHd[1, 1] + 147*CHd[2, 2] + 6720*CHd[3, 3] + 
            31238*CHl3[1, 1] + 31238*CHl3[2, 2] + 2272*CHl3[3, 3] - 
            12003*CHq1[1, 1] - 12003*CHq1[2, 2] - 42360*CHq1[3, 3] - 
            19513*CHq3[1, 1] - 19513*CHq3[2, 2] + 24492*CHq3[3, 3] - 
            294*CHu[1, 1] - 294*CHu[2, 2] - 6564*CHu[3, 3]) - 
          2*MW2^3*MZ2^5*(309*CHd[1, 1] + 309*CHd[2, 2] + 97956*CHd[3, 3] - 
            62046*CHl3[1, 1] - 62046*CHl3[2, 2] + 14080*CHl3[3, 3] + 
            41199*CHq1[1, 1] + 41199*CHq1[2, 2] + 207084*CHq1[3, 3] + 
            98433*CHq3[1, 1] + 98433*CHq3[2, 2] + 68528*CHq3[3, 3] - 
            618*CHu[1, 1] - 618*CHu[2, 2] - 2412*CHu[3, 3]) - 
          32*MW2^6*MZ2^2*(300*CHd[1, 1] + 300*CHd[2, 2] - 4944*CHd[3, 3] + 
            1261*CHl3[1, 1] + 1261*CHl3[2, 2] + 704*CHl3[3, 3] + 
            780*CHq1[1, 1] + 780*CHq1[2, 2] + 10398*CHq1[3, 3] + 
            3498*CHq3[1, 1] + 3498*CHq3[2, 2] - 5980*CHq3[3, 3] - 
            600*CHu[1, 1] - 600*CHu[2, 2] - 1746*CHu[3, 3]) + 
          64*MW2^7*MZ2*(159*CHd[1, 1] + 159*CHd[2, 2] - 1260*CHd[3, 3] + 
            122*CHl3[1, 1] + 122*CHl3[2, 2] + 105*CHq1[1, 1] + 
            105*CHq1[2, 2] + 1050*CHq1[3, 3] + 2101*CHq3[1, 1] + 
            2101*CHq3[2, 2] - 5082*CHq3[3, 3] - 318*CHu[1, 1] - 
            318*CHu[2, 2] - 330*CHu[3, 3]) + MW2*MZ2^7*(9771*CHd[1, 1] + 
            9771*CHd[2, 2] - 185700*CHd[3, 3] + 13185*CHl3[1, 1] + 
            13185*CHl3[2, 2] - 8624*CHl3[3, 3] - 45147*CHq1[1, 1] - 
            45147*CHq1[2, 2] + 43458*CHq1[3, 3] - 25325*CHq3[1, 1] - 
            25325*CHq3[2, 2] - 2016*CHq3[3, 3] - 19542*CHu[1, 1] - 
            19542*CHu[2, 2] + 3234*CHu[3, 3]) - 8*MW2^5*MZ2^3*
           (567*CHd[1, 1] + 567*CHd[2, 2] + 3144*CHd[3, 3] - 
            9144*CHl3[1, 1] - 9144*CHl3[2, 2] - 5056*CHl3[3, 3] - 
            1575*CHq1[1, 1] - 1575*CHq1[2, 2] - 39546*CHq1[3, 3] - 
            8011*CHq3[1, 1] - 8011*CHq3[2, 2] - 20202*CHq3[3, 3] - 
            1134*CHu[1, 1] - 1134*CHu[2, 2] + 7470*CHu[3, 3])) + 
        MT2^2*(56320*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
            CHq3[2, 2]) + 3*MZ2^8*(-1469*CHd[1, 1] - 1469*CHd[2, 2] + 
            12692*CHd[3, 3] + 98*CHl3[1, 1] + 98*CHl3[2, 2] + 
            4409*CHq1[1, 1] + 4409*CHq1[2, 2] - 11736*CHq1[3, 3] + 
            1225*CHq3[1, 1] + 1225*CHq3[2, 2] - 7424*CHq3[3, 3] + 
            2938*CHu[1, 1] + 2938*CHu[2, 2]) + 2*MW2^2*MZ2^6*
           (-414*CHd[1, 1] - 414*CHd[2, 2] + 158448*CHd[3, 3] - 
            31355*CHl3[1, 1] - 31355*CHl3[2, 2] + 13976*CHl3[3, 3] + 
            36288*CHq1[1, 1] + 36288*CHq1[2, 2] + 70848*CHq1[3, 3] + 
            59350*CHq3[1, 1] + 59350*CHq3[2, 2] + 30864*CHq3[3, 3] + 
            828*CHu[1, 1] + 828*CHu[2, 2] - 18612*CHu[3, 3]) - 
          4*MW2^3*MZ2^5*(933*CHd[1, 1] + 933*CHd[2, 2] + 50658*CHd[3, 3] - 
            32974*CHl3[1, 1] - 32974*CHl3[2, 2] + 7040*CHl3[3, 3] + 
            19821*CHq1[1, 1] + 19821*CHq1[2, 2] + 92700*CHq1[3, 3] + 
            49257*CHq3[1, 1] + 49257*CHq3[2, 2] + 53580*CHq3[3, 3] - 
            1866*CHu[1, 1] - 1866*CHu[2, 2] - 4824*CHu[3, 3]) - 
          256*MW2^6*MZ2^2*(78*CHd[1, 1] + 78*CHd[2, 2] - 531*CHd[3, 3] - 
            32*CHl3[1, 1] - 32*CHl3[2, 2] + 88*CHl3[3, 3] + 57*CHq1[1, 1] + 
            57*CHq1[2, 2] + 747*CHq1[3, 3] + 498*CHq3[1, 1] + 
            498*CHq3[2, 2] - 1251*CHq3[3, 3] - 156*CHu[1, 1] - 
            156*CHu[2, 2] - 873*CHu[3, 3]) + 512*MW2^7*MZ2*
           (30*CHd[1, 1] + 30*CHd[2, 2] - 135*CHd[3, 3] - 148*CHl3[1, 1] - 
            148*CHl3[2, 2] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 30*CHq1[3, 3] + 
            293*CHq3[1, 1] + 293*CHq3[2, 2] - 410*CHq3[3, 3] - 60*CHu[1, 1] - 
            60*CHu[2, 2] - 165*CHu[3, 3]) + 16*MW2^4*MZ2^4*
           (285*CHd[1, 1] + 285*CHd[2, 2] - 1014*CHd[3, 3] - 
            9978*CHl3[1, 1] - 9978*CHl3[2, 2] - 568*CHl3[3, 3] + 
            2679*CHq1[1, 1] + 2679*CHq1[2, 2] + 12030*CHq1[3, 3] + 
            5452*CHq3[1, 1] + 5452*CHq3[2, 2] + 14594*CHq3[3, 3] - 
            570*CHu[1, 1] - 570*CHu[2, 2] + 6564*CHu[3, 3]) - 
          32*MW2^5*MZ2^3*(45*CHd[1, 1] + 45*CHd[2, 2] + 588*CHd[3, 3] - 
            2844*CHl3[1, 1] - 2844*CHl3[2, 2] - 1264*CHl3[3, 3] - 
            297*CHq1[1, 1] - 297*CHq1[2, 2] - 5724*CHq1[3, 3] - 
            1807*CHq3[1, 1] - 1807*CHq3[2, 2] + 7212*CHq3[3, 3] - 
            90*CHu[1, 1] - 90*CHu[2, 2] + 7470*CHu[3, 3]) + 
          MW2*MZ2^7*(10455*CHd[1, 1] + 10455*CHd[2, 2] - 184116*CHd[3, 3] + 
            10424*CHl3[1, 1] + 10424*CHl3[2, 2] - 8624*CHl3[3, 3] - 
            45831*CHq1[1, 1] - 45831*CHq1[2, 2] + 42666*CHq1[3, 3] - 
            25676*CHq3[1, 1] - 25676*CHq3[2, 2] + 39938*CHq3[3, 3] - 
            20910*CHu[1, 1] - 20910*CHu[2, 2] + 12936*CHu[3, 3])))))/
    (4*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) + 
   (-18*MT2^2*MZ2*(-4*MW2^3*MZ2^3*(1385*CHd[1, 1] + 1385*CHd[2, 2] - 
         75644*CHd[3, 3] + 2486*CHl3[1, 1] + 2486*CHl3[2, 2] - 
         1385*CHq1[1, 1] - 1385*CHq1[2, 2] + 202044*CHq1[3, 3] - 
         8553*CHq3[1, 1] - 8553*CHq3[2, 2] + 190448*CHq3[3, 3] - 
         2770*CHu[1, 1] - 2770*CHu[2, 2] - 20332*CHu[3, 3]) + 
       4*MW2^2*MZ2^4*(2983*CHd[1, 1] + 2983*CHd[2, 2] + 2402*CHd[3, 3] - 
         17750*CHl3[1, 1] - 17750*CHl3[2, 2] - 2983*CHq1[1, 1] - 
         2983*CHq1[2, 2] + 142452*CHq1[3, 3] - 4770*CHq3[1, 1] - 
         4770*CHq3[2, 2] + 163456*CHq3[3, 3] - 5966*CHu[1, 1] - 
         5966*CHu[2, 2] - 14288*CHu[3, 3]) + 16*MW2^4*MZ2^2*
        (353*CHd[1, 1] + 353*CHd[2, 2] - 35468*CHd[3, 3] + 11255*CHl3[1, 1] + 
         11255*CHl3[2, 2] - 353*CHq1[1, 1] - 353*CHq1[2, 2] + 
         30564*CHq1[3, 3] - 3687*CHq3[1, 1] - 3687*CHq3[2, 2] + 
         11414*CHq3[3, 3] - 706*CHu[1, 1] - 706*CHu[2, 2] - 1036*CHu[3, 3]) + 
       1408*MW2^6*(8*CHd[1, 1] + 8*CHd[2, 2] - 80*CHd[3, 3] + 77*CHl3[1, 1] + 
         77*CHl3[2, 2] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 48*CHq1[3, 3] + 
         24*CHq3[1, 1] + 24*CHq3[2, 2] - 202*CHq3[3, 3] - 16*CHu[1, 1] - 
         16*CHu[2, 2] + 32*CHu[3, 3]) + 3*MZ2^6*(-150*CHd[1, 1] - 
         150*CHd[2, 2] + 7788*CHd[3, 3] - 2695*CHl3[1, 1] - 2695*CHl3[2, 2] + 
         150*CHq1[1, 1] + 150*CHq1[2, 2] + 4730*CHq1[3, 3] + 
         10120*CHq3[3, 3] + 300*CHu[1, 1] + 300*CHu[2, 2] + 1078*CHu[3, 3]) - 
       32*MW2^5*MZ2*(599*CHd[1, 1] + 599*CHd[2, 2] - 13184*CHd[3, 3] + 
         7436*CHl3[1, 1] + 7436*CHl3[2, 2] - 599*CHq1[1, 1] - 
         599*CHq1[2, 2] + 432*CHq1[3, 3] - 315*CHq3[1, 1] - 315*CHq3[2, 2] - 
         12328*CHq3[3, 3] - 1198*CHu[1, 1] - 1198*CHu[2, 2] + 
         1868*CHu[3, 3]) + 2*MW2*MZ2^5*(-1843*CHd[1, 1] - 1843*CHd[2, 2] - 
         38654*CHd[3, 3] + 21065*CHl3[1, 1] + 21065*CHl3[2, 2] + 
         1843*CHq1[1, 1] + 1843*CHq1[2, 2] - 91476*CHq1[3, 3] + 
         6555*CHq3[1, 1] + 6555*CHq3[2, 2] - 120670*CHq3[3, 3] + 
         3686*CHu[1, 1] + 3686*CHu[2, 2] + 5588*CHu[3, 3])) - 
     MW2*(90112*MW2^8*((-33 + 4*Pi^2)*CHl3[1, 1] + (-33 + 4*Pi^2)*
          CHl3[2, 2] - 9*(CHq3[1, 1] + CHq3[2, 2])) + 
       512*MW2^7*MZ2*((1155 + 148*Pi^2)*CHd[1, 1] + (1155 + 148*Pi^2)*
          CHd[2, 2] - 20262*CHd[3, 3] - 424*Pi^2*CHd[3, 3] + 
         37620*CHl3[1, 1] - 3024*Pi^2*CHl3[1, 1] + 37620*CHl3[2, 2] - 
         3024*Pi^2*CHl3[2, 2] - 6699*CHq1[1, 1] + 380*Pi^2*CHq1[1, 1] - 
         6699*CHq1[2, 2] + 380*Pi^2*CHq1[2, 2] - 20262*CHq1[3, 3] - 
         424*Pi^2*CHq1[3, 3] + 2052*CHq3[1, 1] - 84*Pi^2*CHq3[1, 1] + 
         2052*CHq3[2, 2] - 84*Pi^2*CHq3[2, 2] - 5412*CHq3[3, 3] - 
         424*Pi^2*CHq3[3, 3] - 7260*CHu[1, 1] + 232*Pi^2*CHu[1, 1] - 
         7260*CHu[2, 2] + 232*Pi^2*CHu[2, 2]) + 
       MZ2^7*(441*MH2*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
           5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
           10*CHu[1, 1] - 10*CHu[2, 2]) + 
         MZ2*((184887 - 22856*Pi^2)*CHd[1, 1] + (184887 - 22856*Pi^2)*
            CHd[2, 2] - 338580*CHd[3, 3] + 44960*Pi^2*CHd[3, 3] - 
           536844*CHl3[1, 1] + 65072*Pi^2*CHl3[1, 1] - 536844*CHl3[2, 2] + 
           65072*Pi^2*CHl3[2, 2] - 281907*CHq1[1, 1] + 
           34616*Pi^2*CHq1[1, 1] - 281907*CHq1[2, 2] + 
           34616*Pi^2*CHq1[2, 2] + 596178*CHq1[3, 3] - 
           74224*Pi^2*CHq1[3, 3] + 622050*CHq3[3, 3] - 
           74224*Pi^2*CHq3[3, 3] + 406386*CHu[1, 1] - 48368*Pi^2*CHu[1, 1] + 
           406386*CHu[2, 2] - 48368*Pi^2*CHu[2, 2])) - 
       256*MW2^6*MZ2^2*(5*(159 + 220*Pi^2)*CHd[1, 1] + 5*(159 + 220*Pi^2)*
          CHd[2, 2] - 149190*CHd[3, 3] - 2648*Pi^2*CHd[3, 3] - 
         528*CHe[1, 1] - 528*CHe[2, 2] - 528*CHe[3, 3] - 528*CHl1[1, 1] - 
         528*CHl1[2, 2] - 528*CHl1[3, 3] + 150840*CHl3[1, 1] - 
         12476*Pi^2*CHl3[1, 1] + 150840*CHl3[2, 2] - 12476*Pi^2*CHl3[2, 2] + 
         528*CHl3[3, 3] - 25059*CHq1[1, 1] + 1324*Pi^2*CHq1[1, 1] - 
         25059*CHq1[2, 2] + 1324*Pi^2*CHq1[2, 2] + 5118*CHq1[3, 3] - 
         6656*Pi^2*CHq1[3, 3] - 10683*CHq3[1, 1] + 1044*Pi^2*CHq3[1, 1] - 
         10683*CHq3[2, 2] + 1044*Pi^2*CHq3[2, 2] + 47850*CHq3[3, 3] - 
         6656*Pi^2*CHq3[3, 3] - 45402*CHu[1, 1] + 2600*Pi^2*CHu[1, 1] - 
         45402*CHu[2, 2] + 2600*Pi^2*CHu[2, 2] - 528*CHu[3, 3]) + 
       16*MW2^4*MZ2^3*(36*MH2*(28*CHd[1, 1] + 28*CHd[2, 2] - 346*CHd[3, 3] - 
           28*CHq1[1, 1] - 28*CHq1[2, 2] - 181*CHq1[3, 3] + 51*CHq3[1, 1] + 
           51*CHq3[2, 2] - 181*CHq3[3, 3] - 56*CHu[1, 1] - 56*CHu[2, 2]) + 
         MZ2*(-7*(-24987 + 5968*Pi^2)*CHd[1, 1] - 7*(-24987 + 5968*Pi^2)*
            CHd[2, 2] + 1803096*CHd[3, 3] + 131584*Pi^2*CHd[3, 3] + 
           3408*CHe[1, 1] + 3408*CHe[2, 2] + 3408*CHe[3, 3] + 
           3408*CHl1[1, 1] + 3408*CHl1[2, 2] + 3408*CHl1[3, 3] - 
           2035284*CHl3[1, 1] + 239784*Pi^2*CHl3[1, 1] - 2035284*CHl3[2, 2] + 
           239784*Pi^2*CHl3[2, 2] - 3408*CHl3[3, 3] + 42531*CHq1[1, 1] + 
           16336*Pi^2*CHq1[1, 1] + 42531*CHq1[2, 2] + 16336*Pi^2*CHq1[2, 2] - 
           3371916*CHq1[3, 3] + 178096*Pi^2*CHq1[3, 3] + 421803*CHq3[1, 1] - 
           55968*Pi^2*CHq3[1, 1] + 421803*CHq3[2, 2] - 
           55968*Pi^2*CHq3[2, 2] - 3307680*CHq3[3, 3] + 
           178096*Pi^2*CHq3[3, 3] + 1390422*CHu[1, 1] - 
           113824*Pi^2*CHu[1, 1] + 1390422*CHu[2, 2] - 113824*Pi^2*
            CHu[2, 2] + 3408*CHu[3, 3])) - 64*MW2^5*MZ2^2*
        (99*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
           CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
           10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
         MZ2*((29685 - 8556*Pi^2)*CHd[1, 1] + (29685 - 8556*Pi^2)*CHd[2, 2] + 
           808572*CHd[3, 3] + 21912*Pi^2*CHd[3, 3] + 3792*CHe[1, 1] + 
           3792*CHe[2, 2] + 3792*CHe[3, 3] + 3792*CHl1[1, 1] + 
           3792*CHl1[2, 2] + 3792*CHl1[3, 3] - 674835*CHl3[1, 1] + 
           64952*Pi^2*CHl3[1, 1] - 674835*CHl3[2, 2] + 
           64952*Pi^2*CHl3[2, 2] - 3792*CHl3[3, 3] + 69783*CHq1[1, 1] - 
           1956*Pi^2*CHq1[1, 1] + 69783*CHq1[2, 2] - 1956*Pi^2*CHq1[2, 2] - 
           615468*CHq1[3, 3] + 51144*Pi^2*CHq1[3, 3] + 116001*CHq3[1, 1] - 
           10980*Pi^2*CHq3[1, 1] + 116001*CHq3[2, 2] - 
           10980*Pi^2*CHq3[2, 2] - 718062*CHq3[3, 3] + 
           51144*Pi^2*CHq3[3, 3] + 293682*CHu[1, 1] - 22344*Pi^2*CHu[1, 1] + 
           293682*CHu[2, 2] - 22344*Pi^2*CHu[2, 2] + 3792*CHu[3, 3])) + 
       8*MW2^3*MZ2^4*(-18*MH2*(143*CHd[1, 1] + 143*CHd[2, 2] - 
           1937*CHd[3, 3] - 143*CHq1[1, 1] - 143*CHq1[2, 2] - 
           521*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 
           521*CHq3[3, 3] - 286*CHu[1, 1] - 286*CHu[2, 2]) + 
         MZ2*((-313770 + 69512*Pi^2)*CHd[1, 1] + (-313770 + 69512*Pi^2)*
            CHd[2, 2] - 42222*CHd[3, 3] - 250736*Pi^2*CHd[3, 3] + 
           21120*CHe[1, 1] + 21120*CHe[2, 2] + 21120*CHe[3, 3] + 
           21120*CHl1[1, 1] + 21120*CHl1[2, 2] + 21120*CHl1[3, 3] + 
           2487003*CHl3[1, 1] - 329120*Pi^2*CHl3[1, 1] + 2487003*CHl3[2, 2] - 
           329120*Pi^2*CHl3[2, 2] - 21120*CHl3[3, 3] + 307002*CHq1[1, 1] - 
           62264*Pi^2*CHq1[1, 1] + 307002*CHq1[2, 2] - 
           62264*Pi^2*CHq1[2, 2] + 3238986*CHq1[3, 3] - 
           92528*Pi^2*CHq1[3, 3] - 767403*CHq3[1, 1] + 
           89352*Pi^2*CHq3[1, 1] - 767403*CHq3[2, 2] + 
           89352*Pi^2*CHq3[2, 2] + 3001266*CHq3[3, 3] - 
           92528*Pi^2*CHq3[3, 3] - 2254134*CHu[1, 1] + 192224*Pi^2*
            CHu[1, 1] - 2254134*CHu[2, 2] + 192224*Pi^2*CHu[2, 2] + 
           21120*CHu[3, 3])) + MW2*MZ2^6*
        (-9*MH2*(901*CHd[1, 1] + 901*CHd[2, 2] - 10516*CHd[3, 3] - 
           901*CHq1[1, 1] - 901*CHq1[2, 2] + 2024*CHq1[3, 3] + 
           735*CHq3[1, 1] + 735*CHq3[2, 2] + 2024*CHq3[3, 3] - 
           1802*CHu[1, 1] - 1802*CHu[2, 2]) + 
         MZ2*((-1070253 + 131048*Pi^2)*CHd[1, 1] + (-1070253 + 131048*Pi^2)*
            CHd[2, 2] + 2904180*CHd[3, 3] - 349472*Pi^2*CHd[3, 3] + 
           51744*CHe[1, 1] + 51744*CHe[2, 2] + 51744*CHe[3, 3] + 
           51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 
           3579864*CHl3[1, 1] - 422448*Pi^2*CHl3[1, 1] + 3579864*CHl3[2, 2] - 
           422448*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 1779849*CHq1[1, 1] - 
           197816*Pi^2*CHq1[1, 1] + 1779849*CHq1[2, 2] - 
           197816*Pi^2*CHq1[2, 2] - 3789612*CHq1[3, 3] + 
           411424*Pi^2*CHq1[3, 3] - 709893*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 709893*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 3566532*CHq3[3, 3] + 
           411424*Pi^2*CHq3[3, 3] - 2372022*CHu[1, 1] + 
           272048*Pi^2*CHu[1, 1] - 2372022*CHu[2, 2] + 272048*Pi^2*
            CHu[2, 2] + 51744*CHu[3, 3])) - 2*MW2^2*MZ2^5*
        (-36*MH2*(232*CHd[1, 1] + 232*CHd[2, 2] - 3031*CHd[3, 3] - 
           232*CHq1[1, 1] - 232*CHq1[2, 2] - 52*CHq1[3, 3] + 246*CHq3[1, 1] + 
           246*CHq3[2, 2] - 52*CHq3[3, 3] - 464*CHu[1, 1] - 464*CHu[2, 2]) + 
         MZ2*(3*(-358787 + 56272*Pi^2)*CHd[1, 1] + 3*(-358787 + 56272*Pi^2)*
            CHd[2, 2] + 3661104*CHd[3, 3] - 573312*Pi^2*CHd[3, 3] + 
           83856*CHe[1, 1] + 83856*CHe[2, 2] + 83856*CHe[3, 3] + 
           83856*CHl1[1, 1] + 83856*CHl1[2, 2] + 83856*CHl1[3, 3] + 
           5005962*CHl3[1, 1] - 652352*Pi^2*CHl3[1, 1] + 5005962*CHl3[2, 2] - 
           652352*Pi^2*CHl3[2, 2] - 83856*CHl3[3, 3] + 1598649*CHq1[1, 1] - 
           209568*Pi^2*CHq1[1, 1] + 1598649*CHq1[2, 2] - 
           209568*Pi^2*CHq1[2, 2] + 185316*CHq1[3, 3] + 
           242592*Pi^2*CHq1[3, 3] - 1820403*CHq3[1, 1] + 
           189792*Pi^2*CHq3[1, 1] - 1820403*CHq3[2, 2] + 
           189792*Pi^2*CHq3[2, 2] - 101508*CHq3[3, 3] + 
           242592*Pi^2*CHq3[3, 3] - 4277166*CHu[1, 1] + 
           411744*Pi^2*CHu[1, 1] - 4277166*CHu[2, 2] + 411744*Pi^2*
            CHu[2, 2] + 83856*CHu[3, 3]))) + 
     MT2*(90112*MW2^8*((-33 + 4*Pi^2)*CHl3[1, 1] + (-33 + 4*Pi^2)*
          CHl3[2, 2] - 9*(CHq3[1, 1] + CHq3[2, 2])) + 
       MZ2^7*(441*MH2*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
           5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
           10*CHu[1, 1] - 10*CHu[2, 2]) + 
         MZ2*((184887 - 22856*Pi^2)*CHd[1, 1] + (184887 - 22856*Pi^2)*
            CHd[2, 2] - 338580*CHd[3, 3] + 44960*Pi^2*CHd[3, 3] - 
           536844*CHl3[1, 1] + 65072*Pi^2*CHl3[1, 1] - 536844*CHl3[2, 2] + 
           65072*Pi^2*CHl3[2, 2] - 281907*CHq1[1, 1] + 
           34616*Pi^2*CHq1[1, 1] - 281907*CHq1[2, 2] + 
           34616*Pi^2*CHq1[2, 2] + 596178*CHq1[3, 3] - 
           74224*Pi^2*CHq1[3, 3] + 622050*CHq3[3, 3] - 
           74224*Pi^2*CHq3[3, 3] + 406386*CHu[1, 1] - 48368*Pi^2*CHu[1, 1] + 
           406386*CHu[2, 2] - 48368*Pi^2*CHu[2, 2])) + 
       8*MW2^3*MZ2^4*(-18*MH2*(143*CHd[1, 1] + 143*CHd[2, 2] - 
           1937*CHd[3, 3] - 143*CHq1[1, 1] - 143*CHq1[2, 2] - 
           521*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 
           521*CHq3[3, 3] - 286*CHu[1, 1] - 286*CHu[2, 2]) + 
         MZ2*((-279633 + 69512*Pi^2)*CHd[1, 1] + (-279633 + 69512*Pi^2)*
            CHd[2, 2] - 5700*CHd[3, 3] - 250736*Pi^2*CHd[3, 3] + 
           21120*CHe[1, 1] + 21120*CHe[2, 2] + 21120*CHe[3, 3] + 
           21120*CHl1[1, 1] + 21120*CHl1[2, 2] + 21120*CHl1[3, 3] + 
           2297121*CHl3[1, 1] - 329120*Pi^2*CHl3[1, 1] + 2297121*CHl3[2, 2] - 
           329120*Pi^2*CHl3[2, 2] - 21120*CHl3[3, 3] + 272865*CHq1[1, 1] - 
           62264*Pi^2*CHq1[1, 1] + 272865*CHq1[2, 2] - 
           62264*Pi^2*CHq1[2, 2] + 4541142*CHq1[3, 3] - 
           92528*Pi^2*CHq1[3, 3] - 801585*CHq3[1, 1] + 
           89352*Pi^2*CHq3[1, 1] - 801585*CHq3[2, 2] + 
           89352*Pi^2*CHq3[2, 2] + 4552722*CHq3[3, 3] - 
           92528*Pi^2*CHq3[3, 3] - 2322408*CHu[1, 1] + 192224*Pi^2*
            CHu[1, 1] - 2322408*CHu[2, 2] + 192224*Pi^2*CHu[2, 2] - 
           107472*CHu[3, 3])) - 2*MW2^2*MZ2^5*
        (-36*MH2*(232*CHd[1, 1] + 232*CHd[2, 2] - 3031*CHd[3, 3] - 
           232*CHq1[1, 1] - 232*CHq1[2, 2] - 52*CHq1[3, 3] + 246*CHq3[1, 1] + 
           246*CHq3[2, 2] - 52*CHq3[3, 3] - 464*CHu[1, 1] - 464*CHu[2, 2]) + 
         MZ2*(3*(-345947 + 56272*Pi^2)*CHd[1, 1] + 3*(-345947 + 56272*Pi^2)*
            CHd[2, 2] + 4371132*CHd[3, 3] - 573312*Pi^2*CHd[3, 3] + 
           83856*CHe[1, 1] + 83856*CHe[2, 2] + 83856*CHe[3, 3] + 
           83856*CHl1[1, 1] + 83856*CHl1[2, 2] + 83856*CHl1[3, 3] + 
           4623228*CHl3[1, 1] - 652352*Pi^2*CHl3[1, 1] + 4623228*CHl3[2, 2] - 
           652352*Pi^2*CHl3[2, 2] - 83856*CHl3[3, 3] + 1560129*CHq1[1, 1] - 
           209568*Pi^2*CHq1[1, 1] + 1560129*CHq1[2, 2] - 
           209568*Pi^2*CHq1[2, 2] + 1475484*CHq1[3, 3] + 
           242592*Pi^2*CHq1[3, 3] - 1957347*CHq3[1, 1] + 
           189792*Pi^2*CHq3[1, 1] - 1957347*CHq3[2, 2] + 
           189792*Pi^2*CHq3[2, 2] + 1721280*CHq3[3, 3] + 
           242592*Pi^2*CHq3[3, 3] - 4354206*CHu[1, 1] + 
           411744*Pi^2*CHu[1, 1] - 4354206*CHu[2, 2] + 411744*Pi^2*
            CHu[2, 2] - 16728*CHu[3, 3])) + 256*MW2^7*MZ2*
        ((3102 + 296*Pi^2)*CHd[1, 1] + (3102 + 296*Pi^2)*CHd[2, 2] - 
         48444*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 85833*CHl3[1, 1] - 
         6048*Pi^2*CHl3[1, 1] + 85833*CHl3[2, 2] - 6048*Pi^2*CHl3[2, 2] - 
         14190*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 14190*CHq1[2, 2] + 
         760*Pi^2*CHq1[2, 2] - 45276*CHq1[3, 3] - 848*Pi^2*CHq1[3, 3] + 
         6480*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 6480*CHq3[2, 2] - 
         168*Pi^2*CHq3[2, 2] - 36762*CHq3[3, 3] - 848*Pi^2*CHq3[3, 3] - 
         16104*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 16104*CHu[2, 2] + 
         464*Pi^2*CHu[2, 2] + 3168*CHu[3, 3]) - 64*MW2^6*MZ2^2*
        ((7113 + 4400*Pi^2)*CHd[1, 1] + (7113 + 4400*Pi^2)*CHd[2, 2] - 
         718656*CHd[3, 3] - 10592*Pi^2*CHd[3, 3] - 2112*CHe[1, 1] - 
         2112*CHe[2, 2] - 2112*CHe[3, 3] - 2112*CHl1[1, 1] - 
         2112*CHl1[2, 2] - 2112*CHl1[3, 3] + 683892*CHl3[1, 1] - 
         49904*Pi^2*CHl3[1, 1] + 683892*CHl3[2, 2] - 49904*Pi^2*CHl3[2, 2] + 
         2112*CHl3[3, 3] - 104169*CHq1[1, 1] + 5296*Pi^2*CHq1[1, 1] - 
         104169*CHq1[2, 2] + 5296*Pi^2*CHq1[2, 2] + 56760*CHq1[3, 3] - 
         26624*Pi^2*CHq1[3, 3] - 49941*CHq3[1, 1] + 4176*Pi^2*CHq3[1, 1] - 
         49941*CHq3[2, 2] + 4176*Pi^2*CHq3[2, 2] + 85632*CHq3[3, 3] - 
         26624*Pi^2*CHq3[3, 3] - 189474*CHu[1, 1] + 10400*Pi^2*CHu[1, 1] - 
         189474*CHu[2, 2] + 10400*Pi^2*CHu[2, 2] + 14700*CHu[3, 3]) - 
       32*MW2^5*MZ2^2*(198*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
           CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 
           3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
         MZ2*((59595 - 17112*Pi^2)*CHd[1, 1] + (59595 - 17112*Pi^2)*
            CHd[2, 2] + 1943484*CHd[3, 3] + 43824*Pi^2*CHd[3, 3] + 
           7584*CHe[1, 1] + 7584*CHe[2, 2] + 7584*CHe[3, 3] + 
           7584*CHl1[1, 1] + 7584*CHl1[2, 2] + 7584*CHl1[3, 3] - 
           1459551*CHl3[1, 1] + 129904*Pi^2*CHl3[1, 1] - 1459551*CHl3[2, 2] + 
           129904*Pi^2*CHl3[2, 2] - 7584*CHl3[3, 3] + 139341*CHq1[1, 1] - 
           3912*Pi^2*CHq1[1, 1] + 139341*CHq1[2, 2] - 3912*Pi^2*CHq1[2, 2] - 
           1625892*CHq1[3, 3] + 102288*Pi^2*CHq1[3, 3] + 266643*CHq3[1, 1] - 
           21960*Pi^2*CHq3[1, 1] + 266643*CHq3[2, 2] - 
           21960*Pi^2*CHq3[2, 2] - 1641558*CHq3[3, 3] + 
           102288*Pi^2*CHq3[3, 3] + 586914*CHu[1, 1] - 44688*Pi^2*CHu[1, 1] + 
           586914*CHu[2, 2] - 44688*Pi^2*CHu[2, 2] + 16908*CHu[3, 3])) + 
       MW2*MZ2^6*(-9*MH2*(901*CHd[1, 1] + 901*CHd[2, 2] - 10516*CHd[3, 3] - 
           901*CHq1[1, 1] - 901*CHq1[2, 2] + 2024*CHq1[3, 3] + 
           735*CHq3[1, 1] + 735*CHq3[2, 2] + 2024*CHq3[3, 3] - 
           1802*CHu[1, 1] - 1802*CHu[2, 2]) + 
         MZ2*((-1090989 + 131048*Pi^2)*CHd[1, 1] + (-1090989 + 131048*Pi^2)*
            CHd[2, 2] + 3296220*CHd[3, 3] - 349472*Pi^2*CHd[3, 3] + 
           51744*CHe[1, 1] + 51744*CHe[2, 2] + 51744*CHe[3, 3] + 
           51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 
           3492546*CHl3[1, 1] - 422448*Pi^2*CHl3[1, 1] + 3492546*CHl3[2, 2] - 
           422448*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 1800585*CHq1[1, 1] - 
           197816*Pi^2*CHq1[1, 1] + 1800585*CHq1[2, 2] - 
           197816*Pi^2*CHq1[2, 2] - 3869208*CHq1[3, 3] + 
           411424*Pi^2*CHq1[3, 3] - 709893*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 709893*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 3471492*CHq3[3, 3] + 
           411424*Pi^2*CHq3[3, 3] - 2330550*CHu[1, 1] + 
           272048*Pi^2*CHu[1, 1] - 2330550*CHu[2, 2] + 272048*Pi^2*
            CHu[2, 2] + 109956*CHu[3, 3])) + 8*MW2^4*MZ2^3*
        (72*MH2*(28*CHd[1, 1] + 28*CHd[2, 2] - 346*CHd[3, 3] - 
           28*CHq1[1, 1] - 28*CHq1[2, 2] - 181*CHq1[3, 3] + 51*CHq3[1, 1] + 
           51*CHq3[2, 2] - 181*CHq3[3, 3] - 56*CHu[1, 1] - 56*CHu[2, 2]) + 
         MZ2*((334923 - 83552*Pi^2)*CHd[1, 1] + (334923 - 83552*Pi^2)*
            CHd[2, 2] + 4281804*CHd[3, 3] + 263168*Pi^2*CHd[3, 3] + 
           6816*CHe[1, 1] + 6816*CHe[2, 2] + 6816*CHe[3, 3] + 
           6816*CHl1[1, 1] + 6816*CHl1[2, 2] + 6816*CHl1[3, 3] - 
           4042290*CHl3[1, 1] + 479568*Pi^2*CHl3[1, 1] - 4042290*CHl3[2, 2] + 
           479568*Pi^2*CHl3[2, 2] - 6816*CHl3[3, 3] + 99957*CHq1[1, 1] + 
           32672*Pi^2*CHq1[1, 1] + 99957*CHq1[2, 2] + 32672*Pi^2*CHq1[2, 2] - 
           8908908*CHq1[3, 3] + 356192*Pi^2*CHq1[3, 3] + 907461*CHq3[1, 1] - 
           111936*Pi^2*CHq3[1, 1] + 907461*CHq3[2, 2] - 
           111936*Pi^2*CHq3[2, 2] - 8777376*CHq3[3, 3] + 
           356192*Pi^2*CHq3[3, 3] + 2810634*CHu[1, 1] - 
           227648*Pi^2*CHu[1, 1] + 2810634*CHu[2, 2] - 227648*Pi^2*
            CHu[2, 2] + 189804*CHu[3, 3]))))/(72*(MT2 - MW2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[7] + 
 Class[8]*
  (((-9*MT2^2*MZ2*(-1232*MW2^4 + 1416*MW2^3*MZ2 + 120*MW2^2*MZ2^2 - 
         550*MW2*MZ2^3 + 165*MZ2^4) + MT2*(32*MW2^2*MZ2^4*(1176 - 199*Pi^2) + 
         166*MZ2^6*(33 - 4*Pi^2) - 512*MW2^6*(-33 + 4*Pi^2) + 
         16*MW2^5*MZ2*(-6699 + 416*Pi^2) + 12*MW2^3*MZ2^3*
          (-6009 + 784*Pi^2) - 8*MW2^4*MZ2^2*(-15807 + 1256*Pi^2) + 
         MW2*MZ2^5*(-25881 + 3064*Pi^2)) + 2*MW2*(256*MW2^6*(-33 + 4*Pi^2) + 
         83*MZ2^6*(-33 + 4*Pi^2) - 64*MW2^5*MZ2*(-717 + 52*Pi^2) + 
         32*MW2^4*MZ2^2*(-1770 + 157*Pi^2) - 2*MW2*MZ2^5*(-6693 + 766*Pi^2) - 
         6*MW2^3*MZ2^3*(-6207 + 784*Pi^2) + MW2^2*MZ2^4*
          (-21885 + 3184*Pi^2)))/(36*(MT2 - MW2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (MH2^2*(-16*MW2^3 + 12*MW2^2*MZ2 + 15*MW2*MZ2^2 - 11*MZ2^3)*
       B0i[bb0, 0, 0, MH2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (MT2*(4*MT2^3*(40*MW2^4 - 4*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 
          11*MZ2^4) + MT2^2*MZ2*(336*MW2^4 - 392*MW2^3*MZ2 - 
          312*MW2^2*MZ2^2 + 330*MW2*MZ2^3 + 11*MZ2^4) + 
        4*MW2^2*(80*MW2^5 + 216*MW2^4*MZ2 - 88*MW2^3*MZ2^2 - 86*MW2^2*MZ2^3 + 
          99*MW2*MZ2^4 + 22*MZ2^5) - 2*MT2*MW2*(240*MW2^5 + 472*MW2^4*MZ2 - 
          336*MW2^3*MZ2^2 - 258*MW2^2*MZ2^3 + 308*MW2*MZ2^4 + 33*MZ2^5))*
       B0i[bb0, 0, 0, MT2])/(2*(MT2 - MW2)^2*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2) - 
        MT2^2*(320*MW2^5 + 224*MW2^4*MZ2 + 136*MW2^3*MZ2^2 + 
          2*MW2*(2*MH2 - 107*MZ2)*MZ2^3 - MZ2^4*(11*MH2 + 3*MZ2) + 
          4*MW2^2*MZ2^2*(4*MH2 + 89*MZ2)) + MT2*MW2*(160*MW2^5 + 
          416*MW2^4*MZ2 + 424*MW2^3*MZ2^2 + 4*MW2*(2*MH2 - 129*MZ2)*MZ2^3 - 
          MZ2^4*(22*MH2 + 17*MZ2) + 4*MW2^2*MZ2^2*(8*MH2 + 151*MZ2)) + 
        MW2^2*MZ2*(64*MW2^4 - 264*MW2^3*MZ2 + MZ2^3*(11*MH2 + 47*MZ2) - 
          4*MW2^2*MZ2*(4*MH2 + 91*MZ2) + MW2*(-4*MH2*MZ2^2 + 346*MZ2^3)))*
       B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     ((256*MW2^6 + 320*MW2^5*MZ2 - 256*MW2^4*MZ2^2 - 4*MW2^2*(MH2 - 48*MZ2)*
         MZ2^3 + 11*MZ2^6 + 8*MW2^3*MZ2^2*(-2*MH2 + MZ2) + 
        MW2*MZ2^4*(11*MH2 + 54*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) + ((768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 
        828*MW2^2*MZ2^3 + 172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) + ((-4*MT2^2*(40*MW2^4 - 64*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 
          11*MW2*MZ2^3 - 11*MZ2^4) + 2*MW2*(160*MW2^5 + 104*MW2^4*MZ2 - 
          148*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 + 31*MW2*MZ2^4 - 11*MZ2^5) + 
        MT2*(-160*MW2^5 + 64*MW2^4*MZ2 + 32*MW2^3*MZ2^2 - 224*MW2^2*MZ2^3 + 
          77*MW2*MZ2^4 + 22*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(6*MT2^2*(40*MW2^3 - 64*MW2^2*MZ2 + 44*MW2*MZ2^2 - 
          11*MZ2^3) + 3*MT2*(80*MW2^4 - 8*MW2^3*MZ2 - 64*MW2^2*MZ2^2 + 
          66*MW2*MZ2^3 - 11*MZ2^4) + MW2*(-192*MW2^4 - 368*MW2^3*MZ2 + 
          36*MW2^2*MZ2^2 + 216*MW2*MZ2^3 + 11*MZ2^4))*
       B0i[bb0, MZ2, MW2, MW2])/(2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) - (36*MW2^4*(8*MW2^3 + 12*MW2^2*MZ2 - 3*MW2*MZ2^2 + 10*MZ2^3)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + 
        MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
        MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, 
        MW2, MW2])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (2*CW2*(MW2 + MZ2)^2*(64*MW2^4 - 16*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 
        14*MW2*MZ2^3 - 5*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(16*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] - 54*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] - 
        18*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] - 
        18*Cdd[2, 3, 3, 2] - 80*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] - 30*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
        3*Ced[2, 2, 2, 2] - 30*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
        3*Ced[3, 3, 2, 2] - 30*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
        3*Cld[1, 1, 2, 2] - 30*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
        3*Cld[2, 2, 2, 2] - 30*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
        3*Cld[3, 3, 2, 2] - 30*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 
        3*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
        3*Clq1[2, 2, 2, 2] - 30*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        3*Clq1[3, 3, 2, 2] - 30*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
        9*Clq3[1, 1, 2, 2] - 30*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
        9*Clq3[2, 2, 2, 2] - 30*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
        9*Clq3[3, 3, 2, 2] - 30*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
        6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
        6*Cqd1[1, 1, 2, 2] + 27*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] + 27*Cqd1[2, 2, 3, 3] - 27*Cqd1[3, 3, 1, 1] - 
        27*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 
        3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 
        3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] - 
        30*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        12*Cqq1[1, 1, 2, 2] + 54*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] - 
        18*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] + 54*Cqq1[2, 2, 3, 3] - 
        18*Cqq1[2, 3, 3, 2] - 80*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] - 162*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] + 
        54*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] - 162*Cqq3[2, 2, 3, 3] + 
        54*Cqq3[2, 3, 3, 2] - 80*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] + 
        54*Cqu1[3, 3, 1, 1] + 54*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
        12*Cud1[1, 1, 2, 2] + 54*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] + 54*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(40*Cdd[1, 1, 1, 1] + 60*Cdd[1, 1, 2, 2] - 
        342*Cdd[1, 1, 3, 3] + 20*Cdd[1, 2, 2, 1] - 114*Cdd[1, 3, 3, 1] + 
        40*Cdd[2, 2, 2, 2] - 342*Cdd[2, 2, 3, 3] - 114*Cdd[2, 3, 3, 2] - 
        496*Cdd[3, 3, 3, 3] + 15*Ced[1, 1, 1, 1] + 15*Ced[1, 1, 2, 2] - 
        186*Ced[1, 1, 3, 3] + 15*Ced[2, 2, 1, 1] + 15*Ced[2, 2, 2, 2] - 
        186*Ced[2, 2, 3, 3] + 15*Ced[3, 3, 1, 1] + 15*Ced[3, 3, 2, 2] - 
        186*Ced[3, 3, 3, 3] - 30*Ceu[1, 1, 1, 1] - 30*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 1, 1] - 30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 1, 1] - 
        30*Ceu[3, 3, 2, 2] + 15*Cld[1, 1, 1, 1] + 15*Cld[1, 1, 2, 2] - 
        186*Cld[1, 1, 3, 3] + 15*Cld[2, 2, 1, 1] + 15*Cld[2, 2, 2, 2] - 
        186*Cld[2, 2, 3, 3] + 15*Cld[3, 3, 1, 1] + 15*Cld[3, 3, 2, 2] - 
        186*Cld[3, 3, 3, 3] - 15*Clq1[1, 1, 1, 1] - 15*Clq1[1, 1, 2, 2] - 
        96*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 1, 1] - 15*Clq1[2, 2, 2, 2] - 
        96*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 1, 1] - 15*Clq1[3, 3, 2, 2] - 
        96*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] - 
        36*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] - 
        36*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] - 
        36*Clq3[3, 3, 3, 3] - 30*Clu[1, 1, 1, 1] - 30*Clu[1, 1, 2, 2] - 
        30*Clu[2, 2, 1, 1] - 30*Clu[2, 2, 2, 2] - 30*Clu[3, 3, 1, 1] - 
        30*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] - 30*Cqd1[1, 1, 2, 2] + 
        171*Cqd1[1, 1, 3, 3] - 30*Cqd1[2, 2, 1, 1] - 30*Cqd1[2, 2, 2, 2] + 
        171*Cqd1[2, 2, 3, 3] - 90*Cqd1[3, 3, 1, 1] - 90*Cqd1[3, 3, 2, 2] - 
        192*Cqd1[3, 3, 3, 3] - 15*Cqe[1, 1, 1, 1] - 15*Cqe[1, 1, 2, 2] - 
        15*Cqe[1, 1, 3, 3] - 15*Cqe[2, 2, 1, 1] - 15*Cqe[2, 2, 2, 2] - 
        15*Cqe[2, 2, 3, 3] - 96*Cqe[3, 3, 1, 1] - 96*Cqe[3, 3, 2, 2] - 
        96*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 60*Cqq1[1, 1, 2, 2] + 
        180*Cqq1[1, 1, 3, 3] + 28*Cqq1[1, 2, 2, 1] - 6*Cqq1[1, 3, 3, 1] + 
        44*Cqq1[2, 2, 2, 2] + 180*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        16*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] - 
        216*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 126*Cqq3[1, 3, 3, 1] + 
        60*Cqq3[2, 2, 2, 2] - 216*Cqq3[2, 2, 3, 3] + 126*Cqq3[2, 3, 3, 2] - 
        16*Cqq3[3, 3, 3, 3] + 60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 
        60*Cqu1[2, 2, 1, 1] + 60*Cqu1[2, 2, 2, 2] + 180*Cqu1[3, 3, 1, 1] + 
        180*Cqu1[3, 3, 2, 2] - 60*Cud1[1, 1, 1, 1] - 60*Cud1[1, 1, 2, 2] + 
        342*Cud1[1, 1, 3, 3] - 60*Cud1[2, 2, 1, 1] - 60*Cud1[2, 2, 2, 2] + 
        342*Cud1[2, 2, 3, 3] + 160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 
        80*Cuu[1, 2, 2, 1] + 160*Cuu[2, 2, 2, 2]) + 
      6*MW2^2*MZ2^2*(56*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] - 
        558*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] - 186*Cdd[1, 3, 3, 1] + 
        56*Cdd[2, 2, 2, 2] - 558*Cdd[2, 2, 3, 3] - 186*Cdd[2, 3, 3, 2] - 
        800*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 21*Ced[1, 1, 2, 2] - 
        300*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 21*Ced[2, 2, 2, 2] - 
        300*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] - 
        300*Ced[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] - 
        42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
        42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 21*Cld[1, 1, 2, 2] - 
        300*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 21*Cld[2, 2, 2, 2] - 
        300*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] - 
        300*Cld[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] - 
        48*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] - 
        48*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] - 
        48*Clq1[3, 3, 3, 3] + 15*Clq3[1, 1, 1, 1] + 15*Clq3[1, 1, 2, 2] + 
        15*Clq3[2, 2, 1, 1] + 15*Clq3[2, 2, 2, 2] + 15*Clq3[3, 3, 1, 1] + 
        15*Clq3[3, 3, 2, 2] - 42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 
        42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
        42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] + 
        279*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] + 
        279*Cqd1[2, 2, 3, 3] - 45*Cqd1[3, 3, 1, 1] - 45*Cqd1[3, 3, 2, 2] - 
        96*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 
        21*Cqe[1, 1, 3, 3] - 21*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] - 
        21*Cqe[2, 2, 3, 3] - 48*Cqe[3, 3, 1, 1] - 48*Cqe[3, 3, 2, 2] - 
        48*Cqe[3, 3, 3, 3] + 64*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] + 
        90*Cqq1[1, 1, 3, 3] + 44*Cqq1[1, 2, 2, 1] + 18*Cqq1[1, 3, 3, 1] + 
        64*Cqq1[2, 2, 2, 2] + 90*Cqq1[2, 2, 3, 3] + 18*Cqq1[2, 3, 3, 2] + 
        64*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 180*Cqq3[1, 1, 2, 2] + 
        18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 42*Cqq3[1, 3, 3, 1] + 
        96*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] + 42*Cqq3[2, 3, 3, 2] + 
        64*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 
        84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] + 90*Cqu1[3, 3, 1, 1] + 
        90*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] + 
        558*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] + 
        558*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 
        112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(80*Cdd[1, 1, 1, 1] + 120*Cdd[1, 1, 2, 2] - 468*Cdd[1, 1, 3, 3] + 
        40*Cdd[1, 2, 2, 1] - 156*Cdd[1, 3, 3, 1] + 80*Cdd[2, 2, 2, 2] - 
        468*Cdd[2, 2, 3, 3] - 156*Cdd[2, 3, 3, 2] - 704*Cdd[3, 3, 3, 3] + 
        30*Ced[1, 1, 1, 1] + 30*Ced[1, 1, 2, 2] - 264*Ced[1, 1, 3, 3] + 
        30*Ced[2, 2, 1, 1] + 30*Ced[2, 2, 2, 2] - 264*Ced[2, 2, 3, 3] + 
        30*Ced[3, 3, 1, 1] + 30*Ced[3, 3, 2, 2] - 264*Ced[3, 3, 3, 3] - 
        60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 60*Ceu[2, 2, 1, 1] - 
        60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 60*Ceu[3, 3, 2, 2] + 
        30*Cld[1, 1, 1, 1] + 30*Cld[1, 1, 2, 2] - 264*Cld[1, 1, 3, 3] + 
        30*Cld[2, 2, 1, 1] + 30*Cld[2, 2, 2, 2] - 264*Cld[2, 2, 3, 3] + 
        30*Cld[3, 3, 1, 1] + 30*Cld[3, 3, 2, 2] - 264*Cld[3, 3, 3, 3] - 
        30*Clq1[1, 1, 1, 1] - 30*Clq1[1, 1, 2, 2] + 132*Clq1[1, 1, 3, 3] - 
        30*Clq1[2, 2, 1, 1] - 30*Clq1[2, 2, 2, 2] + 132*Clq1[2, 2, 3, 3] - 
        30*Clq1[3, 3, 1, 1] - 30*Clq1[3, 3, 2, 2] + 132*Clq1[3, 3, 3, 3] - 
        60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 60*Clu[2, 2, 1, 1] - 
        60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 60*Clu[3, 3, 2, 2] - 
        60*Cqd1[1, 1, 1, 1] - 60*Cqd1[1, 1, 2, 2] + 234*Cqd1[1, 1, 3, 3] - 
        60*Cqd1[2, 2, 1, 1] - 60*Cqd1[2, 2, 2, 2] + 234*Cqd1[2, 2, 3, 3] + 
        117*Cqd1[3, 3, 1, 1] + 117*Cqd1[3, 3, 2, 2] + 264*Cqd1[3, 3, 3, 3] - 
        30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 30*Cqe[1, 1, 3, 3] - 
        30*Cqe[2, 2, 1, 1] - 30*Cqe[2, 2, 2, 2] - 30*Cqe[2, 2, 3, 3] + 
        132*Cqe[3, 3, 1, 1] + 132*Cqe[3, 3, 2, 2] + 132*Cqe[3, 3, 3, 3] + 
        70*Cqq1[1, 1, 1, 1] + 120*Cqq1[1, 1, 2, 2] - 234*Cqq1[1, 1, 3, 3] + 
        20*Cqq1[1, 2, 2, 1] - 39*Cqq1[1, 3, 3, 1] + 70*Cqq1[2, 2, 2, 2] - 
        234*Cqq1[2, 2, 3, 3] - 39*Cqq1[2, 3, 3, 2] - 176*Cqq1[3, 3, 3, 3] + 
        30*Cqq3[1, 1, 1, 1] + 60*Cqq3[1, 2, 2, 1] - 117*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 2, 2, 2] - 117*Cqq3[2, 3, 3, 2] - 176*Cqq3[3, 3, 3, 3] + 
        120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] + 120*Cqu1[2, 2, 1, 1] + 
        120*Cqu1[2, 2, 2, 2] - 234*Cqu1[3, 3, 1, 1] - 234*Cqu1[3, 3, 2, 2] - 
        120*Cud1[1, 1, 1, 1] - 120*Cud1[1, 1, 2, 2] + 468*Cud1[1, 1, 3, 3] - 
        120*Cud1[2, 2, 1, 1] - 120*Cud1[2, 2, 2, 2] + 468*Cud1[2, 2, 3, 3] + 
        320*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] + 160*Cuu[1, 2, 2, 1] + 
        320*Cuu[2, 2, 2, 2]) - MW2*MZ2^3*(224*Cdd[1, 1, 1, 1] + 
        336*Cdd[1, 1, 2, 2] - 1944*Cdd[1, 1, 3, 3] + 112*Cdd[1, 2, 2, 1] - 
        648*Cdd[1, 3, 3, 1] + 224*Cdd[2, 2, 2, 2] - 1944*Cdd[2, 2, 3, 3] - 
        648*Cdd[2, 3, 3, 2] - 2816*Cdd[3, 3, 3, 3] + 84*Ced[1, 1, 1, 1] + 
        84*Ced[1, 1, 2, 2] - 1056*Ced[1, 1, 3, 3] + 84*Ced[2, 2, 1, 1] + 
        84*Ced[2, 2, 2, 2] - 1056*Ced[2, 2, 3, 3] + 84*Ced[3, 3, 1, 1] + 
        84*Ced[3, 3, 2, 2] - 1056*Ced[3, 3, 3, 3] - 168*Ceu[1, 1, 1, 1] - 
        168*Ceu[1, 1, 2, 2] - 168*Ceu[2, 2, 1, 1] - 168*Ceu[2, 2, 2, 2] - 
        168*Ceu[3, 3, 1, 1] - 168*Ceu[3, 3, 2, 2] + 84*Cld[1, 1, 1, 1] + 
        84*Cld[1, 1, 2, 2] - 1056*Cld[1, 1, 3, 3] + 84*Cld[2, 2, 1, 1] + 
        84*Cld[2, 2, 2, 2] - 1056*Cld[2, 2, 3, 3] + 84*Cld[3, 3, 1, 1] + 
        84*Cld[3, 3, 2, 2] - 1056*Cld[3, 3, 3, 3] - 84*Clq1[1, 1, 1, 1] - 
        84*Clq1[1, 1, 2, 2] + 132*Clq1[1, 1, 3, 3] - 84*Clq1[2, 2, 1, 1] - 
        84*Clq1[2, 2, 2, 2] + 132*Clq1[2, 2, 3, 3] - 84*Clq1[3, 3, 1, 1] - 
        84*Clq1[3, 3, 2, 2] + 132*Clq1[3, 3, 3, 3] + 132*Clq3[1, 1, 3, 3] + 
        132*Clq3[2, 2, 3, 3] + 132*Clq3[3, 3, 3, 3] - 168*Clu[1, 1, 1, 1] - 
        168*Clu[1, 1, 2, 2] - 168*Clu[2, 2, 1, 1] - 168*Clu[2, 2, 2, 2] - 
        168*Clu[3, 3, 1, 1] - 168*Clu[3, 3, 2, 2] - 168*Cqd1[1, 1, 1, 1] - 
        168*Cqd1[1, 1, 2, 2] + 972*Cqd1[1, 1, 3, 3] - 168*Cqd1[2, 2, 1, 1] - 
        168*Cqd1[2, 2, 2, 2] + 972*Cqd1[2, 2, 3, 3] + 135*Cqd1[3, 3, 1, 1] + 
        135*Cqd1[3, 3, 2, 2] + 264*Cqd1[3, 3, 3, 3] - 84*Cqe[1, 1, 1, 1] - 
        84*Cqe[1, 1, 2, 2] - 84*Cqe[1, 1, 3, 3] - 84*Cqe[2, 2, 1, 1] - 
        84*Cqe[2, 2, 2, 2] - 84*Cqe[2, 2, 3, 3] + 132*Cqe[3, 3, 1, 1] + 
        132*Cqe[3, 3, 2, 2] + 132*Cqe[3, 3, 3, 3] + 196*Cqq1[1, 1, 1, 1] + 
        336*Cqq1[1, 1, 2, 2] - 270*Cqq1[1, 1, 3, 3] + 56*Cqq1[1, 2, 2, 1] + 
        72*Cqq1[1, 3, 3, 1] + 196*Cqq1[2, 2, 2, 2] - 270*Cqq1[2, 2, 3, 3] + 
        72*Cqq1[2, 3, 3, 2] + 352*Cqq1[3, 3, 3, 3] + 84*Cqq3[1, 1, 1, 1] + 
        702*Cqq3[1, 1, 3, 3] + 168*Cqq3[1, 2, 2, 1] - 252*Cqq3[1, 3, 3, 1] + 
        84*Cqq3[2, 2, 2, 2] + 702*Cqq3[2, 2, 3, 3] - 252*Cqq3[2, 3, 3, 2] + 
        352*Cqq3[3, 3, 3, 3] + 336*Cqu1[1, 1, 1, 1] + 336*Cqu1[1, 1, 2, 2] + 
        336*Cqu1[2, 2, 1, 1] + 336*Cqu1[2, 2, 2, 2] - 270*Cqu1[3, 3, 1, 1] - 
        270*Cqu1[3, 3, 2, 2] - 336*Cud1[1, 1, 1, 1] - 336*Cud1[1, 1, 2, 2] + 
        1944*Cud1[1, 1, 3, 3] - 336*Cud1[2, 2, 1, 1] - 336*Cud1[2, 2, 2, 2] + 
        1944*Cud1[2, 2, 3, 3] + 896*Cuu[1, 1, 1, 1] + 1344*Cuu[1, 1, 2, 2] + 
        448*Cuu[1, 2, 2, 1] + 896*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(MZ2^4*(15*Cqd1[3, 3, 1, 1] + 
        15*Cqd1[3, 3, 2, 2] - 132*Cqd1[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 
        5*Cqq1[1, 3, 3, 1] - 30*Cqq1[2, 2, 3, 3] - 5*Cqq1[2, 3, 3, 2] + 
        132*Cqq1[3, 3, 3, 3] - 15*Cqq3[1, 3, 3, 1] - 15*Cqq3[2, 3, 3, 2] - 
        44*Cqq3[3, 3, 3, 3] - 60*Cqu1[1, 1, 3, 3] - 60*Cqu1[2, 2, 3, 3] - 
        30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] + 264*Cqu1[3, 3, 3, 3] + 
        60*Cud1[3, 3, 1, 1] + 60*Cud1[3, 3, 2, 2] - 528*Cud1[3, 3, 3, 3] - 
        240*Cuu[1, 1, 3, 3] - 80*Cuu[1, 3, 3, 1] - 240*Cuu[2, 2, 3, 3] - 
        80*Cuu[2, 3, 3, 2]) + 12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] + 
        12*Cqd1[3, 3, 2, 2] - 174*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 
        10*Cqq1[1, 3, 3, 1] - 24*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] - 
        24*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 
        36*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] - 
        21*Cqu1[1, 1, 3, 3] - 21*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 
        24*Cqu1[3, 3, 2, 2] - 48*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] + 
        21*Cud1[3, 3, 2, 2] - 300*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 
        28*Cuu[1, 3, 3, 1] - 84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) + 
      32*MW2^4*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 
        30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
        6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 
        18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 
        3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
        6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
        3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
        4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) - 
      8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] + 21*Cqd1[3, 3, 2, 2] - 
        2*(141*Cqd1[3, 3, 3, 3] + 21*Cqq1[1, 1, 3, 3] + 8*Cqq1[1, 3, 3, 1] + 
          21*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 102*Cqq1[3, 3, 3, 3] + 
          27*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] + 27*Cqq3[2, 2, 3, 3] + 
          6*Cqq3[2, 3, 3, 2] - 34*Cqq3[3, 3, 3, 3] + 15*Cqu1[1, 1, 3, 3] + 
          15*Cqu1[2, 2, 3, 3] + 21*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 
          96*Cqu1[3, 3, 3, 3] - 15*Cud1[3, 3, 1, 1] - 15*Cud1[3, 3, 2, 2] + 
          186*Cud1[3, 3, 3, 3] + 60*Cuu[1, 1, 3, 3] + 20*Cuu[1, 3, 3, 1] + 
          60*Cuu[2, 2, 3, 3] + 20*Cuu[2, 3, 3, 2])) + 
      MW2*MZ2^3*(-87*Cqd1[3, 3, 1, 1] - 87*Cqd1[3, 3, 2, 2] + 
        2*(462*Cqd1[3, 3, 3, 3] + 87*Cqq1[1, 1, 3, 3] + 22*Cqq1[1, 3, 3, 1] + 
          87*Cqq1[2, 2, 3, 3] + 22*Cqq1[2, 3, 3, 2] - 264*Cqq1[3, 3, 3, 3] + 
          45*Cqq3[1, 1, 3, 3] + 36*Cqq3[1, 3, 3, 1] + 45*Cqq3[2, 2, 3, 3] + 
          36*Cqq3[2, 3, 3, 2] + 88*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 3, 3] + 
          84*Cqu1[2, 2, 3, 3] + 87*Cqu1[3, 3, 1, 1] + 87*Cqu1[3, 3, 2, 2] - 
          132*Cqu1[3, 3, 3, 3] - 84*Cud1[3, 3, 1, 1] - 84*Cud1[3, 3, 2, 2] + 
          1056*Cud1[3, 3, 3, 3] + 336*Cuu[1, 1, 3, 3] + 112*Cuu[1, 3, 3, 1] + 
          336*Cuu[2, 2, 3, 3] + 112*Cuu[2, 3, 3, 2]))))/
    (3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(MW2*MZ2^3*(417*Cqd1[3, 3, 1, 1] + 417*Cqd1[3, 3, 2, 2] - 
          5412*Cqd1[3, 3, 3, 3] - 834*Cqq1[1, 1, 3, 3] - 
          304*Cqq1[1, 3, 3, 1] - 834*Cqq1[2, 2, 3, 3] - 
          304*Cqq1[2, 3, 3, 2] + 1056*Cqq1[3, 3, 3, 3] - 
          990*Cqq3[1, 1, 3, 3] - 252*Cqq3[1, 3, 3, 1] - 
          990*Cqq3[2, 2, 3, 3] - 252*Cqq3[2, 3, 3, 2] - 
          352*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] - 93*Cqu1[2, 2, 3, 3] - 
          834*Cqu1[3, 3, 1, 1] - 834*Cqu1[3, 3, 2, 2] + 
          528*Cqu1[3, 3, 3, 3] + 93*Cud1[3, 3, 1, 1] + 93*Cud1[3, 3, 2, 2] - 
          660*Cud1[3, 3, 3, 3] - 372*Cuu[1, 1, 3, 3] - 124*Cuu[1, 3, 3, 1] - 
          372*Cuu[2, 2, 3, 3] - 124*Cuu[2, 3, 3, 2]) + 
        8*MW2^3*MZ2*(69*Cqd1[3, 3, 1, 1] + 69*Cqd1[3, 3, 2, 2] - 
          834*Cqd1[3, 3, 3, 3] - 138*Cqq1[1, 1, 3, 3] - 68*Cqq1[1, 3, 3, 1] - 
          138*Cqq1[2, 2, 3, 3] - 68*Cqq1[2, 3, 3, 2] - 948*Cqq1[3, 3, 3, 3] - 
          270*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] - 270*Cqq3[2, 2, 3, 3] - 
          24*Cqq3[2, 3, 3, 2] + 316*Cqq3[3, 3, 3, 3] - 33*Cqu1[1, 1, 3, 3] - 
          33*Cqu1[2, 2, 3, 3] - 138*Cqu1[3, 3, 1, 1] - 138*Cqu1[3, 3, 2, 2] - 
          114*Cqu1[3, 3, 3, 3] + 33*Cud1[3, 3, 1, 1] + 33*Cud1[3, 3, 2, 2] - 
          474*Cud1[3, 3, 3, 3] - 132*Cuu[1, 1, 3, 3] - 44*Cuu[1, 3, 3, 1] - 
          132*Cuu[2, 2, 3, 3] - 44*Cuu[2, 3, 3, 2]) - 
        12*MW2^2*MZ2^2*(51*Cqd1[3, 3, 1, 1] + 51*Cqd1[3, 3, 2, 2] - 
          726*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 38*Cqq1[1, 3, 3, 1] - 
          102*Cqq1[2, 2, 3, 3] - 38*Cqq1[2, 3, 3, 2] - 264*Cqq1[3, 3, 3, 3] - 
          126*Cqq3[1, 1, 3, 3] - 30*Cqq3[1, 3, 3, 1] - 126*Cqq3[2, 2, 3, 3] - 
          30*Cqq3[2, 3, 3, 2] + 88*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          15*Cqu1[2, 2, 3, 3] - 102*Cqu1[3, 3, 1, 1] - 102*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] + 15*Cud1[3, 3, 2, 2] - 
          222*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-165*Cqd1[3, 3, 1, 1] - 165*Cqd1[3, 3, 2, 2] + 
          1452*Cqd1[3, 3, 3, 3] + 330*Cqq1[1, 1, 3, 3] + 
          55*Cqq1[1, 3, 3, 1] + 330*Cqq1[2, 2, 3, 3] + 55*Cqq1[2, 3, 3, 2] - 
          1452*Cqq1[3, 3, 3, 3] + 165*Cqq3[1, 3, 3, 1] + 
          165*Cqq3[2, 3, 3, 2] + 484*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          15*Cqu1[2, 2, 3, 3] + 330*Cqu1[3, 3, 1, 1] + 330*Cqu1[3, 3, 2, 2] + 
          66*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] + 15*Cud1[3, 3, 2, 2] - 
          132*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) - 
        64*MW2^4*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 
          30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
          6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
          3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
          4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])) + 
      MZ2*(-12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] - 
          174*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 3, 3, 1] - 
          24*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] - 24*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 36*Cqq3[2, 2, 3, 3] - 
          6*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
          21*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
          48*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] + 21*Cud1[3, 3, 2, 2] - 
          300*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 
          84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) - 
        32*MW2^4*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 
          30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
          6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
          3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
          4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] + 
          132*Cqd1[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 5*Cqq1[1, 3, 3, 1] + 
          30*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] - 132*Cqq1[3, 3, 3, 3] + 
          15*Cqq3[1, 3, 3, 1] + 15*Cqq3[2, 3, 3, 2] + 44*Cqq3[3, 3, 3, 3] + 
          60*Cqu1[1, 1, 3, 3] + 60*Cqu1[2, 2, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 
          30*Cqu1[3, 3, 2, 2] - 264*Cqu1[3, 3, 3, 3] - 60*Cud1[3, 3, 1, 1] - 
          60*Cud1[3, 3, 2, 2] + 528*Cud1[3, 3, 3, 3] + 240*Cuu[1, 1, 3, 3] + 
          80*Cuu[1, 3, 3, 1] + 240*Cuu[2, 2, 3, 3] + 80*Cuu[2, 3, 3, 2]) + 
        8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] + 21*Cqd1[3, 3, 2, 2] - 
          2*(141*Cqd1[3, 3, 3, 3] + 21*Cqq1[1, 1, 3, 3] + 
            8*Cqq1[1, 3, 3, 1] + 21*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
            102*Cqq1[3, 3, 3, 3] + 27*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] + 
            27*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] - 34*Cqq3[3, 3, 3, 3] + 
            15*Cqu1[1, 1, 3, 3] + 15*Cqu1[2, 2, 3, 3] + 21*Cqu1[3, 3, 1, 1] + 
            21*Cqu1[3, 3, 2, 2] + 96*Cqu1[3, 3, 3, 3] - 15*Cud1[3, 3, 1, 1] - 
            15*Cud1[3, 3, 2, 2] + 186*Cud1[3, 3, 3, 3] + 60*Cuu[1, 1, 3, 3] + 
            20*Cuu[1, 3, 3, 1] + 60*Cuu[2, 2, 3, 3] + 20*Cuu[2, 3, 3, 2])) + 
        MW2*MZ2^3*(87*Cqd1[3, 3, 1, 1] + 87*Cqd1[3, 3, 2, 2] - 
          2*(462*Cqd1[3, 3, 3, 3] + 87*Cqq1[1, 1, 3, 3] + 
            22*Cqq1[1, 3, 3, 1] + 87*Cqq1[2, 2, 3, 3] + 22*Cqq1[2, 3, 3, 2] - 
            264*Cqq1[3, 3, 3, 3] + 45*Cqq3[1, 1, 3, 3] + 
            36*Cqq3[1, 3, 3, 1] + 45*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] + 
            88*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 3, 3] + 84*Cqu1[2, 2, 3, 3] + 
            87*Cqu1[3, 3, 1, 1] + 87*Cqu1[3, 3, 2, 2] - 
            132*Cqu1[3, 3, 3, 3] - 84*Cud1[3, 3, 1, 1] - 
            84*Cud1[3, 3, 2, 2] + 1056*Cud1[3, 3, 3, 3] + 
            336*Cuu[1, 1, 3, 3] + 112*Cuu[1, 3, 3, 1] + 336*Cuu[2, 2, 3, 3] + 
            112*Cuu[2, 3, 3, 2])))))/(6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MZ2^4*(-3*MT2*(30*Cqd1[3, 3, 1, 1] + 30*Cqd1[3, 3, 2, 2] - 
         264*Cqd1[3, 3, 3, 3] - 60*Cqq1[1, 1, 3, 3] + 35*Cqq1[1, 3, 3, 1] - 
         60*Cqq1[2, 2, 3, 3] + 35*Cqq1[2, 3, 3, 2] + 264*Cqq1[3, 3, 3, 3] + 
         105*Cqq3[1, 3, 3, 1] + 105*Cqq3[2, 3, 3, 2] - 880*Cqq3[3, 3, 3, 3] - 
         120*Cqu1[1, 1, 3, 3] - 120*Cqu1[2, 2, 3, 3] - 60*Cqu1[3, 3, 1, 1] - 
         60*Cqu1[3, 3, 2, 2] + 528*Cqu1[3, 3, 3, 3] + 120*Cud1[3, 3, 1, 1] + 
         120*Cud1[3, 3, 2, 2] - 1056*Cud1[3, 3, 3, 3] - 480*Cuu[1, 1, 3, 3] - 
         340*Cuu[1, 3, 3, 1] - 480*Cuu[2, 2, 3, 3] - 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(100*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] - 936*Cdd[1, 1, 3, 3] - 
         40*Cdd[1, 2, 2, 1] + 156*Cdd[1, 3, 3, 1] + 100*Cdd[2, 2, 2, 2] - 
         936*Cdd[2, 2, 3, 3] + 156*Cdd[2, 3, 3, 2] - 880*Cdd[3, 3, 3, 3] + 
         60*Ced[1, 1, 1, 1] + 60*Ced[1, 1, 2, 2] - 528*Ced[1, 1, 3, 3] + 
         60*Ced[2, 2, 1, 1] + 60*Ced[2, 2, 2, 2] - 528*Ced[2, 2, 3, 3] + 
         60*Ced[3, 3, 1, 1] + 60*Ced[3, 3, 2, 2] - 528*Ced[3, 3, 3, 3] - 
         120*Ceu[1, 1, 1, 1] - 120*Ceu[1, 1, 2, 2] - 120*Ceu[2, 2, 1, 1] - 
         120*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 120*Ceu[3, 3, 2, 2] + 
         60*Cld[1, 1, 1, 1] + 60*Cld[1, 1, 2, 2] - 528*Cld[1, 1, 3, 3] + 
         60*Cld[2, 2, 1, 1] + 60*Cld[2, 2, 2, 2] - 528*Cld[2, 2, 3, 3] + 
         60*Cld[3, 3, 1, 1] + 60*Cld[3, 3, 2, 2] - 528*Cld[3, 3, 3, 3] - 
         60*Clq1[1, 1, 1, 1] - 60*Clq1[1, 1, 2, 2] + 264*Clq1[1, 1, 3, 3] - 
         60*Clq1[2, 2, 1, 1] - 60*Clq1[2, 2, 2, 2] + 264*Clq1[2, 2, 3, 3] - 
         60*Clq1[3, 3, 1, 1] - 60*Clq1[3, 3, 2, 2] + 264*Clq1[3, 3, 3, 3] - 
         120*Clu[1, 1, 1, 1] - 120*Clu[1, 1, 2, 2] - 120*Clu[2, 2, 1, 1] - 
         120*Clu[2, 2, 2, 2] - 120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 
         120*Cqd1[1, 1, 1, 1] - 120*Cqd1[1, 1, 2, 2] + 468*Cqd1[1, 1, 3, 3] - 
         120*Cqd1[2, 2, 1, 1] - 120*Cqd1[2, 2, 2, 2] + 468*Cqd1[2, 2, 3, 3] + 
         249*Cqd1[3, 3, 1, 1] + 249*Cqd1[3, 3, 2, 2] + 396*Cqd1[3, 3, 3, 3] - 
         60*Cqe[1, 1, 1, 1] - 60*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] - 
         60*Cqe[2, 2, 1, 1] - 60*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] + 
         264*Cqe[3, 3, 1, 1] + 264*Cqe[3, 3, 2, 2] + 264*Cqe[3, 3, 3, 3] + 
         110*Cqq1[1, 1, 1, 1] + 240*Cqq1[1, 1, 2, 2] - 498*Cqq1[1, 1, 3, 3] - 
         20*Cqq1[1, 2, 2, 1] + 19*Cqq1[1, 3, 3, 1] + 110*Cqq1[2, 2, 2, 2] - 
         498*Cqq1[2, 2, 3, 3] + 19*Cqq1[2, 3, 3, 2] - 88*Cqq1[3, 3, 3, 3] - 
         30*Cqq3[1, 1, 1, 1] - 60*Cqq3[1, 2, 2, 1] + 57*Cqq3[1, 3, 3, 1] - 
         30*Cqq3[2, 2, 2, 2] + 57*Cqq3[2, 3, 3, 2] + 240*Cqu1[1, 1, 1, 1] + 
         240*Cqu1[1, 1, 2, 2] - 60*Cqu1[1, 1, 3, 3] + 240*Cqu1[2, 2, 1, 1] + 
         240*Cqu1[2, 2, 2, 2] - 60*Cqu1[2, 2, 3, 3] - 498*Cqu1[3, 3, 1, 1] - 
         498*Cqu1[3, 3, 2, 2] + 264*Cqu1[3, 3, 3, 3] - 240*Cud1[1, 1, 1, 1] - 
         240*Cud1[1, 1, 2, 2] + 936*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 
         240*Cud1[2, 2, 2, 2] + 936*Cud1[2, 2, 3, 3] + 60*Cud1[3, 3, 1, 1] + 
         60*Cud1[3, 3, 2, 2] - 528*Cud1[3, 3, 3, 3] + 400*Cuu[1, 1, 1, 1] + 
         960*Cuu[1, 1, 2, 2] - 240*Cuu[1, 1, 3, 3] - 160*Cuu[1, 2, 2, 1] - 
         320*Cuu[1, 3, 3, 1] + 400*Cuu[2, 2, 2, 2] - 240*Cuu[2, 2, 3, 3] - 
         320*Cuu[2, 3, 3, 2])) + 12*MW2^2*MZ2^2*
      (MZ2*(35*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] - 558*Cdd[1, 1, 3, 3] - 
         14*Cdd[1, 2, 2, 1] + 93*Cdd[1, 3, 3, 1] + 35*Cdd[2, 2, 2, 2] - 
         558*Cdd[2, 2, 3, 3] + 93*Cdd[2, 3, 3, 2] - 500*Cdd[3, 3, 3, 3] + 
         21*Ced[1, 1, 1, 1] + 21*Ced[1, 1, 2, 2] - 300*Ced[1, 1, 3, 3] + 
         21*Ced[2, 2, 1, 1] + 21*Ced[2, 2, 2, 2] - 300*Ced[2, 2, 3, 3] + 
         21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] - 300*Ced[3, 3, 3, 3] - 
         42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] - 42*Ceu[2, 2, 1, 1] - 
         42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 42*Ceu[3, 3, 2, 2] + 
         21*Cld[1, 1, 1, 1] + 21*Cld[1, 1, 2, 2] - 300*Cld[1, 1, 3, 3] + 
         21*Cld[2, 2, 1, 1] + 21*Cld[2, 2, 2, 2] - 300*Cld[2, 2, 3, 3] + 
         21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] - 300*Cld[3, 3, 3, 3] - 
         21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] - 48*Clq1[1, 1, 3, 3] - 
         21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] - 48*Clq1[2, 2, 3, 3] - 
         21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] - 48*Clq1[3, 3, 3, 3] + 
         15*Clq3[1, 1, 1, 1] + 15*Clq3[1, 1, 2, 2] + 15*Clq3[2, 2, 1, 1] + 
         15*Clq3[2, 2, 2, 2] + 15*Clq3[3, 3, 1, 1] + 15*Clq3[3, 3, 2, 2] - 
         42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 
         42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 42*Clu[3, 3, 2, 2] - 
         42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] + 279*Cqd1[1, 1, 3, 3] - 
         42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] + 279*Cqd1[2, 2, 3, 3] - 
         33*Cqd1[3, 3, 1, 1] - 33*Cqd1[3, 3, 2, 2] - 270*Cqd1[3, 3, 3, 3] - 
         21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 21*Cqe[1, 1, 3, 3] - 
         21*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] - 21*Cqe[2, 2, 3, 3] - 
         48*Cqe[3, 3, 1, 1] - 48*Cqe[3, 3, 2, 2] - 48*Cqe[3, 3, 3, 3] + 
         31*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] + 66*Cqq1[1, 1, 3, 3] - 
         22*Cqq1[1, 2, 2, 1] - 49*Cqq1[1, 3, 3, 1] + 31*Cqq1[2, 2, 2, 2] + 
         66*Cqq1[2, 2, 3, 3] - 49*Cqq1[2, 3, 3, 2] + 16*Cqq1[3, 3, 3, 3] + 
         87*Cqq3[1, 1, 1, 1] + 180*Cqq3[1, 1, 2, 2] - 18*Cqq3[1, 1, 3, 3] - 
         6*Cqq3[1, 2, 2, 1] - 45*Cqq3[1, 3, 3, 1] + 87*Cqq3[2, 2, 2, 2] - 
         18*Cqq3[2, 2, 3, 3] - 45*Cqq3[2, 3, 3, 2] + 84*Cqu1[1, 1, 1, 1] + 
         84*Cqu1[1, 1, 2, 2] - 21*Cqu1[1, 1, 3, 3] + 84*Cqu1[2, 2, 1, 1] + 
         84*Cqu1[2, 2, 2, 2] - 21*Cqu1[2, 2, 3, 3] + 66*Cqu1[3, 3, 1, 1] + 
         66*Cqu1[3, 3, 2, 2] - 48*Cqu1[3, 3, 3, 3] - 84*Cud1[1, 1, 1, 1] - 
         84*Cud1[1, 1, 2, 2] + 558*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 
         84*Cud1[2, 2, 2, 2] + 558*Cud1[2, 2, 3, 3] + 21*Cud1[3, 3, 1, 1] + 
         21*Cud1[3, 3, 2, 2] - 300*Cud1[3, 3, 3, 3] + 140*Cuu[1, 1, 1, 1] + 
         336*Cuu[1, 1, 2, 2] - 84*Cuu[1, 1, 3, 3] - 56*Cuu[1, 2, 2, 1] - 
         112*Cuu[1, 3, 3, 1] + 140*Cuu[2, 2, 2, 2] - 84*Cuu[2, 2, 3, 3] - 
         112*Cuu[2, 3, 3, 2]) - 6*MT2*(12*Cqd1[3, 3, 1, 1] + 
         12*Cqd1[3, 3, 2, 2] - 174*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 
         Cqq1[1, 3, 3, 1] - 24*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] - 
         24*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] + 3*Cqq3[1, 3, 3, 1] - 
         36*Cqq3[2, 2, 3, 3] + 3*Cqq3[2, 3, 3, 2] + 80*Cqq3[3, 3, 3, 3] - 
         21*Cqu1[1, 1, 3, 3] - 21*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 
         24*Cqu1[3, 3, 2, 2] - 48*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] + 
         21*Cud1[3, 3, 2, 2] - 300*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 
         46*Cuu[1, 3, 3, 1] - 84*Cuu[2, 2, 3, 3] - 46*Cuu[2, 3, 3, 2])) + 
     32*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] - 
         54*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] + 9*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] + 9*Cdd[2, 3, 3, 2] - 
         50*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] - 
         30*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] - 
         30*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] - 
         30*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
         6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 6*Ceu[3, 3, 1, 1] - 
         6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 3*Cld[1, 1, 2, 2] - 
         30*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 3*Cld[2, 2, 2, 2] - 
         30*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 3*Cld[3, 3, 2, 2] - 
         30*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] - 
         30*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] - 
         30*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 3*Clq1[3, 3, 2, 2] - 
         30*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] - 
         30*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] - 
         30*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] - 
         30*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 
         6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 
         6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] + 
         27*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] + 
         27*Cqd1[2, 2, 3, 3] - 24*Cqd1[3, 3, 1, 1] - 24*Cqd1[3, 3, 2, 2] - 
         90*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
         3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 
         3*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] - 
         30*Cqe[3, 3, 3, 3] + Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] + 
         48*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 2, 2, 1] - 7*Cqq1[1, 3, 3, 1] + 
         Cqq1[2, 2, 2, 2] + 48*Cqq1[2, 2, 3, 3] - 7*Cqq1[2, 3, 3, 2] - 
         110*Cqq1[3, 3, 3, 3] + 57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] - 
         180*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 2, 2, 1] - 27*Cqq3[1, 3, 3, 1] + 
         57*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] - 27*Cqq3[2, 3, 3, 2] - 
         150*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 
         3*Cqu1[1, 1, 3, 3] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
         3*Cqu1[2, 2, 3, 3] + 48*Cqu1[3, 3, 1, 1] + 48*Cqu1[3, 3, 2, 2] - 
         30*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] + 
         54*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] + 
         54*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] - 
         30*Cud1[3, 3, 3, 3] + 20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 
         12*Cuu[1, 1, 3, 3] - 8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 
         20*Cuu[2, 2, 2, 2] - 12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) - 
       6*MT2*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] - 
         6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 
         4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 
         18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 
         3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
         30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] - 
         30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 
         12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])) - 
     8*MW2^3*MZ2*(MZ2*(50*Cdd[1, 1, 1, 1] + 120*Cdd[1, 1, 2, 2] - 
         684*Cdd[1, 1, 3, 3] - 20*Cdd[1, 2, 2, 1] + 114*Cdd[1, 3, 3, 1] + 
         50*Cdd[2, 2, 2, 2] - 684*Cdd[2, 2, 3, 3] + 114*Cdd[2, 3, 3, 2] - 
         620*Cdd[3, 3, 3, 3] + 30*Ced[1, 1, 1, 1] + 30*Ced[1, 1, 2, 2] - 
         372*Ced[1, 1, 3, 3] + 30*Ced[2, 2, 1, 1] + 30*Ced[2, 2, 2, 2] - 
         372*Ced[2, 2, 3, 3] + 30*Ced[3, 3, 1, 1] + 30*Ced[3, 3, 2, 2] - 
         372*Ced[3, 3, 3, 3] - 60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 
         60*Ceu[2, 2, 1, 1] - 60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 
         60*Ceu[3, 3, 2, 2] + 30*Cld[1, 1, 1, 1] + 30*Cld[1, 1, 2, 2] - 
         372*Cld[1, 1, 3, 3] + 30*Cld[2, 2, 1, 1] + 30*Cld[2, 2, 2, 2] - 
         372*Cld[2, 2, 3, 3] + 30*Cld[3, 3, 1, 1] + 30*Cld[3, 3, 2, 2] - 
         372*Cld[3, 3, 3, 3] - 30*Clq1[1, 1, 1, 1] - 30*Clq1[1, 1, 2, 2] - 
         192*Clq1[1, 1, 3, 3] - 30*Clq1[2, 2, 1, 1] - 30*Clq1[2, 2, 2, 2] - 
         192*Clq1[2, 2, 3, 3] - 30*Clq1[3, 3, 1, 1] - 30*Clq1[3, 3, 2, 2] - 
         192*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] + 18*Clq3[1, 1, 2, 2] - 
         72*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] + 18*Clq3[2, 2, 2, 2] - 
         72*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] + 18*Clq3[3, 3, 2, 2] - 
         72*Clq3[3, 3, 3, 3] - 60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 
         60*Clu[2, 2, 1, 1] - 60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 
         60*Clu[3, 3, 2, 2] - 60*Cqd1[1, 1, 1, 1] - 60*Cqd1[1, 1, 2, 2] + 
         342*Cqd1[1, 1, 3, 3] - 60*Cqd1[2, 2, 1, 1] - 60*Cqd1[2, 2, 2, 2] + 
         342*Cqd1[2, 2, 3, 3] - 159*Cqd1[3, 3, 1, 1] - 159*Cqd1[3, 3, 2, 2] - 
         666*Cqd1[3, 3, 3, 3] - 30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 
         30*Cqe[1, 1, 3, 3] - 30*Cqe[2, 2, 1, 1] - 30*Cqe[2, 2, 2, 2] - 
         30*Cqe[2, 2, 3, 3] - 192*Cqe[3, 3, 1, 1] - 192*Cqe[3, 3, 2, 2] - 
         192*Cqe[3, 3, 3, 3] + 46*Cqq1[1, 1, 1, 1] + 120*Cqq1[1, 1, 2, 2] + 
         318*Cqq1[1, 1, 3, 3] - 28*Cqq1[1, 2, 2, 1] - 58*Cqq1[1, 3, 3, 1] + 
         46*Cqq1[2, 2, 2, 2] + 318*Cqq1[2, 2, 3, 3] - 58*Cqq1[2, 3, 3, 2] - 
         224*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] + 216*Cqq3[1, 1, 2, 2] - 
         486*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 174*Cqq3[1, 3, 3, 1] + 
         102*Cqq3[2, 2, 2, 2] - 486*Cqq3[2, 2, 3, 3] - 174*Cqq3[2, 3, 3, 2] - 
         360*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 
         30*Cqu1[1, 1, 3, 3] + 120*Cqu1[2, 2, 1, 1] + 120*Cqu1[2, 2, 2, 2] - 
         30*Cqu1[2, 2, 3, 3] + 318*Cqu1[3, 3, 1, 1] + 318*Cqu1[3, 3, 2, 2] - 
         192*Cqu1[3, 3, 3, 3] - 120*Cud1[1, 1, 1, 1] - 120*Cud1[1, 1, 2, 2] + 
         684*Cud1[1, 1, 3, 3] - 120*Cud1[2, 2, 1, 1] - 120*Cud1[2, 2, 2, 2] + 
         684*Cud1[2, 2, 3, 3] + 30*Cud1[3, 3, 1, 1] + 30*Cud1[3, 3, 2, 2] - 
         372*Cud1[3, 3, 3, 3] + 200*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] - 
         120*Cuu[1, 1, 3, 3] - 80*Cuu[1, 2, 2, 1] - 160*Cuu[1, 3, 3, 1] + 
         200*Cuu[2, 2, 2, 2] - 120*Cuu[2, 2, 3, 3] - 160*Cuu[2, 3, 3, 2]) - 
       6*MT2*(21*Cqd1[3, 3, 1, 1] + 21*Cqd1[3, 3, 2, 2] - 
         2*(141*Cqd1[3, 3, 3, 3] + 21*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] + 
           21*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] + 102*Cqq1[3, 3, 3, 3] + 
           27*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] + 27*Cqq3[2, 2, 3, 3] + 
           6*Cqq3[2, 3, 3, 2] - 124*Cqq3[3, 3, 3, 3] + 15*Cqu1[1, 1, 3, 3] + 
           15*Cqu1[2, 2, 3, 3] + 21*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 
           96*Cqu1[3, 3, 3, 3] - 15*Cud1[3, 3, 1, 1] - 15*Cud1[3, 3, 2, 2] + 
           186*Cud1[3, 3, 3, 3] + 60*Cuu[1, 1, 3, 3] + 29*Cuu[1, 3, 3, 1] + 
           60*Cuu[2, 2, 3, 3] + 29*Cuu[2, 3, 3, 2]))) + 
     MW2*MZ2^3*(MZ2*(-280*Cdd[1, 1, 1, 1] - 672*Cdd[1, 1, 2, 2] + 
         3888*Cdd[1, 1, 3, 3] + 112*Cdd[1, 2, 2, 1] - 648*Cdd[1, 3, 3, 1] - 
         280*Cdd[2, 2, 2, 2] + 3888*Cdd[2, 2, 3, 3] - 648*Cdd[2, 3, 3, 2] + 
         3520*Cdd[3, 3, 3, 3] - 168*Ced[1, 1, 1, 1] - 168*Ced[1, 1, 2, 2] + 
         2112*Ced[1, 1, 3, 3] - 168*Ced[2, 2, 1, 1] - 168*Ced[2, 2, 2, 2] + 
         2112*Ced[2, 2, 3, 3] - 168*Ced[3, 3, 1, 1] - 168*Ced[3, 3, 2, 2] + 
         2112*Ced[3, 3, 3, 3] + 336*Ceu[1, 1, 1, 1] + 336*Ceu[1, 1, 2, 2] + 
         336*Ceu[2, 2, 1, 1] + 336*Ceu[2, 2, 2, 2] + 336*Ceu[3, 3, 1, 1] + 
         336*Ceu[3, 3, 2, 2] - 168*Cld[1, 1, 1, 1] - 168*Cld[1, 1, 2, 2] + 
         2112*Cld[1, 1, 3, 3] - 168*Cld[2, 2, 1, 1] - 168*Cld[2, 2, 2, 2] + 
         2112*Cld[2, 2, 3, 3] - 168*Cld[3, 3, 1, 1] - 168*Cld[3, 3, 2, 2] + 
         2112*Cld[3, 3, 3, 3] + 168*Clq1[1, 1, 1, 1] + 168*Clq1[1, 1, 2, 2] - 
         264*Clq1[1, 1, 3, 3] + 168*Clq1[2, 2, 1, 1] + 168*Clq1[2, 2, 2, 2] - 
         264*Clq1[2, 2, 3, 3] + 168*Clq1[3, 3, 1, 1] + 168*Clq1[3, 3, 2, 2] - 
         264*Clq1[3, 3, 3, 3] - 264*Clq3[1, 1, 3, 3] - 264*Clq3[2, 2, 3, 3] - 
         264*Clq3[3, 3, 3, 3] + 336*Clu[1, 1, 1, 1] + 336*Clu[1, 1, 2, 2] + 
         336*Clu[2, 2, 1, 1] + 336*Clu[2, 2, 2, 2] + 336*Clu[3, 3, 1, 1] + 
         336*Clu[3, 3, 2, 2] + 336*Cqd1[1, 1, 1, 1] + 336*Cqd1[1, 1, 2, 2] - 
         1944*Cqd1[1, 1, 3, 3] + 336*Cqd1[2, 2, 1, 1] + 
         336*Cqd1[2, 2, 2, 2] - 1944*Cqd1[2, 2, 3, 3] - 
         357*Cqd1[3, 3, 1, 1] - 357*Cqd1[3, 3, 2, 2] + 396*Cqd1[3, 3, 3, 3] + 
         168*Cqe[1, 1, 1, 1] + 168*Cqe[1, 1, 2, 2] + 168*Cqe[1, 1, 3, 3] + 
         168*Cqe[2, 2, 1, 1] + 168*Cqe[2, 2, 2, 2] + 168*Cqe[2, 2, 3, 3] - 
         264*Cqe[3, 3, 1, 1] - 264*Cqe[3, 3, 2, 2] - 264*Cqe[3, 3, 3, 3] - 
         308*Cqq1[1, 1, 1, 1] - 672*Cqq1[1, 1, 2, 2] + 714*Cqq1[1, 1, 3, 3] + 
         56*Cqq1[1, 2, 2, 1] + 248*Cqq1[1, 3, 3, 1] - 308*Cqq1[2, 2, 2, 2] + 
         714*Cqq1[2, 2, 3, 3] + 248*Cqq1[2, 3, 3, 2] - 968*Cqq1[3, 3, 3, 3] + 
         84*Cqq3[1, 1, 1, 1] - 1314*Cqq3[1, 1, 3, 3] + 168*Cqq3[1, 2, 2, 1] + 
         36*Cqq3[1, 3, 3, 1] + 84*Cqq3[2, 2, 2, 2] - 1314*Cqq3[2, 2, 3, 3] + 
         36*Cqq3[2, 3, 3, 2] - 1320*Cqq3[3, 3, 3, 3] - 672*Cqu1[1, 1, 1, 1] - 
         672*Cqu1[1, 1, 2, 2] + 168*Cqu1[1, 1, 3, 3] - 672*Cqu1[2, 2, 1, 1] - 
         672*Cqu1[2, 2, 2, 2] + 168*Cqu1[2, 2, 3, 3] + 714*Cqu1[3, 3, 1, 1] + 
         714*Cqu1[3, 3, 2, 2] - 264*Cqu1[3, 3, 3, 3] + 672*Cud1[1, 1, 1, 1] + 
         672*Cud1[1, 1, 2, 2] - 3888*Cud1[1, 1, 3, 3] + 
         672*Cud1[2, 2, 1, 1] + 672*Cud1[2, 2, 2, 2] - 
         3888*Cud1[2, 2, 3, 3] - 168*Cud1[3, 3, 1, 1] - 
         168*Cud1[3, 3, 2, 2] + 2112*Cud1[3, 3, 3, 3] - 
         1120*Cuu[1, 1, 1, 1] - 2688*Cuu[1, 1, 2, 2] + 672*Cuu[1, 1, 3, 3] + 
         448*Cuu[1, 2, 2, 1] + 896*Cuu[1, 3, 3, 1] - 1120*Cuu[2, 2, 2, 2] + 
         672*Cuu[2, 2, 3, 3] + 896*Cuu[2, 3, 3, 2]) + 
       6*MT2*(87*Cqd1[3, 3, 1, 1] + 87*Cqd1[3, 3, 2, 2] - 
         2*(462*Cqd1[3, 3, 3, 3] + 87*Cqq1[1, 1, 3, 3] - 
           32*Cqq1[1, 3, 3, 1] + 87*Cqq1[2, 2, 3, 3] - 32*Cqq1[2, 3, 3, 2] - 
           264*Cqq1[3, 3, 3, 3] + 45*Cqq3[1, 1, 3, 3] + 9*Cqq3[1, 3, 3, 1] + 
           45*Cqq3[2, 2, 3, 3] + 9*Cqq3[2, 3, 3, 2] + 88*Cqq3[3, 3, 3, 3] + 
           84*Cqu1[1, 1, 3, 3] + 84*Cqu1[2, 2, 3, 3] + 87*Cqu1[3, 3, 1, 1] + 
           87*Cqu1[3, 3, 2, 2] - 132*Cqu1[3, 3, 3, 3] - 84*Cud1[3, 3, 1, 1] - 
           84*Cud1[3, 3, 2, 2] + 1056*Cud1[3, 3, 3, 3] + 
           336*Cuu[1, 1, 3, 3] + 193*Cuu[1, 3, 3, 1] + 336*Cuu[2, 2, 3, 3] + 
           193*Cuu[2, 3, 3, 2]))))/(18*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2)) + Class[6]*((3*MT*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (-(MT2*(18*MW2 + MZ2)) + MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) - (3*Sqrt[2]*MT*MW*(12*MT2*MW2 - 12*MW2^2 - 2*MT2*MZ2 - 
      8*MW2*MZ2 + 3*MZ2^2)*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (6*Sqrt[2]*MT*MW*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (2*Sqrt[2]*MT*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (Sqrt[2]*CW2*MT*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (Sqrt[2]*MT*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*SW*CuB[3, 3] + 
        MW2*MZ*(80*MW2^4 - 48*MW2^3*MZ2 + 48*MW2^2*MZ2^2 + 34*MW2*MZ2^3 - 
          33*MZ2^4)*CuW[3, 3]) + 4*MW2^2*
       (3*MW*MZ2^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*SW*CuB[3, 3] + 
        MZ*(120*MW2^5 + 28*MW2^4*MZ2 + 92*MW2^3*MZ2^2 + 3*MW2^2*MZ2^3 - 
          22*MW2*MZ2^4 + 22*MZ2^5)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*SW*
         CuB[3, 3] + MZ*(960*MW2^5 - 416*MW2^4*MZ2 + 680*MW2^3*MZ2^2 + 
          288*MW2^2*MZ2^3 - 352*MW2*MZ2^4 + 55*MZ2^5)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (Sqrt[2]*MT*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ2*(-160*MW2^4 + 208*MW2^3*MZ2 - 60*MW2^2*MZ2^2 + 
          MW2*MZ2^3 + 11*MZ2^4)*CuB[3, 3] - MZ*(960*MW2^5 + 224*MW2^4*MZ2 - 
          512*MW2^3*MZ2^2 + 492*MW2^2*MZ2^3 - 203*MW2*MZ2^4 + 11*MZ2^5)*SW*
         CuW[3, 3])))/(MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     SW))


==> anc/Rb_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (27*MT2^2*MZ2*(240*MW2^4 - 344*MW2^3*MZ2 + 120*MW2^2*MZ2^2 + 66*MW2*MZ2^3 - 
     55*MZ2^4) + MT2*(8*MW2^4*MZ2^2*(3405 - 104*Pi^2) - 
     512*MW2^6*(-33 + 4*Pi^2) - 463*MZ2^6*(-33 + 4*Pi^2) + 
     240*MW2^3*MZ2^3*(-309 + 32*Pi^2) + 16*MW2^5*MZ2*(-2991 + 128*Pi^2) - 
     4*MW2^2*MZ2^4*(-29649 + 3410*Pi^2) + 2*MW2*MZ2^5*(-37839 + 4322*Pi^2)) + 
   MW2*(MW2*MZ2^5*(76569 - 8644*Pi^2) + 24*MW2^3*MZ2^3*(3009 - 320*Pi^2) + 
     512*MW2^6*(-33 + 4*Pi^2) + 463*MZ2^6*(-33 + 4*Pi^2) - 
     64*MW2^5*MZ2*(-579 + 32*Pi^2) + 16*MW2^4*MZ2^2*(-1095 + 52*Pi^2) + 
     2*MW2^2*MZ2^4*(-60783 + 6820*Pi^2)))/(36*(MT2 - MW2)*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (MT2*(2*MW2 + MZ2)^2*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*
   (2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*
   B0i[bb0, 0, 0, MT2])/(2*(MT2 - MW2)^2*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2) + 
    MT2*MW2*(928*MW2^5 + 352*MW2^4*MZ2 - 1832*MW2^3*MZ2^2 + 908*MW2^2*MZ2^3 + 
      764*MW2*MZ2^4 - 391*MZ2^5) - 2*MT2^2*(352*MW2^5 + 96*MW2^4*MZ2 - 
      496*MW2^3*MZ2^2 + 254*MW2^2*MZ2^3 + 213*MW2*MZ2^4 - 95*MZ2^5) - 
    6*MW2^2*(64*MW2^5 - 16*MW2^4*MZ2 - 144*MW2^3*MZ2^2 + 86*MW2^2*MZ2^3 + 
      49*MW2*MZ2^4 - 39*MZ2^5))*B0i[bb0, 0, 0, MW2])/
  (2*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (CW2*(128*MW2^5 + 256*MW2^4*MZ2 + 72*MW2^3*MZ2^2 - 98*MW2^2*MZ2^3 - 
    37*MW2*MZ2^4 + 84*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
  ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
   (MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) - (3*MT2*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
   (40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (12*MW2^3*(40*MW2^4 + 56*MW2^3*MZ2 - 48*MW2^2*MZ2^2 + 11*MW2*MZ2^3 + 
    22*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*CW2*(MW2 + MZ2)^2*(64*MW2^4 + 32*MW2^3*MZ2 - 12*MW2^2*MZ2^2 - 
    31*MW2*MZ2^3 + 28*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((36*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) - (36*CWw*MT2*MW*MW2^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) - (36*CWw*(40*MW2^7 - 24*MW2^6*MZ2 + 11*MW2^4*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      2*Pi^2*VMU) + (18*CWw*MW*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] + 
 ((CHD*(-54*MT2^7*MZ2^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3) + 
      MT2^6*(MW2*MZ2^5*(83751 - 8644*Pi^2) + 24*MW2^3*MZ2^3*
         (2301 - 320*Pi^2) + 512*MW2^6*(-15 + 4*Pi^2) + 
        64*MW2^4*MZ2^2*(-213 + 13*Pi^2) - 32*MW2^5*MZ2*(-2193 + 64*Pi^2) + 
        62*MW2^2*MZ2^4*(-1833 + 220*Pi^2) + MZ2^6*(-15873 + 1852*Pi^2)) + 
      MT2^3*MW2*(4*MW2^2*MZ2^6*(85971 - 10172*Pi^2) + 
        MW2*MZ2^7*(50421 - 4940*Pi^2) + 16*MW2^6*MZ2^2*(16233 - 1168*Pi^2) + 
        463*MZ2^8*(-33 + 4*Pi^2) - 10240*MW2^8*(-15 + 4*Pi^2) + 
        1008*MW2^5*MZ2^3*(-1177 + 152*Pi^2) + 64*MW2^7*MZ2*
         (-17085 + 704*Pi^2) - 96*MW2^4*MZ2^4*(-26151 + 2993*Pi^2) + 
        30*MW2^3*MZ2^5*(-60927 + 6416*Pi^2)) + MW2^5*(MW2 + MZ2)*
       (MW2*MZ2^5*(79989 - 8644*Pi^2) + 24*MW2^3*MZ2^3*(2733 - 320*Pi^2) + 
        463*MZ2^6*(-33 + 4*Pi^2) + 512*MW2^6*(-15 + 4*Pi^2) - 
        64*MW2^5*MZ2*(-669 + 32*Pi^2) + 16*MW2^4*MZ2^2*(-681 + 52*Pi^2) + 
        2*MW2^2*MZ2^4*(-61233 + 6820*Pi^2)) + 
      3*MT2^4*MW2*(MW2^2*MZ2^5*(533271 - 56860*Pi^2) + 
        MZ2^7*(15081 - 1852*Pi^2) + 2560*MW2^7*(-15 + 4*Pi^2) - 
        384*MW2^6*MZ2*(-785 + 32*Pi^2) + 16*MW2^5*MZ2^2*(-6699 + 388*Pi^2) + 
        12*MW2*MZ2^6*(-13087 + 1492*Pi^2) - 8*MW2^4*MZ2^3*
         (-39213 + 4904*Pi^2) + 10*MW2^3*MZ2^4*(-65529 + 7588*Pi^2)) + 
      MT2^5*(MW2*MZ2^6*(173643 - 19756*Pi^2) + 24*MW2^3*MZ2^4*
         (31701 - 3730*Pi^2) + 463*MZ2^7*(-33 + 4*Pi^2) - 
        3072*MW2^7*(-15 + 4*Pi^2) - 64*MW2^5*MZ2^2*(-2217 + 110*Pi^2) + 
        32*MW2^6*MZ2*(-12273 + 448*Pi^2) + 64*MW2^4*MZ2^3*
         (-5802 + 733*Pi^2) + 8*MW2^2*MZ2^5*(-76785 + 8188*Pi^2)) + 
      MT2*MW2^3*(463*MZ2^8*(-33 + 4*Pi^2) - 3072*MW2^8*(-15 + 4*Pi^2) + 
        204*MW2^3*MZ2^5*(-267 + 16*Pi^2) + 160*MW2^6*MZ2^2*(-543 + 20*Pi^2) + 
        96*MW2^7*MZ2*(-2631 + 64*Pi^2) + 64*MW2^5*MZ2^3*(-4668 + 649*Pi^2) - 
        2*MW2*MZ2^7*(-62913 + 7100*Pi^2) - 8*MW2^4*MZ2^4*
         (-65031 + 7246*Pi^2) + MW2^2*MZ2^6*(-269967 + 28460*Pi^2)) + 
      MT2^2*MW2^2*(MW2^3*MZ2^5*(853473 - 87020*Pi^2) - 
        926*MZ2^8*(-33 + 4*Pi^2) + 7680*MW2^8*(-15 + 4*Pi^2) + 
        32*MW2^6*MZ2^2*(-291 + 134*Pi^2) - 32*MW2^7*MZ2*(-22785 + 832*Pi^2) + 
        16*MW2*MZ2^7*(-11859 + 1312*Pi^2) - 72*MW2^5*MZ2^3*
         (-11289 + 1520*Pi^2) - 3*MW2^2*MZ2^6*(-59037 + 5596*Pi^2) + 
        2*MW2^4*MZ2^4*(-828021 + 93788*Pi^2))))/(72*(MT2 - MW2)^2*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*MT2*(3*MT2^8*MZ2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3) + 
      3*MT2^7*MZ2*(-280*MW2^4 + 208*MW2^3*MZ2 - 24*MW2^2*MZ2^2 - 
        77*MW2*MZ2^3 + 11*MZ2^4) + MT2^6*MW2*(-480*MW2^5 + 2728*MW2^4*MZ2 - 
        2104*MW2^3*MZ2^2 + 252*MW2^2*MZ2^3 + 671*MW2*MZ2^4 - 176*MZ2^5) + 
      MT2^4*MW2^2*(-7200*MW2^6 + 600*MW2^5*MZ2 + 4472*MW2^4*MZ2^2 - 
        3404*MW2^3*MZ2^3 - 975*MW2^2*MZ2^4 + 616*MW2*MZ2^5 - 22*MZ2^6) + 
      MT2^5*MW2*(2880*MW2^6 - 4248*MW2^5*MZ2 + 1912*MW2^4*MZ2^2 + 
        512*MW2^3*MZ2^3 - 669*MW2^2*MZ2^4 + 110*MW2*MZ2^5 - 11*MZ2^6) - 
      2*MW2^6*(240*MW2^6 + 856*MW2^5*MZ2 + 240*MW2^4*MZ2^2 - 
        358*MW2^3*MZ2^3 + 227*MW2^2*MZ2^4 + 231*MW2*MZ2^5 + 22*MZ2^6) - 
      MT2^2*MW2^3*(7200*MW2^7 + 12360*MW2^6*MZ2 - 8168*MW2^5*MZ2^2 + 
        396*MW2^4*MZ2^3 + 4355*MW2^3*MZ2^4 + 818*MW2^2*MZ2^5 - 
        132*MW2*MZ2^6 - 143*MZ2^7) + MT2^3*MW2^2*(9600*MW2^7 + 
        8200*MW2^6*MZ2 - 11216*MW2^5*MZ2^2 + 4264*MW2^4*MZ2^3 + 
        3647*MW2^3*MZ2^4 - 637*MW2^2*MZ2^5 - 22*MW2*MZ2^6 - 66*MZ2^7) + 
      MT2*MW2^4*(2880*MW2^7 + 7512*MW2^6*MZ2 - 1304*MW2^5*MZ2^2 - 
        1632*MW2^4*MZ2^3 + 2309*MW2^3*MZ2^4 + 1262*MW2^2*MZ2^5 + 
        33*MW2*MZ2^6 - 44*MZ2^7))*B0i[bb0, 0, 0, MT2])/
    (2*(MT2 - MW2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*CW2*(3*MT2^8*MZ2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3) - 
      MT2^7*(1056*MW2^5 + 904*MW2^4*MZ2 - 1576*MW2^3*MZ2^2 + 
        714*MW2^2*MZ2^3 + 614*MW2*MZ2^4 - 173*MZ2^5) + 
      3*MW2^6*(192*MW2^6 + 16*MW2^5*MZ2 - 384*MW2^4*MZ2^2 + 2*MW2^3*MZ2^3 + 
        257*MW2^2*MZ2^4 - 18*MW2*MZ2^5 - 65*MZ2^6) + 
      2*MT2^6*(3456*MW2^6 + 1500*MW2^5*MZ2 - 4700*MW2^4*MZ2^2 + 
        2861*MW2^3*MZ2^3 + 1476*MW2^2*MZ2^4 - 775*MW2*MZ2^5 + 70*MZ2^6) - 
      MT2^5*MW2*(19296*MW2^6 + 6408*MW2^5*MZ2 - 25504*MW2^4*MZ2^2 + 
        17050*MW2^3*MZ2^3 + 7482*MW2^2*MZ2^4 - 4670*MW2*MZ2^5 + 593*MZ2^6) + 
      MT2^4*MW2*(29760*MW2^7 + 9560*MW2^6*MZ2 - 37224*MW2^5*MZ2^2 + 
        24202*MW2^4*MZ2^3 + 13096*MW2^3*MZ2^4 - 6762*MW2^2*MZ2^5 + 
        449*MW2*MZ2^6 + 129*MZ2^7) - MT2*MW2^4*(4512*MW2^7 + 1240*MW2^6*MZ2 - 
        5888*MW2^5*MZ2^2 + 982*MW2^4*MZ2^3 + 4838*MW2^3*MZ2^4 - 
        628*MW2^2*MZ2^5 - 877*MW2*MZ2^6 + 195*MZ2^7) - 
      MT2^3*MW2^2*(27360*MW2^7 + 9240*MW2^6*MZ2 - 31672*MW2^5*MZ2^2 + 
        17462*MW2^4*MZ2^3 + 15986*MW2^3*MZ2^4 - 5345*MW2^2*MZ2^5 - 
        830*MW2*MZ2^6 + 442*MZ2^7) + MT2^2*MW2^3*(14976*MW2^7 + 
        5064*MW2^6*MZ2 - 16792*MW2^5*MZ2^2 + 6518*MW2^4*MZ2^3 + 
        12044*MW2^3*MZ2^4 - 2522*MW2^2*MZ2^5 - 1442*MW2*MZ2^6 + 541*MZ2^7))*
     B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(384*MW2^5 + 512*MW2^4*MZ2 + 88*MW2^3*MZ2^2 - 246*MW2^2*MZ2^3 + 
      13*MW2*MZ2^4 + 140*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (CHD*CW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (6*MT2^3*MZ2 + 6*MT2*MW2^2*(8*MW2 + 5*MZ2) + 
      MT2^2*(-24*MW2^2 - 22*MW2*MZ2 + 4*MZ2^2) - 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*CHD*MT2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + MT2^2*(-2*MW2 + 3*MZ2) + 
      MT2*(14*MW2^2 + MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (6*CHD*MW2^3*(120*MW2^4 + 88*MW2^3*MZ2 - 96*MW2^2*MZ2^2 + 33*MW2*MZ2^3 + 
      44*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (3*CHD*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^3*MZ2 + MT2^2*MZ2^2 + 
      4*MW2^3*(3*MW2 + 4*MZ2) - MT2*MW2^2*(12*MW2 + 5*MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (CHD*CW2*(192*MW2^6 + 352*MW2^5*MZ2 + 156*MW2^4*MZ2^2 - 109*MW2^3*MZ2^3 - 
      52*MW2^2*MZ2^4 + 81*MW2*MZ2^5 + 28*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, 
      MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (CHD*CW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(12*MW2^3 + 3*MT2^2*MZ2 + 
      13*MW2^2*MZ2 - MZ2^3 - 2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Class[3] + 
 ((CHWB*MW2*(6*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
       (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      MH2*(4*MT2^7*(MW2 - CW2*MZ2)*(2048*MW2^5 - 9712*MW2^4*MZ2 + 
          10352*MW2^3*MZ2^2 - 716*MW2^2*MZ2^3 - 2555*MW2*MZ2^4 + 583*MZ2^5) - 
        MW2^5*(MW2 + MZ2)*(60416*MW2^7 + MW2*MZ2^6*
           (7202 + Pi^2*(2256 - 1860*SW2) - 20295*SW2) + 
          48*MW2^5*MZ2^2*(13647 + 32*Pi^2*(-3 + SW2) - 5340*SW2) + 
          64*MW2^6*MZ2*(-4907 + 24*Pi^2 + 800*SW2) + 
          MZ2^7*(1705 - 396*CW2*Pi^2 + 4079*SW2) - 4*MW2^4*MZ2^3*
           (176695 - 102636*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
          4*MW2^3*MZ2^4*(103360 - 75211*SW2 + 6*Pi^2*(77 + 24*SW2)) + 
          3*MW2^2*MZ2^5*(-38997 + 37320*SW2 + 4*Pi^2*(-357 + 202*SW2))) - 
        MT2^6*(109568*MW2^7 + 16*MW2^5*MZ2^2*(74913 + 96*Pi^2*(-3 + SW2) - 
            32600*SW2) + 64*MW2^6*MZ2*(-9535 + 24*Pi^2 + 1568*SW2) + 
          MZ2^7*(4037 - 396*CW2*Pi^2 + 1879*SW2) + MW2*MZ2^6*
           (-20926 + Pi^2*(2256 - 1860*SW2) + 10385*SW2) - 
          4*MW2^4*MZ2^3*(266335 - 183940*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
          4*MW2^3*MZ2^4*(103862 - 93267*SW2 + 6*Pi^2*(77 + 24*SW2)) + 
          MW2^2*MZ2^5*(-31155 + 46616*SW2 + 12*Pi^2*(-357 + 202*SW2))) + 
        MT2*MW2^3*(370688*MW2^9 + MW2^2*MZ2^7*(144911 + 
            Pi^2*(8676 - 5628*SW2) - 138911*SW2) + 
          MZ2^9*(-1705 + 396*CW2*Pi^2 - 4079*SW2) + 64*MW2^8*MZ2*
           (-27307 + 144*Pi^2 + 4928*SW2) + 32*MW2^7*MZ2^2*
           (92819 - 44788*SW2 + 144*Pi^2*(-5 + 2*SW2)) + 
          2*MW2^4*MZ2^5*(627695 - 339164*SW2 + 744*Pi^2*(-16 + 13*SW2)) - 
          8*MW2^6*MZ2^3*(240397 - 206536*SW2 + 48*Pi^2*(-17 + 36*SW2)) - 
          8*MW2^5*MZ2^4*(44648 + 31257*SW2 + 6*Pi^2*(-555 + 152*SW2)) + 
          MW2*MZ2^8*(-2087 + 31608*SW2 + 12*Pi^2*(-287 + 254*SW2)) - 
          MW2^3*MZ2^6*(709397 - 507894*SW2 + 12*Pi^2*(97 + 372*SW2))) + 
        MT2^3*MW2*(1331200*MW2^9 + MZ2^9*(-1705 + 396*CW2*Pi^2 - 3947*SW2) + 
          64*MW2^8*MZ2*(-111697 + 480*Pi^2 + 17920*SW2) - 
          32*MW2^6*MZ2^3*(489441 - 294902*SW2 + 504*Pi^2*(-5 + 4*SW2)) + 
          4*MW2^5*MZ2^4*(2167913 - 1607720*SW2 + 504*Pi^2*(17 + 8*SW2)) + 
          64*MW2^7*MZ2^2*(232999 - 93759*SW2 + 48*Pi^2*(-31 + 10*SW2)) - 
          2*MW2^3*MZ2^6*(24147 + 135094*SW2 + 576*Pi^2*(-45 + 37*SW2)) + 
          MW2*MZ2^8*(-4364 + 4437*SW2 + 12*Pi^2*(-122 + 89*SW2)) + 
          4*MW2^4*MZ2^5*(-538364 + 514977*SW2 + 72*Pi^2*(-323 + 175*SW2)) + 
          MW2^2*MZ2^7*(103751 + 63010*SW2 + 12*Pi^2*(-679 + 768*SW2))) - 
        MT2^4*MW2*(1070080*MW2^8 + MZ2^8*(-2783 + 1188*CW2*Pi^2 - 
            15097*SW2) + 64*MW2^7*MZ2*(-92293 + 360*Pi^2 + 14560*SW2) + 
          16*MW2^6*MZ2^2*(788767 - 313044*SW2 + 288*Pi^2*(-16 + 5*SW2)) + 
          4*MW2^5*MZ2^3*(-3430613 + 2034100*SW2 - 144*Pi^2*(-119 + 88*SW2)) + 
          4*MW2^4*MZ2^4*(2056793 - 1479241*SW2 + 18*Pi^2*(233 + 248*SW2)) + 
          MW2*MZ2^7*(-751 + 137922*SW2 + 36*Pi^2*(-353 + 320*SW2)) + 
          MW2^3*MZ2^5*(-2657225 + 2257804*SW2 + 36*Pi^2*(-1939 + 962*SW2)) + 
          MW2^2*MZ2^6*(372439 - 519313*SW2 - 36*Pi^2*(-1297 + 977*SW2))) - 
        MT2^2*MW2^2*(955392*MW2^9 + MW2^2*MZ2^7*(248077 + 
            Pi^2*(7140 - 2628*SW2) - 164497*SW2) + 
          2*MZ2^9*(-1705 + 396*CW2*Pi^2 - 3617*SW2) + 64*MW2^8*MZ2*
           (-76193 + 360*Pi^2 + 12768*SW2) + MW2^3*MZ2^6*
           (-925268 + Pi^2*(21576 - 24204*SW2) + 521671*SW2) + 
          16*MW2^7*MZ2^2*(592031 - 252992*SW2 + 96*Pi^2*(-43 + 15*SW2)) - 
          4*MW2^5*MZ2^4*(-797440 + 739445*SW2 + 6*Pi^2*(-1843 + 24*SW2)) + 
          2*MW2*MZ2^8*(-3539 + 21822*SW2 + 12*Pi^2*(-221 + 188*SW2)) + 
          4*MW2^6*MZ2^3*(-2167241 + 1435692*SW2 - 48*Pi^2*(-221 + 224*SW2)) + 
          MW2^4*MZ2^5*(615347 + 57008*SW2 + 12*Pi^2*(-5655 + 3638*SW2))) + 
        MT2^5*(485376*MW2^8 + MZ2^8*(-1705 + 396*CW2*Pi^2 - 4211*SW2) + 
          64*MW2^7*MZ2*(-42245 + 144*Pi^2 + 6720*SW2) + 32*MW2^6*MZ2^2*
           (177187 - 72208*SW2 + 48*Pi^2*(-19 + 6*SW2)) - 
          24*MW2^5*MZ2^3*(244955 - 151608*SW2 + 16*Pi^2*(-69 + 52*SW2)) + 
          2*MW2^3*MZ2^5*(-445535 + 397424*SW2 + 24*Pi^2*(-574 + 291*SW2)) + 
          MW2*MZ2^7*(11608 + 38301*SW2 + 12*Pi^2*(-386 + 353*SW2)) + 
          8*MW2^4*MZ2^4*(403991 - 306069*SW2 + Pi^2*(930 + 816*SW2)) - 
          3*MW2^2*MZ2^6*(-25493 + 45594*SW2 + Pi^2*(-5940 + 4528*SW2)))) + 
      4*MW2*(-4*MT2^7*(MW2 - CW2*MZ2)*(2048*MW2^5 - 9712*MW2^4*MZ2 + 
          10352*MW2^3*MZ2^2 - 716*MW2^2*MZ2^3 - 2555*MW2*MZ2^4 + 583*MZ2^5) + 
        MW2^5*(MW2 + MZ2)*(60416*MW2^7 + MW2*MZ2^6*
           (6674 + Pi^2*(2256 - 1860*SW2) - 19767*SW2) + 
          48*MW2^5*MZ2^2*(13663 + 32*Pi^2*(-3 + SW2) - 5340*SW2) + 
          64*MW2^6*MZ2*(-4907 + 24*Pi^2 + 800*SW2) + 
          MZ2^7*(1705 - 396*CW2*Pi^2 + 4079*SW2) - 4*MW2^4*MZ2^3*
           (177031 - 102828*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
          4*MW2^3*MZ2^4*(103324 - 75355*SW2 + 6*Pi^2*(77 + 24*SW2)) + 
          3*MW2^2*MZ2^5*(-38581 + 37080*SW2 + 4*Pi^2*(-357 + 202*SW2))) + 
        MT2^6*(109568*MW2^7 + 16*MW2^5*MZ2^2*(74961 + 96*Pi^2*(-3 + SW2) - 
            32600*SW2) + 64*MW2^6*MZ2*(-9535 + 24*Pi^2 + 1568*SW2) + 
          MZ2^7*(4037 - 396*CW2*Pi^2 + 1879*SW2) + MW2*MZ2^6*
           (-21454 + Pi^2*(2256 - 1860*SW2) + 10913*SW2) - 
          4*MW2^4*MZ2^3*(266671 - 184132*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
          4*MW2^3*MZ2^4*(103826 - 93411*SW2 + 6*Pi^2*(77 + 24*SW2)) + 
          MW2^2*MZ2^5*(-29907 + 45896*SW2 + 12*Pi^2*(-357 + 202*SW2))) + 
        MT2*MW2^3*(-370688*MW2^9 + MW2*MZ2^8*(1559 + Pi^2*(3444 - 3048*SW2) - 
            31080*SW2) + MZ2^9*(1705 - 396*CW2*Pi^2 + 4079*SW2) - 
          64*MW2^8*MZ2*(-27307 + 144*Pi^2 + 4928*SW2) - 32*MW2^7*MZ2^2*
           (92963 - 44788*SW2 + 144*Pi^2*(-5 + 2*SW2)) - 
          2*MW2^4*MZ2^5*(631895 - 342572*SW2 + 744*Pi^2*(-16 + 13*SW2)) + 
          8*MW2^6*MZ2^3*(241117 - 207112*SW2 + 48*Pi^2*(-17 + 36*SW2)) + 
          8*MW2^5*MZ2^4*(45356 + 31401*SW2 + 6*Pi^2*(-555 + 152*SW2)) + 
          MW2^3*MZ2^6*(708677 - 509478*SW2 + 12*Pi^2*(97 + 372*SW2)) + 
          MW2^2*MZ2^7*(-142079 + 136607*SW2 + 12*Pi^2*(-723 + 469*SW2))) - 
        MT2^3*MW2*(1331200*MW2^9 + MZ2^9*(-1705 + 396*CW2*Pi^2 - 3947*SW2) + 
          64*MW2^8*MZ2*(-111697 + 480*Pi^2 + 17920*SW2) - 
          32*MW2^6*MZ2^3*(490329 - 295382*SW2 + 504*Pi^2*(-5 + 4*SW2)) + 
          4*MW2^5*MZ2^4*(2167673 - 1610984*SW2 + 504*Pi^2*(17 + 8*SW2)) + 
          64*MW2^7*MZ2^2*(233239 - 93759*SW2 + 48*Pi^2*(-31 + 10*SW2)) - 
          2*MW2^3*MZ2^6*(30603 + 128806*SW2 + 576*Pi^2*(-45 + 37*SW2)) + 
          MW2*MZ2^8*(-3836 + 3909*SW2 + 12*Pi^2*(-122 + 89*SW2)) + 
          4*MW2^4*MZ2^5*(-531716 + 511473*SW2 + 72*Pi^2*(-323 + 175*SW2)) + 
          MW2^2*MZ2^7*(103559 + 62674*SW2 + 12*Pi^2*(-679 + 768*SW2))) + 
        MT2^4*MW2*(1070080*MW2^8 + MZ2^8*(-2783 + 1188*CW2*Pi^2 - 
            15097*SW2) + 64*MW2^7*MZ2*(-92293 + 360*Pi^2 + 14560*SW2) + 
          16*MW2^6*MZ2^2*(789487 - 313044*SW2 + 288*Pi^2*(-16 + 5*SW2)) + 
          4*MW2^5*MZ2^3*(-3436229 + 2036980*SW2 - 144*Pi^2*(-119 + 88*SW2)) + 
          4*MW2^4*MZ2^4*(2057261 - 1481977*SW2 + 18*Pi^2*(233 + 248*SW2)) + 
          MW2*MZ2^7*(833 + 136338*SW2 + 36*Pi^2*(-353 + 320*SW2)) + 
          MW2^3*MZ2^5*(-2638073 + 2248732*SW2 + 36*Pi^2*(-1939 + 962*SW2)) + 
          MW2^2*MZ2^6*(360775 - 509233*SW2 - 36*Pi^2*(-1297 + 977*SW2))) + 
        MT2^2*MW2^2*(955392*MW2^9 + MW2^2*MZ2^7*(244525 + 
            Pi^2*(7140 - 2628*SW2) - 162001*SW2) + 
          2*MZ2^9*(-1705 + 396*CW2*Pi^2 - 3617*SW2) + 64*MW2^8*MZ2*
           (-76193 + 360*Pi^2 + 12768*SW2) + MW2^3*MZ2^6*
           (-930404 + Pi^2*(21576 - 24204*SW2) + 529303*SW2) + 
          16*MW2^7*MZ2^2*(592751 - 252992*SW2 + 96*Pi^2*(-43 + 15*SW2)) - 
          4*MW2^5*MZ2^4*(-795844 + 741221*SW2 + 6*Pi^2*(-1843 + 24*SW2)) + 
          2*MW2*MZ2^8*(-3011 + 21294*SW2 + 12*Pi^2*(-221 + 188*SW2)) + 
          4*MW2^6*MZ2^3*(-2171897 + 1438572*SW2 - 48*Pi^2*(-221 + 224*SW2)) + 
          MW2^4*MZ2^5*(636467 + 43520*SW2 + 12*Pi^2*(-5655 + 3638*SW2))) - 
        MT2^5*(485376*MW2^8 + MZ2^8*(-1705 + 396*CW2*Pi^2 - 4211*SW2) + 
          64*MW2^7*MZ2*(-42245 + 144*Pi^2 + 6720*SW2) + 32*MW2^6*MZ2^2*
           (177331 - 72208*SW2 + 48*Pi^2*(-19 + 6*SW2)) - 
          24*MW2^5*MZ2^3*(245323 - 151800*SW2 + 16*Pi^2*(-69 + 52*SW2)) + 
          2*MW2^3*MZ2^5*(-441719 + 395552*SW2 + 24*Pi^2*(-574 + 291*SW2)) + 
          MW2*MZ2^7*(12136 + 37773*SW2 + 12*Pi^2*(-386 + 353*SW2)) + 
          8*MW2^4*MZ2^4*(404051 - 306597*SW2 + Pi^2*(930 + 816*SW2)) - 
          3*MW2^2*MZ2^6*(Pi^2*(-5940 + 4528*SW2) + 9*(-2669 + 4922*SW2))))))/
    (24*MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*MH2*(MW2 - CW2*MZ2)*
     (80*MW2^3*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2) + 
      MH2^3*(48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 22*MZ2^3) + 
      MH2^2*MW2*(-240*MW2^3 + 268*MW2^2*MZ2 - 23*MW2*MZ2^2 + 22*MZ2^3) + 
      2*MH2*MW2^2*(96*MW2^3 - 328*MW2^2*MZ2 - 46*MW2*MZ2^2 + 143*MZ2^3))*
     B0i[bb0, 0, 0, MH2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MT2*(9*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*(48*MW2^3 - 28*MW2^2*MZ2 + 
        11*MW2*MZ2^2 - 22*MZ2^3) - MT2^7*(MW2 - CW2*MZ2)*
       (2048*MW2^6 - 4192*MW2^5*MZ2 + 2816*MW2^4*MZ2^2 + 4612*MW2^3*MZ2^3 - 
        4061*MW2^2*MZ2^4 - 935*MW2*MZ2^5 + 198*MZ2^6) + 
      2*MW2^6*(MW2^2 - MZ2^2)*(1024*MW2^6 + 11*MW2*MZ2^5*(43 - 193*SW2) - 
        132*MZ2^6*SW2 - 32*MW2^5*MZ2*(88 + 13*SW2) + 
        4*MW2^3*MZ2^3*(743 + 594*SW2) - 8*MW2^4*MZ2^2*(-131 + 866*SW2) + 
        MW2^2*MZ2^4*(-2701 + 2120*SW2)) + 
      MT2^6*MW2*(14336*MW2^7 + 3*MW2^2*MZ2^5*(14355 - 13157*SW2) + 
        22*MZ2^7*(-11 + 23*SW2) - 192*MW2^5*MZ2^2*(-225 + 157*SW2) + 
        32*MW2^6*MZ2*(-1429 + 358*SW2) + 2*MW2*MZ2^6*(-2030 + 2481*SW2) + 
        4*MW2^4*MZ2^3*(7259 + 3624*SW2) + MW2^3*MZ2^4*(-79607 + 39572*SW2)) + 
      MT2*MW2^4*(-14336*MW2^9 + 2*MW2^2*MZ2^7*(4571 - 9468*SW2) + 
        17*MW2^5*MZ2^4*(3923 - 3644*SW2) + 264*MZ2^9*SW2 + 
        1472*MW2^8*MZ2*(29 + 2*SW2) + 22*MW2*MZ2^8*(-43 + 58*SW2) + 
        32*MW2^7*MZ2^2*(-536 + 2317*SW2) + MW2^3*MZ2^6*(-29225 + 10643*SW2) - 
        4*MW2^6*MZ2^3*(16031 + 15284*SW2) + MW2^4*MZ2^5*(7262 + 52587*SW2)) + 
      MT2^2*MW2^3*(43008*MW2^9 - 858*MZ2^9*SW2 - 32*MW2^8*MZ2*
         (4225 + 6*SW2) - 132*MW2*MZ2^8*(-14 + 27*SW2) + 
        11*MW2^3*MZ2^6*(4281 + 562*SW2) - 128*MW2^7*MZ2^2*(-678 + 1339*SW2) - 
        5*MW2^4*MZ2^5*(-9531 + 26009*SW2) + MW2^2*MZ2^7*
         (-19121 + 27131*SW2) + 4*MW2^6*MZ2^3*(38169 + 46576*SW2) + 
        MW2^5*MZ2^4*(-224741 + 87244*SW2)) - MT2^3*MW2^2*
       (71680*MW2^9 + MW2^4*MZ2^5*(177966 - 200359*SW2) - 396*MZ2^9*SW2 - 
        66*MW2*MZ2^8*(-16 + 33*SW2) + 160*MW2^8*MZ2*(-1455 + 88*SW2) + 
        3*MW2^2*MZ2^7*(-4665 + 3347*SW2) - 32*MW2^7*MZ2^2*
         (-5709 + 7045*SW2) + MW2^3*MZ2^6*(12268 + 49991*SW2) + 
        4*MW2^6*MZ2^3*(53227 + 64144*SW2) + MW2^5*MZ2^4*
         (-411771 + 99548*SW2)) + MT2^4*MW2^2*(71680*MW2^8 + 
        MW2^3*MZ2^5*(241663 - 210497*SW2) - 22*MZ2^8*(2 + 19*SW2) + 
        320*MW2^7*MZ2*(-737 + 89*SW2) - MW2*MZ2^7*(1519 + 4047*SW2) - 
        32*MW2^6*MZ2^2*(-6371 + 5805*SW2) + 4*MW2^5*MZ2^3*
         (47089 + 45256*SW2) + MW2^2*MZ2^6*(-32111 + 65702*SW2) + 
        MW2^4*MZ2^4*(-436057 + 128108*SW2)) + 
      MT2^5*MW2*(-43008*MW2^8 + MW2^4*MZ2^4*(260417 - 105220*SW2) + 
        MW2^2*MZ2^6*(26106 - 34019*SW2) + 66*MZ2^8*(3 + SW2) + 
        11*MW2*MZ2^7*(-137 + 197*SW2) - 128*MW2^7*MZ2*(-1099 + 201*SW2) + 
        32*MW2^6*MZ2^2*(-3984 + 3043*SW2) - 4*MW2^5*MZ2^3*
         (25533 + 16828*SW2) + MW2^3*MZ2^5*(-153258 + 130321*SW2)))*
     B0i[bb0, 0, 0, MT2])/(6*MW*(MT2 - MW2)^3*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - (CHWB*MW2*(MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 22*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) - 
      4*MW2^2*(MT2^7*(-128*MW2^7 + 4*MW2^3*MZ2^4*(2665 - 2234*SW2) + 
          MW2*MZ2^6*(4045 - 743*SW2) + 32*MW2^6*MZ2*(249 - 136*SW2) + 
          2*MZ2^7*(-341 + 61*SW2) + 24*MW2^5*MZ2^2*(-877 + 412*SW2) - 
          8*MW2^4*MZ2^3*(-1475 + 759*SW2) + 5*MW2^2*MZ2^5*
           (-2523 + 1952*SW2)) + MW2^6*(MW2 + MZ2)*(128*MW2^7 + 
          2*MZ2^7*(341 + 49*SW2) + 32*MW2^6*MZ2*(-249 + 76*SW2) - 
          8*MW2^5*MZ2^2*(-2631 + 1532*SW2) + 8*MW2^4*MZ2^3*
           (-1475 + 1603*SW2) + 4*MW2^3*MZ2^4*(-2665 + 1606*SW2) + 
          MW2*MZ2^6*(-4045 + 2019*SW2) - 3*MW2^2*MZ2^5*(-4205 + 3736*SW2)) + 
        MT2^6*(896*MW2^8 + MW2^3*MZ2^5*(98437 - 76592*SW2) + 
          MW2*MZ2^7*(8819 - 1377*SW2) + 2*MZ2^8*(-341 + 61*SW2) + 
          32*MW2^7*MZ2*(-1717 + 892*SW2) - 24*MW2^6*MZ2^2*
           (-6367 + 2844*SW2) + 8*MW2^5*MZ2^3*(-12692 + 5857*SW2) + 
          MW2^2*MZ2^6*(-40666 + 14125*SW2) + 4*MW2^4*MZ2^4*
           (-15783 + 14644*SW2)) + MT2*MW2^4*(-896*MW2^9 + 
          4*MW2^5*MZ2^4*(35267 - 23902*SW2) + MW2^2*MZ2^7*
           (23757 - 16274*SW2) + 2*MZ2^9*(341 + 49*SW2) - 
          32*MW2^8*MZ2*(-1697 + 592*SW2) + MW2*MZ2^8*(-6773 + 1803*SW2) - 
          8*MW2^6*MZ2^3*(1147 + 3877*SW2) + 8*MW2^7*MZ2^2*
           (-14225 + 8132*SW2) + 3*MW2^4*MZ2^5*(-18875 + 18272*SW2) + 
          MW2^3*MZ2^6*(-32541 + 36739*SW2)) + MT2^2*MW2^3*
         (2688*MW2^9 + MW2^4*MZ2^5*(241639 - 193912*SW2) + 
          MW2^3*MZ2^6*(10686 - 41545*SW2) - 2*MZ2^9*(1023 + 59*SW2) - 
          7*MW2*MZ2^8*(-2183 + 701*SW2) + 32*MW2^8*MZ2*(-5059 + 1956*SW2) + 
          24*MW2^6*MZ2^3*(-4752 + 5641*SW2) - 8*MW2^7*MZ2^2*
           (-48903 + 23836*SW2) + MW2^2*MZ2^7*(-42692 + 32325*SW2) + 
          4*MW2^5*MZ2^4*(-85211 + 52132*SW2)) + 
        MT2^4*MW2*(4480*MW2^9 + MW2^4*MZ2^5*(501969 - 382600*SW2) + 
          MW2^2*MZ2^7*(30952 - 1137*SW2) + MW2*MZ2^8*(635 - 1101*SW2) + 
          2*MZ2^9*(-341 + 83*SW2) + 160*MW2^8*MZ2*(-1687 + 772*SW2) + 
          136*MW2^6*MZ2^3*(-3560 + 1901*SW2) + 12*MW2^5*MZ2^4*
           (-28541 + 22020*SW2) - 8*MW2^7*MZ2^2*(-93689 + 40580*SW2) + 
          MW2^3*MZ2^6*(-190294 + 72673*SW2)) + MT2^3*MW2^2*
         (-4480*MW2^9 + 4*MW2^5*MZ2^4*(109217 - 70166*SW2) + 
          MW2^2*MZ2^7*(13447 - 20626*SW2) + MW2^3*MZ2^6*
           (106643 - 18749*SW2) + 2*MZ2^9*(1023 - 139*SW2) + 
          9*MW2*MZ2^8*(-1319 + 453*SW2) - 160*MW2^8*MZ2*(-1683 + 712*SW2) - 
          8*MW2^6*MZ2^3*(-46117 + 31797*SW2) + 8*MW2^7*MZ2^2*
           (-88917 + 39820*SW2) + 3*MW2^4*MZ2^5*(-156511 + 118440*SW2)) + 
        MT2^5*MW2*(-2688*MW2^8 + MW2^2*MZ2^6*(133557 - 53503*SW2) + 
          8*MZ2^8*(341 - 28*SW2) - 32*MW2^7*MZ2*(-5095 + 2496*SW2) + 
          2*MW2*MZ2^7*(-15119 + 2701*SW2) - 24*MW2^5*MZ2^3*
           (-13289 + 6245*SW2) + 8*MW2^6*MZ2^2*(-57555 + 24988*SW2) - 
          4*MW2^4*MZ2^4*(-45083 + 41106*SW2) + MW2^3*MZ2^5*
           (-305227 + 236936*SW2))) + 
      MH2^2*(-(MW2^6*(MW2 + MZ2)*(128*MW2^7 + MW2^2*MZ2^5*
            (12936 - 11353*SW2) + 2*MZ2^7*(341 + 49*SW2) + 
           32*MW2^6*MZ2*(-249 + 76*SW2) - 8*MW2^5*MZ2^2*(-2613 + 1532*SW2) + 
           MW2*MZ2^6*(-4221 + 2195*SW2) + 4*MW2^4*MZ2^3*(-2897 + 3170*SW2) + 
           MW2^3*MZ2^4*(-10873 + 6492*SW2))) + 
        MT2^7*(128*MW2^7 + 7*MW2^2*MZ2^5*(1848 - 1415*SW2) + 
          2*MZ2^7*(341 - 61*SW2) + 32*MW2^6*MZ2*(-249 + 136*SW2) - 
          24*MW2^5*MZ2^2*(-871 + 412*SW2) + MW2*MZ2^6*(-4221 + 919*SW2) + 
          4*MW2^4*MZ2^3*(-2897 + 1482*SW2) + MW2^3*MZ2^4*
           (-10873 + 9004*SW2)) + MT2*MW2^4*(896*MW2^9 + 
          MW2^4*MZ2^5*(57808 - 55415*SW2) + MW2^3*MZ2^6*(32806 - 36155*SW2) + 
          MW2*MZ2^8*(6949 - 1979*SW2) - 2*MZ2^9*(341 + 49*SW2) + 
          32*MW2^8*MZ2*(-1697 + 592*SW2) + 4*MW2^6*MZ2^3*(2521 + 7502*SW2) - 
          8*MW2^7*MZ2^2*(-14099 + 8132*SW2) + MW2^2*MZ2^7*
           (-24782 + 17123*SW2) + 3*MW2^5*MZ2^4*(-47189 + 31836*SW2)) + 
        MT2^6*(-896*MW2^8 + MW2^4*MZ2^4*(64835 - 59196*SW2) + 
          MW2^2*MZ2^6*(42219 - 15502*SW2) + 4*MW2^5*MZ2^3*
           (24977 - 11462*SW2) + 2*MZ2^8*(341 - 61*SW2) - 
          32*MW2^7*MZ2*(-1717 + 892*SW2) + MW2*MZ2^7*(-8995 + 1553*SW2) + 
          24*MW2^6*MZ2^2*(-6325 + 2844*SW2) + MW2^3*MZ2^5*
           (-100897 + 77675*SW2)) + MT2^5*MW2*(2688*MW2^8 + 
          MW2^3*MZ2^5*(312820 - 240253*SW2) + 2*MW2*MZ2^7*
           (15471 - 3053*SW2) + 8*MZ2^8*(-341 + 28*SW2) + 
          32*MW2^7*MZ2*(-5095 + 2496*SW2) + 12*MW2^5*MZ2^3*
           (-26159 + 12238*SW2) - 8*MW2^6*MZ2^2*(-57177 + 24988*SW2) + 
          MW2^2*MZ2^6*(-138537 + 57779*SW2) + MW2^4*MZ2^4*
           (-185653 + 166428*SW2)) + MT2^2*MW2^3*(-2688*MW2^9 + 
          17*MW2^5*MZ2^4*(20225 - 12308*SW2) + 2*MZ2^9*(1023 + 59*SW2) - 
          32*MW2^8*MZ2*(-5059 + 1956*SW2) + MW2*MZ2^8*(-15809 + 5435*SW2) + 
          6*MW2^3*MZ2^6*(-1539 + 6463*SW2) - 5*MW2^2*MZ2^7*
           (-8907 + 6728*SW2) - 12*MW2^6*MZ2^3*(-9193 + 11030*SW2) + 
          8*MW2^7*MZ2^2*(-48525 + 23836*SW2) + MW2^4*MZ2^5*
           (-246679 + 196185*SW2)) + MT2^3*MW2^2*(4480*MW2^9 + 
          MW2^4*MZ2^5*(480132 - 359963*SW2) + 3*MW2*MZ2^8*(4133 - 1535*SW2) + 
          2*MZ2^9*(-1023 + 139*SW2) + 160*MW2^8*MZ2*(-1683 + 712*SW2) + 
          3*MW2^3*MZ2^6*(-37388 + 8235*SW2) + MW2^2*MZ2^7*
           (-14410 + 21061*SW2) - 8*MW2^7*MZ2^2*(-88287 + 39820*SW2) + 
          4*MW2^6*MZ2^3*(-90379 + 62334*SW2) + MW2^5*MZ2^4*
           (-443891 + 283044*SW2)) + MT2^4*MW2*(-4480*MW2^9 + 
          MW2^5*MZ2^4*(350863 - 267340*SW2) + 4*MW2^6*MZ2^3*
           (119005 - 63374*SW2) + 2*MW2^3*MZ2^6*(98923 - 39745*SW2) + 
          2*MZ2^9*(341 - 83*SW2) - 160*MW2^8*MZ2*(-1687 + 772*SW2) + 
          MW2*MZ2^8*(-811 + 1277*SW2) + MW2^2*MZ2^7*(-31511 + 1872*SW2) + 
          8*MW2^7*MZ2^2*(-93059 + 40580*SW2) + MW2^4*MZ2^5*
           (-514057 + 387871*SW2))) + 
      MH2*MW2*(MW2^6*(MW2 + MZ2)*(640*MW2^7 + MW2^2*MZ2^5*
           (64767 - 56984*SW2) + 10*MZ2^7*(341 + 49*SW2) + 
          160*MW2^6*MZ2*(-249 + 76*SW2) - 8*MW2^5*MZ2^2*(-13251 + 7660*SW2) + 
          4*MW2^3*MZ2^4*(-13409 + 7878*SW2) + 8*MW2^4*MZ2^3*
           (-7547 + 8111*SW2) + MW2*MZ2^6*(-20973 + 10843*SW2)) + 
        MT2^7*(-640*MW2^7 + 4*MW2^3*MZ2^4*(13409 - 11018*SW2) + 
          MW2*MZ2^6*(20973 - 4463*SW2) + 10*MZ2^7*(-341 + 61*SW2) - 
          160*MW2^6*MZ2*(-249 + 136*SW2) + 24*MW2^5*MZ2^2*
           (-4417 + 2060*SW2) - 8*MW2^4*MZ2^3*(-7547 + 3891*SW2) + 
          MW2^2*MZ2^5*(-64767 + 49744*SW2)) + 
        MT2^6*(4480*MW2^8 + 5*MW2^3*MZ2^5*(100873 - 77792*SW2) + 
          24*MW2^6*MZ2^2*(32059 - 14220*SW2) + MW2*MZ2^7*(44843 - 7633*SW2) + 
          10*MZ2^8*(-341 + 61*SW2) + 160*MW2^7*MZ2*(-1717 + 892*SW2) + 
          8*MW2^5*MZ2^3*(-64760 + 29957*SW2) + 4*MW2^4*MZ2^4*
           (-79159 + 71964*SW2) + MW2^2*MZ2^6*(-210258 + 76805*SW2)) + 
        MT2^5*MW2*(-13440*MW2^8 + MW2^2*MZ2^6*(690261 - 286999*SW2) + 
          4*MW2^4*MZ2^4*(225803 - 201570*SW2) + 40*MZ2^8*(341 - 28*SW2) + 
          14*MW2*MZ2^7*(-11013 + 2143*SW2) - 160*MW2^7*MZ2*
           (-5095 + 2496*SW2) - 24*MW2^5*MZ2^3*(-67777 + 31897*SW2) + 
          23*MW2^3*MZ2^5*(-67957 + 52264*SW2) + 8*MW2^6*MZ2^2*
           (-289791 + 124940*SW2)) + MT2^2*MW2^3*(13440*MW2^9 + 
          7*MW2^4*MZ2^5*(178025 - 142104*SW2) + 8*MW2^7*MZ2^2*
           (246531 - 119180*SW2) + 3*MW2^3*MZ2^6*(15730 - 64971*SW2) + 
          MW2*MZ2^8*(78649 - 26779*SW2) - 10*MZ2^9*(1023 + 59*SW2) + 
          160*MW2^8*MZ2*(-5059 + 1956*SW2) + 24*MW2^6*MZ2^3*
           (-24804 + 28877*SW2) + MW2^2*MZ2^7*(-222276 + 168197*SW2) + 
          4*MW2^5*MZ2^4*(-430115 + 258428*SW2)) + 
        MT2*MW2^4*(-4480*MW2^9 + MW2^2*MZ2^7*(123469 - 85306*SW2) + 
          12*MW2^5*MZ2^4*(59497 - 39738*SW2) + 10*MZ2^9*(341 + 49*SW2) + 
          856*MW2^7*MZ2^2*(-671 + 380*SW2) - 160*MW2^8*MZ2*
           (-1697 + 592*SW2) + MW2*MZ2^8*(-34613 + 9763*SW2) - 
          8*MW2^6*MZ2^3*(4915 + 20057*SW2) + MW2^3*MZ2^6*
           (-164573 + 181627*SW2) + MW2^4*MZ2^5*(-295001 + 283888*SW2)) + 
        MT2^4*MW2*(22400*MW2^9 + MW2^4*MZ2^5*(2572121 - 1943768*SW2) + 
          MW2^2*MZ2^7*(156808 - 8481*SW2) + MW2*MZ2^8*(3923 - 6253*SW2) + 
          10*MZ2^9*(-341 + 83*SW2) + 800*MW2^8*MZ2*(-1687 + 772*SW2) + 
          440*MW2^6*MZ2^3*(-5620 + 2999*SW2) - 40*MW2^7*MZ2^2*
           (-94361 + 40580*SW2) + 4*MW2^5*MZ2^4*(-429527 + 324020*SW2) + 
          MW2^3*MZ2^6*(-985774 + 394873*SW2)) + MT2^3*MW2^2*
         (-22400*MW2^9 + MW2^2*MZ2^7*(72311 - 105962*SW2) + 
          3*MW2^3*MZ2^6*(186129 - 40583*SW2) + 10*MZ2^9*(1023 - 139*SW2) - 
          3160*MW2^6*MZ2^3*(-599 + 411*SW2) - 800*MW2^8*MZ2*
           (-1683 + 712*SW2) + 3*MW2*MZ2^8*(-20533 + 7543*SW2) + 
          40*MW2^7*MZ2^2*(-89589 + 39820*SW2) - 4*MW2^5*MZ2^4*
           (-549601 + 345510*SW2) + MW2^4*MZ2^5*(-2411013 + 1811944*SW2))))*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^3*MZ*
     MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - (CHWB*(1024*MW2^8 - 22*CW2*MZ2^8 + 
      MW2^2*MZ2^5*(MZ2*(1797 - 640*SW2) - 11*MH2*(-3 + SW2)) + 
      320*MW2^7*MZ2*(-7 + 8*SW2) - 16*MW2^6*MZ2^2*(59 + 44*SW2) + 
      MW2^3*MZ2^4*(2*MZ2*(15 - 71*SW2) + MH2*(-39 + 28*SW2)) + 
      MW2*MZ2^6*(-22*CW2*MH2 + MZ2*(-627 + 89*SW2)) - 
      4*MW2^5*MZ2^2*(12*MH2 + MZ2*(-1445 + 964*SW2)) + 
      2*MW2^4*MZ2^3*(MH2*(38 - 24*SW2) + MZ2*(-2399 + 1142*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(4*MW*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*SW*SW2) + (CHWB*CW2*(MW2 - CW2*MZ2)*
     (12*MW2*MZ2^2*(80*MW2^2 - 52*MW2*MZ2 - 19*MZ2^2) + 
      MH2^2*(48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 22*MZ2^3) + 
      4*MH2*MZ2*(-64*MW2^3 + 40*MW2^2*MZ2 + 4*MW2*MZ2^2 + 11*MZ2^3))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*SW*SW2) + (CHWB*CW2*(-24*MT2^4*(MW2 - CW2*MZ2)*
       (80*MW2^4 - 188*MW2^3*MZ2 + 174*MW2^2*MZ2^2 - 77*MW2*MZ2^3 + 
        11*MZ2^4) + 3*MW2*(MW2 + MZ2)*(1280*MW2^7 + 
        MW2^2*MZ2^5*(1081 - 1448*SW2) + 16*MW2^4*MZ2^3*(197 - 155*SW2) + 
        22*MZ2^7*(1 + 4*SW2) - 64*MW2^5*MZ2^2*(13 + 40*SW2) - 
        5*MW2*MZ2^6*(23 + 65*SW2) + 32*MW2^6*MZ2*(-59 + 100*SW2) + 
        12*MW2^3*MZ2^4*(-225 + 296*SW2)) + 
      MT2^3*(-128*MW2^6 + MW2^2*MZ2^4*(15963 - 10204*SW2) + 
        44*MZ2^6*(23 - 14*SW2) - 128*MW2^5*MZ2*(-6 + SW2) - 
        32*MW2^4*MZ2^2*(-78 + 25*SW2) + 4*MW2^3*MZ2^3*(-3119 + 1360*SW2) + 
        MW2*MZ2^5*(-7635 + 6227*SW2)) + MT2*MW2*(-11648*MW2^7 + 
        880*CW2*MZ2^7 + MW2^3*MZ2^4*(27511 - 28620*SW2) - 
        128*MW2^6*MZ2*(-164 + 181*SW2) + 32*MW2^5*MZ2^2*(117 + 643*SW2) + 
        5*MW2*MZ2^6*(-1081 + 1301*SW2) + 4*MW2^4*MZ2^3*(-8555 + 4424*SW2) + 
        MW2^2*MZ2^5*(-1854 + 7567*SW2)) + 
      MT2^2*(9856*MW2^7 + 16*MW2^5*MZ2^2*(1563 - 1406*SW2) + 
        66*MZ2^7*(1 + 3*SW2) + 16*MW2^4*MZ2^3*(478 + 31*SW2) + 
        256*MW2^6*MZ2*(-111 + 61*SW2) - 121*MW2^2*MZ2^5*(-129 + 118*SW2) + 
        MW2*MZ2^6*(-2105 + 323*SW2) + 2*MW2^3*MZ2^4*(-13833 + 10192*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(6*MW*MZ*(-MW2 + MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (CHWB*MW2*(-96*MT2^4*MW2*(MW2 - CW2*MZ2)*(20*MW2^3 - 42*MW2^2*MZ2 + 
        33*MW2*MZ2^2 - 11*MZ2^3) + MW2^2*(MW2 - CW2*MZ2)*
       (2688*MW2^6 + 6944*MW2^5*MZ2 - 3592*MW2^4*MZ2^2 - 7300*MW2^3*MZ2^3 + 
        814*MW2^2*MZ2^4 + 1315*MW2*MZ2^5 + 22*MZ2^6) + 
      24*MT2^3*(20*MW2^3 - 42*MW2^2*MZ2 + 33*MW2*MZ2^2 - 11*MZ2^3)*
       (4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 4*MW2^2*MZ2*(-3 + SW2) - 
        MZ2^3*SW2) - MT2*(7296*MW2^8 + 22*CW2*MZ2^8 + 
        MW2*MZ2^7*(1249 - 1271*SW2) + 128*MW2^7*MZ2*(14 + 57*SW2) - 
        128*MW2^4*MZ2^4*(-131 + 83*SW2) + 16*MW2^6*MZ2^2*(-1505 + 388*SW2) - 
        16*MW2^5*MZ2^3*(-381 + 649*SW2) + 8*MW2^3*MZ2^5*(-757 + 885*SW2) + 
        MW2^2*MZ2^6*(-3087 + 2608*SW2)) + 
      MT2^2*(4608*MW2^7 + MW2^2*MZ2^5*(5781 - 4514*SW2) + 
        4*MW2^4*MZ2^3*(1305 - 1066*SW2) + 22*MZ2^7*(-1 + 13*SW2) + 
        32*MW2^6*MZ2*(7 + 144*SW2) + 8*MW2^5*MZ2^2*(-1401 + 364*SW2) - 
        2*MW2^3*MZ2^4*(1127 + 386*SW2) + MW2*MZ2^6*(-2349 + 2635*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(4*MW*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) + 
   (6*CHWB*MW2^3*(-112*MW2^5 + 110*MZ2^5 - MW2^2*MZ2^3*(107 + 27*SW2) + 
      4*MW2^4*MZ2*(-3 + 32*SW2) + 4*MW2*MZ2^4*(-54 + 43*SW2) + 
      MW2^3*MZ2^2*(337 + 132*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) - 
   (6*CHWB*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (CHWB*MW2*(MW2 + MZ2)*(2*MZ2^5*(33 - 5*SW2) - 4*MW2^4*MZ2*(-99 + 4*SW2) + 
      48*MW2^5*(-7 + 8*SW2) + MW2*MZ2^4*(9 + 31*SW2) + 
      3*MW2^2*MZ2^3*(-146 + 51*SW2) + MW2^3*MZ2^2*(303 + 52*SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) - 
   (2*CHWB*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Class[4] + 
 (12*MZ2*VMU^2*(-8*MW2^3*CHd[1, 1] + 12*MW2^2*MZ2*CHd[1, 1] - 
    9*MW2*MZ2^2*CHd[1, 1] + 5*MZ2^3*CHd[1, 1] - 8*MW2^3*CHd[2, 2] + 
    12*MW2^2*MZ2*CHd[2, 2] - 9*MW2*MZ2^2*CHd[2, 2] + 5*MZ2^3*CHd[2, 2] + 
    80*MW2^3*CHd[3, 3] - 168*MW2^2*MZ2*CHd[3, 3] + 132*MW2*MZ2^2*CHd[3, 3] - 
    44*MZ2^3*CHd[3, 3] + (32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 11*MZ2^3)*
     CHe[Leff, Leff] + (-32*MW2^3 + 24*MW2^2*MZ2 + 30*MW2*MZ2^2 - 22*MZ2^3)*
     CHl1[Leff, Leff] - 32*MW2^3*CHl3[Leff, Leff] + 
    24*MW2^2*MZ2*CHl3[Leff, Leff] + 30*MW2*MZ2^2*CHl3[Leff, Leff] - 
    22*MZ2^3*CHl3[Leff, Leff] + 8*MW2^3*CHq1[1, 1] - 
    12*MW2^2*MZ2*CHq1[1, 1] + 9*MW2*MZ2^2*CHq1[1, 1] - 5*MZ2^3*CHq1[1, 1] + 
    8*MW2^3*CHq1[2, 2] - 12*MW2^2*MZ2*CHq1[2, 2] + 9*MW2*MZ2^2*CHq1[2, 2] - 
    5*MZ2^3*CHq1[2, 2] + 80*MW2^3*CHq1[3, 3] - 48*MW2^2*MZ2*CHq1[3, 3] + 
    22*MZ2^3*CHq1[3, 3] - 24*MW2^3*CHq3[1, 1] + 12*MW2^2*MZ2*CHq3[1, 1] - 
    15*MW2*MZ2^2*CHq3[1, 1] - 24*MW2^3*CHq3[2, 2] + 12*MW2^2*MZ2*CHq3[2, 2] - 
    15*MW2*MZ2^2*CHq3[2, 2] + 80*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] + 
    22*MZ2^3*CHq3[3, 3] + 16*MW2^3*CHu[1, 1] - 24*MW2^2*MZ2*CHu[1, 1] + 
    18*MW2*MZ2^2*CHu[1, 1] - 10*MZ2^3*CHu[1, 1] + 16*MW2^3*CHu[2, 2] - 
    24*MW2^2*MZ2*CHu[2, 2] + 18*MW2*MZ2^2*CHu[2, 2] - 10*MZ2^3*CHu[2, 2])*
   Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (-1/4*(MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
      (8*MW2^3*CHd[1, 1] - 12*MW2^2*MZ2*CHd[1, 1] + 9*MW2*MZ2^2*CHd[1, 1] - 
       5*MZ2^3*CHd[1, 1] + 8*MW2^3*CHd[2, 2] - 12*MW2^2*MZ2*CHd[2, 2] + 
       9*MW2*MZ2^2*CHd[2, 2] - 5*MZ2^3*CHd[2, 2] - 80*MW2^3*CHd[3, 3] + 
       168*MW2^2*MZ2*CHd[3, 3] - 132*MW2*MZ2^2*CHd[3, 3] + 
       44*MZ2^3*CHd[3, 3] + (-32*MW2^3 + 8*MW2^2*MZ2 + 26*MW2*MZ2^2 - 
         11*MZ2^3)*CHe[Leff, Leff] + (32*MW2^3 - 24*MW2^2*MZ2 - 
         30*MW2*MZ2^2 + 22*MZ2^3)*CHl1[Leff, Leff] + 
       32*MW2^3*CHl3[Leff, Leff] - 24*MW2^2*MZ2*CHl3[Leff, Leff] - 
       30*MW2*MZ2^2*CHl3[Leff, Leff] + 22*MZ2^3*CHl3[Leff, Leff] - 
       8*MW2^3*CHq1[1, 1] + 12*MW2^2*MZ2*CHq1[1, 1] - 
       9*MW2*MZ2^2*CHq1[1, 1] + 5*MZ2^3*CHq1[1, 1] - 8*MW2^3*CHq1[2, 2] + 
       12*MW2^2*MZ2*CHq1[2, 2] - 9*MW2*MZ2^2*CHq1[2, 2] + 
       5*MZ2^3*CHq1[2, 2] - 80*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] - 
       22*MZ2^3*CHq1[3, 3] + 24*MW2^3*CHq3[1, 1] - 12*MW2^2*MZ2*CHq3[1, 1] + 
       15*MW2*MZ2^2*CHq3[1, 1] + 24*MW2^3*CHq3[2, 2] - 
       12*MW2^2*MZ2*CHq3[2, 2] + 15*MW2*MZ2^2*CHq3[2, 2] - 
       80*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] - 22*MZ2^3*CHq3[3, 3] - 
       16*MW2^3*CHu[1, 1] + 24*MW2^2*MZ2*CHu[1, 1] - 18*MW2*MZ2^2*CHu[1, 1] + 
       10*MZ2^3*CHu[1, 1] - 16*MW2^3*CHu[2, 2] + 24*MW2^2*MZ2*CHu[2, 2] - 
       18*MW2*MZ2^2*CHu[2, 2] + 10*MZ2^3*CHu[2, 2]))/
     ((MH2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (8*MW2^3*CHd[1, 1] - 12*MW2^2*MZ2*CHd[1, 1] + 9*MW2*MZ2^2*CHd[1, 1] - 
      5*MZ2^3*CHd[1, 1] + 8*MW2^3*CHd[2, 2] - 12*MW2^2*MZ2*CHd[2, 2] + 
      9*MW2*MZ2^2*CHd[2, 2] - 5*MZ2^3*CHd[2, 2] - 80*MW2^3*CHd[3, 3] + 
      168*MW2^2*MZ2*CHd[3, 3] - 132*MW2*MZ2^2*CHd[3, 3] + 
      44*MZ2^3*CHd[3, 3] + (-32*MW2^3 + 8*MW2^2*MZ2 + 26*MW2*MZ2^2 - 
        11*MZ2^3)*CHe[Leff, Leff] + (32*MW2^3 - 24*MW2^2*MZ2 - 30*MW2*MZ2^2 + 
        22*MZ2^3)*CHl1[Leff, Leff] + 32*MW2^3*CHl3[Leff, Leff] - 
      24*MW2^2*MZ2*CHl3[Leff, Leff] - 30*MW2*MZ2^2*CHl3[Leff, Leff] + 
      22*MZ2^3*CHl3[Leff, Leff] - 8*MW2^3*CHq1[1, 1] + 
      12*MW2^2*MZ2*CHq1[1, 1] - 9*MW2*MZ2^2*CHq1[1, 1] + 5*MZ2^3*CHq1[1, 1] - 
      8*MW2^3*CHq1[2, 2] + 12*MW2^2*MZ2*CHq1[2, 2] - 9*MW2*MZ2^2*CHq1[2, 2] + 
      5*MZ2^3*CHq1[2, 2] - 80*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] - 
      22*MZ2^3*CHq1[3, 3] + 24*MW2^3*CHq3[1, 1] - 12*MW2^2*MZ2*CHq3[1, 1] + 
      15*MW2*MZ2^2*CHq3[1, 1] + 24*MW2^3*CHq3[2, 2] - 
      12*MW2^2*MZ2*CHq3[2, 2] + 15*MW2*MZ2^2*CHq3[2, 2] - 
      80*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] - 22*MZ2^3*CHq3[3, 3] - 
      16*MW2^3*CHu[1, 1] + 24*MW2^2*MZ2*CHu[1, 1] - 18*MW2*MZ2^2*CHu[1, 1] + 
      10*MZ2^3*CHu[1, 1] - 16*MW2^3*CHu[2, 2] + 24*MW2^2*MZ2*CHu[2, 2] - 
      18*MW2*MZ2^2*CHu[2, 2] + 10*MZ2^3*CHu[2, 2]))/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (6*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(-704*MW2^7*CHd[1, 1] - 
      480*MW2^6*MZ2*CHd[1, 1] + 1008*MW2^5*MZ2^2*CHd[1, 1] - 
      380*MW2^4*MZ2^3*CHd[1, 1] + 1461*MW2^3*MZ2^4*CHd[1, 1] - 
      1863*MW2^2*MZ2^5*CHd[1, 1] + 958*MW2*MZ2^6*CHd[1, 1] - 
      704*MW2^7*CHd[2, 2] - 480*MW2^6*MZ2*CHd[2, 2] + 
      1008*MW2^5*MZ2^2*CHd[2, 2] - 380*MW2^4*MZ2^3*CHd[2, 2] + 
      1461*MW2^3*MZ2^4*CHd[2, 2] - 1863*MW2^2*MZ2^5*CHd[2, 2] + 
      958*MW2*MZ2^6*CHd[2, 2] + 7040*MW2^7*CHd[3, 3] - 
      9984*MW2^6*MZ2*CHd[3, 3] - 14064*MW2^5*MZ2^2*CHd[3, 3] + 
      42728*MW2^4*MZ2^3*CHd[3, 3] - 40812*MW2^3*MZ2^4*CHd[3, 3] + 
      18348*MW2^2*MZ2^5*CHd[3, 3] - 3256*MW2*MZ2^6*CHd[3, 3] + 
      (-18304*MW2^7 + 29632*MW2^6*MZ2 + 6400*MW2^5*MZ2^2 - 
        67536*MW2^4*MZ2^3 + 64802*MW2^3*MZ2^4 - 20017*MW2^2*MZ2^5 - 
        5258*MW2*MZ2^6 + 3234*MZ2^7)*CHe[Leff, Leff] + 
      2*(9152*MW2^7 - 19392*MW2^6*MZ2 + 1920*MW2^5*MZ2^2 + 
        37928*MW2^4*MZ2^3 - 47205*MW2^3*MZ2^4 + 18807*MW2^2*MZ2^5 + 
        2024*MW2*MZ2^6 - 3234*MZ2^7)*CHl1[Leff, Leff] - 
      7040*MW2^7*CHl3[1, 1] - 2496*MW2^6*MZ2*CHl3[1, 1] + 
      14832*MW2^5*MZ2^2*CHl3[1, 1] - 16256*MW2^4*MZ2^3*CHl3[1, 1] + 
      2856*MW2^3*MZ2^4*CHl3[1, 1] + 2970*MW2^2*MZ2^5*CHl3[1, 1] - 
      2156*MW2*MZ2^6*CHl3[1, 1] - 7040*MW2^7*CHl3[2, 2] - 
      2496*MW2^6*MZ2*CHl3[2, 2] + 14832*MW2^5*MZ2^2*CHl3[2, 2] - 
      16256*MW2^4*MZ2^3*CHl3[2, 2] + 2856*MW2^3*MZ2^4*CHl3[2, 2] + 
      2970*MW2^2*MZ2^5*CHl3[2, 2] - 2156*MW2*MZ2^6*CHl3[2, 2] + 
      23936*MW2^7*CHl3[Leff, Leff] - 37632*MW2^6*MZ2*CHl3[Leff, Leff] - 
      14112*MW2^5*MZ2^2*CHl3[Leff, Leff] + 87440*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 87318*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      25794*MW2^2*MZ2^5*CHl3[Leff, Leff] + 8360*MW2*MZ2^6*CHl3[Leff, Leff] - 
      6468*MZ2^7*CHl3[Leff, Leff] + 704*MW2^7*CHq1[1, 1] + 
      480*MW2^6*MZ2*CHq1[1, 1] - 1008*MW2^5*MZ2^2*CHq1[1, 1] + 
      380*MW2^4*MZ2^3*CHq1[1, 1] - 1461*MW2^3*MZ2^4*CHq1[1, 1] + 
      1863*MW2^2*MZ2^5*CHq1[1, 1] - 958*MW2*MZ2^6*CHq1[1, 1] + 
      704*MW2^7*CHq1[2, 2] + 480*MW2^6*MZ2*CHq1[2, 2] - 
      1008*MW2^5*MZ2^2*CHq1[2, 2] + 380*MW2^4*MZ2^3*CHq1[2, 2] - 
      1461*MW2^3*MZ2^4*CHq1[2, 2] + 1863*MW2^2*MZ2^5*CHq1[2, 2] - 
      958*MW2*MZ2^6*CHq1[2, 2] + 7040*MW2^7*CHq1[3, 3] + 
      11136*MW2^6*MZ2*CHq1[3, 3] - 20016*MW2^5*MZ2^2*CHq1[3, 3] - 
      4264*MW2^4*MZ2^3*CHq1[3, 3] + 32892*MW2^3*MZ2^4*CHq1[3, 3] - 
      26136*MW2^2*MZ2^5*CHq1[3, 3] + 8096*MW2*MZ2^6*CHq1[3, 3] + 
      2112*MW2^7*CHq3[1, 1] - 1632*MW2^6*MZ2*CHq3[1, 1] - 
      6384*MW2^5*MZ2^2*CHq3[1, 1] + 8796*MW2^4*MZ2^3*CHq3[1, 1] - 
      3687*MW2^3*MZ2^4*CHq3[1, 1] + 66*MW2^2*MZ2^5*CHq3[1, 1] + 
      2112*MW2^7*CHq3[2, 2] - 1632*MW2^6*MZ2*CHq3[2, 2] - 
      6384*MW2^5*MZ2^2*CHq3[2, 2] + 8796*MW2^4*MZ2^3*CHq3[2, 2] - 
      3687*MW2^3*MZ2^4*CHq3[2, 2] + 66*MW2^2*MZ2^5*CHq3[2, 2] + 
      7040*MW2^7*CHq3[3, 3] + 11136*MW2^6*MZ2*CHq3[3, 3] - 
      20016*MW2^5*MZ2^2*CHq3[3, 3] - 4264*MW2^4*MZ2^3*CHq3[3, 3] + 
      32892*MW2^3*MZ2^4*CHq3[3, 3] - 26136*MW2^2*MZ2^5*CHq3[3, 3] + 
      8096*MW2*MZ2^6*CHq3[3, 3] + 1408*MW2^7*CHu[1, 1] + 
      960*MW2^6*MZ2*CHu[1, 1] - 2016*MW2^5*MZ2^2*CHu[1, 1] + 
      760*MW2^4*MZ2^3*CHu[1, 1] - 2922*MW2^3*MZ2^4*CHu[1, 1] + 
      3726*MW2^2*MZ2^5*CHu[1, 1] - 1916*MW2*MZ2^6*CHu[1, 1] + 
      1408*MW2^7*CHu[2, 2] + 960*MW2^6*MZ2*CHu[2, 2] - 
      2016*MW2^5*MZ2^2*CHu[2, 2] + 760*MW2^4*MZ2^3*CHu[2, 2] - 
      2922*MW2^3*MZ2^4*CHu[2, 2] + 3726*MW2^2*MZ2^5*CHu[2, 2] - 
      1916*MW2*MZ2^6*CHu[2, 2]))/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-5184*MW2^7*MZ2*CHd[1, 1] + 4896*MW2^6*MZ2^2*CHd[1, 1] + 
      432*MW2^5*MZ2^3*CHd[1, 1] - 1332*MW2^4*MZ2^4*CHd[1, 1] + 
      3555*MW2^3*MZ2^5*CHd[1, 1] - 3564*MW2^2*MZ2^6*CHd[1, 1] + 
      1197*MW2*MZ2^7*CHd[1, 1] - 5184*MW2^7*MZ2*CHd[2, 2] + 
      4896*MW2^6*MZ2^2*CHd[2, 2] + 432*MW2^5*MZ2^3*CHd[2, 2] - 
      1332*MW2^4*MZ2^4*CHd[2, 2] + 3555*MW2^3*MZ2^5*CHd[2, 2] - 
      3564*MW2^2*MZ2^6*CHd[2, 2] + 1197*MW2*MZ2^7*CHd[2, 2] + 
      34944*MW2^7*MZ2*CHd[3, 3] - 79296*MW2^6*MZ2^2*CHd[3, 3] + 
      36048*MW2^5*MZ2^3*CHd[3, 3] + 49680*MW2^4*MZ2^4*CHd[3, 3] - 
      67044*MW2^3*MZ2^5*CHd[3, 3] + 29616*MW2^2*MZ2^6*CHd[3, 3] - 
      3948*MW2*MZ2^7*CHd[3, 3] + (-33792*MW2^8 + 61696*MW2^7*MZ2 - 
        3584*MW2^6*MZ2^2 - 66576*MW2^5*MZ2^3 + 6256*MW2^4*MZ2^4 + 
        50794*MW2^3*MZ2^5 - 30357*MW2^2*MZ2^6 + 2527*MW2*MZ2^7 + 1372*MZ2^8)*
       CHe[Leff, Leff] + 4*(8448*MW2^8 - 21760*MW2^7*MZ2 + 8176*MW2^6*MZ2^2 + 
        21936*MW2^5*MZ2^3 - 12202*MW2^4*MZ2^4 - 15509*MW2^3*MZ2^5 + 
        14355*MW2^2*MZ2^6 - 2758*MW2*MZ2^7 - 686*MZ2^8)*CHl1[Leff, Leff] - 
      11264*MW2^8*CHl3[1, 1] - 5120*MW2^7*MZ2*CHl3[1, 1] + 
      7872*MW2^6*MZ2^2*CHl3[1, 1] + 1840*MW2^5*MZ2^3*CHl3[1, 1] - 
      9344*MW2^4*MZ2^4*CHl3[1, 1] - 1266*MW2^3*MZ2^5*CHl3[1, 1] + 
      5446*MW2^2*MZ2^6*CHl3[1, 1] - 2744*MW2*MZ2^7*CHl3[1, 1] - 
      11264*MW2^8*CHl3[2, 2] - 5120*MW2^7*MZ2*CHl3[2, 2] + 
      7872*MW2^6*MZ2^2*CHl3[2, 2] + 1840*MW2^5*MZ2^3*CHl3[2, 2] - 
      9344*MW2^4*MZ2^4*CHl3[2, 2] - 1266*MW2^3*MZ2^5*CHl3[2, 2] + 
      5446*MW2^2*MZ2^6*CHl3[2, 2] - 2744*MW2*MZ2^7*CHl3[2, 2] + 
      33792*MW2^8*CHl3[Leff, Leff] - 53248*MW2^7*MZ2*CHl3[Leff, Leff] + 
      5824*MW2^6*MZ2^2*CHl3[Leff, Leff] + 40704*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 7064*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      61724*MW2^3*MZ2^5*CHl3[Leff, Leff] + 28428*MW2^2*MZ2^6*
       CHl3[Leff, Leff] + 1904*MW2*MZ2^7*CHl3[Leff, Leff] - 
      2744*MZ2^8*CHl3[Leff, Leff] + 9408*MW2^7*MZ2*CHq1[1, 1] - 
      11424*MW2^6*MZ2^2*CHq1[1, 1] + 2544*MW2^5*MZ2^3*CHq1[1, 1] + 
      3924*MW2^4*MZ2^4*CHq1[1, 1] - 9285*MW2^3*MZ2^5*CHq1[1, 1] + 
      7500*MW2^2*MZ2^6*CHq1[1, 1] - 2667*MW2*MZ2^7*CHq1[1, 1] + 
      9408*MW2^7*MZ2*CHq1[2, 2] - 11424*MW2^6*MZ2^2*CHq1[2, 2] + 
      2544*MW2^5*MZ2^3*CHq1[2, 2] + 3924*MW2^4*MZ2^4*CHq1[2, 2] - 
      9285*MW2^3*MZ2^5*CHq1[2, 2] + 7500*MW2^2*MZ2^6*CHq1[2, 2] - 
      2667*MW2*MZ2^7*CHq1[2, 2] + 34944*MW2^7*MZ2*CHq1[3, 3] + 
      4800*MW2^6*MZ2^2*CHq1[3, 3] - 66768*MW2^5*MZ2^3*CHq1[3, 3] + 
      40752*MW2^4*MZ2^4*CHq1[3, 3] + 28896*MW2^3*MZ2^5*CHq1[3, 3] - 
      36804*MW2^2*MZ2^6*CHq1[3, 3] + 11676*MW2*MZ2^7*CHq1[3, 3] + 
      11264*MW2^8*CHq3[1, 1] - 6208*MW2^7*MZ2*CHq3[1, 1] - 
      15264*MW2^6*MZ2^2*CHq3[1, 1] + 15824*MW2^5*MZ2^3*CHq3[1, 1] + 
      596*MW2^4*MZ2^4*CHq3[1, 1] - 4005*MW2^3*MZ2^5*CHq3[1, 1] + 
      6320*MW2^2*MZ2^6*CHq3[1, 1] - 2695*MW2*MZ2^7*CHq3[1, 1] + 
      11264*MW2^8*CHq3[2, 2] - 6208*MW2^7*MZ2*CHq3[2, 2] - 
      15264*MW2^6*MZ2^2*CHq3[2, 2] + 15824*MW2^5*MZ2^3*CHq3[2, 2] + 
      596*MW2^4*MZ2^4*CHq3[2, 2] - 4005*MW2^3*MZ2^5*CHq3[2, 2] + 
      6320*MW2^2*MZ2^6*CHq3[2, 2] - 2695*MW2*MZ2^7*CHq3[2, 2] + 
      34944*MW2^7*MZ2*CHq3[3, 3] + 4800*MW2^6*MZ2^2*CHq3[3, 3] - 
      66768*MW2^5*MZ2^3*CHq3[3, 3] + 40752*MW2^4*MZ2^4*CHq3[3, 3] + 
      28896*MW2^3*MZ2^5*CHq3[3, 3] - 36804*MW2^2*MZ2^6*CHq3[3, 3] + 
      11676*MW2*MZ2^7*CHq3[3, 3] + 10368*MW2^7*MZ2*CHu[1, 1] - 
      9792*MW2^6*MZ2^2*CHu[1, 1] - 864*MW2^5*MZ2^3*CHu[1, 1] + 
      2664*MW2^4*MZ2^4*CHu[1, 1] - 7110*MW2^3*MZ2^5*CHu[1, 1] + 
      7128*MW2^2*MZ2^6*CHu[1, 1] - 2394*MW2*MZ2^7*CHu[1, 1] + 
      10368*MW2^7*MZ2*CHu[2, 2] - 9792*MW2^6*MZ2^2*CHu[2, 2] - 
      864*MW2^5*MZ2^3*CHu[2, 2] + 2664*MW2^4*MZ2^4*CHu[2, 2] - 
      7110*MW2^3*MZ2^5*CHu[2, 2] + 7128*MW2^2*MZ2^6*CHu[2, 2] - 
      2394*MW2*MZ2^7*CHu[2, 2]))/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (3*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (-864*MT2^3*MW2^5*MZ2*CHd[1, 1] + 2592*MT2*MW2^7*MZ2*CHd[1, 1] - 
      1728*MW2^8*MZ2*CHd[1, 1] + 1872*MT2^3*MW2^4*MZ2^2*CHd[1, 1] - 
      1728*MT2^2*MW2^5*MZ2^2*CHd[1, 1] - 2160*MT2*MW2^6*MZ2^2*CHd[1, 1] - 
      576*MW2^7*MZ2^2*CHd[1, 1] - 1260*MT2^3*MW2^3*MZ2^3*CHd[1, 1] + 
      3312*MT2^2*MW2^4*MZ2^3*CHd[1, 1] - 3708*MT2*MW2^5*MZ2^3*CHd[1, 1] + 
      4680*MW2^6*MZ2^3*CHd[1, 1] - 1800*MT2^2*MW2^3*MZ2^4*CHd[1, 1] + 
      5040*MT2*MW2^4*MZ2^4*CHd[1, 1] - 2700*MW2^5*MZ2^4*CHd[1, 1] + 
      369*MT2^3*MW2*MZ2^5*CHd[1, 1] - 270*MT2^2*MW2^2*MZ2^5*CHd[1, 1] - 
      1107*MT2*MW2^3*MZ2^5*CHd[1, 1] - 612*MW2^4*MZ2^5*CHd[1, 1] - 
      117*MT2^3*MZ2^6*CHd[1, 1] + 603*MT2^2*MW2*MZ2^6*CHd[1, 1] - 
      1125*MT2*MW2^2*MZ2^6*CHd[1, 1] + 936*MW2^3*MZ2^6*CHd[1, 1] - 
      117*MT2^2*MZ2^7*CHd[1, 1] + 468*MT2*MW2*MZ2^7*CHd[1, 1] - 
      864*MT2^3*MW2^5*MZ2*CHd[2, 2] + 2592*MT2*MW2^7*MZ2*CHd[2, 2] - 
      1728*MW2^8*MZ2*CHd[2, 2] + 1872*MT2^3*MW2^4*MZ2^2*CHd[2, 2] - 
      1728*MT2^2*MW2^5*MZ2^2*CHd[2, 2] - 2160*MT2*MW2^6*MZ2^2*CHd[2, 2] - 
      576*MW2^7*MZ2^2*CHd[2, 2] - 1260*MT2^3*MW2^3*MZ2^3*CHd[2, 2] + 
      3312*MT2^2*MW2^4*MZ2^3*CHd[2, 2] - 3708*MT2*MW2^5*MZ2^3*CHd[2, 2] + 
      4680*MW2^6*MZ2^3*CHd[2, 2] - 1800*MT2^2*MW2^3*MZ2^4*CHd[2, 2] + 
      5040*MT2*MW2^4*MZ2^4*CHd[2, 2] - 2700*MW2^5*MZ2^4*CHd[2, 2] + 
      369*MT2^3*MW2*MZ2^5*CHd[2, 2] - 270*MT2^2*MW2^2*MZ2^5*CHd[2, 2] - 
      1107*MT2*MW2^3*MZ2^5*CHd[2, 2] - 612*MW2^4*MZ2^5*CHd[2, 2] - 
      117*MT2^3*MZ2^6*CHd[2, 2] + 603*MT2^2*MW2*MZ2^6*CHd[2, 2] - 
      1125*MT2*MW2^2*MZ2^6*CHd[2, 2] + 936*MW2^3*MZ2^6*CHd[2, 2] - 
      117*MT2^2*MZ2^7*CHd[2, 2] + 468*MT2*MW2*MZ2^7*CHd[2, 2] - 
      1920*MT2^3*MW2^5*MZ2*CHd[3, 3] + 5760*MT2*MW2^7*MZ2*CHd[3, 3] - 
      3840*MW2^8*MZ2*CHd[3, 3] + 4032*MT2^3*MW2^4*MZ2^2*CHd[3, 3] - 
      3840*MT2^2*MW2^5*MZ2^2*CHd[3, 3] - 4416*MT2*MW2^6*MZ2^2*CHd[3, 3] - 
      1536*MW2^7*MZ2^2*CHd[3, 3] - 2688*MT2^3*MW2^3*MZ2^3*CHd[3, 3] + 
      7104*MT2^2*MW2^4*MZ2^3*CHd[3, 3] - 8064*MT2*MW2^5*MZ2^3*CHd[3, 3] + 
      9984*MW2^6*MZ2^3*CHd[3, 3] + 48*MT2^3*MW2^2*MZ2^4*CHd[3, 3] - 
      3840*MT2^2*MW2^3*MZ2^4*CHd[3, 3] + 10608*MT2*MW2^4*MZ2^4*CHd[3, 3] - 
      5664*MW2^5*MZ2^4*CHd[3, 3] + 792*MT2^3*MW2*MZ2^5*CHd[3, 3] - 
      480*MT2^2*MW2^2*MZ2^5*CHd[3, 3] - 2568*MT2*MW2^3*MZ2^5*CHd[3, 3] - 
      1056*MW2^4*MZ2^5*CHd[3, 3] - 264*MT2^3*MZ2^6*CHd[3, 3] + 
      1320*MT2^2*MW2*MZ2^6*CHd[3, 3] - 2376*MT2*MW2^2*MZ2^6*CHd[3, 3] + 
      2112*MW2^3*MZ2^6*CHd[3, 3] - 264*MT2^2*MZ2^7*CHd[3, 3] + 
      1056*MT2*MW2*MZ2^7*CHd[3, 3] + (2*MW2 - MZ2)*
       (-6*MT2^2*MZ2^2*(-1456*MW2^4 + 3304*MW2^3*MZ2 - 2634*MW2^2*MZ2^2 + 
          856*MW2*MZ2^3 + 11*MZ2^4) + MT2^3*MZ2*(3488*MW2^4 - 
          9776*MW2^3*MZ2 + 9372*MW2^2*MZ2^2 - 4124*MW2*MZ2^3 + 473*MZ2^4) - 
        12*MW2^2*(1760*MW2^6 - 1424*MW2^5*MZ2 - 1852*MW2^4*MZ2^2 + 
          4952*MW2^3*MZ2^3 - 2620*MW2^2*MZ2^4 + 22*MW2*MZ2^5 + 539*MZ2^6) + 
        MT2*(21120*MW2^7 - 41696*MW2^6*MZ2 + 27552*MW2^5*MZ2^2 + 
          25492*MW2^4*MZ2^3 - 39732*MW2^3*MZ2^4 + 17715*MW2^2*MZ2^5 + 
          671*MW2*MZ2^6 - 1078*MZ2^7))*CHe[Leff, Leff] - 
      2*MZ2*(MT2^3*MZ2*(-3488*MW2^4 + 9776*MW2^3*MZ2 - 9372*MW2^2*MZ2^2 + 
          4124*MW2*MZ2^3 - 473*MZ2^4) + 6*MT2^2*MZ2^2*(-1456*MW2^4 + 
          3304*MW2^3*MZ2 - 2634*MW2^2*MZ2^2 + 856*MW2*MZ2^3 + 11*MZ2^4) + 
        12*MW2^2*(1760*MW2^6 - 1424*MW2^5*MZ2 - 1852*MW2^4*MZ2^2 + 
          4952*MW2^3*MZ2^3 - 2620*MW2^2*MZ2^4 + 22*MW2*MZ2^5 + 539*MZ2^6) - 
        MT2*(21120*MW2^7 - 41696*MW2^6*MZ2 + 27552*MW2^5*MZ2^2 + 
          25492*MW2^4*MZ2^3 - 39732*MW2^3*MZ2^4 + 17715*MW2^2*MZ2^5 + 
          671*MW2*MZ2^6 - 1078*MZ2^7))*SW2*CHl1[Leff, Leff] - 
      7040*MT2^3*MW2^6*CHl3[1, 1] + 21120*MT2*MW2^8*CHl3[1, 1] - 
      14080*MW2^9*CHl3[1, 1] + 15104*MT2^3*MW2^5*MZ2*CHl3[1, 1] - 
      14080*MT2^2*MW2^6*MZ2*CHl3[1, 1] - 17152*MT2*MW2^7*MZ2*CHl3[1, 1] - 
      4992*MW2^8*MZ2*CHl3[1, 1] - 14128*MT2^3*MW2^4*MZ2^2*CHl3[1, 1] + 
      26688*MT2^2*MW2^5*MZ2^2*CHl3[1, 1] - 18032*MT2*MW2^6*MZ2^2*CHl3[1, 1] + 
      29664*MW2^7*MZ2^2*CHl3[1, 1] + 4584*MT2^3*MW2^3*MZ2^3*CHl3[1, 1] - 
      22464*MT2^2*MW2^4*MZ2^3*CHl3[1, 1] + 42760*MT2*MW2^5*MZ2^3*CHl3[1, 1] - 
      32512*MW2^6*MZ2^3*CHl3[1, 1] + 1816*MT2^3*MW2^2*MZ2^4*CHl3[1, 1] + 
      5000*MT2^2*MW2^3*MZ2^4*CHl3[1, 1] - 23784*MT2*MW2^4*MZ2^4*CHl3[1, 1] + 
      5712*MW2^5*MZ2^4*CHl3[1, 1] - 2090*MT2^3*MW2*MZ2^5*CHl3[1, 1] + 
      3840*MT2^2*MW2^2*MZ2^5*CHl3[1, 1] - 994*MT2*MW2^3*MZ2^5*CHl3[1, 1] + 
      5940*MW2^4*MZ2^5*CHl3[1, 1] + 539*MT2^3*MZ2^6*CHl3[1, 1] - 
      3168*MT2^2*MW2*MZ2^6*CHl3[1, 1] + 6743*MT2*MW2^2*MZ2^6*CHl3[1, 1] - 
      4312*MW2^3*MZ2^6*CHl3[1, 1] + 539*MT2^2*MZ2^7*CHl3[1, 1] - 
      2156*MT2*MW2*MZ2^7*CHl3[1, 1] - 7040*MT2^3*MW2^6*CHl3[2, 2] + 
      21120*MT2*MW2^8*CHl3[2, 2] - 14080*MW2^9*CHl3[2, 2] + 
      15104*MT2^3*MW2^5*MZ2*CHl3[2, 2] - 14080*MT2^2*MW2^6*MZ2*CHl3[2, 2] - 
      17152*MT2*MW2^7*MZ2*CHl3[2, 2] - 4992*MW2^8*MZ2*CHl3[2, 2] - 
      14128*MT2^3*MW2^4*MZ2^2*CHl3[2, 2] + 26688*MT2^2*MW2^5*MZ2^2*
       CHl3[2, 2] - 18032*MT2*MW2^6*MZ2^2*CHl3[2, 2] + 
      29664*MW2^7*MZ2^2*CHl3[2, 2] + 4584*MT2^3*MW2^3*MZ2^3*CHl3[2, 2] - 
      22464*MT2^2*MW2^4*MZ2^3*CHl3[2, 2] + 42760*MT2*MW2^5*MZ2^3*CHl3[2, 2] - 
      32512*MW2^6*MZ2^3*CHl3[2, 2] + 1816*MT2^3*MW2^2*MZ2^4*CHl3[2, 2] + 
      5000*MT2^2*MW2^3*MZ2^4*CHl3[2, 2] - 23784*MT2*MW2^4*MZ2^4*CHl3[2, 2] + 
      5712*MW2^5*MZ2^4*CHl3[2, 2] - 2090*MT2^3*MW2*MZ2^5*CHl3[2, 2] + 
      3840*MT2^2*MW2^2*MZ2^5*CHl3[2, 2] - 994*MT2*MW2^3*MZ2^5*CHl3[2, 2] + 
      5940*MW2^4*MZ2^5*CHl3[2, 2] + 539*MT2^3*MZ2^6*CHl3[2, 2] - 
      3168*MT2^2*MW2*MZ2^6*CHl3[2, 2] + 6743*MT2*MW2^2*MZ2^6*CHl3[2, 2] - 
      4312*MW2^3*MZ2^6*CHl3[2, 2] + 539*MT2^2*MZ2^7*CHl3[2, 2] - 
      2156*MT2*MW2*MZ2^7*CHl3[2, 2] - 42240*MT2*MW2^8*CHl3[Leff, Leff] + 
      42240*MW2^9*CHl3[Leff, Leff] - 6976*MT2^3*MW2^5*MZ2*CHl3[Leff, Leff] + 
      125632*MT2*MW2^7*MZ2*CHl3[Leff, Leff] - 76416*MW2^8*MZ2*
       CHl3[Leff, Leff] + 26528*MT2^3*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      17472*MT2^2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 138496*MT2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 10272*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      38296*MT2^3*MW2^3*MZ2^3*CHl3[Leff, Leff] + 57120*MT2^2*MW2^4*MZ2^3*
       CHl3[Leff, Leff] + 4120*MT2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      163296*MW2^6*MZ2^3*CHl3[Leff, Leff] + 26992*MT2^3*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 71256*MT2^2*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      130448*MT2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 181728*MW2^5*MZ2^4*
       CHl3[Leff, Leff] - 9194*MT2^3*MW2*MZ2^5*CHl3[Leff, Leff] + 
      41880*MT2^2*MW2^2*MZ2^5*CHl3[Leff, Leff] - 114894*MT2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 63408*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      946*MT2^3*MZ2^6*CHl3[Leff, Leff] - 10140*MT2^2*MW2*MZ2^6*
       CHl3[Leff, Leff] + 34088*MT2*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      12408*MW2^3*MZ2^6*CHl3[Leff, Leff] - 132*MT2^2*MZ2^7*CHl3[Leff, Leff] + 
      3498*MT2*MW2*MZ2^7*CHl3[Leff, Leff] - 12936*MW2^2*MZ2^7*
       CHl3[Leff, Leff] - 2156*MT2*MZ2^8*CHl3[Leff, Leff] + 
      864*MT2^3*MW2^5*MZ2*CHq1[1, 1] - 2592*MT2*MW2^7*MZ2*CHq1[1, 1] + 
      1728*MW2^8*MZ2*CHq1[1, 1] - 1872*MT2^3*MW2^4*MZ2^2*CHq1[1, 1] + 
      1728*MT2^2*MW2^5*MZ2^2*CHq1[1, 1] + 2160*MT2*MW2^6*MZ2^2*CHq1[1, 1] + 
      576*MW2^7*MZ2^2*CHq1[1, 1] + 1260*MT2^3*MW2^3*MZ2^3*CHq1[1, 1] - 
      3312*MT2^2*MW2^4*MZ2^3*CHq1[1, 1] + 3708*MT2*MW2^5*MZ2^3*CHq1[1, 1] - 
      4680*MW2^6*MZ2^3*CHq1[1, 1] + 1800*MT2^2*MW2^3*MZ2^4*CHq1[1, 1] - 
      5040*MT2*MW2^4*MZ2^4*CHq1[1, 1] + 2700*MW2^5*MZ2^4*CHq1[1, 1] - 
      369*MT2^3*MW2*MZ2^5*CHq1[1, 1] + 270*MT2^2*MW2^2*MZ2^5*CHq1[1, 1] + 
      1107*MT2*MW2^3*MZ2^5*CHq1[1, 1] + 612*MW2^4*MZ2^5*CHq1[1, 1] + 
      117*MT2^3*MZ2^6*CHq1[1, 1] - 603*MT2^2*MW2*MZ2^6*CHq1[1, 1] + 
      1125*MT2*MW2^2*MZ2^6*CHq1[1, 1] - 936*MW2^3*MZ2^6*CHq1[1, 1] + 
      117*MT2^2*MZ2^7*CHq1[1, 1] - 468*MT2*MW2*MZ2^7*CHq1[1, 1] + 
      864*MT2^3*MW2^5*MZ2*CHq1[2, 2] - 2592*MT2*MW2^7*MZ2*CHq1[2, 2] + 
      1728*MW2^8*MZ2*CHq1[2, 2] - 1872*MT2^3*MW2^4*MZ2^2*CHq1[2, 2] + 
      1728*MT2^2*MW2^5*MZ2^2*CHq1[2, 2] + 2160*MT2*MW2^6*MZ2^2*CHq1[2, 2] + 
      576*MW2^7*MZ2^2*CHq1[2, 2] + 1260*MT2^3*MW2^3*MZ2^3*CHq1[2, 2] - 
      3312*MT2^2*MW2^4*MZ2^3*CHq1[2, 2] + 3708*MT2*MW2^5*MZ2^3*CHq1[2, 2] - 
      4680*MW2^6*MZ2^3*CHq1[2, 2] + 1800*MT2^2*MW2^3*MZ2^4*CHq1[2, 2] - 
      5040*MT2*MW2^4*MZ2^4*CHq1[2, 2] + 2700*MW2^5*MZ2^4*CHq1[2, 2] - 
      369*MT2^3*MW2*MZ2^5*CHq1[2, 2] + 270*MT2^2*MW2^2*MZ2^5*CHq1[2, 2] + 
      1107*MT2*MW2^3*MZ2^5*CHq1[2, 2] + 612*MW2^4*MZ2^5*CHq1[2, 2] + 
      117*MT2^3*MZ2^6*CHq1[2, 2] - 603*MT2^2*MW2*MZ2^6*CHq1[2, 2] + 
      1125*MT2*MW2^2*MZ2^6*CHq1[2, 2] - 936*MW2^3*MZ2^6*CHq1[2, 2] + 
      117*MT2^2*MZ2^7*CHq1[2, 2] - 468*MT2*MW2*MZ2^7*CHq1[2, 2] + 
      8640*MT2^3*MW2^5*MZ2*CHq1[3, 3] - 25920*MT2*MW2^7*MZ2*CHq1[3, 3] + 
      17280*MW2^8*MZ2*CHq1[3, 3] - 26784*MT2^3*MW2^4*MZ2^2*CHq1[3, 3] + 
      17280*MT2^2*MW2^5*MZ2^2*CHq1[3, 3] + 45792*MT2*MW2^6*MZ2^2*CHq1[3, 3] - 
      10368*MW2^7*MZ2^2*CHq1[3, 3] + 35640*MT2^3*MW2^3*MZ2^3*CHq1[3, 3] - 
      49248*MT2^2*MW2^4*MZ2^3*CHq1[3, 3] + 216*MT2*MW2^5*MZ2^3*CHq1[3, 3] - 
      41040*MW2^6*MZ2^3*CHq1[3, 3] - 25272*MT2^3*MW2^2*MZ2^4*CHq1[3, 3] + 
      60048*MT2^2*MW2^3*MZ2^4*CHq1[3, 3] - 66744*MT2*MW2^4*MZ2^4*CHq1[3, 3] + 
      71496*MW2^5*MZ2^4*CHq1[3, 3] + 9504*MT2^3*MW2*MZ2^5*CHq1[3, 3] - 
      38340*MT2^2*MW2^2*MZ2^5*CHq1[3, 3] + 72576*MT2*MW2^3*MZ2^5*CHq1[3, 3] - 
      46332*MW2^4*MZ2^5*CHq1[3, 3] - 1485*MT2^3*MZ2^6*CHq1[3, 3] + 
      12474*MT2^2*MW2*MZ2^6*CHq1[3, 3] - 33561*MT2*MW2^2*MZ2^6*CHq1[3, 3] + 
      11880*MW2^3*MZ2^6*CHq1[3, 3] - 1485*MT2^2*MZ2^7*CHq1[3, 3] + 
      5940*MT2*MW2*MZ2^7*CHq1[3, 3] - 2592*MT2^3*MW2^5*MZ2*CHq3[1, 1] + 
      7776*MT2*MW2^7*MZ2*CHq3[1, 1] - 5184*MW2^8*MZ2*CHq3[1, 1] + 
      3024*MT2^3*MW2^4*MZ2^2*CHq3[1, 1] - 5184*MT2^2*MW2^5*MZ2^2*CHq3[1, 1] + 
      1296*MT2*MW2^6*MZ2^2*CHq3[1, 1] - 6912*MW2^7*MZ2^2*CHq3[1, 1] - 
      756*MT2^3*MW2^3*MZ2^3*CHq3[1, 1] + 4752*MT2^2*MW2^4*MZ2^3*CHq3[1, 1] - 
      9828*MT2*MW2^5*MZ2^3*CHq3[1, 1] + 7128*MW2^6*MZ2^3*CHq3[1, 1] - 
      756*MT2^3*MW2^2*MZ2^4*CHq3[1, 1] - 648*MT2^2*MW2^3*MZ2^4*CHq3[1, 1] + 
      5292*MT2*MW2^4*MZ2^4*CHq3[1, 1] - 972*MW2^5*MZ2^4*CHq3[1, 1] + 
      351*MT2^3*MW2*MZ2^5*CHq3[1, 1] - 1458*MT2^2*MW2^2*MZ2^5*CHq3[1, 1] + 
      1971*MT2*MW2^3*MZ2^5*CHq3[1, 1] - 2808*MW2^4*MZ2^5*CHq3[1, 1] + 
      351*MT2^2*MW2*MZ2^6*CHq3[1, 1] - 1404*MT2*MW2^2*MZ2^6*CHq3[1, 1] - 
      2592*MT2^3*MW2^5*MZ2*CHq3[2, 2] + 7776*MT2*MW2^7*MZ2*CHq3[2, 2] - 
      5184*MW2^8*MZ2*CHq3[2, 2] + 3024*MT2^3*MW2^4*MZ2^2*CHq3[2, 2] - 
      5184*MT2^2*MW2^5*MZ2^2*CHq3[2, 2] + 1296*MT2*MW2^6*MZ2^2*CHq3[2, 2] - 
      6912*MW2^7*MZ2^2*CHq3[2, 2] - 756*MT2^3*MW2^3*MZ2^3*CHq3[2, 2] + 
      4752*MT2^2*MW2^4*MZ2^3*CHq3[2, 2] - 9828*MT2*MW2^5*MZ2^3*CHq3[2, 2] + 
      7128*MW2^6*MZ2^3*CHq3[2, 2] - 756*MT2^3*MW2^2*MZ2^4*CHq3[2, 2] - 
      648*MT2^2*MW2^3*MZ2^4*CHq3[2, 2] + 5292*MT2*MW2^4*MZ2^4*CHq3[2, 2] - 
      972*MW2^5*MZ2^4*CHq3[2, 2] + 351*MT2^3*MW2*MZ2^5*CHq3[2, 2] - 
      1458*MT2^2*MW2^2*MZ2^5*CHq3[2, 2] + 1971*MT2*MW2^3*MZ2^5*CHq3[2, 2] - 
      2808*MW2^4*MZ2^5*CHq3[2, 2] + 351*MT2^2*MW2*MZ2^6*CHq3[2, 2] - 
      1404*MT2*MW2^2*MZ2^6*CHq3[2, 2] + 14080*MT2^3*MW2^6*CHq3[3, 3] - 
      42240*MT2*MW2^8*CHq3[3, 3] + 28160*MW2^9*CHq3[3, 3] - 
      21568*MT2^3*MW2^5*MZ2*CHq3[3, 3] + 28160*MT2^2*MW2^6*MZ2*CHq3[3, 3] + 
      8384*MT2*MW2^7*MZ2*CHq3[3, 3] + 27264*MW2^8*MZ2*CHq3[3, 3] + 
      1472*MT2^3*MW2^4*MZ2^2*CHq3[3, 3] - 36096*MT2^2*MW2^5*MZ2^2*
       CHq3[3, 3] + 81856*MT2*MW2^6*MZ2^2*CHq3[3, 3] - 
      69696*MW2^7*MZ2^2*CHq3[3, 3] + 26472*MT2^3*MW2^3*MZ2^3*CHq3[3, 3] - 
      4320*MT2^2*MW2^4*MZ2^3*CHq3[3, 3] - 85304*MT2*MW2^5*MZ2^3*CHq3[3, 3] + 
      23984*MW2^6*MZ2^3*CHq3[3, 3] - 28904*MT2^3*MW2^2*MZ2^4*CHq3[3, 3] + 
      50048*MT2^2*MW2^3*MZ2^4*CHq3[3, 3] - 19176*MT2*MW2^4*MZ2^4*CHq3[3, 3] + 
      60072*MW2^5*MZ2^4*CHq3[3, 3] + 13684*MT2^3*MW2*MZ2^5*CHq3[3, 3] - 
      46020*MT2^2*MW2^2*MZ2^5*CHq3[3, 3] + 74564*MT2*MW2^3*MZ2^5*CHq3[3, 3] - 
      58212*MW2^4*MZ2^5*CHq3[3, 3] - 2563*MT2^3*MZ2^6*CHq3[3, 3] + 
      18810*MT2^2*MW2*MZ2^6*CHq3[3, 3] - 47047*MT2*MW2^2*MZ2^6*CHq3[3, 3] + 
      20504*MW2^3*MZ2^6*CHq3[3, 3] - 2563*MT2^2*MZ2^7*CHq3[3, 3] + 
      10252*MT2*MW2*MZ2^7*CHq3[3, 3] + 1728*MT2^3*MW2^5*MZ2*CHu[1, 1] - 
      5184*MT2*MW2^7*MZ2*CHu[1, 1] + 3456*MW2^8*MZ2*CHu[1, 1] - 
      3744*MT2^3*MW2^4*MZ2^2*CHu[1, 1] + 3456*MT2^2*MW2^5*MZ2^2*CHu[1, 1] + 
      4320*MT2*MW2^6*MZ2^2*CHu[1, 1] + 1152*MW2^7*MZ2^2*CHu[1, 1] + 
      2520*MT2^3*MW2^3*MZ2^3*CHu[1, 1] - 6624*MT2^2*MW2^4*MZ2^3*CHu[1, 1] + 
      7416*MT2*MW2^5*MZ2^3*CHu[1, 1] - 9360*MW2^6*MZ2^3*CHu[1, 1] + 
      3600*MT2^2*MW2^3*MZ2^4*CHu[1, 1] - 10080*MT2*MW2^4*MZ2^4*CHu[1, 1] + 
      5400*MW2^5*MZ2^4*CHu[1, 1] - 738*MT2^3*MW2*MZ2^5*CHu[1, 1] + 
      540*MT2^2*MW2^2*MZ2^5*CHu[1, 1] + 2214*MT2*MW2^3*MZ2^5*CHu[1, 1] + 
      1224*MW2^4*MZ2^5*CHu[1, 1] + 234*MT2^3*MZ2^6*CHu[1, 1] - 
      1206*MT2^2*MW2*MZ2^6*CHu[1, 1] + 2250*MT2*MW2^2*MZ2^6*CHu[1, 1] - 
      1872*MW2^3*MZ2^6*CHu[1, 1] + 234*MT2^2*MZ2^7*CHu[1, 1] - 
      936*MT2*MW2*MZ2^7*CHu[1, 1] + 1728*MT2^3*MW2^5*MZ2*CHu[2, 2] - 
      5184*MT2*MW2^7*MZ2*CHu[2, 2] + 3456*MW2^8*MZ2*CHu[2, 2] - 
      3744*MT2^3*MW2^4*MZ2^2*CHu[2, 2] + 3456*MT2^2*MW2^5*MZ2^2*CHu[2, 2] + 
      4320*MT2*MW2^6*MZ2^2*CHu[2, 2] + 1152*MW2^7*MZ2^2*CHu[2, 2] + 
      2520*MT2^3*MW2^3*MZ2^3*CHu[2, 2] - 6624*MT2^2*MW2^4*MZ2^3*CHu[2, 2] + 
      7416*MT2*MW2^5*MZ2^3*CHu[2, 2] - 9360*MW2^6*MZ2^3*CHu[2, 2] + 
      3600*MT2^2*MW2^3*MZ2^4*CHu[2, 2] - 10080*MT2*MW2^4*MZ2^4*CHu[2, 2] + 
      5400*MW2^5*MZ2^4*CHu[2, 2] - 738*MT2^3*MW2*MZ2^5*CHu[2, 2] + 
      540*MT2^2*MW2^2*MZ2^5*CHu[2, 2] + 2214*MT2*MW2^3*MZ2^5*CHu[2, 2] + 
      1224*MW2^4*MZ2^5*CHu[2, 2] + 234*MT2^3*MZ2^6*CHu[2, 2] - 
      1206*MT2^2*MW2*MZ2^6*CHu[2, 2] + 2250*MT2*MW2^2*MZ2^6*CHu[2, 2] - 
      1872*MW2^3*MZ2^6*CHu[2, 2] + 234*MT2^2*MZ2^7*CHu[2, 2] - 
      936*MT2*MW2*MZ2^7*CHu[2, 2]))/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - (B0i[bb0, 0, 0, MZ2]*(20736*MW2^8*MZ2*CHd[1, 1] + 
      704*MH2*MW2^6*MZ2^2*CHd[1, 1] - 29952*MW2^7*MZ2^2*CHd[1, 1] - 
      2496*MH2*MW2^5*MZ2^3*CHd[1, 1] - 26752*MW2^6*MZ2^3*CHd[1, 1] + 
      4080*MH2*MW2^4*MZ2^4*CHd[1, 1] + 90096*MW2^5*MZ2^4*CHd[1, 1] - 
      4144*MH2*MW2^3*MZ2^5*CHd[1, 1] - 120948*MW2^4*MZ2^5*CHd[1, 1] + 
      2757*MH2*MW2^2*MZ2^6*CHd[1, 1] + 116918*MW2^3*MZ2^6*CHd[1, 1] - 
      1146*MH2*MW2*MZ2^7*CHd[1, 1] - 69396*MW2^2*MZ2^7*CHd[1, 1] + 
      245*MH2*MZ2^8*CHd[1, 1] + 21993*MW2*MZ2^8*CHd[1, 1] - 
      2695*MZ2^9*CHd[1, 1] + 20736*MW2^8*MZ2*CHd[2, 2] + 
      704*MH2*MW2^6*MZ2^2*CHd[2, 2] - 29952*MW2^7*MZ2^2*CHd[2, 2] - 
      2496*MH2*MW2^5*MZ2^3*CHd[2, 2] - 26752*MW2^6*MZ2^3*CHd[2, 2] + 
      4080*MH2*MW2^4*MZ2^4*CHd[2, 2] + 90096*MW2^5*MZ2^4*CHd[2, 2] - 
      4144*MH2*MW2^3*MZ2^5*CHd[2, 2] - 120948*MW2^4*MZ2^5*CHd[2, 2] + 
      2757*MH2*MW2^2*MZ2^6*CHd[2, 2] + 116918*MW2^3*MZ2^6*CHd[2, 2] - 
      1146*MH2*MW2*MZ2^7*CHd[2, 2] - 69396*MW2^2*MZ2^7*CHd[2, 2] + 
      245*MH2*MZ2^8*CHd[2, 2] + 21993*MW2*MZ2^8*CHd[2, 2] - 
      2695*MZ2^9*CHd[2, 2] - 139776*MW2^8*MZ2*CHd[3, 3] - 
      7040*MH2*MW2^6*MZ2^2*CHd[3, 3] + 387072*MW2^7*MZ2^2*CHd[3, 3] + 
      29184*MH2*MW2^5*MZ2^3*CHd[3, 3] - 22208*MW2^6*MZ2^3*CHd[3, 3] - 
      53136*MH2*MW2^4*MZ2^4*CHd[3, 3] - 1103904*MW2^5*MZ2^4*CHd[3, 3] + 
      55240*MH2*MW2^3*MZ2^5*CHd[3, 3] + 1832112*MW2^4*MZ2^5*CHd[3, 3] - 
      34764*MH2*MW2^2*MZ2^6*CHd[3, 3] - 1480856*MW2^3*MZ2^6*CHd[3, 3] + 
      12672*MH2*MW2*MZ2^7*CHd[3, 3] + 686328*MW2^2*MZ2^7*CHd[3, 3] - 
      2156*MH2*MZ2^8*CHd[3, 3] - 182484*MW2*MZ2^8*CHd[3, 3] + 
      23716*MZ2^9*CHd[3, 3] + (2*MW2 - MZ2)*(67584*MW2^8 - 123392*MW2^7*MZ2 - 
        37888*MW2^6*MZ2^2 - 32*MW2^5*(44*MH2 - 8161*MZ2)*MZ2^2 + 
        32*MW2^4*(79*MH2 - 3243*MZ2)*MZ2^3 - 2*MW2^2*(880*MH2 - 61577*MZ2)*
         MZ2^5 + MW2*(1747*MH2 - 17362*MZ2)*MZ2^6 - 
        49*MZ2^7*(11*MH2 + 159*MZ2) - 4*MW2^3*MZ2^4*(142*MH2 + 39509*MZ2))*
       CHe[Leff, Leff] + 2*MZ2*(67584*MW2^8 - 140288*MW2^7*MZ2 - 
        32896*MW2^6*MZ2^2 - 64*MW2^5*(22*MH2 - 4685*MZ2)*MZ2^2 + 
        16*MW2^4*(158*MH2 - 8445*MZ2)*MZ2^3 - 4*MW2^2*(440*MH2 - 37033*MZ2)*
         MZ2^5 + MW2*(1747*MH2 - 27064*MZ2)*MZ2^6 - 
        49*MZ2^7*(11*MH2 + 159*MZ2) - 8*MW2^3*MZ2^4*(71*MH2 + 21094*MZ2))*SW2*
       CHl1[Leff, Leff] + 45056*MW2^9*CHl3[1, 1] - 
      2048*MW2^8*MZ2*CHl3[1, 1] - 86784*MW2^7*MZ2^2*CHl3[1, 1] + 
      32960*MW2^6*MZ2^3*CHl3[1, 1] + 47968*MW2^5*MZ2^4*CHl3[1, 1] - 
      13176*MW2^4*MZ2^5*CHl3[1, 1] - 62140*MW2^3*MZ2^6*CHl3[1, 1] + 
      54628*MW2^2*MZ2^7*CHl3[1, 1] - 16464*MW2*MZ2^8*CHl3[1, 1] + 
      45056*MW2^9*CHl3[2, 2] - 2048*MW2^8*MZ2*CHl3[2, 2] - 
      86784*MW2^7*MZ2^2*CHl3[2, 2] + 32960*MW2^6*MZ2^3*CHl3[2, 2] + 
      47968*MW2^5*MZ2^4*CHl3[2, 2] - 13176*MW2^4*MZ2^5*CHl3[2, 2] - 
      62140*MW2^3*MZ2^6*CHl3[2, 2] + 54628*MW2^2*MZ2^7*CHl3[2, 2] - 
      16464*MW2*MZ2^8*CHl3[2, 2] - 135168*MW2^9*CHl3[Leff, Leff] + 
      280576*MW2^8*MZ2*CHl3[Leff, Leff] + 2816*MH2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 39680*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      7872*MH2*MW2^5*MZ2^3*CHl3[Leff, Leff] - 395904*MW2^6*MZ2^3*
       CHl3[Leff, Leff] + 6192*MH2*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      309664*MW2^5*MZ2^4*CHl3[Leff, Leff] + 2384*MH2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 232288*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      7014*MH2*MW2^2*MZ2^6*CHl3[Leff, Leff] - 348216*MW2^3*MZ2^6*
       CHl3[Leff, Leff] + 4572*MH2*MW2*MZ2^7*CHl3[Leff, Leff] + 
      72952*MW2^2*MZ2^7*CHl3[Leff, Leff] - 1078*MH2*MZ2^8*CHl3[Leff, Leff] + 
      39070*MW2*MZ2^8*CHl3[Leff, Leff] - 15582*MZ2^9*CHl3[Leff, Leff] - 
      37632*MW2^8*MZ2*CHq1[1, 1] - 704*MH2*MW2^6*MZ2^2*CHq1[1, 1] + 
      64512*MW2^7*MZ2^2*CHq1[1, 1] + 2496*MH2*MW2^5*MZ2^3*CHq1[1, 1] + 
      18688*MW2^6*MZ2^3*CHq1[1, 1] - 4080*MH2*MW2^4*MZ2^4*CHq1[1, 1] - 
      137520*MW2^5*MZ2^4*CHq1[1, 1] + 4144*MH2*MW2^3*MZ2^5*CHq1[1, 1] + 
      203964*MW2^4*MZ2^5*CHq1[1, 1] - 2757*MH2*MW2^2*MZ2^6*CHq1[1, 1] - 
      188666*MW2^3*MZ2^6*CHq1[1, 1] + 1146*MH2*MW2*MZ2^7*CHq1[1, 1] + 
      104772*MW2^2*MZ2^7*CHq1[1, 1] - 245*MH2*MZ2^8*CHq1[1, 1] - 
      30813*MW2*MZ2^8*CHq1[1, 1] + 2695*MZ2^9*CHq1[1, 1] - 
      37632*MW2^8*MZ2*CHq1[2, 2] - 704*MH2*MW2^6*MZ2^2*CHq1[2, 2] + 
      64512*MW2^7*MZ2^2*CHq1[2, 2] + 2496*MH2*MW2^5*MZ2^3*CHq1[2, 2] + 
      18688*MW2^6*MZ2^3*CHq1[2, 2] - 4080*MH2*MW2^4*MZ2^4*CHq1[2, 2] - 
      137520*MW2^5*MZ2^4*CHq1[2, 2] + 4144*MH2*MW2^3*MZ2^5*CHq1[2, 2] + 
      203964*MW2^4*MZ2^5*CHq1[2, 2] - 2757*MH2*MW2^2*MZ2^6*CHq1[2, 2] - 
      188666*MW2^3*MZ2^6*CHq1[2, 2] + 1146*MH2*MW2*MZ2^7*CHq1[2, 2] + 
      104772*MW2^2*MZ2^7*CHq1[2, 2] - 245*MH2*MZ2^8*CHq1[2, 2] - 
      30813*MW2*MZ2^8*CHq1[2, 2] + 2695*MZ2^9*CHq1[2, 2] - 
      139776*MW2^8*MZ2*CHq1[3, 3] - 7040*MH2*MW2^6*MZ2^2*CHq1[3, 3] + 
      50688*MW2^7*MZ2^2*CHq1[3, 3] + 18624*MH2*MW2^5*MZ2^3*CHq1[3, 3] + 
      557248*MW2^6*MZ2^3*CHq1[3, 3] - 19920*MH2*MW2^4*MZ2^4*CHq1[3, 3] - 
      726240*MW2^5*MZ2^4*CHq1[3, 3] + 8752*MH2*MW2^3*MZ2^5*CHq1[3, 3] + 
      113568*MW2^4*MZ2^5*CHq1[3, 3] + 1608*MH2*MW2^2*MZ2^6*CHq1[3, 3] + 
      414496*MW2^3*MZ2^6*CHq1[3, 3] - 3102*MH2*MW2*MZ2^7*CHq1[3, 3] - 
      350136*MW2^2*MZ2^7*CHq1[3, 3] + 1078*MH2*MZ2^8*CHq1[3, 3] + 
      113880*MW2*MZ2^8*CHq1[3, 3] - 11858*MZ2^9*CHq1[3, 3] - 
      45056*MW2^9*CHq3[1, 1] + 47360*MW2^8*MZ2*CHq3[1, 1] + 
      2112*MH2*MW2^6*MZ2^2*CHq3[1, 1] + 93696*MW2^7*MZ2^2*CHq3[1, 1] - 
      5376*MH2*MW2^5*MZ2^3*CHq3[1, 1] - 205952*MW2^6*MZ2^3*CHq3[1, 1] + 
      6864*MH2*MW2^4*MZ2^4*CHq3[1, 1] + 126608*MW2^5*MZ2^4*CHq3[1, 1] - 
      5568*MH2*MW2^3*MZ2^5*CHq3[1, 1] - 36228*MW2^4*MZ2^5*CHq3[1, 1] + 
      2703*MH2*MW2^2*MZ2^6*CHq3[1, 1] - 6410*MW2^3*MZ2^6*CHq3[1, 1] - 
      735*MH2*MW2*MZ2^7*CHq3[1, 1] + 23132*MW2^2*MZ2^7*CHq3[1, 1] - 
      8085*MW2*MZ2^8*CHq3[1, 1] - 45056*MW2^9*CHq3[2, 2] + 
      47360*MW2^8*MZ2*CHq3[2, 2] + 2112*MH2*MW2^6*MZ2^2*CHq3[2, 2] + 
      93696*MW2^7*MZ2^2*CHq3[2, 2] - 5376*MH2*MW2^5*MZ2^3*CHq3[2, 2] - 
      205952*MW2^6*MZ2^3*CHq3[2, 2] + 6864*MH2*MW2^4*MZ2^4*CHq3[2, 2] + 
      126608*MW2^5*MZ2^4*CHq3[2, 2] - 5568*MH2*MW2^3*MZ2^5*CHq3[2, 2] - 
      36228*MW2^4*MZ2^5*CHq3[2, 2] + 2703*MH2*MW2^2*MZ2^6*CHq3[2, 2] - 
      6410*MW2^3*MZ2^6*CHq3[2, 2] - 735*MH2*MW2*MZ2^7*CHq3[2, 2] + 
      23132*MW2^2*MZ2^7*CHq3[2, 2] - 8085*MW2*MZ2^8*CHq3[2, 2] - 
      139776*MW2^8*MZ2*CHq3[3, 3] - 7040*MH2*MW2^6*MZ2^2*CHq3[3, 3] + 
      50688*MW2^7*MZ2^2*CHq3[3, 3] + 18624*MH2*MW2^5*MZ2^3*CHq3[3, 3] + 
      557248*MW2^6*MZ2^3*CHq3[3, 3] - 19920*MH2*MW2^4*MZ2^4*CHq3[3, 3] - 
      726240*MW2^5*MZ2^4*CHq3[3, 3] + 8752*MH2*MW2^3*MZ2^5*CHq3[3, 3] + 
      113568*MW2^4*MZ2^5*CHq3[3, 3] + 1608*MH2*MW2^2*MZ2^6*CHq3[3, 3] + 
      414496*MW2^3*MZ2^6*CHq3[3, 3] - 3102*MH2*MW2*MZ2^7*CHq3[3, 3] - 
      350136*MW2^2*MZ2^7*CHq3[3, 3] + 1078*MH2*MZ2^8*CHq3[3, 3] + 
      113880*MW2*MZ2^8*CHq3[3, 3] - 11858*MZ2^9*CHq3[3, 3] - 
      41472*MW2^8*MZ2*CHu[1, 1] - 1408*MH2*MW2^6*MZ2^2*CHu[1, 1] + 
      59904*MW2^7*MZ2^2*CHu[1, 1] + 4992*MH2*MW2^5*MZ2^3*CHu[1, 1] + 
      53504*MW2^6*MZ2^3*CHu[1, 1] - 8160*MH2*MW2^4*MZ2^4*CHu[1, 1] - 
      180192*MW2^5*MZ2^4*CHu[1, 1] + 8288*MH2*MW2^3*MZ2^5*CHu[1, 1] + 
      241896*MW2^4*MZ2^5*CHu[1, 1] - 5514*MH2*MW2^2*MZ2^6*CHu[1, 1] - 
      233836*MW2^3*MZ2^6*CHu[1, 1] + 2292*MH2*MW2*MZ2^7*CHu[1, 1] + 
      138792*MW2^2*MZ2^7*CHu[1, 1] - 490*MH2*MZ2^8*CHu[1, 1] - 
      43986*MW2*MZ2^8*CHu[1, 1] + 5390*MZ2^9*CHu[1, 1] - 
      41472*MW2^8*MZ2*CHu[2, 2] - 1408*MH2*MW2^6*MZ2^2*CHu[2, 2] + 
      59904*MW2^7*MZ2^2*CHu[2, 2] + 4992*MH2*MW2^5*MZ2^3*CHu[2, 2] + 
      53504*MW2^6*MZ2^3*CHu[2, 2] - 8160*MH2*MW2^4*MZ2^4*CHu[2, 2] - 
      180192*MW2^5*MZ2^4*CHu[2, 2] + 8288*MH2*MW2^3*MZ2^5*CHu[2, 2] + 
      241896*MW2^4*MZ2^5*CHu[2, 2] - 5514*MH2*MW2^2*MZ2^6*CHu[2, 2] - 
      233836*MW2^3*MZ2^6*CHu[2, 2] + 2292*MH2*MW2*MZ2^7*CHu[2, 2] + 
      138792*MW2^2*MZ2^7*CHu[2, 2] - 490*MH2*MZ2^8*CHu[2, 2] - 
      43986*MW2*MZ2^8*CHu[2, 2] + 5390*MZ2^9*CHu[2, 2]))/
    (4*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(-16896*MT2^2*MW2^8*CHd[1, 1] + 
      33792*MT2*MW2^9*CHd[1, 1] - 16896*MW2^10*CHd[1, 1] - 
      10368*MT2^4*MW2^5*MZ2*CHd[1, 1] + 10368*MT2^3*MW2^6*MZ2*CHd[1, 1] + 
      33664*MT2^2*MW2^7*MZ2*CHd[1, 1] - 73856*MT2*MW2^8*MZ2*CHd[1, 1] + 
      23296*MW2^9*MZ2*CHd[1, 1] + 22464*MT2^4*MW2^4*MZ2^2*CHd[1, 1] - 
      48384*MT2^3*MW2^5*MZ2^2*CHd[1, 1] + 6208*MT2^2*MW2^6*MZ2^2*CHd[1, 1] + 
      14336*MT2*MW2^7*MZ2^2*CHd[1, 1] + 7936*MW2^8*MZ2^2*CHd[1, 1] - 
      15120*MT2^4*MW2^3*MZ2^3*CHd[1, 1] + 66096*MT2^3*MW2^4*MZ2^3*CHd[1, 1] - 
      86064*MT2^2*MW2^5*MZ2^3*CHd[1, 1] + 123472*MT2*MW2^6*MZ2^3*CHd[1, 1] - 
      51072*MW2^7*MZ2^3*CHd[1, 1] - 29160*MT2^3*MW2^3*MZ2^4*CHd[1, 1] + 
      111208*MT2^2*MW2^4*MZ2^4*CHd[1, 1] - 204584*MT2*MW2^5*MZ2^4*CHd[1, 1] + 
      69736*MW2^6*MZ2^4*CHd[1, 1] + 4428*MT2^4*MW2*MZ2^5*CHd[1, 1] - 
      7668*MT2^3*MW2^2*MZ2^5*CHd[1, 1] - 62456*MT2^2*MW2^3*MZ2^5*CHd[1, 1] + 
      171860*MT2*MW2^4*MZ2^5*CHd[1, 1] - 50468*MW2^5*MZ2^5*CHd[1, 1] - 
      1404*MT2^4*MZ2^6*CHd[1, 1] + 10854*MT2^3*MW2*MZ2^6*CHd[1, 1] + 
      13770*MT2^2*MW2^2*MZ2^6*CHd[1, 1] - 89294*MT2*MW2^3*MZ2^6*CHd[1, 1] + 
      21222*MW2^4*MZ2^6*CHd[1, 1] - 2106*MT2^3*MZ2^7*CHd[1, 1] + 
      1513*MT2^2*MW2*MZ2^7*CHd[1, 1] + 27538*MT2*MW2^2*MZ2^7*CHd[1, 1] - 
      3509*MW2^3*MZ2^7*CHd[1, 1] - 947*MT2^2*MZ2^8*CHd[1, 1] - 
      3019*MT2*MW2*MZ2^8*CHd[1, 1] - 245*MW2^2*MZ2^8*CHd[1, 1] - 
      245*MT2*MZ2^9*CHd[1, 1] - 16896*MT2^2*MW2^8*CHd[2, 2] + 
      33792*MT2*MW2^9*CHd[2, 2] - 16896*MW2^10*CHd[2, 2] - 
      10368*MT2^4*MW2^5*MZ2*CHd[2, 2] + 10368*MT2^3*MW2^6*MZ2*CHd[2, 2] + 
      33664*MT2^2*MW2^7*MZ2*CHd[2, 2] - 73856*MT2*MW2^8*MZ2*CHd[2, 2] + 
      23296*MW2^9*MZ2*CHd[2, 2] + 22464*MT2^4*MW2^4*MZ2^2*CHd[2, 2] - 
      48384*MT2^3*MW2^5*MZ2^2*CHd[2, 2] + 6208*MT2^2*MW2^6*MZ2^2*CHd[2, 2] + 
      14336*MT2*MW2^7*MZ2^2*CHd[2, 2] + 7936*MW2^8*MZ2^2*CHd[2, 2] - 
      15120*MT2^4*MW2^3*MZ2^3*CHd[2, 2] + 66096*MT2^3*MW2^4*MZ2^3*CHd[2, 2] - 
      86064*MT2^2*MW2^5*MZ2^3*CHd[2, 2] + 123472*MT2*MW2^6*MZ2^3*CHd[2, 2] - 
      51072*MW2^7*MZ2^3*CHd[2, 2] - 29160*MT2^3*MW2^3*MZ2^4*CHd[2, 2] + 
      111208*MT2^2*MW2^4*MZ2^4*CHd[2, 2] - 204584*MT2*MW2^5*MZ2^4*CHd[2, 2] + 
      69736*MW2^6*MZ2^4*CHd[2, 2] + 4428*MT2^4*MW2*MZ2^5*CHd[2, 2] - 
      7668*MT2^3*MW2^2*MZ2^5*CHd[2, 2] - 62456*MT2^2*MW2^3*MZ2^5*CHd[2, 2] + 
      171860*MT2*MW2^4*MZ2^5*CHd[2, 2] - 50468*MW2^5*MZ2^5*CHd[2, 2] - 
      1404*MT2^4*MZ2^6*CHd[2, 2] + 10854*MT2^3*MW2*MZ2^6*CHd[2, 2] + 
      13770*MT2^2*MW2^2*MZ2^6*CHd[2, 2] - 89294*MT2*MW2^3*MZ2^6*CHd[2, 2] + 
      21222*MW2^4*MZ2^6*CHd[2, 2] - 2106*MT2^3*MZ2^7*CHd[2, 2] + 
      1513*MT2^2*MW2*MZ2^7*CHd[2, 2] + 27538*MT2*MW2^2*MZ2^7*CHd[2, 2] - 
      3509*MW2^3*MZ2^7*CHd[2, 2] - 947*MT2^2*MZ2^8*CHd[2, 2] - 
      3019*MT2*MW2*MZ2^8*CHd[2, 2] - 245*MW2^2*MZ2^8*CHd[2, 2] - 
      245*MT2*MZ2^9*CHd[2, 2] + 168960*MT2^2*MW2^8*CHd[3, 3] - 
      337920*MT2*MW2^9*CHd[3, 3] + 168960*MW2^10*CHd[3, 3] - 
      23040*MT2^4*MW2^5*MZ2*CHd[3, 3] + 23040*MT2^3*MW2^6*MZ2*CHd[3, 3] - 
      311296*MT2^2*MW2^7*MZ2*CHd[3, 3] + 814592*MT2*MW2^8*MZ2*CHd[3, 3] - 
      334336*MW2^9*MZ2*CHd[3, 3] + 48384*MT2^4*MW2^4*MZ2^2*CHd[3, 3] - 
      105984*MT2^3*MW2^5*MZ2^2*CHd[3, 3] - 5248*MT2^2*MW2^6*MZ2^2*CHd[3, 3] - 
      314624*MT2*MW2^7*MZ2^2*CHd[3, 3] - 2944*MW2^8*MZ2^2*CHd[3, 3] - 
      32256*MT2^4*MW2^3*MZ2^3*CHd[3, 3] + 141696*MT2^3*MW2^4*MZ2^3*
       CHd[3, 3] + 601344*MT2^2*MW2^5*MZ2^3*CHd[3, 3] - 
      1328896*MT2*MW2^6*MZ2^3*CHd[3, 3] + 677376*MW2^7*MZ2^3*CHd[3, 3] + 
      576*MT2^4*MW2^2*MZ2^4*CHd[3, 3] - 62784*MT2^3*MW2^3*MZ2^4*CHd[3, 3] - 
      874144*MT2^2*MW2^4*MZ2^4*CHd[3, 3] + 2572544*MT2*MW2^5*MZ2^4*
       CHd[3, 3] - 962272*MW2^6*MZ2^4*CHd[3, 3] + 9504*MT2^4*MW2*MZ2^5*
       CHd[3, 3] - 14976*MT2^3*MW2^2*MZ2^5*CHd[3, 3] + 
      621392*MT2^2*MW2^3*MZ2^5*CHd[3, 3] - 2255168*MT2*MW2^4*MZ2^5*
       CHd[3, 3] + 648176*MW2^5*MZ2^5*CHd[3, 3] - 3168*MT2^4*MZ2^6*
       CHd[3, 3] + 23760*MT2^3*MW2*MZ2^6*CHd[3, 3] - 240960*MT2^2*MW2^2*MZ2^6*
       CHd[3, 3] + 1106912*MT2*MW2^3*MZ2^6*CHd[3, 3] - 
      225408*MW2^4*MZ2^6*CHd[3, 3] - 4752*MT2^3*MZ2^7*CHd[3, 3] + 
      39380*MT2^2*MW2*MZ2^7*CHd[3, 3] - 283576*MT2*MW2^2*MZ2^7*CHd[3, 3] + 
      28292*MW2^3*MZ2^7*CHd[3, 3] + 572*MT2^2*MZ2^8*CHd[3, 3] + 
      23980*MT2*MW2*MZ2^8*CHd[3, 3] + 2156*MW2^2*MZ2^8*CHd[3, 3] + 
      2156*MT2*MZ2^9*CHd[3, 3] + (2*MW2 - MZ2)*
       (12*MT2^4*MZ2*(3488*MW2^4 - 9776*MW2^3*MZ2 + 9372*MW2^2*MZ2^2 - 
          4124*MW2*MZ2^3 + 473*MZ2^4) + 6*MT2^3*MZ2*(-6976*MW2^5 + 
          40512*MW2^4*MZ2 - 68168*MW2^3*MZ2^2 + 49228*MW2^2*MZ2^3 - 
          15342*MW2*MZ2^4 + 341*MZ2^5) + MT2^2*(33792*MW2^7 - 
          198272*MW2^6*MZ2 + 199424*MW2^5*MZ2^2 + 44816*MW2^4*MZ2^3 - 
          242184*MW2^3*MZ2^4 + 164320*MW2^2*MZ2^5 - 41330*MW2*MZ2^6 - 
          3091*MZ2^7) + MW2^2*(33792*MW2^7 + 12544*MW2^6*MZ2 - 
          69952*MW2^5*MZ2^2 + 32288*MW2^4*MZ2^3 + 31944*MW2^3*MZ2^4 - 
          36284*MW2^2*MZ2^5 + 8494*MW2*MZ2^6 + 539*MZ2^7) + 
        MT2*(-67584*MW2^8 + 219520*MW2^7*MZ2 - 158976*MW2^6*MZ2^2 - 
          1232*MW2^5*MZ2^3 + 42344*MW2^4*MZ2^4 + 24724*MW2^3*MZ2^5 - 
          31030*MW2^2*MZ2^6 + 7416*MW2*MZ2^7 + 539*MZ2^8))*CHe[Leff, Leff] + 
      2*MZ2*(12*MT2^4*MZ2*(3488*MW2^4 - 9776*MW2^3*MZ2 + 9372*MW2^2*MZ2^2 - 
          4124*MW2*MZ2^3 + 473*MZ2^4) + 6*MT2^3*MZ2*(-6976*MW2^5 + 
          40512*MW2^4*MZ2 - 68168*MW2^3*MZ2^2 + 49228*MW2^2*MZ2^3 - 
          15342*MW2*MZ2^4 + 341*MZ2^5) + MT2^2*(33792*MW2^7 - 
          198272*MW2^6*MZ2 + 199424*MW2^5*MZ2^2 + 44816*MW2^4*MZ2^3 - 
          242184*MW2^3*MZ2^4 + 164320*MW2^2*MZ2^5 - 41330*MW2*MZ2^6 - 
          3091*MZ2^7) + MW2^2*(33792*MW2^7 + 12544*MW2^6*MZ2 - 
          69952*MW2^5*MZ2^2 + 32288*MW2^4*MZ2^3 + 31944*MW2^3*MZ2^4 - 
          36284*MW2^2*MZ2^5 + 8494*MW2*MZ2^6 + 539*MZ2^7) + 
        MT2*(-67584*MW2^8 + 219520*MW2^7*MZ2 - 158976*MW2^6*MZ2^2 - 
          1232*MW2^5*MZ2^3 + 42344*MW2^4*MZ2^4 + 24724*MW2^3*MZ2^5 - 
          31030*MW2^2*MZ2^6 + 7416*MW2*MZ2^7 + 539*MZ2^8))*SW2*
       CHl1[Leff, Leff] - 84480*MT2^4*MW2^6*CHl3[1, 1] + 
      84480*MT2^3*MW2^7*CHl3[1, 1] + 84480*MT2^2*MW2^8*CHl3[1, 1] - 
      84480*MT2*MW2^9*CHl3[1, 1] + 181248*MT2^4*MW2^5*MZ2*CHl3[1, 1] - 
      392448*MT2^3*MW2^6*MZ2*CHl3[1, 1] - 12288*MT2^2*MW2^7*MZ2*CHl3[1, 1] + 
      54528*MT2*MW2^8*MZ2*CHl3[1, 1] - 169536*MT2^4*MW2^4*MZ2^2*CHl3[1, 1] + 
      580416*MT2^3*MW2^5*MZ2^2*CHl3[1, 1] - 235200*MT2^2*MW2^6*MZ2^2*
       CHl3[1, 1] + 60096*MT2*MW2^7*MZ2^2*CHl3[1, 1] + 
      55008*MT2^4*MW2^3*MZ2^3*CHl3[1, 1] - 409344*MT2^3*MW2^4*MZ2^3*
       CHl3[1, 1] + 374688*MT2^2*MW2^5*MZ2^3*CHl3[1, 1] - 
      129792*MT2*MW2^6*MZ2^3*CHl3[1, 1] + 21792*MT2^4*MW2^2*MZ2^4*
       CHl3[1, 1] + 65712*MT2^3*MW2^3*MZ2^4*CHl3[1, 1] - 
      216576*MT2^2*MW2^4*MZ2^4*CHl3[1, 1] + 54288*MT2*MW2^5*MZ2^4*
       CHl3[1, 1] - 25080*MT2^4*MW2*MZ2^5*CHl3[1, 1] + 
      82056*MT2^3*MW2^2*MZ2^5*CHl3[1, 1] + 9000*MT2^2*MW2^3*MZ2^5*
       CHl3[1, 1] + 10104*MT2*MW2^4*MZ2^5*CHl3[1, 1] + 
      6468*MT2^4*MZ2^6*CHl3[1, 1] - 57024*MT2^3*MW2*MZ2^6*CHl3[1, 1] + 
      54588*MT2^2*MW2^2*MZ2^6*CHl3[1, 1] - 19008*MT2*MW2^3*MZ2^6*CHl3[1, 1] + 
      9702*MT2^3*MZ2^7*CHl3[1, 1] - 25476*MT2^2*MW2*MZ2^7*CHl3[1, 1] + 
      3234*MT2*MW2^2*MZ2^7*CHl3[1, 1] + 3234*MT2^2*MZ2^8*CHl3[1, 1] - 
      84480*MT2^4*MW2^6*CHl3[2, 2] + 84480*MT2^3*MW2^7*CHl3[2, 2] + 
      84480*MT2^2*MW2^8*CHl3[2, 2] - 84480*MT2*MW2^9*CHl3[2, 2] + 
      181248*MT2^4*MW2^5*MZ2*CHl3[2, 2] - 392448*MT2^3*MW2^6*MZ2*CHl3[2, 2] - 
      12288*MT2^2*MW2^7*MZ2*CHl3[2, 2] + 54528*MT2*MW2^8*MZ2*CHl3[2, 2] - 
      169536*MT2^4*MW2^4*MZ2^2*CHl3[2, 2] + 580416*MT2^3*MW2^5*MZ2^2*
       CHl3[2, 2] - 235200*MT2^2*MW2^6*MZ2^2*CHl3[2, 2] + 
      60096*MT2*MW2^7*MZ2^2*CHl3[2, 2] + 55008*MT2^4*MW2^3*MZ2^3*CHl3[2, 2] - 
      409344*MT2^3*MW2^4*MZ2^3*CHl3[2, 2] + 374688*MT2^2*MW2^5*MZ2^3*
       CHl3[2, 2] - 129792*MT2*MW2^6*MZ2^3*CHl3[2, 2] + 
      21792*MT2^4*MW2^2*MZ2^4*CHl3[2, 2] + 65712*MT2^3*MW2^3*MZ2^4*
       CHl3[2, 2] - 216576*MT2^2*MW2^4*MZ2^4*CHl3[2, 2] + 
      54288*MT2*MW2^5*MZ2^4*CHl3[2, 2] - 25080*MT2^4*MW2*MZ2^5*CHl3[2, 2] + 
      82056*MT2^3*MW2^2*MZ2^5*CHl3[2, 2] + 9000*MT2^2*MW2^3*MZ2^5*
       CHl3[2, 2] + 10104*MT2*MW2^4*MZ2^5*CHl3[2, 2] + 
      6468*MT2^4*MZ2^6*CHl3[2, 2] - 57024*MT2^3*MW2*MZ2^6*CHl3[2, 2] + 
      54588*MT2^2*MW2^2*MZ2^6*CHl3[2, 2] - 19008*MT2*MW2^3*MZ2^6*CHl3[2, 2] + 
      9702*MT2^3*MZ2^7*CHl3[2, 2] - 25476*MT2^2*MW2*MZ2^7*CHl3[2, 2] + 
      3234*MT2*MW2^2*MZ2^7*CHl3[2, 2] + 3234*MT2^2*MZ2^8*CHl3[2, 2] + 
      67584*MT2^2*MW2^8*CHl3[Leff, Leff] - 135168*MT2*MW2^9*
       CHl3[Leff, Leff] + 67584*MW2^10*CHl3[Leff, Leff] - 
      83712*MT2^4*MW2^5*MZ2*CHl3[Leff, Leff] + 83712*MT2^3*MW2^6*MZ2*
       CHl3[Leff, Leff] + 379136*MT2^2*MW2^7*MZ2*CHl3[Leff, Leff] - 
      269056*MT2*MW2^8*MZ2*CHl3[Leff, Leff] - 42496*MW2^9*MZ2*
       CHl3[Leff, Leff] + 318336*MT2^4*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      569856*MT2^3*MW2^5*MZ2^2*CHl3[Leff, Leff] - 1125376*MT2^2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 1331968*MT2*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      164992*MW2^8*MZ2^2*CHl3[Leff, Leff] - 459552*MT2^4*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 1304160*MT2^3*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
      718176*MT2^2*MW2^5*MZ2^3*CHl3[Leff, Leff] - 1463392*MT2*MW2^6*MZ2^3*
       CHl3[Leff, Leff] + 204480*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      323904*MT2^4*MW2^2*MZ2^4*CHl3[Leff, Leff] - 1408752*MT2^3*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 572624*MT2^2*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      324560*MT2*MW2^5*MZ2^4*CHl3[Leff, Leff] - 688*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 110328*MT2^4*MW2*MZ2^5*CHl3[Leff, Leff] + 
      774840*MT2^3*MW2^2*MZ2^5*CHl3[Leff, Leff] - 1085920*MT2^2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 579688*MT2*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      136456*MW2^5*MZ2^5*CHl3[Leff, Leff] + 11352*MT2^4*MZ2^6*
       CHl3[Leff, Leff] - 188196*MT2^3*MW2*MZ2^6*CHl3[Leff, Leff] + 
      590412*MT2^2*MW2^2*MZ2^6*CHl3[Leff, Leff] - 519628*MT2*MW2^3*MZ2^6*
       CHl3[Leff, Leff] + 89556*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      4092*MT2^3*MZ2^7*CHl3[Leff, Leff] - 108298*MT2^2*MW2*MZ2^7*
       CHl3[Leff, Leff] + 165860*MT2*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      15910*MW2^3*MZ2^7*CHl3[Leff, Leff] - 8338*MT2^2*MZ2^8*
       CHl3[Leff, Leff] - 13754*MT2*MW2*MZ2^8*CHl3[Leff, Leff] - 
      1078*MW2^2*MZ2^8*CHl3[Leff, Leff] - 1078*MT2*MZ2^9*CHl3[Leff, Leff] + 
      16896*MT2^2*MW2^8*CHq1[1, 1] - 33792*MT2*MW2^9*CHq1[1, 1] + 
      16896*MW2^10*CHq1[1, 1] + 10368*MT2^4*MW2^5*MZ2*CHq1[1, 1] - 
      10368*MT2^3*MW2^6*MZ2*CHq1[1, 1] - 33664*MT2^2*MW2^7*MZ2*CHq1[1, 1] + 
      73856*MT2*MW2^8*MZ2*CHq1[1, 1] - 23296*MW2^9*MZ2*CHq1[1, 1] - 
      22464*MT2^4*MW2^4*MZ2^2*CHq1[1, 1] + 48384*MT2^3*MW2^5*MZ2^2*
       CHq1[1, 1] - 6208*MT2^2*MW2^6*MZ2^2*CHq1[1, 1] - 
      14336*MT2*MW2^7*MZ2^2*CHq1[1, 1] - 7936*MW2^8*MZ2^2*CHq1[1, 1] + 
      15120*MT2^4*MW2^3*MZ2^3*CHq1[1, 1] - 66096*MT2^3*MW2^4*MZ2^3*
       CHq1[1, 1] + 86064*MT2^2*MW2^5*MZ2^3*CHq1[1, 1] - 
      123472*MT2*MW2^6*MZ2^3*CHq1[1, 1] + 51072*MW2^7*MZ2^3*CHq1[1, 1] + 
      29160*MT2^3*MW2^3*MZ2^4*CHq1[1, 1] - 111208*MT2^2*MW2^4*MZ2^4*
       CHq1[1, 1] + 204584*MT2*MW2^5*MZ2^4*CHq1[1, 1] - 
      69736*MW2^6*MZ2^4*CHq1[1, 1] - 4428*MT2^4*MW2*MZ2^5*CHq1[1, 1] + 
      7668*MT2^3*MW2^2*MZ2^5*CHq1[1, 1] + 62456*MT2^2*MW2^3*MZ2^5*
       CHq1[1, 1] - 171860*MT2*MW2^4*MZ2^5*CHq1[1, 1] + 
      50468*MW2^5*MZ2^5*CHq1[1, 1] + 1404*MT2^4*MZ2^6*CHq1[1, 1] - 
      10854*MT2^3*MW2*MZ2^6*CHq1[1, 1] - 13770*MT2^2*MW2^2*MZ2^6*CHq1[1, 1] + 
      89294*MT2*MW2^3*MZ2^6*CHq1[1, 1] - 21222*MW2^4*MZ2^6*CHq1[1, 1] + 
      2106*MT2^3*MZ2^7*CHq1[1, 1] - 1513*MT2^2*MW2*MZ2^7*CHq1[1, 1] - 
      27538*MT2*MW2^2*MZ2^7*CHq1[1, 1] + 3509*MW2^3*MZ2^7*CHq1[1, 1] + 
      947*MT2^2*MZ2^8*CHq1[1, 1] + 3019*MT2*MW2*MZ2^8*CHq1[1, 1] + 
      245*MW2^2*MZ2^8*CHq1[1, 1] + 245*MT2*MZ2^9*CHq1[1, 1] + 
      16896*MT2^2*MW2^8*CHq1[2, 2] - 33792*MT2*MW2^9*CHq1[2, 2] + 
      16896*MW2^10*CHq1[2, 2] + 10368*MT2^4*MW2^5*MZ2*CHq1[2, 2] - 
      10368*MT2^3*MW2^6*MZ2*CHq1[2, 2] - 33664*MT2^2*MW2^7*MZ2*CHq1[2, 2] + 
      73856*MT2*MW2^8*MZ2*CHq1[2, 2] - 23296*MW2^9*MZ2*CHq1[2, 2] - 
      22464*MT2^4*MW2^4*MZ2^2*CHq1[2, 2] + 48384*MT2^3*MW2^5*MZ2^2*
       CHq1[2, 2] - 6208*MT2^2*MW2^6*MZ2^2*CHq1[2, 2] - 
      14336*MT2*MW2^7*MZ2^2*CHq1[2, 2] - 7936*MW2^8*MZ2^2*CHq1[2, 2] + 
      15120*MT2^4*MW2^3*MZ2^3*CHq1[2, 2] - 66096*MT2^3*MW2^4*MZ2^3*
       CHq1[2, 2] + 86064*MT2^2*MW2^5*MZ2^3*CHq1[2, 2] - 
      123472*MT2*MW2^6*MZ2^3*CHq1[2, 2] + 51072*MW2^7*MZ2^3*CHq1[2, 2] + 
      29160*MT2^3*MW2^3*MZ2^4*CHq1[2, 2] - 111208*MT2^2*MW2^4*MZ2^4*
       CHq1[2, 2] + 204584*MT2*MW2^5*MZ2^4*CHq1[2, 2] - 
      69736*MW2^6*MZ2^4*CHq1[2, 2] - 4428*MT2^4*MW2*MZ2^5*CHq1[2, 2] + 
      7668*MT2^3*MW2^2*MZ2^5*CHq1[2, 2] + 62456*MT2^2*MW2^3*MZ2^5*
       CHq1[2, 2] - 171860*MT2*MW2^4*MZ2^5*CHq1[2, 2] + 
      50468*MW2^5*MZ2^5*CHq1[2, 2] + 1404*MT2^4*MZ2^6*CHq1[2, 2] - 
      10854*MT2^3*MW2*MZ2^6*CHq1[2, 2] - 13770*MT2^2*MW2^2*MZ2^6*CHq1[2, 2] + 
      89294*MT2*MW2^3*MZ2^6*CHq1[2, 2] - 21222*MW2^4*MZ2^6*CHq1[2, 2] + 
      2106*MT2^3*MZ2^7*CHq1[2, 2] - 1513*MT2^2*MW2*MZ2^7*CHq1[2, 2] - 
      27538*MT2*MW2^2*MZ2^7*CHq1[2, 2] + 3509*MW2^3*MZ2^7*CHq1[2, 2] + 
      947*MT2^2*MZ2^8*CHq1[2, 2] + 3019*MT2*MW2*MZ2^8*CHq1[2, 2] + 
      245*MW2^2*MZ2^8*CHq1[2, 2] + 245*MT2*MZ2^9*CHq1[2, 2] + 
      168960*MT2^2*MW2^8*CHq1[3, 3] - 337920*MT2*MW2^9*CHq1[3, 3] + 
      168960*MW2^10*CHq1[3, 3] + 103680*MT2^4*MW2^5*MZ2*CHq1[3, 3] - 
      103680*MT2^3*MW2^6*MZ2*CHq1[3, 3] - 184576*MT2^2*MW2^7*MZ2*CHq1[3, 3] + 
      434432*MT2*MW2^8*MZ2*CHq1[3, 3] - 80896*MW2^9*MZ2*CHq1[3, 3] - 
      321408*MT2^4*MW2^4*MZ2^2*CHq1[3, 3] + 580608*MT2^3*MW2^5*MZ2^2*
       CHq1[3, 3] - 136960*MT2^2*MW2^6*MZ2^2*CHq1[3, 3] + 
      255232*MT2*MW2^7*MZ2^2*CHq1[3, 3] - 251008*MW2^8*MZ2^2*CHq1[3, 3] + 
      427680*MT2^4*MW2^3*MZ2^3*CHq1[3, 3] - 1179360*MT2^3*MW2^4*MZ2^3*
       CHq1[3, 3] + 691872*MT2^2*MW2^5*MZ2^3*CHq1[3, 3] - 
      1103392*MT2*MW2^6*MZ2^3*CHq1[3, 3] + 424896*MW2^7*MZ2^3*CHq1[3, 3] - 
      303264*MT2^4*MW2^2*MZ2^4*CHq1[3, 3] + 1237680*MT2^3*MW2^3*MZ2^4*
       CHq1[3, 3] - 911488*MT2^2*MW2^4*MZ2^4*CHq1[3, 3] + 
      1025744*MT2*MW2^5*MZ2^4*CHq1[3, 3] - 198688*MW2^6*MZ2^4*CHq1[3, 3] + 
      114048*MT2^4*MW2*MZ2^5*CHq1[3, 3] - 725760*MT2^3*MW2^2*MZ2^5*
       CHq1[3, 3] + 674672*MT2^2*MW2^3*MZ2^5*CHq1[3, 3] - 
      329792*MT2*MW2^4*MZ2^5*CHq1[3, 3] - 31648*MW2^5*MZ2^5*CHq1[3, 3] - 
      17820*MT2^4*MZ2^6*CHq1[3, 3] + 224532*MT2^3*MW2*MZ2^6*CHq1[3, 3] - 
      294876*MT2^2*MW2^2*MZ2^6*CHq1[3, 3] - 90868*MT2*MW2^3*MZ2^6*
       CHq1[3, 3] + 67032*MW2^4*MZ2^6*CHq1[3, 3] - 26730*MT2^3*MZ2^7*
       CHq1[3, 3] + 75284*MT2^2*MW2*MZ2^7*CHq1[3, 3] + 
      92882*MT2*MW2^2*MZ2^7*CHq1[3, 3] - 17380*MW2^3*MZ2^7*CHq1[3, 3] - 
      9988*MT2^2*MZ2^8*CHq1[3, 3] - 15224*MT2*MW2*MZ2^8*CHq1[3, 3] - 
      1078*MW2^2*MZ2^8*CHq1[3, 3] - 1078*MT2*MZ2^9*CHq1[3, 3] + 
      50688*MT2^2*MW2^8*CHq3[1, 1] - 101376*MT2*MW2^9*CHq3[1, 1] + 
      50688*MW2^10*CHq3[1, 1] - 31104*MT2^4*MW2^5*MZ2*CHq3[1, 1] + 
      31104*MT2^3*MW2^6*MZ2*CHq3[1, 1] + 11904*MT2^2*MW2^7*MZ2*CHq3[1, 1] + 
      57984*MT2*MW2^8*MZ2*CHq3[1, 1] - 19200*MW2^9*MZ2*CHq3[1, 1] + 
      36288*MT2^4*MW2^4*MZ2^2*CHq3[1, 1] - 114048*MT2^3*MW2^5*MZ2^2*
       CHq3[1, 1] - 17088*MT2^2*MW2^6*MZ2^2*CHq3[1, 1] + 
      56448*MT2*MW2^7*MZ2^2*CHq3[1, 1] - 43008*MW2^8*MZ2^2*CHq3[1, 1] - 
      9072*MT2^4*MW2^3*MZ2^3*CHq3[1, 1] + 84240*MT2^3*MW2^4*MZ2^3*
       CHq3[1, 1] + 31152*MT2^2*MW2^5*MZ2^3*CHq3[1, 1] - 
      233616*MT2*MW2^6*MZ2^3*CHq3[1, 1] + 110208*MW2^7*MZ2^3*CHq3[1, 1] - 
      9072*MT2^4*MW2^2*MZ2^4*CHq3[1, 1] - 3240*MT2^3*MW2^3*MZ2^4*CHq3[1, 1] - 
      53640*MT2^2*MW2^4*MZ2^4*CHq3[1, 1] + 295896*MT2*MW2^5*MZ2^4*
       CHq3[1, 1] - 99000*MW2^6*MZ2^4*CHq3[1, 1] + 4212*MT2^4*MW2*MZ2^5*
       CHq3[1, 1] - 26244*MT2^3*MW2^2*MZ2^5*CHq3[1, 1] + 
      61800*MT2^2*MW2^3*MZ2^5*CHq3[1, 1] - 212556*MT2*MW2^4*MZ2^5*
       CHq3[1, 1] + 52404*MW2^5*MZ2^5*CHq3[1, 1] + 6318*MT2^3*MW2*MZ2^6*
       CHq3[1, 1] - 24222*MT2^2*MW2^2*MZ2^6*CHq3[1, 1] + 
      77034*MT2*MW2^3*MZ2^6*CHq3[1, 1] - 11262*MW2^4*MZ2^6*CHq3[1, 1] + 
      1371*MT2^2*MW2*MZ2^7*CHq3[1, 1] - 9792*MT2*MW2^2*MZ2^7*CHq3[1, 1] - 
      735*MW2^3*MZ2^7*CHq3[1, 1] - 735*MT2*MW2*MZ2^8*CHq3[1, 1] + 
      50688*MT2^2*MW2^8*CHq3[2, 2] - 101376*MT2*MW2^9*CHq3[2, 2] + 
      50688*MW2^10*CHq3[2, 2] - 31104*MT2^4*MW2^5*MZ2*CHq3[2, 2] + 
      31104*MT2^3*MW2^6*MZ2*CHq3[2, 2] + 11904*MT2^2*MW2^7*MZ2*CHq3[2, 2] + 
      57984*MT2*MW2^8*MZ2*CHq3[2, 2] - 19200*MW2^9*MZ2*CHq3[2, 2] + 
      36288*MT2^4*MW2^4*MZ2^2*CHq3[2, 2] - 114048*MT2^3*MW2^5*MZ2^2*
       CHq3[2, 2] - 17088*MT2^2*MW2^6*MZ2^2*CHq3[2, 2] + 
      56448*MT2*MW2^7*MZ2^2*CHq3[2, 2] - 43008*MW2^8*MZ2^2*CHq3[2, 2] - 
      9072*MT2^4*MW2^3*MZ2^3*CHq3[2, 2] + 84240*MT2^3*MW2^4*MZ2^3*
       CHq3[2, 2] + 31152*MT2^2*MW2^5*MZ2^3*CHq3[2, 2] - 
      233616*MT2*MW2^6*MZ2^3*CHq3[2, 2] + 110208*MW2^7*MZ2^3*CHq3[2, 2] - 
      9072*MT2^4*MW2^2*MZ2^4*CHq3[2, 2] - 3240*MT2^3*MW2^3*MZ2^4*CHq3[2, 2] - 
      53640*MT2^2*MW2^4*MZ2^4*CHq3[2, 2] + 295896*MT2*MW2^5*MZ2^4*
       CHq3[2, 2] - 99000*MW2^6*MZ2^4*CHq3[2, 2] + 4212*MT2^4*MW2*MZ2^5*
       CHq3[2, 2] - 26244*MT2^3*MW2^2*MZ2^5*CHq3[2, 2] + 
      61800*MT2^2*MW2^3*MZ2^5*CHq3[2, 2] - 212556*MT2*MW2^4*MZ2^5*
       CHq3[2, 2] + 52404*MW2^5*MZ2^5*CHq3[2, 2] + 6318*MT2^3*MW2*MZ2^6*
       CHq3[2, 2] - 24222*MT2^2*MW2^2*MZ2^6*CHq3[2, 2] + 
      77034*MT2*MW2^3*MZ2^6*CHq3[2, 2] - 11262*MW2^4*MZ2^6*CHq3[2, 2] + 
      1371*MT2^2*MW2*MZ2^7*CHq3[2, 2] - 9792*MT2*MW2^2*MZ2^7*CHq3[2, 2] - 
      735*MW2^3*MZ2^7*CHq3[2, 2] - 735*MT2*MW2*MZ2^8*CHq3[2, 2] + 
      168960*MT2^4*MW2^6*CHq3[3, 3] - 168960*MT2^3*MW2^7*CHq3[3, 3] - 
      337920*MT2^2*MW2^8*CHq3[3, 3] + 506880*MT2*MW2^9*CHq3[3, 3] - 
      168960*MW2^10*CHq3[3, 3] - 258816*MT2^4*MW2^5*MZ2*CHq3[3, 3] + 
      681216*MT2^3*MW2^6*MZ2*CHq3[3, 3] + 1792*MT2^2*MW2^7*MZ2*CHq3[3, 3] - 
      336128*MT2*MW2^8*MZ2*CHq3[3, 3] + 80896*MW2^9*MZ2*CHq3[3, 3] + 
      17664*MT2^4*MW2^4*MZ2^2*CHq3[3, 3] - 580224*MT2^3*MW2^5*MZ2^2*
       CHq3[3, 3] + 835456*MT2^2*MW2^6*MZ2^2*CHq3[3, 3] - 
      707200*MT2*MW2^7*MZ2^2*CHq3[3, 3] + 251008*MW2^8*MZ2^2*CHq3[3, 3] + 
      317664*MT2^4*MW2^3*MZ2^3*CHq3[3, 3] - 360672*MT2^3*MW2^4*MZ2^3*
       CHq3[3, 3] - 907296*MT2^2*MW2^5*MZ2^3*CHq3[3, 3] + 
      1357792*MT2*MW2^6*MZ2^3*CHq3[3, 3] - 424896*MW2^7*MZ2^3*CHq3[3, 3] - 
      346848*MT2^4*MW2^2*MZ2^4*CHq3[3, 3] + 1106256*MT2^3*MW2^3*MZ2^4*
       CHq3[3, 3] - 80960*MT2^2*MW2^4*MZ2^4*CHq3[3, 3] - 
      727376*MT2*MW2^5*MZ2^4*CHq3[3, 3] + 198688*MW2^6*MZ2^4*CHq3[3, 3] + 
      164208*MT2^4*MW2*MZ2^5*CHq3[3, 3] - 889872*MT2^3*MW2^2*MZ2^5*
       CHq3[3, 3] + 719968*MT2^2*MW2^3*MZ2^5*CHq3[3, 3] - 
      79216*MT2*MW2^4*MZ2^5*CHq3[3, 3] + 31648*MW2^5*MZ2^5*CHq3[3, 3] - 
      30756*MT2^4*MZ2^6*CHq3[3, 3] + 338580*MT2^3*MW2*MZ2^6*CHq3[3, 3] - 
      538116*MT2^2*MW2^2*MZ2^6*CHq3[3, 3] + 278572*MT2*MW2^3*MZ2^6*
       CHq3[3, 3] - 67032*MW2^4*MZ2^6*CHq3[3, 3] - 46134*MT2^3*MZ2^7*
       CHq3[3, 3] + 160996*MT2^2*MW2*MZ2^7*CHq3[3, 3] - 
      117170*MT2*MW2^2*MZ2^7*CHq3[3, 3] + 17380*MW2^3*MZ2^7*CHq3[3, 3] - 
      14300*MT2^2*MZ2^8*CHq3[3, 3] + 15224*MT2*MW2*MZ2^8*CHq3[3, 3] + 
      1078*MW2^2*MZ2^8*CHq3[3, 3] + 1078*MT2*MZ2^9*CHq3[3, 3] + 
      33792*MT2^2*MW2^8*CHu[1, 1] - 67584*MT2*MW2^9*CHu[1, 1] + 
      33792*MW2^10*CHu[1, 1] + 20736*MT2^4*MW2^5*MZ2*CHu[1, 1] - 
      20736*MT2^3*MW2^6*MZ2*CHu[1, 1] - 67328*MT2^2*MW2^7*MZ2*CHu[1, 1] + 
      147712*MT2*MW2^8*MZ2*CHu[1, 1] - 46592*MW2^9*MZ2*CHu[1, 1] - 
      44928*MT2^4*MW2^4*MZ2^2*CHu[1, 1] + 96768*MT2^3*MW2^5*MZ2^2*CHu[1, 1] - 
      12416*MT2^2*MW2^6*MZ2^2*CHu[1, 1] - 28672*MT2*MW2^7*MZ2^2*CHu[1, 1] - 
      15872*MW2^8*MZ2^2*CHu[1, 1] + 30240*MT2^4*MW2^3*MZ2^3*CHu[1, 1] - 
      132192*MT2^3*MW2^4*MZ2^3*CHu[1, 1] + 172128*MT2^2*MW2^5*MZ2^3*
       CHu[1, 1] - 246944*MT2*MW2^6*MZ2^3*CHu[1, 1] + 
      102144*MW2^7*MZ2^3*CHu[1, 1] + 58320*MT2^3*MW2^3*MZ2^4*CHu[1, 1] - 
      222416*MT2^2*MW2^4*MZ2^4*CHu[1, 1] + 409168*MT2*MW2^5*MZ2^4*CHu[1, 1] - 
      139472*MW2^6*MZ2^4*CHu[1, 1] - 8856*MT2^4*MW2*MZ2^5*CHu[1, 1] + 
      15336*MT2^3*MW2^2*MZ2^5*CHu[1, 1] + 124912*MT2^2*MW2^3*MZ2^5*
       CHu[1, 1] - 343720*MT2*MW2^4*MZ2^5*CHu[1, 1] + 
      100936*MW2^5*MZ2^5*CHu[1, 1] + 2808*MT2^4*MZ2^6*CHu[1, 1] - 
      21708*MT2^3*MW2*MZ2^6*CHu[1, 1] - 27540*MT2^2*MW2^2*MZ2^6*CHu[1, 1] + 
      178588*MT2*MW2^3*MZ2^6*CHu[1, 1] - 42444*MW2^4*MZ2^6*CHu[1, 1] + 
      4212*MT2^3*MZ2^7*CHu[1, 1] - 3026*MT2^2*MW2*MZ2^7*CHu[1, 1] - 
      55076*MT2*MW2^2*MZ2^7*CHu[1, 1] + 7018*MW2^3*MZ2^7*CHu[1, 1] + 
      1894*MT2^2*MZ2^8*CHu[1, 1] + 6038*MT2*MW2*MZ2^8*CHu[1, 1] + 
      490*MW2^2*MZ2^8*CHu[1, 1] + 490*MT2*MZ2^9*CHu[1, 1] + 
      33792*MT2^2*MW2^8*CHu[2, 2] - 67584*MT2*MW2^9*CHu[2, 2] + 
      33792*MW2^10*CHu[2, 2] + 20736*MT2^4*MW2^5*MZ2*CHu[2, 2] - 
      20736*MT2^3*MW2^6*MZ2*CHu[2, 2] - 67328*MT2^2*MW2^7*MZ2*CHu[2, 2] + 
      147712*MT2*MW2^8*MZ2*CHu[2, 2] - 46592*MW2^9*MZ2*CHu[2, 2] - 
      44928*MT2^4*MW2^4*MZ2^2*CHu[2, 2] + 96768*MT2^3*MW2^5*MZ2^2*CHu[2, 2] - 
      12416*MT2^2*MW2^6*MZ2^2*CHu[2, 2] - 28672*MT2*MW2^7*MZ2^2*CHu[2, 2] - 
      15872*MW2^8*MZ2^2*CHu[2, 2] + 30240*MT2^4*MW2^3*MZ2^3*CHu[2, 2] - 
      132192*MT2^3*MW2^4*MZ2^3*CHu[2, 2] + 172128*MT2^2*MW2^5*MZ2^3*
       CHu[2, 2] - 246944*MT2*MW2^6*MZ2^3*CHu[2, 2] + 
      102144*MW2^7*MZ2^3*CHu[2, 2] + 58320*MT2^3*MW2^3*MZ2^4*CHu[2, 2] - 
      222416*MT2^2*MW2^4*MZ2^4*CHu[2, 2] + 409168*MT2*MW2^5*MZ2^4*CHu[2, 2] - 
      139472*MW2^6*MZ2^4*CHu[2, 2] - 8856*MT2^4*MW2*MZ2^5*CHu[2, 2] + 
      15336*MT2^3*MW2^2*MZ2^5*CHu[2, 2] + 124912*MT2^2*MW2^3*MZ2^5*
       CHu[2, 2] - 343720*MT2*MW2^4*MZ2^5*CHu[2, 2] + 
      100936*MW2^5*MZ2^5*CHu[2, 2] + 2808*MT2^4*MZ2^6*CHu[2, 2] - 
      21708*MT2^3*MW2*MZ2^6*CHu[2, 2] - 27540*MT2^2*MW2^2*MZ2^6*CHu[2, 2] + 
      178588*MT2*MW2^3*MZ2^6*CHu[2, 2] - 42444*MW2^4*MZ2^6*CHu[2, 2] + 
      4212*MT2^3*MZ2^7*CHu[2, 2] - 3026*MT2^2*MW2*MZ2^7*CHu[2, 2] - 
      55076*MT2*MW2^2*MZ2^7*CHu[2, 2] + 7018*MW2^3*MZ2^7*CHu[2, 2] + 
      1894*MT2^2*MZ2^8*CHu[2, 2] + 6038*MT2*MW2*MZ2^8*CHu[2, 2] + 
      490*MW2^2*MZ2^8*CHu[2, 2] + 490*MT2*MZ2^9*CHu[2, 2]))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) + (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-1728*MT2^3*MW2^5*MZ2*CHd[1, 1] + 5184*MT2*MW2^7*MZ2*CHd[1, 1] - 
      3456*MW2^8*MZ2*CHd[1, 1] + 4608*MT2^3*MW2^4*MZ2^2*CHd[1, 1] - 
      4320*MT2^2*MW2^5*MZ2^2*CHd[1, 1] - 5184*MT2*MW2^6*MZ2^2*CHd[1, 1] - 
      288*MW2^7*MZ2^2*CHd[1, 1] - 3960*MT2^3*MW2^3*MZ2^3*CHd[1, 1] + 
      7632*MT2^2*MW2^4*MZ2^3*CHd[1, 1] - 792*MT2*MW2^5*MZ2^3*CHd[1, 1] + 
      6192*MW2^6*MZ2^3*CHd[1, 1] + 540*MT2^3*MW2^2*MZ2^4*CHd[1, 1] - 
      3420*MT2^2*MW2^3*MZ2^4*CHd[1, 1] + 900*MT2*MW2^4*MZ2^4*CHd[1, 1] - 
      1116*MW2^5*MZ2^4*CHd[1, 1] + 1008*MT2^3*MW2*MZ2^5*CHd[1, 1] - 
      1080*MT2^2*MW2^2*MZ2^5*CHd[1, 1] + 756*MT2*MW2^3*MZ2^5*CHd[1, 1] - 
      3474*MW2^4*MZ2^5*CHd[1, 1] - 468*MT2^3*MZ2^6*CHd[1, 1] + 
      1305*MT2^2*MW2*MZ2^6*CHd[1, 1] - 396*MT2*MW2^2*MZ2^6*CHd[1, 1] + 
      1638*MW2^3*MZ2^6*CHd[1, 1] - 117*MT2^2*MZ2^7*CHd[1, 1] - 
      468*MT2*MW2*MZ2^7*CHd[1, 1] + 738*MW2^2*MZ2^7*CHd[1, 1] - 
      234*MW2*MZ2^8*CHd[1, 1] - 1728*MT2^3*MW2^5*MZ2*CHd[2, 2] + 
      5184*MT2*MW2^7*MZ2*CHd[2, 2] - 3456*MW2^8*MZ2*CHd[2, 2] + 
      4608*MT2^3*MW2^4*MZ2^2*CHd[2, 2] - 4320*MT2^2*MW2^5*MZ2^2*CHd[2, 2] - 
      5184*MT2*MW2^6*MZ2^2*CHd[2, 2] - 288*MW2^7*MZ2^2*CHd[2, 2] - 
      3960*MT2^3*MW2^3*MZ2^3*CHd[2, 2] + 7632*MT2^2*MW2^4*MZ2^3*CHd[2, 2] - 
      792*MT2*MW2^5*MZ2^3*CHd[2, 2] + 6192*MW2^6*MZ2^3*CHd[2, 2] + 
      540*MT2^3*MW2^2*MZ2^4*CHd[2, 2] - 3420*MT2^2*MW2^3*MZ2^4*CHd[2, 2] + 
      900*MT2*MW2^4*MZ2^4*CHd[2, 2] - 1116*MW2^5*MZ2^4*CHd[2, 2] + 
      1008*MT2^3*MW2*MZ2^5*CHd[2, 2] - 1080*MT2^2*MW2^2*MZ2^5*CHd[2, 2] + 
      756*MT2*MW2^3*MZ2^5*CHd[2, 2] - 3474*MW2^4*MZ2^5*CHd[2, 2] - 
      468*MT2^3*MZ2^6*CHd[2, 2] + 1305*MT2^2*MW2*MZ2^6*CHd[2, 2] - 
      396*MT2*MW2^2*MZ2^6*CHd[2, 2] + 1638*MW2^3*MZ2^6*CHd[2, 2] - 
      117*MT2^2*MZ2^7*CHd[2, 2] - 468*MT2*MW2*MZ2^7*CHd[2, 2] + 
      738*MW2^2*MZ2^7*CHd[2, 2] - 234*MW2*MZ2^8*CHd[2, 2] - 
      3840*MT2^3*MW2^5*MZ2*CHd[3, 3] + 11520*MT2*MW2^7*MZ2*CHd[3, 3] - 
      7680*MW2^8*MZ2*CHd[3, 3] + 9984*MT2^3*MW2^4*MZ2^2*CHd[3, 3] - 
      9600*MT2^2*MW2^5*MZ2^2*CHd[3, 3] - 10752*MT2*MW2^6*MZ2^2*CHd[3, 3] - 
      1152*MW2^7*MZ2^2*CHd[3, 3] - 8448*MT2^3*MW2^3*MZ2^3*CHd[3, 3] + 
      16320*MT2^2*MW2^4*MZ2^3*CHd[3, 3] - 1536*MT2*MW2^5*MZ2^3*CHd[3, 3] + 
      13056*MW2^6*MZ2^3*CHd[3, 3] + 1248*MT2^3*MW2^2*MZ2^4*CHd[3, 3] - 
      7296*MT2^2*MW2^3*MZ2^4*CHd[3, 3] + 1632*MT2*MW2^4*MZ2^4*CHd[3, 3] - 
      2112*MW2^5*MZ2^4*CHd[3, 3] + 2112*MT2^3*MW2*MZ2^5*CHd[3, 3] - 
      2064*MT2^2*MW2^2*MZ2^5*CHd[3, 3] + 1248*MT2*MW2^3*MZ2^5*CHd[3, 3] - 
      6960*MW2^4*MZ2^5*CHd[3, 3] - 1056*MT2^3*MZ2^6*CHd[3, 3] + 
      2904*MT2^2*MW2*MZ2^6*CHd[3, 3] - 1056*MT2*MW2^2*MZ2^6*CHd[3, 3] + 
      3792*MW2^3*MZ2^6*CHd[3, 3] - 264*MT2^2*MZ2^7*CHd[3, 3] - 
      1056*MT2*MW2*MZ2^7*CHd[3, 3] + 1584*MW2^2*MZ2^7*CHd[3, 3] - 
      528*MW2*MZ2^8*CHd[3, 3] + (2*MW2 - MZ2)*(-42240*MW2^8 + 
        41216*MW2^7*MZ2 + 20576*MW2^6*MZ2^2 - 78384*MW2^5*MZ2^3 + 
        22352*MW2^4*MZ2^4 + 21788*MW2^3*MZ2^5 - 17751*MW2^2*MZ2^6 - 
        1144*MW2*MZ2^7 + 539*MZ2^8 + 54*MT2^3*MZ2*(64*MW2^4 - 352*MW2^3*MZ2 + 
          456*MW2^2*MZ2^2 - 268*MW2*MZ2^3 + 55*MZ2^4) - 
        9*MT2^2*MZ2^2*(-2720*MW2^4 + 5552*MW2^3*MZ2 - 3900*MW2^2*MZ2^2 + 
          908*MW2*MZ2^3 + 187*MZ2^4) + 2*MT2*(21120*MW2^7 - 43456*MW2^6*MZ2 + 
          33072*MW2^5*MZ2^2 + 2640*MW2^4*MZ2^3 - 6268*MW2^3*MZ2^4 - 
          1581*MW2^2*MZ2^5 + 3168*MW2*MZ2^6 + 539*MZ2^7))*CHe[Leff, Leff] + 
      2*MZ2*(-42240*MW2^8 + 41216*MW2^7*MZ2 + 20576*MW2^6*MZ2^2 - 
        78384*MW2^5*MZ2^3 + 22352*MW2^4*MZ2^4 + 21788*MW2^3*MZ2^5 - 
        17751*MW2^2*MZ2^6 - 1144*MW2*MZ2^7 + 539*MZ2^8 + 
        54*MT2^3*MZ2*(64*MW2^4 - 352*MW2^3*MZ2 + 456*MW2^2*MZ2^2 - 
          268*MW2*MZ2^3 + 55*MZ2^4) - 9*MT2^2*MZ2^2*(-2720*MW2^4 + 
          5552*MW2^3*MZ2 - 3900*MW2^2*MZ2^2 + 908*MW2*MZ2^3 + 187*MZ2^4) + 
        2*MT2*(21120*MW2^7 - 43456*MW2^6*MZ2 + 33072*MW2^5*MZ2^2 + 
          2640*MW2^4*MZ2^3 - 6268*MW2^3*MZ2^4 - 1581*MW2^2*MZ2^5 + 
          3168*MW2*MZ2^6 + 539*MZ2^7))*SW2*CHl1[Leff, Leff] - 
      14080*MT2^3*MW2^6*CHl3[1, 1] + 42240*MT2*MW2^8*CHl3[1, 1] - 
      28160*MW2^9*CHl3[1, 1] + 37248*MT2^3*MW2^5*MZ2*CHl3[1, 1] - 
      35200*MT2^2*MW2^6*MZ2*CHl3[1, 1] - 41344*MT2*MW2^7*MZ2*CHl3[1, 1] - 
      2944*MW2^8*MZ2*CHl3[1, 1] - 39840*MT2^3*MW2^4*MZ2^2*CHl3[1, 1] + 
      61440*MT2^2*MW2^5*MZ2^2*CHl3[1, 1] + 17760*MT2*MW2^6*MZ2^2*CHl3[1, 1] + 
      33664*MW2^7*MZ2^2*CHl3[1, 1] + 17504*MT2^3*MW2^3*MZ2^3*CHl3[1, 1] - 
      47472*MT2^2*MW2^4*MZ2^3*CHl3[1, 1] + 7680*MT2*MW2^5*MZ2^3*CHl3[1, 1] - 
      26480*MW2^6*MZ2^3*CHl3[1, 1] + 3216*MT2^3*MW2^2*MZ2^4*CHl3[1, 1] + 
      6248*MT2^2*MW2^3*MZ2^4*CHl3[1, 1] + 2864*MT2*MW2^4*MZ2^4*CHl3[1, 1] - 
      17248*MW2^5*MZ2^4*CHl3[1, 1] - 6204*MT2^3*MW2*MZ2^5*CHl3[1, 1] + 
      9912*MT2^2*MW2^2*MZ2^5*CHl3[1, 1] - 2460*MT2*MW2^3*MZ2^5*CHl3[1, 1] + 
      19024*MW2^4*MZ2^5*CHl3[1, 1] + 2156*MT2^3*MZ2^6*CHl3[1, 1] - 
      6402*MT2^2*MW2*MZ2^6*CHl3[1, 1] + 264*MT2*MW2^2*MZ2^6*CHl3[1, 1] - 
      3914*MW2^3*MZ2^6*CHl3[1, 1] + 539*MT2^2*MZ2^7*CHl3[1, 1] + 
      2156*MT2*MW2*MZ2^7*CHl3[1, 1] - 4180*MW2^2*MZ2^7*CHl3[1, 1] + 
      1078*MW2*MZ2^8*CHl3[1, 1] - 14080*MT2^3*MW2^6*CHl3[2, 2] + 
      42240*MT2*MW2^8*CHl3[2, 2] - 28160*MW2^9*CHl3[2, 2] + 
      37248*MT2^3*MW2^5*MZ2*CHl3[2, 2] - 35200*MT2^2*MW2^6*MZ2*CHl3[2, 2] - 
      41344*MT2*MW2^7*MZ2*CHl3[2, 2] - 2944*MW2^8*MZ2*CHl3[2, 2] - 
      39840*MT2^3*MW2^4*MZ2^2*CHl3[2, 2] + 61440*MT2^2*MW2^5*MZ2^2*
       CHl3[2, 2] + 17760*MT2*MW2^6*MZ2^2*CHl3[2, 2] + 
      33664*MW2^7*MZ2^2*CHl3[2, 2] + 17504*MT2^3*MW2^3*MZ2^3*CHl3[2, 2] - 
      47472*MT2^2*MW2^4*MZ2^3*CHl3[2, 2] + 7680*MT2*MW2^5*MZ2^3*CHl3[2, 2] - 
      26480*MW2^6*MZ2^3*CHl3[2, 2] + 3216*MT2^3*MW2^2*MZ2^4*CHl3[2, 2] + 
      6248*MT2^2*MW2^3*MZ2^4*CHl3[2, 2] + 2864*MT2*MW2^4*MZ2^4*CHl3[2, 2] - 
      17248*MW2^5*MZ2^4*CHl3[2, 2] - 6204*MT2^3*MW2*MZ2^5*CHl3[2, 2] + 
      9912*MT2^2*MW2^2*MZ2^5*CHl3[2, 2] - 2460*MT2*MW2^3*MZ2^5*CHl3[2, 2] + 
      19024*MW2^4*MZ2^5*CHl3[2, 2] + 2156*MT2^3*MZ2^6*CHl3[2, 2] - 
      6402*MT2^2*MW2*MZ2^6*CHl3[2, 2] + 264*MT2*MW2^2*MZ2^6*CHl3[2, 2] - 
      3914*MW2^3*MZ2^6*CHl3[2, 2] + 539*MT2^2*MZ2^7*CHl3[2, 2] + 
      2156*MT2*MW2*MZ2^7*CHl3[2, 2] - 4180*MW2^2*MZ2^7*CHl3[2, 2] + 
      1078*MW2*MZ2^8*CHl3[2, 2] - 84480*MT2*MW2^8*CHl3[Leff, Leff] + 
      84480*MW2^9*CHl3[Leff, Leff] - 6912*MT2^3*MW2^5*MZ2*CHl3[Leff, Leff] + 
      258304*MT2*MW2^7*MZ2*CHl3[Leff, Leff] - 166912*MW2^8*MZ2*
       CHl3[Leff, Leff] + 44928*MT2^3*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      48960*MT2^2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 306112*MT2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 41280*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      87264*MT2^3*MW2^3*MZ2^3*CHl3[Leff, Leff] + 148896*MT2^2*MW2^4*MZ2^3*
       CHl3[Leff, Leff] + 121728*MT2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      197920*MW2^6*MZ2^3*CHl3[Leff, Leff] + 78192*MT2^3*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 170136*MT2^2*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      35632*MT2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 201472*MW2^5*MZ2^4*
       CHl3[Leff, Leff] - 34884*MT2^3*MW2*MZ2^5*CHl3[Leff, Leff] + 
      86544*MT2^2*MW2^2*MZ2^5*CHl3[Leff, Leff] - 18748*MT2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 1128*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      5940*MT2^3*MZ2^6*CHl3[Leff, Leff] - 12978*MT2^2*MW2*MZ2^6*
       CHl3[Leff, Leff] - 18996*MT2*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      79078*MW2^3*MZ2^6*CHl3[Leff, Leff] - 3366*MT2^2*MZ2^7*
       CHl3[Leff, Leff] + 10516*MT2*MW2*MZ2^7*CHl3[Leff, Leff] - 
      33214*MW2^2*MZ2^7*CHl3[Leff, Leff] + 2156*MT2*MZ2^8*CHl3[Leff, Leff] - 
      3366*MW2*MZ2^8*CHl3[Leff, Leff] + 1078*MZ2^9*CHl3[Leff, Leff] + 
      1728*MT2^3*MW2^5*MZ2*CHq1[1, 1] - 5184*MT2*MW2^7*MZ2*CHq1[1, 1] + 
      3456*MW2^8*MZ2*CHq1[1, 1] - 4608*MT2^3*MW2^4*MZ2^2*CHq1[1, 1] + 
      4320*MT2^2*MW2^5*MZ2^2*CHq1[1, 1] + 5184*MT2*MW2^6*MZ2^2*CHq1[1, 1] + 
      288*MW2^7*MZ2^2*CHq1[1, 1] + 3960*MT2^3*MW2^3*MZ2^3*CHq1[1, 1] - 
      7632*MT2^2*MW2^4*MZ2^3*CHq1[1, 1] + 792*MT2*MW2^5*MZ2^3*CHq1[1, 1] - 
      6192*MW2^6*MZ2^3*CHq1[1, 1] - 540*MT2^3*MW2^2*MZ2^4*CHq1[1, 1] + 
      3420*MT2^2*MW2^3*MZ2^4*CHq1[1, 1] - 900*MT2*MW2^4*MZ2^4*CHq1[1, 1] + 
      1116*MW2^5*MZ2^4*CHq1[1, 1] - 1008*MT2^3*MW2*MZ2^5*CHq1[1, 1] + 
      1080*MT2^2*MW2^2*MZ2^5*CHq1[1, 1] - 756*MT2*MW2^3*MZ2^5*CHq1[1, 1] + 
      3474*MW2^4*MZ2^5*CHq1[1, 1] + 468*MT2^3*MZ2^6*CHq1[1, 1] - 
      1305*MT2^2*MW2*MZ2^6*CHq1[1, 1] + 396*MT2*MW2^2*MZ2^6*CHq1[1, 1] - 
      1638*MW2^3*MZ2^6*CHq1[1, 1] + 117*MT2^2*MZ2^7*CHq1[1, 1] + 
      468*MT2*MW2*MZ2^7*CHq1[1, 1] - 738*MW2^2*MZ2^7*CHq1[1, 1] + 
      234*MW2*MZ2^8*CHq1[1, 1] + 1728*MT2^3*MW2^5*MZ2*CHq1[2, 2] - 
      5184*MT2*MW2^7*MZ2*CHq1[2, 2] + 3456*MW2^8*MZ2*CHq1[2, 2] - 
      4608*MT2^3*MW2^4*MZ2^2*CHq1[2, 2] + 4320*MT2^2*MW2^5*MZ2^2*CHq1[2, 2] + 
      5184*MT2*MW2^6*MZ2^2*CHq1[2, 2] + 288*MW2^7*MZ2^2*CHq1[2, 2] + 
      3960*MT2^3*MW2^3*MZ2^3*CHq1[2, 2] - 7632*MT2^2*MW2^4*MZ2^3*CHq1[2, 2] + 
      792*MT2*MW2^5*MZ2^3*CHq1[2, 2] - 6192*MW2^6*MZ2^3*CHq1[2, 2] - 
      540*MT2^3*MW2^2*MZ2^4*CHq1[2, 2] + 3420*MT2^2*MW2^3*MZ2^4*CHq1[2, 2] - 
      900*MT2*MW2^4*MZ2^4*CHq1[2, 2] + 1116*MW2^5*MZ2^4*CHq1[2, 2] - 
      1008*MT2^3*MW2*MZ2^5*CHq1[2, 2] + 1080*MT2^2*MW2^2*MZ2^5*CHq1[2, 2] - 
      756*MT2*MW2^3*MZ2^5*CHq1[2, 2] + 3474*MW2^4*MZ2^5*CHq1[2, 2] + 
      468*MT2^3*MZ2^6*CHq1[2, 2] - 1305*MT2^2*MW2*MZ2^6*CHq1[2, 2] + 
      396*MT2*MW2^2*MZ2^6*CHq1[2, 2] - 1638*MW2^3*MZ2^6*CHq1[2, 2] + 
      117*MT2^2*MZ2^7*CHq1[2, 2] + 468*MT2*MW2*MZ2^7*CHq1[2, 2] - 
      738*MW2^2*MZ2^7*CHq1[2, 2] + 234*MW2*MZ2^8*CHq1[2, 2] + 
      17280*MT2^3*MW2^5*MZ2*CHq1[3, 3] - 21120*MT2^2*MW2^6*MZ2*CHq1[3, 3] - 
      9600*MT2*MW2^7*MZ2*CHq1[3, 3] + 13440*MW2^8*MZ2*CHq1[3, 3] - 
      62208*MT2^3*MW2^4*MZ2^2*CHq1[3, 3] + 67392*MT2^2*MW2^5*MZ2^2*
       CHq1[3, 3] + 72960*MT2*MW2^6*MZ2^2*CHq1[3, 3] - 
      36864*MW2^7*MZ2^2*CHq1[3, 3] + 93744*MT2^3*MW2^3*MZ2^3*CHq1[3, 3] - 
      124272*MT2^2*MW2^4*MZ2^3*CHq1[3, 3] - 93360*MT2*MW2^5*MZ2^3*
       CHq1[3, 3] - 18960*MW2^6*MZ2^3*CHq1[3, 3] - 74952*MT2^3*MW2^2*MZ2^4*
       CHq1[3, 3] + 122016*MT2^2*MW2^3*MZ2^4*CHq1[3, 3] + 
      73224*MT2*MW2^4*MZ2^4*CHq1[3, 3] + 51000*MW2^5*MZ2^4*CHq1[3, 3] + 
      32076*MT2^3*MW2*MZ2^5*CHq1[3, 3] - 70848*MT2^2*MW2^2*MZ2^5*CHq1[3, 3] - 
      29004*MT2*MW2^3*MZ2^5*CHq1[3, 3] - 24756*MW2^4*MZ2^5*CHq1[3, 3] - 
      5940*MT2^3*MZ2^6*CHq1[3, 3] + 21186*MT2^2*MW2*MZ2^6*CHq1[3, 3] + 
      8580*MT2*MW2^2*MZ2^6*CHq1[3, 3] - 19596*MW2^3*MZ2^6*CHq1[3, 3] - 
      3102*MT2^2*MZ2^7*CHq1[3, 3] + 528*MT2*MW2*MZ2^7*CHq1[3, 3] + 
      18612*MW2^2*MZ2^7*CHq1[3, 3] - 6204*MW2*MZ2^8*CHq1[3, 3] - 
      5184*MT2^3*MW2^5*MZ2*CHq3[1, 1] + 15552*MT2*MW2^7*MZ2*CHq3[1, 1] - 
      10368*MW2^8*MZ2*CHq3[1, 1] + 8640*MT2^3*MW2^4*MZ2^2*CHq3[1, 1] - 
      12960*MT2^2*MW2^5*MZ2^2*CHq3[1, 1] - 11232*MW2^7*MZ2^2*CHq3[1, 1] - 
      3240*MT2^3*MW2^3*MZ2^3*CHq3[1, 1] + 9936*MT2^2*MW2^4*MZ2^3*CHq3[1, 1] - 
      2376*MT2*MW2^5*MZ2^3*CHq3[1, 1] + 7344*MW2^6*MZ2^3*CHq3[1, 1] - 
      1620*MT2^3*MW2^2*MZ2^4*CHq3[1, 1] - 324*MT2^2*MW2^3*MZ2^4*CHq3[1, 1] + 
      324*MT2*MW2^4*MZ2^4*CHq3[1, 1] + 3996*MW2^5*MZ2^4*CHq3[1, 1] + 
      1404*MT2^3*MW2*MZ2^5*CHq3[1, 1] - 3564*MT2^2*MW2^2*MZ2^5*CHq3[1, 1] + 
      2592*MT2*MW2^3*MZ2^5*CHq3[1, 1] - 6426*MW2^4*MZ2^5*CHq3[1, 1] + 
      351*MT2^2*MW2*MZ2^6*CHq3[1, 1] + 1404*MT2*MW2^2*MZ2^6*CHq3[1, 1] - 
      1512*MW2^3*MZ2^6*CHq3[1, 1] + 702*MW2^2*MZ2^7*CHq3[1, 1] - 
      5184*MT2^3*MW2^5*MZ2*CHq3[2, 2] + 15552*MT2*MW2^7*MZ2*CHq3[2, 2] - 
      10368*MW2^8*MZ2*CHq3[2, 2] + 8640*MT2^3*MW2^4*MZ2^2*CHq3[2, 2] - 
      12960*MT2^2*MW2^5*MZ2^2*CHq3[2, 2] - 11232*MW2^7*MZ2^2*CHq3[2, 2] - 
      3240*MT2^3*MW2^3*MZ2^3*CHq3[2, 2] + 9936*MT2^2*MW2^4*MZ2^3*CHq3[2, 2] - 
      2376*MT2*MW2^5*MZ2^3*CHq3[2, 2] + 7344*MW2^6*MZ2^3*CHq3[2, 2] - 
      1620*MT2^3*MW2^2*MZ2^4*CHq3[2, 2] - 324*MT2^2*MW2^3*MZ2^4*CHq3[2, 2] + 
      324*MT2*MW2^4*MZ2^4*CHq3[2, 2] + 3996*MW2^5*MZ2^4*CHq3[2, 2] + 
      1404*MT2^3*MW2*MZ2^5*CHq3[2, 2] - 3564*MT2^2*MW2^2*MZ2^5*CHq3[2, 2] + 
      2592*MT2*MW2^3*MZ2^5*CHq3[2, 2] - 6426*MW2^4*MZ2^5*CHq3[2, 2] + 
      351*MT2^2*MW2*MZ2^6*CHq3[2, 2] + 1404*MT2*MW2^2*MZ2^6*CHq3[2, 2] - 
      1512*MW2^3*MZ2^6*CHq3[2, 2] + 702*MW2^2*MZ2^7*CHq3[2, 2] + 
      28160*MT2^3*MW2^6*CHq3[3, 3] - 84480*MT2*MW2^8*CHq3[3, 3] + 
      56320*MW2^9*CHq3[3, 3] - 57216*MT2^3*MW2^5*MZ2*CHq3[3, 3] + 
      91520*MT2^2*MW2^6*MZ2*CHq3[3, 3] - 11392*MT2*MW2^7*MZ2*CHq3[3, 3] + 
      61568*MW2^8*MZ2*CHq3[3, 3] + 17472*MT2^3*MW2^4*MZ2^2*CHq3[3, 3] - 
      103872*MT2^2*MW2^5*MZ2^2*CHq3[3, 3] + 91968*MT2*MW2^6*MZ2^2*
       CHq3[3, 3] - 89216*MW2^7*MZ2^2*CHq3[3, 3] + 58736*MT2^3*MW2^3*MZ2^3*
       CHq3[3, 3] - 14064*MT2^2*MW2^4*MZ2^3*CHq3[3, 3] - 
      69744*MT2*MW2^5*MZ2^3*CHq3[3, 3] - 12752*MW2^6*MZ2^3*CHq3[3, 3] - 
      81384*MT2^3*MW2^2*MZ2^4*CHq3[3, 3] + 132032*MT2^2*MW2^3*MZ2^4*
       CHq3[3, 3] - 27544*MT2*MW2^4*MZ2^4*CHq3[3, 3] + 
      113528*MW2^5*MZ2^4*CHq3[3, 3] + 44484*MT2^3*MW2*MZ2^5*CHq3[3, 3] - 
      104064*MT2^2*MW2^2*MZ2^5*CHq3[3, 3] + 5196*MT2*MW2^3*MZ2^5*CHq3[3, 3] - 
      29924*MW2^4*MZ2^5*CHq3[3, 3] - 10252*MT2^3*MZ2^6*CHq3[3, 3] + 
      34386*MT2^2*MW2*MZ2^6*CHq3[3, 3] + 19404*MT2*MW2^2*MZ2^6*CHq3[3, 3] - 
      32084*MW2^3*MZ2^6*CHq3[3, 3] - 946*MT2^2*MZ2^7*CHq3[3, 3] - 
      16720*MT2*MW2*MZ2^7*CHq3[3, 3] + 27764*MW2^2*MZ2^7*CHq3[3, 3] - 
      1892*MW2*MZ2^8*CHq3[3, 3] + 3456*MT2^3*MW2^5*MZ2*CHu[1, 1] - 
      10368*MT2*MW2^7*MZ2*CHu[1, 1] + 6912*MW2^8*MZ2*CHu[1, 1] - 
      9216*MT2^3*MW2^4*MZ2^2*CHu[1, 1] + 8640*MT2^2*MW2^5*MZ2^2*CHu[1, 1] + 
      10368*MT2*MW2^6*MZ2^2*CHu[1, 1] + 576*MW2^7*MZ2^2*CHu[1, 1] + 
      7920*MT2^3*MW2^3*MZ2^3*CHu[1, 1] - 15264*MT2^2*MW2^4*MZ2^3*CHu[1, 1] + 
      1584*MT2*MW2^5*MZ2^3*CHu[1, 1] - 12384*MW2^6*MZ2^3*CHu[1, 1] - 
      1080*MT2^3*MW2^2*MZ2^4*CHu[1, 1] + 6840*MT2^2*MW2^3*MZ2^4*CHu[1, 1] - 
      1800*MT2*MW2^4*MZ2^4*CHu[1, 1] + 2232*MW2^5*MZ2^4*CHu[1, 1] - 
      2016*MT2^3*MW2*MZ2^5*CHu[1, 1] + 2160*MT2^2*MW2^2*MZ2^5*CHu[1, 1] - 
      1512*MT2*MW2^3*MZ2^5*CHu[1, 1] + 6948*MW2^4*MZ2^5*CHu[1, 1] + 
      936*MT2^3*MZ2^6*CHu[1, 1] - 2610*MT2^2*MW2*MZ2^6*CHu[1, 1] + 
      792*MT2*MW2^2*MZ2^6*CHu[1, 1] - 3276*MW2^3*MZ2^6*CHu[1, 1] + 
      234*MT2^2*MZ2^7*CHu[1, 1] + 936*MT2*MW2*MZ2^7*CHu[1, 1] - 
      1476*MW2^2*MZ2^7*CHu[1, 1] + 468*MW2*MZ2^8*CHu[1, 1] + 
      3456*MT2^3*MW2^5*MZ2*CHu[2, 2] - 10368*MT2*MW2^7*MZ2*CHu[2, 2] + 
      6912*MW2^8*MZ2*CHu[2, 2] - 9216*MT2^3*MW2^4*MZ2^2*CHu[2, 2] + 
      8640*MT2^2*MW2^5*MZ2^2*CHu[2, 2] + 10368*MT2*MW2^6*MZ2^2*CHu[2, 2] + 
      576*MW2^7*MZ2^2*CHu[2, 2] + 7920*MT2^3*MW2^3*MZ2^3*CHu[2, 2] - 
      15264*MT2^2*MW2^4*MZ2^3*CHu[2, 2] + 1584*MT2*MW2^5*MZ2^3*CHu[2, 2] - 
      12384*MW2^6*MZ2^3*CHu[2, 2] - 1080*MT2^3*MW2^2*MZ2^4*CHu[2, 2] + 
      6840*MT2^2*MW2^3*MZ2^4*CHu[2, 2] - 1800*MT2*MW2^4*MZ2^4*CHu[2, 2] + 
      2232*MW2^5*MZ2^4*CHu[2, 2] - 2016*MT2^3*MW2*MZ2^5*CHu[2, 2] + 
      2160*MT2^2*MW2^2*MZ2^5*CHu[2, 2] - 1512*MT2*MW2^3*MZ2^5*CHu[2, 2] + 
      6948*MW2^4*MZ2^5*CHu[2, 2] + 936*MT2^3*MZ2^6*CHu[2, 2] - 
      2610*MT2^2*MW2*MZ2^6*CHu[2, 2] + 792*MT2*MW2^2*MZ2^6*CHu[2, 2] - 
      3276*MW2^3*MZ2^6*CHu[2, 2] + 234*MT2^2*MZ2^7*CHu[2, 2] + 
      936*MT2*MW2*MZ2^7*CHu[2, 2] - 1476*MW2^2*MZ2^7*CHu[2, 2] + 
      468*MW2*MZ2^8*CHu[2, 2] - 10560*MT2^3*MW2^5*MZ2*CHu[3, 3] + 
      21120*MT2^2*MW2^6*MZ2*CHu[3, 3] - 10560*MT2*MW2^7*MZ2*CHu[3, 3] + 
      17376*MT2^3*MW2^4*MZ2^2*CHu[3, 3] - 34752*MT2^2*MW2^5*MZ2^2*CHu[3, 3] - 
      3744*MT2*MW2^6*MZ2^2*CHu[3, 3] - 12504*MT2^3*MW2^3*MZ2^3*CHu[3, 3] + 
      25008*MT2^2*MW2^4*MZ2^3*CHu[3, 3] + 22248*MT2*MW2^5*MZ2^3*CHu[3, 3] + 
      624*MT2^3*MW2^2*MZ2^4*CHu[3, 3] - 1248*MT2^2*MW2^3*MZ2^4*CHu[3, 3] - 
      24384*MT2*MW2^4*MZ2^4*CHu[3, 3] + 3036*MT2^3*MW2*MZ2^5*CHu[3, 3] - 
      6072*MT2^2*MW2^2*MZ2^5*CHu[3, 3] + 4284*MT2*MW2^3*MZ2^5*CHu[3, 3] - 
      1617*MT2^3*MZ2^6*CHu[3, 3] + 3234*MT2^2*MW2*MZ2^6*CHu[3, 3] + 
      4455*MT2*MW2^2*MZ2^6*CHu[3, 3] - 3234*MT2*MW2*MZ2^7*CHu[3, 3]))/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(-3456*MT2^4*MW2^5*MZ2*CHd[1, 1] + 
      3456*MT2^3*MW2^6*MZ2*CHd[1, 1] + 10368*MT2^2*MW2^7*MZ2*CHd[1, 1] - 
      17280*MT2*MW2^8*MZ2*CHd[1, 1] + 6912*MW2^9*MZ2*CHd[1, 1] + 
      9216*MT2^4*MW2^4*MZ2^2*CHd[1, 1] - 16128*MT2^3*MW2^5*MZ2^2*CHd[1, 1] - 
      1728*MT2^2*MW2^6*MZ2^2*CHd[1, 1] + 4608*MT2*MW2^7*MZ2^2*CHd[1, 1] + 
      4032*MW2^8*MZ2^2*CHd[1, 1] - 7920*MT2^4*MW2^3*MZ2^3*CHd[1, 1] + 
      21168*MT2^3*MW2^4*MZ2^3*CHd[1, 1] - 22032*MT2^2*MW2^5*MZ2^3*CHd[1, 1] + 
      32976*MT2*MW2^6*MZ2^3*CHd[1, 1] - 15552*MW2^7*MZ2^3*CHd[1, 1] + 
      1080*MT2^4*MW2^2*MZ2^4*CHd[1, 1] - 8280*MT2^3*MW2^3*MZ2^4*CHd[1, 1] + 
      17280*MT2^2*MW2^4*MZ2^4*CHd[1, 1] - 24552*MT2*MW2^5*MZ2^4*CHd[1, 1] - 
      792*MW2^6*MZ2^4*CHd[1, 1] + 2016*MT2^4*MW2*MZ2^5*CHd[1, 1] - 
      3096*MT2^3*MW2^2*MZ2^5*CHd[1, 1] + 432*MT2^2*MW2^3*MZ2^5*CHd[1, 1] - 
      3600*MT2*MW2^4*MZ2^5*CHd[1, 1] + 11088*MW2^5*MZ2^5*CHd[1, 1] - 
      936*MT2^4*MZ2^6*CHd[1, 1] + 3348*MT2^3*MW2*MZ2^6*CHd[1, 1] - 
      5022*MT2^2*MW2^2*MZ2^6*CHd[1, 1] + 8712*MT2*MW2^3*MZ2^6*CHd[1, 1] - 
      3942*MW2^4*MZ2^6*CHd[1, 1] - 468*MT2^3*MZ2^7*CHd[1, 1] + 
      702*MT2^2*MW2*MZ2^7*CHd[1, 1] - 396*MT2*MW2^2*MZ2^7*CHd[1, 1] - 
      2448*MW2^3*MZ2^7*CHd[1, 1] - 468*MT2*MW2*MZ2^8*CHd[1, 1] + 
      702*MW2^2*MZ2^8*CHd[1, 1] - 3456*MT2^4*MW2^5*MZ2*CHd[2, 2] + 
      3456*MT2^3*MW2^6*MZ2*CHd[2, 2] + 10368*MT2^2*MW2^7*MZ2*CHd[2, 2] - 
      17280*MT2*MW2^8*MZ2*CHd[2, 2] + 6912*MW2^9*MZ2*CHd[2, 2] + 
      9216*MT2^4*MW2^4*MZ2^2*CHd[2, 2] - 16128*MT2^3*MW2^5*MZ2^2*CHd[2, 2] - 
      1728*MT2^2*MW2^6*MZ2^2*CHd[2, 2] + 4608*MT2*MW2^7*MZ2^2*CHd[2, 2] + 
      4032*MW2^8*MZ2^2*CHd[2, 2] - 7920*MT2^4*MW2^3*MZ2^3*CHd[2, 2] + 
      21168*MT2^3*MW2^4*MZ2^3*CHd[2, 2] - 22032*MT2^2*MW2^5*MZ2^3*CHd[2, 2] + 
      32976*MT2*MW2^6*MZ2^3*CHd[2, 2] - 15552*MW2^7*MZ2^3*CHd[2, 2] + 
      1080*MT2^4*MW2^2*MZ2^4*CHd[2, 2] - 8280*MT2^3*MW2^3*MZ2^4*CHd[2, 2] + 
      17280*MT2^2*MW2^4*MZ2^4*CHd[2, 2] - 24552*MT2*MW2^5*MZ2^4*CHd[2, 2] - 
      792*MW2^6*MZ2^4*CHd[2, 2] + 2016*MT2^4*MW2*MZ2^5*CHd[2, 2] - 
      3096*MT2^3*MW2^2*MZ2^5*CHd[2, 2] + 432*MT2^2*MW2^3*MZ2^5*CHd[2, 2] - 
      3600*MT2*MW2^4*MZ2^5*CHd[2, 2] + 11088*MW2^5*MZ2^5*CHd[2, 2] - 
      936*MT2^4*MZ2^6*CHd[2, 2] + 3348*MT2^3*MW2*MZ2^6*CHd[2, 2] - 
      5022*MT2^2*MW2^2*MZ2^6*CHd[2, 2] + 8712*MT2*MW2^3*MZ2^6*CHd[2, 2] - 
      3942*MW2^4*MZ2^6*CHd[2, 2] - 468*MT2^3*MZ2^7*CHd[2, 2] + 
      702*MT2^2*MW2*MZ2^7*CHd[2, 2] - 396*MT2*MW2^2*MZ2^7*CHd[2, 2] - 
      2448*MW2^3*MZ2^7*CHd[2, 2] - 468*MT2*MW2*MZ2^8*CHd[2, 2] + 
      702*MW2^2*MZ2^8*CHd[2, 2] - 7680*MT2^4*MW2^5*MZ2*CHd[3, 3] + 
      7680*MT2^3*MW2^6*MZ2*CHd[3, 3] + 23040*MT2^2*MW2^7*MZ2*CHd[3, 3] - 
      38400*MT2*MW2^8*MZ2*CHd[3, 3] + 15360*MW2^9*MZ2*CHd[3, 3] + 
      19968*MT2^4*MW2^4*MZ2^2*CHd[3, 3] - 35328*MT2^3*MW2^5*MZ2^2*CHd[3, 3] - 
      2304*MT2^2*MW2^6*MZ2^2*CHd[3, 3] + 7680*MT2*MW2^7*MZ2^2*CHd[3, 3] + 
      9984*MW2^8*MZ2^2*CHd[3, 3] - 16896*MT2^4*MW2^3*MZ2^3*CHd[3, 3] + 
      45312*MT2^3*MW2^4*MZ2^3*CHd[3, 3] - 47232*MT2^2*MW2^5*MZ2^3*CHd[3, 3] + 
      70656*MT2*MW2^6*MZ2^3*CHd[3, 3] - 32640*MW2^7*MZ2^3*CHd[3, 3] + 
      2496*MT2^4*MW2^2*MZ2^4*CHd[3, 3] - 17856*MT2^3*MW2^3*MZ2^4*CHd[3, 3] + 
      36288*MT2^2*MW2^4*MZ2^4*CHd[3, 3] - 51264*MT2*MW2^5*MZ2^4*CHd[3, 3] - 
      2304*MW2^6*MZ2^4*CHd[3, 3] + 4224*MT2^4*MW2*MZ2^5*CHd[3, 3] - 
      6144*MT2^3*MW2^2*MZ2^5*CHd[3, 3] - 288*MT2^2*MW2^3*MZ2^5*CHd[3, 3] - 
      5760*MT2*MW2^4*MZ2^5*CHd[3, 3] + 22560*MW2^5*MZ2^5*CHd[3, 3] - 
      2112*MT2^4*MZ2^6*CHd[3, 3] + 7392*MT2^3*MW2*MZ2^6*CHd[3, 3] - 
      11088*MT2^2*MW2^2*MZ2^6*CHd[3, 3] + 19200*MT2*MW2^3*MZ2^6*CHd[3, 3] - 
      9264*MW2^4*MZ2^6*CHd[3, 3] - 1056*MT2^3*MZ2^7*CHd[3, 3] + 
      1584*MT2^2*MW2*MZ2^7*CHd[3, 3] - 1056*MT2*MW2^2*MZ2^7*CHd[3, 3] - 
      5280*MW2^3*MZ2^7*CHd[3, 3] - 1056*MT2*MW2*MZ2^8*CHd[3, 3] + 
      1584*MW2^2*MZ2^8*CHd[3, 3] + (2*MW2 - MZ2)*
       (108*MT2^4*MZ2*(64*MW2^4 - 352*MW2^3*MZ2 + 456*MW2^2*MZ2^2 - 
          268*MW2*MZ2^3 + 55*MZ2^4) - 12*MT2^3*MZ2*(576*MW2^5 - 
          6080*MW2^4*MZ2 + 10712*MW2^3*MZ2^2 - 7680*MW2^2*MZ2^3 + 
          2207*MW2*MZ2^4 + 22*MZ2^5) + 2*MT2^2*(42240*MW2^7 - 
          72832*MW2^6*MZ2 + 14976*MW2^5*MZ2^2 + 93456*MW2^4*MZ2^3 - 
          82780*MW2^3*MZ2^4 + 20466*MW2^2*MZ2^5 + 8151*MW2*MZ2^6 - 
          1078*MZ2^7) - 6*MT2*MW2*(28160*MW2^7 - 45056*MW2^6*MZ2 + 
          14976*MW2^5*MZ2^2 + 44896*MW2^4*MZ2^3 - 38560*MW2^3*MZ2^4 + 
          7554*MW2^2*MZ2^5 + 5778*MW2*MZ2^6 - 495*MZ2^7) + 
        MW2*(84480*MW2^8 - 40192*MW2^7*MZ2 - 96448*MW2^6*MZ2^2 + 
          166272*MW2^5*MZ2^3 + 15728*MW2^4*MZ2^4 - 91432*MW2^3*MZ2^5 + 
          43890*MW2^2*MZ2^6 + 10307*MW2*MZ2^7 - 2695*MZ2^8))*
       CHe[Leff, Leff] + 2*MZ2*(108*MT2^4*MZ2*(64*MW2^4 - 352*MW2^3*MZ2 + 
          456*MW2^2*MZ2^2 - 268*MW2*MZ2^3 + 55*MZ2^4) - 
        12*MT2^3*MZ2*(576*MW2^5 - 6080*MW2^4*MZ2 + 10712*MW2^3*MZ2^2 - 
          7680*MW2^2*MZ2^3 + 2207*MW2*MZ2^4 + 22*MZ2^5) + 
        2*MT2^2*(42240*MW2^7 - 72832*MW2^6*MZ2 + 14976*MW2^5*MZ2^2 + 
          93456*MW2^4*MZ2^3 - 82780*MW2^3*MZ2^4 + 20466*MW2^2*MZ2^5 + 
          8151*MW2*MZ2^6 - 1078*MZ2^7) - 6*MT2*MW2*(28160*MW2^7 - 
          45056*MW2^6*MZ2 + 14976*MW2^5*MZ2^2 + 44896*MW2^4*MZ2^3 - 
          38560*MW2^3*MZ2^4 + 7554*MW2^2*MZ2^5 + 5778*MW2*MZ2^6 - 
          495*MZ2^7) + MW2*(84480*MW2^8 - 40192*MW2^7*MZ2 - 
          96448*MW2^6*MZ2^2 + 166272*MW2^5*MZ2^3 + 15728*MW2^4*MZ2^4 - 
          91432*MW2^3*MZ2^5 + 43890*MW2^2*MZ2^6 + 10307*MW2*MZ2^7 - 
          2695*MZ2^8))*SW2*CHl1[Leff, Leff] - 28160*MT2^4*MW2^6*CHl3[1, 1] + 
      28160*MT2^3*MW2^7*CHl3[1, 1] + 84480*MT2^2*MW2^8*CHl3[1, 1] - 
      140800*MT2*MW2^9*CHl3[1, 1] + 56320*MW2^10*CHl3[1, 1] + 
      74496*MT2^4*MW2^5*MZ2*CHl3[1, 1] - 130816*MT2^3*MW2^6*MZ2*CHl3[1, 1] - 
      12288*MT2^2*MW2^7*MZ2*CHl3[1, 1] + 34560*MT2*MW2^8*MZ2*CHl3[1, 1] + 
      34048*MW2^9*MZ2*CHl3[1, 1] - 79680*MT2^4*MW2^4*MZ2^2*CHl3[1, 1] + 
      186432*MT2^3*MW2^5*MZ2^2*CHl3[1, 1] - 129600*MT2^2*MW2^6*MZ2^2*
       CHl3[1, 1] + 185792*MT2*MW2^7*MZ2^2*CHl3[1, 1] - 
      92544*MW2^8*MZ2^2*CHl3[1, 1] + 35008*MT2^4*MW2^3*MZ2^3*CHl3[1, 1] - 
      124864*MT2^3*MW2^4*MZ2^3*CHl3[1, 1] + 179808*MT2^2*MW2^5*MZ2^3*
       CHl3[1, 1] - 257344*MT2*MW2^6*MZ2^3*CHl3[1, 1] + 
      44512*MW2^7*MZ2^3*CHl3[1, 1] + 6432*MT2^4*MW2^2*MZ2^4*CHl3[1, 1] + 
      13568*MT2^3*MW2^3*MZ2^4*CHl3[1, 1] - 56784*MT2^2*MW2^4*MZ2^4*
       CHl3[1, 1] + 62304*MT2*MW2^5*MZ2^4*CHl3[1, 1] + 
      69424*MW2^6*MZ2^4*CHl3[1, 1] - 12408*MT2^4*MW2*MZ2^5*CHl3[1, 1] + 
      27768*MT2^3*MW2^2*MZ2^5*CHl3[1, 1] - 22248*MT2^2*MW2^3*MZ2^5*
       CHl3[1, 1] + 50120*MT2*MW2^4*MZ2^5*CHl3[1, 1] - 
      55728*MW2^5*MZ2^5*CHl3[1, 1] + 4312*MT2^4*MZ2^6*CHl3[1, 1] - 
      16984*MT2^3*MW2*MZ2^6*CHl3[1, 1] + 25476*MT2^2*MW2^2*MZ2^6*CHl3[1, 1] - 
      39112*MT2*MW2^3*MZ2^6*CHl3[1, 1] + 6484*MW2^4*MZ2^6*CHl3[1, 1] + 
      2156*MT2^3*MZ2^7*CHl3[1, 1] - 3234*MT2^2*MW2*MZ2^7*CHl3[1, 1] + 
      264*MT2*MW2^2*MZ2^7*CHl3[1, 1] + 13618*MW2^3*MZ2^7*CHl3[1, 1] + 
      2156*MT2*MW2*MZ2^8*CHl3[1, 1] - 3234*MW2^2*MZ2^8*CHl3[1, 1] - 
      28160*MT2^4*MW2^6*CHl3[2, 2] + 28160*MT2^3*MW2^7*CHl3[2, 2] + 
      84480*MT2^2*MW2^8*CHl3[2, 2] - 140800*MT2*MW2^9*CHl3[2, 2] + 
      56320*MW2^10*CHl3[2, 2] + 74496*MT2^4*MW2^5*MZ2*CHl3[2, 2] - 
      130816*MT2^3*MW2^6*MZ2*CHl3[2, 2] - 12288*MT2^2*MW2^7*MZ2*CHl3[2, 2] + 
      34560*MT2*MW2^8*MZ2*CHl3[2, 2] + 34048*MW2^9*MZ2*CHl3[2, 2] - 
      79680*MT2^4*MW2^4*MZ2^2*CHl3[2, 2] + 186432*MT2^3*MW2^5*MZ2^2*
       CHl3[2, 2] - 129600*MT2^2*MW2^6*MZ2^2*CHl3[2, 2] + 
      185792*MT2*MW2^7*MZ2^2*CHl3[2, 2] - 92544*MW2^8*MZ2^2*CHl3[2, 2] + 
      35008*MT2^4*MW2^3*MZ2^3*CHl3[2, 2] - 124864*MT2^3*MW2^4*MZ2^3*
       CHl3[2, 2] + 179808*MT2^2*MW2^5*MZ2^3*CHl3[2, 2] - 
      257344*MT2*MW2^6*MZ2^3*CHl3[2, 2] + 44512*MW2^7*MZ2^3*CHl3[2, 2] + 
      6432*MT2^4*MW2^2*MZ2^4*CHl3[2, 2] + 13568*MT2^3*MW2^3*MZ2^4*
       CHl3[2, 2] - 56784*MT2^2*MW2^4*MZ2^4*CHl3[2, 2] + 
      62304*MT2*MW2^5*MZ2^4*CHl3[2, 2] + 69424*MW2^6*MZ2^4*CHl3[2, 2] - 
      12408*MT2^4*MW2*MZ2^5*CHl3[2, 2] + 27768*MT2^3*MW2^2*MZ2^5*CHl3[2, 2] - 
      22248*MT2^2*MW2^3*MZ2^5*CHl3[2, 2] + 50120*MT2*MW2^4*MZ2^5*CHl3[2, 2] - 
      55728*MW2^5*MZ2^5*CHl3[2, 2] + 4312*MT2^4*MZ2^6*CHl3[2, 2] - 
      16984*MT2^3*MW2*MZ2^6*CHl3[2, 2] + 25476*MT2^2*MW2^2*MZ2^6*CHl3[2, 2] - 
      39112*MT2*MW2^3*MZ2^6*CHl3[2, 2] + 6484*MW2^4*MZ2^6*CHl3[2, 2] + 
      2156*MT2^3*MZ2^7*CHl3[2, 2] - 3234*MT2^2*MW2*MZ2^7*CHl3[2, 2] + 
      264*MT2*MW2^2*MZ2^7*CHl3[2, 2] + 13618*MW2^3*MZ2^7*CHl3[2, 2] + 
      2156*MT2*MW2*MZ2^8*CHl3[2, 2] - 3234*MW2^2*MZ2^8*CHl3[2, 2] - 
      168960*MT2^2*MW2^8*CHl3[Leff, Leff] + 337920*MT2*MW2^9*
       CHl3[Leff, Leff] - 168960*MW2^10*CHl3[Leff, Leff] - 
      13824*MT2^4*MW2^5*MZ2*CHl3[Leff, Leff] + 13824*MT2^3*MW2^6*MZ2*
       CHl3[Leff, Leff] + 460288*MT2^2*MW2^7*MZ2*CHl3[Leff, Leff] - 
      878592*MT2*MW2^8*MZ2*CHl3[Leff, Leff] + 249344*MW2^9*MZ2*
       CHl3[Leff, Leff] + 89856*MT2^4*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      159744*MT2^3*MW2^5*MZ2^2*CHl3[Leff, Leff] - 351232*MT2^2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 720384*MT2*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      112512*MW2^8*MZ2^2*CHl3[Leff, Leff] - 174528*MT2^4*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 403008*MT2^3*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      313920*MT2^2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 359040*MT2*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 525440*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      156384*MT2^4*MW2^2*MZ2^4*CHl3[Leff, Leff] - 441408*MT2^3*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 704944*MT2^2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      1001472*MT2*MW2^5*MZ2^4*CHl3[Leff, Leff] + 301088*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 69768*MT2^4*MW2*MZ2^5*CHl3[Leff, Leff] + 
      237288*MT2^3*MW2^2*MZ2^5*CHl3[Leff, Leff] - 412984*MT2^2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 553368*MT2*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      214320*MW2^5*MZ2^5*CHl3[Leff, Leff] + 11880*MT2^4*MZ2^6*
       CHl3[Leff, Leff] - 52440*MT2^3*MW2*MZ2^6*CHl3[Leff, Leff] + 
      49260*MT2^2*MW2^2*MZ2^6*CHl3[Leff, Leff] - 21312*MT2*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 270644*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      528*MT2^3*MZ2^7*CHl3[Leff, Leff] + 36916*MT2^2*MW2*MZ2^7*
       CHl3[Leff, Leff] - 75276*MT2*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      67166*MW2^3*MZ2^7*CHl3[Leff, Leff] - 4312*MT2^2*MZ2^8*
       CHl3[Leff, Leff] + 5940*MT2*MW2*MZ2^8*CHl3[Leff, Leff] + 
      26004*MW2^2*MZ2^8*CHl3[Leff, Leff] - 5390*MW2*MZ2^9*CHl3[Leff, Leff] + 
      3456*MT2^4*MW2^5*MZ2*CHq1[1, 1] - 3456*MT2^3*MW2^6*MZ2*CHq1[1, 1] - 
      10368*MT2^2*MW2^7*MZ2*CHq1[1, 1] + 17280*MT2*MW2^8*MZ2*CHq1[1, 1] - 
      6912*MW2^9*MZ2*CHq1[1, 1] - 9216*MT2^4*MW2^4*MZ2^2*CHq1[1, 1] + 
      16128*MT2^3*MW2^5*MZ2^2*CHq1[1, 1] + 1728*MT2^2*MW2^6*MZ2^2*
       CHq1[1, 1] - 4608*MT2*MW2^7*MZ2^2*CHq1[1, 1] - 
      4032*MW2^8*MZ2^2*CHq1[1, 1] + 7920*MT2^4*MW2^3*MZ2^3*CHq1[1, 1] - 
      21168*MT2^3*MW2^4*MZ2^3*CHq1[1, 1] + 22032*MT2^2*MW2^5*MZ2^3*
       CHq1[1, 1] - 32976*MT2*MW2^6*MZ2^3*CHq1[1, 1] + 
      15552*MW2^7*MZ2^3*CHq1[1, 1] - 1080*MT2^4*MW2^2*MZ2^4*CHq1[1, 1] + 
      8280*MT2^3*MW2^3*MZ2^4*CHq1[1, 1] - 17280*MT2^2*MW2^4*MZ2^4*
       CHq1[1, 1] + 24552*MT2*MW2^5*MZ2^4*CHq1[1, 1] + 
      792*MW2^6*MZ2^4*CHq1[1, 1] - 2016*MT2^4*MW2*MZ2^5*CHq1[1, 1] + 
      3096*MT2^3*MW2^2*MZ2^5*CHq1[1, 1] - 432*MT2^2*MW2^3*MZ2^5*CHq1[1, 1] + 
      3600*MT2*MW2^4*MZ2^5*CHq1[1, 1] - 11088*MW2^5*MZ2^5*CHq1[1, 1] + 
      936*MT2^4*MZ2^6*CHq1[1, 1] - 3348*MT2^3*MW2*MZ2^6*CHq1[1, 1] + 
      5022*MT2^2*MW2^2*MZ2^6*CHq1[1, 1] - 8712*MT2*MW2^3*MZ2^6*CHq1[1, 1] + 
      3942*MW2^4*MZ2^6*CHq1[1, 1] + 468*MT2^3*MZ2^7*CHq1[1, 1] - 
      702*MT2^2*MW2*MZ2^7*CHq1[1, 1] + 396*MT2*MW2^2*MZ2^7*CHq1[1, 1] + 
      2448*MW2^3*MZ2^7*CHq1[1, 1] + 468*MT2*MW2*MZ2^8*CHq1[1, 1] - 
      702*MW2^2*MZ2^8*CHq1[1, 1] + 3456*MT2^4*MW2^5*MZ2*CHq1[2, 2] - 
      3456*MT2^3*MW2^6*MZ2*CHq1[2, 2] - 10368*MT2^2*MW2^7*MZ2*CHq1[2, 2] + 
      17280*MT2*MW2^8*MZ2*CHq1[2, 2] - 6912*MW2^9*MZ2*CHq1[2, 2] - 
      9216*MT2^4*MW2^4*MZ2^2*CHq1[2, 2] + 16128*MT2^3*MW2^5*MZ2^2*
       CHq1[2, 2] + 1728*MT2^2*MW2^6*MZ2^2*CHq1[2, 2] - 
      4608*MT2*MW2^7*MZ2^2*CHq1[2, 2] - 4032*MW2^8*MZ2^2*CHq1[2, 2] + 
      7920*MT2^4*MW2^3*MZ2^3*CHq1[2, 2] - 21168*MT2^3*MW2^4*MZ2^3*
       CHq1[2, 2] + 22032*MT2^2*MW2^5*MZ2^3*CHq1[2, 2] - 
      32976*MT2*MW2^6*MZ2^3*CHq1[2, 2] + 15552*MW2^7*MZ2^3*CHq1[2, 2] - 
      1080*MT2^4*MW2^2*MZ2^4*CHq1[2, 2] + 8280*MT2^3*MW2^3*MZ2^4*CHq1[2, 2] - 
      17280*MT2^2*MW2^4*MZ2^4*CHq1[2, 2] + 24552*MT2*MW2^5*MZ2^4*CHq1[2, 2] + 
      792*MW2^6*MZ2^4*CHq1[2, 2] - 2016*MT2^4*MW2*MZ2^5*CHq1[2, 2] + 
      3096*MT2^3*MW2^2*MZ2^5*CHq1[2, 2] - 432*MT2^2*MW2^3*MZ2^5*CHq1[2, 2] + 
      3600*MT2*MW2^4*MZ2^5*CHq1[2, 2] - 11088*MW2^5*MZ2^5*CHq1[2, 2] + 
      936*MT2^4*MZ2^6*CHq1[2, 2] - 3348*MT2^3*MW2*MZ2^6*CHq1[2, 2] + 
      5022*MT2^2*MW2^2*MZ2^6*CHq1[2, 2] - 8712*MT2*MW2^3*MZ2^6*CHq1[2, 2] + 
      3942*MW2^4*MZ2^6*CHq1[2, 2] + 468*MT2^3*MZ2^7*CHq1[2, 2] - 
      702*MT2^2*MW2*MZ2^7*CHq1[2, 2] + 396*MT2*MW2^2*MZ2^7*CHq1[2, 2] + 
      2448*MW2^3*MZ2^7*CHq1[2, 2] + 468*MT2*MW2*MZ2^8*CHq1[2, 2] - 
      702*MW2^2*MZ2^8*CHq1[2, 2] + 34560*MT2^4*MW2^5*MZ2*CHq1[3, 3] - 
      76800*MT2^3*MW2^6*MZ2*CHq1[3, 3] + 23040*MT2^2*MW2^7*MZ2*CHq1[3, 3] + 
      46080*MT2*MW2^8*MZ2*CHq1[3, 3] - 26880*MW2^9*MZ2*CHq1[3, 3] - 
      124416*MT2^4*MW2^4*MZ2^2*CHq1[3, 3] + 263040*MT2^3*MW2^5*MZ2^2*
       CHq1[3, 3] - 31104*MT2^2*MW2^6*MZ2^2*CHq1[3, 3] - 
      167808*MT2*MW2^7*MZ2^2*CHq1[3, 3] + 60288*MW2^8*MZ2^2*CHq1[3, 3] + 
      187488*MT2^4*MW2^3*MZ2^3*CHq1[3, 3] - 434496*MT2^3*MW2^4*MZ2^3*
       CHq1[3, 3] + 183168*MT2^2*MW2^5*MZ2^3*CHq1[3, 3] - 
      47424*MT2*MW2^6*MZ2^3*CHq1[3, 3] + 88224*MW2^7*MZ2^3*CHq1[3, 3] - 
      149904*MT2^4*MW2^2*MZ2^4*CHq1[3, 3] + 392592*MT2^3*MW2^3*MZ2^4*
       CHq1[3, 3] - 282384*MT2^2*MW2^4*MZ2^4*CHq1[3, 3] + 
      302064*MT2*MW2^5*MZ2^4*CHq1[3, 3] - 133344*MW2^6*MZ2^4*CHq1[3, 3] + 
      64152*MT2^4*MW2*MZ2^5*CHq1[3, 3] - 205368*MT2^3*MW2^2*MZ2^5*
       CHq1[3, 3] + 232632*MT2^2*MW2^3*MZ2^5*CHq1[3, 3] - 
      312792*MT2*MW2^4*MZ2^5*CHq1[3, 3] + 29856*MW2^5*MZ2^5*CHq1[3, 3] - 
      11880*MT2^4*MZ2^6*CHq1[3, 3] + 55308*MT2^3*MW2*MZ2^6*CHq1[3, 3] - 
      91476*MT2^2*MW2^2*MZ2^6*CHq1[3, 3] + 115788*MT2*MW2^3*MZ2^6*
       CHq1[3, 3] + 83604*MW2^4*MZ2^6*CHq1[3, 3] - 5940*MT2^3*MZ2^7*
       CHq1[3, 3] + 18612*MT2^2*MW2*MZ2^7*CHq1[3, 3] - 
      11616*MT2*MW2^2*MZ2^7*CHq1[3, 3] - 62040*MW2^3*MZ2^7*CHq1[3, 3] - 
      5940*MT2*MW2*MZ2^8*CHq1[3, 3] + 18612*MW2^2*MZ2^8*CHq1[3, 3] - 
      10368*MT2^4*MW2^5*MZ2*CHq3[1, 1] + 10368*MT2^3*MW2^6*MZ2*CHq3[1, 1] + 
      31104*MT2^2*MW2^7*MZ2*CHq3[1, 1] - 51840*MT2*MW2^8*MZ2*CHq3[1, 1] + 
      20736*MW2^9*MZ2*CHq3[1, 1] + 17280*MT2^4*MW2^4*MZ2^2*CHq3[1, 1] - 
      38016*MT2^3*MW2^5*MZ2^2*CHq3[1, 1] + 25920*MT2^2*MW2^6*MZ2^2*
       CHq3[1, 1] - 38016*MT2*MW2^7*MZ2^2*CHq3[1, 1] + 
      32832*MW2^8*MZ2^2*CHq3[1, 1] - 6480*MT2^4*MW2^3*MZ2^3*CHq3[1, 1] + 
      25488*MT2^3*MW2^4*MZ2^3*CHq3[1, 1] - 40176*MT2^2*MW2^5*MZ2^3*
       CHq3[1, 1] + 60912*MT2*MW2^6*MZ2^3*CHq3[1, 1] - 
      13824*MW2^7*MZ2^3*CHq3[1, 1] - 3240*MT2^4*MW2^2*MZ2^4*CHq3[1, 1] + 
      648*MT2^3*MW2^3*MZ2^4*CHq3[1, 1] + 11664*MT2^2*MW2^4*MZ2^4*CHq3[1, 1] - 
      12744*MT2*MW2^5*MZ2^4*CHq3[1, 1] - 16200*MW2^6*MZ2^4*CHq3[1, 1] + 
      2808*MT2^4*MW2*MZ2^5*CHq3[1, 1] - 8640*MT2^3*MW2^2*MZ2^5*CHq3[1, 1] + 
      12960*MT2^2*MW2^3*MZ2^5*CHq3[1, 1] - 23544*MT2*MW2^4*MZ2^5*CHq3[1, 1] + 
      17064*MW2^5*MZ2^5*CHq3[1, 1] + 1404*MT2^3*MW2*MZ2^6*CHq3[1, 1] - 
      2106*MT2^2*MW2^2*MZ2^6*CHq3[1, 1] + 2592*MT2*MW2^3*MZ2^6*CHq3[1, 1] + 
      5238*MW2^4*MZ2^6*CHq3[1, 1] + 1404*MT2*MW2^2*MZ2^7*CHq3[1, 1] - 
      2106*MW2^3*MZ2^7*CHq3[1, 1] - 10368*MT2^4*MW2^5*MZ2*CHq3[2, 2] + 
      10368*MT2^3*MW2^6*MZ2*CHq3[2, 2] + 31104*MT2^2*MW2^7*MZ2*CHq3[2, 2] - 
      51840*MT2*MW2^8*MZ2*CHq3[2, 2] + 20736*MW2^9*MZ2*CHq3[2, 2] + 
      17280*MT2^4*MW2^4*MZ2^2*CHq3[2, 2] - 38016*MT2^3*MW2^5*MZ2^2*
       CHq3[2, 2] + 25920*MT2^2*MW2^6*MZ2^2*CHq3[2, 2] - 
      38016*MT2*MW2^7*MZ2^2*CHq3[2, 2] + 32832*MW2^8*MZ2^2*CHq3[2, 2] - 
      6480*MT2^4*MW2^3*MZ2^3*CHq3[2, 2] + 25488*MT2^3*MW2^4*MZ2^3*
       CHq3[2, 2] - 40176*MT2^2*MW2^5*MZ2^3*CHq3[2, 2] + 
      60912*MT2*MW2^6*MZ2^3*CHq3[2, 2] - 13824*MW2^7*MZ2^3*CHq3[2, 2] - 
      3240*MT2^4*MW2^2*MZ2^4*CHq3[2, 2] + 648*MT2^3*MW2^3*MZ2^4*CHq3[2, 2] + 
      11664*MT2^2*MW2^4*MZ2^4*CHq3[2, 2] - 12744*MT2*MW2^5*MZ2^4*CHq3[2, 2] - 
      16200*MW2^6*MZ2^4*CHq3[2, 2] + 2808*MT2^4*MW2*MZ2^5*CHq3[2, 2] - 
      8640*MT2^3*MW2^2*MZ2^5*CHq3[2, 2] + 12960*MT2^2*MW2^3*MZ2^5*
       CHq3[2, 2] - 23544*MT2*MW2^4*MZ2^5*CHq3[2, 2] + 
      17064*MW2^5*MZ2^5*CHq3[2, 2] + 1404*MT2^3*MW2*MZ2^6*CHq3[2, 2] - 
      2106*MT2^2*MW2^2*MZ2^6*CHq3[2, 2] + 2592*MT2*MW2^3*MZ2^6*CHq3[2, 2] + 
      5238*MW2^4*MZ2^6*CHq3[2, 2] + 1404*MT2*MW2^2*MZ2^7*CHq3[2, 2] - 
      2106*MW2^3*MZ2^7*CHq3[2, 2] + 56320*MT2^4*MW2^6*CHq3[3, 3] - 
      56320*MT2^3*MW2^7*CHq3[3, 3] - 168960*MT2^2*MW2^8*CHq3[3, 3] + 
      281600*MT2*MW2^9*CHq3[3, 3] - 112640*MW2^10*CHq3[3, 3] - 
      114432*MT2^4*MW2^5*MZ2*CHq3[3, 3] + 269312*MT2^3*MW2^6*MZ2*CHq3[3, 3] - 
      205824*MT2^2*MW2^7*MZ2*CHq3[3, 3] + 230400*MT2*MW2^8*MZ2*CHq3[3, 3] - 
      179456*MW2^9*MZ2*CHq3[3, 3] + 34944*MT2^4*MW2^4*MZ2^2*CHq3[3, 3] - 
      248832*MT2^3*MW2^5*MZ2^2*CHq3[3, 3] + 518400*MT2^2*MW2^6*MZ2^2*
       CHq3[3, 3] - 618496*MT2*MW2^7*MZ2^2*CHq3[3, 3] + 
      173184*MW2^8*MZ2^2*CHq3[3, 3] + 117472*MT2^4*MW2^3*MZ2^3*CHq3[3, 3] - 
      84736*MT2^3*MW2^4*MZ2^3*CHq3[3, 3] - 268032*MT2^2*MW2^5*MZ2^3*
       CHq3[3, 3] + 211328*MT2*MW2^6*MZ2^3*CHq3[3, 3] + 
      119968*MW2^7*MZ2^3*CHq3[3, 3] - 162768*MT2^4*MW2^2*MZ2^4*CHq3[3, 3] + 
      360464*MT2^3*MW2^3*MZ2^4*CHq3[3, 3] - 303888*MT2^2*MW2^4*MZ2^4*
       CHq3[3, 3] + 562608*MT2*MW2^5*MZ2^4*CHq3[3, 3] - 
      308768*MW2^6*MZ2^4*CHq3[3, 3] + 88968*MT2^4*MW2*MZ2^5*CHq3[3, 3] - 
      285192*MT2^3*MW2^2*MZ2^5*CHq3[3, 3] + 357480*MT2^2*MW2^3*MZ2^5*
       CHq3[3, 3] - 505864*MT2*MW2^4*MZ2^5*CHq3[3, 3] + 
      28032*MW2^5*MZ2^5*CHq3[3, 3] - 20504*MT2^4*MZ2^6*CHq3[3, 3] + 
      102212*MT2^3*MW2*MZ2^6*CHq3[3, 3] - 144804*MT2^2*MW2^2*MZ2^6*
       CHq3[3, 3] + 135668*MT2*MW2^3*MZ2^6*CHq3[3, 3] + 
      125908*MW2^4*MZ2^6*CHq3[3, 3] - 10252*MT2^3*MZ2^7*CHq3[3, 3] + 
      5676*MT2^2*MW2*MZ2^7*CHq3[3, 3] + 39600*MT2*MW2^2*MZ2^7*CHq3[3, 3] - 
      85184*MW2^3*MZ2^7*CHq3[3, 3] - 10252*MT2*MW2*MZ2^8*CHq3[3, 3] + 
      5676*MW2^2*MZ2^8*CHq3[3, 3] + 6912*MT2^4*MW2^5*MZ2*CHu[1, 1] - 
      6912*MT2^3*MW2^6*MZ2*CHu[1, 1] - 20736*MT2^2*MW2^7*MZ2*CHu[1, 1] + 
      34560*MT2*MW2^8*MZ2*CHu[1, 1] - 13824*MW2^9*MZ2*CHu[1, 1] - 
      18432*MT2^4*MW2^4*MZ2^2*CHu[1, 1] + 32256*MT2^3*MW2^5*MZ2^2*CHu[1, 1] + 
      3456*MT2^2*MW2^6*MZ2^2*CHu[1, 1] - 9216*MT2*MW2^7*MZ2^2*CHu[1, 1] - 
      8064*MW2^8*MZ2^2*CHu[1, 1] + 15840*MT2^4*MW2^3*MZ2^3*CHu[1, 1] - 
      42336*MT2^3*MW2^4*MZ2^3*CHu[1, 1] + 44064*MT2^2*MW2^5*MZ2^3*CHu[1, 1] - 
      65952*MT2*MW2^6*MZ2^3*CHu[1, 1] + 31104*MW2^7*MZ2^3*CHu[1, 1] - 
      2160*MT2^4*MW2^2*MZ2^4*CHu[1, 1] + 16560*MT2^3*MW2^3*MZ2^4*CHu[1, 1] - 
      34560*MT2^2*MW2^4*MZ2^4*CHu[1, 1] + 49104*MT2*MW2^5*MZ2^4*CHu[1, 1] + 
      1584*MW2^6*MZ2^4*CHu[1, 1] - 4032*MT2^4*MW2*MZ2^5*CHu[1, 1] + 
      6192*MT2^3*MW2^2*MZ2^5*CHu[1, 1] - 864*MT2^2*MW2^3*MZ2^5*CHu[1, 1] + 
      7200*MT2*MW2^4*MZ2^5*CHu[1, 1] - 22176*MW2^5*MZ2^5*CHu[1, 1] + 
      1872*MT2^4*MZ2^6*CHu[1, 1] - 6696*MT2^3*MW2*MZ2^6*CHu[1, 1] + 
      10044*MT2^2*MW2^2*MZ2^6*CHu[1, 1] - 17424*MT2*MW2^3*MZ2^6*CHu[1, 1] + 
      7884*MW2^4*MZ2^6*CHu[1, 1] + 936*MT2^3*MZ2^7*CHu[1, 1] - 
      1404*MT2^2*MW2*MZ2^7*CHu[1, 1] + 792*MT2*MW2^2*MZ2^7*CHu[1, 1] + 
      4896*MW2^3*MZ2^7*CHu[1, 1] + 936*MT2*MW2*MZ2^8*CHu[1, 1] - 
      1404*MW2^2*MZ2^8*CHu[1, 1] + 6912*MT2^4*MW2^5*MZ2*CHu[2, 2] - 
      6912*MT2^3*MW2^6*MZ2*CHu[2, 2] - 20736*MT2^2*MW2^7*MZ2*CHu[2, 2] + 
      34560*MT2*MW2^8*MZ2*CHu[2, 2] - 13824*MW2^9*MZ2*CHu[2, 2] - 
      18432*MT2^4*MW2^4*MZ2^2*CHu[2, 2] + 32256*MT2^3*MW2^5*MZ2^2*CHu[2, 2] + 
      3456*MT2^2*MW2^6*MZ2^2*CHu[2, 2] - 9216*MT2*MW2^7*MZ2^2*CHu[2, 2] - 
      8064*MW2^8*MZ2^2*CHu[2, 2] + 15840*MT2^4*MW2^3*MZ2^3*CHu[2, 2] - 
      42336*MT2^3*MW2^4*MZ2^3*CHu[2, 2] + 44064*MT2^2*MW2^5*MZ2^3*CHu[2, 2] - 
      65952*MT2*MW2^6*MZ2^3*CHu[2, 2] + 31104*MW2^7*MZ2^3*CHu[2, 2] - 
      2160*MT2^4*MW2^2*MZ2^4*CHu[2, 2] + 16560*MT2^3*MW2^3*MZ2^4*CHu[2, 2] - 
      34560*MT2^2*MW2^4*MZ2^4*CHu[2, 2] + 49104*MT2*MW2^5*MZ2^4*CHu[2, 2] + 
      1584*MW2^6*MZ2^4*CHu[2, 2] - 4032*MT2^4*MW2*MZ2^5*CHu[2, 2] + 
      6192*MT2^3*MW2^2*MZ2^5*CHu[2, 2] - 864*MT2^2*MW2^3*MZ2^5*CHu[2, 2] + 
      7200*MT2*MW2^4*MZ2^5*CHu[2, 2] - 22176*MW2^5*MZ2^5*CHu[2, 2] + 
      1872*MT2^4*MZ2^6*CHu[2, 2] - 6696*MT2^3*MW2*MZ2^6*CHu[2, 2] + 
      10044*MT2^2*MW2^2*MZ2^6*CHu[2, 2] - 17424*MT2*MW2^3*MZ2^6*CHu[2, 2] + 
      7884*MW2^4*MZ2^6*CHu[2, 2] + 936*MT2^3*MZ2^7*CHu[2, 2] - 
      1404*MT2^2*MW2*MZ2^7*CHu[2, 2] + 792*MT2*MW2^2*MZ2^7*CHu[2, 2] + 
      4896*MW2^3*MZ2^7*CHu[2, 2] + 936*MT2*MW2*MZ2^8*CHu[2, 2] - 
      1404*MW2^2*MZ2^8*CHu[2, 2] - 21120*MT2^4*MW2^5*MZ2*CHu[3, 3] + 
      63360*MT2^3*MW2^6*MZ2*CHu[3, 3] - 63360*MT2^2*MW2^7*MZ2*CHu[3, 3] + 
      21120*MT2*MW2^8*MZ2*CHu[3, 3] + 34752*MT2^4*MW2^4*MZ2^2*CHu[3, 3] - 
      114816*MT2^3*MW2^5*MZ2^2*CHu[3, 3] + 104256*MT2^2*MW2^6*MZ2^2*
       CHu[3, 3] - 24192*MT2*MW2^7*MZ2^2*CHu[3, 3] - 
      25008*MT2^4*MW2^3*MZ2^3*CHu[3, 3] + 92400*MT2^3*MW2^4*MZ2^3*CHu[3, 3] - 
      75024*MT2^2*MW2^5*MZ2^3*CHu[3, 3] - 2928*MT2*MW2^6*MZ2^3*CHu[3, 3] + 
      1248*MT2^4*MW2^2*MZ2^4*CHu[3, 3] - 16248*MT2^3*MW2^3*MZ2^4*CHu[3, 3] + 
      3744*MT2^2*MW2^4*MZ2^4*CHu[3, 3] + 28632*MT2*MW2^5*MZ2^4*CHu[3, 3] + 
      6072*MT2^4*MW2*MZ2^5*CHu[3, 3] - 17592*MT2^3*MW2^2*MZ2^5*CHu[3, 3] + 
      18216*MT2^2*MW2^3*MZ2^5*CHu[3, 3] - 19200*MT2*MW2^4*MZ2^5*CHu[3, 3] - 
      3234*MT2^4*MZ2^6*CHu[3, 3] + 12738*MT2^3*MW2*MZ2^6*CHu[3, 3] - 
      9702*MT2^2*MW2^2*MZ2^6*CHu[3, 3] + 822*MT2*MW2^3*MZ2^6*CHu[3, 3] - 
      1617*MT2^3*MZ2^7*CHu[3, 3] + 4653*MT2*MW2^2*MZ2^7*CHu[3, 3] - 
      1617*MT2*MW2*MZ2^8*CHu[3, 3]))/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (1728*MT2^8*MW2^5*MZ2*CHd[1, 1] - 8640*MT2^7*MW2^6*MZ2*CHd[1, 1] + 
      12096*MT2^6*MW2^7*MZ2*CHd[1, 1] + 12096*MT2^5*MW2^8*MZ2*CHd[1, 1] - 
      60480*MT2^4*MW2^9*MZ2*CHd[1, 1] + 84672*MT2^3*MW2^10*MZ2*CHd[1, 1] - 
      60480*MT2^2*MW2^11*MZ2*CHd[1, 1] + 22464*MT2*MW2^12*MZ2*CHd[1, 1] - 
      3456*MW2^13*MZ2*CHd[1, 1] - 2016*MT2^8*MW2^4*MZ2^2*CHd[1, 1] + 
      19008*MT2^7*MW2^5*MZ2^2*CHd[1, 1] - 71424*MT2^6*MW2^6*MZ2^2*CHd[1, 1] + 
      155232*MT2^5*MW2^7*MZ2^2*CHd[1, 1] - 228960*MT2^4*MW2^8*MZ2^2*
       CHd[1, 1] + 239616*MT2^3*MW2^9*MZ2^2*CHd[1, 1] - 
      168768*MT2^2*MW2^10*MZ2^2*CHd[1, 1] + 69984*MT2*MW2^11*MZ2^2*
       CHd[1, 1] - 12672*MW2^12*MZ2^2*CHd[1, 1] - 360*MT2^8*MW2^3*MZ2^3*
       CHd[1, 1] - 17352*MT2^7*MW2^4*MZ2^3*CHd[1, 1] + 
      132696*MT2^6*MW2^5*MZ2^3*CHd[1, 1] - 414072*MT2^5*MW2^6*MZ2^3*
       CHd[1, 1] + 715032*MT2^4*MW2^7*MZ2^3*CHd[1, 1] - 
      735480*MT2^3*MW2^8*MZ2^3*CHd[1, 1] + 441000*MT2^2*MW2^9*MZ2^3*
       CHd[1, 1] - 137160*MT2*MW2^10*MZ2^3*CHd[1, 1] + 
      15696*MW2^11*MZ2^3*CHd[1, 1] + 1080*MT2^8*MW2^2*MZ2^4*CHd[1, 1] + 
      14652*MT2^7*MW2^3*MZ2^4*CHd[1, 1] - 151020*MT2^6*MW2^4*MZ2^4*
       CHd[1, 1] + 502992*MT2^5*MW2^5*MZ2^4*CHd[1, 1] - 
      833904*MT2^4*MW2^6*MZ2^4*CHd[1, 1] + 744444*MT2^3*MW2^7*MZ2^4*
       CHd[1, 1] - 333324*MT2^2*MW2^8*MZ2^4*CHd[1, 1] + 
      51480*MT2*MW2^9*MZ2^4*CHd[1, 1] + 3600*MW2^10*MZ2^4*CHd[1, 1] - 
      198*MT2^8*MW2*MZ2^5*CHd[1, 1] - 14094*MT2^7*MW2^2*MZ2^5*CHd[1, 1] + 
      127854*MT2^6*MW2^3*MZ2^5*CHd[1, 1] - 410778*MT2^5*MW2^4*MZ2^5*
       CHd[1, 1] + 625554*MT2^4*MW2^5*MZ2^5*CHd[1, 1] - 
      462402*MT2^3*MW2^6*MZ2^5*CHd[1, 1] + 126378*MT2^2*MW2^7*MZ2^5*
       CHd[1, 1] + 16218*MT2*MW2^8*MZ2^5*CHd[1, 1] - 
      8532*MW2^9*MZ2^5*CHd[1, 1] - 234*MT2^8*MZ2^6*CHd[1, 1] + 
      8982*MT2^7*MW2*MZ2^6*CHd[1, 1] - 73080*MT2^6*MW2^2*MZ2^6*CHd[1, 1] + 
      228069*MT2^5*MW2^3*MZ2^6*CHd[1, 1] - 320103*MT2^4*MW2^4*MZ2^6*
       CHd[1, 1] + 187668*MT2^3*MW2^5*MZ2^6*CHd[1, 1] - 
      8766*MT2^2*MW2^6*MZ2^6*CHd[1, 1] - 28467*MT2*MW2^7*MZ2^6*CHd[1, 1] + 
      5931*MW2^8*MZ2^6*CHd[1, 1] - 2556*MT2^7*MZ2^7*CHd[1, 1] + 
      25200*MT2^6*MW2*MZ2^7*CHd[1, 1] - 83061*MT2^5*MW2^2*MZ2^7*CHd[1, 1] + 
      110304*MT2^4*MW2^3*MZ2^7*CHd[1, 1] - 44658*MT2^3*MW2^4*MZ2^7*
       CHd[1, 1] - 22104*MT2^2*MW2^5*MZ2^7*CHd[1, 1] + 
      20583*MT2*MW2^6*MZ2^7*CHd[1, 1] - 3708*MW2^7*MZ2^7*CHd[1, 1] - 
      2322*MT2^6*MZ2^8*CHd[1, 1] + 9522*MT2^5*MW2*MZ2^8*CHd[1, 1] - 
      5121*MT2^4*MW2^2*MZ2^8*CHd[1, 1] - 21294*MT2^3*MW2^3*MZ2^8*CHd[1, 1] + 
      34317*MT2^2*MW2^4*MZ2^8*CHd[1, 1] - 18243*MT2*MW2^5*MZ2^8*CHd[1, 1] + 
      3141*MW2^6*MZ2^8*CHd[1, 1] - 2322*MT2^4*MW2*MZ2^9*CHd[1, 1] + 
      7434*MT2^3*MW2^2*MZ2^9*CHd[1, 1] - 8253*MT2^2*MW2^3*MZ2^9*CHd[1, 1] + 
      3141*MT2*MW2^4*MZ2^9*CHd[1, 1] + 1728*MT2^8*MW2^5*MZ2*CHd[2, 2] - 
      8640*MT2^7*MW2^6*MZ2*CHd[2, 2] + 12096*MT2^6*MW2^7*MZ2*CHd[2, 2] + 
      12096*MT2^5*MW2^8*MZ2*CHd[2, 2] - 60480*MT2^4*MW2^9*MZ2*CHd[2, 2] + 
      84672*MT2^3*MW2^10*MZ2*CHd[2, 2] - 60480*MT2^2*MW2^11*MZ2*CHd[2, 2] + 
      22464*MT2*MW2^12*MZ2*CHd[2, 2] - 3456*MW2^13*MZ2*CHd[2, 2] - 
      2016*MT2^8*MW2^4*MZ2^2*CHd[2, 2] + 19008*MT2^7*MW2^5*MZ2^2*CHd[2, 2] - 
      71424*MT2^6*MW2^6*MZ2^2*CHd[2, 2] + 155232*MT2^5*MW2^7*MZ2^2*
       CHd[2, 2] - 228960*MT2^4*MW2^8*MZ2^2*CHd[2, 2] + 
      239616*MT2^3*MW2^9*MZ2^2*CHd[2, 2] - 168768*MT2^2*MW2^10*MZ2^2*
       CHd[2, 2] + 69984*MT2*MW2^11*MZ2^2*CHd[2, 2] - 
      12672*MW2^12*MZ2^2*CHd[2, 2] - 360*MT2^8*MW2^3*MZ2^3*CHd[2, 2] - 
      17352*MT2^7*MW2^4*MZ2^3*CHd[2, 2] + 132696*MT2^6*MW2^5*MZ2^3*
       CHd[2, 2] - 414072*MT2^5*MW2^6*MZ2^3*CHd[2, 2] + 
      715032*MT2^4*MW2^7*MZ2^3*CHd[2, 2] - 735480*MT2^3*MW2^8*MZ2^3*
       CHd[2, 2] + 441000*MT2^2*MW2^9*MZ2^3*CHd[2, 2] - 
      137160*MT2*MW2^10*MZ2^3*CHd[2, 2] + 15696*MW2^11*MZ2^3*CHd[2, 2] + 
      1080*MT2^8*MW2^2*MZ2^4*CHd[2, 2] + 14652*MT2^7*MW2^3*MZ2^4*CHd[2, 2] - 
      151020*MT2^6*MW2^4*MZ2^4*CHd[2, 2] + 502992*MT2^5*MW2^5*MZ2^4*
       CHd[2, 2] - 833904*MT2^4*MW2^6*MZ2^4*CHd[2, 2] + 
      744444*MT2^3*MW2^7*MZ2^4*CHd[2, 2] - 333324*MT2^2*MW2^8*MZ2^4*
       CHd[2, 2] + 51480*MT2*MW2^9*MZ2^4*CHd[2, 2] + 
      3600*MW2^10*MZ2^4*CHd[2, 2] - 198*MT2^8*MW2*MZ2^5*CHd[2, 2] - 
      14094*MT2^7*MW2^2*MZ2^5*CHd[2, 2] + 127854*MT2^6*MW2^3*MZ2^5*
       CHd[2, 2] - 410778*MT2^5*MW2^4*MZ2^5*CHd[2, 2] + 
      625554*MT2^4*MW2^5*MZ2^5*CHd[2, 2] - 462402*MT2^3*MW2^6*MZ2^5*
       CHd[2, 2] + 126378*MT2^2*MW2^7*MZ2^5*CHd[2, 2] + 
      16218*MT2*MW2^8*MZ2^5*CHd[2, 2] - 8532*MW2^9*MZ2^5*CHd[2, 2] - 
      234*MT2^8*MZ2^6*CHd[2, 2] + 8982*MT2^7*MW2*MZ2^6*CHd[2, 2] - 
      73080*MT2^6*MW2^2*MZ2^6*CHd[2, 2] + 228069*MT2^5*MW2^3*MZ2^6*
       CHd[2, 2] - 320103*MT2^4*MW2^4*MZ2^6*CHd[2, 2] + 
      187668*MT2^3*MW2^5*MZ2^6*CHd[2, 2] - 8766*MT2^2*MW2^6*MZ2^6*CHd[2, 2] - 
      28467*MT2*MW2^7*MZ2^6*CHd[2, 2] + 5931*MW2^8*MZ2^6*CHd[2, 2] - 
      2556*MT2^7*MZ2^7*CHd[2, 2] + 25200*MT2^6*MW2*MZ2^7*CHd[2, 2] - 
      83061*MT2^5*MW2^2*MZ2^7*CHd[2, 2] + 110304*MT2^4*MW2^3*MZ2^7*
       CHd[2, 2] - 44658*MT2^3*MW2^4*MZ2^7*CHd[2, 2] - 
      22104*MT2^2*MW2^5*MZ2^7*CHd[2, 2] + 20583*MT2*MW2^6*MZ2^7*CHd[2, 2] - 
      3708*MW2^7*MZ2^7*CHd[2, 2] - 2322*MT2^6*MZ2^8*CHd[2, 2] + 
      9522*MT2^5*MW2*MZ2^8*CHd[2, 2] - 5121*MT2^4*MW2^2*MZ2^8*CHd[2, 2] - 
      21294*MT2^3*MW2^3*MZ2^8*CHd[2, 2] + 34317*MT2^2*MW2^4*MZ2^8*CHd[2, 2] - 
      18243*MT2*MW2^5*MZ2^8*CHd[2, 2] + 3141*MW2^6*MZ2^8*CHd[2, 2] - 
      2322*MT2^4*MW2*MZ2^9*CHd[2, 2] + 7434*MT2^3*MW2^2*MZ2^9*CHd[2, 2] - 
      8253*MT2^2*MW2^3*MZ2^9*CHd[2, 2] + 3141*MT2*MW2^4*MZ2^9*CHd[2, 2] + 
      3840*MT2^8*MW2^5*MZ2*CHd[3, 3] - 19200*MT2^7*MW2^6*MZ2*CHd[3, 3] + 
      26880*MT2^6*MW2^7*MZ2*CHd[3, 3] + 26880*MT2^5*MW2^8*MZ2*CHd[3, 3] - 
      134400*MT2^4*MW2^9*MZ2*CHd[3, 3] + 188160*MT2^3*MW2^10*MZ2*CHd[3, 3] - 
      134400*MT2^2*MW2^11*MZ2*CHd[3, 3] + 49920*MT2*MW2^12*MZ2*CHd[3, 3] - 
      7680*MW2^13*MZ2*CHd[3, 3] - 4224*MT2^8*MW2^4*MZ2^2*CHd[3, 3] - 
      36480*MT2^7*MW2^5*MZ2^2*CHd[3, 3] + 385152*MT2^6*MW2^6*MZ2^2*
       CHd[3, 3] - 1279488*MT2^5*MW2^7*MZ2^2*CHd[3, 3] + 
      2192640*MT2^4*MW2^8*MZ2^2*CHd[3, 3] - 2165376*MT2^3*MW2^9*MZ2^2*
       CHd[3, 3] + 1242240*MT2^2*MW2^10*MZ2^2*CHd[3, 3] - 
      383232*MT2*MW2^11*MZ2^2*CHd[3, 3] + 48768*MW2^12*MZ2^2*CHd[3, 3] - 
      768*MT2^8*MW2^3*MZ2^3*CHd[3, 3] + 196800*MT2^7*MW2^4*MZ2^3*CHd[3, 3] - 
      1430208*MT2^6*MW2^5*MZ2^3*CHd[3, 3] + 4333056*MT2^5*MW2^6*MZ2^3*
       CHd[3, 3] - 7040640*MT2^4*MW2^7*MZ2^3*CHd[3, 3] + 
      6614208*MT2^3*MW2^8*MZ2^3*CHd[3, 3] - 3587520*MT2^2*MW2^9*MZ2^3*
       CHd[3, 3] + 1039488*MT2*MW2^10*MZ2^3*CHd[3, 3] - 
      124416*MW2^11*MZ2^3*CHd[3, 3] + 2208*MT2^8*MW2^2*MZ2^4*CHd[3, 3] - 
      291120*MT2^7*MW2^3*MZ2^4*CHd[3, 3] + 2170896*MT2^6*MW2^4*MZ2^4*
       CHd[3, 3] - 6642672*MT2^5*MW2^5*MZ2^4*CHd[3, 3] + 
      10616784*MT2^4*MW2^6*MZ2^4*CHd[3, 3] - 9487248*MT2^3*MW2^7*MZ2^4*
       CHd[3, 3] + 4674096*MT2^2*MW2^8*MZ2^4*CHd[3, 3] - 
      1139664*MT2*MW2^9*MZ2^4*CHd[3, 3] + 96720*MW2^10*MZ2^4*CHd[3, 3] - 
      528*MT2^8*MW2*MZ2^5*CHd[3, 3] + 224184*MT2^7*MW2^2*MZ2^5*CHd[3, 3] - 
      1827192*MT2^6*MW2^3*MZ2^5*CHd[3, 3] + 5743560*MT2^5*MW2^4*MZ2^5*
       CHd[3, 3] - 8923368*MT2^4*MW2^5*MZ2^5*CHd[3, 3] + 
      7185864*MT2^3*MW2^6*MZ2^5*CHd[3, 3] - 2736072*MT2^2*MW2^7*MZ2^5*
       CHd[3, 3] + 281976*MT2*MW2^8*MZ2^5*CHd[3, 3] + 
      51576*MW2^9*MZ2^5*CHd[3, 3] - 528*MT2^8*MZ2^6*CHd[3, 3] - 
      92796*MT2^7*MW2*MZ2^6*CHd[3, 3] + 882108*MT2^6*MW2^2*MZ2^6*CHd[3, 3] - 
      2881860*MT2^5*MW2^3*MZ2^6*CHd[3, 3] + 4186500*MT2^4*MW2^4*MZ2^6*
       CHd[3, 3] - 2556660*MT2^3*MW2^5*MZ2^6*CHd[3, 3] + 
      101844*MT2^2*MW2^6*MZ2^6*CHd[3, 3] + 489588*MT2*MW2^7*MZ2^6*CHd[3, 3] - 
      128196*MW2^8*MZ2^6*CHd[3, 3] + 18612*MT2^7*MZ2^7*CHd[3, 3] - 
      226776*MT2^6*MW2*MZ2^7*CHd[3, 3] + 776556*MT2^5*MW2^2*MZ2^7*CHd[3, 3] - 
      914016*MT2^4*MW2^3*MZ2^7*CHd[3, 3] - 13644*MT2^3*MW2^4*MZ2^7*
       CHd[3, 3] + 769152*MT2^2*MW2^5*MZ2^7*CHd[3, 3] - 
      490404*MT2*MW2^6*MZ2^7*CHd[3, 3] + 80520*MW2^7*MZ2^7*CHd[3, 3] + 
      19140*MT2^6*MZ2^8*CHd[3, 3] - 76032*MT2^5*MW2*MZ2^8*CHd[3, 3] - 
      2640*MT2^4*MW2^2*MZ2^8*CHd[3, 3] + 291060*MT2^3*MW2^3*MZ2^8*CHd[3, 3] - 
      383856*MT2^2*MW2^4*MZ2^8*CHd[3, 3] + 169620*MT2*MW2^5*MZ2^8*CHd[3, 3] - 
      17292*MW2^6*MZ2^8*CHd[3, 3] + 19140*MT2^4*MW2*MZ2^9*CHd[3, 3] - 
      56364*MT2^3*MW2^2*MZ2^9*CHd[3, 3] + 54516*MT2^2*MW2^3*MZ2^9*CHd[3, 3] - 
      17292*MT2*MW2^4*MZ2^9*CHd[3, 3] - (2*MW2 - MZ2)*
       (6*MT2^8*MZ2*(2336*MW2^4 - 3440*MW2^3*MZ2 + 1164*MW2^2*MZ2^2 + 
          700*MW2*MZ2^3 - 517*MZ2^4) - 6*MT2^7*MZ2*(11680*MW2^5 - 
          22816*MW2^4*MZ2 + 12660*MW2^3*MZ2^2 + 2582*MW2^2*MZ2^3 - 
          5447*MW2*MZ2^4 + 1584*MZ2^5) + 2*MT2^6*(21120*MW2^7 + 
          17824*MW2^6*MZ2 - 142896*MW2^5*MZ2^2 + 138300*MW2^4*MZ2^3 - 
          2246*MW2^3*MZ2^4 - 63591*MW2^2*MZ2^5 + 33612*MW2*MZ2^6 - 
          2123*MZ2^7) + MT2^4*MW2*(633600*MW2^8 - 836160*MW2^7*MZ2 - 
          945536*MW2^6*MZ2^2 + 2314200*MW2^5*MZ2^3 - 920088*MW2^4*MZ2^4 - 
          564218*MW2^3*MZ2^5 + 564909*MW2^2*MZ2^6 - 62301*MW2*MZ2^7 - 
          10175*MZ2^8) + MT2^5*(-253440*MW2^8 + 367296*MW2^7*MZ2 + 
          376736*MW2^6*MZ2^2 - 863928*MW2^5*MZ2^3 + 253248*MW2^4*MZ2^4 + 
          313046*MW2^3*MZ2^5 - 251631*MW2^2*MZ2^6 + 27357*MW2*MZ2^7 + 
          2156*MZ2^8) + MW2^5*(42240*MW2^8 + 78464*MW2^7*MZ2 - 
          147232*MW2^6*MZ2^2 + 27936*MW2^5*MZ2^3 + 176648*MW2^4*MZ2^4 - 
          89032*MW2^3*MZ2^5 - 20595*MW2^2*MZ2^6 + 35849*MW2*MZ2^7 + 
          2156*MZ2^8) + MT2^2*MW2^2*(633600*MW2^9 + 8640*MW2^8*MZ2 - 
          1988192*MW2^7*MZ2^2 + 2551624*MW2^6*MZ2^3 - 245100*MW2^5*MZ2^4 - 
          883922*MW2^4*MZ2^5 + 392290*MW2^3*MZ2^6 + 140070*MW2^2*MZ2^7 - 
          31196*MW2*MZ2^8 - 7007*MZ2^9) - MT2*MW2^3*(253440*MW2^9 + 
          224448*MW2^8*MZ2 - 912416*MW2^7*MZ2^2 + 761704*MW2^6*MZ2^3 + 
          366792*MW2^5*MZ2^4 - 482402*MW2^4*MZ2^5 + 67219*MW2^3*MZ2^6 + 
          131541*MW2^2*MZ2^7 - 11594*MW2*MZ2^8 - 2156*MZ2^9) + 
        MT2^3*MW2*(-844800*MW2^9 + 626624*MW2^8*MZ2 + 1961344*MW2^7*MZ2^2 - 
          3496872*MW2^6*MZ2^3 + 1142060*MW2^5*MZ2^4 + 831694*MW2^4*MZ2^5 - 
          686730*MW2^3*MZ2^6 + 1508*MW2^2*MZ2^7 + 25267*MW2*MZ2^8 + 
          3234*MZ2^9))*CHe[Leff, Leff] - 
      2*MZ2*(6*MT2^8*MZ2*(2336*MW2^4 - 3440*MW2^3*MZ2 + 1164*MW2^2*MZ2^2 + 
          700*MW2*MZ2^3 - 517*MZ2^4) - 6*MT2^7*MZ2*(11680*MW2^5 - 
          22816*MW2^4*MZ2 + 12660*MW2^3*MZ2^2 + 2582*MW2^2*MZ2^3 - 
          5447*MW2*MZ2^4 + 1584*MZ2^5) + 2*MT2^6*(21120*MW2^7 + 
          17824*MW2^6*MZ2 - 142896*MW2^5*MZ2^2 + 138300*MW2^4*MZ2^3 - 
          2246*MW2^3*MZ2^4 - 63591*MW2^2*MZ2^5 + 33612*MW2*MZ2^6 - 
          2123*MZ2^7) + MT2^4*MW2*(633600*MW2^8 - 836160*MW2^7*MZ2 - 
          945536*MW2^6*MZ2^2 + 2314200*MW2^5*MZ2^3 - 920088*MW2^4*MZ2^4 - 
          564218*MW2^3*MZ2^5 + 564909*MW2^2*MZ2^6 - 62301*MW2*MZ2^7 - 
          10175*MZ2^8) + MT2^5*(-253440*MW2^8 + 367296*MW2^7*MZ2 + 
          376736*MW2^6*MZ2^2 - 863928*MW2^5*MZ2^3 + 253248*MW2^4*MZ2^4 + 
          313046*MW2^3*MZ2^5 - 251631*MW2^2*MZ2^6 + 27357*MW2*MZ2^7 + 
          2156*MZ2^8) + MW2^5*(42240*MW2^8 + 78464*MW2^7*MZ2 - 
          147232*MW2^6*MZ2^2 + 27936*MW2^5*MZ2^3 + 176648*MW2^4*MZ2^4 - 
          89032*MW2^3*MZ2^5 - 20595*MW2^2*MZ2^6 + 35849*MW2*MZ2^7 + 
          2156*MZ2^8) + MT2^2*MW2^2*(633600*MW2^9 + 8640*MW2^8*MZ2 - 
          1988192*MW2^7*MZ2^2 + 2551624*MW2^6*MZ2^3 - 245100*MW2^5*MZ2^4 - 
          883922*MW2^4*MZ2^5 + 392290*MW2^3*MZ2^6 + 140070*MW2^2*MZ2^7 - 
          31196*MW2*MZ2^8 - 7007*MZ2^9) - MT2*MW2^3*(253440*MW2^9 + 
          224448*MW2^8*MZ2 - 912416*MW2^7*MZ2^2 + 761704*MW2^6*MZ2^3 + 
          366792*MW2^5*MZ2^4 - 482402*MW2^4*MZ2^5 + 67219*MW2^3*MZ2^6 + 
          131541*MW2^2*MZ2^7 - 11594*MW2*MZ2^8 - 2156*MZ2^9) + 
        MT2^3*MW2*(-844800*MW2^9 + 626624*MW2^8*MZ2 + 1961344*MW2^7*MZ2^2 - 
          3496872*MW2^6*MZ2^3 + 1142060*MW2^5*MZ2^4 + 831694*MW2^4*MZ2^5 - 
          686730*MW2^3*MZ2^6 + 1508*MW2^2*MZ2^7 + 25267*MW2*MZ2^8 + 
          3234*MZ2^9))*SW2*CHl1[Leff, Leff] + 14080*MT2^8*MW2^6*CHl3[1, 1] - 
      70400*MT2^7*MW2^7*CHl3[1, 1] + 98560*MT2^6*MW2^8*CHl3[1, 1] + 
      98560*MT2^5*MW2^9*CHl3[1, 1] - 492800*MT2^4*MW2^10*CHl3[1, 1] + 
      689920*MT2^3*MW2^11*CHl3[1, 1] - 492800*MT2^2*MW2^12*CHl3[1, 1] + 
      183040*MT2*MW2^13*CHl3[1, 1] - 28160*MW2^14*CHl3[1, 1] - 
      16128*MT2^8*MW2^5*MZ2*CHl3[1, 1] + 101760*MT2^7*MW2^6*MZ2*CHl3[1, 1] - 
      218496*MT2^6*MW2^7*MZ2*CHl3[1, 1] + 182784*MT2^5*MW2^8*MZ2*CHl3[1, 1] - 
      69120*MT2^4*MW2^9*MZ2*CHl3[1, 1] + 160128*MT2^3*MW2^10*MZ2*CHl3[1, 1] - 
      301440*MT2^2*MW2^11*MZ2*CHl3[1, 1] + 212736*MT2*MW2^12*MZ2*CHl3[1, 1] - 
      52224*MW2^13*MZ2*CHl3[1, 1] + 5088*MT2^8*MW2^4*MZ2^2*CHl3[1, 1] - 
      49632*MT2^7*MW2^5*MZ2^2*CHl3[1, 1] + 163616*MT2^6*MW2^6*MZ2^2*
       CHl3[1, 1] - 345312*MT2^5*MW2^7*MZ2^2*CHl3[1, 1] + 
      674400*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] - 980128*MT2^3*MW2^9*MZ2^2*
       CHl3[1, 1] + 792672*MT2^2*MW2^10*MZ2^2*CHl3[1, 1] - 
      290976*MT2*MW2^11*MZ2^2*CHl3[1, 1] + 30272*MW2^12*MZ2^2*CHl3[1, 1] + 
      7504*MT2^8*MW2^3*MZ2^3*CHl3[1, 1] - 29888*MT2^7*MW2^4*MZ2^3*
       CHl3[1, 1] + 6304*MT2^6*MW2^5*MZ2^3*CHl3[1, 1] + 
      207760*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] - 629712*MT2^4*MW2^7*MZ2^3*
       CHl3[1, 1] + 823136*MT2^3*MW2^8*MZ2^3*CHl3[1, 1] - 
      452800*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] + 48720*MT2*MW2^10*MZ2^3*
       CHl3[1, 1] + 18976*MW2^11*MZ2^3*CHl3[1, 1] - 4464*MT2^8*MW2^2*MZ2^4*
       CHl3[1, 1] + 33576*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] - 
      84984*MT2^6*MW2^4*MZ2^4*CHl3[1, 1] + 111072*MT2^5*MW2^5*MZ2^4*
       CHl3[1, 1] - 143712*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] + 
      293352*MT2^3*MW2^7*MZ2^4*CHl3[1, 1] - 425784*MT2^2*MW2^8*MZ2^4*
       CHl3[1, 1] + 277392*MT2*MW2^9*MZ2^4*CHl3[1, 1] - 
      56448*MW2^10*MZ2^4*CHl3[1, 1] + 132*MT2^8*MW2*MZ2^5*CHl3[1, 1] - 
      7356*MT2^7*MW2^2*MZ2^5*CHl3[1, 1] + 38156*MT2^6*MW2^3*MZ2^5*
       CHl3[1, 1] - 115332*MT2^5*MW2^4*MZ2^5*CHl3[1, 1] + 
      266340*MT2^4*MW2^5*MZ2^5*CHl3[1, 1] - 387700*MT2^3*MW2^6*MZ2^5*
       CHl3[1, 1] + 294276*MT2^2*MW2^7*MZ2^5*CHl3[1, 1] - 
      85020*MT2*MW2^8*MZ2^5*CHl3[1, 1] - 3496*MW2^9*MZ2^5*CHl3[1, 1] + 
      1078*MT2^8*MZ2^6*CHl3[1, 1] - 5192*MT2^7*MW2*MZ2^6*CHl3[1, 1] + 
      4324*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] + 23710*MT2^5*MW2^3*MZ2^6*
       CHl3[1, 1] - 80094*MT2^4*MW2^4*MZ2^6*CHl3[1, 1] + 
      80108*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] + 13376*MT2^2*MW2^6*MZ2^6*
       CHl3[1, 1] - 52218*MT2*MW2^7*MZ2^6*CHl3[1, 1] + 
      14908*MW2^8*MZ2^6*CHl3[1, 1] + 1617*MT2^7*MZ2^7*CHl3[1, 1] - 
      8019*MT2^6*MW2*MZ2^7*CHl3[1, 1] + 22242*MT2^5*MW2^2*MZ2^7*CHl3[1, 1] - 
      49554*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] + 87069*MT2^3*MW2^4*MZ2^7*
       CHl3[1, 1] - 97743*MT2^2*MW2^5*MZ2^7*CHl3[1, 1] + 
      51384*MT2*MW2^6*MZ2^7*CHl3[1, 1] - 6996*MW2^7*MZ2^7*CHl3[1, 1] + 
      539*MT2^6*MZ2^8*CHl3[1, 1] - 3234*MT2^5*MW2*MZ2^8*CHl3[1, 1] + 
      9768*MT2^4*MW2^2*MZ2^8*CHl3[1, 1] - 11242*MT2^3*MW2^3*MZ2^8*
       CHl3[1, 1] - 693*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] + 
      9174*MT2*MW2^5*MZ2^8*CHl3[1, 1] - 4312*MW2^6*MZ2^8*CHl3[1, 1] + 
      539*MT2^4*MW2*MZ2^9*CHl3[1, 1] - 3773*MT2^3*MW2^2*MZ2^9*CHl3[1, 1] + 
      7546*MT2^2*MW2^3*MZ2^9*CHl3[1, 1] - 4312*MT2*MW2^4*MZ2^9*CHl3[1, 1] + 
      14080*MT2^8*MW2^6*CHl3[2, 2] - 70400*MT2^7*MW2^7*CHl3[2, 2] + 
      98560*MT2^6*MW2^8*CHl3[2, 2] + 98560*MT2^5*MW2^9*CHl3[2, 2] - 
      492800*MT2^4*MW2^10*CHl3[2, 2] + 689920*MT2^3*MW2^11*CHl3[2, 2] - 
      492800*MT2^2*MW2^12*CHl3[2, 2] + 183040*MT2*MW2^13*CHl3[2, 2] - 
      28160*MW2^14*CHl3[2, 2] - 16128*MT2^8*MW2^5*MZ2*CHl3[2, 2] + 
      101760*MT2^7*MW2^6*MZ2*CHl3[2, 2] - 218496*MT2^6*MW2^7*MZ2*CHl3[2, 2] + 
      182784*MT2^5*MW2^8*MZ2*CHl3[2, 2] - 69120*MT2^4*MW2^9*MZ2*CHl3[2, 2] + 
      160128*MT2^3*MW2^10*MZ2*CHl3[2, 2] - 301440*MT2^2*MW2^11*MZ2*
       CHl3[2, 2] + 212736*MT2*MW2^12*MZ2*CHl3[2, 2] - 
      52224*MW2^13*MZ2*CHl3[2, 2] + 5088*MT2^8*MW2^4*MZ2^2*CHl3[2, 2] - 
      49632*MT2^7*MW2^5*MZ2^2*CHl3[2, 2] + 163616*MT2^6*MW2^6*MZ2^2*
       CHl3[2, 2] - 345312*MT2^5*MW2^7*MZ2^2*CHl3[2, 2] + 
      674400*MT2^4*MW2^8*MZ2^2*CHl3[2, 2] - 980128*MT2^3*MW2^9*MZ2^2*
       CHl3[2, 2] + 792672*MT2^2*MW2^10*MZ2^2*CHl3[2, 2] - 
      290976*MT2*MW2^11*MZ2^2*CHl3[2, 2] + 30272*MW2^12*MZ2^2*CHl3[2, 2] + 
      7504*MT2^8*MW2^3*MZ2^3*CHl3[2, 2] - 29888*MT2^7*MW2^4*MZ2^3*
       CHl3[2, 2] + 6304*MT2^6*MW2^5*MZ2^3*CHl3[2, 2] + 
      207760*MT2^5*MW2^6*MZ2^3*CHl3[2, 2] - 629712*MT2^4*MW2^7*MZ2^3*
       CHl3[2, 2] + 823136*MT2^3*MW2^8*MZ2^3*CHl3[2, 2] - 
      452800*MT2^2*MW2^9*MZ2^3*CHl3[2, 2] + 48720*MT2*MW2^10*MZ2^3*
       CHl3[2, 2] + 18976*MW2^11*MZ2^3*CHl3[2, 2] - 4464*MT2^8*MW2^2*MZ2^4*
       CHl3[2, 2] + 33576*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] - 
      84984*MT2^6*MW2^4*MZ2^4*CHl3[2, 2] + 111072*MT2^5*MW2^5*MZ2^4*
       CHl3[2, 2] - 143712*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] + 
      293352*MT2^3*MW2^7*MZ2^4*CHl3[2, 2] - 425784*MT2^2*MW2^8*MZ2^4*
       CHl3[2, 2] + 277392*MT2*MW2^9*MZ2^4*CHl3[2, 2] - 
      56448*MW2^10*MZ2^4*CHl3[2, 2] + 132*MT2^8*MW2*MZ2^5*CHl3[2, 2] - 
      7356*MT2^7*MW2^2*MZ2^5*CHl3[2, 2] + 38156*MT2^6*MW2^3*MZ2^5*
       CHl3[2, 2] - 115332*MT2^5*MW2^4*MZ2^5*CHl3[2, 2] + 
      266340*MT2^4*MW2^5*MZ2^5*CHl3[2, 2] - 387700*MT2^3*MW2^6*MZ2^5*
       CHl3[2, 2] + 294276*MT2^2*MW2^7*MZ2^5*CHl3[2, 2] - 
      85020*MT2*MW2^8*MZ2^5*CHl3[2, 2] - 3496*MW2^9*MZ2^5*CHl3[2, 2] + 
      1078*MT2^8*MZ2^6*CHl3[2, 2] - 5192*MT2^7*MW2*MZ2^6*CHl3[2, 2] + 
      4324*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] + 23710*MT2^5*MW2^3*MZ2^6*
       CHl3[2, 2] - 80094*MT2^4*MW2^4*MZ2^6*CHl3[2, 2] + 
      80108*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] + 13376*MT2^2*MW2^6*MZ2^6*
       CHl3[2, 2] - 52218*MT2*MW2^7*MZ2^6*CHl3[2, 2] + 
      14908*MW2^8*MZ2^6*CHl3[2, 2] + 1617*MT2^7*MZ2^7*CHl3[2, 2] - 
      8019*MT2^6*MW2*MZ2^7*CHl3[2, 2] + 22242*MT2^5*MW2^2*MZ2^7*CHl3[2, 2] - 
      49554*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] + 87069*MT2^3*MW2^4*MZ2^7*
       CHl3[2, 2] - 97743*MT2^2*MW2^5*MZ2^7*CHl3[2, 2] + 
      51384*MT2*MW2^6*MZ2^7*CHl3[2, 2] - 6996*MW2^7*MZ2^7*CHl3[2, 2] + 
      539*MT2^6*MZ2^8*CHl3[2, 2] - 3234*MT2^5*MW2*MZ2^8*CHl3[2, 2] + 
      9768*MT2^4*MW2^2*MZ2^8*CHl3[2, 2] - 11242*MT2^3*MW2^3*MZ2^8*
       CHl3[2, 2] - 693*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] + 
      9174*MT2*MW2^5*MZ2^8*CHl3[2, 2] - 4312*MW2^6*MZ2^8*CHl3[2, 2] + 
      539*MT2^4*MW2*MZ2^9*CHl3[2, 2] - 3773*MT2^3*MW2^2*MZ2^9*CHl3[2, 2] + 
      7546*MT2^2*MW2^3*MZ2^9*CHl3[2, 2] - 4312*MT2*MW2^4*MZ2^9*CHl3[2, 2] + 
      84480*MT2^6*MW2^8*CHl3[Leff, Leff] - 506880*MT2^5*MW2^9*
       CHl3[Leff, Leff] + 1267200*MT2^4*MW2^10*CHl3[Leff, Leff] - 
      1689600*MT2^3*MW2^11*CHl3[Leff, Leff] + 1267200*MT2^2*MW2^12*
       CHl3[Leff, Leff] - 506880*MT2*MW2^13*CHl3[Leff, Leff] + 
      84480*MW2^14*CHl3[Leff, Leff] + 28032*MT2^8*MW2^5*MZ2*
       CHl3[Leff, Leff] - 140160*MT2^7*MW2^6*MZ2*CHl3[Leff, Leff] - 
      13184*MT2^6*MW2^7*MZ2*CHl3[Leff, Leff] + 1241472*MT2^5*MW2^8*MZ2*
       CHl3[Leff, Leff] - 2939520*MT2^4*MW2^9*MZ2*CHl3[Leff, Leff] + 
      2942848*MT2^3*MW2^10*MZ2*CHl3[Leff, Leff] - 1249920*MT2^2*MW2^11*MZ2*
       CHl3[Leff, Leff] + 57984*MT2*MW2^12*MZ2*CHl3[Leff, Leff] + 
      72448*MW2^13*MZ2*CHl3[Leff, Leff] - 69312*MT2^8*MW2^4*MZ2^2*
       CHl3[Leff, Leff] + 413952*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
      642880*MT2^6*MW2^6*MZ2^2*CHl3[Leff, Leff] + 18880*MT2^5*MW2^7*MZ2^2*
       CHl3[Leff, Leff] - 218752*MT2^4*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      2669440*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] - 3993664*MT2^2*MW2^10*MZ2^2*
       CHl3[Leff, Leff] + 2273728*MT2*MW2^11*MZ2^2*CHl3[Leff, Leff] - 
      451392*MW2^12*MZ2^2*CHl3[Leff, Leff] + 55248*MT2^8*MW2^3*MZ2^3*
       CHl3[Leff, Leff] - 425712*MT2^7*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
      1124784*MT2^6*MW2^5*MZ2^3*CHl3[Leff, Leff] - 2481328*MT2^5*MW2^6*MZ2^3*
       CHl3[Leff, Leff] + 6519472*MT2^4*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
      10916432*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] + 9079632*MT2^2*MW2^9*MZ2^3*
       CHl3[Leff, Leff] - 3348240*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
      350336*MW2^11*MZ2^3*CHl3[Leff, Leff] - 5568*MT2^8*MW2^2*MZ2^4*
       CHl3[Leff, Leff] + 120936*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      562184*MT2^6*MW2^4*MZ2^4*CHl3[Leff, Leff] + 2234352*MT2^5*MW2^5*MZ2^4*
       CHl3[Leff, Leff] - 6468576*MT2^4*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      9277864*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] - 5593448*MT2^2*MW2^8*MZ2^4*
       CHl3[Leff, Leff] + 789824*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      297424*MW2^10*MZ2^4*CHl3[Leff, Leff] - 14604*MT2^8*MW2*MZ2^5*
       CHl3[Leff, Leff] + 96348*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] - 
      245380*MT2^6*MW2^3*MZ2^5*CHl3[Leff, Leff] + 119596*MT2^5*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 711740*MT2^4*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      620732*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] - 1277644*MT2^2*MW2^7*MZ2^5*
       CHl3[Leff, Leff] + 1698388*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
      531360*MW2^9*MZ2^5*CHl3[Leff, Leff] + 6204*MT2^8*MZ2^6*
       CHl3[Leff, Leff] - 84372*MT2^7*MW2*MZ2^6*CHl3[Leff, Leff] + 
      388812*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] - 1129354*MT2^5*MW2^3*MZ2^6*
       CHl3[Leff, Leff] + 2258254*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      3036848*MT2^3*MW2^5*MZ2^6*CHl3[Leff, Leff] + 2552424*MT2^2*MW2^6*MZ2^6*
       CHl3[Leff, Leff] - 1099242*MT2*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      136874*MW2^8*MZ2^6*CHl3[Leff, Leff] + 19008*MT2^7*MZ2^7*
       CHl3[Leff, Leff] - 142940*MT2^6*MW2*MZ2^7*CHl3[Leff, Leff] + 
      557976*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] - 1254420*MT2^4*MW2^3*MZ2^7*
       CHl3[Leff, Leff] + 1376476*MT2^3*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
      504440*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] - 128644*MT2*MW2^6*MZ2^7*
       CHl3[Leff, Leff] + 112888*MW2^7*MZ2^7*CHl3[Leff, Leff] + 
      8492*MT2^6*MZ2^8*CHl3[Leff, Leff] - 50402*MT2^5*MW2*MZ2^8*
       CHl3[Leff, Leff] + 104252*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      47518*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] - 342532*MT2^2*MW2^4*MZ2^8*
       CHl3[Leff, Leff] + 286270*MT2*MW2^5*MZ2^8*CHl3[Leff, Leff] - 
      67386*MW2^6*MZ2^8*CHl3[Leff, Leff] - 4312*MT2^5*MZ2^9*
       CHl3[Leff, Leff] + 20350*MT2^4*MW2*MZ2^9*CHl3[Leff, Leff] - 
      44066*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] + 48378*MT2^2*MW2^3*MZ2^9*
       CHl3[Leff, Leff] - 18876*MT2*MW2^4*MZ2^9*CHl3[Leff, Leff] - 
      4312*MW2^5*MZ2^9*CHl3[Leff, Leff] - 6468*MT2^3*MW2*MZ2^10*
       CHl3[Leff, Leff] + 14014*MT2^2*MW2^2*MZ2^10*CHl3[Leff, Leff] - 
      4312*MT2*MW2^3*MZ2^10*CHl3[Leff, Leff] - 1728*MT2^8*MW2^5*MZ2*
       CHq1[1, 1] + 8640*MT2^7*MW2^6*MZ2*CHq1[1, 1] - 
      12096*MT2^6*MW2^7*MZ2*CHq1[1, 1] - 12096*MT2^5*MW2^8*MZ2*CHq1[1, 1] + 
      60480*MT2^4*MW2^9*MZ2*CHq1[1, 1] - 84672*MT2^3*MW2^10*MZ2*CHq1[1, 1] + 
      60480*MT2^2*MW2^11*MZ2*CHq1[1, 1] - 22464*MT2*MW2^12*MZ2*CHq1[1, 1] + 
      3456*MW2^13*MZ2*CHq1[1, 1] + 2016*MT2^8*MW2^4*MZ2^2*CHq1[1, 1] - 
      19008*MT2^7*MW2^5*MZ2^2*CHq1[1, 1] + 71424*MT2^6*MW2^6*MZ2^2*
       CHq1[1, 1] - 155232*MT2^5*MW2^7*MZ2^2*CHq1[1, 1] + 
      228960*MT2^4*MW2^8*MZ2^2*CHq1[1, 1] - 239616*MT2^3*MW2^9*MZ2^2*
       CHq1[1, 1] + 168768*MT2^2*MW2^10*MZ2^2*CHq1[1, 1] - 
      69984*MT2*MW2^11*MZ2^2*CHq1[1, 1] + 12672*MW2^12*MZ2^2*CHq1[1, 1] + 
      360*MT2^8*MW2^3*MZ2^3*CHq1[1, 1] + 17352*MT2^7*MW2^4*MZ2^3*CHq1[1, 1] - 
      132696*MT2^6*MW2^5*MZ2^3*CHq1[1, 1] + 414072*MT2^5*MW2^6*MZ2^3*
       CHq1[1, 1] - 715032*MT2^4*MW2^7*MZ2^3*CHq1[1, 1] + 
      735480*MT2^3*MW2^8*MZ2^3*CHq1[1, 1] - 441000*MT2^2*MW2^9*MZ2^3*
       CHq1[1, 1] + 137160*MT2*MW2^10*MZ2^3*CHq1[1, 1] - 
      15696*MW2^11*MZ2^3*CHq1[1, 1] - 1080*MT2^8*MW2^2*MZ2^4*CHq1[1, 1] - 
      14652*MT2^7*MW2^3*MZ2^4*CHq1[1, 1] + 151020*MT2^6*MW2^4*MZ2^4*
       CHq1[1, 1] - 502992*MT2^5*MW2^5*MZ2^4*CHq1[1, 1] + 
      833904*MT2^4*MW2^6*MZ2^4*CHq1[1, 1] - 744444*MT2^3*MW2^7*MZ2^4*
       CHq1[1, 1] + 333324*MT2^2*MW2^8*MZ2^4*CHq1[1, 1] - 
      51480*MT2*MW2^9*MZ2^4*CHq1[1, 1] - 3600*MW2^10*MZ2^4*CHq1[1, 1] + 
      198*MT2^8*MW2*MZ2^5*CHq1[1, 1] + 14094*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] - 
      127854*MT2^6*MW2^3*MZ2^5*CHq1[1, 1] + 410778*MT2^5*MW2^4*MZ2^5*
       CHq1[1, 1] - 625554*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] + 
      462402*MT2^3*MW2^6*MZ2^5*CHq1[1, 1] - 126378*MT2^2*MW2^7*MZ2^5*
       CHq1[1, 1] - 16218*MT2*MW2^8*MZ2^5*CHq1[1, 1] + 
      8532*MW2^9*MZ2^5*CHq1[1, 1] + 234*MT2^8*MZ2^6*CHq1[1, 1] - 
      8982*MT2^7*MW2*MZ2^6*CHq1[1, 1] + 73080*MT2^6*MW2^2*MZ2^6*CHq1[1, 1] - 
      228069*MT2^5*MW2^3*MZ2^6*CHq1[1, 1] + 320103*MT2^4*MW2^4*MZ2^6*
       CHq1[1, 1] - 187668*MT2^3*MW2^5*MZ2^6*CHq1[1, 1] + 
      8766*MT2^2*MW2^6*MZ2^6*CHq1[1, 1] + 28467*MT2*MW2^7*MZ2^6*CHq1[1, 1] - 
      5931*MW2^8*MZ2^6*CHq1[1, 1] + 2556*MT2^7*MZ2^7*CHq1[1, 1] - 
      25200*MT2^6*MW2*MZ2^7*CHq1[1, 1] + 83061*MT2^5*MW2^2*MZ2^7*CHq1[1, 1] - 
      110304*MT2^4*MW2^3*MZ2^7*CHq1[1, 1] + 44658*MT2^3*MW2^4*MZ2^7*
       CHq1[1, 1] + 22104*MT2^2*MW2^5*MZ2^7*CHq1[1, 1] - 
      20583*MT2*MW2^6*MZ2^7*CHq1[1, 1] + 3708*MW2^7*MZ2^7*CHq1[1, 1] + 
      2322*MT2^6*MZ2^8*CHq1[1, 1] - 9522*MT2^5*MW2*MZ2^8*CHq1[1, 1] + 
      5121*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] + 21294*MT2^3*MW2^3*MZ2^8*
       CHq1[1, 1] - 34317*MT2^2*MW2^4*MZ2^8*CHq1[1, 1] + 
      18243*MT2*MW2^5*MZ2^8*CHq1[1, 1] - 3141*MW2^6*MZ2^8*CHq1[1, 1] + 
      2322*MT2^4*MW2*MZ2^9*CHq1[1, 1] - 7434*MT2^3*MW2^2*MZ2^9*CHq1[1, 1] + 
      8253*MT2^2*MW2^3*MZ2^9*CHq1[1, 1] - 3141*MT2*MW2^4*MZ2^9*CHq1[1, 1] - 
      1728*MT2^8*MW2^5*MZ2*CHq1[2, 2] + 8640*MT2^7*MW2^6*MZ2*CHq1[2, 2] - 
      12096*MT2^6*MW2^7*MZ2*CHq1[2, 2] - 12096*MT2^5*MW2^8*MZ2*CHq1[2, 2] + 
      60480*MT2^4*MW2^9*MZ2*CHq1[2, 2] - 84672*MT2^3*MW2^10*MZ2*CHq1[2, 2] + 
      60480*MT2^2*MW2^11*MZ2*CHq1[2, 2] - 22464*MT2*MW2^12*MZ2*CHq1[2, 2] + 
      3456*MW2^13*MZ2*CHq1[2, 2] + 2016*MT2^8*MW2^4*MZ2^2*CHq1[2, 2] - 
      19008*MT2^7*MW2^5*MZ2^2*CHq1[2, 2] + 71424*MT2^6*MW2^6*MZ2^2*
       CHq1[2, 2] - 155232*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] + 
      228960*MT2^4*MW2^8*MZ2^2*CHq1[2, 2] - 239616*MT2^3*MW2^9*MZ2^2*
       CHq1[2, 2] + 168768*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] - 
      69984*MT2*MW2^11*MZ2^2*CHq1[2, 2] + 12672*MW2^12*MZ2^2*CHq1[2, 2] + 
      360*MT2^8*MW2^3*MZ2^3*CHq1[2, 2] + 17352*MT2^7*MW2^4*MZ2^3*CHq1[2, 2] - 
      132696*MT2^6*MW2^5*MZ2^3*CHq1[2, 2] + 414072*MT2^5*MW2^6*MZ2^3*
       CHq1[2, 2] - 715032*MT2^4*MW2^7*MZ2^3*CHq1[2, 2] + 
      735480*MT2^3*MW2^8*MZ2^3*CHq1[2, 2] - 441000*MT2^2*MW2^9*MZ2^3*
       CHq1[2, 2] + 137160*MT2*MW2^10*MZ2^3*CHq1[2, 2] - 
      15696*MW2^11*MZ2^3*CHq1[2, 2] - 1080*MT2^8*MW2^2*MZ2^4*CHq1[2, 2] - 
      14652*MT2^7*MW2^3*MZ2^4*CHq1[2, 2] + 151020*MT2^6*MW2^4*MZ2^4*
       CHq1[2, 2] - 502992*MT2^5*MW2^5*MZ2^4*CHq1[2, 2] + 
      833904*MT2^4*MW2^6*MZ2^4*CHq1[2, 2] - 744444*MT2^3*MW2^7*MZ2^4*
       CHq1[2, 2] + 333324*MT2^2*MW2^8*MZ2^4*CHq1[2, 2] - 
      51480*MT2*MW2^9*MZ2^4*CHq1[2, 2] - 3600*MW2^10*MZ2^4*CHq1[2, 2] + 
      198*MT2^8*MW2*MZ2^5*CHq1[2, 2] + 14094*MT2^7*MW2^2*MZ2^5*CHq1[2, 2] - 
      127854*MT2^6*MW2^3*MZ2^5*CHq1[2, 2] + 410778*MT2^5*MW2^4*MZ2^5*
       CHq1[2, 2] - 625554*MT2^4*MW2^5*MZ2^5*CHq1[2, 2] + 
      462402*MT2^3*MW2^6*MZ2^5*CHq1[2, 2] - 126378*MT2^2*MW2^7*MZ2^5*
       CHq1[2, 2] - 16218*MT2*MW2^8*MZ2^5*CHq1[2, 2] + 
      8532*MW2^9*MZ2^5*CHq1[2, 2] + 234*MT2^8*MZ2^6*CHq1[2, 2] - 
      8982*MT2^7*MW2*MZ2^6*CHq1[2, 2] + 73080*MT2^6*MW2^2*MZ2^6*CHq1[2, 2] - 
      228069*MT2^5*MW2^3*MZ2^6*CHq1[2, 2] + 320103*MT2^4*MW2^4*MZ2^6*
       CHq1[2, 2] - 187668*MT2^3*MW2^5*MZ2^6*CHq1[2, 2] + 
      8766*MT2^2*MW2^6*MZ2^6*CHq1[2, 2] + 28467*MT2*MW2^7*MZ2^6*CHq1[2, 2] - 
      5931*MW2^8*MZ2^6*CHq1[2, 2] + 2556*MT2^7*MZ2^7*CHq1[2, 2] - 
      25200*MT2^6*MW2*MZ2^7*CHq1[2, 2] + 83061*MT2^5*MW2^2*MZ2^7*CHq1[2, 2] - 
      110304*MT2^4*MW2^3*MZ2^7*CHq1[2, 2] + 44658*MT2^3*MW2^4*MZ2^7*
       CHq1[2, 2] + 22104*MT2^2*MW2^5*MZ2^7*CHq1[2, 2] - 
      20583*MT2*MW2^6*MZ2^7*CHq1[2, 2] + 3708*MW2^7*MZ2^7*CHq1[2, 2] + 
      2322*MT2^6*MZ2^8*CHq1[2, 2] - 9522*MT2^5*MW2*MZ2^8*CHq1[2, 2] + 
      5121*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] + 21294*MT2^3*MW2^3*MZ2^8*
       CHq1[2, 2] - 34317*MT2^2*MW2^4*MZ2^8*CHq1[2, 2] + 
      18243*MT2*MW2^5*MZ2^8*CHq1[2, 2] - 3141*MW2^6*MZ2^8*CHq1[2, 2] + 
      2322*MT2^4*MW2*MZ2^9*CHq1[2, 2] - 7434*MT2^3*MW2^2*MZ2^9*CHq1[2, 2] + 
      8253*MT2^2*MW2^3*MZ2^9*CHq1[2, 2] - 3141*MT2*MW2^4*MZ2^9*CHq1[2, 2] - 
      17280*MT2^8*MW2^5*MZ2*CHq1[3, 3] + 44160*MT2^7*MW2^6*MZ2*CHq1[3, 3] + 
      174720*MT2^6*MW2^7*MZ2*CHq1[3, 3] - 1008000*MT2^5*MW2^8*MZ2*
       CHq1[3, 3] + 2083200*MT2^4*MW2^9*MZ2*CHq1[3, 3] - 
      2325120*MT2^3*MW2^10*MZ2*CHq1[3, 3] + 1491840*MT2^2*MW2^11*MZ2*
       CHq1[3, 3] - 520320*MT2*MW2^12*MZ2*CHq1[3, 3] + 
      76800*MW2^13*MZ2*CHq1[3, 3] + 36288*MT2^8*MW2^4*MZ2^2*CHq1[3, 3] - 
      211776*MT2^7*MW2^5*MZ2^2*CHq1[3, 3] + 414528*MT2^6*MW2^6*MZ2^2*
       CHq1[3, 3] - 317760*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] + 
      242880*MT2^4*MW2^8*MZ2^2*CHq1[3, 3] - 704448*MT2^3*MW2^9*MZ2^2*
       CHq1[3, 3] + 1046976*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] - 
      658368*MT2*MW2^11*MZ2^2*CHq1[3, 3] + 151680*MW2^12*MZ2^2*CHq1[3, 3] - 
      26352*MT2^8*MW2^3*MZ2^3*CHq1[3, 3] + 257808*MT2^7*MW2^4*MZ2^3*
       CHq1[3, 3] - 1040496*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] + 
      2662416*MT2^5*MW2^6*MZ2^3*CHq1[3, 3] - 4898640*MT2^4*MW2^7*MZ2^3*
       CHq1[3, 3] + 6023472*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] - 
      4371408*MT2^2*MW2^9*MZ2^3*CHq1[3, 3] + 1604016*MT2*MW2^10*MZ2^3*
       CHq1[3, 3] - 210816*MW2^11*MZ2^3*CHq1[3, 3] + 
      1728*MT2^8*MW2^2*MZ2^4*CHq1[3, 3] - 133200*MT2^7*MW2^3*MZ2^4*
       CHq1[3, 3] + 944736*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] - 
      3129408*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] + 5971536*MT2^4*MW2^6*MZ2^4*
       CHq1[3, 3] - 6535824*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] + 
      3669312*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] - 777696*MT2*MW2^9*MZ2^4*
       CHq1[3, 3] - 11184*MW2^10*MZ2^4*CHq1[3, 3] + 7128*MT2^8*MW2*MZ2^5*
       CHq1[3, 3] - 16536*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] - 
      179352*MT2^6*MW2^3*MZ2^5*CHq1[3, 3] + 918984*MT2^5*MW2^4*MZ2^5*
       CHq1[3, 3] - 1712088*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] + 
      1139688*MT2^3*MW2^6*MZ2^5*CHq1[3, 3] + 466056*MT2^2*MW2^7*MZ2^5*
       CHq1[3, 3] - 856344*MT2*MW2^8*MZ2^5*CHq1[3, 3] + 
      232464*MW2^9*MZ2^5*CHq1[3, 3] - 2970*MT2^8*MZ2^6*CHq1[3, 3] + 
      40326*MT2^7*MW2*MZ2^6*CHq1[3, 3] - 172506*MT2^6*MW2^2*MZ2^6*
       CHq1[3, 3] + 447606*MT2^5*MW2^3*MZ2^6*CHq1[3, 3] - 
      952686*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] + 1558338*MT2^3*MW2^5*MZ2^6*
       CHq1[3, 3] - 1585374*MT2^2*MW2^6*MZ2^6*CHq1[3, 3] + 
      767922*MT2*MW2^7*MZ2^6*CHq1[3, 3] - 100656*MW2^8*MZ2^6*CHq1[3, 3] - 
      15774*MT2^7*MZ2^7*CHq1[3, 3] + 126324*MT2^6*MW2*MZ2^7*CHq1[3, 3] - 
      436392*MT2^5*MW2^2*MZ2^7*CHq1[3, 3] + 852078*MT2^4*MW2^3*MZ2^7*
       CHq1[3, 3] - 946374*MT2^3*MW2^4*MZ2^7*CHq1[3, 3] + 
      525480*MT2^2*MW2^5*MZ2^7*CHq1[3, 3] - 81252*MT2*MW2^6*MZ2^7*
       CHq1[3, 3] - 24090*MW2^7*MZ2^7*CHq1[3, 3] - 12804*MT2^6*MZ2^8*
       CHq1[3, 3] + 60654*MT2^5*MW2*MZ2^8*CHq1[3, 3] - 
      89232*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] - 29106*MT2^3*MW2^3*MZ2^8*
       CHq1[3, 3] + 201630*MT2^2*MW2^4*MZ2^8*CHq1[3, 3] - 
      165660*MT2*MW2^5*MZ2^8*CHq1[3, 3] + 34518*MW2^6*MZ2^8*CHq1[3, 3] - 
      12804*MT2^4*MW2*MZ2^9*CHq1[3, 3] + 50820*MT2^3*MW2^2*MZ2^9*CHq1[3, 3] - 
      72534*MT2^2*MW2^3*MZ2^9*CHq1[3, 3] + 34518*MT2*MW2^4*MZ2^9*CHq1[3, 3] + 
      5184*MT2^8*MW2^5*MZ2*CHq3[1, 1] - 25920*MT2^7*MW2^6*MZ2*CHq3[1, 1] + 
      36288*MT2^6*MW2^7*MZ2*CHq3[1, 1] + 36288*MT2^5*MW2^8*MZ2*CHq3[1, 1] - 
      181440*MT2^4*MW2^9*MZ2*CHq3[1, 1] + 254016*MT2^3*MW2^10*MZ2*
       CHq3[1, 1] - 181440*MT2^2*MW2^11*MZ2*CHq3[1, 1] + 
      67392*MT2*MW2^12*MZ2*CHq3[1, 1] - 10368*MW2^13*MZ2*CHq3[1, 1] - 
      864*MT2^8*MW2^4*MZ2^2*CHq3[1, 1] + 31104*MT2^7*MW2^5*MZ2^2*CHq3[1, 1] - 
      177984*MT2^6*MW2^6*MZ2^2*CHq3[1, 1] + 501984*MT2^5*MW2^7*MZ2^2*
       CHq3[1, 1] - 868320*MT2^4*MW2^8*MZ2^2*CHq3[1, 1] + 
      972864*MT2^3*MW2^9*MZ2^2*CHq3[1, 1] - 687744*MT2^2*MW2^10*MZ2^2*
       CHq3[1, 1] + 277344*MT2*MW2^11*MZ2^2*CHq3[1, 1] - 
      48384*MW2^12*MZ2^2*CHq3[1, 1] - 1944*MT2^8*MW2^3*MZ2^3*CHq3[1, 1] - 
      20952*MT2^7*MW2^4*MZ2^3*CHq3[1, 1] + 220104*MT2^6*MW2^5*MZ2^3*
       CHq3[1, 1] - 740232*MT2^5*MW2^6*MZ2^3*CHq3[1, 1] + 
      1276776*MT2^4*MW2^7*MZ2^3*CHq3[1, 1] - 1233576*MT2^3*MW2^8*MZ2^3*
       CHq3[1, 1] + 635256*MT2^2*MW2^9*MZ2^3*CHq3[1, 1] - 
      134136*MT2*MW2^10*MZ2^3*CHq3[1, 1] - 1296*MW2^11*MZ2^3*CHq3[1, 1] + 
      1296*MT2^8*MW2^2*MZ2^4*CHq3[1, 1] + 23004*MT2^7*MW2^3*MZ2^4*
       CHq3[1, 1] - 232956*MT2^6*MW2^4*MZ2^4*CHq3[1, 1] + 
      768744*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] - 1224936*MT2^4*MW2^6*MZ2^4*
       CHq3[1, 1] + 999756*MT2^3*MW2^7*MZ2^4*CHq3[1, 1] - 
      364716*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] + 20304*MT2*MW2^9*MZ2^4*
       CHq3[1, 1] + 9504*MW2^10*MZ2^4*CHq3[1, 1] + 702*MT2^8*MW2*MZ2^5*
       CHq3[1, 1] - 19278*MT2^7*MW2^2*MZ2^5*CHq3[1, 1] + 
      150606*MT2^6*MW2^3*MZ2^5*CHq3[1, 1] - 463590*MT2^5*MW2^4*MZ2^5*
       CHq3[1, 1] + 651726*MT2^4*MW2^5*MZ2^5*CHq3[1, 1] - 
      387450*MT2^3*MW2^6*MZ2^5*CHq3[1, 1] + 14418*MT2^2*MW2^7*MZ2^5*
       CHq3[1, 1] + 68958*MT2*MW2^8*MZ2^5*CHq3[1, 1] - 
      16092*MW2^9*MZ2^5*CHq3[1, 1] + 7668*MT2^7*MW2*MZ2^6*CHq3[1, 1] - 
      68634*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] + 220617*MT2^5*MW2^3*MZ2^6*
       CHq3[1, 1] - 308583*MT2^4*MW2^4*MZ2^6*CHq3[1, 1] + 
      175554*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] - 11880*MT2^2*MW2^6*MZ2^6*
       CHq3[1, 1] - 16443*MT2*MW2^7*MZ2^6*CHq3[1, 1] + 
      1701*MW2^8*MZ2^6*CHq3[1, 1] + 6966*MT2^6*MW2*MZ2^7*CHq3[1, 1] - 
      28566*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] + 22329*MT2^4*MW2^3*MZ2^7*
       CHq3[1, 1] + 41580*MT2^3*MW2^4*MZ2^7*CHq3[1, 1] - 
      78192*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] + 45306*MT2*MW2^6*MZ2^7*CHq3[1, 1] - 
      9423*MW2^7*MZ2^7*CHq3[1, 1] + 6966*MT2^4*MW2^2*MZ2^8*CHq3[1, 1] - 
      22302*MT2^3*MW2^3*MZ2^8*CHq3[1, 1] + 24759*MT2^2*MW2^4*MZ2^8*
       CHq3[1, 1] - 9423*MT2*MW2^5*MZ2^8*CHq3[1, 1] + 
      5184*MT2^8*MW2^5*MZ2*CHq3[2, 2] - 25920*MT2^7*MW2^6*MZ2*CHq3[2, 2] + 
      36288*MT2^6*MW2^7*MZ2*CHq3[2, 2] + 36288*MT2^5*MW2^8*MZ2*CHq3[2, 2] - 
      181440*MT2^4*MW2^9*MZ2*CHq3[2, 2] + 254016*MT2^3*MW2^10*MZ2*
       CHq3[2, 2] - 181440*MT2^2*MW2^11*MZ2*CHq3[2, 2] + 
      67392*MT2*MW2^12*MZ2*CHq3[2, 2] - 10368*MW2^13*MZ2*CHq3[2, 2] - 
      864*MT2^8*MW2^4*MZ2^2*CHq3[2, 2] + 31104*MT2^7*MW2^5*MZ2^2*CHq3[2, 2] - 
      177984*MT2^6*MW2^6*MZ2^2*CHq3[2, 2] + 501984*MT2^5*MW2^7*MZ2^2*
       CHq3[2, 2] - 868320*MT2^4*MW2^8*MZ2^2*CHq3[2, 2] + 
      972864*MT2^3*MW2^9*MZ2^2*CHq3[2, 2] - 687744*MT2^2*MW2^10*MZ2^2*
       CHq3[2, 2] + 277344*MT2*MW2^11*MZ2^2*CHq3[2, 2] - 
      48384*MW2^12*MZ2^2*CHq3[2, 2] - 1944*MT2^8*MW2^3*MZ2^3*CHq3[2, 2] - 
      20952*MT2^7*MW2^4*MZ2^3*CHq3[2, 2] + 220104*MT2^6*MW2^5*MZ2^3*
       CHq3[2, 2] - 740232*MT2^5*MW2^6*MZ2^3*CHq3[2, 2] + 
      1276776*MT2^4*MW2^7*MZ2^3*CHq3[2, 2] - 1233576*MT2^3*MW2^8*MZ2^3*
       CHq3[2, 2] + 635256*MT2^2*MW2^9*MZ2^3*CHq3[2, 2] - 
      134136*MT2*MW2^10*MZ2^3*CHq3[2, 2] - 1296*MW2^11*MZ2^3*CHq3[2, 2] + 
      1296*MT2^8*MW2^2*MZ2^4*CHq3[2, 2] + 23004*MT2^7*MW2^3*MZ2^4*
       CHq3[2, 2] - 232956*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] + 
      768744*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] - 1224936*MT2^4*MW2^6*MZ2^4*
       CHq3[2, 2] + 999756*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] - 
      364716*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] + 20304*MT2*MW2^9*MZ2^4*
       CHq3[2, 2] + 9504*MW2^10*MZ2^4*CHq3[2, 2] + 702*MT2^8*MW2*MZ2^5*
       CHq3[2, 2] - 19278*MT2^7*MW2^2*MZ2^5*CHq3[2, 2] + 
      150606*MT2^6*MW2^3*MZ2^5*CHq3[2, 2] - 463590*MT2^5*MW2^4*MZ2^5*
       CHq3[2, 2] + 651726*MT2^4*MW2^5*MZ2^5*CHq3[2, 2] - 
      387450*MT2^3*MW2^6*MZ2^5*CHq3[2, 2] + 14418*MT2^2*MW2^7*MZ2^5*
       CHq3[2, 2] + 68958*MT2*MW2^8*MZ2^5*CHq3[2, 2] - 
      16092*MW2^9*MZ2^5*CHq3[2, 2] + 7668*MT2^7*MW2*MZ2^6*CHq3[2, 2] - 
      68634*MT2^6*MW2^2*MZ2^6*CHq3[2, 2] + 220617*MT2^5*MW2^3*MZ2^6*
       CHq3[2, 2] - 308583*MT2^4*MW2^4*MZ2^6*CHq3[2, 2] + 
      175554*MT2^3*MW2^5*MZ2^6*CHq3[2, 2] - 11880*MT2^2*MW2^6*MZ2^6*
       CHq3[2, 2] - 16443*MT2*MW2^7*MZ2^6*CHq3[2, 2] + 
      1701*MW2^8*MZ2^6*CHq3[2, 2] + 6966*MT2^6*MW2*MZ2^7*CHq3[2, 2] - 
      28566*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] + 22329*MT2^4*MW2^3*MZ2^7*
       CHq3[2, 2] + 41580*MT2^3*MW2^4*MZ2^7*CHq3[2, 2] - 
      78192*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] + 45306*MT2*MW2^6*MZ2^7*CHq3[2, 2] - 
      9423*MW2^7*MZ2^7*CHq3[2, 2] + 6966*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] - 
      22302*MT2^3*MW2^3*MZ2^8*CHq3[2, 2] + 24759*MT2^2*MW2^4*MZ2^8*
       CHq3[2, 2] - 9423*MT2*MW2^5*MZ2^8*CHq3[2, 2] - 
      28160*MT2^8*MW2^6*CHq3[3, 3] + 140800*MT2^7*MW2^7*CHq3[3, 3] - 
      197120*MT2^6*MW2^8*CHq3[3, 3] - 197120*MT2^5*MW2^9*CHq3[3, 3] + 
      985600*MT2^4*MW2^10*CHq3[3, 3] - 1379840*MT2^3*MW2^11*CHq3[3, 3] + 
      985600*MT2^2*MW2^12*CHq3[3, 3] - 366080*MT2*MW2^13*CHq3[3, 3] + 
      56320*MW2^14*CHq3[3, 3] + 14976*MT2^8*MW2^5*MZ2*CHq3[3, 3] - 
      74880*MT2^7*MW2^6*MZ2*CHq3[3, 3] + 20352*MT2^6*MW2^7*MZ2*CHq3[3, 3] + 
      400512*MT2^5*MW2^8*MZ2*CHq3[3, 3] - 735360*MT2^4*MW2^9*MZ2*CHq3[3, 3] + 
      311424*MT2^3*MW2^10*MZ2*CHq3[3, 3] + 320640*MT2^2*MW2^11*MZ2*
       CHq3[3, 3] - 354432*MT2*MW2^12*MZ2*CHq3[3, 3] + 
      96768*MW2^13*MZ2*CHq3[3, 3] + 26112*MT2^8*MW2^4*MZ2^2*CHq3[3, 3] - 
      167040*MT2^7*MW2^5*MZ2^2*CHq3[3, 3] + 468992*MT2^6*MW2^6*MZ2^2*
       CHq3[3, 3] - 603264*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] - 
      42240*MT2^4*MW2^8*MZ2^2*CHq3[3, 3] + 1036928*MT2^3*MW2^9*MZ2^2*
       CHq3[3, 3] - 1082880*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] + 
      386688*MT2*MW2^11*MZ2^2*CHq3[3, 3] - 23296*MW2^12*MZ2^2*CHq3[3, 3] - 
      41360*MT2^8*MW2^3*MZ2^3*CHq3[3, 3] + 278608*MT2^7*MW2^4*MZ2^3*
       CHq3[3, 3] - 695792*MT2^6*MW2^5*MZ2^3*CHq3[3, 3] + 
      727984*MT2^5*MW2^6*MZ2^3*CHq3[3, 3] - 124656*MT2^4*MW2^7*MZ2^3*
       CHq3[3, 3] - 189520*MT2^3*MW2^8*MZ2^3*CHq3[3, 3] - 
      205072*MT2^2*MW2^9*MZ2^3*CHq3[3, 3] + 350544*MT2*MW2^10*MZ2^3*
       CHq3[3, 3] - 100736*MW2^11*MZ2^3*CHq3[3, 3] + 
      10656*MT2^8*MW2^2*MZ2^4*CHq3[3, 3] - 105312*MT2^7*MW2^3*MZ2^4*
       CHq3[3, 3] + 310416*MT2^6*MW2^4*MZ2^4*CHq3[3, 3] - 
      460608*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] + 765648*MT2^4*MW2^6*MZ2^4*
       CHq3[3, 3] - 1438368*MT2^3*MW2^7*MZ2^4*CHq3[3, 3] + 
      1502832*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] - 669888*MT2*MW2^9*MZ2^4*
       CHq3[3, 3] + 84624*MW2^10*MZ2^4*CHq3[3, 3] + 6864*MT2^8*MW2*MZ2^5*
       CHq3[3, 3] - 31104*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] + 
      49328*MT2^6*MW2^3*MZ2^5*CHq3[3, 3] + 24624*MT2^5*MW2^4*MZ2^5*
       CHq3[3, 3] - 408768*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] + 
      846320*MT2^3*MW2^6*MZ2^5*CHq3[3, 3] - 502944*MT2^2*MW2^7*MZ2^5*
       CHq3[3, 3] - 62976*MT2*MW2^8*MZ2^5*CHq3[3, 3] + 
      78656*MW2^9*MZ2^5*CHq3[3, 3] - 5126*MT2^8*MZ2^6*CHq3[3, 3] + 
      39358*MT2^7*MW2*MZ2^6*CHq3[3, 3] - 106682*MT2^6*MW2^2*MZ2^6*
       CHq3[3, 3] + 138178*MT2^5*MW2^3*MZ2^6*CHq3[3, 3] - 
      97194*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] + 139874*MT2^3*MW2^5*MZ2^6*
       CHq3[3, 3] - 367846*MT2^2*MW2^6*MZ2^6*CHq3[3, 3] + 
      319998*MT2*MW2^7*MZ2^6*CHq3[3, 3] - 60560*MW2^8*MZ2^6*CHq3[3, 3] - 
      6072*MT2^7*MZ2^7*CHq3[3, 3] + 27522*MT2^6*MW2*MZ2^7*CHq3[3, 3] - 
      61908*MT2^5*MW2^2*MZ2^7*CHq3[3, 3] + 145482*MT2^4*MW2^3*MZ2^7*
       CHq3[3, 3] - 267624*MT2^3*MW2^4*MZ2^7*CHq3[3, 3] + 
      262782*MT2^2*MW2^5*MZ2^7*CHq3[3, 3] - 99852*MT2*MW2^6*MZ2^7*
       CHq3[3, 3] - 330*MW2^7*MZ2^7*CHq3[3, 3] - 946*MT2^6*MZ2^8*CHq3[3, 3] + 
      2442*MT2^5*MW2*MZ2^8*CHq3[3, 3] - 16632*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] + 
      25850*MT2^3*MW2^3*MZ2^8*CHq3[3, 3] + 29832*MT2^2*MW2^4*MZ2^8*
       CHq3[3, 3] - 57816*MT2*MW2^5*MZ2^8*CHq3[3, 3] + 
      17270*MW2^6*MZ2^8*CHq3[3, 3] - 946*MT2^4*MW2*MZ2^9*CHq3[3, 3] + 
      6622*MT2^3*MW2^2*MZ2^9*CHq3[3, 3] - 22946*MT2^2*MW2^3*MZ2^9*
       CHq3[3, 3] + 17270*MT2*MW2^4*MZ2^9*CHq3[3, 3] - 
      3456*MT2^8*MW2^5*MZ2*CHu[1, 1] + 17280*MT2^7*MW2^6*MZ2*CHu[1, 1] - 
      24192*MT2^6*MW2^7*MZ2*CHu[1, 1] - 24192*MT2^5*MW2^8*MZ2*CHu[1, 1] + 
      120960*MT2^4*MW2^9*MZ2*CHu[1, 1] - 169344*MT2^3*MW2^10*MZ2*CHu[1, 1] + 
      120960*MT2^2*MW2^11*MZ2*CHu[1, 1] - 44928*MT2*MW2^12*MZ2*CHu[1, 1] + 
      6912*MW2^13*MZ2*CHu[1, 1] + 4032*MT2^8*MW2^4*MZ2^2*CHu[1, 1] - 
      38016*MT2^7*MW2^5*MZ2^2*CHu[1, 1] + 142848*MT2^6*MW2^6*MZ2^2*
       CHu[1, 1] - 310464*MT2^5*MW2^7*MZ2^2*CHu[1, 1] + 
      457920*MT2^4*MW2^8*MZ2^2*CHu[1, 1] - 479232*MT2^3*MW2^9*MZ2^2*
       CHu[1, 1] + 337536*MT2^2*MW2^10*MZ2^2*CHu[1, 1] - 
      139968*MT2*MW2^11*MZ2^2*CHu[1, 1] + 25344*MW2^12*MZ2^2*CHu[1, 1] + 
      720*MT2^8*MW2^3*MZ2^3*CHu[1, 1] + 34704*MT2^7*MW2^4*MZ2^3*CHu[1, 1] - 
      265392*MT2^6*MW2^5*MZ2^3*CHu[1, 1] + 828144*MT2^5*MW2^6*MZ2^3*
       CHu[1, 1] - 1430064*MT2^4*MW2^7*MZ2^3*CHu[1, 1] + 
      1470960*MT2^3*MW2^8*MZ2^3*CHu[1, 1] - 882000*MT2^2*MW2^9*MZ2^3*
       CHu[1, 1] + 274320*MT2*MW2^10*MZ2^3*CHu[1, 1] - 
      31392*MW2^11*MZ2^3*CHu[1, 1] - 2160*MT2^8*MW2^2*MZ2^4*CHu[1, 1] - 
      29304*MT2^7*MW2^3*MZ2^4*CHu[1, 1] + 302040*MT2^6*MW2^4*MZ2^4*
       CHu[1, 1] - 1005984*MT2^5*MW2^5*MZ2^4*CHu[1, 1] + 
      1667808*MT2^4*MW2^6*MZ2^4*CHu[1, 1] - 1488888*MT2^3*MW2^7*MZ2^4*
       CHu[1, 1] + 666648*MT2^2*MW2^8*MZ2^4*CHu[1, 1] - 
      102960*MT2*MW2^9*MZ2^4*CHu[1, 1] - 7200*MW2^10*MZ2^4*CHu[1, 1] + 
      396*MT2^8*MW2*MZ2^5*CHu[1, 1] + 28188*MT2^7*MW2^2*MZ2^5*CHu[1, 1] - 
      255708*MT2^6*MW2^3*MZ2^5*CHu[1, 1] + 821556*MT2^5*MW2^4*MZ2^5*
       CHu[1, 1] - 1251108*MT2^4*MW2^5*MZ2^5*CHu[1, 1] + 
      924804*MT2^3*MW2^6*MZ2^5*CHu[1, 1] - 252756*MT2^2*MW2^7*MZ2^5*
       CHu[1, 1] - 32436*MT2*MW2^8*MZ2^5*CHu[1, 1] + 
      17064*MW2^9*MZ2^5*CHu[1, 1] + 468*MT2^8*MZ2^6*CHu[1, 1] - 
      17964*MT2^7*MW2*MZ2^6*CHu[1, 1] + 146160*MT2^6*MW2^2*MZ2^6*CHu[1, 1] - 
      456138*MT2^5*MW2^3*MZ2^6*CHu[1, 1] + 640206*MT2^4*MW2^4*MZ2^6*
       CHu[1, 1] - 375336*MT2^3*MW2^5*MZ2^6*CHu[1, 1] + 
      17532*MT2^2*MW2^6*MZ2^6*CHu[1, 1] + 56934*MT2*MW2^7*MZ2^6*CHu[1, 1] - 
      11862*MW2^8*MZ2^6*CHu[1, 1] + 5112*MT2^7*MZ2^7*CHu[1, 1] - 
      50400*MT2^6*MW2*MZ2^7*CHu[1, 1] + 166122*MT2^5*MW2^2*MZ2^7*CHu[1, 1] - 
      220608*MT2^4*MW2^3*MZ2^7*CHu[1, 1] + 89316*MT2^3*MW2^4*MZ2^7*
       CHu[1, 1] + 44208*MT2^2*MW2^5*MZ2^7*CHu[1, 1] - 
      41166*MT2*MW2^6*MZ2^7*CHu[1, 1] + 7416*MW2^7*MZ2^7*CHu[1, 1] + 
      4644*MT2^6*MZ2^8*CHu[1, 1] - 19044*MT2^5*MW2*MZ2^8*CHu[1, 1] + 
      10242*MT2^4*MW2^2*MZ2^8*CHu[1, 1] + 42588*MT2^3*MW2^3*MZ2^8*CHu[1, 1] - 
      68634*MT2^2*MW2^4*MZ2^8*CHu[1, 1] + 36486*MT2*MW2^5*MZ2^8*CHu[1, 1] - 
      6282*MW2^6*MZ2^8*CHu[1, 1] + 4644*MT2^4*MW2*MZ2^9*CHu[1, 1] - 
      14868*MT2^3*MW2^2*MZ2^9*CHu[1, 1] + 16506*MT2^2*MW2^3*MZ2^9*CHu[1, 1] - 
      6282*MT2*MW2^4*MZ2^9*CHu[1, 1] - 3456*MT2^8*MW2^5*MZ2*CHu[2, 2] + 
      17280*MT2^7*MW2^6*MZ2*CHu[2, 2] - 24192*MT2^6*MW2^7*MZ2*CHu[2, 2] - 
      24192*MT2^5*MW2^8*MZ2*CHu[2, 2] + 120960*MT2^4*MW2^9*MZ2*CHu[2, 2] - 
      169344*MT2^3*MW2^10*MZ2*CHu[2, 2] + 120960*MT2^2*MW2^11*MZ2*CHu[2, 2] - 
      44928*MT2*MW2^12*MZ2*CHu[2, 2] + 6912*MW2^13*MZ2*CHu[2, 2] + 
      4032*MT2^8*MW2^4*MZ2^2*CHu[2, 2] - 38016*MT2^7*MW2^5*MZ2^2*CHu[2, 2] + 
      142848*MT2^6*MW2^6*MZ2^2*CHu[2, 2] - 310464*MT2^5*MW2^7*MZ2^2*
       CHu[2, 2] + 457920*MT2^4*MW2^8*MZ2^2*CHu[2, 2] - 
      479232*MT2^3*MW2^9*MZ2^2*CHu[2, 2] + 337536*MT2^2*MW2^10*MZ2^2*
       CHu[2, 2] - 139968*MT2*MW2^11*MZ2^2*CHu[2, 2] + 
      25344*MW2^12*MZ2^2*CHu[2, 2] + 720*MT2^8*MW2^3*MZ2^3*CHu[2, 2] + 
      34704*MT2^7*MW2^4*MZ2^3*CHu[2, 2] - 265392*MT2^6*MW2^5*MZ2^3*
       CHu[2, 2] + 828144*MT2^5*MW2^6*MZ2^3*CHu[2, 2] - 
      1430064*MT2^4*MW2^7*MZ2^3*CHu[2, 2] + 1470960*MT2^3*MW2^8*MZ2^3*
       CHu[2, 2] - 882000*MT2^2*MW2^9*MZ2^3*CHu[2, 2] + 
      274320*MT2*MW2^10*MZ2^3*CHu[2, 2] - 31392*MW2^11*MZ2^3*CHu[2, 2] - 
      2160*MT2^8*MW2^2*MZ2^4*CHu[2, 2] - 29304*MT2^7*MW2^3*MZ2^4*CHu[2, 2] + 
      302040*MT2^6*MW2^4*MZ2^4*CHu[2, 2] - 1005984*MT2^5*MW2^5*MZ2^4*
       CHu[2, 2] + 1667808*MT2^4*MW2^6*MZ2^4*CHu[2, 2] - 
      1488888*MT2^3*MW2^7*MZ2^4*CHu[2, 2] + 666648*MT2^2*MW2^8*MZ2^4*
       CHu[2, 2] - 102960*MT2*MW2^9*MZ2^4*CHu[2, 2] - 
      7200*MW2^10*MZ2^4*CHu[2, 2] + 396*MT2^8*MW2*MZ2^5*CHu[2, 2] + 
      28188*MT2^7*MW2^2*MZ2^5*CHu[2, 2] - 255708*MT2^6*MW2^3*MZ2^5*
       CHu[2, 2] + 821556*MT2^5*MW2^4*MZ2^5*CHu[2, 2] - 
      1251108*MT2^4*MW2^5*MZ2^5*CHu[2, 2] + 924804*MT2^3*MW2^6*MZ2^5*
       CHu[2, 2] - 252756*MT2^2*MW2^7*MZ2^5*CHu[2, 2] - 
      32436*MT2*MW2^8*MZ2^5*CHu[2, 2] + 17064*MW2^9*MZ2^5*CHu[2, 2] + 
      468*MT2^8*MZ2^6*CHu[2, 2] - 17964*MT2^7*MW2*MZ2^6*CHu[2, 2] + 
      146160*MT2^6*MW2^2*MZ2^6*CHu[2, 2] - 456138*MT2^5*MW2^3*MZ2^6*
       CHu[2, 2] + 640206*MT2^4*MW2^4*MZ2^6*CHu[2, 2] - 
      375336*MT2^3*MW2^5*MZ2^6*CHu[2, 2] + 17532*MT2^2*MW2^6*MZ2^6*
       CHu[2, 2] + 56934*MT2*MW2^7*MZ2^6*CHu[2, 2] - 
      11862*MW2^8*MZ2^6*CHu[2, 2] + 5112*MT2^7*MZ2^7*CHu[2, 2] - 
      50400*MT2^6*MW2*MZ2^7*CHu[2, 2] + 166122*MT2^5*MW2^2*MZ2^7*CHu[2, 2] - 
      220608*MT2^4*MW2^3*MZ2^7*CHu[2, 2] + 89316*MT2^3*MW2^4*MZ2^7*
       CHu[2, 2] + 44208*MT2^2*MW2^5*MZ2^7*CHu[2, 2] - 
      41166*MT2*MW2^6*MZ2^7*CHu[2, 2] + 7416*MW2^7*MZ2^7*CHu[2, 2] + 
      4644*MT2^6*MZ2^8*CHu[2, 2] - 19044*MT2^5*MW2*MZ2^8*CHu[2, 2] + 
      10242*MT2^4*MW2^2*MZ2^8*CHu[2, 2] + 42588*MT2^3*MW2^3*MZ2^8*CHu[2, 2] - 
      68634*MT2^2*MW2^4*MZ2^8*CHu[2, 2] + 36486*MT2*MW2^5*MZ2^8*CHu[2, 2] - 
      6282*MW2^6*MZ2^8*CHu[2, 2] + 4644*MT2^4*MW2*MZ2^9*CHu[2, 2] - 
      14868*MT2^3*MW2^2*MZ2^9*CHu[2, 2] + 16506*MT2^2*MW2^3*MZ2^9*CHu[2, 2] - 
      6282*MT2*MW2^4*MZ2^9*CHu[2, 2] - 21120*MT2^8*MW2^5*MZ2*CHu[3, 3] + 
      147840*MT2^7*MW2^6*MZ2*CHu[3, 3] - 443520*MT2^6*MW2^7*MZ2*CHu[3, 3] + 
      739200*MT2^5*MW2^8*MZ2*CHu[3, 3] - 739200*MT2^4*MW2^9*MZ2*CHu[3, 3] + 
      443520*MT2^3*MW2^10*MZ2*CHu[3, 3] - 147840*MT2^2*MW2^11*MZ2*CHu[3, 3] + 
      21120*MT2*MW2^12*MZ2*CHu[3, 3] + 34752*MT2^8*MW2^4*MZ2^2*CHu[3, 3] - 
      264384*MT2^7*MW2^5*MZ2^2*CHu[3, 3] + 814272*MT2^6*MW2^6*MZ2^2*
       CHu[3, 3] - 1321920*MT2^5*MW2^7*MZ2^2*CHu[3, 3] + 
      1216320*MT2^4*MW2^8*MZ2^2*CHu[3, 3] - 624192*MT2^3*MW2^9*MZ2^2*
       CHu[3, 3] + 158784*MT2^2*MW2^10*MZ2^2*CHu[3, 3] - 
      13632*MT2*MW2^11*MZ2^2*CHu[3, 3] - 25008*MT2^8*MW2^3*MZ2^3*CHu[3, 3] + 
      209808*MT2^7*MW2^4*MZ2^3*CHu[3, 3] - 664176*MT2^6*MW2^5*MZ2^3*
       CHu[3, 3] + 1027920*MT2^5*MW2^6*MZ2^3*CHu[3, 3] - 
      811920*MT2^4*MW2^7*MZ2^3*CHu[3, 3] + 288048*MT2^3*MW2^8*MZ2^3*
       CHu[3, 3] - 14928*MT2^2*MW2^9*MZ2^3*CHu[3, 3] - 
      9744*MT2*MW2^10*MZ2^3*CHu[3, 3] + 1248*MT2^8*MW2^2*MZ2^4*CHu[3, 3] - 
      33744*MT2^7*MW2^3*MZ2^4*CHu[3, 3] + 126240*MT2^6*MW2^4*MZ2^4*
       CHu[3, 3] - 133968*MT2^5*MW2^5*MZ2^4*CHu[3, 3] - 
      60576*MT2^4*MW2^6*MZ2^4*CHu[3, 3] + 203088*MT2^3*MW2^7*MZ2^4*
       CHu[3, 3] - 126048*MT2^2*MW2^8*MZ2^4*CHu[3, 3] + 
      23760*MT2*MW2^9*MZ2^4*CHu[3, 3] + 6072*MT2^8*MW2*MZ2^5*CHu[3, 3] - 
      41256*MT2^7*MW2^2*MZ2^5*CHu[3, 3] + 122520*MT2^6*MW2^3*MZ2^5*
       CHu[3, 3] - 231288*MT2^5*MW2^4*MZ2^5*CHu[3, 3] + 
      287544*MT2^4*MW2^5*MZ2^5*CHu[3, 3] - 208776*MT2^3*MW2^6*MZ2^5*
       CHu[3, 3] + 72504*MT2^2*MW2^7*MZ2^5*CHu[3, 3] - 
      7320*MT2*MW2^8*MZ2^5*CHu[3, 3] - 3234*MT2^8*MZ2^6*CHu[3, 3] + 
      28710*MT2^7*MW2*MZ2^6*CHu[3, 3] - 92202*MT2^6*MW2^2*MZ2^6*CHu[3, 3] + 
      144798*MT2^5*MW2^3*MZ2^6*CHu[3, 3] - 116934*MT2^4*MW2^4*MZ2^6*
       CHu[3, 3] + 41298*MT2^3*MW2^5*MZ2^6*CHu[3, 3] + 
      402*MT2^2*MW2^6*MZ2^6*CHu[3, 3] - 2838*MT2*MW2^7*MZ2^6*CHu[3, 3] - 
      3234*MT2^7*MZ2^7*CHu[3, 3] + 12936*MT2^6*MW2*MZ2^7*CHu[3, 3] - 
      10098*MT2^5*MW2^2*MZ2^7*CHu[3, 3] - 18216*MT2^4*MW2^3*MZ2^7*CHu[3, 3] + 
      34386*MT2^3*MW2^4*MZ2^7*CHu[3, 3] - 19008*MT2^2*MW2^5*MZ2^7*CHu[3, 3] + 
      3234*MT2*MW2^6*MZ2^7*CHu[3, 3] - 3234*MT2^5*MW2*MZ2^8*CHu[3, 3] + 
      9702*MT2^4*MW2^2*MZ2^8*CHu[3, 3] - 9702*MT2^3*MW2^3*MZ2^8*CHu[3, 3] + 
      3234*MT2^2*MW2^4*MZ2^8*CHu[3, 3]))/(2*(MT2 - MW2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (-1816320*MT2^6*MW2^7*MZ2*CHd[1, 1] + 10897920*MT2^5*MW2^8*MZ2*CHd[1, 1] - 
     27244800*MT2^4*MW2^9*MZ2*CHd[1, 1] + 36326400*MT2^3*MW2^10*MZ2*
      CHd[1, 1] - 27244800*MT2^2*MW2^11*MZ2*CHd[1, 1] + 
     10897920*MT2*MW2^12*MZ2*CHd[1, 1] - 1816320*MW2^13*MZ2*CHd[1, 1] - 
     6336*MH2*MT2^6*MW2^5*MZ2^2*CHd[1, 1] - 254016*MT2^7*MW2^5*MZ2^2*
      CHd[1, 1] + 38016*MH2*MT2^5*MW2^6*MZ2^2*CHd[1, 1] + 
     10800000*MT2^6*MW2^6*MZ2^2*CHd[1, 1] - 95040*MH2*MT2^4*MW2^7*MZ2^2*
      CHd[1, 1] - 61188672*MT2^5*MW2^7*MZ2^2*CHd[1, 1] + 
     126720*MH2*MT2^3*MW2^8*MZ2^2*CHd[1, 1] + 149201280*MT2^4*MW2^8*MZ2^2*
      CHd[1, 1] - 95040*MH2*MT2^2*MW2^9*MZ2^2*CHd[1, 1] - 
     192027840*MT2^3*MW2^9*MZ2^2*CHd[1, 1] + 38016*MH2*MT2*MW2^10*MZ2^2*
      CHd[1, 1] + 136096896*MT2^2*MW2^10*MZ2^2*CHd[1, 1] - 
     6336*MH2*MW2^11*MZ2^2*CHd[1, 1] - 49993920*MT2*MW2^11*MZ2^2*CHd[1, 1] + 
     7366272*MW2^12*MZ2^2*CHd[1, 1] + 16128*MH2*MT2^6*MW2^4*MZ2^3*CHd[1, 1] + 
     640224*MT2^7*MW2^4*MZ2^3*CHd[1, 1] - 103104*MH2*MT2^5*MW2^5*MZ2^3*
      CHd[1, 1] - 22336128*MT2^6*MW2^5*MZ2^3*CHd[1, 1] + 
     260928*MH2*MT2^4*MW2^6*MZ2^3*CHd[1, 1] + 128977056*MT2^5*MW2^6*MZ2^3*
      CHd[1, 1] - 335232*MH2*MT2^3*MW2^7*MZ2^3*CHd[1, 1] - 
     314114112*MT2^4*MW2^7*MZ2^3*CHd[1, 1] + 229248*MH2*MT2^2*MW2^8*MZ2^3*
      CHd[1, 1] + 389370912*MT2^3*MW2^8*MZ2^3*CHd[1, 1] - 
     77760*MH2*MT2*MW2^9*MZ2^3*CHd[1, 1] - 253417728*MT2^2*MW2^9*MZ2^3*
      CHd[1, 1] + 9792*MH2*MW2^10*MZ2^3*CHd[1, 1] + 
     79829088*MT2*MW2^10*MZ2^3*CHd[1, 1] - 8949312*MW2^11*MZ2^3*CHd[1, 1] - 
     20592*MH2*MT2^6*MW2^3*MZ2^4*CHd[1, 1] - 652536*MT2^7*MW2^3*MZ2^4*
      CHd[1, 1] + 139680*MH2*MT2^5*MW2^4*MZ2^4*CHd[1, 1] + 
     26727648*MT2^6*MW2^4*MZ2^4*CHd[1, 1] - 357264*MH2*MT2^4*MW2^5*MZ2^4*
      CHd[1, 1] - 163002168*MT2^5*MW2^5*MZ2^4*CHd[1, 1] + 
     437760*MH2*MT2^3*MW2^6*MZ2^4*CHd[1, 1] + 401370912*MT2^4*MW2^6*MZ2^4*
      CHd[1, 1] - 263952*MH2*MT2^2*MW2^7*MZ2^4*CHd[1, 1] - 
     478626024*MT2^3*MW2^7*MZ2^4*CHd[1, 1] + 68832*MH2*MT2*MW2^8*MZ2^4*
      CHd[1, 1] + 279578016*MT2^2*MW2^8*MZ2^4*CHd[1, 1] - 
     4464*MH2*MW2^9*MZ2^4*CHd[1, 1] - 69455592*MT2*MW2^9*MZ2^4*CHd[1, 1] + 
     4059744*MW2^10*MZ2^4*CHd[1, 1] + 16704*MH2*MT2^6*MW2^2*MZ2^5*CHd[1, 1] + 
     329832*MT2^7*MW2^2*MZ2^5*CHd[1, 1] - 120816*MH2*MT2^5*MW2^3*MZ2^5*
      CHd[1, 1] - 22818204*MT2^6*MW2^3*MZ2^5*CHd[1, 1] + 
     312336*MH2*MT2^4*MW2^4*MZ2^5*CHd[1, 1] + 150255672*MT2^5*MW2^4*MZ2^5*
      CHd[1, 1] - 359136*MH2*MT2^3*MW2^5*MZ2^5*CHd[1, 1] - 
     376889292*MT2^4*MW2^5*MZ2^5*CHd[1, 1] + 177120*MH2*MT2^2*MW2^6*MZ2^5*
      CHd[1, 1] + 432821208*MT2^3*MW2^6*MZ2^5*CHd[1, 1] - 
     22320*MH2*MT2*MW2^7*MZ2^5*CHd[1, 1] - 222047412*MT2^2*MW2^7*MZ2^5*
      CHd[1, 1] - 3888*MH2*MW2^8*MZ2^5*CHd[1, 1] + 36401544*MT2*MW2^8*MZ2^5*
      CHd[1, 1] + 1946652*MW2^9*MZ2^5*CHd[1, 1] - 8109*MH2*MT2^6*MW2*MZ2^6*
      CHd[1, 1] - 71604*MT2^7*MW2*MZ2^6*CHd[1, 1] + 
     65358*MH2*MT2^5*MW2^2*MZ2^6*CHd[1, 1] + 13349394*MT2^6*MW2^2*MZ2^6*
      CHd[1, 1] - 171747*MH2*MT2^4*MW2^3*MZ2^6*CHd[1, 1] - 
     97800552*MT2^5*MW2^3*MZ2^6*CHd[1, 1] + 174996*MH2*MT2^3*MW2^4*MZ2^6*
      CHd[1, 1] + 250960086*MT2^4*MW2^4*MZ2^6*CHd[1, 1] - 
     47043*MH2*MT2^2*MW2^5*MZ2^6*CHd[1, 1] - 269332788*MT2^3*MW2^5*MZ2^6*
      CHd[1, 1] - 22050*MH2*MT2*MW2^6*MZ2^6*CHd[1, 1] + 
     103006374*MT2^2*MW2^6*MZ2^6*CHd[1, 1] + 8595*MH2*MW2^7*MZ2^6*CHd[1, 1] + 
     7533456*MT2*MW2^7*MZ2^6*CHd[1, 1] - 7644366*MW2^8*MZ2^6*CHd[1, 1] + 
     2205*MH2*MT2^6*MZ2^7*CHd[1, 1] + 8100*MT2^7*MZ2^7*CHd[1, 1] - 
     21339*MH2*MT2^5*MW2*MZ2^7*CHd[1, 1] - 4526166*MT2^6*MW2*MZ2^7*
      CHd[1, 1] + 57402*MH2*MT2^4*MW2^2*MZ2^7*CHd[1, 1] + 
     39349386*MT2^5*MW2^2*MZ2^7*CHd[1, 1] - 43614*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[1, 1] - 103782132*MT2^4*MW2^3*MZ2^7*CHd[1, 1] - 
     16551*MH2*MT2^2*MW2^4*MZ2^7*CHd[1, 1] + 92326092*MT2^3*MW2^4*MZ2^7*
      CHd[1, 1] + 27801*MH2*MT2*MW2^5*MZ2^7*CHd[1, 1] + 
     144522*MT2^2*MW2^5*MZ2^7*CHd[1, 1] - 5904*MH2*MW2^6*MZ2^7*CHd[1, 1] - 
     31727106*MT2*MW2^6*MZ2^7*CHd[1, 1] + 8207304*MW2^7*MZ2^7*CHd[1, 1] + 
     2205*MH2*MT2^5*MZ2^8*CHd[1, 1] + 619776*MT2^6*MZ2^8*CHd[1, 1] - 
     6615*MH2*MT2^4*MW2*MZ2^8*CHd[1, 1] - 8100318*MT2^5*MW2*MZ2^8*CHd[1, 1] - 
     3699*MH2*MT2^3*MW2^2*MZ2^8*CHd[1, 1] + 22324986*MT2^4*MW2^2*MZ2^8*
      CHd[1, 1] + 20628*MH2*MT2^2*MW2^3*MZ2^8*CHd[1, 1] - 
     8270826*MT2^3*MW2^3*MZ2^8*CHd[1, 1] - 14724*MH2*MT2*MW2^4*MZ2^8*
      CHd[1, 1] - 24923256*MT2^2*MW2^4*MZ2^8*CHd[1, 1] + 
     2205*MH2*MW2^5*MZ2^8*CHd[1, 1] + 22131288*MT2*MW2^5*MZ2^8*CHd[1, 1] - 
     3781650*MW2^6*MZ2^8*CHd[1, 1] + 611676*MT2^5*MZ2^9*CHd[1, 1] + 
     2205*MH2*MT2^3*MW2*MZ2^9*CHd[1, 1] - 1826928*MT2^4*MW2*MZ2^9*CHd[1, 1] - 
     4410*MH2*MT2^2*MW2^2*MZ2^9*CHd[1, 1] - 3198810*MT2^3*MW2^2*MZ2^9*
      CHd[1, 1] + 2205*MH2*MT2*MW2^3*MZ2^9*CHd[1, 1] + 
     10030740*MT2^2*MW2^3*MZ2^9*CHd[1, 1] - 6228354*MT2*MW2^4*MZ2^9*
      CHd[1, 1] + 611676*MW2^5*MZ2^9*CHd[1, 1] + 611676*MT2^3*MW2*MZ2^10*
      CHd[1, 1] - 1223352*MT2^2*MW2^2*MZ2^10*CHd[1, 1] + 
     611676*MT2*MW2^3*MZ2^10*CHd[1, 1] + 278528*MT2^6*MW2^7*MZ2*Pi^2*
      CHd[1, 1] - 1671168*MT2^5*MW2^8*MZ2*Pi^2*CHd[1, 1] + 
     4177920*MT2^4*MW2^9*MZ2*Pi^2*CHd[1, 1] - 5570560*MT2^3*MW2^10*MZ2*Pi^2*
      CHd[1, 1] + 4177920*MT2^2*MW2^11*MZ2*Pi^2*CHd[1, 1] - 
     1671168*MT2*MW2^12*MZ2*Pi^2*CHd[1, 1] + 278528*MW2^13*MZ2*Pi^2*
      CHd[1, 1] - 1134080*MT2^6*MW2^6*MZ2^2*Pi^2*CHd[1, 1] + 
     7083008*MT2^5*MW2^7*MZ2^2*Pi^2*CHd[1, 1] - 17846784*MT2^4*MW2^8*MZ2^2*
      Pi^2*CHd[1, 1] + 23238656*MT2^3*MW2^9*MZ2^2*Pi^2*CHd[1, 1] - 
     16454144*MT2^2*MW2^10*MZ2^2*Pi^2*CHd[1, 1] + 5968896*MT2*MW2^11*MZ2^2*
      Pi^2*CHd[1, 1] - 855552*MW2^12*MZ2^2*Pi^2*CHd[1, 1] + 
     2114304*MT2^6*MW2^5*MZ2^3*Pi^2*CHd[1, 1] - 13819904*MT2^5*MW2^6*MZ2^3*
      Pi^2*CHd[1, 1] + 35116800*MT2^4*MW2^7*MZ2^3*Pi^2*CHd[1, 1] - 
     44275712*MT2^3*MW2^8*MZ2^3*Pi^2*CHd[1, 1] + 28889344*MT2^2*MW2^9*MZ2^3*
      Pi^2*CHd[1, 1] - 9005056*MT2*MW2^10*MZ2^3*Pi^2*CHd[1, 1] + 
     980224*MW2^11*MZ2^3*Pi^2*CHd[1, 1] - 2572672*MT2^6*MW2^4*MZ2^4*Pi^2*
      CHd[1, 1] + 17550336*MT2^5*MW2^5*MZ2^4*Pi^2*CHd[1, 1] - 
     44932992*MT2^4*MW2^6*MZ2^4*Pi^2*CHd[1, 1] + 54547968*MT2^3*MW2^7*MZ2^4*
      Pi^2*CHd[1, 1] - 32093312*MT2^2*MW2^8*MZ2^4*Pi^2*CHd[1, 1] + 
     7959040*MT2*MW2^9*MZ2^4*Pi^2*CHd[1, 1] - 458368*MW2^10*MZ2^4*Pi^2*
      CHd[1, 1] + 2319232*MT2^6*MW2^3*MZ2^5*Pi^2*CHd[1, 1] - 
     16488064*MT2^5*MW2^4*MZ2^5*Pi^2*CHd[1, 1] + 42506496*MT2^4*MW2^5*MZ2^5*
      Pi^2*CHd[1, 1] - 49415680*MT2^3*MW2^6*MZ2^5*Pi^2*CHd[1, 1] + 
     25414528*MT2^2*MW2^7*MZ2^5*Pi^2*CHd[1, 1] - 4083072*MT2*MW2^8*MZ2^5*Pi^2*
      CHd[1, 1] - 253440*MW2^9*MZ2^5*Pi^2*CHd[1, 1] - 
     1438440*MT2^6*MW2^2*MZ2^6*Pi^2*CHd[1, 1] + 10949872*MT2^5*MW2^3*MZ2^6*
      Pi^2*CHd[1, 1] - 28534296*MT2^4*MW2^4*MZ2^6*Pi^2*CHd[1, 1] + 
     30834592*MT2^3*MW2^5*MZ2^6*Pi^2*CHd[1, 1] - 11792792*MT2^2*MW2^6*MZ2^6*
      Pi^2*CHd[1, 1] - 899728*MT2*MW2^7*MZ2^6*Pi^2*CHd[1, 1] + 
     880792*MW2^8*MZ2^6*Pi^2*CHd[1, 1] + 507716*MT2^6*MW2*MZ2^7*Pi^2*
      CHd[1, 1] - 4484736*MT2^5*MW2^2*MZ2^7*Pi^2*CHd[1, 1] + 
     11931060*MT2^4*MW2^3*MZ2^7*Pi^2*CHd[1, 1] - 10711968*MT2^3*MW2^4*MZ2^7*
      Pi^2*CHd[1, 1] + 100396*MT2^2*MW2^5*MZ2^7*Pi^2*CHd[1, 1] + 
     3588256*MT2*MW2^6*MZ2^7*Pi^2*CHd[1, 1] - 930724*MW2^7*MZ2^7*Pi^2*
      CHd[1, 1] - 74588*MT2^6*MZ2^8*Pi^2*CHd[1, 1] + 
     955244*MT2^5*MW2*MZ2^8*Pi^2*CHd[1, 1] - 2641968*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHd[1, 1] + 1068752*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[1, 1] + 
     2773492*MT2^2*MW2^4*MZ2^8*Pi^2*CHd[1, 1] - 2514060*MT2*MW2^5*MZ2^8*Pi^2*
      CHd[1, 1] + 433128*MW2^6*MZ2^8*Pi^2*CHd[1, 1] - 
     74588*MT2^5*MZ2^9*Pi^2*CHd[1, 1] + 223764*MT2^4*MW2*MZ2^9*Pi^2*
      CHd[1, 1] + 358540*MT2^3*MW2^2*MZ2^9*Pi^2*CHd[1, 1] - 
     1164608*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[1, 1] + 731480*MT2*MW2^4*MZ2^9*Pi^2*
      CHd[1, 1] - 74588*MW2^5*MZ2^9*Pi^2*CHd[1, 1] - 
     74588*MT2^3*MW2*MZ2^10*Pi^2*CHd[1, 1] + 149176*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHd[1, 1] - 74588*MT2*MW2^3*MZ2^10*Pi^2*CHd[1, 1] - 
     1816320*MT2^6*MW2^7*MZ2*CHd[2, 2] + 10897920*MT2^5*MW2^8*MZ2*CHd[2, 2] - 
     27244800*MT2^4*MW2^9*MZ2*CHd[2, 2] + 36326400*MT2^3*MW2^10*MZ2*
      CHd[2, 2] - 27244800*MT2^2*MW2^11*MZ2*CHd[2, 2] + 
     10897920*MT2*MW2^12*MZ2*CHd[2, 2] - 1816320*MW2^13*MZ2*CHd[2, 2] - 
     6336*MH2*MT2^6*MW2^5*MZ2^2*CHd[2, 2] - 254016*MT2^7*MW2^5*MZ2^2*
      CHd[2, 2] + 38016*MH2*MT2^5*MW2^6*MZ2^2*CHd[2, 2] + 
     10800000*MT2^6*MW2^6*MZ2^2*CHd[2, 2] - 95040*MH2*MT2^4*MW2^7*MZ2^2*
      CHd[2, 2] - 61188672*MT2^5*MW2^7*MZ2^2*CHd[2, 2] + 
     126720*MH2*MT2^3*MW2^8*MZ2^2*CHd[2, 2] + 149201280*MT2^4*MW2^8*MZ2^2*
      CHd[2, 2] - 95040*MH2*MT2^2*MW2^9*MZ2^2*CHd[2, 2] - 
     192027840*MT2^3*MW2^9*MZ2^2*CHd[2, 2] + 38016*MH2*MT2*MW2^10*MZ2^2*
      CHd[2, 2] + 136096896*MT2^2*MW2^10*MZ2^2*CHd[2, 2] - 
     6336*MH2*MW2^11*MZ2^2*CHd[2, 2] - 49993920*MT2*MW2^11*MZ2^2*CHd[2, 2] + 
     7366272*MW2^12*MZ2^2*CHd[2, 2] + 16128*MH2*MT2^6*MW2^4*MZ2^3*CHd[2, 2] + 
     640224*MT2^7*MW2^4*MZ2^3*CHd[2, 2] - 103104*MH2*MT2^5*MW2^5*MZ2^3*
      CHd[2, 2] - 22336128*MT2^6*MW2^5*MZ2^3*CHd[2, 2] + 
     260928*MH2*MT2^4*MW2^6*MZ2^3*CHd[2, 2] + 128977056*MT2^5*MW2^6*MZ2^3*
      CHd[2, 2] - 335232*MH2*MT2^3*MW2^7*MZ2^3*CHd[2, 2] - 
     314114112*MT2^4*MW2^7*MZ2^3*CHd[2, 2] + 229248*MH2*MT2^2*MW2^8*MZ2^3*
      CHd[2, 2] + 389370912*MT2^3*MW2^8*MZ2^3*CHd[2, 2] - 
     77760*MH2*MT2*MW2^9*MZ2^3*CHd[2, 2] - 253417728*MT2^2*MW2^9*MZ2^3*
      CHd[2, 2] + 9792*MH2*MW2^10*MZ2^3*CHd[2, 2] + 
     79829088*MT2*MW2^10*MZ2^3*CHd[2, 2] - 8949312*MW2^11*MZ2^3*CHd[2, 2] - 
     20592*MH2*MT2^6*MW2^3*MZ2^4*CHd[2, 2] - 652536*MT2^7*MW2^3*MZ2^4*
      CHd[2, 2] + 139680*MH2*MT2^5*MW2^4*MZ2^4*CHd[2, 2] + 
     26727648*MT2^6*MW2^4*MZ2^4*CHd[2, 2] - 357264*MH2*MT2^4*MW2^5*MZ2^4*
      CHd[2, 2] - 163002168*MT2^5*MW2^5*MZ2^4*CHd[2, 2] + 
     437760*MH2*MT2^3*MW2^6*MZ2^4*CHd[2, 2] + 401370912*MT2^4*MW2^6*MZ2^4*
      CHd[2, 2] - 263952*MH2*MT2^2*MW2^7*MZ2^4*CHd[2, 2] - 
     478626024*MT2^3*MW2^7*MZ2^4*CHd[2, 2] + 68832*MH2*MT2*MW2^8*MZ2^4*
      CHd[2, 2] + 279578016*MT2^2*MW2^8*MZ2^4*CHd[2, 2] - 
     4464*MH2*MW2^9*MZ2^4*CHd[2, 2] - 69455592*MT2*MW2^9*MZ2^4*CHd[2, 2] + 
     4059744*MW2^10*MZ2^4*CHd[2, 2] + 16704*MH2*MT2^6*MW2^2*MZ2^5*CHd[2, 2] + 
     329832*MT2^7*MW2^2*MZ2^5*CHd[2, 2] - 120816*MH2*MT2^5*MW2^3*MZ2^5*
      CHd[2, 2] - 22818204*MT2^6*MW2^3*MZ2^5*CHd[2, 2] + 
     312336*MH2*MT2^4*MW2^4*MZ2^5*CHd[2, 2] + 150255672*MT2^5*MW2^4*MZ2^5*
      CHd[2, 2] - 359136*MH2*MT2^3*MW2^5*MZ2^5*CHd[2, 2] - 
     376889292*MT2^4*MW2^5*MZ2^5*CHd[2, 2] + 177120*MH2*MT2^2*MW2^6*MZ2^5*
      CHd[2, 2] + 432821208*MT2^3*MW2^6*MZ2^5*CHd[2, 2] - 
     22320*MH2*MT2*MW2^7*MZ2^5*CHd[2, 2] - 222047412*MT2^2*MW2^7*MZ2^5*
      CHd[2, 2] - 3888*MH2*MW2^8*MZ2^5*CHd[2, 2] + 36401544*MT2*MW2^8*MZ2^5*
      CHd[2, 2] + 1946652*MW2^9*MZ2^5*CHd[2, 2] - 8109*MH2*MT2^6*MW2*MZ2^6*
      CHd[2, 2] - 71604*MT2^7*MW2*MZ2^6*CHd[2, 2] + 
     65358*MH2*MT2^5*MW2^2*MZ2^6*CHd[2, 2] + 13349394*MT2^6*MW2^2*MZ2^6*
      CHd[2, 2] - 171747*MH2*MT2^4*MW2^3*MZ2^6*CHd[2, 2] - 
     97800552*MT2^5*MW2^3*MZ2^6*CHd[2, 2] + 174996*MH2*MT2^3*MW2^4*MZ2^6*
      CHd[2, 2] + 250960086*MT2^4*MW2^4*MZ2^6*CHd[2, 2] - 
     47043*MH2*MT2^2*MW2^5*MZ2^6*CHd[2, 2] - 269332788*MT2^3*MW2^5*MZ2^6*
      CHd[2, 2] - 22050*MH2*MT2*MW2^6*MZ2^6*CHd[2, 2] + 
     103006374*MT2^2*MW2^6*MZ2^6*CHd[2, 2] + 8595*MH2*MW2^7*MZ2^6*CHd[2, 2] + 
     7533456*MT2*MW2^7*MZ2^6*CHd[2, 2] - 7644366*MW2^8*MZ2^6*CHd[2, 2] + 
     2205*MH2*MT2^6*MZ2^7*CHd[2, 2] + 8100*MT2^7*MZ2^7*CHd[2, 2] - 
     21339*MH2*MT2^5*MW2*MZ2^7*CHd[2, 2] - 4526166*MT2^6*MW2*MZ2^7*
      CHd[2, 2] + 57402*MH2*MT2^4*MW2^2*MZ2^7*CHd[2, 2] + 
     39349386*MT2^5*MW2^2*MZ2^7*CHd[2, 2] - 43614*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[2, 2] - 103782132*MT2^4*MW2^3*MZ2^7*CHd[2, 2] - 
     16551*MH2*MT2^2*MW2^4*MZ2^7*CHd[2, 2] + 92326092*MT2^3*MW2^4*MZ2^7*
      CHd[2, 2] + 27801*MH2*MT2*MW2^5*MZ2^7*CHd[2, 2] + 
     144522*MT2^2*MW2^5*MZ2^7*CHd[2, 2] - 5904*MH2*MW2^6*MZ2^7*CHd[2, 2] - 
     31727106*MT2*MW2^6*MZ2^7*CHd[2, 2] + 8207304*MW2^7*MZ2^7*CHd[2, 2] + 
     2205*MH2*MT2^5*MZ2^8*CHd[2, 2] + 619776*MT2^6*MZ2^8*CHd[2, 2] - 
     6615*MH2*MT2^4*MW2*MZ2^8*CHd[2, 2] - 8100318*MT2^5*MW2*MZ2^8*CHd[2, 2] - 
     3699*MH2*MT2^3*MW2^2*MZ2^8*CHd[2, 2] + 22324986*MT2^4*MW2^2*MZ2^8*
      CHd[2, 2] + 20628*MH2*MT2^2*MW2^3*MZ2^8*CHd[2, 2] - 
     8270826*MT2^3*MW2^3*MZ2^8*CHd[2, 2] - 14724*MH2*MT2*MW2^4*MZ2^8*
      CHd[2, 2] - 24923256*MT2^2*MW2^4*MZ2^8*CHd[2, 2] + 
     2205*MH2*MW2^5*MZ2^8*CHd[2, 2] + 22131288*MT2*MW2^5*MZ2^8*CHd[2, 2] - 
     3781650*MW2^6*MZ2^8*CHd[2, 2] + 611676*MT2^5*MZ2^9*CHd[2, 2] + 
     2205*MH2*MT2^3*MW2*MZ2^9*CHd[2, 2] - 1826928*MT2^4*MW2*MZ2^9*CHd[2, 2] - 
     4410*MH2*MT2^2*MW2^2*MZ2^9*CHd[2, 2] - 3198810*MT2^3*MW2^2*MZ2^9*
      CHd[2, 2] + 2205*MH2*MT2*MW2^3*MZ2^9*CHd[2, 2] + 
     10030740*MT2^2*MW2^3*MZ2^9*CHd[2, 2] - 6228354*MT2*MW2^4*MZ2^9*
      CHd[2, 2] + 611676*MW2^5*MZ2^9*CHd[2, 2] + 611676*MT2^3*MW2*MZ2^10*
      CHd[2, 2] - 1223352*MT2^2*MW2^2*MZ2^10*CHd[2, 2] + 
     611676*MT2*MW2^3*MZ2^10*CHd[2, 2] + 278528*MT2^6*MW2^7*MZ2*Pi^2*
      CHd[2, 2] - 1671168*MT2^5*MW2^8*MZ2*Pi^2*CHd[2, 2] + 
     4177920*MT2^4*MW2^9*MZ2*Pi^2*CHd[2, 2] - 5570560*MT2^3*MW2^10*MZ2*Pi^2*
      CHd[2, 2] + 4177920*MT2^2*MW2^11*MZ2*Pi^2*CHd[2, 2] - 
     1671168*MT2*MW2^12*MZ2*Pi^2*CHd[2, 2] + 278528*MW2^13*MZ2*Pi^2*
      CHd[2, 2] - 1134080*MT2^6*MW2^6*MZ2^2*Pi^2*CHd[2, 2] + 
     7083008*MT2^5*MW2^7*MZ2^2*Pi^2*CHd[2, 2] - 17846784*MT2^4*MW2^8*MZ2^2*
      Pi^2*CHd[2, 2] + 23238656*MT2^3*MW2^9*MZ2^2*Pi^2*CHd[2, 2] - 
     16454144*MT2^2*MW2^10*MZ2^2*Pi^2*CHd[2, 2] + 5968896*MT2*MW2^11*MZ2^2*
      Pi^2*CHd[2, 2] - 855552*MW2^12*MZ2^2*Pi^2*CHd[2, 2] + 
     2114304*MT2^6*MW2^5*MZ2^3*Pi^2*CHd[2, 2] - 13819904*MT2^5*MW2^6*MZ2^3*
      Pi^2*CHd[2, 2] + 35116800*MT2^4*MW2^7*MZ2^3*Pi^2*CHd[2, 2] - 
     44275712*MT2^3*MW2^8*MZ2^3*Pi^2*CHd[2, 2] + 28889344*MT2^2*MW2^9*MZ2^3*
      Pi^2*CHd[2, 2] - 9005056*MT2*MW2^10*MZ2^3*Pi^2*CHd[2, 2] + 
     980224*MW2^11*MZ2^3*Pi^2*CHd[2, 2] - 2572672*MT2^6*MW2^4*MZ2^4*Pi^2*
      CHd[2, 2] + 17550336*MT2^5*MW2^5*MZ2^4*Pi^2*CHd[2, 2] - 
     44932992*MT2^4*MW2^6*MZ2^4*Pi^2*CHd[2, 2] + 54547968*MT2^3*MW2^7*MZ2^4*
      Pi^2*CHd[2, 2] - 32093312*MT2^2*MW2^8*MZ2^4*Pi^2*CHd[2, 2] + 
     7959040*MT2*MW2^9*MZ2^4*Pi^2*CHd[2, 2] - 458368*MW2^10*MZ2^4*Pi^2*
      CHd[2, 2] + 2319232*MT2^6*MW2^3*MZ2^5*Pi^2*CHd[2, 2] - 
     16488064*MT2^5*MW2^4*MZ2^5*Pi^2*CHd[2, 2] + 42506496*MT2^4*MW2^5*MZ2^5*
      Pi^2*CHd[2, 2] - 49415680*MT2^3*MW2^6*MZ2^5*Pi^2*CHd[2, 2] + 
     25414528*MT2^2*MW2^7*MZ2^5*Pi^2*CHd[2, 2] - 4083072*MT2*MW2^8*MZ2^5*Pi^2*
      CHd[2, 2] - 253440*MW2^9*MZ2^5*Pi^2*CHd[2, 2] - 
     1438440*MT2^6*MW2^2*MZ2^6*Pi^2*CHd[2, 2] + 10949872*MT2^5*MW2^3*MZ2^6*
      Pi^2*CHd[2, 2] - 28534296*MT2^4*MW2^4*MZ2^6*Pi^2*CHd[2, 2] + 
     30834592*MT2^3*MW2^5*MZ2^6*Pi^2*CHd[2, 2] - 11792792*MT2^2*MW2^6*MZ2^6*
      Pi^2*CHd[2, 2] - 899728*MT2*MW2^7*MZ2^6*Pi^2*CHd[2, 2] + 
     880792*MW2^8*MZ2^6*Pi^2*CHd[2, 2] + 507716*MT2^6*MW2*MZ2^7*Pi^2*
      CHd[2, 2] - 4484736*MT2^5*MW2^2*MZ2^7*Pi^2*CHd[2, 2] + 
     11931060*MT2^4*MW2^3*MZ2^7*Pi^2*CHd[2, 2] - 10711968*MT2^3*MW2^4*MZ2^7*
      Pi^2*CHd[2, 2] + 100396*MT2^2*MW2^5*MZ2^7*Pi^2*CHd[2, 2] + 
     3588256*MT2*MW2^6*MZ2^7*Pi^2*CHd[2, 2] - 930724*MW2^7*MZ2^7*Pi^2*
      CHd[2, 2] - 74588*MT2^6*MZ2^8*Pi^2*CHd[2, 2] + 
     955244*MT2^5*MW2*MZ2^8*Pi^2*CHd[2, 2] - 2641968*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHd[2, 2] + 1068752*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[2, 2] + 
     2773492*MT2^2*MW2^4*MZ2^8*Pi^2*CHd[2, 2] - 2514060*MT2*MW2^5*MZ2^8*Pi^2*
      CHd[2, 2] + 433128*MW2^6*MZ2^8*Pi^2*CHd[2, 2] - 
     74588*MT2^5*MZ2^9*Pi^2*CHd[2, 2] + 223764*MT2^4*MW2*MZ2^9*Pi^2*
      CHd[2, 2] + 358540*MT2^3*MW2^2*MZ2^9*Pi^2*CHd[2, 2] - 
     1164608*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[2, 2] + 731480*MT2*MW2^4*MZ2^9*Pi^2*
      CHd[2, 2] - 74588*MW2^5*MZ2^9*Pi^2*CHd[2, 2] - 
     74588*MT2^3*MW2*MZ2^10*Pi^2*CHd[2, 2] + 149176*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHd[2, 2] - 74588*MT2*MW2^3*MZ2^10*Pi^2*CHd[2, 2] + 
     13702656*MT2^6*MW2^7*MZ2*CHd[3, 3] - 82215936*MT2^5*MW2^8*MZ2*
      CHd[3, 3] + 205539840*MT2^4*MW2^9*MZ2*CHd[3, 3] - 
     274053120*MT2^3*MW2^10*MZ2*CHd[3, 3] + 205539840*MT2^2*MW2^11*MZ2*
      CHd[3, 3] - 82215936*MT2*MW2^12*MZ2*CHd[3, 3] + 
     13702656*MW2^13*MZ2*CHd[3, 3] + 63360*MH2*MT2^6*MW2^5*MZ2^2*CHd[3, 3] + 
     829440*MT2^7*MW2^5*MZ2^2*CHd[3, 3] - 380160*MH2*MT2^5*MW2^6*MZ2^2*
      CHd[3, 3] - 90816768*MT2^6*MW2^6*MZ2^2*CHd[3, 3] + 
     950400*MH2*MT2^4*MW2^7*MZ2^2*CHd[3, 3] + 541392384*MT2^5*MW2^7*MZ2^2*
      CHd[3, 3] - 1267200*MH2*MT2^3*MW2^8*MZ2^2*CHd[3, 3] - 
     1346335488*MT2^4*MW2^8*MZ2^2*CHd[3, 3] + 950400*MH2*MT2^2*MW2^9*MZ2^2*
      CHd[3, 3] + 1758723072*MT2^3*MW2^9*MZ2^2*CHd[3, 3] - 
     380160*MH2*MT2*MW2^10*MZ2^2*CHd[3, 3] - 1267246848*MT2^2*MW2^10*MZ2^2*
      CHd[3, 3] + 63360*MH2*MW2^11*MZ2^2*CHd[3, 3] + 
     475799040*MT2*MW2^11*MZ2^2*CHd[3, 3] - 72344832*MW2^12*MZ2^2*CHd[3, 3] - 
     199296*MH2*MT2^6*MW2^4*MZ2^3*CHd[3, 3] - 2830464*MT2^7*MW2^4*MZ2^3*
      CHd[3, 3] + 1259136*MH2*MT2^5*MW2^5*MZ2^3*CHd[3, 3] + 
     226531008*MT2^6*MW2^5*MZ2^3*CHd[3, 3] - 3179520*MH2*MT2^4*MW2^6*MZ2^3*
      CHd[3, 3] - 1383326208*MT2^5*MW2^6*MZ2^3*CHd[3, 3] + 
     4112640*MH2*MT2^3*MW2^7*MZ2^3*CHd[3, 3] + 3447918144*MT2^4*MW2^7*MZ2^3*
      CHd[3, 3] - 2862720*MH2*MT2^2*MW2^8*MZ2^3*CHd[3, 3] - 
     4375847040*MT2^3*MW2^8*MZ2^3*CHd[3, 3] + 1005696*MH2*MT2*MW2^9*MZ2^3*
      CHd[3, 3] + 2948471616*MT2^2*MW2^9*MZ2^3*CHd[3, 3] - 
     135936*MH2*MW2^10*MZ2^3*CHd[3, 3] - 983816448*MT2*MW2^10*MZ2^3*
      CHd[3, 3] + 122899392*MW2^11*MZ2^3*CHd[3, 3] + 
     278928*MH2*MT2^6*MW2^3*MZ2^4*CHd[3, 3] + 4419360*MT2^7*MW2^3*MZ2^4*
      CHd[3, 3] - 1872864*MH2*MT2^5*MW2^4*MZ2^4*CHd[3, 3] - 
     296322432*MT2^6*MW2^4*MZ2^4*CHd[3, 3] + 4781808*MH2*MT2^4*MW2^5*MZ2^4*
      CHd[3, 3] + 1885313952*MT2^5*MW2^5*MZ2^4*CHd[3, 3] - 
     5913792*MH2*MT2^3*MW2^6*MZ2^4*CHd[3, 3] - 4724032896*MT2^4*MW2^6*MZ2^4*
      CHd[3, 3] + 3658608*MH2*MT2^2*MW2^7*MZ2^4*CHd[3, 3] + 
     5730125664*MT2^3*MW2^7*MZ2^4*CHd[3, 3] - 1012320*MH2*MT2*MW2^8*MZ2^4*
      CHd[3, 3] - 3432092544*MT2^2*MW2^8*MZ2^4*CHd[3, 3] + 
     79632*MH2*MW2^9*MZ2^4*CHd[3, 3] + 890576352*MT2*MW2^9*MZ2^4*CHd[3, 3] - 
     57987456*MW2^10*MZ2^4*CHd[3, 3] - 218232*MH2*MT2^6*MW2^2*MZ2^5*
      CHd[3, 3] - 3858192*MT2^7*MW2^2*MZ2^5*CHd[3, 3] + 
     1588320*MH2*MT2^5*MW2^3*MZ2^5*CHd[3, 3] + 225964080*MT2^6*MW2^3*MZ2^5*
      CHd[3, 3] - 4110264*MH2*MT2^4*MW2^4*MZ2^5*CHd[3, 3] - 
     1528360944*MT2^5*MW2^4*MZ2^5*CHd[3, 3] + 4723200*MH2*MT2^3*MW2^5*MZ2^5*
      CHd[3, 3] + 3859395408*MT2^4*MW2^5*MZ2^5*CHd[3, 3] - 
     2317032*MH2*MT2^2*MW2^6*MZ2^5*CHd[3, 3] - 4335242160*MT2^3*MW2^6*MZ2^5*
      CHd[3, 3] + 273312*MH2*MT2*MW2^7*MZ2^5*CHd[3, 3] + 
     2030184528*MT2^2*MW2^7*MZ2^5*CHd[3, 3] + 60696*MH2*MW2^8*MZ2^5*
      CHd[3, 3] - 179424720*MT2*MW2^8*MZ2^5*CHd[3, 3] - 
     68658000*MW2^9*MZ2^5*CHd[3, 3] + 94644*MH2*MT2^6*MW2*MZ2^6*CHd[3, 3] + 
     1860408*MT2^7*MW2*MZ2^6*CHd[3, 3] - 786096*MH2*MT2^5*MW2^2*MZ2^6*
      CHd[3, 3] - 100849680*MT2^6*MW2^2*MZ2^6*CHd[3, 3] + 
     2074356*MH2*MT2^4*MW2^3*MZ2^6*CHd[3, 3] + 752821992*MT2^5*MW2^3*MZ2^6*
      CHd[3, 3] - 2050416*MH2*MT2^3*MW2^4*MZ2^6*CHd[3, 3] - 
     1922865696*MT2^4*MW2^4*MZ2^6*CHd[3, 3] + 425340*MH2*MT2^2*MW2^5*MZ2^6*
      CHd[3, 3] + 1857223560*MT2^3*MW2^5*MZ2^6*CHd[3, 3] + 
     365760*MH2*MT2*MW2^6*MZ2^6*CHd[3, 3] - 351617712*MT2^2*MW2^6*MZ2^6*
      CHd[3, 3] - 123588*MH2*MW2^7*MZ2^6*CHd[3, 3] - 
     349048680*MT2*MW2^7*MZ2^6*CHd[3, 3] + 112475808*MW2^8*MZ2^6*CHd[3, 3] - 
     19404*MH2*MT2^6*MZ2^7*CHd[3, 3] - 420552*MT2^7*MZ2^7*CHd[3, 3] + 
     211068*MH2*MT2^5*MW2*MZ2^7*CHd[3, 3] + 24000816*MT2^6*MW2*MZ2^7*
      CHd[3, 3] - 574992*MH2*MT2^4*MW2^2*MZ2^7*CHd[3, 3] - 
     215449632*MT2^5*MW2^2*MZ2^7*CHd[3, 3] + 359136*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[3, 3] + 560131272*MT2^4*MW2^3*MZ2^7*CHd[3, 3] + 
     334692*MH2*MT2^2*MW2^4*MZ2^7*CHd[3, 3] - 360703608*MT2^3*MW2^4*MZ2^7*
      CHd[3, 3] - 385740*MH2*MT2*MW2^5*MZ2^7*CHd[3, 3] - 
     280704528*MT2^2*MW2^5*MZ2^7*CHd[3, 3] + 75240*MH2*MW2^6*MZ2^7*
      CHd[3, 3] + 339301152*MT2*MW2^6*MZ2^7*CHd[3, 3] - 
     66154920*MW2^7*MZ2^7*CHd[3, 3] - 19404*MH2*MT2^5*MZ2^8*CHd[3, 3] - 
     2209680*MT2^6*MZ2^8*CHd[3, 3] + 58212*MH2*MT2^4*MW2*MZ2^8*CHd[3, 3] + 
     31613520*MT2^5*MW2*MZ2^8*CHd[3, 3] + 55836*MH2*MT2^3*MW2^2*MZ2^8*
      CHd[3, 3] - 84697416*MT2^4*MW2^2*MZ2^8*CHd[3, 3] - 
     228096*MH2*MT2^2*MW2^3*MZ2^8*CHd[3, 3] - 15317184*MT2^3*MW2^3*MZ2^8*
      CHd[3, 3] + 152856*MH2*MT2*MW2^4*MZ2^8*CHd[3, 3] + 
     187148904*MT2^2*MW2^4*MZ2^8*CHd[3, 3] - 19404*MH2*MW2^5*MZ2^8*
      CHd[3, 3] - 134394624*MT2*MW2^5*MZ2^8*CHd[3, 3] + 
     17856480*MW2^6*MZ2^8*CHd[3, 3] - 1789128*MT2^5*MZ2^9*CHd[3, 3] - 
     19404*MH2*MT2^3*MW2*MZ2^9*CHd[3, 3] + 4946832*MT2^4*MW2*MZ2^9*
      CHd[3, 3] + 38808*MH2*MT2^2*MW2^2*MZ2^9*CHd[3, 3] + 
     16879944*MT2^3*MW2^2*MZ2^9*CHd[3, 3] - 19404*MH2*MT2*MW2^3*MZ2^9*
      CHd[3, 3] - 43261512*MT2^2*MW2^3*MZ2^9*CHd[3, 3] + 
     25012992*MT2*MW2^4*MZ2^9*CHd[3, 3] - 1789128*MW2^5*MZ2^9*CHd[3, 3] - 
     1789128*MT2^3*MW2*MZ2^10*CHd[3, 3] + 3578256*MT2^2*MW2^2*MZ2^10*
      CHd[3, 3] - 1789128*MT2*MW2^3*MZ2^10*CHd[3, 3] - 
     2244608*MT2^6*MW2^7*MZ2*Pi^2*CHd[3, 3] + 13467648*MT2^5*MW2^8*MZ2*Pi^2*
      CHd[3, 3] - 33669120*MT2^4*MW2^9*MZ2*Pi^2*CHd[3, 3] + 
     44892160*MT2^3*MW2^10*MZ2*Pi^2*CHd[3, 3] - 33669120*MT2^2*MW2^11*MZ2*
      Pi^2*CHd[3, 3] + 13467648*MT2*MW2^12*MZ2*Pi^2*CHd[3, 3] - 
     2244608*MW2^13*MZ2*Pi^2*CHd[3, 3] + 11635712*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHd[3, 3] - 72058880*MT2^5*MW2^7*MZ2^2*Pi^2*CHd[3, 3] + 
     181269504*MT2^4*MW2^8*MZ2^2*Pi^2*CHd[3, 3] - 237203456*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHd[3, 3] + 170046464*MT2^2*MW2^10*MZ2^2*Pi^2*CHd[3, 3] - 
     63080448*MT2*MW2^11*MZ2^2*Pi^2*CHd[3, 3] + 9391104*MW2^12*MZ2^2*Pi^2*
      CHd[3, 3] - 25737216*MT2^6*MW2^5*MZ2^3*Pi^2*CHd[3, 3] + 
     166059008*MT2^5*MW2^6*MZ2^3*Pi^2*CHd[3, 3] - 420965376*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHd[3, 3] + 535771136*MT2^3*MW2^8*MZ2^3*Pi^2*CHd[3, 3] - 
     358297600*MT2^2*MW2^9*MZ2^3*Pi^2*CHd[3, 3] + 117271552*MT2*MW2^10*MZ2^3*
      Pi^2*CHd[3, 3] - 14101504*MW2^11*MZ2^3*Pi^2*CHd[3, 3] + 
     31436416*MT2^6*MW2^4*MZ2^4*Pi^2*CHd[3, 3] - 214355712*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHd[3, 3] + 548757888*MT2^4*MW2^6*MZ2^4*Pi^2*CHd[3, 3] - 
     668567040*MT2^3*MW2^7*MZ2^4*Pi^2*CHd[3, 3] + 396800384*MT2^2*MW2^8*MZ2^4*
      Pi^2*CHd[3, 3] - 99771136*MT2*MW2^9*MZ2^4*Pi^2*CHd[3, 3] + 
     5699200*MW2^10*MZ2^4*Pi^2*CHd[3, 3] - 22915264*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHd[3, 3] + 168928000*MT2^5*MW2^4*MZ2^5*Pi^2*CHd[3, 3] - 
     438038208*MT2^4*MW2^5*MZ2^5*Pi^2*CHd[3, 3] + 495440896*MT2^3*MW2^6*MZ2^5*
      Pi^2*CHd[3, 3] - 229381696*MT2^2*MW2^7*MZ2^5*Pi^2*CHd[3, 3] + 
     17445120*MT2*MW2^8*MZ2^5*Pi^2*CHd[3, 3] + 8521152*MW2^9*MZ2^5*Pi^2*
      CHd[3, 3] + 9921696*MT2^6*MW2^2*MZ2^6*Pi^2*CHd[3, 3] - 
     82445440*MT2^5*MW2^3*MZ2^6*Pi^2*CHd[3, 3] + 217571232*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHd[3, 3] - 212828032*MT2^3*MW2^5*MZ2^6*Pi^2*CHd[3, 3] + 
     40122080*MT2^2*MW2^6*MZ2^6*Pi^2*CHd[3, 3] + 40652032*MT2*MW2^7*MZ2^6*
      Pi^2*CHd[3, 3] - 12993568*MW2^8*MZ2^6*Pi^2*CHd[3, 3] - 
     2317520*MT2^6*MW2*MZ2^7*Pi^2*CHd[3, 3] + 23826816*MT2^5*MW2^2*MZ2^7*Pi^2*
      CHd[3, 3] - 64527888*MT2^4*MW2^3*MZ2^7*Pi^2*CHd[3, 3] + 
     43278528*MT2^3*MW2^4*MZ2^7*Pi^2*CHd[3, 3] + 30911120*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHd[3, 3] - 38775232*MT2*MW2^6*MZ2^7*Pi^2*CHd[3, 3] + 
     7604176*MW2^7*MZ2^7*Pi^2*CHd[3, 3] + 220784*MT2^6*MZ2^8*Pi^2*CHd[3, 3] - 
     3642224*MT2^5*MW2*MZ2^8*Pi^2*CHd[3, 3] + 10264320*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHd[3, 3] + 870976*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[3, 3] - 
     21166672*MT2^2*MW2^4*MZ2^8*Pi^2*CHd[3, 3] + 15549552*MT2*MW2^5*MZ2^8*
      Pi^2*CHd[3, 3] - 2096736*MW2^6*MZ2^8*Pi^2*CHd[3, 3] + 
     220784*MT2^5*MZ2^9*Pi^2*CHd[3, 3] - 662352*MT2^4*MW2*MZ2^9*Pi^2*
      CHd[3, 3] - 1875952*MT2^3*MW2^2*MZ2^9*Pi^2*CHd[3, 3] + 
     5076608*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[3, 3] - 2979872*MT2*MW2^4*MZ2^9*Pi^2*
      CHd[3, 3] + 220784*MW2^5*MZ2^9*Pi^2*CHd[3, 3] + 
     220784*MT2^3*MW2*MZ2^10*Pi^2*CHd[3, 3] - 441568*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHd[3, 3] + 220784*MT2*MW2^3*MZ2^10*Pi^2*CHd[3, 3] + 
     (2*MW2 - MZ2)*(108*MT2^7*MZ2^2*(5584*MW2^4 - 16072*MW2^3*MZ2 + 
         16170*MW2^2*MZ2^2 - 7486*MW2*MZ2^3 + 913*MZ2^4) + 
       MT2^6*(45056*MW2^7*(-57 + 8*Pi^2) - 768*MW2^6*MZ2*
          (-14067 + 1216*Pi^2) + 384*MW2^5*MZ2^2*(-52343 + 2248*Pi^2) + 
         64*MW2^4*MZ2^2*(198*MH2 + 258849*MZ2 + 8068*MZ2*Pi^2) - 
         96*MW2^3*MZ2^3*(105*MH2 + 8027*MZ2 + 16806*MZ2*Pi^2) - 
         3*MZ2^6*(1617*MH2 - 674977*MZ2 + 59936*MZ2*Pi^2) + 
         12*MW2^2*MZ2^4*(-414*MH2 - 52205*MZ2 + 66064*MZ2*Pi^2) + 
         2*MW2*MZ2^5*(5436*MH2 - 1710987*MZ2 + 111716*MZ2*Pi^2)) + 
       MW2^5*(MW2 + MZ2)*(45056*MW2^7*(-57 + 8*Pi^2) - 
         3072*MW2^6*MZ2*(-2733 + 304*Pi^2) + 384*MW2^5*MZ2^2*
          (-30797 + 2248*Pi^2) + 32*MW2^4*MZ2^2*(396*MH2 + 52731*MZ2 + 
           16136*MZ2*Pi^2) - 48*MW2^3*MZ2^3*(210*MH2 - 247661*MZ2 + 
           33612*MZ2*Pi^2) - 3*MZ2^6*(1617*MH2 - 638875*MZ2 + 
           59936*MZ2*Pi^2) + 12*MW2^2*MZ2^4*(-414*MH2 - 525083*MZ2 + 
           66064*MZ2*Pi^2) + 2*MW2*MZ2^5*(5436*MH2 - 1269915*MZ2 + 
           111716*MZ2*Pi^2)) + 3*MT2^4*MW2*(225280*MW2^8*(-57 + 8*Pi^2) - 
         512*MW2^7*MZ2*(-100701 + 9824*Pi^2) + 384*MW2^6*MZ2^2*
          (-217545 + 13672*Pi^2) + MW2*MZ2^6*(-35127*MH2 + 12148743*MZ2 - 
           1122472*MZ2*Pi^2) + 32*MW2^5*MZ2^2*(1980*MH2 + 1289661*MZ2 + 
           53704*MZ2*Pi^2) + 3*MZ2^7*(1617*MH2 - 632231*MZ2 + 
           59936*MZ2*Pi^2) + 2*MW2^2*MZ2^5*(29664*MH2 - 2909601*MZ2 + 
           162196*MZ2*Pi^2) + 12*MW2^3*MZ2^4*(-1230*MH2 - 3346663*MZ2 + 
           464768*MZ2*Pi^2) - 16*MW2^4*MZ2^3*(3942*MH2 - 2832999*MZ2 + 
           536452*MZ2*Pi^2)) + MT2*MW2^3*(-270336*MW2^9*(-57 + 8*Pi^2) + 
         768*MW2^8*MZ2*(-57705 + 5888*Pi^2) - 320*MW2^7*MZ2^2*
          (-140793 + 6304*Pi^2) - 6912*MW2^6*MZ2^2*(11*MH2 - 4977*MZ2 + 
           958*MZ2*Pi^2) - 3*MZ2^8*(1617*MH2 - 638875*MZ2 + 59936*MZ2*Pi^2) + 
         8*MW2^4*MZ2^4*(9090*MH2 + 812727*MZ2 + 74984*MZ2*Pi^2) + 
         6*MW2^2*MZ2^6*(-1413*MH2 - 1786207*MZ2 + 200220*MZ2*Pi^2) + 
         24*MW2^5*MZ2^3*(936*MH2 - 3841655*MZ2 + 374768*MZ2*Pi^2) - 
         12*MW2^3*MZ2^5*(5034*MH2 - 3811517*MZ2 + 444356*MZ2*Pi^2) + 
         MW2*MZ2^7*(25425*MH2 - 8221791*MZ2 + 762856*MZ2*Pi^2)) - 
       MT2^5*(270336*MW2^8*(-57 + 8*Pi^2) - 256*MW2^7*MZ2*
          (-250863 + 23296*Pi^2) + 192*MW2^6*MZ2^2*(-571821 + 31840*Pi^2) + 
         192*MW2^5*MZ2^2*(396*MH2 + 353401*MZ2 + 11640*MZ2*Pi^2) + 
         12*MW2^2*MZ2^5*(5850*MH2 - 860059*MZ2 + 45652*MZ2*Pi^2) + 
         3*MZ2^7*(1617*MH2 - 642109*MZ2 + 59936*MZ2*Pi^2) + 
         24*MW2^3*MZ2^4*(-822*MH2 - 1519075*MZ2 + 265416*MZ2*Pi^2) - 
         2*MW2*MZ2^6*(19989*MH2 - 7165815*MZ2 + 651140*MZ2*Pi^2) - 
         8*MW2^4*MZ2^3*(9144*MH2 - 4474899*MZ2 + 1274576*MZ2*Pi^2)) + 
       MT2^2*MW2^2*(675840*MW2^9*(-57 + 8*Pi^2) - 256*MW2^8*MZ2*
          (-507021 + 51904*Pi^2) + 128*MW2^7*MZ2^2*(-1318251 + 80936*Pi^2) + 
         6*MZ2^8*(1617*MH2 - 627556*MZ2 + 59936*MZ2*Pi^2) - 
         32*MW2^5*MZ2^3*(3933*MH2 - 6639816*MZ2 + 777950*MZ2*Pi^2) + 
         MW2^2*MZ2^6*(-41085*MH2 + MZ2*(37107429 - 3835792*Pi^2)) + 
         384*MW2^6*MZ2^2*(495*MH2 + 2*MZ2*(-8648 + 14765*Pi^2)) - 
         2*MW2*MZ2^7*(15723*MH2 + 5*MZ2*(-869709 + 80648*Pi^2)) + 
         6*MW2^3*MZ2^5*(28884*MH2 + MZ2*(-11798623 + 1360628*Pi^2)) + 
         4*MW2^4*MZ2^4*(-30006*MH2 + MZ2*(-20808861 + 1908016*Pi^2))) + 
       MT2^3*MW2*(-901120*MW2^9*(-57 + 8*Pi^2) + 512*MW2^8*MZ2*
          (-376107 + 37888*Pi^2) - 64*MW2^7*MZ2^2*(-4491117 + 293312*Pi^2) + 
         2*MW2*MZ2^7*(585*MH2 + 689478*MZ2 - 68092*MZ2*Pi^2) + 
         8*MW2^4*MZ2^4*(11484*MH2 + MZ2*(19609833 - 2320720*Pi^2)) - 
         3*MZ2^8*(1617*MH2 + MZ2*(-635641 + 59936*Pi^2)) - 
         32*MW2^6*MZ2^2*(7920*MH2 + MZ2*(2738919 + 297952*Pi^2)) + 
         4*MW2^2*MZ2^6*(28449*MH2 + 4*MZ2*(-3134223 + 302237*Pi^2)) - 
         4*MW2^3*MZ2^5*(59364*MH2 + MZ2*(-11189961 + 1124120*Pi^2)) + 
         8*MW2^5*MZ2^3*(28368*MH2 + MZ2*(-29485119 + 4270432*Pi^2))))*
      CHe[Leff, Leff] + 2*MZ2*(108*MT2^7*MZ2^2*(5584*MW2^4 - 
         16072*MW2^3*MZ2 + 16170*MW2^2*MZ2^2 - 7486*MW2*MZ2^3 + 913*MZ2^4) + 
       MW2^5*(MW2 + MZ2)*(45056*MW2^7*(-57 + 8*Pi^2) - 
         6144*MW2^6*MZ2*(-1317 + 152*Pi^2) + 384*MW2^5*MZ2^2*
          (-44621 + 3832*Pi^2) + 4*MW2*MZ2^5*(2718*MH2 + 
           MZ2*(703473 - 100202*Pi^2)) + 32*MW2^4*MZ2^2*
          (396*MH2 + MZ2*(312039 - 13240*Pi^2)) - 
         3*MZ2^6*(1617*MH2 + 2*MZ2*(-79313 + 862*Pi^2)) - 
         96*MW2^3*MZ2^3*(105*MH2 + 2*MZ2*(-56297 + 7755*Pi^2)) + 
         12*MW2^2*MZ2^4*(-414*MH2 + MZ2*(-1035167 + 124456*Pi^2))) + 
       MT2^6*(45056*MW2^7*(-57 + 8*Pi^2) - 768*MW2^6*MZ2*
          (-13671 + 1216*Pi^2) + 384*MW2^5*MZ2^2*(-66167 + 3832*Pi^2) + 
         4*MW2*MZ2^5*(2718*MH2 + MZ2*(482937 - 100202*Pi^2)) + 
         64*MW2^4*MZ2^2*(198*MH2 + MZ2*(388503 - 6620*Pi^2)) - 
         3*MZ2^6*(1617*MH2 + 4*MZ2*(-48682 + 431*Pi^2)) - 
         48*MW2^3*MZ2^3*(210*MH2 + MZ2*(38527 + 31020*Pi^2)) + 
         12*MW2^2*MZ2^4*(-414*MH2 + MZ2*(-562289 + 124456*Pi^2))) + 
       MT2*MW2^3*(-270336*MW2^9*(-57 + 8*Pi^2) + 768*MW2^8*MZ2*
          (-55329 + 5888*Pi^2) - 64*MW2^7*MZ2^2*(-1215885 + 88544*Pi^2) - 
         6912*MW2^6*MZ2^2*(11*MH2 - 34*MZ2 + 406*MZ2*Pi^2) + 
         8*MW2^4*MZ2^4*(9090*MH2 + MZ2*(6845229 - 614704*Pi^2)) + 
         MW2*MZ2^7*(25425*MH2 + 4*MZ2*(363543 - 96323*Pi^2)) - 
         3*MZ2^8*(1617*MH2 + 2*MZ2*(-79313 + 862*Pi^2)) - 
         24*MW2^3*MZ2^5*(2517*MH2 + 2*MZ2*(-643754 + 74261*Pi^2)) + 
         6*MW2^2*MZ2^6*(-1413*MH2 + MZ2*(-4042489 + 454488*Pi^2)) + 
         24*MW2^5*MZ2^3*(936*MH2 + MZ2*(-4830395 + 486512*Pi^2))) + 
       3*MT2^4*MW2*(225280*MW2^8*(-57 + 8*Pi^2) - 512*MW2^7*MZ2*
          (-97731 + 9824*Pi^2) + 384*MW2^6*MZ2^2*(-285873 + 21592*Pi^2) - 
         32*MW2^4*MZ2^3*(1971*MH2 - 988644*MZ2 + 219410*MZ2*Pi^2) + 
         MW2*MZ2^6*(-35127*MH2 - 408714*MZ2 + 374948*MZ2*Pi^2) + 
         8*MW2^2*MZ2^5*(7416*MH2 + MZ2*(3383802 - 437189*Pi^2)) + 
         32*MW2^5*MZ2^2*(1980*MH2 + MZ2*(2752089 - 112184*Pi^2)) + 
         3*MZ2^7*(1617*MH2 + 2*MZ2*(-75991 + 862*Pi^2)) + 
         12*MW2^3*MZ2^4*(-1230*MH2 + MZ2*(-5807191 + 746360*Pi^2))) - 
       MT2^5*(270336*MW2^8*(-57 + 8*Pi^2) - 256*MW2^7*MZ2*
          (-243735 + 23296*Pi^2) + 192*MW2^6*MZ2^2*(-736125 + 50848*Pi^2) + 
         24*MW2^2*MZ2^5*(2925*MH2 + MZ2*(1163443 - 162430*Pi^2)) + 
         192*MW2^5*MZ2^2*(396*MH2 + MZ2*(640357 - 20904*Pi^2)) + 
         3*MZ2^7*(1617*MH2 + 4*MZ2*(-40465 + 431*Pi^2)) + 
         24*MW2^3*MZ2^4*(-822*MH2 + 47*MZ2*(-63923 + 9264*Pi^2)) + 
         2*MW2*MZ2^6*(-19989*MH2 + MZ2*(166713 + 184888*Pi^2)) - 
         8*MW2^4*MZ2^3*(9144*MH2 + MZ2*(-2628639 + 1063760*Pi^2))) + 
       MT2^3*MW2*(-901120*MW2^9*(-57 + 8*Pi^2) + 512*MW2^8*MZ2*
          (-364227 + 37888*Pi^2) - 64*MW2^7*MZ2^2*(-6140493 + 483392*Pi^2) + 
         8*MW2^4*MZ2^4*(11484*MH2 + MZ2*(35679909 - 4158880*Pi^2)) + 
         2*MW2*MZ2^7*(585*MH2 + 8*MZ2*(240699 - 25697*Pi^2)) - 
         3*MZ2^8*(1617*MH2 + 4*MZ2*(-38848 + 431*Pi^2)) + 
         4*MW2^2*MZ2^6*(28449*MH2 + 4*MZ2*(-1046637 + 49706*Pi^2)) + 
         32*MW2^6*MZ2^2*(-7920*MH2 + MZ2*(-8266359 + 327584*Pi^2)) + 
         4*MW2^3*MZ2^5*(-59364*MH2 + MZ2*(-18908829 + 2378536*Pi^2)) + 
         8*MW2^5*MZ2^3*(28368*MH2 + MZ2*(-25377447 + 3800416*Pi^2))) + 
       MT2^2*MW2^2*(675840*MW2^9*(-57 + 8*Pi^2) - 256*MW2^8*MZ2*
          (-489201 + 51904*Pi^2) + 128*MW2^7*MZ2^2*(-1945083 + 152216*Pi^2) + 
         MW2^2*MZ2^6*(-41085*MH2 + 4*MZ2*(9611421 - 966535*Pi^2)) + 
         384*MW2^6*MZ2^2*(495*MH2 + MZ2*(280775 - 4022*Pi^2)) + 
         6*MZ2^8*(1617*MH2 + MZ2*(-147307 + 1724*Pi^2)) - 
         12*MW2^3*MZ2^5*(-14442*MH2 + MZ2*(47543 + 3938*Pi^2)) + 
         2*MW2*MZ2^7*(-15723*MH2 + 4*MZ2*(-611481 + 98909*Pi^2)) - 
         16*MW2^5*MZ2^3*(7866*MH2 + 11*MZ2*(-1269921 + 148436*Pi^2)) + 
         4*MW2^4*MZ2^4*(-30006*MH2 + MZ2*(-48450921 + 5067880*Pi^2))))*SW2*
      CHl1[Leff, Leff] - 2973696*MT2^6*MW2^8*CHl3[1, 1] + 
     17842176*MT2^5*MW2^9*CHl3[1, 1] - 44605440*MT2^4*MW2^10*CHl3[1, 1] + 
     59473920*MT2^3*MW2^11*CHl3[1, 1] - 44605440*MT2^2*MW2^12*CHl3[1, 1] + 
     17842176*MT2*MW2^13*CHl3[1, 1] - 2973696*MW2^14*CHl3[1, 1] - 
     1140480*MT2^7*MW2^6*MZ2*CHl3[1, 1] + 17233920*MT2^6*MW2^7*MZ2*
      CHl3[1, 1] - 81666816*MT2^5*MW2^8*MZ2*CHl3[1, 1] + 
     183794688*MT2^4*MW2^9*MZ2*CHl3[1, 1] - 223272192*MT2^3*MW2^10*MZ2*
      CHl3[1, 1] + 149157888*MT2^2*MW2^11*MZ2*CHl3[1, 1] - 
     50764032*MT2*MW2^12*MZ2*CHl3[1, 1] + 6657024*MW2^13*MZ2*CHl3[1, 1] + 
     2827008*MT2^7*MW2^5*MZ2^2*CHl3[1, 1] - 30531072*MT2^6*MW2^6*MZ2^2*
      CHl3[1, 1] + 129917952*MT2^5*MW2^7*MZ2^2*CHl3[1, 1] - 
     271307520*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] + 296273664*MT2^3*MW2^9*MZ2^2*
      CHl3[1, 1] - 164530176*MT2^2*MW2^10*MZ2^2*CHl3[1, 1] + 
     39277056*MT2*MW2^11*MZ2^2*CHl3[1, 1] - 1926912*MW2^12*MZ2^2*CHl3[1, 1] - 
     2914272*MT2^7*MW2^4*MZ2^3*CHl3[1, 1] + 40152576*MT2^6*MW2^5*MZ2^3*
      CHl3[1, 1] - 183388512*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] + 
     395438976*MT2^4*MW2^7*MZ2^3*CHl3[1, 1] - 442554528*MT2^3*MW2^8*MZ2^3*
      CHl3[1, 1] + 257836800*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] - 
     72578592*MT2*MW2^10*MZ2^3*CHl3[1, 1] + 8007552*MW2^11*MZ2^3*CHl3[1, 1] + 
     1192752*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] - 46065888*MT2^6*MW2^4*MZ2^4*
      CHl3[1, 1] + 262849872*MT2^5*MW2^5*MZ2^4*CHl3[1, 1] - 
     628054272*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] + 757064784*MT2^3*MW2^7*MZ2^4*
      CHl3[1, 1] - 475899360*MT2^2*MW2^8*MZ2^4*CHl3[1, 1] + 
     145747248*MT2*MW2^9*MZ2^4*CHl3[1, 1] - 16835136*MW2^10*MZ2^4*
      CHl3[1, 1] + 271728*MT2^7*MW2^2*MZ2^5*CHl3[1, 1] + 
     42242784*MT2^6*MW2^3*MZ2^5*CHl3[1, 1] - 291820896*MT2^5*MW2^4*MZ2^5*
      CHl3[1, 1] + 743838480*MT2^4*MW2^5*MZ2^5*CHl3[1, 1] - 
     896689296*MT2^3*MW2^6*MZ2^5*CHl3[1, 1] + 523098336*MT2^2*MW2^7*MZ2^5*
      CHl3[1, 1] - 127462272*MT2*MW2^8*MZ2^5*CHl3[1, 1] + 
     6521136*MW2^9*MZ2^5*CHl3[1, 1] - 447876*MT2^7*MW2*MZ2^6*CHl3[1, 1] - 
     25725156*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] + 207259044*MT2^5*MW2^3*MZ2^6*
      CHl3[1, 1] - 547886268*MT2^4*MW2^4*MZ2^6*CHl3[1, 1] + 
     615041700*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] - 269512332*MT2^2*MW2^6*MZ2^6*
      CHl3[1, 1] + 7040700*MT2*MW2^7*MZ2^6*CHl3[1, 1] + 
     14230188*MW2^8*MZ2^6*CHl3[1, 1] + 145530*MT2^7*MZ2^7*CHl3[1, 1] + 
     9052254*MT2^6*MW2*MZ2^7*CHl3[1, 1] - 87339210*MT2^5*MW2^2*MZ2^7*
      CHl3[1, 1] + 237833514*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] - 
     220842474*MT2^3*MW2^4*MZ2^7*CHl3[1, 1] + 12789570*MT2^2*MW2^5*MZ2^7*
      CHl3[1, 1] + 66736986*MT2*MW2^6*MZ2^7*CHl3[1, 1] - 
     18376170*MW2^7*MZ2^7*CHl3[1, 1] - 1351812*MT2^6*MZ2^8*CHl3[1, 1] + 
     18920772*MT2^5*MW2*MZ2^8*CHl3[1, 1] - 53678664*MT2^4*MW2^2*MZ2^8*
      CHl3[1, 1] + 23079708*MT2^3*MW2^3*MZ2^8*CHl3[1, 1] + 
     54777432*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] - 50565192*MT2*MW2^5*MZ2^8*
      CHl3[1, 1] + 8817756*MW2^6*MZ2^8*CHl3[1, 1] - 
     1497342*MT2^5*MZ2^9*CHl3[1, 1] + 4637556*MT2^4*MW2*MZ2^9*CHl3[1, 1] + 
     7087566*MT2^3*MW2^2*MZ2^9*CHl3[1, 1] - 23537562*MT2^2*MW2^3*MZ2^9*
      CHl3[1, 1] + 14807124*MT2*MW2^4*MZ2^9*CHl3[1, 1] - 
     1497342*MW2^5*MZ2^9*CHl3[1, 1] - 1497342*MT2^3*MW2*MZ2^10*CHl3[1, 1] + 
     2994684*MT2^2*MW2^2*MZ2^10*CHl3[1, 1] - 1497342*MT2*MW2^3*MZ2^10*
      CHl3[1, 1] + 360448*MT2^6*MW2^8*Pi^2*CHl3[1, 1] - 
     2162688*MT2^5*MW2^9*Pi^2*CHl3[1, 1] + 5406720*MT2^4*MW2^10*Pi^2*
      CHl3[1, 1] - 7208960*MT2^3*MW2^11*Pi^2*CHl3[1, 1] + 
     5406720*MT2^2*MW2^12*Pi^2*CHl3[1, 1] - 2162688*MT2*MW2^13*Pi^2*
      CHl3[1, 1] + 360448*MW2^14*Pi^2*CHl3[1, 1] - 737280*MT2^6*MW2^7*MZ2*
      Pi^2*CHl3[1, 1] + 4784128*MT2^5*MW2^8*MZ2*Pi^2*CHl3[1, 1] - 
     12140544*MT2^4*MW2^9*MZ2*Pi^2*CHl3[1, 1] + 15466496*MT2^3*MW2^10*MZ2*
      Pi^2*CHl3[1, 1] - 10338304*MT2^2*MW2^11*MZ2*Pi^2*CHl3[1, 1] + 
     3342336*MT2*MW2^12*MZ2*Pi^2*CHl3[1, 1] - 376832*MW2^13*MZ2*Pi^2*
      CHl3[1, 1] + 723968*MT2^6*MW2^6*MZ2^2*Pi^2*CHl3[1, 1] - 
     5081088*MT2^5*MW2^7*MZ2^2*Pi^2*CHl3[1, 1] + 13071360*MT2^4*MW2^8*MZ2^2*
      Pi^2*CHl3[1, 1] - 15593472*MT2^3*MW2^9*MZ2^2*Pi^2*CHl3[1, 1] + 
     8664064*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[1, 1] - 1771520*MT2*MW2^11*MZ2^2*
      Pi^2*CHl3[1, 1] - 13312*MW2^12*MZ2^2*Pi^2*CHl3[1, 1] - 
     1705472*MT2^6*MW2^5*MZ2^3*Pi^2*CHl3[1, 1] + 10956800*MT2^5*MW2^6*MZ2^3*
      Pi^2*CHl3[1, 1] - 27753984*MT2^4*MW2^7*MZ2^3*Pi^2*CHl3[1, 1] + 
     34820096*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[1, 1] - 22659584*MT2^2*MW2^9*MZ2^3*
      Pi^2*CHl3[1, 1] + 7323648*MT2*MW2^10*MZ2^3*Pi^2*CHl3[1, 1] - 
     981504*MW2^11*MZ2^3*Pi^2*CHl3[1, 1] + 3895296*MT2^6*MW2^4*MZ2^4*Pi^2*
      CHl3[1, 1] - 25077248*MT2^5*MW2^5*MZ2^4*Pi^2*CHl3[1, 1] + 
     63545856*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[1, 1] - 80592896*MT2^3*MW2^7*MZ2^4*
      Pi^2*CHl3[1, 1] + 53570560*MT2^2*MW2^8*MZ2^4*Pi^2*CHl3[1, 1] - 
     17531392*MT2*MW2^9*MZ2^4*Pi^2*CHl3[1, 1] + 2189824*MW2^10*MZ2^4*Pi^2*
      CHl3[1, 1] - 4783744*MT2^6*MW2^3*MZ2^5*Pi^2*CHl3[1, 1] + 
     32597760*MT2^5*MW2^4*MZ2^5*Pi^2*CHl3[1, 1] - 83442048*MT2^4*MW2^5*MZ2^5*
      Pi^2*CHl3[1, 1] + 101760000*MT2^3*MW2^6*MZ2^5*Pi^2*CHl3[1, 1] - 
     60554624*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[1, 1] + 15311104*MT2*MW2^8*MZ2^5*
      Pi^2*CHl3[1, 1] - 888448*MW2^9*MZ2^5*Pi^2*CHl3[1, 1] + 
     3253168*MT2^6*MW2^2*MZ2^6*Pi^2*CHl3[1, 1] - 24302752*MT2^5*MW2^3*MZ2^6*
      Pi^2*CHl3[1, 1] + 63148752*MT2^4*MW2^4*MZ2^6*Pi^2*CHl3[1, 1] - 
     70735552*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[1, 1] + 31439440*MT2^2*MW2^6*MZ2^6*
      Pi^2*CHl3[1, 1] - 1272480*MT2*MW2^7*MZ2^6*Pi^2*CHl3[1, 1] - 
     1530576*MW2^8*MZ2^6*Pi^2*CHl3[1, 1] - 1187880*MT2^6*MW2*MZ2^7*Pi^2*
      CHl3[1, 1] + 10380448*MT2^5*MW2^2*MZ2^7*Pi^2*CHl3[1, 1] - 
     27577704*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] + 25480192*MT2^3*MW2^4*MZ2^7*
      Pi^2*CHl3[1, 1] - 1744376*MT2^2*MW2^5*MZ2^7*Pi^2*CHl3[1, 1] - 
     7415968*MT2*MW2^6*MZ2^7*Pi^2*CHl3[1, 1] + 2065288*MW2^7*MZ2^7*Pi^2*
      CHl3[1, 1] + 181496*MT2^6*MZ2^8*Pi^2*CHl3[1, 1] - 
     2276856*MT2^5*MW2*MZ2^8*Pi^2*CHl3[1, 1] + 6286080*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHl3[1, 1] - 2752512*MT2^3*MW2^3*MZ2^8*Pi^2*CHl3[1, 1] - 
     6159656*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[1, 1] + 5727832*MT2*MW2^5*MZ2^8*Pi^2*
      CHl3[1, 1] - 1006384*MW2^6*MZ2^8*Pi^2*CHl3[1, 1] + 
     181496*MT2^5*MZ2^9*Pi^2*CHl3[1, 1] - 544488*MT2^4*MW2*MZ2^9*Pi^2*
      CHl3[1, 1] - 824888*MT2^3*MW2^2*MZ2^9*Pi^2*CHl3[1, 1] + 
     2738752*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[1, 1] - 1732368*MT2*MW2^4*MZ2^9*Pi^2*
      CHl3[1, 1] + 181496*MW2^5*MZ2^9*Pi^2*CHl3[1, 1] + 
     181496*MT2^3*MW2*MZ2^10*Pi^2*CHl3[1, 1] - 362992*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHl3[1, 1] + 181496*MT2*MW2^3*MZ2^10*Pi^2*CHl3[1, 1] - 
     2973696*MT2^6*MW2^8*CHl3[2, 2] + 17842176*MT2^5*MW2^9*CHl3[2, 2] - 
     44605440*MT2^4*MW2^10*CHl3[2, 2] + 59473920*MT2^3*MW2^11*CHl3[2, 2] - 
     44605440*MT2^2*MW2^12*CHl3[2, 2] + 17842176*MT2*MW2^13*CHl3[2, 2] - 
     2973696*MW2^14*CHl3[2, 2] - 1140480*MT2^7*MW2^6*MZ2*CHl3[2, 2] + 
     17233920*MT2^6*MW2^7*MZ2*CHl3[2, 2] - 81666816*MT2^5*MW2^8*MZ2*
      CHl3[2, 2] + 183794688*MT2^4*MW2^9*MZ2*CHl3[2, 2] - 
     223272192*MT2^3*MW2^10*MZ2*CHl3[2, 2] + 149157888*MT2^2*MW2^11*MZ2*
      CHl3[2, 2] - 50764032*MT2*MW2^12*MZ2*CHl3[2, 2] + 
     6657024*MW2^13*MZ2*CHl3[2, 2] + 2827008*MT2^7*MW2^5*MZ2^2*CHl3[2, 2] - 
     30531072*MT2^6*MW2^6*MZ2^2*CHl3[2, 2] + 129917952*MT2^5*MW2^7*MZ2^2*
      CHl3[2, 2] - 271307520*MT2^4*MW2^8*MZ2^2*CHl3[2, 2] + 
     296273664*MT2^3*MW2^9*MZ2^2*CHl3[2, 2] - 164530176*MT2^2*MW2^10*MZ2^2*
      CHl3[2, 2] + 39277056*MT2*MW2^11*MZ2^2*CHl3[2, 2] - 
     1926912*MW2^12*MZ2^2*CHl3[2, 2] - 2914272*MT2^7*MW2^4*MZ2^3*CHl3[2, 2] + 
     40152576*MT2^6*MW2^5*MZ2^3*CHl3[2, 2] - 183388512*MT2^5*MW2^6*MZ2^3*
      CHl3[2, 2] + 395438976*MT2^4*MW2^7*MZ2^3*CHl3[2, 2] - 
     442554528*MT2^3*MW2^8*MZ2^3*CHl3[2, 2] + 257836800*MT2^2*MW2^9*MZ2^3*
      CHl3[2, 2] - 72578592*MT2*MW2^10*MZ2^3*CHl3[2, 2] + 
     8007552*MW2^11*MZ2^3*CHl3[2, 2] + 1192752*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] - 
     46065888*MT2^6*MW2^4*MZ2^4*CHl3[2, 2] + 262849872*MT2^5*MW2^5*MZ2^4*
      CHl3[2, 2] - 628054272*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] + 
     757064784*MT2^3*MW2^7*MZ2^4*CHl3[2, 2] - 475899360*MT2^2*MW2^8*MZ2^4*
      CHl3[2, 2] + 145747248*MT2*MW2^9*MZ2^4*CHl3[2, 2] - 
     16835136*MW2^10*MZ2^4*CHl3[2, 2] + 271728*MT2^7*MW2^2*MZ2^5*CHl3[2, 2] + 
     42242784*MT2^6*MW2^3*MZ2^5*CHl3[2, 2] - 291820896*MT2^5*MW2^4*MZ2^5*
      CHl3[2, 2] + 743838480*MT2^4*MW2^5*MZ2^5*CHl3[2, 2] - 
     896689296*MT2^3*MW2^6*MZ2^5*CHl3[2, 2] + 523098336*MT2^2*MW2^7*MZ2^5*
      CHl3[2, 2] - 127462272*MT2*MW2^8*MZ2^5*CHl3[2, 2] + 
     6521136*MW2^9*MZ2^5*CHl3[2, 2] - 447876*MT2^7*MW2*MZ2^6*CHl3[2, 2] - 
     25725156*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] + 207259044*MT2^5*MW2^3*MZ2^6*
      CHl3[2, 2] - 547886268*MT2^4*MW2^4*MZ2^6*CHl3[2, 2] + 
     615041700*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] - 269512332*MT2^2*MW2^6*MZ2^6*
      CHl3[2, 2] + 7040700*MT2*MW2^7*MZ2^6*CHl3[2, 2] + 
     14230188*MW2^8*MZ2^6*CHl3[2, 2] + 145530*MT2^7*MZ2^7*CHl3[2, 2] + 
     9052254*MT2^6*MW2*MZ2^7*CHl3[2, 2] - 87339210*MT2^5*MW2^2*MZ2^7*
      CHl3[2, 2] + 237833514*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] - 
     220842474*MT2^3*MW2^4*MZ2^7*CHl3[2, 2] + 12789570*MT2^2*MW2^5*MZ2^7*
      CHl3[2, 2] + 66736986*MT2*MW2^6*MZ2^7*CHl3[2, 2] - 
     18376170*MW2^7*MZ2^7*CHl3[2, 2] - 1351812*MT2^6*MZ2^8*CHl3[2, 2] + 
     18920772*MT2^5*MW2*MZ2^8*CHl3[2, 2] - 53678664*MT2^4*MW2^2*MZ2^8*
      CHl3[2, 2] + 23079708*MT2^3*MW2^3*MZ2^8*CHl3[2, 2] + 
     54777432*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] - 50565192*MT2*MW2^5*MZ2^8*
      CHl3[2, 2] + 8817756*MW2^6*MZ2^8*CHl3[2, 2] - 
     1497342*MT2^5*MZ2^9*CHl3[2, 2] + 4637556*MT2^4*MW2*MZ2^9*CHl3[2, 2] + 
     7087566*MT2^3*MW2^2*MZ2^9*CHl3[2, 2] - 23537562*MT2^2*MW2^3*MZ2^9*
      CHl3[2, 2] + 14807124*MT2*MW2^4*MZ2^9*CHl3[2, 2] - 
     1497342*MW2^5*MZ2^9*CHl3[2, 2] - 1497342*MT2^3*MW2*MZ2^10*CHl3[2, 2] + 
     2994684*MT2^2*MW2^2*MZ2^10*CHl3[2, 2] - 1497342*MT2*MW2^3*MZ2^10*
      CHl3[2, 2] + 360448*MT2^6*MW2^8*Pi^2*CHl3[2, 2] - 
     2162688*MT2^5*MW2^9*Pi^2*CHl3[2, 2] + 5406720*MT2^4*MW2^10*Pi^2*
      CHl3[2, 2] - 7208960*MT2^3*MW2^11*Pi^2*CHl3[2, 2] + 
     5406720*MT2^2*MW2^12*Pi^2*CHl3[2, 2] - 2162688*MT2*MW2^13*Pi^2*
      CHl3[2, 2] + 360448*MW2^14*Pi^2*CHl3[2, 2] - 737280*MT2^6*MW2^7*MZ2*
      Pi^2*CHl3[2, 2] + 4784128*MT2^5*MW2^8*MZ2*Pi^2*CHl3[2, 2] - 
     12140544*MT2^4*MW2^9*MZ2*Pi^2*CHl3[2, 2] + 15466496*MT2^3*MW2^10*MZ2*
      Pi^2*CHl3[2, 2] - 10338304*MT2^2*MW2^11*MZ2*Pi^2*CHl3[2, 2] + 
     3342336*MT2*MW2^12*MZ2*Pi^2*CHl3[2, 2] - 376832*MW2^13*MZ2*Pi^2*
      CHl3[2, 2] + 723968*MT2^6*MW2^6*MZ2^2*Pi^2*CHl3[2, 2] - 
     5081088*MT2^5*MW2^7*MZ2^2*Pi^2*CHl3[2, 2] + 13071360*MT2^4*MW2^8*MZ2^2*
      Pi^2*CHl3[2, 2] - 15593472*MT2^3*MW2^9*MZ2^2*Pi^2*CHl3[2, 2] + 
     8664064*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[2, 2] - 1771520*MT2*MW2^11*MZ2^2*
      Pi^2*CHl3[2, 2] - 13312*MW2^12*MZ2^2*Pi^2*CHl3[2, 2] - 
     1705472*MT2^6*MW2^5*MZ2^3*Pi^2*CHl3[2, 2] + 10956800*MT2^5*MW2^6*MZ2^3*
      Pi^2*CHl3[2, 2] - 27753984*MT2^4*MW2^7*MZ2^3*Pi^2*CHl3[2, 2] + 
     34820096*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[2, 2] - 22659584*MT2^2*MW2^9*MZ2^3*
      Pi^2*CHl3[2, 2] + 7323648*MT2*MW2^10*MZ2^3*Pi^2*CHl3[2, 2] - 
     981504*MW2^11*MZ2^3*Pi^2*CHl3[2, 2] + 3895296*MT2^6*MW2^4*MZ2^4*Pi^2*
      CHl3[2, 2] - 25077248*MT2^5*MW2^5*MZ2^4*Pi^2*CHl3[2, 2] + 
     63545856*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[2, 2] - 80592896*MT2^3*MW2^7*MZ2^4*
      Pi^2*CHl3[2, 2] + 53570560*MT2^2*MW2^8*MZ2^4*Pi^2*CHl3[2, 2] - 
     17531392*MT2*MW2^9*MZ2^4*Pi^2*CHl3[2, 2] + 2189824*MW2^10*MZ2^4*Pi^2*
      CHl3[2, 2] - 4783744*MT2^6*MW2^3*MZ2^5*Pi^2*CHl3[2, 2] + 
     32597760*MT2^5*MW2^4*MZ2^5*Pi^2*CHl3[2, 2] - 83442048*MT2^4*MW2^5*MZ2^5*
      Pi^2*CHl3[2, 2] + 101760000*MT2^3*MW2^6*MZ2^5*Pi^2*CHl3[2, 2] - 
     60554624*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[2, 2] + 15311104*MT2*MW2^8*MZ2^5*
      Pi^2*CHl3[2, 2] - 888448*MW2^9*MZ2^5*Pi^2*CHl3[2, 2] + 
     3253168*MT2^6*MW2^2*MZ2^6*Pi^2*CHl3[2, 2] - 24302752*MT2^5*MW2^3*MZ2^6*
      Pi^2*CHl3[2, 2] + 63148752*MT2^4*MW2^4*MZ2^6*Pi^2*CHl3[2, 2] - 
     70735552*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[2, 2] + 31439440*MT2^2*MW2^6*MZ2^6*
      Pi^2*CHl3[2, 2] - 1272480*MT2*MW2^7*MZ2^6*Pi^2*CHl3[2, 2] - 
     1530576*MW2^8*MZ2^6*Pi^2*CHl3[2, 2] - 1187880*MT2^6*MW2*MZ2^7*Pi^2*
      CHl3[2, 2] + 10380448*MT2^5*MW2^2*MZ2^7*Pi^2*CHl3[2, 2] - 
     27577704*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] + 25480192*MT2^3*MW2^4*MZ2^7*
      Pi^2*CHl3[2, 2] - 1744376*MT2^2*MW2^5*MZ2^7*Pi^2*CHl3[2, 2] - 
     7415968*MT2*MW2^6*MZ2^7*Pi^2*CHl3[2, 2] + 2065288*MW2^7*MZ2^7*Pi^2*
      CHl3[2, 2] + 181496*MT2^6*MZ2^8*Pi^2*CHl3[2, 2] - 
     2276856*MT2^5*MW2*MZ2^8*Pi^2*CHl3[2, 2] + 6286080*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHl3[2, 2] - 2752512*MT2^3*MW2^3*MZ2^8*Pi^2*CHl3[2, 2] - 
     6159656*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[2, 2] + 5727832*MT2*MW2^5*MZ2^8*Pi^2*
      CHl3[2, 2] - 1006384*MW2^6*MZ2^8*Pi^2*CHl3[2, 2] + 
     181496*MT2^5*MZ2^9*Pi^2*CHl3[2, 2] - 544488*MT2^4*MW2*MZ2^9*Pi^2*
      CHl3[2, 2] - 824888*MT2^3*MW2^2*MZ2^9*Pi^2*CHl3[2, 2] + 
     2738752*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[2, 2] - 1732368*MT2*MW2^4*MZ2^9*Pi^2*
      CHl3[2, 2] + 181496*MW2^5*MZ2^9*Pi^2*CHl3[2, 2] + 
     181496*MT2^3*MW2*MZ2^10*Pi^2*CHl3[2, 2] - 362992*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHl3[2, 2] + 181496*MT2*MW2^3*MZ2^10*Pi^2*CHl3[2, 2] + 
     5136384*MT2^6*MW2^8*CHl3[Leff, Leff] - 30818304*MT2^5*MW2^9*
      CHl3[Leff, Leff] + 77045760*MT2^4*MW2^10*CHl3[Leff, Leff] - 
     102727680*MT2^3*MW2^11*CHl3[Leff, Leff] + 77045760*MT2^2*MW2^12*
      CHl3[Leff, Leff] - 30818304*MT2*MW2^13*CHl3[Leff, Leff] + 
     5136384*MW2^14*CHl3[Leff, Leff] - 31203840*MT2^6*MW2^7*MZ2*
      CHl3[Leff, Leff] + 186023424*MT2^5*MW2^8*MZ2*CHl3[Leff, Leff] - 
     453307392*MT2^4*MW2^9*MZ2*CHl3[Leff, Leff] + 577072128*MT2^3*MW2^10*MZ2*
      CHl3[Leff, Leff] - 403548672*MT2^2*MW2^11*MZ2*CHl3[Leff, Leff] + 
     146216448*MT2*MW2^12*MZ2*CHl3[Leff, Leff] - 21252096*MW2^13*MZ2*
      CHl3[Leff, Leff] - 25344*MH2*MT2^6*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
     1206144*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] + 152064*MH2*MT2^5*MW2^6*
      MZ2^2*CHl3[Leff, Leff] + 76286208*MT2^6*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
     380160*MH2*MT2^4*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
     439360896*MT2^5*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
     506880*MH2*MT2^3*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
     1041156864*MT2^4*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
     380160*MH2*MT2^2*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
     1258515072*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
     152064*MH2*MT2*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
     805344000*MT2^2*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
     25344*MH2*MW2^11*MZ2^2*CHl3[Leff, Leff] - 252240000*MT2*MW2^11*MZ2^2*
      CHl3[Leff, Leff] + 28535040*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
     45504*MH2*MT2^6*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
     4677696*MT2^7*MW2^4*MZ2^3*CHl3[Leff, Leff] - 298368*MH2*MT2^5*MW2^5*
      MZ2^3*CHl3[Leff, Leff] - 94344960*MT2^6*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
     758592*MH2*MT2^4*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
     495842304*MT2^5*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
     960768*MH2*MT2^3*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
     1107471168*MT2^4*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
     631872*MH2*MT2^2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
     1194910272*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
     196992*MH2*MT2*MW2^9*MZ2^3*CHl3[Leff, Leff] - 601501056*MT2^2*MW2^9*
      MZ2^3*CHl3[Leff, Leff] + 20160*MH2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
     99482496*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 6883776*MW2^11*MZ2^3*
      CHl3[Leff, Leff] - 10224*MH2*MT2^6*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
     6964272*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] + 106848*MH2*MT2^5*MW2^4*
      MZ2^4*CHl3[Leff, Leff] + 45344736*MT2^6*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
     289872*MH2*MT2^4*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
     149145744*MT2^5*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
     270144*MH2*MT2^3*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
     198748800*MT2^4*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
     11664*MH2*MT2^2*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
     55507632*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] - 100512*MH2*MT2*MW2^8*MZ2^4*
      CHl3[Leff, Leff] - 349153824*MT2^2*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
     35280*MH2*MW2^9*MZ2^4*CHl3[Leff, Leff] + 266694672*MT2*MW2^9*MZ2^4*
      CHl3[Leff, Leff] - 57769536*MW2^10*MZ2^4*CHl3[Leff, Leff] - 
     31680*MH2*MT2^6*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
     5109696*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] + 179856*MH2*MT2^5*MW2^3*
      MZ2^5*CHl3[Leff, Leff] + 10271400*MT2^6*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
     444528*MH2*MT2^4*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
     197201088*MT2^5*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
     658656*MH2*MT2^3*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
     639309960*MT2^4*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
     586656*MH2*MT2^2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
     996383616*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
     266256*MH2*MT2*MW2^7*MZ2^5*CHl3[Leff, Leff] + 813181560*MT2^2*MW2^7*
      MZ2^5*CHl3[Leff, Leff] - 41904*MH2*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
     313786560*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] + 37207320*MW2^9*MZ2^5*
      CHl3[Leff, Leff] + 31446*MH2*MT2^6*MW2*MZ2^6*CHl3[Leff, Leff] - 
     1814184*MT2^7*MW2*MZ2^6*CHl3[Leff, Leff] - 220356*MH2*MT2^5*MW2^2*MZ2^6*
      CHl3[Leff, Leff] - 13639176*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
     566730*MH2*MT2^4*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
     178215072*MT2^5*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
     702504*MH2*MT2^3*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
     526176576*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
     428778*MH2*MT2^2*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
     640631928*MT2^3*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
     103860*MH2*MT2*MW2^6*MZ2^6*CHl3[Leff, Leff] - 313562904*MT2^2*MW2^6*
      MZ2^6*CHl3[Leff, Leff] - 234*MH2*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
     15900336*MT2*MW2^7*MZ2^6*CHl3[Leff, Leff] + 20184576*MW2^8*MZ2^6*
      CHl3[Leff, Leff] - 9702*MH2*MT2^6*MZ2^7*CHl3[Leff, Leff] + 
     197208*MT2^7*MZ2^7*CHl3[Leff, Leff] + 89658*MH2*MT2^5*MW2*MZ2^7*
      CHl3[Leff, Leff] + 1006752*MT2^6*MW2*MZ2^7*CHl3[Leff, Leff] - 
     239868*MH2*MT2^4*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
     41328900*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] + 225252*MH2*MT2^3*MW2^3*
      MZ2^7*CHl3[Leff, Leff] + 128391372*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
     19278*MH2*MT2^2*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
     76097160*MT2^3*MW2^4*MZ2^7*CHl3[Leff, Leff] - 67806*MH2*MT2*MW2^5*MZ2^7*
      CHl3[Leff, Leff] - 96869640*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
     21744*MH2*MW2^6*MZ2^7*CHl3[Leff, Leff] + 109757796*MT2*MW2^6*MZ2^7*
      CHl3[Leff, Leff] - 23764884*MW2^7*MZ2^7*CHl3[Leff, Leff] - 
     9702*MH2*MT2^5*MZ2^8*CHl3[Leff, Leff] + 1142496*MT2^6*MZ2^8*
      CHl3[Leff, Leff] + 29106*MH2*MT2^4*MW2*MZ2^8*CHl3[Leff, Leff] - 
     3171156*MT2^5*MW2*MZ2^8*CHl3[Leff, Leff] + 12042*MH2*MT2^3*MW2^2*MZ2^8*
      CHl3[Leff, Leff] + 4960440*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] - 
     82296*MH2*MT2^2*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
     40334808*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] + 60552*MH2*MT2*MW2^4*MZ2^8*
      CHl3[Leff, Leff] + 75471720*MT2^2*MW2^4*MZ2^8*CHl3[Leff, Leff] - 
     9702*MH2*MW2^5*MZ2^8*CHl3[Leff, Leff] - 42478596*MT2*MW2^5*MZ2^8*
      CHl3[Leff, Leff] + 3913536*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
     945288*MT2^5*MZ2^9*CHl3[Leff, Leff] - 9702*MH2*MT2^3*MW2*MZ2^9*
      CHl3[Leff, Leff] - 2658060*MT2^4*MW2*MZ2^9*CHl3[Leff, Leff] + 
     19404*MH2*MT2^2*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
     5029896*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] - 9702*MH2*MT2*MW2^3*MZ2^9*
      CHl3[Leff, Leff] - 4691004*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
     345828*MT2*MW2^4*MZ2^9*CHl3[Leff, Leff] + 925884*MW2^5*MZ2^9*
      CHl3[Leff, Leff] + 906480*MT2^3*MW2*MZ2^10*CHl3[Leff, Leff] - 
     1715940*MT2^2*MW2^2*MZ2^10*CHl3[Leff, Leff] + 925884*MT2*MW2^3*MZ2^10*
      CHl3[Leff, Leff] - 720896*MT2^6*MW2^8*Pi^2*CHl3[Leff, Leff] + 
     4325376*MT2^5*MW2^9*Pi^2*CHl3[Leff, Leff] - 10813440*MT2^4*MW2^10*Pi^2*
      CHl3[Leff, Leff] + 14417920*MT2^3*MW2^11*Pi^2*CHl3[Leff, Leff] - 
     10813440*MT2^2*MW2^12*Pi^2*CHl3[Leff, Leff] + 4325376*MT2*MW2^13*Pi^2*
      CHl3[Leff, Leff] - 720896*MW2^14*Pi^2*CHl3[Leff, Leff] + 
     2588672*MT2^6*MW2^7*MZ2*Pi^2*CHl3[Leff, Leff] - 
     16252928*MT2^5*MW2^8*MZ2*Pi^2*CHl3[Leff, Leff] + 
     40992768*MT2^4*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] - 
     53215232*MT2^3*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] + 
     37388288*MT2^2*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] - 
     13369344*MT2*MW2^12*MZ2*Pi^2*CHl3[Leff, Leff] + 
     1867776*MW2^13*MZ2*Pi^2*CHl3[Leff, Leff] - 4810752*MT2^6*MW2^6*MZ2^2*
      Pi^2*CHl3[Leff, Leff] + 31453184*MT2^5*MW2^7*MZ2^2*Pi^2*
      CHl3[Leff, Leff] - 79927296*MT2^4*MW2^8*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     100671488*MT2^3*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     65542144*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     20377600*MT2*MW2^11*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     2222080*MW2^12*MZ2^2*Pi^2*CHl3[Leff, Leff] + 3790336*MT2^6*MW2^5*MZ2^3*
      Pi^2*CHl3[Leff, Leff] - 27552768*MT2^5*MW2^6*MZ2^3*Pi^2*
      CHl3[Leff, Leff] + 71287296*MT2^4*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     82839552*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     42056192*MT2^2*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     5721088*MT2*MW2^10*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     1020416*MW2^11*MZ2^3*Pi^2*CHl3[Leff, Leff] + 2130560*MT2^6*MW2^4*MZ2^4*
      Pi^2*CHl3[Leff, Leff] - 8993024*MT2^5*MW2^5*MZ2^4*Pi^2*
      CHl3[Leff, Leff] + 20587392*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     39841280*MT2^3*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     49160576*MT2^2*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     28965120*MT2*MW2^9*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     5920896*MW2^10*MZ2^4*Pi^2*CHl3[Leff, Leff] - 5964864*MT2^6*MW2^3*MZ2^5*
      Pi^2*CHl3[Leff, Leff] + 37919744*MT2^5*MW2^4*MZ2^5*Pi^2*
      CHl3[Leff, Leff] - 95864640*MT2^4*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     127348736*MT2^3*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     92792512*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     33187840*MT2*MW2^8*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     3834304*MW2^9*MZ2^5*Pi^2*CHl3[Leff, Leff] + 3788560*MT2^6*MW2^2*MZ2^6*
      Pi^2*CHl3[Leff, Leff] - 28696224*MT2^5*MW2^3*MZ2^6*Pi^2*
      CHl3[Leff, Leff] + 74722992*MT2^4*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     85570368*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     40637552*MT2^2*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     2706208*MT2*MW2^7*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     2176304*MW2^8*MZ2^6*Pi^2*CHl3[Leff, Leff] - 791272*MT2^6*MW2*MZ2^7*Pi^2*
      CHl3[Leff, Leff] + 8536192*MT2^5*MW2^2*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     23234760*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     17437696*MT2^3*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     7637768*MT2^2*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     12582912*MT2*MW2^6*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     2997288*MW2^7*MZ2^7*Pi^2*CHl3[Leff, Leff] - 10344*MT2^6*MZ2^8*Pi^2*
      CHl3[Leff, Leff] - 729208*MT2^5*MW2*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     2218656*MT2^4*MW2^2*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     2412896*MT2^3*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     9314824*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     6224440*MT2*MW2^5*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     801616*MW2^6*MZ2^8*Pi^2*CHl3[Leff, Leff] - 10344*MT2^5*MZ2^9*Pi^2*
      CHl3[Leff, Leff] + 31032*MT2^4*MW2*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     811960*MT2^3*MW2^2*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
     1561856*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     760240*MT2*MW2^4*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     10344*MW2^5*MZ2^9*Pi^2*CHl3[Leff, Leff] - 10344*MT2^3*MW2*MZ2^10*Pi^2*
      CHl3[Leff, Leff] + 20688*MT2^2*MW2^2*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
     10344*MT2*MW2^3*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
     1022208*MT2^6*MW2^7*MZ2*CHq1[1, 1] + 6133248*MT2^5*MW2^8*MZ2*
      CHq1[1, 1] - 15333120*MT2^4*MW2^9*MZ2*CHq1[1, 1] + 
     20444160*MT2^3*MW2^10*MZ2*CHq1[1, 1] - 15333120*MT2^2*MW2^11*MZ2*
      CHq1[1, 1] + 6133248*MT2*MW2^12*MZ2*CHq1[1, 1] - 
     1022208*MW2^13*MZ2*CHq1[1, 1] + 6336*MH2*MT2^6*MW2^5*MZ2^2*CHq1[1, 1] + 
     254016*MT2^7*MW2^5*MZ2^2*CHq1[1, 1] - 38016*MH2*MT2^5*MW2^6*MZ2^2*
      CHq1[1, 1] - 4588416*MT2^6*MW2^6*MZ2^2*CHq1[1, 1] + 
     95040*MH2*MT2^4*MW2^7*MZ2^2*CHq1[1, 1] + 21080640*MT2^5*MW2^7*MZ2^2*
      CHq1[1, 1] - 126720*MH2*MT2^3*MW2^8*MZ2^2*CHq1[1, 1] - 
     47511936*MT2^4*MW2^8*MZ2^2*CHq1[1, 1] + 95040*MH2*MT2^2*MW2^9*MZ2^2*
      CHq1[1, 1] + 62119104*MT2^3*MW2^9*MZ2^2*CHq1[1, 1] - 
     38016*MH2*MT2*MW2^10*MZ2^2*CHq1[1, 1] - 48600192*MT2^2*MW2^10*MZ2^2*
      CHq1[1, 1] + 6336*MH2*MW2^11*MZ2^2*CHq1[1, 1] + 
     21240000*MT2*MW2^11*MZ2^2*CHq1[1, 1] - 3993216*MW2^12*MZ2^2*CHq1[1, 1] - 
     16128*MH2*MT2^6*MW2^4*MZ2^3*CHq1[1, 1] - 640224*MT2^7*MW2^4*MZ2^3*
      CHq1[1, 1] + 103104*MH2*MT2^5*MW2^5*MZ2^3*CHq1[1, 1] + 
     15970176*MT2^6*MW2^5*MZ2^3*CHq1[1, 1] - 260928*MH2*MT2^4*MW2^6*MZ2^3*
      CHq1[1, 1] - 84569760*MT2^5*MW2^6*MZ2^3*CHq1[1, 1] + 
     335232*MH2*MT2^3*MW2^7*MZ2^3*CHq1[1, 1] + 199990080*MT2^4*MW2^7*MZ2^3*
      CHq1[1, 1] - 229248*MH2*MT2^2*MW2^8*MZ2^3*CHq1[1, 1] - 
     252467232*MT2^3*MW2^8*MZ2^3*CHq1[1, 1] + 77760*MH2*MT2*MW2^9*MZ2^3*
      CHq1[1, 1] + 176028672*MT2^2*MW2^9*MZ2^3*CHq1[1, 1] - 
     9792*MH2*MW2^10*MZ2^3*CHq1[1, 1] - 63106656*MT2*MW2^10*MZ2^3*
      CHq1[1, 1] + 8794944*MW2^11*MZ2^3*CHq1[1, 1] + 
     20592*MH2*MT2^6*MW2^3*MZ2^4*CHq1[1, 1] + 652536*MT2^7*MW2^3*MZ2^4*
      CHq1[1, 1] - 139680*MH2*MT2^5*MW2^4*MZ2^4*CHq1[1, 1] - 
     23248608*MT2^6*MW2^4*MZ2^4*CHq1[1, 1] + 357264*MH2*MT2^4*MW2^5*MZ2^4*
      CHq1[1, 1] + 135761976*MT2^5*MW2^5*MZ2^4*CHq1[1, 1] - 
     437760*MH2*MT2^3*MW2^6*MZ2^4*CHq1[1, 1] - 330087456*MT2^4*MW2^6*MZ2^4*
      CHq1[1, 1] + 263952*MH2*MT2^2*MW2^7*MZ2^4*CHq1[1, 1] + 
     402524904*MT2^3*MW2^7*MZ2^4*CHq1[1, 1] - 68832*MH2*MT2*MW2^8*MZ2^4*
      CHq1[1, 1] - 252547488*MT2^2*MW2^8*MZ2^4*CHq1[1, 1] + 
     4464*MH2*MW2^9*MZ2^4*CHq1[1, 1] + 73890792*MT2*MW2^9*MZ2^4*CHq1[1, 1] - 
     6946656*MW2^10*MZ2^4*CHq1[1, 1] - 16704*MH2*MT2^6*MW2^2*MZ2^5*
      CHq1[1, 1] - 329832*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] + 
     120816*MH2*MT2^5*MW2^3*MZ2^5*CHq1[1, 1] + 22764060*MT2^6*MW2^3*MZ2^5*
      CHq1[1, 1] - 312336*MH2*MT2^4*MW2^4*MZ2^5*CHq1[1, 1] - 
     146451768*MT2^5*MW2^4*MZ2^5*CHq1[1, 1] + 359136*MH2*MT2^3*MW2^5*MZ2^5*
      CHq1[1, 1] + 365640012*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] - 
     177120*MH2*MT2^2*MW2^6*MZ2^5*CHq1[1, 1] - 431146200*MT2^3*MW2^6*MZ2^5*
      CHq1[1, 1] + 22320*MH2*MT2*MW2^7*MZ2^5*CHq1[1, 1] + 
     240925236*MT2^2*MW2^7*MZ2^5*CHq1[1, 1] + 3888*MH2*MW2^8*MZ2^5*
      CHq1[1, 1] - 52879752*MT2*MW2^8*MZ2^5*CHq1[1, 1] + 
     1478244*MW2^9*MZ2^5*CHq1[1, 1] + 8109*MH2*MT2^6*MW2*MZ2^6*CHq1[1, 1] + 
     71604*MT2^7*MW2*MZ2^6*CHq1[1, 1] - 65358*MH2*MT2^5*MW2^2*MZ2^6*
      CHq1[1, 1] - 14393970*MT2^6*MW2^2*MZ2^6*CHq1[1, 1] + 
     171747*MH2*MT2^4*MW2^3*MZ2^6*CHq1[1, 1] + 104013864*MT2^5*MW2^3*MZ2^6*
      CHq1[1, 1] - 174996*MH2*MT2^3*MW2^4*MZ2^6*CHq1[1, 1] - 
     266466294*MT2^4*MW2^4*MZ2^6*CHq1[1, 1] + 47043*MH2*MT2^2*MW2^5*MZ2^6*
      CHq1[1, 1] + 293595060*MT2^3*MW2^5*MZ2^6*CHq1[1, 1] + 
     22050*MH2*MT2*MW2^6*MZ2^6*CHq1[1, 1] - 125741382*MT2^2*MW2^6*MZ2^6*
      CHq1[1, 1] - 8595*MH2*MW2^7*MZ2^6*CHq1[1, 1] + 
     2375472*MT2*MW2^7*MZ2^6*CHq1[1, 1] + 6545646*MW2^8*MZ2^6*CHq1[1, 1] - 
     2205*MH2*MT2^6*MZ2^7*CHq1[1, 1] - 8100*MT2^7*MZ2^7*CHq1[1, 1] + 
     21339*MH2*MT2^5*MW2*MZ2^7*CHq1[1, 1] + 5235762*MT2^6*MW2*MZ2^7*
      CHq1[1, 1] - 57402*MH2*MT2^4*MW2^2*MZ2^7*CHq1[1, 1] - 
     44651538*MT2^5*MW2^2*MZ2^7*CHq1[1, 1] + 43614*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[1, 1] + 117559800*MT2^4*MW2^3*MZ2^7*CHq1[1, 1] + 
     16551*MH2*MT2^2*MW2^4*MZ2^7*CHq1[1, 1] - 108661308*MT2^3*MW2^4*MZ2^7*
      CHq1[1, 1] - 27801*MH2*MT2*MW2^5*MZ2^7*CHq1[1, 1] + 
     8518554*MT2^2*MW2^5*MZ2^7*CHq1[1, 1] + 5904*MH2*MW2^6*MZ2^7*CHq1[1, 1] + 
     30549114*MT2*MW2^6*MZ2^7*CHq1[1, 1] - 8542284*MW2^7*MZ2^7*CHq1[1, 1] - 
     2205*MH2*MT2^5*MZ2^8*CHq1[1, 1] - 716796*MT2^6*MZ2^8*CHq1[1, 1] + 
     6615*MH2*MT2^4*MW2*MZ2^8*CHq1[1, 1] + 9392034*MT2^5*MW2*MZ2^8*
      CHq1[1, 1] + 3699*MH2*MT2^3*MW2^2*MZ2^8*CHq1[1, 1] - 
     25909074*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] - 20628*MH2*MT2^2*MW2^3*MZ2^8*
      CHq1[1, 1] + 10585842*MT2^3*MW2^3*MZ2^8*CHq1[1, 1] + 
     14724*MH2*MT2*MW2^4*MZ2^8*CHq1[1, 1] + 26976300*MT2^2*MW2^4*MZ2^8*
      CHq1[1, 1] - 2205*MH2*MW2^5*MZ2^8*CHq1[1, 1] - 
     24722532*MT2*MW2^5*MZ2^8*CHq1[1, 1] + 4394226*MW2^6*MZ2^8*CHq1[1, 1] - 
     708696*MT2^5*MZ2^9*CHq1[1, 1] - 2205*MH2*MT2^3*MW2*MZ2^9*CHq1[1, 1] + 
     2117988*MT2^4*MW2*MZ2^9*CHq1[1, 1] + 4410*MH2*MT2^2*MW2^2*MZ2^9*
      CHq1[1, 1] + 3714366*MT2^3*MW2^2*MZ2^9*CHq1[1, 1] - 
     2205*MH2*MT2*MW2^3*MZ2^9*CHq1[1, 1] - 11643972*MT2^2*MW2^3*MZ2^9*
      CHq1[1, 1] + 7229010*MT2*MW2^4*MZ2^9*CHq1[1, 1] - 
     708696*MW2^5*MZ2^9*CHq1[1, 1] - 708696*MT2^3*MW2*MZ2^10*CHq1[1, 1] + 
     1417392*MT2^2*MW2^2*MZ2^10*CHq1[1, 1] - 708696*MT2*MW2^3*MZ2^10*
      CHq1[1, 1] - 8192*MT2^6*MW2^7*MZ2*Pi^2*CHq1[1, 1] + 
     49152*MT2^5*MW2^8*MZ2*Pi^2*CHq1[1, 1] - 122880*MT2^4*MW2^9*MZ2*Pi^2*
      CHq1[1, 1] + 163840*MT2^3*MW2^10*MZ2*Pi^2*CHq1[1, 1] - 
     122880*MT2^2*MW2^11*MZ2*Pi^2*CHq1[1, 1] + 49152*MT2*MW2^12*MZ2*Pi^2*
      CHq1[1, 1] - 8192*MW2^13*MZ2*Pi^2*CHq1[1, 1] + 
     513536*MT2^6*MW2^6*MZ2^2*Pi^2*CHq1[1, 1] - 3089408*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq1[1, 1] + 7727616*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[1, 1] - 
     10287104*MT2^3*MW2^9*MZ2^2*Pi^2*CHq1[1, 1] + 7686656*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHq1[1, 1] - 3056640*MT2*MW2^11*MZ2^2*Pi^2*CHq1[1, 1] + 
     505344*MW2^12*MZ2^2*Pi^2*CHq1[1, 1] - 1441536*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq1[1, 1] + 9162752*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[1, 1] - 
     23163648*MT2^4*MW2^7*MZ2^3*Pi^2*CHq1[1, 1] + 29849600*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq1[1, 1] - 20579584*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[1, 1] + 
     7100416*MT2*MW2^10*MZ2^3*Pi^2*CHq1[1, 1] - 928000*MW2^11*MZ2^3*Pi^2*
      CHq1[1, 1] + 2165632*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[1, 1] - 
     14435328*MT2^5*MW2^5*MZ2^4*Pi^2*CHq1[1, 1] + 36809088*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq1[1, 1] - 45682176*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[1, 1] + 
     28574336*MT2^2*MW2^8*MZ2^4*Pi^2*CHq1[1, 1] - 8155648*MT2*MW2^9*MZ2^4*
      Pi^2*CHq1[1, 1] + 724096*MW2^10*MZ2^4*Pi^2*CHq1[1, 1] - 
     2261248*MT2^6*MW2^3*MZ2^5*Pi^2*CHq1[1, 1] + 15733120*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq1[1, 1] - 40415616*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[1, 1] + 
     48114688*MT2^3*MW2^6*MZ2^5*Pi^2*CHq1[1, 1] - 26704384*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHq1[1, 1] + 5629056*MT2*MW2^8*MZ2^5*Pi^2*CHq1[1, 1] - 
     95616*MW2^9*MZ2^5*Pi^2*CHq1[1, 1] + 1519944*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq1[1, 1] - 11380912*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[1, 1] + 
     29582904*MT2^4*MW2^4*MZ2^6*Pi^2*CHq1[1, 1] - 32755744*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHq1[1, 1] + 13945400*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[1, 1] - 
     170288*MT2*MW2^7*MZ2^6*Pi^2*CHq1[1, 1] - 741304*MW2^8*MZ2^6*Pi^2*
      CHq1[1, 1] - 574484*MT2^6*MW2*MZ2^7*Pi^2*CHq1[1, 1] + 
     4966848*MT2^5*MW2^2*MZ2^7*Pi^2*CHq1[1, 1] - 13177092*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq1[1, 1] + 12268320*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[1, 1] - 
     1054876*MT2^2*MW2^5*MZ2^7*Pi^2*CHq1[1, 1] - 3374176*MT2*MW2^6*MZ2^7*Pi^2*
      CHq1[1, 1] + 945460*MW2^7*MZ2^7*Pi^2*CHq1[1, 1] + 
     86348*MT2^6*MZ2^8*Pi^2*CHq1[1, 1] - 1092572*MT2^5*MW2*MZ2^8*Pi^2*
      CHq1[1, 1] + 3018672*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[1, 1] - 
     1355984*MT2^3*MW2^3*MZ2^8*Pi^2*CHq1[1, 1] - 2893636*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq1[1, 1] + 2725308*MT2*MW2^5*MZ2^8*Pi^2*CHq1[1, 1] - 
     488136*MW2^6*MZ2^8*Pi^2*CHq1[1, 1] + 86348*MT2^5*MZ2^9*Pi^2*CHq1[1, 1] - 
     259044*MT2^4*MW2*MZ2^9*Pi^2*CHq1[1, 1] - 401788*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq1[1, 1] + 1321664*MT2^2*MW2^3*MZ2^9*Pi^2*CHq1[1, 1] - 
     833528*MT2*MW2^4*MZ2^9*Pi^2*CHq1[1, 1] + 86348*MW2^5*MZ2^9*Pi^2*
      CHq1[1, 1] + 86348*MT2^3*MW2*MZ2^10*Pi^2*CHq1[1, 1] - 
     172696*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[1, 1] + 86348*MT2*MW2^3*MZ2^10*Pi^2*
      CHq1[1, 1] - 1022208*MT2^6*MW2^7*MZ2*CHq1[2, 2] + 
     6133248*MT2^5*MW2^8*MZ2*CHq1[2, 2] - 15333120*MT2^4*MW2^9*MZ2*
      CHq1[2, 2] + 20444160*MT2^3*MW2^10*MZ2*CHq1[2, 2] - 
     15333120*MT2^2*MW2^11*MZ2*CHq1[2, 2] + 6133248*MT2*MW2^12*MZ2*
      CHq1[2, 2] - 1022208*MW2^13*MZ2*CHq1[2, 2] + 6336*MH2*MT2^6*MW2^5*MZ2^2*
      CHq1[2, 2] + 254016*MT2^7*MW2^5*MZ2^2*CHq1[2, 2] - 
     38016*MH2*MT2^5*MW2^6*MZ2^2*CHq1[2, 2] - 4588416*MT2^6*MW2^6*MZ2^2*
      CHq1[2, 2] + 95040*MH2*MT2^4*MW2^7*MZ2^2*CHq1[2, 2] + 
     21080640*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] - 126720*MH2*MT2^3*MW2^8*MZ2^2*
      CHq1[2, 2] - 47511936*MT2^4*MW2^8*MZ2^2*CHq1[2, 2] + 
     95040*MH2*MT2^2*MW2^9*MZ2^2*CHq1[2, 2] + 62119104*MT2^3*MW2^9*MZ2^2*
      CHq1[2, 2] - 38016*MH2*MT2*MW2^10*MZ2^2*CHq1[2, 2] - 
     48600192*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] + 6336*MH2*MW2^11*MZ2^2*
      CHq1[2, 2] + 21240000*MT2*MW2^11*MZ2^2*CHq1[2, 2] - 
     3993216*MW2^12*MZ2^2*CHq1[2, 2] - 16128*MH2*MT2^6*MW2^4*MZ2^3*
      CHq1[2, 2] - 640224*MT2^7*MW2^4*MZ2^3*CHq1[2, 2] + 
     103104*MH2*MT2^5*MW2^5*MZ2^3*CHq1[2, 2] + 15970176*MT2^6*MW2^5*MZ2^3*
      CHq1[2, 2] - 260928*MH2*MT2^4*MW2^6*MZ2^3*CHq1[2, 2] - 
     84569760*MT2^5*MW2^6*MZ2^3*CHq1[2, 2] + 335232*MH2*MT2^3*MW2^7*MZ2^3*
      CHq1[2, 2] + 199990080*MT2^4*MW2^7*MZ2^3*CHq1[2, 2] - 
     229248*MH2*MT2^2*MW2^8*MZ2^3*CHq1[2, 2] - 252467232*MT2^3*MW2^8*MZ2^3*
      CHq1[2, 2] + 77760*MH2*MT2*MW2^9*MZ2^3*CHq1[2, 2] + 
     176028672*MT2^2*MW2^9*MZ2^3*CHq1[2, 2] - 9792*MH2*MW2^10*MZ2^3*
      CHq1[2, 2] - 63106656*MT2*MW2^10*MZ2^3*CHq1[2, 2] + 
     8794944*MW2^11*MZ2^3*CHq1[2, 2] + 20592*MH2*MT2^6*MW2^3*MZ2^4*
      CHq1[2, 2] + 652536*MT2^7*MW2^3*MZ2^4*CHq1[2, 2] - 
     139680*MH2*MT2^5*MW2^4*MZ2^4*CHq1[2, 2] - 23248608*MT2^6*MW2^4*MZ2^4*
      CHq1[2, 2] + 357264*MH2*MT2^4*MW2^5*MZ2^4*CHq1[2, 2] + 
     135761976*MT2^5*MW2^5*MZ2^4*CHq1[2, 2] - 437760*MH2*MT2^3*MW2^6*MZ2^4*
      CHq1[2, 2] - 330087456*MT2^4*MW2^6*MZ2^4*CHq1[2, 2] + 
     263952*MH2*MT2^2*MW2^7*MZ2^4*CHq1[2, 2] + 402524904*MT2^3*MW2^7*MZ2^4*
      CHq1[2, 2] - 68832*MH2*MT2*MW2^8*MZ2^4*CHq1[2, 2] - 
     252547488*MT2^2*MW2^8*MZ2^4*CHq1[2, 2] + 4464*MH2*MW2^9*MZ2^4*
      CHq1[2, 2] + 73890792*MT2*MW2^9*MZ2^4*CHq1[2, 2] - 
     6946656*MW2^10*MZ2^4*CHq1[2, 2] - 16704*MH2*MT2^6*MW2^2*MZ2^5*
      CHq1[2, 2] - 329832*MT2^7*MW2^2*MZ2^5*CHq1[2, 2] + 
     120816*MH2*MT2^5*MW2^3*MZ2^5*CHq1[2, 2] + 22764060*MT2^6*MW2^3*MZ2^5*
      CHq1[2, 2] - 312336*MH2*MT2^4*MW2^4*MZ2^5*CHq1[2, 2] - 
     146451768*MT2^5*MW2^4*MZ2^5*CHq1[2, 2] + 359136*MH2*MT2^3*MW2^5*MZ2^5*
      CHq1[2, 2] + 365640012*MT2^4*MW2^5*MZ2^5*CHq1[2, 2] - 
     177120*MH2*MT2^2*MW2^6*MZ2^5*CHq1[2, 2] - 431146200*MT2^3*MW2^6*MZ2^5*
      CHq1[2, 2] + 22320*MH2*MT2*MW2^7*MZ2^5*CHq1[2, 2] + 
     240925236*MT2^2*MW2^7*MZ2^5*CHq1[2, 2] + 3888*MH2*MW2^8*MZ2^5*
      CHq1[2, 2] - 52879752*MT2*MW2^8*MZ2^5*CHq1[2, 2] + 
     1478244*MW2^9*MZ2^5*CHq1[2, 2] + 8109*MH2*MT2^6*MW2*MZ2^6*CHq1[2, 2] + 
     71604*MT2^7*MW2*MZ2^6*CHq1[2, 2] - 65358*MH2*MT2^5*MW2^2*MZ2^6*
      CHq1[2, 2] - 14393970*MT2^6*MW2^2*MZ2^6*CHq1[2, 2] + 
     171747*MH2*MT2^4*MW2^3*MZ2^6*CHq1[2, 2] + 104013864*MT2^5*MW2^3*MZ2^6*
      CHq1[2, 2] - 174996*MH2*MT2^3*MW2^4*MZ2^6*CHq1[2, 2] - 
     266466294*MT2^4*MW2^4*MZ2^6*CHq1[2, 2] + 47043*MH2*MT2^2*MW2^5*MZ2^6*
      CHq1[2, 2] + 293595060*MT2^3*MW2^5*MZ2^6*CHq1[2, 2] + 
     22050*MH2*MT2*MW2^6*MZ2^6*CHq1[2, 2] - 125741382*MT2^2*MW2^6*MZ2^6*
      CHq1[2, 2] - 8595*MH2*MW2^7*MZ2^6*CHq1[2, 2] + 
     2375472*MT2*MW2^7*MZ2^6*CHq1[2, 2] + 6545646*MW2^8*MZ2^6*CHq1[2, 2] - 
     2205*MH2*MT2^6*MZ2^7*CHq1[2, 2] - 8100*MT2^7*MZ2^7*CHq1[2, 2] + 
     21339*MH2*MT2^5*MW2*MZ2^7*CHq1[2, 2] + 5235762*MT2^6*MW2*MZ2^7*
      CHq1[2, 2] - 57402*MH2*MT2^4*MW2^2*MZ2^7*CHq1[2, 2] - 
     44651538*MT2^5*MW2^2*MZ2^7*CHq1[2, 2] + 43614*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[2, 2] + 117559800*MT2^4*MW2^3*MZ2^7*CHq1[2, 2] + 
     16551*MH2*MT2^2*MW2^4*MZ2^7*CHq1[2, 2] - 108661308*MT2^3*MW2^4*MZ2^7*
      CHq1[2, 2] - 27801*MH2*MT2*MW2^5*MZ2^7*CHq1[2, 2] + 
     8518554*MT2^2*MW2^5*MZ2^7*CHq1[2, 2] + 5904*MH2*MW2^6*MZ2^7*CHq1[2, 2] + 
     30549114*MT2*MW2^6*MZ2^7*CHq1[2, 2] - 8542284*MW2^7*MZ2^7*CHq1[2, 2] - 
     2205*MH2*MT2^5*MZ2^8*CHq1[2, 2] - 716796*MT2^6*MZ2^8*CHq1[2, 2] + 
     6615*MH2*MT2^4*MW2*MZ2^8*CHq1[2, 2] + 9392034*MT2^5*MW2*MZ2^8*
      CHq1[2, 2] + 3699*MH2*MT2^3*MW2^2*MZ2^8*CHq1[2, 2] - 
     25909074*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] - 20628*MH2*MT2^2*MW2^3*MZ2^8*
      CHq1[2, 2] + 10585842*MT2^3*MW2^3*MZ2^8*CHq1[2, 2] + 
     14724*MH2*MT2*MW2^4*MZ2^8*CHq1[2, 2] + 26976300*MT2^2*MW2^4*MZ2^8*
      CHq1[2, 2] - 2205*MH2*MW2^5*MZ2^8*CHq1[2, 2] - 
     24722532*MT2*MW2^5*MZ2^8*CHq1[2, 2] + 4394226*MW2^6*MZ2^8*CHq1[2, 2] - 
     708696*MT2^5*MZ2^9*CHq1[2, 2] - 2205*MH2*MT2^3*MW2*MZ2^9*CHq1[2, 2] + 
     2117988*MT2^4*MW2*MZ2^9*CHq1[2, 2] + 4410*MH2*MT2^2*MW2^2*MZ2^9*
      CHq1[2, 2] + 3714366*MT2^3*MW2^2*MZ2^9*CHq1[2, 2] - 
     2205*MH2*MT2*MW2^3*MZ2^9*CHq1[2, 2] - 11643972*MT2^2*MW2^3*MZ2^9*
      CHq1[2, 2] + 7229010*MT2*MW2^4*MZ2^9*CHq1[2, 2] - 
     708696*MW2^5*MZ2^9*CHq1[2, 2] - 708696*MT2^3*MW2*MZ2^10*CHq1[2, 2] + 
     1417392*MT2^2*MW2^2*MZ2^10*CHq1[2, 2] - 708696*MT2*MW2^3*MZ2^10*
      CHq1[2, 2] - 8192*MT2^6*MW2^7*MZ2*Pi^2*CHq1[2, 2] + 
     49152*MT2^5*MW2^8*MZ2*Pi^2*CHq1[2, 2] - 122880*MT2^4*MW2^9*MZ2*Pi^2*
      CHq1[2, 2] + 163840*MT2^3*MW2^10*MZ2*Pi^2*CHq1[2, 2] - 
     122880*MT2^2*MW2^11*MZ2*Pi^2*CHq1[2, 2] + 49152*MT2*MW2^12*MZ2*Pi^2*
      CHq1[2, 2] - 8192*MW2^13*MZ2*Pi^2*CHq1[2, 2] + 
     513536*MT2^6*MW2^6*MZ2^2*Pi^2*CHq1[2, 2] - 3089408*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq1[2, 2] + 7727616*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[2, 2] - 
     10287104*MT2^3*MW2^9*MZ2^2*Pi^2*CHq1[2, 2] + 7686656*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHq1[2, 2] - 3056640*MT2*MW2^11*MZ2^2*Pi^2*CHq1[2, 2] + 
     505344*MW2^12*MZ2^2*Pi^2*CHq1[2, 2] - 1441536*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq1[2, 2] + 9162752*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[2, 2] - 
     23163648*MT2^4*MW2^7*MZ2^3*Pi^2*CHq1[2, 2] + 29849600*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq1[2, 2] - 20579584*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[2, 2] + 
     7100416*MT2*MW2^10*MZ2^3*Pi^2*CHq1[2, 2] - 928000*MW2^11*MZ2^3*Pi^2*
      CHq1[2, 2] + 2165632*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[2, 2] - 
     14435328*MT2^5*MW2^5*MZ2^4*Pi^2*CHq1[2, 2] + 36809088*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq1[2, 2] - 45682176*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[2, 2] + 
     28574336*MT2^2*MW2^8*MZ2^4*Pi^2*CHq1[2, 2] - 8155648*MT2*MW2^9*MZ2^4*
      Pi^2*CHq1[2, 2] + 724096*MW2^10*MZ2^4*Pi^2*CHq1[2, 2] - 
     2261248*MT2^6*MW2^3*MZ2^5*Pi^2*CHq1[2, 2] + 15733120*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq1[2, 2] - 40415616*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[2, 2] + 
     48114688*MT2^3*MW2^6*MZ2^5*Pi^2*CHq1[2, 2] - 26704384*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHq1[2, 2] + 5629056*MT2*MW2^8*MZ2^5*Pi^2*CHq1[2, 2] - 
     95616*MW2^9*MZ2^5*Pi^2*CHq1[2, 2] + 1519944*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq1[2, 2] - 11380912*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[2, 2] + 
     29582904*MT2^4*MW2^4*MZ2^6*Pi^2*CHq1[2, 2] - 32755744*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHq1[2, 2] + 13945400*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[2, 2] - 
     170288*MT2*MW2^7*MZ2^6*Pi^2*CHq1[2, 2] - 741304*MW2^8*MZ2^6*Pi^2*
      CHq1[2, 2] - 574484*MT2^6*MW2*MZ2^7*Pi^2*CHq1[2, 2] + 
     4966848*MT2^5*MW2^2*MZ2^7*Pi^2*CHq1[2, 2] - 13177092*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq1[2, 2] + 12268320*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[2, 2] - 
     1054876*MT2^2*MW2^5*MZ2^7*Pi^2*CHq1[2, 2] - 3374176*MT2*MW2^6*MZ2^7*Pi^2*
      CHq1[2, 2] + 945460*MW2^7*MZ2^7*Pi^2*CHq1[2, 2] + 
     86348*MT2^6*MZ2^8*Pi^2*CHq1[2, 2] - 1092572*MT2^5*MW2*MZ2^8*Pi^2*
      CHq1[2, 2] + 3018672*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[2, 2] - 
     1355984*MT2^3*MW2^3*MZ2^8*Pi^2*CHq1[2, 2] - 2893636*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq1[2, 2] + 2725308*MT2*MW2^5*MZ2^8*Pi^2*CHq1[2, 2] - 
     488136*MW2^6*MZ2^8*Pi^2*CHq1[2, 2] + 86348*MT2^5*MZ2^9*Pi^2*CHq1[2, 2] - 
     259044*MT2^4*MW2*MZ2^9*Pi^2*CHq1[2, 2] - 401788*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq1[2, 2] + 1321664*MT2^2*MW2^3*MZ2^9*Pi^2*CHq1[2, 2] - 
     833528*MT2*MW2^4*MZ2^9*Pi^2*CHq1[2, 2] + 86348*MW2^5*MZ2^9*Pi^2*
      CHq1[2, 2] + 86348*MT2^3*MW2*MZ2^10*Pi^2*CHq1[2, 2] - 
     172696*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[2, 2] + 86348*MT2*MW2^3*MZ2^10*Pi^2*
      CHq1[2, 2] + 13702656*MT2^6*MW2^7*MZ2*CHq1[3, 3] - 
     82215936*MT2^5*MW2^8*MZ2*CHq1[3, 3] + 205539840*MT2^4*MW2^9*MZ2*
      CHq1[3, 3] - 274053120*MT2^3*MW2^10*MZ2*CHq1[3, 3] + 
     205539840*MT2^2*MW2^11*MZ2*CHq1[3, 3] - 82215936*MT2*MW2^12*MZ2*
      CHq1[3, 3] + 13702656*MW2^13*MZ2*CHq1[3, 3] + 
     63360*MH2*MT2^6*MW2^5*MZ2^2*CHq1[3, 3] + 2350080*MT2^7*MW2^5*MZ2^2*
      CHq1[3, 3] - 380160*MH2*MT2^5*MW2^6*MZ2^2*CHq1[3, 3] - 
     69629184*MT2^6*MW2^6*MZ2^2*CHq1[3, 3] + 950400*MH2*MT2^4*MW2^7*MZ2^2*
      CHq1[3, 3] + 380052480*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] - 
     1267200*MH2*MT2^3*MW2^8*MZ2^2*CHq1[3, 3] - 910672128*MT2^4*MW2^8*MZ2^2*
      CHq1[3, 3] + 950400*MH2*MT2^2*MW2^9*MZ2^2*CHq1[3, 3] + 
     1152494592*MT2^3*MW2^9*MZ2^2*CHq1[3, 3] - 380160*MH2*MT2*MW2^10*MZ2^2*
      CHq1[3, 3] - 798889728*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] + 
     63360*MH2*MW2^11*MZ2^2*CHq1[3, 3] + 284046336*MT2*MW2^11*MZ2^2*
      CHq1[3, 3] - 39752448*MW2^12*MZ2^2*CHq1[3, 3] - 
     104256*MH2*MT2^6*MW2^4*MZ2^3*CHq1[3, 3] - 6369408*MT2^7*MW2^4*MZ2^3*
      CHq1[3, 3] + 688896*MH2*MT2^5*MW2^5*MZ2^3*CHq1[3, 3] + 
     80481600*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] - 1753920*MH2*MT2^4*MW2^6*MZ2^3*
      CHq1[3, 3] - 393774336*MT2^5*MW2^6*MZ2^3*CHq1[3, 3] + 
     2211840*MH2*MT2^3*MW2^7*MZ2^3*CHq1[3, 3] + 876146112*MT2^4*MW2^7*MZ2^3*
      CHq1[3, 3] - 1437120*MH2*MT2^2*MW2^8*MZ2^3*CHq1[3, 3] - 
     943988352*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] + 435456*MH2*MT2*MW2^9*MZ2^3*
      CHq1[3, 3] + 453067968*MT2^2*MW2^9*MZ2^3*CHq1[3, 3] - 
     40896*MH2*MW2^10*MZ2^3*CHq1[3, 3] - 48187392*MT2*MW2^10*MZ2^3*
      CHq1[3, 3] - 17376192*MW2^11*MZ2^3*CHq1[3, 3] + 
     75024*MH2*MT2^6*MW2^3*MZ2^4*CHq1[3, 3] + 8112096*MT2^7*MW2^3*MZ2^4*
      CHq1[3, 3] - 554400*MH2*MT2^5*MW2^4*MZ2^4*CHq1[3, 3] + 
     773760*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] + 1438128*MH2*MT2^4*MW2^5*MZ2^4*
      CHq1[3, 3] - 156963168*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] - 
     1645632*MH2*MT2^3*MW2^6*MZ2^4*CHq1[3, 3] + 562563648*MT2^4*MW2^6*MZ2^4*
      CHq1[3, 3] + 790128*MH2*MT2^2*MW2^7*MZ2^4*CHq1[3, 3] - 
     1023177696*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] - 74016*MH2*MT2*MW2^8*MZ2^4*
      CHq1[3, 3] + 1026570240*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] - 
     29232*MH2*MW2^9*MZ2^4*CHq1[3, 3] - 512546976*MT2*MW2^9*MZ2^4*
      CHq1[3, 3] + 94668096*MW2^10*MZ2^4*CHq1[3, 3] - 
     3744*MH2*MT2^6*MW2^2*MZ2^5*CHq1[3, 3] - 5468256*MT2^7*MW2^2*MZ2^5*
      CHq1[3, 3] + 97488*MH2*MT2^5*MW2^3*MZ2^5*CHq1[3, 3] - 
     80551584*MT2^6*MW2^3*MZ2^5*CHq1[3, 3] - 281232*MH2*MT2^4*MW2^4*MZ2^5*
      CHq1[3, 3] + 678455616*MT2^5*MW2^4*MZ2^5*CHq1[3, 3] + 
     120672*MH2*MT2^3*MW2^5*MZ2^5*CHq1[3, 3] - 1873902528*MT2^4*MW2^5*MZ2^5*
      CHq1[3, 3] + 302400*MH2*MT2^2*MW2^6*MZ2^5*CHq1[3, 3] + 
     2535103968*MT2^3*MW2^6*MZ2^5*CHq1[3, 3] - 306864*MH2*MT2*MW2^7*MZ2^5*
      CHq1[3, 3] - 1785963936*MT2^2*MW2^7*MZ2^5*CHq1[3, 3] + 
     71280*MH2*MW2^8*MZ2^5*CHq1[3, 3] + 595371456*MT2*MW2^8*MZ2^5*
      CHq1[3, 3] - 63044736*MW2^9*MZ2^5*CHq1[3, 3] - 
     18216*MH2*MT2^6*MW2*MZ2^6*CHq1[3, 3] + 1972080*MT2^7*MW2*MZ2^6*
      CHq1[3, 3] + 105552*MH2*MT2^5*MW2^2*MZ2^6*CHq1[3, 3] + 
     73340424*MT2^6*MW2^2*MZ2^6*CHq1[3, 3] - 262008*MH2*MT2^4*MW2^3*MZ2^6*
      CHq1[3, 3] - 618621408*MT2^5*MW2^3*MZ2^6*CHq1[3, 3] + 
     431856*MH2*MT2^3*MW2^4*MZ2^6*CHq1[3, 3] + 1678367736*MT2^4*MW2^4*MZ2^6*
      CHq1[3, 3] - 430776*MH2*MT2^2*MW2^5*MZ2^6*CHq1[3, 3] - 
     1990726800*MT2^3*MW2^5*MZ2^6*CHq1[3, 3] + 195552*MH2*MT2*MW2^6*MZ2^6*
      CHq1[3, 3] + 1007822424*MT2^2*MW2^6*MZ2^6*CHq1[3, 3] - 
     21960*MH2*MW2^7*MZ2^6*CHq1[3, 3] - 120448896*MT2*MW2^7*MZ2^6*
      CHq1[3, 3] - 31705560*MW2^8*MZ2^6*CHq1[3, 3] + 
     9702*MH2*MT2^6*MZ2^7*CHq1[3, 3] - 255420*MT2^7*MZ2^7*CHq1[3, 3] - 
     76428*MH2*MT2^5*MW2*MZ2^7*CHq1[3, 3] - 28595580*MT2^6*MW2*MZ2^7*
      CHq1[3, 3] + 200178*MH2*MT2^4*MW2^2*MZ2^7*CHq1[3, 3] + 
     273159684*MT2^5*MW2^2*MZ2^7*CHq1[3, 3] - 234216*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[3, 3] - 747453996*MT2^4*MW2^3*MZ2^7*CHq1[3, 3] + 
     116586*MH2*MT2^2*MW2^4*MZ2^7*CHq1[3, 3] + 708086316*MT2^3*MW2^4*MZ2^7*
      CHq1[3, 3] - 7308*MH2*MT2*MW2^5*MZ2^7*CHq1[3, 3] - 
     63615060*MT2^2*MW2^5*MZ2^7*CHq1[3, 3] - 8514*MH2*MW2^6*MZ2^7*
      CHq1[3, 3] - 199489140*MT2*MW2^6*MZ2^7*CHq1[3, 3] + 
     58163196*MW2^7*MZ2^7*CHq1[3, 3] + 9702*MH2*MT2^5*MZ2^8*CHq1[3, 3] + 
     3947526*MT2^6*MZ2^8*CHq1[3, 3] - 29106*MH2*MT2^4*MW2*MZ2^8*CHq1[3, 3] - 
     56551596*MT2^5*MW2*MZ2^8*CHq1[3, 3] + 1188*MH2*MT2^3*MW2^2*MZ2^8*
      CHq1[3, 3] + 160470954*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] + 
     55836*MH2*MT2^2*MW2^3*MZ2^8*CHq1[3, 3] - 61403088*MT2^3*MW2^3*MZ2^8*
      CHq1[3, 3] - 47322*MH2*MT2*MW2^4*MZ2^8*CHq1[3, 3] - 
     178987350*MT2^2*MW2^4*MZ2^8*CHq1[3, 3] + 9702*MH2*MW2^5*MZ2^8*
      CHq1[3, 3] + 160085772*MT2*MW2^5*MZ2^8*CHq1[3, 3] - 
     27562218*MW2^6*MZ2^8*CHq1[3, 3] + 4202946*MT2^5*MZ2^9*CHq1[3, 3] + 
     9702*MH2*MT2^3*MW2*MZ2^9*CHq1[3, 3] - 12864258*MT2^4*MW2*MZ2^9*
      CHq1[3, 3] - 19404*MH2*MT2^2*MW2^2*MZ2^9*CHq1[3, 3] - 
     23183448*MT2^3*MW2^2*MZ2^9*CHq1[3, 3] + 9702*MH2*MT2*MW2^3*MZ2^9*
      CHq1[3, 3] + 72015816*MT2^2*MW2^3*MZ2^9*CHq1[3, 3] - 
     44374002*MT2*MW2^4*MZ2^9*CHq1[3, 3] + 4202946*MW2^5*MZ2^9*CHq1[3, 3] + 
     4202946*MT2^3*MW2*MZ2^10*CHq1[3, 3] - 8405892*MT2^2*MW2^2*MZ2^10*
      CHq1[3, 3] + 4202946*MT2*MW2^3*MZ2^10*CHq1[3, 3] - 
     2244608*MT2^6*MW2^7*MZ2*Pi^2*CHq1[3, 3] + 13467648*MT2^5*MW2^8*MZ2*Pi^2*
      CHq1[3, 3] - 33669120*MT2^4*MW2^9*MZ2*Pi^2*CHq1[3, 3] + 
     44892160*MT2^3*MW2^10*MZ2*Pi^2*CHq1[3, 3] - 33669120*MT2^2*MW2^11*MZ2*
      Pi^2*CHq1[3, 3] + 13467648*MT2*MW2^12*MZ2*Pi^2*CHq1[3, 3] - 
     2244608*MW2^13*MZ2*Pi^2*CHq1[3, 3] + 6579200*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHq1[3, 3] - 41719808*MT2^5*MW2^7*MZ2^2*Pi^2*CHq1[3, 3] + 
     105421824*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] - 136073216*MT2^3*MW2^9*
      MZ2^2*Pi^2*CHq1[3, 3] + 94198784*MT2^2*MW2^10*MZ2^2*Pi^2*CHq1[3, 3] - 
     32741376*MT2*MW2^11*MZ2^2*Pi^2*CHq1[3, 3] + 4334592*MW2^12*MZ2^2*Pi^2*
      CHq1[3, 3] - 3886080*MT2^6*MW2^5*MZ2^3*Pi^2*CHq1[3, 3] + 
     29895680*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] - 78028800*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHq1[3, 3] + 88635392*MT2^3*MW2^8*MZ2^3*Pi^2*CHq1[3, 3] - 
     40643584*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] + 1334272*MT2*MW2^10*MZ2^3*
      Pi^2*CHq1[3, 3] + 2693120*MW2^11*MZ2^3*Pi^2*CHq1[3, 3] - 
     7086464*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[3, 3] + 38632704*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHq1[3, 3] - 94638720*MT2^4*MW2^6*MZ2^4*Pi^2*CHq1[3, 3] + 
     140536320*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] - 127227520*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHq1[3, 3] + 60756224*MT2*MW2^9*MZ2^4*Pi^2*CHq1[3, 3] - 
     10972544*MW2^10*MZ2^4*Pi^2*CHq1[3, 3] + 13878080*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHq1[3, 3] - 90354944*MT2^5*MW2^4*MZ2^5*Pi^2*CHq1[3, 3] + 
     229430592*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] - 295620608*MT2^3*MW2^6*
      MZ2^5*Pi^2*CHq1[3, 3] + 201770432*MT2^2*MW2^7*MZ2^5*Pi^2*CHq1[3, 3] - 
     65895168*MT2*MW2^8*MZ2^5*Pi^2*CHq1[3, 3] + 6791616*MW2^9*MZ2^5*Pi^2*
      CHq1[3, 3] - 10204032*MT2^6*MW2^2*MZ2^6*Pi^2*CHq1[3, 3] + 
     75102272*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] - 194694720*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHq1[3, 3] + 224750336*MT2^3*MW2^5*MZ2^6*Pi^2*CHq1[3, 3] - 
     111131392*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] + 12503488*MT2*MW2^7*MZ2^6*
      Pi^2*CHq1[3, 3] + 3674048*MW2^8*MZ2^6*Pi^2*CHq1[3, 3] + 
     3650272*MT2^6*MW2*MZ2^7*Pi^2*CHq1[3, 3] - 32105664*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHq1[3, 3] + 85366176*MT2^4*MW2^3*MZ2^7*Pi^2*CHq1[3, 3] - 
     79535424*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] + 6589856*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHq1[3, 3] + 22588544*MT2*MW2^6*MZ2^7*Pi^2*CHq1[3, 3] - 
     6553760*MW2^7*MZ2^7*Pi^2*CHq1[3, 3] - 511408*MT2^6*MZ2^8*Pi^2*
      CHq1[3, 3] + 6718720*MT2^5*MW2*MZ2^8*Pi^2*CHq1[3, 3] - 
     18621936*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] + 7324672*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHq1[3, 3] + 20037488*MT2^2*MW2^4*MZ2^8*Pi^2*CHq1[3, 3] - 
     18086400*MT2*MW2^5*MZ2^8*Pi^2*CHq1[3, 3] + 3138864*MW2^6*MZ2^8*Pi^2*
      CHq1[3, 3] - 511408*MT2^5*MZ2^9*Pi^2*CHq1[3, 3] + 
     1534224*MT2^4*MW2*MZ2^9*Pi^2*CHq1[3, 3] + 2627456*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq1[3, 3] - 8323360*MT2^2*MW2^3*MZ2^9*Pi^2*CHq1[3, 3] + 
     5184496*MT2*MW2^4*MZ2^9*Pi^2*CHq1[3, 3] - 511408*MW2^5*MZ2^9*Pi^2*
      CHq1[3, 3] - 511408*MT2^3*MW2*MZ2^10*Pi^2*CHq1[3, 3] + 
     1022816*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[3, 3] - 511408*MT2*MW2^3*MZ2^10*
      Pi^2*CHq1[3, 3] - 811008*MT2^6*MW2^8*CHq3[1, 1] + 
     4866048*MT2^5*MW2^9*CHq3[1, 1] - 12165120*MT2^4*MW2^10*CHq3[1, 1] + 
     16220160*MT2^3*MW2^11*CHq3[1, 1] - 12165120*MT2^2*MW2^12*CHq3[1, 1] + 
     4866048*MT2*MW2^13*CHq3[1, 1] - 811008*MW2^14*CHq3[1, 1] - 
     6172416*MT2^6*MW2^7*MZ2*CHq3[1, 1] + 36223488*MT2^5*MW2^8*MZ2*
      CHq3[1, 1] - 90153216*MT2^4*MW2^9*MZ2*CHq3[1, 1] + 
     121826304*MT2^3*MW2^10*MZ2*CHq3[1, 1] - 94208256*MT2^2*MW2^11*MZ2*
      CHq3[1, 1] + 39467520*MT2*MW2^12*MZ2*CHq3[1, 1] - 
     6983424*MW2^13*MZ2*CHq3[1, 1] - 19008*MH2*MT2^6*MW2^5*MZ2^2*CHq3[1, 1] - 
     762048*MT2^7*MW2^5*MZ2^2*CHq3[1, 1] + 114048*MH2*MT2^5*MW2^6*MZ2^2*
      CHq3[1, 1] + 22110336*MT2^6*MW2^6*MZ2^2*CHq3[1, 1] - 
     285120*MH2*MT2^4*MW2^7*MZ2^2*CHq3[1, 1] - 122551488*MT2^5*MW2^7*MZ2^2*
      CHq3[1, 1] + 380160*MH2*MT2^3*MW2^8*MZ2^2*CHq3[1, 1] + 
     295429248*MT2^4*MW2^8*MZ2^2*CHq3[1, 1] - 285120*MH2*MT2^2*MW2^9*MZ2^2*
      CHq3[1, 1] - 372548160*MT2^3*MW2^9*MZ2^2*CHq3[1, 1] + 
     114048*MH2*MT2*MW2^10*MZ2^2*CHq3[1, 1] + 254120832*MT2^2*MW2^10*MZ2^2*
      CHq3[1, 1] - 19008*MH2*MW2^11*MZ2^2*CHq3[1, 1] - 
     86884416*MT2*MW2^11*MZ2^2*CHq3[1, 1] + 11085696*MW2^12*MZ2^2*
      CHq3[1, 1] + 29376*MH2*MT2^6*MW2^4*MZ2^3*CHq3[1, 1] + 
     1158624*MT2^7*MW2^4*MZ2^3*CHq3[1, 1] - 195264*MH2*MT2^5*MW2^5*MZ2^3*
      CHq3[1, 1] - 25610112*MT2^6*MW2^5*MZ2^3*CHq3[1, 1] + 
     497664*MH2*MT2^4*MW2^6*MZ2^3*CHq3[1, 1] + 144534816*MT2^5*MW2^6*MZ2^3*
      CHq3[1, 1] - 625536*MH2*MT2^3*MW2^7*MZ2^3*CHq3[1, 1] - 
     345242304*MT2^4*MW2^7*MZ2^3*CHq3[1, 1] + 402624*MH2*MT2^2*MW2^8*MZ2^3*
      CHq3[1, 1] + 401658912*MT2^3*MW2^8*MZ2^3*CHq3[1, 1] - 
     119232*MH2*MT2*MW2^9*MZ2^3*CHq3[1, 1] - 225222912*MT2^2*MW2^9*MZ2^3*
      CHq3[1, 1] + 10368*MH2*MW2^10*MZ2^3*CHq3[1, 1] + 
     49314528*MT2*MW2^10*MZ2^3*CHq3[1, 1] - 591552*MW2^11*MZ2^3*CHq3[1, 1] - 
     32400*MH2*MT2^6*MW2^3*MZ2^4*CHq3[1, 1] - 798984*MT2^7*MW2^3*MZ2^4*
      CHq3[1, 1] + 223776*MH2*MT2^5*MW2^4*MZ2^4*CHq3[1, 1] + 
     17890848*MT2^6*MW2^4*MZ2^4*CHq3[1, 1] - 574128*MH2*MT2^4*MW2^5*MZ2^4*
      CHq3[1, 1] - 105091848*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] + 
     687744*MH2*MT2^3*MW2^6*MZ2^4*CHq3[1, 1] + 250776864*MT2^4*MW2^6*MZ2^4*
      CHq3[1, 1] - 389232*MH2*MT2^2*MW2^7*MZ2^4*CHq3[1, 1] - 
     266120856*MT2^3*MW2^7*MZ2^4*CHq3[1, 1] + 87264*MH2*MT2*MW2^8*MZ2^4*
      CHq3[1, 1] + 110091744*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] - 
     3024*MH2*MW2^9*MZ2^4*CHq3[1, 1] - 941400*MT2*MW2^9*MZ2^4*CHq3[1, 1] - 
     5806368*MW2^10*MZ2^4*CHq3[1, 1] + 17712*MH2*MT2^6*MW2^2*MZ2^5*
      CHq3[1, 1] + 190512*MT2^7*MW2^2*MZ2^5*CHq3[1, 1] - 
     138672*MH2*MT2^5*MW2^3*MZ2^5*CHq3[1, 1] - 8116236*MT2^6*MW2^3*MZ2^5*
      CHq3[1, 1] + 362880*MH2*MT2^4*MW2^4*MZ2^5*CHq3[1, 1] + 
     54308016*MT2^5*MW2^4*MZ2^5*CHq3[1, 1] - 389664*MH2*MT2^3*MW2^5*MZ2^5*
      CHq3[1, 1] - 133132140*MT2^4*MW2^5*MZ2^5*CHq3[1, 1] + 
     142128*MH2*MT2^2*MW2^6*MZ2^5*CHq3[1, 1] + 129316176*MT2^3*MW2^6*MZ2^5*
      CHq3[1, 1] + 20304*MH2*MT2*MW2^7*MZ2^5*CHq3[1, 1] - 
     31277412*MT2^2*MW2^7*MZ2^5*CHq3[1, 1] - 14688*MH2*MW2^8*MZ2^5*
      CHq3[1, 1] - 17088048*MT2*MW2^8*MZ2^5*CHq3[1, 1] + 
     5799132*MW2^9*MZ2^5*CHq3[1, 1] - 6615*MH2*MT2^6*MW2*MZ2^6*CHq3[1, 1] - 
     24300*MT2^7*MW2*MZ2^6*CHq3[1, 1] + 57402*MH2*MT2^5*MW2^2*MZ2^6*
      CHq3[1, 1] - 273186*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] - 
     152361*MH2*MT2^4*MW2^3*MZ2^6*CHq3[1, 1] - 3415320*MT2^5*MW2^3*MZ2^6*
      CHq3[1, 1] + 135324*MH2*MT2^3*MW2^4*MZ2^6*CHq3[1, 1] + 
     9328554*MT2^4*MW2^4*MZ2^6*CHq3[1, 1] + 999*MH2*MT2^2*MW2^5*MZ2^6*
      CHq3[1, 1] + 13633524*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] - 
     45846*MH2*MT2*MW2^6*MZ2^6*CHq3[1, 1] - 47076246*MT2^2*MW2^6*MZ2^6*
      CHq3[1, 1] + 11097*MH2*MW2^7*MZ2^6*CHq3[1, 1] + 
     34718544*MT2*MW2^7*MZ2^6*CHq3[1, 1] - 6891570*MW2^8*MZ2^6*CHq3[1, 1] - 
     6615*MH2*MT2^5*MW2*MZ2^7*CHq3[1, 1] + 2328480*MT2^6*MW2*MZ2^7*
      CHq3[1, 1] + 19845*MH2*MT2^4*MW2^2*MZ2^7*CHq3[1, 1] - 
     14653278*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] + 4482*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[1, 1] + 37300014*MT2^4*MW2^3*MZ2^7*CHq3[1, 1] - 
     48654*MH2*MT2^2*MW2^4*MZ2^7*CHq3[1, 1] - 54954216*MT2^3*MW2^4*MZ2^7*
      CHq3[1, 1] + 37557*MH2*MT2*MW2^5*MZ2^7*CHq3[1, 1] + 
     46754460*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] - 6615*MH2*MW2^6*MZ2^7*
      CHq3[1, 1] - 18480834*MT2*MW2^6*MZ2^7*CHq3[1, 1] + 
     1705374*MW2^7*MZ2^7*CHq3[1, 1] - 654885*MT2^6*MZ2^8*CHq3[1, 1] + 
     6282090*MT2^5*MW2*MZ2^8*CHq3[1, 1] - 6615*MH2*MT2^3*MW2^2*MZ2^8*
      CHq3[1, 1] - 16905915*MT2^4*MW2^2*MZ2^8*CHq3[1, 1] + 
     13230*MH2*MT2^2*MW2^3*MZ2^8*CHq3[1, 1] + 17242362*MT2^3*MW2^3*MZ2^8*
      CHq3[1, 1] - 6615*MH2*MT2*MW2^4*MZ2^8*CHq3[1, 1] - 
     3885111*MT2^2*MW2^4*MZ2^8*CHq3[1, 1] - 3776436*MT2*MW2^5*MZ2^8*
      CHq3[1, 1] + 1697895*MW2^6*MZ2^8*CHq3[1, 1] - 
     654885*MT2^5*MZ2^9*CHq3[1, 1] + 1964655*MT2^4*MW2*MZ2^9*CHq3[1, 1] + 
     1043010*MT2^3*MW2^2*MZ2^9*CHq3[1, 1] - 6015330*MT2^2*MW2^3*MZ2^9*
      CHq3[1, 1] + 4317435*MT2*MW2^4*MZ2^9*CHq3[1, 1] - 
     654885*MW2^5*MZ2^9*CHq3[1, 1] - 654885*MT2^3*MW2*MZ2^10*CHq3[1, 1] + 
     1309770*MT2^2*MW2^2*MZ2^10*CHq3[1, 1] - 654885*MT2*MW2^3*MZ2^10*
      CHq3[1, 1] + 565248*MT2^6*MW2^7*MZ2*Pi^2*CHq3[1, 1] - 
     3391488*MT2^5*MW2^8*MZ2*Pi^2*CHq3[1, 1] + 8478720*MT2^4*MW2^9*MZ2*Pi^2*
      CHq3[1, 1] - 11304960*MT2^3*MW2^10*MZ2*Pi^2*CHq3[1, 1] + 
     8478720*MT2^2*MW2^11*MZ2*Pi^2*CHq3[1, 1] - 3391488*MT2*MW2^12*MZ2*Pi^2*
      CHq3[1, 1] + 565248*MW2^13*MZ2*Pi^2*CHq3[1, 1] - 
     1608192*MT2^6*MW2^6*MZ2^2*Pi^2*CHq3[1, 1] + 10214400*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq3[1, 1] - 25818624*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[1, 1] + 
     33294336*MT2^3*MW2^9*MZ2^2*Pi^2*CHq3[1, 1] - 22992384*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHq3[1, 1] + 7953408*MT2*MW2^11*MZ2^2*Pi^2*CHq3[1, 1] - 
     1042944*MW2^12*MZ2^2*Pi^2*CHq3[1, 1] + 1753344*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq3[1, 1] - 12128256*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[1, 1] + 
     31124736*MT2^4*MW2^7*MZ2^3*Pi^2*CHq3[1, 1] - 37718016*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq3[1, 1] + 21953280*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[1, 1] - 
     5130240*MT2*MW2^10*MZ2^3*Pi^2*CHq3[1, 1] + 145152*MW2^11*MZ2^3*Pi^2*
      CHq3[1, 1] - 1417344*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[1, 1] + 
     10257408*MT2^5*MW2^5*MZ2^4*Pi^2*CHq3[1, 1] - 26520192*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq3[1, 1] + 30245376*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[1, 1] - 
     14537088*MT2^2*MW2^8*MZ2^4*Pi^2*CHq3[1, 1] + 1635840*MT2*MW2^9*MZ2^4*
      Pi^2*CHq3[1, 1] + 336000*MW2^10*MZ2^4*Pi^2*CHq3[1, 1] + 
     827136*MT2^6*MW2^3*MZ2^5*Pi^2*CHq3[1, 1] - 6380160*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq3[1, 1] + 16659072*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[1, 1] - 
     17624064*MT2^3*MW2^6*MZ2^5*Pi^2*CHq3[1, 1] + 6065664*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHq3[1, 1] + 1042560*MT2*MW2^8*MZ2^5*Pi^2*CHq3[1, 1] - 
     590208*MW2^9*MZ2^5*Pi^2*CHq3[1, 1] - 45432*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq3[1, 1] + 1099728*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[1, 1] - 
     3162888*MT2^4*MW2^4*MZ2^6*Pi^2*CHq3[1, 1] + 1145568*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHq3[1, 1] + 3807480*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[1, 1] - 
     3626160*MT2*MW2^7*MZ2^6*Pi^2*CHq3[1, 1] + 781704*MW2^8*MZ2^6*Pi^2*
      CHq3[1, 1] - 241620*MT2^6*MW2*MZ2^7*Pi^2*CHq3[1, 1] + 
     1404288*MT2^5*MW2^2*MZ2^7*Pi^2*CHq3[1, 1] - 3488004*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq3[1, 1] + 5568672*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[1, 1] - 
     5369436*MT2^2*MW2^5*MZ2^7*Pi^2*CHq3[1, 1] + 2413152*MT2*MW2^6*MZ2^7*Pi^2*
      CHq3[1, 1] - 287052*MW2^7*MZ2^7*Pi^2*CHq3[1, 1] + 
     79380*MT2^6*MZ2^8*Pi^2*CHq3[1, 1] - 717900*MT2^5*MW2*MZ2^8*Pi^2*
      CHq3[1, 1] + 1915560*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[1, 1] - 
     2116272*MT2^3*MW2^3*MZ2^8*Pi^2*CHq3[1, 1] + 798324*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq3[1, 1] + 203148*MT2*MW2^5*MZ2^8*Pi^2*CHq3[1, 1] - 
     162240*MW2^6*MZ2^8*Pi^2*CHq3[1, 1] + 79380*MT2^5*MZ2^9*Pi^2*CHq3[1, 1] - 
     238140*MT2^4*MW2*MZ2^9*Pi^2*CHq3[1, 1] - 82860*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq3[1, 1] + 642000*MT2^2*MW2^3*MZ2^9*Pi^2*CHq3[1, 1] - 
     479760*MT2*MW2^4*MZ2^9*Pi^2*CHq3[1, 1] + 79380*MW2^5*MZ2^9*Pi^2*
      CHq3[1, 1] + 79380*MT2^3*MW2*MZ2^10*Pi^2*CHq3[1, 1] - 
     158760*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[1, 1] + 79380*MT2*MW2^3*MZ2^10*Pi^2*
      CHq3[1, 1] - 811008*MT2^6*MW2^8*CHq3[2, 2] + 
     4866048*MT2^5*MW2^9*CHq3[2, 2] - 12165120*MT2^4*MW2^10*CHq3[2, 2] + 
     16220160*MT2^3*MW2^11*CHq3[2, 2] - 12165120*MT2^2*MW2^12*CHq3[2, 2] + 
     4866048*MT2*MW2^13*CHq3[2, 2] - 811008*MW2^14*CHq3[2, 2] - 
     6172416*MT2^6*MW2^7*MZ2*CHq3[2, 2] + 36223488*MT2^5*MW2^8*MZ2*
      CHq3[2, 2] - 90153216*MT2^4*MW2^9*MZ2*CHq3[2, 2] + 
     121826304*MT2^3*MW2^10*MZ2*CHq3[2, 2] - 94208256*MT2^2*MW2^11*MZ2*
      CHq3[2, 2] + 39467520*MT2*MW2^12*MZ2*CHq3[2, 2] - 
     6983424*MW2^13*MZ2*CHq3[2, 2] - 19008*MH2*MT2^6*MW2^5*MZ2^2*CHq3[2, 2] - 
     762048*MT2^7*MW2^5*MZ2^2*CHq3[2, 2] + 114048*MH2*MT2^5*MW2^6*MZ2^2*
      CHq3[2, 2] + 22110336*MT2^6*MW2^6*MZ2^2*CHq3[2, 2] - 
     285120*MH2*MT2^4*MW2^7*MZ2^2*CHq3[2, 2] - 122551488*MT2^5*MW2^7*MZ2^2*
      CHq3[2, 2] + 380160*MH2*MT2^3*MW2^8*MZ2^2*CHq3[2, 2] + 
     295429248*MT2^4*MW2^8*MZ2^2*CHq3[2, 2] - 285120*MH2*MT2^2*MW2^9*MZ2^2*
      CHq3[2, 2] - 372548160*MT2^3*MW2^9*MZ2^2*CHq3[2, 2] + 
     114048*MH2*MT2*MW2^10*MZ2^2*CHq3[2, 2] + 254120832*MT2^2*MW2^10*MZ2^2*
      CHq3[2, 2] - 19008*MH2*MW2^11*MZ2^2*CHq3[2, 2] - 
     86884416*MT2*MW2^11*MZ2^2*CHq3[2, 2] + 11085696*MW2^12*MZ2^2*
      CHq3[2, 2] + 29376*MH2*MT2^6*MW2^4*MZ2^3*CHq3[2, 2] + 
     1158624*MT2^7*MW2^4*MZ2^3*CHq3[2, 2] - 195264*MH2*MT2^5*MW2^5*MZ2^3*
      CHq3[2, 2] - 25610112*MT2^6*MW2^5*MZ2^3*CHq3[2, 2] + 
     497664*MH2*MT2^4*MW2^6*MZ2^3*CHq3[2, 2] + 144534816*MT2^5*MW2^6*MZ2^3*
      CHq3[2, 2] - 625536*MH2*MT2^3*MW2^7*MZ2^3*CHq3[2, 2] - 
     345242304*MT2^4*MW2^7*MZ2^3*CHq3[2, 2] + 402624*MH2*MT2^2*MW2^8*MZ2^3*
      CHq3[2, 2] + 401658912*MT2^3*MW2^8*MZ2^3*CHq3[2, 2] - 
     119232*MH2*MT2*MW2^9*MZ2^3*CHq3[2, 2] - 225222912*MT2^2*MW2^9*MZ2^3*
      CHq3[2, 2] + 10368*MH2*MW2^10*MZ2^3*CHq3[2, 2] + 
     49314528*MT2*MW2^10*MZ2^3*CHq3[2, 2] - 591552*MW2^11*MZ2^3*CHq3[2, 2] - 
     32400*MH2*MT2^6*MW2^3*MZ2^4*CHq3[2, 2] - 798984*MT2^7*MW2^3*MZ2^4*
      CHq3[2, 2] + 223776*MH2*MT2^5*MW2^4*MZ2^4*CHq3[2, 2] + 
     17890848*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] - 574128*MH2*MT2^4*MW2^5*MZ2^4*
      CHq3[2, 2] - 105091848*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] + 
     687744*MH2*MT2^3*MW2^6*MZ2^4*CHq3[2, 2] + 250776864*MT2^4*MW2^6*MZ2^4*
      CHq3[2, 2] - 389232*MH2*MT2^2*MW2^7*MZ2^4*CHq3[2, 2] - 
     266120856*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] + 87264*MH2*MT2*MW2^8*MZ2^4*
      CHq3[2, 2] + 110091744*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] - 
     3024*MH2*MW2^9*MZ2^4*CHq3[2, 2] - 941400*MT2*MW2^9*MZ2^4*CHq3[2, 2] - 
     5806368*MW2^10*MZ2^4*CHq3[2, 2] + 17712*MH2*MT2^6*MW2^2*MZ2^5*
      CHq3[2, 2] + 190512*MT2^7*MW2^2*MZ2^5*CHq3[2, 2] - 
     138672*MH2*MT2^5*MW2^3*MZ2^5*CHq3[2, 2] - 8116236*MT2^6*MW2^3*MZ2^5*
      CHq3[2, 2] + 362880*MH2*MT2^4*MW2^4*MZ2^5*CHq3[2, 2] + 
     54308016*MT2^5*MW2^4*MZ2^5*CHq3[2, 2] - 389664*MH2*MT2^3*MW2^5*MZ2^5*
      CHq3[2, 2] - 133132140*MT2^4*MW2^5*MZ2^5*CHq3[2, 2] + 
     142128*MH2*MT2^2*MW2^6*MZ2^5*CHq3[2, 2] + 129316176*MT2^3*MW2^6*MZ2^5*
      CHq3[2, 2] + 20304*MH2*MT2*MW2^7*MZ2^5*CHq3[2, 2] - 
     31277412*MT2^2*MW2^7*MZ2^5*CHq3[2, 2] - 14688*MH2*MW2^8*MZ2^5*
      CHq3[2, 2] - 17088048*MT2*MW2^8*MZ2^5*CHq3[2, 2] + 
     5799132*MW2^9*MZ2^5*CHq3[2, 2] - 6615*MH2*MT2^6*MW2*MZ2^6*CHq3[2, 2] - 
     24300*MT2^7*MW2*MZ2^6*CHq3[2, 2] + 57402*MH2*MT2^5*MW2^2*MZ2^6*
      CHq3[2, 2] - 273186*MT2^6*MW2^2*MZ2^6*CHq3[2, 2] - 
     152361*MH2*MT2^4*MW2^3*MZ2^6*CHq3[2, 2] - 3415320*MT2^5*MW2^3*MZ2^6*
      CHq3[2, 2] + 135324*MH2*MT2^3*MW2^4*MZ2^6*CHq3[2, 2] + 
     9328554*MT2^4*MW2^4*MZ2^6*CHq3[2, 2] + 999*MH2*MT2^2*MW2^5*MZ2^6*
      CHq3[2, 2] + 13633524*MT2^3*MW2^5*MZ2^6*CHq3[2, 2] - 
     45846*MH2*MT2*MW2^6*MZ2^6*CHq3[2, 2] - 47076246*MT2^2*MW2^6*MZ2^6*
      CHq3[2, 2] + 11097*MH2*MW2^7*MZ2^6*CHq3[2, 2] + 
     34718544*MT2*MW2^7*MZ2^6*CHq3[2, 2] - 6891570*MW2^8*MZ2^6*CHq3[2, 2] - 
     6615*MH2*MT2^5*MW2*MZ2^7*CHq3[2, 2] + 2328480*MT2^6*MW2*MZ2^7*
      CHq3[2, 2] + 19845*MH2*MT2^4*MW2^2*MZ2^7*CHq3[2, 2] - 
     14653278*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] + 4482*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[2, 2] + 37300014*MT2^4*MW2^3*MZ2^7*CHq3[2, 2] - 
     48654*MH2*MT2^2*MW2^4*MZ2^7*CHq3[2, 2] - 54954216*MT2^3*MW2^4*MZ2^7*
      CHq3[2, 2] + 37557*MH2*MT2*MW2^5*MZ2^7*CHq3[2, 2] + 
     46754460*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] - 6615*MH2*MW2^6*MZ2^7*
      CHq3[2, 2] - 18480834*MT2*MW2^6*MZ2^7*CHq3[2, 2] + 
     1705374*MW2^7*MZ2^7*CHq3[2, 2] - 654885*MT2^6*MZ2^8*CHq3[2, 2] + 
     6282090*MT2^5*MW2*MZ2^8*CHq3[2, 2] - 6615*MH2*MT2^3*MW2^2*MZ2^8*
      CHq3[2, 2] - 16905915*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] + 
     13230*MH2*MT2^2*MW2^3*MZ2^8*CHq3[2, 2] + 17242362*MT2^3*MW2^3*MZ2^8*
      CHq3[2, 2] - 6615*MH2*MT2*MW2^4*MZ2^8*CHq3[2, 2] - 
     3885111*MT2^2*MW2^4*MZ2^8*CHq3[2, 2] - 3776436*MT2*MW2^5*MZ2^8*
      CHq3[2, 2] + 1697895*MW2^6*MZ2^8*CHq3[2, 2] - 
     654885*MT2^5*MZ2^9*CHq3[2, 2] + 1964655*MT2^4*MW2*MZ2^9*CHq3[2, 2] + 
     1043010*MT2^3*MW2^2*MZ2^9*CHq3[2, 2] - 6015330*MT2^2*MW2^3*MZ2^9*
      CHq3[2, 2] + 4317435*MT2*MW2^4*MZ2^9*CHq3[2, 2] - 
     654885*MW2^5*MZ2^9*CHq3[2, 2] - 654885*MT2^3*MW2*MZ2^10*CHq3[2, 2] + 
     1309770*MT2^2*MW2^2*MZ2^10*CHq3[2, 2] - 654885*MT2*MW2^3*MZ2^10*
      CHq3[2, 2] + 565248*MT2^6*MW2^7*MZ2*Pi^2*CHq3[2, 2] - 
     3391488*MT2^5*MW2^8*MZ2*Pi^2*CHq3[2, 2] + 8478720*MT2^4*MW2^9*MZ2*Pi^2*
      CHq3[2, 2] - 11304960*MT2^3*MW2^10*MZ2*Pi^2*CHq3[2, 2] + 
     8478720*MT2^2*MW2^11*MZ2*Pi^2*CHq3[2, 2] - 3391488*MT2*MW2^12*MZ2*Pi^2*
      CHq3[2, 2] + 565248*MW2^13*MZ2*Pi^2*CHq3[2, 2] - 
     1608192*MT2^6*MW2^6*MZ2^2*Pi^2*CHq3[2, 2] + 10214400*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq3[2, 2] - 25818624*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[2, 2] + 
     33294336*MT2^3*MW2^9*MZ2^2*Pi^2*CHq3[2, 2] - 22992384*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHq3[2, 2] + 7953408*MT2*MW2^11*MZ2^2*Pi^2*CHq3[2, 2] - 
     1042944*MW2^12*MZ2^2*Pi^2*CHq3[2, 2] + 1753344*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq3[2, 2] - 12128256*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[2, 2] + 
     31124736*MT2^4*MW2^7*MZ2^3*Pi^2*CHq3[2, 2] - 37718016*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq3[2, 2] + 21953280*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[2, 2] - 
     5130240*MT2*MW2^10*MZ2^3*Pi^2*CHq3[2, 2] + 145152*MW2^11*MZ2^3*Pi^2*
      CHq3[2, 2] - 1417344*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[2, 2] + 
     10257408*MT2^5*MW2^5*MZ2^4*Pi^2*CHq3[2, 2] - 26520192*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq3[2, 2] + 30245376*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[2, 2] - 
     14537088*MT2^2*MW2^8*MZ2^4*Pi^2*CHq3[2, 2] + 1635840*MT2*MW2^9*MZ2^4*
      Pi^2*CHq3[2, 2] + 336000*MW2^10*MZ2^4*Pi^2*CHq3[2, 2] + 
     827136*MT2^6*MW2^3*MZ2^5*Pi^2*CHq3[2, 2] - 6380160*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq3[2, 2] + 16659072*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[2, 2] - 
     17624064*MT2^3*MW2^6*MZ2^5*Pi^2*CHq3[2, 2] + 6065664*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHq3[2, 2] + 1042560*MT2*MW2^8*MZ2^5*Pi^2*CHq3[2, 2] - 
     590208*MW2^9*MZ2^5*Pi^2*CHq3[2, 2] - 45432*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq3[2, 2] + 1099728*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[2, 2] - 
     3162888*MT2^4*MW2^4*MZ2^6*Pi^2*CHq3[2, 2] + 1145568*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHq3[2, 2] + 3807480*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[2, 2] - 
     3626160*MT2*MW2^7*MZ2^6*Pi^2*CHq3[2, 2] + 781704*MW2^8*MZ2^6*Pi^2*
      CHq3[2, 2] - 241620*MT2^6*MW2*MZ2^7*Pi^2*CHq3[2, 2] + 
     1404288*MT2^5*MW2^2*MZ2^7*Pi^2*CHq3[2, 2] - 3488004*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq3[2, 2] + 5568672*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[2, 2] - 
     5369436*MT2^2*MW2^5*MZ2^7*Pi^2*CHq3[2, 2] + 2413152*MT2*MW2^6*MZ2^7*Pi^2*
      CHq3[2, 2] - 287052*MW2^7*MZ2^7*Pi^2*CHq3[2, 2] + 
     79380*MT2^6*MZ2^8*Pi^2*CHq3[2, 2] - 717900*MT2^5*MW2*MZ2^8*Pi^2*
      CHq3[2, 2] + 1915560*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[2, 2] - 
     2116272*MT2^3*MW2^3*MZ2^8*Pi^2*CHq3[2, 2] + 798324*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq3[2, 2] + 203148*MT2*MW2^5*MZ2^8*Pi^2*CHq3[2, 2] - 
     162240*MW2^6*MZ2^8*Pi^2*CHq3[2, 2] + 79380*MT2^5*MZ2^9*Pi^2*CHq3[2, 2] - 
     238140*MT2^4*MW2*MZ2^9*Pi^2*CHq3[2, 2] - 82860*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq3[2, 2] + 642000*MT2^2*MW2^3*MZ2^9*Pi^2*CHq3[2, 2] - 
     479760*MT2*MW2^4*MZ2^9*Pi^2*CHq3[2, 2] + 79380*MW2^5*MZ2^9*Pi^2*
      CHq3[2, 2] + 79380*MT2^3*MW2*MZ2^10*Pi^2*CHq3[2, 2] - 
     158760*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[2, 2] + 79380*MT2*MW2^3*MZ2^10*Pi^2*
      CHq3[2, 2] + 2280960*MT2^7*MW2^6*MZ2*CHq3[3, 3] + 
     6099456*MT2^6*MW2^7*MZ2*CHq3[3, 3] - 86017536*MT2^5*MW2^8*MZ2*
      CHq3[3, 3] + 258762240*MT2^4*MW2^9*MZ2*CHq3[3, 3] - 
     376696320*MT2^3*MW2^10*MZ2*CHq3[3, 3] + 298298880*MT2^2*MW2^11*MZ2*
      CHq3[3, 3] - 124033536*MT2*MW2^12*MZ2*CHq3[3, 3] + 
     21305856*MW2^13*MZ2*CHq3[3, 3] + 63360*MH2*MT2^6*MW2^5*MZ2^2*
      CHq3[3, 3] - 3303936*MT2^7*MW2^5*MZ2^2*CHq3[3, 3] - 
     380160*MH2*MT2^5*MW2^6*MZ2^2*CHq3[3, 3] - 42756864*MT2^6*MW2^6*MZ2^2*
      CHq3[3, 3] + 950400*MH2*MT2^4*MW2^7*MZ2^2*CHq3[3, 3] + 
     352220160*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] - 1267200*MH2*MT2^3*MW2^8*MZ2^2*
      CHq3[3, 3] - 961498368*MT2^4*MW2^8*MZ2^2*CHq3[3, 3] + 
     950400*MH2*MT2^2*MW2^9*MZ2^2*CHq3[3, 3] + 1291525632*MT2^3*MW2^9*MZ2^2*
      CHq3[3, 3] - 380160*MH2*MT2*MW2^10*MZ2^2*CHq3[3, 3] - 
     917052672*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] + 63360*MH2*MW2^11*MZ2^2*
      CHq3[3, 3] + 324089856*MT2*MW2^11*MZ2^2*CHq3[3, 3] - 
     43223808*MW2^12*MZ2^2*CHq3[3, 3] - 104256*MH2*MT2^6*MW2^4*MZ2^3*
      CHq3[3, 3] - 540864*MT2^7*MW2^4*MZ2^3*CHq3[3, 3] + 
     688896*MH2*MT2^5*MW2^5*MZ2^3*CHq3[3, 3] + 46115520*MT2^6*MW2^5*MZ2^3*
      CHq3[3, 3] - 1753920*MH2*MT2^4*MW2^6*MZ2^3*CHq3[3, 3] - 
     336821568*MT2^5*MW2^6*MZ2^3*CHq3[3, 3] + 2211840*MH2*MT2^3*MW2^7*MZ2^3*
      CHq3[3, 3] + 876923712*MT2^4*MW2^7*MZ2^3*CHq3[3, 3] - 
     1437120*MH2*MT2^2*MW2^8*MZ2^3*CHq3[3, 3] - 1019175744*MT2^3*MW2^8*MZ2^3*
      CHq3[3, 3] + 435456*MH2*MT2*MW2^9*MZ2^3*CHq3[3, 3] + 
     504371520*MT2^2*MW2^9*MZ2^3*CHq3[3, 3] - 40896*MH2*MW2^10*MZ2^3*
      CHq3[3, 3] - 49230528*MT2*MW2^10*MZ2^3*CHq3[3, 3] - 
     21642048*MW2^11*MZ2^3*CHq3[3, 3] + 75024*MH2*MT2^6*MW2^3*MZ2^4*
      CHq3[3, 3] + 5726592*MT2^7*MW2^3*MZ2^4*CHq3[3, 3] - 
     554400*MH2*MT2^5*MW2^4*MZ2^4*CHq3[3, 3] + 21078144*MT2^6*MW2^4*MZ2^4*
      CHq3[3, 3] + 1438128*MH2*MT2^4*MW2^5*MZ2^4*CHq3[3, 3] - 
     205759488*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] - 1645632*MH2*MT2^3*MW2^6*MZ2^4*
      CHq3[3, 3] + 603444096*MT2^4*MW2^6*MZ2^4*CHq3[3, 3] + 
     790128*MH2*MT2^2*MW2^7*MZ2^4*CHq3[3, 3] - 1043071104*MT2^3*MW2^7*MZ2^4*
      CHq3[3, 3] - 74016*MH2*MT2*MW2^8*MZ2^4*CHq3[3, 3] + 
     1061215872*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] - 29232*MH2*MW2^9*MZ2^4*
      CHq3[3, 3] - 545084160*MT2*MW2^9*MZ2^4*CHq3[3, 3] + 
     102450048*MW2^10*MZ2^4*CHq3[3, 3] - 3744*MH2*MT2^6*MW2^2*MZ2^5*
      CHq3[3, 3] - 6011712*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] + 
     97488*MH2*MT2^5*MW2^3*MZ2^5*CHq3[3, 3] - 81264960*MT2^6*MW2^3*MZ2^5*
      CHq3[3, 3] - 281232*MH2*MT2^4*MW2^4*MZ2^5*CHq3[3, 3] + 
     687636864*MT2^5*MW2^4*MZ2^5*CHq3[3, 3] + 120672*MH2*MT2^3*MW2^5*MZ2^5*
      CHq3[3, 3] - 1889514432*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] + 
     302400*MH2*MT2^2*MW2^6*MZ2^5*CHq3[3, 3] + 2555323008*MT2^3*MW2^6*MZ2^5*
      CHq3[3, 3] - 306864*MH2*MT2*MW2^7*MZ2^5*CHq3[3, 3] - 
     1811110656*MT2^2*MW2^7*MZ2^5*CHq3[3, 3] + 71280*MH2*MW2^8*MZ2^5*
      CHq3[3, 3] + 609084096*MT2*MW2^8*MZ2^5*CHq3[3, 3] - 
     64142208*MW2^9*MZ2^5*CHq3[3, 3] - 18216*MH2*MT2^6*MW2*MZ2^6*CHq3[3, 3] + 
     2867832*MT2^7*MW2*MZ2^6*CHq3[3, 3] + 105552*MH2*MT2^5*MW2^2*MZ2^6*
      CHq3[3, 3] + 68149560*MT2^6*MW2^2*MZ2^6*CHq3[3, 3] - 
     262008*MH2*MT2^4*MW2^3*MZ2^6*CHq3[3, 3] - 609520248*MT2^5*MW2^3*MZ2^6*
      CHq3[3, 3] + 431856*MH2*MT2^3*MW2^4*MZ2^6*CHq3[3, 3] + 
     1673206056*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] - 430776*MH2*MT2^2*MW2^5*MZ2^6*
      CHq3[3, 3] - 1992269688*MT2^3*MW2^5*MZ2^6*CHq3[3, 3] + 
     195552*MH2*MT2*MW2^6*MZ2^6*CHq3[3, 3] + 1008428616*MT2^2*MW2^6*MZ2^6*
      CHq3[3, 3] - 21960*MH2*MW2^7*MZ2^6*CHq3[3, 3] - 
     117827208*MT2*MW2^7*MZ2^6*CHq3[3, 3] - 33034920*MW2^8*MZ2^6*CHq3[3, 3] + 
     9702*MH2*MT2^6*MZ2^7*CHq3[3, 3] - 546480*MT2^7*MZ2^7*CHq3[3, 3] - 
     76428*MH2*MT2^5*MW2*MZ2^7*CHq3[3, 3] - 25898556*MT2^6*MW2*MZ2^7*
      CHq3[3, 3] + 200178*MH2*MT2^4*MW2^2*MZ2^7*CHq3[3, 3] + 
     266387736*MT2^5*MW2^2*MZ2^7*CHq3[3, 3] - 234216*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[3, 3] - 741174516*MT2^4*MW2^3*MZ2^7*CHq3[3, 3] + 
     116586*MH2*MT2^2*MW2^4*MZ2^7*CHq3[3, 3] + 704230464*MT2^3*MW2^4*MZ2^7*
      CHq3[3, 3] - 7308*MH2*MT2*MW2^5*MZ2^7*CHq3[3, 3] - 
     57997956*MT2^2*MW2^5*MZ2^7*CHq3[3, 3] - 8514*MH2*MW2^6*MZ2^7*
      CHq3[3, 3] - 204076584*MT2*MW2^6*MZ2^7*CHq3[3, 3] + 
     59075892*MW2^7*MZ2^7*CHq3[3, 3] + 9702*MH2*MT2^5*MZ2^8*CHq3[3, 3] + 
     3682338*MT2^6*MZ2^8*CHq3[3, 3] - 29106*MH2*MT2^4*MW2*MZ2^8*CHq3[3, 3] - 
     55778736*MT2^5*MW2*MZ2^8*CHq3[3, 3] + 1188*MH2*MT2^3*MW2^2*MZ2^8*
      CHq3[3, 3] + 160891506*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] + 
     55836*MH2*MT2^2*MW2^3*MZ2^8*CHq3[3, 3] - 63224376*MT2^3*MW2^3*MZ2^8*
      CHq3[3, 3] - 47322*MH2*MT2*MW2^4*MZ2^8*CHq3[3, 3] - 
     178188978*MT2^2*MW2^4*MZ2^8*CHq3[3, 3] + 9702*MH2*MW2^5*MZ2^8*
      CHq3[3, 3] + 159983256*MT2*MW2^5*MZ2^8*CHq3[3, 3] - 
     27365010*MW2^6*MZ2^8*CHq3[3, 3] + 4228818*MT2^5*MZ2^9*CHq3[3, 3] + 
     9702*MH2*MT2^3*MW2*MZ2^9*CHq3[3, 3] - 13232934*MT2^4*MW2*MZ2^9*
      CHq3[3, 3] - 19404*MH2*MT2^2*MW2^2*MZ2^9*CHq3[3, 3] - 
     22494672*MT2^3*MW2^2*MZ2^9*CHq3[3, 3] + 9702*MH2*MT2*MW2^3*MZ2^9*
      CHq3[3, 3] + 71550252*MT2^2*MW2^3*MZ2^9*CHq3[3, 3] - 
     44280282*MT2*MW2^4*MZ2^9*CHq3[3, 3] + 4228818*MW2^5*MZ2^9*CHq3[3, 3] + 
     4228818*MT2^3*MW2*MZ2^10*CHq3[3, 3] - 8457636*MT2^2*MW2^2*MZ2^10*
      CHq3[3, 3] + 4228818*MT2*MW2^3*MZ2^10*CHq3[3, 3] - 
     2244608*MT2^6*MW2^7*MZ2*Pi^2*CHq3[3, 3] + 13467648*MT2^5*MW2^8*MZ2*Pi^2*
      CHq3[3, 3] - 33669120*MT2^4*MW2^9*MZ2*Pi^2*CHq3[3, 3] + 
     44892160*MT2^3*MW2^10*MZ2*Pi^2*CHq3[3, 3] - 33669120*MT2^2*MW2^11*MZ2*
      Pi^2*CHq3[3, 3] + 13467648*MT2*MW2^12*MZ2*Pi^2*CHq3[3, 3] - 
     2244608*MW2^13*MZ2*Pi^2*CHq3[3, 3] + 6579200*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHq3[3, 3] - 41719808*MT2^5*MW2^7*MZ2^2*Pi^2*CHq3[3, 3] + 
     105421824*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] - 136073216*MT2^3*MW2^9*
      MZ2^2*Pi^2*CHq3[3, 3] + 94198784*MT2^2*MW2^10*MZ2^2*Pi^2*CHq3[3, 3] - 
     32741376*MT2*MW2^11*MZ2^2*Pi^2*CHq3[3, 3] + 4334592*MW2^12*MZ2^2*Pi^2*
      CHq3[3, 3] - 3886080*MT2^6*MW2^5*MZ2^3*Pi^2*CHq3[3, 3] + 
     29895680*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] - 78028800*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHq3[3, 3] + 88635392*MT2^3*MW2^8*MZ2^3*Pi^2*CHq3[3, 3] - 
     40643584*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] + 1334272*MT2*MW2^10*MZ2^3*
      Pi^2*CHq3[3, 3] + 2693120*MW2^11*MZ2^3*Pi^2*CHq3[3, 3] - 
     7086464*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[3, 3] + 38632704*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHq3[3, 3] - 94638720*MT2^4*MW2^6*MZ2^4*Pi^2*CHq3[3, 3] + 
     140536320*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] - 127227520*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHq3[3, 3] + 60756224*MT2*MW2^9*MZ2^4*Pi^2*CHq3[3, 3] - 
     10972544*MW2^10*MZ2^4*Pi^2*CHq3[3, 3] + 13878080*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHq3[3, 3] - 90354944*MT2^5*MW2^4*MZ2^5*Pi^2*CHq3[3, 3] + 
     229430592*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] - 295620608*MT2^3*MW2^6*
      MZ2^5*Pi^2*CHq3[3, 3] + 201770432*MT2^2*MW2^7*MZ2^5*Pi^2*CHq3[3, 3] - 
     65895168*MT2*MW2^8*MZ2^5*Pi^2*CHq3[3, 3] + 6791616*MW2^9*MZ2^5*Pi^2*
      CHq3[3, 3] - 10204032*MT2^6*MW2^2*MZ2^6*Pi^2*CHq3[3, 3] + 
     75102272*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] - 194694720*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHq3[3, 3] + 224750336*MT2^3*MW2^5*MZ2^6*Pi^2*CHq3[3, 3] - 
     111131392*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] + 12503488*MT2*MW2^7*MZ2^6*
      Pi^2*CHq3[3, 3] + 3674048*MW2^8*MZ2^6*Pi^2*CHq3[3, 3] + 
     3650272*MT2^6*MW2*MZ2^7*Pi^2*CHq3[3, 3] - 32105664*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHq3[3, 3] + 85366176*MT2^4*MW2^3*MZ2^7*Pi^2*CHq3[3, 3] - 
     79535424*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] + 6589856*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHq3[3, 3] + 22588544*MT2*MW2^6*MZ2^7*Pi^2*CHq3[3, 3] - 
     6553760*MW2^7*MZ2^7*Pi^2*CHq3[3, 3] - 511408*MT2^6*MZ2^8*Pi^2*
      CHq3[3, 3] + 6718720*MT2^5*MW2*MZ2^8*Pi^2*CHq3[3, 3] - 
     18621936*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] + 7324672*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHq3[3, 3] + 20037488*MT2^2*MW2^4*MZ2^8*Pi^2*CHq3[3, 3] - 
     18086400*MT2*MW2^5*MZ2^8*Pi^2*CHq3[3, 3] + 3138864*MW2^6*MZ2^8*Pi^2*
      CHq3[3, 3] - 511408*MT2^5*MZ2^9*Pi^2*CHq3[3, 3] + 
     1534224*MT2^4*MW2*MZ2^9*Pi^2*CHq3[3, 3] + 2627456*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq3[3, 3] - 8323360*MT2^2*MW2^3*MZ2^9*Pi^2*CHq3[3, 3] + 
     5184496*MT2*MW2^4*MZ2^9*Pi^2*CHq3[3, 3] - 511408*MW2^5*MZ2^9*Pi^2*
      CHq3[3, 3] - 511408*MT2^3*MW2*MZ2^10*Pi^2*CHq3[3, 3] + 
     1022816*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[3, 3] - 511408*MT2*MW2^3*MZ2^10*
      Pi^2*CHq3[3, 3] + 1098240*MT2^6*MW2^7*MZ2*CHu[1, 1] - 
     6589440*MT2^5*MW2^8*MZ2*CHu[1, 1] + 16473600*MT2^4*MW2^9*MZ2*CHu[1, 1] - 
     21964800*MT2^3*MW2^10*MZ2*CHu[1, 1] + 16473600*MT2^2*MW2^11*MZ2*
      CHu[1, 1] - 6589440*MT2*MW2^12*MZ2*CHu[1, 1] + 
     1098240*MW2^13*MZ2*CHu[1, 1] + 12672*MH2*MT2^6*MW2^5*MZ2^2*CHu[1, 1] + 
     508032*MT2^7*MW2^5*MZ2^2*CHu[1, 1] - 76032*MH2*MT2^5*MW2^6*MZ2^2*
      CHu[1, 1] - 10384128*MT2^6*MW2^6*MZ2^2*CHu[1, 1] + 
     190080*MH2*MT2^4*MW2^7*MZ2^2*CHu[1, 1] + 52547712*MT2^5*MW2^7*MZ2^2*
      CHu[1, 1] - 253440*MH2*MT2^3*MW2^8*MZ2^2*CHu[1, 1] - 
     122561280*MT2^4*MW2^8*MZ2^2*CHu[1, 1] + 190080*MH2*MT2^2*MW2^9*MZ2^2*
      CHu[1, 1] + 154669440*MT2^3*MW2^9*MZ2^2*CHu[1, 1] - 
     76032*MH2*MT2*MW2^10*MZ2^2*CHu[1, 1] - 109024512*MT2^2*MW2^10*MZ2^2*
      CHu[1, 1] + 12672*MH2*MW2^11*MZ2^2*CHu[1, 1] + 
     40295808*MT2*MW2^11*MZ2^2*CHu[1, 1] - 6051072*MW2^12*MZ2^2*CHu[1, 1] - 
     32256*MH2*MT2^6*MW2^4*MZ2^3*CHu[1, 1] - 1280448*MT2^7*MW2^4*MZ2^3*
      CHu[1, 1] + 206208*MH2*MT2^5*MW2^5*MZ2^3*CHu[1, 1] + 
     22076928*MT2^6*MW2^5*MZ2^3*CHu[1, 1] - 521856*MH2*MT2^4*MW2^6*MZ2^3*
      CHu[1, 1] - 111166272*MT2^5*MW2^6*MZ2^3*CHu[1, 1] + 
     670464*MH2*MT2^3*MW2^7*MZ2^3*CHu[1, 1] + 255650688*MT2^4*MW2^7*MZ2^3*
      CHu[1, 1] - 458496*MH2*MT2^2*MW2^8*MZ2^3*CHu[1, 1] - 
     306937920*MT2^3*MW2^8*MZ2^3*CHu[1, 1] + 155520*MH2*MT2*MW2^9*MZ2^3*
      CHu[1, 1] + 195406080*MT2^2*MW2^9*MZ2^3*CHu[1, 1] - 
     19584*MH2*MW2^10*MZ2^3*CHu[1, 1] - 60268224*MT2*MW2^10*MZ2^3*CHu[1, 1] + 
     6519168*MW2^11*MZ2^3*CHu[1, 1] + 41184*MH2*MT2^6*MW2^3*MZ2^4*CHu[1, 1] + 
     1305072*MT2^7*MW2^3*MZ2^4*CHu[1, 1] - 279360*MH2*MT2^5*MW2^4*MZ2^4*
      CHu[1, 1] - 25611456*MT2^6*MW2^4*MZ2^4*CHu[1, 1] + 
     714528*MH2*MT2^4*MW2^5*MZ2^4*CHu[1, 1] + 136345968*MT2^5*MW2^5*MZ2^4*
      CHu[1, 1] - 875520*MH2*MT2^3*MW2^6*MZ2^4*CHu[1, 1] - 
     317298240*MT2^4*MW2^6*MZ2^4*CHu[1, 1] + 527904*MH2*MT2^2*MW2^7*MZ2^4*
      CHu[1, 1] + 366400464*MT2^3*MW2^7*MZ2^4*CHu[1, 1] - 
     137664*MH2*MT2*MW2^8*MZ2^4*CHu[1, 1] - 209120832*MT2^2*MW2^8*MZ2^4*
      CHu[1, 1] + 8928*MH2*MW2^9*MZ2^4*CHu[1, 1] + 50850000*MT2*MW2^9*MZ2^4*
      CHu[1, 1] - 2870976*MW2^10*MZ2^4*CHu[1, 1] - 33408*MH2*MT2^6*MW2^2*
      MZ2^5*CHu[1, 1] - 659664*MT2^7*MW2^2*MZ2^5*CHu[1, 1] + 
     241632*MH2*MT2^5*MW2^3*MZ2^5*CHu[1, 1] + 22583016*MT2^6*MW2^3*MZ2^5*
      CHu[1, 1] - 624672*MH2*MT2^4*MW2^4*MZ2^5*CHu[1, 1] - 
     134347152*MT2^5*MW2^4*MZ2^5*CHu[1, 1] + 718272*MH2*MT2^3*MW2^5*MZ2^5*
      CHu[1, 1] + 324446184*MT2^4*MW2^5*MZ2^5*CHu[1, 1] - 
     354240*MH2*MT2^2*MW2^6*MZ2^5*CHu[1, 1] - 371482224*MT2^3*MW2^6*MZ2^5*
      CHu[1, 1] + 44640*MH2*MT2*MW2^7*MZ2^5*CHu[1, 1] + 
     199172280*MT2^2*MW2^7*MZ2^5*CHu[1, 1] + 7776*MH2*MW2^8*MZ2^5*CHu[1, 1] - 
     40609584*MT2*MW2^8*MZ2^5*CHu[1, 1] + 897144*MW2^9*MZ2^5*CHu[1, 1] + 
     16218*MH2*MT2^6*MW2*MZ2^6*CHu[1, 1] + 143208*MT2^7*MW2*MZ2^6*CHu[1, 1] - 
     130716*MH2*MT2^5*MW2^2*MZ2^6*CHu[1, 1] - 13839012*MT2^6*MW2^2*MZ2^6*
      CHu[1, 1] + 343494*MH2*MT2^4*MW2^3*MZ2^6*CHu[1, 1] + 
     95389056*MT2^5*MW2^3*MZ2^6*CHu[1, 1] - 349992*MH2*MT2^3*MW2^4*MZ2^6*
      CHu[1, 1] - 239863356*MT2^4*MW2^4*MZ2^6*CHu[1, 1] + 
     94086*MH2*MT2^2*MW2^5*MZ2^6*CHu[1, 1] + 263207112*MT2^3*MW2^5*MZ2^6*
      CHu[1, 1] + 44100*MH2*MT2*MW2^6*MZ2^6*CHu[1, 1] - 
     114910572*MT2^2*MW2^6*MZ2^6*CHu[1, 1] - 17190*MH2*MW2^7*MZ2^6*
      CHu[1, 1] + 4778448*MT2*MW2^7*MZ2^6*CHu[1, 1] + 
     5095116*MW2^8*MZ2^6*CHu[1, 1] - 4410*MH2*MT2^6*MZ2^7*CHu[1, 1] - 
     16200*MT2^7*MZ2^7*CHu[1, 1] + 42678*MH2*MT2^5*MW2*MZ2^7*CHu[1, 1] + 
     4539804*MT2^6*MW2*MZ2^7*CHu[1, 1] - 114804*MH2*MT2^4*MW2^2*MZ2^7*
      CHu[1, 1] - 38763828*MT2^5*MW2^2*MZ2^7*CHu[1, 1] + 
     87228*MH2*MT2^3*MW2^3*MZ2^7*CHu[1, 1] + 101297016*MT2^4*MW2^3*MZ2^7*
      CHu[1, 1] + 33102*MH2*MT2^2*MW2^4*MZ2^7*CHu[1, 1] - 
     91735464*MT2^3*MW2^4*MZ2^7*CHu[1, 1] - 55602*MH2*MT2*MW2^5*MZ2^7*
      CHu[1, 1] + 3849372*MT2^2*MW2^5*MZ2^7*CHu[1, 1] + 
     11808*MH2*MW2^6*MZ2^7*CHu[1, 1] + 28896660*MT2*MW2^6*MZ2^7*CHu[1, 1] - 
     8067360*MW2^7*MZ2^7*CHu[1, 1] - 4410*MH2*MT2^5*MZ2^8*CHu[1, 1] - 
     463392*MT2^6*MZ2^8*CHu[1, 1] + 13230*MH2*MT2^4*MW2*MZ2^8*CHu[1, 1] + 
     7031148*MT2^5*MW2*MZ2^8*CHu[1, 1] + 7398*MH2*MT2^3*MW2^2*MZ2^8*
      CHu[1, 1] - 19469988*MT2^4*MW2^2*MZ2^8*CHu[1, 1] - 
     41256*MH2*MT2^2*MW2^3*MZ2^8*CHu[1, 1] + 4853172*MT2^3*MW2^3*MZ2^8*
      CHu[1, 1] + 29448*MH2*MT2*MW2^4*MZ2^8*CHu[1, 1] + 
     26744304*MT2^2*MW2^4*MZ2^8*CHu[1, 1] - 4410*MH2*MW2^5*MZ2^8*CHu[1, 1] - 
     22522176*MT2*MW2^5*MZ2^8*CHu[1, 1] + 3826932*MW2^6*MZ2^8*CHu[1, 1] - 
     447192*MT2^5*MZ2^9*CHu[1, 1] - 4410*MH2*MT2^3*MW2*MZ2^9*CHu[1, 1] + 
     1325376*MT2^4*MW2*MZ2^9*CHu[1, 1] + 8820*MH2*MT2^2*MW2^2*MZ2^9*
      CHu[1, 1] + 3437412*MT2^3*MW2^2*MZ2^9*CHu[1, 1] - 
     4410*MH2*MT2*MW2^3*MZ2^9*CHu[1, 1] - 9484104*MT2^2*MW2^3*MZ2^9*
      CHu[1, 1] + 5615700*MT2*MW2^4*MZ2^9*CHu[1, 1] - 
     447192*MW2^5*MZ2^9*CHu[1, 1] - 447192*MT2^3*MW2*MZ2^10*CHu[1, 1] + 
     894384*MT2^2*MW2^2*MZ2^10*CHu[1, 1] - 447192*MT2*MW2^3*MZ2^10*
      CHu[1, 1] - 286720*MT2^6*MW2^7*MZ2*Pi^2*CHu[1, 1] + 
     1720320*MT2^5*MW2^8*MZ2*Pi^2*CHu[1, 1] - 4300800*MT2^4*MW2^9*MZ2*Pi^2*
      CHu[1, 1] + 5734400*MT2^3*MW2^10*MZ2*Pi^2*CHu[1, 1] - 
     4300800*MT2^2*MW2^11*MZ2*Pi^2*CHu[1, 1] + 1720320*MT2*MW2^12*MZ2*Pi^2*
      CHu[1, 1] - 286720*MW2^13*MZ2*Pi^2*CHu[1, 1] + 
     1039360*MT2^6*MW2^6*MZ2^2*Pi^2*CHu[1, 1] - 6522880*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHu[1, 1] + 16450560*MT2^4*MW2^8*MZ2^2*Pi^2*CHu[1, 1] - 
     21360640*MT2^3*MW2^9*MZ2^2*Pi^2*CHu[1, 1] + 15016960*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHu[1, 1] - 5376000*MT2*MW2^11*MZ2^2*Pi^2*CHu[1, 1] + 
     752640*MW2^12*MZ2^2*Pi^2*CHu[1, 1] - 1703424*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHu[1, 1] + 11259904*MT2^5*MW2^6*MZ2^3*Pi^2*CHu[1, 1] - 
     28669440*MT2^4*MW2^7*MZ2^3*Pi^2*CHu[1, 1] + 35860480*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHu[1, 1] - 22899200*MT2^2*MW2^9*MZ2^3*Pi^2*CHu[1, 1] + 
     6815744*MT2*MW2^10*MZ2^3*Pi^2*CHu[1, 1] - 664064*MW2^11*MZ2^3*Pi^2*
      CHu[1, 1] + 1987328*MT2^6*MW2^4*MZ2^4*Pi^2*CHu[1, 1] - 
     13627392*MT2^5*MW2^5*MZ2^4*Pi^2*CHu[1, 1] + 34920192*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHu[1, 1] - 42114048*MT2^3*MW2^7*MZ2^4*Pi^2*CHu[1, 1] + 
     24324352*MT2^2*MW2^8*MZ2^4*Pi^2*CHu[1, 1] - 5774336*MT2*MW2^9*MZ2^4*Pi^2*
      CHu[1, 1] + 283904*MW2^10*MZ2^4*Pi^2*CHu[1, 1] - 
     1988480*MT2^6*MW2^3*MZ2^5*Pi^2*CHu[1, 1] + 13918208*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHu[1, 1] - 35789184*MT2^4*MW2^5*MZ2^5*Pi^2*CHu[1, 1] + 
     42040832*MT2^3*MW2^6*MZ2^5*Pi^2*CHu[1, 1] - 22445696*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHu[1, 1] + 4265472*MT2*MW2^8*MZ2^5*Pi^2*CHu[1, 1] - 
     1152*MW2^9*MZ2^5*Pi^2*CHu[1, 1] + 1378128*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHu[1, 1] - 10257248*MT2^5*MW2^3*MZ2^6*Pi^2*CHu[1, 1] + 
     26637360*MT2^4*MW2^4*MZ2^6*Pi^2*CHu[1, 1] - 29552192*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHu[1, 1] + 12720304*MT2^2*MW2^6*MZ2^6*Pi^2*CHu[1, 1] - 
     316000*MT2*MW2^7*MZ2^6*Pi^2*CHu[1, 1] - 610352*MW2^8*MZ2^6*Pi^2*
      CHu[1, 1] - 481288*MT2^6*MW2*MZ2^7*Pi^2*CHu[1, 1] + 
     4265856*MT2^5*MW2^2*MZ2^7*Pi^2*CHu[1, 1] - 11353704*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHu[1, 1] + 10393536*MT2^3*MW2^4*MZ2^7*Pi^2*CHu[1, 1] - 
     486104*MT2^2*MW2^5*MZ2^7*Pi^2*CHu[1, 1] - 3235136*MT2*MW2^6*MZ2^7*Pi^2*
      CHu[1, 1] + 896840*MW2^7*MZ2^7*Pi^2*CHu[1, 1] + 
     55096*MT2^6*MZ2^8*Pi^2*CHu[1, 1] - 811864*MT2^5*MW2*MZ2^8*Pi^2*
      CHu[1, 1] + 2270304*MT2^4*MW2^2*MZ2^8*Pi^2*CHu[1, 1] - 
     686368*MT2^3*MW2^3*MZ2^8*Pi^2*CHu[1, 1] - 2892392*MT2^2*MW2^4*MZ2^8*Pi^2*
      CHu[1, 1] + 2491416*MT2*MW2^5*MZ2^8*Pi^2*CHu[1, 1] - 
     426192*MW2^6*MZ2^8*Pi^2*CHu[1, 1] + 55096*MT2^5*MZ2^9*Pi^2*CHu[1, 1] - 
     165288*MT2^4*MW2*MZ2^9*Pi^2*CHu[1, 1] - 371096*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHu[1, 1] + 1072768*MT2^2*MW2^3*MZ2^9*Pi^2*CHu[1, 1] - 
     646576*MT2*MW2^4*MZ2^9*Pi^2*CHu[1, 1] + 55096*MW2^5*MZ2^9*Pi^2*
      CHu[1, 1] + 55096*MT2^3*MW2*MZ2^10*Pi^2*CHu[1, 1] - 
     110192*MT2^2*MW2^2*MZ2^10*Pi^2*CHu[1, 1] + 55096*MT2*MW2^3*MZ2^10*Pi^2*
      CHu[1, 1] + 1098240*MT2^6*MW2^7*MZ2*CHu[2, 2] - 
     6589440*MT2^5*MW2^8*MZ2*CHu[2, 2] + 16473600*MT2^4*MW2^9*MZ2*CHu[2, 2] - 
     21964800*MT2^3*MW2^10*MZ2*CHu[2, 2] + 16473600*MT2^2*MW2^11*MZ2*
      CHu[2, 2] - 6589440*MT2*MW2^12*MZ2*CHu[2, 2] + 
     1098240*MW2^13*MZ2*CHu[2, 2] + 12672*MH2*MT2^6*MW2^5*MZ2^2*CHu[2, 2] + 
     508032*MT2^7*MW2^5*MZ2^2*CHu[2, 2] - 76032*MH2*MT2^5*MW2^6*MZ2^2*
      CHu[2, 2] - 10384128*MT2^6*MW2^6*MZ2^2*CHu[2, 2] + 
     190080*MH2*MT2^4*MW2^7*MZ2^2*CHu[2, 2] + 52547712*MT2^5*MW2^7*MZ2^2*
      CHu[2, 2] - 253440*MH2*MT2^3*MW2^8*MZ2^2*CHu[2, 2] - 
     122561280*MT2^4*MW2^8*MZ2^2*CHu[2, 2] + 190080*MH2*MT2^2*MW2^9*MZ2^2*
      CHu[2, 2] + 154669440*MT2^3*MW2^9*MZ2^2*CHu[2, 2] - 
     76032*MH2*MT2*MW2^10*MZ2^2*CHu[2, 2] - 109024512*MT2^2*MW2^10*MZ2^2*
      CHu[2, 2] + 12672*MH2*MW2^11*MZ2^2*CHu[2, 2] + 
     40295808*MT2*MW2^11*MZ2^2*CHu[2, 2] - 6051072*MW2^12*MZ2^2*CHu[2, 2] - 
     32256*MH2*MT2^6*MW2^4*MZ2^3*CHu[2, 2] - 1280448*MT2^7*MW2^4*MZ2^3*
      CHu[2, 2] + 206208*MH2*MT2^5*MW2^5*MZ2^3*CHu[2, 2] + 
     22076928*MT2^6*MW2^5*MZ2^3*CHu[2, 2] - 521856*MH2*MT2^4*MW2^6*MZ2^3*
      CHu[2, 2] - 111166272*MT2^5*MW2^6*MZ2^3*CHu[2, 2] + 
     670464*MH2*MT2^3*MW2^7*MZ2^3*CHu[2, 2] + 255650688*MT2^4*MW2^7*MZ2^3*
      CHu[2, 2] - 458496*MH2*MT2^2*MW2^8*MZ2^3*CHu[2, 2] - 
     306937920*MT2^3*MW2^8*MZ2^3*CHu[2, 2] + 155520*MH2*MT2*MW2^9*MZ2^3*
      CHu[2, 2] + 195406080*MT2^2*MW2^9*MZ2^3*CHu[2, 2] - 
     19584*MH2*MW2^10*MZ2^3*CHu[2, 2] - 60268224*MT2*MW2^10*MZ2^3*CHu[2, 2] + 
     6519168*MW2^11*MZ2^3*CHu[2, 2] + 41184*MH2*MT2^6*MW2^3*MZ2^4*CHu[2, 2] + 
     1305072*MT2^7*MW2^3*MZ2^4*CHu[2, 2] - 279360*MH2*MT2^5*MW2^4*MZ2^4*
      CHu[2, 2] - 25611456*MT2^6*MW2^4*MZ2^4*CHu[2, 2] + 
     714528*MH2*MT2^4*MW2^5*MZ2^4*CHu[2, 2] + 136345968*MT2^5*MW2^5*MZ2^4*
      CHu[2, 2] - 875520*MH2*MT2^3*MW2^6*MZ2^4*CHu[2, 2] - 
     317298240*MT2^4*MW2^6*MZ2^4*CHu[2, 2] + 527904*MH2*MT2^2*MW2^7*MZ2^4*
      CHu[2, 2] + 366400464*MT2^3*MW2^7*MZ2^4*CHu[2, 2] - 
     137664*MH2*MT2*MW2^8*MZ2^4*CHu[2, 2] - 209120832*MT2^2*MW2^8*MZ2^4*
      CHu[2, 2] + 8928*MH2*MW2^9*MZ2^4*CHu[2, 2] + 50850000*MT2*MW2^9*MZ2^4*
      CHu[2, 2] - 2870976*MW2^10*MZ2^4*CHu[2, 2] - 33408*MH2*MT2^6*MW2^2*
      MZ2^5*CHu[2, 2] - 659664*MT2^7*MW2^2*MZ2^5*CHu[2, 2] + 
     241632*MH2*MT2^5*MW2^3*MZ2^5*CHu[2, 2] + 22583016*MT2^6*MW2^3*MZ2^5*
      CHu[2, 2] - 624672*MH2*MT2^4*MW2^4*MZ2^5*CHu[2, 2] - 
     134347152*MT2^5*MW2^4*MZ2^5*CHu[2, 2] + 718272*MH2*MT2^3*MW2^5*MZ2^5*
      CHu[2, 2] + 324446184*MT2^4*MW2^5*MZ2^5*CHu[2, 2] - 
     354240*MH2*MT2^2*MW2^6*MZ2^5*CHu[2, 2] - 371482224*MT2^3*MW2^6*MZ2^5*
      CHu[2, 2] + 44640*MH2*MT2*MW2^7*MZ2^5*CHu[2, 2] + 
     199172280*MT2^2*MW2^7*MZ2^5*CHu[2, 2] + 7776*MH2*MW2^8*MZ2^5*CHu[2, 2] - 
     40609584*MT2*MW2^8*MZ2^5*CHu[2, 2] + 897144*MW2^9*MZ2^5*CHu[2, 2] + 
     16218*MH2*MT2^6*MW2*MZ2^6*CHu[2, 2] + 143208*MT2^7*MW2*MZ2^6*CHu[2, 2] - 
     130716*MH2*MT2^5*MW2^2*MZ2^6*CHu[2, 2] - 13839012*MT2^6*MW2^2*MZ2^6*
      CHu[2, 2] + 343494*MH2*MT2^4*MW2^3*MZ2^6*CHu[2, 2] + 
     95389056*MT2^5*MW2^3*MZ2^6*CHu[2, 2] - 349992*MH2*MT2^3*MW2^4*MZ2^6*
      CHu[2, 2] - 239863356*MT2^4*MW2^4*MZ2^6*CHu[2, 2] + 
     94086*MH2*MT2^2*MW2^5*MZ2^6*CHu[2, 2] + 263207112*MT2^3*MW2^5*MZ2^6*
      CHu[2, 2] + 44100*MH2*MT2*MW2^6*MZ2^6*CHu[2, 2] - 
     114910572*MT2^2*MW2^6*MZ2^6*CHu[2, 2] - 17190*MH2*MW2^7*MZ2^6*
      CHu[2, 2] + 4778448*MT2*MW2^7*MZ2^6*CHu[2, 2] + 
     5095116*MW2^8*MZ2^6*CHu[2, 2] - 4410*MH2*MT2^6*MZ2^7*CHu[2, 2] - 
     16200*MT2^7*MZ2^7*CHu[2, 2] + 42678*MH2*MT2^5*MW2*MZ2^7*CHu[2, 2] + 
     4539804*MT2^6*MW2*MZ2^7*CHu[2, 2] - 114804*MH2*MT2^4*MW2^2*MZ2^7*
      CHu[2, 2] - 38763828*MT2^5*MW2^2*MZ2^7*CHu[2, 2] + 
     87228*MH2*MT2^3*MW2^3*MZ2^7*CHu[2, 2] + 101297016*MT2^4*MW2^3*MZ2^7*
      CHu[2, 2] + 33102*MH2*MT2^2*MW2^4*MZ2^7*CHu[2, 2] - 
     91735464*MT2^3*MW2^4*MZ2^7*CHu[2, 2] - 55602*MH2*MT2*MW2^5*MZ2^7*
      CHu[2, 2] + 3849372*MT2^2*MW2^5*MZ2^7*CHu[2, 2] + 
     11808*MH2*MW2^6*MZ2^7*CHu[2, 2] + 28896660*MT2*MW2^6*MZ2^7*CHu[2, 2] - 
     8067360*MW2^7*MZ2^7*CHu[2, 2] - 4410*MH2*MT2^5*MZ2^8*CHu[2, 2] - 
     463392*MT2^6*MZ2^8*CHu[2, 2] + 13230*MH2*MT2^4*MW2*MZ2^8*CHu[2, 2] + 
     7031148*MT2^5*MW2*MZ2^8*CHu[2, 2] + 7398*MH2*MT2^3*MW2^2*MZ2^8*
      CHu[2, 2] - 19469988*MT2^4*MW2^2*MZ2^8*CHu[2, 2] - 
     41256*MH2*MT2^2*MW2^3*MZ2^8*CHu[2, 2] + 4853172*MT2^3*MW2^3*MZ2^8*
      CHu[2, 2] + 29448*MH2*MT2*MW2^4*MZ2^8*CHu[2, 2] + 
     26744304*MT2^2*MW2^4*MZ2^8*CHu[2, 2] - 4410*MH2*MW2^5*MZ2^8*CHu[2, 2] - 
     22522176*MT2*MW2^5*MZ2^8*CHu[2, 2] + 3826932*MW2^6*MZ2^8*CHu[2, 2] - 
     447192*MT2^5*MZ2^9*CHu[2, 2] - 4410*MH2*MT2^3*MW2*MZ2^9*CHu[2, 2] + 
     1325376*MT2^4*MW2*MZ2^9*CHu[2, 2] + 8820*MH2*MT2^2*MW2^2*MZ2^9*
      CHu[2, 2] + 3437412*MT2^3*MW2^2*MZ2^9*CHu[2, 2] - 
     4410*MH2*MT2*MW2^3*MZ2^9*CHu[2, 2] - 9484104*MT2^2*MW2^3*MZ2^9*
      CHu[2, 2] + 5615700*MT2*MW2^4*MZ2^9*CHu[2, 2] - 
     447192*MW2^5*MZ2^9*CHu[2, 2] - 447192*MT2^3*MW2*MZ2^10*CHu[2, 2] + 
     894384*MT2^2*MW2^2*MZ2^10*CHu[2, 2] - 447192*MT2*MW2^3*MZ2^10*
      CHu[2, 2] - 286720*MT2^6*MW2^7*MZ2*Pi^2*CHu[2, 2] + 
     1720320*MT2^5*MW2^8*MZ2*Pi^2*CHu[2, 2] - 4300800*MT2^4*MW2^9*MZ2*Pi^2*
      CHu[2, 2] + 5734400*MT2^3*MW2^10*MZ2*Pi^2*CHu[2, 2] - 
     4300800*MT2^2*MW2^11*MZ2*Pi^2*CHu[2, 2] + 1720320*MT2*MW2^12*MZ2*Pi^2*
      CHu[2, 2] - 286720*MW2^13*MZ2*Pi^2*CHu[2, 2] + 
     1039360*MT2^6*MW2^6*MZ2^2*Pi^2*CHu[2, 2] - 6522880*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHu[2, 2] + 16450560*MT2^4*MW2^8*MZ2^2*Pi^2*CHu[2, 2] - 
     21360640*MT2^3*MW2^9*MZ2^2*Pi^2*CHu[2, 2] + 15016960*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHu[2, 2] - 5376000*MT2*MW2^11*MZ2^2*Pi^2*CHu[2, 2] + 
     752640*MW2^12*MZ2^2*Pi^2*CHu[2, 2] - 1703424*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHu[2, 2] + 11259904*MT2^5*MW2^6*MZ2^3*Pi^2*CHu[2, 2] - 
     28669440*MT2^4*MW2^7*MZ2^3*Pi^2*CHu[2, 2] + 35860480*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHu[2, 2] - 22899200*MT2^2*MW2^9*MZ2^3*Pi^2*CHu[2, 2] + 
     6815744*MT2*MW2^10*MZ2^3*Pi^2*CHu[2, 2] - 664064*MW2^11*MZ2^3*Pi^2*
      CHu[2, 2] + 1987328*MT2^6*MW2^4*MZ2^4*Pi^2*CHu[2, 2] - 
     13627392*MT2^5*MW2^5*MZ2^4*Pi^2*CHu[2, 2] + 34920192*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHu[2, 2] - 42114048*MT2^3*MW2^7*MZ2^4*Pi^2*CHu[2, 2] + 
     24324352*MT2^2*MW2^8*MZ2^4*Pi^2*CHu[2, 2] - 5774336*MT2*MW2^9*MZ2^4*Pi^2*
      CHu[2, 2] + 283904*MW2^10*MZ2^4*Pi^2*CHu[2, 2] - 
     1988480*MT2^6*MW2^3*MZ2^5*Pi^2*CHu[2, 2] + 13918208*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHu[2, 2] - 35789184*MT2^4*MW2^5*MZ2^5*Pi^2*CHu[2, 2] + 
     42040832*MT2^3*MW2^6*MZ2^5*Pi^2*CHu[2, 2] - 22445696*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHu[2, 2] + 4265472*MT2*MW2^8*MZ2^5*Pi^2*CHu[2, 2] - 
     1152*MW2^9*MZ2^5*Pi^2*CHu[2, 2] + 1378128*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHu[2, 2] - 10257248*MT2^5*MW2^3*MZ2^6*Pi^2*CHu[2, 2] + 
     26637360*MT2^4*MW2^4*MZ2^6*Pi^2*CHu[2, 2] - 29552192*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHu[2, 2] + 12720304*MT2^2*MW2^6*MZ2^6*Pi^2*CHu[2, 2] - 
     316000*MT2*MW2^7*MZ2^6*Pi^2*CHu[2, 2] - 610352*MW2^8*MZ2^6*Pi^2*
      CHu[2, 2] - 481288*MT2^6*MW2*MZ2^7*Pi^2*CHu[2, 2] + 
     4265856*MT2^5*MW2^2*MZ2^7*Pi^2*CHu[2, 2] - 11353704*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHu[2, 2] + 10393536*MT2^3*MW2^4*MZ2^7*Pi^2*CHu[2, 2] - 
     486104*MT2^2*MW2^5*MZ2^7*Pi^2*CHu[2, 2] - 3235136*MT2*MW2^6*MZ2^7*Pi^2*
      CHu[2, 2] + 896840*MW2^7*MZ2^7*Pi^2*CHu[2, 2] + 
     55096*MT2^6*MZ2^8*Pi^2*CHu[2, 2] - 811864*MT2^5*MW2*MZ2^8*Pi^2*
      CHu[2, 2] + 2270304*MT2^4*MW2^2*MZ2^8*Pi^2*CHu[2, 2] - 
     686368*MT2^3*MW2^3*MZ2^8*Pi^2*CHu[2, 2] - 2892392*MT2^2*MW2^4*MZ2^8*Pi^2*
      CHu[2, 2] + 2491416*MT2*MW2^5*MZ2^8*Pi^2*CHu[2, 2] - 
     426192*MW2^6*MZ2^8*Pi^2*CHu[2, 2] + 55096*MT2^5*MZ2^9*Pi^2*CHu[2, 2] - 
     165288*MT2^4*MW2*MZ2^9*Pi^2*CHu[2, 2] - 371096*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHu[2, 2] + 1072768*MT2^2*MW2^3*MZ2^9*Pi^2*CHu[2, 2] - 
     646576*MT2*MW2^4*MZ2^9*Pi^2*CHu[2, 2] + 55096*MW2^5*MZ2^9*Pi^2*
      CHu[2, 2] + 55096*MT2^3*MW2*MZ2^10*Pi^2*CHu[2, 2] - 
     110192*MT2^2*MW2^2*MZ2^10*Pi^2*CHu[2, 2] + 55096*MT2*MW2^3*MZ2^10*Pi^2*
      CHu[2, 2] - 380160*MT2^7*MW2^5*MZ2^2*CHu[3, 3] + 
     2280960*MT2^6*MW2^6*MZ2^2*CHu[3, 3] - 5702400*MT2^5*MW2^7*MZ2^2*
      CHu[3, 3] + 7603200*MT2^4*MW2^8*MZ2^2*CHu[3, 3] - 
     5702400*MT2^3*MW2^9*MZ2^2*CHu[3, 3] + 2280960*MT2^2*MW2^10*MZ2^2*
      CHu[3, 3] - 380160*MT2*MW2^11*MZ2^2*CHu[3, 3] + 
     625536*MT2^7*MW2^4*MZ2^3*CHu[3, 3] - 4133376*MT2^6*MW2^5*MZ2^3*
      CHu[3, 3] + 10523520*MT2^5*MW2^6*MZ2^3*CHu[3, 3] - 
     13271040*MT2^4*MW2^7*MZ2^3*CHu[3, 3] + 8622720*MT2^3*MW2^8*MZ2^3*
      CHu[3, 3] - 2612736*MT2^2*MW2^9*MZ2^3*CHu[3, 3] + 
     245376*MT2*MW2^10*MZ2^3*CHu[3, 3] - 450144*MT2^7*MW2^3*MZ2^4*CHu[3, 3] + 
     3326400*MT2^6*MW2^4*MZ2^4*CHu[3, 3] - 8628768*MT2^5*MW2^5*MZ2^4*
      CHu[3, 3] + 9873792*MT2^4*MW2^6*MZ2^4*CHu[3, 3] - 
     4740768*MT2^3*MW2^7*MZ2^4*CHu[3, 3] + 444096*MT2^2*MW2^8*MZ2^4*
      CHu[3, 3] + 175392*MT2*MW2^9*MZ2^4*CHu[3, 3] + 
     22464*MT2^7*MW2^2*MZ2^5*CHu[3, 3] - 584928*MT2^6*MW2^3*MZ2^5*CHu[3, 3] + 
     1687392*MT2^5*MW2^4*MZ2^5*CHu[3, 3] - 724032*MT2^4*MW2^5*MZ2^5*
      CHu[3, 3] - 1814400*MT2^3*MW2^6*MZ2^5*CHu[3, 3] + 
     1841184*MT2^2*MW2^7*MZ2^5*CHu[3, 3] - 427680*MT2*MW2^8*MZ2^5*CHu[3, 3] + 
     109296*MT2^7*MW2*MZ2^6*CHu[3, 3] - 633312*MT2^6*MW2^2*MZ2^6*CHu[3, 3] + 
     1572048*MT2^5*MW2^3*MZ2^6*CHu[3, 3] - 2591136*MT2^4*MW2^4*MZ2^6*
      CHu[3, 3] + 2584656*MT2^3*MW2^5*MZ2^6*CHu[3, 3] - 
     1173312*MT2^2*MW2^6*MZ2^6*CHu[3, 3] + 131760*MT2*MW2^7*MZ2^6*CHu[3, 3] - 
     58212*MT2^7*MZ2^7*CHu[3, 3] + 458568*MT2^6*MW2*MZ2^7*CHu[3, 3] - 
     1201068*MT2^5*MW2^2*MZ2^7*CHu[3, 3] + 1405296*MT2^4*MW2^3*MZ2^7*
      CHu[3, 3] - 699516*MT2^3*MW2^4*MZ2^7*CHu[3, 3] + 
     43848*MT2^2*MW2^5*MZ2^7*CHu[3, 3] + 51084*MT2*MW2^6*MZ2^7*CHu[3, 3] - 
     58212*MT2^6*MZ2^8*CHu[3, 3] + 174636*MT2^5*MW2*MZ2^8*CHu[3, 3] - 
     7128*MT2^4*MW2^2*MZ2^8*CHu[3, 3] - 335016*MT2^3*MW2^3*MZ2^8*CHu[3, 3] + 
     283932*MT2^2*MW2^4*MZ2^8*CHu[3, 3] - 58212*MT2*MW2^5*MZ2^8*CHu[3, 3] - 
     58212*MT2^4*MW2*MZ2^9*CHu[3, 3] + 116424*MT2^3*MW2^2*MZ2^9*CHu[3, 3] - 
     58212*MT2^2*MW2^3*MZ2^9*CHu[3, 3])/(72*(MT2 - MW2)^2*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(16896*MH2*MT2^7*MW2^9*CHd[1, 1] - 
      118272*MH2*MT2^6*MW2^10*CHd[1, 1] - 16896*MT2^7*MW2^10*CHd[1, 1] + 
      354816*MH2*MT2^5*MW2^11*CHd[1, 1] + 118272*MT2^6*MW2^11*CHd[1, 1] - 
      591360*MH2*MT2^4*MW2^12*CHd[1, 1] - 354816*MT2^5*MW2^12*CHd[1, 1] + 
      591360*MH2*MT2^3*MW2^13*CHd[1, 1] + 591360*MT2^4*MW2^13*CHd[1, 1] - 
      354816*MH2*MT2^2*MW2^14*CHd[1, 1] - 591360*MT2^3*MW2^14*CHd[1, 1] + 
      118272*MH2*MT2*MW2^15*CHd[1, 1] + 354816*MT2^2*MW2^15*CHd[1, 1] - 
      16896*MH2*MW2^16*CHd[1, 1] - 118272*MT2*MW2^16*CHd[1, 1] + 
      16896*MW2^17*CHd[1, 1] - 3456*MH2*MT2^8*MW2^7*MZ2*CHd[1, 1] - 
      22912*MH2*MT2^7*MW2^8*MZ2*CHd[1, 1] + 3456*MT2^8*MW2^8*MZ2*CHd[1, 1] + 
      274048*MH2*MT2^6*MW2^9*MZ2*CHd[1, 1] + 22912*MT2^7*MW2^9*MZ2*
       CHd[1, 1] - 935808*MH2*MT2^5*MW2^10*MZ2*CHd[1, 1] - 
      274048*MT2^6*MW2^10*MZ2*CHd[1, 1] + 1612160*MH2*MT2^4*MW2^11*MZ2*
       CHd[1, 1] + 935808*MT2^5*MW2^11*MZ2*CHd[1, 1] - 
      1576064*MH2*MT2^3*MW2^12*MZ2*CHd[1, 1] - 1612160*MT2^4*MW2^12*MZ2*
       CHd[1, 1] + 880512*MH2*MT2^2*MW2^13*MZ2*CHd[1, 1] + 
      1576064*MT2^3*MW2^13*MZ2*CHd[1, 1] - 258688*MH2*MT2*MW2^14*MZ2*
       CHd[1, 1] - 880512*MT2^2*MW2^14*MZ2*CHd[1, 1] + 
      30208*MH2*MW2^15*MZ2*CHd[1, 1] + 258688*MT2*MW2^15*MZ2*CHd[1, 1] - 
      30208*MW2^16*MZ2*CHd[1, 1] + 7488*MH2*MT2^8*MW2^6*MZ2^2*CHd[1, 1] - 
      18304*MH2*MT2^7*MW2^7*MZ2^2*CHd[1, 1] - 7488*MT2^8*MW2^7*MZ2^2*
       CHd[1, 1] - 137280*MH2*MT2^6*MW2^8*MZ2^2*CHd[1, 1] + 
      24640*MT2^7*MW2^8*MZ2^2*CHd[1, 1] + 682432*MH2*MT2^5*MW2^9*MZ2^2*
       CHd[1, 1] + 92928*MT2^6*MW2^9*MZ2^2*CHd[1, 1] - 
      1219584*MH2*MT2^4*MW2^10*MZ2^2*CHd[1, 1] - 549376*MT2^5*MW2^10*MZ2^2*
       CHd[1, 1] + 1037824*MH2*MT2^3*MW2^11*MZ2^2*CHd[1, 1] + 
      997824*MT2^4*MW2^11*MZ2^2*CHd[1, 1] - 386368*MH2*MT2^2*MW2^12*MZ2^2*
       CHd[1, 1] - 816064*MT2^3*MW2^12*MZ2^2*CHd[1, 1] + 
      17344*MH2*MT2*MW2^13*MZ2^2*CHd[1, 1] + 253312*MT2^2*MW2^13*MZ2^2*
       CHd[1, 1] + 16448*MH2*MW2^14*MZ2^2*CHd[1, 1] + 
      27008*MT2*MW2^14*MZ2^2*CHd[1, 1] - 22784*MW2^15*MZ2^2*CHd[1, 1] - 
      3312*MH2*MT2^8*MW2^5*MZ2^3*CHd[1, 1] + 57360*MH2*MT2^7*MW2^6*MZ2^3*
       CHd[1, 1] + 3312*MT2^8*MW2^6*MZ2^3*CHd[1, 1] - 
      252496*MH2*MT2^6*MW2^7*MZ2^3*CHd[1, 1] - 79824*MT2^7*MW2^7*MZ2^3*
       CHd[1, 1] + 595504*MH2*MT2^5*MW2^8*MZ2^3*CHd[1, 1] + 
      416080*MT2^6*MW2^8*MZ2^3*CHd[1, 1] - 1021584*MH2*MT2^4*MW2^9*MZ2^3*
       CHd[1, 1] - 1092592*MT2^5*MW2^9*MZ2^3*CHd[1, 1] + 
      1298160*MH2*MT2^3*MW2^10*MZ2^3*CHd[1, 1] + 1839504*MT2^4*MW2^10*MZ2^3*
       CHd[1, 1] - 1044400*MH2*MT2^2*MW2^11*MZ2^3*CHd[1, 1] - 
      2084400*MT2^3*MW2^11*MZ2^3*CHd[1, 1] + 443088*MH2*MT2*MW2^12*MZ2^3*
       CHd[1, 1] + 1484464*MT2^2*MW2^12*MZ2^3*CHd[1, 1] - 
      72320*MH2*MW2^13*MZ2^3*CHd[1, 1] - 574992*MT2*MW2^13*MZ2^3*CHd[1, 1] + 
      88448*MW2^14*MZ2^3*CHd[1, 1] - 2880*MH2*MT2^8*MW2^4*MZ2^4*CHd[1, 1] - 
      84808*MH2*MT2^7*MW2^5*MZ2^4*CHd[1, 1] + 2880*MT2^8*MW2^5*MZ2^4*
       CHd[1, 1] + 692704*MH2*MT2^6*MW2^6*MZ2^4*CHd[1, 1] + 
      121528*MT2^7*MW2^6*MZ2^4*CHd[1, 1] - 2168448*MH2*MT2^5*MW2^7*MZ2^4*
       CHd[1, 1] - 972208*MT2^6*MW2^7*MZ2^4*CHd[1, 1] + 
      3677848*MH2*MT2^4*MW2^8*MZ2^4*CHd[1, 1] + 3029424*MT2^5*MW2^8*MZ2^4*
       CHd[1, 1] - 3682184*MH2*MT2^3*MW2^9*MZ2^4*CHd[1, 1] - 
      5069032*MT2^4*MW2^9*MZ2^4*CHd[1, 1] + 2131536*MH2*MT2^2*MW2^10*MZ2^4*
       CHd[1, 1] + 4948376*MT2^3*MW2^10*MZ2^4*CHd[1, 1] - 
      630384*MH2*MT2*MW2^11*MZ2^4*CHd[1, 1] - 2771328*MT2^2*MW2^11*MZ2^4*
       CHd[1, 1] + 66616*MH2*MW2^12*MZ2^4*CHd[1, 1] + 
      791232*MT2*MW2^12*MZ2^4*CHd[1, 1] - 80872*MW2^13*MZ2^4*CHd[1, 1] + 
      2556*MH2*MT2^8*MW2^3*MZ2^5*CHd[1, 1] + 130988*MH2*MT2^7*MW2^4*MZ2^5*
       CHd[1, 1] - 2556*MT2^8*MW2^4*MZ2^5*CHd[1, 1] - 
      1097340*MH2*MT2^6*MW2^5*MZ2^5*CHd[1, 1] - 168284*MT2^7*MW2^5*MZ2^5*
       CHd[1, 1] + 3475108*MH2*MT2^5*MW2^6*MZ2^5*CHd[1, 1] + 
      1395132*MT2^6*MW2^6*MZ2^5*CHd[1, 1] - 5660532*MH2*MT2^4*MW2^7*MZ2^5*
       CHd[1, 1] - 4405204*MT2^5*MW2^7*MZ2^5*CHd[1, 1] + 
      5119828*MH2*MT2^3*MW2^8*MZ2^5*CHd[1, 1] + 7127028*MT2^4*MW2^8*MZ2^5*
       CHd[1, 1] - 2502100*MH2*MT2^2*MW2^9*MZ2^5*CHd[1, 1] - 
      6357796*MT2^3*MW2^9*MZ2^5*CHd[1, 1] + 569212*MH2*MT2*MW2^10*MZ2^5*
       CHd[1, 1] + 3034324*MT2^2*MW2^10*MZ2^5*CHd[1, 1] - 
      37720*MH2*MW2^11*MZ2^5*CHd[1, 1] - 660940*MT2*MW2^11*MZ2^5*CHd[1, 1] + 
      38296*MW2^12*MZ2^5*CHd[1, 1] + 72*MH2*MT2^8*MW2^2*MZ2^6*CHd[1, 1] - 
      135645*MH2*MT2^7*MW2^3*MZ2^6*CHd[1, 1] - 72*MT2^8*MW2^3*MZ2^6*
       CHd[1, 1] + 1105649*MH2*MT2^6*MW2^4*MZ2^6*CHd[1, 1] + 
      160458*MT2^7*MW2^4*MZ2^6*CHd[1, 1] - 3478355*MH2*MT2^5*MW2^5*MZ2^6*
       CHd[1, 1] - 1316636*MT2^6*MW2^5*MZ2^6*CHd[1, 1] + 
      5440719*MH2*MT2^4*MW2^6*MZ2^6*CHd[1, 1] + 4148612*MT2^5*MW2^6*MZ2^6*
       CHd[1, 1] - 4460283*MH2*MT2^3*MW2^7*MZ2^6*CHd[1, 1] - 
      6458934*MT2^4*MW2^7*MZ2^6*CHd[1, 1] + 1778567*MH2*MT2^2*MW2^8*MZ2^6*
       CHd[1, 1] + 5218578*MT2^3*MW2^8*MZ2^6*CHd[1, 1] - 
      237309*MH2*MT2*MW2^9*MZ2^6*CHd[1, 1] - 2003000*MT2^2*MW2^9*MZ2^6*
       CHd[1, 1] - 13415*MH2*MW2^10*MZ2^6*CHd[1, 1] + 
      225096*MT2*MW2^10*MZ2^6*CHd[1, 1] + 25898*MW2^11*MZ2^6*CHd[1, 1] - 
      468*MH2*MT2^8*MW2*MZ2^7*CHd[1, 1] + 69443*MH2*MT2^7*MW2^2*MZ2^7*
       CHd[1, 1] + 468*MT2^8*MW2^2*MZ2^7*CHd[1, 1] - 
      610514*MH2*MT2^6*MW2^3*MZ2^7*CHd[1, 1] - 79757*MT2^7*MW2^3*MZ2^7*
       CHd[1, 1] + 1957125*MH2*MT2^5*MW2^4*MZ2^7*CHd[1, 1] + 
      707525*MT2^6*MW2^4*MZ2^7*CHd[1, 1] - 2867510*MH2*MT2^4*MW2^5*MZ2^7*
       CHd[1, 1] - 2272971*MT2^5*MW2^5*MZ2^7*CHd[1, 1] + 
      1868197*MH2*MT2^3*MW2^6*MZ2^7*CHd[1, 1] + 3315269*MT2^4*MW2^6*MZ2^7*
       CHd[1, 1] - 261150*MH2*MT2^2*MW2^7*MZ2^7*CHd[1, 1] - 
      2117299*MT2^3*MW2^7*MZ2^7*CHd[1, 1] - 221469*MH2*MT2*MW2^8*MZ2^7*
       CHd[1, 1] + 241791*MT2^2*MW2^8*MZ2^7*CHd[1, 1] + 
      66346*MH2*MW2^9*MZ2^7*CHd[1, 1] + 285819*MT2*MW2^9*MZ2^7*CHd[1, 1] - 
      80845*MW2^10*MZ2^7*CHd[1, 1] - 13018*MH2*MT2^7*MW2*MZ2^8*CHd[1, 1] + 
      156051*MH2*MT2^6*MW2^2*MZ2^8*CHd[1, 1] + 15223*MT2^7*MW2^2*MZ2^8*
       CHd[1, 1] - 532340*MH2*MT2^5*MW2^3*MZ2^8*CHd[1, 1] - 
      181800*MT2^6*MW2^3*MZ2^8*CHd[1, 1] + 639048*MH2*MT2^4*MW2^4*MZ2^8*
       CHd[1, 1] + 619901*MT2^5*MW2^4*MZ2^8*CHd[1, 1] - 
      36869*MH2*MT2^3*MW2^5*MZ2^8*CHd[1, 1] - 742980*MT2^4*MW2^5*MZ2^8*
       CHd[1, 1] - 465112*MH2*MT2^2*MW2^6*MZ2^8*CHd[1, 1] + 
      39605*MT2^3*MW2^6*MZ2^8*CHd[1, 1] + 304993*MH2*MT2*MW2^7*MZ2^8*
       CHd[1, 1] + 544816*MT2^2*MW2^7*MZ2^8*CHd[1, 1] - 
      52753*MH2*MW2^8*MZ2^8*CHd[1, 1] - 355627*MT2*MW2^8*MZ2^8*CHd[1, 1] + 
      60862*MW2^9*MZ2^8*CHd[1, 1] - 12550*MH2*MT2^6*MW2*MZ2^9*CHd[1, 1] + 
      49966*MH2*MT2^5*MW2^2*MZ2^9*CHd[1, 1] + 14755*MT2^6*MW2^2*MZ2^9*
       CHd[1, 1] + 3345*MH2*MT2^4*MW2^3*MZ2^9*CHd[1, 1] - 
      58786*MT2^5*MW2^3*MZ2^9*CHd[1, 1] - 197853*MH2*MT2^3*MW2^4*MZ2^9*
       CHd[1, 1] - 2634*MT2^4*MW2^4*MZ2^9*CHd[1, 1] + 
      262151*MH2*MT2^2*MW2^5*MZ2^9*CHd[1, 1] + 228795*MT2^3*MW2^5*MZ2^9*
       CHd[1, 1] - 118545*MH2*MT2*MW2^6*MZ2^9*CHd[1, 1] - 
      304118*MT2^2*MW2^6*MZ2^9*CHd[1, 1] + 13486*MH2*MW2^7*MZ2^9*CHd[1, 1] + 
      137679*MT2*MW2^7*MZ2^9*CHd[1, 1] - 15691*MW2^8*MZ2^9*CHd[1, 1] - 
      12550*MH2*MT2^4*MW2^2*MZ2^10*CHd[1, 1] + 37884*MH2*MT2^3*MW2^3*MZ2^10*
       CHd[1, 1] + 14755*MT2^4*MW2^3*MZ2^10*CHd[1, 1] - 
      38820*MH2*MT2^2*MW2^4*MZ2^10*CHd[1, 1] - 44499*MT2^3*MW2^4*MZ2^10*
       CHd[1, 1] + 13486*MH2*MT2*MW2^5*MZ2^10*CHd[1, 1] + 
      45435*MT2^2*MW2^5*MZ2^10*CHd[1, 1] - 15691*MT2*MW2^6*MZ2^10*CHd[1, 1] + 
      16896*MH2*MT2^7*MW2^9*CHd[2, 2] - 118272*MH2*MT2^6*MW2^10*CHd[2, 2] - 
      16896*MT2^7*MW2^10*CHd[2, 2] + 354816*MH2*MT2^5*MW2^11*CHd[2, 2] + 
      118272*MT2^6*MW2^11*CHd[2, 2] - 591360*MH2*MT2^4*MW2^12*CHd[2, 2] - 
      354816*MT2^5*MW2^12*CHd[2, 2] + 591360*MH2*MT2^3*MW2^13*CHd[2, 2] + 
      591360*MT2^4*MW2^13*CHd[2, 2] - 354816*MH2*MT2^2*MW2^14*CHd[2, 2] - 
      591360*MT2^3*MW2^14*CHd[2, 2] + 118272*MH2*MT2*MW2^15*CHd[2, 2] + 
      354816*MT2^2*MW2^15*CHd[2, 2] - 16896*MH2*MW2^16*CHd[2, 2] - 
      118272*MT2*MW2^16*CHd[2, 2] + 16896*MW2^17*CHd[2, 2] - 
      3456*MH2*MT2^8*MW2^7*MZ2*CHd[2, 2] - 22912*MH2*MT2^7*MW2^8*MZ2*
       CHd[2, 2] + 3456*MT2^8*MW2^8*MZ2*CHd[2, 2] + 274048*MH2*MT2^6*MW2^9*
       MZ2*CHd[2, 2] + 22912*MT2^7*MW2^9*MZ2*CHd[2, 2] - 
      935808*MH2*MT2^5*MW2^10*MZ2*CHd[2, 2] - 274048*MT2^6*MW2^10*MZ2*
       CHd[2, 2] + 1612160*MH2*MT2^4*MW2^11*MZ2*CHd[2, 2] + 
      935808*MT2^5*MW2^11*MZ2*CHd[2, 2] - 1576064*MH2*MT2^3*MW2^12*MZ2*
       CHd[2, 2] - 1612160*MT2^4*MW2^12*MZ2*CHd[2, 2] + 
      880512*MH2*MT2^2*MW2^13*MZ2*CHd[2, 2] + 1576064*MT2^3*MW2^13*MZ2*
       CHd[2, 2] - 258688*MH2*MT2*MW2^14*MZ2*CHd[2, 2] - 
      880512*MT2^2*MW2^14*MZ2*CHd[2, 2] + 30208*MH2*MW2^15*MZ2*CHd[2, 2] + 
      258688*MT2*MW2^15*MZ2*CHd[2, 2] - 30208*MW2^16*MZ2*CHd[2, 2] + 
      7488*MH2*MT2^8*MW2^6*MZ2^2*CHd[2, 2] - 18304*MH2*MT2^7*MW2^7*MZ2^2*
       CHd[2, 2] - 7488*MT2^8*MW2^7*MZ2^2*CHd[2, 2] - 
      137280*MH2*MT2^6*MW2^8*MZ2^2*CHd[2, 2] + 24640*MT2^7*MW2^8*MZ2^2*
       CHd[2, 2] + 682432*MH2*MT2^5*MW2^9*MZ2^2*CHd[2, 2] + 
      92928*MT2^6*MW2^9*MZ2^2*CHd[2, 2] - 1219584*MH2*MT2^4*MW2^10*MZ2^2*
       CHd[2, 2] - 549376*MT2^5*MW2^10*MZ2^2*CHd[2, 2] + 
      1037824*MH2*MT2^3*MW2^11*MZ2^2*CHd[2, 2] + 997824*MT2^4*MW2^11*MZ2^2*
       CHd[2, 2] - 386368*MH2*MT2^2*MW2^12*MZ2^2*CHd[2, 2] - 
      816064*MT2^3*MW2^12*MZ2^2*CHd[2, 2] + 17344*MH2*MT2*MW2^13*MZ2^2*
       CHd[2, 2] + 253312*MT2^2*MW2^13*MZ2^2*CHd[2, 2] + 
      16448*MH2*MW2^14*MZ2^2*CHd[2, 2] + 27008*MT2*MW2^14*MZ2^2*CHd[2, 2] - 
      22784*MW2^15*MZ2^2*CHd[2, 2] - 3312*MH2*MT2^8*MW2^5*MZ2^3*CHd[2, 2] + 
      57360*MH2*MT2^7*MW2^6*MZ2^3*CHd[2, 2] + 3312*MT2^8*MW2^6*MZ2^3*
       CHd[2, 2] - 252496*MH2*MT2^6*MW2^7*MZ2^3*CHd[2, 2] - 
      79824*MT2^7*MW2^7*MZ2^3*CHd[2, 2] + 595504*MH2*MT2^5*MW2^8*MZ2^3*
       CHd[2, 2] + 416080*MT2^6*MW2^8*MZ2^3*CHd[2, 2] - 
      1021584*MH2*MT2^4*MW2^9*MZ2^3*CHd[2, 2] - 1092592*MT2^5*MW2^9*MZ2^3*
       CHd[2, 2] + 1298160*MH2*MT2^3*MW2^10*MZ2^3*CHd[2, 2] + 
      1839504*MT2^4*MW2^10*MZ2^3*CHd[2, 2] - 1044400*MH2*MT2^2*MW2^11*MZ2^3*
       CHd[2, 2] - 2084400*MT2^3*MW2^11*MZ2^3*CHd[2, 2] + 
      443088*MH2*MT2*MW2^12*MZ2^3*CHd[2, 2] + 1484464*MT2^2*MW2^12*MZ2^3*
       CHd[2, 2] - 72320*MH2*MW2^13*MZ2^3*CHd[2, 2] - 
      574992*MT2*MW2^13*MZ2^3*CHd[2, 2] + 88448*MW2^14*MZ2^3*CHd[2, 2] - 
      2880*MH2*MT2^8*MW2^4*MZ2^4*CHd[2, 2] - 84808*MH2*MT2^7*MW2^5*MZ2^4*
       CHd[2, 2] + 2880*MT2^8*MW2^5*MZ2^4*CHd[2, 2] + 
      692704*MH2*MT2^6*MW2^6*MZ2^4*CHd[2, 2] + 121528*MT2^7*MW2^6*MZ2^4*
       CHd[2, 2] - 2168448*MH2*MT2^5*MW2^7*MZ2^4*CHd[2, 2] - 
      972208*MT2^6*MW2^7*MZ2^4*CHd[2, 2] + 3677848*MH2*MT2^4*MW2^8*MZ2^4*
       CHd[2, 2] + 3029424*MT2^5*MW2^8*MZ2^4*CHd[2, 2] - 
      3682184*MH2*MT2^3*MW2^9*MZ2^4*CHd[2, 2] - 5069032*MT2^4*MW2^9*MZ2^4*
       CHd[2, 2] + 2131536*MH2*MT2^2*MW2^10*MZ2^4*CHd[2, 2] + 
      4948376*MT2^3*MW2^10*MZ2^4*CHd[2, 2] - 630384*MH2*MT2*MW2^11*MZ2^4*
       CHd[2, 2] - 2771328*MT2^2*MW2^11*MZ2^4*CHd[2, 2] + 
      66616*MH2*MW2^12*MZ2^4*CHd[2, 2] + 791232*MT2*MW2^12*MZ2^4*CHd[2, 2] - 
      80872*MW2^13*MZ2^4*CHd[2, 2] + 2556*MH2*MT2^8*MW2^3*MZ2^5*CHd[2, 2] + 
      130988*MH2*MT2^7*MW2^4*MZ2^5*CHd[2, 2] - 2556*MT2^8*MW2^4*MZ2^5*
       CHd[2, 2] - 1097340*MH2*MT2^6*MW2^5*MZ2^5*CHd[2, 2] - 
      168284*MT2^7*MW2^5*MZ2^5*CHd[2, 2] + 3475108*MH2*MT2^5*MW2^6*MZ2^5*
       CHd[2, 2] + 1395132*MT2^6*MW2^6*MZ2^5*CHd[2, 2] - 
      5660532*MH2*MT2^4*MW2^7*MZ2^5*CHd[2, 2] - 4405204*MT2^5*MW2^7*MZ2^5*
       CHd[2, 2] + 5119828*MH2*MT2^3*MW2^8*MZ2^5*CHd[2, 2] + 
      7127028*MT2^4*MW2^8*MZ2^5*CHd[2, 2] - 2502100*MH2*MT2^2*MW2^9*MZ2^5*
       CHd[2, 2] - 6357796*MT2^3*MW2^9*MZ2^5*CHd[2, 2] + 
      569212*MH2*MT2*MW2^10*MZ2^5*CHd[2, 2] + 3034324*MT2^2*MW2^10*MZ2^5*
       CHd[2, 2] - 37720*MH2*MW2^11*MZ2^5*CHd[2, 2] - 
      660940*MT2*MW2^11*MZ2^5*CHd[2, 2] + 38296*MW2^12*MZ2^5*CHd[2, 2] + 
      72*MH2*MT2^8*MW2^2*MZ2^6*CHd[2, 2] - 135645*MH2*MT2^7*MW2^3*MZ2^6*
       CHd[2, 2] - 72*MT2^8*MW2^3*MZ2^6*CHd[2, 2] + 1105649*MH2*MT2^6*MW2^4*
       MZ2^6*CHd[2, 2] + 160458*MT2^7*MW2^4*MZ2^6*CHd[2, 2] - 
      3478355*MH2*MT2^5*MW2^5*MZ2^6*CHd[2, 2] - 1316636*MT2^6*MW2^5*MZ2^6*
       CHd[2, 2] + 5440719*MH2*MT2^4*MW2^6*MZ2^6*CHd[2, 2] + 
      4148612*MT2^5*MW2^6*MZ2^6*CHd[2, 2] - 4460283*MH2*MT2^3*MW2^7*MZ2^6*
       CHd[2, 2] - 6458934*MT2^4*MW2^7*MZ2^6*CHd[2, 2] + 
      1778567*MH2*MT2^2*MW2^8*MZ2^6*CHd[2, 2] + 5218578*MT2^3*MW2^8*MZ2^6*
       CHd[2, 2] - 237309*MH2*MT2*MW2^9*MZ2^6*CHd[2, 2] - 
      2003000*MT2^2*MW2^9*MZ2^6*CHd[2, 2] - 13415*MH2*MW2^10*MZ2^6*
       CHd[2, 2] + 225096*MT2*MW2^10*MZ2^6*CHd[2, 2] + 
      25898*MW2^11*MZ2^6*CHd[2, 2] - 468*MH2*MT2^8*MW2*MZ2^7*CHd[2, 2] + 
      69443*MH2*MT2^7*MW2^2*MZ2^7*CHd[2, 2] + 468*MT2^8*MW2^2*MZ2^7*
       CHd[2, 2] - 610514*MH2*MT2^6*MW2^3*MZ2^7*CHd[2, 2] - 
      79757*MT2^7*MW2^3*MZ2^7*CHd[2, 2] + 1957125*MH2*MT2^5*MW2^4*MZ2^7*
       CHd[2, 2] + 707525*MT2^6*MW2^4*MZ2^7*CHd[2, 2] - 
      2867510*MH2*MT2^4*MW2^5*MZ2^7*CHd[2, 2] - 2272971*MT2^5*MW2^5*MZ2^7*
       CHd[2, 2] + 1868197*MH2*MT2^3*MW2^6*MZ2^7*CHd[2, 2] + 
      3315269*MT2^4*MW2^6*MZ2^7*CHd[2, 2] - 261150*MH2*MT2^2*MW2^7*MZ2^7*
       CHd[2, 2] - 2117299*MT2^3*MW2^7*MZ2^7*CHd[2, 2] - 
      221469*MH2*MT2*MW2^8*MZ2^7*CHd[2, 2] + 241791*MT2^2*MW2^8*MZ2^7*
       CHd[2, 2] + 66346*MH2*MW2^9*MZ2^7*CHd[2, 2] + 
      285819*MT2*MW2^9*MZ2^7*CHd[2, 2] - 80845*MW2^10*MZ2^7*CHd[2, 2] - 
      13018*MH2*MT2^7*MW2*MZ2^8*CHd[2, 2] + 156051*MH2*MT2^6*MW2^2*MZ2^8*
       CHd[2, 2] + 15223*MT2^7*MW2^2*MZ2^8*CHd[2, 2] - 
      532340*MH2*MT2^5*MW2^3*MZ2^8*CHd[2, 2] - 181800*MT2^6*MW2^3*MZ2^8*
       CHd[2, 2] + 639048*MH2*MT2^4*MW2^4*MZ2^8*CHd[2, 2] + 
      619901*MT2^5*MW2^4*MZ2^8*CHd[2, 2] - 36869*MH2*MT2^3*MW2^5*MZ2^8*
       CHd[2, 2] - 742980*MT2^4*MW2^5*MZ2^8*CHd[2, 2] - 
      465112*MH2*MT2^2*MW2^6*MZ2^8*CHd[2, 2] + 39605*MT2^3*MW2^6*MZ2^8*
       CHd[2, 2] + 304993*MH2*MT2*MW2^7*MZ2^8*CHd[2, 2] + 
      544816*MT2^2*MW2^7*MZ2^8*CHd[2, 2] - 52753*MH2*MW2^8*MZ2^8*CHd[2, 2] - 
      355627*MT2*MW2^8*MZ2^8*CHd[2, 2] + 60862*MW2^9*MZ2^8*CHd[2, 2] - 
      12550*MH2*MT2^6*MW2*MZ2^9*CHd[2, 2] + 49966*MH2*MT2^5*MW2^2*MZ2^9*
       CHd[2, 2] + 14755*MT2^6*MW2^2*MZ2^9*CHd[2, 2] + 
      3345*MH2*MT2^4*MW2^3*MZ2^9*CHd[2, 2] - 58786*MT2^5*MW2^3*MZ2^9*
       CHd[2, 2] - 197853*MH2*MT2^3*MW2^4*MZ2^9*CHd[2, 2] - 
      2634*MT2^4*MW2^4*MZ2^9*CHd[2, 2] + 262151*MH2*MT2^2*MW2^5*MZ2^9*
       CHd[2, 2] + 228795*MT2^3*MW2^5*MZ2^9*CHd[2, 2] - 
      118545*MH2*MT2*MW2^6*MZ2^9*CHd[2, 2] - 304118*MT2^2*MW2^6*MZ2^9*
       CHd[2, 2] + 13486*MH2*MW2^7*MZ2^9*CHd[2, 2] + 
      137679*MT2*MW2^7*MZ2^9*CHd[2, 2] - 15691*MW2^8*MZ2^9*CHd[2, 2] - 
      12550*MH2*MT2^4*MW2^2*MZ2^10*CHd[2, 2] + 37884*MH2*MT2^3*MW2^3*MZ2^10*
       CHd[2, 2] + 14755*MT2^4*MW2^3*MZ2^10*CHd[2, 2] - 
      38820*MH2*MT2^2*MW2^4*MZ2^10*CHd[2, 2] - 44499*MT2^3*MW2^4*MZ2^10*
       CHd[2, 2] + 13486*MH2*MT2*MW2^5*MZ2^10*CHd[2, 2] + 
      45435*MT2^2*MW2^5*MZ2^10*CHd[2, 2] - 15691*MT2*MW2^6*MZ2^10*CHd[2, 2] - 
      168960*MH2*MT2^7*MW2^9*CHd[3, 3] + 1182720*MH2*MT2^6*MW2^10*CHd[3, 3] + 
      168960*MT2^7*MW2^10*CHd[3, 3] - 3548160*MH2*MT2^5*MW2^11*CHd[3, 3] - 
      1182720*MT2^6*MW2^11*CHd[3, 3] + 5913600*MH2*MT2^4*MW2^12*CHd[3, 3] + 
      3548160*MT2^5*MW2^12*CHd[3, 3] - 5913600*MH2*MT2^3*MW2^13*CHd[3, 3] - 
      5913600*MT2^4*MW2^13*CHd[3, 3] + 3548160*MH2*MT2^2*MW2^14*CHd[3, 3] + 
      5913600*MT2^3*MW2^14*CHd[3, 3] - 1182720*MH2*MT2*MW2^15*CHd[3, 3] - 
      3548160*MT2^2*MW2^15*CHd[3, 3] + 168960*MH2*MW2^16*CHd[3, 3] + 
      1182720*MT2*MW2^16*CHd[3, 3] - 168960*MW2^17*CHd[3, 3] - 
      7680*MH2*MT2^8*MW2^7*MZ2*CHd[3, 3] + 727552*MH2*MT2^7*MW2^8*MZ2*
       CHd[3, 3] + 7680*MT2^8*MW2^8*MZ2*CHd[3, 3] - 5046784*MH2*MT2^6*MW2^9*
       MZ2*CHd[3, 3] - 727552*MT2^7*MW2^9*MZ2*CHd[3, 3] + 
      15094272*MH2*MT2^5*MW2^10*MZ2*CHd[3, 3] + 5046784*MT2^6*MW2^10*MZ2*
       CHd[3, 3] - 24696320*MH2*MT2^4*MW2^11*MZ2*CHd[3, 3] - 
      15094272*MT2^5*MW2^11*MZ2*CHd[3, 3] + 23744000*MH2*MT2^3*MW2^12*MZ2*
       CHd[3, 3] + 24696320*MT2^4*MW2^12*MZ2*CHd[3, 3] - 
      13358592*MH2*MT2^2*MW2^13*MZ2*CHd[3, 3] - 23744000*MT2^3*MW2^13*MZ2*
       CHd[3, 3] + 4048384*MH2*MT2*MW2^14*MZ2*CHd[3, 3] + 
      13358592*MT2^2*MW2^14*MZ2*CHd[3, 3] - 504832*MH2*MW2^15*MZ2*CHd[3, 3] - 
      4048384*MT2*MW2^15*MZ2*CHd[3, 3] + 504832*MW2^16*MZ2*CHd[3, 3] + 
      16128*MH2*MT2^8*MW2^6*MZ2^2*CHd[3, 3] - 914432*MH2*MT2^7*MW2^7*MZ2^2*
       CHd[3, 3] - 16128*MT2^8*MW2^7*MZ2^2*CHd[3, 3] + 
      6604032*MH2*MT2^6*MW2^8*MZ2^2*CHd[3, 3] + 851072*MT2^7*MW2^8*MZ2^2*
       CHd[3, 3] - 20003584*MH2*MT2^5*MW2^9*MZ2^2*CHd[3, 3] - 
      6160512*MT2^6*MW2^9*MZ2^2*CHd[3, 3] + 31664640*MH2*MT2^4*MW2^10*MZ2^2*
       CHd[3, 3] + 18673024*MT2^5*MW2^10*MZ2^2*CHd[3, 3] - 
      27770368*MH2*MT2^3*MW2^11*MZ2^2*CHd[3, 3] - 29447040*MT2^4*MW2^11*MZ2^2*
       CHd[3, 3] + 13050112*MH2*MT2^2*MW2^12*MZ2^2*CHd[3, 3] + 
      25552768*MT2^3*MW2^12*MZ2^2*CHd[3, 3] - 2781952*MH2*MT2*MW2^13*MZ2^2*
       CHd[3, 3] - 11719552*MT2^2*MW2^13*MZ2^2*CHd[3, 3] + 
      135424*MH2*MW2^14*MZ2^2*CHd[3, 3] + 2338432*MT2*MW2^14*MZ2^2*
       CHd[3, 3] - 72064*MW2^15*MZ2^2*CHd[3, 3] - 6912*MH2*MT2^8*MW2^5*MZ2^3*
       CHd[3, 3] - 394944*MH2*MT2^7*MW2^6*MZ2^3*CHd[3, 3] + 
      6912*MT2^8*MW2^6*MZ2^3*CHd[3, 3] + 2204608*MH2*MT2^6*MW2^7*MZ2^3*
       CHd[3, 3] + 657600*MT2^7*MW2^7*MZ2^3*CHd[3, 3] - 
      6081856*MH2*MT2^5*MW2^8*MZ2^3*CHd[3, 3] - 4106560*MT2^6*MW2^8*MZ2^3*
       CHd[3, 3] + 12301632*MH2*MT2^4*MW2^9*MZ2^3*CHd[3, 3] + 
      11851072*MT2^5*MW2^9*MZ2^3*CHd[3, 3] - 17626944*MH2*MT2^3*MW2^10*MZ2^3*
       CHd[3, 3] - 21811392*MT2^4*MW2^10*MZ2^3*CHd[3, 3] + 
      15307840*MH2*MT2^2*MW2^11*MZ2^3*CHd[3, 3] + 26819904*MT2^3*MW2^11*MZ2^3*
       CHd[3, 3] - 6939840*MH2*MT2*MW2^12*MZ2^3*CHd[3, 3] - 
      20506816*MT2^2*MW2^12*MZ2^3*CHd[3, 3] + 1236416*MH2*MW2^13*MZ2^3*
       CHd[3, 3] + 8524992*MT2*MW2^13*MZ2^3*CHd[3, 3] - 
      1435712*MW2^14*MZ2^3*CHd[3, 3] - 5952*MH2*MT2^8*MW2^4*MZ2^4*CHd[3, 3] + 
      2232784*MH2*MT2^7*MW2^5*MZ2^4*CHd[3, 3] + 5952*MT2^8*MW2^5*MZ2^4*
       CHd[3, 3] - 15939568*MH2*MT2^6*MW2^6*MZ2^4*CHd[3, 3] - 
      2711008*MT2^7*MW2^6*MZ2^4*CHd[3, 3] + 48147216*MH2*MT2^5*MW2^7*MZ2^4*
       CHd[3, 3] + 19549792*MT2^6*MW2^7*MZ2^4*CHd[3, 3] - 
      80126896*MH2*MT2^4*MW2^8*MZ2^4*CHd[3, 3] - 59240544*MT2^5*MW2^8*MZ2^4*
       CHd[3, 3] + 79287152*MH2*MT2^3*MW2^9*MZ2^4*CHd[3, 3] + 
      98114656*MT2^4*MW2^9*MZ2^4*CHd[3, 3] - 46208208*MH2*MT2^2*MW2^10*MZ2^4*
       CHd[3, 3] - 95834912*MT2^3*MW2^10*MZ2^4*CHd[3, 3] + 
      14370480*MH2*MT2*MW2^11*MZ2^4*CHd[3, 3] + 54747552*MT2^2*MW2^11*MZ2^4*
       CHd[3, 3] - 1757008*MH2*MW2^12*MZ2^4*CHd[3, 3] - 
      16604064*MT2*MW2^12*MZ2^4*CHd[3, 3] + 1972576*MW2^13*MZ2^4*CHd[3, 3] + 
      5472*MH2*MT2^8*MW2^3*MZ2^5*CHd[3, 3] - 2611592*MH2*MT2^7*MW2^4*MZ2^5*
       CHd[3, 3] - 5472*MT2^8*MW2^4*MZ2^5*CHd[3, 3] + 
      20311080*MH2*MT2^6*MW2^5*MZ2^5*CHd[3, 3] + 3108752*MT2^7*MW2^5*MZ2^5*
       CHd[3, 3] - 62957704*MH2*MT2^5*MW2^6*MZ2^5*CHd[3, 3] - 
      24269424*MT2^6*MW2^6*MZ2^5*CHd[3, 3] + 100668264*MH2*MT2^4*MW2^7*MZ2^5*
       CHd[3, 3] + 75310960*MT2^5*MW2^7*MZ2^5*CHd[3, 3] - 
      88713496*MH2*MT2^3*MW2^8*MZ2^5*CHd[3, 3] - 120197328*MT2^4*MW2^8*MZ2^5*
       CHd[3, 3] + 41748088*MH2*MT2^2*MW2^9*MZ2^5*CHd[3, 3] + 
      105326128*MT2^3*MW2^9*MZ2^5*CHd[3, 3] - 8845144*MH2*MT2*MW2^10*MZ2^5*
       CHd[3, 3] - 49009360*MT2^2*MW2^10*MZ2^5*CHd[3, 3] + 
      395032*MH2*MW2^11*MZ2^5*CHd[3, 3] + 10149712*MT2*MW2^11*MZ2^5*
       CHd[3, 3] - 413968*MW2^12*MZ2^5*CHd[3, 3] + 1544292*MH2*MT2^7*MW2^3*
       MZ2^6*CHd[3, 3] - 13363700*MH2*MT2^6*MW2^4*MZ2^6*CHd[3, 3] - 
      1857168*MT2^7*MW2^4*MZ2^6*CHd[3, 3] + 42633572*MH2*MT2^5*MW2^5*MZ2^6*
       CHd[3, 3] + 16050992*MT2^6*MW2^5*MZ2^6*CHd[3, 3] - 
      64579428*MH2*MT2^4*MW2^6*MZ2^6*CHd[3, 3] - 51192608*MT2^5*MW2^6*MZ2^6*
       CHd[3, 3] + 47383452*MH2*MT2^3*MW2^7*MZ2^6*CHd[3, 3] + 
      77537664*MT2^4*MW2^7*MZ2^6*CHd[3, 3] - 12991052*MH2*MT2^2*MW2^8*MZ2^6*
       CHd[3, 3] - 56899440*MT2^3*MW2^8*MZ2^6*CHd[3, 3] - 
      1656612*MH2*MT2*MW2^9*MZ2^6*CHd[3, 3] + 15640976*MT2^2*MW2^9*MZ2^6*
       CHd[3, 3] + 1029476*MH2*MW2^10*MZ2^6*CHd[3, 3] + 
      1933344*MT2*MW2^10*MZ2^6*CHd[3, 3] - 1213760*MW2^11*MZ2^6*CHd[3, 3] - 
      1056*MH2*MT2^8*MW2*MZ2^7*CHd[3, 3] - 479396*MH2*MT2^7*MW2^2*MZ2^7*
       CHd[3, 3] + 1056*MT2^8*MW2^2*MZ2^7*CHd[3, 3] + 
      4924160*MH2*MT2^6*MW2^3*MZ2^7*CHd[3, 3] + 593444*MT2^7*MW2^3*MZ2^7*
       CHd[3, 3] - 16338132*MH2*MT2^5*MW2^4*MZ2^7*CHd[3, 3] - 
      6035372*MT2^6*MW2^4*MZ2^7*CHd[3, 3] + 22127384*MH2*MT2^4*MW2^5*MZ2^7*
       CHd[3, 3] + 19984644*MT2^5*MW2^5*MZ2^7*CHd[3, 3] - 
      9315892*MH2*MT2^3*MW2^6*MZ2^7*CHd[3, 3] - 27186284*MT2^4*MW2^6*MZ2^7*
       CHd[3, 3] - 5206776*MH2*MT2^2*MW2^7*MZ2^7*CHd[3, 3] + 
      11816092*MT2^3*MW2^7*MZ2^7*CHd[3, 3] + 5352684*MH2*MT2*MW2^8*MZ2^7*
       CHd[3, 3] + 5867628*MT2^2*MW2^8*MZ2^7*CHd[3, 3] - 
      1062976*MH2*MW2^9*MZ2^7*CHd[3, 3] - 6303012*MT2*MW2^9*MZ2^7*CHd[3, 3] + 
      1261804*MW2^10*MZ2^7*CHd[3, 3] + 64696*MH2*MT2^7*MW2*MZ2^8*CHd[3, 3] - 
      942300*MH2*MT2^6*MW2^2*MZ2^8*CHd[3, 3] - 84100*MT2^7*MW2^2*MZ2^8*
       CHd[3, 3] + 3317912*MH2*MT2^5*MW2^3*MZ2^8*CHd[3, 3] + 
      1192176*MT2^6*MW2^3*MZ2^8*CHd[3, 3] - 3180600*MH2*MT2^4*MW2^4*MZ2^8*
       CHd[3, 3] - 4181588*MT2^5*MW2^4*MZ2^8*CHd[3, 3] - 
      2338996*MH2*MT2^3*MW2^5*MZ2^8*CHd[3, 3] + 4117104*MT2^4*MW2^5*MZ2^8*
       CHd[3, 3] + 5702824*MH2*MT2^2*MW2^6*MZ2^8*CHd[3, 3] + 
      2598484*MT2^3*MW2^6*MZ2^8*CHd[3, 3] - 3046684*MH2*MT2*MW2^7*MZ2^8*
       CHd[3, 3] - 6804208*MT2^2*MW2^7*MZ2^8*CHd[3, 3] + 
      423148*MH2*MW2^8*MZ2^8*CHd[3, 3] + 3679924*MT2*MW2^8*MZ2^8*CHd[3, 3] - 
      517792*MW2^9*MZ2^8*CHd[3, 3] + 65752*MH2*MT2^6*MW2*MZ2^9*CHd[3, 3] - 
      263536*MH2*MT2^5*MW2^2*MZ2^9*CHd[3, 3] - 85156*MT2^6*MW2^2*MZ2^9*
       CHd[3, 3] - 158028*MH2*MT2^4*MW2^3*MZ2^9*CHd[3, 3] + 
      341152*MT2^5*MW2^3*MZ2^9*CHd[3, 3] + 1461420*MH2*MT2^3*MW2^4*MZ2^9*
       CHd[3, 3] + 175056*MT2^4*MW2^4*MZ2^9*CHd[3, 3] - 
      1787012*MH2*MT2^2*MW2^5*MZ2^9*CHd[3, 3] - 1803564*MT2^3*MW2^5*MZ2^9*
       CHd[3, 3] + 745044*MH2*MT2*MW2^6*MZ2^9*CHd[3, 3] + 
      2226176*MT2^2*MW2^6*MZ2^9*CHd[3, 3] - 63640*MH2*MW2^7*MZ2^9*CHd[3, 3] - 
      936708*MT2*MW2^7*MZ2^9*CHd[3, 3] + 83044*MW2^8*MZ2^9*CHd[3, 3] + 
      65752*MH2*MT2^4*MW2^2*MZ2^10*CHd[3, 3] - 196728*MH2*MT2^3*MW2^3*MZ2^10*
       CHd[3, 3] - 85156*MT2^4*MW2^3*MZ2^10*CHd[3, 3] + 
      194616*MH2*MT2^2*MW2^4*MZ2^10*CHd[3, 3] + 254940*MT2^3*MW2^4*MZ2^10*
       CHd[3, 3] - 63640*MH2*MT2*MW2^5*MZ2^10*CHd[3, 3] - 
      252828*MT2^2*MW2^5*MZ2^10*CHd[3, 3] + 83044*MT2*MW2^6*MZ2^10*
       CHd[3, 3] + (2*MW2 - MZ2)*
       (MH2*(12*MT2^8*MW2*MZ2*(2336*MW2^5 - 5776*MW2^4*MZ2 + 
            4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 1217*MW2*MZ2^4 + 
            517*MZ2^5) + MT2^7*(152064*MW2^8 - 538496*MW2^7*MZ2 + 
            737984*MW2^6*MZ2^2 - 189296*MW2^5*MZ2^3 - 574384*MW2^4*MZ2^4 + 
            591924*MW2^3*MZ2^5 - 155431*MW2^2*MZ2^6 - 41730*MW2*MZ2^7 + 
            13720*MZ2^8) + MT2^5*MW2*(2686464*MW2^9 - 6844800*MW2^8*MZ2 + 
            5761664*MW2^7*MZ2^2 + 4526128*MW2^6*MZ2^3 - 15213592*MW2^5*
             MZ2^4 + 13348204*MW2^4*MZ2^5 - 4094601*MW2^3*MZ2^6 - 
            674888*MW2^2*MZ2^7 + 504804*MW2*MZ2^8 - 61348*MZ2^9) + 
          MT2^6*(-979968*MW2^9 + 2772352*MW2^8*MZ2 - 2850624*MW2^7*MZ2^2 - 
            766928*MW2^6*MZ2^3 + 4836808*MW2^5*MZ2^4 - 4391460*MW2^4*MZ2^5 + 
            1290043*MW2^3*MZ2^6 + 247291*MW2^2*MZ2^7 - 149364*MW2*MZ2^8 + 
            13720*MZ2^9) - MW2^6*(67584*MW2^9 - 206080*MW2^8*MZ2 + 
            142656*MW2^7*MZ2^2 + 304352*MW2^6*MZ2^3 - 557840*MW2^5*MZ2^4 + 
            80168*MW2^4*MZ2^5 + 352165*MW2^3*MZ2^6 - 201195*MW2^2*MZ2^7 - 
            8210*MW2*MZ2^8 + 19110*MZ2^9) - MT2^2*MW2^3*(1926144*MW2^10 - 
            4454016*MW2^9*MZ2 + 3458624*MW2^8*MZ2^2 + 3700080*MW2^7*MZ2^3 - 
            10420776*MW2^6*MZ2^4 + 6397612*MW2^5*MZ2^5 + 1433843*MW2^4*
             MZ2^6 - 2701201*MW2^3*MZ2^7 + 440979*MW2^2*MZ2^8 + 
            187894*MW2*MZ2^9 - 53018*MZ2^10) + MT2^3*MW2^2*
           (3632640*MW2^10 - 8323712*MW2^9*MZ2 + 6115008*MW2^8*MZ2^2 + 
            7209840*MW2^7*MZ2^3 - 20355968*MW2^6*MZ2^4 + 15650156*MW2^5*
             MZ2^5 - 2180233*MW2^4*MZ2^6 - 2681478*MW2^3*MZ2^7 + 
            754483*MW2^2*MZ2^8 + 105940*MW2*MZ2^9 - 43316*MZ2^10) + 
          MT2*MW2^4*(557568*MW2^10 - 1404032*MW2^9*MZ2 + 1123328*MW2^8*
             MZ2^2 + 1327568*MW2^7*MZ2^3 - 3297784*MW2^6*MZ2^4 + 
            1248756*MW2^5*MZ2^5 + 1468545*MW2^4*MZ2^6 - 1254336*MW2^3*MZ2^7 + 
            113599*MW2^2*MZ2^8 + 99448*MW2*MZ2^9 - 19110*MZ2^10) + 
          MT2^4*MW2*(-4055040*MW2^10 + 9650560*MW2^9*MZ2 - 
            7216768*MW2^8*MZ2^2 - 8200368*MW2^7*MZ2^3 + 23722496*MW2^6*
             MZ2^4 - 20018844*MW2^5*MZ2^5 + 5444233*MW2^4*MZ2^6 + 
            1538649*MW2^3*MZ2^7 - 818261*MW2^2*MZ2^8 + 46406*MW2*MZ2^9 + 
            12642*MZ2^10)) + MW2*(-12*MT2^8*MW2*MZ2*(2336*MW2^5 - 
            5776*MW2^4*MZ2 + 4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 
            1217*MW2*MZ2^4 + 517*MZ2^5) + MT2^7*(-152064*MW2^8 + 
            538496*MW2^7*MZ2 - 750656*MW2^6*MZ2^2 + 212048*MW2^5*MZ2^3 + 
            569272*MW2^4*MZ2^4 - 607764*MW2^3*MZ2^5 + 171154*MW2^2*MZ2^6 + 
            36879*MW2*MZ2^7 - 13720*MZ2^8) + MT2^6*(979968*MW2^9 - 
            2772352*MW2^8*MZ2 + 2939328*MW2^7*MZ2^2 + 594992*MW2^6*MZ2^3 - 
            4778272*MW2^5*MZ2^4 + 4497228*MW2^4*MZ2^5 - 1415944*MW2^3*MZ2^6 - 
            197611*MW2^2*MZ2^7 + 144513*MW2*MZ2^8 - 13720*MZ2^9) + 
          MW2^6*(67584*MW2^9 - 206080*MW2^8*MZ2 + 155328*MW2^7*MZ2^2 + 
            294272*MW2^6*MZ2^3 - 575480*MW2^5*MZ2^4 + 101120*MW2^4*MZ2^5 + 
            352282*MW2^3*MZ2^6 - 212067*MW2^2*MZ2^7 - 3359*MW2*MZ2^8 + 
            19110*MZ2^9) + MT2^5*MW2*(-2686464*MW2^9 + 6844800*MW2^8*MZ2 - 
            6027776*MW2^7*MZ2^2 - 3997648*MW2^6*MZ2^3 + 15015232*MW2^5*
             MZ2^4 - 13660396*MW2^4*MZ2^5 + 4488144*MW2^3*MZ2^6 + 
            510125*MW2^2*MZ2^7 - 485400*MW2*MZ2^8 + 61348*MZ2^9) + 
          MT2^2*MW2^3*(1926144*MW2^10 - 4454016*MW2^9*MZ2 + 
            3724736*MW2^8*MZ2^2 + 3285648*MW2^7*MZ2^3 - 10465200*MW2^6*
             MZ2^4 + 6824068*MW2^5*MZ2^5 + 1167524*MW2^4*MZ2^6 - 
            2725465*MW2^3*MZ2^7 + 512403*MW2^2*MZ2^8 + 173341*MW2*MZ2^9 - 
            53018*MZ2^10) - MT2*MW2^4*(557568*MW2^10 - 1404032*MW2^9*MZ2 + 
            1212032*MW2^8*MZ2^2 + 1218992*MW2^7*MZ2^3 - 3365680*MW2^6*MZ2^4 + 
            1402836*MW2^5*MZ2^5 + 1416732*MW2^4*MZ2^6 - 1299111*MW2^3*MZ2^7 + 
            148726*MW2^2*MZ2^8 + 94597*MW2*MZ2^9 - 19110*MZ2^10) + 
          MT2^4*MW2*(4055040*MW2^10 - 9650560*MW2^9*MZ2 + 7660288*MW2^8*
             MZ2^2 + 7340688*MW2^7*MZ2^3 - 23442488*MW2^6*MZ2^4 + 
            20570436*MW2^5*MZ2^5 - 6078850*MW2^4*MZ2^6 - 1306089*MW2^3*
             MZ2^7 + 809729*MW2^2*MZ2^8 - 51257*MW2*MZ2^9 - 12642*MZ2^10) + 
          MT2^3*MW2^2*(-3632640*MW2^10 + 8323712*MW2^9*MZ2 - 
            6558528*MW2^8*MZ2^2 - 6413520*MW2^7*MZ2^3 + 20215064*MW2^6*
             MZ2^4 - 16272812*MW2^5*MZ2^5 + 2745874*MW2^4*MZ2^6 + 
            2559213*MW2^3*MZ2^7 - 801652*MW2^2*MZ2^8 - 91387*MW2*MZ2^9 + 
            43316*MZ2^10)))*CHe[Leff, Leff] + 
      2*MZ2*(MH2*(12*MT2^8*MW2*MZ2*(2336*MW2^5 - 5776*MW2^4*MZ2 + 
            4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 1217*MW2*MZ2^4 + 
            517*MZ2^5) + MT2^7*(152064*MW2^8 - 521600*MW2^7*MZ2 + 
            732992*MW2^6*MZ2^2 - 227984*MW2^5*MZ2^3 - 543040*MW2^4*MZ2^4 + 
            602640*MW2^3*MZ2^5 - 180409*MW2^2*MZ2^6 - 32028*MW2*MZ2^7 + 
            13720*MZ2^8) + MT2^5*MW2*(2686464*MW2^9 - 6489984*MW2^8*MZ2 + 
            5589248*MW2^7*MZ2^2 + 3733648*MW2^6*MZ2^3 - 14400616*MW2^5*
             MZ2^4 + 13447864*MW2^4*MZ2^5 - 4662003*MW2^3*MZ2^6 - 
            371234*MW2^2*MZ2^7 + 465996*MW2*MZ2^8 - 61348*MZ2^9) + 
          MT2^6*(-979968*MW2^9 + 2654080*MW2^8*MZ2 - 2798784*MW2^7*MZ2^2 - 
            501104*MW2^6*MZ2^3 + 4578712*MW2^5*MZ2^4 - 4435128*MW2^4*MZ2^5 + 
            1475605*MW2^3*MZ2^6 + 154399*MW2^2*MZ2^7 - 139662*MW2*MZ2^8 + 
            13720*MZ2^9) - MW2^6*(67584*MW2^9 - 189184*MW2^8*MZ2 + 
            154560*MW2^7*MZ2^2 + 260672*MW2^6*MZ2^3 - 565184*MW2^5*MZ2^4 + 
            122228*MW2^4*MZ2^5 + 337903*MW2^3*MZ2^6 - 216471*MW2^2*MZ2^7 + 
            1492*MW2*MZ2^8 + 19110*MZ2^9) - MT2^2*MW2^3*(1926144*MW2^10 - 
            4099200*MW2^9*MZ2 + 3438272*MW2^8*MZ2^2 + 2811984*MW2^7*MZ2^3 - 
            9941016*MW2^6*MZ2^4 + 6895432*MW2^5*MZ2^5 + 868853*MW2^4*MZ2^6 - 
            2654497*MW2^3*MZ2^7 + 564423*MW2^2*MZ2^8 + 158788*MW2*MZ2^9 - 
            53018*MZ2^10) + MT2^3*MW2^2*(3632640*MW2^10 - 7732352*MW2^9*MZ2 + 
            5940288*MW2^8*MZ2^2 + 5805072*MW2^7*MZ2^3 - 19243952*MW2^6*
             MZ2^4 + 16141280*MW2^5*MZ2^5 - 3148495*MW2^4*MZ2^6 - 
            2374056*MW2^3*MZ2^7 + 829417*MW2^2*MZ2^8 + 76834*MW2*MZ2^9 - 
            43316*MZ2^10) + MT2*MW2^4*(557568*MW2^10 - 1285760*MW2^9*MZ2 + 
            1155968*MW2^8*MZ2^2 + 1019888*MW2^7*MZ2^3 - 3228136*MW2^6*MZ2^4 + 
            1487832*MW2^5*MZ2^5 + 1305219*MW2^4*MZ2^6 - 1297050*MW2^3*MZ2^7 + 
            177385*MW2^2*MZ2^8 + 89746*MW2*MZ2^9 - 19110*MZ2^10) + 
          MT2^4*MW2*(-4055040*MW2^10 + 9059200*MW2^9*MZ2 - 
            6957568*MW2^8*MZ2^2 - 6854352*MW2^7*MZ2^3 + 22427024*MW2^6*
             MZ2^4 - 20275872*MW2^5*MZ2^5 + 6403387*MW2^4*MZ2^6 + 
            1084905*MW2^3*MZ2^7 - 794729*MW2^2*MZ2^8 + 56108*MW2*MZ2^9 + 
            12642*MZ2^10)) + MW2*(-12*MT2^8*MW2*MZ2*(2336*MW2^5 - 
            5776*MW2^4*MZ2 + 4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 
            1217*MW2*MZ2^4 + 517*MZ2^5) + MT2^7*(-152064*MW2^8 + 
            521600*MW2^7*MZ2 - 745664*MW2^6*MZ2^2 + 250736*MW2^5*MZ2^3 + 
            537928*MW2^4*MZ2^4 - 618480*MW2^3*MZ2^5 + 196132*MW2^2*MZ2^6 + 
            27177*MW2*MZ2^7 - 13720*MZ2^8) + MT2^6*(979968*MW2^9 - 
            2654080*MW2^8*MZ2 + 2887488*MW2^7*MZ2^2 + 329168*MW2^6*MZ2^3 - 
            4520176*MW2^5*MZ2^4 + 4540896*MW2^4*MZ2^5 - 1601506*MW2^3*MZ2^6 - 
            104719*MW2^2*MZ2^7 + 134811*MW2*MZ2^8 - 13720*MZ2^9) + 
          MW2^6*(67584*MW2^9 - 189184*MW2^8*MZ2 + 167232*MW2^7*MZ2^2 + 
            250592*MW2^6*MZ2^3 - 582824*MW2^5*MZ2^4 + 143180*MW2^4*MZ2^5 + 
            338020*MW2^3*MZ2^6 - 227343*MW2^2*MZ2^7 + 6343*MW2*MZ2^8 + 
            19110*MZ2^9) + MT2^5*MW2*(-2686464*MW2^9 + 6489984*MW2^8*MZ2 - 
            5855360*MW2^7*MZ2^2 - 3205168*MW2^6*MZ2^3 + 14202256*MW2^5*
             MZ2^4 - 13760056*MW2^4*MZ2^5 + 5055546*MW2^3*MZ2^6 + 
            206471*MW2^2*MZ2^7 - 446592*MW2*MZ2^8 + 61348*MZ2^9) + 
          MT2^2*MW2^3*(1926144*MW2^10 - 4099200*MW2^9*MZ2 + 
            3704384*MW2^8*MZ2^2 + 2397552*MW2^7*MZ2^3 - 9985440*MW2^6*MZ2^4 + 
            7321888*MW2^5*MZ2^5 + 602534*MW2^4*MZ2^6 - 2678761*MW2^3*MZ2^7 + 
            635847*MW2^2*MZ2^8 + 144235*MW2*MZ2^9 - 53018*MZ2^10) - 
          MT2*MW2^4*(557568*MW2^10 - 1285760*MW2^9*MZ2 + 1244672*MW2^8*
             MZ2^2 + 911312*MW2^7*MZ2^3 - 3296032*MW2^6*MZ2^4 + 
            1641912*MW2^5*MZ2^5 + 1253406*MW2^4*MZ2^6 - 1341825*MW2^3*MZ2^7 + 
            212512*MW2^2*MZ2^8 + 84895*MW2*MZ2^9 - 19110*MZ2^10) + 
          MT2^4*MW2*(4055040*MW2^10 - 9059200*MW2^9*MZ2 + 7401088*MW2^8*
             MZ2^2 + 5994672*MW2^7*MZ2^3 - 22147016*MW2^6*MZ2^4 + 
            20827464*MW2^5*MZ2^5 - 7038004*MW2^4*MZ2^6 - 852345*MW2^3*MZ2^7 + 
            786197*MW2^2*MZ2^8 - 60959*MW2*MZ2^9 - 12642*MZ2^10) + 
          MT2^3*MW2^2*(-3632640*MW2^10 + 7732352*MW2^9*MZ2 - 
            6383808*MW2^8*MZ2^2 - 5008752*MW2^7*MZ2^3 + 19103048*MW2^6*
             MZ2^4 - 16763936*MW2^5*MZ2^5 + 3714136*MW2^4*MZ2^6 + 
            2251791*MW2^3*MZ2^7 - 876586*MW2^2*MZ2^8 - 62281*MW2*MZ2^9 + 
            43316*MZ2^10)))*SW2*CHl1[Leff, Leff] - 28160*MH2*MT2^8*MW2^8*
       CHl3[1, 1] + 264704*MH2*MT2^7*MW2^9*CHl3[1, 1] + 
      28160*MT2^8*MW2^9*CHl3[1, 1] - 1064448*MH2*MT2^6*MW2^10*CHl3[1, 1] - 
      264704*MT2^7*MW2^10*CHl3[1, 1] + 2404864*MH2*MT2^5*MW2^11*CHl3[1, 1] + 
      1064448*MT2^6*MW2^11*CHl3[1, 1] - 3351040*MH2*MT2^4*MW2^12*CHl3[1, 1] - 
      2404864*MT2^5*MW2^12*CHl3[1, 1] + 2956800*MH2*MT2^3*MW2^13*CHl3[1, 1] + 
      3351040*MT2^4*MW2^13*CHl3[1, 1] - 1616384*MH2*MT2^2*MW2^14*CHl3[1, 1] - 
      2956800*MT2^3*MW2^14*CHl3[1, 1] + 501248*MH2*MT2*MW2^15*CHl3[1, 1] + 
      1616384*MT2^2*MW2^15*CHl3[1, 1] - 67584*MH2*MW2^16*CHl3[1, 1] - 
      501248*MT2*MW2^16*CHl3[1, 1] + 67584*MW2^17*CHl3[1, 1] + 
      60416*MH2*MT2^8*MW2^7*MZ2*CHl3[1, 1] - 549888*MH2*MT2^7*MW2^8*MZ2*
       CHl3[1, 1] - 60416*MT2^8*MW2^8*MZ2*CHl3[1, 1] + 
      2154752*MH2*MT2^6*MW2^9*MZ2*CHl3[1, 1] + 549888*MT2^7*MW2^9*MZ2*
       CHl3[1, 1] - 4727552*MH2*MT2^5*MW2^10*MZ2*CHl3[1, 1] - 
      2154752*MT2^6*MW2^10*MZ2*CHl3[1, 1] + 6333440*MH2*MT2^4*MW2^11*MZ2*
       CHl3[1, 1] + 4727552*MT2^5*MW2^11*MZ2*CHl3[1, 1] - 
      5290496*MH2*MT2^3*MW2^12*MZ2*CHl3[1, 1] - 6333440*MT2^4*MW2^12*MZ2*
       CHl3[1, 1] + 2681088*MH2*MT2^2*MW2^13*MZ2*CHl3[1, 1] + 
      5290496*MT2^3*MW2^13*MZ2*CHl3[1, 1] - 749312*MH2*MT2*MW2^14*MZ2*
       CHl3[1, 1] - 2681088*MT2^2*MW2^14*MZ2*CHl3[1, 1] + 
      87552*MH2*MW2^15*MZ2*CHl3[1, 1] + 749312*MT2*MW2^15*MZ2*CHl3[1, 1] - 
      87552*MW2^16*MZ2*CHl3[1, 1] - 42432*MH2*MT2^8*MW2^6*MZ2^2*CHl3[1, 1] + 
      227392*MH2*MT2^7*MW2^7*MZ2^2*CHl3[1, 1] + 42432*MT2^8*MW2^7*MZ2^2*
       CHl3[1, 1] - 351424*MH2*MT2^6*MW2^8*MZ2^2*CHl3[1, 1] - 
      227392*MT2^7*MW2^8*MZ2^2*CHl3[1, 1] - 290752*MH2*MT2^5*MW2^9*MZ2^2*
       CHl3[1, 1] + 351424*MT2^6*MW2^9*MZ2^2*CHl3[1, 1] + 
      1733824*MH2*MT2^4*MW2^10*MZ2^2*CHl3[1, 1] + 290752*MT2^5*MW2^10*MZ2^2*
       CHl3[1, 1] - 2626880*MH2*MT2^3*MW2^11*MZ2^2*CHl3[1, 1] - 
      1733824*MT2^4*MW2^11*MZ2^2*CHl3[1, 1] + 2069440*MH2*MT2^2*MW2^12*MZ2^2*
       CHl3[1, 1] + 2626880*MT2^3*MW2^12*MZ2^2*CHl3[1, 1] - 
      883520*MH2*MT2*MW2^13*MZ2^2*CHl3[1, 1] - 2069440*MT2^2*MW2^13*MZ2^2*
       CHl3[1, 1] + 164352*MH2*MW2^14*MZ2^2*CHl3[1, 1] + 
      883520*MT2*MW2^14*MZ2^2*CHl3[1, 1] - 164352*MW2^15*MZ2^2*CHl3[1, 1] - 
      4832*MH2*MT2^8*MW2^5*MZ2^3*CHl3[1, 1] + 413408*MH2*MT2^7*MW2^6*MZ2^3*
       CHl3[1, 1] + 4832*MT2^8*MW2^6*MZ2^3*CHl3[1, 1] - 
      2994688*MH2*MT2^6*MW2^7*MZ2^3*CHl3[1, 1] - 413408*MT2^7*MW2^7*MZ2^3*
       CHl3[1, 1] + 9178752*MH2*MT2^5*MW2^8*MZ2^3*CHl3[1, 1] + 
      2994688*MT2^6*MW2^8*MZ2^3*CHl3[1, 1] - 15052256*MH2*MT2^4*MW2^9*MZ2^3*
       CHl3[1, 1] - 9178752*MT2^5*MW2^9*MZ2^3*CHl3[1, 1] + 
      14273504*MH2*MT2^3*MW2^10*MZ2^3*CHl3[1, 1] + 15052256*MT2^4*MW2^10*
       MZ2^3*CHl3[1, 1] - 7948608*MH2*MT2^2*MW2^11*MZ2^3*CHl3[1, 1] - 
      14273504*MT2^3*MW2^11*MZ2^3*CHl3[1, 1] + 2462656*MH2*MT2*MW2^12*MZ2^3*
       CHl3[1, 1] + 7948608*MT2^2*MW2^12*MZ2^3*CHl3[1, 1] - 
      327936*MH2*MW2^13*MZ2^3*CHl3[1, 1] - 2462656*MT2*MW2^13*MZ2^3*
       CHl3[1, 1] + 327936*MW2^14*MZ2^3*CHl3[1, 1] + 
      23936*MH2*MT2^8*MW2^4*MZ2^4*CHl3[1, 1] - 530976*MH2*MT2^7*MW2^5*MZ2^4*
       CHl3[1, 1] - 23936*MT2^8*MW2^5*MZ2^4*CHl3[1, 1] + 
      3456560*MH2*MT2^6*MW2^6*MZ2^4*CHl3[1, 1] + 530976*MT2^7*MW2^6*MZ2^4*
       CHl3[1, 1] - 10123376*MH2*MT2^5*MW2^7*MZ2^4*CHl3[1, 1] - 
      3456560*MT2^6*MW2^7*MZ2^4*CHl3[1, 1] + 15440992*MH2*MT2^4*MW2^8*MZ2^4*
       CHl3[1, 1] + 10123376*MT2^5*MW2^8*MZ2^4*CHl3[1, 1] - 
      12747648*MH2*MT2^3*MW2^9*MZ2^4*CHl3[1, 1] - 15440992*MT2^4*MW2^9*MZ2^4*
       CHl3[1, 1] + 5523056*MH2*MT2^2*MW2^10*MZ2^4*CHl3[1, 1] + 
      12747648*MT2^3*MW2^10*MZ2^4*CHl3[1, 1] - 1073648*MH2*MT2*MW2^11*MZ2^4*
       CHl3[1, 1] - 5523056*MT2^2*MW2^11*MZ2^4*CHl3[1, 1] + 
      31104*MH2*MW2^12*MZ2^4*CHl3[1, 1] + 1073648*MT2*MW2^12*MZ2^4*
       CHl3[1, 1] - 31104*MW2^13*MZ2^4*CHl3[1, 1] - 9192*MH2*MT2^8*MW2^3*
       MZ2^5*CHl3[1, 1] + 123568*MH2*MT2^7*MW2^4*MZ2^5*CHl3[1, 1] + 
      9192*MT2^8*MW2^4*MZ2^5*CHl3[1, 1] - 906352*MH2*MT2^6*MW2^5*MZ2^5*
       CHl3[1, 1] - 123568*MT2^7*MW2^5*MZ2^5*CHl3[1, 1] + 
      2722112*MH2*MT2^5*MW2^6*MZ2^5*CHl3[1, 1] + 906352*MT2^6*MW2^6*MZ2^5*
       CHl3[1, 1] - 3286784*MH2*MT2^4*MW2^7*MZ2^5*CHl3[1, 1] - 
      2722112*MT2^5*MW2^7*MZ2^5*CHl3[1, 1] + 666832*MH2*MT2^3*MW2^8*MZ2^5*
       CHl3[1, 1] + 3286784*MT2^4*MW2^8*MZ2^5*CHl3[1, 1] + 
      1714384*MH2*MT2^2*MW2^9*MZ2^5*CHl3[1, 1] - 666832*MT2^3*MW2^9*MZ2^5*
       CHl3[1, 1] - 1309664*MH2*MT2*MW2^10*MZ2^5*CHl3[1, 1] - 
      1714384*MT2^2*MW2^10*MZ2^5*CHl3[1, 1] + 285096*MH2*MW2^11*MZ2^5*
       CHl3[1, 1] + 1309664*MT2*MW2^11*MZ2^5*CHl3[1, 1] - 
      285096*MW2^12*MZ2^5*CHl3[1, 1] - 1892*MH2*MT2^8*MW2^2*MZ2^6*
       CHl3[1, 1] + 139016*MH2*MT2^7*MW2^3*MZ2^6*CHl3[1, 1] + 
      1892*MT2^8*MW2^3*MZ2^6*CHl3[1, 1] - 907828*MH2*MT2^6*MW2^4*MZ2^6*
       CHl3[1, 1] - 139016*MT2^7*MW2^4*MZ2^6*CHl3[1, 1] + 
      2683956*MH2*MT2^5*MW2^5*MZ2^6*CHl3[1, 1] + 907828*MT2^6*MW2^5*MZ2^6*
       CHl3[1, 1] - 4834232*MH2*MT2^4*MW2^6*MZ2^6*CHl3[1, 1] - 
      2683956*MT2^5*MW2^6*MZ2^6*CHl3[1, 1] + 5633888*MH2*MT2^3*MW2^7*MZ2^6*
       CHl3[1, 1] + 4834232*MT2^4*MW2^7*MZ2^6*CHl3[1, 1] - 
      3989604*MH2*MT2^2*MW2^8*MZ2^6*CHl3[1, 1] - 5633888*MT2^3*MW2^8*MZ2^6*
       CHl3[1, 1] + 1476436*MH2*MT2*MW2^9*MZ2^6*CHl3[1, 1] + 
      3989604*MT2^2*MW2^9*MZ2^6*CHl3[1, 1] - 199740*MH2*MW2^10*MZ2^6*
       CHl3[1, 1] - 1476436*MT2*MW2^10*MZ2^6*CHl3[1, 1] + 
      199740*MW2^11*MZ2^6*CHl3[1, 1] + 2156*MH2*MT2^8*MW2*MZ2^7*CHl3[1, 1] - 
      108000*MH2*MT2^7*MW2^2*MZ2^7*CHl3[1, 1] - 2156*MT2^8*MW2^2*MZ2^7*
       CHl3[1, 1] + 825866*MH2*MT2^6*MW2^3*MZ2^7*CHl3[1, 1] + 
      108000*MT2^7*MW2^3*MZ2^7*CHl3[1, 1] - 2549222*MH2*MT2^5*MW2^4*MZ2^7*
       CHl3[1, 1] - 825866*MT2^6*MW2^4*MZ2^7*CHl3[1, 1] + 
      3999508*MH2*MT2^4*MW2^5*MZ2^7*CHl3[1, 1] + 2549222*MT2^5*MW2^5*MZ2^7*
       CHl3[1, 1] - 3377316*MH2*MT2^3*MW2^6*MZ2^7*CHl3[1, 1] - 
      3999508*MT2^4*MW2^6*MZ2^7*CHl3[1, 1] + 1470698*MH2*MT2^2*MW2^7*MZ2^7*
       CHl3[1, 1] + 3377316*MT2^3*MW2^7*MZ2^7*CHl3[1, 1] - 
      241910*MH2*MT2*MW2^8*MZ2^7*CHl3[1, 1] - 1470698*MT2^2*MW2^8*MZ2^7*
       CHl3[1, 1] - 21780*MH2*MW2^9*MZ2^7*CHl3[1, 1] + 
      241910*MT2*MW2^9*MZ2^7*CHl3[1, 1] + 21780*MW2^10*MZ2^7*CHl3[1, 1] + 
      20776*MH2*MT2^7*MW2*MZ2^8*CHl3[1, 1] - 231058*MH2*MT2^6*MW2^2*MZ2^8*
       CHl3[1, 1] - 20776*MT2^7*MW2^2*MZ2^8*CHl3[1, 1] + 
      774620*MH2*MT2^5*MW2^3*MZ2^8*CHl3[1, 1] + 231058*MT2^6*MW2^3*MZ2^8*
       CHl3[1, 1] - 1004156*MH2*MT2^4*MW2^4*MZ2^8*CHl3[1, 1] - 
      774620*MT2^5*MW2^4*MZ2^8*CHl3[1, 1] + 296416*MH2*MT2^3*MW2^5*MZ2^8*
       CHl3[1, 1] + 1004156*MT2^4*MW2^5*MZ2^8*CHl3[1, 1] + 
      409870*MH2*MT2^2*MW2^6*MZ2^8*CHl3[1, 1] - 296416*MT2^3*MW2^6*MZ2^8*
       CHl3[1, 1] - 338336*MH2*MT2*MW2^7*MZ2^8*CHl3[1, 1] - 
      409870*MT2^2*MW2^7*MZ2^8*CHl3[1, 1] + 71868*MH2*MW2^8*MZ2^8*
       CHl3[1, 1] + 338336*MT2*MW2^8*MZ2^8*CHl3[1, 1] - 
      71868*MW2^9*MZ2^8*CHl3[1, 1] + 18620*MH2*MT2^6*MW2*MZ2^9*CHl3[1, 1] - 
      73402*MH2*MT2^5*MW2^2*MZ2^9*CHl3[1, 1] - 18620*MT2^6*MW2^2*MZ2^9*
       CHl3[1, 1] + 2084*MH2*MT2^4*MW2^3*MZ2^9*CHl3[1, 1] + 
      73402*MT2^5*MW2^3*MZ2^9*CHl3[1, 1] + 271838*MH2*MT2^3*MW2^4*MZ2^9*
       CHl3[1, 1] - 2084*MT2^4*MW2^4*MZ2^9*CHl3[1, 1] - 
      375190*MH2*MT2^2*MW2^5*MZ2^9*CHl3[1, 1] - 271838*MT2^3*MW2^5*MZ2^9*
       CHl3[1, 1] + 178982*MH2*MT2*MW2^6*MZ2^9*CHl3[1, 1] + 
      375190*MT2^2*MW2^6*MZ2^9*CHl3[1, 1] - 22932*MH2*MW2^7*MZ2^9*
       CHl3[1, 1] - 178982*MT2*MW2^7*MZ2^9*CHl3[1, 1] + 
      22932*MW2^8*MZ2^9*CHl3[1, 1] + 18620*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[1, 1] - 56938*MH2*MT2^3*MW2^3*MZ2^10*CHl3[1, 1] - 
      18620*MT2^4*MW2^3*MZ2^10*CHl3[1, 1] + 61250*MH2*MT2^2*MW2^4*MZ2^10*
       CHl3[1, 1] + 56938*MT2^3*MW2^4*MZ2^10*CHl3[1, 1] - 
      22932*MH2*MT2*MW2^5*MZ2^10*CHl3[1, 1] - 61250*MT2^2*MW2^5*MZ2^10*
       CHl3[1, 1] + 22932*MT2*MW2^6*MZ2^10*CHl3[1, 1] - 
      28160*MH2*MT2^8*MW2^8*CHl3[2, 2] + 264704*MH2*MT2^7*MW2^9*CHl3[2, 2] + 
      28160*MT2^8*MW2^9*CHl3[2, 2] - 1064448*MH2*MT2^6*MW2^10*CHl3[2, 2] - 
      264704*MT2^7*MW2^10*CHl3[2, 2] + 2404864*MH2*MT2^5*MW2^11*CHl3[2, 2] + 
      1064448*MT2^6*MW2^11*CHl3[2, 2] - 3351040*MH2*MT2^4*MW2^12*CHl3[2, 2] - 
      2404864*MT2^5*MW2^12*CHl3[2, 2] + 2956800*MH2*MT2^3*MW2^13*CHl3[2, 2] + 
      3351040*MT2^4*MW2^13*CHl3[2, 2] - 1616384*MH2*MT2^2*MW2^14*CHl3[2, 2] - 
      2956800*MT2^3*MW2^14*CHl3[2, 2] + 501248*MH2*MT2*MW2^15*CHl3[2, 2] + 
      1616384*MT2^2*MW2^15*CHl3[2, 2] - 67584*MH2*MW2^16*CHl3[2, 2] - 
      501248*MT2*MW2^16*CHl3[2, 2] + 67584*MW2^17*CHl3[2, 2] + 
      60416*MH2*MT2^8*MW2^7*MZ2*CHl3[2, 2] - 549888*MH2*MT2^7*MW2^8*MZ2*
       CHl3[2, 2] - 60416*MT2^8*MW2^8*MZ2*CHl3[2, 2] + 
      2154752*MH2*MT2^6*MW2^9*MZ2*CHl3[2, 2] + 549888*MT2^7*MW2^9*MZ2*
       CHl3[2, 2] - 4727552*MH2*MT2^5*MW2^10*MZ2*CHl3[2, 2] - 
      2154752*MT2^6*MW2^10*MZ2*CHl3[2, 2] + 6333440*MH2*MT2^4*MW2^11*MZ2*
       CHl3[2, 2] + 4727552*MT2^5*MW2^11*MZ2*CHl3[2, 2] - 
      5290496*MH2*MT2^3*MW2^12*MZ2*CHl3[2, 2] - 6333440*MT2^4*MW2^12*MZ2*
       CHl3[2, 2] + 2681088*MH2*MT2^2*MW2^13*MZ2*CHl3[2, 2] + 
      5290496*MT2^3*MW2^13*MZ2*CHl3[2, 2] - 749312*MH2*MT2*MW2^14*MZ2*
       CHl3[2, 2] - 2681088*MT2^2*MW2^14*MZ2*CHl3[2, 2] + 
      87552*MH2*MW2^15*MZ2*CHl3[2, 2] + 749312*MT2*MW2^15*MZ2*CHl3[2, 2] - 
      87552*MW2^16*MZ2*CHl3[2, 2] - 42432*MH2*MT2^8*MW2^6*MZ2^2*CHl3[2, 2] + 
      227392*MH2*MT2^7*MW2^7*MZ2^2*CHl3[2, 2] + 42432*MT2^8*MW2^7*MZ2^2*
       CHl3[2, 2] - 351424*MH2*MT2^6*MW2^8*MZ2^2*CHl3[2, 2] - 
      227392*MT2^7*MW2^8*MZ2^2*CHl3[2, 2] - 290752*MH2*MT2^5*MW2^9*MZ2^2*
       CHl3[2, 2] + 351424*MT2^6*MW2^9*MZ2^2*CHl3[2, 2] + 
      1733824*MH2*MT2^4*MW2^10*MZ2^2*CHl3[2, 2] + 290752*MT2^5*MW2^10*MZ2^2*
       CHl3[2, 2] - 2626880*MH2*MT2^3*MW2^11*MZ2^2*CHl3[2, 2] - 
      1733824*MT2^4*MW2^11*MZ2^2*CHl3[2, 2] + 2069440*MH2*MT2^2*MW2^12*MZ2^2*
       CHl3[2, 2] + 2626880*MT2^3*MW2^12*MZ2^2*CHl3[2, 2] - 
      883520*MH2*MT2*MW2^13*MZ2^2*CHl3[2, 2] - 2069440*MT2^2*MW2^13*MZ2^2*
       CHl3[2, 2] + 164352*MH2*MW2^14*MZ2^2*CHl3[2, 2] + 
      883520*MT2*MW2^14*MZ2^2*CHl3[2, 2] - 164352*MW2^15*MZ2^2*CHl3[2, 2] - 
      4832*MH2*MT2^8*MW2^5*MZ2^3*CHl3[2, 2] + 413408*MH2*MT2^7*MW2^6*MZ2^3*
       CHl3[2, 2] + 4832*MT2^8*MW2^6*MZ2^3*CHl3[2, 2] - 
      2994688*MH2*MT2^6*MW2^7*MZ2^3*CHl3[2, 2] - 413408*MT2^7*MW2^7*MZ2^3*
       CHl3[2, 2] + 9178752*MH2*MT2^5*MW2^8*MZ2^3*CHl3[2, 2] + 
      2994688*MT2^6*MW2^8*MZ2^3*CHl3[2, 2] - 15052256*MH2*MT2^4*MW2^9*MZ2^3*
       CHl3[2, 2] - 9178752*MT2^5*MW2^9*MZ2^3*CHl3[2, 2] + 
      14273504*MH2*MT2^3*MW2^10*MZ2^3*CHl3[2, 2] + 15052256*MT2^4*MW2^10*
       MZ2^3*CHl3[2, 2] - 7948608*MH2*MT2^2*MW2^11*MZ2^3*CHl3[2, 2] - 
      14273504*MT2^3*MW2^11*MZ2^3*CHl3[2, 2] + 2462656*MH2*MT2*MW2^12*MZ2^3*
       CHl3[2, 2] + 7948608*MT2^2*MW2^12*MZ2^3*CHl3[2, 2] - 
      327936*MH2*MW2^13*MZ2^3*CHl3[2, 2] - 2462656*MT2*MW2^13*MZ2^3*
       CHl3[2, 2] + 327936*MW2^14*MZ2^3*CHl3[2, 2] + 
      23936*MH2*MT2^8*MW2^4*MZ2^4*CHl3[2, 2] - 530976*MH2*MT2^7*MW2^5*MZ2^4*
       CHl3[2, 2] - 23936*MT2^8*MW2^5*MZ2^4*CHl3[2, 2] + 
      3456560*MH2*MT2^6*MW2^6*MZ2^4*CHl3[2, 2] + 530976*MT2^7*MW2^6*MZ2^4*
       CHl3[2, 2] - 10123376*MH2*MT2^5*MW2^7*MZ2^4*CHl3[2, 2] - 
      3456560*MT2^6*MW2^7*MZ2^4*CHl3[2, 2] + 15440992*MH2*MT2^4*MW2^8*MZ2^4*
       CHl3[2, 2] + 10123376*MT2^5*MW2^8*MZ2^4*CHl3[2, 2] - 
      12747648*MH2*MT2^3*MW2^9*MZ2^4*CHl3[2, 2] - 15440992*MT2^4*MW2^9*MZ2^4*
       CHl3[2, 2] + 5523056*MH2*MT2^2*MW2^10*MZ2^4*CHl3[2, 2] + 
      12747648*MT2^3*MW2^10*MZ2^4*CHl3[2, 2] - 1073648*MH2*MT2*MW2^11*MZ2^4*
       CHl3[2, 2] - 5523056*MT2^2*MW2^11*MZ2^4*CHl3[2, 2] + 
      31104*MH2*MW2^12*MZ2^4*CHl3[2, 2] + 1073648*MT2*MW2^12*MZ2^4*
       CHl3[2, 2] - 31104*MW2^13*MZ2^4*CHl3[2, 2] - 9192*MH2*MT2^8*MW2^3*
       MZ2^5*CHl3[2, 2] + 123568*MH2*MT2^7*MW2^4*MZ2^5*CHl3[2, 2] + 
      9192*MT2^8*MW2^4*MZ2^5*CHl3[2, 2] - 906352*MH2*MT2^6*MW2^5*MZ2^5*
       CHl3[2, 2] - 123568*MT2^7*MW2^5*MZ2^5*CHl3[2, 2] + 
      2722112*MH2*MT2^5*MW2^6*MZ2^5*CHl3[2, 2] + 906352*MT2^6*MW2^6*MZ2^5*
       CHl3[2, 2] - 3286784*MH2*MT2^4*MW2^7*MZ2^5*CHl3[2, 2] - 
      2722112*MT2^5*MW2^7*MZ2^5*CHl3[2, 2] + 666832*MH2*MT2^3*MW2^8*MZ2^5*
       CHl3[2, 2] + 3286784*MT2^4*MW2^8*MZ2^5*CHl3[2, 2] + 
      1714384*MH2*MT2^2*MW2^9*MZ2^5*CHl3[2, 2] - 666832*MT2^3*MW2^9*MZ2^5*
       CHl3[2, 2] - 1309664*MH2*MT2*MW2^10*MZ2^5*CHl3[2, 2] - 
      1714384*MT2^2*MW2^10*MZ2^5*CHl3[2, 2] + 285096*MH2*MW2^11*MZ2^5*
       CHl3[2, 2] + 1309664*MT2*MW2^11*MZ2^5*CHl3[2, 2] - 
      285096*MW2^12*MZ2^5*CHl3[2, 2] - 1892*MH2*MT2^8*MW2^2*MZ2^6*
       CHl3[2, 2] + 139016*MH2*MT2^7*MW2^3*MZ2^6*CHl3[2, 2] + 
      1892*MT2^8*MW2^3*MZ2^6*CHl3[2, 2] - 907828*MH2*MT2^6*MW2^4*MZ2^6*
       CHl3[2, 2] - 139016*MT2^7*MW2^4*MZ2^6*CHl3[2, 2] + 
      2683956*MH2*MT2^5*MW2^5*MZ2^6*CHl3[2, 2] + 907828*MT2^6*MW2^5*MZ2^6*
       CHl3[2, 2] - 4834232*MH2*MT2^4*MW2^6*MZ2^6*CHl3[2, 2] - 
      2683956*MT2^5*MW2^6*MZ2^6*CHl3[2, 2] + 5633888*MH2*MT2^3*MW2^7*MZ2^6*
       CHl3[2, 2] + 4834232*MT2^4*MW2^7*MZ2^6*CHl3[2, 2] - 
      3989604*MH2*MT2^2*MW2^8*MZ2^6*CHl3[2, 2] - 5633888*MT2^3*MW2^8*MZ2^6*
       CHl3[2, 2] + 1476436*MH2*MT2*MW2^9*MZ2^6*CHl3[2, 2] + 
      3989604*MT2^2*MW2^9*MZ2^6*CHl3[2, 2] - 199740*MH2*MW2^10*MZ2^6*
       CHl3[2, 2] - 1476436*MT2*MW2^10*MZ2^6*CHl3[2, 2] + 
      199740*MW2^11*MZ2^6*CHl3[2, 2] + 2156*MH2*MT2^8*MW2*MZ2^7*CHl3[2, 2] - 
      108000*MH2*MT2^7*MW2^2*MZ2^7*CHl3[2, 2] - 2156*MT2^8*MW2^2*MZ2^7*
       CHl3[2, 2] + 825866*MH2*MT2^6*MW2^3*MZ2^7*CHl3[2, 2] + 
      108000*MT2^7*MW2^3*MZ2^7*CHl3[2, 2] - 2549222*MH2*MT2^5*MW2^4*MZ2^7*
       CHl3[2, 2] - 825866*MT2^6*MW2^4*MZ2^7*CHl3[2, 2] + 
      3999508*MH2*MT2^4*MW2^5*MZ2^7*CHl3[2, 2] + 2549222*MT2^5*MW2^5*MZ2^7*
       CHl3[2, 2] - 3377316*MH2*MT2^3*MW2^6*MZ2^7*CHl3[2, 2] - 
      3999508*MT2^4*MW2^6*MZ2^7*CHl3[2, 2] + 1470698*MH2*MT2^2*MW2^7*MZ2^7*
       CHl3[2, 2] + 3377316*MT2^3*MW2^7*MZ2^7*CHl3[2, 2] - 
      241910*MH2*MT2*MW2^8*MZ2^7*CHl3[2, 2] - 1470698*MT2^2*MW2^8*MZ2^7*
       CHl3[2, 2] - 21780*MH2*MW2^9*MZ2^7*CHl3[2, 2] + 
      241910*MT2*MW2^9*MZ2^7*CHl3[2, 2] + 21780*MW2^10*MZ2^7*CHl3[2, 2] + 
      20776*MH2*MT2^7*MW2*MZ2^8*CHl3[2, 2] - 231058*MH2*MT2^6*MW2^2*MZ2^8*
       CHl3[2, 2] - 20776*MT2^7*MW2^2*MZ2^8*CHl3[2, 2] + 
      774620*MH2*MT2^5*MW2^3*MZ2^8*CHl3[2, 2] + 231058*MT2^6*MW2^3*MZ2^8*
       CHl3[2, 2] - 1004156*MH2*MT2^4*MW2^4*MZ2^8*CHl3[2, 2] - 
      774620*MT2^5*MW2^4*MZ2^8*CHl3[2, 2] + 296416*MH2*MT2^3*MW2^5*MZ2^8*
       CHl3[2, 2] + 1004156*MT2^4*MW2^5*MZ2^8*CHl3[2, 2] + 
      409870*MH2*MT2^2*MW2^6*MZ2^8*CHl3[2, 2] - 296416*MT2^3*MW2^6*MZ2^8*
       CHl3[2, 2] - 338336*MH2*MT2*MW2^7*MZ2^8*CHl3[2, 2] - 
      409870*MT2^2*MW2^7*MZ2^8*CHl3[2, 2] + 71868*MH2*MW2^8*MZ2^8*
       CHl3[2, 2] + 338336*MT2*MW2^8*MZ2^8*CHl3[2, 2] - 
      71868*MW2^9*MZ2^8*CHl3[2, 2] + 18620*MH2*MT2^6*MW2*MZ2^9*CHl3[2, 2] - 
      73402*MH2*MT2^5*MW2^2*MZ2^9*CHl3[2, 2] - 18620*MT2^6*MW2^2*MZ2^9*
       CHl3[2, 2] + 2084*MH2*MT2^4*MW2^3*MZ2^9*CHl3[2, 2] + 
      73402*MT2^5*MW2^3*MZ2^9*CHl3[2, 2] + 271838*MH2*MT2^3*MW2^4*MZ2^9*
       CHl3[2, 2] - 2084*MT2^4*MW2^4*MZ2^9*CHl3[2, 2] - 
      375190*MH2*MT2^2*MW2^5*MZ2^9*CHl3[2, 2] - 271838*MT2^3*MW2^5*MZ2^9*
       CHl3[2, 2] + 178982*MH2*MT2*MW2^6*MZ2^9*CHl3[2, 2] + 
      375190*MT2^2*MW2^6*MZ2^9*CHl3[2, 2] - 22932*MH2*MW2^7*MZ2^9*
       CHl3[2, 2] - 178982*MT2*MW2^7*MZ2^9*CHl3[2, 2] + 
      22932*MW2^8*MZ2^9*CHl3[2, 2] + 18620*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[2, 2] - 56938*MH2*MT2^3*MW2^3*MZ2^10*CHl3[2, 2] - 
      18620*MT2^4*MW2^3*MZ2^10*CHl3[2, 2] + 61250*MH2*MT2^2*MW2^4*MZ2^10*
       CHl3[2, 2] + 56938*MT2^3*MW2^4*MZ2^10*CHl3[2, 2] - 
      22932*MH2*MT2*MW2^5*MZ2^10*CHl3[2, 2] - 61250*MT2^2*MW2^5*MZ2^10*
       CHl3[2, 2] + 22932*MT2*MW2^6*MZ2^10*CHl3[2, 2] - 
      439296*MH2*MT2^7*MW2^9*CHl3[Leff, Leff] + 2906112*MH2*MT2^6*MW2^10*
       CHl3[Leff, Leff] + 439296*MT2^7*MW2^10*CHl3[Leff, Leff] - 
      8211456*MH2*MT2^5*MW2^11*CHl3[Leff, Leff] - 2906112*MT2^6*MW2^11*
       CHl3[Leff, Leff] + 12840960*MH2*MT2^4*MW2^12*CHl3[Leff, Leff] + 
      8211456*MT2^5*MW2^12*CHl3[Leff, Leff] - 11996160*MH2*MT2^3*MW2^13*
       CHl3[Leff, Leff] - 12840960*MT2^4*MW2^13*CHl3[Leff, Leff] + 
      6690816*MH2*MT2^2*MW2^14*CHl3[Leff, Leff] + 11996160*MT2^3*MW2^14*
       CHl3[Leff, Leff] - 2061312*MH2*MT2*MW2^15*CHl3[Leff, Leff] - 
      6690816*MT2^2*MW2^15*CHl3[Leff, Leff] + 270336*MH2*MW2^16*
       CHl3[Leff, Leff] + 2061312*MT2*MW2^16*CHl3[Leff, Leff] - 
      270336*MW2^17*CHl3[Leff, Leff] - 56064*MH2*MT2^8*MW2^7*MZ2*
       CHl3[Leff, Leff] + 1702656*MH2*MT2^7*MW2^8*MZ2*CHl3[Leff, Leff] + 
      56064*MT2^8*MW2^8*MZ2*CHl3[Leff, Leff] - 9890560*MH2*MT2^6*MW2^9*MZ2*
       CHl3[Leff, Leff] - 1702656*MT2^7*MW2^9*MZ2*CHl3[Leff, Leff] + 
      26355456*MH2*MT2^5*MW2^10*MZ2*CHl3[Leff, Leff] + 
      9890560*MT2^6*MW2^10*MZ2*CHl3[Leff, Leff] - 39340800*MH2*MT2^4*MW2^11*
       MZ2*CHl3[Leff, Leff] - 26355456*MT2^5*MW2^11*MZ2*CHl3[Leff, Leff] + 
      35166464*MH2*MT2^3*MW2^12*MZ2*CHl3[Leff, Leff] + 
      39340800*MT2^4*MW2^12*MZ2*CHl3[Leff, Leff] - 18836736*MH2*MT2^2*MW2^13*
       MZ2*CHl3[Leff, Leff] - 35166464*MT2^3*MW2^13*MZ2*CHl3[Leff, Leff] + 
      5633280*MH2*MT2*MW2^14*MZ2*CHl3[Leff, Leff] + 18836736*MT2^2*MW2^14*MZ2*
       CHl3[Leff, Leff] - 733696*MH2*MW2^15*MZ2*CHl3[Leff, Leff] - 
      5633280*MT2*MW2^15*MZ2*CHl3[Leff, Leff] + 733696*MW2^16*MZ2*
       CHl3[Leff, Leff] + 194688*MH2*MT2^8*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      2529408*MH2*MT2^7*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      194688*MT2^8*MW2^7*MZ2^2*CHl3[Leff, Leff] + 11402624*MH2*MT2^6*MW2^8*
       MZ2^2*CHl3[Leff, Leff] + 2554752*MT2^7*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      26004480*MH2*MT2^5*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      11580032*MT2^6*MW2^9*MZ2^2*CHl3[Leff, Leff] + 34382848*MH2*MT2^4*MW2^10*
       MZ2^2*CHl3[Leff, Leff] + 26536704*MT2^5*MW2^10*MZ2^2*
       CHl3[Leff, Leff] - 27647616*MH2*MT2^3*MW2^11*MZ2^2*CHl3[Leff, Leff] - 
      35269888*MT2^4*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      13317504*MH2*MT2^2*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
      28534656*MT2^3*MW2^12*MZ2^2*CHl3[Leff, Leff] - 
      3468544*MH2*MT2*MW2^13*MZ2^2*CHl3[Leff, Leff] - 
      13849728*MT2^2*MW2^13*MZ2^2*CHl3[Leff, Leff] + 
      352384*MH2*MW2^14*MZ2^2*CHl3[Leff, Leff] + 3645952*MT2*MW2^14*MZ2^2*
       CHl3[Leff, Leff] - 377728*MW2^15*MZ2^2*CHl3[Leff, Leff] - 
      249120*MH2*MT2^8*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      1159712*MH2*MT2^7*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      249120*MT2^8*MW2^6*MZ2^3*CHl3[Leff, Leff] + 720096*MH2*MT2^6*MW2^7*
       MZ2^3*CHl3[Leff, Leff] - 1230560*MT2^7*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
      12214944*MH2*MT2^5*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      198816*MT2^6*MW2^8*MZ2^3*CHl3[Leff, Leff] + 26726176*MH2*MT2^4*MW2^9*
       MZ2^3*CHl3[Leff, Leff] + 10625760*MT2^5*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      27473952*MH2*MT2^3*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      24119776*MT2^4*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
      15921568*MH2*MT2^2*MW2^11*MZ2^3*CHl3[Leff, Leff] + 
      24994272*MT2^3*MW2^11*MZ2^3*CHl3[Leff, Leff] - 
      5499744*MH2*MT2*MW2^12*MZ2^3*CHl3[Leff, Leff] - 
      14560480*MT2^2*MW2^12*MZ2^3*CHl3[Leff, Leff] + 
      994688*MH2*MW2^13*MZ2^3*CHl3[Leff, Leff] + 5105184*MT2*MW2^13*MZ2^3*
       CHl3[Leff, Leff] - 949184*MW2^14*MZ2^3*CHl3[Leff, Leff] + 
      121632*MH2*MT2^8*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      1418304*MH2*MT2^7*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      121632*MT2^8*MW2^5*MZ2^4*CHl3[Leff, Leff] - 16439216*MH2*MT2^6*MW2^6*
       MZ2^4*CHl3[Leff, Leff] - 1362576*MT2^7*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      55869520*MH2*MT2^5*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      15978272*MT2^6*MW2^7*MZ2^4*CHl3[Leff, Leff] - 89980896*MH2*MT2^4*MW2^8*
       MZ2^4*CHl3[Leff, Leff] - 54415840*MT2^5*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      77745440*MH2*MT2^3*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      87701520*MT2^4*MW2^9*MZ2^4*CHl3[Leff, Leff] - 38307504*MH2*MT2^2*MW2^10*
       MZ2^4*CHl3[Leff, Leff] - 75870992*MT2^3*MW2^10*MZ2^4*
       CHl3[Leff, Leff] + 10984656*MH2*MT2*MW2^11*MZ2^4*CHl3[Leff, Leff] + 
      37567488*MT2^2*MW2^11*MZ2^4*CHl3[Leff, Leff] - 1677664*MH2*MW2^12*MZ2^4*
       CHl3[Leff, Leff] - 10903296*MT2*MW2^12*MZ2^4*CHl3[Leff, Leff] + 
      1692784*MW2^13*MZ2^4*CHl3[Leff, Leff] + 18072*MH2*MT2^8*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 2273520*MH2*MT2^7*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      18072*MT2^8*MW2^4*MZ2^5*CHl3[Leff, Leff] + 18690992*MH2*MT2^6*MW2^5*
       MZ2^5*CHl3[Leff, Leff] + 2294976*MT2^7*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      58475088*MH2*MT2^5*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      18785456*MT2^6*MW2^6*MZ2^5*CHl3[Leff, Leff] + 87960112*MH2*MT2^4*MW2^7*
       MZ2^5*CHl3[Leff, Leff] + 58702752*MT2^5*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      67859344*MH2*MT2^3*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
      88503280*MT2^4*MW2^8*MZ2^5*CHl3[Leff, Leff] + 27070576*MH2*MT2^2*MW2^9*
       MZ2^5*CHl3[Leff, Leff] + 68822848*MT2^3*MW2^9*MZ2^5*CHl3[Leff, Leff] - 
      5392048*MH2*MT2*MW2^10*MZ2^5*CHl3[Leff, Leff] - 
      28012336*MT2^2*MW2^10*MZ2^5*CHl3[Leff, Leff] + 
      568792*MH2*MW2^11*MZ2^5*CHl3[Leff, Leff] + 5836000*MT2*MW2^11*MZ2^5*
       CHl3[Leff, Leff] - 645976*MW2^12*MZ2^5*CHl3[Leff, Leff] - 
      41616*MH2*MT2^8*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      1048202*MH2*MT2^7*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      41616*MT2^8*MW2^3*MZ2^6*CHl3[Leff, Leff] - 8178354*MH2*MT2^6*MW2^4*
       MZ2^6*CHl3[Leff, Leff] - 1111328*MT2^7*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      25272558*MH2*MT2^5*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      8641692*MT2^6*MW2^5*MZ2^6*CHl3[Leff, Leff] - 34354766*MH2*MT2^4*MW2^6*
       MZ2^6*CHl3[Leff, Leff] - 26684028*MT2^5*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      18088614*MH2*MT2^3*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      36727184*MT2^4*MW2^7*MZ2^6*CHl3[Leff, Leff] + 1098034*MH2*MT2^2*MW2^8*
       MZ2^6*CHl3[Leff, Leff] - 20465208*MT2^3*MW2^8*MZ2^6*CHl3[Leff, Leff] - 
      3976878*MH2*MT2*MW2^9*MZ2^6*CHl3[Leff, Leff] + 287516*MT2^2*MW2^9*MZ2^6*
       CHl3[Leff, Leff] + 931406*MH2*MW2^10*MZ2^6*CHl3[Leff, Leff] + 
      3565092*MT2*MW2^10*MZ2^6*CHl3[Leff, Leff] - 889736*MW2^11*MZ2^6*
       CHl3[Leff, Leff] + 12408*MH2*MT2^8*MW2*MZ2^7*CHl3[Leff, Leff] + 
      59334*MH2*MT2^7*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      12408*MT2^8*MW2^2*MZ2^7*CHl3[Leff, Leff] - 368156*MH2*MT2^6*MW2^3*MZ2^7*
       CHl3[Leff, Leff] - 18186*MT2^7*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      968062*MH2*MT2^5*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      16994*MT2^6*MW2^4*MZ2^7*CHl3[Leff, Leff] - 4398036*MH2*MT2^4*MW2^5*
       MZ2^7*CHl3[Leff, Leff] + 148550*MT2^5*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      10860962*MH2*MT2^3*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
      2663682*MT2^4*MW2^6*MZ2^7*CHl3[Leff, Leff] - 11881716*MH2*MT2^2*MW2^7*
       MZ2^7*CHl3[Leff, Leff] - 9485150*MT2^3*MW2^7*MZ2^7*CHl3[Leff, Leff] + 
      5607786*MH2*MT2*MW2^8*MZ2^7*CHl3[Leff, Leff] + 
      11397606*MT2^2*MW2^8*MZ2^7*CHl3[Leff, Leff] - 946948*MH2*MW2^9*MZ2^7*
       CHl3[Leff, Leff] - 5593710*MT2*MW2^9*MZ2^7*CHl3[Leff, Leff] + 
      968926*MW2^10*MZ2^7*CHl3[Leff, Leff] - 173424*MH2*MT2^7*MW2*MZ2^8*
       CHl3[Leff, Leff] + 1517714*MH2*MT2^6*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      163722*MT2^7*MW2^2*MZ2^8*CHl3[Leff, Leff] - 4819332*MH2*MT2^5*MW2^3*
       MZ2^8*CHl3[Leff, Leff] - 1408652*MT2^6*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      7889332*MH2*MT2^4*MW2^4*MZ2^8*CHl3[Leff, Leff] + 
      4450998*MT2^5*MW2^4*MZ2^8*CHl3[Leff, Leff] - 7720738*MH2*MT2^3*MW2^5*
       MZ2^8*CHl3[Leff, Leff] - 7407148*MT2^4*MW2^5*MZ2^8*CHl3[Leff, Leff] + 
      4824160*MH2*MT2^2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
      7570546*MT2^3*MW2^6*MZ2^8*CHl3[Leff, Leff] - 1580086*MH2*MT2*MW2^7*
       MZ2^8*CHl3[Leff, Leff] - 5015536*MT2^2*MW2^7*MZ2^8*CHl3[Leff, Leff] + 
      161758*MH2*MW2^8*MZ2^8*CHl3[Leff, Leff] + 1739890*MT2*MW2^8*MZ2^8*
       CHl3[Leff, Leff] - 193204*MW2^9*MZ2^8*CHl3[Leff, Leff] + 
      27440*MH2*MT2^7*MZ2^9*CHl3[Leff, Leff] - 388692*MH2*MT2^6*MW2*MZ2^9*
       CHl3[Leff, Leff] - 27440*MT2^7*MW2*MZ2^9*CHl3[Leff, Leff] + 
      1382400*MH2*MT2^5*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      378990*MT2^6*MW2^2*MZ2^9*CHl3[Leff, Leff] - 1755218*MH2*MT2^4*MW2^3*
       MZ2^9*CHl3[Leff, Leff] - 1343592*MT2^5*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
      436878*MH2*MT2^3*MW2^4*MZ2^9*CHl3[Leff, Leff] + 
      1747856*MT2^4*MW2^4*MZ2^9*CHl3[Leff, Leff] + 666658*MH2*MT2^2*MW2^5*
       MZ2^9*CHl3[Leff, Leff] - 560322*MT2^3*MW2^5*MZ2^9*CHl3[Leff, Leff] - 
      508530*MH2*MT2*MW2^6*MZ2^9*CHl3[Leff, Leff] - 494704*MT2^2*MW2^6*MZ2^9*
       CHl3[Leff, Leff] + 117164*MH2*MW2^7*MZ2^9*CHl3[Leff, Leff] + 
      428574*MT2*MW2^7*MZ2^9*CHl3[Leff, Leff] - 107462*MW2^8*MZ2^9*
       CHl3[Leff, Leff] + 27440*MH2*MT2^6*MZ2^10*CHl3[Leff, Leff] - 
      122696*MH2*MT2^5*MW2*MZ2^10*CHl3[Leff, Leff] - 
      27440*MT2^6*MW2*MZ2^10*CHl3[Leff, Leff] + 5004*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[Leff, Leff] + 122696*MT2^5*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
      486084*MH2*MT2^3*MW2^3*MZ2^10*CHl3[Leff, Leff] - 
      14706*MT2^4*MW2^3*MZ2^10*CHl3[Leff, Leff] - 669396*MH2*MT2^2*MW2^4*
       MZ2^10*CHl3[Leff, Leff] - 456978*MT2^3*MW2^4*MZ2^10*CHl3[Leff, Leff] + 
      299640*MH2*MT2*MW2^5*MZ2^10*CHl3[Leff, Leff] + 
      640290*MT2^2*MW2^5*MZ2^10*CHl3[Leff, Leff] - 38220*MH2*MW2^6*MZ2^10*
       CHl3[Leff, Leff] - 289938*MT2*MW2^6*MZ2^10*CHl3[Leff, Leff] + 
      38220*MW2^7*MZ2^10*CHl3[Leff, Leff] + 25284*MH2*MT2^4*MW2*MZ2^11*
       CHl3[Leff, Leff] - 86632*MH2*MT2^3*MW2^2*MZ2^11*CHl3[Leff, Leff] - 
      25284*MT2^4*MW2^2*MZ2^11*CHl3[Leff, Leff] + 106036*MH2*MT2^2*MW2^3*
       MZ2^11*CHl3[Leff, Leff] + 86632*MT2^3*MW2^3*MZ2^11*CHl3[Leff, Leff] - 
      38220*MH2*MT2*MW2^4*MZ2^11*CHl3[Leff, Leff] - 106036*MT2^2*MW2^4*MZ2^11*
       CHl3[Leff, Leff] + 38220*MT2*MW2^5*MZ2^11*CHl3[Leff, Leff] - 
      16896*MH2*MT2^7*MW2^9*CHq1[1, 1] + 118272*MH2*MT2^6*MW2^10*CHq1[1, 1] + 
      16896*MT2^7*MW2^10*CHq1[1, 1] - 354816*MH2*MT2^5*MW2^11*CHq1[1, 1] - 
      118272*MT2^6*MW2^11*CHq1[1, 1] + 591360*MH2*MT2^4*MW2^12*CHq1[1, 1] + 
      354816*MT2^5*MW2^12*CHq1[1, 1] - 591360*MH2*MT2^3*MW2^13*CHq1[1, 1] - 
      591360*MT2^4*MW2^13*CHq1[1, 1] + 354816*MH2*MT2^2*MW2^14*CHq1[1, 1] + 
      591360*MT2^3*MW2^14*CHq1[1, 1] - 118272*MH2*MT2*MW2^15*CHq1[1, 1] - 
      354816*MT2^2*MW2^15*CHq1[1, 1] + 16896*MH2*MW2^16*CHq1[1, 1] + 
      118272*MT2*MW2^16*CHq1[1, 1] - 16896*MW2^17*CHq1[1, 1] + 
      3456*MH2*MT2^8*MW2^7*MZ2*CHq1[1, 1] + 39808*MH2*MT2^7*MW2^8*MZ2*
       CHq1[1, 1] - 3456*MT2^8*MW2^8*MZ2*CHq1[1, 1] - 
      392320*MH2*MT2^6*MW2^9*MZ2*CHq1[1, 1] - 39808*MT2^7*MW2^9*MZ2*
       CHq1[1, 1] + 1290624*MH2*MT2^5*MW2^10*MZ2*CHq1[1, 1] + 
      392320*MT2^6*MW2^10*MZ2*CHq1[1, 1] - 2203520*MH2*MT2^4*MW2^11*MZ2*
       CHq1[1, 1] - 1290624*MT2^5*MW2^11*MZ2*CHq1[1, 1] + 
      2167424*MH2*MT2^3*MW2^12*MZ2*CHq1[1, 1] + 2203520*MT2^4*MW2^12*MZ2*
       CHq1[1, 1] - 1235328*MH2*MT2^2*MW2^13*MZ2*CHq1[1, 1] - 
      2167424*MT2^3*MW2^13*MZ2*CHq1[1, 1] + 376960*MH2*MT2*MW2^14*MZ2*
       CHq1[1, 1] + 1235328*MT2^2*MW2^14*MZ2*CHq1[1, 1] - 
      47104*MH2*MW2^15*MZ2*CHq1[1, 1] - 376960*MT2*MW2^15*MZ2*CHq1[1, 1] + 
      47104*MW2^16*MZ2*CHq1[1, 1] - 7488*MH2*MT2^8*MW2^6*MZ2^2*CHq1[1, 1] - 
      16256*MH2*MT2^7*MW2^7*MZ2^2*CHq1[1, 1] + 7488*MT2^8*MW2^7*MZ2^2*
       CHq1[1, 1] + 396096*MH2*MT2^6*MW2^8*MZ2^2*CHq1[1, 1] + 
      9920*MT2^7*MW2^8*MZ2^2*CHq1[1, 1] - 1475776*MH2*MT2^5*MW2^9*MZ2^2*
       CHq1[1, 1] - 351744*MT2^6*MW2^9*MZ2^2*CHq1[1, 1] + 
      2513664*MH2*MT2^4*MW2^10*MZ2^2*CHq1[1, 1] + 1342720*MT2^5*MW2^10*MZ2^2*
       CHq1[1, 1] - 2247424*MH2*MT2^3*MW2^11*MZ2^2*CHq1[1, 1] - 
      2291904*MT2^4*MW2^11*MZ2^2*CHq1[1, 1] + 1027648*MH2*MT2^2*MW2^12*MZ2^2*
       CHq1[1, 1] + 2025664*MT2^3*MW2^12*MZ2^2*CHq1[1, 1] - 
      191680*MH2*MT2*MW2^13*MZ2^2*CHq1[1, 1] - 894592*MT2^2*MW2^13*MZ2^2*
       CHq1[1, 1] + 1216*MH2*MW2^14*MZ2^2*CHq1[1, 1] + 
      147328*MT2*MW2^14*MZ2^2*CHq1[1, 1] + 5120*MW2^15*MZ2^2*CHq1[1, 1] + 
      3312*MH2*MT2^8*MW2^5*MZ2^3*CHq1[1, 1] - 49296*MH2*MT2^7*MW2^6*MZ2^3*
       CHq1[1, 1] - 3312*MT2^8*MW2^6*MZ2^3*CHq1[1, 1] + 
      161488*MH2*MT2^6*MW2^7*MZ2^3*CHq1[1, 1] + 71760*MT2^7*MW2^7*MZ2^3*
       CHq1[1, 1] - 287920*MH2*MT2^5*MW2^8*MZ2^3*CHq1[1, 1] - 
      325072*MT2^6*MW2^8*MZ2^3*CHq1[1, 1] + 583440*MH2*MT2^4*MW2^9*MZ2^3*
       CHq1[1, 1] + 785008*MT2^5*MW2^9*MZ2^3*CHq1[1, 1] - 
      1066608*MH2*MT2^3*MW2^10*MZ2^3*CHq1[1, 1] - 1401360*MT2^4*MW2^10*MZ2^3*
       CHq1[1, 1] + 1098544*MH2*MT2^2*MW2^11*MZ2^3*CHq1[1, 1] + 
      1852848*MT2^3*MW2^11*MZ2^3*CHq1[1, 1] - 541776*MH2*MT2*MW2^12*MZ2^3*
       CHq1[1, 1] - 1538608*MT2^2*MW2^12*MZ2^3*CHq1[1, 1] + 
      98816*MH2*MW2^13*MZ2^3*CHq1[1, 1] + 673680*MT2*MW2^13*MZ2^3*
       CHq1[1, 1] - 114944*MW2^14*MZ2^3*CHq1[1, 1] + 
      2880*MH2*MT2^8*MW2^4*MZ2^4*CHq1[1, 1] + 132232*MH2*MT2^7*MW2^5*MZ2^4*
       CHq1[1, 1] - 2880*MT2^8*MW2^5*MZ2^4*CHq1[1, 1] - 
      1016608*MH2*MT2^6*MW2^6*MZ2^4*CHq1[1, 1] - 168952*MT2^7*MW2^6*MZ2^4*
       CHq1[1, 1] + 3132096*MH2*MT2^5*MW2^7*MZ2^4*CHq1[1, 1] + 
      1296112*MT2^6*MW2^7*MZ2^4*CHq1[1, 1] - 5331928*MH2*MT2^4*MW2^8*MZ2^4*
       CHq1[1, 1] - 3993072*MT2^5*MW2^8*MZ2^4*CHq1[1, 1] + 
      5445704*MH2*MT2^3*MW2^9*MZ2^4*CHq1[1, 1] + 6723112*MT2^4*MW2^9*MZ2^4*
       CHq1[1, 1] - 3271440*MH2*MT2^2*MW2^10*MZ2^4*CHq1[1, 1] - 
      6711896*MT2^3*MW2^10*MZ2^4*CHq1[1, 1] + 1029168*MH2*MT2*MW2^11*MZ2^4*
       CHq1[1, 1] + 3911232*MT2^2*MW2^11*MZ2^4*CHq1[1, 1] - 
      122104*MH2*MW2^12*MZ2^4*CHq1[1, 1] - 1190016*MT2*MW2^12*MZ2^4*
       CHq1[1, 1] + 136360*MW2^13*MZ2^4*CHq1[1, 1] - 
      2556*MH2*MT2^8*MW2^3*MZ2^5*CHq1[1, 1] - 214004*MH2*MT2^7*MW2^4*MZ2^5*
       CHq1[1, 1] + 2556*MT2^8*MW2^4*MZ2^5*CHq1[1, 1] + 
      1725876*MH2*MT2^6*MW2^5*MZ2^5*CHq1[1, 1] + 251300*MT2^7*MW2^5*MZ2^5*
       CHq1[1, 1] - 5408140*MH2*MT2^5*MW2^6*MZ2^5*CHq1[1, 1] - 
      2023668*MT2^6*MW2^6*MZ2^5*CHq1[1, 1] + 8811276*MH2*MT2^4*MW2^7*MZ2^5*
       CHq1[1, 1] + 6338236*MT2^5*MW2^7*MZ2^5*CHq1[1, 1] - 
      8049580*MH2*MT2^3*MW2^8*MZ2^5*CHq1[1, 1] - 10277772*MT2^4*MW2^8*MZ2^5*
       CHq1[1, 1] + 4032508*MH2*MT2^2*MW2^9*MZ2^5*CHq1[1, 1] + 
      9287548*MT2^3*MW2^9*MZ2^5*CHq1[1, 1] - 968692*MH2*MT2*MW2^10*MZ2^5*
       CHq1[1, 1] - 4564732*MT2^2*MW2^10*MZ2^5*CHq1[1, 1] + 
      73312*MH2*MW2^11*MZ2^5*CHq1[1, 1] + 1060420*MT2*MW2^11*MZ2^5*
       CHq1[1, 1] - 73888*MW2^12*MZ2^5*CHq1[1, 1] - 72*MH2*MT2^8*MW2^2*MZ2^6*
       CHq1[1, 1] + 207393*MH2*MT2^7*MW2^3*MZ2^6*CHq1[1, 1] + 
      72*MT2^8*MW2^3*MZ2^6*CHq1[1, 1] - 1690901*MH2*MT2^6*MW2^4*MZ2^6*
       CHq1[1, 1] - 232206*MT2^7*MW2^4*MZ2^6*CHq1[1, 1] + 
      5317127*MH2*MT2^5*MW2^5*MZ2^6*CHq1[1, 1] + 1901888*MT2^6*MW2^5*MZ2^6*
       CHq1[1, 1] - 8319555*MH2*MT2^4*MW2^6*MZ2^6*CHq1[1, 1] - 
      5987384*MT2^5*MW2^6*MZ2^6*CHq1[1, 1] + 6829191*MH2*MT2^3*MW2^7*MZ2^6*
       CHq1[1, 1] + 9337770*MT2^4*MW2^7*MZ2^6*CHq1[1, 1] - 
      2727923*MH2*MT2^2*MW2^8*MZ2^6*CHq1[1, 1] - 7587486*MT2^3*MW2^8*MZ2^6*
       CHq1[1, 1] + 360057*MH2*MT2*MW2^9*MZ2^6*CHq1[1, 1] + 
      2952356*MT2^2*MW2^9*MZ2^6*CHq1[1, 1] + 24683*MH2*MW2^10*MZ2^6*
       CHq1[1, 1] - 347844*MT2*MW2^10*MZ2^6*CHq1[1, 1] - 
      37166*MW2^11*MZ2^6*CHq1[1, 1] + 468*MH2*MT2^8*MW2*MZ2^7*CHq1[1, 1] - 
      104819*MH2*MT2^7*MW2^2*MZ2^7*CHq1[1, 1] - 468*MT2^8*MW2^2*MZ2^7*
       CHq1[1, 1] + 929894*MH2*MT2^6*MW2^3*MZ2^7*CHq1[1, 1] + 
      115133*MT2^7*MW2^3*MZ2^7*CHq1[1, 1] - 2987013*MH2*MT2^5*MW2^4*MZ2^7*
       CHq1[1, 1] - 1026905*MT2^6*MW2^4*MZ2^7*CHq1[1, 1] + 
      4381394*MH2*MT2^4*MW2^5*MZ2^7*CHq1[1, 1] + 3302859*MT2^5*MW2^5*MZ2^7*
       CHq1[1, 1] - 2857309*MH2*MT2^3*MW2^6*MZ2^7*CHq1[1, 1] - 
      4829153*MT2^4*MW2^6*MZ2^7*CHq1[1, 1] + 396258*MH2*MT2^2*MW2^7*MZ2^7*
       CHq1[1, 1] + 3106411*MT2^3*MW2^7*MZ2^7*CHq1[1, 1] + 
      343845*MH2*MT2*MW2^8*MZ2^7*CHq1[1, 1] - 376899*MT2^2*MW2^8*MZ2^7*
       CHq1[1, 1] - 102718*MH2*MW2^9*MZ2^7*CHq1[1, 1] - 
      408195*MT2*MW2^9*MZ2^7*CHq1[1, 1] + 117217*MW2^10*MZ2^7*CHq1[1, 1] + 
      21838*MH2*MT2^7*MW2*MZ2^8*CHq1[1, 1] - 253167*MH2*MT2^6*MW2^2*MZ2^8*
       CHq1[1, 1] - 24043*MT2^7*MW2^2*MZ2^8*CHq1[1, 1] + 
      859064*MH2*MT2^5*MW2^3*MZ2^8*CHq1[1, 1] + 278916*MT2^6*MW2^3*MZ2^8*
       CHq1[1, 1] - 1052880*MH2*MT2^4*MW2^4*MZ2^8*CHq1[1, 1] - 
      946625*MT2^5*MW2^4*MZ2^8*CHq1[1, 1] + 130325*MH2*MT2^3*MW2^5*MZ2^8*
       CHq1[1, 1] + 1156812*MT2^4*MW2^5*MZ2^8*CHq1[1, 1] + 
      672016*MH2*MT2^2*MW2^6*MZ2^8*CHq1[1, 1] - 133061*MT2^3*MW2^6*MZ2^8*
       CHq1[1, 1] - 456505*MH2*MT2*MW2^7*MZ2^8*CHq1[1, 1] - 
      751720*MT2^2*MW2^7*MZ2^8*CHq1[1, 1] + 79309*MH2*MW2^8*MZ2^8*
       CHq1[1, 1] + 507139*MT2*MW2^8*MZ2^8*CHq1[1, 1] - 
      87418*MW2^9*MZ2^8*CHq1[1, 1] + 21370*MH2*MT2^6*MW2*MZ2^9*CHq1[1, 1] - 
      85246*MH2*MT2^5*MW2^2*MZ2^9*CHq1[1, 1] - 23575*MT2^6*MW2^2*MZ2^9*
       CHq1[1, 1] + 5379*MH2*MT2^4*MW2^3*MZ2^9*CHq1[1, 1] + 
      94066*MT2^5*MW2^3*MZ2^9*CHq1[1, 1] + 303981*MH2*MT2^3*MW2^4*MZ2^9*
       CHq1[1, 1] - 6090*MT2^4*MW2^4*MZ2^9*CHq1[1, 1] - 
      412379*MH2*MT2^2*MW2^5*MZ2^9*CHq1[1, 1] - 334923*MT2^3*MW2^5*MZ2^9*
       CHq1[1, 1] + 189201*MH2*MT2*MW2^6*MZ2^9*CHq1[1, 1] + 
      454346*MT2^2*MW2^6*MZ2^9*CHq1[1, 1] - 22306*MH2*MW2^7*MZ2^9*
       CHq1[1, 1] - 208335*MT2*MW2^7*MZ2^9*CHq1[1, 1] + 
      24511*MW2^8*MZ2^9*CHq1[1, 1] + 21370*MH2*MT2^4*MW2^2*MZ2^10*
       CHq1[1, 1] - 64344*MH2*MT2^3*MW2^3*MZ2^10*CHq1[1, 1] - 
      23575*MT2^4*MW2^3*MZ2^10*CHq1[1, 1] + 65280*MH2*MT2^2*MW2^4*MZ2^10*
       CHq1[1, 1] + 70959*MT2^3*MW2^4*MZ2^10*CHq1[1, 1] - 
      22306*MH2*MT2*MW2^5*MZ2^10*CHq1[1, 1] - 71895*MT2^2*MW2^5*MZ2^10*
       CHq1[1, 1] + 24511*MT2*MW2^6*MZ2^10*CHq1[1, 1] - 
      16896*MH2*MT2^7*MW2^9*CHq1[2, 2] + 118272*MH2*MT2^6*MW2^10*CHq1[2, 2] + 
      16896*MT2^7*MW2^10*CHq1[2, 2] - 354816*MH2*MT2^5*MW2^11*CHq1[2, 2] - 
      118272*MT2^6*MW2^11*CHq1[2, 2] + 591360*MH2*MT2^4*MW2^12*CHq1[2, 2] + 
      354816*MT2^5*MW2^12*CHq1[2, 2] - 591360*MH2*MT2^3*MW2^13*CHq1[2, 2] - 
      591360*MT2^4*MW2^13*CHq1[2, 2] + 354816*MH2*MT2^2*MW2^14*CHq1[2, 2] + 
      591360*MT2^3*MW2^14*CHq1[2, 2] - 118272*MH2*MT2*MW2^15*CHq1[2, 2] - 
      354816*MT2^2*MW2^15*CHq1[2, 2] + 16896*MH2*MW2^16*CHq1[2, 2] + 
      118272*MT2*MW2^16*CHq1[2, 2] - 16896*MW2^17*CHq1[2, 2] + 
      3456*MH2*MT2^8*MW2^7*MZ2*CHq1[2, 2] + 39808*MH2*MT2^7*MW2^8*MZ2*
       CHq1[2, 2] - 3456*MT2^8*MW2^8*MZ2*CHq1[2, 2] - 
      392320*MH2*MT2^6*MW2^9*MZ2*CHq1[2, 2] - 39808*MT2^7*MW2^9*MZ2*
       CHq1[2, 2] + 1290624*MH2*MT2^5*MW2^10*MZ2*CHq1[2, 2] + 
      392320*MT2^6*MW2^10*MZ2*CHq1[2, 2] - 2203520*MH2*MT2^4*MW2^11*MZ2*
       CHq1[2, 2] - 1290624*MT2^5*MW2^11*MZ2*CHq1[2, 2] + 
      2167424*MH2*MT2^3*MW2^12*MZ2*CHq1[2, 2] + 2203520*MT2^4*MW2^12*MZ2*
       CHq1[2, 2] - 1235328*MH2*MT2^2*MW2^13*MZ2*CHq1[2, 2] - 
      2167424*MT2^3*MW2^13*MZ2*CHq1[2, 2] + 376960*MH2*MT2*MW2^14*MZ2*
       CHq1[2, 2] + 1235328*MT2^2*MW2^14*MZ2*CHq1[2, 2] - 
      47104*MH2*MW2^15*MZ2*CHq1[2, 2] - 376960*MT2*MW2^15*MZ2*CHq1[2, 2] + 
      47104*MW2^16*MZ2*CHq1[2, 2] - 7488*MH2*MT2^8*MW2^6*MZ2^2*CHq1[2, 2] - 
      16256*MH2*MT2^7*MW2^7*MZ2^2*CHq1[2, 2] + 7488*MT2^8*MW2^7*MZ2^2*
       CHq1[2, 2] + 396096*MH2*MT2^6*MW2^8*MZ2^2*CHq1[2, 2] + 
      9920*MT2^7*MW2^8*MZ2^2*CHq1[2, 2] - 1475776*MH2*MT2^5*MW2^9*MZ2^2*
       CHq1[2, 2] - 351744*MT2^6*MW2^9*MZ2^2*CHq1[2, 2] + 
      2513664*MH2*MT2^4*MW2^10*MZ2^2*CHq1[2, 2] + 1342720*MT2^5*MW2^10*MZ2^2*
       CHq1[2, 2] - 2247424*MH2*MT2^3*MW2^11*MZ2^2*CHq1[2, 2] - 
      2291904*MT2^4*MW2^11*MZ2^2*CHq1[2, 2] + 1027648*MH2*MT2^2*MW2^12*MZ2^2*
       CHq1[2, 2] + 2025664*MT2^3*MW2^12*MZ2^2*CHq1[2, 2] - 
      191680*MH2*MT2*MW2^13*MZ2^2*CHq1[2, 2] - 894592*MT2^2*MW2^13*MZ2^2*
       CHq1[2, 2] + 1216*MH2*MW2^14*MZ2^2*CHq1[2, 2] + 
      147328*MT2*MW2^14*MZ2^2*CHq1[2, 2] + 5120*MW2^15*MZ2^2*CHq1[2, 2] + 
      3312*MH2*MT2^8*MW2^5*MZ2^3*CHq1[2, 2] - 49296*MH2*MT2^7*MW2^6*MZ2^3*
       CHq1[2, 2] - 3312*MT2^8*MW2^6*MZ2^3*CHq1[2, 2] + 
      161488*MH2*MT2^6*MW2^7*MZ2^3*CHq1[2, 2] + 71760*MT2^7*MW2^7*MZ2^3*
       CHq1[2, 2] - 287920*MH2*MT2^5*MW2^8*MZ2^3*CHq1[2, 2] - 
      325072*MT2^6*MW2^8*MZ2^3*CHq1[2, 2] + 583440*MH2*MT2^4*MW2^9*MZ2^3*
       CHq1[2, 2] + 785008*MT2^5*MW2^9*MZ2^3*CHq1[2, 2] - 
      1066608*MH2*MT2^3*MW2^10*MZ2^3*CHq1[2, 2] - 1401360*MT2^4*MW2^10*MZ2^3*
       CHq1[2, 2] + 1098544*MH2*MT2^2*MW2^11*MZ2^3*CHq1[2, 2] + 
      1852848*MT2^3*MW2^11*MZ2^3*CHq1[2, 2] - 541776*MH2*MT2*MW2^12*MZ2^3*
       CHq1[2, 2] - 1538608*MT2^2*MW2^12*MZ2^3*CHq1[2, 2] + 
      98816*MH2*MW2^13*MZ2^3*CHq1[2, 2] + 673680*MT2*MW2^13*MZ2^3*
       CHq1[2, 2] - 114944*MW2^14*MZ2^3*CHq1[2, 2] + 
      2880*MH2*MT2^8*MW2^4*MZ2^4*CHq1[2, 2] + 132232*MH2*MT2^7*MW2^5*MZ2^4*
       CHq1[2, 2] - 2880*MT2^8*MW2^5*MZ2^4*CHq1[2, 2] - 
      1016608*MH2*MT2^6*MW2^6*MZ2^4*CHq1[2, 2] - 168952*MT2^7*MW2^6*MZ2^4*
       CHq1[2, 2] + 3132096*MH2*MT2^5*MW2^7*MZ2^4*CHq1[2, 2] + 
      1296112*MT2^6*MW2^7*MZ2^4*CHq1[2, 2] - 5331928*MH2*MT2^4*MW2^8*MZ2^4*
       CHq1[2, 2] - 3993072*MT2^5*MW2^8*MZ2^4*CHq1[2, 2] + 
      5445704*MH2*MT2^3*MW2^9*MZ2^4*CHq1[2, 2] + 6723112*MT2^4*MW2^9*MZ2^4*
       CHq1[2, 2] - 3271440*MH2*MT2^2*MW2^10*MZ2^4*CHq1[2, 2] - 
      6711896*MT2^3*MW2^10*MZ2^4*CHq1[2, 2] + 1029168*MH2*MT2*MW2^11*MZ2^4*
       CHq1[2, 2] + 3911232*MT2^2*MW2^11*MZ2^4*CHq1[2, 2] - 
      122104*MH2*MW2^12*MZ2^4*CHq1[2, 2] - 1190016*MT2*MW2^12*MZ2^4*
       CHq1[2, 2] + 136360*MW2^13*MZ2^4*CHq1[2, 2] - 
      2556*MH2*MT2^8*MW2^3*MZ2^5*CHq1[2, 2] - 214004*MH2*MT2^7*MW2^4*MZ2^5*
       CHq1[2, 2] + 2556*MT2^8*MW2^4*MZ2^5*CHq1[2, 2] + 
      1725876*MH2*MT2^6*MW2^5*MZ2^5*CHq1[2, 2] + 251300*MT2^7*MW2^5*MZ2^5*
       CHq1[2, 2] - 5408140*MH2*MT2^5*MW2^6*MZ2^5*CHq1[2, 2] - 
      2023668*MT2^6*MW2^6*MZ2^5*CHq1[2, 2] + 8811276*MH2*MT2^4*MW2^7*MZ2^5*
       CHq1[2, 2] + 6338236*MT2^5*MW2^7*MZ2^5*CHq1[2, 2] - 
      8049580*MH2*MT2^3*MW2^8*MZ2^5*CHq1[2, 2] - 10277772*MT2^4*MW2^8*MZ2^5*
       CHq1[2, 2] + 4032508*MH2*MT2^2*MW2^9*MZ2^5*CHq1[2, 2] + 
      9287548*MT2^3*MW2^9*MZ2^5*CHq1[2, 2] - 968692*MH2*MT2*MW2^10*MZ2^5*
       CHq1[2, 2] - 4564732*MT2^2*MW2^10*MZ2^5*CHq1[2, 2] + 
      73312*MH2*MW2^11*MZ2^5*CHq1[2, 2] + 1060420*MT2*MW2^11*MZ2^5*
       CHq1[2, 2] - 73888*MW2^12*MZ2^5*CHq1[2, 2] - 72*MH2*MT2^8*MW2^2*MZ2^6*
       CHq1[2, 2] + 207393*MH2*MT2^7*MW2^3*MZ2^6*CHq1[2, 2] + 
      72*MT2^8*MW2^3*MZ2^6*CHq1[2, 2] - 1690901*MH2*MT2^6*MW2^4*MZ2^6*
       CHq1[2, 2] - 232206*MT2^7*MW2^4*MZ2^6*CHq1[2, 2] + 
      5317127*MH2*MT2^5*MW2^5*MZ2^6*CHq1[2, 2] + 1901888*MT2^6*MW2^5*MZ2^6*
       CHq1[2, 2] - 8319555*MH2*MT2^4*MW2^6*MZ2^6*CHq1[2, 2] - 
      5987384*MT2^5*MW2^6*MZ2^6*CHq1[2, 2] + 6829191*MH2*MT2^3*MW2^7*MZ2^6*
       CHq1[2, 2] + 9337770*MT2^4*MW2^7*MZ2^6*CHq1[2, 2] - 
      2727923*MH2*MT2^2*MW2^8*MZ2^6*CHq1[2, 2] - 7587486*MT2^3*MW2^8*MZ2^6*
       CHq1[2, 2] + 360057*MH2*MT2*MW2^9*MZ2^6*CHq1[2, 2] + 
      2952356*MT2^2*MW2^9*MZ2^6*CHq1[2, 2] + 24683*MH2*MW2^10*MZ2^6*
       CHq1[2, 2] - 347844*MT2*MW2^10*MZ2^6*CHq1[2, 2] - 
      37166*MW2^11*MZ2^6*CHq1[2, 2] + 468*MH2*MT2^8*MW2*MZ2^7*CHq1[2, 2] - 
      104819*MH2*MT2^7*MW2^2*MZ2^7*CHq1[2, 2] - 468*MT2^8*MW2^2*MZ2^7*
       CHq1[2, 2] + 929894*MH2*MT2^6*MW2^3*MZ2^7*CHq1[2, 2] + 
      115133*MT2^7*MW2^3*MZ2^7*CHq1[2, 2] - 2987013*MH2*MT2^5*MW2^4*MZ2^7*
       CHq1[2, 2] - 1026905*MT2^6*MW2^4*MZ2^7*CHq1[2, 2] + 
      4381394*MH2*MT2^4*MW2^5*MZ2^7*CHq1[2, 2] + 3302859*MT2^5*MW2^5*MZ2^7*
       CHq1[2, 2] - 2857309*MH2*MT2^3*MW2^6*MZ2^7*CHq1[2, 2] - 
      4829153*MT2^4*MW2^6*MZ2^7*CHq1[2, 2] + 396258*MH2*MT2^2*MW2^7*MZ2^7*
       CHq1[2, 2] + 3106411*MT2^3*MW2^7*MZ2^7*CHq1[2, 2] + 
      343845*MH2*MT2*MW2^8*MZ2^7*CHq1[2, 2] - 376899*MT2^2*MW2^8*MZ2^7*
       CHq1[2, 2] - 102718*MH2*MW2^9*MZ2^7*CHq1[2, 2] - 
      408195*MT2*MW2^9*MZ2^7*CHq1[2, 2] + 117217*MW2^10*MZ2^7*CHq1[2, 2] + 
      21838*MH2*MT2^7*MW2*MZ2^8*CHq1[2, 2] - 253167*MH2*MT2^6*MW2^2*MZ2^8*
       CHq1[2, 2] - 24043*MT2^7*MW2^2*MZ2^8*CHq1[2, 2] + 
      859064*MH2*MT2^5*MW2^3*MZ2^8*CHq1[2, 2] + 278916*MT2^6*MW2^3*MZ2^8*
       CHq1[2, 2] - 1052880*MH2*MT2^4*MW2^4*MZ2^8*CHq1[2, 2] - 
      946625*MT2^5*MW2^4*MZ2^8*CHq1[2, 2] + 130325*MH2*MT2^3*MW2^5*MZ2^8*
       CHq1[2, 2] + 1156812*MT2^4*MW2^5*MZ2^8*CHq1[2, 2] + 
      672016*MH2*MT2^2*MW2^6*MZ2^8*CHq1[2, 2] - 133061*MT2^3*MW2^6*MZ2^8*
       CHq1[2, 2] - 456505*MH2*MT2*MW2^7*MZ2^8*CHq1[2, 2] - 
      751720*MT2^2*MW2^7*MZ2^8*CHq1[2, 2] + 79309*MH2*MW2^8*MZ2^8*
       CHq1[2, 2] + 507139*MT2*MW2^8*MZ2^8*CHq1[2, 2] - 
      87418*MW2^9*MZ2^8*CHq1[2, 2] + 21370*MH2*MT2^6*MW2*MZ2^9*CHq1[2, 2] - 
      85246*MH2*MT2^5*MW2^2*MZ2^9*CHq1[2, 2] - 23575*MT2^6*MW2^2*MZ2^9*
       CHq1[2, 2] + 5379*MH2*MT2^4*MW2^3*MZ2^9*CHq1[2, 2] + 
      94066*MT2^5*MW2^3*MZ2^9*CHq1[2, 2] + 303981*MH2*MT2^3*MW2^4*MZ2^9*
       CHq1[2, 2] - 6090*MT2^4*MW2^4*MZ2^9*CHq1[2, 2] - 
      412379*MH2*MT2^2*MW2^5*MZ2^9*CHq1[2, 2] - 334923*MT2^3*MW2^5*MZ2^9*
       CHq1[2, 2] + 189201*MH2*MT2*MW2^6*MZ2^9*CHq1[2, 2] + 
      454346*MT2^2*MW2^6*MZ2^9*CHq1[2, 2] - 22306*MH2*MW2^7*MZ2^9*
       CHq1[2, 2] - 208335*MT2*MW2^7*MZ2^9*CHq1[2, 2] + 
      24511*MW2^8*MZ2^9*CHq1[2, 2] + 21370*MH2*MT2^4*MW2^2*MZ2^10*
       CHq1[2, 2] - 64344*MH2*MT2^3*MW2^3*MZ2^10*CHq1[2, 2] - 
      23575*MT2^4*MW2^3*MZ2^10*CHq1[2, 2] + 65280*MH2*MT2^2*MW2^4*MZ2^10*
       CHq1[2, 2] + 70959*MT2^3*MW2^4*MZ2^10*CHq1[2, 2] - 
      22306*MH2*MT2*MW2^5*MZ2^10*CHq1[2, 2] - 71895*MT2^2*MW2^5*MZ2^10*
       CHq1[2, 2] + 24511*MT2*MW2^6*MZ2^10*CHq1[2, 2] - 
      168960*MH2*MT2^7*MW2^9*CHq1[3, 3] + 1182720*MH2*MT2^6*MW2^10*
       CHq1[3, 3] + 168960*MT2^7*MW2^10*CHq1[3, 3] - 3548160*MH2*MT2^5*MW2^11*
       CHq1[3, 3] - 1182720*MT2^6*MW2^11*CHq1[3, 3] + 
      5913600*MH2*MT2^4*MW2^12*CHq1[3, 3] + 3548160*MT2^5*MW2^12*CHq1[3, 3] - 
      5913600*MH2*MT2^3*MW2^13*CHq1[3, 3] - 5913600*MT2^4*MW2^13*CHq1[3, 3] + 
      3548160*MH2*MT2^2*MW2^14*CHq1[3, 3] + 5913600*MT2^3*MW2^14*CHq1[3, 3] - 
      1182720*MH2*MT2*MW2^15*CHq1[3, 3] - 3548160*MT2^2*MW2^15*CHq1[3, 3] + 
      168960*MH2*MW2^16*CHq1[3, 3] + 1182720*MT2*MW2^16*CHq1[3, 3] - 
      168960*MW2^17*CHq1[3, 3] + 34560*MH2*MT2^8*MW2^7*MZ2*CHq1[3, 3] + 
      93952*MH2*MT2^7*MW2^8*MZ2*CHq1[3, 3] - 34560*MT2^8*MW2^8*MZ2*
       CHq1[3, 3] - 1794304*MH2*MT2^6*MW2^9*MZ2*CHq1[3, 3] - 
      93952*MT2^7*MW2^9*MZ2*CHq1[3, 3] + 6519552*MH2*MT2^5*MW2^10*MZ2*
       CHq1[3, 3] + 1794304*MT2^6*MW2^10*MZ2*CHq1[3, 3] - 
      11390720*MH2*MT2^4*MW2^11*MZ2*CHq1[3, 3] - 6519552*MT2^5*MW2^11*MZ2*
       CHq1[3, 3] + 11029760*MH2*MT2^3*MW2^12*MZ2*CHq1[3, 3] + 
      11390720*MT2^4*MW2^12*MZ2*CHq1[3, 3] - 5966592*MH2*MT2^2*MW2^13*MZ2*
       CHq1[3, 3] - 11029760*MT2^3*MW2^13*MZ2*CHq1[3, 3] + 
      1640704*MH2*MT2*MW2^14*MZ2*CHq1[3, 3] + 5966592*MT2^2*MW2^14*MZ2*
       CHq1[3, 3] - 166912*MH2*MW2^15*MZ2*CHq1[3, 3] - 
      1640704*MT2*MW2^15*MZ2*CHq1[3, 3] + 166912*MW2^16*MZ2*CHq1[3, 3] - 
      107136*MH2*MT2^8*MW2^6*MZ2^2*CHq1[3, 3] + 929152*MH2*MT2^7*MW2^7*MZ2^2*
       CHq1[3, 3] + 107136*MT2^8*MW2^7*MZ2^2*CHq1[3, 3] - 
      3103104*MH2*MT2^6*MW2^8*MZ2^2*CHq1[3, 3] - 992512*MT2^7*MW2^8*MZ2^2*
       CHq1[3, 3] + 5962112*MH2*MT2^5*MW2^9*MZ2^2*CHq1[3, 3] + 
      3546624*MT2^6*MW2^9*MZ2^2*CHq1[3, 3] - 8453760*MH2*MT2^4*MW2^10*MZ2^2*
       CHq1[3, 3] - 7292672*MT2^5*MW2^10*MZ2^2*CHq1[3, 3] + 
      9566336*MH2*MT2^3*MW2^11*MZ2^2*CHq1[3, 3] + 10671360*MT2^4*MW2^11*MZ2^2*
       CHq1[3, 3] - 7563392*MH2*MT2^2*MW2^12*MZ2^2*CHq1[3, 3] - 
      11783936*MT2^3*MW2^12*MZ2^2*CHq1[3, 3] + 3403904*MH2*MT2*MW2^13*MZ2^2*
       CHq1[3, 3] + 8893952*MT2^2*MW2^13*MZ2^2*CHq1[3, 3] - 
      634112*MH2*MW2^14*MZ2^2*CHq1[3, 3] - 3847424*MT2*MW2^14*MZ2^2*
       CHq1[3, 3] + 697472*MW2^15*MZ2^2*CHq1[3, 3] + 
      125280*MH2*MT2^8*MW2^5*MZ2^3*CHq1[3, 3] - 1750944*MH2*MT2^7*MW2^6*MZ2^3*
       CHq1[3, 3] - 125280*MT2^8*MW2^6*MZ2^3*CHq1[3, 3] + 
      8681440*MH2*MT2^6*MW2^7*MZ2^3*CHq1[3, 3] + 1918560*MT2^7*MW2^7*MZ2^3*
       CHq1[3, 3] - 22591648*MH2*MT2^5*MW2^8*MZ2^3*CHq1[3, 3] - 
      9918112*MT2^6*MW2^8*MZ2^3*CHq1[3, 3] + 35693472*MH2*MT2^4*MW2^9*MZ2^3*
       CHq1[3, 3] + 26365024*MT2^5*MW2^9*MZ2^3*CHq1[3, 3] - 
      35618016*MH2*MT2^3*MW2^10*MZ2^3*CHq1[3, 3] - 41876832*MT2^4*MW2^10*
       MZ2^3*CHq1[3, 3] + 21650080*MH2*MT2^2*MW2^11*MZ2^3*CHq1[3, 3] + 
      41484576*MT2^3*MW2^11*MZ2^3*CHq1[3, 3] - 7096032*MH2*MT2*MW2^12*MZ2^3*
       CHq1[3, 3] - 24853216*MT2^2*MW2^12*MZ2^3*CHq1[3, 3] + 
      906368*MH2*MW2^13*MZ2^3*CHq1[3, 3] + 8015904*MT2*MW2^13*MZ2^3*
       CHq1[3, 3] - 1010624*MW2^14*MZ2^3*CHq1[3, 3] - 
      56160*MH2*MT2^8*MW2^4*MZ2^4*CHq1[3, 3] + 782032*MH2*MT2^7*MW2^5*MZ2^4*
       CHq1[3, 3] + 56160*MT2^8*MW2^5*MZ2^4*CHq1[3, 3] - 
      4415152*MH2*MT2^6*MW2^6*MZ2^4*CHq1[3, 3] - 961312*MT2^7*MW2^6*MZ2^4*
       CHq1[3, 3] + 12299568*MH2*MT2^5*MW2^7*MZ2^4*CHq1[3, 3] + 
      5837728*MT2^6*MW2^7*MZ2^4*CHq1[3, 3] - 18889552*MH2*MT2^4*MW2^8*MZ2^4*
       CHq1[3, 3] - 16734912*MT2^5*MW2^8*MZ2^4*CHq1[3, 3] + 
      15981872*MH2*MT2^3*MW2^9*MZ2^4*CHq1[3, 3] + 25939072*MT2^4*MW2^9*MZ2^4*
       CHq1[3, 3] - 6150096*MH2*MT2^2*MW2^10*MZ2^4*CHq1[3, 3] - 
      22066592*MT2^3*MW2^10*MZ2^4*CHq1[3, 3] - 3888*MH2*MT2*MW2^11*MZ2^4*
       CHq1[3, 3] + 8886816*MT2^2*MW2^11*MZ2^4*CHq1[3, 3] + 
      451376*MH2*MW2^12*MZ2^4*CHq1[3, 3] - 517248*MT2*MW2^12*MZ2^4*
       CHq1[3, 3] - 439712*MW2^13*MZ2^4*CHq1[3, 3] - 
      10800*MH2*MT2^8*MW2^3*MZ2^5*CHq1[3, 3] + 813952*MH2*MT2^7*MW2^4*MZ2^5*
       CHq1[3, 3] + 10800*MT2^8*MW2^4*MZ2^5*CHq1[3, 3] - 
      5245776*MH2*MT2^6*MW2^5*MZ2^5*CHq1[3, 3] - 735184*MT2^7*MW2^5*MZ2^5*
       CHq1[3, 3] + 15241280*MH2*MT2^5*MW2^6*MZ2^5*CHq1[3, 3] + 
      4515120*MT2^6*MW2^6*MZ2^5*CHq1[3, 3] - 25645968*MH2*MT2^4*MW2^7*MZ2^5*
       CHq1[3, 3] - 12870032*MT2^5*MW2^7*MZ2^5*CHq1[3, 3] + 
      27405344*MH2*MT2^3*MW2^8*MZ2^5*CHq1[3, 3] + 22160304*MT2^4*MW2^8*MZ2^5*
       CHq1[3, 3] - 19075856*MH2*MT2^2*MW2^9*MZ2^5*CHq1[3, 3] - 
      25151312*MT2^3*MW2^9*MZ2^5*CHq1[3, 3] + 7848224*MH2*MT2*MW2^10*MZ2^5*
       CHq1[3, 3] + 18820976*MT2^2*MW2^10*MZ2^5*CHq1[3, 3] - 
      1330400*MH2*MW2^11*MZ2^5*CHq1[3, 3] - 8181584*MT2*MW2^11*MZ2^5*
       CHq1[3, 3] + 1430912*MW2^12*MZ2^5*CHq1[3, 3] + 
      20196*MH2*MT2^8*MW2^2*MZ2^6*CHq1[3, 3] - 1190532*MH2*MT2^7*MW2^3*MZ2^6*
       CHq1[3, 3] - 20196*MT2^8*MW2^3*MZ2^6*CHq1[3, 3] + 
      8540572*MH2*MT2^6*MW2^4*MZ2^6*CHq1[3, 3] + 1205004*MT2^7*MW2^4*MZ2^6*
       CHq1[3, 3] - 25838308*MH2*MT2^5*MW2^5*MZ2^6*CHq1[3, 3] - 
      8563108*MT2^6*MW2^5*MZ2^6*CHq1[3, 3] + 41434836*MH2*MT2^4*MW2^6*MZ2^6*
       CHq1[3, 3] + 25827148*MT2^5*MW2^6*MZ2^6*CHq1[3, 3] - 
      37871004*MH2*MT2^3*MW2^7*MZ2^6*CHq1[3, 3] - 41726796*MT2^4*MW2^7*MZ2^6*
       CHq1[3, 3] + 19958980*MH2*MT2^2*MW2^8*MZ2^6*CHq1[3, 3] + 
      38915364*MT2^3*MW2^8*MZ2^6*CHq1[3, 3] - 5556828*MH2*MT2*MW2^9*MZ2^6*
       CHq1[3, 3] - 21194572*MT2^2*MW2^9*MZ2^6*CHq1[3, 3] + 
      502088*MH2*MW2^10*MZ2^6*CHq1[3, 3] + 6152484*MT2*MW2^10*MZ2^6*
       CHq1[3, 3] - 595328*MW2^11*MZ2^6*CHq1[3, 3] - 5940*MH2*MT2^8*MW2*MZ2^7*
       CHq1[3, 3] + 579442*MH2*MT2^7*MW2^2*MZ2^7*CHq1[3, 3] + 
      5940*MT2^8*MW2^2*MZ2^7*CHq1[3, 3] - 4886950*MH2*MT2^6*MW2^3*MZ2^7*
       CHq1[3, 3] - 607360*MT2^7*MW2^3*MZ2^7*CHq1[3, 3] + 
      15507366*MH2*MT2^5*MW2^4*MZ2^7*CHq1[3, 3] + 5096848*MT2^6*MW2^4*MZ2^7*
       CHq1[3, 3] - 23334562*MH2*MT2^4*MW2^5*MZ2^7*CHq1[3, 3] - 
      16151532*MT2^5*MW2^5*MZ2^7*CHq1[3, 3] + 16832462*MH2*MT2^3*MW2^6*MZ2^7*
       CHq1[3, 3] + 24462820*MT2^4*MW2^6*MZ2^7*CHq1[3, 3] - 
      4370058*MH2*MT2^2*MW2^7*MZ2^7*CHq1[3, 3] - 18045896*MT2^3*MW2^7*MZ2^7*
       CHq1[3, 3] - 805734*MH2*MT2*MW2^8*MZ2^7*CHq1[3, 3] + 
      5120280*MT2^2*MW2^8*MZ2^7*CHq1[3, 3] + 483974*MH2*MW2^9*MZ2^7*
       CHq1[3, 3] + 589428*MT2*MW2^9*MZ2^7*CHq1[3, 3] - 
      470528*MW2^10*MZ2^7*CHq1[3, 3] - 109964*MH2*MT2^7*MW2*MZ2^8*
       CHq1[3, 3] + 1275798*MH2*MT2^6*MW2^2*MZ2^8*CHq1[3, 3] + 
      119666*MT2^7*MW2^2*MZ2^8*CHq1[3, 3] - 4339912*MH2*MT2^5*MW2^3*MZ2^8*
       CHq1[3, 3] - 1371630*MT2^6*MW2^3*MZ2^8*CHq1[3, 3] + 
      5432766*MH2*MT2^4*MW2^4*MZ2^8*CHq1[3, 3] + 4655326*MT2^5*MW2^4*MZ2^8*
       CHq1[3, 3] - 890680*MH2*MT2^3*MW2^5*MZ2^8*CHq1[3, 3] - 
      5897454*MT2^4*MW2^5*MZ2^8*CHq1[3, 3] - 3373610*MH2*MT2^2*MW2^6*MZ2^8*
       CHq1[3, 3] + 1186834*MT2^3*MW2^6*MZ2^8*CHq1[3, 3] + 
      2472044*MH2*MT2*MW2^7*MZ2^8*CHq1[3, 3] + 3352874*MT2^2*MW2^7*MZ2^8*
       CHq1[3, 3] - 466442*MH2*MW2^8*MZ2^8*CHq1[3, 3] - 
      2530274*MT2*MW2^8*MZ2^8*CHq1[3, 3] + 484658*MW2^9*MZ2^8*CHq1[3, 3] - 
      104024*MH2*MT2^6*MW2*MZ2^9*CHq1[3, 3] + 416360*MH2*MT2^5*MW2^2*MZ2^9*
       CHq1[3, 3] + 113726*MT2^6*MW2^2*MZ2^9*CHq1[3, 3] - 
      21858*MH2*MT2^4*MW2^3*MZ2^9*CHq1[3, 3] - 455168*MT2^5*MW2^3*MZ2^9*
       CHq1[3, 3] - 1540590*MH2*MT2^3*MW2^4*MZ2^9*CHq1[3, 3] + 
      42450*MT2^4*MW2^4*MZ2^9*CHq1[3, 3] + 2188486*MH2*MT2^2*MW2^5*MZ2^9*
       CHq1[3, 3] + 1624344*MT2^3*MW2^5*MZ2^9*CHq1[3, 3] - 
      1067214*MH2*MT2*MW2^6*MZ2^9*CHq1[3, 3] - 2320750*MT2^2*MW2^6*MZ2^9*
       CHq1[3, 3] + 128840*MH2*MW2^7*MZ2^9*CHq1[3, 3] + 
      1133940*MT2*MW2^7*MZ2^9*CHq1[3, 3] - 138542*MW2^8*MZ2^9*CHq1[3, 3] - 
      104024*MH2*MT2^4*MW2^2*MZ2^10*CHq1[3, 3] + 318276*MH2*MT2^3*MW2^3*
       MZ2^10*CHq1[3, 3] + 113726*MT2^4*MW2^3*MZ2^10*CHq1[3, 3] - 
      343092*MH2*MT2^2*MW2^4*MZ2^10*CHq1[3, 3] - 347382*MT2^3*MW2^4*MZ2^10*
       CHq1[3, 3] + 128840*MH2*MT2*MW2^5*MZ2^10*CHq1[3, 3] + 
      372198*MT2^2*MW2^5*MZ2^10*CHq1[3, 3] - 138542*MT2*MW2^6*MZ2^10*
       CHq1[3, 3] - 5632*MH2*MT2^7*MW2^9*CHq3[1, 1] + 
      39424*MH2*MT2^6*MW2^10*CHq3[1, 1] + 5632*MT2^7*MW2^10*CHq3[1, 1] - 
      118272*MH2*MT2^5*MW2^11*CHq3[1, 1] - 39424*MT2^6*MW2^11*CHq3[1, 1] + 
      197120*MH2*MT2^4*MW2^12*CHq3[1, 1] + 118272*MT2^5*MW2^12*CHq3[1, 1] - 
      197120*MH2*MT2^3*MW2^13*CHq3[1, 1] - 197120*MT2^4*MW2^13*CHq3[1, 1] + 
      118272*MH2*MT2^2*MW2^14*CHq3[1, 1] + 197120*MT2^3*MW2^14*CHq3[1, 1] - 
      39424*MH2*MT2*MW2^15*CHq3[1, 1] - 118272*MT2^2*MW2^15*CHq3[1, 1] + 
      5632*MH2*MW2^16*CHq3[1, 1] + 39424*MT2*MW2^16*CHq3[1, 1] - 
      5632*MW2^17*CHq3[1, 1] - 10368*MH2*MT2^8*MW2^7*MZ2*CHq3[1, 1] + 
      136576*MH2*MT2^7*MW2^8*MZ2*CHq3[1, 1] + 10368*MT2^8*MW2^8*MZ2*
       CHq3[1, 1] - 671360*MH2*MT2^6*MW2^9*MZ2*CHq3[1, 1] - 
      136576*MT2^7*MW2^9*MZ2*CHq3[1, 1] + 1729408*MH2*MT2^5*MW2^10*MZ2*
       CHq3[1, 1] + 671360*MT2^6*MW2^10*MZ2*CHq3[1, 1] - 
      2631040*MH2*MT2^4*MW2^11*MZ2*CHq3[1, 1] - 1729408*MT2^5*MW2^11*MZ2*
       CHq3[1, 1] + 2457728*MH2*MT2^3*MW2^12*MZ2*CHq3[1, 1] + 
      2631040*MT2^4*MW2^12*MZ2*CHq3[1, 1] - 1388416*MH2*MT2^2*MW2^13*MZ2*
       CHq3[1, 1] - 2457728*MT2^3*MW2^13*MZ2*CHq3[1, 1] + 
      435840*MH2*MT2*MW2^14*MZ2*CHq3[1, 1] + 1388416*MT2^2*MW2^14*MZ2*
       CHq3[1, 1] - 58368*MH2*MW2^15*MZ2*CHq3[1, 1] - 
      435840*MT2*MW2^15*MZ2*CHq3[1, 1] + 58368*MW2^16*MZ2*CHq3[1, 1] + 
      12096*MH2*MT2^8*MW2^6*MZ2^2*CHq3[1, 1] - 214272*MH2*MT2^7*MW2^7*MZ2^2*
       CHq3[1, 1] - 12096*MT2^8*MW2^7*MZ2^2*CHq3[1, 1] + 
      1199296*MH2*MT2^6*MW2^8*MZ2^2*CHq3[1, 1] + 233280*MT2^7*MW2^8*MZ2^2*
       CHq3[1, 1] - 3281728*MH2*MT2^5*MW2^9*MZ2^2*CHq3[1, 1] - 
      1332352*MT2^6*MW2^9*MZ2^2*CHq3[1, 1] + 5066368*MH2*MT2^4*MW2^10*MZ2^2*
       CHq3[1, 1] + 3680896*MT2^5*MW2^10*MZ2^2*CHq3[1, 1] - 
      4617600*MH2*MT2^3*MW2^11*MZ2^2*CHq3[1, 1] - 5731648*MT2^4*MW2^11*MZ2^2*
       CHq3[1, 1] + 2443456*MH2*MT2^2*MW2^12*MZ2^2*CHq3[1, 1] + 
      5282880*MT2^3*MW2^12*MZ2^2*CHq3[1, 1] - 683584*MH2*MT2*MW2^13*MZ2^2*
       CHq3[1, 1] - 2842624*MT2^2*MW2^13*MZ2^2*CHq3[1, 1] + 
      75968*MH2*MW2^14*MZ2^2*CHq3[1, 1] + 816640*MT2*MW2^14*MZ2^2*
       CHq3[1, 1] - 94976*MW2^15*MZ2^2*CHq3[1, 1] + 2160*MH2*MT2^8*MW2^5*
       MZ2^3*CHq3[1, 1] + 58544*MH2*MT2^7*MW2^6*MZ2^3*CHq3[1, 1] - 
      2160*MT2^8*MW2^6*MZ2^3*CHq3[1, 1] - 559280*MH2*MT2^6*MW2^7*MZ2^3*
       CHq3[1, 1] - 106928*MT2^7*MW2^7*MZ2^3*CHq3[1, 1] + 
      1803984*MH2*MT2^5*MW2^8*MZ2^3*CHq3[1, 1] + 916976*MT2^6*MW2^8*MZ2^3*
       CHq3[1, 1] - 2792880*MH2*MT2^4*MW2^9*MZ2^3*CHq3[1, 1] - 
      2896080*MT2^5*MW2^9*MZ2^3*CHq3[1, 1] + 2169808*MH2*MT2^3*MW2^10*MZ2^3*
       CHq3[1, 1] + 4581360*MT2^4*MW2^10*MZ2^3*CHq3[1, 1] - 
      692688*MH2*MT2^2*MW2^11*MZ2^3*CHq3[1, 1] - 3863248*MT2^3*MW2^11*MZ2^3*
       CHq3[1, 1] - 43856*MH2*MT2*MW2^12*MZ2^3*CHq3[1, 1] + 
      1613712*MT2^2*MW2^12*MZ2^3*CHq3[1, 1] + 54208*MH2*MW2^13*MZ2^3*
       CHq3[1, 1] - 218800*MT2*MW2^13*MZ2^3*CHq3[1, 1] - 
      24832*MW2^14*MZ2^3*CHq3[1, 1] - 6480*MH2*MT2^8*MW2^4*MZ2^4*CHq3[1, 1] + 
      89992*MH2*MT2^7*MW2^5*MZ2^4*CHq3[1, 1] + 6480*MT2^8*MW2^5*MZ2^4*
       CHq3[1, 1] - 381536*MH2*MT2^6*MW2^6*MZ2^4*CHq3[1, 1] - 
      28216*MT2^7*MW2^6*MZ2^4*CHq3[1, 1] + 899008*MH2*MT2^5*MW2^7*MZ2^4*
       CHq3[1, 1] - 99280*MT2^6*MW2^7*MZ2^4*CHq3[1, 1] - 
      1557112*MH2*MT2^4*MW2^8*MZ2^4*CHq3[1, 1] + 591824*MT2^5*MW2^8*MZ2^4*
       CHq3[1, 1] + 2016584*MH2*MT2^3*MW2^9*MZ2^4*CHq3[1, 1] - 
      827960*MT2^4*MW2^9*MZ2^4*CHq3[1, 1] - 1692880*MH2*MT2^2*MW2^10*MZ2^4*
       CHq3[1, 1] + 88552*MT2^3*MW2^10*MZ2^4*CHq3[1, 1] + 
      764976*MH2*MT2*MW2^11*MZ2^4*CHq3[1, 1] + 694528*MT2^2*MW2^11*MZ2^4*
       CHq3[1, 1] - 132552*MH2*MW2^12*MZ2^4*CHq3[1, 1] - 
      545088*MT2*MW2^12*MZ2^4*CHq3[1, 1] + 119160*MW2^13*MZ2^4*CHq3[1, 1] + 
      1188*MH2*MT2^8*MW2^3*MZ2^5*CHq3[1, 1] - 64932*MH2*MT2^7*MW2^4*MZ2^5*
       CHq3[1, 1] - 1188*MT2^8*MW2^4*MZ2^5*CHq3[1, 1] + 
      447532*MH2*MT2^6*MW2^5*MZ2^5*CHq3[1, 1] + 14820*MT2^7*MW2^5*MZ2^5*
       CHq3[1, 1] - 1324804*MH2*MT2^5*MW2^6*MZ2^5*CHq3[1, 1] - 
      34972*MT2^6*MW2^6*MZ2^5*CHq3[1, 1] + 2167468*MH2*MT2^4*MW2^7*MZ2^5*
       CHq3[1, 1] + 25348*MT2^5*MW2^7*MZ2^5*CHq3[1, 1] - 
      2102220*MH2*MT2^3*MW2^8*MZ2^5*CHq3[1, 1] - 153052*MT2^4*MW2^8*MZ2^5*
       CHq3[1, 1] + 1179316*MH2*MT2^2*MW2^9*MZ2^5*CHq3[1, 1] + 
      493452*MT2^3*MW2^9*MZ2^5*CHq3[1, 1] - 319852*MH2*MT2*MW2^10*MZ2^5*
       CHq3[1, 1] - 580996*MT2^2*MW2^10*MZ2^5*CHq3[1, 1] + 
      16304*MH2*MW2^11*MZ2^5*CHq3[1, 1] + 264556*MT2*MW2^11*MZ2^5*
       CHq3[1, 1] - 27968*MW2^12*MZ2^5*CHq3[1, 1] + 1404*MH2*MT2^8*MW2^2*
       MZ2^6*CHq3[1, 1] + 39401*MH2*MT2^7*MW2^3*MZ2^6*CHq3[1, 1] - 
      1404*MT2^8*MW2^3*MZ2^6*CHq3[1, 1] - 362285*MH2*MT2^6*MW2^4*MZ2^6*
       CHq3[1, 1] - 15074*MT2^7*MW2^4*MZ2^6*CHq3[1, 1] + 
      1168311*MH2*MT2^5*MW2^5*MZ2^6*CHq3[1, 1] + 141884*MT2^6*MW2^5*MZ2^6*
       CHq3[1, 1] - 1858323*MH2*MT2^4*MW2^6*MZ2^6*CHq3[1, 1] - 
      456996*MT2^5*MW2^6*MZ2^6*CHq3[1, 1] + 1553695*MH2*MT2^3*MW2^7*MZ2^6*
       CHq3[1, 1] + 818094*MT2^4*MW2^7*MZ2^6*CHq3[1, 1] - 
      624555*MH2*MT2^2*MW2^8*MZ2^6*CHq3[1, 1] - 887578*MT2^3*MW2^8*MZ2^6*
       CHq3[1, 1] + 69673*MH2*MT2*MW2^9*MZ2^6*CHq3[1, 1] + 
      549576*MT2^2*MW2^9*MZ2^6*CHq3[1, 1] + 12679*MH2*MW2^10*MZ2^6*
       CHq3[1, 1] - 161608*MT2*MW2^10*MZ2^6*CHq3[1, 1] + 
      13106*MW2^11*MZ2^6*CHq3[1, 1] - 44912*MH2*MT2^7*MW2^2*MZ2^7*
       CHq3[1, 1] + 365935*MH2*MT2^6*MW2^3*MZ2^7*CHq3[1, 1] + 
      38297*MT2^7*MW2^3*MZ2^7*CHq3[1, 1] - 1150868*MH2*MT2^5*MW2^4*MZ2^7*
       CHq3[1, 1] - 295303*MT2^6*MW2^4*MZ2^7*CHq3[1, 1] + 
      1790069*MH2*MT2^4*MW2^5*MZ2^7*CHq3[1, 1] + 914645*MT2^5*MW2^5*MZ2^7*
       CHq3[1, 1] - 1440520*MH2*MT2^3*MW2^6*MZ2^7*CHq3[1, 1] - 
      1487021*MT2^4*MW2^6*MZ2^7*CHq3[1, 1] + 537473*MH2*MT2^2*MW2^7*MZ2^7*
       CHq3[1, 1] + 1359331*MT2^3*MW2^7*MZ2^7*CHq3[1, 1] - 
      50268*MH2*MT2*MW2^8*MZ2^7*CHq3[1, 1] - 670529*MT2^2*MW2^8*MZ2^7*
       CHq3[1, 1] - 6909*MH2*MW2^9*MZ2^7*CHq3[1, 1] + 
      151383*MT2*MW2^9*MZ2^7*CHq3[1, 1] - 10803*MW2^10*MZ2^7*CHq3[1, 1] + 
      16170*MH2*MT2^7*MW2*MZ2^8*CHq3[1, 1] - 159506*MH2*MT2^6*MW2^2*MZ2^8*
       CHq3[1, 1] - 16170*MT2^7*MW2^2*MZ2^8*CHq3[1, 1] + 
      525536*MH2*MT2^5*MW2^3*MZ2^8*CHq3[1, 1] + 152891*MT2^6*MW2^3*MZ2^8*
       CHq3[1, 1] - 749489*MH2*MT2^4*MW2^4*MZ2^8*CHq3[1, 1] - 
      499076*MT2^5*MW2^4*MZ2^8*CHq3[1, 1] + 419829*MH2*MT2^3*MW2^5*MZ2^8*
       CHq3[1, 1] + 740741*MT2^4*MW2^5*MZ2^8*CHq3[1, 1] + 
      36295*MH2*MT2^2*MW2^6*MZ2^8*CHq3[1, 1] - 492810*MT2^3*MW2^6*MZ2^8*
       CHq3[1, 1] - 116173*MH2*MT2*MW2^7*MZ2^8*CHq3[1, 1] + 
      69761*MT2^2*MW2^7*MZ2^8*CHq3[1, 1] + 27338*MH2*MW2^8*MZ2^8*CHq3[1, 1] + 
      65386*MT2*MW2^8*MZ2^8*CHq3[1, 1] - 20723*MW2^9*MZ2^8*CHq3[1, 1] + 
      16170*MH2*MT2^6*MW2*MZ2^9*CHq3[1, 1] - 64680*MH2*MT2^5*MW2^2*MZ2^9*
       CHq3[1, 1] - 16170*MT2^6*MW2^2*MZ2^9*CHq3[1, 1] + 
      34534*MH2*MT2^4*MW2^3*MZ2^9*CHq3[1, 1] + 64680*MT2^5*MW2^3*MZ2^9*
       CHq3[1, 1] + 138246*MH2*MT2^3*MW2^4*MZ2^9*CHq3[1, 1] - 
      41149*MT2^4*MW2^4*MZ2^9*CHq3[1, 1] - 216288*MH2*MT2^2*MW2^5*MZ2^9*
       CHq3[1, 1] - 118401*MT2^3*MW2^5*MZ2^9*CHq3[1, 1] + 
      108188*MH2*MT2*MW2^6*MZ2^9*CHq3[1, 1] + 196443*MT2^2*MW2^6*MZ2^9*
       CHq3[1, 1] - 16170*MH2*MW2^7*MZ2^9*CHq3[1, 1] - 
      101573*MT2*MW2^7*MZ2^9*CHq3[1, 1] + 16170*MW2^8*MZ2^9*CHq3[1, 1] + 
      16170*MH2*MT2^4*MW2^2*MZ2^10*CHq3[1, 1] - 48510*MH2*MT2^3*MW2^3*MZ2^10*
       CHq3[1, 1] - 16170*MT2^4*MW2^3*MZ2^10*CHq3[1, 1] + 
      48510*MH2*MT2^2*MW2^4*MZ2^10*CHq3[1, 1] + 48510*MT2^3*MW2^4*MZ2^10*
       CHq3[1, 1] - 16170*MH2*MT2*MW2^5*MZ2^10*CHq3[1, 1] - 
      48510*MT2^2*MW2^5*MZ2^10*CHq3[1, 1] + 16170*MT2*MW2^6*MZ2^10*
       CHq3[1, 1] - 5632*MH2*MT2^7*MW2^9*CHq3[2, 2] + 
      39424*MH2*MT2^6*MW2^10*CHq3[2, 2] + 5632*MT2^7*MW2^10*CHq3[2, 2] - 
      118272*MH2*MT2^5*MW2^11*CHq3[2, 2] - 39424*MT2^6*MW2^11*CHq3[2, 2] + 
      197120*MH2*MT2^4*MW2^12*CHq3[2, 2] + 118272*MT2^5*MW2^12*CHq3[2, 2] - 
      197120*MH2*MT2^3*MW2^13*CHq3[2, 2] - 197120*MT2^4*MW2^13*CHq3[2, 2] + 
      118272*MH2*MT2^2*MW2^14*CHq3[2, 2] + 197120*MT2^3*MW2^14*CHq3[2, 2] - 
      39424*MH2*MT2*MW2^15*CHq3[2, 2] - 118272*MT2^2*MW2^15*CHq3[2, 2] + 
      5632*MH2*MW2^16*CHq3[2, 2] + 39424*MT2*MW2^16*CHq3[2, 2] - 
      5632*MW2^17*CHq3[2, 2] - 10368*MH2*MT2^8*MW2^7*MZ2*CHq3[2, 2] + 
      136576*MH2*MT2^7*MW2^8*MZ2*CHq3[2, 2] + 10368*MT2^8*MW2^8*MZ2*
       CHq3[2, 2] - 671360*MH2*MT2^6*MW2^9*MZ2*CHq3[2, 2] - 
      136576*MT2^7*MW2^9*MZ2*CHq3[2, 2] + 1729408*MH2*MT2^5*MW2^10*MZ2*
       CHq3[2, 2] + 671360*MT2^6*MW2^10*MZ2*CHq3[2, 2] - 
      2631040*MH2*MT2^4*MW2^11*MZ2*CHq3[2, 2] - 1729408*MT2^5*MW2^11*MZ2*
       CHq3[2, 2] + 2457728*MH2*MT2^3*MW2^12*MZ2*CHq3[2, 2] + 
      2631040*MT2^4*MW2^12*MZ2*CHq3[2, 2] - 1388416*MH2*MT2^2*MW2^13*MZ2*
       CHq3[2, 2] - 2457728*MT2^3*MW2^13*MZ2*CHq3[2, 2] + 
      435840*MH2*MT2*MW2^14*MZ2*CHq3[2, 2] + 1388416*MT2^2*MW2^14*MZ2*
       CHq3[2, 2] - 58368*MH2*MW2^15*MZ2*CHq3[2, 2] - 
      435840*MT2*MW2^15*MZ2*CHq3[2, 2] + 58368*MW2^16*MZ2*CHq3[2, 2] + 
      12096*MH2*MT2^8*MW2^6*MZ2^2*CHq3[2, 2] - 214272*MH2*MT2^7*MW2^7*MZ2^2*
       CHq3[2, 2] - 12096*MT2^8*MW2^7*MZ2^2*CHq3[2, 2] + 
      1199296*MH2*MT2^6*MW2^8*MZ2^2*CHq3[2, 2] + 233280*MT2^7*MW2^8*MZ2^2*
       CHq3[2, 2] - 3281728*MH2*MT2^5*MW2^9*MZ2^2*CHq3[2, 2] - 
      1332352*MT2^6*MW2^9*MZ2^2*CHq3[2, 2] + 5066368*MH2*MT2^4*MW2^10*MZ2^2*
       CHq3[2, 2] + 3680896*MT2^5*MW2^10*MZ2^2*CHq3[2, 2] - 
      4617600*MH2*MT2^3*MW2^11*MZ2^2*CHq3[2, 2] - 5731648*MT2^4*MW2^11*MZ2^2*
       CHq3[2, 2] + 2443456*MH2*MT2^2*MW2^12*MZ2^2*CHq3[2, 2] + 
      5282880*MT2^3*MW2^12*MZ2^2*CHq3[2, 2] - 683584*MH2*MT2*MW2^13*MZ2^2*
       CHq3[2, 2] - 2842624*MT2^2*MW2^13*MZ2^2*CHq3[2, 2] + 
      75968*MH2*MW2^14*MZ2^2*CHq3[2, 2] + 816640*MT2*MW2^14*MZ2^2*
       CHq3[2, 2] - 94976*MW2^15*MZ2^2*CHq3[2, 2] + 2160*MH2*MT2^8*MW2^5*
       MZ2^3*CHq3[2, 2] + 58544*MH2*MT2^7*MW2^6*MZ2^3*CHq3[2, 2] - 
      2160*MT2^8*MW2^6*MZ2^3*CHq3[2, 2] - 559280*MH2*MT2^6*MW2^7*MZ2^3*
       CHq3[2, 2] - 106928*MT2^7*MW2^7*MZ2^3*CHq3[2, 2] + 
      1803984*MH2*MT2^5*MW2^8*MZ2^3*CHq3[2, 2] + 916976*MT2^6*MW2^8*MZ2^3*
       CHq3[2, 2] - 2792880*MH2*MT2^4*MW2^9*MZ2^3*CHq3[2, 2] - 
      2896080*MT2^5*MW2^9*MZ2^3*CHq3[2, 2] + 2169808*MH2*MT2^3*MW2^10*MZ2^3*
       CHq3[2, 2] + 4581360*MT2^4*MW2^10*MZ2^3*CHq3[2, 2] - 
      692688*MH2*MT2^2*MW2^11*MZ2^3*CHq3[2, 2] - 3863248*MT2^3*MW2^11*MZ2^3*
       CHq3[2, 2] - 43856*MH2*MT2*MW2^12*MZ2^3*CHq3[2, 2] + 
      1613712*MT2^2*MW2^12*MZ2^3*CHq3[2, 2] + 54208*MH2*MW2^13*MZ2^3*
       CHq3[2, 2] - 218800*MT2*MW2^13*MZ2^3*CHq3[2, 2] - 
      24832*MW2^14*MZ2^3*CHq3[2, 2] - 6480*MH2*MT2^8*MW2^4*MZ2^4*CHq3[2, 2] + 
      89992*MH2*MT2^7*MW2^5*MZ2^4*CHq3[2, 2] + 6480*MT2^8*MW2^5*MZ2^4*
       CHq3[2, 2] - 381536*MH2*MT2^6*MW2^6*MZ2^4*CHq3[2, 2] - 
      28216*MT2^7*MW2^6*MZ2^4*CHq3[2, 2] + 899008*MH2*MT2^5*MW2^7*MZ2^4*
       CHq3[2, 2] - 99280*MT2^6*MW2^7*MZ2^4*CHq3[2, 2] - 
      1557112*MH2*MT2^4*MW2^8*MZ2^4*CHq3[2, 2] + 591824*MT2^5*MW2^8*MZ2^4*
       CHq3[2, 2] + 2016584*MH2*MT2^3*MW2^9*MZ2^4*CHq3[2, 2] - 
      827960*MT2^4*MW2^9*MZ2^4*CHq3[2, 2] - 1692880*MH2*MT2^2*MW2^10*MZ2^4*
       CHq3[2, 2] + 88552*MT2^3*MW2^10*MZ2^4*CHq3[2, 2] + 
      764976*MH2*MT2*MW2^11*MZ2^4*CHq3[2, 2] + 694528*MT2^2*MW2^11*MZ2^4*
       CHq3[2, 2] - 132552*MH2*MW2^12*MZ2^4*CHq3[2, 2] - 
      545088*MT2*MW2^12*MZ2^4*CHq3[2, 2] + 119160*MW2^13*MZ2^4*CHq3[2, 2] + 
      1188*MH2*MT2^8*MW2^3*MZ2^5*CHq3[2, 2] - 64932*MH2*MT2^7*MW2^4*MZ2^5*
       CHq3[2, 2] - 1188*MT2^8*MW2^4*MZ2^5*CHq3[2, 2] + 
      447532*MH2*MT2^6*MW2^5*MZ2^5*CHq3[2, 2] + 14820*MT2^7*MW2^5*MZ2^5*
       CHq3[2, 2] - 1324804*MH2*MT2^5*MW2^6*MZ2^5*CHq3[2, 2] - 
      34972*MT2^6*MW2^6*MZ2^5*CHq3[2, 2] + 2167468*MH2*MT2^4*MW2^7*MZ2^5*
       CHq3[2, 2] + 25348*MT2^5*MW2^7*MZ2^5*CHq3[2, 2] - 
      2102220*MH2*MT2^3*MW2^8*MZ2^5*CHq3[2, 2] - 153052*MT2^4*MW2^8*MZ2^5*
       CHq3[2, 2] + 1179316*MH2*MT2^2*MW2^9*MZ2^5*CHq3[2, 2] + 
      493452*MT2^3*MW2^9*MZ2^5*CHq3[2, 2] - 319852*MH2*MT2*MW2^10*MZ2^5*
       CHq3[2, 2] - 580996*MT2^2*MW2^10*MZ2^5*CHq3[2, 2] + 
      16304*MH2*MW2^11*MZ2^5*CHq3[2, 2] + 264556*MT2*MW2^11*MZ2^5*
       CHq3[2, 2] - 27968*MW2^12*MZ2^5*CHq3[2, 2] + 1404*MH2*MT2^8*MW2^2*
       MZ2^6*CHq3[2, 2] + 39401*MH2*MT2^7*MW2^3*MZ2^6*CHq3[2, 2] - 
      1404*MT2^8*MW2^3*MZ2^6*CHq3[2, 2] - 362285*MH2*MT2^6*MW2^4*MZ2^6*
       CHq3[2, 2] - 15074*MT2^7*MW2^4*MZ2^6*CHq3[2, 2] + 
      1168311*MH2*MT2^5*MW2^5*MZ2^6*CHq3[2, 2] + 141884*MT2^6*MW2^5*MZ2^6*
       CHq3[2, 2] - 1858323*MH2*MT2^4*MW2^6*MZ2^6*CHq3[2, 2] - 
      456996*MT2^5*MW2^6*MZ2^6*CHq3[2, 2] + 1553695*MH2*MT2^3*MW2^7*MZ2^6*
       CHq3[2, 2] + 818094*MT2^4*MW2^7*MZ2^6*CHq3[2, 2] - 
      624555*MH2*MT2^2*MW2^8*MZ2^6*CHq3[2, 2] - 887578*MT2^3*MW2^8*MZ2^6*
       CHq3[2, 2] + 69673*MH2*MT2*MW2^9*MZ2^6*CHq3[2, 2] + 
      549576*MT2^2*MW2^9*MZ2^6*CHq3[2, 2] + 12679*MH2*MW2^10*MZ2^6*
       CHq3[2, 2] - 161608*MT2*MW2^10*MZ2^6*CHq3[2, 2] + 
      13106*MW2^11*MZ2^6*CHq3[2, 2] - 44912*MH2*MT2^7*MW2^2*MZ2^7*
       CHq3[2, 2] + 365935*MH2*MT2^6*MW2^3*MZ2^7*CHq3[2, 2] + 
      38297*MT2^7*MW2^3*MZ2^7*CHq3[2, 2] - 1150868*MH2*MT2^5*MW2^4*MZ2^7*
       CHq3[2, 2] - 295303*MT2^6*MW2^4*MZ2^7*CHq3[2, 2] + 
      1790069*MH2*MT2^4*MW2^5*MZ2^7*CHq3[2, 2] + 914645*MT2^5*MW2^5*MZ2^7*
       CHq3[2, 2] - 1440520*MH2*MT2^3*MW2^6*MZ2^7*CHq3[2, 2] - 
      1487021*MT2^4*MW2^6*MZ2^7*CHq3[2, 2] + 537473*MH2*MT2^2*MW2^7*MZ2^7*
       CHq3[2, 2] + 1359331*MT2^3*MW2^7*MZ2^7*CHq3[2, 2] - 
      50268*MH2*MT2*MW2^8*MZ2^7*CHq3[2, 2] - 670529*MT2^2*MW2^8*MZ2^7*
       CHq3[2, 2] - 6909*MH2*MW2^9*MZ2^7*CHq3[2, 2] + 
      151383*MT2*MW2^9*MZ2^7*CHq3[2, 2] - 10803*MW2^10*MZ2^7*CHq3[2, 2] + 
      16170*MH2*MT2^7*MW2*MZ2^8*CHq3[2, 2] - 159506*MH2*MT2^6*MW2^2*MZ2^8*
       CHq3[2, 2] - 16170*MT2^7*MW2^2*MZ2^8*CHq3[2, 2] + 
      525536*MH2*MT2^5*MW2^3*MZ2^8*CHq3[2, 2] + 152891*MT2^6*MW2^3*MZ2^8*
       CHq3[2, 2] - 749489*MH2*MT2^4*MW2^4*MZ2^8*CHq3[2, 2] - 
      499076*MT2^5*MW2^4*MZ2^8*CHq3[2, 2] + 419829*MH2*MT2^3*MW2^5*MZ2^8*
       CHq3[2, 2] + 740741*MT2^4*MW2^5*MZ2^8*CHq3[2, 2] + 
      36295*MH2*MT2^2*MW2^6*MZ2^8*CHq3[2, 2] - 492810*MT2^3*MW2^6*MZ2^8*
       CHq3[2, 2] - 116173*MH2*MT2*MW2^7*MZ2^8*CHq3[2, 2] + 
      69761*MT2^2*MW2^7*MZ2^8*CHq3[2, 2] + 27338*MH2*MW2^8*MZ2^8*CHq3[2, 2] + 
      65386*MT2*MW2^8*MZ2^8*CHq3[2, 2] - 20723*MW2^9*MZ2^8*CHq3[2, 2] + 
      16170*MH2*MT2^6*MW2*MZ2^9*CHq3[2, 2] - 64680*MH2*MT2^5*MW2^2*MZ2^9*
       CHq3[2, 2] - 16170*MT2^6*MW2^2*MZ2^9*CHq3[2, 2] + 
      34534*MH2*MT2^4*MW2^3*MZ2^9*CHq3[2, 2] + 64680*MT2^5*MW2^3*MZ2^9*
       CHq3[2, 2] + 138246*MH2*MT2^3*MW2^4*MZ2^9*CHq3[2, 2] - 
      41149*MT2^4*MW2^4*MZ2^9*CHq3[2, 2] - 216288*MH2*MT2^2*MW2^5*MZ2^9*
       CHq3[2, 2] - 118401*MT2^3*MW2^5*MZ2^9*CHq3[2, 2] + 
      108188*MH2*MT2*MW2^6*MZ2^9*CHq3[2, 2] + 196443*MT2^2*MW2^6*MZ2^9*
       CHq3[2, 2] - 16170*MH2*MW2^7*MZ2^9*CHq3[2, 2] - 
      101573*MT2*MW2^7*MZ2^9*CHq3[2, 2] + 16170*MW2^8*MZ2^9*CHq3[2, 2] + 
      16170*MH2*MT2^4*MW2^2*MZ2^10*CHq3[2, 2] - 48510*MH2*MT2^3*MW2^3*MZ2^10*
       CHq3[2, 2] - 16170*MT2^4*MW2^3*MZ2^10*CHq3[2, 2] + 
      48510*MH2*MT2^2*MW2^4*MZ2^10*CHq3[2, 2] + 48510*MT2^3*MW2^4*MZ2^10*
       CHq3[2, 2] - 16170*MH2*MT2*MW2^5*MZ2^10*CHq3[2, 2] - 
      48510*MT2^2*MW2^5*MZ2^10*CHq3[2, 2] + 16170*MT2*MW2^6*MZ2^10*
       CHq3[2, 2] + 56320*MH2*MT2^8*MW2^8*CHq3[3, 3] - 
      450560*MH2*MT2^7*MW2^9*CHq3[3, 3] - 56320*MT2^8*MW2^9*CHq3[3, 3] + 
      1576960*MH2*MT2^6*MW2^10*CHq3[3, 3] + 450560*MT2^7*MW2^10*CHq3[3, 3] - 
      3153920*MH2*MT2^5*MW2^11*CHq3[3, 3] - 1576960*MT2^6*MW2^11*CHq3[3, 3] + 
      3942400*MH2*MT2^4*MW2^12*CHq3[3, 3] + 3153920*MT2^5*MW2^12*CHq3[3, 3] - 
      3153920*MH2*MT2^3*MW2^13*CHq3[3, 3] - 3942400*MT2^4*MW2^13*CHq3[3, 3] + 
      1576960*MH2*MT2^2*MW2^14*CHq3[3, 3] + 3153920*MT2^3*MW2^14*CHq3[3, 3] - 
      450560*MH2*MT2*MW2^15*CHq3[3, 3] - 1576960*MT2^2*MW2^15*CHq3[3, 3] + 
      56320*MH2*MW2^16*CHq3[3, 3] + 450560*MT2*MW2^16*CHq3[3, 3] - 
      56320*MW2^17*CHq3[3, 3] - 86272*MH2*MT2^8*MW2^7*MZ2*CHq3[3, 3] + 
      529152*MH2*MT2^7*MW2^8*MZ2*CHq3[3, 3] + 86272*MT2^8*MW2^8*MZ2*
       CHq3[3, 3] - 1203968*MH2*MT2^6*MW2^9*MZ2*CHq3[3, 3] - 
      529152*MT2^7*MW2^9*MZ2*CHq3[3, 3] + 1027328*MH2*MT2^5*MW2^10*MZ2*
       CHq3[3, 3] + 1203968*MT2^6*MW2^10*MZ2*CHq3[3, 3] + 
      441600*MH2*MT2^4*MW2^11*MZ2*CHq3[3, 3] - 1027328*MT2^5*MW2^11*MZ2*
       CHq3[3, 3] - 1649408*MH2*MT2^3*MW2^12*MZ2*CHq3[3, 3] - 
      441600*MT2^4*MW2^12*MZ2*CHq3[3, 3] + 1388288*MH2*MT2^2*MW2^13*MZ2*
       CHq3[3, 3] + 1649408*MT2^3*MW2^13*MZ2*CHq3[3, 3] - 
      521472*MH2*MT2*MW2^14*MZ2*CHq3[3, 3] - 1388288*MT2^2*MW2^14*MZ2*
       CHq3[3, 3] + 74752*MH2*MW2^15*MZ2*CHq3[3, 3] + 
      521472*MT2*MW2^15*MZ2*CHq3[3, 3] - 74752*MW2^16*MZ2*CHq3[3, 3] - 
      22272*MH2*MT2^8*MW2^6*MZ2^2*CHq3[3, 3] + 895488*MH2*MT2^7*MW2^7*MZ2^2*
       CHq3[3, 3] + 22272*MT2^8*MW2^7*MZ2^2*CHq3[3, 3] - 
      5843712*MH2*MT2^6*MW2^8*MZ2^2*CHq3[3, 3] - 958848*MT2^7*MW2^8*MZ2^2*
       CHq3[3, 3] + 17031680*MH2*MT2^5*MW2^9*MZ2^2*CHq3[3, 3] + 
      6287232*MT2^6*MW2^9*MZ2^2*CHq3[3, 3] - 27201280*MH2*MT2^4*MW2^10*MZ2^2*
       CHq3[3, 3] - 18362240*MT2^5*MW2^10*MZ2^2*CHq3[3, 3] + 
      25436672*MH2*MT2^3*MW2^11*MZ2^2*CHq3[3, 3] + 29418880*MT2^4*MW2^11*
       MZ2^2*CHq3[3, 3] - 13945088*MH2*MT2^2*MW2^12*MZ2^2*CHq3[3, 3] - 
      27654272*MT2^3*MW2^12*MZ2^2*CHq3[3, 3] + 4198912*MH2*MT2*MW2^13*MZ2^2*
       CHq3[3, 3] + 15275648*MT2^2*MW2^13*MZ2^2*CHq3[3, 3] - 
      550400*MH2*MW2^14*MZ2^2*CHq3[3, 3] - 4642432*MT2*MW2^14*MZ2^2*
       CHq3[3, 3] + 613760*MW2^15*MZ2^2*CHq3[3, 3] + 
      134944*MH2*MT2^8*MW2^5*MZ2^3*CHq3[3, 3] - 2128352*MH2*MT2^7*MW2^6*MZ2^3*
       CHq3[3, 3] - 134944*MT2^8*MW2^6*MZ2^3*CHq3[3, 3] + 
      11499104*MH2*MT2^6*MW2^7*MZ2^3*CHq3[3, 3] + 2295968*MT2^7*MW2^7*MZ2^3*
       CHq3[3, 3] - 30345248*MH2*MT2^5*MW2^8*MZ2^3*CHq3[3, 3] - 
      12735776*MT2^6*MW2^8*MZ2^3*CHq3[3, 3] + 44298208*MH2*MT2^4*MW2^9*MZ2^3*
       CHq3[3, 3] + 34118624*MT2^5*MW2^9*MZ2^3*CHq3[3, 3] - 
      37164576*MH2*MT2^3*MW2^10*MZ2^3*CHq3[3, 3] - 50481568*MT2^4*MW2^10*
       MZ2^3*CHq3[3, 3] + 17643680*MH2*MT2^2*MW2^11*MZ2^3*CHq3[3, 3] + 
      43031136*MT2^3*MW2^11*MZ2^3*CHq3[3, 3] - 4351456*MH2*MT2*MW2^12*MZ2^3*
       CHq3[3, 3] - 20846816*MT2^2*MW2^12*MZ2^3*CHq3[3, 3] + 
      413696*MH2*MW2^13*MZ2^3*CHq3[3, 3] + 5271328*MT2*MW2^13*MZ2^3*
       CHq3[3, 3] - 517952*MW2^14*MZ2^3*CHq3[3, 3] - 
      104032*MH2*MT2^8*MW2^4*MZ2^4*CHq3[3, 3] + 1072080*MH2*MT2^7*MW2^5*MZ2^4*
       CHq3[3, 3] + 104032*MT2^8*MW2^5*MZ2^4*CHq3[3, 3] - 
      4997456*MH2*MT2^6*MW2^6*MZ2^4*CHq3[3, 3] - 1251360*MT2^7*MW2^6*MZ2^4*
       CHq3[3, 3] + 11223248*MH2*MT2^5*MW2^7*MZ2^4*CHq3[3, 3] + 
      6420032*MT2^6*MW2^7*MZ2^4*CHq3[3, 3] - 11574608*MH2*MT2^4*MW2^8*MZ2^4*
       CHq3[3, 3] - 15658592*MT2^5*MW2^8*MZ2^4*CHq3[3, 3] + 
      2910576*MH2*MT2^3*MW2^9*MZ2^4*CHq3[3, 3] + 18624128*MT2^4*MW2^9*MZ2^4*
       CHq3[3, 3] + 3969424*MH2*MT2^2*MW2^10*MZ2^4*CHq3[3, 3] - 
      8995296*MT2^3*MW2^10*MZ2^4*CHq3[3, 3] - 3242000*MH2*MT2*MW2^11*MZ2^4*
       CHq3[3, 3] - 1232704*MT2^2*MW2^11*MZ2^4*CHq3[3, 3] + 
      742768*MH2*MW2^12*MZ2^4*CHq3[3, 3] + 2720864*MT2*MW2^12*MZ2^4*
       CHq3[3, 3] - 731104*MW2^13*MZ2^4*CHq3[3, 3] + 
      7584*MH2*MT2^8*MW2^3*MZ2^5*CHq3[3, 3] + 830640*MH2*MT2^7*MW2^4*MZ2^5*
       CHq3[3, 3] - 7584*MT2^8*MW2^4*MZ2^5*CHq3[3, 3] - 
      6261792*MH2*MT2^6*MW2^5*MZ2^5*CHq3[3, 3] - 751872*MT2^7*MW2^5*MZ2^5*
       CHq3[3, 3] + 20163344*MH2*MT2^5*MW2^6*MZ2^5*CHq3[3, 3] + 
      5531136*MT2^6*MW2^6*MZ2^5*CHq3[3, 3] - 36301312*MH2*MT2^4*MW2^7*MZ2^5*
       CHq3[3, 3] - 17792096*MT2^5*MW2^7*MZ2^5*CHq3[3, 3] + 
      38667440*MH2*MT2^3*MW2^8*MZ2^5*CHq3[3, 3] + 32815648*MT2^4*MW2^8*MZ2^5*
       CHq3[3, 3] - 24137792*MH2*MT2^2*MW2^9*MZ2^5*CHq3[3, 3] - 
      36413408*MT2^3*MW2^9*MZ2^5*CHq3[3, 3] + 8156368*MH2*MT2*MW2^10*MZ2^5*
       CHq3[3, 3] + 23882912*MT2^2*MW2^10*MZ2^5*CHq3[3, 3] - 
      1124480*MH2*MW2^11*MZ2^5*CHq3[3, 3] - 8489728*MT2*MW2^11*MZ2^5*
       CHq3[3, 3] + 1224992*MW2^12*MZ2^5*CHq3[3, 3] + 
      23980*MH2*MT2^8*MW2^2*MZ2^6*CHq3[3, 3] - 1271036*MH2*MT2^7*MW2^3*MZ2^6*
       CHq3[3, 3] - 23980*MT2^8*MW2^3*MZ2^6*CHq3[3, 3] + 
      9198764*MH2*MT2^6*MW2^4*MZ2^6*CHq3[3, 3] + 1285508*MT2^7*MW2^4*MZ2^6*
       CHq3[3, 3] - 28091924*MH2*MT2^5*MW2^5*MZ2^6*CHq3[3, 3] - 
      9221300*MT2^6*MW2^5*MZ2^6*CHq3[3, 3] + 44788300*MH2*MT2^4*MW2^6*MZ2^6*
       CHq3[3, 3] + 28080764*MT2^5*MW2^6*MZ2^6*CHq3[3, 3] - 
      39079764*MH2*MT2^3*MW2^7*MZ2^6*CHq3[3, 3] - 45080260*MT2^4*MW2^7*MZ2^6*
       CHq3[3, 3] + 18200132*MH2*MT2^2*MW2^8*MZ2^6*CHq3[3, 3] + 
      40124124*MT2^3*MW2^8*MZ2^6*CHq3[3, 3] - 3960028*MH2*MT2*MW2^9*MZ2^6*
       CHq3[3, 3] - 19435724*MT2^2*MW2^9*MZ2^6*CHq3[3, 3] + 
      191576*MH2*MW2^10*MZ2^6*CHq3[3, 3] + 4555684*MT2*MW2^10*MZ2^6*
       CHq3[3, 3] - 284816*MW2^11*MZ2^6*CHq3[3, 3] - 
      10252*MH2*MT2^8*MW2*MZ2^7*CHq3[3, 3] + 602058*MH2*MT2^7*MW2^2*MZ2^7*
       CHq3[3, 3] + 10252*MT2^8*MW2^2*MZ2^7*CHq3[3, 3] - 
      4913018*MH2*MT2^6*MW2^3*MZ2^7*CHq3[3, 3] - 629976*MT2^7*MW2^3*MZ2^7*
       CHq3[3, 3] + 15269354*MH2*MT2^5*MW2^4*MZ2^7*CHq3[3, 3] + 
      5122916*MT2^6*MW2^4*MZ2^7*CHq3[3, 3] - 22081178*MH2*MT2^4*MW2^5*MZ2^7*
       CHq3[3, 3] - 15913520*MT2^5*MW2^5*MZ2^7*CHq3[3, 3] + 
      14250990*MH2*MT2^3*MW2^6*MZ2^7*CHq3[3, 3] + 23209436*MT2^4*MW2^6*MZ2^7*
       CHq3[3, 3] - 1986926*MH2*MT2^2*MW2^7*MZ2^7*CHq3[3, 3] - 
      15464424*MT2^3*MW2^7*MZ2^7*CHq3[3, 3] - 1690274*MH2*MT2*MW2^8*MZ2^7*
       CHq3[3, 3] + 2737148*MT2^2*MW2^8*MZ2^7*CHq3[3, 3] + 
      559246*MH2*MW2^9*MZ2^7*CHq3[3, 3] + 1473968*MT2*MW2^9*MZ2^7*
       CHq3[3, 3] - 545800*MW2^10*MZ2^7*CHq3[3, 3] - 
      101340*MH2*MT2^7*MW2*MZ2^8*CHq3[3, 3] + 1167426*MH2*MT2^6*MW2^2*MZ2^8*
       CHq3[3, 3] + 111042*MT2^7*MW2^2*MZ2^8*CHq3[3, 3] - 
      3832240*MH2*MT2^5*MW2^3*MZ2^8*CHq3[3, 3] - 1263258*MT2^6*MW2^3*MZ2^8*
       CHq3[3, 3] + 4304102*MH2*MT2^4*MW2^4*MZ2^8*CHq3[3, 3] + 
      4147654*MT2^5*MW2^4*MZ2^8*CHq3[3, 3] + 307808*MH2*MT2^3*MW2^5*MZ2^8*
       CHq3[3, 3] - 4768790*MT2^4*MW2^5*MZ2^8*CHq3[3, 3] - 
      3849542*MH2*MT2^2*MW2^6*MZ2^8*CHq3[3, 3] - 11654*MT2^3*MW2^6*MZ2^8*
       CHq3[3, 3] + 2422180*MH2*MT2*MW2^7*MZ2^8*CHq3[3, 3] + 
      3828806*MT2^2*MW2^7*MZ2^8*CHq3[3, 3] - 418394*MH2*MW2^8*MZ2^8*
       CHq3[3, 3] - 2480410*MT2*MW2^8*MZ2^8*CHq3[3, 3] + 
      436610*MW2^9*MZ2^8*CHq3[3, 3] - 91088*MH2*MT2^6*MW2*MZ2^9*CHq3[3, 3] + 
      336588*MH2*MT2^5*MW2^2*MZ2^9*CHq3[3, 3] + 100790*MT2^6*MW2^2*MZ2^9*
       CHq3[3, 3] + 109086*MH2*MT2^4*MW2^3*MZ2^9*CHq3[3, 3] - 
      375396*MT2^5*MW2^3*MZ2^9*CHq3[3, 3] - 1481410*MH2*MT2^3*MW2^4*MZ2^9*
       CHq3[3, 3] - 88494*MT2^4*MW2^4*MZ2^9*CHq3[3, 3] + 
      1907194*MH2*MT2^2*MW2^5*MZ2^9*CHq3[3, 3] + 1565164*MT2^3*MW2^5*MZ2^9*
       CHq3[3, 3] - 879026*MH2*MT2*MW2^6*MZ2^9*CHq3[3, 3] - 
      2039458*MT2^2*MW2^6*MZ2^9*CHq3[3, 3] + 98656*MH2*MW2^7*MZ2^9*
       CHq3[3, 3] + 945752*MT2*MW2^7*MZ2^9*CHq3[3, 3] - 
      108358*MW2^8*MZ2^9*CHq3[3, 3] - 91088*MH2*MT2^4*MW2^2*MZ2^10*
       CHq3[3, 3] + 255752*MH2*MT2^3*MW2^3*MZ2^10*CHq3[3, 3] + 
      100790*MT2^4*MW2^3*MZ2^10*CHq3[3, 3] - 263320*MH2*MT2^2*MW2^4*MZ2^10*
       CHq3[3, 3] - 284858*MT2^3*MW2^4*MZ2^10*CHq3[3, 3] + 
      98656*MH2*MT2*MW2^5*MZ2^10*CHq3[3, 3] + 292426*MT2^2*MW2^5*MZ2^10*
       CHq3[3, 3] - 108358*MT2*MW2^6*MZ2^10*CHq3[3, 3] - 
      33792*MH2*MT2^7*MW2^9*CHu[1, 1] + 236544*MH2*MT2^6*MW2^10*CHu[1, 1] + 
      33792*MT2^7*MW2^10*CHu[1, 1] - 709632*MH2*MT2^5*MW2^11*CHu[1, 1] - 
      236544*MT2^6*MW2^11*CHu[1, 1] + 1182720*MH2*MT2^4*MW2^12*CHu[1, 1] + 
      709632*MT2^5*MW2^12*CHu[1, 1] - 1182720*MH2*MT2^3*MW2^13*CHu[1, 1] - 
      1182720*MT2^4*MW2^13*CHu[1, 1] + 709632*MH2*MT2^2*MW2^14*CHu[1, 1] + 
      1182720*MT2^3*MW2^14*CHu[1, 1] - 236544*MH2*MT2*MW2^15*CHu[1, 1] - 
      709632*MT2^2*MW2^15*CHu[1, 1] + 33792*MH2*MW2^16*CHu[1, 1] + 
      236544*MT2*MW2^16*CHu[1, 1] - 33792*MW2^17*CHu[1, 1] + 
      6912*MH2*MT2^8*MW2^7*MZ2*CHu[1, 1] + 45824*MH2*MT2^7*MW2^8*MZ2*
       CHu[1, 1] - 6912*MT2^8*MW2^8*MZ2*CHu[1, 1] - 548096*MH2*MT2^6*MW2^9*
       MZ2*CHu[1, 1] - 45824*MT2^7*MW2^9*MZ2*CHu[1, 1] + 
      1871616*MH2*MT2^5*MW2^10*MZ2*CHu[1, 1] + 548096*MT2^6*MW2^10*MZ2*
       CHu[1, 1] - 3224320*MH2*MT2^4*MW2^11*MZ2*CHu[1, 1] - 
      1871616*MT2^5*MW2^11*MZ2*CHu[1, 1] + 3152128*MH2*MT2^3*MW2^12*MZ2*
       CHu[1, 1] + 3224320*MT2^4*MW2^12*MZ2*CHu[1, 1] - 
      1761024*MH2*MT2^2*MW2^13*MZ2*CHu[1, 1] - 3152128*MT2^3*MW2^13*MZ2*
       CHu[1, 1] + 517376*MH2*MT2*MW2^14*MZ2*CHu[1, 1] + 
      1761024*MT2^2*MW2^14*MZ2*CHu[1, 1] - 60416*MH2*MW2^15*MZ2*CHu[1, 1] - 
      517376*MT2*MW2^15*MZ2*CHu[1, 1] + 60416*MW2^16*MZ2*CHu[1, 1] - 
      14976*MH2*MT2^8*MW2^6*MZ2^2*CHu[1, 1] + 36608*MH2*MT2^7*MW2^7*MZ2^2*
       CHu[1, 1] + 14976*MT2^8*MW2^7*MZ2^2*CHu[1, 1] + 
      274560*MH2*MT2^6*MW2^8*MZ2^2*CHu[1, 1] - 49280*MT2^7*MW2^8*MZ2^2*
       CHu[1, 1] - 1364864*MH2*MT2^5*MW2^9*MZ2^2*CHu[1, 1] - 
      185856*MT2^6*MW2^9*MZ2^2*CHu[1, 1] + 2439168*MH2*MT2^4*MW2^10*MZ2^2*
       CHu[1, 1] + 1098752*MT2^5*MW2^10*MZ2^2*CHu[1, 1] - 
      2075648*MH2*MT2^3*MW2^11*MZ2^2*CHu[1, 1] - 1995648*MT2^4*MW2^11*MZ2^2*
       CHu[1, 1] + 772736*MH2*MT2^2*MW2^12*MZ2^2*CHu[1, 1] + 
      1632128*MT2^3*MW2^12*MZ2^2*CHu[1, 1] - 34688*MH2*MT2*MW2^13*MZ2^2*
       CHu[1, 1] - 506624*MT2^2*MW2^13*MZ2^2*CHu[1, 1] - 
      32896*MH2*MW2^14*MZ2^2*CHu[1, 1] - 54016*MT2*MW2^14*MZ2^2*CHu[1, 1] + 
      45568*MW2^15*MZ2^2*CHu[1, 1] + 6624*MH2*MT2^8*MW2^5*MZ2^3*CHu[1, 1] - 
      114720*MH2*MT2^7*MW2^6*MZ2^3*CHu[1, 1] - 6624*MT2^8*MW2^6*MZ2^3*
       CHu[1, 1] + 504992*MH2*MT2^6*MW2^7*MZ2^3*CHu[1, 1] + 
      159648*MT2^7*MW2^7*MZ2^3*CHu[1, 1] - 1191008*MH2*MT2^5*MW2^8*MZ2^3*
       CHu[1, 1] - 832160*MT2^6*MW2^8*MZ2^3*CHu[1, 1] + 
      2043168*MH2*MT2^4*MW2^9*MZ2^3*CHu[1, 1] + 2185184*MT2^5*MW2^9*MZ2^3*
       CHu[1, 1] - 2596320*MH2*MT2^3*MW2^10*MZ2^3*CHu[1, 1] - 
      3679008*MT2^4*MW2^10*MZ2^3*CHu[1, 1] + 2088800*MH2*MT2^2*MW2^11*MZ2^3*
       CHu[1, 1] + 4168800*MT2^3*MW2^11*MZ2^3*CHu[1, 1] - 
      886176*MH2*MT2*MW2^12*MZ2^3*CHu[1, 1] - 2968928*MT2^2*MW2^12*MZ2^3*
       CHu[1, 1] + 144640*MH2*MW2^13*MZ2^3*CHu[1, 1] + 
      1149984*MT2*MW2^13*MZ2^3*CHu[1, 1] - 176896*MW2^14*MZ2^3*CHu[1, 1] + 
      5760*MH2*MT2^8*MW2^4*MZ2^4*CHu[1, 1] + 169616*MH2*MT2^7*MW2^5*MZ2^4*
       CHu[1, 1] - 5760*MT2^8*MW2^5*MZ2^4*CHu[1, 1] - 
      1385408*MH2*MT2^6*MW2^6*MZ2^4*CHu[1, 1] - 243056*MT2^7*MW2^6*MZ2^4*
       CHu[1, 1] + 4336896*MH2*MT2^5*MW2^7*MZ2^4*CHu[1, 1] + 
      1944416*MT2^6*MW2^7*MZ2^4*CHu[1, 1] - 7355696*MH2*MT2^4*MW2^8*MZ2^4*
       CHu[1, 1] - 6058848*MT2^5*MW2^8*MZ2^4*CHu[1, 1] + 
      7364368*MH2*MT2^3*MW2^9*MZ2^4*CHu[1, 1] + 10138064*MT2^4*MW2^9*MZ2^4*
       CHu[1, 1] - 4263072*MH2*MT2^2*MW2^10*MZ2^4*CHu[1, 1] - 
      9896752*MT2^3*MW2^10*MZ2^4*CHu[1, 1] + 1260768*MH2*MT2*MW2^11*MZ2^4*
       CHu[1, 1] + 5542656*MT2^2*MW2^11*MZ2^4*CHu[1, 1] - 
      133232*MH2*MW2^12*MZ2^4*CHu[1, 1] - 1582464*MT2*MW2^12*MZ2^4*
       CHu[1, 1] + 161744*MW2^13*MZ2^4*CHu[1, 1] - 5112*MH2*MT2^8*MW2^3*MZ2^5*
       CHu[1, 1] - 261976*MH2*MT2^7*MW2^4*MZ2^5*CHu[1, 1] + 
      5112*MT2^8*MW2^4*MZ2^5*CHu[1, 1] + 2194680*MH2*MT2^6*MW2^5*MZ2^5*
       CHu[1, 1] + 336568*MT2^7*MW2^5*MZ2^5*CHu[1, 1] - 
      6950216*MH2*MT2^5*MW2^6*MZ2^5*CHu[1, 1] - 2790264*MT2^6*MW2^6*MZ2^5*
       CHu[1, 1] + 11321064*MH2*MT2^4*MW2^7*MZ2^5*CHu[1, 1] + 
      8810408*MT2^5*MW2^7*MZ2^5*CHu[1, 1] - 10239656*MH2*MT2^3*MW2^8*MZ2^5*
       CHu[1, 1] - 14254056*MT2^4*MW2^8*MZ2^5*CHu[1, 1] + 
      5004200*MH2*MT2^2*MW2^9*MZ2^5*CHu[1, 1] + 12715592*MT2^3*MW2^9*MZ2^5*
       CHu[1, 1] - 1138424*MH2*MT2*MW2^10*MZ2^5*CHu[1, 1] - 
      6068648*MT2^2*MW2^10*MZ2^5*CHu[1, 1] + 75440*MH2*MW2^11*MZ2^5*
       CHu[1, 1] + 1321880*MT2*MW2^11*MZ2^5*CHu[1, 1] - 
      76592*MW2^12*MZ2^5*CHu[1, 1] - 144*MH2*MT2^8*MW2^2*MZ2^6*CHu[1, 1] + 
      271290*MH2*MT2^7*MW2^3*MZ2^6*CHu[1, 1] + 144*MT2^8*MW2^3*MZ2^6*
       CHu[1, 1] - 2211298*MH2*MT2^6*MW2^4*MZ2^6*CHu[1, 1] - 
      320916*MT2^7*MW2^4*MZ2^6*CHu[1, 1] + 6956710*MH2*MT2^5*MW2^5*MZ2^6*
       CHu[1, 1] + 2633272*MT2^6*MW2^5*MZ2^6*CHu[1, 1] - 
      10881438*MH2*MT2^4*MW2^6*MZ2^6*CHu[1, 1] - 8297224*MT2^5*MW2^6*MZ2^6*
       CHu[1, 1] + 8920566*MH2*MT2^3*MW2^7*MZ2^6*CHu[1, 1] + 
      12917868*MT2^4*MW2^7*MZ2^6*CHu[1, 1] - 3557134*MH2*MT2^2*MW2^8*MZ2^6*
       CHu[1, 1] - 10437156*MT2^3*MW2^8*MZ2^6*CHu[1, 1] + 
      474618*MH2*MT2*MW2^9*MZ2^6*CHu[1, 1] + 4006000*MT2^2*MW2^9*MZ2^6*
       CHu[1, 1] + 26830*MH2*MW2^10*MZ2^6*CHu[1, 1] - 
      450192*MT2*MW2^10*MZ2^6*CHu[1, 1] - 51796*MW2^11*MZ2^6*CHu[1, 1] + 
      936*MH2*MT2^8*MW2*MZ2^7*CHu[1, 1] - 138886*MH2*MT2^7*MW2^2*MZ2^7*
       CHu[1, 1] - 936*MT2^8*MW2^2*MZ2^7*CHu[1, 1] + 
      1221028*MH2*MT2^6*MW2^3*MZ2^7*CHu[1, 1] + 159514*MT2^7*MW2^3*MZ2^7*
       CHu[1, 1] - 3914250*MH2*MT2^5*MW2^4*MZ2^7*CHu[1, 1] - 
      1415050*MT2^6*MW2^4*MZ2^7*CHu[1, 1] + 5735020*MH2*MT2^4*MW2^5*MZ2^7*
       CHu[1, 1] + 4545942*MT2^5*MW2^5*MZ2^7*CHu[1, 1] - 
      3736394*MH2*MT2^3*MW2^6*MZ2^7*CHu[1, 1] - 6630538*MT2^4*MW2^6*MZ2^7*
       CHu[1, 1] + 522300*MH2*MT2^2*MW2^7*MZ2^7*CHu[1, 1] + 
      4234598*MT2^3*MW2^7*MZ2^7*CHu[1, 1] + 442938*MH2*MT2*MW2^8*MZ2^7*
       CHu[1, 1] - 483582*MT2^2*MW2^8*MZ2^7*CHu[1, 1] - 
      132692*MH2*MW2^9*MZ2^7*CHu[1, 1] - 571638*MT2*MW2^9*MZ2^7*CHu[1, 1] + 
      161690*MW2^10*MZ2^7*CHu[1, 1] + 26036*MH2*MT2^7*MW2*MZ2^8*CHu[1, 1] - 
      312102*MH2*MT2^6*MW2^2*MZ2^8*CHu[1, 1] - 30446*MT2^7*MW2^2*MZ2^8*
       CHu[1, 1] + 1064680*MH2*MT2^5*MW2^3*MZ2^8*CHu[1, 1] + 
      363600*MT2^6*MW2^3*MZ2^8*CHu[1, 1] - 1278096*MH2*MT2^4*MW2^4*MZ2^8*
       CHu[1, 1] - 1239802*MT2^5*MW2^4*MZ2^8*CHu[1, 1] + 
      73738*MH2*MT2^3*MW2^5*MZ2^8*CHu[1, 1] + 1485960*MT2^4*MW2^5*MZ2^8*
       CHu[1, 1] + 930224*MH2*MT2^2*MW2^6*MZ2^8*CHu[1, 1] - 
      79210*MT2^3*MW2^6*MZ2^8*CHu[1, 1] - 609986*MH2*MT2*MW2^7*MZ2^8*
       CHu[1, 1] - 1089632*MT2^2*MW2^7*MZ2^8*CHu[1, 1] + 
      105506*MH2*MW2^8*MZ2^8*CHu[1, 1] + 711254*MT2*MW2^8*MZ2^8*CHu[1, 1] - 
      121724*MW2^9*MZ2^8*CHu[1, 1] + 25100*MH2*MT2^6*MW2*MZ2^9*CHu[1, 1] - 
      99932*MH2*MT2^5*MW2^2*MZ2^9*CHu[1, 1] - 29510*MT2^6*MW2^2*MZ2^9*
       CHu[1, 1] - 6690*MH2*MT2^4*MW2^3*MZ2^9*CHu[1, 1] + 
      117572*MT2^5*MW2^3*MZ2^9*CHu[1, 1] + 395706*MH2*MT2^3*MW2^4*MZ2^9*
       CHu[1, 1] + 5268*MT2^4*MW2^4*MZ2^9*CHu[1, 1] - 
      524302*MH2*MT2^2*MW2^5*MZ2^9*CHu[1, 1] - 457590*MT2^3*MW2^5*MZ2^9*
       CHu[1, 1] + 237090*MH2*MT2*MW2^6*MZ2^9*CHu[1, 1] + 
      608236*MT2^2*MW2^6*MZ2^9*CHu[1, 1] - 26972*MH2*MW2^7*MZ2^9*CHu[1, 1] - 
      275358*MT2*MW2^7*MZ2^9*CHu[1, 1] + 31382*MW2^8*MZ2^9*CHu[1, 1] + 
      25100*MH2*MT2^4*MW2^2*MZ2^10*CHu[1, 1] - 75768*MH2*MT2^3*MW2^3*MZ2^10*
       CHu[1, 1] - 29510*MT2^4*MW2^3*MZ2^10*CHu[1, 1] + 
      77640*MH2*MT2^2*MW2^4*MZ2^10*CHu[1, 1] + 88998*MT2^3*MW2^4*MZ2^10*
       CHu[1, 1] - 26972*MH2*MT2*MW2^5*MZ2^10*CHu[1, 1] - 
      90870*MT2^2*MW2^5*MZ2^10*CHu[1, 1] + 31382*MT2*MW2^6*MZ2^10*CHu[1, 1] - 
      33792*MH2*MT2^7*MW2^9*CHu[2, 2] + 236544*MH2*MT2^6*MW2^10*CHu[2, 2] + 
      33792*MT2^7*MW2^10*CHu[2, 2] - 709632*MH2*MT2^5*MW2^11*CHu[2, 2] - 
      236544*MT2^6*MW2^11*CHu[2, 2] + 1182720*MH2*MT2^4*MW2^12*CHu[2, 2] + 
      709632*MT2^5*MW2^12*CHu[2, 2] - 1182720*MH2*MT2^3*MW2^13*CHu[2, 2] - 
      1182720*MT2^4*MW2^13*CHu[2, 2] + 709632*MH2*MT2^2*MW2^14*CHu[2, 2] + 
      1182720*MT2^3*MW2^14*CHu[2, 2] - 236544*MH2*MT2*MW2^15*CHu[2, 2] - 
      709632*MT2^2*MW2^15*CHu[2, 2] + 33792*MH2*MW2^16*CHu[2, 2] + 
      236544*MT2*MW2^16*CHu[2, 2] - 33792*MW2^17*CHu[2, 2] + 
      6912*MH2*MT2^8*MW2^7*MZ2*CHu[2, 2] + 45824*MH2*MT2^7*MW2^8*MZ2*
       CHu[2, 2] - 6912*MT2^8*MW2^8*MZ2*CHu[2, 2] - 548096*MH2*MT2^6*MW2^9*
       MZ2*CHu[2, 2] - 45824*MT2^7*MW2^9*MZ2*CHu[2, 2] + 
      1871616*MH2*MT2^5*MW2^10*MZ2*CHu[2, 2] + 548096*MT2^6*MW2^10*MZ2*
       CHu[2, 2] - 3224320*MH2*MT2^4*MW2^11*MZ2*CHu[2, 2] - 
      1871616*MT2^5*MW2^11*MZ2*CHu[2, 2] + 3152128*MH2*MT2^3*MW2^12*MZ2*
       CHu[2, 2] + 3224320*MT2^4*MW2^12*MZ2*CHu[2, 2] - 
      1761024*MH2*MT2^2*MW2^13*MZ2*CHu[2, 2] - 3152128*MT2^3*MW2^13*MZ2*
       CHu[2, 2] + 517376*MH2*MT2*MW2^14*MZ2*CHu[2, 2] + 
      1761024*MT2^2*MW2^14*MZ2*CHu[2, 2] - 60416*MH2*MW2^15*MZ2*CHu[2, 2] - 
      517376*MT2*MW2^15*MZ2*CHu[2, 2] + 60416*MW2^16*MZ2*CHu[2, 2] - 
      14976*MH2*MT2^8*MW2^6*MZ2^2*CHu[2, 2] + 36608*MH2*MT2^7*MW2^7*MZ2^2*
       CHu[2, 2] + 14976*MT2^8*MW2^7*MZ2^2*CHu[2, 2] + 
      274560*MH2*MT2^6*MW2^8*MZ2^2*CHu[2, 2] - 49280*MT2^7*MW2^8*MZ2^2*
       CHu[2, 2] - 1364864*MH2*MT2^5*MW2^9*MZ2^2*CHu[2, 2] - 
      185856*MT2^6*MW2^9*MZ2^2*CHu[2, 2] + 2439168*MH2*MT2^4*MW2^10*MZ2^2*
       CHu[2, 2] + 1098752*MT2^5*MW2^10*MZ2^2*CHu[2, 2] - 
      2075648*MH2*MT2^3*MW2^11*MZ2^2*CHu[2, 2] - 1995648*MT2^4*MW2^11*MZ2^2*
       CHu[2, 2] + 772736*MH2*MT2^2*MW2^12*MZ2^2*CHu[2, 2] + 
      1632128*MT2^3*MW2^12*MZ2^2*CHu[2, 2] - 34688*MH2*MT2*MW2^13*MZ2^2*
       CHu[2, 2] - 506624*MT2^2*MW2^13*MZ2^2*CHu[2, 2] - 
      32896*MH2*MW2^14*MZ2^2*CHu[2, 2] - 54016*MT2*MW2^14*MZ2^2*CHu[2, 2] + 
      45568*MW2^15*MZ2^2*CHu[2, 2] + 6624*MH2*MT2^8*MW2^5*MZ2^3*CHu[2, 2] - 
      114720*MH2*MT2^7*MW2^6*MZ2^3*CHu[2, 2] - 6624*MT2^8*MW2^6*MZ2^3*
       CHu[2, 2] + 504992*MH2*MT2^6*MW2^7*MZ2^3*CHu[2, 2] + 
      159648*MT2^7*MW2^7*MZ2^3*CHu[2, 2] - 1191008*MH2*MT2^5*MW2^8*MZ2^3*
       CHu[2, 2] - 832160*MT2^6*MW2^8*MZ2^3*CHu[2, 2] + 
      2043168*MH2*MT2^4*MW2^9*MZ2^3*CHu[2, 2] + 2185184*MT2^5*MW2^9*MZ2^3*
       CHu[2, 2] - 2596320*MH2*MT2^3*MW2^10*MZ2^3*CHu[2, 2] - 
      3679008*MT2^4*MW2^10*MZ2^3*CHu[2, 2] + 2088800*MH2*MT2^2*MW2^11*MZ2^3*
       CHu[2, 2] + 4168800*MT2^3*MW2^11*MZ2^3*CHu[2, 2] - 
      886176*MH2*MT2*MW2^12*MZ2^3*CHu[2, 2] - 2968928*MT2^2*MW2^12*MZ2^3*
       CHu[2, 2] + 144640*MH2*MW2^13*MZ2^3*CHu[2, 2] + 
      1149984*MT2*MW2^13*MZ2^3*CHu[2, 2] - 176896*MW2^14*MZ2^3*CHu[2, 2] + 
      5760*MH2*MT2^8*MW2^4*MZ2^4*CHu[2, 2] + 169616*MH2*MT2^7*MW2^5*MZ2^4*
       CHu[2, 2] - 5760*MT2^8*MW2^5*MZ2^4*CHu[2, 2] - 
      1385408*MH2*MT2^6*MW2^6*MZ2^4*CHu[2, 2] - 243056*MT2^7*MW2^6*MZ2^4*
       CHu[2, 2] + 4336896*MH2*MT2^5*MW2^7*MZ2^4*CHu[2, 2] + 
      1944416*MT2^6*MW2^7*MZ2^4*CHu[2, 2] - 7355696*MH2*MT2^4*MW2^8*MZ2^4*
       CHu[2, 2] - 6058848*MT2^5*MW2^8*MZ2^4*CHu[2, 2] + 
      7364368*MH2*MT2^3*MW2^9*MZ2^4*CHu[2, 2] + 10138064*MT2^4*MW2^9*MZ2^4*
       CHu[2, 2] - 4263072*MH2*MT2^2*MW2^10*MZ2^4*CHu[2, 2] - 
      9896752*MT2^3*MW2^10*MZ2^4*CHu[2, 2] + 1260768*MH2*MT2*MW2^11*MZ2^4*
       CHu[2, 2] + 5542656*MT2^2*MW2^11*MZ2^4*CHu[2, 2] - 
      133232*MH2*MW2^12*MZ2^4*CHu[2, 2] - 1582464*MT2*MW2^12*MZ2^4*
       CHu[2, 2] + 161744*MW2^13*MZ2^4*CHu[2, 2] - 5112*MH2*MT2^8*MW2^3*MZ2^5*
       CHu[2, 2] - 261976*MH2*MT2^7*MW2^4*MZ2^5*CHu[2, 2] + 
      5112*MT2^8*MW2^4*MZ2^5*CHu[2, 2] + 2194680*MH2*MT2^6*MW2^5*MZ2^5*
       CHu[2, 2] + 336568*MT2^7*MW2^5*MZ2^5*CHu[2, 2] - 
      6950216*MH2*MT2^5*MW2^6*MZ2^5*CHu[2, 2] - 2790264*MT2^6*MW2^6*MZ2^5*
       CHu[2, 2] + 11321064*MH2*MT2^4*MW2^7*MZ2^5*CHu[2, 2] + 
      8810408*MT2^5*MW2^7*MZ2^5*CHu[2, 2] - 10239656*MH2*MT2^3*MW2^8*MZ2^5*
       CHu[2, 2] - 14254056*MT2^4*MW2^8*MZ2^5*CHu[2, 2] + 
      5004200*MH2*MT2^2*MW2^9*MZ2^5*CHu[2, 2] + 12715592*MT2^3*MW2^9*MZ2^5*
       CHu[2, 2] - 1138424*MH2*MT2*MW2^10*MZ2^5*CHu[2, 2] - 
      6068648*MT2^2*MW2^10*MZ2^5*CHu[2, 2] + 75440*MH2*MW2^11*MZ2^5*
       CHu[2, 2] + 1321880*MT2*MW2^11*MZ2^5*CHu[2, 2] - 
      76592*MW2^12*MZ2^5*CHu[2, 2] - 144*MH2*MT2^8*MW2^2*MZ2^6*CHu[2, 2] + 
      271290*MH2*MT2^7*MW2^3*MZ2^6*CHu[2, 2] + 144*MT2^8*MW2^3*MZ2^6*
       CHu[2, 2] - 2211298*MH2*MT2^6*MW2^4*MZ2^6*CHu[2, 2] - 
      320916*MT2^7*MW2^4*MZ2^6*CHu[2, 2] + 6956710*MH2*MT2^5*MW2^5*MZ2^6*
       CHu[2, 2] + 2633272*MT2^6*MW2^5*MZ2^6*CHu[2, 2] - 
      10881438*MH2*MT2^4*MW2^6*MZ2^6*CHu[2, 2] - 8297224*MT2^5*MW2^6*MZ2^6*
       CHu[2, 2] + 8920566*MH2*MT2^3*MW2^7*MZ2^6*CHu[2, 2] + 
      12917868*MT2^4*MW2^7*MZ2^6*CHu[2, 2] - 3557134*MH2*MT2^2*MW2^8*MZ2^6*
       CHu[2, 2] - 10437156*MT2^3*MW2^8*MZ2^6*CHu[2, 2] + 
      474618*MH2*MT2*MW2^9*MZ2^6*CHu[2, 2] + 4006000*MT2^2*MW2^9*MZ2^6*
       CHu[2, 2] + 26830*MH2*MW2^10*MZ2^6*CHu[2, 2] - 
      450192*MT2*MW2^10*MZ2^6*CHu[2, 2] - 51796*MW2^11*MZ2^6*CHu[2, 2] + 
      936*MH2*MT2^8*MW2*MZ2^7*CHu[2, 2] - 138886*MH2*MT2^7*MW2^2*MZ2^7*
       CHu[2, 2] - 936*MT2^8*MW2^2*MZ2^7*CHu[2, 2] + 
      1221028*MH2*MT2^6*MW2^3*MZ2^7*CHu[2, 2] + 159514*MT2^7*MW2^3*MZ2^7*
       CHu[2, 2] - 3914250*MH2*MT2^5*MW2^4*MZ2^7*CHu[2, 2] - 
      1415050*MT2^6*MW2^4*MZ2^7*CHu[2, 2] + 5735020*MH2*MT2^4*MW2^5*MZ2^7*
       CHu[2, 2] + 4545942*MT2^5*MW2^5*MZ2^7*CHu[2, 2] - 
      3736394*MH2*MT2^3*MW2^6*MZ2^7*CHu[2, 2] - 6630538*MT2^4*MW2^6*MZ2^7*
       CHu[2, 2] + 522300*MH2*MT2^2*MW2^7*MZ2^7*CHu[2, 2] + 
      4234598*MT2^3*MW2^7*MZ2^7*CHu[2, 2] + 442938*MH2*MT2*MW2^8*MZ2^7*
       CHu[2, 2] - 483582*MT2^2*MW2^8*MZ2^7*CHu[2, 2] - 
      132692*MH2*MW2^9*MZ2^7*CHu[2, 2] - 571638*MT2*MW2^9*MZ2^7*CHu[2, 2] + 
      161690*MW2^10*MZ2^7*CHu[2, 2] + 26036*MH2*MT2^7*MW2*MZ2^8*CHu[2, 2] - 
      312102*MH2*MT2^6*MW2^2*MZ2^8*CHu[2, 2] - 30446*MT2^7*MW2^2*MZ2^8*
       CHu[2, 2] + 1064680*MH2*MT2^5*MW2^3*MZ2^8*CHu[2, 2] + 
      363600*MT2^6*MW2^3*MZ2^8*CHu[2, 2] - 1278096*MH2*MT2^4*MW2^4*MZ2^8*
       CHu[2, 2] - 1239802*MT2^5*MW2^4*MZ2^8*CHu[2, 2] + 
      73738*MH2*MT2^3*MW2^5*MZ2^8*CHu[2, 2] + 1485960*MT2^4*MW2^5*MZ2^8*
       CHu[2, 2] + 930224*MH2*MT2^2*MW2^6*MZ2^8*CHu[2, 2] - 
      79210*MT2^3*MW2^6*MZ2^8*CHu[2, 2] - 609986*MH2*MT2*MW2^7*MZ2^8*
       CHu[2, 2] - 1089632*MT2^2*MW2^7*MZ2^8*CHu[2, 2] + 
      105506*MH2*MW2^8*MZ2^8*CHu[2, 2] + 711254*MT2*MW2^8*MZ2^8*CHu[2, 2] - 
      121724*MW2^9*MZ2^8*CHu[2, 2] + 25100*MH2*MT2^6*MW2*MZ2^9*CHu[2, 2] - 
      99932*MH2*MT2^5*MW2^2*MZ2^9*CHu[2, 2] - 29510*MT2^6*MW2^2*MZ2^9*
       CHu[2, 2] - 6690*MH2*MT2^4*MW2^3*MZ2^9*CHu[2, 2] + 
      117572*MT2^5*MW2^3*MZ2^9*CHu[2, 2] + 395706*MH2*MT2^3*MW2^4*MZ2^9*
       CHu[2, 2] + 5268*MT2^4*MW2^4*MZ2^9*CHu[2, 2] - 
      524302*MH2*MT2^2*MW2^5*MZ2^9*CHu[2, 2] - 457590*MT2^3*MW2^5*MZ2^9*
       CHu[2, 2] + 237090*MH2*MT2*MW2^6*MZ2^9*CHu[2, 2] + 
      608236*MT2^2*MW2^6*MZ2^9*CHu[2, 2] - 26972*MH2*MW2^7*MZ2^9*CHu[2, 2] - 
      275358*MT2*MW2^7*MZ2^9*CHu[2, 2] + 31382*MW2^8*MZ2^9*CHu[2, 2] + 
      25100*MH2*MT2^4*MW2^2*MZ2^10*CHu[2, 2] - 75768*MH2*MT2^3*MW2^3*MZ2^10*
       CHu[2, 2] - 29510*MT2^4*MW2^3*MZ2^10*CHu[2, 2] + 
      77640*MH2*MT2^2*MW2^4*MZ2^10*CHu[2, 2] + 88998*MT2^3*MW2^4*MZ2^10*
       CHu[2, 2] - 26972*MH2*MT2*MW2^5*MZ2^10*CHu[2, 2] - 
      90870*MT2^2*MW2^5*MZ2^10*CHu[2, 2] + 31382*MT2*MW2^6*MZ2^10*CHu[2, 2] + 
      42240*MH2*MT2^8*MW2^7*MZ2*CHu[3, 3] - 295680*MH2*MT2^7*MW2^8*MZ2*
       CHu[3, 3] - 42240*MT2^8*MW2^8*MZ2*CHu[3, 3] + 
      887040*MH2*MT2^6*MW2^9*MZ2*CHu[3, 3] + 295680*MT2^7*MW2^9*MZ2*
       CHu[3, 3] - 1478400*MH2*MT2^5*MW2^10*MZ2*CHu[3, 3] - 
      887040*MT2^6*MW2^10*MZ2*CHu[3, 3] + 1478400*MH2*MT2^4*MW2^11*MZ2*
       CHu[3, 3] + 1478400*MT2^5*MW2^11*MZ2*CHu[3, 3] - 
      887040*MH2*MT2^3*MW2^12*MZ2*CHu[3, 3] - 1478400*MT2^4*MW2^12*MZ2*
       CHu[3, 3] + 295680*MH2*MT2^2*MW2^13*MZ2*CHu[3, 3] + 
      887040*MT2^3*MW2^13*MZ2*CHu[3, 3] - 42240*MH2*MT2*MW2^14*MZ2*
       CHu[3, 3] - 295680*MT2^2*MW2^14*MZ2*CHu[3, 3] + 
      42240*MT2*MW2^15*MZ2*CHu[3, 3] - 111744*MH2*MT2^8*MW2^6*MZ2^2*
       CHu[3, 3] + 824448*MH2*MT2^7*MW2^7*MZ2^2*CHu[3, 3] + 
      111744*MT2^8*MW2^7*MZ2^2*CHu[3, 3] - 2515584*MH2*MT2^6*MW2^8*MZ2^2*
       CHu[3, 3] - 824448*MT2^7*MW2^8*MZ2^2*CHu[3, 3] + 
      4122240*MH2*MT2^5*MW2^9*MZ2^2*CHu[3, 3] + 2515584*MT2^6*MW2^9*MZ2^2*
       CHu[3, 3] - 3911040*MH2*MT2^4*MW2^10*MZ2^2*CHu[3, 3] - 
      4122240*MT2^5*MW2^10*MZ2^2*CHu[3, 3] + 2135424*MH2*MT2^3*MW2^11*MZ2^2*
       CHu[3, 3] + 3911040*MT2^4*MW2^11*MZ2^2*CHu[3, 3] - 
      613248*MH2*MT2^2*MW2^12*MZ2^2*CHu[3, 3] - 2135424*MT2^3*MW2^12*MZ2^2*
       CHu[3, 3] + 69504*MH2*MT2*MW2^13*MZ2^2*CHu[3, 3] + 
      613248*MT2^2*MW2^13*MZ2^2*CHu[3, 3] - 69504*MT2*MW2^14*MZ2^2*
       CHu[3, 3] + 119520*MH2*MT2^8*MW2^5*MZ2^3*CHu[3, 3] - 
      948384*MH2*MT2^7*MW2^6*MZ2^3*CHu[3, 3] - 119520*MT2^8*MW2^6*MZ2^3*
       CHu[3, 3] + 2956896*MH2*MT2^6*MW2^7*MZ2^3*CHu[3, 3] + 
      948384*MT2^7*MW2^7*MZ2^3*CHu[3, 3] - 4699680*MH2*MT2^5*MW2^8*MZ2^3*
       CHu[3, 3] - 2956896*MT2^6*MW2^8*MZ2^3*CHu[3, 3] + 
      4056480*MH2*MT2^4*MW2^9*MZ2^3*CHu[3, 3] + 4699680*MT2^5*MW2^9*MZ2^3*
       CHu[3, 3] - 1824480*MH2*MT2^3*MW2^10*MZ2^3*CHu[3, 3] - 
      4056480*MT2^4*MW2^10*MZ2^3*CHu[3, 3] + 347424*MH2*MT2^2*MW2^11*MZ2^3*
       CHu[3, 3] + 1824480*MT2^3*MW2^11*MZ2^3*CHu[3, 3] - 
      7776*MH2*MT2*MW2^12*MZ2^3*CHu[3, 3] - 347424*MT2^2*MW2^12*MZ2^3*
       CHu[3, 3] + 7776*MT2*MW2^13*MZ2^3*CHu[3, 3] - 
      52512*MH2*MT2^8*MW2^4*MZ2^4*CHu[3, 3] + 487104*MH2*MT2^7*MW2^5*MZ2^4*
       CHu[3, 3] + 52512*MT2^8*MW2^5*MZ2^4*CHu[3, 3] - 
      1580832*MH2*MT2^6*MW2^6*MZ2^4*CHu[3, 3] - 487104*MT2^7*MW2^6*MZ2^4*
       CHu[3, 3] + 2323776*MH2*MT2^5*MW2^7*MZ2^4*CHu[3, 3] + 
      1580832*MT2^6*MW2^7*MZ2^4*CHu[3, 3] - 1502688*MH2*MT2^4*MW2^8*MZ2^4*
       CHu[3, 3] - 2323776*MT2^5*MW2^8*MZ2^4*CHu[3, 3] + 
      169920*MH2*MT2^3*MW2^9*MZ2^4*CHu[3, 3] + 1502688*MT2^4*MW2^9*MZ2^4*
       CHu[3, 3] + 222240*MH2*MT2^2*MW2^10*MZ2^4*CHu[3, 3] - 
      169920*MT2^3*MW2^10*MZ2^4*CHu[3, 3] - 67008*MH2*MT2*MW2^11*MZ2^4*
       CHu[3, 3] - 222240*MT2^2*MW2^11*MZ2^4*CHu[3, 3] + 
      67008*MT2*MW2^12*MZ2^4*CHu[3, 3] - 9648*MH2*MT2^8*MW2^3*MZ2^5*
       CHu[3, 3] + 15024*MH2*MT2^7*MW2^4*MZ2^5*CHu[3, 3] + 
      9648*MT2^8*MW2^4*MZ2^5*CHu[3, 3] + 7440*MH2*MT2^6*MW2^5*MZ2^5*
       CHu[3, 3] - 15024*MT2^7*MW2^5*MZ2^5*CHu[3, 3] + 
      194640*MH2*MT2^5*MW2^6*MZ2^5*CHu[3, 3] - 7440*MT2^6*MW2^6*MZ2^5*
       CHu[3, 3] - 696240*MH2*MT2^4*MW2^7*MZ2^5*CHu[3, 3] - 
      194640*MT2^5*MW2^7*MZ2^5*CHu[3, 3] + 823728*MH2*MT2^3*MW2^8*MZ2^5*
       CHu[3, 3] + 696240*MT2^4*MW2^8*MZ2^5*CHu[3, 3] - 
      397104*MH2*MT2^2*MW2^9*MZ2^5*CHu[3, 3] - 823728*MT2^3*MW2^9*MZ2^5*
       CHu[3, 3] + 62160*MH2*MT2*MW2^10*MZ2^5*CHu[3, 3] + 
      397104*MT2^2*MW2^10*MZ2^5*CHu[3, 3] - 62160*MT2*MW2^11*MZ2^5*
       CHu[3, 3] + 18612*MH2*MT2^8*MW2^2*MZ2^6*CHu[3, 3] - 
      139932*MH2*MT2^7*MW2^3*MZ2^6*CHu[3, 3] - 18612*MT2^8*MW2^3*MZ2^6*
       CHu[3, 3] + 429444*MH2*MT2^6*MW2^4*MZ2^6*CHu[3, 3] + 
      139932*MT2^7*MW2^4*MZ2^6*CHu[3, 3] - 752172*MH2*MT2^5*MW2^5*MZ2^6*
       CHu[3, 3] - 429444*MT2^6*MW2^5*MZ2^6*CHu[3, 3] + 
      808956*MH2*MT2^4*MW2^6*MZ2^6*CHu[3, 3] + 752172*MT2^5*MW2^6*MZ2^6*
       CHu[3, 3] - 500148*MH2*MT2^3*MW2^7*MZ2^6*CHu[3, 3] - 
      808956*MT2^4*MW2^7*MZ2^6*CHu[3, 3] + 144204*MH2*MT2^2*MW2^8*MZ2^6*
       CHu[3, 3] + 500148*MT2^3*MW2^8*MZ2^6*CHu[3, 3] - 
      8964*MH2*MT2*MW2^9*MZ2^6*CHu[3, 3] - 144204*MT2^2*MW2^9*MZ2^6*
       CHu[3, 3] + 8964*MT2*MW2^10*MZ2^6*CHu[3, 3] - 6468*MH2*MT2^8*MW2*MZ2^7*
       CHu[3, 3] + 63888*MH2*MT2^7*MW2^2*MZ2^7*CHu[3, 3] + 
      6468*MT2^8*MW2^2*MZ2^7*CHu[3, 3] - 210276*MH2*MT2^6*MW2^3*MZ2^7*
       CHu[3, 3] - 63888*MT2^7*MW2^3*MZ2^7*CHu[3, 3] + 
      309792*MH2*MT2^5*MW2^4*MZ2^7*CHu[3, 3] + 210276*MT2^6*MW2^4*MZ2^7*
       CHu[3, 3] - 197436*MH2*MT2^4*MW2^5*MZ2^7*CHu[3, 3] - 
      309792*MT2^5*MW2^5*MZ2^7*CHu[3, 3] + 13824*MH2*MT2^3*MW2^6*MZ2^7*
       CHu[3, 3] + 197436*MT2^4*MW2^6*MZ2^7*CHu[3, 3] + 
      38820*MH2*MT2^2*MW2^7*MZ2^7*CHu[3, 3] - 13824*MT2^3*MW2^7*MZ2^7*
       CHu[3, 3] - 12144*MH2*MT2*MW2^8*MZ2^7*CHu[3, 3] - 
      38820*MT2^2*MW2^8*MZ2^7*CHu[3, 3] + 12144*MT2*MW2^9*MZ2^7*CHu[3, 3] - 
      6468*MH2*MT2^7*MW2*MZ2^8*CHu[3, 3] + 25872*MH2*MT2^6*MW2^2*MZ2^8*
       CHu[3, 3] + 6468*MT2^7*MW2^2*MZ2^8*CHu[3, 3] - 
      13728*MH2*MT2^5*MW2^3*MZ2^8*CHu[3, 3] - 25872*MT2^6*MW2^3*MZ2^8*
       CHu[3, 3] - 55836*MH2*MT2^4*MW2^4*MZ2^8*CHu[3, 3] + 
      13728*MT2^5*MW2^4*MZ2^8*CHu[3, 3] + 88176*MH2*MT2^3*MW2^5*MZ2^8*
       CHu[3, 3] + 55836*MT2^4*MW2^5*MZ2^8*CHu[3, 3] - 
      44484*MH2*MT2^2*MW2^6*MZ2^8*CHu[3, 3] - 88176*MT2^3*MW2^6*MZ2^8*
       CHu[3, 3] + 6468*MH2*MT2*MW2^7*MZ2^8*CHu[3, 3] + 
      44484*MT2^2*MW2^7*MZ2^8*CHu[3, 3] - 6468*MT2*MW2^8*MZ2^8*CHu[3, 3] - 
      6468*MH2*MT2^5*MW2^2*MZ2^9*CHu[3, 3] + 19404*MH2*MT2^4*MW2^3*MZ2^9*
       CHu[3, 3] + 6468*MT2^5*MW2^3*MZ2^9*CHu[3, 3] - 
      19404*MH2*MT2^3*MW2^4*MZ2^9*CHu[3, 3] - 19404*MT2^4*MW2^4*MZ2^9*
       CHu[3, 3] + 6468*MH2*MT2^2*MW2^5*MZ2^9*CHu[3, 3] + 
      19404*MT2^3*MW2^5*MZ2^9*CHu[3, 3] - 6468*MT2^2*MW2^6*MZ2^9*CHu[3, 3]))/
    (4*(MH2 - MW2)*(-MT2 + MW2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2))*Class[7] + 
 Class[8]*
  (((27*MT2^2*MZ2*(240*MW2^4 - 344*MW2^3*MZ2 + 120*MW2^2*MZ2^2 + 
         66*MW2*MZ2^3 - 55*MZ2^4) + MT2*(8*MW2^4*MZ2^2*(3405 - 104*Pi^2) - 
         512*MW2^6*(-33 + 4*Pi^2) - 463*MZ2^6*(-33 + 4*Pi^2) + 
         240*MW2^3*MZ2^3*(-309 + 32*Pi^2) + 16*MW2^5*MZ2*(-2991 + 128*Pi^2) - 
         4*MW2^2*MZ2^4*(-29649 + 3410*Pi^2) + 2*MW2*MZ2^5*
          (-37839 + 4322*Pi^2)) + MW2*(MW2*MZ2^5*(76569 - 8644*Pi^2) + 
         24*MW2^3*MZ2^3*(3009 - 320*Pi^2) + 512*MW2^6*(-33 + 4*Pi^2) + 
         463*MZ2^6*(-33 + 4*Pi^2) - 64*MW2^5*MZ2*(-579 + 32*Pi^2) + 
         16*MW2^4*MZ2^2*(-1095 + 52*Pi^2) + 2*MW2^2*MZ2^4*
          (-60783 + 6820*Pi^2)))/(36*(MT2 - MW2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (MT2*(2*MW2 + MZ2)^2*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*
       (2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*
       B0i[bb0, 0, 0, MT2])/(2*(MT2 - MW2)^2*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2) + 
        MT2*MW2*(928*MW2^5 + 352*MW2^4*MZ2 - 1832*MW2^3*MZ2^2 + 
          908*MW2^2*MZ2^3 + 764*MW2*MZ2^4 - 391*MZ2^5) - 
        2*MT2^2*(352*MW2^5 + 96*MW2^4*MZ2 - 496*MW2^3*MZ2^2 + 
          254*MW2^2*MZ2^3 + 213*MW2*MZ2^4 - 95*MZ2^5) - 
        6*MW2^2*(64*MW2^5 - 16*MW2^4*MZ2 - 144*MW2^3*MZ2^2 + 86*MW2^2*MZ2^3 + 
          49*MW2*MZ2^4 - 39*MZ2^5))*B0i[bb0, 0, 0, MW2])/
      (2*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (CW2*(128*MW2^5 + 256*MW2^4*MZ2 + 72*MW2^3*MZ2^2 - 98*MW2^2*MZ2^3 - 
        37*MW2*MZ2^4 + 84*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
      ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
       (MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
        MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
       B0i[bb0, MZ2, MT2, MT2])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) - (3*MT2*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       (40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/
      (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (12*MW2^3*(40*MW2^4 + 56*MW2^3*MZ2 - 48*MW2^2*MZ2^2 + 11*MW2*MZ2^3 + 
        22*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + 
        MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
        MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, 
        MW2, MW2])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (2*CW2*(MW2 + MZ2)^2*(64*MW2^4 + 32*MW2^3*MZ2 - 12*MW2^2*MZ2^2 - 
        31*MW2*MZ2^3 + 28*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(128*MW2^4*Cdd[1, 1, 1, 1] - 
      320*MW2^3*MZ2*Cdd[1, 1, 1, 1] + 336*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] - 
      224*MW2*MZ2^3*Cdd[1, 1, 1, 1] + 80*MZ2^4*Cdd[1, 1, 1, 1] + 
      192*MW2^4*Cdd[1, 1, 2, 2] - 480*MW2^3*MZ2*Cdd[1, 1, 2, 2] + 
      504*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] - 336*MW2*MZ2^3*Cdd[1, 1, 2, 2] + 
      120*MZ2^4*Cdd[1, 1, 2, 2] - 864*MW2^4*Cdd[1, 1, 3, 3] + 
      2736*MW2^3*MZ2*Cdd[1, 1, 3, 3] - 3348*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] + 
      1944*MW2*MZ2^3*Cdd[1, 1, 3, 3] - 468*MZ2^4*Cdd[1, 1, 3, 3] + 
      64*MW2^4*Cdd[1, 2, 2, 1] - 160*MW2^3*MZ2*Cdd[1, 2, 2, 1] + 
      168*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] - 112*MW2*MZ2^3*Cdd[1, 2, 2, 1] + 
      40*MZ2^4*Cdd[1, 2, 2, 1] - 288*MW2^4*Cdd[1, 3, 3, 1] + 
      912*MW2^3*MZ2*Cdd[1, 3, 3, 1] - 1116*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
      648*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 156*MZ2^4*Cdd[1, 3, 3, 1] + 
      128*MW2^4*Cdd[2, 2, 2, 2] - 320*MW2^3*MZ2*Cdd[2, 2, 2, 2] + 
      336*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] - 224*MW2*MZ2^3*Cdd[2, 2, 2, 2] + 
      80*MZ2^4*Cdd[2, 2, 2, 2] - 864*MW2^4*Cdd[2, 2, 3, 3] + 
      2736*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 3348*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
      1944*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 468*MZ2^4*Cdd[2, 2, 3, 3] - 
      288*MW2^4*Cdd[2, 3, 3, 2] + 912*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 
      1116*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 648*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
      156*MZ2^4*Cdd[2, 3, 3, 2] - 1280*MW2^4*Cdd[3, 3, 3, 3] + 
      3968*MW2^3*MZ2*Cdd[3, 3, 3, 3] - 4800*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] + 
      2816*MW2*MZ2^3*Cdd[3, 3, 3, 3] - 704*MZ2^4*Cdd[3, 3, 3, 3] + 
      48*MW2^4*Ced[1, 1, 1, 1] - 120*MW2^3*MZ2*Ced[1, 1, 1, 1] + 
      126*MW2^2*MZ2^2*Ced[1, 1, 1, 1] - 84*MW2*MZ2^3*Ced[1, 1, 1, 1] + 
      30*MZ2^4*Ced[1, 1, 1, 1] + 48*MW2^4*Ced[1, 1, 2, 2] - 
      120*MW2^3*MZ2*Ced[1, 1, 2, 2] + 126*MW2^2*MZ2^2*Ced[1, 1, 2, 2] - 
      84*MW2*MZ2^3*Ced[1, 1, 2, 2] + 30*MZ2^4*Ced[1, 1, 2, 2] - 
      480*MW2^4*Ced[1, 1, 3, 3] + 1488*MW2^3*MZ2*Ced[1, 1, 3, 3] - 
      1800*MW2^2*MZ2^2*Ced[1, 1, 3, 3] + 1056*MW2*MZ2^3*Ced[1, 1, 3, 3] - 
      264*MZ2^4*Ced[1, 1, 3, 3] + 48*MW2^4*Ced[2, 2, 1, 1] - 
      120*MW2^3*MZ2*Ced[2, 2, 1, 1] + 126*MW2^2*MZ2^2*Ced[2, 2, 1, 1] - 
      84*MW2*MZ2^3*Ced[2, 2, 1, 1] + 30*MZ2^4*Ced[2, 2, 1, 1] + 
      48*MW2^4*Ced[2, 2, 2, 2] - 120*MW2^3*MZ2*Ced[2, 2, 2, 2] + 
      126*MW2^2*MZ2^2*Ced[2, 2, 2, 2] - 84*MW2*MZ2^3*Ced[2, 2, 2, 2] + 
      30*MZ2^4*Ced[2, 2, 2, 2] - 480*MW2^4*Ced[2, 2, 3, 3] + 
      1488*MW2^3*MZ2*Ced[2, 2, 3, 3] - 1800*MW2^2*MZ2^2*Ced[2, 2, 3, 3] + 
      1056*MW2*MZ2^3*Ced[2, 2, 3, 3] - 264*MZ2^4*Ced[2, 2, 3, 3] + 
      48*MW2^4*Ced[3, 3, 1, 1] - 120*MW2^3*MZ2*Ced[3, 3, 1, 1] + 
      126*MW2^2*MZ2^2*Ced[3, 3, 1, 1] - 84*MW2*MZ2^3*Ced[3, 3, 1, 1] + 
      30*MZ2^4*Ced[3, 3, 1, 1] + 48*MW2^4*Ced[3, 3, 2, 2] - 
      120*MW2^3*MZ2*Ced[3, 3, 2, 2] + 126*MW2^2*MZ2^2*Ced[3, 3, 2, 2] - 
      84*MW2*MZ2^3*Ced[3, 3, 2, 2] + 30*MZ2^4*Ced[3, 3, 2, 2] - 
      480*MW2^4*Ced[3, 3, 3, 3] + 1488*MW2^3*MZ2*Ced[3, 3, 3, 3] - 
      1800*MW2^2*MZ2^2*Ced[3, 3, 3, 3] + 1056*MW2*MZ2^3*Ced[3, 3, 3, 3] - 
      264*MZ2^4*Ced[3, 3, 3, 3] - 6*(32*MW2^4 - 40*MW2^3*MZ2 - 
        18*MW2^2*MZ2^2 + 37*MW2*MZ2^3 - 11*MZ2^4)*Ced[Leff, Leff, 1, 1] - 
      6*(32*MW2^4 - 40*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + 37*MW2*MZ2^3 - 11*MZ2^4)*
       Ced[Leff, Leff, 2, 2] - 192*MW2^4*Ced[Leff, Leff, 3, 3] + 
      240*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] + 108*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 222*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      66*MZ2^4*Ced[Leff, Leff, 3, 3] - 768*MW2^4*Cee[Leff, Leff, 1, 1] + 
      960*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 432*MW2^2*MZ2^2*
       Cee[Leff, Leff, 1, 1] - 888*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 
      264*MZ2^4*Cee[Leff, Leff, 1, 1] - 768*MW2^4*Cee[Leff, Leff, 2, 2] + 
      960*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] + 432*MW2^2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 888*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 
      264*MZ2^4*Cee[Leff, Leff, 2, 2] - 768*MW2^4*Cee[Leff, Leff, 3, 3] + 
      960*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 432*MW2^2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 888*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 
      264*MZ2^4*Cee[Leff, Leff, 3, 3] - 96*MW2^4*Ceu[1, 1, 1, 1] + 
      240*MW2^3*MZ2*Ceu[1, 1, 1, 1] - 252*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] + 
      168*MW2*MZ2^3*Ceu[1, 1, 1, 1] - 60*MZ2^4*Ceu[1, 1, 1, 1] - 
      96*MW2^4*Ceu[1, 1, 2, 2] + 240*MW2^3*MZ2*Ceu[1, 1, 2, 2] - 
      252*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] + 168*MW2*MZ2^3*Ceu[1, 1, 2, 2] - 
      60*MZ2^4*Ceu[1, 1, 2, 2] - 96*MW2^4*Ceu[2, 2, 1, 1] + 
      240*MW2^3*MZ2*Ceu[2, 2, 1, 1] - 252*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] + 
      168*MW2*MZ2^3*Ceu[2, 2, 1, 1] - 60*MZ2^4*Ceu[2, 2, 1, 1] - 
      96*MW2^4*Ceu[2, 2, 2, 2] + 240*MW2^3*MZ2*Ceu[2, 2, 2, 2] - 
      252*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] + 168*MW2*MZ2^3*Ceu[2, 2, 2, 2] - 
      60*MZ2^4*Ceu[2, 2, 2, 2] - 96*MW2^4*Ceu[3, 3, 1, 1] + 
      240*MW2^3*MZ2*Ceu[3, 3, 1, 1] - 252*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Ceu[3, 3, 1, 1] - 60*MZ2^4*Ceu[3, 3, 1, 1] - 
      96*MW2^4*Ceu[3, 3, 2, 2] + 240*MW2^3*MZ2*Ceu[3, 3, 2, 2] - 
      252*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] + 168*MW2*MZ2^3*Ceu[3, 3, 2, 2] - 
      60*MZ2^4*Ceu[3, 3, 2, 2] + 384*MW2^4*Ceu[Leff, Leff, 1, 1] - 
      480*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] - 216*MW2^2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 444*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
      132*MZ2^4*Ceu[Leff, Leff, 1, 1] + 384*MW2^4*Ceu[Leff, Leff, 2, 2] - 
      480*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 216*MW2^2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 444*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
      132*MZ2^4*Ceu[Leff, Leff, 2, 2] + 48*MW2^4*Cld[1, 1, 1, 1] - 
      120*MW2^3*MZ2*Cld[1, 1, 1, 1] + 126*MW2^2*MZ2^2*Cld[1, 1, 1, 1] - 
      84*MW2*MZ2^3*Cld[1, 1, 1, 1] + 30*MZ2^4*Cld[1, 1, 1, 1] + 
      48*MW2^4*Cld[1, 1, 2, 2] - 120*MW2^3*MZ2*Cld[1, 1, 2, 2] + 
      126*MW2^2*MZ2^2*Cld[1, 1, 2, 2] - 84*MW2*MZ2^3*Cld[1, 1, 2, 2] + 
      30*MZ2^4*Cld[1, 1, 2, 2] - 480*MW2^4*Cld[1, 1, 3, 3] + 
      1488*MW2^3*MZ2*Cld[1, 1, 3, 3] - 1800*MW2^2*MZ2^2*Cld[1, 1, 3, 3] + 
      1056*MW2*MZ2^3*Cld[1, 1, 3, 3] - 264*MZ2^4*Cld[1, 1, 3, 3] + 
      48*MW2^4*Cld[2, 2, 1, 1] - 120*MW2^3*MZ2*Cld[2, 2, 1, 1] + 
      126*MW2^2*MZ2^2*Cld[2, 2, 1, 1] - 84*MW2*MZ2^3*Cld[2, 2, 1, 1] + 
      30*MZ2^4*Cld[2, 2, 1, 1] + 48*MW2^4*Cld[2, 2, 2, 2] - 
      120*MW2^3*MZ2*Cld[2, 2, 2, 2] + 126*MW2^2*MZ2^2*Cld[2, 2, 2, 2] - 
      84*MW2*MZ2^3*Cld[2, 2, 2, 2] + 30*MZ2^4*Cld[2, 2, 2, 2] - 
      480*MW2^4*Cld[2, 2, 3, 3] + 1488*MW2^3*MZ2*Cld[2, 2, 3, 3] - 
      1800*MW2^2*MZ2^2*Cld[2, 2, 3, 3] + 1056*MW2*MZ2^3*Cld[2, 2, 3, 3] - 
      264*MZ2^4*Cld[2, 2, 3, 3] + 48*MW2^4*Cld[3, 3, 1, 1] - 
      120*MW2^3*MZ2*Cld[3, 3, 1, 1] + 126*MW2^2*MZ2^2*Cld[3, 3, 1, 1] - 
      84*MW2*MZ2^3*Cld[3, 3, 1, 1] + 30*MZ2^4*Cld[3, 3, 1, 1] + 
      48*MW2^4*Cld[3, 3, 2, 2] - 120*MW2^3*MZ2*Cld[3, 3, 2, 2] + 
      126*MW2^2*MZ2^2*Cld[3, 3, 2, 2] - 84*MW2*MZ2^3*Cld[3, 3, 2, 2] + 
      30*MZ2^4*Cld[3, 3, 2, 2] - 480*MW2^4*Cld[3, 3, 3, 3] + 
      1488*MW2^3*MZ2*Cld[3, 3, 3, 3] - 1800*MW2^2*MZ2^2*Cld[3, 3, 3, 3] + 
      1056*MW2*MZ2^3*Cld[3, 3, 3, 3] - 264*MZ2^4*Cld[3, 3, 3, 3] + 
      192*MW2^4*Cld[Leff, Leff, 1, 1] - 336*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 
      36*MW2^2*MZ2^2*Cld[Leff, Leff, 1, 1] + 312*MW2*MZ2^3*
       Cld[Leff, Leff, 1, 1] - 132*MZ2^4*Cld[Leff, Leff, 1, 1] + 
      192*MW2^4*Cld[Leff, Leff, 2, 2] - 336*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 
      36*MW2^2*MZ2^2*Cld[Leff, Leff, 2, 2] + 312*MW2*MZ2^3*
       Cld[Leff, Leff, 2, 2] - 132*MZ2^4*Cld[Leff, Leff, 2, 2] + 
      192*MW2^4*Cld[Leff, Leff, 3, 3] - 336*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] - 
      36*MW2^2*MZ2^2*Cld[Leff, Leff, 3, 3] + 312*MW2*MZ2^3*
       Cld[Leff, Leff, 3, 3] - 132*MZ2^4*Cld[Leff, Leff, 3, 3] - 
      192*MW2^4*Cle[1, 1, Leff, Leff] + 240*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 
      108*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] - 222*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] + 66*MZ2^4*Cle[1, 1, Leff, Leff] - 
      192*MW2^4*Cle[2, 2, Leff, Leff] + 240*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 
      108*MW2^2*MZ2^2*Cle[2, 2, Leff, Leff] - 222*MW2*MZ2^3*
       Cle[2, 2, Leff, Leff] + 66*MZ2^4*Cle[2, 2, Leff, Leff] - 
      192*MW2^4*Cle[3, 3, Leff, Leff] + 240*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 
      108*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] - 222*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] + 66*MZ2^4*Cle[3, 3, Leff, Leff] + 
      192*MW2^4*Cle[Leff, Leff, 1, 1] - 336*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] - 
      36*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 312*MW2*MZ2^3*
       Cle[Leff, Leff, 1, 1] - 132*MZ2^4*Cle[Leff, Leff, 1, 1] + 
      192*MW2^4*Cle[Leff, Leff, 2, 2] - 336*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 
      36*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 312*MW2*MZ2^3*
       Cle[Leff, Leff, 2, 2] - 132*MZ2^4*Cle[Leff, Leff, 2, 2] + 
      192*MW2^4*Cle[Leff, Leff, 3, 3] - 336*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 
      36*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] + 312*MW2*MZ2^3*
       Cle[Leff, Leff, 3, 3] - 132*MZ2^4*Cle[Leff, Leff, 3, 3] + 
      384*MW2^4*Cll[Leff, 1, 1, Leff] - 480*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] - 
      216*MW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] + 444*MW2*MZ2^3*
       Cll[Leff, 1, 1, Leff] - 132*MZ2^4*Cll[Leff, 1, 1, Leff] + 
      384*MW2^4*Cll[Leff, 2, 2, Leff] - 480*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] - 
      216*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 444*MW2*MZ2^3*
       Cll[Leff, 2, 2, Leff] - 132*MZ2^4*Cll[Leff, 2, 2, Leff] + 
      384*MW2^4*Cll[Leff, 3, 3, Leff] - 480*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] - 
      216*MW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] + 444*MW2*MZ2^3*
       Cll[Leff, 3, 3, Leff] - 132*MZ2^4*Cll[Leff, 3, 3, Leff] + 
      384*MW2^4*Cll[Leff, Leff, 1, 1] - 672*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 
      72*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] + 624*MW2*MZ2^3*
       Cll[Leff, Leff, 1, 1] - 264*MZ2^4*Cll[Leff, Leff, 1, 1] + 
      384*MW2^4*Cll[Leff, Leff, 2, 2] - 672*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] - 
      72*MW2^2*MZ2^2*Cll[Leff, Leff, 2, 2] + 624*MW2*MZ2^3*
       Cll[Leff, Leff, 2, 2] - 264*MZ2^4*Cll[Leff, Leff, 2, 2] + 
      384*MW2^4*Cll[Leff, Leff, 3, 3] - 672*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 
      72*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] + 624*MW2*MZ2^3*
       Cll[Leff, Leff, 3, 3] - 264*MZ2^4*Cll[Leff, Leff, 3, 3] - 
      48*MW2^4*Clq1[1, 1, 1, 1] + 120*MW2^3*MZ2*Clq1[1, 1, 1, 1] - 
      126*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] + 84*MW2*MZ2^3*Clq1[1, 1, 1, 1] - 
      30*MZ2^4*Clq1[1, 1, 1, 1] - 48*MW2^4*Clq1[1, 1, 2, 2] + 
      120*MW2^3*MZ2*Clq1[1, 1, 2, 2] - 126*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] + 
      84*MW2*MZ2^3*Clq1[1, 1, 2, 2] - 30*MZ2^4*Clq1[1, 1, 2, 2] - 
      480*MW2^4*Clq1[1, 1, 3, 3] + 768*MW2^3*MZ2*Clq1[1, 1, 3, 3] - 
      288*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 132*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 
      132*MZ2^4*Clq1[1, 1, 3, 3] - 48*MW2^4*Clq1[2, 2, 1, 1] + 
      120*MW2^3*MZ2*Clq1[2, 2, 1, 1] - 126*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] + 
      84*MW2*MZ2^3*Clq1[2, 2, 1, 1] - 30*MZ2^4*Clq1[2, 2, 1, 1] - 
      48*MW2^4*Clq1[2, 2, 2, 2] + 120*MW2^3*MZ2*Clq1[2, 2, 2, 2] - 
      126*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] + 84*MW2*MZ2^3*Clq1[2, 2, 2, 2] - 
      30*MZ2^4*Clq1[2, 2, 2, 2] - 480*MW2^4*Clq1[2, 2, 3, 3] + 
      768*MW2^3*MZ2*Clq1[2, 2, 3, 3] - 288*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 
      132*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 132*MZ2^4*Clq1[2, 2, 3, 3] - 
      48*MW2^4*Clq1[3, 3, 1, 1] + 120*MW2^3*MZ2*Clq1[3, 3, 1, 1] - 
      126*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] + 84*MW2*MZ2^3*Clq1[3, 3, 1, 1] - 
      30*MZ2^4*Clq1[3, 3, 1, 1] - 48*MW2^4*Clq1[3, 3, 2, 2] + 
      120*MW2^3*MZ2*Clq1[3, 3, 2, 2] - 126*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] + 
      84*MW2*MZ2^3*Clq1[3, 3, 2, 2] - 30*MZ2^4*Clq1[3, 3, 2, 2] - 
      480*MW2^4*Clq1[3, 3, 3, 3] + 768*MW2^3*MZ2*Clq1[3, 3, 3, 3] - 
      288*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 132*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 
      132*MZ2^4*Clq1[3, 3, 3, 3] - 192*MW2^4*Clq1[Leff, Leff, 1, 1] + 
      336*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] + 36*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 312*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      132*MZ2^4*Clq1[Leff, Leff, 1, 1] - 192*MW2^4*Clq1[Leff, Leff, 2, 2] + 
      336*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 36*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 312*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      132*MZ2^4*Clq1[Leff, Leff, 2, 2] + 192*MW2^4*Clq1[Leff, Leff, 3, 3] - 
      48*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 252*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 42*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      66*MZ2^4*Clq1[Leff, Leff, 3, 3] + 144*MW2^4*Clq3[1, 1, 1, 1] - 
      72*MW2^3*MZ2*Clq3[1, 1, 1, 1] + 90*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] + 
      144*MW2^4*Clq3[1, 1, 2, 2] - 72*MW2^3*MZ2*Clq3[1, 1, 2, 2] + 
      90*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 480*MW2^4*Clq3[1, 1, 3, 3] + 
      288*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 132*MW2*MZ2^3*Clq3[1, 1, 3, 3] + 
      144*MW2^4*Clq3[2, 2, 1, 1] - 72*MW2^3*MZ2*Clq3[2, 2, 1, 1] + 
      90*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] + 144*MW2^4*Clq3[2, 2, 2, 2] - 
      72*MW2^3*MZ2*Clq3[2, 2, 2, 2] + 90*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 
      480*MW2^4*Clq3[2, 2, 3, 3] + 288*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 
      132*MW2*MZ2^3*Clq3[2, 2, 3, 3] + 144*MW2^4*Clq3[3, 3, 1, 1] - 
      72*MW2^3*MZ2*Clq3[3, 3, 1, 1] + 90*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] + 
      144*MW2^4*Clq3[3, 3, 2, 2] - 72*MW2^3*MZ2*Clq3[3, 3, 2, 2] + 
      90*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 480*MW2^4*Clq3[3, 3, 3, 3] + 
      288*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 132*MW2*MZ2^3*Clq3[3, 3, 3, 3] + 
      576*MW2^4*Clq3[Leff, Leff, 1, 1] - 432*MW2^3*MZ2*
       Clq3[Leff, Leff, 1, 1] - 540*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
      396*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      576*MW2^4*Clq3[Leff, Leff, 2, 2] - 432*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] - 540*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      396*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      192*MW2^4*Clq3[Leff, Leff, 3, 3] - 48*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 252*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      42*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 66*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
      96*MW2^4*Clu[1, 1, 1, 1] + 240*MW2^3*MZ2*Clu[1, 1, 1, 1] - 
      252*MW2^2*MZ2^2*Clu[1, 1, 1, 1] + 168*MW2*MZ2^3*Clu[1, 1, 1, 1] - 
      60*MZ2^4*Clu[1, 1, 1, 1] - 96*MW2^4*Clu[1, 1, 2, 2] + 
      240*MW2^3*MZ2*Clu[1, 1, 2, 2] - 252*MW2^2*MZ2^2*Clu[1, 1, 2, 2] + 
      168*MW2*MZ2^3*Clu[1, 1, 2, 2] - 60*MZ2^4*Clu[1, 1, 2, 2] - 
      96*MW2^4*Clu[2, 2, 1, 1] + 240*MW2^3*MZ2*Clu[2, 2, 1, 1] - 
      252*MW2^2*MZ2^2*Clu[2, 2, 1, 1] + 168*MW2*MZ2^3*Clu[2, 2, 1, 1] - 
      60*MZ2^4*Clu[2, 2, 1, 1] - 96*MW2^4*Clu[2, 2, 2, 2] + 
      240*MW2^3*MZ2*Clu[2, 2, 2, 2] - 252*MW2^2*MZ2^2*Clu[2, 2, 2, 2] + 
      168*MW2*MZ2^3*Clu[2, 2, 2, 2] - 60*MZ2^4*Clu[2, 2, 2, 2] - 
      96*MW2^4*Clu[3, 3, 1, 1] + 240*MW2^3*MZ2*Clu[3, 3, 1, 1] - 
      252*MW2^2*MZ2^2*Clu[3, 3, 1, 1] + 168*MW2*MZ2^3*Clu[3, 3, 1, 1] - 
      60*MZ2^4*Clu[3, 3, 1, 1] - 96*MW2^4*Clu[3, 3, 2, 2] + 
      240*MW2^3*MZ2*Clu[3, 3, 2, 2] - 252*MW2^2*MZ2^2*Clu[3, 3, 2, 2] + 
      168*MW2*MZ2^3*Clu[3, 3, 2, 2] - 60*MZ2^4*Clu[3, 3, 2, 2] - 
      384*MW2^4*Clu[Leff, Leff, 1, 1] + 672*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 
      72*MW2^2*MZ2^2*Clu[Leff, Leff, 1, 1] - 624*MW2*MZ2^3*
       Clu[Leff, Leff, 1, 1] + 264*MZ2^4*Clu[Leff, Leff, 1, 1] - 
      384*MW2^4*Clu[Leff, Leff, 2, 2] + 672*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] + 
      72*MW2^2*MZ2^2*Clu[Leff, Leff, 2, 2] - 624*MW2*MZ2^3*
       Clu[Leff, Leff, 2, 2] + 264*MZ2^4*Clu[Leff, Leff, 2, 2] - 
      96*MW2^4*Cqd1[1, 1, 1, 1] + 240*MW2^3*MZ2*Cqd1[1, 1, 1, 1] - 
      252*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] + 168*MW2*MZ2^3*Cqd1[1, 1, 1, 1] - 
      60*MZ2^4*Cqd1[1, 1, 1, 1] - 96*MW2^4*Cqd1[1, 1, 2, 2] + 
      240*MW2^3*MZ2*Cqd1[1, 1, 2, 2] - 252*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] + 
      168*MW2*MZ2^3*Cqd1[1, 1, 2, 2] - 60*MZ2^4*Cqd1[1, 1, 2, 2] + 
      432*MW2^4*Cqd1[1, 1, 3, 3] - 1368*MW2^3*MZ2*Cqd1[1, 1, 3, 3] + 
      1674*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] - 972*MW2*MZ2^3*Cqd1[1, 1, 3, 3] + 
      234*MZ2^4*Cqd1[1, 1, 3, 3] - 96*MW2^4*Cqd1[2, 2, 1, 1] + 
      240*MW2^3*MZ2*Cqd1[2, 2, 1, 1] - 252*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] + 
      168*MW2*MZ2^3*Cqd1[2, 2, 1, 1] - 60*MZ2^4*Cqd1[2, 2, 1, 1] - 
      96*MW2^4*Cqd1[2, 2, 2, 2] + 240*MW2^3*MZ2*Cqd1[2, 2, 2, 2] - 
      252*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] + 168*MW2*MZ2^3*Cqd1[2, 2, 2, 2] - 
      60*MZ2^4*Cqd1[2, 2, 2, 2] + 432*MW2^4*Cqd1[2, 2, 3, 3] - 
      1368*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 1674*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 
      972*MW2*MZ2^3*Cqd1[2, 2, 3, 3] + 234*MZ2^4*Cqd1[2, 2, 3, 3] - 
      432*MW2^4*Cqd1[3, 3, 1, 1] + 720*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
      270*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 135*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 
      117*MZ2^4*Cqd1[3, 3, 1, 1] - 432*MW2^4*Cqd1[3, 3, 2, 2] + 
      720*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 270*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 
      135*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 117*MZ2^4*Cqd1[3, 3, 2, 2] - 
      960*MW2^4*Cqd1[3, 3, 3, 3] + 1536*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      576*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 264*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 
      264*MZ2^4*Cqd1[3, 3, 3, 3] - 48*MW2^4*Cqe[1, 1, 1, 1] + 
      120*MW2^3*MZ2*Cqe[1, 1, 1, 1] - 126*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] + 
      84*MW2*MZ2^3*Cqe[1, 1, 1, 1] - 30*MZ2^4*Cqe[1, 1, 1, 1] - 
      48*MW2^4*Cqe[1, 1, 2, 2] + 120*MW2^3*MZ2*Cqe[1, 1, 2, 2] - 
      126*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] + 84*MW2*MZ2^3*Cqe[1, 1, 2, 2] - 
      30*MZ2^4*Cqe[1, 1, 2, 2] - 48*MW2^4*Cqe[1, 1, 3, 3] + 
      120*MW2^3*MZ2*Cqe[1, 1, 3, 3] - 126*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] + 
      84*MW2*MZ2^3*Cqe[1, 1, 3, 3] - 30*MZ2^4*Cqe[1, 1, 3, 3] + 
      192*MW2^4*Cqe[1, 1, Leff, Leff] - 240*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] - 
      108*MW2^2*MZ2^2*Cqe[1, 1, Leff, Leff] + 222*MW2*MZ2^3*
       Cqe[1, 1, Leff, Leff] - 66*MZ2^4*Cqe[1, 1, Leff, Leff] - 
      48*MW2^4*Cqe[2, 2, 1, 1] + 120*MW2^3*MZ2*Cqe[2, 2, 1, 1] - 
      126*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] + 84*MW2*MZ2^3*Cqe[2, 2, 1, 1] - 
      30*MZ2^4*Cqe[2, 2, 1, 1] - 48*MW2^4*Cqe[2, 2, 2, 2] + 
      120*MW2^3*MZ2*Cqe[2, 2, 2, 2] - 126*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] + 
      84*MW2*MZ2^3*Cqe[2, 2, 2, 2] - 30*MZ2^4*Cqe[2, 2, 2, 2] - 
      48*MW2^4*Cqe[2, 2, 3, 3] + 120*MW2^3*MZ2*Cqe[2, 2, 3, 3] - 
      126*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] + 84*MW2*MZ2^3*Cqe[2, 2, 3, 3] - 
      30*MZ2^4*Cqe[2, 2, 3, 3] + 192*MW2^4*Cqe[2, 2, Leff, Leff] - 
      240*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 108*MW2^2*MZ2^2*
       Cqe[2, 2, Leff, Leff] + 222*MW2*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      66*MZ2^4*Cqe[2, 2, Leff, Leff] - 480*MW2^4*Cqe[3, 3, 1, 1] + 
      768*MW2^3*MZ2*Cqe[3, 3, 1, 1] - 288*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 
      132*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 132*MZ2^4*Cqe[3, 3, 1, 1] - 
      480*MW2^4*Cqe[3, 3, 2, 2] + 768*MW2^3*MZ2*Cqe[3, 3, 2, 2] - 
      288*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 132*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 
      132*MZ2^4*Cqe[3, 3, 2, 2] - 480*MW2^4*Cqe[3, 3, 3, 3] + 
      768*MW2^3*MZ2*Cqe[3, 3, 3, 3] - 288*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
      132*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 132*MZ2^4*Cqe[3, 3, 3, 3] - 
      192*MW2^4*Cqe[3, 3, Leff, Leff] - 48*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      180*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] - 33*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      256*MW2^4*Cqq1[1, 1, 1, 1] - 352*MW2^3*MZ2*Cqq1[1, 1, 1, 1] + 
      384*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] - 196*MW2*MZ2^3*Cqq1[1, 1, 1, 1] + 
      70*MZ2^4*Cqq1[1, 1, 1, 1] + 192*MW2^4*Cqq1[1, 1, 2, 2] - 
      480*MW2^3*MZ2*Cqq1[1, 1, 2, 2] + 504*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] - 
      336*MW2*MZ2^3*Cqq1[1, 1, 2, 2] + 120*MZ2^4*Cqq1[1, 1, 2, 2] + 
      864*MW2^4*Cqq1[1, 1, 3, 3] - 1440*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      540*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 270*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 
      234*MZ2^4*Cqq1[1, 1, 3, 3] + 320*MW2^4*Cqq1[1, 2, 2, 1] - 
      224*MW2^3*MZ2*Cqq1[1, 2, 2, 1] + 264*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] - 
      56*MW2*MZ2^3*Cqq1[1, 2, 2, 1] + 20*MZ2^4*Cqq1[1, 2, 2, 1] - 
      288*MW2^4*Cqq1[1, 3, 3, 1] + 48*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      108*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 72*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 
      39*MZ2^4*Cqq1[1, 3, 3, 1] + 256*MW2^4*Cqq1[2, 2, 2, 2] - 
      352*MW2^3*MZ2*Cqq1[2, 2, 2, 2] + 384*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] - 
      196*MW2*MZ2^3*Cqq1[2, 2, 2, 2] + 70*MZ2^4*Cqq1[2, 2, 2, 2] + 
      864*MW2^4*Cqq1[2, 2, 3, 3] - 1440*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      540*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 270*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 
      234*MZ2^4*Cqq1[2, 2, 3, 3] - 288*MW2^4*Cqq1[2, 3, 3, 2] + 
      48*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 108*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      72*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 39*MZ2^4*Cqq1[2, 3, 3, 2] - 
      1280*MW2^4*Cqq1[3, 3, 3, 3] + 128*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
      384*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 352*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      176*MZ2^4*Cqq1[3, 3, 3, 3] + 768*MW2^4*Cqq3[1, 1, 1, 1] - 
      480*MW2^3*MZ2*Cqq3[1, 1, 1, 1] + 576*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] - 
      84*MW2*MZ2^3*Cqq3[1, 1, 1, 1] + 30*MZ2^4*Cqq3[1, 1, 1, 1] + 
      1728*MW2^4*Cqq3[1, 1, 2, 2] - 864*MW2^3*MZ2*Cqq3[1, 1, 2, 2] + 
      1080*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 2592*MW2^4*Cqq3[1, 1, 3, 3] + 
      1728*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 108*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      702*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 192*MW2^4*Cqq3[1, 2, 2, 1] - 
      96*MW2^3*MZ2*Cqq3[1, 2, 2, 1] + 72*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] - 
      168*MW2*MZ2^3*Cqq3[1, 2, 2, 1] + 60*MZ2^4*Cqq3[1, 2, 2, 1] + 
      864*MW2^4*Cqq3[1, 3, 3, 1] - 1008*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      252*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 252*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 
      117*MZ2^4*Cqq3[1, 3, 3, 1] + 768*MW2^4*Cqq3[2, 2, 2, 2] - 
      480*MW2^3*MZ2*Cqq3[2, 2, 2, 2] + 576*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] - 
      84*MW2*MZ2^3*Cqq3[2, 2, 2, 2] + 30*MZ2^4*Cqq3[2, 2, 2, 2] - 
      2592*MW2^4*Cqq3[2, 2, 3, 3] + 1728*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      108*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 702*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
      864*MW2^4*Cqq3[2, 3, 3, 2] - 1008*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      252*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 252*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 
      117*MZ2^4*Cqq3[2, 3, 3, 2] - 1280*MW2^4*Cqq3[3, 3, 3, 3] + 
      128*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 384*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      352*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 176*MZ2^4*Cqq3[3, 3, 3, 3] + 
      192*MW2^4*Cqu1[1, 1, 1, 1] - 480*MW2^3*MZ2*Cqu1[1, 1, 1, 1] + 
      504*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] - 336*MW2*MZ2^3*Cqu1[1, 1, 1, 1] + 
      120*MZ2^4*Cqu1[1, 1, 1, 1] + 192*MW2^4*Cqu1[1, 1, 2, 2] - 
      480*MW2^3*MZ2*Cqu1[1, 1, 2, 2] + 504*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] - 
      336*MW2*MZ2^3*Cqu1[1, 1, 2, 2] + 120*MZ2^4*Cqu1[1, 1, 2, 2] + 
      192*MW2^4*Cqu1[2, 2, 1, 1] - 480*MW2^3*MZ2*Cqu1[2, 2, 1, 1] + 
      504*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] - 336*MW2*MZ2^3*Cqu1[2, 2, 1, 1] + 
      120*MZ2^4*Cqu1[2, 2, 1, 1] + 192*MW2^4*Cqu1[2, 2, 2, 2] - 
      480*MW2^3*MZ2*Cqu1[2, 2, 2, 2] + 504*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] - 
      336*MW2*MZ2^3*Cqu1[2, 2, 2, 2] + 120*MZ2^4*Cqu1[2, 2, 2, 2] + 
      864*MW2^4*Cqu1[3, 3, 1, 1] - 1440*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      540*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 270*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 
      234*MZ2^4*Cqu1[3, 3, 1, 1] + 864*MW2^4*Cqu1[3, 3, 2, 2] - 
      1440*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 540*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 
      270*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 234*MZ2^4*Cqu1[3, 3, 2, 2] - 
      192*MW2^4*Cud1[1, 1, 1, 1] + 480*MW2^3*MZ2*Cud1[1, 1, 1, 1] - 
      504*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] + 336*MW2*MZ2^3*Cud1[1, 1, 1, 1] - 
      120*MZ2^4*Cud1[1, 1, 1, 1] - 192*MW2^4*Cud1[1, 1, 2, 2] + 
      480*MW2^3*MZ2*Cud1[1, 1, 2, 2] - 504*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] + 
      336*MW2*MZ2^3*Cud1[1, 1, 2, 2] - 120*MZ2^4*Cud1[1, 1, 2, 2] + 
      864*MW2^4*Cud1[1, 1, 3, 3] - 2736*MW2^3*MZ2*Cud1[1, 1, 3, 3] + 
      3348*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] - 1944*MW2*MZ2^3*Cud1[1, 1, 3, 3] + 
      468*MZ2^4*Cud1[1, 1, 3, 3] - 192*MW2^4*Cud1[2, 2, 1, 1] + 
      480*MW2^3*MZ2*Cud1[2, 2, 1, 1] - 504*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] + 
      336*MW2*MZ2^3*Cud1[2, 2, 1, 1] - 120*MZ2^4*Cud1[2, 2, 1, 1] - 
      192*MW2^4*Cud1[2, 2, 2, 2] + 480*MW2^3*MZ2*Cud1[2, 2, 2, 2] - 
      504*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] + 336*MW2*MZ2^3*Cud1[2, 2, 2, 2] - 
      120*MZ2^4*Cud1[2, 2, 2, 2] + 864*MW2^4*Cud1[2, 2, 3, 3] - 
      2736*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 3348*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 
      1944*MW2*MZ2^3*Cud1[2, 2, 3, 3] + 468*MZ2^4*Cud1[2, 2, 3, 3] + 
      512*MW2^4*Cuu[1, 1, 1, 1] - 1280*MW2^3*MZ2*Cuu[1, 1, 1, 1] + 
      1344*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] - 896*MW2*MZ2^3*Cuu[1, 1, 1, 1] + 
      320*MZ2^4*Cuu[1, 1, 1, 1] + 768*MW2^4*Cuu[1, 1, 2, 2] - 
      1920*MW2^3*MZ2*Cuu[1, 1, 2, 2] + 2016*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] - 
      1344*MW2*MZ2^3*Cuu[1, 1, 2, 2] + 480*MZ2^4*Cuu[1, 1, 2, 2] + 
      256*MW2^4*Cuu[1, 2, 2, 1] - 640*MW2^3*MZ2*Cuu[1, 2, 2, 1] + 
      672*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] - 448*MW2*MZ2^3*Cuu[1, 2, 2, 1] + 
      160*MZ2^4*Cuu[1, 2, 2, 1] + 512*MW2^4*Cuu[2, 2, 2, 2] - 
      1280*MW2^3*MZ2*Cuu[2, 2, 2, 2] + 1344*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] - 
      896*MW2*MZ2^3*Cuu[2, 2, 2, 2] + 320*MZ2^4*Cuu[2, 2, 2, 2]))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT2*B0i[bb0, 0, 0, MT2]*(12*(32*MW2^4 - 40*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + 
        37*MW2*MZ2^3 - 11*MZ2^4)*Ceu[Leff, Leff, 3, 3] - 
      6*(64*MW2^4 - 64*MW2^3*MZ2 - 48*MW2^2*MZ2^2 + 59*MW2*MZ2^3 - 11*MZ2^4)*
       Clq1[Leff, Leff, 3, 3] + 384*MW2^4*Clq3[Leff, Leff, 3, 3] - 
      384*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] - 288*MW2^2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] + 354*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      66*MZ2^4*Clq3[Leff, Leff, 3, 3] - 384*MW2^4*Clu[Leff, Leff, 3, 3] + 
      672*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] + 72*MW2^2*MZ2^2*
       Clu[Leff, Leff, 3, 3] - 624*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      264*MZ2^4*Clu[Leff, Leff, 3, 3] - 96*MW2^4*Cqd1[3, 3, 1, 1] + 
      168*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 144*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
      87*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 15*MZ2^4*Cqd1[3, 3, 1, 1] - 
      96*MW2^4*Cqd1[3, 3, 2, 2] + 168*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      144*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 87*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
      15*MZ2^4*Cqd1[3, 3, 2, 2] + 960*MW2^4*Cqd1[3, 3, 3, 3] - 
      2256*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 2088*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      924*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 132*MZ2^4*Cqd1[3, 3, 3, 3] + 
      384*MW2^4*Cqe[3, 3, Leff, Leff] - 192*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 
      288*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 210*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] - 33*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      192*MW2^4*Cqq1[1, 1, 3, 3] - 336*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      288*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 174*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      30*MZ2^4*Cqq1[1, 1, 3, 3] + 128*MW2^4*Cqq1[1, 3, 3, 1] - 
      128*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 120*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      44*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 5*MZ2^4*Cqq1[1, 3, 3, 1] + 
      192*MW2^4*Cqq1[2, 2, 3, 3] - 336*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      288*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 174*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      30*MZ2^4*Cqq1[2, 2, 3, 3] + 128*MW2^4*Cqq1[2, 3, 3, 2] - 
      128*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 120*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      44*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 5*MZ2^4*Cqq1[2, 3, 3, 2] + 
      1920*MW2^4*Cqq1[3, 3, 3, 3] - 1632*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
      288*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 528*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      132*MZ2^4*Cqq1[3, 3, 3, 3] + 576*MW2^4*Cqq3[1, 1, 3, 3] - 
      432*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 432*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      90*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 96*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      72*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 72*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      15*MZ2^4*Cqq3[1, 3, 3, 1] + 576*MW2^4*Cqq3[2, 2, 3, 3] - 
      432*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 432*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      90*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 96*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      72*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 72*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      15*MZ2^4*Cqq3[2, 3, 3, 2] - 640*MW2^4*Cqq3[3, 3, 3, 3] + 
      544*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 96*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      176*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 44*MZ2^4*Cqq3[3, 3, 3, 3] + 
      96*MW2^4*Cqu1[1, 1, 3, 3] - 240*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      252*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 168*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      60*MZ2^4*Cqu1[1, 1, 3, 3] + 96*MW2^4*Cqu1[2, 2, 3, 3] - 
      240*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 252*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      168*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 60*MZ2^4*Cqu1[2, 2, 3, 3] + 
      192*MW2^4*Cqu1[3, 3, 1, 1] - 336*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      288*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 174*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      30*MZ2^4*Cqu1[3, 3, 1, 1] + 192*MW2^4*Cqu1[3, 3, 2, 2] - 
      336*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 288*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      174*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 30*MZ2^4*Cqu1[3, 3, 2, 2] + 
      960*MW2^4*Cqu1[3, 3, 3, 3] - 1536*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
      576*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 264*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      264*MZ2^4*Cqu1[3, 3, 3, 3] - 96*MW2^4*Cud1[3, 3, 1, 1] + 
      240*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 252*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 60*MZ2^4*Cud1[3, 3, 1, 1] - 
      96*MW2^4*Cud1[3, 3, 2, 2] + 240*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      252*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 168*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      60*MZ2^4*Cud1[3, 3, 2, 2] + 960*MW2^4*Cud1[3, 3, 3, 3] - 
      2976*MW2^3*MZ2*Cud1[3, 3, 3, 3] + 3600*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] - 
      2112*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 528*MZ2^4*Cud1[3, 3, 3, 3] + 
      384*MW2^4*Cuu[1, 1, 3, 3] - 960*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      1008*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 672*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      240*MZ2^4*Cuu[1, 1, 3, 3] + 128*MW2^4*Cuu[1, 3, 3, 1] - 
      320*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 336*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      224*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 80*MZ2^4*Cuu[1, 3, 3, 1] + 
      384*MW2^4*Cuu[2, 2, 3, 3] - 960*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      1008*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 672*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      240*MZ2^4*Cuu[2, 2, 3, 3] + 128*MW2^4*Cuu[2, 3, 3, 2] - 
      320*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 336*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      224*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 80*MZ2^4*Cuu[2, 3, 3, 2]))/
    (3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(3*(32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 
        11*MZ2^3)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      6*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] + 768*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
      1632*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 
      384*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] + 72*MT2*MW2^2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 384*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      1518*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 288*MW2^2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 726*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
      354*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
      66*MZ2^5*Clq3[Leff, Leff, 3, 3] - 768*MT2*MW2^4*Clu[Leff, Leff, 3, 3] + 
      480*MT2*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] - 384*MW2^4*MZ2*
       Clu[Leff, Leff, 3, 3] + 792*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      672*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 438*MT2*MW2*MZ2^3*
       Clu[Leff, Leff, 3, 3] + 72*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      66*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] - 624*MW2*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 264*MZ2^5*Clu[Leff, Leff, 3, 3] - 
      192*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 552*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
      96*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 612*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
      168*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] + 417*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      144*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 165*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
      87*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 15*MZ2^5*Cqd1[3, 3, 1, 1] - 
      192*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 552*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      96*MW2^4*MZ2*Cqd1[3, 3, 2, 2] - 612*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      168*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 417*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
      144*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] - 165*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
      87*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 15*MZ2^5*Cqd1[3, 3, 2, 2] + 
      1920*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 6672*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 
      960*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 8712*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] - 2256*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 
      5412*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 2088*MW2^2*MZ2^3*
       Cqd1[3, 3, 3, 3] + 1452*MT2*MZ2^4*Cqd1[3, 3, 3, 3] - 
      924*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 132*MZ2^5*Cqd1[3, 3, 3, 3] + 
      768*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 1248*MT2*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] + 384*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
      360*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 192*MW2^3*MZ2^2*
       Cqe[3, 3, Leff, Leff] + 1122*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      288*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] - 363*MT2*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 210*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] - 
      33*MZ2^5*Cqe[3, 3, Leff, Leff] + 384*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 
      1104*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 
      1224*MT2*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 336*MW2^3*MZ2^2*
       Cqq1[1, 1, 3, 3] - 834*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      288*MW2^2*MZ2^3*Cqq1[1, 1, 3, 3] + 330*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
      174*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 30*MZ2^5*Cqq1[1, 1, 3, 3] + 
      256*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 544*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      128*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 456*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      128*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 304*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      120*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 55*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
      44*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 5*MZ2^5*Cqq1[1, 3, 3, 1] + 
      384*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 1104*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      192*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 1224*MT2*MW2^2*MZ2^2*
       Cqq1[2, 2, 3, 3] - 336*MW2^3*MZ2^2*Cqq1[2, 2, 3, 3] - 
      834*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 288*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      330*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 174*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 
      30*MZ2^5*Cqq1[2, 2, 3, 3] + 256*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 
      544*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 128*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 
      456*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 128*MW2^3*MZ2^2*
       Cqq1[2, 3, 3, 2] - 304*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      120*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 55*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 
      44*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 5*MZ2^5*Cqq1[2, 3, 3, 2] + 
      3840*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 7584*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
      1920*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 3168*MT2*MW2^2*MZ2^2*
       Cqq1[3, 3, 3, 3] - 1632*MW2^3*MZ2^2*Cqq1[3, 3, 3, 3] + 
      1056*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 288*MW2^2*MZ2^3*
       Cqq1[3, 3, 3, 3] - 1452*MT2*MZ2^4*Cqq1[3, 3, 3, 3] + 
      528*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 132*MZ2^5*Cqq1[3, 3, 3, 3] + 
      1152*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 2160*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      576*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 1512*MT2*MW2^2*MZ2^2*
       Cqq3[1, 1, 3, 3] - 432*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] - 
      990*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 432*MW2^2*MZ2^3*Cqq3[1, 1, 3, 3] - 
      90*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 192*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      360*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 96*MW2^3*MZ2^2*
       Cqq3[1, 3, 3, 1] - 252*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      72*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 165*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
      72*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 15*MZ2^5*Cqq3[1, 3, 3, 1] + 
      1152*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 2160*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      576*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 1512*MT2*MW2^2*MZ2^2*
       Cqq3[2, 2, 3, 3] - 432*MW2^3*MZ2^2*Cqq3[2, 2, 3, 3] - 
      990*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 432*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 
      90*MW2*MZ2^4*Cqq3[2, 2, 3, 3] - 192*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      360*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 96*MW2^3*MZ2^2*
       Cqq3[2, 3, 3, 2] - 252*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      72*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 165*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      72*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 15*MZ2^5*Cqq3[2, 3, 3, 2] - 
      1280*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 2528*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
      640*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 1056*MT2*MW2^2*MZ2^2*
       Cqq3[3, 3, 3, 3] + 544*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 
      352*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 96*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      484*MT2*MZ2^4*Cqq3[3, 3, 3, 3] - 176*MW2*MZ2^4*Cqq3[3, 3, 3, 3] + 
      44*MZ2^5*Cqq3[3, 3, 3, 3] + 192*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 
      264*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 96*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 
      180*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 240*MW2^3*MZ2^2*
       Cqu1[1, 1, 3, 3] - 93*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      252*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 15*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
      168*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 60*MZ2^5*Cqu1[1, 1, 3, 3] + 
      192*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 264*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      96*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 180*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      240*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] - 93*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
      252*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 15*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
      168*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 60*MZ2^5*Cqu1[2, 2, 3, 3] + 
      384*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 1104*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      192*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 1224*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 1, 1] - 336*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
      834*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 288*MW2^2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      330*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 174*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 
      30*MZ2^5*Cqu1[3, 3, 1, 1] + 384*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 
      1104*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 192*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 
      1224*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 336*MW2^3*MZ2^2*
       Cqu1[3, 3, 2, 2] - 834*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 
      288*MW2^2*MZ2^3*Cqu1[3, 3, 2, 2] + 330*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      174*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 30*MZ2^5*Cqu1[3, 3, 2, 2] + 
      1920*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
      960*MW2^4*MZ2*Cqu1[3, 3, 3, 3] - 144*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 
      1536*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 528*MT2*MW2*MZ2^3*
       Cqu1[3, 3, 3, 3] + 576*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      66*MT2*MZ2^4*Cqu1[3, 3, 3, 3] + 264*MW2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      264*MZ2^5*Cqu1[3, 3, 3, 3] - 192*MT2*MW2^4*Cud1[3, 3, 1, 1] + 
      264*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 96*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 
      180*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 240*MW2^3*MZ2^2*
       Cud1[3, 3, 1, 1] + 93*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
      252*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 15*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
      168*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 60*MZ2^5*Cud1[3, 3, 1, 1] - 
      192*MT2*MW2^4*Cud1[3, 3, 2, 2] + 264*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      96*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 180*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
      240*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 93*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      252*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 15*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
      168*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 60*MZ2^5*Cud1[3, 3, 2, 2] + 
      1920*MT2*MW2^4*Cud1[3, 3, 3, 3] - 3792*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] + 
      960*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 2664*MT2*MW2^2*MZ2^2*
       Cud1[3, 3, 3, 3] - 2976*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] - 
      660*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 3600*MW2^2*MZ2^3*
       Cud1[3, 3, 3, 3] - 132*MT2*MZ2^4*Cud1[3, 3, 3, 3] - 
      2112*MW2*MZ2^4*Cud1[3, 3, 3, 3] + 528*MZ2^5*Cud1[3, 3, 3, 3] + 
      768*MT2*MW2^4*Cuu[1, 1, 3, 3] - 1056*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      384*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 720*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
      960*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 372*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      1008*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 60*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
      672*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 240*MZ2^5*Cuu[1, 1, 3, 3] + 
      256*MT2*MW2^4*Cuu[1, 3, 3, 1] - 352*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
      128*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 240*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      320*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 124*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
      336*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 20*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
      224*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 80*MZ2^5*Cuu[1, 3, 3, 1] + 
      768*MT2*MW2^4*Cuu[2, 2, 3, 3] - 1056*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      384*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 720*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 
      960*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 372*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      1008*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 60*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      672*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 240*MZ2^5*Cuu[2, 2, 3, 3] + 
      256*MT2*MW2^4*Cuu[2, 3, 3, 2] - 352*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      128*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 240*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      320*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 124*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      336*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 20*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      224*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 80*MZ2^5*Cuu[2, 3, 3, 2]))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (-160*MW2^4*MZ2*Cdd[1, 1, 1, 1] + 400*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] - 
     420*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] + 280*MW2*MZ2^4*Cdd[1, 1, 1, 1] - 
     100*MZ2^5*Cdd[1, 1, 1, 1] - 384*MW2^4*MZ2*Cdd[1, 1, 2, 2] + 
     960*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] - 1008*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] + 
     672*MW2*MZ2^4*Cdd[1, 1, 2, 2] - 240*MZ2^5*Cdd[1, 1, 2, 2] + 
     1728*MW2^4*MZ2*Cdd[1, 1, 3, 3] - 5472*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] + 
     6696*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] - 3888*MW2*MZ2^4*Cdd[1, 1, 3, 3] + 
     936*MZ2^5*Cdd[1, 1, 3, 3] + 64*MW2^4*MZ2*Cdd[1, 2, 2, 1] - 
     160*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] + 168*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] - 
     112*MW2*MZ2^4*Cdd[1, 2, 2, 1] + 40*MZ2^5*Cdd[1, 2, 2, 1] - 
     288*MW2^4*MZ2*Cdd[1, 3, 3, 1] + 912*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] - 
     1116*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] + 648*MW2*MZ2^4*Cdd[1, 3, 3, 1] - 
     156*MZ2^5*Cdd[1, 3, 3, 1] - 160*MW2^4*MZ2*Cdd[2, 2, 2, 2] + 
     400*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] - 420*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] + 
     280*MW2*MZ2^4*Cdd[2, 2, 2, 2] - 100*MZ2^5*Cdd[2, 2, 2, 2] + 
     1728*MW2^4*MZ2*Cdd[2, 2, 3, 3] - 5472*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] + 
     6696*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] - 3888*MW2*MZ2^4*Cdd[2, 2, 3, 3] + 
     936*MZ2^5*Cdd[2, 2, 3, 3] - 288*MW2^4*MZ2*Cdd[2, 3, 3, 2] + 
     912*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] - 1116*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] + 
     648*MW2*MZ2^4*Cdd[2, 3, 3, 2] - 156*MZ2^5*Cdd[2, 3, 3, 2] + 
     1600*MW2^4*MZ2*Cdd[3, 3, 3, 3] - 4960*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] + 
     6000*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] - 3520*MW2*MZ2^4*Cdd[3, 3, 3, 3] + 
     880*MZ2^5*Cdd[3, 3, 3, 3] - 96*MW2^4*MZ2*Ced[1, 1, 1, 1] + 
     240*MW2^3*MZ2^2*Ced[1, 1, 1, 1] - 252*MW2^2*MZ2^3*Ced[1, 1, 1, 1] + 
     168*MW2*MZ2^4*Ced[1, 1, 1, 1] - 60*MZ2^5*Ced[1, 1, 1, 1] - 
     96*MW2^4*MZ2*Ced[1, 1, 2, 2] + 240*MW2^3*MZ2^2*Ced[1, 1, 2, 2] - 
     252*MW2^2*MZ2^3*Ced[1, 1, 2, 2] + 168*MW2*MZ2^4*Ced[1, 1, 2, 2] - 
     60*MZ2^5*Ced[1, 1, 2, 2] + 960*MW2^4*MZ2*Ced[1, 1, 3, 3] - 
     2976*MW2^3*MZ2^2*Ced[1, 1, 3, 3] + 3600*MW2^2*MZ2^3*Ced[1, 1, 3, 3] - 
     2112*MW2*MZ2^4*Ced[1, 1, 3, 3] + 528*MZ2^5*Ced[1, 1, 3, 3] - 
     96*MW2^4*MZ2*Ced[2, 2, 1, 1] + 240*MW2^3*MZ2^2*Ced[2, 2, 1, 1] - 
     252*MW2^2*MZ2^3*Ced[2, 2, 1, 1] + 168*MW2*MZ2^4*Ced[2, 2, 1, 1] - 
     60*MZ2^5*Ced[2, 2, 1, 1] - 96*MW2^4*MZ2*Ced[2, 2, 2, 2] + 
     240*MW2^3*MZ2^2*Ced[2, 2, 2, 2] - 252*MW2^2*MZ2^3*Ced[2, 2, 2, 2] + 
     168*MW2*MZ2^4*Ced[2, 2, 2, 2] - 60*MZ2^5*Ced[2, 2, 2, 2] + 
     960*MW2^4*MZ2*Ced[2, 2, 3, 3] - 2976*MW2^3*MZ2^2*Ced[2, 2, 3, 3] + 
     3600*MW2^2*MZ2^3*Ced[2, 2, 3, 3] - 2112*MW2*MZ2^4*Ced[2, 2, 3, 3] + 
     528*MZ2^5*Ced[2, 2, 3, 3] - 96*MW2^4*MZ2*Ced[3, 3, 1, 1] + 
     240*MW2^3*MZ2^2*Ced[3, 3, 1, 1] - 252*MW2^2*MZ2^3*Ced[3, 3, 1, 1] + 
     168*MW2*MZ2^4*Ced[3, 3, 1, 1] - 60*MZ2^5*Ced[3, 3, 1, 1] - 
     96*MW2^4*MZ2*Ced[3, 3, 2, 2] + 240*MW2^3*MZ2^2*Ced[3, 3, 2, 2] - 
     252*MW2^2*MZ2^3*Ced[3, 3, 2, 2] + 168*MW2*MZ2^4*Ced[3, 3, 2, 2] - 
     60*MZ2^5*Ced[3, 3, 2, 2] + 960*MW2^4*MZ2*Ced[3, 3, 3, 3] - 
     2976*MW2^3*MZ2^2*Ced[3, 3, 3, 3] + 3600*MW2^2*MZ2^3*Ced[3, 3, 3, 3] - 
     2112*MW2*MZ2^4*Ced[3, 3, 3, 3] + 528*MZ2^5*Ced[3, 3, 3, 3] - 
     12*MZ2*(-32*MW2^4 + 40*MW2^3*MZ2 + 18*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 
       11*MZ2^4)*Ced[Leff, Leff, 1, 1] - 12*MZ2*(-32*MW2^4 + 40*MW2^3*MZ2 + 
       18*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 11*MZ2^4)*Ced[Leff, Leff, 2, 2] + 
     384*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] - 480*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] - 216*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
     444*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] - 132*MZ2^5*Ced[Leff, Leff, 3, 3] + 
     384*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] - 480*MW2^3*MZ2^2*
      Cee[Leff, Leff, 1, 1] - 216*MW2^2*MZ2^3*Cee[Leff, Leff, 1, 1] + 
     444*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] - 132*MZ2^5*Cee[Leff, Leff, 1, 1] + 
     384*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] - 480*MW2^3*MZ2^2*
      Cee[Leff, Leff, 2, 2] - 216*MW2^2*MZ2^3*Cee[Leff, Leff, 2, 2] + 
     444*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] - 132*MZ2^5*Cee[Leff, Leff, 2, 2] + 
     384*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] - 480*MW2^3*MZ2^2*
      Cee[Leff, Leff, 3, 3] - 216*MW2^2*MZ2^3*Cee[Leff, Leff, 3, 3] + 
     444*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] - 132*MZ2^5*Cee[Leff, Leff, 3, 3] + 
     192*MW2^4*MZ2*Ceu[1, 1, 1, 1] - 480*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] + 
     504*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] - 336*MW2*MZ2^4*Ceu[1, 1, 1, 1] + 
     120*MZ2^5*Ceu[1, 1, 1, 1] + 192*MW2^4*MZ2*Ceu[1, 1, 2, 2] - 
     480*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] + 504*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] - 
     336*MW2*MZ2^4*Ceu[1, 1, 2, 2] + 120*MZ2^5*Ceu[1, 1, 2, 2] + 
     192*MW2^4*MZ2*Ceu[2, 2, 1, 1] - 480*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] + 
     504*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] - 336*MW2*MZ2^4*Ceu[2, 2, 1, 1] + 
     120*MZ2^5*Ceu[2, 2, 1, 1] + 192*MW2^4*MZ2*Ceu[2, 2, 2, 2] - 
     480*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] + 504*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] - 
     336*MW2*MZ2^4*Ceu[2, 2, 2, 2] + 120*MZ2^5*Ceu[2, 2, 2, 2] + 
     192*MW2^4*MZ2*Ceu[3, 3, 1, 1] - 480*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] + 
     504*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] - 336*MW2*MZ2^4*Ceu[3, 3, 1, 1] + 
     120*MZ2^5*Ceu[3, 3, 1, 1] + 192*MW2^4*MZ2*Ceu[3, 3, 2, 2] - 
     480*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] + 504*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] - 
     336*MW2*MZ2^4*Ceu[3, 3, 2, 2] + 120*MZ2^5*Ceu[3, 3, 2, 2] - 
     768*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] + 960*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 432*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
     888*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] + 264*MZ2^5*Ceu[Leff, Leff, 1, 1] - 
     768*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] + 960*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] + 432*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
     888*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] + 264*MZ2^5*Ceu[Leff, Leff, 2, 2] - 
     2304*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] + 2880*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 
     1296*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 
     480*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] - 2664*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] - 216*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] + 
     792*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] + 444*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] - 132*MZ2^5*Ceu[Leff, Leff, 3, 3] - 
     96*MW2^4*MZ2*Cld[1, 1, 1, 1] + 240*MW2^3*MZ2^2*Cld[1, 1, 1, 1] - 
     252*MW2^2*MZ2^3*Cld[1, 1, 1, 1] + 168*MW2*MZ2^4*Cld[1, 1, 1, 1] - 
     60*MZ2^5*Cld[1, 1, 1, 1] - 96*MW2^4*MZ2*Cld[1, 1, 2, 2] + 
     240*MW2^3*MZ2^2*Cld[1, 1, 2, 2] - 252*MW2^2*MZ2^3*Cld[1, 1, 2, 2] + 
     168*MW2*MZ2^4*Cld[1, 1, 2, 2] - 60*MZ2^5*Cld[1, 1, 2, 2] + 
     960*MW2^4*MZ2*Cld[1, 1, 3, 3] - 2976*MW2^3*MZ2^2*Cld[1, 1, 3, 3] + 
     3600*MW2^2*MZ2^3*Cld[1, 1, 3, 3] - 2112*MW2*MZ2^4*Cld[1, 1, 3, 3] + 
     528*MZ2^5*Cld[1, 1, 3, 3] - 96*MW2^4*MZ2*Cld[2, 2, 1, 1] + 
     240*MW2^3*MZ2^2*Cld[2, 2, 1, 1] - 252*MW2^2*MZ2^3*Cld[2, 2, 1, 1] + 
     168*MW2*MZ2^4*Cld[2, 2, 1, 1] - 60*MZ2^5*Cld[2, 2, 1, 1] - 
     96*MW2^4*MZ2*Cld[2, 2, 2, 2] + 240*MW2^3*MZ2^2*Cld[2, 2, 2, 2] - 
     252*MW2^2*MZ2^3*Cld[2, 2, 2, 2] + 168*MW2*MZ2^4*Cld[2, 2, 2, 2] - 
     60*MZ2^5*Cld[2, 2, 2, 2] + 960*MW2^4*MZ2*Cld[2, 2, 3, 3] - 
     2976*MW2^3*MZ2^2*Cld[2, 2, 3, 3] + 3600*MW2^2*MZ2^3*Cld[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cld[2, 2, 3, 3] + 528*MZ2^5*Cld[2, 2, 3, 3] - 
     96*MW2^4*MZ2*Cld[3, 3, 1, 1] + 240*MW2^3*MZ2^2*Cld[3, 3, 1, 1] - 
     252*MW2^2*MZ2^3*Cld[3, 3, 1, 1] + 168*MW2*MZ2^4*Cld[3, 3, 1, 1] - 
     60*MZ2^5*Cld[3, 3, 1, 1] - 96*MW2^4*MZ2*Cld[3, 3, 2, 2] + 
     240*MW2^3*MZ2^2*Cld[3, 3, 2, 2] - 252*MW2^2*MZ2^3*Cld[3, 3, 2, 2] + 
     168*MW2*MZ2^4*Cld[3, 3, 2, 2] - 60*MZ2^5*Cld[3, 3, 2, 2] + 
     960*MW2^4*MZ2*Cld[3, 3, 3, 3] - 2976*MW2^3*MZ2^2*Cld[3, 3, 3, 3] + 
     3600*MW2^2*MZ2^3*Cld[3, 3, 3, 3] - 2112*MW2*MZ2^4*Cld[3, 3, 3, 3] + 
     528*MZ2^5*Cld[3, 3, 3, 3] - 384*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] + 
     672*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 72*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] - 624*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] + 
     264*MZ2^5*Cld[Leff, Leff, 1, 1] - 384*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 72*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] - 624*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] + 
     264*MZ2^5*Cld[Leff, Leff, 2, 2] - 384*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] + 
     672*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] + 72*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] - 624*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] + 
     264*MZ2^5*Cld[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Cle[1, 1, Leff, Leff] - 
     480*MW2^3*MZ2^2*Cle[1, 1, Leff, Leff] - 216*MW2^2*MZ2^3*
      Cle[1, 1, Leff, Leff] + 444*MW2*MZ2^4*Cle[1, 1, Leff, Leff] - 
     132*MZ2^5*Cle[1, 1, Leff, Leff] + 384*MW2^4*MZ2*Cle[2, 2, Leff, Leff] - 
     480*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 216*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] + 444*MW2*MZ2^4*Cle[2, 2, Leff, Leff] - 
     132*MZ2^5*Cle[2, 2, Leff, Leff] + 384*MW2^4*MZ2*Cle[3, 3, Leff, Leff] - 
     480*MW2^3*MZ2^2*Cle[3, 3, Leff, Leff] - 216*MW2^2*MZ2^3*
      Cle[3, 3, Leff, Leff] + 444*MW2*MZ2^4*Cle[3, 3, Leff, Leff] - 
     132*MZ2^5*Cle[3, 3, Leff, Leff] - 384*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] + 
     672*MW2^3*MZ2^2*Cle[Leff, Leff, 1, 1] + 72*MW2^2*MZ2^3*
      Cle[Leff, Leff, 1, 1] - 624*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] + 
     264*MZ2^5*Cle[Leff, Leff, 1, 1] - 384*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] + 
     672*MW2^3*MZ2^2*Cle[Leff, Leff, 2, 2] + 72*MW2^2*MZ2^3*
      Cle[Leff, Leff, 2, 2] - 624*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] + 
     264*MZ2^5*Cle[Leff, Leff, 2, 2] - 384*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] + 
     672*MW2^3*MZ2^2*Cle[Leff, Leff, 3, 3] + 72*MW2^2*MZ2^3*
      Cle[Leff, Leff, 3, 3] - 624*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] + 
     264*MZ2^5*Cle[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] - 
     480*MW2^3*MZ2^2*Cll[Leff, 1, 1, Leff] - 216*MW2^2*MZ2^3*
      Cll[Leff, 1, 1, Leff] + 444*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] - 
     132*MZ2^5*Cll[Leff, 1, 1, Leff] + 384*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] - 
     480*MW2^3*MZ2^2*Cll[Leff, 2, 2, Leff] - 216*MW2^2*MZ2^3*
      Cll[Leff, 2, 2, Leff] + 444*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] - 
     132*MZ2^5*Cll[Leff, 2, 2, Leff] + 384*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] - 
     480*MW2^3*MZ2^2*Cll[Leff, 3, 3, Leff] - 216*MW2^2*MZ2^3*
      Cll[Leff, 3, 3, Leff] + 444*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] - 
     132*MZ2^5*Cll[Leff, 3, 3, Leff] - 768*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] + 
     1344*MW2^3*MZ2^2*Cll[Leff, Leff, 1, 1] + 144*MW2^2*MZ2^3*
      Cll[Leff, Leff, 1, 1] - 1248*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] + 
     528*MZ2^5*Cll[Leff, Leff, 1, 1] - 768*MW2^4*MZ2*Cll[Leff, Leff, 2, 2] + 
     1344*MW2^3*MZ2^2*Cll[Leff, Leff, 2, 2] + 144*MW2^2*MZ2^3*
      Cll[Leff, Leff, 2, 2] - 1248*MW2*MZ2^4*Cll[Leff, Leff, 2, 2] + 
     528*MZ2^5*Cll[Leff, Leff, 2, 2] - 768*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] + 
     1344*MW2^3*MZ2^2*Cll[Leff, Leff, 3, 3] + 144*MW2^2*MZ2^3*
      Cll[Leff, Leff, 3, 3] - 1248*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] + 
     528*MZ2^5*Cll[Leff, Leff, 3, 3] + 96*MW2^4*MZ2*Clq1[1, 1, 1, 1] - 
     240*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] + 252*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] - 
     168*MW2*MZ2^4*Clq1[1, 1, 1, 1] + 60*MZ2^5*Clq1[1, 1, 1, 1] + 
     96*MW2^4*MZ2*Clq1[1, 1, 2, 2] - 240*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] + 
     252*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] - 168*MW2*MZ2^4*Clq1[1, 1, 2, 2] + 
     60*MZ2^5*Clq1[1, 1, 2, 2] + 960*MW2^4*MZ2*Clq1[1, 1, 3, 3] - 
     1536*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] + 576*MW2^2*MZ2^3*Clq1[1, 1, 3, 3] + 
     264*MW2*MZ2^4*Clq1[1, 1, 3, 3] - 264*MZ2^5*Clq1[1, 1, 3, 3] + 
     96*MW2^4*MZ2*Clq1[2, 2, 1, 1] - 240*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] + 
     252*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] - 168*MW2*MZ2^4*Clq1[2, 2, 1, 1] + 
     60*MZ2^5*Clq1[2, 2, 1, 1] + 96*MW2^4*MZ2*Clq1[2, 2, 2, 2] - 
     240*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] + 252*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] - 
     168*MW2*MZ2^4*Clq1[2, 2, 2, 2] + 60*MZ2^5*Clq1[2, 2, 2, 2] + 
     960*MW2^4*MZ2*Clq1[2, 2, 3, 3] - 1536*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] + 
     576*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] + 264*MW2*MZ2^4*Clq1[2, 2, 3, 3] - 
     264*MZ2^5*Clq1[2, 2, 3, 3] + 96*MW2^4*MZ2*Clq1[3, 3, 1, 1] - 
     240*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] + 252*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] - 
     168*MW2*MZ2^4*Clq1[3, 3, 1, 1] + 60*MZ2^5*Clq1[3, 3, 1, 1] + 
     96*MW2^4*MZ2*Clq1[3, 3, 2, 2] - 240*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] + 
     252*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] - 168*MW2*MZ2^4*Clq1[3, 3, 2, 2] + 
     60*MZ2^5*Clq1[3, 3, 2, 2] + 960*MW2^4*MZ2*Clq1[3, 3, 3, 3] - 
     1536*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] + 576*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] + 
     264*MW2*MZ2^4*Clq1[3, 3, 3, 3] - 264*MZ2^5*Clq1[3, 3, 3, 3] + 
     384*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] - 672*MW2^3*MZ2^2*
      Clq1[Leff, Leff, 1, 1] - 72*MW2^2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
     624*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] - 
     264*MZ2^5*Clq1[Leff, Leff, 1, 1] + 384*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] - 672*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     72*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 624*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] - 264*MZ2^5*Clq1[Leff, Leff, 2, 2] + 
     2304*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] - 2304*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] - 768*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 
     1728*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 
     480*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] + 2124*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] + 792*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
     396*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] - 438*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] - 66*MZ2^5*Clq1[Leff, Leff, 3, 3] - 
     288*MW2^4*MZ2*Clq3[1, 1, 1, 1] + 144*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] - 
     180*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 288*MW2^4*MZ2*Clq3[1, 1, 2, 2] + 
     144*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] - 180*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] + 
     960*MW2^4*MZ2*Clq3[1, 1, 3, 3] - 576*MW2^3*MZ2^2*Clq3[1, 1, 3, 3] + 
     264*MW2*MZ2^4*Clq3[1, 1, 3, 3] - 288*MW2^4*MZ2*Clq3[2, 2, 1, 1] + 
     144*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] - 180*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 
     288*MW2^4*MZ2*Clq3[2, 2, 2, 2] + 144*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] - 
     180*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] + 960*MW2^4*MZ2*Clq3[2, 2, 3, 3] - 
     576*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] + 264*MW2*MZ2^4*Clq3[2, 2, 3, 3] - 
     288*MW2^4*MZ2*Clq3[3, 3, 1, 1] + 144*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] - 
     180*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 288*MW2^4*MZ2*Clq3[3, 3, 2, 2] + 
     144*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] - 180*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] + 
     960*MW2^4*MZ2*Clq3[3, 3, 3, 3] - 576*MW2^3*MZ2^2*Clq3[3, 3, 3, 3] + 
     264*MW2*MZ2^4*Clq3[3, 3, 3, 3] - 1152*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] + 
     864*MW2^3*MZ2^2*Clq3[Leff, Leff, 1, 1] + 1080*MW2^2*MZ2^3*
      Clq3[Leff, Leff, 1, 1] - 792*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] - 
     1152*MW2^4*MZ2*Clq3[Leff, Leff, 2, 2] + 864*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 2, 2] + 1080*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] - 
     792*MW2*MZ2^4*Clq3[Leff, Leff, 2, 2] - 2304*MT2*MW2^4*
      Clq3[Leff, Leff, 3, 3] + 2304*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 
     1728*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
     288*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 2124*MT2*MW2*MZ2^3*
      Clq3[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
     396*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 270*MW2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] - 198*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
     192*MW2^4*MZ2*Clu[1, 1, 1, 1] - 480*MW2^3*MZ2^2*Clu[1, 1, 1, 1] + 
     504*MW2^2*MZ2^3*Clu[1, 1, 1, 1] - 336*MW2*MZ2^4*Clu[1, 1, 1, 1] + 
     120*MZ2^5*Clu[1, 1, 1, 1] + 192*MW2^4*MZ2*Clu[1, 1, 2, 2] - 
     480*MW2^3*MZ2^2*Clu[1, 1, 2, 2] + 504*MW2^2*MZ2^3*Clu[1, 1, 2, 2] - 
     336*MW2*MZ2^4*Clu[1, 1, 2, 2] + 120*MZ2^5*Clu[1, 1, 2, 2] + 
     192*MW2^4*MZ2*Clu[2, 2, 1, 1] - 480*MW2^3*MZ2^2*Clu[2, 2, 1, 1] + 
     504*MW2^2*MZ2^3*Clu[2, 2, 1, 1] - 336*MW2*MZ2^4*Clu[2, 2, 1, 1] + 
     120*MZ2^5*Clu[2, 2, 1, 1] + 192*MW2^4*MZ2*Clu[2, 2, 2, 2] - 
     480*MW2^3*MZ2^2*Clu[2, 2, 2, 2] + 504*MW2^2*MZ2^3*Clu[2, 2, 2, 2] - 
     336*MW2*MZ2^4*Clu[2, 2, 2, 2] + 120*MZ2^5*Clu[2, 2, 2, 2] + 
     192*MW2^4*MZ2*Clu[3, 3, 1, 1] - 480*MW2^3*MZ2^2*Clu[3, 3, 1, 1] + 
     504*MW2^2*MZ2^3*Clu[3, 3, 1, 1] - 336*MW2*MZ2^4*Clu[3, 3, 1, 1] + 
     120*MZ2^5*Clu[3, 3, 1, 1] + 192*MW2^4*MZ2*Clu[3, 3, 2, 2] - 
     480*MW2^3*MZ2^2*Clu[3, 3, 2, 2] + 504*MW2^2*MZ2^3*Clu[3, 3, 2, 2] - 
     336*MW2*MZ2^4*Clu[3, 3, 2, 2] + 120*MZ2^5*Clu[3, 3, 2, 2] + 
     768*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] - 1344*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 144*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
     1248*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] - 528*MZ2^5*Clu[Leff, Leff, 1, 1] + 
     768*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] - 1344*MW2^3*MZ2^2*
      Clu[Leff, Leff, 2, 2] - 144*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
     1248*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] - 528*MZ2^5*Clu[Leff, Leff, 2, 2] + 
     2304*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 4032*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] - 384*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
     432*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
     672*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] + 3744*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] + 72*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] - 
     1584*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] - 624*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] + 264*MZ2^5*Clu[Leff, Leff, 3, 3] + 
     192*MW2^4*MZ2*Cqd1[1, 1, 1, 1] - 480*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] + 
     504*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] - 336*MW2*MZ2^4*Cqd1[1, 1, 1, 1] + 
     120*MZ2^5*Cqd1[1, 1, 1, 1] + 192*MW2^4*MZ2*Cqd1[1, 1, 2, 2] - 
     480*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] + 504*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] - 
     336*MW2*MZ2^4*Cqd1[1, 1, 2, 2] + 120*MZ2^5*Cqd1[1, 1, 2, 2] - 
     864*MW2^4*MZ2*Cqd1[1, 1, 3, 3] + 2736*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] - 
     3348*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] + 1944*MW2*MZ2^4*Cqd1[1, 1, 3, 3] - 
     468*MZ2^5*Cqd1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqd1[2, 2, 1, 1] - 
     480*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] + 504*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] - 
     336*MW2*MZ2^4*Cqd1[2, 2, 1, 1] + 120*MZ2^5*Cqd1[2, 2, 1, 1] + 
     192*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 480*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     504*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 336*MW2*MZ2^4*Cqd1[2, 2, 2, 2] + 
     120*MZ2^5*Cqd1[2, 2, 2, 2] - 864*MW2^4*MZ2*Cqd1[2, 2, 3, 3] + 
     2736*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] - 3348*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] + 
     1944*MW2*MZ2^4*Cqd1[2, 2, 3, 3] - 468*MZ2^5*Cqd1[2, 2, 3, 3] + 
     576*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 1008*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 
     768*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 864*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
     1272*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] - 522*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 
     396*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 90*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
     357*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 249*MZ2^5*Cqd1[3, 3, 1, 1] + 
     576*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 1008*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] + 
     768*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 864*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 
     1272*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] - 522*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
     396*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 90*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
     357*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 249*MZ2^5*Cqd1[3, 3, 2, 2] - 
     5760*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 13536*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 
     2880*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 12528*MT2*MW2^2*MZ2^2*
      Cqd1[3, 3, 3, 3] - 5328*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
     5544*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 3240*MW2^2*MZ2^3*
      Cqd1[3, 3, 3, 3] - 792*MT2*MZ2^4*Cqd1[3, 3, 3, 3] - 
     396*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 396*MZ2^5*Cqd1[3, 3, 3, 3] + 
     96*MW2^4*MZ2*Cqe[1, 1, 1, 1] - 240*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] + 
     252*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] - 168*MW2*MZ2^4*Cqe[1, 1, 1, 1] + 
     60*MZ2^5*Cqe[1, 1, 1, 1] + 96*MW2^4*MZ2*Cqe[1, 1, 2, 2] - 
     240*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] + 252*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] - 
     168*MW2*MZ2^4*Cqe[1, 1, 2, 2] + 60*MZ2^5*Cqe[1, 1, 2, 2] + 
     96*MW2^4*MZ2*Cqe[1, 1, 3, 3] - 240*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] + 
     252*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] - 168*MW2*MZ2^4*Cqe[1, 1, 3, 3] + 
     60*MZ2^5*Cqe[1, 1, 3, 3] - 384*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] + 
     480*MW2^3*MZ2^2*Cqe[1, 1, Leff, Leff] + 216*MW2^2*MZ2^3*
      Cqe[1, 1, Leff, Leff] - 444*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] + 
     132*MZ2^5*Cqe[1, 1, Leff, Leff] + 96*MW2^4*MZ2*Cqe[2, 2, 1, 1] - 
     240*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] + 252*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] - 
     168*MW2*MZ2^4*Cqe[2, 2, 1, 1] + 60*MZ2^5*Cqe[2, 2, 1, 1] + 
     96*MW2^4*MZ2*Cqe[2, 2, 2, 2] - 240*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] + 
     252*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] - 168*MW2*MZ2^4*Cqe[2, 2, 2, 2] + 
     60*MZ2^5*Cqe[2, 2, 2, 2] + 96*MW2^4*MZ2*Cqe[2, 2, 3, 3] - 
     240*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] + 252*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] - 
     168*MW2*MZ2^4*Cqe[2, 2, 3, 3] + 60*MZ2^5*Cqe[2, 2, 3, 3] - 
     384*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] + 480*MW2^3*MZ2^2*
      Cqe[2, 2, Leff, Leff] + 216*MW2^2*MZ2^3*Cqe[2, 2, Leff, Leff] - 
     444*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] + 132*MZ2^5*Cqe[2, 2, Leff, Leff] + 
     960*MW2^4*MZ2*Cqe[3, 3, 1, 1] - 1536*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] + 
     576*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] + 264*MW2*MZ2^4*Cqe[3, 3, 1, 1] - 
     264*MZ2^5*Cqe[3, 3, 1, 1] + 960*MW2^4*MZ2*Cqe[3, 3, 2, 2] - 
     1536*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] + 576*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] + 
     264*MW2*MZ2^4*Cqe[3, 3, 2, 2] - 264*MZ2^5*Cqe[3, 3, 2, 2] + 
     960*MW2^4*MZ2*Cqe[3, 3, 3, 3] - 1536*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] + 
     576*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] + 264*MW2*MZ2^4*Cqe[3, 3, 3, 3] - 
     264*MZ2^5*Cqe[3, 3, 3, 3] - 2304*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 
     1152*MT2*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
     768*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] + 1728*MT2*MW2^2*MZ2^2*
      Cqe[3, 3, Leff, Leff] - 96*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] - 
     1260*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 648*MW2^2*MZ2^3*
      Cqe[3, 3, Leff, Leff] + 198*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] + 
     186*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] + 33*MZ2^5*Cqe[3, 3, Leff, Leff] - 
     32*MW2^4*MZ2*Cqq1[1, 1, 1, 1] + 368*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] - 
     372*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] + 308*MW2*MZ2^4*Cqq1[1, 1, 1, 1] - 
     110*MZ2^5*Cqq1[1, 1, 1, 1] - 384*MW2^4*MZ2*Cqq1[1, 1, 2, 2] + 
     960*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] - 1008*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] + 
     672*MW2*MZ2^4*Cqq1[1, 1, 2, 2] - 240*MZ2^5*Cqq1[1, 1, 2, 2] - 
     1152*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 2016*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] - 
     1536*MW2^4*MZ2*Cqq1[1, 1, 3, 3] - 1728*MT2*MW2^2*MZ2^2*
      Cqq1[1, 1, 3, 3] + 2544*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] + 
     1044*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 792*MW2^2*MZ2^3*Cqq1[1, 1, 3, 3] - 
     180*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 714*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 
     498*MZ2^5*Cqq1[1, 1, 3, 3] + 320*MW2^4*MZ2*Cqq1[1, 2, 2, 1] - 
     224*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] + 264*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] - 
     56*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 20*MZ2^5*Cqq1[1, 2, 2, 1] - 
     768*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 96*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
     224*MW2^4*MZ2*Cqq1[1, 3, 3, 1] - 72*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
     464*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 384*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
     588*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 105*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     248*MW2*MZ2^4*Cqq1[1, 3, 3, 1] - 19*MZ2^5*Cqq1[1, 3, 3, 1] - 
     32*MW2^4*MZ2*Cqq1[2, 2, 2, 2] + 368*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] - 
     372*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 308*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 
     110*MZ2^5*Cqq1[2, 2, 2, 2] - 1152*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 
     2016*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] - 1536*MW2^4*MZ2*Cqq1[2, 2, 3, 3] - 
     1728*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 2544*MW2^3*MZ2^2*
      Cqq1[2, 2, 3, 3] + 1044*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 
     792*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 180*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
     714*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 498*MZ2^5*Cqq1[2, 2, 3, 3] - 
     768*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 96*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
     224*MW2^4*MZ2*Cqq1[2, 3, 3, 2] - 72*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
     464*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 384*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 
     588*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 105*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 
     248*MW2*MZ2^4*Cqq1[2, 3, 3, 2] - 19*MZ2^5*Cqq1[2, 3, 3, 2] - 
     11520*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 9792*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
     3520*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 1728*MT2*MW2^2*MZ2^2*
      Cqq1[3, 3, 3, 3] - 1792*MW2^3*MZ2^2*Cqq1[3, 3, 3, 3] - 
     3168*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 192*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     792*MT2*MZ2^4*Cqq1[3, 3, 3, 3] + 968*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 
     88*MZ2^5*Cqq1[3, 3, 3, 3] - 1824*MW2^4*MZ2*Cqq3[1, 1, 1, 1] + 
     816*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] - 1044*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] - 
     84*MW2*MZ2^4*Cqq3[1, 1, 1, 1] + 30*MZ2^5*Cqq3[1, 1, 1, 1] - 
     3456*MW2^4*MZ2*Cqq3[1, 1, 2, 2] + 1728*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] - 
     2160*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] - 3456*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 
     2592*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 5760*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 
     2592*MT2*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 3888*MW2^3*MZ2^2*
      Cqq3[1, 1, 3, 3] + 540*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
     216*MW2^2*MZ2^3*Cqq3[1, 1, 3, 3] + 1314*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
     192*MW2^4*MZ2*Cqq3[1, 2, 2, 1] - 96*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] + 
     72*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] - 168*MW2*MZ2^4*Cqq3[1, 2, 2, 1] + 
     60*MZ2^5*Cqq3[1, 2, 2, 1] + 576*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
     864*MW2^4*MZ2*Cqq3[1, 3, 3, 1] + 216*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
     1392*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] + 108*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
     540*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 315*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
     36*MW2*MZ2^4*Cqq3[1, 3, 3, 1] - 57*MZ2^5*Cqq3[1, 3, 3, 1] - 
     1824*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 816*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
     1044*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] - 84*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     30*MZ2^5*Cqq3[2, 2, 2, 2] - 3456*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     2592*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 5760*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
     2592*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 3888*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] + 540*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     216*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] + 1314*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 
     576*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 864*MW2^4*MZ2*Cqq3[2, 3, 3, 2] + 
     216*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 1392*MW2^3*MZ2^2*
      Cqq3[2, 3, 3, 2] + 108*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
     540*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 315*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     36*MW2*MZ2^4*Cqq3[2, 3, 3, 2] - 57*MZ2^5*Cqq3[2, 3, 3, 2] + 
     3840*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 11904*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
     4800*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 5760*MT2*MW2^2*MZ2^2*
      Cqq3[3, 3, 3, 3] - 2880*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] + 
     1056*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 2640*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 
     1320*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 384*MW2^4*MZ2*Cqu1[1, 1, 1, 1] + 
     960*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] - 1008*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] + 
     672*MW2*MZ2^4*Cqu1[1, 1, 1, 1] - 240*MZ2^5*Cqu1[1, 1, 1, 1] - 
     384*MW2^4*MZ2*Cqu1[1, 1, 2, 2] + 960*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] - 
     1008*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] + 672*MW2*MZ2^4*Cqu1[1, 1, 2, 2] - 
     240*MZ2^5*Cqu1[1, 1, 2, 2] - 576*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 
     1440*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 96*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 
     1512*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 240*MW2^3*MZ2^2*
      Cqu1[1, 1, 3, 3] + 1008*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
     252*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 360*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
     168*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 60*MZ2^5*Cqu1[1, 1, 3, 3] - 
     384*MW2^4*MZ2*Cqu1[2, 2, 1, 1] + 960*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] - 
     1008*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] + 672*MW2*MZ2^4*Cqu1[2, 2, 1, 1] - 
     240*MZ2^5*Cqu1[2, 2, 1, 1] - 384*MW2^4*MZ2*Cqu1[2, 2, 2, 2] + 
     960*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] - 1008*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] + 
     672*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 240*MZ2^5*Cqu1[2, 2, 2, 2] - 
     576*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 1440*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
     96*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 1512*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
     240*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 1008*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
     252*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 360*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
     168*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 60*MZ2^5*Cqu1[2, 2, 3, 3] - 
     1152*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 2016*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] - 
     1536*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 1728*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 1, 1] + 2544*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] + 
     1044*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 792*MW2^2*MZ2^3*Cqu1[3, 3, 1, 1] - 
     180*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 714*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 
     498*MZ2^5*Cqu1[3, 3, 1, 1] - 1152*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 
     2016*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] - 1536*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 
     1728*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 2544*MW2^3*MZ2^2*
      Cqu1[3, 3, 2, 2] + 1044*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
     792*MW2^2*MZ2^3*Cqu1[3, 3, 2, 2] - 180*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
     714*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 498*MZ2^5*Cqu1[3, 3, 2, 2] - 
     5760*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 9216*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
     960*MW2^4*MZ2*Cqu1[3, 3, 3, 3] - 3456*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 
     1536*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 1584*MT2*MW2*MZ2^3*
      Cqu1[3, 3, 3, 3] + 576*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] + 
     1584*MT2*MZ2^4*Cqu1[3, 3, 3, 3] + 264*MW2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     264*MZ2^5*Cqu1[3, 3, 3, 3] + 384*MW2^4*MZ2*Cud1[1, 1, 1, 1] - 
     960*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] + 1008*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] - 
     672*MW2*MZ2^4*Cud1[1, 1, 1, 1] + 240*MZ2^5*Cud1[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Cud1[1, 1, 2, 2] - 960*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] + 
     1008*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] - 672*MW2*MZ2^4*Cud1[1, 1, 2, 2] + 
     240*MZ2^5*Cud1[1, 1, 2, 2] - 1728*MW2^4*MZ2*Cud1[1, 1, 3, 3] + 
     5472*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] - 6696*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] + 
     3888*MW2*MZ2^4*Cud1[1, 1, 3, 3] - 936*MZ2^5*Cud1[1, 1, 3, 3] + 
     384*MW2^4*MZ2*Cud1[2, 2, 1, 1] - 960*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] + 
     1008*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] - 672*MW2*MZ2^4*Cud1[2, 2, 1, 1] + 
     240*MZ2^5*Cud1[2, 2, 1, 1] + 384*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 
     960*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 1008*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 
     672*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 240*MZ2^5*Cud1[2, 2, 2, 2] - 
     1728*MW2^4*MZ2*Cud1[2, 2, 3, 3] + 5472*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] - 
     6696*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] + 3888*MW2*MZ2^4*Cud1[2, 2, 3, 3] - 
     936*MZ2^5*Cud1[2, 2, 3, 3] + 576*MT2*MW2^4*Cud1[3, 3, 1, 1] - 
     1440*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 96*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 
     1512*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 240*MW2^3*MZ2^2*
      Cud1[3, 3, 1, 1] - 1008*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
     252*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 360*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
     168*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 60*MZ2^5*Cud1[3, 3, 1, 1] + 
     576*MT2*MW2^4*Cud1[3, 3, 2, 2] - 1440*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
     96*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 1512*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
     240*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 1008*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
     252*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 360*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
     168*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 60*MZ2^5*Cud1[3, 3, 2, 2] - 
     5760*MT2*MW2^4*Cud1[3, 3, 3, 3] + 17856*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] + 
     960*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 21600*MT2*MW2^2*MZ2^2*
      Cud1[3, 3, 3, 3] - 2976*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 
     12672*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 3600*MW2^2*MZ2^3*
      Cud1[3, 3, 3, 3] - 3168*MT2*MZ2^4*Cud1[3, 3, 3, 3] - 
     2112*MW2*MZ2^4*Cud1[3, 3, 3, 3] + 528*MZ2^5*Cud1[3, 3, 3, 3] - 
     640*MW2^4*MZ2*Cuu[1, 1, 1, 1] + 1600*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] - 
     1680*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] + 1120*MW2*MZ2^4*Cuu[1, 1, 1, 1] - 
     400*MZ2^5*Cuu[1, 1, 1, 1] - 1536*MW2^4*MZ2*Cuu[1, 1, 2, 2] + 
     3840*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] - 4032*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] + 
     2688*MW2*MZ2^4*Cuu[1, 1, 2, 2] - 960*MZ2^5*Cuu[1, 1, 2, 2] - 
     2304*MT2*MW2^4*Cuu[1, 1, 3, 3] + 5760*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
     384*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 6048*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
     960*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] + 4032*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
     1008*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 1440*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
     672*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 240*MZ2^5*Cuu[1, 1, 3, 3] + 
     256*MW2^4*MZ2*Cuu[1, 2, 2, 1] - 640*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] + 
     672*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] - 448*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
     160*MZ2^5*Cuu[1, 2, 2, 1] - 768*MT2*MW2^4*Cuu[1, 3, 3, 1] + 
     2784*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 512*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 
     3312*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 1280*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] + 2316*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
     1344*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 1020*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
     896*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 320*MZ2^5*Cuu[1, 3, 3, 1] - 
     640*MW2^4*MZ2*Cuu[2, 2, 2, 2] + 1600*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] - 
     1680*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] + 1120*MW2*MZ2^4*Cuu[2, 2, 2, 2] - 
     400*MZ2^5*Cuu[2, 2, 2, 2] - 2304*MT2*MW2^4*Cuu[2, 2, 3, 3] + 
     5760*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 384*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 
     6048*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 960*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] + 
     4032*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 1008*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 
     1440*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 672*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 
     240*MZ2^5*Cuu[2, 2, 3, 3] - 768*MT2*MW2^4*Cuu[2, 3, 3, 2] + 
     2784*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 512*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 
     3312*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 1280*MW2^3*MZ2^2*
      Cuu[2, 3, 3, 2] + 2316*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
     1344*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 1020*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
     896*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 320*MZ2^5*Cuu[2, 3, 3, 2])/
    (18*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2)) + 
 Class[6]*((3*MT*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (-(MT2*(18*MW2 + MZ2)) + MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (3*Sqrt[2]*MT*MW*(12*MT2*MW2 - 12*MW2^2 - 2*MT2*MZ2 - 8*MW2*MZ2 + 3*MZ2^2)*
     (40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (6*Sqrt[2]*MT*MW*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (2*Sqrt[2]*MT*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (Sqrt[2]*CW2*MT*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (Sqrt[2]*MT*MT2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (Sqrt[2]*MT*B0i[bb0, MZ2, MT2, MT2]*
     (3*MW*MW2*MZ2*(-160*MW2^4 + 208*MW2^3*MZ2 + MW2*MZ2^3*(1 - 12*SW2) + 
        11*MZ2^4*(1 + 3*SW2) - 12*MW2^2*MZ2^2*(5 + 4*SW2))*CuB[3, 3] - 
      2*MW2*MZ*(480*MW2^5 + 112*MW2^4*MZ2 - 520*MW2^3*MZ2^2 + 
        300*MW2^2*MZ2^3 + 110*MW2*MZ2^4 - 77*MZ2^5)*SW*CuW[3, 3] + 
      6*MT2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3])))/
    (MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW))


==> anc/Rb_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (-3*MT2^2*(4096*MW2^6 - 11488*MW2^5*MZ2 + 8832*MW2^4*MZ2^2 + 
     464*MW2^3*MZ2^3 - 4094*MW2^2*MZ2^4 + 2442*MW2*MZ2^5 - 495*MZ2^6) + 
   MW2*(166*MZ2^7*(33 - 4*Pi^2) - 2560*MW2^6*MZ2*(-61 + 6*Pi^2) + 
     512*MW2^7*(-93 + 8*Pi^2) + 32*MW2^5*MZ2^2*(-6905 + 836*Pi^2) + 
     MW2^2*MZ2^4*(-135*MH2 + 125845*MZ2 - 12496*MZ2*Pi^2) + 
     8*MW2^4*MZ2^2*(18*MH2 + 34161*MZ2 - 3608*MZ2*Pi^2) + 
     9*MW2*MZ2^5*(11*MH2 - 4181*MZ2 + 488*MZ2*Pi^2) + 
     2*MW2^3*MZ2^3*(-54*MH2 - 119993*MZ2 + 11072*MZ2*Pi^2)) + 
   MT2*(166*MZ2^7*(-33 + 4*Pi^2) - 512*MW2^7*(-117 + 8*Pi^2) + 
     32*MW2^6*MZ2*(-6227 + 480*Pi^2) - 32*MW2^5*MZ2^2*(-7895 + 836*Pi^2) - 
     9*MW2*MZ2^5*(11*MH2 - 4082*MZ2 + 488*MZ2*Pi^2) + 
     4*MW2^3*MZ2^3*(27*MH2 + 8*MZ2*(7001 - 692*Pi^2)) + 
     8*MW2^4*MZ2^2*(-18*MH2 + MZ2*(-33717 + 3608*Pi^2)) + 
     MW2^2*MZ2^4*(135*MH2 + MZ2*(-118519 + 12496*Pi^2))))/
  (36*(MT2 - MW2)*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) - (MH2*MW2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
   (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2])/
  (2*(MH2 - MW2)*(2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + ((-6*MT2^4*(2*MW2 + MZ2)^2*(40*MW2^3 - 64*MW2^2*MZ2 + 
      44*MW2*MZ2^2 - 11*MZ2^3) + MT2^3*(2048*MW2^6 - 4064*MW2^5*MZ2 + 
      960*MW2^4*MZ2^2 + 2656*MW2^3*MZ2^3 - 2602*MW2^2*MZ2^4 + 726*MW2*MZ2^5 + 
      33*MZ2^6) - 2*MT2^2*MW2*(608*MW2^6 - 4672*MW2^5*MZ2 + 
      2792*MW2^4*MZ2^2 + 2380*MW2^3*MZ2^3 - 3842*MW2^2*MZ2^4 + 
      1177*MW2*MZ2^5 + 99*MZ2^6) + 2*MT2*MW2^2*(64*MW2^6 - 4160*MW2^5*MZ2 + 
      3520*MW2^4*MZ2^2 + 1532*MW2^3*MZ2^3 - 3679*MW2^2*MZ2^4 + 
      1133*MW2*MZ2^5 + 132*MZ2^6) + 64*MW2^4*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 
      11*MZ2^2)*SW2^2)*B0i[bb0, 0, 0, MT2])/(6*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(MW2*(2*MT2^3*(2*MW2 + MZ2)^2*(40*MW2^3 - 64*MW2^2*MZ2 + 44*MW2*MZ2^2 - 
        11*MZ2^3) + MW2^2*(-768*MW2^6 + 384*MW2^5*MZ2 + 1712*MW2^4*MZ2^2 - 
        1236*MW2^3*MZ2^3 - 324*MW2^2*MZ2^4 + 349*MW2*MZ2^5 - 36*MZ2^6) + 
      MT2*MW2*(1856*MW2^6 + 160*MW2^5*MZ2 - 4176*MW2^4*MZ2^2 + 
        2328*MW2^3*MZ2^3 + 1124*MW2^2*MZ2^4 - 720*MW2*MZ2^5 - 5*MZ2^6) + 
      MT2^2*(-1408*MW2^6 + 128*MW2^5*MZ2 + 2256*MW2^4*MZ2^2 - 
        1348*MW2^3*MZ2^3 - 596*MW2^2*MZ2^4 + 393*MW2*MZ2^5 + 8*MZ2^6)) + 
    MH2*(-2*MT2^3*(2*MW2 + MZ2)^2*(40*MW2^3 - 64*MW2^2*MZ2 + 44*MW2*MZ2^2 - 
        11*MZ2^3) + MT2^2*(1408*MW2^6 - 128*MW2^5*MZ2 - 2400*MW2^4*MZ2^2 + 
        1456*MW2^3*MZ2^3 + 731*MW2^2*MZ2^4 - 492*MW2*MZ2^5 - 8*MZ2^6) + 
      MT2*MW2*(-1856*MW2^6 - 160*MW2^5*MZ2 + 4464*MW2^4*MZ2^2 - 
        2544*MW2^3*MZ2^3 - 1394*MW2^2*MZ2^4 + 918*MW2*MZ2^5 + 5*MZ2^6) + 
      MW2^2*(768*MW2^6 - 384*MW2^5*MZ2 - 1856*MW2^4*MZ2^2 + 
        1344*MW2^3*MZ2^3 + 459*MW2^2*MZ2^4 - 448*MW2*MZ2^5 + 36*MZ2^6)))*
   B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(-512*MW2^6 - 384*MW2^5*MZ2 + 320*MW2^4*MZ2^2 + 
    16*MW2^3*(MH2 - 43*MZ2)*MZ2^2 - 12*MW2^2*(MH2 - 12*MZ2)*MZ2^3 + 
    (11*MH2 - 129*MZ2)*MZ2^5 + MW2*MZ2^4*(-15*MH2 + 358*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(2*(2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
   Pi^2*VMU^2) + (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((-12*MT2^2*(80*MW2^5 - 168*MW2^4*MZ2 + 112*MW2^3*MZ2^2 - 2*MW2^2*MZ2^3 - 
      33*MW2*MZ2^4 + 11*MZ2^5) + MT2*(-1984*MW2^6 + 1888*MW2^5*MZ2 + 
      912*MW2^4*MZ2^2 - 2348*MW2^3*MZ2^3 + 1211*MW2^2*MZ2^4 - 99*MW2*MZ2^5 - 
      66*MZ2^6) + MW2*(1920*MW2^6 - 224*MW2^5*MZ2 - 1888*MW2^4*MZ2^2 + 
      2088*MW2^3*MZ2^3 - 616*MW2^2*MZ2^4 - 131*MW2*MZ2^5 + 66*MZ2^6))*
   B0i[bb0, MZ2, MT2, MT2])/(3*(2*MW2 - MZ2)*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((6*MT2^2*(-2*MW2 + MZ2)^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3) - 
    MW2*MZ2*(192*MW2^5 + 176*MW2^4*MZ2 - 404*MW2^3*MZ2^2 - 180*MW2^2*MZ2^3 + 
      205*MW2*MZ2^4 + 11*MZ2^5) + 3*MT2*(320*MW2^6 - 32*MW2^5*MZ2 - 
      336*MW2^4*MZ2^2 + 272*MW2^3*MZ2^3 + 20*MW2^2*MZ2^4 - 66*MW2*MZ2^5 + 
      11*MZ2^6))*B0i[bb0, MZ2, MW2, MW2])/(2*(2*MW2 - MZ2)*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (36*MW2^4*(MW2 + 2*MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*CW2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((3*CWw*MW*MW2*(768*MW2^5 - 1376*MW2^4*MZ2 - 136*MW2^3*MZ2^2 + 
      1290*MW2^2*MZ2^3 - 535*MW2*MZ2^4 - 11*MZ2^5))/
    ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (36*CWw*MW*MW2^2*
     (MW2*(32*MW2^4 - 72*MW2^3*MZ2 + 6*MW2^2*MZ2^2 + 67*MW2*MZ2^3 - 
        33*MZ2^4) + MT2*(-112*MW2^4 + 160*MW2^3*MZ2 - 30*MW2^2*MZ2^2 - 
        89*MW2*MZ2^3 + 44*MZ2^4))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VMU) + (18*CWw*MW*MW2*(64*MW2^5 - 144*MW2^4*MZ2 + 28*MW2^3*MZ2^2 + 
      122*MW2^2*MZ2^3 - 81*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (108*CWw*MW*MW2^4*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (18*CWw*MW*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (12*CHD*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[3])/((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 ((-12*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
      (3*MH2 - 9*MW2 + 8*MZ2)*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
       568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*
      (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
       MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
     CHD*(-9*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(19712*MW2^7 - 58880*MW2^6*MZ2 + 
         68400*MW2^5*MZ2^2 - 25288*MW2^4*MZ2^3 - 26858*MW2^3*MZ2^4 + 
         36828*MW2^2*MZ2^5 - 16609*MW2*MZ2^6 + 2695*MZ2^7)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       MW2*(-6*MT2^7*(360448*MW2^10 - 884736*MW2^9*MZ2 - 1647488*MW2^8*
            MZ2^2 + 8487232*MW2^7*MZ2^3 - 13284864*MW2^6*MZ2^4 + 
           10909144*MW2^5*MZ2^5 - 5070182*MW2^4*MZ2^6 + 1195884*MW2^3*MZ2^7 - 
           44891*MW2^2*MZ2^8 - 36333*MW2*MZ2^9 + 4851*MZ2^10) + 
         MW2^5*(MW2 + MZ2)*(1216512*MW2^11 + 32*MW2^7*MZ2^4*
            (2731151 - 282448*Pi^2) + 3*MW2*MZ2^10*(1034891 - 126160*Pi^2) + 
           8134*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-4337 + 112*Pi^2) - 
           768*MW2^9*MZ2^2*(18333 + 1136*Pi^2) + 128*MW2^8*MZ2^3*
            (68081 + 26864*Pi^2) + 5*MW2^2*MZ2^9*(-3269173 + 412376*Pi^2) - 
           8*MW2^3*MZ2^8*(-6724371 + 835696*Pi^2) + 16*MW2^6*MZ2^5*
            (-12110391 + 994480*Pi^2) + 8*MW2^4*MZ2^7*(-15446353 + 
             1721396*Pi^2) - 8*MW2^5*MZ2^6*(-24591977 + 2294464*Pi^2)) + 
         MT2^6*(14192640*MW2^11 + 4*MW2^3*MZ2^8*(11439069 - 1671392*Pi^2) + 
           3*MW2*MZ2^10*(1165769 - 126160*Pi^2) + 2048*MW2^10*MZ2*
            (-23479 + 56*Pi^2) + 392*MZ2^11*(-759 + 83*Pi^2) - 
           768*MW2^9*MZ2^2*(59745 + 1136*Pi^2) + 1024*MW2^8*MZ2^3*
            (298501 + 3358*Pi^2) - 128*MW2^5*MZ2^6*(436561 + 143404*Pi^2) - 
           32*MW2^7*MZ2^4*(13776157 + 282448*Pi^2) + 16*MW2^6*MZ2^5*
            (17929989 + 994480*Pi^2) + MW2^2*MZ2^9*(-17561717 + 
             2061880*Pi^2) + 4*MW2^4*MZ2^7*(-12533963 + 3442792*Pi^2)) - 
         MT2*MW2^3*(9461760*MW2^13 + 4*MW2^7*MZ2^6*(137083907 - 
             13340224*Pi^2) + 2*MW2^2*MZ2^11*(12039229 - 1501052*Pi^2) - 
           8134*MZ2^13*(-33 + 4*Pi^2) + 3072*MW2^12*MZ2*(-10655 + 224*Pi^2) - 
           768*MW2^11*MZ2^2*(141507 + 6368*Pi^2) + 256*MW2^10*MZ2^3*
            (265469 + 69920*Pi^2) + 496*MW2^8*MZ2^5*(-1833571 + 
             130880*Pi^2) + 3*MW2*MZ2^12*(-1303313 + 158696*Pi^2) - 
           192*MW2^9*MZ2^4*(-2661533 + 224176*Pi^2) - 8*MW2^4*MZ2^9*
            (-23318911 + 2682074*Pi^2) + 4*MW2^6*MZ2^7*(3628833 + 
             2912048*Pi^2) + 2*MW2^5*MZ2^8*(-118153013 + 9777904*Pi^2) + 
           MW2^3*MZ2^10*(-84493011 + 10600328*Pi^2)) + 
         3*MT2^4*MW2*(20500480*MW2^12 + 8*MW2^6*MZ2^6*(117145321 - 
             13461280*Pi^2) + 4*MW2^4*MZ2^8*(100496401 - 11799752*Pi^2) - 
           392*MZ2^12*(-660 + 83*Pi^2) + 1024*MW2^11*MZ2*
            (-86231 + 560*Pi^2) - 256*MW2^10*MZ2^2*(285983 + 17488*Pi^2) + 
           128*MW2^9*MZ2^3*(2956477 + 141136*Pi^2) - 8*MW2^2*MZ2^10*
            (-4052874 + 494285*Pi^2) + MW2*MZ2^11*(-4393521 + 541160*Pi^2) - 
           32*MW2^8*MZ2^4*(5254249 + 1519696*Pi^2) + 16*MW2^7*MZ2^5*
            (-33328145 + 5537296*Pi^2) + 8*MW2^5*MZ2^7*(-96516271 + 
             10901444*Pi^2) + MW2^3*MZ2^9*(-140850701 + 16994968*Pi^2)) + 
         MT2^5*(-39739392*MW2^12 + 4*MW2^5*MZ2^7*(185172067 - 
             25245680*Pi^2) + 3*MW2*MZ2^11*(1600841 - 191232*Pi^2) + 
           8134*MZ2^12*(-33 + 4*Pi^2) - 3072*MW2^11*MZ2*(-51787 + 224*Pi^2) - 
           24576*MW2^9*MZ2^3*(32017 + 875*Pi^2) + 256*MW2^10*MZ2^2*
            (437431 + 20896*Pi^2) + 64*MW2^8*MZ2^4*(13313101 + 901072*Pi^2) + 
           MW2^2*MZ2^10*(-36241697 + 4332760*Pi^2) - 4*MW2^3*MZ2^9*
            (-39109131 + 4764212*Pi^2) - 16*MW2^7*MZ2^5*(1961465 + 
             6531776*Pi^2) + 2*MW2^4*MZ2^8*(-213714745 + 26942288*Pi^2) + 
           4*MW2^6*MZ2^6*(-172648509 + 31511488*Pi^2)) + 
         MT2^2*MW2^2*(31223808*MW2^13 + 16*MW2^7*MZ2^6*(155420233 - 
             14089728*Pi^2) + MW2^4*MZ2^9*(101402821 - 9985272*Pi^2) - 
           16268*MZ2^13*(-33 + 4*Pi^2) + 49152*MW2^12*MZ2*(-2554 + 35*Pi^2) - 
           256*MW2^11*MZ2^2*(998341 + 50224*Pi^2) + 16*MW2*MZ2^12*
            (-423456 + 51377*Pi^2) + 256*MW2^10*MZ2^3*(1653739 + 
             193768*Pi^2) - 8*MW2^2*MZ2^11*(-4409957 + 549085*Pi^2) - 
           24*MW2^5*MZ2^8*(-9376851 + 1501240*Pi^2) - 32*MW2^9*MZ2^4*
            (-29385301 + 3967280*Pi^2) + 48*MW2^8*MZ2^5*(-53754971 + 
             4452528*Pi^2) + MW2^3*MZ2^10*(-94902367 + 11817696*Pi^2) + 
           4*MW2^6*MZ2^7*(-302582803 + 34508184*Pi^2)) + 
         MT2^3*MW2*(-56770560*MW2^13 + 2*MW2^4*MZ2^9*(165597691 - 
             20418784*Pi^2) + MW2*MZ2^12*(2626041 - 313408*Pi^2) + 
           8134*MZ2^13*(-33 + 4*Pi^2) - 14336*MW2^12*MZ2*
            (-17063 + 160*Pi^2) + 256*MW2^11*MZ2^2*(1207307 + 69056*Pi^2) + 
           1152*MW2^9*MZ2^4*(-438719 + 162128*Pi^2) - 128*MW2^10*MZ2^3*
            (7470719 + 550016*Pi^2) + MW2^2*MZ2^11*(-5420093 + 654200*Pi^2) + 
           4*MW2^3*MZ2^10*(-10154803 + 1251948*Pi^2) - 80*MW2^8*MZ2^5*
            (-39769041 + 4160896*Pi^2) - 32*MW2^6*MZ2^7*(-87093915 + 
             9256972*Pi^2) + 2*MW2^5*MZ2^8*(-608762745 + 71448992*Pi^2) + 
           4*MW2^7*MZ2^6*(-1009110889 + 97474816*Pi^2))) + 
       MH2*(6*MT2^7*(360448*MW2^10 - 884736*MW2^9*MZ2 - 1647488*MW2^8*MZ2^2 + 
           8487232*MW2^7*MZ2^3 - 13284864*MW2^6*MZ2^4 + 10909144*MW2^5*
            MZ2^5 - 5070182*MW2^4*MZ2^6 + 1195884*MW2^3*MZ2^7 - 
           44891*MW2^2*MZ2^8 - 36333*MW2*MZ2^9 + 4851*MZ2^10) - 
         MW2^5*(MW2 + MZ2)*(1216512*MW2^11 + MW2^3*MZ2^8*(54031767 - 
             6685568*Pi^2) + 16*MW2^7*MZ2^4*(5386729 - 564896*Pi^2) + 
           3*MW2*MZ2^10*(1034891 - 126160*Pi^2) + 8134*MZ2^11*
            (-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-4337 + 112*Pi^2) - 
           1536*MW2^9*MZ2^2*(9579 + 568*Pi^2) + 256*MW2^8*MZ2^3*
            (40201 + 13432*Pi^2) + 40*MW2^2*MZ2^9*(-409253 + 51547*Pi^2) + 
           8*MW2^6*MZ2^5*(-24252111 + 1988960*Pi^2) + 2*MW2^4*MZ2^7*
            (-62179963 + 6885584*Pi^2) - 2*MW2^5*MZ2^6*(-98914343 + 
             9177856*Pi^2)) + MT2^6*(-14192640*MW2^11 + 2*MW2^4*MZ2^7*
            (25462477 - 6885584*Pi^2) - 2048*MW2^10*MZ2*(-23479 + 56*Pi^2) - 
           392*MZ2^11*(-759 + 83*Pi^2) + 1536*MW2^9*MZ2^2*
            (30285 + 568*Pi^2) - 128*MW2^8*MZ2^3*(2400329 + 26864*Pi^2) + 
           3*MW2*MZ2^10*(-1165769 + 126160*Pi^2) - 4*MW2^2*MZ2^9*
            (-4396493 + 515470*Pi^2) + 16*MW2^7*MZ2^4*(27627887 + 
             564896*Pi^2) - 8*MW2^6*MZ2^5*(35828649 + 1988960*Pi^2) + 
           MW2^3*MZ2^8*(-45993075 + 6685568*Pi^2) + 2*MW2^5*MZ2^6*
            (27393469 + 9177856*Pi^2)) + MT2*MW2^3*(9461760*MW2^13 + 
           MW2^4*MZ2^9*(187905257 - 21456592*Pi^2) + MW2^2*MZ2^11*
            (24102713 - 3002104*Pi^2) - 8134*MZ2^13*(-33 + 4*Pi^2) + 
           3072*MW2^12*MZ2*(-10655 + 224*Pi^2) - 768*MW2^11*MZ2^2*
            (146457 + 6368*Pi^2) + 256*MW2^10*MZ2^3*(295007 + 69920*Pi^2) + 
           3*MW2*MZ2^12*(-1303313 + 158696*Pi^2) - 96*MW2^9*MZ2^4*
            (-5303377 + 448352*Pi^2) + 32*MW2^5*MZ2^8*(-7448294 + 
             611119*Pi^2) + 80*MW2^8*MZ2^5*(-11451995 + 811456*Pi^2) + 
           2*MW2^6*MZ2^7*(6654981 + 5824096*Pi^2) - 8*MW2^7*MZ2^6*
            (-69418765 + 6670112*Pi^2) + MW2^3*MZ2^10*(-84802575 + 
             10600328*Pi^2)) + MT2^5*(39739392*MW2^12 + 2*MW2^4*MZ2^8*
            (214819693 - 26942288*Pi^2) - 8134*MZ2^12*(-33 + 4*Pi^2) + 
           3072*MW2^11*MZ2*(-51787 + 224*Pi^2) + 7680*MW2^9*MZ2^3*
            (103769 + 2800*Pi^2) - 256*MW2^10*MZ2^2*(452281 + 20896*Pi^2) + 
           3*MW2*MZ2^11*(-1600841 + 191232*Pi^2) - 8*MW2^2*MZ2^10*
            (-4533244 + 541595*Pi^2) - 32*MW2^8*MZ2^4*(26902205 + 
             1802144*Pi^2) - 32*MW2^6*MZ2^6*(-21793809 + 3938936*Pi^2) + 
           16*MW2^7*MZ2^5*(1943051 + 6531776*Pi^2) + 10*MW2^5*MZ2^7*
            (-74651575 + 10098272*Pi^2) + MW2^3*MZ2^9*(-156818853 + 
             19056848*Pi^2)) - 3*MT2^4*MW2*(20500480*MW2^12 + 
           MW2^4*MZ2^8*(403958701 - 47199008*Pi^2) + 10*MW2^6*MZ2^6*
            (94287755 - 10769024*Pi^2) + MW2^2*MZ2^10*(32447247 - 
             3954280*Pi^2) - 392*MZ2^12*(-660 + 83*Pi^2) + 
           1024*MW2^11*MZ2*(-86231 + 560*Pi^2) - 512*MW2^10*MZ2^2*
            (149179 + 8744*Pi^2) + 1024*MW2^9*MZ2^3*(377879 + 17642*Pi^2) + 
           MW2*MZ2^11*(-4393521 + 541160*Pi^2) - 16*MW2^8*MZ2^4*
            (10984931 + 3039392*Pi^2) + 8*MW2^7*MZ2^5*(-66661789 + 
             11074592*Pi^2) + MW2^3*MZ2^9*(-141208775 + 16994968*Pi^2) + 
           4*MW2^5*MZ2^7*(-194292137 + 21802888*Pi^2)) + 
         MT2^3*MW2*(56770560*MW2^13 + 4*MW2^7*MZ2^6*(1015002847 - 
             97474816*Pi^2) + MW2^3*MZ2^10*(40430923 - 5007792*Pi^2) + 
           4*MW2^2*MZ2^11*(1361087 - 163550*Pi^2) - 8134*MZ2^13*
            (-33 + 4*Pi^2) + 14336*MW2^12*MZ2*(-17063 + 160*Pi^2) - 
           256*MW2^11*MZ2^2*(1256807 + 69056*Pi^2) + MW2*MZ2^12*
            (-2626041 + 313408*Pi^2) - 576*MW2^9*MZ2^4*(-831077 + 
             324256*Pi^2) + 128*MW2^10*MZ2^3*(7727039 + 550016*Pi^2) + 
           2*MW2^4*MZ2^9*(-165682489 + 20418784*Pi^2) + 16*MW2^8*MZ2^5*
            (-199105917 + 20804480*Pi^2) - 4*MW2^5*MZ2^8*(-305686701 + 
             35724496*Pi^2) + 4*MW2^6*MZ2^7*(-701180607 + 74055776*Pi^2)) + 
         MT2^2*MW2^2*(-31223808*MW2^13 + MW2^3*MZ2^10*(95424475 - 
             11817696*Pi^2) + 16*MW2*MZ2^12*(423456 - 51377*Pi^2) + 
           16268*MZ2^13*(-33 + 4*Pi^2) - 49152*MW2^12*MZ2*(-2554 + 35*Pi^2) + 
           512*MW2^11*MZ2^2*(517733 + 25112*Pi^2) + 195*MW2^5*MZ2^8*
            (-1152987 + 184768*Pi^2) - 128*MW2^10*MZ2^3*(3482393 + 
             387536*Pi^2) + 2*MW2^2*MZ2^11*(-17664083 + 2196340*Pi^2) + 
           2*MW2^4*MZ2^9*(-51545399 + 4992636*Pi^2) + 16*MW2^9*MZ2^4*
            (-57913343 + 7934560*Pi^2) - 24*MW2^8*MZ2^5*(-107898775 + 
             8905056*Pi^2) - 2*MW2^6*MZ2^7*(-609740369 + 69016368*Pi^2) + 
           2*MW2^7*MZ2^6*(-1252516925 + 112717824*Pi^2)))))/
    (72*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MH2*MW2*MZ2*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(2*MH2^3*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
          6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6) - 
        24*MW2^2*MZ2*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
          6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6) + 
        MH2*MW2*(2816*MW2^7 + 58752*MW2^6*MZ2 - 172464*MW2^5*MZ2^2 + 
          292040*MW2^4*MZ2^3 - 180966*MW2^3*MZ2^4 - 47874*MW2^2*MZ2^5 + 
          81677*MW2*MZ2^6 - 21021*MZ2^7) - MH2^2*(5632*MW2^7 + 
          41472*MW2^6*MZ2 - 81120*MW2^5*MZ2^2 + 60064*MW2^4*MZ2^3 + 
          11244*MW2^3*MZ2^4 - 61098*MW2^2*MZ2^5 + 39586*MW2*MZ2^6 - 
          8085*MZ2^7)))*SW2*B0i[bb0, 0, 0, MH2])/
    (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (CHD*(-9*MT2^9*MZ2*(-2*MW2 + MZ2)^2*(-11712*MW2^6 + 
        26656*MW2^5*MZ2 - 23336*MW2^4*MZ2^2 + 5512*MW2^3*MZ2^3 + 
        4250*MW2^2*MZ2^4 - 3124*MW2*MZ2^5 + 539*MZ2^6) - 
      MT2^8*(180224*MW2^10 + 2172672*MW2^9*MZ2 - 9616384*MW2^8*MZ2^2 + 
        16664480*MW2^7*MZ2^3 - 14956128*MW2^6*MZ2^4 + 6488168*MW2^5*MZ2^5 + 
        29846*MW2^4*MZ2^6 - 1449954*MW2^3*MZ2^7 + 663071*MW2^2*MZ2^8 - 
        115236*MW2*MZ2^9 + 4851*MZ2^10) + MT2^7*MW2*(754688*MW2^10 + 
        4389120*MW2^9*MZ2 - 28217728*MW2^8*MZ2^2 + 61176224*MW2^7*MZ2^3 - 
        68641824*MW2^6*MZ2^4 + 41486168*MW2^5*MZ2^5 - 9561526*MW2^4*MZ2^6 - 
        3633144*MW2^3*MZ2^7 + 3046049*MW2^2*MZ2^8 - 730905*MW2*MZ2^9 + 
        53163*MZ2^10) - MT2^3*MW2^4*(3818496*MW2^11 + 14042368*MW2^10*MZ2 - 
        20789376*MW2^9*MZ2^2 - 51822944*MW2^8*MZ2^3 + 142451968*MW2^7*MZ2^4 - 
        122762376*MW2^6*MZ2^5 + 26542162*MW2^5*MZ2^6 + 23249824*MW2^4*MZ2^7 - 
        13728243*MW2^3*MZ2^8 + 154957*MW2^2*MZ2^9 + 1325850*MW2*MZ2^10 - 
        230076*MZ2^11) + MT2^4*MW2^3*(3829760*MW2^11 + 12140288*MW2^10*MZ2 - 
        5276928*MW2^9*MZ2^2 - 102235872*MW2^8*MZ2^3 + 225782016*MW2^7*MZ2^4 - 
        204549112*MW2^6*MZ2^5 + 75285246*MW2^5*MZ2^6 + 8106390*MW2^4*MZ2^7 - 
        13803697*MW2^3*MZ2^8 + 2039230*MW2^2*MZ2^9 + 703021*MW2*MZ2^10 - 
        161392*MZ2^11) + 2*MT2^2*MW2^5*(889856*MW2^11 + 4019840*MW2^10*MZ2 - 
        6077888*MW2^9*MZ2^2 - 10434032*MW2^8*MZ2^3 + 29477272*MW2^7*MZ2^4 - 
        21028148*MW2^6*MZ2^5 - 2329385*MW2^5*MZ2^6 + 10141549*MW2^4*MZ2^7 - 
        4036376*MW2^3*MZ2^8 - 250573*MW2^2*MZ2^9 + 433736*MW2*MZ2^10 - 
        62271*MZ2^11) - 2*MT2*MW2^6*(163328*MW2^11 + 1000192*MW2^10*MZ2 - 
        1273280*MW2^9*MZ2^2 - 2878592*MW2^8*MZ2^3 + 7058424*MW2^7*MZ2^4 - 
        3799852*MW2^6*MZ2^5 - 2451575*MW2^5*MZ2^6 + 3536427*MW2^4*MZ2^7 - 
        1164289*MW2^3*MZ2^8 - 80800*MW2^2*MZ2^9 + 95471*MW2*MZ2^10 - 
        8624*MZ2^11) - MT2^6*MW2*(743424*MW2^11 + 3323136*MW2^10*MZ2 - 
        42476672*MW2^9*MZ2^2 + 121388448*MW2^8*MZ2^3 - 
        166640624*MW2^7*MZ2^4 + 123587512*MW2^6*MZ2^5 - 
        43054458*MW2^5*MZ2^6 - 2048270*MW2^4*MZ2^7 + 6984112*MW2^3*MZ2^8 - 
        2031168*MW2^2*MZ2^9 + 154099*MW2*MZ2^10 + 4851*MZ2^11) + 
      MT2^5*MW2^2*(-1295360*MW2^11 - 3542272*MW2^10*MZ2 - 
        28266240*MW2^9*MZ2^2 + 141262368*MW2^8*MZ2^3 - 
        241614992*MW2^7*MZ2^4 + 205462632*MW2^6*MZ2^5 - 
        81816774*MW2^5*MZ2^6 + 1150372*MW2^4*MZ2^7 + 10724202*MW2^3*MZ2^8 - 
        2926531*MW2^2*MZ2^9 + 16028*MW2*MZ2^10 + 48312*MZ2^11) + 
      32*MW2^8*MZ2^3*(2816*MW2^7 + 1536*MW2^6*MZ2 - 15792*MW2^5*MZ2^2 + 
        5224*MW2^4*MZ2^3 + 12490*MW2^3*MZ2^4 - 7704*MW2^2*MZ2^5 + 
        81*MW2*MZ2^6 + 539*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (6*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   ((36*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(MH2^2*(-6*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(11712*MW2^7 - 
            38368*MW2^6*MZ2 + 49992*MW2^5*MZ2^2 - 28848*MW2^4*MZ2^3 + 
            1262*MW2^3*MZ2^4 + 7374*MW2^2*MZ2^5 - 3663*MW2*MZ2^6 + 
            539*MZ2^7) + MT2^7*(675840*MW2^11 - 16384*MW2^10*MZ2 - 
            7134592*MW2^9*MZ2^2 + 17621760*MW2^8*MZ2^3 - 18587664*MW2^7*
             MZ2^4 + 7550672*MW2^6*MZ2^5 + 2687688*MW2^5*MZ2^6 - 
            4471869*MW2^4*MZ2^7 + 2098253*MW2^3*MZ2^8 - 467025*MW2^2*MZ2^9 + 
            50200*MW2*MZ2^10 - 3234*MZ2^11) + MT2^6*MW2*(-4392960*MW2^11 + 
            6865920*MW2^10*MZ2 + 17645696*MW2^9*MZ2^2 - 62429184*MW2^8*
             MZ2^3 + 69710160*MW2^7*MZ2^4 - 21330048*MW2^6*MZ2^5 - 
            24364008*MW2^5*MZ2^6 + 28607763*MW2^4*MZ2^7 - 12861702*MW2^3*
             MZ2^8 + 2763042*MW2^2*MZ2^9 - 242133*MW2*MZ2^10 + 5584*MZ2^11) - 
          MW2^7*(337920*MW2^11 - 1033728*MW2^10*MZ2 + 147072*MW2^9*MZ2^2 + 
            2171456*MW2^8*MZ2^3 - 1173904*MW2^7*MZ2^4 - 2400192*MW2^6*MZ2^5 + 
            2413688*MW2^5*MZ2^6 + 436871*MW2^4*MZ2^7 - 1549440*MW2^3*MZ2^8 + 
            818792*MW2^2*MZ2^9 - 171691*MW2*MZ2^10 + 10446*MZ2^11) + 
          MT2*MW2^5*(2703360*MW2^12 - 7229440*MW2^11*MZ2 + 
            998016*MW2^10*MZ2^2 + 14253952*MW2^9*MZ2^3 - 8051600*MW2^8*
             MZ2^4 - 17976336*MW2^7*MZ2^5 + 23011912*MW2^6*MZ2^6 - 
            4541795*MW2^5*MZ2^7 - 7235835*MW2^4*MZ2^8 + 5509402*MW2^3*MZ2^9 - 
            1595869*MW2^2*MZ2^10 + 201129*MW2*MZ2^11 - 10446*MZ2^12) + 
          MT2^5*MW2*(12165120*MW2^12 - 24772608*MW2^11*MZ2 - 
            23597696*MW2^10*MZ2^2 + 124853632*MW2^9*MZ2^3 - 
            140873712*MW2^8*MZ2^4 + 22992912*MW2^7*MZ2^5 + 
            84111112*MW2^6*MZ2^6 - 84025497*MW2^5*MZ2^7 + 35882643*MW2^4*
             MZ2^8 - 7106153*MW2^3*MZ2^9 + 396864*MW2^2*MZ2^10 + 
            38582*MW2*MZ2^11 - 3234*MZ2^12) + MT2^4*MW2^2*(-18585600*MW2^12 + 
            41630720*MW2^11*MZ2 + 17679232*MW2^10*MZ2^2 - 150572416*MW2^9*
             MZ2^3 + 161476592*MW2^8*MZ2^4 + 10892416*MW2^7*MZ2^5 - 
            148794040*MW2^6*MZ2^6 + 125536631*MW2^5*MZ2^7 - 
            45560432*MW2^4*MZ2^8 + 5681465*MW2^3*MZ2^9 + 678828*MW2^2*
             MZ2^10 - 170373*MW2*MZ2^11 + 1272*MZ2^12) + 
          MT2^3*MW2^3*(16896000*MW2^12 - 39800832*MW2^11*MZ2 - 
            5982848*MW2^10*MZ2^2 + 111192064*MW2^9*MZ2^3 - 
            104663408*MW2^8*MZ2^4 - 49704656*MW2^7*MZ2^5 + 
            146030408*MW2^6*MZ2^6 - 96733319*MW2^5*MZ2^7 + 
            20595883*MW2^4*MZ2^8 + 4839548*MW2^3*MZ2^9 - 2884673*MW2^2*
             MZ2^10 + 325377*MW2*MZ2^11 + 7096*MZ2^12) + 
          MT2^2*MW2^4*(-9123840*MW2^12 + 22569984*MW2^11*MZ2 - 
            662656*MW2^10*MZ2^2 - 50726400*MW2^9*MZ2^3 + 38224816*MW2^8*
             MZ2^4 + 45538112*MW2^7*MZ2^5 - 79979560*MW2^6*MZ2^6 + 
            35916601*MW2^5*MZ2^7 + 5470826*MW2^4*MZ2^8 - 10356697*MW2^3*
             MZ2^9 + 3438826*MW2^2*MZ2^10 - 402393*MW2*MZ2^11 + 
            8546*MZ2^12)) + MW2^2*(-6*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (11712*MW2^7 - 38368*MW2^6*MZ2 + 49992*MW2^5*MZ2^2 - 
            28848*MW2^4*MZ2^3 + 1262*MW2^3*MZ2^4 + 7374*MW2^2*MZ2^5 - 
            3663*MW2*MZ2^6 + 539*MZ2^7) + MT2^7*(675840*MW2^11 - 
            16384*MW2^10*MZ2 - 7083904*MW2^9*MZ2^2 + 17476032*MW2^8*MZ2^3 - 
            18578736*MW2^7*MZ2^4 + 7971584*MW2^6*MZ2^5 + 2062764*MW2^5*
             MZ2^6 - 4095228*MW2^4*MZ2^7 + 2015858*MW2^3*MZ2^8 - 
            475998*MW2^2*MZ2^9 + 55051*MW2*MZ2^10 - 3234*MZ2^11) + 
          MT2^6*MW2*(-4392960*MW2^11 + 6865920*MW2^10*MZ2 + 
            17290880*MW2^9*MZ2^2 - 61358400*MW2^8*MZ2^3 + 69501936*MW2^7*
             MZ2^4 - 24267504*MW2^6*MZ2^5 - 19568628*MW2^5*MZ2^6 + 
            25346352*MW2^4*MZ2^7 - 11908296*MW2^3*MZ2^8 + 2743458*MW2^2*
             MZ2^9 - 285063*MW2*MZ2^10 + 10435*MZ2^11) - 
          MW2^7*(337920*MW2^11 - 1033728*MW2^10*MZ2 + 197760*MW2^9*MZ2^2 + 
            2076416*MW2^8*MZ2^3 - 1310704*MW2^7*MZ2^4 - 1970352*MW2^6*MZ2^5 + 
            2209676*MW2^5*MZ2^6 + 188588*MW2^4*MZ2^7 - 1255194*MW2^3*MZ2^8 + 
            727424*MW2^2*MZ2^9 - 175813*MW2*MZ2^10 + 15297*MZ2^11) + 
          MT2*MW2^5*(2703360*MW2^12 - 7229440*MW2^11*MZ2 + 
            1352832*MW2^10*MZ2^2 + 13436608*MW2^9*MZ2^3 - 8622704*MW2^8*
             MZ2^4 - 14848512*MW2^7*MZ2^5 + 20312164*MW2^6*MZ2^6 - 
            4825916*MW2^5*MZ2^7 - 5681112*MW2^4*MZ2^8 + 4740370*MW2^3*MZ2^9 - 
            1515409*MW2^2*MZ2^10 + 229506*MW2*MZ2^11 - 15297*MZ2^12) + 
          MT2^3*MW2^3*(16896000*MW2^12 - 39800832*MW2^11*MZ2 - 
            4208768*MW2^10*MZ2^2 + 106091584*MW2^9*MZ2^3 - 
            104502992*MW2^8*MZ2^4 - 34535552*MW2^7*MZ2^5 + 
            124131284*MW2^6*MZ2^6 - 84813620*MW2^5*MZ2^7 + 
            19586830*MW2^4*MZ2^8 + 3395570*MW2^3*MZ2^9 - 2467703*MW2^2*
             MZ2^10 + 352296*MW2*MZ2^11 - 7457*MZ2^12) + 
          MT2^5*MW2*(12165120*MW2^12 - 24772608*MW2^11*MZ2 - 
            22533248*MW2^10*MZ2^2 + 121590592*MW2^9*MZ2^3 - 
            140103312*MW2^8*MZ2^4 + 31796352*MW2^7*MZ2^5 + 
            69304060*MW2^6*MZ2^6 - 73616340*MW2^5*MZ2^7 + 32645784*MW2^4*
             MZ2^8 - 6965006*MW2^3*MZ2^9 + 534627*MW2^2*MZ2^10 + 
            19178*MW2*MZ2^11 - 3234*MZ2^12) + MT2^4*MW2^2*(-18585600*MW2^12 + 
            41630720*MW2^11*MZ2 + 15905152*MW2^10*MZ2^2 - 145218496*MW2^9*
             MZ2^3 + 160486160*MW2^8*MZ2^4 - 3940592*MW2^7*MZ2^5 - 
            124808212*MW2^6*MZ2^6 + 109650488*MW2^5*MZ2^7 - 
            41418326*MW2^4*MZ2^8 + 5960186*MW2^3*MZ2^9 + 381783*MW2^2*
             MZ2^10 - 155091*MW2*MZ2^11 + 6123*MZ2^12) + 
          MT2^2*MW2^4*(-9123840*MW2^12 + 22569984*MW2^11*MZ2 - 
            1727104*MW2^10*MZ2^2 - 47919552*MW2^9*MZ2^3 + 38918032*MW2^8*
             MZ2^4 + 36217136*MW2^7*MZ2^5 - 68933932*MW2^6*MZ2^6 + 
            32394496*MW2^5*MZ2^7 + 3443144*MW2^4*MZ2^8 - 8626366*MW2^3*
             MZ2^9 + 3134635*MW2^2*MZ2^10 - 453567*MW2*MZ2^11 + 
            23099*MZ2^12)) + MH2*MW2*(12*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (11712*MW2^7 - 38368*MW2^6*MZ2 + 49992*MW2^5*MZ2^2 - 
            28848*MW2^4*MZ2^3 + 1262*MW2^3*MZ2^4 + 7374*MW2^2*MZ2^5 - 
            3663*MW2*MZ2^6 + 539*MZ2^7) + MT2^6*MW2*(8785920*MW2^11 - 
            13731840*MW2^10*MZ2 - 34759168*MW2^9*MZ2^2 + 123177600*MW2^8*
             MZ2^3 - 138490512*MW2^7*MZ2^4 + 45461544*MW2^6*MZ2^5 + 
            43422066*MW2^5*MZ2^6 - 53371284*MW2^4*MZ2^7 + 24485355*MW2^3*
             MZ2^8 - 5442267*MW2^2*MZ2^9 + 522345*MW2*MZ2^10 - 
            16019*MZ2^11) + MT2^7*(-1351680*MW2^11 + 32768*MW2^10*MZ2 + 
            14193152*MW2^9*MZ2^2 - 35014272*MW2^8*MZ2^3 + 37075248*MW2^7*
             MZ2^4 - 15515848*MW2^6*MZ2^5 - 4676598*MW2^5*MZ2^6 + 
            8494386*MW2^4*MZ2^7 - 4083835*MW2^3*MZ2^8 + 938172*MW2^2*MZ2^9 - 
            105251*MW2*MZ2^10 + 6468*MZ2^11) + MW2^7*(675840*MW2^11 - 
            2067456*MW2^10*MZ2 + 370176*MW2^9*MZ2^2 + 4189696*MW2^8*MZ2^3 - 
            2476976*MW2^7*MZ2^4 - 4285800*MW2^6*MZ2^5 + 4543102*MW2^5*MZ2^6 + 
            624316*MW2^4*MZ2^7 - 2762199*MW2^3*MZ2^8 + 1520791*MW2^2*MZ2^9 - 
            342653*MW2*MZ2^10 + 25743*MZ2^11) + MT2^2*MW2^4*
           (18247680*MW2^12 - 45139968*MW2^11*MZ2 + 2921984*MW2^10*MZ2^2 + 
            97018752*MW2^9*MZ2^3 - 75722288*MW2^8*MZ2^4 - 81183496*MW2^7*
             MZ2^5 + 147057062*MW2^6*MZ2^6 - 67134212*MW2^5*MZ2^7 - 
            8964649*MW2^4*MZ2^8 + 18715421*MW2^3*MZ2^9 - 6458378*MW2^2*
             MZ2^10 + 841407*MW2*MZ2^11 - 31645*MZ2^12) + 
          MT2^4*MW2^2*(37171200*MW2^12 - 83261440*MW2^11*MZ2 - 
            32697344*MW2^10*MZ2^2 + 292740992*MW2^9*MZ2^3 - 
            318380176*MW2^8*MZ2^4 - 7548344*MW2^7*MZ2^5 + 270958250*MW2^6*
             MZ2^6 - 232266556*MW2^5*MZ2^7 + 85629397*MW2^4*MZ2^8 - 
            11393197*MW2^3*MZ2^9 - 1054590*MW2^2*MZ2^10 + 320613*MW2*MZ2^11 - 
            7395*MZ2^12) + MT2^3*MW2^3*(-33792000*MW2^12 + 
            79601664*MW2^11*MZ2 + 9304576*MW2^10*MZ2^2 - 214360448*MW2^9*
             MZ2^3 + 206052112*MW2^8*MZ2^4 + 84213928*MW2^7*MZ2^5 - 
            267303346*MW2^6*MZ2^6 + 178982830*MW2^5*MZ2^7 - 
            39344615*MW2^4*MZ2^8 - 8186770*MW2^3*MZ2^9 + 5261548*MW2^2*
             MZ2^10 - 663120*MW2*MZ2^11 + 361*MZ2^12) + 
          MT2^5*MW2*(-24330240*MW2^12 + 49545216*MW2^11*MZ2 + 
            45598720*MW2^10*MZ2^2 - 244588928*MW2^9*MZ2^3 + 
            278728752*MW2^8*MZ2^4 - 54290088*MW2^7*MZ2^5 - 
            151889870*MW2^6*MZ2^6 + 155819490*MW2^5*MZ2^7 - 
            67601787*MW2^4*MZ2^8 + 13848184*MW2^3*MZ2^9 - 
            912087*MW2^2*MZ2^10 - 57760*MW2*MZ2^11 + 6468*MZ2^12) + 
          MT2*MW2^5*(-5406720*MW2^12 + 14458880*MW2^11*MZ2 - 
            2528256*MW2^10*MZ2^2 - 27207296*MW2^9*MZ2^3 + 16395664*MW2^8*
             MZ2^4 + 32421576*MW2^7*MZ2^5 - 42690314*MW2^6*MZ2^6 + 
            9147742*MW2^5*MZ2^7 + 12764181*MW2^4*MZ2^8 - 10089914*MW2^3*
             MZ2^9 + 3061598*MW2^2*MZ2^10 - 425784*MW2*MZ2^11 + 
            25743*MZ2^12))))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)^2*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) - 
   (MW2*(-4*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 
        539*MZ2^4) + CHD*(270336*MW2^11 - 499712*MW2^10*MZ2 + 
        415744*MW2^9*MZ2^2 + 256*MW2^8*(11*MH2 - 3596*MZ2)*MZ2^2 - 
        128*MW2^7*(113*MH2 - 14225*MZ2)*MZ2^3 + 
        16*MW2^6*(2417*MH2 - 117570*MZ2)*MZ2^4 + MW2*(5978*MH2 - 141651*MZ2)*
         MZ2^9 - 539*(2*MH2 - 31*MZ2)*MZ2^10 + 10*MW2^4*MZ2^6*
         (4553*MH2 + 8302*MZ2) + 7*MW2^2*MZ2^8*(-1288*MH2 + 63895*MZ2) + 
        8*MW2^5*MZ2^5*(-7379*MH2 + 123698*MZ2) - 2*MW2^3*MZ2^7*
         (4703*MH2 + 302022*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*(2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (2*CHbox*(-2*MW2 + MZ2)^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4) + 
      CHD*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
        6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6))*SW2*
     B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (CHD*CW2*(324*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-64*MW2^5 + 416*MW2^4*MZ2 - 
        808*MW2^3*MZ2^2 + 724*MW2^2*MZ2^3 - 323*MW2*MZ2^4 + 55*MZ2^5) + 
      2*MT2^2*MW2*(687104*MW2^9 - 859136*MW2^8*MZ2 - 1385728*MW2^7*MZ2^2 + 
        4358784*MW2^6*MZ2^3 - 4642016*MW2^5*MZ2^4 + 2523752*MW2^4*MZ2^5 - 
        615654*MW2^3*MZ2^6 - 28259*MW2^2*MZ2^7 + 44603*MW2*MZ2^8 - 
        6905*MZ2^9) + 2*MT2^3*(-90112*MW2^9 + 9216*MW2^8*MZ2 + 
        429440*MW2^7*MZ2^2 - 609088*MW2^6*MZ2^3 + 106632*MW2^5*MZ2^4 + 
        428852*MW2^4*MZ2^5 - 446995*MW2^3*MZ2^6 + 201924*MW2^2*MZ2^7 - 
        45259*MW2*MZ2^8 + 4455*MZ2^9) + MW2^2*(1013760*MW2^10 - 
        747520*MW2^9*MZ2 - 1355008*MW2^8*MZ2^2 + 1876352*MW2^7*MZ2^3 + 
        170752*MW2^6*MZ2^4 - 1431472*MW2^5*MZ2^5 + 709760*MW2^4*MZ2^6 + 
        284818*MW2^3*MZ2^7 - 403552*MW2^2*MZ2^8 + 138107*MW2*MZ2^9 - 
        15427*MZ2^10) + 2*MT2*MW2*(-1103872*MW2^10 + 1681920*MW2^9*MZ2 + 
        263552*MW2^8*MZ2^2 - 2151040*MW2^7*MZ2^3 + 910152*MW2^6*MZ2^4 + 
        1314668*MW2^5*MZ2^5 - 1724023*MW2^4*MZ2^6 + 805563*MW2^3*MZ2^7 - 
        132739*MW2^2*MZ2^8 - 10791*MW2*MZ2^9 + 4455*MZ2^10))*
     B0i[bb0, MZ2, MT2, MT2])/(6*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*(6*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-14016*MW2^6 + 41632*MW2^5*MZ2 - 
        52424*MW2^4*MZ2^2 + 31576*MW2^3*MZ2^3 - 7378*MW2^2*MZ2^4 - 
        1144*MW2*MZ2^5 + 539*MZ2^6) + 9*MT2^3*MZ2*(-2*MW2 + MZ2)^2*
       (9344*MW2^7 - 48768*MW2^6*MZ2 + 96976*MW2^5*MZ2^2 - 
        95448*MW2^4*MZ2^3 + 46420*MW2^3*MZ2^4 - 7246*MW2^2*MZ2^5 - 
        2222*MW2*MZ2^6 + 539*MZ2^7) + 2*MW2^4*(33792*MW2^9 + 
        74496*MW2^8*MZ2 - 197952*MW2^7*MZ2^2 - 81664*MW2^6*MZ2^3 + 
        290808*MW2^5*MZ2^4 - 6168*MW2^4*MZ2^5 - 232078*MW2^3*MZ2^6 + 
        145284*MW2^2*MZ2^7 - 25065*MW2*MZ2^8 - 1453*MZ2^9) + 
      MT2*MW2^2*(-135168*MW2^10 + 109056*MW2^9*MZ2 + 68352*MW2^8*MZ2^2 + 
        1324480*MW2^7*MZ2^3 - 2937920*MW2^6*MZ2^4 + 1867344*MW2^5*MZ2^5 + 
        340360*MW2^4*MZ2^6 - 945536*MW2^3*MZ2^7 + 415158*MW2^2*MZ2^8 - 
        57452*MW2*MZ2^9 - 1289*MZ2^10) + 
      MT2^2*(67584*MW2^11 - 190464*MW2^10*MZ2 + 560256*MW2^9*MZ2^2 - 
        2295488*MW2^8*MZ2^3 + 4264368*MW2^7*MZ2^4 - 4231344*MW2^6*MZ2^5 + 
        2529316*MW2^5*MZ2^6 - 928308*MW2^4*MZ2^7 + 159102*MW2^3*MZ2^8 + 
        25054*MW2^2*MZ2^9 - 16368*MW2*MZ2^10 + 1617*MZ2^11))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (18*CHD*MW2^4*(2112*MW2^6 + 672*MW2^5*MZ2 - 688*MW2^4*MZ2^2 + 
      124*MW2^3*MZ2^3 + 321*MW2^2*MZ2^4 - 686*MW2*MZ2^5 + 980*MZ2^6)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*CHD*(MT2^3*MZ2*(14016*MW2^6 - 41632*MW2^5*MZ2 + 52424*MW2^4*MZ2^2 - 
        31576*MW2^3*MZ2^3 + 7378*MW2^2*MZ2^4 + 1144*MW2*MZ2^5 - 539*MZ2^6) + 
      MT2^2*MZ2^2*(24512*MW2^6 - 72224*MW2^5*MZ2 + 85384*MW2^4*MZ2^2 - 
        46464*MW2^3*MZ2^3 + 8324*MW2^2*MZ2^4 + 2222*MW2*MZ2^5 - 539*MZ2^6) + 
      4*MW2^3*(10560*MW2^7 + 1952*MW2^6*MZ2 - 15464*MW2^5*MZ2^2 + 
        1936*MW2^4*MZ2^3 + 21648*MW2^3*MZ2^4 - 16846*MW2^2*MZ2^5 + 
        3641*MW2*MZ2^6 + 1078*MZ2^7) + MT2*MW2*(-42240*MW2^8 + 
        20416*MW2^7*MZ2 + 44480*MW2^6*MZ2^2 - 19752*MW2^5*MZ2^3 - 
        85736*MW2^4*MZ2^4 + 98894*MW2^3*MZ2^5 - 38070*MW2^2*MZ2^6 - 
        803*MW2*MZ2^7 + 2156*MZ2^8))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(16896*MW2^8 + 11008*MW2^7*MZ2 - 2816*MW2^6*MZ2^2 + 
      192*MW2^5*MZ2^3 - 1904*MW2^4*MZ2^4 - 1952*MW2^3*MZ2^5 + 
      2883*MW2^2*MZ2^6 + 5332*MW2*MZ2^7 - 479*MZ2^8)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(54*MT2^3*MZ2*(-64*MW2^5 + 416*MW2^4*MZ2 - 808*MW2^3*MZ2^2 + 
        724*MW2^2*MZ2^3 - 323*MW2*MZ2^4 + 55*MZ2^5) - 
      3*MT2^2*MZ2*(7040*MW2^6 - 6944*MW2^5*MZ2 - 10688*MW2^4*MZ2^2 + 
        23772*MW2^3*MZ2^3 - 16240*MW2^2*MZ2^4 + 4253*MW2*MZ2^5 + 22*MZ2^6) + 
      2*MT2*MW2*(21120*MW2^7 - 11968*MW2^6*MZ2 - 14928*MW2^5*MZ2^2 + 
        16080*MW2^4*MZ2^3 + 2972*MW2^3*MZ2^4 - 363*MW2^2*MZ2^5 - 
        5619*MW2*MZ2^6 + 3641*MZ2^7) + MW2*(-42240*MW2^8 + 6272*MW2^7*MZ2 + 
        47456*MW2^6*MZ2^2 - 22656*MW2^5*MZ2^3 - 34456*MW2^4*MZ2^4 + 
        13220*MW2^3*MZ2^5 + 14253*MW2^2*MZ2^6 - 11416*MW2*MZ2^7 + 407*MZ2^8))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[3] + 
 (24*CHWB*CW*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 (-1/72*(CHWB*MW2*(-9*MH2^3*(MT2 - MW2)^2*MZ2^3*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*
        (16896*MW2^8 - 539*MZ2^8*(-8 + 3*SW2) + 128*MW2^7*MZ2*(5 + 132*SW2) - 
         16*MW2^5*MZ2^3*(-7861 + 186*SW2) + 8*MW2*MZ2^7*(-3903 + 535*SW2) - 
         32*MW2^6*MZ2^2*(2933 + 860*SW2) + 2*MW2^2*MZ2^6*(40921 + 6171*SW2) + 
         4*MW2^4*MZ2^4*(-5161 + 13180*SW2) - 2*MW2^3*MZ2^5*
          (41871 + 26050*SW2)) + 4*MW2^2*(-6*MT2^7*MZ2*SW2*
          (2162688*MW2^10 + 32*MW2^6*MZ2^4*(1984617 - 1199092*SW2) + 
           2048*MW2^9*MZ2*(-8749 + 1056*SW2) + 11*MZ2^10*(-3332 + 8329*SW2) - 
           512*MW2^8*MZ2^2*(-99871 + 33588*SW2) - 4*MW2*MZ2^9*
            (-93301 + 262592*SW2) + 128*MW2^7*MZ2^3*(-585643 + 301740*SW2) + 
           16*MW2^5*MZ2^5*(-1883425 + 823274*SW2) - 6*MW2^3*MZ2^7*
            (-380901 + 1777898*SW2) + 4*MW2^4*MZ2^6*(1286737 + 2036732*SW2) + 
           2*MW2^2*MZ2^8*(-779117 + 2413853*SW2)) + 
         MT2^6*(-185991168*MW2^12 - 4096*MW2^11*MZ2*(-408239 + 44220*SW2) + 
           2*MW2^3*MZ2^9*(161230138 + (10691765 - 5564000*Pi^2)*SW2) + 
           MW2*MZ2^11*(13873164 + (1169263 - 496496*Pi^2)*SW2) + 
           4096*MW2^10*MZ2^2*(-1473932 + (373799 + 704*Pi^2)*SW2) - 
           1024*MW2^9*MZ2^3*(-11894045 + (4515701 + 16096*Pi^2)*SW2) + 
           3*MZ2^12*(-398860 + (-13079 + 18640*Pi^2)*SW2) + 
           64*MW2^8*MZ2^4*(-244373205 + 8*(14297445 + 87008*Pi^2)*SW2) - 
           32*MW2^7*MZ2^5*(-425235293 + 18*(11999249 + 129088*Pi^2)*SW2) + 
           2*MW2^2*MZ2^10*(-38739991 + 4*(-1503219 + 335000*Pi^2)*SW2) + 
           2*MW2^4*MZ2^8*(-592002931 + 48*(2174863 + 338520*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-1035035885 + 4*(125849363 + 2600320*Pi^2)*SW2) - 
           8*MW2^5*MZ2^7*(-451319928 + (172637523 + 7926784*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(108134400*MW2^12 + 4096*MW2^11*MZ2*
            (-225611 + 25212*SW2) - 2048*MW2^10*MZ2^2*(-1644667 + 
             4*(94051 + 352*Pi^2)*SW2) - 3*MZ2^12*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 512*MW2^9*MZ2^3*
            (-13834915 + (4508902 + 32192*Pi^2)*SW2) - 64*MW2^8*MZ2^4*
            (-151783647 + 8*(7638651 + 87008*Pi^2)*SW2) - 
           2*MW2^4*MZ2^8*(-661233025 + 144*(3178243 + 112840*Pi^2)*SW2) - 
           2*MW2^2*MZ2^10*(-53061697 + 8*(4093779 + 167500*Pi^2)*SW2) + 
           32*MW2^7*MZ2^5*(-289481825 + 6*(22635893 + 387264*Pi^2)*SW2) + 
           MW2*MZ2^11*(-17884620 + (8839967 + 496496*Pi^2)*SW2) - 
           8*MW2^6*MZ2^6*(-799053263 + 20*(21588331 + 520064*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-212141350 + (147824041 + 5564000*Pi^2)*SW2) + 
           8*MW2^5*MZ2^7*(-412479126 + (256821381 + 7926784*Pi^2)*SW2)) + 
         MT2*MW2^3*(661782528*MW2^14 + 12288*MW2^13*MZ2*(-434561 + 
             51480*SW2) - 3072*MW2^12*MZ2^2*(-5753087 + 16*(90631 + 352*Pi^2)*
              SW2) + 3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           256*MW2^11*MZ2^3*(-124585321 + 12*(3826273 + 29376*Pi^2)*SW2) - 
           2*MW2*MZ2^13*(-11067048 + (5185699 + 332128*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-527850613 + 4*(62291521 + 839680*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-315519409 + 4*(53692531 + 2023628*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(2224015567 + 6*(-110847233 + 2354176*Pi^2)*SW2) - 
           2*MW2^5*MZ2^9*(-2351016081 + 14*(105075927 + 3362144*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-150825542 + (88238301 + 3833968*Pi^2)*SW2) + 
           2*MW2^4*MZ2^10*(-971257723 + 6*(113739853 + 4150160*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-51710865 + 4*(102598731 + 7239040*Pi^2)*SW2) + 
           32*MW2^9*MZ2^5*(-595110479 + (367616330 + 9250048*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-2102659684 + (1030739581 + 19616384*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(627179520*MW2^13 + 12288*MW2^12*MZ2*
            (-454189 + 49060*SW2) - 2048*MW2^11*MZ2^2*(-10166175 + 
             16*(149273 + 440*Pi^2)*SW2) + MZ2^13*(-1489796 + 
             (693715 + 55920*Pi^2)*SW2) + 512*MW2^10*MZ2^3*
            (-87073145 + 2*(14815659 + 83296*Pi^2)*SW2) - 
           2*MW2*MZ2^12*(-12742476 + (6714853 + 388048*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-972941679 + 8*(50717813 + 467232*Pi^2)*SW2) - 
           2*MW2^3*MZ2^10*(-462323927 + 15*(19615977 + 817600*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-193994394 + (115228939 + 5162480*Pi^2)*SW2) + 
           32*MW2^8*MZ2^5*(-1896103755 + 2*(445800711 + 6505024*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-5376928867 + 4*(688041769 + 15325184*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-2872983913 + 3*(531923107 + 16678400*Pi^2)*SW2) - 
           2*MW2^5*MZ2^8*(-4819559637 + 4*(727297113 + 28237984*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1651628033 + (1054644293 + 44068960*Pi^2)*SW2)) + 
         MT2^5*(843448320*MW2^13 + 12288*MW2^12*MZ2*(-615215 + 66264*SW2) - 
           1024*MW2^11*MZ2^2*(-27377963 + 24*(274603 + 704*Pi^2)*SW2) + 
           3*MZ2^13*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           256*MW2^10*MZ2^3*(-231385055 + 4*(20411129 + 99392*Pi^2)*SW2) + 
           MW2*MZ2^12*(25490988 - (10394663 + 832016*Pi^2)*SW2) - 
           4*MW2^3*MZ2^10*(-242160371 + 8*(14848819 + 850250*Pi^2)*SW2) + 
           10*MW2^4*MZ2^9*(-356174483 + 6*(30301133 + 1654432*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-99645409 + (45580107 + 2829488*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-1268185079 + (549446156 + 4433920*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-6612546395 + 12*(279812003 + 5975168*Pi^2)*SW2) + 
           32*MW2^8*MZ2^5*(-2409686925 + 2*(581539599 + 7666816*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-6779999815 + 2*(1756326887 + 57961984*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-2712484470 + (1408302765 + 64600448*Pi^2)*SW2)) + 
         MT2^2*MW2^2*(-1699872768*MW2^14 - 12288*MW2^13*MZ2*
            (-1171067 + 132396*SW2) + 4096*MW2^12*MZ2^2*(-12416939 + 
             3*(993917 + 3520*Pi^2)*SW2) - 6*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) - 1024*MW2^11*MZ2^3*
            (-99040354 + (34315055 + 235808*Pi^2)*SW2) + 
           2*MW2*MZ2^13*(-19074732 + (8990843 + 552416*Pi^2)*SW2) + 
           8*MW2^8*MZ2^6*(-7061971007 + 124*(33771015 + 1018496*Pi^2)*SW2) - 
           32*MW2^9*MZ2^5*(-3302443471 + 10*(165220879 + 3103936*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(220884112 - (130842595 + 5514192*Pi^2)*SW2) - 
           2*MW2^4*MZ2^10*(-917178745 + 4*(153554561 + 5881480*Pi^2)*SW2) + 
           64*MW2^10*MZ2^4*(-1995058423 + (855851128 + 9835776*Pi^2)*SW2) + 
           2*MW2^6*MZ2^8*(41646187 + 8*(145516645 + 12138736*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(-1452760406 + (631542291 + 12452192*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-762231812 + (523191709 + 20168560*Pi^2)*SW2) - 
           8*MW2^7*MZ2^7*(-2102264038 + (1703158985 + 79510528*Pi^2)*SW2)) + 
         MT2^3*MW2*(2357329920*MW2^14 + 4096*MW2^13*MZ2*(-5029609 + 
             551760*SW2) - 1024*MW2^12*MZ2^2*(-73905599 + 
             44*(394313 + 1280*Pi^2)*SW2) + 3*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 2*MW2^2*MZ2^12*(-17183125 + 
             (11107147 + 284304*Pi^2)*SW2) + 256*MW2^11*MZ2^3*
            (-621763203 + 4*(52562759 + 327552*Pi^2)*SW2) + 
           MW2*MZ2^13*(14378964 - (6782945 + 384656*Pi^2)*SW2) + 
           8*MW2^3*MZ2^11*(-22169209 + (12854887 + 520240*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-3390343733 + 4*(351618929 + 3597824*Pi^2)*SW2) - 
           2*MW2^4*MZ2^10*(-837619923 + 5*(119713471 + 4335808*Pi^2)*SW2) + 
           32*MW2^9*MZ2^5*(-6379549179 + (3015040802 + 48740864*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-17178200885 + 4*(2264541931 + 55261440*Pi^2)*
              SW2) + 4*MW2^5*MZ2^9*(-1895100068 + (1399467829 + 56035392*
                Pi^2)*SW2) + 4*MW2^7*MZ2^7*(-17011646575 + 
             2*(5075638765 + 170043904*Pi^2)*SW2) - 4*MW2^6*MZ2^8*
            (-6406116762 + (4360877441 + 173394176*Pi^2)*SW2))) + 
       MH2^2*(-6*MT2^7*MZ2*SW2*(2162688*MW2^10 + 32*MW2^6*MZ2^4*
            (1984617 - 1199092*SW2) + 2048*MW2^9*MZ2*(-8749 + 1056*SW2) + 
           11*MZ2^10*(-3332 + 8329*SW2) - 512*MW2^8*MZ2^2*
            (-99871 + 33588*SW2) - 4*MW2*MZ2^9*(-93301 + 262592*SW2) + 
           128*MW2^7*MZ2^3*(-585643 + 301740*SW2) + 16*MW2^5*MZ2^5*
            (-1883425 + 823274*SW2) - 6*MW2^3*MZ2^7*(-380901 + 1777898*SW2) + 
           4*MW2^4*MZ2^6*(1286737 + 2036732*SW2) + 2*MW2^2*MZ2^8*
            (-779117 + 2413853*SW2)) - MW2^5*(MW2 + MZ2)*(108134400*MW2^12 + 
           4096*MW2^11*MZ2*(-225611 + 25212*SW2) - 512*MW2^10*MZ2^2*
            (-6578965 + 16*(94051 + 352*Pi^2)*SW2) - 
           3*MZ2^12*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           128*MW2^9*MZ2^3*(-55334467 + 4*(4505635 + 32192*Pi^2)*SW2) + 
           4*MW2*MZ2^11*(-4519665 + (2228183 + 124124*Pi^2)*SW2) - 
           32*MW2^8*MZ2^4*(-303428685 + 4*(30517083 + 348032*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-578473051 + 6*(45221227 + 774528*Pi^2)*SW2) - 
           4*MW2^6*MZ2^6*(-1596940873 + 20*(43157429 + 1040128*Pi^2)*SW2) - 
           2*MW2^4*MZ2^8*(-664449445 + 9*(50952479 + 1805440*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(107606090 - (65998677 + 2680000*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-214380235 + 2*(74242847 + 2782000*Pi^2)*SW2) + 
           2*MW2^5*MZ2^7*(-1651322493 + 2*(513917217 + 15853568*Pi^2)*SW2)) + 
         MT2^6*(-185991168*MW2^12 - 4096*MW2^11*MZ2*(-408239 + 44220*SW2) + 
           2*MW2*MZ2^11*(7033602 + (548249 - 248248*Pi^2)*SW2) + 
           512*MW2^10*MZ2^2*(-11791753 + 8*(373799 + 704*Pi^2)*SW2) + 
           3*MZ2^12*(-398860 + (-13079 + 18640*Pi^2)*SW2) - 
           128*MW2^9*MZ2^3*(-95147167 + 4*(9028135 + 32192*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(163469023 - 32*(-313441 + 173875*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-849979987 + 18*(23981645 + 258176*Pi^2)*SW2) + 
           32*MW2^8*MZ2^4*(-488607801 + 4*(57152259 + 348032*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-78962678 + (-11527539 + 2680000*Pi^2)*SW2) + 
           4*MW2^6*MZ2^6*(-2068906117 + 4*(251602561 + 5200640*Pi^2)*SW2) + 
           2*MW2^4*MZ2^8*(-595219351 + 3*(35099581 + 5416320*Pi^2)*SW2) - 
           2*MW2^5*MZ2^7*(-1806685701 + (691099002 + 31707136*Pi^2)*SW2)) + 
         MT2*MW2^3*(661782528*MW2^14 + 12288*MW2^13*MZ2*(-434561 + 
             51480*SW2) - 24576*MW2^12*MZ2^2*(-719173 + 2*(90631 + 352*Pi^2)*
              SW2) - 1024*MW2^10*MZ2^4*(-32966473 + 40*(388741 + 5248*Pi^2)*
              SW2) + MW2*MZ2^13*(22328136 - 107*(97609 + 6208*Pi^2)*SW2) + 
           3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           2048*MW2^11*MZ2^3*(-15570995 + (5734509 + 44064*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(2214338245 + 24*(-27544553 + 588544*Pi^2)*SW2) + 
           32*MW2^9*MZ2^5*(-594075281 + 8*(45901099 + 1156256*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-152890358 + (88954809 + 3833968*Pi^2)*SW2) - 
           32*MW2^8*MZ2^6*(-12927984 + (102915351 + 7239040*Pi^2)*SW2) + 
           2*MW2^4*MZ2^10*(-976742710 + 3*(227944919 + 8300320*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(638800436 - (431921603 + 16189024*Pi^2)*SW2) + 
           2*MW2^6*MZ2^8*(-4187907509 + (2056924658 + 39232768*Pi^2)*SW2) - 
           2*MW2^5*MZ2^9*(-2348638020 + (1470357927 + 47070016*Pi^2)*SW2)) + 
         MT2^5*(843448320*MW2^13 + 12288*MW2^12*MZ2*(-615215 + 66264*SW2) - 
           2048*MW2^11*MZ2^2*(-13689427 + 12*(274603 + 704*Pi^2)*SW2) + 
           512*MW2^10*MZ2^3*(-115685035 + 32*(1275083 + 6212*Pi^2)*SW2) + 
           3*MZ2^13*(-472164 + (170159 + 18640*Pi^2)*SW2) - 
           4*MW2*MZ2^12*(-6421257 + (2616857 + 208004*Pi^2)*SW2) - 
           128*MW2^9*MZ2^4*(-633879433 + 4*(68621221 + 554240*Pi^2)*SW2) - 
           2*MW2^3*MZ2^10*(-491007715 + 4*(59934349 + 3401000*Pi^2)*SW2) + 
           32*MW2^8*MZ2^5*(-2408076519 + 4*(290504763 + 3833408*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-201937754 + (92095017 + 5658976*Pi^2)*SW2) - 
           16*MW2^7*MZ2^6*(-3304034119 + 6*(279665279 + 5975168*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-6783052129 + 4*(878478961 + 28980992*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1797522145 + (913909227 + 49632960*Pi^2)*SW2) - 
           2*MW2^5*MZ2^8*(-5445673449 + 2*(1411293177 + 64600448*Pi^2)*
              SW2)) - 3*MT2^4*MW2*(627179520*MW2^13 + 12288*MW2^12*MZ2*
            (-454189 + 49060*SW2) - 512*MW2^11*MZ2^2*(-40666185 + 
             64*(149273 + 440*Pi^2)*SW2) + MZ2^13*(-1489796 + 
             (693715 + 55920*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-348267803 + 4*(29614983 + 166592*Pi^2)*SW2) + 
           MW2*MZ2^12*(25678992 - (13502471 + 776096*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(936539104 - 21*(28204461 + 1168000*Pi^2)*SW2) - 
           28*MW2^7*MZ2^6*(-1535152439 + 4*(196471337 + 4378624*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-196447290 + (116090977 + 5162480*Pi^2)*SW2) - 
           32*MW2^9*MZ2^4*(-1945169541 + (810682316 + 7475712*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-3789477297 + 2*(890692953 + 13010048*Pi^2)*SW2) + 
           2*MW2^6*MZ2^7*(-11496634291 + 6*(1064175419 + 33356800*Pi^2)*
              SW2) + 2*MW2^4*MZ2^9*(-1666038878 + (1058857877 + 44068960*
                Pi^2)*SW2) - 2*MW2^5*MZ2^8*(-4837047726 + 
             (2914263957 + 112951936*Pi^2)*SW2)) + 
         MT2^3*MW2*(2357329920*MW2^14 + 4096*MW2^13*MZ2*(-5029609 + 
             551760*SW2) - 1024*MW2^12*MZ2^2*(-73908569 + 
             44*(394313 + 1280*Pi^2)*SW2) + 3*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) - 2*MW2*MZ2^13*(-7286502 + 
             (3427855 + 192328*Pi^2)*SW2) + 256*MW2^11*MZ2^3*
            (-621712461 + 4*(52530089 + 327552*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-35460866 + (22566977 + 568608*Pi^2)*SW2) - 
           2*MW2^4*MZ2^10*(-853708233 + 16*(37747967 + 1354940*Pi^2)*SW2) + 
           2*MW2^3*MZ2^11*(-89861047 + (51983758 + 2080960*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-3388934495 + 4*(351230651 + 3597824*Pi^2)*SW2) + 
           32*MW2^9*MZ2^5*(-6374386743 + (3011759366 + 48740864*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-17165136395 + 4*(2263427011 + 55261440*Pi^2)*
              SW2) + 2*MW2^5*MZ2^9*(-3840004687 + 2*(1406715223 + 56035392*
                Pi^2)*SW2) + 4*MW2^7*MZ2^7*(-17025337555 + 
             2*(5078605363 + 170043904*Pi^2)*SW2) - 4*MW2^6*MZ2^8*
            (-6440852604 + (4370864201 + 173394176*Pi^2)*SW2)) + 
         MT2^2*MW2^2*(-1699872768*MW2^14 - 12288*MW2^13*MZ2*
            (-1171067 + 132396*SW2) + 512*MW2^12*MZ2^2*(-99339967 + 
             24*(993917 + 3520*Pi^2)*SW2) - 6*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 8*MW2*MZ2^13*(-4817193 + 
             2*(1132951 + 69052*Pi^2)*SW2) - 128*MW2^11*MZ2^3*
            (-792242561 + 4*(68581105 + 471616*Pi^2)*SW2) + 
           8*MW2^3*MZ2^11*(-96405268 + (65717909 + 2521070*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(1833938270 - 11*(111566471 + 4277440*Pi^2)*SW2) + 
           32*MW2^10*MZ2^4*(-3988069751 + 4*(427388885 + 4917888*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(224237584 - (131984551 + 5514192*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(-1428421949 + 2*(312262977 + 6226096*Pi^2)*SW2) - 
           16*MW2^9*MZ2^5*(-6598165481 + (3300676694 + 62078720*Pi^2)*SW2) + 
           4*MW2^8*MZ2^6*(-14112599755 + 4*(2093567499 + 63146752*Pi^2)*
              SW2) + 2*MW2^6*MZ2^8*(-8450747 + (1178153765 + 97109888*Pi^2)*
              SW2) - 2*MW2^7*MZ2^7*(-8442658183 + (6827261894 + 318042112*
                Pi^2)*SW2))) - MH2*MW2*(-30*MT2^7*MZ2*SW2*
          (2162688*MW2^10 + 32*MW2^6*MZ2^4*(1984617 - 1199092*SW2) + 
           2048*MW2^9*MZ2*(-8749 + 1056*SW2) + 11*MZ2^10*(-3332 + 8329*SW2) - 
           512*MW2^8*MZ2^2*(-99871 + 33588*SW2) - 4*MW2*MZ2^9*
            (-93301 + 262592*SW2) + 128*MW2^7*MZ2^3*(-585643 + 301740*SW2) + 
           16*MW2^5*MZ2^5*(-1883425 + 823274*SW2) - 6*MW2^3*MZ2^7*
            (-380901 + 1777898*SW2) + 4*MW2^4*MZ2^6*(1286737 + 2036732*SW2) + 
           2*MW2^2*MZ2^8*(-779117 + 2413853*SW2)) + 
         MT2^6*(-929955840*MW2^12 - 20480*MW2^11*MZ2*(-408239 + 44220*SW2) + 
           2*MW2^3*MZ2^9*(804087062 + (52760893 - 27820000*Pi^2)*SW2) + 
           2048*MW2^10*MZ2^2*(-14741993 + 10*(373799 + 704*Pi^2)*SW2) + 
           15*MZ2^12*(-398860 + (-13079 + 18640*Pi^2)*SW2) + 
           64*MW2^8*MZ2^4*(-1222399527 + 64*(8934633 + 54380*Pi^2)*SW2) + 
           MW2*MZ2^11*(69521052 - 31*(-186713 + 80080*Pi^2)*SW2) - 
           512*MW2^9*MZ2^3*(-118984793 + 2*(22576723 + 80480*Pi^2)*SW2) - 
           32*MW2^7*MZ2^5*(-2126651467 + 90*(11997487 + 129088*Pi^2)*SW2) + 
           2*MW2^2*MZ2^10*(-193757483 + 10*(-2984181 + 670000*Pi^2)*SW2) + 
           2*MW2^4*MZ2^8*(-2951363351 + 12*(43596869 + 6770400*Pi^2)*SW2) - 
           8*MW2^5*MZ2^7*(-2252922897 + 5*(172688553 + 7926784*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-5172940279 + 4*(629214397 + 13001600*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(540672000*MW2^12 + 20480*MW2^11*MZ2*
            (-225611 + 25212*SW2) - 8192*MW2^10*MZ2^2*(-2056502 + 
             5*(94051 + 352*Pi^2)*SW2) - 15*MZ2^12*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 1024*MW2^9*MZ2^3*
            (-34609459 + (11270473 + 80480*Pi^2)*SW2) - 64*MW2^8*MZ2^4*
            (-759451737 + 16*(19091547 + 217520*Pi^2)*SW2) + 
           32*MW2^7*MZ2^5*(-1447884127 + 30*(22630607 + 387264*Pi^2)*SW2) - 
           2*MW2^2*MZ2^10*(-265366013 + 10*(16397373 + 670000*Pi^2)*SW2) - 
           2*MW2^4*MZ2^8*(-3297513821 + 36*(63598063 + 2256800*Pi^2)*SW2) + 
           MW2*MZ2^11*(-89578332 + (44258047 + 2482480*Pi^2)*SW2) + 
           8*MW2^5*MZ2^7*(-2058718887 + 5*(256872411 + 7926784*Pi^2)*SW2) - 
           8*MW2^6*MZ2^6*(-3993027169 + 4*(539675857 + 13001600*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-1058643122 + (739818137 + 27820000*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(3135897600*MW2^13 + 61440*MW2^12*MZ2*
            (-454189 + 49060*SW2) - 163840*MW2^11*MZ2^2*(-635553 + 
             (149273 + 440*Pi^2)*SW2) + 5*MZ2^13*(-1489796 + 
             (693715 + 55920*Pi^2)*SW2) + 1024*MW2^10*MZ2^3*
            (-217799066 + 5*(14813877 + 83296*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-4867730649 + 64*(31691837 + 292020*Pi^2)*SW2) - 
           2*MW2*MZ2^12*(-63789996 + (33603371 + 1940240*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-970863186 + 5*(115376179 + 5162480*Pi^2)*SW2) - 
           2*MW2^5*MZ2^8*(-24039834693 + 40*(363823485 + 14118992*Pi^2)*
              SW2) - 8*MW2^7*MZ2^6*(-26875348613 + 20*(687977635 + 15325184*
                Pi^2)*SW2) - 2*MW2^3*MZ2^10*(-2309843647 + 
             3*(491003019 + 20440000*Pi^2)*SW2) + 32*MW2^8*MZ2^5*
            (-9483960789 + (4457051634 + 65050240*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-14344296704 + 3*(2659997561 + 83392000*Pi^2)*
              SW2) + 2*MW2^4*MZ2^9*(-8239170721 + (5277906433 + 220344800*
                Pi^2)*SW2)) + MT2*MW2^3*(3308912640*MW2^14 + 
           61440*MW2^13*MZ2*(-434561 + 51480*SW2) - 3072*MW2^12*MZ2^2*
            (-28776127 + 80*(90631 + 352*Pi^2)*SW2) + 
           15*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           256*MW2^11*MZ2^3*(-623394569 + 12*(19127801 + 146880*Pi^2)*SW2) - 
           2*MW2*MZ2^13*(-55412856 + (25957601 + 1660640*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-2641304309 + 4*(311357057 + 4198400*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(11154563891 + 6*(-553384753 + 11770880*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-754708462 + (441811281 + 19169840*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-1575240305 + 2*(537520813 + 20236280*Pi^2)*SW2) + 
           2*MW2^4*MZ2^10*(-4841101259 + 6*(569024879 + 20750800*Pi^2)*SW2) + 
           32*MW2^9*MZ2^5*(-2974491907 + 2*(918837461 + 23125120*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-235151409 + 4*(513437463 + 36195200*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-10512713582 + (5151383537 + 98081920*Pi^2)*SW2) - 
           2*MW2^5*MZ2^9*(-11726801289 + (7355733822 + 235350080*Pi^2)*
              SW2)) + MT2^5*(4217241600*MW2^13 + 61440*MW2^12*MZ2*
            (-615215 + 66264*SW2) - 1024*MW2^11*MZ2^2*(-136921891 + 
             120*(274603 + 704*Pi^2)*SW2) + 15*MZ2^13*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 256*MW2^10*MZ2^3*
            (-1157478775 + 4*(102044953 + 496960*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-6344481151 + 20*(137335727 + 1108480*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-8883329003 + 150*(30337019 + 1654432*Pi^2)*SW2) + 
           MW2*MZ2^12*(127610172 - (52031527 + 4160080*Pi^2)*SW2) - 
           4*MW2^3*MZ2^10*(-1209942625 + 4*(148742359 + 8502500*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-498750269 + (228297741 + 14147440*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-33051197107 + 12*(1398942319 + 29875840*Pi^2)*
              SW2) + 32*MW2^8*MZ2^5*(-12052351641 + (5814281934 + 76668160*
                Pi^2)*SW2) + 4*MW2^6*MZ2^7*(-33851399867 + 
             2*(8783035663 + 289809920*Pi^2)*SW2) - 4*MW2^5*MZ2^8*
            (-13529114952 + (7045610049 + 323002240*Pi^2)*SW2)) + 
         MT2^2*MW2^2*(-8499363840*MW2^14 - 61440*MW2^13*MZ2*
            (-1171067 + 132396*SW2) + 10240*MW2^12*MZ2^2*(-24841897 + 
             6*(993917 + 3520*Pi^2)*SW2) - 30*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) - 512*MW2^11*MZ2^3*
            (-991047301 + 10*(34309709 + 235808*Pi^2)*SW2) + 
           64*MW2^10*MZ2^4*(-9982414085 + 32*(133690417 + 1536840*Pi^2)*
              SW2) - 2*MW2^4*MZ2^10*(-4563600941 + 50*(61430783 + 2352592*
                Pi^2)*SW2) + 2*MW2*MZ2^13*(-95528892 + 
             (45012427 + 2762080*Pi^2)*SW2) - 32*MW2^9*MZ2^5*
            (-16515789401 + 50*(165182089 + 3103936*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(1104961136 - (655219679 + 27570960*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(-7248039898 + (3151674291 + 62260960*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-3800806180 + (2618767373 + 100842800*Pi^2)*SW2) + 
           8*MW2^8*MZ2^6*(-35263931797 + 4*(5234663367 + 157866880*Pi^2)*
              SW2) - 8*MW2^7*MZ2^7*(-10456847321 + (8521150159 + 397552640*
                Pi^2)*SW2) + 2*MW2^6*MZ2^8*(290673383 + 
             (5837591596 + 485549440*Pi^2)*SW2)) + 
         MT2^3*MW2*(11786649600*MW2^14 + 20480*MW2^13*MZ2*
            (-5029609 + 551760*SW2) - 5120*MW2^12*MZ2^2*(-73926983 + 
             44*(394313 + 1280*Pi^2)*SW2) + 15*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 256*MW2^11*MZ2^3*
            (-3110632503 + 20*(52555631 + 327552*Pi^2)*SW2) + 
           2*MW2^2*MZ2^12*(-85817921 + (55700093 + 1421520*Pi^2)*SW2) + 
           MW2*MZ2^13*(72050052 - (33972937 + 1923280*Pi^2)*SW2) + 
           8*MW2^3*MZ2^11*(-111778796 + (64356767 + 2601200*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-16963012657 + (7030695796 + 71956480*Pi^2)*
              SW2) - 2*MW2^4*MZ2^10*(-4193774223 + (2997488731 + 108395200*
                Pi^2)*SW2) + 32*MW2^9*MZ2^5*(-31908670455 + 
             2*(7535882141 + 121852160*Pi^2)*SW2) - 8*MW2^8*MZ2^6*
            (-85845753505 + 4*(11321906711 + 276307200*Pi^2)*SW2) + 
           4*MW2^5*MZ2^9*(-9453566242 + (7005003473 + 280176960*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-84898406555 + 2*(25383671801 + 850219520*Pi^2)*
              SW2) - 4*MW2^6*MZ2^8*(-31933842090 + (21817620229 + 866970880*
                Pi^2)*SW2)))))/(MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*
      (2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
      (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
       MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (MH2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW + 
      CHWB*(-8*MW2^4*MZ2*(146432*MW2^8 + MW2*MZ2^7*(4201 - 52760*SW2) + 
          24*MW2^3*MZ2^5*(11202 - 1045*SW2) + 539*MZ2^8*(5 + 19*SW2) + 
          256*MW2^7*MZ2*(-1555 + 572*SW2) + 192*MW2^5*MZ2^3*(390 + 989*SW2) - 
          24*MW2^4*MZ2^4*(14569 + 2480*SW2) - 64*MW2^6*MZ2^2*
           (-5243 + 4460*SW2) + 8*MW2^2*MZ2^6*(-10609 + 10188*SW2)) + 
        MH2^3*MW2*(-168960*MW2^9 + 2*MW2^2*MZ2^7*(52999 - 3135*SW2) + 
          539*MZ2^9*(4 + 17*SW2) - 256*MW2^8*MZ2*(-3121 + 660*SW2) - 
          72*MW2^4*MZ2^5*(-14368 + 8145*SW2) + 64*MW2^7*MZ2^2*
           (-26321 + 10900*SW2) - 2*MW2*MZ2^8*(8786 + 17279*SW2) - 
          64*MW2^6*MZ2^3*(-33274 + 18721*SW2) + 6*MW2^3*MZ2^6*
           (-68093 + 35900*SW2) + 24*MW2^5*MZ2^4*(-74647 + 44456*SW2)) + 
        MH2^4*(28160*MW2^9 + 539*CW2*MZ2^9 + 6*MW2^3*MZ2^6*
           (14096 - 7835*SW2) - MW2*MZ2^8*(1061 + 17*SW2) + 
          128*MW2^8*MZ2*(-901 + 220*SW2) + 18*MW2^2*MZ2^7*(-834 + 727*SW2) - 
          32*MW2^7*MZ2^2*(-7465 + 3076*SW2) + 16*MW2^6*MZ2^3*
           (-20803 + 10274*SW2) - 4*MW2^5*MZ2^4*(-81077 + 38948*SW2) + 
          2*MW2^4*MZ2^5*(-106107 + 48890*SW2)) + 3*MH2^2*MW2^2*
         (84480*MW2^9 + 4*MW2^5*MZ2^4*(175307 - 192532*SW2) - 
          9163*MZ2^9*(1 + 2*SW2) + 640*MW2^8*MZ2*(-919 + 132*SW2) - 
          32*MW2^7*MZ2^2*(-41351 + 15740*SW2) - 2*MW2^2*MZ2^7*
           (10733 + 47560*SW2) - 2*MW2^3*MZ2^6*(28217 + 51845*SW2) + 
          16*MW2^6*MZ2^3*(-87439 + 57198*SW2) + MW2*MZ2^8*
           (33913 + 86421*SW2) + 2*MW2^4*MZ2^5*(-34303 + 201830*SW2)) - 
        2*MH2*MW2^3*(56320*MW2^9 - 539*MZ2^9*(43 + 119*SW2) + 
          256*MW2^8*MZ2*(-4993 + 220*SW2) + 60*MW2^3*MZ2^6*
           (-29305 + 483*SW2) - 832*MW2^7*MZ2^2*(-4033 + 1252*SW2) + 
          20*MW2^4*MZ2^5*(107499 + 29962*SW2) + 32*MW2^6*MZ2^3*
           (-96541 + 62426*SW2) - 6*MW2^2*MZ2^7*(-89073 + 77548*SW2) - 
          8*MW2^5*MZ2^4*(-7145 + 182396*SW2) + MW2*MZ2^8*
           (-4357 + 323384*SW2))))*B0i[bb0, 0, 0, MH2])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*(9*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*(8448*MW2^7 + 539*CW2*MZ2^7 + 
        2*MW2^3*MZ2^4*(10203 - 7192*SW2) - 64*MW2^6*MZ2*(479 + 14*SW2) + 
        16*MW2^5*MZ2^2*(3029 + 56*SW2) + 32*MW2^4*MZ2^3*(-1328 + 245*SW2) - 
        MW2*MZ2^6*(1061 + 1546*SW2) + 2*MW2^2*MZ2^5*(-1822 + 4517*SW2)) - 
      32*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*(5632*MW2^8 + 539*MZ2^8*SW2 + 
        128*MW2^7*MZ2*(-145 + 44*SW2) - 32*MW2^6*MZ2^2*(-721 + 52*SW2) + 
        4*MW2*MZ2^7*(539 + 73*SW2) - 16*MW2^5*MZ2^3*(405 + 158*SW2) - 
        4*MW2^4*MZ2^4*(3819 + 5420*SW2) - 2*MW2^2*MZ2^6*(5111 + 6983*SW2) + 
        2*MW2^3*MZ2^5*(9839 + 16890*SW2)) - MT2*MW2^6*MZ2*SW2*
       (1081344*MW2^12 + 2*MW2^4*MZ2^8*(1664474 - 6708399*SW2) + 
        MW2*MZ2^11*(47432 - 142181*SW2) + 17248*MZ2^12*SW2 - 
        4096*MW2^11*MZ2*(914 + 231*SW2) - 96*MW2^8*MZ2^4*
         (150999 + 7292*SW2) - 2768*MW2^7*MZ2^5*(-1523 + 9906*SW2) - 
        512*MW2^10*MZ2^2*(-3091 + 16592*SW2) + 128*MW2^9*MZ2^3*
         (70929 + 127936*SW2) - 6*MW2^5*MZ2^7*(1560019 + 134862*SW2) - 
        MW2^2*MZ2^10*(361888 + 966717*SW2) + 6*MW2^3*MZ2^9*
         (28703 + 1231709*SW2) + 12*MW2^6*MZ2^6*(704545 + 2289612*SW2)) + 
      MT2^8*(-1081344*MW2^12 + 4851*CW2*MZ2^12 + 2*MW2^4*MZ2^8*
         (2657281 - 3393481*SW2) + MW2^2*MZ2^10*(389107 - 40925*SW2) - 
        2048*MW2^11*MZ2*(-3005 + 528*SW2) + 2*MW2*MZ2^11*
         (-32533 + 3482*SW2) + 512*MW2^10*MZ2^2*(-30013 + 11316*SW2) + 
        160*MW2^8*MZ2^4*(-70129 + 28972*SW2) - 128*MW2^9*MZ2^3*
         (-156319 + 85584*SW2) + 4*MW2^3*MZ2^9*(-419353 + 303261*SW2) + 
        16*MW2^7*MZ2^5*(-290875 + 793042*SW2) - 4*MW2^6*MZ2^6*
         (-3320255 + 5676444*SW2) + 2*MW2^5*MZ2^7*(-5543747 + 8607374*SW2)) + 
      MT2^6*MW2*(-22708224*MW2^13 + 4851*CW2*MZ2^13 + 
        2*MW2^5*MZ2^8*(122629569 - 172671581*SW2) + 4*MW2^7*MZ2^6*
         (189260283 - 145386980*SW2) + MW2^3*MZ2^10*(11173625 - 
          14517947*SW2) - 8192*MW2^12*MZ2*(-16274 + 1287*SW2) - 
        2*MW2^2*MZ2^11*(465981 + 34816*SW2) + MW2*MZ2^12*
         (3926 + 152703*SW2) + 512*MW2^11*MZ2^2*(-608613 + 196604*SW2) - 
        128*MW2^10*MZ2^3*(-2396549 + 2089768*SW2) + 32*MW2^9*MZ2^4*
         (2438091 + 7397780*SW2) + 16*MW2^8*MZ2^5*(-36330891 + 
          10145330*SW2) + 4*MW2^4*MZ2^9*(-17069994 + 26513641*SW2) + 
        10*MW2^6*MZ2^7*(-54675219 + 61348846*SW2)) + 
      MT2^3*MW2^4*(22708224*MW2^13 + 2*MW2^6*MZ2^7*(71609977 - 
          262526142*SW2) + MW2^3*MZ2^10*(28503313 - 54861273*SW2) - 
        231*MZ2^13*(133 + 1012*SW2) - 2048*MW2^12*MZ2*(62335 + 3762*SW2) + 
        MW2*MZ2^12*(528721 + 120052*SW2) - 512*MW2^11*MZ2^2*
         (-517317 + 221956*SW2) + 18*MW2^4*MZ2^9*(-4047234 + 2985937*SW2) + 
        128*MW2^10*MZ2^3*(-1368683 + 3420196*SW2) + 16*MW2^8*MZ2^5*
         (34743433 + 3935158*SW2) + MW2^2*MZ2^11*(-5390585 + 12333231*SW2) - 
        32*MW2^9*MZ2^4*(7087235 + 16803876*SW2) + 12*MW2^7*MZ2^6*
         (-38959509 + 41893564*SW2) + 2*MW2^5*MZ2^8*(29854604 + 
          84791663*SW2)) + MT2^2*MW2^5*(-7569408*MW2^13 + 
        12*MW2^7*MZ2^6*(7236091 - 19658132*SW2) + 6*MW2^4*MZ2^9*
         (6649653 - 11352088*SW2) + 4*MW2^2*MZ2^11*(437779 - 1572367*SW2) + 
        69632*MW2^12*MZ2*(575 + 66*SW2) + 11*MZ2^13*(1960 + 10639*SW2) + 
        512*MW2^11*MZ2^2*(-140983 + 87636*SW2) - MW2*MZ2^12*
         (198603 + 273470*SW2) - 2*MW2^5*MZ2^8*(34012163 + 517511*SW2) - 
        128*MW2^10*MZ2^3*(-155115 + 1293656*SW2) + 16*MW2^8*MZ2^5*
         (-10823833 + 2558630*SW2) + 32*MW2^9*MZ2^4*(3510241 + 5392396*SW2) + 
        MW2^3*MZ2^10*(-11568171 + 36760165*SW2) + 2*MW2^6*MZ2^7*
         (16000307 + 88675730*SW2)) + MT2^7*MW2*(7569408*MW2^12 + 
        2*MW2^3*MZ2^9*(9955765 - 12667163*SW2) - 
        11*MZ2^12*(1960 + 1189*SW2) + 2048*MW2^11*MZ2*(-21475 + 2706*SW2) + 
        16000*MW2^9*MZ2^3*(-6929 + 5020*SW2) + MW2*MZ2^11*
         (394407 + 25033*SW2) - 512*MW2^10*MZ2^2*(-203615 + 71156*SW2) - 
        32*MW2^8*MZ2^4*(-375 + 1557164*SW2) + MW2^2*MZ2^10*
         (-3550087 + 2949563*SW2) - 16*MW2^7*MZ2^5*(-9505363 + 5222622*SW2) + 
        14*MW2^4*MZ2^8*(-4990414 + 6583323*SW2) + 4*MW2^6*MZ2^6*
         (-52567069 + 48826316*SW2) - 2*MW2^5*MZ2^7*(-77163243 + 
          90537914*SW2)) + MT2^5*MW2^2*(37847040*MW2^13 + 
        2*MW2^6*MZ2^7*(424720671 - 505753018*SW2) + 2*MW2^4*MZ2^9*
         (38501780 - 84454791*SW2) + MW2*MZ2^12*(218307 - 416968*SW2) - 
        11*MZ2^13*(1519 + 1630*SW2) + 4096*MW2^12*MZ2*(-54221 + 1815*SW2) - 
        512*MW2^11*MZ2^2*(-996071 + 317328*SW2) + 896*MW2^10*MZ2^3*
         (-525121 + 580532*SW2) + MW2^2*MZ2^11*(-788717 + 2672403*SW2) + 
        5*MW2^3*MZ2^10*(-1264283 + 3135059*SW2) - 16*MW2^8*MZ2^5*
         (-64167203 + 3663750*SW2) - 32*MW2^9*MZ2^4*
         (6350117 + 18328668*SW2) + 4*MW2^7*MZ2^6*(-313661381 + 
          215230116*SW2) + 2*MW2^5*MZ2^8*(-171800054 + 290858697*SW2)) + 
      MT2^4*MW2^3*(-37847040*MW2^13 + 2*MW2^5*MZ2^8*(78759593 - 
          239578179*SW2) + 4*MW2^7*MZ2^6*(267599333 - 191785508*SW2) + 
        4*MW2^2*MZ2^11*(1171407 - 2392280*SW2) + 10240*MW2^12*MZ2*
         (21409 + 264*SW2) + 77*MZ2^13*(273 + 1784*SW2) + 
        2*MW2*MZ2^12*(-244105 + 194038*SW2) + 512*MW2^11*MZ2^2*
         (-949903 + 329980*SW2) - 896*MW2^10*MZ2^3*(-452015 + 691184*SW2) - 
        80*MW2^8*MZ2^5*(12403765 + 1422786*SW2) + 96*MW2^9*MZ2^4*
         (2826419 + 8103820*SW2) + MW2^3*MZ2^10*(-18459409 + 21434875*SW2) + 
        2*MW2^4*MZ2^9*(5007163 + 41594612*SW2) + 2*MW2^6*MZ2^7*
         (-301380561 + 467069018*SW2)))*B0i[bb0, 0, 0, MT2])/
    (6*MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*MW2*(MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*
       (MW2 - CW2*MZ2)*(8448*MW2^6 - 22208*MW2^5*MZ2 + 26256*MW2^4*MZ2^2 - 
        16240*MW2^3*MZ2^3 + 4166*MW2^2*MZ2^4 + 522*MW2*MZ2^5 - 539*MZ2^6)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) - 
      4*MW2^3*(24*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(2336*MW2^5 - 
          5776*MW2^4*MZ2 + 4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 
          1217*MW2*MZ2^4 + 517*MZ2^5)*SW2 + MT2^7*(901120*MW2^12 + 
          539*CW2*MZ2^12 + 2*MW2^3*MZ2^9*(2255376 - 451519*SW2) + 
          MW2*MZ2^11*(27457 - 3391*SW2) + 2048*MW2^11*MZ2*
           (-4915 + 1496*SW2) + 2*MW2^2*MZ2^10*(-319017 + 18281*SW2) - 
          512*MW2^10*MZ2^2*(-69517 + 28432*SW2) + 128*MW2^9*MZ2^3*
           (-465565 + 206336*SW2) - 64*MW2^8*MZ2^4*(-750069 + 252286*SW2) - 
          16*MW2^7*MZ2^5*(270091 + 773320*SW2) + 2*MW2^4*MZ2^8*
           (-7958731 + 3133274*SW2) + 8*MW2^6*MZ2^6*(-3694931 + 
            3374574*SW2) - 4*MW2^5*MZ2^7*(-7764413 + 4693078*SW2)) - 
        MW2^6*(MW2 + MZ2)*(901120*MW2^12 + 539*CW2*MZ2^12 + 
          2*MW2^3*MZ2^9*(2255376 - 1164731*SW2) + 2048*MW2^11*MZ2*
           (-4915 + 836*SW2) + MW2*MZ2^11*(27457 + 4705*SW2) - 
          512*MW2^10*MZ2^2*(-69517 + 26288*SW2) + 6*MW2^2*MZ2^10*
           (-106339 + 36807*SW2) + 128*MW2^9*MZ2^3*(-465565 + 268096*SW2) - 
          64*MW2^8*MZ2^4*(-750069 + 582974*SW2) + 16*MW2^7*MZ2^5*
           (-270091 + 666464*SW2) + 8*MW2^6*MZ2^6*(-3694931 + 2007518*SW2) + 
          2*MW2^4*MZ2^8*(-7958731 + 4784570*SW2) - 4*MW2^5*MZ2^7*
           (-7764413 + 4857062*SW2)) + MT2*MW2^4*(6307840*MW2^14 - 
          539*CW2*MZ2^14 + 4*MW2^7*MZ2^7*(25040663 - 15666826*SW2) + 
          2*MW2^6*MZ2^8*(21552767 - 14403042*SW2) + 2*MW2^4*MZ2^10*
           (14554648 - 7606221*SW2) + 16*MW2^9*MZ2^5*(13688899 - 
            6177960*SW2) + MW2^2*MZ2^12*(738699 - 227663*SW2) + 
          2048*MW2^13*MZ2*(-32315 + 6512*SW2) - MW2*MZ2^13*
           (25301 + 6861*SW2) - 512*MW2^12*MZ2^2*(-400747 + 160904*SW2) + 
          128*MW2^11*MZ2^3*(-2033471 + 1288608*SW2) - 64*MW2^10*MZ2^4*
           (-933383 + 1458306*SW2) + MW2^3*MZ2^11*(-6755849 + 2976941*SW2) + 
          2*MW2^5*MZ2^9*(-31353074 + 18604643*SW2) + 8*MW2^8*MZ2^6*
           (-33426517 + 20400410*SW2)) + MT2^6*(-6307840*MW2^13 + 
          539*CW2*MZ2^13 + 2*MW2^5*MZ2^8*(70760543 - 32268130*SW2) + 
          2*MW2^3*MZ2^10*(4424607 - 1145512*SW2) + 2*MW2*MZ2^12*
           (11842 - 6013*SW2) - 2048*MW2^12*MZ2*(-34515 + 9812*SW2) + 
          13*MW2^2*MZ2^11*(-62869 + 19107*SW2) + 512*MW2^11*MZ2^2*
           (-499487 + 192304*SW2) - 128*MW2^10*MZ2^3*(-3475283 + 
            1500008*SW2) + 64*MW2^9*MZ2^4*(-6021689 + 2298786*SW2) + 
          16*MW2^8*MZ2^5*(4397305 + 2778432*SW2) + 2*MW2^4*MZ2^9*
           (-23490007 + 7809595*SW2) - 8*MW2^7*MZ2^6*(-25712271 + 
            22045642*SW2) + 4*MW2^6*MZ2^7*(-61685481 + 37321190*SW2)) + 
        MT2^2*MW2^3*(-18923520*MW2^14 + 1617*CW2*MZ2^14 + 
          2*MW2^6*MZ2^8*(41422393 - 14593758*SW2) + MW2^3*MZ2^11*
           (15442245 - 6453589*SW2) + 14*MW2^5*MZ2^9*(5604239 - 
            3387525*SW2) + 2*MW2*MZ2^13*(33370 - 2529*SW2) - 
          2048*MW2^13*MZ2*(-99365 + 21516*SW2) + 2*MW2^2*MZ2^12*
           (-954529 + 345914*SW2) + 512*MW2^12*MZ2^2*(-1324957 + 
            492752*SW2) + 48*MW2^9*MZ2^5*(-7065919 + 2521248*SW2) - 
          128*MW2^11*MZ2^3*(-7901521 + 4151512*SW2) + 64*MW2^10*MZ2^4*
           (-8929067 + 6465110*SW2) + 4*MW2^4*MZ2^10*(-13890522 + 
            6735061*SW2) - 8*MW2^8*MZ2^6*(-96981973 + 53712478*SW2) + 
          4*MW2^7*MZ2^7*(-125541919 + 68273682*SW2)) + 
        MT2^3*MW2^2*(31539200*MW2^14 - 1617*CW2*MZ2^14 + 
          4*MW2^7*MZ2^7*(272468395 - 147394722*SW2) + 2*MW2^4*MZ2^10*
           (12870078 - 5646871*SW2) + MW2^2*MZ2^12*(1805191 - 766267*SW2) + 
          10240*MW2^13*MZ2*(-33745 + 7832*SW2) + 5*MW2*MZ2^13*
           (-13887 + 9101*SW2) - 2560*MW2^12*MZ2^2*(-471979 + 169856*SW2) - 
          46*MW2^5*MZ2^9*(-1299942 + 419263*SW2) - 80*MW2^9*MZ2^5*
           (-1232507 + 788216*SW2) + MW2^3*MZ2^11*(-12187909 + 4523157*SW2) + 
          128*MW2^11*MZ2^3*(-15446735 + 7222816*SW2) - 64*MW2^10*MZ2^4*
           (-23039103 + 12532954*SW2) + 8*MW2^8*MZ2^6*(-149924209 + 
            87314346*SW2) + 2*MW2^6*MZ2^8*(-227870669 + 106856838*SW2)) + 
        MT2^5*MW2*(18923520*MW2^13 - 2156*CW2*MZ2^13 + 4*MW2^6*MZ2^7*
           (193111633 - 114616638*SW2) + 2*MW2^4*MZ2^9*(77436640 - 
            29453003*SW2) + MW2^2*MZ2^11*(2936277 - 1076875*SW2) + 
          2048*MW2^12*MZ2*(-103325 + 27456*SW2) + MW2*MZ2^12*
           (-85573 + 45145*SW2) - 512*MW2^11*MZ2^2*(-1503217 + 554024*SW2) + 
          10*MW2^3*MZ2^10*(-3029013 + 989351*SW2) - 16*MW2^8*MZ2^5*
           (14565279 + 4232120*SW2) + 128*MW2^10*MZ2^3*(-10553269 + 
            4507840*SW2) - 64*MW2^9*MZ2^4*(-18552869 + 7575526*SW2) + 
          8*MW2^7*MZ2^6*(-78359719 + 61962830*SW2) + 2*MW2^5*MZ2^8*
           (-226741111 + 108048578*SW2)) + MT2^4*MW2*(-31539200*MW2^14 + 
          539*CW2*MZ2^14 + 2*MW2^6*MZ2^8*(336404903 - 161563058*SW2) + 
          8*MW2^4*MZ2^10*(3333038 - 1234415*SW2) + 2*MW2*MZ2^13*
           (15076 - 11403*SW2) + 7*MW2^3*MZ2^11*(106357 + 7559*SW2) - 
          10240*MW2^13*MZ2*(-34185 + 8492*SW2) + 48640*MW2^12*MZ2^2*
           (-25885 + 9312*SW2) + 2*MW2^2*MZ2^12*(-272743 + 105296*SW2) + 
          16*MW2^9*MZ2^5*(14514573 + 3183952*SW2) - 128*MW2^11*MZ2^3*
           (-16934739 + 7412888*SW2) + 64*MW2^10*MZ2^4*(-28505729 + 
            13010002*SW2) + 2*MW2^5*MZ2^9*(-99680629 + 40093235*SW2) - 
          8*MW2^8*MZ2^6*(-138476019 + 94205114*SW2) + 4*MW2^7*MZ2^7*
           (-310783153 + 176241038*SW2))) + 
      MH2^3*(24*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(2336*MW2^5 - 
          5776*MW2^4*MZ2 + 4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 
          1217*MW2*MZ2^4 + 517*MZ2^5)*SW2 - MW2^6*(MW2 + MZ2)*
         (901120*MW2^12 + 539*CW2*MZ2^12 + 2*MW2^5*MZ2^7*
           (16541521 - 9889114*SW2) + 32*MW2^8*MZ2^4*(1483833 - 
            1154080*SW2) + 10*MW2^3*MZ2^9*(479943 - 244378*SW2) + 
          MW2*MZ2^11*(24223 - 6614*SW2) + 2048*MW2^11*MZ2*(-4915 + 836*SW2) - 
          1024*MW2^10*MZ2^2*(-34775 + 13144*SW2) + 512*MW2^9*MZ2^3*
           (-116335 + 66859*SW2) + 3*MW2^2*MZ2^10*(-221336 + 94573*SW2) + 
          32*MW2^7*MZ2^5*(-85916 + 309085*SW2) + 14*MW2^4*MZ2^8*
           (-1211473 + 692675*SW2) + 4*MW2^6*MZ2^6*(-7974307 + 
            4204888*SW2)) + MT2^7*(901120*MW2^12 + 539*CW2*MZ2^12 + 
          2*MW2^5*MZ2^7*(16541521 - 9561146*SW2) + 2*MW2^3*MZ2^9*
           (2399715 - 508678*SW2) + MW2*MZ2^11*(24223 - 14710*SW2) + 
          2048*MW2^11*MZ2*(-4915 + 1496*SW2) - 1024*MW2^10*MZ2^2*
           (-34775 + 14216*SW2) + 512*MW2^9*MZ2^3*(-116335 + 51419*SW2) + 
          MW2^2*MZ2^10*(-664008 + 99439*SW2) - 32*MW2^7*MZ2^5*
           (85916 + 410807*SW2) - 32*MW2^8*MZ2^4*(-1483833 + 492704*SW2) + 
          2*MW2^4*MZ2^8*(-8480311 + 3197429*SW2) + 4*MW2^6*MZ2^6*
           (-7974307 + 6939000*SW2)) + MT2*MW2^4*(6307840*MW2^14 - 
          539*CW2*MZ2^14 + 2*MW2^7*MZ2^7*(51708559 - 30653414*SW2) + 
          2*MW2^6*MZ2^8*(23121377 - 15033621*SW2) + 32*MW2^10*MZ2^4*
           (1755703 - 2844096*SW2) + MW2^2*MZ2^12*(751737 - 335816*SW2) + 
          MW2*MZ2^13*(-22067 + 4458*SW2) + 2048*MW2^13*MZ2*
           (-32315 + 6512*SW2) - 1024*MW2^12*MZ2^2*(-200489 + 80452*SW2) - 
          352*MW2^9*MZ2^5*(-647476 + 291627*SW2) + 512*MW2^11*MZ2^3*
           (-507842 + 320997*SW2) - 5*MW2^4*MZ2^10*(-6225070 + 3071577*SW2) + 
          MW2^3*MZ2^11*(-7171061 + 3263534*SW2) + 8*MW2^5*MZ2^9*
           (-8360429 + 4659035*SW2) + 4*MW2^8*MZ2^6*(-69241565 + 
            41262136*SW2)) + MT2^6*(-6307840*MW2^13 + 539*CW2*MZ2^13 + 
          2*MW2^5*MZ2^8*(75424298 - 32892205*SW2) + MW2^3*MZ2^10*
           (9319710 - 2845481*SW2) - 5*MW2*MZ2^12*(-4090 + 4669*SW2) - 
          2048*MW2^12*MZ2*(-34515 + 9812*SW2) + 1024*MW2^11*MZ2^2*
           (-249859 + 96152*SW2) - 512*MW2^10*MZ2^3*(-868460 + 373847*SW2) + 
          MW2^2*MZ2^11*(-820633 + 390501*SW2) + 32*MW2^8*MZ2^5*
           (1838441 + 1570113*SW2) + 32*MW2^9*MZ2^4*(-11928343 + 
            4511856*SW2) + 2*MW2^4*MZ2^9*(-25021960 + 8273863*SW2) - 
          4*MW2^7*MZ2^6*(-55908693 + 45613424*SW2) + 2*MW2^6*MZ2^7*
           (-131628717 + 76247014*SW2)) + MT2^5*MW2*(18923520*MW2^13 - 
          2156*CW2*MZ2^13 + 2*MW2^6*MZ2^7*(412165421 - 234426882*SW2) + 
          2*MW2^4*MZ2^9*(82554079 - 30909962*SW2) + MW2^2*MZ2^11*
           (2972259 - 1566082*SW2) + 19*MW2*MZ2^12*(-3823 + 4759*SW2) + 
          2048*MW2^12*MZ2*(-103325 + 27456*SW2) - 1024*MW2^11*MZ2^2*
           (-751955 + 277012*SW2) + 512*MW2^10*MZ2^3*(-2637268 + 
            1123495*SW2) - 32*MW2^8*MZ2^5*(6185700 + 2670619*SW2) + 
          MW2^3*MZ2^10*(-31990296 + 11671199*SW2) - 32*MW2^9*MZ2^4*
           (-36759733 + 14891264*SW2) + 2*MW2^5*MZ2^8*(-241745071 + 
            110095793*SW2) + 4*MW2^7*MZ2^6*(-170564927 + 128685256*SW2)) + 
        MT2^2*MW2^3*(-18923520*MW2^14 + 1617*CW2*MZ2^14 + 
          4*MW2^8*MZ2^6*(203880791 - 110161136*SW2) + 2*MW2^5*MZ2^9*
           (41844539 - 23358081*SW2) + 2*MW2^6*MZ2^8*(43805428 - 
            13926951*SW2) + MW2^3*MZ2^11*(16506063 - 6873229*SW2) + 
          MW2*MZ2^13*(57038 - 39015*SW2) - 2048*MW2^13*MZ2*
           (-99365 + 21516*SW2) + 1024*MW2^12*MZ2^2*(-662825 + 246376*SW2) + 
          2*MW2^2*MZ2^12*(-985405 + 468527*SW2) - 512*MW2^11*MZ2^3*
           (-1974034 + 1034413*SW2) + 96*MW2^9*MZ2^5*(-3848791 + 
            1407233*SW2) + 32*MW2^10*MZ2^4*(-17518645 + 12694192*SW2) + 
          MW2^4*MZ2^10*(-59589504 + 26576347*SW2) + 2*MW2^7*MZ2^7*
           (-264147767 + 137164578*SW2)) + MT2^3*MW2^2*(31539200*MW2^14 - 
          1617*CW2*MZ2^14 + 2*MW2^7*MZ2^7*(578022899 - 299755038*SW2) + 
          MW2^4*MZ2^10*(27960546 - 9477977*SW2) + 4*MW2^5*MZ2^9*
           (15956223 - 5559322*SW2) + MW2^2*MZ2^12*(1883113 - 954898*SW2) + 
          10240*MW2^13*MZ2*(-33745 + 7832*SW2) + MW2*MZ2^13*
           (-59733 + 79462*SW2) - 5120*MW2^12*MZ2^2*(-236105 + 84928*SW2) - 
          160*MW2^9*MZ2^5*(-959620 + 561553*SW2) + 512*MW2^11*MZ2^3*
           (-3859715 + 1799929*SW2) + MW2^3*MZ2^11*(-13167133 + 
            4469946*SW2) - 32*MW2^10*MZ2^4*(-45505947 + 24650528*SW2) + 
          2*MW2^6*MZ2^8*(-242619299 + 107963151*SW2) + 4*MW2^8*MZ2^6*
           (-319912673 + 180988680*SW2)) + MT2^4*MW2*(-31539200*MW2^14 + 
          539*CW2*MZ2^14 + 4*MW2^8*MZ2^6*(299242353 - 195925984*SW2) + 
          2*MW2^6*MZ2^8*(358554788 - 164303729*SW2) + MW2^4*MZ2^10*
           (27973624 - 12519295*SW2) + MW2*MZ2^13*(26918 - 34125*SW2) - 
          10240*MW2^13*MZ2*(-34185 + 8492*SW2) + 5120*MW2^12*MZ2^2*
           (-246023 + 88464*SW2) + 2*MW2^2*MZ2^12*(-293815 + 108437*SW2) + 
          MW2^3*MZ2^11*(1016497 + 649145*SW2) - 512*MW2^11*MZ2^3*
           (-4231881 + 1847447*SW2) + 32*MW2^9*MZ2^5*(5457129 + 
            2493821*SW2) + 32*MW2^10*MZ2^4*(-56435755 + 25591424*SW2) + 
          2*MW2^5*MZ2^9*(-106327699 + 42239585*SW2) + 2*MW2^7*MZ2^7*
           (-662069009 + 360118894*SW2))) - 3*MH2^2*MW2*
       (48*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(2336*MW2^5 - 5776*MW2^4*MZ2 + 
          4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 1217*MW2*MZ2^4 + 517*MZ2^5)*
         SW2 + MT2^7*(1802240*MW2^12 + 1078*CW2*MZ2^12 + 
          6*MW2^5*MZ2^7*(10818233 - 6282634*SW2) + 2*MW2^3*MZ2^9*
           (4790849 - 1045412*SW2) + 32*MW2^8*MZ2^4*(3059053 - 1027996*SW2) + 
          MW2*MZ2^11*(53297 - 29420*SW2) + 4096*MW2^11*MZ2*
           (-4915 + 1496*SW2) - 512*MW2^10*MZ2^2*(-139749 + 56864*SW2) + 
          MW2^2*MZ2^10*(-1348345 + 209601*SW2) + 128*MW2^9*MZ2^3*
           (-942183 + 414476*SW2) + 124*MW2^6*MZ2^6*(-493561 + 435220*SW2) - 
          48*MW2^7*MZ2^5*(186069 + 505978*SW2) + 10*MW2^4*MZ2^8*
           (-3357641 + 1279293*SW2)) - MW2^6*(MW2 + MZ2)*
         (1802240*MW2^12 + 1078*CW2*MZ2^12 + 2*MW2^5*MZ2^7*
           (32454699 - 19503838*SW2) + 2*MW2^3*MZ2^9*(4790849 - 
            2471836*SW2) + 32*MW2^8*MZ2^4*(3059053 - 2350748*SW2) + 
          MW2*MZ2^11*(53297 - 13228*SW2) + 4096*MW2^11*MZ2*
           (-4915 + 836*SW2) - 512*MW2^10*MZ2^2*(-139749 + 52576*SW2) + 
          384*MW2^9*MZ2^3*(-314061 + 179332*SW2) + 48*MW2^7*MZ2^5*
           (-186069 + 453878*SW2) + MW2^2*MZ2^10*(-1348345 + 578161*SW2) + 
          4*MW2^6*MZ2^6*(-15300391 + 8023596*SW2) + 2*MW2^4*MZ2^8*
           (-16788205 + 9699057*SW2)) + MT2^6*(-12615680*MW2^13 + 
          1078*CW2*MZ2^13 + 4*MW2^7*MZ2^6*(106421653 - 88022412*SW2) + 
          2*MW2^5*MZ2^8*(149013334 - 65521269*SW2) + MW2^3*MZ2^10*
           (18764561 - 5822135*SW2) + MW2*MZ2^12*(45751 - 46690*SW2) - 
          4096*MW2^12*MZ2*(-34515 + 9812*SW2) + 512*MW2^11*MZ2^2*
           (-1003979 + 384608*SW2) + MW2^2*MZ2^11*(-1695552 + 791725*SW2) - 
          128*MW2^10*MZ2^3*(-7030797 + 3012644*SW2) + 74*MW2^6*MZ2^7*
           (-6961151 + 4048674*SW2) + 16*MW2^8*MZ2^5*(9038339 + 
            5318218*SW2) + 32*MW2^9*MZ2^4*(-24542407 + 9334324*SW2) + 
          2*MW2^4*MZ2^9*(-49811436 + 16745725*SW2)) + 
        MT2^5*MW2*(37847040*MW2^13 - 4312*CW2*MZ2^13 + 2*MW2^6*MZ2^7*
           (805949855 - 460002134*SW2) + 2*MW2^4*MZ2^9*(164238289 - 
            62415528*SW2) + MW2^2*MZ2^11*(6127705 - 3175056*SW2) + 
          4096*MW2^12*MZ2*(-103325 + 27456*SW2) + 2*MW2*MZ2^12*
           (-82339 + 90421*SW2) - 112*MW2^8*MZ2^5*(4282757 + 1101514*SW2) - 
          512*MW2^11*MZ2^2*(-3021449 + 1108048*SW2) + 128*MW2^10*MZ2^3*
           (-21350091 + 9053564*SW2) + MW2^3*MZ2^10*(-64338853 + 
            23792029*SW2) + 36*MW2^7*MZ2^6*(-36009387 + 27472892*SW2) - 
          32*MW2^9*MZ2^4*(-75622641 + 30726860*SW2) + 6*MW2^5*MZ2^8*
           (-159118671 + 73042591*SW2)) + MT2*MW2^4*(12615680*MW2^14 - 
          1078*CW2*MZ2^14 + MW2^4*MZ2^10*(61694915 - 30868371*SW2) + 
          2*MW2^6*MZ2^8*(43639855 - 28186073*SW2) + 10*MW2^7*MZ2^7*
           (21184169 - 12695578*SW2) + 16*MW2^9*MZ2^5*(27810263 - 
            12320226*SW2) + MW2^2*MZ2^12*(1543207 - 682355*SW2) + 
          4096*MW2^13*MZ2*(-32315 + 6512*SW2) + MW2*MZ2^13*
           (-48985 + 8916*SW2) - 512*MW2^12*MZ2^2*(-806499 + 321808*SW2) + 
          128*MW2^11*MZ2^3*(-4132873 + 2589844*SW2) - 32*MW2^10*MZ2^4*
           (-3956683 + 5936324*SW2) + MW2^3*MZ2^11*(-14372319 + 
            6626072*SW2) + 4*MW2^5*MZ2^9*(-32812744 + 18403963*SW2) + 
          4*MW2^8*MZ2^6*(-138109353 + 82166420*SW2)) + 
        MT2^2*MW2^3*(-37847040*MW2^14 + 3234*CW2*MZ2^14 + 
          4*MW2^8*MZ2^6*(400633047 - 215740484*SW2) + 2*MW2^5*MZ2^9*
           (81122165 - 45311851*SW2) + 2*MW2^6*MZ2^8*(91021152 - 
            31576679*SW2) + MW2^3*MZ2^11*(32960414 - 13968409*SW2) + 
          MW2*MZ2^13*(128629 - 78030*SW2) - 4096*MW2^13*MZ2*
           (-99365 + 21516*SW2) + 512*MW2^12*MZ2^2*(-2664929 + 985504*SW2) + 
          MW2^2*MZ2^12*(-4026862 + 1906277*SW2) - 128*MW2^11*MZ2^3*
           (-16020855 + 8340908*SW2) + 96*MW2^10*MZ2^4*(-12231735 + 
            8740084*SW2) + 16*MW2^9*MZ2^5*(-42870031 + 14756478*SW2) + 
          MW2^4*MZ2^10*(-117631787 + 53217713*SW2) + 2*MW2^7*MZ2^7*
           (-526731593 + 275435822*SW2)) + MT2^3*MW2^2*(63078400*MW2^14 - 
          3234*CW2*MZ2^14 + 2*MW2^7*MZ2^7*(1139202825 - 592913482*SW2) + 
          MW2^4*MZ2^10*(54175075 - 18590291*SW2) + 4*MW2^5*MZ2^9*
           (32704793 - 12021209*SW2) + MW2^2*MZ2^12*(3827213 - 1941965*SW2) + 
          20480*MW2^13*MZ2*(-33745 + 7832*SW2) + MW2*MZ2^13*
           (-134019 + 158924*SW2) - 2560*MW2^12*MZ2^2*(-948963 + 
            339712*SW2) - 16*MW2^9*MZ2^5*(-11959467 + 6920746*SW2) + 
          MW2^3*MZ2^11*(-26112995 + 9108228*SW2) + 128*MW2^11*MZ2^3*
           (-31280325 + 14508772*SW2) - 32*MW2^10*MZ2^4*(-94179287 + 
            50791636*SW2) + 2*MW2^6*MZ2^8*(-483093341 + 218299627*SW2) + 
          4*MW2^8*MZ2^6*(-619330829 + 349483172*SW2)) + 
        MT2^4*MW2*(-63078400*MW2^14 + 1078*CW2*MZ2^14 + 
          2*MW2^6*MZ2^8*(709229712 - 328064113*SW2) + MW2^4*MZ2^10*
           (56917787 - 25691241*SW2) + MW2*MZ2^13*(58687 - 68250*SW2) - 
          20480*MW2^13*MZ2*(-34185 + 8492*SW2) + 7680*MW2^12*MZ2^2*
           (-329545 + 117952*SW2) + MW2^2*MZ2^12*(-1171334 + 444471*SW2) + 
          MW2^3*MZ2^11*(1744402 + 1295793*SW2) + 16*MW2^9*MZ2^5*
           (30159367 + 5189106*SW2) - 128*MW2^11*MZ2^3*(-34270633 + 
            14888916*SW2) + 6*MW2^5*MZ2^9*(-70707107 + 28581185*SW2) + 
          32*MW2^10*MZ2^4*(-116289731 + 52735908*SW2) - 
          4*MW2^8*MZ2^6*(-572237137 + 376170492*SW2) + 2*MW2^7*MZ2^7*
           (-1297380127 + 707774690*SW2))) + 
      MH2*MW2^2*(216*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(2336*MW2^5 - 
          5776*MW2^4*MZ2 + 4604*MW2^3*MZ2^2 - 464*MW2^2*MZ2^3 - 
          1217*MW2*MZ2^4 + 517*MZ2^5)*SW2 + MT2^7*(8110080*MW2^12 + 
          4851*CW2*MZ2^12 + 12*MW2^5*MZ2^7*(23687973 - 14096854*SW2) + 
          2*MW2^3*MZ2^9*(20782196 - 4433595*SW2) + MW2*MZ2^11*
           (244957 - 86575*SW2) + 18432*MW2^11*MZ2*(-4915 + 1496*SW2) - 
          1536*MW2^10*MZ2^2*(-209035 + 85296*SW2) + 2*MW2^2*MZ2^10*
           (-2935867 + 336467*SW2) + 128*MW2^9*MZ2^3*(-4212041 + 
            1862832*SW2) + 30*MW2^4*MZ2^8*(-4874445 + 1902698*SW2) - 
          64*MW2^8*MZ2^4*(-6809111 + 2302870*SW2) - 16*MW2^7*MZ2^5*
           (2485327 + 6838112*SW2) + 24*MW2^6*MZ2^6*(-11226499 + 
            10096850*SW2)) - MW2^6*(MW2 + MZ2)*(8110080*MW2^12 + 
          4851*CW2*MZ2^12 + 12*MW2^5*MZ2^7*(23687973 - 14588806*SW2) + 
          2*MW2^3*MZ2^9*(20782196 - 10852503*SW2) + MW2*MZ2^11*
           (244957 - 13711*SW2) + 18432*MW2^11*MZ2*(-4915 + 836*SW2) - 
          1536*MW2^10*MZ2^2*(-209035 + 78864*SW2) + 2*MW2^2*MZ2^10*
           (-2935867 + 1165727*SW2) + 128*MW2^9*MZ2^3*(-4212041 + 
            2418672*SW2) - 64*MW2^8*MZ2^4*(-6809111 + 5279062*SW2) + 
          24*MW2^6*MZ2^6*(-11226499 + 5995682*SW2) + 16*MW2^7*MZ2^5*
           (-2485327 + 6119944*SW2) + 6*MW2^4*MZ2^8*(-24372225 + 
            14467378*SW2)) + MT2*MW2^4*(56770560*MW2^14 - 4851*CW2*MZ2^14 + 
          4*MW2^7*MZ2^7*(230472469 - 142503454*SW2) + 16*MW2^9*MZ2^5*
           (123930023 - 55312464*SW2) + MW2^2*MZ2^12*(6769095 - 
            2617067*SW2) - MW2*MZ2^13*(225553 + 5693*SW2) + 
          18432*MW2^13*MZ2*(-32315 + 6512*SW2) - 1536*MW2^12*MZ2^2*
           (-1205629 + 482712*SW2) - 14*MW2^4*MZ2^10*(-19137454 + 
            9867589*SW2) + 128*MW2^11*MZ2^3*(-18431699 + 11638128*SW2) - 
          64*MW2^10*MZ2^4*(-8622613 + 13304362*SW2) + MW2^3*MZ2^11*
           (-62303069 + 28515429*SW2) + 10*MW2^5*MZ2^9*(-57422354 + 
            33264411*SW2) - 6*MW2^6*MZ2^8*(-64910773 + 42446922*SW2) + 
          8*MW2^8*MZ2^6*(-304718463 + 184271890*SW2)) + 
        MT2^6*(-56770560*MW2^13 + 4851*CW2*MZ2^13 + 2*MW2^3*MZ2^10*
           (40758273 - 11883098*SW2) + 10*MW2*MZ2^12*(21100 - 16429*SW2) - 
          18432*MW2^12*MZ2*(-34515 + 9812*SW2) + 1536*MW2^11*MZ2^2*
           (-1501849 + 576912*SW2) + MW2^2*MZ2^11*(-7470009 + 2971787*SW2) - 
          128*MW2^10*MZ2^3*(-31437047 + 13540728*SW2) + 64*MW2^9*MZ2^4*
           (-54648543 + 20926762*SW2) + 16*MW2^8*MZ2^5*(40191261 + 
            24024328*SW2) - 18*MW2^5*MZ2^8*(-72181107 + 32545102*SW2) + 
          2*MW2^4*MZ2^9*(-216284843 + 73216827*SW2) + 12*MW2^6*MZ2^7*
           (-188102993 + 112033166*SW2) - 8*MW2^7*MZ2^6*(-234277249 + 
            197602930*SW2)) + MT2^2*MW2^3*(-170311680*MW2^14 + 
          14553*CW2*MZ2^14 + 6*MW2^5*MZ2^9*(119150899 - 69222617*SW2) + 
          MW2^3*MZ2^11*(142575493 - 60844049*SW2) + 6*MW2^6*MZ2^8*
           (129036039 - 46314566*SW2) - 18432*MW2^13*MZ2*
           (-99365 + 21516*SW2) - 6*MW2*MZ2^13*(-99032 + 35615*SW2) + 
          4608*MW2^12*MZ2^2*(-1328345 + 492752*SW2) + 2*MW2^2*MZ2^12*
           (-8779513 + 3769180*SW2) - 1152*MW2^11*MZ2^3*
           (-7949525 + 4165064*SW2) - 200*MW2^8*MZ2^6*(-35348563 + 
            19348486*SW2) + 64*MW2^10*MZ2^4*(-81335485 + 58806126*SW2) + 
          4*MW2^4*MZ2^10*(-127776875 + 60246516*SW2) + 16*MW2^9*MZ2^5*
           (-191331889 + 66301880*SW2) + 12*MW2^7*MZ2^7*(-383716143 + 
            205946858*SW2)) + MT2^3*MW2^2*(283852800*MW2^14 - 
          14553*CW2*MZ2^14 + 12*MW2^7*MZ2^7*(831438907 - 443287938*SW2) + 
          2*MW2^5*MZ2^9*(278916202 - 99417621*SW2) + 2*MW2^4*MZ2^10*
           (118030000 - 45827021*SW2) + 92160*MW2^13*MZ2*
           (-33745 + 7832*SW2) - 69*MW2^2*MZ2^12*(-241087 + 114899*SW2) + 
          3*MW2*MZ2^13*(-206149 + 192571*SW2) - 7680*MW2^12*MZ2^2*
           (-1419325 + 509568*SW2) + 3968*MW2^11*MZ2^3*(-4509325 + 
            2103504*SW2) - 112*MW2^9*MZ2^5*(-7725997 + 4478176*SW2) + 
          MW2^3*MZ2^11*(-112669513 + 40965997*SW2) + 72*MW2^8*MZ2^6*
           (-151733419 + 87086962*SW2) - 64*MW2^10*MZ2^4*(-209364229 + 
            113926946*SW2) + 6*MW2^6*MZ2^8*(-699272655 + 324871358*SW2)) + 
        MT2^5*MW2*(170311680*MW2^13 - 19404*CW2*MZ2^13 + 
          MW2^2*MZ2^11*(26898929 - 12244555*SW2) + 18432*MW2^12*MZ2*
           (-103325 + 27456*SW2) - 4608*MW2^11*MZ2^2*(-1506605 + 
            554024*SW2) + MW2*MZ2^12*(-761533 + 630529*SW2) + 
          1152*MW2^10*MZ2^3*(-10607081 + 4521392*SW2) - 132*MW2^6*MZ2^7*
           (-53523451 + 31273178*SW2) - 16*MW2^8*MZ2^5*(133168019 + 
            35015216*SW2) + 2*MW2^3*MZ2^10*(-139599827 + 49611189*SW2) - 
          64*MW2^9*MZ2^4*(-168379759 + 68904414*SW2) - 6*MW2^4*MZ2^9*
           (-237680732 + 91403149*SW2) + 40*MW2^7*MZ2^6*(-142745777 + 
            110999678*SW2) + 6*MW2^5*MZ2^8*(-693797877 + 326673722*SW2)) + 
        MT2^4*MW2*(-283852800*MW2^14 + 4851*CW2*MZ2^14 + 
          6*MW2^6*MZ2^8*(1029956345 - 488951242*SW2) + 2*MW2*MZ2^13*
           (134606 - 130655*SW2) - 92160*MW2^13*MZ2*(-34185 + 8492*SW2) + 
          7680*MW2^12*MZ2^2*(-1478833 + 530784*SW2) + 2*MW2^2*MZ2^12*
           (-2524791 + 979462*SW2) + MW2^3*MZ2^11*(7096435 + 3417709*SW2) + 
          16*MW2^9*MZ2^5*(133533089 + 23794232*SW2) - 4*MW2^4*MZ2^10*
           (-61592661 + 25982693*SW2) - 128*MW2^11*MZ2^3*(-153210151 + 
            66919272*SW2) + 64*MW2^10*MZ2^4*(-258806655 + 118278458*SW2) + 
          2*MW2^5*MZ2^9*(-919131157 + 375385755*SW2) - 8*MW2^8*MZ2^6*
           (-1261086141 + 844065154*SW2) + 4*MW2^7*MZ2^7*(-2842964659 + 
            1587700354*SW2))))*B0i[bb0, 0, 0, MW2])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - ((-72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW + CHWB*(2162688*MW2^13 - 1617*CW2*MZ2^13 + 
        24576*MW2^12*MZ2*(-301 + 220*SW2) - 49152*MW2^11*MZ2^2*
         (-87 + 269*SW2) + 2560*MW2^10*MZ2^2*(-33*MH2 + 6298*MZ2 + 
          2136*MZ2*SW2) + 32*MW2^8*MZ2^4*(26*MZ2*(37043 - 31764*SW2) + 
          3*MH2*(-6181 + 2900*SW2)) + 4*MW2^6*MZ2^6*
         (34*MZ2*(43789 - 21024*SW2) + 3*MH2*(-65665 + 29468*SW2)) + 
        MW2^2*MZ2^10*(274*MZ2*(3602 - 1335*SW2) + MH2*(-50121 + 39543*SW2)) + 
        MW2*MZ2^11*(-1617*MH2*(-3 + 4*SW2) + MZ2*(-101383 + 58263*SW2)) + 
        128*MW2^9*MZ2^3*(MH2*(2571 - 660*SW2) + 
          2*MZ2*(-136895 + 61884*SW2)) + 48*MW2^7*MZ2^5*
         (MH2*(15425 - 8762*SW2) + 4*MZ2*(-72559 + 91407*SW2)) + 
        2*MW2^3*MZ2^9*(-45*MH2*(-2295 + 976*SW2) + 
          MZ2*(-1860565 + 120873*SW2)) + 6*MW2^4*MZ2^8*
         (MH2*(-79047 + 18455*SW2) + MZ2*(1185065 + 346968*SW2)) - 
        2*MW2^5*MZ2^7*(15*MH2*(-23645 + 6138*SW2) + 
          4*MZ2*(904532 + 479919*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (12*MW*MZ*(2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW*SW2) + ((24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW + 
      CHWB*MW*(MH2^2*(28160*MW2^9 + 2*MW2^3*MZ2^6*(79047 - 18455*SW2) + 
          MW2*MZ2^8*(16707 - 13181*SW2) + 539*MZ2^9*(-3 + 4*SW2) + 
          128*MW2^8*MZ2*(-857 + 220*SW2) + 30*MW2^2*MZ2^7*(-2295 + 976*SW2) - 
          32*MW2^7*MZ2^2*(-6181 + 2900*SW2) + 10*MW2^4*MZ2^5*
           (-23645 + 6138*SW2) + 16*MW2^6*MZ2^3*(-15425 + 8762*SW2) - 
          4*MW2^5*MZ2^4*(-65665 + 29468*SW2)) - 
        4*MH2*MZ2*(39424*MW2^9 + 2*MW2^3*MZ2^6*(15512 - 821*SW2) + 
          539*MZ2^9*(1 + 3*SW2) + 128*MW2^8*MZ2*(-1367 + 308*SW2) - 
          32*MW2^7*MZ2^2*(-10699 + 4060*SW2) + 2*MW2^2*MZ2^7*
           (-369 + 5285*SW2) - MW2*MZ2^8*(2139 + 8200*SW2) + 
          16*MW2^6*MZ2^3*(-24253 + 11470*SW2) + 2*MW2^4*MZ2^5*
           (-62461 + 16110*SW2) - 4*MW2^5*MZ2^4*(-69367 + 31796*SW2)) + 
        12*MZ2^2*(50688*MW2^9 + 2*MW2^2*MZ2^7*(4073 - 4070*SW2) + 
          539*MZ2^9*(1 + 2*SW2) + 306*MW2^4*MZ2^5*(-249 + 10*SW2) + 
          1152*MW2^8*MZ2*(-189 + 44*SW2) - 160*MW2^7*MZ2^2*
           (-2509 + 1044*SW2) - MW2*MZ2^8*(3217 + 3219*SW2) + 
          16*MW2^6*MZ2^3*(-25697 + 14178*SW2) + 2*MW2^3*MZ2^6*
           (705 + 16813*SW2) - 4*MW2^5*MZ2^4*(-61517 + 34124*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW*SW2) - 
   (CHWB*CW2*(24*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*(14080*MW2^7 - 
        11*MZ2^7*(49 + 86*SW2) + 64*MW2^6*MZ2*(-857 + 220*SW2) - 
        64*MW2^5*MZ2^2*(-1515 + 637*SW2) + MW2*MZ2^6*(5863 + 1912*SW2) + 
        4*MW2^2*MZ2^5*(-6537 + 2128*SW2) - 8*MW2^3*MZ2^4*(-8144 + 4353*SW2) + 
        8*MW2^4*MZ2^3*(-12565 + 6808*SW2)) + MW2*(MW2 + MZ2)*
       (2703360*MW2^12 + 9163*MZ2^12 + 2048*MW2^11*MZ2*(-5219 + 3300*SW2) + 
        11*MW2*MZ2^11*(-8179 + 3629*SW2) - 2048*MW2^10*MZ2^2*
         (-7427 + 9962*SW2) + 256*MW2^8*MZ2^4*(-88603 + 12198*SW2) - 
        6*MW2^2*MZ2^10*(-44835 + 51532*SW2) + 256*MW2^9*MZ2^3*
         (-10463 + 80056*SW2) + 2*MW2^3*MZ2^9*(219637 + 172913*SW2) - 
        32*MW2^7*MZ2^5*(-1225255 + 861096*SW2) + 2*MW2^4*MZ2^8*
         (-2749013 + 1678242*SW2) + 16*MW2^6*MZ2^6*(-2163931 + 1833046*SW2) - 
        4*MW2^5*MZ2^7*(-4605209 + 3794076*SW2)) + 
      MT2^2*(6217728*MW2^12 + 9163*MZ2^12 + 2*MW2^3*MZ2^9*
         (2148017 - 2418163*SW2) + 49152*MW2^11*MZ2*(-685 + 209*SW2) + 
        11*MW2*MZ2^11*(-7493 + 1669*SW2) - 1024*MW2^10*MZ2^2*
         (-75911 + 39022*SW2) + 2*MW2^2*MZ2^10*(-65296 + 176003*SW2) + 
        256*MW2^9*MZ2^3*(-356967 + 243352*SW2) - 64*MW2^7*MZ2^5*
         (-611884 + 429077*SW2) - 64*MW2^8*MZ2^4*(-609205 + 548672*SW2) + 
        14*MW2^4*MZ2^8*(-1550905 + 1582844*SW2) - 8*MW2^5*MZ2^7*
         (-6785774 + 6443821*SW2) + 8*MW2^6*MZ2^6*(-9214165 + 7978904*SW2)) + 
      MT2^3*(270336*MW2^11 + 4*MW2^5*MZ2^6*(14492651 - 9036756*SW2) + 
        2*MW2^3*MZ2^8*(6599323 - 4770469*SW2) + MW2*MZ2^10*
         (321901 - 181661*SW2) + 8192*MW2^10*MZ2*(-139 + 33*SW2) - 
        11*MZ2^11*(931 + 346*SW2) - 512*MW2^9*MZ2^2*(-9797 + 2268*SW2) + 
        128*MW2^8*MZ2^3*(-149927 + 45636*SW2) + 4*MW2^2*MZ2^9*
         (-738442 + 526155*SW2) - 32*MW2^7*MZ2^4*(-1391131 + 595060*SW2) + 
        16*MW2^6*MZ2^5*(-3958903 + 2129854*SW2) + 2*MW2^4*MZ2^7*
         (-17328971 + 11889446*SW2)) - MT2*MW2*(7839744*MW2^12 + 
        2*MW2^5*MZ2^7*(16699641 - 14068814*SW2) + MW2^2*MZ2^10*
         (2784975 - 2610943*SW2) + 2*MW2^4*MZ2^8*(787374 - 1815421*SW2) + 
        11*MZ2^12*(2597 + 346*SW2) + 24576*MW2^11*MZ2*(-1373 + 649*SW2) + 
        3*MW2*MZ2^11*(-155242 + 94947*SW2) - 512*MW2^10*MZ2^2*
         (-104811 + 99844*SW2) + 32*MW2^8*MZ2^4*(-2001567 + 141988*SW2) + 
        128*MW2^9*MZ2^3*(-144509 + 435196*SW2) + 2*MW2^3*MZ2^9*
         (-3453957 + 3802457*SW2) - 16*MW2^7*MZ2^5*(-7214805 + 4443926*SW2) + 
        4*MW2^6*MZ2^6*(-22765911 + 18131212*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (6*MW*MZ*(-2*MW2 + MZ2)^3*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (CHWB*CW*(-24*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*(14080*MW2^7 + 
        16*MW2^3*MZ2^4*(2830 - 1427*SW2) + 32*MW2^5*MZ2^2*(2629 - 1164*SW2) - 
        473*MZ2^7*SW2 + 44*MW2^2*MZ2^5*(-337 + 75*SW2) + 
        128*MW2^6*MZ2*(-401 + 110*SW2) + 384*MW2^4*MZ2^3*(-207 + 113*SW2) + 
        4*MW2*MZ2^6*(539 + 492*SW2)) + 12*MT2^3*MZ2*(-2*MW2 + MZ2)^2*SW2*
       (28160*MW2^8 + 4*MW2^2*MZ2^6*(15906 - 535*SW2) + 1419*MZ2^8*SW2 + 
        256*MW2^7*MZ2*(-621 + 110*SW2) + 128*MW2^5*MZ2^3*(-3871 + 2078*SW2) - 
        64*MW2^6*MZ2^2*(-5837 + 2264*SW2) - 2*MW2*MZ2^7*(4312 + 5449*SW2) - 
        32*MW2^4*MZ2^4*(-12766 + 7515*SW2) + 8*MW2^3*MZ2^5*
         (-26347 + 12097*SW2)) - MW2^2*(1081344*MW2^12 - 539*MZ2^12 + 
        8*MW2^6*MZ2^6*(1238335 - 1239822*SW2) + MW2*MZ2^11*
         (30461 - 15895*SW2) + 2048*MW2^11*MZ2*(713 + 924*SW2) + 
        512*MW2^10*MZ2^2*(-23661 + 2384*SW2) - 128*MW2^9*MZ2^3*
         (-121601 + 85920*SW2) + 64*MW2^8*MZ2^4*(-15565 + 157054*SW2) + 
        2*MW2^2*MZ2^10*(-182431 + 192224*SW2) + 16*MW2^7*MZ2^5*
         (-801709 + 216384*SW2) - 2*MW2^3*MZ2^9*(-869215 + 858999*SW2) + 
        2*MW2^4*MZ2^8*(-1629851 + 914190*SW2) + 4*MW2^5*MZ2^7*
         (-54757 + 962734*SW2)) + MT2*(2*MW2 - MZ2)*(1757184*MW2^12 - 
        539*MZ2^12 + 8*MW2^6*MZ2^6*(785611 - 1031862*SW2) + 
        MW2*MZ2^11*(30461 - 15895*SW2) - 2048*MW2^10*MZ2^2*(3672 + 937*SW2) + 
        2048*MW2^11*MZ2*(-655 + 1254*SW2) - 128*MW2^9*MZ2^3*
         (-97907 + 44352*SW2) + 64*MW2^8*MZ2^4*(-34141 + 96778*SW2) + 
        2*MW2^2*MZ2^10*(-182431 + 189386*SW2) + 16*MW2^7*MZ2^5*
         (-549457 + 230292*SW2) + 4*MW2^5*MZ2^7*(381923 + 661222*SW2) - 
        2*MW2^3*MZ2^9*(-895087 + 871809*SW2) + 2*MW2^4*MZ2^8*
         (-1859531 + 1090110*SW2)) + MT2^2*(-2433024*MW2^12 + 
        2*MW2^4*MZ2^8*(8160203 - 3373950*SW2) + 11*MZ2^12*(49 + 516*SW2) - 
        2048*MW2^11*MZ2*(-2353 + 1584*SW2) - 6848*MW2^8*MZ2^4*
         (-2915 + 1586*SW2) + 2*MW2^2*MZ2^10*(515599 + 5260*SW2) + 
        512*MW2^10*MZ2^2*(2883 + 9880*SW2) + 128*MW2^9*MZ2^3*
         (-97937 + 15984*SW2) - MW2*MZ2^11*(82205 + 84677*SW2) + 
        16*MW2^7*MZ2^5*(-1669643 + 873288*SW2) + 2*MW2^3*MZ2^9*
         (-2790655 + 929331*SW2) - 8*MW2^6*MZ2^6*(-4038593 + 1708482*SW2) + 
        4*MW2^5*MZ2^7*(-7142771 + 2903330*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (4*(2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) + 
   (36*CHWB*CW*MW2^3*(4224*MW2^6 + 512*MW2^5*MZ2 - 5504*MW2^4*MZ2^2 + 
      7968*MW2^3*MZ2^3 - 4766*MW2^2*MZ2^4 + 2420*MW2*MZ2^5 + 735*MZ2^6)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (6*CHWB*CW*(MT2^3*MZ2^2*(-3488*MW2^4 + 9776*MW2^3*MZ2 - 9372*MW2^2*MZ2^2 + 
        4124*MW2*MZ2^3 - 473*MZ2^4) + MT2^2*MZ2*(7040*MW2^6 - 
        15104*MW2^5*MZ2 + 5392*MW2^4*MZ2^2 + 15240*MW2^3*MZ2^3 - 
        17620*MW2^2*MZ2^4 + 7226*MW2*MZ2^5 - 473*MZ2^6) + 
      2*MW2^2*(21120*MW2^7 + 448*MW2^6*MZ2 - 41680*MW2^5*MZ2^2 + 
        45776*MW2^4*MZ2^3 + 1344*MW2^3*MZ2^4 - 18530*MW2^2*MZ2^5 + 
        8965*MW2*MZ2^6 + 539*MZ2^7) + MT2*(-42240*MW2^8 + 34304*MW2^7*MZ2 + 
        39488*MW2^6*MZ2^2 - 85792*MW2^5*MZ2^3 + 22452*MW2^4*MZ2^4 + 
        31688*MW2^3*MZ2^5 - 26747*MW2^2*MZ2^6 + 4114*MW2*MZ2^7 + 539*MZ2^8))*
     SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (8*CHWB*CW*MW2*(8448*MW2^8 + 320*MW2^7*MZ2 - 4288*MW2^6*MZ2^2 + 
      4416*MW2^5*MZ2^3 - 196*MW2^4*MZ2^4 + 509*MW2^3*MZ2^5 + 
      2778*MW2^2*MZ2^6 + 1316*MW2*MZ2^7 - 181*MZ2^8)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (4*CHWB*CW*(-27*MT2^3*MZ2^2*(64*MW2^4 - 352*MW2^3*MZ2 + 456*MW2^2*MZ2^2 - 
        268*MW2*MZ2^3 + 55*MZ2^4) + 3*MT2^2*MZ2*(3520*MW2^6 - 
        7552*MW2^5*MZ2 + 2984*MW2^4*MZ2^2 + 6036*MW2^3*MZ2^3 - 
        6758*MW2^2*MZ2^4 + 2407*MW2*MZ2^5 + 11*MZ2^6) + 
      MT2*MW2*(-42240*MW2^7 + 55424*MW2^6*MZ2 - 18144*MW2^5*MZ2^2 - 
        18720*MW2^4*MZ2^3 + 3296*MW2^3*MZ2^4 + 1944*MW2^2*MZ2^5 + 
        2451*MW2*MZ2^6 - 4180*MZ2^7) + MW2*(42240*MW2^8 - 23744*MW2^7*MZ2 - 
        34016*MW2^6*MZ2^2 + 50520*MW2^5*MZ2^3 + 6052*MW2^4*MZ2^4 - 
        17504*MW2^3*MZ2^5 + 1749*MW2^2*MZ2^6 + 6280*MW2*MZ2^7 - 473*MZ2^8))*
     SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[4] - 
 (12*MZ2*VMU^2*(6*MW2^2*MZ2^2*(5*CHd[1, 1] + 5*CHd[2, 2] - 72*CHd[3, 3] - 
      5*CHl3[1, 1] - 5*CHl3[2, 2] - 5*CHq1[1, 1] - 5*CHq1[2, 2] - 
      8*CHq1[3, 3] + 7*CHq3[1, 1] + 7*CHq3[2, 2] - 8*CHq3[3, 3] - 
      10*CHu[1, 1] - 10*CHu[2, 2]) + MZ2^4*(5*CHd[1, 1] + 5*CHd[2, 2] - 
      44*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 
      22*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2]) - 
    8*MW2^3*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] - 52*CHd[3, 3] + 3*CHl3[1, 1] + 
      3*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 22*CHq1[3, 3] + 
      6*CHq3[1, 1] + 6*CHq3[2, 2] - 22*CHq3[3, 3] - 8*CHu[1, 1] - 
      8*CHu[2, 2]) + 16*MW2^4*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] + 
      2*CHl3[1, 1] + 2*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
      3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
      2*CHu[2, 2]) + MW2*MZ2^3*(-19*CHd[1, 1] - 19*CHd[2, 2] + 
      220*CHd[3, 3] + 22*CHl3[1, 1] + 22*CHl3[2, 2] + 19*CHq1[1, 1] + 
      19*CHq1[2, 2] - 44*CHq1[3, 3] - 15*CHq3[1, 1] - 15*CHq3[2, 2] - 
      44*CHq3[3, 3] + 38*CHu[1, 1] + 38*CHu[2, 2]))*Class[7])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 (((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (MW2^2*MZ2^6*(6395*CHd[1, 1] + 6395*CHd[2, 2] - 93908*CHd[3, 3] + 
        5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 6395*CHq1[1, 1] - 
        6395*CHq1[2, 2] - 8024*CHq1[3, 3] + 9849*CHq3[1, 1] + 
        9849*CHq3[2, 2] - 8024*CHq3[3, 3] - 12790*CHu[1, 1] - 
        12790*CHu[2, 2]) + 4*MW2^4*MZ2^4*(6103*CHd[1, 1] + 6103*CHd[2, 2] - 
        87424*CHd[3, 3] + 20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 
        6103*CHq1[1, 1] - 6103*CHq1[2, 2] - 55972*CHq1[3, 3] + 
        13401*CHq3[1, 1] + 13401*CHq3[2, 2] - 55972*CHq3[3, 3] - 
        12206*CHu[1, 1] - 12206*CHu[2, 2]) - 16*MW2^5*MZ2^3*
       (1933*CHd[1, 1] + 1933*CHd[2, 2] - 22396*CHd[3, 3] + 4561*CHl3[1, 1] + 
        4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 1933*CHq1[2, 2] - 
        19456*CHq1[3, 3] + 4671*CHq3[1, 1] + 4671*CHq3[2, 2] - 
        19456*CHq3[3, 3] - 3866*CHu[1, 1] - 3866*CHu[2, 2]) - 
      8*MW2^3*MZ2^5*(1763*CHd[1, 1] + 1763*CHd[2, 2] - 28496*CHd[3, 3] + 
        4423*CHl3[1, 1] + 4423*CHl3[2, 2] - 1763*CHq1[1, 1] - 
        1763*CHq1[2, 2] - 10538*CHq1[3, 3] + 3582*CHq3[1, 1] + 
        3582*CHq3[2, 2] - 10538*CHq3[3, 3] - 3526*CHu[1, 1] - 
        3526*CHu[2, 2]) - 2*MW2*MZ2^7*(946*CHd[1, 1] + 946*CHd[2, 2] - 
        10912*CHd[3, 3] - 946*CHq1[1, 1] - 946*CHq1[2, 2] + 2222*CHq1[3, 3] + 
        735*CHq3[1, 1] + 735*CHq3[2, 2] + 2222*CHq3[3, 3] - 1892*CHu[1, 1] - 
        1892*CHu[2, 2]) + 32*MW2^6*MZ2^2*(772*CHd[1, 1] + 772*CHd[2, 2] - 
        7834*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 
        772*CHq1[2, 2] - 7846*CHq1[3, 3] + 2160*CHq3[1, 1] + 
        2160*CHq3[2, 2] - 7846*CHq3[3, 3] - 1544*CHu[1, 1] - 
        1544*CHu[2, 2]) - 128*MW2^7*MZ2*(91*CHd[1, 1] + 91*CHd[2, 2] - 
        910*CHd[3, 3] - 310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 
        91*CHq1[2, 2] - 910*CHq1[3, 3] + 273*CHq3[1, 1] + 273*CHq3[2, 2] - 
        910*CHq3[3, 3] - 182*CHu[1, 1] - 182*CHu[2, 2]) + 
      49*MZ2^8*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
        5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
        10*CHu[2, 2]) + 2816*MW2^8*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
        6*CHl3[1, 1] - 6*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 
        10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
        2*CHu[1, 1] - 2*CHu[2, 2])))/(4*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (2*CW2*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (5632*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
      2*MW2^3*MZ2^5*(1056*CHd[1, 1] + 1056*CHd[2, 2] - 5472*CHd[3, 3] + 
        4308*CHl3[1, 1] + 4308*CHl3[2, 2] - 4569*CHq1[1, 1] - 
        4569*CHq1[2, 2] + 2844*CHq1[3, 3] - 3677*CHq3[1, 1] - 
        3677*CHq3[2, 2] + 2844*CHq3[3, 3] - 2112*CHu[1, 1] - 
        2112*CHu[2, 2]) - MW2*MZ2^7*(576*CHd[1, 1] + 576*CHd[2, 2] - 
        2880*CHd[3, 3] - 969*CHl3[1, 1] - 969*CHl3[2, 2] + 2862*CHq1[1, 1] + 
        2862*CHq1[2, 2] + 738*CHq1[3, 3] + 3956*CHq3[1, 1] + 
        3956*CHq3[2, 2] + 738*CHq3[3, 3] - 1152*CHu[1, 1] - 1152*CHu[2, 2]) - 
      16*MW2^4*MZ2^4*(150*CHd[1, 1] + 150*CHd[2, 2] - 1413*CHd[3, 3] - 
        21*CHl3[1, 1] - 21*CHl3[2, 2] - 219*CHq1[1, 1] - 219*CHq1[2, 2] - 
        333*CHq1[3, 3] + 356*CHq3[1, 1] + 356*CHq3[2, 2] - 333*CHq3[3, 3] - 
        300*CHu[1, 1] - 300*CHu[2, 2]) + 
      MZ2^8*(120*CHd[1, 1] + 120*CHd[2, 2] - 468*CHd[3, 3] + 615*CHq1[1, 1] + 
        615*CHq1[2, 2] + 234*CHq1[3, 3] + 245*CHq3[1, 1] + 245*CHq3[2, 2] + 
        234*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) + 
      32*MW2^5*MZ2^3*(48*CHd[1, 1] + 48*CHd[2, 2] - 180*CHd[3, 3] - 
        550*CHl3[1, 1] - 550*CHl3[2, 2] + 147*CHq1[1, 1] + 147*CHq1[2, 2] - 
        450*CHq1[3, 3] + 571*CHq3[1, 1] + 571*CHq3[2, 2] - 450*CHq3[3, 3] - 
        96*CHu[1, 1] - 96*CHu[2, 2]) + 64*MW2^6*MZ2^2*
       (36*CHd[1, 1] + 36*CHd[2, 2] - 306*CHd[3, 3] + 600*CHl3[1, 1] + 
        600*CHl3[2, 2] - 171*CHq1[1, 1] - 171*CHq1[2, 2] + 18*CHq1[3, 3] - 
        235*CHq3[1, 1] - 235*CHq3[2, 2] + 18*CHq3[3, 3] - 72*CHu[1, 1] - 
        72*CHu[2, 2]) - 128*MW2^7*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] - 
        108*CHd[3, 3] + 270*CHl3[1, 1] + 270*CHl3[2, 2] - 57*CHq1[1, 1] - 
        57*CHq1[2, 2] - 108*CHq1[3, 3] + 43*CHq3[1, 1] + 43*CHq3[2, 2] - 
        108*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
      MW2^2*MZ2^6*(-24*CHd[1, 1] - 24*CHd[2, 2] - 2556*CHd[3, 3] - 
        9083*CHl3[1, 1] - 9083*CHl3[2, 2] + 6825*CHq1[1, 1] + 
        6825*CHq1[2, 2] - 2340*CHq1[3, 3] + 10685*CHq3[1, 1] + 
        10685*CHq3[2, 2] - 2340*CHq3[3, 3] + 48*CHu[1, 1] + 48*CHu[2, 2])))/
    ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (18*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (-490*MZ2^7*(CHq3[1, 1] + CHq3[2, 2]) + 
      1408*MW2^7*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) - 
      32*MW2^5*MZ2^2*(72*CHd[3, 3] - 119*CHl3[1, 1] - 119*CHl3[2, 2] - 
        90*CHq1[3, 3] + 216*CHq3[1, 1] + 216*CHq3[2, 2] - 90*CHq3[3, 3]) - 
      2*MW2^3*MZ2^4*(984*CHd[1, 1] + 984*CHd[2, 2] - 7236*CHd[3, 3] + 
        3053*CHl3[1, 1] + 3053*CHl3[2, 2] - 984*CHq1[1, 1] - 984*CHq1[2, 2] - 
        1512*CHq1[3, 3] + 3302*CHq3[1, 1] + 3302*CHq3[2, 2] - 
        1512*CHq3[3, 3] - 1968*CHu[1, 1] - 1968*CHu[2, 2]) + 
      4*MW2^2*MZ2^5*(396*CHd[1, 1] + 396*CHd[2, 2] - 2178*CHd[3, 3] + 
        1244*CHl3[1, 1] + 1244*CHl3[2, 2] - 396*CHq1[1, 1] - 396*CHq1[2, 2] + 
        387*CHq1[3, 3] + 414*CHq3[1, 1] + 414*CHq3[2, 2] + 387*CHq3[3, 3] - 
        792*CHu[1, 1] - 792*CHu[2, 2]) + 8*MW2^4*MZ2^3*
       (204*CHd[1, 1] + 204*CHd[2, 2] - 1098*CHd[3, 3] + 457*CHl3[1, 1] + 
        457*CHl3[2, 2] - 204*CHq1[1, 1] - 204*CHq1[2, 2] - 882*CHq1[3, 3] + 
        1156*CHq3[1, 1] + 1156*CHq3[2, 2] - 882*CHq3[3, 3] - 408*CHu[1, 1] - 
        408*CHu[2, 2]) - 64*MW2^6*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] - 
        54*CHd[3, 3] + 113*CHl3[1, 1] + 113*CHl3[2, 2] - 12*CHq1[1, 1] - 
        12*CHq1[2, 2] - 54*CHq1[3, 3] + 16*CHq3[1, 1] + 16*CHq3[2, 2] - 
        54*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
      MW2*MZ2^6*(-480*CHd[1, 1] - 480*CHd[2, 2] + 1872*CHd[3, 3] - 
        2940*CHl3[1, 1] - 2940*CHl3[2, 2] + 480*CHq1[1, 1] + 480*CHq1[2, 2] - 
        936*CHq1[3, 3] + 1067*CHq3[1, 1] + 1067*CHq3[2, 2] - 936*CHq3[3, 3] + 
        960*CHu[1, 1] + 960*CHu[2, 2])))/((2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (MT2*MW2*(84480*MW2^8*CHq3[3, 3] + 2*MW2^3*MZ2^5*(3627*CHd[1, 1] + 
          3627*CHd[2, 2] + 7872*CHd[3, 3] + 46549*CHl3[1, 1] + 
          46549*CHl3[2, 2] - 3627*CHq1[1, 1] - 3627*CHq1[2, 2] - 
          105948*CHq1[3, 3] + 675*CHq3[1, 1] + 675*CHq3[2, 2] - 
          84152*CHq3[3, 3] - 7254*CHu[1, 1] - 7254*CHu[2, 2]) - 
        4*MW2^4*MZ2^4*(3447*CHd[1, 1] + 3447*CHd[2, 2] + 7320*CHd[3, 3] + 
          10030*CHl3[1, 1] + 10030*CHl3[2, 2] - 3447*CHq1[1, 1] - 
          3447*CHq1[2, 2] - 33426*CHq1[3, 3] + 5103*CHq3[1, 1] + 
          5103*CHq3[2, 2] + 11738*CHq3[3, 3] - 6894*CHu[1, 1] - 
          6894*CHu[2, 2]) + MW2^2*MZ2^6*(1143*CHd[1, 1] + 1143*CHd[2, 2] + 
          2184*CHd[3, 3] - 48568*CHl3[1, 1] - 48568*CHl3[2, 2] - 
          1143*CHq1[1, 1] - 1143*CHq1[2, 2] + 139698*CHq1[3, 3] + 
          4779*CHq3[1, 1] + 4779*CHq3[2, 2] + 168658*CHq3[3, 3] - 
          2286*CHu[1, 1] - 2286*CHu[2, 2]) - 3*MW2*MZ2^7*
         (687*CHd[1, 1] + 687*CHd[2, 2] + 1496*CHd[3, 3] - 2519*CHl3[1, 1] - 
          2519*CHl3[2, 2] - 687*CHq1[1, 1] - 687*CHq1[2, 2] + 
          15147*CHq1[3, 3] + 468*CHq3[1, 1] + 468*CHq3[2, 2] + 
          22517*CHq3[3, 3] - 1374*CHu[1, 1] - 1374*CHu[2, 2]) + 
        8*MW2^5*MZ2^3*(657*CHd[1, 1] + 657*CHd[2, 2] + 1464*CHd[3, 3] - 
          13459*CHl3[1, 1] - 13459*CHl3[2, 2] - 657*CHq1[1, 1] - 
          657*CHq1[2, 2] + 5670*CHq1[3, 3] + 2619*CHq3[1, 1] + 
          2619*CHq3[2, 2] + 31558*CHq3[3, 3] - 1314*CHu[1, 1] - 
          1314*CHu[2, 2]) + 32*MW2^6*MZ2^2*(216*CHd[1, 1] + 216*CHd[2, 2] + 
          456*CHd[3, 3] + 4919*CHl3[1, 1] + 4919*CHl3[2, 2] - 
          216*CHq1[1, 1] - 216*CHq1[2, 2] - 3672*CHq1[3, 3] + 
          162*CHq3[1, 1] + 162*CHq3[2, 2] - 4854*CHq3[3, 3] - 432*CHu[1, 1] - 
          432*CHu[2, 2]) + 4*MZ2^8*(117*CHd[1, 1] + 117*CHd[2, 2] + 
          264*CHd[3, 3] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 1485*CHq1[3, 3] + 
          2563*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2]) - 
        64*MW2^7*MZ2*(81*CHd[1, 1] + 81*CHd[2, 2] + 180*CHd[3, 3] + 
          1097*CHl3[1, 1] + 1097*CHl3[2, 2] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 
          810*CHq1[3, 3] + 243*CHq3[1, 1] + 243*CHq3[2, 2] + 922*CHq3[3, 3] - 
          162*CHu[1, 1] - 162*CHu[2, 2])) - 
      4*MW2^3*(3520*MW2^7*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
        4*MW2^3*MZ2^4*(630*CHd[1, 1] + 630*CHd[2, 2] + 1332*CHd[3, 3] + 
          8612*CHl3[1, 1] + 8612*CHl3[2, 2] - 630*CHq1[1, 1] - 
          630*CHq1[2, 2] - 11502*CHq1[3, 3] + 567*CHq3[1, 1] + 
          567*CHq3[2, 2] - 6010*CHq3[3, 3] - 1260*CHu[1, 1] - 
          1260*CHu[2, 2]) + 4*MW2^4*MZ2^3*(621*CHd[1, 1] + 621*CHd[2, 2] + 
          1344*CHd[3, 3] + 4288*CHl3[1, 1] + 4288*CHl3[2, 2] - 
          621*CHq1[1, 1] - 621*CHq1[2, 2] - 4482*CHq1[3, 3] + 
          1323*CHq3[1, 1] + 1323*CHq3[2, 2] + 7354*CHq3[3, 3] - 
          1242*CHu[1, 1] - 1242*CHu[2, 2]) + MW2*MZ2^6*(621*CHd[1, 1] + 
          621*CHd[2, 2] + 1320*CHd[3, 3] - 539*CHl3[1, 1] - 539*CHl3[2, 2] - 
          621*CHq1[1, 1] - 621*CHq1[2, 2] + 17523*CHq1[3, 3] + 
          702*CHq3[1, 1] + 702*CHq3[2, 2] + 24805*CHq3[3, 3] - 
          1242*CHu[1, 1] - 1242*CHu[2, 2]) + 3*MW2^2*MZ2^5*
         (123*CHd[1, 1] + 123*CHd[2, 2] + 296*CHd[3, 3] + 5798*CHl3[1, 1] + 
          5798*CHl3[2, 2] - 123*CHq1[1, 1] - 123*CHq1[2, 2] - 
          13680*CHq1[3, 3] - 387*CHq3[1, 1] - 387*CHq3[2, 2] - 
          14708*CHq3[3, 3] - 246*CHu[1, 1] - 246*CHu[2, 2]) - 
        2*MZ2^7*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] + 
          1078*CHl3[1, 1] + 1078*CHl3[2, 2] - 117*CHq1[1, 1] - 
          117*CHq1[2, 2] + 1485*CHq1[3, 3] + 2563*CHq3[3, 3] - 
          234*CHu[1, 1] - 234*CHu[2, 2]) - 32*MW2^6*MZ2*
         (27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] + 565*CHl3[1, 1] + 
          565*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 
          81*CHq3[1, 1] + 81*CHq3[2, 2] - 206*CHq3[3, 3] - 54*CHu[1, 1] - 
          54*CHu[2, 2]) + 24*MW2^5*MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 
          8*CHd[3, 3] + 563*CHl3[1, 1] + 563*CHl3[2, 2] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] - 396*CHq1[3, 3] - 90*CHq3[1, 1] - 90*CHq3[2, 2] - 
          1736*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
      MT2^2*MZ2*(28160*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        8*MW2^4*MZ2^3*(864*CHd[1, 1] + 864*CHd[2, 2] + 1848*CHd[3, 3] + 
          4849*CHl3[1, 1] + 4849*CHl3[2, 2] - 864*CHq1[1, 1] - 
          864*CHq1[2, 2] - 21168*CHq1[3, 3] + 756*CHq3[1, 1] + 
          756*CHq3[2, 2] - 13052*CHq3[3, 3] - 1728*CHu[1, 1] - 
          1728*CHu[2, 2]) + MW2*MZ2^6*(837*CHd[1, 1] + 837*CHd[2, 2] + 
          1848*CHd[3, 3] - 4114*CHl3[1, 1] - 4114*CHl3[2, 2] - 
          837*CHq1[1, 1] - 837*CHq1[2, 2] + 15444*CHq1[3, 3] + 
          351*CHq3[1, 1] + 351*CHq3[2, 2] + 23936*CHq3[3, 3] - 
          1674*CHu[1, 1] - 1674*CHu[2, 2]) - 4*MW2^3*MZ2^4*
         (315*CHd[1, 1] + 315*CHd[2, 2] + 720*CHd[3, 3] + 11140*CHl3[1, 1] + 
          11140*CHl3[2, 2] - 315*CHq1[1, 1] - 315*CHq1[2, 2] - 
          34182*CHq1[3, 3] - 567*CHq3[1, 1] - 567*CHq3[2, 2] - 
          35522*CHq3[3, 3] - 630*CHu[1, 1] - 630*CHu[2, 2]) - 
        12*MW2^2*MZ2^5*(123*CHd[1, 1] + 123*CHd[2, 2] + 260*CHd[3, 3] - 
          1693*CHl3[1, 1] - 1693*CHl3[2, 2] - 123*CHq1[1, 1] - 
          123*CHq1[2, 2] + 5274*CHq1[3, 3] + 180*CHq3[1, 1] + 
          180*CHq3[2, 2] + 6970*CHq3[3, 3] - 246*CHu[1, 1] - 246*CHu[2, 2]) - 
        96*MW2^5*MZ2^2*(87*CHd[1, 1] + 87*CHd[2, 2] + 188*CHd[3, 3] - 
          151*CHl3[1, 1] - 151*CHl3[2, 2] - 87*CHq1[1, 1] - 87*CHq1[2, 2] - 
          1206*CHq1[3, 3] + 153*CHq3[1, 1] + 153*CHq3[2, 2] + 
          286*CHq3[3, 3] - 174*CHu[1, 1] - 174*CHu[2, 2]) + 
        64*MW2^6*MZ2*(54*CHd[1, 1] + 54*CHd[2, 2] + 120*CHd[3, 3] - 
          781*CHl3[1, 1] - 781*CHl3[2, 2] - 54*CHq1[1, 1] - 54*CHq1[2, 2] - 
          540*CHq1[3, 3] + 162*CHq3[1, 1] + 162*CHq3[2, 2] + 
          1568*CHq3[3, 3] - 108*CHu[1, 1] - 108*CHu[2, 2]) + 
        MZ2^7*(-117*CHd[1, 1] - 117*CHd[2, 2] - 264*CHd[3, 3] + 
          539*CHl3[1, 1] + 539*CHl3[2, 2] + 117*CHq1[1, 1] + 117*CHq1[2, 2] - 
          1485*CHq1[3, 3] - 2563*CHq3[3, 3] + 234*CHu[1, 1] + 
          234*CHu[2, 2])) + MT2^3*(14080*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + MW2*MZ2^6*(603*CHd[1, 1] + 603*CHd[2, 2] + 
          1320*CHd[3, 3] - 4114*CHl3[1, 1] - 4114*CHl3[2, 2] - 
          603*CHq1[1, 1] - 603*CHq1[2, 2] + 12474*CHq1[3, 3] + 
          351*CHq3[1, 1] + 351*CHq3[2, 2] + 18810*CHq3[3, 3] - 
          1206*CHu[1, 1] - 1206*CHu[2, 2]) + 8*MW2^4*MZ2^3*
         (549*CHd[1, 1] + 549*CHd[2, 2] + 1176*CHd[3, 3] + 1875*CHl3[1, 1] + 
          1875*CHl3[2, 2] - 549*CHq1[1, 1] - 549*CHq1[2, 2] - 
          12258*CHq1[3, 3] + 567*CHq3[1, 1] + 567*CHq3[2, 2] - 
          6434*CHq3[3, 3] - 1098*CHu[1, 1] - 1098*CHu[2, 2]) - 
        2*MW2^2*MZ2^5*(369*CHd[1, 1] + 369*CHd[2, 2] + 768*CHd[3, 3] - 
          7595*CHl3[1, 1] - 7595*CHl3[2, 2] - 369*CHq1[1, 1] - 
          369*CHq1[2, 2] + 22140*CHq1[3, 3] + 729*CHq3[1, 1] + 
          729*CHq3[2, 2] + 28136*CHq3[3, 3] - 738*CHu[1, 1] - 
          738*CHu[2, 2]) - 4*MW2^3*MZ2^4*(315*CHd[1, 1] + 315*CHd[2, 2] + 
          696*CHd[3, 3] + 6510*CHl3[1, 1] + 6510*CHl3[2, 2] - 
          315*CHq1[1, 1] - 315*CHq1[2, 2] - 21546*CHq1[3, 3] - 
          189*CHq3[1, 1] - 189*CHq3[2, 2] - 21070*CHq3[3, 3] - 
          630*CHu[1, 1] - 630*CHu[2, 2]) - 64*MW2^5*MZ2^2*
         (72*CHd[1, 1] + 72*CHd[2, 2] + 156*CHd[3, 3] - 263*CHl3[1, 1] - 
          263*CHl3[2, 2] - 72*CHq1[1, 1] - 72*CHq1[2, 2] - 972*CHq1[3, 3] + 
          135*CHq3[1, 1] + 135*CHq3[2, 2] + 383*CHq3[3, 3] - 144*CHu[1, 1] - 
          144*CHu[2, 2]) + 64*MW2^6*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
          60*CHd[3, 3] - 473*CHl3[1, 1] - 473*CHl3[2, 2] - 27*CHq1[1, 1] - 
          27*CHq1[2, 2] - 270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 
          894*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
        MZ2^7*(-117*CHd[1, 1] - 117*CHd[2, 2] - 264*CHd[3, 3] + 
          539*CHl3[1, 1] + 539*CHl3[2, 2] + 117*CHq1[1, 1] + 117*CHq1[2, 2] - 
          1485*CHq1[3, 3] - 2563*CHq3[3, 3] + 234*CHu[1, 1] + 
          234*CHu[2, 2]))))/((2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(-180224*MW2^12*(CHl3[1, 1] + CHl3[2, 2] + 
        2*(CHq3[1, 1] + CHq3[2, 2])) + 256*MW2^9*MZ2^2*
       (-2*MZ2*(137*CHd[1, 1] + 137*CHd[2, 2] + 138*CHd[3, 3] + 
          88*CHe[1, 1] + 88*CHe[2, 2] + 88*CHe[3, 3] + 1591*CHl1[1, 1] + 
          1591*CHl1[2, 2] + 88*CHl1[3, 3] - 7549*CHl3[1, 1] - 
          7549*CHl3[2, 2] - 88*CHl3[3, 3] + 997*CHq1[1, 1] + 997*CHq1[2, 2] - 
          2610*CHq1[3, 3] + 4057*CHq3[1, 1] + 4057*CHq3[2, 2] - 
          2610*CHq3[3, 3] - 274*CHu[1, 1] - 274*CHu[2, 2]) + 
        11*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 6*CHl3[1, 1] - 
          6*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2])) - 6144*MW2^10*MZ2^2*(36*CHd[1, 1] + 36*CHd[2, 2] - 
        210*CHd[3, 3] - 33*CHl1[1, 1] - 33*CHl1[2, 2] + 525*CHl3[1, 1] + 
        525*CHl3[2, 2] - 114*CHq1[1, 1] - 114*CHq1[2, 2] - 102*CHq1[3, 3] - 
        50*CHq3[1, 1] - 50*CHq3[2, 2] - 102*CHq3[3, 3] - 72*CHu[1, 1] - 
        72*CHu[2, 2]) + 4096*MW2^11*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] - 
        108*CHd[3, 3] + 336*CHl3[1, 1] + 336*CHl3[2, 2] - 57*CHq1[1, 1] - 
        57*CHq1[2, 2] - 108*CHq1[3, 3] + 175*CHq3[1, 1] + 175*CHq3[2, 2] - 
        108*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) - 
      49*(MH2 - 11*MZ2)*MZ2^11*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
        5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
        10*CHu[1, 1] - 10*CHu[2, 2]) + 128*MW2^8*MZ2^3*
       (MZ2*(6376*CHd[1, 1] + 6376*CHd[2, 2] - 37508*CHd[3, 3] + 
          1336*CHe[1, 1] + 1336*CHe[2, 2] + 1336*CHe[3, 3] + 
          9643*CHl1[1, 1] + 9643*CHl1[2, 2] + 1336*CHl1[3, 3] - 
          20115*CHl3[1, 1] - 20115*CHl3[2, 2] - 1336*CHl3[3, 3] - 
          6832*CHq1[1, 1] - 6832*CHq1[2, 2] - 37820*CHq1[3, 3] + 
          18820*CHq3[1, 1] + 18820*CHq3[2, 2] - 37820*CHq3[3, 3] - 
          12752*CHu[1, 1] - 12752*CHu[2, 2]) + 
        MH2*(-113*CHd[1, 1] - 113*CHd[2, 2] + 1130*CHd[3, 3] + 
          442*CHl3[1, 1] + 442*CHl3[2, 2] + 113*CHq1[1, 1] + 113*CHq1[2, 2] + 
          1130*CHq1[3, 3] - 339*CHq3[1, 1] - 339*CHq3[2, 2] + 
          1130*CHq3[3, 3] + 226*CHu[1, 1] + 226*CHu[2, 2])) - 
      32*MW2^7*MZ2^4*(2*MZ2*(22646*CHd[1, 1] + 22646*CHd[2, 2] - 
          164362*CHd[3, 3] + 3692*CHe[1, 1] + 3692*CHe[2, 2] + 
          3692*CHe[3, 3] + 10190*CHl1[1, 1] + 10190*CHl1[2, 2] + 
          3692*CHl1[3, 3] + 7797*CHl3[1, 1] + 7797*CHl3[2, 2] - 
          3692*CHl3[3, 3] - 40619*CHq1[1, 1] - 40619*CHq1[2, 2] - 
          121486*CHq1[3, 3] + 20481*CHq3[1, 1] + 20481*CHq3[2, 2] - 
          121486*CHq3[3, 3] - 45292*CHu[1, 1] - 45292*CHu[2, 2]) + 
        MH2*(-1136*CHd[1, 1] - 1136*CHd[2, 2] + 11474*CHd[3, 3] + 
          1275*CHl3[1, 1] + 1275*CHl3[2, 2] + 1136*CHq1[1, 1] + 
          1136*CHq1[2, 2] + 11486*CHq1[3, 3] - 3252*CHq3[1, 1] - 
          3252*CHq3[2, 2] + 11486*CHq3[3, 3] + 2272*CHu[1, 1] + 
          2272*CHu[2, 2])) + MW2^2*MZ2^9*
       (MZ2*(66629*CHd[1, 1] + 66629*CHd[2, 2] - 1482364*CHd[3, 3] - 
          35536*CHe[1, 1] - 35536*CHe[2, 2] - 35536*CHe[3, 3] - 
          54940*CHl1[1, 1] - 54940*CHl1[2, 2] - 35536*CHl1[3, 3] + 
          86286*CHl3[1, 1] + 86286*CHl3[2, 2] + 35536*CHl3[3, 3] - 
          154925*CHq1[1, 1] - 154925*CHq1[2, 2] + 121328*CHq1[3, 3] + 
          172783*CHq3[1, 1] + 172783*CHq3[2, 2] + 121328*CHq3[3, 3] - 
          133258*CHu[1, 1] - 133258*CHu[2, 2]) + 
        MH2*(-8287*CHd[1, 1] - 8287*CHd[2, 2] + 115732*CHd[3, 3] - 
          5812*CHl3[1, 1] - 5812*CHl3[2, 2] + 8287*CHq1[1, 1] + 
          8287*CHq1[2, 2] + 3580*CHq1[3, 3] - 11319*CHq3[1, 1] - 
          11319*CHq3[2, 2] + 3580*CHq3[3, 3] + 16574*CHu[1, 1] + 
          16574*CHu[2, 2])) + MW2*MZ2^10*
       (MH2*(2137*CHd[1, 1] + 2137*CHd[2, 2] - 23980*CHd[3, 3] - 
          2137*CHq1[1, 1] - 2137*CHq1[2, 2] + 5522*CHq1[3, 3] + 
          1470*CHq3[1, 1] + 1470*CHq3[2, 2] + 5522*CHq3[3, 3] - 
          4274*CHu[1, 1] - 4274*CHu[2, 2]) + 2*MZ2*(-10459*CHd[1, 1] - 
          10459*CHd[2, 2] + 142568*CHd[3, 3] + 2156*CHe[1, 1] + 
          2156*CHe[2, 2] + 2156*CHe[3, 3] + 2156*CHl1[1, 1] + 
          2156*CHl1[2, 2] + 2156*CHl1[3, 3] - 1176*CHl3[1, 1] - 
          1176*CHl3[2, 2] - 2156*CHl3[3, 3] + 14869*CHq1[1, 1] + 
          14869*CHq1[2, 2] - 42178*CHq1[3, 3] - 12348*CHq3[1, 1] - 
          12348*CHq3[2, 2] - 42178*CHq3[3, 3] + 20918*CHu[1, 1] + 
          20918*CHu[2, 2])) + MW2^3*MZ2^8*
       (3*MH2*(6833*CHd[1, 1] + 6833*CHd[2, 2] - 107292*CHd[3, 3] + 
          13732*CHl3[1, 1] + 13732*CHl3[2, 2] - 6833*CHq1[1, 1] - 
          6833*CHq1[2, 2] - 30776*CHq1[3, 3] + 12835*CHq3[1, 1] + 
          12835*CHq3[2, 2] - 30776*CHq3[3, 3] - 13666*CHu[1, 1] - 
          13666*CHu[2, 2]) + 2*MZ2*(-72705*CHd[1, 1] - 72705*CHd[2, 2] + 
          2227816*CHd[3, 3] + 59228*CHe[1, 1] + 59228*CHe[2, 2] + 
          59228*CHe[3, 3] + 139184*CHl1[1, 1] + 139184*CHl1[2, 2] + 
          59228*CHl1[3, 3] - 356905*CHl3[1, 1] - 356905*CHl3[2, 2] - 
          59228*CHl3[3, 3] + 267627*CHq1[1, 1] + 267627*CHq1[2, 2] + 
          310000*CHq1[3, 3] - 220481*CHq3[1, 1] - 220481*CHq3[2, 2] + 
          310000*CHq3[3, 3] + 145410*CHu[1, 1] + 145410*CHu[2, 2])) - 
      16*MW2^6*MZ2^5*(MH2*(3477*CHd[1, 1] + 3477*CHd[2, 2] - 
          38064*CHd[3, 3] + 4491*CHl3[1, 1] + 4491*CHl3[2, 2] - 
          3477*CHq1[1, 1] - 3477*CHq1[2, 2] - 35148*CHq1[3, 3] + 
          8991*CHq3[1, 1] + 8991*CHq3[2, 2] - 35148*CHq3[3, 3] - 
          6954*CHu[1, 1] - 6954*CHu[2, 2]) + MZ2*(-90306*CHd[1, 1] - 
          90306*CHd[2, 2] + 841228*CHd[3, 3] - 5776*CHe[1, 1] - 
          5776*CHe[2, 2] - 5776*CHe[3, 3] + 29549*CHl1[1, 1] + 
          29549*CHl1[2, 2] - 5776*CHl1[3, 3] - 239513*CHl3[1, 1] - 
          239513*CHl3[2, 2] + 5776*CHl3[3, 3] + 205722*CHq1[1, 1] + 
          205722*CHq1[2, 2] + 535084*CHq1[3, 3] - 18766*CHq3[1, 1] - 
          18766*CHq3[2, 2] + 535084*CHq3[3, 3] + 180612*CHu[1, 1] + 
          180612*CHu[2, 2])) - 4*MW2^4*MZ2^7*
       (MH2*(9629*CHd[1, 1] + 9629*CHd[2, 2] - 144416*CHd[3, 3] + 
          29067*CHl3[1, 1] + 29067*CHl3[2, 2] - 9629*CHq1[1, 1] - 
          9629*CHq1[2, 2] - 77048*CHq1[3, 3] + 20565*CHq3[1, 1] + 
          20565*CHq3[2, 2] - 77048*CHq3[3, 3] - 19258*CHu[1, 1] - 
          19258*CHu[2, 2]) + MZ2*(-91585*CHd[1, 1] - 91585*CHd[2, 2] + 
          2206328*CHd[3, 3] + 48728*CHe[1, 1] + 48728*CHe[2, 2] + 
          48728*CHe[3, 3] + 181991*CHl1[1, 1] + 181991*CHl1[2, 2] + 
          48728*CHl1[3, 3] - 634083*CHl3[1, 1] - 634083*CHl3[2, 2] - 
          48728*CHl3[3, 3] + 343729*CHq1[1, 1] + 343729*CHq1[2, 2] + 
          773540*CHq1[3, 3] - 116967*CHq3[1, 1] - 116967*CHq3[2, 2] + 
          773540*CHq3[3, 3] + 183170*CHu[1, 1] + 183170*CHu[2, 2])) + 
      4*MW2^5*MZ2^6*(MH2*(13835*CHd[1, 1] + 13835*CHd[2, 2] - 
          177008*CHd[3, 3] + 38465*CHl3[1, 1] + 38465*CHl3[2, 2] - 
          13835*CHq1[1, 1] - 13835*CHq1[2, 2] - 133796*CHq1[3, 3] + 
          32085*CHq3[1, 1] + 32085*CHq3[2, 2] - 133796*CHq3[3, 3] - 
          27670*CHu[1, 1] - 27670*CHu[2, 2]) + 
        2*MZ2*(-110999*CHd[1, 1] - 110999*CHd[2, 2] + 1569364*CHd[3, 3] + 
          15700*CHe[1, 1] + 15700*CHe[2, 2] + 15700*CHe[3, 3] + 
          125338*CHl1[1, 1] + 125338*CHl1[2, 2] + 15700*CHl1[3, 3] - 
          562557*CHl3[1, 1] - 562557*CHl3[2, 2] - 15700*CHl3[3, 3] + 
          322187*CHq1[1, 1] + 322187*CHq1[2, 2] + 819220*CHq1[3, 3] - 
          21341*CHq3[1, 1] - 21341*CHq3[2, 2] + 819220*CHq3[3, 3] + 
          221998*CHu[1, 1] + 221998*CHu[2, 2]))))/(4*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, MZ2, MW2, MW2]*
     (MT2^2*(8*MW2^5*MZ2^6*(232096*CHd[1, 1] + 232096*CHd[2, 2] - 
          2306224*CHd[3, 3] + 400321*CHl3[1, 1] + 400321*CHl3[2, 2] - 
          232096*CHq1[1, 1] - 232096*CHq1[2, 2] - 1819264*CHq1[3, 3] - 
          153252*CHq3[1, 1] - 153252*CHq3[2, 2] - 1307656*CHq3[3, 3] - 
          464192*CHu[1, 1] - 464192*CHu[2, 2]) - 16*MW2^6*MZ2^5*
         (159187*CHd[1, 1] + 159187*CHd[2, 2] - 1432252*CHd[3, 3] - 
          55398*CHl3[1, 1] - 55398*CHl3[2, 2] - 159187*CHq1[1, 1] - 
          159187*CHq1[2, 2] - 1255036*CHq1[3, 3] - 77787*CHq3[1, 1] - 
          77787*CHq3[2, 2] + 5676*CHq3[3, 3] - 318374*CHu[1, 1] - 
          318374*CHu[2, 2]) - 8*MW2^4*MZ2^7*(101831*CHd[1, 1] + 
          101831*CHd[2, 2] - 1147862*CHd[3, 3] + 398247*CHl3[1, 1] + 
          398247*CHl3[2, 2] - 101831*CHq1[1, 1] - 101831*CHq1[2, 2] - 
          942296*CHq1[3, 3] - 96717*CHq3[1, 1] - 96717*CHq3[2, 2] - 
          1323024*CHq3[3, 3] - 203662*CHu[1, 1] - 203662*CHu[2, 2]) + 
        32*MW2^7*MZ2^4*(63358*CHd[1, 1] + 63358*CHd[2, 2] - 
          491224*CHd[3, 3] - 229983*CHl3[1, 1] - 229983*CHl3[2, 2] - 
          63358*CHq1[1, 1] - 63358*CHq1[2, 2] - 552652*CHq1[3, 3] - 
          24198*CHq3[1, 1] - 24198*CHq3[2, 2] + 431172*CHq3[3, 3] - 
          126716*CHu[1, 1] - 126716*CHu[2, 2]) + 4*MW2^3*MZ2^8*
         (44411*CHd[1, 1] + 44411*CHd[2, 2] - 702452*CHd[3, 3] + 
          363528*CHl3[1, 1] + 363528*CHl3[2, 2] - 44411*CHq1[1, 1] - 
          44411*CHq1[2, 2] - 732110*CHq1[3, 3] - 69939*CHq3[1, 1] - 
          69939*CHq3[2, 2] - 1374054*CHq3[3, 3] - 88822*CHu[1, 1] - 
          88822*CHu[2, 2]) - 128*MW2^8*MZ2^3*(4157*CHd[1, 1] + 
          4157*CHd[2, 2] - 16010*CHd[3, 3] - 79111*CHl3[1, 1] - 
          79111*CHl3[2, 2] - 4157*CHq1[1, 1] - 4157*CHq1[2, 2] - 
          55664*CHq1[3, 3] - 2277*CHq3[1, 1] - 2277*CHq3[2, 2] + 
          122752*CHq3[3, 3] - 8314*CHu[1, 1] - 8314*CHu[2, 2]) - 
        2*MW2*MZ2^10*(3837*CHd[1, 1] + 3837*CHd[2, 2] + 17160*CHd[3, 3] - 
          18810*CHl3[1, 1] - 18810*CHl3[2, 2] - 3837*CHq1[1, 1] - 
          3837*CHq1[2, 2] + 69630*CHq1[3, 3] + 318*CHq3[1, 1] + 
          318*CHq3[2, 2] + 125422*CHq3[3, 3] - 7674*CHu[1, 1] - 
          7674*CHu[2, 2]) - 256*MW2^9*MZ2^2*(2082*CHd[1, 1] + 
          2082*CHd[2, 2] - 22992*CHd[3, 3] + 24003*CHl3[1, 1] + 
          24003*CHl3[2, 2] - 2082*CHq1[1, 1] - 2082*CHq1[2, 2] - 
          8976*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 
          18748*CHq3[3, 3] - 4164*CHu[1, 1] - 4164*CHu[2, 2]) + 
        MZ2^11*(947*CHd[1, 1] + 947*CHd[2, 2] - 572*CHd[3, 3] - 
          3234*CHl3[1, 1] - 3234*CHl3[2, 2] - 947*CHq1[1, 1] - 
          947*CHq1[2, 2] + 9988*CHq1[3, 3] + 14300*CHq3[3, 3] - 
          1894*CHu[1, 1] - 1894*CHu[2, 2]) + MW2^2*MZ2^9*
         (899*CHd[1, 1] + 899*CHd[2, 2] + 483628*CHd[3, 3] - 
          334816*CHl3[1, 1] - 334816*CHl3[2, 2] - 899*CHq1[1, 1] - 
          899*CHq1[2, 2] + 818164*CHq1[3, 3] + 43677*CHq3[1, 1] + 
          43677*CHq3[2, 2] + 1627420*CHq3[3, 3] - 1798*CHu[1, 1] - 
          1798*CHu[2, 2]) + 2048*MW2^10*MZ2*(247*CHd[1, 1] + 247*CHd[2, 2] - 
          2371*CHd[3, 3] + 399*CHl3[1, 1] + 399*CHl3[2, 2] - 247*CHq1[1, 1] - 
          247*CHq1[2, 2] - 1876*CHq1[3, 3] - 201*CHq3[1, 1] - 
          201*CHq3[2, 2] + 1822*CHq3[3, 3] - 494*CHu[1, 1] - 494*CHu[2, 2]) - 
        135168*MW2^11*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 4*CHl3[1, 1] - 
          4*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] - 
          3*CHq3[1, 1] - 3*CHq3[2, 2] + 20*CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2])) - 12*MT2^4*(-2*MW2 + MZ2)^2*
       (14080*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MW2*MZ2^6*(603*CHd[1, 1] + 603*CHd[2, 2] + 1320*CHd[3, 3] - 
          4114*CHl3[1, 1] - 4114*CHl3[2, 2] - 603*CHq1[1, 1] - 
          603*CHq1[2, 2] + 12474*CHq1[3, 3] + 351*CHq3[1, 1] + 
          351*CHq3[2, 2] + 18810*CHq3[3, 3] - 1206*CHu[1, 1] - 
          1206*CHu[2, 2]) + 8*MW2^4*MZ2^3*(549*CHd[1, 1] + 549*CHd[2, 2] + 
          1176*CHd[3, 3] + 1875*CHl3[1, 1] + 1875*CHl3[2, 2] - 
          549*CHq1[1, 1] - 549*CHq1[2, 2] - 12258*CHq1[3, 3] + 
          567*CHq3[1, 1] + 567*CHq3[2, 2] - 6434*CHq3[3, 3] - 
          1098*CHu[1, 1] - 1098*CHu[2, 2]) - 2*MW2^2*MZ2^5*
         (369*CHd[1, 1] + 369*CHd[2, 2] + 768*CHd[3, 3] - 7595*CHl3[1, 1] - 
          7595*CHl3[2, 2] - 369*CHq1[1, 1] - 369*CHq1[2, 2] + 
          22140*CHq1[3, 3] + 729*CHq3[1, 1] + 729*CHq3[2, 2] + 
          28136*CHq3[3, 3] - 738*CHu[1, 1] - 738*CHu[2, 2]) - 
        4*MW2^3*MZ2^4*(315*CHd[1, 1] + 315*CHd[2, 2] + 696*CHd[3, 3] + 
          6510*CHl3[1, 1] + 6510*CHl3[2, 2] - 315*CHq1[1, 1] - 
          315*CHq1[2, 2] - 21546*CHq1[3, 3] - 189*CHq3[1, 1] - 
          189*CHq3[2, 2] - 21070*CHq3[3, 3] - 630*CHu[1, 1] - 
          630*CHu[2, 2]) - 64*MW2^5*MZ2^2*(72*CHd[1, 1] + 72*CHd[2, 2] + 
          156*CHd[3, 3] - 263*CHl3[1, 1] - 263*CHl3[2, 2] - 72*CHq1[1, 1] - 
          72*CHq1[2, 2] - 972*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
          383*CHq3[3, 3] - 144*CHu[1, 1] - 144*CHu[2, 2]) + 
        64*MW2^6*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
          473*CHl3[1, 1] - 473*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 
          270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 894*CHq3[3, 3] - 
          54*CHu[1, 1] - 54*CHu[2, 2]) + MZ2^7*(-117*CHd[1, 1] - 
          117*CHd[2, 2] - 264*CHd[3, 3] + 539*CHl3[1, 1] + 539*CHl3[2, 2] + 
          117*CHq1[1, 1] + 117*CHq1[2, 2] - 1485*CHq1[3, 3] - 
          2563*CHq3[3, 3] + 234*CHu[1, 1] + 234*CHu[2, 2])) + 
      6*MT2^3*(-2*MW2 + MZ2)^2*(28160*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) - 8*MW2^4*MZ2^4*(2592*CHd[1, 1] + 2592*CHd[2, 2] + 
          5568*CHd[3, 3] + 18083*CHl3[1, 1] + 18083*CHl3[2, 2] - 
          2592*CHq1[1, 1] - 2592*CHq1[2, 2] - 76140*CHq1[3, 3] + 
          1890*CHq3[1, 1] + 1890*CHq3[2, 2] - 53608*CHq3[3, 3] - 
          5184*CHu[1, 1] - 5184*CHu[2, 2]) + 2*MW2^2*MZ2^6*
         (2448*CHd[1, 1] + 2448*CHd[2, 2] + 5208*CHd[3, 3] - 
          32025*CHl3[1, 1] - 32025*CHl3[2, 2] - 2448*CHq1[1, 1] - 
          2448*CHq1[2, 2] + 97902*CHq1[3, 3] + 3240*CHq3[1, 1] + 
          3240*CHq3[2, 2] + 130586*CHq3[3, 3] - 4896*CHu[1, 1] - 
          4896*CHu[2, 2]) + 16*MW2^5*MZ2^3*(1881*CHd[1, 1] + 1881*CHd[2, 2] + 
          4056*CHd[3, 3] - 989*CHl3[1, 1] - 989*CHl3[2, 2] - 
          1881*CHq1[1, 1] - 1881*CHq1[2, 2] - 30618*CHq1[3, 3] + 
          2943*CHq3[1, 1] + 2943*CHq3[2, 2] - 1470*CHq3[3, 3] - 
          3762*CHu[1, 1] - 3762*CHu[2, 2]) + 4*MW2^3*MZ2^5*
         (576*CHd[1, 1] + 576*CHd[2, 2] + 1368*CHd[3, 3] + 36385*CHl3[1, 1] + 
          36385*CHl3[2, 2] - 576*CHq1[1, 1] - 576*CHq1[2, 2] - 
          112050*CHq1[3, 3] - 2052*CHq3[1, 1] - 2052*CHq3[2, 2] - 
          120250*CHq3[3, 3] - 1152*CHu[1, 1] - 1152*CHu[2, 2]) - 
        64*MW2^6*MZ2^2*(279*CHd[1, 1] + 279*CHd[2, 2] + 612*CHd[3, 3] - 
          2561*CHl3[1, 1] - 2561*CHl3[2, 2] - 279*CHq1[1, 1] - 
          279*CHq1[2, 2] - 3294*CHq1[3, 3] + 675*CHq3[1, 1] + 
          675*CHq3[2, 2] + 4796*CHq3[3, 3] - 558*CHu[1, 1] - 558*CHu[2, 2]) + 
        3*MZ2^8*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] - 
          539*CHl3[1, 1] - 539*CHl3[2, 2] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 
          1485*CHq1[3, 3] + 2563*CHq3[3, 3] - 234*CHu[1, 1] - 
          234*CHu[2, 2]) + 128*MW2^7*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
          60*CHd[3, 3] - 1023*CHl3[1, 1] - 1023*CHl3[2, 2] - 27*CHq1[1, 1] - 
          27*CHq1[2, 2] - 270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 
          1994*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
        MW2*MZ2^7*(-2511*CHd[1, 1] - 2511*CHd[2, 2] - 5544*CHd[3, 3] + 
          13420*CHl3[1, 1] + 13420*CHl3[2, 2] + 2511*CHq1[1, 1] + 
          2511*CHq1[2, 2] - 46332*CHq1[3, 3] - 1053*CHq3[1, 1] - 
          1053*CHq3[2, 2] - 71808*CHq3[3, 3] + 5022*CHu[1, 1] + 
          5022*CHu[2, 2])) + MW2^2*(8*MW2^5*MZ2^6*(186088*CHd[1, 1] + 
          186088*CHd[2, 2] - 2406448*CHd[3, 3] - 228323*CHl3[1, 1] - 
          228323*CHl3[2, 2] - 186088*CHq1[1, 1] - 186088*CHq1[2, 2] + 
          170096*CHq1[3, 3] - 170100*CHq3[1, 1] - 170100*CHq3[2, 2] + 
          345344*CHq3[3, 3] - 372176*CHu[1, 1] - 372176*CHu[2, 2]) - 
        16*MW2^6*MZ2^5*(109075*CHd[1, 1] + 109075*CHd[2, 2] - 
          1540108*CHd[3, 3] - 81846*CHl3[1, 1] - 81846*CHl3[2, 2] - 
          109075*CHq1[1, 1] - 109075*CHq1[2, 2] - 274288*CHq1[3, 3] - 
          138375*CHq3[1, 1] - 138375*CHq3[2, 2] + 342144*CHq3[3, 3] - 
          218150*CHu[1, 1] - 218150*CHu[2, 2]) - 16*MW2^4*MZ2^7*
         (51928*CHd[1, 1] + 51928*CHd[2, 2] - 572275*CHd[3, 3] - 
          45297*CHl3[1, 1] - 45297*CHl3[2, 2] - 51928*CHq1[1, 1] - 
          51928*CHq1[2, 2] + 156035*CHq1[3, 3] - 36897*CHq3[1, 1] - 
          36897*CHq3[2, 2] + 39207*CHq3[3, 3] - 103856*CHu[1, 1] - 
          103856*CHu[2, 2]) + 32*MW2^7*MZ2^4*(40516*CHd[1, 1] + 
          40516*CHd[2, 2] - 540616*CHd[3, 3] + 30945*CHl3[1, 1] + 
          30945*CHl3[2, 2] - 40516*CHq1[1, 1] - 40516*CHq1[2, 2] - 
          298960*CHq1[3, 3] - 69072*CHq3[1, 1] - 69072*CHq3[2, 2] + 
          208128*CHq3[3, 3] - 81032*CHu[1, 1] - 81032*CHu[2, 2]) + 
        8*MW2^3*MZ2^8*(34531*CHd[1, 1] + 34531*CHd[2, 2] - 324694*CHd[3, 3] - 
          4671*CHl3[1, 1] - 4671*CHl3[2, 2] - 34531*CHq1[1, 1] - 
          34531*CHq1[2, 2] + 141572*CHq1[3, 3] - 20916*CHq3[1, 1] - 
          20916*CHq3[2, 2] - 16872*CHq3[3, 3] - 69062*CHu[1, 1] - 
          69062*CHu[2, 2]) - 256*MW2^9*MZ2^2*(1542*CHd[1, 1] + 
          1542*CHd[2, 2] - 24144*CHd[3, 3] - 2385*CHl3[1, 1] - 
          2385*CHl3[2, 2] - 1542*CHq1[1, 1] - 1542*CHq1[2, 2] - 
          552*CHq1[3, 3] - 630*CHq3[1, 1] - 630*CHq3[2, 2] - 736*CHq3[3, 3] - 
          3084*CHu[1, 1] - 3084*CHu[2, 2]) - 256*MW2^8*MZ2^3*
         (1309*CHd[1, 1] + 1309*CHd[2, 2] - 9733*CHd[3, 3] + 
          7240*CHl3[1, 1] + 7240*CHl3[2, 2] - 1309*CHq1[1, 1] - 
          1309*CHq1[2, 2] - 27265*CHq1[3, 3] - 4095*CHq3[1, 1] - 
          4095*CHq3[2, 2] + 17711*CHq3[3, 3] - 2618*CHu[1, 1] - 
          2618*CHu[2, 2]) + 2*MW2*MZ2^10*(780*CHd[1, 1] + 780*CHd[2, 2] - 
          6864*CHd[3, 3] - 780*CHq1[1, 1] - 780*CHq1[2, 2] + 
          3432*CHq1[3, 3] + 735*CHq3[1, 1] + 735*CHq3[2, 2] - 
          7480*CHq3[3, 3] - 1560*CHu[1, 1] - 1560*CHu[2, 2]) + 
        1024*MW2^10*MZ2*(413*CHd[1, 1] + 413*CHd[2, 2] - 4922*CHd[3, 3] + 
          237*CHl3[1, 1] + 237*CHl3[2, 2] - 413*CHq1[1, 1] - 413*CHq1[2, 2] - 
          2942*CHq1[3, 3] - 645*CHq3[1, 1] - 645*CHq3[2, 2] + 
          2282*CHq3[3, 3] - 826*CHu[1, 1] - 826*CHu[2, 2]) + 
        49*MZ2^11*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
          5*CHq1[2, 2] + 22*CHq1[3, 3] - 22*CHq3[3, 3] - 10*CHu[1, 1] - 
          10*CHu[2, 2]) - 135168*MW2^11*(CHd[1, 1] + CHd[2, 2] - 
          10*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 
          10*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] + 10*CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2]) + MW2^2*MZ2^9*(-45109*CHd[1, 1] - 
          45109*CHd[2, 2] + 382540*CHd[3, 3] - 25216*CHl3[1, 1] - 
          25216*CHl3[2, 2] + 45109*CHq1[1, 1] + 45109*CHq1[2, 2] - 
          206648*CHq1[3, 3] + 18081*CHq3[1, 1] + 18081*CHq3[2, 2] + 
          110104*CHq3[3, 3] + 90218*CHu[1, 1] + 90218*CHu[2, 2])) + 
      MT2*(2*MW2 - MZ2)*(4*MW2^4*MZ2^7*(203689*CHd[1, 1] + 203689*CHd[2, 2] - 
          2297740*CHd[3, 3] - 83163*CHl3[1, 1] - 83163*CHl3[2, 2] - 
          203689*CHq1[1, 1] - 203689*CHq1[2, 2] + 491786*CHq1[3, 3] - 
          151881*CHq3[1, 1] - 151881*CHq3[2, 2] - 25062*CHq3[3, 3] - 
          407378*CHu[1, 1] - 407378*CHu[2, 2]) - 8*MW2^5*MZ2^6*
         (186628*CHd[1, 1] + 186628*CHd[2, 2] - 2405008*CHd[3, 3] - 
          131105*CHl3[1, 1] - 131105*CHl3[2, 2] - 186628*CHq1[1, 1] - 
          186628*CHq1[2, 2] + 10040*CHq1[3, 3] - 173988*CHq3[1, 1] - 
          173988*CHq3[2, 2] + 169748*CHq3[3, 3] - 373256*CHu[1, 1] - 
          373256*CHu[2, 2]) + 16*MW2^6*MZ2^5*(113719*CHd[1, 1] + 
          113719*CHd[2, 2] - 1530100*CHd[3, 3] - 69990*CHl3[1, 1] - 
          69990*CHl3[2, 2] - 113719*CHq1[1, 1] - 113719*CHq1[2, 2] - 
          373918*CHq1[3, 3] - 135621*CHq3[1, 1] - 135621*CHq3[2, 2] + 
          280830*CHq3[3, 3] - 227438*CHu[1, 1] - 227438*CHu[2, 2]) + 
        MW2^2*MZ2^9*(44407*CHd[1, 1] + 44407*CHd[2, 2] - 384124*CHd[3, 3] + 
          28450*CHl3[1, 1] + 28450*CHl3[2, 2] - 44407*CHq1[1, 1] - 
          44407*CHq1[2, 2] + 197738*CHq1[3, 3] - 18081*CHq3[1, 1] - 
          18081*CHq3[2, 2] - 125482*CHq3[3, 3] - 88814*CHu[1, 1] - 
          88814*CHu[2, 2]) - 32*MW2^7*MZ2^4*(43729*CHd[1, 1] + 
          43729*CHd[2, 2] - 533776*CHd[3, 3] - 29157*CHl3[1, 1] - 
          29157*CHl3[2, 2] - 43729*CHq1[1, 1] - 43729*CHq1[2, 2] - 
          319534*CHq1[3, 3] - 63483*CHq3[1, 1] - 63483*CHq3[2, 2] + 
          237330*CHq3[3, 3] - 87458*CHu[1, 1] - 87458*CHu[2, 2]) + 
        64*MW2^8*MZ2^3*(5479*CHd[1, 1] + 5479*CHd[2, 2] - 38356*CHd[3, 3] - 
          26171*CHl3[1, 1] - 26171*CHl3[2, 2] - 5479*CHq1[1, 1] - 
          5479*CHq1[2, 2] - 97234*CHq1[3, 3] - 14355*CHq3[1, 1] - 
          14355*CHq3[2, 2] + 104702*CHq3[3, 3] - 10958*CHu[1, 1] - 
          10958*CHu[2, 2]) + 256*MW2^9*MZ2^2*(1812*CHd[1, 1] + 
          1812*CHd[2, 2] - 23568*CHd[3, 3] + 7179*CHl3[1, 1] + 
          7179*CHl3[2, 2] - 1812*CHq1[1, 1] - 1812*CHq1[2, 2] - 
          4764*CHq1[3, 3] - 306*CHq3[1, 1] - 306*CHq3[2, 2] - 
          4462*CHq3[3, 3] - 3624*CHu[1, 1] - 3624*CHu[2, 2]) - 
        512*MW2^10*MZ2*(907*CHd[1, 1] + 907*CHd[2, 2] - 9664*CHd[3, 3] + 
          1035*CHl3[1, 1] + 1035*CHl3[2, 2] - 907*CHq1[1, 1] - 
          907*CHq1[2, 2] - 6694*CHq1[3, 3] - 1047*CHq3[1, 1] - 
          1047*CHq3[2, 2] + 5926*CHq3[3, 3] - 1814*CHu[1, 1] - 
          1814*CHu[2, 2]) - 2*MW2*MZ2^10*(780*CHd[1, 1] + 780*CHd[2, 2] - 
          6864*CHd[3, 3] - 780*CHq1[1, 1] - 780*CHq1[2, 2] + 
          3432*CHq1[3, 3] + 735*CHq3[1, 1] + 735*CHq3[2, 2] - 
          7480*CHq3[3, 3] - 1560*CHu[1, 1] - 1560*CHu[2, 2]) - 
        49*MZ2^11*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
          5*CHq1[2, 2] + 22*CHq1[3, 3] - 22*CHq3[3, 3] - 10*CHu[1, 1] - 
          10*CHu[2, 2]) + 67584*MW2^11*(2*CHd[1, 1] + 2*CHd[2, 2] - 
          20*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 2*CHq1[1, 1] - 
          2*CHq1[2, 2] - 20*CHq1[3, 3] - 6*CHq3[1, 1] - 6*CHq3[2, 2] + 
          30*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2]) + 
        2*MW2^3*MZ2^8*(-134911*CHd[1, 1] - 134911*CHd[2, 2] + 
          1305904*CHd[3, 3] - 19530*CHl3[1, 1] - 19530*CHl3[2, 2] + 
          134911*CHq1[1, 1] + 134911*CHq1[2, 2] - 511046*CHq1[3, 3] + 
          84717*CHq3[1, 1] + 84717*CHq3[2, 2] + 154674*CHq3[3, 3] + 
          269822*CHu[1, 1] + 269822*CHu[2, 2]))))/(4*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (MH2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(MW2^2*MZ2^6*(6395*CHd[1, 1] + 6395*CHd[2, 2] - 93908*CHd[3, 3] + 
          5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 6395*CHq1[1, 1] - 
          6395*CHq1[2, 2] - 8024*CHq1[3, 3] + 9849*CHq3[1, 1] + 
          9849*CHq3[2, 2] - 8024*CHq3[3, 3] - 12790*CHu[1, 1] - 
          12790*CHu[2, 2]) + 4*MW2^4*MZ2^4*(6103*CHd[1, 1] + 6103*CHd[2, 2] - 
          87424*CHd[3, 3] + 20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 
          6103*CHq1[1, 1] - 6103*CHq1[2, 2] - 55972*CHq1[3, 3] + 
          13401*CHq3[1, 1] + 13401*CHq3[2, 2] - 55972*CHq3[3, 3] - 
          12206*CHu[1, 1] - 12206*CHu[2, 2]) - 16*MW2^5*MZ2^3*
         (1933*CHd[1, 1] + 1933*CHd[2, 2] - 22396*CHd[3, 3] + 
          4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 
          1933*CHq1[2, 2] - 19456*CHq1[3, 3] + 4671*CHq3[1, 1] + 
          4671*CHq3[2, 2] - 19456*CHq3[3, 3] - 3866*CHu[1, 1] - 
          3866*CHu[2, 2]) - 8*MW2^3*MZ2^5*(1763*CHd[1, 1] + 1763*CHd[2, 2] - 
          28496*CHd[3, 3] + 4423*CHl3[1, 1] + 4423*CHl3[2, 2] - 
          1763*CHq1[1, 1] - 1763*CHq1[2, 2] - 10538*CHq1[3, 3] + 
          3582*CHq3[1, 1] + 3582*CHq3[2, 2] - 10538*CHq3[3, 3] - 
          3526*CHu[1, 1] - 3526*CHu[2, 2]) - 2*MW2*MZ2^7*
         (946*CHd[1, 1] + 946*CHd[2, 2] - 10912*CHd[3, 3] - 946*CHq1[1, 1] - 
          946*CHq1[2, 2] + 2222*CHq1[3, 3] + 735*CHq3[1, 1] + 
          735*CHq3[2, 2] + 2222*CHq3[3, 3] - 1892*CHu[1, 1] - 
          1892*CHu[2, 2]) + 32*MW2^6*MZ2^2*(772*CHd[1, 1] + 772*CHd[2, 2] - 
          7834*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 
          772*CHq1[2, 2] - 7846*CHq1[3, 3] + 2160*CHq3[1, 1] + 
          2160*CHq3[2, 2] - 7846*CHq3[3, 3] - 1544*CHu[1, 1] - 
          1544*CHu[2, 2]) - 128*MW2^7*MZ2*(91*CHd[1, 1] + 91*CHd[2, 2] - 
          910*CHd[3, 3] - 310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 
          91*CHq1[2, 2] - 910*CHq1[3, 3] + 273*CHq3[1, 1] + 273*CHq3[2, 2] - 
          910*CHq3[3, 3] - 182*CHu[1, 1] - 182*CHu[2, 2]) + 
        49*MZ2^8*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
          5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
          10*CHu[2, 2]) + 2816*MW2^8*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
          6*CHl3[1, 1] - 6*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 
          10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2])) - 12*MW2^2*MZ2*
       (MW2^2*MZ2^6*(6395*CHd[1, 1] + 6395*CHd[2, 2] - 93908*CHd[3, 3] + 
          5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 6395*CHq1[1, 1] - 
          6395*CHq1[2, 2] - 8024*CHq1[3, 3] + 9849*CHq3[1, 1] + 
          9849*CHq3[2, 2] - 8024*CHq3[3, 3] - 12790*CHu[1, 1] - 
          12790*CHu[2, 2]) + 4*MW2^4*MZ2^4*(6103*CHd[1, 1] + 6103*CHd[2, 2] - 
          87424*CHd[3, 3] + 20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 
          6103*CHq1[1, 1] - 6103*CHq1[2, 2] - 55972*CHq1[3, 3] + 
          13401*CHq3[1, 1] + 13401*CHq3[2, 2] - 55972*CHq3[3, 3] - 
          12206*CHu[1, 1] - 12206*CHu[2, 2]) - 16*MW2^5*MZ2^3*
         (1933*CHd[1, 1] + 1933*CHd[2, 2] - 22396*CHd[3, 3] + 
          4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 
          1933*CHq1[2, 2] - 19456*CHq1[3, 3] + 4671*CHq3[1, 1] + 
          4671*CHq3[2, 2] - 19456*CHq3[3, 3] - 3866*CHu[1, 1] - 
          3866*CHu[2, 2]) - 8*MW2^3*MZ2^5*(1763*CHd[1, 1] + 1763*CHd[2, 2] - 
          28496*CHd[3, 3] + 4423*CHl3[1, 1] + 4423*CHl3[2, 2] - 
          1763*CHq1[1, 1] - 1763*CHq1[2, 2] - 10538*CHq1[3, 3] + 
          3582*CHq3[1, 1] + 3582*CHq3[2, 2] - 10538*CHq3[3, 3] - 
          3526*CHu[1, 1] - 3526*CHu[2, 2]) - 2*MW2*MZ2^7*
         (946*CHd[1, 1] + 946*CHd[2, 2] - 10912*CHd[3, 3] - 946*CHq1[1, 1] - 
          946*CHq1[2, 2] + 2222*CHq1[3, 3] + 735*CHq3[1, 1] + 
          735*CHq3[2, 2] + 2222*CHq3[3, 3] - 1892*CHu[1, 1] - 
          1892*CHu[2, 2]) + 32*MW2^6*MZ2^2*(772*CHd[1, 1] + 772*CHd[2, 2] - 
          7834*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 
          772*CHq1[2, 2] - 7846*CHq1[3, 3] + 2160*CHq3[1, 1] + 
          2160*CHq3[2, 2] - 7846*CHq3[3, 3] - 1544*CHu[1, 1] - 
          1544*CHu[2, 2]) - 128*MW2^7*MZ2*(91*CHd[1, 1] + 91*CHd[2, 2] - 
          910*CHd[3, 3] - 310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 
          91*CHq1[2, 2] - 910*CHq1[3, 3] + 273*CHq3[1, 1] + 273*CHq3[2, 2] - 
          910*CHq3[3, 3] - 182*CHu[1, 1] - 182*CHu[2, 2]) + 
        49*MZ2^8*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
          5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
          10*CHu[2, 2]) + 2816*MW2^8*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
          6*CHl3[1, 1] - 6*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 
          10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2])) - MH2^2*(2*MW2 + 3*MZ2)*
       (MW2^2*MZ2^6*(6395*CHd[1, 1] + 6395*CHd[2, 2] - 93908*CHd[3, 3] + 
          5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 6395*CHq1[1, 1] - 
          6395*CHq1[2, 2] - 8024*CHq1[3, 3] + 9849*CHq3[1, 1] + 
          9849*CHq3[2, 2] - 8024*CHq3[3, 3] - 12790*CHu[1, 1] - 
          12790*CHu[2, 2]) + 4*MW2^4*MZ2^4*(6103*CHd[1, 1] + 6103*CHd[2, 2] - 
          87424*CHd[3, 3] + 20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 
          6103*CHq1[1, 1] - 6103*CHq1[2, 2] - 55972*CHq1[3, 3] + 
          13401*CHq3[1, 1] + 13401*CHq3[2, 2] - 55972*CHq3[3, 3] - 
          12206*CHu[1, 1] - 12206*CHu[2, 2]) - 16*MW2^5*MZ2^3*
         (1933*CHd[1, 1] + 1933*CHd[2, 2] - 22396*CHd[3, 3] + 
          4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 
          1933*CHq1[2, 2] - 19456*CHq1[3, 3] + 4671*CHq3[1, 1] + 
          4671*CHq3[2, 2] - 19456*CHq3[3, 3] - 3866*CHu[1, 1] - 
          3866*CHu[2, 2]) - 8*MW2^3*MZ2^5*(1763*CHd[1, 1] + 1763*CHd[2, 2] - 
          28496*CHd[3, 3] + 4423*CHl3[1, 1] + 4423*CHl3[2, 2] - 
          1763*CHq1[1, 1] - 1763*CHq1[2, 2] - 10538*CHq1[3, 3] + 
          3582*CHq3[1, 1] + 3582*CHq3[2, 2] - 10538*CHq3[3, 3] - 
          3526*CHu[1, 1] - 3526*CHu[2, 2]) - 2*MW2*MZ2^7*
         (946*CHd[1, 1] + 946*CHd[2, 2] - 10912*CHd[3, 3] - 946*CHq1[1, 1] - 
          946*CHq1[2, 2] + 2222*CHq1[3, 3] + 735*CHq3[1, 1] + 
          735*CHq3[2, 2] + 2222*CHq3[3, 3] - 1892*CHu[1, 1] - 
          1892*CHu[2, 2]) + 32*MW2^6*MZ2^2*(772*CHd[1, 1] + 772*CHd[2, 2] - 
          7834*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 
          772*CHq1[2, 2] - 7846*CHq1[3, 3] + 2160*CHq3[1, 1] + 
          2160*CHq3[2, 2] - 7846*CHq3[3, 3] - 1544*CHu[1, 1] - 
          1544*CHu[2, 2]) - 128*MW2^7*MZ2*(91*CHd[1, 1] + 91*CHd[2, 2] - 
          910*CHd[3, 3] - 310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 
          91*CHq1[2, 2] - 910*CHq1[3, 3] + 273*CHq3[1, 1] + 273*CHq3[2, 2] - 
          910*CHq3[3, 3] - 182*CHu[1, 1] - 182*CHu[2, 2]) + 
        49*MZ2^8*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
          5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
          10*CHu[2, 2]) + 2816*MW2^8*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
          6*CHl3[1, 1] - 6*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 
          10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2])) + 
      MH2*MW2*(-4*MW2^5*MZ2^4*(109877*CHd[1, 1] + 109877*CHd[2, 2] - 
          1256336*CHd[3, 3] + 256643*CHl3[1, 1] + 256643*CHl3[2, 2] - 
          109877*CHq1[1, 1] - 109877*CHq1[2, 2] - 1111388*CHq1[3, 3] + 
          266859*CHq3[1, 1] + 266859*CHq3[2, 2] - 1111388*CHq3[3, 3] - 
          219754*CHu[1, 1] - 219754*CHu[2, 2]) + MW2^2*MZ2^7*
         (94033*CHd[1, 1] + 94033*CHd[2, 2] - 1386796*CHd[3, 3] + 
          26628*CHl3[1, 1] + 26628*CHl3[2, 2] - 94033*CHq1[1, 1] - 
          94033*CHq1[2, 2] - 124804*CHq1[3, 3] + 146265*CHq3[1, 1] + 
          146265*CHq3[2, 2] - 124804*CHq3[3, 3] - 188066*CHu[1, 1] - 
          188066*CHu[2, 2]) + 4*MW2^4*MZ2^5*(88019*CHd[1, 1] + 
          88019*CHd[2, 2] - 1254368*CHd[3, 3] + 257542*CHl3[1, 1] + 
          257542*CHl3[2, 2] - 88019*CHq1[1, 1] - 88019*CHq1[2, 2] - 
          818504*CHq1[3, 3] + 193851*CHq3[1, 1] + 193851*CHq3[2, 2] - 
          818504*CHq3[3, 3] - 176038*CHu[1, 1] - 176038*CHu[2, 2]) + 
        16*MW2^6*MZ2^3*(21227*CHd[1, 1] + 21227*CHd[2, 2] - 
          212624*CHd[3, 3] + 5783*CHl3[1, 1] + 5783*CHl3[2, 2] - 
          21227*CHq1[1, 1] - 21227*CHq1[2, 2] - 215924*CHq1[3, 3] + 
          60129*CHq3[1, 1] + 60129*CHq3[2, 2] - 215924*CHq3[3, 3] - 
          42454*CHu[1, 1] - 42454*CHu[2, 2]) - 32*MW2^7*MZ2^2*
         (4688*CHd[1, 1] + 4688*CHd[2, 2] - 46766*CHd[3, 3] - 
          13345*CHl3[1, 1] - 13345*CHl3[2, 2] - 4688*CHq1[1, 1] - 
          4688*CHq1[2, 2] - 46754*CHq1[3, 3] + 14220*CHq3[1, 1] + 
          14220*CHq3[2, 2] - 46754*CHq3[3, 3] - 9376*CHu[1, 1] - 
          9376*CHu[2, 2]) + 128*MW2^8*MZ2*(239*CHd[1, 1] + 239*CHd[2, 2] - 
          2390*CHd[3, 3] - 1274*CHl3[1, 1] - 1274*CHl3[2, 2] - 
          239*CHq1[1, 1] - 239*CHq1[2, 2] - 2390*CHq1[3, 3] + 
          717*CHq3[1, 1] + 717*CHq3[2, 2] - 2390*CHq3[3, 3] - 478*CHu[1, 1] - 
          478*CHu[2, 2]) + 735*MZ2^9*(5*CHd[1, 1] + 5*CHd[2, 2] - 
          44*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 
          22*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2]) + 
        2816*MW2^9*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 6*CHl3[1, 1] - 
          6*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) + MW2*MZ2^8*(-28135*CHd[1, 1] - 28135*CHd[2, 2] + 
          325204*CHd[3, 3] + 9702*CHl3[1, 1] + 9702*CHl3[2, 2] + 
          28135*CHq1[1, 1] + 28135*CHq1[2, 2] - 65582*CHq1[3, 3] - 
          22050*CHq3[1, 1] - 22050*CHq3[2, 2] - 65582*CHq3[3, 3] + 
          56270*CHu[1, 1] + 56270*CHu[2, 2]) + MW2^3*MZ2^6*
         (-205165*CHd[1, 1] - 205165*CHd[2, 2] + 3325612*CHd[3, 3] - 
          379526*CHl3[1, 1] - 379526*CHl3[2, 2] + 205165*CHq1[1, 1] + 
          205165*CHq1[2, 2] + 1256536*CHq1[3, 3] - 419991*CHq3[1, 1] - 
          419991*CHq3[2, 2] + 1256536*CHq3[3, 3] + 410330*CHu[1, 1] + 
          410330*CHu[2, 2]))))/(4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)*(14080*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) - 4*MW2^4*MZ2^4*(1413*CHd[1, 1] + 1413*CHd[2, 2] + 
          2976*CHd[3, 3] + 4554*CHl3[1, 1] + 4554*CHl3[2, 2] - 
          1413*CHq1[1, 1] - 1413*CHq1[2, 2] - 996*CHq1[3, 3] + 
          2079*CHq3[1, 1] + 2079*CHq3[2, 2] + 2260*CHq3[3, 3] - 
          2826*CHu[1, 1] - 2826*CHu[2, 2]) + 4*MW2^3*MZ2^5*
         (684*CHd[1, 1] + 684*CHd[2, 2] + 1500*CHd[3, 3] + 11607*CHl3[1, 1] + 
          11607*CHl3[2, 2] - 684*CHq1[1, 1] - 684*CHq1[2, 2] - 
          13560*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 
          19412*CHq3[3, 3] - 1368*CHu[1, 1] - 1368*CHu[2, 2]) + 
        MW2^2*MZ2^6*(639*CHd[1, 1] + 639*CHd[2, 2] + 1272*CHd[3, 3] - 
          20315*CHl3[1, 1] - 20315*CHl3[2, 2] - 639*CHq1[1, 1] - 
          639*CHq1[2, 2] + 47022*CHq1[3, 3] + 1809*CHq3[1, 1] + 
          1809*CHq3[2, 2] + 60526*CHq3[3, 3] - 1278*CHu[1, 1] - 
          1278*CHu[2, 2]) + 32*MW2^6*MZ2^2*(153*CHd[1, 1] + 153*CHd[2, 2] + 
          324*CHd[3, 3] + 4443*CHl3[1, 1] + 4443*CHl3[2, 2] - 
          153*CHq1[1, 1] - 153*CHq1[2, 2] - 1782*CHq1[3, 3] + 
          135*CHq3[1, 1] + 135*CHq3[2, 2] - 3034*CHq3[3, 3] - 306*CHu[1, 1] - 
          306*CHu[2, 2]) + MZ2^8*(117*CHd[1, 1] + 117*CHd[2, 2] + 
          264*CHd[3, 3] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 3102*CHq1[3, 3] + 
          946*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2]) + 
        16*MW2^5*MZ2^3*(90*CHd[1, 1] + 90*CHd[2, 2] + 204*CHd[3, 3] - 
          5408*CHl3[1, 1] - 5408*CHl3[2, 2] - 90*CHq1[1, 1] - 90*CHq1[2, 2] + 
          3531*CHq1[3, 3] + 540*CHq3[1, 1] + 540*CHq3[2, 2] + 
          8059*CHq3[3, 3] - 180*CHu[1, 1] - 180*CHu[2, 2]) - 
        128*MW2^7*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] + 
          675*CHl3[1, 1] + 675*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 
          105*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 179*CHq3[3, 3] - 
          54*CHu[1, 1] - 54*CHu[2, 2]) + MW2*MZ2^7*(-720*CHd[1, 1] - 
          720*CHd[2, 2] - 1584*CHd[3, 3] + 1485*CHl3[1, 1] + 
          1485*CHl3[2, 2] + 720*CHq1[1, 1] + 720*CHq1[2, 2] - 
          18612*CHq1[3, 3] - 351*CHq3[1, 1] - 351*CHq3[2, 2] - 
          16720*CHq3[3, 3] + 1440*CHu[1, 1] + 1440*CHu[2, 2])) - 
      MT2^3*(28160*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(-468*CHd[1, 1] - 468*CHd[2, 2] - 1056*CHd[3, 3] + 
          2156*CHl3[1, 1] + 2156*CHl3[2, 2] + 468*CHq1[1, 1] + 
          468*CHq1[2, 2] - 5940*CHq1[3, 3] - 10252*CHq3[3, 3] + 
          936*CHu[1, 1] + 936*CHu[2, 2] - 1617*CHu[3, 3]) + 
        128*MW2^6*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
          638*CHl3[1, 1] - 638*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 
          270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 1114*CHq3[3, 3] - 
          54*CHu[1, 1] - 54*CHu[2, 2] + 165*CHu[3, 3]) - 
        192*MW2^5*MZ2^2*(57*CHd[1, 1] + 57*CHd[2, 2] + 124*CHd[3, 3] - 
          375*CHl3[1, 1] - 375*CHl3[2, 2] - 57*CHq1[1, 1] - 57*CHq1[2, 2] - 
          738*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] + 480*CHq3[3, 3] - 
          114*CHu[1, 1] - 114*CHu[2, 2] + 236*CHu[3, 3]) - 
        12*MW2^2*MZ2^5*(123*CHd[1, 1] + 123*CHd[2, 2] + 248*CHd[3, 3] - 
          4209*CHl3[1, 1] - 4209*CHl3[2, 2] - 123*CHq1[1, 1] - 
          123*CHq1[2, 2] + 11592*CHq1[3, 3] + 369*CHq3[1, 1] + 
          369*CHq3[2, 2] + 14196*CHq3[3, 3] - 246*CHu[1, 1] - 246*CHu[2, 2] + 
          454*CHu[3, 3]) - 8*MW2^3*MZ2^4*(630*CHd[1, 1] + 630*CHd[2, 2] + 
          1368*CHd[3, 3] + 8390*CHl3[1, 1] + 8390*CHl3[2, 2] - 
          630*CHq1[1, 1] - 630*CHq1[2, 2] - 30456*CHq1[3, 3] - 
          27688*CHq3[3, 3] - 1260*CHu[1, 1] - 1260*CHu[2, 2] + 
          1719*CHu[3, 3]) + 16*MW2^4*MZ2^3*(783*CHd[1, 1] + 783*CHd[2, 2] + 
          1680*CHd[3, 3] + 776*CHl3[1, 1] + 776*CHl3[2, 2] - 783*CHq1[1, 1] - 
          783*CHq1[2, 2] - 15606*CHq1[3, 3] + 945*CHq3[1, 1] + 
          945*CHq3[2, 2] - 6250*CHq3[3, 3] - 1566*CHu[1, 1] - 
          1566*CHu[2, 2] + 2649*CHu[3, 3]) + 2*MW2*MZ2^6*
         (972*CHd[1, 1] + 972*CHd[2, 2] + 2112*CHd[3, 3] - 8228*CHl3[1, 1] - 
          8228*CHl3[2, 2] - 972*CHq1[1, 1] - 972*CHq1[2, 2] + 
          21978*CHq1[3, 3] + 702*CHq3[1, 1] + 702*CHq3[2, 2] + 
          32494*CHq3[3, 3] - 1944*CHu[1, 1] - 1944*CHu[2, 2] + 
          3135*CHu[3, 3])) - MT2^2*MZ2*
       (MZ2^7*(-117*CHd[1, 1] - 117*CHd[2, 2] - 264*CHd[3, 3] + 
          539*CHl3[1, 1] + 539*CHl3[2, 2] + 117*CHq1[1, 1] + 117*CHq1[2, 2] - 
          3102*CHq1[3, 3] - 946*CHq3[3, 3] + 234*CHu[1, 1] + 234*CHu[2, 2]) - 
        4*MW2^3*MZ2^4*(315*CHd[1, 1] + 315*CHd[2, 2] + 792*CHd[3, 3] + 
          25030*CHl3[1, 1] + 25030*CHl3[2, 2] - 315*CHq1[1, 1] - 
          315*CHq1[2, 2] - 65928*CHq1[3, 3] - 1701*CHq3[1, 1] - 
          1701*CHq3[2, 2] - 85040*CHq3[3, 3] - 630*CHu[1, 1] - 
          630*CHu[2, 2] - 2724*CHu[3, 3]) + 14080*MW2^7*
         (5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 13*CHq3[3, 3] - 
          3*CHu[3, 3]) - 96*MW2^5*MZ2^2*(204*CHd[1, 1] + 204*CHd[2, 2] + 
          440*CHd[3, 3] - 78*CHl3[1, 1] - 78*CHl3[2, 2] - 204*CHq1[1, 1] - 
          204*CHq1[2, 2] - 3291*CHq1[3, 3] + 342*CHq3[1, 1] + 
          342*CHq3[2, 2] + 789*CHq3[3, 3] - 408*CHu[1, 1] - 408*CHu[2, 2] + 
          883*CHu[3, 3]) + 64*MW2^6*MZ2*(135*CHd[1, 1] + 135*CHd[2, 2] + 
          300*CHd[3, 3] - 1705*CHl3[1, 1] - 1705*CHl3[2, 2] - 
          135*CHq1[1, 1] - 135*CHq1[2, 2] - 2436*CHq1[3, 3] + 
          405*CHq3[1, 1] + 405*CHq3[2, 2] + 4676*CHq3[3, 3] - 270*CHu[1, 1] - 
          270*CHu[2, 2] + 1416*CHu[3, 3]) - 6*MW2^2*MZ2^5*
         (615*CHd[1, 1] + 615*CHd[2, 2] + 1312*CHd[3, 3] - 5949*CHl3[1, 1] - 
          5949*CHl3[2, 2] - 615*CHq1[1, 1] - 615*CHq1[2, 2] + 
          18870*CHq1[3, 3] + 711*CHq3[1, 1] + 711*CHq3[2, 2] + 
          28806*CHq3[3, 3] - 1230*CHu[1, 1] - 1230*CHu[2, 2] + 
          2090*CHu[3, 3]) + MW2*MZ2^6*(1539*CHd[1, 1] + 1539*CHd[2, 2] + 
          3432*CHd[3, 3] - 4114*CHl3[1, 1] - 4114*CHl3[2, 2] - 
          1539*CHq1[1, 1] - 1539*CHq1[2, 2] + 27390*CHq1[3, 3] + 
          351*CHq3[1, 1] + 351*CHq3[2, 2] + 36278*CHq3[3, 3] - 
          3078*CHu[1, 1] - 3078*CHu[2, 2] + 3234*CHu[3, 3]) + 
        8*MW2^4*MZ2^3*(1809*CHd[1, 1] + 1809*CHd[2, 2] + 3864*CHd[3, 3] + 
          13771*CHl3[1, 1] + 13771*CHl3[2, 2] - 1809*CHq1[1, 1] - 
          1809*CHq1[2, 2] - 46038*CHq1[3, 3] + 1323*CHq3[1, 1] + 
          1323*CHq3[2, 2] - 34766*CHq3[3, 3] - 3618*CHu[1, 1] - 
          3618*CHu[2, 2] + 3438*CHu[3, 3])) + 
      MT2*MW2*(-168960*MW2^8*CHq3[3, 3] + 8*MW2^4*MZ2^4*
         (324*CHd[1, 1] + 324*CHd[2, 2] + 600*CHd[3, 3] + 4210*CHl3[1, 1] + 
          4210*CHl3[2, 2] - 324*CHq1[1, 1] - 324*CHq1[2, 2] + 
          29976*CHq1[3, 3] + 378*CHq3[1, 1] + 378*CHq3[2, 2] + 
          1832*CHq3[3, 3] - 648*CHu[1, 1] - 648*CHu[2, 2] - 8877*CHu[3, 3]) - 
        6*MW2^2*MZ2^6*(258*CHd[1, 1] + 258*CHd[2, 2] + 560*CHd[3, 3] + 
          2668*CHl3[1, 1] + 2668*CHl3[2, 2] - 258*CHq1[1, 1] - 
          258*CHq1[2, 2] - 7694*CHq1[3, 3] - 36*CHq3[1, 1] - 36*CHq3[2, 2] - 
          5602*CHq3[3, 3] - 516*CHu[1, 1] - 516*CHu[2, 2] - 771*CHu[3, 3]) + 
        128*MW2^7*MZ2*(81*CHd[1, 1] + 81*CHd[2, 2] + 180*CHd[3, 3] + 
          1042*CHl3[1, 1] + 1042*CHl3[2, 2] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 
          150*CHq1[3, 3] + 243*CHq3[1, 1] + 243*CHq3[2, 2] + 482*CHq3[3, 3] - 
          162*CHu[1, 1] - 162*CHu[2, 2] - 165*CHu[3, 3]) - 
        64*MW2^6*MZ2^2*(243*CHd[1, 1] + 243*CHd[2, 2] + 516*CHd[3, 3] + 
          3582*CHl3[1, 1] + 3582*CHl3[2, 2] - 243*CHq1[1, 1] - 
          243*CHq1[2, 2] - 2430*CHq1[3, 3] + 243*CHq3[1, 1] + 
          243*CHq3[2, 2] - 3052*CHq3[3, 3] - 486*CHu[1, 1] - 486*CHu[2, 2] - 
          48*CHu[3, 3]) + 48*MW2^5*MZ2^3*(75*CHd[1, 1] + 75*CHd[2, 2] + 
          160*CHd[3, 3] + 2486*CHl3[1, 1] + 2486*CHl3[2, 2] - 75*CHq1[1, 1] - 
          75*CHq1[2, 2] - 5410*CHq1[3, 3] - 99*CHq3[1, 1] - 99*CHq3[2, 2] - 
          4822*CHq3[3, 3] - 150*CHu[1, 1] - 150*CHu[2, 2] + 1005*CHu[3, 3]) + 
        2*MZ2^8*(234*CHd[1, 1] + 234*CHd[2, 2] + 528*CHd[3, 3] - 
          234*CHq1[1, 1] - 234*CHq1[2, 2] - 264*CHq1[3, 3] + 
          8360*CHq3[3, 3] - 468*CHu[1, 1] - 468*CHu[2, 2] + 1617*CHu[3, 3]) + 
        4*MW2^3*MZ2^5*(153*CHd[1, 1] + 153*CHd[2, 2] + 216*CHd[3, 3] - 
          6633*CHl3[1, 1] - 6633*CHl3[2, 2] - 153*CHq1[1, 1] - 
          153*CHq1[2, 2] - 32808*CHq1[3, 3] + 1215*CHq3[1, 1] + 
          1215*CHq3[2, 2] + 9484*CHq3[3, 3] - 306*CHu[1, 1] - 306*CHu[2, 2] + 
          8238*CHu[3, 3]) - MW2*MZ2^7*(540*CHd[1, 1] + 540*CHd[2, 2] + 
          1056*CHd[3, 3] - 14564*CHl3[1, 1] - 14564*CHl3[2, 2] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 7524*CHq1[3, 3] + 
          1404*CHq3[1, 1] + 1404*CHq3[2, 2] + 52844*CHq3[3, 3] - 
          1080*CHu[1, 1] - 1080*CHu[2, 2] + 10923*CHu[3, 3]))))/
    ((2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(6*MT2^4*(-2*MW2 + MZ2)^2*
       (28160*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(-468*CHd[1, 1] - 468*CHd[2, 2] - 1056*CHd[3, 3] + 
          2156*CHl3[1, 1] + 2156*CHl3[2, 2] + 468*CHq1[1, 1] + 
          468*CHq1[2, 2] - 5940*CHq1[3, 3] - 10252*CHq3[3, 3] + 
          936*CHu[1, 1] + 936*CHu[2, 2] - 1617*CHu[3, 3]) + 
        128*MW2^6*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
          638*CHl3[1, 1] - 638*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 
          270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 1114*CHq3[3, 3] - 
          54*CHu[1, 1] - 54*CHu[2, 2] + 165*CHu[3, 3]) - 
        192*MW2^5*MZ2^2*(57*CHd[1, 1] + 57*CHd[2, 2] + 124*CHd[3, 3] - 
          375*CHl3[1, 1] - 375*CHl3[2, 2] - 57*CHq1[1, 1] - 57*CHq1[2, 2] - 
          738*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] + 480*CHq3[3, 3] - 
          114*CHu[1, 1] - 114*CHu[2, 2] + 236*CHu[3, 3]) - 
        12*MW2^2*MZ2^5*(123*CHd[1, 1] + 123*CHd[2, 2] + 248*CHd[3, 3] - 
          4209*CHl3[1, 1] - 4209*CHl3[2, 2] - 123*CHq1[1, 1] - 
          123*CHq1[2, 2] + 11592*CHq1[3, 3] + 369*CHq3[1, 1] + 
          369*CHq3[2, 2] + 14196*CHq3[3, 3] - 246*CHu[1, 1] - 246*CHu[2, 2] + 
          454*CHu[3, 3]) - 8*MW2^3*MZ2^4*(630*CHd[1, 1] + 630*CHd[2, 2] + 
          1368*CHd[3, 3] + 8390*CHl3[1, 1] + 8390*CHl3[2, 2] - 
          630*CHq1[1, 1] - 630*CHq1[2, 2] - 30456*CHq1[3, 3] - 
          27688*CHq3[3, 3] - 1260*CHu[1, 1] - 1260*CHu[2, 2] + 
          1719*CHu[3, 3]) + 16*MW2^4*MZ2^3*(783*CHd[1, 1] + 783*CHd[2, 2] + 
          1680*CHd[3, 3] + 776*CHl3[1, 1] + 776*CHl3[2, 2] - 783*CHq1[1, 1] - 
          783*CHq1[2, 2] - 15606*CHq1[3, 3] + 945*CHq3[1, 1] + 
          945*CHq3[2, 2] - 6250*CHq3[3, 3] - 1566*CHu[1, 1] - 
          1566*CHu[2, 2] + 2649*CHu[3, 3]) + 2*MW2*MZ2^6*
         (972*CHd[1, 1] + 972*CHd[2, 2] + 2112*CHd[3, 3] - 8228*CHl3[1, 1] - 
          8228*CHl3[2, 2] - 972*CHq1[1, 1] - 972*CHq1[2, 2] + 
          21978*CHq1[3, 3] + 702*CHq3[1, 1] + 702*CHq3[2, 2] + 
          32494*CHq3[3, 3] - 1944*CHu[1, 1] - 1944*CHu[2, 2] + 
          3135*CHu[3, 3])) + MW2^2*(MW2 + MZ2)*
       (675840*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
        512*MW2^8*MZ2^2*(251*CHd[1, 1] + 251*CHd[2, 2] - 12164*CHd[3, 3] - 
          16845*CHl3[1, 1] - 16845*CHl3[2, 2] - 251*CHq1[1, 1] - 
          251*CHq1[2, 2] + 424*CHq1[3, 3] + 669*CHq3[1, 1] + 669*CHq3[2, 2] + 
          6436*CHq3[3, 3] - 502*CHu[1, 1] - 502*CHu[2, 2]) - 
        2048*MW2^9*MZ2*(37*CHd[1, 1] + 37*CHd[2, 2] + 620*CHd[3, 3] + 
          2102*CHl3[1, 1] + 2102*CHl3[2, 2] - 37*CHq1[1, 1] - 37*CHq1[2, 2] + 
          125*CHq1[3, 3] + 111*CHq3[1, 1] + 111*CHq3[2, 2] + 
          1637*CHq3[3, 3] - 74*CHu[1, 1] - 74*CHu[2, 2]) + 
        MW2*MZ2^9*(4663*CHd[1, 1] + 4663*CHd[2, 2] - 159124*CHd[3, 3] - 
          33034*CHl3[1, 1] - 33034*CHl3[2, 2] - 4663*CHq1[1, 1] - 
          4663*CHq1[2, 2] - 302536*CHq1[3, 3] - 40251*CHq3[1, 1] - 
          40251*CHq3[2, 2] - 193984*CHq3[3, 3] - 9326*CHu[1, 1] - 
          9326*CHu[2, 2] - 93672*CHu[3, 3]) + 4*MW2^3*MZ2^7*
         (122545*CHd[1, 1] + 122545*CHd[2, 2] - 1106968*CHd[3, 3] + 
          273335*CHl3[1, 1] + 273335*CHl3[2, 2] - 122545*CHq1[1, 1] - 
          122545*CHq1[2, 2] - 394420*CHq1[3, 3] - 107337*CHq3[1, 1] - 
          107337*CHq3[2, 2] - 766492*CHq3[3, 3] - 245090*CHu[1, 1] - 
          245090*CHu[2, 2] - 80760*CHu[3, 3]) - 4*MW2^2*MZ2^8*
         (23458*CHd[1, 1] + 23458*CHd[2, 2] - 279796*CHd[3, 3] + 
          27231*CHl3[1, 1] + 27231*CHl3[2, 2] - 23458*CHq1[1, 1] - 
          23458*CHq1[2, 2] - 247246*CHq1[3, 3] - 51954*CHq3[1, 1] - 
          51954*CHq3[2, 2] - 281566*CHq3[3, 3] - 46916*CHu[1, 1] - 
          46916*CHu[2, 2] - 65424*CHu[3, 3]) - 16*MW2^4*MZ2^6*
         (82439*CHd[1, 1] + 82439*CHd[2, 2] - 687764*CHd[3, 3] + 
          181570*CHl3[1, 1] + 181570*CHl3[2, 2] - 82439*CHq1[1, 1] - 
          82439*CHq1[2, 2] - 55892*CHq1[3, 3] - 10125*CHq3[1, 1] - 
          10125*CHq3[2, 2] - 231140*CHq3[3, 3] - 164878*CHu[1, 1] - 
          164878*CHu[2, 2] - 3360*CHu[3, 3]) + 256*MW2^7*MZ2^3*
         (4138*CHd[1, 1] + 4138*CHd[2, 2] - 55906*CHd[3, 3] - 
          29443*CHl3[1, 1] - 29443*CHl3[2, 2] - 4138*CHq1[1, 1] - 
          4138*CHq1[2, 2] + 6263*CHq1[3, 3] + 6276*CHq3[1, 1] + 
          6276*CHq3[2, 2] + 41123*CHq3[3, 3] - 8276*CHu[1, 1] - 
          8276*CHu[2, 2] + 528*CHu[3, 3]) + 3*MZ2^10*(223*CHd[1, 1] + 
          223*CHd[2, 2] + 3212*CHd[3, 3] + 2156*CHl3[1, 1] + 
          2156*CHl3[2, 2] - 223*CHq1[1, 1] - 223*CHq1[2, 2] + 
          12408*CHq1[3, 3] + 735*CHq3[1, 1] + 735*CHq3[2, 2] + 
          3784*CHq3[3, 3] - 446*CHu[1, 1] - 446*CHu[2, 2] + 4312*CHu[3, 3]) - 
        64*MW2^6*MZ2^4*(32051*CHd[1, 1] + 32051*CHd[2, 2] - 
          310676*CHd[3, 3] - 21428*CHl3[1, 1] - 21428*CHl3[2, 2] - 
          32051*CHq1[1, 1] - 32051*CHq1[2, 2] + 36250*CHq1[3, 3] + 
          30141*CHq3[1, 1] + 30141*CHq3[2, 2] + 134746*CHq3[3, 3] - 
          64102*CHu[1, 1] - 64102*CHu[2, 2] + 5904*CHu[3, 3]) + 
        32*MW2^5*MZ2^5*(66049*CHd[1, 1] + 66049*CHd[2, 2] - 
          564862*CHd[3, 3] + 94011*CHl3[1, 1] + 94011*CHl3[2, 2] - 
          66049*CHq1[1, 1] - 66049*CHq1[2, 2] + 33188*CHq1[3, 3] + 
          28881*CHq3[1, 1] + 28881*CHq3[2, 2] + 25460*CHq3[3, 3] - 
          132098*CHu[1, 1] - 132098*CHu[2, 2] + 10344*CHu[3, 3])) + 
      MT2^2*MW2*(-90112*MW2^10*(4*CHd[1, 1] + 4*CHd[2, 2] - 40*CHd[3, 3] + 
          8*CHl3[1, 1] + 8*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
          40*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] - 85*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2]) + MW2*MZ2^9*(30661*CHd[1, 1] + 
          30661*CHd[2, 2] - 279244*CHd[3, 3] - 10792*CHl3[1, 1] - 
          10792*CHl3[2, 2] - 30661*CHq1[1, 1] - 30661*CHq1[2, 2] - 
          158392*CHq1[3, 3] - 88761*CHq3[1, 1] - 88761*CHq3[2, 2] + 
          1904*CHq3[3, 3] - 61322*CHu[1, 1] - 61322*CHu[2, 2] - 
          58098*CHu[3, 3]) + 1024*MW2^9*MZ2*(1589*CHd[1, 1] + 
          1589*CHd[2, 2] - 23084*CHd[3, 3] - 2212*CHl3[1, 1] - 
          2212*CHl3[2, 2] - 1589*CHq1[1, 1] - 1589*CHq1[2, 2] - 
          12524*CHq1[3, 3] + 2655*CHq3[1, 1] + 2655*CHq3[2, 2] - 
          13100*CHq3[3, 3] - 3178*CHu[1, 1] - 3178*CHu[2, 2] + 
          1485*CHu[3, 3]) + 3*MZ2^10*(223*CHd[1, 1] + 223*CHd[2, 2] + 
          3212*CHd[3, 3] + 1078*CHl3[1, 1] + 1078*CHl3[2, 2] - 
          223*CHq1[1, 1] - 223*CHq1[2, 2] + 12408*CHq1[3, 3] + 
          735*CHq3[1, 1] + 735*CHq3[2, 2] + 3784*CHq3[3, 3] - 446*CHu[1, 1] - 
          446*CHu[2, 2] + 4312*CHu[3, 3]) - 512*MW2^8*MZ2^2*
         (8041*CHd[1, 1] + 8041*CHd[2, 2] - 128782*CHd[3, 3] - 
          23777*CHl3[1, 1] - 23777*CHl3[2, 2] - 8041*CHq1[1, 1] - 
          8041*CHq1[2, 2] - 24796*CHq1[3, 3] + 8685*CHq3[1, 1] + 
          8685*CHq3[2, 2] + 7418*CHq3[3, 3] - 16082*CHu[1, 1] - 
          16082*CHu[2, 2] + 8022*CHu[3, 3]) + 2*MW2^2*MZ2^8*
         (-184519*CHd[1, 1] - 184519*CHd[2, 2] + 1342132*CHd[3, 3] - 
          20662*CHl3[1, 1] - 20662*CHl3[2, 2] + 184519*CHq1[1, 1] + 
          184519*CHq1[2, 2] - 315452*CHq1[3, 3] + 273915*CHq3[1, 1] + 
          273915*CHq3[2, 2] - 405932*CHq3[3, 3] + 369038*CHu[1, 1] + 
          369038*CHu[2, 2] + 11310*CHu[3, 3]) + 384*MW2^7*MZ2^3*
         (19257*CHd[1, 1] + 19257*CHd[2, 2] - 278600*CHd[3, 3] - 
          53138*CHl3[1, 1] - 53138*CHl3[2, 2] - 19257*CHq1[1, 1] - 
          19257*CHq1[2, 2] + 20668*CHq1[3, 3] + 14531*CHq3[1, 1] + 
          14531*CHq3[2, 2] + 96368*CHq3[3, 3] - 38514*CHu[1, 1] - 
          38514*CHu[2, 2] + 12865*CHu[3, 3]) - 24*MW2^4*MZ2^6*
         (197883*CHd[1, 1] + 197883*CHd[2, 2] - 1690432*CHd[3, 3] - 
          70353*CHl3[1, 1] - 70353*CHl3[2, 2] - 197883*CHq1[1, 1] - 
          197883*CHq1[2, 2] + 840188*CHq1[3, 3] - 51983*CHq3[1, 1] - 
          51983*CHq3[2, 2] + 826060*CHq3[3, 3] - 395766*CHu[1, 1] - 
          395766*CHu[2, 2] + 40220*CHu[3, 3]) - 64*MW2^6*MZ2^4*
         (146275*CHd[1, 1] + 146275*CHd[2, 2] - 1771366*CHd[3, 3] - 
          273122*CHl3[1, 1] - 273122*CHl3[2, 2] - 146275*CHq1[1, 1] - 
          146275*CHq1[2, 2] + 491912*CHq1[3, 3] + 67491*CHq3[1, 1] + 
          67491*CHq3[2, 2] + 836420*CHq3[3, 3] - 292550*CHu[1, 1] - 
          292550*CHu[2, 2] + 55941*CHu[3, 3]) + 32*MW2^5*MZ2^5*
         (254390*CHd[1, 1] + 254390*CHd[2, 2] - 2560634*CHd[3, 3] - 
          254863*CHl3[1, 1] - 254863*CHl3[2, 2] - 254390*CHq1[1, 1] - 
          254390*CHq1[2, 2] + 1080622*CHq1[3, 3] + 33660*CHq3[1, 1] + 
          33660*CHq3[2, 2] + 1301974*CHq3[3, 3] - 508780*CHu[1, 1] - 
          508780*CHu[2, 2] + 61269*CHu[3, 3]) + 4*MW2^3*MZ2^7*
         (440909*CHd[1, 1] + 440909*CHd[2, 2] - 3333152*CHd[3, 3] + 
          14135*CHl3[1, 1] + 14135*CHl3[2, 2] - 440909*CHq1[1, 1] - 
          440909*CHq1[2, 2] + 1562404*CHq1[3, 3] - 338805*CHq3[1, 1] - 
          338805*CHq3[2, 2] + 1417300*CHq3[3, 3] - 881818*CHu[1, 1] - 
          881818*CHu[2, 2] + 79878*CHu[3, 3])) + 
      MT2^3*(45056*MW2^10*(4*CHd[1, 1] + 4*CHd[2, 2] - 40*CHd[3, 3] - 
          7*CHl3[1, 1] - 7*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
          40*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] - 10*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2]) + MW2^2*MZ2^8*(69887*CHd[1, 1] + 
          69887*CHd[2, 2] - 930860*CHd[3, 3] + 494812*CHl3[1, 1] + 
          494812*CHl3[2, 2] - 69887*CHq1[1, 1] - 69887*CHq1[2, 2] - 
          815564*CHq1[3, 3] - 212775*CHq3[1, 1] - 212775*CHq3[2, 2] - 
          1398836*CHq3[3, 3] - 139774*CHu[1, 1] - 139774*CHu[2, 2] - 
          106092*CHu[3, 3]) - 1024*MW2^9*MZ2*(953*CHd[1, 1] + 953*CHd[2, 2] - 
          10652*CHd[3, 3] - 3030*CHl3[1, 1] - 3030*CHl3[2, 2] - 
          953*CHq1[1, 1] - 953*CHq1[2, 2] - 7352*CHq1[3, 3] + 
          1803*CHq3[1, 1] + 1803*CHq3[2, 2] + 2740*CHq3[3, 3] - 
          1906*CHu[1, 1] - 1906*CHu[2, 2] + 1485*CHu[3, 3]) - 
        3*MZ2^10*(468*CHd[1, 1] + 468*CHd[2, 2] + 1056*CHd[3, 3] - 
          2156*CHl3[1, 1] - 2156*CHl3[2, 2] - 468*CHq1[1, 1] - 
          468*CHq1[2, 2] + 5940*CHq1[3, 3] + 10252*CHq3[3, 3] - 
          936*CHu[1, 1] - 936*CHu[2, 2] + 1617*CHu[3, 3]) + 
        3*MW2*MZ2^9*(887*CHd[1, 1] + 887*CHd[2, 2] + 31636*CHd[3, 3] - 
          29392*CHl3[1, 1] - 29392*CHl3[2, 2] - 887*CHq1[1, 1] - 
          887*CHq1[2, 2] + 61512*CHq1[3, 3] + 9489*CHq3[1, 1] + 
          9489*CHq3[2, 2] + 104104*CHq3[3, 3] - 1774*CHu[1, 1] - 
          1774*CHu[2, 2] + 11660*CHu[3, 3]) + 256*MW2^8*MZ2^2*
         (9977*CHd[1, 1] + 9977*CHd[2, 2] - 111830*CHd[3, 3] - 
          32108*CHl3[1, 1] - 32108*CHl3[2, 2] - 9977*CHq1[1, 1] - 
          9977*CHq1[2, 2] - 51626*CHq1[3, 3] + 13119*CHq3[1, 1] + 
          13119*CHq3[2, 2] + 45298*CHq3[3, 3] - 19954*CHu[1, 1] - 
          19954*CHu[2, 2] + 18354*CHu[3, 3]) + 4*MW2^3*MZ2^7*
         (-127673*CHd[1, 1] - 127673*CHd[2, 2] + 1180700*CHd[3, 3] - 
          371508*CHl3[1, 1] - 371508*CHl3[2, 2] + 127673*CHq1[1, 1] + 
          127673*CHq1[2, 2] + 515552*CHq1[3, 3] + 155829*CHq3[1, 1] + 
          155829*CHq3[2, 2] + 840704*CHq3[3, 3] + 255346*CHu[1, 1] + 
          255346*CHu[2, 2] + 27762*CHu[3, 3]) - 128*MW2^7*MZ2^3*
         (32942*CHd[1, 1] + 32942*CHd[2, 2] - 344246*CHd[3, 3] - 
          79070*CHl3[1, 1] - 79070*CHl3[2, 2] - 32942*CHq1[1, 1] - 
          32942*CHq1[2, 2] - 104294*CHq1[3, 3] + 29898*CHq3[1, 1] + 
          29898*CHq3[2, 2] + 134578*CHq3[3, 3] - 65884*CHu[1, 1] - 
          65884*CHu[2, 2] + 51147*CHu[3, 3]) + 4*MW2^4*MZ2^6*
         (429419*CHd[1, 1] + 429419*CHd[2, 2] - 3691880*CHd[3, 3] + 
          544747*CHl3[1, 1] + 544747*CHl3[2, 2] - 429419*CHq1[1, 1] - 
          429419*CHq1[2, 2] - 898928*CHq1[3, 3] - 190131*CHq3[1, 1] - 
          190131*CHq3[2, 2] - 926552*CHq3[3, 3] - 858838*CHu[1, 1] - 
          858838*CHu[2, 2] + 109560*CHu[3, 3]) - 16*MW2^5*MZ2^5*
         (218635*CHd[1, 1] + 218635*CHd[2, 2] - 1929892*CHd[3, 3] - 
          391*CHl3[1, 1] - 391*CHl3[2, 2] - 218635*CHq1[1, 1] - 
          218635*CHq1[2, 2] - 350788*CHq1[3, 3] + 18873*CHq3[1, 1] + 
          18873*CHq3[2, 2] + 114740*CHq3[3, 3] - 437270*CHu[1, 1] - 
          437270*CHu[2, 2] + 144048*CHu[3, 3]) + 32*MW2^6*MZ2^4*
         (146192*CHd[1, 1] + 146192*CHd[2, 2] - 1391714*CHd[3, 3] - 
          179913*CHl3[1, 1] - 179913*CHl3[2, 2] - 146192*CHq1[1, 1] - 
          146192*CHq1[2, 2] - 289214*CHq1[3, 3] + 75744*CHq3[1, 1] + 
          75744*CHq3[2, 2] + 376330*CHq3[3, 3] - 292384*CHu[1, 1] - 
          292384*CHu[2, 2] + 160800*CHu[3, 3])) + 
      MT2*MW2*(45056*MW2^11*(4*CHd[1, 1] + 4*CHd[2, 2] - 40*CHd[3, 3] - 
          7*CHl3[1, 1] - 7*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 
          40*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] - 190*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2]) + MW2^3*MZ2^8*(-340837*CHd[1, 1] - 
          340837*CHd[2, 2] + 1365796*CHd[3, 3] + 734044*CHl3[1, 1] + 
          734044*CHl3[2, 2] + 340837*CHq1[1, 1] + 340837*CHq1[2, 2] - 
          3982988*CHq1[3, 3] - 108771*CHq3[1, 1] - 108771*CHq3[2, 2] - 
          4672340*CHq3[3, 3] + 681674*CHu[1, 1] + 681674*CHu[2, 2] - 
          809532*CHu[3, 3]) + 4*MW2^5*MZ2^6*(320663*CHd[1, 1] + 
          320663*CHd[2, 2] - 1244600*CHd[3, 3] + 2327503*CHl3[1, 1] + 
          2327503*CHl3[2, 2] - 320663*CHq1[1, 1] - 320663*CHq1[2, 2] - 
          2357360*CHq1[3, 3] - 284415*CHq3[1, 1] - 284415*CHq3[2, 2] - 
          4748312*CHq3[3, 3] - 641326*CHu[1, 1] - 641326*CHu[2, 2] - 
          167352*CHu[3, 3]) - 1024*MW2^10*MZ2*(467*CHd[1, 1] + 
          467*CHd[2, 2] - 11732*CHd[3, 3] - 7632*CHl3[1, 1] - 
          7632*CHl3[2, 2] - 467*CHq1[1, 1] - 467*CHq1[2, 2] - 
          4472*CHq1[3, 3] + 345*CHq3[1, 1] + 345*CHq3[2, 2] - 
          10052*CHq3[3, 3] - 934*CHu[1, 1] - 934*CHu[2, 2] + 495*CHu[3, 3]) - 
        3*MZ2^11*(468*CHd[1, 1] + 468*CHd[2, 2] + 1056*CHd[3, 3] - 
          2156*CHl3[1, 1] - 2156*CHl3[2, 2] - 468*CHq1[1, 1] - 
          468*CHq1[2, 2] + 5940*CHq1[3, 3] + 10252*CHq3[3, 3] - 
          936*CHu[1, 1] - 936*CHu[2, 2] + 1617*CHu[3, 3]) - 
        9*MW2*MZ2^10*(633*CHd[1, 1] + 633*CHd[2, 2] - 6644*CHd[3, 3] + 
          6204*CHl3[1, 1] + 6204*CHl3[2, 2] - 633*CHq1[1, 1] - 
          633*CHq1[2, 2] - 2332*CHq1[3, 3] - 2673*CHq3[1, 1] - 
          2673*CHq3[2, 2] - 15092*CHq3[3, 3] - 1266*CHu[1, 1] - 
          1266*CHu[2, 2] + 1683*CHu[3, 3]) + 256*MW2^9*MZ2^2*
         (5117*CHd[1, 1] + 5117*CHd[2, 2] - 122342*CHd[3, 3] - 
          83960*CHl3[1, 1] - 83960*CHl3[2, 2] - 5117*CHq1[1, 1] - 
          5117*CHq1[2, 2] + 6046*CHq1[3, 3] + 4371*CHq3[1, 1] + 
          4371*CHq3[2, 2] + 50722*CHq3[3, 3] - 10234*CHu[1, 1] - 
          10234*CHu[2, 2] + 3918*CHu[3, 3]) - 128*MW2^8*MZ2^3*
         (25814*CHd[1, 1] + 25814*CHd[2, 2] - 352130*CHd[3, 3] - 
          187628*CHl3[1, 1] - 187628*CHl3[2, 2] - 25814*CHq1[1, 1] - 
          25814*CHq1[2, 2] + 107926*CHq1[3, 3] + 26010*CHq3[1, 1] + 
          26010*CHq3[2, 2] + 291358*CHq3[3, 3] - 51628*CHu[1, 1] - 
          51628*CHu[2, 2] + 6597*CHu[3, 3]) - 16*MW2^6*MZ2^5*
         (231271*CHd[1, 1] + 231271*CHd[2, 2] - 1318648*CHd[3, 3] + 
          421535*CHl3[1, 1] + 421535*CHl3[2, 2] - 231271*CHq1[1, 1] - 
          231271*CHq1[2, 2] + 109616*CHq1[3, 3] + 47061*CHq3[1, 1] + 
          47061*CHq3[2, 2] - 180904*CHq3[3, 3] - 462542*CHu[1, 1] - 
          462542*CHu[2, 2] + 9516*CHu[3, 3]) + 32*MW2^7*MZ2^4*
         (148676*CHd[1, 1] + 148676*CHd[2, 2] - 1244186*CHd[3, 3] - 
          272097*CHl3[1, 1] - 272097*CHl3[2, 2] - 148676*CHq1[1, 1] - 
          148676*CHq1[2, 2] + 466066*CHq1[3, 3] + 105876*CHq3[1, 1] + 
          105876*CHq3[2, 2] + 866410*CHq3[3, 3] - 297352*CHu[1, 1] - 
          297352*CHu[2, 2] + 18096*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (17233*CHd[1, 1] + 17233*CHd[2, 2] - 71500*CHd[3, 3] + 
          15952*CHl3[1, 1] + 15952*CHl3[2, 2] - 17233*CHq1[1, 1] - 
          17233*CHq1[2, 2] + 119226*CHq1[3, 3] - 14493*CHq3[1, 1] - 
          14493*CHq3[2, 2] + 75062*CHq3[3, 3] - 34466*CHu[1, 1] - 
          34466*CHu[2, 2] + 41614*CHu[3, 3]) + 4*MW2^4*MZ2^7*
         (49204*CHd[1, 1] + 49204*CHd[2, 2] - 315964*CHd[3, 3] - 
          1088739*CHl3[1, 1] - 1088739*CHl3[2, 2] - 49204*CHq1[1, 1] - 
          49204*CHq1[2, 2] + 2317064*CHq1[3, 3] + 220224*CHq3[1, 1] + 
          220224*CHq3[2, 2] + 3521792*CHq3[3, 3] - 98408*CHu[1, 1] - 
          98408*CHu[2, 2] + 287214*CHu[3, 3]))))/(6*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (4*MW2^2*MZ2^4*(2191*CHd[1, 1] + 2191*CHd[2, 2] - 18568*CHd[3, 3] - 
          3623*CHl3[1, 1] - 3623*CHl3[2, 2] - 2191*CHq1[1, 1] - 
          2191*CHq1[2, 2] + 19436*CHq1[3, 3] - 423*CHq3[1, 1] - 
          423*CHq3[2, 2] + 19436*CHq3[3, 3] - 4382*CHu[1, 1] - 
          4382*CHu[2, 2]) - 4*MW2*MZ2^5*(832*CHd[1, 1] + 832*CHd[2, 2] - 
          4420*CHd[3, 3] + 229*CHl3[1, 1] + 229*CHl3[2, 2] - 832*CHq1[1, 1] - 
          832*CHq1[2, 2] + 7160*CHq1[3, 3] - 684*CHq3[1, 1] - 
          684*CHq3[2, 2] + 7160*CHq3[3, 3] - 1664*CHu[1, 1] - 
          1664*CHu[2, 2]) - 16*MW2^3*MZ2^3*(739*CHd[1, 1] + 739*CHd[2, 2] - 
          9952*CHd[3, 3] - 2467*CHl3[1, 1] - 2467*CHl3[2, 2] - 
          739*CHq1[1, 1] - 739*CHq1[2, 2] + 5984*CHq1[3, 3] + 
          153*CHq3[1, 1] + 153*CHq3[2, 2] + 5984*CHq3[3, 3] - 
          1478*CHu[1, 1] - 1478*CHu[2, 2]) + MZ2^6*(479*CHd[1, 1] + 
          479*CHd[2, 2] - 1628*CHd[3, 3] + 1078*CHl3[1, 1] + 
          1078*CHl3[2, 2] - 479*CHq1[1, 1] - 479*CHq1[2, 2] + 
          4048*CHq1[3, 3] - 735*CHq3[1, 1] - 735*CHq3[2, 2] + 
          4048*CHq3[3, 3] - 958*CHu[1, 1] - 958*CHu[2, 2]) + 
        32*MW2^4*MZ2^2*(344*CHd[1, 1] + 344*CHd[2, 2] - 5882*CHd[3, 3] - 
          907*CHl3[1, 1] - 907*CHl3[2, 2] - 344*CHq1[1, 1] - 344*CHq1[2, 2] + 
          1114*CHq1[3, 3] + 108*CHq3[1, 1] + 108*CHq3[2, 2] + 
          1114*CHq3[3, 3] - 688*CHu[1, 1] - 688*CHu[2, 2]) - 
        128*MW2^5*MZ2*(65*CHd[1, 1] + 65*CHd[2, 2] - 914*CHd[3, 3] + 
          20*CHl3[1, 1] + 20*CHl3[2, 2] - 65*CHq1[1, 1] - 65*CHq1[2, 2] - 
          254*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 254*CHq3[3, 3] - 
          130*CHu[1, 1] - 130*CHu[2, 2]) + 2816*MW2^6*
         (CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] + 2*CHl3[1, 1] + 
          2*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2])) + 6*MT2^9*(-2*MW2 + MZ2)^2*(2*MW2 + MZ2)*
       (7040*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        12*MW2^3*MZ2^3*(105*CHd[1, 1] + 105*CHd[2, 2] + 224*CHd[3, 3] + 
          1637*CHl3[1, 1] + 1637*CHl3[2, 2] - 105*CHq1[1, 1] - 
          105*CHq1[2, 2] - 2970*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 
          2206*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2] - 2930*CHu[3, 3]) - 
        16*MW2^4*MZ2^2*(117*CHd[1, 1] + 117*CHd[2, 2] + 252*CHd[3, 3] + 
          419*CHl3[1, 1] + 419*CHl3[2, 2] - 117*CHq1[1, 1] - 117*CHq1[2, 2] - 
          1674*CHq1[3, 3] + 189*CHq3[1, 1] + 189*CHq3[2, 2] + 92*CHq3[3, 3] - 
          234*CHu[1, 1] - 234*CHu[2, 2] - 1746*CHu[3, 3]) + 
        32*MW2^5*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
          253*CHl3[1, 1] - 253*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 
          270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 674*CHq3[3, 3] - 
          54*CHu[1, 1] - 54*CHu[2, 2] - 330*CHu[3, 3]) + 
        MZ2^6*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] - 
          539*CHl3[1, 1] - 539*CHl3[2, 2] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 
          1485*CHq1[3, 3] + 2563*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2] + 
          1617*CHu[3, 3]) - MW2*MZ2^5*(369*CHd[1, 1] + 369*CHd[2, 2] + 
          792*CHd[3, 3] - 5192*CHl3[1, 1] - 5192*CHl3[2, 2] - 
          369*CHq1[1, 1] - 369*CHq1[2, 2] + 9504*CHq1[3, 3] + 
          351*CHq3[1, 1] + 351*CHq3[2, 2] + 13684*CHq3[3, 3] - 
          738*CHu[1, 1] - 738*CHu[2, 2] + 9504*CHu[3, 3]) + 
        2*MW2^2*MZ2^4*(-24*CHd[3, 3] - 7661*CHl3[1, 1] - 7661*CHl3[2, 2] + 
          12636*CHq1[3, 3] + 378*CHq3[1, 1] + 378*CHq3[2, 2] + 
          14452*CHq3[3, 3] + 12228*CHu[3, 3])) + 
      MT2*MW2^6*(MZ2^11*(5905*CHd[1, 1] + 5905*CHd[2, 2] - 220*CHd[3, 3] + 
          34496*CHl3[1, 1] + 34496*CHl3[2, 2] - 5905*CHq1[1, 1] - 
          5905*CHq1[2, 2] + 25982*CHq1[3, 3] - 23520*CHq3[1, 1] - 
          23520*CHq3[2, 2] + 77726*CHq3[3, 3] - 11810*CHu[1, 1] - 
          11810*CHu[2, 2]) - 1024*MW2^10*MZ2*(1393*CHd[1, 1] + 
          1393*CHd[2, 2] - 15052*CHd[3, 3] + 2119*CHl3[1, 1] + 
          2119*CHl3[2, 2] - 1393*CHq1[1, 1] - 1393*CHq1[2, 2] - 
          11752*CHq1[3, 3] + 3123*CHq3[1, 1] + 3123*CHq3[2, 2] - 
          10240*CHq3[3, 3] - 2786*CHu[1, 1] - 2786*CHu[2, 2]) + 
        22528*MW2^11*(8*CHd[1, 1] + 8*CHd[2, 2] - 80*CHd[3, 3] + 
          31*CHl3[1, 1] + 31*CHl3[2, 2] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 
          80*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] - 20*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2]) + MW2^2*MZ2^9*(892947*CHd[1, 1] + 
          892947*CHd[2, 2] - 4106628*CHd[3, 3] + 738448*CHl3[1, 1] + 
          738448*CHl3[2, 2] - 892947*CHq1[1, 1] - 892947*CHq1[2, 2] + 
          8156388*CHq1[3, 3] - 938541*CHq3[1, 1] - 938541*CHq3[2, 2] + 
          9286548*CHq3[3, 3] - 1785894*CHu[1, 1] - 1785894*CHu[2, 2] - 
          161472*CHu[3, 3]) - 16*MW2^6*MZ2^5*(174803*CHd[1, 1] + 
          174803*CHd[2, 2] - 787064*CHd[3, 3] - 432895*CHl3[1, 1] - 
          432895*CHl3[2, 2] - 174803*CHq1[1, 1] - 174803*CHq1[2, 2] + 
          3387460*CHq1[3, 3] - 117219*CHq3[1, 1] - 117219*CHq3[2, 2] + 
          3737212*CHq3[3, 3] - 349606*CHu[1, 1] - 349606*CHu[2, 2] - 
          48096*CHu[3, 3]) + 12*MW2^4*MZ2^7*(213985*CHd[1, 1] + 
          213985*CHd[2, 2] - 3216088*CHd[3, 3] - 1240743*CHl3[1, 1] - 
          1240743*CHl3[2, 2] - 213985*CHq1[1, 1] - 213985*CHq1[2, 2] + 
          2543024*CHq1[3, 3] + 70137*CHq3[1, 1] + 70137*CHq3[2, 2] + 
          2228372*CHq3[3, 3] - 427970*CHu[1, 1] - 427970*CHu[2, 2] - 
          10224*CHu[3, 3]) + 96*MW2^7*MZ2^4*(49506*CHd[1, 1] + 
          49506*CHd[2, 2] - 791634*CHd[3, 3] - 268047*CHl3[1, 1] - 
          268047*CHl3[2, 2] - 49506*CHq1[1, 1] - 49506*CHq1[2, 2] + 
          658514*CHq1[3, 3] - 19818*CHq3[1, 1] - 19818*CHq3[2, 2] + 
          608974*CHq3[3, 3] - 99012*CHu[1, 1] - 99012*CHu[2, 2] - 
          976*CHu[3, 3]) + 256*MW2^9*MZ2^2*(14589*CHd[1, 1] + 
          14589*CHd[2, 2] - 204810*CHd[3, 3] - 11929*CHl3[1, 1] - 
          11929*CHl3[2, 2] - 14589*CHq1[1, 1] - 14589*CHq1[2, 2] - 
          56562*CHq1[3, 3] + 16395*CHq3[1, 1] + 16395*CHq3[2, 2] - 
          73134*CHq3[3, 3] - 29178*CHu[1, 1] - 29178*CHu[2, 2] + 
          1056*CHu[3, 3]) - 256*MW2^8*MZ2^3*(20314*CHd[1, 1] + 
          20314*CHd[2, 2] - 350491*CHd[3, 3] - 72449*CHl3[1, 1] - 
          72449*CHl3[2, 2] - 20314*CHq1[1, 1] - 20314*CHq1[2, 2] + 
          76163*CHq1[3, 3] + 3426*CHq3[1, 1] + 3426*CHq3[2, 2] + 
          38123*CHq3[3, 3] - 40628*CHu[1, 1] - 40628*CHu[2, 2] + 
          1896*CHu[3, 3]) + MW2*MZ2^10*(-146609*CHd[1, 1] - 
          146609*CHd[2, 2] + 379244*CHd[3, 3] - 443330*CHl3[1, 1] - 
          443330*CHl3[2, 2] + 146609*CHq1[1, 1] + 146609*CHq1[2, 2] - 
          1146622*CHq1[3, 3] + 281196*CHq3[1, 1] + 281196*CHq3[2, 2] - 
          1560706*CHq3[3, 3] + 293218*CHu[1, 1] + 293218*CHu[2, 2] + 
          25872*CHu[3, 3]) - 4*MW2^5*MZ2^6*(66847*CHd[1, 1] + 
          66847*CHd[2, 2] - 9248992*CHd[3, 3] - 3806681*CHl3[1, 1] - 
          3806681*CHl3[2, 2] - 66847*CHq1[1, 1] - 66847*CHq1[2, 2] - 
          413932*CHq1[3, 3] + 469473*CHq3[1, 1] + 469473*CHq3[2, 2] - 
          2555656*CHq3[3, 3] - 133694*CHu[1, 1] - 133694*CHu[2, 2] + 
          134640*CHu[3, 3]) + MW2^3*MZ2^8*(-2296595*CHd[1, 1] - 
          2296595*CHd[2, 2] + 17823188*CHd[3, 3] + 3854698*CHl3[1, 1] + 
          3854698*CHl3[2, 2] + 2296595*CHq1[1, 1] + 2296595*CHq1[2, 2] - 
          24033808*CHq1[3, 3] + 858279*CHq3[1, 1] + 858279*CHq3[2, 2] - 
          24540028*CHq3[3, 3] + 4593190*CHu[1, 1] + 4593190*CHu[2, 2] + 
          336048*CHu[3, 3])) + 
      MT2^8*(-22528*MW2^10*(8*CHd[1, 1] + 8*CHd[2, 2] - 80*CHd[3, 3] + 
          91*CHl3[1, 1] + 91*CHl3[2, 2] - 8*CHq1[1, 1] - 8*CHq1[2, 2] - 
          80*CHq1[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2] - 230*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2]) + 4*MW2^3*MZ2^7*(-2251*CHd[1, 1] - 
          2251*CHd[2, 2] + 1080424*CHd[3, 3] + 137781*CHl3[1, 1] + 
          137781*CHl3[2, 2] + 2251*CHq1[1, 1] + 2251*CHq1[2, 2] + 
          1098778*CHq1[3, 3] - 276843*CHq3[1, 1] - 276843*CHq3[2, 2] + 
          1242790*CHq3[3, 3] + 4502*CHu[1, 1] + 4502*CHu[2, 2] - 
          568986*CHu[3, 3]) - 4*MW2^4*MZ2^6*(164549*CHd[1, 1] + 
          164549*CHd[2, 2] + 325504*CHd[3, 3] - 609707*CHl3[1, 1] - 
          609707*CHl3[2, 2] - 164549*CHq1[1, 1] - 164549*CHq1[2, 2] + 
          4139164*CHq1[3, 3] - 458889*CHq3[1, 1] - 458889*CHq3[2, 2] + 
          4105864*CHq3[3, 3] - 329098*CHu[1, 1] - 329098*CHu[2, 2] - 
          395880*CHu[3, 3]) + 9*MZ2^10*(852*CHd[1, 1] + 852*CHd[2, 2] - 
          6204*CHd[3, 3] - 539*CHl3[1, 1] - 539*CHl3[2, 2] - 852*CHq1[1, 1] - 
          852*CHq1[2, 2] + 5258*CHq1[3, 3] + 2024*CHq3[3, 3] - 
          1704*CHu[1, 1] - 1704*CHu[2, 2] + 1078*CHu[3, 3]) + 
        512*MW2^9*MZ2*(1339*CHd[1, 1] + 1339*CHd[2, 2] - 22564*CHd[3, 3] + 
          8163*CHl3[1, 1] + 8163*CHl3[2, 2] - 1339*CHq1[1, 1] - 
          1339*CHq1[2, 2] - 9034*CHq1[3, 3] + 1905*CHq3[1, 1] + 
          1905*CHq3[2, 2] - 24514*CHq3[3, 3] - 2678*CHu[1, 1] - 
          2678*CHu[2, 2] + 6930*CHu[3, 3]) - 256*MW2^8*MZ2^2*
         (4982*CHd[1, 1] + 4982*CHd[2, 2] - 115502*CHd[3, 3] - 
          4451*CHl3[1, 1] - 4451*CHl3[2, 2] - 4982*CHq1[1, 1] - 
          4982*CHq1[2, 2] + 7522*CHq1[3, 3] + 1536*CHq3[1, 1] + 
          1536*CHq3[2, 2] - 24632*CHq3[3, 3] - 9964*CHu[1, 1] - 
          9964*CHu[2, 2] + 46632*CHu[3, 3]) - 3*MW2*MZ2^9*
         (19049*CHd[1, 1] + 19049*CHd[2, 2] - 186560*CHd[3, 3] - 
          33902*CHl3[1, 1] - 33902*CHl3[2, 2] - 19049*CHq1[1, 1] - 
          19049*CHq1[2, 2] + 86130*CHq1[3, 3] + 15753*CHq3[1, 1] + 
          15753*CHq3[2, 2] + 16170*CHq3[3, 3] - 38098*CHu[1, 1] - 
          38098*CHu[2, 2] + 56738*CHu[3, 3]) - 64*MW2^6*MZ2^4*
         (32380*CHd[1, 1] + 32380*CHd[2, 2] - 509107*CHd[3, 3] - 
          254457*CHl3[1, 1] - 254457*CHl3[2, 2] - 32380*CHq1[1, 1] - 
          32380*CHq1[2, 2] + 557924*CHq1[3, 3] - 17775*CHq3[1, 1] - 
          17775*CHq3[2, 2] + 528074*CHq3[3, 3] - 64760*CHu[1, 1] - 
          64760*CHu[2, 2] + 222303*CHu[3, 3]) + 64*MW2^7*MZ2^3*
         (28273*CHd[1, 1] + 28273*CHd[2, 2] - 638596*CHd[3, 3] - 
          189877*CHl3[1, 1] - 189877*CHl3[2, 2] - 28273*CHq1[1, 1] - 
          28273*CHq1[2, 2] + 325562*CHq1[3, 3] - 6705*CHq3[1, 1] - 
          6705*CHq3[2, 2] + 253358*CHq3[3, 3] - 56546*CHu[1, 1] - 
          56546*CHu[2, 2] + 280782*CHu[3, 3]) + 16*MW2^5*MZ2^5*
         (100618*CHd[1, 1] + 100618*CHd[2, 2] - 798916*CHd[3, 3] - 
          629833*CHl3[1, 1] - 629833*CHl3[2, 2] - 100618*CHq1[1, 1] - 
          100618*CHq1[2, 2] + 1998482*CHq1[3, 3] - 112590*CHq3[1, 1] - 
          112590*CHq3[2, 2] + 1937294*CHq3[3, 3] - 201236*CHu[1, 1] - 
          201236*CHu[2, 2] + 292926*CHu[3, 3]) + MW2^2*MZ2^8*
         (139687*CHd[1, 1] + 139687*CHd[2, 2] - 2271556*CHd[3, 3] - 
          488008*CHl3[1, 1] - 488008*CHl3[2, 2] - 139687*CHq1[1, 1] - 
          139687*CHq1[2, 2] - 88108*CHq1[3, 3] + 357441*CHq3[1, 1] + 
          357441*CHq3[2, 2] - 645280*CHq3[3, 3] - 279374*CHu[1, 1] - 
          279374*CHu[2, 2] + 944316*CHu[3, 3])) + 
      MT2^7*(3*MZ2^11*(2322*CHd[1, 1] + 2322*CHd[2, 2] - 19140*CHd[3, 3] - 
          539*CHl3[1, 1] - 539*CHl3[2, 2] - 2322*CHq1[1, 1] - 
          2322*CHq1[2, 2] + 12804*CHq1[3, 3] + 946*CHq3[3, 3] - 
          4644*CHu[1, 1] - 4644*CHu[2, 2]) + 45056*MW2^11*
         (28*CHd[1, 1] + 28*CHd[2, 2] - 280*CHd[3, 3] + 131*CHl3[1, 1] + 
          131*CHl3[2, 2] - 28*CHq1[1, 1] - 28*CHq1[2, 2] - 280*CHq1[3, 3] + 
          84*CHq3[1, 1] + 84*CHq3[2, 2] - 385*CHq3[3, 3] - 56*CHu[1, 1] - 
          56*CHu[2, 2]) + MW2^3*MZ2^8*(-757429*CHd[1, 1] - 757429*CHd[2, 2] + 
          19749052*CHd[3, 3] + 1516216*CHl3[1, 1] + 1516216*CHl3[2, 2] + 
          757429*CHq1[1, 1] + 757429*CHq1[2, 2] + 9897148*CHq1[3, 3] - 
          3618987*CHq3[1, 1] - 3618987*CHq3[2, 2] + 16530904*CHq3[3, 3] + 
          1514858*CHu[1, 1] + 1514858*CHu[2, 2] - 4327692*CHu[3, 3]) + 
        4*MW2^5*MZ2^6*(1574051*CHd[1, 1] + 1574051*CHd[2, 2] - 
          4044368*CHd[3, 3] - 7414925*CHl3[1, 1] - 7414925*CHl3[2, 2] - 
          1574051*CHq1[1, 1] - 1574051*CHq1[2, 2] + 39585484*CHq1[3, 3] - 
          3861087*CHq3[1, 1] - 3861087*CHq3[2, 2] + 36256240*CHq3[3, 3] - 
          3148102*CHu[1, 1] - 3148102*CHu[2, 2] - 1747200*CHu[3, 3]) - 
        8*MW2^4*MZ2^7*(116122*CHd[1, 1] + 116122*CHd[2, 2] + 
          3449228*CHd[3, 3] - 506871*CHl3[1, 1] - 506871*CHl3[2, 2] - 
          116122*CHq1[1, 1] - 116122*CHq1[2, 2] + 7385489*CHq1[3, 3] - 
          1211037*CHq3[1, 1] - 1211037*CHq3[2, 2] + 7899113*CHq3[3, 3] - 
          232244*CHu[1, 1] - 232244*CHu[2, 2] - 1220775*CHu[3, 3]) - 
        512*MW2^10*MZ2*(12169*CHd[1, 1] + 12169*CHd[2, 2] - 
          158188*CHd[3, 3] + 32613*CHl3[1, 1] + 32613*CHl3[2, 2] - 
          12169*CHq1[1, 1] - 12169*CHq1[2, 2] - 91198*CHq1[3, 3] + 
          21723*CHq3[1, 1] + 21723*CHq3[2, 2] - 97822*CHq3[3, 3] - 
          24338*CHu[1, 1] - 24338*CHu[2, 2] + 20790*CHu[3, 3]) - 
        3*MW2*MZ2^10*(33863*CHd[1, 1] + 33863*CHd[2, 2] - 323708*CHd[3, 3] - 
          19745*CHl3[1, 1] - 19745*CHl3[2, 2] - 33863*CHq1[1, 1] - 
          33863*CHq1[2, 2] + 154308*CHq1[3, 3] + 15051*CHq3[1, 1] + 
          15051*CHq3[2, 2] - 26422*CHq3[3, 3] - 67726*CHu[1, 1] - 
          67726*CHu[2, 2] + 21560*CHu[3, 3]) + 512*MW2^9*MZ2^2*
         (26344*CHd[1, 1] + 26344*CHd[2, 2] - 423109*CHd[3, 3] + 
          6461*CHl3[1, 1] + 6461*CHl3[2, 2] - 26344*CHq1[1, 1] - 
          26344*CHq1[2, 2] - 74407*CHq1[3, 3] + 22125*CHq3[1, 1] + 
          22125*CHq3[2, 2] - 72550*CHq3[3, 3] - 52688*CHu[1, 1] - 
          52688*CHu[2, 2] + 73050*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (79028*CHd[1, 1] + 79028*CHd[2, 2] - 1041302*CHd[3, 3] - 
          103189*CHl3[1, 1] - 103189*CHl3[2, 2] - 79028*CHq1[1, 1] - 
          79028*CHq1[2, 2] + 110945*CHq1[3, 3] + 114363*CHq3[1, 1] + 
          114363*CHq3[2, 2] - 366281*CHq3[3, 3] - 158056*CHu[1, 1] - 
          158056*CHu[2, 2] + 146317*CHu[3, 3]) + 64*MW2^7*MZ2^4*
         (290755*CHd[1, 1] + 290755*CHd[2, 2] - 4496569*CHd[3, 3] - 
          1300755*CHl3[1, 1] - 1300755*CHl3[2, 2] - 290755*CHq1[1, 1] - 
          290755*CHq1[2, 2] + 3321830*CHq1[3, 3] - 140076*CHq3[1, 1] - 
          140076*CHq3[2, 2] + 2807348*CHq3[3, 3] - 581510*CHu[1, 1] - 
          581510*CHu[2, 2] + 754959*CHu[3, 3]) - 64*MW2^8*MZ2^3*
         (289123*CHd[1, 1] + 289123*CHd[2, 2] - 5037268*CHd[3, 3] - 
          715273*CHl3[1, 1] - 715273*CHl3[2, 2] - 289123*CHq1[1, 1] - 
          289123*CHq1[2, 2] + 1152662*CHq1[3, 3] + 35109*CHq3[1, 1] + 
          35109*CHq3[2, 2] + 979610*CHq3[3, 3] - 578246*CHu[1, 1] - 
          578246*CHu[2, 2] + 918714*CHu[3, 3]) - 16*MW2^6*MZ2^5*
         (850810*CHd[1, 1] + 850810*CHd[2, 2] - 8937928*CHd[3, 3] - 
          4350523*CHl3[1, 1] - 4350523*CHl3[2, 2] - 850810*CHq1[1, 1] - 
          850810*CHq1[2, 2] + 15214934*CHq1[3, 3] - 984906*CHq3[1, 1] - 
          984906*CHq3[2, 2] + 13074194*CHq3[3, 3] - 1701620*CHu[1, 1] - 
          1701620*CHu[2, 2] + 994470*CHu[3, 3])) + 
      MT2^3*MW2^3*(21*MZ2^12*(1179*CHd[1, 1] + 1179*CHd[2, 2] - 
          7788*CHd[3, 3] + 924*CHl3[1, 1] + 924*CHl3[2, 2] - 
          1179*CHq1[1, 1] - 1179*CHq1[2, 2] + 10362*CHq1[3, 3] + 
          3278*CHq3[3, 3] - 2358*CHu[1, 1] - 2358*CHu[2, 2]) + 
        135168*MW2^12*(28*CHd[1, 1] + 28*CHd[2, 2] - 280*CHd[3, 3] + 
          81*CHl3[1, 1] + 81*CHl3[2, 2] - 28*CHq1[1, 1] - 28*CHq1[2, 2] - 
          280*CHq1[3, 3] + 84*CHq3[1, 1] + 84*CHq3[2, 2] - 105*CHq3[3, 3] - 
          56*CHu[1, 1] - 56*CHu[2, 2]) + 4*MW2^6*MZ2^6*(7908041*CHd[1, 1] + 
          7908041*CHd[2, 2] - 28532480*CHd[3, 3] - 17122583*CHl3[1, 1] - 
          17122583*CHl3[2, 2] - 7908041*CHq1[1, 1] - 7908041*CHq1[2, 2] + 
          117359668*CHq1[3, 3] - 6842709*CHq3[1, 1] - 6842709*CHq3[2, 2] + 
          125204464*CHq3[3, 3] - 15816082*CHu[1, 1] - 15816082*CHu[2, 2] - 
          4960176*CHu[3, 3]) + 2*MW2^3*MZ2^9*(827137*CHd[1, 1] + 
          827137*CHd[2, 2] + 2053634*CHd[3, 3] - 2131147*CHl3[1, 1] - 
          2131147*CHl3[2, 2] - 827137*CHq1[1, 1] - 827137*CHq1[2, 2] + 
          18241577*CHq1[3, 3] - 1871364*CHq3[1, 1] - 1871364*CHq3[2, 2] + 
          18965663*CHq3[3, 3] - 1654274*CHu[1, 1] - 1654274*CHu[2, 2] - 
          1211679*CHu[3, 3]) - 8*MW2^5*MZ2^7*(962402*CHd[1, 1] + 
          962402*CHd[2, 2] + 7349452*CHd[3, 3] + 6550591*CHl3[1, 1] + 
          6550591*CHl3[2, 2] - 962402*CHq1[1, 1] - 962402*CHq1[2, 2] + 
          5796343*CHq1[3, 3] - 1948623*CHq3[1, 1] - 1948623*CHq3[2, 2] + 
          14593363*CHq3[3, 3] - 1924804*CHu[1, 1] - 1924804*CHu[2, 2] - 
          1081353*CHu[3, 3]) - 16*MW2^7*MZ2^5*(3480788*CHd[1, 1] + 
          3480788*CHd[2, 2] - 37965848*CHd[3, 3] - 19645737*CHl3[1, 1] - 
          19645737*CHl3[2, 2] - 3480788*CHq1[1, 1] - 3480788*CHq1[2, 2] + 
          56433970*CHq1[3, 3] - 2003832*CHq3[1, 1] - 2003832*CHq3[2, 2] + 
          48538534*CHq3[3, 3] - 6961576*CHu[1, 1] - 6961576*CHu[2, 2] - 
          835494*CHu[3, 3]) - 512*MW2^11*MZ2*(43859*CHd[1, 1] + 
          43859*CHd[2, 2] - 492644*CHd[3, 3] + 83563*CHl3[1, 1] + 
          83563*CHl3[2, 2] - 43859*CHq1[1, 1] - 43859*CHq1[2, 2] - 
          347114*CHq1[3, 3] + 87225*CHq3[1, 1] + 87225*CHq3[2, 2] - 
          222914*CHq3[3, 3] - 87718*CHu[1, 1] - 87718*CHu[2, 2] + 
          6930*CHu[3, 3]) + 512*MW2^10*MZ2^2*(100865*CHd[1, 1] + 
          100865*CHd[2, 2] - 1412891*CHd[3, 3] - 21462*CHl3[1, 1] - 
          21462*CHl3[2, 2] - 100865*CHq1[1, 1] - 100865*CHq1[2, 2] - 
          378749*CHq1[3, 3] + 101370*CHq3[1, 1] + 101370*CHq3[2, 2] - 
          375446*CHq3[3, 3] - 201730*CHu[1, 1] - 201730*CHu[2, 2] + 
          28926*CHu[3, 3]) - 3*MW2*MZ2^11*(52700*CHd[1, 1] + 
          52700*CHd[2, 2] - 605132*CHd[3, 3] - 72787*CHl3[1, 1] - 
          72787*CHl3[2, 2] - 52700*CHq1[1, 1] - 52700*CHq1[2, 2] + 
          360778*CHq1[3, 3] + 72534*CHq3[1, 1] + 72534*CHq3[2, 2] - 
          140888*CHq3[3, 3] - 105400*CHu[1, 1] - 105400*CHu[2, 2] + 
          29106*CHu[3, 3]) + 64*MW2^8*MZ2^4*(1085030*CHd[1, 1] + 
          1085030*CHd[2, 2] - 17508179*CHd[3, 3] - 6447194*CHl3[1, 1] - 
          6447194*CHl3[2, 2] - 1085030*CHq1[1, 1] - 1085030*CHq1[2, 2] + 
          12610558*CHq1[3, 3] - 373797*CHq3[1, 1] - 373797*CHq3[2, 2] + 
          8728552*CHq3[3, 3] - 2170060*CHu[1, 1] - 2170060*CHu[2, 2] + 
          158229*CHu[3, 3]) + 3*MW2^2*MZ2^10*(7258*CHd[1, 1] + 
          7258*CHd[2, 2] - 2225632*CHd[3, 3] - 452455*CHl3[1, 1] - 
          452455*CHl3[2, 2] - 7258*CHq1[1, 1] - 7258*CHq1[2, 2] - 
          1296492*CHq1[3, 3] + 563346*CHq3[1, 1] + 563346*CHq3[2, 2] - 
          2947718*CHq3[3, 3] - 14516*CHu[1, 1] - 14516*CHu[2, 2] + 
          268876*CHu[3, 3]) - 64*MW2^9*MZ2^3*(1090105*CHd[1, 1] + 
          1090105*CHd[2, 2] - 18190780*CHd[3, 3] - 3601675*CHl3[1, 1] - 
          3601675*CHl3[2, 2] - 1090105*CHq1[1, 1] - 1090105*CHq1[2, 2] + 
          3525458*CHq1[3, 3] + 211719*CHq3[1, 1] + 211719*CHq3[2, 2] + 
          857078*CHq3[3, 3] - 2180210*CHu[1, 1] - 2180210*CHu[2, 2] + 
          363342*CHu[3, 3]) + MW2^4*MZ2^8*(-2430023*CHd[1, 1] - 
          2430023*CHd[2, 2] + 31716788*CHd[3, 3] + 34892400*CHl3[1, 1] + 
          34892400*CHl3[2, 2] + 2430023*CHq1[1, 1] + 2430023*CHq1[2, 2] - 
          75139660*CHq1[3, 3] - 1081113*CHq3[1, 1] - 1081113*CHq3[2, 2] - 
          45759400*CHq3[3, 3] + 4860046*CHu[1, 1] + 4860046*CHu[2, 2] + 
          1172604*CHu[3, 3])) - MT2^2*MW2^4*
       (3*MZ2^12*(3141*CHd[1, 1] + 3141*CHd[2, 2] - 17292*CHd[3, 3] - 
          3141*CHq1[1, 1] - 3141*CHq1[2, 2] + 34518*CHq1[3, 3] + 
          17270*CHq3[3, 3] - 6282*CHu[1, 1] - 6282*CHu[2, 2]) + 
        22528*MW2^12*(56*CHd[1, 1] + 56*CHd[2, 2] - 560*CHd[3, 3] + 
          187*CHl3[1, 1] + 187*CHl3[2, 2] - 56*CHq1[1, 1] - 56*CHq1[2, 2] - 
          560*CHq1[3, 3] + 168*CHq3[1, 1] + 168*CHq3[2, 2] - 170*CHq3[3, 3] - 
          112*CHu[1, 1] - 112*CHu[2, 2]) + 4*MW2^6*MZ2^6*
         (1994327*CHd[1, 1] + 1994327*CHd[2, 2] + 7896928*CHd[3, 3] + 
          4680299*CHl3[1, 1] + 4680299*CHl3[2, 2] - 1994327*CHq1[1, 1] - 
          1994327*CHq1[2, 2] + 23020252*CHq1[3, 3] - 1776615*CHq3[1, 1] - 
          1776615*CHq3[2, 2] + 32908648*CHq3[3, 3] - 3988654*CHu[1, 1] - 
          3988654*CHu[2, 2] - 1351704*CHu[3, 3]) + 2*MW2^3*MZ2^9*
         (944994*CHd[1, 1] + 944994*CHd[2, 2] - 1541508*CHd[3, 3] + 
          296411*CHl3[1, 1] + 296411*CHl3[2, 2] - 944994*CHq1[1, 1] - 
          944994*CHq1[2, 2] + 12153075*CHq1[3, 3] - 1516632*CHq3[1, 1] - 
          1516632*CHq3[2, 2] + 14479047*CHq3[3, 3] - 1889988*CHu[1, 1] - 
          1889988*CHu[2, 2] - 579195*CHu[3, 3]) - 16*MW2^7*MZ2^5*
         (1159219*CHd[1, 1] + 1159219*CHd[2, 2] - 10348612*CHd[3, 3] - 
          5369345*CHl3[1, 1] - 5369345*CHl3[2, 2] - 1159219*CHq1[1, 1] - 
          1159219*CHq1[2, 2] + 18744506*CHq1[3, 3] - 530793*CHq3[1, 1] - 
          530793*CHq3[2, 2] + 18410606*CHq3[3, 3] - 2318438*CHu[1, 1] - 
          2318438*CHu[2, 2] - 332622*CHu[3, 3]) - 512*MW2^11*MZ2*
         (15549*CHd[1, 1] + 15549*CHd[2, 2] - 172188*CHd[3, 3] + 
          27013*CHl3[1, 1] + 27013*CHl3[2, 2] - 15549*CHq1[1, 1] - 
          15549*CHq1[2, 2] - 124998*CHq1[3, 3] + 31863*CHq3[1, 1] + 
          31863*CHq3[2, 2] - 91482*CHq3[3, 3] - 31098*CHu[1, 1] - 
          31098*CHu[2, 2] + 990*CHu[3, 3]) - 6*MW2*MZ2^11*
         (8246*CHd[1, 1] + 8246*CHd[2, 2] - 101684*CHd[3, 3] - 
          35585*CHl3[1, 1] - 35585*CHl3[2, 2] - 8246*CHq1[1, 1] - 
          8246*CHq1[2, 2] + 97196*CHq1[3, 3] + 20514*CHq3[1, 1] + 
          20514*CHq3[2, 2] - 13860*CHq3[3, 3] - 16492*CHu[1, 1] - 
          16492*CHu[2, 2] + 4312*CHu[3, 3]) + 256*MW2^10*MZ2^2*
         (72659*CHd[1, 1] + 72659*CHd[2, 2] - 1027598*CHd[3, 3] - 
          52792*CHl3[1, 1] - 52792*CHl3[2, 2] - 72659*CHq1[1, 1] - 
          72659*CHq1[2, 2] - 260954*CHq1[3, 3] + 73323*CHq3[1, 1] + 
          73323*CHq3[2, 2] - 319100*CHq3[3, 3] - 145318*CHu[1, 1] - 
          145318*CHu[2, 2] + 11640*CHu[3, 3]) + 32*MW2^8*MZ2^4*
         (761365*CHd[1, 1] + 761365*CHd[2, 2] - 12276730*CHd[3, 3] - 
          4770059*CHl3[1, 1] - 4770059*CHl3[2, 2] - 761365*CHq1[1, 1] - 
          761365*CHq1[2, 2] + 9676772*CHq1[3, 3] - 260835*CHq3[1, 1] - 
          260835*CHq3[2, 2] + 7561088*CHq3[3, 3] - 1522730*CHu[1, 1] - 
          1522730*CHu[2, 2] + 22770*CHu[3, 3]) - 64*MW2^9*MZ2^3*
         (389983*CHd[1, 1] + 389983*CHd[2, 2] - 6693676*CHd[3, 3] - 
          1550153*CHl3[1, 1] - 1550153*CHl3[2, 2] - 389983*CHq1[1, 1] - 
          389983*CHq1[2, 2] + 1552574*CHq1[3, 3] + 58965*CHq3[1, 1] + 
          58965*CHq3[2, 2] + 476294*CHq3[3, 3] - 779966*CHu[1, 1] - 
          779966*CHu[2, 2] + 75714*CHu[3, 3]) + 4*MW2^5*MZ2^7*
         (494015*CHd[1, 1] + 494015*CHd[2, 2] - 18289544*CHd[3, 3] - 
          11461831*CHl3[1, 1] - 11461831*CHl3[2, 2] - 494015*CHq1[1, 1] - 
          494015*CHq1[2, 2] + 15625042*CHq1[3, 3] + 861243*CHq3[1, 1] + 
          861243*CHq3[2, 2] + 7912306*CHq3[3, 3] - 988030*CHu[1, 1] - 
          988030*CHu[2, 2] + 248790*CHu[3, 3]) + MW2^2*MZ2^10*
         (-204412*CHd[1, 1] - 204412*CHd[2, 2] - 1920296*CHd[3, 3] - 
          1544378*CHl3[1, 1] - 1544378*CHl3[2, 2] + 204412*CHq1[1, 1] + 
          204412*CHq1[2, 2] - 2211092*CHq1[3, 3] + 1085511*CHq3[1, 1] + 
          1085511*CHq3[2, 2] - 5192552*CHq3[3, 3] + 408824*CHu[1, 1] + 
          408824*CHu[2, 2] + 300534*CHu[3, 3]) + MW2^4*MZ2^8*
         (-4357339*CHd[1, 1] - 4357339*CHd[2, 2] + 32418364*CHd[3, 3] + 
          17469662*CHl3[1, 1] + 17469662*CHl3[2, 2] + 4357339*CHq1[1, 1] + 
          4357339*CHq1[2, 2] - 69196004*CHq1[3, 3] + 2160675*CHq3[1, 1] + 
          2160675*CHq3[2, 2] - 63796424*CHq3[3, 3] + 8714678*CHu[1, 1] + 
          8714678*CHu[2, 2] + 1573788*CHu[3, 3])) + 
      MT2^5*MW2*(3*MZ2^12*(2322*CHd[1, 1] + 2322*CHd[2, 2] - 
          19140*CHd[3, 3] - 539*CHl3[1, 1] - 539*CHl3[2, 2] - 
          2322*CHq1[1, 1] - 2322*CHq1[2, 2] + 12804*CHq1[3, 3] + 
          946*CHq3[3, 3] - 4644*CHu[1, 1] - 4644*CHu[2, 2]) + 
        225280*MW2^12*(28*CHd[1, 1] + 28*CHd[2, 2] - 280*CHd[3, 3] + 
          71*CHl3[1, 1] + 71*CHl3[2, 2] - 28*CHq1[1, 1] - 28*CHq1[2, 2] - 
          280*CHq1[3, 3] + 84*CHq3[1, 1] + 84*CHq3[2, 2] - 175*CHq3[3, 3] - 
          56*CHu[1, 1] - 56*CHu[2, 2]) + MW2^4*MZ2^8*(322705*CHd[1, 1] + 
          322705*CHd[2, 2] + 73665260*CHd[3, 3] + 17695338*CHl3[1, 1] + 
          17695338*CHl3[2, 2] - 322705*CHq1[1, 1] - 322705*CHq1[2, 2] + 
          63428636*CHq1[3, 3] - 19235193*CHq3[1, 1] - 19235193*CHq3[2, 2] + 
          112757288*CHq3[3, 3] - 645410*CHu[1, 1] - 645410*CHu[2, 2] - 
          10606740*CHu[3, 3]) + 4*MW2^6*MZ2^6*(12590503*CHd[1, 1] + 
          12590503*CHd[2, 2] - 73067536*CHd[3, 3] - 54833889*CHl3[1, 1] - 
          54833889*CHl3[2, 2] - 12590503*CHq1[1, 1] - 12590503*CHq1[2, 2] + 
          250870484*CHq1[3, 3] - 19047567*CHq3[1, 1] - 19047567*CHq3[2, 2] + 
          224707952*CHq3[3, 3] - 25181006*CHu[1, 1] - 25181006*CHu[2, 2] - 
          8906256*CHu[3, 3]) - 8*MW2^5*MZ2^7*(2017638*CHd[1, 1] + 
          2017638*CHd[2, 2] + 6719868*CHd[3, 3] - 3454909*CHl3[1, 1] - 
          3454909*CHl3[2, 2] - 2017638*CHq1[1, 1] - 2017638*CHq1[2, 2] + 
          48753675*CHq1[3, 3] - 6215931*CHq3[1, 1] - 6215931*CHq3[2, 2] + 
          53188749*CHq3[3, 3] - 4035276*CHu[1, 1] - 4035276*CHu[2, 2] - 
          3821445*CHu[3, 3]) - 3*MW2*MZ2^11*(3542*CHd[1, 1] + 
          3542*CHd[2, 2] - 99572*CHd[3, 3] - 13816*CHl3[1, 1] - 
          13816*CHl3[2, 2] - 3542*CHq1[1, 1] - 3542*CHq1[2, 2] - 
          61248*CHq1[3, 3] + 15051*CHq3[1, 1] + 15051*CHq3[2, 2] - 
          70576*CHq3[3, 3] - 7084*CHu[1, 1] - 7084*CHu[2, 2] + 
          18326*CHu[3, 3]) - 512*MW2^11*MZ2*(69331*CHd[1, 1] + 
          69331*CHd[2, 2] - 806500*CHd[3, 3] + 138577*CHl3[1, 1] + 
          138577*CHl3[2, 2] - 69331*CHq1[1, 1] - 69331*CHq1[2, 2] - 
          540850*CHq1[3, 3] + 134073*CHq3[1, 1] + 134073*CHq3[2, 2] - 
          339430*CHq3[3, 3] - 138662*CHu[1, 1] - 138662*CHu[2, 2] + 
          34650*CHu[3, 3]) + 256*MW2^10*MZ2^2*(321073*CHd[1, 1] + 
          321073*CHd[2, 2] - 4521934*CHd[3, 3] + 152007*CHl3[1, 1] + 
          152007*CHl3[2, 2] - 321073*CHq1[1, 1] - 321073*CHq1[2, 2] - 
          1270414*CHq1[3, 3] + 326337*CHq3[1, 1] + 326337*CHq3[2, 2] - 
          877684*CHq3[3, 3] - 642146*CHu[1, 1] - 642146*CHu[2, 2] + 
          254940*CHu[3, 3]) + MW2^2*MZ2^10*(-355438*CHd[1, 1] - 
          355438*CHd[2, 2] + 2269840*CHd[3, 3] + 634426*CHl3[1, 1] + 
          634426*CHl3[2, 2] + 355438*CHq1[1, 1] + 355438*CHq1[2, 2] - 
          3882170*CHq1[3, 3] + 4629*CHq3[1, 1] + 4629*CHq3[2, 2] - 
          954950*CHq3[3, 3] + 710876*CHu[1, 1] + 710876*CHu[2, 2] + 
          287268*CHu[3, 3]) - 16*MW2^7*MZ2^5*(5598461*CHd[1, 1] + 
          5598461*CHd[2, 2] - 66519536*CHd[3, 3] - 29261829*CHl3[1, 1] - 
          29261829*CHl3[2, 2] - 5598461*CHq1[1, 1] - 5598461*CHq1[2, 2] + 
          89863462*CHq1[3, 3] - 4853403*CHq3[1, 1] - 4853403*CHq3[2, 2] + 
          70865482*CHq3[3, 3] - 11196922*CHu[1, 1] - 11196922*CHu[2, 2] + 
          498306*CHu[3, 3]) + MW2^3*MZ2^9*(1542573*CHd[1, 1] + 
          1542573*CHd[2, 2] - 23470764*CHd[3, 3] - 7235162*CHl3[1, 1] - 
          7235162*CHl3[2, 2] - 1542573*CHq1[1, 1] - 1542573*CHq1[2, 2] + 
          7516086*CHq1[3, 3] + 3350715*CHq3[1, 1] + 3350715*CHq3[2, 2] - 
          11746686*CHq3[3, 3] - 3085146*CHu[1, 1] - 3085146*CHu[2, 2] + 
          992490*CHu[3, 3]) - 64*MW2^9*MZ2^3*(1790057*CHd[1, 1] + 
          1790057*CHd[2, 2] - 28778276*CHd[3, 3] - 3347127*CHl3[1, 1] - 
          3347127*CHl3[2, 2] - 1790057*CHq1[1, 1] - 1790057*CHq1[2, 2] + 
          3730810*CHq1[3, 3] + 472875*CHq3[1, 1] + 472875*CHq3[2, 2] + 
          2076106*CHq3[3, 3] - 3580114*CHu[1, 1] - 3580114*CHu[2, 2] + 
          1630950*CHu[3, 3]) + 32*MW2^8*MZ2^4*(3606465*CHd[1, 1] + 
          3606465*CHd[2, 2] - 56407290*CHd[3, 3] - 15229457*CHl3[1, 1] - 
          15229457*CHl3[2, 2] - 3606465*CHq1[1, 1] - 3606465*CHq1[2, 2] + 
          34740372*CHq1[3, 3] - 1271859*CHq3[1, 1] - 1271859*CHq3[2, 2] + 
          24526944*CHq3[3, 3] - 7212930*CHu[1, 1] - 7212930*CHu[2, 2] + 
          2455170*CHu[3, 3])) + MT2^4*MW2^2*
       (-21*MZ2^12*(1062*CHd[1, 1] + 1062*CHd[2, 2] - 8052*CHd[3, 3] + 
          385*CHl3[1, 1] + 385*CHl3[2, 2] - 1062*CHq1[1, 1] - 
          1062*CHq1[2, 2] + 7260*CHq1[3, 3] + 946*CHq3[3, 3] - 
          2124*CHu[1, 1] - 2124*CHu[2, 2]) - 112640*MW2^12*
         (56*CHd[1, 1] + 56*CHd[2, 2] - 560*CHd[3, 3] + 145*CHl3[1, 1] + 
          145*CHl3[2, 2] - 56*CHq1[1, 1] - 56*CHq1[2, 2] - 560*CHq1[3, 3] + 
          168*CHq3[1, 1] + 168*CHq3[2, 2] - 266*CHq3[3, 3] - 112*CHu[1, 1] - 
          112*CHu[2, 2]) + 4*MW2^5*MZ2^7*(4573451*CHd[1, 1] + 
          4573451*CHd[2, 2] + 8802664*CHd[3, 3] + 2197587*CHl3[1, 1] + 
          2197587*CHl3[2, 2] - 4573451*CHq1[1, 1] - 4573451*CHq1[2, 2] + 
          74877430*CHq1[3, 3] - 9839541*CHq3[1, 1] - 9839541*CHq3[2, 2] + 
          92196658*CHq3[3, 3] - 9146902*CHu[1, 1] - 9146902*CHu[2, 2] - 
          5756214*CHu[3, 3]) + MW2^2*MZ2^10*(12431*CHd[1, 1] + 
          12431*CHd[2, 2] + 4675576*CHd[3, 3] - 176593*CHl3[1, 1] - 
          176593*CHl3[2, 2] - 12431*CHq1[1, 1] - 12431*CHq1[2, 2] + 
          5307910*CHq1[3, 3] - 1027917*CHq3[1, 1] - 1027917*CHq3[2, 2] + 
          6554536*CHq3[3, 3] - 24862*CHu[1, 1] - 24862*CHu[2, 2] - 
          839826*CHu[3, 3]) + 16*MW2^7*MZ2^5*(5807688*CHd[1, 1] + 
          5807688*CHd[2, 2] - 68236716*CHd[3, 3] - 32917379*CHl3[1, 1] - 
          32917379*CHl3[2, 2] - 5807688*CHq1[1, 1] - 5807688*CHq1[2, 2] + 
          93742038*CHq1[3, 3] - 4215576*CHq3[1, 1] - 4215576*CHq3[2, 2] + 
          74987706*CHq3[3, 3] - 11615376*CHu[1, 1] - 11615376*CHu[2, 2] - 
          705918*CHu[3, 3]) + 512*MW2^11*MZ2*(71169*CHd[1, 1] + 
          71169*CHd[2, 2] - 811020*CHd[3, 3] + 140369*CHl3[1, 1] + 
          140369*CHl3[2, 2] - 71169*CHq1[1, 1] - 71169*CHq1[2, 2] - 
          559230*CHq1[3, 3] + 139587*CHq3[1, 1] + 139587*CHq3[2, 2] - 
          338622*CHq3[3, 3] - 142338*CHu[1, 1] - 142338*CHu[2, 2] + 
          20790*CHu[3, 3]) + MW2*MZ2^11*(134945*CHd[1, 1] + 
          134945*CHd[2, 2] - 1674464*CHd[3, 3] - 123266*CHl3[1, 1] - 
          123266*CHl3[2, 2] - 134945*CHq1[1, 1] - 134945*CHq1[2, 2] + 
          432982*CHq1[3, 3] + 163191*CHq3[1, 1] + 163191*CHq3[2, 2] - 
          624470*CHq3[3, 3] - 269890*CHu[1, 1] - 269890*CHu[2, 2] + 
          106722*CHu[3, 3]) - 256*MW2^10*MZ2^2*(329396*CHd[1, 1] + 
          329396*CHd[2, 2] - 4593026*CHd[3, 3] + 74637*CHl3[1, 1] + 
          74637*CHl3[2, 2] - 329396*CHq1[1, 1] - 329396*CHq1[2, 2] - 
          1295018*CHq1[3, 3] + 336054*CHq3[1, 1] + 336054*CHq3[2, 2] - 
          1036688*CHq3[3, 3] - 658792*CHu[1, 1] - 658792*CHu[2, 2] + 
          157848*CHu[3, 3]) - 64*MW2^8*MZ2^4*(1823449*CHd[1, 1] + 
          1823449*CHd[2, 2] - 29012113*CHd[3, 3] - 9226986*CHl3[1, 1] - 
          9226986*CHl3[2, 2] - 1823449*CHq1[1, 1] - 1823449*CHq1[2, 2] + 
          18951968*CHq1[3, 3] - 624150*CHq3[1, 1] - 624150*CHq3[2, 2] + 
          12742730*CHq3[3, 3] - 3646898*CHu[1, 1] - 3646898*CHu[2, 2] + 
          631581*CHu[3, 3]) + 64*MW2^9*MZ2^3*(1814531*CHd[1, 1] + 
          1814531*CHd[2, 2] - 29492492*CHd[3, 3] - 4473699*CHl3[1, 1] - 
          4473699*CHl3[2, 2] - 1814531*CHq1[1, 1] - 1814531*CHq1[2, 2] + 
          4459630*CHq1[3, 3] + 443301*CHq3[1, 1] + 443301*CHq3[2, 2] + 
          1439842*CHq3[3, 3] - 3629062*CHu[1, 1] - 3629062*CHu[2, 2] + 
          997146*CHu[3, 3]) + MW2^3*MZ2^9*(-1175151*CHd[1, 1] - 
          1175151*CHd[2, 2] + 5223312*CHd[3, 3] + 9654194*CHl3[1, 1] + 
          9654194*CHl3[2, 2] + 1175151*CHq1[1, 1] + 1175151*CHq1[2, 2] - 
          26723250*CHq1[3, 3] + 178257*CHq3[1, 1] + 178257*CHq3[2, 2] - 
          14120346*CHq3[3, 3] + 2350302*CHu[1, 1] + 2350302*CHu[2, 2] + 
          1508982*CHu[3, 3]) + MW2^4*MZ2^8*(-815763*CHd[1, 1] - 
          815763*CHd[2, 2] - 47796876*CHd[3, 3] - 35539208*CHl3[1, 1] - 
          35539208*CHl3[2, 2] + 815763*CHq1[1, 1] + 815763*CHq1[2, 2] - 
          1692420*CHq1[3, 3] + 12360891*CHq3[1, 1] + 12360891*CHq3[2, 2] - 
          55234224*CHq3[3, 3] + 1631526*CHu[1, 1] + 1631526*CHu[2, 2] + 
          4517748*CHu[3, 3]) + 4*MW2^6*MZ2^6*(-13646383*CHd[1, 1] - 
          13646383*CHd[2, 2] + 75768400*CHd[3, 3] + 51423465*CHl3[1, 1] + 
          51423465*CHl3[2, 2] + 13646383*CHq1[1, 1] + 13646383*CHq1[2, 2] - 
          240657092*CHq1[3, 3] + 15675555*CHq3[1, 1] + 15675555*CHq3[2, 2] - 
          226616408*CHq3[3, 3] + 27292766*CHu[1, 1] + 27292766*CHu[2, 2] + 
          8974344*CHu[3, 3])) + MT2^6*MW2*
       (-67584*MW2^11*(56*CHd[1, 1] + 56*CHd[2, 2] - 560*CHd[3, 3] + 
          167*CHl3[1, 1] + 167*CHl3[2, 2] - 56*CHq1[1, 1] - 56*CHq1[2, 2] - 
          560*CHq1[3, 3] + 168*CHq3[1, 1] + 168*CHq3[2, 2] - 490*CHq3[3, 3] - 
          112*CHu[1, 1] - 112*CHu[2, 2]) + 4*MW2^4*MZ2^7*
         (1607027*CHd[1, 1] + 1607027*CHd[2, 2] + 14798440*CHd[3, 3] - 
          5227967*CHl3[1, 1] - 5227967*CHl3[2, 2] - 1607027*CHq1[1, 1] - 
          1607027*CHq1[2, 2] + 56959666*CHq1[3, 3] - 7952337*CHq3[1, 1] - 
          7952337*CHq3[2, 2] + 60207562*CHq3[3, 3] - 3214054*CHu[1, 1] - 
          3214054*CHu[2, 2] - 5697978*CHu[3, 3]) - 4*MW2^5*MZ2^6*
         (6291917*CHd[1, 1] + 6291917*CHd[2, 2] - 30881360*CHd[3, 3] - 
          28850559*CHl3[1, 1] - 28850559*CHl3[2, 2] - 6291917*CHq1[1, 1] - 
          6291917*CHq1[2, 2] + 140558692*CHq1[3, 3] - 12226149*CHq3[1, 1] - 
          12226149*CHq3[2, 2] + 125279896*CHq3[3, 3] - 12583834*CHu[1, 1] - 
          12583834*CHu[2, 2] - 5076024*CHu[3, 3]) - 
        6*MZ2^11*(4761*CHd[1, 1] + 4761*CHd[2, 2] - 38016*CHd[3, 3] + 
          539*CHl3[1, 1] + 539*CHl3[2, 2] - 4761*CHq1[1, 1] - 
          4761*CHq1[2, 2] + 30327*CHq1[3, 3] + 1221*CHq3[3, 3] - 
          9522*CHu[1, 1] - 9522*CHu[2, 2] - 1617*CHu[3, 3]) + 
        1536*MW2^10*MZ2*(13277*CHd[1, 1] + 13277*CHd[2, 2] - 
          160028*CHd[3, 3] + 28061*CHl3[1, 1] + 28061*CHl3[2, 2] - 
          13277*CHq1[1, 1] - 13277*CHq1[2, 2] - 102278*CHq1[3, 3] + 
          25047*CHq3[1, 1] + 25047*CHq3[2, 2] - 75650*CHq3[3, 3] - 
          26554*CHu[1, 1] - 26554*CHu[2, 2] + 11550*CHu[3, 3]) + 
        MW2*MZ2^10*(342023*CHd[1, 1] + 342023*CHd[2, 2] - 3431252*CHd[3, 3] - 
          258896*CHl3[1, 1] - 258896*CHl3[2, 2] - 342023*CHq1[1, 1] - 
          342023*CHq1[2, 2] + 1685332*CHq1[3, 3] + 206238*CHq3[1, 1] + 
          206238*CHq3[2, 2] - 615296*CHq3[3, 3] - 684046*CHu[1, 1] - 
          684046*CHu[2, 2] + 75570*CHu[3, 3]) - 256*MW2^9*MZ2^2*
         (181219*CHd[1, 1] + 181219*CHd[2, 2] - 2645410*CHd[3, 3] + 
          90830*CHl3[1, 1] + 90830*CHl3[2, 2] - 181219*CHq1[1, 1] - 
          181219*CHq1[2, 2] - 671422*CHq1[3, 3] + 175935*CHq3[1, 1] + 
          175935*CHq3[2, 2] - 460444*CHq3[3, 3] - 362438*CHu[1, 1] - 
          362438*CHu[2, 2] + 250056*CHu[3, 3]) - 2*MW2^2*MZ2^9*
         (660277*CHd[1, 1] + 660277*CHd[2, 2] - 10116244*CHd[3, 3] - 
          1260609*CHl3[1, 1] - 1260609*CHl3[2, 2] - 660277*CHq1[1, 1] - 
          660277*CHq1[2, 2] + 248201*CHq1[3, 3] + 1315479*CHq3[1, 1] + 
          1315479*CHq3[2, 2] - 5442043*CHq3[3, 3] - 1320554*CHu[1, 1] - 
          1320554*CHu[2, 2] + 896211*CHu[3, 3]) + 16*MW2^6*MZ2^5*
         (3037571*CHd[1, 1] + 3037571*CHd[2, 2] - 34963724*CHd[3, 3] - 
          14864363*CHl3[1, 1] - 14864363*CHl3[2, 2] - 3037571*CHq1[1, 1] - 
          3037571*CHq1[2, 2] + 50103742*CHq1[3, 3] - 3074985*CHq3[1, 1] - 
          3074985*CHq3[2, 2] + 40604218*CHq3[3, 3] - 6075142*CHu[1, 1] - 
          6075142*CHu[2, 2] + 1383150*CHu[3, 3]) + 64*MW2^8*MZ2^3*
         (1008013*CHd[1, 1] + 1008013*CHd[2, 2] - 16448164*CHd[3, 3] - 
          1751439*CHl3[1, 1] - 1751439*CHl3[2, 2] - 1008013*CHq1[1, 1] - 
          1008013*CHq1[2, 2] + 2395322*CHq1[3, 3] + 235095*CHq3[1, 1] + 
          235095*CHq3[2, 2] + 1904810*CHq3[3, 3] - 2016026*CHu[1, 1] - 
          2016026*CHu[2, 2] + 1601814*CHu[3, 3]) - 32*MW2^7*MZ2^4*
         (2021753*CHd[1, 1] + 2021753*CHd[2, 2] - 31270430*CHd[3, 3] - 
          7806407*CHl3[1, 1] - 7806407*CHl3[2, 2] - 2021753*CHq1[1, 1] - 
          2021753*CHq1[2, 2] + 19745044*CHq1[3, 3] - 801579*CHq3[1, 1] - 
          801579*CHq3[2, 2] + 15198712*CHq3[3, 3] - 4043506*CHu[1, 1] - 
          4043506*CHu[2, 2] + 2598678*CHu[3, 3]) + 
        MW2^3*MZ2^8*(1112081*CHd[1, 1] + 1112081*CHd[2, 2] - 
          57569204*CHd[3, 3] - 4648514*CHl3[1, 1] - 4648514*CHl3[2, 2] - 
          1112081*CHq1[1, 1] - 1112081*CHq1[2, 2] - 44767700*CHq1[3, 3] + 
          12639639*CHq3[1, 1] + 12639639*CHq3[2, 2] - 70067576*CHq3[3, 3] - 
          2224162*CHu[1, 1] - 2224162*CHu[2, 2] + 9613932*CHu[3, 3]))))/
    (6*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - (MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(MW2^6*(MW2 + MZ2)*(MW2^2*MZ2^9*(473167*CHd[1, 1] + 
            473167*CHd[2, 2] - 4223524*CHd[3, 3] - 159912*CHl1[1, 1] - 
            159912*CHl1[2, 2] - 193034*CHl3[1, 1] - 193034*CHl3[2, 2] - 
            863011*CHq1[1, 1] - 863011*CHq1[2, 2] + 3599576*CHq1[3, 3] - 
            260063*CHq3[1, 1] - 260063*CHq3[2, 2] + 2765016*CHq3[3, 3] - 
            946334*CHu[1, 1] - 946334*CHu[2, 2]) - 8*MW2^5*MZ2^6*
           (455872*CHd[1, 1] + 455872*CHd[2, 2] - 6898600*CHd[3, 3] - 
            70650*CHl1[1, 1] - 70650*CHl1[2, 2] - 1149977*CHl3[1, 1] - 
            1149977*CHl3[2, 2] - 686704*CHq1[1, 1] - 686704*CHq1[2, 2] + 
            787280*CHq1[3, 3] - 72244*CHq3[1, 1] - 72244*CHq3[2, 2] + 
            1658512*CHq3[3, 3] - 911744*CHu[1, 1] - 911744*CHu[2, 2]) - 
          4*MW2^3*MZ2^8*(365654*CHd[1, 1] + 365654*CHd[2, 2] - 
            3811760*CHd[3, 3] - 133263*CHl1[1, 1] - 133263*CHl1[2, 2] - 
            466269*CHl3[1, 1] - 466269*CHl3[2, 2] - 617798*CHq1[1, 1] - 
            617798*CHq1[2, 2] + 2384224*CHq1[3, 3] - 163632*CHq3[1, 1] - 
            163632*CHq3[2, 2] + 2161608*CHq3[3, 3] - 731308*CHu[1, 1] - 
            731308*CHu[2, 2]) + 8*MW2^4*MZ2^7*(354899*CHd[1, 1] + 
            354899*CHd[2, 2] - 4469210*CHd[3, 3] - 109638*CHl1[1, 1] - 
            109638*CHl1[2, 2] - 766323*CHl3[1, 1] - 766323*CHl3[2, 2] - 
            566087*CHq1[1, 1] - 566087*CHq1[2, 2] + 1708546*CHq1[3, 3] - 
            109741*CHq3[1, 1] - 109741*CHq3[2, 2] + 1920722*CHq3[3, 3] - 
            709798*CHu[1, 1] - 709798*CHu[2, 2]) + 16*MW2^6*MZ2^5*
           (199807*CHd[1, 1] + 199807*CHd[2, 2] - 3341308*CHd[3, 3] + 
            25992*CHl1[1, 1] + 25992*CHl1[2, 2] - 249516*CHl3[1, 1] - 
            249516*CHl3[2, 2] - 271699*CHq1[1, 1] - 271699*CHq1[2, 2] - 
            729376*CHq1[3, 3] + 27609*CHq3[1, 1] + 27609*CHq3[2, 2] - 
            124128*CHq3[3, 3] - 399614*CHu[1, 1] - 399614*CHu[2, 2]) - 
          32*MW2^7*MZ2^4*(55288*CHd[1, 1] + 55288*CHd[2, 2] - 
            813544*CHd[3, 3] + 33228*CHl1[1, 1] + 33228*CHl1[2, 2] + 
            211533*CHl3[1, 1] + 211533*CHl3[2, 2] - 57112*CHq1[1, 1] - 
            57112*CHq1[2, 2] - 680344*CHq1[3, 3] + 70204*CHq3[1, 1] + 
            70204*CHq3[2, 2] - 530504*CHq3[3, 3] - 110576*CHu[1, 1] - 
            110576*CHu[2, 2]) - 2*MW2*MZ2^10*(43662*CHd[1, 1] + 
            43662*CHd[2, 2] - 350544*CHd[3, 3] - 9702*CHl1[1, 1] - 
            9702*CHl1[2, 2] + 8373*CHl3[1, 1] + 8373*CHl3[2, 2] - 
            87810*CHq1[1, 1] - 87810*CHq1[2, 2] + 370290*CHq1[3, 3] - 
            24325*CHq3[1, 1] - 24325*CHq3[2, 2] + 240622*CHq3[3, 3] - 
            87324*CHu[1, 1] - 87324*CHu[2, 2]) + MZ2^11*(7069*CHd[1, 1] + 
            7069*CHd[2, 2] - 53740*CHd[3, 3] + 2352*CHl3[1, 1] + 
            2352*CHl3[2, 2] - 15889*CHq1[1, 1] - 15889*CHq1[2, 2] + 
            65678*CHq1[3, 3] - 2940*CHq3[1, 1] - 2940*CHq3[2, 2] + 
            35494*CHq3[3, 3] - 14138*CHu[1, 1] - 14138*CHu[2, 2]) + 
          256*MW2^9*MZ2^2*(2754*CHd[1, 1] + 2754*CHd[2, 2] - 
            51168*CHd[3, 3] - 792*CHl1[1, 1] - 792*CHl1[2, 2] - 
            25713*CHl3[1, 1] - 25713*CHl3[2, 2] - 4626*CHq1[1, 1] - 
            4626*CHq1[2, 2] - 4680*CHq1[3, 3] - 9138*CHq3[1, 1] - 
            9138*CHq3[2, 2] + 23024*CHq3[3, 3] - 5508*CHu[1, 1] - 
            5508*CHu[2, 2]) + 256*MW2^8*MZ2^3*(607*CHd[1, 1] + 
            607*CHd[2, 2] + 14423*CHd[3, 3] + 3006*CHl1[1, 1] + 
            3006*CHl1[2, 2] + 43225*CHl3[1, 1] + 43225*CHl3[2, 2] + 
            1661*CHq1[1, 1] + 1661*CHq1[2, 2] - 49639*CHq1[3, 3] + 
            13199*CHq3[1, 1] + 13199*CHq3[2, 2] - 64127*CHq3[3, 3] - 
            1214*CHu[1, 1] - 1214*CHu[2, 2]) - 1024*MW2^10*MZ2*
           (533*CHd[1, 1] + 533*CHd[2, 2] - 6914*CHd[3, 3] - 
            1647*CHl3[1, 1] - 1647*CHl3[2, 2] - 665*CHq1[1, 1] - 
            665*CHq1[2, 2] - 4274*CHq1[3, 3] - 665*CHq3[1, 1] - 
            665*CHq3[2, 2] - 186*CHq3[3, 3] - 1066*CHu[1, 1] - 
            1066*CHu[2, 2]) + 45056*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] - 
            30*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - 30*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] - 
            10*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
        4*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (7040*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          12*MW2^3*MZ2^3*(105*CHd[1, 1] + 105*CHd[2, 2] + 224*CHd[3, 3] + 
            1637*CHl3[1, 1] + 1637*CHl3[2, 2] - 105*CHq1[1, 1] - 
            105*CHq1[2, 2] - 2970*CHq1[3, 3] + 63*CHq3[1, 1] + 
            63*CHq3[2, 2] - 2206*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2] - 
            2930*CHu[3, 3]) - 16*MW2^4*MZ2^2*(117*CHd[1, 1] + 117*CHd[2, 2] + 
            252*CHd[3, 3] + 419*CHl3[1, 1] + 419*CHl3[2, 2] - 
            117*CHq1[1, 1] - 117*CHq1[2, 2] - 1674*CHq1[3, 3] + 
            189*CHq3[1, 1] + 189*CHq3[2, 2] + 92*CHq3[3, 3] - 234*CHu[1, 1] - 
            234*CHu[2, 2] - 1746*CHu[3, 3]) + 32*MW2^5*MZ2*
           (27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 253*CHl3[1, 1] - 
            253*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 
            81*CHq3[1, 1] + 81*CHq3[2, 2] + 674*CHq3[3, 3] - 54*CHu[1, 1] - 
            54*CHu[2, 2] - 330*CHu[3, 3]) + MZ2^6*(117*CHd[1, 1] + 
            117*CHd[2, 2] + 264*CHd[3, 3] - 539*CHl3[1, 1] - 539*CHl3[2, 2] - 
            117*CHq1[1, 1] - 117*CHq1[2, 2] + 1485*CHq1[3, 3] + 
            2563*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2] + 
            1617*CHu[3, 3]) - MW2*MZ2^5*(369*CHd[1, 1] + 369*CHd[2, 2] + 
            792*CHd[3, 3] - 5192*CHl3[1, 1] - 5192*CHl3[2, 2] - 
            369*CHq1[1, 1] - 369*CHq1[2, 2] + 9504*CHq1[3, 3] + 
            351*CHq3[1, 1] + 351*CHq3[2, 2] + 13684*CHq3[3, 3] - 
            738*CHu[1, 1] - 738*CHu[2, 2] + 9504*CHu[3, 3]) + 
          2*MW2^2*MZ2^4*(-24*CHd[3, 3] - 7661*CHl3[1, 1] - 7661*CHl3[2, 2] + 
            12636*CHq1[3, 3] + 378*CHq3[1, 1] + 378*CHq3[2, 2] + 
            14452*CHq3[3, 3] + 12228*CHu[3, 3])) + 
        MT2*MW2^4*(MZ2^13*(7069*CHd[1, 1] + 7069*CHd[2, 2] - 
            53740*CHd[3, 3] + 2352*CHl3[1, 1] + 2352*CHl3[2, 2] - 
            15889*CHq1[1, 1] - 15889*CHq1[2, 2] + 65678*CHq1[3, 3] - 
            2940*CHq3[1, 1] - 2940*CHq3[2, 2] + 35494*CHq3[3, 3] - 
            14138*CHu[1, 1] - 14138*CHu[2, 2]) - 45056*MW2^13*
           (21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 31*CHl3[1, 1] - 
            31*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 210*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] - 80*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + 2*MW2*MZ2^12*(-56981*CHd[1, 1] - 
            56981*CHd[2, 2] + 459872*CHd[3, 3] + 9702*CHl1[1, 1] + 
            9702*CHl1[2, 2] - 12538*CHl3[1, 1] - 12538*CHl3[2, 2] + 
            118769*CHq1[1, 1] + 118769*CHq1[2, 2] - 479932*CHq1[3, 3] + 
            30205*CHq3[1, 1] + 30205*CHq3[2, 2] - 295286*CHq3[3, 3] + 
            113962*CHu[1, 1] + 113962*CHu[2, 2]) - 384*MW2^10*MZ2^3*
           (11019*CHd[1, 1] + 11019*CHd[2, 2] - 88842*CHd[3, 3] + 
            11916*CHl1[1, 1] + 11916*CHl1[2, 2] + 97853*CHl3[1, 1] + 
            97853*CHl3[2, 2] - 5779*CHq1[1, 1] - 5779*CHq1[2, 2] - 
            239952*CHq1[3, 3] + 34113*CHq3[1, 1] + 34113*CHq3[2, 2] - 
            243308*CHq3[3, 3] - 22038*CHu[1, 1] - 22038*CHu[2, 2] - 
            2994*CHu[3, 3]) + 32*MW2^9*MZ2^4*(383468*CHd[1, 1] + 
            383468*CHd[2, 2] - 6578600*CHd[3, 3] + 130068*CHl1[1, 1] + 
            130068*CHl1[2, 2] - 249883*CHl3[1, 1] - 249883*CHl3[2, 2] - 
            483788*CHq1[1, 1] - 483788*CHq1[2, 2] - 2956052*CHq1[3, 3] - 
            6420*CHq3[1, 1] - 6420*CHq3[2, 2] - 1333940*CHq3[3, 3] - 
            766936*CHu[1, 1] - 766936*CHu[2, 2] - 516*CHu[3, 3]) + 
          2048*MW2^12*MZ2*(1588*CHd[1, 1] + 1588*CHd[2, 2] - 
            21589*CHd[3, 3] - 5312*CHl3[1, 1] - 5312*CHl3[2, 2] - 
            2050*CHq1[1, 1] - 2050*CHq1[2, 2] - 12184*CHq1[3, 3] - 
            2280*CHq3[1, 1] - 2280*CHq3[2, 2] + 552*CHq3[3, 3] - 
            3176*CHu[1, 1] - 3176*CHu[2, 2] + 165*CHu[3, 3]) - 
          256*MW2^11*MZ2^2*(10312*CHd[1, 1] + 10312*CHd[2, 2] - 
            242056*CHd[3, 3] - 5544*CHl1[1, 1] - 5544*CHl1[2, 2] - 
            128223*CHl3[1, 1] - 128223*CHl3[2, 2] - 21304*CHq1[1, 1] - 
            21304*CHq1[2, 2] + 36392*CHq1[3, 3] - 52556*CHq3[1, 1] - 
            52556*CHq3[2, 2] + 179748*CHq3[3, 3] - 20624*CHu[1, 1] - 
            20624*CHu[2, 2] + 4152*CHu[3, 3]) + MW2^2*MZ2^11*
           (765006*CHd[1, 1] + 765006*CHd[2, 2] - 6669120*CHd[3, 3] - 
            237528*CHl1[1, 1] - 237528*CHl1[2, 2] + 26094*CHl3[1, 1] + 
            26094*CHl3[2, 2] - 1446294*CHq1[1, 1] - 1446294*CHq1[2, 2] + 
            5755122*CHq1[3, 3] - 438997*CHq3[1, 1] - 438997*CHq3[2, 2] + 
            4213922*CHq3[3, 3] - 1530012*CHu[1, 1] - 1530012*CHu[2, 2] + 
            6468*CHu[3, 3]) - 4*MW2^5*MZ2^8*(1213732*CHd[1, 1] + 
            1213732*CHd[2, 2] - 22821832*CHd[3, 3] - 85563*CHl1[1, 1] - 
            85563*CHl1[2, 2] - 5245572*CHl3[1, 1] - 5245572*CHl3[2, 2] - 
            1599892*CHq1[1, 1] - 1599892*CHq1[2, 2] - 617854*CHq1[3, 3] + 
            163400*CHq3[1, 1] + 163400*CHq3[2, 2] + 4254202*CHq3[3, 3] - 
            2427464*CHu[1, 1] - 2427464*CHu[2, 2] + 20382*CHu[3, 3]) - 
          2*MW2^3*MZ2^10*(1372143*CHd[1, 1] + 1372143*CHd[2, 2] - 
            13615632*CHd[3, 3] - 518436*CHl1[1, 1] - 518436*CHl1[2, 2] - 
            812668*CHl3[1, 1] - 812668*CHl3[2, 2] - 2347083*CHq1[1, 1] - 
            2347083*CHq1[2, 2] + 8894880*CHq1[3, 3] - 686619*CHq3[1, 1] - 
            686619*CHq3[2, 2] + 7937694*CHq3[3, 3] - 2744286*CHu[1, 1] - 
            2744286*CHu[2, 2] + 25476*CHu[3, 3]) - 16*MW2^6*MZ2^7*
           (136090*CHd[1, 1] + 136090*CHd[2, 2] + 1508345*CHd[3, 3] - 
            268425*CHl1[1, 1] - 268425*CHl1[2, 2] + 495854*CHl3[1, 1] + 
            495854*CHl3[2, 2] - 341692*CHq1[1, 1] - 341692*CHq1[2, 2] + 
            4620008*CHq1[3, 3] - 273897*CHq3[1, 1] - 273897*CHq3[2, 2] + 
            3298074*CHq3[3, 3] - 272180*CHu[1, 1] - 272180*CHu[2, 2] + 
            28149*CHu[3, 3]) - 16*MW2^8*MZ2^5*(956587*CHd[1, 1] + 
            956587*CHd[2, 2] - 17089972*CHd[3, 3] - 131976*CHl1[1, 1] - 
            131976*CHl1[2, 2] - 3396540*CHl3[1, 1] - 3396540*CHl3[2, 2] - 
            1481527*CHq1[1, 1] - 1481527*CHq1[2, 2] + 1238420*CHq1[3, 3] - 
            544939*CHq3[1, 1] - 544939*CHq3[2, 2] + 4800604*CHq3[3, 3] - 
            1913174*CHu[1, 1] - 1913174*CHu[2, 2] + 74076*CHu[3, 3]) + 
          MW2^4*MZ2^9*(5437949*CHd[1, 1] + 5437949*CHd[2, 2] - 
            67044932*CHd[3, 3] - 1889928*CHl1[1, 1] - 1889928*CHl1[2, 2] - 
            9853018*CHl3[1, 1] - 9853018*CHl3[2, 2] - 8432849*CHq1[1, 1] - 
            8432849*CHq1[2, 2] + 26147596*CHq1[3, 3] - 1655781*CHq3[1, 1] - 
            1655781*CHq3[2, 2] + 30947764*CHq3[3, 3] - 10875898*CHu[1, 1] - 
            10875898*CHu[2, 2] + 141516*CHu[3, 3]) + 8*MW2^7*MZ2^6*
           (1410016*CHd[1, 1] + 1410016*CHd[2, 2] - 18223816*CHd[3, 3] - 
            835398*CHl1[1, 1] - 835398*CHl1[2, 2] - 4617499*CHl3[1, 1] - 
            4617499*CHl3[2, 2] - 2443408*CHq1[1, 1] - 2443408*CHq1[2, 2] + 
            13190360*CHq1[3, 3] - 961064*CHq3[1, 1] - 961064*CHq3[2, 2] + 
            14827432*CHq3[3, 3] - 2820032*CHu[1, 1] - 2820032*CHu[2, 2] + 
            151488*CHu[3, 3])) + MT2^7*(-45056*MW2^11*(3*CHd[1, 1] + 
            3*CHd[2, 2] - 30*CHd[3, 3] + 17*CHl3[1, 1] + 17*CHl3[2, 2] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] - 30*CHq1[3, 3] - CHq3[1, 1] - 
            CHq3[2, 2] - 80*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
          16*MW2^6*MZ2^5*(183643*CHd[1, 1] + 183643*CHd[2, 2] - 
            3375244*CHd[3, 3] + 25992*CHl1[1, 1] + 25992*CHl1[2, 2] - 
            166380*CHl3[1, 1] - 166380*CHl3[2, 2] - 255535*CHq1[1, 1] - 
            255535*CHq1[2, 2] - 876892*CHq1[3, 3] - 11271*CHq3[1, 1] - 
            11271*CHq3[2, 2] - 1225508*CHq3[3, 3] - 367286*CHu[1, 1] - 
            367286*CHu[2, 2] - 764988*CHu[3, 3]) + 32*MW2^7*MZ2^4*
           (65242*CHd[1, 1] + 65242*CHd[2, 2] - 792184*CHd[3, 3] + 
            33228*CHl1[1, 1] + 33228*CHl1[2, 2] + 347717*CHl3[1, 1] + 
            347717*CHl3[2, 2] - 67066*CHq1[1, 1] - 67066*CHq1[2, 2] - 
            1018276*CHq1[3, 3] + 65398*CHq3[1, 1] + 65398*CHq3[2, 2] - 
            1212404*CHq3[3, 3] - 130484*CHu[1, 1] - 130484*CHu[2, 2] - 
            641244*CHu[3, 3]) + MW2^2*MZ2^9*(-489835*CHd[1, 1] - 
            489835*CHd[2, 2] + 4186372*CHd[3, 3] + 159912*CHl1[1, 1] + 
            159912*CHl1[2, 2] + 174050*CHl3[1, 1] + 174050*CHl3[2, 2] + 
            879679*CHq1[1, 1] + 879679*CHq1[2, 2] - 3389300*CHq1[3, 3] + 
            257471*CHq3[1, 1] + 257471*CHq3[2, 2] - 3502012*CHq3[3, 3] + 
            979670*CHu[1, 1] + 979670*CHu[2, 2] - 600876*CHu[3, 3]) + 
          8*MW2^5*MZ2^6*(420772*CHd[1, 1] + 420772*CHd[2, 2] - 
            6974056*CHd[3, 3] - 70650*CHl1[1, 1] - 70650*CHl1[2, 2] - 
            1234861*CHl3[1, 1] - 1234861*CHl3[2, 2] - 651604*CHq1[1, 1] - 
            651604*CHq1[2, 2] + 1163840*CHq1[3, 3] - 99784*CHq3[1, 1] - 
            99784*CHq3[2, 2] + 1004664*CHq3[3, 3] - 841544*CHu[1, 1] - 
            841544*CHu[2, 2] - 321408*CHu[3, 3]) - 128*MW2^8*MZ2^3*
           (7919*CHd[1, 1] + 7919*CHd[2, 2] + 43246*CHd[3, 3] + 
            6012*CHl1[1, 1] + 6012*CHl1[2, 2] + 116041*CHl3[1, 1] + 
            116041*CHl3[2, 2] - 3383*CHq1[1, 1] - 3383*CHq1[2, 2] - 
            203912*CHq1[3, 3] + 35065*CHq3[1, 1] + 35065*CHq3[2, 2] - 
            201744*CHq3[3, 3] - 15838*CHu[1, 1] - 15838*CHu[2, 2] - 
            150426*CHu[3, 3]) - 7*MZ2^11*(943*CHd[1, 1] + 943*CHd[2, 2] - 
            7828*CHd[3, 3] - 896*CHl3[1, 1] - 896*CHl3[2, 2] - 
            2203*CHq1[1, 1] - 2203*CHq1[2, 2] + 6686*CHq1[3, 3] - 
            420*CHq3[1, 1] - 420*CHq3[2, 2] + 5454*CHq3[3, 3] - 
            1886*CHu[1, 1] - 1886*CHu[2, 2] + 924*CHu[3, 3]) + 
          2048*MW2^10*MZ2*(172*CHd[1, 1] + 172*CHd[2, 2] - 3667*CHd[3, 3] + 
            179*CHl3[1, 1] + 179*CHl3[2, 2] - 238*CHq1[1, 1] - 
            238*CHq1[2, 2] - 1192*CHq1[3, 3] - 616*CHq3[1, 1] - 
            616*CHq3[2, 2] - 4542*CHq3[3, 3] - 344*CHu[1, 1] - 
            344*CHu[2, 2] + 1155*CHu[3, 3]) - 256*MW2^9*MZ2^2*
           (90*CHd[1, 1] + 90*CHd[2, 2] - 56976*CHd[3, 3] - 792*CHl1[1, 1] - 
            792*CHl1[2, 2] - 25099*CHl3[1, 1] - 25099*CHl3[2, 2] - 
            1962*CHq1[1, 1] - 1962*CHq1[2, 2] + 26376*CHq1[3, 3] - 
            14862*CHq3[1, 1] - 14862*CHq3[2, 2] - 1676*CHq3[3, 3] - 
            180*CHu[1, 1] - 180*CHu[2, 2] + 39624*CHu[3, 3]) + 
          2*MW2*MZ2^10*(43860*CHd[1, 1] + 43860*CHd[2, 2] - 
            350016*CHd[3, 3] - 9702*CHl1[1, 1] - 9702*CHl1[2, 2] - 
            4299*CHl3[1, 1] - 4299*CHl3[2, 2] - 88008*CHq1[1, 1] - 
            88008*CHq1[2, 2] + 305742*CHq1[3, 3] - 25027*CHq3[1, 1] - 
            25027*CHq3[2, 2] + 291178*CHq3[3, 3] - 87720*CHu[1, 1] - 
            87720*CHu[2, 2] + 51348*CHu[3, 3]) - 16*MW2^4*MZ2^7*
           (174250*CHd[1, 1] + 174250*CHd[2, 2] - 2241973*CHd[3, 3] - 
            54819*CHl1[1, 1] - 54819*CHl1[2, 2] - 412858*CHl3[1, 1] - 
            412858*CHl3[2, 2] - 279844*CHq1[1, 1] - 279844*CHq1[2, 2] + 
            1016804*CHq1[3, 3] - 50699*CHq3[1, 1] - 50699*CHq3[2, 2] + 
            1076620*CHq3[3, 3] - 348500*CHu[1, 1] - 348500*CHu[2, 2] + 
            112083*CHu[3, 3]) + 4*MW2^3*MZ2^8*(375167*CHd[1, 1] + 
            375167*CHd[2, 2] - 3791576*CHd[3, 3] - 133263*CHl1[1, 1] - 
            133263*CHl1[2, 2] - 465081*CHl3[1, 1] - 465081*CHl3[2, 2] - 
            627311*CHq1[1, 1] - 627311*CHq1[2, 2] + 2525062*CHq1[3, 3] - 
            151779*CHq3[1, 1] - 151779*CHq3[2, 2] + 2700590*CHq3[3, 3] - 
            750334*CHu[1, 1] - 750334*CHu[2, 2] + 418254*CHu[3, 3])) + 
        MT2^2*MW2^3*(45056*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] - 
            630*CHd[3, 3] - 118*CHl3[1, 1] - 118*CHl3[2, 2] - 63*CHq1[1, 1] - 
            63*CHq1[2, 2] - 630*CHq1[3, 3] - 21*CHq3[1, 1] - 21*CHq3[2, 2] - 
            280*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          MZ2^13*(-19569*CHd[1, 1] - 19569*CHd[2, 2] + 164916*CHd[3, 3] - 
            5978*CHl3[1, 1] - 5978*CHl3[2, 2] + 46029*CHq1[1, 1] + 
            46029*CHq1[2, 2] - 153606*CHq1[3, 3] + 8820*CHq3[1, 1] + 
            8820*CHq3[2, 2] - 73834*CHq3[3, 3] + 39138*CHu[1, 1] + 
            39138*CHu[2, 2]) + MW2^4*MZ2^9*(-6219139*CHd[1, 1] - 
            6219139*CHd[2, 2] + 94104076*CHd[3, 3] + 1938420*CHl1[1, 1] + 
            1938420*CHl1[2, 2] + 18810014*CHl3[1, 1] + 18810014*CHl3[2, 2] + 
            8143807*CHq1[1, 1] + 8143807*CHq1[2, 2] - 17644604*CHq1[3, 3] + 
            156579*CHq3[1, 1] + 156579*CHq3[2, 2] - 37163092*CHq3[3, 3] + 
            12438278*CHu[1, 1] + 12438278*CHu[2, 2] - 674268*CHu[3, 3]) - 
          32*MW2^9*MZ2^4*(1144796*CHd[1, 1] + 1144796*CHd[2, 2] - 
            19013360*CHd[3, 3] + 558540*CHl1[1, 1] + 558540*CHl1[2, 2] - 
            290581*CHl3[1, 1] - 290581*CHl3[2, 2] - 1318748*CHq1[1, 1] - 
            1318748*CHq1[2, 2] - 10381772*CHq1[3, 3] + 652924*CHq3[1, 1] + 
            652924*CHq3[2, 2] - 7775900*CHq3[3, 3] - 2289592*CHu[1, 1] - 
            2289592*CHu[2, 2] - 198948*CHu[3, 3]) + 128*MW2^10*MZ2^3*
           (56439*CHd[1, 1] + 56439*CHd[2, 2] - 92490*CHd[3, 3] + 
            118332*CHl1[1, 1] + 118332*CHl1[2, 2] + 913035*CHl3[1, 1] + 
            913035*CHl3[2, 2] + 16929*CHq1[1, 1] + 16929*CHq1[2, 2] - 
            1964808*CHq1[3, 3] + 421989*CHq3[1, 1] + 421989*CHq3[2, 2] - 
            2672852*CHq3[3, 3] - 112878*CHu[1, 1] - 112878*CHu[2, 2] - 
            93066*CHu[3, 3]) + MW2^2*MZ2^11*(-1683408*CHd[1, 1] - 
            1683408*CHd[2, 2] + 15098544*CHd[3, 3] + 576756*CHl1[1, 1] + 
            576756*CHl1[2, 2] - 346866*CHl3[1, 1] - 346866*CHl3[2, 2] + 
            3109200*CHq1[1, 1] + 3109200*CHq1[2, 2] - 11016966*CHq1[3, 3] + 
            998257*CHq3[1, 1] + 998257*CHq3[2, 2] - 8847882*CHq3[3, 3] + 
            3366816*CHu[1, 1] + 3366816*CHu[2, 2] - 83292*CHu[3, 3]) - 
          2048*MW2^12*MZ2*(5172*CHd[1, 1] + 5172*CHd[2, 2] - 
            69507*CHd[3, 3] - 16971*CHl3[1, 1] - 16971*CHl3[2, 2] - 
            6558*CHq1[1, 1] - 6558*CHq1[2, 2] - 40632*CHq1[3, 3] - 
            7156*CHq3[1, 1] - 7156*CHq3[2, 2] - 352*CHq3[3, 3] - 
            10344*CHu[1, 1] - 10344*CHu[2, 2] + 1155*CHu[3, 3]) + 
          MW2*MZ2^12*(283493*CHd[1, 1] + 283493*CHd[2, 2] - 
            2402588*CHd[3, 3] - 58212*CHl1[1, 1] - 58212*CHl1[2, 2] + 
            108792*CHl3[1, 1] + 108792*CHl3[2, 2] - 592481*CHq1[1, 1] - 
            592481*CHq1[2, 2] + 2048002*CHq1[3, 3] - 165564*CHq3[1, 1] - 
            165564*CHq3[2, 2] + 1288078*CHq3[3, 3] - 566986*CHu[1, 1] - 
            566986*CHu[2, 2] + 6468*CHu[3, 3]) + 256*MW2^11*MZ2^2*
           (45356*CHd[1, 1] + 45356*CHd[2, 2] - 920816*CHd[3, 3] - 
            16632*CHl1[1, 1] - 16632*CHl1[2, 2] - 384151*CHl3[1, 1] - 
            384151*CHl3[2, 2] - 82028*CHq1[1, 1] - 82028*CHq1[2, 2] - 
            13304*CHq1[3, 3] - 176504*CHq3[1, 1] - 176504*CHq3[2, 2] + 
            577084*CHq3[3, 3] - 90712*CHu[1, 1] - 90712*CHu[2, 2] + 
            33024*CHu[3, 3]) - 4*MW2^5*MZ2^8*(1368250*CHd[1, 1] + 
            1368250*CHd[2, 2] + 5988236*CHd[3, 3] - 1278243*CHl1[1, 1] - 
            1278243*CHl1[2, 2] + 7484230*CHl3[1, 1] + 7484230*CHl3[2, 2] - 
            3166402*CHq1[1, 1] - 3166402*CHq1[2, 2] + 22295138*CHq1[3, 3] - 
            2077010*CHq3[1, 1] - 2077010*CHq3[2, 2] + 12821090*CHq3[3, 3] - 
            2736500*CHu[1, 1] - 2736500*CHu[2, 2] + 110154*CHu[3, 3]) + 
          16*MW2^8*MZ2^5*(3596957*CHd[1, 1] + 3596957*CHd[2, 2] - 
            62758988*CHd[3, 3] + 69264*CHl1[1, 1] + 69264*CHl1[2, 2] - 
            10185070*CHl3[1, 1] - 10185070*CHl3[2, 2] - 5197313*CHq1[1, 1] - 
            5197313*CHq1[2, 2] - 3039068*CHq1[3, 3] - 658549*CHq3[1, 1] - 
            658549*CHq3[2, 2] + 8185084*CHq3[3, 3] - 7193914*CHu[1, 1] - 
            7193914*CHu[2, 2] + 196620*CHu[3, 3]) + MW2^3*MZ2^10*
           (5003975*CHd[1, 1] + 5003975*CHd[2, 2] - 51945812*CHd[3, 3] - 
            1991232*CHl1[1, 1] - 1991232*CHl1[2, 2] - 2932914*CHl3[1, 1] - 
            2932914*CHl3[2, 2] - 8124707*CHq1[1, 1] - 8124707*CHq1[2, 2] + 
            28003756*CHq1[3, 3] - 2278483*CHq3[1, 1] - 2278483*CHq3[2, 2] + 
            29228800*CHq3[3, 3] - 10007950*CHu[1, 1] - 10007950*CHu[2, 2] + 
            383340*CHu[3, 3]) + 8*MW2^6*MZ2^7*(4093036*CHd[1, 1] + 
            4093036*CHd[2, 2] - 39058066*CHd[3, 3] - 2105100*CHl1[1, 1] - 
            2105100*CHl1[2, 2] - 3661185*CHl3[1, 1] - 3661185*CHl3[2, 2] - 
            6942472*CHq1[1, 1] - 6942472*CHq1[2, 2] + 32222624*CHq1[3, 3] - 
            2062582*CHq3[1, 1] - 2062582*CHq3[2, 2] + 32262612*CHq3[3, 3] - 
            8186072*CHu[1, 1] - 8186072*CHu[2, 2] + 503094*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(7079510*CHd[1, 1] + 7079510*CHd[2, 2] - 
            101339648*CHd[3, 3] - 2142306*CHl1[1, 1] - 2142306*CHl1[2, 2] - 
            18661257*CHl3[1, 1] - 18661257*CHl3[2, 2] - 11186174*CHq1[1, 1] - 
            11186174*CHq1[2, 2] + 31732432*CHq1[3, 3] - 2326998*CHq3[1, 1] - 
            2326998*CHq3[2, 2] + 45656928*CHq3[3, 3] - 14159020*CHu[1, 1] - 
            14159020*CHu[2, 2] + 863112*CHu[3, 3])) + 
        MT2^3*MW2^2*(MZ2^13*(18633*CHd[1, 1] + 18633*CHd[2, 2] - 
            167028*CHd[3, 3] - 9114*CHl3[1, 1] - 9114*CHl3[2, 2] - 
            45093*CHq1[1, 1] - 45093*CHq1[2, 2] + 128790*CHq1[3, 3] - 
            8820*CHq3[1, 1] - 8820*CHq3[2, 2] + 66266*CHq3[3, 3] - 
            37266*CHu[1, 1] - 37266*CHu[2, 2]) - 225280*MW2^13*
           (21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 45*CHl3[1, 1] - 
            45*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 210*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] - 112*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + 32*MW2^9*MZ2^4*(1837610*CHd[1, 1] + 
            1837610*CHd[2, 2] - 30053672*CHd[3, 3] + 1143972*CHl1[1, 1] + 
            1143972*CHl1[2, 2] - 777405*CHl3[1, 1] - 777405*CHl3[2, 2] - 
            1946378*CHq1[1, 1] - 1946378*CHq1[2, 2] - 18485276*CHq1[3, 3] + 
            1965398*CHq3[1, 1] + 1965398*CHq3[2, 2] - 19169324*CHq3[3, 3] - 
            3675220*CHu[1, 1] - 3675220*CHu[2, 2] - 1154772*CHu[3, 3]) - 
          16*MW2^8*MZ2^5*(6767837*CHd[1, 1] + 6767837*CHd[2, 2] - 
            118056020*CHd[3, 3] + 765432*CHl1[1, 1] + 765432*CHl1[2, 2] - 
            20051924*CHl3[1, 1] - 20051924*CHl3[2, 2] - 9392921*CHq1[1, 1] - 
            9392921*CHq1[2, 2] - 11317508*CHq1[3, 3] + 288807*CHq3[1, 1] + 
            288807*CHq3[2, 2] + 2545156*CHq3[3, 3] - 13535674*CHu[1, 1] - 
            13535674*CHu[2, 2] - 533220*CHu[3, 3]) + 2*MW2^3*MZ2^10*
           (-768516*CHd[1, 1] - 768516*CHd[2, 2] + 10374384*CHd[3, 3] + 
            460008*CHl1[1, 1] + 460008*CHl1[2, 2] + 1363753*CHl3[1, 1] + 
            1363753*CHl3[2, 2] + 736200*CHq1[1, 1] + 736200*CHq1[2, 2] - 
            1878990*CHq1[3, 3] + 107845*CHq3[1, 1] + 107845*CHq3[2, 2] - 
            6160014*CHq3[3, 3] + 1537032*CHu[1, 1] + 1537032*CHu[2, 2] - 
            374040*CHu[3, 3]) - 128*MW2^10*MZ2^3*(38389*CHd[1, 1] + 
            38389*CHd[2, 2] + 806138*CHd[3, 3] + 210420*CHl1[1, 1] + 
            210420*CHl1[2, 2] + 1556515*CHl3[1, 1] + 1556515*CHl3[2, 2] + 
            117203*CHq1[1, 1] + 117203*CHq1[2, 2] - 3010120*CHq1[3, 3] + 
            853403*CHq3[1, 1] + 853403*CHq3[2, 2] - 5210520*CHq3[3, 3] - 
            76778*CHu[1, 1] - 76778*CHu[2, 2] - 355806*CHu[3, 3]) + 
          2048*MW2^12*MZ2*(9044*CHd[1, 1] + 9044*CHd[2, 2] - 
            121625*CHd[3, 3] - 30901*CHl3[1, 1] - 30901*CHl3[2, 2] - 
            11354*CHq1[1, 1] - 11354*CHq1[2, 2] - 71960*CHq1[3, 3] - 
            12488*CHq3[1, 1] - 12488*CHq3[2, 2] - 6262*CHq3[3, 3] - 
            18088*CHu[1, 1] - 18088*CHu[2, 2] + 3465*CHu[3, 3]) - 
          4*MW2*MZ2^12*(61416*CHd[1, 1] + 61416*CHd[2, 2] - 
            534792*CHd[3, 3] - 14553*CHl1[1, 1] - 14553*CHl1[2, 2] + 
            10442*CHl3[1, 1] + 10442*CHl3[2, 2] - 127638*CHq1[1, 1] - 
            127638*CHq1[2, 2] + 391755*CHq1[3, 3] - 38418*CHq3[1, 1] - 
            38418*CHq3[2, 2] + 283174*CHq3[3, 3] - 122832*CHu[1, 1] - 
            122832*CHu[2, 2] + 4851*CHu[3, 3]) - 768*MW2^11*MZ2^2*
           (30630*CHd[1, 1] + 30630*CHd[2, 2] - 593728*CHd[3, 3] - 
            9240*CHl1[1, 1] - 9240*CHl1[2, 2] - 223295*CHl3[1, 1] - 
            223295*CHl3[2, 2] - 52470*CHq1[1, 1] - 52470*CHq1[2, 2] - 
            52344*CHq1[3, 3] - 107082*CHq3[1, 1] - 107082*CHq3[2, 2] + 
            332644*CHq3[3, 3] - 61260*CHu[1, 1] - 61260*CHu[2, 2] + 
            36104*CHu[3, 3]) + MW2^2*MZ2^11*(1173400*CHd[1, 1] + 
            1173400*CHd[2, 2] - 10782808*CHd[3, 3] - 479736*CHl1[1, 1] - 
            479736*CHl1[2, 2] + 287342*CHl3[1, 1] + 287342*CHl3[2, 2] - 
            2034232*CHq1[1, 1] - 2034232*CHq1[2, 2] + 6590486*CHq1[3, 3] - 
            718491*CHq3[1, 1] - 718491*CHq3[2, 2] + 6683606*CHq3[3, 3] - 
            2346800*CHu[1, 1] - 2346800*CHu[2, 2] + 204600*CHu[3, 3]) + 
          MW2^4*MZ2^9*(-7673189*CHd[1, 1] - 7673189*CHd[2, 2] + 
            41339132*CHd[3, 3] + 2965608*CHl1[1, 1] + 2965608*CHl1[2, 2] - 
            13544218*CHl3[1, 1] - 13544218*CHl3[2, 2] + 16249217*CHq1[1, 1] + 
            16249217*CHq1[2, 2] - 66582604*CHq1[3, 3] + 7039849*CHq3[1, 1] + 
            7039849*CHq3[2, 2] - 38394116*CHq3[3, 3] + 15346378*CHu[1, 1] + 
            15346378*CHu[2, 2] + 630252*CHu[3, 3]) - 16*MW2^6*MZ2^7*
           (5751797*CHd[1, 1] + 5751797*CHd[2, 2] - 67887419*CHd[3, 3] - 
            1996641*CHl1[1, 1] - 1996641*CHl1[2, 2] - 9233472*CHl3[1, 1] - 
            9233472*CHl3[2, 2] - 9231911*CHq1[1, 1] - 9231911*CHq1[2, 2] + 
            31269640*CHq1[3, 3] - 1865068*CHq3[1, 1] - 1865068*CHq3[2, 2] + 
            35925716*CHq3[3, 3] - 11503594*CHu[1, 1] - 11503594*CHu[2, 2] + 
            680301*CHu[3, 3]) + 4*MW2^5*MZ2^8*(10202059*CHd[1, 1] + 
            10202059*CHd[2, 2] - 91705816*CHd[3, 3] - 4240305*CHl1[1, 1] - 
            4240305*CHl1[2, 2] - 1832779*CHl3[1, 1] - 1832779*CHl3[2, 2] - 
            17642107*CHq1[1, 1] - 17642107*CHq1[2, 2] + 68803226*CHq1[3, 3] - 
            5428359*CHq3[1, 1] - 5428359*CHq3[2, 2] + 63290498*CHq3[3, 3] - 
            20404118*CHu[1, 1] - 20404118*CHu[2, 2] + 821274*CHu[3, 3]) + 
          8*MW2^7*MZ2^6*(15451580*CHd[1, 1] + 15451580*CHd[2, 2] - 
            231356216*CHd[3, 3] - 2871486*CHl1[1, 1] - 2871486*CHl1[2, 2] - 
            43110875*CHl3[1, 1] - 43110875*CHl3[2, 2] - 23508812*CHq1[1, 1] - 
            23508812*CHq1[2, 2] + 47000992*CHq1[3, 3] - 2804528*CHq3[1, 1] - 
            2804528*CHq3[2, 2] + 74713048*CHq3[3, 3] - 30903160*CHu[1, 1] - 
            30903160*CHu[2, 2] + 1380240*CHu[3, 3])) + 
        MT2^4*MW2*(225280*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] - 
            210*CHd[3, 3] - 46*CHl3[1, 1] - 46*CHl3[2, 2] - 21*CHq1[1, 1] - 
            21*CHq1[2, 2] - 210*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] - 
            140*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          MZ2^13*(-6133*CHd[1, 1] - 6133*CHd[2, 2] + 55852*CHd[3, 3] + 
            6272*CHl3[1, 1] + 6272*CHl3[2, 2] + 14953*CHq1[1, 1] + 
            14953*CHq1[2, 2] - 40862*CHq1[3, 3] + 2940*CHq3[1, 1] + 
            2940*CHq3[2, 2] - 27926*CHq3[3, 3] + 12266*CHu[1, 1] + 
            12266*CHu[2, 2]) - 32*MW2^9*MZ2^4*(1787010*CHd[1, 1] + 
            1787010*CHd[2, 2] - 28725744*CHd[3, 3] + 1276884*CHl1[1, 1] + 
            1276884*CHl1[2, 2] - 1080513*CHl3[1, 1] - 1080513*CHl3[2, 2] - 
            1775106*CHq1[1, 1] - 1775106*CHq1[2, 2] - 19373748*CHq1[3, 3] + 
            2527030*CHq3[1, 1] + 2527030*CHq3[2, 2] - 24656708*CHq3[3, 3] - 
            3574020*CHu[1, 1] - 3574020*CHu[2, 2] - 2676372*CHu[3, 3]) + 
          16*MW2^8*MZ2^5*(7179185*CHd[1, 1] + 7179185*CHd[2, 2] - 
            126075140*CHd[3, 3] + 1193904*CHl1[1, 1] + 1193904*CHl1[2, 2] - 
            23620146*CHl3[1, 1] - 23620146*CHl3[2, 2] - 9749933*CHq1[1, 1] - 
            9749933*CHq1[2, 2] - 14495060*CHq1[3, 3] + 1155419*CHq3[1, 1] + 
            1155419*CHq3[2, 2] - 8079676*CHq3[3, 3] - 14358370*CHu[1, 1] - 
            14358370*CHu[2, 2] - 2544516*CHu[3, 3]) + 128*MW2^10*MZ2^3*
           (10979*CHd[1, 1] + 10979*CHd[2, 2] + 1446778*CHd[3, 3] + 
            218340*CHl1[1, 1] + 218340*CHl1[2, 2] + 1678149*CHl3[1, 1] + 
            1678149*CHl3[2, 2] + 165445*CHq1[1, 1] + 165445*CHq1[2, 2] - 
            2955932*CHq1[3, 3] + 960445*CHq3[1, 1] + 960445*CHq3[2, 2] - 
            5821348*CHq3[3, 3] - 21958*CHu[1, 1] - 21958*CHu[2, 2] - 
            689490*CHu[3, 3]) + MW2^2*MZ2^11*(163312*CHd[1, 1] + 
            163312*CHd[2, 2] - 1269856*CHd[3, 3] + 62892*CHl1[1, 1] + 
            62892*CHl1[2, 2] + 133000*CHl3[1, 1] + 133000*CHl3[2, 2] - 
            523648*CHq1[1, 1] - 523648*CHq1[2, 2] + 1563698*CHq1[3, 3] - 
            85655*CHq3[1, 1] - 85655*CHq3[2, 2] - 195398*CHq3[3, 3] - 
            326624*CHu[1, 1] - 326624*CHu[2, 2] - 172260*CHu[3, 3]) - 
          10240*MW2^12*MZ2*(1837*CHd[1, 1] + 1837*CHd[2, 2] - 
            25069*CHd[3, 3] - 6666*CHl3[1, 1] - 6666*CHl3[2, 2] - 
            2299*CHq1[1, 1] - 2299*CHq1[2, 2] - 14674*CHq1[3, 3] - 
            2633*CHq3[1, 1] - 2633*CHq3[2, 2] - 3120*CHq3[3, 3] - 
            3674*CHu[1, 1] - 3674*CHu[2, 2] + 1155*CHu[3, 3]) + 
          MW2*MZ2^12*(50899*CHd[1, 1] + 50899*CHd[2, 2] - 434500*CHd[3, 3] - 
            19404*CHl1[1, 1] - 19404*CHl1[2, 2] - 7950*CHl3[1, 1] - 
            7950*CHl3[2, 2] - 95095*CHq1[1, 1] - 95095*CHq1[2, 2] + 
            290354*CHq1[3, 3] - 36758*CHq3[1, 1] - 36758*CHq3[2, 2] + 
            343682*CHq3[3, 3] - 101798*CHu[1, 1] - 101798*CHu[2, 2] + 
            19404*CHu[3, 3]) + 256*MW2^11*MZ2^2*(98602*CHd[1, 1] + 
            98602*CHd[2, 2] - 1940920*CHd[3, 3] - 27720*CHl1[1, 1] - 
            27720*CHl1[2, 2] - 727903*CHl3[1, 1] - 727903*CHl3[2, 2] - 
            166762*CHq1[1, 1] - 166762*CHq1[2, 2] - 202120*CHq1[3, 3] - 
            345374*CHq3[1, 1] - 345374*CHq3[2, 2] + 984580*CHq3[3, 3] - 
            197204*CHu[1, 1] - 197204*CHu[2, 2] + 191520*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(17682650*CHd[1, 1] + 17682650*CHd[2, 2] - 
            271728176*CHd[3, 3] - 2345742*CHl1[1, 1] - 2345742*CHl1[2, 2] - 
            54559851*CHl3[1, 1] - 54559851*CHl3[2, 2] - 26473394*CHq1[1, 1] - 
            26473394*CHq1[2, 2] + 45949816*CHq1[3, 3] - 2079126*CHq3[1, 1] - 
            2079126*CHq3[2, 2] + 69696912*CHq3[3, 3] - 35365300*CHu[1, 1] - 
            35365300*CHu[2, 2] + 219240*CHu[3, 3]) + MW2^3*MZ2^10*
           (-3755403*CHd[1, 1] - 3755403*CHd[2, 2] + 30852852*CHd[3, 3] + 
            945648*CHl1[1, 1] + 945648*CHl1[2, 2] - 2528176*CHl3[1, 1] - 
            2528176*CHl3[2, 2] + 7786407*CHq1[1, 1] + 7786407*CHq1[2, 2] - 
            26092944*CHq1[3, 3] + 2491637*CHq3[1, 1] + 2491637*CHq3[2, 2] - 
            16599736*CHq3[3, 3] + 7510806*CHu[1, 1] + 7510806*CHu[2, 2] + 
            370428*CHu[3, 3]) + MW2^4*MZ2^9*(20991425*CHd[1, 1] + 
            20991425*CHd[2, 2] - 188364668*CHd[3, 3] - 7385076*CHl1[1, 1] - 
            7385076*CHl1[2, 2] + 3325330*CHl3[1, 1] + 3325330*CHl3[2, 2] - 
            37989341*CHq1[1, 1] - 37989341*CHq1[2, 2] + 
            134204620*CHq1[3, 3] - 11966285*CHq3[1, 1] - 
            11966285*CHq3[2, 2] + 115446260*CHq3[3, 3] - 41982850*CHu[1, 1] - 
            41982850*CHu[2, 2] + 1168308*CHu[3, 3]) + 8*MW2^6*MZ2^7*
           (14595448*CHd[1, 1] + 14595448*CHd[2, 2] - 183609070*CHd[3, 3] - 
            4242564*CHl1[1, 1] - 4242564*CHl1[2, 2] - 28596887*CHl3[1, 1] - 
            28596887*CHl3[2, 2] - 22997404*CHq1[1, 1] - 22997404*CHq1[2, 2] + 
            70562324*CHq1[3, 3] - 3828802*CHq3[1, 1] - 3828802*CHq3[2, 2] + 
            83245012*CHq3[3, 3] - 29190896*CHu[1, 1] - 29190896*CHu[2, 2] + 
            1745214*CHu[3, 3]) - 4*MW2^5*MZ2^8*(15749137*CHd[1, 1] + 
            15749137*CHd[2, 2] - 163619020*CHd[3, 3] - 5619285*CHl1[1, 1] - 
            5619285*CHl1[2, 2] - 12089217*CHl3[1, 1] - 12089217*CHl3[2, 2] - 
            26224393*CHq1[1, 1] - 26224393*CHq1[2, 2] + 92087270*CHq1[3, 3] - 
            6595181*CHq3[1, 1] - 6595181*CHq3[2, 2] + 93763822*CHq3[3, 3] - 
            31498274*CHu[1, 1] - 31498274*CHu[2, 2] + 1868130*CHu[3, 3])) + 
        MT2^6*(45056*MW2^12*(21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 
            6*CHl3[1, 1] - 6*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 
            210*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] - 280*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MZ2^12*(-6133*CHd[1, 1] - 
            6133*CHd[2, 2] + 55852*CHd[3, 3] + 4116*CHl3[1, 1] + 
            4116*CHl3[2, 2] + 14953*CHq1[1, 1] + 14953*CHq1[2, 2] - 
            40862*CHq1[3, 3] + 2940*CHq3[1, 1] + 2940*CHq3[2, 2] - 
            27926*CHq3[3, 3] + 12266*CHu[1, 1] + 12266*CHu[2, 2]) + 
          16*MW2^7*MZ2^5*(1417155*CHd[1, 1] + 1417155*CHd[2, 2] - 
            25211700*CHd[3, 3] + 248400*CHl1[1, 1] + 248400*CHl1[2, 2] - 
            3951994*CHl3[1, 1] - 3951994*CHl3[2, 2] - 1924047*CHq1[1, 1] - 
            1924047*CHq1[2, 2] - 4006404*CHq1[3, 3] + 191165*CHq3[1, 1] + 
            191165*CHq3[2, 2] - 5163036*CHq3[3, 3] - 2834310*CHu[1, 1] - 
            2834310*CHu[2, 2] - 2455404*CHu[3, 3]) - 32*MW2^8*MZ2^4*
           (387552*CHd[1, 1] + 387552*CHd[2, 2] - 5589072*CHd[3, 3] + 
            256644*CHl1[1, 1] + 256644*CHl1[2, 2] + 619765*CHl3[1, 1] + 
            619765*CHl3[2, 2] - 382176*CHq1[1, 1] - 382176*CHq1[2, 2] - 
            4901652*CHq1[3, 3] + 530168*CHq3[1, 1] + 530168*CHq3[2, 2] - 
            6636164*CHq3[3, 3] - 775104*CHu[1, 1] - 775104*CHu[2, 2] - 
            2003436*CHu[3, 3]) - 8*MW2^6*MZ2^6*(3491610*CHd[1, 1] + 
            3491610*CHd[2, 2] - 55187328*CHd[3, 3] - 442566*CHl1[1, 1] - 
            442566*CHl1[2, 2] - 11155287*CHl3[1, 1] - 11155287*CHl3[2, 2] - 
            5251218*CHq1[1, 1] - 5251218*CHq1[2, 2] + 8951760*CHq1[3, 3] - 
            462802*CHq3[1, 1] - 462802*CHq3[2, 2] + 10345040*CHq3[3, 3] - 
            6983220*CHu[1, 1] - 6983220*CHu[2, 2] - 1136952*CHu[3, 3]) + 
          128*MW2^9*MZ2^3*(17525*CHd[1, 1] + 17525*CHd[2, 2] + 
            335266*CHd[3, 3] + 43668*CHl1[1, 1] + 43668*CHl1[2, 2] + 
            524133*CHl3[1, 1] + 524133*CHl3[2, 2] + 17971*CHq1[1, 1] + 
            17971*CHq1[2, 2] - 843224*CHq1[3, 3] + 216535*CHq3[1, 1] + 
            216535*CHq3[2, 2] - 1300852*CHq3[3, 3] - 35050*CHu[1, 1] - 
            35050*CHu[2, 2] - 462222*CHu[3, 3]) + MW2^2*MZ2^10*
           (-1059919*CHd[1, 1] - 1059919*CHd[2, 2] + 9183556*CHd[3, 3] + 
            295740*CHl1[1, 1] + 295740*CHl1[2, 2] - 332194*CHl3[1, 1] - 
            332194*CHl3[2, 2] + 2067835*CHq1[1, 1] + 2067835*CHq1[2, 2] - 
            6798380*CHq1[3, 3] + 628423*CHq3[1, 1] + 628423*CHq3[2, 2] - 
            6018984*CHq3[3, 3] + 2119838*CHu[1, 1] + 2119838*CHu[2, 2] - 
            365508*CHu[3, 3]) - 2048*MW2^11*MZ2*(1648*CHd[1, 1] + 
            1648*CHd[2, 2] - 25489*CHd[3, 3] - 5497*CHl3[1, 1] - 
            5497*CHl3[2, 2] - 2110*CHq1[1, 1] - 2110*CHq1[2, 2] - 
            12784*CHq1[3, 3] - 3200*CHq3[1, 1] - 3200*CHq3[2, 2] - 
            12788*CHq3[3, 3] - 3296*CHu[1, 1] - 3296*CHu[2, 2] + 
            3465*CHu[3, 3]) + MW2*MZ2^11*(126601*CHd[1, 1] + 
            126601*CHd[2, 2] - 1099972*CHd[3, 3] - 19404*CHl1[1, 1] - 
            19404*CHl1[2, 2] + 5996*CHl3[1, 1] + 5996*CHl3[2, 2] - 
            276637*CHq1[1, 1] - 276637*CHq1[2, 2] + 830066*CHq1[3, 3] - 
            72038*CHq3[1, 1] - 72038*CHq3[2, 2] + 644078*CHq3[3, 3] - 
            253202*CHu[1, 1] - 253202*CHu[2, 2] + 25872*CHu[3, 3]) + 
          256*MW2^10*MZ2^2*(14120*CHd[1, 1] + 14120*CHd[2, 2] - 
            401696*CHd[3, 3] - 5544*CHl1[1, 1] - 5544*CHl1[2, 2] - 
            176217*CHl3[1, 1] - 176217*CHl3[2, 2] - 27752*CHq1[1, 1] - 
            27752*CHq1[2, 2] + 26392*CHq1[3, 3] - 81692*CHq3[1, 1] - 
            81692*CHq3[2, 2] + 130468*CHq3[3, 3] - 28240*CHu[1, 1] - 
            28240*CHu[2, 2] + 120192*CHu[3, 3]) + 8*MW2^5*MZ2^7*
           (2963682*CHd[1, 1] + 2963682*CHd[2, 2] - 38136126*CHd[3, 3] - 
            838116*CHl1[1, 1] - 838116*CHl1[2, 2] - 6437515*CHl3[1, 1] - 
            6437515*CHl3[2, 2] - 4672830*CHq1[1, 1] - 4672830*CHq1[2, 2] + 
            14727624*CHq1[3, 3] - 757568*CHq3[1, 1] - 757568*CHq3[2, 2] + 
            16430204*CHq3[3, 3] - 5927364*CHu[1, 1] - 5927364*CHu[2, 2] + 
            651258*CHu[3, 3]) - 4*MW2^4*MZ2^8*(3342060*CHd[1, 1] + 
            3342060*CHd[2, 2] - 35463660*CHd[3, 3] - 1152117*CHl1[1, 1] - 
            1152117*CHl1[2, 2] - 3261050*CHl3[1, 1] - 3261050*CHl3[2, 2] - 
            5529444*CHq1[1, 1] - 5529444*CHq1[2, 2] + 19688718*CHq1[3, 3] - 
            1312580*CHq3[1, 1] - 1312580*CHq3[2, 2] + 20791470*CHq3[3, 3] - 
            6684120*CHu[1, 1] - 6684120*CHu[2, 2] + 1324878*CHu[3, 3]) + 
          MW2^3*MZ2^9*(4829307*CHd[1, 1] + 4829307*CHd[2, 2] - 
            44686380*CHd[3, 3] - 1652436*CHl1[1, 1] - 1652436*CHl1[2, 2] - 
            364902*CHl3[1, 1] - 364902*CHl3[2, 2] - 8566791*CHq1[1, 1] - 
            8566791*CHq1[2, 2] + 30131964*CHq1[3, 3] - 2520707*CHq3[1, 1] - 
            2520707*CHq3[2, 2] + 29542612*CHq3[3, 3] - 9658614*CHu[1, 1] - 
            9658614*CHu[2, 2] + 2001564*CHu[3, 3])) - 
        MT2^5*MW2*(45056*MW2^12*(63*CHd[1, 1] + 63*CHd[2, 2] - 
            630*CHd[3, 3] - 113*CHl3[1, 1] - 113*CHl3[2, 2] - 63*CHq1[1, 1] - 
            63*CHq1[2, 2] - 630*CHq1[3, 3] - 21*CHq3[1, 1] - 21*CHq3[2, 2] - 
            560*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          16*MW2^7*MZ2^5*(4372733*CHd[1, 1] + 4372733*CHd[2, 2] - 
            77242412*CHd[3, 3] + 811656*CHl1[1, 1] + 811656*CHl1[2, 2] - 
            14602932*CHl3[1, 1] - 14602932*CHl3[2, 2] - 5897057*CHq1[1, 1] - 
            5897057*CHq1[2, 2] - 10043636*CHq1[3, 3] + 837131*CHq3[1, 1] + 
            837131*CHq3[2, 2] - 10374812*CHq3[3, 3] - 8745466*CHu[1, 1] - 
            8745466*CHu[2, 2] - 3665532*CHu[3, 3]) - 32*MW2^8*MZ2^4*
           (1085504*CHd[1, 1] + 1085504*CHd[2, 2] - 16828280*CHd[3, 3] + 
            793980*CHl1[1, 1] + 793980*CHl1[2, 2] - 111869*CHl3[1, 1] - 
            111869*CHl3[2, 2] - 1051232*CHq1[1, 1] - 1051232*CHq1[2, 2] - 
            12562988*CHq1[3, 3] + 1650520*CHq3[1, 1] + 1650520*CHq3[2, 2] - 
            17448684*CHq3[3, 3] - 2171008*CHu[1, 1] - 2171008*CHu[2, 2] - 
            3162444*CHu[3, 3]) - 8*MW2^6*MZ2^6*(11022152*CHd[1, 1] + 
            11022152*CHd[2, 2] - 171928856*CHd[3, 3] - 1275714*CHl1[1, 1] - 
            1275714*CHl1[2, 2] - 35804405*CHl3[1, 1] - 35804405*CHl3[2, 2] - 
            16444760*CHq1[1, 1] - 16444760*CHq1[2, 2] + 27503464*CHq1[3, 3] - 
            1136520*CHq3[1, 1] - 1136520*CHq3[2, 2] + 36978216*CHq3[3, 3] - 
            22044304*CHu[1, 1] - 22044304*CHu[2, 2] - 1286160*CHu[3, 3]) + 
          128*MW2^9*MZ2^3*(13371*CHd[1, 1] + 13371*CHd[2, 2] + 
            1035510*CHd[3, 3] + 132588*CHl1[1, 1] + 132588*CHl1[2, 2] + 
            1194445*CHl3[1, 1] + 1194445*CHl3[2, 2] + 96861*CHq1[1, 1] + 
            96861*CHq1[2, 2] - 1958208*CHq1[3, 3] + 617769*CHq3[1, 1] + 
            617769*CHq3[2, 2] - 3741108*CHq3[3, 3] - 26742*CHu[1, 1] - 
            26742*CHu[2, 2] - 749490*CHu[3, 3]) + MW2*MZ2^11*
           (458055*CHd[1, 1] + 458055*CHd[2, 2] - 4021068*CHd[3, 3] - 
            77616*CHl1[1, 1] - 77616*CHl1[2, 2] + 149992*CHl3[1, 1] + 
            149992*CHl3[2, 2] - 996459*CHq1[1, 1] - 996459*CHq1[2, 2] + 
            3000702*CHq1[3, 3] - 268274*CHq3[1, 1] - 268274*CHq3[2, 2] + 
            2014398*CHq3[3, 3] - 916110*CHu[1, 1] - 916110*CHu[2, 2] - 
            25080*CHu[3, 3]) + 2*MZ2^12*(-12149*CHd[1, 1] - 12149*CHd[2, 2] + 
            111968*CHd[3, 3] + 1225*CHl3[1, 1] + 1225*CHl3[2, 2] + 
            29789*CHq1[1, 1] + 29789*CHq1[2, 2] - 81856*CHq1[3, 3] + 
            5880*CHq3[1, 1] + 5880*CHq3[2, 2] - 41970*CHq3[3, 3] + 
            24298*CHu[1, 1] + 24298*CHu[2, 2] + 3234*CHu[3, 3]) - 
          2048*MW2^11*MZ2*(5388*CHd[1, 1] + 5388*CHd[2, 2] - 
            76287*CHd[3, 3] - 20230*CHl3[1, 1] - 20230*CHl3[2, 2] - 
            6774*CHq1[1, 1] - 6774*CHq1[2, 2] - 42792*CHq1[3, 3] - 
            8488*CHq3[1, 1] - 8488*CHq3[2, 2] - 19028*CHq3[3, 3] - 
            10776*CHu[1, 1] - 10776*CHu[2, 2] + 5775*CHu[3, 3]) - 
          2*MW2^2*MZ2^10*(1809785*CHd[1, 1] + 1809785*CHd[2, 2] - 
            15923552*CHd[3, 3] - 523566*CHl1[1, 1] - 523566*CHl1[2, 2] + 
            759128*CHl3[1, 1] + 759128*CHl3[2, 2] - 3516581*CHq1[1, 1] - 
            3516581*CHq1[2, 2] + 11485384*CHq1[3, 3] - 1084519*CHq3[1, 1] - 
            1084519*CHq3[2, 2] + 9364730*CHq3[3, 3] - 3619570*CHu[1, 1] - 
            3619570*CHu[2, 2] + 157272*CHu[3, 3]) + 256*MW2^10*MZ2^2*
           (56012*CHd[1, 1] + 56012*CHd[2, 2] - 1207592*CHd[3, 3] - 
            16632*CHl1[1, 1] - 16632*CHl1[2, 2] - 483289*CHl3[1, 1] - 
            483289*CHl3[2, 2] - 97436*CHq1[1, 1] - 97436*CHq1[2, 2] - 
            77384*CHq1[3, 3] - 222248*CHq3[1, 1] - 222248*CHq3[2, 2] + 
            535228*CHq3[3, 3] - 112024*CHu[1, 1] - 112024*CHu[2, 2] + 
            198120*CHu[3, 3]) + 16*MW2^5*MZ2^7*(4712609*CHd[1, 1] + 
            4712609*CHd[2, 2] - 60567785*CHd[3, 3] - 1292499*CHl1[1, 1] - 
            1292499*CHl1[2, 2] - 9991772*CHl3[1, 1] - 9991772*CHl3[2, 2] - 
            7391747*CHq1[1, 1] - 7391747*CHq1[2, 2] + 22329124*CHq1[3, 3] - 
            1153358*CHq3[1, 1] - 1153358*CHq3[2, 2] + 25813374*CHq3[3, 3] - 
            9425218*CHu[1, 1] - 9425218*CHu[2, 2] + 646779*CHu[3, 3]) - 
          4*MW2^4*MZ2^8*(10752682*CHd[1, 1] + 10752682*CHd[2, 2] - 
            115290424*CHd[3, 3] - 3675627*CHl1[1, 1] - 3675627*CHl1[2, 2] - 
            9934680*CHl3[1, 1] - 9934680*CHl3[2, 2] - 17737210*CHq1[1, 1] - 
            17737210*CHq1[2, 2] + 61142930*CHq1[3, 3] - 4183574*CHq3[1, 1] - 
            4183574*CHq3[2, 2] + 64024490*CHq3[3, 3] - 21505364*CHu[1, 1] - 
            21505364*CHu[2, 2] + 2133750*CHu[3, 3]) + MW2^3*MZ2^9*
           (15889949*CHd[1, 1] + 15889949*CHd[2, 2] - 149436548*CHd[3, 3] - 
            5490360*CHl1[1, 1] - 5490360*CHl1[2, 2] - 379378*CHl3[1, 1] - 
            379378*CHl3[2, 2] - 28110977*CHq1[1, 1] - 28110977*CHq1[2, 2] + 
            96986188*CHq1[3, 3] - 8293005*CHq3[1, 1] - 8293005*CHq3[2, 2] + 
            91081492*CHq3[3, 3] - 31779898*CHu[1, 1] - 31779898*CHu[2, 2] + 
            2723916*CHu[3, 3]))) + 
      MH2^2*(MW2^6*(MW2 + MZ2)*(2*MW2^4*MZ2^7*(1246274*CHd[1, 1] + 
            1246274*CHd[2, 2] - 15277352*CHd[3, 3] - 438552*CHl1[1, 1] - 
            438552*CHl1[2, 2] - 3441933*CHl3[1, 1] - 3441933*CHl3[2, 2] - 
            2091026*CHq1[1, 1] - 2091026*CHq1[2, 2] + 8221048*CHq1[3, 3] - 
            809134*CHq3[1, 1] - 809134*CHq3[2, 2] + 9069752*CHq3[3, 3] - 
            2492548*CHu[1, 1] - 2492548*CHu[2, 2]) + 2*MW2^2*MZ2^9*
           (199292*CHd[1, 1] + 199292*CHd[2, 2] - 1590968*CHd[3, 3] - 
            79956*CHl1[1, 1] - 79956*CHl1[2, 2] - 87544*CHl3[1, 1] - 
            87544*CHl3[2, 2] - 394214*CHq1[1, 1] - 394214*CHq1[2, 2] + 
            1815898*CHq1[3, 3] - 180967*CHq3[1, 1] - 180967*CHq3[2, 2] + 
            1398618*CHq3[3, 3] - 398584*CHu[1, 1] - 398584*CHu[2, 2]) + 
          32*MW2^6*MZ2^5*(84257*CHd[1, 1] + 84257*CHd[2, 2] - 
            1499366*CHd[3, 3] + 12996*CHl1[1, 1] + 12996*CHl1[2, 2] - 
            151065*CHl3[1, 1] - 151065*CHl3[2, 2] - 120203*CHq1[1, 1] - 
            120203*CHq1[2, 2] - 206522*CHq1[3, 3] - 26655*CHq3[1, 1] - 
            26655*CHq3[2, 2] + 96102*CHq3[3, 3] - 168514*CHu[1, 1] - 
            168514*CHu[2, 2]) - 32*MW2^7*MZ2^4*(45064*CHd[1, 1] + 
            45064*CHd[2, 2] - 710278*CHd[3, 3] + 33228*CHl1[1, 1] + 
            33228*CHl1[2, 2] + 212091*CHl3[1, 1] + 212091*CHl3[2, 2] - 
            46888*CHq1[1, 1] - 46888*CHq1[2, 2] - 576970*CHq1[3, 3] + 
            40936*CHq3[1, 1] + 40936*CHq3[2, 2] - 427130*CHq3[3, 3] - 
            90128*CHu[1, 1] - 90128*CHu[2, 2]) + 256*MW2^9*MZ2^2*
           (2853*CHd[1, 1] + 2853*CHd[2, 2] - 52158*CHd[3, 3] - 
            792*CHl1[1, 1] - 792*CHl1[2, 2] - 26109*CHl3[1, 1] - 
            26109*CHl3[2, 2] - 4725*CHq1[1, 1] - 4725*CHq1[2, 2] - 
            5670*CHq1[3, 3] - 8841*CHq3[1, 1] - 8841*CHq3[2, 2] + 
            22034*CHq3[3, 3] - 5706*CHu[1, 1] - 5706*CHu[2, 2]) + 
          4*MZ2^11*(1216*CHd[1, 1] + 1216*CHd[2, 2] - 8584*CHd[3, 3] + 
            588*CHl3[1, 1] + 588*CHl3[2, 2] - 3421*CHq1[1, 1] - 
            3421*CHq1[2, 2] + 13994*CHq1[3, 3] - 735*CHq3[1, 1] - 
            735*CHq3[2, 2] + 6448*CHq3[3, 3] - 2432*CHu[1, 1] - 
            2432*CHu[2, 2]) - 1024*MW2^10*MZ2*(533*CHd[1, 1] + 
            533*CHd[2, 2] - 6914*CHd[3, 3] - 1647*CHl3[1, 1] - 
            1647*CHl3[2, 2] - 665*CHq1[1, 1] - 665*CHq1[2, 2] - 
            4274*CHq1[3, 3] - 665*CHq3[1, 1] - 665*CHq3[2, 2] - 
            186*CHq3[3, 3] - 1066*CHu[1, 1] - 1066*CHu[2, 2]) + 
          128*MW2^8*MZ2^3*(197*CHd[1, 1] + 197*CHd[2, 2] + 39016*CHd[3, 3] + 
            6012*CHl1[1, 1] + 6012*CHl1[2, 2] + 88727*CHl3[1, 1] + 
            88727*CHl3[2, 2] + 4339*CHq1[1, 1] + 4339*CHq1[2, 2] - 
            89108*CHq1[3, 3] + 23347*CHq3[1, 1] + 23347*CHq3[2, 2] - 
            118084*CHq3[3, 3] - 394*CHu[1, 1] - 394*CHu[2, 2]) + 
          45056*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] - 30*CHd[3, 3] - 
            3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
            30*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] - 10*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MW2*MZ2^10*(-68091*CHd[1, 1] - 
            68091*CHd[2, 2] + 485268*CHd[3, 3] + 19404*CHl1[1, 1] + 
            19404*CHl1[2, 2] - 26448*CHl3[1, 1] - 26448*CHl3[2, 2] + 
            156387*CHq1[1, 1] + 156387*CHq1[2, 2] - 690882*CHq1[3, 3] + 
            61880*CHq3[1, 1] + 61880*CHq3[2, 2] - 431546*CHq3[3, 3] + 
            136182*CHu[1, 1] + 136182*CHu[2, 2]) + 4*MW2^5*MZ2^6*
           (-787229*CHd[1, 1] - 787229*CHd[2, 2] + 12204128*CHd[3, 3] + 
            141300*CHl1[1, 1] + 141300*CHl1[2, 2] + 2612416*CHl3[1, 1] + 
            2612416*CHl3[2, 2] + 1248893*CHq1[1, 1] + 1248893*CHq1[2, 2] - 
            2778724*CHq1[3, 3] + 433253*CHq3[1, 1] + 433253*CHq3[2, 2] - 
            4521188*CHq3[3, 3] + 1574458*CHu[1, 1] + 1574458*CHu[2, 2]) + 
          MW2^3*MZ2^8*(-1278125*CHd[1, 1] - 1278125*CHd[2, 2] + 
            12350156*CHd[3, 3] + 533052*CHl1[1, 1] + 533052*CHl1[2, 2] + 
            2029866*CHl3[1, 1] + 2029866*CHl3[2, 2] + 2286701*CHq1[1, 1] + 
            2286701*CHq1[2, 2] - 10367848*CHq1[3, 3] + 1001073*CHq3[1, 1] + 
            1001073*CHq3[2, 2] - 9477384*CHq3[3, 3] + 2556250*CHu[1, 1] + 
            2556250*CHu[2, 2])) + 4*MT2^8*(-2*MW2 + MZ2)^2*
         (2*MW2^2 - MW2*MZ2 - MZ2^2)*(7040*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) + 12*MW2^3*MZ2^3*(105*CHd[1, 1] + 105*CHd[2, 2] + 
            224*CHd[3, 3] + 1637*CHl3[1, 1] + 1637*CHl3[2, 2] - 
            105*CHq1[1, 1] - 105*CHq1[2, 2] - 2970*CHq1[3, 3] + 
            63*CHq3[1, 1] + 63*CHq3[2, 2] - 2206*CHq3[3, 3] - 210*CHu[1, 1] - 
            210*CHu[2, 2] - 2930*CHu[3, 3]) - 16*MW2^4*MZ2^2*
           (117*CHd[1, 1] + 117*CHd[2, 2] + 252*CHd[3, 3] + 419*CHl3[1, 1] + 
            419*CHl3[2, 2] - 117*CHq1[1, 1] - 117*CHq1[2, 2] - 
            1674*CHq1[3, 3] + 189*CHq3[1, 1] + 189*CHq3[2, 2] + 
            92*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2] - 1746*CHu[3, 3]) + 
          32*MW2^5*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
            253*CHl3[1, 1] - 253*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 
            270*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 674*CHq3[3, 3] - 
            54*CHu[1, 1] - 54*CHu[2, 2] - 330*CHu[3, 3]) + 
          MZ2^6*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] - 
            539*CHl3[1, 1] - 539*CHl3[2, 2] - 117*CHq1[1, 1] - 
            117*CHq1[2, 2] + 1485*CHq1[3, 3] + 2563*CHq3[3, 3] - 
            234*CHu[1, 1] - 234*CHu[2, 2] + 1617*CHu[3, 3]) - 
          MW2*MZ2^5*(369*CHd[1, 1] + 369*CHd[2, 2] + 792*CHd[3, 3] - 
            5192*CHl3[1, 1] - 5192*CHl3[2, 2] - 369*CHq1[1, 1] - 
            369*CHq1[2, 2] + 9504*CHq1[3, 3] + 351*CHq3[1, 1] + 
            351*CHq3[2, 2] + 13684*CHq3[3, 3] - 738*CHu[1, 1] - 
            738*CHu[2, 2] + 9504*CHu[3, 3]) + 2*MW2^2*MZ2^4*
           (-24*CHd[3, 3] - 7661*CHl3[1, 1] - 7661*CHl3[2, 2] + 
            12636*CHq1[3, 3] + 378*CHq3[1, 1] + 378*CHq3[2, 2] + 
            14452*CHq3[3, 3] + 12228*CHu[3, 3])) + 
        MT2*MW2^4*(4*MZ2^13*(1216*CHd[1, 1] + 1216*CHd[2, 2] - 
            8584*CHd[3, 3] + 588*CHl3[1, 1] + 588*CHl3[2, 2] - 
            3421*CHq1[1, 1] - 3421*CHq1[2, 2] + 13994*CHq1[3, 3] - 
            735*CHq3[1, 1] - 735*CHq3[2, 2] + 6448*CHq3[3, 3] - 
            2432*CHu[1, 1] - 2432*CHu[2, 2]) - 45056*MW2^13*
           (21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 31*CHl3[1, 1] - 
            31*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 210*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] - 80*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + MW2*MZ2^12*(-85909*CHd[1, 1] - 85909*CHd[2, 2] + 
            626308*CHd[3, 3] + 19404*CHl1[1, 1] + 19404*CHl1[2, 2] - 
            34778*CHl3[1, 1] - 34778*CHl3[2, 2] + 209485*CHq1[1, 1] + 
            209485*CHq1[2, 2] - 871358*CHq1[3, 3] + 73640*CHq3[1, 1] + 
            73640*CHq3[2, 2] - 502066*CHq3[3, 3] + 171818*CHu[1, 1] + 
            171818*CHu[2, 2]) + 2*MW2^6*MZ2^7*(-1121930*CHd[1, 1] - 
            1121930*CHd[2, 2] - 14777992*CHd[3, 3] + 2147400*CHl1[1, 1] + 
            2147400*CHl1[2, 2] - 4250953*CHl3[1, 1] - 4250953*CHl3[2, 2] + 
            2766746*CHq1[1, 1] + 2766746*CHq1[2, 2] - 34504144*CHq1[3, 3] + 
            1824894*CHq3[1, 1] + 1824894*CHq3[2, 2] - 23928672*CHq3[3, 3] + 
            2243860*CHu[1, 1] + 2243860*CHu[2, 2] - 225192*CHu[3, 3]) + 
          MW2^5*MZ2^8*(-4261729*CHd[1, 1] - 4261729*CHd[2, 2] + 
            84397324*CHd[3, 3] + 342252*CHl1[1, 1] + 342252*CHl1[2, 2] + 
            24091734*CHl3[1, 1] + 24091734*CHl3[2, 2] + 5806369*CHq1[1, 1] + 
            5806369*CHq1[2, 2] - 7623488*CHq1[3, 3] + 1037005*CHq3[1, 1] + 
            1037005*CHq3[2, 2] - 27111712*CHq3[3, 3] + 8523458*CHu[1, 1] + 
            8523458*CHu[2, 2] - 81528*CHu[3, 3]) + MW2^3*MZ2^10*
           (-2396094*CHd[1, 1] - 2396094*CHd[2, 2] + 21678768*CHd[3, 3] + 
            1036872*CHl1[1, 1] + 1036872*CHl1[2, 2] + 1786256*CHl3[1, 1] + 
            1786256*CHl3[2, 2] + 4345974*CHq1[1, 1] + 4345974*CHq1[2, 2] - 
            19097478*CHq1[3, 3] + 2034657*CHq3[1, 1] + 2034657*CHq3[2, 2] - 
            17183106*CHq3[3, 3] + 4792188*CHu[1, 1] + 4792188*CHu[2, 2] - 
            50952*CHu[3, 3]) - 768*MW2^10*MZ2^3*(4455*CHd[1, 1] + 
            4455*CHd[2, 2] - 33876*CHd[3, 3] + 5958*CHl1[1, 1] + 
            5958*CHl1[2, 2] + 51055*CHl3[1, 1] + 51055*CHl3[2, 2] - 
            1835*CHq1[1, 1] - 1835*CHq1[2, 2] - 109431*CHq1[3, 3] + 
            13893*CHq3[1, 1] + 13893*CHq3[2, 2] - 111109*CHq3[3, 3] - 
            8910*CHu[1, 1] - 8910*CHu[2, 2] - 1497*CHu[3, 3]) + 
          32*MW2^9*MZ2^4*(328964*CHd[1, 1] + 328964*CHd[2, 2] - 
            6026378*CHd[3, 3] + 130068*CHl1[1, 1] + 130068*CHl1[2, 2] - 
            285577*CHl3[1, 1] - 285577*CHl3[2, 2] - 429284*CHq1[1, 1] - 
            429284*CHq1[2, 2] - 2403074*CHq1[3, 3] - 160104*CHq3[1, 1] - 
            160104*CHq3[2, 2] - 780962*CHq3[3, 3] - 657928*CHu[1, 1] - 
            657928*CHu[2, 2] - 516*CHu[3, 3]) + 2048*MW2^12*MZ2*
           (1588*CHd[1, 1] + 1588*CHd[2, 2] - 21589*CHd[3, 3] - 
            5312*CHl3[1, 1] - 5312*CHl3[2, 2] - 2050*CHq1[1, 1] - 
            2050*CHq1[2, 2] - 12184*CHq1[3, 3] - 2280*CHq3[1, 1] - 
            2280*CHq3[2, 2] + 552*CHq3[3, 3] - 3176*CHu[1, 1] - 
            3176*CHu[2, 2] + 165*CHu[3, 3]) + 2*MW2^2*MZ2^11*
           (314463*CHd[1, 1] + 314463*CHd[2, 2] - 2450040*CHd[3, 3] - 
            118764*CHl1[1, 1] - 118764*CHl1[2, 2] + 41424*CHl3[1, 1] + 
            41424*CHl3[2, 2] - 655107*CHq1[1, 1] - 655107*CHq1[2, 2] + 
            2828232*CHq1[3, 3] - 296894*CHq3[1, 1] - 296894*CHq3[2, 2] + 
            2057632*CHq3[3, 3] - 628926*CHu[1, 1] - 628926*CHu[2, 2] + 
            3234*CHu[3, 3]) - 256*MW2^11*MZ2^2*(11005*CHd[1, 1] + 
            11005*CHd[2, 2] - 248986*CHd[3, 3] - 5544*CHl1[1, 1] - 
            5544*CHl1[2, 2] - 130995*CHl3[1, 1] - 130995*CHl3[2, 2] - 
            21997*CHq1[1, 1] - 21997*CHq1[2, 2] + 29462*CHq1[3, 3] - 
            50477*CHq3[1, 1] - 50477*CHq3[2, 2] + 172818*CHq3[3, 3] - 
            22010*CHu[1, 1] - 22010*CHu[2, 2] + 4152*CHu[3, 3]) - 
          32*MW2^8*MZ2^5*(413732*CHd[1, 1] + 413732*CHd[2, 2] - 
            7799714*CHd[3, 3] - 65988*CHl1[1, 1] - 65988*CHl1[2, 2] - 
            1893759*CHl3[1, 1] - 1893759*CHl3[2, 2] - 676202*CHq1[1, 1] - 
            676202*CHq1[2, 2] + 1272196*CHq1[3, 3] - 426410*CHq3[1, 1] - 
            426410*CHq3[2, 2] + 3053288*CHq3[3, 3] - 827464*CHu[1, 1] - 
            827464*CHu[2, 2] + 37038*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (2437711*CHd[1, 1] + 2437711*CHd[2, 2] - 28774768*CHd[3, 3] - 
            944964*CHl1[1, 1] - 944964*CHl1[2, 2] - 5695541*CHl3[1, 1] - 
            5695541*CHl3[2, 2] - 3935161*CHq1[1, 1] - 3935161*CHq1[2, 2] + 
            16009796*CHq1[3, 3] - 1534602*CHq3[1, 1] - 1534602*CHq3[2, 2] + 
            18409880*CHq3[3, 3] - 4875422*CHu[1, 1] - 4875422*CHu[2, 2] + 
            70758*CHu[3, 3]) + 4*MW2^7*MZ2^6*(2530907*CHd[1, 1] + 
            2530907*CHd[2, 2] - 31603472*CHd[3, 3] - 1670796*CHl1[1, 1] - 
            1670796*CHl1[2, 2] - 10584872*CHl3[1, 1] - 10584872*CHl3[2, 2] - 
            4597691*CHq1[1, 1] - 4597691*CHq1[2, 2] + 28921564*CHq1[3, 3] - 
            2414635*CHq3[1, 1] - 2414635*CHq3[2, 2] + 32195708*CHq3[3, 3] - 
            5061814*CHu[1, 1] - 5061814*CHu[2, 2] + 302976*CHu[3, 3])) + 
        MT2^7*(-45056*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] - 30*CHd[3, 3] + 
            17*CHl3[1, 1] + 17*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
            30*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] - 80*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2^4*MZ2^7*(-1220678*CHd[1, 1] - 
            1220678*CHd[2, 2] + 15336296*CHd[3, 3] + 438552*CHl1[1, 1] + 
            438552*CHl1[2, 2] + 3679505*CHl3[1, 1] + 3679505*CHl3[2, 2] + 
            2065430*CHq1[1, 1] + 2065430*CHq1[2, 2] - 9521296*CHq1[3, 3] + 
            775762*CHq3[1, 1] + 775762*CHq3[2, 2] - 9999824*CHq3[3, 3] + 
            2441356*CHu[1, 1] + 2441356*CHu[2, 2] - 896664*CHu[3, 3]) + 
          4*MW2^5*MZ2^6*(717029*CHd[1, 1] + 717029*CHd[2, 2] - 
            12355040*CHd[3, 3] - 141300*CHl1[1, 1] - 141300*CHl1[2, 2] - 
            2782184*CHl3[1, 1] - 2782184*CHl3[2, 2] - 1178693*CHq1[1, 1] - 
            1178693*CHq1[2, 2] + 3531844*CHq1[3, 3] - 488333*CHq3[1, 1] - 
            488333*CHq3[2, 2] + 3213492*CHq3[3, 3] - 1434058*CHu[1, 1] - 
            1434058*CHu[2, 2] - 642816*CHu[3, 3]) + 32*MW2^7*MZ2^4*
           (55018*CHd[1, 1] + 55018*CHd[2, 2] - 688918*CHd[3, 3] + 
            33228*CHl1[1, 1] + 33228*CHl1[2, 2] + 348275*CHl3[1, 1] + 
            348275*CHl3[2, 2] - 56842*CHq1[1, 1] - 56842*CHq1[2, 2] - 
            914902*CHq1[3, 3] + 36130*CHq3[1, 1] + 36130*CHq3[2, 2] - 
            1109030*CHq3[3, 3] - 110036*CHu[1, 1] - 110036*CHu[2, 2] - 
            641244*CHu[3, 3]) - 32*MW2^6*MZ2^5*(76175*CHd[1, 1] + 
            76175*CHd[2, 2] - 1516334*CHd[3, 3] + 12996*CHl1[1, 1] + 
            12996*CHl1[2, 2] - 109497*CHl3[1, 1] - 109497*CHl3[2, 2] - 
            112121*CHq1[1, 1] - 112121*CHq1[2, 2] - 280280*CHq1[3, 3] - 
            46095*CHq3[1, 1] - 46095*CHq3[2, 2] - 454588*CHq3[3, 3] - 
            152350*CHu[1, 1] - 152350*CHu[2, 2] - 382494*CHu[3, 3]) + 
          2*MW2^2*MZ2^9*(-207626*CHd[1, 1] - 207626*CHd[2, 2] + 
            1572392*CHd[3, 3] + 79956*CHl1[1, 1] + 79956*CHl1[2, 2] + 
            78052*CHl3[1, 1] + 78052*CHl3[2, 2] + 402548*CHq1[1, 1] + 
            402548*CHq1[2, 2] - 1710760*CHq1[3, 3] + 179671*CHq3[1, 1] + 
            179671*CHq3[2, 2] - 1767116*CHq3[3, 3] + 415252*CHu[1, 1] + 
            415252*CHu[2, 2] - 300438*CHu[3, 3]) - 256*MW2^8*MZ2^3*
           (3451*CHd[1, 1] + 3451*CHd[2, 2] + 26708*CHd[3, 3] + 
            3006*CHl1[1, 1] + 3006*CHl1[2, 2] + 59159*CHl3[1, 1] + 
            59159*CHl3[2, 2] - 1183*CHq1[1, 1] - 1183*CHq1[2, 2] - 
            96871*CHq1[3, 3] + 16007*CHq3[1, 1] + 16007*CHq3[2, 2] - 
            95787*CHq3[3, 3] - 6902*CHu[1, 1] - 6902*CHu[2, 2] - 
            75213*CHu[3, 3]) - 28*MZ2^11*(157*CHd[1, 1] + 157*CHd[2, 2] - 
            1264*CHd[3, 3] - 224*CHl3[1, 1] - 224*CHl3[2, 2] - 
            472*CHq1[1, 1] - 472*CHq1[2, 2] + 1325*CHq1[3, 3] - 
            105*CHq3[1, 1] - 105*CHq3[2, 2] + 1017*CHq3[3, 3] - 
            314*CHu[1, 1] - 314*CHu[2, 2] + 231*CHu[3, 3]) + 
          2048*MW2^10*MZ2*(172*CHd[1, 1] + 172*CHd[2, 2] - 3667*CHd[3, 3] + 
            179*CHl3[1, 1] + 179*CHl3[2, 2] - 238*CHq1[1, 1] - 
            238*CHq1[2, 2] - 1192*CHq1[3, 3] - 616*CHq3[1, 1] - 
            616*CHq3[2, 2] - 4542*CHq3[3, 3] - 344*CHu[1, 1] - 
            344*CHu[2, 2] + 1155*CHu[3, 3]) - 256*MW2^9*MZ2^2*
           (189*CHd[1, 1] + 189*CHd[2, 2] - 57966*CHd[3, 3] - 
            792*CHl1[1, 1] - 792*CHl1[2, 2] - 25495*CHl3[1, 1] - 
            25495*CHl3[2, 2] - 2061*CHq1[1, 1] - 2061*CHq1[2, 2] + 
            25386*CHq1[3, 3] - 14565*CHq3[1, 1] - 14565*CHq3[2, 2] - 
            2666*CHq3[3, 3] - 378*CHu[1, 1] - 378*CHu[2, 2] + 
            39624*CHu[3, 3]) + MW2*MZ2^10*(68487*CHd[1, 1] + 
            68487*CHd[2, 2] - 484212*CHd[3, 3] - 19404*CHl1[1, 1] - 
            19404*CHl1[2, 2] + 1104*CHl3[1, 1] + 1104*CHl3[2, 2] - 
            156783*CHq1[1, 1] - 156783*CHq1[2, 2] + 561786*CHq1[3, 3] - 
            63284*CHq3[1, 1] - 63284*CHq3[2, 2] + 532658*CHq3[3, 3] - 
            136974*CHu[1, 1] - 136974*CHu[2, 2] + 102696*CHu[3, 3]) + 
          MW2^3*MZ2^8*(1316177*CHd[1, 1] + 1316177*CHd[2, 2] - 
            12269420*CHd[3, 3] - 533052*CHl1[1, 1] - 533052*CHl1[2, 2] - 
            2025114*CHl3[1, 1] - 2025114*CHl3[2, 2] - 2324753*CHq1[1, 1] - 
            2324753*CHq1[2, 2] + 10931200*CHq1[3, 3] - 953661*CHq3[1, 1] - 
            953661*CHq3[2, 2] + 11633312*CHq3[3, 3] - 2632354*CHu[1, 1] - 
            2632354*CHu[2, 2] + 1673016*CHu[3, 3])) + 
        MT2^2*MW2^3*(45056*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] - 
            630*CHd[3, 3] - 118*CHl3[1, 1] - 118*CHl3[2, 2] - 63*CHq1[1, 1] - 
            63*CHq1[2, 2] - 630*CHq1[3, 3] - 21*CHq3[1, 1] - 21*CHq3[2, 2] - 
            280*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          2*MZ2^13*(-6477*CHd[1, 1] - 6477*CHd[2, 2] + 53352*CHd[3, 3] - 
            2989*CHl3[1, 1] - 2989*CHl3[2, 2] + 19707*CHq1[1, 1] + 
            19707*CHq1[2, 2] - 62250*CHq1[3, 3] + 4410*CHq3[1, 1] + 
            4410*CHq3[2, 2] - 22364*CHq3[3, 3] + 12954*CHu[1, 1] + 
            12954*CHu[2, 2]) + 4*MW2^7*MZ2^6*(-12415441*CHd[1, 1] - 
            12415441*CHd[2, 2] + 178554688*CHd[3, 3] + 4284612*CHl1[1, 1] + 
            4284612*CHl1[2, 2] + 42845328*CHl3[1, 1] + 42845328*CHl3[2, 2] + 
            20628769*CHq1[1, 1] + 20628769*CHq1[2, 2] - 79944692*CHq1[3, 3] + 
            8397249*CHq3[1, 1] + 8397249*CHq3[2, 2] - 107793684*CHq3[3, 3] + 
            24830882*CHu[1, 1] + 24830882*CHu[2, 2] - 1726224*CHu[3, 3]) + 
          MW2^4*MZ2^9*(-5822995*CHd[1, 1] - 5822995*CHd[2, 2] + 
            85896076*CHd[3, 3] + 1938420*CHl1[1, 1] + 1938420*CHl1[2, 2] + 
            22270676*CHl3[1, 1] + 22270676*CHl3[2, 2] + 7747663*CHq1[1, 1] + 
            7747663*CHq1[2, 2] - 29443928*CHq1[3, 3] + 1971033*CHq3[1, 1] + 
            1971033*CHq3[2, 2] - 48962416*CHq3[3, 3] + 11645990*CHu[1, 1] + 
            11645990*CHu[2, 2] - 674268*CHu[3, 3]) + MW2^5*MZ2^8*
           (-4826089*CHd[1, 1] - 4826089*CHd[2, 2] - 39675764*CHd[3, 3] + 
            5112972*CHl1[1, 1] + 5112972*CHl1[2, 2] - 33992284*CHl3[1, 1] - 
            33992284*CHl3[2, 2] + 12018697*CHq1[1, 1] + 12018697*CHq1[2, 2] - 
            78311936*CHq1[3, 3] + 8418605*CHq3[1, 1] + 8418605*CHq3[2, 2] - 
            40415744*CHq3[3, 3] + 9652178*CHu[1, 1] + 9652178*CHu[2, 2] - 
            440616*CHu[3, 3]) - 32*MW2^9*MZ2^4*(952808*CHd[1, 1] + 
            952808*CHd[2, 2] - 17071934*CHd[3, 3] + 558540*CHl1[1, 1] + 
            558540*CHl1[2, 2] - 333907*CHl3[1, 1] - 333907*CHl3[2, 2] - 
            1126760*CHq1[1, 1] - 1126760*CHq1[2, 2] - 8438078*CHq1[3, 3] + 
            106444*CHq3[1, 1] + 106444*CHq3[2, 2] - 5832206*CHq3[3, 3] - 
            1905616*CHu[1, 1] - 1905616*CHu[2, 2] - 198948*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-1409799*CHd[1, 1] - 1409799*CHd[2, 2] + 
            11302164*CHd[3, 3] + 576756*CHl1[1, 1] + 576756*CHl1[2, 2] - 
            449214*CHl3[1, 1] - 449214*CHl3[2, 2] + 2835591*CHq1[1, 1] + 
            2835591*CHq1[2, 2] - 11068878*CHq1[3, 3] + 1370020*CHq3[1, 1] + 
            1370020*CHq3[2, 2] - 8899794*CHq3[3, 3] + 2819598*CHu[1, 1] + 
            2819598*CHu[2, 2] - 83292*CHu[3, 3]) + 256*MW2^10*MZ2^3*
           (18036*CHd[1, 1] + 18036*CHd[2, 2] + 55590*CHd[3, 3] + 
            59166*CHl1[1, 1] + 59166*CHl1[2, 2] + 478446*CHl3[1, 1] + 
            478446*CHl3[2, 2] + 18648*CHq1[1, 1] + 18648*CHq1[2, 2] - 
            880569*CHq1[3, 3] + 180444*CHq3[1, 1] + 180444*CHq3[2, 2] - 
            1234591*CHq3[3, 3] - 36072*CHu[1, 1] - 36072*CHu[2, 2] - 
            46533*CHu[3, 3]) - 2048*MW2^12*MZ2*(5172*CHd[1, 1] + 
            5172*CHd[2, 2] - 69507*CHd[3, 3] - 16971*CHl3[1, 1] - 
            16971*CHl3[2, 2] - 6558*CHq1[1, 1] - 6558*CHq1[2, 2] - 
            40632*CHq1[3, 3] - 7156*CHq3[1, 1] - 7156*CHq3[2, 2] - 
            352*CHq3[3, 3] - 10344*CHu[1, 1] - 10344*CHu[2, 2] + 
            1155*CHu[3, 3]) + MW2*MZ2^12*(214769*CHd[1, 1] + 
            214769*CHd[2, 2] - 1658108*CHd[3, 3] - 58212*CHl1[1, 1] - 
            58212*CHl1[2, 2] + 137898*CHl3[1, 1] + 137898*CHl3[2, 2] - 
            523757*CHq1[1, 1] - 523757*CHq1[2, 2] + 1850398*CHq1[3, 3] - 
            205254*CHq3[1, 1] - 205254*CHq3[2, 2] + 1090474*CHq3[3, 3] - 
            429538*CHu[1, 1] - 429538*CHu[2, 2] + 6468*CHu[3, 3]) + 
          256*MW2^11*MZ2^2*(47435*CHd[1, 1] + 47435*CHd[2, 2] - 
            941606*CHd[3, 3] - 16632*CHl1[1, 1] - 16632*CHl1[2, 2] - 
            392467*CHl3[1, 1] - 392467*CHl3[2, 2] - 84107*CHq1[1, 1] - 
            84107*CHq1[2, 2] - 34094*CHq1[3, 3] - 170267*CHq3[1, 1] - 
            170267*CHq3[2, 2] + 556294*CHq3[3, 3] - 94870*CHu[1, 1] - 
            94870*CHu[2, 2] + 33024*CHu[3, 3]) + 64*MW2^8*MZ2^5*
           (766613*CHd[1, 1] + 766613*CHd[2, 2] - 14210408*CHd[3, 3] + 
            17316*CHl1[1, 1] + 17316*CHl1[2, 2] - 2837548*CHl3[1, 1] - 
            2837548*CHl3[2, 2] - 1166702*CHq1[1, 1] - 1166702*CHq1[2, 2] + 
            581521*CHq1[3, 3] - 497986*CHq3[1, 1] - 497986*CHq3[2, 2] + 
            3387559*CHq3[3, 3] - 1533226*CHu[1, 1] - 1533226*CHu[2, 2] + 
            49155*CHu[3, 3]) + MW2^3*MZ2^10*(4481480*CHd[1, 1] + 
            4481480*CHd[2, 2] - 42579440*CHd[3, 3] - 1991232*CHl1[1, 1] - 
            1991232*CHl1[2, 2] - 3541296*CHl3[1, 1] - 3541296*CHl3[2, 2] - 
            7602212*CHq1[1, 1] - 7602212*CHq1[2, 2] + 31701370*CHq1[3, 3] - 
            3549643*CHq3[1, 1] - 3549643*CHq3[2, 2] + 32926414*CHq3[3, 3] - 
            8962960*CHu[1, 1] - 8962960*CHu[2, 2] + 383340*CHu[3, 3]) + 
          2*MW2^6*MZ2^7*(14728564*CHd[1, 1] + 14728564*CHd[2, 2] - 
            125795560*CHd[3, 3] - 8420400*CHl1[1, 1] - 8420400*CHl1[2, 2] - 
            18166845*CHl3[1, 1] - 18166845*CHl3[2, 2] - 26126308*CHq1[1, 1] - 
            26126308*CHq1[2, 2] + 138381032*CHq1[3, 3] - 
            11194192*CHq3[1, 1] - 11194192*CHq3[2, 2] + 
            138540984*CHq3[3, 3] - 29457128*CHu[1, 1] - 29457128*CHu[2, 2] + 
            2012376*CHu[3, 3])) + MT2^6*(-4*MZ2^12*(982*CHd[1, 1] + 
            982*CHd[2, 2] - 9112*CHd[3, 3] - 1029*CHl3[1, 1] - 
            1029*CHl3[2, 2] - 3187*CHq1[1, 1] - 3187*CHq1[2, 2] + 
            7790*CHq1[3, 3] - 735*CHq3[1, 1] - 735*CHq3[2, 2] + 
            4556*CHq3[3, 3] - 1964*CHu[1, 1] - 1964*CHu[2, 2]) + 
          45056*MW2^12*(21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 
            6*CHl3[1, 1] - 6*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 
            210*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] - 280*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MW2^4*MZ2^8*(-11730159*CHd[1, 1] - 
            11730159*CHd[2, 2] + 116377476*CHd[3, 3] + 4608468*CHl1[1, 1] + 
            4608468*CHl1[2, 2] + 14951012*CHl3[1, 1] + 14951012*CHl3[2, 2] + 
            20479695*CHq1[1, 1] + 20479695*CHq1[2, 2] - 87345264*CHq1[3, 3] + 
            8416475*CHq3[1, 1] + 8416475*CHq3[2, 2] - 91756272*CHq3[3, 3] + 
            23460318*CHu[1, 1] + 23460318*CHu[2, 2] - 5299512*CHu[3, 3]) - 
          4*MW2^6*MZ2^6*(5986443*CHd[1, 1] + 5986443*CHd[2, 2] - 
            97852848*CHd[3, 3] - 885132*CHl1[1, 1] - 885132*CHl1[2, 2] - 
            24708264*CHl3[1, 1] - 24708264*CHl3[2, 2] - 9505659*CHq1[1, 1] - 
            9505659*CHq1[2, 2] + 27597996*CHq1[3, 3] - 3270635*CHq3[1, 1] - 
            3270635*CHq3[2, 2] + 30384556*CHq3[3, 3] - 11972886*CHu[1, 1] - 
            11972886*CHu[2, 2] - 2273904*CHu[3, 3]) - 32*MW2^8*MZ2^4*
           (311916*CHd[1, 1] + 311916*CHd[2, 2] - 4825530*CHd[3, 3] + 
            256644*CHl1[1, 1] + 256644*CHl1[2, 2] + 632779*CHl3[1, 1] + 
            632779*CHl3[2, 2] - 306540*CHq1[1, 1] - 306540*CHq1[2, 2] - 
            4137354*CHq1[3, 3] + 313088*CHq3[1, 1] + 313088*CHq3[2, 2] - 
            5871866*CHq3[3, 3] - 623832*CHu[1, 1] - 623832*CHu[2, 2] - 
            2003436*CHu[3, 3]) + 64*MW2^7*MZ2^5*(294414*CHd[1, 1] + 
            294414*CHd[2, 2] - 5651784*CHd[3, 3] + 62100*CHl1[1, 1] + 
            62100*CHl1[2, 2] - 1079794*CHl3[1, 1] - 1079794*CHl3[2, 2] - 
            421137*CHq1[1, 1] - 421137*CHq1[2, 2] - 396333*CHq1[3, 3] - 
            108451*CHq3[1, 1] - 108451*CHq3[2, 2] - 685491*CHq3[3, 3] - 
            588828*CHu[1, 1] - 588828*CHu[2, 2] - 613851*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-850705*CHd[1, 1] - 850705*CHd[2, 2] + 
            6631228*CHd[3, 3] + 295740*CHl1[1, 1] + 295740*CHl1[2, 2] - 
            418054*CHl3[1, 1] - 418054*CHl3[2, 2] + 1858621*CHq1[1, 1] + 
            1858621*CHq1[2, 2] - 6482714*CHq1[3, 3] + 822904*CHq3[1, 1] + 
            822904*CHq3[2, 2] - 5703318*CHq3[3, 3] + 1701410*CHu[1, 1] + 
            1701410*CHu[2, 2] - 365508*CHu[3, 3]) + 256*MW2^9*MZ2^3*
           (5104*CHd[1, 1] + 5104*CHd[2, 2] + 204218*CHd[3, 3] + 
            21834*CHl1[1, 1] + 21834*CHl1[2, 2] + 270432*CHl3[1, 1] + 
            270432*CHl3[2, 2] + 12644*CHq1[1, 1] + 12644*CHq1[2, 2] - 
            385027*CHq1[3, 3] + 97292*CHq3[1, 1] + 97292*CHq3[2, 2] - 
            613841*CHq3[3, 3] - 10208*CHu[1, 1] - 10208*CHu[2, 2] - 
            231111*CHu[3, 3]) - 2048*MW2^11*MZ2*(1648*CHd[1, 1] + 
            1648*CHd[2, 2] - 25489*CHd[3, 3] - 5497*CHl3[1, 1] - 
            5497*CHl3[2, 2] - 2110*CHq1[1, 1] - 2110*CHq1[2, 2] - 
            12784*CHq1[3, 3] - 3200*CHq3[1, 1] - 3200*CHq3[2, 2] - 
            12788*CHq3[3, 3] - 3296*CHu[1, 1] - 3296*CHu[2, 2] + 
            3465*CHu[3, 3]) + MW2*MZ2^11*(91933*CHd[1, 1] + 91933*CHd[2, 2] - 
            748324*CHd[3, 3] - 19404*CHl1[1, 1] - 19404*CHl1[2, 2] + 
            15698*CHl3[1, 1] + 15698*CHl3[2, 2] - 241969*CHq1[1, 1] - 
            241969*CHq1[2, 2] + 712454*CHq1[3, 3] - 85268*CHq3[1, 1] - 
            85268*CHq3[2, 2] + 526466*CHq3[3, 3] - 183866*CHu[1, 1] - 
            183866*CHu[2, 2] + 25872*CHu[3, 3]) + 256*MW2^10*MZ2^2*
           (14813*CHd[1, 1] + 14813*CHd[2, 2] - 408626*CHd[3, 3] - 
            5544*CHl1[1, 1] - 5544*CHl1[2, 2] - 178989*CHl3[1, 1] - 
            178989*CHl3[2, 2] - 28445*CHq1[1, 1] - 28445*CHq1[2, 2] + 
            19462*CHq1[3, 3] - 79613*CHq3[1, 1] - 79613*CHq3[2, 2] + 
            123538*CHq3[3, 3] - 29626*CHu[1, 1] - 29626*CHu[2, 2] + 
            120192*CHu[3, 3]) + MW2^3*MZ2^9*(4122735*CHd[1, 1] + 
            4122735*CHd[2, 2] - 34498380*CHd[3, 3] - 1652436*CHl1[1, 1] - 
            1652436*CHl1[2, 2] - 404070*CHl3[1, 1] - 404070*CHl3[2, 2] - 
            7860219*CHq1[1, 1] - 7860219*CHq1[2, 2] + 31188456*CHq1[3, 3] - 
            3580349*CHq3[1, 1] - 3580349*CHq3[2, 2] + 30599104*CHq3[3, 3] - 
            8245470*CHu[1, 1] - 8245470*CHu[2, 2] + 2001564*CHu[3, 3]) + 
          2*MW2^5*MZ2^7*(10392444*CHd[1, 1] + 10392444*CHd[2, 2] - 
            131161944*CHd[3, 3] - 3352464*CHl1[1, 1] - 3352464*CHl1[2, 2] - 
            29011471*CHl3[1, 1] - 29011471*CHl3[2, 2] - 17229036*CHq1[1, 1] - 
            17229036*CHq1[2, 2] + 71026872*CHq1[3, 3] - 6198992*CHq3[1, 1] - 
            6198992*CHq3[2, 2] + 77837192*CHq3[3, 3] - 20784888*CHu[1, 1] - 
            20784888*CHu[2, 2] + 2605032*CHu[3, 3])) + 
        MT2^3*MW2^2*(2*MZ2^13*(6009*CHd[1, 1] + 6009*CHd[2, 2] - 
            54408*CHd[3, 3] - 4557*CHl3[1, 1] - 4557*CHl3[2, 2] - 
            19239*CHq1[1, 1] - 19239*CHq1[2, 2] + 49842*CHq1[3, 3] - 
            4410*CHq3[1, 1] - 4410*CHq3[2, 2] + 18580*CHq3[3, 3] - 
            12018*CHu[1, 1] - 12018*CHu[2, 2]) - 225280*MW2^13*
           (21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 45*CHl3[1, 1] - 
            45*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 210*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] - 112*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + 2*MW2^6*MZ2^7*(-40699138*CHd[1, 1] - 
            40699138*CHd[2, 2] + 460339096*CHd[3, 3] + 15973128*CHl1[1, 1] + 
            15973128*CHl1[2, 2] + 85787475*CHl3[1, 1] + 85787475*CHl3[2, 2] + 
            68540050*CHq1[1, 1] + 68540050*CHq1[2, 2] - 
            291105392*CHq1[3, 3] + 25934438*CHq3[1, 1] + 
            25934438*CHq3[2, 2] - 328354000*CHq3[3, 3] + 81398276*CHu[1, 1] + 
            81398276*CHu[2, 2] - 5442408*CHu[3, 3]) + 32*MW2^9*MZ2^4*
           (1482146*CHd[1, 1] + 1482146*CHd[2, 2] - 26463122*CHd[3, 3] + 
            1143972*CHl1[1, 1] + 1143972*CHl1[2, 2] - 767379*CHl3[1, 1] - 
            767379*CHl3[2, 2] - 1590914*CHq1[1, 1] - 1590914*CHq1[2, 2] - 
            14890946*CHq1[3, 3] + 948146*CHq3[1, 1] + 948146*CHq3[2, 2] - 
            15574994*CHq3[3, 3] - 2964292*CHu[1, 1] - 2964292*CHu[2, 2] - 
            1154772*CHu[3, 3]) + MW2^3*MZ2^10*(-1656714*CHd[1, 1] - 
            1656714*CHd[2, 2] + 19611816*CHd[3, 3] + 920016*CHl1[1, 1] + 
            920016*CHl1[2, 2] + 3561446*CHl3[1, 1] + 3561446*CHl3[2, 2] + 
            1592082*CHq1[1, 1] + 1592082*CHq1[2, 2] - 7990266*CHq1[3, 3] + 
            792275*CHq3[1, 1] + 792275*CHq3[2, 2] - 16552314*CHq3[3, 3] + 
            3313428*CHu[1, 1] + 3313428*CHu[2, 2] - 748080*CHu[3, 3]) - 
          2*MW2^4*MZ2^9*(3051358*CHd[1, 1] + 3051358*CHd[2, 2] - 
            10240240*CHd[3, 3] - 1482804*CHl1[1, 1] - 1482804*CHl1[2, 2] + 
            8216087*CHl3[1, 1] + 8216087*CHl3[2, 2] - 7339372*CHq1[1, 1] - 
            7339372*CHq1[2, 2] + 29694560*CHq1[3, 3] - 4192157*CHq3[1, 1] - 
            4192157*CHq3[2, 2] + 15600316*CHq3[3, 3] - 6102716*CHu[1, 1] - 
            6102716*CHu[2, 2] - 315126*CHu[3, 3]) - 32*MW2^8*MZ2^5*
           (2848495*CHd[1, 1] + 2848495*CHd[2, 2] - 53154970*CHd[3, 3] + 
            382716*CHl1[1, 1] + 382716*CHl1[2, 2] - 10974031*CHl3[1, 1] - 
            10974031*CHl3[2, 2] - 4161037*CHq1[1, 1] - 4161037*CHq1[2, 2] - 
            244984*CHq1[3, 3] - 1235067*CHq3[1, 1] - 1235067*CHq3[2, 2] + 
            6686348*CHq3[3, 3] - 5696990*CHu[1, 1] - 5696990*CHu[2, 2] - 
            266610*CHu[3, 3]) - 256*MW2^10*MZ2^3*(1397*CHd[1, 1] + 
            1397*CHd[2, 2] + 581044*CHd[3, 3] + 105210*CHl1[1, 1] + 
            105210*CHl1[2, 2] + 818105*CHl3[1, 1] + 818105*CHl3[2, 2] + 
            76399*CHq1[1, 1] + 76399*CHq1[2, 2] - 1327085*CHq1[3, 3] + 
            373309*CHq3[1, 1] + 373309*CHq3[2, 2] - 2427285*CHq3[3, 3] - 
            2794*CHu[1, 1] - 2794*CHu[2, 2] - 177903*CHu[3, 3]) + 
          MW2*MZ2^12*(-187965*CHd[1, 1] - 187965*CHd[2, 2] + 
            1491708*CHd[3, 3] + 58212*CHl1[1, 1] + 58212*CHl1[2, 2] - 
            70874*CHl3[1, 1] - 70874*CHl3[2, 2] + 452853*CHq1[1, 1] + 
            452853*CHq1[2, 2] - 1417926*CHq1[3, 3] + 193362*CHq3[1, 1] + 
            193362*CHq3[2, 2] - 983602*CHq3[3, 3] + 375930*CHu[1, 1] + 
            375930*CHu[2, 2] - 19404*CHu[3, 3]) + 2048*MW2^12*MZ2*
           (9044*CHd[1, 1] + 9044*CHd[2, 2] - 121625*CHd[3, 3] - 
            30901*CHl3[1, 1] - 30901*CHl3[2, 2] - 11354*CHq1[1, 1] - 
            11354*CHq1[2, 2] - 71960*CHq1[3, 3] - 12488*CHq3[1, 1] - 
            12488*CHq3[2, 2] - 6262*CHq3[3, 3] - 18088*CHu[1, 1] - 
            18088*CHu[2, 2] + 3465*CHu[3, 3]) - 768*MW2^11*MZ2^2*
           (31785*CHd[1, 1] + 31785*CHd[2, 2] - 605278*CHd[3, 3] - 
            9240*CHl1[1, 1] - 9240*CHl1[2, 2] - 227915*CHl3[1, 1] - 
            227915*CHl3[2, 2] - 53625*CHq1[1, 1] - 53625*CHq1[2, 2] - 
            63894*CHq1[3, 3] - 103617*CHq3[1, 1] - 103617*CHq3[2, 2] + 
            321094*CHq3[3, 3] - 63570*CHu[1, 1] - 63570*CHu[2, 2] + 
            36104*CHu[3, 3]) + 2*MW2^2*MZ2^11*(513413*CHd[1, 1] + 
            513413*CHd[2, 2] - 4168592*CHd[3, 3] - 239868*CHl1[1, 1] - 
            239868*CHl1[2, 2] + 170590*CHl3[1, 1] + 170590*CHl3[2, 2] - 
            943829*CHq1[1, 1] - 943829*CHq1[2, 2] + 3513358*CHq1[3, 3] - 
            512052*CHq3[1, 1] - 512052*CHq3[2, 2] + 3559918*CHq3[3, 3] - 
            1026826*CHu[1, 1] - 1026826*CHu[2, 2] + 102300*CHu[3, 3]) + 
          4*MW2^7*MZ2^6*(26790511*CHd[1, 1] + 26790511*CHd[2, 2] - 
            409433296*CHd[3, 3] - 5742972*CHl1[1, 1] - 5742972*CHl1[2, 2] - 
            97171312*CHl3[1, 1] - 97171312*CHl3[2, 2] - 42904975*CHq1[1, 1] - 
            42904975*CHq1[2, 2] + 133666748*CHq1[3, 3] - 
            15013399*CHq3[1, 1] - 15013399*CHq3[2, 2] + 
            189090860*CHq3[3, 3] - 53581022*CHu[1, 1] - 53581022*CHu[2, 2] + 
            2760480*CHu[3, 3]) + MW2^5*MZ2^8*(35845231*CHd[1, 1] + 
            35845231*CHd[2, 2] - 284549188*CHd[3, 3] - 16961220*CHl1[1, 1] - 
            16961220*CHl1[2, 2] - 9349222*CHl3[1, 1] - 9349222*CHl3[2, 2] - 
            65605423*CHq1[1, 1] - 65605423*CHq1[2, 2] + 
            289846256*CHq1[3, 3] - 30377331*CHq3[1, 1] - 
            30377331*CHq3[2, 2] + 267795344*CHq3[3, 3] - 71690462*CHu[1, 1] - 
            71690462*CHu[2, 2] + 3285096*CHu[3, 3])) + 
        MT2^4*MW2*(-4*MZ2^13*(982*CHd[1, 1] + 982*CHd[2, 2] - 
            9112*CHd[3, 3] - 1568*CHl3[1, 1] - 1568*CHl3[2, 2] - 
            3187*CHq1[1, 1] - 3187*CHq1[2, 2] + 7790*CHq1[3, 3] - 
            735*CHq3[1, 1] - 735*CHq3[2, 2] + 4556*CHq3[3, 3] - 
            1964*CHu[1, 1] - 1964*CHu[2, 2]) + 225280*MW2^13*
           (21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 46*CHl3[1, 1] - 
            46*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 210*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] - 140*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + MW2^5*MZ2^8*(-55304203*CHd[1, 1] - 
            55304203*CHd[2, 2] + 533462548*CHd[3, 3] + 22477140*CHl1[1, 1] + 
            22477140*CHl1[2, 2] + 56641080*CHl3[1, 1] + 56641080*CHl3[2, 2] + 
            97205227*CHq1[1, 1] + 97205227*CHq1[2, 2] - 
            406484384*CHq1[3, 3] + 41056439*CHq3[1, 1] + 
            41056439*CHq3[2, 2] - 413190592*CHq3[3, 3] + 
            110608406*CHu[1, 1] + 110608406*CHu[2, 2] - 7472520*CHu[3, 3]) - 
          32*MW2^9*MZ2^4*(1409622*CHd[1, 1] + 1409622*CHd[2, 2] - 
            24915954*CHd[3, 3] + 1276884*CHl1[1, 1] + 1276884*CHl1[2, 2] - 
            1018611*CHl3[1, 1] - 1018611*CHl3[2, 2] - 1397718*CHq1[1, 1] - 
            1397718*CHq1[2, 2] - 15560178*CHq1[3, 3] + 1444006*CHq3[1, 1] + 
            1444006*CHq3[2, 2] - 20843138*CHq3[3, 3] - 2819244*CHu[1, 1] - 
            2819244*CHu[2, 2] - 2676372*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (2994913*CHd[1, 1] + 2994913*CHd[2, 2] - 56566840*CHd[3, 3] + 
            596952*CHl1[1, 1] + 596952*CHl1[2, 2] - 12737136*CHl3[1, 1] - 
            12737136*CHl3[2, 2] - 4280287*CHq1[1, 1] - 4280287*CHq1[2, 2] - 
            1235530*CHq1[3, 3] - 972509*CHq3[1, 1] - 972509*CHq3[2, 2] + 
            1972162*CHq3[3, 3] - 5989826*CHu[1, 1] - 5989826*CHu[2, 2] - 
            1272258*CHu[3, 3]) + MW2^2*MZ2^11*(64555*CHd[1, 1] + 
            64555*CHd[2, 2] - 553204*CHd[3, 3] + 62892*CHl1[1, 1] + 
            62892*CHl1[2, 2] + 163564*CHl3[1, 1] + 163564*CHl3[2, 2] - 
            424891*CHq1[1, 1] - 424891*CHq1[2, 2] + 943418*CHq1[3, 3] - 
            49934*CHq3[1, 1] - 49934*CHq3[2, 2] - 815678*CHq3[3, 3] - 
            129110*CHu[1, 1] - 129110*CHu[2, 2] - 172260*CHu[3, 3]) - 
          10240*MW2^12*MZ2*(1837*CHd[1, 1] + 1837*CHd[2, 2] - 
            25069*CHd[3, 3] - 6666*CHl3[1, 1] - 6666*CHl3[2, 2] - 
            2299*CHq1[1, 1] - 2299*CHq1[2, 2] - 14674*CHq1[3, 3] - 
            2633*CHq3[1, 1] - 2633*CHq3[2, 2] - 3120*CHq3[3, 3] - 
            3674*CHu[1, 1] - 3674*CHu[2, 2] + 1155*CHu[3, 3]) + 
          MW2*MZ2^12*(42691*CHd[1, 1] + 42691*CHd[2, 2] - 315700*CHd[3, 3] - 
            19404*CHl1[1, 1] - 19404*CHl1[2, 2] + 1752*CHl3[1, 1] + 
            1752*CHl3[2, 2] - 86887*CHq1[1, 1] - 86887*CHq1[2, 2] + 
            289166*CHq1[3, 3] - 49988*CHq3[1, 1] - 49988*CHq3[2, 2] + 
            342494*CHq3[3, 3] - 85382*CHu[1, 1] - 85382*CHu[2, 2] + 
            19404*CHu[3, 3]) + 256*MW2^11*MZ2^2*(102067*CHd[1, 1] + 
            102067*CHd[2, 2] - 1975570*CHd[3, 3] - 27720*CHl1[1, 1] - 
            27720*CHl1[2, 2] - 741763*CHl3[1, 1] - 741763*CHl3[2, 2] - 
            170227*CHq1[1, 1] - 170227*CHq1[2, 2] - 236770*CHq1[3, 3] - 
            334979*CHq3[1, 1] - 334979*CHq3[2, 2] + 949930*CHq3[3, 3] - 
            204134*CHu[1, 1] - 204134*CHu[2, 2] + 191520*CHu[3, 3]) - 
          256*MW2^10*MZ2^3*(12803*CHd[1, 1] + 12803*CHd[2, 2] - 
            906314*CHd[3, 3] - 109170*CHl1[1, 1] - 109170*CHl1[2, 2] - 
            880902*CHl3[1, 1] - 880902*CHl3[2, 2] - 101015*CHq1[1, 1] - 
            101015*CHq1[2, 2] + 1295041*CHq1[3, 3] - 425345*CHq3[1, 1] - 
            425345*CHq3[2, 2] + 2727749*CHq3[3, 3] - 25606*CHu[1, 1] - 
            25606*CHu[2, 2] + 344745*CHu[3, 3]) + MW2^3*MZ2^10*
           (-2893824*CHd[1, 1] - 2893824*CHd[2, 2] + 20988096*CHd[3, 3] + 
            945648*CHl1[1, 1] + 945648*CHl1[2, 2] - 3122266*CHl3[1, 1] - 
            3122266*CHl3[2, 2] + 6924828*CHq1[1, 1] + 6924828*CHq1[2, 2] - 
            23683662*CHq1[3, 3] + 3117497*CHq3[1, 1] + 3117497*CHq3[2, 2] - 
            14190454*CHq3[3, 3] + 5787648*CHu[1, 1] + 5787648*CHu[2, 2] + 
            370428*CHu[3, 3]) - 4*MW2^7*MZ2^6*(30463207*CHd[1, 1] + 
            30463207*CHd[2, 2] - 481673440*CHd[3, 3] - 4691484*CHl1[1, 1] - 
            4691484*CHl1[2, 2] - 121112616*CHl3[1, 1] - 
            121112616*CHl3[2, 2] - 48044695*CHq1[1, 1] - 
            48044695*CHq1[2, 2] + 139545020*CHq1[3, 3] - 
            15649263*CHq3[1, 1] - 15649263*CHq3[2, 2] + 
            187039212*CHq3[3, 3] - 60926414*CHu[1, 1] - 60926414*CHu[2, 2] + 
            438480*CHu[3, 3]) + MW2^4*MZ2^9*(17805209*CHd[1, 1] + 
            17805209*CHd[2, 2] - 142623644*CHd[3, 3] - 7385076*CHl1[1, 1] - 
            7385076*CHl1[2, 2] + 3882772*CHl3[1, 1] + 3882772*CHl3[2, 2] - 
            34803125*CHq1[1, 1] - 34803125*CHq1[2, 2] + 
            136713352*CHq1[3, 3] - 16524155*CHq3[1, 1] - 
            16524155*CHq3[2, 2] + 117954992*CHq3[3, 3] - 35610418*CHu[1, 1] - 
            35610418*CHu[2, 2] + 1168308*CHu[3, 3]) + 2*MW2^6*MZ2^7*
           (51320716*CHd[1, 1] + 51320716*CHd[2, 2] - 630264088*CHd[3, 3] - 
            16970256*CHl1[1, 1] - 16970256*CHl1[2, 2] - 
            130273691*CHl3[1, 1] - 130273691*CHl3[2, 2] - 
            84928540*CHq1[1, 1] - 84928540*CHq1[2, 2] + 
            340300520*CHq1[3, 3] - 30511456*CHq3[1, 1] - 
            30511456*CHq3[2, 2] + 391031272*CHq3[3, 3] - 
            102641432*CHu[1, 1] - 102641432*CHu[2, 2] + 6980856*CHu[3, 3])) + 
        MT2^5*MW2*(-45056*MW2^12*(63*CHd[1, 1] + 63*CHd[2, 2] - 
            630*CHd[3, 3] - 113*CHl3[1, 1] - 113*CHl3[2, 2] - 63*CHq1[1, 1] - 
            63*CHq1[2, 2] - 630*CHq1[3, 3] - 21*CHq3[1, 1] - 21*CHq3[2, 2] - 
            560*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          2*MW2^5*MZ2^7*(-33064990*CHd[1, 1] - 33064990*CHd[2, 2] + 
            417208456*CHd[3, 3] + 10339992*CHl1[1, 1] + 10339992*CHl1[2, 2] + 
            90343333*CHl3[1, 1] + 90343333*CHl3[2, 2] + 54498094*CHq1[1, 1] + 
            54498094*CHq1[2, 2] - 217390448*CHq1[3, 3] + 
            19310554*CHq3[1, 1] + 19310554*CHq3[2, 2] - 
            245264448*CHq3[3, 3] + 66129980*CHu[1, 1] + 66129980*CHu[2, 2] - 
            5174232*CHu[3, 3]) + 32*MW2^8*MZ2^4*(854528*CHd[1, 1] + 
            854528*CHd[2, 2] - 14496974*CHd[3, 3] + 793980*CHl1[1, 1] + 
            793980*CHl1[2, 2] - 63719*CHl3[1, 1] - 63719*CHl3[2, 2] - 
            820256*CHq1[1, 1] - 820256*CHq1[2, 2] - 10229414*CHq1[3, 3] + 
            987076*CHq3[1, 1] + 987076*CHq3[2, 2] - 15115110*CHq3[3, 3] - 
            1709056*CHu[1, 1] - 1709056*CHu[2, 2] - 3162444*CHu[3, 3]) + 
          4*MW2^6*MZ2^6*(18928801*CHd[1, 1] + 18928801*CHd[2, 2] - 
            304921984*CHd[3, 3] - 2551428*CHl1[1, 1] - 2551428*CHl1[2, 2] - 
            79012336*CHl3[1, 1] - 79012336*CHl3[2, 2] - 29774017*CHq1[1, 1] - 
            29774017*CHq1[2, 2] + 85355684*CHq1[3, 3] - 9631809*CHq3[1, 1] - 
            9631809*CHq3[2, 2] + 104305188*CHq3[3, 3] - 37857602*CHu[1, 1] - 
            37857602*CHu[2, 2] - 2572320*CHu[3, 3]) - 32*MW2^7*MZ2^5*
           (1816894*CHd[1, 1] + 1816894*CHd[2, 2] - 34611094*CHd[3, 3] + 
            405828*CHl1[1, 1] + 405828*CHl1[2, 2] - 7851681*CHl3[1, 1] - 
            7851681*CHl3[2, 2] - 2579056*CHq1[1, 1] - 2579056*CHq1[2, 2] - 
            1286836*CHq1[3, 3] - 548156*CHq3[1, 1] - 548156*CHq3[2, 2] - 
            1452424*CHq3[3, 3] - 3633788*CHu[1, 1] - 3633788*CHu[2, 2] - 
            1832766*CHu[3, 3]) + 2*MW2^3*MZ2^9*(-6792871*CHd[1, 1] - 
            6792871*CHd[2, 2] + 57987832*CHd[3, 3] + 2745180*CHl1[1, 1] + 
            2745180*CHl1[2, 2] + 330836*CHl3[1, 1] + 330836*CHl3[2, 2] + 
            12903385*CHq1[1, 1] + 12903385*CHq1[2, 2] - 50493308*CHq1[3, 3] + 
            5909238*CHq3[1, 1] + 5909238*CHq3[2, 2] - 47540960*CHq3[3, 3] + 
            13585742*CHu[1, 1] + 13585742*CHu[2, 2] - 1361958*CHu[3, 3]) + 
          2*MZ2^12*(7739*CHd[1, 1] + 7739*CHd[2, 2] - 73160*CHd[3, 3] - 
            1225*CHl3[1, 1] - 1225*CHl3[2, 2] - 25379*CHq1[1, 1] - 
            25379*CHq1[2, 2] + 62452*CHq1[3, 3] - 5880*CHq3[1, 1] - 
            5880*CHq3[2, 2] + 22566*CHq3[3, 3] - 15478*CHu[1, 1] - 
            15478*CHu[2, 2] - 3234*CHu[3, 3]) + 2048*MW2^11*MZ2*
           (5388*CHd[1, 1] + 5388*CHd[2, 2] - 76287*CHd[3, 3] - 
            20230*CHl3[1, 1] - 20230*CHl3[2, 2] - 6774*CHq1[1, 1] - 
            6774*CHq1[2, 2] - 42792*CHq1[3, 3] - 8488*CHq3[1, 1] - 
            8488*CHq3[2, 2] - 19028*CHq3[3, 3] - 10776*CHu[1, 1] - 
            10776*CHu[2, 2] + 5775*CHu[3, 3]) + 2*MW2*MZ2^11*
           (-167409*CHd[1, 1] - 167409*CHd[2, 2] + 1375152*CHd[3, 3] + 
            38808*CHl1[1, 1] + 38808*CHl1[2, 2] - 94400*CHl3[1, 1] - 
            94400*CHl3[2, 2] + 436611*CHq1[1, 1] + 436611*CHq1[2, 2] - 
            1299084*CHq1[3, 3] + 160597*CHq3[1, 1] + 160597*CHq3[2, 2] - 
            805932*CHq3[3, 3] + 334818*CHu[1, 1] + 334818*CHu[2, 2] + 
            12540*CHu[3, 3]) - 256*MW2^10*MZ2^2*(58091*CHd[1, 1] + 
            58091*CHd[2, 2] - 1228382*CHd[3, 3] - 16632*CHl1[1, 1] - 
            16632*CHl1[2, 2] - 491605*CHl3[1, 1] - 491605*CHl3[2, 2] - 
            99515*CHq1[1, 1] - 99515*CHq1[2, 2] - 98174*CHq1[3, 3] - 
            216011*CHq3[1, 1] - 216011*CHq3[2, 2] + 514438*CHq3[3, 3] - 
            116182*CHu[1, 1] - 116182*CHu[2, 2] + 198120*CHu[3, 3]) + 
          MW2^2*MZ2^10*(2917345*CHd[1, 1] + 2917345*CHd[2, 2] - 
            23148532*CHd[3, 3] - 1047132*CHl1[1, 1] - 1047132*CHl1[2, 2] + 
            1793782*CHl3[1, 1] + 1793782*CHl3[2, 2] - 6330937*CHq1[1, 1] - 
            6330937*CHq1[2, 2] + 22055990*CHq1[3, 3] - 2854352*CHq3[1, 1] - 
            2854352*CHq3[2, 2] + 17814682*CHq3[3, 3] - 5834690*CHu[1, 1] - 
            5834690*CHu[2, 2] + 314544*CHu[3, 3]) + 256*MW2^9*MZ2^3*
           (4389*CHd[1, 1] + 4389*CHd[2, 2] - 628500*CHd[3, 3] - 
            66294*CHl1[1, 1] - 66294*CHl1[2, 2] - 622715*CHl3[1, 1] - 
            622715*CHl3[2, 2] - 59505*CHq1[1, 1] - 59505*CHq1[2, 2] + 
            868359*CHq1[3, 3] - 275661*CHq3[1, 1] - 275661*CHq3[2, 2] + 
            1759809*CHq3[3, 3] - 8778*CHu[1, 1] - 8778*CHu[2, 2] + 
            374745*CHu[3, 3]) + MW2^4*MZ2^8*(37749841*CHd[1, 1] + 
            37749841*CHd[2, 2] - 379531228*CHd[3, 3] - 14702508*CHl1[1, 1] - 
            14702508*CHl1[2, 2] - 46212438*CHl3[1, 1] - 46212438*CHl3[2, 2] - 
            65687953*CHq1[1, 1] - 65687953*CHq1[2, 2] + 
            273116624*CHq1[3, 3] - 26973101*CHq3[1, 1] - 
            26973101*CHq3[2, 2] + 284642864*CHq3[3, 3] - 75499682*CHu[1, 1] - 
            75499682*CHu[2, 2] + 8535000*CHu[3, 3]))) - 
      MH2*MW2*(MW2^6*(MW2 + MZ2)*(-4*MW2^5*MZ2^6*(1698973*CHd[1, 1] + 
            1698973*CHd[2, 2] - 26001328*CHd[3, 3] - 282600*CHl1[1, 1] - 
            282600*CHl1[2, 2] - 4946093*CHl3[1, 1] - 4946093*CHl3[2, 2] - 
            2622301*CHq1[1, 1] - 2622301*CHq1[2, 2] + 4353284*CHq1[3, 3] - 
            577741*CHq3[1, 1] - 577741*CHq3[2, 2] + 7838212*CHq3[3, 3] - 
            3397946*CHu[1, 1] - 3397946*CHu[2, 2]) + 4*MW2^4*MZ2^7*
           (1332935*CHd[1, 1] + 1332935*CHd[2, 2] - 16577096*CHd[3, 3] - 
            438552*CHl1[1, 1] - 438552*CHl1[2, 2] - 3326895*CHl3[1, 1] - 
            3326895*CHl3[2, 2] - 2177687*CHq1[1, 1] - 2177687*CHq1[2, 2] + 
            7527616*CHq1[3, 3] - 624049*CHq3[1, 1] - 624049*CHq3[2, 2] + 
            8376320*CHq3[3, 3] - 2665870*CHu[1, 1] - 2665870*CHu[2, 2]) + 
          MW2^2*MZ2^9*(871751*CHd[1, 1] + 871751*CHd[2, 2] - 
            7405460*CHd[3, 3] - 319824*CHl1[1, 1] - 319824*CHl1[2, 2] - 
            438376*CHl3[1, 1] - 438376*CHl3[2, 2] - 1651439*CHq1[1, 1] - 
            1651439*CHq1[2, 2] + 7231372*CHq1[3, 3] - 621997*CHq3[1, 1] - 
            621997*CHq3[2, 2] + 5562252*CHq3[3, 3] - 1743502*CHu[1, 1] - 
            1743502*CHu[2, 2]) + 16*MW2^6*MZ2^5*(368321*CHd[1, 1] + 
            368321*CHd[2, 2] - 6340040*CHd[3, 3] + 51984*CHl1[1, 1] + 
            51984*CHl1[2, 2] - 539451*CHl3[1, 1] - 539451*CHl3[2, 2] - 
            512105*CHq1[1, 1] - 512105*CHq1[2, 2] - 1142420*CHq1[3, 3] - 
            25701*CHq3[1, 1] - 25701*CHq3[2, 2] + 68076*CHq3[3, 3] - 
            736642*CHu[1, 1] - 736642*CHu[2, 2]) - 32*MW2^7*MZ2^4*
           (100352*CHd[1, 1] + 100352*CHd[2, 2] - 1523822*CHd[3, 3] + 
            66456*CHl1[1, 1] + 66456*CHl1[2, 2] + 434541*CHl3[1, 1] + 
            434541*CHl3[2, 2] - 104000*CHq1[1, 1] - 104000*CHq1[2, 2] - 
            1257314*CHq1[3, 3] + 111140*CHq3[1, 1] + 111140*CHq3[2, 2] - 
            957634*CHq3[3, 3] - 200704*CHu[1, 1] - 200704*CHu[2, 2]) + 
          MZ2^11*(11933*CHd[1, 1] + 11933*CHd[2, 2] - 88076*CHd[3, 3] + 
            4704*CHl3[1, 1] + 4704*CHl3[2, 2] - 29573*CHq1[1, 1] - 
            29573*CHq1[2, 2] + 121654*CHq1[3, 3] - 5880*CHq3[1, 1] - 
            5880*CHq3[2, 2] + 61286*CHq3[3, 3] - 23866*CHu[1, 1] - 
            23866*CHu[2, 2]) + 256*MW2^9*MZ2^2*(5607*CHd[1, 1] + 
            5607*CHd[2, 2] - 103326*CHd[3, 3] - 1584*CHl1[1, 1] - 
            1584*CHl1[2, 2] - 52020*CHl3[1, 1] - 52020*CHl3[2, 2] - 
            9351*CHq1[1, 1] - 9351*CHq1[2, 2] - 10350*CHq1[3, 3] - 
            17979*CHq3[1, 1] - 17979*CHq3[2, 2] + 45058*CHq3[3, 3] - 
            11214*CHu[1, 1] - 11214*CHu[2, 2]) + 128*MW2^8*MZ2^3*
           (1411*CHd[1, 1] + 1411*CHd[2, 2] + 67862*CHd[3, 3] + 
            12024*CHl1[1, 1] + 12024*CHl1[2, 2] + 176878*CHl3[1, 1] + 
            176878*CHl3[2, 2] + 7661*CHq1[1, 1] + 7661*CHq1[2, 2] - 
            188386*CHq1[3, 3] + 49745*CHq3[1, 1] + 49745*CHq3[2, 2] - 
            246338*CHq3[3, 3] - 2822*CHu[1, 1] - 2822*CHu[2, 2]) - 
          2048*MW2^10*MZ2*(533*CHd[1, 1] + 533*CHd[2, 2] - 6914*CHd[3, 3] - 
            1647*CHl3[1, 1] - 1647*CHl3[2, 2] - 665*CHq1[1, 1] - 
            665*CHq1[2, 2] - 4274*CHq1[3, 3] - 665*CHq3[1, 1] - 
            665*CHq3[2, 2] - 186*CHq3[3, 3] - 1066*CHu[1, 1] - 
            1066*CHu[2, 2]) + 90112*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] - 
            30*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] - 30*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] - 
            10*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MW2*MZ2^10*(-155415*CHd[1, 1] - 155415*CHd[2, 2] + 
            1186356*CHd[3, 3] + 38808*CHl1[1, 1] + 38808*CHl1[2, 2] - 
            33492*CHl3[1, 1] - 33492*CHl3[2, 2] + 332007*CHq1[1, 1] + 
            332007*CHq1[2, 2] - 1431462*CHq1[3, 3] + 110530*CHq3[1, 1] + 
            110530*CHq3[2, 2] - 912790*CHq3[3, 3] + 310830*CHu[1, 1] + 
            310830*CHu[2, 2]) + MW2^3*MZ2^8*(-2740741*CHd[1, 1] - 
            2740741*CHd[2, 2] + 27597196*CHd[3, 3] + 1066104*CHl1[1, 1] + 
            1066104*CHl1[2, 2] + 4100916*CHl3[1, 1] + 4100916*CHl3[2, 2] + 
            4757893*CHq1[1, 1] + 4757893*CHq1[2, 2] - 19904744*CHq1[3, 3] + 
            1655601*CHq3[1, 1] + 1655601*CHq3[2, 2] - 18123816*CHq3[3, 3] + 
            5481482*CHu[1, 1] + 5481482*CHu[2, 2])) + 
        8*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (7040*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          12*MW2^3*MZ2^3*(105*CHd[1, 1] + 105*CHd[2, 2] + 224*CHd[3, 3] + 
            1637*CHl3[1, 1] + 1637*CHl3[2, 2] - 105*CHq1[1, 1] - 
            105*CHq1[2, 2] - 2970*CHq1[3, 3] + 63*CHq3[1, 1] + 
            63*CHq3[2, 2] - 2206*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2] - 
            2930*CHu[3, 3]) - 16*MW2^4*MZ2^2*(117*CHd[1, 1] + 117*CHd[2, 2] + 
            252*CHd[3, 3] + 419*CHl3[1, 1] + 419*CHl3[2, 2] - 
            117*CHq1[1, 1] - 117*CHq1[2, 2] - 1674*CHq1[3, 3] + 
            189*CHq3[1, 1] + 189*CHq3[2, 2] + 92*CHq3[3, 3] - 234*CHu[1, 1] - 
            234*CHu[2, 2] - 1746*CHu[3, 3]) + 32*MW2^5*MZ2*
           (27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 253*CHl3[1, 1] - 
            253*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 
            81*CHq3[1, 1] + 81*CHq3[2, 2] + 674*CHq3[3, 3] - 54*CHu[1, 1] - 
            54*CHu[2, 2] - 330*CHu[3, 3]) + MZ2^6*(117*CHd[1, 1] + 
            117*CHd[2, 2] + 264*CHd[3, 3] - 539*CHl3[1, 1] - 539*CHl3[2, 2] - 
            117*CHq1[1, 1] - 117*CHq1[2, 2] + 1485*CHq1[3, 3] + 
            2563*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2] + 
            1617*CHu[3, 3]) - MW2*MZ2^5*(369*CHd[1, 1] + 369*CHd[2, 2] + 
            792*CHd[3, 3] - 5192*CHl3[1, 1] - 5192*CHl3[2, 2] - 
            369*CHq1[1, 1] - 369*CHq1[2, 2] + 9504*CHq1[3, 3] + 
            351*CHq3[1, 1] + 351*CHq3[2, 2] + 13684*CHq3[3, 3] - 
            738*CHu[1, 1] - 738*CHu[2, 2] + 9504*CHu[3, 3]) + 
          2*MW2^2*MZ2^4*(-24*CHd[3, 3] - 7661*CHl3[1, 1] - 7661*CHl3[2, 2] + 
            12636*CHq1[3, 3] + 378*CHq3[1, 1] + 378*CHq3[2, 2] + 
            14452*CHq3[3, 3] + 12228*CHu[3, 3])) + 
        MT2*MW2^4*(MZ2^13*(11933*CHd[1, 1] + 11933*CHd[2, 2] - 
            88076*CHd[3, 3] + 4704*CHl3[1, 1] + 4704*CHl3[2, 2] - 
            29573*CHq1[1, 1] - 29573*CHq1[2, 2] + 121654*CHq1[3, 3] - 
            5880*CHq3[1, 1] - 5880*CHq3[2, 2] + 61286*CHq3[3, 3] - 
            23866*CHu[1, 1] - 23866*CHu[2, 2]) - 90112*MW2^13*
           (21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 31*CHl3[1, 1] - 
            31*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 210*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] - 80*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + MW2*MZ2^12*(-199871*CHd[1, 1] - 
            199871*CHd[2, 2] + 1546052*CHd[3, 3] + 38808*CHl1[1, 1] + 
            38808*CHl1[2, 2] - 50152*CHl3[1, 1] - 50152*CHl3[2, 2] + 
            447023*CHq1[1, 1] + 447023*CHq1[2, 2] - 1831222*CHq1[3, 3] + 
            134050*CHq3[1, 1] + 134050*CHq3[2, 2] - 1092638*CHq3[3, 3] + 
            399742*CHu[1, 1] + 399742*CHu[2, 2]) + MW2^5*MZ2^8*
           (-9116657*CHd[1, 1] - 9116657*CHd[2, 2] + 175684652*CHd[3, 3] + 
            684504*CHl1[1, 1] + 684504*CHl1[2, 2] + 44939616*CHl3[1, 1] + 
            44939616*CHl3[2, 2] + 12205937*CHq1[1, 1] + 12205937*CHq1[2, 2] - 
            5152072*CHq1[3, 3] + 383405*CHq3[1, 1] + 383405*CHq3[2, 2] - 
            44128520*CHq3[3, 3] + 18233314*CHu[1, 1] + 18233314*CHu[2, 2] - 
            163056*CHu[3, 3]) + MW2^3*MZ2^10*(-5140380*CHd[1, 1] - 
            5140380*CHd[2, 2] + 48910032*CHd[3, 3] + 2073744*CHl1[1, 1] + 
            2073744*CHl1[2, 2] + 3830668*CHl3[1, 1] + 3830668*CHl3[2, 2] + 
            9040140*CHq1[1, 1] + 9040140*CHq1[2, 2] - 36887238*CHq1[3, 3] + 
            3407895*CHq3[1, 1] + 3407895*CHq3[2, 2] - 33058494*CHq3[3, 3] + 
            10280760*CHu[1, 1] + 10280760*CHu[2, 2] - 101904*CHu[3, 3]) - 
          384*MW2^10*MZ2^3*(19929*CHd[1, 1] + 19929*CHd[2, 2] - 
            156594*CHd[3, 3] + 23832*CHl1[1, 1] + 23832*CHl1[2, 2] + 
            203404*CHl3[1, 1] + 203404*CHl3[2, 2] - 9449*CHq1[1, 1] - 
            9449*CHq1[2, 2] - 458814*CHq1[3, 3] + 61899*CHq3[1, 1] + 
            61899*CHq3[2, 2] - 465526*CHq3[3, 3] - 39858*CHu[1, 1] - 
            39858*CHu[2, 2] - 5988*CHu[3, 3]) + 32*MW2^9*MZ2^4*
           (712432*CHd[1, 1] + 712432*CHd[2, 2] - 12604978*CHd[3, 3] + 
            260136*CHl1[1, 1] + 260136*CHl1[2, 2] - 487841*CHl3[1, 1] - 
            487841*CHl3[2, 2] - 913072*CHq1[1, 1] - 913072*CHq1[2, 2] - 
            5359126*CHq1[3, 3] - 166524*CHq3[1, 1] - 166524*CHq3[2, 2] - 
            2114902*CHq3[3, 3] - 1424864*CHu[1, 1] - 1424864*CHu[2, 2] - 
            1032*CHu[3, 3]) + 4096*MW2^12*MZ2*(1588*CHd[1, 1] + 
            1588*CHd[2, 2] - 21589*CHd[3, 3] - 5312*CHl3[1, 1] - 
            5312*CHl3[2, 2] - 2050*CHq1[1, 1] - 2050*CHq1[2, 2] - 
            12184*CHq1[3, 3] - 2280*CHq3[1, 1] - 2280*CHq3[2, 2] + 
            552*CHq3[3, 3] - 3176*CHu[1, 1] - 3176*CHu[2, 2] + 
            165*CHu[3, 3]) - 256*MW2^11*MZ2^2*(21317*CHd[1, 1] + 
            21317*CHd[2, 2] - 491042*CHd[3, 3] - 11088*CHl1[1, 1] - 
            11088*CHl1[2, 2] - 260604*CHl3[1, 1] - 260604*CHl3[2, 2] - 
            43301*CHq1[1, 1] - 43301*CHq1[2, 2] + 65854*CHq1[3, 3] - 
            103033*CHq3[1, 1] - 103033*CHq3[2, 2] + 352566*CHq3[3, 3] - 
            42634*CHu[1, 1] - 42634*CHu[2, 2] + 8304*CHu[3, 3]) + 
          MW2^2*MZ2^11*(1393932*CHd[1, 1] + 1393932*CHd[2, 2] - 
            11569200*CHd[3, 3] - 475056*CHl1[1, 1] - 475056*CHl1[2, 2] - 
            120*CHl3[1, 1] - 120*CHl3[2, 2] - 2756508*CHq1[1, 1] - 
            2756508*CHq1[2, 2] + 11411586*CHq1[3, 3] - 1032785*CHq3[1, 1] - 
            1032785*CHq3[2, 2] + 8329186*CHq3[3, 3] - 2787864*CHu[1, 1] - 
            2787864*CHu[2, 2] + 12936*CHu[3, 3]) - 16*MW2^8*MZ2^5*
           (1784051*CHd[1, 1] + 1784051*CHd[2, 2] - 32689400*CHd[3, 3] - 
            263952*CHl1[1, 1] - 263952*CHl1[2, 2] - 7199637*CHl3[1, 1] - 
            7199637*CHl3[2, 2] - 2833931*CHq1[1, 1] - 2833931*CHq1[2, 2] + 
            3782812*CHq1[3, 3] - 1397759*CHq3[1, 1] - 1397759*CHq3[2, 2] + 
            10907180*CHq3[3, 3] - 3568102*CHu[1, 1] - 3568102*CHu[2, 2] + 
            148152*CHu[3, 3]) - 4*MW2^6*MZ2^7*(1105325*CHd[1, 1] + 
            1105325*CHd[2, 2] + 13422376*CHd[3, 3] - 2147400*CHl1[1, 1] - 
            2147400*CHl1[2, 2] + 3682027*CHl3[1, 1] + 3682027*CHl3[2, 2] - 
            2750141*CHq1[1, 1] - 2750141*CHq1[2, 2] + 35732104*CHq1[3, 3] - 
            2008035*CHq3[1, 1] - 2008035*CHq3[2, 2] + 25156632*CHq3[3, 3] - 
            2210650*CHu[1, 1] - 2210650*CHu[2, 2] + 225192*CHu[3, 3]) + 
          MW2^4*MZ2^9*(10313371*CHd[1, 1] + 10313371*CHd[2, 2] - 
            124594468*CHd[3, 3] - 3779856*CHl1[1, 1] - 3779856*CHl1[2, 2] - 
            21869348*CHl3[1, 1] - 21869348*CHl3[2, 2] - 16303171*CHq1[1, 1] - 
            16303171*CHq1[2, 2] + 58167188*CHq1[3, 3] - 4724985*CHq3[1, 1] - 
            4724985*CHq3[2, 2] + 67767524*CHq3[3, 3] - 20626742*CHu[1, 1] - 
            20626742*CHu[2, 2] + 283032*CHu[3, 3]) + 4*MW2^7*MZ2^6*
           (5350939*CHd[1, 1] + 5350939*CHd[2, 2] - 68051104*CHd[3, 3] - 
            3341592*CHl1[1, 1] - 3341592*CHl1[2, 2] - 20338387*CHl3[1, 1] - 
            20338387*CHl3[2, 2] - 9484507*CHq1[1, 1] - 9484507*CHq1[2, 2] + 
            55302284*CHq1[3, 3] - 4336763*CHq3[1, 1] - 4336763*CHq3[2, 2] + 
            61850572*CHq3[3, 3] - 10701878*CHu[1, 1] - 10701878*CHu[2, 2] + 
            605952*CHu[3, 3])) + MT2^7*(-90112*MW2^11*(3*CHd[1, 1] + 
            3*CHd[2, 2] - 30*CHd[3, 3] + 17*CHl3[1, 1] + 17*CHl3[2, 2] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] - 30*CHq1[3, 3] - CHq3[1, 1] - 
            CHq3[2, 2] - 80*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
          16*MW2^6*MZ2^5*(335993*CHd[1, 1] + 335993*CHd[2, 2] - 
            6407912*CHd[3, 3] + 51984*CHl1[1, 1] + 51984*CHl1[2, 2] - 
            373179*CHl3[1, 1] - 373179*CHl3[2, 2] - 479777*CHq1[1, 1] - 
            479777*CHq1[2, 2] - 1437452*CHq1[3, 3] - 103461*CHq3[1, 1] - 
            103461*CHq3[2, 2] - 2134684*CHq3[3, 3] - 671986*CHu[1, 1] - 
            671986*CHu[2, 2] - 1529976*CHu[3, 3]) + 4*MW2^5*MZ2^6*
           (1558573*CHd[1, 1] + 1558573*CHd[2, 2] - 26303152*CHd[3, 3] - 
            282600*CHl1[1, 1] - 282600*CHl1[2, 2] - 5285629*CHl3[1, 1] - 
            5285629*CHl3[2, 2] - 2481901*CHq1[1, 1] - 2481901*CHq1[2, 2] + 
            5859524*CHq1[3, 3] - 687901*CHq3[1, 1] - 687901*CHq3[2, 2] + 
            5222820*CHq3[3, 3] - 3117146*CHu[1, 1] - 3117146*CHu[2, 2] - 
            1285632*CHu[3, 3]) + 32*MW2^7*MZ2^4*(120260*CHd[1, 1] + 
            120260*CHd[2, 2] - 1481102*CHd[3, 3] + 66456*CHl1[1, 1] + 
            66456*CHl1[2, 2] + 706909*CHl3[1, 1] + 706909*CHl3[2, 2] - 
            123908*CHq1[1, 1] - 123908*CHq1[2, 2] - 1933178*CHq1[3, 3] + 
            101528*CHq3[1, 1] + 101528*CHq3[2, 2] - 2321434*CHq3[3, 3] - 
            240520*CHu[1, 1] - 240520*CHu[2, 2] - 1282488*CHu[3, 3]) + 
          MW2^2*MZ2^9*(-905087*CHd[1, 1] - 905087*CHd[2, 2] + 
            7331156*CHd[3, 3] + 319824*CHl1[1, 1] + 319824*CHl1[2, 2] + 
            400408*CHl3[1, 1] + 400408*CHl3[2, 2] + 1684775*CHq1[1, 1] + 
            1684775*CHq1[2, 2] - 6810820*CHq1[3, 3] + 616813*CHq3[1, 1] + 
            616813*CHq3[2, 2] - 7036244*CHq3[3, 3] + 1810174*CHu[1, 1] + 
            1810174*CHu[2, 2] - 1201752*CHu[3, 3]) - 128*MW2^8*MZ2^3*
           (14821*CHd[1, 1] + 14821*CHd[2, 2] + 96662*CHd[3, 3] + 
            12024*CHl1[1, 1] + 12024*CHl1[2, 2] + 236060*CHl3[1, 1] + 
            236060*CHl3[2, 2] - 5749*CHq1[1, 1] - 5749*CHq1[2, 2] - 
            397654*CHq1[3, 3] + 67079*CHq3[1, 1] + 67079*CHq3[2, 2] - 
            393318*CHq3[3, 3] - 29642*CHu[1, 1] - 29642*CHu[2, 2] - 
            300852*CHu[3, 3]) + 4096*MW2^10*MZ2*(172*CHd[1, 1] + 
            172*CHd[2, 2] - 3667*CHd[3, 3] + 179*CHl3[1, 1] + 
            179*CHl3[2, 2] - 238*CHq1[1, 1] - 238*CHq1[2, 2] - 
            1192*CHq1[3, 3] - 616*CHq3[1, 1] - 616*CHq3[2, 2] - 
            4542*CHq3[3, 3] - 344*CHu[1, 1] - 344*CHu[2, 2] + 
            1155*CHu[3, 3]) - 7*MZ2^11*(1571*CHd[1, 1] + 1571*CHd[2, 2] - 
            12884*CHd[3, 3] - 1792*CHl3[1, 1] - 1792*CHl3[2, 2] - 
            4091*CHq1[1, 1] - 4091*CHq1[2, 2] + 11986*CHq1[3, 3] - 
            840*CHq3[1, 1] - 840*CHq3[2, 2] + 9522*CHq3[3, 3] - 
            3142*CHu[1, 1] - 3142*CHu[2, 2] + 1848*CHu[3, 3]) - 
          256*MW2^9*MZ2^2*(279*CHd[1, 1] + 279*CHd[2, 2] - 114942*CHd[3, 3] - 
            1584*CHl1[1, 1] - 1584*CHl1[2, 2] - 50792*CHl3[1, 1] - 
            50792*CHl3[2, 2] - 4023*CHq1[1, 1] - 4023*CHq1[2, 2] + 
            51762*CHq1[3, 3] - 29427*CHq3[1, 1] - 29427*CHq3[2, 2] - 
            4342*CHq3[3, 3] - 558*CHu[1, 1] - 558*CHu[2, 2] + 
            79248*CHu[3, 3]) + MW2*MZ2^10*(156207*CHd[1, 1] + 
            156207*CHd[2, 2] - 1184244*CHd[3, 3] - 38808*CHl1[1, 1] - 
            38808*CHl1[2, 2] - 17196*CHl3[1, 1] - 17196*CHl3[2, 2] - 
            332799*CHq1[1, 1] - 332799*CHq1[2, 2] + 1173270*CHq1[3, 3] - 
            113338*CHq3[1, 1] - 113338*CHq3[2, 2] + 1115014*CHq3[3, 3] - 
            312414*CHu[1, 1] - 312414*CHu[2, 2] + 205392*CHu[3, 3]) - 
          4*MW2^4*MZ2^7*(1307339*CHd[1, 1] + 1307339*CHd[2, 2] - 
            16636040*CHd[3, 3] - 438552*CHl1[1, 1] - 438552*CHl1[2, 2] - 
            3564467*CHl3[1, 1] - 3564467*CHl3[2, 2] - 2152091*CHq1[1, 1] - 
            2152091*CHq1[2, 2] + 8827864*CHq1[3, 3] - 590677*CHq3[1, 1] - 
            590677*CHq3[2, 2] + 9306392*CHq3[3, 3] - 2614678*CHu[1, 1] - 
            2614678*CHu[2, 2] + 896664*CHu[3, 3]) + MW2^3*MZ2^8*
           (2816845*CHd[1, 1] + 2816845*CHd[2, 2] - 27435724*CHd[3, 3] - 
            1066104*CHl1[1, 1] - 1066104*CHl1[2, 2] - 4091412*CHl3[1, 1] - 
            4091412*CHl3[2, 2] - 4833997*CHq1[1, 1] - 4833997*CHq1[2, 2] + 
            21031448*CHq1[3, 3] - 1560777*CHq3[1, 1] - 1560777*CHq3[2, 2] + 
            22435672*CHq3[3, 3] - 5633690*CHu[1, 1] - 5633690*CHu[2, 2] + 
            3346032*CHu[3, 3])) + MT2^2*MW2^3*
         (90112*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] - 630*CHd[3, 3] - 
            118*CHl3[1, 1] - 118*CHl3[2, 2] - 63*CHq1[1, 1] - 63*CHq1[2, 2] - 
            630*CHq1[3, 3] - 21*CHq3[1, 1] - 21*CHq3[2, 2] - 280*CHq3[3, 3] - 
            126*CHu[1, 1] - 126*CHu[2, 2]) + MZ2^13*(-32523*CHd[1, 1] - 
            32523*CHd[2, 2] + 271620*CHd[3, 3] - 11956*CHl3[1, 1] - 
            11956*CHl3[2, 2] + 85443*CHq1[1, 1] + 85443*CHq1[2, 2] - 
            278106*CHq1[3, 3] + 17640*CHq3[1, 1] + 17640*CHq3[2, 2] - 
            118562*CHq3[3, 3] + 65046*CHu[1, 1] + 65046*CHu[2, 2]) + 
          MW2^5*MZ2^8*(-10299089*CHd[1, 1] - 10299089*CHd[2, 2] - 
            63628708*CHd[3, 3] + 10225944*CHl1[1, 1] + 10225944*CHl1[2, 2] - 
            61474076*CHl3[1, 1] - 61474076*CHl3[2, 2] + 24684305*CHq1[1, 1] + 
            24684305*CHq1[2, 2] - 167492488*CHq1[3, 3] + 
            16726645*CHq3[1, 1] + 16726645*CHq3[2, 2] - 91700104*CHq3[3, 3] + 
            20598178*CHu[1, 1] + 20598178*CHu[2, 2] - 881232*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(-6021067*CHd[1, 1] - 6021067*CHd[2, 2] + 
            90000076*CHd[3, 3] + 1938420*CHl1[1, 1] + 1938420*CHl1[2, 2] + 
            20757308*CHl3[1, 1] + 20757308*CHl3[2, 2] + 7945735*CHq1[1, 1] + 
            7945735*CHq1[2, 2] - 23544266*CHq1[3, 3] + 1063806*CHq3[1, 1] + 
            1063806*CHq3[2, 2] - 43062754*CHq3[3, 3] + 12042134*CHu[1, 1] + 
            12042134*CHu[2, 2] - 674268*CHu[3, 3]) - 32*MW2^9*MZ2^4*
           (2097604*CHd[1, 1] + 2097604*CHd[2, 2] - 36085294*CHd[3, 3] + 
            1117080*CHl1[1, 1] + 1117080*CHl1[2, 2] - 434003*CHl3[1, 1] - 
            434003*CHl3[2, 2] - 2445508*CHq1[1, 1] - 2445508*CHq1[2, 2] - 
            18819850*CHq1[3, 3] + 759368*CHq3[1, 1] + 759368*CHq3[2, 2] - 
            13608106*CHq3[3, 3] - 4195208*CHu[1, 1] - 4195208*CHu[2, 2] - 
            397896*CHu[3, 3]) + 128*MW2^10*MZ2^3*(92511*CHd[1, 1] + 
            92511*CHd[2, 2] + 18690*CHd[3, 3] + 236664*CHl1[1, 1] + 
            236664*CHl1[2, 2] + 1903668*CHl3[1, 1] + 1903668*CHl3[2, 2] + 
            54225*CHq1[1, 1] + 54225*CHq1[2, 2] - 3725946*CHq1[3, 3] + 
            782877*CHq3[1, 1] + 782877*CHq3[2, 2] - 5142034*CHq3[3, 3] - 
            185022*CHu[1, 1] - 185022*CHu[2, 2] - 186132*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-3093207*CHd[1, 1] - 3093207*CHd[2, 2] + 
            26400708*CHd[3, 3] + 1153512*CHl1[1, 1] + 1153512*CHl1[2, 2] - 
            536808*CHl3[1, 1] - 536808*CHl3[2, 2] + 5944791*CHq1[1, 1] + 
            5944791*CHq1[2, 2] - 22085844*CHq1[3, 3] + 2368277*CHq3[1, 1] + 
            2368277*CHq3[2, 2] - 17747676*CHq3[3, 3] + 6186414*CHu[1, 1] + 
            6186414*CHu[2, 2] - 166584*CHu[3, 3]) - 4096*MW2^12*MZ2*
           (5172*CHd[1, 1] + 5172*CHd[2, 2] - 69507*CHd[3, 3] - 
            16971*CHl3[1, 1] - 16971*CHl3[2, 2] - 6558*CHq1[1, 1] - 
            6558*CHq1[2, 2] - 40632*CHq1[3, 3] - 7156*CHq3[1, 1] - 
            7156*CHq3[2, 2] - 352*CHq3[3, 3] - 10344*CHu[1, 1] - 
            10344*CHu[2, 2] + 1155*CHu[3, 3]) + 2*MW2*MZ2^12*
           (249131*CHd[1, 1] + 249131*CHd[2, 2] - 2030348*CHd[3, 3] - 
            58212*CHl1[1, 1] - 58212*CHl1[2, 2] + 108792*CHl3[1, 1] + 
            108792*CHl3[2, 2] - 558119*CHq1[1, 1] - 558119*CHq1[2, 2] + 
            1949200*CHq1[3, 3] - 185409*CHq3[1, 1] - 185409*CHq3[2, 2] + 
            1189276*CHq3[3, 3] - 498262*CHu[1, 1] - 498262*CHu[2, 2] + 
            6468*CHu[3, 3]) + 256*MW2^11*MZ2^2*(92791*CHd[1, 1] + 
            92791*CHd[2, 2] - 1862422*CHd[3, 3] - 33264*CHl1[1, 1] - 
            33264*CHl1[2, 2] - 780776*CHl3[1, 1] - 780776*CHl3[2, 2] - 
            166135*CHq1[1, 1] - 166135*CHq1[2, 2] - 47398*CHq1[3, 3] - 
            346771*CHq3[1, 1] - 346771*CHq3[2, 2] + 1133378*CHq3[3, 3] - 
            185582*CHu[1, 1] - 185582*CHu[2, 2] + 66048*CHu[3, 3]) + 
          16*MW2^8*MZ2^5*(6663409*CHd[1, 1] + 6663409*CHd[2, 2] - 
            119600620*CHd[3, 3] + 138528*CHl1[1, 1] + 138528*CHl1[2, 2] - 
            21429161*CHl3[1, 1] - 21429161*CHl3[2, 2] - 9864121*CHq1[1, 1] - 
            9864121*CHq1[2, 2] - 712984*CHq1[3, 3] - 2650493*CHq3[1, 1] - 
            2650493*CHq3[2, 2] + 21735320*CHq3[3, 3] - 13326818*CHu[1, 1] - 
            13326818*CHu[2, 2] + 393240*CHu[3, 3]) + MW2^3*MZ2^10*
           (9485455*CHd[1, 1] + 9485455*CHd[2, 2] - 94525252*CHd[3, 3] - 
            3982464*CHl1[1, 1] - 3982464*CHl1[2, 2] - 7239660*CHl3[1, 1] - 
            7239660*CHl3[2, 2] - 15726919*CHq1[1, 1] - 15726919*CHq1[2, 2] + 
            59705126*CHq1[3, 3] - 5828126*CHq3[1, 1] - 5828126*CHq3[2, 2] + 
            62155214*CHq3[3, 3] - 18970910*CHu[1, 1] - 18970910*CHu[2, 2] + 
            766680*CHu[3, 3]) + 8*MW2^6*MZ2^7*(7775177*CHd[1, 1] + 
            7775177*CHd[2, 2] - 70506956*CHd[3, 3] - 4210200*CHl1[1, 1] - 
            4210200*CHl1[2, 2] - 8961225*CHl3[1, 1] - 8961225*CHl3[2, 2] - 
            13474049*CHq1[1, 1] - 13474049*CHq1[2, 2] + 66817882*CHq1[3, 3] - 
            4861130*CHq3[1, 1] - 4861130*CHq3[2, 2] + 66897858*CHq3[3, 3] - 
            15550354*CHu[1, 1] - 15550354*CHu[2, 2] + 1006188*CHu[3, 3]) - 
          4*MW2^7*MZ2^6*(26574461*CHd[1, 1] + 26574461*CHd[2, 2] - 
            381233984*CHd[3, 3] - 8569224*CHl1[1, 1] - 8569224*CHl1[2, 2] - 
            81381933*CHl3[1, 1] - 81381933*CHl3[2, 2] - 43001117*CHq1[1, 1] - 
            43001117*CHq1[2, 2] + 143409556*CHq1[3, 3] - 
            13051245*CHq3[1, 1] - 13051245*CHq3[2, 2] + 
            199107540*CHq3[3, 3] - 53148922*CHu[1, 1] - 53148922*CHu[2, 2] + 
            3452448*CHu[3, 3])) + MT2^4*MW2*
         (450560*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 
            46*CHl3[1, 1] - 46*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 
            210*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] - 140*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MZ2^13*(-10061*CHd[1, 1] - 
            10061*CHd[2, 2] + 92300*CHd[3, 3] + 12544*CHl3[1, 1] + 
            12544*CHl3[2, 2] + 27701*CHq1[1, 1] + 27701*CHq1[2, 2] - 
            72022*CHq1[3, 3] + 5880*CHq3[1, 1] + 5880*CHq3[2, 2] - 
            46150*CHq3[3, 3] + 20122*CHu[1, 1] + 20122*CHu[2, 2]) + 
          MW2^5*MZ2^8*(-118300751*CHd[1, 1] - 118300751*CHd[2, 2] + 
            1187938628*CHd[3, 3] + 44954280*CHl1[1, 1] + 
            44954280*CHl1[2, 2] + 113537796*CHl3[1, 1] + 
            113537796*CHl3[2, 2] + 202102799*CHq1[1, 1] + 
            202102799*CHq1[2, 2] - 774833464*CHq1[3, 3] + 
            67437163*CHq3[1, 1] + 67437163*CHq3[2, 2] - 
            788245880*CHq3[3, 3] + 236601502*CHu[1, 1] + 
            236601502*CHu[2, 2] - 14945040*CHu[3, 3]) - 32*MW2^9*MZ2^4*
           (3196632*CHd[1, 1] + 3196632*CHd[2, 2] - 53641698*CHd[3, 3] + 
            2553768*CHl1[1, 1] + 2553768*CHl1[2, 2] - 1684593*CHl3[1, 1] - 
            1684593*CHl3[2, 2] - 3172824*CHq1[1, 1] - 3172824*CHq1[2, 2] - 
            34933926*CHq1[3, 3] + 3971036*CHq3[1, 1] + 3971036*CHq3[2, 2] - 
            45499846*CHq3[3, 3] - 6393264*CHu[1, 1] - 6393264*CHu[2, 2] - 
            5352744*CHu[3, 3]) + 16*MW2^8*MZ2^5*(13169011*CHd[1, 1] + 
            13169011*CHd[2, 2] - 239208820*CHd[3, 3] + 2387808*CHl1[1, 1] + 
            2387808*CHl1[2, 2] - 48572031*CHl3[1, 1] - 48572031*CHl3[2, 2] - 
            18310507*CHq1[1, 1] - 18310507*CHq1[2, 2] - 16966120*CHq1[3, 3] - 
            789599*CHq3[1, 1] - 789599*CHq3[2, 2] - 4135352*CHq3[3, 3] - 
            26338022*CHu[1, 1] - 26338022*CHu[2, 2] - 5089032*CHu[3, 3]) + 
          4*MW2^7*MZ2^6*(-65828507*CHd[1, 1] - 65828507*CHd[2, 2] + 
            1025129792*CHd[3, 3] + 9382968*CHl1[1, 1] + 9382968*CHl1[2, 2] + 
            231256059*CHl3[1, 1] + 231256059*CHl3[2, 2] + 
            100991483*CHq1[1, 1] + 100991483*CHq1[2, 2] - 
            231444652*CHq1[3, 3] + 19807515*CHq3[1, 1] + 
            19807515*CHq3[2, 2] - 326433036*CHq3[3, 3] + 
            131657014*CHu[1, 1] + 131657014*CHu[2, 2] - 876960*CHu[3, 3]) + 
          MW2^2*MZ2^11*(227867*CHd[1, 1] + 227867*CHd[2, 2] - 
            1823060*CHd[3, 3] + 125784*CHl1[1, 1] + 125784*CHl1[2, 2] + 
            318308*CHl3[1, 1] + 318308*CHl3[2, 2] - 948539*CHq1[1, 1] - 
            948539*CHq1[2, 2] + 2507116*CHq1[3, 3] - 135589*CHq3[1, 1] - 
            135589*CHq3[2, 2] - 1011076*CHq3[3, 3] - 455734*CHu[1, 1] - 
            455734*CHu[2, 2] - 344520*CHu[3, 3]) - 20480*MW2^12*MZ2*
           (1837*CHd[1, 1] + 1837*CHd[2, 2] - 25069*CHd[3, 3] - 
            6666*CHl3[1, 1] - 6666*CHl3[2, 2] - 2299*CHq1[1, 1] - 
            2299*CHq1[2, 2] - 14674*CHq1[3, 3] - 2633*CHq3[1, 1] - 
            2633*CHq3[2, 2] - 3120*CHq3[3, 3] - 3674*CHu[1, 1] - 
            3674*CHu[2, 2] + 1155*CHu[3, 3]) + 2*MW2*MZ2^12*
           (46795*CHd[1, 1] + 46795*CHd[2, 2] - 375100*CHd[3, 3] - 
            19404*CHl1[1, 1] - 19404*CHl1[2, 2] - 7950*CHl3[1, 1] - 
            7950*CHl3[2, 2] - 90991*CHq1[1, 1] - 90991*CHq1[2, 2] + 
            289760*CHq1[3, 3] - 43373*CHq3[1, 1] - 43373*CHq3[2, 2] + 
            343088*CHq3[3, 3] - 93590*CHu[1, 1] - 93590*CHu[2, 2] + 
            19404*CHu[3, 3]) + 256*MW2^11*MZ2^2*(200669*CHd[1, 1] + 
            200669*CHd[2, 2] - 3916490*CHd[3, 3] - 55440*CHl1[1, 1] - 
            55440*CHl1[2, 2] - 1476596*CHl3[1, 1] - 1476596*CHl3[2, 2] - 
            336989*CHq1[1, 1] - 336989*CHq1[2, 2] - 438890*CHq1[3, 3] - 
            680353*CHq3[1, 1] - 680353*CHq3[2, 2] + 1934510*CHq3[3, 3] - 
            401338*CHu[1, 1] - 401338*CHu[2, 2] + 383040*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-6649227*CHd[1, 1] - 6649227*CHd[2, 2] + 
            51840948*CHd[3, 3] + 1891296*CHl1[1, 1] + 1891296*CHl1[2, 2] - 
            5165576*CHl3[1, 1] - 5165576*CHl3[2, 2] + 14711235*CHq1[1, 1] + 
            14711235*CHq1[2, 2] - 49776606*CHq1[3, 3] + 5609134*CHq3[1, 1] + 
            5609134*CHq3[2, 2] - 30790190*CHq3[3, 3] + 13298454*CHu[1, 1] + 
            13298454*CHu[2, 2] + 740856*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (19398317*CHd[1, 1] + 19398317*CHd[2, 2] - 165494156*CHd[3, 3] - 
            7385076*CHl1[1, 1] - 7385076*CHl1[2, 2] + 2006236*CHl3[1, 1] + 
            2006236*CHl3[2, 2] - 36396233*CHq1[1, 1] - 36396233*CHq1[2, 2] + 
            135458986*CHq1[3, 3] - 14245220*CHq3[1, 1] - 
            14245220*CHq3[2, 2] + 116700626*CHq3[3, 3] - 38796634*CHu[1, 1] - 
            38796634*CHu[2, 2] + 1168308*CHu[3, 3]) - 128*MW2^10*MZ2^3*
           (14627*CHd[1, 1] + 14627*CHd[2, 2] - 3259406*CHd[3, 3] - 
            436680*CHl1[1, 1] - 436680*CHl1[2, 2] - 3501468*CHl3[1, 1] - 
            3501468*CHl3[2, 2] - 367475*CHq1[1, 1] - 367475*CHq1[2, 2] + 
            5546014*CHq1[3, 3] - 1811135*CHq3[1, 1] - 1811135*CHq3[2, 2] + 
            11276846*CHq3[3, 3] - 29254*CHu[1, 1] - 29254*CHu[2, 2] + 
            1378980*CHu[3, 3]) + 8*MW2^6*MZ2^7*(27425627*CHd[1, 1] + 
            27425627*CHd[2, 2] - 341175092*CHd[3, 3] - 8485128*CHl1[1, 1] - 
            8485128*CHl1[2, 2] - 62556451*CHl3[1, 1] - 62556451*CHl3[2, 2] - 
            44229539*CHq1[1, 1] - 44229539*CHq1[2, 2] + 
            155637454*CHq1[3, 3] - 11456666*CHq3[1, 1] - 
            11456666*CHq3[2, 2] + 181002830*CHq3[3, 3] - 54851254*CHu[1, 1] - 
            54851254*CHu[2, 2] + 3490428*CHu[3, 3])) + 
        MT2^6*(90112*MW2^12*(21*CHd[1, 1] + 21*CHd[2, 2] - 210*CHd[3, 3] - 
            6*CHl3[1, 1] - 6*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] - 
            210*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] - 280*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MZ2^12*(-10061*CHd[1, 1] - 
            10061*CHd[2, 2] + 92300*CHd[3, 3] + 8232*CHl3[1, 1] + 
            8232*CHl3[2, 2] + 27701*CHq1[1, 1] + 27701*CHq1[2, 2] - 
            72022*CHq1[3, 3] + 5880*CHq3[1, 1] + 5880*CHq3[2, 2] - 
            46150*CHq3[3, 3] + 20122*CHu[1, 1] + 20122*CHu[2, 2]) + 
          MW2^4*MZ2^8*(-25098399*CHd[1, 1] - 25098399*CHd[2, 2] + 
            258232116*CHd[3, 3] + 9216936*CHl1[1, 1] + 9216936*CHl1[2, 2] + 
            29730160*CHl3[1, 1] + 29730160*CHl3[2, 2] + 42597471*CHq1[1, 1] + 
            42597471*CHq1[2, 2] - 166100136*CHq1[3, 3] + 
            13666795*CHq3[1, 1] + 13666795*CHq3[2, 2] - 
            174922152*CHq3[3, 3] + 50196798*CHu[1, 1] + 50196798*CHu[2, 2] - 
            10599024*CHu[3, 3]) + 16*MW2^7*MZ2^5*(2594811*CHd[1, 1] + 
            2594811*CHd[2, 2] - 47818836*CHd[3, 3] + 496800*CHl1[1, 1] + 
            496800*CHl1[2, 2] - 8163971*CHl3[1, 1] - 8163971*CHl3[2, 2] - 
            3608595*CHq1[1, 1] - 3608595*CHq1[2, 2] - 5591736*CHq1[3, 3] - 
            242639*CHq3[1, 1] - 242639*CHq3[2, 2] - 7905000*CHq3[3, 3] - 
            5189622*CHu[1, 1] - 5189622*CHu[2, 2] - 4910808*CHu[3, 3]) - 
          32*MW2^8*MZ2^4*(699468*CHd[1, 1] + 699468*CHd[2, 2] - 
            10414602*CHd[3, 3] + 513288*CHl1[1, 1] + 513288*CHl1[2, 2] + 
            1335767*CHl3[1, 1] + 1335767*CHl3[2, 2] - 688716*CHq1[1, 1] - 
            688716*CHq1[2, 2] - 9039006*CHq1[3, 3] + 843256*CHq3[1, 1] + 
            843256*CHq3[2, 2] - 12508030*CHq3[3, 3] - 1398936*CHu[1, 1] - 
            1398936*CHu[2, 2] - 4006872*CHu[3, 3]) + 128*MW2^9*MZ2^3*
           (27733*CHd[1, 1] + 27733*CHd[2, 2] + 743702*CHd[3, 3] + 
            87336*CHl1[1, 1] + 87336*CHl1[2, 2] + 1077300*CHl3[1, 1] + 
            1077300*CHl3[2, 2] + 43259*CHq1[1, 1] + 43259*CHq1[2, 2] - 
            1613278*CHq1[3, 3] + 411119*CHq3[1, 1] + 411119*CHq3[2, 2] - 
            2528534*CHq3[3, 3] - 55466*CHu[1, 1] - 55466*CHu[2, 2] - 
            924444*CHu[3, 3]) + MW2^2*MZ2^10*(-1910624*CHd[1, 1] - 
            1910624*CHd[2, 2] + 15814784*CHd[3, 3] + 591480*CHl1[1, 1] + 
            591480*CHl1[2, 2] - 612080*CHl3[1, 1] - 612080*CHl3[2, 2] + 
            3926456*CHq1[1, 1] + 3926456*CHq1[2, 2] - 13281094*CHq1[3, 3] + 
            1451327*CHq3[1, 1] + 1451327*CHq3[2, 2] - 11722302*CHq3[3, 3] + 
            3821248*CHu[1, 1] + 3821248*CHu[2, 2] - 731016*CHu[3, 3]) - 
          4096*MW2^11*MZ2*(1648*CHd[1, 1] + 1648*CHd[2, 2] - 
            25489*CHd[3, 3] - 5497*CHl3[1, 1] - 5497*CHl3[2, 2] - 
            2110*CHq1[1, 1] - 2110*CHq1[2, 2] - 12784*CHq1[3, 3] - 
            3200*CHq3[1, 1] - 3200*CHq3[2, 2] - 12788*CHq3[3, 3] - 
            3296*CHu[1, 1] - 3296*CHu[2, 2] + 3465*CHu[3, 3]) + 
          2*MW2*MZ2^11*(109267*CHd[1, 1] + 109267*CHd[2, 2] - 
            924148*CHd[3, 3] - 19404*CHl1[1, 1] - 19404*CHl1[2, 2] + 
            5996*CHl3[1, 1] + 5996*CHl3[2, 2] - 259303*CHq1[1, 1] - 
            259303*CHq1[2, 2] + 771260*CHq1[3, 3] - 78653*CHq3[1, 1] - 
            78653*CHq3[2, 2] + 585272*CHq3[3, 3] - 218534*CHu[1, 1] - 
            218534*CHu[2, 2] + 25872*CHu[3, 3]) + 256*MW2^10*MZ2^2*
           (28933*CHd[1, 1] + 28933*CHd[2, 2] - 810322*CHd[3, 3] - 
            11088*CHl1[1, 1] - 11088*CHl1[2, 2] - 356592*CHl3[1, 1] - 
            356592*CHl3[2, 2] - 56197*CHq1[1, 1] - 56197*CHq1[2, 2] + 
            45854*CHq1[3, 3] - 161305*CHq3[1, 1] - 161305*CHq3[2, 2] + 
            254006*CHq3[3, 3] - 57866*CHu[1, 1] - 57866*CHu[2, 2] + 
            240384*CHu[3, 3]) + 8*MW2^5*MZ2^7*(5561793*CHd[1, 1] + 
            5561793*CHd[2, 2] - 70926612*CHd[3, 3] - 1676232*CHl1[1, 1] - 
            1676232*CHl1[2, 2] - 13963733*CHl3[1, 1] - 13963733*CHl3[2, 2] - 
            8980089*CHq1[1, 1] - 8980089*CHq1[2, 2] + 32484342*CHq1[3, 3] - 
            2307316*CHq3[1, 1] - 2307316*CHq3[2, 2] + 35889502*CHq3[3, 3] - 
            11123586*CHu[1, 1] - 11123586*CHu[2, 2] + 1302516*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(4476021*CHd[1, 1] + 4476021*CHd[2, 2] - 
            39592380*CHd[3, 3] - 1652436*CHl1[1, 1] - 1652436*CHl1[2, 2] - 
            733362*CHl3[1, 1] - 733362*CHl3[2, 2] - 8213505*CHq1[1, 1] - 
            8213505*CHq1[2, 2] + 30660210*CHq1[3, 3] - 3050528*CHq3[1, 1] - 
            3050528*CHq3[2, 2] + 30070858*CHq3[3, 3] - 8952042*CHu[1, 1] - 
            8952042*CHu[2, 2] + 2001564*CHu[3, 3]) + 4*MW2^6*MZ2^6*
           (-12969663*CHd[1, 1] - 12969663*CHd[2, 2] + 208227504*CHd[3, 3] + 
            1770264*CHl1[1, 1] + 1770264*CHl1[2, 2] + 47206119*CHl3[1, 1] + 
            47206119*CHl3[2, 2] + 20008095*CHq1[1, 1] + 20008095*CHq1[2, 2] - 
            45501516*CHq1[3, 3] + 4196239*CHq3[1, 1] + 4196239*CHq3[2, 2] - 
            51074636*CHq3[3, 3] + 25939326*CHu[1, 1] + 25939326*CHu[2, 2] + 
            4547808*CHu[3, 3])) + MT2^3*MW2^2*
         (MZ2^13*(30651*CHd[1, 1] + 30651*CHd[2, 2] - 275844*CHd[3, 3] - 
            18228*CHl3[1, 1] - 18228*CHl3[2, 2] - 83571*CHq1[1, 1] - 
            83571*CHq1[2, 2] + 228474*CHq1[3, 3] - 17640*CHq3[1, 1] - 
            17640*CHq3[2, 2] + 103426*CHq3[3, 3] - 61302*CHu[1, 1] - 
            61302*CHu[2, 2]) - 450560*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] - 
            210*CHd[3, 3] - 45*CHl3[1, 1] - 45*CHl3[2, 2] - 21*CHq1[1, 1] - 
            21*CHq1[2, 2] - 210*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] - 
            112*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          32*MW2^9*MZ2^4*(3319756*CHd[1, 1] + 3319756*CHd[2, 2] - 
            56516794*CHd[3, 3] + 2287944*CHl1[1, 1] + 2287944*CHl1[2, 2] - 
            1167441*CHl3[1, 1] - 1167441*CHl3[2, 2] - 3537292*CHq1[1, 1] - 
            3537292*CHq1[2, 2] - 33376222*CHq1[3, 3] + 2913544*CHq3[1, 1] + 
            2913544*CHq3[2, 2] - 34744318*CHq3[3, 3] - 6639512*CHu[1, 1] - 
            6639512*CHu[2, 2] - 2309544*CHu[3, 3]) + MW2^3*MZ2^10*
           (-3193746*CHd[1, 1] - 3193746*CHd[2, 2] + 40360584*CHd[3, 3] + 
            1840032*CHl1[1, 1] + 1840032*CHl1[2, 2] + 6567304*CHl3[1, 1] + 
            6567304*CHl3[2, 2] + 3064482*CHq1[1, 1] + 3064482*CHq1[2, 2] - 
            11748246*CHq1[3, 3] + 1007965*CHq3[1, 1] + 1007965*CHq3[2, 2] - 
            28872342*CHq3[3, 3] + 6387492*CHu[1, 1] + 6387492*CHu[2, 2] - 
            1496160*CHu[3, 3]) - 16*MW2^8*MZ2^5*(12464827*CHd[1, 1] + 
            12464827*CHd[2, 2] - 224365960*CHd[3, 3] + 1530864*CHl1[1, 1] + 
            1530864*CHl1[2, 2] - 41613985*CHl3[1, 1] - 41613985*CHl3[2, 2] - 
            17714995*CHq1[1, 1] - 17714995*CHq1[2, 2] - 11807476*CHq1[3, 3] - 
            2181327*CHq3[1, 1] - 2181327*CHq3[2, 2] + 15917852*CHq3[3, 3] - 
            24929654*CHu[1, 1] - 24929654*CHu[2, 2] - 1066440*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(41183*CHd[1, 1] + 41183*CHd[2, 2] + 
            1968226*CHd[3, 3] + 420840*CHl1[1, 1] + 420840*CHl1[2, 2] + 
            3252260*CHl3[1, 1] + 3252260*CHl3[2, 2] + 270001*CHq1[1, 1] + 
            270001*CHq1[2, 2] - 5664290*CHq1[3, 3] + 1600021*CHq3[1, 1] + 
            1600021*CHq3[2, 2] - 10065090*CHq3[3, 3] - 82366*CHu[1, 1] - 
            82366*CHu[2, 2] - 711612*CHu[3, 3]) + MW2*MZ2^12*
           (-433629*CHd[1, 1] - 433629*CHd[2, 2] + 3630876*CHd[3, 3] + 
            116424*CHl1[1, 1] + 116424*CHl1[2, 2] - 83536*CHl3[1, 1] - 
            83536*CHl3[2, 2] + 963405*CHq1[1, 1] + 963405*CHq1[2, 2] - 
            2984946*CHq1[3, 3] + 347034*CHq3[1, 1] + 347034*CHq3[2, 2] - 
            2116298*CHq3[3, 3] + 867258*CHu[1, 1] + 867258*CHu[2, 2] - 
            38808*CHu[3, 3]) + 4096*MW2^12*MZ2*(9044*CHd[1, 1] + 
            9044*CHd[2, 2] - 121625*CHd[3, 3] - 30901*CHl3[1, 1] - 
            30901*CHl3[2, 2] - 11354*CHq1[1, 1] - 11354*CHq1[2, 2] - 
            71960*CHq1[3, 3] - 12488*CHq3[1, 1] - 12488*CHq3[2, 2] - 
            6262*CHq3[3, 3] - 18088*CHu[1, 1] - 18088*CHu[2, 2] + 
            3465*CHu[3, 3]) - 768*MW2^11*MZ2^2*(62415*CHd[1, 1] + 
            62415*CHd[2, 2] - 1199006*CHd[3, 3] - 18480*CHl1[1, 1] - 
            18480*CHl1[2, 2] - 453520*CHl3[1, 1] - 453520*CHl3[2, 2] - 
            106095*CHq1[1, 1] - 106095*CHq1[2, 2] - 116238*CHq1[3, 3] - 
            210699*CHq3[1, 1] - 210699*CHq3[2, 2] + 653738*CHq3[3, 3] - 
            124830*CHu[1, 1] - 124830*CHu[2, 2] + 72208*CHu[3, 3]) + 
          MW2^2*MZ2^11*(2200226*CHd[1, 1] + 2200226*CHd[2, 2] - 
            19119992*CHd[3, 3] - 959472*CHl1[1, 1] - 959472*CHl1[2, 2] + 
            417760*CHl3[1, 1] + 417760*CHl3[2, 2] - 3921890*CHq1[1, 1] - 
            3921890*CHq1[2, 2] + 13617202*CHq1[3, 3] - 1742595*CHq3[1, 1] - 
            1742595*CHq3[2, 2] + 13803442*CHq3[3, 3] - 4400452*CHu[1, 1] - 
            4400452*CHu[2, 2] + 409200*CHu[3, 3]) + MW2^4*MZ2^9*
           (-13775905*CHd[1, 1] - 13775905*CHd[2, 2] + 61819612*CHd[3, 3] + 
            5931216*CHl1[1, 1] + 5931216*CHl1[2, 2] - 28396892*CHl3[1, 1] - 
            28396892*CHl3[2, 2] + 30927961*CHq1[1, 1] + 30927961*CHq1[2, 2] - 
            125971724*CHq1[3, 3] + 15424163*CHq3[1, 1] + 
            15424163*CHq3[2, 2] - 69594748*CHq3[3, 3] + 27551810*CHu[1, 1] + 
            27551810*CHu[2, 2] + 1260504*CHu[3, 3]) - 4*MW2^6*MZ2^7*
           (43356757*CHd[1, 1] + 43356757*CHd[2, 2] - 501719224*CHd[3, 3] - 
            15973128*CHl1[1, 1] - 15973128*CHl1[2, 2] - 82538853*CHl3[1, 1] - 
            82538853*CHl3[2, 2] - 71197669*CHq1[1, 1] - 71197669*CHq1[2, 2] + 
            270631256*CHq1[3, 3] - 20427491*CHq3[1, 1] - 
            20427491*CHq3[2, 2] + 307879864*CHq3[3, 3] - 86713514*CHu[1, 1] - 
            86713514*CHu[2, 2] + 5442408*CHu[3, 3]) + 4*MW2^7*MZ2^6*
           (57693671*CHd[1, 1] + 57693671*CHd[2, 2] - 872145728*CHd[3, 3] - 
            11485944*CHl1[1, 1] - 11485944*CHl1[2, 2] - 
            184835375*CHl3[1, 1] - 184835375*CHl3[2, 2] - 
            89922599*CHq1[1, 1] - 89922599*CHq1[2, 2] + 
            227668732*CHq1[3, 3] - 20622455*CHq3[1, 1] - 
            20622455*CHq3[2, 2] + 338516956*CHq3[3, 3] - 
            115387342*CHu[1, 1] - 115387342*CHu[2, 2] + 5520960*CHu[3, 3]) + 
          MW2^5*MZ2^8*(76653467*CHd[1, 1] + 76653467*CHd[2, 2] - 
            651372452*CHd[3, 3] - 33922440*CHl1[1, 1] - 33922440*CHl1[2, 2] - 
            23484752*CHl3[1, 1] - 23484752*CHl3[2, 2] - 
            136173851*CHq1[1, 1] - 136173851*CHq1[2, 2] + 
            565059160*CHq1[3, 3] - 52090767*CHq3[1, 1] - 
            52090767*CHq3[2, 2] + 520957336*CHq3[3, 3] - 
            153306934*CHu[1, 1] - 153306934*CHu[2, 2] + 6570192*CHu[3, 3])) + 
        MT2^5*MW2*(-90112*MW2^12*(63*CHd[1, 1] + 63*CHd[2, 2] - 
            630*CHd[3, 3] - 113*CHl3[1, 1] - 113*CHl3[2, 2] - 63*CHq1[1, 1] - 
            63*CHq1[2, 2] - 630*CHq1[3, 3] - 21*CHq3[1, 1] - 21*CHq3[2, 2] - 
            560*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) - 
          16*MW2^7*MZ2^5*(8006521*CHd[1, 1] + 8006521*CHd[2, 2] - 
            146464600*CHd[3, 3] + 1623312*CHl1[1, 1] + 1623312*CHl1[2, 2] - 
            29962863*CHl3[1, 1] - 29962863*CHl3[2, 2] - 11055169*CHq1[1, 1] - 
            11055169*CHq1[2, 2] - 12617308*CHq1[3, 3] - 259181*CHq3[1, 1] - 
            259181*CHq3[2, 2] - 13279660*CHq3[3, 3] - 16013042*CHu[1, 1] - 
            16013042*CHu[2, 2] - 7331064*CHu[3, 3]) + 32*MW2^8*MZ2^4*
           (1940032*CHd[1, 1] + 1940032*CHd[2, 2] - 31325254*CHd[3, 3] + 
            1587960*CHl1[1, 1] + 1587960*CHl1[2, 2] + 80885*CHl3[1, 1] + 
            80885*CHl3[2, 2] - 1871488*CHq1[1, 1] - 1871488*CHq1[2, 2] - 
            22792402*CHq1[3, 3] + 2637596*CHq3[1, 1] + 2637596*CHq3[2, 2] - 
            32563794*CHq3[3, 3] - 3880064*CHu[1, 1] - 3880064*CHu[2, 2] - 
            6324888*CHu[3, 3]) + MW2^3*MZ2^9*(-29475691*CHd[1, 1] - 
            29475691*CHd[2, 2] + 265412212*CHd[3, 3] + 10980720*CHl1[1, 1] + 
            10980720*CHl1[2, 2] + 3340280*CHl3[1, 1] + 3340280*CHl3[2, 2] + 
            53917747*CHq1[1, 1] + 53917747*CHq1[2, 2] - 
            197972804*CHq1[3, 3] + 20111481*CHq3[1, 1] + 
            20111481*CHq3[2, 2] - 186163412*CHq3[3, 3] + 58951382*CHu[1, 1] + 
            58951382*CHu[2, 2] - 5447832*CHu[3, 3]) + 4*MW2^6*MZ2^6*
           (40973105*CHd[1, 1] + 40973105*CHd[2, 2] - 648779696*CHd[3, 3] - 
            5102856*CHl1[1, 1] - 5102856*CHl1[2, 2] - 151134209*CHl3[1, 1] - 
            151134209*CHl3[2, 2] - 62663537*CHq1[1, 1] - 
            62663537*CHq1[2, 2] + 140362612*CHq1[3, 3] - 
            11904849*CHq3[1, 1] - 11904849*CHq3[2, 2] + 
            178261620*CHq3[3, 3] - 81946210*CHu[1, 1] - 81946210*CHu[2, 2] - 
            5144640*CHu[3, 3]) - 128*MW2^9*MZ2^3*(4593*CHd[1, 1] + 
            4593*CHd[2, 2] + 2292510*CHd[3, 3] + 265176*CHl1[1, 1] + 
            265176*CHl1[2, 2] + 2477180*CHl3[1, 1] + 2477180*CHl3[2, 2] + 
            215871*CHq1[1, 1] + 215871*CHq1[2, 2] - 3694926*CHq1[3, 3] + 
            1169091*CHq3[1, 1] + 1169091*CHq3[2, 2] - 7260726*CHq3[3, 3] - 
            9186*CHu[1, 1] - 9186*CHu[2, 2] - 1498980*CHu[3, 3]) + 
          4*MZ2^12*(9944*CHd[1, 1] + 9944*CHd[2, 2] - 92564*CHd[3, 3] - 
            1225*CHl3[1, 1] - 1225*CHl3[2, 2] - 27584*CHq1[1, 1] - 
            27584*CHq1[2, 2] + 72154*CHq1[3, 3] - 5880*CHq3[1, 1] - 
            5880*CHq3[2, 2] + 32268*CHq3[3, 3] - 19888*CHu[1, 1] - 
            19888*CHu[2, 2] - 3234*CHu[3, 3]) + 4096*MW2^11*MZ2*
           (5388*CHd[1, 1] + 5388*CHd[2, 2] - 76287*CHd[3, 3] - 
            20230*CHl3[1, 1] - 20230*CHl3[2, 2] - 6774*CHq1[1, 1] - 
            6774*CHq1[2, 2] - 42792*CHq1[3, 3] - 8488*CHq3[1, 1] - 
            8488*CHq3[2, 2] - 19028*CHq3[3, 3] - 10776*CHu[1, 1] - 
            10776*CHu[2, 2] + 5775*CHu[3, 3]) + MW2*MZ2^11*
           (-792873*CHd[1, 1] - 792873*CHd[2, 2] + 6771372*CHd[3, 3] + 
            155232*CHl1[1, 1] + 155232*CHl1[2, 2] - 299984*CHl3[1, 1] - 
            299984*CHl3[2, 2] + 1869681*CHq1[1, 1] + 1869681*CHq1[2, 2] - 
            5598870*CHq1[3, 3] + 589468*CHq3[1, 1] + 589468*CHq3[2, 2] - 
            3626262*CHq3[3, 3] + 1585746*CHu[1, 1] + 1585746*CHu[2, 2] + 
            50160*CHu[3, 3]) - 256*MW2^10*MZ2^2*(114103*CHd[1, 1] + 
            114103*CHd[2, 2] - 2435974*CHd[3, 3] - 33264*CHl1[1, 1] - 
            33264*CHl1[2, 2] - 979052*CHl3[1, 1] - 979052*CHl3[2, 2] - 
            196951*CHq1[1, 1] - 196951*CHq1[2, 2] - 175558*CHq1[3, 3] - 
            438259*CHq3[1, 1] - 438259*CHq3[2, 2] + 1049666*CHq3[3, 3] - 
            228206*CHu[1, 1] - 228206*CHu[2, 2] + 396240*CHu[3, 3]) + 
          MW2^2*MZ2^10*(6536915*CHd[1, 1] + 6536915*CHd[2, 2] - 
            54995636*CHd[3, 3] - 2094264*CHl1[1, 1] - 2094264*CHl1[2, 2] + 
            2827280*CHl3[1, 1] + 2827280*CHl3[2, 2] - 13364099*CHq1[1, 1] - 
            13364099*CHq1[2, 2] + 45026758*CHq1[3, 3] - 5023390*CHq3[1, 1] - 
            5023390*CHq3[2, 2] + 36544142*CHq3[3, 3] - 13073830*CHu[1, 1] - 
            13073830*CHu[2, 2] + 629088*CHu[3, 3]) - 4*MW2^5*MZ2^7*
           (35382931*CHd[1, 1] + 35382931*CHd[2, 2] - 450875368*CHd[3, 3] - 
            10339992*CHl1[1, 1] - 10339992*CHl1[2, 2] - 86812579*CHl3[1, 1] - 
            86812579*CHl3[2, 2] - 56816035*CHq1[1, 1] - 56816035*CHq1[2, 2] + 
            198011720*CHq1[3, 3] - 14268709*CHq3[1, 1] - 
            14268709*CHq3[2, 2] + 225885720*CHq3[3, 3] - 70765862*CHu[1, 1] - 
            70765862*CHu[2, 2] + 5174232*CHu[3, 3]) + MW2^4*MZ2^8*
           (80760569*CHd[1, 1] + 80760569*CHd[2, 2] - 840692924*CHd[3, 3] - 
            29405016*CHl1[1, 1] - 29405016*CHl1[2, 2] - 91449132*CHl3[1, 1] - 
            91449132*CHl3[2, 2] - 136636793*CHq1[1, 1] - 
            136636793*CHq1[2, 2] + 517688344*CHq1[3, 3] - 
            43707397*CHq3[1, 1] - 43707397*CHq3[2, 2] + 
            540740824*CHq3[3, 3] - 161521138*CHu[1, 1] - 
            161521138*CHu[2, 2] + 17070000*CHu[3, 3])))))/
    (4*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) + 
   (-9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
       MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
       MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
      (MW2^2*MZ2^6*(6395*CHd[1, 1] + 6395*CHd[2, 2] - 93908*CHd[3, 3] + 
         5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 6395*CHq1[1, 1] - 
         6395*CHq1[2, 2] - 8024*CHq1[3, 3] + 9849*CHq3[1, 1] + 
         9849*CHq3[2, 2] - 8024*CHq3[3, 3] - 12790*CHu[1, 1] - 
         12790*CHu[2, 2]) + 4*MW2^4*MZ2^4*(6103*CHd[1, 1] + 6103*CHd[2, 2] - 
         87424*CHd[3, 3] + 20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 
         6103*CHq1[1, 1] - 6103*CHq1[2, 2] - 55972*CHq1[3, 3] + 
         13401*CHq3[1, 1] + 13401*CHq3[2, 2] - 55972*CHq3[3, 3] - 
         12206*CHu[1, 1] - 12206*CHu[2, 2]) - 16*MW2^5*MZ2^3*
        (1933*CHd[1, 1] + 1933*CHd[2, 2] - 22396*CHd[3, 3] + 
         4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 
         1933*CHq1[2, 2] - 19456*CHq1[3, 3] + 4671*CHq3[1, 1] + 
         4671*CHq3[2, 2] - 19456*CHq3[3, 3] - 3866*CHu[1, 1] - 
         3866*CHu[2, 2]) - 8*MW2^3*MZ2^5*(1763*CHd[1, 1] + 1763*CHd[2, 2] - 
         28496*CHd[3, 3] + 4423*CHl3[1, 1] + 4423*CHl3[2, 2] - 
         1763*CHq1[1, 1] - 1763*CHq1[2, 2] - 10538*CHq1[3, 3] + 
         3582*CHq3[1, 1] + 3582*CHq3[2, 2] - 10538*CHq3[3, 3] - 
         3526*CHu[1, 1] - 3526*CHu[2, 2]) - 2*MW2*MZ2^7*
        (946*CHd[1, 1] + 946*CHd[2, 2] - 10912*CHd[3, 3] - 946*CHq1[1, 1] - 
         946*CHq1[2, 2] + 2222*CHq1[3, 3] + 735*CHq3[1, 1] + 735*CHq3[2, 2] + 
         2222*CHq3[3, 3] - 1892*CHu[1, 1] - 1892*CHu[2, 2]) + 
       32*MW2^6*MZ2^2*(772*CHd[1, 1] + 772*CHd[2, 2] - 7834*CHd[3, 3] - 
         35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 772*CHq1[2, 2] - 
         7846*CHq1[3, 3] + 2160*CHq3[1, 1] + 2160*CHq3[2, 2] - 
         7846*CHq3[3, 3] - 1544*CHu[1, 1] - 1544*CHu[2, 2]) - 
       128*MW2^7*MZ2*(91*CHd[1, 1] + 91*CHd[2, 2] - 910*CHd[3, 3] - 
         310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 91*CHq1[2, 2] - 
         910*CHq1[3, 3] + 273*CHq3[1, 1] + 273*CHq3[2, 2] - 910*CHq3[3, 3] - 
         182*CHu[1, 1] - 182*CHu[2, 2]) + 49*MZ2^8*(5*CHd[1, 1] + 
         5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 
         22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2]) + 
       2816*MW2^8*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 6*CHl3[1, 1] - 
         6*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
         3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
         2*CHu[2, 2])) + 
     MW2*(-6*MT2^7*(-1024*MW2^9*MZ2*(1744*CHd[1, 1] + 1744*CHd[2, 2] - 
           21664*CHd[3, 3] + 3213*CHl3[1, 1] + 3213*CHl3[2, 2] - 
           1744*CHq1[1, 1] - 1744*CHq1[2, 2] - 11104*CHq1[3, 3] + 
           3120*CHq3[1, 1] + 3120*CHq3[2, 2] - 14074*CHq3[3, 3] - 
           3488*CHu[1, 1] - 3488*CHu[2, 2]) + 360448*MW2^10*
          (CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] + 2*CHl3[1, 1] + 
           2*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
           3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
           2*CHu[2, 2]) + 4*MW2^4*MZ2^6*(330907*CHd[1, 1] + 
           330907*CHd[2, 2] - 2064976*CHd[3, 3] - 2468941*CHl3[1, 1] - 
           2468941*CHl3[2, 2] - 330907*CHq1[1, 1] - 330907*CHq1[2, 2] + 
           11988236*CHq1[3, 3] - 596775*CHq3[1, 1] - 596775*CHq3[2, 2] + 
           11759696*CHq3[3, 3] - 661814*CHu[1, 1] - 661814*CHu[2, 2] - 
           436440*CHu[3, 3]) + MW2^2*MZ2^8*(67009*CHd[1, 1] + 
           67009*CHd[2, 2] + 2383148*CHd[3, 3] - 1306744*CHl3[1, 1] - 
           1306744*CHl3[2, 2] - 67009*CHq1[1, 1] - 67009*CHq1[2, 2] + 
           5374616*CHq1[3, 3] - 285501*CHq3[1, 1] - 285501*CHq3[2, 2] + 
           6989900*CHq3[3, 3] - 134018*CHu[1, 1] - 134018*CHu[2, 2] - 
           152712*CHu[3, 3]) - 16*MW2^5*MZ2^5*(165380*CHd[1, 1] + 
           165380*CHd[2, 2] - 2391092*CHd[3, 3] - 931967*CHl3[1, 1] - 
           931967*CHl3[2, 2] - 165380*CHq1[1, 1] - 165380*CHq1[2, 2] + 
           4458232*CHq1[3, 3] - 211086*CHq3[1, 1] - 211086*CHq3[2, 2] + 
           3783832*CHq3[3, 3] - 330760*CHu[1, 1] - 330760*CHu[2, 2] - 
           114636*CHu[3, 3]) - 8*MW2^3*MZ2^7*(53450*CHd[1, 1] + 
           53450*CHd[2, 2] + 326296*CHd[3, 3] - 542754*CHl3[1, 1] - 
           542754*CHl3[2, 2] - 53450*CHq1[1, 1] - 53450*CHq1[2, 2] + 
           2559946*CHq1[3, 3] - 135417*CHq3[1, 1] - 135417*CHq3[2, 2] + 
           2866984*CHq3[3, 3] - 106900*CHu[1, 1] - 106900*CHu[2, 2] - 
           106008*CHu[3, 3]) + 32*MW2^6*MZ2^4*(122095*CHd[1, 1] + 
           122095*CHd[2, 2] - 2308858*CHd[3, 3] - 411174*CHl3[1, 1] - 
           411174*CHl3[2, 2] - 122095*CHq1[1, 1] - 122095*CHq1[2, 2] + 
           2012186*CHq1[3, 3] - 88839*CHq3[1, 1] - 88839*CHq3[2, 2] + 
           1354766*CHq3[3, 3] - 244190*CHu[1, 1] - 244190*CHu[2, 2] - 
           28356*CHu[3, 3]) + 3*MW2*MZ2^9*(451*CHd[1, 1] + 451*CHd[2, 2] - 
           222376*CHd[3, 3] + 84348*CHl3[1, 1] + 84348*CHl3[2, 2] - 
           451*CHq1[1, 1] - 451*CHq1[2, 2] - 255948*CHq1[3, 3] + 
           10905*CHq3[1, 1] + 10905*CHq3[2, 2] - 404888*CHq3[3, 3] - 
           902*CHu[1, 1] - 902*CHu[2, 2] - 8228*CHu[3, 3]) - 
         9*MZ2^10*(150*CHd[1, 1] + 150*CHd[2, 2] - 7788*CHd[3, 3] + 
           2695*CHl3[1, 1] + 2695*CHl3[2, 2] - 150*CHq1[1, 1] - 
           150*CHq1[2, 2] - 4730*CHq1[3, 3] - 10120*CHq3[3, 3] - 
           300*CHu[1, 1] - 300*CHu[2, 2] - 1078*CHu[3, 3]) - 
         128*MW2^7*MZ2^3*(34915*CHd[1, 1] + 34915*CHd[2, 2] - 
           654454*CHd[3, 3] - 30076*CHl3[1, 1] - 30076*CHl3[2, 2] - 
           34915*CHq1[1, 1] - 34915*CHq1[2, 2] + 213206*CHq1[3, 3] - 
           1521*CHq3[1, 1] - 1521*CHq3[2, 2] + 44852*CHq3[3, 3] - 
           69830*CHu[1, 1] - 69830*CHu[2, 2] - 648*CHu[3, 3]) + 
         256*MW2^8*MZ2^2*(14338*CHd[1, 1] + 14338*CHd[2, 2] - 
           225154*CHd[3, 3] + 13931*CHl3[1, 1] + 13931*CHl3[2, 2] - 
           14338*CHq1[1, 1] - 14338*CHq1[2, 2] - 21874*CHq1[3, 3] + 
           11334*CHq3[1, 1] + 11334*CHq3[2, 2] - 69406*CHq3[3, 3] - 
           28676*CHu[1, 1] - 28676*CHu[2, 2] + 132*CHu[3, 3])) + 
       MT2^6*(811008*MW2^11*(19*CHd[1, 1] + 19*CHd[2, 2] - 190*CHd[3, 3] + 
           33*CHl3[1, 1] + 33*CHl3[2, 2] - 19*CHq1[1, 1] - 19*CHq1[2, 2] - 
           190*CHq1[3, 3] + 65*CHq3[1, 1] + 65*CHq3[2, 2] - 190*CHq3[3, 3] - 
           38*CHu[1, 1] - 38*CHu[2, 2]) - 2048*MW2^10*MZ2*
          ((34759 + 296*Pi^2)*CHd[1, 1] + (34759 + 296*Pi^2)*CHd[2, 2] - 
           455302*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 53654*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] + 53654*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           45847*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 45847*CHq1[2, 2] + 
           760*Pi^2*CHq1[2, 2] - 229582*CHq1[3, 3] - 848*Pi^2*CHq1[3, 3] + 
           61059*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 61059*CHq3[2, 2] - 
           168*Pi^2*CHq3[2, 2] - 259282*CHq3[3, 3] - 848*Pi^2*CHq3[3, 3] - 
           79418*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 79418*CHu[2, 2] + 
           464*Pi^2*CHu[2, 2]) - 4*MW2^4*MZ2^7*((-18723139 + 2276240*Pi^2)*
            CHd[1, 1] + (-18723139 + 2276240*Pi^2)*CHd[2, 2] + 
           106849816*CHd[3, 3] - 7673984*Pi^2*CHd[3, 3] + 323040*CHe[1, 1] + 
           323040*CHe[2, 2] + 323040*CHe[3, 3] + 323040*CHl1[1, 1] + 
           323040*CHl1[2, 2] + 323040*CHl1[3, 3] + 5859940*CHl3[1, 1] - 
           6885584*Pi^2*CHl3[1, 1] + 5859940*CHl3[2, 2] - 
           6885584*Pi^2*CHl3[2, 2] - 323040*CHl3[3, 3] + 
           22325083*CHq1[1, 1] - 2465552*Pi^2*CHq1[1, 1] + 
           22325083*CHq1[2, 2] - 2465552*Pi^2*CHq1[2, 2] + 
           203293924*CHq1[3, 3] + 455680*Pi^2*CHq1[3, 3] - 
           29215365*CHq3[1, 1] + 2595504*Pi^2*CHq3[1, 1] - 
           29215365*CHq3[2, 2] + 2595504*Pi^2*CHq3[2, 2] + 
           219857356*CHq3[3, 3] + 455680*Pi^2*CHq3[3, 3] - 
           51699154*CHu[1, 1] + 5776544*Pi^2*CHu[1, 1] - 51699154*CHu[2, 2] + 
           5776544*Pi^2*CHu[2, 2] - 9928176*CHu[3, 3]) + 
         8*MW2^5*MZ2^6*((-12088657 + 1741536*Pi^2)*CHd[1, 1] + 
           (-12088657 + 1741536*Pi^2)*CHd[2, 2] + 26588008*CHd[3, 3] - 
           5909760*Pi^2*CHd[3, 3] + 26880*CHe[1, 1] + 26880*CHe[2, 2] + 
           26880*CHe[3, 3] + 26880*CHl1[1, 1] + 26880*CHl1[2, 2] + 
           26880*CHl1[3, 3] - 8799662*CHl3[1, 1] - 4588928*Pi^2*CHl3[1, 1] - 
           8799662*CHl3[2, 2] - 4588928*Pi^2*CHl3[2, 2] - 26880*CHl3[3, 3] + 
           9646993*CHq1[1, 1] - 1346688*Pi^2*CHq1[1, 1] + 
           9646993*CHq1[2, 2] - 1346688*Pi^2*CHq1[2, 2] + 
           256362580*CHq1[3, 3] - 3171456*Pi^2*CHq1[3, 3] - 
           29706075*CHq3[1, 1] + 2211264*Pi^2*CHq3[1, 1] - 
           29706075*CHq3[2, 2] + 2211264*Pi^2*CHq3[2, 2] + 
           241733212*CHq3[3, 3] - 3171456*Pi^2*CHq3[3, 3] - 
           46969846*CHu[1, 1] + 4674816*Pi^2*CHu[1, 1] - 46969846*CHu[2, 2] + 
           4674816*Pi^2*CHu[2, 2] - 9204672*CHu[3, 3]) + 
         2*MW2^3*MZ2^8*(7*(-2646389 + 309808*Pi^2)*CHd[1, 1] + 
           7*(-2646389 + 309808*Pi^2)*CHd[2, 2] + 118517372*CHd[3, 3] - 
           6719488*Pi^2*CHd[3, 3] + 523392*CHe[1, 1] + 523392*CHe[2, 2] + 
           523392*CHe[3, 3] + 523392*CHl1[1, 1] + 523392*CHl1[2, 2] + 
           523392*CHl1[3, 3] + 16649310*CHl3[1, 1] - 6685568*Pi^2*
            CHl3[1, 1] + 16649310*CHl3[2, 2] - 6685568*Pi^2*CHl3[2, 2] - 
           523392*CHl3[3, 3] + 26277035*CHq1[1, 1] - 2831824*Pi^2*
            CHq1[1, 1] + 26277035*CHq1[2, 2] - 2831824*Pi^2*CHq1[2, 2] + 
           93790040*CHq1[3, 3] + 3850880*Pi^2*CHq1[3, 3] - 
           19797225*CHq3[1, 1] + 1978128*Pi^2*CHq3[1, 1] - 
           19797225*CHq3[2, 2] + 1978128*Pi^2*CHq3[2, 2] + 
           128007824*CHq3[3, 3] + 3850880*Pi^2*CHq3[3, 3] - 
           43236386*CHu[1, 1] + 5065120*Pi^2*CHu[1, 1] - 43236386*CHu[2, 2] + 
           5065120*Pi^2*CHu[2, 2] - 4769616*CHu[3, 3]) - 
         32*MW2^6*MZ2^5*((-2097478 + 501152*Pi^2)*CHd[1, 1] + 
           (-2097478 + 501152*Pi^2)*CHd[2, 2] - 27518174*CHd[3, 3] - 
           1575104*Pi^2*CHd[3, 3] - 41376*CHe[1, 1] - 41376*CHe[2, 2] - 
           41376*CHe[3, 3] - 41376*CHl1[1, 1] - 41376*CHl1[2, 2] - 
           41376*CHl1[3, 3] - 7864365*CHl3[1, 1] - 994480*Pi^2*CHl3[1, 1] - 
           7864365*CHl3[2, 2] - 994480*Pi^2*CHl3[2, 2] + 41376*CHl3[3, 3] - 
           608426*CHq1[1, 1] - 188480*Pi^2*CHq1[1, 1] - 608426*CHq1[2, 2] - 
           188480*Pi^2*CHq1[2, 2] + 101575090*CHq1[3, 3] - 
           1920608*Pi^2*CHq1[3, 3] - 10482084*CHq3[1, 1] + 
           654624*Pi^2*CHq3[1, 1] - 10482084*CHq3[2, 2] + 
           654624*Pi^2*CHq3[2, 2] + 86457034*CHq3[3, 3] - 
           1920608*Pi^2*CHq3[3, 3] - 16596952*CHu[1, 1] + 
           1356320*Pi^2*CHu[1, 1] - 16596952*CHu[2, 2] + 
           1356320*Pi^2*CHu[2, 2] - 2274960*CHu[3, 3]) + 
         64*MW2^7*MZ2^4*(4*(52219 + 53452*Pi^2)*CHd[1, 1] + 
           4*(52219 + 53452*Pi^2)*CHd[2, 2] - 38361862*CHd[3, 3] - 
           593056*Pi^2*CHd[3, 3] - 23616*CHe[1, 1] - 23616*CHe[2, 2] - 
           23616*CHe[3, 3] - 23616*CHl1[1, 1] - 23616*CHl1[2, 2] - 
           23616*CHl1[3, 3] - 5407525*CHl3[1, 1] - 282448*Pi^2*CHl3[1, 1] - 
           5407525*CHl3[2, 2] - 282448*Pi^2*CHl3[2, 2] + 23616*CHl3[3, 3] - 
           2464060*CHq1[1, 1] + 25616*Pi^2*CHq1[1, 1] - 2464060*CHq1[2, 2] + 
           25616*Pi^2*CHq1[2, 2] + 49275518*CHq1[3, 3] - 
           1133056*Pi^2*CHq1[3, 3] - 5016456*CHq3[1, 1] + 
           268080*Pi^2*CHq3[1, 1] - 5016456*CHq3[2, 2] + 
           268080*Pi^2*CHq3[2, 2] + 37521326*CHq3[3, 3] - 
           1133056*Pi^2*CHq3[3, 3] - 9225944*CHu[1, 1] + 
           560032*Pi^2*CHu[1, 1] - 9225944*CHu[2, 2] + 560032*Pi^2*
            CHu[2, 2] - 541800*CHu[3, 3]) + 
         MZ2^11*((192987 - 22856*Pi^2)*CHd[1, 1] + (192987 - 22856*Pi^2)*
            CHd[2, 2] - 759132*CHd[3, 3] + 44960*Pi^2*CHd[3, 3] - 
           391314*CHl3[1, 1] + 65072*Pi^2*CHl3[1, 1] - 391314*CHl3[2, 2] + 
           65072*Pi^2*CHl3[2, 2] - 290007*CHq1[1, 1] + 
           34616*Pi^2*CHq1[1, 1] - 290007*CHq1[2, 2] + 
           34616*Pi^2*CHq1[2, 2] + 340758*CHq1[3, 3] - 
           74224*Pi^2*CHq1[3, 3] + 75570*CHq3[3, 3] - 74224*Pi^2*CHq3[3, 3] + 
           390186*CHu[1, 1] - 48368*Pi^2*CHu[1, 1] + 390186*CHu[2, 2] - 
           48368*Pi^2*CHu[2, 2] - 58212*CHu[3, 3]) - 512*MW2^8*MZ2^3*
          ((192469 + 16044*Pi^2)*CHd[1, 1] + (192469 + 16044*Pi^2)*
            CHd[2, 2] - 6180337*CHd[3, 3] - 40344*Pi^2*CHd[3, 3] - 
           1056*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
           1056*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
           326551*CHl3[1, 1] - 13432*Pi^2*CHl3[1, 1] - 326551*CHl3[2, 2] - 
           13432*Pi^2*CHl3[2, 2] + 1056*CHl3[3, 3] - 470785*CHq1[1, 1] + 
           12180*Pi^2*CHq1[1, 1] - 470785*CHq1[2, 2] + 
           12180*Pi^2*CHq1[2, 2] + 3009407*CHq1[3, 3] - 
           93624*Pi^2*CHq1[3, 3] - 323385*CHq3[1, 1] + 
           16740*Pi^2*CHq3[1, 1] - 323385*CHq3[2, 2] + 
           16740*Pi^2*CHq3[2, 2] + 1738385*CHq3[3, 3] - 
           93624*Pi^2*CHq3[3, 3] - 1030562*CHu[1, 1] + 39336*Pi^2*CHu[1, 1] - 
           1030562*CHu[2, 2] + 39336*Pi^2*CHu[2, 2] - 6492*CHu[3, 3]) + 
         512*MW2^9*MZ2^2*((240097 + 6176*Pi^2)*CHd[1, 1] + 
           (240097 + 6176*Pi^2)*CHd[2, 2] - 4551118*CHd[3, 3] - 
           15680*Pi^2*CHd[3, 3] + 158751*CHl3[1, 1] - 3408*Pi^2*CHl3[1, 1] + 
           158751*CHl3[2, 2] - 3408*Pi^2*CHl3[2, 2] - 403681*CHq1[1, 1] + 
           9856*Pi^2*CHq1[1, 1] - 403681*CHq1[2, 2] + 9856*Pi^2*CHq1[2, 2] - 
           153670*CHq1[3, 3] - 31712*Pi^2*CHq1[3, 3] + 86631*CHq3[1, 1] + 
           3168*Pi^2*CHq3[1, 1] + 86631*CHq3[2, 2] + 3168*Pi^2*CHq3[2, 2] - 
           756502*CHq3[3, 3] - 31712*Pi^2*CHq3[3, 3] - 714842*CHu[1, 1] + 
           13184*Pi^2*CHu[1, 1] - 714842*CHu[2, 2] + 13184*Pi^2*CHu[2, 2] + 
           2376*CHu[3, 3]) + 2*MW2*MZ2^10*((-1122309 + 134092*Pi^2)*
            CHd[1, 1] + (-1122309 + 134092*Pi^2)*CHd[2, 2] + 
           5709288*CHd[3, 3] - 309616*Pi^2*CHd[3, 3] + 25872*CHe[1, 1] + 
           25872*CHe[2, 2] + 25872*CHe[3, 3] + 25872*CHl1[1, 1] + 
           25872*CHl1[2, 2] + 25872*CHl1[3, 3] + 1927326*CHl3[1, 1] - 
           378480*Pi^2*CHl3[1, 1] + 1927326*CHl3[2, 2] - 
           378480*Pi^2*CHl3[2, 2] - 25872*CHl3[3, 3] + 1768167*CHq1[1, 1] - 
           202756*Pi^2*CHq1[1, 1] + 1768167*CHq1[2, 2] - 
           202756*Pi^2*CHq1[2, 2] - 762840*CHq1[3, 3] + 
           428384*Pi^2*CHq1[3, 3] - 456399*CHq3[1, 1] + 
           40164*Pi^2*CHq3[1, 1] - 456399*CHq3[2, 2] + 
           40164*Pi^2*CHq3[2, 2] + 1426512*CHq3[3, 3] + 
           428384*Pi^2*CHq3[3, 3] - 2340126*CHu[1, 1] + 
           281128*Pi^2*CHu[1, 1] - 2340126*CHu[2, 2] + 281128*Pi^2*
            CHu[2, 2] + 274560*CHu[3, 3]) - MW2^2*MZ2^9*
          ((-11822161 + 1398192*Pi^2)*CHd[1, 1] + (-11822161 + 1398192*Pi^2)*
            CHd[2, 2] + 70948492*CHd[3, 3] - 3782976*Pi^2*CHd[3, 3] + 
           374688*CHe[1, 1] + 374688*CHe[2, 2] + 374688*CHe[3, 3] + 
           374688*CHl1[1, 1] + 374688*CHl1[2, 2] + 374688*CHl1[3, 3] + 
           15891388*CHl3[1, 1] - 4123760*Pi^2*CHl3[1, 1] + 
           15891388*CHl3[2, 2] - 4123760*Pi^2*CHl3[2, 2] - 
           374688*CHl3[3, 3] + 18288553*CHq1[1, 1] - 2021424*Pi^2*
            CHq1[1, 1] + 18288553*CHq1[2, 2] - 2021424*Pi^2*CHq1[2, 2] + 
           17416984*CHq1[3, 3] + 3844416*Pi^2*CHq1[3, 3] - 
           8634183*CHq3[1, 1] + 861552*Pi^2*CHq3[1, 1] - 8634183*CHq3[2, 2] + 
           861552*Pi^2*CHq3[2, 2] + 42860800*CHq3[3, 3] + 
           3844416*Pi^2*CHq3[3, 3] - 25604542*CHu[1, 1] + 
           3036192*Pi^2*CHu[1, 1] - 25604542*CHu[2, 2] + 
           3036192*Pi^2*CHu[2, 2] + 347040*CHu[3, 3])) + 
       MW2^5*(MW2 + MZ2)*(811008*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] - 
           30*CHd[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] - 30*CHq1[3, 3] + 17*CHq3[1, 1] + 17*CHq3[2, 2] - 
           30*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2^11*((184887 - 22856*Pi^2)*CHd[1, 1] + (184887 - 22856*Pi^2)*
            CHd[2, 2] - 338580*CHd[3, 3] + 44960*Pi^2*CHd[3, 3] - 
           536844*CHl3[1, 1] + 65072*Pi^2*CHl3[1, 1] - 536844*CHl3[2, 2] + 
           65072*Pi^2*CHl3[2, 2] - 281907*CHq1[1, 1] + 
           34616*Pi^2*CHq1[1, 1] - 281907*CHq1[2, 2] + 
           34616*Pi^2*CHq1[2, 2] + 596178*CHq1[3, 3] - 
           74224*Pi^2*CHq1[3, 3] + 622050*CHq3[3, 3] - 
           74224*Pi^2*CHq3[3, 3] + 406386*CHu[1, 1] - 48368*Pi^2*CHu[1, 1] + 
           406386*CHu[2, 2] - 48368*Pi^2*CHu[2, 2]) - 2048*MW2^10*MZ2*
          ((2311 + 296*Pi^2)*CHd[1, 1] + (2311 + 296*Pi^2)*CHd[2, 2] - 
           54790*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 143*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] + 143*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           13399*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 13399*CHq1[2, 2] + 
           760*Pi^2*CHq1[2, 2] - 19150*CHq1[3, 3] - 848*Pi^2*CHq1[3, 3] + 
           1731*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 1731*CHq3[2, 2] - 
           168*Pi^2*CHq3[2, 2] + 10550*CHq3[3, 3] - 848*Pi^2*CHq3[3, 3] - 
           14522*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 14522*CHu[2, 2] + 
           464*Pi^2*CHu[2, 2]) + 512*MW2^9*MZ2^2*
          ((-37457 + 6176*Pi^2)*CHd[1, 1] + (-37457 + 6176*Pi^2)*CHd[2, 2] - 
           235138*CHd[3, 3] - 15680*Pi^2*CHd[3, 3] - 14013*CHl3[1, 1] - 
           3408*Pi^2*CHl3[1, 1] - 14013*CHl3[2, 2] - 3408*Pi^2*CHl3[2, 2] - 
           126127*CHq1[1, 1] + 9856*Pi^2*CHq1[1, 1] - 126127*CHq1[2, 2] + 
           9856*Pi^2*CHq1[2, 2] + 340910*CHq1[3, 3] - 31712*Pi^2*CHq1[3, 3] - 
           150447*CHq3[1, 1] + 3168*Pi^2*CHq3[1, 1] - 150447*CHq3[2, 2] + 
           3168*Pi^2*CHq3[2, 2] + 692150*CHq3[3, 3] - 31712*Pi^2*CHq3[3, 3] - 
           159734*CHu[1, 1] + 13184*Pi^2*CHu[1, 1] - 159734*CHu[2, 2] + 
           13184*Pi^2*CHu[2, 2]) - 32*MW2^6*MZ2^5*
          ((-5805430 + 501152*Pi^2)*CHd[1, 1] + (-5805430 + 501152*Pi^2)*
            CHd[2, 2] + 29378518*CHd[3, 3] - 1575104*Pi^2*CHd[3, 3] - 
           41376*CHe[1, 1] - 41376*CHe[2, 2] - 41376*CHe[3, 3] - 
           41376*CHl1[1, 1] - 41376*CHl1[2, 2] - 41376*CHl1[3, 3] + 
           13000659*CHl3[1, 1] - 994480*Pi^2*CHl3[1, 1] + 
           13000659*CHl3[2, 2] - 994480*Pi^2*CHl3[2, 2] + 41376*CHl3[3, 3] + 
           3099526*CHq1[1, 1] - 188480*Pi^2*CHq1[1, 1] + 3099526*CHq1[2, 2] - 
           188480*Pi^2*CHq1[2, 2] + 7389502*CHq1[3, 3] - 
           1920608*Pi^2*CHq1[3, 3] - 6188868*CHq3[1, 1] + 
           654624*Pi^2*CHq3[1, 1] - 6188868*CHq3[2, 2] + 
           654624*Pi^2*CHq3[2, 2] + 8088190*CHq3[3, 3] - 
           1920608*Pi^2*CHq3[3, 3] - 9181048*CHu[1, 1] + 
           1356320*Pi^2*CHu[1, 1] - 9181048*CHu[2, 2] + 1356320*Pi^2*
            CHu[2, 2] - 41376*CHu[3, 3]) + 64*MW2^7*MZ2^4*
          (4*(-595271 + 53452*Pi^2)*CHd[1, 1] + 4*(-595271 + 53452*Pi^2)*
            CHd[2, 2] + 11108054*CHd[3, 3] - 593056*Pi^2*CHd[3, 3] - 
           23616*CHe[1, 1] - 23616*CHe[2, 2] - 23616*CHe[3, 3] - 
           23616*CHl1[1, 1] - 23616*CHl1[2, 2] - 23616*CHl1[3, 3] + 
           4083599*CHl3[1, 1] - 282448*Pi^2*CHl3[1, 1] + 4083599*CHl3[2, 2] - 
           282448*Pi^2*CHl3[2, 2] + 23616*CHl3[3, 3] + 125900*CHq1[1, 1] + 
           25616*Pi^2*CHq1[1, 1] + 125900*CHq1[2, 2] + 
           25616*Pi^2*CHq1[2, 2] + 9237338*CHq1[3, 3] - 1133056*Pi^2*
            CHq1[3, 3] - 3377232*CHq3[1, 1] + 268080*Pi^2*CHq3[1, 1] - 
           3377232*CHq3[2, 2] + 268080*Pi^2*CHq3[2, 2] + 
           11525738*CHq3[3, 3] - 1133056*Pi^2*CHq3[3, 3] - 
           4046024*CHu[1, 1] + 560032*Pi^2*CHu[1, 1] - 4046024*CHu[2, 2] + 
           560032*Pi^2*CHu[2, 2] - 23616*CHu[3, 3]) - 256*MW2^8*MZ2^3*
          (8*(-40223 + 4011*Pi^2)*CHd[1, 1] + 8*(-40223 + 4011*Pi^2)*
            CHd[2, 2] + 787270*CHd[3, 3] - 80688*Pi^2*CHd[3, 3] - 
           2112*CHe[1, 1] - 2112*CHe[2, 2] - 2112*CHe[3, 3] - 
           2112*CHl1[1, 1] - 2112*CHl1[2, 2] - 2112*CHl1[3, 3] + 
           243115*CHl3[1, 1] - 26864*Pi^2*CHl3[1, 1] + 243115*CHl3[2, 2] - 
           26864*Pi^2*CHl3[2, 2] + 2112*CHl3[3, 3] - 234848*CHq1[1, 1] + 
           24360*Pi^2*CHq1[1, 1] - 234848*CHq1[2, 2] + 
           24360*Pi^2*CHq1[2, 2] + 2095270*CHq1[3, 3] - 
           187248*Pi^2*CHq1[3, 3] - 672816*CHq3[1, 1] + 
           33480*Pi^2*CHq3[1, 1] - 672816*CHq3[2, 2] + 
           33480*Pi^2*CHq3[2, 2] + 3003250*CHq3[3, 3] - 
           187248*Pi^2*CHq3[3, 3] - 647680*CHu[1, 1] + 78672*Pi^2*CHu[1, 1] - 
           647680*CHu[2, 2] + 78672*Pi^2*CHu[2, 2] - 2112*CHu[3, 3]) + 
         4*MW2*MZ2^10*(14*(-38844 + 4789*Pi^2)*CHd[1, 1] + 
           14*(-38844 + 4789*Pi^2)*CHd[2, 2] + 1230252*CHd[3, 3] - 
           154808*Pi^2*CHd[3, 3] + 12936*CHe[1, 1] + 12936*CHe[2, 2] + 
           12936*CHe[3, 3] + 12936*CHl1[1, 1] + 12936*CHl1[2, 2] + 
           12936*CHl1[3, 3] + 1551822*CHl3[1, 1] - 189240*Pi^2*CHl3[1, 1] + 
           1551822*CHl3[2, 2] - 189240*Pi^2*CHl3[2, 2] - 12936*CHl3[3, 3] + 
           866745*CHq1[1, 1] - 101378*Pi^2*CHq1[1, 1] + 866745*CHq1[2, 2] - 
           101378*Pi^2*CHq1[2, 2] - 1832562*CHq1[3, 3] + 
           214192*Pi^2*CHq1[3, 3] - 179127*CHq3[1, 1] + 
           20082*Pi^2*CHq3[1, 1] - 179127*CHq3[2, 2] + 
           20082*Pi^2*CHq3[2, 2] - 1815600*CHq3[3, 3] + 
           214192*Pi^2*CHq3[3, 3] - 1204740*CHu[1, 1] + 
           140564*Pi^2*CHu[1, 1] - 1204740*CHu[2, 2] + 140564*Pi^2*
            CHu[2, 2] + 12936*CHu[3, 3]) + 8*MW2^5*MZ2^6*
          ((-20128687 + 1741536*Pi^2)*CHd[1, 1] + (-20128687 + 1741536*Pi^2)*
            CHd[2, 2] + 92240728*CHd[3, 3] - 5909760*Pi^2*CHd[3, 3] + 
           26880*CHe[1, 1] + 26880*CHe[2, 2] + 26880*CHe[3, 3] + 
           26880*CHl1[1, 1] + 26880*CHl1[2, 2] + 26880*CHl1[3, 3] + 
           46620472*CHl3[1, 1] - 4588928*Pi^2*CHl3[1, 1] + 
           46620472*CHl3[2, 2] - 4588928*Pi^2*CHl3[2, 2] - 26880*CHl3[3, 3] + 
           17687023*CHq1[1, 1] - 1346688*Pi^2*CHq1[1, 1] + 
           17687023*CHq1[2, 2] - 1346688*Pi^2*CHq1[2, 2] - 
           15012308*CHq1[3, 3] - 3171456*Pi^2*CHq1[3, 3] - 
           16571061*CHq3[1, 1] + 2211264*Pi^2*CHq3[1, 1] - 
           16571061*CHq3[2, 2] + 2211264*Pi^2*CHq3[2, 2] - 
           18711716*CHq3[3, 3] - 3171456*Pi^2*CHq3[3, 3] - 
           30889786*CHu[1, 1] + 4674816*Pi^2*CHu[1, 1] - 30889786*CHu[2, 2] + 
           4674816*Pi^2*CHu[2, 2] + 26880*CHu[3, 3]) - 
         4*MW2^4*MZ2^7*(5*(-4931225 + 455248*Pi^2)*CHd[1, 1] + 
           5*(-4931225 + 455248*Pi^2)*CHd[2, 2] + 95528632*CHd[3, 3] - 
           7673984*Pi^2*CHd[3, 3] + 323040*CHe[1, 1] + 323040*CHe[2, 2] + 
           323040*CHe[3, 3] + 323040*CHl1[1, 1] + 323040*CHl1[2, 2] + 
           323040*CHl1[3, 3] + 55982566*CHl3[1, 1] - 6885584*Pi^2*
            CHl3[1, 1] + 55982566*CHl3[2, 2] - 6885584*Pi^2*CHl3[2, 2] - 
           323040*CHl3[3, 3] + 28258069*CHq1[1, 1] - 2465552*Pi^2*
            CHq1[1, 1] + 28258069*CHq1[2, 2] - 2465552*Pi^2*CHq1[2, 2] - 
           51077588*CHq1[3, 3] + 455680*Pi^2*CHq1[3, 3] - 
           15902187*CHq3[1, 1] + 2595504*Pi^2*CHq3[1, 1] - 
           15902187*CHq3[2, 2] + 2595504*Pi^2*CHq3[2, 2] - 
           55985348*CHq3[3, 3] + 455680*Pi^2*CHq3[3, 3] - 
           39833182*CHu[1, 1] + 5776544*Pi^2*CHu[1, 1] - 39833182*CHu[2, 2] + 
           5776544*Pi^2*CHu[2, 2] + 323040*CHu[3, 3]) - 
         MW2^2*MZ2^9*((-12110383 + 1398192*Pi^2)*CHd[1, 1] + 
           (-12110383 + 1398192*Pi^2)*CHd[2, 2] + 32775556*CHd[3, 3] - 
           3782976*Pi^2*CHd[3, 3] + 374688*CHe[1, 1] + 374688*CHe[2, 2] + 
           374688*CHe[3, 3] + 374688*CHl1[1, 1] + 374688*CHl1[2, 2] + 
           374688*CHl1[3, 3] + 31560376*CHl3[1, 1] - 4123760*Pi^2*
            CHl3[1, 1] + 31560376*CHl3[2, 2] - 4123760*Pi^2*CHl3[2, 2] - 
           374688*CHl3[3, 3] + 18576775*CHq1[1, 1] - 2021424*Pi^2*
            CHq1[1, 1] + 18576775*CHq1[2, 2] - 2021424*Pi^2*CHq1[2, 2] - 
           39750200*CHq1[3, 3] + 3844416*Pi^2*CHq1[3, 3] - 
           5705529*CHq3[1, 1] + 861552*Pi^2*CHq3[1, 1] - 5705529*CHq3[2, 2] + 
           861552*Pi^2*CHq3[2, 2] - 39399320*CHq3[3, 3] + 
           3844416*Pi^2*CHq3[3, 3] - 25028098*CHu[1, 1] + 
           3036192*Pi^2*CHu[1, 1] - 25028098*CHu[2, 2] + 
           3036192*Pi^2*CHu[2, 2] + 374688*CHu[3, 3]) + 
         2*MW2^3*MZ2^8*((-20999105 + 2168656*Pi^2)*CHd[1, 1] + 
           (-20999105 + 2168656*Pi^2)*CHd[2, 2] + 67815524*CHd[3, 3] - 
           6719488*Pi^2*CHd[3, 3] + 523392*CHe[1, 1] + 523392*CHe[2, 2] + 
           523392*CHe[3, 3] + 523392*CHl1[1, 1] + 523392*CHl1[2, 2] + 
           523392*CHl1[3, 3] + 49554462*CHl3[1, 1] - 6685568*Pi^2*
            CHl3[1, 1] + 49554462*CHl3[2, 2] - 6685568*Pi^2*CHl3[2, 2] - 
           523392*CHl3[3, 3] + 28751417*CHq1[1, 1] - 2831824*Pi^2*
            CHq1[1, 1] + 28751417*CHq1[2, 2] - 2831824*Pi^2*CHq1[2, 2] - 
           60323608*CHq1[3, 3] + 3850880*Pi^2*CHq1[3, 3] - 
           11329467*CHq3[1, 1] + 1978128*Pi^2*CHq3[1, 1] - 
           11329467*CHq3[2, 2] + 1978128*Pi^2*CHq3[2, 2] - 
           62135128*CHq3[3, 3] + 3850880*Pi^2*CHq3[3, 3] - 
           38287622*CHu[1, 1] + 5065120*Pi^2*CHu[1, 1] - 38287622*CHu[2, 2] + 
           5065120*Pi^2*CHu[2, 2] + 523392*CHu[3, 3])) + 
       MT2^5*(-1622016*MW2^12*(29*CHd[1, 1] + 29*CHd[2, 2] - 290*CHd[3, 3] + 
           43*CHl3[1, 1] + 43*CHl3[2, 2] - 29*CHq1[1, 1] - 29*CHq1[2, 2] - 
           290*CHq1[3, 3] + 111*CHq3[1, 1] + 111*CHq3[2, 2] - 
           290*CHq3[3, 3] - 58*CHu[1, 1] - 58*CHu[2, 2]) + 
         MZ2^12*((184887 - 22856*Pi^2)*CHd[1, 1] + (184887 - 22856*Pi^2)*
            CHd[2, 2] - 338580*CHd[3, 3] + 44960*Pi^2*CHd[3, 3] - 
           536844*CHl3[1, 1] + 65072*Pi^2*CHl3[1, 1] - 536844*CHl3[2, 2] + 
           65072*Pi^2*CHl3[2, 2] - 281907*CHq1[1, 1] + 
           34616*Pi^2*CHq1[1, 1] - 281907*CHq1[2, 2] + 
           34616*Pi^2*CHq1[2, 2] + 596178*CHq1[3, 3] - 
           74224*Pi^2*CHq1[3, 3] + 622050*CHq3[3, 3] - 
           74224*Pi^2*CHq3[3, 3] + 406386*CHu[1, 1] - 48368*Pi^2*CHu[1, 1] + 
           406386*CHu[2, 2] - 48368*Pi^2*CHu[2, 2]) + 12288*MW2^11*MZ2*
          ((16117 + 296*Pi^2)*CHd[1, 1] + (16117 + 296*Pi^2)*CHd[2, 2] - 
           224530*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 20495*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] + 20495*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           27205*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 27205*CHq1[2, 2] + 
           760*Pi^2*CHq1[2, 2] - 109690*CHq1[3, 3] - 848*Pi^2*CHq1[3, 3] + 
           27837*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 27837*CHq3[2, 2] - 
           168*Pi^2*CHq3[2, 2] - 107215*CHq3[3, 3] - 848*Pi^2*CHq3[3, 3] - 
           42134*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 42134*CHu[2, 2] + 
           464*Pi^2*CHu[2, 2]) - 8*MW2^6*MZ2^6*((-122659459 + 12453824*Pi^2)*
            CHd[1, 1] + (-122659459 + 12453824*Pi^2)*CHd[2, 2] + 
           492989416*CHd[3, 3] - 41758976*Pi^2*CHd[3, 3] - 4224*CHe[1, 1] - 
           4224*CHe[2, 2] - 4224*CHe[3, 3] - 4224*CHl1[1, 1] - 
           4224*CHl1[2, 2] - 4224*CHl1[3, 3] + 186569247*CHl3[1, 1] - 
           31511488*Pi^2*CHl3[1, 1] + 186569247*CHl3[2, 2] - 
           31511488*Pi^2*CHl3[2, 2] + 4224*CHl3[3, 3] + 97185859*CHq1[1, 1] - 
           8834048*Pi^2*CHq1[1, 1] + 97185859*CHq1[2, 2] - 
           8834048*Pi^2*CHq1[2, 2] + 657347596*CHq1[3, 3] - 
           26711168*Pi^2*CHq1[3, 3] - 157778505*CHq3[1, 1] + 
           15886080*Pi^2*CHq3[1, 1] - 157778505*CHq3[2, 2] + 
           15886080*Pi^2*CHq3[2, 2] + 610833904*CHq3[3, 3] - 
           26711168*Pi^2*CHq3[3, 3] - 264731674*CHu[1, 1] + 
           33474176*Pi^2*CHu[1, 1] - 264731674*CHu[2, 2] + 
           33474176*Pi^2*CHu[2, 2] - 23770920*CHu[3, 3]) + 
         8*MW2^5*MZ2^7*((-85961395 + 8570256*Pi^2)*CHd[1, 1] + 
           (-85961395 + 8570256*Pi^2)*CHd[2, 2] + 390362752*CHd[3, 3] - 
           28931712*Pi^2*CHd[3, 3] + 996000*CHe[1, 1] + 996000*CHe[2, 2] + 
           996000*CHe[3, 3] + 996000*CHl1[1, 1] + 996000*CHl1[2, 2] + 
           996000*CHl1[3, 3] + 151543159*CHl3[1, 1] - 25245680*Pi^2*
            CHl3[1, 1] + 151543159*CHl3[2, 2] - 25245680*Pi^2*CHl3[2, 2] - 
           996000*CHl3[3, 3] + 94325563*CHq1[1, 1] - 8743344*Pi^2*
            CHq1[1, 1] + 94325563*CHq1[2, 2] - 8743344*Pi^2*CHq1[2, 2] + 
           167447008*CHq1[3, 3] - 1804416*Pi^2*CHq1[3, 3] - 
           81652419*CHq3[1, 1] + 9997776*Pi^2*CHq3[1, 1] - 
           81652419*CHq3[2, 2] + 9997776*Pi^2*CHq3[2, 2] + 
           177716680*CHq3[3, 3] - 1804416*Pi^2*CHq3[3, 3] - 
           166660666*CHu[1, 1] + 22004448*Pi^2*CHu[1, 1] - 
           166660666*CHu[2, 2] + 22004448*Pi^2*CHu[2, 2] - 
           12472680*CHu[3, 3]) - 2*MW2^4*MZ2^8*((-168317687 + 17564416*Pi^2)*
            CHd[1, 1] + (-168317687 + 17564416*Pi^2)*CHd[2, 2] + 
           728991236*CHd[3, 3] - 55664896*Pi^2*CHd[3, 3] + 
           3786432*CHe[1, 1] + 3786432*CHe[2, 2] + 3786432*CHe[3, 3] + 
           3786432*CHl1[1, 1] + 3786432*CHl1[2, 2] + 3786432*CHl1[3, 3] + 
           328442024*CHl3[1, 1] - 53884576*Pi^2*CHl3[1, 1] + 
           328442024*CHl3[2, 2] - 53884576*Pi^2*CHl3[2, 2] - 
           3786432*CHl3[3, 3] + 222035447*CHq1[1, 1] - 21922048*Pi^2*
            CHq1[1, 1] + 222035447*CHq1[2, 2] - 21922048*Pi^2*CHq1[2, 2] - 
           62011744*CHq1[3, 3] + 24016640*Pi^2*CHq1[3, 3] - 
           122737413*CHq3[1, 1] + 17059776*Pi^2*CHq3[1, 1] - 
           122737413*CHq3[2, 2] + 17059776*Pi^2*CHq3[2, 2] + 
           11495924*CHq3[3, 3] + 24016640*Pi^2*CHq3[3, 3] - 
           323370482*CHu[1, 1] + 41943808*Pi^2*CHu[1, 1] - 
           323370482*CHu[2, 2] + 41943808*Pi^2*CHu[2, 2] - 
           10718184*CHu[3, 3]) + 32*MW2^7*MZ2^5*(8*(-3751961 + 429316*Pi^2)*
            CHd[1, 1] + 8*(-3751961 + 429316*Pi^2)*CHd[2, 2] + 
           49195144*CHd[3, 3] - 10636736*Pi^2*CHd[3, 3] - 295488*CHe[1, 1] - 
           295488*CHe[2, 2] - 295488*CHe[3, 3] - 295488*CHl1[1, 1] - 
           295488*CHl1[2, 2] - 295488*CHl1[3, 3] + 29187247*CHl3[1, 1] - 
           6531776*Pi^2*CHl3[1, 1] + 29187247*CHl3[2, 2] - 
           6531776*Pi^2*CHl3[2, 2] + 295488*CHl3[3, 3] + 9269896*CHq1[1, 1] - 
           1079648*Pi^2*CHq1[1, 1] + 9269896*CHq1[2, 2] - 
           1079648*Pi^2*CHq1[2, 2] + 311493676*CHq1[3, 3] - 
           13789760*Pi^2*CHq1[3, 3] - 54832554*CHq3[1, 1] + 
           4463904*Pi^2*CHq3[1, 1] - 54832554*CHq3[2, 2] + 
           4463904*Pi^2*CHq3[2, 2] + 279038356*CHq3[3, 3] - 
           13789760*Pi^2*CHq3[3, 3] - 82336456*CHu[1, 1] + 
           9257984*Pi^2*CHu[1, 1] - 82336456*CHu[2, 2] + 
           9257984*Pi^2*CHu[2, 2] - 5964516*CHu[3, 3]) - 
         64*MW2^8*MZ2^4*((-8987179 + 1411200*Pi^2)*CHd[1, 1] + 
           (-8987179 + 1411200*Pi^2)*CHd[2, 2] - 58014062*CHd[3, 3] - 
           3881088*Pi^2*CHd[3, 3] - 150144*CHe[1, 1] - 150144*CHe[2, 2] - 
           150144*CHe[3, 3] - 150144*CHl1[1, 1] - 150144*CHl1[2, 2] - 
           150144*CHl1[3, 3] - 1884308*CHl3[1, 1] - 1802144*Pi^2*CHl3[1, 1] - 
           1884308*CHl3[2, 2] - 1802144*Pi^2*CHl3[2, 2] + 150144*CHl3[3, 3] - 
           6770453*CHq1[1, 1] + 251136*Pi^2*CHq1[1, 1] - 6770453*CHq1[2, 2] + 
           251136*Pi^2*CHq1[2, 2] + 169199014*CHq1[3, 3] - 
           7547328*Pi^2*CHq1[3, 3] - 27174837*CHq3[1, 1] + 
           1742400*Pi^2*CHq3[1, 1] - 27174837*CHq3[2, 2] + 
           1742400*Pi^2*CHq3[2, 2] + 149434930*CHq3[3, 3] - 
           7547328*Pi^2*CHq3[3, 3] - 40039786*CHu[1, 1] + 
           3674880*Pi^2*CHu[1, 1] - 40039786*CHu[2, 2] + 
           3674880*Pi^2*CHu[2, 2] - 1449492*CHu[3, 3]) + 
         256*MW2^9*MZ2^3*(5*(-43631 + 40976*Pi^2)*CHd[1, 1] + 
           5*(-43631 + 40976*Pi^2)*CHd[2, 2] - 29340578*CHd[3, 3] - 
           515488*Pi^2*CHd[3, 3] - 12672*CHe[1, 1] - 12672*CHe[2, 2] - 
           12672*CHe[3, 3] - 12672*CHl1[1, 1] - 12672*CHl1[2, 2] - 
           12672*CHl1[3, 3] - 1614783*CHl3[1, 1] - 168000*Pi^2*CHl3[1, 1] - 
           1614783*CHl3[2, 2] - 168000*Pi^2*CHl3[2, 2] + 12672*CHl3[3, 3] - 
           3448805*CHq1[1, 1] + 165872*Pi^2*CHq1[1, 1] - 3448805*CHq1[2, 2] + 
           165872*Pi^2*CHq1[2, 2] + 23604178*CHq1[3, 3] - 
           1186912*Pi^2*CHq1[3, 3] - 4283871*CHq3[1, 1] + 
           207216*Pi^2*CHq3[1, 1] - 4283871*CHq3[2, 2] + 
           207216*Pi^2*CHq3[2, 2] + 20525020*CHq3[3, 3] - 
           1186912*Pi^2*CHq3[3, 3] - 7780474*CHu[1, 1] + 
           498400*Pi^2*CHu[1, 1] - 7780474*CHu[2, 2] + 498400*Pi^2*
            CHu[2, 2] - 39456*CHu[3, 3]) - 512*MW2^10*MZ2^2*
          ((485206 + 38240*Pi^2)*CHd[1, 1] + (485206 + 38240*Pi^2)*
            CHd[2, 2] - 12558022*CHd[3, 3] - 97472*Pi^2*CHd[3, 3] + 
           141395*CHl3[1, 1] - 20896*Pi^2*CHl3[1, 1] + 141395*CHl3[2, 2] - 
           20896*Pi^2*CHl3[2, 2] - 1511062*CHq1[1, 1] + 
           62176*Pi^2*CHq1[1, 1] - 1511062*CHq1[2, 2] + 
           62176*Pi^2*CHq1[2, 2] + 746786*CHq1[3, 3] - 193664*Pi^2*
            CHq1[3, 3] - 295278*CHq3[1, 1] + 18336*Pi^2*CHq3[1, 1] - 
           295278*CHq3[2, 2] + 18336*Pi^2*CHq3[2, 2] + 389126*CHq3[3, 3] - 
           193664*Pi^2*CHq3[3, 3] - 2417900*CHu[1, 1] + 
           80960*Pi^2*CHu[1, 1] - 2417900*CHu[2, 2] + 80960*Pi^2*CHu[2, 2] + 
           5940*CHu[3, 3]) + 2*MW2*MZ2^11*((-1660761 + 202660*Pi^2)*
            CHd[1, 1] + (-1660761 + 202660*Pi^2)*CHd[2, 2] + 
           4092816*CHd[3, 3] - 444496*Pi^2*CHd[3, 3] + 25872*CHe[1, 1] + 
           25872*CHe[2, 2] + 25872*CHe[3, 3] + 25872*CHl1[1, 1] + 
           25872*CHl1[2, 2] + 25872*CHl1[3, 3] + 4515285*CHl3[1, 1] - 
           573696*Pi^2*CHl3[1, 1] + 4515285*CHl3[2, 2] - 
           573696*Pi^2*CHl3[2, 2] - 25872*CHl3[3, 3] + 2597679*CHq1[1, 1] - 
           306604*Pi^2*CHq1[1, 1] + 2597679*CHq1[2, 2] - 
           306604*Pi^2*CHq1[2, 2] - 5238036*CHq1[3, 3] + 
           651056*Pi^2*CHq1[3, 3] - 358254*CHq3[1, 1] + 
           40164*Pi^2*CHq3[1, 1] - 358254*CHq3[2, 2] + 
           40164*Pi^2*CHq3[2, 2] - 4903350*CHq3[3, 3] + 
           651056*Pi^2*CHq3[3, 3] - 3591702*CHu[1, 1] + 
           426232*Pi^2*CHu[1, 1] - 3591702*CHu[2, 2] + 426232*Pi^2*
            CHu[2, 2] + 113190*CHu[3, 3]) + 8*MW2^3*MZ2^9*
          (2*(-7120681 + 795404*Pi^2)*CHd[1, 1] + 2*(-7120681 + 795404*Pi^2)*
            CHd[2, 2] + 54307241*CHd[3, 3] - 4517104*Pi^2*CHd[3, 3] + 
           411864*CHe[1, 1] + 411864*CHe[2, 2] + 411864*CHe[3, 3] + 
           411864*CHl1[1, 1] + 411864*CHl1[2, 2] + 411864*CHl1[3, 3] + 
           31153407*CHl3[1, 1] - 4764212*Pi^2*CHl3[1, 1] + 
           31153407*CHl3[2, 2] - 4764212*Pi^2*CHl3[2, 2] - 
           411864*CHl3[3, 3] + 21029234*CHq1[1, 1] - 2224024*Pi^2*
            CHq1[1, 1] + 21029234*CHq1[2, 2] - 2224024*Pi^2*CHq1[2, 2] - 
           26881267*CHq1[3, 3] + 3846032*Pi^2*CHq1[3, 3] - 
           8165310*CHq3[1, 1] + 1140696*Pi^2*CHq3[1, 1] - 
           8165310*CHq3[2, 2] + 1140696*Pi^2*CHq3[2, 2] - 
           18941233*CHq3[3, 3] + 3846032*Pi^2*CHq3[3, 3] - 
           28525382*CHu[1, 1] + 3543424*Pi^2*CHu[1, 1] - 28525382*CHu[2, 2] + 
           3543424*Pi^2*CHu[2, 2] + 345957*CHu[3, 3]) - 
         MW2^2*MZ2^10*((-25436125 + 3007296*Pi^2)*CHd[1, 1] + 
           (-25436125 + 3007296*Pi^2)*CHd[2, 2] + 80333068*CHd[3, 3] - 
           7498368*Pi^2*CHd[3, 3] + 685152*CHe[1, 1] + 685152*CHe[2, 2] + 
           685152*CHe[3, 3] + 685152*CHl1[1, 1] + 685152*CHl1[2, 2] + 
           685152*CHl1[3, 3] + 62610070*CHl3[1, 1] - 8665520*Pi^2*
            CHl3[1, 1] + 62610070*CHl3[2, 2] - 8665520*Pi^2*CHl3[2, 2] - 
           685152*CHl3[3, 3] + 39652813*CHq1[1, 1] - 4454496*Pi^2*
            CHq1[1, 1] + 39652813*CHq1[2, 2] - 4454496*Pi^2*CHq1[2, 2] - 
           70477172*CHq1[3, 3] + 8985024*Pi^2*CHq1[3, 3] - 
           10631355*CHq3[1, 1] + 1343520*Pi^2*CHq3[1, 1] - 
           10631355*CHq3[2, 2] + 1343520*Pi^2*CHq3[2, 2] - 
           58576952*CHq3[3, 3] + 8985024*Pi^2*CHq3[3, 3] - 
           53393542*CHu[1, 1] + 6409728*Pi^2*CHu[1, 1] - 53393542*CHu[2, 2] + 
           6409728*Pi^2*CHu[2, 2] + 2002644*CHu[3, 3])) - 
       MT2*MW2^3*(540672*MW2^13*(31*CHd[1, 1] + 31*CHd[2, 2] - 
           310*CHd[3, 3] + 17*CHl3[1, 1] + 17*CHl3[2, 2] - 31*CHq1[1, 1] - 
           31*CHq1[2, 2] - 310*CHq1[3, 3] + 165*CHq3[1, 1] + 165*CHq3[2, 2] - 
           310*CHq3[3, 3] - 62*CHu[1, 1] - 62*CHu[2, 2]) - 
         12288*MW2^12*MZ2*((2413 + 296*Pi^2)*CHd[1, 1] + (2413 + 296*Pi^2)*
            CHd[2, 2] - 57922*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 
           622*CHl3[1, 1] - 112*Pi^2*CHl3[1, 1] + 622*CHl3[2, 2] - 
           112*Pi^2*CHl3[2, 2] - 13501*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 
           13501*CHq1[2, 2] + 760*Pi^2*CHq1[2, 2] - 17002*CHq1[3, 3] - 
           848*Pi^2*CHq1[3, 3] - 603*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] - 
           603*CHq3[2, 2] - 168*Pi^2*CHq3[2, 2] + 10223*CHq3[3, 3] - 
           848*Pi^2*CHq3[3, 3] - 14726*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 
           14726*CHu[2, 2] + 464*Pi^2*CHu[2, 2]) + 
         MZ2^13*((-184887 + 22856*Pi^2)*CHd[1, 1] + (-184887 + 22856*Pi^2)*
            CHd[2, 2] + 338580*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           536844*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 536844*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 281907*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 281907*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 596178*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 622050*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 406386*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           406386*CHu[2, 2] + 48368*Pi^2*CHu[2, 2]) + 8*MW2^6*MZ2^7*
          ((-8917813 + 400496*Pi^2)*CHd[1, 1] + (-8917813 + 400496*Pi^2)*
            CHd[2, 2] + 99598744*CHd[3, 3] - 1007744*Pi^2*CHd[3, 3] - 
           1053984*CHe[1, 1] - 1053984*CHe[2, 2] - 1053984*CHe[3, 3] - 
           1053984*CHl1[1, 1] - 1053984*CHl1[2, 2] - 1053984*CHl1[3, 3] + 
           17616945*CHl3[1, 1] + 2912048*Pi^2*CHl3[1, 1] + 
           17616945*CHl3[2, 2] + 2912048*Pi^2*CHl3[2, 2] + 
           1053984*CHl3[3, 3] - 20036627*CHq1[1, 1] + 2602672*Pi^2*
            CHq1[1, 1] - 20036627*CHq1[2, 2] + 2602672*Pi^2*CHq1[2, 2] + 
           161383744*CHq1[3, 3] - 18563840*Pi^2*CHq1[3, 3] - 
           27608697*CHq3[1, 1] + 1465776*Pi^2*CHq3[1, 1] - 
           27608697*CHq3[2, 2] + 1465776*Pi^2*CHq3[2, 2] + 
           166184416*CHq3[3, 3] - 18563840*Pi^2*CHq3[3, 3] - 
           11337190*CHu[1, 1] + 2120096*Pi^2*CHu[1, 1] - 11337190*CHu[2, 2] + 
           2120096*Pi^2*CHu[2, 2] - 1727256*CHu[3, 3]) - 
         32*MW2^8*MZ2^5*(8*(-2269529 + 183420*Pi^2)*CHd[1, 1] + 
           8*(-2269529 + 183420*Pi^2)*CHd[2, 2] + 110114656*CHd[3, 3] - 
           5246784*Pi^2*CHd[3, 3] - 89664*CHe[1, 1] - 89664*CHe[2, 2] - 
           89664*CHe[3, 3] - 89664*CHl1[1, 1] - 89664*CHl1[2, 2] - 
           89664*CHl1[3, 3] + 53817037*CHl3[1, 1] - 4057280*Pi^2*CHl3[1, 1] + 
           53817037*CHl3[2, 2] - 4057280*Pi^2*CHl3[2, 2] + 89664*CHl3[3, 3] + 
           19904968*CHq1[1, 1] - 1479456*Pi^2*CHq1[1, 1] + 
           19904968*CHq1[2, 2] - 1479456*Pi^2*CHq1[2, 2] - 
           27204020*CHq1[3, 3] - 3227328*Pi^2*CHq1[3, 3] - 
           11504406*CHq3[1, 1] + 2051424*Pi^2*CHq3[1, 1] - 
           11504406*CHq3[2, 2] + 2051424*Pi^2*CHq3[2, 2] - 
           41440268*CHq3[3, 3] - 3227328*Pi^2*CHq3[3, 3] - 
           25259848*CHu[1, 1] + 4148352*Pi^2*CHu[1, 1] - 25259848*CHu[2, 2] + 
           4148352*Pi^2*CHu[2, 2] - 263436*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*((-10173761 + 848384*Pi^2)*CHd[1, 1] + 
           (-10173761 + 848384*Pi^2)*CHd[2, 2] + 60019430*CHd[3, 3] - 
           2464640*Pi^2*CHd[3, 3] - 116352*CHe[1, 1] - 116352*CHe[2, 2] - 
           116352*CHe[3, 3] - 116352*CHl1[1, 1] - 116352*CHl1[2, 2] - 
           116352*CHl1[3, 3] + 21347904*CHl3[1, 1] - 1345056*Pi^2*
            CHl3[1, 1] + 21347904*CHl3[2, 2] - 1345056*Pi^2*CHl3[2, 2] + 
           116352*CHl3[3, 3] + 4630913*CHq1[1, 1] - 217472*Pi^2*CHq1[1, 1] + 
           4630913*CHq1[2, 2] - 217472*Pi^2*CHq1[2, 2] + 
           31423634*CHq1[3, 3] - 4297664*Pi^2*CHq1[3, 3] - 
           11197839*CHq3[1, 1] + 1181376*Pi^2*CHq3[1, 1] - 
           11197839*CHq3[2, 2] + 1181376*Pi^2*CHq3[2, 2] + 
           31845398*CHq3[3, 3] - 4297664*Pi^2*CHq3[3, 3] - 
           15129470*CHu[1, 1] + 2310656*Pi^2*CHu[1, 1] - 15129470*CHu[2, 2] + 
           2310656*Pi^2*CHu[2, 2] - 193644*CHu[3, 3]) - 
         256*MW2^10*MZ2^3*((-1710593 + 153104*Pi^2)*CHd[1, 1] + 
           (-1710593 + 153104*Pi^2)*CHd[2, 2] + 5949962*CHd[3, 3] - 
           383264*Pi^2*CHd[3, 3] - 12672*CHe[1, 1] - 12672*CHe[2, 2] - 
           12672*CHe[3, 3] - 12672*CHl1[1, 1] - 12672*CHl1[2, 2] - 
           12672*CHl1[3, 3] + 1285469*CHl3[1, 1] - 139840*Pi^2*CHl3[1, 1] + 
           1285469*CHl3[2, 2] - 139840*Pi^2*CHl3[2, 2] + 12672*CHl3[3, 3] - 
           558991*CHq1[1, 1] + 80944*Pi^2*CHq1[1, 1] - 558991*CHq1[2, 2] + 
           80944*Pi^2*CHq1[2, 2] + 11602502*CHq1[3, 3] - 
           926432*Pi^2*CHq1[3, 3] - 3226461*CHq3[1, 1] + 
           183216*Pi^2*CHq3[1, 1] - 3226461*CHq3[2, 2] + 
           183216*Pi^2*CHq3[2, 2] + 14476724*CHq3[3, 3] - 
           926432*Pi^2*CHq3[3, 3] - 2839214*CHu[1, 1] + 
           389216*Pi^2*CHu[1, 1] - 2839214*CHu[2, 2] + 389216*Pi^2*
            CHu[2, 2] - 15408*CHu[3, 3]) + 1536*MW2^11*MZ2^2*
          (2*(-39433 + 5584*Pi^2)*CHd[1, 1] + 2*(-39433 + 5584*Pi^2)*
            CHd[2, 2] - 374854*CHd[3, 3] - 27968*Pi^2*CHd[3, 3] - 
           45201*CHl3[1, 1] - 6368*Pi^2*CHl3[1, 1] - 45201*CHl3[2, 2] - 
           6368*Pi^2*CHl3[2, 2] - 203950*CHq1[1, 1] + 16672*Pi^2*CHq1[1, 1] - 
           203950*CHq1[2, 2] + 16672*Pi^2*CHq1[2, 2] + 807602*CHq1[3, 3] - 
           60032*Pi^2*CHq1[3, 3] - 319398*CHq3[1, 1] + 7008*Pi^2*CHq3[1, 1] - 
           319398*CHq3[2, 2] + 7008*Pi^2*CHq3[2, 2] + 1342598*CHq3[3, 3] - 
           60032*Pi^2*CHq3[3, 3] - 271964*CHu[1, 1] + 24512*Pi^2*CHu[1, 1] - 
           271964*CHu[2, 2] + 24512*Pi^2*CHu[2, 2] + 132*CHu[3, 3]) - 
         MW2*MZ2^12*((-2729925 + 336752*Pi^2)*CHd[1, 1] + 
           (-2729925 + 336752*Pi^2)*CHd[2, 2] + 5936748*CHd[3, 3] - 
           754112*Pi^2*CHd[3, 3] + 51744*CHe[1, 1] + 51744*CHe[2, 2] + 
           51744*CHe[3, 3] + 51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 
           51744*CHl1[3, 3] + 7817820*CHl3[1, 1] - 952176*Pi^2*CHl3[1, 1] + 
           7817820*CHl3[2, 2] - 952176*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 
           4312701*CHq1[1, 1] - 509360*Pi^2*CHq1[1, 1] + 4312701*CHq1[2, 2] - 
           509360*Pi^2*CHq1[2, 2] - 9118782*CHq1[3, 3] + 
           1079440*Pi^2*CHq1[3, 3] - 716508*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 716508*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 9128550*CHq3[3, 3] + 1079440*Pi^2*
            CHq3[3, 3] - 6038118*CHu[1, 1] + 707360*Pi^2*CHu[1, 1] - 
           6038118*CHu[2, 2] + 707360*Pi^2*CHu[2, 2] + 51744*CHu[3, 3]) + 
         8*MW2^4*MZ2^9*((-18938837 + 1715968*Pi^2)*CHd[1, 1] + 
           (-18938837 + 1715968*Pi^2)*CHd[2, 2] + 75342647*CHd[3, 3] - 
           6039376*Pi^2*CHd[3, 3] + 273048*CHe[1, 1] + 273048*CHe[2, 2] + 
           273048*CHe[3, 3] + 273048*CHl1[1, 1] + 273048*CHl1[2, 2] + 
           273048*CHl1[3, 3] + 41739308*CHl3[1, 1] - 5364148*Pi^2*
            CHl3[1, 1] + 41739308*CHl3[2, 2] - 5364148*Pi^2*CHl3[2, 2] - 
           273048*CHl3[3, 3] + 21704249*CHq1[1, 1] - 1840576*Pi^2*
            CHq1[1, 1] + 21704249*CHq1[2, 2] - 1840576*Pi^2*CHq1[2, 2] - 
           38190445*CHq1[3, 3] + 232688*Pi^2*CHq1[3, 3] - 
           12373581*CHq3[1, 1] + 2135184*Pi^2*CHq3[1, 1] - 
           12373581*CHq3[2, 2] + 2135184*Pi^2*CHq3[2, 2] - 
           41407921*CHq3[3, 3] + 232688*Pi^2*CHq3[3, 3] - 
           29972768*CHu[1, 1] + 4409968*Pi^2*CHu[1, 1] - 29972768*CHu[2, 2] + 
           4409968*Pi^2*CHu[2, 2] + 140001*CHu[3, 3]) + 
         MW2^2*MZ2^11*((-17547589 + 2065608*Pi^2)*CHd[1, 1] + 
           (-17547589 + 2065608*Pi^2)*CHd[2, 2] + 45899140*CHd[3, 3] - 
           5370912*Pi^2*CHd[3, 3] + 529920*CHe[1, 1] + 529920*CHe[2, 2] + 
           529920*CHe[3, 3] + 529920*CHl1[1, 1] + 529920*CHl1[2, 2] + 
           529920*CHl1[3, 3] + 47009686*CHl3[1, 1] - 6004208*Pi^2*
            CHl3[1, 1] + 47009686*CHl3[2, 2] - 6004208*Pi^2*CHl3[2, 2] - 
           529920*CHl3[3, 3] + 27307009*CHq1[1, 1] - 3030264*Pi^2*
            CHq1[1, 1] + 27307009*CHq1[2, 2] - 3030264*Pi^2*CHq1[2, 2] - 
           58243472*CHq1[3, 3] + 5969376*Pi^2*CHq1[3, 3] - 
           7855053*CHq3[1, 1] + 1102536*Pi^2*CHq3[1, 1] - 
           7855053*CHq3[2, 2] + 1102536*Pi^2*CHq3[2, 2] - 
           57359180*CHq3[3, 3] + 5969376*Pi^2*CHq3[3, 3] - 
           37005190*CHu[1, 1] + 4432752*Pi^2*CHu[1, 1] - 37005190*CHu[2, 2] + 
           4432752*Pi^2*CHu[2, 2] + 588132*CHu[3, 3]) + 
         8*MW2^7*MZ2^6*((-32945153 + 2724928*Pi^2)*CHd[1, 1] + 
           (-32945153 + 2724928*Pi^2)*CHd[2, 2] + 134761400*CHd[3, 3] - 
           11812864*Pi^2*CHd[3, 3] + 846720*CHe[1, 1] + 846720*CHe[2, 2] + 
           846720*CHe[3, 3] + 846720*CHl1[1, 1] + 846720*CHl1[2, 2] + 
           846720*CHl1[3, 3] + 103208393*CHl3[1, 1] - 13340224*Pi^2*
            CHl3[1, 1] + 103208393*CHl3[2, 2] - 13340224*Pi^2*CHl3[2, 2] - 
           846720*CHl3[3, 3] + 68807489*CHq1[1, 1] - 6023296*Pi^2*
            CHq1[1, 1] + 68807489*CHq1[2, 2] - 6023296*Pi^2*CHq1[2, 2] - 
           275549980*CHq1[3, 3] + 13083008*Pi^2*CHq1[3, 3] + 
           2583117*CHq3[1, 1] + 3267456*Pi^2*CHq3[1, 1] + 
           2583117*CHq3[2, 2] + 3267456*Pi^2*CHq3[2, 2] - 
           316822048*CHq3[3, 3] + 13083008*Pi^2*CHq3[3, 3] - 
           41024222*CHu[1, 1] + 7292800*Pi^2*CHu[1, 1] - 41024222*CHu[2, 2] + 
           7292800*Pi^2*CHu[2, 2] + 913032*CHu[3, 3]) - 
         MW2^3*MZ2^10*((-65330281 + 6922784*Pi^2)*CHd[1, 1] + 
           (-65330281 + 6922784*Pi^2)*CHd[2, 2] + 207899836*CHd[3, 3] - 
           21072512*Pi^2*CHd[3, 3] + 1860384*CHe[1, 1] + 1860384*CHe[2, 2] + 
           1860384*CHe[3, 3] + 1860384*CHl1[1, 1] + 1860384*CHl1[2, 2] + 
           1860384*CHl1[3, 3] + 157405842*CHl3[1, 1] - 21200656*Pi^2*
            CHl3[1, 1] + 157405842*CHl3[2, 2] - 21200656*Pi^2*CHl3[2, 2] - 
           1860384*CHl3[3, 3] + 92483785*CHq1[1, 1] - 9294848*Pi^2*
            CHq1[1, 1] + 92483785*CHq1[2, 2] - 9294848*Pi^2*CHq1[2, 2] - 
           193952564*CHq1[3, 3] + 14094400*Pi^2*CHq1[3, 3] - 
           35710671*CHq3[1, 1] + 6058944*Pi^2*CHq3[1, 1] - 
           35710671*CHq3[2, 2] + 6058944*Pi^2*CHq3[2, 2] - 
           195108056*CHq3[3, 3] + 14094400*Pi^2*CHq3[3, 3] - 
           122640766*CHu[1, 1] + 15865280*Pi^2*CHu[1, 1] - 
           122640766*CHu[2, 2] + 15865280*Pi^2*CHu[2, 2] + 
           1950276*CHu[3, 3]) + 2*MW2^5*MZ2^8*((101162227 - 7611648*Pi^2)*
            CHd[1, 1] + (101162227 - 7611648*Pi^2)*CHd[2, 2] - 
           536384596*CHd[3, 3] + 29366016*Pi^2*CHd[3, 3] + 
           1094592*CHe[1, 1] + 1094592*CHe[2, 2] + 1094592*CHe[3, 3] + 
           1094592*CHl1[1, 1] + 1094592*CHl1[2, 2] + 1094592*CHl1[3, 3] - 
           220708168*CHl3[1, 1] + 19555808*Pi^2*CHl3[1, 1] - 
           220708168*CHl3[2, 2] + 19555808*Pi^2*CHl3[2, 2] - 
           1094592*CHl3[3, 3] - 66493363*CHq1[1, 1] + 3189120*Pi^2*
            CHq1[1, 1] - 66493363*CHq1[2, 2] + 3189120*Pi^2*CHq1[2, 2] - 
           41061856*CHq1[3, 3] + 33057024*Pi^2*CHq1[3, 3] + 
           96000345*CHq3[1, 1] - 12549312*Pi^2*CHq3[1, 1] + 
           96000345*CHq3[2, 2] - 12549312*Pi^2*CHq3[2, 2] - 
           12095956*CHq3[3, 3] + 33057024*Pi^2*CHq3[3, 3] + 
           135421786*CHu[1, 1] - 22967808*Pi^2*CHu[1, 1] + 
           135421786*CHu[2, 2] - 22967808*Pi^2*CHu[2, 2] + 
           3180648*CHu[3, 3])) + 3*MT2^4*MW2*
        (450560*MW2^12*(59*CHd[1, 1] + 59*CHd[2, 2] - 590*CHd[3, 3] + 
           73*CHl3[1, 1] + 73*CHl3[2, 2] - 59*CHq1[1, 1] - 59*CHq1[2, 2] - 
           590*CHq1[3, 3] + 249*CHq3[1, 1] + 249*CHq3[2, 2] - 
           590*CHq3[3, 3] - 118*CHu[1, 1] - 118*CHu[2, 2]) - 
         2048*MW2^11*MZ2*((48327 + 1480*Pi^2)*CHd[1, 1] + (48327 + 1480*Pi^2)*
            CHd[2, 2] - 726150*CHd[3, 3] - 4240*Pi^2*CHd[3, 3] + 
           49289*CHl3[1, 1] - 560*Pi^2*CHl3[1, 1] + 49289*CHl3[2, 2] - 
           560*Pi^2*CHl3[2, 2] - 103767*CHq1[1, 1] + 3800*Pi^2*CHq1[1, 1] - 
           103767*CHq1[2, 2] + 3800*Pi^2*CHq1[2, 2] - 336750*CHq1[3, 3] - 
           4240*Pi^2*CHq1[3, 3] + 79899*CHq3[1, 1] - 840*Pi^2*CHq3[1, 1] + 
           79899*CHq3[2, 2] - 840*Pi^2*CHq3[2, 2] - 267450*CHq3[3, 3] - 
           4240*Pi^2*CHq3[3, 3] - 146154*CHu[1, 1] + 2320*Pi^2*CHu[1, 1] - 
           146154*CHu[2, 2] + 2320*Pi^2*CHu[2, 2]) + 8*MW2^6*MZ2^6*
          ((-116574143 + 10712288*Pi^2)*CHd[1, 1] + 
           (-116574143 + 10712288*Pi^2)*CHd[2, 2] + 537449792*CHd[3, 3] - 
           35849216*Pi^2*CHd[3, 3] - 31104*CHe[1, 1] - 31104*CHe[2, 2] - 
           31104*CHe[3, 3] - 31104*CHl1[1, 1] - 31104*CHl1[2, 2] - 
           31104*CHl1[3, 3] + 233716136*CHl3[1, 1] - 26922560*Pi^2*
            CHl3[1, 1] + 233716136*CHl3[2, 2] - 26922560*Pi^2*CHl3[2, 2] + 
           31104*CHl3[3, 3] + 93542207*CHq1[1, 1] - 7487360*Pi^2*CHq1[1, 1] + 
           93542207*CHq1[2, 2] - 7487360*Pi^2*CHq1[2, 2] + 
           225760532*CHq1[3, 3] - 23539712*Pi^2*CHq1[3, 3] - 
           119952717*CHq3[1, 1] + 13674816*Pi^2*CHq3[1, 1] - 
           119952717*CHq3[2, 2] + 13674816*Pi^2*CHq3[2, 2] + 
           210318740*CHq3[3, 3] - 23539712*Pi^2*CHq3[3, 3] - 
           205755146*CHu[1, 1] + 28799360*Pi^2*CHu[1, 1] - 
           205755146*CHu[2, 2] + 28799360*Pi^2*CHu[2, 2] - 
           9450144*CHu[3, 3]) - 4*MW2^5*MZ2^7*((-158798739 + 14864272*Pi^2)*
            CHd[1, 1] + (-158798739 + 14864272*Pi^2)*CHd[2, 2] + 
           700102824*CHd[3, 3] - 50189440*Pi^2*CHd[3, 3] + 
           1668960*CHe[1, 1] + 1668960*CHe[2, 2] + 1668960*CHe[3, 3] + 
           1668960*CHl1[1, 1] + 1668960*CHl1[2, 2] + 1668960*CHl1[3, 3] + 
           336494554*CHl3[1, 1] - 43605776*Pi^2*CHl3[1, 1] + 
           336494554*CHl3[2, 2] - 43605776*Pi^2*CHl3[2, 2] - 
           1668960*CHl3[3, 3] + 171925131*CHq1[1, 1] - 15021136*Pi^2*
            CHq1[1, 1] + 171925131*CHq1[2, 2] - 15021136*Pi^2*CHq1[2, 2] - 
           71792700*CHq1[3, 3] - 4064512*Pi^2*CHq1[3, 3] - 
           123939885*CHq3[1, 1] + 17400048*Pi^2*CHq3[1, 1] - 
           123939885*CHq3[2, 2] + 17400048*Pi^2*CHq3[2, 2] - 
           70531836*CHq3[3, 3] - 4064512*Pi^2*CHq3[3, 3] - 
           270424002*CHu[1, 1] + 38232352*Pi^2*CHu[1, 1] - 
           270424002*CHu[2, 2] + 38232352*Pi^2*CHu[2, 2] - 
           7640352*CHu[3, 3]) - 32*MW2^7*MZ2^5*(6*(-5052193 + 488896*Pi^2)*
            CHd[1, 1] + 6*(-5052193 + 488896*Pi^2)*CHd[2, 2] + 
           117198066*CHd[3, 3] - 9061632*Pi^2*CHd[3, 3] - 254112*CHe[1, 1] - 
           254112*CHe[2, 2] - 254112*CHe[3, 3] - 254112*CHl1[1, 1] - 
           254112*CHl1[2, 2] - 254112*CHl1[3, 3] + 50009309*CHl3[1, 1] - 
           5537296*Pi^2*CHl3[1, 1] + 50009309*CHl3[2, 2] - 
           5537296*Pi^2*CHl3[2, 2] + 254112*CHl3[3, 3] + 
           12273270*CHq1[1, 1] - 891168*Pi^2*CHq1[1, 1] + 
           12273270*CHq1[2, 2] - 891168*Pi^2*CHq1[2, 2] + 
           158824722*CHq1[3, 3] - 11869152*Pi^2*CHq1[3, 3] - 
           42161652*CHq3[1, 1] + 3809280*Pi^2*CHq3[1, 1] - 
           42161652*CHq3[2, 2] + 3809280*Pi^2*CHq3[2, 2] + 
           152762322*CHq3[3, 3] - 11869152*Pi^2*CHq3[3, 3] - 
           60949608*CHu[1, 1] + 7901664*Pi^2*CHu[1, 1] - 60949608*CHu[2, 2] + 
           7901664*Pi^2*CHu[2, 2] - 2655072*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(4*(-2673969 + 299348*Pi^2)*CHd[1, 1] + 
           4*(-2673969 + 299348*Pi^2)*CHd[2, 2] + 8842782*CHd[3, 3] - 
           3288032*Pi^2*CHd[3, 3] - 126528*CHe[1, 1] - 126528*CHe[2, 2] - 
           126528*CHe[3, 3] - 126528*CHl1[1, 1] - 126528*CHl1[2, 2] - 
           126528*CHl1[3, 3] + 8980007*CHl3[1, 1] - 1519696*Pi^2*CHl3[1, 1] + 
           8980007*CHl3[2, 2] - 1519696*Pi^2*CHl3[2, 2] + 126528*CHl3[3, 3] - 
           2806572*CHq1[1, 1] + 225520*Pi^2*CHq1[1, 1] - 2806572*CHq1[2, 2] + 
           225520*Pi^2*CHq1[2, 2] + 101472210*CHq1[3, 3] - 
           6414272*Pi^2*CHq1[3, 3] - 21568824*CHq3[1, 1] + 
           1474320*Pi^2*CHq3[1, 1] - 21568824*CHq3[2, 2] + 
           1474320*Pi^2*CHq3[2, 2] + 101443314*CHq3[3, 3] - 
           6414272*Pi^2*CHq3[3, 3] - 27814200*CHu[1, 1] + 
           3114848*Pi^2*CHu[1, 1] - 27814200*CHu[2, 2] + 
           3114848*Pi^2*CHu[2, 2] - 699888*CHu[3, 3]) - 
         256*MW2^9*MZ2^3*(2*(-484999 + 86396*Pi^2)*CHd[1, 1] + 
           2*(-484999 + 86396*Pi^2)*CHd[2, 2] - 10410790*CHd[3, 3] - 
           434800*Pi^2*CHd[3, 3] - 10560*CHe[1, 1] - 10560*CHe[2, 2] - 
           10560*CHe[3, 3] - 10560*CHl1[1, 1] - 10560*CHl1[2, 2] - 
           10560*CHl1[3, 3] - 423529*CHl3[1, 1] - 141136*Pi^2*CHl3[1, 1] - 
           423529*CHl3[2, 2] - 141136*Pi^2*CHl3[2, 2] + 10560*CHl3[3, 3] - 
           2140330*CHq1[1, 1] + 141512*Pi^2*CHq1[1, 1] - 2140330*CHq1[2, 2] + 
           141512*Pi^2*CHq1[2, 2] + 16190426*CHq1[3, 3] - 
           999664*Pi^2*CHq1[3, 3] - 3729450*CHq3[1, 1] + 
           173736*Pi^2*CHq3[1, 1] - 3729450*CHq3[2, 2] + 
           173736*Pi^2*CHq3[2, 2] + 17367350*CHq3[3, 3] - 
           999664*Pi^2*CHq3[3, 3] - 4985540*CHu[1, 1] + 
           419728*Pi^2*CHu[1, 1] - 4985540*CHu[2, 2] + 419728*Pi^2*
            CHu[2, 2] - 22992*CHu[3, 3]) + 
         MZ2^12*((-182187 + 22856*Pi^2)*CHd[1, 1] + (-182187 + 22856*Pi^2)*
            CHd[2, 2] + 198396*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           585354*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 585354*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 279207*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 279207*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 681318*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 804210*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 411786*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           411786*CHu[2, 2] + 48368*Pi^2*CHu[2, 2] - 19404*CHu[3, 3]) + 
         512*MW2^10*MZ2^2*(3*(38801 + 10688*Pi^2)*CHd[1, 1] + 
           3*(38801 + 10688*Pi^2)*CHd[2, 2] - 6067962*CHd[3, 3] - 
           81792*Pi^2*CHd[3, 3] - 61781*CHl3[1, 1] - 17488*Pi^2*CHl3[1, 1] - 
           61781*CHl3[2, 2] - 17488*Pi^2*CHl3[2, 2] - 978675*CHq1[1, 1] + 
           52320*Pi^2*CHq1[1, 1] - 978675*CHq1[2, 2] + 
           52320*Pi^2*CHq1[2, 2] + 1223718*CHq1[3, 3] - 
           161952*Pi^2*CHq1[3, 3] - 512475*CHq3[1, 1] + 
           15168*Pi^2*CHq3[1, 1] - 512475*CHq3[2, 2] + 
           15168*Pi^2*CHq3[2, 2] + 1898958*CHq3[3, 3] - 
           161952*Pi^2*CHq3[3, 3] - 1445646*CHu[1, 1] + 
           67776*Pi^2*CHu[1, 1] - 1445646*CHu[2, 2] + 67776*Pi^2*CHu[2, 2] + 
           2640*CHu[3, 3]) - MW2*MZ2^11*((-3110817 + 382464*Pi^2)*CHd[1, 1] + 
           (-3110817 + 382464*Pi^2)*CHd[2, 2] + 5541012*CHd[3, 3] - 
           844032*Pi^2*CHd[3, 3] + 51744*CHe[1, 1] + 51744*CHe[2, 2] + 
           51744*CHe[3, 3] + 51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 
           51744*CHl1[3, 3] + 9313512*CHl3[1, 1] - 1082320*Pi^2*CHl3[1, 1] + 
           9313512*CHl3[2, 2] - 1082320*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 
           4887633*CHq1[1, 1] - 578592*Pi^2*CHq1[1, 1] + 4887633*CHq1[2, 2] - 
           578592*Pi^2*CHq1[2, 2] - 11899890*CHq1[3, 3] + 
           1227888*Pi^2*CHq1[3, 3] - 651078*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 651078*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 12738618*CHq3[3, 3] + 
           1227888*Pi^2*CHq3[3, 3] - 6828654*CHu[1, 1] + 
           804096*Pi^2*CHu[1, 1] - 6828654*CHu[2, 2] + 804096*Pi^2*
            CHu[2, 2] + 41184*CHu[3, 3]) + 2*MW2^4*MZ2^8*
          (9*(-17039159 + 1710640*Pi^2)*CHd[1, 1] + 
           9*(-17039159 + 1710640*Pi^2)*CHd[2, 2] + 591482388*CHd[3, 3] - 
           48945408*Pi^2*CHd[3, 3] + 3263040*CHe[1, 1] + 3263040*CHe[2, 2] + 
           3263040*CHe[3, 3] + 3263040*CHl1[1, 1] + 3263040*CHl1[2, 2] + 
           3263040*CHl1[3, 3] + 341815606*CHl3[1, 1] - 47199008*Pi^2*
            CHl3[1, 1] + 341815606*CHl3[2, 2] - 47199008*Pi^2*CHl3[2, 2] - 
           3263040*CHl3[3, 3] + 199317879*CHq1[1, 1] - 19090224*Pi^2*
            CHq1[1, 1] + 199317879*CHq1[2, 2] - 19090224*Pi^2*CHq1[2, 2] - 
           319333872*CHq1[3, 3] + 20165760*Pi^2*CHq1[3, 3] - 
           94180413*CHq3[1, 1] + 15081648*Pi^2*CHq3[1, 1] - 
           94180413*CHq3[2, 2] + 15081648*Pi^2*CHq3[2, 2] - 
           300476016*CHq3[3, 3] + 20165760*Pi^2*CHq3[3, 3] - 
           273015162*CHu[1, 1] + 36878688*Pi^2*CHu[1, 1] - 
           273015162*CHu[2, 2] + 36878688*Pi^2*CHu[2, 2] + 
           258432*CHu[3, 3]) + MW2^2*MZ2^10*((-23265669 + 2739112*Pi^2)*
            CHd[1, 1] + (-23265669 + 2739112*Pi^2)*CHd[2, 2] + 
           57896412*CHd[3, 3] - 6879136*Pi^2*CHd[3, 3] + 633408*CHe[1, 1] + 
           633408*CHe[2, 2] + 633408*CHe[3, 3] + 633408*CHl1[1, 1] + 
           633408*CHl1[2, 2] + 633408*CHl1[3, 3] + 63061608*CHl3[1, 1] - 
           7908560*Pi^2*CHl3[1, 1] + 63061608*CHl3[2, 2] - 
           7908560*Pi^2*CHl3[2, 2] - 633408*CHl3[3, 3] + 
           36190641*CHq1[1, 1] - 4048984*Pi^2*CHq1[1, 1] + 
           36190641*CHq1[2, 2] - 4048984*Pi^2*CHq1[2, 2] - 
           85308480*CHq1[3, 3] + 8128256*Pi^2*CHq1[3, 3] - 
           8873199*CHq3[1, 1] + 1263192*Pi^2*CHq3[1, 1] - 
           8873199*CHq3[2, 2] + 1263192*Pi^2*CHq3[2, 2] - 
           84965520*CHq3[3, 3] + 8128256*Pi^2*CHq3[3, 3] - 
           48564966*CHu[1, 1] + 5847472*Pi^2*CHu[1, 1] - 48564966*CHu[2, 2] + 
           5847472*Pi^2*CHu[2, 2] + 1425648*CHu[3, 3]) - 
         MW2^3*MZ2^9*((-103427929 + 11328272*Pi^2)*CHd[1, 1] + 
           (-103427929 + 11328272*Pi^2)*CHd[2, 2] + 329996044*CHd[3, 3] - 
           32353856*Pi^2*CHd[3, 3] + 2920224*CHe[1, 1] + 2920224*CHe[2, 2] + 
           2920224*CHe[3, 3] + 2920224*CHl1[1, 1] + 2920224*CHl1[2, 2] + 
           2920224*CHl1[3, 3] + 251547004*CHl3[1, 1] - 33989936*Pi^2*
            CHl3[1, 1] + 251547004*CHl3[2, 2] - 33989936*Pi^2*CHl3[2, 2] - 
           2920224*CHl3[3, 3] + 151264513*CHq1[1, 1] - 15770768*Pi^2*
            CHq1[1, 1] + 151264513*CHq1[2, 2] - 15770768*Pi^2*CHq1[2, 2] - 
           322645640*CHq1[3, 3] + 26923840*Pi^2*CHq1[3, 3] - 
           51701847*CHq3[1, 1] + 8264016*Pi^2*CHq3[1, 1] - 
           51701847*CHq3[2, 2] + 8264016*Pi^2*CHq3[2, 2] - 
           307926872*CHq3[3, 3] + 26923840*Pi^2*CHq3[3, 3] - 
           199960126*CHu[1, 1] + 25311200*Pi^2*CHu[1, 1] - 
           199960126*CHu[2, 2] + 25311200*Pi^2*CHu[2, 2] + 
           4992864*CHu[3, 3])) + MT2^2*MW2^2*
        (811008*MW2^13*(61*CHd[1, 1] + 61*CHd[2, 2] - 610*CHd[3, 3] + 
           47*CHl3[1, 1] + 47*CHl3[2, 2] - 61*CHq1[1, 1] - 61*CHq1[2, 2] - 
           610*CHq1[3, 3] + 303*CHq3[1, 1] + 303*CHq3[2, 2] - 
           610*CHq3[3, 3] - 122*CHu[1, 1] - 122*CHu[2, 2]) - 
         6144*MW2^12*MZ2*((20171 + 1480*Pi^2)*CHd[1, 1] + (20171 + 1480*Pi^2)*
            CHd[2, 2] - 385454*CHd[3, 3] - 4240*Pi^2*CHd[3, 3] + 
           10852*CHl3[1, 1] - 560*Pi^2*CHl3[1, 1] + 10852*CHl3[2, 2] - 
           560*Pi^2*CHl3[2, 2] - 75611*CHq1[1, 1] + 3800*Pi^2*CHq1[1, 1] - 
           75611*CHq1[2, 2] + 3800*Pi^2*CHq1[2, 2] - 143894*CHq1[3, 3] - 
           4240*Pi^2*CHq1[3, 3] + 19719*CHq3[1, 1] - 840*Pi^2*CHq3[1, 1] + 
           19719*CHq3[2, 2] - 840*Pi^2*CHq3[2, 2] - 23114*CHq3[3, 3] - 
           4240*Pi^2*CHq3[3, 3] - 89842*CHu[1, 1] + 2320*Pi^2*CHu[1, 1] - 
           89842*CHu[2, 2] + 2320*Pi^2*CHu[2, 2]) + 
         2*MZ2^13*((-184887 + 22856*Pi^2)*CHd[1, 1] + (-184887 + 22856*Pi^2)*
            CHd[2, 2] + 338580*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           536844*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 536844*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 281907*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 281907*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 596178*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 622050*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 406386*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           406386*CHu[2, 2] + 48368*Pi^2*CHu[2, 2]) + 
         MW2^4*MZ2^9*(11*(-8645939 + 537424*Pi^2)*CHd[1, 1] + 
           11*(-8645939 + 537424*Pi^2)*CHd[2, 2] + 579880108*CHd[3, 3] - 
           31525184*Pi^2*CHd[3, 3] - 942432*CHe[1, 1] - 942432*CHe[2, 2] - 
           942432*CHe[3, 3] - 942432*CHl1[1, 1] - 942432*CHl1[2, 2] - 
           942432*CHl1[3, 3] + 154624460*CHl3[1, 1] - 19970544*Pi^2*
            CHl3[1, 1] + 154624460*CHl3[2, 2] - 19970544*Pi^2*CHl3[2, 2] + 
           942432*CHl3[3, 3] + 57934249*CHq1[1, 1] - 730352*Pi^2*CHq1[1, 1] + 
           57934249*CHq1[2, 2] - 730352*Pi^2*CHq1[2, 2] + 
           128161816*CHq1[3, 3] - 38617280*Pi^2*CHq1[3, 3] - 
           97469127*CHq3[1, 1] + 15753264*Pi^2*CHq3[1, 1] - 
           97469127*CHq3[2, 2] + 15753264*Pi^2*CHq3[2, 2] + 
           108823216*CHq3[3, 3] - 38617280*Pi^2*CHq3[3, 3] - 
           105363166*CHu[1, 1] + 20929952*Pi^2*CHu[1, 1] - 
           105363166*CHu[2, 2] + 20929952*Pi^2*CHu[2, 2] - 
           9668256*CHu[3, 3]) - 32*MW2^8*MZ2^5*((-72305562 + 6148640*Pi^2)*
            CHd[1, 1] + (-72305562 + 6148640*Pi^2)*CHd[2, 2] + 
           398219358*CHd[3, 3] - 19963328*Pi^2*CHd[3, 3] - 492384*CHe[1, 1] - 
           492384*CHe[2, 2] - 492384*CHe[3, 3] - 492384*CHl1[1, 1] - 
           492384*CHl1[2, 2] - 492384*CHl1[3, 3] + 171631497*CHl3[1, 1] - 
           13357584*Pi^2*CHl3[1, 1] + 171631497*CHl3[2, 2] - 
           13357584*Pi^2*CHl3[2, 2] + 492384*CHl3[3, 3] + 
           49643850*CHq1[1, 1] - 3319424*Pi^2*CHq1[1, 1] + 
           49643850*CHq1[2, 2] - 3319424*Pi^2*CHq1[2, 2] + 
           81824142*CHq1[3, 3] - 21280928*Pi^2*CHq1[3, 3] - 
           70322028*CHq3[1, 1] + 8211360*Pi^2*CHq3[1, 1] - 
           70322028*CHq3[2, 2] + 8211360*Pi^2*CHq3[2, 2] + 
           75523734*CHq3[3, 3] - 21280928*Pi^2*CHq3[3, 3] - 
           111374760*CHu[1, 1] + 16845920*Pi^2*CHu[1, 1] - 
           111374760*CHu[2, 2] + 16845920*Pi^2*CHu[2, 2] - 
           2029872*CHu[3, 3]) + 8*MW2^7*MZ2^6*((-219595931 + 18692896*Pi^2)*
            CHd[1, 1] + (-219595931 + 18692896*Pi^2)*CHd[2, 2] + 
           1076713304*CHd[3, 3] - 66556672*Pi^2*CHd[3, 3] + 
           1112064*CHe[1, 1] + 1112064*CHe[2, 2] + 1112064*CHe[3, 3] + 
           1112064*CHl1[1, 1] + 1112064*CHl1[2, 2] + 1112064*CHl1[3, 3] + 
           554938522*CHl3[1, 1] - 56358912*Pi^2*CHl3[1, 1] + 
           554938522*CHl3[2, 2] - 56358912*Pi^2*CHl3[2, 2] - 
           1112064*CHl3[3, 3] + 240701147*CHq1[1, 1] - 19102336*Pi^2*
            CHq1[1, 1] + 240701147*CHq1[2, 2] - 19102336*Pi^2*CHq1[2, 2] - 
           439656580*CHq1[3, 3] - 14078080*Pi^2*CHq1[3, 3] - 
           145470105*CHq3[1, 1] + 23642688*Pi^2*CHq3[1, 1] - 
           145470105*CHq3[2, 2] + 23642688*Pi^2*CHq3[2, 2] - 
           495651580*CHq3[3, 3] - 14078080*Pi^2*CHq3[3, 3] - 
           320749202*CHu[1, 1] + 50311168*Pi^2*CHu[1, 1] - 
           320749202*CHu[2, 2] + 50311168*Pi^2*CHu[2, 2] - 
           1936416*CHu[3, 3]) + 64*MW2^9*MZ2^4*(4*(-8001449 + 712900*Pi^2)*
            CHd[1, 1] + 4*(-8001449 + 712900*Pi^2)*CHd[2, 2] + 
           151365038*CHd[3, 3] - 7999456*Pi^2*CHd[3, 3] - 337344*CHe[1, 1] - 
           337344*CHe[2, 2] - 337344*CHe[3, 3] - 337344*CHl1[1, 1] - 
           337344*CHl1[2, 2] - 337344*CHl1[3, 3] + 52276957*CHl3[1, 1] - 
           3967280*Pi^2*CHl3[1, 1] + 52276957*CHl3[2, 2] - 
           3967280*Pi^2*CHl3[2, 2] + 337344*CHl3[3, 3] + 5248436*CHq1[1, 1] + 
           31664*Pi^2*CHq1[1, 1] + 5248436*CHq1[2, 2] + 
           31664*Pi^2*CHq1[2, 2] + 149718218*CHq1[3, 3] - 
           14990464*Pi^2*CHq1[3, 3] - 44642880*CHq3[1, 1] + 
           3702672*Pi^2*CHq3[1, 1] - 44642880*CHq3[2, 2] + 
           3702672*Pi^2*CHq3[2, 2] + 167163098*CHq3[3, 3] - 
           14990464*Pi^2*CHq3[3, 3] - 54026936*CHu[1, 1] + 
           7560160*Pi^2*CHu[1, 1] - 54026936*CHu[2, 2] + 
           7560160*Pi^2*CHu[2, 2] - 827592*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-2209213 + 225940*Pi^2)*CHd[1, 1] + 
           (-2209213 + 225940*Pi^2)*CHd[2, 2] + 3173749*CHd[3, 3] - 
           567016*Pi^2*CHd[3, 3] - 15840*CHe[1, 1] - 15840*CHe[2, 2] - 
           15840*CHe[3, 3] - 15840*CHl1[1, 1] - 15840*CHl1[2, 2] - 
           15840*CHl1[3, 3] + 1033310*CHl3[1, 1] - 193768*Pi^2*CHl3[1, 1] + 
           1033310*CHl3[2, 2] - 193768*Pi^2*CHl3[2, 2] + 15840*CHl3[3, 3] - 
           1549655*CHq1[1, 1] + 156908*Pi^2*CHq1[1, 1] - 1549655*CHq1[2, 2] + 
           156908*Pi^2*CHq1[2, 2] + 17912773*CHq1[3, 3] - 
           1334152*Pi^2*CHq1[3, 3] - 4939911*CHq3[1, 1] + 
           246108*Pi^2*CHq3[1, 1] - 4939911*CHq3[2, 2] + 
           246108*Pi^2*CHq3[2, 2] + 22544107*CHq3[3, 3] - 
           1334152*Pi^2*CHq3[3, 3] - 4717438*CHu[1, 1] + 
           559960*Pi^2*CHu[1, 1] - 4717438*CHu[2, 2] + 559960*Pi^2*
            CHu[2, 2] - 22860*CHu[3, 3]) + 512*MW2^11*MZ2^2*
          ((-406061 + 90272*Pi^2)*CHd[1, 1] + (-406061 + 90272*Pi^2)*
            CHd[2, 2] - 6240538*CHd[3, 3] - 228416*Pi^2*CHd[3, 3] - 
           386503*CHl3[1, 1] - 50224*Pi^2*CHl3[1, 1] - 386503*CHl3[2, 2] - 
           50224*Pi^2*CHl3[2, 2] - 1958995*CHq1[1, 1] + 
           141760*Pi^2*CHq1[1, 1] - 1958995*CHq1[2, 2] + 
           141760*Pi^2*CHq1[2, 2] + 5572142*CHq1[3, 3] - 
           468896*Pi^2*CHq1[3, 3] - 2267259*CHq3[1, 1] + 
           48864*Pi^2*CHq3[1, 1] - 2267259*CHq3[2, 2] + 
           48864*Pi^2*CHq3[2, 2] + 9587726*CHq3[3, 3] - 
           468896*Pi^2*CHq3[3, 3] - 2628398*CHu[1, 1] + 
           194048*Pi^2*CHu[1, 1] - 2628398*CHu[2, 2] + 194048*Pi^2*
            CHu[2, 2] + 2376*CHu[3, 3]) - 2*MW2*MZ2^12*
          ((-2370519 + 291040*Pi^2)*CHd[1, 1] + (-2370519 + 291040*Pi^2)*
            CHd[2, 2] + 5455608*CHd[3, 3] - 664192*Pi^2*CHd[3, 3] + 
           51744*CHe[1, 1] + 51744*CHe[2, 2] + 51744*CHe[3, 3] + 
           51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 
           6768387*CHl3[1, 1] - 822032*Pi^2*CHl3[1, 1] + 6768387*CHl3[2, 2] - 
           822032*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 3759255*CHq1[1, 1] - 
           440128*Pi^2*CHq1[1, 1] + 3759255*CHq1[2, 2] - 
           440128*Pi^2*CHq1[2, 2] - 7966224*CHq1[3, 3] + 
           930992*Pi^2*CHq1[3, 3] - 716508*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 716508*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 7836930*CHq3[3, 3] + 
           930992*Pi^2*CHq3[3, 3] - 5204610*CHu[1, 1] + 
           610624*Pi^2*CHu[1, 1] - 5204610*CHu[2, 2] + 610624*Pi^2*
            CHu[2, 2] + 80850*CHu[3, 3]) - 2*MW2^3*MZ2^10*
          ((-37629077 + 3724124*Pi^2)*CHd[1, 1] + (-37629077 + 3724124*Pi^2)*
            CHd[2, 2] + 143293784*CHd[3, 3] - 12577712*Pi^2*CHd[3, 3] + 
           1033392*CHe[1, 1] + 1033392*CHe[2, 2] + 1033392*CHe[3, 3] + 
           1033392*CHl1[1, 1] + 1033392*CHl1[2, 2] + 1033392*CHl1[3, 3] + 
           82813030*CHl3[1, 1] - 11817696*Pi^2*CHl3[1, 1] + 
           82813030*CHl3[2, 2] - 11817696*Pi^2*CHl3[2, 2] - 
           1033392*CHl3[3, 3] + 49912223*CHq1[1, 1] - 4643732*Pi^2*
            CHq1[1, 1] + 49912223*CHq1[2, 2] - 4643732*Pi^2*CHq1[2, 2] - 
           89105872*CHq1[3, 3] + 5120416*Pi^2*CHq1[3, 3] - 
           24258231*CHq3[1, 1] + 4215348*Pi^2*CHq3[1, 1] - 
           24258231*CHq3[2, 2] + 4215348*Pi^2*CHq3[2, 2] - 
           85700788*CHq3[3, 3] + 5120416*Pi^2*CHq3[3, 3] - 
           65791214*CHu[1, 1] + 8949512*Pi^2*CHu[1, 1] - 65791214*CHu[2, 2] + 
           8949512*Pi^2*CHu[2, 2] + 622776*CHu[3, 3]) + 
         MW2^2*MZ2^11*((-25920803 + 2989912*Pi^2)*CHd[1, 1] + 
           (-25920803 + 2989912*Pi^2)*CHd[2, 2] + 75379268*CHd[3, 3] - 
           8130016*Pi^2*CHd[3, 3] + 852864*CHe[1, 1] + 852864*CHe[2, 2] + 
           852864*CHe[3, 3] + 852864*CHl1[1, 1] + 852864*CHl1[2, 2] + 
           852864*CHl1[3, 3] + 67294370*CHl3[1, 1] - 8785360*Pi^2*
            CHl3[1, 1] + 67294370*CHl3[2, 2] - 8785360*Pi^2*CHl3[2, 2] - 
           852864*CHl3[3, 3] + 39981719*CHq1[1, 1] - 4334632*Pi^2*
            CHq1[1, 1] + 39981719*CHq1[2, 2] - 4334632*Pi^2*CHq1[2, 2] - 
           83237830*CHq1[3, 3] + 8289008*Pi^2*CHq1[3, 3] - 
           13078272*CHq3[1, 1] + 1883760*Pi^2*CHq3[1, 1] - 
           13078272*CHq3[2, 2] + 1883760*Pi^2*CHq3[2, 2] - 
           79375330*CHq3[3, 3] + 8289008*Pi^2*CHq3[3, 3] - 
           53352698*CHu[1, 1] + 6471376*Pi^2*CHu[1, 1] - 53352698*CHu[2, 2] + 
           6471376*Pi^2*CHu[2, 2] + 1175604*CHu[3, 3]) - 
         4*MW2^6*MZ2^7*((-202406485 + 19159024*Pi^2)*CHd[1, 1] + 
           (-202406485 + 19159024*Pi^2)*CHd[2, 2] + 712239304*CHd[3, 3] - 
           66269056*Pi^2*CHd[3, 3] + 5400096*CHe[1, 1] + 5400096*CHe[2, 2] + 
           5400096*CHe[3, 3] + 5400096*CHl1[1, 1] + 5400096*CHl1[2, 2] + 
           5400096*CHl1[3, 3] + 494682152*CHl3[1, 1] - 69016368*Pi^2*
            CHl3[1, 1] + 494682152*CHl3[2, 2] - 69016368*Pi^2*CHl3[2, 2] - 
           5400096*CHl3[3, 3] + 309496765*CHq1[1, 1] - 28580848*Pi^2*
            CHq1[1, 1] + 309496765*CHq1[2, 2] - 28580848*Pi^2*CHq1[2, 2] - 
           995452196*CHq1[3, 3] + 50250752*Pi^2*CHq1[3, 3] - 
           67956003*CHq3[1, 1] + 19613520*Pi^2*CHq3[1, 1] - 
           67956003*CHq3[2, 2] + 19613520*Pi^2*CHq3[2, 2] - 
           1026607484*CHq3[3, 3] + 50250752*Pi^2*CHq3[3, 3] - 
           315109342*CHu[1, 1] + 46247776*Pi^2*CHu[1, 1] - 
           315109342*CHu[2, 2] + 46247776*Pi^2*CHu[2, 2] + 
           8374704*CHu[3, 3]) + 2*MW2^5*MZ2^8*((-62811753 + 9492592*Pi^2)*
            CHd[1, 1] + (-62811753 + 9492592*Pi^2)*CHd[2, 2] - 
           60464748*CHd[3, 3] - 22818304*Pi^2*CHd[3, 3] + 6343680*CHe[1, 1] + 
           6343680*CHe[2, 2] + 6343680*CHe[3, 3] + 6343680*CHl1[1, 1] + 
           6343680*CHl1[2, 2] + 6343680*CHl1[3, 3] + 187402566*CHl3[1, 1] - 
           36029760*Pi^2*CHl3[1, 1] + 187402566*CHl3[2, 2] - 
           36029760*Pi^2*CHl3[2, 2] - 6343680*CHl3[3, 3] + 
           184221969*CHq1[1, 1] - 21841648*Pi^2*CHq1[1, 1] + 
           184221969*CHq1[2, 2] - 21841648*Pi^2*CHq1[2, 2] - 
           833073240*CHq1[3, 3] + 81312128*Pi^2*CHq1[3, 3] + 
           36984021*CHq3[1, 1] + 1599792*Pi^2*CHq3[1, 1] + 
           36984021*CHq3[2, 2] + 1599792*Pi^2*CHq3[2, 2] - 
           811431504*CHq3[3, 3] + 81312128*Pi^2*CHq3[3, 3] - 
           152904966*CHu[1, 1] + 15472096*Pi^2*CHu[1, 1] - 
           152904966*CHu[2, 2] + 15472096*Pi^2*CHu[2, 2] + 
           16464720*CHu[3, 3])) - MT2^3*MW2*
        (16220160*MW2^13*(5*CHd[1, 1] + 5*CHd[2, 2] - 50*CHd[3, 3] + 
           5*CHl3[1, 1] + 5*CHl3[2, 2] - 5*CHq1[1, 1] - 5*CHq1[2, 2] - 
           50*CHq1[3, 3] + 23*CHq3[1, 1] + 23*CHq3[2, 2] - 50*CHq3[3, 3] - 
           10*CHu[1, 1] - 10*CHu[2, 2]) - 2048*MW2^12*MZ2*
          (4*(31241 + 1480*Pi^2)*CHd[1, 1] + 4*(31241 + 1480*Pi^2)*
            CHd[2, 2] - 2073320*CHd[3, 3] - 16960*Pi^2*CHd[3, 3] + 
           97483*CHl3[1, 1] - 2240*Pi^2*CHl3[1, 1] + 97483*CHl3[2, 2] - 
           2240*Pi^2*CHl3[2, 2] - 346724*CHq1[1, 1] + 15200*Pi^2*CHq1[1, 1] - 
           346724*CHq1[2, 2] + 15200*Pi^2*CHq1[2, 2] - 885320*CHq1[3, 3] - 
           16960*Pi^2*CHq1[3, 3] + 182148*CHq3[1, 1] - 3360*Pi^2*CHq3[1, 1] + 
           182148*CHq3[2, 2] - 3360*Pi^2*CHq3[2, 2] - 484370*CHq3[3, 3] - 
           16960*Pi^2*CHq3[3, 3] - 447928*CHu[1, 1] + 9280*Pi^2*CHu[1, 1] - 
           447928*CHu[2, 2] + 9280*Pi^2*CHu[2, 2]) + 
         MZ2^13*((-184887 + 22856*Pi^2)*CHd[1, 1] + (-184887 + 22856*Pi^2)*
            CHd[2, 2] + 338580*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           536844*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 536844*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 281907*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 281907*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 596178*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 622050*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 406386*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           406386*CHu[2, 2] + 48368*Pi^2*CHu[2, 2]) + 8*MW2^7*MZ2^6*
          ((-423702093 + 37129472*Pi^2)*CHd[1, 1] + 
           (-423702093 + 37129472*Pi^2)*CHd[2, 2] + 2068821456*CHd[3, 3] - 
           126051584*Pi^2*CHd[3, 3] + 395520*CHe[1, 1] + 395520*CHe[2, 2] + 
           395520*CHe[3, 3] + 395520*CHl1[1, 1] + 395520*CHl1[2, 2] + 
           395520*CHl1[3, 3] + 960957295*CHl3[1, 1] - 97474816*Pi^2*
            CHl3[1, 1] + 960957295*CHl3[2, 2] - 97474816*Pi^2*CHl3[2, 2] - 
           395520*CHl3[3, 3] + 371263053*CHq1[1, 1] - 28646528*Pi^2*
            CHq1[1, 1] + 371263053*CHq1[2, 2] - 28646528*Pi^2*CHq1[2, 2] + 
           31654956*CHq1[3, 3] - 69729536*Pi^2*CHq1[3, 3] - 
           369864207*CHq3[1, 1] + 47317632*Pi^2*CHq3[1, 1] - 
           369864207*CHq3[2, 2] + 47317632*Pi^2*CHq3[2, 2] - 
           3317568*CHq3[3, 3] - 69729536*Pi^2*CHq3[3, 3] - 
           671408742*CHu[1, 1] + 99866624*Pi^2*CHu[1, 1] - 
           671408742*CHu[2, 2] + 99866624*Pi^2*CHu[2, 2] - 
           15131928*CHu[3, 3]) - 32*MW2^8*MZ2^5*(4*(-29677499 + 2655392*Pi^2)*
            CHd[1, 1] + 4*(-29677499 + 2655392*Pi^2)*CHd[2, 2] + 
           577321268*CHd[3, 3] - 33228800*Pi^2*CHd[3, 3] - 905088*CHe[1, 1] - 
           905088*CHe[2, 2] - 905088*CHe[3, 3] - 905088*CHl1[1, 1] - 
           905088*CHl1[2, 2] - 905088*CHl1[3, 3] + 239161881*CHl3[1, 1] - 
           20804480*Pi^2*CHl3[1, 1] + 239161881*CHl3[2, 2] - 
           20804480*Pi^2*CHl3[2, 2] + 905088*CHl3[3, 3] + 
           60024236*CHq1[1, 1] - 3862016*Pi^2*CHq1[1, 1] + 
           60024236*CHq1[2, 2] - 3862016*Pi^2*CHq1[2, 2] + 
           351123872*CHq1[3, 3] - 41446400*Pi^2*CHq1[3, 3] - 
           139753254*CHq3[1, 1] + 13896960*Pi^2*CHq3[1, 1] - 
           139753254*CHq3[2, 2] + 13896960*Pi^2*CHq3[2, 2] + 
           356354864*CHq3[3, 3] - 41446400*Pi^2*CHq3[3, 3] - 
           203320952*CHu[1, 1] + 28737152*Pi^2*CHu[1, 1] - 
           203320952*CHu[2, 2] + 28737152*Pi^2*CHu[2, 2] - 
           5692332*CHu[3, 3]) + 64*MW2^9*MZ2^4*((-46183841 + 4483456*Pi^2)*
            CHd[1, 1] + (-46183841 + 4483456*Pi^2)*CHd[2, 2] + 
           152411702*CHd[3, 3] - 12381184*Pi^2*CHd[3, 3] - 489216*CHe[1, 1] - 
           489216*CHe[2, 2] - 489216*CHe[3, 3] - 489216*CHl1[1, 1] - 
           489216*CHl1[2, 2] - 489216*CHl1[3, 3] + 58989462*CHl3[1, 1] - 
           5836608*Pi^2*CHl3[1, 1] + 58989462*CHl3[2, 2] - 
           5836608*Pi^2*CHl3[2, 2] + 489216*CHl3[3, 3] - 2064223*CHq1[1, 1] + 
           628352*Pi^2*CHq1[1, 1] - 2064223*CHq1[2, 2] + 
           628352*Pi^2*CHq1[2, 2] + 297607418*CHq1[3, 3] - 
           23905408*Pi^2*CHq1[3, 3] - 76412583*CHq3[1, 1] + 
           5604096*Pi^2*CHq3[1, 1] - 76412583*CHq3[2, 2] + 
           5604096*Pi^2*CHq3[2, 2] + 323182478*CHq3[3, 3] - 
           23905408*Pi^2*CHq3[3, 3] - 92248958*CHu[1, 1] + 
           11724544*Pi^2*CHu[1, 1] - 92248958*CHu[2, 2] + 
           11724544*Pi^2*CHu[2, 2] - 1756020*CHu[3, 3]) - 
         16*MW2^6*MZ2^7*((-132119707 + 12120432*Pi^2)*CHd[1, 1] + 
           (-132119707 + 12120432*Pi^2)*CHd[2, 2] + 561250300*CHd[3, 3] - 
           41129472*Pi^2*CHd[3, 3] + 1724832*CHe[1, 1] + 1724832*CHe[2, 2] + 
           1724832*CHe[3, 3] + 1724832*CHl1[1, 1] + 1724832*CHl1[2, 2] + 
           1724832*CHl1[3, 3] + 302611839*CHl3[1, 1] - 37027888*Pi^2*
            CHl3[1, 1] + 302611839*CHl3[2, 2] - 37027888*Pi^2*CHl3[2, 2] - 
           1724832*CHl3[3, 3] + 153099571*CHq1[1, 1] - 13297488*Pi^2*
            CHq1[1, 1] + 153099571*CHq1[2, 2] - 13297488*Pi^2*CHq1[2, 2] - 
           267858806*CHq1[3, 3] + 2948160*Pi^2*CHq1[3, 3] - 
           85509660*CHq3[1, 1] + 13879536*Pi^2*CHq3[1, 1] - 
           85509660*CHq3[2, 2] + 13879536*Pi^2*CHq3[2, 2] - 
           273593972*CHq3[3, 3] + 2948160*Pi^2*CHq3[3, 3] - 
           211051090*CHu[1, 1] + 30844896*Pi^2*CHu[1, 1] - 
           211051090*CHu[2, 2] + 30844896*Pi^2*CHu[2, 2] - 
           360576*CHu[3, 3]) - 256*MW2^10*MZ2^3*((-5366349 + 664096*Pi^2)*
            CHd[1, 1] + (-5366349 + 664096*Pi^2)*CHd[2, 2] - 
           10634022*CHd[3, 3] - 1669696*Pi^2*CHd[3, 3] - 42240*CHe[1, 1] - 
           42240*CHe[2, 2] - 42240*CHe[3, 3] - 42240*CHl1[1, 1] - 
           42240*CHl1[2, 2] - 42240*CHl1[3, 3] + 857374*CHl3[1, 1] - 
           550016*Pi^2*CHl3[1, 1] + 857374*CHl3[2, 2] - 
           550016*Pi^2*CHl3[2, 2] + 42240*CHl3[3, 3] - 6331923*CHq1[1, 1] + 
           520544*Pi^2*CHq1[1, 1] - 6331923*CHq1[2, 2] + 
           520544*Pi^2*CHq1[2, 2] + 55982790*CHq1[3, 3] - 
           3865024*Pi^2*CHq1[3, 3] - 14571969*CHq3[1, 1] + 
           683616*Pi^2*CHq3[1, 1] - 14571969*CHq3[2, 2] + 
           683616*Pi^2*CHq3[2, 2] + 67149684*CHq3[3, 3] - 
           3865024*Pi^2*CHq3[3, 3] - 15951654*CHu[1, 1] + 
           1622464*Pi^2*CHu[1, 1] - 15951654*CHu[2, 2] + 
           1622464*Pi^2*CHu[2, 2] - 72984*CHu[3, 3]) + 512*MW2^11*MZ2^2*
          (14*(-11077 + 8992*Pi^2)*CHd[1, 1] + 14*(-11077 + 8992*Pi^2)*
            CHd[2, 2] - 14653474*CHd[3, 3] - 320384*Pi^2*CHd[3, 3] - 
           475265*CHl3[1, 1] - 69056*Pi^2*CHl3[1, 1] - 475265*CHl3[2, 2] - 
           69056*Pi^2*CHl3[2, 2] - 3205306*CHq1[1, 1] + 
           203200*Pi^2*CHq1[1, 1] - 3205306*CHq1[2, 2] + 
           203200*Pi^2*CHq1[2, 2] + 6403166*CHq1[3, 3] - 
           641024*Pi^2*CHq1[3, 3] - 2655954*CHq3[1, 1] + 
           62016*Pi^2*CHq3[1, 1] - 2655954*CHq3[2, 2] + 
           62016*Pi^2*CHq3[2, 2] + 10969346*CHq3[3, 3] - 
           641024*Pi^2*CHq3[3, 3] - 4462004*CHu[1, 1] + 
           267392*Pi^2*CHu[1, 1] - 4462004*CHu[2, 2] + 267392*Pi^2*
            CHu[2, 2] + 5940*CHu[3, 3]) - 2*MW2*MZ2^12*
          ((-917163 + 111236*Pi^2)*CHd[1, 1] + (-917163 + 111236*Pi^2)*
            CHd[2, 2] + 2528220*CHd[3, 3] - 264656*Pi^2*CHd[3, 3] + 
           25872*CHe[1, 1] + 25872*CHe[2, 2] + 25872*CHe[3, 3] + 
           25872*CHl1[1, 1] + 25872*CHl1[2, 2] + 25872*CHl1[3, 3] + 
           2460078*CHl3[1, 1] - 313408*Pi^2*CHl3[1, 1] + 2460078*CHl3[2, 2] - 
           313408*Pi^2*CHl3[2, 2] - 25872*CHl3[3, 3] + 1466001*CHq1[1, 1] - 
           168140*Pi^2*CHq1[1, 1] + 1466001*CHq1[2, 2] - 
           168140*Pi^2*CHq1[2, 2] - 2981034*CHq1[3, 3] + 
           354160*Pi^2*CHq1[3, 3] - 358254*CHq3[1, 1] + 
           40164*Pi^2*CHq3[1, 1] - 358254*CHq3[2, 2] + 
           40164*Pi^2*CHq3[2, 2] - 2688390*CHq3[3, 3] + 
           354160*Pi^2*CHq3[3, 3] - 1974258*CHu[1, 1] + 
           232760*Pi^2*CHu[1, 1] - 1974258*CHu[2, 2] + 232760*Pi^2*
            CHu[2, 2] + 84084*CHu[3, 3]) + MW2^2*MZ2^11*
          ((-4159675 + 404704*Pi^2)*CHd[1, 1] + (-4159675 + 404704*Pi^2)*
            CHd[2, 2] + 24866020*CHd[3, 3] - 1645312*Pi^2*CHd[3, 3] + 
           271200*CHe[1, 1] + 271200*CHe[2, 2] + 271200*CHe[3, 3] + 
           271200*CHl1[1, 1] + 271200*CHl1[2, 2] + 271200*CHl1[3, 3] + 
           6085984*CHl3[1, 1] - 1308400*Pi^2*CHl3[1, 1] + 
           6085984*CHl3[2, 2] - 1308400*Pi^2*CHl3[2, 2] - 271200*CHl3[3, 3] + 
           6102235*CHq1[1, 1] - 518080*Pi^2*CHq1[1, 1] + 6102235*CHq1[2, 2] - 
           518080*Pi^2*CHq1[2, 2] - 6164072*CHq1[3, 3] + 
           646400*Pi^2*CHq1[3, 3] - 4703001*CHq3[1, 1] + 
           700896*Pi^2*CHq3[1, 1] - 4703001*CHq3[2, 2] + 
           700896*Pi^2*CHq3[2, 2] - 171776*CHq3[3, 3] + 
           646400*Pi^2*CHq3[3, 3] - 7067338*CHu[1, 1] + 
           944320*Pi^2*CHu[1, 1] - 7067338*CHu[2, 2] + 944320*Pi^2*
            CHu[2, 2] + 683832*CHu[3, 3]) + 2*MW2^3*MZ2^10*
          (4*(-3341801 + 477844*Pi^2)*CHd[1, 1] + 4*(-3341801 + 477844*Pi^2)*
            CHd[2, 2] - 1094044*CHd[3, 3] - 3255808*Pi^2*CHd[3, 3] + 
           368736*CHe[1, 1] + 368736*CHe[2, 2] + 368736*CHe[3, 3] + 
           368736*CHl1[1, 1] + 368736*CHl1[2, 2] + 368736*CHl1[3, 3] + 
           48689815*CHl3[1, 1] - 5007792*Pi^2*CHl3[1, 1] + 
           48689815*CHl3[2, 2] - 5007792*Pi^2*CHl3[2, 2] - 
           368736*CHl3[3, 3] + 24998444*CHq1[1, 1] - 3244720*Pi^2*
            CHq1[1, 1] + 24998444*CHq1[2, 2] - 3244720*Pi^2*CHq1[2, 2] - 
           85275118*CHq1[3, 3] + 8561216*Pi^2*CHq1[3, 3] + 
           446886*CHq3[1, 1] - 313296*Pi^2*CHq3[1, 1] + 446886*CHq3[2, 2] - 
           313296*Pi^2*CHq3[2, 2] - 92791312*CHq3[3, 3] + 
           8561216*Pi^2*CHq3[3, 3] - 33923504*CHu[1, 1] + 
           3593632*Pi^2*CHu[1, 1] - 33923504*CHu[2, 2] + 
           3593632*Pi^2*CHu[2, 2] + 1573494*CHu[3, 3]) - 
         2*MW2^4*MZ2^9*((-117342237 + 13766752*Pi^2)*CHd[1, 1] + 
           (-117342237 + 13766752*Pi^2)*CHd[2, 2] + 271240752*CHd[3, 3] - 
           35920768*Pi^2*CHd[3, 3] + 4147584*CHe[1, 1] + 4147584*CHe[2, 2] + 
           4147584*CHe[3, 3] + 4147584*CHl1[1, 1] + 4147584*CHl1[2, 2] + 
           4147584*CHl1[3, 3] + 315847760*CHl3[1, 1] - 40837568*Pi^2*
            CHl3[1, 1] + 315847760*CHl3[2, 2] - 40837568*Pi^2*CHl3[2, 2] - 
           4147584*CHl3[3, 3] + 190306893*CHq1[1, 1] - 20946784*Pi^2*
            CHq1[1, 1] + 190306893*CHq1[2, 2] - 20946784*Pi^2*CHq1[2, 2] - 
           546432612*CHq1[3, 3] + 45234560*Pi^2*CHq1[3, 3] - 
           41393535*CHq3[1, 1] + 7380768*Pi^2*CHq3[1, 1] - 
           41393535*CHq3[2, 2] + 7380768*Pi^2*CHq3[2, 2] - 
           545946792*CHq3[3, 3] + 45234560*Pi^2*CHq3[3, 3] - 
           240084966*CHu[1, 1] + 28939072*Pi^2*CHu[1, 1] - 
           240084966*CHu[2, 2] + 28939072*Pi^2*CHu[2, 2] + 
           11263020*CHu[3, 3]) + 2*MW2^5*MZ2^8*((-446126191 + 45511936*Pi^2)*
            CHd[1, 1] + (-446126191 + 45511936*Pi^2)*CHd[2, 2] + 
           1509501964*CHd[3, 3] - 141446656*Pi^2*CHd[3, 3] + 
           11652480*CHe[1, 1] + 11652480*CHe[2, 2] + 11652480*CHe[3, 3] + 
           11652480*CHl1[1, 1] + 11652480*CHl1[2, 2] + 11652480*CHl1[3, 3] + 
           1059566112*CHl3[1, 1] - 142897984*Pi^2*CHl3[1, 1] + 
           1059566112*CHl3[2, 2] - 142897984*Pi^2*CHl3[2, 2] - 
           11652480*CHl3[3, 3] + 625346863*CHq1[1, 1] - 61111936*Pi^2*
            CHq1[1, 1] + 625346863*CHq1[2, 2] - 61111936*Pi^2*CHq1[2, 2] - 
           1568503496*CHq1[3, 3] + 91526144*Pi^2*CHq1[3, 3] - 
           217285965*CHq3[1, 1] + 41099520*Pi^2*CHq3[1, 1] - 
           217285965*CHq3[2, 2] + 41099520*Pi^2*CHq3[2, 2] - 
           1555385828*CHq3[3, 3] + 91526144*Pi^2*CHq3[3, 3] - 
           785457346*CHu[1, 1] + 105709312*Pi^2*CHu[1, 1] - 
           785457346*CHu[2, 2] + 105709312*Pi^2*CHu[2, 2] + 
           20343384*CHu[3, 3]))) + 
     MH2*(6*MT2^7*(-1024*MW2^9*MZ2*(1744*CHd[1, 1] + 1744*CHd[2, 2] - 
           21664*CHd[3, 3] + 3213*CHl3[1, 1] + 3213*CHl3[2, 2] - 
           1744*CHq1[1, 1] - 1744*CHq1[2, 2] - 11104*CHq1[3, 3] + 
           3120*CHq3[1, 1] + 3120*CHq3[2, 2] - 14074*CHq3[3, 3] - 
           3488*CHu[1, 1] - 3488*CHu[2, 2]) + 360448*MW2^10*
          (CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] + 2*CHl3[1, 1] + 
           2*CHl3[2, 2] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
           3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
           2*CHu[2, 2]) + 4*MW2^4*MZ2^6*(330907*CHd[1, 1] + 
           330907*CHd[2, 2] - 2064976*CHd[3, 3] - 2468941*CHl3[1, 1] - 
           2468941*CHl3[2, 2] - 330907*CHq1[1, 1] - 330907*CHq1[2, 2] + 
           11988236*CHq1[3, 3] - 596775*CHq3[1, 1] - 596775*CHq3[2, 2] + 
           11759696*CHq3[3, 3] - 661814*CHu[1, 1] - 661814*CHu[2, 2] - 
           436440*CHu[3, 3]) + MW2^2*MZ2^8*(67009*CHd[1, 1] + 
           67009*CHd[2, 2] + 2383148*CHd[3, 3] - 1306744*CHl3[1, 1] - 
           1306744*CHl3[2, 2] - 67009*CHq1[1, 1] - 67009*CHq1[2, 2] + 
           5374616*CHq1[3, 3] - 285501*CHq3[1, 1] - 285501*CHq3[2, 2] + 
           6989900*CHq3[3, 3] - 134018*CHu[1, 1] - 134018*CHu[2, 2] - 
           152712*CHu[3, 3]) - 16*MW2^5*MZ2^5*(165380*CHd[1, 1] + 
           165380*CHd[2, 2] - 2391092*CHd[3, 3] - 931967*CHl3[1, 1] - 
           931967*CHl3[2, 2] - 165380*CHq1[1, 1] - 165380*CHq1[2, 2] + 
           4458232*CHq1[3, 3] - 211086*CHq3[1, 1] - 211086*CHq3[2, 2] + 
           3783832*CHq3[3, 3] - 330760*CHu[1, 1] - 330760*CHu[2, 2] - 
           114636*CHu[3, 3]) - 8*MW2^3*MZ2^7*(53450*CHd[1, 1] + 
           53450*CHd[2, 2] + 326296*CHd[3, 3] - 542754*CHl3[1, 1] - 
           542754*CHl3[2, 2] - 53450*CHq1[1, 1] - 53450*CHq1[2, 2] + 
           2559946*CHq1[3, 3] - 135417*CHq3[1, 1] - 135417*CHq3[2, 2] + 
           2866984*CHq3[3, 3] - 106900*CHu[1, 1] - 106900*CHu[2, 2] - 
           106008*CHu[3, 3]) + 32*MW2^6*MZ2^4*(122095*CHd[1, 1] + 
           122095*CHd[2, 2] - 2308858*CHd[3, 3] - 411174*CHl3[1, 1] - 
           411174*CHl3[2, 2] - 122095*CHq1[1, 1] - 122095*CHq1[2, 2] + 
           2012186*CHq1[3, 3] - 88839*CHq3[1, 1] - 88839*CHq3[2, 2] + 
           1354766*CHq3[3, 3] - 244190*CHu[1, 1] - 244190*CHu[2, 2] - 
           28356*CHu[3, 3]) + 3*MW2*MZ2^9*(451*CHd[1, 1] + 451*CHd[2, 2] - 
           222376*CHd[3, 3] + 84348*CHl3[1, 1] + 84348*CHl3[2, 2] - 
           451*CHq1[1, 1] - 451*CHq1[2, 2] - 255948*CHq1[3, 3] + 
           10905*CHq3[1, 1] + 10905*CHq3[2, 2] - 404888*CHq3[3, 3] - 
           902*CHu[1, 1] - 902*CHu[2, 2] - 8228*CHu[3, 3]) - 
         9*MZ2^10*(150*CHd[1, 1] + 150*CHd[2, 2] - 7788*CHd[3, 3] + 
           2695*CHl3[1, 1] + 2695*CHl3[2, 2] - 150*CHq1[1, 1] - 
           150*CHq1[2, 2] - 4730*CHq1[3, 3] - 10120*CHq3[3, 3] - 
           300*CHu[1, 1] - 300*CHu[2, 2] - 1078*CHu[3, 3]) - 
         128*MW2^7*MZ2^3*(34915*CHd[1, 1] + 34915*CHd[2, 2] - 
           654454*CHd[3, 3] - 30076*CHl3[1, 1] - 30076*CHl3[2, 2] - 
           34915*CHq1[1, 1] - 34915*CHq1[2, 2] + 213206*CHq1[3, 3] - 
           1521*CHq3[1, 1] - 1521*CHq3[2, 2] + 44852*CHq3[3, 3] - 
           69830*CHu[1, 1] - 69830*CHu[2, 2] - 648*CHu[3, 3]) + 
         256*MW2^8*MZ2^2*(14338*CHd[1, 1] + 14338*CHd[2, 2] - 
           225154*CHd[3, 3] + 13931*CHl3[1, 1] + 13931*CHl3[2, 2] - 
           14338*CHq1[1, 1] - 14338*CHq1[2, 2] - 21874*CHq1[3, 3] + 
           11334*CHq3[1, 1] + 11334*CHq3[2, 2] - 69406*CHq3[3, 3] - 
           28676*CHu[1, 1] - 28676*CHu[2, 2] + 132*CHu[3, 3])) - 
       MT2^6*(811008*MW2^11*(19*CHd[1, 1] + 19*CHd[2, 2] - 190*CHd[3, 3] + 
           33*CHl3[1, 1] + 33*CHl3[2, 2] - 19*CHq1[1, 1] - 19*CHq1[2, 2] - 
           190*CHq1[3, 3] + 65*CHq3[1, 1] + 65*CHq3[2, 2] - 190*CHq3[3, 3] - 
           38*CHu[1, 1] - 38*CHu[2, 2]) - 2048*MW2^10*MZ2*
          ((34759 + 296*Pi^2)*CHd[1, 1] + (34759 + 296*Pi^2)*CHd[2, 2] - 
           455302*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 53654*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] + 53654*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           45847*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 45847*CHq1[2, 2] + 
           760*Pi^2*CHq1[2, 2] - 229582*CHq1[3, 3] - 848*Pi^2*CHq1[3, 3] + 
           61059*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 61059*CHq3[2, 2] - 
           168*Pi^2*CHq3[2, 2] - 259282*CHq3[3, 3] - 848*Pi^2*CHq3[3, 3] - 
           79418*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 79418*CHu[2, 2] + 
           464*Pi^2*CHu[2, 2]) + 4*MW2^5*MZ2^6*((-24232241 + 3483072*Pi^2)*
            CHd[1, 1] + (-24232241 + 3483072*Pi^2)*CHd[2, 2] + 
           53962832*CHd[3, 3] - 11819520*Pi^2*CHd[3, 3] + 53760*CHe[1, 1] + 
           53760*CHe[2, 2] + 53760*CHe[3, 3] + 53760*CHl1[1, 1] + 
           53760*CHl1[2, 2] + 53760*CHl1[3, 3] - 18445999*CHl3[1, 1] - 
           9177856*Pi^2*CHl3[1, 1] - 18445999*CHl3[2, 2] - 
           9177856*Pi^2*CHl3[2, 2] - 53760*CHl3[3, 3] + 19348913*CHq1[1, 1] - 
           2693376*Pi^2*CHq1[1, 1] + 19348913*CHq1[2, 2] - 
           2693376*Pi^2*CHq1[2, 2] + 513228908*CHq1[3, 3] - 
           6342912*Pi^2*CHq1[3, 3] - 59532759*CHq3[1, 1] + 
           4422528*Pi^2*CHq3[1, 1] - 59532759*CHq3[2, 2] + 
           4422528*Pi^2*CHq3[2, 2] + 483970172*CHq3[3, 3] - 
           6342912*Pi^2*CHq3[3, 3] - 93829838*CHu[1, 1] + 
           9349632*Pi^2*CHu[1, 1] - 93829838*CHu[2, 2] + 
           9349632*Pi^2*CHu[2, 2] - 18409344*CHu[3, 3]) - 
         4*MW2^4*MZ2^7*((-18754873 + 2276240*Pi^2)*CHd[1, 1] + 
           (-18754873 + 2276240*Pi^2)*CHd[2, 2] + 107362744*CHd[3, 3] - 
           7673984*Pi^2*CHd[3, 3] + 323040*CHe[1, 1] + 323040*CHe[2, 2] + 
           323040*CHe[3, 3] + 323040*CHl1[1, 1] + 323040*CHl1[2, 2] + 
           323040*CHl1[3, 3] + 5125927*CHl3[1, 1] - 6885584*Pi^2*CHl3[1, 1] + 
           5125927*CHl3[2, 2] - 6885584*Pi^2*CHl3[2, 2] - 323040*CHl3[3, 3] + 
           22356817*CHq1[1, 1] - 2465552*Pi^2*CHq1[1, 1] + 
           22356817*CHq1[2, 2] - 2465552*Pi^2*CHq1[2, 2] + 
           203483608*CHq1[3, 3] + 455680*Pi^2*CHq1[3, 3] - 
           29279841*CHq3[1, 1] + 2595504*Pi^2*CHq3[1, 1] - 
           29279841*CHq3[2, 2] + 2595504*Pi^2*CHq3[2, 2] + 
           220047040*CHq3[3, 3] + 455680*Pi^2*CHq3[3, 3] - 
           51635686*CHu[1, 1] + 5776544*Pi^2*CHu[1, 1] - 51635686*CHu[2, 2] + 
           5776544*Pi^2*CHu[2, 2] - 9928176*CHu[3, 3]) + 
         MW2^3*MZ2^8*((-37107001 + 4337312*Pi^2)*CHd[1, 1] + 
           (-37107001 + 4337312*Pi^2)*CHd[2, 2] + 237879916*CHd[3, 3] - 
           13438976*Pi^2*CHd[3, 3] + 1046784*CHe[1, 1] + 1046784*CHe[2, 2] + 
           1046784*CHe[3, 3] + 1046784*CHl1[1, 1] + 1046784*CHl1[2, 2] + 
           1046784*CHl1[3, 3] + 32156376*CHl3[1, 1] - 13371136*Pi^2*
            CHl3[1, 1] + 32156376*CHl3[2, 2] - 13371136*Pi^2*CHl3[2, 2] - 
           1046784*CHl3[3, 3] + 52611625*CHq1[1, 1] - 5663648*Pi^2*
            CHq1[1, 1] + 52611625*CHq1[2, 2] - 5663648*Pi^2*CHq1[2, 2] + 
           187652296*CHq1[3, 3] + 7701760*Pi^2*CHq1[3, 3] - 
           39683091*CHq3[1, 1] + 3956256*Pi^2*CHq3[1, 1] - 
           39683091*CHq3[2, 2] + 3956256*Pi^2*CHq3[2, 2] + 
           256087864*CHq3[3, 3] + 7701760*Pi^2*CHq3[3, 3] - 
           86357662*CHu[1, 1] + 10130240*Pi^2*CHu[1, 1] - 
           86357662*CHu[2, 2] + 10130240*Pi^2*CHu[2, 2] - 
           9539232*CHu[3, 3]) - 16*MW2^6*MZ2^5*((-4212353 + 1002304*Pi^2)*
            CHd[1, 1] + (-4212353 + 1002304*Pi^2)*CHd[2, 2] - 
           54834784*CHd[3, 3] - 3150208*Pi^2*CHd[3, 3] - 82752*CHe[1, 1] - 
           82752*CHe[2, 2] - 82752*CHe[3, 3] - 82752*CHl1[1, 1] - 
           82752*CHl1[2, 2] - 82752*CHl1[3, 3] - 15755361*CHl3[1, 1] - 
           1988960*Pi^2*CHl3[1, 1] - 15755361*CHl3[2, 2] - 
           1988960*Pi^2*CHl3[2, 2] + 82752*CHl3[3, 3] - 1199455*CHq1[1, 1] - 
           376960*Pi^2*CHq1[1, 1] - 1199455*CHq1[2, 2] - 
           376960*Pi^2*CHq1[2, 2] + 203325284*CHq1[3, 3] - 
           3841216*Pi^2*CHq1[3, 3] - 21006207*CHq3[1, 1] + 
           1309248*Pi^2*CHq3[1, 1] - 21006207*CHq3[2, 2] + 
           1309248*Pi^2*CHq3[2, 2] + 173089172*CHq3[3, 3] - 
           3841216*Pi^2*CHq3[3, 3] - 33159110*CHu[1, 1] + 
           2712640*Pi^2*CHu[1, 1] - 33159110*CHu[2, 2] + 
           2712640*Pi^2*CHu[2, 2] - 4549920*CHu[3, 3]) + 
         32*MW2^7*MZ2^4*((410804 + 427616*Pi^2)*CHd[1, 1] + 
           (410804 + 427616*Pi^2)*CHd[2, 2] - 76653218*CHd[3, 3] - 
           1186112*Pi^2*CHd[3, 3] - 47232*CHe[1, 1] - 47232*CHe[2, 2] - 
           47232*CHe[3, 3] - 47232*CHl1[1, 1] - 47232*CHl1[2, 2] - 
           47232*CHl1[3, 3] - 10712189*CHl3[1, 1] - 564896*Pi^2*CHl3[1, 1] - 
           10712189*CHl3[2, 2] - 564896*Pi^2*CHl3[2, 2] + 47232*CHl3[3, 3] - 
           4921172*CHq1[1, 1] + 51232*Pi^2*CHq1[1, 1] - 4921172*CHq1[2, 2] + 
           51232*Pi^2*CHq1[2, 2] + 98621650*CHq1[3, 3] - 
           2266112*Pi^2*CHq1[3, 3] - 10052352*CHq3[1, 1] + 
           536160*Pi^2*CHq3[1, 1] - 10052352*CHq3[2, 2] + 
           536160*Pi^2*CHq3[2, 2] + 75113266*CHq3[3, 3] - 
           2266112*Pi^2*CHq3[3, 3] - 18437992*CHu[1, 1] + 
           1120064*Pi^2*CHu[1, 1] - 18437992*CHu[2, 2] + 
           1120064*Pi^2*CHu[2, 2] - 1083600*CHu[3, 3]) + 
         MZ2^11*((192987 - 22856*Pi^2)*CHd[1, 1] + (192987 - 22856*Pi^2)*
            CHd[2, 2] - 759132*CHd[3, 3] + 44960*Pi^2*CHd[3, 3] - 
           391314*CHl3[1, 1] + 65072*Pi^2*CHl3[1, 1] - 391314*CHl3[2, 2] + 
           65072*Pi^2*CHl3[2, 2] - 290007*CHq1[1, 1] + 
           34616*Pi^2*CHq1[1, 1] - 290007*CHq1[2, 2] + 
           34616*Pi^2*CHq1[2, 2] + 340758*CHq1[3, 3] - 
           74224*Pi^2*CHq1[3, 3] + 75570*CHq3[3, 3] - 74224*Pi^2*CHq3[3, 3] + 
           390186*CHu[1, 1] - 48368*Pi^2*CHu[1, 1] + 390186*CHu[2, 2] - 
           48368*Pi^2*CHu[2, 2] - 58212*CHu[3, 3]) - 128*MW2^8*MZ2^3*
          ((769057 + 64176*Pi^2)*CHd[1, 1] + (769057 + 64176*Pi^2)*
            CHd[2, 2] - 24713158*CHd[3, 3] - 161376*Pi^2*CHd[3, 3] - 
           4224*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
           4224*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
           1279924*CHl3[1, 1] - 53728*Pi^2*CHl3[1, 1] - 1279924*CHl3[2, 2] - 
           53728*Pi^2*CHl3[2, 2] + 4224*CHl3[3, 3] - 1882321*CHq1[1, 1] + 
           48720*Pi^2*CHq1[1, 1] - 1882321*CHq1[2, 2] + 
           48720*Pi^2*CHq1[2, 2] + 12045818*CHq1[3, 3] - 
           374496*Pi^2*CHq1[3, 3] - 1295997*CHq3[1, 1] + 
           66960*Pi^2*CHq3[1, 1] - 1295997*CHq3[2, 2] + 
           66960*Pi^2*CHq3[2, 2] + 6961730*CHq3[3, 3] - 
           374496*Pi^2*CHq3[3, 3] - 4120610*CHu[1, 1] + 
           157344*Pi^2*CHu[1, 1] - 4120610*CHu[2, 2] + 157344*Pi^2*
            CHu[2, 2] - 25968*CHu[3, 3]) + 256*MW2^9*MZ2^2*
          ((480095 + 12352*Pi^2)*CHd[1, 1] + (480095 + 12352*Pi^2)*
            CHd[2, 2] - 9101246*CHd[3, 3] - 31360*Pi^2*CHd[3, 3] + 
           321660*CHl3[1, 1] - 6816*Pi^2*CHl3[1, 1] + 321660*CHl3[2, 2] - 
           6816*Pi^2*CHl3[2, 2] - 807263*CHq1[1, 1] + 19712*Pi^2*CHq1[1, 1] - 
           807263*CHq1[2, 2] + 19712*Pi^2*CHq1[2, 2] - 306350*CHq1[3, 3] - 
           63424*Pi^2*CHq1[3, 3] + 172965*CHq3[1, 1] + 6336*Pi^2*CHq3[1, 1] + 
           172965*CHq3[2, 2] + 6336*Pi^2*CHq3[2, 2] - 1512014*CHq3[3, 3] - 
           63424*Pi^2*CHq3[3, 3] - 1429486*CHu[1, 1] + 26368*Pi^2*CHu[1, 1] - 
           1429486*CHu[2, 2] + 26368*Pi^2*CHu[2, 2] + 4752*CHu[3, 3]) - 
         MW2^2*MZ2^9*((-11839189 + 1398192*Pi^2)*CHd[1, 1] + 
           (-11839189 + 1398192*Pi^2)*CHd[2, 2] + 71144908*CHd[3, 3] - 
           3782976*Pi^2*CHd[3, 3] + 374688*CHe[1, 1] + 374688*CHe[2, 2] + 
           374688*CHe[3, 3] + 374688*CHl1[1, 1] + 374688*CHl1[2, 2] + 
           374688*CHl1[3, 3] + 15716752*CHl3[1, 1] - 4123760*Pi^2*
            CHl3[1, 1] + 15716752*CHl3[2, 2] - 4123760*Pi^2*CHl3[2, 2] - 
           374688*CHl3[3, 3] + 18305581*CHq1[1, 1] - 2021424*Pi^2*
            CHq1[1, 1] + 18305581*CHq1[2, 2] - 2021424*Pi^2*CHq1[2, 2] + 
           17376988*CHq1[3, 3] + 3844416*Pi^2*CHq1[3, 3] - 
           8647413*CHq3[1, 1] + 861552*Pi^2*CHq3[1, 1] - 8647413*CHq3[2, 2] + 
           861552*Pi^2*CHq3[2, 2] + 42820804*CHq3[3, 3] + 
           3844416*Pi^2*CHq3[3, 3] - 25570486*CHu[1, 1] + 
           3036192*Pi^2*CHu[1, 1] - 25570486*CHu[2, 2] + 
           3036192*Pi^2*CHu[2, 2] + 347040*CHu[3, 3]) + 
         MW2*MZ2^10*((-2246823 + 268184*Pi^2)*CHd[1, 1] + 
           (-2246823 + 268184*Pi^2)*CHd[2, 2] + 11437980*CHd[3, 3] - 
           619232*Pi^2*CHd[3, 3] + 51744*CHe[1, 1] + 51744*CHe[2, 2] + 
           51744*CHe[3, 3] + 51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 
           51744*CHl1[3, 3] + 3854652*CHl3[1, 1] - 756960*Pi^2*CHl3[1, 1] + 
           3854652*CHl3[2, 2] - 756960*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 
           3538539*CHq1[1, 1] - 405512*Pi^2*CHq1[1, 1] + 3538539*CHq1[2, 2] - 
           405512*Pi^2*CHq1[2, 2] - 1535382*CHq1[3, 3] + 
           856768*Pi^2*CHq1[3, 3] - 912798*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 912798*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] + 2843322*CHq3[3, 3] + 
           856768*Pi^2*CHq3[3, 3] - 4675842*CHu[1, 1] + 
           562256*Pi^2*CHu[1, 1] - 4675842*CHu[2, 2] + 562256*Pi^2*
            CHu[2, 2] + 549120*CHu[3, 3])) - MW2^5*(MW2 + MZ2)*
        (811008*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] - 30*CHd[3, 3] + 
           CHl3[1, 1] + CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
           30*CHq1[3, 3] + 17*CHq3[1, 1] + 17*CHq3[2, 2] - 30*CHq3[3, 3] - 
           6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^11*((184887 - 22856*Pi^2)*
            CHd[1, 1] + (184887 - 22856*Pi^2)*CHd[2, 2] - 338580*CHd[3, 3] + 
           44960*Pi^2*CHd[3, 3] - 536844*CHl3[1, 1] + 65072*Pi^2*CHl3[1, 1] - 
           536844*CHl3[2, 2] + 65072*Pi^2*CHl3[2, 2] - 281907*CHq1[1, 1] + 
           34616*Pi^2*CHq1[1, 1] - 281907*CHq1[2, 2] + 
           34616*Pi^2*CHq1[2, 2] + 596178*CHq1[3, 3] - 
           74224*Pi^2*CHq1[3, 3] + 622050*CHq3[3, 3] - 
           74224*Pi^2*CHq3[3, 3] + 406386*CHu[1, 1] - 48368*Pi^2*CHu[1, 1] + 
           406386*CHu[2, 2] - 48368*Pi^2*CHu[2, 2]) - 2048*MW2^10*MZ2*
          ((2311 + 296*Pi^2)*CHd[1, 1] + (2311 + 296*Pi^2)*CHd[2, 2] - 
           54790*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 143*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] + 143*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           13399*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 13399*CHq1[2, 2] + 
           760*Pi^2*CHq1[2, 2] - 19150*CHq1[3, 3] - 848*Pi^2*CHq1[3, 3] + 
           1731*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 1731*CHq3[2, 2] - 
           168*Pi^2*CHq3[2, 2] + 10550*CHq3[3, 3] - 848*Pi^2*CHq3[3, 3] - 
           14522*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 14522*CHu[2, 2] + 
           464*Pi^2*CHu[2, 2]) + 256*MW2^9*MZ2^2*
          ((-75013 + 12352*Pi^2)*CHd[1, 1] + (-75013 + 12352*Pi^2)*
            CHd[2, 2] - 469286*CHd[3, 3] - 31360*Pi^2*CHd[3, 3] - 
           23868*CHl3[1, 1] - 6816*Pi^2*CHl3[1, 1] - 23868*CHl3[2, 2] - 
           6816*Pi^2*CHl3[2, 2] - 252155*CHq1[1, 1] + 19712*Pi^2*CHq1[1, 1] - 
           252155*CHq1[2, 2] + 19712*Pi^2*CHq1[2, 2] + 682810*CHq1[3, 3] - 
           63424*Pi^2*CHq1[3, 3] - 301191*CHq3[1, 1] + 6336*Pi^2*CHq3[1, 1] - 
           301191*CHq3[2, 2] + 6336*Pi^2*CHq3[2, 2] + 1385290*CHq3[3, 3] - 
           63424*Pi^2*CHq3[3, 3] - 319270*CHu[1, 1] + 26368*Pi^2*CHu[1, 1] - 
           319270*CHu[2, 2] + 26368*Pi^2*CHu[2, 2]) - 16*MW2^6*MZ2^5*
          ((-11628257 + 1002304*Pi^2)*CHd[1, 1] + (-11628257 + 1002304*Pi^2)*
            CHd[2, 2] + 58958600*CHd[3, 3] - 3150208*Pi^2*CHd[3, 3] - 
           82752*CHe[1, 1] - 82752*CHe[2, 2] - 82752*CHe[3, 3] - 
           82752*CHl1[1, 1] - 82752*CHl1[2, 2] - 82752*CHl1[3, 3] + 
           25974687*CHl3[1, 1] - 1988960*Pi^2*CHl3[1, 1] + 
           25974687*CHl3[2, 2] - 1988960*Pi^2*CHl3[2, 2] + 82752*CHl3[3, 3] + 
           6216449*CHq1[1, 1] - 376960*Pi^2*CHq1[1, 1] + 6216449*CHq1[2, 2] - 
           376960*Pi^2*CHq1[2, 2] + 14954108*CHq1[3, 3] - 
           3841216*Pi^2*CHq1[3, 3] - 12419775*CHq3[1, 1] + 
           1309248*Pi^2*CHq3[1, 1] - 12419775*CHq3[2, 2] + 
           1309248*Pi^2*CHq3[2, 2] + 16351484*CHq3[3, 3] - 
           3841216*Pi^2*CHq3[3, 3] - 18327302*CHu[1, 1] + 
           2712640*Pi^2*CHu[1, 1] - 18327302*CHu[2, 2] + 
           2712640*Pi^2*CHu[2, 2] - 82752*CHu[3, 3]) + 
         32*MW2^7*MZ2^4*((-4769116 + 427616*Pi^2)*CHd[1, 1] + 
           (-4769116 + 427616*Pi^2)*CHd[2, 2] + 22286614*CHd[3, 3] - 
           1186112*Pi^2*CHd[3, 3] - 47232*CHe[1, 1] - 47232*CHe[2, 2] - 
           47232*CHe[3, 3] - 47232*CHl1[1, 1] - 47232*CHl1[2, 2] - 
           47232*CHl1[3, 3] + 8270059*CHl3[1, 1] - 564896*Pi^2*CHl3[1, 1] + 
           8270059*CHl3[2, 2] - 564896*Pi^2*CHl3[2, 2] + 47232*CHl3[3, 3] + 
           258748*CHq1[1, 1] + 51232*Pi^2*CHq1[1, 1] + 258748*CHq1[2, 2] + 
           51232*Pi^2*CHq1[2, 2] + 18545290*CHq1[3, 3] - 
           2266112*Pi^2*CHq1[3, 3] - 6773904*CHq3[1, 1] + 
           536160*Pi^2*CHq3[1, 1] - 6773904*CHq3[2, 2] + 
           536160*Pi^2*CHq3[2, 2] + 23122090*CHq3[3, 3] - 
           2266112*Pi^2*CHq3[3, 3] - 8078152*CHu[1, 1] + 
           1120064*Pi^2*CHu[1, 1] - 8078152*CHu[2, 2] + 1120064*Pi^2*
            CHu[2, 2] - 47232*CHu[3, 3]) - 128*MW2^8*MZ2^3*
          ((-644387 + 64176*Pi^2)*CHd[1, 1] + (-644387 + 64176*Pi^2)*
            CHd[2, 2] + 1582730*CHd[3, 3] - 161376*Pi^2*CHd[3, 3] - 
           4224*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
           4224*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] + 
           512510*CHl3[1, 1] - 53728*Pi^2*CHl3[1, 1] + 512510*CHl3[2, 2] - 
           53728*Pi^2*CHl3[2, 2] + 4224*CHl3[3, 3] - 468877*CHq1[1, 1] + 
           48720*Pi^2*CHq1[1, 1] - 468877*CHq1[2, 2] + 
           48720*Pi^2*CHq1[2, 2] + 4198730*CHq1[3, 3] - 
           374496*Pi^2*CHq1[3, 3] - 1348089*CHq3[1, 1] + 
           66960*Pi^2*CHq3[1, 1] - 1348089*CHq3[2, 2] + 
           66960*Pi^2*CHq3[2, 2] + 6014690*CHq3[3, 3] - 
           374496*Pi^2*CHq3[3, 3] - 1293722*CHu[1, 1] + 
           157344*Pi^2*CHu[1, 1] - 1293722*CHu[2, 2] + 157344*Pi^2*
            CHu[2, 2] - 4224*CHu[3, 3]) + MW2*MZ2^10*
          (7*(-311067 + 38312*Pi^2)*CHd[1, 1] + 7*(-311067 + 38312*Pi^2)*
            CHd[2, 2] + 4940412*CHd[3, 3] - 619232*Pi^2*CHd[3, 3] + 
           51744*CHe[1, 1] + 51744*CHe[2, 2] + 51744*CHe[3, 3] + 
           51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 
           6207288*CHl3[1, 1] - 756960*Pi^2*CHl3[1, 1] + 6207288*CHl3[2, 2] - 
           756960*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 3469185*CHq1[1, 1] - 
           405512*Pi^2*CHq1[1, 1] + 3469185*CHq1[2, 2] - 
           405512*Pi^2*CHq1[2, 2] - 7339950*CHq1[3, 3] + 
           856768*Pi^2*CHq1[3, 3] - 716508*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 716508*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 7272102*CHq3[3, 3] + 
           856768*Pi^2*CHq3[3, 3] - 4814550*CHu[1, 1] + 
           562256*Pi^2*CHu[1, 1] - 4814550*CHu[2, 2] + 562256*Pi^2*
            CHu[2, 2] + 51744*CHu[3, 3]) + 4*MW2^5*MZ2^6*
          ((-40312301 + 3483072*Pi^2)*CHd[1, 1] + (-40312301 + 3483072*Pi^2)*
            CHd[2, 2] + 185268272*CHd[3, 3] - 11819520*Pi^2*CHd[3, 3] + 
           53760*CHe[1, 1] + 53760*CHe[2, 2] + 53760*CHe[3, 3] + 
           53760*CHl1[1, 1] + 53760*CHl1[2, 2] + 53760*CHl1[3, 3] + 
           92394269*CHl3[1, 1] - 9177856*Pi^2*CHl3[1, 1] + 
           92394269*CHl3[2, 2] - 9177856*Pi^2*CHl3[2, 2] - 53760*CHl3[3, 3] + 
           35428973*CHq1[1, 1] - 2693376*Pi^2*CHq1[1, 1] + 
           35428973*CHq1[2, 2] - 2693376*Pi^2*CHq1[2, 2] - 
           29520868*CHq1[3, 3] - 6342912*Pi^2*CHq1[3, 3] - 
           33262731*CHq3[1, 1] + 4422528*Pi^2*CHq3[1, 1] - 
           33262731*CHq3[2, 2] + 4422528*Pi^2*CHq3[2, 2] - 
           36919684*CHq3[3, 3] - 6342912*Pi^2*CHq3[3, 3] - 
           61669718*CHu[1, 1] + 9349632*Pi^2*CHu[1, 1] - 61669718*CHu[2, 2] + 
           9349632*Pi^2*CHu[2, 2] + 53760*CHu[3, 3]) - 
         4*MW2^4*MZ2^7*((-24687859 + 2276240*Pi^2)*CHd[1, 1] + 
           (-24687859 + 2276240*Pi^2)*CHd[2, 2] + 96041560*CHd[3, 3] - 
           7673984*Pi^2*CHd[3, 3] + 323040*CHe[1, 1] + 323040*CHe[2, 2] + 
           323040*CHe[3, 3] + 323040*CHl1[1, 1] + 323040*CHl1[2, 2] + 
           323040*CHl1[3, 3] + 55248553*CHl3[1, 1] - 6885584*Pi^2*
            CHl3[1, 1] + 55248553*CHl3[2, 2] - 6885584*Pi^2*CHl3[2, 2] - 
           323040*CHl3[3, 3] + 28289803*CHq1[1, 1] - 2465552*Pi^2*
            CHq1[1, 1] + 28289803*CHq1[2, 2] - 2465552*Pi^2*CHq1[2, 2] - 
           50887904*CHq1[3, 3] + 455680*Pi^2*CHq1[3, 3] - 
           15966663*CHq3[1, 1] + 2595504*Pi^2*CHq3[1, 1] - 
           15966663*CHq3[2, 2] + 2595504*Pi^2*CHq3[2, 2] - 
           55795664*CHq3[3, 3] + 455680*Pi^2*CHq3[3, 3] - 
           39769714*CHu[1, 1] + 5776544*Pi^2*CHu[1, 1] - 39769714*CHu[2, 2] + 
           5776544*Pi^2*CHu[2, 2] + 323040*CHu[3, 3]) - 
         MW2^2*MZ2^9*((-12127411 + 1398192*Pi^2)*CHd[1, 1] + 
           (-12127411 + 1398192*Pi^2)*CHd[2, 2] + 32971972*CHd[3, 3] - 
           3782976*Pi^2*CHd[3, 3] + 374688*CHe[1, 1] + 374688*CHe[2, 2] + 
           374688*CHe[3, 3] + 374688*CHl1[1, 1] + 374688*CHl1[2, 2] + 
           374688*CHl1[3, 3] + 31385740*CHl3[1, 1] - 4123760*Pi^2*
            CHl3[1, 1] + 31385740*CHl3[2, 2] - 4123760*Pi^2*CHl3[2, 2] - 
           374688*CHl3[3, 3] + 18593803*CHq1[1, 1] - 2021424*Pi^2*
            CHq1[1, 1] + 18593803*CHq1[2, 2] - 2021424*Pi^2*CHq1[2, 2] - 
           39790196*CHq1[3, 3] + 3844416*Pi^2*CHq1[3, 3] - 
           5718759*CHq3[1, 1] + 861552*Pi^2*CHq3[1, 1] - 5718759*CHq3[2, 2] + 
           861552*Pi^2*CHq3[2, 2] - 39439316*CHq3[3, 3] + 
           3844416*Pi^2*CHq3[3, 3] - 24994042*CHu[1, 1] + 
           3036192*Pi^2*CHu[1, 1] - 24994042*CHu[2, 2] + 
           3036192*Pi^2*CHu[2, 2] + 374688*CHu[3, 3]) + 
         MW2^3*MZ2^8*((-42055765 + 4337312*Pi^2)*CHd[1, 1] + 
           (-42055765 + 4337312*Pi^2)*CHd[2, 2] + 136476220*CHd[3, 3] - 
           13438976*Pi^2*CHd[3, 3] + 1046784*CHe[1, 1] + 1046784*CHe[2, 2] + 
           1046784*CHe[3, 3] + 1046784*CHl1[1, 1] + 1046784*CHl1[2, 2] + 
           1046784*CHl1[3, 3] + 97966680*CHl3[1, 1] - 13371136*Pi^2*
            CHl3[1, 1] + 97966680*CHl3[2, 2] - 13371136*Pi^2*CHl3[2, 2] - 
           1046784*CHl3[3, 3] + 57560389*CHq1[1, 1] - 5663648*Pi^2*
            CHq1[1, 1] + 57560389*CHq1[2, 2] - 5663648*Pi^2*CHq1[2, 2] - 
           120575000*CHq1[3, 3] + 7701760*Pi^2*CHq1[3, 3] - 
           22747575*CHq3[1, 1] + 3956256*Pi^2*CHq3[1, 1] - 
           22747575*CHq3[2, 2] + 3956256*Pi^2*CHq3[2, 2] - 
           124198040*CHq3[3, 3] + 7701760*Pi^2*CHq3[3, 3] - 
           76460134*CHu[1, 1] + 10130240*Pi^2*CHu[1, 1] - 
           76460134*CHu[2, 2] + 10130240*Pi^2*CHu[2, 2] + 
           1046784*CHu[3, 3])) + MT2*MW2^3*
        (540672*MW2^13*(31*CHd[1, 1] + 31*CHd[2, 2] - 310*CHd[3, 3] + 
           17*CHl3[1, 1] + 17*CHl3[2, 2] - 31*CHq1[1, 1] - 31*CHq1[2, 2] - 
           310*CHq1[3, 3] + 165*CHq3[1, 1] + 165*CHq3[2, 2] - 
           310*CHq3[3, 3] - 62*CHu[1, 1] - 62*CHu[2, 2]) - 
         12288*MW2^12*MZ2*((2413 + 296*Pi^2)*CHd[1, 1] + (2413 + 296*Pi^2)*
            CHd[2, 2] - 57922*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 
           622*CHl3[1, 1] - 112*Pi^2*CHl3[1, 1] + 622*CHl3[2, 2] - 
           112*Pi^2*CHl3[2, 2] - 13501*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 
           13501*CHq1[2, 2] + 760*Pi^2*CHq1[2, 2] - 17002*CHq1[3, 3] - 
           848*Pi^2*CHq1[3, 3] - 603*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] - 
           603*CHq3[2, 2] - 168*Pi^2*CHq3[2, 2] + 10223*CHq3[3, 3] - 
           848*Pi^2*CHq3[3, 3] - 14726*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 
           14726*CHu[2, 2] + 464*Pi^2*CHu[2, 2]) + 
         MZ2^13*((-184887 + 22856*Pi^2)*CHd[1, 1] + (-184887 + 22856*Pi^2)*
            CHd[2, 2] + 338580*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           536844*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 536844*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 281907*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 281907*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 596178*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 622050*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 406386*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           406386*CHu[2, 2] + 48368*Pi^2*CHu[2, 2]) + 4*MW2^6*MZ2^7*
          ((-17879591 + 800992*Pi^2)*CHd[1, 1] + (-17879591 + 800992*Pi^2)*
            CHd[2, 2] + 199286624*CHd[3, 3] - 2015488*Pi^2*CHd[3, 3] - 
           2107968*CHe[1, 1] - 2107968*CHe[2, 2] - 2107968*CHe[3, 3] - 
           2107968*CHl1[1, 1] - 2107968*CHl1[2, 2] - 2107968*CHl1[3, 3] + 
           36991419*CHl3[1, 1] + 5824096*Pi^2*CHl3[1, 1] + 
           36991419*CHl3[2, 2] + 5824096*Pi^2*CHl3[2, 2] + 
           2107968*CHl3[3, 3] - 40029289*CHq1[1, 1] + 5205344*Pi^2*
            CHq1[1, 1] - 40029289*CHq1[2, 2] + 5205344*Pi^2*CHq1[2, 2] + 
           323841044*CHq1[3, 3] - 37127680*Pi^2*CHq1[3, 3] - 
           55360521*CHq3[1, 1] + 2931552*Pi^2*CHq3[1, 1] - 
           55360521*CHq3[2, 2] + 2931552*Pi^2*CHq3[2, 2] + 
           333442388*CHq3[3, 3] - 37127680*Pi^2*CHq3[3, 3] - 
           22586450*CHu[1, 1] + 4240192*Pi^2*CHu[1, 1] - 22586450*CHu[2, 2] + 
           4240192*Pi^2*CHu[2, 2] - 3454512*CHu[3, 3]) - 
         8*MW2^5*MZ2^8*((-25322455 + 1902912*Pi^2)*CHd[1, 1] + 
           (-25322455 + 1902912*Pi^2)*CHd[2, 2] + 134625070*CHd[3, 3] - 
           7341504*Pi^2*CHd[3, 3] - 273648*CHe[1, 1] - 273648*CHe[2, 2] - 
           273648*CHe[3, 3] - 273648*CHl1[1, 1] - 273648*CHl1[2, 2] - 
           273648*CHl1[3, 3] + 54509368*CHl3[1, 1] - 4888952*Pi^2*
            CHl3[1, 1] + 54509368*CHl3[2, 2] - 4888952*Pi^2*CHl3[2, 2] + 
           273648*CHl3[3, 3] + 16655239*CHq1[1, 1] - 797280*Pi^2*CHq1[1, 1] + 
           16655239*CHq1[2, 2] - 797280*Pi^2*CHq1[2, 2] + 
           10747702*CHq1[3, 3] - 8264256*Pi^2*CHq1[3, 3] - 
           24090624*CHq3[1, 1] + 3137328*Pi^2*CHq3[1, 1] - 
           24090624*CHq3[2, 2] + 3137328*Pi^2*CHq3[2, 2] + 
           3506227*CHq3[3, 3] - 8264256*Pi^2*CHq3[3, 3] - 
           33791650*CHu[1, 1] + 5741952*Pi^2*CHu[1, 1] - 33791650*CHu[2, 2] + 
           5741952*Pi^2*CHu[2, 2] - 795162*CHu[3, 3]) - 
         32*MW2^8*MZ2^5*((-18184303 + 1467360*Pi^2)*CHd[1, 1] + 
           (-18184303 + 1467360*Pi^2)*CHd[2, 2] + 110475070*CHd[3, 3] - 
           5246784*Pi^2*CHd[3, 3] - 89664*CHe[1, 1] - 89664*CHe[2, 2] - 
           89664*CHe[3, 3] - 89664*CHl1[1, 1] - 89664*CHl1[2, 2] - 
           89664*CHl1[3, 3] + 53323441*CHl3[1, 1] - 4057280*Pi^2*CHl3[1, 1] + 
           53323441*CHl3[2, 2] - 4057280*Pi^2*CHl3[2, 2] + 89664*CHl3[3, 3] + 
           19933039*CHq1[1, 1] - 1479456*Pi^2*CHq1[1, 1] + 
           19933039*CHq1[2, 2] - 1479456*Pi^2*CHq1[2, 2] - 
           26923310*CHq1[3, 3] - 3227328*Pi^2*CHq1[3, 3] - 
           11562375*CHq3[1, 1] + 2051424*Pi^2*CHq3[1, 1] - 
           11562375*CHq3[2, 2] + 2051424*Pi^2*CHq3[2, 2] - 
           41159558*CHq3[3, 3] - 3227328*Pi^2*CHq3[3, 3] - 
           25203706*CHu[1, 1] + 4148352*Pi^2*CHu[1, 1] - 25203706*CHu[2, 2] + 
           4148352*Pi^2*CHu[2, 2] - 263436*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*((-10189295 + 848384*Pi^2)*CHd[1, 1] + 
           (-10189295 + 848384*Pi^2)*CHd[2, 2] + 60177848*CHd[3, 3] - 
           2464640*Pi^2*CHd[3, 3] - 116352*CHe[1, 1] - 116352*CHe[2, 2] - 
           116352*CHe[3, 3] - 116352*CHl1[1, 1] - 116352*CHl1[2, 2] - 
           116352*CHl1[3, 3] + 21482175*CHl3[1, 1] - 1345056*Pi^2*
            CHl3[1, 1] + 21482175*CHl3[2, 2] - 1345056*Pi^2*CHl3[2, 2] + 
           116352*CHl3[3, 3] + 4646447*CHq1[1, 1] - 217472*Pi^2*CHq1[1, 1] + 
           4646447*CHq1[2, 2] - 217472*Pi^2*CHq1[2, 2] + 
           31582376*CHq1[3, 3] - 4297664*Pi^2*CHq1[3, 3] - 
           11240229*CHq3[1, 1] + 1181376*Pi^2*CHq3[1, 1] - 
           11240229*CHq3[2, 2] + 1181376*Pi^2*CHq3[2, 2] + 
           32004140*CHq3[3, 3] - 4297664*Pi^2*CHq3[3, 3] - 
           15098402*CHu[1, 1] + 2310656*Pi^2*CHu[1, 1] - 15098402*CHu[2, 2] + 
           2310656*Pi^2*CHu[2, 2] - 193644*CHu[3, 3]) - 
         256*MW2^10*MZ2^3*(7*(-244679 + 21872*Pi^2)*CHd[1, 1] + 
           7*(-244679 + 21872*Pi^2)*CHd[2, 2] + 5971562*CHd[3, 3] - 
           383264*Pi^2*CHd[3, 3] - 12672*CHe[1, 1] - 12672*CHe[2, 2] - 
           12672*CHe[3, 3] - 12672*CHl1[1, 1] - 12672*CHl1[2, 2] - 
           12672*CHl1[3, 3] + 1351835*CHl3[1, 1] - 139840*Pi^2*CHl3[1, 1] + 
           1351835*CHl3[2, 2] - 139840*Pi^2*CHl3[2, 2] + 12672*CHl3[3, 3] - 
           556831*CHq1[1, 1] + 80944*Pi^2*CHq1[1, 1] - 556831*CHq1[2, 2] + 
           80944*Pi^2*CHq1[2, 2] + 11624102*CHq1[3, 3] - 
           926432*Pi^2*CHq1[3, 3] - 3232941*CHq3[1, 1] + 
           183216*Pi^2*CHq3[1, 1] - 3232941*CHq3[2, 2] + 
           183216*Pi^2*CHq3[2, 2] + 14498324*CHq3[3, 3] - 
           926432*Pi^2*CHq3[3, 3] - 2834894*CHu[1, 1] + 
           389216*Pi^2*CHu[1, 1] - 2834894*CHu[2, 2] + 389216*Pi^2*
            CHu[2, 2] - 15408*CHu[3, 3]) + 1536*MW2^11*MZ2^2*
          ((-78965 + 11168*Pi^2)*CHd[1, 1] + (-78965 + 11168*Pi^2)*
            CHd[2, 2] - 373864*CHd[3, 3] - 27968*Pi^2*CHd[3, 3] - 
           41043*CHl3[1, 1] - 6368*Pi^2*CHl3[1, 1] - 41043*CHl3[2, 2] - 
           6368*Pi^2*CHl3[2, 2] - 203851*CHq1[1, 1] + 16672*Pi^2*CHq1[1, 1] - 
           203851*CHq1[2, 2] + 16672*Pi^2*CHq1[2, 2] + 808592*CHq1[3, 3] - 
           60032*Pi^2*CHq1[3, 3] - 319695*CHq3[1, 1] + 7008*Pi^2*CHq3[1, 1] - 
           319695*CHq3[2, 2] + 7008*Pi^2*CHq3[2, 2] + 1343588*CHq3[3, 3] - 
           60032*Pi^2*CHq3[3, 3] - 271766*CHu[1, 1] + 24512*Pi^2*CHu[1, 1] - 
           271766*CHu[2, 2] + 24512*Pi^2*CHu[2, 2] + 132*CHu[3, 3]) - 
         2*MW2*MZ2^12*((-1366065 + 168376*Pi^2)*CHd[1, 1] + 
           (-1366065 + 168376*Pi^2)*CHd[2, 2] + 2978076*CHd[3, 3] - 
           377056*Pi^2*CHd[3, 3] + 25872*CHe[1, 1] + 25872*CHe[2, 2] + 
           25872*CHe[3, 3] + 25872*CHl1[1, 1] + 25872*CHl1[2, 2] + 
           25872*CHl1[3, 3] + 3908910*CHl3[1, 1] - 476088*Pi^2*CHl3[1, 1] + 
           3908910*CHl3[2, 2] - 476088*Pi^2*CHl3[2, 2] - 25872*CHl3[3, 3] + 
           2157453*CHq1[1, 1] - 254680*Pi^2*CHq1[1, 1] + 2157453*CHq1[2, 2] - 
           254680*Pi^2*CHq1[2, 2] - 4564242*CHq1[3, 3] + 
           539720*Pi^2*CHq1[3, 3] - 358254*CHq3[1, 1] + 
           40164*Pi^2*CHq3[1, 1] - 358254*CHq3[2, 2] + 
           40164*Pi^2*CHq3[2, 2] - 4569126*CHq3[3, 3] + 
           539720*Pi^2*CHq3[3, 3] - 3016854*CHu[1, 1] + 
           353680*Pi^2*CHu[1, 1] - 3016854*CHu[2, 2] + 353680*Pi^2*
            CHu[2, 2] + 25872*CHu[3, 3]) + 16*MW2^7*MZ2^6*
          (16*(-1030555 + 85154*Pi^2)*CHd[1, 1] + 16*(-1030555 + 85154*Pi^2)*
            CHd[2, 2] + 67815220*CHd[3, 3] - 5906432*Pi^2*CHd[3, 3] + 
           423360*CHe[1, 1] + 423360*CHe[2, 2] + 423360*CHe[3, 3] + 
           423360*CHl1[1, 1] + 423360*CHl1[2, 2] + 423360*CHl1[3, 3] + 
           50208355*CHl3[1, 1] - 6670112*Pi^2*CHl3[1, 1] + 
           50208355*CHl3[2, 2] - 6670112*Pi^2*CHl3[2, 2] - 
           423360*CHl3[3, 3] + 34420048*CHq1[1, 1] - 3011648*Pi^2*
            CHq1[1, 1] + 34420048*CHq1[2, 2] - 3011648*Pi^2*CHq1[2, 2] - 
           137685908*CHq1[3, 3] + 6541504*Pi^2*CHq1[3, 3] + 
           1275642*CHq3[1, 1] + 1633728*Pi^2*CHq3[1, 1] + 
           1275642*CHq3[2, 2] + 1633728*Pi^2*CHq3[2, 2] - 
           158321942*CHq3[3, 3] + 6541504*Pi^2*CHq3[3, 3] - 
           20479504*CHu[1, 1] + 3646400*Pi^2*CHu[1, 1] - 20479504*CHu[2, 2] + 
           3646400*Pi^2*CHu[2, 2] + 456516*CHu[3, 3]) + 
         MW2^2*MZ2^11*(8*(-2196404 + 258201*Pi^2)*CHd[1, 1] + 
           8*(-2196404 + 258201*Pi^2)*CHd[2, 2] + 46153768*CHd[3, 3] - 
           5370912*Pi^2*CHd[3, 3] + 529920*CHe[1, 1] + 529920*CHe[2, 2] + 
           529920*CHe[3, 3] + 529920*CHl1[1, 1] + 529920*CHl1[2, 2] + 
           529920*CHl1[3, 3] + 46835050*CHl3[1, 1] - 6004208*Pi^2*
            CHl3[1, 1] + 46835050*CHl3[2, 2] - 6004208*Pi^2*CHl3[2, 2] - 
           529920*CHl3[3, 3] + 27330652*CHq1[1, 1] - 3030264*Pi^2*
            CHq1[1, 1] + 27330652*CHq1[2, 2] - 3030264*Pi^2*CHq1[2, 2] - 
           58312574*CHq1[3, 3] + 5969376*Pi^2*CHq1[3, 3] - 
           7868283*CHq3[1, 1] + 1102536*Pi^2*CHq3[1, 1] - 
           7868283*CHq3[2, 2] + 1102536*Pi^2*CHq3[2, 2] - 
           57428282*CHq3[3, 3] + 5969376*Pi^2*CHq3[3, 3] - 
           36957904*CHu[1, 1] + 4432752*Pi^2*CHu[1, 1] - 36957904*CHu[2, 2] + 
           4432752*Pi^2*CHu[2, 2] + 588132*CHu[3, 3]) - 
         2*MW2^3*MZ2^10*(11*(-2973895 + 314672*Pi^2)*CHd[1, 1] + 
           11*(-2973895 + 314672*Pi^2)*CHd[2, 2] + 104608916*CHd[3, 3] - 
           10536256*Pi^2*CHd[3, 3] + 930192*CHe[1, 1] + 930192*CHe[2, 2] + 
           930192*CHe[3, 3] + 930192*CHl1[1, 1] + 930192*CHl1[2, 2] + 
           930192*CHl1[3, 3] + 77869845*CHl3[1, 1] - 10600328*Pi^2*
            CHl3[1, 1] + 77869845*CHl3[2, 2] - 10600328*Pi^2*CHl3[2, 2] - 
           930192*CHl3[3, 3] + 46289597*CHq1[1, 1] - 4647424*Pi^2*
            CHq1[1, 1] + 46289597*CHq1[2, 2] - 4647424*Pi^2*CHq1[2, 2] - 
           96971062*CHq1[3, 3] + 7047200*Pi^2*CHq1[3, 3] - 
           17919501*CHq3[1, 1] + 3029472*Pi^2*CHq3[1, 1] - 
           17919501*CHq3[2, 2] + 3029472*Pi^2*CHq3[2, 2] - 
           97548808*CHq3[3, 3] + 7047200*Pi^2*CHq3[3, 3] - 
           61224974*CHu[1, 1] + 7932640*Pi^2*CHu[1, 1] - 61224974*CHu[2, 2] + 
           7932640*Pi^2*CHu[2, 2] + 975138*CHu[3, 3]) + 
         MW2^4*MZ2^9*((-151708129 + 13727744*Pi^2)*CHd[1, 1] + 
           (-151708129 + 13727744*Pi^2)*CHd[2, 2] + 606149908*CHd[3, 3] - 
           48315008*Pi^2*CHd[3, 3] + 2184384*CHe[1, 1] + 2184384*CHe[2, 2] + 
           2184384*CHe[3, 3] + 2184384*CHl1[1, 1] + 2184384*CHl1[2, 2] + 
           2184384*CHl1[3, 3] + 328599496*CHl3[1, 1] - 42913184*Pi^2*
            CHl3[1, 1] + 328599496*CHl3[2, 2] - 42913184*Pi^2*CHl3[2, 2] - 
           2184384*CHl3[3, 3] + 173831425*CHq1[1, 1] - 14724608*Pi^2*
            CHq1[1, 1] + 173831425*CHq1[2, 2] - 14724608*Pi^2*CHq1[2, 2] - 
           304308200*CHq1[3, 3] + 1861504*Pi^2*CHq1[3, 3] - 
           99433095*CHq3[1, 1] + 17081472*Pi^2*CHq3[1, 1] - 
           99433095*CHq3[2, 2] + 17081472*Pi^2*CHq3[2, 2] - 
           330048008*CHq3[3, 3] + 1861504*Pi^2*CHq3[3, 3] - 
           239387278*CHu[1, 1] + 35279744*Pi^2*CHu[1, 1] - 
           239387278*CHu[2, 2] + 35279744*Pi^2*CHu[2, 2] + 
           1120008*CHu[3, 3])) - 3*MT2^4*MW2*
        (450560*MW2^12*(59*CHd[1, 1] + 59*CHd[2, 2] - 590*CHd[3, 3] + 
           73*CHl3[1, 1] + 73*CHl3[2, 2] - 59*CHq1[1, 1] - 59*CHq1[2, 2] - 
           590*CHq1[3, 3] + 249*CHq3[1, 1] + 249*CHq3[2, 2] - 
           590*CHq3[3, 3] - 118*CHu[1, 1] - 118*CHu[2, 2]) - 
         2048*MW2^11*MZ2*((48327 + 1480*Pi^2)*CHd[1, 1] + (48327 + 1480*Pi^2)*
            CHd[2, 2] - 726150*CHd[3, 3] - 4240*Pi^2*CHd[3, 3] + 
           49289*CHl3[1, 1] - 560*Pi^2*CHl3[1, 1] + 49289*CHl3[2, 2] - 
           560*Pi^2*CHl3[2, 2] - 103767*CHq1[1, 1] + 3800*Pi^2*CHq1[1, 1] - 
           103767*CHq1[2, 2] + 3800*Pi^2*CHq1[2, 2] - 336750*CHq1[3, 3] - 
           4240*Pi^2*CHq1[3, 3] + 79899*CHq3[1, 1] - 840*Pi^2*CHq3[1, 1] + 
           79899*CHq3[2, 2] - 840*Pi^2*CHq3[2, 2] - 267450*CHq3[3, 3] - 
           4240*Pi^2*CHq3[3, 3] - 146154*CHu[1, 1] + 2320*Pi^2*CHu[1, 1] - 
           146154*CHu[2, 2] + 2320*Pi^2*CHu[2, 2]) + 4*MW2^6*MZ2^6*
          ((-233492509 + 21424576*Pi^2)*CHd[1, 1] + 
           (-233492509 + 21424576*Pi^2)*CHd[2, 2] + 1079639920*CHd[3, 3] - 
           71698432*Pi^2*CHd[3, 3] - 62208*CHe[1, 1] - 62208*CHe[2, 2] - 
           62208*CHe[3, 3] - 62208*CHl1[1, 1] - 62208*CHl1[2, 2] - 
           62208*CHl1[3, 3] + 463092373*CHl3[1, 1] - 53845120*Pi^2*
            CHl3[1, 1] + 463092373*CHl3[2, 2] - 53845120*Pi^2*CHl3[2, 2] + 
           62208*CHl3[3, 3] + 187428637*CHq1[1, 1] - 14974720*Pi^2*
            CHq1[1, 1] + 187428637*CHq1[2, 2] - 14974720*Pi^2*CHq1[2, 2] + 
           454740220*CHq1[3, 3] - 47079424*Pi^2*CHq1[3, 3] - 
           240676635*CHq3[1, 1] + 27349632*Pi^2*CHq3[1, 1] - 
           240676635*CHq3[2, 2] + 27349632*Pi^2*CHq3[2, 2] + 
           423856636*CHq3[3, 3] - 47079424*Pi^2*CHq3[3, 3] - 
           410821846*CHu[1, 1] + 57598720*Pi^2*CHu[1, 1] - 
           410821846*CHu[2, 2] + 57598720*Pi^2*CHu[2, 2] - 
           18900288*CHu[3, 3]) - 16*MW2^7*MZ2^5*((-60727197 + 5866752*Pi^2)*
            CHd[1, 1] + (-60727197 + 5866752*Pi^2)*CHd[2, 2] + 
           235544964*CHd[3, 3] - 18123264*Pi^2*CHd[3, 3] - 508224*CHe[1, 1] - 
           508224*CHe[2, 2] - 508224*CHe[3, 3] - 508224*CHl1[1, 1] - 
           508224*CHl1[2, 2] - 508224*CHl1[3, 3] + 100091185*CHl3[1, 1] - 
           11074592*Pi^2*CHl3[1, 1] + 100091185*CHl3[2, 2] - 
           11074592*Pi^2*CHl3[2, 2] + 508224*CHl3[3, 3] + 
           24647421*CHq1[1, 1] - 1782336*Pi^2*CHq1[1, 1] + 
           24647421*CHq1[2, 2] - 1782336*Pi^2*CHq1[2, 2] + 
           318666192*CHq1[3, 3] - 23738304*Pi^2*CHq1[3, 3] - 
           84572379*CHq3[1, 1] + 7618560*Pi^2*CHq3[1, 1] - 
           84572379*CHq3[2, 2] + 7618560*Pi^2*CHq3[2, 2] + 
           306541392*CHq3[3, 3] - 23738304*Pi^2*CHq3[3, 3] - 
           121697454*CHu[1, 1] + 15803328*Pi^2*CHu[1, 1] - 
           121697454*CHu[2, 2] + 15803328*Pi^2*CHu[2, 2] - 
           5310144*CHu[3, 3]) - 8*MW2^5*MZ2^7*(8*(-9938271 + 929017*Pi^2)*
            CHd[1, 1] + 8*(-9938271 + 929017*Pi^2)*CHd[2, 2] + 
           351727140*CHd[3, 3] - 25094720*Pi^2*CHd[3, 3] + 834480*CHe[1, 1] + 
           834480*CHe[2, 2] + 834480*CHe[3, 3] + 834480*CHl1[1, 1] + 
           834480*CHl1[2, 2] + 834480*CHl1[3, 3] + 165988907*CHl3[1, 1] - 
           21802888*Pi^2*CHl3[1, 1] + 165988907*CHl3[2, 2] - 
           21802888*Pi^2*CHl3[2, 2] - 834480*CHl3[3, 3] + 
           86069364*CHq1[1, 1] - 7510568*Pi^2*CHq1[1, 1] + 
           86069364*CHq1[2, 2] - 7510568*Pi^2*CHq1[2, 2] - 
           35170266*CHq1[3, 3] - 2032256*Pi^2*CHq1[3, 3] - 
           62191437*CHq3[1, 1] + 8700024*Pi^2*CHq3[1, 1] - 
           62191437*CHq3[2, 2] + 8700024*Pi^2*CHq3[2, 2] - 
           34539834*CHq3[3, 3] - 2032256*Pi^2*CHq3[3, 3] - 
           134998404*CHu[1, 1] + 19116176*Pi^2*CHu[1, 1] - 
           134998404*CHu[2, 2] + 19116176*Pi^2*CHu[2, 2] - 
           3820176*CHu[3, 3]) + 32*MW2^8*MZ2^4*(8*(-2678721 + 299348*Pi^2)*
            CHd[1, 1] + 8*(-2678721 + 299348*Pi^2)*CHd[2, 2] + 
           18070854*CHd[3, 3] - 6576064*Pi^2*CHd[3, 3] - 253056*CHe[1, 1] - 
           253056*CHe[2, 2] - 253056*CHe[3, 3] - 253056*CHl1[1, 1] - 
           253056*CHl1[2, 2] - 253056*CHl1[3, 3] + 18579439*CHl3[1, 1] - 
           3039392*Pi^2*CHl3[1, 1] + 18579439*CHl3[2, 2] - 
           3039392*Pi^2*CHl3[2, 2] + 253056*CHl3[3, 3] - 5575128*CHq1[1, 1] + 
           451040*Pi^2*CHq1[1, 1] - 5575128*CHq1[2, 2] + 
           451040*Pi^2*CHq1[2, 2] + 203330250*CHq1[3, 3] - 
           12828544*Pi^2*CHq1[3, 3] - 43244676*CHq3[1, 1] + 
           2948640*Pi^2*CHq3[1, 1] - 43244676*CHq3[2, 2] + 
           2948640*Pi^2*CHq3[2, 2] + 203272458*CHq3[3, 3] - 
           12828544*Pi^2*CHq3[3, 3] - 55552368*CHu[1, 1] + 
           6229696*Pi^2*CHu[1, 1] - 55552368*CHu[2, 2] + 
           6229696*Pi^2*CHu[2, 2] - 1399776*CHu[3, 3]) - 
         128*MW2^9*MZ2^3*((-1944289 + 345584*Pi^2)*CHd[1, 1] + 
           (-1944289 + 345584*Pi^2)*CHd[2, 2] - 20778650*CHd[3, 3] - 
           869600*Pi^2*CHd[3, 3] - 21120*CHe[1, 1] - 21120*CHe[2, 2] - 
           21120*CHe[3, 3] - 21120*CHl1[1, 1] - 21120*CHl1[2, 2] - 
           21120*CHl1[3, 3] - 707342*CHl3[1, 1] - 282272*Pi^2*CHl3[1, 1] - 
           707342*CHl3[2, 2] - 282272*Pi^2*CHl3[2, 2] + 21120*CHl3[3, 3] - 
           4276367*CHq1[1, 1] + 283024*Pi^2*CHq1[1, 1] - 4276367*CHq1[2, 2] + 
           283024*Pi^2*CHq1[2, 2] + 32423782*CHq1[3, 3] - 
           1999328*Pi^2*CHq1[3, 3] - 7471779*CHq3[1, 1] + 
           347472*Pi^2*CHq3[1, 1] - 7471779*CHq3[2, 2] + 
           347472*Pi^2*CHq3[2, 2] + 34777630*CHq3[3, 3] - 
           1999328*Pi^2*CHq3[3, 3] - 9962494*CHu[1, 1] + 
           839456*Pi^2*CHu[1, 1] - 9962494*CHu[2, 2] + 839456*Pi^2*
            CHu[2, 2] - 45984*CHu[3, 3]) + 
         MZ2^12*((-182187 + 22856*Pi^2)*CHd[1, 1] + (-182187 + 22856*Pi^2)*
            CHd[2, 2] + 198396*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           585354*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 585354*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 279207*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 279207*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 681318*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 804210*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 411786*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           411786*CHu[2, 2] + 48368*Pi^2*CHu[2, 2] - 19404*CHu[3, 3]) + 
         256*MW2^10*MZ2^2*(3*(77437 + 21376*Pi^2)*CHd[1, 1] + 
           3*(77437 + 21376*Pi^2)*CHd[2, 2] - 12130974*CHd[3, 3] - 
           163584*Pi^2*CHd[3, 3] - 102772*CHl3[1, 1] - 
           34976*Pi^2*CHl3[1, 1] - 102772*CHl3[2, 2] - 
           34976*Pi^2*CHl3[2, 2] - 1956855*CHq1[1, 1] + 
           104640*Pi^2*CHq1[1, 1] - 1956855*CHq1[2, 2] + 
           104640*Pi^2*CHq1[2, 2] + 2452386*CHq1[3, 3] - 
           323904*Pi^2*CHq1[3, 3] - 1026435*CHq3[1, 1] + 
           30336*Pi^2*CHq3[1, 1] - 1026435*CHq3[2, 2] + 
           30336*Pi^2*CHq3[2, 2] + 3802866*CHq3[3, 3] - 
           323904*Pi^2*CHq3[3, 3] - 2890302*CHu[1, 1] + 
           135552*Pi^2*CHu[1, 1] - 2890302*CHu[2, 2] + 135552*Pi^2*
            CHu[2, 2] + 5280*CHu[3, 3]) - 2*MW2*MZ2^11*
          (3*(-518837 + 63744*Pi^2)*CHd[1, 1] + 3*(-518837 + 63744*Pi^2)*
            CHd[2, 2] + 2780208*CHd[3, 3] - 422016*Pi^2*CHd[3, 3] + 
           25872*CHe[1, 1] + 25872*CHe[2, 2] + 25872*CHe[3, 3] + 
           25872*CHl1[1, 1] + 25872*CHl1[2, 2] + 25872*CHl1[3, 3] + 
           4656756*CHl3[1, 1] - 541160*Pi^2*CHl3[1, 1] + 4656756*CHl3[2, 2] - 
           541160*Pi^2*CHl3[2, 2] - 25872*CHl3[3, 3] + 2444919*CHq1[1, 1] - 
           289296*Pi^2*CHq1[1, 1] + 2444919*CHq1[2, 2] - 
           289296*Pi^2*CHq1[2, 2] - 5954796*CHq1[3, 3] + 
           613944*Pi^2*CHq1[3, 3] - 325539*CHq3[1, 1] + 
           40164*Pi^2*CHq3[1, 1] - 325539*CHq3[2, 2] + 
           40164*Pi^2*CHq3[2, 2] - 6374160*CHq3[3, 3] + 
           613944*Pi^2*CHq3[3, 3] - 3412122*CHu[1, 1] + 
           402048*Pi^2*CHu[1, 1] - 3412122*CHu[2, 2] + 402048*Pi^2*
            CHu[2, 2] + 20592*CHu[3, 3]) + MW2^4*MZ2^8*
          (9*(-34124397 + 3421280*Pi^2)*CHd[1, 1] + 
           9*(-34124397 + 3421280*Pi^2)*CHd[2, 2] + 1189242348*CHd[3, 3] - 
           97890816*Pi^2*CHd[3, 3] + 6526080*CHe[1, 1] + 6526080*CHe[2, 2] + 
           6526080*CHe[3, 3] + 6526080*CHl1[1, 1] + 6526080*CHl1[2, 2] + 
           6526080*CHl1[3, 3] + 674983940*CHl3[1, 1] - 94398016*Pi^2*
            CHl3[1, 1] + 674983940*CHl3[2, 2] - 94398016*Pi^2*CHl3[2, 2] - 
           6526080*CHl3[3, 3] + 399050469*CHq1[1, 1] - 38180448*Pi^2*
            CHq1[1, 1] + 399050469*CHq1[2, 2] - 38180448*Pi^2*CHq1[2, 2] - 
           637547928*CHq1[3, 3] + 40331520*Pi^2*CHq1[3, 3] - 
           189061935*CHq3[1, 1] + 30163296*Pi^2*CHq3[1, 1] - 
           189061935*CHq3[2, 2] + 30163296*Pi^2*CHq3[2, 2] - 
           599832216*CHq3[3, 3] + 40331520*Pi^2*CHq3[3, 3] - 
           545200902*CHu[1, 1] + 73757376*Pi^2*CHu[1, 1] - 
           545200902*CHu[2, 2] + 73757376*Pi^2*CHu[2, 2] + 
           516864*CHu[3, 3]) + MW2^2*MZ2^10*((-23293722 + 2739112*Pi^2)*
            CHd[1, 1] + (-23293722 + 2739112*Pi^2)*CHd[2, 2] + 
           58189848*CHd[3, 3] - 6879136*Pi^2*CHd[3, 3] + 633408*CHe[1, 1] + 
           633408*CHe[2, 2] + 633408*CHe[3, 3] + 633408*CHl1[1, 1] + 
           633408*CHl1[2, 2] + 633408*CHl1[3, 3] + 62886972*CHl3[1, 1] - 
           7908560*Pi^2*CHl3[1, 1] + 62886972*CHl3[2, 2] - 
           7908560*Pi^2*CHl3[2, 2] - 633408*CHl3[3, 3] + 
           36218694*CHq1[1, 1] - 4048984*Pi^2*CHq1[1, 1] + 
           36218694*CHq1[2, 2] - 4048984*Pi^2*CHq1[2, 2] - 
           85396986*CHq1[3, 3] + 8128256*Pi^2*CHq1[3, 3] - 
           8886429*CHq3[1, 1] + 1263192*Pi^2*CHq3[1, 1] - 
           8886429*CHq3[2, 2] + 1263192*Pi^2*CHq3[2, 2] - 
           85054026*CHq3[3, 3] + 8128256*Pi^2*CHq3[3, 3] - 
           48508860*CHu[1, 1] + 5847472*Pi^2*CHu[1, 1] - 48508860*CHu[2, 2] + 
           5847472*Pi^2*CHu[2, 2] + 1425648*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*(8*(-6473164 + 708017*Pi^2)*CHd[1, 1] + 
           8*(-6473164 + 708017*Pi^2)*CHd[2, 2] + 165911648*CHd[3, 3] - 
           16176928*Pi^2*CHd[3, 3] + 1460112*CHe[1, 1] + 1460112*CHe[2, 2] + 
           1460112*CHe[3, 3] + 1460112*CHl1[1, 1] + 1460112*CHl1[2, 2] + 
           1460112*CHl1[3, 3] + 124765790*CHl3[1, 1] - 16994968*Pi^2*
            CHl3[1, 1] + 124765790*CHl3[2, 2] - 16994968*Pi^2*CHl3[2, 2] - 
           1460112*CHl3[3, 3] + 75703604*CHq1[1, 1] - 7885384*Pi^2*
            CHq1[1, 1] + 75703604*CHq1[2, 2] - 7885384*Pi^2*CHq1[2, 2] - 
           161386702*CHq1[3, 3] + 13461920*Pi^2*CHq1[3, 3] - 
           25928319*CHq3[1, 1] + 4132008*Pi^2*CHq3[1, 1] - 
           25928319*CHq3[2, 2] + 4132008*Pi^2*CHq3[2, 2] - 
           154027318*CHq3[3, 3] + 13461920*Pi^2*CHq3[3, 3] - 
           99837368*CHu[1, 1] + 12655600*Pi^2*CHu[1, 1] - 
           99837368*CHu[2, 2] + 12655600*Pi^2*CHu[2, 2] + 
           2496432*CHu[3, 3])) + 
       MT2^5*(1622016*MW2^12*(29*CHd[1, 1] + 29*CHd[2, 2] - 290*CHd[3, 3] + 
           43*CHl3[1, 1] + 43*CHl3[2, 2] - 29*CHq1[1, 1] - 29*CHq1[2, 2] - 
           290*CHq1[3, 3] + 111*CHq3[1, 1] + 111*CHq3[2, 2] - 
           290*CHq3[3, 3] - 58*CHu[1, 1] - 58*CHu[2, 2]) - 
         12288*MW2^11*MZ2*((16117 + 296*Pi^2)*CHd[1, 1] + (16117 + 296*Pi^2)*
            CHd[2, 2] - 224530*CHd[3, 3] - 848*Pi^2*CHd[3, 3] + 
           20495*CHl3[1, 1] - 112*Pi^2*CHl3[1, 1] + 20495*CHl3[2, 2] - 
           112*Pi^2*CHl3[2, 2] - 27205*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 
           27205*CHq1[2, 2] + 760*Pi^2*CHq1[2, 2] - 109690*CHq1[3, 3] - 
           848*Pi^2*CHq1[3, 3] + 27837*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 
           27837*CHq3[2, 2] - 168*Pi^2*CHq3[2, 2] - 107215*CHq3[3, 3] - 
           848*Pi^2*CHq3[3, 3] - 42134*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 
           42134*CHu[2, 2] + 464*Pi^2*CHu[2, 2]) + 
         MZ2^12*((-184887 + 22856*Pi^2)*CHd[1, 1] + (-184887 + 22856*Pi^2)*
            CHd[2, 2] + 338580*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           536844*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 536844*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 281907*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 281907*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 596178*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 622050*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 406386*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           406386*CHu[2, 2] + 48368*Pi^2*CHu[2, 2]) - 4*MW2^5*MZ2^7*
          ((-172168121 + 17140512*Pi^2)*CHd[1, 1] + 
           (-172168121 + 17140512*Pi^2)*CHd[2, 2] + 784589888*CHd[3, 3] - 
           57863424*Pi^2*CHd[3, 3] + 1992000*CHe[1, 1] + 1992000*CHe[2, 2] + 
           1992000*CHe[3, 3] + 1992000*CHl1[1, 1] + 1992000*CHl1[2, 2] + 
           1992000*CHl1[3, 3] + 297835565*CHl3[1, 1] - 50491360*Pi^2*
            CHl3[1, 1] + 297835565*CHl3[2, 2] - 50491360*Pi^2*CHl3[2, 2] - 
           1992000*CHl3[3, 3] + 188896457*CHq1[1, 1] - 17486688*Pi^2*
            CHq1[1, 1] + 188896457*CHq1[2, 2] - 17486688*Pi^2*CHq1[2, 2] + 
           336535868*CHq1[3, 3] - 3608832*Pi^2*CHq1[3, 3] - 
           163812303*CHq3[1, 1] + 19995552*Pi^2*CHq3[1, 1] - 
           163812303*CHq3[2, 2] + 19995552*Pi^2*CHq3[2, 2] + 
           357075212*CHq3[3, 3] - 3608832*Pi^2*CHq3[3, 3] - 
           332830670*CHu[1, 1] + 44008896*Pi^2*CHu[1, 1] - 
           332830670*CHu[2, 2] + 44008896*Pi^2*CHu[2, 2] - 
           24945360*CHu[3, 3]) + 16*MW2^6*MZ2^6*((-61429517 + 6226912*Pi^2)*
            CHd[1, 1] + (-61429517 + 6226912*Pi^2)*CHd[2, 2] + 
           247876496*CHd[3, 3] - 20879488*Pi^2*CHd[3, 3] - 2112*CHe[1, 1] - 
           2112*CHe[2, 2] - 2112*CHe[3, 3] - 2112*CHl1[1, 1] - 
           2112*CHl1[2, 2] - 2112*CHl1[3, 3] + 91987980*CHl3[1, 1] - 
           15755744*Pi^2*CHl3[1, 1] + 91987980*CHl3[2, 2] - 
           15755744*Pi^2*CHl3[2, 2] + 2112*CHl3[3, 3] + 48692717*CHq1[1, 1] - 
           4417024*Pi^2*CHq1[1, 1] + 48692717*CHq1[2, 2] - 
           4417024*Pi^2*CHq1[2, 2] + 329604524*CHq1[3, 3] - 
           13355584*Pi^2*CHq1[3, 3] - 79112205*CHq3[1, 1] + 
           7943040*Pi^2*CHq3[1, 1] - 79112205*CHq3[2, 2] + 
           7943040*Pi^2*CHq3[2, 2] + 306347678*CHq3[3, 3] - 
           13355584*Pi^2*CHq3[3, 3] - 132166262*CHu[1, 1] + 
           16737088*Pi^2*CHu[1, 1] - 132166262*CHu[2, 2] + 
           16737088*Pi^2*CHu[2, 2] - 11885460*CHu[3, 3]) - 
         32*MW2^7*MZ2^5*(29*(-1037063 + 118432*Pi^2)*CHd[1, 1] + 
           29*(-1037063 + 118432*Pi^2)*CHd[2, 2] + 49870342*CHd[3, 3] - 
           10636736*Pi^2*CHd[3, 3] - 295488*CHe[1, 1] - 295488*CHe[2, 2] - 
           295488*CHe[3, 3] - 295488*CHl1[1, 1] - 295488*CHl1[2, 2] - 
           295488*CHl1[3, 3] + 29210215*CHl3[1, 1] - 6531776*Pi^2*
            CHl3[1, 1] + 29210215*CHl3[2, 2] - 6531776*Pi^2*CHl3[2, 2] + 
           295488*CHl3[3, 3] + 9329035*CHq1[1, 1] - 1079648*Pi^2*CHq1[1, 1] + 
           9329035*CHq1[2, 2] - 1079648*Pi^2*CHq1[2, 2] + 
           312089602*CHq1[3, 3] - 13789760*Pi^2*CHq1[3, 3] - 
           54978111*CHq3[1, 1] + 4463904*Pi^2*CHq3[1, 1] - 
           54978111*CHq3[2, 2] + 4463904*Pi^2*CHq3[2, 2] + 
           279634282*CHq3[3, 3] - 13789760*Pi^2*CHq3[3, 3] - 
           82218178*CHu[1, 1] + 9257984*Pi^2*CHu[1, 1] - 82218178*CHu[2, 2] + 
           9257984*Pi^2*CHu[2, 2] - 5964516*CHu[3, 3]) + 
         4*MW2^4*MZ2^8*((-84276910 + 8782208*Pi^2)*CHd[1, 1] + 
           (-84276910 + 8782208*Pi^2)*CHd[2, 2] + 366276304*CHd[3, 3] - 
           27832448*Pi^2*CHd[3, 3] + 1893216*CHe[1, 1] + 1893216*CHe[2, 2] + 
           1893216*CHe[3, 3] + 1893216*CHl1[1, 1] + 1893216*CHl1[2, 2] + 
           1893216*CHl1[3, 3] + 161773633*CHl3[1, 1] - 26942288*Pi^2*
            CHl3[1, 1] + 161773633*CHl3[2, 2] - 26942288*Pi^2*CHl3[2, 2] - 
           1893216*CHl3[3, 3] + 111135790*CHq1[1, 1] - 10961024*Pi^2*
            CHq1[1, 1] + 111135790*CHq1[2, 2] - 10961024*Pi^2*CHq1[2, 2] - 
           30707864*CHq1[3, 3] + 12008320*Pi^2*CHq1[3, 3] - 
           61566144*CHq3[1, 1] + 8529888*Pi^2*CHq3[1, 1] - 
           61566144*CHq3[2, 2] + 8529888*Pi^2*CHq3[2, 2] + 
           6045970*CHq3[3, 3] + 12008320*Pi^2*CHq3[3, 3] - 
           161449108*CHu[1, 1] + 20971904*Pi^2*CHu[1, 1] - 
           161449108*CHu[2, 2] + 20971904*Pi^2*CHu[2, 2] - 
           5359092*CHu[3, 3]) + 64*MW2^8*MZ2^4*((-9009661 + 1411200*Pi^2)*
            CHd[1, 1] + (-9009661 + 1411200*Pi^2)*CHd[2, 2] - 
           57786164*CHd[3, 3] - 3881088*Pi^2*CHd[3, 3] - 150144*CHe[1, 1] - 
           150144*CHe[2, 2] - 150144*CHe[3, 3] - 150144*CHl1[1, 1] - 
           150144*CHl1[2, 2] - 150144*CHl1[3, 3] - 1523165*CHl3[1, 1] - 
           1802144*Pi^2*CHl3[1, 1] - 1523165*CHl3[2, 2] - 
           1802144*Pi^2*CHl3[2, 2] + 150144*CHl3[3, 3] - 6747971*CHq1[1, 1] + 
           251136*Pi^2*CHq1[1, 1] - 6747971*CHq1[2, 2] + 
           251136*Pi^2*CHq1[2, 2] + 169427236*CHq1[3, 3] - 
           7547328*Pi^2*CHq1[3, 3] - 27238071*CHq3[1, 1] + 
           1742400*Pi^2*CHq3[1, 1] - 27238071*CHq3[2, 2] + 
           1742400*Pi^2*CHq3[2, 2] + 149663152*CHq3[3, 3] - 
           7547328*Pi^2*CHq3[3, 3] - 39994822*CHu[1, 1] + 
           3674880*Pi^2*CHu[1, 1] - 39994822*CHu[2, 2] + 
           3674880*Pi^2*CHu[2, 2] - 1449492*CHu[3, 3]) - 
         256*MW2^9*MZ2^3*((-220711 + 204880*Pi^2)*CHd[1, 1] + 
           (-220711 + 204880*Pi^2)*CHd[2, 2] - 29315018*CHd[3, 3] - 
           515488*Pi^2*CHd[3, 3] - 12672*CHe[1, 1] - 12672*CHe[2, 2] - 
           12672*CHe[3, 3] - 12672*CHl1[1, 1] - 12672*CHl1[2, 2] - 
           12672*CHl1[3, 3] - 1531785*CHl3[1, 1] - 168000*Pi^2*CHl3[1, 1] - 
           1531785*CHl3[2, 2] - 168000*Pi^2*CHl3[2, 2] + 12672*CHl3[3, 3] - 
           3446249*CHq1[1, 1] + 165872*Pi^2*CHq1[1, 1] - 3446249*CHq1[2, 2] + 
           165872*Pi^2*CHq1[2, 2] + 23629738*CHq1[3, 3] - 
           1186912*Pi^2*CHq1[3, 3] - 4291539*CHq3[1, 1] + 
           207216*Pi^2*CHq3[1, 1] - 4291539*CHq3[2, 2] + 
           207216*Pi^2*CHq3[2, 2] + 20550580*CHq3[3, 3] - 
           1186912*Pi^2*CHq3[3, 3] - 7775362*CHu[1, 1] + 
           498400*Pi^2*CHu[1, 1] - 7775362*CHu[2, 2] + 498400*Pi^2*
            CHu[2, 2] - 39456*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          ((484909 + 38240*Pi^2)*CHd[1, 1] + (484909 + 38240*Pi^2)*
            CHd[2, 2] - 12555052*CHd[3, 3] - 97472*Pi^2*CHd[3, 3] + 
           153869*CHl3[1, 1] - 20896*Pi^2*CHl3[1, 1] + 153869*CHl3[2, 2] - 
           20896*Pi^2*CHl3[2, 2] - 1510765*CHq1[1, 1] + 
           62176*Pi^2*CHq1[1, 1] - 1510765*CHq1[2, 2] + 
           62176*Pi^2*CHq1[2, 2] + 749756*CHq1[3, 3] - 193664*Pi^2*
            CHq1[3, 3] - 296169*CHq3[1, 1] + 18336*Pi^2*CHq3[1, 1] - 
           296169*CHq3[2, 2] + 18336*Pi^2*CHq3[2, 2] + 392096*CHq3[3, 3] - 
           193664*Pi^2*CHq3[3, 3] - 2417306*CHu[1, 1] + 
           80960*Pi^2*CHu[1, 1] - 2417306*CHu[2, 2] + 80960*Pi^2*CHu[2, 2] + 
           5940*CHu[3, 3]) - MW2*MZ2^11*((-3323727 + 405320*Pi^2)*CHd[1, 1] + 
           (-3323727 + 405320*Pi^2)*CHd[2, 2] + 8205036*CHd[3, 3] - 
           888992*Pi^2*CHd[3, 3] + 51744*CHe[1, 1] + 51744*CHe[2, 2] + 
           51744*CHe[3, 3] + 51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 
           51744*CHl1[3, 3] + 9030570*CHl3[1, 1] - 1147392*Pi^2*CHl3[1, 1] + 
           9030570*CHl3[2, 2] - 1147392*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 
           5197563*CHq1[1, 1] - 613208*Pi^2*CHq1[1, 1] + 5197563*CHq1[2, 2] - 
           613208*Pi^2*CHq1[2, 2] - 10485774*CHq1[3, 3] + 
           1302112*Pi^2*CHq1[3, 3] - 716508*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 716508*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 9816402*CHq3[3, 3] + 1302112*Pi^2*
            CHq3[3, 3] - 7178994*CHu[1, 1] + 852464*Pi^2*CHu[1, 1] - 
           7178994*CHu[2, 2] + 852464*Pi^2*CHu[2, 2] + 226380*CHu[3, 3]) + 
         MW2^2*MZ2^10*((-25466383 + 3007296*Pi^2)*CHd[1, 1] + 
           (-25466383 + 3007296*Pi^2)*CHd[2, 2] + 80645908*CHd[3, 3] - 
           7498368*Pi^2*CHd[3, 3] + 685152*CHe[1, 1] + 685152*CHe[2, 2] + 
           685152*CHe[3, 3] + 685152*CHl1[1, 1] + 685152*CHl1[2, 2] + 
           685152*CHl1[3, 3] + 62435434*CHl3[1, 1] - 8665520*Pi^2*
            CHl3[1, 1] + 62435434*CHl3[2, 2] - 8665520*Pi^2*CHl3[2, 2] - 
           685152*CHl3[3, 3] + 39683071*CHq1[1, 1] - 4454496*Pi^2*
            CHq1[1, 1] + 39683071*CHq1[2, 2] - 4454496*Pi^2*CHq1[2, 2] - 
           70575380*CHq1[3, 3] + 8985024*Pi^2*CHq1[3, 3] - 
           10644585*CHq3[1, 1] + 1343520*Pi^2*CHq3[1, 1] - 
           10644585*CHq3[2, 2] + 1343520*Pi^2*CHq3[2, 2] - 
           58675160*CHq3[3, 3] + 8985024*Pi^2*CHq3[3, 3] - 
           53333026*CHu[1, 1] + 6409728*Pi^2*CHu[1, 1] - 53333026*CHu[2, 2] + 
           6409728*Pi^2*CHu[2, 2] + 2002644*CHu[3, 3]) - 
         MW2^3*MZ2^9*((-114090619 + 12726464*Pi^2)*CHd[1, 1] + 
           (-114090619 + 12726464*Pi^2)*CHd[2, 2] + 436481596*CHd[3, 3] - 
           36136832*Pi^2*CHd[3, 3] + 3294912*CHe[1, 1] + 3294912*CHe[2, 2] + 
           3294912*CHe[3, 3] + 3294912*CHl1[1, 1] + 3294912*CHl1[2, 2] + 
           3294912*CHl1[3, 3] + 247037196*CHl3[1, 1] - 38113696*Pi^2*
            CHl3[1, 1] + 247037196*CHl3[2, 2] - 38113696*Pi^2*CHl3[2, 2] - 
           3294912*CHl3[3, 3] + 168393595*CHq1[1, 1] - 17792192*Pi^2*
            CHq1[1, 1] + 168393595*CHq1[2, 2] - 17792192*Pi^2*CHq1[2, 2] - 
           215217896*CHq1[3, 3] + 30768256*Pi^2*CHq1[3, 3] - 
           65490501*CHq3[1, 1] + 9125568*Pi^2*CHq3[1, 1] - 
           65490501*CHq3[2, 2] + 9125568*Pi^2*CHq3[2, 2] - 
           151697624*CHq3[3, 3] + 30768256*Pi^2*CHq3[3, 3] - 
           227883610*CHu[1, 1] + 28347392*Pi^2*CHu[1, 1] - 
           227883610*CHu[2, 2] + 28347392*Pi^2*CHu[2, 2] + 
           2767656*CHu[3, 3])) + MT2^3*MW2*
        (16220160*MW2^13*(5*CHd[1, 1] + 5*CHd[2, 2] - 50*CHd[3, 3] + 
           5*CHl3[1, 1] + 5*CHl3[2, 2] - 5*CHq1[1, 1] - 5*CHq1[2, 2] - 
           50*CHq1[3, 3] + 23*CHq3[1, 1] + 23*CHq3[2, 2] - 50*CHq3[3, 3] - 
           10*CHu[1, 1] - 10*CHu[2, 2]) - 2048*MW2^12*MZ2*
          (4*(31241 + 1480*Pi^2)*CHd[1, 1] + 4*(31241 + 1480*Pi^2)*
            CHd[2, 2] - 2073320*CHd[3, 3] - 16960*Pi^2*CHd[3, 3] + 
           97483*CHl3[1, 1] - 2240*Pi^2*CHl3[1, 1] + 97483*CHl3[2, 2] - 
           2240*Pi^2*CHl3[2, 2] - 346724*CHq1[1, 1] + 15200*Pi^2*CHq1[1, 1] - 
           346724*CHq1[2, 2] + 15200*Pi^2*CHq1[2, 2] - 885320*CHq1[3, 3] - 
           16960*Pi^2*CHq1[3, 3] + 182148*CHq3[1, 1] - 3360*Pi^2*CHq3[1, 1] + 
           182148*CHq3[2, 2] - 3360*Pi^2*CHq3[2, 2] - 484370*CHq3[3, 3] - 
           16960*Pi^2*CHq3[3, 3] - 447928*CHu[1, 1] + 9280*Pi^2*CHu[1, 1] - 
           447928*CHu[2, 2] + 9280*Pi^2*CHu[2, 2]) + 
         MZ2^13*((-184887 + 22856*Pi^2)*CHd[1, 1] + (-184887 + 22856*Pi^2)*
            CHd[2, 2] + 338580*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           536844*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 536844*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 281907*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 281907*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 596178*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 622050*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 406386*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           406386*CHu[2, 2] + 48368*Pi^2*CHu[2, 2]) + 8*MW2^7*MZ2^6*
          ((-424293159 + 37129472*Pi^2)*CHd[1, 1] + 
           (-424293159 + 37129472*Pi^2)*CHd[2, 2] + 2077213848*CHd[3, 3] - 
           126051584*Pi^2*CHd[3, 3] + 395520*CHe[1, 1] + 395520*CHe[2, 2] + 
           395520*CHe[3, 3] + 395520*CHl1[1, 1] + 395520*CHl1[2, 2] + 
           395520*CHl1[3, 3] + 951972577*CHl3[1, 1] - 97474816*Pi^2*
            CHl3[1, 1] + 951972577*CHl3[2, 2] - 97474816*Pi^2*CHl3[2, 2] - 
           395520*CHl3[3, 3] + 371854119*CHq1[1, 1] - 28646528*Pi^2*
            CHq1[1, 1] + 371854119*CHq1[2, 2] - 28646528*Pi^2*CHq1[2, 2] + 
           37110396*CHq1[3, 3] - 69729536*Pi^2*CHq1[3, 3] - 
           371160693*CHq3[1, 1] + 47317632*Pi^2*CHq3[1, 1] - 
           371160693*CHq3[2, 2] + 47317632*Pi^2*CHq3[2, 2] + 
           2137872*CHq3[3, 3] - 69729536*Pi^2*CHq3[3, 3] - 
           670226610*CHu[1, 1] + 99866624*Pi^2*CHu[1, 1] - 
           670226610*CHu[2, 2] + 99866624*Pi^2*CHu[2, 2] - 
           15131928*CHu[3, 3]) - 32*MW2^8*MZ2^5*(2*(-59447293 + 5310784*Pi^2)*
            CHd[1, 1] + 2*(-59447293 + 5310784*Pi^2)*CHd[2, 2] + 
           579445160*CHd[3, 3] - 33228800*Pi^2*CHd[3, 3] - 905088*CHe[1, 1] - 
           905088*CHe[2, 2] - 905088*CHe[3, 3] - 905088*CHl1[1, 1] - 
           905088*CHl1[2, 2] - 905088*CHl1[3, 3] + 238996173*CHl3[1, 1] - 
           20804480*Pi^2*CHl3[1, 1] + 238996173*CHl3[2, 2] - 
           20804480*Pi^2*CHl3[2, 2] + 905088*CHl3[3, 3] + 
           60208826*CHq1[1, 1] - 3862016*Pi^2*CHq1[1, 1] + 
           60208826*CHq1[2, 2] - 3862016*Pi^2*CHq1[2, 2] + 
           352983380*CHq1[3, 3] - 41446400*Pi^2*CHq1[3, 3] - 
           140202696*CHq3[1, 1] + 13896960*Pi^2*CHq3[1, 1] - 
           140202696*CHq3[2, 2] + 13896960*Pi^2*CHq3[2, 2] + 
           358214372*CHq3[3, 3] - 41446400*Pi^2*CHq3[3, 3] - 
           202951772*CHu[1, 1] + 28737152*Pi^2*CHu[1, 1] - 
           202951772*CHu[2, 2] + 28737152*Pi^2*CHu[2, 2] - 
           5692332*CHu[3, 3]) + 64*MW2^9*MZ2^4*((-46256201 + 4483456*Pi^2)*
            CHd[1, 1] + (-46256201 + 4483456*Pi^2)*CHd[2, 2] + 
           153145562*CHd[3, 3] - 12381184*Pi^2*CHd[3, 3] - 489216*CHe[1, 1] - 
           489216*CHe[2, 2] - 489216*CHe[3, 3] - 489216*CHl1[1, 1] - 
           489216*CHl1[2, 2] - 489216*CHl1[3, 3] + 60106560*CHl3[1, 1] - 
           5836608*Pi^2*CHl3[1, 1] + 60106560*CHl3[2, 2] - 
           5836608*Pi^2*CHl3[2, 2] + 489216*CHl3[3, 3] - 1991863*CHq1[1, 1] + 
           628352*Pi^2*CHq1[1, 1] - 1991863*CHq1[2, 2] + 
           628352*Pi^2*CHq1[2, 2] + 298342358*CHq1[3, 3] - 
           23905408*Pi^2*CHq1[3, 3] - 76615623*CHq3[1, 1] + 
           5604096*Pi^2*CHq3[1, 1] - 76615623*CHq3[2, 2] + 
           5604096*Pi^2*CHq3[2, 2] + 323917418*CHq3[3, 3] - 
           23905408*Pi^2*CHq3[3, 3] - 92104238*CHu[1, 1] + 
           11724544*Pi^2*CHu[1, 1] - 92104238*CHu[2, 2] + 
           11724544*Pi^2*CHu[2, 2] - 1756020*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*((-264576887 + 24240864*Pi^2)*CHd[1, 1] + 
           (-264576887 + 24240864*Pi^2)*CHd[2, 2] + 1128013568*CHd[3, 3] - 
           82258944*Pi^2*CHd[3, 3] + 3449664*CHe[1, 1] + 3449664*CHe[2, 2] + 
           3449664*CHe[3, 3] + 3449664*CHl1[1, 1] + 3449664*CHl1[2, 2] + 
           3449664*CHl1[3, 3] + 597090135*CHl3[1, 1] - 74055776*Pi^2*
            CHl3[1, 1] + 597090135*CHl3[2, 2] - 74055776*Pi^2*CHl3[2, 2] - 
           3449664*CHl3[3, 3] + 306536615*CHq1[1, 1] - 26594976*Pi^2*
            CHq1[1, 1] + 306536615*CHq1[2, 2] - 26594976*Pi^2*CHq1[2, 2] - 
           533667232*CHq1[3, 3] + 5896320*Pi^2*CHq1[3, 3] - 
           171700611*CHq3[1, 1] + 27759072*Pi^2*CHq3[1, 1] - 
           171700611*CHq3[2, 2] + 27759072*Pi^2*CHq3[2, 2] - 
           545137564*CHq3[3, 3] + 5896320*Pi^2*CHq3[3, 3] - 
           421427234*CHu[1, 1] + 61689792*Pi^2*CHu[1, 1] - 
           421427234*CHu[2, 2] + 61689792*Pi^2*CHu[2, 2] - 
           721152*CHu[3, 3]) - 256*MW2^10*MZ2^3*((-5374737 + 664096*Pi^2)*
            CHd[1, 1] + (-5374737 + 664096*Pi^2)*CHd[2, 2] - 
           10550142*CHd[3, 3] - 1669696*Pi^2*CHd[3, 3] - 42240*CHe[1, 1] - 
           42240*CHe[2, 2] - 42240*CHe[3, 3] - 42240*CHl1[1, 1] - 
           42240*CHl1[2, 2] - 42240*CHl1[3, 3] + 1128490*CHl3[1, 1] - 
           550016*Pi^2*CHl3[1, 1] + 1128490*CHl3[2, 2] - 
           550016*Pi^2*CHl3[2, 2] + 42240*CHl3[3, 3] - 6323535*CHq1[1, 1] + 
           520544*Pi^2*CHq1[1, 1] - 6323535*CHq1[2, 2] + 
           520544*Pi^2*CHq1[2, 2] + 56066670*CHq1[3, 3] - 
           3865024*Pi^2*CHq1[3, 3] - 14597133*CHq3[1, 1] + 
           683616*Pi^2*CHq3[1, 1] - 14597133*CHq3[2, 2] + 
           683616*Pi^2*CHq3[2, 2] + 67233564*CHq3[3, 3] - 
           3865024*Pi^2*CHq3[3, 3] - 15934878*CHu[1, 1] + 
           1622464*Pi^2*CHu[1, 1] - 15934878*CHu[2, 2] + 
           1622464*Pi^2*CHu[2, 2] - 72984*CHu[3, 3]) + 512*MW2^11*MZ2^2*
          (4*(-39017 + 31472*Pi^2)*CHd[1, 1] + 4*(-39017 + 31472*Pi^2)*
            CHd[2, 2] - 14643574*CHd[3, 3] - 320384*Pi^2*CHd[3, 3] - 
           433685*CHl3[1, 1] - 69056*Pi^2*CHl3[1, 1] - 433685*CHl3[2, 2] - 
           69056*Pi^2*CHl3[2, 2] - 3204316*CHq1[1, 1] + 
           203200*Pi^2*CHq1[1, 1] - 3204316*CHq1[2, 2] + 
           203200*Pi^2*CHq1[2, 2] + 6413066*CHq1[3, 3] - 
           641024*Pi^2*CHq1[3, 3] - 2658924*CHq3[1, 1] + 
           62016*Pi^2*CHq3[1, 1] - 2658924*CHq3[2, 2] + 
           62016*Pi^2*CHq3[2, 2] + 10979246*CHq3[3, 3] - 
           641024*Pi^2*CHq3[3, 3] - 4460024*CHu[1, 1] + 
           267392*Pi^2*CHu[1, 1] - 4460024*CHu[2, 2] + 267392*Pi^2*
            CHu[2, 2] + 5940*CHu[3, 3]) - MW2*MZ2^12*
          ((-1836531 + 222472*Pi^2)*CHd[1, 1] + (-1836531 + 222472*Pi^2)*
            CHd[2, 2] + 5075844*CHd[3, 3] - 529312*Pi^2*CHd[3, 3] + 
           51744*CHe[1, 1] + 51744*CHe[2, 2] + 51744*CHe[3, 3] + 
           51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 
           4920156*CHl3[1, 1] - 626816*Pi^2*CHl3[1, 1] + 4920156*CHl3[2, 2] - 
           626816*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 2934207*CHq1[1, 1] - 
           336280*Pi^2*CHq1[1, 1] + 2934207*CHq1[2, 2] - 
           336280*Pi^2*CHq1[2, 2] - 5971770*CHq1[3, 3] + 
           708320*Pi^2*CHq1[3, 3] - 716508*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 716508*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 5386482*CHq3[3, 3] + 
           708320*Pi^2*CHq3[3, 3] - 3944106*CHu[1, 1] + 
           465520*Pi^2*CHu[1, 1] - 3944106*CHu[2, 2] + 465520*Pi^2*
            CHu[2, 2] + 168168*CHu[3, 3]) + MW2^2*MZ2^11*
          ((-4172293 + 404704*Pi^2)*CHd[1, 1] + (-4172293 + 404704*Pi^2)*
            CHd[2, 2] + 25023628*CHd[3, 3] - 1645312*Pi^2*CHd[3, 3] + 
           271200*CHe[1, 1] + 271200*CHe[2, 2] + 271200*CHe[3, 3] + 
           271200*CHl1[1, 1] + 271200*CHl1[2, 2] + 271200*CHl1[3, 3] + 
           5911348*CHl3[1, 1] - 1308400*Pi^2*CHl3[1, 1] + 
           5911348*CHl3[2, 2] - 1308400*Pi^2*CHl3[2, 2] - 271200*CHl3[3, 3] + 
           6114853*CHq1[1, 1] - 518080*Pi^2*CHq1[1, 1] + 6114853*CHq1[2, 2] - 
           518080*Pi^2*CHq1[2, 2] - 6184664*CHq1[3, 3] + 
           646400*Pi^2*CHq1[3, 3] - 4716231*CHq3[1, 1] + 
           700896*Pi^2*CHq3[1, 1] - 4716231*CHq3[2, 2] + 
           700896*Pi^2*CHq3[2, 2] - 192368*CHq3[3, 3] + 
           646400*Pi^2*CHq3[3, 3] - 7042102*CHu[1, 1] + 
           944320*Pi^2*CHu[1, 1] - 7042102*CHu[2, 2] + 944320*Pi^2*
            CHu[2, 2] + 683832*CHu[3, 3]) + MW2^3*MZ2^10*
          ((-26755009 + 3822752*Pi^2)*CHd[1, 1] + (-26755009 + 3822752*Pi^2)*
            CHd[2, 2] - 2252348*CHd[3, 3] - 6511616*Pi^2*CHd[3, 3] + 
           737472*CHe[1, 1] + 737472*CHe[2, 2] + 737472*CHe[3, 3] + 
           737472*CHl1[1, 1] + 737472*CHl1[2, 2] + 737472*CHl1[3, 3] + 
           98172602*CHl3[1, 1] - 10015584*Pi^2*CHl3[1, 1] + 
           98172602*CHl3[2, 2] - 10015584*Pi^2*CHl3[2, 2] - 
           737472*CHl3[3, 3] + 50017489*CHq1[1, 1] - 6489440*Pi^2*
            CHq1[1, 1] + 50017489*CHq1[2, 2] - 6489440*Pi^2*CHq1[2, 2] - 
           170896484*CHq1[3, 3] + 17122432*Pi^2*CHq1[3, 3] + 
           955953*CHq3[1, 1] - 626592*Pi^2*CHq3[1, 1] + 955953*CHq3[2, 2] - 
           626592*Pi^2*CHq3[2, 2] - 185928872*CHq3[3, 3] + 
           17122432*Pi^2*CHq3[3, 3] - 67805806*CHu[1, 1] + 
           7187264*Pi^2*CHu[1, 1] - 67805806*CHu[2, 2] + 
           7187264*Pi^2*CHu[2, 2] + 3146988*CHu[3, 3]) - 
         4*MW2^4*MZ2^9*((-58753302 + 6883376*Pi^2)*CHd[1, 1] + 
           (-58753302 + 6883376*Pi^2)*CHd[2, 2] + 136512114*CHd[3, 3] - 
           17960384*Pi^2*CHd[3, 3] + 2073792*CHe[1, 1] + 2073792*CHe[2, 2] + 
           2073792*CHe[3, 3] + 2073792*CHl1[1, 1] + 2073792*CHl1[2, 2] + 
           2073792*CHl1[3, 3] + 157213591*CHl3[1, 1] - 20418784*Pi^2*
            CHl3[1, 1] + 157213591*CHl3[2, 2] - 20418784*Pi^2*CHl3[2, 2] - 
           2073792*CHl3[3, 3] + 95235630*CHq1[1, 1] - 10473392*Pi^2*
            CHq1[1, 1] + 95235630*CHq1[2, 2] - 10473392*Pi^2*CHq1[2, 2] - 
           273569862*CHq1[3, 3] + 22617280*Pi^2*CHq1[3, 3] - 
           20742762*CHq3[1, 1] + 3690384*Pi^2*CHq3[1, 1] - 
           20742762*CHq3[2, 2] + 3690384*Pi^2*CHq3[2, 2] - 
           273326952*CHq3[3, 3] + 22617280*Pi^2*CHq3[3, 3] - 
           119878116*CHu[1, 1] + 14469536*Pi^2*CHu[1, 1] - 
           119878116*CHu[2, 2] + 14469536*Pi^2*CHu[2, 2] + 
           5631510*CHu[3, 3]) + 2*MW2^5*MZ2^8*((-446718823 + 45511936*Pi^2)*
            CHd[1, 1] + (-446718823 + 45511936*Pi^2)*CHd[2, 2] + 
           1518431764*CHd[3, 3] - 141446656*Pi^2*CHd[3, 3] + 
           11652480*CHe[1, 1] + 11652480*CHe[2, 2] + 11652480*CHe[3, 3] + 
           11652480*CHl1[1, 1] + 11652480*CHl1[2, 2] + 11652480*CHl1[3, 3] + 
           1046900970*CHl3[1, 1] - 142897984*Pi^2*CHl3[1, 1] + 
           1046900970*CHl3[2, 2] - 142897984*Pi^2*CHl3[2, 2] - 
           11652480*CHl3[3, 3] + 625939495*CHq1[1, 1] - 61111936*Pi^2*
            CHq1[1, 1] + 625939495*CHq1[2, 2] - 61111936*Pi^2*CHq1[2, 2] - 
           1568030096*CHq1[3, 3] + 91526144*Pi^2*CHq1[3, 3] - 
           218189061*CHq3[1, 1] + 41099520*Pi^2*CHq3[1, 1] - 
           218189061*CHq3[2, 2] + 41099520*Pi^2*CHq3[2, 2] - 
           1554912428*CHq3[3, 3] + 91526144*Pi^2*CHq3[3, 3] - 
           784272082*CHu[1, 1] + 105709312*Pi^2*CHu[1, 1] - 
           784272082*CHu[2, 2] + 105709312*Pi^2*CHu[2, 2] + 
           20343384*CHu[3, 3])) + MT2^2*MW2^2*
        (-811008*MW2^13*(61*CHd[1, 1] + 61*CHd[2, 2] - 610*CHd[3, 3] + 
           47*CHl3[1, 1] + 47*CHl3[2, 2] - 61*CHq1[1, 1] - 61*CHq1[2, 2] - 
           610*CHq1[3, 3] + 303*CHq3[1, 1] + 303*CHq3[2, 2] - 
           610*CHq3[3, 3] - 122*CHu[1, 1] - 122*CHu[2, 2]) + 
         6144*MW2^12*MZ2*((20171 + 1480*Pi^2)*CHd[1, 1] + (20171 + 1480*Pi^2)*
            CHd[2, 2] - 385454*CHd[3, 3] - 4240*Pi^2*CHd[3, 3] + 
           10852*CHl3[1, 1] - 560*Pi^2*CHl3[1, 1] + 10852*CHl3[2, 2] - 
           560*Pi^2*CHl3[2, 2] - 75611*CHq1[1, 1] + 3800*Pi^2*CHq1[1, 1] - 
           75611*CHq1[2, 2] + 3800*Pi^2*CHq1[2, 2] - 143894*CHq1[3, 3] - 
           4240*Pi^2*CHq1[3, 3] + 19719*CHq3[1, 1] - 840*Pi^2*CHq3[1, 1] + 
           19719*CHq3[2, 2] - 840*Pi^2*CHq3[2, 2] - 23114*CHq3[3, 3] - 
           4240*Pi^2*CHq3[3, 3] - 89842*CHu[1, 1] + 2320*Pi^2*CHu[1, 1] - 
           89842*CHu[2, 2] + 2320*Pi^2*CHu[2, 2]) - 
         2*MZ2^13*((-184887 + 22856*Pi^2)*CHd[1, 1] + (-184887 + 22856*Pi^2)*
            CHd[2, 2] + 338580*CHd[3, 3] - 44960*Pi^2*CHd[3, 3] + 
           536844*CHl3[1, 1] - 65072*Pi^2*CHl3[1, 1] + 536844*CHl3[2, 2] - 
           65072*Pi^2*CHl3[2, 2] + 281907*CHq1[1, 1] - 
           34616*Pi^2*CHq1[1, 1] + 281907*CHq1[2, 2] - 
           34616*Pi^2*CHq1[2, 2] - 596178*CHq1[3, 3] + 
           74224*Pi^2*CHq1[3, 3] - 622050*CHq3[3, 3] + 
           74224*Pi^2*CHq3[3, 3] - 406386*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
           406386*CHu[2, 2] + 48368*Pi^2*CHu[2, 2]) + 16*MW2^8*MZ2^5*
          ((-144831183 + 12297280*Pi^2)*CHd[1, 1] + 
           (-144831183 + 12297280*Pi^2)*CHd[2, 2] + 799049112*CHd[3, 3] - 
           39926656*Pi^2*CHd[3, 3] - 984768*CHe[1, 1] - 984768*CHe[2, 2] - 
           984768*CHe[3, 3] - 984768*CHl1[1, 1] - 984768*CHl1[2, 2] - 
           984768*CHl1[3, 3] + 342031605*CHl3[1, 1] - 26715168*Pi^2*
            CHl3[1, 1] + 342031605*CHl3[2, 2] - 26715168*Pi^2*CHl3[2, 2] + 
           984768*CHl3[3, 3] + 99507759*CHq1[1, 1] - 6638848*Pi^2*
            CHq1[1, 1] + 99507759*CHq1[2, 2] - 6638848*Pi^2*CHq1[2, 2] + 
           165861348*CHq1[3, 3] - 42561856*Pi^2*CHq1[3, 3] - 
           141157569*CHq3[1, 1] + 16422720*Pi^2*CHq3[1, 1] - 
           141157569*CHq3[2, 2] + 16422720*Pi^2*CHq3[2, 2] + 
           153260532*CHq3[3, 3] - 42561856*Pi^2*CHq3[3, 3] - 
           222309402*CHu[1, 1] + 33691840*Pi^2*CHu[1, 1] - 
           222309402*CHu[2, 2] + 33691840*Pi^2*CHu[2, 2] - 
           4059744*CHu[3, 3]) - 4*MW2^7*MZ2^6*((-439765423 + 37385792*Pi^2)*
            CHd[1, 1] + (-439765423 + 37385792*Pi^2)*CHd[2, 2] + 
           2162488240*CHd[3, 3] - 133113344*Pi^2*CHd[3, 3] + 
           2224128*CHe[1, 1] + 2224128*CHe[2, 2] + 2224128*CHe[3, 3] + 
           2224128*CHl1[1, 1] + 2224128*CHl1[2, 2] + 2224128*CHl1[3, 3] + 
           1095744191*CHl3[1, 1] - 112717824*Pi^2*CHl3[1, 1] + 
           1095744191*CHl3[2, 2] - 112717824*Pi^2*CHl3[2, 2] - 
           2224128*CHl3[3, 3] + 481975855*CHq1[1, 1] - 38204672*Pi^2*
            CHq1[1, 1] + 481975855*CHq1[2, 2] - 38204672*Pi^2*CHq1[2, 2] - 
           874287596*CHq1[3, 3] - 28156160*Pi^2*CHq1[3, 3] - 
           292101993*CHq3[1, 1] + 47285376*Pi^2*CHq3[1, 1] - 
           292101993*CHq3[2, 2] + 47285376*Pi^2*CHq3[2, 2] - 
           986277596*CHq3[3, 3] - 28156160*Pi^2*CHq3[3, 3] - 
           640351282*CHu[1, 1] + 100622336*Pi^2*CHu[1, 1] - 
           640351282*CHu[2, 2] + 100622336*Pi^2*CHu[2, 2] - 
           3872832*CHu[3, 3]) - 32*MW2^9*MZ2^4*((-64107676 + 5703200*Pi^2)*
            CHd[1, 1] + (-64107676 + 5703200*Pi^2)*CHd[2, 2] + 
           303706306*CHd[3, 3] - 15998912*Pi^2*CHd[3, 3] - 674688*CHe[1, 1] - 
           674688*CHe[2, 2] - 674688*CHe[3, 3] - 674688*CHl1[1, 1] - 
           674688*CHl1[2, 2] - 674688*CHl1[3, 3] + 105820061*CHl3[1, 1] - 
           7934560*Pi^2*CHl3[1, 1] + 105820061*CHl3[2, 2] - 
           7934560*Pi^2*CHl3[2, 2] + 674688*CHl3[3, 3] + 
           10592956*CHq1[1, 1] + 63328*Pi^2*CHq1[1, 1] + 
           10592956*CHq1[2, 2] + 63328*Pi^2*CHq1[2, 2] + 
           300414286*CHq1[3, 3] - 29980928*Pi^2*CHq1[3, 3] - 
           89552952*CHq3[1, 1] + 7405344*Pi^2*CHq3[1, 1] - 
           89552952*CHq3[2, 2] + 7405344*Pi^2*CHq3[2, 2] + 
           335304046*CHq3[3, 3] - 29980928*Pi^2*CHq3[3, 3] - 
           107861704*CHu[1, 1] + 15120320*Pi^2*CHu[1, 1] - 
           107861704*CHu[2, 2] + 15120320*Pi^2*CHu[2, 2] - 
           1655184*CHu[3, 3]) + 128*MW2^10*MZ2^3*(11*(-804431 + 82160*Pi^2)*
            CHd[1, 1] + 11*(-804431 + 82160*Pi^2)*CHd[2, 2] + 
           12813886*CHd[3, 3] - 2268064*Pi^2*CHd[3, 3] - 63360*CHe[1, 1] - 
           63360*CHe[2, 2] - 63360*CHe[3, 3] - 63360*CHl1[1, 1] - 
           63360*CHl1[2, 2] - 63360*CHl1[3, 3] + 4510808*CHl3[1, 1] - 
           775072*Pi^2*CHl3[1, 1] + 4510808*CHl3[2, 2] - 
           775072*Pi^2*CHl3[2, 2] + 63360*CHl3[3, 3] - 6186731*CHq1[1, 1] + 
           627632*Pi^2*CHq1[1, 1] - 6186731*CHq1[2, 2] + 
           627632*Pi^2*CHq1[2, 2] + 71769982*CHq1[3, 3] - 
           5336608*Pi^2*CHq1[3, 3] - 19795311*CHq3[1, 1] + 
           984432*Pi^2*CHq3[1, 1] - 19795311*CHq3[2, 2] + 
           984432*Pi^2*CHq3[2, 2] + 90295318*CHq3[3, 3] - 
           5336608*Pi^2*CHq3[3, 3] - 18845974*CHu[1, 1] + 
           2239840*Pi^2*CHu[1, 1] - 18845974*CHu[2, 2] + 
           2239840*Pi^2*CHu[2, 2] - 91440*CHu[3, 3]) - 256*MW2^11*MZ2^2*
          ((-813607 + 180544*Pi^2)*CHd[1, 1] + (-813607 + 180544*Pi^2)*
            CHd[2, 2] - 12466226*CHd[3, 3] - 456832*Pi^2*CHd[3, 3] - 
           710636*CHl3[1, 1] - 100448*Pi^2*CHl3[1, 1] - 710636*CHl3[2, 2] - 
           100448*Pi^2*CHl3[2, 2] - 3916505*CHq1[1, 1] + 
           283520*Pi^2*CHq1[1, 1] - 3916505*CHq1[2, 2] + 
           283520*Pi^2*CHq1[2, 2] + 11159134*CHq1[3, 3] - 
           937792*Pi^2*CHq1[3, 3] - 4538973*CHq3[1, 1] + 
           97728*Pi^2*CHq3[1, 1] - 4538973*CHq3[2, 2] + 
           97728*Pi^2*CHq3[2, 2] + 19190302*CHq3[3, 3] - 
           937792*Pi^2*CHq3[3, 3] - 5253826*CHu[1, 1] + 
           388096*Pi^2*CHu[1, 1] - 5253826*CHu[2, 2] + 388096*Pi^2*
            CHu[2, 2] + 4752*CHu[3, 3]) + 2*MW2*MZ2^12*
          (68*(-34893 + 4280*Pi^2)*CHd[1, 1] + 68*(-34893 + 4280*Pi^2)*
            CHd[2, 2] + 5475012*CHd[3, 3] - 664192*Pi^2*CHd[3, 3] + 
           51744*CHe[1, 1] + 51744*CHe[2, 2] + 51744*CHe[3, 3] + 
           51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 
           6768387*CHl3[1, 1] - 822032*Pi^2*CHl3[1, 1] + 6768387*CHl3[2, 2] - 
           822032*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 3761460*CHq1[1, 1] - 
           440128*Pi^2*CHq1[1, 1] + 3761460*CHq1[2, 2] - 
           440128*Pi^2*CHq1[2, 2] - 7975926*CHq1[3, 3] + 
           930992*Pi^2*CHq1[3, 3] - 716508*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 716508*CHq3[2, 2] + 
           80328*Pi^2*CHq3[2, 2] - 7846632*CHq3[3, 3] + 
           930992*Pi^2*CHq3[3, 3] - 5200200*CHu[1, 1] + 
           610624*Pi^2*CHu[1, 1] - 5200200*CHu[2, 2] + 610624*Pi^2*
            CHu[2, 2] + 80850*CHu[3, 3]) - MW2^2*MZ2^11*
          ((-25959269 + 2989912*Pi^2)*CHd[1, 1] + (-25959269 + 2989912*Pi^2)*
            CHd[2, 2] + 75810908*CHd[3, 3] - 8130016*Pi^2*CHd[3, 3] + 
           852864*CHe[1, 1] + 852864*CHe[2, 2] + 852864*CHe[3, 3] + 
           852864*CHl1[1, 1] + 852864*CHl1[2, 2] + 852864*CHl1[3, 3] + 
           66945098*CHl3[1, 1] - 8785360*Pi^2*CHl3[1, 1] + 
           66945098*CHl3[2, 2] - 8785360*Pi^2*CHl3[2, 2] - 
           852864*CHl3[3, 3] + 40020185*CHq1[1, 1] - 4334632*Pi^2*
            CHq1[1, 1] + 40020185*CHq1[2, 2] - 4334632*Pi^2*CHq1[2, 2] - 
           83337226*CHq1[3, 3] + 8289008*Pi^2*CHq1[3, 3] - 
           13104732*CHq3[1, 1] + 1883760*Pi^2*CHq3[1, 1] - 
           13104732*CHq3[2, 2] + 1883760*Pi^2*CHq3[2, 2] - 
           79474726*CHq3[3, 3] + 8289008*Pi^2*CHq3[3, 3] - 
           53275766*CHu[1, 1] + 6471376*Pi^2*CHu[1, 1] - 53275766*CHu[2, 2] + 
           6471376*Pi^2*CHu[2, 2] + 1175604*CHu[3, 3]) + 
         MW2^3*MZ2^10*((-75374245 + 7448248*Pi^2)*CHd[1, 1] + 
           (-75374245 + 7448248*Pi^2)*CHd[2, 2] + 288379684*CHd[3, 3] - 
           25155424*Pi^2*CHd[3, 3] + 2066784*CHe[1, 1] + 2066784*CHe[2, 2] + 
           2066784*CHe[3, 3] + 2066784*CHl1[1, 1] + 2066784*CHl1[2, 2] + 
           2066784*CHl1[3, 3] + 162992300*CHl3[1, 1] - 23635392*Pi^2*
            CHl3[1, 1] + 162992300*CHl3[2, 2] - 23635392*Pi^2*CHl3[2, 2] - 
           2066784*CHl3[3, 3] + 99940537*CHq1[1, 1] - 9287464*Pi^2*
            CHq1[1, 1] + 99940537*CHq1[2, 2] - 9287464*Pi^2*CHq1[2, 2] - 
           178001774*CHq1[3, 3] + 10240832*Pi^2*CHq1[3, 3] - 
           48720204*CHq3[1, 1] + 8430696*Pi^2*CHq3[1, 1] - 
           48720204*CHq3[2, 2] + 8430696*Pi^2*CHq3[2, 2] - 
           171191606*CHq3[3, 3] + 10240832*Pi^2*CHq3[3, 3] - 
           131350246*CHu[1, 1] + 17899024*Pi^2*CHu[1, 1] - 
           131350246*CHu[2, 2] + 17899024*Pi^2*CHu[2, 2] + 
           1245552*CHu[3, 3]) + 4*MW2^6*MZ2^7*((-202633465 + 19159024*Pi^2)*
            CHd[1, 1] + (-202633465 + 19159024*Pi^2)*CHd[2, 2] + 
           716747080*CHd[3, 3] - 66269056*Pi^2*CHd[3, 3] + 
           5400096*CHe[1, 1] + 5400096*CHe[2, 2] + 5400096*CHe[3, 3] + 
           5400096*CHl1[1, 1] + 5400096*CHl1[2, 2] + 5400096*CHl1[3, 3] + 
           485578355*CHl3[1, 1] - 69016368*Pi^2*CHl3[1, 1] + 
           485578355*CHl3[2, 2] - 69016368*Pi^2*CHl3[2, 2] - 
           5400096*CHl3[3, 3] + 309723745*CHq1[1, 1] - 28580848*Pi^2*
            CHq1[1, 1] + 309723745*CHq1[2, 2] - 28580848*Pi^2*CHq1[2, 2] - 
           995015264*CHq1[3, 3] + 50250752*Pi^2*CHq1[3, 3] - 
           68345613*CHq3[1, 1] + 19613520*Pi^2*CHq3[1, 1] - 
           68345613*CHq3[2, 2] + 19613520*Pi^2*CHq3[2, 2] - 
           1026170552*CHq3[3, 3] + 50250752*Pi^2*CHq3[3, 3] - 
           314655382*CHu[1, 1] + 46247776*Pi^2*CHu[1, 1] - 
           314655382*CHu[2, 2] + 46247776*Pi^2*CHu[2, 2] + 
           8374704*CHu[3, 3]) + MW2^4*MZ2^9*((95218891 - 5911664*Pi^2)*
            CHd[1, 1] + (95218891 - 5911664*Pi^2)*CHd[2, 2] - 
           582727636*CHd[3, 3] + 31525184*Pi^2*CHd[3, 3] + 942432*CHe[1, 1] + 
           942432*CHe[2, 2] + 942432*CHe[3, 3] + 942432*CHl1[1, 1] + 
           942432*CHl1[2, 2] + 942432*CHl1[3, 3] - 149087408*CHl3[1, 1] + 
           19970544*Pi^2*CHl3[1, 1] - 149087408*CHl3[2, 2] + 
           19970544*Pi^2*CHl3[2, 2] - 942432*CHl3[3, 3] - 
           58047811*CHq1[1, 1] + 730352*Pi^2*CHq1[1, 1] - 
           58047811*CHq1[2, 2] + 730352*Pi^2*CHq1[2, 2] - 
           130423660*CHq1[3, 3] + 38617280*Pi^2*CHq1[3, 3] + 
           97963767*CHq3[1, 1] - 15753264*Pi^2*CHq3[1, 1] + 
           97963767*CHq3[2, 2] - 15753264*Pi^2*CHq3[2, 2] - 
           111085060*CHq3[3, 3] + 38617280*Pi^2*CHq3[3, 3] + 
           105136042*CHu[1, 1] - 20929952*Pi^2*CHu[1, 1] + 
           105136042*CHu[2, 2] - 20929952*Pi^2*CHu[2, 2] + 
           9668256*CHu[3, 3]) - MW2^5*MZ2^8*((-125793543 + 18985184*Pi^2)*
            CHd[1, 1] + (-125793543 + 18985184*Pi^2)*CHd[2, 2] - 
           118649868*CHd[3, 3] - 45636608*Pi^2*CHd[3, 3] + 
           12687360*CHe[1, 1] + 12687360*CHe[2, 2] + 12687360*CHe[3, 3] + 
           12687360*CHl1[1, 1] + 12687360*CHl1[2, 2] + 12687360*CHl1[3, 3] + 
           370316976*CHl3[1, 1] - 72059520*Pi^2*CHl3[1, 1] + 
           370316976*CHl3[2, 2] - 72059520*Pi^2*CHl3[2, 2] - 
           12687360*CHl3[3, 3] + 368613975*CHq1[1, 1] - 43683296*Pi^2*
            CHq1[1, 1] + 368613975*CHq1[2, 2] - 43683296*Pi^2*CHq1[2, 2] - 
           1670610696*CHq1[3, 3] + 162624256*Pi^2*CHq1[3, 3] + 
           74119107*CHq3[1, 1] + 3199584*Pi^2*CHq3[1, 1] + 
           74119107*CHq3[2, 2] + 3199584*Pi^2*CHq3[2, 2] - 
           1627327224*CHq3[3, 3] + 162624256*Pi^2*CHq3[3, 3] - 
           305469858*CHu[1, 1] + 30944192*Pi^2*CHu[1, 1] - 
           305469858*CHu[2, 2] + 30944192*Pi^2*CHu[2, 2] + 
           32929440*CHu[3, 3]))))/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 (24*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[8]*Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 Class[8]*((-18*MW2^2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   ((MW2*(3*MT2^7*(720896*MW2^10 - 3290112*MW2^9*MZ2 + 3870464*MW2^8*MZ2^2 + 
           2999552*MW2^7*MZ2^3 - 12412800*MW2^6*MZ2^4 + 15032432*MW2^5*
            MZ2^5 - 10602604*MW2^4*MZ2^6 + 4930848*MW2^3*MZ2^7 - 
           1517506*MW2^2*MZ2^8 + 282150*MW2*MZ2^9 - 24255*MZ2^10) - 
         MT2^6*(13381632*MW2^11 + 2*MW2^3*MZ2^8*(4334229 - 3342784*Pi^2) + 
           2048*MW2^10*MZ2*(-26827 + 56*Pi^2) + 49*MZ2^11*
            (-3993 + 664*Pi^2) - 768*MW2^9*MZ2^2*(-60045 + 1136*Pi^2) - 
           30*MW2*MZ2^10*(-57345 + 12616*Pi^2) + 256*MW2^8*MZ2^3*
            (258325 + 13432*Pi^2) - 32*MW2^7*MZ2^4*(4799665 + 282448*Pi^2) + 
           16*MW2^6*MZ2^5*(7669437 + 994480*Pi^2) + 2*MW2^2*MZ2^9*
            (-2961517 + 1030940*Pi^2) + 8*MW2^4*MZ2^7*(505931 + 
             1721396*Pi^2) - 8*MW2^5*MZ2^6*(6142741 + 2294464*Pi^2)) - 
         2*MW2^5*(MW2 + MZ2)*(202752*MW2^11 + MW2^3*MZ2^8*
            (23566887 - 3342784*Pi^2) + 16*MW2^5*MZ2^6*(5812019 - 
             573616*Pi^2) + 16*MW2^7*MZ2^4*(4192823 - 282448*Pi^2) + 
           4067*MZ2^11*(-33 + 4*Pi^2) + 512*MW2^10*MZ2*(-143 + 112*Pi^2) - 
           384*MW2^9*MZ2^2*(4671 + 1136*Pi^2) + 64*MW2^8*MZ2^3*
            (-252883 + 26864*Pi^2) - 3*MW2*MZ2^10*(-497331 + 63080*Pi^2) + 
           8*MW2^6*MZ2^5*(-13192023 + 994480*Pi^2) + MW2^2*MZ2^9*
            (-7456861 + 1030940*Pi^2) + 2*MW2^4*MZ2^7*(-27244253 + 
             3442792*Pi^2)) + MT2*MW2^3*(4595712*MW2^13 + 
           4*MW2^7*MZ2^6*(98837903 - 13340224*Pi^2) + MW2^2*MZ2^11*
            (22279403 - 3002104*Pi^2) - 8134*MZ2^13*(-33 + 4*Pi^2) + 
           12288*MW2^12*MZ2*(-311 + 56*Pi^2) - 768*MW2^11*MZ2^2*
            (44013 + 6368*Pi^2) + 640*MW2^10*MZ2^3*(-271375 + 27968*Pi^2) + 
           12*MW2*MZ2^12*(-315771 + 39674*Pi^2) - 192*MW2^9*MZ2^4*
            (-3646025 + 224176*Pi^2) + 19*MW2^3*MZ2^10*(-3911235 + 
             557912*Pi^2) + 4*MW2^6*MZ2^7*(22388103 + 2912048*Pi^2) + 
           16*MW2^8*MZ2^5*(-54069409 + 4057280*Pi^2) - 4*MW2^4*MZ2^9*
            (-40340219 + 5364148*Pi^2) + 2*MW2^5*MZ2^8*(-112318247 + 
             9777904*Pi^2)) - 3*MT2^4*MW2*(16445440*MW2^12 + 
           2*MW2^4*MZ2^8*(161029007 - 23599504*Pi^2) + 2*MW2^2*MZ2^10*
            (15109299 - 1977140*Pi^2) + 32*MW2^8*MZ2^4*(10074311 - 
             1519696*Pi^2) + 49*MZ2^12*(5973 - 664*Pi^2) + 
           1024*MW2^11*MZ2*(-49289 + 560*Pi^2) - 256*MW2^10*MZ2^2*
            (38021 + 17488*Pi^2) - 2240*MW2^6*MZ2^6*(-410677 + 48076*Pi^2) + 
           4*MW2*MZ2^11*(-1141551 + 135290*Pi^2) + 128*MW2^9*MZ2^3*
            (237097 + 141136*Pi^2) + 8*MW2^3*MZ2^9*(-14825707 + 
             2124371*Pi^2) + 16*MW2^7*MZ2^5*(-51073337 + 5537296*Pi^2) + 
           4*MW2^5*MZ2^7*(-161110547 + 21802888*Pi^2)) + 
         MT2^5*(34873344*MW2^12 + 4*MW2^6*MZ2^6*(178139673 - 31511488*Pi^2) + 
           2*MW2^4*MZ2^8*(148073071 - 26942288*Pi^2) + MW2^2*MZ2^10*
            (29458667 - 4332760*Pi^2) - 8134*MZ2^12*(-33 + 4*Pi^2) + 
           6144*MW2^11*MZ2*(-20495 + 112*Pi^2) - 256*MW2^10*MZ2^2*
            (-194855 + 20896*Pi^2) + 27*MW2*MZ2^11*(-162801 + 21248*Pi^2) + 
           384*MW2^9*MZ2^3*(411967 + 56000*Pi^2) - 64*MW2^8*MZ2^4*
            (-48275 + 901072*Pi^2) + 4*MW2^3*MZ2^9*(-28446879 + 
             4764212*Pi^2) + 16*MW2^7*MZ2^5*(-30632611 + 6531776*Pi^2) + 
           4*MW2^5*MZ2^7*(-138677089 + 25245680*Pi^2)) + 
         MT2^2*MW2^2*(-19058688*MW2^13 + MW2*MZ2^12*(6529071 - 822032*Pi^2) + 
           16268*MZ2^13*(-33 + 4*Pi^2) - 12288*MW2^12*MZ2*
            (-2713 + 140*Pi^2) - 2048*MW2^10*MZ2^3*(-144457 + 24221*Pi^2) + 
           256*MW2^11*MZ2^2*(365119 + 50224*Pi^2) - 8*MW2^3*MZ2^10*
            (-9642419 + 1477212*Pi^2) - 144*MW2^8*MZ2^5*(-19243817 + 
             1484176*Pi^2) + 32*MW2^9*MZ2^4*(-53988481 + 3967280*Pi^2) - 
           32*MW2^6*MZ2^7*(-29241224 + 4313523*Pi^2) + MW2^2*MZ2^11*
            (-31587619 + 4392680*Pi^2) + 2*MW2^4*MZ2^9*(-38176103 + 
             4992636*Pi^2) + 6*MW2^5*MZ2^8*(-26958199 + 6004960*Pi^2) + 
           8*MW2^7*MZ2^6*(-273119015 + 28179456*Pi^2)) + 
         MT2^3*MW2*(40550400*MW2^13 + MW2^3*MZ2^10*(48423619 - 
             5007792*Pi^2) + 2*MW2^2*MZ2^11*(1120603 - 327100*Pi^2) - 
           8134*MZ2^13*(-33 + 4*Pi^2) + 1024*MW2^12*MZ2*
            (-97483 + 2240*Pi^2) + 1024*MW2^10*MZ2^3*(-167171 + 68752*Pi^2) - 
           256*MW2^11*MZ2^2*(421805 + 69056*Pi^2) + 4*MW2*MZ2^12*
            (-585105 + 78352*Pi^2) - 768*MW2^9*MZ2^4*(-2586791 + 
             243192*Pi^2) + 2*MW2^4*MZ2^9*(-150076441 + 20418784*Pi^2) + 
           16*MW2^8*MZ2^5*(-242409609 + 20804480*Pi^2) + 8*MW2^6*MZ2^7*
            (-291958251 + 37027888*Pi^2) - 2*MW2^5*MZ2^8*(-502041519 + 
             71448992*Pi^2) - 4*MW2^7*MZ2^6*(-950015353 + 97474816*Pi^2))) - 
       MH2*(3*MT2^7*(720896*MW2^10 - 3290112*MW2^9*MZ2 + 3870464*MW2^8*
            MZ2^2 + 2999552*MW2^7*MZ2^3 - 12412800*MW2^6*MZ2^4 + 
           15032432*MW2^5*MZ2^5 - 10602604*MW2^4*MZ2^6 + 4930848*MW2^3*
            MZ2^7 - 1517506*MW2^2*MZ2^8 + 282150*MW2*MZ2^9 - 24255*MZ2^10) - 
         2*MW2^5*(MW2 + MZ2)*(202752*MW2^11 + MW2^5*MZ2^6*
            (92145629 - 9177856*Pi^2) + 2*MW2^3*MZ2^8*(11640663 - 
             1671392*Pi^2) + 4067*MZ2^11*(-33 + 4*Pi^2) + 
           512*MW2^10*MZ2*(-143 + 112*Pi^2) - 768*MW2^9*MZ2^2*
            (1989 + 568*Pi^2) + 64*MW2^8*MZ2^3*(-266023 + 26864*Pi^2) - 
           3*MW2*MZ2^10*(-497331 + 63080*Pi^2) + 20*MW2^6*MZ2^5*
            (-5271483 + 397792*Pi^2) + 2*MW2^2*MZ2^9*(-3706601 + 
             515470*Pi^2) - 8*MW2^7*MZ2^4*(-8488507 + 564896*Pi^2) + 
           MW2^4*MZ2^7*(-53754493 + 6885584*Pi^2)) - 
         MT2^6*(13381632*MW2^11 + 8*MW2^3*MZ2^8*(1012167 - 835696*Pi^2) + 
           2048*MW2^10*MZ2*(-26827 + 56*Pi^2) - 1536*MW2^9*MZ2^2*
            (-30369 + 568*Pi^2) + 49*MZ2^11*(-3993 + 664*Pi^2) - 
           30*MW2*MZ2^10*(-57345 + 12616*Pi^2) + 256*MW2^8*MZ2^3*
            (251755 + 13432*Pi^2) + 40*MW2^6*MZ2^5*(3073101 + 397792*Pi^2) + 
           4*MW2^2*MZ2^9*(-1458929 + 515470*Pi^2) - 16*MW2^7*MZ2^4*
            (9496469 + 564896*Pi^2) + 2*MW2^4*MZ2^7*(2757737 + 
             6885584*Pi^2) - 2*MW2^5*MZ2^6*(25417639 + 9177856*Pi^2)) + 
         MT2*MW2^3*(4595712*MW2^13 + 16*MW2^7*MZ2^6*(24011555 - 
             3335056*Pi^2) + MW2^2*MZ2^11*(22192085 - 3002104*Pi^2) - 
           8134*MZ2^13*(-33 + 4*Pi^2) + 12288*MW2^12*MZ2*(-311 + 56*Pi^2) - 
           768*MW2^11*MZ2^2*(39855 + 6368*Pi^2) + 12*MW2*MZ2^12*
            (-315771 + 39674*Pi^2) + 128*MW2^10*MZ2^3*(-1423241 + 
             139840*Pi^2) - 96*MW2^9*MZ2^4*(-7336807 + 448352*Pi^2) - 
           16*MW2^4*MZ2^9*(-9918962 + 1341037*Pi^2) + 16*MW2^8*MZ2^5*
            (-53575813 + 4057280*Pi^2) + 2*MW2^6*MZ2^7*(46533735 + 
             5824096*Pi^2) + 2*MW2^5*MZ2^8*(-110982899 + 9777904*Pi^2) + 
           MW2^3*MZ2^10*(-73480389 + 10600328*Pi^2)) + 
         MT2^5*(34873344*MW2^12 + MW2^2*MZ2^10*(29371349 - 4332760*Pi^2) - 
           8134*MZ2^12*(-33 + 4*Pi^2) + 6144*MW2^11*MZ2*(-20495 + 112*Pi^2) - 
           256*MW2^10*MZ2^2*(-207329 + 20896*Pi^2) + 27*MW2*MZ2^11*
            (-162801 + 21248*Pi^2) + 384*MW2^9*MZ2^3*(384301 + 56000*Pi^2) - 
           32*MW2^8*MZ2^4*(-457693 + 1802144*Pi^2) + 16*MW2^7*MZ2^5*
            (-30655579 + 6531776*Pi^2) - 8*MW2^4*MZ2^8*(-36406423 + 
             6735572*Pi^2) + 2*MW2^3*MZ2^9*(-56346243 + 9528424*Pi^2) + 
           10*MW2^5*MZ2^7*(-54420685 + 10098272*Pi^2) - 8*MW2^6*MZ2^6*
            (-87773193 + 15755744*Pi^2)) - 3*MT2^4*MW2*(16445440*MW2^12 + 
           2*MW2^6*MZ2^6*(455618341 - 53845120*Pi^2) + 2*MW2^4*MZ2^8*
            (158867189 - 23599504*Pi^2) + 16*MW2^8*MZ2^4*(20768047 - 
             3039392*Pi^2) + 49*MZ2^12*(5973 - 664*Pi^2) + 
           1024*MW2^11*MZ2*(-49289 + 560*Pi^2) - 512*MW2^10*MZ2^2*
            (13813 + 8744*Pi^2) - 40*MW2^2*MZ2^10*(-753282 + 98857*Pi^2) + 
           4*MW2*MZ2^11*(-1141551 + 135290*Pi^2) + 128*MW2^9*MZ2^3*
            (167239 + 141136*Pi^2) + 8*MW2^3*MZ2^9*(-14699743 + 
             2124371*Pi^2) + 8*MW2^7*MZ2^5*(-102219241 + 11074592*Pi^2) + 
           4*MW2^5*MZ2^7*(-158852177 + 21802888*Pi^2)) + 
         MT2^3*MW2*(40550400*MW2^13 + 8*MW2^5*MZ2^8*(123927237 - 
             17862248*Pi^2) + MW2^3*MZ2^10*(48820105 - 5007792*Pi^2) - 
           8134*MZ2^13*(-33 + 4*Pi^2) + 1024*MW2^12*MZ2*
            (-97483 + 2240*Pi^2) - 256*MW2^11*MZ2^2*(380225 + 69056*Pi^2) + 
           4*MW2*MZ2^12*(-585105 + 78352*Pi^2) - 8*MW2^2*MZ2^11*
            (-269236 + 81775*Pi^2) + 512*MW2^10*MZ2^3*(-402121 + 
             137504*Pi^2) - 192*MW2^9*MZ2^4*(-10533347 + 972768*Pi^2) + 
           16*MW2^4*MZ2^9*(-18670769 + 2552348*Pi^2) + 16*MW2^8*MZ2^5*
            (-242243901 + 20804480*Pi^2) + 4*MW2^6*MZ2^7*(-575782959 + 
             74055776*Pi^2) - 4*MW2^7*MZ2^6*(-941030635 + 97474816*Pi^2)) + 
         MT2^2*MW2^2*(-19058688*MW2^13 + 2*MW2^6*MZ2^7*(458755787 - 
             69016368*Pi^2) + MW2*MZ2^12*(6529071 - 822032*Pi^2) + 
           16268*MZ2^13*(-33 + 4*Pi^2) - 12288*MW2^12*MZ2*
            (-2713 + 140*Pi^2) - 2048*MW2^10*MZ2^3*(-156256 + 24221*Pi^2) + 
           512*MW2^11*MZ2^2*(166967 + 25112*Pi^2) - 88*MW2^3*MZ2^10*
            (-861619 + 134292*Pi^2) + 8*MW2^4*MZ2^9*(-9197960 + 
             1248159*Pi^2) - 72*MW2^8*MZ2^5*(-38350813 + 2968352*Pi^2) + 
           12*MW2^5*MZ2^8*(-13292093 + 3002480*Pi^2) + MW2^2*MZ2^11*
            (-31412983 + 4392680*Pi^2) + 16*MW2^9*MZ2^4*(-109243109 + 
             7934560*Pi^2) + 2*MW2^7*MZ2^6*(-1078343207 + 112717824*Pi^2))) - 
       18*MH2^2*(MT2 - MW2)^2*MW2^2*MZ2^4*(4224*MW2^4 - 1472*MW2^3*MZ2 - 
         6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 1453*MZ2^4)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2^2)/
      (36*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (MH2*MW2^2*MZ2^2*(24*MW2^2*MZ2*(4224*MW2^4 - 1472*MW2^3*MZ2 - 
          6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 1453*MZ2^4) + 
        MH2^3*(-8448*MW2^4 + 2944*MW2^3*MZ2 + 13776*MW2^2*MZ2^2 - 
          11880*MW2*MZ2^3 + 2906*MZ2^4) + 2*MH2^2*(8448*MW2^5 + 
          9728*MW2^4*MZ2 - 18192*MW2^3*MZ2^2 - 8784*MW2^2*MZ2^3 + 
          14914*MW2*MZ2^4 - 4359*MZ2^5) + MH2*(-8448*MW2^6 - 
          98432*MW2^5*MZ2 + 25104*MW2^4*MZ2^2 + 194904*MW2^3*MZ2^3 - 
          148582*MW2^2*MZ2^4 + 23016*MW2*MZ2^5 + 4851*MZ2^6))*SW2^2*
       B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     ((-6*MT2^9*(-2*MW2 + MZ2)^2*(14080*MW2^7 - 9152*MW2^6*MZ2 - 
          21504*MW2^5*MZ2^2 + 32584*MW2^4*MZ2^3 - 11000*MW2^3*MZ2^4 - 
          4938*MW2^2*MZ2^5 + 4114*MW2*MZ2^6 - 539*MZ2^7) + 
        MT2^8*(2050048*MW2^10 - 4179456*MW2^9*MZ2 - 835328*MW2^8*MZ2^2 + 
          11301952*MW2^7*MZ2^3 - 15540480*MW2^6*MZ2^4 + 10198288*MW2^5*
           MZ2^5 - 3165668*MW2^4*MZ2^6 + 37692*MW2^3*MZ2^7 + 
          277246*MW2^2*MZ2^8 - 72600*MW2*MZ2^9 + 4851*MZ2^10) + 
        MT2^7*(-5902336*MW2^11 + 16697856*MW2^10*MZ2 - 5436928*MW2^9*MZ2^2 - 
          39522112*MW2^8*MZ2^3 + 77184768*MW2^7*MZ2^4 - 69710320*MW2^6*
           MZ2^5 + 34868540*MW2^5*MZ2^6 - 8903520*MW2^4*MZ2^7 + 
          547934*MW2^3*MZ2^8 + 204630*MW2^2*MZ2^9 - 30129*MW2*MZ2^10 + 
          1617*MZ2^11) + 2*MT2^6*MW2*(5643264*MW2^11 - 21550848*MW2^10*MZ2 + 
          14819584*MW2^9*MZ2^2 + 46510944*MW2^8*MZ2^3 - 115382096*MW2^7*
           MZ2^4 + 118695448*MW2^6*MZ2^5 - 65574858*MW2^5*MZ2^6 + 
          18092182*MW2^4*MZ2^7 - 1066376*MW2^3*MZ2^8 - 533472*MW2^2*MZ2^9 + 
          71236*MW2*MZ2^10 + 1617*MZ2^11) - 4*MT2*MW2^6*
         (174592*MW2^11 - 542464*MW2^10*MZ2 - 687424*MW2^9*MZ2^2 + 
          4500224*MW2^8*MZ2^3 - 6459480*MW2^7*MZ2^4 + 1948012*MW2^6*MZ2^5 + 
          3655211*MW2^5*MZ2^6 - 3756735*MW2^4*MZ2^7 + 1058188*MW2^3*MZ2^8 + 
          139198*MW2^2*MZ2^9 - 103556*MW2*MZ2^10 + 8624*MZ2^11) + 
        4*MT2^2*MW2^5*(1053184*MW2^11 - 3457664*MW2^10*MZ2 - 
          2846464*MW2^9*MZ2^2 + 23618768*MW2^8*MZ2^3 - 37783336*MW2^7*MZ2^4 + 
          22646372*MW2^6*MZ2^5 + 3343097*MW2^5*MZ2^6 - 11188483*MW2^4*MZ2^7 + 
          4769108*MW2^3*MZ2^8 - 158825*MW2^2*MZ2^9 - 304298*MW2*MZ2^10 + 
          46101*MZ2^11) + MT2^3*MW2^3*(-10948608*MW2^12 + 
          42784256*MW2^11*MZ2 + 4601856*MW2^10*MZ2^2 - 214174144*MW2^9*
           MZ2^3 + 402143552*MW2^8*MZ2^4 - 323146320*MW2^7*MZ2^5 + 
          85383476*MW2^6*MZ2^6 + 44036672*MW2^5*MZ2^7 - 35590998*MW2^4*
           MZ2^8 + 6471326*MW2^3*MZ2^9 + 579549*MW2^2*MZ2^10 - 
          131043*MW2*MZ2^11 - 19404*MZ2^12) - MT2^5*MW2*(15994880*MW2^12 - 
          70951424*MW2^11*MZ2 + 49558272*MW2^10*MZ2^2 + 182939328*MW2^9*
           MZ2^3 - 457328992*MW2^8*MZ2^4 + 469549200*MW2^7*MZ2^5 - 
          246124524*MW2^6*MZ2^6 + 51761072*MW2^5*MZ2^7 + 
          8101428*MW2^4*MZ2^8 - 5751458*MW2^3*MZ2^9 + 699658*MW2^2*MZ2^10 + 
          12342*MW2*MZ2^11 - 1617*MZ2^12) + MT2^4*MW2^2*(16332800*MW2^12 - 
          71868928*MW2^11*MZ2 + 29751552*MW2^10*MZ2^2 + 256560576*MW2^9*
           MZ2^3 - 565372608*MW2^8*MZ2^4 + 533462192*MW2^7*MZ2^5 - 
          233367564*MW2^6*MZ2^6 + 11455332*MW2^5*MZ2^7 + 
          30343058*MW2^4*MZ2^8 - 10401932*MW2^3*MZ2^9 + 808879*MW2^2*MZ2^10 + 
          35948*MW2*MZ2^11 + 8085*MZ2^12) - 64*MW2^8*MZ2^3*
         (2816*MW2^7 + 1536*MW2^6*MZ2 - 15792*MW2^5*MZ2^2 + 
          5224*MW2^4*MZ2^3 + 12490*MW2^3*MZ2^4 - 7704*MW2^2*MZ2^5 + 
          81*MW2*MZ2^6 + 539*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (6*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
        3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     (CW2*(MW2^2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(14080*MW2^7 - 9152*MW2^6*MZ2 - 
            21504*MW2^5*MZ2^2 + 32584*MW2^4*MZ2^3 - 11000*MW2^3*MZ2^4 - 
            4938*MW2^2*MZ2^5 + 4114*MW2*MZ2^6 - 539*MZ2^7) + 
          MT2^7*(382976*MW2^10 + 199680*MW2^9*MZ2 - 2911616*MW2^8*MZ2^2 + 
            4130240*MW2^7*MZ2^3 - 901584*MW2^6*MZ2^4 - 2440560*MW2^5*MZ2^5 + 
            2216284*MW2^4*MZ2^6 - 648028*MW2^3*MZ2^7 + 15608*MW2^2*MZ2^8 + 
            8539*MW2*MZ2^9 + 3136*MZ2^10) + MW2^6*(67584*MW2^11 - 
            708096*MW2^10*MZ2 + 1638528*MW2^9*MZ2^2 - 319616*MW2^8*MZ2^3 - 
            2614768*MW2^7*MZ2^4 + 2442176*MW2^6*MZ2^5 + 328932*MW2^5*MZ2^6 - 
            1361636*MW2^4*MZ2^7 + 599092*MW2^3*MZ2^8 - 50359*MW2^2*MZ2^9 - 
            15723*MW2*MZ2^10 + 1176*MZ2^11) - MT2^5*MW2*(2545664*MW2^11 - 
            18169856*MW2^10*MZ2 + 41562240*MW2^9*MZ2^2 - 26396608*MW2^8*
             MZ2^3 - 40890192*MW2^7*MZ2^4 + 82426512*MW2^6*MZ2^5 - 
            55688252*MW2^5*MZ2^6 + 13905932*MW2^4*MZ2^7 + 1387826*MW2^3*
             MZ2^8 - 1167665*MW2^2*MZ2^9 + 115029*MW2*MZ2^10 + 1225*MZ2^11) + 
          MT2^6*(135168*MW2^11 - 5493760*MW2^10*MZ2 + 16352384*MW2^9*MZ2^2 - 
            14397376*MW2^8*MZ2^3 - 8587440*MW2^7*MZ2^4 + 25015712*MW2^6*
             MZ2^5 - 17835172*MW2^5*MZ2^6 + 4562424*MW2^4*MZ2^7 + 
            344558*MW2^3*MZ2^8 - 299209*MW2^2*MZ2^9 + 14758*MW2*MZ2^10 + 
            2058*MZ2^11) + MT2^3*MW2^2*(-5068800*MW2^12 + 26573824*MW2^11*
             MZ2 - 55623296*MW2^10*MZ2^2 + 30526784*MW2^9*MZ2^3 + 
            61268816*MW2^8*MZ2^4 - 105270032*MW2^7*MZ2^5 + 
            55687524*MW2^6*MZ2^6 - 2207124*MW2^5*MZ2^7 - 7022176*MW2^4*
             MZ2^8 + 1232737*MW2^3*MZ2^9 + 328992*MW2^2*MZ2^10 - 
            54547*MW2*MZ2^11 - 4557*MZ2^12) + MT2^2*MW2^3*(2658304*MW2^12 - 
            14720000*MW2^11*MZ2 + 32322432*MW2^10*MZ2^2 - 18538560*MW2^9*
             MZ2^3 - 32124496*MW2^8*MZ2^4 + 49910176*MW2^7*MZ2^5 - 
            16165628*MW2^6*MZ2^6 - 9941288*MW2^5*MZ2^7 + 7583658*MW2^4*
             MZ2^8 - 852139*MW2^3*MZ2^9 - 381298*MW2^2*MZ2^10 + 
            80513*MW2*MZ2^11 - 2989*MZ2^12) + MT2*MW2^4*(-698368*MW2^12 + 
            4741120*MW2^11*MZ2 - 10961792*MW2^10*MZ2^2 + 5538112*MW2^9*
             MZ2^3 + 11617328*MW2^8*MZ2^4 - 14499184*MW2^7*MZ2^5 + 
            629220*MW2^6*MZ2^6 + 6743452*MW2^5*MZ2^7 - 3576566*MW2^4*MZ2^8 + 
            404979*MW2^3*MZ2^9 + 110747*MW2^2*MZ2^10 - 21064*MW2*MZ2^11 + 
            1176*MZ2^12) + MT2^4*MW2*(5181440*MW2^12 - 28948480*MW2^11*MZ2 + 
            60674944*MW2^10*MZ2^2 - 32752832*MW2^9*MZ2^3 - 
            70471184*MW2^8*MZ2^4 + 128041216*MW2^7*MZ2^5 - 
            80815220*MW2^6*MZ2^6 + 16602072*MW2^5*MZ2^7 + 3662208*MW2^4*
             MZ2^8 - 1692995*MW2^3*MZ2^9 + 43917*MW2^2*MZ2^10 + 
            8863*MW2*MZ2^11 + 3136*MZ2^12)) - 2*MH2*MW2*
         (-2*MT2^8*(-2*MW2 + MZ2)^2*(14080*MW2^7 - 9152*MW2^6*MZ2 - 
            21504*MW2^5*MZ2^2 + 32584*MW2^4*MZ2^3 - 11000*MW2^3*MZ2^4 - 
            4938*MW2^2*MZ2^5 + 4114*MW2*MZ2^6 - 539*MZ2^7) + 
          MT2^7*(382976*MW2^10 + 199680*MW2^9*MZ2 - 2949632*MW2^8*MZ2^2 + 
            4219520*MW2^7*MZ2^3 - 904104*MW2^6*MZ2^4 - 2604756*MW2^5*MZ2^5 + 
            2398273*MW2^4*MZ2^6 - 727642*MW2^3*MZ2^7 + 28685*MW2^2*MZ2^8 + 
            8539*MW2*MZ2^9 + 3136*MZ2^10) + MW2^6*(67584*MW2^11 - 
            708096*MW2^10*MZ2 + 1676544*MW2^9*MZ2^2 - 370880*MW2^8*MZ2^3 - 
            2701528*MW2^7*MZ2^4 + 2608892*MW2^6*MZ2^5 + 311139*MW2^5*MZ2^6 - 
            1464011*MW2^4*MZ2^7 + 665629*MW2^3*MZ2^8 - 63436*MW2^2*MZ2^9 - 
            15723*MW2*MZ2^10 + 1176*MZ2^11) - MT2^5*MW2*(2545664*MW2^11 - 
            18169856*MW2^10*MZ2 + 42360576*MW2^9*MZ2^2 - 28423552*MW2^8*
             MZ2^3 - 40480152*MW2^7*MZ2^4 + 85864548*MW2^6*MZ2^5 - 
            60166805*MW2^5*MZ2^6 + 16305782*MW2^4*MZ2^7 + 
            794753*MW2^3*MZ2^8 - 1115357*MW2^2*MZ2^9 + 115029*MW2*MZ2^10 + 
            1225*MZ2^11) + MT2^6*(135168*MW2^11 - 5493760*MW2^10*MZ2 + 
            16618496*MW2^9*MZ2^2 - 15060352*MW2^8*MZ2^3 - 8480520*MW2^7*
             MZ2^4 + 26162564*MW2^6*MZ2^5 - 19273291*MW2^5*MZ2^6 + 
            5301711*MW2^4*MZ2^7 + 173405*MW2^3*MZ2^8 - 286132*MW2^2*MZ2^9 + 
            14758*MW2*MZ2^10 + 2058*MZ2^11) + MT2^3*MW2^2*(-5068800*MW2^12 + 
            26573824*MW2^11*MZ2 - 56953856*MW2^10*MZ2^2 + 33651584*MW2^9*
             MZ2^3 + 61294664*MW2^8*MZ2^4 - 111284732*MW2^7*MZ2^5 + 
            62064699*MW2^6*MZ2^6 - 4501026*MW2^5*MZ2^7 - 7110448*MW2^4*
             MZ2^8 + 1471579*MW2^3*MZ2^9 + 289761*MW2^2*MZ2^10 - 
            54547*MW2*MZ2^11 - 4557*MZ2^12) + MT2^2*MW2^3*(2658304*MW2^12 - 
            14720000*MW2^11*MZ2 + 33120768*MW2^10*MZ2^2 - 20223360*MW2^9*
             MZ2^3 - 32632024*MW2^8*MZ2^4 + 53638732*MW2^7*MZ2^5 - 
            19173977*MW2^6*MZ2^6 - 9671927*MW2^5*MZ2^7 + 8253078*MW2^4*
             MZ2^8 - 1156366*MW2^3*MZ2^9 - 342067*MW2^2*MZ2^10 + 
            80513*MW2*MZ2^11 - 2989*MZ2^12) + MT2*MW2^4*(-698368*MW2^12 + 
            4741120*MW2^11*MZ2 - 11227904*MW2^10*MZ2^2 + 6011008*MW2^9*
             MZ2^3 + 11994824*MW2^8*MZ2^4 - 15747916*MW2^7*MZ2^5 + 
            1248879*MW2^6*MZ2^6 + 7078306*MW2^5*MZ2^7 - 3985472*MW2^4*MZ2^8 + 
            536901*MW2^3*MZ2^9 + 97670*MW2^2*MZ2^10 - 21064*MW2*MZ2^11 + 
            1176*MZ2^12) + MT2^4*MW2*(5181440*MW2^12 - 28948480*MW2^11*MZ2 + 
            62005504*MW2^10*MZ2^2 - 36067712*MW2^9*MZ2^3 - 
            69974600*MW2^8*MZ2^4 + 133864756*MW2^7*MZ2^5 - 
            88008335*MW2^6*MZ2^6 + 20134311*MW2^5*MZ2^7 + 2988432*MW2^4*
             MZ2^8 - 1707224*MW2^3*MZ2^9 + 56994*MW2^2*MZ2^10 + 
            8863*MW2*MZ2^11 + 3136*MZ2^12)) + 
        MH2^2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(14080*MW2^7 - 9152*MW2^6*MZ2 - 
            21504*MW2^5*MZ2^2 + 32584*MW2^4*MZ2^3 - 11000*MW2^3*MZ2^4 - 
            4938*MW2^2*MZ2^5 + 4114*MW2*MZ2^6 - 539*MZ2^7) + 
          MT2^7*(382976*MW2^10 + 199680*MW2^9*MZ2 - 2962304*MW2^8*MZ2^2 + 
            4225280*MW2^7*MZ2^3 - 815472*MW2^6*MZ2^4 - 2775360*MW2^5*MZ2^5 + 
            2506408*MW2^4*MZ2^6 - 734545*MW2^3*MZ2^7 + 11486*MW2^2*MZ2^8 + 
            13390*MW2*MZ2^9 + 3136*MZ2^10) + MW2^6*(67584*MW2^11 - 
            708096*MW2^10*MZ2 + 1689216*MW2^9*MZ2^2 - 363968*MW2^8*MZ2^3 - 
            2795920*MW2^7*MZ2^4 + 2690864*MW2^6*MZ2^5 + 373608*MW2^5*MZ2^6 - 
            1565243*MW2^4*MZ2^7 + 689731*MW2^3*MZ2^8 - 51088*MW2^2*MZ2^9 - 
            20574*MW2*MZ2^10 + 1176*MZ2^11) - MT2^5*MW2*(2545664*MW2^11 - 
            18169856*MW2^10*MZ2 + 42626688*MW2^9*MZ2^2 - 28595200*MW2^8*
             MZ2^3 - 42318384*MW2^7*MZ2^4 + 89801760*MW2^6*MZ2^5 - 
            63120056*MW2^5*MZ2^6 + 16883285*MW2^4*MZ2^7 + 1128320*MW2^3*
             MZ2^8 - 1286024*MW2^2*MZ2^9 + 134433*MW2*MZ2^10 + 1225*MZ2^11) + 
          MT2^6*(135168*MW2^11 - 5493760*MW2^10*MZ2 + 16707200*MW2^9*MZ2^2 - 
            15113344*MW2^8*MZ2^3 - 9095184*MW2^7*MZ2^4 + 27445424*MW2^6*
             MZ2^5 - 20200840*MW2^5*MZ2^6 + 5458167*MW2^4*MZ2^7 + 
            286895*MW2^3*MZ2^8 - 337288*MW2^2*MZ2^9 + 19609*MW2*MZ2^10 + 
            2058*MZ2^11) + MT2^3*MW2^2*(-5068800*MW2^12 + 26573824*MW2^11*
             MZ2 - 57397376*MW2^10*MZ2^2 + 33853184*MW2^9*MZ2^3 + 
            64434800*MW2^8*MZ2^4 - 117273152*MW2^7*MZ2^5 + 
            65583528*MW2^6*MZ2^6 - 4230819*MW2^5*MZ2^7 - 8036818*MW2^4*
             MZ2^8 + 1662073*MW2^3*MZ2^9 + 341358*MW2^2*MZ2^10 - 
            69100*MW2*MZ2^11 - 4557*MZ2^12) + MT2^2*MW2^3*(2658304*MW2^12 - 
            14720000*MW2^11*MZ2 + 33386880*MW2^10*MZ2^2 - 20280960*MW2^9*
             MZ2^3 - 34560112*MW2^8*MZ2^4 + 56795536*MW2^7*MZ2^5 - 
            20325896*MW2^6*MZ2^6 - 10579451*MW2^5*MZ2^7 + 8973177*MW2^4*
             MZ2^8 - 1192951*MW2^3*MZ2^9 - 417919*MW2^2*MZ2^10 + 
            95066*MW2*MZ2^11 - 2989*MZ2^12) + MT2*MW2^4*(-698368*MW2^12 + 
            4741120*MW2^11*MZ2 - 11316608*MW2^10*MZ2^2 + 6000640*MW2^9*
             MZ2^3 + 12650960*MW2^8*MZ2^4 - 16593376*MW2^7*MZ2^5 + 
            1234776*MW2^6*MZ2^6 + 7633129*MW2^5*MZ2^7 - 4241612*MW2^4*MZ2^8 + 
            508965*MW2^3*MZ2^9 + 134273*MW2^2*MZ2^10 - 25915*MW2*MZ2^11 + 
            1176*MZ2^12) + MT2^4*MW2*(5181440*MW2^12 - 28948480*MW2^11*MZ2 + 
            62449024*MW2^10*MZ2^2 - 36332672*MW2^9*MZ2^3 - 
            73060592*MW2^8*MZ2^4 + 140284816*MW2^7*MZ2^5 - 
            92557448*MW2^6*MZ2^6 + 20745987*MW2^5*MZ2^7 + 3664017*MW2^4*
             MZ2^8 - 1969907*MW2^3*MZ2^9 + 64050*MW2^2*MZ2^10 + 
            13714*MW2*MZ2^11 + 3136*MZ2^12)))*B0i[bb0, 0, 0, MW2])/
      (2*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
     (CW2*(90112*MW2^10 - 598016*MW2^9*MZ2 + 1116160*MW2^8*MZ2^2 + 
        256*MW2^7*(33*MH2 - 5000*MZ2)*MZ2^2 - 128*MW2^6*(155*MH2 - 6549*MZ2)*
         MZ2^3 + 8*MW2^4*(4561*MH2 - 196330*MZ2)*MZ2^5 + 
        4*MW2^2*(4423*MH2 - 134462*MZ2)*MZ2^7 - 8722*MZ2^10 + 
        16*MW2^5*MZ2^4*(35*MH2 + 29146*MZ2) + MW2*MZ2^8*
         (-2906*MH2 + 106311*MZ2) + 2*MW2^3*MZ2^6*(-20221*MH2 + 668970*MZ2))*
       B0i[bb0, 0, 0, MZ2])/(2*(-2*MW2 + MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(4224*MW2^4 - 
        1472*MW2^3*MZ2 - 6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 1453*MZ2^4)*
       SW2^2*B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     ((12*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(7040*MW2^5 - 
          6336*MW2^4*MZ2 - 1712*MW2^3*MZ2^2 + 6016*MW2^2*MZ2^3 - 
          3036*MW2*MZ2^4 + 539*MZ2^5) - 2*MT2^3*(78848*MW2^10 - 
          775680*MW2^9*MZ2 + 2054912*MW2^8*MZ2^2 - 2530240*MW2^7*MZ2^3 + 
          1439304*MW2^6*MZ2^4 - 1564*MW2^5*MZ2^5 - 544747*MW2^4*MZ2^6 + 
          371508*MW2^3*MZ2^7 - 123703*MW2^2*MZ2^8 + 22044*MW2*MZ2^9 - 
          1617*MZ2^10) + MT2^2*MW2*(-360448*MW2^10 - 1132544*MW2^9*MZ2 + 
          6086912*MW2^8*MZ2^2 - 10202496*MW2^7*MZ2^3 + 8739904*MW2^6*MZ2^4 - 
          4077808*MW2^5*MZ2^5 + 844236*MW2^4*MZ2^6 + 28270*MW2^3*MZ2^7 - 
          20662*MW2^2*MZ2^8 - 5396*MW2*MZ2^9 + 1617*MZ2^10) - 
        2*MT2*MW2*(78848*MW2^11 - 1953792*MW2^10*MZ2 + 5373440*MW2^9*MZ2^2 - 
          6004096*MW2^8*MZ2^3 + 2176776*MW2^7*MZ2^4 + 1686140*MW2^6*MZ2^5 - 
          2327503*MW2^5*MZ2^6 + 1088739*MW2^4*MZ2^7 - 183511*MW2^3*MZ2^8 - 
          23928*MW2^2*MZ2^9 + 13959*MW2*MZ2^10 - 1617*MZ2^11) + 
        MW2^2*(337920*MW2^11 - 1814528*MW2^10*MZ2 + 2159872*MW2^9*MZ2^2 + 
          543616*MW2^8*MZ2^3 - 3083008*MW2^7*MZ2^4 + 2189872*MW2^6*MZ2^5 + 
          51616*MW2^5*MZ2^6 - 905890*MW2^4*MZ2^7 + 492208*MW2^3*MZ2^8 - 
          70979*MW2^2*MZ2^9 - 13283*MW2*MZ2^10 + 3234*MZ2^11))*
       B0i[bb0, MZ2, MT2, MT2])/(3*MZ2*(-2*MW2 + MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     ((6*MT2^4*(-2*MW2 + MZ2)^2*(14080*MW2^7 - 30272*MW2^6*MZ2 + 
          16832*MW2^5*MZ2^2 + 15000*MW2^4*MZ2^3 - 26040*MW2^3*MZ2^4 + 
          15190*MW2^2*MZ2^5 - 4114*MW2*MZ2^6 + 539*MZ2^7) - 
        3*MT2^3*(-2*MW2 + MZ2)^2*(28160*MW2^8 - 130944*MW2^7*MZ2 + 
          163904*MW2^6*MZ2^2 - 15824*MW2^5*MZ2^3 - 144664*MW2^4*MZ2^4 + 
          145540*MW2^3*MZ2^5 - 64050*MW2^2*MZ2^6 + 13420*MW2*MZ2^7 - 
          1617*MZ2^8) + MT2*MW2^2*(202752*MW2^10 + 428544*MW2^9*MZ2 - 
          2102784*MW2^8*MZ2^2 + 2593856*MW2^7*MZ2^3 - 1770496*MW2^6*MZ2^4 + 
          1586352*MW2^5*MZ2^5 - 1608760*MW2^4*MZ2^6 + 857072*MW2^3*MZ2^7 - 
          127266*MW2^2*MZ2^8 - 47980*MW2*MZ2^9 + 14225*MZ2^10) - 
        MT2^2*(270336*MW2^11 + 408576*MW2^10*MZ2 - 3072384*MW2^9*MZ2^2 + 
          5063104*MW2^8*MZ2^3 - 3679728*MW2^7*MZ2^4 + 443184*MW2^6*MZ2^5 + 
          1601284*MW2^5*MZ2^6 - 1592988*MW2^4*MZ2^7 + 727056*MW2^3*MZ2^8 - 
          167408*MW2^2*MZ2^9 + 18810*MW2*MZ2^10 - 1617*MZ2^11) + 
        4*MW2^4*MZ2^2*(16896*MW2^7 + 3456*MW2^6*MZ2 - 86304*MW2^5*MZ2^2 + 
          55616*MW2^4*MZ2^3 + 73756*MW2^3*MZ2^4 - 71796*MW2^2*MZ2^5 + 
          10975*MW2*MZ2^6 + 3152*MZ2^7)*SW2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (2*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
     (36*MW2^4*(704*MW2^6 - 3616*MW2^5*MZ2 + 1904*MW2^4*MZ2^2 + 
        1828*MW2^3*MZ2^3 - 3053*MW2^2*MZ2^4 + 2488*MW2*MZ2^5 - 1470*MZ2^6)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((2*MW2 - MZ2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     (3*(MT2*MW2^2*MZ2*(-70208*MW2^6 + 157408*MW2^5*MZ2 - 
          107672*MW2^4*MZ2^2 - 40120*MW2^3*MZ2^3 + 93098*MW2^2*MZ2^4 - 
          48568*MW2*MZ2^5 + 7557*MZ2^6) + MT2^3*(14080*MW2^7 - 
          30272*MW2^6*MZ2 + 16832*MW2^5*MZ2^2 + 15000*MW2^4*MZ2^3 - 
          26040*MW2^3*MZ2^4 + 15190*MW2^2*MZ2^5 - 4114*MW2*MZ2^6 + 
          539*MZ2^7) + MT2^2*MZ2*(28160*MW2^7 - 49984*MW2^6*MZ2 + 
          14496*MW2^5*MZ2^2 + 38792*MW2^4*MZ2^3 - 44560*MW2^3*MZ2^4 + 
          20316*MW2^2*MZ2^5 - 4114*MW2*MZ2^6 + 539*MZ2^7) + 
        4*MW2^3*(-3520*MW2^7 + 18080*MW2^6*MZ2 - 13512*MW2^5*MZ2^2 - 
          17152*MW2^4*MZ2^3 + 34448*MW2^3*MZ2^4 - 17394*MW2^2*MZ2^5 + 
          539*MW2*MZ2^6 + 2156*MZ2^7))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      ((2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     (2*MW2^2*(5632*MW2^8 - 28928*MW2^7*MZ2 + 3840*MW2^6*MZ2^2 + 
        20800*MW2^5*MZ2^3 - 17264*MW2^4*MZ2^4 + 8952*MW2^3*MZ2^5 - 
        467*MW2^2*MZ2^6 - 8114*MW2*MZ2^7 + 969*MZ2^8)*C0i[cc0, MZ2, 0, 0, 0, 
        0, MW2])/((2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
       Pi^2) + ((-4*MT2*MW2^2*MZ2*(33344*MW2^6 - 57312*MW2^5*MZ2 + 
          29832*MW2^4*MZ2^2 + 8420*MW2^3*MZ2^3 - 6633*MW2^2*MZ2^4 - 
          4002*MW2*MZ2^5 + 3641*MZ2^6) + MT2^2*MZ2*(70400*MW2^7 - 
          109120*MW2^6*MZ2 + 7488*MW2^5*MZ2^2 + 110168*MW2^4*MZ2^3 - 
          100120*MW2^3*MZ2^4 + 35694*MW2^2*MZ2^5 - 4114*MW2*MZ2^6 + 
          539*MZ2^7) - 2*MW2^2*(14080*MW2^8 - 72320*MW2^7*MZ2 + 
          55776*MW2^6*MZ2^2 + 55648*MW2^5*MZ2^3 - 104744*MW2^4*MZ2^4 + 
          28212*MW2^3*MZ2^5 + 26113*MW2^2*MZ2^6 - 18830*MW2*MZ2^7 + 
          1485*MZ2^8) + 4*MT2^3*MZ2^2*(7040*MW2^5 - 6336*MW2^4*MZ2 - 
          1712*MW2^3*MZ2^2 + 6016*MW2^2*MZ2^3 - 3036*MW2*MZ2^4 + 539*MZ2^5)*
         SW2^2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((2*MW2 - MZ2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(16*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] - 54*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] - 
        18*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] - 
        18*Cdd[2, 3, 3, 2] - 80*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] - 30*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
        3*Ced[2, 2, 2, 2] - 30*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
        3*Ced[3, 3, 2, 2] - 30*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
        3*Cld[1, 1, 2, 2] - 30*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
        3*Cld[2, 2, 2, 2] - 30*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
        3*Cld[3, 3, 2, 2] - 30*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 
        3*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
        3*Clq1[2, 2, 2, 2] - 30*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        3*Clq1[3, 3, 2, 2] - 30*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
        9*Clq3[1, 1, 2, 2] - 30*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
        9*Clq3[2, 2, 2, 2] - 30*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
        9*Clq3[3, 3, 2, 2] - 30*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
        6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
        6*Cqd1[1, 1, 2, 2] + 27*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] + 27*Cqd1[2, 2, 3, 3] - 27*Cqd1[3, 3, 1, 1] - 
        27*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 
        3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 
        3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] - 
        30*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        12*Cqq1[1, 1, 2, 2] + 54*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] - 
        18*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] + 54*Cqq1[2, 2, 3, 3] - 
        18*Cqq1[2, 3, 3, 2] - 80*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] - 162*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] + 
        54*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] - 162*Cqq3[2, 2, 3, 3] + 
        54*Cqq3[2, 3, 3, 2] - 80*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] + 
        54*Cqu1[3, 3, 1, 1] + 54*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
        12*Cud1[1, 1, 2, 2] + 54*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] + 54*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(40*Cdd[1, 1, 1, 1] + 60*Cdd[1, 1, 2, 2] - 
        342*Cdd[1, 1, 3, 3] + 20*Cdd[1, 2, 2, 1] - 114*Cdd[1, 3, 3, 1] + 
        40*Cdd[2, 2, 2, 2] - 342*Cdd[2, 2, 3, 3] - 114*Cdd[2, 3, 3, 2] - 
        496*Cdd[3, 3, 3, 3] + 15*Ced[1, 1, 1, 1] + 15*Ced[1, 1, 2, 2] - 
        186*Ced[1, 1, 3, 3] + 15*Ced[2, 2, 1, 1] + 15*Ced[2, 2, 2, 2] - 
        186*Ced[2, 2, 3, 3] + 15*Ced[3, 3, 1, 1] + 15*Ced[3, 3, 2, 2] - 
        186*Ced[3, 3, 3, 3] - 30*Ceu[1, 1, 1, 1] - 30*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 1, 1] - 30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 1, 1] - 
        30*Ceu[3, 3, 2, 2] + 15*Cld[1, 1, 1, 1] + 15*Cld[1, 1, 2, 2] - 
        186*Cld[1, 1, 3, 3] + 15*Cld[2, 2, 1, 1] + 15*Cld[2, 2, 2, 2] - 
        186*Cld[2, 2, 3, 3] + 15*Cld[3, 3, 1, 1] + 15*Cld[3, 3, 2, 2] - 
        186*Cld[3, 3, 3, 3] - 15*Clq1[1, 1, 1, 1] - 15*Clq1[1, 1, 2, 2] - 
        96*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 1, 1] - 15*Clq1[2, 2, 2, 2] - 
        96*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 1, 1] - 15*Clq1[3, 3, 2, 2] - 
        96*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] - 
        36*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] - 
        36*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] - 
        36*Clq3[3, 3, 3, 3] - 30*Clu[1, 1, 1, 1] - 30*Clu[1, 1, 2, 2] - 
        30*Clu[2, 2, 1, 1] - 30*Clu[2, 2, 2, 2] - 30*Clu[3, 3, 1, 1] - 
        30*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] - 30*Cqd1[1, 1, 2, 2] + 
        171*Cqd1[1, 1, 3, 3] - 30*Cqd1[2, 2, 1, 1] - 30*Cqd1[2, 2, 2, 2] + 
        171*Cqd1[2, 2, 3, 3] - 90*Cqd1[3, 3, 1, 1] - 90*Cqd1[3, 3, 2, 2] - 
        192*Cqd1[3, 3, 3, 3] - 15*Cqe[1, 1, 1, 1] - 15*Cqe[1, 1, 2, 2] - 
        15*Cqe[1, 1, 3, 3] - 15*Cqe[2, 2, 1, 1] - 15*Cqe[2, 2, 2, 2] - 
        15*Cqe[2, 2, 3, 3] - 96*Cqe[3, 3, 1, 1] - 96*Cqe[3, 3, 2, 2] - 
        96*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 60*Cqq1[1, 1, 2, 2] + 
        180*Cqq1[1, 1, 3, 3] + 28*Cqq1[1, 2, 2, 1] - 6*Cqq1[1, 3, 3, 1] + 
        44*Cqq1[2, 2, 2, 2] + 180*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        16*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] - 
        216*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 126*Cqq3[1, 3, 3, 1] + 
        60*Cqq3[2, 2, 2, 2] - 216*Cqq3[2, 2, 3, 3] + 126*Cqq3[2, 3, 3, 2] - 
        16*Cqq3[3, 3, 3, 3] + 60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 
        60*Cqu1[2, 2, 1, 1] + 60*Cqu1[2, 2, 2, 2] + 180*Cqu1[3, 3, 1, 1] + 
        180*Cqu1[3, 3, 2, 2] - 60*Cud1[1, 1, 1, 1] - 60*Cud1[1, 1, 2, 2] + 
        342*Cud1[1, 1, 3, 3] - 60*Cud1[2, 2, 1, 1] - 60*Cud1[2, 2, 2, 2] + 
        342*Cud1[2, 2, 3, 3] + 160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 
        80*Cuu[1, 2, 2, 1] + 160*Cuu[2, 2, 2, 2]) + 
      6*MW2^2*MZ2^2*(56*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] - 
        558*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] - 186*Cdd[1, 3, 3, 1] + 
        56*Cdd[2, 2, 2, 2] - 558*Cdd[2, 2, 3, 3] - 186*Cdd[2, 3, 3, 2] - 
        800*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 21*Ced[1, 1, 2, 2] - 
        300*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 21*Ced[2, 2, 2, 2] - 
        300*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] - 
        300*Ced[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] - 
        42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
        42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 21*Cld[1, 1, 2, 2] - 
        300*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 21*Cld[2, 2, 2, 2] - 
        300*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] - 
        300*Cld[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] - 
        48*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] - 
        48*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] - 
        48*Clq1[3, 3, 3, 3] + 15*Clq3[1, 1, 1, 1] + 15*Clq3[1, 1, 2, 2] + 
        15*Clq3[2, 2, 1, 1] + 15*Clq3[2, 2, 2, 2] + 15*Clq3[3, 3, 1, 1] + 
        15*Clq3[3, 3, 2, 2] - 42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 
        42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
        42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] + 
        279*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] + 
        279*Cqd1[2, 2, 3, 3] - 45*Cqd1[3, 3, 1, 1] - 45*Cqd1[3, 3, 2, 2] - 
        96*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 
        21*Cqe[1, 1, 3, 3] - 21*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] - 
        21*Cqe[2, 2, 3, 3] - 48*Cqe[3, 3, 1, 1] - 48*Cqe[3, 3, 2, 2] - 
        48*Cqe[3, 3, 3, 3] + 64*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] + 
        90*Cqq1[1, 1, 3, 3] + 44*Cqq1[1, 2, 2, 1] + 18*Cqq1[1, 3, 3, 1] + 
        64*Cqq1[2, 2, 2, 2] + 90*Cqq1[2, 2, 3, 3] + 18*Cqq1[2, 3, 3, 2] + 
        64*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 180*Cqq3[1, 1, 2, 2] + 
        18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 42*Cqq3[1, 3, 3, 1] + 
        96*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] + 42*Cqq3[2, 3, 3, 2] + 
        64*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 
        84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] + 90*Cqu1[3, 3, 1, 1] + 
        90*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] + 
        558*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] + 
        558*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 
        112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(80*Cdd[1, 1, 1, 1] + 120*Cdd[1, 1, 2, 2] - 468*Cdd[1, 1, 3, 3] + 
        40*Cdd[1, 2, 2, 1] - 156*Cdd[1, 3, 3, 1] + 80*Cdd[2, 2, 2, 2] - 
        468*Cdd[2, 2, 3, 3] - 156*Cdd[2, 3, 3, 2] - 704*Cdd[3, 3, 3, 3] + 
        30*Ced[1, 1, 1, 1] + 30*Ced[1, 1, 2, 2] - 264*Ced[1, 1, 3, 3] + 
        30*Ced[2, 2, 1, 1] + 30*Ced[2, 2, 2, 2] - 264*Ced[2, 2, 3, 3] + 
        30*Ced[3, 3, 1, 1] + 30*Ced[3, 3, 2, 2] - 264*Ced[3, 3, 3, 3] - 
        60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 60*Ceu[2, 2, 1, 1] - 
        60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 60*Ceu[3, 3, 2, 2] + 
        30*Cld[1, 1, 1, 1] + 30*Cld[1, 1, 2, 2] - 264*Cld[1, 1, 3, 3] + 
        30*Cld[2, 2, 1, 1] + 30*Cld[2, 2, 2, 2] - 264*Cld[2, 2, 3, 3] + 
        30*Cld[3, 3, 1, 1] + 30*Cld[3, 3, 2, 2] - 264*Cld[3, 3, 3, 3] - 
        30*Clq1[1, 1, 1, 1] - 30*Clq1[1, 1, 2, 2] + 132*Clq1[1, 1, 3, 3] - 
        30*Clq1[2, 2, 1, 1] - 30*Clq1[2, 2, 2, 2] + 132*Clq1[2, 2, 3, 3] - 
        30*Clq1[3, 3, 1, 1] - 30*Clq1[3, 3, 2, 2] + 132*Clq1[3, 3, 3, 3] - 
        60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 60*Clu[2, 2, 1, 1] - 
        60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 60*Clu[3, 3, 2, 2] - 
        60*Cqd1[1, 1, 1, 1] - 60*Cqd1[1, 1, 2, 2] + 234*Cqd1[1, 1, 3, 3] - 
        60*Cqd1[2, 2, 1, 1] - 60*Cqd1[2, 2, 2, 2] + 234*Cqd1[2, 2, 3, 3] + 
        117*Cqd1[3, 3, 1, 1] + 117*Cqd1[3, 3, 2, 2] + 264*Cqd1[3, 3, 3, 3] - 
        30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 30*Cqe[1, 1, 3, 3] - 
        30*Cqe[2, 2, 1, 1] - 30*Cqe[2, 2, 2, 2] - 30*Cqe[2, 2, 3, 3] + 
        132*Cqe[3, 3, 1, 1] + 132*Cqe[3, 3, 2, 2] + 132*Cqe[3, 3, 3, 3] + 
        70*Cqq1[1, 1, 1, 1] + 120*Cqq1[1, 1, 2, 2] - 234*Cqq1[1, 1, 3, 3] + 
        20*Cqq1[1, 2, 2, 1] - 39*Cqq1[1, 3, 3, 1] + 70*Cqq1[2, 2, 2, 2] - 
        234*Cqq1[2, 2, 3, 3] - 39*Cqq1[2, 3, 3, 2] - 176*Cqq1[3, 3, 3, 3] + 
        30*Cqq3[1, 1, 1, 1] + 60*Cqq3[1, 2, 2, 1] - 117*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 2, 2, 2] - 117*Cqq3[2, 3, 3, 2] - 176*Cqq3[3, 3, 3, 3] + 
        120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] + 120*Cqu1[2, 2, 1, 1] + 
        120*Cqu1[2, 2, 2, 2] - 234*Cqu1[3, 3, 1, 1] - 234*Cqu1[3, 3, 2, 2] - 
        120*Cud1[1, 1, 1, 1] - 120*Cud1[1, 1, 2, 2] + 468*Cud1[1, 1, 3, 3] - 
        120*Cud1[2, 2, 1, 1] - 120*Cud1[2, 2, 2, 2] + 468*Cud1[2, 2, 3, 3] + 
        320*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] + 160*Cuu[1, 2, 2, 1] + 
        320*Cuu[2, 2, 2, 2]) - MW2*MZ2^3*(224*Cdd[1, 1, 1, 1] + 
        336*Cdd[1, 1, 2, 2] - 1944*Cdd[1, 1, 3, 3] + 112*Cdd[1, 2, 2, 1] - 
        648*Cdd[1, 3, 3, 1] + 224*Cdd[2, 2, 2, 2] - 1944*Cdd[2, 2, 3, 3] - 
        648*Cdd[2, 3, 3, 2] - 2816*Cdd[3, 3, 3, 3] + 84*Ced[1, 1, 1, 1] + 
        84*Ced[1, 1, 2, 2] - 1056*Ced[1, 1, 3, 3] + 84*Ced[2, 2, 1, 1] + 
        84*Ced[2, 2, 2, 2] - 1056*Ced[2, 2, 3, 3] + 84*Ced[3, 3, 1, 1] + 
        84*Ced[3, 3, 2, 2] - 1056*Ced[3, 3, 3, 3] - 168*Ceu[1, 1, 1, 1] - 
        168*Ceu[1, 1, 2, 2] - 168*Ceu[2, 2, 1, 1] - 168*Ceu[2, 2, 2, 2] - 
        168*Ceu[3, 3, 1, 1] - 168*Ceu[3, 3, 2, 2] + 84*Cld[1, 1, 1, 1] + 
        84*Cld[1, 1, 2, 2] - 1056*Cld[1, 1, 3, 3] + 84*Cld[2, 2, 1, 1] + 
        84*Cld[2, 2, 2, 2] - 1056*Cld[2, 2, 3, 3] + 84*Cld[3, 3, 1, 1] + 
        84*Cld[3, 3, 2, 2] - 1056*Cld[3, 3, 3, 3] - 84*Clq1[1, 1, 1, 1] - 
        84*Clq1[1, 1, 2, 2] + 132*Clq1[1, 1, 3, 3] - 84*Clq1[2, 2, 1, 1] - 
        84*Clq1[2, 2, 2, 2] + 132*Clq1[2, 2, 3, 3] - 84*Clq1[3, 3, 1, 1] - 
        84*Clq1[3, 3, 2, 2] + 132*Clq1[3, 3, 3, 3] + 132*Clq3[1, 1, 3, 3] + 
        132*Clq3[2, 2, 3, 3] + 132*Clq3[3, 3, 3, 3] - 168*Clu[1, 1, 1, 1] - 
        168*Clu[1, 1, 2, 2] - 168*Clu[2, 2, 1, 1] - 168*Clu[2, 2, 2, 2] - 
        168*Clu[3, 3, 1, 1] - 168*Clu[3, 3, 2, 2] - 168*Cqd1[1, 1, 1, 1] - 
        168*Cqd1[1, 1, 2, 2] + 972*Cqd1[1, 1, 3, 3] - 168*Cqd1[2, 2, 1, 1] - 
        168*Cqd1[2, 2, 2, 2] + 972*Cqd1[2, 2, 3, 3] + 135*Cqd1[3, 3, 1, 1] + 
        135*Cqd1[3, 3, 2, 2] + 264*Cqd1[3, 3, 3, 3] - 84*Cqe[1, 1, 1, 1] - 
        84*Cqe[1, 1, 2, 2] - 84*Cqe[1, 1, 3, 3] - 84*Cqe[2, 2, 1, 1] - 
        84*Cqe[2, 2, 2, 2] - 84*Cqe[2, 2, 3, 3] + 132*Cqe[3, 3, 1, 1] + 
        132*Cqe[3, 3, 2, 2] + 132*Cqe[3, 3, 3, 3] + 196*Cqq1[1, 1, 1, 1] + 
        336*Cqq1[1, 1, 2, 2] - 270*Cqq1[1, 1, 3, 3] + 56*Cqq1[1, 2, 2, 1] + 
        72*Cqq1[1, 3, 3, 1] + 196*Cqq1[2, 2, 2, 2] - 270*Cqq1[2, 2, 3, 3] + 
        72*Cqq1[2, 3, 3, 2] + 352*Cqq1[3, 3, 3, 3] + 84*Cqq3[1, 1, 1, 1] + 
        702*Cqq3[1, 1, 3, 3] + 168*Cqq3[1, 2, 2, 1] - 252*Cqq3[1, 3, 3, 1] + 
        84*Cqq3[2, 2, 2, 2] + 702*Cqq3[2, 2, 3, 3] - 252*Cqq3[2, 3, 3, 2] + 
        352*Cqq3[3, 3, 3, 3] + 336*Cqu1[1, 1, 1, 1] + 336*Cqu1[1, 1, 2, 2] + 
        336*Cqu1[2, 2, 1, 1] + 336*Cqu1[2, 2, 2, 2] - 270*Cqu1[3, 3, 1, 1] - 
        270*Cqu1[3, 3, 2, 2] - 336*Cud1[1, 1, 1, 1] - 336*Cud1[1, 1, 2, 2] + 
        1944*Cud1[1, 1, 3, 3] - 336*Cud1[2, 2, 1, 1] - 336*Cud1[2, 2, 2, 2] + 
        1944*Cud1[2, 2, 3, 3] + 896*Cuu[1, 1, 1, 1] + 1344*Cuu[1, 1, 2, 2] + 
        448*Cuu[1, 2, 2, 1] + 896*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(4*MW2^3*MZ2^2*(81*Clq3[1, 1, 3, 3] + 
        81*Clq3[2, 2, 3, 3] + 2*(57*Cqd1[3, 3, 1, 1] + 57*Cqd1[3, 3, 2, 2] - 
          804*Cqd1[3, 3, 3, 3] - 114*Cqq1[1, 1, 3, 3] - 46*Cqq1[1, 3, 3, 1] - 
          114*Cqq1[2, 2, 3, 3] - 46*Cqq1[2, 3, 3, 2] - 276*Cqq1[3, 3, 3, 3] - 
          162*Cqq3[1, 1, 3, 3] - 30*Cqq3[1, 3, 3, 1] - 162*Cqq3[2, 2, 3, 3] - 
          30*Cqq3[2, 3, 3, 2] + 92*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] - 
          93*Cqu1[2, 2, 3, 3] - 114*Cqu1[3, 3, 1, 1] - 114*Cqu1[3, 3, 2, 2] - 
          336*Cqu1[3, 3, 3, 3] + 93*Cud1[3, 3, 1, 1] + 93*Cud1[3, 3, 2, 2] - 
          1272*Cud1[3, 3, 3, 3] - 372*Cuu[1, 1, 3, 3] - 124*Cuu[1, 3, 3, 1] - 
          372*Cuu[2, 2, 3, 3] - 124*Cuu[2, 3, 3, 2])) - 
      48*MW2^4*MZ2*(9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 
        9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] - 114*Cqd1[3, 3, 3, 3] - 
        18*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] - 18*Cqq1[2, 2, 3, 3] - 
        8*Cqq1[2, 3, 3, 2] - 108*Cqq1[3, 3, 3, 3] - 30*Cqq3[1, 1, 3, 3] - 
        4*Cqq3[1, 3, 3, 1] - 30*Cqq3[2, 2, 3, 3] - 4*Cqq3[2, 3, 3, 2] + 
        36*Cqq3[3, 3, 3, 3] - 12*Cqu1[1, 1, 3, 3] - 12*Cqu1[2, 2, 3, 3] - 
        18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] - 84*Cqu1[3, 3, 3, 3] + 
        12*Cud1[3, 3, 1, 1] + 12*Cud1[3, 3, 2, 2] - 144*Cud1[3, 3, 3, 3] - 
        48*Cuu[1, 1, 3, 3] - 16*Cuu[1, 3, 3, 1] - 48*Cuu[2, 2, 3, 3] - 
        16*Cuu[2, 3, 3, 2]) + 64*MW2^5*(3*Cqd1[3, 3, 1, 1] + 
        3*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
        4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 
        60*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 
        20*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 
        6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 
        3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 
        12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
        4*Cuu[2, 3, 3, 2]) + MZ2^5*(-15*Cqd1[3, 3, 1, 1] - 
        15*Cqd1[3, 3, 2, 2] + 132*Cqd1[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 
        5*Cqq1[1, 3, 3, 1] + 30*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] - 
        132*Cqq1[3, 3, 3, 3] + 15*Cqq3[1, 3, 3, 1] + 15*Cqq3[2, 3, 3, 2] + 
        44*Cqq3[3, 3, 3, 3] + 60*Cqu1[1, 1, 3, 3] + 60*Cqu1[2, 2, 3, 3] + 
        30*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] - 264*Cqu1[3, 3, 3, 3] - 
        60*Cud1[3, 3, 1, 1] - 60*Cud1[3, 3, 2, 2] + 528*Cud1[3, 3, 3, 3] + 
        240*Cuu[1, 1, 3, 3] + 80*Cuu[1, 3, 3, 1] + 240*Cuu[2, 2, 3, 3] + 
        80*Cuu[2, 3, 3, 2]) - 3*MW2*MZ2^4*(99*Clq3[1, 1, 3, 3] + 
        99*Clq3[2, 2, 3, 3] - 39*Cqd1[3, 3, 1, 1] - 39*Cqd1[3, 3, 2, 2] + 
        396*Cqd1[3, 3, 3, 3] + 78*Cqq1[1, 1, 3, 3] + 18*Cqq1[1, 3, 3, 1] + 
        78*Cqq1[2, 2, 3, 3] + 18*Cqq1[2, 3, 3, 2] - 264*Cqq1[3, 3, 3, 3] + 
        30*Cqq3[1, 1, 3, 3] + 34*Cqq3[1, 3, 3, 1] + 30*Cqq3[2, 2, 3, 3] + 
        34*Cqq3[2, 3, 3, 2] + 88*Cqq3[3, 3, 3, 3] + 96*Cqu1[1, 1, 3, 3] + 
        96*Cqu1[2, 2, 3, 3] + 78*Cqu1[3, 3, 1, 1] + 78*Cqu1[3, 3, 2, 2] - 
        264*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 1, 1] - 96*Cud1[3, 3, 2, 2] + 
        1056*Cud1[3, 3, 3, 3] + 384*Cuu[1, 1, 3, 3] + 128*Cuu[1, 3, 3, 1] + 
        384*Cuu[2, 2, 3, 3] + 128*Cuu[2, 3, 3, 2]) + 
      MW2^2*MZ2^3*(405*Clq3[1, 1, 3, 3] + 405*Clq3[2, 2, 3, 3] - 
        318*Cqd1[3, 3, 1, 1] - 318*Cqd1[3, 3, 2, 2] + 3936*Cqd1[3, 3, 3, 3] + 
        636*Cqq1[1, 1, 3, 3] + 208*Cqq1[1, 3, 3, 1] + 636*Cqq1[2, 2, 3, 3] + 
        208*Cqq1[2, 3, 3, 2] - 768*Cqq1[3, 3, 3, 3] + 612*Cqq3[1, 1, 3, 3] + 
        216*Cqq3[1, 3, 3, 1] + 612*Cqq3[2, 2, 3, 3] + 216*Cqq3[2, 3, 3, 2] + 
        256*Cqq3[3, 3, 3, 3] + 588*Cqu1[1, 1, 3, 3] + 588*Cqu1[2, 2, 3, 3] + 
        636*Cqu1[3, 3, 1, 1] + 636*Cqu1[3, 3, 2, 2] + 48*Cqu1[3, 3, 3, 3] - 
        588*Cud1[3, 3, 1, 1] - 588*Cud1[3, 3, 2, 2] + 7824*Cud1[3, 3, 3, 3] + 
        2352*Cuu[1, 1, 3, 3] + 784*Cuu[1, 3, 3, 1] + 2352*Cuu[2, 2, 3, 3] + 
        784*Cuu[2, 3, 3, 2])))/(3*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(MW2*MZ2^3*(417*Cqd1[3, 3, 1, 1] + 417*Cqd1[3, 3, 2, 2] - 
          5412*Cqd1[3, 3, 3, 3] - 834*Cqq1[1, 1, 3, 3] - 
          304*Cqq1[1, 3, 3, 1] - 834*Cqq1[2, 2, 3, 3] - 
          304*Cqq1[2, 3, 3, 2] + 1056*Cqq1[3, 3, 3, 3] - 
          990*Cqq3[1, 1, 3, 3] - 252*Cqq3[1, 3, 3, 1] - 
          990*Cqq3[2, 2, 3, 3] - 252*Cqq3[2, 3, 3, 2] - 
          352*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] - 93*Cqu1[2, 2, 3, 3] - 
          834*Cqu1[3, 3, 1, 1] - 834*Cqu1[3, 3, 2, 2] + 
          528*Cqu1[3, 3, 3, 3] + 93*Cud1[3, 3, 1, 1] + 93*Cud1[3, 3, 2, 2] - 
          660*Cud1[3, 3, 3, 3] - 372*Cuu[1, 1, 3, 3] - 124*Cuu[1, 3, 3, 1] - 
          372*Cuu[2, 2, 3, 3] - 124*Cuu[2, 3, 3, 2]) + 
        8*MW2^3*MZ2*(69*Cqd1[3, 3, 1, 1] + 69*Cqd1[3, 3, 2, 2] - 
          834*Cqd1[3, 3, 3, 3] - 138*Cqq1[1, 1, 3, 3] - 68*Cqq1[1, 3, 3, 1] - 
          138*Cqq1[2, 2, 3, 3] - 68*Cqq1[2, 3, 3, 2] - 948*Cqq1[3, 3, 3, 3] - 
          270*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] - 270*Cqq3[2, 2, 3, 3] - 
          24*Cqq3[2, 3, 3, 2] + 316*Cqq3[3, 3, 3, 3] - 33*Cqu1[1, 1, 3, 3] - 
          33*Cqu1[2, 2, 3, 3] - 138*Cqu1[3, 3, 1, 1] - 138*Cqu1[3, 3, 2, 2] - 
          114*Cqu1[3, 3, 3, 3] + 33*Cud1[3, 3, 1, 1] + 33*Cud1[3, 3, 2, 2] - 
          474*Cud1[3, 3, 3, 3] - 132*Cuu[1, 1, 3, 3] - 44*Cuu[1, 3, 3, 1] - 
          132*Cuu[2, 2, 3, 3] - 44*Cuu[2, 3, 3, 2]) - 
        12*MW2^2*MZ2^2*(51*Cqd1[3, 3, 1, 1] + 51*Cqd1[3, 3, 2, 2] - 
          726*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 38*Cqq1[1, 3, 3, 1] - 
          102*Cqq1[2, 2, 3, 3] - 38*Cqq1[2, 3, 3, 2] - 264*Cqq1[3, 3, 3, 3] - 
          126*Cqq3[1, 1, 3, 3] - 30*Cqq3[1, 3, 3, 1] - 126*Cqq3[2, 2, 3, 3] - 
          30*Cqq3[2, 3, 3, 2] + 88*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          15*Cqu1[2, 2, 3, 3] - 102*Cqu1[3, 3, 1, 1] - 102*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] + 15*Cud1[3, 3, 2, 2] - 
          222*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-165*Cqd1[3, 3, 1, 1] - 165*Cqd1[3, 3, 2, 2] + 
          1452*Cqd1[3, 3, 3, 3] + 330*Cqq1[1, 1, 3, 3] + 
          55*Cqq1[1, 3, 3, 1] + 330*Cqq1[2, 2, 3, 3] + 55*Cqq1[2, 3, 3, 2] - 
          1452*Cqq1[3, 3, 3, 3] + 165*Cqq3[1, 3, 3, 1] + 
          165*Cqq3[2, 3, 3, 2] + 484*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          15*Cqu1[2, 2, 3, 3] + 330*Cqu1[3, 3, 1, 1] + 330*Cqu1[3, 3, 2, 2] + 
          66*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] + 15*Cud1[3, 3, 2, 2] - 
          132*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) - 
        64*MW2^4*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 
          30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
          6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
          3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
          4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])) + 
      MZ2*(-12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] - 
          174*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 3, 3, 1] - 
          24*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] - 24*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 36*Cqq3[2, 2, 3, 3] - 
          6*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
          21*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
          48*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] + 21*Cud1[3, 3, 2, 2] - 
          300*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 
          84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) - 
        32*MW2^4*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 
          30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
          6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
          3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
          4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] + 
          132*Cqd1[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 5*Cqq1[1, 3, 3, 1] + 
          30*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] - 132*Cqq1[3, 3, 3, 3] + 
          15*Cqq3[1, 3, 3, 1] + 15*Cqq3[2, 3, 3, 2] + 44*Cqq3[3, 3, 3, 3] + 
          60*Cqu1[1, 1, 3, 3] + 60*Cqu1[2, 2, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 
          30*Cqu1[3, 3, 2, 2] - 264*Cqu1[3, 3, 3, 3] - 60*Cud1[3, 3, 1, 1] - 
          60*Cud1[3, 3, 2, 2] + 528*Cud1[3, 3, 3, 3] + 240*Cuu[1, 1, 3, 3] + 
          80*Cuu[1, 3, 3, 1] + 240*Cuu[2, 2, 3, 3] + 80*Cuu[2, 3, 3, 2]) + 
        8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] + 21*Cqd1[3, 3, 2, 2] - 
          2*(141*Cqd1[3, 3, 3, 3] + 21*Cqq1[1, 1, 3, 3] + 
            8*Cqq1[1, 3, 3, 1] + 21*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
            102*Cqq1[3, 3, 3, 3] + 27*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] + 
            27*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] - 34*Cqq3[3, 3, 3, 3] + 
            15*Cqu1[1, 1, 3, 3] + 15*Cqu1[2, 2, 3, 3] + 21*Cqu1[3, 3, 1, 1] + 
            21*Cqu1[3, 3, 2, 2] + 96*Cqu1[3, 3, 3, 3] - 15*Cud1[3, 3, 1, 1] - 
            15*Cud1[3, 3, 2, 2] + 186*Cud1[3, 3, 3, 3] + 60*Cuu[1, 1, 3, 3] + 
            20*Cuu[1, 3, 3, 1] + 60*Cuu[2, 2, 3, 3] + 20*Cuu[2, 3, 3, 2])) + 
        MW2*MZ2^3*(87*Cqd1[3, 3, 1, 1] + 87*Cqd1[3, 3, 2, 2] - 
          2*(462*Cqd1[3, 3, 3, 3] + 87*Cqq1[1, 1, 3, 3] + 
            22*Cqq1[1, 3, 3, 1] + 87*Cqq1[2, 2, 3, 3] + 22*Cqq1[2, 3, 3, 2] - 
            264*Cqq1[3, 3, 3, 3] + 45*Cqq3[1, 1, 3, 3] + 
            36*Cqq3[1, 3, 3, 1] + 45*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] + 
            88*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 3, 3] + 84*Cqu1[2, 2, 3, 3] + 
            87*Cqu1[3, 3, 1, 1] + 87*Cqu1[3, 3, 2, 2] - 
            132*Cqu1[3, 3, 3, 3] - 84*Cud1[3, 3, 1, 1] - 
            84*Cud1[3, 3, 2, 2] + 1056*Cud1[3, 3, 3, 3] + 
            336*Cuu[1, 1, 3, 3] + 112*Cuu[1, 3, 3, 1] + 336*Cuu[2, 2, 3, 3] + 
            112*Cuu[2, 3, 3, 2])))))/(6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + 
   (2*MW2^3*MZ2^2*(-6*MT2*(81*Clq3[1, 1, 3, 3] + 81*Clq3[2, 2, 3, 3] + 
         4*(57*Cqd1[3, 3, 1, 1] + 57*Cqd1[3, 3, 2, 2] - 
           804*Cqd1[3, 3, 3, 3] - 114*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] - 
           114*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] - 276*Cqq1[3, 3, 3, 3] - 
           162*Cqq3[1, 1, 3, 3] - 3*Cqq3[1, 3, 3, 1] - 162*Cqq3[2, 2, 3, 3] - 
           3*Cqq3[2, 3, 3, 2] + 488*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] - 
           93*Cqu1[2, 2, 3, 3] - 114*Cqu1[3, 3, 1, 1] - 
           114*Cqu1[3, 3, 2, 2] - 336*Cqu1[3, 3, 3, 3] + 
           93*Cud1[3, 3, 1, 1] + 93*Cud1[3, 3, 2, 2] - 
           1272*Cud1[3, 3, 3, 3] - 372*Cuu[1, 1, 3, 3] - 
           196*Cuu[1, 3, 3, 1] - 372*Cuu[2, 2, 3, 3] - 
           196*Cuu[2, 3, 3, 2])) + MZ2*(620*Cdd[1, 1, 1, 1] + 
         1488*Cdd[1, 1, 2, 2] - 9432*Cdd[1, 1, 3, 3] - 248*Cdd[1, 2, 2, 1] + 
         1572*Cdd[1, 3, 3, 1] + 620*Cdd[2, 2, 2, 2] - 9432*Cdd[2, 2, 3, 3] + 
         1572*Cdd[2, 3, 3, 2] - 8480*Cdd[3, 3, 3, 3] + 372*Ced[1, 1, 1, 1] + 
         372*Ced[1, 1, 2, 2] - 5088*Ced[1, 1, 3, 3] + 372*Ced[2, 2, 1, 1] + 
         372*Ced[2, 2, 2, 2] - 5088*Ced[2, 2, 3, 3] + 372*Ced[3, 3, 1, 1] + 
         372*Ced[3, 3, 2, 2] - 5088*Ced[3, 3, 3, 3] - 744*Ceu[1, 1, 1, 1] - 
         744*Ceu[1, 1, 2, 2] - 744*Ceu[2, 2, 1, 1] - 744*Ceu[2, 2, 2, 2] - 
         744*Ceu[3, 3, 1, 1] - 744*Ceu[3, 3, 2, 2] + 372*Cld[1, 1, 1, 1] + 
         372*Cld[1, 1, 2, 2] - 5088*Cld[1, 1, 3, 3] + 372*Cld[2, 2, 1, 1] + 
         372*Cld[2, 2, 2, 2] - 5088*Cld[2, 2, 3, 3] + 372*Cld[3, 3, 1, 1] + 
         372*Cld[3, 3, 2, 2] - 5088*Cld[3, 3, 3, 3] + 2025*Cll[1, 1, 2, 2] - 
         372*Clq1[1, 1, 1, 1] - 372*Clq1[1, 1, 2, 2] - 
         1344*Clq1[1, 1, 3, 3] - 372*Clq1[2, 2, 1, 1] - 
         372*Clq1[2, 2, 2, 2] - 1344*Clq1[2, 2, 3, 3] - 
         372*Clq1[3, 3, 1, 1] - 372*Clq1[3, 3, 2, 2] - 
         1344*Clq1[3, 3, 3, 3] + 252*Clq3[1, 1, 1, 1] + 
         252*Clq3[1, 1, 2, 2] - 288*Clq3[1, 1, 3, 3] + 252*Clq3[2, 2, 1, 1] + 
         252*Clq3[2, 2, 2, 2] - 288*Clq3[2, 2, 3, 3] + 252*Clq3[3, 3, 1, 1] + 
         252*Clq3[3, 3, 2, 2] - 288*Clq3[3, 3, 3, 3] - 744*Clu[1, 1, 1, 1] - 
         744*Clu[1, 1, 2, 2] - 744*Clu[2, 2, 1, 1] - 744*Clu[2, 2, 2, 2] - 
         744*Clu[3, 3, 1, 1] - 744*Clu[3, 3, 2, 2] - 744*Cqd1[1, 1, 1, 1] - 
         744*Cqd1[1, 1, 2, 2] + 4716*Cqd1[1, 1, 3, 3] - 
         744*Cqd1[2, 2, 1, 1] - 744*Cqd1[2, 2, 2, 2] + 
         4716*Cqd1[2, 2, 3, 3] - 1032*Cqd1[3, 3, 1, 1] - 
         1032*Cqd1[3, 3, 2, 2] - 5904*Cqd1[3, 3, 3, 3] - 
         372*Cqe[1, 1, 1, 1] - 372*Cqe[1, 1, 2, 2] - 372*Cqe[1, 1, 3, 3] - 
         372*Cqe[2, 2, 1, 1] - 372*Cqe[2, 2, 2, 2] - 372*Cqe[2, 2, 3, 3] - 
         1344*Cqe[3, 3, 1, 1] - 1344*Cqe[3, 3, 2, 2] - 1344*Cqe[3, 3, 3, 3] + 
         556*Cqq1[1, 1, 1, 1] + 1488*Cqq1[1, 1, 2, 2] + 
         2064*Cqq1[1, 1, 3, 3] - 376*Cqq1[1, 2, 2, 1] - 
         820*Cqq1[1, 3, 3, 1] + 556*Cqq1[2, 2, 2, 2] + 
         2064*Cqq1[2, 2, 3, 3] - 820*Cqq1[2, 3, 3, 2] - 
         704*Cqq1[3, 3, 3, 3] + 1452*Cqq3[1, 1, 1, 1] + 
         3024*Cqq3[1, 1, 2, 2] - 2160*Cqq3[1, 1, 3, 3] - 
         120*Cqq3[1, 2, 2, 1] - 1236*Cqq3[1, 3, 3, 1] + 
         1452*Cqq3[2, 2, 2, 2] - 2160*Cqq3[2, 2, 3, 3] - 
         1236*Cqq3[2, 3, 3, 2] - 1440*Cqq3[3, 3, 3, 3] + 
         1488*Cqu1[1, 1, 1, 1] + 1488*Cqu1[1, 1, 2, 2] - 
         372*Cqu1[1, 1, 3, 3] + 1488*Cqu1[2, 2, 1, 1] + 
         1488*Cqu1[2, 2, 2, 2] - 372*Cqu1[2, 2, 3, 3] + 
         2064*Cqu1[3, 3, 1, 1] + 2064*Cqu1[3, 3, 2, 2] - 
         1344*Cqu1[3, 3, 3, 3] - 1488*Cud1[1, 1, 1, 1] - 
         1488*Cud1[1, 1, 2, 2] + 9432*Cud1[1, 1, 3, 3] - 
         1488*Cud1[2, 2, 1, 1] - 1488*Cud1[2, 2, 2, 2] + 
         9432*Cud1[2, 2, 3, 3] + 372*Cud1[3, 3, 1, 1] + 
         372*Cud1[3, 3, 2, 2] - 5088*Cud1[3, 3, 3, 3] + 
         2480*Cuu[1, 1, 1, 1] + 5952*Cuu[1, 1, 2, 2] - 1488*Cuu[1, 1, 3, 3] - 
         992*Cuu[1, 2, 2, 1] - 1984*Cuu[1, 3, 3, 1] + 2480*Cuu[2, 2, 2, 2] - 
         1488*Cuu[2, 2, 3, 3] - 1984*Cuu[2, 3, 3, 2])) + 
     32*MW2^5*(MZ2*(10*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] - 
         108*Cdd[1, 1, 3, 3] - 4*Cdd[1, 2, 2, 1] + 18*Cdd[1, 3, 3, 1] + 
         10*Cdd[2, 2, 2, 2] - 108*Cdd[2, 2, 3, 3] + 18*Cdd[2, 3, 3, 2] - 
         100*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] - 
         60*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] - 
         60*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] - 
         60*Ced[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] - 
         12*Ceu[2, 2, 1, 1] - 12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] - 
         12*Ceu[3, 3, 2, 2] + 6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] - 
         60*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] - 
         60*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] - 
         60*Cld[3, 3, 3, 3] - 135*Cll[1, 1, 2, 2] - 6*Clq1[1, 1, 1, 1] - 
         6*Clq1[1, 1, 2, 2] - 60*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] - 
         6*Clq1[2, 2, 2, 2] - 60*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] - 
         6*Clq1[3, 3, 2, 2] - 60*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] + 
         18*Clq3[1, 1, 2, 2] - 60*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] + 
         18*Clq3[2, 2, 2, 2] - 60*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] + 
         18*Clq3[3, 3, 2, 2] - 60*Clq3[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] - 
         12*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 1, 1] - 12*Clu[2, 2, 2, 2] - 
         12*Clu[3, 3, 1, 1] - 12*Clu[3, 3, 2, 2] - 12*Cqd1[1, 1, 1, 1] - 
         12*Cqd1[1, 1, 2, 2] + 54*Cqd1[1, 1, 3, 3] - 12*Cqd1[2, 2, 1, 1] - 
         12*Cqd1[2, 2, 2, 2] + 54*Cqd1[2, 2, 3, 3] - 48*Cqd1[3, 3, 1, 1] - 
         48*Cqd1[3, 3, 2, 2] - 180*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
         6*Cqe[1, 1, 2, 2] - 6*Cqe[1, 1, 3, 3] - 6*Cqe[2, 2, 1, 1] - 
         6*Cqe[2, 2, 2, 2] - 6*Cqe[2, 2, 3, 3] - 60*Cqe[3, 3, 1, 1] - 
         60*Cqe[3, 3, 2, 2] - 60*Cqe[3, 3, 3, 3] + 2*Cqq1[1, 1, 1, 1] + 
         24*Cqq1[1, 1, 2, 2] + 96*Cqq1[1, 1, 3, 3] - 20*Cqq1[1, 2, 2, 1] - 
         14*Cqq1[1, 3, 3, 1] + 2*Cqq1[2, 2, 2, 2] + 96*Cqq1[2, 2, 3, 3] - 
         14*Cqq1[2, 3, 3, 2] - 220*Cqq1[3, 3, 3, 3] + 114*Cqq3[1, 1, 1, 1] + 
         216*Cqq3[1, 1, 2, 2] - 360*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] - 
         54*Cqq3[1, 3, 3, 1] + 114*Cqq3[2, 2, 2, 2] - 360*Cqq3[2, 2, 3, 3] - 
         54*Cqq3[2, 3, 3, 2] - 300*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 1, 1] + 
         24*Cqu1[1, 1, 2, 2] - 6*Cqu1[1, 1, 3, 3] + 24*Cqu1[2, 2, 1, 1] + 
         24*Cqu1[2, 2, 2, 2] - 6*Cqu1[2, 2, 3, 3] + 96*Cqu1[3, 3, 1, 1] + 
         96*Cqu1[3, 3, 2, 2] - 60*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 1, 1] - 
         24*Cud1[1, 1, 2, 2] + 108*Cud1[1, 1, 3, 3] - 24*Cud1[2, 2, 1, 1] - 
         24*Cud1[2, 2, 2, 2] + 108*Cud1[2, 2, 3, 3] + 6*Cud1[3, 3, 1, 1] + 
         6*Cud1[3, 3, 2, 2] - 60*Cud1[3, 3, 3, 3] + 40*Cuu[1, 1, 1, 1] + 
         96*Cuu[1, 1, 2, 2] - 24*Cuu[1, 1, 3, 3] - 16*Cuu[1, 2, 2, 1] - 
         32*Cuu[1, 3, 3, 1] + 40*Cuu[2, 2, 2, 2] - 24*Cuu[2, 2, 3, 3] - 
         32*Cuu[2, 3, 3, 2]) - 12*MT2*(3*Cqd1[3, 3, 1, 1] + 
         3*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
         4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 
         60*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 
         20*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 
         6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 
         3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 
         12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
         4*Cuu[2, 3, 3, 2])) + 
     MZ2^5*(3*MT2*(30*Cqd1[3, 3, 1, 1] + 30*Cqd1[3, 3, 2, 2] - 
         264*Cqd1[3, 3, 3, 3] - 60*Cqq1[1, 1, 3, 3] + 35*Cqq1[1, 3, 3, 1] - 
         60*Cqq1[2, 2, 3, 3] + 35*Cqq1[2, 3, 3, 2] + 264*Cqq1[3, 3, 3, 3] + 
         105*Cqq3[1, 3, 3, 1] + 105*Cqq3[2, 3, 3, 2] - 880*Cqq3[3, 3, 3, 3] - 
         120*Cqu1[1, 1, 3, 3] - 120*Cqu1[2, 2, 3, 3] - 60*Cqu1[3, 3, 1, 1] - 
         60*Cqu1[3, 3, 2, 2] + 528*Cqu1[3, 3, 3, 3] + 120*Cud1[3, 3, 1, 1] + 
         120*Cud1[3, 3, 2, 2] - 1056*Cud1[3, 3, 3, 3] - 480*Cuu[1, 1, 3, 3] - 
         340*Cuu[1, 3, 3, 1] - 480*Cuu[2, 2, 3, 3] - 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(-100*Cdd[1, 1, 1, 1] - 240*Cdd[1, 1, 2, 2] + 
         936*Cdd[1, 1, 3, 3] + 40*Cdd[1, 2, 2, 1] - 156*Cdd[1, 3, 3, 1] - 
         100*Cdd[2, 2, 2, 2] + 936*Cdd[2, 2, 3, 3] - 156*Cdd[2, 3, 3, 2] + 
         880*Cdd[3, 3, 3, 3] - 60*Ced[1, 1, 1, 1] - 60*Ced[1, 1, 2, 2] + 
         528*Ced[1, 1, 3, 3] - 60*Ced[2, 2, 1, 1] - 60*Ced[2, 2, 2, 2] + 
         528*Ced[2, 2, 3, 3] - 60*Ced[3, 3, 1, 1] - 60*Ced[3, 3, 2, 2] + 
         528*Ced[3, 3, 3, 3] + 120*Ceu[1, 1, 1, 1] + 120*Ceu[1, 1, 2, 2] + 
         120*Ceu[2, 2, 1, 1] + 120*Ceu[2, 2, 2, 2] + 120*Ceu[3, 3, 1, 1] + 
         120*Ceu[3, 3, 2, 2] - 60*Cld[1, 1, 1, 1] - 60*Cld[1, 1, 2, 2] + 
         528*Cld[1, 1, 3, 3] - 60*Cld[2, 2, 1, 1] - 60*Cld[2, 2, 2, 2] + 
         528*Cld[2, 2, 3, 3] - 60*Cld[3, 3, 1, 1] - 60*Cld[3, 3, 2, 2] + 
         528*Cld[3, 3, 3, 3] + 60*Clq1[1, 1, 1, 1] + 60*Clq1[1, 1, 2, 2] - 
         264*Clq1[1, 1, 3, 3] + 60*Clq1[2, 2, 1, 1] + 60*Clq1[2, 2, 2, 2] - 
         264*Clq1[2, 2, 3, 3] + 60*Clq1[3, 3, 1, 1] + 60*Clq1[3, 3, 2, 2] - 
         264*Clq1[3, 3, 3, 3] + 120*Clu[1, 1, 1, 1] + 120*Clu[1, 1, 2, 2] + 
         120*Clu[2, 2, 1, 1] + 120*Clu[2, 2, 2, 2] + 120*Clu[3, 3, 1, 1] + 
         120*Clu[3, 3, 2, 2] + 120*Cqd1[1, 1, 1, 1] + 120*Cqd1[1, 1, 2, 2] - 
         468*Cqd1[1, 1, 3, 3] + 120*Cqd1[2, 2, 1, 1] + 120*Cqd1[2, 2, 2, 2] - 
         468*Cqd1[2, 2, 3, 3] - 249*Cqd1[3, 3, 1, 1] - 249*Cqd1[3, 3, 2, 2] - 
         396*Cqd1[3, 3, 3, 3] + 60*Cqe[1, 1, 1, 1] + 60*Cqe[1, 1, 2, 2] + 
         60*Cqe[1, 1, 3, 3] + 60*Cqe[2, 2, 1, 1] + 60*Cqe[2, 2, 2, 2] + 
         60*Cqe[2, 2, 3, 3] - 264*Cqe[3, 3, 1, 1] - 264*Cqe[3, 3, 2, 2] - 
         264*Cqe[3, 3, 3, 3] - 110*Cqq1[1, 1, 1, 1] - 240*Cqq1[1, 1, 2, 2] + 
         498*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] - 19*Cqq1[1, 3, 3, 1] - 
         110*Cqq1[2, 2, 2, 2] + 498*Cqq1[2, 2, 3, 3] - 19*Cqq1[2, 3, 3, 2] + 
         88*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 1, 1, 1] + 60*Cqq3[1, 2, 2, 1] - 
         57*Cqq3[1, 3, 3, 1] + 30*Cqq3[2, 2, 2, 2] - 57*Cqq3[2, 3, 3, 2] - 
         240*Cqu1[1, 1, 1, 1] - 240*Cqu1[1, 1, 2, 2] + 60*Cqu1[1, 1, 3, 3] - 
         240*Cqu1[2, 2, 1, 1] - 240*Cqu1[2, 2, 2, 2] + 60*Cqu1[2, 2, 3, 3] + 
         498*Cqu1[3, 3, 1, 1] + 498*Cqu1[3, 3, 2, 2] - 264*Cqu1[3, 3, 3, 3] + 
         240*Cud1[1, 1, 1, 1] + 240*Cud1[1, 1, 2, 2] - 936*Cud1[1, 1, 3, 3] + 
         240*Cud1[2, 2, 1, 1] + 240*Cud1[2, 2, 2, 2] - 936*Cud1[2, 2, 3, 3] - 
         60*Cud1[3, 3, 1, 1] - 60*Cud1[3, 3, 2, 2] + 528*Cud1[3, 3, 3, 3] - 
         400*Cuu[1, 1, 1, 1] - 960*Cuu[1, 1, 2, 2] + 240*Cuu[1, 1, 3, 3] + 
         160*Cuu[1, 2, 2, 1] + 320*Cuu[1, 3, 3, 1] - 400*Cuu[2, 2, 2, 2] + 
         240*Cuu[2, 2, 3, 3] + 320*Cuu[2, 3, 3, 2])) - 
     24*MW2^4*MZ2*(MZ2*(40*Cdd[1, 1, 1, 1] + 96*Cdd[1, 1, 2, 2] - 
         528*Cdd[1, 1, 3, 3] - 16*Cdd[1, 2, 2, 1] + 88*Cdd[1, 3, 3, 1] + 
         40*Cdd[2, 2, 2, 2] - 528*Cdd[2, 2, 3, 3] + 88*Cdd[2, 3, 3, 2] - 
         480*Cdd[3, 3, 3, 3] + 24*Ced[1, 1, 1, 1] + 24*Ced[1, 1, 2, 2] - 
         288*Ced[1, 1, 3, 3] + 24*Ced[2, 2, 1, 1] + 24*Ced[2, 2, 2, 2] - 
         288*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 1, 1] + 24*Ced[3, 3, 2, 2] - 
         288*Ced[3, 3, 3, 3] - 48*Ceu[1, 1, 1, 1] - 48*Ceu[1, 1, 2, 2] - 
         48*Ceu[2, 2, 1, 1] - 48*Ceu[2, 2, 2, 2] - 48*Ceu[3, 3, 1, 1] - 
         48*Ceu[3, 3, 2, 2] + 24*Cld[1, 1, 1, 1] + 24*Cld[1, 1, 2, 2] - 
         288*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 1, 1] + 24*Cld[2, 2, 2, 2] - 
         288*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 1, 1] + 24*Cld[3, 3, 2, 2] - 
         288*Cld[3, 3, 3, 3] - 135*Cll[1, 1, 2, 2] - 24*Clq1[1, 1, 1, 1] - 
         24*Clq1[1, 1, 2, 2] - 168*Clq1[1, 1, 3, 3] - 24*Clq1[2, 2, 1, 1] - 
         24*Clq1[2, 2, 2, 2] - 168*Clq1[2, 2, 3, 3] - 24*Clq1[3, 3, 1, 1] - 
         24*Clq1[3, 3, 2, 2] - 168*Clq1[3, 3, 3, 3] + 24*Clq3[1, 1, 1, 1] + 
         24*Clq3[1, 1, 2, 2] - 88*Clq3[1, 1, 3, 3] + 24*Clq3[2, 2, 1, 1] + 
         24*Clq3[2, 2, 2, 2] - 88*Clq3[2, 2, 3, 3] + 24*Clq3[3, 3, 1, 1] + 
         24*Clq3[3, 3, 2, 2] - 88*Clq3[3, 3, 3, 3] - 48*Clu[1, 1, 1, 1] - 
         48*Clu[1, 1, 2, 2] - 48*Clu[2, 2, 1, 1] - 48*Clu[2, 2, 2, 2] - 
         48*Clu[3, 3, 1, 1] - 48*Clu[3, 3, 2, 2] - 48*Cqd1[1, 1, 1, 1] - 
         48*Cqd1[1, 1, 2, 2] + 264*Cqd1[1, 1, 3, 3] - 48*Cqd1[2, 2, 1, 1] - 
         48*Cqd1[2, 2, 2, 2] + 264*Cqd1[2, 2, 3, 3] - 138*Cqd1[3, 3, 1, 1] - 
         138*Cqd1[3, 3, 2, 2] - 564*Cqd1[3, 3, 3, 3] - 24*Cqe[1, 1, 1, 1] - 
         24*Cqe[1, 1, 2, 2] - 24*Cqe[1, 1, 3, 3] - 24*Cqe[2, 2, 1, 1] - 
         24*Cqe[2, 2, 2, 2] - 24*Cqe[2, 2, 3, 3] - 168*Cqe[3, 3, 1, 1] - 
         168*Cqe[3, 3, 2, 2] - 168*Cqe[3, 3, 3, 3] + 32*Cqq1[1, 1, 1, 1] + 
         96*Cqq1[1, 1, 2, 2] + 276*Cqq1[1, 1, 3, 3] - 32*Cqq1[1, 2, 2, 1] - 
         48*Cqq1[1, 3, 3, 1] + 32*Cqq1[2, 2, 2, 2] + 276*Cqq1[2, 2, 3, 3] - 
         48*Cqq1[2, 3, 3, 2] - 296*Cqq1[3, 3, 3, 3] + 144*Cqq3[1, 1, 1, 1] + 
         288*Cqq3[1, 1, 2, 2] - 564*Cqq3[1, 1, 3, 3] - 152*Cqq3[1, 3, 3, 1] + 
         144*Cqq3[2, 2, 2, 2] - 564*Cqq3[2, 2, 3, 3] - 152*Cqq3[2, 3, 3, 2] - 
         440*Cqq3[3, 3, 3, 3] + 96*Cqu1[1, 1, 1, 1] + 96*Cqu1[1, 1, 2, 2] - 
         24*Cqu1[1, 1, 3, 3] + 96*Cqu1[2, 2, 1, 1] + 96*Cqu1[2, 2, 2, 2] - 
         24*Cqu1[2, 2, 3, 3] + 276*Cqu1[3, 3, 1, 1] + 276*Cqu1[3, 3, 2, 2] - 
         168*Cqu1[3, 3, 3, 3] - 96*Cud1[1, 1, 1, 1] - 96*Cud1[1, 1, 2, 2] + 
         528*Cud1[1, 1, 3, 3] - 96*Cud1[2, 2, 1, 1] - 96*Cud1[2, 2, 2, 2] + 
         528*Cud1[2, 2, 3, 3] + 24*Cud1[3, 3, 1, 1] + 24*Cud1[3, 3, 2, 2] - 
         288*Cud1[3, 3, 3, 3] + 160*Cuu[1, 1, 1, 1] + 384*Cuu[1, 1, 2, 2] - 
         96*Cuu[1, 1, 3, 3] - 64*Cuu[1, 2, 2, 1] - 128*Cuu[1, 3, 3, 1] + 
         160*Cuu[2, 2, 2, 2] - 96*Cuu[2, 2, 3, 3] - 128*Cuu[2, 3, 3, 2]) - 
       6*MT2*(9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 18*Cqd1[3, 3, 1, 1] + 
         18*Cqd1[3, 3, 2, 2] - 4*(57*Cqd1[3, 3, 3, 3] + 9*Cqq1[1, 1, 3, 3] + 
           Cqq1[1, 3, 3, 1] + 9*Cqq1[2, 2, 3, 3] + Cqq1[2, 3, 3, 2] + 
           54*Cqq1[3, 3, 3, 3] + 15*Cqq3[1, 1, 3, 3] + 2*Cqq3[1, 3, 3, 1] + 
           15*Cqq3[2, 2, 3, 3] + 2*Cqq3[2, 3, 3, 2] - 48*Cqq3[3, 3, 3, 3] + 
           6*Cqu1[1, 1, 3, 3] + 6*Cqu1[2, 2, 3, 3] + 9*Cqu1[3, 3, 1, 1] + 
           9*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 6*Cud1[3, 3, 1, 1] - 
           6*Cud1[3, 3, 2, 2] + 72*Cud1[3, 3, 3, 3] + 24*Cuu[1, 1, 3, 3] + 
           11*Cuu[1, 3, 3, 1] + 24*Cuu[2, 2, 3, 3] + 11*Cuu[2, 3, 3, 2]))) + 
     3*MW2*MZ2^4*(MZ2*(160*Cdd[1, 1, 1, 1] + 384*Cdd[1, 1, 2, 2] - 
         1920*Cdd[1, 1, 3, 3] - 64*Cdd[1, 2, 2, 1] + 320*Cdd[1, 3, 3, 1] + 
         160*Cdd[2, 2, 2, 2] - 1920*Cdd[2, 2, 3, 3] + 320*Cdd[2, 3, 3, 2] - 
         1760*Cdd[3, 3, 3, 3] + 96*Ced[1, 1, 1, 1] + 96*Ced[1, 1, 2, 2] - 
         1056*Ced[1, 1, 3, 3] + 96*Ced[2, 2, 1, 1] + 96*Ced[2, 2, 2, 2] - 
         1056*Ced[2, 2, 3, 3] + 96*Ced[3, 3, 1, 1] + 96*Ced[3, 3, 2, 2] - 
         1056*Ced[3, 3, 3, 3] - 192*Ceu[1, 1, 1, 1] - 192*Ceu[1, 1, 2, 2] - 
         192*Ceu[2, 2, 1, 1] - 192*Ceu[2, 2, 2, 2] - 192*Ceu[3, 3, 1, 1] - 
         192*Ceu[3, 3, 2, 2] + 96*Cld[1, 1, 1, 1] + 96*Cld[1, 1, 2, 2] - 
         1056*Cld[1, 1, 3, 3] + 96*Cld[2, 2, 1, 1] + 96*Cld[2, 2, 2, 2] - 
         1056*Cld[2, 2, 3, 3] + 96*Cld[3, 3, 1, 1] + 96*Cld[3, 3, 2, 2] - 
         1056*Cld[3, 3, 3, 3] - 96*Clq1[1, 1, 1, 1] - 96*Clq1[1, 1, 2, 2] + 
         264*Clq1[1, 1, 3, 3] - 96*Clq1[2, 2, 1, 1] - 96*Clq1[2, 2, 2, 2] + 
         264*Clq1[2, 2, 3, 3] - 96*Clq1[3, 3, 1, 1] - 96*Clq1[3, 3, 2, 2] + 
         264*Clq1[3, 3, 3, 3] + 88*Clq3[1, 1, 3, 3] + 88*Clq3[2, 2, 3, 3] + 
         88*Clq3[3, 3, 3, 3] - 192*Clu[1, 1, 1, 1] - 192*Clu[1, 1, 2, 2] - 
         192*Clu[2, 2, 1, 1] - 192*Clu[2, 2, 2, 2] - 192*Clu[3, 3, 1, 1] - 
         192*Clu[3, 3, 2, 2] - 192*Cqd1[1, 1, 1, 1] - 192*Cqd1[1, 1, 2, 2] + 
         960*Cqd1[1, 1, 3, 3] - 192*Cqd1[2, 2, 1, 1] - 192*Cqd1[2, 2, 2, 2] + 
         960*Cqd1[2, 2, 3, 3] + 285*Cqd1[3, 3, 1, 1] + 285*Cqd1[3, 3, 2, 2] + 
         132*Cqd1[3, 3, 3, 3] - 96*Cqe[1, 1, 1, 1] - 96*Cqe[1, 1, 2, 2] - 
         96*Cqe[1, 1, 3, 3] - 96*Cqe[2, 2, 1, 1] - 96*Cqe[2, 2, 2, 2] - 
         96*Cqe[2, 2, 3, 3] + 264*Cqe[3, 3, 1, 1] + 264*Cqe[3, 3, 2, 2] + 
         264*Cqe[3, 3, 3, 3] + 176*Cqq1[1, 1, 1, 1] + 384*Cqq1[1, 1, 2, 2] - 
         570*Cqq1[1, 1, 3, 3] - 32*Cqq1[1, 2, 2, 1] - 70*Cqq1[1, 3, 3, 1] + 
         176*Cqq1[2, 2, 2, 2] - 570*Cqq1[2, 2, 3, 3] - 70*Cqq1[2, 3, 3, 2] + 
         264*Cqq1[3, 3, 3, 3] - 48*Cqq3[1, 1, 1, 1] + 438*Cqq3[1, 1, 3, 3] - 
         96*Cqq3[1, 2, 2, 1] + 26*Cqq3[1, 3, 3, 1] - 48*Cqq3[2, 2, 2, 2] + 
         438*Cqq3[2, 2, 3, 3] + 26*Cqq3[2, 3, 3, 2] + 440*Cqq3[3, 3, 3, 3] + 
         384*Cqu1[1, 1, 1, 1] + 384*Cqu1[1, 1, 2, 2] - 96*Cqu1[1, 1, 3, 3] + 
         384*Cqu1[2, 2, 1, 1] + 384*Cqu1[2, 2, 2, 2] - 96*Cqu1[2, 2, 3, 3] - 
         570*Cqu1[3, 3, 1, 1] - 570*Cqu1[3, 3, 2, 2] + 264*Cqu1[3, 3, 3, 3] - 
         384*Cud1[1, 1, 1, 1] - 384*Cud1[1, 1, 2, 2] + 
         1920*Cud1[1, 1, 3, 3] - 384*Cud1[2, 2, 1, 1] - 
         384*Cud1[2, 2, 2, 2] + 1920*Cud1[2, 2, 3, 3] + 96*Cud1[3, 3, 1, 1] + 
         96*Cud1[3, 3, 2, 2] - 1056*Cud1[3, 3, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
         1536*Cuu[1, 1, 2, 2] - 384*Cuu[1, 1, 3, 3] - 256*Cuu[1, 2, 2, 1] - 
         512*Cuu[1, 3, 3, 1] + 640*Cuu[2, 2, 2, 2] - 384*Cuu[2, 2, 3, 3] - 
         512*Cuu[2, 3, 3, 2]) + 3*MT2*(99*Clq3[1, 1, 3, 3] + 
         99*Clq3[2, 2, 3, 3] + 2*(-39*Cqd1[3, 3, 1, 1] - 
           39*Cqd1[3, 3, 2, 2] + 396*Cqd1[3, 3, 3, 3] + 78*Cqq1[1, 1, 3, 3] - 
           33*Cqq1[1, 3, 3, 1] + 78*Cqq1[2, 2, 3, 3] - 33*Cqq1[2, 3, 3, 2] - 
           264*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 1, 3, 3] - 29*Cqq3[1, 3, 3, 1] + 
           30*Cqq3[2, 2, 3, 3] - 29*Cqq3[2, 3, 3, 2] + 352*Cqq3[3, 3, 3, 3] + 
           96*Cqu1[1, 1, 3, 3] + 96*Cqu1[2, 2, 3, 3] + 78*Cqu1[3, 3, 1, 1] + 
           78*Cqu1[3, 3, 2, 2] - 264*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 1, 1] - 
           96*Cud1[3, 3, 2, 2] + 1056*Cud1[3, 3, 3, 3] + 
           384*Cuu[1, 1, 3, 3] + 242*Cuu[1, 3, 3, 1] + 384*Cuu[2, 2, 3, 3] + 
           242*Cuu[2, 3, 3, 2]))) + MW2^2*MZ2^3*
      (-2*MZ2*(490*Cdd[1, 1, 1, 1] + 1176*Cdd[1, 1, 2, 2] - 
         7236*Cdd[1, 1, 3, 3] - 196*Cdd[1, 2, 2, 1] + 1206*Cdd[1, 3, 3, 1] + 
         490*Cdd[2, 2, 2, 2] - 7236*Cdd[2, 2, 3, 3] + 1206*Cdd[2, 3, 3, 2] - 
         6520*Cdd[3, 3, 3, 3] + 294*Ced[1, 1, 1, 1] + 294*Ced[1, 1, 2, 2] - 
         3912*Ced[1, 1, 3, 3] + 294*Ced[2, 2, 1, 1] + 294*Ced[2, 2, 2, 2] - 
         3912*Ced[2, 2, 3, 3] + 294*Ced[3, 3, 1, 1] + 294*Ced[3, 3, 2, 2] - 
         3912*Ced[3, 3, 3, 3] - 588*Ceu[1, 1, 1, 1] - 588*Ceu[1, 1, 2, 2] - 
         588*Ceu[2, 2, 1, 1] - 588*Ceu[2, 2, 2, 2] - 588*Ceu[3, 3, 1, 1] - 
         588*Ceu[3, 3, 2, 2] + 294*Cld[1, 1, 1, 1] + 294*Cld[1, 1, 2, 2] - 
         3912*Cld[1, 1, 3, 3] + 294*Cld[2, 2, 1, 1] + 294*Cld[2, 2, 2, 2] - 
         3912*Cld[2, 2, 3, 3] + 294*Cld[3, 3, 1, 1] + 294*Cld[3, 3, 2, 2] - 
         3912*Cld[3, 3, 3, 3] + 1485*Cll[1, 1, 2, 2] - 294*Clq1[1, 1, 1, 1] - 
         294*Clq1[1, 1, 2, 2] - 24*Clq1[1, 1, 3, 3] - 294*Clq1[2, 2, 1, 1] - 
         294*Clq1[2, 2, 2, 2] - 24*Clq1[2, 2, 3, 3] - 294*Clq1[3, 3, 1, 1] - 
         294*Clq1[3, 3, 2, 2] - 24*Clq1[3, 3, 3, 3] + 90*Clq3[1, 1, 1, 1] + 
         90*Clq3[1, 1, 2, 2] + 264*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 1, 1] + 
         90*Clq3[2, 2, 2, 2] + 264*Clq3[2, 2, 3, 3] + 90*Clq3[3, 3, 1, 1] + 
         90*Clq3[3, 3, 2, 2] + 264*Clq3[3, 3, 3, 3] - 588*Clu[1, 1, 1, 1] - 
         588*Clu[1, 1, 2, 2] - 588*Clu[2, 2, 1, 1] - 588*Clu[2, 2, 2, 2] - 
         588*Clu[3, 3, 1, 1] - 588*Clu[3, 3, 2, 2] - 588*Cqd1[1, 1, 1, 1] - 
         588*Cqd1[1, 1, 2, 2] + 3618*Cqd1[1, 1, 3, 3] - 
         588*Cqd1[2, 2, 1, 1] - 588*Cqd1[2, 2, 2, 2] + 
         3618*Cqd1[2, 2, 3, 3] + 159*Cqd1[3, 3, 1, 1] + 
         159*Cqd1[3, 3, 2, 2] - 2016*Cqd1[3, 3, 3, 3] - 294*Cqe[1, 1, 1, 1] - 
         294*Cqe[1, 1, 2, 2] - 294*Cqe[1, 1, 3, 3] - 294*Cqe[2, 2, 1, 1] - 
         294*Cqe[2, 2, 2, 2] - 294*Cqe[2, 2, 3, 3] - 24*Cqe[3, 3, 1, 1] - 
         24*Cqe[3, 3, 2, 2] - 24*Cqe[3, 3, 3, 3] + 494*Cqq1[1, 1, 1, 1] + 
         1176*Cqq1[1, 1, 2, 2] - 318*Cqq1[1, 1, 3, 3] - 
         188*Cqq1[1, 2, 2, 1] - 542*Cqq1[1, 3, 3, 1] + 494*Cqq1[2, 2, 2, 2] - 
         318*Cqq1[2, 2, 3, 3] - 542*Cqq1[2, 3, 3, 2] + 
         1064*Cqq1[3, 3, 3, 3] + 438*Cqq3[1, 1, 1, 1] + 
         1080*Cqq3[1, 1, 2, 2] + 1206*Cqq3[1, 1, 3, 3] - 
         204*Cqq3[1, 2, 2, 1] - 306*Cqq3[1, 3, 3, 1] + 438*Cqq3[2, 2, 2, 2] + 
         1206*Cqq3[2, 2, 3, 3] - 306*Cqq3[2, 3, 3, 2] + 
         1320*Cqq3[3, 3, 3, 3] + 1176*Cqu1[1, 1, 1, 1] + 
         1176*Cqu1[1, 1, 2, 2] - 294*Cqu1[1, 1, 3, 3] + 
         1176*Cqu1[2, 2, 1, 1] + 1176*Cqu1[2, 2, 2, 2] - 
         294*Cqu1[2, 2, 3, 3] - 318*Cqu1[3, 3, 1, 1] - 318*Cqu1[3, 3, 2, 2] - 
         24*Cqu1[3, 3, 3, 3] - 1176*Cud1[1, 1, 1, 1] - 
         1176*Cud1[1, 1, 2, 2] + 7236*Cud1[1, 1, 3, 3] - 
         1176*Cud1[2, 2, 1, 1] - 1176*Cud1[2, 2, 2, 2] + 
         7236*Cud1[2, 2, 3, 3] + 294*Cud1[3, 3, 1, 1] + 
         294*Cud1[3, 3, 2, 2] - 3912*Cud1[3, 3, 3, 3] + 
         1960*Cuu[1, 1, 1, 1] + 4704*Cuu[1, 1, 2, 2] - 1176*Cuu[1, 1, 3, 3] - 
         784*Cuu[1, 2, 2, 1] - 1568*Cuu[1, 3, 3, 1] + 1960*Cuu[2, 2, 2, 2] - 
         1176*Cuu[2, 2, 3, 3] - 1568*Cuu[2, 3, 3, 2]) - 
       3*MT2*(405*Clq3[1, 1, 3, 3] + 405*Clq3[2, 2, 3, 3] - 
         636*Cqd1[3, 3, 1, 1] - 636*Cqd1[3, 3, 2, 2] + 
         8*(984*Cqd1[3, 3, 3, 3] + 159*Cqq1[1, 1, 3, 3] - 
           29*Cqq1[1, 3, 3, 1] + 159*Cqq1[2, 2, 3, 3] - 29*Cqq1[2, 3, 3, 2] - 
           192*Cqq1[3, 3, 3, 3] + 153*Cqq3[1, 1, 3, 3] + 
           153*Cqq3[2, 2, 3, 3] - 152*Cqq3[3, 3, 3, 3] + 
           147*Cqu1[1, 1, 3, 3] + 147*Cqu1[2, 2, 3, 3] + 
           159*Cqu1[3, 3, 1, 1] + 159*Cqu1[3, 3, 2, 2] + 
           12*Cqu1[3, 3, 3, 3] - 147*Cud1[3, 3, 1, 1] - 
           147*Cud1[3, 3, 2, 2] + 1956*Cud1[3, 3, 3, 3] + 
           588*Cuu[1, 1, 3, 3] + 331*Cuu[1, 3, 3, 1] + 588*Cuu[2, 2, 3, 3] + 
           331*Cuu[2, 3, 3, 2]))))/(18*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-3*Sqrt[2]*MT*MW*(12*MT2*MW2 - 12*MW2^2 - 2*MT2*MZ2 - 8*MW2*MZ2 + 
      3*MZ2^2)*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, MZ2, MW2, MW2]*
     CuW[3, 3])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (6*Sqrt[2]*MT*MW*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW2*(32*MT2*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW2^2*
       CuB[3, 3] - 32*MW*MW2^2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW2^2*
       CuB[3, 3] + MW2*MZ*(1248*MW2^5 - 800*MW2^4*MZ2 + 360*MW2^3*MZ2^2 - 
        276*MW2^2*MZ2^3 + 176*MW2*MZ2^4 - 33*MZ2^5)*SW*CuW[3, 3] + 
      MT2*MZ*(-928*MW2^5 + 608*MW2^4*MZ2 - 440*MW2^3*MZ2^2 + 
        412*MW2^2*MZ2^3 - 176*MW2*MZ2^4 + 11*MZ2^5)*SW*CuW[3, 3]))/
    (Sqrt[2]*MW*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (2*Sqrt[2]*MT*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (Sqrt[2]*CW2*MT*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (Sqrt[2]*MT*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2*(80*MW2^4 - 88*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 22*MW2*MZ2^3 - 
        11*MZ2^4)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*
         CuW[3, 3]) + MW2*(-3*MW*MZ2*(320*MW2^5 + 11*MZ2^5 + 
          8*MW2^3*MZ2^2*(41 - 12*SW2) + 64*MW2^4*MZ2*(-9 + 4*SW2) - 
          2*MW2^2*MZ2^3*(31 + 108*SW2) + MW2*MZ2^4*(-21 + 110*SW2))*
         CuB[3, 3] + MZ*(-1920*MW2^6 + 1280*MW2^5*MZ2 + 960*MW2^4*MZ2^2 - 
          2144*MW2^3*MZ2^3 + 1228*MW2^2*MZ2^4 - 225*MW2*MZ2^5 + 11*MZ2^6)*SW*
         CuW[3, 3])))/(MW*MZ*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (Sqrt[2]*MT*B0i[bb0, 0, 0, MT2]*
     (-48*MW2^4*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW2^2*
       (MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 6*MT2^3*(80*MW2^4 - 88*MW2^3*MZ2 + 
        24*MW2^2*MZ2^2 + 22*MW2*MZ2^3 - 11*MZ2^4)*(MW*MZ2^2*SW2*CuB[3, 3] + 
        2*MW2^2*MZ*SW*CuW[3, 3]) + 2*MT2*MW2^2*
       (6*MW*MZ2*(128*MW2^5 + 22*MW2*MZ2^4*(-4 + SW2) - 11*MZ2^5*SW2 + 
          8*MW2^2*MZ2^3*(26 + 3*SW2) + 16*MW2^4*MZ2*(-14 + 5*SW2) - 
          8*MW2^3*MZ2^2*(3 + 11*SW2))*CuB[3, 3] + 
        MZ*(480*MW2^6 + 640*MW2^5*MZ2 - 1320*MW2^4*MZ2^2 - 244*MW2^3*MZ2^3 + 
          1388*MW2^2*MZ2^4 - 495*MW2*MZ2^5 - 44*MZ2^6)*SW*CuW[3, 3]) + 
      MT2^2*MW2*(6*MW*MZ2*(-128*MW2^5 + 16*MW2^4*MZ2*(14 - 15*SW2) + 
          22*MW2*MZ2^4*(4 - 3*SW2) + 33*MZ2^5*SW2 - 8*MW2^2*MZ2^3*
           (26 + 9*SW2) + 24*MW2^3*MZ2^2*(1 + 11*SW2))*CuB[3, 3] + 
        MZ*(-1920*MW2^6 + 1024*MW2^5*MZ2 + 720*MW2^4*MZ2^2 - 40*MW2^3*MZ2^3 - 
          1192*MW2^2*MZ2^4 + 462*MW2*MZ2^5 + 55*MZ2^6)*SW*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      2*Pi^2*SW))


==> anc/Rb_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (-9*MT2^2*MZ2*(-1232*MW2^4 + 1416*MW2^3*MZ2 + 120*MW2^2*MZ2^2 - 
     550*MW2*MZ2^3 + 165*MZ2^4) + MT2*(32*MW2^2*MZ2^4*(1176 - 199*Pi^2) + 
     166*MZ2^6*(33 - 4*Pi^2) - 512*MW2^6*(-33 + 4*Pi^2) + 
     16*MW2^5*MZ2*(-6699 + 416*Pi^2) + 12*MW2^3*MZ2^3*(-6009 + 784*Pi^2) - 
     8*MW2^4*MZ2^2*(-15807 + 1256*Pi^2) + MW2*MZ2^5*(-25881 + 3064*Pi^2)) + 
   2*MW2*(256*MW2^6*(-33 + 4*Pi^2) + 83*MZ2^6*(-33 + 4*Pi^2) - 
     64*MW2^5*MZ2*(-717 + 52*Pi^2) + 32*MW2^4*MZ2^2*(-1770 + 157*Pi^2) - 
     2*MW2*MZ2^5*(-6693 + 766*Pi^2) - 6*MW2^3*MZ2^3*(-6207 + 784*Pi^2) + 
     MW2^2*MZ2^4*(-21885 + 3184*Pi^2)))/(36*(MT2 - MW2)*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (MH2^2*(-16*MW2^3 + 12*MW2^2*MZ2 + 15*MW2*MZ2^2 - 11*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) - 
 (MT2*(4*MT2^3*(40*MW2^4 - 4*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 
      11*MZ2^4) + MT2^2*MZ2*(336*MW2^4 - 392*MW2^3*MZ2 - 312*MW2^2*MZ2^2 + 
      330*MW2*MZ2^3 + 11*MZ2^4) + 4*MW2^2*(80*MW2^5 + 216*MW2^4*MZ2 - 
      88*MW2^3*MZ2^2 - 86*MW2^2*MZ2^3 + 99*MW2*MZ2^4 + 22*MZ2^5) - 
    2*MT2*MW2*(240*MW2^5 + 472*MW2^4*MZ2 - 336*MW2^3*MZ2^2 - 
      258*MW2^2*MZ2^3 + 308*MW2*MZ2^4 + 33*MZ2^5))*B0i[bb0, 0, 0, MT2])/
  (2*(MT2 - MW2)^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2) - 
    MT2^2*(320*MW2^5 + 224*MW2^4*MZ2 + 136*MW2^3*MZ2^2 + 
      2*MW2*(2*MH2 - 107*MZ2)*MZ2^3 - MZ2^4*(11*MH2 + 3*MZ2) + 
      4*MW2^2*MZ2^2*(4*MH2 + 89*MZ2)) + MT2*MW2*(160*MW2^5 + 416*MW2^4*MZ2 + 
      424*MW2^3*MZ2^2 + 4*MW2*(2*MH2 - 129*MZ2)*MZ2^3 - 
      MZ2^4*(22*MH2 + 17*MZ2) + 4*MW2^2*MZ2^2*(8*MH2 + 151*MZ2)) + 
    MW2^2*MZ2*(64*MW2^4 - 264*MW2^3*MZ2 + MZ2^3*(11*MH2 + 47*MZ2) - 
      4*MW2^2*MZ2*(4*MH2 + 91*MZ2) + MW2*(-4*MH2*MZ2^2 + 346*MZ2^3)))*
   B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
   Pi^2*VALPHA^2) - ((256*MW2^6 + 320*MW2^5*MZ2 - 256*MW2^4*MZ2^2 - 
    4*MW2^2*(MH2 - 48*MZ2)*MZ2^3 + 11*MZ2^6 + 8*MW2^3*MZ2^2*(-2*MH2 + MZ2) + 
    MW2*MZ2^4*(11*MH2 + 54*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
   (16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 828*MW2^2*MZ2^3 + 
    172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 ((-4*MT2^2*(40*MW2^4 - 64*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 11*MW2*MZ2^3 - 
      11*MZ2^4) + 2*MW2*(160*MW2^5 + 104*MW2^4*MZ2 - 148*MW2^3*MZ2^2 + 
      80*MW2^2*MZ2^3 + 31*MW2*MZ2^4 - 11*MZ2^5) + 
    MT2*(-160*MW2^5 + 64*MW2^4*MZ2 + 32*MW2^3*MZ2^2 - 224*MW2^2*MZ2^3 + 
      77*MW2*MZ2^4 + 22*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(6*MT2^2*(40*MW2^3 - 64*MW2^2*MZ2 + 44*MW2*MZ2^2 - 
      11*MZ2^3) + 3*MT2*(80*MW2^4 - 8*MW2^3*MZ2 - 64*MW2^2*MZ2^2 + 
      66*MW2*MZ2^3 - 11*MZ2^4) + MW2*(-192*MW2^4 - 368*MW2^3*MZ2 + 
      36*MW2^2*MZ2^2 + 216*MW2*MZ2^3 + 11*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (36*MW2^4*(MW2 + 2*MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + 
    MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (2*CW2*(MW2 + MZ2)^2*(8*MW2^2 + 2*MW2*MZ2 - MZ2^2)*
   (8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((3*CWw*MW*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3))/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA) + 
   (36*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(20*MW2^2 - 22*MW2*MZ2 + 11*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) - (36*CWw*MW*MW2^2*
     (MT2*(24*MW2^3 + 4*MW2^2*MZ2 + 19*MW2*MZ2^2 - 11*MZ2^3) + 
      MW2*(16*MW2^3 - 28*MW2^2*MZ2 - 19*MW2*MZ2^2 + 22*MZ2^3))*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) + (36*CWw*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VALPHA) + (36*CWw*MW*MW2*MZ2*(64*MW2^3 - 48*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VALPHA) - (18*CWw*MW*MW2*(32*MW2^4 + 88*MW2^3*MZ2 - 18*MW2^2*MZ2^2 - 
      59*MW2*MZ2^3 + 11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA) - 
   (108*CWw*MW*MW2^4*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) + (18*CWw*MW*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA))*Class[1] - 
 (12*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VALPHA^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (-1/72*(CHD*(3*MT2^2*(360448*MW2^8 - 1197696*MW2^7*MZ2 + 
          826560*MW2^6*MZ2^2 + 1593232*MW2^5*MZ2^3 - 3144192*MW2^4*MZ2^4 + 
          1975608*MW2^3*MZ2^5 - 415292*MW2^2*MZ2^6 - 19305*MW2*MZ2^7 + 
          9702*MZ2^8) + MT2*(-1892352*MW2^9 - 8134*MZ2^9*(-33 + 4*Pi^2) - 
          128*MW2^8*MZ2*(-39953 + 224*Pi^2) + 64*MW2^7*MZ2^2*
           (85317 + 2960*Pi^2) + MW2^2*MZ2^6*(62892*MH2 + 10223947*MZ2 - 
            938392*MZ2*Pi^2) + 22*MW2*MZ2^7*(-882*MH2 - 92979*MZ2 + 
            11288*MZ2*Pi^2) - 16*MW2^6*MZ2^2*(3168*MH2 + 1389111*MZ2 + 
            41440*MZ2*Pi^2) + 16*MW2^5*MZ2^3*(5688*MH2 + 861433*MZ2 + 
            96824*MZ2*Pi^2) + 4*MW2^3*MZ2^5*(-15840*MH2 - 5497053*MZ2 + 
            484664*MZ2*Pi^2) - 4*MW2^4*MZ2^4*(5112*MH2 - 3547011*MZ2 + 
            565744*MZ2*Pi^2)) + 2*MW2*(405504*MW2^9 + 
          4067*MZ2^9*(-33 + 4*Pi^2) + 1024*MW2^8*MZ2*(-557 + 14*Pi^2) - 
          2560*MW2^7*MZ2^2*(1488 + 37*Pi^2) + 22*MW2*MZ2^7*
           (441*MH2 + 45828*MZ2 - 5644*MZ2*Pi^2) + 8*MW2^3*MZ2^5*
           (3960*MH2 + MZ2*(1427709 - 121166*Pi^2)) + 16*MW2^6*MZ2^2*
           (1584*MH2 + 7*MZ2*(70143 + 2960*Pi^2)) - 8*MW2^5*MZ2^3*
           (5688*MH2 + 19*MZ2*(8737 + 5096*Pi^2)) + MW2^2*MZ2^6*
           (-31446*MH2 + MZ2*(-4984709 + 469196*Pi^2)) + 
          2*MW2^4*MZ2^4*(5112*MH2 + MZ2*(-5096433 + 565744*Pi^2)))) + 
      96*CHbox*(MT2 - MW2)*MW2*MZ2^4*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW2^2)/
     ((MT2 - MW2)*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (MH2*(4*CHbox*MH2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*MZ2*(12*MW2*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 
          1208*MW2*MZ2^3 + 539*MZ2^4) + MH2*(-1888*MW2^4 + 6880*MW2^3*MZ2 - 
          4668*MW2^2*MZ2^2 - 458*MW2*MZ2^3 + 539*MZ2^4)))*
     B0i[bb0, 0, 0, MH2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (CHD*(4*MT2^2*MW2^2*(58432*MW2^7 - 317056*MW2^6*MZ2 + 274728*MW2^5*MZ2^2 + 
        330484*MW2^4*MZ2^3 - 701800*MW2^3*MZ2^4 + 352374*MW2^2*MZ2^5 + 
        4474*MW2*MZ2^6 - 34441*MZ2^7) - 4*MT2*MW2^3*
       (23936*MW2^7 - 231104*MW2^6*MZ2 + 254544*MW2^5*MZ2^2 + 
        158000*MW2^4*MZ2^3 - 465560*MW2^3*MZ2^4 + 277140*MW2^2*MZ2^5 - 
        35461*MW2*MZ2^6 - 14300*MZ2^7) + 
      6*MT2^4*(7040*MW2^7 + 16512*MW2^6*MZ2 - 60048*MW2^5*MZ2^2 + 
        71144*MW2^4*MZ2^3 - 42144*MW2^3*MZ2^4 + 2700*MW2^2*MZ2^5 + 
        13292*MW2*MZ2^6 - 4851*MZ2^7) + MT2^3*MW2*(-180224*MW2^7 + 
        398208*MW2^6*MZ2 + 81216*MW2^5*MZ2^2 - 1207664*MW2^4*MZ2^3 + 
        1556496*MW2^3*MZ2^4 - 586728*MW2^2*MZ2^5 - 158312*MW2*MZ2^6 + 
        107943*MZ2^7) - 64*MW2^4*MZ2^3*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(12*(MT2 - MW2)^2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*(-4*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(-2*MT2^3*(7040*MW2^7 + 16512*MW2^6*MZ2 - 60048*MW2^5*MZ2^2 + 
          61256*MW2^4*MZ2^3 - 18144*MW2^3*MZ2^4 - 9648*MW2^2*MZ2^5 + 
          8294*MW2*MZ2^6 - 1617*MZ2^7) + MT2^2*(95744*MW2^8 - 
          89088*MW2^7*MZ2 - 186112*MW2^6*MZ2^2 + 24*MW2^4*
           (32*MH2 - 13327*MZ2)*MZ2^3 - 539*MZ2^7*(MH2 + 3*MZ2) + 
          64*MW2^5*MZ2^2*(22*MH2 + 7143*MZ2) - 8*MW2^3*MZ2^4*
           (929*MH2 + 8956*MZ2) - 3*MW2*MZ2^6*(27*MH2 + 23329*MZ2) + 
          4*MW2^2*MZ2^5*(1469*MH2 + 53641*MZ2)) + 
        MT2*MW2*(-149248*MW2^8 + 284288*MW2^7*MZ2 + 17888*MW2^6*MZ2^2 - 
          32*MW2^4*(48*MH2 - 17569*MZ2)*MZ2^3 + 1078*MZ2^7*(MH2 + 3*MZ2) - 
          64*MW2^5*MZ2^2*(44*MH2 + 9045*MZ2) + 8*MW2^3*MZ2^4*
           (1858*MH2 + 10049*MZ2) - 8*MW2^2*MZ2^5*(1469*MH2 + 48325*MZ2) + 
          MW2*MZ2^6*(162*MH2 + 133913*MZ2)) - MW2^2*MZ2*
         (67584*MW2^7 - 115712*MW2^6*MZ2 - 85440*MW2^5*MZ2^2 + 
          136*MW2^3*(16*MH2 - 865*MZ2)*MZ2^3 + 539*MZ2^6*(MH2 + 3*MZ2) + 
          20*MW2*MZ2^5*(31*MH2 + 3985*MZ2) - 24*MW2^2*MZ2^4*
           (219*MH2 + 5443*MZ2) + 32*MW2^4*MZ2^2*(44*MH2 + 7973*MZ2))*SW2))*
     B0i[bb0, 0, 0, MW2])/(4*(MT2 - MW2)^2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(22528*MW2^9 + 46080*MW2^8*MZ2 - 69120*MW2^7*MZ2^2 - 
        10752*MW2^6*MZ2^3 - 32*MW2^5*(103*MH2 - 3618*MZ2)*MZ2^3 + 
        16*MW2^4*(500*MH2 - 5783*MZ2)*MZ2^4 + 1617*MZ2^9 + 
        MW2*MZ2^7*(1078*MH2 + 7367*MZ2) + 4*MW2^3*MZ2^5*
         (-1029*MH2 + 9179*MZ2) - 2*MW2^2*MZ2^6*(833*MH2 + 10617*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(4*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW2) - (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (1648*MW2^3 - 2352*MW2^2*MZ2 - 294*MW2*MZ2^2 + 539*MZ2^3)*
     B0i[bb0, MW2, 0, MT2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (4*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4) - CHD*(1408*MW2^4 + 2176*MW2^3*MZ2 - 
        5256*MW2^2*MZ2^2 + 620*MW2*MZ2^3 + 539*MZ2^4))*
     B0i[bb0, MW2, MH2, MW2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*(67584*MW2^7 - 116224*MW2^6*MZ2 - 123520*MW2^5*MZ2^2 + 
      437792*MW2^4*MZ2^3 - 17504*MW2^3*MZ2^4 - 142844*MW2^2*MZ2^5 + 
      24076*MW2*MZ2^6 + 1617*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-1648*MW2^3 + 2352*MW2^2*MZ2 + 294*MW2*MZ2^2 - 539*MZ2^3) + 
      2*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(-2*MT2*(66176*MW2^7 - 97536*MW2^6*MZ2 - 13104*MW2^5*MZ2^2 + 
        195416*MW2^4*MZ2^3 - 237600*MW2^3*MZ2^4 + 96390*MW2^2*MZ2^5 + 
        7265*MW2*MZ2^6 - 6072*MZ2^7) + MW2*(84480*MW2^7 + 26368*MW2^6*MZ2 - 
        164928*MW2^5*MZ2^2 + 17664*MW2^4*MZ2^3 + 193120*MW2^3*MZ2^4 - 
        149424*MW2^2*MZ2^5 + 41262*MW2*MZ2^6 + 6133*MZ2^7) - 
      96*MT2^2*MZ2^2*(440*MW2^4 - 68*MW2^3*MZ2 - 735*MW2^2*MZ2^2 + 
        778*MW2*MZ2^3 - 253*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    (6*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*(6*MT2^2*(7040*MW2^7 - 4608*MW2^6*MZ2 - 21712*MW2^5*MZ2^2 + 
        43672*MW2^4*MZ2^3 - 33184*MW2^3*MZ2^4 + 10480*MW2^2*MZ2^5 + 
        66*MW2*MZ2^6 - 539*MZ2^7) + 2*MW2^2*(16896*MW2^7 - 58624*MW2^6*MZ2 - 
        29856*MW2^5*MZ2^2 + 194640*MW2^4*MZ2^3 - 55804*MW2^3*MZ2^4 - 
        113172*MW2^2*MZ2^5 + 43389*MW2*MZ2^6 + 2531*MZ2^7) + 
      3*MT2*(14080*MW2^8 + 11904*MW2^7*MZ2 - 50208*MW2^6*MZ2^2 + 
        21120*MW2^5*MZ2^3 + 42392*MW2^4*MZ2^4 - 46048*MW2^3*MZ2^5 + 
        14660*MW2^2*MZ2^6 + 1144*MW2*MZ2^7 - 539*MZ2^8))*
     B0i[bb0, MZ2, MW2, MW2])/(4*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) - (18*CHD*MW2^4*(704*MW2^6 + 1440*MW2^5*MZ2 - 
      912*MW2^4*MZ2^2 - 964*MW2^3*MZ2^3 + 1143*MW2^2*MZ2^4 - 1176*MW2*MZ2^5 + 
      980*MZ2^6)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (3*CHD*(3520*MW2^6 - 544*MW2^5*MZ2 - 11128*MW2^4*MZ2^2 + 
      16272*MW2^3*MZ2^3 - 8456*MW2^2*MZ2^4 + 1012*MW2*MZ2^5 + 539*MZ2^6)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*MW2^2*(MW2 + MZ2)^2*(5632*MW2^6 + 3072*MW2^5*MZ2 - 
      13440*MW2^4*MZ2^2 + 14080*MW2^3*MZ2^3 - 12000*MW2^2*MZ2^4 + 
      6780*MW2*MZ2^5 - 479*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*MW2*(-2*MW2*(MW2 + MZ2)^2*(14080*MW2^6 - 9216*MW2^5*MZ2 - 
        34656*MW2^4*MZ2^2 + 66256*MW2^3*MZ2^3 - 45720*MW2^2*MZ2^4 + 
        13308*MW2*MZ2^5 - 407*MZ2^6) + MT2^2*MZ2*(-56320*MW2^6 + 
        68352*MW2^5*MZ2 + 41664*MW2^4*MZ2^2 - 137632*MW2^3*MZ2^3 + 
        101280*MW2^2*MZ2^4 - 28686*MW2*MZ2^5 + 407*MZ2^6) + 
      4*MT2*MW2*(10560*MW2^7 + 5408*MW2^6*MZ2 - 27432*MW2^5*MZ2^2 + 
        16704*MW2^4*MZ2^3 + 6008*MW2^3*MZ2^4 - 1980*MW2^2*MZ2^5 - 
        5619*MW2*MZ2^6 + 3641*MZ2^7) - 32*MT2^3*MZ2^2*
       (440*MW2^4 - 68*MW2^3*MZ2 - 735*MW2^2*MZ2^2 + 778*MW2*MZ2^3 - 
        253*MZ2^4)*SW2^2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2))*Class[3] + 
 (24*CHWB*CW*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VALPHA^2*
   Class[4])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*SW) + 
 (-1/18*(CHWB*CW2*(3*MT2^2*(180224*MW2^7 - 784000*MW2^6*MZ2 + 
         915552*MW2^5*MZ2^2 + 302144*MW2^4*MZ2^3 - 1466164*MW2^3*MZ2^4 + 
         1174392*MW2^2*MZ2^5 - 377545*MW2*MZ2^6 + 44462*MZ2^7) + 
       MT2*(-743424*MW2^8 + 128*MW2^7*MZ2*(19525 + 592*Pi^2) - 
         32*MW2^6*MZ2^2*(-120669 + 9136*Pi^2) + MW2*MZ2^6*
          (-31446*MH2 + 1802267*MZ2 - 143020*MZ2*Pi^2) + 
         768*MW2^5*MZ2^2*(33*MH2 - 19600*MZ2 + 608*MZ2*Pi^2) + 
         2*MZ2^7*(4851*MH2 - 19140*MZ2 + 9278*MZ2*Pi^2) - 
         8*MW2^3*MZ2^4*(-1278*MH2 + 219303*MZ2 + 21544*MZ2*Pi^2) - 
         4*MW2^4*MZ2^3*(11376*MH2 - 3633809*MZ2 + 66160*MZ2*Pi^2) + 
         3*MW2^2*MZ2^5*(10560*MH2 - 1411461*MZ2 + 103696*MZ2*Pi^2)) + 
       MW2*(202752*MW2^8 - 512*MW2^7*MZ2*(-455 + 148*Pi^2) + 
         128*MW2^6*MZ2^2*(-52071 + 2284*Pi^2) - 192*MW2^5*MZ2^2*
          (132*MH2 + 19*MZ2*(-3659 + 128*Pi^2)) + 64*MW2^4*MZ2^3*
          (711*MH2 + MZ2*(-143567 + 4135*Pi^2)) - 
         2*MZ2^7*(4851*MH2 + 2*MZ2*(-9570 + 4639*Pi^2)) + 
         16*MW2^3*MZ2^4*(-639*MH2 + 2*MZ2*(-61389 + 5386*Pi^2)) - 
         12*MW2^2*MZ2^5*(2640*MH2 + MZ2*(-431119 + 25924*Pi^2)) + 
         MW2*MZ2^6*(31446*MH2 + MZ2*(-1822793 + 143020*Pi^2)))))/
     (MW*(MT2 - MW2)*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (MH2*MZ2*(CHWB*MH2*(5632*MW2^5 + 704*MW2^4*MZ2 - 17088*MW2^3*MZ2^2 + 
        13616*MW2^2*MZ2^3 - 32*MW2*MZ2^4 - 1617*MZ2^5) + 
      12*CHWB*MW2*(2816*MW2^5 - 832*MW2^4*MZ2 - 2224*MW2^3*MZ2^2 + 
        1864*MW2^2*MZ2^3 + 130*MW2*MZ2^4 - 539*MZ2^5) + 
      24*(CHB - CHW)*MW*MW2*MZ*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW)*SW2*
     B0i[bb0, 0, 0, MH2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) + (CHWB*(2*MT2^3*MW2*(90112*MW2^7 - 318080*MW2^6*MZ2 + 
        281952*MW2^5*MZ2^2 + 304000*MW2^4*MZ2^3 - 746516*MW2^3*MZ2^4 + 
        439560*MW2^2*MZ2^5 - 32105*MW2*MZ2^6 - 26213*MZ2^7) - 
      3*MT2^4*(28160*MW2^7 - 4224*MW2^6*MZ2 - 50688*MW2^5*MZ2^2 + 
        79088*MW2^4*MZ2^3 - 62448*MW2^3*MZ2^4 + 19260*MW2^2*MZ2^5 + 
        11498*MW2*MZ2^6 - 4851*MZ2^7) + 4*MT2*MW2^3*
       (2816*MW2^7 - 335040*MW2^6*MZ2 + 521664*MW2^5*MZ2^2 - 
        89752*MW2^4*MZ2^3 - 423384*MW2^3*MZ2^4 + 355638*MW2^2*MZ2^5 - 
        96727*MW2*MZ2^6 - 825*MZ2^7) + MT2^2*MW2^2*(-107008*MW2^7 + 
        1746816*MW2^6*MZ2 - 2531712*MW2^5*MZ2^2 + 56240*MW2^4*MZ2^3 + 
        2606784*MW2^3*MZ2^4 - 1954212*MW2^2*MZ2^5 + 403838*MW2*MZ2^6 + 
        38049*MZ2^7) + 64*MW2^4*MZ2^3*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(6*MW*(MT2 - MW2)^2*MZ*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (CW2*(CHWB*(-8*MT2^3*MW2*(7040*MW2^6 - 1056*MW2^5*MZ2 - 
          14784*MW2^4*MZ2^2 + 17564*MW2^3*MZ2^3 - 3624*MW2^2*MZ2^4 - 
          3585*MW2*MZ2^5 + 2090*MZ2^6) + MT2^2*(247808*MW2^8 - 
          248320*MW2^7*MZ2 - 299520*MW2^6*MZ2^2 + 
          32*MW2^4*(92*MH2 - 30435*MZ2)*MZ2^3 - 72*MW2^3*(222*MH2 - 1949*MZ2)*
           MZ2^4 + 2*MW2*(523*MH2 - 66556*MZ2)*MZ2^6 - 
          1617*MZ2^7*(MH2 + MZ2) + 2800*MW2^2*MZ2^5*(4*MH2 + 117*MZ2) + 
          128*MW2^5*MZ2^2*(22*MH2 + 8321*MZ2)) + 
        MW2^2*(135168*MW2^8 - 513024*MW2^7*MZ2 + 400896*MW2^6*MZ2^2 + 
          32*MW2^4*(92*MH2 - 30841*MZ2)*MZ2^3 - 72*MW2^3*(222*MH2 - 4087*MZ2)*
           MZ2^4 + 2*MW2*(523*MH2 - 70340*MZ2)*MZ2^6 - 
          1617*MZ2^7*(MH2 + MZ2) + 64*MW2^5*MZ2^2*(44*MH2 + 8477*MZ2) + 
          16*MW2^2*MZ2^5*(700*MH2 + 17317*MZ2)) - 
        2*MT2*MW2*(163328*MW2^8 - 334208*MW2^7*MZ2 + 103488*MW2^6*MZ2^2 + 
          8*MW2^4*(368*MH2 - 107567*MZ2)*MZ2^3 + 2*MW2*(523*MH2 - 62178*MZ2)*
           MZ2^6 - 1617*MZ2^7*(MH2 + MZ2) + 12*MW2^3*MZ2^4*
           (-1332*MH2 + 17491*MZ2) + 16*MW2^5*MZ2^2*(176*MH2 + 40303*MZ2) + 
          2*MW2^2*MZ2^5*(5600*MH2 + 136233*MZ2))) - 48*CHW*MW*(MT2 - MW2)^2*
       MW2*MZ*MZ2^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4)*SW)*B0i[bb0, 0, 0, MW2])/
    (4*MW*(MT2 - MW2)^2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   ((-(CHWB*(270336*MW2^9 + 304128*MW2^8*MZ2 - 1068032*MW2^7*MZ2^2 - 
         768*MW2^6*(22*MH2 - 1767*MZ2)*MZ2^2 + 192*MW2^5*(33*MH2 - 716*MZ2)*
          MZ2^3 + 16*MW2^4*(2784*MH2 - 64847*MZ2)*MZ2^4 - 
         48*MW2^3*(920*MH2 - 26363*MZ2)*MZ2^5 + 
         12*MW2^2*(612*MH2 - 61705*MZ2)*MZ2^6 + 4851*MZ2^9 + 
         MW2*MZ2^7*(1617*MH2 + 188746*MZ2))) + 72*MW*MW2*MZ*MZ2^2*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + (3*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
     (2816*MW2^5 + 2944*MW2^4*MZ2 - 15984*MW2^3*MZ2^2 + 11200*MW2^2*MZ2^3 + 
      1046*MW2*MZ2^4 - 1617*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
    (2*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (MZ2*(-(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2816*MW2^5 + 2944*MW2^4*MZ2 - 
         15984*MW2^3*MZ2^2 + 11200*MW2^2*MZ2^3 + 1046*MW2*MZ2^4 - 
         1617*MZ2^5)) + 48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*(45056*MW2^8 - 220160*MW2^7*MZ2 + 127232*MW2^6*MZ2^2 + 
      367296*MW2^5*MZ2^3 - 408544*MW2^4*MZ2^4 + 2376*MW2^3*MZ2^5 + 
      89380*MW2^2*MZ2^6 - 15462*MW2*MZ2^7 - 539*MZ2^8)*
     B0i[bb0, MW2, MW2, MZ2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + 
   (MW2*(CHWB*(MH2^2*(5632*MW2^5 - 2112*MW2^4*MZ2 - 14848*MW2^3*MZ2^2 + 
          14720*MW2^2*MZ2^3 - 2448*MW2*MZ2^4 - 539*MZ2^5) - 
        12*MZ2*(5632*MW2^6 - 12928*MW2^5*MZ2 - 672*MW2^4*MZ2^2 + 
          23024*MW2^3*MZ2^3 - 18188*MW2^2*MZ2^4 + 1110*MW2*MZ2^5 + 
          1617*MZ2^6) + 4*MH2*(8448*MW2^6 - 16576*MW2^5*MZ2 - 
          2064*MW2^4*MZ2^2 + 27112*MW2^3*MZ2^3 - 19922*MW2^2*MZ2^4 + 
          441*MW2*MZ2^5 + 2156*MZ2^6)) + 24*MW*MZ*(MH2 - 2*MZ2)*
       (-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 
        539*MZ2^4)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW2*(337920*MW2^8 - 14080*MW2^7*MZ2 - 
      495616*MW2^6*MZ2^2 + 287520*MW2^5*MZ2^3 + 301232*MW2^4*MZ2^4 - 
      288256*MW2^3*MZ2^5 + 58128*MW2^2*MZ2^6 + 44660*MW2*MZ2^7 - 9163*MZ2^8 - 
      24*MT2^2*(7040*MW2^6 - 16896*MW2^5*MZ2 + 8688*MW2^4*MZ2^2 + 
        13064*MW2^3*MZ2^3 - 21156*MW2^2*MZ2^4 + 11823*MW2*MZ2^5 - 
        2563*MZ2^6) - MT2*(349184*MW2^7 - 534784*MW2^6*MZ2 + 
        50688*MW2^5*MZ2^2 + 882080*MW2^4*MZ2^3 - 1143328*MW2^3*MZ2^4 + 
        511704*MW2^2*MZ2^5 + 2564*MW2*MZ2^6 - 26983*MZ2^7))*
     B0i[bb0, MZ2, MT2, MT2])/(6*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW2*(24*MT2^2*(7040*MW2^6 - 11616*MW2^5*MZ2 + 
        864*MW2^4*MZ2^2 + 14564*MW2^3*MZ2^3 - 15312*MW2^2*MZ2^4 + 
        6687*MW2*MZ2^5 - 1012*MZ2^6) + 12*MT2*(14080*MW2^7 + 4928*MW2^6*MZ2 - 
        41184*MW2^5*MZ2^2 + 35992*MW2^4*MZ2^3 + 7316*MW2^3*MZ2^4 - 
        22482*MW2^2*MZ2^5 + 10867*MW2*MZ2^6 - 1012*MZ2^7) + 
      MZ2*(-327168*MW2^7 + 102400*MW2^6*MZ2 + 709632*MW2^5*MZ2^2 - 
        348000*MW2^4*MZ2^3 - 327896*MW2^3*MZ2^4 + 137988*MW2^2*MZ2^5 + 
        13488*MW2*MZ2^6 - 539*MZ2^7))*B0i[bb0, MZ2, MW2, MW2])/
    (4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (36*CHWB*CW*MW2^3*(1408*MW2^6 + 2464*MW2^5*MZ2 - 3680*MW2^4*MZ2^2 + 
      3068*MW2^3*MZ2^3 - 1780*MW2^2*MZ2^4 + 215*MW2*MZ2^5 + 735*MZ2^6)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (6*CHWB*CW*(MT2^3*(7040*MW2^6 - 11616*MW2^5*MZ2 + 864*MW2^4*MZ2^2 + 
        14564*MW2^3*MZ2^3 - 15312*MW2^2*MZ2^4 + 6687*MW2*MZ2^5 - 
        1012*MZ2^6) + MT2^2*MZ2*(17600*MW2^6 - 27264*MW2^5*MZ2 + 
        3864*MW2^4*MZ2^2 + 26252*MW2^3*MZ2^3 - 25584*MW2^2*MZ2^4 + 
        9789*MW2*MZ2^5 - 1012*MZ2^6) + 2*MW2^2*(7040*MW2^7 + 
        11264*MW2^6*MZ2 - 28944*MW2^5*MZ2^2 + 12104*MW2^4*MZ2^3 + 
        18284*MW2^3*MZ2^4 - 18189*MW2^2*MZ2^5 + 5192*MW2*MZ2^6 + 539*MZ2^7) + 
      MT2*(-21120*MW2^8 - 7392*MW2^7*MZ2 + 77600*MW2^6*MZ2^2 - 
        77676*MW2^5*MZ2^3 - 4776*MW2^4*MZ2^4 + 48779*MW2^3*MZ2^5 - 
        29112*MW2^2*MZ2^6 + 4653*MW2*MZ2^7 + 539*MZ2^8))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (4*CHWB*CW*MW2*(MW2 + MZ2)^2*(5632*MW2^6 - 2112*MW2^5*MZ2 - 
      3360*MW2^4*MZ2^2 + 6160*MW2^3*MZ2^3 - 6276*MW2^2*MZ2^4 + 
      3963*MW2*MZ2^5 - 362*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (2*CHWB*CW*(2*MT2^3*(7040*MW2^6 - 16896*MW2^5*MZ2 + 8688*MW2^4*MZ2^2 + 
        13064*MW2^3*MZ2^3 - 21156*MW2^2*MZ2^4 + 11823*MW2*MZ2^5 - 
        2563*MZ2^6) + 2*MW2*(MW2 + MZ2)^2*(14080*MW2^6 - 17952*MW2^5*MZ2 - 
        6096*MW2^4*MZ2^2 + 30628*MW2^3*MZ2^3 - 24780*MW2^2*MZ2^4 + 
        8238*MW2*MZ2^5 - 473*MZ2^6) + MT2^2*MZ2*(45760*MW2^6 - 
        64896*MW2^5*MZ2 + 2904*MW2^4*MZ2^2 + 65692*MW2^3*MZ2^3 - 
        55596*MW2^2*MZ2^4 + 17544*MW2*MZ2^5 - 473*MZ2^6) - 
      2*MT2*MW2*(21120*MW2^7 - 4928*MW2^6*MZ2 - 22992*MW2^5*MZ2^2 + 
        18624*MW2^4*MZ2^3 + 6724*MW2^3*MZ2^4 - 2595*MW2^2*MZ2^5 - 
        5553*MW2*MZ2^6 + 4180*MZ2^7))*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (12*MZ2*VALPHA^2*(MZ2^3*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
      5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
      10*CHu[1, 1] - 10*CHu[2, 2]) - 3*MW2*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] - 
      44*CHd[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 5*CHq3[1, 1] + 
      5*CHq3[2, 2] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
    8*MW2^3*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
      10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 
      2*CHu[1, 1] - 2*CHu[2, 2]) + 12*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] - 
      14*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 4*CHq1[3, 3] + CHq3[1, 1] + 
      CHq3[2, 2] - 4*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((-2*CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (5632*MW2^6*(CHq3[1, 1] + CHq3[2, 2]) + 3*MW2*MZ2^5*
       (152*CHd[1, 1] + 152*CHd[2, 2] - 804*CHd[3, 3] + 749*CHq1[1, 1] + 
        749*CHq1[2, 2] + 168*CHq1[3, 3] + 1237*CHq3[1, 1] + 1237*CHq3[2, 2] + 
        168*CHq3[3, 3] - 304*CHu[1, 1] - 304*CHu[2, 2]) - 
      MZ2^6*(120*CHd[1, 1] + 120*CHd[2, 2] - 468*CHd[3, 3] + 615*CHq1[1, 1] + 
        615*CHq1[2, 2] + 234*CHq1[3, 3] + 245*CHq3[1, 1] + 245*CHq3[2, 2] + 
        234*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) - 
      16*MW2^3*MZ2^3*(60*CHd[1, 1] + 60*CHd[2, 2] - 450*CHd[3, 3] - 
        489*CHq1[1, 1] - 489*CHq1[2, 2] + 144*CHq1[3, 3] - 457*CHq3[1, 1] - 
        457*CHq3[2, 2] + 144*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) + 
      192*MW2^4*MZ2^2*(10*CHd[1, 1] + 10*CHd[2, 2] - 69*CHd[3, 3] - 
        38*CHq1[1, 1] - 38*CHq1[2, 2] - 15*CHq1[3, 3] - 10*CHq3[1, 1] - 
        10*CHq3[2, 2] - 15*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
      24*MW2^2*MZ2^4*(10*CHd[1, 1] + 10*CHd[2, 2] + 45*CHd[3, 3] - 
        242*CHq1[1, 1] - 242*CHq1[2, 2] + 99*CHq1[3, 3] - 311*CHq3[1, 1] - 
        311*CHq3[2, 2] + 99*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
      192*MW2^5*MZ2*(8*CHd[1, 1] + 8*CHd[2, 2] - 36*CHd[3, 3] - 
        19*CHq1[1, 1] - 19*CHq1[2, 2] - 36*CHq1[3, 3] + 29*CHq3[1, 1] + 
        29*CHq3[2, 2] - 36*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2])))/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (18*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (1408*MW2^5*(CHq3[1, 1] + CHq3[2, 2]) + 
      245*MZ2^5*(CHq3[1, 1] + CHq3[2, 2]) + 2*MW2*MZ2^4*
       (120*CHd[1, 1] + 120*CHd[2, 2] - 468*CHd[3, 3] - 120*CHq1[1, 1] - 
        120*CHq1[2, 2] + 234*CHq1[3, 3] - 83*CHq3[1, 1] - 83*CHq3[2, 2] + 
        234*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) - 
      8*MW2^2*MZ2^3*(54*CHd[1, 1] + 54*CHd[2, 2] - 369*CHd[3, 3] - 
        54*CHq1[1, 1] - 54*CHq1[2, 2] + 9*CHq1[3, 3] + 104*CHq3[1, 1] + 
        104*CHq3[2, 2] + 9*CHq3[3, 3] - 108*CHu[1, 1] - 108*CHu[2, 2]) + 
      32*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] - 117*CHd[3, 3] - 
        18*CHq1[1, 1] - 18*CHq1[2, 2] - 36*CHq1[3, 3] + 59*CHq3[1, 1] + 
        59*CHq3[2, 2] - 36*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) - 
      64*MW2^4*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] - 27*CHd[3, 3] - 6*CHq1[1, 1] - 
        6*CHq1[2, 2] - 27*CHq1[3, 3] + 41*CHq3[1, 1] + 41*CHq3[2, 2] - 
        27*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])))/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (-4*MW2^3*MZ2^3*(847*CHd[1, 1] + 847*CHd[2, 2] - 11308*CHd[3, 3] - 
        847*CHq1[1, 1] - 847*CHq1[2, 2] - 8344*CHq1[3, 3] + 1725*CHq3[1, 1] + 
        1725*CHq3[2, 2] - 8344*CHq3[3, 3] - 1694*CHu[1, 1] - 
        1694*CHu[2, 2]) + 3*MW2^2*MZ2^4*(589*CHd[1, 1] + 589*CHd[2, 2] - 
        10828*CHd[3, 3] - 589*CHq1[1, 1] - 589*CHq1[2, 2] - 4288*CHq1[3, 3] + 
        1323*CHq3[1, 1] + 1323*CHq3[2, 2] - 4288*CHq3[3, 3] - 
        1178*CHu[1, 1] - 1178*CHu[2, 2]) - 6*MW2*MZ2^5*
       (152*CHd[1, 1] + 152*CHd[2, 2] - 2200*CHd[3, 3] - 152*CHq1[1, 1] - 
        152*CHq1[2, 2] + 22*CHq1[3, 3] + 245*CHq3[1, 1] + 245*CHq3[2, 2] + 
        22*CHq3[3, 3] - 304*CHu[1, 1] - 304*CHu[2, 2]) + 
      48*MW2^4*MZ2^2*(79*CHd[1, 1] + 79*CHd[2, 2] - 809*CHd[3, 3] - 
        79*CHq1[1, 1] - 79*CHq1[2, 2] - 811*CHq1[3, 3] + 211*CHq3[1, 1] + 
        211*CHq3[2, 2] - 811*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
      49*MZ2^6*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
        5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
        10*CHu[2, 2]) + 704*MW2^6*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
        CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 
        3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) - 
      2208*MW2^5*MZ2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
        CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
        10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (4*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (-4*MW2^3*MZ2^3*(847*CHd[1, 1] + 847*CHd[2, 2] - 11308*CHd[3, 3] - 
        847*CHq1[1, 1] - 847*CHq1[2, 2] - 8344*CHq1[3, 3] + 1725*CHq3[1, 1] + 
        1725*CHq3[2, 2] - 8344*CHq3[3, 3] - 1694*CHu[1, 1] - 
        1694*CHu[2, 2]) + 3*MW2^2*MZ2^4*(589*CHd[1, 1] + 589*CHd[2, 2] - 
        10828*CHd[3, 3] - 589*CHq1[1, 1] - 589*CHq1[2, 2] - 4288*CHq1[3, 3] + 
        1323*CHq3[1, 1] + 1323*CHq3[2, 2] - 4288*CHq3[3, 3] - 
        1178*CHu[1, 1] - 1178*CHu[2, 2]) - 6*MW2*MZ2^5*
       (152*CHd[1, 1] + 152*CHd[2, 2] - 2200*CHd[3, 3] - 152*CHq1[1, 1] - 
        152*CHq1[2, 2] + 22*CHq1[3, 3] + 245*CHq3[1, 1] + 245*CHq3[2, 2] + 
        22*CHq3[3, 3] - 304*CHu[1, 1] - 304*CHu[2, 2]) + 
      48*MW2^4*MZ2^2*(79*CHd[1, 1] + 79*CHd[2, 2] - 809*CHd[3, 3] - 
        79*CHq1[1, 1] - 79*CHq1[2, 2] - 811*CHq1[3, 3] + 211*CHq3[1, 1] + 
        211*CHq3[2, 2] - 811*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
      49*MZ2^6*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
        5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
        10*CHu[2, 2]) + 704*MW2^6*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
        CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 
        3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) - 
      2208*MW2^5*MZ2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
        CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
        10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (4*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-4*MW2^3*MZ2^3*(847*CHd[1, 1] + 847*CHd[2, 2] - 11308*CHd[3, 3] - 
        847*CHq1[1, 1] - 847*CHq1[2, 2] - 8344*CHq1[3, 3] + 1725*CHq3[1, 1] + 
        1725*CHq3[2, 2] - 8344*CHq3[3, 3] - 1694*CHu[1, 1] - 
        1694*CHu[2, 2]) + 3*MW2^2*MZ2^4*(589*CHd[1, 1] + 589*CHd[2, 2] - 
        10828*CHd[3, 3] - 589*CHq1[1, 1] - 589*CHq1[2, 2] - 4288*CHq1[3, 3] + 
        1323*CHq3[1, 1] + 1323*CHq3[2, 2] - 4288*CHq3[3, 3] - 
        1178*CHu[1, 1] - 1178*CHu[2, 2]) - 6*MW2*MZ2^5*
       (152*CHd[1, 1] + 152*CHd[2, 2] - 2200*CHd[3, 3] - 152*CHq1[1, 1] - 
        152*CHq1[2, 2] + 22*CHq1[3, 3] + 245*CHq3[1, 1] + 245*CHq3[2, 2] + 
        22*CHq3[3, 3] - 304*CHu[1, 1] - 304*CHu[2, 2]) + 
      48*MW2^4*MZ2^2*(79*CHd[1, 1] + 79*CHd[2, 2] - 809*CHd[3, 3] - 
        79*CHq1[1, 1] - 79*CHq1[2, 2] - 811*CHq1[3, 3] + 211*CHq3[1, 1] + 
        211*CHq3[2, 2] - 811*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
      49*MZ2^6*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
        5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
        10*CHu[2, 2]) + 704*MW2^6*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
        CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 
        3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) - 
      2208*MW2^5*MZ2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
        CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
        10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (MH2^2*B0i[bb0, 0, 0, MH2]*(4*MW2^3*MZ2^3*(847*CHd[1, 1] + 847*CHd[2, 2] - 
        11308*CHd[3, 3] - 847*CHq1[1, 1] - 847*CHq1[2, 2] - 8344*CHq1[3, 3] + 
        1725*CHq3[1, 1] + 1725*CHq3[2, 2] - 8344*CHq3[3, 3] - 
        1694*CHu[1, 1] - 1694*CHu[2, 2]) - 3*MW2^2*MZ2^4*
       (589*CHd[1, 1] + 589*CHd[2, 2] - 10828*CHd[3, 3] - 589*CHq1[1, 1] - 
        589*CHq1[2, 2] - 4288*CHq1[3, 3] + 1323*CHq3[1, 1] + 
        1323*CHq3[2, 2] - 4288*CHq3[3, 3] - 1178*CHu[1, 1] - 
        1178*CHu[2, 2]) + 6*MW2*MZ2^5*(152*CHd[1, 1] + 152*CHd[2, 2] - 
        2200*CHd[3, 3] - 152*CHq1[1, 1] - 152*CHq1[2, 2] + 22*CHq1[3, 3] + 
        245*CHq3[1, 1] + 245*CHq3[2, 2] + 22*CHq3[3, 3] - 304*CHu[1, 1] - 
        304*CHu[2, 2]) - 48*MW2^4*MZ2^2*(79*CHd[1, 1] + 79*CHd[2, 2] - 
        809*CHd[3, 3] - 79*CHq1[1, 1] - 79*CHq1[2, 2] - 811*CHq1[3, 3] + 
        211*CHq3[1, 1] + 211*CHq3[2, 2] - 811*CHq3[3, 3] - 158*CHu[1, 1] - 
        158*CHu[2, 2]) - 49*MZ2^6*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
        5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
        10*CHu[1, 1] - 10*CHu[2, 2]) - 704*MW2^6*(CHd[1, 1] + CHd[2, 2] - 
        10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2]) + 2208*MW2^5*MZ2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
        CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 
        3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (4*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (MW2^2*MZ2^4*(1767*CHd[1, 1] + 1767*CHd[2, 2] - 32484*CHd[3, 3] - 
        1767*CHq1[1, 1] - 1767*CHq1[2, 2] - 12864*CHq1[3, 3] + 
        3969*CHq3[1, 1] + 3969*CHq3[2, 2] - 19852*CHq3[3, 3] - 
        3534*CHu[1, 1] - 3534*CHu[2, 2]) - 4*MW2^3*MZ2^3*
       (847*CHd[1, 1] + 847*CHd[2, 2] - 11308*CHd[3, 3] - 847*CHq1[1, 1] - 
        847*CHq1[2, 2] - 8344*CHq1[3, 3] + 1725*CHq3[1, 1] + 
        1725*CHq3[2, 2] - 10104*CHq3[3, 3] - 1694*CHu[1, 1] - 
        1694*CHu[2, 2]) - 2*MW2*MZ2^5*(456*CHd[1, 1] + 456*CHd[2, 2] - 
        6600*CHd[3, 3] - 456*CHq1[1, 1] - 456*CHq1[2, 2] + 66*CHq1[3, 3] + 
        735*CHq3[1, 1] + 735*CHq3[2, 2] - 1012*CHq3[3, 3] - 912*CHu[1, 1] - 
        912*CHu[2, 2]) + 16*MW2^4*MZ2^2*(237*CHd[1, 1] + 237*CHd[2, 2] - 
        2427*CHd[3, 3] - 237*CHq1[1, 1] - 237*CHq1[2, 2] - 2433*CHq1[3, 3] + 
        633*CHq3[1, 1] + 633*CHq3[2, 2] - 2291*CHq3[3, 3] - 474*CHu[1, 1] - 
        474*CHu[2, 2]) - 32*MW2^5*MZ2*(69*CHd[1, 1] + 69*CHd[2, 2] - 
        690*CHd[3, 3] - 69*CHq1[1, 1] - 69*CHq1[2, 2] - 690*CHq1[3, 3] + 
        207*CHq3[1, 1] + 207*CHq3[2, 2] - 374*CHq3[3, 3] - 138*CHu[1, 1] - 
        138*CHu[2, 2]) + 49*MZ2^6*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
        5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
        10*CHu[1, 1] - 10*CHu[2, 2]) + 704*MW2^6*(CHd[1, 1] + CHd[2, 2] - 
        10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
        3*CHq3[1, 1] + 3*CHq3[2, 2] - 2*CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2])))/(2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW2) + (3*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(7040*MW2^5*CHq3[3, 3] - 
      MW2*MZ2^4*(135*CHd[1, 1] + 135*CHd[2, 2] + 264*CHd[3, 3] - 
        135*CHq1[1, 1] - 135*CHq1[2, 2] + 6534*CHq1[3, 3] + 351*CHq3[1, 1] + 
        351*CHq3[2, 2] + 8558*CHq3[3, 3] - 270*CHu[1, 1] - 270*CHu[2, 2]) + 
      MZ2^5*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] - 117*CHq1[1, 1] - 
        117*CHq1[2, 2] + 1485*CHq1[3, 3] + 2563*CHq3[3, 3] - 234*CHu[1, 1] - 
        234*CHu[2, 2]) + 16*MW2^3*MZ2^2*(45*CHd[1, 1] + 45*CHd[2, 2] + 
        96*CHd[3, 3] - 45*CHq1[1, 1] - 45*CHq1[2, 2] - 702*CHq1[3, 3] + 
        54*CHq3[1, 1] + 54*CHq3[2, 2] - 181*CHq3[3, 3] - 90*CHu[1, 1] - 
        90*CHu[2, 2]) - 16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
        60*CHd[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 
        81*CHq3[1, 1] + 81*CHq3[2, 2] + 454*CHq3[3, 3] - 54*CHu[1, 1] - 
        54*CHu[2, 2]) + 2*MW2^2*MZ2^3*(-135*CHd[1, 1] - 135*CHd[2, 2] - 
        288*CHd[3, 3] + 135*CHq1[1, 1] + 135*CHq1[2, 2] + 6102*CHq1[3, 3] + 
        27*CHq3[1, 1] + 27*CHq3[2, 2] + 5894*CHq3[3, 3] + 270*CHu[1, 1] + 
        270*CHu[2, 2])))/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(-45056*MW2^10*(CHq3[1, 1] + CHq3[2, 2]) - 
      4*MW2^4*MZ2^5*(MZ2*(3198*CHd[1, 1] + 3198*CHd[2, 2] + 79098*CHd[3, 3] + 
          7014*CHe[1, 1] + 7014*CHe[2, 2] + 7014*CHe[3, 3] + 
          7014*CHl1[1, 1] + 7014*CHl1[2, 2] + 7014*CHl1[3, 3] - 
          26*CHl3[1, 1] - 26*CHl3[2, 2] - 26*CHl3[3, 3] + 14739*CHq1[1, 1] + 
          14739*CHq1[2, 2] - 11826*CHq1[3, 3] + 18143*CHq3[1, 1] + 
          18143*CHq3[2, 2] - 11826*CHq3[3, 3] - 6396*CHu[1, 1] - 
          6396*CHu[2, 2]) + MH2*(847*CHd[1, 1] + 847*CHd[2, 2] - 
          11308*CHd[3, 3] - 847*CHq1[1, 1] - 847*CHq1[2, 2] - 
          8344*CHq1[3, 3] + 1725*CHq3[1, 1] + 1725*CHq3[2, 2] - 
          8344*CHq3[3, 3] - 1694*CHu[1, 1] - 1694*CHu[2, 2])) + 
      MW2^3*MZ2^6*(2*MZ2*(7441*CHd[1, 1] + 7441*CHd[2, 2] + 26780*CHd[3, 3] + 
          9144*CHe[1, 1] + 9144*CHe[2, 2] + 9144*CHe[3, 3] + 
          9144*CHl1[1, 1] + 9144*CHl1[2, 2] + 9144*CHl1[3, 3] - 
          4832*CHl3[1, 1] - 4832*CHl3[2, 2] - 4832*CHl3[3, 3] + 
          10247*CHq1[1, 1] + 10247*CHq1[2, 2] - 45760*CHq1[3, 3] + 
          6223*CHq3[1, 1] + 6223*CHq3[2, 2] - 45760*CHq3[3, 3] - 
          14882*CHu[1, 1] - 14882*CHu[2, 2]) + 
        3*MH2*(589*CHd[1, 1] + 589*CHd[2, 2] - 10828*CHd[3, 3] - 
          589*CHq1[1, 1] - 589*CHq1[2, 2] - 4288*CHq1[3, 3] + 
          1323*CHq3[1, 1] + 1323*CHq3[2, 2] - 4288*CHq3[3, 3] - 
          1178*CHu[1, 1] - 1178*CHu[2, 2])) + 
      MW2*MZ2^8*(6*MZ2*(93*CHd[1, 1] + 93*CHd[2, 2] + 44*CHd[3, 3] - 
          93*CHq1[1, 1] - 93*CHq1[2, 2] + 1056*CHq1[3, 3] - 245*CHq3[1, 1] - 
          245*CHq3[2, 2] + 1056*CHq3[3, 3] - 186*CHu[1, 1] - 186*CHu[2, 2]) + 
        49*MH2*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
          5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 
          10*CHu[2, 2])) + 64*MW2^7*MZ2^2*
       (-2*MZ2*(633*CHd[1, 1] + 633*CHd[2, 2] + 2*(-1398*CHd[3, 3] + 
            123*CHe[1, 1] + 123*CHe[2, 2] + 123*CHe[3, 3] + 123*CHl1[1, 1] + 
            123*CHl1[2, 2] + 123*CHl1[3, 3] + 35*CHl3[1, 1] + 35*CHl3[2, 2] + 
            35*CHl3[3, 3] - 285*CHq1[1, 1] - 285*CHq1[2, 2] - 
            1665*CHq1[3, 3] + 929*CHq3[1, 1] + 929*CHq3[2, 2] - 
            1665*CHq3[3, 3] - 633*CHu[1, 1] - 633*CHu[2, 2])) + 
        11*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
          CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
          10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
      256*MW2^8*MZ2^2*(52*CHd[1, 1] + 52*CHd[2, 2] - 90*CHd[3, 3] + 
        44*CHe[1, 1] + 44*CHe[2, 2] + 44*CHe[3, 3] + 44*CHl1[1, 1] + 
        44*CHl1[2, 2] + 44*CHl1[3, 3] + 44*CHl3[1, 1] + 44*CHl3[2, 2] + 
        44*CHl3[3, 3] + 83*CHq1[1, 1] + 83*CHq1[2, 2] - 414*CHq1[3, 3] + 
        675*CHq3[1, 1] + 675*CHq3[2, 2] - 414*CHq3[3, 3] - 104*CHu[1, 1] - 
        104*CHu[2, 2]) + 512*MW2^9*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] - 
        108*CHd[3, 3] - 57*CHq1[1, 1] - 57*CHq1[2, 2] - 108*CHq1[3, 3] + 
        43*CHq3[1, 1] + 43*CHq3[2, 2] - 108*CHq3[3, 3] - 48*CHu[1, 1] - 
        48*CHu[2, 2]) + 49*MZ2^10*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
        5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
        10*CHu[1, 1] - 10*CHu[2, 2]) - 32*MW2^6*MZ2^3*
       (69*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
          CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
          10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
        2*MZ2*(-1538*CHd[1, 1] - 1538*CHd[2, 2] + 10652*CHd[3, 3] - 
          387*CHe[1, 1] - 387*CHe[2, 2] - 387*CHe[3, 3] - 387*CHl1[1, 1] - 
          387*CHl1[2, 2] - 387*CHl1[3, 3] + 245*CHl3[1, 1] + 245*CHl3[2, 2] + 
          245*CHl3[3, 3] + 2279*CHq1[1, 1] + 2279*CHq1[2, 2] + 
          8918*CHq1[3, 3] - 1286*CHq3[1, 1] - 1286*CHq3[2, 2] + 
          8918*CHq3[3, 3] + 3076*CHu[1, 1] + 3076*CHu[2, 2])) + 
      MW2^2*MZ2^7*(-6*MH2*(152*CHd[1, 1] + 152*CHd[2, 2] - 2200*CHd[3, 3] - 
          152*CHq1[1, 1] - 152*CHq1[2, 2] + 22*CHq1[3, 3] + 245*CHq3[1, 1] + 
          245*CHq3[2, 2] + 22*CHq3[3, 3] - 304*CHu[1, 1] - 304*CHu[2, 2]) + 
        MZ2*(-5069*CHd[1, 1] - 5069*CHd[2, 2] + 14580*CHd[3, 3] - 
          4312*CHe[1, 1] - 4312*CHe[2, 2] - 4312*CHe[3, 3] - 
          4312*CHl1[1, 1] - 4312*CHl1[2, 2] - 4312*CHl1[3, 3] + 
          4312*CHl3[1, 1] + 4312*CHl3[2, 2] + 4312*CHl3[3, 3] - 
          3751*CHq1[1, 1] - 3751*CHq1[2, 2] + 15348*CHq1[3, 3] + 
          3675*CHq3[1, 1] + 3675*CHq3[2, 2] + 15348*CHq3[3, 3] + 
          10138*CHu[1, 1] + 10138*CHu[2, 2])) + 8*MW2^5*MZ2^4*
       (6*MH2*(79*CHd[1, 1] + 79*CHd[2, 2] - 809*CHd[3, 3] - 79*CHq1[1, 1] - 
          79*CHq1[2, 2] - 811*CHq1[3, 3] + 211*CHq3[1, 1] + 211*CHq3[2, 2] - 
          811*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
        MZ2*(-5104*CHd[1, 1] - 5104*CHd[2, 2] + 81540*CHd[3, 3] + 
          1192*CHe[1, 1] + 1192*CHe[2, 2] + 1192*CHe[3, 3] + 
          1192*CHl1[1, 1] + 1192*CHl1[2, 2] + 1192*CHl1[3, 3] + 
          2328*CHl3[1, 1] + 2328*CHl3[2, 2] + 2328*CHl3[3, 3] + 
          15481*CHq1[1, 1] + 15481*CHq1[2, 2] + 33312*CHq1[3, 3] + 
          11757*CHq3[1, 1] + 11757*CHq3[2, 2] + 33312*CHq3[3, 3] + 
          10208*CHu[1, 1] + 10208*CHu[2, 2]))))/
    (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MW2, MW2]*(-4*MW2^4*MZ2^3*
       (MZ2^2*(41293*CHd[1, 1] + 41293*CHd[2, 2] - 665260*CHd[3, 3] - 
          41293*CHq1[1, 1] - 41293*CHq1[2, 2] - 79552*CHq1[3, 3] - 
          12477*CHq3[1, 1] - 12477*CHq3[2, 2] + 3968*CHq3[3, 3] - 
          82586*CHu[1, 1] - 82586*CHu[2, 2]) + 6*MT2*MZ2*
         (1143*CHd[1, 1] + 1143*CHd[2, 2] + 2424*CHd[3, 3] - 
          1143*CHq1[1, 1] - 1143*CHq1[2, 2] - 8586*CHq1[3, 3] + 
          1755*CHq3[1, 1] + 1755*CHq3[2, 2] + 6754*CHq3[3, 3] - 
          2286*CHu[1, 1] - 2286*CHu[2, 2]) + 12*MT2^2*(783*CHd[1, 1] + 
          783*CHd[2, 2] + 1680*CHd[3, 3] - 783*CHq1[1, 1] - 783*CHq1[2, 2] - 
          15606*CHq1[3, 3] + 945*CHq3[1, 1] + 945*CHq3[2, 2] - 
          6250*CHq3[3, 3] - 1566*CHu[1, 1] - 1566*CHu[2, 2])) + 
      4*MW2^3*MZ2^4*(MZ2^2*(28748*CHd[1, 1] + 28748*CHd[2, 2] - 
          331700*CHd[3, 3] - 28748*CHq1[1, 1] - 28748*CHq1[2, 2] + 
          83248*CHq1[3, 3] - 6993*CHq3[1, 1] - 6993*CHq3[2, 2] + 
          33908*CHq3[3, 3] - 57496*CHu[1, 1] - 57496*CHu[2, 2]) + 
        3*MT2*MZ2*(1269*CHd[1, 1] + 1269*CHd[2, 2] + 2736*CHd[3, 3] - 
          1269*CHq1[1, 1] - 1269*CHq1[2, 2] - 33156*CHq1[3, 3] + 
          297*CHq3[1, 1] + 297*CHq3[2, 2] - 25792*CHq3[3, 3] - 
          2538*CHu[1, 1] - 2538*CHu[2, 2]) + 12*MT2^2*(315*CHd[1, 1] + 
          315*CHd[2, 2] + 684*CHd[3, 3] - 315*CHq1[1, 1] - 315*CHq1[2, 2] - 
          15228*CHq1[3, 3] - 13844*CHq3[3, 3] - 630*CHu[1, 1] - 
          630*CHu[2, 2])) + 512*MW2^8*(330*MT2*CHq3[3, 3] + 
        MZ2*(127*CHd[1, 1] + 127*CHd[2, 2] - 1468*CHd[3, 3] - 
          127*CHq1[1, 1] - 127*CHq1[2, 2] - 973*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 254*CHu[1, 1] - 254*CHu[2, 2])) + 
      16*MW2^5*MZ2^2*(MZ2^2*(12671*CHd[1, 1] + 12671*CHd[2, 2] - 
          171908*CHd[3, 3] - 12671*CHq1[1, 1] - 12671*CHq1[2, 2] - 
          93176*CHq1[3, 3] - 6048*CHq3[1, 1] - 6048*CHq3[2, 2] - 
          15228*CHq3[3, 3] - 25342*CHu[1, 1] - 25342*CHu[2, 2]) + 
        3*MT2*MZ2*(135*CHd[1, 1] + 135*CHd[2, 2] + 312*CHd[3, 3] - 
          135*CHq1[1, 1] - 135*CHq1[2, 2] + 3402*CHq1[3, 3] + 
          837*CHq3[1, 1] + 837*CHq3[2, 2] + 11314*CHq3[3, 3] - 
          270*CHu[1, 1] - 270*CHu[2, 2]) + 36*MT2^2*(57*CHd[1, 1] + 
          57*CHd[2, 2] + 124*CHd[3, 3] - 57*CHq1[1, 1] - 57*CHq1[2, 2] - 
          738*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] + 480*CHq3[3, 3] - 
          114*CHu[1, 1] - 114*CHu[2, 2])) - 32*MW2^6*MZ2*
       (MZ2^2*(3977*CHd[1, 1] + 3977*CHd[2, 2] - 33572*CHd[3, 3] - 
          3977*CHq1[1, 1] - 3977*CHq1[2, 2] - 48338*CHq1[3, 3] + 
          2727*CHq3[1, 1] + 2727*CHq3[2, 2] - 6094*CHq3[3, 3] - 
          7954*CHu[1, 1] - 7954*CHu[2, 2]) - 12*MT2*MZ2*
         (45*CHd[1, 1] + 45*CHd[2, 2] + 96*CHd[3, 3] - 45*CHq1[1, 1] - 
          45*CHq1[2, 2] - 702*CHq1[3, 3] + 54*CHq3[1, 1] + 54*CHq3[2, 2] - 
          731*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2]) + 
        12*MT2^2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
          27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 81*CHq3[1, 1] + 
          81*CHq3[2, 2] + 1114*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2])) + 
      MZ2^7*(12*MT2^2*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] - 
          117*CHq1[1, 1] - 117*CHq1[2, 2] + 1485*CHq1[3, 3] + 
          2563*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2]) + 
        6*MT2*MZ2*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] - 
          117*CHq1[1, 1] - 117*CHq1[2, 2] + 1485*CHq1[3, 3] + 
          2563*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2]) + 
        49*MZ2^2*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 
          5*CHq1[2, 2] + 22*CHq1[3, 3] - 22*CHq3[3, 3] - 10*CHu[1, 1] - 
          10*CHu[2, 2])) - 33792*MW2^9*(CHd[1, 1] + CHd[2, 2] - 
        10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] - 
        2*CHu[1, 1] - 2*CHu[2, 2]) + 128*MW2^7*(1320*MT2^2*CHq3[3, 3] - 
        3*MT2*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 60*CHd[3, 3] - 
          27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 81*CHq3[1, 1] + 
          81*CHq3[2, 2] + 454*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
        MZ2^2*(-179*CHd[1, 1] - 179*CHd[2, 2] + 3746*CHd[3, 3] + 
          179*CHq1[1, 1] + 179*CHq1[2, 2] - 1144*CHq1[3, 3] + 69*CHq3[1, 1] + 
          69*CHq3[2, 2] + 1514*CHq3[3, 3] + 358*CHu[1, 1] + 358*CHu[2, 2])) - 
      2*MW2*MZ2^6*(3*MT2*MZ2*(720*CHd[1, 1] + 720*CHd[2, 2] + 
          1584*CHd[3, 3] - 720*CHq1[1, 1] - 720*CHq1[2, 2] + 
          13959*CHq1[3, 3] + 351*CHq3[1, 1] + 351*CHq3[2, 2] + 
          21373*CHq3[3, 3] - 1440*CHu[1, 1] - 1440*CHu[2, 2]) + 
        6*MT2^2*(486*CHd[1, 1] + 486*CHd[2, 2] + 1056*CHd[3, 3] - 
          486*CHq1[1, 1] - 486*CHq1[2, 2] + 10989*CHq1[3, 3] + 
          351*CHq3[1, 1] + 351*CHq3[2, 2] + 16247*CHq3[3, 3] - 
          972*CHu[1, 1] - 972*CHu[2, 2]) + MZ2^2*(-1270*CHd[1, 1] - 
          1270*CHd[2, 2] + 11176*CHd[3, 3] + 1270*CHq1[1, 1] + 
          1270*CHq1[2, 2] - 5588*CHq1[3, 3] - 735*CHq3[1, 1] - 
          735*CHq3[2, 2] + 10714*CHq3[3, 3] + 2540*CHu[1, 1] + 
          2540*CHu[2, 2])) + MW2^2*MZ2^5*
       (6*MT2*MZ2*(405*CHd[1, 1] + 405*CHd[2, 2] + 744*CHd[3, 3] - 
          405*CHq1[1, 1] - 405*CHq1[2, 2] + 44874*CHq1[3, 3] + 
          1809*CHq3[1, 1] + 1809*CHq3[2, 2] + 54578*CHq3[3, 3] - 
          810*CHu[1, 1] - 810*CHu[2, 2]) + 36*MT2^2*(123*CHd[1, 1] + 
          123*CHd[2, 2] + 248*CHd[3, 3] - 123*CHq1[1, 1] - 123*CHq1[2, 2] + 
          11592*CHq1[3, 3] + 369*CHq3[1, 1] + 369*CHq3[2, 2] + 
          14196*CHq3[3, 3] - 246*CHu[1, 1] - 246*CHu[2, 2]) + 
        MZ2^2*(-36397*CHd[1, 1] - 36397*CHd[2, 2] + 300700*CHd[3, 3] + 
          36397*CHq1[1, 1] + 36397*CHq1[2, 2] - 172196*CHq1[3, 3] + 
          26901*CHq3[1, 1] + 26901*CHq3[2, 2] - 3372*CHq3[3, 3] + 
          72794*CHu[1, 1] + 72794*CHu[2, 2]))))/
    (4*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)^2*(28160*MW2^6*CHq3[3, 3] - 8*MW2^3*MZ2^3*
         (225*CHd[1, 1] + 225*CHd[2, 2] + 480*CHd[3, 3] - 225*CHq1[1, 1] - 
          225*CHq1[2, 2] - 5943*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] - 
          7819*CHq3[3, 3] - 450*CHu[1, 1] - 450*CHu[2, 2]) + 
        3*MW2*MZ2^5*(201*CHd[1, 1] + 201*CHd[2, 2] + 440*CHd[3, 3] - 
          201*CHq1[1, 1] - 201*CHq1[2, 2] + 5170*CHq1[3, 3] + 
          117*CHq3[1, 1] + 117*CHq3[2, 2] + 5258*CHq3[3, 3] - 402*CHu[1, 1] - 
          402*CHu[2, 2]) + 48*MW2^4*MZ2^2*(69*CHd[1, 1] + 69*CHd[2, 2] + 
          148*CHd[3, 3] - 69*CHq1[1, 1] - 69*CHq1[2, 2] - 664*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] - 452*CHq3[3, 3] - 138*CHu[1, 1] - 
          138*CHu[2, 2]) - 6*MW2^2*MZ2^4*(45*CHd[1, 1] + 45*CHd[2, 2] + 
          80*CHd[3, 3] - 45*CHq1[1, 1] - 45*CHq1[2, 2] + 6286*CHq1[3, 3] + 
          243*CHq3[1, 1] + 243*CHq3[2, 2] + 7774*CHq3[3, 3] - 90*CHu[1, 1] - 
          90*CHu[2, 2]) - 192*MW2^5*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
          20*CHd[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 35*CHq1[3, 3] + 
          27*CHq3[1, 1] + 27*CHq3[2, 2] + 133*CHq3[3, 3] - 18*CHu[1, 1] - 
          18*CHu[2, 2]) + MZ2^6*(-117*CHd[1, 1] - 117*CHd[2, 2] - 
          264*CHd[3, 3] + 117*CHq1[1, 1] + 117*CHq1[2, 2] - 3102*CHq1[3, 3] - 
          946*CHq3[3, 3] + 234*CHu[1, 1] + 234*CHu[2, 2])) - 
      MT2^2*MZ2*(MZ2^6*(117*CHd[1, 1] + 117*CHd[2, 2] + 264*CHd[3, 3] - 
          117*CHq1[1, 1] - 117*CHq1[2, 2] + 3102*CHq1[3, 3] + 
          946*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2]) + 
        7040*MW2^6*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
        4*MW2^3*MZ2^3*(855*CHd[1, 1] + 855*CHd[2, 2] + 1824*CHd[3, 3] - 
          855*CHq1[1, 1] - 855*CHq1[2, 2] - 30504*CHq1[3, 3] + 
          81*CHq3[1, 1] + 81*CHq3[2, 2] - 33008*CHq3[3, 3] - 1710*CHu[1, 1] - 
          1710*CHu[2, 2] + 312*CHu[3, 3]) + 96*MW2^5*MZ2*
         (45*CHd[1, 1] + 45*CHd[2, 2] + 100*CHd[3, 3] - 45*CHq1[1, 1] - 
          45*CHq1[2, 2] - 702*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
          1082*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2] + 362*CHu[3, 3]) + 
        12*MW2^2*MZ2^4*(90*CHd[1, 1] + 90*CHd[2, 2] + 172*CHd[3, 3] - 
          90*CHq1[1, 1] - 90*CHq1[2, 2] + 5904*CHq1[3, 3] + 297*CHq3[1, 1] + 
          297*CHq3[2, 2] + 8672*CHq3[3, 3] - 180*CHu[1, 1] - 180*CHu[2, 2] + 
          506*CHu[3, 3]) - 48*MW2^4*MZ2^2*(159*CHd[1, 1] + 159*CHd[2, 2] + 
          340*CHd[3, 3] - 159*CHq1[1, 1] - 159*CHq1[2, 2] - 2589*CHq1[3, 3] + 
          207*CHq3[1, 1] + 207*CHq3[2, 2] - 293*CHq3[3, 3] - 318*CHu[1, 1] - 
          318*CHu[2, 2] + 521*CHu[3, 3]) - 3*MW2*MZ2^5*(435*CHd[1, 1] + 
          435*CHd[2, 2] + 968*CHd[3, 3] - 435*CHq1[1, 1] - 435*CHq1[2, 2] + 
          7062*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] + 
          11462*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2] + 
          1078*CHu[3, 3])) + MT2*MW2*(-84480*MW2^7*CHq3[3, 3] + 
        4*MW2^3*MZ2^4*(225*CHd[1, 1] + 225*CHd[2, 2] + 408*CHd[3, 3] - 
          225*CHq1[1, 1] - 225*CHq1[2, 2] + 18306*CHq1[3, 3] + 
          81*CHq3[1, 1] + 81*CHq3[2, 2] - 6886*CHq3[3, 3] - 450*CHu[1, 1] - 
          450*CHu[2, 2] - 6096*CHu[3, 3]) + 2*MZ2^7*(-234*CHd[1, 1] - 
          234*CHd[2, 2] - 528*CHd[3, 3] + 234*CHq1[1, 1] + 234*CHq1[2, 2] + 
          264*CHq1[3, 3] - 8360*CHq3[3, 3] + 468*CHu[1, 1] + 468*CHu[2, 2] - 
          1617*CHu[3, 3]) - 24*MW2^4*MZ2^3*(33*CHd[1, 1] + 33*CHd[2, 2] + 
          64*CHd[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 3890*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 2906*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2] - 927*CHu[3, 3]) + 64*MW2^6*MZ2*(81*CHd[1, 1] + 
          81*CHd[2, 2] + 180*CHd[3, 3] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 
          150*CHq1[3, 3] + 243*CHq3[1, 1] + 243*CHq3[2, 2] - 178*CHq3[3, 3] - 
          162*CHu[1, 1] - 162*CHu[2, 2] - 165*CHu[3, 3]) - 
        96*MW2^5*MZ2^2*(54*CHd[1, 1] + 54*CHd[2, 2] + 112*CHd[3, 3] - 
          54*CHq1[1, 1] - 54*CHq1[2, 2] - 760*CHq1[3, 3] - 958*CHq3[3, 3] - 
          108*CHu[1, 1] - 108*CHu[2, 2] + 39*CHu[3, 3]) + 
        12*MW2^2*MZ2^5*(63*CHd[1, 1] + 63*CHd[2, 2] + 104*CHd[3, 3] - 
          63*CHq1[1, 1] - 63*CHq1[2, 2] - 2417*CHq1[3, 3] + 216*CHq3[1, 1] + 
          216*CHq3[2, 2] + 433*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2] + 
          357*CHu[3, 3]) + 3*MW2*MZ2^6*(-132*CHd[1, 1] - 132*CHd[2, 2] - 
          352*CHd[3, 3] + 132*CHq1[1, 1] + 132*CHq1[2, 2] + 2860*CHq1[3, 3] + 
          468*CHq3[1, 1] + 468*CHq3[2, 2] + 6468*CHq3[3, 3] + 264*CHu[1, 1] + 
          264*CHu[2, 2] + 1485*CHu[3, 3])) + 
      MT2^3*(28160*MW2^6*CHq3[3, 3] + 12*MW2^2*MZ2^4*(45*CHd[1, 1] + 
          45*CHd[2, 2] + 104*CHd[3, 3] - 45*CHq1[1, 1] - 45*CHq1[2, 2] - 
          6246*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
          6782*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2] + 52*CHu[3, 3]) - 
        192*MW2^5*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 20*CHd[3, 3] - 
          9*CHq1[1, 1] - 9*CHq1[2, 2] - 90*CHq1[3, 3] + 27*CHq3[1, 1] + 
          27*CHq3[2, 2] + 298*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2] + 
          55*CHu[3, 3]) + 96*MW2^4*MZ2^2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
          104*CHd[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 648*CHq1[3, 3] + 
          90*CHq3[1, 1] + 90*CHq3[2, 2] + 182*CHq3[3, 3] - 96*CHu[1, 1] - 
          96*CHu[2, 2] + 181*CHu[3, 3]) + 12*MW2*MZ2^5*(84*CHd[1, 1] + 
          84*CHd[2, 2] + 176*CHd[3, 3] - 84*CHq1[1, 1] - 84*CHq1[2, 2] + 
          2673*CHq1[3, 3] + 117*CHq3[1, 1] + 117*CHq3[2, 2] + 
          3707*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2] + 253*CHu[3, 3]) - 
        8*MW2^3*MZ2^3*(495*CHd[1, 1] + 495*CHd[2, 2] + 1056*CHd[3, 3] - 
          495*CHq1[1, 1] - 495*CHq1[2, 2] - 11718*CHq1[3, 3] + 
          405*CHq3[1, 1] + 405*CHq3[2, 2] - 7342*CHq3[3, 3] - 990*CHu[1, 1] - 
          990*CHu[2, 2] + 1563*CHu[3, 3]) - MZ2^6*(468*CHd[1, 1] + 
          468*CHd[2, 2] + 1056*CHd[3, 3] - 468*CHq1[1, 1] - 468*CHq1[2, 2] + 
          5940*CHq1[3, 3] + 10252*CHq3[3, 3] - 936*CHu[1, 1] - 
          936*CHu[2, 2] + 1617*CHu[3, 3]))))/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(6*MT2^2*MZ2*SW2*(28160*MW2^6*CHq3[3, 3] + 
        12*MW2^2*MZ2^4*(45*CHd[1, 1] + 45*CHd[2, 2] + 104*CHd[3, 3] - 
          45*CHq1[1, 1] - 45*CHq1[2, 2] - 6246*CHq1[3, 3] - 135*CHq3[1, 1] - 
          135*CHq3[2, 2] - 6782*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2] + 
          52*CHu[3, 3]) - 192*MW2^5*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
          20*CHd[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 90*CHq1[3, 3] + 
          27*CHq3[1, 1] + 27*CHq3[2, 2] + 298*CHq3[3, 3] - 18*CHu[1, 1] - 
          18*CHu[2, 2] + 55*CHu[3, 3]) + 96*MW2^4*MZ2^2*
         (48*CHd[1, 1] + 48*CHd[2, 2] + 104*CHd[3, 3] - 48*CHq1[1, 1] - 
          48*CHq1[2, 2] - 648*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] + 
          182*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] + 181*CHu[3, 3]) + 
        12*MW2*MZ2^5*(84*CHd[1, 1] + 84*CHd[2, 2] + 176*CHd[3, 3] - 
          84*CHq1[1, 1] - 84*CHq1[2, 2] + 2673*CHq1[3, 3] + 117*CHq3[1, 1] + 
          117*CHq3[2, 2] + 3707*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2] + 
          253*CHu[3, 3]) - 8*MW2^3*MZ2^3*(495*CHd[1, 1] + 495*CHd[2, 2] + 
          1056*CHd[3, 3] - 495*CHq1[1, 1] - 495*CHq1[2, 2] - 
          11718*CHq1[3, 3] + 405*CHq3[1, 1] + 405*CHq3[2, 2] - 
          7342*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2] + 1563*CHu[3, 3]) - 
        MZ2^6*(468*CHd[1, 1] + 468*CHd[2, 2] + 1056*CHd[3, 3] - 
          468*CHq1[1, 1] - 468*CHq1[2, 2] + 5940*CHq1[3, 3] + 
          10252*CHq3[3, 3] - 936*CHu[1, 1] - 936*CHu[2, 2] + 
          1617*CHu[3, 3])) + MW2*(337920*MW2^8*CHq3[3, 3] + 
        256*MW2^7*MZ2*(7*CHd[1, 1] + 7*CHd[2, 2] - 1060*CHd[3, 3] - 
          7*CHq1[1, 1] - 7*CHq1[2, 2] - 565*CHq1[3, 3] + 21*CHq3[1, 1] + 
          21*CHq3[2, 2] - 1417*CHq3[3, 3] - 14*CHu[1, 1] - 14*CHu[2, 2]) + 
        2*MW2*MZ2^7*(12491*CHd[1, 1] + 12491*CHd[2, 2] - 174140*CHd[3, 3] - 
          12491*CHq1[1, 1] - 12491*CHq1[2, 2] - 57086*CHq1[3, 3] - 
          2118*CHq3[1, 1] - 2118*CHq3[2, 2] - 61022*CHq3[3, 3] - 
          24982*CHu[1, 1] - 24982*CHu[2, 2] - 27432*CHu[3, 3]) - 
        6*MW2^2*MZ2^6*(16481*CHd[1, 1] + 16481*CHd[2, 2] - 195260*CHd[3, 3] - 
          16481*CHq1[1, 1] - 16481*CHq1[2, 2] - 62762*CHq1[3, 3] + 
          5007*CHq3[1, 1] + 5007*CHq3[2, 2] - 87186*CHq3[3, 3] - 
          32962*CHu[1, 1] - 32962*CHu[2, 2] - 14028*CHu[3, 3]) + 
        8*MW2^3*MZ2^5*(27382*CHd[1, 1] + 27382*CHd[2, 2] - 287272*CHd[3, 3] - 
          27382*CHq1[1, 1] - 27382*CHq1[2, 2] - 89512*CHq1[3, 3] + 
          22401*CHq3[1, 1] + 22401*CHq3[2, 2] - 117316*CHq3[3, 3] - 
          54764*CHu[1, 1] - 54764*CHu[2, 2] - 3576*CHu[3, 3]) - 
        64*MW2^6*MZ2^2*(1009*CHd[1, 1] + 1009*CHd[2, 2] - 17764*CHd[3, 3] - 
          1009*CHq1[1, 1] - 1009*CHq1[2, 2] - 5638*CHq1[3, 3] + 
          2943*CHq3[1, 1] + 2943*CHq3[2, 2] + 2342*CHq3[3, 3] - 
          2018*CHu[1, 1] - 2018*CHu[2, 2] + 528*CHu[3, 3]) + 
        96*MW2^5*MZ2^3*(2222*CHd[1, 1] + 2222*CHd[2, 2] - 23996*CHd[3, 3] - 
          2222*CHq1[1, 1] - 2222*CHq1[2, 2] - 6941*CHq1[3, 3] + 
          4440*CHq3[1, 1] + 4440*CHq3[2, 2] + 707*CHq3[3, 3] - 
          4444*CHu[1, 1] - 4444*CHu[2, 2] + 984*CHu[3, 3]) - 
        8*MW2^4*MZ2^4*(36523*CHd[1, 1] + 36523*CHd[2, 2] - 358336*CHd[3, 3] - 
          36523*CHq1[1, 1] - 36523*CHq1[2, 2] - 107884*CHq1[3, 3] + 
          47433*CHq3[1, 1] + 47433*CHq3[2, 2] - 78676*CHq3[3, 3] - 
          73046*CHu[1, 1] - 73046*CHu[2, 2] + 9288*CHu[3, 3]) + 
        MZ2^8*(-3496*CHd[1, 1] - 3496*CHd[2, 2] + 46288*CHd[3, 3] + 
          3496*CHq1[1, 1] + 3496*CHq1[2, 2] + 18898*CHq1[3, 3] + 
          2205*CHq3[1, 1] + 2205*CHq3[2, 2] - 6974*CHq3[3, 3] + 
          6992*CHu[1, 1] + 6992*CHu[2, 2] + 12936*CHu[3, 3])) + 
      MT2*(11264*MW2^8*(4*CHd[1, 1] + 4*CHd[2, 2] - 40*CHd[3, 3] - 
          4*CHq1[1, 1] - 4*CHq1[2, 2] - 40*CHq1[3, 3] + 12*CHq3[1, 1] + 
          12*CHq3[2, 2] - 55*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
        MW2*MZ2^7*(-11690*CHd[1, 1] - 11690*CHd[2, 2] + 81488*CHd[3, 3] + 
          11690*CHq1[1, 1] + 11690*CHq1[2, 2] + 16610*CHq1[3, 3] + 
          28467*CHq3[1, 1] + 28467*CHq3[2, 2] + 27962*CHq3[3, 3] + 
          23380*CHu[1, 1] + 23380*CHu[2, 2] - 8679*CHu[3, 3]) + 
        384*MW2^6*MZ2^2*(913*CHd[1, 1] + 913*CHd[2, 2] - 12436*CHd[3, 3] - 
          913*CHq1[1, 1] - 913*CHq1[2, 2] - 4591*CHq1[3, 3] + 
          1572*CHq3[1, 1] + 1572*CHq3[2, 2] - 3954*CHq3[3, 3] - 
          1826*CHu[1, 1] - 1826*CHu[2, 2] + 615*CHu[3, 3]) - 
        128*MW2^7*MZ2*(1387*CHd[1, 1] + 1387*CHd[2, 2] - 16972*CHd[3, 3] - 
          1387*CHq1[1, 1] - 1387*CHq1[2, 2] - 11164*CHq1[3, 3] + 
          3105*CHq3[1, 1] + 3105*CHq3[2, 2] - 12412*CHq3[3, 3] - 
          2774*CHu[1, 1] - 2774*CHu[2, 2] + 1023*CHu[3, 3]) - 
        3*MZ2^8*(468*CHd[1, 1] + 468*CHd[2, 2] + 1056*CHd[3, 3] - 
          468*CHq1[1, 1] - 468*CHq1[2, 2] + 5940*CHq1[3, 3] + 
          10252*CHq3[3, 3] - 936*CHu[1, 1] - 936*CHu[2, 2] + 
          1617*CHu[3, 3]) - 12*MW2^3*MZ2^5*(21125*CHd[1, 1] + 
          21125*CHd[2, 2] - 211754*CHd[3, 3] - 21125*CHq1[1, 1] - 
          21125*CHq1[2, 2] + 56794*CHq1[3, 3] + 7437*CHq3[1, 1] + 
          7437*CHq3[2, 2] + 102326*CHq3[3, 3] - 42250*CHu[1, 1] - 
          42250*CHu[2, 2] + 3888*CHu[3, 3]) + 8*MW2^4*MZ2^4*
         (50525*CHd[1, 1] + 50525*CHd[2, 2] - 634196*CHd[3, 3] - 
          50525*CHq1[1, 1] - 50525*CHq1[2, 2] + 59674*CHq1[3, 3] + 
          38889*CHq3[1, 1] + 38889*CHq3[2, 2] + 169210*CHq3[3, 3] - 
          101050*CHu[1, 1] - 101050*CHu[2, 2] + 6231*CHu[3, 3]) - 
        16*MW2^5*MZ2^3*(28369*CHd[1, 1] + 28369*CHd[2, 2] - 
          388612*CHd[3, 3] - 28369*CHq1[1, 1] - 28369*CHq1[2, 2] - 
          48016*CHq1[3, 3] + 34959*CHq3[1, 1] + 34959*CHq3[2, 2] - 
          2428*CHq3[3, 3] - 56738*CHu[1, 1] - 56738*CHu[2, 2] + 
          8667*CHu[3, 3]) + 2*MW2^2*MZ2^6*(49093*CHd[1, 1] + 
          49093*CHd[2, 2] - 355012*CHd[3, 3] - 49093*CHq1[1, 1] - 
          49093*CHq1[2, 2] + 121736*CHq1[3, 3] - 21651*CHq3[1, 1] - 
          21651*CHq3[2, 2] + 204584*CHq3[3, 3] - 98186*CHu[1, 1] - 
          98186*CHu[2, 2] + 21897*CHu[3, 3]))))/
    (6*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (-3*MT2^2*MZ2*SW2*(90112*MW2^7*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
         CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 
         3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
       MW2*MZ2^6*(10789*CHd[1, 1] + 10789*CHd[2, 2] + 257576*CHd[3, 3] - 
         10789*CHq1[1, 1] - 10789*CHq1[2, 2] + 565136*CHq1[3, 3] - 
         45945*CHq3[1, 1] - 45945*CHq3[2, 2] + 740300*CHq3[3, 3] - 
         21578*CHu[1, 1] - 21578*CHu[2, 2] - 33528*CHu[3, 3]) + 
       12*MW2^3*MZ2^4*(14229*CHd[1, 1] + 14229*CHd[2, 2] - 229232*CHd[3, 3] - 
         14229*CHq1[1, 1] - 14229*CHq1[2, 2] + 228776*CHq1[3, 3] + 
         1835*CHq3[1, 1] + 1835*CHq3[2, 2] + 217180*CHq3[3, 3] - 
         28458*CHu[1, 1] - 28458*CHu[2, 2] - 20332*CHu[3, 3]) - 
       12*MW2^2*MZ2^5*(6607*CHd[1, 1] + 6607*CHd[2, 2] - 30452*CHd[3, 3] - 
         6607*CHq1[1, 1] - 6607*CHq1[2, 2] + 159660*CHq1[3, 3] - 
         4286*CHq3[1, 1] - 4286*CHq3[2, 2] + 180664*CHq3[3, 3] - 
         13214*CHu[1, 1] - 13214*CHu[2, 2] - 14288*CHu[3, 3]) - 
       16*MW2^4*MZ2^3*(19475*CHd[1, 1] + 19475*CHd[2, 2] - 349916*CHd[3, 3] - 
         19475*CHq1[1, 1] - 19475*CHq1[2, 2] + 78208*CHq1[3, 3] + 
         10047*CHq3[1, 1] + 10047*CHq3[2, 2] + 20758*CHq3[3, 3] - 
         38950*CHu[1, 1] - 38950*CHu[2, 2] - 3108*CHu[3, 3]) + 
       9*MZ2^7*(395*CHd[1, 1] + 395*CHd[2, 2] - 9944*CHd[3, 3] - 
         395*CHq1[1, 1] - 395*CHq1[2, 2] - 3652*CHq1[3, 3] - 
         9042*CHq3[3, 3] - 790*CHu[1, 1] - 790*CHu[2, 2] - 1078*CHu[3, 3]) - 
       768*MW2^6*MZ2*(372*CHd[1, 1] + 372*CHd[2, 2] - 4424*CHd[3, 3] - 
         372*CHq1[1, 1] - 372*CHq1[2, 2] - 2488*CHq1[3, 3] + 764*CHq3[1, 1] + 
         764*CHq3[2, 2] - 3335*CHq3[3, 3] - 744*CHu[1, 1] - 744*CHu[2, 2] + 
         176*CHu[3, 3]) + 96*MW2^5*MZ2^2*(4181*CHd[1, 1] + 4181*CHd[2, 2] - 
         61228*CHd[3, 3] - 4181*CHq1[1, 1] - 4181*CHq1[2, 2] - 
         13884*CHq1[3, 3] + 5375*CHq3[1, 1] + 5375*CHq3[2, 2] - 
         26644*CHq3[3, 3] - 8362*CHu[1, 1] - 8362*CHu[2, 2] + 
         1868*CHu[3, 3])) + MT2*(-33792*MW2^9*(17*CHd[1, 1] + 17*CHd[2, 2] - 
         170*CHd[3, 3] - 17*CHq1[1, 1] - 17*CHq1[2, 2] - 170*CHq1[3, 3] + 
         63*CHq3[1, 1] + 63*CHq3[2, 2] - 170*CHq3[3, 3] - 34*CHu[1, 1] - 
         34*CHu[2, 2]) + MZ2^9*((-91341 + 11428*Pi^2)*CHd[1, 1] + 
         (-91341 + 11428*Pi^2)*CHd[2, 2] + 159588*CHd[3, 3] - 
         22480*Pi^2*CHd[3, 3] + 139851*CHq1[1, 1] - 17308*Pi^2*CHq1[1, 1] + 
         139851*CHq1[2, 2] - 17308*Pi^2*CHq1[2, 2] - 293238*CHq1[3, 3] + 
         37112*Pi^2*CHq1[3, 3] - 306174*CHq3[3, 3] + 37112*Pi^2*CHq3[3, 3] - 
         205398*CHu[1, 1] + 24184*Pi^2*CHu[1, 1] - 205398*CHu[2, 2] + 
         24184*Pi^2*CHu[2, 2]) - MW2^3*MZ2^6*((-7500621 + 446864*Pi^2)*
          CHd[1, 1] + (-7500621 + 446864*Pi^2)*CHd[2, 2] + 
         69571704*CHd[3, 3] - 1576256*Pi^2*CHd[3, 3] + 168336*CHe[1, 1] + 
         168336*CHe[2, 2] + 168336*CHe[3, 3] + 168336*CHl1[1, 1] + 
         168336*CHl1[2, 2] + 168336*CHl1[3, 3] - 168336*CHl3[1, 1] - 
         168336*CHl3[2, 2] - 168336*CHl3[3, 3] + 7995837*CHq1[1, 1] - 
         458624*Pi^2*CHq1[1, 1] + 7995837*CHq1[2, 2] - 
         458624*Pi^2*CHq1[2, 2] + 13231956*CHq1[3, 3] - 
         127520*Pi^2*CHq1[3, 3] - 9958131*CHq3[1, 1] + 
         547200*Pi^2*CHq3[1, 1] - 9958131*CHq3[2, 2] + 
         547200*Pi^2*CHq3[2, 2] + 13524072*CHq3[3, 3] - 
         127520*Pi^2*CHq3[3, 3] - 2955342*CHu[1, 1] + 
         1180640*Pi^2*CHu[1, 1] - 2955342*CHu[2, 2] + 
         1180640*Pi^2*CHu[2, 2] - 446616*CHu[3, 3]) + 
       4*MW2^4*MZ2^5*((-2890189 + 153064*Pi^2)*CHd[1, 1] + 
         (-2890189 + 153064*Pi^2)*CHd[2, 2] + 25772170*CHd[3, 3] - 
         513904*Pi^2*CHd[3, 3] + 14304*CHe[1, 1] + 14304*CHe[2, 2] + 
         14304*CHe[3, 3] + 14304*CHl1[1, 1] + 14304*CHl1[2, 2] + 
         14304*CHl1[3, 3] - 14304*CHl3[1, 1] - 14304*CHl3[2, 2] - 
         14304*CHl3[3, 3] + 2448541*CHq1[1, 1] - 94936*Pi^2*CHq1[1, 1] + 
         2448541*CHq1[2, 2] - 94936*Pi^2*CHq1[2, 2] + 16328080*CHq1[3, 3] - 
         448720*Pi^2*CHq1[3, 3] - 4518621*CHq3[1, 1] + 
         201288*Pi^2*CHq3[1, 1] - 4518621*CHq3[2, 2] + 
         201288*Pi^2*CHq3[2, 2] + 16208128*CHq3[3, 3] - 
         448720*Pi^2*CHq3[3, 3] - 581776*CHu[1, 1] + 419872*Pi^2*CHu[1, 1] - 
         581776*CHu[2, 2] + 419872*Pi^2*CHu[2, 2] - 297276*CHu[3, 3]) - 
       4*MW2^5*MZ2^4*((-3065587 + 152000*Pi^2)*CHd[1, 1] + 
         (-3065587 + 152000*Pi^2)*CHd[2, 2] + 21167404*CHd[3, 3] - 
         438464*Pi^2*CHd[3, 3] - 37152*CHe[1, 1] - 37152*CHe[2, 2] - 
         37152*CHe[3, 3] - 37152*CHl1[1, 1] - 37152*CHl1[2, 2] - 
         37152*CHl1[3, 3] + 37152*CHl3[1, 1] + 37152*CHl3[2, 2] + 
         37152*CHl3[3, 3] + 1834963*CHq1[1, 1] - 17024*Pi^2*CHq1[1, 1] + 
         1834963*CHq1[2, 2] - 17024*Pi^2*CHq1[2, 2] + 25982548*CHq1[3, 3] - 
         765344*Pi^2*CHq1[3, 3] - 5991357*CHq3[1, 1] + 
         199776*Pi^2*CHq3[1, 1] - 5991357*CHq3[2, 2] + 
         199776*Pi^2*CHq3[2, 2] + 25913680*CHq3[3, 3] - 
         765344*Pi^2*CHq3[3, 3] - 173722*CHu[1, 1] + 406400*Pi^2*CHu[1, 1] - 
         173722*CHu[2, 2] + 406400*Pi^2*CHu[2, 2] - 257436*CHu[3, 3]) + 
       256*MW2^8*MZ2*(2*(2537 + 74*Pi^2)*CHd[1, 1] + 2*(2537 + 74*Pi^2)*
          CHd[2, 2] - 72916*CHd[3, 3] - 424*Pi^2*CHd[3, 3] - 
         10618*CHq1[1, 1] + 380*Pi^2*CHq1[1, 1] - 10618*CHq1[2, 2] + 
         380*Pi^2*CHq1[2, 2] - 37672*CHq1[3, 3] - 424*Pi^2*CHq1[3, 3] + 
         8661*CHq3[1, 1] - 84*Pi^2*CHq3[1, 1] + 8661*CHq3[2, 2] - 
         84*Pi^2*CHq3[2, 2] - 33415*CHq3[3, 3] - 424*Pi^2*CHq3[3, 3] - 
         15098*CHu[1, 1] + 232*Pi^2*CHu[1, 1] - 15098*CHu[2, 2] + 
         232*Pi^2*CHu[2, 2] + 1584*CHu[3, 3]) + 16*MW2^6*MZ2^3*
        ((-458415 + 25912*Pi^2)*CHd[1, 1] + (-458415 + 25912*Pi^2)*
          CHd[2, 2] + 1654092*CHd[3, 3] - 65008*Pi^2*CHd[3, 3] - 
         11808*CHe[1, 1] - 11808*CHe[2, 2] - 11808*CHe[3, 3] - 
         11808*CHl1[1, 1] - 11808*CHl1[2, 2] - 11808*CHl1[3, 3] + 
         11808*CHl3[1, 1] + 11808*CHl3[2, 2] + 11808*CHl3[3, 3] + 
         65367*CHq1[1, 1] + 14504*Pi^2*CHq1[1, 1] + 65367*CHq1[2, 2] + 
         14504*Pi^2*CHq1[2, 2] + 4885236*CHq1[3, 3] - 
         155536*Pi^2*CHq1[3, 3] - 1231407*CHq3[1, 1] + 
         30312*Pi^2*CHq3[1, 1] - 1231407*CHq3[2, 2] + 30312*Pi^2*CHq3[2, 2] + 
         4958646*CHq3[3, 3] - 155536*Pi^2*CHq3[3, 3] - 139770*CHu[1, 1] + 
         65488*Pi^2*CHu[1, 1] - 139770*CHu[2, 2] + 65488*Pi^2*CHu[2, 2] + 
         12492*CHu[3, 3]) - 32*MW2^7*MZ2^2*((-32623 + 5584*Pi^2)*CHd[1, 1] + 
         (-32623 + 5584*Pi^2)*CHd[2, 2] - 492776*CHd[3, 3] - 
         13984*Pi^2*CHd[3, 3] - 2112*CHe[1, 1] - 2112*CHe[2, 2] - 
         2112*CHe[3, 3] - 2112*CHl1[1, 1] - 2112*CHl1[2, 2] - 
         2112*CHl1[3, 3] + 2112*CHl3[1, 1] + 2112*CHl3[2, 2] + 
         2112*CHl3[3, 3] - 108785*CHq1[1, 1] + 8336*Pi^2*CHq1[1, 1] - 
         108785*CHq1[2, 2] + 8336*Pi^2*CHq1[2, 2] + 610360*CHq1[3, 3] - 
         30016*Pi^2*CHq1[3, 3] - 211149*CHq3[1, 1] + 3504*Pi^2*CHq3[1, 1] - 
         211149*CHq3[2, 2] + 3504*Pi^2*CHq3[2, 2] + 673288*CHq3[3, 3] - 
         30016*Pi^2*CHq3[3, 3] - 149602*CHu[1, 1] + 12256*Pi^2*CHu[1, 1] - 
         149602*CHu[2, 2] + 12256*Pi^2*CHu[2, 2] + 27372*CHu[3, 3]) + 
       MW2^2*MZ2^7*((-3503279 + 234340*Pi^2)*CHd[1, 1] + 
         (-3503279 + 234340*Pi^2)*CHd[2, 2] + 26308460*CHd[3, 3] - 
         748048*Pi^2*CHd[3, 3] + 109728*CHe[1, 1] + 109728*CHe[2, 2] + 
         109728*CHe[3, 3] + 109728*CHl1[1, 1] + 109728*CHl1[2, 2] + 
         109728*CHl1[3, 3] - 109728*CHl3[1, 1] - 109728*CHl3[2, 2] - 
         109728*CHl3[3, 3] + 4380365*CHq1[1, 1] - 308476*Pi^2*CHq1[1, 1] + 
         4380365*CHq1[2, 2] - 308476*Pi^2*CHq1[2, 2] - 6373492*CHq1[3, 3] + 
         448304*Pi^2*CHq1[3, 3] - 3277680*CHq3[1, 1] + 
         229956*Pi^2*CHq3[1, 1] - 3277680*CHq3[2, 2] + 
         229956*Pi^2*CHq3[2, 2] - 5928838*CHq3[3, 3] + 
         448304*Pi^2*CHq3[3, 3] - 1679594*CHu[1, 1] + 547768*Pi^2*CHu[1, 1] - 
         1679594*CHu[2, 2] + 547768*Pi^2*CHu[2, 2] + 38250*CHu[3, 3]) - 
       MW2*MZ2^8*((-958631 + 76952*Pi^2)*CHd[1, 1] + (-958631 + 76952*Pi^2)*
          CHd[2, 2] + 4627856*CHd[3, 3] - 197216*Pi^2*CHd[3, 3] + 
         25872*CHe[1, 1] + 25872*CHe[2, 2] + 25872*CHe[3, 3] + 
         25872*CHl1[1, 1] + 25872*CHl1[2, 2] + 25872*CHl1[3, 3] - 
         25872*CHl3[1, 1] - 25872*CHl3[2, 2] - 25872*CHl3[3, 3] + 
         1361939*CHq1[1, 1] - 116216*Pi^2*CHq1[1, 1] + 1361939*CHq1[2, 2] - 
         116216*Pi^2*CHq1[2, 2] - 3652474*CHq1[3, 3] + 
         242824*Pi^2*CHq1[3, 3] - 351639*CHq3[1, 1] + 40164*Pi^2*CHq3[1, 1] - 
         351639*CHq3[2, 2] + 40164*Pi^2*CHq3[2, 2] - 3466552*CHq3[3, 3] + 
         242824*Pi^2*CHq3[3, 3] - 727082*CHu[1, 1] + 160208*Pi^2*CHu[1, 1] - 
         727082*CHu[2, 2] + 160208*Pi^2*CHu[2, 2] + 54978*CHu[3, 3])) + 
     MW2*(101376*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] - 30*CHd[3, 3] - 
         3*CHq1[1, 1] - 3*CHq1[2, 2] - 30*CHq1[3, 3] + 13*CHq3[1, 1] + 
         13*CHq3[2, 2] - 30*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       MZ2^9*((91341 - 11428*Pi^2)*CHd[1, 1] + (91341 - 11428*Pi^2)*
          CHd[2, 2] - 159588*CHd[3, 3] + 22480*Pi^2*CHd[3, 3] - 
         139851*CHq1[1, 1] + 17308*Pi^2*CHq1[1, 1] - 139851*CHq1[2, 2] + 
         17308*Pi^2*CHq1[2, 2] + 293238*CHq1[3, 3] - 37112*Pi^2*CHq1[3, 3] + 
         306174*CHq3[3, 3] - 37112*Pi^2*CHq3[3, 3] + 205398*CHu[1, 1] - 
         24184*Pi^2*CHu[1, 1] + 205398*CHu[2, 2] - 24184*Pi^2*CHu[2, 2]) - 
       256*MW2^8*MZ2*(2*(335 + 74*Pi^2)*CHd[1, 1] + 2*(335 + 74*Pi^2)*
          CHd[2, 2] - 22540*CHd[3, 3] - 424*Pi^2*CHd[3, 3] - 
         6214*CHq1[1, 1] + 380*Pi^2*CHq1[1, 1] - 6214*CHq1[2, 2] + 
         380*Pi^2*CHq1[2, 2] - 4720*CHq1[3, 3] - 424*Pi^2*CHq1[3, 3] - 
         1383*CHq3[1, 1] - 84*Pi^2*CHq3[1, 1] - 1383*CHq3[2, 2] - 
         84*Pi^2*CHq3[2, 2] + 10130*CHq3[3, 3] - 424*Pi^2*CHq3[3, 3] - 
         6290*CHu[1, 1] + 232*Pi^2*CHu[1, 1] - 6290*CHu[2, 2] + 
         232*Pi^2*CHu[2, 2]) + 8*MW2^5*MZ2^4*(5*(-341617 + 15200*Pi^2)*
          CHd[1, 1] + 5*(-341617 + 15200*Pi^2)*CHd[2, 2] + 
         13726406*CHd[3, 3] - 219232*Pi^2*CHd[3, 3] - 18576*CHe[1, 1] - 
         18576*CHe[2, 2] - 18576*CHe[3, 3] - 18576*CHl1[1, 1] - 
         18576*CHl1[2, 2] - 18576*CHl1[3, 3] + 18576*CHl3[1, 1] + 
         18576*CHl3[2, 2] + 18576*CHl3[3, 3] + 1092773*CHq1[1, 1] - 
         8512*Pi^2*CHq1[1, 1] + 1092773*CHq1[2, 2] - 8512*Pi^2*CHq1[2, 2] + 
         11079434*CHq1[3, 3] - 382672*Pi^2*CHq1[3, 3] - 3067863*CHq3[1, 1] + 
         99888*Pi^2*CHq3[1, 1] - 3067863*CHq3[2, 2] + 99888*Pi^2*CHq3[2, 2] + 
         11425574*CHq3[3, 3] - 382672*Pi^2*CHq3[3, 3] + 263722*CHu[1, 1] + 
         203200*Pi^2*CHu[1, 1] + 263722*CHu[2, 2] + 203200*Pi^2*CHu[2, 2] - 
         18576*CHu[3, 3]) - 64*MW2^6*MZ2^3*((-146445 + 6478*Pi^2)*CHd[1, 1] + 
         (-146445 + 6478*Pi^2)*CHd[2, 2] + 954888*CHd[3, 3] - 
         16252*Pi^2*CHd[3, 3] - 2952*CHe[1, 1] - 2952*CHe[2, 2] - 
         2952*CHe[3, 3] - 2952*CHl1[1, 1] - 2952*CHl1[2, 2] - 
         2952*CHl1[3, 3] + 2952*CHl3[1, 1] + 2952*CHl3[2, 2] + 
         2952*CHl3[3, 3] + 48183*CHq1[1, 1] + 3626*Pi^2*CHq1[1, 1] + 
         48183*CHq1[2, 2] + 3626*Pi^2*CHq1[2, 2] + 1178961*CHq1[3, 3] - 
         38884*Pi^2*CHq1[3, 3] - 337023*CHq3[1, 1] + 7578*Pi^2*CHq3[1, 1] - 
         337023*CHq3[2, 2] + 7578*Pi^2*CHq3[2, 2] + 1315722*CHq3[3, 3] - 
         38884*Pi^2*CHq3[3, 3] + 28740*CHu[1, 1] + 16372*Pi^2*CHu[1, 1] + 
         28740*CHu[2, 2] + 16372*Pi^2*CHu[2, 2] - 2952*CHu[3, 3]) + 
       64*MW2^7*MZ2^2*((-47789 + 2792*Pi^2)*CHd[1, 1] + (-47789 + 2792*Pi^2)*
          CHd[2, 2] + 190022*CHd[3, 3] - 6992*Pi^2*CHd[3, 3] - 
         1056*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 1056*CHl1[1, 1] - 
         1056*CHl1[2, 2] - 1056*CHl1[3, 3] + 1056*CHl3[1, 1] + 
         1056*CHl3[2, 2] + 1056*CHl3[3, 3] - 22915*CHq1[1, 1] + 
         4168*Pi^2*CHq1[1, 1] - 22915*CHq1[2, 2] + 4168*Pi^2*CHq1[2, 2] + 
         441026*CHq1[3, 3] - 15008*Pi^2*CHq1[3, 3] - 155079*CHq3[1, 1] + 
         1752*Pi^2*CHq3[1, 1] - 155079*CHq3[2, 2] + 1752*Pi^2*CHq3[2, 2] + 
         585890*CHq3[3, 3] - 15008*Pi^2*CHq3[3, 3] - 11846*CHu[1, 1] + 
         6128*Pi^2*CHu[1, 1] - 11846*CHu[2, 2] + 6128*Pi^2*CHu[2, 2] - 
         1056*CHu[3, 3]) - 4*MW2^4*MZ2^5*((-3087433 + 153064*Pi^2)*
          CHd[1, 1] + (-3087433 + 153064*Pi^2)*CHd[2, 2] + 
         28089238*CHd[3, 3] - 513904*Pi^2*CHd[3, 3] + 14304*CHe[1, 1] + 
         14304*CHe[2, 2] + 14304*CHe[3, 3] + 14304*CHl1[1, 1] + 
         14304*CHl1[2, 2] + 14304*CHl1[3, 3] - 14304*CHl3[1, 1] - 
         14304*CHl3[2, 2] - 14304*CHl3[3, 3] + 2645785*CHq1[1, 1] - 
         94936*Pi^2*CHq1[1, 1] + 2645785*CHq1[2, 2] - 94936*Pi^2*CHq1[2, 2] + 
         12465388*CHq1[3, 3] - 448720*Pi^2*CHq1[3, 3] - 4518432*CHq3[1, 1] + 
         201288*Pi^2*CHq3[1, 1] - 4518432*CHq3[2, 2] + 
         201288*Pi^2*CHq3[2, 2] + 12099196*CHq3[3, 3] - 
         448720*Pi^2*CHq3[3, 3] - 187288*CHu[1, 1] + 419872*Pi^2*CHu[1, 1] - 
         187288*CHu[2, 2] + 419872*Pi^2*CHu[2, 2] + 14304*CHu[3, 3]) + 
       MW2*MZ2^8*(8*(-117706 + 9619*Pi^2)*CHd[1, 1] + 8*(-117706 + 9619*Pi^2)*
          CHd[2, 2] + 4373624*CHd[3, 3] - 197216*Pi^2*CHd[3, 3] + 
         25872*CHe[1, 1] + 25872*CHe[2, 2] + 25872*CHe[3, 3] + 
         25872*CHl1[1, 1] + 25872*CHl1[2, 2] + 25872*CHl1[3, 3] - 
         25872*CHl3[1, 1] - 25872*CHl3[2, 2] - 25872*CHl3[3, 3] + 
         1344956*CHq1[1, 1] - 116216*Pi^2*CHq1[1, 1] + 1344956*CHq1[2, 2] - 
         116216*Pi^2*CHq1[2, 2] - 3583570*CHq1[3, 3] + 
         242824*Pi^2*CHq1[3, 3] - 351639*CHq3[1, 1] + 40164*Pi^2*CHq3[1, 1] - 
         351639*CHq3[2, 2] + 40164*Pi^2*CHq3[2, 2] - 3484966*CHq3[3, 3] + 
         242824*Pi^2*CHq3[3, 3] - 761048*CHu[1, 1] + 160208*Pi^2*CHu[1, 1] - 
         761048*CHu[2, 2] + 160208*Pi^2*CHu[2, 2] + 25872*CHu[3, 3]) + 
       2*MW2^3*MZ2^6*((-3902673 + 223432*Pi^2)*CHd[1, 1] + 
         (-3902673 + 223432*Pi^2)*CHd[2, 2] + 34910688*CHd[3, 3] - 
         788128*Pi^2*CHd[3, 3] + 84168*CHe[1, 1] + 84168*CHe[2, 2] + 
         84168*CHe[3, 3] + 84168*CHl1[1, 1] + 84168*CHl1[2, 2] + 
         84168*CHl1[3, 3] - 84168*CHl3[1, 1] - 84168*CHl3[2, 2] - 
         84168*CHl3[3, 3] + 4150281*CHq1[1, 1] - 229312*Pi^2*CHq1[1, 1] + 
         4150281*CHq1[2, 2] - 229312*Pi^2*CHq1[2, 2] + 3032418*CHq1[3, 3] - 
         63760*Pi^2*CHq1[3, 3] - 4841019*CHq3[1, 1] + 
         273600*Pi^2*CHq3[1, 1] - 4841019*CHq3[2, 2] + 
         273600*Pi^2*CHq3[2, 2] + 2413566*CHq3[3, 3] - 
         63760*Pi^2*CHq3[3, 3] - 1172946*CHu[1, 1] + 590320*Pi^2*CHu[1, 1] - 
         1172946*CHu[2, 2] + 590320*Pi^2*CHu[2, 2] + 84168*CHu[3, 3]) - 
       MW2^2*MZ2^7*((-3524009 + 234340*Pi^2)*CHd[1, 1] + 
         (-3524009 + 234340*Pi^2)*CHd[2, 2] + 25267244*CHd[3, 3] - 
         748048*Pi^2*CHd[3, 3] + 109728*CHe[1, 1] + 109728*CHe[2, 2] + 
         109728*CHe[3, 3] + 109728*CHl1[1, 1] + 109728*CHl1[2, 2] + 
         109728*CHl1[3, 3] - 109728*CHl3[1, 1] - 109728*CHl3[2, 2] - 
         109728*CHl3[3, 3] + 4401095*CHq1[1, 1] - 308476*Pi^2*CHq1[1, 1] + 
         4401095*CHq1[2, 2] - 308476*Pi^2*CHq1[2, 2] - 7643596*CHq1[3, 3] + 
         448304*Pi^2*CHq1[3, 3] - 3120891*CHq3[1, 1] + 
         229956*Pi^2*CHq3[1, 1] - 3120891*CHq3[2, 2] + 
         229956*Pi^2*CHq3[2, 2] - 7818880*CHq3[3, 3] + 
         448304*Pi^2*CHq3[3, 3] - 1638134*CHu[1, 1] + 547768*Pi^2*CHu[1, 1] - 
         1638134*CHu[2, 2] + 547768*Pi^2*CHu[2, 2] + 109728*CHu[3, 3])))/
    (36*(MT2 - MW2)*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MT2]*(-32*MW2^4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       SW2^2*(3*MW2*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] - 44*CHd[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 5*CHq3[1, 1] + 5*CHq3[2, 2] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 8*MW2^3*(CHd[1, 1] + CHd[2, 2] - 
          10*CHd[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) - 12*MW2^2*MZ2*(CHd[1, 1] + CHd[2, 2] - 14*CHd[3, 3] - 
          CHq1[1, 1] - CHq1[2, 2] - 4*CHq1[3, 3] + CHq3[1, 1] + CHq3[2, 2] - 
          4*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
        MZ2^3*(-5*CHd[1, 1] - 5*CHd[2, 2] + 44*CHd[3, 3] + 5*CHq1[1, 1] + 
          5*CHq1[2, 2] - 22*CHq1[3, 3] - 22*CHq3[3, 3] + 10*CHu[1, 1] + 
          10*CHu[2, 2])) + 2*MT2*MW2^3*MZ2*SW2*
       (5632*MW2^7*(4*CHd[1, 1] + 4*CHd[2, 2] - 40*CHd[3, 3] - 4*CHq1[1, 1] - 
          4*CHq1[2, 2] - 40*CHq1[3, 3] + 12*CHq3[1, 1] + 12*CHq3[2, 2] - 
          25*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
        MZ2^7*(-4231*CHd[1, 1] - 4231*CHd[2, 2] + 52756*CHd[3, 3] + 
          4231*CHq1[1, 1] + 4231*CHq1[2, 2] + 12430*CHq1[3, 3] - 
          13442*CHq3[3, 3] + 8462*CHu[1, 1] + 8462*CHu[2, 2]) + 
        MW2*MZ2^6*(38161*CHd[1, 1] + 38161*CHd[2, 2] - 342892*CHd[3, 3] - 
          38161*CHq1[1, 1] - 38161*CHq1[2, 2] + 84128*CHq1[3, 3] + 
          3873*CHq3[1, 1] + 3873*CHq3[2, 2] + 152108*CHq3[3, 3] - 
          76322*CHu[1, 1] - 76322*CHu[2, 2] - 12936*CHu[3, 3]) - 
        6*MW2^2*MZ2^5*(19191*CHd[1, 1] + 19191*CHd[2, 2] - 198204*CHd[3, 3] - 
          19191*CHq1[1, 1] - 19191*CHq1[2, 2] + 60476*CHq1[3, 3] + 
          13029*CHq3[1, 1] + 13029*CHq3[2, 2] + 67432*CHq3[3, 3] - 
          38382*CHu[1, 1] - 38382*CHu[2, 2] - 6988*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(23245*CHd[1, 1] + 23245*CHd[2, 2] - 304042*CHd[3, 3] - 
          23245*CHq1[1, 1] - 23245*CHq1[2, 2] + 52970*CHq1[3, 3] + 
          25056*CHq3[1, 1] + 25056*CHq3[2, 2] + 32378*CHq3[3, 3] - 
          46490*CHu[1, 1] - 46490*CHu[2, 2] - 5280*CHu[3, 3]) - 
        64*MW2^6*MZ2*(1549*CHd[1, 1] + 1549*CHd[2, 2] - 16612*CHd[3, 3] - 
          1549*CHq1[1, 1] - 1549*CHq1[2, 2] - 12784*CHq1[3, 3] + 
          3591*CHq3[1, 1] + 3591*CHq3[2, 2] - 12988*CHq3[3, 3] - 
          3098*CHu[1, 1] - 3098*CHu[2, 2] + 528*CHu[3, 3]) + 
        96*MW2^5*MZ2^2*(1893*CHd[1, 1] + 1893*CHd[2, 2] - 25008*CHd[3, 3] - 
          1893*CHq1[1, 1] - 1893*CHq1[2, 2] - 10024*CHq1[3, 3] + 
          3021*CHq3[1, 1] + 3021*CHq3[2, 2] - 12926*CHq3[3, 3] - 
          3786*CHu[1, 1] - 3786*CHu[2, 2] + 632*CHu[3, 3]) - 
        8*MW2^4*MZ2^3*(26233*CHd[1, 1] + 26233*CHd[2, 2] - 387016*CHd[3, 3] - 
          26233*CHq1[1, 1] - 26233*CHq1[2, 2] - 29956*CHq1[3, 3] + 
          34383*CHq3[1, 1] + 34383*CHq3[2, 2] - 74956*CHq3[3, 3] - 
          52466*CHu[1, 1] - 52466*CHu[2, 2] + 1704*CHu[3, 3])) - 
      3*MT2^4*(28160*MW2^8*CHq3[3, 3] + 147*MZ2^8*(5*CHd[1, 1] + 
          5*CHd[2, 2] - 44*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 
          22*CHq1[3, 3] + 22*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2]) - 
        8*MW2^5*MZ2^3*(1035*CHd[1, 1] + 1035*CHd[2, 2] - 7848*CHd[3, 3] - 
          1035*CHq1[1, 1] - 1035*CHq1[2, 2] - 16110*CHq1[3, 3] + 
          2349*CHq3[1, 1] + 2349*CHq3[2, 2] - 12922*CHq3[3, 3] - 
          2070*CHu[1, 1] - 2070*CHu[2, 2] - 7470*CHu[3, 3]) + 
        8*MW2^4*MZ2^4*(1242*CHd[1, 1] + 1242*CHd[2, 2] - 14934*CHd[3, 3] - 
          1242*CHq1[1, 1] - 1242*CHq1[2, 2] - 18108*CHq1[3, 3] + 
          3393*CHq3[1, 1] + 3393*CHq3[2, 2] - 20248*CHq3[3, 3] - 
          2484*CHu[1, 1] - 2484*CHu[2, 2] - 3282*CHu[3, 3]) + 
        2*MW2*MZ2^7*(-1485*CHd[1, 1] - 1485*CHd[2, 2] + 19536*CHd[3, 3] + 
          1485*CHq1[1, 1] + 1485*CHq1[2, 2] - 1683*CHq1[3, 3] - 
          2205*CHq3[1, 1] - 2205*CHq3[2, 2] + 473*CHq3[3, 3] + 
          2970*CHu[1, 1] + 2970*CHu[2, 2] - 1617*CHu[3, 3]) + 
        96*MW2^6*MZ2^2*(61*CHd[1, 1] + 61*CHd[2, 2] - 136*CHd[3, 3] - 
          61*CHq1[1, 1] - 61*CHq1[2, 2] - 778*CHq1[3, 3] + 129*CHq3[1, 1] + 
          129*CHq3[2, 2] - 160*CHq3[3, 3] - 122*CHu[1, 1] - 122*CHu[2, 2] - 
          582*CHu[3, 3]) - 64*MW2^7*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
          60*CHd[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 
          81*CHq3[1, 1] + 81*CHq3[2, 2] + 674*CHq3[3, 3] - 54*CHu[1, 1] - 
          54*CHu[2, 2] - 330*CHu[3, 3]) - 6*MW2^3*MZ2^5*
         (1481*CHd[1, 1] + 1481*CHd[2, 2] - 23072*CHd[3, 3] - 
          1481*CHq1[1, 1] - 1481*CHq1[2, 2] - 15788*CHq1[3, 3] + 
          3351*CHq3[1, 1] + 3351*CHq3[2, 2] - 20840*CHq3[3, 3] - 
          2962*CHu[1, 1] - 2962*CHu[2, 2] + 804*CHu[3, 3]) + 
        MW2^2*MZ2^6*(5337*CHd[1, 1] + 5337*CHd[2, 2] - 97452*CHd[3, 3] - 
          5337*CHq1[1, 1] - 5337*CHq1[2, 2] - 28494*CHq1[3, 3] + 
          12609*CHq3[1, 1] + 12609*CHq3[2, 2] - 47566*CHq3[3, 3] - 
          10674*CHu[1, 1] - 10674*CHu[2, 2] + 9306*CHu[3, 3])) + 
      MT2^3*MW2*(3*MZ2^8*(3057*CHd[1, 1] + 3057*CHd[2, 2] - 25608*CHd[3, 3] - 
          3057*CHq1[1, 1] - 3057*CHq1[2, 2] + 16038*CHq1[3, 3] + 
          4180*CHq3[3, 3] - 6114*CHu[1, 1] - 6114*CHu[2, 2]) - 
        45056*MW2^8*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
          CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
          10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
        MW2*MZ2^7*(-21682*CHd[1, 1] - 21682*CHd[2, 2] + 392128*CHd[3, 3] + 
          21682*CHq1[1, 1] + 21682*CHq1[2, 2] + 59422*CHq1[3, 3] - 
          58383*CHq3[1, 1] - 58383*CHq3[2, 2] + 181192*CHq3[3, 3] + 
          43364*CHu[1, 1] + 43364*CHu[2, 2] - 45276*CHu[3, 3]) + 
        12*MW2^3*MZ2^5*(7676*CHd[1, 1] + 7676*CHd[2, 2] - 56960*CHd[3, 3] - 
          7676*CHq1[1, 1] - 7676*CHq1[2, 2] + 169024*CHq1[3, 3] - 
          10563*CHq3[1, 1] - 10563*CHq3[2, 2] + 168992*CHq3[3, 3] - 
          15352*CHu[1, 1] - 15352*CHu[2, 2] - 16440*CHu[3, 3]) + 
        256*MW2^7*MZ2*(734*CHd[1, 1] + 734*CHd[2, 2] - 8396*CHd[3, 3] - 
          734*CHq1[1, 1] - 734*CHq1[2, 2] - 5987*CHq1[3, 3] + 
          1674*CHq3[1, 1] + 1674*CHq3[2, 2] - 5690*CHq3[3, 3] - 
          1468*CHu[1, 1] - 1468*CHu[2, 2] + 759*CHu[3, 3]) - 
        96*MW2^6*MZ2^2*(3541*CHd[1, 1] + 3541*CHd[2, 2] - 46780*CHd[3, 3] - 
          3541*CHq1[1, 1] - 3541*CHq1[2, 2] - 19516*CHq1[3, 3] + 
          5631*CHq3[1, 1] + 5631*CHq3[2, 2] - 20052*CHq3[3, 3] - 
          7082*CHu[1, 1] - 7082*CHu[2, 2] + 5460*CHu[3, 3]) - 
        4*MW2^4*MZ2^4*(55771*CHd[1, 1] + 55771*CHd[2, 2] - 841936*CHd[3, 3] - 
          55771*CHq1[1, 1] - 55771*CHq1[2, 2] + 446804*CHq1[3, 3] - 
          4707*CHq3[1, 1] - 4707*CHq3[2, 2] + 376712*CHq3[3, 3] - 
          111542*CHu[1, 1] - 111542*CHu[2, 2] + 25080*CHu[3, 3]) + 
        16*MW2^5*MZ2^3*(21997*CHd[1, 1] + 21997*CHd[2, 2] - 
          328996*CHd[3, 3] - 21997*CHq1[1, 1] - 21997*CHq1[2, 2] - 
          19558*CHq1[3, 3] + 18597*CHq3[1, 1] + 18597*CHq3[2, 2] - 
          39196*CHq3[3, 3] - 43994*CHu[1, 1] - 43994*CHu[2, 2] + 
          31698*CHu[3, 3]) + MW2^2*MZ2^6*(-11381*CHd[1, 1] - 
          11381*CHd[2, 2] - 527656*CHd[3, 3] + 11381*CHq1[1, 1] + 
          11381*CHq1[2, 2] - 870844*CHq1[3, 3] + 137829*CHq3[1, 1] + 
          137829*CHq3[2, 2] - 1050304*CHq3[3, 3] + 22762*CHu[1, 1] + 
          22762*CHu[2, 2] + 165564*CHu[3, 3])) + 
      MT2^2*MW2^2*(-11*MZ2^8*(481*CHd[1, 1] + 481*CHd[2, 2] - 
          2116*CHd[3, 3] - 481*CHq1[1, 1] - 481*CHq1[2, 2] + 
          6350*CHq1[3, 3] - 2470*CHq3[3, 3] - 962*CHu[1, 1] - 
          962*CHu[2, 2]) + 5632*MW2^8*(16*CHd[1, 1] + 16*CHd[2, 2] - 
          160*CHd[3, 3] - 16*CHq1[1, 1] - 16*CHq1[2, 2] - 160*CHq1[3, 3] + 
          48*CHq3[1, 1] + 48*CHq3[2, 2] - 115*CHq3[3, 3] - 32*CHu[1, 1] - 
          32*CHu[2, 2]) + MW2^2*MZ2^6*(203359*CHd[1, 1] + 203359*CHd[2, 2] - 
          1323292*CHd[3, 3] - 203359*CHq1[1, 1] - 203359*CHq1[2, 2] + 
          1574618*CHq1[3, 3] - 48597*CHq3[1, 1] - 48597*CHq3[2, 2] + 
          1874930*CHq3[3, 3] - 406718*CHu[1, 1] - 406718*CHu[2, 2] - 
          247374*CHu[3, 3]) + 8*MW2^4*MZ2^4*(98603*CHd[1, 1] + 
          98603*CHd[2, 2] - 1412438*CHd[3, 3] - 98603*CHq1[1, 1] - 
          98603*CHq1[2, 2] + 260944*CHq1[3, 3] + 76368*CHq3[1, 1] + 
          76368*CHq3[2, 2] + 85576*CHq3[3, 3] - 197206*CHu[1, 1] - 
          197206*CHu[2, 2] - 4458*CHu[3, 3]) - 64*MW2^7*MZ2*
         (6467*CHd[1, 1] + 6467*CHd[2, 2] - 70148*CHd[3, 3] - 
          6467*CHq1[1, 1] - 6467*CHq1[2, 2] - 53846*CHq1[3, 3] + 
          15177*CHq3[1, 1] + 15177*CHq3[2, 2] - 45614*CHq3[3, 3] - 
          12934*CHu[1, 1] - 12934*CHu[2, 2] + 3102*CHu[3, 3]) + 
        32*MW2^6*MZ2^2*(25769*CHd[1, 1] + 25769*CHd[2, 2] - 
          321296*CHd[3, 3] - 25769*CHq1[1, 1] - 25769*CHq1[2, 2] - 
          156566*CHq1[3, 3] + 43785*CHq3[1, 1] + 43785*CHq3[2, 2] - 
          162344*CHq3[3, 3] - 51538*CHu[1, 1] - 51538*CHu[2, 2] + 
          17046*CHu[3, 3]) + 2*MW2*MZ2^7*(-13831*CHd[1, 1] - 
          13831*CHd[2, 2] + 20944*CHd[3, 3] + 13831*CHq1[1, 1] + 
          13831*CHq1[2, 2] - 83237*CHq1[3, 3] + 28884*CHq3[1, 1] + 
          28884*CHq3[2, 2] - 235763*CHq3[3, 3] + 27662*CHu[1, 1] + 
          27662*CHu[2, 2] + 30723*CHu[3, 3]) - 8*MW2^5*MZ2^3*
         (120799*CHd[1, 1] + 120799*CHd[2, 2] - 1721944*CHd[3, 3] - 
          120799*CHq1[1, 1] - 120799*CHq1[2, 2] - 295318*CHq1[3, 3] + 
          139953*CHq3[1, 1] + 139953*CHq3[2, 2] - 460810*CHq3[3, 3] - 
          241598*CHu[1, 1] - 241598*CHu[2, 2] + 59562*CHu[3, 3]) + 
        2*MW2^3*MZ2^5*(-246835*CHd[1, 1] - 246835*CHd[2, 2] + 
          2737600*CHd[3, 3] + 246835*CHq1[1, 1] + 246835*CHq1[2, 2] - 
          1650716*CHq1[3, 3] - 105777*CHq3[1, 1] - 105777*CHq3[2, 2] - 
          1428200*CHq3[3, 3] + 493670*CHu[1, 1] + 493670*CHu[2, 2] + 
          175572*CHu[3, 3]))))/(6*(MT2 - MW2)^2*MW2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MW2]*
     (MW2^2*(MW2^2*MZ2^6*(MZ2*(92677*CHd[1, 1] + 92677*CHd[2, 2] - 
            1077004*CHd[3, 3] - 8624*CHl3[1, 1] - 8624*CHl3[2, 2] - 
            8624*CHl3[3, 3] - 128053*CHq1[1, 1] - 128053*CHq1[2, 2] + 
            356120*CHq1[3, 3] + 22939*CHq3[1, 1] + 22939*CHq3[2, 2] + 
            277888*CHq3[3, 3] - 185354*CHu[1, 1] - 185354*CHu[2, 2]) - 
          3*MH2*(589*CHd[1, 1] + 589*CHd[2, 2] - 10828*CHd[3, 3] - 
            589*CHq1[1, 1] - 589*CHq1[2, 2] - 4288*CHq1[3, 3] + 
            1323*CHq3[1, 1] + 1323*CHq3[2, 2] - 4288*CHq3[3, 3] - 
            1178*CHu[1, 1] - 1178*CHu[2, 2])) - 16*MW2^5*MZ2^3*
         (MZ2*(17660*CHd[1, 1] + 17660*CHd[2, 2] - 227582*CHd[3, 3] + 
            568*CHl3[1, 1] + 568*CHl3[2, 2] + 568*CHl3[3, 3] - 
            20624*CHq1[1, 1] - 20624*CHq1[2, 2] - 146390*CHq1[3, 3] + 
            27767*CHq3[1, 1] + 27767*CHq3[2, 2] - 114298*CHq3[3, 3] - 
            35320*CHu[1, 1] - 35320*CHu[2, 2]) - 
          138*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
            10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
        32*MW2^6*MZ2^2*(MZ2*(3101*CHd[1, 1] + 3101*CHd[2, 2] - 
            27884*CHd[3, 3] + 1264*CHl3[1, 1] + 1264*CHl3[2, 2] + 
            1264*CHl3[3, 3] - 2849*CHq1[1, 1] - 2849*CHq1[2, 2] - 
            46940*CHq1[3, 3] + 12283*CHq3[1, 1] + 12283*CHq3[2, 2] - 
            40000*CHq3[3, 3] - 6202*CHu[1, 1] - 6202*CHu[2, 2]) - 
          22*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
            10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
        128*MW2^7*MZ2^2*(541*CHd[1, 1] + 541*CHd[2, 2] - 9112*CHd[3, 3] - 
          176*CHl3[1, 1] - 176*CHl3[2, 2] - 176*CHl3[3, 3] - 811*CHq1[1, 1] - 
          811*CHq1[2, 2] - 1468*CHq1[3, 3] - 753*CHq3[1, 1] - 
          753*CHq3[2, 2] + 646*CHq3[3, 3] - 1082*CHu[1, 1] - 
          1082*CHu[2, 2]) - 512*MW2^8*MZ2*(190*CHd[1, 1] + 190*CHd[2, 2] - 
          2296*CHd[3, 3] - 223*CHq1[1, 1] - 223*CHq1[2, 2] - 
          1636*CHq1[3, 3] + 169*CHq3[1, 1] + 169*CHq3[2, 2] - 
          944*CHq3[3, 3] - 380*CHu[1, 1] - 380*CHu[2, 2]) - 
        49*MZ2^8*(MH2 + MZ2)*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
          5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
          10*CHu[1, 1] - 10*CHu[2, 2]) + 11264*MW2^9*(3*CHd[1, 1] + 
          3*CHd[2, 2] - 30*CHd[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
          30*CHq1[3, 3] + 4*CHq3[1, 1] + 4*CHq3[2, 2] - 20*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2*MZ2^7*
         (MH2*(456*CHd[1, 1] + 456*CHd[2, 2] - 6600*CHd[3, 3] - 
            456*CHq1[1, 1] - 456*CHq1[2, 2] + 66*CHq1[3, 3] + 
            735*CHq3[1, 1] + 735*CHq3[2, 2] + 66*CHq3[3, 3] - 912*CHu[1, 1] - 
            912*CHu[2, 2]) + MZ2*(-10061*CHd[1, 1] - 10061*CHd[2, 2] + 
            81716*CHd[3, 3] + 14471*CHq1[1, 1] + 14471*CHq1[2, 2] - 
            63496*CHq1[3, 3] + 2205*CHq3[1, 1] + 2205*CHq3[2, 2] - 
            48404*CHq3[3, 3] + 20122*CHu[1, 1] + 20122*CHu[2, 2])) - 
        4*MW2^4*MZ2^4*(12*MH2*(79*CHd[1, 1] + 79*CHd[2, 2] - 809*CHd[3, 3] - 
            79*CHq1[1, 1] - 79*CHq1[2, 2] - 811*CHq1[3, 3] + 211*CHq3[1, 1] + 
            211*CHq3[2, 2] - 811*CHq3[3, 3] - 158*CHu[1, 1] - 
            158*CHu[2, 2]) + MZ2*(-77597*CHd[1, 1] - 77597*CHd[2, 2] + 
            1118192*CHd[3, 3] + 7040*CHl3[1, 1] + 7040*CHl3[2, 2] + 
            7040*CHl3[3, 3] + 98351*CHq1[1, 1] + 98351*CHq1[2, 2] + 
            327824*CHq1[3, 3] - 55173*CHq3[1, 1] - 55173*CHq3[2, 2] + 
            250936*CHq3[3, 3] + 155194*CHu[1, 1] + 155194*CHu[2, 2])) + 
        2*MW2^3*MZ2^5*(2*MH2*(847*CHd[1, 1] + 847*CHd[2, 2] - 
            11308*CHd[3, 3] - 847*CHq1[1, 1] - 847*CHq1[2, 2] - 
            8344*CHq1[3, 3] + 1725*CHq3[1, 1] + 1725*CHq3[2, 2] - 
            8344*CHq3[3, 3] - 1694*CHu[1, 1] - 1694*CHu[2, 2]) + 
          MZ2*(-102565*CHd[1, 1] - 102565*CHd[2, 2] + 1481932*CHd[3, 3] + 
            13976*CHl3[1, 1] + 13976*CHl3[2, 2] + 13976*CHl3[3, 3] + 
            138439*CHq1[1, 1] + 138439*CHq1[2, 2] - 11276*CHq1[3, 3] - 
            41027*CHq3[1, 1] - 41027*CHq3[2, 2] - 9796*CHq3[3, 3] + 
            205130*CHu[1, 1] + 205130*CHu[2, 2]))) + 
      4*MT2^3*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(7040*MW2^5*CHq3[3, 3] + 
        16*MW2^3*MZ2^2*(45*CHd[1, 1] + 45*CHd[2, 2] + 96*CHd[3, 3] - 
          45*CHq1[1, 1] - 45*CHq1[2, 2] - 702*CHq1[3, 3] + 54*CHq3[1, 1] + 
          54*CHq3[2, 2] - 181*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2] - 
          708*CHu[3, 3]) - 16*MW2^4*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
          60*CHd[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] - 270*CHq1[3, 3] + 
          81*CHq3[1, 1] + 81*CHq3[2, 2] + 454*CHq3[3, 3] - 54*CHu[1, 1] - 
          54*CHu[2, 2] - 330*CHu[3, 3]) + MZ2^5*(117*CHd[1, 1] + 
          117*CHd[2, 2] + 264*CHd[3, 3] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 
          1485*CHq1[3, 3] + 2563*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2] + 
          1617*CHu[3, 3]) + 2*MW2^2*MZ2^3*(-135*CHd[1, 1] - 135*CHd[2, 2] - 
          288*CHd[3, 3] + 135*CHq1[1, 1] + 135*CHq1[2, 2] + 6102*CHq1[3, 3] + 
          27*CHq3[1, 1] + 27*CHq3[2, 2] + 5894*CHq3[3, 3] + 270*CHu[1, 1] + 
          270*CHu[2, 2] + 5958*CHu[3, 3]) - MW2*MZ2^4*(135*CHd[1, 1] + 
          135*CHd[2, 2] + 264*CHd[3, 3] - 135*CHq1[1, 1] - 135*CHq1[2, 2] + 
          6534*CHq1[3, 3] + 351*CHq3[1, 1] + 351*CHq3[2, 2] + 
          8558*CHq3[3, 3] - 270*CHu[1, 1] - 270*CHu[2, 2] + 
          6270*CHu[3, 3])) - 2*MT2*MW2*
       (5632*MW2^9*(6*CHd[1, 1] + 6*CHd[2, 2] - 60*CHd[3, 3] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] - 60*CHq1[3, 3] + 8*CHq3[1, 1] + 8*CHq3[2, 2] - 
          45*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) - 
        49*MZ2^8*(MH2 + MZ2)*(5*CHd[1, 1] + 5*CHd[2, 2] - 44*CHd[3, 3] - 
          5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 22*CHq3[3, 3] - 
          10*CHu[1, 1] - 10*CHu[2, 2]) + MW2*MZ2^7*
         (6*MH2*(152*CHd[1, 1] + 152*CHd[2, 2] - 2200*CHd[3, 3] - 
            152*CHq1[1, 1] - 152*CHq1[2, 2] + 22*CHq1[3, 3] + 
            245*CHq3[1, 1] + 245*CHq3[2, 2] + 22*CHq3[3, 3] - 304*CHu[1, 1] - 
            304*CHu[2, 2]) + MZ2*(-19303*CHd[1, 1] - 19303*CHd[2, 2] + 
            165280*CHd[3, 3] + 28123*CHq1[1, 1] + 28123*CHq1[2, 2] - 
            105278*CHq1[3, 3] + 4410*CHq3[1, 1] + 4410*CHq3[2, 2] - 
            80484*CHq3[3, 3] + 38606*CHu[1, 1] + 38606*CHu[2, 2])) + 
        MW2^3*MZ2^5*(4*MH2*(847*CHd[1, 1] + 847*CHd[2, 2] - 11308*CHd[3, 3] - 
            847*CHq1[1, 1] - 847*CHq1[2, 2] - 8344*CHq1[3, 3] + 
            1725*CHq3[1, 1] + 1725*CHq3[2, 2] - 8344*CHq3[3, 3] - 
            1694*CHu[1, 1] - 1694*CHu[2, 2]) + MZ2*(-209639*CHd[1, 1] - 
            209639*CHd[2, 2] + 2954288*CHd[3, 3] + 27952*CHl3[1, 1] + 
            27952*CHl3[2, 2] + 27952*CHl3[3, 3] + 281387*CHq1[1, 1] + 
            281387*CHq1[2, 2] + 3134*CHq1[3, 3] - 84835*CHq3[1, 1] - 
            84835*CHq3[2, 2] - 47266*CHq3[3, 3] + 419278*CHu[1, 1] + 
            419278*CHu[2, 2] - 9306*CHu[3, 3])) + 8*MW2^6*MZ2^2*
         (-88*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
            10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(10973*CHd[1, 1] + 10973*CHd[2, 2] - 114632*CHd[3, 3] + 
            5056*CHl3[1, 1] + 5056*CHl3[2, 2] + 5056*CHl3[3, 3] - 
            9965*CHq1[1, 1] - 9965*CHq1[2, 2] - 147710*CHq1[3, 3] + 
            46351*CHq3[1, 1] + 46351*CHq3[2, 2] - 167054*CHq3[3, 3] - 
            21946*CHu[1, 1] - 21946*CHu[2, 2] - 7470*CHu[3, 3])) - 
        4*MW2^5*MZ2^3*(-552*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(68831*CHd[1, 1] + 68831*CHd[2, 2] - 914096*CHd[3, 3] + 
            2272*CHl3[1, 1] + 2272*CHl3[2, 2] + 2272*CHl3[3, 3] - 
            80687*CHq1[1, 1] - 80687*CHq1[2, 2] - 485480*CHq1[3, 3] + 
            111203*CHq3[1, 1] + 111203*CHq3[2, 2] - 418628*CHq3[3, 3] - 
            137662*CHu[1, 1] - 137662*CHu[2, 2] - 6564*CHu[3, 3])) - 
        2*MW2^4*MZ2^4*(24*MH2*(79*CHd[1, 1] + 79*CHd[2, 2] - 809*CHd[3, 3] - 
            79*CHq1[1, 1] - 79*CHq1[2, 2] - 811*CHq1[3, 3] + 211*CHq3[1, 1] + 
            211*CHq3[2, 2] - 811*CHq3[3, 3] - 158*CHu[1, 1] - 
            158*CHu[2, 2]) + MZ2*(-157075*CHd[1, 1] - 157075*CHd[2, 2] + 
            2232544*CHd[3, 3] + 14080*CHl3[1, 1] + 14080*CHl3[2, 2] + 
            14080*CHl3[3, 3] + 198583*CHq1[1, 1] + 198583*CHq1[2, 2] + 
            557860*CHq1[3, 3] - 115719*CHq3[1, 1] - 115719*CHq3[2, 2] + 
            419304*CHq3[3, 3] + 314150*CHu[1, 1] + 314150*CHu[2, 2] - 
            2412*CHu[3, 3])) - 64*MW2^8*MZ2*(1493*CHd[1, 1] + 
          1493*CHd[2, 2] - 18428*CHd[3, 3] - 1757*CHq1[1, 1] - 
          1757*CHq1[2, 2] - 12818*CHq1[3, 3] + 1271*CHq3[1, 1] + 
          1271*CHq3[2, 2] - 6686*CHq3[3, 3] - 2986*CHu[1, 1] - 
          2986*CHu[2, 2] + 330*CHu[3, 3]) + 64*MW2^7*MZ2^2*
         (1118*CHd[1, 1] + 1118*CHd[2, 2] - 18140*CHd[3, 3] - 
          352*CHl3[1, 1] - 352*CHl3[2, 2] - 352*CHl3[3, 3] - 
          1658*CHq1[1, 1] - 1658*CHq1[2, 2] - 4199*CHq1[3, 3] - 
          1317*CHq3[1, 1] - 1317*CHq3[2, 2] + 3990*CHq3[3, 3] - 
          2236*CHu[1, 1] - 2236*CHu[2, 2] + 873*CHu[3, 3]) + 
        MW2^2*MZ2^6*(-3*MH2*(589*CHd[1, 1] + 589*CHd[2, 2] - 
            10828*CHd[3, 3] - 589*CHq1[1, 1] - 589*CHq1[2, 2] - 
            4288*CHq1[3, 3] + 1323*CHq3[1, 1] + 1323*CHq3[2, 2] - 
            4288*CHq3[3, 3] - 1178*CHu[1, 1] - 1178*CHu[2, 2]) + 
          MZ2*(92785*CHd[1, 1] + 92785*CHd[2, 2] - 1076476*CHd[3, 3] - 
            8624*CHl3[1, 1] - 8624*CHl3[2, 2] - 8624*CHl3[3, 3] - 
            128161*CHq1[1, 1] - 128161*CHq1[2, 2] + 291176*CHq1[3, 3] + 
            20482*CHq3[1, 1] + 20482*CHq3[2, 2] + 245702*CHq3[3, 3] - 
            185570*CHu[1, 1] - 185570*CHu[2, 2] + 3234*CHu[3, 3]))) + 
      MT2^2*(-49*MZ2^8*(MH2 + MZ2)*(5*CHd[1, 1] + 5*CHd[2, 2] - 
          44*CHd[3, 3] - 5*CHq1[1, 1] - 5*CHq1[2, 2] + 22*CHq1[3, 3] + 
          22*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2]) + 
        11264*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] - 30*CHd[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] - 30*CHq1[3, 3] + 4*CHq3[1, 1] + 
          4*CHq3[2, 2] - 30*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(MH2*(456*CHd[1, 1] + 456*CHd[2, 2] - 6600*CHd[3, 3] - 
            456*CHq1[1, 1] - 456*CHq1[2, 2] + 66*CHq1[3, 3] + 
            735*CHq3[1, 1] + 735*CHq3[2, 2] + 66*CHq3[3, 3] - 912*CHu[1, 1] - 
            912*CHu[2, 2]) + MZ2*(-9593*CHd[1, 1] - 9593*CHd[2, 2] + 
            82772*CHd[3, 3] + 14003*CHq1[1, 1] + 14003*CHq1[2, 2] - 
            51088*CHq1[3, 3] + 2205*CHq3[1, 1] + 2205*CHq3[2, 2] - 
            44620*CHq3[3, 3] + 19186*CHu[1, 1] + 19186*CHu[2, 2])) - 
        16*MW2^5*MZ2^3*(-138*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] - 10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(16886*CHd[1, 1] + 16886*CHd[2, 2] - 229190*CHd[3, 3] + 
            568*CHl3[1, 1] + 568*CHl3[2, 2] + 568*CHl3[3, 3] - 
            19850*CHq1[1, 1] - 19850*CHq1[2, 2] - 122810*CHq1[3, 3] + 
            27227*CHq3[1, 1] + 27227*CHq3[2, 2] - 125374*CHq3[3, 3] - 
            33772*CHu[1, 1] - 33772*CHu[2, 2] - 6564*CHu[3, 3])) - 
        4*MW2^4*MZ2^4*(12*MH2*(79*CHd[1, 1] + 79*CHd[2, 2] - 809*CHd[3, 3] - 
            79*CHq1[1, 1] - 79*CHq1[2, 2] - 811*CHq1[3, 3] + 211*CHq3[1, 1] + 
            211*CHq3[2, 2] - 811*CHq3[3, 3] - 158*CHu[1, 1] - 
            158*CHu[2, 2]) + MZ2*(-77759*CHd[1, 1] - 77759*CHd[2, 2] + 
            1117952*CHd[3, 3] + 7040*CHl3[1, 1] + 7040*CHl3[2, 2] + 
            7040*CHl3[3, 3] + 98513*CHq1[1, 1] + 98513*CHq1[2, 2] + 
            268088*CHq1[3, 3] - 57819*CHq3[1, 1] - 57819*CHq3[2, 2] + 
            228968*CHq3[3, 3] + 155518*CHu[1, 1] + 155518*CHu[2, 2] - 
            4824*CHu[3, 3])) + 64*MW2^6*MZ2^2*
         (-11*MH2*(CHd[1, 1] + CHd[2, 2] - 10*CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] - 10*CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] - 
            10*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(1420*CHd[1, 1] + 1420*CHd[2, 2] - 14230*CHd[3, 3] + 
            632*CHl3[1, 1] + 632*CHl3[2, 2] + 632*CHl3[3, 3] - 
            1294*CHq1[1, 1] - 1294*CHq1[2, 2] - 20545*CHq1[3, 3] + 
            5696*CHq3[1, 1] + 5696*CHq3[2, 2] - 27013*CHq3[3, 3] - 
            2840*CHu[1, 1] - 2840*CHu[2, 2] - 3735*CHu[3, 3])) - 
        256*MW2^8*MZ2*(353*CHd[1, 1] + 353*CHd[2, 2] - 4652*CHd[3, 3] - 
          419*CHq1[1, 1] - 419*CHq1[2, 2] - 3002*CHq1[3, 3] + 
          257*CHq3[1, 1] + 257*CHq3[2, 2] - 2122*CHq3[3, 3] - 706*CHu[1, 1] - 
          706*CHu[2, 2] + 330*CHu[3, 3]) + 256*MW2^7*MZ2^2*
         (239*CHd[1, 1] + 239*CHd[2, 2] - 4622*CHd[3, 3] - 88*CHl3[1, 1] - 
          88*CHl3[2, 2] - 88*CHl3[3, 3] - 374*CHq1[1, 1] - 374*CHq1[2, 2] - 
          497*CHq1[3, 3] - 390*CHq3[1, 1] - 390*CHq3[2, 2] + 
          1501*CHq3[3, 3] - 478*CHu[1, 1] - 478*CHu[2, 2] + 873*CHu[3, 3]) + 
        MW2^2*MZ2^6*(-3*MH2*(589*CHd[1, 1] + 589*CHd[2, 2] - 
            10828*CHd[3, 3] - 589*CHq1[1, 1] - 589*CHq1[2, 2] - 
            4288*CHq1[3, 3] + 1323*CHq3[1, 1] + 1323*CHq3[2, 2] - 
            4288*CHq3[3, 3] - 1178*CHu[1, 1] - 1178*CHu[2, 2]) + 
          MZ2*(93469*CHd[1, 1] + 93469*CHd[2, 2] - 1074892*CHd[3, 3] - 
            8624*CHl3[1, 1] - 8624*CHl3[2, 2] - 8624*CHl3[3, 3] - 
            128845*CHq1[1, 1] - 128845*CHq1[2, 2] + 290384*CHq1[3, 3] + 
            20131*CHq3[1, 1] + 20131*CHq3[2, 2] + 287656*CHq3[3, 3] - 
            186938*CHu[1, 1] - 186938*CHu[2, 2] + 12936*CHu[3, 3])) - 
        2*MW2^3*MZ2^5*(-2*MH2*(847*CHd[1, 1] + 847*CHd[2, 2] - 
            11308*CHd[3, 3] - 847*CHq1[1, 1] - 847*CHq1[2, 2] - 
            8344*CHq1[3, 3] + 1725*CHq3[1, 1] + 1725*CHq3[2, 2] - 
            8344*CHq3[3, 3] - 1694*CHu[1, 1] - 1694*CHu[2, 2]) + 
          MZ2*(105193*CHd[1, 1] + 105193*CHd[2, 2] - 1476460*CHd[3, 3] - 
            13976*CHl3[1, 1] - 13976*CHl3[2, 2] - 13976*CHl3[3, 3] - 
            141067*CHq1[1, 1] - 141067*CHq1[2, 2] + 11024*CHq1[3, 3] + 
            43619*CHq3[1, 1] + 43619*CHq3[2, 2] + 51008*CHq3[3, 3] - 
            210386*CHu[1, 1] - 210386*CHu[2, 2] + 18612*CHu[3, 3])))))/
    (4*(MT2 - MW2)^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2))*
  Class[7] + Class[8]*
  ((MZ2*B0i[bb0, 0, 0, MZ2]*(16*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] - 54*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] - 
        18*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] - 
        18*Cdd[2, 3, 3, 2] - 80*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] - 30*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
        3*Ced[2, 2, 2, 2] - 30*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
        3*Ced[3, 3, 2, 2] - 30*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
        3*Cld[1, 1, 2, 2] - 30*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
        3*Cld[2, 2, 2, 2] - 30*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
        3*Cld[3, 3, 2, 2] - 30*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 
        3*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
        3*Clq1[2, 2, 2, 2] - 30*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        3*Clq1[3, 3, 2, 2] - 30*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
        9*Clq3[1, 1, 2, 2] - 30*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
        9*Clq3[2, 2, 2, 2] - 30*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
        9*Clq3[3, 3, 2, 2] - 30*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
        6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
        6*Cqd1[1, 1, 2, 2] + 27*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] + 27*Cqd1[2, 2, 3, 3] - 27*Cqd1[3, 3, 1, 1] - 
        27*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 
        3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 
        3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] - 
        30*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        12*Cqq1[1, 1, 2, 2] + 54*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] - 
        18*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] + 54*Cqq1[2, 2, 3, 3] - 
        18*Cqq1[2, 3, 3, 2] - 80*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] - 162*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] + 
        54*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] - 162*Cqq3[2, 2, 3, 3] + 
        54*Cqq3[2, 3, 3, 2] - 80*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] + 
        54*Cqu1[3, 3, 1, 1] + 54*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
        12*Cud1[1, 1, 2, 2] + 54*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] + 54*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(40*Cdd[1, 1, 1, 1] + 60*Cdd[1, 1, 2, 2] - 
        342*Cdd[1, 1, 3, 3] + 20*Cdd[1, 2, 2, 1] - 114*Cdd[1, 3, 3, 1] + 
        40*Cdd[2, 2, 2, 2] - 342*Cdd[2, 2, 3, 3] - 114*Cdd[2, 3, 3, 2] - 
        496*Cdd[3, 3, 3, 3] + 15*Ced[1, 1, 1, 1] + 15*Ced[1, 1, 2, 2] - 
        186*Ced[1, 1, 3, 3] + 15*Ced[2, 2, 1, 1] + 15*Ced[2, 2, 2, 2] - 
        186*Ced[2, 2, 3, 3] + 15*Ced[3, 3, 1, 1] + 15*Ced[3, 3, 2, 2] - 
        186*Ced[3, 3, 3, 3] - 30*Ceu[1, 1, 1, 1] - 30*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 1, 1] - 30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 1, 1] - 
        30*Ceu[3, 3, 2, 2] + 15*Cld[1, 1, 1, 1] + 15*Cld[1, 1, 2, 2] - 
        186*Cld[1, 1, 3, 3] + 15*Cld[2, 2, 1, 1] + 15*Cld[2, 2, 2, 2] - 
        186*Cld[2, 2, 3, 3] + 15*Cld[3, 3, 1, 1] + 15*Cld[3, 3, 2, 2] - 
        186*Cld[3, 3, 3, 3] - 15*Clq1[1, 1, 1, 1] - 15*Clq1[1, 1, 2, 2] - 
        96*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 1, 1] - 15*Clq1[2, 2, 2, 2] - 
        96*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 1, 1] - 15*Clq1[3, 3, 2, 2] - 
        96*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] - 
        36*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] - 
        36*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] - 
        36*Clq3[3, 3, 3, 3] - 30*Clu[1, 1, 1, 1] - 30*Clu[1, 1, 2, 2] - 
        30*Clu[2, 2, 1, 1] - 30*Clu[2, 2, 2, 2] - 30*Clu[3, 3, 1, 1] - 
        30*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] - 30*Cqd1[1, 1, 2, 2] + 
        171*Cqd1[1, 1, 3, 3] - 30*Cqd1[2, 2, 1, 1] - 30*Cqd1[2, 2, 2, 2] + 
        171*Cqd1[2, 2, 3, 3] - 90*Cqd1[3, 3, 1, 1] - 90*Cqd1[3, 3, 2, 2] - 
        192*Cqd1[3, 3, 3, 3] - 15*Cqe[1, 1, 1, 1] - 15*Cqe[1, 1, 2, 2] - 
        15*Cqe[1, 1, 3, 3] - 15*Cqe[2, 2, 1, 1] - 15*Cqe[2, 2, 2, 2] - 
        15*Cqe[2, 2, 3, 3] - 96*Cqe[3, 3, 1, 1] - 96*Cqe[3, 3, 2, 2] - 
        96*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 60*Cqq1[1, 1, 2, 2] + 
        180*Cqq1[1, 1, 3, 3] + 28*Cqq1[1, 2, 2, 1] - 6*Cqq1[1, 3, 3, 1] + 
        44*Cqq1[2, 2, 2, 2] + 180*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        16*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] - 
        216*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 126*Cqq3[1, 3, 3, 1] + 
        60*Cqq3[2, 2, 2, 2] - 216*Cqq3[2, 2, 3, 3] + 126*Cqq3[2, 3, 3, 2] - 
        16*Cqq3[3, 3, 3, 3] + 60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 
        60*Cqu1[2, 2, 1, 1] + 60*Cqu1[2, 2, 2, 2] + 180*Cqu1[3, 3, 1, 1] + 
        180*Cqu1[3, 3, 2, 2] - 60*Cud1[1, 1, 1, 1] - 60*Cud1[1, 1, 2, 2] + 
        342*Cud1[1, 1, 3, 3] - 60*Cud1[2, 2, 1, 1] - 60*Cud1[2, 2, 2, 2] + 
        342*Cud1[2, 2, 3, 3] + 160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 
        80*Cuu[1, 2, 2, 1] + 160*Cuu[2, 2, 2, 2]) + 
      6*MW2^2*MZ2^2*(56*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] - 
        558*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] - 186*Cdd[1, 3, 3, 1] + 
        56*Cdd[2, 2, 2, 2] - 558*Cdd[2, 2, 3, 3] - 186*Cdd[2, 3, 3, 2] - 
        800*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 21*Ced[1, 1, 2, 2] - 
        300*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 21*Ced[2, 2, 2, 2] - 
        300*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] - 
        300*Ced[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] - 
        42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
        42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 21*Cld[1, 1, 2, 2] - 
        300*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 21*Cld[2, 2, 2, 2] - 
        300*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] - 
        300*Cld[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] - 
        48*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] - 
        48*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] - 
        48*Clq1[3, 3, 3, 3] + 15*Clq3[1, 1, 1, 1] + 15*Clq3[1, 1, 2, 2] + 
        15*Clq3[2, 2, 1, 1] + 15*Clq3[2, 2, 2, 2] + 15*Clq3[3, 3, 1, 1] + 
        15*Clq3[3, 3, 2, 2] - 42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 
        42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
        42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] + 
        279*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] + 
        279*Cqd1[2, 2, 3, 3] - 45*Cqd1[3, 3, 1, 1] - 45*Cqd1[3, 3, 2, 2] - 
        96*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 
        21*Cqe[1, 1, 3, 3] - 21*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] - 
        21*Cqe[2, 2, 3, 3] - 48*Cqe[3, 3, 1, 1] - 48*Cqe[3, 3, 2, 2] - 
        48*Cqe[3, 3, 3, 3] + 64*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] + 
        90*Cqq1[1, 1, 3, 3] + 44*Cqq1[1, 2, 2, 1] + 18*Cqq1[1, 3, 3, 1] + 
        64*Cqq1[2, 2, 2, 2] + 90*Cqq1[2, 2, 3, 3] + 18*Cqq1[2, 3, 3, 2] + 
        64*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 180*Cqq3[1, 1, 2, 2] + 
        18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 42*Cqq3[1, 3, 3, 1] + 
        96*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] + 42*Cqq3[2, 3, 3, 2] + 
        64*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 
        84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] + 90*Cqu1[3, 3, 1, 1] + 
        90*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] + 
        558*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] + 
        558*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 
        112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(80*Cdd[1, 1, 1, 1] + 120*Cdd[1, 1, 2, 2] - 468*Cdd[1, 1, 3, 3] + 
        40*Cdd[1, 2, 2, 1] - 156*Cdd[1, 3, 3, 1] + 80*Cdd[2, 2, 2, 2] - 
        468*Cdd[2, 2, 3, 3] - 156*Cdd[2, 3, 3, 2] - 704*Cdd[3, 3, 3, 3] + 
        30*Ced[1, 1, 1, 1] + 30*Ced[1, 1, 2, 2] - 264*Ced[1, 1, 3, 3] + 
        30*Ced[2, 2, 1, 1] + 30*Ced[2, 2, 2, 2] - 264*Ced[2, 2, 3, 3] + 
        30*Ced[3, 3, 1, 1] + 30*Ced[3, 3, 2, 2] - 264*Ced[3, 3, 3, 3] - 
        60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 60*Ceu[2, 2, 1, 1] - 
        60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 60*Ceu[3, 3, 2, 2] + 
        30*Cld[1, 1, 1, 1] + 30*Cld[1, 1, 2, 2] - 264*Cld[1, 1, 3, 3] + 
        30*Cld[2, 2, 1, 1] + 30*Cld[2, 2, 2, 2] - 264*Cld[2, 2, 3, 3] + 
        30*Cld[3, 3, 1, 1] + 30*Cld[3, 3, 2, 2] - 264*Cld[3, 3, 3, 3] - 
        30*Clq1[1, 1, 1, 1] - 30*Clq1[1, 1, 2, 2] + 132*Clq1[1, 1, 3, 3] - 
        30*Clq1[2, 2, 1, 1] - 30*Clq1[2, 2, 2, 2] + 132*Clq1[2, 2, 3, 3] - 
        30*Clq1[3, 3, 1, 1] - 30*Clq1[3, 3, 2, 2] + 132*Clq1[3, 3, 3, 3] - 
        60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 60*Clu[2, 2, 1, 1] - 
        60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 60*Clu[3, 3, 2, 2] - 
        60*Cqd1[1, 1, 1, 1] - 60*Cqd1[1, 1, 2, 2] + 234*Cqd1[1, 1, 3, 3] - 
        60*Cqd1[2, 2, 1, 1] - 60*Cqd1[2, 2, 2, 2] + 234*Cqd1[2, 2, 3, 3] + 
        117*Cqd1[3, 3, 1, 1] + 117*Cqd1[3, 3, 2, 2] + 264*Cqd1[3, 3, 3, 3] - 
        30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 30*Cqe[1, 1, 3, 3] - 
        30*Cqe[2, 2, 1, 1] - 30*Cqe[2, 2, 2, 2] - 30*Cqe[2, 2, 3, 3] + 
        132*Cqe[3, 3, 1, 1] + 132*Cqe[3, 3, 2, 2] + 132*Cqe[3, 3, 3, 3] + 
        70*Cqq1[1, 1, 1, 1] + 120*Cqq1[1, 1, 2, 2] - 234*Cqq1[1, 1, 3, 3] + 
        20*Cqq1[1, 2, 2, 1] - 39*Cqq1[1, 3, 3, 1] + 70*Cqq1[2, 2, 2, 2] - 
        234*Cqq1[2, 2, 3, 3] - 39*Cqq1[2, 3, 3, 2] - 176*Cqq1[3, 3, 3, 3] + 
        30*Cqq3[1, 1, 1, 1] + 60*Cqq3[1, 2, 2, 1] - 117*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 2, 2, 2] - 117*Cqq3[2, 3, 3, 2] - 176*Cqq3[3, 3, 3, 3] + 
        120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] + 120*Cqu1[2, 2, 1, 1] + 
        120*Cqu1[2, 2, 2, 2] - 234*Cqu1[3, 3, 1, 1] - 234*Cqu1[3, 3, 2, 2] - 
        120*Cud1[1, 1, 1, 1] - 120*Cud1[1, 1, 2, 2] + 468*Cud1[1, 1, 3, 3] - 
        120*Cud1[2, 2, 1, 1] - 120*Cud1[2, 2, 2, 2] + 468*Cud1[2, 2, 3, 3] + 
        320*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] + 160*Cuu[1, 2, 2, 1] + 
        320*Cuu[2, 2, 2, 2]) - MW2*MZ2^3*(224*Cdd[1, 1, 1, 1] + 
        336*Cdd[1, 1, 2, 2] - 1944*Cdd[1, 1, 3, 3] + 112*Cdd[1, 2, 2, 1] - 
        648*Cdd[1, 3, 3, 1] + 224*Cdd[2, 2, 2, 2] - 1944*Cdd[2, 2, 3, 3] - 
        648*Cdd[2, 3, 3, 2] - 2816*Cdd[3, 3, 3, 3] + 84*Ced[1, 1, 1, 1] + 
        84*Ced[1, 1, 2, 2] - 1056*Ced[1, 1, 3, 3] + 84*Ced[2, 2, 1, 1] + 
        84*Ced[2, 2, 2, 2] - 1056*Ced[2, 2, 3, 3] + 84*Ced[3, 3, 1, 1] + 
        84*Ced[3, 3, 2, 2] - 1056*Ced[3, 3, 3, 3] - 168*Ceu[1, 1, 1, 1] - 
        168*Ceu[1, 1, 2, 2] - 168*Ceu[2, 2, 1, 1] - 168*Ceu[2, 2, 2, 2] - 
        168*Ceu[3, 3, 1, 1] - 168*Ceu[3, 3, 2, 2] + 84*Cld[1, 1, 1, 1] + 
        84*Cld[1, 1, 2, 2] - 1056*Cld[1, 1, 3, 3] + 84*Cld[2, 2, 1, 1] + 
        84*Cld[2, 2, 2, 2] - 1056*Cld[2, 2, 3, 3] + 84*Cld[3, 3, 1, 1] + 
        84*Cld[3, 3, 2, 2] - 1056*Cld[3, 3, 3, 3] - 84*Clq1[1, 1, 1, 1] - 
        84*Clq1[1, 1, 2, 2] + 132*Clq1[1, 1, 3, 3] - 84*Clq1[2, 2, 1, 1] - 
        84*Clq1[2, 2, 2, 2] + 132*Clq1[2, 2, 3, 3] - 84*Clq1[3, 3, 1, 1] - 
        84*Clq1[3, 3, 2, 2] + 132*Clq1[3, 3, 3, 3] + 132*Clq3[1, 1, 3, 3] + 
        132*Clq3[2, 2, 3, 3] + 132*Clq3[3, 3, 3, 3] - 168*Clu[1, 1, 1, 1] - 
        168*Clu[1, 1, 2, 2] - 168*Clu[2, 2, 1, 1] - 168*Clu[2, 2, 2, 2] - 
        168*Clu[3, 3, 1, 1] - 168*Clu[3, 3, 2, 2] - 168*Cqd1[1, 1, 1, 1] - 
        168*Cqd1[1, 1, 2, 2] + 972*Cqd1[1, 1, 3, 3] - 168*Cqd1[2, 2, 1, 1] - 
        168*Cqd1[2, 2, 2, 2] + 972*Cqd1[2, 2, 3, 3] + 135*Cqd1[3, 3, 1, 1] + 
        135*Cqd1[3, 3, 2, 2] + 264*Cqd1[3, 3, 3, 3] - 84*Cqe[1, 1, 1, 1] - 
        84*Cqe[1, 1, 2, 2] - 84*Cqe[1, 1, 3, 3] - 84*Cqe[2, 2, 1, 1] - 
        84*Cqe[2, 2, 2, 2] - 84*Cqe[2, 2, 3, 3] + 132*Cqe[3, 3, 1, 1] + 
        132*Cqe[3, 3, 2, 2] + 132*Cqe[3, 3, 3, 3] + 196*Cqq1[1, 1, 1, 1] + 
        336*Cqq1[1, 1, 2, 2] - 270*Cqq1[1, 1, 3, 3] + 56*Cqq1[1, 2, 2, 1] + 
        72*Cqq1[1, 3, 3, 1] + 196*Cqq1[2, 2, 2, 2] - 270*Cqq1[2, 2, 3, 3] + 
        72*Cqq1[2, 3, 3, 2] + 352*Cqq1[3, 3, 3, 3] + 84*Cqq3[1, 1, 1, 1] + 
        702*Cqq3[1, 1, 3, 3] + 168*Cqq3[1, 2, 2, 1] - 252*Cqq3[1, 3, 3, 1] + 
        84*Cqq3[2, 2, 2, 2] + 702*Cqq3[2, 2, 3, 3] - 252*Cqq3[2, 3, 3, 2] + 
        352*Cqq3[3, 3, 3, 3] + 336*Cqu1[1, 1, 1, 1] + 336*Cqu1[1, 1, 2, 2] + 
        336*Cqu1[2, 2, 1, 1] + 336*Cqu1[2, 2, 2, 2] - 270*Cqu1[3, 3, 1, 1] - 
        270*Cqu1[3, 3, 2, 2] - 336*Cud1[1, 1, 1, 1] - 336*Cud1[1, 1, 2, 2] + 
        1944*Cud1[1, 1, 3, 3] - 336*Cud1[2, 2, 1, 1] - 336*Cud1[2, 2, 2, 2] + 
        1944*Cud1[2, 2, 3, 3] + 896*Cuu[1, 1, 1, 1] + 1344*Cuu[1, 1, 2, 2] + 
        448*Cuu[1, 2, 2, 1] + 896*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(MZ2^4*(15*Cqd1[3, 3, 1, 1] + 
        15*Cqd1[3, 3, 2, 2] - 132*Cqd1[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 
        5*Cqq1[1, 3, 3, 1] - 30*Cqq1[2, 2, 3, 3] - 5*Cqq1[2, 3, 3, 2] + 
        132*Cqq1[3, 3, 3, 3] - 15*Cqq3[1, 3, 3, 1] - 15*Cqq3[2, 3, 3, 2] - 
        44*Cqq3[3, 3, 3, 3] - 60*Cqu1[1, 1, 3, 3] - 60*Cqu1[2, 2, 3, 3] - 
        30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] + 264*Cqu1[3, 3, 3, 3] + 
        60*Cud1[3, 3, 1, 1] + 60*Cud1[3, 3, 2, 2] - 528*Cud1[3, 3, 3, 3] - 
        240*Cuu[1, 1, 3, 3] - 80*Cuu[1, 3, 3, 1] - 240*Cuu[2, 2, 3, 3] - 
        80*Cuu[2, 3, 3, 2]) + 12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] + 
        12*Cqd1[3, 3, 2, 2] - 174*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 
        10*Cqq1[1, 3, 3, 1] - 24*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] - 
        24*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 
        36*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] - 
        21*Cqu1[1, 1, 3, 3] - 21*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 
        24*Cqu1[3, 3, 2, 2] - 48*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] + 
        21*Cud1[3, 3, 2, 2] - 300*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 
        28*Cuu[1, 3, 3, 1] - 84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) + 
      32*MW2^4*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 
        30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
        6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 
        18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 
        3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
        6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
        3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
        4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) - 
      8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] + 21*Cqd1[3, 3, 2, 2] - 
        2*(141*Cqd1[3, 3, 3, 3] + 21*Cqq1[1, 1, 3, 3] + 8*Cqq1[1, 3, 3, 1] + 
          21*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 102*Cqq1[3, 3, 3, 3] + 
          27*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] + 27*Cqq3[2, 2, 3, 3] + 
          6*Cqq3[2, 3, 3, 2] - 34*Cqq3[3, 3, 3, 3] + 15*Cqu1[1, 1, 3, 3] + 
          15*Cqu1[2, 2, 3, 3] + 21*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 
          96*Cqu1[3, 3, 3, 3] - 15*Cud1[3, 3, 1, 1] - 15*Cud1[3, 3, 2, 2] + 
          186*Cud1[3, 3, 3, 3] + 60*Cuu[1, 1, 3, 3] + 20*Cuu[1, 3, 3, 1] + 
          60*Cuu[2, 2, 3, 3] + 20*Cuu[2, 3, 3, 2])) + 
      MW2*MZ2^3*(-87*Cqd1[3, 3, 1, 1] - 87*Cqd1[3, 3, 2, 2] + 
        2*(462*Cqd1[3, 3, 3, 3] + 87*Cqq1[1, 1, 3, 3] + 22*Cqq1[1, 3, 3, 1] + 
          87*Cqq1[2, 2, 3, 3] + 22*Cqq1[2, 3, 3, 2] - 264*Cqq1[3, 3, 3, 3] + 
          45*Cqq3[1, 1, 3, 3] + 36*Cqq3[1, 3, 3, 1] + 45*Cqq3[2, 2, 3, 3] + 
          36*Cqq3[2, 3, 3, 2] + 88*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 3, 3] + 
          84*Cqu1[2, 2, 3, 3] + 87*Cqu1[3, 3, 1, 1] + 87*Cqu1[3, 3, 2, 2] - 
          132*Cqu1[3, 3, 3, 3] - 84*Cud1[3, 3, 1, 1] - 84*Cud1[3, 3, 2, 2] + 
          1056*Cud1[3, 3, 3, 3] + 336*Cuu[1, 1, 3, 3] + 112*Cuu[1, 3, 3, 1] + 
          336*Cuu[2, 2, 3, 3] + 112*Cuu[2, 3, 3, 2]))))/
    (3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(MW2*MZ2^3*(417*Cqd1[3, 3, 1, 1] + 417*Cqd1[3, 3, 2, 2] - 
          5412*Cqd1[3, 3, 3, 3] - 834*Cqq1[1, 1, 3, 3] - 
          304*Cqq1[1, 3, 3, 1] - 834*Cqq1[2, 2, 3, 3] - 
          304*Cqq1[2, 3, 3, 2] + 1056*Cqq1[3, 3, 3, 3] - 
          990*Cqq3[1, 1, 3, 3] - 252*Cqq3[1, 3, 3, 1] - 
          990*Cqq3[2, 2, 3, 3] - 252*Cqq3[2, 3, 3, 2] - 
          352*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] - 93*Cqu1[2, 2, 3, 3] - 
          834*Cqu1[3, 3, 1, 1] - 834*Cqu1[3, 3, 2, 2] + 
          528*Cqu1[3, 3, 3, 3] + 93*Cud1[3, 3, 1, 1] + 93*Cud1[3, 3, 2, 2] - 
          660*Cud1[3, 3, 3, 3] - 372*Cuu[1, 1, 3, 3] - 124*Cuu[1, 3, 3, 1] - 
          372*Cuu[2, 2, 3, 3] - 124*Cuu[2, 3, 3, 2]) + 
        8*MW2^3*MZ2*(69*Cqd1[3, 3, 1, 1] + 69*Cqd1[3, 3, 2, 2] - 
          834*Cqd1[3, 3, 3, 3] - 138*Cqq1[1, 1, 3, 3] - 68*Cqq1[1, 3, 3, 1] - 
          138*Cqq1[2, 2, 3, 3] - 68*Cqq1[2, 3, 3, 2] - 948*Cqq1[3, 3, 3, 3] - 
          270*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] - 270*Cqq3[2, 2, 3, 3] - 
          24*Cqq3[2, 3, 3, 2] + 316*Cqq3[3, 3, 3, 3] - 33*Cqu1[1, 1, 3, 3] - 
          33*Cqu1[2, 2, 3, 3] - 138*Cqu1[3, 3, 1, 1] - 138*Cqu1[3, 3, 2, 2] - 
          114*Cqu1[3, 3, 3, 3] + 33*Cud1[3, 3, 1, 1] + 33*Cud1[3, 3, 2, 2] - 
          474*Cud1[3, 3, 3, 3] - 132*Cuu[1, 1, 3, 3] - 44*Cuu[1, 3, 3, 1] - 
          132*Cuu[2, 2, 3, 3] - 44*Cuu[2, 3, 3, 2]) - 
        12*MW2^2*MZ2^2*(51*Cqd1[3, 3, 1, 1] + 51*Cqd1[3, 3, 2, 2] - 
          726*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 38*Cqq1[1, 3, 3, 1] - 
          102*Cqq1[2, 2, 3, 3] - 38*Cqq1[2, 3, 3, 2] - 264*Cqq1[3, 3, 3, 3] - 
          126*Cqq3[1, 1, 3, 3] - 30*Cqq3[1, 3, 3, 1] - 126*Cqq3[2, 2, 3, 3] - 
          30*Cqq3[2, 3, 3, 2] + 88*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          15*Cqu1[2, 2, 3, 3] - 102*Cqu1[3, 3, 1, 1] - 102*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] + 15*Cud1[3, 3, 2, 2] - 
          222*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-165*Cqd1[3, 3, 1, 1] - 165*Cqd1[3, 3, 2, 2] + 
          1452*Cqd1[3, 3, 3, 3] + 330*Cqq1[1, 1, 3, 3] + 
          55*Cqq1[1, 3, 3, 1] + 330*Cqq1[2, 2, 3, 3] + 55*Cqq1[2, 3, 3, 2] - 
          1452*Cqq1[3, 3, 3, 3] + 165*Cqq3[1, 3, 3, 1] + 
          165*Cqq3[2, 3, 3, 2] + 484*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          15*Cqu1[2, 2, 3, 3] + 330*Cqu1[3, 3, 1, 1] + 330*Cqu1[3, 3, 2, 2] + 
          66*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] + 15*Cud1[3, 3, 2, 2] - 
          132*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) - 
        64*MW2^4*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 
          30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
          6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
          3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
          4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])) + 
      MZ2*(-12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] - 
          174*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 3, 3, 1] - 
          24*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] - 24*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 36*Cqq3[2, 2, 3, 3] - 
          6*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
          21*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
          48*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] + 21*Cud1[3, 3, 2, 2] - 
          300*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 
          84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) - 
        32*MW2^4*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 
          30*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          6*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] - 18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 
          3*Cqu1[1, 1, 3, 3] - 3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
          6*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 
          3*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
          4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-15*Cqd1[3, 3, 1, 1] - 15*Cqd1[3, 3, 2, 2] + 
          132*Cqd1[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 5*Cqq1[1, 3, 3, 1] + 
          30*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] - 132*Cqq1[3, 3, 3, 3] + 
          15*Cqq3[1, 3, 3, 1] + 15*Cqq3[2, 3, 3, 2] + 44*Cqq3[3, 3, 3, 3] + 
          60*Cqu1[1, 1, 3, 3] + 60*Cqu1[2, 2, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 
          30*Cqu1[3, 3, 2, 2] - 264*Cqu1[3, 3, 3, 3] - 60*Cud1[3, 3, 1, 1] - 
          60*Cud1[3, 3, 2, 2] + 528*Cud1[3, 3, 3, 3] + 240*Cuu[1, 1, 3, 3] + 
          80*Cuu[1, 3, 3, 1] + 240*Cuu[2, 2, 3, 3] + 80*Cuu[2, 3, 3, 2]) + 
        8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] + 21*Cqd1[3, 3, 2, 2] - 
          2*(141*Cqd1[3, 3, 3, 3] + 21*Cqq1[1, 1, 3, 3] + 
            8*Cqq1[1, 3, 3, 1] + 21*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
            102*Cqq1[3, 3, 3, 3] + 27*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] + 
            27*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] - 34*Cqq3[3, 3, 3, 3] + 
            15*Cqu1[1, 1, 3, 3] + 15*Cqu1[2, 2, 3, 3] + 21*Cqu1[3, 3, 1, 1] + 
            21*Cqu1[3, 3, 2, 2] + 96*Cqu1[3, 3, 3, 3] - 15*Cud1[3, 3, 1, 1] - 
            15*Cud1[3, 3, 2, 2] + 186*Cud1[3, 3, 3, 3] + 60*Cuu[1, 1, 3, 3] + 
            20*Cuu[1, 3, 3, 1] + 60*Cuu[2, 2, 3, 3] + 20*Cuu[2, 3, 3, 2])) + 
        MW2*MZ2^3*(87*Cqd1[3, 3, 1, 1] + 87*Cqd1[3, 3, 2, 2] - 
          2*(462*Cqd1[3, 3, 3, 3] + 87*Cqq1[1, 1, 3, 3] + 
            22*Cqq1[1, 3, 3, 1] + 87*Cqq1[2, 2, 3, 3] + 22*Cqq1[2, 3, 3, 2] - 
            264*Cqq1[3, 3, 3, 3] + 45*Cqq3[1, 1, 3, 3] + 
            36*Cqq3[1, 3, 3, 1] + 45*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] + 
            88*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 3, 3] + 84*Cqu1[2, 2, 3, 3] + 
            87*Cqu1[3, 3, 1, 1] + 87*Cqu1[3, 3, 2, 2] - 
            132*Cqu1[3, 3, 3, 3] - 84*Cud1[3, 3, 1, 1] - 
            84*Cud1[3, 3, 2, 2] + 1056*Cud1[3, 3, 3, 3] + 
            336*Cuu[1, 1, 3, 3] + 112*Cuu[1, 3, 3, 1] + 336*Cuu[2, 2, 3, 3] + 
            112*Cuu[2, 3, 3, 2])))))/(6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MZ2^4*(-3*MT2*(30*Cqd1[3, 3, 1, 1] + 30*Cqd1[3, 3, 2, 2] - 
         264*Cqd1[3, 3, 3, 3] - 60*Cqq1[1, 1, 3, 3] + 35*Cqq1[1, 3, 3, 1] - 
         60*Cqq1[2, 2, 3, 3] + 35*Cqq1[2, 3, 3, 2] + 264*Cqq1[3, 3, 3, 3] + 
         105*Cqq3[1, 3, 3, 1] + 105*Cqq3[2, 3, 3, 2] - 880*Cqq3[3, 3, 3, 3] - 
         120*Cqu1[1, 1, 3, 3] - 120*Cqu1[2, 2, 3, 3] - 60*Cqu1[3, 3, 1, 1] - 
         60*Cqu1[3, 3, 2, 2] + 528*Cqu1[3, 3, 3, 3] + 120*Cud1[3, 3, 1, 1] + 
         120*Cud1[3, 3, 2, 2] - 1056*Cud1[3, 3, 3, 3] - 480*Cuu[1, 1, 3, 3] - 
         340*Cuu[1, 3, 3, 1] - 480*Cuu[2, 2, 3, 3] - 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(100*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] - 936*Cdd[1, 1, 3, 3] - 
         40*Cdd[1, 2, 2, 1] + 156*Cdd[1, 3, 3, 1] + 100*Cdd[2, 2, 2, 2] - 
         936*Cdd[2, 2, 3, 3] + 156*Cdd[2, 3, 3, 2] - 880*Cdd[3, 3, 3, 3] + 
         60*Ced[1, 1, 1, 1] + 60*Ced[1, 1, 2, 2] - 528*Ced[1, 1, 3, 3] + 
         60*Ced[2, 2, 1, 1] + 60*Ced[2, 2, 2, 2] - 528*Ced[2, 2, 3, 3] + 
         60*Ced[3, 3, 1, 1] + 60*Ced[3, 3, 2, 2] - 528*Ced[3, 3, 3, 3] - 
         120*Ceu[1, 1, 1, 1] - 120*Ceu[1, 1, 2, 2] - 120*Ceu[2, 2, 1, 1] - 
         120*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 120*Ceu[3, 3, 2, 2] + 
         60*Cld[1, 1, 1, 1] + 60*Cld[1, 1, 2, 2] - 528*Cld[1, 1, 3, 3] + 
         60*Cld[2, 2, 1, 1] + 60*Cld[2, 2, 2, 2] - 528*Cld[2, 2, 3, 3] + 
         60*Cld[3, 3, 1, 1] + 60*Cld[3, 3, 2, 2] - 528*Cld[3, 3, 3, 3] - 
         60*Clq1[1, 1, 1, 1] - 60*Clq1[1, 1, 2, 2] + 264*Clq1[1, 1, 3, 3] - 
         60*Clq1[2, 2, 1, 1] - 60*Clq1[2, 2, 2, 2] + 264*Clq1[2, 2, 3, 3] - 
         60*Clq1[3, 3, 1, 1] - 60*Clq1[3, 3, 2, 2] + 264*Clq1[3, 3, 3, 3] - 
         120*Clu[1, 1, 1, 1] - 120*Clu[1, 1, 2, 2] - 120*Clu[2, 2, 1, 1] - 
         120*Clu[2, 2, 2, 2] - 120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 
         120*Cqd1[1, 1, 1, 1] - 120*Cqd1[1, 1, 2, 2] + 468*Cqd1[1, 1, 3, 3] - 
         120*Cqd1[2, 2, 1, 1] - 120*Cqd1[2, 2, 2, 2] + 468*Cqd1[2, 2, 3, 3] + 
         249*Cqd1[3, 3, 1, 1] + 249*Cqd1[3, 3, 2, 2] + 396*Cqd1[3, 3, 3, 3] - 
         60*Cqe[1, 1, 1, 1] - 60*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] - 
         60*Cqe[2, 2, 1, 1] - 60*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] + 
         264*Cqe[3, 3, 1, 1] + 264*Cqe[3, 3, 2, 2] + 264*Cqe[3, 3, 3, 3] + 
         110*Cqq1[1, 1, 1, 1] + 240*Cqq1[1, 1, 2, 2] - 498*Cqq1[1, 1, 3, 3] - 
         20*Cqq1[1, 2, 2, 1] + 19*Cqq1[1, 3, 3, 1] + 110*Cqq1[2, 2, 2, 2] - 
         498*Cqq1[2, 2, 3, 3] + 19*Cqq1[2, 3, 3, 2] - 88*Cqq1[3, 3, 3, 3] - 
         30*Cqq3[1, 1, 1, 1] - 60*Cqq3[1, 2, 2, 1] + 57*Cqq3[1, 3, 3, 1] - 
         30*Cqq3[2, 2, 2, 2] + 57*Cqq3[2, 3, 3, 2] + 240*Cqu1[1, 1, 1, 1] + 
         240*Cqu1[1, 1, 2, 2] - 60*Cqu1[1, 1, 3, 3] + 240*Cqu1[2, 2, 1, 1] + 
         240*Cqu1[2, 2, 2, 2] - 60*Cqu1[2, 2, 3, 3] - 498*Cqu1[3, 3, 1, 1] - 
         498*Cqu1[3, 3, 2, 2] + 264*Cqu1[3, 3, 3, 3] - 240*Cud1[1, 1, 1, 1] - 
         240*Cud1[1, 1, 2, 2] + 936*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 
         240*Cud1[2, 2, 2, 2] + 936*Cud1[2, 2, 3, 3] + 60*Cud1[3, 3, 1, 1] + 
         60*Cud1[3, 3, 2, 2] - 528*Cud1[3, 3, 3, 3] + 400*Cuu[1, 1, 1, 1] + 
         960*Cuu[1, 1, 2, 2] - 240*Cuu[1, 1, 3, 3] - 160*Cuu[1, 2, 2, 1] - 
         320*Cuu[1, 3, 3, 1] + 400*Cuu[2, 2, 2, 2] - 240*Cuu[2, 2, 3, 3] - 
         320*Cuu[2, 3, 3, 2])) + 12*MW2^2*MZ2^2*
      (MZ2*(35*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] - 558*Cdd[1, 1, 3, 3] - 
         14*Cdd[1, 2, 2, 1] + 93*Cdd[1, 3, 3, 1] + 35*Cdd[2, 2, 2, 2] - 
         558*Cdd[2, 2, 3, 3] + 93*Cdd[2, 3, 3, 2] - 500*Cdd[3, 3, 3, 3] + 
         21*Ced[1, 1, 1, 1] + 21*Ced[1, 1, 2, 2] - 300*Ced[1, 1, 3, 3] + 
         21*Ced[2, 2, 1, 1] + 21*Ced[2, 2, 2, 2] - 300*Ced[2, 2, 3, 3] + 
         21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] - 300*Ced[3, 3, 3, 3] - 
         42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] - 42*Ceu[2, 2, 1, 1] - 
         42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 42*Ceu[3, 3, 2, 2] + 
         21*Cld[1, 1, 1, 1] + 21*Cld[1, 1, 2, 2] - 300*Cld[1, 1, 3, 3] + 
         21*Cld[2, 2, 1, 1] + 21*Cld[2, 2, 2, 2] - 300*Cld[2, 2, 3, 3] + 
         21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] - 300*Cld[3, 3, 3, 3] - 
         21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] - 48*Clq1[1, 1, 3, 3] - 
         21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] - 48*Clq1[2, 2, 3, 3] - 
         21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] - 48*Clq1[3, 3, 3, 3] + 
         15*Clq3[1, 1, 1, 1] + 15*Clq3[1, 1, 2, 2] + 15*Clq3[2, 2, 1, 1] + 
         15*Clq3[2, 2, 2, 2] + 15*Clq3[3, 3, 1, 1] + 15*Clq3[3, 3, 2, 2] - 
         42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 
         42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 42*Clu[3, 3, 2, 2] - 
         42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] + 279*Cqd1[1, 1, 3, 3] - 
         42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] + 279*Cqd1[2, 2, 3, 3] - 
         33*Cqd1[3, 3, 1, 1] - 33*Cqd1[3, 3, 2, 2] - 270*Cqd1[3, 3, 3, 3] - 
         21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 21*Cqe[1, 1, 3, 3] - 
         21*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] - 21*Cqe[2, 2, 3, 3] - 
         48*Cqe[3, 3, 1, 1] - 48*Cqe[3, 3, 2, 2] - 48*Cqe[3, 3, 3, 3] + 
         31*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] + 66*Cqq1[1, 1, 3, 3] - 
         22*Cqq1[1, 2, 2, 1] - 49*Cqq1[1, 3, 3, 1] + 31*Cqq1[2, 2, 2, 2] + 
         66*Cqq1[2, 2, 3, 3] - 49*Cqq1[2, 3, 3, 2] + 16*Cqq1[3, 3, 3, 3] + 
         87*Cqq3[1, 1, 1, 1] + 180*Cqq3[1, 1, 2, 2] - 18*Cqq3[1, 1, 3, 3] - 
         6*Cqq3[1, 2, 2, 1] - 45*Cqq3[1, 3, 3, 1] + 87*Cqq3[2, 2, 2, 2] - 
         18*Cqq3[2, 2, 3, 3] - 45*Cqq3[2, 3, 3, 2] + 84*Cqu1[1, 1, 1, 1] + 
         84*Cqu1[1, 1, 2, 2] - 21*Cqu1[1, 1, 3, 3] + 84*Cqu1[2, 2, 1, 1] + 
         84*Cqu1[2, 2, 2, 2] - 21*Cqu1[2, 2, 3, 3] + 66*Cqu1[3, 3, 1, 1] + 
         66*Cqu1[3, 3, 2, 2] - 48*Cqu1[3, 3, 3, 3] - 84*Cud1[1, 1, 1, 1] - 
         84*Cud1[1, 1, 2, 2] + 558*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 
         84*Cud1[2, 2, 2, 2] + 558*Cud1[2, 2, 3, 3] + 21*Cud1[3, 3, 1, 1] + 
         21*Cud1[3, 3, 2, 2] - 300*Cud1[3, 3, 3, 3] + 140*Cuu[1, 1, 1, 1] + 
         336*Cuu[1, 1, 2, 2] - 84*Cuu[1, 1, 3, 3] - 56*Cuu[1, 2, 2, 1] - 
         112*Cuu[1, 3, 3, 1] + 140*Cuu[2, 2, 2, 2] - 84*Cuu[2, 2, 3, 3] - 
         112*Cuu[2, 3, 3, 2]) - 6*MT2*(12*Cqd1[3, 3, 1, 1] + 
         12*Cqd1[3, 3, 2, 2] - 174*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 
         Cqq1[1, 3, 3, 1] - 24*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] - 
         24*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] + 3*Cqq3[1, 3, 3, 1] - 
         36*Cqq3[2, 2, 3, 3] + 3*Cqq3[2, 3, 3, 2] + 80*Cqq3[3, 3, 3, 3] - 
         21*Cqu1[1, 1, 3, 3] - 21*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 
         24*Cqu1[3, 3, 2, 2] - 48*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] + 
         21*Cud1[3, 3, 2, 2] - 300*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 
         46*Cuu[1, 3, 3, 1] - 84*Cuu[2, 2, 3, 3] - 46*Cuu[2, 3, 3, 2])) + 
     32*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] - 
         54*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] + 9*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] + 9*Cdd[2, 3, 3, 2] - 
         50*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] - 
         30*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] - 
         30*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] - 
         30*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
         6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 6*Ceu[3, 3, 1, 1] - 
         6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 3*Cld[1, 1, 2, 2] - 
         30*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 3*Cld[2, 2, 2, 2] - 
         30*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 3*Cld[3, 3, 2, 2] - 
         30*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] - 
         30*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] - 
         30*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 3*Clq1[3, 3, 2, 2] - 
         30*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] - 
         30*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] - 
         30*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] - 
         30*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 
         6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 
         6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] + 
         27*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] + 
         27*Cqd1[2, 2, 3, 3] - 24*Cqd1[3, 3, 1, 1] - 24*Cqd1[3, 3, 2, 2] - 
         90*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
         3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 
         3*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] - 
         30*Cqe[3, 3, 3, 3] + Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] + 
         48*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 2, 2, 1] - 7*Cqq1[1, 3, 3, 1] + 
         Cqq1[2, 2, 2, 2] + 48*Cqq1[2, 2, 3, 3] - 7*Cqq1[2, 3, 3, 2] - 
         110*Cqq1[3, 3, 3, 3] + 57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] - 
         180*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 2, 2, 1] - 27*Cqq3[1, 3, 3, 1] + 
         57*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] - 27*Cqq3[2, 3, 3, 2] - 
         150*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 
         3*Cqu1[1, 1, 3, 3] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
         3*Cqu1[2, 2, 3, 3] + 48*Cqu1[3, 3, 1, 1] + 48*Cqu1[3, 3, 2, 2] - 
         30*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] + 
         54*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] + 
         54*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] - 
         30*Cud1[3, 3, 3, 3] + 20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 
         12*Cuu[1, 1, 3, 3] - 8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 
         20*Cuu[2, 2, 2, 2] - 12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) - 
       6*MT2*(3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] - 
         6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 6*Cqq1[2, 2, 3, 3] - 
         4*Cqq1[2, 3, 3, 2] - 60*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] - 
         18*Cqq3[2, 2, 3, 3] + 20*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 
         3*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
         30*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] - 
         30*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 
         12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])) - 
     8*MW2^3*MZ2*(MZ2*(50*Cdd[1, 1, 1, 1] + 120*Cdd[1, 1, 2, 2] - 
         684*Cdd[1, 1, 3, 3] - 20*Cdd[1, 2, 2, 1] + 114*Cdd[1, 3, 3, 1] + 
         50*Cdd[2, 2, 2, 2] - 684*Cdd[2, 2, 3, 3] + 114*Cdd[2, 3, 3, 2] - 
         620*Cdd[3, 3, 3, 3] + 30*Ced[1, 1, 1, 1] + 30*Ced[1, 1, 2, 2] - 
         372*Ced[1, 1, 3, 3] + 30*Ced[2, 2, 1, 1] + 30*Ced[2, 2, 2, 2] - 
         372*Ced[2, 2, 3, 3] + 30*Ced[3, 3, 1, 1] + 30*Ced[3, 3, 2, 2] - 
         372*Ced[3, 3, 3, 3] - 60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 
         60*Ceu[2, 2, 1, 1] - 60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 
         60*Ceu[3, 3, 2, 2] + 30*Cld[1, 1, 1, 1] + 30*Cld[1, 1, 2, 2] - 
         372*Cld[1, 1, 3, 3] + 30*Cld[2, 2, 1, 1] + 30*Cld[2, 2, 2, 2] - 
         372*Cld[2, 2, 3, 3] + 30*Cld[3, 3, 1, 1] + 30*Cld[3, 3, 2, 2] - 
         372*Cld[3, 3, 3, 3] - 30*Clq1[1, 1, 1, 1] - 30*Clq1[1, 1, 2, 2] - 
         192*Clq1[1, 1, 3, 3] - 30*Clq1[2, 2, 1, 1] - 30*Clq1[2, 2, 2, 2] - 
         192*Clq1[2, 2, 3, 3] - 30*Clq1[3, 3, 1, 1] - 30*Clq1[3, 3, 2, 2] - 
         192*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] + 18*Clq3[1, 1, 2, 2] - 
         72*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] + 18*Clq3[2, 2, 2, 2] - 
         72*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] + 18*Clq3[3, 3, 2, 2] - 
         72*Clq3[3, 3, 3, 3] - 60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 
         60*Clu[2, 2, 1, 1] - 60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 
         60*Clu[3, 3, 2, 2] - 60*Cqd1[1, 1, 1, 1] - 60*Cqd1[1, 1, 2, 2] + 
         342*Cqd1[1, 1, 3, 3] - 60*Cqd1[2, 2, 1, 1] - 60*Cqd1[2, 2, 2, 2] + 
         342*Cqd1[2, 2, 3, 3] - 159*Cqd1[3, 3, 1, 1] - 159*Cqd1[3, 3, 2, 2] - 
         666*Cqd1[3, 3, 3, 3] - 30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 
         30*Cqe[1, 1, 3, 3] - 30*Cqe[2, 2, 1, 1] - 30*Cqe[2, 2, 2, 2] - 
         30*Cqe[2, 2, 3, 3] - 192*Cqe[3, 3, 1, 1] - 192*Cqe[3, 3, 2, 2] - 
         192*Cqe[3, 3, 3, 3] + 46*Cqq1[1, 1, 1, 1] + 120*Cqq1[1, 1, 2, 2] + 
         318*Cqq1[1, 1, 3, 3] - 28*Cqq1[1, 2, 2, 1] - 58*Cqq1[1, 3, 3, 1] + 
         46*Cqq1[2, 2, 2, 2] + 318*Cqq1[2, 2, 3, 3] - 58*Cqq1[2, 3, 3, 2] - 
         224*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] + 216*Cqq3[1, 1, 2, 2] - 
         486*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 174*Cqq3[1, 3, 3, 1] + 
         102*Cqq3[2, 2, 2, 2] - 486*Cqq3[2, 2, 3, 3] - 174*Cqq3[2, 3, 3, 2] - 
         360*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 
         30*Cqu1[1, 1, 3, 3] + 120*Cqu1[2, 2, 1, 1] + 120*Cqu1[2, 2, 2, 2] - 
         30*Cqu1[2, 2, 3, 3] + 318*Cqu1[3, 3, 1, 1] + 318*Cqu1[3, 3, 2, 2] - 
         192*Cqu1[3, 3, 3, 3] - 120*Cud1[1, 1, 1, 1] - 120*Cud1[1, 1, 2, 2] + 
         684*Cud1[1, 1, 3, 3] - 120*Cud1[2, 2, 1, 1] - 120*Cud1[2, 2, 2, 2] + 
         684*Cud1[2, 2, 3, 3] + 30*Cud1[3, 3, 1, 1] + 30*Cud1[3, 3, 2, 2] - 
         372*Cud1[3, 3, 3, 3] + 200*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] - 
         120*Cuu[1, 1, 3, 3] - 80*Cuu[1, 2, 2, 1] - 160*Cuu[1, 3, 3, 1] + 
         200*Cuu[2, 2, 2, 2] - 120*Cuu[2, 2, 3, 3] - 160*Cuu[2, 3, 3, 2]) - 
       6*MT2*(21*Cqd1[3, 3, 1, 1] + 21*Cqd1[3, 3, 2, 2] - 
         2*(141*Cqd1[3, 3, 3, 3] + 21*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] + 
           21*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] + 102*Cqq1[3, 3, 3, 3] + 
           27*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 3, 3, 1] + 27*Cqq3[2, 2, 3, 3] + 
           6*Cqq3[2, 3, 3, 2] - 124*Cqq3[3, 3, 3, 3] + 15*Cqu1[1, 1, 3, 3] + 
           15*Cqu1[2, 2, 3, 3] + 21*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 
           96*Cqu1[3, 3, 3, 3] - 15*Cud1[3, 3, 1, 1] - 15*Cud1[3, 3, 2, 2] + 
           186*Cud1[3, 3, 3, 3] + 60*Cuu[1, 1, 3, 3] + 29*Cuu[1, 3, 3, 1] + 
           60*Cuu[2, 2, 3, 3] + 29*Cuu[2, 3, 3, 2]))) + 
     MW2*MZ2^3*(MZ2*(-280*Cdd[1, 1, 1, 1] - 672*Cdd[1, 1, 2, 2] + 
         3888*Cdd[1, 1, 3, 3] + 112*Cdd[1, 2, 2, 1] - 648*Cdd[1, 3, 3, 1] - 
         280*Cdd[2, 2, 2, 2] + 3888*Cdd[2, 2, 3, 3] - 648*Cdd[2, 3, 3, 2] + 
         3520*Cdd[3, 3, 3, 3] - 168*Ced[1, 1, 1, 1] - 168*Ced[1, 1, 2, 2] + 
         2112*Ced[1, 1, 3, 3] - 168*Ced[2, 2, 1, 1] - 168*Ced[2, 2, 2, 2] + 
         2112*Ced[2, 2, 3, 3] - 168*Ced[3, 3, 1, 1] - 168*Ced[3, 3, 2, 2] + 
         2112*Ced[3, 3, 3, 3] + 336*Ceu[1, 1, 1, 1] + 336*Ceu[1, 1, 2, 2] + 
         336*Ceu[2, 2, 1, 1] + 336*Ceu[2, 2, 2, 2] + 336*Ceu[3, 3, 1, 1] + 
         336*Ceu[3, 3, 2, 2] - 168*Cld[1, 1, 1, 1] - 168*Cld[1, 1, 2, 2] + 
         2112*Cld[1, 1, 3, 3] - 168*Cld[2, 2, 1, 1] - 168*Cld[2, 2, 2, 2] + 
         2112*Cld[2, 2, 3, 3] - 168*Cld[3, 3, 1, 1] - 168*Cld[3, 3, 2, 2] + 
         2112*Cld[3, 3, 3, 3] + 168*Clq1[1, 1, 1, 1] + 168*Clq1[1, 1, 2, 2] - 
         264*Clq1[1, 1, 3, 3] + 168*Clq1[2, 2, 1, 1] + 168*Clq1[2, 2, 2, 2] - 
         264*Clq1[2, 2, 3, 3] + 168*Clq1[3, 3, 1, 1] + 168*Clq1[3, 3, 2, 2] - 
         264*Clq1[3, 3, 3, 3] - 264*Clq3[1, 1, 3, 3] - 264*Clq3[2, 2, 3, 3] - 
         264*Clq3[3, 3, 3, 3] + 336*Clu[1, 1, 1, 1] + 336*Clu[1, 1, 2, 2] + 
         336*Clu[2, 2, 1, 1] + 336*Clu[2, 2, 2, 2] + 336*Clu[3, 3, 1, 1] + 
         336*Clu[3, 3, 2, 2] + 336*Cqd1[1, 1, 1, 1] + 336*Cqd1[1, 1, 2, 2] - 
         1944*Cqd1[1, 1, 3, 3] + 336*Cqd1[2, 2, 1, 1] + 
         336*Cqd1[2, 2, 2, 2] - 1944*Cqd1[2, 2, 3, 3] - 
         357*Cqd1[3, 3, 1, 1] - 357*Cqd1[3, 3, 2, 2] + 396*Cqd1[3, 3, 3, 3] + 
         168*Cqe[1, 1, 1, 1] + 168*Cqe[1, 1, 2, 2] + 168*Cqe[1, 1, 3, 3] + 
         168*Cqe[2, 2, 1, 1] + 168*Cqe[2, 2, 2, 2] + 168*Cqe[2, 2, 3, 3] - 
         264*Cqe[3, 3, 1, 1] - 264*Cqe[3, 3, 2, 2] - 264*Cqe[3, 3, 3, 3] - 
         308*Cqq1[1, 1, 1, 1] - 672*Cqq1[1, 1, 2, 2] + 714*Cqq1[1, 1, 3, 3] + 
         56*Cqq1[1, 2, 2, 1] + 248*Cqq1[1, 3, 3, 1] - 308*Cqq1[2, 2, 2, 2] + 
         714*Cqq1[2, 2, 3, 3] + 248*Cqq1[2, 3, 3, 2] - 968*Cqq1[3, 3, 3, 3] + 
         84*Cqq3[1, 1, 1, 1] - 1314*Cqq3[1, 1, 3, 3] + 168*Cqq3[1, 2, 2, 1] + 
         36*Cqq3[1, 3, 3, 1] + 84*Cqq3[2, 2, 2, 2] - 1314*Cqq3[2, 2, 3, 3] + 
         36*Cqq3[2, 3, 3, 2] - 1320*Cqq3[3, 3, 3, 3] - 672*Cqu1[1, 1, 1, 1] - 
         672*Cqu1[1, 1, 2, 2] + 168*Cqu1[1, 1, 3, 3] - 672*Cqu1[2, 2, 1, 1] - 
         672*Cqu1[2, 2, 2, 2] + 168*Cqu1[2, 2, 3, 3] + 714*Cqu1[3, 3, 1, 1] + 
         714*Cqu1[3, 3, 2, 2] - 264*Cqu1[3, 3, 3, 3] + 672*Cud1[1, 1, 1, 1] + 
         672*Cud1[1, 1, 2, 2] - 3888*Cud1[1, 1, 3, 3] + 
         672*Cud1[2, 2, 1, 1] + 672*Cud1[2, 2, 2, 2] - 
         3888*Cud1[2, 2, 3, 3] - 168*Cud1[3, 3, 1, 1] - 
         168*Cud1[3, 3, 2, 2] + 2112*Cud1[3, 3, 3, 3] - 
         1120*Cuu[1, 1, 1, 1] - 2688*Cuu[1, 1, 2, 2] + 672*Cuu[1, 1, 3, 3] + 
         448*Cuu[1, 2, 2, 1] + 896*Cuu[1, 3, 3, 1] - 1120*Cuu[2, 2, 2, 2] + 
         672*Cuu[2, 2, 3, 3] + 896*Cuu[2, 3, 3, 2]) + 
       6*MT2*(87*Cqd1[3, 3, 1, 1] + 87*Cqd1[3, 3, 2, 2] - 
         2*(462*Cqd1[3, 3, 3, 3] + 87*Cqq1[1, 1, 3, 3] - 
           32*Cqq1[1, 3, 3, 1] + 87*Cqq1[2, 2, 3, 3] - 32*Cqq1[2, 3, 3, 2] - 
           264*Cqq1[3, 3, 3, 3] + 45*Cqq3[1, 1, 3, 3] + 9*Cqq3[1, 3, 3, 1] + 
           45*Cqq3[2, 2, 3, 3] + 9*Cqq3[2, 3, 3, 2] + 88*Cqq3[3, 3, 3, 3] + 
           84*Cqu1[1, 1, 3, 3] + 84*Cqu1[2, 2, 3, 3] + 87*Cqu1[3, 3, 1, 1] + 
           87*Cqu1[3, 3, 2, 2] - 132*Cqu1[3, 3, 3, 3] - 84*Cud1[3, 3, 1, 1] - 
           84*Cud1[3, 3, 2, 2] + 1056*Cud1[3, 3, 3, 3] + 
           336*Cuu[1, 1, 3, 3] + 193*Cuu[1, 3, 3, 1] + 336*Cuu[2, 2, 3, 3] + 
           193*Cuu[2, 3, 3, 2]))))/(18*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2)) + Class[6]*((3*MT*MW2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (-(MT2*(18*MW2 + MZ2)) + MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) - (3*Sqrt[2]*MT*MW*(12*MT2*MW2 - 12*MW2^2 - 2*MT2*MZ2 - 
      8*MW2*MZ2 + 3*MZ2^2)*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (6*Sqrt[2]*MT*MW*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (2*Sqrt[2]*MT*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (Sqrt[2]*CW2*MT*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (Sqrt[2]*MT*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*SW*CuB[3, 3] + 
        MW2*MZ*(80*MW2^4 - 48*MW2^3*MZ2 + 48*MW2^2*MZ2^2 + 34*MW2*MZ2^3 - 
          33*MZ2^4)*CuW[3, 3]) + 4*MW2^2*
       (3*MW*MZ2^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*SW*CuB[3, 3] + 
        MZ*(120*MW2^5 + 28*MW2^4*MZ2 + 92*MW2^3*MZ2^2 + 3*MW2^2*MZ2^3 - 
          22*MW2*MZ2^4 + 22*MZ2^5)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*SW*
         CuB[3, 3] + MZ*(960*MW2^5 - 416*MW2^4*MZ2 + 680*MW2^3*MZ2^2 + 
          288*MW2^2*MZ2^3 - 352*MW2*MZ2^4 + 55*MZ2^5)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (Sqrt[2]*MT*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2*(40*MW2^3 - 24*MW2^2*MZ2 + 11*MZ2^3)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ2*(-160*MW2^4 + 208*MW2^3*MZ2 - 60*MW2^2*MZ2^2 + 
          MW2*MZ2^3 + 11*MZ2^4)*CuB[3, 3] - MZ*(960*MW2^5 + 224*MW2^4*MZ2 - 
          512*MW2^3*MZ2^2 + 492*MW2^2*MZ2^3 - 203*MW2*MZ2^4 + 11*MZ2^5)*SW*
         CuW[3, 3])))/(MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     SW))


==> anc/Rc_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (18*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VMU^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (36*CHWB*CW*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW*VMU^2*Class[4])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (6*MZ2*VMU^2*(-32*MW2^3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
      2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
      5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
    24*MW2^2*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] + 
      13*CHq1[2, 2] + 2*CHq1[3, 3] + 10*CHq3[1, 1] - 9*CHq3[2, 2] + 
      2*CHq3[3, 3] - 12*CHu[1, 1] + 18*CHu[2, 2]) - 
    6*MW2*MZ2^2*(19*CHd[1, 1] + 19*CHd[2, 2] + 19*CHd[3, 3] - 19*CHq1[1, 1] + 
      29*CHq1[2, 2] - CHq1[3, 3] + 17*CHq3[1, 1] - 31*CHq3[2, 2] - 
      CHq3[3, 3] - 38*CHu[1, 1] + 56*CHu[2, 2]) + 
    MZ2^3*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 
      15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 
      68*CHu[1, 1] + 128*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rc_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (6*MZ2*VMU^2*(-64*MW2^3*CHd[1, 1] + 144*MW2^2*MZ2*CHd[1, 1] - 
    114*MW2*MZ2^2*CHd[1, 1] + 34*MZ2^3*CHd[1, 1] - 64*MW2^3*CHd[2, 2] + 
    144*MW2^2*MZ2*CHd[2, 2] - 114*MW2*MZ2^2*CHd[2, 2] + 34*MZ2^3*CHd[2, 2] - 
    64*MW2^3*CHd[3, 3] + 144*MW2^2*MZ2*CHd[3, 3] - 114*MW2*MZ2^2*CHd[3, 3] + 
    34*MZ2^3*CHd[3, 3] + (-96*MW2^3 + 24*MW2^2*MZ2 + 78*MW2*MZ2^2 - 33*MZ2^3)*
     CHe[Leff, Leff] + (96*MW2^3 - 72*MW2^2*MZ2 - 90*MW2*MZ2^2 + 66*MZ2^3)*
     CHl1[Leff, Leff] + 96*MW2^3*CHl3[Leff, Leff] - 
    72*MW2^2*MZ2*CHl3[Leff, Leff] - 90*MW2*MZ2^2*CHl3[Leff, Leff] + 
    66*MZ2^3*CHl3[Leff, Leff] + 64*MW2^3*CHq1[1, 1] - 
    144*MW2^2*MZ2*CHq1[1, 1] + 114*MW2*MZ2^2*CHq1[1, 1] - 
    34*MZ2^3*CHq1[1, 1] - 288*MW2^3*CHq1[2, 2] + 312*MW2^2*MZ2*CHq1[2, 2] - 
    174*MW2*MZ2^2*CHq1[2, 2] + 15*MZ2^3*CHq1[2, 2] - 64*MW2^3*CHq1[3, 3] + 
    48*MW2^2*MZ2*CHq1[3, 3] + 6*MW2*MZ2^2*CHq1[3, 3] - 17*MZ2^3*CHq1[3, 3] - 
    192*MW2^3*CHq3[1, 1] + 240*MW2^2*MZ2*CHq3[1, 1] - 
    102*MW2*MZ2^2*CHq3[1, 1] + 160*MW2^3*CHq3[2, 2] - 
    216*MW2^2*MZ2*CHq3[2, 2] + 186*MW2*MZ2^2*CHq3[2, 2] - 
    49*MZ2^3*CHq3[2, 2] - 64*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 17*MZ2^3*CHq3[3, 3] + 128*MW2^3*CHu[1, 1] - 
    288*MW2^2*MZ2*CHu[1, 1] + 228*MW2*MZ2^2*CHu[1, 1] - 68*MZ2^3*CHu[1, 1] - 
    224*MW2^3*CHu[2, 2] + 432*MW2^2*MZ2*CHu[2, 2] - 336*MW2*MZ2^2*CHu[2, 2] + 
    128*MZ2^3*CHu[2, 2])*Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rc_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (18*CHD*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[3])/((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) - 
 (36*CHWB*CW*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) - 
 (6*MZ2*VMU^2*(32*MW2^4*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
      3*CHl3[1, 1] - 3*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 
      4*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 
      8*CHu[1, 1] + 14*CHu[2, 2]) + MZ2^4*(34*CHd[1, 1] + 34*CHd[2, 2] + 
      34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
      49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
    8*MW2^3*MZ2*(44*CHd[1, 1] + 44*CHd[2, 2] + 44*CHd[3, 3] - 9*CHl3[1, 1] - 
      9*CHl3[2, 2] - 44*CHq1[1, 1] + 114*CHq1[2, 2] + 20*CHq1[3, 3] + 
      84*CHq3[1, 1] - 74*CHq3[2, 2] + 20*CHq3[3, 3] - 88*CHu[1, 1] + 
      136*CHu[2, 2]) + 6*MW2^2*MZ2^2*(62*CHd[1, 1] + 62*CHd[2, 2] + 
      62*CHd[3, 3] + 15*CHl3[1, 1] + 15*CHl3[2, 2] - 62*CHq1[1, 1] + 
      110*CHq1[2, 2] + 6*CHq1[3, 3] + 74*CHq3[1, 1] - 98*CHq3[2, 2] + 
      6*CHq3[3, 3] - 124*CHu[1, 1] + 184*CHu[2, 2]) - 
    2*MW2*MZ2^3*(91*CHd[1, 1] + 91*CHd[2, 2] + 91*CHd[3, 3] + 33*CHl3[1, 1] + 
      33*CHl3[2, 2] - 91*CHq1[1, 1] + 102*CHq1[2, 2] - 20*CHq1[3, 3] + 
      51*CHq3[1, 1] - 142*CHq3[2, 2] - 20*CHq3[3, 3] - 182*CHu[1, 1] + 
      296*CHu[2, 2]))*Class[7])/((2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) - 
 (36*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[8]*Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2)


==> anc/Rc_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (18*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VALPHA^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 - 
 (36*CHWB*CW*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VALPHA^2*
   Class[4])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*SW) + 
 (6*MZ2*VALPHA^2*(-32*MW2^3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
      2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
      5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
    24*MW2^2*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] + 
      13*CHq1[2, 2] + 2*CHq1[3, 3] + 10*CHq3[1, 1] - 9*CHq3[2, 2] + 
      2*CHq3[3, 3] - 12*CHu[1, 1] + 18*CHu[2, 2]) - 
    6*MW2*MZ2^2*(19*CHd[1, 1] + 19*CHd[2, 2] + 19*CHd[3, 3] - 19*CHq1[1, 1] + 
      29*CHq1[2, 2] - CHq1[3, 3] + 17*CHq3[1, 1] - 31*CHq3[2, 2] - 
      CHq3[3, 3] - 38*CHu[1, 1] + 56*CHu[2, 2]) + 
    MZ2^3*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 
      15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 
      68*CHu[1, 1] + 128*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rc_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (6*MZ2*VALPHAEFF^2*(-64*MW2^3*CHd[1, 1] + 144*MW2^2*MZ2*CHd[1, 1] - 
    114*MW2*MZ2^2*CHd[1, 1] + 34*MZ2^3*CHd[1, 1] - 64*MW2^3*CHd[2, 2] + 
    144*MW2^2*MZ2*CHd[2, 2] - 114*MW2*MZ2^2*CHd[2, 2] + 34*MZ2^3*CHd[2, 2] - 
    64*MW2^3*CHd[3, 3] + 144*MW2^2*MZ2*CHd[3, 3] - 114*MW2*MZ2^2*CHd[3, 3] + 
    34*MZ2^3*CHd[3, 3] + (-96*MW2^3 + 24*MW2^2*MZ2 + 78*MW2*MZ2^2 - 33*MZ2^3)*
     CHe[Leff, Leff] + (96*MW2^3 - 72*MW2^2*MZ2 - 90*MW2*MZ2^2 + 66*MZ2^3)*
     CHl1[Leff, Leff] + 96*MW2^3*CHl3[Leff, Leff] - 
    72*MW2^2*MZ2*CHl3[Leff, Leff] - 90*MW2*MZ2^2*CHl3[Leff, Leff] + 
    66*MZ2^3*CHl3[Leff, Leff] + 64*MW2^3*CHq1[1, 1] - 
    144*MW2^2*MZ2*CHq1[1, 1] + 114*MW2*MZ2^2*CHq1[1, 1] - 
    34*MZ2^3*CHq1[1, 1] - 288*MW2^3*CHq1[2, 2] + 312*MW2^2*MZ2*CHq1[2, 2] - 
    174*MW2*MZ2^2*CHq1[2, 2] + 15*MZ2^3*CHq1[2, 2] - 64*MW2^3*CHq1[3, 3] + 
    48*MW2^2*MZ2*CHq1[3, 3] + 6*MW2*MZ2^2*CHq1[3, 3] - 17*MZ2^3*CHq1[3, 3] - 
    192*MW2^3*CHq3[1, 1] + 240*MW2^2*MZ2*CHq3[1, 1] - 
    102*MW2*MZ2^2*CHq3[1, 1] + 160*MW2^3*CHq3[2, 2] - 
    216*MW2^2*MZ2*CHq3[2, 2] + 186*MW2*MZ2^2*CHq3[2, 2] - 
    49*MZ2^3*CHq3[2, 2] - 64*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 17*MZ2^3*CHq3[3, 3] + 128*MW2^3*CHu[1, 1] - 
    288*MW2^2*MZ2*CHu[1, 1] + 228*MW2*MZ2^2*CHu[1, 1] - 68*MZ2^3*CHu[1, 1] - 
    224*MW2^3*CHu[2, 2] + 432*MW2^2*MZ2*CHu[2, 2] - 336*MW2*MZ2^2*CHu[2, 2] + 
    128*MZ2^3*CHu[2, 2])*Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rc_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (9*MT2^2*MZ2*(-1408*MW2^4 + 1376*MW2^3*MZ2 + 756*MW2^2*MZ2^2 - 
     836*MW2*MZ2^3 + 85*MZ2^4) + MT2*(MW2*MZ2^5*(54849 - 6128*Pi^2) + 
     12*MW2^3*MZ2^3*(11017 - 1568*Pi^2) + 332*MZ2^6*(-33 + 4*Pi^2) + 
     512*MW2^6*(-99 + 8*Pi^2) - 256*MW2^5*MZ2*(-729 + 52*Pi^2) + 
     32*MW2^4*MZ2^2*(-6945 + 628*Pi^2) + 8*MW2^2*MZ2^4*
      (-10647 + 1592*Pi^2)) - 4*MW2*(MW2*MZ2^5*(13827 - 1532*Pi^2) + 
     32*MW2^5*MZ2*(1341 - 104*Pi^2) + 83*MZ2^6*(-33 + 4*Pi^2) + 
     128*MW2^6*(-99 + 8*Pi^2) + 32*MW2^4*MZ2^2*(-1635 + 157*Pi^2) - 
     6*MW2^3*MZ2^3*(-5837 + 784*Pi^2) + MW2^2*MZ2^4*(-23301 + 3184*Pi^2)))/
  (48*(MT2 - MW2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MH2^2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (MT2*(MT2^3*(256*MW2^4 - 64*MW2^3*MZ2 + 456*MW2^2*MZ2^2 + 200*MW2*MZ2^3 - 
      362*MZ2^4) + MT2^2*MZ2*(1664*MW2^4 - 2336*MW2^3*MZ2 - 
      1788*MW2^2*MZ2^2 + 1876*MW2*MZ2^3 + 17*MZ2^4) - 
    6*MT2*MW2*(128*MW2^5 + 608*MW2^4*MZ2 - 572*MW2^3*MZ2^2 - 
      536*MW2^2*MZ2^3 + 463*MW2*MZ2^4 + 17*MZ2^5) + 
    4*MW2^2*(128*MW2^5 + 608*MW2^4*MZ2 - 412*MW2^3*MZ2^2 - 452*MW2^2*MZ2^3 + 
      337*MW2*MZ2^4 + 34*MZ2^5))*B0i[bb0, 0, 0, MT2])/
  (8*(MT2 - MW2)^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
    6*MW2^2*MZ2*(-64*MW2^4 + 264*MW2^3*MZ2 + 2*MW2*(2*MH2 - 173*MZ2)*MZ2^2 - 
      MZ2^3*(11*MH2 + 47*MZ2) + 4*MW2^2*MZ2*(4*MH2 + 91*MZ2)) - 
    2*MT2^2*(256*MW2^5 + 608*MW2^3*MZ2^2 + 12*MW2*(MH2 - 79*MZ2)*MZ2^3 - 
      MZ2^4*(33*MH2 + 107*MZ2) + 4*MW2^2*MZ2^2*(12*MH2 + 257*MZ2)) + 
    MT2*MW2*(256*MW2^5 + 64*MW2^4*MZ2 + 2824*MW2^3*MZ2^2 + 
      2*MW2*(24*MH2 - 1961*MZ2)*MZ2^3 - MZ2^4*(132*MH2 + 445*MZ2) + 
      4*MW2^2*MZ2^2*(48*MH2 + 1001*MZ2)))*B0i[bb0, 0, 0, MW2])/
  (8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((-640*MW2^6 - 32*MW2^5*MZ2 + 672*MW2^4*MZ2^2 - 4*MW2^2*(3*MH2 - 26*MZ2)*
     MZ2^3 + 33*MZ2^6 + 3*MW2*MZ2^4*(11*MH2 + 103*MZ2) - 
    4*MW2^3*MZ2^2*(12*MH2 + 179*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
   (16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 828*MW2^2*MZ2^3 + 
    172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + ((4*MT2^2*(64*MW2^4 - 112*MW2^3*MZ2 + 42*MW2^2*MZ2^2 + 
      23*MW2*MZ2^3 - 17*MZ2^4) + MT2*(256*MW2^5 - 704*MW2^4*MZ2 + 
      520*MW2^3*MZ2^2 + 932*MW2^2*MZ2^3 - 646*MW2*MZ2^4 - 34*MZ2^5) - 
    MW2*(512*MW2^5 + 256*MW2^4*MZ2 - 336*MW2^3*MZ2^2 + 220*MW2^2*MZ2^3 - 
      100*MW2*MZ2^4 + 15*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(2*MW2 + MZ2)*(-384*MW2^5 - 736*MW2^4*MZ2 + 72*MW2^3*MZ2^2 + 
    432*MW2^2*MZ2^3 + 22*MW2*MZ2^4 + 2*MT2^2*(64*MW2^3 - 112*MW2^2*MZ2 + 
      74*MW2*MZ2^2 - 17*MZ2^3) + MT2*(128*MW2^4 - 32*MW2^3*MZ2 - 
      124*MW2^2*MZ2^2 + 108*MW2*MZ2^3 - 17*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2^3*(32*MW2^4 + 40*MW2^3*MZ2 - 132*MW2^2*MZ2^2 - 119*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (CW2*(MW2 + MZ2)^2*(320*MW2^4 - 464*MW2^3*MZ2 - 24*MW2^2*MZ2^2 + 
    106*MW2*MZ2^3 - 19*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (MT2^2*MZ2*(-10*MW2 + MZ2) - 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((-9*CWw*MW*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3))/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (9*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (9*CWw*MW*MW2^2*(MT2*(-32*MW2^3 + 120*MW2^2*MZ2 + 
        108*MW2*MZ2^2 - 115*MZ2^3) + 6*MW2*(16*MW2^3 - 28*MW2^2*MZ2 - 
        19*MW2*MZ2^2 + 22*MZ2^3))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (54*CWw*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (54*CWw*MW*MW2*MZ2*(64*MW2^3 - 48*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VMU) + (27*CWw*MW*MW2*(32*MW2^4 + 88*MW2^3*MZ2 - 18*MW2^2*MZ2^2 - 
      59*MW2*MZ2^3 + 11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (9*CWw*MW*MW2^3*(32*MW2^3 - 24*MW2^2*MZ2 - 84*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) - (9*CWw*MW*MW2*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 
      17*MZ2^2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] + 
 (18*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VMU^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((-96*CHbox*(MT2 - MW2)*MW2*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
       568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
     CHD*(9*MT2^2*MZ2*(45056*MW2^6 + 52864*MW2^5*MZ2 - 306784*MW2^4*MZ2^2 + 
         251648*MW2^3*MZ2^3 - 21844*MW2^2*MZ2^4 - 19910*MW2*MZ2^5 + 
         833*MZ2^6) + MW2*(-90112*MW2^8*(-21 + 2*Pi^2) + 
         8134*MZ2^8*(-33 + 4*Pi^2) + 1536*MW2^7*MZ2*(-3213 + 368*Pi^2) - 
         256*MW2^6*MZ2^2*(-44907 + 3290*Pi^2) + 8*MW2^3*MZ2^4*
          (3105*MH2 + 859662*MZ2 - 92800*MZ2*Pi^2) + 
         3*MW2*MZ2^6*(8085*MH2 + 494813*MZ2 - 61088*MZ2*Pi^2) + 
         96*MW2^4*MZ2^3*(525*MH2 + 42512*MZ2 + 2126*MZ2*Pi^2) + 
         128*MW2^5*MZ2^2*(-495*MH2 - 114585*MZ2 + 4478*MZ2*Pi^2) + 
         4*MW2^2*MZ2^5*(-13590*MH2 - 1318743*MZ2 + 135976*MZ2*Pi^2)) + 
       MT2*(90112*MW2^8*(-21 + 2*Pi^2) - 8134*MZ2^8*(-33 + 4*Pi^2) - 
         1536*MW2^7*MZ2*(-2949 + 368*Pi^2) + 128*MW2^6*MZ2^2*
          (-94989 + 6580*Pi^2) + 2*MW2^2*MZ2^5*(27180*MH2 + 2747331*MZ2 - 
           271952*MZ2*Pi^2) + 32*MW2^5*MZ2^2*(1980*MH2 + 555477*MZ2 - 
           17912*MZ2*Pi^2) - 96*MW2^4*MZ2^3*(525*MH2 + 67238*MZ2 + 
           2126*MZ2*Pi^2) + 3*MW2*MZ2^6*(-8085*MH2 - 497312*MZ2 + 
           61088*MZ2*Pi^2) + 4*MW2^3*MZ2^4*(-6210*MH2 - 1691073*MZ2 + 
           185600*MZ2*Pi^2))))/(48*(MT2 - MW2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*MH2*(4*CHbox*MH2*(MH2 - MW2)*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) - 
      3*CHD*MW2*MZ2*(10*MH2^2*(16*MW2^3 - 192*MW2^2*MZ2 + 174*MW2*MZ2^2 - 
          25*MZ2^3) + 5*MH2*(1376*MW2^4 - 736*MW2^3*MZ2 - 900*MW2^2*MZ2^2 + 
          1258*MW2*MZ2^3 - 539*MZ2^4) + 8*MW2*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 
          552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 539*MZ2^4)))*
     B0i[bb0, 0, 0, MH2])/(8*(MH2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - (3*CHD*MT2*(-(MT2*MW2^2*(60160*MW2^5 + 47808*MW2^4*MZ2 - 
         315760*MW2^3*MZ2^2 + 225800*MW2^2*MZ2^3 + 34158*MW2*MZ2^4 - 
         40907*MZ2^5)) + 2*MT2^2*MW2*(5632*MW2^5 + 19392*MW2^4*MZ2 - 
        90592*MW2^3*MZ2^2 + 75992*MW2^2*MZ2^3 + 6720*MW2*MZ2^4 - 
        12527*MZ2^5) + 2*MW2^3*(18176*MW2^5 + 16960*MW2^4*MZ2 - 
        88992*MW2^3*MZ2^2 + 54304*MW2^2*MZ2^3 + 12500*MW2*MZ2^4 - 
        11085*MZ2^5) + MT2^3*(12544*MW2^5 - 14528*MW2^4*MZ2 + 
        24112*MW2^3*MZ2^2 - 28744*MW2^2*MZ2^3 + 362*MW2*MZ2^4 + 4067*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2) + (3*CW2*(4*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*
       MZ2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(-4*MH2^2*(MT2 - MW2)^2*MW2*MZ2*(704*MW2^4 - 440*MW2^3*MZ2 - 
          1716*MW2^2*MZ2^2 + 1909*MW2*MZ2^3 - 457*MZ2^4) + 
        MH2*(MT2^3*(12544*MW2^6 - 35520*MW2^5*MZ2 + 34032*MW2^4*MZ2^2 - 
            8264*MW2^3*MZ2^3 - 6150*MW2^2*MZ2^4 + 4191*MW2*MZ2^5 - 
            833*MZ2^6) + MT2*MW2*(-156416*MW2^7 + 293824*MW2^6*MZ2 + 
            60048*MW2^5*MZ2^2 - 443768*MW2^4*MZ2^3 + 173974*MW2^3*MZ2^4 + 
            162351*MW2^2*MZ2^5 - 80567*MW2*MZ2^6 - 2156*MZ2^7) + 
          MT2^2*(59392*MW2^7 - 95360*MW2^6*MZ2 - 76128*MW2^5*MZ2^2 + 
            230056*MW2^4*MZ2^3 - 77528*MW2^3*MZ2^4 - 86313*MW2^2*MZ2^5 + 
            41158*MW2*MZ2^6 + 1078*MZ2^7) + MW2^2*(84480*MW2^7 - 
            152576*MW2^6*MZ2 - 47616*MW2^5*MZ2^2 + 247320*MW2^4*MZ2^3 - 
            91700*MW2^3*MZ2^4 - 87123*MW2^2*MZ2^5 + 42492*MW2*MZ2^6 + 
            1078*MZ2^7)) + MW2*(MT2^3*(-12544*MW2^6 + 35520*MW2^5*MZ2 - 
            34032*MW2^4*MZ2^2 + 8264*MW2^3*MZ2^3 + 6150*MW2^2*MZ2^4 - 
            4191*MW2*MZ2^5 + 833*MZ2^6) + MW2^2*(-84480*MW2^7 + 
            142720*MW2^6*MZ2 + 68608*MW2^5*MZ2^2 - 259296*MW2^4*MZ2^3 + 
            83496*MW2^3*MZ2^4 + 101018*MW2^2*MZ2^5 - 47343*MW2*MZ2^6 - 
            1078*MZ2^7) + MT2^2*(-59392*MW2^7 + 85504*MW2^6*MZ2 + 
            97120*MW2^5*MZ2^2 - 242032*MW2^4*MZ2^3 + 69324*MW2^3*MZ2^4 + 
            100208*MW2^2*MZ2^5 - 46009*MW2*MZ2^6 - 1078*MZ2^7) + 
          MT2*MW2*(156416*MW2^7 - 274112*MW2^6*MZ2 - 102032*MW2^5*MZ2^2 + 
            467720*MW2^4*MZ2^3 - 157566*MW2^3*MZ2^4 - 190141*MW2^2*MZ2^5 + 
            90269*MW2*MZ2^6 + 2156*MZ2^7))))*B0i[bb0, 0, 0, MW2])/
    (8*(MT2 - MW2)^2*(-MH2 + MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW2) - (3*(-4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(12032*MW2^8 - 10752*MW2^7*MZ2 - 7872*MW2^6*MZ2^2 + 
        2*MW2^2*(833*MH2 - 2054*MZ2)*MZ2^5 - 49*MW2*(22*MH2 - MZ2)*MZ2^6 - 
        1078*MZ2^8 + 16*MW2^5*MZ2^2*(206*MH2 + 653*MZ2) - 
        4*MW2^4*MZ2^3*(2000*MH2 + 6013*MZ2) + 2*MW2^3*MZ2^4*
         (2058*MH2 + 14489*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (9*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(1408*MW2^4 + 2176*MW2^3*MZ2 - 
      5256*MW2^2*MZ2^2 + 620*MW2*MZ2^3 + 539*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(704*MW2^3 + 264*MW2^2*MZ2 - 1452*MW2*MZ2^2 + 457*MZ2^3) + 
      CHbox*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 
        1208*MW2*MZ2^3 + 539*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*CHD*MZ2*(-79104*MW2^6 + 832*MW2^5*MZ2 + 200416*MW2^4*MZ2^2 - 
      41864*MW2^3*MZ2^3 - 43708*MW2^2*MZ2^4 + 8330*MW2*MZ2^5 + 539*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-1648*MW2^3 + 2352*MW2^2*MZ2 + 294*MW2*MZ2^2 - 539*MZ2^3) + 
      2*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*CHD*MW2*(2*MT2^2*(640*MW2^4 - 5152*MW2^3*MZ2 + 7512*MW2^2*MZ2^2 - 
        4072*MW2*MZ2^3 + 667*MZ2^4) - MW2*(8192*MW2^5 - 5248*MW2^4*MZ2 - 
        9808*MW2^3*MZ2^2 + 1456*MW2^2*MZ2^3 + 550*MW2*MZ2^4 + 79*MZ2^5) + 
      MT2*(-4352*MW2^5 + 1344*MW2^4*MZ2 + 52544*MW2^3*MZ2^2 - 
        58240*MW2^2*MZ2^3 + 10224*MW2*MZ2^4 + 667*MZ2^5))*
     B0i[bb0, MZ2, MT2, MT2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*CHD*(48*MW2^2*(4704*MW2^5 + 3664*MW2^4*MZ2 - 10060*MW2^3*MZ2^2 - 
        4176*MW2^2*MZ2^3 + 3029*MW2*MZ2^4 + 166*MZ2^5) - 
      2*MT2^2*(15104*MW2^5 - 43584*MW2^4*MZ2 + 41104*MW2^3*MZ2^2 - 
        13496*MW2^2*MZ2^3 - 690*MW2*MZ2^4 + 833*MZ2^5) + 
      MT2*(-30208*MW2^6 + 41856*MW2^5*MZ2 + 33440*MW2^4*MZ2^2 - 
        60288*MW2^3*MZ2^3 + 18780*MW2^2*MZ2^4 + 2356*MW2*MZ2^5 - 833*MZ2^6))*
     B0i[bb0, MZ2, MW2, MW2])/(16*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (3*CHD*MW2^3*(3776*MW2^5 - 15712*MW2^4*MZ2 - 30064*MW2^3*MZ2^2 + 
      36652*MW2^2*MZ2^3 + 5047*MW2*MZ2^4 - 4802*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2) + (3*CHD*(7552*MW2^4 - 18016*MW2^3*MZ2 + 11544*MW2^2*MZ2^2 - 
      976*MW2*MZ2^3 - 833*MZ2^4)*(MT2^3*(2*MW2 - MZ2) + 
      MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHD*MW2^2*(MW2 + MZ2)^2*(3008*MW2^4 - 18272*MW2^3*MZ2 + 
      16032*MW2^2*MZ2^2 - 2348*MW2*MZ2^3 - 283*MZ2^4)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (3*CHD*MW2*(2*MW2*(MW2 + MZ2)^2*(4096*MW2^4 - 11584*MW2^3*MZ2 + 
        9528*MW2^2*MZ2^2 - 2524*MW2*MZ2^3 - 83*MZ2^4) + 
      2*MT2^3*(640*MW2^4 - 5152*MW2^3*MZ2 + 7512*MW2^2*MZ2^2 - 
        4072*MW2*MZ2^3 + 667*MZ2^4) + MT2^2*(5632*MW2^5 + 1536*MW2^4*MZ2 - 
        22576*MW2^3*MZ2^2 + 20768*MW2^2*MZ2^3 - 5358*MW2*MZ2^4 - 83*MZ2^5) + 
      2*MT2*MW2*(-7552*MW2^5 + 11104*MW2^4*MZ2 + 1320*MW2^3*MZ2^2 - 
        3056*MW2^2*MZ2^3 - 2263*MW2*MZ2^4 + 1500*MZ2^5))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[3] + 
 (36*CHWB*CW*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW*VMU^2*Class[4])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((CHWB*CW2*(-6*MT2^2*(180224*MW2^7 + 6*MW2^2*MZ2^5*(57987 - 102124*SW2) + 
        MZ2^7*(25529 - 26479*SW2) + 512*MW2^6*MZ2*(-1523 + 352*SW2) - 
        384*MW2^5*MZ2^2*(-3129 + 1796*SW2) + 32*MW2^3*MZ2^4*
         (-2417 + 8599*SW2) + 16*MW2^4*MZ2^3*(-45151 + 38892*SW2) + 
        MW2*MZ2^6*(-175675 + 253896*SW2)) - 
      MW2*(9461760*MW2^8 + 512*MW2^7*MZ2*(-82713 + 176*(63 + 4*Pi^2)*SW2) - 
        3072*MW2^6*MZ2^2*(-27773 + (6057 + 436*Pi^2)*SW2) + 
        32*MW2^4*MZ2^3*(36*MH2*(-79 + 11*SW2) + MZ2*(2436039 - 531966*SW2 - 
            82864*Pi^2*SW2)) - 3*MZ2^7*(1617*MH2*(-4 + SW2) + 
          MZ2*(-236082 + 84271*SW2 + 9320*Pi^2*SW2)) - 
        12*MW2^2*MZ2^5*(6*MH2*(-880 + 69*SW2) + MZ2*(-1343667 + 652630*SW2 + 
            47840*Pi^2*SW2)) + 2*MW2*MZ2^6*(18*MH2*(-1747 + 302*SW2) + 
          MZ2*(-2245722 + 1429203*SW2 + 54224*Pi^2*SW2)) + 
        24*MW2^3*MZ2^4*(MH2*(852 - 420*SW2) + MZ2*(-1738813 + 425282*SW2 + 
            71424*Pi^2*SW2)) + 1536*MW2^5*MZ2^2*(33*MH2 + 
          MZ2*(-65737 + 2*(8245 + 794*Pi^2)*SW2))) + 
      MT2*(10543104*MW2^8 + 512*MW2^7*MZ2*(-92247 + 176*(75 + 4*Pi^2)*SW2) - 
        768*MW2^6*MZ2^2*(-121217 + 8*(3735 + 218*Pi^2)*SW2) + 
        32*MW2^4*MZ2^3*(36*MH2*(-79 + 11*SW2) + MZ2*(2429781 - 477420*SW2 - 
            82864*Pi^2*SW2)) - 3*MZ2^7*(1617*MH2*(-4 + SW2) + 
          MZ2*(-236082 + 84271*SW2 + 9320*Pi^2*SW2)) + 
        2*MW2*MZ2^6*(18*MH2*(-1747 + 302*SW2) + MZ2*(-2154141 + 1355022*SW2 + 
            54224*Pi^2*SW2)) - 6*MW2^2*MZ2^5*(12*MH2*(-880 + 69*SW2) + 
          MZ2*(-2495513 + 1054148*SW2 + 95680*Pi^2*SW2)) - 
        12*MW2^3*MZ2^4*(24*MH2*(-71 + 35*SW2) + 
          MZ2*(3299003 - 32*(16751 + 4464*Pi^2)*SW2)) + 
        96*MW2^5*MZ2^2*(528*MH2 + MZ2*(-1103369 + 4*(76145 + 6352*Pi^2)*
             SW2)))))/(24*MW*(MT2 - MW2)*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   ((72*(CHB - CHW)*MH2*(MH2 - MW2)*MW2^2*MZ*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW - 
      3*CHWB*MH2*MW*(2*MW2^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
          1208*MW2*MZ2^3 - 539*MZ2^4)*(12*MW2^2 - 7*MW2*MZ2 - 
          MZ2^2*(5 + 13*SW2)) + MH2^2*(2816*MW2^6 - 539*MZ2^6 + 
          MW2*MZ2^5*(1061 - 1892*SW2) + 16*MW2^4*MZ2^2*(1237 - 616*SW2) + 
          512*MW2^5*MZ2*(-25 + 11*SW2) - 48*MW2^3*MZ2^3*(285 + 82*SW2) + 
          2*MW2^2*MZ2^4*(1675 + 4216*SW2)) - MH2*MW2*(36608*MW2^6 + 
          16*MW2^4*MZ2^2*(509 - 1320*SW2) + 539*MZ2^6*(9 + 8*SW2) + 
          512*MW2^5*MZ2*(-116 + 11*SW2) + 32*MW2^3*MZ2^3*(1070 + 157*SW2) + 
          2*MW2^2*MZ2^4*(-10489 + 6424*SW2) - MW2*MZ2^5*(3473 + 11556*SW2))))*
     B0i[bb0, 0, 0, MH2])/(8*(MH2 - MW2)*MW2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MT2*(-9*MT2^3*MZ2^2*(539*MZ2^5 + 24*MW2^2*MZ2^3*(40 - 341*SW2) + 
        16*MW2^3*MZ2^2*(475 - 108*SW2) + 768*MW2^5*(11 + 3*SW2) + 
        64*MW2^4*MZ2*(-226 + 109*SW2) + 2*MW2*MZ2^4*(-1339 + 1774*SW2)) + 
      2*MT2^2*MW2*(90112*MW2^7 + 2*MW2^2*MZ2^5*(128571 - 201248*SW2) + 
        512*MW2^6*MZ2*(-635 + 176*SW2) + MZ2^7*(15533 + 684*SW2) - 
        128*MW2^5*MZ2^2*(-3675 + 2188*SW2) + 80*MW2^4*MZ2^3*
         (-2635 + 3164*SW2) + 8*MW2^3*MZ2^4*(-21677 + 29740*SW2) + 
        2*MW2*MZ2^6*(-60103 + 65914*SW2)) + 
      2*MW2^3*(90112*MW2^7 + 2048*MW2^6*MZ2*(-167 + 44*SW2) + 
        MZ2^7*(13181 + 1062*SW2) - 256*MW2^5*MZ2^2*(-1725 + 1373*SW2) + 
        64*MW2^4*MZ2^3*(-2063 + 3829*SW2) + 8*MW2^3*MZ2^4*
         (-27479 + 32224*SW2) - 4*MW2^2*MZ2^5*(-63291 + 86818*SW2) + 
        MW2*MZ2^6*(-104177 + 100364*SW2)) - 
      MT2*MW2^2*(360448*MW2^7 + 2048*MW2^6*MZ2*(-635 + 176*SW2) + 
        MZ2^7*(47579 + 1740*SW2) - 256*MW2^5*MZ2^2*(-6459 + 4883*SW2) + 
        64*MW2^4*MZ2^3*(-7073 + 14125*SW2) + 16*MW2^3*MZ2^4*
         (-56179 + 61952*SW2) - 8*MW2^2*MZ2^5*(-125331 + 176195*SW2) + 
        2*MW2*MZ2^6*(-204259 + 217618*SW2)))*B0i[bb0, 0, 0, MT2])/
    (4*MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) - ((144*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5)*SW + 
      CHWB*MW*(-3*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(8448*MW2^5 + 539*MZ2^5 + 
          16*MW2^3*MZ2^2*(475 - 192*SW2) - 192*MW2^2*MZ2^3*(-5 + 48*SW2) + 
          128*MW2^4*MZ2*(-113 + 88*SW2) + 2*MW2*MZ2^4*(-1339 + 2024*SW2)) - 
        MH2*(72*MT2^3*MW2*MZ2^2*(576*MW2^5 - 1648*MW2^4*MZ2 + 
            1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 383*MW2*MZ2^4 + 125*MZ2^5)*
           SW2 + 2*MT2*MW2*(495616*MW2^9 - 1617*MZ2^9 + MW2^2*MZ2^7*
             (1123433 - 803150*SW2) + 16*MW2^5*MZ2^4*(157865 - 172568*SW2) + 
            12*MW2^4*MZ2^5*(132643 - 160870*SW2) + 45056*MW2^8*MZ2*
             (-53 + 11*SW2) - 20736*MW2^7*MZ2^2*(-259 + 131*SW2) - 
            24*MW2*MZ2^8*(7052 + 685*SW2) + 32*MW2^6*MZ2^3*
             (-191227 + 158526*SW2) + 4*MW2^3*MZ2^6*(-607283 + 670239*SW2)) + 
          MT2^2*(-495616*MW2^9 + 1617*MZ2^9 + 2*MW2^3*MZ2^6*
             (1227301 - 1314432*SW2) - 11264*MW2^8*MZ2*(-215 + 44*SW2) + 
            3072*MW2^7*MZ2^2*(-1790 + 853*SW2) + 6*MW2*MZ2^8*
             (29041 + 3198*SW2) - 512*MW2^6*MZ2^3*(-12337 + 9396*SW2) + 
            48*MW2^4*MZ2^5*(-32439 + 40781*SW2) + 16*MW2^5*MZ2^4*
             (-167039 + 158492*SW2) + MW2^2*MZ2^7*(-1144577 + 780398*SW2)) + 
          MW2^2*(-495616*MW2^9 + 1617*MZ2^9 + 2*MW2^3*MZ2^6*
             (1227301 - 1366272*SW2) - 11264*MW2^8*MZ2*(-215 + 44*SW2) + 
            6144*MW2^7*MZ2^2*(-895 + 462*SW2) + 6*MW2*MZ2^8*
             (29041 + 2866*SW2) + 528*MW2^4*MZ2^5*(-2949 + 3737*SW2) - 
            256*MW2^6*MZ2^3*(-24674 + 20871*SW2) + 16*MW2^5*MZ2^4*
             (-167039 + 182036*SW2) + MW2^2*MZ2^7*(-1144577 + 807830*SW2))) + 
        MW2*(72*MT2^3*MW2*MZ2^2*(576*MW2^5 - 1648*MW2^4*MZ2 + 
            1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 383*MW2*MZ2^4 + 125*MZ2^5)*
           SW2 + MT2^2*(-495616*MW2^9 + 1617*MZ2^9 - 11264*MW2^8*MZ2*
             (-215 + 44*SW2) + 768*MW2^7*MZ2^2*(-7193 + 3412*SW2) + 
            192*MW2^4*MZ2^5*(-8006 + 10451*SW2) + 3*MW2*MZ2^8*
             (58621 + 16098*SW2) + 128*MW2^5*MZ2^4*(-21397 + 19081*SW2) - 
            128*MW2^6*MZ2^3*(-49885 + 37254*SW2) + 4*MW2^2*MZ2^7*
             (-288557 + 174551*SW2) - 4*MW2^3*MZ2^6*(-616379 + 643404*SW2)) + 
          MW2^2*(-495616*MW2^9 + 1617*MZ2^9 - 11264*MW2^8*MZ2*
             (-215 + 44*SW2) + 768*MW2^7*MZ2^2*(-7193 + 3696*SW2) + 
            3*MW2*MZ2^8*(58621 + 15434*SW2) + 96*MW2^4*MZ2^5*
             (-16012 + 21065*SW2) + 128*MW2^5*MZ2^4*(-21397 + 22024*SW2) - 
            128*MW2^6*MZ2^3*(-49885 + 41412*SW2) + 4*MW2^2*MZ2^7*
             (-288557 + 181409*SW2) - 4*MW2^3*MZ2^6*(-616379 + 669324*SW2)) + 
          2*MT2*MW2*(495616*MW2^9 - 1617*MZ2^9 + 4*MW2^2*MZ2^7*
             (283271 - 180239*SW2) + 12*MW2^4*MZ2^5*(130983 - 164962*SW2) + 
            45056*MW2^8*MZ2*(-53 + 11*SW2) - 2304*MW2^7*MZ2^2*
             (-2342 + 1179*SW2) - 3*MW2*MZ2^8*(56955 + 15182*SW2) + 
            224*MW2^6*MZ2^3*(-27625 + 22458*SW2) - 32*MW2^5*MZ2^4*
             (-81001 + 83362*SW2) + 2*MW2^3*MZ2^6*(-1220023 + 
              1312854*SW2)))))*B0i[bb0, 0, 0, MW2])/
    (8*(MT2 - MW2)^2*(-MH2 + MW2)*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2*SW*SW2) - 
   ((-72*MW*MW2*MZ*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(225280*MW2^10 - 1617*MZ2^10 + 512*MW2^9*MZ2*(-1373 + 440*SW2) - 
        256*MW2^8*MZ2^2*(-727 + 1584*SW2) + 768*MW2^7*MZ2^2*
         (11*MH2 + MZ2*(2936 + 79*SW2)) + MW2^2*MZ2^7*(979126*MZ2 - 
          213234*MZ2*SW2 + 3*MH2*(-5927 + 2940*SW2)) + 
        128*MW2^6*MZ2^3*(12*MH2*(-14 + 11*SW2) + MZ2*(-30242 + 5735*SW2)) + 
        12*MW2^4*MZ2^5*(-4*MH2*(713 + 526*SW2) + MZ2*(102053 + 19260*SW2)) - 
        8*MW2^5*MZ2^4*(66*MH2*(-55 + 24*SW2) + 5*MZ2*(-46897 + 24780*SW2)) + 
        MW2*MZ2^8*(-1617*MH2*(-3 + 4*SW2) + MZ2*(-166063 + 26664*SW2)) + 
        2*MW2^3*MZ2^6*(3*MH2*(5195 + 3112*SW2) + 
          MZ2*(-1002125 + 176996*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (8*MW*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW*SW2) - 
   (9*CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*(2816*MW2^5 + 128*MW2^4*MZ2 - 
      13744*MW2^3*MZ2^2 + 12304*MW2^2*MZ2^3 - 1370*MW2*MZ2^4 - 539*MZ2^5)*SW*
     B0i[bb0, MW2, 0, MT2])/(4*CW2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) - (3*(-48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5) - CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       MZ2*(2816*MW2^5 + 128*MW2^4*MZ2 - 13744*MW2^3*MZ2^2 + 
        12304*MW2^2*MZ2^3 - 1370*MW2*MZ2^4 - 539*MZ2^5)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(8*MW2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) + (3*CHWB*CW*(135168*MW2^8 - 525312*MW2^7*MZ2 + 
      465664*MW2^6*MZ2^2 + 851520*MW2^5*MZ2^3 - 1151712*MW2^4*MZ2^4 + 
      139576*MW2^3*MZ2^5 + 157284*MW2^2*MZ2^6 - 31554*MW2*MZ2^7 - 539*MZ2^8)*
     SW*B0i[bb0, MW2, MW2, MZ2])/(8*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) + ((-72*MW2*MZ*(MH2 - 2*MZ2)*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 
        552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 539*MZ2^4)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      3*CHWB*MW*(MH2^2*(2816*MW2^5 + 2*MW2*MZ2^4*(2155 - 392*SW2) + 
          539*MZ2^5*(-3 + 4*SW2) + 256*MW2^4*MZ2*(-17 + 22*SW2) + 
          16*MW2^3*MZ2^2*(333 + 88*SW2) - 32*MW2^2*MZ2^3*(190 + 219*SW2)) - 
        4*MH2*(8448*MW2^6 - 6720*MW2^5*MZ2 + 539*MZ2^6*(1 + 3*SW2) + 
          16*MW2^3*MZ2^3*(1135 + 18*SW2) + 4*MW2*MZ2^5*(139 + 106*SW2) - 
          18*MW2^2*MZ2^4*(529 + 420*SW2) + 16*MW2^4*MZ2^2*(-691 + 440*SW2)) + 
        12*MZ2*(5632*MW2^6 - 1664*MW2^5*MZ2 + 539*MZ2^6*(1 + 2*SW2) - 
          16*MW2^3*MZ2^3*(-915 + 52*SW2) + 96*MW2^4*MZ2^2*(-127 + 88*SW2) + 
          6*MW2*MZ2^5*(-87 + 272*SW2) - 4*MW2^2*MZ2^4*(1507 + 2028*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(8*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) + (CHWB*CW2*(90112*MW2^8 + 9163*MZ2^8 + 
      4*MW2^3*MZ2^5*(31075 - 19072*SW2) - 1024*MW2^6*MZ2^2*(-46 + 11*SW2) + 
      1024*MW2^7*MZ2*(-147 + 88*SW2) + 256*MW2^4*MZ2^4*(-921 + 134*SW2) - 
      12*MW2*MZ2^7*(2479 + 720*SW2) - 32*MW2^5*MZ2^3*(-4751 + 1048*SW2) + 
      2*MW2^2*MZ2^6*(-1507 + 25984*SW2) + 4*MT2^2*MZ2*SW2*
       (11264*MW2^5 + 1024*MW2^4*MZ2*(-28 + 11*SW2) - 
        352*MW2^3*MZ2^2*(-95 + 44*SW2) + 8*MW2^2*MZ2^3*(-2605 + 312*SW2) + 
        8*MW2*MZ2^4*(857 + 524*SW2) - MZ2^5*(833 + 1168*SW2)) + 
      MT2*(-225280*MW2^7 + 2*MW2*MZ2^6*(77773 - 111840*SW2) + 
        32*MW2^3*MZ2^4*(12033 - 12650*SW2) - 1024*MW2^6*MZ2*
         (-813 + 220*SW2) + 2688*MW2^5*MZ2^2*(-403 + 244*SW2) - 
        128*MW2^4*MZ2^3*(-3007 + 3900*SW2) + MZ2^7*(-5439 + 5210*SW2) + 
        24*MW2^2*MZ2^5*(-18653 + 27674*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (3*CHWB*CW*(16*MT2^2*(2816*MW2^6 + 146*MZ2^6*SW2 + 
        64*MW2^5*MZ2*(-145 + 44*SW2) - 17*MW2*MZ2^5*(49 + 48*SW2) + 
        4*MW2^3*MZ2^3*(-2567 + 640*SW2) - 8*MW2^4*MZ2^2*(-1651 + 660*SW2) + 
        MW2^2*MZ2^4*(4357 + 736*SW2)) + 16*MT2*(2816*MW2^7 + 73*MZ2^7*SW2 + 
        64*MW2^6*MZ2*(-101 + 44*SW2) - 8*MW2^5*MZ2^2*(-491 + 132*SW2) + 
        4*MW2^2*MZ2^5*(881 + 150*SW2) - MW2*MZ2^6*(833 + 554*SW2) - 
        4*MW2^4*MZ2^3*(-735 + 988*SW2) + MW2^3*MZ2^4*(-5911 + 2640*SW2)) + 
      MZ2*(-343552*MW2^7 + 539*MZ2^7 - 256*MW2^6*MZ2*(-875 + 2224*SW2) - 
        64*MW2^5*MZ2^2*(-4125 + 2416*SW2) + 16*MW2^3*MZ2^4*
         (-793 + 3076*SW2) + 2*MW2*MZ2^6*(-13883 + 8756*SW2) + 
        32*MW2^4*MZ2^3*(-8441 + 20416*SW2) - 4*MW2^2*MZ2^5*
         (-31371 + 47132*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (3*CHWB*CW*MW2^2*MZ2*(6592*MW2^5 - 20768*MW2^4*MZ2 - 33680*MW2^3*MZ2^2 + 
      47516*MW2^2*MZ2^3 - 3577*MW2*MZ2^4 - 2401*MZ2^5)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - (3*CHWB*CW*MZ2*(-4*MT2^3*(1184*MW2^4 - 4184*MW2^3*MZ2 + 
        4260*MW2^2*MZ2^2 - 1649*MW2*MZ2^3 + 146*MZ2^4) - 
      2*MT2^2*(2816*MW2^5 + 1088*MW2^4*MZ2 - 13864*MW2^3*MZ2^2 + 
        14140*MW2^2*MZ2^3 - 4715*MW2*MZ2^4 + 292*MZ2^5) + 
      2*MW2^2*(-13184*MW2^5 + 13024*MW2^4*MZ2 + 17464*MW2^3*MZ2^2 - 
        21808*MW2^2*MZ2^3 + 4643*MW2*MZ2^4 + 833*MZ2^5) + 
      MT2*(36736*MW2^6 - 66080*MW2^5*MZ2 + 2160*MW2^4*MZ2^2 + 
        54180*MW2^3*MZ2^3 - 32368*MW2^2*MZ2^4 + 3810*MW2*MZ2^5 + 833*MZ2^6))*
     SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHWB*CW*MW2*MZ2*(MW2 + MZ2)^2*(3008*MW2^4 - 18272*MW2^3*MZ2 + 
      16032*MW2^2*MZ2^2 - 2348*MW2*MZ2^3 - 283*MZ2^4)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (3*CHWB*CW*MZ2*(2*MW2*(MW2 + MZ2)^2*(4096*MW2^4 - 
        11584*MW2^3*MZ2 + 9528*MW2^2*MZ2^2 - 2524*MW2*MZ2^3 - 83*MZ2^4) + 
      2*MT2^3*(640*MW2^4 - 5152*MW2^3*MZ2 + 7512*MW2^2*MZ2^2 - 
        4072*MW2*MZ2^3 + 667*MZ2^4) + MT2^2*(5632*MW2^5 + 1536*MW2^4*MZ2 - 
        22576*MW2^3*MZ2^2 + 20768*MW2^2*MZ2^3 - 5358*MW2*MZ2^4 - 83*MZ2^5) + 
      2*MT2*MW2*(-7552*MW2^5 + 11104*MW2^4*MZ2 + 1320*MW2^3*MZ2^2 - 
        3056*MW2^2*MZ2^3 - 2263*MW2*MZ2^4 + 1500*MZ2^5))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[4] + 
 (6*MZ2*VMU^2*(-32*MW2^3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
      2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
      5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
    24*MW2^2*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] + 
      13*CHq1[2, 2] + 2*CHq1[3, 3] + 10*CHq3[1, 1] - 9*CHq3[2, 2] + 
      2*CHq3[3, 3] - 12*CHu[1, 1] + 18*CHu[2, 2]) - 
    6*MW2*MZ2^2*(19*CHd[1, 1] + 19*CHd[2, 2] + 19*CHd[3, 3] - 19*CHq1[1, 1] + 
      29*CHq1[2, 2] - CHq1[3, 3] + 17*CHq3[1, 1] - 31*CHq3[2, 2] - 
      CHq3[3, 3] - 38*CHu[1, 1] + 56*CHu[2, 2]) + 
    MZ2^3*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 
      15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 
      68*CHu[1, 1] + 128*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((3*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*(5632*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
      MZ2^5*(-408*CHd[1, 1] - 408*CHd[2, 2] - 408*CHd[3, 3] + 
        833*CHl3[1, 1] + 833*CHl3[2, 2] + 408*CHq1[1, 1] + 114*CHq1[2, 2] - 
        2295*CHq1[3, 3] + 294*CHq3[2, 2] - 3961*CHq3[3, 3] + 816*CHu[1, 1] - 
        360*CHu[2, 2]) + 2*MW2*MZ2^4*(276*CHd[1, 1] + 276*CHd[2, 2] + 
        276*CHd[3, 3] - 929*CHl3[1, 1] - 929*CHl3[2, 2] - 276*CHq1[1, 1] + 
        294*CHq1[2, 2] + 5454*CHq1[3, 3] + 612*CHq3[1, 1] + 42*CHq3[2, 2] + 
        7312*CHq3[3, 3] - 552*CHu[1, 1] - 36*CHu[2, 2]) + 
      128*MW2^4*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
        79*CHl3[1, 1] - 79*CHl3[2, 2] - 12*CHq1[1, 1] + 21*CHq1[2, 2] - 
        54*CHq1[3, 3] + 36*CHq3[1, 1] + 3*CHq3[2, 2] + 104*CHq3[3, 3] - 
        24*CHu[1, 1] + 9*CHu[2, 2]) + 8*MW2^2*MZ2^3*(126*CHd[1, 1] + 
        126*CHd[2, 2] + 126*CHd[3, 3] - 38*CHl3[1, 1] - 38*CHl3[2, 2] - 
        126*CHq1[1, 1] - 36*CHq1[2, 2] - 2619*CHq1[3, 3] - 54*CHq3[1, 1] - 
        144*CHq3[2, 2] - 2543*CHq3[3, 3] - 252*CHu[1, 1] + 54*CHu[2, 2]) - 
      16*MW2^3*MZ2^2*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
        439*CHl3[1, 1] - 439*CHl3[2, 2] - 168*CHq1[1, 1] + 42*CHq1[2, 2] - 
        1188*CHq1[3, 3] + 216*CHq3[1, 1] + 6*CHq3[2, 2] - 310*CHq3[3, 3] - 
        336*CHu[1, 1] + 72*CHu[2, 2])))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (5632*MW2^6*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 16*CHq3[1, 1] + 
        6*CHq3[2, 2]) + 24*MW2^2*MZ2^4*(165*CHd[1, 1] + 165*CHd[2, 2] + 
        165*CHd[3, 3] - 525*CHl3[1, 1] - 525*CHl3[2, 2] + 4969*CHq1[1, 1] - 
        917*CHq1[2, 2] + 219*CHq1[3, 3] + 7077*CHq3[1, 1] - 1651*CHq3[2, 2] + 
        219*CHq3[3, 3] - 330*CHu[1, 1] - 50*CHu[2, 2]) + 
      384*MW2^5*MZ2*(42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] - 
        183*CHl3[1, 1] - 183*CHl3[2, 2] - 130*CHq1[1, 1] + 167*CHq1[2, 2] + 
        42*CHq1[3, 3] + 342*CHq3[1, 1] - 65*CHq3[2, 2] + 42*CHq3[3, 3] - 
        84*CHu[1, 1] + 92*CHu[2, 2]) - 192*MW2^4*MZ2^2*
       (177*CHd[1, 1] + 177*CHd[2, 2] + 177*CHd[3, 3] - 293*CHl3[1, 1] - 
        293*CHl3[2, 2] - 757*CHq1[1, 1] + 359*CHq1[2, 2] + 51*CHq1[3, 3] - 
        137*CHq3[1, 1] + 7*CHq3[2, 2] + 51*CHq3[3, 3] - 354*CHu[1, 1] + 
        278*CHu[2, 2]) + 32*MW2^3*MZ2^3*(585*CHd[1, 1] + 585*CHd[2, 2] + 
        585*CHd[3, 3] - 350*CHl3[1, 1] - 350*CHl3[2, 2] - 5538*CHq1[1, 1] + 
        1482*CHq1[2, 2] - 252*CHq1[3, 3] - 6476*CHq3[1, 1] + 996*CHq3[2, 2] - 
        252*CHq3[3, 3] - 1170*CHu[1, 1] + 870*CHu[2, 2]) - 
      6*MW2*MZ2^5*(978*CHd[1, 1] + 978*CHd[2, 2] + 978*CHd[3, 3] - 
        1157*CHl3[1, 1] - 1157*CHl3[2, 2] + 7736*CHq1[1, 1] - 
        2137*CHq1[2, 2] - 228*CHq1[3, 3] + 8980*CHq3[1, 1] - 
        4373*CHq3[2, 2] - 228*CHq3[3, 3] - 1956*CHu[1, 1] + 1868*CHu[2, 2]) + 
      MZ2^6*(1044*CHd[1, 1] + 1044*CHd[2, 2] + 1044*CHd[3, 3] - 
        931*CHl3[1, 1] - 931*CHl3[2, 2] + 8952*CHq1[1, 1] - 4278*CHq1[2, 2] - 
        522*CHq1[3, 3] + 3332*CHq3[1, 1] - 2646*CHq3[2, 2] - 522*CHq3[3, 3] - 
        2088*CHu[1, 1] + 2616*CHu[2, 2])))/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (2816*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 12*CHq3[1, 1] + 10*CHq3[2, 2]) - 
      49*MZ2^5*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 49*CHl3[1, 1] - 
        49*CHl3[2, 2] - 12*CHq1[1, 1] + 135*CHq1[2, 2] - 6*CHq1[3, 3] + 
        102*CHq3[1, 1] + 53*CHq3[2, 2] - 6*CHq3[3, 3] - 24*CHu[1, 1] - 
        24*CHu[2, 2]) + 64*MW2^4*MZ2*(78*CHd[1, 1] + 78*CHd[2, 2] + 
        78*CHd[3, 3] - 79*CHl3[1, 1] - 79*CHl3[2, 2] - 78*CHq1[1, 1] - 
        45*CHq1[2, 2] + 78*CHq1[3, 3] + 1182*CHq3[1, 1] - 1117*CHq3[2, 2] + 
        78*CHq3[3, 3] - 156*CHu[1, 1] + 240*CHu[2, 2]) - 
      32*MW2^3*MZ2^2*(345*CHd[1, 1] + 345*CHd[2, 2] + 345*CHd[3, 3] + 
        113*CHl3[1, 1] + 113*CHl3[2, 2] - 345*CHq1[1, 1] - 837*CHq1[2, 2] + 
        111*CHq1[3, 3] + 1884*CHq3[1, 1] - 2908*CHq3[2, 2] + 111*CHq3[3, 3] - 
        690*CHu[1, 1] + 930*CHu[2, 2]) + 16*MW2^2*MZ2^3*
       (468*CHd[1, 1] + 468*CHd[2, 2] + 468*CHd[3, 3] + 679*CHl3[1, 1] + 
        679*CHl3[2, 2] - 468*CHq1[1, 1] - 2376*CHq1[2, 2] - 99*CHq1[3, 3] + 
        384*CHq3[1, 1] - 4352*CHq3[2, 2] - 99*CHq3[3, 3] - 936*CHu[1, 1] + 
        1602*CHu[2, 2]) - 4*MW2*MZ2^4*(213*CHd[1, 1] + 213*CHd[2, 2] + 
        213*CHd[3, 3] + 2156*CHl3[1, 1] + 2156*CHl3[2, 2] - 213*CHq1[1, 1] - 
        6093*CHq1[2, 2] - 327*CHq1[3, 3] - 3228*CHq3[1, 1] - 
        6658*CHq3[2, 2] - 327*CHq3[3, 3] - 426*CHu[1, 1] + 3102*CHu[2, 2])))/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (1408*MW2^4*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 3*CHl3[1, 1] - 
        3*CHl3[2, 2] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 
        6*CHq3[1, 1] - 5*CHq3[2, 2] + 8*CHq3[3, 3] - 4*CHu[1, 1] + 
        7*CHu[2, 2]) - 32*MW2^3*MZ2*(304*CHd[1, 1] + 304*CHd[2, 2] + 
        304*CHd[3, 3] - 105*CHl3[1, 1] - 105*CHl3[2, 2] - 304*CHq1[1, 1] + 
        444*CHq1[2, 2] + 40*CHq1[3, 3] + 384*CHq3[1, 1] - 364*CHq3[2, 2] + 
        250*CHq3[3, 3] - 608*CHu[1, 1] + 866*CHu[2, 2]) + 
      24*MW2^2*MZ2^2*(431*CHd[1, 1] + 431*CHd[2, 2] + 431*CHd[3, 3] + 
        69*CHl3[1, 1] + 69*CHl3[2, 2] - 431*CHq1[1, 1] + 75*CHq1[2, 2] - 
        229*CHq1[3, 3] - 27*CHq3[1, 1] - 533*CHq3[2, 2] - 367*CHq3[3, 3] - 
        862*CHu[1, 1] + 1162*CHu[2, 2]) + 
      MZ2^4*(335*CHd[1, 1] + 335*CHd[2, 2] + 335*CHd[3, 3] + 
        1617*CHl3[1, 1] + 1617*CHl3[2, 2] - 335*CHq1[1, 1] - 
        2883*CHq1[2, 2] - 1417*CHq1[3, 3] - 2499*CHq3[1, 1] + 49*CHq3[2, 2] - 
        4651*CHq3[3, 3] - 670*CHu[1, 1] + 3544*CHu[2, 2]) - 
      4*MW2*MZ2^3*(1043*CHd[1, 1] + 1043*CHd[2, 2] + 1043*CHd[3, 3] + 
        906*CHl3[1, 1] + 906*CHl3[2, 2] - 1043*CHq1[1, 1] - 1161*CHq1[2, 2] - 
        1405*CHq1[3, 3] - 1767*CHq3[1, 1] - 1649*CHq3[2, 2] - 
        3217*CHq3[3, 3] - 2086*CHu[1, 1] + 4204*CHu[2, 2])))/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (1408*MW2^4*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 3*CHl3[1, 1] - 
        3*CHl3[2, 2] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 
        6*CHq3[1, 1] - 5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 
        7*CHu[2, 2]) - 32*MW2^3*MZ2*(304*CHd[1, 1] + 304*CHd[2, 2] + 
        304*CHd[3, 3] - 105*CHl3[1, 1] - 105*CHl3[2, 2] - 304*CHq1[1, 1] + 
        444*CHq1[2, 2] + 40*CHq1[3, 3] + 384*CHq3[1, 1] - 364*CHq3[2, 2] + 
        40*CHq3[3, 3] - 608*CHu[1, 1] + 866*CHu[2, 2]) + 
      24*MW2^2*MZ2^2*(431*CHd[1, 1] + 431*CHd[2, 2] + 431*CHd[3, 3] + 
        69*CHl3[1, 1] + 69*CHl3[2, 2] - 431*CHq1[1, 1] + 75*CHq1[2, 2] - 
        229*CHq1[3, 3] - 27*CHq3[1, 1] - 533*CHq3[2, 2] - 229*CHq3[3, 3] - 
        862*CHu[1, 1] + 1162*CHu[2, 2]) + 
      MZ2^4*(335*CHd[1, 1] + 335*CHd[2, 2] + 335*CHd[3, 3] + 
        1617*CHl3[1, 1] + 1617*CHl3[2, 2] - 335*CHq1[1, 1] - 
        2883*CHq1[2, 2] - 1417*CHq1[3, 3] - 2499*CHq3[1, 1] + 49*CHq3[2, 2] - 
        1417*CHq3[3, 3] - 670*CHu[1, 1] + 3544*CHu[2, 2]) - 
      4*MW2*MZ2^3*(1043*CHd[1, 1] + 1043*CHd[2, 2] + 1043*CHd[3, 3] + 
        906*CHl3[1, 1] + 906*CHl3[2, 2] - 1043*CHq1[1, 1] - 1161*CHq1[2, 2] - 
        1405*CHq1[3, 3] - 1767*CHq3[1, 1] - 1649*CHq3[2, 2] - 
        1405*CHq3[3, 3] - 2086*CHu[1, 1] + 4204*CHu[2, 2])))/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (1408*MW2^4*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 3*CHl3[1, 1] - 
        3*CHl3[2, 2] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 
        6*CHq3[1, 1] - 5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 
        7*CHu[2, 2]) - 32*MW2^3*MZ2*(304*CHd[1, 1] + 304*CHd[2, 2] + 
        304*CHd[3, 3] - 105*CHl3[1, 1] - 105*CHl3[2, 2] - 304*CHq1[1, 1] + 
        444*CHq1[2, 2] + 40*CHq1[3, 3] + 384*CHq3[1, 1] - 364*CHq3[2, 2] + 
        40*CHq3[3, 3] - 608*CHu[1, 1] + 866*CHu[2, 2]) + 
      24*MW2^2*MZ2^2*(431*CHd[1, 1] + 431*CHd[2, 2] + 431*CHd[3, 3] + 
        69*CHl3[1, 1] + 69*CHl3[2, 2] - 431*CHq1[1, 1] + 75*CHq1[2, 2] - 
        229*CHq1[3, 3] - 27*CHq3[1, 1] - 533*CHq3[2, 2] - 229*CHq3[3, 3] - 
        862*CHu[1, 1] + 1162*CHu[2, 2]) + 
      MZ2^4*(335*CHd[1, 1] + 335*CHd[2, 2] + 335*CHd[3, 3] + 
        1617*CHl3[1, 1] + 1617*CHl3[2, 2] - 335*CHq1[1, 1] - 
        2883*CHq1[2, 2] - 1417*CHq1[3, 3] - 2499*CHq3[1, 1] + 49*CHq3[2, 2] - 
        1417*CHq3[3, 3] - 670*CHu[1, 1] + 3544*CHu[2, 2]) - 
      4*MW2*MZ2^3*(1043*CHd[1, 1] + 1043*CHd[2, 2] + 1043*CHd[3, 3] + 
        906*CHl3[1, 1] + 906*CHl3[2, 2] - 1043*CHq1[1, 1] - 1161*CHq1[2, 2] - 
        1405*CHq1[3, 3] - 1767*CHq3[1, 1] - 1649*CHq3[2, 2] - 
        1405*CHq3[3, 3] - 2086*CHu[1, 1] + 4204*CHu[2, 2])))/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (8448*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 64*MW2^4*MZ2*
       (14*CHd[1, 1] + 14*CHd[2, 2] + 14*CHd[3, 3] - 105*CHl3[1, 1] - 
        105*CHl3[2, 2] - 14*CHq1[1, 1] - 399*CHq1[2, 2] - 118*CHq1[3, 3] - 
        222*CHq3[1, 1] + 163*CHq3[2, 2] - 118*CHq3[3, 3] - 28*CHu[1, 1] - 
        50*CHu[2, 2]) - 49*MZ2^5*(34*CHd[1, 1] + 34*CHd[2, 2] + 
        34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
        49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
      24*MW2^2*MZ2^3*(508*CHd[1, 1] + 508*CHd[2, 2] + 508*CHd[3, 3] - 
        302*CHl3[1, 1] - 302*CHl3[2, 2] - 508*CHq1[1, 1] + 1746*CHq1[2, 2] + 
        481*CHq1[3, 3] + 1470*CHq3[1, 1] - 784*CHq3[2, 2] + 481*CHq3[3, 3] - 
        1016*CHu[1, 1] + 1238*CHu[2, 2]) + 16*MW2^3*MZ2^2*
       (358*CHd[1, 1] + 358*CHd[2, 2] + 358*CHd[3, 3] - 207*CHl3[1, 1] - 
        207*CHl3[2, 2] - 358*CHq1[1, 1] + 3408*CHq1[2, 2] + 1126*CHq1[3, 3] + 
        2610*CHq3[1, 1] - 1156*CHq3[2, 2] + 1126*CHq3[3, 3] - 716*CHu[1, 1] + 
        1532*CHu[2, 2]) + 2*MW2*MZ2^4*(4022*CHd[1, 1] + 4022*CHd[2, 2] + 
        4022*CHd[3, 3] - 1617*CHl3[1, 1] - 1617*CHl3[2, 2] - 
        4022*CHq1[1, 1] + 7836*CHq1[2, 2] + 488*CHq1[3, 3] + 
        4998*CHq3[1, 1] - 6860*CHq3[2, 2] + 488*CHq3[3, 3] - 8044*CHu[1, 1] + 
        10576*CHu[2, 2])))/(8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*MH2*B0i[bb0, 0, 0, MH2]*(4*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       (MZ2^3*(-34*CHd[1, 1] - 34*CHd[2, 2] - 34*CHd[3, 3] + 34*CHq1[1, 1] - 
          15*CHq1[2, 2] + 17*CHq1[3, 3] + 49*CHq3[2, 2] + 17*CHq3[3, 3] + 
          68*CHu[1, 1] - 128*CHu[2, 2]) + 32*MW2^3*(2*CHd[1, 1] + 
          2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 
          2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 2*CHq3[3, 3] - 
          4*CHu[1, 1] + 7*CHu[2, 2]) - 24*MW2^2*MZ2*(6*CHd[1, 1] + 
          6*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] + 13*CHq1[2, 2] + 
          2*CHq1[3, 3] + 10*CHq3[1, 1] - 9*CHq3[2, 2] + 2*CHq3[3, 3] - 
          12*CHu[1, 1] + 18*CHu[2, 2]) + 6*MW2*MZ2^2*(19*CHd[1, 1] + 
          19*CHd[2, 2] + 19*CHd[3, 3] - 19*CHq1[1, 1] + 29*CHq1[2, 2] - 
          CHq1[3, 3] + 17*CHq3[1, 1] - 31*CHq3[2, 2] - CHq3[3, 3] - 
          38*CHu[1, 1] + 56*CHu[2, 2])) + 
      MH2^2*(2816*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
        64*MW2^4*MZ2*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
          79*CHl3[1, 1] - 79*CHl3[2, 2] - 34*CHq1[1, 1] - CHq1[2, 2] - 
          10*CHq1[3, 3] + 14*CHq3[1, 1] - 19*CHq3[2, 2] - 10*CHq3[3, 3] - 
          68*CHu[1, 1] + 86*CHu[2, 2]) + MZ2^5*(-332*CHd[1, 1] - 
          332*CHd[2, 2] - 332*CHd[3, 3] + 1078*CHl3[1, 1] + 1078*CHl3[2, 2] + 
          332*CHq1[1, 1] - 2167*CHq1[2, 2] - 667*CHq1[3, 3] - 
          1666*CHq3[1, 1] + 833*CHq3[2, 2] - 667*CHq3[3, 3] + 664*CHu[1, 1] + 
          272*CHu[2, 2]) - 16*MW2^3*MZ2^2*(286*CHd[1, 1] + 286*CHd[2, 2] + 
          286*CHd[3, 3] - 71*CHl3[1, 1] - 71*CHl3[2, 2] - 286*CHq1[1, 1] - 
          544*CHq1[2, 2] - 322*CHq1[3, 3] - 358*CHq3[1, 1] - 100*CHq3[2, 2] - 
          322*CHq3[3, 3] - 572*CHu[1, 1] + 644*CHu[2, 2]) + 
        8*MW2^2*MZ2^3*(354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] + 
          440*CHl3[1, 1] + 440*CHl3[2, 2] - 354*CHq1[1, 1] - 
          1596*CHq1[2, 2] - 939*CHq1[3, 3] - 1524*CHq3[1, 1] - 
          282*CHq3[2, 2] - 939*CHq3[3, 3] - 708*CHu[1, 1] + 1086*CHu[2, 2]) - 
        2*MW2*MZ2^4*(50*CHd[1, 1] + 50*CHd[2, 2] + 50*CHd[3, 3] + 
          1747*CHl3[1, 1] + 1747*CHl3[2, 2] - 50*CHq1[1, 1] - 
          4160*CHq1[2, 2] - 2036*CHq1[3, 3] - 4022*CHq3[1, 1] + 
          88*CHq3[2, 2] - 2036*CHq3[3, 3] - 100*CHu[1, 1] + 
          2080*CHu[2, 2])) - MH2*(2816*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
        49*MZ2^6*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
          34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 
          17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) + 
        64*MW2^5*MZ2*(122*CHd[1, 1] + 122*CHd[2, 2] + 122*CHd[3, 3] - 
          79*CHl3[1, 1] - 79*CHl3[2, 2] - 122*CHq1[1, 1] + 395*CHq1[2, 2] + 
          78*CHq1[3, 3] + 278*CHq3[1, 1] - 239*CHq3[2, 2] + 78*CHq3[3, 3] - 
          244*CHu[1, 1] + 394*CHu[2, 2]) - 16*MW2^4*MZ2^2*
         (1446*CHd[1, 1] + 1446*CHd[2, 2] + 1446*CHd[3, 3] - 71*CHl3[1, 1] - 
          71*CHl3[2, 2] - 1446*CHq1[1, 1] + 2828*CHq1[2, 2] + 
          310*CHq1[3, 3] + 2066*CHq3[1, 1] - 2208*CHq3[2, 2] + 
          310*CHq3[3, 3] - 2892*CHu[1, 1] + 4308*CHu[2, 2]) + 
        8*MW2^3*MZ2^3*(3656*CHd[1, 1] + 3656*CHd[2, 2] + 3656*CHd[3, 3] + 
          440*CHl3[1, 1] + 440*CHl3[2, 2] - 3656*CHq1[1, 1] + 
          5670*CHq1[2, 2] - 61*CHq1[3, 3] + 3534*CHq3[1, 1] - 
          5792*CHq3[2, 2] - 61*CHq3[3, 3] - 7312*CHu[1, 1] + 
          11122*CHu[2, 2]) + MW2*MZ2^5*(8382*CHd[1, 1] + 8382*CHd[2, 2] + 
          8382*CHd[3, 3] + 1078*CHl3[1, 1] + 1078*CHl3[2, 2] - 
          8382*CHq1[1, 1] + 7739*CHq1[2, 2] - 2525*CHq1[3, 3] + 
          3332*CHq3[1, 1] - 12789*CHq3[2, 2] - 2525*CHq3[3, 3] - 
          16764*CHu[1, 1] + 28512*CHu[2, 2]) - 2*MW2^2*MZ2^4*
         (10318*CHd[1, 1] + 10318*CHd[2, 2] + 10318*CHd[3, 3] + 
          1747*CHl3[1, 1] + 1747*CHl3[2, 2] - 10318*CHq1[1, 1] + 
          12148*CHq1[2, 2] - 1884*CHq1[3, 3] + 6550*CHq3[1, 1] - 
          15916*CHq3[2, 2] - 1884*CHq3[3, 3] - 20636*CHu[1, 1] + 
          33752*CHu[2, 2]))))/(8*(MH2 - MW2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(6*MT2^2*(2*MW2 - MZ2)*
       (5632*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^5*(-408*CHd[1, 1] - 408*CHd[2, 2] - 408*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] + 408*CHq1[1, 1] + 114*CHq1[2, 2] - 
          2295*CHq1[3, 3] + 294*CHq3[2, 2] - 3961*CHq3[3, 3] + 
          816*CHu[1, 1] - 360*CHu[2, 2]) + 2*MW2*MZ2^4*(276*CHd[1, 1] + 
          276*CHd[2, 2] + 276*CHd[3, 3] - 929*CHl3[1, 1] - 929*CHl3[2, 2] - 
          276*CHq1[1, 1] + 294*CHq1[2, 2] + 5454*CHq1[3, 3] + 
          612*CHq3[1, 1] + 42*CHq3[2, 2] + 7312*CHq3[3, 3] - 552*CHu[1, 1] - 
          36*CHu[2, 2]) + 128*MW2^4*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
          12*CHd[3, 3] - 79*CHl3[1, 1] - 79*CHl3[2, 2] - 12*CHq1[1, 1] + 
          21*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] + 3*CHq3[2, 2] + 
          104*CHq3[3, 3] - 24*CHu[1, 1] + 9*CHu[2, 2]) + 
        8*MW2^2*MZ2^3*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
          38*CHl3[1, 1] - 38*CHl3[2, 2] - 126*CHq1[1, 1] - 36*CHq1[2, 2] - 
          2619*CHq1[3, 3] - 54*CHq3[1, 1] - 144*CHq3[2, 2] - 
          2543*CHq3[3, 3] - 252*CHu[1, 1] + 54*CHu[2, 2]) - 
        16*MW2^3*MZ2^2*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
          439*CHl3[1, 1] - 439*CHl3[2, 2] - 168*CHq1[1, 1] + 42*CHq1[2, 2] - 
          1188*CHq1[3, 3] + 216*CHq3[1, 1] + 6*CHq3[2, 2] - 310*CHq3[3, 3] - 
          336*CHu[1, 1] + 72*CHu[2, 2])) + 
      3*MT2*(4*MW2^2 + 4*MW2*MZ2 - MZ2^2)*
       (5632*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^5*(-408*CHd[1, 1] - 408*CHd[2, 2] - 408*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] + 408*CHq1[1, 1] + 114*CHq1[2, 2] - 
          2295*CHq1[3, 3] + 294*CHq3[2, 2] - 3961*CHq3[3, 3] + 
          816*CHu[1, 1] - 360*CHu[2, 2]) + 2*MW2*MZ2^4*(276*CHd[1, 1] + 
          276*CHd[2, 2] + 276*CHd[3, 3] - 929*CHl3[1, 1] - 929*CHl3[2, 2] - 
          276*CHq1[1, 1] + 294*CHq1[2, 2] + 5454*CHq1[3, 3] + 
          612*CHq3[1, 1] + 42*CHq3[2, 2] + 7312*CHq3[3, 3] - 552*CHu[1, 1] - 
          36*CHu[2, 2]) + 128*MW2^4*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
          12*CHd[3, 3] - 79*CHl3[1, 1] - 79*CHl3[2, 2] - 12*CHq1[1, 1] + 
          21*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] + 3*CHq3[2, 2] + 
          104*CHq3[3, 3] - 24*CHu[1, 1] + 9*CHu[2, 2]) + 
        8*MW2^2*MZ2^3*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
          38*CHl3[1, 1] - 38*CHl3[2, 2] - 126*CHq1[1, 1] - 36*CHq1[2, 2] - 
          2619*CHq1[3, 3] - 54*CHq3[1, 1] - 144*CHq3[2, 2] - 
          2543*CHq3[3, 3] - 252*CHu[1, 1] + 54*CHu[2, 2]) - 
        16*MW2^3*MZ2^2*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
          439*CHl3[1, 1] - 439*CHl3[2, 2] - 168*CHq1[1, 1] + 42*CHq1[2, 2] - 
          1188*CHq1[3, 3] + 216*CHq3[1, 1] + 6*CHq3[2, 2] - 310*CHq3[3, 3] - 
          336*CHu[1, 1] + 72*CHu[2, 2])) - (12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (5632*MW2^6*(3*CHl3[1, 1] + 3*CHl3[2, 2] - 12*CHq3[1, 1] + 
          10*CHq3[2, 2] - 4*CHq3[3, 3]) + 49*MZ2^6*(34*CHd[1, 1] + 
          34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 
          17*CHq1[3, 3] + 49*CHq3[2, 2] + 17*CHq3[3, 3] - 68*CHu[1, 1] + 
          128*CHu[2, 2]) - 128*MW2^5*MZ2*(74*CHd[1, 1] + 74*CHd[2, 2] + 
          74*CHd[3, 3] + 39*CHl3[1, 1] + 39*CHl3[2, 2] - 74*CHq1[1, 1] + 
          795*CHq1[2, 2] + 206*CHq1[3, 3] - 990*CHq3[1, 1] + 891*CHq3[2, 2] - 
          198*CHq3[3, 3] - 148*CHu[1, 1] + 358*CHu[2, 2]) + 
        32*MW2^4*MZ2^2*(1546*CHd[1, 1] + 1546*CHd[2, 2] + 1546*CHd[3, 3] - 
          417*CHl3[1, 1] - 417*CHl3[2, 2] - 1546*CHq1[1, 1] + 
          5982*CHq1[2, 2] + 1522*CHq1[3, 3] - 2892*CHq3[1, 1] + 
          4680*CHq3[2, 2] + 12*CHq3[3, 3] - 3092*CHu[1, 1] + 
          5096*CHu[2, 2]) - 16*MW2^3*MZ2^3*(4468*CHd[1, 1] + 4468*CHd[2, 2] + 
          4468*CHd[3, 3] - 699*CHl3[1, 1] - 699*CHl3[2, 2] - 
          4468*CHq1[1, 1] + 9096*CHq1[2, 2] + 1195*CHq1[3, 3] - 
          3486*CHq3[1, 1] + 6806*CHq3[2, 2] + 241*CHq3[3, 3] - 
          8936*CHu[1, 1] + 12218*CHu[2, 2]) - 2*MW2*MZ2^5*
         (6358*CHd[1, 1] + 6358*CHd[2, 2] + 6358*CHd[3, 3] + 
          1617*CHl3[1, 1] + 1617*CHl3[2, 2] - 6358*CHq1[1, 1] + 
          2805*CHq1[2, 2] - 3179*CHq1[3, 3] - 4998*CHq3[1, 1] + 
          9261*CHq3[2, 2] + 345*CHq3[3, 3] - 12716*CHu[1, 1] + 
          23936*CHu[2, 2]) + 4*MW2^2*MZ2^4*(11242*CHd[1, 1] + 
          11242*CHd[2, 2] + 11242*CHd[3, 3] + 195*CHl3[1, 1] + 
          195*CHl3[2, 2] - 11242*CHq1[1, 1] + 13668*CHq1[2, 2] - 
          2246*CHq1[3, 3] - 8820*CHq3[1, 1] + 11466*CHq3[2, 2] - 
          540*CHq3[3, 3] - 22484*CHu[1, 1] + 34820*CHu[2, 2]))))/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(22528*MW2^9*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
        16*CHq3[1, 1] + 6*CHq3[2, 2]) + 512*MW2^8*MZ2*
       (126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 439*CHl3[1, 1] - 
        439*CHl3[2, 2] - 390*CHq1[1, 1] + 501*CHq1[2, 2] + 126*CHq1[3, 3] + 
        674*CHq3[1, 1] - 63*CHq3[2, 2] + 126*CHq3[3, 3] - 252*CHu[1, 1] + 
        276*CHu[2, 2]) - 256*MW2^7*MZ2^2*(889*CHd[1, 1] + 889*CHd[2, 2] + 
        889*CHd[3, 3] + 132*CHe[1, 1] + 132*CHe[2, 2] + 132*CHe[3, 3] + 
        132*CHl1[1, 1] + 132*CHl1[2, 2] + 132*CHl1[3, 3] - 66*CHl3[1, 1] - 
        66*CHl3[2, 2] + 132*CHl3[3, 3] - 2365*CHq1[1, 1] + 2028*CHq1[2, 2] + 
        511*CHq1[3, 3] - 2097*CHq3[1, 1] + 524*CHq3[2, 2] + 511*CHq3[3, 3] - 
        1778*CHu[1, 1] + 1526*CHu[2, 2]) + 
      MZ2^8*(MZ2*(-17656*CHd[1, 1] - 17656*CHd[2, 2] - 17656*CHd[3, 3] + 
          3234*CHl3[1, 1] + 3234*CHl3[2, 2] + 17656*CHq1[1, 1] - 
          13851*CHq1[2, 2] + 6329*CHq1[3, 3] - 4998*CHq3[1, 1] + 
          26509*CHq3[2, 2] + 6329*CHq3[3, 3] + 35312*CHu[1, 1] - 
          61904*CHu[2, 2]) + 49*MH2*(34*CHd[1, 1] + 34*CHd[2, 2] + 
          34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
          49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2])) + 
      128*MW2^6*MZ2^2*(66*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(1940*CHd[1, 1] + 1940*CHd[2, 2] + 1940*CHd[3, 3] + 
          738*CHe[1, 1] + 738*CHe[2, 2] + 738*CHe[3, 3] + 738*CHl1[1, 1] + 
          738*CHl1[2, 2] + 738*CHl1[3, 3] + 2665*CHl3[1, 1] + 
          2665*CHl3[2, 2] + 210*CHl3[3, 3] - 3569*CHq1[1, 1] - 
          2163*CHq1[2, 2] - 1423*CHq1[3, 3] - 10103*CHq3[1, 1] + 
          1183*CHq3[2, 2] - 1423*CHq3[3, 3] - 3880*CHu[1, 1] + 
          1984*CHu[2, 2])) + 32*MW2^5*MZ2^3*
       (2*MH2*(14*CHd[1, 1] + 14*CHd[2, 2] + 14*CHd[3, 3] - 237*CHl3[1, 1] - 
          237*CHl3[2, 2] - 14*CHq1[1, 1] - 399*CHq1[2, 2] - 118*CHq1[3, 3] - 
          222*CHq3[1, 1] + 163*CHq3[2, 2] - 118*CHq3[3, 3] - 28*CHu[1, 1] - 
          50*CHu[2, 2]) + MZ2*(5275*CHd[1, 1] + 5275*CHd[2, 2] + 
          5275*CHd[3, 3] - 2322*CHe[1, 1] - 2322*CHe[2, 2] - 2322*CHe[3, 3] - 
          2322*CHl1[1, 1] - 2322*CHl1[2, 2] - 2322*CHl1[3, 3] - 
          13177*CHl3[1, 1] - 13177*CHl3[2, 2] + 1470*CHl3[3, 3] - 
          20659*CHq1[1, 1] + 54531*CHq1[2, 2] + 19699*CHq1[3, 3] + 
          36005*CHq3[1, 1] - 8683*CHq3[2, 2] + 19699*CHq3[3, 3] - 
          10550*CHu[1, 1] + 22226*CHu[2, 2])) + 
      MW2*MZ2^7*(-(MH2*(9710*CHd[1, 1] + 9710*CHd[2, 2] + 9710*CHd[3, 3] - 
           3234*CHl3[1, 1] - 3234*CHl3[2, 2] - 9710*CHq1[1, 1] + 
           16407*CHq1[2, 2] + 143*CHq1[3, 3] + 9996*CHq3[1, 1] - 
           16121*CHq3[2, 2] + 143*CHq3[3, 3] - 19420*CHu[1, 1] + 
           27424*CHu[2, 2])) + 12*MZ2*(11016*CHd[1, 1] + 11016*CHd[2, 2] + 
          11016*CHd[3, 3] + 1078*CHe[1, 1] + 1078*CHe[2, 2] + 
          1078*CHe[3, 3] + 1078*CHl1[1, 1] + 1078*CHl1[2, 2] + 
          1078*CHl1[3, 3] + 670*CHl3[1, 1] + 670*CHl3[2, 2] - 
          1078*CHl3[3, 3] - 16014*CHq1[1, 1] + 8777*CHq1[2, 2] - 
          5703*CHq1[3, 3] - 2056*CHq3[1, 1] - 17243*CHq3[2, 2] - 
          5703*CHq3[3, 3] - 22032*CHu[1, 1] + 34208*CHu[2, 2])) - 
      8*MW2^4*MZ2^4*(-2*MH2*(302*CHd[1, 1] + 302*CHd[2, 2] + 302*CHd[3, 3] + 
          213*CHl3[1, 1] + 213*CHl3[2, 2] - 302*CHq1[1, 1] + 
          5004*CHq1[2, 2] + 1598*CHq1[3, 3] + 3498*CHq3[1, 1] - 
          1808*CHq3[2, 2] + 1598*CHq3[3, 3] - 604*CHu[1, 1] + 
          1732*CHu[2, 2]) + MZ2*(90064*CHd[1, 1] + 90064*CHd[2, 2] + 
          90064*CHd[3, 3] + 3576*CHe[1, 1] + 3576*CHe[2, 2] + 
          3576*CHe[3, 3] + 3576*CHl1[1, 1] + 3576*CHl1[2, 2] + 
          3576*CHl1[3, 3] - 24369*CHl3[1, 1] - 24369*CHl3[2, 2] + 
          6984*CHl3[3, 3] - 213598*CHq1[1, 1] + 287259*CHq1[2, 2] + 
          67114*CHq1[3, 3] + 53454*CHq3[1, 1] - 81589*CHq3[2, 2] + 
          67114*CHq3[3, 3] - 180128*CHu[1, 1] + 223952*CHu[2, 2])) + 
      4*MW2^3*MZ2^5*(-2*MH2*(2240*CHd[1, 1] + 2240*CHd[2, 2] + 
          2240*CHd[3, 3] - 1320*CHl3[1, 1] - 1320*CHl3[2, 2] - 
          2240*CHq1[1, 1] + 12054*CHq1[2, 2] + 3695*CHq1[3, 3] + 
          9630*CHq3[1, 1] - 4664*CHq3[2, 2] + 3695*CHq3[3, 3] - 
          4480*CHu[1, 1] + 6778*CHu[2, 2]) + MZ2*(200508*CHd[1, 1] + 
          200508*CHd[2, 2] + 200508*CHd[3, 3] + 21042*CHe[1, 1] + 
          21042*CHe[2, 2] + 21042*CHe[3, 3] + 21042*CHl1[1, 1] + 
          21042*CHl1[2, 2] + 21042*CHl1[3, 3] + 1406*CHl3[1, 1] + 
          1406*CHl3[2, 2] - 78*CHl3[3, 3] - 401478*CHq1[1, 1] + 
          377871*CHq1[2, 2] + 16416*CHq1[3, 3] - 21766*CHq3[1, 1] - 
          224541*CHq3[2, 2] + 16416*CHq3[3, 3] - 401016*CHu[1, 1] + 
          482376*CHu[2, 2])) + 2*MW2^2*MZ2^6*
       (MH2*(10118*CHd[1, 1] + 10118*CHd[2, 2] + 10118*CHd[3, 3] - 
          5241*CHl3[1, 1] - 5241*CHl3[2, 2] - 10118*CHq1[1, 1] + 
          28788*CHq1[2, 2] + 6260*CHq1[3, 3] + 22638*CHq3[1, 1] - 
          16268*CHq3[2, 2] + 6260*CHq3[3, 3] - 20236*CHu[1, 1] + 
          25432*CHu[2, 2]) - MZ2*(225052*CHd[1, 1] + 225052*CHd[2, 2] + 
          225052*CHd[3, 3] + 27432*CHe[1, 1] + 27432*CHe[2, 2] + 
          27432*CHe[3, 3] + 27432*CHl1[1, 1] + 27432*CHl1[2, 2] + 
          27432*CHl1[3, 3] + 18037*CHl3[1, 1] + 18037*CHl3[2, 2] - 
          14496*CHl3[3, 3] - 391900*CHq1[1, 1] + 282516*CHq1[2, 2] - 
          70250*CHq1[3, 3] - 71024*CHq3[1, 1] - 308164*CHq3[2, 2] - 
          70250*CHq3[3, 3] - 450104*CHu[1, 1] + 601160*CHu[2, 2]))))/
    (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)^2*(22528*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 24*MW2^2*MZ2^4*(50*CHd[1, 1] + 50*CHd[2, 2] + 
          50*CHd[3, 3] - 297*CHl3[1, 1] - 297*CHl3[2, 2] - 50*CHq1[1, 1] + 
          110*CHq1[2, 2] + 2653*CHq1[3, 3] + 222*CHq3[1, 1] + 62*CHq3[2, 2] + 
          3323*CHq3[3, 3] - 100*CHu[1, 1] - 30*CHu[2, 2]) + 
        1536*MW2^5*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
          30*CHl3[1, 1] - 30*CHl3[2, 2] - 4*CHq1[1, 1] + 7*CHq1[2, 2] - 
          7*CHq1[3, 3] + 12*CHq3[1, 1] + CHq3[2, 2] + 31*CHq3[3, 3] - 
          8*CHu[1, 1] + 3*CHu[2, 2]) - 192*MW2^4*MZ2^2*(64*CHd[1, 1] + 
          64*CHd[2, 2] + 64*CHd[3, 3] - 199*CHl3[1, 1] - 199*CHl3[2, 2] - 
          64*CHq1[1, 1] + 28*CHq1[2, 2] - 274*CHq1[3, 3] + 96*CHq3[1, 1] + 
          4*CHq3[2, 2] - 192*CHq3[3, 3] - 128*CHu[1, 1] + 30*CHu[2, 2]) + 
        16*MW2^3*MZ2^3*(420*CHd[1, 1] + 420*CHd[2, 2] + 420*CHd[3, 3] - 
          515*CHl3[1, 1] - 515*CHl3[2, 2] - 420*CHq1[1, 1] - 30*CHq1[2, 2] - 
          5109*CHq1[3, 3] + 108*CHq3[1, 1] - 282*CHq3[2, 2] - 
          6713*CHq3[3, 3] - 840*CHu[1, 1] + 180*CHu[2, 2]) - 
        6*MW2*MZ2^5*(364*CHd[1, 1] + 364*CHd[2, 2] + 364*CHd[3, 3] - 
          865*CHl3[1, 1] - 865*CHl3[2, 2] - 364*CHq1[1, 1] + 22*CHq1[2, 2] + 
          4277*CHq1[3, 3] + 204*CHq3[1, 1] - 182*CHq3[2, 2] + 
          4149*CHq3[3, 3] - 728*CHu[1, 1] + 228*CHu[2, 2]) + 
        MZ2^6*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
          833*CHl3[1, 1] - 833*CHl3[2, 2] - 408*CHq1[1, 1] - 114*CHq1[2, 2] + 
          4794*CHq1[3, 3] - 294*CHq3[2, 2] + 1462*CHq3[3, 3] - 
          816*CHu[1, 1] + 360*CHu[2, 2])) + 
      MT2^2*MZ2*(MZ2^6*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
          833*CHl3[1, 1] - 833*CHl3[2, 2] - 408*CHq1[1, 1] - 114*CHq1[2, 2] + 
          4794*CHq1[3, 3] - 294*CHq3[2, 2] + 1462*CHq3[3, 3] - 
          816*CHu[1, 1] + 360*CHu[2, 2]) + 11264*MW2^6*(5*CHl3[1, 1] + 
          5*CHl3[2, 2] + 3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
        768*MW2^5*MZ2*(20*CHd[1, 1] + 20*CHd[2, 2] + 20*CHd[3, 3] - 
          139*CHl3[1, 1] - 139*CHl3[2, 2] - 20*CHq1[1, 1] + 35*CHq1[2, 2] - 
          147*CHq1[3, 3] + 60*CHq3[1, 1] + 5*CHq3[2, 2] + 245*CHq3[3, 3] - 
          40*CHu[1, 1] + 15*CHu[2, 2] + 79*CHu[3, 3]) + 
        16*MW2^3*MZ2^3*(798*CHd[1, 1] + 798*CHd[2, 2] + 798*CHd[3, 3] - 
          629*CHl3[1, 1] - 629*CHl3[2, 2] - 798*CHq1[1, 1] - 138*CHq1[2, 2] - 
          13080*CHq1[3, 3] - 54*CHq3[1, 1] - 714*CHq3[2, 2] - 
          14228*CHq3[3, 3] - 1596*CHu[1, 1] + 342*CHu[2, 2] + 
          114*CHu[3, 3]) - 96*MW2^4*MZ2^2*(296*CHd[1, 1] + 296*CHd[2, 2] + 
          296*CHd[3, 3] - 837*CHl3[1, 1] - 837*CHl3[2, 2] - 296*CHq1[1, 1] + 
          98*CHq1[2, 2] - 2175*CHq1[3, 3] + 408*CHq3[1, 1] + 14*CHq3[2, 2] - 
          255*CHq3[3, 3] - 592*CHu[1, 1] + 132*CHu[2, 2] + 439*CHu[3, 3]) - 
        6*MW2*MZ2^5*(772*CHd[1, 1] + 772*CHd[2, 2] + 772*CHd[3, 3] - 
          1698*CHl3[1, 1] - 1698*CHl3[2, 2] - 772*CHq1[1, 1] - 
          92*CHq1[2, 2] + 5739*CHq1[3, 3] + 204*CHq3[1, 1] - 476*CHq3[2, 2] + 
          8943*CHq3[3, 3] - 1544*CHu[1, 1] + 588*CHu[2, 2] + 833*CHu[3, 3]) + 
        12*MW2^2*MZ2^4*(376*CHd[1, 1] + 376*CHd[2, 2] + 376*CHd[3, 3] - 
          1523*CHl3[1, 1] - 1523*CHl3[2, 2] - 376*CHq1[1, 1] + 
          514*CHq1[2, 2] + 9831*CHq1[3, 3] + 1056*CHq3[1, 1] + 
          166*CHq3[2, 2] + 14887*CHq3[3, 3] - 752*CHu[1, 1] - 96*CHu[2, 2] + 
          929*CHu[3, 3])) - MT2*MW2*(67584*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 8*MW2^3*MZ2^4*(492*CHd[1, 1] + 492*CHd[2, 2] + 
          492*CHd[3, 3] + 421*CHl3[1, 1] + 421*CHl3[2, 2] - 492*CHq1[1, 1] + 
          258*CHq1[2, 2] + 14994*CHq1[3, 3] - 324*CHq3[1, 1] - 
          1074*CHq3[2, 2] - 6008*CHq3[3, 3] - 984*CHu[1, 1] - 252*CHu[2, 2] - 
          5154*CHu[3, 3]) - 3*MW2*MZ2^6*(352*CHd[1, 1] + 352*CHd[2, 2] + 
          352*CHd[3, 3] + 256*CHl3[1, 1] + 256*CHl3[2, 2] - 352*CHq1[1, 1] - 
          1088*CHq1[2, 2] - 4324*CHq1[3, 3] - 1632*CHq3[1, 1] - 
          896*CHq3[2, 2] - 13036*CHq3[3, 3] - 704*CHu[1, 1] + 
          1056*CHu[2, 2] - 2883*CHu[3, 3]) - 48*MW2^4*MZ2^3*
         (68*CHd[1, 1] + 68*CHd[2, 2] + 68*CHd[3, 3] - 252*CHl3[1, 1] - 
          252*CHl3[2, 2] - 68*CHq1[1, 1] - 40*CHq1[2, 2] + 3418*CHq1[3, 3] + 
          300*CHq3[1, 1] + 272*CHq3[2, 2] + 2378*CHq3[3, 3] - 136*CHu[1, 1] - 
          12*CHu[2, 2] - 825*CHu[3, 3]) + 512*MW2^6*MZ2*
         (36*CHd[1, 1] + 36*CHd[2, 2] + 36*CHd[3, 3] - 149*CHl3[1, 1] - 
          149*CHl3[2, 2] - 36*CHq1[1, 1] + 63*CHq1[2, 2] - 30*CHq1[3, 3] + 
          108*CHq3[1, 1] + 9*CHq3[2, 2] + 4*CHq3[3, 3] - 72*CHu[1, 1] + 
          27*CHu[2, 2] - 33*CHu[3, 3]) - 192*MW2^5*MZ2^2*
         (104*CHd[1, 1] + 104*CHd[2, 2] + 104*CHd[3, 3] - 135*CHl3[1, 1] - 
          135*CHl3[2, 2] - 104*CHq1[1, 1] - 70*CHq1[2, 2] - 620*CHq1[3, 3] + 
          24*CHq3[1, 1] - 10*CHq3[2, 2] - 910*CHq3[3, 3] - 208*CHu[1, 1] + 
          24*CHu[2, 2] + 18*CHu[3, 3]) + 6*MW2^2*MZ2^5*(592*CHd[1, 1] + 
          592*CHd[2, 2] + 592*CHd[3, 3] - 1014*CHl3[1, 1] - 1014*CHl3[2, 2] - 
          592*CHq1[1, 1] + 820*CHq1[2, 2] - 8338*CHq1[3, 3] + 
          1344*CHq3[1, 1] - 68*CHq3[2, 2] + 2338*CHq3[3, 3] - 
          1184*CHu[1, 1] - 528*CHu[2, 2] + 1233*CHu[3, 3]) - 
        2*MZ2^7*(816*CHd[1, 1] + 816*CHd[2, 2] + 816*CHd[3, 3] - 
          1666*CHl3[1, 1] - 1666*CHl3[2, 2] - 816*CHq1[1, 1] - 
          228*CHq1[2, 2] - 408*CHq1[3, 3] - 588*CHq3[2, 2] + 
          12920*CHq3[3, 3] - 1632*CHu[1, 1] + 720*CHu[2, 2] + 
          2499*CHu[3, 3])) + MT2^3*(22528*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 1536*MW2^5*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 
          4*CHd[3, 3] - 41*CHl3[1, 1] - 41*CHl3[2, 2] - 4*CHq1[1, 1] + 
          7*CHq1[2, 2] - 18*CHq1[3, 3] + 12*CHq3[1, 1] + CHq3[2, 2] + 
          64*CHq3[3, 3] - 8*CHu[1, 1] + 3*CHu[2, 2] + 11*CHu[3, 3]) - 
        24*MW2^2*MZ2^4*(76*CHd[1, 1] + 76*CHd[2, 2] + 76*CHd[3, 3] + 
          259*CHl3[1, 1] + 259*CHl3[2, 2] - 76*CHq1[1, 1] - 146*CHq1[2, 2] - 
          5310*CHq1[3, 3] - 276*CHq3[1, 1] - 206*CHq3[2, 2] - 
          5828*CHq3[3, 3] - 152*CHu[1, 1] + 84*CHu[2, 2] + 38*CHu[3, 3]) - 
        192*MW2^4*MZ2^2*(88*CHd[1, 1] + 88*CHd[2, 2] + 88*CHd[3, 3] - 
          357*CHl3[1, 1] - 357*CHl3[2, 2] - 88*CHq1[1, 1] + 70*CHq1[2, 2] - 
          540*CHq1[3, 3] + 168*CHq3[1, 1] + 10*CHq3[2, 2] + 174*CHq3[3, 3] - 
          176*CHu[1, 1] + 48*CHu[2, 2] + 158*CHu[3, 3]) - 
        6*MW2*MZ2^5*(640*CHd[1, 1] + 640*CHd[2, 2] + 640*CHd[3, 3] - 
          1794*CHl3[1, 1] - 1794*CHl3[2, 2] - 640*CHq1[1, 1] + 
          316*CHq1[2, 2] + 8802*CHq1[3, 3] + 816*CHq3[1, 1] - 
          140*CHq3[2, 2] + 12390*CHq3[3, 3] - 1280*CHu[1, 1] + 
          192*CHu[2, 2] + 929*CHu[3, 3]) + 16*MW2^3*MZ2^3*
         (924*CHd[1, 1] + 924*CHd[2, 2] + 924*CHd[3, 3] - 1832*CHl3[1, 1] - 
          1832*CHl3[2, 2] - 924*CHq1[1, 1] + 96*CHq1[2, 2] - 
          9990*CHq1[3, 3] + 756*CHq3[1, 1] - 264*CHq3[2, 2] - 
          6326*CHq3[3, 3] - 1848*CHu[1, 1] + 396*CHu[2, 2] + 
          1317*CHu[3, 3]) + MZ2^6*(1632*CHd[1, 1] + 1632*CHd[2, 2] + 
          1632*CHd[3, 3] - 3332*CHl3[1, 1] - 3332*CHl3[2, 2] - 
          1632*CHq1[1, 1] - 456*CHq1[2, 2] + 9180*CHq1[3, 3] - 
          1176*CHq3[2, 2] + 15844*CHq3[3, 3] - 3264*CHu[1, 1] + 
          1440*CHu[2, 2] + 2499*CHu[3, 3]))))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (-2*MT2^2*(22528*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        1536*MW2^5*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
          41*CHl3[1, 1] - 41*CHl3[2, 2] - 4*CHq1[1, 1] + 7*CHq1[2, 2] - 
          18*CHq1[3, 3] + 12*CHq3[1, 1] + CHq3[2, 2] + 64*CHq3[3, 3] - 
          8*CHu[1, 1] + 3*CHu[2, 2] + 11*CHu[3, 3]) - 
        24*MW2^2*MZ2^4*(76*CHd[1, 1] + 76*CHd[2, 2] + 76*CHd[3, 3] + 
          259*CHl3[1, 1] + 259*CHl3[2, 2] - 76*CHq1[1, 1] - 146*CHq1[2, 2] - 
          5310*CHq1[3, 3] - 276*CHq3[1, 1] - 206*CHq3[2, 2] - 
          5828*CHq3[3, 3] - 152*CHu[1, 1] + 84*CHu[2, 2] + 38*CHu[3, 3]) - 
        192*MW2^4*MZ2^2*(88*CHd[1, 1] + 88*CHd[2, 2] + 88*CHd[3, 3] - 
          357*CHl3[1, 1] - 357*CHl3[2, 2] - 88*CHq1[1, 1] + 70*CHq1[2, 2] - 
          540*CHq1[3, 3] + 168*CHq3[1, 1] + 10*CHq3[2, 2] + 174*CHq3[3, 3] - 
          176*CHu[1, 1] + 48*CHu[2, 2] + 158*CHu[3, 3]) - 
        6*MW2*MZ2^5*(640*CHd[1, 1] + 640*CHd[2, 2] + 640*CHd[3, 3] - 
          1794*CHl3[1, 1] - 1794*CHl3[2, 2] - 640*CHq1[1, 1] + 
          316*CHq1[2, 2] + 8802*CHq1[3, 3] + 816*CHq3[1, 1] - 
          140*CHq3[2, 2] + 12390*CHq3[3, 3] - 1280*CHu[1, 1] + 
          192*CHu[2, 2] + 929*CHu[3, 3]) + 16*MW2^3*MZ2^3*
         (924*CHd[1, 1] + 924*CHd[2, 2] + 924*CHd[3, 3] - 1832*CHl3[1, 1] - 
          1832*CHl3[2, 2] - 924*CHq1[1, 1] + 96*CHq1[2, 2] - 
          9990*CHq1[3, 3] + 756*CHq3[1, 1] - 264*CHq3[2, 2] - 
          6326*CHq3[3, 3] - 1848*CHu[1, 1] + 396*CHu[2, 2] + 
          1317*CHu[3, 3]) + MZ2^6*(1632*CHd[1, 1] + 1632*CHd[2, 2] + 
          1632*CHd[3, 3] - 3332*CHl3[1, 1] - 3332*CHl3[2, 2] - 
          1632*CHq1[1, 1] - 456*CHq1[2, 2] + 9180*CHq1[3, 3] - 
          1176*CHq3[2, 2] + 15844*CHq3[3, 3] - 3264*CHu[1, 1] + 
          1440*CHu[2, 2] + 2499*CHu[3, 3])) + 
      MT2*(-45056*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        4*MW2^2*MZ2^5*(47852*CHd[1, 1] + 47852*CHd[2, 2] + 47852*CHd[3, 3] + 
          51054*CHl3[1, 1] + 51054*CHl3[2, 2] - 47852*CHq1[1, 1] - 
          72456*CHq1[2, 2] + 23120*CHq1[3, 3] - 94860*CHq3[1, 1] - 
          70256*CHq3[2, 2] - 89584*CHq3[3, 3] - 95704*CHu[1, 1] + 
          212032*CHu[2, 2] - 20745*CHu[3, 3]) + 4*MW2*MZ2^6*
         (5053*CHd[1, 1] + 5053*CHd[2, 2] + 5053*CHd[3, 3] + 
          14263*CHl3[1, 1] + 14263*CHl3[2, 2] - 5053*CHq1[1, 1] - 
          31353*CHq1[2, 2] + 20050*CHq1[3, 3] - 26265*CHq3[1, 1] + 
          35*CHq3[2, 2] - 13180*CHq3[3, 3] - 10106*CHu[1, 1] + 
          39632*CHu[2, 2] - 13527*CHu[3, 3]) + 
        MZ2^7*(-1632*CHd[1, 1] - 1632*CHd[2, 2] - 1632*CHd[3, 3] + 
          3332*CHl3[1, 1] + 3332*CHl3[2, 2] + 1632*CHq1[1, 1] + 
          456*CHq1[2, 2] - 9180*CHq1[3, 3] + 1176*CHq3[2, 2] - 
          15844*CHq3[3, 3] + 3264*CHu[1, 1] - 1440*CHu[2, 2] - 
          2499*CHu[3, 3]) - 1024*MW2^6*MZ2*(100*CHd[1, 1] + 100*CHd[2, 2] + 
          100*CHd[3, 3] - 167*CHl3[1, 1] - 167*CHl3[2, 2] - 100*CHq1[1, 1] + 
          417*CHq1[2, 2] - 32*CHq1[3, 3] + 300*CHq3[1, 1] - 217*CHq3[2, 2] + 
          170*CHq3[3, 3] - 200*CHu[1, 1] + 317*CHu[2, 2] - 165*CHu[3, 3]) + 
        128*MW2^5*MZ2^2*(3472*CHd[1, 1] + 3472*CHd[2, 2] + 3472*CHd[3, 3] - 
          1923*CHl3[1, 1] - 1923*CHl3[2, 2] - 3472*CHq1[1, 1] + 
          7782*CHq1[2, 2] - 1208*CHq1[3, 3] + 5904*CHq3[1, 1] - 
          5350*CHq3[2, 2] + 1534*CHq3[3, 3] - 6944*CHu[1, 1] + 
          10316*CHu[2, 2] - 126*CHu[3, 3]) + 16*MW2^3*MZ2^4*
         (35338*CHd[1, 1] + 35338*CHd[2, 2] + 35338*CHd[3, 3] + 
          14639*CHl3[1, 1] + 14639*CHl3[2, 2] - 35338*CHq1[1, 1] - 
          4656*CHq1[2, 2] - 3308*CHq1[3, 3] - 17178*CHq3[1, 1] - 
          47860*CHq3[2, 2] - 35526*CHq3[3, 3] - 70676*CHu[1, 1] + 
          109856*CHu[2, 2] + 1677*CHu[3, 3]) - 32*MW2^4*MZ2^3*
         (23108*CHd[1, 1] + 23108*CHd[2, 2] + 23108*CHd[3, 3] - 
          20*CHl3[1, 1] - 20*CHl3[2, 2] - 23108*CHq1[1, 1] + 
          20760*CHq1[2, 2] - 4948*CHq1[3, 3] + 14700*CHq3[1, 1] - 
          29168*CHq3[2, 2] - 7656*CHq3[3, 3] - 46216*CHu[1, 1] + 
          65668*CHu[2, 2] + 3591*CHu[3, 3])) + 
      2*MW2*(45056*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        3072*MW2^6*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
          8*CHl3[1, 1] - 8*CHl3[2, 2] - 4*CHq1[1, 1] + 7*CHq1[2, 2] - 
          7*CHq1[3, 3] + 12*CHq3[1, 1] + CHq3[2, 2] - 13*CHq3[3, 3] - 
          8*CHu[1, 1] + 3*CHu[2, 2]) + 32*MW2^4*MZ2^3*(1876*CHd[1, 1] + 
          1876*CHd[2, 2] + 1876*CHd[3, 3] + 1963*CHl3[1, 1] + 
          1963*CHl3[2, 2] - 1876*CHq1[1, 1] + 3810*CHq1[2, 2] + 
          7*CHq1[3, 3] + 1980*CHq3[1, 1] - 3706*CHq3[2, 2] - 
          2449*CHq3[3, 3] - 3752*CHu[1, 1] + 7184*CHu[2, 2] - 
          1896*CHu[3, 3]) - 32*MW2^3*MZ2^4*(2489*CHd[1, 1] + 2489*CHd[2, 2] + 
          2489*CHd[3, 3] + 1422*CHl3[1, 1] + 1422*CHl3[2, 2] - 
          2489*CHq1[1, 1] + 1218*CHq1[2, 2] + 3224*CHq1[3, 3] + 
          111*CHq3[1, 1] - 3596*CHq3[2, 2] + 2957*CHq3[3, 3] - 
          4978*CHu[1, 1] + 8479*CHu[2, 2] - 426*CHu[3, 3]) - 
        128*MW2^5*MZ2^2*(224*CHd[1, 1] + 224*CHd[2, 2] + 224*CHd[3, 3] + 
          219*CHl3[1, 1] + 219*CHl3[2, 2] - 224*CHq1[1, 1] + 624*CHq1[2, 2] - 
          658*CHq1[3, 3] + 384*CHq3[1, 1] - 464*CHq3[2, 2] - 
          1252*CHq3[3, 3] - 448*CHu[1, 1] + 598*CHu[2, 2] - 264*CHu[3, 3]) + 
        4*MW2^2*MZ2^5*(13324*CHd[1, 1] + 13324*CHd[2, 2] + 13324*CHd[3, 3] + 
          5325*CHl3[1, 1] + 5325*CHl3[2, 2] - 13324*CHq1[1, 1] - 
          6474*CHq1[2, 2] + 26527*CHq1[3, 3] - 11076*CHq3[1, 1] - 
          17926*CHq3[2, 2] + 27787*CHq3[3, 3] - 26648*CHu[1, 1] + 
          46352*CHu[2, 2] + 10560*CHu[3, 3]) + 
        MZ2^7*(1894*CHd[1, 1] + 1894*CHd[2, 2] + 1894*CHd[3, 3] + 
          735*CHl3[1, 1] + 735*CHl3[2, 2] - 1894*CHq1[1, 1] - 
          6108*CHq1[2, 2] + 5080*CHq1[3, 3] - 4998*CHq3[1, 1] - 
          784*CHq3[2, 2] + 8020*CHq3[3, 3] - 3788*CHu[1, 1] + 
          8168*CHu[2, 2] + 12936*CHu[3, 3]) - 2*MW2*MZ2^6*
         (8380*CHd[1, 1] + 8380*CHd[2, 2] + 8380*CHd[3, 3] + 
          3140*CHl3[1, 1] + 3140*CHl3[2, 2] - 8380*CHq1[1, 1] - 
          15864*CHq1[2, 2] + 21631*CHq1[3, 3] - 15228*CHq3[1, 1] - 
          7744*CHq3[2, 2] + 25371*CHq3[3, 3] - 16760*CHu[1, 1] + 
          32684*CHu[2, 2] + 20964*CHu[3, 3]))))/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (MT2*B0i[bb0, 0, 0, MT2]*
     (2*MW2^2*(22528*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(13362*CHd[1, 1] + 13362*CHd[2, 2] + 13362*CHd[3, 3] + 
          3332*CHl3[1, 1] + 3332*CHl3[2, 2] - 13362*CHq1[1, 1] + 
          7071*CHq1[2, 2] - 26673*CHq1[3, 3] - 20433*CHq3[2, 2] - 
          13345*CHq3[3, 3] - 26724*CHu[1, 1] + 55008*CHu[2, 2]) - 
        2*MW2*MZ2^6*(37469*CHd[1, 1] + 37469*CHd[2, 2] + 37469*CHd[3, 3] - 
          13385*CHl3[1, 1] - 13385*CHl3[2, 2] - 37469*CHq1[1, 1] + 
          65895*CHq1[2, 2] - 9547*CHq1[3, 3] + 40035*CHq3[1, 1] - 
          63329*CHq3[2, 2] + 15117*CHq3[3, 3] - 74938*CHu[1, 1] + 
          100672*CHu[2, 2] - 12936*CHu[3, 3]) - 8*MW2^3*MZ2^4*
         (494*CHd[1, 1] + 494*CHd[2, 2] + 494*CHd[3, 3] - 12763*CHl3[1, 1] - 
          12763*CHl3[2, 2] - 494*CHq1[1, 1] + 71484*CHq1[2, 2] + 
          46082*CHq1[3, 3] + 62610*CHq3[1, 1] - 9368*CHq3[2, 2] + 
          46024*CHq3[3, 3] - 988*CHu[1, 1] + 988*CHu[2, 2] - 
          10560*CHu[3, 3]) + 8*MW2^2*MZ2^5*(15079*CHd[1, 1] + 
          15079*CHd[2, 2] + 15079*CHd[3, 3] - 12540*CHl3[1, 1] - 
          12540*CHl3[2, 2] - 15079*CHq1[1, 1] + 52395*CHq1[2, 2] + 
          18667*CHq1[3, 3] + 44235*CHq3[1, 1] - 23239*CHq3[2, 2] + 
          29176*CHq3[3, 3] - 30158*CHu[1, 1] + 30488*CHu[2, 2] - 
          10482*CHu[3, 3]) + 64*MW2^5*MZ2^2*(2416*CHd[1, 1] + 
          2416*CHd[2, 2] + 2416*CHd[3, 3] - 2685*CHl3[1, 1] - 
          2685*CHl3[2, 2] - 2416*CHq1[1, 1] + 3534*CHq1[2, 2] - 
          80*CHq1[3, 3] + 3312*CHq3[1, 1] - 2638*CHq3[2, 2] + 
          3922*CHq3[3, 3] - 4832*CHu[1, 1] + 6728*CHu[2, 2] - 
          1896*CHu[3, 3]) - 32*MW2^4*MZ2^3*(5338*CHd[1, 1] + 5338*CHd[2, 2] + 
          5338*CHd[3, 3] - 1745*CHl3[1, 1] - 1745*CHl3[2, 2] - 
          5338*CHq1[1, 1] - 7260*CHq1[2, 2] - 8216*CHq1[3, 3] - 
          4530*CHq3[1, 1] - 2608*CHq3[2, 2] - 2296*CHq3[3, 3] - 
          10676*CHu[1, 1] + 11474*CHu[2, 2] - 852*CHu[3, 3]) - 
        512*MW2^6*MZ2*(76*CHd[1, 1] + 76*CHd[2, 2] + 76*CHd[3, 3] - 
          163*CHl3[1, 1] - 163*CHl3[2, 2] - 76*CHq1[1, 1] + 375*CHq1[2, 2] + 
          76*CHq1[3, 3] + 228*CHq3[1, 1] - 223*CHq3[2, 2] + 270*CHq3[3, 3] - 
          152*CHu[1, 1] + 299*CHu[2, 2] - 132*CHu[3, 3])) + 
      2*MT2^3*(11264*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^6*(-2418*CHd[1, 1] - 2418*CHd[2, 2] - 2418*CHd[3, 3] - 
          8869*CHl3[1, 1] - 8869*CHl3[2, 2] + 2418*CHq1[1, 1] + 
          17412*CHq1[2, 2] + 6207*CHq1[3, 3] + 14994*CHq3[1, 1] + 
          23945*CHq3[3, 3] + 4836*CHu[1, 1] - 21624*CHu[2, 2] - 
          2499*CHu[3, 3]) + 16*MW2^3*MZ2^3*(3606*CHd[1, 1] + 3606*CHd[2, 2] + 
          3606*CHd[3, 3] - 859*CHl3[1, 1] - 859*CHl3[2, 2] - 
          3606*CHq1[1, 1] + 5250*CHq1[2, 2] - 951*CHq1[3, 3] + 
          4338*CHq3[1, 1] - 4518*CHq3[2, 2] + 767*CHq3[3, 3] - 
          7212*CHu[1, 1] + 10374*CHu[2, 2] - 1317*CHu[3, 3]) - 
        96*MW2^4*MZ2^2*(216*CHd[1, 1] + 216*CHd[2, 2] + 216*CHd[3, 3] - 
          305*CHl3[1, 1] - 305*CHl3[2, 2] - 216*CHq1[1, 1] + 778*CHq1[2, 2] - 
          148*CHq1[3, 3] + 552*CHq3[1, 1] - 442*CHq3[2, 2] + 462*CHq3[3, 3] - 
          432*CHu[1, 1] + 628*CHu[2, 2] - 316*CHu[3, 3]) - 
        12*MW2^2*MZ2^4*(4996*CHd[1, 1] + 4996*CHd[2, 2] + 4996*CHd[3, 3] + 
          1163*CHl3[1, 1] + 1163*CHl3[2, 2] - 4996*CHq1[1, 1] + 
          826*CHq1[2, 2] - 2820*CHq1[3, 3] - 492*CHq3[1, 1] - 
          6314*CHq3[2, 2] - 5146*CHq3[3, 3] - 9992*CHu[1, 1] + 
          13920*CHu[2, 2] - 76*CHu[3, 3]) + 768*MW2^5*MZ2*
         (4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 19*CHl3[1, 1] - 
          19*CHl3[2, 2] - 4*CHq1[1, 1] + 7*CHq1[2, 2] - 18*CHq1[3, 3] + 
          12*CHq3[1, 1] + CHq3[2, 2] + 20*CHq3[3, 3] - 8*CHu[1, 1] + 
          3*CHu[2, 2] - 22*CHu[3, 3]) + 6*MW2*MZ2^5*(4128*CHd[1, 1] + 
          4128*CHd[2, 2] + 4128*CHd[3, 3] + 3592*CHl3[1, 1] + 
          3592*CHl3[2, 2] - 4128*CHq1[1, 1] - 4508*CHq1[2, 2] - 
          4567*CHq1[3, 3] - 6864*CHq3[1, 1] - 6484*CHq3[2, 2] - 
          11751*CHq3[3, 3] - 8256*CHu[1, 1] + 16684*CHu[2, 2] + 
          929*CHu[3, 3])) + MT2^2*MZ2*
       (MZ2^6*(29580*CHd[1, 1] + 29580*CHd[2, 2] + 29580*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] - 29580*CHq1[1, 1] + 
          13344*CHq1[2, 2] - 19788*CHq1[3, 3] - 42924*CHq3[2, 2] - 
          1462*CHq3[3, 3] - 59160*CHu[1, 1] + 112536*CHu[2, 2]) + 
        4*MW2^2*MZ2^4*(31852*CHd[1, 1] + 31852*CHd[2, 2] + 31852*CHd[3, 3] - 
          64677*CHl3[1, 1] - 64677*CHl3[2, 2] - 31852*CHq1[1, 1] + 
          235074*CHq1[2, 2] + 98962*CHq1[3, 3] + 214596*CHq3[1, 1] - 
          52330*CHq3[2, 2] + 171856*CHq3[3, 3] - 63704*CHu[1, 1] + 
          21344*CHu[2, 2] - 47502*CHu[3, 3]) - 4*MW2*MZ2^5*
         (34589*CHd[1, 1] + 34589*CHd[2, 2] + 34589*CHd[3, 3] - 
          22590*CHl3[1, 1] - 22590*CHl3[2, 2] - 34589*CHq1[1, 1] + 
          84735*CHq1[2, 2] + 17471*CHq1[3, 3] + 57171*CHq3[1, 1] - 
          62153*CHq3[2, 2] + 49397*CHq3[3, 3] - 69178*CHu[1, 1] + 
          77662*CHu[2, 2] - 15435*CHu[3, 3]) - 32*MW2^4*MZ2^2*
         (17048*CHd[1, 1] + 17048*CHd[2, 2] + 17048*CHd[3, 3] - 
          4347*CHl3[1, 1] - 4347*CHl3[2, 2] - 17048*CHq1[1, 1] - 
          3726*CHq1[2, 2] - 4894*CHq1[3, 3] - 888*CHq3[1, 1] - 
          14210*CHq3[2, 2] + 1076*CHq3[3, 3] - 34096*CHu[1, 1] + 
          43444*CHu[2, 2] - 4338*CHu[3, 3]) + 256*MW2^5*MZ2*
         (1448*CHd[1, 1] + 1448*CHd[2, 2] + 1448*CHd[3, 3] - 
          1401*CHl3[1, 1] - 1401*CHl3[2, 2] - 1448*CHq1[1, 1] + 
          2787*CHq1[2, 2] + 578*CHq1[3, 3] + 2232*CHq3[1, 1] - 
          2003*CHq3[2, 2] + 2168*CHq3[3, 3] - 2896*CHu[1, 1] + 
          4243*CHu[2, 2] - 1422*CHu[3, 3]) - 11264*MW2^6*
         (8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] - 8*CHq1[1, 1] + 36*CHq1[2, 2] + 2*CHq1[3, 3] + 
          24*CHq3[1, 1] - 20*CHq3[2, 2] + 16*CHq3[3, 3] - 16*CHu[1, 1] + 
          28*CHu[2, 2] - 18*CHu[3, 3]) + 16*MW2^3*MZ2^3*(14788*CHd[1, 1] + 
          14788*CHd[2, 2] + 14788*CHd[3, 3] + 13445*CHl3[1, 1] + 
          13445*CHl3[2, 2] - 14788*CHq1[1, 1] - 68460*CHq1[2, 2] - 
          35306*CHq1[3, 3] - 62196*CHq3[1, 1] - 8524*CHq3[2, 2] - 
          47148*CHq3[3, 3] - 29576*CHu[1, 1] + 40898*CHu[2, 2] + 
          10332*CHu[3, 3])) - 2*MT2*MW2*
       (33792*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        3*MZ2^7*(9588*CHd[1, 1] + 9588*CHd[2, 2] + 9588*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] - 9588*CHq1[1, 1] + 
          4524*CHq1[2, 2] - 9792*CHq1[3, 3] - 14112*CHq3[2, 2] - 
          1462*CHq3[3, 3] - 19176*CHu[1, 1] + 37272*CHu[2, 2]) + 
        2*MW2^2*MZ2^5*(102968*CHd[1, 1] + 102968*CHd[2, 2] + 
          102968*CHd[3, 3] - 101046*CHl3[1, 1] - 101046*CHl3[2, 2] - 
          102968*CHq1[1, 1] + 430464*CHq1[2, 2] + 158597*CHq1[3, 3] + 
          369432*CHq3[1, 1] - 164000*CHq3[2, 2] + 245945*CHq3[3, 3] - 
          205936*CHu[1, 1] + 193132*CHu[2, 2] - 86643*CHu[3, 3]) - 
        MW2*MZ2^6*(146138*CHd[1, 1] + 146138*CHd[2, 2] + 146138*CHd[3, 3] - 
          63369*CHl3[1, 1] - 63369*CHl3[2, 2] - 146138*CHq1[1, 1] + 
          285072*CHq1[2, 2] + 27479*CHq1[3, 3] + 181254*CHq3[1, 1] - 
          249956*CHq3[2, 2] + 123497*CHq3[3, 3] - 292276*CHu[1, 1] + 
          377104*CHu[2, 2] - 54243*CHu[3, 3]) + 32*MW2^5*MZ2^2*
         (9832*CHd[1, 1] + 9832*CHd[2, 2] + 9832*CHd[3, 3] - 
          9375*CHl3[1, 1] - 9375*CHl3[2, 2] - 9832*CHq1[1, 1] + 
          15630*CHq1[2, 2] + 4036*CHq1[3, 3] + 13464*CHq3[1, 1] - 
          11998*CHq3[2, 2] + 15202*CHq3[3, 3] - 19664*CHu[1, 1] + 
          28436*CHu[2, 2] - 8532*CHu[3, 3]) - 16*MW2^4*MZ2^3*
         (23758*CHd[1, 1] + 23758*CHd[2, 2] + 23758*CHd[3, 3] - 
          6609*CHl3[1, 1] - 6609*CHl3[2, 2] - 23758*CHq1[1, 1] - 
          23370*CHq1[2, 2] - 14615*CHq1[3, 3] - 14502*CHq3[1, 1] - 
          14890*CHq3[2, 2] + 739*CHq3[3, 3] - 47516*CHu[1, 1] + 
          55910*CHu[2, 2] - 4725*CHu[3, 3]) - 256*MW2^6*MZ2*
         (316*CHd[1, 1] + 316*CHd[2, 2] + 316*CHd[3, 3] - 489*CHl3[1, 1] - 
          489*CHl3[2, 2] - 316*CHq1[1, 1] + 1521*CHq1[2, 2] + 
          250*CHq1[3, 3] + 948*CHq3[1, 1] - 889*CHq3[2, 2] + 700*CHq3[3, 3] - 
          632*CHu[1, 1] + 1205*CHu[2, 2] - 594*CHu[3, 3]) + 
        4*MW2^3*MZ2^4*(13852*CHd[1, 1] + 13852*CHd[2, 2] + 13852*CHd[3, 3] + 
          46521*CHl3[1, 1] + 46521*CHl3[2, 2] - 13852*CHq1[1, 1] - 
          281898*CHq1[2, 2] - 137828*CHq1[3, 3] - 246516*CHq3[1, 1] + 
          21530*CHq3[2, 2] - 149606*CHq3[3, 3] - 27704*CHu[1, 1] + 
          38168*CHu[2, 2] + 42012*CHu[3, 3]))))/(8*(MT2 - MW2)^2*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, 0, 0, MW2]*(-2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*
       (1408*MW2^4*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 3*CHl3[1, 1] - 
          3*CHl3[2, 2] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 
          6*CHq3[1, 1] - 5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 
          7*CHu[2, 2]) - 32*MW2^3*MZ2*(304*CHd[1, 1] + 304*CHd[2, 2] + 
          304*CHd[3, 3] - 105*CHl3[1, 1] - 105*CHl3[2, 2] - 304*CHq1[1, 1] + 
          444*CHq1[2, 2] + 40*CHq1[3, 3] + 384*CHq3[1, 1] - 364*CHq3[2, 2] + 
          40*CHq3[3, 3] - 608*CHu[1, 1] + 866*CHu[2, 2]) + 
        24*MW2^2*MZ2^2*(431*CHd[1, 1] + 431*CHd[2, 2] + 431*CHd[3, 3] + 
          69*CHl3[1, 1] + 69*CHl3[2, 2] - 431*CHq1[1, 1] + 75*CHq1[2, 2] - 
          229*CHq1[3, 3] - 27*CHq3[1, 1] - 533*CHq3[2, 2] - 229*CHq3[3, 3] - 
          862*CHu[1, 1] + 1162*CHu[2, 2]) + MZ2^4*(335*CHd[1, 1] + 
          335*CHd[2, 2] + 335*CHd[3, 3] + 1617*CHl3[1, 1] + 1617*CHl3[2, 2] - 
          335*CHq1[1, 1] - 2883*CHq1[2, 2] - 1417*CHq1[3, 3] - 
          2499*CHq3[1, 1] + 49*CHq3[2, 2] - 1417*CHq3[3, 3] - 670*CHu[1, 1] + 
          3544*CHu[2, 2]) - 4*MW2*MZ2^3*(1043*CHd[1, 1] + 1043*CHd[2, 2] + 
          1043*CHd[3, 3] + 906*CHl3[1, 1] + 906*CHl3[2, 2] - 
          1043*CHq1[1, 1] - 1161*CHq1[2, 2] - 1405*CHq1[3, 3] - 
          1767*CHq3[1, 1] - 1649*CHq3[2, 2] - 1405*CHq3[3, 3] - 
          2086*CHu[1, 1] + 4204*CHu[2, 2])) + 
      MH2*(MW2^2*(-90112*MW2^8*(5*CHq3[1, 1] - 6*CHq3[2, 2] + CHq3[3, 3]) - 
          64*MW2^5*MZ2^3*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
            165*CHl3[1, 1] - 165*CHl3[2, 2] + 1896*CHl3[3, 3] - 
            3468*CHq1[1, 1] + 2931*CHq1[2, 2] + 456*CHq1[3, 3] + 
            18290*CHq3[1, 1] - 3345*CHq3[2, 2] + 3370*CHq3[3, 3] - 
            420*CHu[1, 1] - 876*CHu[2, 2]) + 1024*MW2^7*MZ2*
           (66*CHd[1, 1] + 66*CHd[2, 2] + 66*CHd[3, 3] + 33*CHl3[1, 1] + 
            33*CHl3[2, 2] + 66*CHq1[1, 1] - 297*CHq1[2, 2] - 66*CHq1[3, 3] + 
            1340*CHq3[1, 1] - 1531*CHq3[2, 2] + 224*CHq3[3, 3] - 
            132*CHu[1, 1] + 231*CHu[2, 2]) + 32*MW2^4*MZ2^4*
           (1800*CHd[1, 1] + 1800*CHd[2, 2] + 1800*CHd[3, 3] + 
            11385*CHl3[1, 1] + 11385*CHl3[2, 2] + 852*CHl3[3, 3] + 
            13584*CHq1[1, 1] - 61734*CHq1[2, 2] - 15624*CHq1[3, 3] + 
            44899*CHq3[1, 1] - 63227*CHq3[2, 2] - 1685*CHq3[3, 3] - 
            3600*CHu[1, 1] + 666*CHu[2, 2]) - 128*MW2^6*MZ2^2*
           (1008*CHd[1, 1] + 1008*CHd[2, 2] + 1008*CHd[3, 3] + 
            1035*CHl3[1, 1] + 1035*CHl3[2, 2] - 528*CHl3[3, 3] + 
            1944*CHq1[1, 1] - 7230*CHq1[2, 2] - 1680*CHq1[3, 3] + 
            5958*CHq3[1, 1] - 11548*CHq3[2, 2] + 214*CHq3[3, 3] - 
            2016*CHu[1, 1] + 3132*CHu[2, 2]) + 8*MW2^3*MZ2^5*
           (26544*CHd[1, 1] + 26544*CHd[2, 2] + 26544*CHd[3, 3] - 
            60519*CHl3[1, 1] - 60519*CHl3[2, 2] + 10560*CHl3[3, 3] - 
            150078*CHq1[1, 1] + 367002*CHq1[2, 2] + 70707*CHq1[3, 3] - 
            31476*CHq3[1, 1] + 262384*CHq3[2, 2] + 38123*CHq3[3, 3] - 
            53088*CHu[1, 1] + 46518*CHu[2, 2]) - 2*MZ2^8*(12639*CHd[1, 1] + 
            12639*CHd[2, 2] + 12639*CHd[3, 3] + 6909*CHl3[1, 1] + 
            6909*CHl3[2, 2] - 42627*CHq1[1, 1] + 17643*CHq1[2, 2] - 
            22563*CHq1[3, 3] - 12495*CHq3[1, 1] - 10339*CHq3[2, 2] - 
            10901*CHq3[3, 3] - 25278*CHu[1, 1] + 57336*CHu[2, 2]) - 
          2*MW2^2*MZ2^6*(168348*CHd[1, 1] + 168348*CHd[2, 2] + 
            168348*CHd[3, 3] - 127317*CHl3[1, 1] - 127317*CHl3[2, 2] + 
            41928*CHl3[3, 3] - 570288*CHq1[1, 1] + 930210*CHq1[2, 2] + 
            53826*CHq1[3, 3] + 101284*CHq3[1, 1] + 428442*CHq3[2, 2] + 
            58154*CHq3[3, 3] - 336696*CHu[1, 1] + 310128*CHu[2, 2]) + 
          MW2*MZ2^7*(166902*CHd[1, 1] + 166902*CHd[2, 2] + 166902*CHd[3, 3] - 
            32856*CHl3[1, 1] - 32856*CHl3[2, 2] + 25872*CHl3[3, 3] - 
            500598*CHq1[1, 1] + 556125*CHq1[2, 2] - 110499*CHq1[3, 3] + 
            26072*CHq3[1, 1] + 62441*CHq3[2, 2] - 41815*CHq3[3, 3] - 
            333804*CHu[1, 1] + 449760*CHu[2, 2])) + 
        MT2^2*(-45056*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 10*CHq3[1, 1] - 
            12*CHq3[2, 2]) - 2*MZ2^8*(13455*CHd[1, 1] + 13455*CHd[2, 2] + 
            13455*CHd[3, 3] + 5243*CHl3[1, 1] + 5243*CHl3[2, 2] - 
            43443*CHq1[1, 1] + 17415*CHq1[2, 2] - 12975*CHq1[3, 3] - 
            12495*CHq3[1, 1] - 10927*CHq3[2, 2] - 7977*CHq3[3, 3] - 
            26910*CHu[1, 1] + 58056*CHu[2, 2]) - 2*MW2^2*MZ2^6*
           (163308*CHd[1, 1] + 163308*CHd[2, 2] + 163308*CHd[3, 3] - 
            117611*CHl3[1, 1] - 117611*CHl3[2, 2] + 41928*CHl3[3, 3] - 
            565248*CHq1[1, 1] + 928662*CHq1[2, 2] + 56832*CHq1[3, 3] + 
            97252*CHq3[1, 1] + 430998*CHq3[2, 2] + 23100*CHq3[3, 3] - 
            326616*CHu[1, 1] + 308832*CHu[2, 2] - 16146*CHu[3, 3]) + 
          MW2*MZ2^7*(165846*CHd[1, 1] + 165846*CHd[2, 2] + 165846*CHd[3, 3] - 
            33624*CHl3[1, 1] - 33624*CHl3[2, 2] + 25872*CHl3[3, 3] - 
            499542*CHq1[1, 1] + 559389*CHq1[2, 2] - 52935*CHq1[3, 3] + 
            30968*CHq3[1, 1] + 65129*CHq3[2, 2] - 47299*CHq3[3, 3] - 
            331692*CHu[1, 1] + 446592*CHu[2, 2] - 9996*CHu[3, 3]) + 
          16*MW2^4*MZ2^4*(2112*CHd[1, 1] + 2112*CHd[2, 2] + 2112*CHd[3, 3] + 
            24759*CHl3[1, 1] + 24759*CHl3[2, 2] + 1704*CHl3[3, 3] + 
            28656*CHq1[1, 1] - 123354*CHq1[2, 2] - 10836*CHq1[3, 3] + 
            88718*CHq3[1, 1] - 126160*CHq3[2, 2] - 12640*CHq3[3, 3] - 
            4224*CHu[1, 1] + 972*CHu[2, 2] - 5496*CHu[3, 3]) + 
          8*MW2^3*MZ2^5*(26340*CHd[1, 1] + 26340*CHd[2, 2] + 
            26340*CHd[3, 3] - 57215*CHl3[1, 1] - 57215*CHl3[2, 2] + 
            10560*CHl3[3, 3] - 149874*CHq1[1, 1] + 365970*CHq1[2, 2] + 
            45108*CHq1[3, 3] - 34248*CHq3[1, 1] + 260848*CHq3[2, 2] + 
            27900*CHq3[3, 3] - 52680*CHu[1, 1] + 46770*CHu[2, 2] - 
            2331*CHu[3, 3]) + 2048*MW2^7*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
            27*CHd[3, 3] + 45*CHl3[1, 1] + 45*CHl3[2, 2] + 39*CHq1[1, 1] - 
            159*CHq1[2, 2] - 6*CHq1[3, 3] + 652*CHq3[1, 1] - 767*CHq3[2, 2] + 
            82*CHq3[3, 3] - 54*CHu[1, 1] + 111*CHu[2, 2] + 33*CHu[3, 3]) - 
          256*MW2^6*MZ2^2*(444*CHd[1, 1] + 444*CHd[2, 2] + 444*CHd[3, 3] + 
            403*CHl3[1, 1] + 403*CHl3[2, 2] - 264*CHl3[3, 3] + 
            1032*CHq1[1, 1] - 3594*CHq1[2, 2] - 618*CHq1[3, 3] + 
            2943*CHq3[1, 1] - 5771*CHq3[2, 2] + 1086*CHq3[3, 3] - 
            888*CHu[1, 1] + 1548*CHu[2, 2] + 738*CHu[3, 3]) + 
          64*MW2^5*MZ2^3*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
            1148*CHl3[1, 1] - 1148*CHl3[2, 2] - 1896*CHl3[3, 3] + 
            3234*CHq1[1, 1] - 2517*CHq1[2, 2] - 2841*CHq1[3, 3] - 
            17444*CHq3[1, 1] + 3543*CHq3[2, 2] + 2775*CHq3[3, 3] - 
            48*CHu[1, 1] + 1038*CHu[2, 2] + 3213*CHu[3, 3])) + 
        MT2*MW2*(22528*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 40*CHq3[1, 1] - 
            48*CHq3[2, 2] + 6*CHq3[3, 3]) + MZ2^8*(53412*CHd[1, 1] + 
            53412*CHd[2, 2] + 53412*CHd[3, 3] + 21805*CHl3[1, 1] + 
            21805*CHl3[2, 2] - 173364*CHq1[1, 1] + 69774*CHq1[2, 2] - 
            56694*CHq1[3, 3] - 49980*CHq3[1, 1] - 43414*CHq3[2, 2] - 
            18376*CHq3[3, 3] - 106824*CHu[1, 1] + 231864*CHu[2, 2]) + 
          2*MW2^2*MZ2^6*(328236*CHd[1, 1] + 328236*CHd[2, 2] + 
            328236*CHd[3, 3] - 240211*CHl3[1, 1] - 240211*CHl3[2, 2] + 
            83856*CHl3[3, 3] - 1132116*CHq1[1, 1] + 1859466*CHq1[2, 2] + 
            134445*CHq1[3, 3] + 198572*CHq3[1, 1] + 862302*CHq3[2, 2] + 
            95607*CHq3[3, 3] - 656472*CHu[1, 1] + 616908*CHu[2, 2] - 
            8073*CHu[3, 3]) - 8*MW2^4*MZ2^4*(10932*CHd[1, 1] + 
            10932*CHd[2, 2] + 10932*CHd[3, 3] + 91519*CHl3[1, 1] + 
            91519*CHl3[2, 2] + 6816*CHl3[3, 3] + 112140*CHq1[1, 1] - 
            492138*CHq1[2, 2] - 38700*CHq1[3, 3] + 359372*CHq3[1, 1] - 
            503902*CHq3[2, 2] + 20526*CHq3[3, 3] - 21864*CHu[1, 1] + 
            4428*CHu[2, 2] - 5496*CHu[3, 3]) - 4*MW2^3*MZ2^5*
           (102492*CHd[1, 1] + 102492*CHd[2, 2] + 102492*CHd[3, 3] - 
            225727*CHl3[1, 1] - 225727*CHl3[2, 2] + 42240*CHl3[3, 3] - 
            596628*CHq1[1, 1] + 1464306*CHq1[2, 2] + 200049*CHq1[3, 3] - 
            136596*CHq3[1, 1] + 1046230*CHq3[2, 2] + 80983*CHq3[3, 3] - 
            204984*CHu[1, 1] + 185604*CHu[2, 2] - 2331*CHu[3, 3]) - 
          512*MW2^7*MZ2*(252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] + 
            79*CHl3[1, 1] + 79*CHl3[2, 2] + 276*CHq1[1, 1] - 
            1209*CHq1[2, 2] - 210*CHq1[3, 3] + 5324*CHq3[1, 1] - 
            6127*CHq3[2, 2] + 1056*CHq3[3, 3] - 504*CHu[1, 1] + 
            915*CHu[2, 2] + 66*CHu[3, 3]) + 64*MW2^6*MZ2^2*
           (4152*CHd[1, 1] + 4152*CHd[2, 2] + 4152*CHd[3, 3] + 
            1891*CHl3[1, 1] + 1891*CHl3[2, 2] - 2112*CHl3[3, 3] + 
            7656*CHq1[1, 1] - 28458*CHq1[2, 2] - 8676*CHq1[3, 3] + 
            24480*CHq3[1, 1] - 46126*CHq3[2, 2] + 5510*CHq3[3, 3] - 
            8304*CHu[1, 1] + 12672*CHu[2, 2] + 1476*CHu[3, 3]) - 
          32*MW2^5*MZ2^3*(474*CHd[1, 1] + 474*CHd[2, 2] + 474*CHd[3, 3] - 
            3548*CHl3[1, 1] - 3548*CHl3[2, 2] - 7584*CHl3[3, 3] + 
            12558*CHq1[1, 1] - 10680*CHq1[2, 2] - 18609*CHq1[3, 3] - 
            70514*CHq3[1, 1] + 13668*CHq3[2, 2] - 10041*CHq3[3, 3] - 
            948*CHu[1, 1] + 4206*CHu[2, 2] + 3213*CHu[3, 3]) + 
          MW2*MZ2^7*(-333996*CHd[1, 1] - 333996*CHd[2, 2] - 
            333996*CHd[3, 3] + 71221*CHl3[1, 1] + 71221*CHl3[2, 2] - 
            51744*CHl3[3, 3] + 1001388*CHq1[1, 1] - 1117392*CHq1[2, 2] + 
            108786*CHq1[3, 3] - 60712*CHq3[1, 1] - 128116*CHq3[2, 2] + 
            24984*CHq3[3, 3] + 667992*CHu[1, 1] - 895776*CHu[2, 2] + 
            4998*CHu[3, 3])) + 2*MT2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (5632*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          8*MW2^2*MZ2^3*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            38*CHl3[1, 1] - 38*CHl3[2, 2] - 126*CHq1[1, 1] - 36*CHq1[2, 2] - 
            2619*CHq1[3, 3] - 54*CHq3[1, 1] - 144*CHq3[2, 2] - 
            2543*CHq3[3, 3] - 252*CHu[1, 1] + 54*CHu[2, 2] - 
            2529*CHu[3, 3]) + MZ2^5*(-408*CHd[1, 1] - 408*CHd[2, 2] - 
            408*CHd[3, 3] + 833*CHl3[1, 1] + 833*CHl3[2, 2] + 
            408*CHq1[1, 1] + 114*CHq1[2, 2] - 2295*CHq1[3, 3] + 
            294*CHq3[2, 2] - 3961*CHq3[3, 3] + 816*CHu[1, 1] - 
            360*CHu[2, 2] - 2499*CHu[3, 3]) - 16*MW2^3*MZ2^2*
           (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 439*CHl3[1, 1] - 
            439*CHl3[2, 2] - 168*CHq1[1, 1] + 42*CHq1[2, 2] - 
            1188*CHq1[3, 3] + 216*CHq3[1, 1] + 6*CHq3[2, 2] - 
            310*CHq3[3, 3] - 336*CHu[1, 1] + 72*CHu[2, 2] - 1212*CHu[3, 3]) + 
          128*MW2^4*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
            79*CHl3[1, 1] - 79*CHl3[2, 2] - 12*CHq1[1, 1] + 21*CHq1[2, 2] - 
            54*CHq1[3, 3] + 36*CHq3[1, 1] + 3*CHq3[2, 2] + 104*CHq3[3, 3] - 
            24*CHu[1, 1] + 9*CHu[2, 2] - 66*CHu[3, 3]) + 
          2*MW2*MZ2^4*(276*CHd[1, 1] + 276*CHd[2, 2] + 276*CHd[3, 3] - 
            929*CHl3[1, 1] - 929*CHl3[2, 2] - 276*CHq1[1, 1] + 
            294*CHq1[2, 2] + 5454*CHq1[3, 3] + 612*CHq3[1, 1] + 
            42*CHq3[2, 2] + 7312*CHq3[3, 3] - 552*CHu[1, 1] - 36*CHu[2, 2] + 
            5286*CHu[3, 3]))) + 
      MW2*(MW2^2*(90112*MW2^8*(5*CHq3[1, 1] - 6*CHq3[2, 2] + CHq3[3, 3]) + 
          2*MW2*MZ2^7*(-129826*CHd[1, 1] - 129826*CHd[2, 2] - 
            129826*CHd[3, 3] + 18045*CHl3[1, 1] + 18045*CHl3[2, 2] - 
            12936*CHl3[3, 3] + 296674*CHq1[1, 1] - 328830*CHq1[2, 2] + 
            65942*CHq1[3, 3] - 38026*CHq3[1, 1] + 40932*CHq3[2, 2] + 
            31600*CHq3[3, 3] + 259652*CHu[1, 1] - 376640*CHu[2, 2]) - 
          1024*MW2^7*MZ2*(66*CHd[1, 1] + 66*CHd[2, 2] + 66*CHd[3, 3] + 
            33*CHl3[1, 1] + 33*CHl3[2, 2] + 66*CHq1[1, 1] - 297*CHq1[2, 2] - 
            66*CHq1[3, 3] + 1340*CHq3[1, 1] - 1531*CHq3[2, 2] + 
            224*CHq3[3, 3] - 132*CHu[1, 1] + 231*CHu[2, 2]) + 
          128*MW2^6*MZ2^2*(1360*CHd[1, 1] + 1360*CHd[2, 2] + 1360*CHd[3, 3] + 
            1101*CHl3[1, 1] + 1101*CHl3[2, 2] - 528*CHl3[3, 3] + 
            1592*CHq1[1, 1] - 5646*CHq1[2, 2] - 1328*CHq1[3, 3] + 
            7014*CHq3[1, 1] - 12428*CHq3[2, 2] + 566*CHq3[3, 3] - 
            2720*CHu[1, 1] + 4364*CHu[2, 2]) - 128*MW2^5*MZ2^3*
           (1400*CHd[1, 1] + 1400*CHd[2, 2] + 1400*CHd[3, 3] + 
            201*CHl3[1, 1] + 201*CHl3[2, 2] - 948*CHl3[3, 3] + 
            229*CHq1[1, 1] + 3690*CHq1[2, 2] + 815*CHq1[3, 3] - 
            5554*CHq3[1, 1] - 1397*CHq3[2, 2] - 642*CHq3[3, 3] - 
            2800*CHu[1, 1] + 5359*CHu[2, 2]) + 16*MW2^4*MZ2^4*
           (19190*CHd[1, 1] + 19190*CHd[2, 2] + 19190*CHd[3, 3] - 
            22557*CHl3[1, 1] - 22557*CHl3[2, 2] - 1704*CHl3[3, 3] - 
            49958*CHq1[1, 1] + 184512*CHq1[2, 2] + 41414*CHq1[3, 3] - 
            46676*CHq3[1, 1] + 85742*CHq3[2, 2] + 13536*CHq3[3, 3] - 
            38380*CHu[1, 1] + 69856*CHu[2, 2]) + MZ2^8*(40272*CHd[1, 1] + 
            40272*CHd[2, 2] + 40272*CHd[3, 3] + 13818*CHl3[1, 1] + 
            13818*CHl3[2, 2] - 100248*CHq1[1, 1] + 41901*CHq1[2, 2] - 
            52623*CHq1[3, 3] - 24990*CHq3[1, 1] - 42287*CHq3[2, 2] - 
            29299*CHq3[3, 3] - 80544*CHu[1, 1] + 171120*CHu[2, 2]) - 
          8*MW2^3*MZ2^5*(75736*CHd[1, 1] + 75736*CHd[2, 2] + 
            75736*CHd[3, 3] - 61839*CHl3[1, 1] - 61839*CHl3[2, 2] + 
            10560*CHl3[3, 3] - 199270*CHq1[1, 1] + 469800*CHq1[2, 2] + 
            81730*CHq1[3, 3] + 39762*CHq3[1, 1] + 181632*CHq3[2, 2] + 
            49146*CHq3[3, 3] - 151472*CHu[1, 1] + 196928*CHu[2, 2]) + 
          4*MW2^2*MZ2^6*(147733*CHd[1, 1] + 147733*CHd[2, 2] + 
            147733*CHd[3, 3] - 66279*CHl3[1, 1] - 66279*CHl3[2, 2] + 
            20964*CHl3[3, 3] - 348703*CHq1[1, 1] + 564543*CHq1[2, 2] + 
            26935*CHq1[3, 3] + 114245*CHq3[1, 1] + 114827*CHq3[2, 2] + 
            29099*CHq3[3, 3] - 295466*CHu[1, 1] + 350948*CHu[2, 2])) + 
        MT2^2*(45056*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 10*CHq3[1, 1] - 
            12*CHq3[2, 2]) + MZ2^8*(41904*CHd[1, 1] + 41904*CHd[2, 2] + 
            41904*CHd[3, 3] + 10486*CHl3[1, 1] + 10486*CHl3[2, 2] - 
            101880*CHq1[1, 1] + 41445*CHq1[2, 2] - 33447*CHq1[3, 3] - 
            24990*CHq3[1, 1] - 43463*CHq3[2, 2] - 23451*CHq3[3, 3] - 
            83808*CHu[1, 1] + 172560*CHu[2, 2]) + 4*MW2^2*MZ2^6*
           (145213*CHd[1, 1] + 145213*CHd[2, 2] + 145213*CHd[3, 3] - 
            61426*CHl3[1, 1] - 61426*CHl3[2, 2] + 20964*CHl3[3, 3] - 
            346183*CHq1[1, 1] + 563769*CHq1[2, 2] + 28438*CHq1[3, 3] + 
            112229*CHq3[1, 1] + 116105*CHq3[2, 2] + 11572*CHq3[3, 3] - 
            290426*CHu[1, 1] + 350300*CHu[2, 2] - 8073*CHu[3, 3]) - 
          8*MW2^3*MZ2^5*(75532*CHd[1, 1] + 75532*CHd[2, 2] + 
            75532*CHd[3, 3] - 58535*CHl3[1, 1] - 58535*CHl3[2, 2] + 
            10560*CHl3[3, 3] - 199066*CHq1[1, 1] + 468768*CHq1[2, 2] + 
            56131*CHq1[3, 3] + 36990*CHq3[1, 1] + 180096*CHq3[2, 2] + 
            38923*CHq3[3, 3] - 151064*CHu[1, 1] + 197180*CHu[2, 2] - 
            2331*CHu[3, 3]) - 2048*MW2^7*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
            27*CHd[3, 3] + 45*CHl3[1, 1] + 45*CHl3[2, 2] + 39*CHq1[1, 1] - 
            159*CHq1[2, 2] - 6*CHq1[3, 3] + 652*CHq3[1, 1] - 767*CHq3[2, 2] + 
            82*CHq3[3, 3] - 54*CHu[1, 1] + 111*CHu[2, 2] + 33*CHu[3, 3]) + 
          256*MW2^6*MZ2^2*(620*CHd[1, 1] + 620*CHd[2, 2] + 620*CHd[3, 3] + 
            436*CHl3[1, 1] + 436*CHl3[2, 2] - 264*CHl3[3, 3] + 
            856*CHq1[1, 1] - 2802*CHq1[2, 2] - 442*CHq1[3, 3] + 
            3471*CHq3[1, 1] - 6211*CHq3[2, 2] + 1262*CHq3[3, 3] - 
            1240*CHu[1, 1] + 2164*CHu[2, 2] + 738*CHu[3, 3]) + 
          32*MW2^4*MZ2^4*(10339*CHd[1, 1] + 10339*CHd[2, 2] + 
            10339*CHd[3, 3] - 12273*CHl3[1, 1] - 12273*CHl3[2, 2] - 
            852*CHl3[3, 3] - 25723*CHq1[1, 1] + 92199*CHq1[2, 2] + 
            10501*CHq1[3, 3] - 22798*CHq3[1, 1] + 42724*CHq3[2, 2] + 
            11403*CHq3[3, 3] - 20678*CHu[1, 1] + 35108*CHu[2, 2] + 
            2748*CHu[3, 3]) - 64*MW2^5*MZ2^3*(3034*CHd[1, 1] + 
            3034*CHd[2, 2] + 3034*CHd[3, 3] - 911*CHl3[1, 1] - 
            911*CHl3[2, 2] - 1896*CHl3[3, 3] + 224*CHq1[1, 1] + 
            7794*CHq1[2, 2] - 755*CHq1[3, 3] - 10262*CHq3[1, 1] - 
            2596*CHq3[2, 2] + 4861*CHq3[3, 3] - 6068*CHu[1, 1] + 
            10880*CHu[2, 2] + 3213*CHu[3, 3]) + 2*MW2*MZ2^7*
           (-129298*CHd[1, 1] - 129298*CHd[2, 2] - 129298*CHd[3, 3] + 
            18429*CHl3[1, 1] + 18429*CHl3[2, 2] - 12936*CHl3[3, 3] + 
            296146*CHq1[1, 1] - 330462*CHq1[2, 2] + 37160*CHq1[3, 3] - 
            40474*CHq3[1, 1] + 39588*CHq3[2, 2] + 34342*CHq3[3, 3] + 
            258596*CHu[1, 1] - 375056*CHu[2, 2] + 4998*CHu[3, 3])) - 
        2*MT2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (5632*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          8*MW2^2*MZ2^3*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            38*CHl3[1, 1] - 38*CHl3[2, 2] - 126*CHq1[1, 1] - 36*CHq1[2, 2] - 
            2619*CHq1[3, 3] - 54*CHq3[1, 1] - 144*CHq3[2, 2] - 
            2543*CHq3[3, 3] - 252*CHu[1, 1] + 54*CHu[2, 2] - 
            2529*CHu[3, 3]) + MZ2^5*(-408*CHd[1, 1] - 408*CHd[2, 2] - 
            408*CHd[3, 3] + 833*CHl3[1, 1] + 833*CHl3[2, 2] + 
            408*CHq1[1, 1] + 114*CHq1[2, 2] - 2295*CHq1[3, 3] + 
            294*CHq3[2, 2] - 3961*CHq3[3, 3] + 816*CHu[1, 1] - 
            360*CHu[2, 2] - 2499*CHu[3, 3]) - 16*MW2^3*MZ2^2*
           (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 439*CHl3[1, 1] - 
            439*CHl3[2, 2] - 168*CHq1[1, 1] + 42*CHq1[2, 2] - 
            1188*CHq1[3, 3] + 216*CHq3[1, 1] + 6*CHq3[2, 2] - 
            310*CHq3[3, 3] - 336*CHu[1, 1] + 72*CHu[2, 2] - 1212*CHu[3, 3]) + 
          128*MW2^4*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
            79*CHl3[1, 1] - 79*CHl3[2, 2] - 12*CHq1[1, 1] + 21*CHq1[2, 2] - 
            54*CHq1[3, 3] + 36*CHq3[1, 1] + 3*CHq3[2, 2] + 104*CHq3[3, 3] - 
            24*CHu[1, 1] + 9*CHu[2, 2] - 66*CHu[3, 3]) + 
          2*MW2*MZ2^4*(276*CHd[1, 1] + 276*CHd[2, 2] + 276*CHd[3, 3] - 
            929*CHl3[1, 1] - 929*CHl3[2, 2] - 276*CHq1[1, 1] + 
            294*CHq1[2, 2] + 5454*CHq1[3, 3] + 612*CHq3[1, 1] + 
            42*CHq3[2, 2] + 7312*CHq3[3, 3] - 552*CHu[1, 1] - 36*CHu[2, 2] + 
            5286*CHu[3, 3])) - MT2*MW2*(22528*MW2^8*(CHl3[1, 1] + 
            CHl3[2, 2] + 40*CHq3[1, 1] - 48*CHq3[2, 2] + 6*CHq3[3, 3]) + 
          MZ2^8*(83400*CHd[1, 1] + 83400*CHd[2, 2] + 83400*CHd[3, 3] + 
            21805*CHl3[1, 1] + 21805*CHl3[2, 2] - 203352*CHq1[1, 1] + 
            83004*CHq1[2, 2] - 71688*CHq1[3, 3] - 49980*CHq3[1, 1] - 
            86632*CHq3[2, 2] - 33370*CHq3[3, 3] - 166800*CHu[1, 1] + 
            344760*CHu[2, 2]) + 2*MW2^2*MZ2^6*(582472*CHd[1, 1] + 
            582472*CHd[2, 2] + 582472*CHd[3, 3] - 250693*CHl3[1, 1] - 
            250693*CHl3[2, 2] + 83856*CHl3[3, 3] - 1386352*CHq1[1, 1] + 
            2257218*CHq1[2, 2] + 134533*CHq1[3, 3] + 452984*CHq3[1, 1] + 
            464726*CHq3[2, 2] + 95695*CHq3[3, 3] - 1164944*CHu[1, 1] + 
            1400444*CHu[2, 2] - 8073*CHu[3, 3]) - 4*MW2^3*MZ2^5*
           (299260*CHd[1, 1] + 299260*CHd[2, 2] + 299260*CHd[3, 3] - 
            231007*CHl3[1, 1] - 231007*CHl3[2, 2] + 42240*CHl3[3, 3] - 
            793396*CHq1[1, 1] + 1875498*CHq1[2, 2] + 244141*CHq1[3, 3] + 
            148356*CHq3[1, 1] + 723222*CHq3[2, 2] + 125075*CHq3[3, 3] - 
            598520*CHu[1, 1] + 787244*CHu[2, 2] - 2331*CHu[3, 3]) - 
          512*MW2^7*MZ2*(252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] + 
            79*CHl3[1, 1] + 79*CHl3[2, 2] + 276*CHq1[1, 1] - 
            1209*CHq1[2, 2] - 210*CHq1[3, 3] + 5324*CHq3[1, 1] - 
            6127*CHq3[2, 2] + 1056*CHq3[3, 3] - 504*CHu[1, 1] + 
            915*CHu[2, 2] + 66*CHu[3, 3]) + 64*MW2^6*MZ2^2*
           (5560*CHd[1, 1] + 5560*CHd[2, 2] + 5560*CHd[3, 3] + 
            2155*CHl3[1, 1] + 2155*CHl3[2, 2] - 2112*CHl3[3, 3] + 
            6248*CHq1[1, 1] - 22122*CHq1[2, 2] - 7268*CHq1[3, 3] + 
            28704*CHq3[1, 1] - 49646*CHq3[2, 2] + 6918*CHq3[3, 3] - 
            11120*CHu[1, 1] + 17600*CHu[2, 2] + 1476*CHu[3, 3]) - 
          32*MW2^5*MZ2^3*(12514*CHd[1, 1] + 12514*CHd[2, 2] + 
            12514*CHd[3, 3] - 2600*CHl3[1, 1] - 2600*CHl3[2, 2] - 
            7584*CHl3[3, 3] + 518*CHq1[1, 1] + 30564*CHq1[2, 2] - 
            10265*CHq1[3, 3] - 41786*CHq3[1, 1] - 10888*CHq3[2, 2] - 
            1697*CHq3[3, 3] - 25028*CHu[1, 1] + 43574*CHu[2, 2] + 
            3213*CHu[3, 3]) + MW2*MZ2^7*(-519496*CHd[1, 1] - 
            519496*CHd[2, 2] - 519496*CHd[3, 3] + 77689*CHl3[1, 1] + 
            77689*CHl3[2, 2] - 51744*CHl3[3, 3] + 1186888*CHq1[1, 1] - 
            1320462*CHq1[2, 2] + 151556*CHq1[3, 3] - 160672*CHq3[1, 1] + 
            160494*CHq3[2, 2] + 67754*CHq3[3, 3] + 1038992*CHu[1, 1] - 
            1502816*CHu[2, 2] + 4998*CHu[3, 3]) + 8*MW2^4*MZ2^4*
           (80228*CHd[1, 1] + 80228*CHd[2, 2] + 80228*CHd[3, 3] - 
            90667*CHl3[1, 1] - 90667*CHl3[2, 2] - 6816*CHl3[3, 3] - 
            203300*CHq1[1, 1] + 736314*CHq1[2, 2] + 79364*CHq1[3, 3] - 
            186884*CHq3[1, 1] + 341054*CHq3[2, 2] + 20138*CHq3[3, 3] - 
            160456*CHu[1, 1] + 280324*CHu[2, 2] + 5496*CHu[3, 3])))))/
    (8*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) + 
   (9*MT2^2*MZ2*(4*MW2^2*MZ2^4*(19004*CHd[1, 1] + 19004*CHd[2, 2] + 
         19004*CHd[3, 3] - 91077*CHl3[1, 1] - 91077*CHl3[2, 2] - 
         19004*CHq1[1, 1] + 270930*CHq1[2, 2] + 244508*CHq1[3, 3] + 
         255348*CHq3[1, 1] - 34586*CHq3[2, 2] + 339686*CHq3[3, 3] - 
         38008*CHu[1, 1] - 42656*CHu[2, 2] - 84312*CHu[3, 3]) - 
       4*MW2*MZ2^5*(37759*CHd[1, 1] + 37759*CHd[2, 2] + 37759*CHd[3, 3] - 
         36588*CHl3[1, 1] - 36588*CHl3[2, 2] - 37759*CHq1[1, 1] + 
         92397*CHq1[2, 2] + 79873*CHq1[3, 3] + 67065*CHq3[1, 1] - 
         63091*CHq3[2, 2] + 114241*CHq3[3, 3] - 75518*CHu[1, 1] + 
         71726*CHu[2, 2] - 23085*CHu[3, 3]) + 256*MW2^5*MZ2*
        (2848*CHd[1, 1] + 2848*CHd[2, 2] + 2848*CHd[3, 3] - 2937*CHl3[1, 1] - 
         2937*CHl3[2, 2] - 2848*CHq1[1, 1] + 5127*CHq1[2, 2] - 
         104*CHq1[3, 3] + 4320*CHq3[1, 1] - 3655*CHq3[2, 2] + 
         4186*CHq3[3, 3] - 5696*CHu[1, 1] + 8087*CHu[2, 2] - 
         1764*CHu[3, 3]) - 32*MW2^4*MZ2^2*(31936*CHd[1, 1] + 
         31936*CHd[2, 2] + 31936*CHd[3, 3] - 12099*CHl3[1, 1] - 
         12099*CHl3[2, 2] - 31936*CHq1[1, 1] + 3306*CHq1[2, 2] - 
         20432*CHq1[3, 3] + 5568*CHq3[1, 1] - 29674*CHq3[2, 2] - 
         6314*CHq3[3, 3] - 63872*CHu[1, 1] + 79412*CHu[2, 2] - 
         1512*CHu[3, 3]) - 11264*MW2^6*(16*CHd[1, 1] + 16*CHd[2, 2] + 
         16*CHd[3, 3] - 33*CHl3[1, 1] - 33*CHl3[2, 2] - 16*CHq1[1, 1] + 
         72*CHq1[2, 2] - 8*CHq1[3, 3] + 48*CHq3[1, 1] - 40*CHq3[2, 2] + 
         58*CHq3[3, 3] - 32*CHu[1, 1] + 56*CHu[2, 2] - 24*CHu[3, 3]) + 
       3*MZ2^6*(12036*CHd[1, 1] + 12036*CHd[2, 2] + 12036*CHd[3, 3] - 
         4165*CHl3[1, 1] - 4165*CHl3[2, 2] - 12036*CHq1[1, 1] + 
         3840*CHq1[2, 2] + 7310*CHq1[3, 3] - 15876*CHq3[2, 2] + 
         15640*CHq3[3, 3] - 24072*CHu[1, 1] + 39432*CHu[2, 2] + 
         1666*CHu[3, 3]) + 16*MW2^3*MZ2^3*(32000*CHd[1, 1] + 
         32000*CHd[2, 2] + 32000*CHd[3, 3] + 14193*CHl3[1, 1] + 
         14193*CHl3[2, 2] - 32000*CHq1[1, 1] - 76464*CHq1[2, 2] - 
         81256*CHq1[3, 3] - 73632*CHq3[1, 1] - 29168*CHq3[2, 2] - 
         99706*CHq3[3, 3] - 64000*CHu[1, 1] + 90058*CHu[2, 2] + 
         23754*CHu[3, 3])) + MW2*(135168*MW2^8*((-99 + 8*Pi^2)*CHl3[1, 1] + 
         (-99 + 8*Pi^2)*CHl3[2, 2] + 6*(8*CHq3[1, 1] - 3*CHq3[2, 2])) - 
       1024*MW2^7*MZ2*((9570 + 64*Pi^2)*CHd[1, 1] + (9570 + 64*Pi^2)*
          CHd[2, 2] + 9570*CHd[3, 3] + 64*Pi^2*CHd[3, 3] - 57915*CHl3[1, 1] + 
         4536*Pi^2*CHl3[1, 1] - 57915*CHl3[2, 2] + 4536*Pi^2*CHl3[2, 2] - 
         31746*CHq1[1, 1] + 2048*Pi^2*CHq1[1, 1] + 68805*CHq1[2, 2] - 
         2616*Pi^2*CHq1[2, 2] + 9570*CHq1[3, 3] + 64*Pi^2*CHq1[3, 3] + 
         27810*CHq3[1, 1] - 1920*Pi^2*CHq3[1, 1] - 32151*CHq3[2, 2] + 
         2744*Pi^2*CHq3[2, 2] + 3630*CHq3[3, 3] + 64*Pi^2*CHq3[3, 3] - 
         38940*CHu[1, 1] + 1984*Pi^2*CHu[1, 1] + 58344*CHu[2, 2] - 
         2680*Pi^2*CHu[2, 2]) + 
       MZ2^7*(-441*MH2*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
           34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 
           17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) + 
         MZ2*((31194 - 752*Pi^2)*CHd[1, 1] + (31194 - 752*Pi^2)*CHd[2, 2] + 
           31194*CHd[3, 3] - 752*Pi^2*CHd[3, 3] - 1610532*CHl3[1, 1] + 
           195216*Pi^2*CHl3[1, 1] - 1610532*CHl3[2, 2] + 
           195216*Pi^2*CHl3[2, 2] + 628542*CHq1[1, 1] - 
           79216*Pi^2*CHq1[1, 1] - 845721*CHq1[2, 2] + 103848*Pi^2*
            CHq1[2, 2] + 314271*CHq1[3, 3] - 39608*Pi^2*CHq1[3, 3] + 
           1531887*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] + 334263*CHq3[3, 3] - 
           39608*Pi^2*CHq3[3, 3] - 5340276*CHu[1, 1] + 641248*Pi^2*
            CHu[1, 1] + 7778592*CHu[2, 2] - 931456*Pi^2*CHu[2, 2])) + 
       512*MW2^6*MZ2^2*(7*(10593 + 32*Pi^2)*CHd[1, 1] + 7*(10593 + 32*Pi^2)*
          CHd[2, 2] + 74151*CHd[3, 3] + 224*Pi^2*CHd[3, 3] + 792*CHe[1, 1] + 
         792*CHe[2, 2] + 792*CHe[3, 3] + 792*CHl1[1, 1] + 792*CHl1[2, 2] + 
         792*CHl1[3, 3] - 215784*CHl3[1, 1] + 18714*Pi^2*CHl3[1, 1] - 
         215784*CHl3[2, 2] + 18714*Pi^2*CHl3[2, 2] - 792*CHl3[3, 3] - 
         204471*CHq1[1, 1] + 12640*Pi^2*CHq1[1, 1] + 250830*CHq1[2, 2] - 
         8772*Pi^2*CHq1[2, 2] + 8613*CHq1[3, 3] + 2144*Pi^2*CHq1[3, 3] + 
         108639*CHq3[1, 1] - 8352*Pi^2*CHq3[1, 1] - 177672*CHq3[2, 2] + 
         13060*Pi^2*CHq3[2, 2] - 9681*CHq3[3, 3] + 2144*Pi^2*CHq3[3, 3] - 
         353250*CHu[1, 1] + 21920*Pi^2*CHu[1, 1] + 488052*CHu[2, 2] - 
         29720*Pi^2*CHu[2, 2] + 792*CHu[3, 3]) - 192*MW2^5*MZ2^2*
        (-132*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
           9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
           2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
         MZ2*(2*(141921 + 800*Pi^2)*CHd[1, 1] + 2*(141921 + 800*Pi^2)*
            CHd[2, 2] + 283842*CHd[3, 3] + 1600*Pi^2*CHd[3, 3] + 
           3792*CHe[1, 1] + 3792*CHe[2, 2] + 3792*CHe[3, 3] + 
           3792*CHl1[1, 1] + 3792*CHl1[2, 2] + 3792*CHl1[3, 3] - 
           628671*CHl3[1, 1] + 64952*Pi^2*CHl3[1, 1] - 628671*CHl3[2, 2] + 
           64952*Pi^2*CHl3[2, 2] - 3792*CHl3[3, 3] - 687762*CHq1[1, 1] + 
           40544*Pi^2*CHq1[1, 1] + 385578*CHq1[2, 2] - 6048*Pi^2*CHq1[2, 2] - 
           158994*CHq1[3, 3] + 12736*Pi^2*CHq1[3, 3] + 162672*CHq3[1, 1] - 
           15072*Pi^2*CHq3[1, 1] - 529352*CHq3[2, 2] + 
           31520*Pi^2*CHq3[2, 2] - 184672*CHq3[3, 3] + 
           12736*Pi^2*CHq3[3, 3] - 1810152*CHu[1, 1] + 135136*Pi^2*
            CHu[1, 1] + 2419404*CHu[2, 2] - 179824*Pi^2*CHu[2, 2] + 
           3792*CHu[3, 3])) + 32*MW2^4*MZ2^3*
        (-18*MH2*(290*CHd[1, 1] + 290*CHd[2, 2] + 290*CHd[3, 3] - 
           290*CHq1[1, 1] + 843*CHq1[2, 2] + 158*CHq1[3, 3] + 
           606*CHq3[1, 1] - 527*CHq3[2, 2] + 158*CHq3[3, 3] - 580*CHu[1, 1] + 
           916*CHu[2, 2]) + MZ2*((1047027 + 24016*Pi^2)*CHd[1, 1] + 
           (1047027 + 24016*Pi^2)*CHd[2, 2] + 1047027*CHd[3, 3] + 
           24016*Pi^2*CHd[3, 3] + 5112*CHe[1, 1] + 5112*CHe[2, 2] + 
           5112*CHe[3, 3] + 5112*CHl1[1, 1] + 5112*CHl1[2, 2] + 
           5112*CHl1[3, 3] - 2943684*CHl3[1, 1] + 359676*Pi^2*CHl3[1, 1] - 
           2943684*CHl3[2, 2] + 359676*Pi^2*CHl3[2, 2] - 5112*CHl3[3, 3] - 
           2216163*CHq1[1, 1] + 115328*Pi^2*CHq1[1, 1] - 881595*CHq1[2, 2] + 
           131592*Pi^2*CHq1[2, 2] - 1452417*CHq1[3, 3] + 
           69232*Pi^2*CHq1[3, 3] - 385209*CHq3[1, 1] + 
           23136*Pi^2*CHq3[1, 1] - 1496277*CHq3[2, 2] + 
           6872*Pi^2*CHq3[2, 2] - 1420371*CHq3[3, 3] + 
           69232*Pi^2*CHq3[3, 3] - 11828778*CHu[1, 1] + 1055104*Pi^2*
            CHu[1, 1] + 16117764*CHu[2, 2] - 1396576*Pi^2*CHu[2, 2] + 
           5112*CHu[3, 3])) - 12*MW2^2*MZ2^5*
        (6*MH2*(2567*CHd[1, 1] + 2567*CHd[2, 2] + 2567*CHd[3, 3] - 
           2567*CHq1[1, 1] + 4077*CHq1[2, 2] + 38*CHq1[3, 3] + 
           2643*CHq3[1, 1] - 4001*CHq3[2, 2] + 38*CHq3[3, 3] - 
           5134*CHu[1, 1] + 7918*CHu[2, 2]) + 
         MZ2*((229113 - 39280*Pi^2)*CHd[1, 1] + (229113 - 39280*Pi^2)*
            CHd[2, 2] + 229113*CHd[3, 3] - 39280*Pi^2*CHd[3, 3] + 
           41928*CHe[1, 1] + 41928*CHe[2, 2] + 41928*CHe[3, 3] + 
           41928*CHl1[1, 1] + 41928*CHl1[2, 2] + 41928*CHl1[3, 3] + 
           2612937*CHl3[1, 1] - 326176*Pi^2*CHl3[1, 1] + 2612937*CHl3[2, 2] - 
           326176*Pi^2*CHl3[2, 2] - 41928*CHl3[3, 3] - 1392705*CHq1[1, 1] + 
           137824*Pi^2*CHq1[1, 1] + 2691153*CHq1[2, 2] - 
           263232*Pi^2*CHq1[2, 2] - 89451*CHq1[3, 3] + 
           37136*Pi^2*CHq1[3, 3] + 203175*CHq3[1, 1] - 
           63552*Pi^2*CHq3[1, 1] - 2621455*CHq3[2, 2] + 
           337504*Pi^2*CHq3[2, 2] - 90299*CHq3[3, 3] + 
           37136*Pi^2*CHq3[3, 3] + 10377774*CHu[1, 1] - 1189600*Pi^2*
            CHu[1, 1] - 14565804*CHu[2, 2] + 1601344*Pi^2*CHu[2, 2] + 
           41928*CHu[3, 3])) + 8*MW2^3*MZ2^4*
        (18*MH2*(1651*CHd[1, 1] + 1651*CHd[2, 2] + 1651*CHd[3, 3] - 
           1651*CHq1[1, 1] + 3633*CHq1[2, 2] + 439*CHq1[3, 3] + 
           2529*CHq3[1, 1] - 2755*CHq3[2, 2] + 439*CHq3[3, 3] - 
           3302*CHu[1, 1] + 5018*CHu[2, 2]) + 
         MZ2*(-2*(327645 + 55856*Pi^2)*CHd[1, 1] - 2*(327645 + 55856*Pi^2)*
            CHd[2, 2] - 655290*CHd[3, 3] - 111712*Pi^2*CHd[3, 3] + 
           63360*CHe[1, 1] + 63360*CHe[2, 2] + 63360*CHe[3, 3] + 
           63360*CHl1[1, 1] + 63360*CHl1[2, 2] + 63360*CHl1[3, 3] + 
           7551459*CHl3[1, 1] - 987360*Pi^2*CHl3[1, 1] + 7551459*CHl3[2, 2] - 
           987360*Pi^2*CHl3[2, 2] - 63360*CHl3[3, 3] + 43074*CHq1[1, 1] + 
           98368*Pi^2*CHq1[1, 1] + 7281522*CHq1[2, 2] - 
           684096*Pi^2*CHq1[2, 2] + 2662056*CHq1[3, 3] - 
           65440*Pi^2*CHq1[3, 3] + 2126988*CHq3[1, 1] - 
           229248*Pi^2*CHq3[1, 1] - 2396736*CHq3[2, 2] + 
           553216*Pi^2*CHq3[2, 2] + 2487906*CHq3[3, 3] - 
           65440*Pi^2*CHq3[3, 3] + 33066072*CHu[1, 1] - 3434272*Pi^2*
            CHu[1, 1] - 46648764*CHu[2, 2] + 4587616*Pi^2*CHu[2, 2] + 
           63360*CHu[3, 3])) + 2*MW2*MZ2^6*
        (9*MH2*(4357*CHd[1, 1] + 4357*CHd[2, 2] + 4357*CHd[3, 3] - 
           4357*CHq1[1, 1] + 4953*CHq1[2, 2] - 929*CHq1[3, 3] + 
           2499*CHq3[1, 1] - 6811*CHq3[2, 2] - 929*CHq3[3, 3] - 
           8714*CHu[1, 1] + 14120*CHu[2, 2]) + 
         MZ2*((350085 - 43688*Pi^2)*CHd[1, 1] + (350085 - 43688*Pi^2)*
            CHd[2, 2] + 350085*CHd[3, 3] - 43688*Pi^2*CHd[3, 3] + 
           77616*CHe[1, 1] + 77616*CHe[2, 2] + 77616*CHe[3, 3] + 
           77616*CHl1[1, 1] + 77616*CHl1[2, 2] + 77616*CHl1[3, 3] + 
           5499450*CHl3[1, 1] - 633672*Pi^2*CHl3[1, 1] + 5499450*CHl3[2, 2] - 
           633672*Pi^2*CHl3[2, 2] - 77616*CHl3[3, 3] - 3274977*CHq1[1, 1] + 
           332792*Pi^2*CHq1[1, 1] + 3702816*CHq1[2, 2] - 
           456072*Pi^2*CHq1[2, 2] - 1471254*CHq1[3, 3] + 
           146968*Pi^2*CHq1[3, 3] - 279639*CHq3[1, 1] - 
           38856*Pi^2*CHq3[1, 1] - 6112302*CHq3[2, 2] + 
           750008*Pi^2*CHq3[2, 2] - 1330968*CHq3[3, 3] + 
           146968*Pi^2*CHq3[3, 3] + 18740550*CHu[1, 1] - 
           2225456*Pi^2*CHu[1, 1] - 25729608*CHu[2, 2] + 
           3041600*Pi^2*CHu[2, 2] + 77616*CHu[3, 3]))) + 
     MT2*(-135168*MW2^8*((-99 + 8*Pi^2)*CHl3[1, 1] + (-99 + 8*Pi^2)*
          CHl3[2, 2] + 6*(8*CHq3[1, 1] - 3*CHq3[2, 2])) + 
       MZ2^7*(441*MH2*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
           34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 
           17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) + 
         MZ2*((-31194 + 752*Pi^2)*CHd[1, 1] + (-31194 + 752*Pi^2)*CHd[2, 2] - 
           31194*CHd[3, 3] + 752*Pi^2*CHd[3, 3] + 1610532*CHl3[1, 1] - 
           195216*Pi^2*CHl3[1, 1] + 1610532*CHl3[2, 2] - 
           195216*Pi^2*CHl3[2, 2] - 628542*CHq1[1, 1] + 
           79216*Pi^2*CHq1[1, 1] + 845721*CHq1[2, 2] - 103848*Pi^2*
            CHq1[2, 2] - 314271*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] - 334263*CHq3[3, 3] + 
           39608*Pi^2*CHq3[3, 3] + 5340276*CHu[1, 1] - 641248*Pi^2*
            CHu[1, 1] - 7778592*CHu[2, 2] + 931456*Pi^2*CHu[2, 2])) + 
       12*MW2^2*MZ2^5*(6*MH2*(2567*CHd[1, 1] + 2567*CHd[2, 2] + 
           2567*CHd[3, 3] - 2567*CHq1[1, 1] + 4077*CHq1[2, 2] + 
           38*CHq1[3, 3] + 2643*CHq3[1, 1] - 4001*CHq3[2, 2] + 
           38*CHq3[3, 3] - 5134*CHu[1, 1] + 7918*CHu[2, 2]) + 
         MZ2*((343578 - 39280*Pi^2)*CHd[1, 1] + (343578 - 39280*Pi^2)*
            CHd[2, 2] + 343578*CHd[3, 3] - 39280*Pi^2*CHd[3, 3] + 
           41928*CHe[1, 1] + 41928*CHe[2, 2] + 41928*CHe[3, 3] + 
           41928*CHl1[1, 1] + 41928*CHl1[2, 2] + 41928*CHl1[3, 3] + 
           2504037*CHl3[1, 1] - 326176*Pi^2*CHl3[1, 1] + 2504037*CHl3[2, 2] - 
           326176*Pi^2*CHl3[2, 2] - 41928*CHl3[3, 3] - 1507170*CHq1[1, 1] + 
           137824*Pi^2*CHq1[1, 1] + 2964672*CHq1[2, 2] - 
           263232*Pi^2*CHq1[2, 2] + 96654*CHq1[3, 3] + 
           37136*Pi^2*CHq1[3, 3] + 398862*CHq3[1, 1] - 
           63552*Pi^2*CHq3[1, 1] - 2813752*CHq3[2, 2] + 
           337504*Pi^2*CHq3[2, 2] + 197182*CHq3[3, 3] + 
           37136*Pi^2*CHq3[3, 3] + 10148844*CHu[1, 1] - 1189600*Pi^2*
            CHu[1, 1] - 14347062*CHu[2, 2] + 1601344*Pi^2*CHu[2, 2] - 
           27327*CHu[3, 3])) - 256*MW2^6*MZ2^2*
        (2*(87291 + 224*Pi^2)*CHd[1, 1] + 2*(87291 + 224*Pi^2)*CHd[2, 2] + 
         174582*CHd[3, 3] + 448*Pi^2*CHd[3, 3] + 1584*CHe[1, 1] + 
         1584*CHe[2, 2] + 1584*CHe[3, 3] + 1584*CHl1[1, 1] + 
         1584*CHl1[2, 2] + 1584*CHl1[3, 3] - 461079*CHl3[1, 1] + 
         37428*Pi^2*CHl3[1, 1] - 461079*CHl3[2, 2] + 37428*Pi^2*CHl3[2, 2] - 
         1584*CHl3[3, 3] - 435222*CHq1[1, 1] + 25280*Pi^2*CHq1[1, 1] + 
         548937*CHq1[2, 2] - 17544*Pi^2*CHq1[2, 2] + 9810*CHq1[3, 3] + 
         4288*Pi^2*CHq1[3, 3] + 258102*CHq3[1, 1] - 16704*Pi^2*CHq3[1, 1] - 
         388077*CHq3[2, 2] + 26120*Pi^2*CHq3[2, 2] + 17988*CHq3[3, 3] + 
         4288*Pi^2*CHq3[3, 3] - 759060*CHu[1, 1] + 43840*Pi^2*CHu[1, 1] + 
         1049373*CHu[2, 2] - 59440*Pi^2*CHu[2, 2] - 14292*CHu[3, 3]) + 
       1024*MW2^7*MZ2*(2*(5577 + 32*Pi^2)*CHd[1, 1] + 2*(5577 + 32*Pi^2)*
          CHd[2, 2] + 11154*CHd[3, 3] + 64*Pi^2*CHd[3, 3] - 
         61776*CHl3[1, 1] + 4536*Pi^2*CHl3[1, 1] - 61776*CHl3[2, 2] + 
         4536*Pi^2*CHl3[2, 2] - 33330*CHq1[1, 1] + 2048*Pi^2*CHq1[1, 1] + 
         75933*CHq1[2, 2] - 2616*Pi^2*CHq1[2, 2] + 8778*CHq1[3, 3] + 
         64*Pi^2*CHq1[3, 3] + 32562*CHq3[1, 1] - 1920*Pi^2*CHq3[1, 1] - 
         36111*CHq3[2, 2] + 2744*Pi^2*CHq3[2, 2] + 10560*CHq3[3, 3] + 
         64*Pi^2*CHq3[3, 3] - 42108*CHu[1, 1] + 1984*Pi^2*CHu[1, 1] + 
         63888*CHu[2, 2] - 2680*Pi^2*CHu[2, 2] - 2376*CHu[3, 3]) + 
       96*MW2^5*MZ2^2*(-264*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
           2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
           5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
         MZ2*(4*(166413 + 800*Pi^2)*CHd[1, 1] + 4*(166413 + 800*Pi^2)*
            CHd[2, 2] + 665652*CHd[3, 3] + 3200*Pi^2*CHd[3, 3] + 
           7584*CHe[1, 1] + 7584*CHe[2, 2] + 7584*CHe[3, 3] + 
           7584*CHl1[1, 1] + 7584*CHl1[2, 2] + 7584*CHl1[3, 3] - 
           1295853*CHl3[1, 1] + 129904*Pi^2*CHl3[1, 1] - 1295853*CHl3[2, 2] + 
           129904*Pi^2*CHl3[2, 2] - 7584*CHl3[3, 3] - 1473492*CHq1[1, 1] + 
           81088*Pi^2*CHq1[1, 1] + 780318*CHq1[2, 2] - 
           12096*Pi^2*CHq1[2, 2] - 413844*CHq1[3, 3] + 
           25472*Pi^2*CHq1[3, 3] + 343344*CHq3[1, 1] - 
           30144*Pi^2*CHq3[1, 1] - 1147834*CHq3[2, 2] + 
           63040*Pi^2*CHq3[2, 2] - 418418*CHq3[3, 3] + 
           25472*Pi^2*CHq3[3, 3] - 3816240*CHu[1, 1] + 270272*Pi^2*
            CHu[1, 1] + 5077692*CHu[2, 2] - 359648*Pi^2*CHu[2, 2] + 
           3048*CHu[3, 3])) - MW2*MZ2^6*
        (18*MH2*(4357*CHd[1, 1] + 4357*CHd[2, 2] + 4357*CHd[3, 3] - 
           4357*CHq1[1, 1] + 4953*CHq1[2, 2] - 929*CHq1[3, 3] + 
           2499*CHq3[1, 1] - 6811*CHq3[2, 2] - 929*CHq3[3, 3] - 
           8714*CHu[1, 1] + 14120*CHu[2, 2]) + 
         MZ2*((1003110 - 87376*Pi^2)*CHd[1, 1] + (1003110 - 87376*Pi^2)*
            CHd[2, 2] + 1003110*CHd[3, 3] - 87376*Pi^2*CHd[3, 3] + 
           155232*CHe[1, 1] + 155232*CHe[2, 2] + 155232*CHe[3, 3] + 
           155232*CHl1[1, 1] + 155232*CHl1[2, 2] + 155232*CHl1[3, 3] + 
           10931427*CHl3[1, 1] - 1267344*Pi^2*CHl3[1, 1] + 
           10931427*CHl3[2, 2] - 1267344*Pi^2*CHl3[2, 2] - 
           155232*CHl3[3, 3] - 6852894*CHq1[1, 1] + 665584*Pi^2*CHq1[1, 1] + 
           7515468*CHq1[2, 2] - 912144*Pi^2*CHq1[2, 2] - 3004014*CHq1[3, 3] + 
           293936*Pi^2*CHq1[3, 3] - 559278*CHq3[1, 1] - 
           77712*Pi^2*CHq3[1, 1] - 12637380*CHq3[2, 2] + 
           1500016*Pi^2*CHq3[2, 2] - 2588496*CHq3[3, 3] + 
           293936*Pi^2*CHq3[3, 3] + 36875220*CHu[1, 1] - 
           4450912*Pi^2*CHu[1, 1] - 50413992*CHu[2, 2] + 
           6083200*Pi^2*CHu[2, 2] + 200214*CHu[3, 3])) - 
       16*MW2^4*MZ2^3*(-36*MH2*(290*CHd[1, 1] + 290*CHd[2, 2] + 
           290*CHd[3, 3] - 290*CHq1[1, 1] + 843*CHq1[2, 2] + 158*CHq1[3, 3] + 
           606*CHq3[1, 1] - 527*CHq3[2, 2] + 158*CHq3[3, 3] - 580*CHu[1, 1] + 
           916*CHu[2, 2]) + MZ2*((2379786 + 48032*Pi^2)*CHd[1, 1] + 
           (2379786 + 48032*Pi^2)*CHd[2, 2] + 2379786*CHd[3, 3] + 
           48032*Pi^2*CHd[3, 3] + 10224*CHe[1, 1] + 10224*CHe[2, 2] + 
           10224*CHe[3, 3] + 10224*CHl1[1, 1] + 10224*CHl1[2, 2] + 
           10224*CHl1[3, 3] - 5737977*CHl3[1, 1] + 719352*Pi^2*CHl3[1, 1] - 
           5737977*CHl3[2, 2] + 719352*Pi^2*CHl3[2, 2] - 10224*CHl3[3, 3] - 
           4718058*CHq1[1, 1] + 230656*Pi^2*CHq1[1, 1] - 2455578*CHq1[2, 2] + 
           263184*Pi^2*CHq1[2, 2] - 3784530*CHq1[3, 3] + 
           138464*Pi^2*CHq1[3, 3] - 1447686*CHq3[1, 1] + 
           46272*Pi^2*CHq3[1, 1] - 3263166*CHq3[2, 2] + 
           13744*Pi^2*CHq3[2, 2] - 3929796*CHq3[3, 3] + 
           138464*Pi^2*CHq3[3, 3] - 24229020*CHu[1, 1] + 
           2110208*Pi^2*CHu[1, 1] + 33045078*CHu[2, 2] - 
           2793152*Pi^2*CHu[2, 2] + 224010*CHu[3, 3])) - 
       4*MW2^3*MZ2^4*(36*MH2*(1651*CHd[1, 1] + 1651*CHd[2, 2] + 
           1651*CHd[3, 3] - 1651*CHq1[1, 1] + 3633*CHq1[2, 2] + 
           439*CHq1[3, 3] + 2529*CHq3[1, 1] - 2755*CHq3[2, 2] + 
           439*CHq3[3, 3] - 3302*CHu[1, 1] + 5018*CHu[2, 2]) - 
         MZ2*(8*(138879 + 27928*Pi^2)*CHd[1, 1] + 8*(138879 + 27928*Pi^2)*
            CHd[2, 2] + 1111032*CHd[3, 3] + 223424*Pi^2*CHd[3, 3] - 
           126720*CHe[1, 1] - 126720*CHe[2, 2] - 126720*CHe[3, 3] - 
           126720*CHl1[1, 1] - 126720*CHl1[2, 2] - 126720*CHl1[3, 3] - 
           14228955*CHl3[1, 1] + 1974720*Pi^2*CHl3[1, 1] - 
           14228955*CHl3[2, 2] + 1974720*Pi^2*CHl3[2, 2] + 
           126720*CHl3[3, 3] + 113400*CHq1[1, 1] - 196736*Pi^2*CHq1[1, 1] - 
           17013402*CHq1[2, 2] + 1368192*Pi^2*CHq1[2, 2] - 
           7548660*CHq1[3, 3] + 130880*Pi^2*CHq1[3, 3] - 6579324*CHq3[1, 1] + 
           458496*Pi^2*CHq3[1, 1] + 5118030*CHq3[2, 2] - 
           1106432*Pi^2*CHq3[2, 2] - 8165502*CHq3[3, 3] + 
           130880*Pi^2*CHq3[3, 3] - 65733048*CHu[1, 1] + 
           6868544*Pi^2*CHu[1, 1] + 93677544*CHu[2, 2] - 
           9175232*Pi^2*CHu[2, 2] + 632088*CHu[3, 3]))))/
    (144*(MT2 - MW2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  (((9*MT2^2*MZ2*(-1408*MW2^4 + 1376*MW2^3*MZ2 + 756*MW2^2*MZ2^2 - 
         836*MW2*MZ2^3 + 85*MZ2^4) + MT2*(MW2*MZ2^5*(54849 - 6128*Pi^2) + 
         12*MW2^3*MZ2^3*(11017 - 1568*Pi^2) + 332*MZ2^6*(-33 + 4*Pi^2) + 
         512*MW2^6*(-99 + 8*Pi^2) - 256*MW2^5*MZ2*(-729 + 52*Pi^2) + 
         32*MW2^4*MZ2^2*(-6945 + 628*Pi^2) + 8*MW2^2*MZ2^4*
          (-10647 + 1592*Pi^2)) - 4*MW2*(MW2*MZ2^5*(13827 - 1532*Pi^2) + 
         32*MW2^5*MZ2*(1341 - 104*Pi^2) + 83*MZ2^6*(-33 + 4*Pi^2) + 
         128*MW2^6*(-99 + 8*Pi^2) + 32*MW2^4*MZ2^2*(-1635 + 157*Pi^2) - 
         6*MW2^3*MZ2^3*(-5837 + 784*Pi^2) + MW2^2*MZ2^4*
          (-23301 + 3184*Pi^2)))/(48*(MT2 - MW2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*MH2^2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
       B0i[bb0, 0, 0, MH2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (MT2*(MT2^3*(256*MW2^4 - 64*MW2^3*MZ2 + 456*MW2^2*MZ2^2 + 
          200*MW2*MZ2^3 - 362*MZ2^4) + MT2^2*MZ2*(1664*MW2^4 - 
          2336*MW2^3*MZ2 - 1788*MW2^2*MZ2^2 + 1876*MW2*MZ2^3 + 17*MZ2^4) - 
        6*MT2*MW2*(128*MW2^5 + 608*MW2^4*MZ2 - 572*MW2^3*MZ2^2 - 
          536*MW2^2*MZ2^3 + 463*MW2*MZ2^4 + 17*MZ2^5) + 
        4*MW2^2*(128*MW2^5 + 608*MW2^4*MZ2 - 412*MW2^3*MZ2^2 - 
          452*MW2^2*MZ2^3 + 337*MW2*MZ2^4 + 34*MZ2^5))*B0i[bb0, 0, 0, MT2])/
      (8*(MT2 - MW2)^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
        6*MW2^2*MZ2*(-64*MW2^4 + 264*MW2^3*MZ2 + 2*MW2*(2*MH2 - 173*MZ2)*
           MZ2^2 - MZ2^3*(11*MH2 + 47*MZ2) + 4*MW2^2*MZ2*(4*MH2 + 91*MZ2)) - 
        2*MT2^2*(256*MW2^5 + 608*MW2^3*MZ2^2 + 12*MW2*(MH2 - 79*MZ2)*MZ2^3 - 
          MZ2^4*(33*MH2 + 107*MZ2) + 4*MW2^2*MZ2^2*(12*MH2 + 257*MZ2)) + 
        MT2*MW2*(256*MW2^5 + 64*MW2^4*MZ2 + 2824*MW2^3*MZ2^2 + 
          2*MW2*(24*MH2 - 1961*MZ2)*MZ2^3 - MZ2^4*(132*MH2 + 445*MZ2) + 
          4*MW2^2*MZ2^2*(48*MH2 + 1001*MZ2)))*B0i[bb0, 0, 0, MW2])/
      (8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((-640*MW2^6 - 32*MW2^5*MZ2 + 672*MW2^4*MZ2^2 - 4*MW2^2*(3*MH2 - 26*MZ2)*
         MZ2^3 + 33*MZ2^6 + 3*MW2*MZ2^4*(11*MH2 + 103*MZ2) - 
        4*MW2^3*MZ2^2*(12*MH2 + 179*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) - (3*(768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 
        828*MW2^2*MZ2^3 + 172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (3*MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) + ((4*MT2^2*(64*MW2^4 - 112*MW2^3*MZ2 + 42*MW2^2*MZ2^2 + 
          23*MW2*MZ2^3 - 17*MZ2^4) + MT2*(256*MW2^5 - 704*MW2^4*MZ2 + 
          520*MW2^3*MZ2^2 + 932*MW2^2*MZ2^3 - 646*MW2*MZ2^4 - 34*MZ2^5) - 
        MW2*(512*MW2^5 + 256*MW2^4*MZ2 - 336*MW2^3*MZ2^2 + 220*MW2^2*MZ2^3 - 
          100*MW2*MZ2^4 + 15*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (3*(2*MW2 + MZ2)*(-384*MW2^5 - 736*MW2^4*MZ2 + 72*MW2^3*MZ2^2 + 
        432*MW2^2*MZ2^3 + 22*MW2*MZ2^4 + 2*MT2^2*(64*MW2^3 - 112*MW2^2*MZ2 + 
          74*MW2*MZ2^2 - 17*MZ2^3) + MT2*(128*MW2^4 - 32*MW2^3*MZ2 - 
          124*MW2^2*MZ2^2 + 108*MW2*MZ2^3 - 17*MZ2^4))*
       B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) - (3*MW2^3*(32*MW2^4 + 40*MW2^3*MZ2 - 132*MW2^2*MZ2^2 - 
        119*MW2*MZ2^3 + 98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (3*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
       (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (CW2*(MW2 + MZ2)^2*(320*MW2^4 - 464*MW2^3*MZ2 - 24*MW2^2*MZ2^2 + 
        106*MW2*MZ2^3 - 19*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
       (MT2^2*MZ2*(-10*MW2 + MZ2) - 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
        4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*
     (-(MW2*MZ2^3*(1184*Cdd[1, 1, 1, 1] + 1776*Cdd[1, 1, 2, 2] + 
         1776*Cdd[1, 1, 3, 3] + 592*Cdd[1, 2, 2, 1] + 592*Cdd[1, 3, 3, 1] + 
         1184*Cdd[2, 2, 2, 2] + 1776*Cdd[2, 2, 3, 3] + 592*Cdd[2, 3, 3, 2] + 
         1184*Cdd[3, 3, 3, 3] + 444*Ced[1, 1, 1, 1] + 444*Ced[1, 1, 2, 2] + 
         444*Ced[1, 1, 3, 3] + 444*Ced[2, 2, 1, 1] + 444*Ced[2, 2, 2, 2] + 
         444*Ced[2, 2, 3, 3] + 444*Ced[3, 3, 1, 1] + 444*Ced[3, 3, 2, 2] + 
         444*Ced[3, 3, 3, 3] - 888*Ceu[1, 1, 1, 1] + 1392*Ceu[1, 1, 2, 2] - 
         888*Ceu[2, 2, 1, 1] + 1392*Ceu[2, 2, 2, 2] - 888*Ceu[3, 3, 1, 1] + 
         1392*Ceu[3, 3, 2, 2] + 444*Cld[1, 1, 1, 1] + 444*Cld[1, 1, 2, 2] + 
         444*Cld[1, 1, 3, 3] + 444*Cld[2, 2, 1, 1] + 444*Cld[2, 2, 2, 2] + 
         444*Cld[2, 2, 3, 3] + 444*Cld[3, 3, 1, 1] + 444*Cld[3, 3, 2, 2] + 
         444*Cld[3, 3, 3, 3] - 444*Clq1[1, 1, 1, 1] + 567*Clq1[1, 1, 2, 2] - 
         69*Clq1[1, 1, 3, 3] - 444*Clq1[2, 2, 1, 1] + 567*Clq1[2, 2, 2, 2] - 
         69*Clq1[2, 2, 3, 3] - 444*Clq1[3, 3, 1, 1] + 567*Clq1[3, 3, 2, 2] - 
         69*Clq1[3, 3, 3, 3] - 147*Clq3[1, 1, 2, 2] - 51*Clq3[1, 1, 3, 3] - 
         147*Clq3[2, 2, 2, 2] - 51*Clq3[2, 2, 3, 3] - 147*Clq3[3, 3, 2, 2] - 
         51*Clq3[3, 3, 3, 3] - 888*Clu[1, 1, 1, 1] + 1392*Clu[1, 1, 2, 2] - 
         888*Clu[2, 2, 1, 1] + 1392*Clu[2, 2, 2, 2] - 888*Clu[3, 3, 1, 1] + 
         1392*Clu[3, 3, 2, 2] - 888*Cqd1[1, 1, 1, 1] - 888*Cqd1[1, 1, 2, 2] - 
         888*Cqd1[1, 1, 3, 3] + 123*Cqd1[2, 2, 1, 1] + 123*Cqd1[2, 2, 2, 2] + 
         123*Cqd1[2, 2, 3, 3] - 138*Cqd1[3, 3, 1, 1] - 138*Cqd1[3, 3, 2, 2] - 
         138*Cqd1[3, 3, 3, 3] - 444*Cqe[1, 1, 1, 1] - 444*Cqe[1, 1, 2, 2] - 
         444*Cqe[1, 1, 3, 3] + 567*Cqe[2, 2, 1, 1] + 567*Cqe[2, 2, 2, 2] + 
         567*Cqe[2, 2, 3, 3] - 69*Cqe[3, 3, 1, 1] - 69*Cqe[3, 3, 2, 2] - 
         69*Cqe[3, 3, 3, 3] + 1036*Cqq1[1, 1, 1, 1] - 246*Cqq1[1, 1, 2, 2] + 
         276*Cqq1[1, 1, 3, 3] - 188*Cqq1[1, 2, 2, 1] - 56*Cqq1[1, 3, 3, 1] - 
         1470*Cqq1[2, 2, 2, 2] - 294*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] - 
         112*Cqq1[3, 3, 3, 3] + 444*Cqq3[1, 1, 1, 1] - 882*Cqq3[1, 1, 2, 2] - 
         612*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 2, 2, 1] + 240*Cqq3[1, 3, 3, 1] - 
         1302*Cqq3[2, 2, 2, 2] - 42*Cqq3[2, 2, 3, 3] - 140*Cqq3[2, 3, 3, 2] - 
         112*Cqq3[3, 3, 3, 3] + 1776*Cqu1[1, 1, 1, 1] - 
         504*Cqu1[1, 1, 2, 2] - 246*Cqu1[2, 2, 1, 1] - 
         2526*Cqu1[2, 2, 2, 2] + 276*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 
         1776*Cud1[1, 1, 1, 1] - 1776*Cud1[1, 1, 2, 2] - 
         1776*Cud1[1, 1, 3, 3] + 504*Cud1[2, 2, 1, 1] + 
         504*Cud1[2, 2, 2, 2] + 504*Cud1[2, 2, 3, 3] + 4736*Cuu[1, 1, 1, 1] - 
         2016*Cuu[1, 1, 2, 2] - 672*Cuu[1, 2, 2, 1] - 
         7424*Cuu[2, 2, 2, 2])) + MZ2^4*(272*Cdd[1, 1, 1, 1] + 
        408*Cdd[1, 1, 2, 2] + 408*Cdd[1, 1, 3, 3] + 136*Cdd[1, 2, 2, 1] + 
        136*Cdd[1, 3, 3, 1] + 272*Cdd[2, 2, 2, 2] + 408*Cdd[2, 2, 3, 3] + 
        136*Cdd[2, 3, 3, 2] + 272*Cdd[3, 3, 3, 3] + 102*Ced[1, 1, 1, 1] + 
        102*Ced[1, 1, 2, 2] + 102*Ced[1, 1, 3, 3] + 102*Ced[2, 2, 1, 1] + 
        102*Ced[2, 2, 2, 2] + 102*Ced[2, 2, 3, 3] + 102*Ced[3, 3, 1, 1] + 
        102*Ced[3, 3, 2, 2] + 102*Ced[3, 3, 3, 3] - 204*Ceu[1, 1, 1, 1] + 
        384*Ceu[1, 1, 2, 2] - 204*Ceu[2, 2, 1, 1] + 384*Ceu[2, 2, 2, 2] - 
        204*Ceu[3, 3, 1, 1] + 384*Ceu[3, 3, 2, 2] + 102*Cld[1, 1, 1, 1] + 
        102*Cld[1, 1, 2, 2] + 102*Cld[1, 1, 3, 3] + 102*Cld[2, 2, 1, 1] + 
        102*Cld[2, 2, 2, 2] + 102*Cld[2, 2, 3, 3] + 102*Cld[3, 3, 1, 1] + 
        102*Cld[3, 3, 2, 2] + 102*Cld[3, 3, 3, 3] - 102*Clq1[1, 1, 1, 1] + 
        45*Clq1[1, 1, 2, 2] - 51*Clq1[1, 1, 3, 3] - 102*Clq1[2, 2, 1, 1] + 
        45*Clq1[2, 2, 2, 2] - 51*Clq1[2, 2, 3, 3] - 102*Clq1[3, 3, 1, 1] + 
        45*Clq1[3, 3, 2, 2] - 51*Clq1[3, 3, 3, 3] - 204*Clu[1, 1, 1, 1] + 
        384*Clu[1, 1, 2, 2] - 204*Clu[2, 2, 1, 1] + 384*Clu[2, 2, 2, 2] - 
        204*Clu[3, 3, 1, 1] + 384*Clu[3, 3, 2, 2] - 204*Cqd1[1, 1, 1, 1] - 
        204*Cqd1[1, 1, 2, 2] - 204*Cqd1[1, 1, 3, 3] - 57*Cqd1[2, 2, 1, 1] - 
        57*Cqd1[2, 2, 2, 2] - 57*Cqd1[2, 2, 3, 3] - 102*Cqd1[3, 3, 1, 1] - 
        102*Cqd1[3, 3, 2, 2] - 102*Cqd1[3, 3, 3, 3] - 102*Cqe[1, 1, 1, 1] - 
        102*Cqe[1, 1, 2, 2] - 102*Cqe[1, 1, 3, 3] + 45*Cqe[2, 2, 1, 1] + 
        45*Cqe[2, 2, 2, 2] + 45*Cqe[2, 2, 3, 3] - 51*Cqe[3, 3, 1, 1] - 
        51*Cqe[3, 3, 2, 2] - 51*Cqe[3, 3, 3, 3] + 238*Cqq1[1, 1, 1, 1] + 
        114*Cqq1[1, 1, 2, 2] + 204*Cqq1[1, 1, 3, 3] + 19*Cqq1[1, 2, 2, 1] + 
        34*Cqq1[1, 3, 3, 1] - 105*Cqq1[2, 2, 2, 2] + 57*Cqq1[2, 2, 3, 3] + 
        34*Cqq1[2, 3, 3, 2] + 68*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] + 
        57*Cqq3[1, 2, 2, 1] + 102*Cqq3[1, 3, 3, 1] - 45*Cqq3[2, 2, 2, 2] + 
        147*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2] + 68*Cqq3[3, 3, 3, 3] + 
        408*Cqu1[1, 1, 1, 1] - 180*Cqu1[1, 1, 2, 2] + 114*Cqu1[2, 2, 1, 1] - 
        474*Cqu1[2, 2, 2, 2] + 204*Cqu1[3, 3, 1, 1] - 90*Cqu1[3, 3, 2, 2] - 
        408*Cud1[1, 1, 1, 1] - 408*Cud1[1, 1, 2, 2] - 408*Cud1[1, 1, 3, 3] + 
        180*Cud1[2, 2, 1, 1] + 180*Cud1[2, 2, 2, 2] + 180*Cud1[2, 2, 3, 3] + 
        1088*Cuu[1, 1, 1, 1] - 720*Cuu[1, 1, 2, 2] - 240*Cuu[1, 2, 2, 1] - 
        2048*Cuu[2, 2, 2, 2]) + 6*MW2^2*MZ2^2*(344*Cdd[1, 1, 1, 1] + 
        516*Cdd[1, 1, 2, 2] + 516*Cdd[1, 1, 3, 3] + 172*Cdd[1, 2, 2, 1] + 
        172*Cdd[1, 3, 3, 1] + 344*Cdd[2, 2, 2, 2] + 516*Cdd[2, 2, 3, 3] + 
        172*Cdd[2, 3, 3, 2] + 344*Cdd[3, 3, 3, 3] + 129*Ced[1, 1, 1, 1] + 
        129*Ced[1, 1, 2, 2] + 129*Ced[1, 1, 3, 3] + 129*Ced[2, 2, 1, 1] + 
        129*Ced[2, 2, 2, 2] + 129*Ced[2, 2, 3, 3] + 129*Ced[3, 3, 1, 1] + 
        129*Ced[3, 3, 2, 2] + 129*Ced[3, 3, 3, 3] - 258*Ceu[1, 1, 1, 1] + 
        384*Ceu[1, 1, 2, 2] - 258*Ceu[2, 2, 1, 1] + 384*Ceu[2, 2, 2, 2] - 
        258*Ceu[3, 3, 1, 1] + 384*Ceu[3, 3, 2, 2] + 129*Cld[1, 1, 1, 1] + 
        129*Cld[1, 1, 2, 2] + 129*Cld[1, 1, 3, 3] + 129*Cld[2, 2, 1, 1] + 
        129*Cld[2, 2, 2, 2] + 129*Cld[2, 2, 3, 3] + 129*Cld[3, 3, 1, 1] + 
        129*Cld[3, 3, 2, 2] + 129*Cld[3, 3, 3, 3] - 129*Clq1[1, 1, 1, 1] + 
        243*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 129*Clq1[2, 2, 1, 1] + 
        243*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] - 129*Clq1[3, 3, 1, 1] + 
        243*Clq1[3, 3, 2, 2] + 21*Clq1[3, 3, 3, 3] + 51*Clq3[1, 1, 1, 1] - 
        93*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 51*Clq3[2, 2, 1, 1] - 
        93*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] + 51*Clq3[3, 3, 1, 1] - 
        93*Clq3[3, 3, 2, 2] - 3*Clq3[3, 3, 3, 3] - 258*Clu[1, 1, 1, 1] + 
        384*Clu[1, 1, 2, 2] - 258*Clu[2, 2, 1, 1] + 384*Clu[2, 2, 2, 2] - 
        258*Clu[3, 3, 1, 1] + 384*Clu[3, 3, 2, 2] - 258*Cqd1[1, 1, 1, 1] - 
        258*Cqd1[1, 1, 2, 2] - 258*Cqd1[1, 1, 3, 3] + 114*Cqd1[2, 2, 1, 1] + 
        114*Cqd1[2, 2, 2, 2] + 114*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 
        42*Cqd1[3, 3, 2, 2] + 42*Cqd1[3, 3, 3, 3] - 129*Cqe[1, 1, 1, 1] - 
        129*Cqe[1, 1, 2, 2] - 129*Cqe[1, 1, 3, 3] + 243*Cqe[2, 2, 1, 1] + 
        243*Cqe[2, 2, 2, 2] + 243*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] + 
        21*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 352*Cqq1[1, 1, 1, 1] - 
        228*Cqq1[1, 1, 2, 2] - 84*Cqq1[1, 1, 3, 3] - 80*Cqq1[1, 2, 2, 1] - 
        20*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] - 
        20*Cqq1[2, 3, 3, 2] - 40*Cqq1[3, 3, 3, 3] + 384*Cqq3[1, 1, 1, 1] - 
        252*Cqq3[1, 1, 2, 2] - 36*Cqq3[1, 1, 3, 3] - 72*Cqq3[1, 2, 2, 1] - 
        36*Cqq3[1, 3, 3, 1] - 708*Cqq3[2, 2, 2, 2] - 96*Cqq3[2, 2, 3, 3] + 
        4*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 516*Cqu1[1, 1, 1, 1] - 
        126*Cqu1[1, 1, 2, 2] - 228*Cqu1[2, 2, 1, 1] - 870*Cqu1[2, 2, 2, 2] - 
        84*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 516*Cud1[1, 1, 1, 1] - 
        516*Cud1[1, 1, 2, 2] - 516*Cud1[1, 1, 3, 3] + 126*Cud1[2, 2, 1, 1] + 
        126*Cud1[2, 2, 2, 2] + 126*Cud1[2, 2, 3, 3] + 1376*Cuu[1, 1, 1, 1] - 
        504*Cuu[1, 1, 2, 2] - 168*Cuu[1, 2, 2, 1] - 2048*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(208*Cdd[1, 1, 1, 1] + 312*Cdd[1, 1, 2, 2] + 
        312*Cdd[1, 1, 3, 3] + 104*Cdd[1, 2, 2, 1] + 104*Cdd[1, 3, 3, 1] + 
        208*Cdd[2, 2, 2, 2] + 312*Cdd[2, 2, 3, 3] + 104*Cdd[2, 3, 3, 2] + 
        208*Cdd[3, 3, 3, 3] + 78*Ced[1, 1, 1, 1] + 78*Ced[1, 1, 2, 2] + 
        78*Ced[1, 1, 3, 3] + 78*Ced[2, 2, 1, 1] + 78*Ced[2, 2, 2, 2] + 
        78*Ced[2, 2, 3, 3] + 78*Ced[3, 3, 1, 1] + 78*Ced[3, 3, 2, 2] + 
        78*Ced[3, 3, 3, 3] - 156*Ceu[1, 1, 1, 1] + 246*Ceu[1, 1, 2, 2] - 
        156*Ceu[2, 2, 1, 1] + 246*Ceu[2, 2, 2, 2] - 156*Ceu[3, 3, 1, 1] + 
        246*Ceu[3, 3, 2, 2] + 78*Cld[1, 1, 1, 1] + 78*Cld[1, 1, 2, 2] + 
        78*Cld[1, 1, 3, 3] + 78*Cld[2, 2, 1, 1] + 78*Cld[2, 2, 2, 2] + 
        78*Cld[2, 2, 3, 3] + 78*Cld[3, 3, 1, 1] + 78*Cld[3, 3, 2, 2] + 
        78*Cld[3, 3, 3, 3] - 78*Clq1[1, 1, 1, 1] + 225*Clq1[1, 1, 2, 2] + 
        42*Clq1[1, 1, 3, 3] - 78*Clq1[2, 2, 1, 1] + 225*Clq1[2, 2, 2, 2] + 
        42*Clq1[2, 2, 3, 3] - 78*Clq1[3, 3, 1, 1] + 225*Clq1[3, 3, 2, 2] + 
        42*Clq1[3, 3, 3, 3] + 90*Clq3[1, 1, 1, 1] - 81*Clq3[1, 1, 2, 2] + 
        18*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 1, 1] - 81*Clq3[2, 2, 2, 2] + 
        18*Clq3[2, 2, 3, 3] + 90*Clq3[3, 3, 1, 1] - 81*Clq3[3, 3, 2, 2] + 
        18*Clq3[3, 3, 3, 3] - 156*Clu[1, 1, 1, 1] + 246*Clu[1, 1, 2, 2] - 
        156*Clu[2, 2, 1, 1] + 246*Clu[2, 2, 2, 2] - 156*Clu[3, 3, 1, 1] + 
        246*Clu[3, 3, 2, 2] - 156*Cqd1[1, 1, 1, 1] - 156*Cqd1[1, 1, 2, 2] - 
        156*Cqd1[1, 1, 3, 3] + 147*Cqd1[2, 2, 1, 1] + 147*Cqd1[2, 2, 2, 2] + 
        147*Cqd1[2, 2, 3, 3] + 84*Cqd1[3, 3, 1, 1] + 84*Cqd1[3, 3, 2, 2] + 
        84*Cqd1[3, 3, 3, 3] - 78*Cqe[1, 1, 1, 1] - 78*Cqe[1, 1, 2, 2] - 
        78*Cqe[1, 1, 3, 3] + 225*Cqe[2, 2, 1, 1] + 225*Cqe[2, 2, 2, 2] + 
        225*Cqe[2, 2, 3, 3] + 42*Cqe[3, 3, 1, 1] + 42*Cqe[3, 3, 2, 2] + 
        42*Cqe[3, 3, 3, 3] + 272*Cqq1[1, 1, 1, 1] - 294*Cqq1[1, 1, 2, 2] - 
        168*Cqq1[1, 1, 3, 3] - 40*Cqq1[1, 2, 2, 1] + 8*Cqq1[1, 3, 3, 1] - 
        606*Cqq1[2, 2, 2, 2] + 42*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
        16*Cqq1[3, 3, 3, 3] + 528*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 
        216*Cqq3[1, 1, 3, 3] - 156*Cqq3[1, 2, 2, 1] - 120*Cqq3[1, 3, 3, 1] - 
        630*Cqq3[2, 2, 2, 2] + 6*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 
        16*Cqq3[3, 3, 3, 3] + 312*Cqu1[1, 1, 1, 1] - 90*Cqu1[1, 1, 2, 2] - 
        294*Cqu1[2, 2, 1, 1] - 696*Cqu1[2, 2, 2, 2] - 168*Cqu1[3, 3, 1, 1] + 
        36*Cqu1[3, 3, 2, 2] - 312*Cud1[1, 1, 1, 1] - 312*Cud1[1, 1, 2, 2] - 
        312*Cud1[1, 1, 3, 3] + 90*Cud1[2, 2, 1, 1] + 90*Cud1[2, 2, 2, 2] + 
        90*Cud1[2, 2, 3, 3] + 832*Cuu[1, 1, 1, 1] - 360*Cuu[1, 1, 2, 2] - 
        120*Cuu[1, 2, 2, 1] - 1312*Cuu[2, 2, 2, 2]) + 
      32*MW2^4*(16*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
        24*Cdd[1, 1, 3, 3] + 8*Cdd[1, 2, 2, 1] + 8*Cdd[1, 3, 3, 1] + 
        16*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] + 8*Cdd[2, 3, 3, 2] + 
        16*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 
        6*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 
        6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 
        6*Ced[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] + 21*Ceu[1, 1, 2, 2] - 
        12*Ceu[2, 2, 1, 1] + 21*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] + 
        21*Ceu[3, 3, 2, 2] + 6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 
        6*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 
        6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 
        6*Cld[3, 3, 3, 3] - 6*Clq1[1, 1, 1, 1] + 27*Clq1[1, 1, 2, 2] + 
        6*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] + 27*Clq1[2, 2, 2, 2] + 
        6*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] + 27*Clq1[3, 3, 2, 2] + 
        6*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] - 15*Clq3[1, 1, 2, 2] + 
        6*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] - 15*Clq3[2, 2, 2, 2] + 
        6*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] - 15*Clq3[3, 3, 2, 2] + 
        6*Clq3[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] + 21*Clu[1, 1, 2, 2] - 
        12*Clu[2, 2, 1, 1] + 21*Clu[2, 2, 2, 2] - 12*Clu[3, 3, 1, 1] + 
        21*Clu[3, 3, 2, 2] - 12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 
        12*Cqd1[1, 1, 3, 3] + 21*Cqd1[2, 2, 1, 1] + 21*Cqd1[2, 2, 2, 2] + 
        21*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] + 
        12*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 6*Cqe[1, 1, 2, 2] - 
        6*Cqe[1, 1, 3, 3] + 27*Cqe[2, 2, 1, 1] + 27*Cqe[2, 2, 2, 2] + 
        27*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
        6*Cqe[3, 3, 3, 3] + 32*Cqq1[1, 1, 1, 1] - 42*Cqq1[1, 1, 2, 2] - 
        24*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 2, 2, 1] + 8*Cqq1[1, 3, 3, 1] - 
        78*Cqq1[2, 2, 2, 2] + 42*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
        16*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 18*Cqq3[1, 1, 2, 2] + 
        72*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 2, 2, 1] - 24*Cqq3[1, 3, 3, 1] - 
        102*Cqq3[2, 2, 2, 2] + 6*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 
        16*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 1, 1] - 9*Cqu1[1, 1, 2, 2] - 
        42*Cqu1[2, 2, 1, 1] - 75*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] + 
        9*Cqu1[3, 3, 2, 2] - 24*Cud1[1, 1, 1, 1] - 24*Cud1[1, 1, 2, 2] - 
        24*Cud1[1, 1, 3, 3] + 9*Cud1[2, 2, 1, 1] + 9*Cud1[2, 2, 2, 2] + 
        9*Cud1[2, 2, 3, 3] + 64*Cuu[1, 1, 1, 1] - 36*Cuu[1, 1, 2, 2] - 
        12*Cuu[1, 2, 2, 1] - 112*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(64*MW2^4*(6*Cqd1[3, 3, 1, 1] + 
        6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 
        8*Cqq1[1, 3, 3, 1] + 54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 
        12*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 
        22*Cqq3[2, 3, 3, 2] - 4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 
        27*Cqu1[2, 2, 3, 3] - 12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 
        6*Cqu1[3, 3, 3, 3] + 6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 
        6*Cud1[3, 3, 3, 3] - 24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 
        42*Cuu[2, 2, 3, 3] + 14*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2*(60*Cqd1[3, 3, 1, 1] + 60*Cqd1[3, 3, 2, 2] + 
        60*Cqd1[3, 3, 3, 3] - 120*Cqq1[1, 1, 3, 3] - 56*Cqq1[1, 3, 3, 1] + 
        288*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] + 48*Cqq1[3, 3, 3, 3] - 
        216*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 192*Cqq3[2, 2, 3, 3] + 
        112*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 78*Cqu1[1, 1, 3, 3] + 
        225*Cqu1[2, 2, 3, 3] - 120*Cqu1[3, 3, 1, 1] + 183*Cqu1[3, 3, 2, 2] + 
        42*Cqu1[3, 3, 3, 3] + 78*Cud1[3, 3, 1, 1] + 78*Cud1[3, 3, 2, 2] + 
        78*Cud1[3, 3, 3, 3] - 312*Cuu[1, 1, 3, 3] - 104*Cuu[1, 3, 3, 1] + 
        492*Cuu[2, 2, 3, 3] + 164*Cuu[2, 3, 3, 2]) + 
      12*MW2^2*MZ2^2*(75*Cqd1[3, 3, 1, 1] + 75*Cqd1[3, 3, 2, 2] + 
        75*Cqd1[3, 3, 3, 3] - 150*Cqq1[1, 1, 3, 3] - 52*Cqq1[1, 3, 3, 1] + 
        252*Cqq1[2, 2, 3, 3] + 82*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        162*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] + 240*Cqq3[2, 2, 3, 3] + 
        86*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 129*Cqu1[1, 1, 3, 3] + 
        243*Cqu1[2, 2, 3, 3] - 150*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
        21*Cqu1[3, 3, 3, 3] + 129*Cud1[3, 3, 1, 1] + 129*Cud1[3, 3, 2, 2] + 
        129*Cud1[3, 3, 3, 3] - 516*Cuu[1, 1, 3, 3] - 172*Cuu[1, 3, 3, 1] + 
        768*Cuu[2, 2, 3, 3] + 256*Cuu[2, 3, 3, 2]) + 
      MZ2^4*(51*Cqd1[3, 3, 1, 1] + 51*Cqd1[3, 3, 2, 2] + 
        51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
        45*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 51*Cqq1[3, 3, 3, 3] - 
        51*Cqq3[1, 3, 3, 1] + 147*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 
        17*Cqq3[3, 3, 3, 3] - 204*Cqu1[1, 1, 3, 3] + 90*Cqu1[2, 2, 3, 3] - 
        102*Cqu1[3, 3, 1, 1] + 192*Cqu1[3, 3, 2, 2] - 102*Cqu1[3, 3, 3, 3] + 
        204*Cud1[3, 3, 1, 1] + 204*Cud1[3, 3, 2, 2] + 204*Cud1[3, 3, 3, 3] - 
        816*Cuu[1, 1, 3, 3] - 272*Cuu[1, 3, 3, 1] + 1536*Cuu[2, 2, 3, 3] + 
        512*Cuu[2, 3, 3, 2]) - MW2*MZ2^3*(375*Cqd1[3, 3, 1, 1] + 
        375*Cqd1[3, 3, 2, 2] + 375*Cqd1[3, 3, 3, 3] - 750*Cqq1[1, 1, 3, 3] - 
        176*Cqq1[1, 3, 3, 1] + 702*Cqq1[2, 2, 3, 3] + 308*Cqq1[2, 3, 3, 2] - 
        222*Cqq1[3, 3, 3, 3] - 306*Cqq3[1, 1, 3, 3] - 324*Cqq3[1, 3, 3, 1] + 
        1146*Cqq3[2, 2, 3, 3] + 160*Cqq3[2, 3, 3, 2] + 74*Cqq3[3, 3, 3, 3] - 
        888*Cqu1[1, 1, 3, 3] + 1134*Cqu1[2, 2, 3, 3] - 750*Cqu1[3, 3, 1, 1] + 
        1272*Cqu1[3, 3, 2, 2] - 138*Cqu1[3, 3, 3, 3] + 888*Cud1[3, 3, 1, 1] + 
        888*Cud1[3, 3, 2, 2] + 888*Cud1[3, 3, 3, 3] - 3552*Cuu[1, 1, 3, 3] - 
        1184*Cuu[1, 3, 3, 1] + 5568*Cuu[2, 2, 3, 3] + 1856*Cuu[2, 3, 3, 2])))/
    (3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(MZ2^4*(1122*Cqd1[3, 3, 1, 1] + 1122*Cqd1[3, 3, 2, 2] + 
          1122*Cqd1[3, 3, 3, 3] - 2244*Cqq1[1, 1, 3, 3] - 
          374*Cqq1[1, 3, 3, 1] + 990*Cqq1[2, 2, 3, 3] + 
          704*Cqq1[2, 3, 3, 2] - 1122*Cqq1[3, 3, 3, 3] - 
          1122*Cqq3[1, 3, 3, 1] + 3234*Cqq3[2, 2, 3, 3] - 
          44*Cqq3[2, 3, 3, 2] + 374*Cqq3[3, 3, 3, 3] + 102*Cqu1[1, 1, 3, 3] - 
          45*Cqu1[2, 2, 3, 3] - 2244*Cqu1[3, 3, 1, 1] + 
          4224*Cqu1[3, 3, 2, 2] + 51*Cqu1[3, 3, 3, 3] - 
          102*Cud1[3, 3, 1, 1] - 102*Cud1[3, 3, 2, 2] - 
          102*Cud1[3, 3, 3, 3] + 408*Cuu[1, 1, 3, 3] + 136*Cuu[1, 3, 3, 1] - 
          768*Cuu[2, 2, 3, 3] - 256*Cuu[2, 3, 3, 2]) + 
        256*MW2^4*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
          6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
          54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
          4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
          12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
          6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
          24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
          14*Cuu[2, 3, 3, 2]) + 24*MW2^2*MZ2^2*(312*Cqd1[3, 3, 1, 1] + 
          312*Cqd1[3, 3, 2, 2] + 312*Cqd1[3, 3, 3, 3] - 
          624*Cqq1[1, 1, 3, 3] - 248*Cqq1[1, 3, 3, 1] + 
          1206*Cqq1[2, 2, 3, 3] + 362*Cqq1[2, 3, 3, 2] + 
          120*Cqq1[3, 3, 3, 3] - 864*Cqq3[1, 1, 3, 3] - 
          168*Cqq3[1, 3, 3, 1] + 966*Cqq3[2, 2, 3, 3] + 
          442*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] - 96*Cqu1[1, 1, 3, 3] + 
          135*Cqu1[2, 2, 3, 3] - 624*Cqu1[3, 3, 1, 1] + 
          930*Cqu1[3, 3, 2, 2] - 12*Cqu1[3, 3, 3, 3] + 96*Cud1[3, 3, 1, 1] + 
          96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] - 384*Cuu[1, 1, 3, 3] - 
          128*Cuu[1, 3, 3, 1] + 564*Cuu[2, 2, 3, 3] + 188*Cuu[2, 3, 3, 2]) - 
        32*MW2^3*MZ2*(174*Cqd1[3, 3, 1, 1] + 174*Cqd1[3, 3, 2, 2] + 
          174*Cqd1[3, 3, 3, 3] - 348*Cqq1[1, 1, 3, 3] - 
          184*Cqq1[1, 3, 3, 1] + 1062*Cqq1[2, 2, 3, 3] + 
          286*Cqq1[2, 3, 3, 2] + 204*Cqq1[3, 3, 3, 3] - 
          756*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] + 654*Cqq3[2, 2, 3, 3] + 
          422*Cqq3[2, 3, 3, 2] - 68*Cqq3[3, 3, 3, 3] - 102*Cqu1[1, 1, 3, 3] + 
          207*Cqu1[2, 2, 3, 3] - 348*Cqu1[3, 3, 1, 1] + 
          555*Cqu1[3, 3, 2, 2] + 30*Cqu1[3, 3, 3, 3] + 102*Cud1[3, 3, 1, 1] + 
          102*Cud1[3, 3, 2, 2] + 102*Cud1[3, 3, 3, 3] - 408*Cuu[1, 1, 3, 3] - 
          136*Cuu[1, 3, 3, 1] + 606*Cuu[2, 2, 3, 3] + 202*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(2289*Cqd1[3, 3, 1, 1] + 2289*Cqd1[3, 3, 2, 2] + 
          2289*Cqd1[3, 3, 3, 3] - 4578*Cqq1[1, 1, 3, 3] - 
          1324*Cqq1[1, 3, 3, 1] + 6102*Cqq1[2, 2, 3, 3] + 
          2236*Cqq1[2, 3, 3, 2] - 606*Cqq1[3, 3, 3, 3] - 
          3366*Cqq3[1, 1, 3, 3] - 1728*Cqq3[1, 3, 3, 1] + 
          7314*Cqq3[2, 2, 3, 3] + 1832*Cqq3[2, 3, 3, 2] + 
          202*Cqq3[3, 3, 3, 3] - 237*Cqu1[1, 1, 3, 3] - 81*Cqu1[2, 2, 3, 3] - 
          4578*Cqu1[3, 3, 1, 1] + 7080*Cqu1[3, 3, 2, 2] - 
          195*Cqu1[3, 3, 3, 3] + 237*Cud1[3, 3, 1, 1] + 
          237*Cud1[3, 3, 2, 2] + 237*Cud1[3, 3, 3, 3] - 948*Cuu[1, 1, 3, 3] - 
          316*Cuu[1, 3, 3, 1] + 2064*Cuu[2, 2, 3, 3] + 
          688*Cuu[2, 3, 3, 2])) + 
      2*MZ2*(64*MW2^4*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
          6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
          54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
          4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
          12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
          6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
          24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
          14*Cuu[2, 3, 3, 2]) - 16*MW2^3*MZ2*(60*Cqd1[3, 3, 1, 1] + 
          60*Cqd1[3, 3, 2, 2] + 60*Cqd1[3, 3, 3, 3] - 120*Cqq1[1, 1, 3, 3] - 
          56*Cqq1[1, 3, 3, 1] + 288*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] + 
          48*Cqq1[3, 3, 3, 3] - 216*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 
          192*Cqq3[2, 2, 3, 3] + 112*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 
          78*Cqu1[1, 1, 3, 3] + 225*Cqu1[2, 2, 3, 3] - 120*Cqu1[3, 3, 1, 1] + 
          183*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] + 78*Cud1[3, 3, 1, 1] + 
          78*Cud1[3, 3, 2, 2] + 78*Cud1[3, 3, 3, 3] - 312*Cuu[1, 1, 3, 3] - 
          104*Cuu[1, 3, 3, 1] + 492*Cuu[2, 2, 3, 3] + 164*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^2*(75*Cqd1[3, 3, 1, 1] + 75*Cqd1[3, 3, 2, 2] + 
          75*Cqd1[3, 3, 3, 3] - 150*Cqq1[1, 1, 3, 3] - 52*Cqq1[1, 3, 3, 1] + 
          252*Cqq1[2, 2, 3, 3] + 82*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          162*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] + 240*Cqq3[2, 2, 3, 3] + 
          86*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 129*Cqu1[1, 1, 3, 3] + 
          243*Cqu1[2, 2, 3, 3] - 150*Cqu1[3, 3, 1, 1] + 
          222*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] + 129*Cud1[3, 3, 1, 1] + 
          129*Cud1[3, 3, 2, 2] + 129*Cud1[3, 3, 3, 3] - 516*Cuu[1, 1, 3, 3] - 
          172*Cuu[1, 3, 3, 1] + 768*Cuu[2, 2, 3, 3] + 256*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(51*Cqd1[3, 3, 1, 1] + 51*Cqd1[3, 3, 2, 2] + 
          51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
          45*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 51*Cqq1[3, 3, 3, 3] - 
          51*Cqq3[1, 3, 3, 1] + 147*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 
          17*Cqq3[3, 3, 3, 3] - 204*Cqu1[1, 1, 3, 3] + 90*Cqu1[2, 2, 3, 3] - 
          102*Cqu1[3, 3, 1, 1] + 192*Cqu1[3, 3, 2, 2] - 
          102*Cqu1[3, 3, 3, 3] + 204*Cud1[3, 3, 1, 1] + 
          204*Cud1[3, 3, 2, 2] + 204*Cud1[3, 3, 3, 3] - 816*Cuu[1, 1, 3, 3] - 
          272*Cuu[1, 3, 3, 1] + 1536*Cuu[2, 2, 3, 3] + 512*Cuu[2, 3, 3, 2]) - 
        MW2*MZ2^3*(375*Cqd1[3, 3, 1, 1] + 375*Cqd1[3, 3, 2, 2] + 
          375*Cqd1[3, 3, 3, 3] - 750*Cqq1[1, 1, 3, 3] - 
          176*Cqq1[1, 3, 3, 1] + 702*Cqq1[2, 2, 3, 3] + 
          308*Cqq1[2, 3, 3, 2] - 222*Cqq1[3, 3, 3, 3] - 
          306*Cqq3[1, 1, 3, 3] - 324*Cqq3[1, 3, 3, 1] + 
          1146*Cqq3[2, 2, 3, 3] + 160*Cqq3[2, 3, 3, 2] + 
          74*Cqq3[3, 3, 3, 3] - 888*Cqu1[1, 1, 3, 3] + 
          1134*Cqu1[2, 2, 3, 3] - 750*Cqu1[3, 3, 1, 1] + 
          1272*Cqu1[3, 3, 2, 2] - 138*Cqu1[3, 3, 3, 3] + 
          888*Cud1[3, 3, 1, 1] + 888*Cud1[3, 3, 2, 2] + 
          888*Cud1[3, 3, 3, 3] - 3552*Cuu[1, 1, 3, 3] - 
          1184*Cuu[1, 3, 3, 1] + 5568*Cuu[2, 2, 3, 3] + 
          1856*Cuu[2, 3, 3, 2]))))/(12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (64*MW2^4*(-6*MT2*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
         6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
         54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
         36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
         4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
         12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
         6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
         24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
         14*Cuu[2, 3, 3, 2]) + MZ2*(10*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
         24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 2, 2, 1] - 4*Cdd[1, 3, 3, 1] + 
         10*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 
         10*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 
         6*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 
         6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 
         6*Ced[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] + 21*Ceu[1, 1, 2, 2] - 
         12*Ceu[2, 2, 1, 1] + 21*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] + 
         21*Ceu[3, 3, 2, 2] + 6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 
         6*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 
         6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 
         6*Cld[3, 3, 3, 3] - 6*Clq1[1, 1, 1, 1] + 27*Clq1[1, 1, 2, 2] + 
         6*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] + 27*Clq1[2, 2, 2, 2] + 
         6*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] + 27*Clq1[3, 3, 2, 2] + 
         6*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] - 15*Clq3[1, 1, 2, 2] + 
         6*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] - 15*Clq3[2, 2, 2, 2] + 
         6*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] - 15*Clq3[3, 3, 2, 2] + 
         6*Clq3[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] + 21*Clu[1, 1, 2, 2] - 
         12*Clu[2, 2, 1, 1] + 21*Clu[2, 2, 2, 2] - 12*Clu[3, 3, 1, 1] + 
         21*Clu[3, 3, 2, 2] - 12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 
         12*Cqd1[1, 1, 3, 3] + 21*Cqd1[2, 2, 1, 1] + 21*Cqd1[2, 2, 2, 2] + 
         21*Cqd1[2, 2, 3, 3] + 18*Cqd1[3, 3, 1, 1] + 18*Cqd1[3, 3, 2, 2] + 
         18*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 6*Cqe[1, 1, 2, 2] - 
         6*Cqe[1, 1, 3, 3] + 27*Cqe[2, 2, 1, 1] + 27*Cqe[2, 2, 2, 2] + 
         27*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
         6*Cqe[3, 3, 3, 3] + 2*Cqq1[1, 1, 1, 1] - 42*Cqq1[1, 1, 2, 2] - 
         36*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 2, 2, 1] - 36*Cqq1[1, 3, 3, 1] - 
         42*Cqq1[2, 2, 2, 2] + 96*Cqq1[2, 2, 3, 3] + 52*Cqq1[2, 3, 3, 2] + 
         22*Cqq1[3, 3, 3, 3] + 114*Cqq3[1, 1, 1, 1] + 18*Cqq3[1, 1, 2, 2] + 
         36*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 12*Cqq3[1, 3, 3, 1] - 
         84*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] + 78*Cqq3[2, 3, 3, 2] + 
         30*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 1, 1] - 9*Cqu1[1, 1, 2, 2] - 
         6*Cqu1[1, 1, 3, 3] - 42*Cqu1[2, 2, 1, 1] - 75*Cqu1[2, 2, 2, 2] + 
         27*Cqu1[2, 2, 3, 3] - 36*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] + 
         6*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 1, 1] - 24*Cud1[1, 1, 2, 2] - 
         24*Cud1[1, 1, 3, 3] + 9*Cud1[2, 2, 1, 1] + 9*Cud1[2, 2, 2, 2] + 
         9*Cud1[2, 2, 3, 3] + 6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 
         6*Cud1[3, 3, 3, 3] + 40*Cuu[1, 1, 1, 1] - 36*Cuu[1, 1, 2, 2] - 
         24*Cuu[1, 1, 3, 3] + 6*Cuu[1, 2, 2, 1] - 32*Cuu[1, 3, 3, 1] - 
         70*Cuu[2, 2, 2, 2] + 42*Cuu[2, 2, 3, 3] + 56*Cuu[2, 3, 3, 2])) - 
     16*MW2^3*MZ2*(-6*MT2*(60*Cqd1[3, 3, 1, 1] + 60*Cqd1[3, 3, 2, 2] + 
         60*Cqd1[3, 3, 3, 3] - 120*Cqq1[1, 1, 3, 3] - 20*Cqq1[1, 3, 3, 1] + 
         288*Cqq1[2, 2, 3, 3] + 17*Cqq1[2, 3, 3, 2] + 48*Cqq1[3, 3, 3, 3] - 
         216*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 192*Cqq3[2, 2, 3, 3] + 
         13*Cqq3[2, 3, 3, 2] - 52*Cqq3[3, 3, 3, 3] - 78*Cqu1[1, 1, 3, 3] + 
         225*Cqu1[2, 2, 3, 3] - 120*Cqu1[3, 3, 1, 1] + 183*Cqu1[3, 3, 2, 2] + 
         42*Cqu1[3, 3, 3, 3] + 78*Cud1[3, 3, 1, 1] + 78*Cud1[3, 3, 2, 2] + 
         78*Cud1[3, 3, 3, 3] - 312*Cuu[1, 1, 3, 3] - 140*Cuu[1, 3, 3, 1] + 
         492*Cuu[2, 2, 3, 3] + 227*Cuu[2, 3, 3, 2]) + 
       MZ2*(130*Cdd[1, 1, 1, 1] + 312*Cdd[1, 1, 2, 2] + 312*Cdd[1, 1, 3, 3] - 
         52*Cdd[1, 2, 2, 1] - 52*Cdd[1, 3, 3, 1] + 130*Cdd[2, 2, 2, 2] + 
         312*Cdd[2, 2, 3, 3] - 52*Cdd[2, 3, 3, 2] + 130*Cdd[3, 3, 3, 3] + 
         78*Ced[1, 1, 1, 1] + 78*Ced[1, 1, 2, 2] + 78*Ced[1, 1, 3, 3] + 
         78*Ced[2, 2, 1, 1] + 78*Ced[2, 2, 2, 2] + 78*Ced[2, 2, 3, 3] + 
         78*Ced[3, 3, 1, 1] + 78*Ced[3, 3, 2, 2] + 78*Ced[3, 3, 3, 3] - 
         156*Ceu[1, 1, 1, 1] + 246*Ceu[1, 1, 2, 2] - 156*Ceu[2, 2, 1, 1] + 
         246*Ceu[2, 2, 2, 2] - 156*Ceu[3, 3, 1, 1] + 246*Ceu[3, 3, 2, 2] + 
         78*Cld[1, 1, 1, 1] + 78*Cld[1, 1, 2, 2] + 78*Cld[1, 1, 3, 3] + 
         78*Cld[2, 2, 1, 1] + 78*Cld[2, 2, 2, 2] + 78*Cld[2, 2, 3, 3] + 
         78*Cld[3, 3, 1, 1] + 78*Cld[3, 3, 2, 2] + 78*Cld[3, 3, 3, 3] - 
         78*Clq1[1, 1, 1, 1] + 225*Clq1[1, 1, 2, 2] + 42*Clq1[1, 1, 3, 3] - 
         78*Clq1[2, 2, 1, 1] + 225*Clq1[2, 2, 2, 2] + 42*Clq1[2, 2, 3, 3] - 
         78*Clq1[3, 3, 1, 1] + 225*Clq1[3, 3, 2, 2] + 42*Clq1[3, 3, 3, 3] + 
         90*Clq3[1, 1, 1, 1] - 81*Clq3[1, 1, 2, 2] + 18*Clq3[1, 1, 3, 3] + 
         90*Clq3[2, 2, 1, 1] - 81*Clq3[2, 2, 2, 2] + 18*Clq3[2, 2, 3, 3] + 
         90*Clq3[3, 3, 1, 1] - 81*Clq3[3, 3, 2, 2] + 18*Clq3[3, 3, 3, 3] - 
         156*Clu[1, 1, 1, 1] + 246*Clu[1, 1, 2, 2] - 156*Clu[2, 2, 1, 1] + 
         246*Clu[2, 2, 2, 2] - 156*Clu[3, 3, 1, 1] + 246*Clu[3, 3, 2, 2] - 
         156*Cqd1[1, 1, 1, 1] - 156*Cqd1[1, 1, 2, 2] - 156*Cqd1[1, 1, 3, 3] + 
         147*Cqd1[2, 2, 1, 1] + 147*Cqd1[2, 2, 2, 2] + 147*Cqd1[2, 2, 3, 3] + 
         144*Cqd1[3, 3, 1, 1] + 144*Cqd1[3, 3, 2, 2] + 144*Cqd1[3, 3, 3, 3] - 
         78*Cqe[1, 1, 1, 1] - 78*Cqe[1, 1, 2, 2] - 78*Cqe[1, 1, 3, 3] + 
         225*Cqe[2, 2, 1, 1] + 225*Cqe[2, 2, 2, 2] + 225*Cqe[2, 2, 3, 3] + 
         42*Cqe[3, 3, 1, 1] + 42*Cqe[3, 3, 2, 2] + 42*Cqe[3, 3, 3, 3] + 
         98*Cqq1[1, 1, 1, 1] - 294*Cqq1[1, 1, 2, 2] - 288*Cqq1[1, 1, 3, 3] + 
         20*Cqq1[1, 2, 2, 1] - 228*Cqq1[1, 3, 3, 1] - 372*Cqq1[2, 2, 2, 2] + 
         330*Cqq1[2, 2, 3, 3] + 316*Cqq1[2, 3, 3, 2] + 58*Cqq1[3, 3, 3, 3] + 
         546*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 78*Cqq3[1, 2, 2, 1] - 
         36*Cqq3[1, 3, 3, 1] - 414*Cqq3[2, 2, 2, 2] + 198*Cqq3[2, 2, 3, 3] + 
         438*Cqq3[2, 3, 3, 2] + 90*Cqq3[3, 3, 3, 3] + 312*Cqu1[1, 1, 1, 1] - 
         90*Cqu1[1, 1, 2, 2] - 78*Cqu1[1, 1, 3, 3] - 294*Cqu1[2, 2, 1, 1] - 
         696*Cqu1[2, 2, 2, 2] + 225*Cqu1[2, 2, 3, 3] - 288*Cqu1[3, 3, 1, 1] + 
         219*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 312*Cud1[1, 1, 1, 1] - 
         312*Cud1[1, 1, 2, 2] - 312*Cud1[1, 1, 3, 3] + 90*Cud1[2, 2, 1, 1] + 
         90*Cud1[2, 2, 2, 2] + 90*Cud1[2, 2, 3, 3] + 78*Cud1[3, 3, 1, 1] + 
         78*Cud1[3, 3, 2, 2] + 78*Cud1[3, 3, 3, 3] + 520*Cuu[1, 1, 1, 1] - 
         360*Cuu[1, 1, 2, 2] - 312*Cuu[1, 1, 3, 3] + 60*Cuu[1, 2, 2, 1] - 
         416*Cuu[1, 3, 3, 1] - 820*Cuu[2, 2, 2, 2] + 492*Cuu[2, 2, 3, 3] + 
         656*Cuu[2, 3, 3, 2])) + 12*MW2^2*MZ2^2*
      (-6*MT2*(75*Cqd1[3, 3, 1, 1] + 75*Cqd1[3, 3, 2, 2] + 
         75*Cqd1[3, 3, 3, 3] - 150*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 3, 3, 1] + 
         252*Cqq1[2, 2, 3, 3] - 17*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
         162*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 240*Cqq3[2, 2, 3, 3] - 
         49*Cqq3[2, 3, 3, 2] - 38*Cqq3[3, 3, 3, 3] - 129*Cqu1[1, 1, 3, 3] + 
         243*Cqu1[2, 2, 3, 3] - 150*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
         21*Cqu1[3, 3, 3, 3] + 129*Cud1[3, 3, 1, 1] + 129*Cud1[3, 3, 2, 2] + 
         129*Cud1[3, 3, 3, 3] - 516*Cuu[1, 1, 3, 3] - 280*Cuu[1, 3, 3, 1] + 
         768*Cuu[2, 2, 3, 3] + 418*Cuu[2, 3, 3, 2]) + 
       MZ2*(215*Cdd[1, 1, 1, 1] + 516*Cdd[1, 1, 2, 2] + 516*Cdd[1, 1, 3, 3] - 
         86*Cdd[1, 2, 2, 1] - 86*Cdd[1, 3, 3, 1] + 215*Cdd[2, 2, 2, 2] + 
         516*Cdd[2, 2, 3, 3] - 86*Cdd[2, 3, 3, 2] + 215*Cdd[3, 3, 3, 3] + 
         129*Ced[1, 1, 1, 1] + 129*Ced[1, 1, 2, 2] + 129*Ced[1, 1, 3, 3] + 
         129*Ced[2, 2, 1, 1] + 129*Ced[2, 2, 2, 2] + 129*Ced[2, 2, 3, 3] + 
         129*Ced[3, 3, 1, 1] + 129*Ced[3, 3, 2, 2] + 129*Ced[3, 3, 3, 3] - 
         258*Ceu[1, 1, 1, 1] + 384*Ceu[1, 1, 2, 2] - 258*Ceu[2, 2, 1, 1] + 
         384*Ceu[2, 2, 2, 2] - 258*Ceu[3, 3, 1, 1] + 384*Ceu[3, 3, 2, 2] + 
         129*Cld[1, 1, 1, 1] + 129*Cld[1, 1, 2, 2] + 129*Cld[1, 1, 3, 3] + 
         129*Cld[2, 2, 1, 1] + 129*Cld[2, 2, 2, 2] + 129*Cld[2, 2, 3, 3] + 
         129*Cld[3, 3, 1, 1] + 129*Cld[3, 3, 2, 2] + 129*Cld[3, 3, 3, 3] - 
         129*Clq1[1, 1, 1, 1] + 243*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 
         129*Clq1[2, 2, 1, 1] + 243*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] - 
         129*Clq1[3, 3, 1, 1] + 243*Clq1[3, 3, 2, 2] + 21*Clq1[3, 3, 3, 3] + 
         51*Clq3[1, 1, 1, 1] - 93*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 
         51*Clq3[2, 2, 1, 1] - 93*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] + 
         51*Clq3[3, 3, 1, 1] - 93*Clq3[3, 3, 2, 2] - 3*Clq3[3, 3, 3, 3] - 
         258*Clu[1, 1, 1, 1] + 384*Clu[1, 1, 2, 2] - 258*Clu[2, 2, 1, 1] + 
         384*Clu[2, 2, 2, 2] - 258*Clu[3, 3, 1, 1] + 384*Clu[3, 3, 2, 2] - 
         258*Cqd1[1, 1, 1, 1] - 258*Cqd1[1, 1, 2, 2] - 258*Cqd1[1, 1, 3, 3] + 
         114*Cqd1[2, 2, 1, 1] + 114*Cqd1[2, 2, 2, 2] + 114*Cqd1[2, 2, 3, 3] + 
         117*Cqd1[3, 3, 1, 1] + 117*Cqd1[3, 3, 2, 2] + 117*Cqd1[3, 3, 3, 3] - 
         129*Cqe[1, 1, 1, 1] - 129*Cqe[1, 1, 2, 2] - 129*Cqe[1, 1, 3, 3] + 
         243*Cqe[2, 2, 1, 1] + 243*Cqe[2, 2, 2, 2] + 243*Cqe[2, 2, 3, 3] + 
         21*Cqe[3, 3, 1, 1] + 21*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 
         211*Cqq1[1, 1, 1, 1] - 228*Cqq1[1, 1, 2, 2] - 234*Cqq1[1, 1, 3, 3] + 
         40*Cqq1[1, 2, 2, 1] - 198*Cqq1[1, 3, 3, 1] - 399*Cqq1[2, 2, 2, 2] + 
         228*Cqq1[2, 2, 3, 3] + 338*Cqq1[2, 3, 3, 2] - 19*Cqq1[3, 3, 3, 3] + 
         267*Cqq3[1, 1, 1, 1] - 252*Cqq3[1, 1, 2, 2] - 198*Cqq3[1, 1, 3, 3] + 
         36*Cqq3[1, 2, 2, 1] - 174*Cqq3[1, 3, 3, 1] - 483*Cqq3[2, 2, 2, 2] + 
         144*Cqq3[2, 2, 3, 3] + 342*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 
         516*Cqu1[1, 1, 1, 1] - 126*Cqu1[1, 1, 2, 2] - 129*Cqu1[1, 1, 3, 3] - 
         228*Cqu1[2, 2, 1, 1] - 870*Cqu1[2, 2, 2, 2] + 243*Cqu1[2, 2, 3, 3] - 
         234*Cqu1[3, 3, 1, 1] + 240*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] - 
         516*Cud1[1, 1, 1, 1] - 516*Cud1[1, 1, 2, 2] - 516*Cud1[1, 1, 3, 3] + 
         126*Cud1[2, 2, 1, 1] + 126*Cud1[2, 2, 2, 2] + 126*Cud1[2, 2, 3, 3] + 
         129*Cud1[3, 3, 1, 1] + 129*Cud1[3, 3, 2, 2] + 129*Cud1[3, 3, 3, 3] + 
         860*Cuu[1, 1, 1, 1] - 504*Cuu[1, 1, 2, 2] - 516*Cuu[1, 1, 3, 3] + 
         84*Cuu[1, 2, 2, 1] - 688*Cuu[1, 3, 3, 1] - 1280*Cuu[2, 2, 2, 2] + 
         768*Cuu[2, 2, 3, 3] + 1024*Cuu[2, 3, 3, 2])) + 
     MZ2^4*(MZ2*(340*Cdd[1, 1, 1, 1] + 816*Cdd[1, 1, 2, 2] + 
         816*Cdd[1, 1, 3, 3] - 136*Cdd[1, 2, 2, 1] - 136*Cdd[1, 3, 3, 1] + 
         340*Cdd[2, 2, 2, 2] + 816*Cdd[2, 2, 3, 3] - 136*Cdd[2, 3, 3, 2] + 
         340*Cdd[3, 3, 3, 3] + 204*Ced[1, 1, 1, 1] + 204*Ced[1, 1, 2, 2] + 
         204*Ced[1, 1, 3, 3] + 204*Ced[2, 2, 1, 1] + 204*Ced[2, 2, 2, 2] + 
         204*Ced[2, 2, 3, 3] + 204*Ced[3, 3, 1, 1] + 204*Ced[3, 3, 2, 2] + 
         204*Ced[3, 3, 3, 3] - 408*Ceu[1, 1, 1, 1] + 768*Ceu[1, 1, 2, 2] - 
         408*Ceu[2, 2, 1, 1] + 768*Ceu[2, 2, 2, 2] - 408*Ceu[3, 3, 1, 1] + 
         768*Ceu[3, 3, 2, 2] + 204*Cld[1, 1, 1, 1] + 204*Cld[1, 1, 2, 2] + 
         204*Cld[1, 1, 3, 3] + 204*Cld[2, 2, 1, 1] + 204*Cld[2, 2, 2, 2] + 
         204*Cld[2, 2, 3, 3] + 204*Cld[3, 3, 1, 1] + 204*Cld[3, 3, 2, 2] + 
         204*Cld[3, 3, 3, 3] - 204*Clq1[1, 1, 1, 1] + 90*Clq1[1, 1, 2, 2] - 
         102*Clq1[1, 1, 3, 3] - 204*Clq1[2, 2, 1, 1] + 90*Clq1[2, 2, 2, 2] - 
         102*Clq1[2, 2, 3, 3] - 204*Clq1[3, 3, 1, 1] + 90*Clq1[3, 3, 2, 2] - 
         102*Clq1[3, 3, 3, 3] - 408*Clu[1, 1, 1, 1] + 768*Clu[1, 1, 2, 2] - 
         408*Clu[2, 2, 1, 1] + 768*Clu[2, 2, 2, 2] - 408*Clu[3, 3, 1, 1] + 
         768*Clu[3, 3, 2, 2] - 408*Cqd1[1, 1, 1, 1] - 408*Cqd1[1, 1, 2, 2] - 
         408*Cqd1[1, 1, 3, 3] - 114*Cqd1[2, 2, 1, 1] - 114*Cqd1[2, 2, 2, 2] - 
         114*Cqd1[2, 2, 3, 3] - 153*Cqd1[3, 3, 1, 1] - 153*Cqd1[3, 3, 2, 2] - 
         153*Cqd1[3, 3, 3, 3] - 204*Cqe[1, 1, 1, 1] - 204*Cqe[1, 1, 2, 2] - 
         204*Cqe[1, 1, 3, 3] + 90*Cqe[2, 2, 1, 1] + 90*Cqe[2, 2, 2, 2] + 
         90*Cqe[2, 2, 3, 3] - 102*Cqe[3, 3, 1, 1] - 102*Cqe[3, 3, 2, 2] - 
         102*Cqe[3, 3, 3, 3] + 374*Cqq1[1, 1, 1, 1] + 228*Cqq1[1, 1, 2, 2] + 
         306*Cqq1[1, 1, 3, 3] - 19*Cqq1[1, 2, 2, 1] - 102*Cqq1[1, 3, 3, 1] - 
         165*Cqq1[2, 2, 2, 2] + 159*Cqq1[2, 2, 3, 3] + 94*Cqq1[2, 3, 3, 2] + 
         34*Cqq1[3, 3, 3, 3] - 102*Cqq3[1, 1, 1, 1] - 57*Cqq3[1, 2, 2, 1] - 
         306*Cqq3[1, 3, 3, 1] + 45*Cqq3[2, 2, 2, 2] + 441*Cqq3[2, 2, 3, 3] - 
         12*Cqq3[2, 3, 3, 2] + 816*Cqu1[1, 1, 1, 1] - 360*Cqu1[1, 1, 2, 2] - 
         204*Cqu1[1, 1, 3, 3] + 228*Cqu1[2, 2, 1, 1] - 948*Cqu1[2, 2, 2, 2] + 
         90*Cqu1[2, 2, 3, 3] + 306*Cqu1[3, 3, 1, 1] + 12*Cqu1[3, 3, 2, 2] - 
         102*Cqu1[3, 3, 3, 3] - 816*Cud1[1, 1, 1, 1] - 816*Cud1[1, 1, 2, 2] - 
         816*Cud1[1, 1, 3, 3] + 360*Cud1[2, 2, 1, 1] + 360*Cud1[2, 2, 2, 2] + 
         360*Cud1[2, 2, 3, 3] + 204*Cud1[3, 3, 1, 1] + 204*Cud1[3, 3, 2, 2] + 
         204*Cud1[3, 3, 3, 3] + 1360*Cuu[1, 1, 1, 1] - 1440*Cuu[1, 1, 2, 2] - 
         816*Cuu[1, 1, 3, 3] + 240*Cuu[1, 2, 2, 1] - 1088*Cuu[1, 3, 3, 1] - 
         2560*Cuu[2, 2, 2, 2] + 1536*Cuu[2, 2, 3, 3] + 
         2048*Cuu[2, 3, 3, 2]) - 3*MT2*(102*Cqd1[3, 3, 1, 1] + 
         102*Cqd1[3, 3, 2, 2] + 102*Cqd1[3, 3, 3, 3] - 204*Cqq1[1, 1, 3, 3] + 
         119*Cqq1[1, 3, 3, 1] + 90*Cqq1[2, 2, 3, 3] - 224*Cqq1[2, 3, 3, 2] - 
         102*Cqq1[3, 3, 3, 3] + 357*Cqq3[1, 3, 3, 1] + 294*Cqq3[2, 2, 3, 3] + 
         14*Cqq3[2, 3, 3, 2] + 340*Cqq3[3, 3, 3, 3] - 408*Cqu1[1, 1, 3, 3] + 
         180*Cqu1[2, 2, 3, 3] - 204*Cqu1[3, 3, 1, 1] + 384*Cqu1[3, 3, 2, 2] - 
         204*Cqu1[3, 3, 3, 3] + 408*Cud1[3, 3, 1, 1] + 408*Cud1[3, 3, 2, 2] + 
         408*Cud1[3, 3, 3, 3] - 1632*Cuu[1, 1, 3, 3] - 1156*Cuu[1, 3, 3, 1] + 
         3072*Cuu[2, 2, 3, 3] + 2176*Cuu[2, 3, 3, 2])) + 
     MW2*MZ2^3*(6*MT2*(375*Cqd1[3, 3, 1, 1] + 375*Cqd1[3, 3, 2, 2] + 
         375*Cqd1[3, 3, 3, 3] - 750*Cqq1[1, 1, 3, 3] + 310*Cqq1[1, 3, 3, 1] + 
         702*Cqq1[2, 2, 3, 3] - 502*Cqq1[2, 3, 3, 2] - 222*Cqq1[3, 3, 3, 3] - 
         306*Cqq3[1, 1, 3, 3] + 216*Cqq3[1, 3, 3, 1] + 
         1146*Cqq3[2, 2, 3, 3] - 596*Cqq3[2, 3, 3, 2] + 
         128*Cqq3[3, 3, 3, 3] - 888*Cqu1[1, 1, 3, 3] + 
         1134*Cqu1[2, 2, 3, 3] - 750*Cqu1[3, 3, 1, 1] + 
         1272*Cqu1[3, 3, 2, 2] - 138*Cqu1[3, 3, 3, 3] + 
         888*Cud1[3, 3, 1, 1] + 888*Cud1[3, 3, 2, 2] + 888*Cud1[3, 3, 3, 3] - 
         3552*Cuu[1, 1, 3, 3] - 2210*Cuu[1, 3, 3, 1] + 5568*Cuu[2, 2, 3, 3] + 
         3368*Cuu[2, 3, 3, 2]) - MZ2*(1480*Cdd[1, 1, 1, 1] + 
         3552*Cdd[1, 1, 2, 2] + 3552*Cdd[1, 1, 3, 3] - 592*Cdd[1, 2, 2, 1] - 
         592*Cdd[1, 3, 3, 1] + 1480*Cdd[2, 2, 2, 2] + 3552*Cdd[2, 2, 3, 3] - 
         592*Cdd[2, 3, 3, 2] + 1480*Cdd[3, 3, 3, 3] + 888*Ced[1, 1, 1, 1] + 
         888*Ced[1, 1, 2, 2] + 888*Ced[1, 1, 3, 3] + 888*Ced[2, 2, 1, 1] + 
         888*Ced[2, 2, 2, 2] + 888*Ced[2, 2, 3, 3] + 888*Ced[3, 3, 1, 1] + 
         888*Ced[3, 3, 2, 2] + 888*Ced[3, 3, 3, 3] - 1776*Ceu[1, 1, 1, 1] + 
         2784*Ceu[1, 1, 2, 2] - 1776*Ceu[2, 2, 1, 1] + 2784*Ceu[2, 2, 2, 2] - 
         1776*Ceu[3, 3, 1, 1] + 2784*Ceu[3, 3, 2, 2] + 888*Cld[1, 1, 1, 1] + 
         888*Cld[1, 1, 2, 2] + 888*Cld[1, 1, 3, 3] + 888*Cld[2, 2, 1, 1] + 
         888*Cld[2, 2, 2, 2] + 888*Cld[2, 2, 3, 3] + 888*Cld[3, 3, 1, 1] + 
         888*Cld[3, 3, 2, 2] + 888*Cld[3, 3, 3, 3] - 888*Clq1[1, 1, 1, 1] + 
         1134*Clq1[1, 1, 2, 2] - 138*Clq1[1, 1, 3, 3] - 
         888*Clq1[2, 2, 1, 1] + 1134*Clq1[2, 2, 2, 2] - 
         138*Clq1[2, 2, 3, 3] - 888*Clq1[3, 3, 1, 1] + 
         1134*Clq1[3, 3, 2, 2] - 138*Clq1[3, 3, 3, 3] - 
         294*Clq3[1, 1, 2, 2] - 102*Clq3[1, 1, 3, 3] - 294*Clq3[2, 2, 2, 2] - 
         102*Clq3[2, 2, 3, 3] - 294*Clq3[3, 3, 2, 2] - 102*Clq3[3, 3, 3, 3] - 
         1776*Clu[1, 1, 1, 1] + 2784*Clu[1, 1, 2, 2] - 1776*Clu[2, 2, 1, 1] + 
         2784*Clu[2, 2, 2, 2] - 1776*Clu[3, 3, 1, 1] + 2784*Clu[3, 3, 2, 2] - 
         1776*Cqd1[1, 1, 1, 1] - 1776*Cqd1[1, 1, 2, 2] - 
         1776*Cqd1[1, 1, 3, 3] + 246*Cqd1[2, 2, 1, 1] + 
         246*Cqd1[2, 2, 2, 2] + 246*Cqd1[2, 2, 3, 3] + 99*Cqd1[3, 3, 1, 1] + 
         99*Cqd1[3, 3, 2, 2] + 99*Cqd1[3, 3, 3, 3] - 888*Cqe[1, 1, 1, 1] - 
         888*Cqe[1, 1, 2, 2] - 888*Cqe[1, 1, 3, 3] + 1134*Cqe[2, 2, 1, 1] + 
         1134*Cqe[2, 2, 2, 2] + 1134*Cqe[2, 2, 3, 3] - 138*Cqe[3, 3, 1, 1] - 
         138*Cqe[3, 3, 2, 2] - 138*Cqe[3, 3, 3, 3] + 1628*Cqq1[1, 1, 1, 1] - 
         492*Cqq1[1, 1, 2, 2] - 198*Cqq1[1, 1, 3, 3] + 188*Cqq1[1, 2, 2, 1] - 
         648*Cqq1[1, 3, 3, 1] - 1932*Cqq1[2, 2, 2, 2] + 
         114*Cqq1[2, 2, 3, 3] + 1288*Cqq1[2, 3, 3, 2] - 
         362*Cqq1[3, 3, 3, 3] - 444*Cqq3[1, 1, 1, 1] - 
         1764*Cqq3[1, 1, 2, 2] - 1530*Cqq3[1, 1, 3, 3] - 
         24*Cqq3[1, 2, 2, 1] - 1536*Cqq3[1, 3, 3, 1] - 
         1344*Cqq3[2, 2, 2, 2] + 1062*Cqq3[2, 2, 3, 3] + 
         780*Cqq3[2, 3, 3, 2] - 510*Cqq3[3, 3, 3, 3] + 
         3552*Cqu1[1, 1, 1, 1] - 1008*Cqu1[1, 1, 2, 2] - 
         888*Cqu1[1, 1, 3, 3] - 492*Cqu1[2, 2, 1, 1] - 
         5052*Cqu1[2, 2, 2, 2] + 1134*Cqu1[2, 2, 3, 3] - 
         198*Cqu1[3, 3, 1, 1] + 1308*Cqu1[3, 3, 2, 2] - 
         138*Cqu1[3, 3, 3, 3] - 3552*Cud1[1, 1, 1, 1] - 
         3552*Cud1[1, 1, 2, 2] - 3552*Cud1[1, 1, 3, 3] + 
         1008*Cud1[2, 2, 1, 1] + 1008*Cud1[2, 2, 2, 2] + 
         1008*Cud1[2, 2, 3, 3] + 888*Cud1[3, 3, 1, 1] + 
         888*Cud1[3, 3, 2, 2] + 888*Cud1[3, 3, 3, 3] + 5920*Cuu[1, 1, 1, 1] - 
         4032*Cuu[1, 1, 2, 2] - 3552*Cuu[1, 1, 3, 3] + 672*Cuu[1, 2, 2, 1] - 
         4736*Cuu[1, 3, 3, 1] - 9280*Cuu[2, 2, 2, 2] + 5568*Cuu[2, 2, 3, 3] + 
         7424*Cuu[2, 3, 3, 2])))/(18*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2)) + Class[6]*
  ((3*MT*MW2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (4*Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (27*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) - (3*MT*MW*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/(2*Sqrt[2]*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CW2*MT*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*SW*
         CuB[3, 3] + 2*MW2*MZ*(64*MW2^4 - 48*MW2^3*MZ2 + 138*MW2^2*MZ2^2 + 
          53*MW2*MZ2^3 - 99*MZ2^4)*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
         SW*CuB[3, 3] + MZ*(384*MW2^5 + 32*MW2^4*MZ2 + 844*MW2^3*MZ2^2 + 
          96*MW2^2*MZ2^3 - 533*MW2*MZ2^4 + 68*MZ2^5)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
         SW*CuB[3, 3] + MZ*(1536*MW2^5 - 896*MW2^4*MZ2 + 3440*MW2^3*MZ2^2 + 
          1008*MW2^2*MZ2^3 - 2338*MW2*MZ2^4 + 85*MZ2^5)*CuW[3, 3])))/
    (2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (-3*MT2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
       (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ2*(128*MW2^4 - 80*MW2^3*MZ2 - 24*MW2^2*MZ2^2 - 
          89*MW2*MZ2^3 + 65*MZ2^4)*CuB[3, 3] + 
        MZ*(768*MW2^5 + 64*MW2^4*MZ2 + 584*MW2^3*MZ2^2 + 156*MW2^2*MZ2^3 - 
          1057*MW2*MZ2^4 + 376*MZ2^5)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW))


==> anc/Rc_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (9*MT2^2*MZ2*(-384*MW2^4 + 608*MW2^3*MZ2 - 204*MW2^2*MZ2^2 - 132*MW2*MZ2^3 + 
     85*MZ2^4) + MT2*(MW2*MZ2^5*(154443 - 17288*Pi^2) + 
     12*MW2^3*MZ2^3*(11359 - 1280*Pi^2) + 926*MZ2^6*(-33 + 4*Pi^2) + 
     512*MW2^6*(-99 + 8*Pi^2) + 128*MW2^4*MZ2^2*(-186 + 13*Pi^2) - 
     128*MW2^5*MZ2*(-531 + 32*Pi^2) + 176*MW2^2*MZ2^4*(-1404 + 155*Pi^2)) - 
   2*MW2*(MW2*MZ2^5*(77451 - 8644*Pi^2) + 463*MZ2^6*(-33 + 4*Pi^2) + 
     256*MW2^6*(-99 + 8*Pi^2) - 128*MW2^5*MZ2*(-243 + 16*Pi^2) - 
     192*MW2^3*MZ2^3*(-353 + 40*Pi^2) + 16*MW2^4*MZ2^2*(-555 + 52*Pi^2) + 
     2*MW2^2*MZ2^4*(-62199 + 6820*Pi^2)))/(48*(MT2 - MW2)*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (MT2*(2*MW2 + MZ2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*
   B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(-2*MT2^3*(2*MW2 + MZ2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) + 
    8*MT2^2*(352*MW2^5 - 24*MW2^4*MZ2 - 694*MW2^3*MZ2^2 + 371*MW2^2*MZ2^3 + 
      243*MW2*MZ2^4 - 167*MZ2^5) + 36*MW2^2*(64*MW2^5 - 16*MW2^4*MZ2 - 
      144*MW2^3*MZ2^2 + 86*MW2^2*MZ2^3 + 49*MW2*MZ2^4 - 39*MZ2^5) + 
    MT2*MW2*(-4864*MW2^5 + 320*MW2^4*MZ2 + 10712*MW2^3*MZ2^2 - 
      5828*MW2^2*MZ2^3 - 3758*MW2*MZ2^4 + 2689*MZ2^5))*B0i[bb0, 0, 0, MW2])/
  (8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(-640*MW2^5 + 544*MW2^4*MZ2 + 1872*MW2^3*MZ2^2 - 1328*MW2^2*MZ2^3 - 
    694*MW2*MZ2^4 + 651*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
  (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
   (MT2*(4*MW2^2 + 4*MW2*MZ2 - 2*MZ2^2) + 
    MW2*(-8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2) - 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + (3*MT2*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
   (64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
   B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + (3*MW2^3*(64*MW2^4 + 80*MW2^3*MZ2 - 102*MW2^2*MZ2^2 + 
    5*MW2*MZ2^3 + 34*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (CW2*(MW2 + MZ2)^2*(320*MW2^4 - 752*MW2^3*MZ2 + 192*MW2^2*MZ2^2 + 
    376*MW2*MZ2^3 - 217*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (MT2^2*MZ2*(-10*MW2 + MZ2) - 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((-9*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (9*CWw*MT2*MW*MW2^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 
      17*MZ2^3)*B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (9*CWw*MW2^4*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      2*Pi^2*VMU) - (9*CWw*MW*MW2*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 
      17*MZ2^2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] + 
 ((CHD*(9*MT2^7*MZ2^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3) - 
      MW2^5*(MW2 + MZ2)*(MW2*MZ2^5*(81459 - 8644*Pi^2) + 
        48*MW2^3*MZ2^3*(1149 - 160*Pi^2) + 463*MZ2^6*(-33 + 4*Pi^2) + 
        256*MW2^6*(-129 + 8*Pi^2) - 128*MW2^5*MZ2*(-327 + 16*Pi^2) + 
        16*MW2^4*MZ2^2*(99 + 52*Pi^2) + 2*MW2^2*MZ2^4*(-63201 + 6820*Pi^2)) - 
      2*MT2^6*(MW2*MZ2^5*(41241 - 4322*Pi^2) - 1024*MW2^5*MZ2*(-24 + Pi^2) + 
        128*MW2^6*(-129 + 8*Pi^2) + 8*MW2^4*MZ2^2*(-15 + 52*Pi^2) + 
        2*MZ2^6*(-3858 + 463*Pi^2) - 6*MW2^3*MZ2^3*(-4263 + 640*Pi^2) + 
        MW2^2*MZ2^4*(-62187 + 6820*Pi^2)) - 3*MT2^4*MW2*
       (MW2^2*MZ2^5*(536587 - 56860*Pi^2) + 4*MZ2^7*(3807 - 463*Pi^2) + 
        1280*MW2^7*(-129 + 8*Pi^2) - 128*MW2^6*MZ2*(-2059 + 96*Pi^2) + 
        16*MW2^5*MZ2^2*(-2485 + 388*Pi^2) - 8*MW2^4*MZ2^3*
         (-32995 + 4904*Pi^2) + 14*MW2^3*MZ2^4*(-48727 + 5420*Pi^2) + 
        2*MW2*MZ2^6*(-79003 + 8952*Pi^2)) + 
      MT2^5*(4*MW2^2*MZ2^5*(154599 - 16376*Pi^2) + 4*MW2^4*MZ2^3*
         (78891 - 11728*Pi^2) - 463*MZ2^7*(-33 + 4*Pi^2) + 
        1408*MW2^5*MZ2^2*(-33 + 5*Pi^2) + 1536*MW2^7*(-129 + 8*Pi^2) - 
        128*MW2^6*MZ2*(-2487 + 112*Pi^2) + 6*MW2^3*MZ2^4*
         (-134021 + 14920*Pi^2) + MW2*MZ2^6*(-173643 + 19756*Pi^2)) + 
      MT2*MW2^3*(MW2^2*MZ2^6*(278901 - 28460*Pi^2) - 
        463*MZ2^8*(-33 + 4*Pi^2) + 1536*MW2^8*(-129 + 8*Pi^2) - 
        384*MW2^7*MZ2*(-409 + 16*Pi^2) - 128*MW2^6*MZ2^2*(-1341 + 25*Pi^2) - 
        102*MW2^3*MZ2^5*(-553 + 32*Pi^2) - 44*MW2^5*MZ2^3*
         (-6525 + 944*Pi^2) + 8*MW2*MZ2^7*(-15912 + 1775*Pi^2) + 
        2*MW2^4*MZ2^4*(-296661 + 28984*Pi^2)) + 
      MT2^3*MW2*(-463*MZ2^8*(-33 + 4*Pi^2) + 5120*MW2^8*(-129 + 8*Pi^2) - 
        256*MW2^7*MZ2*(-3759 + 176*Pi^2) + 64*MW2^6*MZ2^2*(-285 + 292*Pi^2) + 
        4*MW2*MZ2^7*(-12789 + 1235*Pi^2) - 72*MW2^5*MZ2^3*
         (-14137 + 2128*Pi^2) + 2*MW2^2*MZ2^6*(-171105 + 20344*Pi^2) + 
        6*MW2^4*MZ2^4*(-438139 + 47888*Pi^2) - 3*MW2^3*MZ2^5*
         (-613203 + 64160*Pi^2)) - 2*MT2^2*MW2^2*
       (2*MW2^3*MZ2^5*(216546 - 21755*Pi^2) + 18*MW2^5*MZ2^3*
         (20073 - 3040*Pi^2) + 3*MW2^2*MZ2^6*(31137 - 2798*Pi^2) - 
        463*MZ2^8*(-33 + 4*Pi^2) - 1664*MW2^7*MZ2*(-177 + 8*Pi^2) + 
        1920*MW2^8*(-129 + 8*Pi^2) + 8*MW2^6*MZ2^2*(11475 + 268*Pi^2) + 
        4*MW2*MZ2^7*(-24159 + 2624*Pi^2) + MW2^4*MZ2^4*
         (-892377 + 93788*Pi^2))))/(48*(MT2 - MW2)^2*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*(3*MT2^8*MZ2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3) + 
      3*MT2^7*MZ2*(-448*MW2^4 + 400*MW2^3*MZ2 - 6*MW2^2*MZ2^2 - 
        125*MW2*MZ2^3 + 17*MZ2^4) + MT2^6*MW2*(-768*MW2^5 + 4480*MW2^4*MZ2 - 
        3880*MW2^3*MZ2^2 + 198*MW2^2*MZ2^3 + 1133*MW2*MZ2^4 - 272*MZ2^5) + 
      MT2^4*MW2^2*(-11520*MW2^6 + 2688*MW2^5*MZ2 + 9128*MW2^4*MZ2^2 - 
        5318*MW2^3*MZ2^3 - 1821*MW2^2*MZ2^4 + 964*MW2*MZ2^5 - 34*MZ2^6) + 
      MT2^5*MW2*(4608*MW2^6 - 7488*MW2^5*MZ2 + 3232*MW2^4*MZ2^2 + 
        1058*MW2^3*MZ2^3 - 1083*MW2^2*MZ2^4 + 176*MW2*MZ2^5 - 17*MZ2^6) - 
      2*MW2^6*(384*MW2^6 + 1312*MW2^5*MZ2 + 108*MW2^4*MZ2^2 - 
        928*MW2^3*MZ2^3 + 203*MW2^2*MZ2^4 + 345*MW2*MZ2^5 + 34*MZ2^6) + 
      MT2^3*MW2^2*(15360*MW2^7 + 10816*MW2^6*MZ2 - 22736*MW2^5*MZ2^2 + 
        5266*MW2^4*MZ2^3 + 6071*MW2^3*MZ2^4 - 907*MW2^2*MZ2^5 + 2*MW2*MZ2^6 - 
        102*MZ2^7) + MT2*MW2^4*(4608*MW2^7 + 11328*MW2^6*MZ2 - 
        4736*MW2^5*MZ2^2 - 5058*MW2^4*MZ2^3 + 2891*MW2^3*MZ2^4 + 
        1976*MW2^2*MZ2^5 + 75*MW2*MZ2^6 - 68*MZ2^7) + 
      MT2^2*MW2^3*(-11520*MW2^7 - 18048*MW2^6*MZ2 + 18152*MW2^5*MZ2^2 + 
        2418*MW2^4*MZ2^3 - 6557*MW2^3*MZ2^4 - 1478*MW2^2*MZ2^5 + 
        126*MW2*MZ2^6 + 221*MZ2^7))*B0i[bb0, 0, 0, MT2])/
    (8*(MT2 - MW2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(3*MT2^8*MZ2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3) + 
      MT2^7*(-4224*MW2^5 + 992*MW2^4*MZ2 + 5752*MW2^3*MZ2^2 - 
        3630*MW2^2*MZ2^3 - 1565*MW2*MZ2^4 + 1136*MZ2^5) + 
      MT2^5*MW2*(-84096*MW2^6 + 50400*MW2^5*MZ2 + 96040*MW2^4*MZ2^2 - 
        92758*MW2^3*MZ2^3 - 13719*MW2^2*MZ2^4 + 27869*MW2*MZ2^5 - 
        4391*MZ2^6) + 18*MW2^6*(192*MW2^6 + 16*MW2^5*MZ2 - 384*MW2^4*MZ2^2 + 
        2*MW2^3*MZ2^3 + 257*MW2^2*MZ2^4 - 18*MW2*MZ2^5 - 65*MZ2^6) + 
      MT2^6*(28800*MW2^6 - 14688*MW2^5*MZ2 - 34528*MW2^4*MZ2^2 + 
        29950*MW2^3*MZ2^3 + 6231*MW2^2*MZ2^4 - 9074*MW2*MZ2^5 + 1085*MZ2^6) + 
      MT2^3*MW2^2*(-132480*MW2^7 + 68256*MW2^6*MZ2 + 163144*MW2^5*MZ2^2 - 
        124346*MW2^4*MZ2^3 - 53735*MW2^3*MZ2^4 + 46718*MW2^2*MZ2^5 + 
        3089*MW2*MZ2^6 - 3289*MZ2^7) + MT2*MW2^4*(-24960*MW2^7 + 
        4256*MW2^6*MZ2 + 41240*MW2^5*MZ2^2 - 11170*MW2^4*MZ2^3 - 
        25397*MW2^3*MZ2^4 + 7369*MW2^2*MZ2^5 + 5458*MW2*MZ2^6 - 1170*MZ2^7) + 
      MT2^4*MW2*(136320*MW2^7 - 80992*MW2^6*MZ2 - 156816*MW2^5*MZ2^2 + 
        145054*MW2^4*MZ2^3 + 30655*MW2^3*MZ2^4 - 46524*MW2^2*MZ2^5 + 
        4445*MW2*MZ2^6 + 1068*MZ2^7) + MT2^2*MW2^3*(77184*MW2^7 - 
        28704*MW2^6*MZ2 - 107776*MW2^5*MZ2^2 + 57266*MW2^4*MZ2^3 + 
        52757*MW2^3*MZ2^4 - 27350*MW2^2*MZ2^5 - 8432*MW2*MZ2^6 + 3442*MZ2^7))*
     B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(1920*MW2^5 - 2912*MW2^4*MZ2 - 2608*MW2^3*MZ2^2 + 
      3216*MW2^2*MZ2^3 + 578*MW2*MZ2^4 - 1085*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
    (8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (CHD*CW2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (-6*MT2^3*MZ2 - 6*MT2*MW2^2*(8*MW2 + 5*MZ2) + 
      MT2^2*(24*MW2^2 + 22*MW2*MZ2 - 4*MZ2^2) + 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (3*CHD*MT2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + MT2^2*(-2*MW2 + 3*MZ2) + 
      MT2*(14*MW2^2 + MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/
    (16*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (3*CHD*MW2^3*(192*MW2^4 + 112*MW2^3*MZ2 - 210*MW2^2*MZ2^2 + 27*MW2*MZ2^3 + 
      68*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*CHD*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (MT2^3*MZ2 + MT2^2*MZ2^2 + 4*MW2^3*(3*MW2 + 4*MZ2) - 
      MT2*MW2^2*(12*MW2 + 5*MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (CHD*CW2*(960*MW2^6 - 976*MW2^5*MZ2 - 2112*MW2^4*MZ2^2 + 
      1144*MW2^3*MZ2^3 + 1045*MW2^2*MZ2^4 - 492*MW2*MZ2^5 - 217*MZ2^6)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CHD*CW2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Class[3] + 
 (-1/16*(CHWB*MW2*(6*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
        (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       4*MW2*(-8*MT2^7*(MW2 - CW2*MZ2)*(1024*MW2^5 - 4064*MW2^4*MZ2 + 
           3424*MW2^3*MZ2^2 + 1181*MW2^2*MZ2^3 - 1930*MW2*MZ2^4 + 
           365*MZ2^5) + MT2^6*(120832*MW2^7 + 16*MW2^5*MZ2^2*
            (65477 + 96*Pi^2*(-3 + SW2) - 30436*SW2) + 64*MW2^6*MZ2*
            (-9125 + 24*Pi^2 + 2008*SW2) + MZ2^7*(4625 - 396*CW2*Pi^2 + 
             2173*SW2) + MW2*MZ2^6*(-28438 + Pi^2*(2256 - 1860*SW2) + 
             10067*SW2) - 4*MW2^4*MZ2^3*(210843 - 148252*SW2 + 
             48*Pi^2*(-19 + 16*SW2)) + 4*MW2^3*MZ2^4*(64206 - 60521*SW2 + 
             6*Pi^2*(77 + 24*SW2)) + MW2^2*MZ2^5*(25897 - 4376*SW2 + 
             12*Pi^2*(-357 + 202*SW2))) + MW2^5*(MW2 + MZ2)*
          (71680*MW2^7 + MW2*MZ2^6*(7850 + Pi^2*(2256 - 1860*SW2) - 
             24547*SW2) + 16*MW2^5*MZ2^2*(40205 + 96*Pi^2*(-3 + SW2) - 
             17332*SW2) + 64*MW2^6*MZ2*(-5157 + 24*Pi^2 + 1240*SW2) + 
           MZ2^7*(1705 - 396*CW2*Pi^2 + 5059*SW2) - 4*MW2^4*MZ2^3*
            (168027 - 96268*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
           4*MW2^3*MZ2^4*(96938 - 66851*SW2 + 6*Pi^2*(77 + 24*SW2)) + 
           MW2^2*MZ2^5*(-110111 + 100096*SW2 + 12*Pi^2*(-357 + 202*SW2))) - 
         MT2^5*(552960*MW2^8 + MW2^2*MZ2^6*(55331 + Pi^2*(17820 - 13584*
                SW2) - 149220*SW2) + 11*MZ2^8*(-155 + 36*CW2*Pi^2 - 
             463*SW2) + 128*MW2^7*MZ2*(-21053 + 72*Pi^2 + 4680*SW2) + 
           96*MW2^6*MZ2^2*(54511 - 23812*SW2 + 16*Pi^2*(-19 + 6*SW2)) - 
           16*MW2^5*MZ2^3*(321719 - 196818*SW2 + 24*Pi^2*(-69 + 52*SW2)) + 
           4*MW2^4*MZ2^4*(671277 - 487286*SW2 + 12*Pi^2*(155 + 136*SW2)) + 
           2*MW2^3*MZ2^5*(-347005 + 298306*SW2 + 24*Pi^2*(-574 + 291*SW2)) + 
           MW2*MZ2^7*(11548 + 46289*SW2 + 12*Pi^2*(-386 + 353*SW2))) + 
         MT2*MW2^3*(-438272*MW2^9 + MW2*MZ2^8*(2735 + 
             Pi^2*(3444 - 3048*SW2) - 39486*SW2) - 128*MW2^8*MZ2*
            (-14057 + 72*Pi^2 + 3784*SW2) + MZ2^9*(1705 - 396*CW2*Pi^2 + 
             5059*SW2) - 32*MW2^7*MZ2^2*(88117 - 45468*SW2 + 
             144*Pi^2*(-5 + 2*SW2)) - 6*MW2^4*MZ2^5*(194931 - 99994*SW2 + 
             248*Pi^2*(-16 + 13*SW2)) + 32*MW2^6*MZ2^3*(54071 - 43641*SW2 + 
             12*Pi^2*(-17 + 36*SW2)) + 4*MW2^5*MZ2^4*(94791 + 31706*SW2 + 
             12*Pi^2*(-555 + 152*SW2)) + MW2^3*MZ2^6*(654993 - 407608*SW2 + 
             12*Pi^2*(97 + 372*SW2)) + MW2^2*MZ2^7*(-140563 + 138543*SW2 + 
             12*Pi^2*(-723 + 469*SW2))) - MT2^3*MW2*(1556480*MW2^9 + 
           MZ2^9*(-1705 + 396*CW2*Pi^2 - 5025*SW2) + 512*MW2^8*MZ2*
            (-14363 + 60*Pi^2 + 3340*SW2) - 8*MW2^6*MZ2^3*
            (1812755 - 1072216*SW2 + 2016*Pi^2*(-5 + 4*SW2)) + 
           8*MW2^5*MZ2^4*(990912 - 696245*SW2 + 252*Pi^2*(17 + 8*SW2)) + 
           64*MW2^7*MZ2^2*(223391 - 97360*SW2 + 48*Pi^2*(-31 + 10*SW2)) + 
           2*MW2^3*MZ2^6*(13815 - 210910*SW2 - 576*Pi^2*(-45 + 37*SW2)) + 
           MW2*MZ2^8*(-5012 + 7795*SW2 + 12*Pi^2*(-122 + 89*SW2)) + 
           24*MW2^4*MZ2^5*(-84617 + 76811*SW2 + 12*Pi^2*(-323 + 175*SW2)) + 
           MW2^2*MZ2^7*(84991 + 94286*SW2 + 12*Pi^2*(-679 + 768*SW2))) + 
         MT2^2*MW2^2*(1124352*MW2^9 + MW2^2*MZ2^7*(232601 + 
             Pi^2*(7140 - 2628*SW2) - 143535*SW2) + 64*MW2^8*MZ2*
            (-78667 + 360*Pi^2 + 19368*SW2) + MW2^3*MZ2^6*
            (-816104 + Pi^2*(21576 - 24204*SW2) + 330569*SW2) + 
           16*MW2^7*MZ2^2*(568307 - 262332*SW2 + 96*Pi^2*(-43 + 15*SW2)) - 
           4*MW2^5*MZ2^4*(-728276 + 623283*SW2 + 6*Pi^2*(-1843 + 24*SW2)) + 
           2*MW2*MZ2^8*(-4481 + 27747*SW2 + 12*Pi^2*(-221 + 188*SW2)) + 
           4*MW2^6*MZ2^3*(-2007677 + 1286372*SW2 - 48*Pi^2*(-221 + 224*
                SW2)) + 2*MZ2^9*(396*CW2*Pi^2 - 5*(341 + 988*SW2)) + 
           MW2^4*MZ2^5*(530903 + 77616*SW2 + 12*Pi^2*(-5655 + 3638*SW2))) + 
         MT2^4*MW2*(1239040*MW2^8 + MZ2^8*(-2195 + 1188*CW2*Pi^2 - 
             18233*SW2) + 64*MW2^7*MZ2*(-93931 + 360*Pi^2 + 21160*SW2) + 
           16*MW2^6*MZ2^2*(747247 - 320140*SW2 + 288*Pi^2*(-16 + 5*SW2)) + 
           4*MW2^5*MZ2^3*(-3123713 + 1826116*SW2 - 144*Pi^2*(-119 + 88*
                SW2)) + 4*MW2^4*MZ2^4*(1830695 - 1255117*SW2 + 
             18*Pi^2*(233 + 248*SW2)) + MW2*MZ2^7*(-9679 + 161826*SW2 + 
             36*Pi^2*(-353 + 320*SW2)) + MW2^2*MZ2^6*(371851 - 576361*SW2 - 
             36*Pi^2*(-1297 + 977*SW2)) + MW2^3*MZ2^5*
            (36*Pi^2*(-1939 + 962*SW2) + 119*(-19927 + 16140*SW2)))) + 
       MH2*(8*MT2^7*(MW2 - CW2*MZ2)*(1024*MW2^5 - 4064*MW2^4*MZ2 + 
           3424*MW2^3*MZ2^2 + 1181*MW2^2*MZ2^3 - 1930*MW2*MZ2^4 + 
           365*MZ2^5) - MT2^6*(120832*MW2^7 + 16*MW2^5*MZ2^2*
            (65429 + 96*Pi^2*(-3 + SW2) - 30436*SW2) + 64*MW2^6*MZ2*
            (-9125 + 24*Pi^2 + 2008*SW2) + MZ2^7*(4625 - 396*CW2*Pi^2 + 
             2173*SW2) + MW2*MZ2^6*(-27910 + Pi^2*(2256 - 1860*SW2) + 
             9539*SW2) - 4*MW2^4*MZ2^3*(210507 - 148060*SW2 + 
             48*Pi^2*(-19 + 16*SW2)) + 4*MW2^3*MZ2^4*(64242 - 60377*SW2 + 
             6*Pi^2*(77 + 24*SW2)) + MW2^2*MZ2^5*(24649 - 3656*SW2 + 
             12*Pi^2*(-357 + 202*SW2))) - MW2^5*(MW2 + MZ2)*
          (71680*MW2^7 + MW2*MZ2^6*(8378 + Pi^2*(2256 - 1860*SW2) - 
             25075*SW2) + 16*MW2^5*MZ2^2*(40157 + 96*Pi^2*(-3 + SW2) - 
             17332*SW2) + 64*MW2^6*MZ2*(-5157 + 24*Pi^2 + 1240*SW2) + 
           MZ2^7*(1705 - 396*CW2*Pi^2 + 5059*SW2) - 4*MW2^4*MZ2^3*
            (167691 - 96076*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
           4*MW2^3*MZ2^4*(96974 - 66707*SW2 + 6*Pi^2*(77 + 24*SW2)) + 
           MW2^2*MZ2^5*(-111359 + 100816*SW2 + 12*Pi^2*(-357 + 202*SW2))) + 
         MT2^5*(552960*MW2^8 + MW2^2*MZ2^6*(59747 + Pi^2*(17820 - 13584*
                SW2) - 153108*SW2) + 11*MZ2^8*(-155 + 36*CW2*Pi^2 - 
             463*SW2) + 128*MW2^7*MZ2*(-21053 + 72*Pi^2 + 4680*SW2) + 
           96*MW2^6*MZ2^2*(54463 - 23812*SW2 + 16*Pi^2*(-19 + 6*SW2)) - 
           16*MW2^5*MZ2^3*(321167 - 196530*SW2 + 24*Pi^2*(-69 + 52*SW2)) + 
           4*MW2^4*MZ2^4*(671157 - 486230*SW2 + 12*Pi^2*(155 + 136*SW2)) + 
           2*MW2^3*MZ2^5*(-350821 + 300178*SW2 + 24*Pi^2*(-574 + 291*SW2)) + 
           MW2*MZ2^7*(11020 + 46817*SW2 + 12*Pi^2*(-386 + 353*SW2))) + 
         MT2*MW2^3*(438272*MW2^9 + MW2^2*MZ2^7*(143395 + 
             Pi^2*(8676 - 5628*SW2) - 140847*SW2) + 
           MZ2^9*(-1705 + 396*CW2*Pi^2 - 5059*SW2) + 128*MW2^8*MZ2*
            (-14057 + 72*Pi^2 + 3784*SW2) + 32*MW2^7*MZ2^2*
            (87973 - 45468*SW2 + 144*Pi^2*(-5 + 2*SW2)) + 
           6*MW2^4*MZ2^5*(193531 - 98858*SW2 + 248*Pi^2*(-16 + 13*SW2)) - 
           32*MW2^6*MZ2^3*(53891 - 43497*SW2 + 12*Pi^2*(-17 + 36*SW2)) - 
           4*MW2^5*MZ2^4*(93375 + 31418*SW2 + 12*Pi^2*(-555 + 152*SW2)) + 
           MW2*MZ2^8*(-3263 + 40014*SW2 + 12*Pi^2*(-287 + 254*SW2)) - 
           MW2^3*MZ2^6*(655713 - 406024*SW2 + 12*Pi^2*(97 + 372*SW2))) + 
         MT2^3*MW2*(1556480*MW2^9 + MZ2^9*(-1705 + 396*CW2*Pi^2 - 5025*SW2) + 
           512*MW2^8*MZ2*(-14363 + 60*Pi^2 + 3340*SW2) - 8*MW2^6*MZ2^3*
            (1809203 - 1070296*SW2 + 2016*Pi^2*(-5 + 4*SW2)) + 
           8*MW2^5*MZ2^4*(991032 - 694613*SW2 + 252*Pi^2*(17 + 8*SW2)) + 
           64*MW2^7*MZ2^2*(223151 - 97360*SW2 + 48*Pi^2*(-31 + 10*SW2)) + 
           2*MW2^3*MZ2^6*(20271 - 217198*SW2 - 576*Pi^2*(-45 + 37*SW2)) + 
           MW2*MZ2^8*(-5540 + 8323*SW2 + 12*Pi^2*(-122 + 89*SW2)) + 
           24*MW2^4*MZ2^5*(-85725 + 77395*SW2 + 12*Pi^2*(-323 + 175*SW2)) + 
           MW2^2*MZ2^7*(85183 + 94622*SW2 + 12*Pi^2*(-679 + 768*SW2))) - 
         MT2^2*MW2^2*(1124352*MW2^9 + MW2^2*MZ2^7*(236153 + 
             Pi^2*(7140 - 2628*SW2) - 146031*SW2) + 64*MW2^8*MZ2*
            (-78667 + 360*Pi^2 + 19368*SW2) + MW2^3*MZ2^6*
            (-810968 + Pi^2*(21576 - 24204*SW2) + 322937*SW2) + 
           16*MW2^7*MZ2^2*(567587 - 262332*SW2 + 96*Pi^2*(-43 + 15*SW2)) - 
           4*MW2^5*MZ2^4*(-729872 + 621507*SW2 + 6*Pi^2*(-1843 + 24*SW2)) + 
           2*MW2*MZ2^8*(-5009 + 28275*SW2 + 12*Pi^2*(-221 + 188*SW2)) + 
           4*MW2^6*MZ2^3*(-2003021 + 1283492*SW2 - 48*Pi^2*(-221 + 224*
                SW2)) + 2*MZ2^9*(396*CW2*Pi^2 - 5*(341 + 988*SW2)) + 
           MW2^4*MZ2^5*(509783 + 91104*SW2 + 12*Pi^2*(-5655 + 3638*SW2))) - 
         MT2^4*MW2*(1239040*MW2^8 + MZ2^8*(-2195 + 1188*CW2*Pi^2 - 
             18233*SW2) + 64*MW2^7*MZ2*(-93931 + 360*Pi^2 + 21160*SW2) + 
           16*MW2^6*MZ2^2*(746527 - 320140*SW2 + 288*Pi^2*(-16 + 5*SW2)) + 
           4*MW2^5*MZ2^3*(-3118097 + 1823236*SW2 - 144*Pi^2*(-119 + 88*
                SW2)) + 4*MW2^4*MZ2^4*(1830227 - 1252381*SW2 + 
             18*Pi^2*(233 + 248*SW2)) + MW2*MZ2^7*(-11263 + 163410*SW2 + 
             36*Pi^2*(-353 + 320*SW2)) + MW2^2*MZ2^6*(383515 - 586441*SW2 - 
             36*Pi^2*(-1297 + 977*SW2)) + MW2^3*MZ2^5*
            (36*Pi^2*(-1939 + 962*SW2) + 7*(-341495 + 275676*SW2))))))/
     (MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*MZ*MZ2^2*
      (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
       MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
      SW2) - (3*CHWB*MH2*(MW2 - CW2*MZ2)*
     (80*MW2^3*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2) + 
      MH2^3*(48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 22*MZ2^3) + 
      MH2^2*MW2*(-240*MW2^3 + 268*MW2^2*MZ2 - 23*MW2*MZ2^2 + 22*MZ2^3) + 
      2*MH2*MW2^2*(96*MW2^3 - 328*MW2^2*MZ2 - 46*MW2*MZ2^2 + 143*MZ2^3))*
     B0i[bb0, 0, 0, MH2])/(8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MT2*(-9*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*(48*MW2^3 - 28*MW2^2*MZ2 + 
        11*MW2*MZ2^2 - 22*MZ2^3) + MT2^7*(MW2 - CW2*MZ2)*
       (2048*MW2^6 - 6656*MW2^5*MZ2 + 7152*MW2^4*MZ2^2 + 2104*MW2^3*MZ2^3 - 
        3817*MW2^2*MZ2^4 - 543*MW2*MZ2^5 + 198*MZ2^6) - 
      2*MW2^6*(MW2^2 - MZ2^2)*(1024*MW2^6 + MW2*MZ2^5*(522 - 935*SW2) - 
        34*MZ2^6*SW2 + 1012*MW2^3*MZ2^3*(2 + SW2) + 320*MW2^5*MZ2*
         (-11 + 2*SW2) - 32*MW2^4*MZ2^2*(-75 + 119*SW2) + 
        14*MW2^2*MZ2^4*(-175 + 148*SW2)) + 
      MT2^6*MW2*(-14336*MW2^7 + MW2^3*MZ2^4*(53499 - 18536*SW2) + 
        4*MW2*MZ2^6*(1738 - 1737*SW2) + 2*MZ2^7*(-75 + 41*SW2) - 
        256*MW2^6*MZ2*(-246 + 53*SW2) + 48*MW2^5*MZ2^2*(-1943 + 1004*SW2) - 
        8*MW2^4*MZ2^3*(-3209 + 5679*SW2) + 3*MW2^2*MZ2^5*
         (-13783 + 11611*SW2)) + MT2^5*MW2*(43008*MW2^8 + 
        MW2^3*MZ2^5*(144806 - 114179*SW2) + MW2*MZ2^7*(3075 - 3074*SW2) + 
        640*MW2^7*MZ2*(-299 + 60*SW2) + 2*MZ2^8*(-99 + 65*SW2) + 
        4*MW2^2*MZ2^6*(-8659 + 8564*SW2) - 16*MW2^6*MZ2^2*
         (-17341 + 9224*SW2) + 4*MW2^5*MZ2^3*(-16637 + 34984*SW2) + 
        MW2^4*MZ2^4*(-175603 + 54464*SW2)) + 
      MT2*MW2^4*(14336*MW2^9 + MW2^4*MZ2^5*(5914 - 34937*SW2) + 
        MW2^3*MZ2^6*(25041 - 14570*SW2) + 16*MW2^7*MZ2^2*(2723 - 3240*SW2) + 
        MW2*MZ2^8*(1044 - 1105*SW2) - 68*MZ2^9*SW2 + 
        128*MW2^8*MZ2*(-427 + 76*SW2) + 2*MW2^2*MZ2^7*(-4859 + 5757*SW2) + 
        4*MW2^6*MZ2^3*(12667 + 6304*SW2) + MW2^5*MZ2^4*
         (-76197 + 56224*SW2)) - MT2^2*MW2^3*(43008*MW2^9 + 
        MW2^4*MZ2^5*(77291 - 111819*SW2) + MW2^3*MZ2^6*(34637 - 7592*SW2) - 
        221*MZ2^9*SW2 - 182*MW2*MZ2^8*(-15 + 17*SW2) + 
        256*MW2^8*MZ2*(-689 + 123*SW2) - 16*MW2^7*MZ2^2*(-11899 + 9548*SW2) + 
        8*MW2^6*MZ2^3*(8966 + 14177*SW2) + MW2^2*MZ2^7*(-20973 + 21080*SW2) + 
        MW2^5*MZ2^4*(-222421 + 110320*SW2)) + 
      MT2^3*MW2^2*(71680*MW2^9 + MW2^4*MZ2^5*(198866 - 190155*SW2) + 
        16*MW2^7*MZ2^2*(24481 - 15728*SW2) + MW2*MZ2^8*(2232 - 2485*SW2) - 
        102*MZ2^9*SW2 + 1280*MW2^8*MZ2*(-241 + 44*SW2) + 
        3*MW2^2*MZ2^7*(-5009 + 4072*SW2) + 3*MW2^3*MZ2^6*
         (-1888 + 10559*SW2) + 16*MW2^6*MZ2^3*(536 + 13935*SW2) + 
        MW2^5*MZ2^4*(-343879 + 123080*SW2)) + 
      MT2^4*MW2^2*(-71680*MW2^8 + MW2^4*MZ2^4*(316331 - 95892*SW2) + 
        4*MW2^5*MZ2^3*(17203 - 58810*SW2) + MW2^2*MZ2^6*(47301 - 55790*SW2) - 
        640*MW2^7*MZ2*(-495 + 94*SW2) + MZ2^8*(-348 + 467*SW2) + 
        MW2*MZ2^7*(1 + 1750*SW2) + 16*MW2^6*MZ2^2*(-27481 + 15572*SW2) + 
        MW2^3*MZ2^5*(-237521 + 193121*SW2)))*B0i[bb0, 0, 0, MT2])/
    (4*MW*(MT2 - MW2)^3*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-3*MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 22*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^2*(MT2^7*(2432*MW2^7 + MW2*MZ2^6*(12723 - 5719*SW2) - 
          62*MZ2^7*(33 + 2*SW2) - 32*MW2^6*MZ2*(-655 + 188*SW2) - 
          8*MW2^3*MZ2^4*(-3155 + 2033*SW2) + 8*MW2^5*MZ2^2*
           (-8621 + 4372*SW2) - 8*MW2^4*MZ2^3*(-5831 + 4807*SW2) + 
          MW2^2*MZ2^5*(-36989 + 30604*SW2)) - MW2^6*(MW2 + MZ2)*
         (2432*MW2^7 + 3*MW2*MZ2^6*(4241 - 2215*SW2) - 160*MW2^6*MZ2*
           (-131 + 28*SW2) - 6*MZ2^7*(341 + 49*SW2) - 8*MW2^3*MZ2^4*
           (-3155 + 1747*SW2) + 8*MW2^5*MZ2^2*(-8621 + 4580*SW2) - 
          8*MW2^4*MZ2^3*(-5831 + 5553*SW2) + MW2^2*MZ2^5*
           (-36989 + 32180*SW2)) - MT2^6*(17024*MW2^8 + 
          MW2^2*MZ2^6*(125846 - 69931*SW2) + 12*MW2^4*MZ2^4*
           (10855 - 6428*SW2) + 62*MZ2^8*(33 + 2*SW2) - 
          32*MW2^7*MZ2*(-4485 + 1268*SW2) + MW2*MZ2^7*(-27045 + 4681*SW2) + 
          8*MW2^6*MZ2^2*(-62703 + 30796*SW2) - 8*MW2^5*MZ2^3*
           (-49207 + 37423*SW2) + 3*MW2^3*MZ2^5*(-94561 + 76620*SW2)) + 
        MT2*MW2^4*(17024*MW2^9 + 12*MW2^5*MZ2^4*(35885 - 25076*SW2) + 
          5*MW2^2*MZ2^7*(14671 - 11602*SW2) + 6*MZ2^9*(341 + 49*SW2) - 
          32*MW2^8*MZ2*(-4865 + 1028*SW2) + MW2*MZ2^8*(-20907 + 5605*SW2) - 
          8*MW2^6*MZ2^3*(-3746 + 19061*SW2) + 8*MW2^7*MZ2^2*
           (-50003 + 28748*SW2) + 7*MW2^4*MZ2^5*(-29129 + 29092*SW2) + 
          MW2^3*MZ2^6*(-83859 + 94789*SW2)) + MT2^4*MW2*
         (-85120*MW2^9 + MW2^4*MZ2^5*(1463119 - 1183316*SW2) + 
          MW2*MZ2^8*(2493 - 7099*SW2) - 6*MZ2^9*(341 + 15*SW2) + 
          1784*MW2^6*MZ2^3*(-1084 + 849*SW2) + 160*MW2^8*MZ2*
           (-4461 + 1172*SW2) + MW2^2*MZ2^7*(97828 + 4341*SW2) + 
          16*MW2^5*MZ2^4*(-45319 + 24112*SW2) + 9*MW2^3*MZ2^6*
           (-66890 + 38159*SW2) - 8*MW2^7*MZ2^2*(-312307 + 152028*SW2)) - 
        MT2^2*MW2^3*(51072*MW2^9 + 4*MW2^5*MZ2^4*(241379 - 150612*SW2) + 
          51*MW2*MZ2^8*(-945 + 353*SW2) + 2*MZ2^9*(3069 + 373*SW2) - 
          32*MW2^8*MZ2*(-14015 + 3228*SW2) + 200*MW2^7*MZ2^2*
           (-6709 + 3524*SW2) - 3*MW2^2*MZ2^7*(-43576 + 41759*SW2) + 
          MW2^3*MZ2^6*(6230 + 66699*SW2) - 8*MW2^6*MZ2^3*
           (-70955 + 84469*SW2) + MW2^4*MZ2^5*(-785809 + 693548*SW2)) + 
        MT2^5*MW2*(51072*MW2^8 + MW2^2*MZ2^6*(413639 - 241729*SW2) + 
          8*MW2^5*MZ2^3*(155516 - 116551*SW2) + 4*MZ2^8*(2046 + 175*SW2) - 
          32*MW2^7*MZ2*(-13331 + 3660*SW2) + 2*MW2*MZ2^7*
           (-46827 + 10049*SW2) - 4*MW2^4*MZ2^4*(-86609 + 47008*SW2) + 
          8*MW2^6*MZ2^2*(-190105 + 92132*SW2) + MW2^3*MZ2^5*
           (-875557 + 704452*SW2)) + MT2^3*MW2^2*(85120*MW2^9 + 
          MW2^3*MZ2^6*(367317 - 168637*SW2) + 3*MW2^2*MZ2^7*
           (12959 - 31104*SW2) + 22*MZ2^9*(279 + 20*SW2) - 
          160*MW2^8*MZ2*(-4537 + 1124*SW2) + 3*MW2*MZ2^8*
           (-12655 + 6187*SW2) - 8*MW2^5*MZ2^4*(-136309 + 77225*SW2) + 
          8*MW2^7*MZ2^2*(-300007 + 149692*SW2) - 8*MW2^6*MZ2^3*
           (-194011 + 171773*SW2) + MW2^4*MZ2^5*(-1427911 + 1185268*SW2))) + 
      MH2^2*(-(MW2^6*(MW2 + MZ2)*(2432*MW2^7 + MW2^3*MZ2^4*
            (25879 - 14180*SW2) + 4*MW2^4*MZ2^3*(11503 - 10998*SW2) + 
           3*MW2*MZ2^6*(4417 - 2391*SW2) - 160*MW2^6*MZ2*(-131 + 28*SW2) - 
           6*MZ2^7*(341 + 49*SW2) + 593*MW2^2*MZ2^5*(-64 + 55*SW2) + 
           8*MW2^5*MZ2^2*(-8567 + 4580*SW2))) + 
        MT2^7*(2432*MW2^7 + MW2^3*MZ2^4*(25879 - 16468*SW2) + 
          4*MW2^4*MZ2^3*(11503 - 9506*SW2) + MW2*MZ2^6*(13251 - 6247*SW2) - 
          62*MZ2^7*(33 + 2*SW2) - 32*MW2^6*MZ2*(-655 + 188*SW2) + 
          8*MW2^5*MZ2^2*(-8567 + 4372*SW2) + MW2^2*MZ2^5*
           (-37952 + 31039*SW2)) - MT2^6*(17024*MW2^8 + 
          MW2^2*MZ2^6*(130505 - 74062*SW2) + 3*MW2^4*MZ2^4*
           (45123 - 26332*SW2) + 62*MZ2^8*(33 + 2*SW2) - 
          32*MW2^7*MZ2*(-4485 + 1268*SW2) + MW2*MZ2^7*(-27573 + 5209*SW2) + 
          8*MW2^6*MZ2^2*(-62325 + 30796*SW2) - 4*MW2^5*MZ2^3*
           (-97193 + 74090*SW2) + 3*MW2^3*MZ2^5*(-97021 + 77703*SW2)) + 
        MT2*MW2^4*(17024*MW2^9 + 3*MW2^5*MZ2^4*(144039 - 100204*SW2) + 
          MW2^2*MZ2^7*(76430 - 60557*SW2) + 6*MZ2^9*(341 + 49*SW2) - 
          32*MW2^8*MZ2*(-4865 + 1028*SW2) - 28*MW2^6*MZ2^3*
           (-973 + 5338*SW2) + MW2*MZ2^8*(-21435 + 6133*SW2) + 
          8*MW2^7*MZ2^2*(-49625 + 28748*SW2) + MW2^3*MZ2^6*
           (-84654 + 93037*SW2) + MW2^4*MZ2^5*(-207452 + 205441*SW2)) + 
        MT2^4*MW2*(-85120*MW2^9 + MW2*MZ2^8*(3021 - 7627*SW2) - 
          6*MZ2^9*(341 + 15*SW2) + 160*MW2^8*MZ2*(-4461 + 1172*SW2) + 
          MW2^2*MZ2^7*(99505 + 2136*SW2) + 6*MW2^3*MZ2^6*
           (-104111 + 60647*SW2) - 17*MW2^4*MZ2^5*(-88199 + 70537*SW2) - 
          8*MW2^7*MZ2^2*(-310417 + 152028*SW2) + 4*MW2^6*MZ2^3*
           (-477359 + 374874*SW2) + MW2^5*MZ2^4*(-750217 + 395092*SW2)) - 
        MT2^2*MW2^3*(51072*MW2^9 + MW2^5*MZ2^4*(974459 - 604572*SW2) + 
          28*MW2^6*MZ2^3*(19873 - 23810*SW2) + 2*MZ2^9*(3069 + 373*SW2) - 
          32*MW2^8*MZ2*(-14015 + 3228*SW2) + 3*MW2*MZ2^8*
           (-16593 + 6529*SW2) + 2*MW2^3*MZ2^6*(5293 + 29199*SW2) - 
          3*MW2^2*MZ2^7*(-45419 + 43074*SW2) + 8*MW2^7*MZ2^2*
           (-166591 + 88100*SW2) + MW2^4*MZ2^5*(-800929 + 700367*SW2)) + 
        MT2^5*MW2*(51072*MW2^8 + MW2^2*MZ2^6*(428579 - 254557*SW2) + 
          4*MW2^5*MZ2^3*(307261 - 230834*SW2) + MW2^4*MZ2^4*
           (362399 - 194044*SW2) + 4*MZ2^8*(2046 + 175*SW2) - 
          32*MW2^7*MZ2*(-13331 + 3660*SW2) + 2*MW2*MZ2^7*
           (-47883 + 11105*SW2) + 8*MW2^6*MZ2^2*(-188971 + 92132*SW2) + 
          MW2^3*MZ2^5*(-898336 + 714403*SW2)) + MT2^3*MW2^2*
         (85120*MW2^9 + MW2^5*MZ2^4*(1111541 - 624940*SW2) + 
          3*MW2^2*MZ2^7*(13922 - 31539*SW2) + 22*MZ2^9*(279 + 20*SW2) - 
          160*MW2^8*MZ2*(-4537 + 1124*SW2) + 3*MW2*MZ2^8*
           (-13183 + 6715*SW2) - 5*MW2^3*MZ2^6*(-76776 + 37301*SW2) + 
          8*MW2^7*MZ2^2*(-298117 + 149692*SW2) - 4*MW2^6*MZ2^3*
           (-382457 + 339766*SW2) + MW2^4*MZ2^5*(-1459708 + 1199197*SW2))) - 
      MH2*MW2*(MT2^7*(12160*MW2^7 + MW2*MZ2^6*(65859 - 30839*SW2) - 
          310*MZ2^7*(33 + 2*SW2) - 160*MW2^6*MZ2*(-655 + 188*SW2) + 
          47*MW2^2*MZ2^5*(-4043 + 3316*SW2) - 8*MW2^3*MZ2^4*
           (-15901 + 9937*SW2) + 8*MW2^5*MZ2^2*(-43393 + 21860*SW2) - 
          8*MW2^4*MZ2^3*(-29671 + 24323*SW2)) - MW2^6*(MW2 + MZ2)*
         (12160*MW2^7 + 3*MW2*MZ2^6*(21953 - 11823*SW2) - 
          800*MW2^6*MZ2*(-131 + 28*SW2) - 30*MZ2^7*(341 + 49*SW2) - 
          8*MW2^3*MZ2^4*(-15901 + 8507*SW2) + 8*MW2^5*MZ2^2*
           (-43393 + 22900*SW2) - 8*MW2^4*MZ2^3*(-29671 + 28053*SW2) + 
          MW2^2*MZ2^5*(-190021 + 163732*SW2)) - 
        MT2^6*(85120*MW2^8 + MW2^2*MZ2^6*(650014 - 368195*SW2) + 
          12*MW2^4*MZ2^4*(54519 - 30884*SW2) + 310*MZ2^8*(33 + 2*SW2) - 
          160*MW2^7*MZ2*(-4485 + 1268*SW2) + MW2*MZ2^7*
           (-137469 + 25649*SW2) + 15*MW2^3*MZ2^5*(-96997 + 77820*SW2) + 
          8*MW2^6*MZ2^2*(-315531 + 153980*SW2) - 8*MW2^5*MZ2^3*
           (-249935 + 189131*SW2)) + MT2^4*MW2*(-425600*MW2^9 + 
          MW2^4*MZ2^5*(7502423 - 6008884*SW2) + MW2*MZ2^8*
           (14709 - 37739*SW2) - 30*MZ2^9*(341 + 15*SW2) + 
          800*MW2^8*MZ2*(-4461 + 1172*SW2) + 224*MW2^5*MZ2^4*
           (-16261 + 8275*SW2) + MW2^2*MZ2^7*(495284 + 13317*SW2) - 
          40*MW2^7*MZ2^2*(-314323 + 152028*SW2) + 40*MW2^6*MZ2^3*
           (-245632 + 191343*SW2) + 3*MW2^3*MZ2^6*(-1037654 + 603893*SW2)) + 
        MT2*MW2^4*(85120*MW2^9 + MW2^2*MZ2^7*(380827 - 301858*SW2) + 
          12*MW2^5*MZ2^4*(181581 - 125084*SW2) + 30*MZ2^9*(341 + 49*SW2) - 
          160*MW2^8*MZ2*(-4865 + 1028*SW2) + MW2*MZ2^8*
           (-106779 + 30269*SW2) - 8*MW2^6*MZ2^3*(-21190 + 97321*SW2) + 
          8*MW2^7*MZ2^2*(-252031 + 143740*SW2) + MW2^3*MZ2^6*
           (-424899 + 467741*SW2) + MW2^4*MZ2^5*(-1055143 + 1047644*SW2)) - 
        MT2^2*MW2^3*(255360*MW2^9 + 4*MW2^5*MZ2^4*(1219075 - 746364*SW2) + 
          3*MW2^2*MZ2^7*(226696 - 215367*SW2) + 10*MZ2^9*(3069 + 373*SW2) + 
          51*MW2*MZ2^8*(-4857 + 1897*SW2) - 160*MW2^8*MZ2*
           (-14015 + 3228*SW2) + MW2^3*MZ2^6*(49870 + 295059*SW2) - 
          8*MW2^6*MZ2^3*(-364171 + 428393*SW2) + 8*MW2^7*MZ2^2*
           (-844673 + 440500*SW2) + MW2^4*MZ2^5*(-4042985 + 3543244*SW2)) + 
        MT2^5*MW2*(255360*MW2^8 + MW2^2*MZ2^6*(2135623 - 1267097*SW2) + 
          4*MW2^4*MZ2^4*(434209 - 223160*SW2) + 20*MZ2^8*(2046 + 175*SW2) - 
          160*MW2^7*MZ2*(-13331 + 3660*SW2) + 14*MW2*MZ2^7*
           (-34089 + 7819*SW2) + 8*MW2^6*MZ2^2*(-956573 + 460660*SW2) - 
          8*MW2^5*MZ2^3*(-789568 + 588803*SW2) + MW2^3*MZ2^5*
           (-4488413 + 3574436*SW2)) + MT2^3*MW2^2*(425600*MW2^9 + 
          MW2^3*MZ2^6*(1912101 - 927197*SW2) + 40*MW2^6*MZ2^3*
           (197623 - 173789*SW2) + 3*MW2^2*MZ2^7*(69871 - 158352*SW2) + 
          110*MZ2^9*(279 + 20*SW2) - 800*MW2^8*MZ2*(-4537 + 1124*SW2) + 
          3*MW2*MZ2^8*(-65519 + 33179*SW2) + 40*MW2^7*MZ2^2*
           (-302023 + 149692*SW2) - 8*MW2^5*MZ2^4*(-686819 + 378145*SW2) + 
          MW2^4*MZ2^5*(-7329599 + 6032372*SW2))))*B0i[bb0, 0, 0, MW2])/
    (8*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^3*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - (CHWB*(2560*MW2^8 + 66*CW2*MZ2^8 + 4*MW2^5*MZ2^2*
       (36*MH2 + MZ2*(167 - 388*SW2)) + 1280*MW2^7*MZ2*(-1 + 5*SW2) - 
      16*MW2^6*MZ2^2*(215 + 524*SW2) + MW2^3*MZ2^4*
       (2726*MZ2 + MH2*(117 - 84*SW2) - 5146*MZ2*SW2) + 
      MW2*MZ2^6*(66*CW2*MH2 + MZ2*(1881 + 223*SW2)) - 
      MW2^2*MZ2^5*(-33*MH2*(-3 + SW2) + MZ2*(4803 + 470*SW2)) + 
      2*MW2^4*MZ2^3*(6*MH2*(-19 + 12*SW2) + MZ2*(811 + 5078*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(8*MW*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*SW*SW2) - (3*CHWB*CW2*(MW2 - CW2*MZ2)*
     (12*MW2*MZ2^2*(80*MW2^2 - 52*MW2*MZ2 - 19*MZ2^2) + 
      MH2^2*(48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 22*MZ2^3) + 
      4*MH2*MZ2*(-64*MW2^3 + 40*MW2^2*MZ2 + 4*MW2*MZ2^2 + 11*MZ2^3))*
     B0i[bb0, MZ2, MH2, MZ2])/(8*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*SW*SW2) - 
   (CHWB*MW2*(-4*MT2^4*(MW2 - CW2*MZ2)*(128*MW2^4 - 320*MW2^3*MZ2 + 
        300*MW2^2*MZ2^2 - 125*MW2*MZ2^3 + 17*MZ2^4) + 
      MW2*(MW2 + MZ2)*(1024*MW2^7 + MW2^2*MZ2^5*(1835 - 1558*SW2) + 
        4*MW2^4*MZ2^3*(113 - 220*SW2) - 128*MW2^5*MZ2^2*(-5 + 19*SW2) + 
        MZ2^7*(66 + 19*SW2) + 128*MW2^6*MZ2*(-13 + 20*SW2) + 
        MW2*MZ2^6*(-639 + 220*SW2) + 2*MW2^3*MZ2^4*(-857 + 1076*SW2)) + 
      MT2^2*(5632*MW2^7 + MW2^2*MZ2^5*(13221 - 10958*SW2) + 
        16*MW2^5*MZ2^2*(1773 - 1096*SW2) + 2*MZ2^7*(33 + SW2) + 
        128*MW2^6*MZ2*(-171 + 56*SW2) + 32*MW2^4*MZ2^3*(-148 + 325*SW2) + 
        12*MW2^3*MZ2^4*(-1522 + 775*SW2) + MW2*MZ2^6*(-2399 + 1867*SW2)) + 
      MT2*MW2*(-4608*MW2^7 + 782*CW2*MZ2^7 + MW2^3*MZ2^4*
         (14473 - 13096*SW2) - 3840*MW2^6*MZ2*(-3 + 2*SW2) + 
        128*MW2^5*MZ2^2*(-37 + 81*SW2) + 4*MW2^4*MZ2^3*(-3227 + 880*SW2) + 
        MW2*MZ2^6*(-3751 + 3479*SW2) + MW2^2*MZ2^5*(-772 + 3867*SW2)) - 
      MT2^3*(1536*MW2^6 + MW2*MZ2^5*(6079 - 5027*SW2) + 
        32*MW2^4*MZ2^2*(289 - 164*SW2) + 512*MW2^5*MZ2*(-14 + 3*SW2) + 
        92*MW2^3*MZ2^3*(13 + 32*SW2) + 2*MZ2^6*(-457 + 406*SW2) + 
        MW2^2*MZ2^4*(-9977 + 5064*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (4*MW*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (3*CHWB*MW2*(-16*MT2^4*MW2*(MW2 - CW2*MZ2)*(32*MW2^3 - 72*MW2^2*MZ2 + 
        57*MW2*MZ2^2 - 17*MZ2^3) + MW2^2*(MW2 - CW2*MZ2)*
       (2688*MW2^6 + 6944*MW2^5*MZ2 - 3592*MW2^4*MZ2^2 - 7300*MW2^3*MZ2^3 + 
        814*MW2^2*MZ2^4 + 1315*MW2*MZ2^5 + 22*MZ2^6) + 
      4*MT2^3*(32*MW2^3 - 72*MW2^2*MZ2 + 57*MW2*MZ2^2 - 17*MZ2^3)*
       (4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 4*MW2^2*MZ2*(-3 + SW2) - 
        MZ2^3*SW2) + MT2^2*(3200*MW2^7 + 2*MW2^3*MZ2^4*(2569 - 2698*SW2) + 
        19*MW2^2*MZ2^5*(103 - 38*SW2) + 2*MZ2^7*(-11 + 45*SW2) + 
        32*MW2^6*MZ2*(97 + 100*SW2) + 8*MW2^5*MZ2^2*(-1331 + 724*SW2) - 
        4*MW2^4*MZ2^3*(291 + 926*SW2) + MW2*MZ2^6*(-1565 + 1631*SW2)) - 
      MT2*(5888*MW2^8 + 22*CW2*MZ2^8 + MW2*MZ2^7*(1249 - 1271*SW2) + 
        64*MW2^7*MZ2*(73 + 92*SW2) + 32*MW2^6*MZ2^2*(-779 + 306*SW2) - 
        32*MW2^5*MZ2^3*(-125 + 407*SW2) + 20*MW2^3*MZ2^5*(-342 + 419*SW2) - 
        8*MW2^4*MZ2^4*(-2378 + 1359*SW2) + MW2^2*MZ2^6*(-3087 + 2020*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(8*MW*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) + 
   (3*CHWB*MW2^3*(336*MW2^5 + 3*MW2^2*MZ2^3*(107 - 127*SW2) + 
      3*MW2*MZ2^4*(216 - 113*SW2) + 5*MZ2^5*(-66 + 49*SW2) + 
      MW2^3*MZ2^2*(-1011 + 196*SW2) + 36*MW2^4*(MZ2 + 4*MZ2*SW2))*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (3*CHWB*MW2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (CHWB*MW2*(MW2 + MZ2)*(-(MZ2^5*(198 + 19*SW2)) + 48*MW2^5*(21 + 20*SW2) - 
      MW2*MZ2^4*(27 + 50*SW2) + 3*MW2^2*MZ2^3*(438 + 77*SW2) - 
      4*MW2^4*MZ2*(297 + 232*SW2) - MW2^3*MZ2^2*(909 + 356*SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (2*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*MW2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(2*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Class[4] + 
 (6*MZ2*VMU^2*(-64*MW2^3*CHd[1, 1] + 144*MW2^2*MZ2*CHd[1, 1] - 
    114*MW2*MZ2^2*CHd[1, 1] + 34*MZ2^3*CHd[1, 1] - 64*MW2^3*CHd[2, 2] + 
    144*MW2^2*MZ2*CHd[2, 2] - 114*MW2*MZ2^2*CHd[2, 2] + 34*MZ2^3*CHd[2, 2] - 
    64*MW2^3*CHd[3, 3] + 144*MW2^2*MZ2*CHd[3, 3] - 114*MW2*MZ2^2*CHd[3, 3] + 
    34*MZ2^3*CHd[3, 3] + (-96*MW2^3 + 24*MW2^2*MZ2 + 78*MW2*MZ2^2 - 33*MZ2^3)*
     CHe[Leff, Leff] + (96*MW2^3 - 72*MW2^2*MZ2 - 90*MW2*MZ2^2 + 66*MZ2^3)*
     CHl1[Leff, Leff] + 96*MW2^3*CHl3[Leff, Leff] - 
    72*MW2^2*MZ2*CHl3[Leff, Leff] - 90*MW2*MZ2^2*CHl3[Leff, Leff] + 
    66*MZ2^3*CHl3[Leff, Leff] + 64*MW2^3*CHq1[1, 1] - 
    144*MW2^2*MZ2*CHq1[1, 1] + 114*MW2*MZ2^2*CHq1[1, 1] - 
    34*MZ2^3*CHq1[1, 1] - 288*MW2^3*CHq1[2, 2] + 312*MW2^2*MZ2*CHq1[2, 2] - 
    174*MW2*MZ2^2*CHq1[2, 2] + 15*MZ2^3*CHq1[2, 2] - 64*MW2^3*CHq1[3, 3] + 
    48*MW2^2*MZ2*CHq1[3, 3] + 6*MW2*MZ2^2*CHq1[3, 3] - 17*MZ2^3*CHq1[3, 3] - 
    192*MW2^3*CHq3[1, 1] + 240*MW2^2*MZ2*CHq3[1, 1] - 
    102*MW2*MZ2^2*CHq3[1, 1] + 160*MW2^3*CHq3[2, 2] - 
    216*MW2^2*MZ2*CHq3[2, 2] + 186*MW2*MZ2^2*CHq3[2, 2] - 
    49*MZ2^3*CHq3[2, 2] - 64*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 17*MZ2^3*CHq3[3, 3] + 128*MW2^3*CHu[1, 1] - 
    288*MW2^2*MZ2*CHu[1, 1] + 228*MW2*MZ2^2*CHu[1, 1] - 68*MZ2^3*CHu[1, 1] - 
    224*MW2^3*CHu[2, 2] + 432*MW2^2*MZ2*CHu[2, 2] - 336*MW2*MZ2^2*CHu[2, 2] + 
    128*MZ2^3*CHu[2, 2])*Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (-1/8*(MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
      (64*MW2^3*CHd[1, 1] - 144*MW2^2*MZ2*CHd[1, 1] + 
       114*MW2*MZ2^2*CHd[1, 1] - 34*MZ2^3*CHd[1, 1] + 64*MW2^3*CHd[2, 2] - 
       144*MW2^2*MZ2*CHd[2, 2] + 114*MW2*MZ2^2*CHd[2, 2] - 
       34*MZ2^3*CHd[2, 2] + 64*MW2^3*CHd[3, 3] - 144*MW2^2*MZ2*CHd[3, 3] + 
       114*MW2*MZ2^2*CHd[3, 3] - 34*MZ2^3*CHd[3, 3] + 
       3*(32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 11*MZ2^3)*CHe[Leff, Leff] + 
       (-96*MW2^3 + 72*MW2^2*MZ2 + 90*MW2*MZ2^2 - 66*MZ2^3)*
        CHl1[Leff, Leff] - 96*MW2^3*CHl3[Leff, Leff] + 
       72*MW2^2*MZ2*CHl3[Leff, Leff] + 90*MW2*MZ2^2*CHl3[Leff, Leff] - 
       66*MZ2^3*CHl3[Leff, Leff] - 64*MW2^3*CHq1[1, 1] + 
       144*MW2^2*MZ2*CHq1[1, 1] - 114*MW2*MZ2^2*CHq1[1, 1] + 
       34*MZ2^3*CHq1[1, 1] + 288*MW2^3*CHq1[2, 2] - 
       312*MW2^2*MZ2*CHq1[2, 2] + 174*MW2*MZ2^2*CHq1[2, 2] - 
       15*MZ2^3*CHq1[2, 2] + 64*MW2^3*CHq1[3, 3] - 48*MW2^2*MZ2*CHq1[3, 3] - 
       6*MW2*MZ2^2*CHq1[3, 3] + 17*MZ2^3*CHq1[3, 3] + 192*MW2^3*CHq3[1, 1] - 
       240*MW2^2*MZ2*CHq3[1, 1] + 102*MW2*MZ2^2*CHq3[1, 1] - 
       160*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
       186*MW2*MZ2^2*CHq3[2, 2] + 49*MZ2^3*CHq3[2, 2] + 64*MW2^3*CHq3[3, 3] - 
       48*MW2^2*MZ2*CHq3[3, 3] - 6*MW2*MZ2^2*CHq3[3, 3] + 
       17*MZ2^3*CHq3[3, 3] - 128*MW2^3*CHu[1, 1] + 288*MW2^2*MZ2*CHu[1, 1] - 
       228*MW2*MZ2^2*CHu[1, 1] + 68*MZ2^3*CHu[1, 1] + 224*MW2^3*CHu[2, 2] - 
       432*MW2^2*MZ2*CHu[2, 2] + 336*MW2*MZ2^2*CHu[2, 2] - 
       128*MZ2^3*CHu[2, 2]))/((MH2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
       2*Pi^2) + ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (64*MW2^3*CHd[1, 1] - 144*MW2^2*MZ2*CHd[1, 1] + 
      114*MW2*MZ2^2*CHd[1, 1] - 34*MZ2^3*CHd[1, 1] + 64*MW2^3*CHd[2, 2] - 
      144*MW2^2*MZ2*CHd[2, 2] + 114*MW2*MZ2^2*CHd[2, 2] - 
      34*MZ2^3*CHd[2, 2] + 64*MW2^3*CHd[3, 3] - 144*MW2^2*MZ2*CHd[3, 3] + 
      114*MW2*MZ2^2*CHd[3, 3] - 34*MZ2^3*CHd[3, 3] + 
      3*(32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 11*MZ2^3)*CHe[Leff, Leff] + 
      (-96*MW2^3 + 72*MW2^2*MZ2 + 90*MW2*MZ2^2 - 66*MZ2^3)*CHl1[Leff, Leff] - 
      96*MW2^3*CHl3[Leff, Leff] + 72*MW2^2*MZ2*CHl3[Leff, Leff] + 
      90*MW2*MZ2^2*CHl3[Leff, Leff] - 66*MZ2^3*CHl3[Leff, Leff] - 
      64*MW2^3*CHq1[1, 1] + 144*MW2^2*MZ2*CHq1[1, 1] - 
      114*MW2*MZ2^2*CHq1[1, 1] + 34*MZ2^3*CHq1[1, 1] + 288*MW2^3*CHq1[2, 2] - 
      312*MW2^2*MZ2*CHq1[2, 2] + 174*MW2*MZ2^2*CHq1[2, 2] - 
      15*MZ2^3*CHq1[2, 2] + 64*MW2^3*CHq1[3, 3] - 48*MW2^2*MZ2*CHq1[3, 3] - 
      6*MW2*MZ2^2*CHq1[3, 3] + 17*MZ2^3*CHq1[3, 3] + 192*MW2^3*CHq3[1, 1] - 
      240*MW2^2*MZ2*CHq3[1, 1] + 102*MW2*MZ2^2*CHq3[1, 1] - 
      160*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
      186*MW2*MZ2^2*CHq3[2, 2] + 49*MZ2^3*CHq3[2, 2] + 64*MW2^3*CHq3[3, 3] - 
      48*MW2^2*MZ2*CHq3[3, 3] - 6*MW2*MZ2^2*CHq3[3, 3] + 
      17*MZ2^3*CHq3[3, 3] - 128*MW2^3*CHu[1, 1] + 288*MW2^2*MZ2*CHu[1, 1] - 
      228*MW2*MZ2^2*CHu[1, 1] + 68*MZ2^3*CHu[1, 1] + 224*MW2^3*CHu[2, 2] - 
      432*MW2^2*MZ2*CHu[2, 2] + 336*MW2*MZ2^2*CHu[2, 2] - 
      128*MZ2^3*CHu[2, 2]))/(8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(5632*MW2^7*CHd[1, 1] - 
      8832*MW2^6*MZ2*CHd[1, 1] - 11088*MW2^5*MZ2^2*CHd[1, 1] + 
      36664*MW2^4*MZ2^3*CHd[1, 1] - 34926*MW2^3*MZ2^4*CHd[1, 1] + 
      15066*MW2^2*MZ2^5*CHd[1, 1] - 2516*MW2*MZ2^6*CHd[1, 1] + 
      5632*MW2^7*CHd[2, 2] - 8832*MW2^6*MZ2*CHd[2, 2] - 
      11088*MW2^5*MZ2^2*CHd[2, 2] + 36664*MW2^4*MZ2^3*CHd[2, 2] - 
      34926*MW2^3*MZ2^4*CHd[2, 2] + 15066*MW2^2*MZ2^5*CHd[2, 2] - 
      2516*MW2*MZ2^6*CHd[2, 2] + 5632*MW2^7*CHd[3, 3] - 
      8832*MW2^6*MZ2*CHd[3, 3] - 11088*MW2^5*MZ2^2*CHd[3, 3] + 
      36664*MW2^4*MZ2^3*CHd[3, 3] - 34926*MW2^3*MZ2^4*CHd[3, 3] + 
      15066*MW2^2*MZ2^5*CHd[3, 3] - 2516*MW2*MZ2^6*CHd[3, 3] - 
      3*(2816*MW2^7 - 9920*MW2^6*MZ2 + 4352*MW2^5*MZ2^2 + 16968*MW2^4*MZ2^3 - 
        21896*MW2^3*MZ2^4 + 8134*MW2^2*MZ2^5 + 946*MW2*MZ2^6 - 833*MZ2^7)*
       CHe[Leff, Leff] + 6*(1408*MW2^7 - 5664*MW2^6*MZ2 + 4304*MW2^5*MZ2^2 + 
        8460*MW2^4*MZ2^3 - 15202*MW2^3*MZ2^4 + 7414*MW2^2*MZ2^5 + 
        113*MW2*MZ2^6 - 833*MZ2^7)*CHl1[Leff, Leff] - 5632*MW2^7*CHl3[1, 1] - 
      1152*MW2^6*MZ2*CHl3[1, 1] + 13200*MW2^5*MZ2^2*CHl3[1, 1] - 
      13744*MW2^4*MZ2^3*CHl3[1, 1] + 2466*MW2^3*MZ2^4*CHl3[1, 1] + 
      2883*MW2^2*MZ2^5*CHl3[1, 1] - 1666*MW2*MZ2^6*CHl3[1, 1] - 
      5632*MW2^7*CHl3[2, 2] - 1152*MW2^6*MZ2*CHl3[2, 2] + 
      13200*MW2^5*MZ2^2*CHl3[2, 2] - 13744*MW2^4*MZ2^3*CHl3[2, 2] + 
      2466*MW2^3*MZ2^4*CHl3[2, 2] + 2883*MW2^2*MZ2^5*CHl3[2, 2] - 
      1666*MW2*MZ2^6*CHl3[2, 2] + 25344*MW2^7*CHl3[Leff, Leff] - 
      30528*MW2^6*MZ2*CHl3[Leff, Leff] - 28032*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      85512*MW2^4*MZ2^3*CHl3[Leff, Leff] - 69936*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 9024*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      13614*MW2*MZ2^6*CHl3[Leff, Leff] - 4998*MZ2^7*CHl3[Leff, Leff] - 
      5632*MW2^7*CHq1[1, 1] + 8832*MW2^6*MZ2*CHq1[1, 1] + 
      11088*MW2^5*MZ2^2*CHq1[1, 1] - 36664*MW2^4*MZ2^3*CHq1[1, 1] + 
      34926*MW2^3*MZ2^4*CHq1[1, 1] - 15066*MW2^2*MZ2^5*CHq1[1, 1] + 
      2516*MW2*MZ2^6*CHq1[1, 1] + 25344*MW2^7*CHq1[2, 2] - 
      5952*MW2^6*MZ2*CHq1[2, 2] - 54480*MW2^5*MZ2^2*CHq1[2, 2] + 
      85272*MW2^4*MZ2^3*CHq1[2, 2] - 55338*MW2^3*MZ2^4*CHq1[2, 2] + 
      17787*MW2^2*MZ2^5*CHq1[2, 2] - 1698*MW2*MZ2^6*CHq1[2, 2] + 
      5632*MW2^7*CHq1[3, 3] + 8064*MW2^6*MZ2*CHq1[3, 3] - 
      18384*MW2^5*MZ2^2*CHq1[3, 3] - 3320*MW2^4*MZ2^3*CHq1[3, 3] + 
      28530*MW2^3*MZ2^4*CHq1[3, 3] - 22404*MW2^2*MZ2^5*CHq1[3, 3] + 
      6256*MW2*MZ2^6*CHq1[3, 3] - 16896*MW2^7*CHq3[1, 1] + 
      384*MW2^6*MZ2*CHq3[1, 1] + 31344*MW2^5*MZ2^2*CHq3[1, 1] - 
      52440*MW2^4*MZ2^3*CHq3[1, 1] + 36930*MW2^3*MZ2^4*CHq3[1, 1] - 
      12444*MW2^2*MZ2^5*CHq3[1, 1] + 14080*MW2^7*CHq3[2, 2] - 
      5952*MW2^6*MZ2*CHq3[2, 2] - 24048*MW2^5*MZ2^2*CHq3[2, 2] + 
      57496*MW2^4*MZ2^3*CHq3[2, 2] - 48174*MW2^3*MZ2^4*CHq3[2, 2] + 
      24381*MW2^2*MZ2^5*CHq3[2, 2] - 5390*MW2*MZ2^6*CHq3[2, 2] + 
      5632*MW2^7*CHq3[3, 3] + 8064*MW2^6*MZ2*CHq3[3, 3] - 
      18384*MW2^5*MZ2^2*CHq3[3, 3] - 3320*MW2^4*MZ2^3*CHq3[3, 3] + 
      28530*MW2^3*MZ2^4*CHq3[3, 3] - 22404*MW2^2*MZ2^5*CHq3[3, 3] + 
      6256*MW2*MZ2^6*CHq3[3, 3] - 11264*MW2^7*CHu[1, 1] + 
      17664*MW2^6*MZ2*CHu[1, 1] + 22176*MW2^5*MZ2^2*CHu[1, 1] - 
      73328*MW2^4*MZ2^3*CHu[1, 1] + 69852*MW2^3*MZ2^4*CHu[1, 1] - 
      30132*MW2^2*MZ2^5*CHu[1, 1] + 5032*MW2*MZ2^6*CHu[1, 1] + 
      19712*MW2^7*CHu[2, 2] - 20352*MW2^6*MZ2*CHu[2, 2] - 
      38112*MW2^5*MZ2^2*CHu[2, 2] + 99104*MW2^4*MZ2^3*CHu[2, 2] - 
      99240*MW2^3*MZ2^4*CHu[2, 2] + 50712*MW2^2*MZ2^5*CHu[2, 2] - 
      11824*MW2*MZ2^6*CHu[2, 2]))/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (3*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (3072*MT2^3*MW2^5*MZ2*CHd[1, 1] - 9216*MT2*MW2^7*MZ2*CHd[1, 1] + 
      6144*MW2^8*MZ2*CHd[1, 1] - 6912*MT2^3*MW2^4*MZ2^2*CHd[1, 1] + 
      6144*MT2^2*MW2^5*MZ2^2*CHd[1, 1] + 8448*MT2*MW2^6*MZ2^2*CHd[1, 1] + 
      1536*MW2^7*MZ2^2*CHd[1, 1] + 4704*MT2^3*MW2^3*MZ2^3*CHd[1, 1] - 
      12288*MT2^2*MW2^4*MZ2^3*CHd[1, 1] + 13536*MT2*MW2^5*MZ2^3*CHd[1, 1] - 
      17472*MW2^6*MZ2^3*CHd[1, 1] + 96*MT2^3*MW2^2*MZ2^4*CHd[1, 1] + 
      6720*MT2^2*MW2^3*MZ2^4*CHd[1, 1] - 19104*MT2*MW2^4*MZ2^4*CHd[1, 1] + 
      10272*MW2^5*MZ2^4*CHd[1, 1] - 1368*MT2^3*MW2*MZ2^5*CHd[1, 1] + 
      1200*MT2^2*MW2^2*MZ2^5*CHd[1, 1] + 3720*MT2*MW2^3*MZ2^5*CHd[1, 1] + 
      2784*MW2^4*MZ2^5*CHd[1, 1] + 408*MT2^3*MZ2^6*CHd[1, 1] - 
      2184*MT2^2*MW2*MZ2^6*CHd[1, 1] + 4248*MT2*MW2^2*MZ2^6*CHd[1, 1] - 
      3264*MW2^3*MZ2^6*CHd[1, 1] + 408*MT2^2*MZ2^7*CHd[1, 1] - 
      1632*MT2*MW2*MZ2^7*CHd[1, 1] + 3072*MT2^3*MW2^5*MZ2*CHd[2, 2] - 
      9216*MT2*MW2^7*MZ2*CHd[2, 2] + 6144*MW2^8*MZ2*CHd[2, 2] - 
      6912*MT2^3*MW2^4*MZ2^2*CHd[2, 2] + 6144*MT2^2*MW2^5*MZ2^2*CHd[2, 2] + 
      8448*MT2*MW2^6*MZ2^2*CHd[2, 2] + 1536*MW2^7*MZ2^2*CHd[2, 2] + 
      4704*MT2^3*MW2^3*MZ2^3*CHd[2, 2] - 12288*MT2^2*MW2^4*MZ2^3*CHd[2, 2] + 
      13536*MT2*MW2^5*MZ2^3*CHd[2, 2] - 17472*MW2^6*MZ2^3*CHd[2, 2] + 
      96*MT2^3*MW2^2*MZ2^4*CHd[2, 2] + 6720*MT2^2*MW2^3*MZ2^4*CHd[2, 2] - 
      19104*MT2*MW2^4*MZ2^4*CHd[2, 2] + 10272*MW2^5*MZ2^4*CHd[2, 2] - 
      1368*MT2^3*MW2*MZ2^5*CHd[2, 2] + 1200*MT2^2*MW2^2*MZ2^5*CHd[2, 2] + 
      3720*MT2*MW2^3*MZ2^5*CHd[2, 2] + 2784*MW2^4*MZ2^5*CHd[2, 2] + 
      408*MT2^3*MZ2^6*CHd[2, 2] - 2184*MT2^2*MW2*MZ2^6*CHd[2, 2] + 
      4248*MT2*MW2^2*MZ2^6*CHd[2, 2] - 3264*MW2^3*MZ2^6*CHd[2, 2] + 
      408*MT2^2*MZ2^7*CHd[2, 2] - 1632*MT2*MW2*MZ2^7*CHd[2, 2] + 
      3072*MT2^3*MW2^5*MZ2*CHd[3, 3] - 9216*MT2*MW2^7*MZ2*CHd[3, 3] + 
      6144*MW2^8*MZ2*CHd[3, 3] - 6912*MT2^3*MW2^4*MZ2^2*CHd[3, 3] + 
      6144*MT2^2*MW2^5*MZ2^2*CHd[3, 3] + 8448*MT2*MW2^6*MZ2^2*CHd[3, 3] + 
      1536*MW2^7*MZ2^2*CHd[3, 3] + 4704*MT2^3*MW2^3*MZ2^3*CHd[3, 3] - 
      12288*MT2^2*MW2^4*MZ2^3*CHd[3, 3] + 13536*MT2*MW2^5*MZ2^3*CHd[3, 3] - 
      17472*MW2^6*MZ2^3*CHd[3, 3] + 96*MT2^3*MW2^2*MZ2^4*CHd[3, 3] + 
      6720*MT2^2*MW2^3*MZ2^4*CHd[3, 3] - 19104*MT2*MW2^4*MZ2^4*CHd[3, 3] + 
      10272*MW2^5*MZ2^4*CHd[3, 3] - 1368*MT2^3*MW2*MZ2^5*CHd[3, 3] + 
      1200*MT2^2*MW2^2*MZ2^5*CHd[3, 3] + 3720*MT2*MW2^3*MZ2^5*CHd[3, 3] + 
      2784*MW2^4*MZ2^5*CHd[3, 3] + 408*MT2^3*MZ2^6*CHd[3, 3] - 
      2184*MT2^2*MW2*MZ2^6*CHd[3, 3] + 4248*MT2*MW2^2*MZ2^6*CHd[3, 3] - 
      3264*MW2^3*MZ2^6*CHd[3, 3] + 408*MT2^2*MZ2^7*CHd[3, 3] - 
      1632*MT2*MW2*MZ2^7*CHd[3, 3] - (2*MW2 - MZ2)*
       (-3*MT2^2*MZ2^2*(-4096*MW2^4 + 11584*MW2^3*MZ2 - 9528*MW2^2*MZ2^2 + 
          2524*MW2*MZ2^3 + 83*MZ2^4) + 4*MT2^3*MZ2*(1184*MW2^4 - 
          4184*MW2^3*MZ2 + 4260*MW2^2*MZ2^2 - 1649*MW2*MZ2^3 + 146*MZ2^4) - 
        12*MW2^2*(2816*MW2^6 - 2560*MW2^5*MZ2 - 2744*MW2^4*MZ2^2 + 
          8612*MW2^3*MZ2^3 - 4817*MW2^2*MZ2^4 - 358*MW2*MZ2^5 + 833*MZ2^6) + 
        MT2*(33792*MW2^7 - 69248*MW2^6*MZ2 + 52032*MW2^5*MZ2^2 + 
          41248*MW2^4*MZ2^3 - 73872*MW2^3*MZ2^4 + 28380*MW2^2*MZ2^5 + 
          2213*MW2*MZ2^6 - 1666*MZ2^7))*CHe[Leff, Leff] - 
      2*MZ2*(-3*MT2^2*MZ2^2*(-4096*MW2^4 + 11584*MW2^3*MZ2 - 
          9528*MW2^2*MZ2^2 + 2524*MW2*MZ2^3 + 83*MZ2^4) + 
        4*MT2^3*MZ2*(1184*MW2^4 - 4184*MW2^3*MZ2 + 4260*MW2^2*MZ2^2 - 
          1649*MW2*MZ2^3 + 146*MZ2^4) - 12*MW2^2*(2816*MW2^6 - 
          2560*MW2^5*MZ2 - 2744*MW2^4*MZ2^2 + 8612*MW2^3*MZ2^3 - 
          4817*MW2^2*MZ2^4 - 358*MW2*MZ2^5 + 833*MZ2^6) + 
        MT2*(33792*MW2^7 - 69248*MW2^6*MZ2 + 52032*MW2^5*MZ2^2 + 
          41248*MW2^4*MZ2^3 - 73872*MW2^3*MZ2^4 + 28380*MW2^2*MZ2^5 + 
          2213*MW2*MZ2^6 - 1666*MZ2^7))*SW2*CHl1[Leff, Leff] + 
      11264*MT2^3*MW2^6*CHl3[1, 1] - 33792*MT2*MW2^8*CHl3[1, 1] + 
      22528*MW2^9*CHl3[1, 1] - 25856*MT2^3*MW2^5*MZ2*CHl3[1, 1] + 
      22528*MT2^2*MW2^6*MZ2*CHl3[1, 1] + 32512*MT2*MW2^7*MZ2*CHl3[1, 1] + 
      4608*MW2^8*MZ2*CHl3[1, 1] + 24160*MT2^3*MW2^4*MZ2^2*CHl3[1, 1] - 
      46080*MT2^2*MW2^5*MZ2^2*CHl3[1, 1] + 30944*MT2*MW2^6*MZ2^2*CHl3[1, 1] - 
      52800*MW2^7*MZ2^2*CHl3[1, 1] - 7632*MT2^3*MW2^3*MZ2^3*CHl3[1, 1] + 
      38208*MT2^2*MW2^4*MZ2^3*CHl3[1, 1] - 73744*MT2*MW2^5*MZ2^3*CHl3[1, 1] + 
      54976*MW2^6*MZ2^3*CHl3[1, 1] - 3412*MT2^3*MW2^2*MZ2^4*CHl3[1, 1] - 
      8240*MT2^2*MW2^3*MZ2^4*CHl3[1, 1] + 40764*MT2*MW2^4*MZ2^4*CHl3[1, 1] - 
      9864*MW2^5*MZ2^4*CHl3[1, 1] + 3524*MT2^3*MW2*MZ2^5*CHl3[1, 1] - 
      7128*MT2^2*MW2^2*MZ2^5*CHl3[1, 1] + 3076*MT2*MW2^3*MZ2^5*CHl3[1, 1] - 
      11532*MW2^4*MZ2^5*CHl3[1, 1] - 833*MT2^3*MZ2^6*CHl3[1, 1] + 
      5190*MT2^2*MW2*MZ2^6*CHl3[1, 1] - 11597*MT2*MW2^2*MZ2^6*CHl3[1, 1] + 
      6664*MW2^3*MZ2^6*CHl3[1, 1] - 833*MT2^2*MZ2^7*CHl3[1, 1] + 
      3332*MT2*MW2*MZ2^7*CHl3[1, 1] + 11264*MT2^3*MW2^6*CHl3[2, 2] - 
      33792*MT2*MW2^8*CHl3[2, 2] + 22528*MW2^9*CHl3[2, 2] - 
      25856*MT2^3*MW2^5*MZ2*CHl3[2, 2] + 22528*MT2^2*MW2^6*MZ2*CHl3[2, 2] + 
      32512*MT2*MW2^7*MZ2*CHl3[2, 2] + 4608*MW2^8*MZ2*CHl3[2, 2] + 
      24160*MT2^3*MW2^4*MZ2^2*CHl3[2, 2] - 46080*MT2^2*MW2^5*MZ2^2*
       CHl3[2, 2] + 30944*MT2*MW2^6*MZ2^2*CHl3[2, 2] - 
      52800*MW2^7*MZ2^2*CHl3[2, 2] - 7632*MT2^3*MW2^3*MZ2^3*CHl3[2, 2] + 
      38208*MT2^2*MW2^4*MZ2^3*CHl3[2, 2] - 73744*MT2*MW2^5*MZ2^3*CHl3[2, 2] + 
      54976*MW2^6*MZ2^3*CHl3[2, 2] - 3412*MT2^3*MW2^2*MZ2^4*CHl3[2, 2] - 
      8240*MT2^2*MW2^3*MZ2^4*CHl3[2, 2] + 40764*MT2*MW2^4*MZ2^4*CHl3[2, 2] - 
      9864*MW2^5*MZ2^4*CHl3[2, 2] + 3524*MT2^3*MW2*MZ2^5*CHl3[2, 2] - 
      7128*MT2^2*MW2^2*MZ2^5*CHl3[2, 2] + 3076*MT2*MW2^3*MZ2^5*CHl3[2, 2] - 
      11532*MW2^4*MZ2^5*CHl3[2, 2] - 833*MT2^3*MZ2^6*CHl3[2, 2] + 
      5190*MT2^2*MW2*MZ2^6*CHl3[2, 2] - 11597*MT2*MW2^2*MZ2^6*CHl3[2, 2] + 
      6664*MW2^3*MZ2^6*CHl3[2, 2] - 833*MT2^2*MZ2^7*CHl3[2, 2] + 
      3332*MT2*MW2*MZ2^7*CHl3[2, 2] + 67584*MT2*MW2^8*CHl3[Leff, Leff] - 
      67584*MW2^9*CHl3[Leff, Leff] + 9472*MT2^3*MW2^5*MZ2*CHl3[Leff, Leff] - 
      206080*MT2*MW2^7*MZ2*CHl3[Leff, Leff] + 129024*MW2^8*MZ2*
       CHl3[Leff, Leff] - 42944*MT2^3*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      24576*MT2^2*MW2^5*MZ2^2*CHl3[Leff, Leff] + 242560*MT2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 4416*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      67552*MT2^3*MW2^3*MZ2^3*CHl3[Leff, Leff] - 94080*MT2^2*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 21568*MT2*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      272544*MW2^6*MZ2^3*CHl3[Leff, Leff] - 47272*MT2^3*MW2^2*MZ2^4*
       CHl3[Leff, Leff] + 126672*MT2^2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      230240*MT2*MW2^4*MZ2^4*CHl3[Leff, Leff] + 322296*MW2^5*MZ2^4*
       CHl3[Leff, Leff] + 14360*MT2^3*MW2*MZ2^5*CHl3[Leff, Leff] - 
      72312*MT2^2*MW2^2*MZ2^5*CHl3[Leff, Leff] + 204504*MT2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 107016*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      1168*MT2^3*MZ2^6*CHl3[Leff, Leff] + 14646*MT2^2*MW2*MZ2^6*
       CHl3[Leff, Leff] - 52334*MT2*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      28584*MW2^3*MZ2^6*CHl3[Leff, Leff] + 498*MT2^2*MZ2^7*CHl3[Leff, Leff] - 
      7758*MT2*MW2*MZ2^7*CHl3[Leff, Leff] + 19992*MW2^2*MZ2^7*
       CHl3[Leff, Leff] + 3332*MT2*MZ2^8*CHl3[Leff, Leff] - 
      3072*MT2^3*MW2^5*MZ2*CHq1[1, 1] + 9216*MT2*MW2^7*MZ2*CHq1[1, 1] - 
      6144*MW2^8*MZ2*CHq1[1, 1] + 6912*MT2^3*MW2^4*MZ2^2*CHq1[1, 1] - 
      6144*MT2^2*MW2^5*MZ2^2*CHq1[1, 1] - 8448*MT2*MW2^6*MZ2^2*CHq1[1, 1] - 
      1536*MW2^7*MZ2^2*CHq1[1, 1] - 4704*MT2^3*MW2^3*MZ2^3*CHq1[1, 1] + 
      12288*MT2^2*MW2^4*MZ2^3*CHq1[1, 1] - 13536*MT2*MW2^5*MZ2^3*CHq1[1, 1] + 
      17472*MW2^6*MZ2^3*CHq1[1, 1] - 96*MT2^3*MW2^2*MZ2^4*CHq1[1, 1] - 
      6720*MT2^2*MW2^3*MZ2^4*CHq1[1, 1] + 19104*MT2*MW2^4*MZ2^4*CHq1[1, 1] - 
      10272*MW2^5*MZ2^4*CHq1[1, 1] + 1368*MT2^3*MW2*MZ2^5*CHq1[1, 1] - 
      1200*MT2^2*MW2^2*MZ2^5*CHq1[1, 1] - 3720*MT2*MW2^3*MZ2^5*CHq1[1, 1] - 
      2784*MW2^4*MZ2^5*CHq1[1, 1] - 408*MT2^3*MZ2^6*CHq1[1, 1] + 
      2184*MT2^2*MW2*MZ2^6*CHq1[1, 1] - 4248*MT2*MW2^2*MZ2^6*CHq1[1, 1] + 
      3264*MW2^3*MZ2^6*CHq1[1, 1] - 408*MT2^2*MZ2^7*CHq1[1, 1] + 
      1632*MT2*MW2*MZ2^7*CHq1[1, 1] + 5376*MT2^3*MW2^5*MZ2*CHq1[2, 2] - 
      16128*MT2*MW2^7*MZ2*CHq1[2, 2] + 10752*MW2^8*MZ2*CHq1[2, 2] - 
      4032*MT2^3*MW2^4*MZ2^2*CHq1[2, 2] + 10752*MT2^2*MW2^5*MZ2^2*
       CHq1[2, 2] - 9408*MT2*MW2^6*MZ2^2*CHq1[2, 2] + 
      18816*MW2^7*MZ2^2*CHq1[2, 2] + 96*MT2^3*MW2^3*MZ2^3*CHq1[2, 2] - 
      5376*MT2^2*MW2^4*MZ2^3*CHq1[2, 2] + 15840*MT2*MW2^5*MZ2^3*CHq1[2, 2] - 
      6528*MW2^6*MZ2^3*CHq1[2, 2] + 1464*MT2^3*MW2^2*MZ2^4*CHq1[2, 2] - 
      480*MT2^2*MW2^3*MZ2^4*CHq1[2, 2] - 4776*MT2*MW2^4*MZ2^4*CHq1[2, 2] + 
      48*MW2^5*MZ2^4*CHq1[2, 2] - 360*MT2^3*MW2*MZ2^5*CHq1[2, 2] + 
      2640*MT2^2*MW2^2*MZ2^5*CHq1[2, 2] - 4776*MT2*MW2^3*MZ2^5*CHq1[2, 2] + 
      5160*MW2^4*MZ2^5*CHq1[2, 2] - 114*MT2^3*MZ2^6*CHq1[2, 2] - 
      132*MT2^2*MW2*MZ2^6*CHq1[2, 2] + 1782*MT2*MW2^2*MZ2^6*CHq1[2, 2] + 
      912*MW2^3*MZ2^6*CHq1[2, 2] - 114*MT2^2*MZ2^7*CHq1[2, 2] + 
      456*MT2*MW2*MZ2^7*CHq1[2, 2] - 13824*MT2^3*MW2^5*MZ2*CHq1[3, 3] + 
      41472*MT2*MW2^7*MZ2*CHq1[3, 3] - 27648*MW2^8*MZ2*CHq1[3, 3] + 
      44928*MT2^3*MW2^4*MZ2^2*CHq1[3, 3] - 27648*MT2^2*MW2^5*MZ2^2*
       CHq1[3, 3] - 79488*MT2*MW2^6*MZ2^2*CHq1[3, 3] + 
      20736*MW2^7*MZ2^2*CHq1[3, 3] - 60912*MT2^3*MW2^3*MZ2^3*CHq1[3, 3] + 
      82944*MT2^2*MW2^4*MZ2^3*CHq1[3, 3] + 3024*MT2*MW2^5*MZ2^3*CHq1[3, 3] + 
      68256*MW2^6*MZ2^3*CHq1[3, 3] + 42768*MT2^3*MW2^2*MZ2^4*CHq1[3, 3] - 
      102816*MT2^2*MW2^3*MZ2^4*CHq1[3, 3] + 115344*MT2*MW2^4*MZ2^4*
       CHq1[3, 3] - 123984*MW2^5*MZ2^4*CHq1[3, 3] - 15498*MT2^3*MW2*MZ2^5*
       CHq1[3, 3] + 64584*MT2^2*MW2^2*MZ2^5*CHq1[3, 3] - 
      124578*MT2*MW2^3*MZ2^5*CHq1[3, 3] + 78084*MW2^4*MZ2^5*CHq1[3, 3] + 
      2295*MT2^3*MZ2^6*CHq1[3, 3] - 20088*MT2^2*MW2*MZ2^6*CHq1[3, 3] + 
      55107*MT2*MW2^2*MZ2^6*CHq1[3, 3] - 18360*MW2^3*MZ2^6*CHq1[3, 3] + 
      2295*MT2^2*MZ2^7*CHq1[3, 3] - 9180*MT2*MW2*MZ2^7*CHq1[3, 3] + 
      9216*MT2^3*MW2^5*MZ2*CHq3[1, 1] - 27648*MT2*MW2^7*MZ2*CHq3[1, 1] + 
      18432*MW2^8*MZ2*CHq3[1, 1] - 11520*MT2^3*MW2^4*MZ2^2*CHq3[1, 1] + 
      18432*MT2^2*MW2^5*MZ2^2*CHq3[1, 1] - 2304*MT2*MW2^6*MZ2^2*CHq3[1, 1] + 
      23040*MW2^7*MZ2^2*CHq3[1, 1] + 2592*MT2^3*MW2^3*MZ2^3*CHq3[1, 1] - 
      18432*MT2^2*MW2^4*MZ2^3*CHq3[1, 1] + 38304*MT2*MW2^5*MZ2^3*CHq3[1, 1] - 
      29376*MW2^6*MZ2^3*CHq3[1, 1] + 2880*MT2^3*MW2^2*MZ2^4*CHq3[1, 1] + 
      1728*MT2^2*MW2^3*MZ2^4*CHq3[1, 1] - 19008*MT2*MW2^4*MZ2^4*CHq3[1, 1] + 
      1440*MW2^5*MZ2^4*CHq3[1, 1] - 1224*MT2^3*MW2*MZ2^5*CHq3[1, 1] + 
      5328*MT2^2*MW2^2*MZ2^5*CHq3[1, 1] - 7848*MT2*MW2^3*MZ2^5*CHq3[1, 1] + 
      9792*MW2^4*MZ2^5*CHq3[1, 1] - 1224*MT2^2*MW2*MZ2^6*CHq3[1, 1] + 
      4896*MT2*MW2^2*MZ2^6*CHq3[1, 1] + 768*MT2^3*MW2^5*MZ2*CHq3[2, 2] - 
      2304*MT2*MW2^7*MZ2*CHq3[2, 2] + 1536*MW2^8*MZ2*CHq3[2, 2] - 
      576*MT2^3*MW2^4*MZ2^2*CHq3[2, 2] + 1536*MT2^2*MW2^5*MZ2^2*CHq3[2, 2] - 
      1344*MT2*MW2^6*MZ2^2*CHq3[2, 2] + 2688*MW2^7*MZ2^2*CHq3[2, 2] - 
      2208*MT2^3*MW2^3*MZ2^3*CHq3[2, 2] - 768*MT2^2*MW2^4*MZ2^3*CHq3[2, 2] + 
      8928*MT2*MW2^5*MZ2^3*CHq3[2, 2] - 5376*MW2^6*MZ2^3*CHq3[2, 2] + 
      1320*MT2^3*MW2^2*MZ2^4*CHq3[2, 2] - 4512*MT2^2*MW2^3*MZ2^4*CHq3[2, 2] + 
      4872*MT2*MW2^4*MZ2^4*CHq3[2, 2] - 8880*MW2^5*MZ2^4*CHq3[2, 2] + 
      504*MT2^3*MW2*MZ2^5*CHq3[2, 2] + 1488*MT2^2*MW2^2*MZ2^5*CHq3[2, 2] - 
      6792*MT2*MW2^3*MZ2^5*CHq3[2, 2] + 1848*MW2^4*MZ2^5*CHq3[2, 2] - 
      294*MT2^3*MZ2^6*CHq3[2, 2] + 1092*MT2^2*MW2*MZ2^6*CHq3[2, 2] - 
      1134*MT2*MW2^2*MZ2^6*CHq3[2, 2] + 2352*MW2^3*MZ2^6*CHq3[2, 2] - 
      294*MT2^2*MZ2^7*CHq3[2, 2] + 1176*MT2*MW2*MZ2^7*CHq3[2, 2] - 
      22528*MT2^3*MW2^6*CHq3[3, 3] + 67584*MT2*MW2^8*CHq3[3, 3] - 
      45056*MW2^9*CHq3[3, 3] + 37888*MT2^3*MW2^5*MZ2*CHq3[3, 3] - 
      45056*MT2^2*MW2^6*MZ2*CHq3[3, 3] - 23552*MT2*MW2^7*MZ2*CHq3[3, 3] - 
      36864*MW2^8*MZ2*CHq3[3, 3] - 3392*MT2^3*MW2^4*MZ2^2*CHq3[3, 3] + 
      64512*MT2^2*MW2^5*MZ2^2*CHq3[3, 3] - 141376*MT2*MW2^6*MZ2^2*
       CHq3[3, 3] + 126336*MW2^7*MZ2^2*CHq3[3, 3] - 45648*MT2^3*MW2^3*MZ2^3*
       CHq3[3, 3] + 6528*MT2^2*MW2^4*MZ2^3*CHq3[3, 3] + 
      150512*MT2*MW2^5*MZ2^3*CHq3[3, 3] - 41696*MW2^6*MZ2^3*CHq3[3, 3] + 
      49592*MT2^3*MW2^2*MZ2^4*CHq3[3, 3] - 86336*MT2^2*MW2^3*MZ2^4*
       CHq3[3, 3] + 33816*MT2*MW2^4*MZ2^4*CHq3[3, 3] - 
      104256*MW2^5*MZ2^4*CHq3[3, 3] - 22546*MT2^3*MW2*MZ2^5*CHq3[3, 3] + 
      78840*MT2^2*MW2^2*MZ2^5*CHq3[3, 3] - 130730*MT2*MW2^3*MZ2^5*
       CHq3[3, 3] + 101148*MW2^4*MZ2^5*CHq3[3, 3] + 
      3961*MT2^3*MZ2^6*CHq3[3, 3] - 30468*MT2^2*MW2*MZ2^6*CHq3[3, 3] + 
      78301*MT2*MW2^2*MZ2^6*CHq3[3, 3] - 31688*MW2^3*MZ2^6*CHq3[3, 3] + 
      3961*MT2^2*MZ2^7*CHq3[3, 3] - 15844*MT2*MW2*MZ2^7*CHq3[3, 3] - 
      6144*MT2^3*MW2^5*MZ2*CHu[1, 1] + 18432*MT2*MW2^7*MZ2*CHu[1, 1] - 
      12288*MW2^8*MZ2*CHu[1, 1] + 13824*MT2^3*MW2^4*MZ2^2*CHu[1, 1] - 
      12288*MT2^2*MW2^5*MZ2^2*CHu[1, 1] - 16896*MT2*MW2^6*MZ2^2*CHu[1, 1] - 
      3072*MW2^7*MZ2^2*CHu[1, 1] - 9408*MT2^3*MW2^3*MZ2^3*CHu[1, 1] + 
      24576*MT2^2*MW2^4*MZ2^3*CHu[1, 1] - 27072*MT2*MW2^5*MZ2^3*CHu[1, 1] + 
      34944*MW2^6*MZ2^3*CHu[1, 1] - 192*MT2^3*MW2^2*MZ2^4*CHu[1, 1] - 
      13440*MT2^2*MW2^3*MZ2^4*CHu[1, 1] + 38208*MT2*MW2^4*MZ2^4*CHu[1, 1] - 
      20544*MW2^5*MZ2^4*CHu[1, 1] + 2736*MT2^3*MW2*MZ2^5*CHu[1, 1] - 
      2400*MT2^2*MW2^2*MZ2^5*CHu[1, 1] - 7440*MT2*MW2^3*MZ2^5*CHu[1, 1] - 
      5568*MW2^4*MZ2^5*CHu[1, 1] - 816*MT2^3*MZ2^6*CHu[1, 1] + 
      4368*MT2^2*MW2*MZ2^6*CHu[1, 1] - 8496*MT2*MW2^2*MZ2^6*CHu[1, 1] + 
      6528*MW2^3*MZ2^6*CHu[1, 1] - 816*MT2^2*MZ2^7*CHu[1, 1] + 
      3264*MT2*MW2*MZ2^7*CHu[1, 1] + 2304*MT2^3*MW2^5*MZ2*CHu[2, 2] - 
      6912*MT2*MW2^7*MZ2*CHu[2, 2] + 4608*MW2^8*MZ2*CHu[2, 2] - 
      3456*MT2^3*MW2^4*MZ2^2*CHu[2, 2] + 4608*MT2^2*MW2^5*MZ2^2*CHu[2, 2] + 
      1152*MT2*MW2^6*MZ2^2*CHu[2, 2] + 4608*MW2^7*MZ2^2*CHu[2, 2] + 
      2016*MT2^3*MW2^3*MZ2^3*CHu[2, 2] - 5760*MT2^2*MW2^4*MZ2^3*CHu[2, 2] + 
      7776*MT2*MW2^5*MZ2^3*CHu[2, 2] - 7488*MW2^6*MZ2^3*CHu[2, 2] - 
      576*MT2^3*MW2^2*MZ2^4*CHu[2, 2] + 2880*MT2^2*MW2^3*MZ2^4*CHu[2, 2] - 
      6336*MT2*MW2^4*MZ2^4*CHu[2, 2] + 3168*MW2^5*MZ2^4*CHu[2, 2] - 
      648*MT2^3*MW2*MZ2^5*CHu[2, 2] - 720*MT2^2*MW2^2*MZ2^5*CHu[2, 2] + 
      4248*MT2*MW2^3*MZ2^5*CHu[2, 2] - 2016*MW2^4*MZ2^5*CHu[2, 2] + 
      360*MT2^3*MZ2^6*CHu[2, 2] - 1368*MT2^2*MW2*MZ2^6*CHu[2, 2] + 
      1512*MT2*MW2^2*MZ2^6*CHu[2, 2] - 2880*MW2^3*MZ2^6*CHu[2, 2] + 
      360*MT2^2*MZ2^7*CHu[2, 2] - 1440*MT2*MW2*MZ2^7*CHu[2, 2]))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(132096*MW2^8*MZ2*CHd[1, 1] + 
      5632*MH2*MW2^6*MZ2^2*CHd[1, 1] - 370944*MW2^7*MZ2^2*CHd[1, 1] - 
      24192*MH2*MW2^5*MZ2^3*CHd[1, 1] + 27328*MW2^6*MZ2^3*CHd[1, 1] + 
      44976*MH2*MW2^4*MZ2^4*CHd[1, 1] + 1034400*MW2^5*MZ2^4*CHd[1, 1] - 
      46952*MH2*MW2^3*MZ2^5*CHd[1, 1] - 1648968*MW2^4*MZ2^5*CHd[1, 1] + 
      29250*MH2*MW2^2*MZ2^6*CHd[1, 1] + 1238596*MW2^3*MZ2^6*CHd[1, 1] - 
      10380*MH2*MW2*MZ2^7*CHd[1, 1] - 529152*MW2^2*MZ2^7*CHd[1, 1] + 
      1666*MH2*MZ2^8*CHd[1, 1] + 134970*MW2*MZ2^8*CHd[1, 1] - 
      18326*MZ2^9*CHd[1, 1] + 132096*MW2^8*MZ2*CHd[2, 2] + 
      5632*MH2*MW2^6*MZ2^2*CHd[2, 2] - 370944*MW2^7*MZ2^2*CHd[2, 2] - 
      24192*MH2*MW2^5*MZ2^3*CHd[2, 2] + 27328*MW2^6*MZ2^3*CHd[2, 2] + 
      44976*MH2*MW2^4*MZ2^4*CHd[2, 2] + 1034400*MW2^5*MZ2^4*CHd[2, 2] - 
      46952*MH2*MW2^3*MZ2^5*CHd[2, 2] - 1648968*MW2^4*MZ2^5*CHd[2, 2] + 
      29250*MH2*MW2^2*MZ2^6*CHd[2, 2] + 1238596*MW2^3*MZ2^6*CHd[2, 2] - 
      10380*MH2*MW2*MZ2^7*CHd[2, 2] - 529152*MW2^2*MZ2^7*CHd[2, 2] + 
      1666*MH2*MZ2^8*CHd[2, 2] + 134970*MW2*MZ2^8*CHd[2, 2] - 
      18326*MZ2^9*CHd[2, 2] + 132096*MW2^8*MZ2*CHd[3, 3] + 
      5632*MH2*MW2^6*MZ2^2*CHd[3, 3] - 370944*MW2^7*MZ2^2*CHd[3, 3] - 
      24192*MH2*MW2^5*MZ2^3*CHd[3, 3] + 27328*MW2^6*MZ2^3*CHd[3, 3] + 
      44976*MH2*MW2^4*MZ2^4*CHd[3, 3] + 1034400*MW2^5*MZ2^4*CHd[3, 3] - 
      46952*MH2*MW2^3*MZ2^5*CHd[3, 3] - 1648968*MW2^4*MZ2^5*CHd[3, 3] + 
      29250*MH2*MW2^2*MZ2^6*CHd[3, 3] + 1238596*MW2^3*MZ2^6*CHd[3, 3] - 
      10380*MH2*MW2*MZ2^7*CHd[3, 3] - 529152*MW2^2*MZ2^7*CHd[3, 3] + 
      1666*MH2*MZ2^8*CHd[3, 3] + 134970*MW2*MZ2^8*CHd[3, 3] - 
      18326*MZ2^9*CHd[3, 3] + (2*MW2 - MZ2)*(168960*MW2^8 - 
        536576*MW2^7*MZ2 + 753920*MW2^6*MZ2^2 + 96*MW2^5*(44*MH2 - 3085*MZ2)*
         MZ2^2 + 48*MW2^2*(110*MH2 - 9527*MZ2)*MZ2^5 + 
        49*MZ2^7*(33*MH2 + 722*MZ2) - MW2*MZ2^6*(5241*MH2 + 15485*MZ2) - 
        32*MW2^4*MZ2^3*(237*MH2 + 24685*MZ2) + 4*MW2^3*MZ2^4*
         (426*MH2 + 281561*MZ2))*CHe[Leff, Leff] + 
      2*MZ2*(168960*MW2^8 - 485888*MW2^7*MZ2 + 738944*MW2^6*MZ2^2 + 
        192*MW2^5*(22*MH2 - 2147*MZ2)*MZ2^2 + 30*MW2^2*(176*MH2 - 17741*MZ2)*
         MZ2^5 + 49*MZ2^7*(33*MH2 + 722*MZ2) + MW2*MZ2^6*
         (-5241*MH2 + 13621*MZ2) - 16*MW2^4*MZ2^3*(474*MH2 + 43493*MZ2) + 
        8*MW2^3*MZ2^4*(213*MH2 + 144799*MZ2))*SW2*CHl1[Leff, Leff] + 
      112640*MW2^9*CHl3[1, 1] - 326144*MW2^8*MZ2*CHl3[1, 1] + 
      46848*MW2^7*MZ2^2*CHl3[1, 1] + 691520*MW2^6*MZ2^3*CHl3[1, 1] - 
      830528*MW2^5*MZ2^4*CHl3[1, 1] + 193536*MW2^4*MZ2^5*CHl3[1, 1] + 
      299924*MW2^3*MZ2^6*CHl3[1, 1] - 251594*MW2^2*MZ2^7*CHl3[1, 1] + 
      63798*MW2*MZ2^8*CHl3[1, 1] + 112640*MW2^9*CHl3[2, 2] - 
      326144*MW2^8*MZ2*CHl3[2, 2] + 46848*MW2^7*MZ2^2*CHl3[2, 2] + 
      691520*MW2^6*MZ2^3*CHl3[2, 2] - 830528*MW2^5*MZ2^4*CHl3[2, 2] + 
      193536*MW2^4*MZ2^5*CHl3[2, 2] + 299924*MW2^3*MZ2^6*CHl3[2, 2] - 
      251594*MW2^2*MZ2^7*CHl3[2, 2] + 63798*MW2*MZ2^8*CHl3[2, 2] - 
      337920*MW2^9*CHl3[Leff, Leff] + 1715200*MW2^8*MZ2*CHl3[Leff, Leff] - 
      8448*MH2*MW2^6*MZ2^2*CHl3[Leff, Leff] - 2974976*MW2^7*MZ2^2*
       CHl3[Leff, Leff] + 23616*MH2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      1493632*MW2^6*MZ2^3*CHl3[Leff, Leff] - 18576*MH2*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 2248096*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      7152*MH2*MW2^3*MZ2^5*CHl3[Leff, Leff] - 4203632*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 21042*MH2*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      2524588*MW2^3*MZ2^6*CHl3[Leff, Leff] - 13716*MH2*MW2*MZ2^7*
       CHl3[Leff, Leff] - 259382*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      3234*MH2*MZ2^8*CHl3[Leff, Leff] - 276362*MW2*MZ2^8*CHl3[Leff, Leff] + 
      70756*MZ2^9*CHl3[Leff, Leff] - 267264*MW2^8*MZ2*CHq1[1, 1] - 
      5632*MH2*MW2^6*MZ2^2*CHq1[1, 1] + 748800*MW2^7*MZ2^2*CHq1[1, 1] + 
      24192*MH2*MW2^5*MZ2^3*CHq1[1, 1] - 235840*MW2^6*MZ2^3*CHq1[1, 1] - 
      44976*MH2*MW2^4*MZ2^4*CHq1[1, 1] - 1526688*MW2^5*MZ2^4*CHq1[1, 1] + 
      46952*MH2*MW2^3*MZ2^5*CHq1[1, 1] + 2637240*MW2^4*MZ2^5*CHq1[1, 1] - 
      29250*MH2*MW2^2*MZ2^6*CHq1[1, 1] - 2042476*MW2^3*MZ2^6*CHq1[1, 1] + 
      10380*MH2*MW2*MZ2^7*CHq1[1, 1] + 862848*MW2^2*MZ2^7*CHq1[1, 1] - 
      1666*MH2*MZ2^8*CHq1[1, 1] - 194946*MW2*MZ2^8*CHq1[1, 1] + 
      18326*MZ2^9*CHq1[1, 1] + 560640*MW2^8*MZ2*CHq1[2, 2] + 
      25344*MH2*MW2^6*MZ2^2*CHq1[2, 2] - 640512*MW2^7*MZ2^2*CHq1[2, 2] - 
      79296*MH2*MW2^5*MZ2^3*CHq1[2, 2] - 1234368*MW2^6*MZ2^3*CHq1[2, 2] + 
      112080*MH2*MW2^4*MZ2^4*CHq1[2, 2] + 3006240*MW2^5*MZ2^4*CHq1[2, 2] - 
      90744*MH2*MW2^3*MZ2^5*CHq1[2, 2] - 2756112*MW2^4*MZ2^5*CHq1[2, 2] + 
      42522*MH2*MW2^2*MZ2^6*CHq1[2, 2] + 1308792*MW2^3*MZ2^6*CHq1[2, 2] - 
      10641*MH2*MW2*MZ2^7*CHq1[2, 2] - 336816*MW2^2*MZ2^7*CHq1[2, 2] + 
      735*MH2*MZ2^8*CHq1[2, 2] + 45546*MW2*MZ2^8*CHq1[2, 2] - 
      8085*MZ2^9*CHq1[2, 2] + 132096*MW2^8*MZ2*CHq1[3, 3] + 
      5632*MH2*MW2^6*MZ2^2*CHq1[3, 3] - 71424*MW2^7*MZ2^2*CHq1[3, 3] - 
      15744*MH2*MW2^5*MZ2^3*CHq1[3, 3] - 512960*MW2^6*MZ2^3*CHq1[3, 3] + 
      17136*MH2*MW2^4*MZ2^4*CHq1[3, 3] + 691488*MW2^5*MZ2^4*CHq1[3, 3] - 
      7328*MH2*MW2^3*MZ2^5*CHq1[3, 3] - 71064*MW2^4*MZ2^5*CHq1[3, 3] - 
      1554*MH2*MW2^2*MZ2^6*CHq1[3, 3] - 398156*MW2^3*MZ2^6*CHq1[3, 3] + 
      2691*MH2*MW2*MZ2^7*CHq1[3, 3] + 294900*MW2^2*MZ2^7*CHq1[3, 3] - 
      833*MH2*MZ2^8*CHq1[3, 3] - 84978*MW2*MZ2^8*CHq1[3, 3] + 
      9163*MZ2^9*CHq1[3, 3] - 360448*MW2^9*CHq3[1, 1] + 
      547840*MW2^8*MZ2*CHq3[1, 1] + 16896*MH2*MW2^6*MZ2^2*CHq3[1, 1] + 
      512256*MW2^7*MZ2^2*CHq3[1, 1] - 55680*MH2*MW2^5*MZ2^3*CHq3[1, 1] - 
      2175808*MW2^6*MZ2^3*CHq3[1, 1] + 79248*MH2*MW2^4*MZ2^4*CHq3[1, 1] + 
      2140000*MW2^5*MZ2^4*CHq3[1, 1] - 61608*MH2*MW2^3*MZ2^5*CHq3[1, 1] - 
      424392*MW2^4*MZ2^5*CHq3[1, 1] + 26142*MH2*MW2^2*MZ2^6*CHq3[1, 1] - 
      578140*MW2^3*MZ2^6*CHq3[1, 1] - 4998*MH2*MW2*MZ2^7*CHq3[1, 1] + 
      371800*MW2^2*MZ2^7*CHq3[1, 1] - 54978*MW2*MZ2^8*CHq3[1, 1] + 
      135168*MW2^9*CHq3[2, 2] - 201216*MW2^8*MZ2*CHq3[2, 2] - 
      14080*MH2*MW2^6*MZ2^2*CHq3[2, 2] + 105984*MW2^7*MZ2^2*CHq3[2, 2] + 
      47808*MH2*MW2^5*MZ2^3*CHq3[2, 2] + 447296*MW2^6*MZ2^3*CHq3[2, 2] - 
      77808*MH2*MW2^4*MZ2^4*CHq3[2, 2] - 1416864*MW2^5*MZ2^4*CHq3[2, 2] + 
      76088*MH2*MW2^3*MZ2^5*CHq3[2, 2] + 2042448*MW2^4*MZ2^5*CHq3[2, 2] - 
      45630*MH2*MW2^2*MZ2^6*CHq3[2, 2] - 1623112*MW2^3*MZ2^6*CHq3[2, 2] + 
      16023*MH2*MW2*MZ2^7*CHq3[2, 2] + 696912*MW2^2*MZ2^7*CHq3[2, 2] - 
      2401*MH2*MZ2^8*CHq3[2, 2] - 180222*MW2*MZ2^8*CHq3[2, 2] + 
      26411*MZ2^9*CHq3[2, 2] + 132096*MW2^8*MZ2*CHq3[3, 3] + 
      5632*MH2*MW2^6*MZ2^2*CHq3[3, 3] - 71424*MW2^7*MZ2^2*CHq3[3, 3] - 
      15744*MH2*MW2^5*MZ2^3*CHq3[3, 3] - 512960*MW2^6*MZ2^3*CHq3[3, 3] + 
      17136*MH2*MW2^4*MZ2^4*CHq3[3, 3] + 691488*MW2^5*MZ2^4*CHq3[3, 3] - 
      7328*MH2*MW2^3*MZ2^5*CHq3[3, 3] - 71064*MW2^4*MZ2^5*CHq3[3, 3] - 
      1554*MH2*MW2^2*MZ2^6*CHq3[3, 3] - 398156*MW2^3*MZ2^6*CHq3[3, 3] + 
      2691*MH2*MW2*MZ2^7*CHq3[3, 3] + 294900*MW2^2*MZ2^7*CHq3[3, 3] - 
      833*MH2*MZ2^8*CHq3[3, 3] - 84978*MW2*MZ2^8*CHq3[3, 3] + 
      9163*MZ2^9*CHq3[3, 3] - 264192*MW2^8*MZ2*CHu[1, 1] - 
      11264*MH2*MW2^6*MZ2^2*CHu[1, 1] + 741888*MW2^7*MZ2^2*CHu[1, 1] + 
      48384*MH2*MW2^5*MZ2^3*CHu[1, 1] - 54656*MW2^6*MZ2^3*CHu[1, 1] - 
      89952*MH2*MW2^4*MZ2^4*CHu[1, 1] - 2068800*MW2^5*MZ2^4*CHu[1, 1] + 
      93904*MH2*MW2^3*MZ2^5*CHu[1, 1] + 3297936*MW2^4*MZ2^5*CHu[1, 1] - 
      58500*MH2*MW2^2*MZ2^6*CHu[1, 1] - 2477192*MW2^3*MZ2^6*CHu[1, 1] + 
      20760*MH2*MW2*MZ2^7*CHu[1, 1] + 1058304*MW2^2*MZ2^7*CHu[1, 1] - 
      3332*MH2*MZ2^8*CHu[1, 1] - 269940*MW2*MZ2^8*CHu[1, 1] + 
      36652*MZ2^9*CHu[1, 1] + 377856*MW2^8*MZ2*CHu[2, 2] + 
      19712*MH2*MW2^6*MZ2^2*CHu[2, 2] - 926208*MW2^7*MZ2^2*CHu[2, 2] - 
      78336*MH2*MW2^5*MZ2^3*CHu[2, 2] - 72832*MW2^6*MZ2^3*CHu[2, 2] + 
      138912*MH2*MW2^4*MZ2^4*CHu[2, 2] + 2707200*MW2^5*MZ2^4*CHu[2, 2] - 
      143632*MH2*MW2^3*MZ2^5*CHu[2, 2] - 4514304*MW2^4*MZ2^5*CHu[2, 2] + 
      91584*MH2*MW2^2*MZ2^6*CHu[2, 2] + 3913904*MW2^3*MZ2^6*CHu[2, 2] - 
      34512*MH2*MW2*MZ2^7*CHu[2, 2] - 1964592*MW2^2*MZ2^7*CHu[2, 2] + 
      6272*MH2*MZ2^8*CHu[2, 2] + 547968*MW2*MZ2^8*CHu[2, 2] - 
      68992*MZ2^9*CHu[2, 2]))/(8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) - (B0i[bb0, MZ2, MW2, MW2]*(135168*MT2^2*MW2^8*CHd[1, 1] - 
      270336*MT2*MW2^9*CHd[1, 1] + 135168*MW2^10*CHd[1, 1] - 
      18432*MT2^4*MW2^5*MZ2*CHd[1, 1] + 18432*MT2^3*MW2^6*MZ2*CHd[1, 1] - 
      269312*MT2^2*MW2^7*MZ2*CHd[1, 1] + 692224*MT2*MW2^8*MZ2*CHd[1, 1] - 
      287744*MW2^9*MZ2*CHd[1, 1] + 41472*MT2^4*MW2^4*MZ2^2*CHd[1, 1] - 
      87552*MT2^3*MW2^5*MZ2^2*CHd[1, 1] + 8320*MT2^2*MW2^6*MZ2^2*CHd[1, 1] - 
      299776*MT2*MW2^7*MZ2^2*CHd[1, 1] + 12928*MW2^8*MZ2^2*CHd[1, 1] - 
      28224*MT2^4*MW2^3*MZ2^3*CHd[1, 1] + 122688*MT2^3*MW2^4*MZ2^3*
       CHd[1, 1] + 511296*MT2^2*MW2^5*MZ2^3*CHd[1, 1] - 
      1112768*MT2*MW2^6*MZ2^3*CHd[1, 1] + 575232*MW2^7*MZ2^3*CHd[1, 1] - 
      576*MT2^4*MW2^2*MZ2^4*CHd[1, 1] - 53856*MT2^3*MW2^3*MZ2^4*CHd[1, 1] - 
      745040*MT2^2*MW2^4*MZ2^4*CHd[1, 1] + 2194048*MT2*MW2^5*MZ2^4*
       CHd[1, 1] - 822800*MW2^6*MZ2^4*CHd[1, 1] + 8208*MT2^4*MW2*MZ2^5*
       CHd[1, 1] - 15696*MT2^3*MW2^2*MZ2^5*CHd[1, 1] + 
      526072*MT2^2*MW2^3*MZ2^5*CHd[1, 1] - 1915984*MT2*MW2^4*MZ2^5*
       CHd[1, 1] + 547240*MW2^5*MZ2^5*CHd[1, 1] - 2448*MT2^4*MZ2^6*
       CHd[1, 1] + 19656*MT2^3*MW2*MZ2^6*CHd[1, 1] - 197220*MT2^2*MW2^2*MZ2^6*
       CHd[1, 1] + 919720*MT2*MW2^3*MZ2^6*CHd[1, 1] - 
      182964*MW2^4*MZ2^6*CHd[1, 1] - 3672*MT2^3*MZ2^7*CHd[1, 1] + 
      30274*MT2^2*MW2*MZ2^7*CHd[1, 1] - 226736*MT2*MW2^2*MZ2^7*CHd[1, 1] + 
      21274*MW2^3*MZ2^7*CHd[1, 1] + 442*MT2^2*MZ2^8*CHd[1, 1] + 
      17942*MT2*MW2*MZ2^8*CHd[1, 1] + 1666*MW2^2*MZ2^8*CHd[1, 1] + 
      1666*MT2*MZ2^9*CHd[1, 1] + 135168*MT2^2*MW2^8*CHd[2, 2] - 
      270336*MT2*MW2^9*CHd[2, 2] + 135168*MW2^10*CHd[2, 2] - 
      18432*MT2^4*MW2^5*MZ2*CHd[2, 2] + 18432*MT2^3*MW2^6*MZ2*CHd[2, 2] - 
      269312*MT2^2*MW2^7*MZ2*CHd[2, 2] + 692224*MT2*MW2^8*MZ2*CHd[2, 2] - 
      287744*MW2^9*MZ2*CHd[2, 2] + 41472*MT2^4*MW2^4*MZ2^2*CHd[2, 2] - 
      87552*MT2^3*MW2^5*MZ2^2*CHd[2, 2] + 8320*MT2^2*MW2^6*MZ2^2*CHd[2, 2] - 
      299776*MT2*MW2^7*MZ2^2*CHd[2, 2] + 12928*MW2^8*MZ2^2*CHd[2, 2] - 
      28224*MT2^4*MW2^3*MZ2^3*CHd[2, 2] + 122688*MT2^3*MW2^4*MZ2^3*
       CHd[2, 2] + 511296*MT2^2*MW2^5*MZ2^3*CHd[2, 2] - 
      1112768*MT2*MW2^6*MZ2^3*CHd[2, 2] + 575232*MW2^7*MZ2^3*CHd[2, 2] - 
      576*MT2^4*MW2^2*MZ2^4*CHd[2, 2] - 53856*MT2^3*MW2^3*MZ2^4*CHd[2, 2] - 
      745040*MT2^2*MW2^4*MZ2^4*CHd[2, 2] + 2194048*MT2*MW2^5*MZ2^4*
       CHd[2, 2] - 822800*MW2^6*MZ2^4*CHd[2, 2] + 8208*MT2^4*MW2*MZ2^5*
       CHd[2, 2] - 15696*MT2^3*MW2^2*MZ2^5*CHd[2, 2] + 
      526072*MT2^2*MW2^3*MZ2^5*CHd[2, 2] - 1915984*MT2*MW2^4*MZ2^5*
       CHd[2, 2] + 547240*MW2^5*MZ2^5*CHd[2, 2] - 2448*MT2^4*MZ2^6*
       CHd[2, 2] + 19656*MT2^3*MW2*MZ2^6*CHd[2, 2] - 197220*MT2^2*MW2^2*MZ2^6*
       CHd[2, 2] + 919720*MT2*MW2^3*MZ2^6*CHd[2, 2] - 
      182964*MW2^4*MZ2^6*CHd[2, 2] - 3672*MT2^3*MZ2^7*CHd[2, 2] + 
      30274*MT2^2*MW2*MZ2^7*CHd[2, 2] - 226736*MT2*MW2^2*MZ2^7*CHd[2, 2] + 
      21274*MW2^3*MZ2^7*CHd[2, 2] + 442*MT2^2*MZ2^8*CHd[2, 2] + 
      17942*MT2*MW2*MZ2^8*CHd[2, 2] + 1666*MW2^2*MZ2^8*CHd[2, 2] + 
      1666*MT2*MZ2^9*CHd[2, 2] + 135168*MT2^2*MW2^8*CHd[3, 3] - 
      270336*MT2*MW2^9*CHd[3, 3] + 135168*MW2^10*CHd[3, 3] - 
      18432*MT2^4*MW2^5*MZ2*CHd[3, 3] + 18432*MT2^3*MW2^6*MZ2*CHd[3, 3] - 
      269312*MT2^2*MW2^7*MZ2*CHd[3, 3] + 692224*MT2*MW2^8*MZ2*CHd[3, 3] - 
      287744*MW2^9*MZ2*CHd[3, 3] + 41472*MT2^4*MW2^4*MZ2^2*CHd[3, 3] - 
      87552*MT2^3*MW2^5*MZ2^2*CHd[3, 3] + 8320*MT2^2*MW2^6*MZ2^2*CHd[3, 3] - 
      299776*MT2*MW2^7*MZ2^2*CHd[3, 3] + 12928*MW2^8*MZ2^2*CHd[3, 3] - 
      28224*MT2^4*MW2^3*MZ2^3*CHd[3, 3] + 122688*MT2^3*MW2^4*MZ2^3*
       CHd[3, 3] + 511296*MT2^2*MW2^5*MZ2^3*CHd[3, 3] - 
      1112768*MT2*MW2^6*MZ2^3*CHd[3, 3] + 575232*MW2^7*MZ2^3*CHd[3, 3] - 
      576*MT2^4*MW2^2*MZ2^4*CHd[3, 3] - 53856*MT2^3*MW2^3*MZ2^4*CHd[3, 3] - 
      745040*MT2^2*MW2^4*MZ2^4*CHd[3, 3] + 2194048*MT2*MW2^5*MZ2^4*
       CHd[3, 3] - 822800*MW2^6*MZ2^4*CHd[3, 3] + 8208*MT2^4*MW2*MZ2^5*
       CHd[3, 3] - 15696*MT2^3*MW2^2*MZ2^5*CHd[3, 3] + 
      526072*MT2^2*MW2^3*MZ2^5*CHd[3, 3] - 1915984*MT2*MW2^4*MZ2^5*
       CHd[3, 3] + 547240*MW2^5*MZ2^5*CHd[3, 3] - 2448*MT2^4*MZ2^6*
       CHd[3, 3] + 19656*MT2^3*MW2*MZ2^6*CHd[3, 3] - 197220*MT2^2*MW2^2*MZ2^6*
       CHd[3, 3] + 919720*MT2*MW2^3*MZ2^6*CHd[3, 3] - 
      182964*MW2^4*MZ2^6*CHd[3, 3] - 3672*MT2^3*MZ2^7*CHd[3, 3] + 
      30274*MT2^2*MW2*MZ2^7*CHd[3, 3] - 226736*MT2*MW2^2*MZ2^7*CHd[3, 3] + 
      21274*MW2^3*MZ2^7*CHd[3, 3] + 442*MT2^2*MZ2^8*CHd[3, 3] + 
      17942*MT2*MW2*MZ2^8*CHd[3, 3] + 1666*MW2^2*MZ2^8*CHd[3, 3] + 
      1666*MT2*MZ2^9*CHd[3, 3] + 3*(2*MW2 - MZ2)*
       (8*MT2^4*MZ2*(1184*MW2^4 - 4184*MW2^3*MZ2 + 4260*MW2^2*MZ2^2 - 
          1649*MW2*MZ2^3 + 146*MZ2^4) + 2*MT2^3*MZ2*(-4736*MW2^5 + 
          31392*MW2^4*MZ2 - 60160*MW2^3*MZ2^2 + 43700*MW2^2*MZ2^3 - 
          11454*MW2*MZ2^4 + 43*MZ2^5) + MT2^2*(33792*MW2^7 - 
          41984*MW2^6*MZ2 + 14208*MW2^5*MZ2^2 + 33920*MW2^4*MZ2^3 - 
          51376*MW2^3*MZ2^4 + 21444*MW2^2*MZ2^5 - 3386*MW2*MZ2^6 - 
          543*MZ2^7) + MW2^2*(33792*MW2^7 + 12544*MW2^6*MZ2 - 
          69952*MW2^5*MZ2^2 + 32288*MW2^4*MZ2^3 + 31944*MW2^3*MZ2^4 - 
          36284*MW2^2*MZ2^5 + 8494*MW2*MZ2^6 + 539*MZ2^7) + 
        MT2*(-67584*MW2^8 + 63232*MW2^7*MZ2 + 57920*MW2^6*MZ2^2 - 
          97024*MW2^5*MZ2^3 - 7096*MW2^4*MZ2^4 + 82268*MW2^3*MZ2^5 - 
          47690*MW2^2*MZ2^6 + 7416*MW2*MZ2^7 + 539*MZ2^8))*CHe[Leff, Leff] + 
      6*MZ2*(8*MT2^4*MZ2*(1184*MW2^4 - 4184*MW2^3*MZ2 + 4260*MW2^2*MZ2^2 - 
          1649*MW2*MZ2^3 + 146*MZ2^4) + 2*MT2^3*MZ2*(-4736*MW2^5 + 
          31392*MW2^4*MZ2 - 60160*MW2^3*MZ2^2 + 43700*MW2^2*MZ2^3 - 
          11454*MW2*MZ2^4 + 43*MZ2^5) + MT2^2*(33792*MW2^7 - 
          41984*MW2^6*MZ2 + 14208*MW2^5*MZ2^2 + 33920*MW2^4*MZ2^3 - 
          51376*MW2^3*MZ2^4 + 21444*MW2^2*MZ2^5 - 3386*MW2*MZ2^6 - 
          543*MZ2^7) + MW2^2*(33792*MW2^7 + 12544*MW2^6*MZ2 - 
          69952*MW2^5*MZ2^2 + 32288*MW2^4*MZ2^3 + 31944*MW2^3*MZ2^4 - 
          36284*MW2^2*MZ2^5 + 8494*MW2*MZ2^6 + 539*MZ2^7) + 
        MT2*(-67584*MW2^8 + 63232*MW2^7*MZ2 + 57920*MW2^6*MZ2^2 - 
          97024*MW2^5*MZ2^3 - 7096*MW2^4*MZ2^4 + 82268*MW2^3*MZ2^5 - 
          47690*MW2^2*MZ2^6 + 7416*MW2*MZ2^7 + 539*MZ2^8))*SW2*
       CHl1[Leff, Leff] - 67584*MT2^4*MW2^6*CHl3[1, 1] + 
      67584*MT2^3*MW2^7*CHl3[1, 1] + 67584*MT2^2*MW2^8*CHl3[1, 1] - 
      67584*MT2*MW2^9*CHl3[1, 1] + 155136*MT2^4*MW2^5*MZ2*CHl3[1, 1] - 
      324096*MT2^3*MW2^6*MZ2*CHl3[1, 1] - 19968*MT2^2*MW2^7*MZ2*CHl3[1, 1] + 
      53760*MT2*MW2^8*MZ2*CHl3[1, 1] - 144960*MT2^4*MW2^4*MZ2^2*CHl3[1, 1] + 
      499008*MT2^3*MW2^5*MZ2^2*CHl3[1, 1] - 199104*MT2^2*MW2^6*MZ2^2*
       CHl3[1, 1] + 53952*MT2*MW2^7*MZ2^2*CHl3[1, 1] + 
      45792*MT2^4*MW2^3*MZ2^3*CHl3[1, 1] - 347520*MT2^3*MW2^4*MZ2^3*
       CHl3[1, 1] + 321696*MT2^2*MW2^5*MZ2^3*CHl3[1, 1] - 
      110976*MT2*MW2^6*MZ2^3*CHl3[1, 1] + 20472*MT2^4*MW2^2*MZ2^4*
       CHl3[1, 1] + 51864*MT2^3*MW2^3*MZ2^4*CHl3[1, 1] - 
      184536*MT2^2*MW2^4*MZ2^4*CHl3[1, 1] + 47016*MT2*MW2^5*MZ2^4*
       CHl3[1, 1] - 21144*MT2^4*MW2*MZ2^5*CHl3[1, 1] + 
      74148*MT2^3*MW2^2*MZ2^5*CHl3[1, 1] + 3096*MT2^2*MW2^3*MZ2^5*
       CHl3[1, 1] + 11388*MT2*MW2^4*MZ2^5*CHl3[1, 1] + 
      4998*MT2^4*MZ2^6*CHl3[1, 1] - 46710*MT2^3*MW2*MZ2^6*CHl3[1, 1] + 
      47526*MT2^2*MW2^2*MZ2^6*CHl3[1, 1] - 15570*MT2*MW2^3*MZ2^6*CHl3[1, 1] + 
      7497*MT2^3*MZ2^7*CHl3[1, 1] - 20568*MT2^2*MW2*MZ2^7*CHl3[1, 1] + 
      2499*MT2*MW2^2*MZ2^7*CHl3[1, 1] + 2499*MT2^2*MZ2^8*CHl3[1, 1] - 
      67584*MT2^4*MW2^6*CHl3[2, 2] + 67584*MT2^3*MW2^7*CHl3[2, 2] + 
      67584*MT2^2*MW2^8*CHl3[2, 2] - 67584*MT2*MW2^9*CHl3[2, 2] + 
      155136*MT2^4*MW2^5*MZ2*CHl3[2, 2] - 324096*MT2^3*MW2^6*MZ2*CHl3[2, 2] - 
      19968*MT2^2*MW2^7*MZ2*CHl3[2, 2] + 53760*MT2*MW2^8*MZ2*CHl3[2, 2] - 
      144960*MT2^4*MW2^4*MZ2^2*CHl3[2, 2] + 499008*MT2^3*MW2^5*MZ2^2*
       CHl3[2, 2] - 199104*MT2^2*MW2^6*MZ2^2*CHl3[2, 2] + 
      53952*MT2*MW2^7*MZ2^2*CHl3[2, 2] + 45792*MT2^4*MW2^3*MZ2^3*CHl3[2, 2] - 
      347520*MT2^3*MW2^4*MZ2^3*CHl3[2, 2] + 321696*MT2^2*MW2^5*MZ2^3*
       CHl3[2, 2] - 110976*MT2*MW2^6*MZ2^3*CHl3[2, 2] + 
      20472*MT2^4*MW2^2*MZ2^4*CHl3[2, 2] + 51864*MT2^3*MW2^3*MZ2^4*
       CHl3[2, 2] - 184536*MT2^2*MW2^4*MZ2^4*CHl3[2, 2] + 
      47016*MT2*MW2^5*MZ2^4*CHl3[2, 2] - 21144*MT2^4*MW2*MZ2^5*CHl3[2, 2] + 
      74148*MT2^3*MW2^2*MZ2^5*CHl3[2, 2] + 3096*MT2^2*MW2^3*MZ2^5*
       CHl3[2, 2] + 11388*MT2*MW2^4*MZ2^5*CHl3[2, 2] + 
      4998*MT2^4*MZ2^6*CHl3[2, 2] - 46710*MT2^3*MW2*MZ2^6*CHl3[2, 2] + 
      47526*MT2^2*MW2^2*MZ2^6*CHl3[2, 2] - 15570*MT2*MW2^3*MZ2^6*CHl3[2, 2] + 
      7497*MT2^3*MZ2^7*CHl3[2, 2] - 20568*MT2^2*MW2*MZ2^7*CHl3[2, 2] + 
      2499*MT2*MW2^2*MZ2^7*CHl3[2, 2] + 2499*MT2^2*MZ2^8*CHl3[2, 2] + 
      202752*MT2^2*MW2^8*CHl3[Leff, Leff] - 405504*MT2*MW2^9*
       CHl3[Leff, Leff] + 202752*MW2^10*CHl3[Leff, Leff] - 
      56832*MT2^4*MW2^5*MZ2*CHl3[Leff, Leff] + 56832*MT2^3*MW2^6*MZ2*
       CHl3[Leff, Leff] + 199680*MT2^2*MW2^7*MZ2*CHl3[Leff, Leff] + 
      130560*MT2*MW2^8*MZ2*CHl3[Leff, Leff] - 127488*MW2^9*MZ2*
       CHl3[Leff, Leff] + 257664*MT2^4*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      433536*MT2^3*MW2^5*MZ2^2*CHl3[Leff, Leff] - 1327104*MT2^2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 1756800*MT2*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      494976*MW2^8*MZ2^2*CHl3[Leff, Leff] - 405312*MT2^4*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 1098624*MT2^3*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
      1108608*MT2^2*MW2^5*MZ2^3*CHl3[Leff, Leff] - 2514048*MT2*MW2^6*MZ2^3*
       CHl3[Leff, Leff] + 613440*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      283632*MT2^4*MW2^2*MZ2^4*CHl3[Leff, Leff] - 1246320*MT2^3*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 507648*MT2^2*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      695568*MT2*MW2^5*MZ2^4*CHl3[Leff, Leff] - 2064*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 86160*MT2^4*MW2*MZ2^5*CHl3[Leff, Leff] + 
      661848*MT2^3*MW2^2*MZ2^5*CHl3[Leff, Leff] - 1255656*MT2^2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 1097160*MT2*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      409368*MW2^5*MZ2^5*CHl3[Leff, Leff] + 7008*MT2^4*MZ2^6*
       CHl3[Leff, Leff] - 137964*MT2^3*MW2*MZ2^6*CHl3[Leff, Leff] + 
      686316*MT2^2*MW2^2*MZ2^6*CHl3[Leff, Leff] - 1113660*MT2*MW2^3*MZ2^6*
       CHl3[Leff, Leff] + 268668*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      516*MT2^3*MZ2^7*CHl3[Leff, Leff] - 112518*MT2^2*MW2*MZ2^7*
       CHl3[Leff, Leff] + 397620*MT2*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      47730*MW2^3*MZ2^7*CHl3[Leff, Leff] - 9726*MT2^2*MZ2^8*
       CHl3[Leff, Leff] - 41262*MT2*MW2*MZ2^8*CHl3[Leff, Leff] - 
      3234*MW2^2*MZ2^8*CHl3[Leff, Leff] - 3234*MT2*MZ2^9*CHl3[Leff, Leff] - 
      135168*MT2^2*MW2^8*CHq1[1, 1] + 270336*MT2*MW2^9*CHq1[1, 1] - 
      135168*MW2^10*CHq1[1, 1] + 18432*MT2^4*MW2^5*MZ2*CHq1[1, 1] - 
      18432*MT2^3*MW2^6*MZ2*CHq1[1, 1] + 269312*MT2^2*MW2^7*MZ2*CHq1[1, 1] - 
      692224*MT2*MW2^8*MZ2*CHq1[1, 1] + 287744*MW2^9*MZ2*CHq1[1, 1] - 
      41472*MT2^4*MW2^4*MZ2^2*CHq1[1, 1] + 87552*MT2^3*MW2^5*MZ2^2*
       CHq1[1, 1] - 8320*MT2^2*MW2^6*MZ2^2*CHq1[1, 1] + 
      299776*MT2*MW2^7*MZ2^2*CHq1[1, 1] - 12928*MW2^8*MZ2^2*CHq1[1, 1] + 
      28224*MT2^4*MW2^3*MZ2^3*CHq1[1, 1] - 122688*MT2^3*MW2^4*MZ2^3*
       CHq1[1, 1] - 511296*MT2^2*MW2^5*MZ2^3*CHq1[1, 1] + 
      1112768*MT2*MW2^6*MZ2^3*CHq1[1, 1] - 575232*MW2^7*MZ2^3*CHq1[1, 1] + 
      576*MT2^4*MW2^2*MZ2^4*CHq1[1, 1] + 53856*MT2^3*MW2^3*MZ2^4*CHq1[1, 1] + 
      745040*MT2^2*MW2^4*MZ2^4*CHq1[1, 1] - 2194048*MT2*MW2^5*MZ2^4*
       CHq1[1, 1] + 822800*MW2^6*MZ2^4*CHq1[1, 1] - 8208*MT2^4*MW2*MZ2^5*
       CHq1[1, 1] + 15696*MT2^3*MW2^2*MZ2^5*CHq1[1, 1] - 
      526072*MT2^2*MW2^3*MZ2^5*CHq1[1, 1] + 1915984*MT2*MW2^4*MZ2^5*
       CHq1[1, 1] - 547240*MW2^5*MZ2^5*CHq1[1, 1] + 
      2448*MT2^4*MZ2^6*CHq1[1, 1] - 19656*MT2^3*MW2*MZ2^6*CHq1[1, 1] + 
      197220*MT2^2*MW2^2*MZ2^6*CHq1[1, 1] - 919720*MT2*MW2^3*MZ2^6*
       CHq1[1, 1] + 182964*MW2^4*MZ2^6*CHq1[1, 1] + 
      3672*MT2^3*MZ2^7*CHq1[1, 1] - 30274*MT2^2*MW2*MZ2^7*CHq1[1, 1] + 
      226736*MT2*MW2^2*MZ2^7*CHq1[1, 1] - 21274*MW2^3*MZ2^7*CHq1[1, 1] - 
      442*MT2^2*MZ2^8*CHq1[1, 1] - 17942*MT2*MW2*MZ2^8*CHq1[1, 1] - 
      1666*MW2^2*MZ2^8*CHq1[1, 1] - 1666*MT2*MZ2^9*CHq1[1, 1] + 
      608256*MT2^2*MW2^8*CHq1[2, 2] - 1216512*MT2*MW2^9*CHq1[2, 2] + 
      608256*MW2^10*CHq1[2, 2] - 32256*MT2^4*MW2^5*MZ2*CHq1[2, 2] + 
      32256*MT2^3*MW2^6*MZ2*CHq1[2, 2] - 552960*MT2^2*MW2^7*MZ2*CHq1[2, 2] + 
      1746432*MT2*MW2^8*MZ2*CHq1[2, 2] - 585216*MW2^9*MZ2*CHq1[2, 2] + 
      24192*MT2^4*MW2^4*MZ2^2*CHq1[2, 2] - 104832*MT2^3*MW2^5*MZ2^2*
       CHq1[2, 2] - 531456*MT2^2*MW2^6*MZ2^2*CHq1[2, 2] + 
      534144*MT2*MW2^7*MZ2^2*CHq1[2, 2] - 571776*MW2^8*MZ2^2*CHq1[2, 2] - 
      576*MT2^4*MW2^3*MZ2^3*CHq1[2, 2] + 44928*MT2^3*MW2^4*MZ2^3*CHq1[2, 2] + 
      1726656*MT2^2*MW2^5*MZ2^3*CHq1[2, 2] - 4133376*MT2*MW2^6*MZ2^3*
       CHq1[2, 2] + 1790592*MW2^7*MZ2^3*CHq1[2, 2] - 
      8784*MT2^4*MW2^2*MZ2^4*CHq1[2, 2] + 11376*MT2^3*MW2^3*MZ2^4*
       CHq1[2, 2] - 1645824*MT2^2*MW2^4*MZ2^4*CHq1[2, 2] + 
      5120688*MT2*MW2^5*MZ2^4*CHq1[2, 2] - 1667856*MW2^6*MZ2^4*CHq1[2, 2] + 
      2160*MT2^4*MW2*MZ2^5*CHq1[2, 2] - 22392*MT2^3*MW2^2*MZ2^5*CHq1[2, 2] + 
      803808*MT2^2*MW2^3*MZ2^5*CHq1[2, 2] - 3254520*MT2*MW2^4*MZ2^5*
       CHq1[2, 2] + 788688*MW2^5*MZ2^5*CHq1[2, 2] + 
      684*MT2^4*MZ2^6*CHq1[2, 2] + 1188*MT2^3*MW2*MZ2^6*CHq1[2, 2] - 
      175668*MT2^2*MW2^2*MZ2^6*CHq1[2, 2] + 1121628*MT2*MW2^3*MZ2^6*
       CHq1[2, 2] - 166272*MW2^4*MZ2^6*CHq1[2, 2] + 
      1026*MT2^3*MZ2^7*CHq1[2, 2] + 3036*MT2^2*MW2*MZ2^7*CHq1[2, 2] - 
      172578*MT2*MW2^2*MZ2^7*CHq1[2, 2] + 3324*MW2^3*MZ2^7*CHq1[2, 2] + 
      1077*MT2^2*MZ2^8*CHq1[2, 2] + 1854*MT2*MW2*MZ2^8*CHq1[2, 2] + 
      735*MW2^2*MZ2^8*CHq1[2, 2] + 735*MT2*MZ2^9*CHq1[2, 2] + 
      135168*MT2^2*MW2^8*CHq1[3, 3] - 270336*MT2*MW2^9*CHq1[3, 3] + 
      135168*MW2^10*CHq1[3, 3] + 82944*MT2^4*MW2^5*MZ2*CHq1[3, 3] - 
      82944*MT2^3*MW2^6*MZ2*CHq1[3, 3] - 167936*MT2^2*MW2^7*MZ2*CHq1[3, 3] + 
      388096*MT2*MW2^8*MZ2*CHq1[3, 3] - 84992*MW2^9*MZ2*CHq1[3, 3] - 
      269568*MT2^4*MW2^4*MZ2^2*CHq1[3, 3] + 476928*MT2^3*MW2^5*MZ2^2*
       CHq1[3, 3] - 112256*MT2^2*MW2^6*MZ2^2*CHq1[3, 3] + 
      201728*MT2*MW2^7*MZ2^2*CHq1[3, 3] - 215936*MW2^8*MZ2^2*CHq1[3, 3] + 
      365472*MT2^4*MW2^3*MZ2^3*CHq1[3, 3] - 997920*MT2^3*MW2^4*MZ2^3*
       CHq1[3, 3] + 580896*MT2^2*MW2^5*MZ2^3*CHq1[3, 3] - 
      944864*MT2*MW2^6*MZ2^3*CHq1[3, 3] + 365760*MW2^7*MZ2^3*CHq1[3, 3] - 
      256608*MT2^4*MW2^2*MZ2^4*CHq1[3, 3] + 1056240*MT2^3*MW2^3*MZ2^4*
       CHq1[3, 3] - 778544*MT2^2*MW2^4*MZ2^4*CHq1[3, 3] + 
      882160*MT2*MW2^5*MZ2^4*CHq1[3, 3] - 169424*MW2^6*MZ2^4*CHq1[3, 3] + 
      92988*MT2^4*MW2*MZ2^5*CHq1[3, 3] - 608796*MT2^3*MW2^2*MZ2^5*
       CHq1[3, 3] + 569380*MT2^2*MW2^3*MZ2^5*CHq1[3, 3] - 
      268468*MT2*MW2^4*MZ2^5*CHq1[3, 3] - 33584*MW2^5*MZ2^5*CHq1[3, 3] - 
      13770*MT2^4*MZ2^6*CHq1[3, 3] + 180792*MT2^3*MW2*MZ2^6*CHq1[3, 3] - 
      243438*MT2^2*MW2^2*MZ2^6*CHq1[3, 3] - 87464*MT2*MW2^3*MZ2^6*
       CHq1[3, 3] + 57072*MW2^4*MZ2^6*CHq1[3, 3] - 20655*MT2^3*MZ2^7*
       CHq1[3, 3] + 60898*MT2^2*MW2*MZ2^7*CHq1[3, 3] + 
      76459*MT2*MW2^2*MZ2^7*CHq1[3, 3] - 13136*MW2^3*MZ2^7*CHq1[3, 3] - 
      7718*MT2^2*MZ2^8*CHq1[3, 3] - 11470*MT2*MW2*MZ2^8*CHq1[3, 3] - 
      833*MW2^2*MZ2^8*CHq1[3, 3] - 833*MT2*MZ2^9*CHq1[3, 3] - 
      405504*MT2^2*MW2^8*CHq3[1, 1] + 811008*MT2*MW2^9*CHq3[1, 1] - 
      405504*MW2^10*CHq3[1, 1] - 55296*MT2^4*MW2^5*MZ2*CHq3[1, 1] + 
      55296*MT2^3*MW2^6*MZ2*CHq3[1, 1] + 513024*MT2^2*MW2^7*MZ2*CHq3[1, 1] - 
      1376256*MT2*MW2^8*MZ2*CHq3[1, 1] + 457728*MW2^9*MZ2*CHq3[1, 1] + 
      69120*MT2^4*MW2^4*MZ2^2*CHq3[1, 1] - 207360*MT2^3*MW2^5*MZ2^2*
       CHq3[1, 1] + 460416*MT2^2*MW2^6*MZ2^2*CHq3[1, 1] - 
      393984*MT2*MW2^7*MZ2^2*CHq3[1, 1] + 418944*MW2^8*MZ2^2*CHq3[1, 1] - 
      15552*MT2^4*MW2^3*MZ2^3*CHq3[1, 1] + 160704*MT2^3*MW2^4*MZ2^3*
       CHq3[1, 1] - 1457088*MT2^2*MW2^5*MZ2^3*CHq3[1, 1] + 
      3092928*MT2*MW2^6*MZ2^3*CHq3[1, 1] - 1306752*MW2^7*MZ2^3*CHq3[1, 1] - 
      17280*MT2^4*MW2^2*MZ2^4*CHq3[1, 1] - 864*MT2^3*MW2^3*MZ2^4*CHq3[1, 1] + 
      1244592*MT2^2*MW2^4*MZ2^4*CHq3[1, 1] - 3649920*MT2*MW2^5*MZ2^4*
       CHq3[1, 1] + 1161648*MW2^6*MZ2^4*CHq3[1, 1] + 
      7344*MT2^4*MW2*MZ2^5*CHq3[1, 1] - 47952*MT2^3*MW2^2*MZ2^5*CHq3[1, 1] - 
      460632*MT2^2*MW2^3*MZ2^5*CHq3[1, 1] + 2105808*MT2*MW2^4*MZ2^5*
       CHq3[1, 1] - 480072*MW2^5*MZ2^5*CHq3[1, 1] + 11016*MT2^3*MW2*MZ2^6*
       CHq3[1, 1] + 45492*MT2^2*MW2^2*MZ2^6*CHq3[1, 1] - 
      614040*MT2*MW2^3*MZ2^6*CHq3[1, 1] + 68820*MW2^4*MZ2^6*CHq3[1, 1] + 
      8670*MT2^2*MW2*MZ2^7*CHq3[1, 1] + 58824*MT2*MW2^2*MZ2^7*CHq3[1, 1] + 
      4998*MW2^3*MZ2^7*CHq3[1, 1] + 4998*MT2*MW2*MZ2^8*CHq3[1, 1] + 
      337920*MT2^2*MW2^8*CHq3[2, 2] - 675840*MT2*MW2^9*CHq3[2, 2] + 
      337920*MW2^10*CHq3[2, 2] - 4608*MT2^4*MW2^5*MZ2*CHq3[2, 2] + 
      4608*MT2^3*MW2^6*MZ2*CHq3[2, 2] - 410624*MT2^2*MW2^7*MZ2*CHq3[2, 2] + 
      1163776*MT2*MW2^8*MZ2*CHq3[2, 2] - 415232*MW2^9*MZ2*CHq3[2, 2] + 
      3456*MT2^4*MW2^4*MZ2^2*CHq3[2, 2] - 14976*MT2^3*MW2^5*MZ2^2*
       CHq3[2, 2] - 134144*MT2^2*MW2^6*MZ2^2*CHq3[2, 2] - 
      138880*MT2*MW2^7*MZ2^2*CHq3[2, 2] - 139904*MW2^8*MZ2^2*CHq3[2, 2] + 
      13248*MT2^4*MW2^3*MZ2^3*CHq3[2, 2] - 6912*MT2^3*MW2^4*MZ2^3*
       CHq3[2, 2] + 1036608*MT2^2*MW2^5*MZ2^3*CHq3[2, 2] - 
      2241920*MT2*MW2^6*MZ2^3*CHq3[2, 2] + 1059072*MW2^7*MZ2^3*CHq3[2, 2] - 
      7920*MT2^4*MW2^2*MZ2^4*CHq3[2, 2] + 41616*MT2^3*MW2^3*MZ2^4*
       CHq3[2, 2] - 1345856*MT2^2*MW2^4*MZ2^4*CHq3[2, 2] + 
      3729616*MT2*MW2^5*MZ2^4*CHq3[2, 2] - 1329008*MW2^6*MZ2^4*CHq3[2, 2] - 
      3024*MT2^4*MW2*MZ2^5*CHq3[2, 2] - 9864*MT2^3*MW2^2*MZ2^5*CHq3[2, 2] + 
      881344*MT2^2*MW2^3*MZ2^5*CHq3[2, 2] - 3048712*MT2*MW2^4*MZ2^5*
       CHq3[2, 2] + 855856*MW2^5*MZ2^5*CHq3[2, 2] + 
      1764*MT2^4*MZ2^6*CHq3[2, 2] - 9828*MT2^3*MW2*MZ2^6*CHq3[2, 2] - 
      280092*MT2^2*MW2^2*MZ2^6*CHq3[2, 2] + 1413412*MT2*MW2^3*MZ2^6*
       CHq3[2, 2] - 280416*MW2^4*MZ2^6*CHq3[2, 2] + 
      2646*MT2^3*MZ2^7*CHq3[2, 2] + 24556*MT2^2*MW2*MZ2^7*CHq3[2, 2] - 
      338726*MT2*MW2^2*MZ2^7*CHq3[2, 2] + 29596*MW2^3*MZ2^7*CHq3[2, 2] + 
      3283*MT2^2*MZ2^8*CHq3[2, 2] + 24794*MT2*MW2*MZ2^8*CHq3[2, 2] + 
      2401*MW2^2*MZ2^8*CHq3[2, 2] + 2401*MT2*MZ2^9*CHq3[2, 2] + 
      135168*MT2^4*MW2^6*CHq3[3, 3] - 135168*MT2^3*MW2^7*CHq3[3, 3] - 
      270336*MT2^2*MW2^8*CHq3[3, 3] + 405504*MT2*MW2^9*CHq3[3, 3] - 
      135168*MW2^10*CHq3[3, 3] - 227328*MT2^4*MW2^5*MZ2*CHq3[3, 3] + 
      565248*MT2^3*MW2^6*MZ2*CHq3[3, 3] + 41984*MT2^2*MW2^7*MZ2*CHq3[3, 3] - 
      329728*MT2*MW2^8*MZ2*CHq3[3, 3] + 84992*MW2^9*MZ2*CHq3[3, 3] + 
      20352*MT2^4*MW2^4*MZ2^2*CHq3[3, 3] - 521088*MT2^3*MW2^5*MZ2^2*
       CHq3[3, 3] + 717824*MT2^2*MW2^6*MZ2^2*CHq3[3, 3] - 
      599936*MT2*MW2^7*MZ2^2*CHq3[3, 3] + 215936*MW2^8*MZ2^2*CHq3[3, 3] + 
      273888*MT2^4*MW2^3*MZ2^3*CHq3[3, 3] - 302880*MT2^3*MW2^4*MZ2^3*
       CHq3[3, 3] - 794016*MT2^2*MW2^5*MZ2^3*CHq3[3, 3] + 
      1172000*MT2*MW2^6*MZ2^3*CHq3[3, 3] - 365760*MW2^7*MZ2^3*CHq3[3, 3] - 
      297552*MT2^4*MW2^2*MZ2^4*CHq3[3, 3] + 952512*MT2^3*MW2^3*MZ2^4*
       CHq3[3, 3] - 70624*MT2^2*MW2^4*MZ2^4*CHq3[3, 3] - 
      621088*MT2*MW2^5*MZ2^4*CHq3[3, 3] + 169424*MW2^6*MZ2^4*CHq3[3, 3] + 
      135276*MT2^4*MW2*MZ2^5*CHq3[3, 3] - 757092*MT2^3*MW2^2*MZ2^5*
       CHq3[3, 3] + 630356*MT2^2*MW2^3*MZ2^5*CHq3[3, 3] - 
      86732*MT2*MW2^4*MZ2^5*CHq3[3, 3] + 33584*MW2^5*MZ2^5*CHq3[3, 3] - 
      23766*MT2^4*MZ2^6*CHq3[3, 3] + 274212*MT2^3*MW2*MZ2^6*CHq3[3, 3] - 
      452634*MT2^2*MW2^2*MZ2^6*CHq3[3, 3] + 239132*MT2*MW2^3*MZ2^6*
       CHq3[3, 3] - 57072*MW2^4*MZ2^6*CHq3[3, 3] - 35649*MT2^3*MZ2^7*
       CHq3[3, 3] + 128306*MT2^2*MW2*MZ2^7*CHq3[3, 3] - 
      95227*MT2*MW2^2*MZ2^7*CHq3[3, 3] + 13136*MW2^3*MZ2^7*CHq3[3, 3] - 
      11050*MT2^2*MZ2^8*CHq3[3, 3] + 11470*MT2*MW2*MZ2^8*CHq3[3, 3] + 
      833*MW2^2*MZ2^8*CHq3[3, 3] + 833*MT2*MZ2^9*CHq3[3, 3] - 
      270336*MT2^2*MW2^8*CHu[1, 1] + 540672*MT2*MW2^9*CHu[1, 1] - 
      270336*MW2^10*CHu[1, 1] + 36864*MT2^4*MW2^5*MZ2*CHu[1, 1] - 
      36864*MT2^3*MW2^6*MZ2*CHu[1, 1] + 538624*MT2^2*MW2^7*MZ2*CHu[1, 1] - 
      1384448*MT2*MW2^8*MZ2*CHu[1, 1] + 575488*MW2^9*MZ2*CHu[1, 1] - 
      82944*MT2^4*MW2^4*MZ2^2*CHu[1, 1] + 175104*MT2^3*MW2^5*MZ2^2*
       CHu[1, 1] - 16640*MT2^2*MW2^6*MZ2^2*CHu[1, 1] + 
      599552*MT2*MW2^7*MZ2^2*CHu[1, 1] - 25856*MW2^8*MZ2^2*CHu[1, 1] + 
      56448*MT2^4*MW2^3*MZ2^3*CHu[1, 1] - 245376*MT2^3*MW2^4*MZ2^3*
       CHu[1, 1] - 1022592*MT2^2*MW2^5*MZ2^3*CHu[1, 1] + 
      2225536*MT2*MW2^6*MZ2^3*CHu[1, 1] - 1150464*MW2^7*MZ2^3*CHu[1, 1] + 
      1152*MT2^4*MW2^2*MZ2^4*CHu[1, 1] + 107712*MT2^3*MW2^3*MZ2^4*CHu[1, 1] + 
      1490080*MT2^2*MW2^4*MZ2^4*CHu[1, 1] - 4388096*MT2*MW2^5*MZ2^4*
       CHu[1, 1] + 1645600*MW2^6*MZ2^4*CHu[1, 1] - 16416*MT2^4*MW2*MZ2^5*
       CHu[1, 1] + 31392*MT2^3*MW2^2*MZ2^5*CHu[1, 1] - 
      1052144*MT2^2*MW2^3*MZ2^5*CHu[1, 1] + 3831968*MT2*MW2^4*MZ2^5*
       CHu[1, 1] - 1094480*MW2^5*MZ2^5*CHu[1, 1] + 4896*MT2^4*MZ2^6*
       CHu[1, 1] - 39312*MT2^3*MW2*MZ2^6*CHu[1, 1] + 394440*MT2^2*MW2^2*MZ2^6*
       CHu[1, 1] - 1839440*MT2*MW2^3*MZ2^6*CHu[1, 1] + 
      365928*MW2^4*MZ2^6*CHu[1, 1] + 7344*MT2^3*MZ2^7*CHu[1, 1] - 
      60548*MT2^2*MW2*MZ2^7*CHu[1, 1] + 453472*MT2*MW2^2*MZ2^7*CHu[1, 1] - 
      42548*MW2^3*MZ2^7*CHu[1, 1] - 884*MT2^2*MZ2^8*CHu[1, 1] - 
      35884*MT2*MW2*MZ2^8*CHu[1, 1] - 3332*MW2^2*MZ2^8*CHu[1, 1] - 
      3332*MT2*MZ2^9*CHu[1, 1] + 473088*MT2^2*MW2^8*CHu[2, 2] - 
      946176*MT2*MW2^9*CHu[2, 2] + 473088*MW2^10*CHu[2, 2] - 
      13824*MT2^4*MW2^5*MZ2*CHu[2, 2] + 13824*MT2^3*MW2^6*MZ2*CHu[2, 2] - 
      841216*MT2^2*MW2^7*MZ2*CHu[2, 2] + 2169344*MT2*MW2^8*MZ2*CHu[2, 2] - 
      855040*MW2^9*MZ2*CHu[2, 2] + 20736*MT2^4*MW2^4*MZ2^2*CHu[2, 2] - 
      55296*MT2^3*MW2^5*MZ2^2*CHu[2, 2] - 62464*MT2^2*MW2^6*MZ2^2*CHu[2, 2] - 
      716288*MT2*MW2^7*MZ2^2*CHu[2, 2] - 69376*MW2^8*MZ2^2*CHu[2, 2] - 
      12096*MT2^4*MW2^3*MZ2^3*CHu[2, 2] + 57024*MT2^3*MW2^4*MZ2^3*CHu[2, 2] + 
      1727040*MT2^2*MW2^5*MZ2^3*CHu[2, 2] - 3583936*MT2*MW2^6*MZ2^3*
       CHu[2, 2] + 1763328*MW2^7*MZ2^3*CHu[2, 2] + 3456*MT2^4*MW2^2*MZ2^4*
       CHu[2, 2] - 26784*MT2^3*MW2^3*MZ2^4*CHu[2, 2] - 
      2451328*MT2^2*MW2^4*MZ2^4*CHu[2, 2] + 6720416*MT2*MW2^5*MZ2^4*
       CHu[2, 2] - 2482432*MW2^6*MZ2^4*CHu[2, 2] + 3888*MT2^4*MW2*MZ2^5*
       CHu[2, 2] + 2160*MT2^3*MW2^2*MZ2^5*CHu[2, 2] + 
      1683248*MT2^2*MW2^3*MZ2^5*CHu[2, 2] - 5876144*MT2*MW2^4*MZ2^5*
       CHu[2, 2] + 1700096*MW2^5*MZ2^5*CHu[2, 2] - 2160*MT2^4*MZ2^6*
       CHu[2, 2] + 12312*MT2^3*MW2*MZ2^6*CHu[2, 2] - 624480*MT2^2*MW2^2*MZ2^6*
       CHu[2, 2] + 2945384*MT2*MW2^3*MZ2^6*CHu[2, 2] - 
      620592*MW2^4*MZ2^6*CHu[2, 2] - 3240*MT2^3*MZ2^7*CHu[2, 2] + 
      90920*MT2^2*MW2*MZ2^7*CHu[2, 2] - 790984*MT2*MW2^2*MZ2^7*CHu[2, 2] + 
      84656*MW2^3*MZ2^7*CHu[2, 2] + 5192*MT2^2*MZ2^8*CHu[2, 2] + 
      72112*MT2*MW2*MZ2^8*CHu[2, 2] + 6272*MW2^2*MZ2^8*CHu[2, 2] + 
      6272*MT2*MZ2^9*CHu[2, 2]))/(8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((168960*MW2^8 - 536576*MW2^7*MZ2 + 866560*MW2^6*MZ2^2 - 
        528864*MW2^5*MZ2^3 - 340640*MW2^4*MZ2^4 + 604900*MW2^3*MZ2^5 - 
        240648*MW2^2*MZ2^6 + 3451*MW2*MZ2^7 + 10633*MZ2^8)*CHe[Leff, Leff] - 
      2*(84480*MW2^8 - 285184*MW2^7*MZ2 + 526144*MW2^6*MZ2^2 - 
        459840*MW2^5*MZ2^3 - 76264*MW2^4*MZ2^4 + 413920*MW2^3*MZ2^5 - 
        237675*MW2^2*MZ2^6 + 23786*MW2*MZ2^7 + 10633*MZ2^8)*
       CHl1[Leff, Leff] - 2*(84480*MW2^8 - 386560*MW2^7*MZ2 + 
        606784*MW2^6*MZ2^2 - 318720*MW2^5*MZ2^3 - 243880*MW2^4*MZ2^4 + 
        412984*MW2^3*MZ2^5 - 150699*MW2^2*MZ2^6 - 15022*MW2*MZ2^7 + 
        10633*MZ2^8)*CHl3[Leff, Leff] + 2*MW2*(MW2 + MZ2)*
       (5632*MW2^6*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 16*CHq3[1, 1] + 
          6*CHq3[2, 2]) + 384*MW2^5*MZ2*(86*CHd[1, 1] + 86*CHd[2, 2] + 
          86*CHd[3, 3] - 249*CHl3[1, 1] - 249*CHl3[2, 2] - 174*CHq1[1, 1] + 
          365*CHq1[2, 2] + 86*CHq1[3, 3] + 474*CHq3[1, 1] - 175*CHq3[2, 2] + 
          86*CHq3[3, 3] - 172*CHu[1, 1] + 246*CHu[2, 2]) - 
        192*MW2^4*MZ2^2*(569*CHd[1, 1] + 569*CHd[2, 2] + 569*CHd[3, 3] - 
          530*CHl3[1, 1] - 530*CHl3[2, 2] - 1149*CHq1[1, 1] + 
          1199*CHq1[2, 2] + 179*CHq1[3, 3] + 511*CHq3[1, 1] - 
          577*CHq3[2, 2] + 179*CHq3[3, 3] - 1138*CHu[1, 1] + 
          1452*CHu[2, 2]) - 7*MZ2^6*(138*CHd[1, 1] + 138*CHd[2, 2] + 
          138*CHd[3, 3] + 1519*CHl3[1, 1] + 1519*CHl3[2, 2] - 
          1566*CHq1[1, 1] - 1860*CHq1[2, 2] - 1140*CHq1[3, 3] - 
          2618*CHq3[1, 1] + 420*CHq3[2, 2] - 1140*CHq3[3, 3] - 
          276*CHu[1, 1] + 2664*CHu[2, 2]) - 24*MW2^2*MZ2^4*
         (3464*CHd[1, 1] + 3464*CHd[2, 2] + 3464*CHd[3, 3] + 
          1845*CHl3[1, 1] + 1845*CHl3[2, 2] - 8598*CHq1[1, 1] + 
          206*CHq1[2, 2] - 2998*CHq1[3, 3] - 9006*CHq3[1, 1] - 
          3196*CHq3[2, 2] - 2998*CHq3[3, 3] - 6928*CHu[1, 1] + 
          11226*CHu[2, 2]) + 6*MW2*MZ2^5*(3529*CHd[1, 1] + 3529*CHd[2, 2] + 
          3529*CHd[3, 3] + 6398*CHl3[1, 1] + 6398*CHl3[2, 2] - 
          12243*CHq1[1, 1] - 5390*CHq1[2, 2] - 6809*CHq1[3, 3] - 
          18547*CHq3[1, 1] - 2174*CHq3[2, 2] - 6809*CHq3[3, 3] - 
          7058*CHu[1, 1] + 18492*CHu[2, 2]) + 16*MW2^3*MZ2^3*
         (8697*CHd[1, 1] + 8697*CHd[2, 2] + 8697*CHd[3, 3] - 
          1339*CHl3[1, 1] - 1339*CHl3[2, 2] - 18603*CHq1[1, 1] + 
          8967*CHq1[2, 2] - 2085*CHq1[3, 3] - 8587*CHq3[1, 1] - 
          7173*CHq3[2, 2] - 2085*CHq3[3, 3] - 17394*CHu[1, 1] + 
          22590*CHu[2, 2]))))/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-6144*MT2^3*MW2^5*MZ2*CHd[1, 1] + 18432*MT2*MW2^7*MZ2*CHd[1, 1] - 
      12288*MW2^8*MZ2*CHd[1, 1] + 16896*MT2^3*MW2^4*MZ2^2*CHd[1, 1] - 
      15360*MT2^2*MW2^5*MZ2^2*CHd[1, 1] - 19968*MT2*MW2^6*MZ2^2*CHd[1, 1] - 
      14784*MT2^3*MW2^3*MZ2^3*CHd[1, 1] + 28416*MT2^2*MW2^4*MZ2^3*CHd[1, 1] - 
      3264*MT2*MW2^5*MZ2^3*CHd[1, 1] + 23424*MW2^6*MZ2^3*CHd[1, 1] + 
      1824*MT2^3*MW2^2*MZ2^4*CHd[1, 1] - 12768*MT2^2*MW2^3*MZ2^4*CHd[1, 1] + 
      3936*MT2*MW2^4*MZ2^4*CHd[1, 1] - 4704*MW2^5*MZ2^4*CHd[1, 1] + 
      3840*MT2^3*MW2*MZ2^5*CHd[1, 1] - 4512*MT2^2*MW2^2*MZ2^5*CHd[1, 1] + 
      3552*MT2*MW2^3*MZ2^5*CHd[1, 1] - 13872*MW2^4*MZ2^5*CHd[1, 1] - 
      1632*MT2^3*MZ2^6*CHd[1, 1] + 4632*MT2^2*MW2*MZ2^6*CHd[1, 1] - 
      1056*MT2*MW2^2*MZ2^6*CHd[1, 1] + 5520*MW2^3*MZ2^6*CHd[1, 1] - 
      408*MT2^2*MZ2^7*CHd[1, 1] - 1632*MT2*MW2*MZ2^7*CHd[1, 1] + 
      2736*MW2^2*MZ2^7*CHd[1, 1] - 816*MW2*MZ2^8*CHd[1, 1] - 
      6144*MT2^3*MW2^5*MZ2*CHd[2, 2] + 18432*MT2*MW2^7*MZ2*CHd[2, 2] - 
      12288*MW2^8*MZ2*CHd[2, 2] + 16896*MT2^3*MW2^4*MZ2^2*CHd[2, 2] - 
      15360*MT2^2*MW2^5*MZ2^2*CHd[2, 2] - 19968*MT2*MW2^6*MZ2^2*CHd[2, 2] - 
      14784*MT2^3*MW2^3*MZ2^3*CHd[2, 2] + 28416*MT2^2*MW2^4*MZ2^3*CHd[2, 2] - 
      3264*MT2*MW2^5*MZ2^3*CHd[2, 2] + 23424*MW2^6*MZ2^3*CHd[2, 2] + 
      1824*MT2^3*MW2^2*MZ2^4*CHd[2, 2] - 12768*MT2^2*MW2^3*MZ2^4*CHd[2, 2] + 
      3936*MT2*MW2^4*MZ2^4*CHd[2, 2] - 4704*MW2^5*MZ2^4*CHd[2, 2] + 
      3840*MT2^3*MW2*MZ2^5*CHd[2, 2] - 4512*MT2^2*MW2^2*MZ2^5*CHd[2, 2] + 
      3552*MT2*MW2^3*MZ2^5*CHd[2, 2] - 13872*MW2^4*MZ2^5*CHd[2, 2] - 
      1632*MT2^3*MZ2^6*CHd[2, 2] + 4632*MT2^2*MW2*MZ2^6*CHd[2, 2] - 
      1056*MT2*MW2^2*MZ2^6*CHd[2, 2] + 5520*MW2^3*MZ2^6*CHd[2, 2] - 
      408*MT2^2*MZ2^7*CHd[2, 2] - 1632*MT2*MW2*MZ2^7*CHd[2, 2] + 
      2736*MW2^2*MZ2^7*CHd[2, 2] - 816*MW2*MZ2^8*CHd[2, 2] - 
      6144*MT2^3*MW2^5*MZ2*CHd[3, 3] + 18432*MT2*MW2^7*MZ2*CHd[3, 3] - 
      12288*MW2^8*MZ2*CHd[3, 3] + 16896*MT2^3*MW2^4*MZ2^2*CHd[3, 3] - 
      15360*MT2^2*MW2^5*MZ2^2*CHd[3, 3] - 19968*MT2*MW2^6*MZ2^2*CHd[3, 3] - 
      14784*MT2^3*MW2^3*MZ2^3*CHd[3, 3] + 28416*MT2^2*MW2^4*MZ2^3*CHd[3, 3] - 
      3264*MT2*MW2^5*MZ2^3*CHd[3, 3] + 23424*MW2^6*MZ2^3*CHd[3, 3] + 
      1824*MT2^3*MW2^2*MZ2^4*CHd[3, 3] - 12768*MT2^2*MW2^3*MZ2^4*CHd[3, 3] + 
      3936*MT2*MW2^4*MZ2^4*CHd[3, 3] - 4704*MW2^5*MZ2^4*CHd[3, 3] + 
      3840*MT2^3*MW2*MZ2^5*CHd[3, 3] - 4512*MT2^2*MW2^2*MZ2^5*CHd[3, 3] + 
      3552*MT2*MW2^3*MZ2^5*CHd[3, 3] - 13872*MW2^4*MZ2^5*CHd[3, 3] - 
      1632*MT2^3*MZ2^6*CHd[3, 3] + 4632*MT2^2*MW2*MZ2^6*CHd[3, 3] - 
      1056*MT2*MW2^2*MZ2^6*CHd[3, 3] + 5520*MW2^3*MZ2^6*CHd[3, 3] - 
      408*MT2^2*MZ2^7*CHd[3, 3] - 1632*MT2*MW2*MZ2^7*CHd[3, 3] + 
      2736*MW2^2*MZ2^7*CHd[3, 3] - 816*MW2*MZ2^8*CHd[3, 3] + 
      (2*MW2 - MZ2)*(-67584*MW2^8 + 72704*MW2^7*MZ2 + 26816*MW2^6*MZ2^2 - 
        139296*MW2^5*MZ2^3 + 45824*MW2^4*MZ2^4 + 47564*MW2^3*MZ2^5 - 
        27273*MW2^2*MZ2^6 - 2356*MW2*MZ2^7 + 833*MZ2^8 - 
        12*MT2^2*MZ2^2*(-2912*MW2^4 + 7400*MW2^3*MZ2 - 5268*MW2^2*MZ2^2 + 
          875*MW2*MZ2^3 + 229*MZ2^4) + 6*MT2^3*MZ2*(640*MW2^4 - 
          5152*MW2^3*MZ2 + 7512*MW2^2*MZ2^2 - 4072*MW2*MZ2^3 + 667*MZ2^4) + 
        2*MT2*(33792*MW2^7 - 72064*MW2^6*MZ2 + 60864*MW2^5*MZ2^2 + 
          6072*MW2^4*MZ2^3 - 13900*MW2^3*MZ2^4 - 5811*MW2^2*MZ2^5 + 
          4308*MW2*MZ2^6 + 833*MZ2^7))*CHe[Leff, Leff] + 
      2*MZ2*(-67584*MW2^8 + 72704*MW2^7*MZ2 + 26816*MW2^6*MZ2^2 - 
        139296*MW2^5*MZ2^3 + 45824*MW2^4*MZ2^4 + 47564*MW2^3*MZ2^5 - 
        27273*MW2^2*MZ2^6 - 2356*MW2*MZ2^7 + 833*MZ2^8 - 
        12*MT2^2*MZ2^2*(-2912*MW2^4 + 7400*MW2^3*MZ2 - 5268*MW2^2*MZ2^2 + 
          875*MW2*MZ2^3 + 229*MZ2^4) + 6*MT2^3*MZ2*(640*MW2^4 - 
          5152*MW2^3*MZ2 + 7512*MW2^2*MZ2^2 - 4072*MW2*MZ2^3 + 667*MZ2^4) + 
        2*MT2*(33792*MW2^7 - 72064*MW2^6*MZ2 + 60864*MW2^5*MZ2^2 + 
          6072*MW2^4*MZ2^3 - 13900*MW2^3*MZ2^4 - 5811*MW2^2*MZ2^5 + 
          4308*MW2*MZ2^6 + 833*MZ2^7))*SW2*CHl1[Leff, Leff] - 
      22528*MT2^3*MW2^6*CHl3[1, 1] + 67584*MT2*MW2^8*CHl3[1, 1] - 
      45056*MW2^9*CHl3[1, 1] + 62976*MT2^3*MW2^5*MZ2*CHl3[1, 1] - 
      56320*MT2^2*MW2^6*MZ2*CHl3[1, 1] - 76288*MT2*MW2^7*MZ2*CHl3[1, 1] + 
      2048*MW2^8*MZ2*CHl3[1, 1] - 68544*MT2^3*MW2^4*MZ2^2*CHl3[1, 1] + 
      106752*MT2^2*MW2^5*MZ2^2*CHl3[1, 1] + 25920*MT2*MW2^6*MZ2^2*
       CHl3[1, 1] + 62848*MW2^7*MZ2^2*CHl3[1, 1] + 29312*MT2^3*MW2^3*MZ2^3*
       CHl3[1, 1] - 80352*MT2^2*MW2^4*MZ2^3*CHl3[1, 1] + 
      12096*MT2*MW2^5*MZ2^3*CHl3[1, 1] - 44192*MW2^6*MZ2^3*CHl3[1, 1] + 
      6216*MT2^3*MW2^2*MZ2^4*CHl3[1, 1] + 10064*MT2^2*MW2^3*MZ2^4*
       CHl3[1, 1] + 3368*MT2*MW2^4*MZ2^4*CHl3[1, 1] - 
      29200*MW2^5*MZ2^4*CHl3[1, 1] - 10764*MT2^3*MW2*MZ2^5*CHl3[1, 1] + 
      18276*MT2^2*MW2^2*MZ2^5*CHl3[1, 1] - 6084*MT2*MW2^3*MZ2^5*CHl3[1, 1] + 
      34612*MW2^4*MZ2^5*CHl3[1, 1] + 3332*MT2^3*MZ2^6*CHl3[1, 1] - 
      10188*MT2^2*MW2*MZ2^6*CHl3[1, 1] - 768*MT2*MW2^2*MZ2^6*CHl3[1, 1] - 
      4838*MW2^3*MZ2^6*CHl3[1, 1] + 833*MT2^2*MZ2^7*CHl3[1, 1] + 
      3332*MT2*MW2*MZ2^7*CHl3[1, 1] - 7048*MW2^2*MZ2^7*CHl3[1, 1] + 
      1666*MW2*MZ2^8*CHl3[1, 1] - 22528*MT2^3*MW2^6*CHl3[2, 2] + 
      67584*MT2*MW2^8*CHl3[2, 2] - 45056*MW2^9*CHl3[2, 2] + 
      62976*MT2^3*MW2^5*MZ2*CHl3[2, 2] - 56320*MT2^2*MW2^6*MZ2*CHl3[2, 2] - 
      76288*MT2*MW2^7*MZ2*CHl3[2, 2] + 2048*MW2^8*MZ2*CHl3[2, 2] - 
      68544*MT2^3*MW2^4*MZ2^2*CHl3[2, 2] + 106752*MT2^2*MW2^5*MZ2^2*
       CHl3[2, 2] + 25920*MT2*MW2^6*MZ2^2*CHl3[2, 2] + 
      62848*MW2^7*MZ2^2*CHl3[2, 2] + 29312*MT2^3*MW2^3*MZ2^3*CHl3[2, 2] - 
      80352*MT2^2*MW2^4*MZ2^3*CHl3[2, 2] + 12096*MT2*MW2^5*MZ2^3*CHl3[2, 2] - 
      44192*MW2^6*MZ2^3*CHl3[2, 2] + 6216*MT2^3*MW2^2*MZ2^4*CHl3[2, 2] + 
      10064*MT2^2*MW2^3*MZ2^4*CHl3[2, 2] + 3368*MT2*MW2^4*MZ2^4*CHl3[2, 2] - 
      29200*MW2^5*MZ2^4*CHl3[2, 2] - 10764*MT2^3*MW2*MZ2^5*CHl3[2, 2] + 
      18276*MT2^2*MW2^2*MZ2^5*CHl3[2, 2] - 6084*MT2*MW2^3*MZ2^5*CHl3[2, 2] + 
      34612*MW2^4*MZ2^5*CHl3[2, 2] + 3332*MT2^3*MZ2^6*CHl3[2, 2] - 
      10188*MT2^2*MW2*MZ2^6*CHl3[2, 2] - 768*MT2*MW2^2*MZ2^6*CHl3[2, 2] - 
      4838*MW2^3*MZ2^6*CHl3[2, 2] + 833*MT2^2*MZ2^7*CHl3[2, 2] + 
      3332*MT2*MW2*MZ2^7*CHl3[2, 2] - 7048*MW2^2*MZ2^7*CHl3[2, 2] + 
      1666*MW2*MZ2^8*CHl3[2, 2] - 135168*MT2*MW2^8*CHl3[Leff, Leff] + 
      135168*MW2^9*CHl3[Leff, Leff] - 7680*MT2^3*MW2^5*MZ2*CHl3[Leff, Leff] + 
      423424*MT2*MW2^7*MZ2*CHl3[Leff, Leff] - 280576*MW2^8*MZ2*
       CHl3[Leff, Leff] + 69504*MT2^3*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      69888*MT2^2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 531712*MT2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 91776*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      151968*MT2^3*MW2^3*MZ2^3*CHl3[Leff, Leff] + 247488*MT2^2*MW2^4*MZ2^3*
       CHl3[Leff, Leff] + 219168*MT2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      332224*MW2^6*MZ2^3*CHl3[Leff, Leff] + 139008*MT2^3*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 304032*MT2^2*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      79888*MT2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 370240*MW2^5*MZ2^4*
       CHl3[Leff, Leff] - 56868*MT2^3*MW2*MZ2^5*CHl3[Leff, Leff] + 
      147432*MT2^2*MW2^2*MZ2^5*CHl3[Leff, Leff] - 32356*MT2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 3480*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      8004*MT2^3*MZ2^6*CHl3[Leff, Leff] - 15504*MT2^2*MW2*MZ2^6*
       CHl3[Leff, Leff] - 40476*MT2*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      149674*MW2^3*MZ2^6*CHl3[Leff, Leff] - 5496*MT2^2*MZ2^7*
       CHl3[Leff, Leff] + 13900*MT2*MW2*MZ2^7*CHl3[Leff, Leff] - 
      49834*MW2^2*MZ2^7*CHl3[Leff, Leff] + 3332*MT2*MZ2^8*CHl3[Leff, Leff] - 
      6378*MW2*MZ2^8*CHl3[Leff, Leff] + 1666*MZ2^9*CHl3[Leff, Leff] + 
      6144*MT2^3*MW2^5*MZ2*CHq1[1, 1] - 18432*MT2*MW2^7*MZ2*CHq1[1, 1] + 
      12288*MW2^8*MZ2*CHq1[1, 1] - 16896*MT2^3*MW2^4*MZ2^2*CHq1[1, 1] + 
      15360*MT2^2*MW2^5*MZ2^2*CHq1[1, 1] + 19968*MT2*MW2^6*MZ2^2*CHq1[1, 1] + 
      14784*MT2^3*MW2^3*MZ2^3*CHq1[1, 1] - 28416*MT2^2*MW2^4*MZ2^3*
       CHq1[1, 1] + 3264*MT2*MW2^5*MZ2^3*CHq1[1, 1] - 
      23424*MW2^6*MZ2^3*CHq1[1, 1] - 1824*MT2^3*MW2^2*MZ2^4*CHq1[1, 1] + 
      12768*MT2^2*MW2^3*MZ2^4*CHq1[1, 1] - 3936*MT2*MW2^4*MZ2^4*CHq1[1, 1] + 
      4704*MW2^5*MZ2^4*CHq1[1, 1] - 3840*MT2^3*MW2*MZ2^5*CHq1[1, 1] + 
      4512*MT2^2*MW2^2*MZ2^5*CHq1[1, 1] - 3552*MT2*MW2^3*MZ2^5*CHq1[1, 1] + 
      13872*MW2^4*MZ2^5*CHq1[1, 1] + 1632*MT2^3*MZ2^6*CHq1[1, 1] - 
      4632*MT2^2*MW2*MZ2^6*CHq1[1, 1] + 1056*MT2*MW2^2*MZ2^6*CHq1[1, 1] - 
      5520*MW2^3*MZ2^6*CHq1[1, 1] + 408*MT2^2*MZ2^7*CHq1[1, 1] + 
      1632*MT2*MW2*MZ2^7*CHq1[1, 1] - 2736*MW2^2*MZ2^7*CHq1[1, 1] + 
      816*MW2*MZ2^8*CHq1[1, 1] - 10752*MT2^3*MW2^5*MZ2*CHq1[2, 2] + 
      32256*MT2*MW2^7*MZ2*CHq1[2, 2] - 21504*MW2^8*MZ2*CHq1[2, 2] + 
      13440*MT2^3*MW2^4*MZ2^2*CHq1[2, 2] - 26880*MT2^2*MW2^5*MZ2^2*
       CHq1[2, 2] + 13440*MT2*MW2^6*MZ2^2*CHq1[2, 2] - 
      32256*MW2^7*MZ2^2*CHq1[2, 2] - 1536*MT2^3*MW2^3*MZ2^3*CHq1[2, 2] + 
      9408*MT2^2*MW2^4*MZ2^3*CHq1[2, 2] + 1920*MT2*MW2^5*MZ2^3*CHq1[2, 2] + 
      960*MW2^6*MZ2^3*CHq1[2, 2] - 3504*MT2^3*MW2^2*MZ2^4*CHq1[2, 2] + 
      2208*MT2^2*MW2^3*MZ2^4*CHq1[2, 2] + 2064*MT2*MW2^4*MZ2^4*CHq1[2, 2] + 
      7392*MW2^5*MZ2^4*CHq1[2, 2] + 1896*MT2^3*MW2*MZ2^5*CHq1[2, 2] - 
      6168*MT2^2*MW2^2*MZ2^5*CHq1[2, 2] + 4920*MT2*MW2^3*MZ2^5*CHq1[2, 2] - 
      9336*MW2^4*MZ2^5*CHq1[2, 2] + 456*MT2^3*MZ2^6*CHq1[2, 2] - 
      552*MT2^2*MW2*MZ2^6*CHq1[2, 2] + 3264*MT2*MW2^2*MZ2^6*CHq1[2, 2] - 
      4524*MW2^3*MZ2^6*CHq1[2, 2] + 114*MT2^2*MZ2^7*CHq1[2, 2] + 
      456*MT2*MW2*MZ2^7*CHq1[2, 2] + 720*MW2^2*MZ2^7*CHq1[2, 2] + 
      228*MW2*MZ2^8*CHq1[2, 2] + 27648*MT2^3*MW2^5*MZ2*CHq1[3, 3] - 
      33792*MT2^2*MW2^6*MZ2*CHq1[3, 3] - 15360*MT2*MW2^7*MZ2*CHq1[3, 3] + 
      21504*MW2^8*MZ2*CHq1[3, 3] - 103680*MT2^3*MW2^4*MZ2^2*CHq1[3, 3] + 
      112896*MT2^2*MW2^5*MZ2^2*CHq1[3, 3] + 119040*MT2*MW2^6*MZ2^2*
       CHq1[3, 3] - 62208*MW2^7*MZ2^2*CHq1[3, 3] + 159840*MT2^3*MW2^3*MZ2^3*
       CHq1[3, 3] - 208800*MT2^2*MW2^4*MZ2^3*CHq1[3, 3] - 
      164064*MT2*MW2^5*MZ2^3*CHq1[3, 3] - 25440*MW2^6*MZ2^3*CHq1[3, 3] - 
      127440*MT2^3*MW2^2*MZ2^4*CHq1[3, 3] + 209280*MT2^2*MW2^3*MZ2^4*
       CHq1[3, 3] + 119952*MT2*MW2^4*MZ2^4*CHq1[3, 3] + 
      94416*MW2^5*MZ2^4*CHq1[3, 3] + 52812*MT2^3*MW2*MZ2^5*CHq1[3, 3] - 
      117972*MT2^2*MW2^2*MZ2^5*CHq1[3, 3] - 50028*MT2*MW2^3*MZ2^5*
       CHq1[3, 3] - 39876*MW2^4*MZ2^5*CHq1[3, 3] - 9180*MT2^3*MZ2^6*
       CHq1[3, 3] + 34434*MT2^2*MW2*MZ2^6*CHq1[3, 3] + 
      12972*MT2*MW2^2*MZ2^6*CHq1[3, 3] - 34284*MW2^3*MZ2^6*CHq1[3, 3] - 
      4794*MT2^2*MZ2^7*CHq1[3, 3] + 816*MT2*MW2*MZ2^7*CHq1[3, 3] + 
      32148*MW2^2*MZ2^7*CHq1[3, 3] - 9588*MW2*MZ2^8*CHq1[3, 3] - 
      18432*MT2^3*MW2^5*MZ2*CHq3[1, 1] + 55296*MT2*MW2^7*MZ2*CHq3[1, 1] - 
      36864*MW2^8*MZ2*CHq3[1, 1] + 32256*MT2^3*MW2^4*MZ2^2*CHq3[1, 1] - 
      46080*MT2^2*MW2^5*MZ2^2*CHq3[1, 1] - 4608*MT2*MW2^6*MZ2^2*CHq3[1, 1] - 
      36864*MW2^7*MZ2^2*CHq3[1, 1] - 12096*MT2^3*MW2^3*MZ2^3*CHq3[1, 1] + 
      39168*MT2^2*MW2^4*MZ2^3*CHq3[1, 1] - 14400*MT2*MW2^5*MZ2^3*CHq3[1, 1] + 
      33408*MW2^6*MZ2^3*CHq3[1, 1] - 6624*MT2^3*MW2^2*MZ2^4*CHq3[1, 1] + 
      864*MT2^2*MW2^3*MZ2^4*CHq3[1, 1] - 2592*MT2*MW2^4*MZ2^4*CHq3[1, 1] + 
      19296*MW2^5*MZ2^4*CHq3[1, 1] + 4896*MT2^3*MW2*MZ2^5*CHq3[1, 1] - 
      12672*MT2^2*MW2^2*MZ2^5*CHq3[1, 1] + 8064*MT2*MW2^3*MZ2^5*CHq3[1, 1] - 
      22320*MW2^4*MZ2^5*CHq3[1, 1] + 1224*MT2^2*MW2*MZ2^6*CHq3[1, 1] + 
      4896*MT2*MW2^2*MZ2^6*CHq3[1, 1] - 5760*MW2^3*MZ2^6*CHq3[1, 1] + 
      2448*MW2^2*MZ2^7*CHq3[1, 1] - 1536*MT2^3*MW2^5*MZ2*CHq3[2, 2] + 
      4608*MT2*MW2^7*MZ2*CHq3[2, 2] - 3072*MW2^8*MZ2*CHq3[2, 2] + 
      1920*MT2^3*MW2^4*MZ2^2*CHq3[2, 2] - 3840*MT2^2*MW2^5*MZ2^2*CHq3[2, 2] + 
      1920*MT2*MW2^6*MZ2^2*CHq3[2, 2] - 4608*MW2^7*MZ2^2*CHq3[2, 2] + 
      4224*MT2^3*MW2^3*MZ2^3*CHq3[2, 2] + 1344*MT2^2*MW2^4*MZ2^3*CHq3[2, 2] - 
      13056*MT2*MW2^5*MZ2^3*CHq3[2, 2] + 9024*MW2^6*MZ2^3*CHq3[2, 2] - 
      4944*MT2^3*MW2^2*MZ2^4*CHq3[2, 2] + 11424*MT2^2*MW2^3*MZ2^4*
       CHq3[2, 2] - 8592*MT2*MW2^4*MZ2^4*CHq3[2, 2] + 
      16608*MW2^5*MZ2^4*CHq3[2, 2] - 840*MT2^3*MW2*MZ2^5*CHq3[2, 2] - 
      1992*MT2^2*MW2^2*MZ2^5*CHq3[2, 2] - 408*MT2*MW2^3*MZ2^5*CHq3[2, 2] + 
      888*MW2^4*MZ2^5*CHq3[2, 2] + 1176*MT2^3*MZ2^6*CHq3[2, 2] - 
      2856*MT2^2*MW2*MZ2^6*CHq3[2, 2] + 2688*MT2*MW2^2*MZ2^6*CHq3[2, 2] - 
      6756*MW2^3*MZ2^6*CHq3[2, 2] + 294*MT2^2*MZ2^7*CHq3[2, 2] + 
      1176*MT2*MW2*MZ2^7*CHq3[2, 2] - 1008*MW2^2*MZ2^7*CHq3[2, 2] + 
      588*MW2*MZ2^8*CHq3[2, 2] + 45056*MT2^3*MW2^6*CHq3[3, 3] - 
      135168*MT2*MW2^8*CHq3[3, 3] + 90112*MW2^9*CHq3[3, 3] - 
      98304*MT2^3*MW2^5*MZ2*CHq3[3, 3] + 146432*MT2^2*MW2^6*MZ2*CHq3[3, 3] + 
      2048*MT2*MW2^7*MZ2*CHq3[3, 3] + 84992*MW2^8*MZ2*CHq3[3, 3] + 
      33408*MT2^3*MW2^4*MZ2^2*CHq3[3, 3] - 188160*MT2^2*MW2^5*MZ2^2*
       CHq3[3, 3] + 174720*MT2*MW2^6*MZ2^2*CHq3[3, 3] - 
      174080*MW2^7*MZ2^2*CHq3[3, 3] + 101216*MT2^3*MW2^3*MZ2^3*CHq3[3, 3] - 
      24480*MT2^2*MW2^4*MZ2^3*CHq3[3, 3] - 114144*MT2*MW2^5*MZ2^3*
       CHq3[3, 3] - 27872*MW2^6*MZ2^3*CHq3[3, 3] - 139872*MT2^3*MW2^2*MZ2^4*
       CHq3[3, 3] + 227648*MT2^2*MW2^3*MZ2^4*CHq3[3, 3] - 
      48064*MT2*MW2^4*MZ2^4*CHq3[3, 3] + 196400*MW2^5*MZ2^4*CHq3[3, 3] + 
      74340*MT2^3*MW2*MZ2^5*CHq3[3, 3] - 178644*MT2^2*MW2^2*MZ2^5*
       CHq3[3, 3] + 14028*MT2*MW2^3*MZ2^5*CHq3[3, 3] - 
      54404*MW2^4*MZ2^5*CHq3[3, 3] - 15844*MT2^3*MZ2^6*CHq3[3, 3] + 
      53658*MT2^2*MW2*MZ2^6*CHq3[3, 3] + 39108*MT2*MW2^2*MZ2^6*CHq3[3, 3] - 
      62852*MW2^3*MZ2^6*CHq3[3, 3] - 1462*MT2^2*MZ2^7*CHq3[3, 3] - 
      25840*MT2*MW2*MZ2^7*CHq3[3, 3] + 43940*MW2^2*MZ2^7*CHq3[3, 3] - 
      2924*MW2*MZ2^8*CHq3[3, 3] + 12288*MT2^3*MW2^5*MZ2*CHu[1, 1] - 
      36864*MT2*MW2^7*MZ2*CHu[1, 1] + 24576*MW2^8*MZ2*CHu[1, 1] - 
      33792*MT2^3*MW2^4*MZ2^2*CHu[1, 1] + 30720*MT2^2*MW2^5*MZ2^2*CHu[1, 1] + 
      39936*MT2*MW2^6*MZ2^2*CHu[1, 1] + 29568*MT2^3*MW2^3*MZ2^3*CHu[1, 1] - 
      56832*MT2^2*MW2^4*MZ2^3*CHu[1, 1] + 6528*MT2*MW2^5*MZ2^3*CHu[1, 1] - 
      46848*MW2^6*MZ2^3*CHu[1, 1] - 3648*MT2^3*MW2^2*MZ2^4*CHu[1, 1] + 
      25536*MT2^2*MW2^3*MZ2^4*CHu[1, 1] - 7872*MT2*MW2^4*MZ2^4*CHu[1, 1] + 
      9408*MW2^5*MZ2^4*CHu[1, 1] - 7680*MT2^3*MW2*MZ2^5*CHu[1, 1] + 
      9024*MT2^2*MW2^2*MZ2^5*CHu[1, 1] - 7104*MT2*MW2^3*MZ2^5*CHu[1, 1] + 
      27744*MW2^4*MZ2^5*CHu[1, 1] + 3264*MT2^3*MZ2^6*CHu[1, 1] - 
      9264*MT2^2*MW2*MZ2^6*CHu[1, 1] + 2112*MT2*MW2^2*MZ2^6*CHu[1, 1] - 
      11040*MW2^3*MZ2^6*CHu[1, 1] + 816*MT2^2*MZ2^7*CHu[1, 1] + 
      3264*MT2*MW2*MZ2^7*CHu[1, 1] - 5472*MW2^2*MZ2^7*CHu[1, 1] + 
      1632*MW2*MZ2^8*CHu[1, 1] - 4608*MT2^3*MW2^5*MZ2*CHu[2, 2] + 
      13824*MT2*MW2^7*MZ2*CHu[2, 2] - 9216*MW2^8*MZ2*CHu[2, 2] + 
      9216*MT2^3*MW2^4*MZ2^2*CHu[2, 2] - 11520*MT2^2*MW2^5*MZ2^2*CHu[2, 2] - 
      4608*MT2*MW2^6*MZ2^2*CHu[2, 2] - 6912*MW2^7*MZ2^2*CHu[2, 2] - 
      6336*MT2^3*MW2^3*MZ2^3*CHu[2, 2] + 12672*MT2^2*MW2^4*MZ2^3*CHu[2, 2] + 
      576*MT2*MW2^5*MZ2^3*CHu[2, 2] + 8064*MW2^6*MZ2^3*CHu[2, 2] + 
      2016*MT2^3*MW2^2*MZ2^4*CHu[2, 2] - 5472*MT2^2*MW2^3*MZ2^4*CHu[2, 2] - 
      2016*MT2*MW2^4*MZ2^4*CHu[2, 2] + 1440*MW2^5*MZ2^4*CHu[2, 2] + 
      1152*MT2^3*MW2*MZ2^5*CHu[2, 2] + 1152*MT2^2*MW2^2*MZ2^5*CHu[2, 2] - 
      3168*MT2*MW2^3*MZ2^5*CHu[2, 2] - 144*MW2^4*MZ2^5*CHu[2, 2] - 
      1440*MT2^3*MZ2^6*CHu[2, 2] + 3528*MT2^2*MW2*MZ2^6*CHu[2, 2] - 
      3168*MT2*MW2^2*MZ2^6*CHu[2, 2] + 6192*MW2^3*MZ2^6*CHu[2, 2] - 
      360*MT2^2*MZ2^7*CHu[2, 2] - 1440*MT2*MW2*MZ2^7*CHu[2, 2] + 
      1296*MW2^2*MZ2^7*CHu[2, 2] - 720*MW2*MZ2^8*CHu[2, 2] - 
      16896*MT2^3*MW2^5*MZ2*CHu[3, 3] + 33792*MT2^2*MW2^6*MZ2*CHu[3, 3] - 
      16896*MT2*MW2^7*MZ2*CHu[3, 3] + 30336*MT2^3*MW2^4*MZ2^2*CHu[3, 3] - 
      60672*MT2^2*MW2^5*MZ2^2*CHu[3, 3] - 3456*MT2*MW2^6*MZ2^2*CHu[3, 3] - 
      21072*MT2^3*MW2^3*MZ2^3*CHu[3, 3] + 42144*MT2^2*MW2^4*MZ2^3*CHu[3, 3] + 
      39600*MT2*MW2^5*MZ2^3*CHu[3, 3] + 912*MT2^3*MW2^2*MZ2^4*CHu[3, 3] - 
      1824*MT2^2*MW2^3*MZ2^4*CHu[3, 3] - 41232*MT2*MW2^4*MZ2^4*CHu[3, 3] + 
      5574*MT2^3*MW2*MZ2^5*CHu[3, 3] - 11148*MT2^2*MW2^2*MZ2^5*CHu[3, 3] + 
      7398*MT2*MW2^3*MZ2^5*CHu[3, 3] - 2499*MT2^3*MZ2^6*CHu[3, 3] + 
      4998*MT2^2*MW2*MZ2^6*CHu[3, 3] + 8649*MT2*MW2^2*MZ2^6*CHu[3, 3] - 
      4998*MT2*MW2*MZ2^7*CHu[3, 3]))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(-12288*MT2^4*MW2^5*MZ2*CHd[1, 1] + 
      12288*MT2^3*MW2^6*MZ2*CHd[1, 1] + 36864*MT2^2*MW2^7*MZ2*CHd[1, 1] - 
      61440*MT2*MW2^8*MZ2*CHd[1, 1] + 24576*MW2^9*MZ2*CHd[1, 1] + 
      33792*MT2^4*MW2^4*MZ2^2*CHd[1, 1] - 58368*MT2^3*MW2^5*MZ2^2*CHd[1, 1] - 
      9216*MT2^2*MW2^6*MZ2^2*CHd[1, 1] + 21504*MT2*MW2^7*MZ2^2*CHd[1, 1] + 
      12288*MW2^8*MZ2^2*CHd[1, 1] - 29568*MT2^4*MW2^3*MZ2^3*CHd[1, 1] + 
      78720*MT2^3*MW2^4*MZ2^3*CHd[1, 1] - 81792*MT2^2*MW2^5*MZ2^3*CHd[1, 1] + 
      122496*MT2*MW2^6*MZ2^3*CHd[1, 1] - 59136*MW2^7*MZ2^3*CHd[1, 1] + 
      3648*MT2^4*MW2^2*MZ2^4*CHd[1, 1] - 30528*MT2^3*MW2^3*MZ2^4*CHd[1, 1] + 
      65664*MT2^2*MW2^4*MZ2^4*CHd[1, 1] - 93888*MT2*MW2^5*MZ2^4*CHd[1, 1] - 
      1728*MW2^6*MZ2^4*CHd[1, 1] + 7680*MT2^4*MW2*MZ2^5*CHd[1, 1] - 
      12480*MT2^3*MW2^2*MZ2^5*CHd[1, 1] + 4032*MT2^2*MW2^3*MZ2^5*CHd[1, 1] - 
      17280*MT2*MW2^4*MZ2^5*CHd[1, 1] + 43584*MW2^5*MZ2^5*CHd[1, 1] - 
      3264*MT2^4*MZ2^6*CHd[1, 1] + 12000*MT2^3*MW2*MZ2^6*CHd[1, 1] - 
      18000*MT2^2*MW2^2*MZ2^6*CHd[1, 1] + 31296*MT2*MW2^3*MZ2^6*CHd[1, 1] - 
      13008*MW2^4*MZ2^6*CHd[1, 1] - 1632*MT2^3*MZ2^7*CHd[1, 1] + 
      2448*MT2^2*MW2*MZ2^7*CHd[1, 1] - 1056*MT2*MW2^2*MZ2^7*CHd[1, 1] - 
      9024*MW2^3*MZ2^7*CHd[1, 1] - 1632*MT2*MW2*MZ2^8*CHd[1, 1] + 
      2448*MW2^2*MZ2^8*CHd[1, 1] - 12288*MT2^4*MW2^5*MZ2*CHd[2, 2] + 
      12288*MT2^3*MW2^6*MZ2*CHd[2, 2] + 36864*MT2^2*MW2^7*MZ2*CHd[2, 2] - 
      61440*MT2*MW2^8*MZ2*CHd[2, 2] + 24576*MW2^9*MZ2*CHd[2, 2] + 
      33792*MT2^4*MW2^4*MZ2^2*CHd[2, 2] - 58368*MT2^3*MW2^5*MZ2^2*CHd[2, 2] - 
      9216*MT2^2*MW2^6*MZ2^2*CHd[2, 2] + 21504*MT2*MW2^7*MZ2^2*CHd[2, 2] + 
      12288*MW2^8*MZ2^2*CHd[2, 2] - 29568*MT2^4*MW2^3*MZ2^3*CHd[2, 2] + 
      78720*MT2^3*MW2^4*MZ2^3*CHd[2, 2] - 81792*MT2^2*MW2^5*MZ2^3*CHd[2, 2] + 
      122496*MT2*MW2^6*MZ2^3*CHd[2, 2] - 59136*MW2^7*MZ2^3*CHd[2, 2] + 
      3648*MT2^4*MW2^2*MZ2^4*CHd[2, 2] - 30528*MT2^3*MW2^3*MZ2^4*CHd[2, 2] + 
      65664*MT2^2*MW2^4*MZ2^4*CHd[2, 2] - 93888*MT2*MW2^5*MZ2^4*CHd[2, 2] - 
      1728*MW2^6*MZ2^4*CHd[2, 2] + 7680*MT2^4*MW2*MZ2^5*CHd[2, 2] - 
      12480*MT2^3*MW2^2*MZ2^5*CHd[2, 2] + 4032*MT2^2*MW2^3*MZ2^5*CHd[2, 2] - 
      17280*MT2*MW2^4*MZ2^5*CHd[2, 2] + 43584*MW2^5*MZ2^5*CHd[2, 2] - 
      3264*MT2^4*MZ2^6*CHd[2, 2] + 12000*MT2^3*MW2*MZ2^6*CHd[2, 2] - 
      18000*MT2^2*MW2^2*MZ2^6*CHd[2, 2] + 31296*MT2*MW2^3*MZ2^6*CHd[2, 2] - 
      13008*MW2^4*MZ2^6*CHd[2, 2] - 1632*MT2^3*MZ2^7*CHd[2, 2] + 
      2448*MT2^2*MW2*MZ2^7*CHd[2, 2] - 1056*MT2*MW2^2*MZ2^7*CHd[2, 2] - 
      9024*MW2^3*MZ2^7*CHd[2, 2] - 1632*MT2*MW2*MZ2^8*CHd[2, 2] + 
      2448*MW2^2*MZ2^8*CHd[2, 2] - 12288*MT2^4*MW2^5*MZ2*CHd[3, 3] + 
      12288*MT2^3*MW2^6*MZ2*CHd[3, 3] + 36864*MT2^2*MW2^7*MZ2*CHd[3, 3] - 
      61440*MT2*MW2^8*MZ2*CHd[3, 3] + 24576*MW2^9*MZ2*CHd[3, 3] + 
      33792*MT2^4*MW2^4*MZ2^2*CHd[3, 3] - 58368*MT2^3*MW2^5*MZ2^2*CHd[3, 3] - 
      9216*MT2^2*MW2^6*MZ2^2*CHd[3, 3] + 21504*MT2*MW2^7*MZ2^2*CHd[3, 3] + 
      12288*MW2^8*MZ2^2*CHd[3, 3] - 29568*MT2^4*MW2^3*MZ2^3*CHd[3, 3] + 
      78720*MT2^3*MW2^4*MZ2^3*CHd[3, 3] - 81792*MT2^2*MW2^5*MZ2^3*CHd[3, 3] + 
      122496*MT2*MW2^6*MZ2^3*CHd[3, 3] - 59136*MW2^7*MZ2^3*CHd[3, 3] + 
      3648*MT2^4*MW2^2*MZ2^4*CHd[3, 3] - 30528*MT2^3*MW2^3*MZ2^4*CHd[3, 3] + 
      65664*MT2^2*MW2^4*MZ2^4*CHd[3, 3] - 93888*MT2*MW2^5*MZ2^4*CHd[3, 3] - 
      1728*MW2^6*MZ2^4*CHd[3, 3] + 7680*MT2^4*MW2*MZ2^5*CHd[3, 3] - 
      12480*MT2^3*MW2^2*MZ2^5*CHd[3, 3] + 4032*MT2^2*MW2^3*MZ2^5*CHd[3, 3] - 
      17280*MT2*MW2^4*MZ2^5*CHd[3, 3] + 43584*MW2^5*MZ2^5*CHd[3, 3] - 
      3264*MT2^4*MZ2^6*CHd[3, 3] + 12000*MT2^3*MW2*MZ2^6*CHd[3, 3] - 
      18000*MT2^2*MW2^2*MZ2^6*CHd[3, 3] + 31296*MT2*MW2^3*MZ2^6*CHd[3, 3] - 
      13008*MW2^4*MZ2^6*CHd[3, 3] - 1632*MT2^3*MZ2^7*CHd[3, 3] + 
      2448*MT2^2*MW2*MZ2^7*CHd[3, 3] - 1056*MT2*MW2^2*MZ2^7*CHd[3, 3] - 
      9024*MW2^3*MZ2^7*CHd[3, 3] - 1632*MT2*MW2*MZ2^8*CHd[3, 3] + 
      2448*MW2^2*MZ2^8*CHd[3, 3] + (2*MW2 - MZ2)*
       (12*MT2^4*MZ2*(640*MW2^4 - 5152*MW2^3*MZ2 + 7512*MW2^2*MZ2^2 - 
          4072*MW2*MZ2^3 + 667*MZ2^4) - 12*MT2^3*MZ2*(640*MW2^5 - 
          9248*MW2^4*MZ2 + 19096*MW2^3*MZ2^2 - 13600*MW2^2*MZ2^3 + 
          3191*MW2*MZ2^4 + 83*MZ2^5) + 4*MT2^2*(33792*MW2^7 - 
          60800*MW2^6*MZ2 + 20352*MW2^5*MZ2^2 + 80904*MW2^4*MZ2^3 - 
          76652*MW2^3*MZ2^4 + 13191*MW2^2*MZ2^5 + 6813*MW2*MZ2^6 - 
          833*MZ2^7) - 6*MT2*MW2*(45056*MW2^7 - 76032*MW2^6*MZ2 + 
          32704*MW2^5*MZ2^2 + 77424*MW2^4*MZ2^3 - 72944*MW2^3*MZ2^4 + 
          7814*MW2^2*MZ2^5 + 9568*MW2*MZ2^6 - 667*MZ2^7) + 
        MW2*(135168*MW2^8 - 77824*MW2^7*MZ2 - 148864*MW2^6*MZ2^2 + 
          299904*MW2^5*MZ2^3 + 10592*MW2^4*MZ2^4 - 183256*MW2^3*MZ2^5 + 
          64374*MW2^2*MZ2^6 + 18281*MW2*MZ2^7 - 4165*MZ2^8))*
       CHe[Leff, Leff] + 2*MZ2*(12*MT2^4*MZ2*(640*MW2^4 - 5152*MW2^3*MZ2 + 
          7512*MW2^2*MZ2^2 - 4072*MW2*MZ2^3 + 667*MZ2^4) - 
        12*MT2^3*MZ2*(640*MW2^5 - 9248*MW2^4*MZ2 + 19096*MW2^3*MZ2^2 - 
          13600*MW2^2*MZ2^3 + 3191*MW2*MZ2^4 + 83*MZ2^5) + 
        4*MT2^2*(33792*MW2^7 - 60800*MW2^6*MZ2 + 20352*MW2^5*MZ2^2 + 
          80904*MW2^4*MZ2^3 - 76652*MW2^3*MZ2^4 + 13191*MW2^2*MZ2^5 + 
          6813*MW2*MZ2^6 - 833*MZ2^7) - 6*MT2*MW2*(45056*MW2^7 - 
          76032*MW2^6*MZ2 + 32704*MW2^5*MZ2^2 + 77424*MW2^4*MZ2^3 - 
          72944*MW2^3*MZ2^4 + 7814*MW2^2*MZ2^5 + 9568*MW2*MZ2^6 - 
          667*MZ2^7) + MW2*(135168*MW2^8 - 77824*MW2^7*MZ2 - 
          148864*MW2^6*MZ2^2 + 299904*MW2^5*MZ2^3 + 10592*MW2^4*MZ2^4 - 
          183256*MW2^3*MZ2^5 + 64374*MW2^2*MZ2^6 + 18281*MW2*MZ2^7 - 
          4165*MZ2^8))*SW2*CHl1[Leff, Leff] - 45056*MT2^4*MW2^6*CHl3[1, 1] + 
      45056*MT2^3*MW2^7*CHl3[1, 1] + 135168*MT2^2*MW2^8*CHl3[1, 1] - 
      225280*MT2*MW2^9*CHl3[1, 1] + 90112*MW2^10*CHl3[1, 1] + 
      125952*MT2^4*MW2^5*MZ2*CHl3[1, 1] - 216064*MT2^3*MW2^6*MZ2*CHl3[1, 1] - 
      39936*MT2^2*MW2^7*MZ2*CHl3[1, 1] + 89088*MT2*MW2^8*MZ2*CHl3[1, 1] + 
      40960*MW2^9*MZ2*CHl3[1, 1] - 137088*MT2^4*MW2^4*MZ2^2*CHl3[1, 1] + 
      321408*MT2^3*MW2^5*MZ2^2*CHl3[1, 1] - 229248*MT2^2*MW2^6*MZ2^2*
       CHl3[1, 1] + 330368*MT2*MW2^7*MZ2^2*CHl3[1, 1] - 
      172800*MW2^8*MZ2^2*CHl3[1, 1] + 58624*MT2^4*MW2^3*MZ2^3*CHl3[1, 1] - 
      211456*MT2^3*MW2^4*MZ2^3*CHl3[1, 1] + 306240*MT2^2*MW2^5*MZ2^3*
       CHl3[1, 1] - 439552*MT2*MW2^6*MZ2^3*CHl3[1, 1] + 
      72640*MW2^7*MZ2^3*CHl3[1, 1] + 12432*MT2^4*MW2^2*MZ2^4*CHl3[1, 1] + 
      20528*MT2^3*MW2^3*MZ2^4*CHl3[1, 1] - 97680*MT2^2*MW2^4*MZ2^4*
       CHl3[1, 1] + 107088*MT2*MW2^5*MZ2^4*CHl3[1, 1] + 
      118336*MW2^6*MZ2^4*CHl3[1, 1] - 21528*MT2^4*MW2*MZ2^5*CHl3[1, 1] + 
      50040*MT2^3*MW2^2*MZ2^5*CHl3[1, 1] - 45072*MT2^2*MW2^3*MZ2^5*
       CHl3[1, 1] + 96392*MT2*MW2^4*MZ2^5*CHl3[1, 1] - 
      99960*MW2^5*MZ2^5*CHl3[1, 1] + 6664*MT2^4*MZ2^6*CHl3[1, 1] - 
      27424*MT2^3*MW2*MZ2^6*CHl3[1, 1] + 41136*MT2^2*MW2^2*MZ2^6*CHl3[1, 1] - 
      62728*MT2*MW2^3*MZ2^6*CHl3[1, 1] + 5800*MW2^4*MZ2^6*CHl3[1, 1] + 
      3332*MT2^3*MZ2^7*CHl3[1, 1] - 4998*MT2^2*MW2*MZ2^7*CHl3[1, 1] - 
      768*MT2*MW2^2*MZ2^7*CHl3[1, 1] + 22810*MW2^3*MZ2^7*CHl3[1, 1] + 
      3332*MT2*MW2*MZ2^8*CHl3[1, 1] - 4998*MW2^2*MZ2^8*CHl3[1, 1] - 
      45056*MT2^4*MW2^6*CHl3[2, 2] + 45056*MT2^3*MW2^7*CHl3[2, 2] + 
      135168*MT2^2*MW2^8*CHl3[2, 2] - 225280*MT2*MW2^9*CHl3[2, 2] + 
      90112*MW2^10*CHl3[2, 2] + 125952*MT2^4*MW2^5*MZ2*CHl3[2, 2] - 
      216064*MT2^3*MW2^6*MZ2*CHl3[2, 2] - 39936*MT2^2*MW2^7*MZ2*CHl3[2, 2] + 
      89088*MT2*MW2^8*MZ2*CHl3[2, 2] + 40960*MW2^9*MZ2*CHl3[2, 2] - 
      137088*MT2^4*MW2^4*MZ2^2*CHl3[2, 2] + 321408*MT2^3*MW2^5*MZ2^2*
       CHl3[2, 2] - 229248*MT2^2*MW2^6*MZ2^2*CHl3[2, 2] + 
      330368*MT2*MW2^7*MZ2^2*CHl3[2, 2] - 172800*MW2^8*MZ2^2*CHl3[2, 2] + 
      58624*MT2^4*MW2^3*MZ2^3*CHl3[2, 2] - 211456*MT2^3*MW2^4*MZ2^3*
       CHl3[2, 2] + 306240*MT2^2*MW2^5*MZ2^3*CHl3[2, 2] - 
      439552*MT2*MW2^6*MZ2^3*CHl3[2, 2] + 72640*MW2^7*MZ2^3*CHl3[2, 2] + 
      12432*MT2^4*MW2^2*MZ2^4*CHl3[2, 2] + 20528*MT2^3*MW2^3*MZ2^4*
       CHl3[2, 2] - 97680*MT2^2*MW2^4*MZ2^4*CHl3[2, 2] + 
      107088*MT2*MW2^5*MZ2^4*CHl3[2, 2] + 118336*MW2^6*MZ2^4*CHl3[2, 2] - 
      21528*MT2^4*MW2*MZ2^5*CHl3[2, 2] + 50040*MT2^3*MW2^2*MZ2^5*CHl3[2, 2] - 
      45072*MT2^2*MW2^3*MZ2^5*CHl3[2, 2] + 96392*MT2*MW2^4*MZ2^5*CHl3[2, 2] - 
      99960*MW2^5*MZ2^5*CHl3[2, 2] + 6664*MT2^4*MZ2^6*CHl3[2, 2] - 
      27424*MT2^3*MW2*MZ2^6*CHl3[2, 2] + 41136*MT2^2*MW2^2*MZ2^6*CHl3[2, 2] - 
      62728*MT2*MW2^3*MZ2^6*CHl3[2, 2] + 5800*MW2^4*MZ2^6*CHl3[2, 2] + 
      3332*MT2^3*MZ2^7*CHl3[2, 2] - 4998*MT2^2*MW2*MZ2^7*CHl3[2, 2] - 
      768*MT2*MW2^2*MZ2^7*CHl3[2, 2] + 22810*MW2^3*MZ2^7*CHl3[2, 2] + 
      3332*MT2*MW2*MZ2^8*CHl3[2, 2] - 4998*MW2^2*MZ2^8*CHl3[2, 2] - 
      270336*MT2^2*MW2^8*CHl3[Leff, Leff] + 540672*MT2*MW2^9*
       CHl3[Leff, Leff] - 270336*MW2^10*CHl3[Leff, Leff] - 
      15360*MT2^4*MW2^5*MZ2*CHl3[Leff, Leff] + 15360*MT2^3*MW2^6*MZ2*
       CHl3[Leff, Leff] + 756736*MT2^2*MW2^7*MZ2*CHl3[Leff, Leff] - 
      1453056*MT2*MW2^8*MZ2*CHl3[Leff, Leff] + 425984*MW2^9*MZ2*
       CHl3[Leff, Leff] + 139008*MT2^4*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      237312*MT2^3*MW2^5*MZ2^2*CHl3[Leff, Leff] - 649216*MT2^2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 1304832*MT2*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      142080*MW2^8*MZ2^2*CHl3[Leff, Leff] - 303936*MT2^4*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 680256*MT2^3*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      484416*MT2^2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 536640*MT2*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 897536*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      278016*MT2^4*MW2^2*MZ2^4*CHl3[Leff, Leff] - 784704*MT2^3*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 1260448*MT2^2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      1804416*MT2*MW2^5*MZ2^4*CHl3[Leff, Leff] + 578624*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 113736*MT2^4*MW2*MZ2^5*CHl3[Leff, Leff] + 
      402984*MT2^3*MW2^2*MZ2^5*CHl3[Leff, Leff] - 718744*MT2^2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 969096*MT2*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      387696*MW2^5*MZ2^5*CHl3[Leff, Leff] + 16008*MT2^4*MZ2^6*
       CHl3[Leff, Leff] - 74592*MT2^3*MW2*MZ2^6*CHl3[Leff, Leff] + 
      51024*MT2^2*MW2^2*MZ2^6*CHl3[Leff, Leff] + 21048*MT2*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 495260*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      1992*MT2^3*MZ2^7*CHl3[Leff, Leff] + 61168*MT2^2*MW2*MZ2^7*
       CHl3[Leff, Leff] - 122820*MT2*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      92186*MW2^3*MZ2^7*CHl3[Leff, Leff] - 6664*MT2^2*MZ2^8*
       CHl3[Leff, Leff] + 8004*MT2*MW2*MZ2^8*CHl3[Leff, Leff] + 
      44892*MW2^2*MZ2^8*CHl3[Leff, Leff] - 8330*MW2*MZ2^9*CHl3[Leff, Leff] + 
      12288*MT2^4*MW2^5*MZ2*CHq1[1, 1] - 12288*MT2^3*MW2^6*MZ2*CHq1[1, 1] - 
      36864*MT2^2*MW2^7*MZ2*CHq1[1, 1] + 61440*MT2*MW2^8*MZ2*CHq1[1, 1] - 
      24576*MW2^9*MZ2*CHq1[1, 1] - 33792*MT2^4*MW2^4*MZ2^2*CHq1[1, 1] + 
      58368*MT2^3*MW2^5*MZ2^2*CHq1[1, 1] + 9216*MT2^2*MW2^6*MZ2^2*
       CHq1[1, 1] - 21504*MT2*MW2^7*MZ2^2*CHq1[1, 1] - 
      12288*MW2^8*MZ2^2*CHq1[1, 1] + 29568*MT2^4*MW2^3*MZ2^3*CHq1[1, 1] - 
      78720*MT2^3*MW2^4*MZ2^3*CHq1[1, 1] + 81792*MT2^2*MW2^5*MZ2^3*
       CHq1[1, 1] - 122496*MT2*MW2^6*MZ2^3*CHq1[1, 1] + 
      59136*MW2^7*MZ2^3*CHq1[1, 1] - 3648*MT2^4*MW2^2*MZ2^4*CHq1[1, 1] + 
      30528*MT2^3*MW2^3*MZ2^4*CHq1[1, 1] - 65664*MT2^2*MW2^4*MZ2^4*
       CHq1[1, 1] + 93888*MT2*MW2^5*MZ2^4*CHq1[1, 1] + 
      1728*MW2^6*MZ2^4*CHq1[1, 1] - 7680*MT2^4*MW2*MZ2^5*CHq1[1, 1] + 
      12480*MT2^3*MW2^2*MZ2^5*CHq1[1, 1] - 4032*MT2^2*MW2^3*MZ2^5*
       CHq1[1, 1] + 17280*MT2*MW2^4*MZ2^5*CHq1[1, 1] - 
      43584*MW2^5*MZ2^5*CHq1[1, 1] + 3264*MT2^4*MZ2^6*CHq1[1, 1] - 
      12000*MT2^3*MW2*MZ2^6*CHq1[1, 1] + 18000*MT2^2*MW2^2*MZ2^6*CHq1[1, 1] - 
      31296*MT2*MW2^3*MZ2^6*CHq1[1, 1] + 13008*MW2^4*MZ2^6*CHq1[1, 1] + 
      1632*MT2^3*MZ2^7*CHq1[1, 1] - 2448*MT2^2*MW2*MZ2^7*CHq1[1, 1] + 
      1056*MT2*MW2^2*MZ2^7*CHq1[1, 1] + 9024*MW2^3*MZ2^7*CHq1[1, 1] + 
      1632*MT2*MW2*MZ2^8*CHq1[1, 1] - 2448*MW2^2*MZ2^8*CHq1[1, 1] - 
      21504*MT2^4*MW2^5*MZ2*CHq1[2, 2] + 21504*MT2^3*MW2^6*MZ2*CHq1[2, 2] + 
      64512*MT2^2*MW2^7*MZ2*CHq1[2, 2] - 107520*MT2*MW2^8*MZ2*CHq1[2, 2] + 
      43008*MW2^9*MZ2*CHq1[2, 2] + 26880*MT2^4*MW2^4*MZ2^2*CHq1[2, 2] - 
      69888*MT2^3*MW2^5*MZ2^2*CHq1[2, 2] + 80640*MT2^2*MW2^6*MZ2^2*
       CHq1[2, 2] - 123648*MT2*MW2^7*MZ2^2*CHq1[2, 2] + 
      86016*MW2^8*MZ2^2*CHq1[2, 2] - 3072*MT2^4*MW2^3*MZ2^3*CHq1[2, 2] + 
      24576*MT2^3*MW2^4*MZ2^3*CHq1[2, 2] - 47232*MT2^2*MW2^5*MZ2^3*
       CHq1[2, 2] + 70656*MT2*MW2^6*MZ2^3*CHq1[2, 2] + 
      8832*MW2^7*MZ2^3*CHq1[2, 2] - 7008*MT2^4*MW2^2*MZ2^4*CHq1[2, 2] + 
      8928*MT2^3*MW2^3*MZ2^4*CHq1[2, 2] + 7776*MT2^2*MW2^4*MZ2^4*CHq1[2, 2] - 
      2016*MT2*MW2^5*MZ2^4*CHq1[2, 2] - 26496*MW2^6*MZ2^4*CHq1[2, 2] + 
      3792*MT2^4*MW2*MZ2^5*CHq1[2, 2] - 14352*MT2^3*MW2^2*MZ2^5*CHq1[2, 2] + 
      25632*MT2^2*MW2^3*MZ2^5*CHq1[2, 2] - 42480*MT2*MW2^4*MZ2^5*CHq1[2, 2] + 
      22992*MW2^5*MZ2^5*CHq1[2, 2] + 912*MT2^4*MZ2^6*CHq1[2, 2] - 
      384*MT2^3*MW2*MZ2^6*CHq1[2, 2] + 576*MT2^2*MW2^2*MZ2^6*CHq1[2, 2] - 
      2832*MT2*MW2^3*MZ2^6*CHq1[2, 2] + 14064*MW2^4*MZ2^6*CHq1[2, 2] + 
      456*MT2^3*MZ2^7*CHq1[2, 2] - 684*MT2^2*MW2*MZ2^7*CHq1[2, 2] + 
      3264*MT2*MW2^2*MZ2^7*CHq1[2, 2] - 1932*MW2^3*MZ2^7*CHq1[2, 2] + 
      456*MT2*MW2*MZ2^8*CHq1[2, 2] - 684*MW2^2*MZ2^8*CHq1[2, 2] + 
      55296*MT2^4*MW2^5*MZ2*CHq1[3, 3] - 122880*MT2^3*MW2^6*MZ2*CHq1[3, 3] + 
      36864*MT2^2*MW2^7*MZ2*CHq1[3, 3] + 73728*MT2*MW2^8*MZ2*CHq1[3, 3] - 
      43008*MW2^9*MZ2*CHq1[3, 3] - 207360*MT2^4*MW2^4*MZ2^2*CHq1[3, 3] + 
      439296*MT2^3*MW2^5*MZ2^2*CHq1[3, 3] - 55296*MT2^2*MW2^6*MZ2^2*
       CHq1[3, 3] - 279552*MT2*MW2^7*MZ2^2*CHq1[3, 3] + 
      102912*MW2^8*MZ2^2*CHq1[3, 3] + 319680*MT2^4*MW2^3*MZ2^3*CHq1[3, 3] - 
      735744*MT2^3*MW2^4*MZ2^3*CHq1[3, 3] + 293760*MT2^2*MW2^5*MZ2^3*
       CHq1[3, 3] - 49152*MT2*MW2^6*MZ2^3*CHq1[3, 3] + 
      134592*MW2^7*MZ2^3*CHq1[3, 3] - 254880*MT2^4*MW2^2*MZ2^4*CHq1[3, 3] + 
      669792*MT2^3*MW2^3*MZ2^4*CHq1[3, 3] - 491040*MT2^2*MW2^4*MZ2^4*
       CHq1[3, 3] + 535200*MT2*MW2^5*MZ2^4*CHq1[3, 3] - 
      247104*MW2^6*MZ2^4*CHq1[3, 3] + 105624*MT2^4*MW2*MZ2^5*CHq1[3, 3] - 
      341664*MT2^3*MW2^2*MZ2^5*CHq1[3, 3] + 390960*MT2^2*MW2^3*MZ2^5*
       CHq1[3, 3] - 529152*MT2*MW2^4*MZ2^5*CHq1[3, 3] + 
      43608*MW2^5*MZ2^5*CHq1[3, 3] - 18360*MT2^4*MZ2^6*CHq1[3, 3] + 
      88716*MT2^3*MW2*MZ2^6*CHq1[3, 3] - 151524*MT2^2*MW2^2*MZ2^6*
       CHq1[3, 3] + 191172*MT2*MW2^3*MZ2^6*CHq1[3, 3] + 
      144588*MW2^4*MZ2^6*CHq1[3, 3] - 9180*MT2^3*MZ2^7*CHq1[3, 3] + 
      28764*MT2^2*MW2*MZ2^7*CHq1[3, 3] - 14712*MT2*MW2^2*MZ2^7*CHq1[3, 3] - 
      106032*MW2^3*MZ2^7*CHq1[3, 3] - 9180*MT2*MW2*MZ2^8*CHq1[3, 3] + 
      28764*MW2^2*MZ2^8*CHq1[3, 3] - 36864*MT2^4*MW2^5*MZ2*CHq3[1, 1] + 
      36864*MT2^3*MW2^6*MZ2*CHq3[1, 1] + 110592*MT2^2*MW2^7*MZ2*CHq3[1, 1] - 
      184320*MT2*MW2^8*MZ2*CHq3[1, 1] + 73728*MW2^9*MZ2*CHq3[1, 1] + 
      64512*MT2^4*MW2^4*MZ2^2*CHq3[1, 1] - 138240*MT2^3*MW2^5*MZ2^2*
       CHq3[1, 1] + 82944*MT2^2*MW2^6*MZ2^2*CHq3[1, 1] - 
      119808*MT2*MW2^7*MZ2^2*CHq3[1, 1] + 110592*MW2^8*MZ2^2*CHq3[1, 1] - 
      24192*MT2^4*MW2^3*MZ2^3*CHq3[1, 1] + 97920*MT2^3*MW2^4*MZ2^3*
       CHq3[1, 1] - 162432*MT2^2*MW2^5*MZ2^3*CHq3[1, 1] + 
      247680*MT2*MW2^6*MZ2^3*CHq3[1, 1] - 66816*MW2^7*MZ2^3*CHq3[1, 1] - 
      13248*MT2^4*MW2^2*MZ2^4*CHq3[1, 1] + 6336*MT2^3*MW2^3*MZ2^4*
       CHq3[1, 1] + 34560*MT2^2*MW2^4*MZ2^4*CHq3[1, 1] - 
      33984*MT2*MW2^5*MZ2^4*CHq3[1, 1] - 72000*MW2^6*MZ2^4*CHq3[1, 1] + 
      9792*MT2^4*MW2*MZ2^5*CHq3[1, 1] - 31104*MT2^3*MW2^2*MZ2^5*CHq3[1, 1] + 
      46656*MT2^2*MW2^3*MZ2^5*CHq3[1, 1] - 85824*MT2*MW2^4*MZ2^5*CHq3[1, 1] + 
      58752*MW2^5*MZ2^5*CHq3[1, 1] + 4896*MT2^3*MW2*MZ2^6*CHq3[1, 1] - 
      7344*MT2^2*MW2^2*MZ2^6*CHq3[1, 1] + 8064*MT2*MW2^3*MZ2^6*CHq3[1, 1] + 
      19728*MW2^4*MZ2^6*CHq3[1, 1] + 4896*MT2*MW2^2*MZ2^7*CHq3[1, 1] - 
      7344*MW2^3*MZ2^7*CHq3[1, 1] - 3072*MT2^4*MW2^5*MZ2*CHq3[2, 2] + 
      3072*MT2^3*MW2^6*MZ2*CHq3[2, 2] + 9216*MT2^2*MW2^7*MZ2*CHq3[2, 2] - 
      15360*MT2*MW2^8*MZ2*CHq3[2, 2] + 6144*MW2^9*MZ2*CHq3[2, 2] + 
      3840*MT2^4*MW2^4*MZ2^2*CHq3[2, 2] - 9984*MT2^3*MW2^5*MZ2^2*CHq3[2, 2] + 
      11520*MT2^2*MW2^6*MZ2^2*CHq3[2, 2] - 17664*MT2*MW2^7*MZ2^2*CHq3[2, 2] + 
      12288*MW2^8*MZ2^2*CHq3[2, 2] + 8448*MT2^4*MW2^3*MZ2^3*CHq3[2, 2] - 
      5376*MT2^3*MW2^4*MZ2^3*CHq3[2, 2] - 33408*MT2^2*MW2^5*MZ2^3*
       CHq3[2, 2] + 54528*MT2*MW2^6*MZ2^3*CHq3[2, 2] - 
      16512*MW2^7*MZ2^3*CHq3[2, 2] - 9888*MT2^4*MW2^2*MZ2^4*CHq3[2, 2] + 
      27936*MT2^3*MW2^3*MZ2^4*CHq3[2, 2] - 38880*MT2^2*MW2^4*MZ2^4*
       CHq3[2, 2] + 61920*MT2*MW2^5*MZ2^4*CHq3[2, 2] - 
      43776*MW2^6*MZ2^4*CHq3[2, 2] - 1680*MT2^4*MW2*MZ2^5*CHq3[2, 2] - 
      4272*MT2^3*MW2^2*MZ2^5*CHq3[2, 2] + 16992*MT2^2*MW2^3*MZ2^5*
       CHq3[2, 2] - 26064*MT2*MW2^4*MZ2^5*CHq3[2, 2] - 
      7824*MW2^5*MZ2^5*CHq3[2, 2] + 2352*MT2^4*MZ2^6*CHq3[2, 2] - 
      6720*MT2^3*MW2*MZ2^6*CHq3[2, 2] + 10080*MT2^2*MW2^2*MZ2^6*CHq3[2, 2] - 
      20400*MT2*MW2^3*MZ2^6*CHq3[2, 2] + 18672*MW2^4*MZ2^6*CHq3[2, 2] + 
      1176*MT2^3*MZ2^7*CHq3[2, 2] - 1764*MT2^2*MW2*MZ2^7*CHq3[2, 2] + 
      2688*MT2*MW2^2*MZ2^7*CHq3[2, 2] + 3612*MW2^3*MZ2^7*CHq3[2, 2] + 
      1176*MT2*MW2*MZ2^8*CHq3[2, 2] - 1764*MW2^2*MZ2^8*CHq3[2, 2] + 
      90112*MT2^4*MW2^6*CHq3[3, 3] - 90112*MT2^3*MW2^7*CHq3[3, 3] - 
      270336*MT2^2*MW2^8*CHq3[3, 3] + 450560*MT2*MW2^9*CHq3[3, 3] - 
      180224*MW2^10*CHq3[3, 3] - 196608*MT2^4*MW2^5*MZ2*CHq3[3, 3] + 
      444416*MT2^3*MW2^6*MZ2*CHq3[3, 3] - 288768*MT2^2*MW2^7*MZ2*CHq3[3, 3] + 
      301056*MT2*MW2^8*MZ2*CHq3[3, 3] - 260096*MW2^9*MZ2*CHq3[3, 3] + 
      66816*MT2^4*MW2^4*MZ2^2*CHq3[3, 3] - 446208*MT2^3*MW2^5*MZ2^2*
       CHq3[3, 3] + 928512*MT2^2*MW2^6*MZ2^2*CHq3[3, 3] - 
      1127680*MT2*MW2^7*MZ2^2*CHq3[3, 3] + 353280*MW2^8*MZ2^2*CHq3[3, 3] + 
      202432*MT2^4*MW2^3*MZ2^3*CHq3[3, 3] - 144256*MT2^3*MW2^4*MZ2^3*
       CHq3[3, 3] - 460416*MT2^2*MW2^5*MZ2^3*CHq3[3, 3] + 
      364928*MT2*MW2^6*MZ2^3*CHq3[3, 3] + 224704*MW2^7*MZ2^3*CHq3[3, 3] - 
      279744*MT2^4*MW2^2*MZ2^4*CHq3[3, 3] + 621440*MT2^3*MW2^3*MZ2^4*
       CHq3[3, 3] - 526656*MT2^2*MW2^4*MZ2^4*CHq3[3, 3] + 
      973440*MT2*MW2^5*MZ2^4*CHq3[3, 3] - 533888*MW2^6*MZ2^4*CHq3[3, 3] + 
      148680*MT2^4*MW2*MZ2^5*CHq3[3, 3] - 486336*MT2^3*MW2^2*MZ2^5*
       CHq3[3, 3] + 625824*MT2^2*MW2^3*MZ2^5*CHq3[3, 3] - 
      884896*MT2*MW2^4*MZ2^5*CHq3[3, 3] + 53496*MW2^5*MZ2^5*CHq3[3, 3] - 
      31688*MT2^4*MZ2^6*CHq3[3, 3] + 163556*MT2^3*MW2*MZ2^6*CHq3[3, 3] - 
      226884*MT2^2*MW2^2*MZ2^6*CHq3[3, 3] + 198236*MT2*MW2^3*MZ2^6*
       CHq3[3, 3] + 235420*MW2^4*MZ2^6*CHq3[3, 3] - 
      15844*MT2^3*MZ2^7*CHq3[3, 3] + 8772*MT2^2*MW2*MZ2^7*CHq3[3, 3] + 
      66792*MT2*MW2^2*MZ2^7*CHq3[3, 3] - 134744*MW2^3*MZ2^7*CHq3[3, 3] - 
      15844*MT2*MW2*MZ2^8*CHq3[3, 3] + 8772*MW2^2*MZ2^8*CHq3[3, 3] + 
      24576*MT2^4*MW2^5*MZ2*CHu[1, 1] - 24576*MT2^3*MW2^6*MZ2*CHu[1, 1] - 
      73728*MT2^2*MW2^7*MZ2*CHu[1, 1] + 122880*MT2*MW2^8*MZ2*CHu[1, 1] - 
      49152*MW2^9*MZ2*CHu[1, 1] - 67584*MT2^4*MW2^4*MZ2^2*CHu[1, 1] + 
      116736*MT2^3*MW2^5*MZ2^2*CHu[1, 1] + 18432*MT2^2*MW2^6*MZ2^2*
       CHu[1, 1] - 43008*MT2*MW2^7*MZ2^2*CHu[1, 1] - 
      24576*MW2^8*MZ2^2*CHu[1, 1] + 59136*MT2^4*MW2^3*MZ2^3*CHu[1, 1] - 
      157440*MT2^3*MW2^4*MZ2^3*CHu[1, 1] + 163584*MT2^2*MW2^5*MZ2^3*
       CHu[1, 1] - 244992*MT2*MW2^6*MZ2^3*CHu[1, 1] + 
      118272*MW2^7*MZ2^3*CHu[1, 1] - 7296*MT2^4*MW2^2*MZ2^4*CHu[1, 1] + 
      61056*MT2^3*MW2^3*MZ2^4*CHu[1, 1] - 131328*MT2^2*MW2^4*MZ2^4*
       CHu[1, 1] + 187776*MT2*MW2^5*MZ2^4*CHu[1, 1] + 
      3456*MW2^6*MZ2^4*CHu[1, 1] - 15360*MT2^4*MW2*MZ2^5*CHu[1, 1] + 
      24960*MT2^3*MW2^2*MZ2^5*CHu[1, 1] - 8064*MT2^2*MW2^3*MZ2^5*CHu[1, 1] + 
      34560*MT2*MW2^4*MZ2^5*CHu[1, 1] - 87168*MW2^5*MZ2^5*CHu[1, 1] + 
      6528*MT2^4*MZ2^6*CHu[1, 1] - 24000*MT2^3*MW2*MZ2^6*CHu[1, 1] + 
      36000*MT2^2*MW2^2*MZ2^6*CHu[1, 1] - 62592*MT2*MW2^3*MZ2^6*CHu[1, 1] + 
      26016*MW2^4*MZ2^6*CHu[1, 1] + 3264*MT2^3*MZ2^7*CHu[1, 1] - 
      4896*MT2^2*MW2*MZ2^7*CHu[1, 1] + 2112*MT2*MW2^2*MZ2^7*CHu[1, 1] + 
      18048*MW2^3*MZ2^7*CHu[1, 1] + 3264*MT2*MW2*MZ2^8*CHu[1, 1] - 
      4896*MW2^2*MZ2^8*CHu[1, 1] - 9216*MT2^4*MW2^5*MZ2*CHu[2, 2] + 
      9216*MT2^3*MW2^6*MZ2*CHu[2, 2] + 27648*MT2^2*MW2^7*MZ2*CHu[2, 2] - 
      46080*MT2*MW2^8*MZ2*CHu[2, 2] + 18432*MW2^9*MZ2*CHu[2, 2] + 
      18432*MT2^4*MW2^4*MZ2^2*CHu[2, 2] - 36864*MT2^3*MW2^5*MZ2^2*CHu[2, 2] + 
      13824*MT2^2*MW2^6*MZ2^2*CHu[2, 2] - 18432*MT2*MW2^7*MZ2^2*CHu[2, 2] + 
      23040*MW2^8*MZ2^2*CHu[2, 2] - 12672*MT2^4*MW2^3*MZ2^3*CHu[2, 2] + 
      35712*MT2^3*MW2^4*MZ2^3*CHu[2, 2] - 38016*MT2^2*MW2^5*MZ2^3*CHu[2, 2] + 
      56448*MT2*MW2^6*MZ2^3*CHu[2, 2] - 18432*MW2^7*MZ2^3*CHu[2, 2] + 
      4032*MT2^4*MW2^2*MZ2^4*CHu[2, 2] - 15552*MT2^3*MW2^3*MZ2^4*CHu[2, 2] + 
      20736*MT2^2*MW2^4*MZ2^4*CHu[2, 2] - 25920*MT2*MW2^5*MZ2^4*CHu[2, 2] - 
      8640*MW2^6*MZ2^4*CHu[2, 2] + 2304*MT2^4*MW2*MZ2^5*CHu[2, 2] + 
      576*MT2^3*MW2^2*MZ2^5*CHu[2, 2] - 13824*MT2^2*MW2^3*MZ2^5*CHu[2, 2] + 
      17280*MT2*MW2^4*MZ2^5*CHu[2, 2] + 4608*MW2^5*MZ2^5*CHu[2, 2] - 
      2880*MT2^4*MZ2^6*CHu[2, 2] + 8352*MT2^3*MW2*MZ2^6*CHu[2, 2] - 
      12528*MT2^2*MW2^2*MZ2^6*CHu[2, 2] + 21312*MT2*MW2^3*MZ2^6*CHu[2, 2] - 
      16560*MW2^4*MZ2^6*CHu[2, 2] - 1440*MT2^3*MZ2^7*CHu[2, 2] + 
      2160*MT2^2*MW2*MZ2^7*CHu[2, 2] - 3168*MT2*MW2^2*MZ2^7*CHu[2, 2] - 
      4608*MW2^3*MZ2^7*CHu[2, 2] - 1440*MT2*MW2*MZ2^8*CHu[2, 2] + 
      2160*MW2^2*MZ2^8*CHu[2, 2] - 33792*MT2^4*MW2^5*MZ2*CHu[3, 3] + 
      101376*MT2^3*MW2^6*MZ2*CHu[3, 3] - 101376*MT2^2*MW2^7*MZ2*CHu[3, 3] + 
      33792*MT2*MW2^8*MZ2*CHu[3, 3] + 60672*MT2^4*MW2^4*MZ2^2*CHu[3, 3] - 
      198912*MT2^3*MW2^5*MZ2^2*CHu[3, 3] + 182016*MT2^2*MW2^6*MZ2^2*
       CHu[3, 3] - 43776*MT2*MW2^7*MZ2^2*CHu[3, 3] - 
      42144*MT2^4*MW2^3*MZ2^3*CHu[3, 3] + 156768*MT2^3*MW2^4*MZ2^3*
       CHu[3, 3] - 126432*MT2^2*MW2^5*MZ2^3*CHu[3, 3] - 
      5088*MT2*MW2^6*MZ2^3*CHu[3, 3] + 1824*MT2^4*MW2^2*MZ2^4*CHu[3, 3] - 
      26544*MT2^3*MW2^3*MZ2^4*CHu[3, 3] + 5472*MT2^2*MW2^4*MZ2^4*CHu[3, 3] + 
      49584*MT2*MW2^5*MZ2^4*CHu[3, 3] + 11148*MT2^4*MW2*MZ2^5*CHu[3, 3] - 
      32532*MT2^3*MW2^2*MZ2^5*CHu[3, 3] + 33444*MT2^2*MW2^3*MZ2^5*CHu[3, 3] - 
      33132*MT2*MW2^4*MZ2^5*CHu[3, 3] - 4998*MT2^4*MZ2^6*CHu[3, 3] + 
      20568*MT2^3*MW2*MZ2^6*CHu[3, 3] - 14994*MT2^2*MW2^2*MZ2^6*CHu[3, 3] + 
      336*MT2*MW2^3*MZ2^6*CHu[3, 3] - 2499*MT2^3*MZ2^7*CHu[3, 3] + 
      8073*MT2*MW2^2*MZ2^7*CHu[3, 3] - 2499*MT2*MW2*MZ2^8*CHu[3, 3]))/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-6144*MT2^8*MW2^5*MZ2*CHd[1, 1] + 30720*MT2^7*MW2^6*MZ2*CHd[1, 1] - 
      43008*MT2^6*MW2^7*MZ2*CHd[1, 1] - 43008*MT2^5*MW2^8*MZ2*CHd[1, 1] + 
      215040*MT2^4*MW2^9*MZ2*CHd[1, 1] - 301056*MT2^3*MW2^10*MZ2*CHd[1, 1] + 
      215040*MT2^2*MW2^11*MZ2*CHd[1, 1] - 79872*MT2*MW2^12*MZ2*CHd[1, 1] + 
      12288*MW2^13*MZ2*CHd[1, 1] + 7680*MT2^8*MW2^4*MZ2^2*CHd[1, 1] + 
      53760*MT2^7*MW2^5*MZ2^2*CHd[1, 1] - 609792*MT2^6*MW2^6*MZ2^2*
       CHd[1, 1] + 2053632*MT2^5*MW2^7*MZ2^2*CHd[1, 1] - 
      3540480*MT2^4*MW2^8*MZ2^2*CHd[1, 1] + 3509760*MT2^3*MW2^9*MZ2^2*
       CHd[1, 1] - 2019840*MT2^2*MW2^10*MZ2^2*CHd[1, 1] + 
      625152*MT2*MW2^11*MZ2^2*CHd[1, 1] - 79872*MW2^12*MZ2^2*CHd[1, 1] + 
      1344*MT2^8*MW2^3*MZ2^3*CHd[1, 1] - 329280*MT2^7*MW2^4*MZ2^3*CHd[1, 1] + 
      2388672*MT2^6*MW2^5*MZ2^3*CHd[1, 1] - 7232064*MT2^5*MW2^6*MZ2^3*
       CHd[1, 1] + 11751744*MT2^4*MW2^7*MZ2^3*CHd[1, 1] - 
      11047104*MT2^3*MW2^8*MZ2^3*CHd[1, 1] + 5998656*MT2^2*MW2^9*MZ2^3*
       CHd[1, 1] - 1740480*MT2*MW2^10*MZ2^3*CHd[1, 1] + 
      208512*MW2^11*MZ2^3*CHd[1, 1] - 4224*MT2^8*MW2^2*MZ2^4*CHd[1, 1] + 
      498624*MT2^7*MW2^3*MZ2^4*CHd[1, 1] - 3698304*MT2^6*MW2^4*MZ2^4*
       CHd[1, 1] + 11297184*MT2^5*MW2^5*MZ2^4*CHd[1, 1] - 
      18057696*MT2^4*MW2^6*MZ2^4*CHd[1, 1] + 16166400*MT2^3*MW2^7*MZ2^4*
       CHd[1, 1] - 8000064*MT2^2*MW2^8*MZ2^4*CHd[1, 1] + 
      1969824*MT2*MW2^9*MZ2^4*CHd[1, 1] - 171744*MW2^10*MZ2^4*CHd[1, 1] + 
      528*MT2^8*MW2*MZ2^5*CHd[1, 1] - 378624*MT2^7*MW2^2*MZ2^5*CHd[1, 1] + 
      3099072*MT2^6*MW2^3*MZ2^5*CHd[1, 1] - 9753600*MT2^5*MW2^4*MZ2^5*
       CHd[1, 1] + 15168576*MT2^4*MW2^5*MZ2^5*CHd[1, 1] - 
      12235008*MT2^3*MW2^6*MZ2^5*CHd[1, 1] + 4675968*MT2^2*MW2^7*MZ2^5*
       CHd[1, 1] - 489984*MT2*MW2^8*MZ2^5*CHd[1, 1] - 
      86928*MW2^9*MZ2^5*CHd[1, 1] + 816*MT2^8*MZ2^6*CHd[1, 1] + 
      153564*MT2^7*MW2*MZ2^6*CHd[1, 1] - 1467972*MT2^6*MW2^2*MZ2^6*
       CHd[1, 1] + 4801956*MT2^5*MW2^3*MZ2^6*CHd[1, 1] - 
      6952236*MT2^4*MW2^4*MZ2^6*CHd[1, 1] + 4176516*MT2^3*MW2^5*MZ2^6*
       CHd[1, 1] - 64476*MT2^2*MW2^6*MZ2^6*CHd[1, 1] - 
      873060*MT2*MW2^7*MZ2^6*CHd[1, 1] + 224892*MW2^8*MZ2^6*CHd[1, 1] - 
      28764*MT2^7*MZ2^7*CHd[1, 1] + 360912*MT2^6*MW2*MZ2^7*CHd[1, 1] - 
      1241604*MT2^5*MW2^2*MZ2^7*CHd[1, 1] + 1430112*MT2^4*MW2^3*MZ2^7*
       CHd[1, 1] + 123948*MT2^3*MW2^4*MZ2^7*CHd[1, 1] - 
      1344000*MT2^2*MW2^5*MZ2^7*CHd[1, 1] + 833268*MT2*MW2^6*MZ2^7*
       CHd[1, 1] - 133872*MW2^7*MZ2^7*CHd[1, 1] - 29580*MT2^6*MZ2^8*
       CHd[1, 1] + 117504*MT2^5*MW2*MZ2^8*CHd[1, 1] + 
      14520*MT2^4*MW2^2*MZ2^8*CHd[1, 1] - 480564*MT2^3*MW2^3*MZ2^8*
       CHd[1, 1] + 622968*MT2^2*MW2^4*MZ2^8*CHd[1, 1] - 
      271572*MT2*MW2^5*MZ2^8*CHd[1, 1] + 26724*MW2^6*MZ2^8*CHd[1, 1] - 
      29580*MT2^4*MW2*MZ2^9*CHd[1, 1] + 87108*MT2^3*MW2^2*MZ2^9*CHd[1, 1] - 
      84252*MT2^2*MW2^3*MZ2^9*CHd[1, 1] + 26724*MT2*MW2^4*MZ2^9*CHd[1, 1] - 
      6144*MT2^8*MW2^5*MZ2*CHd[2, 2] + 30720*MT2^7*MW2^6*MZ2*CHd[2, 2] - 
      43008*MT2^6*MW2^7*MZ2*CHd[2, 2] - 43008*MT2^5*MW2^8*MZ2*CHd[2, 2] + 
      215040*MT2^4*MW2^9*MZ2*CHd[2, 2] - 301056*MT2^3*MW2^10*MZ2*CHd[2, 2] + 
      215040*MT2^2*MW2^11*MZ2*CHd[2, 2] - 79872*MT2*MW2^12*MZ2*CHd[2, 2] + 
      12288*MW2^13*MZ2*CHd[2, 2] + 7680*MT2^8*MW2^4*MZ2^2*CHd[2, 2] + 
      53760*MT2^7*MW2^5*MZ2^2*CHd[2, 2] - 609792*MT2^6*MW2^6*MZ2^2*
       CHd[2, 2] + 2053632*MT2^5*MW2^7*MZ2^2*CHd[2, 2] - 
      3540480*MT2^4*MW2^8*MZ2^2*CHd[2, 2] + 3509760*MT2^3*MW2^9*MZ2^2*
       CHd[2, 2] - 2019840*MT2^2*MW2^10*MZ2^2*CHd[2, 2] + 
      625152*MT2*MW2^11*MZ2^2*CHd[2, 2] - 79872*MW2^12*MZ2^2*CHd[2, 2] + 
      1344*MT2^8*MW2^3*MZ2^3*CHd[2, 2] - 329280*MT2^7*MW2^4*MZ2^3*CHd[2, 2] + 
      2388672*MT2^6*MW2^5*MZ2^3*CHd[2, 2] - 7232064*MT2^5*MW2^6*MZ2^3*
       CHd[2, 2] + 11751744*MT2^4*MW2^7*MZ2^3*CHd[2, 2] - 
      11047104*MT2^3*MW2^8*MZ2^3*CHd[2, 2] + 5998656*MT2^2*MW2^9*MZ2^3*
       CHd[2, 2] - 1740480*MT2*MW2^10*MZ2^3*CHd[2, 2] + 
      208512*MW2^11*MZ2^3*CHd[2, 2] - 4224*MT2^8*MW2^2*MZ2^4*CHd[2, 2] + 
      498624*MT2^7*MW2^3*MZ2^4*CHd[2, 2] - 3698304*MT2^6*MW2^4*MZ2^4*
       CHd[2, 2] + 11297184*MT2^5*MW2^5*MZ2^4*CHd[2, 2] - 
      18057696*MT2^4*MW2^6*MZ2^4*CHd[2, 2] + 16166400*MT2^3*MW2^7*MZ2^4*
       CHd[2, 2] - 8000064*MT2^2*MW2^8*MZ2^4*CHd[2, 2] + 
      1969824*MT2*MW2^9*MZ2^4*CHd[2, 2] - 171744*MW2^10*MZ2^4*CHd[2, 2] + 
      528*MT2^8*MW2*MZ2^5*CHd[2, 2] - 378624*MT2^7*MW2^2*MZ2^5*CHd[2, 2] + 
      3099072*MT2^6*MW2^3*MZ2^5*CHd[2, 2] - 9753600*MT2^5*MW2^4*MZ2^5*
       CHd[2, 2] + 15168576*MT2^4*MW2^5*MZ2^5*CHd[2, 2] - 
      12235008*MT2^3*MW2^6*MZ2^5*CHd[2, 2] + 4675968*MT2^2*MW2^7*MZ2^5*
       CHd[2, 2] - 489984*MT2*MW2^8*MZ2^5*CHd[2, 2] - 
      86928*MW2^9*MZ2^5*CHd[2, 2] + 816*MT2^8*MZ2^6*CHd[2, 2] + 
      153564*MT2^7*MW2*MZ2^6*CHd[2, 2] - 1467972*MT2^6*MW2^2*MZ2^6*
       CHd[2, 2] + 4801956*MT2^5*MW2^3*MZ2^6*CHd[2, 2] - 
      6952236*MT2^4*MW2^4*MZ2^6*CHd[2, 2] + 4176516*MT2^3*MW2^5*MZ2^6*
       CHd[2, 2] - 64476*MT2^2*MW2^6*MZ2^6*CHd[2, 2] - 
      873060*MT2*MW2^7*MZ2^6*CHd[2, 2] + 224892*MW2^8*MZ2^6*CHd[2, 2] - 
      28764*MT2^7*MZ2^7*CHd[2, 2] + 360912*MT2^6*MW2*MZ2^7*CHd[2, 2] - 
      1241604*MT2^5*MW2^2*MZ2^7*CHd[2, 2] + 1430112*MT2^4*MW2^3*MZ2^7*
       CHd[2, 2] + 123948*MT2^3*MW2^4*MZ2^7*CHd[2, 2] - 
      1344000*MT2^2*MW2^5*MZ2^7*CHd[2, 2] + 833268*MT2*MW2^6*MZ2^7*
       CHd[2, 2] - 133872*MW2^7*MZ2^7*CHd[2, 2] - 29580*MT2^6*MZ2^8*
       CHd[2, 2] + 117504*MT2^5*MW2*MZ2^8*CHd[2, 2] + 
      14520*MT2^4*MW2^2*MZ2^8*CHd[2, 2] - 480564*MT2^3*MW2^3*MZ2^8*
       CHd[2, 2] + 622968*MT2^2*MW2^4*MZ2^8*CHd[2, 2] - 
      271572*MT2*MW2^5*MZ2^8*CHd[2, 2] + 26724*MW2^6*MZ2^8*CHd[2, 2] - 
      29580*MT2^4*MW2*MZ2^9*CHd[2, 2] + 87108*MT2^3*MW2^2*MZ2^9*CHd[2, 2] - 
      84252*MT2^2*MW2^3*MZ2^9*CHd[2, 2] + 26724*MT2*MW2^4*MZ2^9*CHd[2, 2] - 
      6144*MT2^8*MW2^5*MZ2*CHd[3, 3] + 30720*MT2^7*MW2^6*MZ2*CHd[3, 3] - 
      43008*MT2^6*MW2^7*MZ2*CHd[3, 3] - 43008*MT2^5*MW2^8*MZ2*CHd[3, 3] + 
      215040*MT2^4*MW2^9*MZ2*CHd[3, 3] - 301056*MT2^3*MW2^10*MZ2*CHd[3, 3] + 
      215040*MT2^2*MW2^11*MZ2*CHd[3, 3] - 79872*MT2*MW2^12*MZ2*CHd[3, 3] + 
      12288*MW2^13*MZ2*CHd[3, 3] + 7680*MT2^8*MW2^4*MZ2^2*CHd[3, 3] + 
      53760*MT2^7*MW2^5*MZ2^2*CHd[3, 3] - 609792*MT2^6*MW2^6*MZ2^2*
       CHd[3, 3] + 2053632*MT2^5*MW2^7*MZ2^2*CHd[3, 3] - 
      3540480*MT2^4*MW2^8*MZ2^2*CHd[3, 3] + 3509760*MT2^3*MW2^9*MZ2^2*
       CHd[3, 3] - 2019840*MT2^2*MW2^10*MZ2^2*CHd[3, 3] + 
      625152*MT2*MW2^11*MZ2^2*CHd[3, 3] - 79872*MW2^12*MZ2^2*CHd[3, 3] + 
      1344*MT2^8*MW2^3*MZ2^3*CHd[3, 3] - 329280*MT2^7*MW2^4*MZ2^3*CHd[3, 3] + 
      2388672*MT2^6*MW2^5*MZ2^3*CHd[3, 3] - 7232064*MT2^5*MW2^6*MZ2^3*
       CHd[3, 3] + 11751744*MT2^4*MW2^7*MZ2^3*CHd[3, 3] - 
      11047104*MT2^3*MW2^8*MZ2^3*CHd[3, 3] + 5998656*MT2^2*MW2^9*MZ2^3*
       CHd[3, 3] - 1740480*MT2*MW2^10*MZ2^3*CHd[3, 3] + 
      208512*MW2^11*MZ2^3*CHd[3, 3] - 4224*MT2^8*MW2^2*MZ2^4*CHd[3, 3] + 
      498624*MT2^7*MW2^3*MZ2^4*CHd[3, 3] - 3698304*MT2^6*MW2^4*MZ2^4*
       CHd[3, 3] + 11297184*MT2^5*MW2^5*MZ2^4*CHd[3, 3] - 
      18057696*MT2^4*MW2^6*MZ2^4*CHd[3, 3] + 16166400*MT2^3*MW2^7*MZ2^4*
       CHd[3, 3] - 8000064*MT2^2*MW2^8*MZ2^4*CHd[3, 3] + 
      1969824*MT2*MW2^9*MZ2^4*CHd[3, 3] - 171744*MW2^10*MZ2^4*CHd[3, 3] + 
      528*MT2^8*MW2*MZ2^5*CHd[3, 3] - 378624*MT2^7*MW2^2*MZ2^5*CHd[3, 3] + 
      3099072*MT2^6*MW2^3*MZ2^5*CHd[3, 3] - 9753600*MT2^5*MW2^4*MZ2^5*
       CHd[3, 3] + 15168576*MT2^4*MW2^5*MZ2^5*CHd[3, 3] - 
      12235008*MT2^3*MW2^6*MZ2^5*CHd[3, 3] + 4675968*MT2^2*MW2^7*MZ2^5*
       CHd[3, 3] - 489984*MT2*MW2^8*MZ2^5*CHd[3, 3] - 
      86928*MW2^9*MZ2^5*CHd[3, 3] + 816*MT2^8*MZ2^6*CHd[3, 3] + 
      153564*MT2^7*MW2*MZ2^6*CHd[3, 3] - 1467972*MT2^6*MW2^2*MZ2^6*
       CHd[3, 3] + 4801956*MT2^5*MW2^3*MZ2^6*CHd[3, 3] - 
      6952236*MT2^4*MW2^4*MZ2^6*CHd[3, 3] + 4176516*MT2^3*MW2^5*MZ2^6*
       CHd[3, 3] - 64476*MT2^2*MW2^6*MZ2^6*CHd[3, 3] - 
      873060*MT2*MW2^7*MZ2^6*CHd[3, 3] + 224892*MW2^8*MZ2^6*CHd[3, 3] - 
      28764*MT2^7*MZ2^7*CHd[3, 3] + 360912*MT2^6*MW2*MZ2^7*CHd[3, 3] - 
      1241604*MT2^5*MW2^2*MZ2^7*CHd[3, 3] + 1430112*MT2^4*MW2^3*MZ2^7*
       CHd[3, 3] + 123948*MT2^3*MW2^4*MZ2^7*CHd[3, 3] - 
      1344000*MT2^2*MW2^5*MZ2^7*CHd[3, 3] + 833268*MT2*MW2^6*MZ2^7*
       CHd[3, 3] - 133872*MW2^7*MZ2^7*CHd[3, 3] - 29580*MT2^6*MZ2^8*
       CHd[3, 3] + 117504*MT2^5*MW2*MZ2^8*CHd[3, 3] + 
      14520*MT2^4*MW2^2*MZ2^8*CHd[3, 3] - 480564*MT2^3*MW2^3*MZ2^8*
       CHd[3, 3] + 622968*MT2^2*MW2^4*MZ2^8*CHd[3, 3] - 
      271572*MT2*MW2^5*MZ2^8*CHd[3, 3] + 26724*MW2^6*MZ2^8*CHd[3, 3] - 
      29580*MT2^4*MW2*MZ2^9*CHd[3, 3] + 87108*MT2^3*MW2^2*MZ2^9*CHd[3, 3] - 
      84252*MT2^2*MW2^3*MZ2^9*CHd[3, 3] + 26724*MT2*MW2^4*MZ2^9*CHd[3, 3] + 
      (2*MW2 - MZ2)*(36*MT2^8*MZ2*(576*MW2^4 - 1072*MW2^3*MZ2 + 
          336*MW2^2*MZ2^2 + 258*MW2*MZ2^3 - 125*MZ2^4) - 
        72*MT2^7*MZ2*(1440*MW2^5 - 4168*MW2^4*MZ2 + 2484*MW2^3*MZ2^2 + 
          807*MW2^2*MZ2^3 - 1412*MW2*MZ2^4 + 498*MZ2^5) + 
        2*MT2^6*(33792*MW2^7 + 17536*MW2^6*MZ2 - 435648*MW2^5*MZ2^2 + 
          426912*MW2^4*MZ2^3 + 54184*MW2^3*MZ2^4 - 288240*MW2^2*MZ2^5 + 
          150801*MW2*MZ2^6 - 14012*MZ2^7) + MT2^4*MW2*(1013760*MW2^8 - 
          1430784*MW2^7*MZ2 - 3296768*MW2^6*MZ2^2 + 5859744*MW2^5*MZ2^3 - 
          1106640*MW2^4*MZ2^4 - 2913620*MW2^3*MZ2^5 + 1878312*MW2^2*MZ2^6 - 
          149796*MW2*MZ2^7 - 37187*MZ2^8) + 4*MW2^5*(16896*MW2^8 + 
          29696*MW2^7*MZ2 - 77008*MW2^6*MZ2^2 + 13560*MW2^5*MZ2^3 + 
          92642*MW2^4*MZ2^4 - 49528*MW2^3*MZ2^5 - 20970*MW2^2*MZ2^6 + 
          18665*MW2*MZ2^7 + 833*MZ2^8) + MT2^5*(-405504*MW2^8 + 
          636672*MW2^7*MZ2 + 1709120*MW2^6*MZ2^2 - 2663328*MW2^5*MZ2^3 + 
          191976*MW2^4*MZ2^4 + 1661000*MW2^3*MZ2^5 - 1040010*MW2^2*MZ2^6 + 
          126657*MW2*MZ2^7 + 3332*MZ2^8) + MT2^2*MW2^2*(1013760*MW2^9 - 
          79104*MW2^8*MZ2 - 4359296*MW2^7*MZ2^2 + 5159680*MW2^6*MZ2^3 + 
          308784*MW2^5*MZ2^4 - 2759672*MW2^4*MZ2^5 + 713470*MW2^3*MZ2^6 + 
          493128*MW2^2*MZ2^7 - 107159*MW2*MZ2^8 - 10829*MZ2^9) + 
        MT2*MW2^3*(-405504*MW2^9 - 320256*MW2^8*MZ2 + 1899200*MW2^7*MZ2^2 - 
          1469536*MW2^6*MZ2^3 - 981096*MW2^5*MZ2^4 + 1227656*MW2^4*MZ2^5 + 
          23810*MW2^3*MZ2^6 - 345747*MW2^2*MZ2^7 + 37175*MW2*MZ2^8 + 
          3332*MZ2^9) + MT2^3*MW2*(-1351680*MW2^9 + 1122560*MW2^8*MZ2 + 
          4965568*MW2^7*MZ2^2 - 7661664*MW2^6*MZ2^3 + 1200632*MW2^5*MZ2^4 + 
          3450256*MW2^4*MZ2^5 - 1776696*MW2^3*MZ2^6 - 158818*MW2^2*MZ2^7 + 
          101083*MW2*MZ2^8 + 4998*MZ2^9))*CHe[Leff, Leff] + 
      2*MZ2*(36*MT2^8*MZ2*(576*MW2^4 - 1072*MW2^3*MZ2 + 336*MW2^2*MZ2^2 + 
          258*MW2*MZ2^3 - 125*MZ2^4) - 72*MT2^7*MZ2*(1440*MW2^5 - 
          4168*MW2^4*MZ2 + 2484*MW2^3*MZ2^2 + 807*MW2^2*MZ2^3 - 
          1412*MW2*MZ2^4 + 498*MZ2^5) + 2*MT2^6*(33792*MW2^7 + 
          17536*MW2^6*MZ2 - 435648*MW2^5*MZ2^2 + 426912*MW2^4*MZ2^3 + 
          54184*MW2^3*MZ2^4 - 288240*MW2^2*MZ2^5 + 150801*MW2*MZ2^6 - 
          14012*MZ2^7) + MT2^4*MW2*(1013760*MW2^8 - 1430784*MW2^7*MZ2 - 
          3296768*MW2^6*MZ2^2 + 5859744*MW2^5*MZ2^3 - 1106640*MW2^4*MZ2^4 - 
          2913620*MW2^3*MZ2^5 + 1878312*MW2^2*MZ2^6 - 149796*MW2*MZ2^7 - 
          37187*MZ2^8) + 4*MW2^5*(16896*MW2^8 + 29696*MW2^7*MZ2 - 
          77008*MW2^6*MZ2^2 + 13560*MW2^5*MZ2^3 + 92642*MW2^4*MZ2^4 - 
          49528*MW2^3*MZ2^5 - 20970*MW2^2*MZ2^6 + 18665*MW2*MZ2^7 + 
          833*MZ2^8) + MT2^5*(-405504*MW2^8 + 636672*MW2^7*MZ2 + 
          1709120*MW2^6*MZ2^2 - 2663328*MW2^5*MZ2^3 + 191976*MW2^4*MZ2^4 + 
          1661000*MW2^3*MZ2^5 - 1040010*MW2^2*MZ2^6 + 126657*MW2*MZ2^7 + 
          3332*MZ2^8) + MT2^2*MW2^2*(1013760*MW2^9 - 79104*MW2^8*MZ2 - 
          4359296*MW2^7*MZ2^2 + 5159680*MW2^6*MZ2^3 + 308784*MW2^5*MZ2^4 - 
          2759672*MW2^4*MZ2^5 + 713470*MW2^3*MZ2^6 + 493128*MW2^2*MZ2^7 - 
          107159*MW2*MZ2^8 - 10829*MZ2^9) + MT2*MW2^3*(-405504*MW2^9 - 
          320256*MW2^8*MZ2 + 1899200*MW2^7*MZ2^2 - 1469536*MW2^6*MZ2^3 - 
          981096*MW2^5*MZ2^4 + 1227656*MW2^4*MZ2^5 + 23810*MW2^3*MZ2^6 - 
          345747*MW2^2*MZ2^7 + 37175*MW2*MZ2^8 + 3332*MZ2^9) + 
        MT2^3*MW2*(-1351680*MW2^9 + 1122560*MW2^8*MZ2 + 4965568*MW2^7*MZ2^2 - 
          7661664*MW2^6*MZ2^3 + 1200632*MW2^5*MZ2^4 + 3450256*MW2^4*MZ2^5 - 
          1776696*MW2^3*MZ2^6 - 158818*MW2^2*MZ2^7 + 101083*MW2*MZ2^8 + 
          4998*MZ2^9))*SW2*CHl1[Leff, Leff] - 22528*MT2^8*MW2^6*CHl3[1, 1] + 
      112640*MT2^7*MW2^7*CHl3[1, 1] - 157696*MT2^6*MW2^8*CHl3[1, 1] - 
      157696*MT2^5*MW2^9*CHl3[1, 1] + 788480*MT2^4*MW2^10*CHl3[1, 1] - 
      1103872*MT2^3*MW2^11*CHl3[1, 1] + 788480*MT2^2*MW2^12*CHl3[1, 1] - 
      292864*MT2*MW2^13*CHl3[1, 1] + 45056*MW2^14*CHl3[1, 1] + 
      29184*MT2^8*MW2^5*MZ2*CHl3[1, 1] - 179712*MT2^7*MW2^6*MZ2*CHl3[1, 1] + 
      373248*MT2^6*MW2^7*MZ2*CHl3[1, 1] - 268800*MT2^5*MW2^8*MZ2*CHl3[1, 1] - 
      7680*MT2^4*MW2^9*MZ2*CHl3[1, 1] - 90624*MT2^3*MW2^10*MZ2*CHl3[1, 1] + 
      364032*MT2^2*MW2^11*MZ2*CHl3[1, 1] - 296448*MT2*MW2^12*MZ2*CHl3[1, 1] + 
      76800*MW2^13*MZ2*CHl3[1, 1] - 7872*MT2^8*MW2^4*MZ2^2*CHl3[1, 1] + 
      83136*MT2^7*MW2^5*MZ2^2*CHl3[1, 1] - 285248*MT2^6*MW2^6*MZ2^2*
       CHl3[1, 1] + 625344*MT2^5*MW2^7*MZ2^2*CHl3[1, 1] - 
      1240512*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] + 1809472*MT2^3*MW2^9*MZ2^2*
       CHl3[1, 1] - 1485504*MT2^2*MW2^10*MZ2^2*CHl3[1, 1] + 
      570432*MT2*MW2^11*MZ2^2*CHl3[1, 1] - 69248*MW2^12*MZ2^2*CHl3[1, 1] - 
      12832*MT2^8*MW2^3*MZ2^3*CHl3[1, 1] + 52352*MT2^7*MW2^4*MZ2^3*
       CHl3[1, 1] - 16192*MT2^6*MW2^5*MZ2^3*CHl3[1, 1] - 
      342688*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] + 1054752*MT2^4*MW2^7*MZ2^3*
       CHl3[1, 1] - 1373120*MT2^3*MW2^8*MZ2^3*CHl3[1, 1] + 
      731776*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] - 50208*MT2*MW2^10*MZ2^3*
       CHl3[1, 1] - 43840*MW2^11*MZ2^3*CHl3[1, 1] + 8040*MT2^8*MW2^2*MZ2^4*
       CHl3[1, 1] - 59448*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] + 
      148584*MT2^6*MW2^4*MZ2^4*CHl3[1, 1] - 189576*MT2^5*MW2^5*MZ2^4*
       CHl3[1, 1] + 239784*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] - 
      495624*MT2^3*MW2^7*MZ2^4*CHl3[1, 1] + 723864*MT2^2*MW2^8*MZ2^4*
       CHl3[1, 1] - 468024*MT2*MW2^9*MZ2^4*CHl3[1, 1] + 
      92400*MW2^10*MZ2^4*CHl3[1, 1] + 384*MT2^8*MW2*MZ2^5*CHl3[1, 1] + 
      10140*MT2^7*MW2^2*MZ2^5*CHl3[1, 1] - 64028*MT2^6*MW2^3*MZ2^5*
       CHl3[1, 1] + 210024*MT2^5*MW2^4*MZ2^5*CHl3[1, 1] - 
      494664*MT2^4*MW2^5*MZ2^5*CHl3[1, 1] + 717388*MT2^3*MW2^6*MZ2^5*
       CHl3[1, 1] - 543756*MT2^2*MW2^7*MZ2^5*CHl3[1, 1] + 
      162192*MT2*MW2^8*MZ2^5*CHl3[1, 1] + 2320*MW2^9*MZ2^5*CHl3[1, 1] - 
      1666*MT2^8*MZ2^6*CHl3[1, 1] + 8906*MT2^7*MW2*MZ2^6*CHl3[1, 1] - 
      10522*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] - 27718*MT2^5*MW2^3*MZ2^6*
       CHl3[1, 1] + 106974*MT2^4*MW2^4*MZ2^6*CHl3[1, 1] - 
      91202*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] - 67190*MT2^2*MW2^6*MZ2^6*
       CHl3[1, 1] + 113550*MT2*MW2^7*MZ2^6*CHl3[1, 1] - 
      31132*MW2^8*MZ2^6*CHl3[1, 1] - 2499*MT2^7*MZ2^7*CHl3[1, 1] + 
      12687*MT2^6*MW2*MZ2^7*CHl3[1, 1] - 36138*MT2^5*MW2^2*MZ2^7*CHl3[1, 1] + 
      82446*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] - 144435*MT2^3*MW2^4*MZ2^7*
       CHl3[1, 1] + 158163*MT2^2*MW2^5*MZ2^7*CHl3[1, 1] - 
      78684*MT2*MW2^6*MZ2^7*CHl3[1, 1] + 8460*MW2^7*MZ2^7*CHl3[1, 1] - 
      833*MT2^6*MZ2^8*CHl3[1, 1] + 4998*MT2^5*MW2*MZ2^8*CHl3[1, 1] - 
      14802*MT2^4*MW2^2*MZ2^8*CHl3[1, 1] + 15316*MT2^3*MW2^3*MZ2^8*
       CHl3[1, 1] + 5187*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] - 
      16530*MT2*MW2^5*MZ2^8*CHl3[1, 1] + 6664*MW2^6*MZ2^8*CHl3[1, 1] - 
      833*MT2^4*MW2*MZ2^9*CHl3[1, 1] + 5831*MT2^3*MW2^2*MZ2^9*CHl3[1, 1] - 
      11662*MT2^2*MW2^3*MZ2^9*CHl3[1, 1] + 6664*MT2*MW2^4*MZ2^9*CHl3[1, 1] - 
      22528*MT2^8*MW2^6*CHl3[2, 2] + 112640*MT2^7*MW2^7*CHl3[2, 2] - 
      157696*MT2^6*MW2^8*CHl3[2, 2] - 157696*MT2^5*MW2^9*CHl3[2, 2] + 
      788480*MT2^4*MW2^10*CHl3[2, 2] - 1103872*MT2^3*MW2^11*CHl3[2, 2] + 
      788480*MT2^2*MW2^12*CHl3[2, 2] - 292864*MT2*MW2^13*CHl3[2, 2] + 
      45056*MW2^14*CHl3[2, 2] + 29184*MT2^8*MW2^5*MZ2*CHl3[2, 2] - 
      179712*MT2^7*MW2^6*MZ2*CHl3[2, 2] + 373248*MT2^6*MW2^7*MZ2*CHl3[2, 2] - 
      268800*MT2^5*MW2^8*MZ2*CHl3[2, 2] - 7680*MT2^4*MW2^9*MZ2*CHl3[2, 2] - 
      90624*MT2^3*MW2^10*MZ2*CHl3[2, 2] + 364032*MT2^2*MW2^11*MZ2*
       CHl3[2, 2] - 296448*MT2*MW2^12*MZ2*CHl3[2, 2] + 
      76800*MW2^13*MZ2*CHl3[2, 2] - 7872*MT2^8*MW2^4*MZ2^2*CHl3[2, 2] + 
      83136*MT2^7*MW2^5*MZ2^2*CHl3[2, 2] - 285248*MT2^6*MW2^6*MZ2^2*
       CHl3[2, 2] + 625344*MT2^5*MW2^7*MZ2^2*CHl3[2, 2] - 
      1240512*MT2^4*MW2^8*MZ2^2*CHl3[2, 2] + 1809472*MT2^3*MW2^9*MZ2^2*
       CHl3[2, 2] - 1485504*MT2^2*MW2^10*MZ2^2*CHl3[2, 2] + 
      570432*MT2*MW2^11*MZ2^2*CHl3[2, 2] - 69248*MW2^12*MZ2^2*CHl3[2, 2] - 
      12832*MT2^8*MW2^3*MZ2^3*CHl3[2, 2] + 52352*MT2^7*MW2^4*MZ2^3*
       CHl3[2, 2] - 16192*MT2^6*MW2^5*MZ2^3*CHl3[2, 2] - 
      342688*MT2^5*MW2^6*MZ2^3*CHl3[2, 2] + 1054752*MT2^4*MW2^7*MZ2^3*
       CHl3[2, 2] - 1373120*MT2^3*MW2^8*MZ2^3*CHl3[2, 2] + 
      731776*MT2^2*MW2^9*MZ2^3*CHl3[2, 2] - 50208*MT2*MW2^10*MZ2^3*
       CHl3[2, 2] - 43840*MW2^11*MZ2^3*CHl3[2, 2] + 8040*MT2^8*MW2^2*MZ2^4*
       CHl3[2, 2] - 59448*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] + 
      148584*MT2^6*MW2^4*MZ2^4*CHl3[2, 2] - 189576*MT2^5*MW2^5*MZ2^4*
       CHl3[2, 2] + 239784*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] - 
      495624*MT2^3*MW2^7*MZ2^4*CHl3[2, 2] + 723864*MT2^2*MW2^8*MZ2^4*
       CHl3[2, 2] - 468024*MT2*MW2^9*MZ2^4*CHl3[2, 2] + 
      92400*MW2^10*MZ2^4*CHl3[2, 2] + 384*MT2^8*MW2*MZ2^5*CHl3[2, 2] + 
      10140*MT2^7*MW2^2*MZ2^5*CHl3[2, 2] - 64028*MT2^6*MW2^3*MZ2^5*
       CHl3[2, 2] + 210024*MT2^5*MW2^4*MZ2^5*CHl3[2, 2] - 
      494664*MT2^4*MW2^5*MZ2^5*CHl3[2, 2] + 717388*MT2^3*MW2^6*MZ2^5*
       CHl3[2, 2] - 543756*MT2^2*MW2^7*MZ2^5*CHl3[2, 2] + 
      162192*MT2*MW2^8*MZ2^5*CHl3[2, 2] + 2320*MW2^9*MZ2^5*CHl3[2, 2] - 
      1666*MT2^8*MZ2^6*CHl3[2, 2] + 8906*MT2^7*MW2*MZ2^6*CHl3[2, 2] - 
      10522*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] - 27718*MT2^5*MW2^3*MZ2^6*
       CHl3[2, 2] + 106974*MT2^4*MW2^4*MZ2^6*CHl3[2, 2] - 
      91202*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] - 67190*MT2^2*MW2^6*MZ2^6*
       CHl3[2, 2] + 113550*MT2*MW2^7*MZ2^6*CHl3[2, 2] - 
      31132*MW2^8*MZ2^6*CHl3[2, 2] - 2499*MT2^7*MZ2^7*CHl3[2, 2] + 
      12687*MT2^6*MW2*MZ2^7*CHl3[2, 2] - 36138*MT2^5*MW2^2*MZ2^7*CHl3[2, 2] + 
      82446*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] - 144435*MT2^3*MW2^4*MZ2^7*
       CHl3[2, 2] + 158163*MT2^2*MW2^5*MZ2^7*CHl3[2, 2] - 
      78684*MT2*MW2^6*MZ2^7*CHl3[2, 2] + 8460*MW2^7*MZ2^7*CHl3[2, 2] - 
      833*MT2^6*MZ2^8*CHl3[2, 2] + 4998*MT2^5*MW2*MZ2^8*CHl3[2, 2] - 
      14802*MT2^4*MW2^2*MZ2^8*CHl3[2, 2] + 15316*MT2^3*MW2^3*MZ2^8*
       CHl3[2, 2] + 5187*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] - 
      16530*MT2*MW2^5*MZ2^8*CHl3[2, 2] + 6664*MW2^6*MZ2^8*CHl3[2, 2] - 
      833*MT2^4*MW2*MZ2^9*CHl3[2, 2] + 5831*MT2^3*MW2^2*MZ2^9*CHl3[2, 2] - 
      11662*MT2^2*MW2^3*MZ2^9*CHl3[2, 2] + 6664*MT2*MW2^4*MZ2^9*CHl3[2, 2] - 
      135168*MT2^6*MW2^8*CHl3[Leff, Leff] + 811008*MT2^5*MW2^9*
       CHl3[Leff, Leff] - 2027520*MT2^4*MW2^10*CHl3[Leff, Leff] + 
      2703360*MT2^3*MW2^11*CHl3[Leff, Leff] - 2027520*MT2^2*MW2^12*
       CHl3[Leff, Leff] + 811008*MT2*MW2^13*CHl3[Leff, Leff] - 
      135168*MW2^14*CHl3[Leff, Leff] - 41472*MT2^8*MW2^5*MZ2*
       CHl3[Leff, Leff] + 207360*MT2^7*MW2^6*MZ2*CHl3[Leff, Leff] + 
      65024*MT2^6*MW2^7*MZ2*CHl3[Leff, Leff] - 2084352*MT2^5*MW2^8*MZ2*
       CHl3[Leff, Leff] + 4889088*MT2^4*MW2^9*MZ2*CHl3[Leff, Leff] - 
      4948480*MT2^3*MW2^10*MZ2*CHl3[Leff, Leff] + 2185728*MT2^2*MW2^11*MZ2*
       CHl3[Leff, Leff] - 170496*MT2*MW2^12*MZ2*CHl3[Leff, Leff] - 
      102400*MW2^13*MZ2*CHl3[Leff, Leff] + 118656*MT2^8*MW2^4*MZ2^2*
       CHl3[Leff, Leff] - 807552*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      1812736*MT2^6*MW2^6*MZ2^2*CHl3[Leff, Leff] - 2144896*MT2^5*MW2^7*MZ2^2*
       CHl3[Leff, Leff] + 3731968*MT2^4*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      7686016*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] + 8560384*MT2^2*MW2^10*MZ2^2*
       CHl3[Leff, Leff] - 4438912*MT2*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      853632*MW2^12*MZ2^2*CHl3[Leff, Leff] - 101376*MT2^8*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 957888*MT2^7*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      3450240*MT2^6*MW2^5*MZ2^3*CHl3[Leff, Leff] + 8744896*MT2^5*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 18313024*MT2^4*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      25254464*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] - 19037952*MT2^2*MW2^9*
       MZ2^3*CHl3[Leff, Leff] + 6737472*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      724544*MW2^11*MZ2^3*CHl3[Leff, Leff] + 5616*MT2^8*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 241488*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      1490912*MT2^6*MW2^4*MZ2^4*CHl3[Leff, Leff] - 5710608*MT2^5*MW2^5*MZ2^4*
       CHl3[Leff, Leff] + 13932768*MT2^4*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
      17724592*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] + 9701792*MT2^2*MW2^8*MZ2^4*
       CHl3[Leff, Leff] - 976880*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] - 
      632656*MW2^10*MZ2^4*CHl3[Leff, Leff] + 27576*MT2^8*MW2*MZ2^5*
       CHl3[Leff, Leff] - 319536*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      1369696*MT2^6*MW2^3*MZ2^5*CHl3[Leff, Leff] - 2938048*MT2^5*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 3613960*MT2^4*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      4499248*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] + 6136912*MT2^2*MW2^7*MZ2^5*
       CHl3[Leff, Leff] - 4417504*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] + 
      1137360*MW2^9*MZ2^5*CHl3[Leff, Leff] - 9000*MT2^8*MZ2^6*
       CHl3[Leff, Leff] + 275040*MT2^7*MW2*MZ2^6*CHl3[Leff, Leff] - 
      1756164*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] + 5402020*MT2^5*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 9583864*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      10453904*MT2^3*MW2^5*MZ2^6*CHl3[Leff, Leff] - 6946284*MT2^2*MW2^6*MZ2^6*
       CHl3[Leff, Leff] + 2407692*MT2*MW2^7*MZ2^6*CHl3[Leff, Leff] - 
      228464*MW2^8*MZ2^6*CHl3[Leff, Leff] - 71712*MT2^7*MZ2^7*
       CHl3[Leff, Leff] + 659252*MT2^6*MW2*MZ2^7*CHl3[Leff, Leff] - 
      2333334*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] + 4056216*MT2^4*MW2^3*MZ2^7*
       CHl3[Leff, Leff] - 3235756*MT2^3*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      440684*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] + 739114*MT2*MW2^6*MZ2^7*
       CHl3[Leff, Leff] - 317080*MW2^7*MZ2^7*CHl3[Leff, Leff] - 
      56048*MT2^6*MZ2^8*CHl3[Leff, Leff] + 246650*MT2^5*MW2*MZ2^8*
       CHl3[Leff, Leff] - 225218*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] - 
      519802*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] + 1200574*MT2^2*MW2^4*MZ2^8*
       CHl3[Leff, Leff] - 765844*MT2*MW2^5*MZ2^8*CHl3[Leff, Leff] + 
      142656*MW2^6*MZ2^8*CHl3[Leff, Leff] + 6664*MT2^5*MZ2^9*
       CHl3[Leff, Leff] - 74374*MT2^4*MW2*MZ2^9*CHl3[Leff, Leff] + 
      192170*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] - 192660*MT2^2*MW2^3*MZ2^9*
       CHl3[Leff, Leff] + 67686*MT2*MW2^4*MZ2^9*CHl3[Leff, Leff] + 
      6664*MW2^5*MZ2^9*CHl3[Leff, Leff] + 9996*MT2^3*MW2*MZ2^10*
       CHl3[Leff, Leff] - 21658*MT2^2*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
      6664*MT2*MW2^3*MZ2^10*CHl3[Leff, Leff] + 6144*MT2^8*MW2^5*MZ2*
       CHq1[1, 1] - 30720*MT2^7*MW2^6*MZ2*CHq1[1, 1] + 
      43008*MT2^6*MW2^7*MZ2*CHq1[1, 1] + 43008*MT2^5*MW2^8*MZ2*CHq1[1, 1] - 
      215040*MT2^4*MW2^9*MZ2*CHq1[1, 1] + 301056*MT2^3*MW2^10*MZ2*
       CHq1[1, 1] - 215040*MT2^2*MW2^11*MZ2*CHq1[1, 1] + 
      79872*MT2*MW2^12*MZ2*CHq1[1, 1] - 12288*MW2^13*MZ2*CHq1[1, 1] - 
      7680*MT2^8*MW2^4*MZ2^2*CHq1[1, 1] - 53760*MT2^7*MW2^5*MZ2^2*
       CHq1[1, 1] + 609792*MT2^6*MW2^6*MZ2^2*CHq1[1, 1] - 
      2053632*MT2^5*MW2^7*MZ2^2*CHq1[1, 1] + 3540480*MT2^4*MW2^8*MZ2^2*
       CHq1[1, 1] - 3509760*MT2^3*MW2^9*MZ2^2*CHq1[1, 1] + 
      2019840*MT2^2*MW2^10*MZ2^2*CHq1[1, 1] - 625152*MT2*MW2^11*MZ2^2*
       CHq1[1, 1] + 79872*MW2^12*MZ2^2*CHq1[1, 1] - 1344*MT2^8*MW2^3*MZ2^3*
       CHq1[1, 1] + 329280*MT2^7*MW2^4*MZ2^3*CHq1[1, 1] - 
      2388672*MT2^6*MW2^5*MZ2^3*CHq1[1, 1] + 7232064*MT2^5*MW2^6*MZ2^3*
       CHq1[1, 1] - 11751744*MT2^4*MW2^7*MZ2^3*CHq1[1, 1] + 
      11047104*MT2^3*MW2^8*MZ2^3*CHq1[1, 1] - 5998656*MT2^2*MW2^9*MZ2^3*
       CHq1[1, 1] + 1740480*MT2*MW2^10*MZ2^3*CHq1[1, 1] - 
      208512*MW2^11*MZ2^3*CHq1[1, 1] + 4224*MT2^8*MW2^2*MZ2^4*CHq1[1, 1] - 
      498624*MT2^7*MW2^3*MZ2^4*CHq1[1, 1] + 3698304*MT2^6*MW2^4*MZ2^4*
       CHq1[1, 1] - 11297184*MT2^5*MW2^5*MZ2^4*CHq1[1, 1] + 
      18057696*MT2^4*MW2^6*MZ2^4*CHq1[1, 1] - 16166400*MT2^3*MW2^7*MZ2^4*
       CHq1[1, 1] + 8000064*MT2^2*MW2^8*MZ2^4*CHq1[1, 1] - 
      1969824*MT2*MW2^9*MZ2^4*CHq1[1, 1] + 171744*MW2^10*MZ2^4*CHq1[1, 1] - 
      528*MT2^8*MW2*MZ2^5*CHq1[1, 1] + 378624*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] - 
      3099072*MT2^6*MW2^3*MZ2^5*CHq1[1, 1] + 9753600*MT2^5*MW2^4*MZ2^5*
       CHq1[1, 1] - 15168576*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] + 
      12235008*MT2^3*MW2^6*MZ2^5*CHq1[1, 1] - 4675968*MT2^2*MW2^7*MZ2^5*
       CHq1[1, 1] + 489984*MT2*MW2^8*MZ2^5*CHq1[1, 1] + 
      86928*MW2^9*MZ2^5*CHq1[1, 1] - 816*MT2^8*MZ2^6*CHq1[1, 1] - 
      153564*MT2^7*MW2*MZ2^6*CHq1[1, 1] + 1467972*MT2^6*MW2^2*MZ2^6*
       CHq1[1, 1] - 4801956*MT2^5*MW2^3*MZ2^6*CHq1[1, 1] + 
      6952236*MT2^4*MW2^4*MZ2^6*CHq1[1, 1] - 4176516*MT2^3*MW2^5*MZ2^6*
       CHq1[1, 1] + 64476*MT2^2*MW2^6*MZ2^6*CHq1[1, 1] + 
      873060*MT2*MW2^7*MZ2^6*CHq1[1, 1] - 224892*MW2^8*MZ2^6*CHq1[1, 1] + 
      28764*MT2^7*MZ2^7*CHq1[1, 1] - 360912*MT2^6*MW2*MZ2^7*CHq1[1, 1] + 
      1241604*MT2^5*MW2^2*MZ2^7*CHq1[1, 1] - 1430112*MT2^4*MW2^3*MZ2^7*
       CHq1[1, 1] - 123948*MT2^3*MW2^4*MZ2^7*CHq1[1, 1] + 
      1344000*MT2^2*MW2^5*MZ2^7*CHq1[1, 1] - 833268*MT2*MW2^6*MZ2^7*
       CHq1[1, 1] + 133872*MW2^7*MZ2^7*CHq1[1, 1] + 
      29580*MT2^6*MZ2^8*CHq1[1, 1] - 117504*MT2^5*MW2*MZ2^8*CHq1[1, 1] - 
      14520*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] + 480564*MT2^3*MW2^3*MZ2^8*
       CHq1[1, 1] - 622968*MT2^2*MW2^4*MZ2^8*CHq1[1, 1] + 
      271572*MT2*MW2^5*MZ2^8*CHq1[1, 1] - 26724*MW2^6*MZ2^8*CHq1[1, 1] + 
      29580*MT2^4*MW2*MZ2^9*CHq1[1, 1] - 87108*MT2^3*MW2^2*MZ2^9*CHq1[1, 1] + 
      84252*MT2^2*MW2^3*MZ2^9*CHq1[1, 1] - 26724*MT2*MW2^4*MZ2^9*CHq1[1, 1] - 
      10752*MT2^8*MW2^5*MZ2*CHq1[2, 2] + 53760*MT2^7*MW2^6*MZ2*CHq1[2, 2] - 
      75264*MT2^6*MW2^7*MZ2*CHq1[2, 2] - 75264*MT2^5*MW2^8*MZ2*CHq1[2, 2] + 
      376320*MT2^4*MW2^9*MZ2*CHq1[2, 2] - 526848*MT2^3*MW2^10*MZ2*
       CHq1[2, 2] + 376320*MT2^2*MW2^11*MZ2*CHq1[2, 2] - 
      139776*MT2*MW2^12*MZ2*CHq1[2, 2] + 21504*MW2^13*MZ2*CHq1[2, 2] - 
      2688*MT2^8*MW2^4*MZ2^2*CHq1[2, 2] + 453504*MT2^7*MW2^5*MZ2^2*
       CHq1[2, 2] - 3131520*MT2^6*MW2^6*MZ2^2*CHq1[2, 2] + 
      9335424*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] - 15388800*MT2^4*MW2^8*MZ2^2*
       CHq1[2, 2] + 15109248*MT2^3*MW2^9*MZ2^2*CHq1[2, 2] - 
      8824704*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] + 2835840*MT2*MW2^11*MZ2^2*
       CHq1[2, 2] - 386304*MW2^12*MZ2^2*CHq1[2, 2] + 
      2496*MT2^8*MW2^3*MZ2^3*CHq1[2, 2] - 987648*MT2^7*MW2^4*MZ2^3*
       CHq1[2, 2] + 7286400*MT2^6*MW2^5*MZ2^3*CHq1[2, 2] - 
      22225344*MT2^5*MW2^6*MZ2^3*CHq1[2, 2] + 36207552*MT2^4*MW2^7*MZ2^3*
       CHq1[2, 2] - 33941376*MT2^3*MW2^8*MZ2^3*CHq1[2, 2] + 
      18206976*MT2^2*MW2^9*MZ2^3*CHq1[2, 2] - 5118144*MT2*MW2^10*MZ2^3*
       CHq1[2, 2] + 569088*MW2^11*MZ2^3*CHq1[2, 2] - 
      1776*MT2^8*MW2^2*MZ2^4*CHq1[2, 2] + 1058928*MT2^7*MW2^3*MZ2^4*
       CHq1[2, 2] - 8327760*MT2^6*MW2^4*MZ2^4*CHq1[2, 2] + 
      25904976*MT2^5*MW2^5*MZ2^4*CHq1[2, 2] - 41099856*MT2^4*MW2^6*MZ2^4*
       CHq1[2, 2] + 35398032*MT2^3*MW2^7*MZ2^4*CHq1[2, 2] - 
      15910704*MT2^2*MW2^8*MZ2^4*CHq1[2, 2] + 3054000*MT2*MW2^9*MZ2^4*
       CHq1[2, 2] - 75840*MW2^10*MZ2^4*CHq1[2, 2] - 1632*MT2^8*MW2*MZ2^5*
       CHq1[2, 2] - 581592*MT2^7*MW2^2*MZ2^5*CHq1[2, 2] + 
      5159064*MT2^6*MW2^3*MZ2^5*CHq1[2, 2] - 16570272*MT2^5*MW2^4*MZ2^5*
       CHq1[2, 2] + 24966624*MT2^4*MW2^5*MZ2^5*CHq1[2, 2] - 
      17850072*MT2^3*MW2^6*MZ2^5*CHq1[2, 2] + 4327704*MT2^2*MW2^7*MZ2^5*
       CHq1[2, 2] + 1005456*MT2*MW2^8*MZ2^5*CHq1[2, 2] - 
      455280*MW2^9*MZ2^5*CHq1[2, 2] - 228*MT2^8*MZ2^6*CHq1[2, 2] + 
      177000*MT2^7*MW2*MZ2^6*CHq1[2, 2] - 1825488*MT2^6*MW2^2*MZ2^6*
       CHq1[2, 2] + 6062280*MT2^5*MW2^3*MZ2^6*CHq1[2, 2] - 
      8063232*MT2^4*MW2^4*MZ2^6*CHq1[2, 2] + 2989560*MT2^3*MW2^5*MZ2^6*
       CHq1[2, 2] + 2458368*MT2^2*MW2^6*MZ2^6*CHq1[2, 2] - 
      2224392*MT2*MW2^7*MZ2^6*CHq1[2, 2] + 426132*MW2^8*MZ2^6*CHq1[2, 2] - 
      13572*MT2^7*MZ2^7*CHq1[2, 2] + 271812*MT2^6*MW2*MZ2^7*CHq1[2, 2] - 
      990954*MT2^5*MW2^2*MZ2^7*CHq1[2, 2] + 762186*MT2^4*MW2^3*MZ2^7*
       CHq1[2, 2] + 1305360*MT2^3*MW2^4*MZ2^7*CHq1[2, 2] - 
      2370936*MT2^2*MW2^5*MZ2^7*CHq1[2, 2] + 1193286*MT2*MW2^6*MZ2^7*
       CHq1[2, 2] - 157182*MW2^7*MZ2^7*CHq1[2, 2] - 
      13344*MT2^6*MZ2^8*CHq1[2, 2] + 53604*MT2^5*MW2*MZ2^8*CHq1[2, 2] + 
      109290*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] - 526932*MT2^3*MW2^3*MZ2^8*
       CHq1[2, 2] + 589992*MT2^2*MW2^4*MZ2^8*CHq1[2, 2] - 
      226752*MT2*MW2^5*MZ2^8*CHq1[2, 2] + 14142*MW2^6*MZ2^8*CHq1[2, 2] - 
      13344*MT2^4*MW2*MZ2^9*CHq1[2, 2] + 40488*MT2^3*MW2^2*MZ2^9*CHq1[2, 2] - 
      41286*MT2^2*MW2^3*MZ2^9*CHq1[2, 2] + 14142*MT2*MW2^4*MZ2^9*CHq1[2, 2] + 
      27648*MT2^8*MW2^5*MZ2*CHq1[3, 3] - 70656*MT2^7*MW2^6*MZ2*CHq1[3, 3] - 
      279552*MT2^6*MW2^7*MZ2*CHq1[3, 3] + 1612800*MT2^5*MW2^8*MZ2*
       CHq1[3, 3] - 3333120*MT2^4*MW2^9*MZ2*CHq1[3, 3] + 
      3720192*MT2^3*MW2^10*MZ2*CHq1[3, 3] - 2386944*MT2^2*MW2^11*MZ2*
       CHq1[3, 3] + 832512*MT2*MW2^12*MZ2*CHq1[3, 3] - 
      122880*MW2^13*MZ2*CHq1[3, 3] - 62208*MT2^8*MW2^4*MZ2^2*CHq1[3, 3] + 
      349440*MT2^7*MW2^5*MZ2^2*CHq1[3, 3] - 621312*MT2^6*MW2^6*MZ2^2*
       CHq1[3, 3] + 266496*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] + 
      111360*MT2^4*MW2^8*MZ2^2*CHq1[3, 3] + 569088*MT2^3*MW2^9*MZ2^2*
       CHq1[3, 3] - 1317120*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] + 
      928512*MT2*MW2^11*MZ2^2*CHq1[3, 3] - 224256*MW2^12*MZ2^2*CHq1[3, 3] + 
      45792*MT2^8*MW2^3*MZ2^3*CHq1[3, 3] - 450336*MT2^7*MW2^4*MZ2^3*
       CHq1[3, 3] + 1815648*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] - 
      4632480*MT2^5*MW2^6*MZ2^3*CHq1[3, 3] + 8508576*MT2^4*MW2^7*MZ2^3*
       CHq1[3, 3] - 10490208*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] + 
      7684128*MT2^2*MW2^9*MZ2^3*CHq1[3, 3] - 2877408*MT2*MW2^10*MZ2^3*
       CHq1[3, 3] + 396288*MW2^11*MZ2^3*CHq1[3, 3] - 
      1728*MT2^8*MW2^2*MZ2^4*CHq1[3, 3] + 221184*MT2^7*MW2^3*MZ2^4*
       CHq1[3, 3] - 1605984*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] + 
      5359680*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] - 10260000*MT2^4*MW2^6*MZ2^4*
       CHq1[3, 3] + 11250816*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] - 
      6326688*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] + 1336128*MT2*MW2^9*MZ2^4*
       CHq1[3, 3] + 26592*MW2^10*MZ2^4*CHq1[3, 3] - 12636*MT2^8*MW2*MZ2^5*
       CHq1[3, 3] + 31908*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] + 
      295668*MT2^6*MW2^3*MZ2^5*CHq1[3, 3] - 1548732*MT2^5*MW2^4*MZ2^5*
       CHq1[3, 3] + 2880540*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] - 
      1869588*MT2^3*MW2^6*MZ2^5*CHq1[3, 3] - 876996*MT2^2*MW2^7*MZ2^5*
       CHq1[3, 3] + 1503660*MT2*MW2^8*MZ2^5*CHq1[3, 3] - 
      403824*MW2^9*MZ2^5*CHq1[3, 3] + 4590*MT2^8*MZ2^6*CHq1[3, 3] - 
      70926*MT2^7*MW2*MZ2^6*CHq1[3, 3] + 322806*MT2^6*MW2^2*MZ2^6*
       CHq1[3, 3] - 869634*MT2^5*MW2^3*MZ2^6*CHq1[3, 3] + 
      1835910*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] - 2903010*MT2^3*MW2^5*MZ2^6*
       CHq1[3, 3] + 2864778*MT2^2*MW2^6*MZ2^6*CHq1[3, 3] - 
      1361166*MT2*MW2^7*MZ2^6*CHq1[3, 3] + 176652*MW2^8*MZ2^6*CHq1[3, 3] + 
      24378*MT2^7*MZ2^7*CHq1[3, 3] - 202212*MT2^6*MW2*MZ2^7*CHq1[3, 3] + 
      707508*MT2^5*MW2^2*MZ2^7*CHq1[3, 3] - 1378218*MT2^4*MW2^3*MZ2^7*
       CHq1[3, 3] + 1497102*MT2^3*MW2^4*MZ2^7*CHq1[3, 3] - 
      774060*MT2^2*MW2^5*MZ2^7*CHq1[3, 3] + 69444*MT2*MW2^6*MZ2^7*
       CHq1[3, 3] + 56058*MW2^7*MZ2^7*CHq1[3, 3] + 19788*MT2^6*MZ2^8*
       CHq1[3, 3] - 93738*MT2^5*MW2*MZ2^8*CHq1[3, 3] + 
      130920*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] + 72702*MT2^3*MW2^3*MZ2^8*
       CHq1[3, 3] - 351174*MT2^2*MW2^4*MZ2^8*CHq1[3, 3] + 
      274848*MT2*MW2^5*MZ2^8*CHq1[3, 3] - 53346*MW2^6*MZ2^8*CHq1[3, 3] + 
      19788*MT2^4*MW2*MZ2^9*CHq1[3, 3] - 78540*MT2^3*MW2^2*MZ2^9*CHq1[3, 3] + 
      112098*MT2^2*MW2^3*MZ2^9*CHq1[3, 3] - 53346*MT2*MW2^4*MZ2^9*
       CHq1[3, 3] - 18432*MT2^8*MW2^5*MZ2*CHq3[1, 1] + 
      92160*MT2^7*MW2^6*MZ2*CHq3[1, 1] - 129024*MT2^6*MW2^7*MZ2*CHq3[1, 1] - 
      129024*MT2^5*MW2^8*MZ2*CHq3[1, 1] + 645120*MT2^4*MW2^9*MZ2*CHq3[1, 1] - 
      903168*MT2^3*MW2^10*MZ2*CHq3[1, 1] + 645120*MT2^2*MW2^11*MZ2*
       CHq3[1, 1] - 239616*MT2*MW2^12*MZ2*CHq3[1, 1] + 
      36864*MW2^13*MZ2*CHq3[1, 1] + 4608*MT2^8*MW2^4*MZ2^2*CHq3[1, 1] + 
      253440*MT2^7*MW2^5*MZ2^2*CHq3[1, 1] - 1958400*MT2^6*MW2^6*MZ2^2*
       CHq3[1, 1] + 6031872*MT2^5*MW2^7*MZ2^2*CHq3[1, 1] - 
      9976320*MT2^4*MW2^8*MZ2^2*CHq3[1, 1] + 9626112*MT2^3*MW2^9*MZ2^2*
       CHq3[1, 1] - 5414400*MT2^2*MW2^10*MZ2^2*CHq3[1, 1] + 
      1635840*MT2*MW2^11*MZ2^2*CHq3[1, 1] - 202752*MW2^12*MZ2^2*CHq3[1, 1] + 
      8640*MT2^8*MW2^3*MZ2^3*CHq3[1, 1] - 734400*MT2^7*MW2^4*MZ2^3*
       CHq3[1, 1] + 5207616*MT2^6*MW2^5*MZ2^3*CHq3[1, 1] - 
      15664320*MT2^5*MW2^6*MZ2^3*CHq3[1, 1] + 25278912*MT2^4*MW2^7*MZ2^3*
       CHq3[1, 1] - 23515200*MT2^3*MW2^8*MZ2^3*CHq3[1, 1] + 
      12581568*MT2^2*MW2^9*MZ2^3*CHq3[1, 1] - 3585600*MT2*MW2^10*MZ2^3*
       CHq3[1, 1] + 422784*MW2^11*MZ2^3*CHq3[1, 1] - 
      4032*MT2^8*MW2^2*MZ2^4*CHq3[1, 1] + 761472*MT2^7*MW2^3*MZ2^4*
       CHq3[1, 1] - 5887296*MT2^6*MW2^4*MZ2^4*CHq3[1, 1] + 
      18227232*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] - 28894176*MT2^4*MW2^6*MZ2^4*
       CHq3[1, 1] + 24984000*MT2^3*MW2^7*MZ2^4*CHq3[1, 1] - 
      11418624*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] + 2323872*MT2*MW2^9*MZ2^4*
       CHq3[1, 1] - 92448*MW2^10*MZ2^4*CHq3[1, 1] - 2448*MT2^8*MW2*MZ2^5*
       CHq3[1, 1] - 374400*MT2^7*MW2^2*MZ2^5*CHq3[1, 1] + 
      3409920*MT2^6*MW2^3*MZ2^5*CHq3[1, 1] - 11033568*MT2^5*MW2^4*MZ2^5*
       CHq3[1, 1] + 16611552*MT2^4*MW2^5*MZ2^5*CHq3[1, 1] - 
      11721024*MT2^3*MW2^6*MZ2^5*CHq3[1, 1] + 2609280*MT2^2*MW2^7*MZ2^5*
       CHq3[1, 1] + 853920*MT2*MW2^8*MZ2^5*CHq3[1, 1] - 
      353232*MW2^9*MZ2^5*CHq3[1, 1] + 86292*MT2^7*MW2*MZ2^6*CHq3[1, 1] - 
      993996*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] + 3372300*MT2^5*MW2^3*MZ2^6*
       CHq3[1, 1] - 4245156*MT2^4*MW2^4*MZ2^6*CHq3[1, 1] + 
      808524*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] + 2415852*MT2^2*MW2^6*MZ2^6*
       CHq3[1, 1] - 1765260*MT2*MW2^7*MZ2^6*CHq3[1, 1] + 
      321444*MW2^8*MZ2^6*CHq3[1, 1] + 88740*MT2^6*MW2*MZ2^7*CHq3[1, 1] - 
      352512*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] + 45180*MT2^4*MW2^3*MZ2^7*
       CHq3[1, 1] + 1180368*MT2^3*MW2^4*MZ2^7*CHq3[1, 1] - 
      1616148*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] + 734544*MT2*MW2^6*MZ2^7*
       CHq3[1, 1] - 80172*MW2^7*MZ2^7*CHq3[1, 1] + 88740*MT2^4*MW2^2*MZ2^8*
       CHq3[1, 1] - 261324*MT2^3*MW2^3*MZ2^8*CHq3[1, 1] + 
      252756*MT2^2*MW2^4*MZ2^8*CHq3[1, 1] - 80172*MT2*MW2^5*MZ2^8*
       CHq3[1, 1] - 1536*MT2^8*MW2^5*MZ2*CHq3[2, 2] + 
      7680*MT2^7*MW2^6*MZ2*CHq3[2, 2] - 10752*MT2^6*MW2^7*MZ2*CHq3[2, 2] - 
      10752*MT2^5*MW2^8*MZ2*CHq3[2, 2] + 53760*MT2^4*MW2^9*MZ2*CHq3[2, 2] - 
      75264*MT2^3*MW2^10*MZ2*CHq3[2, 2] + 53760*MT2^2*MW2^11*MZ2*CHq3[2, 2] - 
      19968*MT2*MW2^12*MZ2*CHq3[2, 2] + 3072*MW2^13*MZ2*CHq3[2, 2] - 
      384*MT2^8*MW2^4*MZ2^2*CHq3[2, 2] - 253824*MT2^7*MW2^5*MZ2^2*
       CHq3[2, 2] + 1782912*MT2^6*MW2^6*MZ2^2*CHq3[2, 2] - 
      5357184*MT2^5*MW2^7*MZ2^2*CHq3[2, 2] + 8952960*MT2^4*MW2^8*MZ2^2*
       CHq3[2, 2] - 8992896*MT2^3*MW2^9*MZ2^2*CHq3[2, 2] + 
      5430144*MT2^2*MW2^10*MZ2^2*CHq3[2, 2] - 1825152*MT2*MW2^11*MZ2^2*
       CHq3[2, 2] + 263424*MW2^12*MZ2^2*CHq3[2, 2] + 
      4800*MT2^8*MW2^3*MZ2^3*CHq3[2, 2] + 582528*MT2^7*MW2^4*MZ2^3*
       CHq3[2, 2] - 4467456*MT2^6*MW2^5*MZ2^3*CHq3[2, 2] + 
      13793088*MT2^5*MW2^6*MZ2^3*CHq3[2, 2] - 22680384*MT2^4*MW2^7*MZ2^3*
       CHq3[2, 2] + 21473280*MT2^3*MW2^8*MZ2^3*CHq3[2, 2] - 
      11624064*MT2^2*MW2^9*MZ2^3*CHq3[2, 2] + 3273024*MT2*MW2^10*MZ2^3*
       CHq3[2, 2] - 354816*MW2^11*MZ2^3*CHq3[2, 2] + 
      1968*MT2^8*MW2^2*MZ2^4*CHq3[2, 2] - 796080*MT2^7*MW2^3*MZ2^4*
       CHq3[2, 2] + 6138768*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] - 
      18974928*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] + 30263376*MT2^4*MW2^6*MZ2^4*
       CHq3[2, 2] - 26580432*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] + 
      12492144*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] - 2699952*MT2*MW2^9*MZ2^4*
       CHq3[2, 2] + 155136*MW2^10*MZ2^4*CHq3[2, 2] - 
      1344*MT2^8*MW2*MZ2^5*CHq3[2, 2] + 585816*MT2^7*MW2^2*MZ2^5*CHq3[2, 2] - 
      4848216*MT2^6*MW2^3*MZ2^5*CHq3[2, 2] + 15290304*MT2^5*MW2^4*MZ2^5*
       CHq3[2, 2] - 23523648*MT2^4*MW2^5*MZ2^5*CHq3[2, 2] + 
      18364056*MT2^3*MW2^6*MZ2^5*CHq3[2, 2] - 6394392*MT2^2*MW2^7*MZ2^5*
       CHq3[2, 2] + 338448*MT2*MW2^8*MZ2^5*CHq3[2, 2] + 
      188976*MW2^9*MZ2^5*CHq3[2, 2] - 588*MT2^8*MZ2^6*CHq3[2, 2] - 
      244272*MT2^7*MW2*MZ2^6*CHq3[2, 2] + 2299464*MT2^6*MW2^2*MZ2^6*
       CHq3[2, 2] - 7491936*MT2^5*MW2^3*MZ2^6*CHq3[2, 2] + 
      10770312*MT2^4*MW2^4*MZ2^6*CHq3[2, 2] - 6357552*MT2^3*MW2^5*MZ2^6*
       CHq3[2, 2] + 21960*MT2^2*MW2^6*MZ2^6*CHq3[2, 2] + 
      1332192*MT2*MW2^7*MZ2^6*CHq3[2, 2] - 329580*MW2^8*MZ2^6*CHq3[2, 2] + 
      42336*MT2^7*MZ2^7*CHq3[2, 2] - 543984*MT2^6*MW2*MZ2^7*CHq3[2, 2] + 
      1880046*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] - 2147118*MT2^4*MW2^3*MZ2^7*
       CHq3[2, 2] - 248940*MT2^3*MW2^4*MZ2^7*CHq3[2, 2] + 
      2098788*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] - 1292010*MT2*MW2^6*MZ2^7*
       CHq3[2, 2] + 210882*MW2^7*MZ2^7*CHq3[2, 2] + 
      42924*MT2^6*MZ2^8*CHq3[2, 2] - 171108*MT2^5*MW2*MZ2^8*CHq3[2, 2] - 
      35070*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] + 746172*MT2^3*MW2^3*MZ2^8*
       CHq3[2, 2] - 960204*MT2^2*MW2^4*MZ2^8*CHq3[2, 2] + 
      418152*MT2*MW2^5*MZ2^8*CHq3[2, 2] - 40866*MW2^6*MZ2^8*CHq3[2, 2] + 
      42924*MT2^4*MW2*MZ2^9*CHq3[2, 2] - 127596*MT2^3*MW2^2*MZ2^9*
       CHq3[2, 2] + 125538*MT2^2*MW2^3*MZ2^9*CHq3[2, 2] - 
      40866*MT2*MW2^4*MZ2^9*CHq3[2, 2] + 45056*MT2^8*MW2^6*CHq3[3, 3] - 
      225280*MT2^7*MW2^7*CHq3[3, 3] + 315392*MT2^6*MW2^8*CHq3[3, 3] + 
      315392*MT2^5*MW2^9*CHq3[3, 3] - 1576960*MT2^4*MW2^10*CHq3[3, 3] + 
      2207744*MT2^3*MW2^11*CHq3[3, 3] - 1576960*MT2^2*MW2^12*CHq3[3, 3] + 
      585728*MT2*MW2^13*CHq3[3, 3] - 90112*MW2^14*CHq3[3, 3] - 
      30720*MT2^8*MW2^5*MZ2*CHq3[3, 3] + 153600*MT2^7*MW2^6*MZ2*CHq3[3, 3] - 
      79872*MT2^6*MW2^7*MZ2*CHq3[3, 3] - 688128*MT2^5*MW2^8*MZ2*CHq3[3, 3] + 
      1413120*MT2^4*MW2^9*MZ2*CHq3[3, 3] - 829440*MT2^3*MW2^10*MZ2*
       CHq3[3, 3] - 276480*MT2^2*MW2^11*MZ2*CHq3[3, 3] + 
      479232*MT2*MW2^12*MZ2*CHq3[3, 3] - 141312*MW2^13*MZ2*CHq3[3, 3] - 
      46464*MT2^8*MW2^4*MZ2^2*CHq3[3, 3] + 290688*MT2^7*MW2^5*MZ2^2*
       CHq3[3, 3] - 803456*MT2^6*MW2^6*MZ2^2*CHq3[3, 3] + 
      1003392*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] + 180864*MT2^4*MW2^8*MZ2^2*
       CHq3[3, 3] - 1990016*MT2^3*MW2^9*MZ2^2*CHq3[3, 3] + 
      2099328*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] - 811392*MT2*MW2^11*MZ2^2*
       CHq3[3, 3] + 77056*MW2^12*MZ2^2*CHq3[3, 3] + 71456*MT2^8*MW2^3*MZ2^3*
       CHq3[3, 3] - 480928*MT2^7*MW2^4*MZ2^3*CHq3[3, 3] + 
      1194080*MT2^6*MW2^5*MZ2^3*CHq3[3, 3] - 1229536*MT2^5*MW2^6*MZ2^3*
       CHq3[3, 3] + 161760*MT2^4*MW2^7*MZ2^3*CHq3[3, 3] + 
      379552*MT2^3*MW2^8*MZ2^3*CHq3[3, 3] + 351136*MT2^2*MW2^9*MZ2^3*
       CHq3[3, 3] - 642336*MT2*MW2^10*MZ2^3*CHq3[3, 3] + 
      194816*MW2^11*MZ2^3*CHq3[3, 3] - 17808*MT2^8*MW2^2*MZ2^4*CHq3[3, 3] + 
      178800*MT2^7*MW2^3*MZ2^4*CHq3[3, 3] - 531504*MT2^6*MW2^4*MZ2^4*
       CHq3[3, 3] + 801360*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] - 
      1359984*MT2^4*MW2^6*MZ2^4*CHq3[3, 3] + 2552976*MT2^3*MW2^7*MZ2^4*
       CHq3[3, 3] - 2662608*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] + 
      1183920*MT2*MW2^9*MZ2^4*CHq3[3, 3] - 145152*MW2^10*MZ2^4*CHq3[3, 3] - 
      13404*MT2^8*MW2*MZ2^5*CHq3[3, 3] + 63516*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] - 
      108068*MT2^6*MW2^3*MZ2^5*CHq3[3, 3] - 21660*MT2^5*MW2^4*MZ2^5*
       CHq3[3, 3] + 706332*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] - 
      1470236*MT2^3*MW2^6*MZ2^5*CHq3[3, 3] + 862692*MT2^2*MW2^7*MZ2^5*
       CHq3[3, 3] + 118620*MT2*MW2^8*MZ2^5*CHq3[3, 3] - 
      137792*MW2^9*MZ2^5*CHq3[3, 3] + 7922*MT2^8*MZ2^6*CHq3[3, 3] - 
      64138*MT2^7*MW2*MZ2^6*CHq3[3, 3] + 178946*MT2^6*MW2^2*MZ2^6*
       CHq3[3, 3] - 244894*MT2^5*MW2^3*MZ2^6*CHq3[3, 3] + 
      212130*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] - 329942*MT2^3*MW2^5*MZ2^6*
       CHq3[3, 3] + 718654*MT2^2*MW2^6*MZ2^6*CHq3[3, 3] - 
      589218*MT2*MW2^7*MZ2^6*CHq3[3, 3] + 110540*MW2^8*MZ2^6*CHq3[3, 3] + 
      9384*MT2^7*MZ2^7*CHq3[3, 3] - 43050*MT2^6*MW2*MZ2^7*CHq3[3, 3] + 
      97008*MT2^5*MW2^2*MZ2^7*CHq3[3, 3] - 234846*MT2^4*MW2^3*MZ2^7*
       CHq3[3, 3] + 434268*MT2^3*MW2^4*MZ2^7*CHq3[3, 3] - 
      412602*MT2^2*MW2^5*MZ2^7*CHq3[3, 3] + 139908*MT2*MW2^6*MZ2^7*
       CHq3[3, 3] + 9930*MW2^7*MZ2^7*CHq3[3, 3] + 1462*MT2^6*MZ2^8*
       CHq3[3, 3] - 3774*MT2^5*MW2*MZ2^8*CHq3[3, 3] + 
      25188*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] - 36338*MT2^3*MW2^3*MZ2^8*
       CHq3[3, 3] - 58620*MT2^2*MW2^4*MZ2^8*CHq3[3, 3] + 
      98772*MT2*MW2^5*MZ2^8*CHq3[3, 3] - 26690*MW2^6*MZ2^8*CHq3[3, 3] + 
      1462*MT2^4*MW2*MZ2^9*CHq3[3, 3] - 10234*MT2^3*MW2^2*MZ2^9*CHq3[3, 3] + 
      35462*MT2^2*MW2^3*MZ2^9*CHq3[3, 3] - 26690*MT2*MW2^4*MZ2^9*CHq3[3, 3] + 
      12288*MT2^8*MW2^5*MZ2*CHu[1, 1] - 61440*MT2^7*MW2^6*MZ2*CHu[1, 1] + 
      86016*MT2^6*MW2^7*MZ2*CHu[1, 1] + 86016*MT2^5*MW2^8*MZ2*CHu[1, 1] - 
      430080*MT2^4*MW2^9*MZ2*CHu[1, 1] + 602112*MT2^3*MW2^10*MZ2*CHu[1, 1] - 
      430080*MT2^2*MW2^11*MZ2*CHu[1, 1] + 159744*MT2*MW2^12*MZ2*CHu[1, 1] - 
      24576*MW2^13*MZ2*CHu[1, 1] - 15360*MT2^8*MW2^4*MZ2^2*CHu[1, 1] - 
      107520*MT2^7*MW2^5*MZ2^2*CHu[1, 1] + 1219584*MT2^6*MW2^6*MZ2^2*
       CHu[1, 1] - 4107264*MT2^5*MW2^7*MZ2^2*CHu[1, 1] + 
      7080960*MT2^4*MW2^8*MZ2^2*CHu[1, 1] - 7019520*MT2^3*MW2^9*MZ2^2*
       CHu[1, 1] + 4039680*MT2^2*MW2^10*MZ2^2*CHu[1, 1] - 
      1250304*MT2*MW2^11*MZ2^2*CHu[1, 1] + 159744*MW2^12*MZ2^2*CHu[1, 1] - 
      2688*MT2^8*MW2^3*MZ2^3*CHu[1, 1] + 658560*MT2^7*MW2^4*MZ2^3*CHu[1, 1] - 
      4777344*MT2^6*MW2^5*MZ2^3*CHu[1, 1] + 14464128*MT2^5*MW2^6*MZ2^3*
       CHu[1, 1] - 23503488*MT2^4*MW2^7*MZ2^3*CHu[1, 1] + 
      22094208*MT2^3*MW2^8*MZ2^3*CHu[1, 1] - 11997312*MT2^2*MW2^9*MZ2^3*
       CHu[1, 1] + 3480960*MT2*MW2^10*MZ2^3*CHu[1, 1] - 
      417024*MW2^11*MZ2^3*CHu[1, 1] + 8448*MT2^8*MW2^2*MZ2^4*CHu[1, 1] - 
      997248*MT2^7*MW2^3*MZ2^4*CHu[1, 1] + 7396608*MT2^6*MW2^4*MZ2^4*
       CHu[1, 1] - 22594368*MT2^5*MW2^5*MZ2^4*CHu[1, 1] + 
      36115392*MT2^4*MW2^6*MZ2^4*CHu[1, 1] - 32332800*MT2^3*MW2^7*MZ2^4*
       CHu[1, 1] + 16000128*MT2^2*MW2^8*MZ2^4*CHu[1, 1] - 
      3939648*MT2*MW2^9*MZ2^4*CHu[1, 1] + 343488*MW2^10*MZ2^4*CHu[1, 1] - 
      1056*MT2^8*MW2*MZ2^5*CHu[1, 1] + 757248*MT2^7*MW2^2*MZ2^5*CHu[1, 1] - 
      6198144*MT2^6*MW2^3*MZ2^5*CHu[1, 1] + 19507200*MT2^5*MW2^4*MZ2^5*
       CHu[1, 1] - 30337152*MT2^4*MW2^5*MZ2^5*CHu[1, 1] + 
      24470016*MT2^3*MW2^6*MZ2^5*CHu[1, 1] - 9351936*MT2^2*MW2^7*MZ2^5*
       CHu[1, 1] + 979968*MT2*MW2^8*MZ2^5*CHu[1, 1] + 
      173856*MW2^9*MZ2^5*CHu[1, 1] - 1632*MT2^8*MZ2^6*CHu[1, 1] - 
      307128*MT2^7*MW2*MZ2^6*CHu[1, 1] + 2935944*MT2^6*MW2^2*MZ2^6*
       CHu[1, 1] - 9603912*MT2^5*MW2^3*MZ2^6*CHu[1, 1] + 
      13904472*MT2^4*MW2^4*MZ2^6*CHu[1, 1] - 8353032*MT2^3*MW2^5*MZ2^6*
       CHu[1, 1] + 128952*MT2^2*MW2^6*MZ2^6*CHu[1, 1] + 
      1746120*MT2*MW2^7*MZ2^6*CHu[1, 1] - 449784*MW2^8*MZ2^6*CHu[1, 1] + 
      57528*MT2^7*MZ2^7*CHu[1, 1] - 721824*MT2^6*MW2*MZ2^7*CHu[1, 1] + 
      2483208*MT2^5*MW2^2*MZ2^7*CHu[1, 1] - 2860224*MT2^4*MW2^3*MZ2^7*
       CHu[1, 1] - 247896*MT2^3*MW2^4*MZ2^7*CHu[1, 1] + 
      2688000*MT2^2*MW2^5*MZ2^7*CHu[1, 1] - 1666536*MT2*MW2^6*MZ2^7*
       CHu[1, 1] + 267744*MW2^7*MZ2^7*CHu[1, 1] + 59160*MT2^6*MZ2^8*
       CHu[1, 1] - 235008*MT2^5*MW2*MZ2^8*CHu[1, 1] - 
      29040*MT2^4*MW2^2*MZ2^8*CHu[1, 1] + 961128*MT2^3*MW2^3*MZ2^8*
       CHu[1, 1] - 1245936*MT2^2*MW2^4*MZ2^8*CHu[1, 1] + 
      543144*MT2*MW2^5*MZ2^8*CHu[1, 1] - 53448*MW2^6*MZ2^8*CHu[1, 1] + 
      59160*MT2^4*MW2*MZ2^9*CHu[1, 1] - 174216*MT2^3*MW2^2*MZ2^9*CHu[1, 1] + 
      168504*MT2^2*MW2^3*MZ2^9*CHu[1, 1] - 53448*MT2*MW2^4*MZ2^9*CHu[1, 1] - 
      4608*MT2^8*MW2^5*MZ2*CHu[2, 2] + 23040*MT2^7*MW2^6*MZ2*CHu[2, 2] - 
      32256*MT2^6*MW2^7*MZ2*CHu[2, 2] - 32256*MT2^5*MW2^8*MZ2*CHu[2, 2] + 
      161280*MT2^4*MW2^9*MZ2*CHu[2, 2] - 225792*MT2^3*MW2^10*MZ2*CHu[2, 2] + 
      161280*MT2^2*MW2^11*MZ2*CHu[2, 2] - 59904*MT2*MW2^12*MZ2*CHu[2, 2] + 
      9216*MW2^13*MZ2*CHu[2, 2] + 2304*MT2^8*MW2^4*MZ2^2*CHu[2, 2] + 
      336384*MT2^7*MW2^5*MZ2^2*CHu[2, 2] - 2433024*MT2^6*MW2^6*MZ2^2*
       CHu[2, 2] + 7370496*MT2^5*MW2^7*MZ2^2*CHu[2, 2] - 
      12291840*MT2^4*MW2^8*MZ2^2*CHu[2, 2] + 12220416*MT2^3*MW2^9*MZ2^2*
       CHu[2, 2] - 7248384*MT2^2*MW2^10*MZ2^2*CHu[2, 2] + 
      2375424*MT2*MW2^11*MZ2^2*CHu[2, 2] - 331776*MW2^12*MZ2^2*CHu[2, 2] + 
      576*MT2^8*MW2^3*MZ2^3*CHu[2, 2] - 1054656*MT2^7*MW2^4*MZ2^3*CHu[2, 2] + 
      7725888*MT2^6*MW2^5*MZ2^3*CHu[2, 2] - 23512896*MT2^5*MW2^6*MZ2^3*
       CHu[2, 2] + 38541888*MT2^4*MW2^7*MZ2^3*CHu[2, 2] - 
      36703296*MT2^3*MW2^8*MZ2^3*CHu[2, 2] + 20230848*MT2^2*MW2^9*MZ2^3*
       CHu[2, 2] - 5932224*MT2*MW2^10*MZ2^3*CHu[2, 2] + 
      703872*MW2^11*MZ2^3*CHu[2, 2] - 576*MT2^8*MW2^2*MZ2^4*CHu[2, 2] + 
      1448928*MT2^7*MW2^3*MZ2^4*CHu[2, 2] - 11178720*MT2^6*MW2^4*MZ2^4*
       CHu[2, 2] + 34570944*MT2^5*MW2^5*MZ2^4*CHu[2, 2] - 
      55490112*MT2^4*MW2^6*MZ2^4*CHu[2, 2] + 49520736*MT2^3*MW2^7*MZ2^4*
       CHu[2, 2] - 24059232*MT2^2*MW2^8*MZ2^4*CHu[2, 2] + 
      5589504*MT2*MW2^9*MZ2^4*CHu[2, 2] - 401472*MW2^10*MZ2^4*CHu[2, 2] + 
      1584*MT2^8*MW2*MZ2^5*CHu[2, 2] - 1148976*MT2^7*MW2^2*MZ2^5*CHu[2, 2] + 
      9442224*MT2^6*MW2^3*MZ2^5*CHu[2, 2] - 29727504*MT2^5*MW2^4*MZ2^5*
       CHu[2, 2] + 46054224*MT2^4*MW2^5*MZ2^5*CHu[2, 2] - 
      36716112*MT2^3*MW2^6*MZ2^5*CHu[2, 2] + 13547664*MT2^2*MW2^7*MZ2^5*
       CHu[2, 2] - 1146096*MT2*MW2^8*MZ2^5*CHu[2, 2] - 
      307008*MW2^9*MZ2^5*CHu[2, 2] + 720*MT2^8*MZ2^6*CHu[2, 2] + 
      507096*MT2^7*MW2*MZ2^6*CHu[2, 2] - 4705560*MT2^6*MW2^2*MZ2^6*
       CHu[2, 2] + 15275520*MT2^5*MW2^3*MZ2^6*CHu[2, 2] - 
      22148352*MT2^4*MW2^4*MZ2^6*CHu[2, 2] + 13601592*MT2^3*MW2^5*MZ2^6*
       CHu[2, 2] - 755928*MT2^2*MW2^6*MZ2^6*CHu[2, 2] - 
      2398320*MT2*MW2^7*MZ2^6*CHu[2, 2] + 623232*MW2^8*MZ2^6*CHu[2, 2] - 
      111816*MT2^7*MZ2^7*CHu[2, 2] + 1293984*MT2^6*MW2*MZ2^7*CHu[2, 2] - 
      4393728*MT2^5*MW2^2*MZ2^7*CHu[2, 2] + 5334336*MT2^4*MW2^3*MZ2^7*
       CHu[2, 2] - 496008*MT2^3*MW2^4*MZ2^7*CHu[2, 2] - 
      3642048*MT2^2*MW2^5*MZ2^7*CHu[2, 2] + 2421360*MT2*MW2^6*MZ2^7*
       CHu[2, 2] - 406080*MW2^7*MZ2^7*CHu[2, 2] - 112536*MT2^6*MZ2^8*
       CHu[2, 2] + 449424*MT2^5*MW2*MZ2^8*CHu[2, 2] - 
      48888*MT2^4*MW2^2*MZ2^8*CHu[2, 2] - 1537704*MT2^3*MW2^3*MZ2^8*
       CHu[2, 2] + 2099448*MT2^2*MW2^4*MZ2^8*CHu[2, 2] - 
      959760*MT2*MW2^5*MZ2^8*CHu[2, 2] + 110016*MW2^6*MZ2^8*CHu[2, 2] - 
      112536*MT2^4*MW2*MZ2^9*CHu[2, 2] + 336168*MT2^3*MW2^2*MZ2^9*CHu[2, 2] - 
      333648*MT2^2*MW2^3*MZ2^9*CHu[2, 2] + 110016*MT2*MW2^4*MZ2^9*CHu[2, 2] + 
      33792*MT2^8*MW2^5*MZ2*CHu[3, 3] - 236544*MT2^7*MW2^6*MZ2*CHu[3, 3] + 
      709632*MT2^6*MW2^7*MZ2*CHu[3, 3] - 1182720*MT2^5*MW2^8*MZ2*CHu[3, 3] + 
      1182720*MT2^4*MW2^9*MZ2*CHu[3, 3] - 709632*MT2^3*MW2^10*MZ2*CHu[3, 3] + 
      236544*MT2^2*MW2^11*MZ2*CHu[3, 3] - 33792*MT2*MW2^12*MZ2*CHu[3, 3] - 
      60672*MT2^8*MW2^4*MZ2^2*CHu[3, 3] + 458496*MT2^7*MW2^5*MZ2^2*
       CHu[3, 3] - 1409280*MT2^6*MW2^6*MZ2^2*CHu[3, 3] + 
      2292480*MT2^5*MW2^7*MZ2^2*CHu[3, 3] - 2123520*MT2^4*MW2^8*MZ2^2*
       CHu[3, 3] + 1105152*MT2^3*MW2^9*MZ2^2*CHu[3, 3] - 
      289536*MT2^2*MW2^10*MZ2^2*CHu[3, 3] + 26880*MT2*MW2^11*MZ2^2*
       CHu[3, 3] + 42144*MT2^8*MW2^3*MZ2^3*CHu[3, 3] - 
      355680*MT2^7*MW2^4*MZ2^3*CHu[3, 3] + 1127712*MT2^6*MW2^5*MZ2^3*
       CHu[3, 3] - 1744608*MT2^5*MW2^6*MZ2^3*CHu[3, 3] + 
      1373664*MT2^4*MW2^7*MZ2^3*CHu[3, 3] - 480288*MT2^3*MW2^8*MZ2^3*
       CHu[3, 3] + 18528*MT2^2*MW2^9*MZ2^3*CHu[3, 3] + 
      18528*MT2*MW2^10*MZ2^3*CHu[3, 3] - 1824*MT2^8*MW2^2*MZ2^4*CHu[3, 3] + 
      54912*MT2^7*MW2^3*MZ2^4*CHu[3, 3] - 206880*MT2^6*MW2^4*MZ2^4*
       CHu[3, 3] + 213888*MT2^5*MW2^5*MZ2^4*CHu[3, 3] + 
      118176*MT2^4*MW2^6*MZ2^4*CHu[3, 3] - 354432*MT2^3*MW2^7*MZ2^4*
       CHu[3, 3] + 216480*MT2^2*MW2^8*MZ2^4*CHu[3, 3] - 
      40320*MT2*MW2^9*MZ2^4*CHu[3, 3] - 11148*MT2^8*MW2*MZ2^5*CHu[3, 3] + 
      76212*MT2^7*MW2^2*MZ2^5*CHu[3, 3] - 226812*MT2^6*MW2^3*MZ2^5*
       CHu[3, 3] + 423204*MT2^5*MW2^4*MZ2^5*CHu[3, 3] - 
      516612*MT2^4*MW2^5*MZ2^5*CHu[3, 3] + 369660*MT2^3*MW2^6*MZ2^5*
       CHu[3, 3] - 127476*MT2^2*MW2^7*MZ2^5*CHu[3, 3] + 
      12972*MT2*MW2^8*MZ2^5*CHu[3, 3] + 4998*MT2^8*MZ2^6*CHu[3, 3] - 
      46134*MT2^7*MW2*MZ2^6*CHu[3, 3] + 149550*MT2^6*MW2^2*MZ2^6*CHu[3, 3] - 
      232494*MT2^5*MW2^3*MZ2^6*CHu[3, 3] + 180402*MT2^4*MW2^4*MZ2^6*
       CHu[3, 3] - 54690*MT2^3*MW2^5*MZ2^6*CHu[3, 3] - 
      7782*MT2^2*MW2^6*MZ2^6*CHu[3, 3] + 6150*MT2*MW2^7*MZ2^6*CHu[3, 3] + 
      4998*MT2^7*MZ2^7*CHu[3, 3] - 19992*MT2^6*MW2*MZ2^7*CHu[3, 3] + 
      13842*MT2^5*MW2^2*MZ2^7*CHu[3, 3] + 33444*MT2^4*MW2^3*MZ2^7*CHu[3, 3] - 
      58434*MT2^3*MW2^4*MZ2^7*CHu[3, 3] + 31140*MT2^2*MW2^5*MZ2^7*CHu[3, 3] - 
      4998*MT2*MW2^6*MZ2^7*CHu[3, 3] + 4998*MT2^5*MW2*MZ2^8*CHu[3, 3] - 
      14994*MT2^4*MW2^2*MZ2^8*CHu[3, 3] + 14994*MT2^3*MW2^3*MZ2^8*CHu[3, 3] - 
      4998*MT2^2*MW2^4*MZ2^8*CHu[3, 3]))/(8*(MT2 - MW2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (9461760*MT2^6*MW2^7*MZ2*CHd[1, 1] - 56770560*MT2^5*MW2^8*MZ2*CHd[1, 1] + 
     141926400*MT2^4*MW2^9*MZ2*CHd[1, 1] - 189235200*MT2^3*MW2^10*MZ2*
      CHd[1, 1] + 141926400*MT2^2*MW2^11*MZ2*CHd[1, 1] - 
     56770560*MT2*MW2^12*MZ2*CHd[1, 1] + 9461760*MW2^13*MZ2*CHd[1, 1] + 
     50688*MH2*MT2^6*MW2^5*MZ2^2*CHd[1, 1] + 663552*MT2^7*MW2^5*MZ2^2*
      CHd[1, 1] - 304128*MH2*MT2^5*MW2^6*MZ2^2*CHd[1, 1] - 
     71318016*MT2^6*MW2^6*MZ2^2*CHd[1, 1] + 760320*MH2*MT2^4*MW2^7*MZ2^2*
      CHd[1, 1] + 423601152*MT2^5*MW2^7*MZ2^2*CHd[1, 1] - 
     1013760*MH2*MT2^3*MW2^8*MZ2^2*CHd[1, 1] - 1052536320*MT2^4*MW2^8*MZ2^2*
      CHd[1, 1] + 760320*MH2*MT2^2*MW2^9*MZ2^2*CHd[1, 1] + 
     1377269760*MT2^3*MW2^9*MZ2^2*CHd[1, 1] - 304128*MH2*MT2*MW2^10*MZ2^2*
      CHd[1, 1] - 996767232*MT2^2*MW2^10*MZ2^2*CHd[1, 1] + 
     50688*MH2*MW2^11*MZ2^2*CHd[1, 1] + 377127936*MT2*MW2^11*MZ2^2*
      CHd[1, 1] - 58040832*MW2^12*MZ2^2*CHd[1, 1] - 
     167040*MH2*MT2^6*MW2^4*MZ2^3*CHd[1, 1] - 2363904*MT2^7*MW2^4*MZ2^3*
      CHd[1, 1] + 1052928*MH2*MT2^5*MW2^5*MZ2^3*CHd[1, 1] + 
     188373312*MT2^6*MW2^5*MZ2^3*CHd[1, 1] - 2657664*MH2*MT2^4*MW2^6*MZ2^3*
      CHd[1, 1] - 1146151296*MT2^5*MW2^6*MZ2^3*CHd[1, 1] + 
     3442176*MH2*MT2^3*MW2^7*MZ2^3*CHd[1, 1] + 2854713024*MT2^4*MW2^7*MZ2^3*
      CHd[1, 1] - 2404224*MH2*MT2^2*MW2^8*MZ2^3*CHd[1, 1] - 
     3632275200*MT2^3*MW2^8*MZ2^3*CHd[1, 1] + 850176*MH2*MT2*MW2^9*MZ2^3*
      CHd[1, 1] + 2463564480*MT2^2*MW2^9*MZ2^3*CHd[1, 1] - 
     116352*MH2*MW2^10*MZ2^3*CHd[1, 1] - 832091520*MT2*MW2^10*MZ2^3*
      CHd[1, 1] + 106231104*MW2^11*MZ2^3*CHd[1, 1] + 
     237744*MH2*MT2^6*MW2^3*MZ2^4*CHd[1, 1] + 3753216*MT2^7*MW2^3*MZ2^4*
      CHd[1, 1] - 1593504*MH2*MT2^5*MW2^4*MZ2^4*CHd[1, 1] - 
     248412288*MT2^6*MW2^4*MZ2^4*CHd[1, 1] + 4067280*MH2*MT2^4*MW2^5*MZ2^4*
      CHd[1, 1] + 1578054528*MT2^5*MW2^5*MZ2^4*CHd[1, 1] - 
     5038272*MH2*MT2^3*MW2^6*MZ2^4*CHd[1, 1] - 3952669824*MT2^4*MW2^6*MZ2^4*
      CHd[1, 1] + 3130704*MH2*MT2^2*MW2^7*MZ2^4*CHd[1, 1] + 
     4800592896*MT2^3*MW2^7*MZ2^4*CHd[1, 1] - 874656*MH2*MT2*MW2^8*MZ2^4*
      CHd[1, 1] - 2885445504*MT2^2*MW2^8*MZ2^4*CHd[1, 1] + 
     70704*MH2*MW2^9*MZ2^4*CHd[1, 1] + 753886080*MT2*MW2^9*MZ2^4*CHd[1, 1] - 
     49759104*MW2^10*MZ2^4*CHd[1, 1] - 184824*MH2*MT2^6*MW2^2*MZ2^5*
      CHd[1, 1] - 3280176*MT2^7*MW2^2*MZ2^5*CHd[1, 1] + 
     1346688*MH2*MT2^5*MW2^3*MZ2^5*CHd[1, 1] + 181450440*MT2^6*MW2^3*MZ2^5*
      CHd[1, 1] - 3485592*MH2*MT2^4*MW2^4*MZ2^5*CHd[1, 1] - 
     1231974336*MT2^5*MW2^4*MZ2^5*CHd[1, 1] + 4004928*MH2*MT2^3*MW2^5*MZ2^5*
      CHd[1, 1] + 3110969304*MT2^4*MW2^5*MZ2^5*CHd[1, 1] - 
     1962792*MH2*MT2^2*MW2^6*MZ2^5*CHd[1, 1] - 3469610544*MT2^3*MW2^6*MZ2^5*
      CHd[1, 1] + 228672*MH2*MT2*MW2^7*MZ2^5*CHd[1, 1] + 
     1580841336*MT2^2*MW2^7*MZ2^5*CHd[1, 1] + 52920*MH2*MW2^8*MZ2^5*
      CHd[1, 1] - 102805344*MT2*MW2^8*MZ2^5*CHd[1, 1] - 
     65590680*MW2^9*MZ2^5*CHd[1, 1] + 78426*MH2*MT2^6*MW2*MZ2^6*CHd[1, 1] + 
     1552284*MT2^7*MW2*MZ2^6*CHd[1, 1] - 655380*MH2*MT2^5*MW2^2*MZ2^6*
      CHd[1, 1] - 72939996*MT2^6*MW2^2*MZ2^6*CHd[1, 1] + 
     1730862*MH2*MT2^4*MW2^3*MZ2^6*CHd[1, 1] + 553203396*MT2^5*MW2^3*MZ2^6*
      CHd[1, 1] - 1700424*MH2*MT2^3*MW2^4*MZ2^6*CHd[1, 1] - 
     1412907732*MT2^4*MW2^4*MZ2^6*CHd[1, 1] + 331254*MH2*MT2^2*MW2^5*MZ2^6*
      CHd[1, 1] + 1308272388*MT2^3*MW2^5*MZ2^6*CHd[1, 1] + 
     321660*MH2*MT2*MW2^6*MZ2^6*CHd[1, 1] - 137714916*MT2^2*MW2^6*MZ2^6*
      CHd[1, 1] - 106398*MH2*MW2^7*MZ2^6*CHd[1, 1] - 
     337035684*MT2*MW2^7*MZ2^6*CHd[1, 1] + 97570260*MW2^8*MZ2^6*CHd[1, 1] - 
     14994*MH2*MT2^6*MZ2^7*CHd[1, 1] - 324972*MT2^7*MZ2^7*CHd[1, 1] + 
     168390*MH2*MT2^5*MW2*MZ2^7*CHd[1, 1] + 14275536*MT2^6*MW2*MZ2^7*
      CHd[1, 1] - 460188*MH2*MT2^4*MW2^2*MZ2^7*CHd[1, 1] - 
     134540100*MT2^5*MW2^2*MZ2^7*CHd[1, 1] + 271908*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[1, 1] + 349059384*MT2^4*MW2^3*MZ2^7*CHd[1, 1] + 
     301590*MH2*MT2^2*MW2^4*MZ2^7*CHd[1, 1] - 173545932*MT2^3*MW2^4*MZ2^7*
      CHd[1, 1] - 330138*MH2*MT2*MW2^5*MZ2^7*CHd[1, 1] - 
     280776096*MT2^2*MW2^5*MZ2^7*CHd[1, 1] + 63432*MH2*MW2^6*MZ2^7*
      CHd[1, 1] + 275388588*MT2*MW2^6*MZ2^7*CHd[1, 1] - 
     49536408*MW2^7*MZ2^7*CHd[1, 1] - 14994*MH2*MT2^5*MZ2^8*CHd[1, 1] - 
     890748*MT2^6*MZ2^8*CHd[1, 1] + 44982*MH2*MT2^4*MW2*MZ2^8*CHd[1, 1] + 
     15142992*MT2^5*MW2*MZ2^8*CHd[1, 1] + 48438*MH2*MT2^3*MW2^2*MZ2^8*
      CHd[1, 1] - 39926592*MT2^4*MW2^2*MZ2^8*CHd[1, 1] - 
     186840*MH2*MT2^2*MW2^3*MZ2^8*CHd[1, 1] - 31194204*MT2^3*MW2^3*MZ2^8*
      CHd[1, 1] + 123408*MH2*MT2*MW2^4*MZ2^8*CHd[1, 1] + 
     136265376*MT2^2*MW2^4*MZ2^8*CHd[1, 1] - 14994*MH2*MW2^5*MZ2^8*
      CHd[1, 1] - 89626500*MT2*MW2^5*MZ2^8*CHd[1, 1] + 
     10229676*MW2^6*MZ2^8*CHd[1, 1] - 565776*MT2^5*MZ2^9*CHd[1, 1] - 
     14994*MH2*MT2^3*MW2*MZ2^9*CHd[1, 1] + 1372356*MT2^4*MW2*MZ2^9*
      CHd[1, 1] + 29988*MH2*MT2^2*MW2^2*MZ2^9*CHd[1, 1] + 
     10291812*MT2^3*MW2^2*MZ2^9*CHd[1, 1] - 14994*MH2*MT2*MW2^3*MZ2^9*
      CHd[1, 1] - 23025396*MT2^2*MW2^3*MZ2^9*CHd[1, 1] + 
     12492780*MT2*MW2^4*MZ2^9*CHd[1, 1] - 565776*MW2^5*MZ2^9*CHd[1, 1] - 
     565776*MT2^3*MW2*MZ2^10*CHd[1, 1] + 1131552*MT2^2*MW2^2*MZ2^10*
      CHd[1, 1] - 565776*MT2*MW2^3*MZ2^10*CHd[1, 1] - 
     1687552*MT2^6*MW2^7*MZ2*Pi^2*CHd[1, 1] + 10125312*MT2^5*MW2^8*MZ2*Pi^2*
      CHd[1, 1] - 25313280*MT2^4*MW2^9*MZ2*Pi^2*CHd[1, 1] + 
     33751040*MT2^3*MW2^10*MZ2*Pi^2*CHd[1, 1] - 25313280*MT2^2*MW2^11*MZ2*
      Pi^2*CHd[1, 1] + 10125312*MT2*MW2^12*MZ2*Pi^2*CHd[1, 1] - 
     1687552*MW2^13*MZ2*Pi^2*CHd[1, 1] + 9367552*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHd[1, 1] - 57892864*MT2^5*MW2^7*MZ2^2*Pi^2*CHd[1, 1] + 
     145575936*MT2^4*MW2^8*MZ2^2*Pi^2*CHd[1, 1] - 190726144*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHd[1, 1] + 137138176*MT2^2*MW2^10*MZ2^2*Pi^2*CHd[1, 1] - 
     51142656*MT2*MW2^11*MZ2^2*Pi^2*CHd[1, 1] + 7680000*MW2^12*MZ2^2*Pi^2*
      CHd[1, 1] - 21508608*MT2^6*MW2^5*MZ2^3*Pi^2*CHd[1, 1] + 
     138419200*MT2^5*MW2^6*MZ2^3*Pi^2*CHd[1, 1] - 350731776*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHd[1, 1] + 447219712*MT2^3*MW2^8*MZ2^3*Pi^2*CHd[1, 1] - 
     300518912*MT2^2*MW2^9*MZ2^3*Pi^2*CHd[1, 1] + 99261440*MT2*MW2^10*MZ2^3*
      Pi^2*CHd[1, 1] - 12141056*MW2^11*MZ2^3*Pi^2*CHd[1, 1] + 
     26291072*MT2^6*MW2^4*MZ2^4*Pi^2*CHd[1, 1] - 179255040*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHd[1, 1] + 458891904*MT2^4*MW2^6*MZ2^4*Pi^2*CHd[1, 1] - 
     559471104*MT2^3*MW2^7*MZ2^4*Pi^2*CHd[1, 1] + 332613760*MT2^2*MW2^8*MZ2^4*
      Pi^2*CHd[1, 1] - 83853056*MT2*MW2^9*MZ2^4*Pi^2*CHd[1, 1] + 
     4782464*MW2^10*MZ2^4*Pi^2*CHd[1, 1] - 18276800*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHd[1, 1] + 135951872*MT2^5*MW2^4*MZ2^5*Pi^2*CHd[1, 1] - 
     353025216*MT2^4*MW2^5*MZ2^5*Pi^2*CHd[1, 1] + 396609536*MT2^3*MW2^6*MZ2^5*
      Pi^2*CHd[1, 1] - 178552640*MT2^2*MW2^7*MZ2^5*Pi^2*CHd[1, 1] + 
     9278976*MT2*MW2^8*MZ2^5*Pi^2*CHd[1, 1] + 8014272*MW2^9*MZ2^5*Pi^2*
      CHd[1, 1] + 7044816*MT2^6*MW2^2*MZ2^6*Pi^2*CHd[1, 1] - 
     60545696*MT2^5*MW2^3*MZ2^6*Pi^2*CHd[1, 1] + 160502640*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHd[1, 1] - 151158848*MT2^3*MW2^5*MZ2^6*Pi^2*CHd[1, 1] + 
     16536496*MT2^2*MW2^6*MZ2^6*Pi^2*CHd[1, 1] + 38852576*MT2*MW2^7*MZ2^6*
      Pi^2*CHd[1, 1] - 11231984*MW2^8*MZ2^6*Pi^2*CHd[1, 1] - 
     1302088*MT2^6*MW2*MZ2^7*Pi^2*CHd[1, 1] + 14857344*MT2^5*MW2^2*MZ2^7*Pi^2*
      CHd[1, 1] - 40665768*MT2^4*MW2^3*MZ2^7*Pi^2*CHd[1, 1] + 
     21854592*MT2^3*MW2^4*MZ2^7*Pi^2*CHd[1, 1] + 31111912*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHd[1, 1] - 31598720*MT2*MW2^6*MZ2^7*Pi^2*CHd[1, 1] + 
     5742728*MW2^7*MZ2^7*Pi^2*CHd[1, 1] + 71608*MT2^6*MZ2^8*Pi^2*CHd[1, 1] - 
     1731736*MT2^5*MW2*MZ2^8*Pi^2*CHd[1, 1] + 4980384*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHd[1, 1] + 3008480*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[1, 1] - 
     15619688*MT2^2*MW2^4*MZ2^8*Pi^2*CHd[1, 1] + 10521432*MT2*MW2^5*MZ2^8*
      Pi^2*CHd[1, 1] - 1230480*MW2^6*MZ2^8*Pi^2*CHd[1, 1] + 
     71608*MT2^5*MZ2^9*Pi^2*CHd[1, 1] - 214824*MT2^4*MW2*MZ2^9*Pi^2*
      CHd[1, 1] - 1158872*MT2^3*MW2^2*MZ2^9*Pi^2*CHd[1, 1] + 
     2747392*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[1, 1] - 1516912*MT2*MW2^4*MZ2^9*Pi^2*
      CHd[1, 1] + 71608*MW2^5*MZ2^9*Pi^2*CHd[1, 1] + 
     71608*MT2^3*MW2*MZ2^10*Pi^2*CHd[1, 1] - 143216*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHd[1, 1] + 71608*MT2*MW2^3*MZ2^10*Pi^2*CHd[1, 1] + 
     9461760*MT2^6*MW2^7*MZ2*CHd[2, 2] - 56770560*MT2^5*MW2^8*MZ2*CHd[2, 2] + 
     141926400*MT2^4*MW2^9*MZ2*CHd[2, 2] - 189235200*MT2^3*MW2^10*MZ2*
      CHd[2, 2] + 141926400*MT2^2*MW2^11*MZ2*CHd[2, 2] - 
     56770560*MT2*MW2^12*MZ2*CHd[2, 2] + 9461760*MW2^13*MZ2*CHd[2, 2] + 
     50688*MH2*MT2^6*MW2^5*MZ2^2*CHd[2, 2] + 663552*MT2^7*MW2^5*MZ2^2*
      CHd[2, 2] - 304128*MH2*MT2^5*MW2^6*MZ2^2*CHd[2, 2] - 
     71318016*MT2^6*MW2^6*MZ2^2*CHd[2, 2] + 760320*MH2*MT2^4*MW2^7*MZ2^2*
      CHd[2, 2] + 423601152*MT2^5*MW2^7*MZ2^2*CHd[2, 2] - 
     1013760*MH2*MT2^3*MW2^8*MZ2^2*CHd[2, 2] - 1052536320*MT2^4*MW2^8*MZ2^2*
      CHd[2, 2] + 760320*MH2*MT2^2*MW2^9*MZ2^2*CHd[2, 2] + 
     1377269760*MT2^3*MW2^9*MZ2^2*CHd[2, 2] - 304128*MH2*MT2*MW2^10*MZ2^2*
      CHd[2, 2] - 996767232*MT2^2*MW2^10*MZ2^2*CHd[2, 2] + 
     50688*MH2*MW2^11*MZ2^2*CHd[2, 2] + 377127936*MT2*MW2^11*MZ2^2*
      CHd[2, 2] - 58040832*MW2^12*MZ2^2*CHd[2, 2] - 
     167040*MH2*MT2^6*MW2^4*MZ2^3*CHd[2, 2] - 2363904*MT2^7*MW2^4*MZ2^3*
      CHd[2, 2] + 1052928*MH2*MT2^5*MW2^5*MZ2^3*CHd[2, 2] + 
     188373312*MT2^6*MW2^5*MZ2^3*CHd[2, 2] - 2657664*MH2*MT2^4*MW2^6*MZ2^3*
      CHd[2, 2] - 1146151296*MT2^5*MW2^6*MZ2^3*CHd[2, 2] + 
     3442176*MH2*MT2^3*MW2^7*MZ2^3*CHd[2, 2] + 2854713024*MT2^4*MW2^7*MZ2^3*
      CHd[2, 2] - 2404224*MH2*MT2^2*MW2^8*MZ2^3*CHd[2, 2] - 
     3632275200*MT2^3*MW2^8*MZ2^3*CHd[2, 2] + 850176*MH2*MT2*MW2^9*MZ2^3*
      CHd[2, 2] + 2463564480*MT2^2*MW2^9*MZ2^3*CHd[2, 2] - 
     116352*MH2*MW2^10*MZ2^3*CHd[2, 2] - 832091520*MT2*MW2^10*MZ2^3*
      CHd[2, 2] + 106231104*MW2^11*MZ2^3*CHd[2, 2] + 
     237744*MH2*MT2^6*MW2^3*MZ2^4*CHd[2, 2] + 3753216*MT2^7*MW2^3*MZ2^4*
      CHd[2, 2] - 1593504*MH2*MT2^5*MW2^4*MZ2^4*CHd[2, 2] - 
     248412288*MT2^6*MW2^4*MZ2^4*CHd[2, 2] + 4067280*MH2*MT2^4*MW2^5*MZ2^4*
      CHd[2, 2] + 1578054528*MT2^5*MW2^5*MZ2^4*CHd[2, 2] - 
     5038272*MH2*MT2^3*MW2^6*MZ2^4*CHd[2, 2] - 3952669824*MT2^4*MW2^6*MZ2^4*
      CHd[2, 2] + 3130704*MH2*MT2^2*MW2^7*MZ2^4*CHd[2, 2] + 
     4800592896*MT2^3*MW2^7*MZ2^4*CHd[2, 2] - 874656*MH2*MT2*MW2^8*MZ2^4*
      CHd[2, 2] - 2885445504*MT2^2*MW2^8*MZ2^4*CHd[2, 2] + 
     70704*MH2*MW2^9*MZ2^4*CHd[2, 2] + 753886080*MT2*MW2^9*MZ2^4*CHd[2, 2] - 
     49759104*MW2^10*MZ2^4*CHd[2, 2] - 184824*MH2*MT2^6*MW2^2*MZ2^5*
      CHd[2, 2] - 3280176*MT2^7*MW2^2*MZ2^5*CHd[2, 2] + 
     1346688*MH2*MT2^5*MW2^3*MZ2^5*CHd[2, 2] + 181450440*MT2^6*MW2^3*MZ2^5*
      CHd[2, 2] - 3485592*MH2*MT2^4*MW2^4*MZ2^5*CHd[2, 2] - 
     1231974336*MT2^5*MW2^4*MZ2^5*CHd[2, 2] + 4004928*MH2*MT2^3*MW2^5*MZ2^5*
      CHd[2, 2] + 3110969304*MT2^4*MW2^5*MZ2^5*CHd[2, 2] - 
     1962792*MH2*MT2^2*MW2^6*MZ2^5*CHd[2, 2] - 3469610544*MT2^3*MW2^6*MZ2^5*
      CHd[2, 2] + 228672*MH2*MT2*MW2^7*MZ2^5*CHd[2, 2] + 
     1580841336*MT2^2*MW2^7*MZ2^5*CHd[2, 2] + 52920*MH2*MW2^8*MZ2^5*
      CHd[2, 2] - 102805344*MT2*MW2^8*MZ2^5*CHd[2, 2] - 
     65590680*MW2^9*MZ2^5*CHd[2, 2] + 78426*MH2*MT2^6*MW2*MZ2^6*CHd[2, 2] + 
     1552284*MT2^7*MW2*MZ2^6*CHd[2, 2] - 655380*MH2*MT2^5*MW2^2*MZ2^6*
      CHd[2, 2] - 72939996*MT2^6*MW2^2*MZ2^6*CHd[2, 2] + 
     1730862*MH2*MT2^4*MW2^3*MZ2^6*CHd[2, 2] + 553203396*MT2^5*MW2^3*MZ2^6*
      CHd[2, 2] - 1700424*MH2*MT2^3*MW2^4*MZ2^6*CHd[2, 2] - 
     1412907732*MT2^4*MW2^4*MZ2^6*CHd[2, 2] + 331254*MH2*MT2^2*MW2^5*MZ2^6*
      CHd[2, 2] + 1308272388*MT2^3*MW2^5*MZ2^6*CHd[2, 2] + 
     321660*MH2*MT2*MW2^6*MZ2^6*CHd[2, 2] - 137714916*MT2^2*MW2^6*MZ2^6*
      CHd[2, 2] - 106398*MH2*MW2^7*MZ2^6*CHd[2, 2] - 
     337035684*MT2*MW2^7*MZ2^6*CHd[2, 2] + 97570260*MW2^8*MZ2^6*CHd[2, 2] - 
     14994*MH2*MT2^6*MZ2^7*CHd[2, 2] - 324972*MT2^7*MZ2^7*CHd[2, 2] + 
     168390*MH2*MT2^5*MW2*MZ2^7*CHd[2, 2] + 14275536*MT2^6*MW2*MZ2^7*
      CHd[2, 2] - 460188*MH2*MT2^4*MW2^2*MZ2^7*CHd[2, 2] - 
     134540100*MT2^5*MW2^2*MZ2^7*CHd[2, 2] + 271908*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[2, 2] + 349059384*MT2^4*MW2^3*MZ2^7*CHd[2, 2] + 
     301590*MH2*MT2^2*MW2^4*MZ2^7*CHd[2, 2] - 173545932*MT2^3*MW2^4*MZ2^7*
      CHd[2, 2] - 330138*MH2*MT2*MW2^5*MZ2^7*CHd[2, 2] - 
     280776096*MT2^2*MW2^5*MZ2^7*CHd[2, 2] + 63432*MH2*MW2^6*MZ2^7*
      CHd[2, 2] + 275388588*MT2*MW2^6*MZ2^7*CHd[2, 2] - 
     49536408*MW2^7*MZ2^7*CHd[2, 2] - 14994*MH2*MT2^5*MZ2^8*CHd[2, 2] - 
     890748*MT2^6*MZ2^8*CHd[2, 2] + 44982*MH2*MT2^4*MW2*MZ2^8*CHd[2, 2] + 
     15142992*MT2^5*MW2*MZ2^8*CHd[2, 2] + 48438*MH2*MT2^3*MW2^2*MZ2^8*
      CHd[2, 2] - 39926592*MT2^4*MW2^2*MZ2^8*CHd[2, 2] - 
     186840*MH2*MT2^2*MW2^3*MZ2^8*CHd[2, 2] - 31194204*MT2^3*MW2^3*MZ2^8*
      CHd[2, 2] + 123408*MH2*MT2*MW2^4*MZ2^8*CHd[2, 2] + 
     136265376*MT2^2*MW2^4*MZ2^8*CHd[2, 2] - 14994*MH2*MW2^5*MZ2^8*
      CHd[2, 2] - 89626500*MT2*MW2^5*MZ2^8*CHd[2, 2] + 
     10229676*MW2^6*MZ2^8*CHd[2, 2] - 565776*MT2^5*MZ2^9*CHd[2, 2] - 
     14994*MH2*MT2^3*MW2*MZ2^9*CHd[2, 2] + 1372356*MT2^4*MW2*MZ2^9*
      CHd[2, 2] + 29988*MH2*MT2^2*MW2^2*MZ2^9*CHd[2, 2] + 
     10291812*MT2^3*MW2^2*MZ2^9*CHd[2, 2] - 14994*MH2*MT2*MW2^3*MZ2^9*
      CHd[2, 2] - 23025396*MT2^2*MW2^3*MZ2^9*CHd[2, 2] + 
     12492780*MT2*MW2^4*MZ2^9*CHd[2, 2] - 565776*MW2^5*MZ2^9*CHd[2, 2] - 
     565776*MT2^3*MW2*MZ2^10*CHd[2, 2] + 1131552*MT2^2*MW2^2*MZ2^10*
      CHd[2, 2] - 565776*MT2*MW2^3*MZ2^10*CHd[2, 2] - 
     1687552*MT2^6*MW2^7*MZ2*Pi^2*CHd[2, 2] + 10125312*MT2^5*MW2^8*MZ2*Pi^2*
      CHd[2, 2] - 25313280*MT2^4*MW2^9*MZ2*Pi^2*CHd[2, 2] + 
     33751040*MT2^3*MW2^10*MZ2*Pi^2*CHd[2, 2] - 25313280*MT2^2*MW2^11*MZ2*
      Pi^2*CHd[2, 2] + 10125312*MT2*MW2^12*MZ2*Pi^2*CHd[2, 2] - 
     1687552*MW2^13*MZ2*Pi^2*CHd[2, 2] + 9367552*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHd[2, 2] - 57892864*MT2^5*MW2^7*MZ2^2*Pi^2*CHd[2, 2] + 
     145575936*MT2^4*MW2^8*MZ2^2*Pi^2*CHd[2, 2] - 190726144*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHd[2, 2] + 137138176*MT2^2*MW2^10*MZ2^2*Pi^2*CHd[2, 2] - 
     51142656*MT2*MW2^11*MZ2^2*Pi^2*CHd[2, 2] + 7680000*MW2^12*MZ2^2*Pi^2*
      CHd[2, 2] - 21508608*MT2^6*MW2^5*MZ2^3*Pi^2*CHd[2, 2] + 
     138419200*MT2^5*MW2^6*MZ2^3*Pi^2*CHd[2, 2] - 350731776*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHd[2, 2] + 447219712*MT2^3*MW2^8*MZ2^3*Pi^2*CHd[2, 2] - 
     300518912*MT2^2*MW2^9*MZ2^3*Pi^2*CHd[2, 2] + 99261440*MT2*MW2^10*MZ2^3*
      Pi^2*CHd[2, 2] - 12141056*MW2^11*MZ2^3*Pi^2*CHd[2, 2] + 
     26291072*MT2^6*MW2^4*MZ2^4*Pi^2*CHd[2, 2] - 179255040*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHd[2, 2] + 458891904*MT2^4*MW2^6*MZ2^4*Pi^2*CHd[2, 2] - 
     559471104*MT2^3*MW2^7*MZ2^4*Pi^2*CHd[2, 2] + 332613760*MT2^2*MW2^8*MZ2^4*
      Pi^2*CHd[2, 2] - 83853056*MT2*MW2^9*MZ2^4*Pi^2*CHd[2, 2] + 
     4782464*MW2^10*MZ2^4*Pi^2*CHd[2, 2] - 18276800*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHd[2, 2] + 135951872*MT2^5*MW2^4*MZ2^5*Pi^2*CHd[2, 2] - 
     353025216*MT2^4*MW2^5*MZ2^5*Pi^2*CHd[2, 2] + 396609536*MT2^3*MW2^6*MZ2^5*
      Pi^2*CHd[2, 2] - 178552640*MT2^2*MW2^7*MZ2^5*Pi^2*CHd[2, 2] + 
     9278976*MT2*MW2^8*MZ2^5*Pi^2*CHd[2, 2] + 8014272*MW2^9*MZ2^5*Pi^2*
      CHd[2, 2] + 7044816*MT2^6*MW2^2*MZ2^6*Pi^2*CHd[2, 2] - 
     60545696*MT2^5*MW2^3*MZ2^6*Pi^2*CHd[2, 2] + 160502640*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHd[2, 2] - 151158848*MT2^3*MW2^5*MZ2^6*Pi^2*CHd[2, 2] + 
     16536496*MT2^2*MW2^6*MZ2^6*Pi^2*CHd[2, 2] + 38852576*MT2*MW2^7*MZ2^6*
      Pi^2*CHd[2, 2] - 11231984*MW2^8*MZ2^6*Pi^2*CHd[2, 2] - 
     1302088*MT2^6*MW2*MZ2^7*Pi^2*CHd[2, 2] + 14857344*MT2^5*MW2^2*MZ2^7*Pi^2*
      CHd[2, 2] - 40665768*MT2^4*MW2^3*MZ2^7*Pi^2*CHd[2, 2] + 
     21854592*MT2^3*MW2^4*MZ2^7*Pi^2*CHd[2, 2] + 31111912*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHd[2, 2] - 31598720*MT2*MW2^6*MZ2^7*Pi^2*CHd[2, 2] + 
     5742728*MW2^7*MZ2^7*Pi^2*CHd[2, 2] + 71608*MT2^6*MZ2^8*Pi^2*CHd[2, 2] - 
     1731736*MT2^5*MW2*MZ2^8*Pi^2*CHd[2, 2] + 4980384*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHd[2, 2] + 3008480*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[2, 2] - 
     15619688*MT2^2*MW2^4*MZ2^8*Pi^2*CHd[2, 2] + 10521432*MT2*MW2^5*MZ2^8*
      Pi^2*CHd[2, 2] - 1230480*MW2^6*MZ2^8*Pi^2*CHd[2, 2] + 
     71608*MT2^5*MZ2^9*Pi^2*CHd[2, 2] - 214824*MT2^4*MW2*MZ2^9*Pi^2*
      CHd[2, 2] - 1158872*MT2^3*MW2^2*MZ2^9*Pi^2*CHd[2, 2] + 
     2747392*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[2, 2] - 1516912*MT2*MW2^4*MZ2^9*Pi^2*
      CHd[2, 2] + 71608*MW2^5*MZ2^9*Pi^2*CHd[2, 2] + 
     71608*MT2^3*MW2*MZ2^10*Pi^2*CHd[2, 2] - 143216*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHd[2, 2] + 71608*MT2*MW2^3*MZ2^10*Pi^2*CHd[2, 2] + 
     9461760*MT2^6*MW2^7*MZ2*CHd[3, 3] - 56770560*MT2^5*MW2^8*MZ2*CHd[3, 3] + 
     141926400*MT2^4*MW2^9*MZ2*CHd[3, 3] - 189235200*MT2^3*MW2^10*MZ2*
      CHd[3, 3] + 141926400*MT2^2*MW2^11*MZ2*CHd[3, 3] - 
     56770560*MT2*MW2^12*MZ2*CHd[3, 3] + 9461760*MW2^13*MZ2*CHd[3, 3] + 
     50688*MH2*MT2^6*MW2^5*MZ2^2*CHd[3, 3] + 663552*MT2^7*MW2^5*MZ2^2*
      CHd[3, 3] - 304128*MH2*MT2^5*MW2^6*MZ2^2*CHd[3, 3] - 
     71318016*MT2^6*MW2^6*MZ2^2*CHd[3, 3] + 760320*MH2*MT2^4*MW2^7*MZ2^2*
      CHd[3, 3] + 423601152*MT2^5*MW2^7*MZ2^2*CHd[3, 3] - 
     1013760*MH2*MT2^3*MW2^8*MZ2^2*CHd[3, 3] - 1052536320*MT2^4*MW2^8*MZ2^2*
      CHd[3, 3] + 760320*MH2*MT2^2*MW2^9*MZ2^2*CHd[3, 3] + 
     1377269760*MT2^3*MW2^9*MZ2^2*CHd[3, 3] - 304128*MH2*MT2*MW2^10*MZ2^2*
      CHd[3, 3] - 996767232*MT2^2*MW2^10*MZ2^2*CHd[3, 3] + 
     50688*MH2*MW2^11*MZ2^2*CHd[3, 3] + 377127936*MT2*MW2^11*MZ2^2*
      CHd[3, 3] - 58040832*MW2^12*MZ2^2*CHd[3, 3] - 
     167040*MH2*MT2^6*MW2^4*MZ2^3*CHd[3, 3] - 2363904*MT2^7*MW2^4*MZ2^3*
      CHd[3, 3] + 1052928*MH2*MT2^5*MW2^5*MZ2^3*CHd[3, 3] + 
     188373312*MT2^6*MW2^5*MZ2^3*CHd[3, 3] - 2657664*MH2*MT2^4*MW2^6*MZ2^3*
      CHd[3, 3] - 1146151296*MT2^5*MW2^6*MZ2^3*CHd[3, 3] + 
     3442176*MH2*MT2^3*MW2^7*MZ2^3*CHd[3, 3] + 2854713024*MT2^4*MW2^7*MZ2^3*
      CHd[3, 3] - 2404224*MH2*MT2^2*MW2^8*MZ2^3*CHd[3, 3] - 
     3632275200*MT2^3*MW2^8*MZ2^3*CHd[3, 3] + 850176*MH2*MT2*MW2^9*MZ2^3*
      CHd[3, 3] + 2463564480*MT2^2*MW2^9*MZ2^3*CHd[3, 3] - 
     116352*MH2*MW2^10*MZ2^3*CHd[3, 3] - 832091520*MT2*MW2^10*MZ2^3*
      CHd[3, 3] + 106231104*MW2^11*MZ2^3*CHd[3, 3] + 
     237744*MH2*MT2^6*MW2^3*MZ2^4*CHd[3, 3] + 3753216*MT2^7*MW2^3*MZ2^4*
      CHd[3, 3] - 1593504*MH2*MT2^5*MW2^4*MZ2^4*CHd[3, 3] - 
     248412288*MT2^6*MW2^4*MZ2^4*CHd[3, 3] + 4067280*MH2*MT2^4*MW2^5*MZ2^4*
      CHd[3, 3] + 1578054528*MT2^5*MW2^5*MZ2^4*CHd[3, 3] - 
     5038272*MH2*MT2^3*MW2^6*MZ2^4*CHd[3, 3] - 3952669824*MT2^4*MW2^6*MZ2^4*
      CHd[3, 3] + 3130704*MH2*MT2^2*MW2^7*MZ2^4*CHd[3, 3] + 
     4800592896*MT2^3*MW2^7*MZ2^4*CHd[3, 3] - 874656*MH2*MT2*MW2^8*MZ2^4*
      CHd[3, 3] - 2885445504*MT2^2*MW2^8*MZ2^4*CHd[3, 3] + 
     70704*MH2*MW2^9*MZ2^4*CHd[3, 3] + 753886080*MT2*MW2^9*MZ2^4*CHd[3, 3] - 
     49759104*MW2^10*MZ2^4*CHd[3, 3] - 184824*MH2*MT2^6*MW2^2*MZ2^5*
      CHd[3, 3] - 3280176*MT2^7*MW2^2*MZ2^5*CHd[3, 3] + 
     1346688*MH2*MT2^5*MW2^3*MZ2^5*CHd[3, 3] + 181450440*MT2^6*MW2^3*MZ2^5*
      CHd[3, 3] - 3485592*MH2*MT2^4*MW2^4*MZ2^5*CHd[3, 3] - 
     1231974336*MT2^5*MW2^4*MZ2^5*CHd[3, 3] + 4004928*MH2*MT2^3*MW2^5*MZ2^5*
      CHd[3, 3] + 3110969304*MT2^4*MW2^5*MZ2^5*CHd[3, 3] - 
     1962792*MH2*MT2^2*MW2^6*MZ2^5*CHd[3, 3] - 3469610544*MT2^3*MW2^6*MZ2^5*
      CHd[3, 3] + 228672*MH2*MT2*MW2^7*MZ2^5*CHd[3, 3] + 
     1580841336*MT2^2*MW2^7*MZ2^5*CHd[3, 3] + 52920*MH2*MW2^8*MZ2^5*
      CHd[3, 3] - 102805344*MT2*MW2^8*MZ2^5*CHd[3, 3] - 
     65590680*MW2^9*MZ2^5*CHd[3, 3] + 78426*MH2*MT2^6*MW2*MZ2^6*CHd[3, 3] + 
     1552284*MT2^7*MW2*MZ2^6*CHd[3, 3] - 655380*MH2*MT2^5*MW2^2*MZ2^6*
      CHd[3, 3] - 72939996*MT2^6*MW2^2*MZ2^6*CHd[3, 3] + 
     1730862*MH2*MT2^4*MW2^3*MZ2^6*CHd[3, 3] + 553203396*MT2^5*MW2^3*MZ2^6*
      CHd[3, 3] - 1700424*MH2*MT2^3*MW2^4*MZ2^6*CHd[3, 3] - 
     1412907732*MT2^4*MW2^4*MZ2^6*CHd[3, 3] + 331254*MH2*MT2^2*MW2^5*MZ2^6*
      CHd[3, 3] + 1308272388*MT2^3*MW2^5*MZ2^6*CHd[3, 3] + 
     321660*MH2*MT2*MW2^6*MZ2^6*CHd[3, 3] - 137714916*MT2^2*MW2^6*MZ2^6*
      CHd[3, 3] - 106398*MH2*MW2^7*MZ2^6*CHd[3, 3] - 
     337035684*MT2*MW2^7*MZ2^6*CHd[3, 3] + 97570260*MW2^8*MZ2^6*CHd[3, 3] - 
     14994*MH2*MT2^6*MZ2^7*CHd[3, 3] - 324972*MT2^7*MZ2^7*CHd[3, 3] + 
     168390*MH2*MT2^5*MW2*MZ2^7*CHd[3, 3] + 14275536*MT2^6*MW2*MZ2^7*
      CHd[3, 3] - 460188*MH2*MT2^4*MW2^2*MZ2^7*CHd[3, 3] - 
     134540100*MT2^5*MW2^2*MZ2^7*CHd[3, 3] + 271908*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[3, 3] + 349059384*MT2^4*MW2^3*MZ2^7*CHd[3, 3] + 
     301590*MH2*MT2^2*MW2^4*MZ2^7*CHd[3, 3] - 173545932*MT2^3*MW2^4*MZ2^7*
      CHd[3, 3] - 330138*MH2*MT2*MW2^5*MZ2^7*CHd[3, 3] - 
     280776096*MT2^2*MW2^5*MZ2^7*CHd[3, 3] + 63432*MH2*MW2^6*MZ2^7*
      CHd[3, 3] + 275388588*MT2*MW2^6*MZ2^7*CHd[3, 3] - 
     49536408*MW2^7*MZ2^7*CHd[3, 3] - 14994*MH2*MT2^5*MZ2^8*CHd[3, 3] - 
     890748*MT2^6*MZ2^8*CHd[3, 3] + 44982*MH2*MT2^4*MW2*MZ2^8*CHd[3, 3] + 
     15142992*MT2^5*MW2*MZ2^8*CHd[3, 3] + 48438*MH2*MT2^3*MW2^2*MZ2^8*
      CHd[3, 3] - 39926592*MT2^4*MW2^2*MZ2^8*CHd[3, 3] - 
     186840*MH2*MT2^2*MW2^3*MZ2^8*CHd[3, 3] - 31194204*MT2^3*MW2^3*MZ2^8*
      CHd[3, 3] + 123408*MH2*MT2*MW2^4*MZ2^8*CHd[3, 3] + 
     136265376*MT2^2*MW2^4*MZ2^8*CHd[3, 3] - 14994*MH2*MW2^5*MZ2^8*
      CHd[3, 3] - 89626500*MT2*MW2^5*MZ2^8*CHd[3, 3] + 
     10229676*MW2^6*MZ2^8*CHd[3, 3] - 565776*MT2^5*MZ2^9*CHd[3, 3] - 
     14994*MH2*MT2^3*MW2*MZ2^9*CHd[3, 3] + 1372356*MT2^4*MW2*MZ2^9*
      CHd[3, 3] + 29988*MH2*MT2^2*MW2^2*MZ2^9*CHd[3, 3] + 
     10291812*MT2^3*MW2^2*MZ2^9*CHd[3, 3] - 14994*MH2*MT2*MW2^3*MZ2^9*
      CHd[3, 3] - 23025396*MT2^2*MW2^3*MZ2^9*CHd[3, 3] + 
     12492780*MT2*MW2^4*MZ2^9*CHd[3, 3] - 565776*MW2^5*MZ2^9*CHd[3, 3] - 
     565776*MT2^3*MW2*MZ2^10*CHd[3, 3] + 1131552*MT2^2*MW2^2*MZ2^10*
      CHd[3, 3] - 565776*MT2*MW2^3*MZ2^10*CHd[3, 3] - 
     1687552*MT2^6*MW2^7*MZ2*Pi^2*CHd[3, 3] + 10125312*MT2^5*MW2^8*MZ2*Pi^2*
      CHd[3, 3] - 25313280*MT2^4*MW2^9*MZ2*Pi^2*CHd[3, 3] + 
     33751040*MT2^3*MW2^10*MZ2*Pi^2*CHd[3, 3] - 25313280*MT2^2*MW2^11*MZ2*
      Pi^2*CHd[3, 3] + 10125312*MT2*MW2^12*MZ2*Pi^2*CHd[3, 3] - 
     1687552*MW2^13*MZ2*Pi^2*CHd[3, 3] + 9367552*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHd[3, 3] - 57892864*MT2^5*MW2^7*MZ2^2*Pi^2*CHd[3, 3] + 
     145575936*MT2^4*MW2^8*MZ2^2*Pi^2*CHd[3, 3] - 190726144*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHd[3, 3] + 137138176*MT2^2*MW2^10*MZ2^2*Pi^2*CHd[3, 3] - 
     51142656*MT2*MW2^11*MZ2^2*Pi^2*CHd[3, 3] + 7680000*MW2^12*MZ2^2*Pi^2*
      CHd[3, 3] - 21508608*MT2^6*MW2^5*MZ2^3*Pi^2*CHd[3, 3] + 
     138419200*MT2^5*MW2^6*MZ2^3*Pi^2*CHd[3, 3] - 350731776*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHd[3, 3] + 447219712*MT2^3*MW2^8*MZ2^3*Pi^2*CHd[3, 3] - 
     300518912*MT2^2*MW2^9*MZ2^3*Pi^2*CHd[3, 3] + 99261440*MT2*MW2^10*MZ2^3*
      Pi^2*CHd[3, 3] - 12141056*MW2^11*MZ2^3*Pi^2*CHd[3, 3] + 
     26291072*MT2^6*MW2^4*MZ2^4*Pi^2*CHd[3, 3] - 179255040*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHd[3, 3] + 458891904*MT2^4*MW2^6*MZ2^4*Pi^2*CHd[3, 3] - 
     559471104*MT2^3*MW2^7*MZ2^4*Pi^2*CHd[3, 3] + 332613760*MT2^2*MW2^8*MZ2^4*
      Pi^2*CHd[3, 3] - 83853056*MT2*MW2^9*MZ2^4*Pi^2*CHd[3, 3] + 
     4782464*MW2^10*MZ2^4*Pi^2*CHd[3, 3] - 18276800*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHd[3, 3] + 135951872*MT2^5*MW2^4*MZ2^5*Pi^2*CHd[3, 3] - 
     353025216*MT2^4*MW2^5*MZ2^5*Pi^2*CHd[3, 3] + 396609536*MT2^3*MW2^6*MZ2^5*
      Pi^2*CHd[3, 3] - 178552640*MT2^2*MW2^7*MZ2^5*Pi^2*CHd[3, 3] + 
     9278976*MT2*MW2^8*MZ2^5*Pi^2*CHd[3, 3] + 8014272*MW2^9*MZ2^5*Pi^2*
      CHd[3, 3] + 7044816*MT2^6*MW2^2*MZ2^6*Pi^2*CHd[3, 3] - 
     60545696*MT2^5*MW2^3*MZ2^6*Pi^2*CHd[3, 3] + 160502640*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHd[3, 3] - 151158848*MT2^3*MW2^5*MZ2^6*Pi^2*CHd[3, 3] + 
     16536496*MT2^2*MW2^6*MZ2^6*Pi^2*CHd[3, 3] + 38852576*MT2*MW2^7*MZ2^6*
      Pi^2*CHd[3, 3] - 11231984*MW2^8*MZ2^6*Pi^2*CHd[3, 3] - 
     1302088*MT2^6*MW2*MZ2^7*Pi^2*CHd[3, 3] + 14857344*MT2^5*MW2^2*MZ2^7*Pi^2*
      CHd[3, 3] - 40665768*MT2^4*MW2^3*MZ2^7*Pi^2*CHd[3, 3] + 
     21854592*MT2^3*MW2^4*MZ2^7*Pi^2*CHd[3, 3] + 31111912*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHd[3, 3] - 31598720*MT2*MW2^6*MZ2^7*Pi^2*CHd[3, 3] + 
     5742728*MW2^7*MZ2^7*Pi^2*CHd[3, 3] + 71608*MT2^6*MZ2^8*Pi^2*CHd[3, 3] - 
     1731736*MT2^5*MW2*MZ2^8*Pi^2*CHd[3, 3] + 4980384*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHd[3, 3] + 3008480*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[3, 3] - 
     15619688*MT2^2*MW2^4*MZ2^8*Pi^2*CHd[3, 3] + 10521432*MT2*MW2^5*MZ2^8*
      Pi^2*CHd[3, 3] - 1230480*MW2^6*MZ2^8*Pi^2*CHd[3, 3] + 
     71608*MT2^5*MZ2^9*Pi^2*CHd[3, 3] - 214824*MT2^4*MW2*MZ2^9*Pi^2*
      CHd[3, 3] - 1158872*MT2^3*MW2^2*MZ2^9*Pi^2*CHd[3, 3] + 
     2747392*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[3, 3] - 1516912*MT2*MW2^4*MZ2^9*Pi^2*
      CHd[3, 3] + 71608*MW2^5*MZ2^9*Pi^2*CHd[3, 3] + 
     71608*MT2^3*MW2*MZ2^10*Pi^2*CHd[3, 3] - 143216*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHd[3, 3] + 71608*MT2*MW2^3*MZ2^10*Pi^2*CHd[3, 3] + 
     3*(2*MW2 - MZ2)*(-36*MT2^7*MZ2^2*(-8480*MW2^4 + 16952*MW2^3*MZ2 - 
         13044*MW2^2*MZ2^2 + 2321*MW2*MZ2^3 + 1279*MZ2^4) + 
       MW2^5*(MW2 + MZ2)*(22528*MW2^7*(-213 + 16*Pi^2) - 
         6144*MW2^6*MZ2*(-1889 + 152*Pi^2) + 384*MW2^5*MZ2^2*
          (-32441 + 2248*Pi^2) - 144*MW2^3*MZ2^3*(70*MH2 - 103751*MZ2 + 
           11204*MZ2*Pi^2) + 32*MW2^4*MZ2^2*(396*MH2 - 58365*MZ2 + 
           16136*MZ2*Pi^2) - 3*MZ2^6*(1617*MH2 - 662885*MZ2 + 
           59936*MZ2*Pi^2) + 12*MW2^2*MZ2^4*(-414*MH2 - 596783*MZ2 + 
           66064*MZ2*Pi^2) + 2*MW2*MZ2^5*(5436*MH2 - 1436613*MZ2 + 
           111716*MZ2*Pi^2)) + MT2^6*(22528*MW2^7*(-213 + 16*Pi^2) - 
         3072*MW2^6*MZ2*(-3987 + 304*Pi^2) + 384*MW2^5*MZ2^2*
          (-40655 + 2248*Pi^2) + 64*MW2^4*MZ2^2*(198*MH2 + 50265*MZ2 + 
           8068*MZ2*Pi^2) - 96*MW2^3*MZ2^3*(105*MH2 - 118645*MZ2 + 
           16806*MZ2*Pi^2) + 24*MW2^2*MZ2^4*(-207*MH2 - 270283*MZ2 + 
           33032*MZ2*Pi^2) - 3*MZ2^6*(1617*MH2 - 648370*MZ2 + 
           59936*MZ2*Pi^2) + 2*MW2*MZ2^5*(5436*MH2 - 1275315*MZ2 + 
           111716*MZ2*Pi^2)) + 3*MT2^4*MW2*(112640*MW2^8*(-213 + 16*Pi^2) - 
         2048*MW2^7*MZ2*(-31591 + 2456*Pi^2) + 128*MW2^6*MZ2^2*
          (-619963 + 41016*Pi^2) + MW2*MZ2^6*(-35127*MH2 + 12820019*MZ2 - 
           1122472*MZ2*Pi^2) + 32*MW2^5*MZ2^2*(1980*MH2 + 312237*MZ2 + 
           53704*MZ2*Pi^2) + 2*MW2^2*MZ2^5*(29664*MH2 - 3255267*MZ2 + 
           162196*MZ2*Pi^2) + MZ2^7*(4851*MH2 - 2007335*MZ2 + 
           179808*MZ2*Pi^2) - 16*MW2^4*MZ2^3*(3942*MH2 - 4572887*MZ2 + 
           536452*MZ2*Pi^2) + 4*MW2^3*MZ2^4*(-3690*MH2 - 12740315*MZ2 + 
           1394304*MZ2*Pi^2)) + MT2^3*MW2*(-450560*MW2^9*(-213 + 16*Pi^2) + 
         2048*MW2^8*MZ2*(-120567 + 9472*Pi^2) - 128*MW2^7*MZ2^2*
          (-2188587 + 146656*Pi^2) + 4*MW2^4*MZ2^4*(22968*MH2 + 
           43865319*MZ2 - 4641440*MZ2*Pi^2) + 2*MW2*MZ2^7*
          (585*MH2 + 633618*MZ2 - 68092*MZ2*Pi^2) - 
         3*MZ2^8*(1617*MH2 - 662052*MZ2 + 59936*MZ2*Pi^2) - 
         32*MW2^6*MZ2^2*(7920*MH2 - 358461*MZ2 + 297952*MZ2*Pi^2) - 
         4*MW2^3*MZ2^5*(59364*MH2 - 14007561*MZ2 + 1124120*MZ2*Pi^2) + 
         16*MW2^5*MZ2^3*(14184*MH2 - 19557747*MZ2 + 2135216*MZ2*Pi^2) + 
         2*MW2^2*MZ2^6*(56898*MH2 - 26609577*MZ2 + 2417896*MZ2*Pi^2)) + 
       MT2*MW2^3*(-135168*MW2^9*(-213 + 16*Pi^2) + 3072*MW2^8*MZ2*
          (-18125 + 1472*Pi^2) - 128*MW2^7*MZ2^2*(-279819 + 15760*Pi^2) - 
         24*MW2^3*MZ2^5*(2517*MH2 - 2237538*MZ2 + 222178*MZ2*Pi^2) + 
         MW2*MZ2^7*(25425*MH2 - 8821698*MZ2 + 762856*MZ2*Pi^2) - 
         384*MW2^6*MZ2^2*(198*MH2 + MZ2*(-157163 + 17244*Pi^2)) - 
         3*MZ2^8*(1617*MH2 + MZ2*(-662885 + 59936*Pi^2)) + 
         8*MW2^4*MZ2^4*(9090*MH2 + MZ2*(-352113 + 74984*Pi^2)) + 
         3*MW2^2*MZ2^6*(-2826*MH2 + 5*MZ2*(-712445 + 80088*Pi^2)) + 
         96*MW2^5*MZ2^3*(234*MH2 + MZ2*(-1018755 + 93692*Pi^2))) - 
       MT2^5*(135168*MW2^8*(-213 + 16*Pi^2) - 1024*MW2^7*MZ2*
          (-75627 + 5824*Pi^2) + 384*MW2^6*MZ2^2*(-252627 + 15920*Pi^2) + 
         3*MZ2^7*(1617*MH2 - 663718*MZ2 + 59936*MZ2*Pi^2) + 
         MW2*MZ2^6*(-39978*MH2 + MZ2*(14669583 - 1302280*Pi^2)) + 
         192*MW2^5*MZ2^2*(396*MH2 + MZ2*(86059 + 11640*Pi^2)) + 
         24*MW2^2*MZ2^5*(2925*MH2 + MZ2*(-374573 + 22826*Pi^2)) - 
         64*MW2^4*MZ2^3*(1143*MH2 + 2*MZ2*(-640050 + 79661*Pi^2)) + 
         48*MW2^3*MZ2^4*(-411*MH2 + MZ2*(-1178801 + 132708*Pi^2))) + 
       MT2^2*MW2^2*(337920*MW2^9*(-213 + 16*Pi^2) - 1024*MW2^8*MZ2*
          (-162981 + 12976*Pi^2) + 128*MW2^7*MZ2^2*(-1240167 + 80936*Pi^2) + 
         1920*MW2^6*MZ2^2*(99*MH2 - 38204*MZ2 + 5906*MZ2*Pi^2) - 
         32*MW2^5*MZ2^3*(3933*MH2 - 7748676*MZ2 + 777950*MZ2*Pi^2) + 
         8*MW2^4*MZ2^4*(-15003*MH2 - 9685074*MZ2 + 954008*MZ2*Pi^2) + 
         MW2^2*MZ2^6*(-41085*MH2 + 8*MZ2*(4872807 - 479474*Pi^2)) - 
         2*MW2*MZ2^7*(15723*MH2 + 17*MZ2*(-282153 + 23720*Pi^2)) + 
         3*MZ2^8*(3234*MH2 + MZ2*(-1319939 + 119872*Pi^2)) + 
         6*MW2^3*MZ2^5*(28884*MH2 + MZ2*(-14407087 + 1360628*Pi^2))))*
      CHe[Leff, Leff] + 6*MZ2*(-36*MT2^7*MZ2^2*(-8480*MW2^4 + 
         16952*MW2^3*MZ2 - 13044*MW2^2*MZ2^2 + 2321*MW2*MZ2^3 + 1279*MZ2^4) + 
       MT2^6*(22528*MW2^7*(-213 + 16*Pi^2) - 49152*MW2^6*MZ2*
          (-243 + 19*Pi^2) + 384*MW2^5*MZ2^2*(-54479 + 3832*Pi^2) + 
         4*MW2*MZ2^5*(2718*MH2 + 700773*MZ2 - 100202*MZ2*Pi^2) + 
         64*MW2^4*MZ2^2*(198*MH2 + 179919*MZ2 - 6620*MZ2*Pi^2) - 
         3*MZ2^6*(1617*MH2 - 168121*MZ2 + 1724*MZ2*Pi^2) - 
         48*MW2^3*MZ2^3*(210*MH2 - 214817*MZ2 + 31020*MZ2*Pi^2) + 
         24*MW2^2*MZ2^4*(-207*MH2 - 525325*MZ2 + 62228*MZ2*Pi^2)) + 
       3*MT2^4*MW2*(112640*MW2^8*(-213 + 16*Pi^2) - 1024*MW2^7*MZ2*
          (-61697 + 4912*Pi^2) + 128*MW2^6*MZ2^2*(-824947 + 64776*Pi^2) + 
         4*MW2^2*MZ2^5*(14832*MH2 + 6594771*MZ2 - 874378*MZ2*Pi^2) + 
         32*MW2^5*MZ2^2*(1980*MH2 + 1774665*MZ2 - 112184*MZ2*Pi^2) + 
         MZ2^7*(4851*MH2 - 566588*MZ2 + 5172*MZ2*Pi^2) - 
         32*MW2^4*MZ2^3*(1971*MH2 - 1858588*MZ2 + 219410*MZ2*Pi^2) + 
         MW2*MZ2^6*(-35127*MH2 + 262562*MZ2 + 374948*MZ2*Pi^2) + 
         4*MW2^3*MZ2^4*(-3690*MH2 - 20121899*MZ2 + 2239080*MZ2*Pi^2)) + 
       MW2^5*(MW2 + MZ2)*(22528*MW2^7*(-213 + 16*Pi^2) - 
         3072*MW2^6*MZ2*(-3679 + 304*Pi^2) + 384*MW2^5*MZ2^2*
          (-46265 + 3832*Pi^2) + 8*MW2*MZ2^5*(1359*MH2 + 
           MZ2*(310062 - 50101*Pi^2)) + 32*MW2^4*MZ2^2*
          (396*MH2 + MZ2*(200943 - 13240*Pi^2)) - 
         3*MZ2^6*(1617*MH2 + 4*MZ2*(-45659 + 431*Pi^2)) - 
         1440*MW2^3*MZ2^3*(7*MH2 + 2*MZ2*(-4813 + 517*Pi^2)) + 
         12*MW2^2*MZ2^4*(-414*MH2 + MZ2*(-1106867 + 124456*Pi^2))) + 
       MT2*MW2^3*(-135168*MW2^9*(-213 + 16*Pi^2) + 3072*MW2^8*MZ2*
          (-17531 + 1472*Pi^2) - 128*MW2^7*MZ2^2*(-535779 + 44272*Pi^2) + 
         2496*MW2^5*MZ2^3*(9*MH2 - 48690*MZ2 + 4678*MZ2*Pi^2) + 
         8*MW2^4*MZ2^4*(9090*MH2 + MZ2*(5680389 - 614704*Pi^2)) + 
         MW2*MZ2^7*(25425*MH2 + MZ2*(854265 - 385292*Pi^2)) - 
         3*MZ2^8*(1617*MH2 + 4*MZ2*(-45659 + 431*Pi^2)) - 
         384*MW2^6*MZ2^2*(198*MH2 + MZ2*(-68189 + 7308*Pi^2)) + 
         3*MW2^2*MZ2^6*(-2826*MH2 + 29*MZ2*(-278441 + 31344*Pi^2)) - 
         12*MW2^3*MZ2^5*(5034*MH2 + MZ2*(-3238575 + 297044*Pi^2))) - 
       MT2^5*(135168*MW2^8*(-213 + 16*Pi^2) - 1024*MW2^7*MZ2*
          (-73845 + 5824*Pi^2) + 384*MW2^6*MZ2^2*(-334779 + 25424*Pi^2) + 
         12*MW2^2*MZ2^5*(5850*MH2 + MZ2*(2437799 - 324860*Pi^2)) + 
         192*MW2^5*MZ2^2*(396*MH2 + MZ2*(373015 - 20904*Pi^2)) + 
         3*MZ2^7*(1617*MH2 + MZ2*(-183469 + 1724*Pi^2)) + 
         48*MW2^3*MZ2^4*(-411*MH2 + 94*MZ2*(-20441 + 2316*Pi^2)) - 
         32*MW2^4*MZ2^3*(2286*MH2 + 5*MZ2*(-419727 + 53188*Pi^2)) + 
         MW2*MZ2^6*(-39978*MH2 + MZ2*(671379 + 369776*Pi^2))) + 
       MT2^2*MW2^2*(337920*MW2^9*(-213 + 16*Pi^2) - 2048*MW2^8*MZ2*
          (-79263 + 6488*Pi^2) + 128*MW2^7*MZ2^2*(-1866999 + 152216*Pi^2) + 
         MW2^2*MZ2^6*(-41085*MH2 + MZ2*(40320711 - 3866140*Pi^2)) + 
         384*MW2^6*MZ2^2*(495*MH2 + MZ2*(107051 - 4022*Pi^2)) + 
         3*MZ2^8*(3234*MH2 + MZ2*(-359441 + 3448*Pi^2)) - 
         12*MW2^3*MZ2^5*(-14442*MH2 + MZ2*(1351775 + 3938*Pi^2)) + 
         2*MW2*MZ2^7*(-15723*MH2 + 4*MZ2*(-499467 + 98909*Pi^2)) + 
         8*MW2^4*MZ2^4*(-15003*MH2 + 4*MZ2*(-5876526 + 633485*Pi^2)) - 
         16*MW2^5*MZ2^3*(7866*MH2 + MZ2*(-16186851 + 1632796*Pi^2))) + 
       MT2^3*MW2*(-450560*MW2^9*(-213 + 16*Pi^2) + 2048*MW2^8*MZ2*
          (-117597 + 9472*Pi^2) - 128*MW2^7*MZ2^2*(-3013275 + 241696*Pi^2) + 
         4*MW2^4*MZ2^4*(22968*MH2 + MZ2*(76005471 - 8317760*Pi^2)) + 
         2*MW2*MZ2^7*(585*MH2 + 4*MZ2*(467433 - 51394*Pi^2)) + 
         32*MW2^6*MZ2^2*(-7920*MH2 + 353*MZ2*(-14643 + 928*Pi^2)) - 
         3*MZ2^8*(1617*MH2 + MZ2*(-181803 + 1724*Pi^2)) + 
         2*MW2^2*MZ2^6*(56898*MH2 + MZ2*(-9908889 + 397648*Pi^2)) + 
         16*MW2^5*MZ2^3*(14184*MH2 + MZ2*(-17503911 + 1900208*Pi^2)) + 
         4*MW2^3*MZ2^5*(-59364*MH2 + MZ2*(-16091229 + 2378536*Pi^2))))*SW2*
      CHl1[Leff, Leff] - 13381632*MT2^6*MW2^8*CHl3[1, 1] + 
     80289792*MT2^5*MW2^9*CHl3[1, 1] - 200724480*MT2^4*MW2^10*CHl3[1, 1] + 
     267632640*MT2^3*MW2^11*CHl3[1, 1] - 200724480*MT2^2*MW2^12*CHl3[1, 1] + 
     80289792*MT2*MW2^13*CHl3[1, 1] - 13381632*MW2^14*CHl3[1, 1] - 
     912384*MT2^7*MW2^6*MZ2*CHl3[1, 1] + 36495360*MT2^6*MW2^7*MZ2*
      CHl3[1, 1] - 212585472*MT2^5*MW2^8*MZ2*CHl3[1, 1] + 
     520667136*MT2^4*MW2^9*MZ2*CHl3[1, 1] - 654787584*MT2^3*MW2^10*MZ2*
      CHl3[1, 1] + 437944320*MT2^2*MW2^11*MZ2*CHl3[1, 1] - 
     143852544*MT2*MW2^12*MZ2*CHl3[1, 1] + 17031168*MW2^13*MZ2*CHl3[1, 1] + 
     2398464*MT2^7*MW2^5*MZ2^2*CHl3[1, 1] - 45400320*MT2^6*MW2^6*MZ2^2*
      CHl3[1, 1] + 249530112*MT2^5*MW2^7*MZ2^2*CHl3[1, 1] - 
     589766400*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] + 675659520*MT2^3*MW2^9*MZ2^2*
      CHl3[1, 1] - 366425856*MT2^2*MW2^10*MZ2^2*CHl3[1, 1] + 
     72900864*MT2*MW2^11*MZ2^2*CHl3[1, 1] + 1103616*MW2^12*MZ2^2*CHl3[1, 1] - 
     2503008*MT2^7*MW2^4*MZ2^3*CHl3[1, 1] + 67461120*MT2^6*MW2^5*MZ2^3*
      CHl3[1, 1] - 374892768*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] + 
     893054592*MT2^4*MW2^7*MZ2^3*CHl3[1, 1] - 1057287456*MT2^3*MW2^8*MZ2^3*
      CHl3[1, 1] + 633825792*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] - 
     180181152*MT2*MW2^10*MZ2^3*CHl3[1, 1] + 20522880*MW2^11*MZ2^3*
      CHl3[1, 1] + 997488*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] - 
     113846688*MT2^6*MW2^4*MZ2^4*CHl3[1, 1] + 705014928*MT2^5*MW2^5*MZ2^4*
      CHl3[1, 1] - 1754592192*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] + 
     2185366032*MT2^3*MW2^7*MZ2^4*CHl3[1, 1] - 1420427808*MT2^2*MW2^8*MZ2^4*
      CHl3[1, 1] + 453361392*MT2*MW2^9*MZ2^4*CHl3[1, 1] - 
     55873152*MW2^10*MZ2^4*CHl3[1, 1] + 259956*MT2^7*MW2^2*MZ2^5*CHl3[1, 1] + 
     128708640*MT2^6*MW2^3*MZ2^5*CHl3[1, 1] - 880294284*MT2^5*MW2^4*MZ2^5*
      CHl3[1, 1] + 2250864288*MT2^4*MW2^5*MZ2^5*CHl3[1, 1] - 
     2738054052*MT2^3*MW2^6*MZ2^5*CHl3[1, 1] + 1623584736*MT2^2*MW2^7*MZ2^5*
      CHl3[1, 1] - 408852036*MT2*MW2^8*MZ2^5*CHl3[1, 1] + 
     23782752*MW2^9*MZ2^5*CHl3[1, 1] - 385776*MT2^7*MW2*MZ2^6*CHl3[1, 1] - 
     84829032*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] + 647115876*MT2^5*MW2^3*MZ2^6*
      CHl3[1, 1] - 1689799644*MT2^4*MW2^4*MZ2^6*CHl3[1, 1] + 
     1894324680*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] - 838812960*MT2^2*MW2^6*MZ2^6*
      CHl3[1, 1] + 30292164*MT2*MW2^7*MZ2^6*CHl3[1, 1] + 
     42094692*MW2^8*MZ2^6*CHl3[1, 1] + 112455*MT2^7*MZ2^7*CHl3[1, 1] + 
     30189078*MT2^6*MW2*MZ2^7*CHl3[1, 1] - 272012013*MT2^5*MW2^2*MZ2^7*
      CHl3[1, 1] + 727958718*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] - 
     669662163*MT2^3*MW2^4*MZ2^7*CHl3[1, 1] + 35470350*MT2^2*MW2^5*MZ2^7*
      CHl3[1, 1] + 204132249*MT2*MW2^6*MZ2^7*CHl3[1, 1] - 
     56188674*MW2^7*MZ2^7*CHl3[1, 1] - 4379571*MT2^6*MZ2^8*CHl3[1, 1] + 
     57864375*MT2^5*MW2*MZ2^8*CHl3[1, 1] - 161245026*MT2^4*MW2^2*MZ2^8*
      CHl3[1, 1] + 65842542*MT2^3*MW2^3*MZ2^8*CHl3[1, 1] + 
     169192557*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] - 153987453*MT2*MW2^5*MZ2^8*
      CHl3[1, 1] + 26712576*MW2^6*MZ2^8*CHl3[1, 1] - 
     4492026*MT2^5*MZ2^9*CHl3[1, 1] + 13588533*MT2^4*MW2*MZ2^9*CHl3[1, 1] + 
     22040622*MT2^3*MW2^2*MZ2^9*CHl3[1, 1] - 71325783*MT2^2*MW2^3*MZ2^9*
      CHl3[1, 1] + 44680680*MT2*MW2^4*MZ2^9*CHl3[1, 1] - 
     4492026*MW2^5*MZ2^9*CHl3[1, 1] - 4492026*MT2^3*MW2*MZ2^10*CHl3[1, 1] + 
     8984052*MT2^2*MW2^2*MZ2^10*CHl3[1, 1] - 4492026*MT2*MW2^3*MZ2^10*
      CHl3[1, 1] + 1081344*MT2^6*MW2^8*Pi^2*CHl3[1, 1] - 
     6488064*MT2^5*MW2^9*Pi^2*CHl3[1, 1] + 16220160*MT2^4*MW2^10*Pi^2*
      CHl3[1, 1] - 21626880*MT2^3*MW2^11*Pi^2*CHl3[1, 1] + 
     16220160*MT2^2*MW2^12*Pi^2*CHl3[1, 1] - 6488064*MT2*MW2^13*Pi^2*
      CHl3[1, 1] + 1081344*MW2^14*Pi^2*CHl3[1, 1] - 
     2211840*MT2^6*MW2^7*MZ2*Pi^2*CHl3[1, 1] + 14352384*MT2^5*MW2^8*MZ2*Pi^2*
      CHl3[1, 1] - 36421632*MT2^4*MW2^9*MZ2*Pi^2*CHl3[1, 1] + 
     46399488*MT2^3*MW2^10*MZ2*Pi^2*CHl3[1, 1] - 31014912*MT2^2*MW2^11*MZ2*
      Pi^2*CHl3[1, 1] + 10027008*MT2*MW2^12*MZ2*Pi^2*CHl3[1, 1] - 
     1130496*MW2^13*MZ2*Pi^2*CHl3[1, 1] + 2171904*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHl3[1, 1] - 15243264*MT2^5*MW2^7*MZ2^2*Pi^2*CHl3[1, 1] + 
     39214080*MT2^4*MW2^8*MZ2^2*Pi^2*CHl3[1, 1] - 46780416*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHl3[1, 1] + 25992192*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[1, 1] - 
     5314560*MT2*MW2^11*MZ2^2*Pi^2*CHl3[1, 1] - 39936*MW2^12*MZ2^2*Pi^2*
      CHl3[1, 1] - 5116416*MT2^6*MW2^5*MZ2^3*Pi^2*CHl3[1, 1] + 
     32870400*MT2^5*MW2^6*MZ2^3*Pi^2*CHl3[1, 1] - 83261952*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHl3[1, 1] + 104460288*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[1, 1] - 
     67978752*MT2^2*MW2^9*MZ2^3*Pi^2*CHl3[1, 1] + 21970944*MT2*MW2^10*MZ2^3*
      Pi^2*CHl3[1, 1] - 2944512*MW2^11*MZ2^3*Pi^2*CHl3[1, 1] + 
     11685888*MT2^6*MW2^4*MZ2^4*Pi^2*CHl3[1, 1] - 75231744*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHl3[1, 1] + 190637568*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[1, 1] - 
     241778688*MT2^3*MW2^7*MZ2^4*Pi^2*CHl3[1, 1] + 160711680*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHl3[1, 1] - 52594176*MT2*MW2^9*MZ2^4*Pi^2*CHl3[1, 1] + 
     6569472*MW2^10*MZ2^4*Pi^2*CHl3[1, 1] - 14351232*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHl3[1, 1] + 97793280*MT2^5*MW2^4*MZ2^5*Pi^2*CHl3[1, 1] - 
     250326144*MT2^4*MW2^5*MZ2^5*Pi^2*CHl3[1, 1] + 305280000*MT2^3*MW2^6*
      MZ2^5*Pi^2*CHl3[1, 1] - 181663872*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[1, 1] + 
     45933312*MT2*MW2^8*MZ2^5*Pi^2*CHl3[1, 1] - 2665344*MW2^9*MZ2^5*Pi^2*
      CHl3[1, 1] + 9759504*MT2^6*MW2^2*MZ2^6*Pi^2*CHl3[1, 1] - 
     72908256*MT2^5*MW2^3*MZ2^6*Pi^2*CHl3[1, 1] + 189446256*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHl3[1, 1] - 212206656*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[1, 1] + 
     94318320*MT2^2*MW2^6*MZ2^6*Pi^2*CHl3[1, 1] - 3817440*MT2*MW2^7*MZ2^6*
      Pi^2*CHl3[1, 1] - 4591728*MW2^8*MZ2^6*Pi^2*CHl3[1, 1] - 
     3563640*MT2^6*MW2*MZ2^7*Pi^2*CHl3[1, 1] + 31141344*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHl3[1, 1] - 82733112*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] + 
     76440576*MT2^3*MW2^4*MZ2^7*Pi^2*CHl3[1, 1] - 5233128*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHl3[1, 1] - 22247904*MT2*MW2^6*MZ2^7*Pi^2*CHl3[1, 1] + 
     6195864*MW2^7*MZ2^7*Pi^2*CHl3[1, 1] + 544488*MT2^6*MZ2^8*Pi^2*
      CHl3[1, 1] - 6830568*MT2^5*MW2*MZ2^8*Pi^2*CHl3[1, 1] + 
     18858240*MT2^4*MW2^2*MZ2^8*Pi^2*CHl3[1, 1] - 8257536*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHl3[1, 1] - 18478968*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[1, 1] + 
     17183496*MT2*MW2^5*MZ2^8*Pi^2*CHl3[1, 1] - 3019152*MW2^6*MZ2^8*Pi^2*
      CHl3[1, 1] + 544488*MT2^5*MZ2^9*Pi^2*CHl3[1, 1] - 
     1633464*MT2^4*MW2*MZ2^9*Pi^2*CHl3[1, 1] - 2474664*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHl3[1, 1] + 8216256*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[1, 1] - 
     5197104*MT2*MW2^4*MZ2^9*Pi^2*CHl3[1, 1] + 544488*MW2^5*MZ2^9*Pi^2*
      CHl3[1, 1] + 544488*MT2^3*MW2*MZ2^10*Pi^2*CHl3[1, 1] - 
     1088976*MT2^2*MW2^2*MZ2^10*Pi^2*CHl3[1, 1] + 544488*MT2*MW2^3*MZ2^10*
      Pi^2*CHl3[1, 1] - 13381632*MT2^6*MW2^8*CHl3[2, 2] + 
     80289792*MT2^5*MW2^9*CHl3[2, 2] - 200724480*MT2^4*MW2^10*CHl3[2, 2] + 
     267632640*MT2^3*MW2^11*CHl3[2, 2] - 200724480*MT2^2*MW2^12*CHl3[2, 2] + 
     80289792*MT2*MW2^13*CHl3[2, 2] - 13381632*MW2^14*CHl3[2, 2] - 
     912384*MT2^7*MW2^6*MZ2*CHl3[2, 2] + 36495360*MT2^6*MW2^7*MZ2*
      CHl3[2, 2] - 212585472*MT2^5*MW2^8*MZ2*CHl3[2, 2] + 
     520667136*MT2^4*MW2^9*MZ2*CHl3[2, 2] - 654787584*MT2^3*MW2^10*MZ2*
      CHl3[2, 2] + 437944320*MT2^2*MW2^11*MZ2*CHl3[2, 2] - 
     143852544*MT2*MW2^12*MZ2*CHl3[2, 2] + 17031168*MW2^13*MZ2*CHl3[2, 2] + 
     2398464*MT2^7*MW2^5*MZ2^2*CHl3[2, 2] - 45400320*MT2^6*MW2^6*MZ2^2*
      CHl3[2, 2] + 249530112*MT2^5*MW2^7*MZ2^2*CHl3[2, 2] - 
     589766400*MT2^4*MW2^8*MZ2^2*CHl3[2, 2] + 675659520*MT2^3*MW2^9*MZ2^2*
      CHl3[2, 2] - 366425856*MT2^2*MW2^10*MZ2^2*CHl3[2, 2] + 
     72900864*MT2*MW2^11*MZ2^2*CHl3[2, 2] + 1103616*MW2^12*MZ2^2*CHl3[2, 2] - 
     2503008*MT2^7*MW2^4*MZ2^3*CHl3[2, 2] + 67461120*MT2^6*MW2^5*MZ2^3*
      CHl3[2, 2] - 374892768*MT2^5*MW2^6*MZ2^3*CHl3[2, 2] + 
     893054592*MT2^4*MW2^7*MZ2^3*CHl3[2, 2] - 1057287456*MT2^3*MW2^8*MZ2^3*
      CHl3[2, 2] + 633825792*MT2^2*MW2^9*MZ2^3*CHl3[2, 2] - 
     180181152*MT2*MW2^10*MZ2^3*CHl3[2, 2] + 20522880*MW2^11*MZ2^3*
      CHl3[2, 2] + 997488*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] - 
     113846688*MT2^6*MW2^4*MZ2^4*CHl3[2, 2] + 705014928*MT2^5*MW2^5*MZ2^4*
      CHl3[2, 2] - 1754592192*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] + 
     2185366032*MT2^3*MW2^7*MZ2^4*CHl3[2, 2] - 1420427808*MT2^2*MW2^8*MZ2^4*
      CHl3[2, 2] + 453361392*MT2*MW2^9*MZ2^4*CHl3[2, 2] - 
     55873152*MW2^10*MZ2^4*CHl3[2, 2] + 259956*MT2^7*MW2^2*MZ2^5*CHl3[2, 2] + 
     128708640*MT2^6*MW2^3*MZ2^5*CHl3[2, 2] - 880294284*MT2^5*MW2^4*MZ2^5*
      CHl3[2, 2] + 2250864288*MT2^4*MW2^5*MZ2^5*CHl3[2, 2] - 
     2738054052*MT2^3*MW2^6*MZ2^5*CHl3[2, 2] + 1623584736*MT2^2*MW2^7*MZ2^5*
      CHl3[2, 2] - 408852036*MT2*MW2^8*MZ2^5*CHl3[2, 2] + 
     23782752*MW2^9*MZ2^5*CHl3[2, 2] - 385776*MT2^7*MW2*MZ2^6*CHl3[2, 2] - 
     84829032*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] + 647115876*MT2^5*MW2^3*MZ2^6*
      CHl3[2, 2] - 1689799644*MT2^4*MW2^4*MZ2^6*CHl3[2, 2] + 
     1894324680*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] - 838812960*MT2^2*MW2^6*MZ2^6*
      CHl3[2, 2] + 30292164*MT2*MW2^7*MZ2^6*CHl3[2, 2] + 
     42094692*MW2^8*MZ2^6*CHl3[2, 2] + 112455*MT2^7*MZ2^7*CHl3[2, 2] + 
     30189078*MT2^6*MW2*MZ2^7*CHl3[2, 2] - 272012013*MT2^5*MW2^2*MZ2^7*
      CHl3[2, 2] + 727958718*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] - 
     669662163*MT2^3*MW2^4*MZ2^7*CHl3[2, 2] + 35470350*MT2^2*MW2^5*MZ2^7*
      CHl3[2, 2] + 204132249*MT2*MW2^6*MZ2^7*CHl3[2, 2] - 
     56188674*MW2^7*MZ2^7*CHl3[2, 2] - 4379571*MT2^6*MZ2^8*CHl3[2, 2] + 
     57864375*MT2^5*MW2*MZ2^8*CHl3[2, 2] - 161245026*MT2^4*MW2^2*MZ2^8*
      CHl3[2, 2] + 65842542*MT2^3*MW2^3*MZ2^8*CHl3[2, 2] + 
     169192557*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] - 153987453*MT2*MW2^5*MZ2^8*
      CHl3[2, 2] + 26712576*MW2^6*MZ2^8*CHl3[2, 2] - 
     4492026*MT2^5*MZ2^9*CHl3[2, 2] + 13588533*MT2^4*MW2*MZ2^9*CHl3[2, 2] + 
     22040622*MT2^3*MW2^2*MZ2^9*CHl3[2, 2] - 71325783*MT2^2*MW2^3*MZ2^9*
      CHl3[2, 2] + 44680680*MT2*MW2^4*MZ2^9*CHl3[2, 2] - 
     4492026*MW2^5*MZ2^9*CHl3[2, 2] - 4492026*MT2^3*MW2*MZ2^10*CHl3[2, 2] + 
     8984052*MT2^2*MW2^2*MZ2^10*CHl3[2, 2] - 4492026*MT2*MW2^3*MZ2^10*
      CHl3[2, 2] + 1081344*MT2^6*MW2^8*Pi^2*CHl3[2, 2] - 
     6488064*MT2^5*MW2^9*Pi^2*CHl3[2, 2] + 16220160*MT2^4*MW2^10*Pi^2*
      CHl3[2, 2] - 21626880*MT2^3*MW2^11*Pi^2*CHl3[2, 2] + 
     16220160*MT2^2*MW2^12*Pi^2*CHl3[2, 2] - 6488064*MT2*MW2^13*Pi^2*
      CHl3[2, 2] + 1081344*MW2^14*Pi^2*CHl3[2, 2] - 
     2211840*MT2^6*MW2^7*MZ2*Pi^2*CHl3[2, 2] + 14352384*MT2^5*MW2^8*MZ2*Pi^2*
      CHl3[2, 2] - 36421632*MT2^4*MW2^9*MZ2*Pi^2*CHl3[2, 2] + 
     46399488*MT2^3*MW2^10*MZ2*Pi^2*CHl3[2, 2] - 31014912*MT2^2*MW2^11*MZ2*
      Pi^2*CHl3[2, 2] + 10027008*MT2*MW2^12*MZ2*Pi^2*CHl3[2, 2] - 
     1130496*MW2^13*MZ2*Pi^2*CHl3[2, 2] + 2171904*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHl3[2, 2] - 15243264*MT2^5*MW2^7*MZ2^2*Pi^2*CHl3[2, 2] + 
     39214080*MT2^4*MW2^8*MZ2^2*Pi^2*CHl3[2, 2] - 46780416*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHl3[2, 2] + 25992192*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[2, 2] - 
     5314560*MT2*MW2^11*MZ2^2*Pi^2*CHl3[2, 2] - 39936*MW2^12*MZ2^2*Pi^2*
      CHl3[2, 2] - 5116416*MT2^6*MW2^5*MZ2^3*Pi^2*CHl3[2, 2] + 
     32870400*MT2^5*MW2^6*MZ2^3*Pi^2*CHl3[2, 2] - 83261952*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHl3[2, 2] + 104460288*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[2, 2] - 
     67978752*MT2^2*MW2^9*MZ2^3*Pi^2*CHl3[2, 2] + 21970944*MT2*MW2^10*MZ2^3*
      Pi^2*CHl3[2, 2] - 2944512*MW2^11*MZ2^3*Pi^2*CHl3[2, 2] + 
     11685888*MT2^6*MW2^4*MZ2^4*Pi^2*CHl3[2, 2] - 75231744*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHl3[2, 2] + 190637568*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[2, 2] - 
     241778688*MT2^3*MW2^7*MZ2^4*Pi^2*CHl3[2, 2] + 160711680*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHl3[2, 2] - 52594176*MT2*MW2^9*MZ2^4*Pi^2*CHl3[2, 2] + 
     6569472*MW2^10*MZ2^4*Pi^2*CHl3[2, 2] - 14351232*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHl3[2, 2] + 97793280*MT2^5*MW2^4*MZ2^5*Pi^2*CHl3[2, 2] - 
     250326144*MT2^4*MW2^5*MZ2^5*Pi^2*CHl3[2, 2] + 305280000*MT2^3*MW2^6*
      MZ2^5*Pi^2*CHl3[2, 2] - 181663872*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[2, 2] + 
     45933312*MT2*MW2^8*MZ2^5*Pi^2*CHl3[2, 2] - 2665344*MW2^9*MZ2^5*Pi^2*
      CHl3[2, 2] + 9759504*MT2^6*MW2^2*MZ2^6*Pi^2*CHl3[2, 2] - 
     72908256*MT2^5*MW2^3*MZ2^6*Pi^2*CHl3[2, 2] + 189446256*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHl3[2, 2] - 212206656*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[2, 2] + 
     94318320*MT2^2*MW2^6*MZ2^6*Pi^2*CHl3[2, 2] - 3817440*MT2*MW2^7*MZ2^6*
      Pi^2*CHl3[2, 2] - 4591728*MW2^8*MZ2^6*Pi^2*CHl3[2, 2] - 
     3563640*MT2^6*MW2*MZ2^7*Pi^2*CHl3[2, 2] + 31141344*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHl3[2, 2] - 82733112*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] + 
     76440576*MT2^3*MW2^4*MZ2^7*Pi^2*CHl3[2, 2] - 5233128*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHl3[2, 2] - 22247904*MT2*MW2^6*MZ2^7*Pi^2*CHl3[2, 2] + 
     6195864*MW2^7*MZ2^7*Pi^2*CHl3[2, 2] + 544488*MT2^6*MZ2^8*Pi^2*
      CHl3[2, 2] - 6830568*MT2^5*MW2*MZ2^8*Pi^2*CHl3[2, 2] + 
     18858240*MT2^4*MW2^2*MZ2^8*Pi^2*CHl3[2, 2] - 8257536*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHl3[2, 2] - 18478968*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[2, 2] + 
     17183496*MT2*MW2^5*MZ2^8*Pi^2*CHl3[2, 2] - 3019152*MW2^6*MZ2^8*Pi^2*
      CHl3[2, 2] + 544488*MT2^5*MZ2^9*Pi^2*CHl3[2, 2] - 
     1633464*MT2^4*MW2*MZ2^9*Pi^2*CHl3[2, 2] - 2474664*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHl3[2, 2] + 8216256*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[2, 2] - 
     5197104*MT2*MW2^4*MZ2^9*Pi^2*CHl3[2, 2] + 544488*MW2^5*MZ2^9*Pi^2*
      CHl3[2, 2] + 544488*MT2^3*MW2*MZ2^10*Pi^2*CHl3[2, 2] - 
     1088976*MT2^2*MW2^2*MZ2^10*Pi^2*CHl3[2, 2] + 544488*MT2*MW2^3*MZ2^10*
      Pi^2*CHl3[2, 2] + 28790784*MT2^6*MW2^8*CHl3[Leff, Leff] - 
     172744704*MT2^5*MW2^9*CHl3[Leff, Leff] + 431861760*MT2^4*MW2^10*
      CHl3[Leff, Leff] - 575815680*MT2^3*MW2^11*CHl3[Leff, Leff] + 
     431861760*MT2^2*MW2^12*CHl3[Leff, Leff] - 172744704*MT2*MW2^13*
      CHl3[Leff, Leff] + 28790784*MW2^14*CHl3[Leff, Leff] - 
     115660800*MT2^6*MW2^7*MZ2*CHl3[Leff, Leff] + 717686784*MT2^5*MW2^8*MZ2*
      CHl3[Leff, Leff] - 1797156864*MT2^4*MW2^9*MZ2*CHl3[Leff, Leff] + 
     2324975616*MT2^3*MW2^10*MZ2*CHl3[Leff, Leff] - 
     1633941504*MT2^2*MW2^11*MZ2*CHl3[Leff, Leff] + 
     587114496*MT2*MW2^12*MZ2*CHl3[Leff, Leff] - 83017728*MW2^13*MZ2*
      CHl3[Leff, Leff] - 76032*MH2*MT2^6*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
     1831680*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] + 456192*MH2*MT2^5*MW2^6*
      MZ2^2*CHl3[Leff, Leff] + 210597120*MT2^6*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
     1140480*MH2*MT2^4*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
     1320724224*MT2^5*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
     1520640*MH2*MT2^3*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
     3284704512*MT2^4*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
     1140480*MH2*MT2^2*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
     4057917696*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
     456192*MH2*MT2*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
     2578634496*MT2^2*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
     76032*MH2*MW2^11*MZ2^2*CHl3[Leff, Leff] - 769473792*MT2*MW2^11*MZ2^2*
      CHl3[Leff, Leff] + 76011264*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
     136512*MH2*MT2^6*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
     5493312*MT2^7*MW2^4*MZ2^3*CHl3[Leff, Leff] - 895104*MH2*MT2^5*MW2^5*
      MZ2^3*CHl3[Leff, Leff] - 176009472*MT2^6*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
     2275776*MH2*MT2^4*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
     1102863744*MT2^5*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
     2882304*MH2*MT2^3*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
     2684140992*MT2^4*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
     1895616*MH2*MT2^2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
     2946279744*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
     590976*MH2*MT2*MW2^9*MZ2^3*CHl3[Leff, Leff] - 1344274560*MT2^2*MW2^9*
      MZ2^3*CHl3[Leff, Leff] + 60480*MH2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
     87328512*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 61243200*MW2^11*MZ2^3*
      CHl3[Leff, Leff] - 30672*MH2*MT2^6*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
     6479136*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] + 320544*MH2*MT2^5*MW2^4*
      MZ2^4*CHl3[Leff, Leff] - 17025120*MT2^6*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
     869616*MH2*MT2^4*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
     137304000*MT2^5*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
     810432*MH2*MT2^3*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
     467837568*MT2^4*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
     34992*MH2*MT2^2*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
     1223477856*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] - 
     301536*MH2*MT2*MW2^8*MZ2^4*CHl3[Leff, Leff] - 1660622688*MT2^2*MW2^8*
      MZ2^4*CHl3[Leff, Leff] + 105840*MH2*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
     989385984*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] - 195410880*MW2^10*MZ2^4*
      CHl3[Leff, Leff] - 95040*MH2*MT2^6*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
     3318840*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] + 539568*MH2*MT2^5*MW2^3*
      MZ2^5*CHl3[Leff, Leff] + 138939264*MT2^6*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
     1333584*MH2*MT2^4*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
     989114400*MT2^5*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
     1975968*MH2*MT2^3*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
     2613441096*MT2^4*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
     1759968*MH2*MT2^2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
     3562904520*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
     798768*MH2*MT2*MW2^7*MZ2^5*CHl3[Leff, Leff] + 2617916688*MT2^2*MW2^7*
      MZ2^5*CHl3[Leff, Leff] - 125712*MH2*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
     919051920*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] + 95453928*MW2^9*MZ2^5*
      CHl3[Leff, Leff] + 94338*MH2*MT2^6*MW2*MZ2^6*CHl3[Leff, Leff] - 
     225072*MT2^7*MW2*MZ2^6*CHl3[Leff, Leff] - 661068*MH2*MT2^5*MW2^2*MZ2^6*
      CHl3[Leff, Leff] - 81307584*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
     1700190*MH2*MT2^4*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
     663378840*MT2^5*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
     2107512*MH2*MT2^3*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
     1760509224*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
     1286334*MH2*MT2^2*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
     1965769056*MT2^3*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
     311580*MH2*MT2*MW2^6*MZ2^6*CHl3[Leff, Leff] - 812254896*MT2^2*MW2^6*
      MZ2^6*CHl3[Leff, Leff] - 702*MH2*MW2^7*MZ2^6*CHl3[Leff, Leff] - 
     55987560*MT2*MW2^7*MZ2^6*CHl3[Leff, Leff] + 80868600*MW2^8*MZ2^6*
      CHl3[Leff, Leff] - 29106*MH2*MT2^6*MZ2^7*CHl3[Leff, Leff] - 
     276264*MT2^7*MZ2^7*CHl3[Leff, Leff] + 268974*MH2*MT2^5*MW2*MZ2^7*
      CHl3[Leff, Leff] + 8727246*MT2^6*MW2*MZ2^7*CHl3[Leff, Leff] - 
     719604*MH2*MT2^4*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
     129944718*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
     675756*MH2*MT2^3*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
     360647172*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
     57834*MH2*MT2^2*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
     142239564*MT2^3*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
     203418*MH2*MT2*MW2^5*MZ2^7*CHl3[Leff, Leff] - 395763786*MT2^2*MW2^5*
      MZ2^7*CHl3[Leff, Leff] + 65232*MH2*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
     376866234*MT2*MW2^6*MZ2^7*CHl3[Leff, Leff] - 76889232*MW2^7*MZ2^7*
      CHl3[Leff, Leff] - 29106*MH2*MT2^5*MZ2^8*CHl3[Leff, Leff] + 
     2948562*MT2^6*MZ2^8*CHl3[Leff, Leff] + 87318*MH2*MT2^4*MW2*MZ2^8*
      CHl3[Leff, Leff] - 11930148*MT2^5*MW2*MZ2^8*CHl3[Leff, Leff] + 
     36126*MH2*MT2^3*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
     28955844*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] - 246888*MH2*MT2^2*MW2^3*
      MZ2^8*CHl3[Leff, Leff] - 138763620*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
     181656*MH2*MT2*MW2^4*MZ2^8*CHl3[Leff, Leff] + 232288650*MT2^2*MW2^4*
      MZ2^8*CHl3[Leff, Leff] - 29106*MH2*MW2^5*MZ2^8*CHl3[Leff, Leff] - 
     123652944*MT2*MW2^5*MZ2^8*CHl3[Leff, Leff] + 9740232*MW2^6*MZ2^8*
      CHl3[Leff, Leff] + 3224826*MT2^5*MZ2^9*CHl3[Leff, Leff] - 
     29106*MH2*MT2^3*MW2*MZ2^9*CHl3[Leff, Leff] - 9965736*MT2^4*MW2*MZ2^9*
      CHl3[Leff, Leff] + 58212*MH2*MT2^2*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
     13943970*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] - 29106*MH2*MT2*MW2^3*MZ2^9*
      CHl3[Leff, Leff] - 7529454*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
     2994138*MT2*MW2^4*MZ2^9*CHl3[Leff, Leff] + 3209832*MW2^5*MZ2^9*
      CHl3[Leff, Leff] + 3194838*MT2^3*MW2*MZ2^10*CHl3[Leff, Leff] - 
     6314706*MT2^2*MW2^2*MZ2^10*CHl3[Leff, Leff] + 3209832*MT2*MW2^3*MZ2^10*
      CHl3[Leff, Leff] - 2162688*MT2^6*MW2^8*Pi^2*CHl3[Leff, Leff] + 
     12976128*MT2^5*MW2^9*Pi^2*CHl3[Leff, Leff] - 32440320*MT2^4*MW2^10*Pi^2*
      CHl3[Leff, Leff] + 43253760*MT2^3*MW2^11*Pi^2*CHl3[Leff, Leff] - 
     32440320*MT2^2*MW2^12*Pi^2*CHl3[Leff, Leff] + 12976128*MT2*MW2^13*Pi^2*
      CHl3[Leff, Leff] - 2162688*MW2^14*Pi^2*CHl3[Leff, Leff] + 
     7766016*MT2^6*MW2^7*MZ2*Pi^2*CHl3[Leff, Leff] - 
     48758784*MT2^5*MW2^8*MZ2*Pi^2*CHl3[Leff, Leff] + 
     122978304*MT2^4*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] - 
     159645696*MT2^3*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] + 
     112164864*MT2^2*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] - 
     40108032*MT2*MW2^12*MZ2*Pi^2*CHl3[Leff, Leff] + 
     5603328*MW2^13*MZ2*Pi^2*CHl3[Leff, Leff] - 14432256*MT2^6*MW2^6*MZ2^2*
      Pi^2*CHl3[Leff, Leff] + 94359552*MT2^5*MW2^7*MZ2^2*Pi^2*
      CHl3[Leff, Leff] - 239781888*MT2^4*MW2^8*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     302014464*MT2^3*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     196626432*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     61132800*MT2*MW2^11*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     6666240*MW2^12*MZ2^2*Pi^2*CHl3[Leff, Leff] + 11371008*MT2^6*MW2^5*MZ2^3*
      Pi^2*CHl3[Leff, Leff] - 82658304*MT2^5*MW2^6*MZ2^3*Pi^2*
      CHl3[Leff, Leff] + 213861888*MT2^4*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     248518656*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     126168576*MT2^2*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     17163264*MT2*MW2^10*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     3061248*MW2^11*MZ2^3*Pi^2*CHl3[Leff, Leff] + 6391680*MT2^6*MW2^4*MZ2^4*
      Pi^2*CHl3[Leff, Leff] - 26979072*MT2^5*MW2^5*MZ2^4*Pi^2*
      CHl3[Leff, Leff] + 61762176*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     119523840*MT2^3*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     147481728*MT2^2*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     86895360*MT2*MW2^9*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     17762688*MW2^10*MZ2^4*Pi^2*CHl3[Leff, Leff] - 17894592*MT2^6*MW2^3*MZ2^5*
      Pi^2*CHl3[Leff, Leff] + 113759232*MT2^5*MW2^4*MZ2^5*Pi^2*
      CHl3[Leff, Leff] - 287593920*MT2^4*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     382046208*MT2^3*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     278377536*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     99563520*MT2*MW2^8*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     11502912*MW2^9*MZ2^5*Pi^2*CHl3[Leff, Leff] + 11365680*MT2^6*MW2^2*MZ2^6*
      Pi^2*CHl3[Leff, Leff] - 86088672*MT2^5*MW2^3*MZ2^6*Pi^2*
      CHl3[Leff, Leff] + 224168976*MT2^4*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     256711104*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     121912656*MT2^2*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     8118624*MT2*MW2^7*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     6528912*MW2^8*MZ2^6*Pi^2*CHl3[Leff, Leff] - 2373816*MT2^6*MW2*MZ2^7*Pi^2*
      CHl3[Leff, Leff] + 25608576*MT2^5*MW2^2*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     69704280*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     52313088*MT2^3*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     22913304*MT2^2*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     37748736*MT2*MW2^6*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     8991864*MW2^7*MZ2^7*Pi^2*CHl3[Leff, Leff] - 31032*MT2^6*MZ2^8*Pi^2*
      CHl3[Leff, Leff] - 2187624*MT2^5*MW2*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     6655968*MT2^4*MW2^2*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     7238688*MT2^3*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     27944472*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     18673320*MT2*MW2^5*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     2404848*MW2^6*MZ2^8*Pi^2*CHl3[Leff, Leff] - 31032*MT2^5*MZ2^9*Pi^2*
      CHl3[Leff, Leff] + 93096*MT2^4*MW2*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     2435880*MT2^3*MW2^2*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
     4685568*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     2280720*MT2*MW2^4*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     31032*MW2^5*MZ2^9*Pi^2*CHl3[Leff, Leff] - 31032*MT2^3*MW2*MZ2^10*Pi^2*
      CHl3[Leff, Leff] + 62064*MT2^2*MW2^2*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
     31032*MT2*MW2^3*MZ2^10*Pi^2*CHl3[Leff, Leff] + 
     13246464*MT2^6*MW2^7*MZ2*CHq1[1, 1] - 79478784*MT2^5*MW2^8*MZ2*
      CHq1[1, 1] + 198696960*MT2^4*MW2^9*MZ2*CHq1[1, 1] - 
     264929280*MT2^3*MW2^10*MZ2*CHq1[1, 1] + 198696960*MT2^2*MW2^11*MZ2*
      CHq1[1, 1] - 79478784*MT2*MW2^12*MZ2*CHq1[1, 1] + 
     13246464*MW2^13*MZ2*CHq1[1, 1] - 50688*MH2*MT2^6*MW2^5*MZ2^2*
      CHq1[1, 1] - 663552*MT2^7*MW2^5*MZ2^2*CHq1[1, 1] + 
     304128*MH2*MT2^5*MW2^6*MZ2^2*CHq1[1, 1] + 4594176*MT2^6*MW2^6*MZ2^2*
      CHq1[1, 1] - 760320*MH2*MT2^4*MW2^7*MZ2^2*CHq1[1, 1] - 
     549888*MT2^5*MW2^7*MZ2^2*CHq1[1, 1] + 1013760*MH2*MT2^3*MW2^8*MZ2^2*
      CHq1[1, 1] - 16445952*MT2^4*MW2^8*MZ2^2*CHq1[1, 1] - 
     760320*MH2*MT2^2*MW2^9*MZ2^2*CHq1[1, 1] + 2623488*MT2^3*MW2^9*MZ2^2*
      CHq1[1, 1] + 304128*MH2*MT2*MW2^10*MZ2^2*CHq1[1, 1] + 
     41326080*MT2^2*MW2^10*MZ2^2*CHq1[1, 1] - 50688*MH2*MW2^11*MZ2^2*
      CHq1[1, 1] - 44909568*MT2*MW2^11*MZ2^2*CHq1[1, 1] + 
     14025216*MW2^12*MZ2^2*CHq1[1, 1] + 167040*MH2*MT2^6*MW2^4*MZ2^3*
      CHq1[1, 1] + 2363904*MT2^7*MW2^4*MZ2^3*CHq1[1, 1] - 
     1052928*MH2*MT2^5*MW2^5*MZ2^3*CHq1[1, 1] - 110820672*MT2^6*MW2^5*MZ2^3*
      CHq1[1, 1] + 2657664*MH2*MT2^4*MW2^6*MZ2^3*CHq1[1, 1] + 
     614111616*MT2^5*MW2^6*MZ2^3*CHq1[1, 1] - 3442176*MH2*MT2^3*MW2^7*MZ2^3*
      CHq1[1, 1] - 1491251904*MT2^4*MW2^7*MZ2^3*CHq1[1, 1] + 
     2404224*MH2*MT2^2*MW2^8*MZ2^3*CHq1[1, 1] + 1970482944*MT2^3*MW2^8*MZ2^3*
      CHq1[1, 1] - 850176*MH2*MT2*MW2^9*MZ2^3*CHq1[1, 1] - 
     1479139008*MT2^2*MW2^9*MZ2^3*CHq1[1, 1] + 116352*MH2*MW2^10*MZ2^3*
      CHq1[1, 1] + 589655424*MT2*MW2^10*MZ2^3*CHq1[1, 1] - 
     95402304*MW2^11*MZ2^3*CHq1[1, 1] - 237744*MH2*MT2^6*MW2^3*MZ2^4*
      CHq1[1, 1] - 3753216*MT2^7*MW2^3*MZ2^4*CHq1[1, 1] + 
     1593504*MH2*MT2^5*MW2^4*MZ2^4*CHq1[1, 1] + 210999936*MT2^6*MW2^4*MZ2^4*
      CHq1[1, 1] - 4067280*MH2*MT2^4*MW2^5*MZ2^4*CHq1[1, 1] - 
     1276027776*MT2^5*MW2^5*MZ2^4*CHq1[1, 1] + 5038272*MH2*MT2^3*MW2^6*MZ2^4*
      CHq1[1, 1] + 3158826624*MT2^4*MW2^6*MZ2^4*CHq1[1, 1] - 
     3130704*MH2*MT2^2*MW2^7*MZ2^4*CHq1[1, 1] - 3963964416*MT2^3*MW2^7*MZ2^4*
      CHq1[1, 1] + 874656*MH2*MT2*MW2^8*MZ2^4*CHq1[1, 1] + 
     2612813184*MT2^2*MW2^8*MZ2^4*CHq1[1, 1] - 70704*MH2*MW2^9*MZ2^4*
      CHq1[1, 1] - 828793728*MT2*MW2^9*MZ2^4*CHq1[1, 1] + 
     89899392*MW2^10*MZ2^4*CHq1[1, 1] + 184824*MH2*MT2^6*MW2^2*MZ2^5*
      CHq1[1, 1] + 3280176*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] - 
     1346688*MH2*MT2^5*MW2^3*MZ2^5*CHq1[1, 1] - 186348168*MT2^6*MW2^3*MZ2^5*
      CHq1[1, 1] + 3485592*MH2*MT2^4*MW2^4*MZ2^5*CHq1[1, 1] + 
     1223948352*MT2^5*MW2^4*MZ2^5*CHq1[1, 1] - 4004928*MH2*MT2^3*MW2^5*MZ2^5*
      CHq1[1, 1] - 3072198168*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] + 
     1962792*MH2*MT2^2*MW2^6*MZ2^5*CHq1[1, 1] + 3570293040*MT2^3*MW2^6*MZ2^5*
      CHq1[1, 1] - 228672*MH2*MT2*MW2^7*MZ2^5*CHq1[1, 1] - 
     1884237240*MT2^2*MW2^7*MZ2^5*CHq1[1, 1] - 52920*MH2*MW2^8*MZ2^5*
      CHq1[1, 1] + 321981408*MT2*MW2^8*MZ2^5*CHq1[1, 1] + 
     23280600*MW2^9*MZ2^5*CHq1[1, 1] - 78426*MH2*MT2^6*MW2*MZ2^6*CHq1[1, 1] - 
     1552284*MT2^7*MW2*MZ2^6*CHq1[1, 1] + 655380*MH2*MT2^5*MW2^2*MZ2^6*
      CHq1[1, 1] + 86903100*MT2^6*MW2^2*MZ2^6*CHq1[1, 1] - 
     1730862*MH2*MT2^4*MW2^3*MZ2^6*CHq1[1, 1] - 641879748*MT2^5*MW2^3*MZ2^6*
      CHq1[1, 1] + 1700424*MH2*MT2^3*MW2^4*MZ2^6*CHq1[1, 1] + 
     1637047476*MT2^4*MW2^4*MZ2^6*CHq1[1, 1] - 331254*MH2*MT2^2*MW2^5*MZ2^6*
      CHq1[1, 1] - 1634742276*MT2^3*MW2^5*MZ2^6*CHq1[1, 1] - 
     321660*MH2*MT2*MW2^6*MZ2^6*CHq1[1, 1] + 412190724*MT2^2*MW2^6*MZ2^6*
      CHq1[1, 1] + 106398*MH2*MW2^7*MZ2^6*CHq1[1, 1] + 
     230537892*MT2*MW2^7*MZ2^6*CHq1[1, 1] - 88504884*MW2^8*MZ2^6*CHq1[1, 1] + 
     14994*MH2*MT2^6*MZ2^7*CHq1[1, 1] + 324972*MT2^7*MZ2^7*CHq1[1, 1] - 
     168390*MH2*MT2^5*MW2*MZ2^7*CHq1[1, 1] - 20125320*MT2^6*MW2*MZ2^7*
      CHq1[1, 1] + 460188*MH2*MT2^4*MW2^2*MZ2^7*CHq1[1, 1] + 
     183601908*MT2^5*MW2^2*MZ2^7*CHq1[1, 1] - 271908*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[1, 1] - 478695456*MT2^4*MW2^3*MZ2^7*CHq1[1, 1] - 
     301590*MH2*MT2^2*MW2^4*MZ2^7*CHq1[1, 1] + 313570092*MT2^3*MW2^4*MZ2^7*
      CHq1[1, 1] + 330138*MH2*MT2*MW2^5*MZ2^7*CHq1[1, 1] + 
     230751000*MT2^2*MW2^5*MZ2^7*CHq1[1, 1] - 63432*MH2*MW2^6*MZ2^7*
      CHq1[1, 1] - 287076924*MT2*MW2^6*MZ2^7*CHq1[1, 1] + 
     57649728*MW2^7*MZ2^7*CHq1[1, 1] + 14994*MH2*MT2^5*MZ2^8*CHq1[1, 1] + 
     1550484*MT2^6*MZ2^8*CHq1[1, 1] - 44982*MH2*MT2^4*MW2*MZ2^8*CHq1[1, 1] - 
     24951192*MT2^5*MW2*MZ2^8*CHq1[1, 1] - 48438*MH2*MT2^3*MW2^2*MZ2^8*
      CHq1[1, 1] + 67371984*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] + 
     186840*MH2*MT2^2*MW2^3*MZ2^8*CHq1[1, 1] + 20263020*MT2^3*MW2^3*MZ2^8*
      CHq1[1, 1] - 123408*MH2*MT2*MW2^4*MZ2^8*CHq1[1, 1] - 
     165995112*MT2^2*MW2^4*MZ2^8*CHq1[1, 1] + 14994*MH2*MW2^5*MZ2^8*
      CHq1[1, 1] + 117180540*MT2*MW2^5*MZ2^8*CHq1[1, 1] - 
     15419724*MW2^6*MZ2^8*CHq1[1, 1] + 1225512*MT2^5*MZ2^9*CHq1[1, 1] + 
     14994*MH2*MT2^3*MW2*MZ2^9*CHq1[1, 1] - 3351564*MT2^4*MW2*MZ2^9*
      CHq1[1, 1] - 29988*MH2*MT2^2*MW2^2*MZ2^9*CHq1[1, 1] - 
     14822124*MT2^3*MW2^2*MZ2^9*CHq1[1, 1] + 14994*MH2*MT2*MW2^3*MZ2^9*
      CHq1[1, 1] + 36044436*MT2^2*MW2^3*MZ2^9*CHq1[1, 1] - 
     20321772*MT2*MW2^4*MZ2^9*CHq1[1, 1] + 1225512*MW2^5*MZ2^9*CHq1[1, 1] + 
     1225512*MT2^3*MW2*MZ2^10*CHq1[1, 1] - 2451024*MT2^2*MW2^2*MZ2^10*
      CHq1[1, 1] + 1225512*MT2*MW2^3*MZ2^10*CHq1[1, 1] - 
     475136*MT2^6*MW2^7*MZ2*Pi^2*CHq1[1, 1] + 2850816*MT2^5*MW2^8*MZ2*Pi^2*
      CHq1[1, 1] - 7127040*MT2^4*MW2^9*MZ2*Pi^2*CHq1[1, 1] + 
     9502720*MT2^3*MW2^10*MZ2*Pi^2*CHq1[1, 1] - 7127040*MT2^2*MW2^11*MZ2*Pi^2*
      CHq1[1, 1] + 2850816*MT2*MW2^12*MZ2*Pi^2*CHq1[1, 1] - 
     475136*MW2^13*MZ2*Pi^2*CHq1[1, 1] - 2781184*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHq1[1, 1] + 16211968*MT2^5*MW2^7*MZ2^2*Pi^2*CHq1[1, 1] - 
     40292352*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[1, 1] + 54673408*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHq1[1, 1] - 42668032*MT2^2*MW2^10*MZ2^2*Pi^2*CHq1[1, 1] + 
     18112512*MT2*MW2^11*MZ2^2*Pi^2*CHq1[1, 1] - 3256320*MW2^12*MZ2^2*Pi^2*
      CHq1[1, 1] + 13416960*MT2^6*MW2^5*MZ2^3*Pi^2*CHq1[1, 1] - 
     83282944*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[1, 1] + 209597952*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHq1[1, 1] - 274376704*MT2^3*MW2^8*MZ2^3*Pi^2*CHq1[1, 1] + 
     196642304*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[1, 1] - 72633344*MT2*MW2^10*MZ2^3*
      Pi^2*CHq1[1, 1] + 10635776*MW2^11*MZ2^3*Pi^2*CHq1[1, 1] - 
     21832064*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[1, 1] + 144409344*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHq1[1, 1] - 367731840*MT2^4*MW2^6*MZ2^4*Pi^2*CHq1[1, 1] + 
     460694016*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[1, 1] - 295084672*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHq1[1, 1] + 87960320*MT2*MW2^9*MZ2^4*Pi^2*CHq1[1, 1] - 
     8415104*MW2^10*MZ2^4*Pi^2*CHq1[1, 1] + 18170048*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHq1[1, 1] - 130852352*MT2^5*MW2^4*MZ2^5*Pi^2*CHq1[1, 1] + 
     338046912*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[1, 1] - 393648128*MT2^3*MW2^6*
      MZ2^5*Pi^2*CHq1[1, 1] + 202052672*MT2^2*MW2^7*MZ2^5*Pi^2*CHq1[1, 1] - 
     30107136*MT2*MW2^8*MZ2^5*Pi^2*CHq1[1, 1] - 3662016*MW2^9*MZ2^5*Pi^2*
      CHq1[1, 1] - 8227344*MT2^6*MW2^2*MZ2^6*Pi^2*CHq1[1, 1] + 
     67534112*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[1, 1] - 177920304*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHq1[1, 1] + 179054912*MT2^3*MW2^5*MZ2^6*Pi^2*CHq1[1, 1] - 
     43405936*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[1, 1] - 26978144*MT2*MW2^7*MZ2^6*
      Pi^2*CHq1[1, 1] + 9942704*MW2^8*MZ2^6*Pi^2*CHq1[1, 1] + 
     1880296*MT2^6*MW2*MZ2^7*Pi^2*CHq1[1, 1] - 19509120*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHq1[1, 1] + 52886472*MT2^4*MW2^3*MZ2^7*Pi^2*CHq1[1, 1] - 
     35890560*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[1, 1] - 24590344*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHq1[1, 1] + 31570304*MT2*MW2^6*MZ2^7*Pi^2*CHq1[1, 1] - 
     6347048*MW2^7*MZ2^7*Pi^2*CHq1[1, 1] - 151576*MT2^6*MZ2^8*Pi^2*
      CHq1[1, 1] + 2789752*MT2^5*MW2*MZ2^8*Pi^2*CHq1[1, 1] - 
     7914528*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[1, 1] - 1435232*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHq1[1, 1] + 17941640*MT2^2*MW2^4*MZ2^8*Pi^2*CHq1[1, 1] - 
     12958776*MT2*MW2^5*MZ2^8*Pi^2*CHq1[1, 1] + 1728720*MW2^6*MZ2^8*Pi^2*
      CHq1[1, 1] - 151576*MT2^5*MZ2^9*Pi^2*CHq1[1, 1] + 
     454728*MT2^4*MW2*MZ2^9*Pi^2*CHq1[1, 1] + 1577144*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq1[1, 1] - 4063744*MT2^2*MW2^3*MZ2^9*Pi^2*CHq1[1, 1] + 
     2335024*MT2*MW2^4*MZ2^9*Pi^2*CHq1[1, 1] - 151576*MW2^5*MZ2^9*Pi^2*
      CHq1[1, 1] - 151576*MT2^3*MW2*MZ2^10*Pi^2*CHq1[1, 1] + 
     303152*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[1, 1] - 151576*MT2*MW2^3*MZ2^10*Pi^2*
      CHq1[1, 1] + 16220160*MT2^6*MW2^7*MZ2*CHq1[2, 2] - 
     97320960*MT2^5*MW2^8*MZ2*CHq1[2, 2] + 243302400*MT2^4*MW2^9*MZ2*
      CHq1[2, 2] - 324403200*MT2^3*MW2^10*MZ2*CHq1[2, 2] + 
     243302400*MT2^2*MW2^11*MZ2*CHq1[2, 2] - 97320960*MT2*MW2^12*MZ2*
      CHq1[2, 2] + 16220160*MW2^13*MZ2*CHq1[2, 2] + 
     228096*MH2*MT2^6*MW2^5*MZ2^2*CHq1[2, 2] + 3670272*MT2^7*MW2^5*MZ2^2*
      CHq1[2, 2] - 1368576*MH2*MT2^5*MW2^6*MZ2^2*CHq1[2, 2] - 
     163436544*MT2^6*MW2^6*MZ2^2*CHq1[2, 2] + 3421440*MH2*MT2^4*MW2^7*MZ2^2*
      CHq1[2, 2] + 920054016*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] - 
     4561920*MH2*MT2^3*MW2^8*MZ2^2*CHq1[2, 2] - 2244741120*MT2^4*MW2^8*MZ2^2*
      CHq1[2, 2] + 3421440*MH2*MT2^2*MW2^9*MZ2^2*CHq1[2, 2] + 
     2918695680*MT2^3*MW2^9*MZ2^2*CHq1[2, 2] - 1368576*MH2*MT2*MW2^10*MZ2^2*
      CHq1[2, 2] - 2113708032*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] + 
     228096*MH2*MW2^11*MZ2^2*CHq1[2, 2] + 804950784*MT2*MW2^11*MZ2^2*
      CHq1[2, 2] - 125485056*MW2^12*MZ2^2*CHq1[2, 2] - 
     485568*MH2*MT2^6*MW2^4*MZ2^3*CHq1[2, 2] - 8268480*MT2^7*MW2^4*MZ2^3*
      CHq1[2, 2] + 3141504*MH2*MT2^5*MW2^5*MZ2^3*CHq1[2, 2] + 
     291792960*MT2^6*MW2^5*MZ2^3*CHq1[2, 2] - 7967808*MH2*MT2^4*MW2^6*MZ2^3*
      CHq1[2, 2] - 1707451200*MT2^5*MW2^6*MZ2^3*CHq1[2, 2] + 
     10167552*MH2*MT2^3*MW2^7*MZ2^3*CHq1[2, 2] + 4174559424*MT2^4*MW2^7*MZ2^3*
      CHq1[2, 2] - 6827328*MH2*MT2^2*MW2^8*MZ2^3*CHq1[2, 2] - 
     5153387328*MT2^3*MW2^8*MZ2^3*CHq1[2, 2] + 2229120*MH2*MT2*MW2^9*MZ2^3*
      CHq1[2, 2] + 3300281280*MT2^2*MW2^9*MZ2^3*CHq1[2, 2] - 
     257472*MH2*MW2^10*MZ2^3*CHq1[2, 2] - 994260672*MT2*MW2^10*MZ2^3*
      CHq1[2, 2] + 96734016*MW2^11*MZ2^3*CHq1[2, 2] + 
     523152*MH2*MT2^6*MW2^3*MZ2^4*CHq1[2, 2] + 9372672*MT2^7*MW2^3*MZ2^4*
      CHq1[2, 2] - 3624480*MH2*MT2^5*MW2^4*MZ2^4*CHq1[2, 2] - 
     227492352*MT2^6*MW2^4*MZ2^4*CHq1[2, 2] + 9303984*MH2*MT2^4*MW2^5*MZ2^4*
      CHq1[2, 2] + 1381766976*MT2^5*MW2^5*MZ2^4*CHq1[2, 2] - 
     11206080*MH2*MT2^3*MW2^6*MZ2^4*CHq1[2, 2] - 3360263616*MT2^4*MW2^6*MZ2^4*
      CHq1[2, 2] + 6419952*MH2*MT2^2*MW2^7*MZ2^4*CHq1[2, 2] + 
     3711259008*MT2^3*MW2^7*MZ2^4*CHq1[2, 2] - 1454112*MH2*MT2*MW2^8*MZ2^4*
      CHq1[2, 2] - 1711760256*MT2^2*MW2^8*MZ2^4*CHq1[2, 2] + 
     37584*MH2*MW2^9*MZ2^4*CHq1[2, 2] + 121598784*MT2*MW2^9*MZ2^4*
      CHq1[2, 2] + 75518784*MW2^10*MZ2^4*CHq1[2, 2] - 
     293544*MH2*MT2^6*MW2^2*MZ2^5*CHq1[2, 2] - 5417928*MT2^7*MW2^2*MZ2^5*
      CHq1[2, 2] + 2284416*MH2*MT2^5*MW2^3*MZ2^5*CHq1[2, 2] + 
     57887064*MT2^6*MW2^3*MZ2^5*CHq1[2, 2] - 5972616*MH2*MT2^4*MW2^4*MZ2^5*
      CHq1[2, 2] - 368367768*MT2^5*MW2^4*MZ2^5*CHq1[2, 2] + 
     6431616*MH2*MT2^3*MW2^5*MZ2^5*CHq1[2, 2] + 847594152*MT2^4*MW2^5*MZ2^5*
      CHq1[2, 2] - 2385720*MH2*MT2^2*MW2^6*MZ2^5*CHq1[2, 2] - 
     452972664*MT2^3*MW2^6*MZ2^5*CHq1[2, 2] - 293760*MH2*MT2*MW2^7*MZ2^5*
      CHq1[2, 2] - 567182808*MT2^2*MW2^7*MZ2^5*CHq1[2, 2] + 
     229608*MH2*MW2^8*MZ2^5*CHq1[2, 2] + 635421528*MT2*MW2^8*MZ2^5*
      CHq1[2, 2] - 146961576*MW2^9*MZ2^5*CHq1[2, 2] + 
     89154*MH2*MT2^6*MW2*MZ2^6*CHq1[2, 2] + 1665684*MT2^7*MW2*MZ2^6*
      CHq1[2, 2] - 828468*MH2*MT2^5*MW2^2*MZ2^6*CHq1[2, 2] + 
     27104364*MT2^6*MW2^2*MZ2^6*CHq1[2, 2] + 2217942*MH2*MT2^4*MW2^3*MZ2^6*
      CHq1[2, 2] - 197808444*MT2^5*MW2^3*MZ2^6*CHq1[2, 2] - 
     1847016*MH2*MT2^3*MW2^4*MZ2^6*CHq1[2, 2] + 554776236*MT2^4*MW2^4*MZ2^6*
      CHq1[2, 2] - 296082*MH2*MT2^2*MW2^5*MZ2^6*CHq1[2, 2] - 
     985553316*MT2^3*MW2^5*MZ2^6*CHq1[2, 2] + 868860*MH2*MT2*MW2^6*MZ2^6*
      CHq1[2, 2] + 1010859588*MT2^2*MW2^6*MZ2^6*CHq1[2, 2] - 
     204390*MH2*MW2^7*MZ2^6*CHq1[2, 2] - 469475316*MT2*MW2^7*MZ2^6*
      CHq1[2, 2] + 58431204*MW2^8*MZ2^6*CHq1[2, 2] - 
     6615*MH2*MT2^6*MZ2^7*CHq1[2, 2] - 103680*MT2^7*MZ2^7*CHq1[2, 2] + 
     128844*MH2*MT2^5*MW2*MZ2^7*CHq1[2, 2] - 22655322*MT2^6*MW2*MZ2^7*
      CHq1[2, 2] - 366687*MH2*MT2^4*MW2^2*MZ2^7*CHq1[2, 2] + 
     185628816*MT2^5*MW2^2*MZ2^7*CHq1[2, 2] + 17064*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[2, 2] - 501695154*MT2^4*MW2^3*MZ2^7*CHq1[2, 2] + 
     666171*MH2*MT2^2*MW2^4*MZ2^7*CHq1[2, 2] + 612486792*MT2^3*MW2^4*MZ2^7*
      CHq1[2, 2] - 521316*MH2*MT2*MW2^5*MZ2^7*CHq1[2, 2] - 
     330933654*MT2^2*MW2^5*MZ2^7*CHq1[2, 2] + 82539*MH2*MW2^6*MZ2^7*
      CHq1[2, 2] + 39749112*MT2*MW2^6*MZ2^7*CHq1[2, 2] + 
     17523090*MW2^7*MZ2^7*CHq1[2, 2] - 6615*MH2*MT2^5*MZ2^8*CHq1[2, 2] + 
     4188105*MT2^6*MZ2^8*CHq1[2, 2] + 19845*MH2*MT2^4*MW2*MZ2^8*CHq1[2, 2] - 
     50382756*MT2^5*MW2*MZ2^8*CHq1[2, 2] + 75924*MH2*MT2^3*MW2^2*MZ2^8*
      CHq1[2, 2] + 140670513*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] - 
     191538*MH2*MT2^2*MW2^3*MZ2^8*CHq1[2, 2] - 96756516*MT2^3*MW2^3*MZ2^8*
      CHq1[2, 2] + 108999*MH2*MT2*MW2^4*MZ2^8*CHq1[2, 2] - 
     68521401*MT2^2*MW2^4*MZ2^8*CHq1[2, 2] - 6615*MH2*MW2^5*MZ2^8*
      CHq1[2, 2] + 91459512*MT2*MW2^5*MZ2^8*CHq1[2, 2] - 
     20657457*MW2^6*MZ2^8*CHq1[2, 2] + 4291785*MT2^5*MZ2^9*CHq1[2, 2] - 
     6615*MH2*MT2^3*MW2*MZ2^9*CHq1[2, 2] - 12979035*MT2^4*MW2*MZ2^9*
      CHq1[2, 2] + 13230*MH2*MT2^2*MW2^2*MZ2^9*CHq1[2, 2] - 
     16152156*MT2^3*MW2^2*MZ2^9*CHq1[2, 2] - 6615*MH2*MT2*MW2^3*MZ2^9*
      CHq1[2, 2] + 58372218*MT2^2*MW2^3*MZ2^9*CHq1[2, 2] - 
     37824597*MT2*MW2^4*MZ2^9*CHq1[2, 2] + 4291785*MW2^5*MZ2^9*CHq1[2, 2] + 
     4291785*MT2^3*MW2*MZ2^10*CHq1[2, 2] - 8583570*MT2^2*MW2^2*MZ2^10*
      CHq1[2, 2] + 4291785*MT2*MW2^3*MZ2^10*CHq1[2, 2] - 
     4620288*MT2^6*MW2^7*MZ2*Pi^2*CHq1[2, 2] + 27721728*MT2^5*MW2^8*MZ2*Pi^2*
      CHq1[2, 2] - 69304320*MT2^4*MW2^9*MZ2*Pi^2*CHq1[2, 2] + 
     92405760*MT2^3*MW2^10*MZ2*Pi^2*CHq1[2, 2] - 69304320*MT2^2*MW2^11*MZ2*
      Pi^2*CHq1[2, 2] + 27721728*MT2*MW2^12*MZ2*Pi^2*CHq1[2, 2] - 
     4620288*MW2^13*MZ2*Pi^2*CHq1[2, 2] + 20115456*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHq1[2, 2] - 125313024*MT2^5*MW2^7*MZ2^2*Pi^2*CHq1[2, 2] + 
     315592704*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[2, 2] - 411549696*MT2^3*MW2^9*
      MZ2^2*Pi^2*CHq1[2, 2] + 292491264*MT2^2*MW2^10*MZ2^2*Pi^2*CHq1[2, 2] - 
     106831872*MT2*MW2^11*MZ2^2*Pi^2*CHq1[2, 2] + 15495168*MW2^12*MZ2^2*Pi^2*
      CHq1[2, 2] - 30150144*MT2^6*MW2^5*MZ2^3*Pi^2*CHq1[2, 2] + 
     201016320*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[2, 2] - 512598528*MT2^4*MW2^7*
      MZ2^3*Pi^2*CHq1[2, 2] + 638613504*MT2^3*MW2^8*MZ2^3*Pi^2*CHq1[2, 2] - 
     402780672*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[2, 2] + 115934208*MT2*MW2^10*MZ2^3*
      Pi^2*CHq1[2, 2] - 10034688*MW2^11*MZ2^3*Pi^2*CHq1[2, 2] + 
     19904640*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[2, 2] - 149577984*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHq1[2, 2] + 389020032*MT2^4*MW2^6*MZ2^4*Pi^2*CHq1[2, 2] - 
     438277632*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[2, 2] + 198038400*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHq1[2, 2] - 8861952*MT2*MW2^9*MZ2^4*Pi^2*CHq1[2, 2] - 
     10245504*MW2^10*MZ2^4*Pi^2*CHq1[2, 2] - 2547264*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHq1[2, 2] + 35188224*MT2^5*MW2^4*MZ2^5*Pi^2*CHq1[2, 2] - 
     97922880*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[2, 2] + 60604416*MT2^3*MW2^6*MZ2^5*
      Pi^2*CHq1[2, 2] + 61900608*MT2^2*MW2^7*MZ2^5*Pi^2*CHq1[2, 2] - 
     74580480*MT2*MW2^8*MZ2^5*Pi^2*CHq1[2, 2] + 17357376*MW2^9*MZ2^5*Pi^2*
      CHq1[2, 2] - 4535568*MT2^6*MW2^2*MZ2^6*Pi^2*CHq1[2, 2] + 
     24666144*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[2, 2] - 60391728*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHq1[2, 2] + 105521472*MT2^3*MW2^5*MZ2^6*Pi^2*CHq1[2, 2] - 
     112937328*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[2, 2] + 54759840*MT2*MW2^7*MZ2^6*
      Pi^2*CHq1[2, 2] - 7082832*MW2^8*MZ2^6*Pi^2*CHq1[2, 2] + 
     2789448*MT2^6*MW2*MZ2^7*Pi^2*CHq1[2, 2] - 21272256*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHq1[2, 2] + 55448424*MT2^4*MW2^3*MZ2^7*Pi^2*CHq1[2, 2] - 
     67407360*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[2, 2] + 37865112*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHq1[2, 2] - 5677248*MT2*MW2^6*MZ2^7*Pi^2*CHq1[2, 2] - 
     1746120*MW2^7*MZ2^7*Pi^2*CHq1[2, 2] - 518880*MT2^6*MZ2^8*Pi^2*
      CHq1[2, 2] + 5902728*MT2^5*MW2*MZ2^8*Pi^2*CHq1[2, 2] - 
     16151544*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[2, 2] + 11420928*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHq1[2, 2] + 6866832*MT2^2*MW2^4*MZ2^8*Pi^2*CHq1[2, 2] - 
     9790632*MT2*MW2^5*MZ2^8*Pi^2*CHq1[2, 2] + 2270568*MW2^6*MZ2^8*Pi^2*
      CHq1[2, 2] - 518880*MT2^5*MZ2^9*Pi^2*CHq1[2, 2] + 
     1556640*MT2^4*MW2*MZ2^9*Pi^2*CHq1[2, 2] + 1751688*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq1[2, 2] - 6616656*MT2^2*MW2^3*MZ2^9*Pi^2*CHq1[2, 2] + 
     4346088*MT2*MW2^4*MZ2^9*Pi^2*CHq1[2, 2] - 518880*MW2^5*MZ2^9*Pi^2*
      CHq1[2, 2] - 518880*MT2^3*MW2*MZ2^10*Pi^2*CHq1[2, 2] + 
     1037760*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[2, 2] - 518880*MT2*MW2^3*MZ2^10*
      Pi^2*CHq1[2, 2] + 9461760*MT2^6*MW2^7*MZ2*CHq1[3, 3] - 
     56770560*MT2^5*MW2^8*MZ2*CHq1[3, 3] + 141926400*MT2^4*MW2^9*MZ2*
      CHq1[3, 3] - 189235200*MT2^3*MW2^10*MZ2*CHq1[3, 3] + 
     141926400*MT2^2*MW2^11*MZ2*CHq1[3, 3] - 56770560*MT2*MW2^12*MZ2*
      CHq1[3, 3] + 9461760*MW2^13*MZ2*CHq1[3, 3] + 50688*MH2*MT2^6*MW2^5*
      MZ2^2*CHq1[3, 3] + 1880064*MT2^7*MW2^5*MZ2^2*CHq1[3, 3] - 
     304128*MH2*MT2^5*MW2^6*MZ2^2*CHq1[3, 3] - 56618496*MT2^6*MW2^6*MZ2^2*
      CHq1[3, 3] + 760320*MH2*MT2^4*MW2^7*MZ2^2*CHq1[3, 3] + 
     308032512*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] - 1013760*MH2*MT2^3*MW2^8*MZ2^2*
      CHq1[3, 3] - 737763840*MT2^4*MW2^8*MZ2^2*CHq1[3, 3] + 
     760320*MH2*MT2^2*MW2^9*MZ2^2*CHq1[3, 3] + 937297920*MT2^3*MW2^9*MZ2^2*
      CHq1[3, 3] - 304128*MH2*MT2*MW2^10*MZ2^2*CHq1[3, 3] - 
     655839744*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] + 50688*MH2*MW2^11*MZ2^2*
      CHq1[3, 3] + 237229056*MT2*MW2^11*MZ2^2*CHq1[3, 3] - 
     34217472*MW2^12*MZ2^2*CHq1[3, 3] - 91008*MH2*MT2^6*MW2^4*MZ2^3*
      CHq1[3, 3] - 5377536*MT2^7*MW2^4*MZ2^3*CHq1[3, 3] + 
     596736*MH2*MT2^5*MW2^5*MZ2^3*CHq1[3, 3] + 71210304*MT2^6*MW2^5*MZ2^3*
      CHq1[3, 3] - 1517184*MH2*MT2^4*MW2^6*MZ2^3*CHq1[3, 3] - 
     350713728*MT2^5*MW2^6*MZ2^3*CHq1[3, 3] + 1921536*MH2*MT2^3*MW2^7*MZ2^3*
      CHq1[3, 3] + 785052864*MT2^4*MW2^7*MZ2^3*CHq1[3, 3] - 
     1263744*MH2*MT2^2*MW2^8*MZ2^3*CHq1[3, 3] - 862922496*MT2^3*MW2^8*MZ2^3*
      CHq1[3, 3] + 393984*MH2*MT2*MW2^9*MZ2^3*CHq1[3, 3] + 
     439823040*MT2^2*MW2^9*MZ2^3*CHq1[3, 3] - 40320*MH2*MW2^10*MZ2^3*
      CHq1[3, 3] - 67140480*MT2*MW2^10*MZ2^3*CHq1[3, 3] - 
     9931968*MW2^11*MZ2^3*CHq1[3, 3] + 63216*MH2*MT2^6*MW2^3*MZ2^4*
      CHq1[3, 3] + 6908544*MT2^7*MW2^3*MZ2^4*CHq1[3, 3] - 
     470304*MH2*MT2^5*MW2^4*MZ2^4*CHq1[3, 3] + 3292224*MT2^6*MW2^4*MZ2^4*
      CHq1[3, 3] + 1221264*MH2*MT2^4*MW2^5*MZ2^4*CHq1[3, 3] - 
     146274624*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] - 1395648*MH2*MT2^3*MW2^6*MZ2^4*
      CHq1[3, 3] + 508763520*MT2^4*MW2^6*MZ2^4*CHq1[3, 3] + 
     664848*MH2*MT2^2*MW2^7*MZ2^4*CHq1[3, 3] - 914893824*MT2^3*MW2^7*MZ2^4*
      CHq1[3, 3] - 55584*MH2*MT2*MW2^8*MZ2^4*CHq1[3, 3] + 
     915266880*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] - 27792*MH2*MW2^9*MZ2^4*
      CHq1[3, 3] - 459305280*MT2*MW2^9*MZ2^4*CHq1[3, 3] + 
     86242560*MW2^10*MZ2^4*CHq1[3, 3] - 2736*MH2*MT2^6*MW2^2*MZ2^5*
      CHq1[3, 3] - 4636656*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] + 
     79632*MH2*MT2^5*MW2^3*MZ2^5*CHq1[3, 3] - 74669832*MT2^6*MW2^3*MZ2^5*
      CHq1[3, 3] - 230688*MH2*MT2^4*MW2^4*MZ2^5*CHq1[3, 3] + 
     616331328*MT2^5*MW2^4*MZ2^5*CHq1[3, 3] + 90144*MH2*MT2^3*MW2^5*MZ2^5*
      CHq1[3, 3] - 1693018872*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] + 
     267408*MH2*MT2^2*MW2^6*MZ2^5*CHq1[3, 3] + 2286003216*MT2^3*MW2^6*MZ2^5*
      CHq1[3, 3] - 264240*MH2*MT2*MW2^7*MZ2^5*CHq1[3, 3] - 
     1610787192*MT2^2*MW2^7*MZ2^5*CHq1[3, 3] + 60480*MH2*MW2^8*MZ2^5*
      CHq1[3, 3] + 537776928*MT2*MW2^8*MZ2^5*CHq1[3, 3] - 
     56998920*MW2^9*MZ2^5*CHq1[3, 3] - 16722*MH2*MT2^6*MW2*MZ2^6*CHq1[3, 3] + 
     1593540*MT2^7*MW2*MZ2^6*CHq1[3, 3] + 97596*MH2*MT2^5*MW2^2*MZ2^6*
      CHq1[3, 3] + 63378540*MT2^6*MW2^2*MZ2^6*CHq1[3, 3] - 
     242622*MH2*MT2^4*MW2^3*MZ2^6*CHq1[3, 3] - 536401692*MT2^5*MW2^3*MZ2^6*
      CHq1[3, 3] + 392184*MH2*MT2^3*MW2^4*MZ2^6*CHq1[3, 3] + 
     1454490972*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] - 382734*MH2*MT2^2*MW2^5*MZ2^6*
      CHq1[3, 3] - 1713161748*MT2^3*MW2^5*MZ2^6*CHq1[3, 3] + 
     171756*MH2*MT2*MW2^6*MZ2^6*CHq1[3, 3] + 847069188*MT2^2*MW2^6*MZ2^6*
      CHq1[3, 3] - 19458*MH2*MW2^7*MZ2^6*CHq1[3, 3] - 
     84408852*MT2*MW2^7*MZ2^6*CHq1[3, 3] - 32559948*MW2^8*MZ2^6*CHq1[3, 3] + 
     7497*MH2*MT2^6*MZ2^7*CHq1[3, 3] - 197370*MT2^7*MZ2^7*CHq1[3, 3] - 
     61704*MH2*MT2^5*MW2*MZ2^7*CHq1[3, 3] - 21961686*MT2^6*MW2*MZ2^7*
      CHq1[3, 3] + 162621*MH2*MT2^4*MW2^2*MZ2^7*CHq1[3, 3] + 
     218013066*MT2^5*MW2^2*MZ2^7*CHq1[3, 3] - 186120*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[3, 3] - 599386626*MT2^4*MW2^3*MZ2^7*CHq1[3, 3] + 
     84483*MH2*MT2^2*MW2^4*MZ2^7*CHq1[3, 3] + 546170226*MT2^3*MW2^4*MZ2^7*
      CHq1[3, 3] + 2448*MH2*MT2*MW2^5*MZ2^7*CHq1[3, 3] - 
     2690586*MT2^2*MW2^5*MZ2^7*CHq1[3, 3] - 9225*MH2*MW2^6*MZ2^7*CHq1[3, 3] - 
     192400722*MT2*MW2^6*MZ2^7*CHq1[3, 3] + 52453698*MW2^7*MZ2^7*CHq1[3, 3] + 
     7497*MH2*MT2^5*MZ2^8*CHq1[3, 3] + 2641995*MT2^6*MZ2^8*CHq1[3, 3] - 
     22491*MH2*MT2^4*MW2*MZ2^8*CHq1[3, 3] - 41183526*MT2^5*MW2*MZ2^8*
      CHq1[3, 3] - 1728*MH2*MT2^3*MW2^2*MZ2^8*CHq1[3, 3] + 
     117748737*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] + 48438*MH2*MT2^2*MW2^3*MZ2^8*
      CHq1[3, 3] - 31753824*MT2^3*MW2^3*MZ2^8*CHq1[3, 3] - 
     39213*MH2*MT2*MW2^4*MZ2^8*CHq1[3, 3] - 159213471*MT2^2*MW2^4*MZ2^8*
      CHq1[3, 3] + 7497*MH2*MW2^5*MZ2^8*CHq1[3, 3] + 
     133401294*MT2*MW2^5*MZ2^8*CHq1[3, 3] - 21641205*MW2^6*MZ2^8*CHq1[3, 3] + 
     2839365*MT2^5*MZ2^9*CHq1[3, 3] + 7497*MH2*MT2^3*MW2*MZ2^9*CHq1[3, 3] - 
     8715465*MT2^4*MW2*MZ2^9*CHq1[3, 3] - 14994*MH2*MT2^2*MW2^2*MZ2^9*
      CHq1[3, 3] - 18665976*MT2^3*MW2^2*MZ2^9*CHq1[3, 3] + 
     7497*MH2*MT2*MW2^3*MZ2^9*CHq1[3, 3] + 54701376*MT2^2*MW2^3*MZ2^9*
      CHq1[3, 3] - 32998665*MT2*MW2^4*MZ2^9*CHq1[3, 3] + 
     2839365*MW2^5*MZ2^9*CHq1[3, 3] + 2839365*MT2^3*MW2*MZ2^10*CHq1[3, 3] - 
     5678730*MT2^2*MW2^2*MZ2^10*CHq1[3, 3] + 2839365*MT2*MW2^3*MZ2^10*
      CHq1[3, 3] - 1687552*MT2^6*MW2^7*MZ2*Pi^2*CHq1[3, 3] + 
     10125312*MT2^5*MW2^8*MZ2*Pi^2*CHq1[3, 3] - 25313280*MT2^4*MW2^9*MZ2*Pi^2*
      CHq1[3, 3] + 33751040*MT2^3*MW2^10*MZ2*Pi^2*CHq1[3, 3] - 
     25313280*MT2^2*MW2^11*MZ2*Pi^2*CHq1[3, 3] + 10125312*MT2*MW2^12*MZ2*Pi^2*
      CHq1[3, 3] - 1687552*MW2^13*MZ2*Pi^2*CHq1[3, 3] + 
     5484544*MT2^6*MW2^6*MZ2^2*Pi^2*CHq1[3, 3] - 34594816*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq1[3, 3] + 87330816*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] - 
     113065984*MT2^3*MW2^9*MZ2^2*Pi^2*CHq1[3, 3] + 78893056*MT2^2*MW2^10*
      MZ2^2*Pi^2*CHq1[3, 3] - 27844608*MT2*MW2^11*MZ2^2*Pi^2*CHq1[3, 3] + 
     3796992*MW2^12*MZ2^2*Pi^2*CHq1[3, 3] - 3574272*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq1[3, 3] + 26930176*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] - 
     70067712*MT2^4*MW2^7*MZ2^3*Pi^2*CHq1[3, 3] + 80766976*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq1[3, 3] - 39269888*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] + 
     3304448*MT2*MW2^10*MZ2^3*Pi^2*CHq1[3, 3] + 1910272*MW2^11*MZ2^3*Pi^2*
      CHq1[3, 3] - 6338176*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[3, 3] + 
     34454784*MT2^5*MW2^5*MZ2^4*Pi^2*CHq1[3, 3] - 84349824*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq1[3, 3] + 125099520*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] - 
     113190272*MT2^2*MW2^8*MZ2^4*Pi^2*CHq1[3, 3] + 54236416*MT2*MW2^9*MZ2^4*
      Pi^2*CHq1[3, 3] - 9912448*MW2^10*MZ2^4*Pi^2*CHq1[3, 3] + 
     12443968*MT2^6*MW2^3*MZ2^5*Pi^2*CHq1[3, 3] - 81001984*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq1[3, 3] + 205674048*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] - 
     265129984*MT2^3*MW2^6*MZ2^5*Pi^2*CHq1[3, 3] + 181131712*MT2^2*MW2^7*
      MZ2^5*Pi^2*CHq1[3, 3] - 59223552*MT2*MW2^8*MZ2^5*Pi^2*CHq1[3, 3] + 
     6105792*MW2^9*MZ2^5*Pi^2*CHq1[3, 3] - 8729520*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq1[3, 3] + 64821088*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] - 
     168274704*MT2^4*MW2^4*MZ2^6*Pi^2*CHq1[3, 3] + 193140160*MT2^3*MW2^5*
      MZ2^6*Pi^2*CHq1[3, 3] - 93378512*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] + 
     8707040*MT2*MW2^7*MZ2^6*Pi^2*CHq1[3, 3] + 3714448*MW2^8*MZ2^6*Pi^2*
      CHq1[3, 3] + 2834168*MT2^6*MW2*MZ2^7*Pi^2*CHq1[3, 3] - 
     25734528*MT2^5*MW2^2*MZ2^7*Pi^2*CHq1[3, 3] + 68701080*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq1[3, 3] - 61698432*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] + 
     165544*MT2^2*MW2^5*MZ2^7*Pi^2*CHq1[3, 3] + 21627520*MT2*MW2^6*MZ2^7*Pi^2*
      CHq1[3, 3] - 5895352*MW2^7*MZ2^7*Pi^2*CHq1[3, 3] - 
     345680*MT2^6*MZ2^8*Pi^2*CHq1[3, 3] + 4908248*MT2^5*MW2*MZ2^8*Pi^2*
      CHq1[3, 3] - 13687704*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] + 
     3852416*MT2^3*MW2^3*MZ2^8*Pi^2*CHq1[3, 3] + 17942176*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq1[3, 3] - 15157944*MT2*MW2^5*MZ2^8*Pi^2*CHq1[3, 3] + 
     2488488*MW2^6*MZ2^8*Pi^2*CHq1[3, 3] - 345680*MT2^5*MZ2^9*Pi^2*
      CHq1[3, 3] + 1037040*MT2^4*MW2*MZ2^9*Pi^2*CHq1[3, 3] + 
     2142808*MT2^3*MW2^2*MZ2^9*Pi^2*CHq1[3, 3] - 6359696*MT2^2*MW2^3*MZ2^9*
      Pi^2*CHq1[3, 3] + 3871208*MT2*MW2^4*MZ2^9*Pi^2*CHq1[3, 3] - 
     345680*MW2^5*MZ2^9*Pi^2*CHq1[3, 3] - 345680*MT2^3*MW2*MZ2^10*Pi^2*
      CHq1[3, 3] + 691360*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[3, 3] - 
     345680*MT2*MW2^3*MZ2^10*Pi^2*CHq1[3, 3] + 6488064*MT2^6*MW2^8*
      CHq3[1, 1] - 38928384*MT2^5*MW2^9*CHq3[1, 1] + 
     97320960*MT2^4*MW2^10*CHq3[1, 1] - 129761280*MT2^3*MW2^11*CHq3[1, 1] + 
     97320960*MT2^2*MW2^12*CHq3[1, 1] - 38928384*MT2*MW2^13*CHq3[1, 1] + 
     6488064*MW2^14*CHq3[1, 1] + 29306880*MT2^6*MW2^7*MZ2*CHq3[1, 1] - 
     169353216*MT2^5*MW2^8*MZ2*CHq3[1, 1] + 420139008*MT2^4*MW2^9*MZ2*
      CHq3[1, 1] - 573161472*MT2^3*MW2^10*MZ2*CHq3[1, 1] + 
     452579328*MT2^2*MW2^11*MZ2*CHq3[1, 1] - 195305472*MT2*MW2^12*MZ2*
      CHq3[1, 1] + 35794944*MW2^13*MZ2*CHq3[1, 1] + 
     152064*MH2*MT2^6*MW2^5*MZ2^2*CHq3[1, 1] + 1990656*MT2^7*MW2^5*MZ2^2*
      CHq3[1, 1] - 912384*MH2*MT2^5*MW2^6*MZ2^2*CHq3[1, 1] - 
     154225152*MT2^6*MW2^6*MZ2^2*CHq3[1, 1] + 2280960*MH2*MT2^4*MW2^7*MZ2^2*
      CHq3[1, 1] + 913351680*MT2^5*MW2^7*MZ2^2*CHq3[1, 1] - 
     3041280*MH2*MT2^3*MW2^8*MZ2^2*CHq3[1, 1] - 2264440320*MT2^4*MW2^8*MZ2^2*
      CHq3[1, 1] + 2280960*MH2*MT2^2*MW2^9*MZ2^2*CHq3[1, 1] + 
     2945562624*MT2^3*MW2^9*MZ2^2*CHq3[1, 1] - 912384*MH2*MT2*MW2^10*MZ2^2*
      CHq3[1, 1] - 2105501184*MT2^2*MW2^10*MZ2^2*CHq3[1, 1] + 
     152064*MH2*MW2^11*MZ2^2*CHq3[1, 1] + 776733696*MT2*MW2^11*MZ2^2*
      CHq3[1, 1] - 113472000*MW2^12*MZ2^2*CHq3[1, 1] - 
     349056*MH2*MT2^6*MW2^4*MZ2^3*CHq3[1, 1] - 5101056*MT2^7*MW2^4*MZ2^3*
      CHq3[1, 1] + 2246400*MH2*MT2^5*MW2^5*MZ2^3*CHq3[1, 1] + 
     233736768*MT2^6*MW2^5*MZ2^3*CHq3[1, 1] - 5692032*MH2*MT2^4*MW2^6*MZ2^3*
      CHq3[1, 1] - 1431732096*MT2^5*MW2^6*MZ2^3*CHq3[1, 1] + 
     7285248*MH2*MT2^3*MW2^7*MZ2^3*CHq3[1, 1] + 3551062464*MT2^4*MW2^7*MZ2^3*
      CHq3[1, 1] - 4931712*MH2*MT2^2*MW2^8*MZ2^3*CHq3[1, 1] - 
     4352825088*MT2^3*MW2^8*MZ2^3*CHq3[1, 1] + 1638144*MH2*MT2*MW2^9*MZ2^3*
      CHq3[1, 1] + 2699798976*MT2^2*MW2^9*MZ2^3*CHq3[1, 1] - 
     196992*MH2*MW2^10*MZ2^3*CHq3[1, 1] - 753425280*MT2*MW2^10*MZ2^3*
      CHq3[1, 1] + 58485312*MW2^11*MZ2^3*CHq3[1, 1] + 
     364176*MH2*MT2^6*MW2^3*MZ2^4*CHq3[1, 1] + 6158592*MT2^7*MW2^3*MZ2^4*
      CHq3[1, 1] - 2534112*MH2*MT2^5*MW2^4*MZ2^4*CHq3[1, 1] - 
     115259328*MT2^6*MW2^4*MZ2^4*CHq3[1, 1] + 6509808*MH2*MT2^4*MW2^5*MZ2^4*
      CHq3[1, 1] + 747828864*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] - 
     7829568*MH2*MT2^3*MW2^6*MZ2^4*CHq3[1, 1] - 1831861440*MT2^4*MW2^6*MZ2^4*
      CHq3[1, 1] + 4460400*MH2*MT2^2*MW2^7*MZ2^4*CHq3[1, 1] + 
     1800244224*MT2^3*MW2^7*MZ2^4*CHq3[1, 1] - 985824*MH2*MT2*MW2^8*MZ2^4*
      CHq3[1, 1] - 428086080*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] + 
     15120*MH2*MW2^9*MZ2^4*CHq3[1, 1] - 307315584*MT2*MW2^9*MZ2^4*
      CHq3[1, 1] + 128290752*MW2^10*MZ2^4*CHq3[1, 1] - 
     190296*MH2*MT2^6*MW2^2*MZ2^5*CHq3[1, 1] - 3681936*MT2^7*MW2^2*MZ2^5*
      CHq3[1, 1] + 1505952*MH2*MT2^5*MW2^3*MZ2^5*CHq3[1, 1] - 
     50437656*MT2^6*MW2^3*MZ2^5*CHq3[1, 1] - 3946968*MH2*MT2^4*MW2^4*MZ2^5*
      CHq3[1, 1] + 325324512*MT2^5*MW2^4*MZ2^5*CHq3[1, 1] + 
     4185216*MH2*MT2^3*MW2^5*MZ2^5*CHq3[1, 1] - 880620552*MT2^4*MW2^5*MZ2^5*
      CHq3[1, 1] - 1427976*MH2*MT2^2*MW2^6*MZ2^5*CHq3[1, 1] + 
     1597329072*MT2^3*MW2^6*MZ2^5*CHq3[1, 1] - 299808*MH2*MT2*MW2^7*MZ2^5*
      CHq3[1, 1] - 1731709224*MT2^2*MW2^7*MZ2^5*CHq3[1, 1] + 
     173880*MH2*MW2^8*MZ2^5*CHq3[1, 1] + 895565952*MT2*MW2^8*MZ2^5*
      CHq3[1, 1] - 151770168*MW2^9*MZ2^5*CHq3[1, 1] + 
     44982*MH2*MT2^6*MW2*MZ2^6*CHq3[1, 1] + 974916*MT2^7*MW2*MZ2^6*
      CHq3[1, 1] - 460188*MH2*MT2^5*MW2^2*MZ2^6*CHq3[1, 1] + 
     81341820*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] + 1245618*MH2*MT2^4*MW2^3*MZ2^6*
      CHq3[1, 1] - 598191732*MT2^5*MW2^3*MZ2^6*CHq3[1, 1] - 
     916056*MH2*MT2^3*MW2^4*MZ2^6*CHq3[1, 1] + 1578237156*MT2^4*MW2^4*MZ2^6*
      CHq3[1, 1] - 434214*MH2*MT2^2*MW2^5*MZ2^6*CHq3[1, 1] - 
     2052661572*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] + 665172*MH2*MT2*MW2^6*MZ2^6*
      CHq3[1, 1] + 1362597156*MT2^2*MW2^6*MZ2^6*CHq3[1, 1] - 
     145314*MH2*MW2^7*MZ2^6*CHq3[1, 1] - 384308172*MT2*MW2^7*MZ2^6*
      CHq3[1, 1] + 12010428*MW2^8*MZ2^6*CHq3[1, 1] + 
     44982*MH2*MT2^5*MW2*MZ2^7*CHq3[1, 1] - 32720436*MT2^6*MW2*MZ2^7*
      CHq3[1, 1] - 134946*MH2*MT2^4*MW2^2*MZ2^7*CHq3[1, 1] + 
     290120616*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] - 100332*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[1, 1] - 779716044*MT2^4*MW2^3*MZ2^7*CHq3[1, 1] + 
     470556*MH2*MT2^2*MW2^4*MZ2^7*CHq3[1, 1] + 786147192*MT2^3*MW2^4*MZ2^7*
      CHq3[1, 1] - 325242*MH2*MT2*MW2^5*MZ2^7*CHq3[1, 1] - 
     172805868*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] + 44982*MH2*MW2^6*MZ2^7*
      CHq3[1, 1] - 148137264*MT2*MW2^6*MZ2^7*CHq3[1, 1] + 
     57111804*MW2^7*MZ2^7*CHq3[1, 1] + 4453218*MT2^6*MZ2^8*CHq3[1, 1] - 
     60414660*MT2^5*MW2*MZ2^8*CHq3[1, 1] + 44982*MH2*MT2^3*MW2^2*MZ2^8*
      CHq3[1, 1] + 168859242*MT2^4*MW2^2*MZ2^8*CHq3[1, 1] - 
     89964*MH2*MT2^2*MW2^3*MZ2^8*CHq3[1, 1] - 67531644*MT2^3*MW2^3*MZ2^8*
      CHq3[1, 1] + 44982*MH2*MT2*MW2^4*MZ2^8*CHq3[1, 1] - 
     181297926*MT2^2*MW2^4*MZ2^8*CHq3[1, 1] + 165173904*MT2*MW2^5*MZ2^8*
      CHq3[1, 1] - 29242134*MW2^6*MZ2^8*CHq3[1, 1] + 
     4453218*MT2^5*MZ2^9*CHq3[1, 1] - 13359654*MT2^4*MW2*MZ2^9*CHq3[1, 1] - 
     24788916*MT2^3*MW2^2*MZ2^9*CHq3[1, 1] + 76297140*MT2^2*MW2^3*MZ2^9*
      CHq3[1, 1] - 47055006*MT2*MW2^4*MZ2^9*CHq3[1, 1] + 
     4453218*MW2^5*MZ2^9*CHq3[1, 1] + 4453218*MT2^3*MW2*MZ2^10*CHq3[1, 1] - 
     8906436*MT2^2*MW2^2*MZ2^10*CHq3[1, 1] + 4453218*MT2*MW2^3*MZ2^10*
      CHq3[1, 1] - 2899968*MT2^6*MW2^7*MZ2*Pi^2*CHq3[1, 1] + 
     17399808*MT2^5*MW2^8*MZ2*Pi^2*CHq3[1, 1] - 43499520*MT2^4*MW2^9*MZ2*Pi^2*
      CHq3[1, 1] + 57999360*MT2^3*MW2^10*MZ2*Pi^2*CHq3[1, 1] - 
     43499520*MT2^2*MW2^11*MZ2*Pi^2*CHq3[1, 1] + 17399808*MT2*MW2^12*MZ2*Pi^2*
      CHq3[1, 1] - 2899968*MW2^13*MZ2*Pi^2*CHq3[1, 1] + 
     13750272*MT2^6*MW2^6*MZ2^2*Pi^2*CHq3[1, 1] - 85401600*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq3[1, 1] + 214953984*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[1, 1] - 
     280805376*MT2^3*MW2^9*MZ2^2*Pi^2*CHq3[1, 1] + 200454144*MT2^2*MW2^10*
      MZ2^2*Pi^2*CHq3[1, 1] - 73801728*MT2*MW2^11*MZ2^2*Pi^2*CHq3[1, 1] + 
     10850304*MW2^12*MZ2^2*Pi^2*CHq3[1, 1] - 20565504*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq3[1, 1] + 137143296*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[1, 1] - 
     349733376*MT2^4*MW2^7*MZ2^3*Pi^2*CHq3[1, 1] + 435910656*MT2^3*MW2^8*
      MZ2^3*Pi^2*CHq3[1, 1] - 275182080*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[1, 1] + 
     79242240*MT2*MW2^10*MZ2^3*Pi^2*CHq3[1, 1] - 6815232*MW2^11*MZ2^3*Pi^2*
      CHq3[1, 1] + 9155712*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[1, 1] - 
     75499776*MT2^5*MW2^5*MZ2^4*Pi^2*CHq3[1, 1] + 199032192*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq3[1, 1] - 210494976*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[1, 1] + 
     68704128*MT2^2*MW2^8*MZ2^4*Pi^2*CHq3[1, 1] + 20512512*MT2*MW2^9*MZ2^4*
      Pi^2*CHq3[1, 1] - 11409792*MW2^10*MZ2^4*Pi^2*CHq3[1, 1] + 
     6717888*MT2^6*MW2^3*MZ2^5*Pi^2*CHq3[1, 1] - 31151616*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq3[1, 1] + 73301184*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[1, 1] - 
     136611840*MT2^3*MW2^6*MZ2^5*Pi^2*CHq3[1, 1] + 160210752*MT2^2*MW2^7*
      MZ2^5*Pi^2*CHq3[1, 1] - 88339968*MT2*MW2^8*MZ2^5*Pi^2*CHq3[1, 1] + 
     15873600*MW2^9*MZ2^5*Pi^2*CHq3[1, 1] - 9231696*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq3[1, 1] + 62108064*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[1, 1] - 
     158629104*MT2^4*MW2^4*MZ2^6*Pi^2*CHq3[1, 1] + 207225408*MT2^3*MW2^5*
      MZ2^6*Pi^2*CHq3[1, 1] - 143351088*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[1, 1] + 
     44392224*MT2*MW2^7*MZ2^6*Pi^2*CHq3[1, 1] - 2513808*MW2^8*MZ2^6*Pi^2*
      CHq3[1, 1] + 3788040*MT2^6*MW2*MZ2^7*Pi^2*CHq3[1, 1] - 
     31959936*MT2^5*MW2^2*MZ2^7*Pi^2*CHq3[1, 1] + 84515688*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq3[1, 1] - 87506304*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[1, 1] + 
     24921432*MT2^2*MW2^5*MZ2^7*Pi^2*CHq3[1, 1] + 11684736*MT2*MW2^6*MZ2^7*
      Pi^2*CHq3[1, 1] - 5443656*MW2^7*MZ2^7*Pi^2*CHq3[1, 1] - 
     539784*MT2^6*MZ2^8*Pi^2*CHq3[1, 1] + 7026744*MT2^5*MW2*MZ2^8*Pi^2*
      CHq3[1, 1] - 19460880*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[1, 1] + 
     9140064*MT2^3*MW2^3*MZ2^8*Pi^2*CHq3[1, 1] + 17942712*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq3[1, 1] - 17357112*MT2*MW2^5*MZ2^8*Pi^2*CHq3[1, 1] + 
     3248256*MW2^6*MZ2^8*Pi^2*CHq3[1, 1] - 539784*MT2^5*MZ2^9*Pi^2*
      CHq3[1, 1] + 1619352*MT2^4*MW2*MZ2^9*Pi^2*CHq3[1, 1] + 
     2708472*MT2^3*MW2^2*MZ2^9*Pi^2*CHq3[1, 1] - 8655648*MT2^2*MW2^3*MZ2^9*
      Pi^2*CHq3[1, 1] + 5407392*MT2*MW2^4*MZ2^9*Pi^2*CHq3[1, 1] - 
     539784*MW2^5*MZ2^9*Pi^2*CHq3[1, 1] - 539784*MT2^3*MW2*MZ2^10*Pi^2*
      CHq3[1, 1] + 1079568*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[1, 1] - 
     539784*MT2*MW2^3*MZ2^10*Pi^2*CHq3[1, 1] - 2433024*MT2^6*MW2^8*
      CHq3[2, 2] + 14598144*MT2^5*MW2^9*CHq3[2, 2] - 
     36495360*MT2^4*MW2^10*CHq3[2, 2] + 48660480*MT2^3*MW2^11*CHq3[2, 2] - 
     36495360*MT2^2*MW2^12*CHq3[2, 2] + 14598144*MT2*MW2^13*CHq3[2, 2] - 
     2433024*MW2^14*CHq3[2, 2] - 15230976*MT2^6*MW2^7*MZ2*CHq3[2, 2] + 
     88952832*MT2^5*MW2^8*MZ2*CHq3[2, 2] - 221165568*MT2^4*MW2^9*MZ2*
      CHq3[2, 2] + 299753472*MT2^3*MW2^10*MZ2*CHq3[2, 2] - 
     233330688*MT2^2*MW2^11*MZ2*CHq3[2, 2] + 98684928*MT2*MW2^12*MZ2*
      CHq3[2, 2] - 17664000*MW2^13*MZ2*CHq3[2, 2] - 
     126720*MH2*MT2^6*MW2^5*MZ2^2*CHq3[2, 2] - 2343168*MT2^7*MW2^5*MZ2^2*
      CHq3[2, 2] + 760320*MH2*MT2^5*MW2^6*MZ2^2*CHq3[2, 2] + 
     100328448*MT2^6*MW2^6*MZ2^2*CHq3[2, 2] - 1900800*MH2*MT2^4*MW2^7*MZ2^2*
      CHq3[2, 2] - 567953664*MT2^5*MW2^7*MZ2^2*CHq3[2, 2] + 
     2534400*MH2*MT2^3*MW2^8*MZ2^2*CHq3[2, 2] + 1386390528*MT2^4*MW2^8*MZ2^2*
      CHq3[2, 2] - 1900800*MH2*MT2^2*MW2^9*MZ2^2*CHq3[2, 2] - 
     1793016576*MT2^3*MW2^9*MZ2^2*CHq3[2, 2] + 760320*MH2*MT2*MW2^10*MZ2^2*
      CHq3[2, 2] + 1282089984*MT2^2*MW2^10*MZ2^2*CHq3[2, 2] - 
     126720*MH2*MW2^11*MZ2^2*CHq3[2, 2] - 476492544*MT2*MW2^11*MZ2^2*
      CHq3[2, 2] + 70996992*MW2^12*MZ2^2*CHq3[2, 2] + 
     303552*MH2*MT2^6*MW2^4*MZ2^3*CHq3[2, 2] + 5531328*MT2^7*MW2^4*MZ2^3*
      CHq3[2, 2] - 1948032*MH2*MT2^5*MW2^5*MZ2^3*CHq3[2, 2] - 
     242089536*MT2^6*MW2^5*MZ2^3*CHq3[2, 2] + 4933440*MH2*MT2^4*MW2^6*MZ2^3*
      CHq3[2, 2] + 1415629632*MT2^5*MW2^6*MZ2^3*CHq3[2, 2] - 
     6324480*MH2*MT2^3*MW2^7*MZ2^3*CHq3[2, 2] - 3472507584*MT2^4*MW2^7*MZ2^3*
      CHq3[2, 2] + 4299840*MH2*MT2^2*MW2^8*MZ2^3*CHq3[2, 2] + 
     4366780224*MT2^3*MW2^8*MZ2^3*CHq3[2, 2] - 1441152*MH2*MT2*MW2^9*MZ2^3*
      CHq3[2, 2] - 2921637312*MT2^2*MW2^9*MZ2^3*CHq3[2, 2] + 
     176832*MH2*MW2^10*MZ2^3*CHq3[2, 2] + 968634048*MT2*MW2^10*MZ2^3*
      CHq3[2, 2] - 120340800*MW2^11*MZ2^3*CHq3[2, 2] - 
     396720*MH2*MT2^6*MW2^3*MZ2^4*CHq3[2, 2] - 6967296*MT2^7*MW2^3*MZ2^4*
      CHq3[2, 2] + 2683872*MH2*MT2^5*MW2^4*MZ2^4*CHq3[2, 2] + 
     330384960*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] - 6861456*MH2*MT2^4*MW2^5*MZ2^4*
      CHq3[2, 2] - 2026090560*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] + 
     8414784*MH2*MT2^3*MW2^6*MZ2^4*CHq3[2, 2] + 5014146816*MT2^4*MW2^6*MZ2^4*
      CHq3[2, 2] - 5090256*MH2*MT2^2*MW2^7*MZ2^4*CHq3[2, 2] - 
     6077921664*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] + 1342944*MH2*MT2*MW2^8*MZ2^4*
      CHq3[2, 2] + 3684296256*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] - 
     93168*MH2*MW2^9*MZ2^4*CHq3[2, 2] - 994459200*MT2*MW2^9*MZ2^4*
      CHq3[2, 2] + 76610688*MW2^10*MZ2^4*CHq3[2, 2] + 
     288072*MH2*MT2^6*MW2^2*MZ2^5*CHq3[2, 2] + 5016168*MT2^7*MW2^2*MZ2^5*
      CHq3[2, 2] - 2125152*MH2*MT2^5*MW2^3*MZ2^5*CHq3[2, 2] - 
     272955096*MT2^6*MW2^3*MZ2^5*CHq3[2, 2] + 5511240*MH2*MT2^4*MW2^4*MZ2^5*
      CHq3[2, 2] + 1794485880*MT2^5*MW2^4*MZ2^5*CHq3[2, 2] - 
     6251328*MH2*MT2^3*MW2^5*MZ2^5*CHq3[2, 2] - 4496101992*MT2^4*MW2^5*MZ2^5*
      CHq3[2, 2] + 2920536*MH2*MT2^2*MW2^6*MZ2^5*CHq3[2, 2] + 
     5127330264*MT2^3*MW2^6*MZ2^5*CHq3[2, 2] - 234720*MH2*MT2*MW2^7*MZ2^5*
      CHq3[2, 2] - 2562267432*MT2^2*MW2^7*MZ2^5*CHq3[2, 2] - 
     108648*MH2*MW2^8*MZ2^5*CHq3[2, 2] + 357150408*MT2*MW2^8*MZ2^5*
      CHq3[2, 2] + 47341800*MW2^9*MZ2^5*CHq3[2, 2] - 
     122598*MH2*MT2^6*MW2*MZ2^6*CHq3[2, 2] - 2243052*MT2^7*MW2*MZ2^6*
      CHq3[2, 2] + 1023660*MH2*MT2^5*MW2^2*MZ2^6*CHq3[2, 2] + 
     126029820*MT2^6*MW2^2*MZ2^6*CHq3[2, 2] - 2703186*MH2*MT2^4*MW2^3*MZ2^6*
      CHq3[2, 2] - 929880828*MT2^5*MW2^3*MZ2^6*CHq3[2, 2] + 
     2631384*MH2*MT2^3*MW2^4*MZ2^6*CHq3[2, 2] + 2368693980*MT2^4*MW2^4*MZ2^6*
      CHq3[2, 2] - 469386*MH2*MT2^2*MW2^5*MZ2^6*CHq3[2, 2] - 
     2349048228*MT2^3*MW2^5*MZ2^6*CHq3[2, 2] - 525348*MH2*MT2*MW2^6*MZ2^6*
      CHq3[2, 2] + 566398836*MT2^2*MW2^6*MZ2^6*CHq3[2, 2] + 
     165474*MH2*MW2^7*MZ2^6*CHq3[2, 2] + 348368076*MT2*MW2^7*MZ2^6*
      CHq3[2, 2] - 128318604*MW2^8*MZ2^6*CHq3[2, 2] + 
     21609*MH2*MT2^6*MZ2^7*CHq3[2, 2] + 428652*MT2^7*MZ2^7*CHq3[2, 2] - 
     252252*MH2*MT2^5*MW2*MZ2^7*CHq3[2, 2] - 27900174*MT2^6*MW2*MZ2^7*
      CHq3[2, 2] + 691929*MH2*MT2^4*MW2^2*MZ2^7*CHq3[2, 2] + 
     259241412*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] - 389304*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[2, 2] - 677030238*MT2^4*MW2^3*MZ2^7*CHq3[2, 2] - 
     497205*MH2*MT2^2*MW2^4*MZ2^7*CHq3[2, 2] + 432921612*MT2^3*MW2^4*MZ2^7*
      CHq3[2, 2] + 526212*MH2*MT2*MW2^5*MZ2^7*CHq3[2, 2] + 
     349575630*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] - 100989*MH2*MW2^6*MZ2^7*
      CHq3[2, 2] - 421654860*MT2*MW2^6*MZ2^7*CHq3[2, 2] + 
     84417966*MW2^7*MZ2^7*CHq3[2, 2] + 21609*MH2*MT2^5*MZ2^8*CHq3[2, 2] + 
     1873221*MT2^6*MZ2^8*CHq3[2, 2] - 64827*MH2*MT2^4*MW2*MZ2^8*CHq3[2, 2] - 
     33038580*MT2^5*MW2*MZ2^8*CHq3[2, 2] - 79380*MH2*MT2^3*MW2^2*MZ2^8*
      CHq3[2, 2] + 89554293*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] + 
     288414*MH2*MT2^2*MW2^3*MZ2^8*CHq3[2, 2] + 37805196*MT2^3*MW2^3*MZ2^8*
      CHq3[2, 2] - 187425*MH2*MT2*MW2^4*MZ2^8*CHq3[2, 2] - 
     243105285*MT2^2*MW2^4*MZ2^8*CHq3[2, 2] + 21609*MH2*MW2^5*MZ2^8*
      CHq3[2, 2] + 168567672*MT2*MW2^5*MZ2^8*CHq3[2, 2] - 
     21656517*MW2^6*MZ2^8*CHq3[2, 2] + 1444569*MT2^5*MZ2^9*CHq3[2, 2] + 
     21609*MH2*MT2^3*MW2*MZ2^9*CHq3[2, 2] - 3905055*MT2^4*MW2*MZ2^9*
      CHq3[2, 2] - 43218*MH2*MT2^2*MW2^2*MZ2^9*CHq3[2, 2] - 
     21053376*MT2^3*MW2^2*MZ2^9*CHq3[2, 2] + 21609*MH2*MT2*MW2^3*MZ2^9*
      CHq3[2, 2] + 49504086*MT2^2*MW2^3*MZ2^9*CHq3[2, 2] - 
     27434793*MT2*MW2^4*MZ2^9*CHq3[2, 2] + 1444569*MW2^5*MZ2^9*CHq3[2, 2] + 
     1444569*MT2^3*MW2*MZ2^10*CHq3[2, 2] - 2889138*MT2^2*MW2^2*MZ2^10*
      CHq3[2, 2] + 1444569*MT2*MW2^3*MZ2^10*CHq3[2, 2] + 
     1245184*MT2^6*MW2^7*MZ2*Pi^2*CHq3[2, 2] - 7471104*MT2^5*MW2^8*MZ2*Pi^2*
      CHq3[2, 2] + 18677760*MT2^4*MW2^9*MZ2*Pi^2*CHq3[2, 2] - 
     24903680*MT2^3*MW2^10*MZ2*Pi^2*CHq3[2, 2] + 18677760*MT2^2*MW2^11*MZ2*
      Pi^2*CHq3[2, 2] - 7471104*MT2*MW2^12*MZ2*Pi^2*CHq3[2, 2] + 
     1245184*MW2^13*MZ2*Pi^2*CHq3[2, 2] - 9146368*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHq3[2, 2] + 56123392*MT2^5*MW2^7*MZ2^2*Pi^2*CHq3[2, 2] - 
     140931072*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[2, 2] + 185417728*MT2^3*MW2^9*
      MZ2^2*Pi^2*CHq3[2, 2] - 134705152*MT2^2*MW2^10*MZ2^2*Pi^2*CHq3[2, 2] + 
     51142656*MT2*MW2^11*MZ2^2*Pi^2*CHq3[2, 2] - 7901184*MW2^12*MZ2^2*Pi^2*
      CHq3[2, 2] + 23001600*MT2^6*MW2^5*MZ2^3*Pi^2*CHq3[2, 2] - 
     147155968*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[2, 2] + 372463104*MT2^4*MW2^7*
      MZ2^3*Pi^2*CHq3[2, 2] - 477079552*MT2^3*MW2^8*MZ2^3*Pi^2*CHq3[2, 2] + 
     324240896*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[2, 2] - 109325312*MT2*MW2^10*MZ2^3*
      Pi^2*CHq3[2, 2] + 13855232*MW2^11*MZ2^3*Pi^2*CHq3[2, 2] - 
     32580992*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[2, 2] + 218487552*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHq3[2, 2] - 557719680*MT2^4*MW2^6*MZ2^4*Pi^2*CHq3[2, 2] + 
     688476672*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[2, 2] - 424418944*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHq3[2, 2] + 117334784*MT2*MW2^9*MZ2^4*Pi^2*CHq3[2, 2] - 
     9579392*MW2^10*MZ2^4*Pi^2*CHq3[2, 2] + 27435200*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHq3[2, 2] - 197192192*MT2^5*MW2^4*MZ2^5*Pi^2*CHq3[2, 2] + 
     509270976*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[2, 2] - 590864384*MT2^3*MW2^6*
      MZ2^5*Pi^2*CHq3[2, 2] + 300362816*MT2^2*MW2^7*MZ2^5*Pi^2*CHq3[2, 2] - 
     43866624*MT2*MW2^8*MZ2^5*Pi^2*CHq3[2, 2] - 5145792*MW2^9*MZ2^5*Pi^2*
      CHq3[2, 2] - 12923472*MT2^6*MW2^2*MZ2^6*Pi^2*CHq3[2, 2] + 
     104976032*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[2, 2] - 276157680*MT2^4*MW2^4*
      MZ2^6*Pi^2*CHq3[2, 2] + 280758848*MT2^3*MW2^5*MZ2^6*Pi^2*CHq3[2, 2] - 
     73819696*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[2, 2] - 37345760*MT2*MW2^7*MZ2^6*
      Pi^2*CHq3[2, 2] + 14511728*MW2^8*MZ2^6*Pi^2*CHq3[2, 2] + 
     2878888*MT2^6*MW2*MZ2^7*Pi^2*CHq3[2, 2] - 30196800*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHq3[2, 2] + 81953736*MT2^4*MW2^3*MZ2^7*Pi^2*CHq3[2, 2] - 
     55989504*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[2, 2] - 37534024*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHq3[2, 2] + 48932288*MT2*MW2^6*MZ2^7*Pi^2*CHq3[2, 2] - 
     10044584*MW2^7*MZ2^7*Pi^2*CHq3[2, 2] - 172480*MT2^6*MZ2^8*Pi^2*
      CHq3[2, 2] + 3913768*MT2^5*MW2*MZ2^8*Pi^2*CHq3[2, 2] - 
     11223864*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[2, 2] - 3716096*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHq3[2, 2] + 29017520*MT2^2*MW2^4*MZ2^8*Pi^2*CHq3[2, 2] - 
     20525256*MT2*MW2^5*MZ2^8*Pi^2*CHq3[2, 2] + 2706408*MW2^6*MZ2^8*Pi^2*
      CHq3[2, 2] - 172480*MT2^5*MZ2^9*Pi^2*CHq3[2, 2] + 
     517440*MT2^4*MW2*MZ2^9*Pi^2*CHq3[2, 2] + 2533928*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq3[2, 2] - 6102736*MT2^2*MW2^3*MZ2^9*Pi^2*CHq3[2, 2] + 
     3396328*MT2*MW2^4*MZ2^9*Pi^2*CHq3[2, 2] - 172480*MW2^5*MZ2^9*Pi^2*
      CHq3[2, 2] - 172480*MT2^3*MW2*MZ2^10*Pi^2*CHq3[2, 2] + 
     344960*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[2, 2] - 172480*MT2*MW2^3*MZ2^10*Pi^2*
      CHq3[2, 2] + 1824768*MT2^7*MW2^6*MZ2*CHq3[3, 3] + 
     3379200*MT2^6*MW2^7*MZ2*CHq3[3, 3] - 59811840*MT2^5*MW2^8*MZ2*
      CHq3[3, 3] + 184504320*MT2^4*MW2^9*MZ2*CHq3[3, 3] - 
     271349760*MT2^3*MW2^10*MZ2*CHq3[3, 3] + 216133632*MT2^2*MW2^11*MZ2*
      CHq3[3, 3] - 90224640*MT2*MW2^12*MZ2*CHq3[3, 3] + 
     15544320*MW2^13*MZ2*CHq3[3, 3] + 50688*MH2*MT2^6*MW2^5*MZ2^2*
      CHq3[3, 3] - 2916864*MT2^7*MW2^5*MZ2^2*CHq3[3, 3] - 
     304128*MH2*MT2^5*MW2^6*MZ2^2*CHq3[3, 3] - 34208256*MT2^6*MW2^6*MZ2^2*
      CHq3[3, 3] + 760320*MH2*MT2^4*MW2^7*MZ2^2*CHq3[3, 3] + 
     286222848*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] - 1013760*MH2*MT2^3*MW2^8*MZ2^2*
      CHq3[3, 3] - 784811520*MT2^4*MW2^8*MZ2^2*CHq3[3, 3] + 
     760320*MH2*MT2^2*MW2^9*MZ2^2*CHq3[3, 3] + 1060839936*MT2^3*MW2^9*MZ2^2*
      CHq3[3, 3] - 304128*MH2*MT2*MW2^10*MZ2^2*CHq3[3, 3] - 
     761501184*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] + 50688*MH2*MW2^11*MZ2^2*
      CHq3[3, 3] + 274281984*MT2*MW2^11*MZ2^2*CHq3[3, 3] - 
     37906944*MW2^12*MZ2^2*CHq3[3, 3] - 91008*MH2*MT2^6*MW2^4*MZ2^3*
      CHq3[3, 3] - 371520*MT2^7*MW2^4*MZ2^3*CHq3[3, 3] + 
     596736*MH2*MT2^5*MW2^5*MZ2^3*CHq3[3, 3] + 41610432*MT2^6*MW2^5*MZ2^3*
      CHq3[3, 3] - 1517184*MH2*MT2^4*MW2^6*MZ2^3*CHq3[3, 3] - 
     301252800*MT2^5*MW2^6*MZ2^3*CHq3[3, 3] + 1921536*MH2*MT2^3*MW2^7*MZ2^3*
      CHq3[3, 3] + 783950400*MT2^4*MW2^7*MZ2^3*CHq3[3, 3] - 
     1263744*MH2*MT2^2*MW2^8*MZ2^3*CHq3[3, 3] - 924667584*MT2^3*MW2^8*MZ2^3*
      CHq3[3, 3] + 393984*MH2*MT2*MW2^9*MZ2^3*CHq3[3, 3] + 
     481409856*MT2^2*MW2^9*MZ2^3*CHq3[3, 3] - 40320*MH2*MW2^10*MZ2^3*
      CHq3[3, 3] - 66633024*MT2*MW2^10*MZ2^3*CHq3[3, 3] - 
     14045760*MW2^11*MZ2^3*CHq3[3, 3] + 63216*MH2*MT2^6*MW2^3*MZ2^4*
      CHq3[3, 3] + 4913568*MT2^7*MW2^3*MZ2^4*CHq3[3, 3] - 
     470304*MH2*MT2^5*MW2^4*MZ2^4*CHq3[3, 3] + 20437056*MT2^6*MW2^4*MZ2^4*
      CHq3[3, 3] + 1221264*MH2*MT2^4*MW2^5*MZ2^4*CHq3[3, 3] - 
     187690848*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] - 1395648*MH2*MT2^3*MW2^6*MZ2^4*
      CHq3[3, 3] + 543752640*MT2^4*MW2^6*MZ2^4*CHq3[3, 3] + 
     664848*MH2*MT2^2*MW2^7*MZ2^4*CHq3[3, 3] - 932400672*MT2^3*MW2^7*MZ2^4*
      CHq3[3, 3] - 55584*MH2*MT2*MW2^8*MZ2^4*CHq3[3, 3] + 
     945319872*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] - 27792*MH2*MW2^9*MZ2^4*
      CHq3[3, 3] - 487094304*MT2*MW2^9*MZ2^4*CHq3[3, 3] + 
     92762688*MW2^10*MZ2^4*CHq3[3, 3] - 2736*MH2*MT2^6*MW2^2*MZ2^5*
      CHq3[3, 3] - 5156568*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] + 
     79632*MH2*MT2^5*MW2^3*MZ2^5*CHq3[3, 3] - 75011256*MT2^6*MW2^3*MZ2^5*
      CHq3[3, 3] - 230688*MH2*MT2^4*MW2^4*MZ2^5*CHq3[3, 3] + 
     623916216*MT2^5*MW2^4*MZ2^5*CHq3[3, 3] + 90144*MH2*MT2^3*MW2^5*MZ2^5*
      CHq3[3, 3] - 1706963976*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] + 
     267408*MH2*MT2^2*MW2^6*MZ2^5*CHq3[3, 3] + 2304819480*MT2^3*MW2^6*MZ2^5*
      CHq3[3, 3] - 264240*MH2*MT2*MW2^7*MZ2^5*CHq3[3, 3] - 
     1633560648*MT2^2*MW2^7*MZ2^5*CHq3[3, 3] + 60480*MH2*MW2^8*MZ2^5*
      CHq3[3, 3] + 549993864*MT2*MW2^8*MZ2^5*CHq3[3, 3] - 
     58037112*MW2^9*MZ2^5*CHq3[3, 3] - 16722*MH2*MT2^6*MW2*MZ2^6*CHq3[3, 3] + 
     2365092*MT2^7*MW2*MZ2^6*CHq3[3, 3] + 97596*MH2*MT2^5*MW2^2*MZ2^6*
      CHq3[3, 3] + 58763364*MT2^6*MW2^2*MZ2^6*CHq3[3, 3] - 
     242622*MH2*MT2^4*MW2^3*MZ2^6*CHq3[3, 3] - 527918148*MT2^5*MW2^3*MZ2^6*
      CHq3[3, 3] + 392184*MH2*MT2^3*MW2^4*MZ2^6*CHq3[3, 3] + 
     1448764092*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] - 382734*MH2*MT2^2*MW2^5*MZ2^6*
      CHq3[3, 3] - 1712743140*MT2^3*MW2^5*MZ2^6*CHq3[3, 3] + 
     171756*MH2*MT2*MW2^6*MZ2^6*CHq3[3, 3] + 845845308*MT2^2*MW2^6*MZ2^6*
      CHq3[3, 3] - 19458*MH2*MW2^7*MZ2^6*CHq3[3, 3] - 
     81129852*MT2*MW2^7*MZ2^6*CHq3[3, 3] - 33946716*MW2^8*MZ2^6*CHq3[3, 3] + 
     7497*MH2*MT2^6*MZ2^7*CHq3[3, 3] - 422280*MT2^7*MZ2^7*CHq3[3, 3] - 
     61704*MH2*MT2^5*MW2*MZ2^7*CHq3[3, 3] - 19805298*MT2^6*MW2*MZ2^7*
      CHq3[3, 3] + 162621*MH2*MT2^4*MW2^2*MZ2^7*CHq3[3, 3] + 
     212556588*MT2^5*MW2^2*MZ2^7*CHq3[3, 3] - 186120*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[3, 3] - 594466182*MT2^4*MW2^3*MZ2^7*CHq3[3, 3] + 
     84483*MH2*MT2^2*MW2^4*MZ2^7*CHq3[3, 3] + 543333048*MT2^3*MW2^4*MZ2^7*
      CHq3[3, 3] + 2448*MH2*MT2*MW2^5*MZ2^7*CHq3[3, 3] + 
     1688682*MT2^2*MW2^5*MZ2^7*CHq3[3, 3] - 9225*MH2*MW2^6*MZ2^7*CHq3[3, 3] - 
     195976908*MT2*MW2^6*MZ2^7*CHq3[3, 3] + 53092350*MW2^7*MZ2^7*CHq3[3, 3] + 
     7497*MH2*MT2^5*MZ2^8*CHq3[3, 3] + 2437077*MT2^6*MZ2^8*CHq3[3, 3] - 
     22491*MH2*MT2^4*MW2*MZ2^8*CHq3[3, 3] - 40593372*MT2^5*MW2*MZ2^8*
      CHq3[3, 3] - 1728*MH2*MT2^3*MW2^2*MZ2^8*CHq3[3, 3] + 
     118174257*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] + 48438*MH2*MT2^2*MW2^3*MZ2^8*
      CHq3[3, 3] - 33361860*MT2^3*MW2^3*MZ2^8*CHq3[3, 3] - 
     39213*MH2*MT2*MW2^4*MZ2^8*CHq3[3, 3] - 158443917*MT2^2*MW2^4*MZ2^8*
      CHq3[3, 3] + 7497*MH2*MW2^5*MZ2^8*CHq3[3, 3] + 
     133283688*MT2*MW2^5*MZ2^8*CHq3[3, 3] - 21495873*MW2^6*MZ2^8*CHq3[3, 3] + 
     2859357*MT2^5*MZ2^9*CHq3[3, 3] + 7497*MH2*MT2^3*MW2*MZ2^9*CHq3[3, 3] - 
     9000351*MT2^4*MW2*MZ2^9*CHq3[3, 3] - 14994*MH2*MT2^2*MW2^2*MZ2^9*
      CHq3[3, 3] - 18140796*MT2^3*MW2^2*MZ2^9*CHq3[3, 3] + 
     7497*MH2*MT2*MW2^3*MZ2^9*CHq3[3, 3] + 54355734*MT2^2*MW2^3*MZ2^9*
      CHq3[3, 3] - 32933301*MT2*MW2^4*MZ2^9*CHq3[3, 3] + 
     2859357*MW2^5*MZ2^9*CHq3[3, 3] + 2859357*MT2^3*MW2*MZ2^10*CHq3[3, 3] - 
     5718714*MT2^2*MW2^2*MZ2^10*CHq3[3, 3] + 2859357*MT2*MW2^3*MZ2^10*
      CHq3[3, 3] - 1687552*MT2^6*MW2^7*MZ2*Pi^2*CHq3[3, 3] + 
     10125312*MT2^5*MW2^8*MZ2*Pi^2*CHq3[3, 3] - 25313280*MT2^4*MW2^9*MZ2*Pi^2*
      CHq3[3, 3] + 33751040*MT2^3*MW2^10*MZ2*Pi^2*CHq3[3, 3] - 
     25313280*MT2^2*MW2^11*MZ2*Pi^2*CHq3[3, 3] + 10125312*MT2*MW2^12*MZ2*Pi^2*
      CHq3[3, 3] - 1687552*MW2^13*MZ2*Pi^2*CHq3[3, 3] + 
     5484544*MT2^6*MW2^6*MZ2^2*Pi^2*CHq3[3, 3] - 34594816*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq3[3, 3] + 87330816*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] - 
     113065984*MT2^3*MW2^9*MZ2^2*Pi^2*CHq3[3, 3] + 78893056*MT2^2*MW2^10*
      MZ2^2*Pi^2*CHq3[3, 3] - 27844608*MT2*MW2^11*MZ2^2*Pi^2*CHq3[3, 3] + 
     3796992*MW2^12*MZ2^2*Pi^2*CHq3[3, 3] - 3574272*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq3[3, 3] + 26930176*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] - 
     70067712*MT2^4*MW2^7*MZ2^3*Pi^2*CHq3[3, 3] + 80766976*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq3[3, 3] - 39269888*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] + 
     3304448*MT2*MW2^10*MZ2^3*Pi^2*CHq3[3, 3] + 1910272*MW2^11*MZ2^3*Pi^2*
      CHq3[3, 3] - 6338176*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[3, 3] + 
     34454784*MT2^5*MW2^5*MZ2^4*Pi^2*CHq3[3, 3] - 84349824*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq3[3, 3] + 125099520*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] - 
     113190272*MT2^2*MW2^8*MZ2^4*Pi^2*CHq3[3, 3] + 54236416*MT2*MW2^9*MZ2^4*
      Pi^2*CHq3[3, 3] - 9912448*MW2^10*MZ2^4*Pi^2*CHq3[3, 3] + 
     12443968*MT2^6*MW2^3*MZ2^5*Pi^2*CHq3[3, 3] - 81001984*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq3[3, 3] + 205674048*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] - 
     265129984*MT2^3*MW2^6*MZ2^5*Pi^2*CHq3[3, 3] + 181131712*MT2^2*MW2^7*
      MZ2^5*Pi^2*CHq3[3, 3] - 59223552*MT2*MW2^8*MZ2^5*Pi^2*CHq3[3, 3] + 
     6105792*MW2^9*MZ2^5*Pi^2*CHq3[3, 3] - 8729520*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq3[3, 3] + 64821088*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] - 
     168274704*MT2^4*MW2^4*MZ2^6*Pi^2*CHq3[3, 3] + 193140160*MT2^3*MW2^5*
      MZ2^6*Pi^2*CHq3[3, 3] - 93378512*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] + 
     8707040*MT2*MW2^7*MZ2^6*Pi^2*CHq3[3, 3] + 3714448*MW2^8*MZ2^6*Pi^2*
      CHq3[3, 3] + 2834168*MT2^6*MW2*MZ2^7*Pi^2*CHq3[3, 3] - 
     25734528*MT2^5*MW2^2*MZ2^7*Pi^2*CHq3[3, 3] + 68701080*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq3[3, 3] - 61698432*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] + 
     165544*MT2^2*MW2^5*MZ2^7*Pi^2*CHq3[3, 3] + 21627520*MT2*MW2^6*MZ2^7*Pi^2*
      CHq3[3, 3] - 5895352*MW2^7*MZ2^7*Pi^2*CHq3[3, 3] - 
     345680*MT2^6*MZ2^8*Pi^2*CHq3[3, 3] + 4908248*MT2^5*MW2*MZ2^8*Pi^2*
      CHq3[3, 3] - 13687704*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] + 
     3852416*MT2^3*MW2^3*MZ2^8*Pi^2*CHq3[3, 3] + 17942176*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq3[3, 3] - 15157944*MT2*MW2^5*MZ2^8*Pi^2*CHq3[3, 3] + 
     2488488*MW2^6*MZ2^8*Pi^2*CHq3[3, 3] - 345680*MT2^5*MZ2^9*Pi^2*
      CHq3[3, 3] + 1037040*MT2^4*MW2*MZ2^9*Pi^2*CHq3[3, 3] + 
     2142808*MT2^3*MW2^2*MZ2^9*Pi^2*CHq3[3, 3] - 6359696*MT2^2*MW2^3*MZ2^9*
      Pi^2*CHq3[3, 3] + 3871208*MT2*MW2^4*MZ2^9*Pi^2*CHq3[3, 3] - 
     345680*MW2^5*MZ2^9*Pi^2*CHq3[3, 3] - 345680*MT2^3*MW2*MZ2^10*Pi^2*
      CHq3[3, 3] + 691360*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[3, 3] - 
     345680*MT2*MW2^3*MZ2^10*Pi^2*CHq3[3, 3] + 1351680*MT2^6*MW2^7*MZ2*
      CHu[1, 1] - 8110080*MT2^5*MW2^8*MZ2*CHu[1, 1] + 
     20275200*MT2^4*MW2^9*MZ2*CHu[1, 1] - 27033600*MT2^3*MW2^10*MZ2*
      CHu[1, 1] + 20275200*MT2^2*MW2^11*MZ2*CHu[1, 1] - 
     8110080*MT2*MW2^12*MZ2*CHu[1, 1] + 1351680*MW2^13*MZ2*CHu[1, 1] - 
     101376*MH2*MT2^6*MW2^5*MZ2^2*CHu[1, 1] - 1327104*MT2^7*MW2^5*MZ2^2*
      CHu[1, 1] + 608256*MH2*MT2^5*MW2^6*MZ2^2*CHu[1, 1] + 
     37702656*MT2^6*MW2^6*MZ2^2*CHu[1, 1] - 1520640*MH2*MT2^4*MW2^7*MZ2^2*
      CHu[1, 1] - 197326848*MT2^5*MW2^7*MZ2^2*CHu[1, 1] + 
     2027520*MH2*MT2^3*MW2^8*MZ2^2*CHu[1, 1] + 470246400*MT2^4*MW2^8*MZ2^2*
      CHu[1, 1] - 1520640*MH2*MT2^2*MW2^9*MZ2^2*CHu[1, 1] - 
     615321600*MT2^3*MW2^9*MZ2^2*CHu[1, 1] + 608256*MH2*MT2*MW2^10*MZ2^2*
      CHu[1, 1] + 460084224*MT2^2*MW2^10*MZ2^2*CHu[1, 1] - 
     101376*MH2*MW2^11*MZ2^2*CHu[1, 1] - 185481216*MT2*MW2^11*MZ2^2*
      CHu[1, 1] + 31423488*MW2^12*MZ2^2*CHu[1, 1] + 
     334080*MH2*MT2^6*MW2^4*MZ2^3*CHu[1, 1] + 4727808*MT2^7*MW2^4*MZ2^3*
      CHu[1, 1] - 2105856*MH2*MT2^5*MW2^5*MZ2^3*CHu[1, 1] - 
     138192768*MT2^6*MW2^5*MZ2^3*CHu[1, 1] + 5315328*MH2*MT2^4*MW2^6*MZ2^3*
      CHu[1, 1] + 756046080*MT2^5*MW2^6*MZ2^3*CHu[1, 1] - 
     6884352*MH2*MT2^3*MW2^7*MZ2^3*CHu[1, 1] - 1816318080*MT2^4*MW2^7*MZ2^3*
      CHu[1, 1] + 4808448*MH2*MT2^2*MW2^8*MZ2^3*CHu[1, 1] + 
     2303881728*MT2^3*MW2^8*MZ2^3*CHu[1, 1] - 1700352*MH2*MT2*MW2^9*MZ2^3*
      CHu[1, 1] - 1599238272*MT2^2*MW2^9*MZ2^3*CHu[1, 1] + 
     232704*MH2*MW2^10*MZ2^3*CHu[1, 1] + 567935232*MT2*MW2^10*MZ2^3*
      CHu[1, 1] - 78841728*MW2^11*MZ2^3*CHu[1, 1] - 
     475488*MH2*MT2^6*MW2^3*MZ2^4*CHu[1, 1] - 7506432*MT2^7*MW2^3*MZ2^4*
      CHu[1, 1] + 3187008*MH2*MT2^5*MW2^4*MZ2^4*CHu[1, 1] + 
     185313408*MT2^6*MW2^4*MZ2^4*CHu[1, 1] - 8134560*MH2*MT2^4*MW2^5*MZ2^4*
      CHu[1, 1] - 1048488192*MT2^5*MW2^5*MZ2^4*CHu[1, 1] + 
     10076544*MH2*MT2^3*MW2^6*MZ2^4*CHu[1, 1] + 2517010560*MT2^4*MW2^6*MZ2^4*
      CHu[1, 1] - 6261408*MH2*MT2^2*MW2^7*MZ2^4*CHu[1, 1] - 
     2998788096*MT2^3*MW2^7*MZ2^4*CHu[1, 1] + 1749312*MH2*MT2*MW2^8*MZ2^4*
      CHu[1, 1] + 1785197952*MT2^2*MW2^8*MZ2^4*CHu[1, 1] - 
     141408*MH2*MW2^9*MZ2^4*CHu[1, 1] - 459300096*MT2*MW2^9*MZ2^4*CHu[1, 1] + 
     26560896*MW2^10*MZ2^4*CHu[1, 1] + 369648*MH2*MT2^6*MW2^2*MZ2^5*
      CHu[1, 1] + 6560352*MT2^7*MW2^2*MZ2^5*CHu[1, 1] - 
     2693376*MH2*MT2^5*MW2^3*MZ2^5*CHu[1, 1] - 108856944*MT2^6*MW2^3*MZ2^5*
      CHu[1, 1] + 6971184*MH2*MT2^4*MW2^4*MZ2^5*CHu[1, 1] + 
     628173888*MT2^5*MW2^4*MZ2^5*CHu[1, 1] - 8009856*MH2*MT2^3*MW2^5*MZ2^5*
      CHu[1, 1] - 1476746064*MT2^4*MW2^5*MZ2^5*CHu[1, 1] + 
     3925584*MH2*MT2^2*MW2^6*MZ2^5*CHu[1, 1] + 1473873888*MT2^3*MW2^6*MZ2^5*
      CHu[1, 1] - 457344*MH2*MT2*MW2^7*MZ2^5*CHu[1, 1] - 
     451153680*MT2^2*MW2^7*MZ2^5*CHu[1, 1] - 105840*MH2*MW2^8*MZ2^5*
      CHu[1, 1] - 145565568*MT2*MW2^8*MZ2^5*CHu[1, 1] + 
     73714128*MW2^9*MZ2^5*CHu[1, 1] - 156852*MH2*MT2^6*MW2*MZ2^6*CHu[1, 1] - 
     3104568*MT2^7*MW2*MZ2^6*CHu[1, 1] + 1310760*MH2*MT2^5*MW2^2*MZ2^6*
      CHu[1, 1] + 15847992*MT2^6*MW2^2*MZ2^6*CHu[1, 1] - 
     3461724*MH2*MT2^4*MW2^3*MZ2^6*CHu[1, 1] - 72170856*MT2^5*MW2^3*MZ2^6*
      CHu[1, 1] + 3400848*MH2*MT2^3*MW2^4*MZ2^6*CHu[1, 1] + 
     113203656*MT2^4*MW2^4*MZ2^6*CHu[1, 1] - 662508*MH2*MT2^2*MW2^5*MZ2^6*
      CHu[1, 1] + 180671928*MT2^3*MW2^5*MZ2^6*CHu[1, 1] - 
     643320*MH2*MT2*MW2^6*MZ2^6*CHu[1, 1] - 543939960*MT2^2*MW2^6*MZ2^6*
      CHu[1, 1] + 212796*MH2*MW2^7*MZ2^6*CHu[1, 1] + 
     380620392*MT2*MW2^7*MZ2^6*CHu[1, 1] - 71128584*MW2^8*MZ2^6*CHu[1, 1] + 
     29988*MH2*MT2^6*MZ2^7*CHu[1, 1] + 649944*MT2^7*MZ2^7*CHu[1, 1] - 
     336780*MH2*MT2^5*MW2*MZ2^7*CHu[1, 1] + 10330368*MT2^6*MW2*MZ2^7*
      CHu[1, 1] + 920376*MH2*MT2^4*MW2^2*MZ2^7*CHu[1, 1] - 
     94240440*MT2^5*MW2^2*MZ2^7*CHu[1, 1] - 543816*MH2*MT2^3*MW2^3*MZ2^7*
      CHu[1, 1] + 275198832*MT2^4*MW2^3*MZ2^7*CHu[1, 1] - 
     603180*MH2*MT2^2*MW2^4*MZ2^7*CHu[1, 1] - 436557000*MT2^3*MW2^4*MZ2^7*
      CHu[1, 1] + 660276*MH2*MT2*MW2^5*MZ2^7*CHu[1, 1] + 
     376621920*MT2^2*MW2^5*MZ2^7*CHu[1, 1] - 126864*MH2*MW2^6*MZ2^7*
      CHu[1, 1] - 139925880*MT2*MW2^6*MZ2^7*CHu[1, 1] + 
     7922256*MW2^7*MZ2^7*CHu[1, 1] + 29988*MH2*MT2^5*MZ2^8*CHu[1, 1] - 
     3496392*MT2^6*MZ2^8*CHu[1, 1] - 89964*MH2*MT2^4*MW2*MZ2^8*CHu[1, 1] + 
     40262784*MT2^5*MW2*MZ2^8*CHu[1, 1] - 96876*MH2*MT2^3*MW2^2*MZ2^8*
      CHu[1, 1] - 115959456*MT2^4*MW2^2*MZ2^8*CHu[1, 1] + 
     373680*MH2*MT2^2*MW2^3*MZ2^8*CHu[1, 1] + 115677048*MT2^3*MW2^3*MZ2^8*
      CHu[1, 1] - 246816*MH2*MT2*MW2^4*MZ2^8*CHu[1, 1] - 
     13872192*MT2^2*MW2^4*MZ2^8*CHu[1, 1] + 29988*MH2*MW2^5*MZ2^8*CHu[1, 1] - 
     35755992*MT2*MW2^5*MZ2^8*CHu[1, 1] + 13144200*MW2^6*MZ2^8*CHu[1, 1] - 
     4146336*MT2^5*MZ2^9*CHu[1, 1] + 29988*MH2*MT2^3*MW2*MZ2^9*CHu[1, 1] + 
     13088952*MT2^4*MW2*MZ2^9*CHu[1, 1] - 59976*MH2*MT2^2*MW2^2*MZ2^9*
      CHu[1, 1] + 7742040*MT2^3*MW2^2*MZ2^9*CHu[1, 1] + 
     29988*MH2*MT2*MW2^3*MZ2^9*CHu[1, 1] - 42267864*MT2^2*MW2^3*MZ2^9*
      CHu[1, 1] + 29729544*MT2*MW2^4*MZ2^9*CHu[1, 1] - 
     4146336*MW2^5*MZ2^9*CHu[1, 1] - 4146336*MT2^3*MW2*MZ2^10*CHu[1, 1] + 
     8292672*MT2^2*MW2^2*MZ2^10*CHu[1, 1] - 4146336*MT2*MW2^3*MZ2^10*
      CHu[1, 1] + 1212416*MT2^6*MW2^7*MZ2*Pi^2*CHu[1, 1] - 
     7274496*MT2^5*MW2^8*MZ2*Pi^2*CHu[1, 1] + 18186240*MT2^4*MW2^9*MZ2*Pi^2*
      CHu[1, 1] - 24248320*MT2^3*MW2^10*MZ2*Pi^2*CHu[1, 1] + 
     18186240*MT2^2*MW2^11*MZ2*Pi^2*CHu[1, 1] - 7274496*MT2*MW2^12*MZ2*Pi^2*
      CHu[1, 1] + 1212416*MW2^13*MZ2*Pi^2*CHu[1, 1] - 
     7282688*MT2^6*MW2^6*MZ2^2*Pi^2*CHu[1, 1] + 44908544*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHu[1, 1] - 112877568*MT2^4*MW2^8*MZ2^2*Pi^2*CHu[1, 1] + 
     148078592*MT2^3*MW2^9*MZ2^2*Pi^2*CHu[1, 1] - 106815488*MT2^2*MW2^10*
      MZ2^2*Pi^2*CHu[1, 1] + 40058880*MT2*MW2^11*MZ2^2*Pi^2*CHu[1, 1] - 
     6070272*MW2^12*MZ2^2*Pi^2*CHu[1, 1] + 16456704*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHu[1, 1] - 106022912*MT2^5*MW2^6*MZ2^3*Pi^2*CHu[1, 1] + 
     268698624*MT2^4*MW2^7*MZ2^3*Pi^2*CHu[1, 1] - 342487040*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHu[1, 1] + 229860352*MT2^2*MW2^9*MZ2^3*Pi^2*CHu[1, 1] - 
     75679744*MT2*MW2^10*MZ2^3*Pi^2*CHu[1, 1] + 9174016*MW2^11*MZ2^3*Pi^2*
      CHu[1, 1] - 17281792*MT2^6*MW2^4*MZ2^4*Pi^2*CHu[1, 1] + 
     120147456*MT2^5*MW2^5*MZ2^4*Pi^2*CHu[1, 1] - 308596992*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHu[1, 1] + 371266560*MT2^3*MW2^7*MZ2^4*Pi^2*CHu[1, 1] - 
     211748096*MT2^2*MW2^8*MZ2^4*Pi^2*CHu[1, 1] + 47037952*MT2*MW2^9*MZ2^4*
      Pi^2*CHu[1, 1] - 825088*MW2^10*MZ2^4*Pi^2*CHu[1, 1] + 
     7292032*MT2^6*MW2^3*MZ2^5*Pi^2*CHu[1, 1] - 61033984*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHu[1, 1] + 161225856*MT2^4*MW2^5*MZ2^5*Pi^2*CHu[1, 1] - 
     163947520*MT2^3*MW2^6*MZ2^5*Pi^2*CHu[1, 1] + 41903488*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHu[1, 1] + 24549888*MT2*MW2^8*MZ2^5*Pi^2*CHu[1, 1] - 
     9989760*MW2^9*MZ2^5*Pi^2*CHu[1, 1] + 1128288*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHu[1, 1] + 522304*MT2^5*MW2^3*MZ2^6*Pi^2*CHu[1, 1] - 
     4951776*MT2^4*MW2^4*MZ2^6*Pi^2*CHu[1, 1] - 25263488*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHu[1, 1] + 66071968*MT2^2*MW2^6*MZ2^6*Pi^2*CHu[1, 1] - 
     45927616*MT2*MW2^7*MZ2^6*Pi^2*CHu[1, 1] + 8420320*MW2^8*MZ2^6*Pi^2*
      CHu[1, 1] - 2021488*MT2^6*MW2*MZ2^7*Pi^2*CHu[1, 1] + 
     13257216*MT2^5*MW2^2*MZ2^7*Pi^2*CHu[1, 1] - 33707184*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHu[1, 1] + 49978368*MT2^3*MW2^4*MZ2^7*Pi^2*CHu[1, 1] - 
     42649808*MT2^2*MW2^5*MZ2^7*Pi^2*CHu[1, 1] + 16036096*MT2*MW2^6*MZ2^7*
      Pi^2*CHu[1, 1] - 893200*MW2^7*MZ2^7*Pi^2*CHu[1, 1] + 
     496528*MT2^6*MZ2^8*Pi^2*CHu[1, 1] - 5000656*MT2^5*MW2*MZ2^8*Pi^2*
      CHu[1, 1] + 13512384*MT2^4*MW2^2*MZ2^8*Pi^2*CHu[1, 1] - 
     12845248*MT2^3*MW2^3*MZ2^8*Pi^2*CHu[1, 1] + 1148368*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHu[1, 1] + 4213584*MT2*MW2^5*MZ2^8*Pi^2*CHu[1, 1] - 
     1524960*MW2^6*MZ2^8*Pi^2*CHu[1, 1] + 496528*MT2^5*MZ2^9*Pi^2*CHu[1, 1] - 
     1489584*MT2^4*MW2*MZ2^9*Pi^2*CHu[1, 1] - 1028432*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHu[1, 1] + 5036032*MT2^2*MW2^3*MZ2^9*Pi^2*CHu[1, 1] - 
     3511072*MT2*MW2^4*MZ2^9*Pi^2*CHu[1, 1] + 496528*MW2^5*MZ2^9*Pi^2*
      CHu[1, 1] + 496528*MT2^3*MW2*MZ2^10*Pi^2*CHu[1, 1] - 
     993056*MT2^2*MW2^2*MZ2^10*Pi^2*CHu[1, 1] + 496528*MT2*MW2^3*MZ2^10*Pi^2*
      CHu[1, 1] + 7670784*MT2^6*MW2^7*MZ2*CHu[2, 2] - 
     46024704*MT2^5*MW2^8*MZ2*CHu[2, 2] + 115061760*MT2^4*MW2^9*MZ2*
      CHu[2, 2] - 153415680*MT2^3*MW2^10*MZ2*CHu[2, 2] + 
     115061760*MT2^2*MW2^11*MZ2*CHu[2, 2] - 46024704*MT2*MW2^12*MZ2*
      CHu[2, 2] + 7670784*MW2^13*MZ2*CHu[2, 2] + 177408*MH2*MT2^6*MW2^5*MZ2^2*
      CHu[2, 2] + 3006720*MT2^7*MW2^5*MZ2^2*CHu[2, 2] - 
     1064448*MH2*MT2^5*MW2^6*MZ2^2*CHu[2, 2] - 91602432*MT2^6*MW2^6*MZ2^2*
      CHu[2, 2] + 2661120*MH2*MT2^4*MW2^7*MZ2^2*CHu[2, 2] + 
     494268672*MT2^5*MW2^7*MZ2^2*CHu[2, 2] - 3548160*MH2*MT2^3*MW2^8*MZ2^2*
      CHu[2, 2] - 1187200512*MT2^4*MW2^8*MZ2^2*CHu[2, 2] + 
     2661120*MH2*MT2^2*MW2^9*MZ2^2*CHu[2, 2] + 1532928768*MT2^3*MW2^9*MZ2^2*
      CHu[2, 2] - 1064448*MH2*MT2*MW2^10*MZ2^2*CHu[2, 2] - 
     1107374592*MT2^2*MW2^10*MZ2^2*CHu[2, 2] + 177408*MH2*MW2^11*MZ2^2*
      CHu[2, 2] + 421989120*MT2*MW2^11*MZ2^2*CHu[2, 2] - 
     66015744*MW2^12*MZ2^2*CHu[2, 2] - 527616*MH2*MT2^6*MW2^4*MZ2^3*
      CHu[2, 2] - 9154944*MT2^7*MW2^4*MZ2^3*CHu[2, 2] + 
     3343104*MH2*MT2^5*MW2^5*MZ2^3*CHu[2, 2] + 244596096*MT2^6*MW2^5*MZ2^3*
      CHu[2, 2] - 8446464*MH2*MT2^4*MW2^6*MZ2^3*CHu[2, 2] - 
     1339926912*MT2^5*MW2^6*MZ2^3*CHu[2, 2] + 10907136*MH2*MT2^3*MW2^7*MZ2^3*
      CHu[2, 2] + 3210129792*MT2^4*MW2^7*MZ2^3*CHu[2, 2] - 
     7559424*MH2*MT2^2*MW2^8*MZ2^3*CHu[2, 2] - 4004829312*MT2^3*MW2^8*MZ2^3*
      CHu[2, 2] + 2633472*MH2*MT2*MW2^9*MZ2^3*CHu[2, 2] + 
     2683961472*MT2^2*MW2^9*MZ2^3*CHu[2, 2] - 350208*MH2*MW2^10*MZ2^3*
      CHu[2, 2] - 897811584*MT2*MW2^10*MZ2^3*CHu[2, 2] + 
     113035392*MW2^11*MZ2^3*CHu[2, 2] + 722592*MH2*MT2^6*MW2^3*MZ2^4*
      CHu[2, 2] + 12781152*MT2^7*MW2^3*MZ2^4*CHu[2, 2] - 
     4863168*MH2*MT2^5*MW2^4*MZ2^4*CHu[2, 2] - 316801536*MT2^6*MW2^4*MZ2^4*
      CHu[2, 2] + 12421728*MH2*MT2^4*MW2^5*MZ2^4*CHu[2, 2] + 
     1791584352*MT2^5*MW2^5*MZ2^4*CHu[2, 2] - 15329664*MH2*MT2^3*MW2^6*MZ2^4*
      CHu[2, 2] - 4295284992*MT2^4*MW2^6*MZ2^4*CHu[2, 2] + 
     9428832*MH2*MT2^2*MW2^7*MZ2^4*CHu[2, 2] + 5086313760*MT2^3*MW2^7*MZ2^4*
      CHu[2, 2] - 2575296*MH2*MT2*MW2^8*MZ2^4*CHu[2, 2] - 
     2989886976*MT2^2*MW2^8*MZ2^4*CHu[2, 2] + 194976*MH2*MW2^9*MZ2^4*
      CHu[2, 2] + 755516448*MT2*MW2^9*MZ2^4*CHu[2, 2] - 
     44222208*MW2^10*MZ2^4*CHu[2, 2] - 570096*MH2*MT2^6*MW2^2*MZ2^5*
      CHu[2, 2] - 10191744*MT2^7*MW2^2*MZ2^5*CHu[2, 2] + 
     4143168*MH2*MT2^5*MW2^3*MZ2^5*CHu[2, 2] + 239863968*MT2^6*MW2^3*MZ2^5*
      CHu[2, 2] - 10719216*MH2*MT2^4*MW2^4*MZ2^5*CHu[2, 2] - 
     1417757856*MT2^5*MW2^4*MZ2^5*CHu[2, 2] + 12319488*MH2*MT2^3*MW2^5*MZ2^5*
      CHu[2, 2] + 3402013248*MT2^4*MW2^5*MZ2^5*CHu[2, 2] - 
     6051024*MH2*MT2^2*MW2^6*MZ2^5*CHu[2, 2] - 3702724032*MT2^3*MW2^6*MZ2^5*
      CHu[2, 2] + 725184*MH2*MT2*MW2^7*MZ2^5*CHu[2, 2] + 
     1667180832*MT2^2*MW2^7*MZ2^5*CHu[2, 2] + 152496*MH2*MW2^8*MZ2^5*
      CHu[2, 2] - 113357088*MT2*MW2^8*MZ2^5*CHu[2, 2] - 
     65027328*MW2^9*MZ2^5*CHu[2, 2] + 254160*MH2*MT2^6*MW2*MZ2^6*CHu[2, 2] + 
     4623480*MT2^7*MW2*MZ2^6*CHu[2, 2] - 2095056*MH2*MT2^5*MW2^2*MZ2^6*
      CHu[2, 2] - 103725648*MT2^6*MW2^2*MZ2^6*CHu[2, 2] + 
     5522688*MH2*MT2^4*MW2^3*MZ2^6*CHu[2, 2] + 660575160*MT2^5*MW2^3*MZ2^6*
      CHu[2, 2] - 5500800*MH2*MT2^3*MW2^4*MZ2^6*CHu[2, 2] - 
     1584534960*MT2^4*MW2^4*MZ2^6*CHu[2, 2] + 1227024*MH2*MT2^2*MW2^5*MZ2^6*
      CHu[2, 2] + 1439713128*MT2^3*MW2^5*MZ2^6*CHu[2, 2] + 
     907920*MH2*MT2*MW2^6*MZ2^6*CHu[2, 2] - 177083664*MT2^2*MW2^6*MZ2^6*
      CHu[2, 2] - 315936*MH2*MW2^7*MZ2^6*CHu[2, 2] - 
     339734040*MT2*MW2^7*MZ2^6*CHu[2, 2] + 100166544*MW2^8*MZ2^6*CHu[2, 2] - 
     56448*MH2*MT2^6*MZ2^7*CHu[2, 2] - 1064664*MT2^7*MZ2^7*CHu[2, 2] + 
     592848*MH2*MT2^5*MW2*MZ2^7*CHu[2, 2] + 19600248*MT2^6*MW2*MZ2^7*
      CHu[2, 2] - 1609200*MH2*MT2^4*MW2^2*MZ2^7*CHu[2, 2] - 
     147185568*MT2^5*MW2^2*MZ2^7*CHu[2, 2] + 1067184*MH2*MT2^3*MW2^3*MZ2^7*
      CHu[2, 2] + 346613760*MT2^4*MW2^3*MZ2^7*CHu[2, 2] + 
     801792*MH2*MT2^2*MW2^4*MZ2^7*CHu[2, 2] - 123877752*MT2^3*MW2^4*MZ2^7*
      CHu[2, 2] - 993888*MH2*MT2*MW2^5*MZ2^7*CHu[2, 2] - 
     352083240*MT2^2*MW2^5*MZ2^7*CHu[2, 2] + 197712*MH2*MW2^6*MZ2^7*
      CHu[2, 2] + 315139248*MT2*MW2^6*MZ2^7*CHu[2, 2] - 
     57142032*MW2^7*MZ2^7*CHu[2, 2] - 56448*MH2*MT2^5*MZ2^8*CHu[2, 2] + 
     398520*MT2^6*MZ2^8*CHu[2, 2] + 169344*MH2*MT2^4*MW2*MZ2^8*CHu[2, 2] + 
     3003672*MT2^5*MW2*MZ2^8*CHu[2, 2] + 141264*MH2*MT2^3*MW2^2*MZ2^8*
      CHu[2, 2] - 1343880*MT2^4*MW2^2*MZ2^8*CHu[2, 2] - 
     621216*MH2*MT2^2*MW2^3*MZ2^8*CHu[2, 2] - 89216544*MT2^3*MW2^3*MZ2^8*
      CHu[2, 2] + 423504*MH2*MT2*MW2^4*MZ2^8*CHu[2, 2] + 
     178486080*MT2^2*MW2^4*MZ2^8*CHu[2, 2] - 56448*MH2*MW2^5*MZ2^8*
      CHu[2, 2] - 101399256*MT2*MW2^5*MZ2^8*CHu[2, 2] + 
     10071408*MW2^6*MZ2^8*CHu[2, 2] + 1463184*MT2^5*MZ2^9*CHu[2, 2] - 
     56448*MH2*MT2^3*MW2*MZ2^9*CHu[2, 2] - 5454216*MT2^4*MW2*MZ2^9*
      CHu[2, 2] + 112896*MH2*MT2^2*MW2^2*MZ2^9*CHu[2, 2] + 
     13644480*MT2^3*MW2^2*MZ2^9*CHu[2, 2] - 56448*MH2*MT2*MW2^3*MZ2^9*
      CHu[2, 2] - 15335304*MT2^2*MW2^3*MZ2^9*CHu[2, 2] + 
     4218672*MT2*MW2^4*MZ2^9*CHu[2, 2] + 1463184*MW2^5*MZ2^9*CHu[2, 2] + 
     1463184*MT2^3*MW2*MZ2^10*CHu[2, 2] - 2926368*MT2^2*MW2^2*MZ2^10*
      CHu[2, 2] + 1463184*MT2*MW2^3*MZ2^10*CHu[2, 2] - 
     2932736*MT2^6*MW2^7*MZ2*Pi^2*CHu[2, 2] + 17596416*MT2^5*MW2^8*MZ2*Pi^2*
      CHu[2, 2] - 43991040*MT2^4*MW2^9*MZ2*Pi^2*CHu[2, 2] + 
     58654720*MT2^3*MW2^10*MZ2*Pi^2*CHu[2, 2] - 43991040*MT2^2*MW2^11*MZ2*
      Pi^2*CHu[2, 2] + 17596416*MT2*MW2^12*MZ2*Pi^2*CHu[2, 2] - 
     2932736*MW2^13*MZ2*Pi^2*CHu[2, 2] + 13518848*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHu[2, 2] - 84045824*MT2^5*MW2^7*MZ2^2*Pi^2*CHu[2, 2] + 
     211580928*MT2^4*MW2^8*MZ2^2*Pi^2*CHu[2, 2] - 276242432*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHu[2, 2] + 196917248*MT2^2*MW2^10*MZ2^2*Pi^2*CHu[2, 2] - 
     72314880*MT2*MW2^11*MZ2^2*Pi^2*CHu[2, 2] + 10586112*MW2^12*MZ2^2*Pi^2*
      CHu[2, 2] - 26677248*MT2^6*MW2^5*MZ2^3*Pi^2*CHu[2, 2] + 
     173582336*MT2^5*MW2^6*MZ2^3*Pi^2*CHu[2, 2] - 440715264*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHu[2, 2] + 557649920*MT2^3*MW2^8*MZ2^3*Pi^2*CHu[2, 2] - 
     367255552*MT2^2*MW2^9*MZ2^3*Pi^2*CHu[2, 2] + 116574208*MT2*MW2^10*MZ2^3*
      Pi^2*CHu[2, 2] - 13158400*MW2^11*MZ2^3*Pi^2*CHu[2, 2] + 
     29205760*MT2^6*MW2^4*MZ2^4*Pi^2*CHu[2, 2] - 201911808*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHu[2, 2] + 518118144*MT2^4*MW2^6*MZ2^4*Pi^2*CHu[2, 2] - 
     623950848*MT2^3*MW2^7*MZ2^4*Pi^2*CHu[2, 2] + 357694208*MT2^2*MW2^8*MZ2^4*
      Pi^2*CHu[2, 2] - 81683968*MT2*MW2^9*MZ2^4*Pi^2*CHu[2, 2] + 
     2528512*MW2^10*MZ2^4*Pi^2*CHu[2, 2] - 19222912*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHu[2, 2] + 144543232*MT2^5*MW2^4*MZ2^5*Pi^2*CHu[2, 2] - 
     375960960*MT2^4*MW2^5*MZ2^5*Pi^2*CHu[2, 2] + 416192512*MT2^3*MW2^6*MZ2^5*
      Pi^2*CHu[2, 2] - 176577664*MT2^2*MW2^7*MZ2^5*Pi^2*CHu[2, 2] + 
     1042944*MT2*MW2^8*MZ2^5*Pi^2*CHu[2, 2] + 9982848*MW2^9*MZ2^5*Pi^2*
      CHu[2, 2] + 7140480*MT2^6*MW2^2*MZ2^6*Pi^2*CHu[2, 2] - 
     62065792*MT2^5*MW2^3*MZ2^6*Pi^2*CHu[2, 2] + 164775936*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHu[2, 2] - 152049664*MT2^3*MW2^5*MZ2^6*Pi^2*CHu[2, 2] + 
     10249856*MT2^2*MW2^6*MZ2^6*Pi^2*CHu[2, 2] + 44031616*MT2*MW2^7*MZ2^6*
      Pi^2*CHu[2, 2] - 12082432*MW2^8*MZ2^6*Pi^2*CHu[2, 2] - 
     866240*MT2^6*MW2*MZ2^7*Pi^2*CHu[2, 2] + 12337920*MT2^5*MW2^2*MZ2^7*Pi^2*
      CHu[2, 2] - 34415040*MT2^4*MW2^3*MZ2^7*Pi^2*CHu[2, 2] + 
     12382848*MT2^3*MW2^4*MZ2^7*Pi^2*CHu[2, 2] + 39733184*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHu[2, 2] - 35446912*MT2*MW2^6*MZ2^7*Pi^2*CHu[2, 2] + 
     6274240*MW2^7*MZ2^7*Pi^2*CHu[2, 2] - 165952*MT2^6*MZ2^8*Pi^2*CHu[2, 2] + 
     129472*MT2^5*MW2*MZ2^8*Pi^2*CHu[2, 2] + 109440*MT2^4*MW2^2*MZ2^8*Pi^2*
      CHu[2, 2] + 8727040*MT2^3*MW2^3*MZ2^8*Pi^2*CHu[2, 2] - 
     18502720*MT2^2*MW2^4*MZ2^8*Pi^2*CHu[2, 2] + 10734912*MT2*MW2^5*MZ2^8*
      Pi^2*CHu[2, 2] - 1032192*MW2^6*MZ2^8*Pi^2*CHu[2, 2] - 
     165952*MT2^5*MZ2^9*Pi^2*CHu[2, 2] + 497856*MT2^4*MW2*MZ2^9*Pi^2*
      CHu[2, 2] - 1198144*MT2^3*MW2^2*MZ2^9*Pi^2*CHu[2, 2] + 
     1400576*MT2^2*MW2^3*MZ2^9*Pi^2*CHu[2, 2] - 368384*MT2*MW2^4*MZ2^9*Pi^2*
      CHu[2, 2] - 165952*MW2^5*MZ2^9*Pi^2*CHu[2, 2] - 
     165952*MT2^3*MW2*MZ2^10*Pi^2*CHu[2, 2] + 331904*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHu[2, 2] - 165952*MT2*MW2^3*MZ2^10*Pi^2*CHu[2, 2] - 
     304128*MT2^7*MW2^5*MZ2^2*CHu[3, 3] + 1824768*MT2^6*MW2^6*MZ2^2*
      CHu[3, 3] - 4561920*MT2^5*MW2^7*MZ2^2*CHu[3, 3] + 
     6082560*MT2^4*MW2^8*MZ2^2*CHu[3, 3] - 4561920*MT2^3*MW2^9*MZ2^2*
      CHu[3, 3] + 1824768*MT2^2*MW2^10*MZ2^2*CHu[3, 3] - 
     304128*MT2*MW2^11*MZ2^2*CHu[3, 3] + 546048*MT2^7*MW2^4*MZ2^3*CHu[3, 3] - 
     3580416*MT2^6*MW2^5*MZ2^3*CHu[3, 3] + 9103104*MT2^5*MW2^6*MZ2^3*
      CHu[3, 3] - 11529216*MT2^4*MW2^7*MZ2^3*CHu[3, 3] + 
     7582464*MT2^3*MW2^8*MZ2^3*CHu[3, 3] - 2363904*MT2^2*MW2^9*MZ2^3*
      CHu[3, 3] + 241920*MT2*MW2^10*MZ2^3*CHu[3, 3] - 
     379296*MT2^7*MW2^3*MZ2^4*CHu[3, 3] + 2821824*MT2^6*MW2^4*MZ2^4*
      CHu[3, 3] - 7327584*MT2^5*MW2^5*MZ2^4*CHu[3, 3] + 
     8373888*MT2^4*MW2^6*MZ2^4*CHu[3, 3] - 3989088*MT2^3*MW2^7*MZ2^4*
      CHu[3, 3] + 333504*MT2^2*MW2^8*MZ2^4*CHu[3, 3] + 
     166752*MT2*MW2^9*MZ2^4*CHu[3, 3] + 16416*MT2^7*MW2^2*MZ2^5*CHu[3, 3] - 
     477792*MT2^6*MW2^3*MZ2^5*CHu[3, 3] + 1384128*MT2^5*MW2^4*MZ2^5*
      CHu[3, 3] - 540864*MT2^4*MW2^5*MZ2^5*CHu[3, 3] - 
     1604448*MT2^3*MW2^6*MZ2^5*CHu[3, 3] + 1585440*MT2^2*MW2^7*MZ2^5*
      CHu[3, 3] - 362880*MT2*MW2^8*MZ2^5*CHu[3, 3] + 
     100332*MT2^7*MW2*MZ2^6*CHu[3, 3] - 585576*MT2^6*MW2^2*MZ2^6*CHu[3, 3] + 
     1455732*MT2^5*MW2^3*MZ2^6*CHu[3, 3] - 2353104*MT2^4*MW2^4*MZ2^6*
      CHu[3, 3] + 2296404*MT2^3*MW2^5*MZ2^6*CHu[3, 3] - 
     1030536*MT2^2*MW2^6*MZ2^6*CHu[3, 3] + 116748*MT2*MW2^7*MZ2^6*CHu[3, 3] - 
     44982*MT2^7*MZ2^7*CHu[3, 3] + 370224*MT2^6*MW2*MZ2^7*CHu[3, 3] - 
     975726*MT2^5*MW2^2*MZ2^7*CHu[3, 3] + 1116720*MT2^4*MW2^3*MZ2^7*
      CHu[3, 3] - 506898*MT2^3*MW2^4*MZ2^7*CHu[3, 3] - 
     14688*MT2^2*MW2^5*MZ2^7*CHu[3, 3] + 55350*MT2*MW2^6*MZ2^7*CHu[3, 3] - 
     44982*MT2^6*MZ2^8*CHu[3, 3] + 134946*MT2^5*MW2*MZ2^8*CHu[3, 3] + 
     10368*MT2^4*MW2^2*MZ2^8*CHu[3, 3] - 290628*MT2^3*MW2^3*MZ2^8*CHu[3, 3] + 
     235278*MT2^2*MW2^4*MZ2^8*CHu[3, 3] - 44982*MT2*MW2^5*MZ2^8*CHu[3, 3] - 
     44982*MT2^4*MW2*MZ2^9*CHu[3, 3] + 89964*MT2^3*MW2^2*MZ2^9*CHu[3, 3] - 
     44982*MT2^2*MW2^3*MZ2^9*CHu[3, 3])/(144*(MT2 - MW2)^2*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (B0i[bb0, 0, 0, MW2]*(-135168*MH2*MT2^7*MW2^9*CHd[1, 1] + 
      946176*MH2*MT2^6*MW2^10*CHd[1, 1] + 135168*MT2^7*MW2^10*CHd[1, 1] - 
      2838528*MH2*MT2^5*MW2^11*CHd[1, 1] - 946176*MT2^6*MW2^11*CHd[1, 1] + 
      4730880*MH2*MT2^4*MW2^12*CHd[1, 1] + 2838528*MT2^5*MW2^12*CHd[1, 1] - 
      4730880*MH2*MT2^3*MW2^13*CHd[1, 1] - 4730880*MT2^4*MW2^13*CHd[1, 1] + 
      2838528*MH2*MT2^2*MW2^14*CHd[1, 1] + 4730880*MT2^3*MW2^14*CHd[1, 1] - 
      946176*MH2*MT2*MW2^15*CHd[1, 1] - 2838528*MT2^2*MW2^15*CHd[1, 1] + 
      135168*MH2*MW2^16*CHd[1, 1] + 946176*MT2*MW2^16*CHd[1, 1] - 
      135168*MW2^17*CHd[1, 1] - 6144*MH2*MT2^8*MW2^7*MZ2*CHd[1, 1] + 
      622592*MH2*MT2^7*MW2^8*MZ2*CHd[1, 1] + 6144*MT2^8*MW2^8*MZ2*CHd[1, 1] - 
      4321280*MH2*MT2^6*MW2^9*MZ2*CHd[1, 1] - 622592*MT2^7*MW2^9*MZ2*
       CHd[1, 1] + 12926976*MH2*MT2^5*MW2^10*MZ2*CHd[1, 1] + 
      4321280*MT2^6*MW2^10*MZ2*CHd[1, 1] - 21176320*MH2*MT2^4*MW2^11*MZ2*
       CHd[1, 1] - 12926976*MT2^5*MW2^11*MZ2*CHd[1, 1] + 
      20414464*MH2*MT2^3*MW2^12*MZ2*CHd[1, 1] + 21176320*MT2^4*MW2^12*MZ2*
       CHd[1, 1] - 11538432*MH2*MT2^2*MW2^13*MZ2*CHd[1, 1] - 
      20414464*MT2^3*MW2^13*MZ2*CHd[1, 1] + 3522560*MH2*MT2*MW2^14*MZ2*
       CHd[1, 1] + 11538432*MT2^2*MW2^14*MZ2*CHd[1, 1] - 
      444416*MH2*MW2^15*MZ2*CHd[1, 1] - 3522560*MT2*MW2^15*MZ2*CHd[1, 1] + 
      444416*MW2^16*MZ2*CHd[1, 1] + 13824*MH2*MT2^8*MW2^6*MZ2^2*CHd[1, 1] - 
      838528*MH2*MT2^7*MW2^7*MZ2^2*CHd[1, 1] - 13824*MT2^8*MW2^7*MZ2^2*
       CHd[1, 1] + 6046848*MH2*MT2^6*MW2^8*MZ2^2*CHd[1, 1] + 
      787840*MT2^7*MW2^8*MZ2^2*CHd[1, 1] - 18308480*MH2*MT2^5*MW2^9*MZ2^2*
       CHd[1, 1] - 5692032*MT2^6*MW2^9*MZ2^2*CHd[1, 1] + 
      29085312*MH2*MT2^4*MW2^10*MZ2^2*CHd[1, 1] + 17244032*MT2^5*MW2^10*MZ2^2*
       CHd[1, 1] - 25754240*MH2*MT2^3*MW2^11*MZ2^2*CHd[1, 1] - 
      27311232*MT2^4*MW2^11*MZ2^2*CHd[1, 1] + 12354944*MH2*MT2^2*MW2^12*MZ2^2*
       CHd[1, 1] + 23980160*MT2^3*MW2^12*MZ2^2*CHd[1, 1] - 
      2768000*MH2*MT2*MW2^13*MZ2^2*CHd[1, 1] - 11290496*MT2^2*MW2^13*MZ2^2*
       CHd[1, 1] + 168320*MH2*MW2^14*MZ2^2*CHd[1, 1] + 
      2413184*MT2*MW2^14*MZ2^2*CHd[1, 1] - 117632*MW2^15*MZ2^2*CHd[1, 1] - 
      6336*MH2*MT2^8*MW2^5*MZ2^3*CHd[1, 1] - 313344*MH2*MT2^7*MW2^6*MZ2^3*
       CHd[1, 1] + 6336*MT2^8*MW2^6*MZ2^3*CHd[1, 1] + 
      1669760*MH2*MT2^6*MW2^7*MZ2^3*CHd[1, 1] + 531072*MT2^7*MW2^7*MZ2^3*
       CHd[1, 1] - 4509440*MH2*MT2^5*MW2^8*MZ2^3*CHd[1, 1] - 
      3244544*MT2^6*MW2^8*MZ2^3*CHd[1, 1] + 9475584*MH2*MT2^4*MW2^9*MZ2^3*
       CHd[1, 1] + 9284480*MT2^5*MW2^9*MZ2^3*CHd[1, 1] - 
      14326272*MH2*MT2^3*MW2^10*MZ2^3*CHd[1, 1] - 17349504*MT2^4*MW2^10*MZ2^3*
       CHd[1, 1] + 12930944*MH2*MT2^2*MW2^11*MZ2^3*CHd[1, 1] + 
      21946752*MT2^3*MW2^11*MZ2^3*CHd[1, 1] - 6012672*MH2*MT2*MW2^12*MZ2^3*
       CHd[1, 1] - 17249792*MT2^2*MW2^12*MZ2^3*CHd[1, 1] + 
      1091776*MH2*MW2^13*MZ2^3*CHd[1, 1] + 7334016*MT2*MW2^13*MZ2^3*
       CHd[1, 1] - 1258816*MW2^14*MZ2^3*CHd[1, 1] - 5568*MH2*MT2^8*MW2^4*
       MZ2^4*CHd[1, 1] + 2012960*MH2*MT2^7*MW2^5*MZ2^4*CHd[1, 1] + 
      5568*MT2^8*MW2^5*MZ2^4*CHd[1, 1] - 14322176*MH2*MT2^6*MW2^6*MZ2^4*
       CHd[1, 1] - 2417744*MT2^7*MW2^6*MZ2^4*CHd[1, 1] + 
      43214400*MH2*MT2^5*MW2^7*MZ2^4*CHd[1, 1] + 17373392*MT2^6*MW2^7*MZ2^4*
       CHd[1, 1] - 72004256*MH2*MT2^4*MW2^8*MZ2^4*CHd[1, 1] - 
      52585776*MT2^5*MW2^8*MZ2^4*CHd[1, 1] + 71497504*MH2*MT2^3*MW2^9*MZ2^4*
       CHd[1, 1] + 87209648*MT2^4*MW2^9*MZ2^4*CHd[1, 1] - 
      41900736*MH2*MT2^2*MW2^10*MZ2^4*CHd[1, 1] - 85512880*MT2^3*MW2^10*MZ2^4*
       CHd[1, 1] + 13131648*MH2*MT2*MW2^11*MZ2^4*CHd[1, 1] + 
      49160496*MT2^2*MW2^11*MZ2^4*CHd[1, 1] - 1623776*MH2*MW2^12*MZ2^4*
       CHd[1, 1] - 15043536*MT2*MW2^12*MZ2^4*CHd[1, 1] + 
      1810832*MW2^13*MZ2^4*CHd[1, 1] + 4752*MH2*MT2^8*MW2^3*MZ2^5*CHd[1, 1] - 
      2314936*MH2*MT2^7*MW2^4*MZ2^5*CHd[1, 1] - 4752*MT2^8*MW2^4*MZ2^5*
       CHd[1, 1] + 18037896*MH2*MT2^6*MW2^5*MZ2^5*CHd[1, 1] + 
      2737504*MT2^7*MW2^5*MZ2^5*CHd[1, 1] - 55941848*MH2*MT2^5*MW2^6*MZ2^5*
       CHd[1, 1] - 21400656*MT2^6*MW2^6*MZ2^5*CHd[1, 1] + 
      89443560*MH2*MT2^4*MW2^7*MZ2^5*CHd[1, 1] + 66434912*MT2^5*MW2^7*MZ2^5*
       CHd[1, 1] - 78760808*MH2*MT2^3*MW2^8*MZ2^5*CHd[1, 1] - 
      106039632*MT2^4*MW2^8*MZ2^5*CHd[1, 1] + 36965528*MH2*MT2^2*MW2^9*MZ2^5*
       CHd[1, 1] + 92897504*MT2^3*MW2^9*MZ2^5*CHd[1, 1] - 
      7753736*MH2*MT2*MW2^10*MZ2^5*CHd[1, 1] - 43162352*MT2^2*MW2^10*MZ2^5*
       CHd[1, 1] + 319592*MH2*MW2^11*MZ2^5*CHd[1, 1] + 
      8874848*MT2*MW2^11*MZ2^5*CHd[1, 1] - 337376*MW2^12*MZ2^5*CHd[1, 1] + 
      288*MH2*MT2^8*MW2^2*MZ2^6*CHd[1, 1] + 1277826*MH2*MT2^7*MW2^3*MZ2^6*
       CHd[1, 1] - 288*MT2^8*MW2^3*MZ2^6*CHd[1, 1] - 11217070*MH2*MT2^6*MW2^4*
       MZ2^6*CHd[1, 1] - 1541076*MT2^7*MW2^4*MZ2^6*CHd[1, 1] + 
      35913586*MH2*MT2^5*MW2^5*MZ2^6*CHd[1, 1] + 13482388*MT2^6*MW2^5*MZ2^6*
       CHd[1, 1] - 54089550*MH2*MT2^4*MW2^6*MZ2^6*CHd[1, 1] - 
      43132108*MT2^5*MW2^6*MZ2^6*CHd[1, 1] + 38784918*MH2*MT2^3*MW2^7*MZ2^6*
       CHd[1, 1] + 65011356*MT2^4*MW2^7*MZ2^6*CHd[1, 1] - 
      9546010*MH2*MT2^2*MW2^8*MZ2^6*CHd[1, 1] - 46784316*MT2^3*MW2^8*MZ2^6*
       CHd[1, 1] - 2126634*MH2*MT2*MW2^9*MZ2^6*CHd[1, 1] + 
      11747068*MT2^2*MW2^9*MZ2^6*CHd[1, 1] + 1002646*MH2*MW2^10*MZ2^6*
       CHd[1, 1] + 2378940*MT2*MW2^10*MZ2^6*CHd[1, 1] - 
      1161964*MW2^11*MZ2^6*CHd[1, 1] - 816*MH2*MT2^8*MW2*MZ2^7*CHd[1, 1] - 
      348886*MH2*MT2^7*MW2^2*MZ2^7*CHd[1, 1] + 816*MT2^8*MW2^2*MZ2^7*
       CHd[1, 1] + 3740860*MH2*MT2^6*MW2^3*MZ2^7*CHd[1, 1] + 
      442306*MT2^7*MW2^3*MZ2^7*CHd[1, 1] - 12519294*MH2*MT2^5*MW2^4*MZ2^7*
       CHd[1, 1] - 4658050*MT2^6*MW2^4*MZ2^7*CHd[1, 1] + 
      16487476*MH2*MT2^4*MW2^5*MZ2^7*CHd[1, 1] + 15534114*MT2^5*MW2^5*MZ2^7*
       CHd[1, 1] - 5571770*MH2*MT2^3*MW2^6*MZ2^7*CHd[1, 1] - 
      20650858*MT2^4*MW2^6*MZ2^7*CHd[1, 1] - 5785620*MH2*MT2^2*MW2^7*MZ2^7*
       CHd[1, 1] + 7573766*MT2^3*MW2^7*MZ2^7*CHd[1, 1] + 
      4928334*MH2*MT2*MW2^8*MZ2^7*CHd[1, 1] + 6407754*MT2^2*MW2^8*MZ2^7*
       CHd[1, 1] - 930284*MH2*MW2^9*MZ2^7*CHd[1, 1] - 
      5749962*MT2*MW2^9*MZ2^7*CHd[1, 1] + 1100114*MW2^10*MZ2^7*CHd[1, 1] + 
      37484*MH2*MT2^7*MW2*MZ2^8*CHd[1, 1] - 619314*MH2*MT2^6*MW2^2*MZ2^8*
       CHd[1, 1] - 52478*MT2^7*MW2^2*MZ2^8*CHd[1, 1] + 
      2216236*MH2*MT2^5*MW2^3*MZ2^8*CHd[1, 1] + 817692*MT2^6*MW2^3*MZ2^8*
       CHd[1, 1] - 1827600*MH2*MT2^4*MW2^4*MZ2^8*CHd[1, 1] - 
      2904790*MT2^5*MW2^4*MZ2^8*CHd[1, 1] - 2503754*MH2*MT2^3*MW2^5*MZ2^8*
       CHd[1, 1] + 2556240*MT2^4*MW2^5*MZ2^8*CHd[1, 1] + 
      4821800*MH2*MT2^2*MW2^6*MZ2^8*CHd[1, 1] + 2768714*MT2^3*MW2^6*MZ2^8*
       CHd[1, 1] - 2442494*MH2*MT2*MW2^7*MZ2^8*CHd[1, 1] - 
      5763776*MT2^2*MW2^7*MZ2^8*CHd[1, 1] + 317642*MH2*MW2^8*MZ2^8*
       CHd[1, 1] + 2974466*MT2*MW2^8*MZ2^8*CHd[1, 1] - 
      396068*MW2^9*MZ2^8*CHd[1, 1] + 38300*MH2*MT2^6*MW2*MZ2^9*CHd[1, 1] - 
      153608*MH2*MT2^5*MW2^2*MZ2^9*CHd[1, 1] - 53294*MT2^6*MW2^2*MZ2^9*
       CHd[1, 1] - 163386*MH2*MT2^4*MW2^3*MZ2^9*CHd[1, 1] + 
      213584*MT2^5*MW2^3*MZ2^9*CHd[1, 1] + 1065330*MH2*MT2^3*MW2^4*MZ2^9*
       CHd[1, 1] + 181836*MT2^4*MW2^4*MZ2^9*CHd[1, 1] - 
      1253806*MH2*MT2^2*MW2^5*MZ2^9*CHd[1, 1] - 1345590*MT2^3*MW2^5*MZ2^9*
       CHd[1, 1] + 503838*MH2*MT2*MW2^6*MZ2^9*CHd[1, 1] + 
      1609036*MT2^2*MW2^6*MZ2^9*CHd[1, 1] - 36668*MH2*MW2^7*MZ2^9*CHd[1, 1] - 
      657234*MT2*MW2^7*MZ2^9*CHd[1, 1] + 51662*MW2^8*MZ2^9*CHd[1, 1] + 
      38300*MH2*MT2^4*MW2^2*MZ2^10*CHd[1, 1] - 114492*MH2*MT2^3*MW2^3*MZ2^10*
       CHd[1, 1] - 53294*MT2^4*MW2^3*MZ2^10*CHd[1, 1] + 
      112860*MH2*MT2^2*MW2^4*MZ2^10*CHd[1, 1] + 159474*MT2^3*MW2^4*MZ2^10*
       CHd[1, 1] - 36668*MH2*MT2*MW2^5*MZ2^10*CHd[1, 1] - 
      157842*MT2^2*MW2^5*MZ2^10*CHd[1, 1] + 51662*MT2*MW2^6*MZ2^10*
       CHd[1, 1] - 135168*MH2*MT2^7*MW2^9*CHd[2, 2] + 
      946176*MH2*MT2^6*MW2^10*CHd[2, 2] + 135168*MT2^7*MW2^10*CHd[2, 2] - 
      2838528*MH2*MT2^5*MW2^11*CHd[2, 2] - 946176*MT2^6*MW2^11*CHd[2, 2] + 
      4730880*MH2*MT2^4*MW2^12*CHd[2, 2] + 2838528*MT2^5*MW2^12*CHd[2, 2] - 
      4730880*MH2*MT2^3*MW2^13*CHd[2, 2] - 4730880*MT2^4*MW2^13*CHd[2, 2] + 
      2838528*MH2*MT2^2*MW2^14*CHd[2, 2] + 4730880*MT2^3*MW2^14*CHd[2, 2] - 
      946176*MH2*MT2*MW2^15*CHd[2, 2] - 2838528*MT2^2*MW2^15*CHd[2, 2] + 
      135168*MH2*MW2^16*CHd[2, 2] + 946176*MT2*MW2^16*CHd[2, 2] - 
      135168*MW2^17*CHd[2, 2] - 6144*MH2*MT2^8*MW2^7*MZ2*CHd[2, 2] + 
      622592*MH2*MT2^7*MW2^8*MZ2*CHd[2, 2] + 6144*MT2^8*MW2^8*MZ2*CHd[2, 2] - 
      4321280*MH2*MT2^6*MW2^9*MZ2*CHd[2, 2] - 622592*MT2^7*MW2^9*MZ2*
       CHd[2, 2] + 12926976*MH2*MT2^5*MW2^10*MZ2*CHd[2, 2] + 
      4321280*MT2^6*MW2^10*MZ2*CHd[2, 2] - 21176320*MH2*MT2^4*MW2^11*MZ2*
       CHd[2, 2] - 12926976*MT2^5*MW2^11*MZ2*CHd[2, 2] + 
      20414464*MH2*MT2^3*MW2^12*MZ2*CHd[2, 2] + 21176320*MT2^4*MW2^12*MZ2*
       CHd[2, 2] - 11538432*MH2*MT2^2*MW2^13*MZ2*CHd[2, 2] - 
      20414464*MT2^3*MW2^13*MZ2*CHd[2, 2] + 3522560*MH2*MT2*MW2^14*MZ2*
       CHd[2, 2] + 11538432*MT2^2*MW2^14*MZ2*CHd[2, 2] - 
      444416*MH2*MW2^15*MZ2*CHd[2, 2] - 3522560*MT2*MW2^15*MZ2*CHd[2, 2] + 
      444416*MW2^16*MZ2*CHd[2, 2] + 13824*MH2*MT2^8*MW2^6*MZ2^2*CHd[2, 2] - 
      838528*MH2*MT2^7*MW2^7*MZ2^2*CHd[2, 2] - 13824*MT2^8*MW2^7*MZ2^2*
       CHd[2, 2] + 6046848*MH2*MT2^6*MW2^8*MZ2^2*CHd[2, 2] + 
      787840*MT2^7*MW2^8*MZ2^2*CHd[2, 2] - 18308480*MH2*MT2^5*MW2^9*MZ2^2*
       CHd[2, 2] - 5692032*MT2^6*MW2^9*MZ2^2*CHd[2, 2] + 
      29085312*MH2*MT2^4*MW2^10*MZ2^2*CHd[2, 2] + 17244032*MT2^5*MW2^10*MZ2^2*
       CHd[2, 2] - 25754240*MH2*MT2^3*MW2^11*MZ2^2*CHd[2, 2] - 
      27311232*MT2^4*MW2^11*MZ2^2*CHd[2, 2] + 12354944*MH2*MT2^2*MW2^12*MZ2^2*
       CHd[2, 2] + 23980160*MT2^3*MW2^12*MZ2^2*CHd[2, 2] - 
      2768000*MH2*MT2*MW2^13*MZ2^2*CHd[2, 2] - 11290496*MT2^2*MW2^13*MZ2^2*
       CHd[2, 2] + 168320*MH2*MW2^14*MZ2^2*CHd[2, 2] + 
      2413184*MT2*MW2^14*MZ2^2*CHd[2, 2] - 117632*MW2^15*MZ2^2*CHd[2, 2] - 
      6336*MH2*MT2^8*MW2^5*MZ2^3*CHd[2, 2] - 313344*MH2*MT2^7*MW2^6*MZ2^3*
       CHd[2, 2] + 6336*MT2^8*MW2^6*MZ2^3*CHd[2, 2] + 
      1669760*MH2*MT2^6*MW2^7*MZ2^3*CHd[2, 2] + 531072*MT2^7*MW2^7*MZ2^3*
       CHd[2, 2] - 4509440*MH2*MT2^5*MW2^8*MZ2^3*CHd[2, 2] - 
      3244544*MT2^6*MW2^8*MZ2^3*CHd[2, 2] + 9475584*MH2*MT2^4*MW2^9*MZ2^3*
       CHd[2, 2] + 9284480*MT2^5*MW2^9*MZ2^3*CHd[2, 2] - 
      14326272*MH2*MT2^3*MW2^10*MZ2^3*CHd[2, 2] - 17349504*MT2^4*MW2^10*MZ2^3*
       CHd[2, 2] + 12930944*MH2*MT2^2*MW2^11*MZ2^3*CHd[2, 2] + 
      21946752*MT2^3*MW2^11*MZ2^3*CHd[2, 2] - 6012672*MH2*MT2*MW2^12*MZ2^3*
       CHd[2, 2] - 17249792*MT2^2*MW2^12*MZ2^3*CHd[2, 2] + 
      1091776*MH2*MW2^13*MZ2^3*CHd[2, 2] + 7334016*MT2*MW2^13*MZ2^3*
       CHd[2, 2] - 1258816*MW2^14*MZ2^3*CHd[2, 2] - 5568*MH2*MT2^8*MW2^4*
       MZ2^4*CHd[2, 2] + 2012960*MH2*MT2^7*MW2^5*MZ2^4*CHd[2, 2] + 
      5568*MT2^8*MW2^5*MZ2^4*CHd[2, 2] - 14322176*MH2*MT2^6*MW2^6*MZ2^4*
       CHd[2, 2] - 2417744*MT2^7*MW2^6*MZ2^4*CHd[2, 2] + 
      43214400*MH2*MT2^5*MW2^7*MZ2^4*CHd[2, 2] + 17373392*MT2^6*MW2^7*MZ2^4*
       CHd[2, 2] - 72004256*MH2*MT2^4*MW2^8*MZ2^4*CHd[2, 2] - 
      52585776*MT2^5*MW2^8*MZ2^4*CHd[2, 2] + 71497504*MH2*MT2^3*MW2^9*MZ2^4*
       CHd[2, 2] + 87209648*MT2^4*MW2^9*MZ2^4*CHd[2, 2] - 
      41900736*MH2*MT2^2*MW2^10*MZ2^4*CHd[2, 2] - 85512880*MT2^3*MW2^10*MZ2^4*
       CHd[2, 2] + 13131648*MH2*MT2*MW2^11*MZ2^4*CHd[2, 2] + 
      49160496*MT2^2*MW2^11*MZ2^4*CHd[2, 2] - 1623776*MH2*MW2^12*MZ2^4*
       CHd[2, 2] - 15043536*MT2*MW2^12*MZ2^4*CHd[2, 2] + 
      1810832*MW2^13*MZ2^4*CHd[2, 2] + 4752*MH2*MT2^8*MW2^3*MZ2^5*CHd[2, 2] - 
      2314936*MH2*MT2^7*MW2^4*MZ2^5*CHd[2, 2] - 4752*MT2^8*MW2^4*MZ2^5*
       CHd[2, 2] + 18037896*MH2*MT2^6*MW2^5*MZ2^5*CHd[2, 2] + 
      2737504*MT2^7*MW2^5*MZ2^5*CHd[2, 2] - 55941848*MH2*MT2^5*MW2^6*MZ2^5*
       CHd[2, 2] - 21400656*MT2^6*MW2^6*MZ2^5*CHd[2, 2] + 
      89443560*MH2*MT2^4*MW2^7*MZ2^5*CHd[2, 2] + 66434912*MT2^5*MW2^7*MZ2^5*
       CHd[2, 2] - 78760808*MH2*MT2^3*MW2^8*MZ2^5*CHd[2, 2] - 
      106039632*MT2^4*MW2^8*MZ2^5*CHd[2, 2] + 36965528*MH2*MT2^2*MW2^9*MZ2^5*
       CHd[2, 2] + 92897504*MT2^3*MW2^9*MZ2^5*CHd[2, 2] - 
      7753736*MH2*MT2*MW2^10*MZ2^5*CHd[2, 2] - 43162352*MT2^2*MW2^10*MZ2^5*
       CHd[2, 2] + 319592*MH2*MW2^11*MZ2^5*CHd[2, 2] + 
      8874848*MT2*MW2^11*MZ2^5*CHd[2, 2] - 337376*MW2^12*MZ2^5*CHd[2, 2] + 
      288*MH2*MT2^8*MW2^2*MZ2^6*CHd[2, 2] + 1277826*MH2*MT2^7*MW2^3*MZ2^6*
       CHd[2, 2] - 288*MT2^8*MW2^3*MZ2^6*CHd[2, 2] - 11217070*MH2*MT2^6*MW2^4*
       MZ2^6*CHd[2, 2] - 1541076*MT2^7*MW2^4*MZ2^6*CHd[2, 2] + 
      35913586*MH2*MT2^5*MW2^5*MZ2^6*CHd[2, 2] + 13482388*MT2^6*MW2^5*MZ2^6*
       CHd[2, 2] - 54089550*MH2*MT2^4*MW2^6*MZ2^6*CHd[2, 2] - 
      43132108*MT2^5*MW2^6*MZ2^6*CHd[2, 2] + 38784918*MH2*MT2^3*MW2^7*MZ2^6*
       CHd[2, 2] + 65011356*MT2^4*MW2^7*MZ2^6*CHd[2, 2] - 
      9546010*MH2*MT2^2*MW2^8*MZ2^6*CHd[2, 2] - 46784316*MT2^3*MW2^8*MZ2^6*
       CHd[2, 2] - 2126634*MH2*MT2*MW2^9*MZ2^6*CHd[2, 2] + 
      11747068*MT2^2*MW2^9*MZ2^6*CHd[2, 2] + 1002646*MH2*MW2^10*MZ2^6*
       CHd[2, 2] + 2378940*MT2*MW2^10*MZ2^6*CHd[2, 2] - 
      1161964*MW2^11*MZ2^6*CHd[2, 2] - 816*MH2*MT2^8*MW2*MZ2^7*CHd[2, 2] - 
      348886*MH2*MT2^7*MW2^2*MZ2^7*CHd[2, 2] + 816*MT2^8*MW2^2*MZ2^7*
       CHd[2, 2] + 3740860*MH2*MT2^6*MW2^3*MZ2^7*CHd[2, 2] + 
      442306*MT2^7*MW2^3*MZ2^7*CHd[2, 2] - 12519294*MH2*MT2^5*MW2^4*MZ2^7*
       CHd[2, 2] - 4658050*MT2^6*MW2^4*MZ2^7*CHd[2, 2] + 
      16487476*MH2*MT2^4*MW2^5*MZ2^7*CHd[2, 2] + 15534114*MT2^5*MW2^5*MZ2^7*
       CHd[2, 2] - 5571770*MH2*MT2^3*MW2^6*MZ2^7*CHd[2, 2] - 
      20650858*MT2^4*MW2^6*MZ2^7*CHd[2, 2] - 5785620*MH2*MT2^2*MW2^7*MZ2^7*
       CHd[2, 2] + 7573766*MT2^3*MW2^7*MZ2^7*CHd[2, 2] + 
      4928334*MH2*MT2*MW2^8*MZ2^7*CHd[2, 2] + 6407754*MT2^2*MW2^8*MZ2^7*
       CHd[2, 2] - 930284*MH2*MW2^9*MZ2^7*CHd[2, 2] - 
      5749962*MT2*MW2^9*MZ2^7*CHd[2, 2] + 1100114*MW2^10*MZ2^7*CHd[2, 2] + 
      37484*MH2*MT2^7*MW2*MZ2^8*CHd[2, 2] - 619314*MH2*MT2^6*MW2^2*MZ2^8*
       CHd[2, 2] - 52478*MT2^7*MW2^2*MZ2^8*CHd[2, 2] + 
      2216236*MH2*MT2^5*MW2^3*MZ2^8*CHd[2, 2] + 817692*MT2^6*MW2^3*MZ2^8*
       CHd[2, 2] - 1827600*MH2*MT2^4*MW2^4*MZ2^8*CHd[2, 2] - 
      2904790*MT2^5*MW2^4*MZ2^8*CHd[2, 2] - 2503754*MH2*MT2^3*MW2^5*MZ2^8*
       CHd[2, 2] + 2556240*MT2^4*MW2^5*MZ2^8*CHd[2, 2] + 
      4821800*MH2*MT2^2*MW2^6*MZ2^8*CHd[2, 2] + 2768714*MT2^3*MW2^6*MZ2^8*
       CHd[2, 2] - 2442494*MH2*MT2*MW2^7*MZ2^8*CHd[2, 2] - 
      5763776*MT2^2*MW2^7*MZ2^8*CHd[2, 2] + 317642*MH2*MW2^8*MZ2^8*
       CHd[2, 2] + 2974466*MT2*MW2^8*MZ2^8*CHd[2, 2] - 
      396068*MW2^9*MZ2^8*CHd[2, 2] + 38300*MH2*MT2^6*MW2*MZ2^9*CHd[2, 2] - 
      153608*MH2*MT2^5*MW2^2*MZ2^9*CHd[2, 2] - 53294*MT2^6*MW2^2*MZ2^9*
       CHd[2, 2] - 163386*MH2*MT2^4*MW2^3*MZ2^9*CHd[2, 2] + 
      213584*MT2^5*MW2^3*MZ2^9*CHd[2, 2] + 1065330*MH2*MT2^3*MW2^4*MZ2^9*
       CHd[2, 2] + 181836*MT2^4*MW2^4*MZ2^9*CHd[2, 2] - 
      1253806*MH2*MT2^2*MW2^5*MZ2^9*CHd[2, 2] - 1345590*MT2^3*MW2^5*MZ2^9*
       CHd[2, 2] + 503838*MH2*MT2*MW2^6*MZ2^9*CHd[2, 2] + 
      1609036*MT2^2*MW2^6*MZ2^9*CHd[2, 2] - 36668*MH2*MW2^7*MZ2^9*CHd[2, 2] - 
      657234*MT2*MW2^7*MZ2^9*CHd[2, 2] + 51662*MW2^8*MZ2^9*CHd[2, 2] + 
      38300*MH2*MT2^4*MW2^2*MZ2^10*CHd[2, 2] - 114492*MH2*MT2^3*MW2^3*MZ2^10*
       CHd[2, 2] - 53294*MT2^4*MW2^3*MZ2^10*CHd[2, 2] + 
      112860*MH2*MT2^2*MW2^4*MZ2^10*CHd[2, 2] + 159474*MT2^3*MW2^4*MZ2^10*
       CHd[2, 2] - 36668*MH2*MT2*MW2^5*MZ2^10*CHd[2, 2] - 
      157842*MT2^2*MW2^5*MZ2^10*CHd[2, 2] + 51662*MT2*MW2^6*MZ2^10*
       CHd[2, 2] - 135168*MH2*MT2^7*MW2^9*CHd[3, 3] + 
      946176*MH2*MT2^6*MW2^10*CHd[3, 3] + 135168*MT2^7*MW2^10*CHd[3, 3] - 
      2838528*MH2*MT2^5*MW2^11*CHd[3, 3] - 946176*MT2^6*MW2^11*CHd[3, 3] + 
      4730880*MH2*MT2^4*MW2^12*CHd[3, 3] + 2838528*MT2^5*MW2^12*CHd[3, 3] - 
      4730880*MH2*MT2^3*MW2^13*CHd[3, 3] - 4730880*MT2^4*MW2^13*CHd[3, 3] + 
      2838528*MH2*MT2^2*MW2^14*CHd[3, 3] + 4730880*MT2^3*MW2^14*CHd[3, 3] - 
      946176*MH2*MT2*MW2^15*CHd[3, 3] - 2838528*MT2^2*MW2^15*CHd[3, 3] + 
      135168*MH2*MW2^16*CHd[3, 3] + 946176*MT2*MW2^16*CHd[3, 3] - 
      135168*MW2^17*CHd[3, 3] - 6144*MH2*MT2^8*MW2^7*MZ2*CHd[3, 3] + 
      622592*MH2*MT2^7*MW2^8*MZ2*CHd[3, 3] + 6144*MT2^8*MW2^8*MZ2*CHd[3, 3] - 
      4321280*MH2*MT2^6*MW2^9*MZ2*CHd[3, 3] - 622592*MT2^7*MW2^9*MZ2*
       CHd[3, 3] + 12926976*MH2*MT2^5*MW2^10*MZ2*CHd[3, 3] + 
      4321280*MT2^6*MW2^10*MZ2*CHd[3, 3] - 21176320*MH2*MT2^4*MW2^11*MZ2*
       CHd[3, 3] - 12926976*MT2^5*MW2^11*MZ2*CHd[3, 3] + 
      20414464*MH2*MT2^3*MW2^12*MZ2*CHd[3, 3] + 21176320*MT2^4*MW2^12*MZ2*
       CHd[3, 3] - 11538432*MH2*MT2^2*MW2^13*MZ2*CHd[3, 3] - 
      20414464*MT2^3*MW2^13*MZ2*CHd[3, 3] + 3522560*MH2*MT2*MW2^14*MZ2*
       CHd[3, 3] + 11538432*MT2^2*MW2^14*MZ2*CHd[3, 3] - 
      444416*MH2*MW2^15*MZ2*CHd[3, 3] - 3522560*MT2*MW2^15*MZ2*CHd[3, 3] + 
      444416*MW2^16*MZ2*CHd[3, 3] + 13824*MH2*MT2^8*MW2^6*MZ2^2*CHd[3, 3] - 
      838528*MH2*MT2^7*MW2^7*MZ2^2*CHd[3, 3] - 13824*MT2^8*MW2^7*MZ2^2*
       CHd[3, 3] + 6046848*MH2*MT2^6*MW2^8*MZ2^2*CHd[3, 3] + 
      787840*MT2^7*MW2^8*MZ2^2*CHd[3, 3] - 18308480*MH2*MT2^5*MW2^9*MZ2^2*
       CHd[3, 3] - 5692032*MT2^6*MW2^9*MZ2^2*CHd[3, 3] + 
      29085312*MH2*MT2^4*MW2^10*MZ2^2*CHd[3, 3] + 17244032*MT2^5*MW2^10*MZ2^2*
       CHd[3, 3] - 25754240*MH2*MT2^3*MW2^11*MZ2^2*CHd[3, 3] - 
      27311232*MT2^4*MW2^11*MZ2^2*CHd[3, 3] + 12354944*MH2*MT2^2*MW2^12*MZ2^2*
       CHd[3, 3] + 23980160*MT2^3*MW2^12*MZ2^2*CHd[3, 3] - 
      2768000*MH2*MT2*MW2^13*MZ2^2*CHd[3, 3] - 11290496*MT2^2*MW2^13*MZ2^2*
       CHd[3, 3] + 168320*MH2*MW2^14*MZ2^2*CHd[3, 3] + 
      2413184*MT2*MW2^14*MZ2^2*CHd[3, 3] - 117632*MW2^15*MZ2^2*CHd[3, 3] - 
      6336*MH2*MT2^8*MW2^5*MZ2^3*CHd[3, 3] - 313344*MH2*MT2^7*MW2^6*MZ2^3*
       CHd[3, 3] + 6336*MT2^8*MW2^6*MZ2^3*CHd[3, 3] + 
      1669760*MH2*MT2^6*MW2^7*MZ2^3*CHd[3, 3] + 531072*MT2^7*MW2^7*MZ2^3*
       CHd[3, 3] - 4509440*MH2*MT2^5*MW2^8*MZ2^3*CHd[3, 3] - 
      3244544*MT2^6*MW2^8*MZ2^3*CHd[3, 3] + 9475584*MH2*MT2^4*MW2^9*MZ2^3*
       CHd[3, 3] + 9284480*MT2^5*MW2^9*MZ2^3*CHd[3, 3] - 
      14326272*MH2*MT2^3*MW2^10*MZ2^3*CHd[3, 3] - 17349504*MT2^4*MW2^10*MZ2^3*
       CHd[3, 3] + 12930944*MH2*MT2^2*MW2^11*MZ2^3*CHd[3, 3] + 
      21946752*MT2^3*MW2^11*MZ2^3*CHd[3, 3] - 6012672*MH2*MT2*MW2^12*MZ2^3*
       CHd[3, 3] - 17249792*MT2^2*MW2^12*MZ2^3*CHd[3, 3] + 
      1091776*MH2*MW2^13*MZ2^3*CHd[3, 3] + 7334016*MT2*MW2^13*MZ2^3*
       CHd[3, 3] - 1258816*MW2^14*MZ2^3*CHd[3, 3] - 5568*MH2*MT2^8*MW2^4*
       MZ2^4*CHd[3, 3] + 2012960*MH2*MT2^7*MW2^5*MZ2^4*CHd[3, 3] + 
      5568*MT2^8*MW2^5*MZ2^4*CHd[3, 3] - 14322176*MH2*MT2^6*MW2^6*MZ2^4*
       CHd[3, 3] - 2417744*MT2^7*MW2^6*MZ2^4*CHd[3, 3] + 
      43214400*MH2*MT2^5*MW2^7*MZ2^4*CHd[3, 3] + 17373392*MT2^6*MW2^7*MZ2^4*
       CHd[3, 3] - 72004256*MH2*MT2^4*MW2^8*MZ2^4*CHd[3, 3] - 
      52585776*MT2^5*MW2^8*MZ2^4*CHd[3, 3] + 71497504*MH2*MT2^3*MW2^9*MZ2^4*
       CHd[3, 3] + 87209648*MT2^4*MW2^9*MZ2^4*CHd[3, 3] - 
      41900736*MH2*MT2^2*MW2^10*MZ2^4*CHd[3, 3] - 85512880*MT2^3*MW2^10*MZ2^4*
       CHd[3, 3] + 13131648*MH2*MT2*MW2^11*MZ2^4*CHd[3, 3] + 
      49160496*MT2^2*MW2^11*MZ2^4*CHd[3, 3] - 1623776*MH2*MW2^12*MZ2^4*
       CHd[3, 3] - 15043536*MT2*MW2^12*MZ2^4*CHd[3, 3] + 
      1810832*MW2^13*MZ2^4*CHd[3, 3] + 4752*MH2*MT2^8*MW2^3*MZ2^5*CHd[3, 3] - 
      2314936*MH2*MT2^7*MW2^4*MZ2^5*CHd[3, 3] - 4752*MT2^8*MW2^4*MZ2^5*
       CHd[3, 3] + 18037896*MH2*MT2^6*MW2^5*MZ2^5*CHd[3, 3] + 
      2737504*MT2^7*MW2^5*MZ2^5*CHd[3, 3] - 55941848*MH2*MT2^5*MW2^6*MZ2^5*
       CHd[3, 3] - 21400656*MT2^6*MW2^6*MZ2^5*CHd[3, 3] + 
      89443560*MH2*MT2^4*MW2^7*MZ2^5*CHd[3, 3] + 66434912*MT2^5*MW2^7*MZ2^5*
       CHd[3, 3] - 78760808*MH2*MT2^3*MW2^8*MZ2^5*CHd[3, 3] - 
      106039632*MT2^4*MW2^8*MZ2^5*CHd[3, 3] + 36965528*MH2*MT2^2*MW2^9*MZ2^5*
       CHd[3, 3] + 92897504*MT2^3*MW2^9*MZ2^5*CHd[3, 3] - 
      7753736*MH2*MT2*MW2^10*MZ2^5*CHd[3, 3] - 43162352*MT2^2*MW2^10*MZ2^5*
       CHd[3, 3] + 319592*MH2*MW2^11*MZ2^5*CHd[3, 3] + 
      8874848*MT2*MW2^11*MZ2^5*CHd[3, 3] - 337376*MW2^12*MZ2^5*CHd[3, 3] + 
      288*MH2*MT2^8*MW2^2*MZ2^6*CHd[3, 3] + 1277826*MH2*MT2^7*MW2^3*MZ2^6*
       CHd[3, 3] - 288*MT2^8*MW2^3*MZ2^6*CHd[3, 3] - 11217070*MH2*MT2^6*MW2^4*
       MZ2^6*CHd[3, 3] - 1541076*MT2^7*MW2^4*MZ2^6*CHd[3, 3] + 
      35913586*MH2*MT2^5*MW2^5*MZ2^6*CHd[3, 3] + 13482388*MT2^6*MW2^5*MZ2^6*
       CHd[3, 3] - 54089550*MH2*MT2^4*MW2^6*MZ2^6*CHd[3, 3] - 
      43132108*MT2^5*MW2^6*MZ2^6*CHd[3, 3] + 38784918*MH2*MT2^3*MW2^7*MZ2^6*
       CHd[3, 3] + 65011356*MT2^4*MW2^7*MZ2^6*CHd[3, 3] - 
      9546010*MH2*MT2^2*MW2^8*MZ2^6*CHd[3, 3] - 46784316*MT2^3*MW2^8*MZ2^6*
       CHd[3, 3] - 2126634*MH2*MT2*MW2^9*MZ2^6*CHd[3, 3] + 
      11747068*MT2^2*MW2^9*MZ2^6*CHd[3, 3] + 1002646*MH2*MW2^10*MZ2^6*
       CHd[3, 3] + 2378940*MT2*MW2^10*MZ2^6*CHd[3, 3] - 
      1161964*MW2^11*MZ2^6*CHd[3, 3] - 816*MH2*MT2^8*MW2*MZ2^7*CHd[3, 3] - 
      348886*MH2*MT2^7*MW2^2*MZ2^7*CHd[3, 3] + 816*MT2^8*MW2^2*MZ2^7*
       CHd[3, 3] + 3740860*MH2*MT2^6*MW2^3*MZ2^7*CHd[3, 3] + 
      442306*MT2^7*MW2^3*MZ2^7*CHd[3, 3] - 12519294*MH2*MT2^5*MW2^4*MZ2^7*
       CHd[3, 3] - 4658050*MT2^6*MW2^4*MZ2^7*CHd[3, 3] + 
      16487476*MH2*MT2^4*MW2^5*MZ2^7*CHd[3, 3] + 15534114*MT2^5*MW2^5*MZ2^7*
       CHd[3, 3] - 5571770*MH2*MT2^3*MW2^6*MZ2^7*CHd[3, 3] - 
      20650858*MT2^4*MW2^6*MZ2^7*CHd[3, 3] - 5785620*MH2*MT2^2*MW2^7*MZ2^7*
       CHd[3, 3] + 7573766*MT2^3*MW2^7*MZ2^7*CHd[3, 3] + 
      4928334*MH2*MT2*MW2^8*MZ2^7*CHd[3, 3] + 6407754*MT2^2*MW2^8*MZ2^7*
       CHd[3, 3] - 930284*MH2*MW2^9*MZ2^7*CHd[3, 3] - 
      5749962*MT2*MW2^9*MZ2^7*CHd[3, 3] + 1100114*MW2^10*MZ2^7*CHd[3, 3] + 
      37484*MH2*MT2^7*MW2*MZ2^8*CHd[3, 3] - 619314*MH2*MT2^6*MW2^2*MZ2^8*
       CHd[3, 3] - 52478*MT2^7*MW2^2*MZ2^8*CHd[3, 3] + 
      2216236*MH2*MT2^5*MW2^3*MZ2^8*CHd[3, 3] + 817692*MT2^6*MW2^3*MZ2^8*
       CHd[3, 3] - 1827600*MH2*MT2^4*MW2^4*MZ2^8*CHd[3, 3] - 
      2904790*MT2^5*MW2^4*MZ2^8*CHd[3, 3] - 2503754*MH2*MT2^3*MW2^5*MZ2^8*
       CHd[3, 3] + 2556240*MT2^4*MW2^5*MZ2^8*CHd[3, 3] + 
      4821800*MH2*MT2^2*MW2^6*MZ2^8*CHd[3, 3] + 2768714*MT2^3*MW2^6*MZ2^8*
       CHd[3, 3] - 2442494*MH2*MT2*MW2^7*MZ2^8*CHd[3, 3] - 
      5763776*MT2^2*MW2^7*MZ2^8*CHd[3, 3] + 317642*MH2*MW2^8*MZ2^8*
       CHd[3, 3] + 2974466*MT2*MW2^8*MZ2^8*CHd[3, 3] - 
      396068*MW2^9*MZ2^8*CHd[3, 3] + 38300*MH2*MT2^6*MW2*MZ2^9*CHd[3, 3] - 
      153608*MH2*MT2^5*MW2^2*MZ2^9*CHd[3, 3] - 53294*MT2^6*MW2^2*MZ2^9*
       CHd[3, 3] - 163386*MH2*MT2^4*MW2^3*MZ2^9*CHd[3, 3] + 
      213584*MT2^5*MW2^3*MZ2^9*CHd[3, 3] + 1065330*MH2*MT2^3*MW2^4*MZ2^9*
       CHd[3, 3] + 181836*MT2^4*MW2^4*MZ2^9*CHd[3, 3] - 
      1253806*MH2*MT2^2*MW2^5*MZ2^9*CHd[3, 3] - 1345590*MT2^3*MW2^5*MZ2^9*
       CHd[3, 3] + 503838*MH2*MT2*MW2^6*MZ2^9*CHd[3, 3] + 
      1609036*MT2^2*MW2^6*MZ2^9*CHd[3, 3] - 36668*MH2*MW2^7*MZ2^9*CHd[3, 3] - 
      657234*MT2*MW2^7*MZ2^9*CHd[3, 3] + 51662*MW2^8*MZ2^9*CHd[3, 3] + 
      38300*MH2*MT2^4*MW2^2*MZ2^10*CHd[3, 3] - 114492*MH2*MT2^3*MW2^3*MZ2^10*
       CHd[3, 3] - 53294*MT2^4*MW2^3*MZ2^10*CHd[3, 3] + 
      112860*MH2*MT2^2*MW2^4*MZ2^10*CHd[3, 3] + 159474*MT2^3*MW2^4*MZ2^10*
       CHd[3, 3] - 36668*MH2*MT2*MW2^5*MZ2^10*CHd[3, 3] - 
      157842*MT2^2*MW2^5*MZ2^10*CHd[3, 3] + 51662*MT2*MW2^6*MZ2^10*
       CHd[3, 3] + (2*MW2 - MZ2)*
       (MH2*(36*MT2^8*MW2*MZ2*(576*MW2^5 - 1648*MW2^4*MZ2 + 
            1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 383*MW2*MZ2^4 + 125*MZ2^5) + 
          MT2^7*(270336*MW2^8 - 1031168*MW2^7*MZ2 + 1530944*MW2^6*MZ2^2 - 
            421056*MW2^5*MZ2^3 - 1462832*MW2^4*MZ2^4 + 1638908*MW2^3*MZ2^5 - 
            497901*MW2^2*MZ2^6 - 91331*MW2*MZ2^7 + 53165*MZ2^8) + 
          MT2^5*MW2*(5271552*MW2^9 - 18806784*MW2^8*MZ2 + 26237504*MW2^7*
             MZ2^2 - 4804064*MW2^6*MZ2^3 - 32268432*MW2^5*MZ2^4 + 
            38863664*MW2^4*MZ2^5 - 15728849*MW2^3*MZ2^6 - 
            253512*MW2^2*MZ2^7 + 1520684*MW2*MZ2^8 - 217658*MZ2^9) - 
          3*MW2^6*(67584*MW2^9 - 206080*MW2^8*MZ2 + 142656*MW2^7*MZ2^2 + 
            304352*MW2^6*MZ2^3 - 557840*MW2^5*MZ2^4 + 80168*MW2^4*MZ2^5 + 
            352165*MW2^3*MZ2^6 - 201195*MW2^2*MZ2^7 - 8210*MW2*MZ2^8 + 
            19110*MZ2^9) + MT2^6*(-1824768*MW2^9 + 6606336*MW2^8*MZ2 - 
            9340928*MW2^7*MZ2^2 + 1965344*MW2^6*MZ2^3 + 10651848*MW2^5*
             MZ2^4 - 12599756*MW2^4*MZ2^5 + 4798451*MW2^3*MZ2^6 + 
            228069*MW2^2*MZ2^7 - 472151*MW2*MZ2^8 + 53165*MZ2^9) - 
          MT2^2*MW2^3*(4663296*MW2^10 - 15512064*MW2^9*MZ2 + 
            18398720*MW2^8*MZ2^2 + 4439072*MW2^7*MZ2^3 - 32912152*MW2^6*
             MZ2^4 + 25013540*MW2^5*MZ2^5 + 1915715*MW2^4*MZ2^6 - 
            8714005*MW2^3*MZ2^7 + 2086682*MW2^2*MZ2^8 + 538349*MW2*MZ2^9 - 
            168658*MZ2^10) + MT2^3*MW2^2*(8110080*MW2^10 - 
            27847680*MW2^9*MZ2 + 36261056*MW2^8*MZ2^2 - 383488*MW2^7*MZ2^3 - 
            53678896*MW2^6*MZ2^4 + 53429996*MW2^5*MZ2^5 - 11957803*MW2^4*
             MZ2^6 - 7597861*MW2^3*MZ2^7 + 3216866*MW2^2*MZ2^8 + 
            258971*MW2*MZ2^9 - 161161*MZ2^10) + MT2*MW2^4*(1486848*MW2^10 - 
            4751360*MW2^9*MZ2 + 4719808*MW2^8*MZ2^2 + 3641248*MW2^7*MZ2^3 - 
            11368592*MW2^6*MZ2^4 + 5360392*MW2^5*MZ2^5 + 4106377*MW2^4*
             MZ2^6 - 4086488*MW2^3*MZ2^7 + 531799*MW2^2*MZ2^8 + 
            307948*MW2*MZ2^9 - 57330*MZ2^10) + MT2^4*MW2*(-8448000*MW2^10 + 
            29679616*MW2^9*MZ2 - 40522368*MW2^8*MZ2^2 + 5269664*MW2^7*MZ2^3 + 
            53621608*MW2^6*MZ2^4 - 61480956*MW2^5*MZ2^5 + 22239995*MW2^4*
             MZ2^6 + 2514841*MW2^3*MZ2^7 - 2799795*MW2^2*MZ2^8 + 
            190178*MW2*MZ2^9 + 52332*MZ2^10)) + 
        MW2*(-36*MT2^8*MW2*MZ2*(576*MW2^5 - 1648*MW2^4*MZ2 + 
            1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 383*MW2*MZ2^4 + 125*MZ2^5) + 
          MT2^7*(-270336*MW2^8 + 1031168*MW2^7*MZ2 - 1568960*MW2^6*MZ2^2 + 
            489312*MW2^5*MZ2^3 + 1447496*MW2^4*MZ2^4 - 1686428*MW2^3*MZ2^5 + 
            545070*MW2^2*MZ2^6 + 76778*MW2*MZ2^7 - 53165*MZ2^8) + 
          MT2^6*(1824768*MW2^9 - 6606336*MW2^8*MZ2 + 9607040*MW2^7*MZ2^2 - 
            2481152*MW2^6*MZ2^3 - 10476240*MW2^5*MZ2^4 + 12917060*MW2^4*
             MZ2^5 - 5176154*MW2^3*MZ2^6 - 79029*MW2^2*MZ2^7 + 
            457598*MW2*MZ2^8 - 53165*MZ2^9) + 3*MW2^6*(67584*MW2^9 - 
            206080*MW2^8*MZ2 + 155328*MW2^7*MZ2^2 + 294272*MW2^6*MZ2^3 - 
            575480*MW2^5*MZ2^4 + 101120*MW2^4*MZ2^5 + 352282*MW2^3*MZ2^6 - 
            212067*MW2^2*MZ2^7 - 3359*MW2*MZ2^8 + 19110*MZ2^9) + 
          MT2^5*MW2*(-5271552*MW2^9 + 18806784*MW2^8*MZ2 - 
            27035840*MW2^7*MZ2^2 + 6389504*MW2^6*MZ2^3 + 31673352*MW2^5*
             MZ2^4 - 39800240*MW2^4*MZ2^5 + 16909478*MW2^3*MZ2^6 - 
            240777*MW2^2*MZ2^7 - 1462472*MW2*MZ2^8 + 217658*MZ2^9) + 
          MT2^2*MW2^3*(4663296*MW2^10 - 15512064*MW2^9*MZ2 + 
            19197056*MW2^8*MZ2^2 + 3195776*MW2^7*MZ2^3 - 33045424*MW2^6*
             MZ2^4 + 26292908*MW2^5*MZ2^5 + 1116758*MW2^4*MZ2^6 - 
            8786797*MW2^3*MZ2^7 + 2300954*MW2^2*MZ2^8 + 494690*MW2*MZ2^9 - 
            168658*MZ2^10) - MT2*MW2^4*(1486848*MW2^10 - 4751360*MW2^9*MZ2 + 
            4985920*MW2^8*MZ2^2 + 3315520*MW2^7*MZ2^3 - 11572280*MW2^6*
             MZ2^4 + 5822632*MW2^5*MZ2^5 + 3950938*MW2^4*MZ2^6 - 
            4220813*MW2^3*MZ2^7 + 637180*MW2^2*MZ2^8 + 293395*MW2*MZ2^9 - 
            57330*MZ2^10) + MT2^4*MW2*(8448000*MW2^10 - 29679616*MW2^9*MZ2 + 
            41852928*MW2^8*MZ2^2 - 7848704*MW2^7*MZ2^3 - 52781584*MW2^6*
             MZ2^4 + 63135732*MW2^5*MZ2^5 - 24143846*MW2^4*MZ2^6 - 
            1817161*MW2^3*MZ2^7 + 2774199*MW2^2*MZ2^8 - 204731*MW2*MZ2^9 - 
            52332*MZ2^10) + MT2^3*MW2^2*(-8110080*MW2^10 + 
            27847680*MW2^9*MZ2 - 37591616*MW2^8*MZ2^2 + 2772448*MW2^7*MZ2^3 + 
            53256184*MW2^6*MZ2^4 - 55297964*MW2^5*MZ2^5 + 13654726*MW2^4*
             MZ2^6 + 7231066*MW2^3*MZ2^7 - 3358373*MW2^2*MZ2^8 - 
            215312*MW2*MZ2^9 + 161161*MZ2^10)))*CHe[Leff, Leff] + 
      2*MZ2*(MH2*(36*MT2^8*MW2*MZ2*(576*MW2^5 - 1648*MW2^4*MZ2 + 
            1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 383*MW2*MZ2^4 + 125*MZ2^5) + 
          MT2^7*(270336*MW2^8 - 980480*MW2^7*MZ2 + 1515968*MW2^6*MZ2^2 - 
            537120*MW2^5*MZ2^3 - 1368800*MW2^4*MZ2^4 + 1671056*MW2^3*MZ2^5 - 
            572835*MW2^2*MZ2^6 - 62225*MW2*MZ2^7 + 53165*MZ2^8) + 
          MT2^5*MW2*(5271552*MW2^9 - 17742336*MW2^8*MZ2 + 25720256*MW2^7*
             MZ2^2 - 7181504*MW2^6*MZ2^3 - 29829504*MW2^5*MZ2^4 + 
            39162644*MW2^4*MZ2^5 - 17431055*MW2^3*MZ2^6 + 
            657450*MW2^2*MZ2^7 + 1404260*MW2*MZ2^8 - 217658*MZ2^9) - 
          3*MW2^6*(67584*MW2^9 - 189184*MW2^8*MZ2 + 154560*MW2^7*MZ2^2 + 
            260672*MW2^6*MZ2^3 - 565184*MW2^5*MZ2^4 + 122228*MW2^4*MZ2^5 + 
            337903*MW2^3*MZ2^6 - 216471*MW2^2*MZ2^7 + 1492*MW2*MZ2^8 + 
            19110*MZ2^9) + MT2^6*(-1824768*MW2^9 + 6251520*MW2^8*MZ2 - 
            9185408*MW2^7*MZ2^2 + 2762816*MW2^6*MZ2^3 + 9877560*MW2^5*MZ2^4 - 
            12730760*MW2^4*MZ2^5 + 5355137*MW2^3*MZ2^6 - 50607*MW2^2*MZ2^7 - 
            443045*MW2*MZ2^8 + 53165*MZ2^9) - MT2^2*MW2^3*(4663296*MW2^10 - 
            14447616*MW2^9*MZ2 + 18337664*MW2^8*MZ2^2 + 1774784*MW2^7*MZ2^3 - 
            31472872*MW2^6*MZ2^4 + 26507000*MW2^5*MZ2^5 + 
            220745*MW2^4*MZ2^6 - 8573893*MW2^3*MZ2^7 + 2457014*MW2^2*MZ2^8 + 
            451031*MW2*MZ2^9 - 168658*MZ2^10) + MT2^3*MW2^2*
           (8110080*MW2^10 - 26073600*MW2^9*MZ2 + 35736896*MW2^8*MZ2^2 - 
            4597792*MW2^7*MZ2^3 - 50342848*MW2^6*MZ2^4 + 54903368*MW2^5*
             MZ2^5 - 14862589*MW2^4*MZ2^6 - 6675595*MW2^3*MZ2^7 + 
            3441668*MW2^2*MZ2^8 + 171653*MW2*MZ2^9 - 161161*MZ2^10) + 
          MT2*MW2^4*(1486848*MW2^10 - 4396544*MW2^9*MZ2 + 4817728*MW2^8*
             MZ2^2 + 2718208*MW2^7*MZ2^3 - 11159648*MW2^6*MZ2^4 + 
            6077620*MW2^5*MZ2^5 + 3616399*MW2^4*MZ2^6 - 4214630*MW2^3*MZ2^7 + 
            723157*MW2^2*MZ2^8 + 278842*MW2*MZ2^9 - 57330*MZ2^10) + 
          MT2^4*MW2*(-8448000*MW2^10 + 27905536*MW2^9*MZ2 - 
            39744768*MW2^8*MZ2^2 + 9307712*MW2^7*MZ2^3 + 49735192*MW2^6*
             MZ2^4 - 62252040*MW2^5*MZ2^5 + 25117457*MW2^4*MZ2^6 + 
            1153609*MW2^3*MZ2^7 - 2729199*MW2^2*MZ2^8 + 219284*MW2*MZ2^9 + 
            52332*MZ2^10)) + MW2*(-36*MT2^8*MW2*MZ2*(576*MW2^5 - 
            1648*MW2^4*MZ2 + 1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 
            383*MW2*MZ2^4 + 125*MZ2^5) + MT2^7*(-270336*MW2^8 + 
            980480*MW2^7*MZ2 - 1553984*MW2^6*MZ2^2 + 605376*MW2^5*MZ2^3 + 
            1353464*MW2^4*MZ2^4 - 1718576*MW2^3*MZ2^5 + 620004*MW2^2*MZ2^6 + 
            47672*MW2*MZ2^7 - 53165*MZ2^8) + MT2^6*(1824768*MW2^9 - 
            6251520*MW2^8*MZ2 + 9451520*MW2^7*MZ2^2 - 3278624*MW2^6*MZ2^3 - 
            9701952*MW2^5*MZ2^4 + 13048064*MW2^4*MZ2^5 - 5732840*MW2^3*
             MZ2^6 + 199647*MW2^2*MZ2^7 + 428492*MW2*MZ2^8 - 53165*MZ2^9) + 
          3*MW2^6*(67584*MW2^9 - 189184*MW2^8*MZ2 + 167232*MW2^7*MZ2^2 + 
            250592*MW2^6*MZ2^3 - 582824*MW2^5*MZ2^4 + 143180*MW2^4*MZ2^5 + 
            338020*MW2^3*MZ2^6 - 227343*MW2^2*MZ2^7 + 6343*MW2*MZ2^8 + 
            19110*MZ2^9) + MT2^5*MW2*(-5271552*MW2^9 + 17742336*MW2^8*MZ2 - 
            26518592*MW2^7*MZ2^2 + 8766944*MW2^6*MZ2^3 + 29234424*MW2^5*
             MZ2^4 - 40099220*MW2^4*MZ2^5 + 18611684*MW2^3*MZ2^6 - 
            1151739*MW2^2*MZ2^7 - 1346048*MW2*MZ2^8 + 217658*MZ2^9) + 
          MT2^2*MW2^3*(4663296*MW2^10 - 14447616*MW2^9*MZ2 + 
            19136000*MW2^8*MZ2^2 + 531488*MW2^7*MZ2^3 - 31606144*MW2^6*
             MZ2^4 + 27786368*MW2^5*MZ2^5 - 578212*MW2^4*MZ2^6 - 
            8646685*MW2^3*MZ2^7 + 2671286*MW2^2*MZ2^8 + 407372*MW2*MZ2^9 - 
            168658*MZ2^10) - MT2*MW2^4*(1486848*MW2^10 - 4396544*MW2^9*MZ2 + 
            5083840*MW2^8*MZ2^2 + 2392480*MW2^7*MZ2^3 - 11363336*MW2^6*
             MZ2^4 + 6539860*MW2^5*MZ2^5 + 3460960*MW2^4*MZ2^6 - 
            4348955*MW2^3*MZ2^7 + 828538*MW2^2*MZ2^8 + 264289*MW2*MZ2^9 - 
            57330*MZ2^10) + MT2^4*MW2*(8448000*MW2^10 - 27905536*MW2^9*MZ2 + 
            41075328*MW2^8*MZ2^2 - 11886752*MW2^7*MZ2^3 - 48895168*MW2^6*
             MZ2^4 + 63906816*MW2^5*MZ2^5 - 27021308*MW2^4*MZ2^6 - 
            455929*MW2^3*MZ2^7 + 2703603*MW2^2*MZ2^8 - 233837*MW2*MZ2^9 - 
            52332*MZ2^10) + MT2^3*MW2^2*(-8110080*MW2^10 + 
            26073600*MW2^9*MZ2 - 37067456*MW2^8*MZ2^2 + 6986752*MW2^7*MZ2^3 + 
            49920136*MW2^6*MZ2^4 - 56771336*MW2^5*MZ2^5 + 16559512*MW2^4*
             MZ2^6 + 6308800*MW2^3*MZ2^7 - 3583175*MW2^2*MZ2^8 - 
            127994*MW2*MZ2^9 + 161161*MZ2^10)))*SW2*CHl1[Leff, Leff] - 
      22528*MH2*MT2^8*MW2^8*CHl3[1, 1] + 360448*MH2*MT2^7*MW2^9*CHl3[1, 1] + 
      22528*MT2^8*MW2^9*CHl3[1, 1] - 1892352*MH2*MT2^6*MW2^10*CHl3[1, 1] - 
      360448*MT2^7*MW2^10*CHl3[1, 1] + 5046272*MH2*MT2^5*MW2^11*CHl3[1, 1] + 
      1892352*MT2^6*MW2^11*CHl3[1, 1] - 7884800*MH2*MT2^4*MW2^12*CHl3[1, 1] - 
      5046272*MT2^5*MW2^12*CHl3[1, 1] + 7569408*MH2*MT2^3*MW2^13*CHl3[1, 1] + 
      7884800*MT2^4*MW2^13*CHl3[1, 1] - 4415488*MH2*MT2^2*MW2^14*CHl3[1, 1] - 
      7569408*MT2^3*MW2^14*CHl3[1, 1] + 1441792*MH2*MT2*MW2^15*CHl3[1, 1] + 
      4415488*MT2^2*MW2^15*CHl3[1, 1] - 202752*MH2*MW2^16*CHl3[1, 1] - 
      1441792*MT2*MW2^16*CHl3[1, 1] + 202752*MW2^17*CHl3[1, 1] + 
      51712*MH2*MT2^8*MW2^7*MZ2*CHl3[1, 1] - 804864*MH2*MT2^7*MW2^8*MZ2*
       CHl3[1, 1] - 51712*MT2^8*MW2^8*MZ2*CHl3[1, 1] + 
      4332544*MH2*MT2^6*MW2^9*MZ2*CHl3[1, 1] + 804864*MT2^7*MW2^9*MZ2*
       CHl3[1, 1] - 11662336*MH2*MT2^5*MW2^10*MZ2*CHl3[1, 1] - 
      4332544*MT2^6*MW2^10*MZ2*CHl3[1, 1] + 17873920*MH2*MT2^4*MW2^11*MZ2*
       CHl3[1, 1] + 11662336*MT2^5*MW2^11*MZ2*CHl3[1, 1] - 
      16248832*MH2*MT2^3*MW2^12*MZ2*CHl3[1, 1] - 17873920*MT2^4*MW2^12*MZ2*
       CHl3[1, 1] + 8592384*MH2*MT2^2*MW2^13*MZ2*CHl3[1, 1] + 
      16248832*MT2^3*MW2^13*MZ2*CHl3[1, 1] - 2397184*MH2*MT2*MW2^14*MZ2*
       CHl3[1, 1] - 8592384*MT2^2*MW2^14*MZ2*CHl3[1, 1] + 
      262656*MH2*MW2^15*MZ2*CHl3[1, 1] + 2397184*MT2*MW2^15*MZ2*CHl3[1, 1] - 
      262656*MW2^16*MZ2*CHl3[1, 1] - 37056*MH2*MT2^8*MW2^6*MZ2^2*CHl3[1, 1] + 
      180032*MH2*MT2^7*MW2^7*MZ2^2*CHl3[1, 1] + 37056*MT2^8*MW2^7*MZ2^2*
       CHl3[1, 1] - 513728*MH2*MT2^6*MW2^8*MZ2^2*CHl3[1, 1] - 
      180032*MT2^7*MW2^8*MZ2^2*CHl3[1, 1] + 705856*MH2*MT2^5*MW2^9*MZ2^2*
       CHl3[1, 1] + 513728*MT2^6*MW2^9*MZ2^2*CHl3[1, 1] + 
      615872*MH2*MT2^4*MW2^10*MZ2^2*CHl3[1, 1] - 705856*MT2^5*MW2^10*MZ2^2*
       CHl3[1, 1] - 3360832*MH2*MT2^3*MW2^11*MZ2^2*CHl3[1, 1] - 
      615872*MT2^4*MW2^11*MZ2^2*CHl3[1, 1] + 4291520*MH2*MT2^2*MW2^12*MZ2^2*
       CHl3[1, 1] + 3360832*MT2^3*MW2^12*MZ2^2*CHl3[1, 1] - 
      2374720*MH2*MT2*MW2^13*MZ2^2*CHl3[1, 1] - 4291520*MT2^2*MW2^13*MZ2^2*
       CHl3[1, 1] + 493056*MH2*MW2^14*MZ2^2*CHl3[1, 1] + 
      2374720*MT2*MW2^14*MZ2^2*CHl3[1, 1] - 493056*MW2^15*MZ2^2*CHl3[1, 1] - 
      4960*MH2*MT2^8*MW2^5*MZ2^3*CHl3[1, 1] + 1083232*MH2*MT2^7*MW2^6*MZ2^3*
       CHl3[1, 1] + 4960*MT2^8*MW2^6*MZ2^3*CHl3[1, 1] - 
      7667456*MH2*MT2^6*MW2^7*MZ2^3*CHl3[1, 1] - 1083232*MT2^7*MW2^7*MZ2^3*
       CHl3[1, 1] + 23168640*MH2*MT2^5*MW2^8*MZ2^3*CHl3[1, 1] + 
      7667456*MT2^6*MW2^8*MZ2^3*CHl3[1, 1] - 38688352*MH2*MT2^4*MW2^9*MZ2^3*
       CHl3[1, 1] - 23168640*MT2^5*MW2^9*MZ2^3*CHl3[1, 1] + 
      38578528*MH2*MT2^3*MW2^10*MZ2^3*CHl3[1, 1] + 38688352*MT2^4*MW2^10*
       MZ2^3*CHl3[1, 1] - 22911552*MH2*MT2^2*MW2^11*MZ2^3*CHl3[1, 1] - 
      38578528*MT2^3*MW2^11*MZ2^3*CHl3[1, 1] + 7425728*MH2*MT2*MW2^12*MZ2^3*
       CHl3[1, 1] + 22911552*MT2^2*MW2^12*MZ2^3*CHl3[1, 1] - 
      983808*MH2*MW2^13*MZ2^3*CHl3[1, 1] - 7425728*MT2*MW2^13*MZ2^3*
       CHl3[1, 1] + 983808*MW2^14*MZ2^3*CHl3[1, 1] + 
      20872*MH2*MT2^8*MW2^4*MZ2^4*CHl3[1, 1] - 1245912*MH2*MT2^7*MW2^5*MZ2^4*
       CHl3[1, 1] - 20872*MT2^8*MW2^5*MZ2^4*CHl3[1, 1] + 
      9210136*MH2*MT2^6*MW2^6*MZ2^4*CHl3[1, 1] + 1245912*MT2^7*MW2^6*MZ2^4*
       CHl3[1, 1] - 28130248*MH2*MT2^5*MW2^7*MZ2^4*CHl3[1, 1] - 
      9210136*MT2^6*MW2^7*MZ2^4*CHl3[1, 1] + 44421368*MH2*MT2^4*MW2^8*MZ2^4*
       CHl3[1, 1] + 28130248*MT2^5*MW2^8*MZ2^4*CHl3[1, 1] - 
      38452776*MH2*MT2^3*MW2^9*MZ2^4*CHl3[1, 1] - 44421368*MT2^4*MW2^9*MZ2^4*
       CHl3[1, 1] + 17612008*MH2*MT2^2*MW2^10*MZ2^4*CHl3[1, 1] + 
      38452776*MT2^3*MW2^10*MZ2^4*CHl3[1, 1] - 3528760*MH2*MT2*MW2^11*MZ2^4*
       CHl3[1, 1] - 17612008*MT2^2*MW2^11*MZ2^4*CHl3[1, 1] + 
      93312*MH2*MW2^12*MZ2^4*CHl3[1, 1] + 3528760*MT2*MW2^12*MZ2^4*
       CHl3[1, 1] - 93312*MW2^13*MZ2^4*CHl3[1, 1] - 7656*MH2*MT2^8*MW2^3*
       MZ2^5*CHl3[1, 1] + 282200*MH2*MT2^7*MW2^4*MZ2^5*CHl3[1, 1] + 
      7656*MT2^8*MW2^4*MZ2^5*CHl3[1, 1] - 2803700*MH2*MT2^6*MW2^5*MZ2^5*
       CHl3[1, 1] - 282200*MT2^7*MW2^5*MZ2^5*CHl3[1, 1] + 
      9205612*MH2*MT2^5*MW2^6*MZ2^5*CHl3[1, 1] + 2803700*MT2^6*MW2^6*MZ2^5*
       CHl3[1, 1] - 12240472*MH2*MT2^4*MW2^7*MZ2^5*CHl3[1, 1] - 
      9205612*MT2^5*MW2^7*MZ2^5*CHl3[1, 1] + 4615760*MH2*MT2^3*MW2^8*MZ2^5*
       CHl3[1, 1] + 12240472*MT2^4*MW2^8*MZ2^5*CHl3[1, 1] + 
      3846044*MH2*MT2^2*MW2^9*MZ2^5*CHl3[1, 1] - 4615760*MT2^3*MW2^9*MZ2^5*
       CHl3[1, 1] - 3753076*MH2*MT2*MW2^10*MZ2^5*CHl3[1, 1] - 
      3846044*MT2^2*MW2^10*MZ2^5*CHl3[1, 1] + 855288*MH2*MW2^11*MZ2^5*
       CHl3[1, 1] + 3753076*MT2*MW2^11*MZ2^5*CHl3[1, 1] - 
      855288*MW2^12*MZ2^5*CHl3[1, 1] - 2050*MH2*MT2^8*MW2^2*MZ2^6*
       CHl3[1, 1] + 371746*MH2*MT2^7*MW2^3*MZ2^6*CHl3[1, 1] + 
      2050*MT2^8*MW2^3*MZ2^6*CHl3[1, 1] - 2356226*MH2*MT2^6*MW2^4*MZ2^6*
       CHl3[1, 1] - 371746*MT2^7*MW2^4*MZ2^6*CHl3[1, 1] + 
      6844602*MH2*MT2^5*MW2^5*MZ2^6*CHl3[1, 1] + 2356226*MT2^6*MW2^5*MZ2^6*
       CHl3[1, 1] - 12789898*MH2*MT2^4*MW2^6*MZ2^6*CHl3[1, 1] - 
      6844602*MT2^5*MW2^6*MZ2^6*CHl3[1, 1] + 15932902*MH2*MT2^3*MW2^7*MZ2^6*
       CHl3[1, 1] + 12789898*MT2^4*MW2^7*MZ2^6*CHl3[1, 1] - 
      11916174*MH2*MT2^2*MW2^8*MZ2^6*CHl3[1, 1] - 15932902*MT2^3*MW2^8*MZ2^6*
       CHl3[1, 1] + 4514318*MH2*MT2*MW2^9*MZ2^6*CHl3[1, 1] + 
      11916174*MT2^2*MW2^9*MZ2^6*CHl3[1, 1] - 599220*MH2*MW2^10*MZ2^6*
       CHl3[1, 1] - 4514318*MT2*MW2^10*MZ2^6*CHl3[1, 1] + 
      599220*MW2^11*MZ2^6*CHl3[1, 1] + 1666*MH2*MT2^8*MW2*MZ2^7*CHl3[1, 1] - 
      294012*MH2*MT2^7*MW2^2*MZ2^7*CHl3[1, 1] - 1666*MT2^8*MW2^2*MZ2^7*
       CHl3[1, 1] + 2371363*MH2*MT2^6*MW2^3*MZ2^7*CHl3[1, 1] + 
      294012*MT2^7*MW2^3*MZ2^7*CHl3[1, 1] - 7428121*MH2*MT2^5*MW2^4*MZ2^7*
       CHl3[1, 1] - 2371363*MT2^6*MW2^4*MZ2^7*CHl3[1, 1] + 
      11932556*MH2*MT2^4*MW2^5*MZ2^7*CHl3[1, 1] + 7428121*MT2^5*MW2^5*MZ2^7*
       CHl3[1, 1] - 10512474*MH2*MT2^3*MW2^6*MZ2^7*CHl3[1, 1] - 
      11932556*MT2^4*MW2^6*MZ2^7*CHl3[1, 1] + 4801327*MH2*MT2^2*MW2^7*MZ2^7*
       CHl3[1, 1] + 10512474*MT2^3*MW2^7*MZ2^7*CHl3[1, 1] - 
      806965*MH2*MT2*MW2^8*MZ2^7*CHl3[1, 1] - 4801327*MT2^2*MW2^8*MZ2^7*
       CHl3[1, 1] - 65340*MH2*MW2^9*MZ2^7*CHl3[1, 1] + 
      806965*MT2*MW2^9*MZ2^7*CHl3[1, 1] + 65340*MW2^10*MZ2^7*CHl3[1, 1] + 
      67130*MH2*MT2^7*MW2*MZ2^8*CHl3[1, 1] - 746045*MH2*MT2^6*MW2^2*MZ2^8*
       CHl3[1, 1] - 67130*MT2^7*MW2^2*MZ2^8*CHl3[1, 1] + 
      2510746*MH2*MT2^5*MW2^3*MZ2^8*CHl3[1, 1] + 746045*MT2^6*MW2^3*MZ2^8*
       CHl3[1, 1] - 3352678*MH2*MT2^4*MW2^4*MZ2^8*CHl3[1, 1] - 
      2510746*MT2^5*MW2^4*MZ2^8*CHl3[1, 1] + 1235282*MH2*MT2^3*MW2^5*MZ2^8*
       CHl3[1, 1] + 3352678*MT2^4*MW2^5*MZ2^8*CHl3[1, 1] + 
      1076051*MH2*MT2^2*MW2^6*MZ2^8*CHl3[1, 1] - 1235282*MT2^3*MW2^6*MZ2^8*
       CHl3[1, 1] - 1006090*MH2*MT2*MW2^7*MZ2^8*CHl3[1, 1] - 
      1076051*MT2^2*MW2^7*MZ2^8*CHl3[1, 1] + 215604*MH2*MW2^8*MZ2^8*
       CHl3[1, 1] + 1006090*MT2*MW2^8*MZ2^8*CHl3[1, 1] - 
      215604*MW2^9*MZ2^8*CHl3[1, 1] + 65464*MH2*MT2^6*MW2*MZ2^9*CHl3[1, 1] - 
      261023*MH2*MT2^5*MW2^2*MZ2^9*CHl3[1, 1] - 65464*MT2^6*MW2^2*MZ2^9*
       CHl3[1, 1] + 47020*MH2*MT2^4*MW2^3*MZ2^9*CHl3[1, 1] + 
      261023*MT2^5*MW2^3*MZ2^9*CHl3[1, 1] + 840259*MH2*MT2^3*MW2^4*MZ2^9*
       CHl3[1, 1] - 47020*MT2^4*MW2^4*MZ2^9*CHl3[1, 1] - 
      1176677*MH2*MT2^2*MW2^5*MZ2^9*CHl3[1, 1] - 840259*MT2^3*MW2^5*MZ2^9*
       CHl3[1, 1] + 553753*MH2*MT2*MW2^6*MZ2^9*CHl3[1, 1] + 
      1176677*MT2^2*MW2^6*MZ2^9*CHl3[1, 1] - 68796*MH2*MW2^7*MZ2^9*
       CHl3[1, 1] - 553753*MT2*MW2^7*MZ2^9*CHl3[1, 1] + 
      68796*MW2^8*MZ2^9*CHl3[1, 1] + 65464*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[1, 1] - 197225*MH2*MT2^3*MW2^3*MZ2^10*CHl3[1, 1] - 
      65464*MT2^4*MW2^3*MZ2^10*CHl3[1, 1] + 200557*MH2*MT2^2*MW2^4*MZ2^10*
       CHl3[1, 1] + 197225*MT2^3*MW2^4*MZ2^10*CHl3[1, 1] - 
      68796*MH2*MT2*MW2^5*MZ2^10*CHl3[1, 1] - 200557*MT2^2*MW2^5*MZ2^10*
       CHl3[1, 1] + 68796*MT2*MW2^6*MZ2^10*CHl3[1, 1] - 
      22528*MH2*MT2^8*MW2^8*CHl3[2, 2] + 360448*MH2*MT2^7*MW2^9*CHl3[2, 2] + 
      22528*MT2^8*MW2^9*CHl3[2, 2] - 1892352*MH2*MT2^6*MW2^10*CHl3[2, 2] - 
      360448*MT2^7*MW2^10*CHl3[2, 2] + 5046272*MH2*MT2^5*MW2^11*CHl3[2, 2] + 
      1892352*MT2^6*MW2^11*CHl3[2, 2] - 7884800*MH2*MT2^4*MW2^12*CHl3[2, 2] - 
      5046272*MT2^5*MW2^12*CHl3[2, 2] + 7569408*MH2*MT2^3*MW2^13*CHl3[2, 2] + 
      7884800*MT2^4*MW2^13*CHl3[2, 2] - 4415488*MH2*MT2^2*MW2^14*CHl3[2, 2] - 
      7569408*MT2^3*MW2^14*CHl3[2, 2] + 1441792*MH2*MT2*MW2^15*CHl3[2, 2] + 
      4415488*MT2^2*MW2^15*CHl3[2, 2] - 202752*MH2*MW2^16*CHl3[2, 2] - 
      1441792*MT2*MW2^16*CHl3[2, 2] + 202752*MW2^17*CHl3[2, 2] + 
      51712*MH2*MT2^8*MW2^7*MZ2*CHl3[2, 2] - 804864*MH2*MT2^7*MW2^8*MZ2*
       CHl3[2, 2] - 51712*MT2^8*MW2^8*MZ2*CHl3[2, 2] + 
      4332544*MH2*MT2^6*MW2^9*MZ2*CHl3[2, 2] + 804864*MT2^7*MW2^9*MZ2*
       CHl3[2, 2] - 11662336*MH2*MT2^5*MW2^10*MZ2*CHl3[2, 2] - 
      4332544*MT2^6*MW2^10*MZ2*CHl3[2, 2] + 17873920*MH2*MT2^4*MW2^11*MZ2*
       CHl3[2, 2] + 11662336*MT2^5*MW2^11*MZ2*CHl3[2, 2] - 
      16248832*MH2*MT2^3*MW2^12*MZ2*CHl3[2, 2] - 17873920*MT2^4*MW2^12*MZ2*
       CHl3[2, 2] + 8592384*MH2*MT2^2*MW2^13*MZ2*CHl3[2, 2] + 
      16248832*MT2^3*MW2^13*MZ2*CHl3[2, 2] - 2397184*MH2*MT2*MW2^14*MZ2*
       CHl3[2, 2] - 8592384*MT2^2*MW2^14*MZ2*CHl3[2, 2] + 
      262656*MH2*MW2^15*MZ2*CHl3[2, 2] + 2397184*MT2*MW2^15*MZ2*CHl3[2, 2] - 
      262656*MW2^16*MZ2*CHl3[2, 2] - 37056*MH2*MT2^8*MW2^6*MZ2^2*CHl3[2, 2] + 
      180032*MH2*MT2^7*MW2^7*MZ2^2*CHl3[2, 2] + 37056*MT2^8*MW2^7*MZ2^2*
       CHl3[2, 2] - 513728*MH2*MT2^6*MW2^8*MZ2^2*CHl3[2, 2] - 
      180032*MT2^7*MW2^8*MZ2^2*CHl3[2, 2] + 705856*MH2*MT2^5*MW2^9*MZ2^2*
       CHl3[2, 2] + 513728*MT2^6*MW2^9*MZ2^2*CHl3[2, 2] + 
      615872*MH2*MT2^4*MW2^10*MZ2^2*CHl3[2, 2] - 705856*MT2^5*MW2^10*MZ2^2*
       CHl3[2, 2] - 3360832*MH2*MT2^3*MW2^11*MZ2^2*CHl3[2, 2] - 
      615872*MT2^4*MW2^11*MZ2^2*CHl3[2, 2] + 4291520*MH2*MT2^2*MW2^12*MZ2^2*
       CHl3[2, 2] + 3360832*MT2^3*MW2^12*MZ2^2*CHl3[2, 2] - 
      2374720*MH2*MT2*MW2^13*MZ2^2*CHl3[2, 2] - 4291520*MT2^2*MW2^13*MZ2^2*
       CHl3[2, 2] + 493056*MH2*MW2^14*MZ2^2*CHl3[2, 2] + 
      2374720*MT2*MW2^14*MZ2^2*CHl3[2, 2] - 493056*MW2^15*MZ2^2*CHl3[2, 2] - 
      4960*MH2*MT2^8*MW2^5*MZ2^3*CHl3[2, 2] + 1083232*MH2*MT2^7*MW2^6*MZ2^3*
       CHl3[2, 2] + 4960*MT2^8*MW2^6*MZ2^3*CHl3[2, 2] - 
      7667456*MH2*MT2^6*MW2^7*MZ2^3*CHl3[2, 2] - 1083232*MT2^7*MW2^7*MZ2^3*
       CHl3[2, 2] + 23168640*MH2*MT2^5*MW2^8*MZ2^3*CHl3[2, 2] + 
      7667456*MT2^6*MW2^8*MZ2^3*CHl3[2, 2] - 38688352*MH2*MT2^4*MW2^9*MZ2^3*
       CHl3[2, 2] - 23168640*MT2^5*MW2^9*MZ2^3*CHl3[2, 2] + 
      38578528*MH2*MT2^3*MW2^10*MZ2^3*CHl3[2, 2] + 38688352*MT2^4*MW2^10*
       MZ2^3*CHl3[2, 2] - 22911552*MH2*MT2^2*MW2^11*MZ2^3*CHl3[2, 2] - 
      38578528*MT2^3*MW2^11*MZ2^3*CHl3[2, 2] + 7425728*MH2*MT2*MW2^12*MZ2^3*
       CHl3[2, 2] + 22911552*MT2^2*MW2^12*MZ2^3*CHl3[2, 2] - 
      983808*MH2*MW2^13*MZ2^3*CHl3[2, 2] - 7425728*MT2*MW2^13*MZ2^3*
       CHl3[2, 2] + 983808*MW2^14*MZ2^3*CHl3[2, 2] + 
      20872*MH2*MT2^8*MW2^4*MZ2^4*CHl3[2, 2] - 1245912*MH2*MT2^7*MW2^5*MZ2^4*
       CHl3[2, 2] - 20872*MT2^8*MW2^5*MZ2^4*CHl3[2, 2] + 
      9210136*MH2*MT2^6*MW2^6*MZ2^4*CHl3[2, 2] + 1245912*MT2^7*MW2^6*MZ2^4*
       CHl3[2, 2] - 28130248*MH2*MT2^5*MW2^7*MZ2^4*CHl3[2, 2] - 
      9210136*MT2^6*MW2^7*MZ2^4*CHl3[2, 2] + 44421368*MH2*MT2^4*MW2^8*MZ2^4*
       CHl3[2, 2] + 28130248*MT2^5*MW2^8*MZ2^4*CHl3[2, 2] - 
      38452776*MH2*MT2^3*MW2^9*MZ2^4*CHl3[2, 2] - 44421368*MT2^4*MW2^9*MZ2^4*
       CHl3[2, 2] + 17612008*MH2*MT2^2*MW2^10*MZ2^4*CHl3[2, 2] + 
      38452776*MT2^3*MW2^10*MZ2^4*CHl3[2, 2] - 3528760*MH2*MT2*MW2^11*MZ2^4*
       CHl3[2, 2] - 17612008*MT2^2*MW2^11*MZ2^4*CHl3[2, 2] + 
      93312*MH2*MW2^12*MZ2^4*CHl3[2, 2] + 3528760*MT2*MW2^12*MZ2^4*
       CHl3[2, 2] - 93312*MW2^13*MZ2^4*CHl3[2, 2] - 7656*MH2*MT2^8*MW2^3*
       MZ2^5*CHl3[2, 2] + 282200*MH2*MT2^7*MW2^4*MZ2^5*CHl3[2, 2] + 
      7656*MT2^8*MW2^4*MZ2^5*CHl3[2, 2] - 2803700*MH2*MT2^6*MW2^5*MZ2^5*
       CHl3[2, 2] - 282200*MT2^7*MW2^5*MZ2^5*CHl3[2, 2] + 
      9205612*MH2*MT2^5*MW2^6*MZ2^5*CHl3[2, 2] + 2803700*MT2^6*MW2^6*MZ2^5*
       CHl3[2, 2] - 12240472*MH2*MT2^4*MW2^7*MZ2^5*CHl3[2, 2] - 
      9205612*MT2^5*MW2^7*MZ2^5*CHl3[2, 2] + 4615760*MH2*MT2^3*MW2^8*MZ2^5*
       CHl3[2, 2] + 12240472*MT2^4*MW2^8*MZ2^5*CHl3[2, 2] + 
      3846044*MH2*MT2^2*MW2^9*MZ2^5*CHl3[2, 2] - 4615760*MT2^3*MW2^9*MZ2^5*
       CHl3[2, 2] - 3753076*MH2*MT2*MW2^10*MZ2^5*CHl3[2, 2] - 
      3846044*MT2^2*MW2^10*MZ2^5*CHl3[2, 2] + 855288*MH2*MW2^11*MZ2^5*
       CHl3[2, 2] + 3753076*MT2*MW2^11*MZ2^5*CHl3[2, 2] - 
      855288*MW2^12*MZ2^5*CHl3[2, 2] - 2050*MH2*MT2^8*MW2^2*MZ2^6*
       CHl3[2, 2] + 371746*MH2*MT2^7*MW2^3*MZ2^6*CHl3[2, 2] + 
      2050*MT2^8*MW2^3*MZ2^6*CHl3[2, 2] - 2356226*MH2*MT2^6*MW2^4*MZ2^6*
       CHl3[2, 2] - 371746*MT2^7*MW2^4*MZ2^6*CHl3[2, 2] + 
      6844602*MH2*MT2^5*MW2^5*MZ2^6*CHl3[2, 2] + 2356226*MT2^6*MW2^5*MZ2^6*
       CHl3[2, 2] - 12789898*MH2*MT2^4*MW2^6*MZ2^6*CHl3[2, 2] - 
      6844602*MT2^5*MW2^6*MZ2^6*CHl3[2, 2] + 15932902*MH2*MT2^3*MW2^7*MZ2^6*
       CHl3[2, 2] + 12789898*MT2^4*MW2^7*MZ2^6*CHl3[2, 2] - 
      11916174*MH2*MT2^2*MW2^8*MZ2^6*CHl3[2, 2] - 15932902*MT2^3*MW2^8*MZ2^6*
       CHl3[2, 2] + 4514318*MH2*MT2*MW2^9*MZ2^6*CHl3[2, 2] + 
      11916174*MT2^2*MW2^9*MZ2^6*CHl3[2, 2] - 599220*MH2*MW2^10*MZ2^6*
       CHl3[2, 2] - 4514318*MT2*MW2^10*MZ2^6*CHl3[2, 2] + 
      599220*MW2^11*MZ2^6*CHl3[2, 2] + 1666*MH2*MT2^8*MW2*MZ2^7*CHl3[2, 2] - 
      294012*MH2*MT2^7*MW2^2*MZ2^7*CHl3[2, 2] - 1666*MT2^8*MW2^2*MZ2^7*
       CHl3[2, 2] + 2371363*MH2*MT2^6*MW2^3*MZ2^7*CHl3[2, 2] + 
      294012*MT2^7*MW2^3*MZ2^7*CHl3[2, 2] - 7428121*MH2*MT2^5*MW2^4*MZ2^7*
       CHl3[2, 2] - 2371363*MT2^6*MW2^4*MZ2^7*CHl3[2, 2] + 
      11932556*MH2*MT2^4*MW2^5*MZ2^7*CHl3[2, 2] + 7428121*MT2^5*MW2^5*MZ2^7*
       CHl3[2, 2] - 10512474*MH2*MT2^3*MW2^6*MZ2^7*CHl3[2, 2] - 
      11932556*MT2^4*MW2^6*MZ2^7*CHl3[2, 2] + 4801327*MH2*MT2^2*MW2^7*MZ2^7*
       CHl3[2, 2] + 10512474*MT2^3*MW2^7*MZ2^7*CHl3[2, 2] - 
      806965*MH2*MT2*MW2^8*MZ2^7*CHl3[2, 2] - 4801327*MT2^2*MW2^8*MZ2^7*
       CHl3[2, 2] - 65340*MH2*MW2^9*MZ2^7*CHl3[2, 2] + 
      806965*MT2*MW2^9*MZ2^7*CHl3[2, 2] + 65340*MW2^10*MZ2^7*CHl3[2, 2] + 
      67130*MH2*MT2^7*MW2*MZ2^8*CHl3[2, 2] - 746045*MH2*MT2^6*MW2^2*MZ2^8*
       CHl3[2, 2] - 67130*MT2^7*MW2^2*MZ2^8*CHl3[2, 2] + 
      2510746*MH2*MT2^5*MW2^3*MZ2^8*CHl3[2, 2] + 746045*MT2^6*MW2^3*MZ2^8*
       CHl3[2, 2] - 3352678*MH2*MT2^4*MW2^4*MZ2^8*CHl3[2, 2] - 
      2510746*MT2^5*MW2^4*MZ2^8*CHl3[2, 2] + 1235282*MH2*MT2^3*MW2^5*MZ2^8*
       CHl3[2, 2] + 3352678*MT2^4*MW2^5*MZ2^8*CHl3[2, 2] + 
      1076051*MH2*MT2^2*MW2^6*MZ2^8*CHl3[2, 2] - 1235282*MT2^3*MW2^6*MZ2^8*
       CHl3[2, 2] - 1006090*MH2*MT2*MW2^7*MZ2^8*CHl3[2, 2] - 
      1076051*MT2^2*MW2^7*MZ2^8*CHl3[2, 2] + 215604*MH2*MW2^8*MZ2^8*
       CHl3[2, 2] + 1006090*MT2*MW2^8*MZ2^8*CHl3[2, 2] - 
      215604*MW2^9*MZ2^8*CHl3[2, 2] + 65464*MH2*MT2^6*MW2*MZ2^9*CHl3[2, 2] - 
      261023*MH2*MT2^5*MW2^2*MZ2^9*CHl3[2, 2] - 65464*MT2^6*MW2^2*MZ2^9*
       CHl3[2, 2] + 47020*MH2*MT2^4*MW2^3*MZ2^9*CHl3[2, 2] + 
      261023*MT2^5*MW2^3*MZ2^9*CHl3[2, 2] + 840259*MH2*MT2^3*MW2^4*MZ2^9*
       CHl3[2, 2] - 47020*MT2^4*MW2^4*MZ2^9*CHl3[2, 2] - 
      1176677*MH2*MT2^2*MW2^5*MZ2^9*CHl3[2, 2] - 840259*MT2^3*MW2^5*MZ2^9*
       CHl3[2, 2] + 553753*MH2*MT2*MW2^6*MZ2^9*CHl3[2, 2] + 
      1176677*MT2^2*MW2^6*MZ2^9*CHl3[2, 2] - 68796*MH2*MW2^7*MZ2^9*
       CHl3[2, 2] - 553753*MT2*MW2^7*MZ2^9*CHl3[2, 2] + 
      68796*MW2^8*MZ2^9*CHl3[2, 2] + 65464*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[2, 2] - 197225*MH2*MT2^3*MW2^3*MZ2^10*CHl3[2, 2] - 
      65464*MT2^4*MW2^3*MZ2^10*CHl3[2, 2] + 200557*MH2*MT2^2*MW2^4*MZ2^10*
       CHl3[2, 2] + 197225*MT2^3*MW2^4*MZ2^10*CHl3[2, 2] - 
      68796*MH2*MT2*MW2^5*MZ2^10*CHl3[2, 2] - 200557*MT2^2*MW2^5*MZ2^10*
       CHl3[2, 2] + 68796*MT2*MW2^6*MZ2^10*CHl3[2, 2] - 
      946176*MH2*MT2^7*MW2^9*CHl3[Leff, Leff] + 6488064*MH2*MT2^6*MW2^10*
       CHl3[Leff, Leff] + 946176*MT2^7*MW2^10*CHl3[Leff, Leff] - 
      19058688*MH2*MT2^5*MW2^11*CHl3[Leff, Leff] - 6488064*MT2^6*MW2^11*
       CHl3[Leff, Leff] + 31088640*MH2*MT2^4*MW2^12*CHl3[Leff, Leff] + 
      19058688*MT2^5*MW2^12*CHl3[Leff, Leff] - 30412800*MH2*MT2^3*MW2^13*
       CHl3[Leff, Leff] - 31088640*MT2^4*MW2^13*CHl3[Leff, Leff] + 
      17842176*MH2*MT2^2*MW2^14*CHl3[Leff, Leff] + 30412800*MT2^3*MW2^14*
       CHl3[Leff, Leff] - 5812224*MH2*MT2*MW2^15*CHl3[Leff, Leff] - 
      17842176*MT2^2*MW2^15*CHl3[Leff, Leff] + 811008*MH2*MW2^16*
       CHl3[Leff, Leff] + 5812224*MT2*MW2^16*CHl3[Leff, Leff] - 
      811008*MW2^17*CHl3[Leff, Leff] - 41472*MH2*MT2^8*MW2^7*MZ2*
       CHl3[Leff, Leff] + 3567616*MH2*MT2^7*MW2^8*MZ2*CHl3[Leff, Leff] + 
      41472*MT2^8*MW2^8*MZ2*CHl3[Leff, Leff] - 24019968*MH2*MT2^6*MW2^9*MZ2*
       CHl3[Leff, Leff] - 3567616*MT2^7*MW2^9*MZ2*CHl3[Leff, Leff] + 
      70035456*MH2*MT2^5*MW2^10*MZ2*CHl3[Leff, Leff] + 
      24019968*MT2^6*MW2^10*MZ2*CHl3[Leff, Leff] - 112044032*MH2*MT2^4*MW2^11*
       MZ2*CHl3[Leff, Leff] - 70035456*MT2^5*MW2^11*MZ2*CHl3[Leff, Leff] + 
      105676800*MH2*MT2^3*MW2^12*MZ2*CHl3[Leff, Leff] + 
      112044032*MT2^4*MW2^12*MZ2*CHl3[Leff, Leff] - 58579968*MH2*MT2^2*MW2^13*
       MZ2*CHl3[Leff, Leff] - 105676800*MT2^3*MW2^13*MZ2*CHl3[Leff, Leff] + 
      17606656*MH2*MT2*MW2^14*MZ2*CHl3[Leff, Leff] + 
      58579968*MT2^2*MW2^14*MZ2*CHl3[Leff, Leff] - 2201088*MH2*MW2^15*MZ2*
       CHl3[Leff, Leff] - 17606656*MT2*MW2^15*MZ2*CHl3[Leff, Leff] + 
      2201088*MW2^16*MZ2*CHl3[Leff, Leff] + 160128*MH2*MT2^8*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 5053568*MH2*MT2^7*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      160128*MT2^8*MW2^7*MZ2^2*CHl3[Leff, Leff] + 32364544*MH2*MT2^6*MW2^8*
       MZ2^2*CHl3[Leff, Leff] + 5129600*MT2^7*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      92463232*MH2*MT2^5*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      32896768*MT2^6*MW2^9*MZ2^2*CHl3[Leff, Leff] + 142348544*MH2*MT2^4*
       MW2^10*MZ2^2*CHl3[Leff, Leff] + 94059904*MT2^5*MW2^10*MZ2^2*
       CHl3[Leff, Leff] - 124528000*MH2*MT2^3*MW2^11*MZ2^2*CHl3[Leff, Leff] - 
      145009664*MT2^4*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      60298240*MH2*MT2^2*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
      127189120*MT2^3*MW2^12*MZ2^2*CHl3[Leff, Leff] - 
      14183808*MH2*MT2*MW2^13*MZ2^2*CHl3[Leff, Leff] - 
      61894912*MT2^2*MW2^13*MZ2^2*CHl3[Leff, Leff] + 1057152*MH2*MW2^14*MZ2^2*
       CHl3[Leff, Leff] + 14716032*MT2*MW2^14*MZ2^2*CHl3[Leff, Leff] - 
      1133184*MW2^15*MZ2^2*CHl3[Leff, Leff] - 220032*MH2*MT2^8*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 1819456*MH2*MT2^7*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      220032*MT2^8*MW2^6*MZ2^3*CHl3[Leff, Leff] - 7950080*MH2*MT2^6*MW2^7*
       MZ2^3*CHl3[Leff, Leff] - 2032000*MT2^7*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      18025088*MH2*MT2^5*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
      9513920*MT2^6*MW2^8*MZ2^3*CHl3[Leff, Leff] - 17307136*MH2*MT2^4*MW2^9*
       MZ2^3*CHl3[Leff, Leff] - 22792640*MT2^5*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      2563776*MH2*MT2^3*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
      25126336*MT2^4*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
      18396672*MH2*MT2^2*MW2^11*MZ2^3*CHl3[Leff, Leff] - 
      4875264*MT2^3*MW2^11*MZ2^3*CHl3[Leff, Leff] - 13116672*MH2*MT2*MW2^12*
       MZ2^3*CHl3[Leff, Leff] - 14313408*MT2^2*MW2^12*MZ2^3*
       CHl3[Leff, Leff] + 2984064*MH2*MW2^13*MZ2^3*CHl3[Leff, Leff] + 
      11932992*MT2*MW2^13*MZ2^3*CHl3[Leff, Leff] - 2847552*MW2^14*MZ2^3*
       CHl3[Leff, Leff] + 106992*MH2*MT2^8*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      4027936*MH2*MT2^7*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      106992*MT2^8*MW2^5*MZ2^4*CHl3[Leff, Leff] - 33068240*MH2*MT2^6*MW2^6*
       MZ2^4*CHl3[Leff, Leff] - 3860752*MT2^7*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      104098976*MH2*MT2^5*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      31685408*MT2^6*MW2^7*MZ2^4*CHl3[Leff, Leff] - 175109392*MH2*MT2^4*MW2^8*
       MZ2^4*CHl3[Leff, Leff] - 99737936*MT2^5*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      174432288*MH2*MT2^3*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      168271264*MT2^4*MW2^9*MZ2^4*CHl3[Leff, Leff] - 
      104899824*MH2*MT2^2*MW2^10*MZ2^4*CHl3[Leff, Leff] - 
      168808944*MT2^3*MW2^10*MZ2^4*CHl3[Leff, Leff] + 
      35221536*MH2*MT2*MW2^11*MZ2^4*CHl3[Leff, Leff] + 
      102679776*MT2^2*MW2^11*MZ2^4*CHl3[Leff, Leff] - 
      5032992*MH2*MW2^12*MZ2^4*CHl3[Leff, Leff] - 34977456*MT2*MW2^12*MZ2^4*
       CHl3[Leff, Leff] + 5078352*MW2^13*MZ2^4*CHl3[Leff, Leff] + 
      21960*MH2*MT2^8*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      6026192*MH2*MT2^7*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      21960*MT2^8*MW2^4*MZ2^5*CHl3[Leff, Leff] + 47206576*MH2*MT2^6*MW2^5*
       MZ2^5*CHl3[Leff, Leff] + 6090560*MT2^7*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      146318680*MH2*MT2^5*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      47489968*MT2^6*MW2^6*MZ2^5*CHl3[Leff, Leff] + 231637424*MH2*MT2^4*MW2^7*
       MZ2^5*CHl3[Leff, Leff] + 147001672*MT2^5*MW2^7*MZ2^5*
       CHl3[Leff, Leff] - 201759072*MH2*MT2^3*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
      233266928*MT2^4*MW2^8*MZ2^5*CHl3[Leff, Leff] + 96152784*MH2*MT2^2*MW2^9*
       MZ2^5*CHl3[Leff, Leff] + 204649584*MT2^3*MW2^9*MZ2^5*
       CHl3[Leff, Leff] - 22354872*MH2*MT2*MW2^10*MZ2^5*CHl3[Leff, Leff] - 
      98978064*MT2^2*MW2^10*MZ2^5*CHl3[Leff, Leff] + 1706376*MH2*MW2^11*MZ2^5*
       CHl3[Leff, Leff] + 23686728*MT2*MW2^11*MZ2^5*CHl3[Leff, Leff] - 
      1937928*MW2^12*MZ2^5*CHl3[Leff, Leff] - 36576*MH2*MT2^8*MW2^2*MZ2^6*
       CHl3[Leff, Leff] + 2934094*MH2*MT2^7*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      36576*MT2^8*MW2^3*MZ2^6*CHl3[Leff, Leff] - 25242458*MH2*MT2^6*MW2^4*
       MZ2^6*CHl3[Leff, Leff] - 3123472*MT2^7*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      80345870*MH2*MT2^5*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      26632472*MT2^6*MW2^5*MZ2^6*CHl3[Leff, Leff] - 117727738*MH2*MT2^4*MW2^6*
       MZ2^6*CHl3[Leff, Leff] - 84580280*MT2^5*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      78059106*MH2*MT2^3*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      124844992*MT2^4*MW2^7*MZ2^6*CHl3[Leff, Leff] - 13118934*MH2*MT2^2*MW2^8*
       MZ2^6*CHl3[Leff, Leff] - 85188888*MT2^3*MW2^8*MZ2^6*CHl3[Leff, Leff] - 
      8103870*MH2*MT2*MW2^9*MZ2^6*CHl3[Leff, Leff] + 
      17275584*MT2^2*MW2^9*MZ2^6*CHl3[Leff, Leff] + 2794218*MH2*MW2^10*MZ2^6*
       CHl3[Leff, Leff] + 6868512*MT2*MW2^10*MZ2^6*CHl3[Leff, Leff] - 
      2669208*MW2^11*MZ2^6*CHl3[Leff, Leff] + 9000*MH2*MT2^8*MW2*MZ2^7*
       CHl3[Leff, Leff] + 47068*MH2*MT2^7*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      9000*MT2^8*MW2^2*MZ2^7*CHl3[Leff, Leff] + 1779784*MH2*MT2^6*MW2^3*MZ2^7*
       CHl3[Leff, Leff] + 76376*MT2^7*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
      7528210*MH2*MT2^5*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
      2833270*MT2^6*MW2^4*MZ2^7*CHl3[Leff, Leff] + 2822696*MH2*MT2^4*MW2^5*
       MZ2^7*CHl3[Leff, Leff] + 10878046*MT2^5*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      20855532*MH2*MT2^3*MW2^6*MZ2^7*CHl3[Leff, Leff] - 
      8025758*MT2^4*MW2^6*MZ2^7*CHl3[Leff, Leff] - 32094324*MH2*MT2^2*MW2^7*
       MZ2^7*CHl3[Leff, Leff] - 16728096*MT2^3*MW2^7*MZ2^7*CHl3[Leff, Leff] + 
      16871802*MH2*MT2*MW2^8*MZ2^7*CHl3[Leff, Leff] + 
      30641994*MT2^2*MW2^8*MZ2^7*CHl3[Leff, Leff] - 2840844*MH2*MW2^9*MZ2^7*
       CHl3[Leff, Leff] - 16829574*MT2*MW2^9*MZ2^7*CHl3[Leff, Leff] + 
      2906778*MW2^10*MZ2^7*CHl3[Leff, Leff] - 476564*MH2*MT2^7*MW2*MZ2^8*
       CHl3[Leff, Leff] + 3573652*MH2*MT2^6*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      447458*MT2^7*MW2^2*MZ2^8*CHl3[Leff, Leff] - 10928236*MH2*MT2^5*MW2^3*
       MZ2^8*CHl3[Leff, Leff] - 3246466*MT2^6*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      20155808*MH2*MT2^4*MW2^4*MZ2^8*CHl3[Leff, Leff] + 
      9823234*MT2^5*MW2^4*MZ2^8*CHl3[Leff, Leff] - 24175902*MH2*MT2^3*MW2^5*
       MZ2^8*CHl3[Leff, Leff] - 18709256*MT2^4*MW2^5*MZ2^8*CHl3[Leff, Leff] + 
      17220774*MH2*MT2^2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
      23725326*MT2^3*MW2^6*MZ2^8*CHl3[Leff, Leff] - 5769222*MH2*MT2*MW2^7*
       MZ2^8*CHl3[Leff, Leff] - 17794902*MT2^2*MW2^7*MZ2^8*CHl3[Leff, Leff] + 
      485274*MH2*MW2^8*MZ2^8*CHl3[Leff, Leff] + 6248634*MT2*MW2^8*MZ2^8*
       CHl3[Leff, Leff] - 579612*MW2^9*MZ2^8*CHl3[Leff, Leff] + 
      106330*MH2*MT2^7*MZ2^9*CHl3[Leff, Leff] - 1238204*MH2*MT2^6*MW2*MZ2^9*
       CHl3[Leff, Leff] - 106330*MT2^7*MW2*MZ2^9*CHl3[Leff, Leff] + 
      4226972*MH2*MT2^5*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      1209098*MT2^6*MW2^2*MZ2^9*CHl3[Leff, Leff] - 6057598*MH2*MT2^4*MW2^3*
       MZ2^9*CHl3[Leff, Leff] - 4110548*MT2^5*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
      3335166*MH2*MT2^3*MW2^4*MZ2^9*CHl3[Leff, Leff] + 
      6035512*MT2^4*MW2^4*MZ2^9*CHl3[Leff, Leff] + 421818*MH2*MT2^2*MW2^5*
       MZ2^9*CHl3[Leff, Leff] - 3705498*MT2^3*MW2^5*MZ2^9*CHl3[Leff, Leff] - 
      1162794*MH2*MT2*MW2^6*MZ2^9*CHl3[Leff, Leff] + 
      94044*MT2^2*MW2^6*MZ2^9*CHl3[Leff, Leff] + 351492*MH2*MW2^7*MZ2^9*
       CHl3[Leff, Leff] + 922926*MT2*MW2^7*MZ2^9*CHl3[Leff, Leff] - 
      322386*MW2^8*MZ2^9*CHl3[Leff, Leff] + 106330*MH2*MT2^6*MZ2^10*
       CHl3[Leff, Leff] - 435316*MH2*MT2^5*MW2*MZ2^10*CHl3[Leff, Leff] - 
      106330*MT2^6*MW2*MZ2^10*CHl3[Leff, Leff] + 88120*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[Leff, Leff] + 435316*MT2^5*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
      1402980*MH2*MT2^3*MW2^3*MZ2^10*CHl3[Leff, Leff] - 
      117226*MT2^4*MW2^3*MZ2^10*CHl3[Leff, Leff] - 1976730*MH2*MT2^2*MW2^4*
       MZ2^10*CHl3[Leff, Leff] - 1315662*MT2^3*MW2^4*MZ2^10*
       CHl3[Leff, Leff] + 918128*MH2*MT2*MW2^5*MZ2^10*CHl3[Leff, Leff] + 
      1889412*MT2^2*MW2^5*MZ2^10*CHl3[Leff, Leff] - 114660*MH2*MW2^6*MZ2^10*
       CHl3[Leff, Leff] - 889022*MT2*MW2^6*MZ2^10*CHl3[Leff, Leff] + 
      114660*MW2^7*MZ2^10*CHl3[Leff, Leff] + 104664*MH2*MT2^4*MW2*MZ2^11*
       CHl3[Leff, Leff] - 322322*MH2*MT2^3*MW2^2*MZ2^11*CHl3[Leff, Leff] - 
      104664*MT2^4*MW2^2*MZ2^11*CHl3[Leff, Leff] + 337316*MH2*MT2^2*MW2^3*
       MZ2^11*CHl3[Leff, Leff] + 322322*MT2^3*MW2^3*MZ2^11*CHl3[Leff, Leff] - 
      114660*MH2*MT2*MW2^4*MZ2^11*CHl3[Leff, Leff] - 
      337316*MT2^2*MW2^4*MZ2^11*CHl3[Leff, Leff] + 114660*MT2*MW2^5*MZ2^11*
       CHl3[Leff, Leff] + 135168*MH2*MT2^7*MW2^9*CHq1[1, 1] - 
      946176*MH2*MT2^6*MW2^10*CHq1[1, 1] - 135168*MT2^7*MW2^10*CHq1[1, 1] + 
      2838528*MH2*MT2^5*MW2^11*CHq1[1, 1] + 946176*MT2^6*MW2^11*CHq1[1, 1] - 
      4730880*MH2*MT2^4*MW2^12*CHq1[1, 1] - 2838528*MT2^5*MW2^12*CHq1[1, 1] + 
      4730880*MH2*MT2^3*MW2^13*CHq1[1, 1] + 4730880*MT2^4*MW2^13*CHq1[1, 1] - 
      2838528*MH2*MT2^2*MW2^14*CHq1[1, 1] - 4730880*MT2^3*MW2^14*CHq1[1, 1] + 
      946176*MH2*MT2*MW2^15*CHq1[1, 1] + 2838528*MT2^2*MW2^15*CHq1[1, 1] - 
      135168*MH2*MW2^16*CHq1[1, 1] - 946176*MT2*MW2^16*CHq1[1, 1] + 
      135168*MW2^17*CHq1[1, 1] + 6144*MH2*MT2^8*MW2^7*MZ2*CHq1[1, 1] - 
      757760*MH2*MT2^7*MW2^8*MZ2*CHq1[1, 1] - 6144*MT2^8*MW2^8*MZ2*
       CHq1[1, 1] + 5267456*MH2*MT2^6*MW2^9*MZ2*CHq1[1, 1] + 
      757760*MT2^7*MW2^9*MZ2*CHq1[1, 1] - 15765504*MH2*MT2^5*MW2^10*MZ2*
       CHq1[1, 1] - 5267456*MT2^6*MW2^10*MZ2*CHq1[1, 1] + 
      25907200*MH2*MT2^4*MW2^11*MZ2*CHq1[1, 1] + 15765504*MT2^5*MW2^11*MZ2*
       CHq1[1, 1] - 25145344*MH2*MT2^3*MW2^12*MZ2*CHq1[1, 1] - 
      25907200*MT2^4*MW2^12*MZ2*CHq1[1, 1] + 14376960*MH2*MT2^2*MW2^13*MZ2*
       CHq1[1, 1] + 25145344*MT2^3*MW2^13*MZ2*CHq1[1, 1] - 
      4468736*MH2*MT2*MW2^14*MZ2*CHq1[1, 1] - 14376960*MT2^2*MW2^14*MZ2*
       CHq1[1, 1] + 579584*MH2*MW2^15*MZ2*CHq1[1, 1] + 
      4468736*MT2*MW2^15*MZ2*CHq1[1, 1] - 579584*MW2^16*MZ2*CHq1[1, 1] - 
      13824*MH2*MT2^8*MW2^6*MZ2^2*CHq1[1, 1] + 1216384*MH2*MT2^7*MW2^7*MZ2^2*
       CHq1[1, 1] + 13824*MT2^8*MW2^7*MZ2^2*CHq1[1, 1] - 
      8827008*MH2*MT2^6*MW2^8*MZ2^2*CHq1[1, 1] - 1165696*MT2^7*MW2^8*MZ2^2*
       CHq1[1, 1] + 26784128*MH2*MT2^5*MW2^9*MZ2^2*CHq1[1, 1] + 
      8472192*MT2^6*MW2^9*MZ2^2*CHq1[1, 1] - 42986112*MH2*MT2^4*MW2^10*MZ2^2*
       CHq1[1, 1] - 25719680*MT2^5*MW2^10*MZ2^2*CHq1[1, 1] + 
      38979200*MH2*MT2^3*MW2^11*MZ2^2*CHq1[1, 1] + 41212032*MT2^4*MW2^11*
       MZ2^2*CHq1[1, 1] - 19614080*MH2*MT2^2*MW2^12*MZ2^2*CHq1[1, 1] - 
      37205120*MT2^3*MW2^12*MZ2^2*CHq1[1, 1] + 4872320*MH2*MT2*MW2^13*MZ2^2*
       CHq1[1, 1] + 18549632*MT2^2*MW2^13*MZ2^2*CHq1[1, 1] - 
      411008*MH2*MW2^14*MZ2^2*CHq1[1, 1] - 4517504*MT2*MW2^14*MZ2^2*
       CHq1[1, 1] + 360320*MW2^15*MZ2^2*CHq1[1, 1] + 
      6336*MH2*MT2^8*MW2^5*MZ2^3*CHq1[1, 1] + 104832*MH2*MT2^7*MW2^6*MZ2^3*
       CHq1[1, 1] - 6336*MT2^8*MW2^6*MZ2^3*CHq1[1, 1] + 
      167680*MH2*MT2^6*MW2^7*MZ2^3*CHq1[1, 1] - 322560*MT2^7*MW2^7*MZ2^3*
       CHq1[1, 1] - 1380736*MH2*MT2^5*MW2^8*MZ2^3*CHq1[1, 1] + 
      1407104*MT2^6*MW2^8*MZ2^3*CHq1[1, 1] - 423552*MH2*MT2^4*MW2^9*MZ2^3*
       CHq1[1, 1] - 3394304*MT2^5*MW2^9*MZ2^3*CHq1[1, 1] + 
      7433856*MH2*MT2^3*MW2^10*MZ2^3*CHq1[1, 1] + 8297472*MT2^4*MW2^10*MZ2^3*
       CHq1[1, 1] - 10846976*MH2*MT2^2*MW2^11*MZ2^3*CHq1[1, 1] - 
      15054336*MT2^3*MW2^11*MZ2^3*CHq1[1, 1] + 6199680*MH2*MT2*MW2^12*MZ2^3*
       CHq1[1, 1] + 15165824*MT2^2*MW2^12*MZ2^3*CHq1[1, 1] - 
      1261120*MH2*MW2^13*MZ2^3*CHq1[1, 1] - 7521024*MT2*MW2^13*MZ2^3*
       CHq1[1, 1] + 1428160*MW2^14*MZ2^3*CHq1[1, 1] + 
      5568*MH2*MT2^8*MW2^4*MZ2^4*CHq1[1, 1] - 2505248*MH2*MT2^7*MW2^5*MZ2^4*
       CHq1[1, 1] - 5568*MT2^8*MW2^5*MZ2^4*CHq1[1, 1] + 
      17559680*MH2*MT2^6*MW2^6*MZ2^4*CHq1[1, 1] + 2910032*MT2^7*MW2^6*MZ2^4*
       CHq1[1, 1] - 52718400*MH2*MT2^5*MW2^7*MZ2^4*CHq1[1, 1] - 
      20610896*MT2^6*MW2^7*MZ2^4*CHq1[1, 1] + 88569632*MH2*MT2^4*MW2^8*MZ2^4*
       CHq1[1, 1] + 62089776*MT2^5*MW2^8*MZ2^4*CHq1[1, 1] - 
      89861152*MH2*MT2^3*MW2^9*MZ2^4*CHq1[1, 1] - 103775024*MT2^4*MW2^9*MZ2^4*
       CHq1[1, 1] + 54414912*MH2*MT2^2*MW2^10*MZ2^4*CHq1[1, 1] + 
      103876528*MT2^3*MW2^10*MZ2^4*CHq1[1, 1] - 17789568*MH2*MT2*MW2^11*MZ2^4*
       CHq1[1, 1] - 61674672*MT2^2*MW2^11*MZ2^4*CHq1[1, 1] + 
      2324576*MH2*MW2^12*MZ2^4*CHq1[1, 1] + 19701456*MT2*MW2^12*MZ2^4*
       CHq1[1, 1] - 2511632*MW2^13*MZ2^4*CHq1[1, 1] - 
      4752*MH2*MT2^8*MW2^3*MZ2^5*CHq1[1, 1] + 3303208*MH2*MT2^7*MW2^4*MZ2^5*
       CHq1[1, 1] + 4752*MT2^8*MW2^4*MZ2^5*CHq1[1, 1] - 
      25448088*MH2*MT2^6*MW2^5*MZ2^5*CHq1[1, 1] - 3725776*MT2^7*MW2^5*MZ2^5*
       CHq1[1, 1] + 78664712*MH2*MT2^5*MW2^6*MZ2^5*CHq1[1, 1] + 
      28810848*MT2^6*MW2^6*MZ2^5*CHq1[1, 1] - 126703032*MH2*MT2^4*MW2^7*MZ2^5*
       CHq1[1, 1] - 89157776*MT2^5*MW2^7*MZ2^5*CHq1[1, 1] + 
      113975864*MH2*MT2^3*MW2^8*MZ2^5*CHq1[1, 1] + 143299104*MT2^4*MW2^8*
       MZ2^5*CHq1[1, 1] - 55883336*MH2*MT2^2*MW2^9*MZ2^5*CHq1[1, 1] - 
      128112560*MT2^3*MW2^9*MZ2^5*CHq1[1, 1] + 12911000*MH2*MT2*MW2^10*MZ2^5*
       CHq1[1, 1] + 62080160*MT2^2*MW2^10*MZ2^5*CHq1[1, 1] - 
      815576*MH2*MW2^11*MZ2^5*CHq1[1, 1] - 14032112*MT2*MW2^11*MZ2^5*
       CHq1[1, 1] + 833360*MW2^12*MZ2^5*CHq1[1, 1] - 
      288*MH2*MT2^8*MW2^2*MZ2^6*CHq1[1, 1] - 2081706*MH2*MT2^7*MW2^3*MZ2^6*
       CHq1[1, 1] + 288*MT2^8*MW2^3*MZ2^6*CHq1[1, 1] + 
      17832502*MH2*MT2^6*MW2^4*MZ2^6*CHq1[1, 1] + 2344956*MT2^7*MW2^4*MZ2^6*
       CHq1[1, 1] - 56748154*MH2*MT2^5*MW2^5*MZ2^6*CHq1[1, 1] - 
      20097820*MT2^6*MW2^5*MZ2^6*CHq1[1, 1] + 86674422*MH2*MT2^4*MW2^6*MZ2^6*
       CHq1[1, 1] + 63966676*MT2^5*MW2^6*MZ2^6*CHq1[1, 1] - 
      65443854*MH2*MT2^3*MW2^7*MZ2^6*CHq1[1, 1] - 97596228*MT2^4*MW2^7*MZ2^6*
       CHq1[1, 1] + 20009266*MH2*MT2^2*MW2^8*MZ2^6*CHq1[1, 1] + 
      73443252*MT2^3*MW2^8*MZ2^6*CHq1[1, 1] + 944850*MH2*MT2*MW2^9*MZ2^6*
       CHq1[1, 1] - 22210324*MT2^2*MW2^9*MZ2^6*CHq1[1, 1] - 
      1187038*MH2*MW2^10*MZ2^6*CHq1[1, 1] - 1197156*MT2*MW2^10*MZ2^6*
       CHq1[1, 1] + 1346356*MW2^11*MZ2^6*CHq1[1, 1] + 
      816*MH2*MT2^8*MW2*MZ2^7*CHq1[1, 1] + 682582*MH2*MT2^7*MW2^2*MZ2^7*
       CHq1[1, 1] - 816*MT2^8*MW2^2*MZ2^7*CHq1[1, 1] - 
      6880612*MH2*MT2^6*MW2^3*MZ2^7*CHq1[1, 1] - 776002*MT2^7*MW2^3*MZ2^7*
       CHq1[1, 1] + 22742430*MH2*MT2^5*MW2^4*MZ2^7*CHq1[1, 1] + 
      7797802*MT2^6*MW2^4*MZ2^7*CHq1[1, 1] - 31197964*MH2*MT2^4*MW2^5*MZ2^7*
       CHq1[1, 1] - 25757250*MT2^5*MW2^5*MZ2^7*CHq1[1, 1] + 
      14286314*MH2*MT2^3*MW2^6*MZ2^7*CHq1[1, 1] + 35361346*MT2^4*MW2^6*MZ2^7*
       CHq1[1, 1] + 5762220*MH2*MT2^2*MW2^7*MZ2^7*CHq1[1, 1] - 
      16288310*MT2^3*MW2^7*MZ2^7*CHq1[1, 1] - 6796254*MH2*MT2*MW2^8*MZ2^7*
       CHq1[1, 1] - 6384354*MT2^2*MW2^8*MZ2^7*CHq1[1, 1] + 
      1400468*MH2*MW2^9*MZ2^7*CHq1[1, 1] + 7617882*MT2*MW2^9*MZ2^7*
       CHq1[1, 1] - 1570298*MW2^10*MZ2^7*CHq1[1, 1] - 
      97460*MH2*MT2^7*MW2*MZ2^8*CHq1[1, 1] + 1372842*MH2*MT2^6*MW2^2*MZ2^8*
       CHq1[1, 1] + 112454*MT2^7*MW2^2*MZ2^8*CHq1[1, 1] - 
      4810516*MH2*MT2^5*MW2^3*MZ2^8*CHq1[1, 1] - 1571220*MT2^6*MW2^3*MZ2^8*
       CHq1[1, 1] + 4791360*MH2*MT2^4*MW2^4*MZ2^8*CHq1[1, 1] + 
      5499070*MT2^5*MW2^4*MZ2^8*CHq1[1, 1] + 2816234*MH2*MT2^3*MW2^5*MZ2^8*
       CHq1[1, 1] - 5520000*MT2^4*MW2^5*MZ2^8*CHq1[1, 1] - 
      7642424*MH2*MT2^2*MW2^6*MZ2^8*CHq1[1, 1] - 3081194*MT2^3*MW2^6*MZ2^8*
       CHq1[1, 1] + 4161326*MH2*MT2*MW2^7*MZ2^8*CHq1[1, 1] + 
      8584400*MT2^2*MW2^7*MZ2^8*CHq1[1, 1] - 591362*MH2*MW2^8*MZ2^8*
       CHq1[1, 1] - 4693298*MT2*MW2^8*MZ2^8*CHq1[1, 1] + 
      669788*MW2^9*MZ2^8*CHq1[1, 1] - 98276*MH2*MT2^6*MW2*MZ2^9*CHq1[1, 1] + 
      393512*MH2*MT2^5*MW2^2*MZ2^9*CHq1[1, 1] + 113270*MT2^6*MW2^2*MZ2^9*
       CHq1[1, 1] + 197202*MH2*MT2^4*MW2^3*MZ2^9*CHq1[1, 1] - 
      453488*MT2^5*MW2^3*MZ2^9*CHq1[1, 1] - 2066418*MH2*MT2^3*MW2^4*MZ2^9*
       CHq1[1, 1] - 215652*MT2^4*MW2^4*MZ2^9*CHq1[1, 1] + 
      2554774*MH2*MT2^2*MW2^5*MZ2^9*CHq1[1, 1] + 2346678*MT2^3*MW2^5*MZ2^9*
       CHq1[1, 1] - 1077438*MH2*MT2*MW2^6*MZ2^9*CHq1[1, 1] - 
      2910004*MT2^2*MW2^6*MZ2^9*CHq1[1, 1] + 96644*MH2*MW2^7*MZ2^9*
       CHq1[1, 1] + 1230834*MT2*MW2^7*MZ2^9*CHq1[1, 1] - 
      111638*MW2^8*MZ2^9*CHq1[1, 1] - 98276*MH2*MT2^4*MW2^2*MZ2^10*
       CHq1[1, 1] + 294420*MH2*MT2^3*MW2^3*MZ2^10*CHq1[1, 1] + 
      113270*MT2^4*MW2^3*MZ2^10*CHq1[1, 1] - 292788*MH2*MT2^2*MW2^4*MZ2^10*
       CHq1[1, 1] - 339402*MT2^3*MW2^4*MZ2^10*CHq1[1, 1] + 
      96644*MH2*MT2*MW2^5*MZ2^10*CHq1[1, 1] + 337770*MT2^2*MW2^5*MZ2^10*
       CHq1[1, 1] - 111638*MT2*MW2^6*MZ2^10*CHq1[1, 1] - 
      608256*MH2*MT2^7*MW2^9*CHq1[2, 2] + 4257792*MH2*MT2^6*MW2^10*
       CHq1[2, 2] + 608256*MT2^7*MW2^10*CHq1[2, 2] - 
      12773376*MH2*MT2^5*MW2^11*CHq1[2, 2] - 4257792*MT2^6*MW2^11*
       CHq1[2, 2] + 21288960*MH2*MT2^4*MW2^12*CHq1[2, 2] + 
      12773376*MT2^5*MW2^12*CHq1[2, 2] - 21288960*MH2*MT2^3*MW2^13*
       CHq1[2, 2] - 21288960*MT2^4*MW2^13*CHq1[2, 2] + 
      12773376*MH2*MT2^2*MW2^14*CHq1[2, 2] + 21288960*MT2^3*MW2^14*
       CHq1[2, 2] - 4257792*MH2*MT2*MW2^15*CHq1[2, 2] - 
      12773376*MT2^2*MW2^15*CHq1[2, 2] + 608256*MH2*MW2^16*CHq1[2, 2] + 
      4257792*MT2*MW2^16*CHq1[2, 2] - 608256*MW2^17*CHq1[2, 2] - 
      10752*MH2*MT2^8*MW2^7*MZ2*CHq1[2, 2] + 1872384*MH2*MT2^7*MW2^8*MZ2*
       CHq1[2, 2] + 10752*MT2^8*MW2^8*MZ2*CHq1[2, 2] - 
      13413888*MH2*MT2^6*MW2^9*MZ2*CHq1[2, 2] - 1872384*MT2^7*MW2^9*MZ2*
       CHq1[2, 2] + 40548864*MH2*MT2^5*MW2^10*MZ2*CHq1[2, 2] + 
      13413888*MT2^6*MW2^10*MZ2*CHq1[2, 2] - 66316800*MH2*MT2^4*MW2^11*MZ2*
       CHq1[2, 2] - 40548864*MT2^5*MW2^11*MZ2*CHq1[2, 2] + 
      63124992*MH2*MT2^3*MW2^12*MZ2*CHq1[2, 2] + 66316800*MT2^4*MW2^12*MZ2*
       CHq1[2, 2] - 34773504*MH2*MT2^2*MW2^13*MZ2*CHq1[2, 2] - 
      63124992*MT2^3*MW2^13*MZ2*CHq1[2, 2] + 10157568*MH2*MT2*MW2^14*MZ2*
       CHq1[2, 2] + 34773504*MT2^2*MW2^14*MZ2*CHq1[2, 2] - 
      1188864*MH2*MW2^15*MZ2*CHq1[2, 2] - 10157568*MT2*MW2^15*MZ2*
       CHq1[2, 2] + 1188864*MW2^16*MZ2*CHq1[2, 2] + 8064*MH2*MT2^8*MW2^6*
       MZ2^2*CHq1[2, 2] - 877056*MH2*MT2^7*MW2^7*MZ2^2*CHq1[2, 2] - 
      8064*MT2^8*MW2^7*MZ2^2*CHq1[2, 2] + 7683840*MH2*MT2^6*MW2^8*MZ2^2*
       CHq1[2, 2] + 648960*MT2^7*MW2^8*MZ2^2*CHq1[2, 2] - 
      24579840*MH2*MT2^5*MW2^9*MZ2^2*CHq1[2, 2] - 6087168*MT2^6*MW2^9*MZ2^2*
       CHq1[2, 2] + 37165824*MH2*MT2^4*MW2^10*MZ2^2*CHq1[2, 2] + 
      19789824*MT2^5*MW2^10*MZ2^2*CHq1[2, 2] - 26904576*MH2*MT2^3*MW2^11*
       MZ2^2*CHq1[2, 2] - 29182464*MT2^4*MW2^11*MZ2^2*CHq1[2, 2] + 
      6451968*MH2*MT2^2*MW2^12*MZ2^2*CHq1[2, 2] + 18921216*MT2^3*MW2^12*MZ2^2*
       CHq1[2, 2] + 2017536*MH2*MT2*MW2^13*MZ2^2*CHq1[2, 2] - 
      1661952*MT2^2*MW2^13*MZ2^2*CHq1[2, 2] - 965760*MH2*MW2^14*MZ2^2*
       CHq1[2, 2] - 3614208*MT2*MW2^14*MZ2^2*CHq1[2, 2] + 
      1193856*MW2^15*MZ2^2*CHq1[2, 2] + 5184*MH2*MT2^8*MW2^5*MZ2^3*
       CHq1[2, 2] - 2909760*MH2*MT2^7*MW2^6*MZ2^3*CHq1[2, 2] - 
      5184*MT2^8*MW2^6*MZ2^3*CHq1[2, 2] + 19433472*MH2*MT2^6*MW2^7*MZ2^3*
       CHq1[2, 2] + 3623424*MT2^7*MW2^7*MZ2^3*CHq1[2, 2] - 
      57383040*MH2*MT2^5*MW2^8*MZ2^3*CHq1[2, 2] - 24657216*MT2^6*MW2^8*MZ2^3*
       CHq1[2, 2] + 98662080*MH2*MT2^4*MW2^9*MZ2^3*CHq1[2, 2] + 
      73282368*MT2^5*MW2^9*MZ2^3*CHq1[2, 2] - 106181952*MH2*MT2^3*MW2^10*
       MZ2^3*CHq1[2, 2] - 124780800*MT2^4*MW2^10*MZ2^3*CHq1[2, 2] + 
      69861504*MH2*MT2^2*MW2^11*MZ2^3*CHq1[2, 2] + 131160192*MT2^3*MW2^11*
       MZ2^3*CHq1[2, 2] - 25184256*MH2*MT2*MW2^12*MZ2^3*CHq1[2, 2] - 
      83707968*MT2^2*MW2^12*MZ2^3*CHq1[2, 2] + 3696768*MH2*MW2^13*MZ2^3*
       CHq1[2, 2] + 29267520*MT2*MW2^13*MZ2^3*CHq1[2, 2] - 
      4182336*MW2^14*MZ2^3*CHq1[2, 2] - 4272*MH2*MT2^8*MW2^4*MZ2^4*
       CHq1[2, 2] + 4953744*MH2*MT2^7*MW2^5*MZ2^4*CHq1[2, 2] + 
      4272*MT2^8*MW2^5*MZ2^4*CHq1[2, 2] - 37425168*MH2*MT2^6*MW2^6*MZ2^4*
       CHq1[2, 2] - 5962464*MT2^7*MW2^6*MZ2^4*CHq1[2, 2] + 
      115020720*MH2*MT2^5*MW2^7*MZ2^4*CHq1[2, 2] + 45199872*MT2^6*MW2^7*MZ2^4*
       CHq1[2, 2] - 187597776*MH2*MT2^4*MW2^8*MZ2^4*CHq1[2, 2] - 
      139058496*MT2^5*MW2^8*MZ2^4*CHq1[2, 2] + 174773232*MH2*MT2^3*MW2^9*
       MZ2^4*CHq1[2, 2] + 226243200*MT2^4*MW2^9*MZ2^4*CHq1[2, 2] - 
      91482480*MH2*MT2^2*MW2^10*MZ2^4*CHq1[2, 2] - 209394144*MT2^3*MW2^10*
       MZ2^4*CHq1[2, 2] + 23825616*MH2*MT2*MW2^11*MZ2^4*CHq1[2, 2] + 
      108412992*MT2^2*MW2^11*MZ2^4*CHq1[2, 2] - 2063616*MH2*MW2^12*MZ2^4*
       CHq1[2, 2] - 27803904*MT2*MW2^12*MZ2^4*CHq1[2, 2] + 
      2358672*MW2^13*MZ2^4*CHq1[2, 2] + 144*MH2*MT2^8*MW2^3*MZ2^5*
       CHq1[2, 2] - 3445752*MH2*MT2^7*MW2^4*MZ2^5*CHq1[2, 2] - 
      144*MT2^8*MW2^4*MZ2^5*CHq1[2, 2] + 29024208*MH2*MT2^6*MW2^5*MZ2^5*
       CHq1[2, 2] + 4262448*MT2^7*MW2^5*MZ2^5*CHq1[2, 2] - 
      91967568*MH2*MT2^5*MW2^6*MZ2^5*CHq1[2, 2] - 35749800*MT2^6*MW2^6*MZ2^5*
       CHq1[2, 2] + 142197384*MH2*MT2^4*MW2^7*MZ2^5*CHq1[2, 2] + 
      113153064*MT2^5*MW2^7*MZ2^5*CHq1[2, 2] - 111869592*MH2*MT2^3*MW2^8*
       MZ2^5*CHq1[2, 2] - 175111680*MT2^4*MW2^8*MZ2^5*CHq1[2, 2] + 
      39101856*MH2*MT2^2*MW2^9*MZ2^5*CHq1[2, 2] + 138312960*MT2^3*MW2^9*MZ2^5*
       CHq1[2, 2] - 1560672*MH2*MT2*MW2^10*MZ2^5*CHq1[2, 2] - 
      49067880*MT2^2*MW2^10*MZ2^5*CHq1[2, 2] - 1480008*MH2*MW2^11*MZ2^5*
       CHq1[2, 2] + 2529000*MT2*MW2^11*MZ2^5*CHq1[2, 2] + 
      1672032*MW2^12*MZ2^5*CHq1[2, 2] + 1404*MH2*MT2^8*MW2^2*MZ2^6*
       CHq1[2, 2] + 1032126*MH2*MT2^7*MW2^3*MZ2^6*CHq1[2, 2] - 
      1404*MT2^8*MW2^3*MZ2^6*CHq1[2, 2] - 10704306*MH2*MT2^6*MW2^4*MZ2^6*
       CHq1[2, 2] - 1414824*MT2^7*MW2^4*MZ2^6*CHq1[2, 2] + 
      35589990*MH2*MT2^5*MW2^5*MZ2^6*CHq1[2, 2] + 14199888*MT2^6*MW2^5*MZ2^6*
       CHq1[2, 2] - 48700074*MH2*MT2^4*MW2^6*MZ2^6*CHq1[2, 2] - 
      46893432*MT2^5*MW2^6*MZ2^6*CHq1[2, 2] + 21682458*MH2*MT2^3*MW2^7*MZ2^6*
       CHq1[2, 2] + 65169264*MT2^4*MW2^7*MZ2^6*CHq1[2, 2] + 
      10108986*MH2*MT2^2*MW2^8*MZ2^6*CHq1[2, 2] - 32050728*MT2^3*MW2^8*MZ2^6*
       CHq1[2, 2] - 11417502*MH2*MT2*MW2^9*MZ2^6*CHq1[2, 2] - 
      9181968*MT2^2*MW2^9*MZ2^6*CHq1[2, 2] + 2406918*MH2*MW2^10*MZ2^6*
       CHq1[2, 2] + 13014120*MT2*MW2^10*MZ2^6*CHq1[2, 2] - 
      2840916*MW2^11*MZ2^6*CHq1[2, 2] + 228*MH2*MT2^8*MW2*MZ2^7*CHq1[2, 2] - 
      9141*MH2*MT2^7*MW2^2*MZ2^7*CHq1[2, 2] - 228*MT2^8*MW2^2*MZ2^7*
       CHq1[2, 2] + 1102923*MH2*MT2^6*MW2^3*MZ2^7*CHq1[2, 2] + 
      104910*MT2^7*MW2^3*MZ2^7*CHq1[2, 2] - 4349739*MH2*MT2^5*MW2^4*MZ2^7*
       CHq1[2, 2] - 2156004*MT2^6*MW2^4*MZ2^7*CHq1[2, 2] + 
      2068713*MH2*MT2^4*MW2^5*MZ2^7*CHq1[2, 2] + 7891680*MT2^5*MW2^5*MZ2^7*
       CHq1[2, 2] + 10033485*MH2*MT2^3*MW2^6*MZ2^7*CHq1[2, 2] - 
      6517422*MT2^4*MW2^6*MZ2^7*CHq1[2, 2] - 15377883*MH2*MT2^2*MW2^7*MZ2^7*
       CHq1[2, 2] - 9131658*MT2^3*MW2^7*MZ2^7*CHq1[2, 2] + 
      7567371*MH2*MT2*MW2^8*MZ2^7*CHq1[2, 2] + 17730312*MT2^2*MW2^8*MZ2^7*
       CHq1[2, 2] - 1035957*MH2*MW2^9*MZ2^7*CHq1[2, 2] - 
      9244476*MT2*MW2^9*MZ2^7*CHq1[2, 2] + 1322886*MW2^10*MZ2^7*CHq1[2, 2] - 
      62964*MH2*MT2^7*MW2*MZ2^8*CHq1[2, 2] + 432369*MH2*MT2^6*MW2^2*MZ2^8*
       CHq1[2, 2] + 56349*MT2^7*MW2^2*MZ2^8*CHq1[2, 2] - 
      1288368*MH2*MT2^5*MW2^3*MZ2^8*CHq1[2, 2] - 290295*MT2^6*MW2^3*MZ2^8*
       CHq1[2, 2] + 3205365*MH2*MT2^4*MW2^4*MZ2^8*CHq1[2, 2] + 
      766377*MT2^5*MW2^4*MZ2^8*CHq1[2, 2] - 5334066*MH2*MT2^3*MW2^5*MZ2^8*
       CHq1[2, 2] - 2877693*MT2^4*MW2^5*MZ2^8*CHq1[2, 2] + 
      4490541*MH2*MT2^2*MW2^6*MZ2^8*CHq1[2, 2] + 6250635*MT2^3*MW2^6*MZ2^8*
       CHq1[2, 2] - 1511754*MH2*MT2*MW2^7*MZ2^8*CHq1[2, 2] - 
      5978565*MT2^2*MW2^7*MZ2^8*CHq1[2, 2] + 68877*MH2*MW2^8*MZ2^8*
       CHq1[2, 2] + 2231223*MT2*MW2^8*MZ2^8*CHq1[2, 2] - 
      158031*MW2^9*MZ2^8*CHq1[2, 2] - 63192*MH2*MT2^6*MW2*MZ2^9*CHq1[2, 2] + 
      252882*MH2*MT2^5*MW2^2*MZ2^9*CHq1[2, 2] + 56577*MT2^6*MW2^2*MZ2^9*
       CHq1[2, 2] - 324909*MH2*MT2^4*MW2^3*MZ2^9*CHq1[2, 2] - 
      226422*MT2^5*MW2^3*MZ2^9*CHq1[2, 2] + 25917*MH2*MT2^3*MW2^4*MZ2^9*
       CHq1[2, 2] + 387603*MT2^4*MW2^4*MZ2^9*CHq1[2, 2] + 
      292167*MH2*MT2^2*MW2^5*MZ2^9*CHq1[2, 2] - 313224*MT2^3*MW2^5*MZ2^9*
       CHq1[2, 2] - 245601*MH2*MT2*MW2^6*MZ2^9*CHq1[2, 2] + 
      28215*MT2^2*MW2^6*MZ2^9*CHq1[2, 2] + 62736*MH2*MW2^7*MZ2^9*CHq1[2, 2] + 
      123372*MT2*MW2^7*MZ2^9*CHq1[2, 2] - 56121*MW2^8*MZ2^9*CHq1[2, 2] - 
      63192*MH2*MT2^4*MW2^2*MZ2^10*CHq1[2, 2] + 189462*MH2*MT2^3*MW2^3*MZ2^10*
       CHq1[2, 2] + 56577*MT2^4*MW2^3*MZ2^10*CHq1[2, 2] - 
      189006*MH2*MT2^2*MW2^4*MZ2^10*CHq1[2, 2] - 169617*MT2^3*MW2^4*MZ2^10*
       CHq1[2, 2] + 62736*MH2*MT2*MW2^5*MZ2^10*CHq1[2, 2] + 
      169161*MT2^2*MW2^5*MZ2^10*CHq1[2, 2] - 56121*MT2*MW2^6*MZ2^10*
       CHq1[2, 2] - 135168*MH2*MT2^7*MW2^9*CHq1[3, 3] + 
      946176*MH2*MT2^6*MW2^10*CHq1[3, 3] + 135168*MT2^7*MW2^10*CHq1[3, 3] - 
      2838528*MH2*MT2^5*MW2^11*CHq1[3, 3] - 946176*MT2^6*MW2^11*CHq1[3, 3] + 
      4730880*MH2*MT2^4*MW2^12*CHq1[3, 3] + 2838528*MT2^5*MW2^12*CHq1[3, 3] - 
      4730880*MH2*MT2^3*MW2^13*CHq1[3, 3] - 4730880*MT2^4*MW2^13*CHq1[3, 3] + 
      2838528*MH2*MT2^2*MW2^14*CHq1[3, 3] + 4730880*MT2^3*MW2^14*CHq1[3, 3] - 
      946176*MH2*MT2*MW2^15*CHq1[3, 3] - 2838528*MT2^2*MW2^15*CHq1[3, 3] + 
      135168*MH2*MW2^16*CHq1[3, 3] + 946176*MT2*MW2^16*CHq1[3, 3] - 
      135168*MW2^17*CHq1[3, 3] + 27648*MH2*MT2^8*MW2^7*MZ2*CHq1[3, 3] + 
      115712*MH2*MT2^7*MW2^8*MZ2*CHq1[3, 3] - 27648*MT2^8*MW2^8*MZ2*
       CHq1[3, 3] - 1719296*MH2*MT2^6*MW2^9*MZ2*CHq1[3, 3] - 
      115712*MT2^7*MW2^9*MZ2*CHq1[3, 3] + 6067200*MH2*MT2^5*MW2^10*MZ2*
       CHq1[3, 3] + 1719296*MT2^6*MW2^10*MZ2*CHq1[3, 3] - 
      10531840*MH2*MT2^4*MW2^11*MZ2*CHq1[3, 3] - 6067200*MT2^5*MW2^11*MZ2*
       CHq1[3, 3] + 10243072*MH2*MT2^3*MW2^12*MZ2*CHq1[3, 3] + 
      10531840*MT2^4*MW2^12*MZ2*CHq1[3, 3] - 5624832*MH2*MT2^2*MW2^13*MZ2*
       CHq1[3, 3] - 10243072*MT2^3*MW2^13*MZ2*CHq1[3, 3] + 
      1596416*MH2*MT2*MW2^14*MZ2*CHq1[3, 3] + 5624832*MT2^2*MW2^14*MZ2*
       CHq1[3, 3] - 174080*MH2*MW2^15*MZ2*CHq1[3, 3] - 
      1596416*MT2*MW2^15*MZ2*CHq1[3, 3] + 174080*MW2^16*MZ2*CHq1[3, 3] - 
      89856*MH2*MT2^8*MW2^6*MZ2^2*CHq1[3, 3] + 742784*MH2*MT2^7*MW2^7*MZ2^2*
       CHq1[3, 3] + 89856*MT2^8*MW2^7*MZ2^2*CHq1[3, 3] - 
      2322048*MH2*MT2^6*MW2^8*MZ2^2*CHq1[3, 3] - 793472*MT2^7*MW2^8*MZ2^2*
       CHq1[3, 3] + 4131712*MH2*MT2^5*MW2^9*MZ2^2*CHq1[3, 3] + 
      2676864*MT2^6*MW2^9*MZ2^2*CHq1[3, 3] - 5670528*MH2*MT2^4*MW2^10*MZ2^2*
       CHq1[3, 3] - 5196160*MT2^5*MW2^10*MZ2^2*CHq1[3, 3] + 
      6705280*MH2*MT2^3*MW2^11*MZ2^2*CHq1[3, 3] + 7444608*MT2^4*MW2^11*MZ2^2*
       CHq1[3, 3] - 5661568*MH2*MT2^2*MW2^12*MZ2^2*CHq1[3, 3] - 
      8479360*MT2^3*MW2^12*MZ2^2*CHq1[3, 3] + 2682496*MH2*MT2*MW2^13*MZ2^2*
       CHq1[3, 3] + 6726016*MT2^2*MW2^13*MZ2^2*CHq1[3, 3] - 
      518272*MH2*MW2^14*MZ2^2*CHq1[3, 3] - 3037312*MT2*MW2^14*MZ2^2*
       CHq1[3, 3] + 568960*MW2^15*MZ2^2*CHq1[3, 3] + 
      108000*MH2*MT2^8*MW2^5*MZ2^3*CHq1[3, 3] - 1562592*MH2*MT2^7*MW2^6*MZ2^3*
       CHq1[3, 3] - 108000*MT2^8*MW2^6*MZ2^3*CHq1[3, 3] + 
      7822880*MH2*MT2^6*MW2^7*MZ2^3*CHq1[3, 3] + 1704288*MT2^7*MW2^7*MZ2^3*
       CHq1[3, 3] - 20457824*MH2*MT2^5*MW2^8*MZ2^3*CHq1[3, 3] - 
      8865440*MT2^6*MW2^8*MZ2^3*CHq1[3, 3] + 32471904*MH2*MT2^4*MW2^9*MZ2^3*
       CHq1[3, 3] + 23636192*MT2^5*MW2^9*MZ2^3*CHq1[3, 3] - 
      32603040*MH2*MT2^3*MW2^10*MZ2^3*CHq1[3, 3] - 37684704*MT2^4*MW2^10*
       MZ2^3*CHq1[3, 3] + 20003168*MH2*MT2^2*MW2^11*MZ2^3*CHq1[3, 3] + 
      37562400*MT2^3*MW2^11*MZ2^3*CHq1[3, 3] - 6658848*MH2*MT2*MW2^12*MZ2^3*
       CHq1[3, 3] - 22725344*MT2^2*MW2^12*MZ2^3*CHq1[3, 3] + 
      876352*MH2*MW2^13*MZ2^3*CHq1[3, 3] + 7447968*MT2*MW2^13*MZ2^3*
       CHq1[3, 3] - 967360*MW2^14*MZ2^3*CHq1[3, 3] - 
      47520*MH2*MT2^8*MW2^4*MZ2^4*CHq1[3, 3] + 743840*MH2*MT2^7*MW2^5*MZ2^4*
       CHq1[3, 3] + 47520*MT2^8*MW2^5*MZ2^4*CHq1[3, 3] - 
      4374464*MH2*MT2^6*MW2^6*MZ2^4*CHq1[3, 3] - 898064*MT2^7*MW2^6*MZ2^4*
       CHq1[3, 3] + 12388320*MH2*MT2^5*MW2^7*MZ2^4*CHq1[3, 3] + 
      5595728*MT2^6*MW2^7*MZ2^4*CHq1[3, 3] - 19218368*MH2*MT2^4*MW2^8*MZ2^4*
       CHq1[3, 3] - 16193808*MT2^5*MW2^8*MZ2^4*CHq1[3, 3] + 
      16518880*MH2*MT2^3*MW2^9*MZ2^4*CHq1[3, 3] + 25274000*MT2^4*MW2^9*MZ2^4*
       CHq1[3, 3] - 6741312*MH2*MT2^2*MW2^10*MZ2^4*CHq1[3, 3] - 
      21764656*MT2^3*MW2^10*MZ2^4*CHq1[3, 3] + 370080*MH2*MT2*MW2^11*MZ2^4*
       CHq1[3, 3] + 9119472*MT2^2*MW2^11*MZ2^4*CHq1[3, 3] + 
      360544*MH2*MW2^12*MZ2^4*CHq1[3, 3] - 832176*MT2*MW2^12*MZ2^4*
       CHq1[3, 3] - 348016*MW2^13*MZ2^4*CHq1[3, 3] - 
      10908*MH2*MT2^8*MW2^3*MZ2^5*CHq1[3, 3] + 742724*MH2*MT2^7*MW2^4*MZ2^5*
       CHq1[3, 3] + 10908*MT2^8*MW2^4*MZ2^5*CHq1[3, 3] - 
      4687260*MH2*MT2^6*MW2^5*MZ2^5*CHq1[3, 3] - 676772*MT2^7*MW2^5*MZ2^5*
       CHq1[3, 3] + 13513924*MH2*MT2^5*MW2^6*MZ2^5*CHq1[3, 3] + 
      4071372*MT2^6*MW2^6*MZ2^5*CHq1[3, 3] - 22887828*MH2*MT2^4*MW2^7*MZ2^5*
       CHq1[3, 3] - 11512036*MT2^5*MW2^7*MZ2^5*CHq1[3, 3] + 
      24888652*MH2*MT2^3*MW2^8*MZ2^5*CHq1[3, 3] + 19950084*MT2^4*MW2^8*MZ2^5*
       CHq1[3, 3] - 17645428*MH2*MT2^2*MW2^9*MZ2^5*CHq1[3, 3] - 
      23005420*MT2^3*MW2^9*MZ2^5*CHq1[3, 3] + 7341868*MH2*MT2*MW2^10*MZ2^5*
       CHq1[3, 3] + 17456644*MT2^2*MW2^10*MZ2^5*CHq1[3, 3] - 
      1255744*MH2*MW2^11*MZ2^5*CHq1[3, 3] - 7638796*MT2*MW2^11*MZ2^5*
       CHq1[3, 3] + 1344016*MW2^12*MZ2^5*CHq1[3, 3] + 
      17226*MH2*MT2^8*MW2^2*MZ2^6*CHq1[3, 3] - 1056420*MH2*MT2^7*MW2^3*MZ2^6*
       CHq1[3, 3] - 17226*MT2^8*MW2^3*MZ2^6*CHq1[3, 3] + 
      7603892*MH2*MT2^6*MW2^4*MZ2^6*CHq1[3, 3] + 1070406*MT2^7*MW2^4*MZ2^6*
       CHq1[3, 3] - 23029352*MH2*MT2^5*MW2^5*MZ2^6*CHq1[3, 3] - 
      7635842*MT2^6*MW2^5*MZ2^6*CHq1[3, 3] + 37019676*MH2*MT2^4*MW2^6*MZ2^6*
       CHq1[3, 3] + 23059250*MT2^5*MW2^6*MZ2^6*CHq1[3, 3] - 
      33977172*MH2*MT2^3*MW2^7*MZ2^6*CHq1[3, 3] - 37333650*MT2^4*MW2^7*MZ2^6*
       CHq1[3, 3] + 17961908*MH2*MT2^2*MW2^8*MZ2^6*CHq1[3, 3] + 
      34929354*MT2^3*MW2^8*MZ2^6*CHq1[3, 3] - 4974240*MH2*MT2*MW2^9*MZ2^6*
       CHq1[3, 3] - 19048046*MT2^2*MW2^9*MZ2^6*CHq1[3, 3] + 
      434482*MH2*MW2^10*MZ2^6*CHq1[3, 3] + 5490174*MT2*MW2^10*MZ2^6*
       CHq1[3, 3] - 514420*MW2^11*MZ2^6*CHq1[3, 3] - 4590*MH2*MT2^8*MW2*MZ2^7*
       CHq1[3, 3] + 476903*MH2*MT2^7*MW2^2*MZ2^7*CHq1[3, 3] + 
      4590*MT2^8*MW2^2*MZ2^7*CHq1[3, 3] - 4099739*MH2*MT2^6*MW2^3*MZ2^7*
       CHq1[3, 3] - 501122*MT2^7*MW2^3*MZ2^7*CHq1[3, 3] + 
      13074369*MH2*MT2^5*MW2^4*MZ2^7*CHq1[3, 3] + 4283258*MT2^6*MW2^4*MZ2^7*
       CHq1[3, 3] - 19564109*MH2*MT2^4*MW2^5*MZ2^7*CHq1[3, 3] - 
      13638912*MT2^5*MW2^5*MZ2^7*CHq1[3, 3] + 13760989*MH2*MT2^3*MW2^6*MZ2^7*
       CHq1[3, 3] + 20547656*MT2^4*MW2^6*MZ2^7*CHq1[3, 3] - 
      3123849*MH2*MT2^2*MW2^7*MZ2^7*CHq1[3, 3] - 14806510*MT2^3*MW2^7*MZ2^7*
       CHq1[3, 3] - 991077*MH2*MT2*MW2^8*MZ2^7*CHq1[3, 3] + 
      3760374*MT2^2*MW2^8*MZ2^7*CHq1[3, 3] + 471103*MH2*MW2^9*MZ2^7*
       CHq1[3, 3] + 811536*MT2*MW2^9*MZ2^7*CHq1[3, 3] - 
      460870*MW2^10*MZ2^7*CHq1[3, 3] - 78718*MH2*MT2^7*MW2*MZ2^8*CHq1[3, 3] + 
      969597*MH2*MT2^6*MW2^2*MZ2^8*CHq1[3, 3] + 86215*MT2^7*MW2^2*MZ2^8*
       CHq1[3, 3] - 3332432*MH2*MT2^5*MW2^3*MZ2^8*CHq1[3, 3] - 
      1046295*MT2^6*MW2^3*MZ2^8*CHq1[3, 3] + 3999543*MH2*MT2^4*MW2^4*MZ2^8*
       CHq1[3, 3] + 3586745*MT2^5*MW2^4*MZ2^8*CHq1[3, 3] - 
      108134*MH2*MT2^3*MW2^5*MZ2^8*CHq1[3, 3] - 4369047*MT2^4*MW2^5*MZ2^8*
       CHq1[3, 3] - 3259645*MH2*MT2^2*MW2^6*MZ2^8*CHq1[3, 3] + 
      328571*MT2^3*MW2^6*MZ2^8*CHq1[3, 3] + 2210776*MH2*MT2*MW2^7*MZ2^8*
       CHq1[3, 3] + 3265261*MT2^2*MW2^7*MZ2^8*CHq1[3, 3] - 
      400987*MH2*MW2^8*MZ2^8*CHq1[3, 3] - 2269159*MT2*MW2^8*MZ2^8*
       CHq1[3, 3] + 417709*MW2^9*MZ2^8*CHq1[3, 3] - 74128*MH2*MT2^6*MW2*MZ2^9*
       CHq1[3, 3] + 296716*MH2*MT2^5*MW2^2*MZ2^9*CHq1[3, 3] + 
      81625*MT2^6*MW2^2*MZ2^9*CHq1[3, 3] + 41913*MH2*MT2^4*MW2^3*MZ2^9*
       CHq1[3, 3] - 326704*MT2^5*MW2^3*MZ2^9*CHq1[3, 3] - 
      1274745*MH2*MT2^3*MW2^4*MZ2^9*CHq1[3, 3] - 28647*MT2^4*MW2^4*MZ2^9*
       CHq1[3, 3] + 1750889*MH2*MT2^2*MW2^5*MZ2^9*CHq1[3, 3] + 
      1347402*MT2^3*MW2^5*MZ2^9*CHq1[3, 3] - 833949*MH2*MT2*MW2^6*MZ2^9*
       CHq1[3, 3] - 1861031*MT2^2*MW2^6*MZ2^9*CHq1[3, 3] + 
      93304*MH2*MW2^7*MZ2^9*CHq1[3, 3] + 888156*MT2*MW2^7*MZ2^9*CHq1[3, 3] - 
      100801*MW2^8*MZ2^9*CHq1[3, 3] - 74128*MH2*MT2^4*MW2^2*MZ2^10*
       CHq1[3, 3] + 227178*MH2*MT2^3*MW2^3*MZ2^10*CHq1[3, 3] + 
      81625*MT2^4*MW2^3*MZ2^10*CHq1[3, 3] - 246354*MH2*MT2^2*MW2^4*MZ2^10*
       CHq1[3, 3] - 249669*MT2^3*MW2^4*MZ2^10*CHq1[3, 3] + 
      93304*MH2*MT2*MW2^5*MZ2^10*CHq1[3, 3] + 268845*MT2^2*MW2^5*MZ2^10*
       CHq1[3, 3] - 100801*MT2*MW2^6*MZ2^10*CHq1[3, 3] + 
      45056*MH2*MT2^7*MW2^9*CHq3[1, 1] - 315392*MH2*MT2^6*MW2^10*CHq3[1, 1] - 
      45056*MT2^7*MW2^10*CHq3[1, 1] + 946176*MH2*MT2^5*MW2^11*CHq3[1, 1] + 
      315392*MT2^6*MW2^11*CHq3[1, 1] - 1576960*MH2*MT2^4*MW2^12*CHq3[1, 1] - 
      946176*MT2^5*MW2^12*CHq3[1, 1] + 1576960*MH2*MT2^3*MW2^13*CHq3[1, 1] + 
      1576960*MT2^4*MW2^13*CHq3[1, 1] - 946176*MH2*MT2^2*MW2^14*CHq3[1, 1] - 
      1576960*MT2^3*MW2^14*CHq3[1, 1] + 315392*MH2*MT2*MW2^15*CHq3[1, 1] + 
      946176*MT2^2*MW2^15*CHq3[1, 1] - 45056*MH2*MW2^16*CHq3[1, 1] - 
      315392*MT2*MW2^16*CHq3[1, 1] + 45056*MW2^17*CHq3[1, 1] - 
      18432*MH2*MT2^8*MW2^7*MZ2*CHq3[1, 1] - 112640*MH2*MT2^7*MW2^8*MZ2*
       CHq3[1, 1] + 18432*MT2^8*MW2^8*MZ2*CHq3[1, 1] + 
      1349632*MH2*MT2^6*MW2^9*MZ2*CHq3[1, 1] + 112640*MT2^7*MW2^9*MZ2*
       CHq3[1, 1] - 4610048*MH2*MT2^5*MW2^10*MZ2*CHq3[1, 1] - 
      1349632*MT2^6*MW2^10*MZ2*CHq3[1, 1] + 8038400*MH2*MT2^4*MW2^11*MZ2*
       CHq3[1, 1] + 4610048*MT2^5*MW2^11*MZ2*CHq3[1, 1] - 
      8071168*MH2*MT2^3*MW2^12*MZ2*CHq3[1, 1] - 8038400*MT2^4*MW2^12*MZ2*
       CHq3[1, 1] + 4720640*MH2*MT2^2*MW2^13*MZ2*CHq3[1, 1] + 
      8071168*MT2^3*MW2^13*MZ2*CHq3[1, 1] - 1492992*MH2*MT2*MW2^14*MZ2*
       CHq3[1, 1] - 4720640*MT2^2*MW2^14*MZ2*CHq3[1, 1] + 
      196608*MH2*MW2^15*MZ2*CHq3[1, 1] + 1492992*MT2*MW2^15*MZ2*CHq3[1, 1] - 
      196608*MW2^16*MZ2*CHq3[1, 1] + 23040*MH2*MT2^8*MW2^6*MZ2^2*CHq3[1, 1] + 
      793728*MH2*MT2^7*MW2^7*MZ2^2*CHq3[1, 1] - 23040*MT2^8*MW2^7*MZ2^2*
       CHq3[1, 1] - 6488960*MH2*MT2^6*MW2^8*MZ2^2*CHq3[1, 1] - 
      945792*MT2^7*MW2^8*MZ2^2*CHq3[1, 1] + 20427392*MH2*MT2^5*MW2^9*MZ2^2*
       CHq3[1, 1] + 7553408*MT2^6*MW2^9*MZ2^2*CHq3[1, 1] - 
      34150784*MH2*MT2^4*MW2^10*MZ2^2*CHq3[1, 1] - 23620736*MT2^5*MW2^10*
       MZ2^2*CHq3[1, 1] + 33082752*MH2*MT2^3*MW2^11*MZ2^2*CHq3[1, 1] + 
      39473024*MT2^4*MW2^11*MZ2^2*CHq3[1, 1] - 18596480*MH2*MT2^2*MW2^12*
       MZ2^2*CHq3[1, 1] - 38404992*MT2^3*MW2^12*MZ2^2*CHq3[1, 1] + 
      5604224*MH2*MT2*MW2^13*MZ2^2*CHq3[1, 1] + 21789824*MT2^2*MW2^13*MZ2^2*
       CHq3[1, 1] - 694912*MH2*MW2^14*MZ2^2*CHq3[1, 1] - 
      6668672*MT2*MW2^14*MZ2^2*CHq3[1, 1] + 846976*MW2^15*MZ2^2*CHq3[1, 1] + 
      4032*MH2*MT2^8*MW2^5*MZ2^3*CHq3[1, 1] - 1831168*MH2*MT2^7*MW2^6*MZ2^3*
       CHq3[1, 1] - 4032*MT2^8*MW2^6*MZ2^3*CHq3[1, 1] + 
      13736320*MH2*MT2^6*MW2^7*MZ2^3*CHq3[1, 1] + 2332288*MT2^7*MW2^7*MZ2^3*
       CHq3[1, 1] - 42170880*MH2*MT2^5*MW2^8*MZ2^3*CHq3[1, 1] - 
      17396224*MT2^6*MW2^8*MZ2^3*CHq3[1, 1] + 68330496*MH2*MT2^4*MW2^9*MZ2^3*
       CHq3[1, 1] + 53302656*MT2^5*MW2^9*MZ2^3*CHq3[1, 1] - 
      62789888*MH2*MT2^3*MW2^10*MZ2^3*CHq3[1, 1] - 86630016*MT2^4*MW2^10*
       MZ2^3*CHq3[1, 1] + 32392320*MH2*MT2^2*MW2^11*MZ2^3*CHq3[1, 1] + 
      80329088*MT2^3*MW2^11*MZ2^3*CHq3[1, 1] - 8514560*MH2*MT2*MW2^12*MZ2^3*
       CHq3[1, 1] - 42155520*MT2^2*MW2^12*MZ2^3*CHq3[1, 1] + 
      843328*MH2*MW2^13*MZ2^3*CHq3[1, 1] + 11414144*MT2*MW2^13*MZ2^3*
       CHq3[1, 1] - 1192384*MW2^14*MZ2^3*CHq3[1, 1] - 
      12672*MH2*MT2^8*MW2^4*MZ2^4*CHq3[1, 1] + 1204672*MH2*MT2^7*MW2^5*MZ2^4*
       CHq3[1, 1] + 12672*MT2^8*MW2^5*MZ2^4*CHq3[1, 1] - 
      9893792*MH2*MT2^6*MW2^6*MZ2^4*CHq3[1, 1] - 1917904*MT2^7*MW2^6*MZ2^4*
       CHq3[1, 1] + 31147936*MH2*MT2^5*MW2^7*MZ2^4*CHq3[1, 1] + 
      15387536*MT2^6*MW2^7*MZ2^4*CHq3[1, 1] - 47578240*MH2*MT2^4*MW2^8*MZ2^4*
       CHq3[1, 1] - 48130288*MT2^5*MW2^8*MZ2^4*CHq3[1, 1] + 
      36330368*MH2*MT2^3*MW2^9*MZ2^4*CHq3[1, 1] + 74894896*MT2^4*MW2^9*MZ2^4*
       CHq3[1, 1] - 11555872*MH2*MT2^2*MW2^10*MZ2^4*CHq3[1, 1] - 
      60837296*MT2^3*MW2^10*MZ2^4*CHq3[1, 1] - 302304*MH2*MT2*MW2^11*MZ2^4*
       CHq3[1, 1] + 23571952*MT2^2*MW2^11*MZ2^4*CHq3[1, 1] + 
      659904*MH2*MW2^12*MZ2^4*CHq3[1, 1] - 2533776*MT2*MW2^12*MZ2^4*
       CHq3[1, 1] - 447792*MW2^13*MZ2^4*CHq3[1, 1] + 
      1584*MH2*MT2^8*MW2^3*MZ2^5*CHq3[1, 1] + 625080*MH2*MT2^7*MW2^4*MZ2^5*
       CHq3[1, 1] - 1584*MT2^8*MW2^4*MZ2^5*CHq3[1, 1] - 
      3339656*MH2*MT2^6*MW2^5*MZ2^5*CHq3[1, 1] - 70608*MT2^7*MW2^5*MZ2^5*
       CHq3[1, 1] + 9004088*MH2*MT2^5*MW2^6*MZ2^5*CHq3[1, 1] - 
      1254880*MT2^6*MW2^6*MZ2^5*CHq3[1, 1] - 18730184*MH2*MT2^4*MW2^7*MZ2^5*
       CHq3[1, 1] + 5492752*MT2^5*MW2^7*MZ2^5*CHq3[1, 1] + 
      27885096*MH2*MT2^3*MW2^8*MZ2^5*CHq3[1, 1] - 3741376*MT2^4*MW2^8*MZ2^5*
       CHq3[1, 1] - 24368216*MH2*MT2^2*MW2^9*MZ2^5*CHq3[1, 1] - 
      9981936*MT2^3*MW2^9*MZ2^5*CHq3[1, 1] + 10665704*MH2*MT2*MW2^10*MZ2^5*
       CHq3[1, 1] + 17793824*MT2^2*MW2^10*MZ2^5*CHq3[1, 1] - 
      1743496*MH2*MW2^11*MZ2^5*CHq3[1, 1] - 10138448*MT2*MW2^11*MZ2^5*
       CHq3[1, 1] + 1902256*MW2^12*MZ2^5*CHq3[1, 1] + 
      2448*MH2*MT2^8*MW2^2*MZ2^6*CHq3[1, 1] - 1265914*MH2*MT2^7*MW2^3*MZ2^6*
       CHq3[1, 1] - 2448*MT2^8*MW2^3*MZ2^6*CHq3[1, 1] + 
      9445654*MH2*MT2^6*MW2^4*MZ2^6*CHq3[1, 1] + 1030636*MT2^7*MW2^4*MZ2^6*
       CHq3[1, 1] - 28929930*MH2*MT2^5*MW2^5*MZ2^6*CHq3[1, 1] - 
      7244236*MT2^6*MW2^5*MZ2^6*CHq3[1, 1] + 48180726*MH2*MT2^4*MW2^6*MZ2^6*
       CHq3[1, 1] + 21771204*MT2^5*MW2^6*MZ2^6*CHq3[1, 1] - 
      47107550*MH2*MT2^3*MW2^7*MZ2^6*CHq3[1, 1] - 37886868*MT2^4*MW2^7*MZ2^6*
       CHq3[1, 1] + 26372466*MH2*MT2^2*MW2^8*MZ2^6*CHq3[1, 1] + 
      41012516*MT2^3*MW2^8*MZ2^6*CHq3[1, 1] - 7321598*MH2*MT2*MW2^9*MZ2^6*
       CHq3[1, 1] - 26343684*MT2^2*MW2^9*MZ2^6*CHq3[1, 1] + 
      623698*MH2*MW2^10*MZ2^6*CHq3[1, 1] + 8605772*MT2*MW2^10*MZ2^6*
       CHq3[1, 1] - 942892*MW2^11*MZ2^6*CHq3[1, 1] + 
      629272*MH2*MT2^7*MW2^2*MZ2^7*CHq3[1, 1] - 5649146*MH2*MT2^6*MW2^3*MZ2^7*
       CHq3[1, 1] - 584290*MT2^7*MW2^3*MZ2^7*CHq3[1, 1] + 
      18188800*MH2*MT2^5*MW2^4*MZ2^7*CHq3[1, 1] + 5098994*MT2^6*MW2^4*MZ2^7*
       CHq3[1, 1] - 27578530*MH2*MT2^4*MW2^5*MZ2^7*CHq3[1, 1] - 
      16303066*MT2^5*MW2^5*MZ2^7*CHq3[1, 1] + 20046032*MH2*MT2^3*MW2^6*MZ2^7*
       CHq3[1, 1] + 25382242*MT2^4*MW2^6*MZ2^7*CHq3[1, 1] - 
      5045110*MH2*MT2^2*MW2^7*MZ2^7*CHq3[1, 1] - 20135078*MT2^3*MW2^7*MZ2^7*
       CHq3[1, 1] - 1206792*MH2*MT2*MW2^8*MZ2^7*CHq3[1, 1] + 
      6940294*MT2^2*MW2^8*MZ2^7*CHq3[1, 1] + 615474*MH2*MW2^9*MZ2^7*
       CHq3[1, 1] + 26082*MT2*MW2^9*MZ2^7*CHq3[1, 1] - 
      425178*MW2^10*MZ2^7*CHq3[1, 1] - 109956*MH2*MT2^7*MW2*MZ2^8*
       CHq3[1, 1] + 1396516*MH2*MT2^6*MW2^2*MZ2^8*CHq3[1, 1] + 
      109956*MT2^7*MW2^2*MZ2^8*CHq3[1, 1] - 4815148*MH2*MT2^5*MW2^3*MZ2^8*
       CHq3[1, 1] - 1351534*MT2^6*MW2^3*MZ2^8*CHq3[1, 1] + 
      5732218*MH2*MT2^4*MW2^4*MZ2^8*CHq3[1, 1] + 4635220*MT2^5*MW2^4*MZ2^8*
       CHq3[1, 1] - 100614*MH2*MT2^3*MW2^5*MZ2^8*CHq3[1, 1] - 
      5742586*MT2^4*MW2^5*MZ2^8*CHq3[1, 1] - 4577066*MH2*MT2^2*MW2^6*MZ2^8*
       CHq3[1, 1] + 806448*MT2^3*MW2^6*MZ2^8*CHq3[1, 1] + 
      2995814*MH2*MT2*MW2^7*MZ2^8*CHq3[1, 1] + 3646322*MT2^2*MW2^7*MZ2^8*
       CHq3[1, 1] - 521764*MH2*MW2^8*MZ2^8*CHq3[1, 1] - 
      2580608*MT2*MW2^8*MZ2^8*CHq3[1, 1] + 476782*MW2^9*MZ2^8*CHq3[1, 1] - 
      109956*MH2*MT2^6*MW2*MZ2^9*CHq3[1, 1] + 439824*MH2*MT2^5*MW2^2*MZ2^9*
       CHq3[1, 1] + 109956*MT2^6*MW2^2*MZ2^9*CHq3[1, 1] + 
      77044*MH2*MT2^4*MW2^3*MZ2^9*CHq3[1, 1] - 439824*MT2^5*MW2^3*MZ2^9*
       CHq3[1, 1] - 1881696*MH2*MT2^3*MW2^4*MZ2^9*CHq3[1, 1] - 
      32062*MT2^4*MW2^4*MZ2^9*CHq3[1, 1] + 2436372*MH2*MT2^2*MW2^5*MZ2^9*
       CHq3[1, 1] + 1746750*MT2^3*MW2^5*MZ2^9*CHq3[1, 1] - 
      1071544*MH2*MT2*MW2^6*MZ2^9*CHq3[1, 1] - 2301426*MT2^2*MW2^6*MZ2^9*
       CHq3[1, 1] + 109956*MH2*MW2^7*MZ2^9*CHq3[1, 1] + 
      1026562*MT2*MW2^7*MZ2^9*CHq3[1, 1] - 109956*MW2^8*MZ2^9*CHq3[1, 1] - 
      109956*MH2*MT2^4*MW2^2*MZ2^10*CHq3[1, 1] + 329868*MH2*MT2^3*MW2^3*
       MZ2^10*CHq3[1, 1] + 109956*MT2^4*MW2^3*MZ2^10*CHq3[1, 1] - 
      329868*MH2*MT2^2*MW2^4*MZ2^10*CHq3[1, 1] - 329868*MT2^3*MW2^4*MZ2^10*
       CHq3[1, 1] + 109956*MH2*MT2*MW2^5*MZ2^10*CHq3[1, 1] + 
      329868*MT2^2*MW2^5*MZ2^10*CHq3[1, 1] - 109956*MT2*MW2^6*MZ2^10*
       CHq3[1, 1] - 202752*MH2*MT2^7*MW2^9*CHq3[2, 2] + 
      1419264*MH2*MT2^6*MW2^10*CHq3[2, 2] + 202752*MT2^7*MW2^10*CHq3[2, 2] - 
      4257792*MH2*MT2^5*MW2^11*CHq3[2, 2] - 1419264*MT2^6*MW2^11*CHq3[2, 2] + 
      7096320*MH2*MT2^4*MW2^12*CHq3[2, 2] + 4257792*MT2^5*MW2^12*CHq3[2, 2] - 
      7096320*MH2*MT2^3*MW2^13*CHq3[2, 2] - 7096320*MT2^4*MW2^13*CHq3[2, 2] + 
      4257792*MH2*MT2^2*MW2^14*CHq3[2, 2] + 7096320*MT2^3*MW2^14*CHq3[2, 2] - 
      1419264*MH2*MT2*MW2^15*CHq3[2, 2] - 4257792*MT2^2*MW2^15*CHq3[2, 2] + 
      202752*MH2*MW2^16*CHq3[2, 2] + 1419264*MT2*MW2^16*CHq3[2, 2] - 
      202752*MW2^17*CHq3[2, 2] - 1536*MH2*MT2^8*MW2^7*MZ2*CHq3[2, 2] + 
      568832*MH2*MT2^7*MW2^8*MZ2*CHq3[2, 2] + 1536*MT2^8*MW2^8*MZ2*
       CHq3[2, 2] - 4141568*MH2*MT2^6*MW2^9*MZ2*CHq3[2, 2] - 
      568832*MT2^7*MW2^9*MZ2*CHq3[2, 2] + 12584448*MH2*MT2^5*MW2^10*MZ2*
       CHq3[2, 2] + 4141568*MT2^6*MW2^10*MZ2*CHq3[2, 2] - 
      20600320*MH2*MT2^4*MW2^11*MZ2*CHq3[2, 2] - 12584448*MT2^5*MW2^11*MZ2*
       CHq3[2, 2] + 19565056*MH2*MT2^3*MW2^12*MZ2*CHq3[2, 2] + 
      20600320*MT2^4*MW2^12*MZ2*CHq3[2, 2] - 10716672*MH2*MT2^2*MW2^13*MZ2*
       CHq3[2, 2] - 19565056*MT2^3*MW2^13*MZ2*CHq3[2, 2] + 
      3097088*MH2*MT2*MW2^14*MZ2*CHq3[2, 2] + 10716672*MT2^2*MW2^14*MZ2*
       CHq3[2, 2] - 355328*MH2*MW2^15*MZ2*CHq3[2, 2] - 
      3097088*MT2*MW2^15*MZ2*CHq3[2, 2] + 355328*MW2^16*MZ2*CHq3[2, 2] + 
      1152*MH2*MT2^8*MW2^6*MZ2^2*CHq3[2, 2] - 527872*MH2*MT2^7*MW2^7*MZ2^2*
       CHq3[2, 2] - 1152*MT2^8*MW2^7*MZ2^2*CHq3[2, 2] + 
      4217088*MH2*MT2^6*MW2^8*MZ2^2*CHq3[2, 2] + 654592*MT2^7*MW2^8*MZ2^2*
       CHq3[2, 2] - 13170944*MH2*MT2^5*MW2^9*MZ2^2*CHq3[2, 2] - 
      5104128*MT2^6*MW2^9*MZ2^2*CHq3[2, 2] + 20790528*MH2*MT2^4*MW2^10*MZ2^2*
       CHq3[2, 2] + 15832064*MT2^5*MW2^10*MZ2^2*CHq3[2, 2] - 
      17586176*MH2*MT2^3*MW2^11*MZ2^2*CHq3[2, 2] - 25225728*MT2^4*MW2^11*
       MZ2^2*CHq3[2, 2] + 7521536*MH2*MT2^2*MW2^12*MZ2^2*CHq3[2, 2] + 
      22021376*MT2^3*MW2^12*MZ2^2*CHq3[2, 2] - 1208576*MH2*MT2*MW2^13*MZ2^2*
       CHq3[2, 2] - 10182656*MT2^2*MW2^13*MZ2^2*CHq3[2, 2] - 
      36736*MH2*MW2^14*MZ2^2*CHq3[2, 2] + 2095616*MT2*MW2^14*MZ2^2*
       CHq3[2, 2] - 89984*MW2^15*MZ2^2*CHq3[2, 2] + 5184*MH2*MT2^8*MW2^5*
       MZ2^3*CHq3[2, 2] + 208320*MH2*MT2^7*MW2^6*MZ2^3*CHq3[2, 2] - 
      5184*MT2^8*MW2^6*MZ2^3*CHq3[2, 2] - 2118784*MH2*MT2^6*MW2^7*MZ2^3*
       CHq3[2, 2] - 638592*MT2^7*MW2^7*MZ2^3*CHq3[2, 2] + 
      7014400*MH2*MT2^5*MW2^8*MZ2^3*CHq3[2, 2] + 5257408*MT2^6*MW2^8*MZ2^3*
       CHq3[2, 2] - 10390080*MH2*MT2^4*MW2^9*MZ2^3*CHq3[2, 2] - 
      16556992*MT2^5*MW2^9*MZ2^3*CHq3[2, 2] + 6762432*MH2*MT2^3*MW2^10*MZ2^3*
       CHq3[2, 2] + 26083200*MT2^4*MW2^10*MZ2^3*CHq3[2, 2] - 
      828928*MH2*MT2^2*MW2^11*MZ2^3*CHq3[2, 2] - 21821952*MT2^3*MW2^11*MZ2^3*
       CHq3[2, 2] - 928128*MH2*MT2*MW2^12*MZ2^3*CHq3[2, 2] + 
      9231040*MT2^2*MW2^12*MZ2^3*CHq3[2, 2] + 275584*MH2*MW2^13*MZ2^3*
       CHq3[2, 2] - 1576896*MT2*MW2^13*MZ2^3*CHq3[2, 2] + 
      27968*MW2^14*MZ2^3*CHq3[2, 2] - 2832*MH2*MT2^8*MW2^4*MZ2^4*CHq3[2, 2] - 
      384112*MH2*MT2^7*MW2^5*MZ2^4*CHq3[2, 2] + 2832*MT2^8*MW2^5*MZ2^4*
       CHq3[2, 2] + 3024496*MH2*MT2^6*MW2^6*MZ2^4*CHq3[2, 2] + 
      1084384*MT2^7*MW2^6*MZ2^4*CHq3[2, 2] - 9416400*MH2*MT2^5*MW2^7*MZ2^4*
       CHq3[2, 2] - 8356672*MT2^6*MW2^7*MZ2^4*CHq3[2, 2] + 
      14841328*MH2*MT2^4*MW2^8*MZ2^4*CHq3[2, 2] + 25843200*MT2^5*MW2^8*MZ2^4*
       CHq3[2, 2] - 12601616*MH2*MT2^3*MW2^9*MZ2^4*CHq3[2, 2] - 
      41375488*MT2^4*MW2^9*MZ2^4*CHq3[2, 2] + 5697552*MH2*MT2^2*MW2^10*MZ2^4*
       CHq3[2, 2] + 36730976*MT2^3*MW2^10*MZ2^4*CHq3[2, 2] - 
      1311408*MH2*MT2*MW2^11*MZ2^4*CHq3[2, 2] - 17871744*MT2^2*MW2^11*MZ2^4*
       CHq3[2, 2] + 152992*MH2*MW2^12*MZ2^4*CHq3[2, 2] + 
      4365504*MT2*MW2^12*MZ2^4*CHq3[2, 2] - 422992*MW2^13*MZ2^4*CHq3[2, 2] - 
      3312*MH2*MT2^8*MW2^3*MZ2^5*CHq3[2, 2] + 886520*MH2*MT2^7*MW2^4*MZ2^5*
       CHq3[2, 2] + 3312*MT2^8*MW2^4*MZ2^5*CHq3[2, 2] - 
      6529104*MH2*MT2^6*MW2^5*MZ2^5*CHq3[2, 2] - 1571312*MT2^7*MW2^5*MZ2^5*
       CHq3[2, 2] + 19917616*MH2*MT2^5*MW2^6*MZ2^5*CHq3[2, 2] + 
      12022920*MT2^6*MW2^6*MZ2^5*CHq3[2, 2] - 32191464*MH2*MT2^4*MW2^7*MZ2^5*
       CHq3[2, 2] - 37099336*MT2^5*MW2^7*MZ2^5*CHq3[2, 2] + 
      29592664*MH2*MT2^3*MW2^8*MZ2^5*CHq3[2, 2] + 59230272*MT2^4*MW2^8*MZ2^5*
       CHq3[2, 2] - 15391840*MH2*MT2^2*MW2^9*MZ2^5*CHq3[2, 2] - 
      52269568*MT2^3*MW2^9*MZ2^5*CHq3[2, 2] + 4180672*MH2*MT2*MW2^10*MZ2^5*
       CHq3[2, 2] + 24980296*MT2^2*MW2^10*MZ2^5*CHq3[2, 2] - 
      461752*MH2*MW2^11*MZ2^5*CHq3[2, 2] - 5742856*MT2*MW2^11*MZ2^5*
       CHq3[2, 2] + 446272*MW2^12*MZ2^5*CHq3[2, 2] + 
      756*MH2*MT2^8*MW2^2*MZ2^6*CHq3[2, 2] - 724434*MH2*MT2^7*MW2^3*MZ2^6*
       CHq3[2, 2] - 756*MT2^8*MW2^3*MZ2^6*CHq3[2, 2] + 
      5907758*MH2*MT2^6*MW2^4*MZ2^6*CHq3[2, 2] + 1135104*MT2^7*MW2^4*MZ2^6*
       CHq3[2, 2] - 18556442*MH2*MT2^5*MW2^5*MZ2^6*CHq3[2, 2] - 
      9467240*MT2^6*MW2^5*MZ2^6*CHq3[2, 2] + 29051910*MH2*MT2^4*MW2^6*MZ2^6*
       CHq3[2, 2] + 29919680*MT2^5*MW2^6*MZ2^6*CHq3[2, 2] - 
      23908566*MH2*MT2^3*MW2^7*MZ2^6*CHq3[2, 2] - 46149048*MT2^4*MW2^7*MZ2^6*
       CHq3[2, 2] + 9559418*MH2*MT2^2*MW2^8*MZ2^6*CHq3[2, 2] + 
      36181200*MT2^3*MW2^8*MZ2^6*CHq3[2, 2] - 1192350*MH2*MT2*MW2^9*MZ2^6*
       CHq3[2, 2] - 12658712*MT2^2*MW2^9*MZ2^6*CHq3[2, 2] - 
      138050*MH2*MW2^10*MZ2^6*CHq3[2, 2] + 627600*MT2*MW2^10*MZ2^6*
       CHq3[2, 2] + 412172*MW2^11*MZ2^6*CHq3[2, 2] + 
      588*MH2*MT2^8*MW2*MZ2^7*CHq3[2, 2] + 227903*MH2*MT2^7*MW2^2*MZ2^7*
       CHq3[2, 2] - 588*MT2^8*MW2^2*MZ2^7*CHq3[2, 2] - 
      2325725*MH2*MT2^6*MW2^3*MZ2^7*CHq3[2, 2] - 372110*MT2^7*MW2^3*MZ2^7*
       CHq3[2, 2] + 7704789*MH2*MT2^5*MW2^4*MZ2^7*CHq3[2, 2] + 
      3745844*MT2^6*MW2^4*MZ2^7*CHq3[2, 2] - 10797947*MH2*MT2^4*MW2^5*MZ2^7*
       CHq3[2, 2] - 12375816*MT2^5*MW2^5*MZ2^7*CHq3[2, 2] + 
      5503201*MH2*MT2^3*MW2^6*MZ2^7*CHq3[2, 2] + 17213750*MT2^4*MW2^6*MZ2^7*
       CHq3[2, 2] + 1310805*MH2*MT2^2*MW2^7*MZ2^7*CHq3[2, 2] - 
      8496070*MT2^3*MW2^7*MZ2^7*CHq3[2, 2] - 2113293*MH2*MT2*MW2^8*MZ2^7*
       CHq3[2, 2] - 2390184*MT2^2*MW2^8*MZ2^7*CHq3[2, 2] + 
      489679*MH2*MW2^9*MZ2^7*CHq3[2, 2] + 3431316*MT2*MW2^9*MZ2^7*
       CHq3[2, 2] - 756142*MW2^10*MZ2^7*CHq3[2, 2] - 
      19600*MH2*MT2^7*MW2*MZ2^8*CHq3[2, 2] + 369933*MH2*MT2^6*MW2^2*MZ2^8*
       CHq3[2, 2] + 41209*MT2^7*MW2^2*MZ2^8*CHq3[2, 2] - 
      1343036*MH2*MT2^5*MW2^3*MZ2^8*CHq3[2, 2] - 665403*MT2^6*MW2^3*MZ2^8*
       CHq3[2, 2] + 1138245*MH2*MT2^4*MW2^4*MZ2^8*CHq3[2, 2] + 
      2373653*MT2^5*MW2^4*MZ2^8*CHq3[2, 2] + 1453570*MH2*MT2^3*MW2^5*MZ2^8*
       CHq3[2, 2] - 2204925*MT2^4*MW2^5*MZ2^8*CHq3[2, 2] - 
      2900527*MH2*MT2^2*MW2^6*MZ2^8*CHq3[2, 2] - 1929265*MT2^3*MW2^6*MZ2^8*
       CHq3[2, 2] + 1515178*MH2*MT2*MW2^7*MZ2^8*CHq3[2, 2] + 
      4399783*MT2^2*MW2^7*MZ2^8*CHq3[2, 2] - 213763*MH2*MW2^8*MZ2^8*
       CHq3[2, 2] - 2351413*MT2*MW2^8*MZ2^8*CHq3[2, 2] + 
      336361*MW2^9*MZ2^8*CHq3[2, 2] - 20188*MH2*MT2^6*MW2*MZ2^9*CHq3[2, 2] + 
      81046*MH2*MT2^5*MW2^2*MZ2^9*CHq3[2, 2] + 41797*MT2^6*MW2^2*MZ2^9*
       CHq3[2, 2] + 130323*MH2*MT2^4*MW2^3*MZ2^9*CHq3[2, 2] - 
      167482*MT2^5*MW2^3*MZ2^9*CHq3[2, 2] - 694755*MH2*MT2^3*MW2^4*MZ2^9*
       CHq3[2, 2] - 166485*MT2^4*MW2^4*MZ2^9*CHq3[2, 2] + 
      795443*MH2*MT2^2*MW2^5*MZ2^9*CHq3[2, 2] + 1127376*MT2^3*MW2^5*MZ2^9*
       CHq3[2, 2] - 310881*MH2*MT2*MW2^6*MZ2^9*CHq3[2, 2] - 
      1336109*MT2^2*MW2^6*MZ2^9*CHq3[2, 2] + 19012*MH2*MW2^7*MZ2^9*
       CHq3[2, 2] + 541524*MT2*MW2^7*MZ2^9*CHq3[2, 2] - 
      40621*MW2^8*MZ2^9*CHq3[2, 2] - 20188*MH2*MT2^4*MW2^2*MZ2^10*
       CHq3[2, 2] + 60270*MH2*MT2^3*MW2^3*MZ2^10*CHq3[2, 2] + 
      41797*MT2^4*MW2^3*MZ2^10*CHq3[2, 2] - 59094*MH2*MT2^2*MW2^4*MZ2^10*
       CHq3[2, 2] - 125097*MT2^3*MW2^4*MZ2^10*CHq3[2, 2] + 
      19012*MH2*MT2*MW2^5*MZ2^10*CHq3[2, 2] + 123921*MT2^2*MW2^5*MZ2^10*
       CHq3[2, 2] - 40621*MT2*MW2^6*MZ2^10*CHq3[2, 2] + 
      45056*MH2*MT2^8*MW2^8*CHq3[3, 3] - 360448*MH2*MT2^7*MW2^9*CHq3[3, 3] - 
      45056*MT2^8*MW2^9*CHq3[3, 3] + 1261568*MH2*MT2^6*MW2^10*CHq3[3, 3] + 
      360448*MT2^7*MW2^10*CHq3[3, 3] - 2523136*MH2*MT2^5*MW2^11*CHq3[3, 3] - 
      1261568*MT2^6*MW2^11*CHq3[3, 3] + 3153920*MH2*MT2^4*MW2^12*CHq3[3, 3] + 
      2523136*MT2^5*MW2^12*CHq3[3, 3] - 2523136*MH2*MT2^3*MW2^13*CHq3[3, 3] - 
      3153920*MT2^4*MW2^13*CHq3[3, 3] + 1261568*MH2*MT2^2*MW2^14*CHq3[3, 3] + 
      2523136*MT2^3*MW2^14*CHq3[3, 3] - 360448*MH2*MT2*MW2^15*CHq3[3, 3] - 
      1261568*MT2^2*MW2^15*CHq3[3, 3] + 45056*MH2*MW2^16*CHq3[3, 3] + 
      360448*MT2*MW2^16*CHq3[3, 3] - 45056*MW2^17*CHq3[3, 3] - 
      75776*MH2*MT2^8*MW2^7*MZ2*CHq3[3, 3] + 497664*MH2*MT2^7*MW2^8*MZ2*
       CHq3[3, 3] + 75776*MT2^8*MW2^8*MZ2*CHq3[3, 3] - 
      1294336*MH2*MT2^6*MW2^9*MZ2*CHq3[3, 3] - 497664*MT2^7*MW2^9*MZ2*
       CHq3[3, 3] + 1626112*MH2*MT2^5*MW2^10*MZ2*CHq3[3, 3] + 
      1294336*MT2^6*MW2^10*MZ2*CHq3[3, 3] - 829440*MH2*MT2^4*MW2^11*MZ2*
       CHq3[3, 3] - 1626112*MT2^5*MW2^11*MZ2*CHq3[3, 3] - 
      231424*MH2*MT2^3*MW2^12*MZ2*CHq3[3, 3] + 829440*MT2^4*MW2^12*MZ2*
       CHq3[3, 3] + 495616*MH2*MT2^2*MW2^13*MZ2*CHq3[3, 3] + 
      231424*MT2^3*MW2^13*MZ2*CHq3[3, 3] - 221184*MH2*MT2*MW2^14*MZ2*
       CHq3[3, 3] - 495616*MT2^2*MW2^14*MZ2*CHq3[3, 3] + 
      32768*MH2*MW2^15*MZ2*CHq3[3, 3] + 221184*MT2*MW2^15*MZ2*CHq3[3, 3] - 
      32768*MW2^16*MZ2*CHq3[3, 3] - 15744*MH2*MT2^8*MW2^6*MZ2^2*CHq3[3, 3] + 
      705024*MH2*MT2^7*MW2^7*MZ2^2*CHq3[3, 3] + 15744*MT2^8*MW2^7*MZ2^2*
       CHq3[3, 3] - 4643328*MH2*MT2^6*MW2^8*MZ2^2*CHq3[3, 3] - 
      755712*MT2^7*MW2^8*MZ2^2*CHq3[3, 3] + 13588480*MH2*MT2^5*MW2^9*MZ2^2*
       CHq3[3, 3] + 4998144*MT2^6*MW2^9*MZ2^2*CHq3[3, 3] - 
      21798656*MH2*MT2^4*MW2^10*MZ2^2*CHq3[3, 3] - 14652928*MT2^5*MW2^10*
       MZ2^2*CHq3[3, 3] + 20517376*MH2*MT2^3*MW2^11*MZ2^2*CHq3[3, 3] + 
      23572736*MT2^4*MW2^11*MZ2^2*CHq3[3, 3] - 11359744*MH2*MT2^2*MW2^12*
       MZ2^2*CHq3[3, 3] - 22291456*MT2^3*MW2^12*MZ2^2*CHq3[3, 3] + 
      3470336*MH2*MT2*MW2^13*MZ2^2*CHq3[3, 3] + 12424192*MT2^2*MW2^13*MZ2^2*
       CHq3[3, 3] - 463744*MH2*MW2^14*MZ2^2*CHq3[3, 3] - 
      3825152*MT2*MW2^14*MZ2^2*CHq3[3, 3] + 514432*MW2^15*MZ2^2*CHq3[3, 3] + 
      117920*MH2*MT2^8*MW2^5*MZ2^3*CHq3[3, 3] - 1897504*MH2*MT2^7*MW2^6*MZ2^3*
       CHq3[3, 3] - 117920*MT2^8*MW2^6*MZ2^3*CHq3[3, 3] + 
      10281376*MH2*MT2^6*MW2^7*MZ2^3*CHq3[3, 3] + 2039200*MT2^7*MW2^7*MZ2^3*
       CHq3[3, 3] - 27219424*MH2*MT2^5*MW2^8*MZ2^3*CHq3[3, 3] - 
      11323936*MT2^6*MW2^8*MZ2^3*CHq3[3, 3] + 40054688*MH2*MT2^4*MW2^9*MZ2^3*
       CHq3[3, 3] + 30397792*MT2^5*MW2^9*MZ2^3*CHq3[3, 3] - 
      34144992*MH2*MT2^3*MW2^10*MZ2^3*CHq3[3, 3] - 45267488*MT2^4*MW2^10*
       MZ2^3*CHq3[3, 3] + 16671328*MH2*MT2^2*MW2^11*MZ2^3*CHq3[3, 3] + 
      39104352*MT2^3*MW2^11*MZ2^3*CHq3[3, 3] - 4310816*MH2*MT2*MW2^12*MZ2^3*
       CHq3[3, 3] - 19393504*MT2^2*MW2^12*MZ2^3*CHq3[3, 3] + 
      447424*MH2*MW2^13*MZ2^3*CHq3[3, 3] + 5099936*MT2*MW2^13*MZ2^3*
       CHq3[3, 3] - 538432*MW2^14*MZ2^3*CHq3[3, 3] - 
      89264*MH2*MT2^8*MW2^4*MZ2^4*CHq3[3, 3] + 991344*MH2*MT2^7*MW2^5*MZ2^4*
       CHq3[3, 3] + 89264*MT2^8*MW2^5*MZ2^4*CHq3[3, 3] - 
      4841680*MH2*MT2^6*MW2^6*MZ2^4*CHq3[3, 3] - 1145568*MT2^7*MW2^6*MZ2^4*
       CHq3[3, 3] + 11346448*MH2*MT2^5*MW2^7*MZ2^4*CHq3[3, 3] + 
      6062944*MT2^6*MW2^7*MZ2^4*CHq3[3, 3] - 12727312*MH2*MT2^4*MW2^8*MZ2^4*
       CHq3[3, 3] - 15151936*MT2^5*MW2^8*MZ2^4*CHq3[3, 3] + 
      5060496*MH2*MT2^3*MW2^9*MZ2^4*CHq3[3, 3] + 18782944*MT2^4*MW2^9*MZ2^4*
       CHq3[3, 3] + 2117456*MH2*MT2^2*MW2^10*MZ2^4*CHq3[3, 3] - 
      10306272*MT2^3*MW2^10*MZ2^4*CHq3[3, 3] - 2477584*MH2*MT2*MW2^11*MZ2^4*
       CHq3[3, 3] + 260704*MT2^2*MW2^11*MZ2^4*CHq3[3, 3] + 
      620096*MH2*MW2^12*MZ2^4*CHq3[3, 3] + 2015488*MT2*MW2^12*MZ2^4*
       CHq3[3, 3] - 607568*MW2^13*MZ2^4*CHq3[3, 3] + 
      4404*MH2*MT2^8*MW2^3*MZ2^5*CHq3[3, 3] + 762084*MH2*MT2^7*MW2^4*MZ2^5*
       CHq3[3, 3] - 4404*MT2^8*MW2^4*MZ2^5*CHq3[3, 3] - 
      5586372*MH2*MT2^6*MW2^5*MZ2^5*CHq3[3, 3] - 696132*MT2^7*MW2^5*MZ2^5*
       CHq3[3, 3] + 17805436*MH2*MT2^5*MW2^6*MZ2^5*CHq3[3, 3] + 
      4970484*MT2^6*MW2^6*MZ2^5*CHq3[3, 3] - 32100404*MH2*MT2^4*MW2^7*MZ2^5*
       CHq3[3, 3] - 15803548*MT2^5*MW2^7*MZ2^5*CHq3[3, 3] + 
      34556188*MH2*MT2^3*MW2^8*MZ2^5*CHq3[3, 3] + 29162660*MT2^4*MW2^8*MZ2^5*
       CHq3[3, 3] - 21940060*MH2*MT2^2*MW2^9*MZ2^5*CHq3[3, 3] - 
      32672956*MT2^3*MW2^9*MZ2^5*CHq3[3, 3] + 7569092*MH2*MT2*MW2^10*MZ2^5*
       CHq3[3, 3] + 21751276*MT2^2*MW2^10*MZ2^5*CHq3[3, 3] - 
      1070368*MH2*MW2^11*MZ2^5*CHq3[3, 3] - 7866020*MT2*MW2^11*MZ2^5*
       CHq3[3, 3] + 1158640*MW2^12*MZ2^5*CHq3[3, 3] + 
      21326*MH2*MT2^8*MW2^2*MZ2^6*CHq3[3, 3] - 1129072*MH2*MT2^7*MW2^3*MZ2^6*
       CHq3[3, 3] - 21326*MT2^8*MW2^3*MZ2^6*CHq3[3, 3] + 
      8166928*MH2*MT2^6*MW2^4*MZ2^6*CHq3[3, 3] + 1143058*MT2^7*MW2^4*MZ2^6*
       CHq3[3, 3] - 24918052*MH2*MT2^5*MW2^5*MZ2^6*CHq3[3, 3] - 
      8198878*MT2^6*MW2^5*MZ2^6*CHq3[3, 3] + 39762728*MH2*MT2^4*MW2^6*MZ2^6*
       CHq3[3, 3] + 24947950*MT2^5*MW2^6*MZ2^6*CHq3[3, 3] - 
      34825176*MH2*MT2^3*MW2^7*MZ2^6*CHq3[3, 3] - 40076702*MT2^4*MW2^7*MZ2^6*
       CHq3[3, 3] + 16321144*MH2*MT2^2*MW2^8*MZ2^6*CHq3[3, 3] + 
      35777358*MT2^3*MW2^8*MZ2^6*CHq3[3, 3] - 3564980*MH2*MT2*MW2^9*MZ2^6*
       CHq3[3, 3] - 17407282*MT2^2*MW2^9*MZ2^6*CHq3[3, 3] + 
      165154*MH2*MW2^10*MZ2^6*CHq3[3, 3] + 4080914*MT2*MW2^10*MZ2^6*
       CHq3[3, 3] - 245092*MW2^11*MZ2^6*CHq3[3, 3] - 7922*MH2*MT2^8*MW2*MZ2^7*
       CHq3[3, 3] + 492027*MH2*MT2^7*MW2^2*MZ2^7*CHq3[3, 3] + 
      7922*MT2^8*MW2^2*MZ2^7*CHq3[3, 3] - 4096741*MH2*MT2^6*MW2^3*MZ2^7*
       CHq3[3, 3] - 516246*MT2^7*MW2^3*MZ2^7*CHq3[3, 3] + 
      12791551*MH2*MT2^5*MW2^4*MZ2^7*CHq3[3, 3] + 4280260*MT2^6*MW2^4*MZ2^7*
       CHq3[3, 3] - 18359113*MH2*MT2^4*MW2^5*MZ2^7*CHq3[3, 3] - 
      13356094*MT2^5*MW2^5*MZ2^7*CHq3[3, 3] + 11441013*MH2*MT2^3*MW2^6*MZ2^7*
       CHq3[3, 3] + 19342660*MT2^4*MW2^6*MZ2^7*CHq3[3, 3] - 
      1052611*MH2*MT2^2*MW2^7*MZ2^7*CHq3[3, 3] - 12486534*MT2^3*MW2^7*MZ2^7*
       CHq3[3, 3] - 1739335*MH2*MT2*MW2^8*MZ2^7*CHq3[3, 3] + 
      1689136*MT2^2*MW2^8*MZ2^7*CHq3[3, 3] + 531131*MH2*MW2^9*MZ2^7*
       CHq3[3, 3] + 1559794*MT2*MW2^9*MZ2^7*CHq3[3, 3] - 
      520898*MW2^10*MZ2^7*CHq3[3, 3] - 72054*MH2*MT2^7*MW2*MZ2^8*CHq3[3, 3] + 
      882327*MH2*MT2^6*MW2^2*MZ2^8*CHq3[3, 3] + 79551*MT2^7*MW2^2*MZ2^8*
       CHq3[3, 3] - 2918384*MH2*MT2^5*MW2^3*MZ2^8*CHq3[3, 3] - 
      959025*MT2^6*MW2^3*MZ2^8*CHq3[3, 3] + 3085267*MH2*MT2^4*MW2^4*MZ2^8*
       CHq3[3, 3] + 3172697*MT2^5*MW2^4*MZ2^8*CHq3[3, 3] + 
      832834*MH2*MT2^3*MW2^5*MZ2^8*CHq3[3, 3] - 3454771*MT2^4*MW2^5*MZ2^8*
       CHq3[3, 3] - 3590251*MH2*MT2^2*MW2^6*MZ2^8*CHq3[3, 3] - 
      612397*MT2^3*MW2^6*MZ2^8*CHq3[3, 3] + 2135888*MH2*MT2*MW2^7*MZ2^8*
       CHq3[3, 3] + 3595867*MT2^2*MW2^7*MZ2^8*CHq3[3, 3] - 
      355627*MH2*MW2^8*MZ2^8*CHq3[3, 3] - 2194271*MT2*MW2^8*MZ2^8*
       CHq3[3, 3] + 372349*MW2^9*MZ2^8*CHq3[3, 3] - 64132*MH2*MT2^6*MW2*MZ2^9*
       CHq3[3, 3] + 235074*MH2*MT2^5*MW2^2*MZ2^9*CHq3[3, 3] + 
      71629*MT2^6*MW2^2*MZ2^9*CHq3[3, 3] + 139569*MH2*MT2^4*MW2^3*MZ2^9*
       CHq3[3, 3] - 265062*MT2^5*MW2^3*MZ2^9*CHq3[3, 3] - 
      1211963*MH2*MT2^3*MW2^4*MZ2^9*CHq3[3, 3] - 126303*MT2^4*MW2^4*MZ2^9*
       CHq3[3, 3] + 1511771*MH2*MT2^2*MW2^5*MZ2^9*CHq3[3, 3] + 
      1284620*MT2^3*MW2^5*MZ2^9*CHq3[3, 3] - 680299*MH2*MT2*MW2^6*MZ2^9*
       CHq3[3, 3] - 1621913*MT2^2*MW2^6*MZ2^9*CHq3[3, 3] + 
      69980*MH2*MW2^7*MZ2^9*CHq3[3, 3] + 734506*MT2*MW2^7*MZ2^9*CHq3[3, 3] - 
      77477*MW2^8*MZ2^9*CHq3[3, 3] - 64132*MH2*MT2^4*MW2^2*MZ2^10*
       CHq3[3, 3] + 178864*MH2*MT2^3*MW2^3*MZ2^10*CHq3[3, 3] + 
      71629*MT2^4*MW2^3*MZ2^10*CHq3[3, 3] - 184712*MH2*MT2^2*MW2^4*MZ2^10*
       CHq3[3, 3] - 201355*MT2^3*MW2^4*MZ2^10*CHq3[3, 3] + 
      69980*MH2*MT2*MW2^5*MZ2^10*CHq3[3, 3] + 207203*MT2^2*MW2^5*MZ2^10*
       CHq3[3, 3] - 77477*MT2*MW2^6*MZ2^10*CHq3[3, 3] + 
      270336*MH2*MT2^7*MW2^9*CHu[1, 1] - 1892352*MH2*MT2^6*MW2^10*CHu[1, 1] - 
      270336*MT2^7*MW2^10*CHu[1, 1] + 5677056*MH2*MT2^5*MW2^11*CHu[1, 1] + 
      1892352*MT2^6*MW2^11*CHu[1, 1] - 9461760*MH2*MT2^4*MW2^12*CHu[1, 1] - 
      5677056*MT2^5*MW2^12*CHu[1, 1] + 9461760*MH2*MT2^3*MW2^13*CHu[1, 1] + 
      9461760*MT2^4*MW2^13*CHu[1, 1] - 5677056*MH2*MT2^2*MW2^14*CHu[1, 1] - 
      9461760*MT2^3*MW2^14*CHu[1, 1] + 1892352*MH2*MT2*MW2^15*CHu[1, 1] + 
      5677056*MT2^2*MW2^15*CHu[1, 1] - 270336*MH2*MW2^16*CHu[1, 1] - 
      1892352*MT2*MW2^16*CHu[1, 1] + 270336*MW2^17*CHu[1, 1] + 
      12288*MH2*MT2^8*MW2^7*MZ2*CHu[1, 1] - 1245184*MH2*MT2^7*MW2^8*MZ2*
       CHu[1, 1] - 12288*MT2^8*MW2^8*MZ2*CHu[1, 1] + 
      8642560*MH2*MT2^6*MW2^9*MZ2*CHu[1, 1] + 1245184*MT2^7*MW2^9*MZ2*
       CHu[1, 1] - 25853952*MH2*MT2^5*MW2^10*MZ2*CHu[1, 1] - 
      8642560*MT2^6*MW2^10*MZ2*CHu[1, 1] + 42352640*MH2*MT2^4*MW2^11*MZ2*
       CHu[1, 1] + 25853952*MT2^5*MW2^11*MZ2*CHu[1, 1] - 
      40828928*MH2*MT2^3*MW2^12*MZ2*CHu[1, 1] - 42352640*MT2^4*MW2^12*MZ2*
       CHu[1, 1] + 23076864*MH2*MT2^2*MW2^13*MZ2*CHu[1, 1] + 
      40828928*MT2^3*MW2^13*MZ2*CHu[1, 1] - 7045120*MH2*MT2*MW2^14*MZ2*
       CHu[1, 1] - 23076864*MT2^2*MW2^14*MZ2*CHu[1, 1] + 
      888832*MH2*MW2^15*MZ2*CHu[1, 1] + 7045120*MT2*MW2^15*MZ2*CHu[1, 1] - 
      888832*MW2^16*MZ2*CHu[1, 1] - 27648*MH2*MT2^8*MW2^6*MZ2^2*CHu[1, 1] + 
      1677056*MH2*MT2^7*MW2^7*MZ2^2*CHu[1, 1] + 27648*MT2^8*MW2^7*MZ2^2*
       CHu[1, 1] - 12093696*MH2*MT2^6*MW2^8*MZ2^2*CHu[1, 1] - 
      1575680*MT2^7*MW2^8*MZ2^2*CHu[1, 1] + 36616960*MH2*MT2^5*MW2^9*MZ2^2*
       CHu[1, 1] + 11384064*MT2^6*MW2^9*MZ2^2*CHu[1, 1] - 
      58170624*MH2*MT2^4*MW2^10*MZ2^2*CHu[1, 1] - 34488064*MT2^5*MW2^10*MZ2^2*
       CHu[1, 1] + 51508480*MH2*MT2^3*MW2^11*MZ2^2*CHu[1, 1] + 
      54622464*MT2^4*MW2^11*MZ2^2*CHu[1, 1] - 24709888*MH2*MT2^2*MW2^12*MZ2^2*
       CHu[1, 1] - 47960320*MT2^3*MW2^12*MZ2^2*CHu[1, 1] + 
      5536000*MH2*MT2*MW2^13*MZ2^2*CHu[1, 1] + 22580992*MT2^2*MW2^13*MZ2^2*
       CHu[1, 1] - 336640*MH2*MW2^14*MZ2^2*CHu[1, 1] - 
      4826368*MT2*MW2^14*MZ2^2*CHu[1, 1] + 235264*MW2^15*MZ2^2*CHu[1, 1] + 
      12672*MH2*MT2^8*MW2^5*MZ2^3*CHu[1, 1] + 626688*MH2*MT2^7*MW2^6*MZ2^3*
       CHu[1, 1] - 12672*MT2^8*MW2^6*MZ2^3*CHu[1, 1] - 
      3339520*MH2*MT2^6*MW2^7*MZ2^3*CHu[1, 1] - 1062144*MT2^7*MW2^7*MZ2^3*
       CHu[1, 1] + 9018880*MH2*MT2^5*MW2^8*MZ2^3*CHu[1, 1] + 
      6489088*MT2^6*MW2^8*MZ2^3*CHu[1, 1] - 18951168*MH2*MT2^4*MW2^9*MZ2^3*
       CHu[1, 1] - 18568960*MT2^5*MW2^9*MZ2^3*CHu[1, 1] + 
      28652544*MH2*MT2^3*MW2^10*MZ2^3*CHu[1, 1] + 34699008*MT2^4*MW2^10*MZ2^3*
       CHu[1, 1] - 25861888*MH2*MT2^2*MW2^11*MZ2^3*CHu[1, 1] - 
      43893504*MT2^3*MW2^11*MZ2^3*CHu[1, 1] + 12025344*MH2*MT2*MW2^12*MZ2^3*
       CHu[1, 1] + 34499584*MT2^2*MW2^12*MZ2^3*CHu[1, 1] - 
      2183552*MH2*MW2^13*MZ2^3*CHu[1, 1] - 14668032*MT2*MW2^13*MZ2^3*
       CHu[1, 1] + 2517632*MW2^14*MZ2^3*CHu[1, 1] + 11136*MH2*MT2^8*MW2^4*
       MZ2^4*CHu[1, 1] - 4025920*MH2*MT2^7*MW2^5*MZ2^4*CHu[1, 1] - 
      11136*MT2^8*MW2^5*MZ2^4*CHu[1, 1] + 28644352*MH2*MT2^6*MW2^6*MZ2^4*
       CHu[1, 1] + 4835488*MT2^7*MW2^6*MZ2^4*CHu[1, 1] - 
      86428800*MH2*MT2^5*MW2^7*MZ2^4*CHu[1, 1] - 34746784*MT2^6*MW2^7*MZ2^4*
       CHu[1, 1] + 144008512*MH2*MT2^4*MW2^8*MZ2^4*CHu[1, 1] + 
      105171552*MT2^5*MW2^8*MZ2^4*CHu[1, 1] - 142995008*MH2*MT2^3*MW2^9*MZ2^4*
       CHu[1, 1] - 174419296*MT2^4*MW2^9*MZ2^4*CHu[1, 1] + 
      83801472*MH2*MT2^2*MW2^10*MZ2^4*CHu[1, 1] + 171025760*MT2^3*MW2^10*
       MZ2^4*CHu[1, 1] - 26263296*MH2*MT2*MW2^11*MZ2^4*CHu[1, 1] - 
      98320992*MT2^2*MW2^11*MZ2^4*CHu[1, 1] + 3247552*MH2*MW2^12*MZ2^4*
       CHu[1, 1] + 30087072*MT2*MW2^12*MZ2^4*CHu[1, 1] - 
      3621664*MW2^13*MZ2^4*CHu[1, 1] - 9504*MH2*MT2^8*MW2^3*MZ2^5*CHu[1, 1] + 
      4629872*MH2*MT2^7*MW2^4*MZ2^5*CHu[1, 1] + 9504*MT2^8*MW2^4*MZ2^5*
       CHu[1, 1] - 36075792*MH2*MT2^6*MW2^5*MZ2^5*CHu[1, 1] - 
      5475008*MT2^7*MW2^5*MZ2^5*CHu[1, 1] + 111883696*MH2*MT2^5*MW2^6*MZ2^5*
       CHu[1, 1] + 42801312*MT2^6*MW2^6*MZ2^5*CHu[1, 1] - 
      178887120*MH2*MT2^4*MW2^7*MZ2^5*CHu[1, 1] - 132869824*MT2^5*MW2^7*MZ2^5*
       CHu[1, 1] + 157521616*MH2*MT2^3*MW2^8*MZ2^5*CHu[1, 1] + 
      212079264*MT2^4*MW2^8*MZ2^5*CHu[1, 1] - 73931056*MH2*MT2^2*MW2^9*MZ2^5*
       CHu[1, 1] - 185795008*MT2^3*MW2^9*MZ2^5*CHu[1, 1] + 
      15507472*MH2*MT2*MW2^10*MZ2^5*CHu[1, 1] + 86324704*MT2^2*MW2^10*MZ2^5*
       CHu[1, 1] - 639184*MH2*MW2^11*MZ2^5*CHu[1, 1] - 
      17749696*MT2*MW2^11*MZ2^5*CHu[1, 1] + 674752*MW2^12*MZ2^5*CHu[1, 1] - 
      576*MH2*MT2^8*MW2^2*MZ2^6*CHu[1, 1] - 2555652*MH2*MT2^7*MW2^3*MZ2^6*
       CHu[1, 1] + 576*MT2^8*MW2^3*MZ2^6*CHu[1, 1] + 22434140*MH2*MT2^6*MW2^4*
       MZ2^6*CHu[1, 1] + 3082152*MT2^7*MW2^4*MZ2^6*CHu[1, 1] - 
      71827172*MH2*MT2^5*MW2^5*MZ2^6*CHu[1, 1] - 26964776*MT2^6*MW2^5*MZ2^6*
       CHu[1, 1] + 108179100*MH2*MT2^4*MW2^6*MZ2^6*CHu[1, 1] + 
      86264216*MT2^5*MW2^6*MZ2^6*CHu[1, 1] - 77569836*MH2*MT2^3*MW2^7*MZ2^6*
       CHu[1, 1] - 130022712*MT2^4*MW2^7*MZ2^6*CHu[1, 1] + 
      19092020*MH2*MT2^2*MW2^8*MZ2^6*CHu[1, 1] + 93568632*MT2^3*MW2^8*MZ2^6*
       CHu[1, 1] + 4253268*MH2*MT2*MW2^9*MZ2^6*CHu[1, 1] - 
      23494136*MT2^2*MW2^9*MZ2^6*CHu[1, 1] - 2005292*MH2*MW2^10*MZ2^6*
       CHu[1, 1] - 4757880*MT2*MW2^10*MZ2^6*CHu[1, 1] + 
      2323928*MW2^11*MZ2^6*CHu[1, 1] + 1632*MH2*MT2^8*MW2*MZ2^7*CHu[1, 1] + 
      697772*MH2*MT2^7*MW2^2*MZ2^7*CHu[1, 1] - 1632*MT2^8*MW2^2*MZ2^7*
       CHu[1, 1] - 7481720*MH2*MT2^6*MW2^3*MZ2^7*CHu[1, 1] - 
      884612*MT2^7*MW2^3*MZ2^7*CHu[1, 1] + 25038588*MH2*MT2^5*MW2^4*MZ2^7*
       CHu[1, 1] + 9316100*MT2^6*MW2^4*MZ2^7*CHu[1, 1] - 
      32974952*MH2*MT2^4*MW2^5*MZ2^7*CHu[1, 1] - 31068228*MT2^5*MW2^5*MZ2^7*
       CHu[1, 1] + 11143540*MH2*MT2^3*MW2^6*MZ2^7*CHu[1, 1] + 
      41301716*MT2^4*MW2^6*MZ2^7*CHu[1, 1] + 11571240*MH2*MT2^2*MW2^7*MZ2^7*
       CHu[1, 1] - 15147532*MT2^3*MW2^7*MZ2^7*CHu[1, 1] - 
      9856668*MH2*MT2*MW2^8*MZ2^7*CHu[1, 1] - 12815508*MT2^2*MW2^8*MZ2^7*
       CHu[1, 1] + 1860568*MH2*MW2^9*MZ2^7*CHu[1, 1] + 
      11499924*MT2*MW2^9*MZ2^7*CHu[1, 1] - 2200228*MW2^10*MZ2^7*CHu[1, 1] - 
      74968*MH2*MT2^7*MW2*MZ2^8*CHu[1, 1] + 1238628*MH2*MT2^6*MW2^2*MZ2^8*
       CHu[1, 1] + 104956*MT2^7*MW2^2*MZ2^8*CHu[1, 1] - 
      4432472*MH2*MT2^5*MW2^3*MZ2^8*CHu[1, 1] - 1635384*MT2^6*MW2^3*MZ2^8*
       CHu[1, 1] + 3655200*MH2*MT2^4*MW2^4*MZ2^8*CHu[1, 1] + 
      5809580*MT2^5*MW2^4*MZ2^8*CHu[1, 1] + 5007508*MH2*MT2^3*MW2^5*MZ2^8*
       CHu[1, 1] - 5112480*MT2^4*MW2^5*MZ2^8*CHu[1, 1] - 
      9643600*MH2*MT2^2*MW2^6*MZ2^8*CHu[1, 1] - 5537428*MT2^3*MW2^6*MZ2^8*
       CHu[1, 1] + 4884988*MH2*MT2*MW2^7*MZ2^8*CHu[1, 1] + 
      11527552*MT2^2*MW2^7*MZ2^8*CHu[1, 1] - 635284*MH2*MW2^8*MZ2^8*
       CHu[1, 1] - 5948932*MT2*MW2^8*MZ2^8*CHu[1, 1] + 
      792136*MW2^9*MZ2^8*CHu[1, 1] - 76600*MH2*MT2^6*MW2*MZ2^9*CHu[1, 1] + 
      307216*MH2*MT2^5*MW2^2*MZ2^9*CHu[1, 1] + 106588*MT2^6*MW2^2*MZ2^9*
       CHu[1, 1] + 326772*MH2*MT2^4*MW2^3*MZ2^9*CHu[1, 1] - 
      427168*MT2^5*MW2^3*MZ2^9*CHu[1, 1] - 2130660*MH2*MT2^3*MW2^4*MZ2^9*
       CHu[1, 1] - 363672*MT2^4*MW2^4*MZ2^9*CHu[1, 1] + 
      2507612*MH2*MT2^2*MW2^5*MZ2^9*CHu[1, 1] + 2691180*MT2^3*MW2^5*MZ2^9*
       CHu[1, 1] - 1007676*MH2*MT2*MW2^6*MZ2^9*CHu[1, 1] - 
      3218072*MT2^2*MW2^6*MZ2^9*CHu[1, 1] + 73336*MH2*MW2^7*MZ2^9*CHu[1, 1] + 
      1314468*MT2*MW2^7*MZ2^9*CHu[1, 1] - 103324*MW2^8*MZ2^9*CHu[1, 1] - 
      76600*MH2*MT2^4*MW2^2*MZ2^10*CHu[1, 1] + 228984*MH2*MT2^3*MW2^3*MZ2^10*
       CHu[1, 1] + 106588*MT2^4*MW2^3*MZ2^10*CHu[1, 1] - 
      225720*MH2*MT2^2*MW2^4*MZ2^10*CHu[1, 1] - 318948*MT2^3*MW2^4*MZ2^10*
       CHu[1, 1] + 73336*MH2*MT2*MW2^5*MZ2^10*CHu[1, 1] + 
      315684*MT2^2*MW2^5*MZ2^10*CHu[1, 1] - 103324*MT2*MW2^6*MZ2^10*
       CHu[1, 1] - 473088*MH2*MT2^7*MW2^9*CHu[2, 2] + 
      3311616*MH2*MT2^6*MW2^10*CHu[2, 2] + 473088*MT2^7*MW2^10*CHu[2, 2] - 
      9934848*MH2*MT2^5*MW2^11*CHu[2, 2] - 3311616*MT2^6*MW2^11*CHu[2, 2] + 
      16558080*MH2*MT2^4*MW2^12*CHu[2, 2] + 9934848*MT2^5*MW2^12*CHu[2, 2] - 
      16558080*MH2*MT2^3*MW2^13*CHu[2, 2] - 16558080*MT2^4*MW2^13*CHu[2, 2] + 
      9934848*MH2*MT2^2*MW2^14*CHu[2, 2] + 16558080*MT2^3*MW2^14*CHu[2, 2] - 
      3311616*MH2*MT2*MW2^15*CHu[2, 2] - 9934848*MT2^2*MW2^15*CHu[2, 2] + 
      473088*MH2*MW2^16*CHu[2, 2] + 3311616*MT2*MW2^16*CHu[2, 2] - 
      473088*MW2^17*CHu[2, 2] - 4608*MH2*MT2^8*MW2^7*MZ2*CHu[2, 2] + 
      1756672*MH2*MT2^7*MW2^8*MZ2*CHu[2, 2] + 4608*MT2^8*MW2^8*MZ2*
       CHu[2, 2] - 12640768*MH2*MT2^6*MW2^9*MZ2*CHu[2, 2] - 
      1756672*MT2^7*MW2^9*MZ2*CHu[2, 2] + 38266368*MH2*MT2^5*MW2^10*MZ2*
       CHu[2, 2] + 12640768*MT2^6*MW2^10*MZ2*CHu[2, 2] - 
      62881280*MH2*MT2^4*MW2^11*MZ2*CHu[2, 2] - 38266368*MT2^5*MW2^11*MZ2*
       CHu[2, 2] + 60451328*MH2*MT2^3*MW2^12*MZ2*CHu[2, 2] + 
      62881280*MT2^4*MW2^12*MZ2*CHu[2, 2] - 33879552*MH2*MT2^2*MW2^13*MZ2*
       CHu[2, 2] - 60451328*MT2^3*MW2^13*MZ2*CHu[2, 2] + 
      10183168*MH2*MT2*MW2^14*MZ2*CHu[2, 2] + 33879552*MT2^2*MW2^14*MZ2*
       CHu[2, 2] - 1251328*MH2*MW2^15*MZ2*CHu[2, 2] - 
      10183168*MT2*MW2^15*MZ2*CHu[2, 2] + 1251328*MW2^16*MZ2*CHu[2, 2] + 
      6912*MH2*MT2^8*MW2^6*MZ2^2*CHu[2, 2] - 1907456*MH2*MT2^7*MW2^7*MZ2^2*
       CHu[2, 2] - 6912*MT2^8*MW2^7*MZ2^2*CHu[2, 2] + 
      14871552*MH2*MT2^6*MW2^8*MZ2^2*CHu[2, 2] + 1730048*MT2^7*MW2^8*MZ2^2*
       CHu[2, 2] - 46127104*MH2*MT2^5*MW2^9*MZ2^2*CHu[2, 2] - 
      13629696*MT2^6*MW2^9*MZ2^2*CHu[2, 2] + 73366272*MH2*MT2^4*MW2^10*MZ2^2*
       CHu[2, 2] + 42401536*MT2^5*MW2^10*MZ2^2*CHu[2, 2] - 
      63724288*MH2*MT2^3*MW2^11*MZ2^2*CHu[2, 2] - 67156992*MT2^4*MW2^11*MZ2^2*
       CHu[2, 2] + 29036032*MH2*MT2^2*MW2^12*MZ2^2*CHu[2, 2] + 
      57515008*MT2^3*MW2^12*MZ2^2*CHu[2, 2] - 5661184*MH2*MT2*MW2^13*MZ2^2*
       CHu[2, 2] - 25310464*MT2^2*MW2^13*MZ2^2*CHu[2, 2] + 
      139264*MH2*MW2^14*MZ2^2*CHu[2, 2] + 4419328*MT2*MW2^14*MZ2^2*
       CHu[2, 2] + 38144*MW2^15*MZ2^2*CHu[2, 2] - 1728*MH2*MT2^8*MW2^5*MZ2^3*
       CHu[2, 2] - 1182528*MH2*MT2^7*MW2^6*MZ2^3*CHu[2, 2] + 
      1728*MT2^8*MW2^6*MZ2^3*CHu[2, 2] + 6488896*MH2*MT2^6*MW2^7*MZ2^3*
       CHu[2, 2] + 1887552*MT2^7*MW2^7*MZ2^3*CHu[2, 2] - 
      17690560*MH2*MT2^5*MW2^8*MZ2^3*CHu[2, 2] - 11601472*MT2^6*MW2^8*MZ2^3*
       CHu[2, 2] + 34341696*MH2*MT2^4*MW2^9*MZ2^3*CHu[2, 2] + 
      33205696*MT2^5*MW2^9*MZ2^3*CHu[2, 2] - 47047872*MH2*MT2^3*MW2^10*MZ2^3*
       CHu[2, 2] - 59904576*MT2^4*MW2^10*MZ2^3*CHu[2, 2] + 
      39547072*MH2*MT2^2*MW2^11*MZ2^3*CHu[2, 2] + 71723712*MT2^3*MW2^11*MZ2^3*
       CHu[2, 2] - 17506368*MH2*MT2*MW2^12*MZ2^3*CHu[2, 2] - 
      53465536*MT2^2*MW2^12*MZ2^3*CHu[2, 2] + 3051392*MH2*MW2^13*MZ2^3*
       CHu[2, 2] + 21731904*MT2*MW2^13*MZ2^3*CHu[2, 2] - 
      3579008*MW2^14*MZ2^3*CHu[2, 2] - 1152*MH2*MT2^8*MW2^4*MZ2^4*CHu[2, 2] + 
      5244448*MH2*MT2^7*MW2^5*MZ2^4*CHu[2, 2] + 1152*MT2^8*MW2^5*MZ2^4*
       CHu[2, 2] - 37884736*MH2*MT2^6*MW2^6*MZ2^4*CHu[2, 2] - 
      6494656*MT2^7*MW2^6*MZ2^4*CHu[2, 2] + 114833856*MH2*MT2^5*MW2^7*MZ2^4*
       CHu[2, 2] + 47341216*MT2^6*MW2^7*MZ2^4*CHu[2, 2] - 
      191210464*MH2*MT2^4*MW2^8*MZ2^4*CHu[2, 2] - 143908320*MT2^5*MW2^8*MZ2^4*
       CHu[2, 2] + 188882336*MH2*MT2^3*MW2^9*MZ2^4*CHu[2, 2] + 
      238315456*MT2^4*MW2^9*MZ2^4*CHu[2, 2] - 109557504*MH2*MT2^2*MW2^10*
       MZ2^4*CHu[2, 2] - 232107392*MT2^3*MW2^10*MZ2^4*CHu[2, 2] + 
      33740160*MH2*MT2*MW2^11*MZ2^4*CHu[2, 2] + 131754528*MT2^2*MW2^11*MZ2^4*
       CHu[2, 2] - 4046944*MH2*MW2^12*MZ2^4*CHu[2, 2] - 
      39494112*MT2*MW2^12*MZ2^4*CHu[2, 2] + 4592128*MW2^13*MZ2^4*CHu[2, 2] + 
      2160*MH2*MT2^8*MW2^3*MZ2^5*CHu[2, 2] - 6340448*MH2*MT2^7*MW2^4*MZ2^5*
       CHu[2, 2] - 2160*MT2^8*MW2^4*MZ2^5*CHu[2, 2] + 
      49557888*MH2*MT2^6*MW2^5*MZ2^5*CHu[2, 2] + 7633136*MT2^7*MW2^5*MZ2^5*
       CHu[2, 2] - 153847552*MH2*MT2^5*MW2^6*MZ2^5*CHu[2, 2] - 
      59856912*MT2^6*MW2^6*MZ2^5*CHu[2, 2] + 246428064*MH2*MT2^4*MW2^7*MZ2^5*
       CHu[2, 2] + 185994832*MT2^5*MW2^7*MZ2^5*CHu[2, 2] - 
      217811680*MH2*MT2^3*MW2^8*MZ2^5*CHu[2, 2] - 297218160*MT2^4*MW2^8*MZ2^5*
       CHu[2, 2] + 103069696*MH2*MT2^2*MW2^9*MZ2^5*CHu[2, 2] + 
      260940688*MT2^3*MW2^9*MZ2^5*CHu[2, 2] - 22149952*MH2*MT2*MW2^10*MZ2^5*
       CHu[2, 2] - 121850032*MT2^2*MW2^10*MZ2^5*CHu[2, 2] + 
      1091824*MH2*MW2^11*MZ2^5*CHu[2, 2] + 25492912*MT2*MW2^11*MZ2^5*
       CHu[2, 2] - 1134304*MW2^12*MZ2^5*CHu[2, 2] - 864*MH2*MT2^8*MW2^2*MZ2^6*
       CHu[2, 2] + 4164096*MH2*MT2^7*MW2^3*MZ2^6*CHu[2, 2] + 
      864*MT2^8*MW2^3*MZ2^6*CHu[2, 2] - 35443256*MH2*MT2^6*MW2^4*MZ2^6*
       CHu[2, 2] - 4988352*MT2^7*MW2^4*MZ2^6*CHu[2, 2] + 
      112620536*MH2*MT2^5*MW2^5*MZ2^6*CHu[2, 2] + 42505736*MT2^6*MW2^5*MZ2^6*
       CHu[2, 2] - 171901488*MH2*MT2^4*MW2^6*MZ2^6*CHu[2, 2] - 
      135100664*MT2^5*MW2^6*MZ2^6*CHu[2, 2] + 129805104*MH2*MT2^3*MW2^7*MZ2^6*
       CHu[2, 2] + 205963680*MT2^4*MW2^7*MZ2^6*CHu[2, 2] - 
      39986456*MH2*MT2^2*MW2^8*MZ2^6*CHu[2, 2] - 154903440*MT2^3*MW2^8*MZ2^6*
       CHu[2, 2] - 1423944*MH2*MT2*MW2^9*MZ2^6*CHu[2, 2] + 
      47081768*MT2^2*MW2^9*MZ2^6*CHu[2, 2] + 2166272*MH2*MW2^10*MZ2^6*
       CHu[2, 2] + 2075112*MT2*MW2^10*MZ2^6*CHu[2, 2] - 
      2634704*MW2^11*MZ2^6*CHu[2, 2] - 720*MH2*MT2^8*MW2*MZ2^7*CHu[2, 2] - 
      1497584*MH2*MT2^7*MW2^2*MZ2^7*CHu[2, 2] + 720*MT2^8*MW2^2*MZ2^7*
       CHu[2, 2] + 14656976*MH2*MT2^6*MW2^3*MZ2^7*CHu[2, 2] + 
      1808192*MT2^7*MW2^3*MZ2^7*CHu[2, 2] - 48142440*MH2*MT2^5*MW2^4*MZ2^7*
       CHu[2, 2] - 17655488*MT2^6*MW2^4*MZ2^7*CHu[2, 2] + 
      67004624*MH2*MT2^4*MW2^5*MZ2^7*CHu[2, 2] + 57962232*MT2^5*MW2^5*MZ2^7*
       CHu[2, 2] - 33592816*MH2*MT2^3*MW2^6*MZ2^7*CHu[2, 2] - 
      80704496*MT2^4*MW2^6*MZ2^7*CHu[2, 2] - 8211264*MH2*MT2^2*MW2^7*MZ2^7*
       CHu[2, 2] + 40586032*MT2^3*MW2^7*MZ2^7*CHu[2, 2] + 
      12439944*MH2*MT2*MW2^8*MZ2^7*CHu[2, 2] + 9687840*MT2^2*MW2^8*MZ2^7*
       CHu[2, 2] - 2656720*MH2*MW2^9*MZ2^7*CHu[2, 2] - 
      14855400*MT2*MW2^9*MZ2^7*CHu[2, 2] + 3170368*MW2^10*MZ2^7*CHu[2, 2] + 
      235888*MH2*MT2^7*MW2*MZ2^8*CHu[2, 2] - 3154776*MH2*MT2^6*MW2^2*MZ2^8*
       CHu[2, 2] - 292336*MT2^7*MW2^2*MZ2^8*CHu[2, 2] + 
      10968536*MH2*MT2^5*MW2^3*MZ2^8*CHu[2, 2] + 3860520*MT2^6*MW2^3*MZ2^8*
       CHu[2, 2] - 11623392*MH2*MT2^4*MW2^4*MZ2^8*CHu[2, 2] - 
      13396376*MT2^5*MW2^4*MZ2^8*CHu[2, 2] - 4201000*MH2*MT2^3*MW2^5*MZ2^8*
       CHu[2, 2] + 14327856*MT2^4*MW2^5*MZ2^8*CHu[2, 2] + 
      15028144*MH2*MT2^2*MW2^6*MZ2^8*CHu[2, 2] + 4698088*MT2^3*MW2^6*MZ2^8*
       CHu[2, 2] - 8521720*MH2*MT2*MW2^7*MZ2^8*CHu[2, 2] - 
      17868544*MT2^2*MW2^7*MZ2^8*CHu[2, 2] + 1268320*MH2*MW2^8*MZ2^8*
       CHu[2, 2] + 10193272*MT2*MW2^8*MZ2^8*CHu[2, 2] - 
      1522480*MW2^9*MZ2^8*CHu[2, 2] + 236608*MH2*MT2^6*MW2*MZ2^9*CHu[2, 2] - 
      946792*MH2*MT2^5*MW2^2*MZ2^9*CHu[2, 2] - 293056*MT2^6*MW2^2*MZ2^9*
       CHu[2, 2] - 318720*MH2*MT2^4*MW2^3*MZ2^9*CHu[2, 2] + 
      1172584*MT2^5*MW2^3*MZ2^9*CHu[2, 2] + 4506432*MH2*MT2^3*MW2^4*MZ2^9*
       CHu[2, 2] + 347088*MT2^4*MW2^4*MZ2^9*CHu[2, 2] - 
      5689040*MH2*MT2^2*MW2^5*MZ2^9*CHu[2, 2] - 5438256*MT2^3*MW2^5*MZ2^9*
       CHu[2, 2] + 2446680*MH2*MT2*MW2^6*MZ2^9*CHu[2, 2] + 
      6903104*MT2^2*MW2^6*MZ2^9*CHu[2, 2] - 235168*MH2*MW2^7*MZ2^9*
       CHu[2, 2] - 2983080*MT2*MW2^7*MZ2^9*CHu[2, 2] + 
      291616*MW2^8*MZ2^9*CHu[2, 2] + 236608*MH2*MT2^4*MW2^2*MZ2^10*
       CHu[2, 2] - 709464*MH2*MT2^3*MW2^3*MZ2^10*CHu[2, 2] - 
      293056*MT2^4*MW2^3*MZ2^10*CHu[2, 2] + 708024*MH2*MT2^2*MW2^4*MZ2^10*
       CHu[2, 2] + 878808*MT2^3*MW2^4*MZ2^10*CHu[2, 2] - 
      235168*MH2*MT2*MW2^5*MZ2^10*CHu[2, 2] - 877368*MT2^2*MW2^5*MZ2^10*
       CHu[2, 2] + 291616*MT2*MW2^6*MZ2^10*CHu[2, 2] + 
      33792*MH2*MT2^8*MW2^7*MZ2*CHu[3, 3] - 236544*MH2*MT2^7*MW2^8*MZ2*
       CHu[3, 3] - 33792*MT2^8*MW2^8*MZ2*CHu[3, 3] + 
      709632*MH2*MT2^6*MW2^9*MZ2*CHu[3, 3] + 236544*MT2^7*MW2^9*MZ2*
       CHu[3, 3] - 1182720*MH2*MT2^5*MW2^10*MZ2*CHu[3, 3] - 
      709632*MT2^6*MW2^10*MZ2*CHu[3, 3] + 1182720*MH2*MT2^4*MW2^11*MZ2*
       CHu[3, 3] + 1182720*MT2^5*MW2^11*MZ2*CHu[3, 3] - 
      709632*MH2*MT2^3*MW2^12*MZ2*CHu[3, 3] - 1182720*MT2^4*MW2^12*MZ2*
       CHu[3, 3] + 236544*MH2*MT2^2*MW2^13*MZ2*CHu[3, 3] + 
      709632*MT2^3*MW2^13*MZ2*CHu[3, 3] - 33792*MH2*MT2*MW2^14*MZ2*
       CHu[3, 3] - 236544*MT2^2*MW2^14*MZ2*CHu[3, 3] + 
      33792*MT2*MW2^15*MZ2*CHu[3, 3] - 94464*MH2*MT2^8*MW2^6*MZ2^2*
       CHu[3, 3] + 695040*MH2*MT2^7*MW2^7*MZ2^2*CHu[3, 3] + 
      94464*MT2^8*MW2^7*MZ2^2*CHu[3, 3] - 2118912*MH2*MT2^6*MW2^8*MZ2^2*
       CHu[3, 3] - 695040*MT2^7*MW2^8*MZ2^2*CHu[3, 3] + 
      3475200*MH2*MT2^5*MW2^9*MZ2^2*CHu[3, 3] + 2118912*MT2^6*MW2^9*MZ2^2*
       CHu[3, 3] - 3306240*MH2*MT2^4*MW2^10*MZ2^2*CHu[3, 3] - 
      3475200*MT2^5*MW2^10*MZ2^2*CHu[3, 3] + 1814784*MH2*MT2^3*MW2^11*MZ2^2*
       CHu[3, 3] + 3306240*MT2^4*MW2^11*MZ2^2*CHu[3, 3] - 
      526080*MH2*MT2^2*MW2^12*MZ2^2*CHu[3, 3] - 1814784*MT2^3*MW2^12*MZ2^2*
       CHu[3, 3] + 60672*MH2*MT2*MW2^13*MZ2^2*CHu[3, 3] + 
      526080*MT2^2*MW2^13*MZ2^2*CHu[3, 3] - 60672*MT2*MW2^14*MZ2^2*
       CHu[3, 3] + 102816*MH2*MT2^8*MW2^5*MZ2^3*CHu[3, 3] - 
      814176*MH2*MT2^7*MW2^6*MZ2^3*CHu[3, 3] - 102816*MT2^8*MW2^6*MZ2^3*
       CHu[3, 3] + 2536992*MH2*MT2^6*MW2^7*MZ2^3*CHu[3, 3] + 
      814176*MT2^7*MW2^7*MZ2^3*CHu[3, 3] - 4037088*MH2*MT2^5*MW2^8*MZ2^3*
       CHu[3, 3] - 2536992*MT2^6*MW2^8*MZ2^3*CHu[3, 3] + 
      3497184*MH2*MT2^4*MW2^9*MZ2^3*CHu[3, 3] + 4037088*MT2^5*MW2^9*MZ2^3*
       CHu[3, 3] - 1585440*MH2*MT2^3*MW2^10*MZ2^3*CHu[3, 3] - 
      3497184*MT2^4*MW2^10*MZ2^3*CHu[3, 3] + 308064*MH2*MT2^2*MW2^11*MZ2^3*
       CHu[3, 3] + 1585440*MT2^3*MW2^11*MZ2^3*CHu[3, 3] - 
      8352*MH2*MT2*MW2^12*MZ2^3*CHu[3, 3] - 308064*MT2^2*MW2^12*MZ2^3*
       CHu[3, 3] + 8352*MT2*MW2^13*MZ2^3*CHu[3, 3] - 
      43968*MH2*MT2^8*MW2^4*MZ2^4*CHu[3, 3] + 410592*MH2*MT2^7*MW2^5*MZ2^4*
       CHu[3, 3] + 43968*MT2^8*MW2^5*MZ2^4*CHu[3, 3] - 
      1334592*MH2*MT2^6*MW2^6*MZ2^4*CHu[3, 3] - 410592*MT2^7*MW2^6*MZ2^4*
       CHu[3, 3] + 1958496*MH2*MT2^5*MW2^7*MZ2^4*CHu[3, 3] + 
      1334592*MT2^6*MW2^7*MZ2^4*CHu[3, 3] - 1255488*MH2*MT2^4*MW2^8*MZ2^4*
       CHu[3, 3] - 1958496*MT2^5*MW2^8*MZ2^4*CHu[3, 3] + 
      125856*MH2*MT2^3*MW2^9*MZ2^4*CHu[3, 3] + 1255488*MT2^4*MW2^9*MZ2^4*
       CHu[3, 3] + 197952*MH2*MT2^2*MW2^10*MZ2^4*CHu[3, 3] - 
      125856*MT2^3*MW2^10*MZ2^4*CHu[3, 3] - 58848*MH2*MT2*MW2^11*MZ2^4*
       CHu[3, 3] - 197952*MT2^2*MW2^11*MZ2^4*CHu[3, 3] + 
      58848*MT2*MW2^12*MZ2^4*CHu[3, 3] - 9324*MH2*MT2^8*MW2^3*MZ2^5*
       CHu[3, 3] + 21300*MH2*MT2^7*MW2^4*MZ2^5*CHu[3, 3] + 
      9324*MT2^8*MW2^4*MZ2^5*CHu[3, 3] - 19932*MH2*MT2^6*MW2^5*MZ2^5*
       CHu[3, 3] - 21300*MT2^7*MW2^5*MZ2^5*CHu[3, 3] + 
      209316*MH2*MT2^5*MW2^6*MZ2^5*CHu[3, 3] + 19932*MT2^6*MW2^6*MZ2^5*
       CHu[3, 3] - 634788*MH2*MT2^4*MW2^7*MZ2^5*CHu[3, 3] - 
      209316*MT2^5*MW2^7*MZ2^5*CHu[3, 3] + 724092*MH2*MT2^3*MW2^8*MZ2^5*
       CHu[3, 3] + 634788*MT2^4*MW2^8*MZ2^5*CHu[3, 3] - 
      343956*MH2*MT2^2*MW2^9*MZ2^5*CHu[3, 3] - 724092*MT2^3*MW2^9*MZ2^5*
       CHu[3, 3] + 53292*MH2*MT2*MW2^10*MZ2^5*CHu[3, 3] + 
      343956*MT2^2*MW2^10*MZ2^5*CHu[3, 3] - 53292*MT2*MW2^11*MZ2^5*
       CHu[3, 3] + 16146*MH2*MT2^8*MW2^2*MZ2^6*CHu[3, 3] - 
      122346*MH2*MT2^7*MW2^3*MZ2^6*CHu[3, 3] - 16146*MT2^8*MW2^3*MZ2^6*
       CHu[3, 3] + 376362*MH2*MT2^6*MW2^4*MZ2^6*CHu[3, 3] + 
      122346*MT2^7*MW2^4*MZ2^6*CHu[3, 3] - 655698*MH2*MT2^5*MW2^5*MZ2^6*
       CHu[3, 3] - 376362*MT2^6*MW2^5*MZ2^6*CHu[3, 3] + 
      697014*MH2*MT2^4*MW2^6*MZ2^6*CHu[3, 3] + 655698*MT2^5*MW2^6*MZ2^6*
       CHu[3, 3] - 424350*MH2*MT2^3*MW2^7*MZ2^6*CHu[3, 3] - 
      697014*MT2^4*MW2^7*MZ2^6*CHu[3, 3] + 119694*MH2*MT2^2*MW2^8*MZ2^6*
       CHu[3, 3] + 424350*MT2^3*MW2^8*MZ2^6*CHu[3, 3] - 
      6822*MH2*MT2*MW2^9*MZ2^6*CHu[3, 3] - 119694*MT2^2*MW2^9*MZ2^6*
       CHu[3, 3] + 6822*MT2*MW2^10*MZ2^6*CHu[3, 3] - 4998*MH2*MT2^8*MW2*MZ2^7*
       CHu[3, 3] + 51132*MH2*MT2^7*MW2^2*MZ2^7*CHu[3, 3] + 
      4998*MT2^8*MW2^2*MZ2^7*CHu[3, 3] - 169542*MH2*MT2^6*MW2^3*MZ2^7*
       CHu[3, 3] - 51132*MT2^7*MW2^3*MZ2^7*CHu[3, 3] + 
      246336*MH2*MT2^5*MW2^4*MZ2^7*CHu[3, 3] + 169542*MT2^6*MW2^4*MZ2^7*
       CHu[3, 3] - 146958*MH2*MT2^4*MW2^5*MZ2^7*CHu[3, 3] - 
      246336*MT2^5*MW2^5*MZ2^7*CHu[3, 3] - 3744*MH2*MT2^3*MW2^6*MZ2^7*
       CHu[3, 3] + 146958*MT2^4*MW2^6*MZ2^7*CHu[3, 3] + 
      38922*MH2*MT2^2*MW2^7*MZ2^7*CHu[3, 3] + 3744*MT2^3*MW2^7*MZ2^7*
       CHu[3, 3] - 11148*MH2*MT2*MW2^8*MZ2^7*CHu[3, 3] - 
      38922*MT2^2*MW2^8*MZ2^7*CHu[3, 3] + 11148*MT2*MW2^9*MZ2^7*CHu[3, 3] - 
      4998*MH2*MT2^7*MW2*MZ2^8*CHu[3, 3] + 19992*MH2*MT2^6*MW2^2*MZ2^8*
       CHu[3, 3] + 4998*MT2^7*MW2^2*MZ2^8*CHu[3, 3] - 
      8844*MH2*MT2^5*MW2^3*MZ2^8*CHu[3, 3] - 19992*MT2^6*MW2^3*MZ2^8*
       CHu[3, 3] - 48438*MH2*MT2^4*MW2^4*MZ2^8*CHu[3, 3] + 
      8844*MT2^5*MW2^4*MZ2^8*CHu[3, 3] + 73428*MH2*MT2^3*MW2^5*MZ2^8*
       CHu[3, 3] + 48438*MT2^4*MW2^5*MZ2^8*CHu[3, 3] - 
      36138*MH2*MT2^2*MW2^6*MZ2^8*CHu[3, 3] - 73428*MT2^3*MW2^6*MZ2^8*
       CHu[3, 3] + 4998*MH2*MT2*MW2^7*MZ2^8*CHu[3, 3] + 
      36138*MT2^2*MW2^7*MZ2^8*CHu[3, 3] - 4998*MT2*MW2^8*MZ2^8*CHu[3, 3] - 
      4998*MH2*MT2^5*MW2^2*MZ2^9*CHu[3, 3] + 14994*MH2*MT2^4*MW2^3*MZ2^9*
       CHu[3, 3] + 4998*MT2^5*MW2^3*MZ2^9*CHu[3, 3] - 
      14994*MH2*MT2^3*MW2^4*MZ2^9*CHu[3, 3] - 14994*MT2^4*MW2^4*MZ2^9*
       CHu[3, 3] + 4998*MH2*MT2^2*MW2^5*MZ2^9*CHu[3, 3] + 
      14994*MT2^3*MW2^5*MZ2^9*CHu[3, 3] - 4998*MT2^2*MW2^6*MZ2^9*CHu[3, 3]))/
    (8*(MH2 - MW2)*(-MT2 + MW2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2))*Class[7] + 
 Class[8]*
  (((9*MT2^2*MZ2*(-384*MW2^4 + 608*MW2^3*MZ2 - 204*MW2^2*MZ2^2 - 
         132*MW2*MZ2^3 + 85*MZ2^4) + MT2*(MW2*MZ2^5*(154443 - 17288*Pi^2) + 
         12*MW2^3*MZ2^3*(11359 - 1280*Pi^2) + 926*MZ2^6*(-33 + 4*Pi^2) + 
         512*MW2^6*(-99 + 8*Pi^2) + 128*MW2^4*MZ2^2*(-186 + 13*Pi^2) - 
         128*MW2^5*MZ2*(-531 + 32*Pi^2) + 176*MW2^2*MZ2^4*
          (-1404 + 155*Pi^2)) - 2*MW2*(MW2*MZ2^5*(77451 - 8644*Pi^2) + 
         463*MZ2^6*(-33 + 4*Pi^2) + 256*MW2^6*(-99 + 8*Pi^2) - 
         128*MW2^5*MZ2*(-243 + 16*Pi^2) - 192*MW2^3*MZ2^3*(-353 + 40*Pi^2) + 
         16*MW2^4*MZ2^2*(-555 + 52*Pi^2) + 2*MW2^2*MZ2^4*
          (-62199 + 6820*Pi^2)))/(48*(MT2 - MW2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (MT2*(2*MW2 + MZ2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
       (2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*
       B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (CW2*(-2*MT2^3*(2*MW2 + MZ2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) + 
        8*MT2^2*(352*MW2^5 - 24*MW2^4*MZ2 - 694*MW2^3*MZ2^2 + 
          371*MW2^2*MZ2^3 + 243*MW2*MZ2^4 - 167*MZ2^5) + 
        36*MW2^2*(64*MW2^5 - 16*MW2^4*MZ2 - 144*MW2^3*MZ2^2 + 
          86*MW2^2*MZ2^3 + 49*MW2*MZ2^4 - 39*MZ2^5) + 
        MT2*MW2*(-4864*MW2^5 + 320*MW2^4*MZ2 + 10712*MW2^3*MZ2^2 - 
          5828*MW2^2*MZ2^3 - 3758*MW2*MZ2^4 + 2689*MZ2^5))*
       B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (CW2*(-640*MW2^5 + 544*MW2^4*MZ2 + 1872*MW2^3*MZ2^2 - 1328*MW2^2*MZ2^3 - 
        694*MW2*MZ2^4 + 651*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
      (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
       (MT2*(4*MW2^2 + 4*MW2*MZ2 - 2*MZ2^2) + MW2*(-8*MW2^2 - 10*MW2*MZ2 + 
          3*MZ2^2) - 4*MT2^2*MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*MT2*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       (64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
       B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) + (3*MW2^3*(64*MW2^4 + 80*MW2^3*MZ2 - 102*MW2^2*MZ2^2 + 
        5*MW2*MZ2^3 + 34*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (3*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
       (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (CW2*(MW2 + MZ2)^2*(320*MW2^4 - 752*MW2^3*MZ2 + 192*MW2^2*MZ2^2 + 
        376*MW2*MZ2^3 - 217*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
       (MT2^2*MZ2*(-10*MW2 + MZ2) - 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
        4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(1024*MW2^4*Cdd[1, 1, 1, 1] - 
      3328*MW2^3*MZ2*Cdd[1, 1, 1, 1] + 4128*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] - 
      2368*MW2*MZ2^3*Cdd[1, 1, 1, 1] + 544*MZ2^4*Cdd[1, 1, 1, 1] + 
      1536*MW2^4*Cdd[1, 1, 2, 2] - 4992*MW2^3*MZ2*Cdd[1, 1, 2, 2] + 
      6192*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] - 3552*MW2*MZ2^3*Cdd[1, 1, 2, 2] + 
      816*MZ2^4*Cdd[1, 1, 2, 2] + 1536*MW2^4*Cdd[1, 1, 3, 3] - 
      4992*MW2^3*MZ2*Cdd[1, 1, 3, 3] + 6192*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] - 
      3552*MW2*MZ2^3*Cdd[1, 1, 3, 3] + 816*MZ2^4*Cdd[1, 1, 3, 3] + 
      512*MW2^4*Cdd[1, 2, 2, 1] - 1664*MW2^3*MZ2*Cdd[1, 2, 2, 1] + 
      2064*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] - 1184*MW2*MZ2^3*Cdd[1, 2, 2, 1] + 
      272*MZ2^4*Cdd[1, 2, 2, 1] + 512*MW2^4*Cdd[1, 3, 3, 1] - 
      1664*MW2^3*MZ2*Cdd[1, 3, 3, 1] + 2064*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] - 
      1184*MW2*MZ2^3*Cdd[1, 3, 3, 1] + 272*MZ2^4*Cdd[1, 3, 3, 1] + 
      1024*MW2^4*Cdd[2, 2, 2, 2] - 3328*MW2^3*MZ2*Cdd[2, 2, 2, 2] + 
      4128*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] - 2368*MW2*MZ2^3*Cdd[2, 2, 2, 2] + 
      544*MZ2^4*Cdd[2, 2, 2, 2] + 1536*MW2^4*Cdd[2, 2, 3, 3] - 
      4992*MW2^3*MZ2*Cdd[2, 2, 3, 3] + 6192*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] - 
      3552*MW2*MZ2^3*Cdd[2, 2, 3, 3] + 816*MZ2^4*Cdd[2, 2, 3, 3] + 
      512*MW2^4*Cdd[2, 3, 3, 2] - 1664*MW2^3*MZ2*Cdd[2, 3, 3, 2] + 
      2064*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] - 1184*MW2*MZ2^3*Cdd[2, 3, 3, 2] + 
      272*MZ2^4*Cdd[2, 3, 3, 2] + 1024*MW2^4*Cdd[3, 3, 3, 3] - 
      3328*MW2^3*MZ2*Cdd[3, 3, 3, 3] + 4128*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] - 
      2368*MW2*MZ2^3*Cdd[3, 3, 3, 3] + 544*MZ2^4*Cdd[3, 3, 3, 3] + 
      384*MW2^4*Ced[1, 1, 1, 1] - 1248*MW2^3*MZ2*Ced[1, 1, 1, 1] + 
      1548*MW2^2*MZ2^2*Ced[1, 1, 1, 1] - 888*MW2*MZ2^3*Ced[1, 1, 1, 1] + 
      204*MZ2^4*Ced[1, 1, 1, 1] + 384*MW2^4*Ced[1, 1, 2, 2] - 
      1248*MW2^3*MZ2*Ced[1, 1, 2, 2] + 1548*MW2^2*MZ2^2*Ced[1, 1, 2, 2] - 
      888*MW2*MZ2^3*Ced[1, 1, 2, 2] + 204*MZ2^4*Ced[1, 1, 2, 2] + 
      384*MW2^4*Ced[1, 1, 3, 3] - 1248*MW2^3*MZ2*Ced[1, 1, 3, 3] + 
      1548*MW2^2*MZ2^2*Ced[1, 1, 3, 3] - 888*MW2*MZ2^3*Ced[1, 1, 3, 3] + 
      204*MZ2^4*Ced[1, 1, 3, 3] + 384*MW2^4*Ced[2, 2, 1, 1] - 
      1248*MW2^3*MZ2*Ced[2, 2, 1, 1] + 1548*MW2^2*MZ2^2*Ced[2, 2, 1, 1] - 
      888*MW2*MZ2^3*Ced[2, 2, 1, 1] + 204*MZ2^4*Ced[2, 2, 1, 1] + 
      384*MW2^4*Ced[2, 2, 2, 2] - 1248*MW2^3*MZ2*Ced[2, 2, 2, 2] + 
      1548*MW2^2*MZ2^2*Ced[2, 2, 2, 2] - 888*MW2*MZ2^3*Ced[2, 2, 2, 2] + 
      204*MZ2^4*Ced[2, 2, 2, 2] + 384*MW2^4*Ced[2, 2, 3, 3] - 
      1248*MW2^3*MZ2*Ced[2, 2, 3, 3] + 1548*MW2^2*MZ2^2*Ced[2, 2, 3, 3] - 
      888*MW2*MZ2^3*Ced[2, 2, 3, 3] + 204*MZ2^4*Ced[2, 2, 3, 3] + 
      384*MW2^4*Ced[3, 3, 1, 1] - 1248*MW2^3*MZ2*Ced[3, 3, 1, 1] + 
      1548*MW2^2*MZ2^2*Ced[3, 3, 1, 1] - 888*MW2*MZ2^3*Ced[3, 3, 1, 1] + 
      204*MZ2^4*Ced[3, 3, 1, 1] + 384*MW2^4*Ced[3, 3, 2, 2] - 
      1248*MW2^3*MZ2*Ced[3, 3, 2, 2] + 1548*MW2^2*MZ2^2*Ced[3, 3, 2, 2] - 
      888*MW2*MZ2^3*Ced[3, 3, 2, 2] + 204*MZ2^4*Ced[3, 3, 2, 2] + 
      384*MW2^4*Ced[3, 3, 3, 3] - 1248*MW2^3*MZ2*Ced[3, 3, 3, 3] + 
      1548*MW2^2*MZ2^2*Ced[3, 3, 3, 3] - 888*MW2*MZ2^3*Ced[3, 3, 3, 3] + 
      204*MZ2^4*Ced[3, 3, 3, 3] + 18*(32*MW2^4 - 40*MW2^3*MZ2 - 
        18*MW2^2*MZ2^2 + 37*MW2*MZ2^3 - 11*MZ2^4)*Ced[Leff, Leff, 1, 1] + 
      18*(32*MW2^4 - 40*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + 37*MW2*MZ2^3 - 11*MZ2^4)*
       Ced[Leff, Leff, 2, 2] + 576*MW2^4*Ced[Leff, Leff, 3, 3] - 
      720*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] - 324*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] + 666*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] - 
      198*MZ2^4*Ced[Leff, Leff, 3, 3] + 2304*MW2^4*Cee[Leff, Leff, 1, 1] - 
      2880*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] - 1296*MW2^2*MZ2^2*
       Cee[Leff, Leff, 1, 1] + 2664*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      792*MZ2^4*Cee[Leff, Leff, 1, 1] + 2304*MW2^4*Cee[Leff, Leff, 2, 2] - 
      2880*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] - 1296*MW2^2*MZ2^2*
       Cee[Leff, Leff, 2, 2] + 2664*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] - 
      792*MZ2^4*Cee[Leff, Leff, 2, 2] + 2304*MW2^4*Cee[Leff, Leff, 3, 3] - 
      2880*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] - 1296*MW2^2*MZ2^2*
       Cee[Leff, Leff, 3, 3] + 2664*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      792*MZ2^4*Cee[Leff, Leff, 3, 3] - 768*MW2^4*Ceu[1, 1, 1, 1] + 
      2496*MW2^3*MZ2*Ceu[1, 1, 1, 1] - 3096*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] + 
      1776*MW2*MZ2^3*Ceu[1, 1, 1, 1] - 408*MZ2^4*Ceu[1, 1, 1, 1] + 
      1344*MW2^4*Ceu[1, 1, 2, 2] - 3936*MW2^3*MZ2*Ceu[1, 1, 2, 2] + 
      4608*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] - 2784*MW2*MZ2^3*Ceu[1, 1, 2, 2] + 
      768*MZ2^4*Ceu[1, 1, 2, 2] - 768*MW2^4*Ceu[2, 2, 1, 1] + 
      2496*MW2^3*MZ2*Ceu[2, 2, 1, 1] - 3096*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] + 
      1776*MW2*MZ2^3*Ceu[2, 2, 1, 1] - 408*MZ2^4*Ceu[2, 2, 1, 1] + 
      1344*MW2^4*Ceu[2, 2, 2, 2] - 3936*MW2^3*MZ2*Ceu[2, 2, 2, 2] + 
      4608*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] - 2784*MW2*MZ2^3*Ceu[2, 2, 2, 2] + 
      768*MZ2^4*Ceu[2, 2, 2, 2] - 768*MW2^4*Ceu[3, 3, 1, 1] + 
      2496*MW2^3*MZ2*Ceu[3, 3, 1, 1] - 3096*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] + 
      1776*MW2*MZ2^3*Ceu[3, 3, 1, 1] - 408*MZ2^4*Ceu[3, 3, 1, 1] + 
      1344*MW2^4*Ceu[3, 3, 2, 2] - 3936*MW2^3*MZ2*Ceu[3, 3, 2, 2] + 
      4608*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] - 2784*MW2*MZ2^3*Ceu[3, 3, 2, 2] + 
      768*MZ2^4*Ceu[3, 3, 2, 2] - 1152*MW2^4*Ceu[Leff, Leff, 1, 1] + 
      1440*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] + 648*MW2^2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] - 1332*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
      396*MZ2^4*Ceu[Leff, Leff, 1, 1] - 1152*MW2^4*Ceu[Leff, Leff, 2, 2] + 
      1440*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] + 648*MW2^2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] - 1332*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      396*MZ2^4*Ceu[Leff, Leff, 2, 2] + 384*MW2^4*Cld[1, 1, 1, 1] - 
      1248*MW2^3*MZ2*Cld[1, 1, 1, 1] + 1548*MW2^2*MZ2^2*Cld[1, 1, 1, 1] - 
      888*MW2*MZ2^3*Cld[1, 1, 1, 1] + 204*MZ2^4*Cld[1, 1, 1, 1] + 
      384*MW2^4*Cld[1, 1, 2, 2] - 1248*MW2^3*MZ2*Cld[1, 1, 2, 2] + 
      1548*MW2^2*MZ2^2*Cld[1, 1, 2, 2] - 888*MW2*MZ2^3*Cld[1, 1, 2, 2] + 
      204*MZ2^4*Cld[1, 1, 2, 2] + 384*MW2^4*Cld[1, 1, 3, 3] - 
      1248*MW2^3*MZ2*Cld[1, 1, 3, 3] + 1548*MW2^2*MZ2^2*Cld[1, 1, 3, 3] - 
      888*MW2*MZ2^3*Cld[1, 1, 3, 3] + 204*MZ2^4*Cld[1, 1, 3, 3] + 
      384*MW2^4*Cld[2, 2, 1, 1] - 1248*MW2^3*MZ2*Cld[2, 2, 1, 1] + 
      1548*MW2^2*MZ2^2*Cld[2, 2, 1, 1] - 888*MW2*MZ2^3*Cld[2, 2, 1, 1] + 
      204*MZ2^4*Cld[2, 2, 1, 1] + 384*MW2^4*Cld[2, 2, 2, 2] - 
      1248*MW2^3*MZ2*Cld[2, 2, 2, 2] + 1548*MW2^2*MZ2^2*Cld[2, 2, 2, 2] - 
      888*MW2*MZ2^3*Cld[2, 2, 2, 2] + 204*MZ2^4*Cld[2, 2, 2, 2] + 
      384*MW2^4*Cld[2, 2, 3, 3] - 1248*MW2^3*MZ2*Cld[2, 2, 3, 3] + 
      1548*MW2^2*MZ2^2*Cld[2, 2, 3, 3] - 888*MW2*MZ2^3*Cld[2, 2, 3, 3] + 
      204*MZ2^4*Cld[2, 2, 3, 3] + 384*MW2^4*Cld[3, 3, 1, 1] - 
      1248*MW2^3*MZ2*Cld[3, 3, 1, 1] + 1548*MW2^2*MZ2^2*Cld[3, 3, 1, 1] - 
      888*MW2*MZ2^3*Cld[3, 3, 1, 1] + 204*MZ2^4*Cld[3, 3, 1, 1] + 
      384*MW2^4*Cld[3, 3, 2, 2] - 1248*MW2^3*MZ2*Cld[3, 3, 2, 2] + 
      1548*MW2^2*MZ2^2*Cld[3, 3, 2, 2] - 888*MW2*MZ2^3*Cld[3, 3, 2, 2] + 
      204*MZ2^4*Cld[3, 3, 2, 2] + 384*MW2^4*Cld[3, 3, 3, 3] - 
      1248*MW2^3*MZ2*Cld[3, 3, 3, 3] + 1548*MW2^2*MZ2^2*Cld[3, 3, 3, 3] - 
      888*MW2*MZ2^3*Cld[3, 3, 3, 3] + 204*MZ2^4*Cld[3, 3, 3, 3] - 
      576*MW2^4*Cld[Leff, Leff, 1, 1] + 1008*MW2^3*MZ2*
       Cld[Leff, Leff, 1, 1] + 108*MW2^2*MZ2^2*Cld[Leff, Leff, 1, 1] - 
      936*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] + 396*MZ2^4*Cld[Leff, Leff, 1, 1] - 
      576*MW2^4*Cld[Leff, Leff, 2, 2] + 1008*MW2^3*MZ2*
       Cld[Leff, Leff, 2, 2] + 108*MW2^2*MZ2^2*Cld[Leff, Leff, 2, 2] - 
      936*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] + 396*MZ2^4*Cld[Leff, Leff, 2, 2] - 
      576*MW2^4*Cld[Leff, Leff, 3, 3] + 1008*MW2^3*MZ2*
       Cld[Leff, Leff, 3, 3] + 108*MW2^2*MZ2^2*Cld[Leff, Leff, 3, 3] - 
      936*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] + 396*MZ2^4*Cld[Leff, Leff, 3, 3] + 
      576*MW2^4*Cle[1, 1, Leff, Leff] - 720*MW2^3*MZ2*Cle[1, 1, Leff, Leff] - 
      324*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] + 666*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] - 198*MZ2^4*Cle[1, 1, Leff, Leff] + 
      576*MW2^4*Cle[2, 2, Leff, Leff] - 720*MW2^3*MZ2*Cle[2, 2, Leff, Leff] - 
      324*MW2^2*MZ2^2*Cle[2, 2, Leff, Leff] + 666*MW2*MZ2^3*
       Cle[2, 2, Leff, Leff] - 198*MZ2^4*Cle[2, 2, Leff, Leff] + 
      576*MW2^4*Cle[3, 3, Leff, Leff] - 720*MW2^3*MZ2*Cle[3, 3, Leff, Leff] - 
      324*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] + 666*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] - 198*MZ2^4*Cle[3, 3, Leff, Leff] - 
      576*MW2^4*Cle[Leff, Leff, 1, 1] + 1008*MW2^3*MZ2*
       Cle[Leff, Leff, 1, 1] + 108*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] - 
      936*MW2*MZ2^3*Cle[Leff, Leff, 1, 1] + 396*MZ2^4*Cle[Leff, Leff, 1, 1] - 
      576*MW2^4*Cle[Leff, Leff, 2, 2] + 1008*MW2^3*MZ2*
       Cle[Leff, Leff, 2, 2] + 108*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] - 
      936*MW2*MZ2^3*Cle[Leff, Leff, 2, 2] + 396*MZ2^4*Cle[Leff, Leff, 2, 2] - 
      576*MW2^4*Cle[Leff, Leff, 3, 3] + 1008*MW2^3*MZ2*
       Cle[Leff, Leff, 3, 3] + 108*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      936*MW2*MZ2^3*Cle[Leff, Leff, 3, 3] + 396*MZ2^4*Cle[Leff, Leff, 3, 3] - 
      1152*MW2^4*Cll[Leff, 1, 1, Leff] + 1440*MW2^3*MZ2*
       Cll[Leff, 1, 1, Leff] + 648*MW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] - 
      1332*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] + 
      396*MZ2^4*Cll[Leff, 1, 1, Leff] - 1152*MW2^4*Cll[Leff, 2, 2, Leff] + 
      1440*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] + 648*MW2^2*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 1332*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] + 
      396*MZ2^4*Cll[Leff, 2, 2, Leff] - 1152*MW2^4*Cll[Leff, 3, 3, Leff] + 
      1440*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 648*MW2^2*MZ2^2*
       Cll[Leff, 3, 3, Leff] - 1332*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] + 
      396*MZ2^4*Cll[Leff, 3, 3, Leff] - 1152*MW2^4*Cll[Leff, Leff, 1, 1] + 
      2016*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] + 216*MW2^2*MZ2^2*
       Cll[Leff, Leff, 1, 1] - 1872*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      792*MZ2^4*Cll[Leff, Leff, 1, 1] - 1152*MW2^4*Cll[Leff, Leff, 2, 2] + 
      2016*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] + 216*MW2^2*MZ2^2*
       Cll[Leff, Leff, 2, 2] - 1872*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
      792*MZ2^4*Cll[Leff, Leff, 2, 2] - 1152*MW2^4*Cll[Leff, Leff, 3, 3] + 
      2016*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^2*
       Cll[Leff, Leff, 3, 3] - 1872*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      792*MZ2^4*Cll[Leff, Leff, 3, 3] - 384*MW2^4*Clq1[1, 1, 1, 1] + 
      1248*MW2^3*MZ2*Clq1[1, 1, 1, 1] - 1548*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] + 
      888*MW2*MZ2^3*Clq1[1, 1, 1, 1] - 204*MZ2^4*Clq1[1, 1, 1, 1] + 
      1728*MW2^4*Clq1[1, 1, 2, 2] - 3600*MW2^3*MZ2*Clq1[1, 1, 2, 2] + 
      2916*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] - 1134*MW2*MZ2^3*Clq1[1, 1, 2, 2] + 
      90*MZ2^4*Clq1[1, 1, 2, 2] + 384*MW2^4*Clq1[1, 1, 3, 3] - 
      672*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 252*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] + 
      138*MW2*MZ2^3*Clq1[1, 1, 3, 3] - 102*MZ2^4*Clq1[1, 1, 3, 3] - 
      384*MW2^4*Clq1[2, 2, 1, 1] + 1248*MW2^3*MZ2*Clq1[2, 2, 1, 1] - 
      1548*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] + 888*MW2*MZ2^3*Clq1[2, 2, 1, 1] - 
      204*MZ2^4*Clq1[2, 2, 1, 1] + 1728*MW2^4*Clq1[2, 2, 2, 2] - 
      3600*MW2^3*MZ2*Clq1[2, 2, 2, 2] + 2916*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] - 
      1134*MW2*MZ2^3*Clq1[2, 2, 2, 2] + 90*MZ2^4*Clq1[2, 2, 2, 2] + 
      384*MW2^4*Clq1[2, 2, 3, 3] - 672*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 
      252*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] + 138*MW2*MZ2^3*Clq1[2, 2, 3, 3] - 
      102*MZ2^4*Clq1[2, 2, 3, 3] - 384*MW2^4*Clq1[3, 3, 1, 1] + 
      1248*MW2^3*MZ2*Clq1[3, 3, 1, 1] - 1548*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] + 
      888*MW2*MZ2^3*Clq1[3, 3, 1, 1] - 204*MZ2^4*Clq1[3, 3, 1, 1] + 
      1728*MW2^4*Clq1[3, 3, 2, 2] - 3600*MW2^3*MZ2*Clq1[3, 3, 2, 2] + 
      2916*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] - 1134*MW2*MZ2^3*Clq1[3, 3, 2, 2] + 
      90*MZ2^4*Clq1[3, 3, 2, 2] + 384*MW2^4*Clq1[3, 3, 3, 3] - 
      672*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 252*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] + 
      138*MW2*MZ2^3*Clq1[3, 3, 3, 3] - 102*MZ2^4*Clq1[3, 3, 3, 3] + 
      576*MW2^4*Clq1[Leff, Leff, 1, 1] - 1008*MW2^3*MZ2*
       Clq1[Leff, Leff, 1, 1] - 108*MW2^2*MZ2^2*Clq1[Leff, Leff, 1, 1] + 
      936*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
      396*MZ2^4*Clq1[Leff, Leff, 1, 1] + 576*MW2^4*Clq1[Leff, Leff, 2, 2] - 
      1008*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] - 108*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] + 936*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      396*MZ2^4*Clq1[Leff, Leff, 2, 2] - 576*MW2^4*Clq1[Leff, Leff, 3, 3] + 
      144*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] + 756*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] - 126*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
      198*MZ2^4*Clq1[Leff, Leff, 3, 3] + 1152*MW2^4*Clq3[1, 1, 1, 1] - 
      1440*MW2^3*MZ2*Clq3[1, 1, 1, 1] + 612*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
      960*MW2^4*Clq3[1, 1, 2, 2] + 1296*MW2^3*MZ2*Clq3[1, 1, 2, 2] - 
      1116*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] + 294*MW2*MZ2^3*Clq3[1, 1, 2, 2] + 
      384*MW2^4*Clq3[1, 1, 3, 3] - 288*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 
      36*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 102*MW2*MZ2^3*Clq3[1, 1, 3, 3] + 
      1152*MW2^4*Clq3[2, 2, 1, 1] - 1440*MW2^3*MZ2*Clq3[2, 2, 1, 1] + 
      612*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 960*MW2^4*Clq3[2, 2, 2, 2] + 
      1296*MW2^3*MZ2*Clq3[2, 2, 2, 2] - 1116*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] + 
      294*MW2*MZ2^3*Clq3[2, 2, 2, 2] + 384*MW2^4*Clq3[2, 2, 3, 3] - 
      288*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 36*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
      102*MW2*MZ2^3*Clq3[2, 2, 3, 3] + 1152*MW2^4*Clq3[3, 3, 1, 1] - 
      1440*MW2^3*MZ2*Clq3[3, 3, 1, 1] + 612*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 
      960*MW2^4*Clq3[3, 3, 2, 2] + 1296*MW2^3*MZ2*Clq3[3, 3, 2, 2] - 
      1116*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] + 294*MW2*MZ2^3*Clq3[3, 3, 2, 2] + 
      384*MW2^4*Clq3[3, 3, 3, 3] - 288*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 
      36*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 102*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 
      1728*MW2^4*Clq3[Leff, Leff, 1, 1] + 1296*MW2^3*MZ2*
       Clq3[Leff, Leff, 1, 1] + 1620*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] - 
      1188*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] - 
      1728*MW2^4*Clq3[Leff, Leff, 2, 2] + 1296*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] + 1620*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
      1188*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] - 
      576*MW2^4*Clq3[Leff, Leff, 3, 3] + 144*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] + 756*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      126*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      198*MZ2^4*Clq3[Leff, Leff, 3, 3] - 768*MW2^4*Clu[1, 1, 1, 1] + 
      2496*MW2^3*MZ2*Clu[1, 1, 1, 1] - 3096*MW2^2*MZ2^2*Clu[1, 1, 1, 1] + 
      1776*MW2*MZ2^3*Clu[1, 1, 1, 1] - 408*MZ2^4*Clu[1, 1, 1, 1] + 
      1344*MW2^4*Clu[1, 1, 2, 2] - 3936*MW2^3*MZ2*Clu[1, 1, 2, 2] + 
      4608*MW2^2*MZ2^2*Clu[1, 1, 2, 2] - 2784*MW2*MZ2^3*Clu[1, 1, 2, 2] + 
      768*MZ2^4*Clu[1, 1, 2, 2] - 768*MW2^4*Clu[2, 2, 1, 1] + 
      2496*MW2^3*MZ2*Clu[2, 2, 1, 1] - 3096*MW2^2*MZ2^2*Clu[2, 2, 1, 1] + 
      1776*MW2*MZ2^3*Clu[2, 2, 1, 1] - 408*MZ2^4*Clu[2, 2, 1, 1] + 
      1344*MW2^4*Clu[2, 2, 2, 2] - 3936*MW2^3*MZ2*Clu[2, 2, 2, 2] + 
      4608*MW2^2*MZ2^2*Clu[2, 2, 2, 2] - 2784*MW2*MZ2^3*Clu[2, 2, 2, 2] + 
      768*MZ2^4*Clu[2, 2, 2, 2] - 768*MW2^4*Clu[3, 3, 1, 1] + 
      2496*MW2^3*MZ2*Clu[3, 3, 1, 1] - 3096*MW2^2*MZ2^2*Clu[3, 3, 1, 1] + 
      1776*MW2*MZ2^3*Clu[3, 3, 1, 1] - 408*MZ2^4*Clu[3, 3, 1, 1] + 
      1344*MW2^4*Clu[3, 3, 2, 2] - 3936*MW2^3*MZ2*Clu[3, 3, 2, 2] + 
      4608*MW2^2*MZ2^2*Clu[3, 3, 2, 2] - 2784*MW2*MZ2^3*Clu[3, 3, 2, 2] + 
      768*MZ2^4*Clu[3, 3, 2, 2] + 1152*MW2^4*Clu[Leff, Leff, 1, 1] - 
      2016*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] - 216*MW2^2*MZ2^2*
       Clu[Leff, Leff, 1, 1] + 1872*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
      792*MZ2^4*Clu[Leff, Leff, 1, 1] + 1152*MW2^4*Clu[Leff, Leff, 2, 2] - 
      2016*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] - 216*MW2^2*MZ2^2*
       Clu[Leff, Leff, 2, 2] + 1872*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      792*MZ2^4*Clu[Leff, Leff, 2, 2] - 768*MW2^4*Cqd1[1, 1, 1, 1] + 
      2496*MW2^3*MZ2*Cqd1[1, 1, 1, 1] - 3096*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] + 
      1776*MW2*MZ2^3*Cqd1[1, 1, 1, 1] - 408*MZ2^4*Cqd1[1, 1, 1, 1] - 
      768*MW2^4*Cqd1[1, 1, 2, 2] + 2496*MW2^3*MZ2*Cqd1[1, 1, 2, 2] - 
      3096*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] + 1776*MW2*MZ2^3*Cqd1[1, 1, 2, 2] - 
      408*MZ2^4*Cqd1[1, 1, 2, 2] - 768*MW2^4*Cqd1[1, 1, 3, 3] + 
      2496*MW2^3*MZ2*Cqd1[1, 1, 3, 3] - 3096*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] + 
      1776*MW2*MZ2^3*Cqd1[1, 1, 3, 3] - 408*MZ2^4*Cqd1[1, 1, 3, 3] + 
      1344*MW2^4*Cqd1[2, 2, 1, 1] - 2352*MW2^3*MZ2*Cqd1[2, 2, 1, 1] + 
      1368*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] - 246*MW2*MZ2^3*Cqd1[2, 2, 1, 1] - 
      114*MZ2^4*Cqd1[2, 2, 1, 1] + 1344*MW2^4*Cqd1[2, 2, 2, 2] - 
      2352*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 1368*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      246*MW2*MZ2^3*Cqd1[2, 2, 2, 2] - 114*MZ2^4*Cqd1[2, 2, 2, 2] + 
      1344*MW2^4*Cqd1[2, 2, 3, 3] - 2352*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 
      1368*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 246*MW2*MZ2^3*Cqd1[2, 2, 3, 3] - 
      114*MZ2^4*Cqd1[2, 2, 3, 3] + 768*MW2^4*Cqd1[3, 3, 1, 1] - 
      1344*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 504*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
      276*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 204*MZ2^4*Cqd1[3, 3, 1, 1] + 
      768*MW2^4*Cqd1[3, 3, 2, 2] - 1344*MW2^3*MZ2*Cqd1[3, 3, 2, 2] + 
      504*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 276*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
      204*MZ2^4*Cqd1[3, 3, 2, 2] + 768*MW2^4*Cqd1[3, 3, 3, 3] - 
      1344*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 504*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
      276*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 204*MZ2^4*Cqd1[3, 3, 3, 3] - 
      384*MW2^4*Cqe[1, 1, 1, 1] + 1248*MW2^3*MZ2*Cqe[1, 1, 1, 1] - 
      1548*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] + 888*MW2*MZ2^3*Cqe[1, 1, 1, 1] - 
      204*MZ2^4*Cqe[1, 1, 1, 1] - 384*MW2^4*Cqe[1, 1, 2, 2] + 
      1248*MW2^3*MZ2*Cqe[1, 1, 2, 2] - 1548*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] + 
      888*MW2*MZ2^3*Cqe[1, 1, 2, 2] - 204*MZ2^4*Cqe[1, 1, 2, 2] - 
      384*MW2^4*Cqe[1, 1, 3, 3] + 1248*MW2^3*MZ2*Cqe[1, 1, 3, 3] - 
      1548*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] + 888*MW2*MZ2^3*Cqe[1, 1, 3, 3] - 
      204*MZ2^4*Cqe[1, 1, 3, 3] - 576*MW2^4*Cqe[1, 1, Leff, Leff] + 
      720*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] + 324*MW2^2*MZ2^2*
       Cqe[1, 1, Leff, Leff] - 666*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
      198*MZ2^4*Cqe[1, 1, Leff, Leff] + 1728*MW2^4*Cqe[2, 2, 1, 1] - 
      3600*MW2^3*MZ2*Cqe[2, 2, 1, 1] + 2916*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] - 
      1134*MW2*MZ2^3*Cqe[2, 2, 1, 1] + 90*MZ2^4*Cqe[2, 2, 1, 1] + 
      1728*MW2^4*Cqe[2, 2, 2, 2] - 3600*MW2^3*MZ2*Cqe[2, 2, 2, 2] + 
      2916*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] - 1134*MW2*MZ2^3*Cqe[2, 2, 2, 2] + 
      90*MZ2^4*Cqe[2, 2, 2, 2] + 1728*MW2^4*Cqe[2, 2, 3, 3] - 
      3600*MW2^3*MZ2*Cqe[2, 2, 3, 3] + 2916*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] - 
      1134*MW2*MZ2^3*Cqe[2, 2, 3, 3] + 90*MZ2^4*Cqe[2, 2, 3, 3] - 
      576*MW2^4*Cqe[2, 2, Leff, Leff] + 720*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] + 
      324*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] - 666*MW2*MZ2^3*
       Cqe[2, 2, Leff, Leff] + 198*MZ2^4*Cqe[2, 2, Leff, Leff] + 
      384*MW2^4*Cqe[3, 3, 1, 1] - 672*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 
      252*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] + 138*MW2*MZ2^3*Cqe[3, 3, 1, 1] - 
      102*MZ2^4*Cqe[3, 3, 1, 1] + 384*MW2^4*Cqe[3, 3, 2, 2] - 
      672*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 252*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] + 
      138*MW2*MZ2^3*Cqe[3, 3, 2, 2] - 102*MZ2^4*Cqe[3, 3, 2, 2] + 
      384*MW2^4*Cqe[3, 3, 3, 3] - 672*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 
      252*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] + 138*MW2*MZ2^3*Cqe[3, 3, 3, 3] - 
      102*MZ2^4*Cqe[3, 3, 3, 3] + 576*MW2^4*Cqe[3, 3, Leff, Leff] + 
      144*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 540*MW2^2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 36*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      99*MZ2^4*Cqe[3, 3, Leff, Leff] + 2048*MW2^4*Cqq1[1, 1, 1, 1] - 
      4352*MW2^3*MZ2*Cqq1[1, 1, 1, 1] + 4224*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] - 
      2072*MW2*MZ2^3*Cqq1[1, 1, 1, 1] + 476*MZ2^4*Cqq1[1, 1, 1, 1] - 
      2688*MW2^4*Cqq1[1, 1, 2, 2] + 4704*MW2^3*MZ2*Cqq1[1, 1, 2, 2] - 
      2736*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] + 492*MW2*MZ2^3*Cqq1[1, 1, 2, 2] + 
      228*MZ2^4*Cqq1[1, 1, 2, 2] - 1536*MW2^4*Cqq1[1, 1, 3, 3] + 
      2688*MW2^3*MZ2*Cqq1[1, 1, 3, 3] - 1008*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 
      552*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 408*MZ2^4*Cqq1[1, 1, 3, 3] - 
      256*MW2^4*Cqq1[1, 2, 2, 1] + 640*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
      960*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 376*MW2*MZ2^3*Cqq1[1, 2, 2, 1] + 
      38*MZ2^4*Cqq1[1, 2, 2, 1] + 512*MW2^4*Cqq1[1, 3, 3, 1] - 
      128*MW2^3*MZ2*Cqq1[1, 3, 3, 1] - 240*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] + 
      112*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 68*MZ2^4*Cqq1[1, 3, 3, 1] - 
      4992*MW2^4*Cqq1[2, 2, 2, 2] + 9696*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
      7920*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] + 2940*MW2*MZ2^3*Cqq1[2, 2, 2, 2] - 
      210*MZ2^4*Cqq1[2, 2, 2, 2] + 2688*MW2^4*Cqq1[2, 2, 3, 3] - 
      672*MW2^3*MZ2*Cqq1[2, 2, 3, 3] - 288*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      588*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 114*MZ2^4*Cqq1[2, 2, 3, 3] + 
      512*MW2^4*Cqq1[2, 3, 3, 2] - 128*MW2^3*MZ2*Cqq1[2, 3, 3, 2] - 
      240*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] + 112*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      68*MZ2^4*Cqq1[2, 3, 3, 2] + 1024*MW2^4*Cqq1[3, 3, 3, 3] - 
      256*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 480*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 
      224*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 136*MZ2^4*Cqq1[3, 3, 3, 3] + 
      6144*MW2^4*Cqq3[1, 1, 1, 1] - 8448*MW2^3*MZ2*Cqq3[1, 1, 1, 1] + 
      4608*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] - 888*MW2*MZ2^3*Cqq3[1, 1, 1, 1] + 
      204*MZ2^4*Cqq3[1, 1, 1, 1] + 1152*MW2^4*Cqq3[1, 1, 2, 2] - 
      864*MW2^3*MZ2*Cqq3[1, 1, 2, 2] - 3024*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] + 
      1764*MW2*MZ2^3*Cqq3[1, 1, 2, 2] + 4608*MW2^4*Cqq3[1, 1, 3, 3] - 
      3456*MW2^3*MZ2*Cqq3[1, 1, 3, 3] - 432*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 
      1224*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 1536*MW2^4*Cqq3[1, 2, 2, 1] + 
      2496*MW2^3*MZ2*Cqq3[1, 2, 2, 1] - 864*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] - 
      48*MW2*MZ2^3*Cqq3[1, 2, 2, 1] + 114*MZ2^4*Cqq3[1, 2, 2, 1] - 
      1536*MW2^4*Cqq3[1, 3, 3, 1] + 1920*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
      432*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 480*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      204*MZ2^4*Cqq3[1, 3, 3, 1] - 6528*MW2^4*Cqq3[2, 2, 2, 2] + 
      10080*MW2^3*MZ2*Cqq3[2, 2, 2, 2] - 8496*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 
      2604*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 90*MZ2^4*Cqq3[2, 2, 2, 2] + 
      384*MW2^4*Cqq3[2, 2, 3, 3] - 96*MW2^3*MZ2*Cqq3[2, 2, 3, 3] - 
      1152*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 84*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
      294*MZ2^4*Cqq3[2, 2, 3, 3] + 1280*MW2^4*Cqq3[2, 3, 3, 2] - 
      320*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 48*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 
      280*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 8*MZ2^4*Cqq3[2, 3, 3, 2] + 
      1024*MW2^4*Cqq3[3, 3, 3, 3] - 256*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
      480*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 224*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      136*MZ2^4*Cqq3[3, 3, 3, 3] + 1536*MW2^4*Cqu1[1, 1, 1, 1] - 
      4992*MW2^3*MZ2*Cqu1[1, 1, 1, 1] + 6192*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] - 
      3552*MW2*MZ2^3*Cqu1[1, 1, 1, 1] + 816*MZ2^4*Cqu1[1, 1, 1, 1] - 
      576*MW2^4*Cqu1[1, 1, 2, 2] + 1440*MW2^3*MZ2*Cqu1[1, 1, 2, 2] - 
      1512*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] + 1008*MW2*MZ2^3*Cqu1[1, 1, 2, 2] - 
      360*MZ2^4*Cqu1[1, 1, 2, 2] - 2688*MW2^4*Cqu1[2, 2, 1, 1] + 
      4704*MW2^3*MZ2*Cqu1[2, 2, 1, 1] - 2736*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] + 
      492*MW2*MZ2^3*Cqu1[2, 2, 1, 1] + 228*MZ2^4*Cqu1[2, 2, 1, 1] - 
      4800*MW2^4*Cqu1[2, 2, 2, 2] + 11136*MW2^3*MZ2*Cqu1[2, 2, 2, 2] - 
      10440*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] + 5052*MW2*MZ2^3*Cqu1[2, 2, 2, 2] - 
      948*MZ2^4*Cqu1[2, 2, 2, 2] - 1536*MW2^4*Cqu1[3, 3, 1, 1] + 
      2688*MW2^3*MZ2*Cqu1[3, 3, 1, 1] - 1008*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 
      552*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 408*MZ2^4*Cqu1[3, 3, 1, 1] + 
      576*MW2^4*Cqu1[3, 3, 2, 2] - 576*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      216*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 36*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
      180*MZ2^4*Cqu1[3, 3, 2, 2] - 1536*MW2^4*Cud1[1, 1, 1, 1] + 
      4992*MW2^3*MZ2*Cud1[1, 1, 1, 1] - 6192*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] + 
      3552*MW2*MZ2^3*Cud1[1, 1, 1, 1] - 816*MZ2^4*Cud1[1, 1, 1, 1] - 
      1536*MW2^4*Cud1[1, 1, 2, 2] + 4992*MW2^3*MZ2*Cud1[1, 1, 2, 2] - 
      6192*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] + 3552*MW2*MZ2^3*Cud1[1, 1, 2, 2] - 
      816*MZ2^4*Cud1[1, 1, 2, 2] - 1536*MW2^4*Cud1[1, 1, 3, 3] + 
      4992*MW2^3*MZ2*Cud1[1, 1, 3, 3] - 6192*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] + 
      3552*MW2*MZ2^3*Cud1[1, 1, 3, 3] - 816*MZ2^4*Cud1[1, 1, 3, 3] + 
      576*MW2^4*Cud1[2, 2, 1, 1] - 1440*MW2^3*MZ2*Cud1[2, 2, 1, 1] + 
      1512*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] - 1008*MW2*MZ2^3*Cud1[2, 2, 1, 1] + 
      360*MZ2^4*Cud1[2, 2, 1, 1] + 576*MW2^4*Cud1[2, 2, 2, 2] - 
      1440*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 1512*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 
      1008*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 360*MZ2^4*Cud1[2, 2, 2, 2] + 
      576*MW2^4*Cud1[2, 2, 3, 3] - 1440*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 
      1512*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 1008*MW2*MZ2^3*Cud1[2, 2, 3, 3] + 
      360*MZ2^4*Cud1[2, 2, 3, 3] + 4096*MW2^4*Cuu[1, 1, 1, 1] - 
      13312*MW2^3*MZ2*Cuu[1, 1, 1, 1] + 16512*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] - 
      9472*MW2*MZ2^3*Cuu[1, 1, 1, 1] + 2176*MZ2^4*Cuu[1, 1, 1, 1] - 
      2304*MW2^4*Cuu[1, 1, 2, 2] + 5760*MW2^3*MZ2*Cuu[1, 1, 2, 2] - 
      6048*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] + 4032*MW2*MZ2^3*Cuu[1, 1, 2, 2] - 
      1440*MZ2^4*Cuu[1, 1, 2, 2] - 768*MW2^4*Cuu[1, 2, 2, 1] + 
      1920*MW2^3*MZ2*Cuu[1, 2, 2, 1] - 2016*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 
      1344*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 480*MZ2^4*Cuu[1, 2, 2, 1] - 
      7168*MW2^4*Cuu[2, 2, 2, 2] + 20992*MW2^3*MZ2*Cuu[2, 2, 2, 2] - 
      24576*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] + 14848*MW2*MZ2^3*Cuu[2, 2, 2, 2] - 
      4096*MZ2^4*Cuu[2, 2, 2, 2]))/(12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (36*(32*MW2^4 - 40*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + 37*MW2*MZ2^3 - 11*MZ2^4)*
       Ceu[Leff, Leff, 3, 3] - 18*(64*MW2^4 - 64*MW2^3*MZ2 - 48*MW2^2*MZ2^2 + 
        59*MW2*MZ2^3 - 11*MZ2^4)*Clq1[Leff, Leff, 3, 3] + 
      1152*MW2^4*Clq3[Leff, Leff, 3, 3] - 1152*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 864*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      1062*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      198*MZ2^4*Clq3[Leff, Leff, 3, 3] - 1152*MW2^4*Clu[Leff, Leff, 3, 3] + 
      2016*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^2*
       Clu[Leff, Leff, 3, 3] - 1872*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      792*MZ2^4*Clu[Leff, Leff, 3, 3] + 768*MW2^4*Cqd1[3, 3, 1, 1] - 
      1920*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 1800*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      750*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 102*MZ2^4*Cqd1[3, 3, 1, 1] + 
      768*MW2^4*Cqd1[3, 3, 2, 2] - 1920*MW2^3*MZ2*Cqd1[3, 3, 2, 2] + 
      1800*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 750*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      102*MZ2^4*Cqd1[3, 3, 2, 2] + 768*MW2^4*Cqd1[3, 3, 3, 3] - 
      1920*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 1800*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      750*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 102*MZ2^4*Cqd1[3, 3, 3, 3] + 
      1152*MW2^4*Cqe[3, 3, Leff, Leff] - 576*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] - 864*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      630*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 99*MZ2^4*Cqe[3, 3, Leff, Leff] - 
      1536*MW2^4*Cqq1[1, 1, 3, 3] + 3840*MW2^3*MZ2*Cqq1[1, 1, 3, 3] - 
      3600*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 1500*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 
      204*MZ2^4*Cqq1[1, 1, 3, 3] - 1024*MW2^4*Cqq1[1, 3, 3, 1] + 
      1792*MW2^3*MZ2*Cqq1[1, 3, 3, 1] - 1248*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] + 
      352*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 34*MZ2^4*Cqq1[1, 3, 3, 1] + 
      6912*MW2^4*Cqq1[2, 2, 3, 3] - 9216*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      6048*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 1404*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      90*MZ2^4*Cqq1[2, 2, 3, 3] + 1792*MW2^4*Cqq1[2, 3, 3, 2] - 
      2560*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 1968*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      616*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 64*MZ2^4*Cqq1[2, 3, 3, 2] + 
      1536*MW2^4*Cqq1[3, 3, 3, 3] - 1536*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
      144*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 444*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      102*MZ2^4*Cqq1[3, 3, 3, 3] - 4608*MW2^4*Cqq3[1, 1, 3, 3] + 
      6912*MW2^3*MZ2*Cqq3[1, 1, 3, 3] - 3888*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 
      612*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 768*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
      1152*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 648*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 
      102*MZ2^4*Cqq3[1, 3, 3, 1] + 3840*MW2^4*Cqq3[2, 2, 3, 3] - 
      6144*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 5760*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      2292*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 294*MZ2^4*Cqq3[2, 2, 3, 3] + 
      2816*MW2^4*Cqq3[2, 3, 3, 2] - 3584*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      2064*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 320*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 
      4*MZ2^4*Cqq3[2, 3, 3, 2] - 512*MW2^4*Cqq3[3, 3, 3, 3] + 
      512*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 48*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      148*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 34*MZ2^4*Cqq3[3, 3, 3, 3] - 
      768*MW2^4*Cqu1[1, 1, 3, 3] + 2496*MW2^3*MZ2*Cqu1[1, 1, 3, 3] - 
      3096*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] + 1776*MW2*MZ2^3*Cqu1[1, 1, 3, 3] - 
      408*MZ2^4*Cqu1[1, 1, 3, 3] + 3456*MW2^4*Cqu1[2, 2, 3, 3] - 
      7200*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 5832*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      2268*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 180*MZ2^4*Cqu1[2, 2, 3, 3] - 
      1536*MW2^4*Cqu1[3, 3, 1, 1] + 3840*MW2^3*MZ2*Cqu1[3, 3, 1, 1] - 
      3600*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 1500*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 
      204*MZ2^4*Cqu1[3, 3, 1, 1] + 2688*MW2^4*Cqu1[3, 3, 2, 2] - 
      5856*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 5328*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      2544*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 384*MZ2^4*Cqu1[3, 3, 2, 2] + 
      768*MW2^4*Cqu1[3, 3, 3, 3] - 1344*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
      504*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 276*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      204*MZ2^4*Cqu1[3, 3, 3, 3] + 768*MW2^4*Cud1[3, 3, 1, 1] - 
      2496*MW2^3*MZ2*Cud1[3, 3, 1, 1] + 3096*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] - 
      1776*MW2*MZ2^3*Cud1[3, 3, 1, 1] + 408*MZ2^4*Cud1[3, 3, 1, 1] + 
      768*MW2^4*Cud1[3, 3, 2, 2] - 2496*MW2^3*MZ2*Cud1[3, 3, 2, 2] + 
      3096*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] - 1776*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 
      408*MZ2^4*Cud1[3, 3, 2, 2] + 768*MW2^4*Cud1[3, 3, 3, 3] - 
      2496*MW2^3*MZ2*Cud1[3, 3, 3, 3] + 3096*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] - 
      1776*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 408*MZ2^4*Cud1[3, 3, 3, 3] - 
      3072*MW2^4*Cuu[1, 1, 3, 3] + 9984*MW2^3*MZ2*Cuu[1, 1, 3, 3] - 
      12384*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] + 7104*MW2*MZ2^3*Cuu[1, 1, 3, 3] - 
      1632*MZ2^4*Cuu[1, 1, 3, 3] - 1024*MW2^4*Cuu[1, 3, 3, 1] + 
      3328*MW2^3*MZ2*Cuu[1, 3, 3, 1] - 4128*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] + 
      2368*MW2*MZ2^3*Cuu[1, 3, 3, 1] - 544*MZ2^4*Cuu[1, 3, 3, 1] + 
      5376*MW2^4*Cuu[2, 2, 3, 3] - 15744*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      18432*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 11136*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      3072*MZ2^4*Cuu[2, 2, 3, 3] + 1792*MW2^4*Cuu[2, 3, 3, 2] - 
      5248*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 6144*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      3712*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 1024*MZ2^4*Cuu[2, 3, 3, 2]))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(9*(32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 
        11*MZ2^3)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      18*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] + 2304*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
      4896*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 
      1152*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] + 216*MT2*MW2^2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 1152*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      4554*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 864*MW2^2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 2178*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
      1062*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
      198*MZ2^5*Clq3[Leff, Leff, 3, 3] - 2304*MT2*MW2^4*
       Clu[Leff, Leff, 3, 3] + 1440*MT2*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] - 
      1152*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] + 2376*MT2*MW2^2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 2016*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      1314*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^3*
       Clu[Leff, Leff, 3, 3] - 198*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      1872*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] + 
      792*MZ2^5*Clu[Leff, Leff, 3, 3] + 1536*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 
      5568*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 768*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 
      7488*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 1920*MW2^3*MZ2^2*
       Cqd1[3, 3, 1, 1] - 4578*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 
      1800*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 1122*MT2*MZ2^4*Cqd1[3, 3, 1, 1] - 
      750*MW2*MZ2^4*Cqd1[3, 3, 1, 1] + 102*MZ2^5*Cqd1[3, 3, 1, 1] + 
      1536*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 5568*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] + 
      768*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 7488*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 2, 2] - 1920*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] - 
      4578*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 1800*MW2^2*MZ2^3*
       Cqd1[3, 3, 2, 2] + 1122*MT2*MZ2^4*Cqd1[3, 3, 2, 2] - 
      750*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 102*MZ2^5*Cqd1[3, 3, 2, 2] + 
      1536*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 5568*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 
      768*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 7488*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] - 1920*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 
      4578*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 1800*MW2^2*MZ2^3*
       Cqd1[3, 3, 3, 3] + 1122*MT2*MZ2^4*Cqd1[3, 3, 3, 3] - 
      750*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 102*MZ2^5*Cqd1[3, 3, 3, 3] + 
      2304*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 3744*MT2*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] + 1152*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
      1080*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 
      576*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 3366*MT2*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] - 864*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      1089*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] + 630*MW2*MZ2^4*
       Cqe[3, 3, Leff, Leff] - 99*MZ2^5*Cqe[3, 3, Leff, Leff] - 
      3072*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 11136*MT2*MW2^3*MZ2*
       Cqq1[1, 1, 3, 3] - 1536*MW2^4*MZ2*Cqq1[1, 1, 3, 3] - 
      14976*MT2*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 3840*MW2^3*MZ2^2*
       Cqq1[1, 1, 3, 3] + 9156*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 
      3600*MW2^2*MZ2^3*Cqq1[1, 1, 3, 3] - 2244*MT2*MZ2^4*Cqq1[1, 1, 3, 3] + 
      1500*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 204*MZ2^5*Cqq1[1, 1, 3, 3] - 
      2048*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 5888*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] - 
      1024*MW2^4*MZ2*Cqq1[1, 3, 3, 1] - 5952*MT2*MW2^2*MZ2^2*
       Cqq1[1, 3, 3, 1] + 1792*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] + 
      2648*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 1248*MW2^2*MZ2^3*
       Cqq1[1, 3, 3, 1] - 374*MT2*MZ2^4*Cqq1[1, 3, 3, 1] + 
      352*MW2*MZ2^4*Cqq1[1, 3, 3, 1] - 34*MZ2^5*Cqq1[1, 3, 3, 1] + 
      13824*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 33984*MT2*MW2^3*MZ2*
       Cqq1[2, 2, 3, 3] + 6912*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
      28944*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 9216*MW2^3*MZ2^2*
       Cqq1[2, 2, 3, 3] - 12204*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      6048*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 990*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
      1404*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 90*MZ2^5*Cqq1[2, 2, 3, 3] + 
      3584*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 9152*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      1792*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 8688*MT2*MW2^2*MZ2^2*
       Cqq1[2, 3, 3, 2] - 2560*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 
      4472*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 1968*MW2^2*MZ2^3*
       Cqq1[2, 3, 3, 2] + 704*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 
      616*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 64*MZ2^5*Cqq1[2, 3, 3, 2] + 
      3072*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 6528*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
      1536*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 2880*MT2*MW2^2*MZ2^2*
       Cqq1[3, 3, 3, 3] - 1536*MW2^3*MZ2^2*Cqq1[3, 3, 3, 3] + 
      1212*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 144*MW2^2*MZ2^3*
       Cqq1[3, 3, 3, 3] - 1122*MT2*MZ2^4*Cqq1[3, 3, 3, 3] + 
      444*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 102*MZ2^5*Cqq1[3, 3, 3, 3] - 
      9216*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 24192*MT2*MW2^3*MZ2*
       Cqq3[1, 1, 3, 3] - 4608*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 
      20736*MT2*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 6912*MW2^3*MZ2^2*
       Cqq3[1, 1, 3, 3] + 6732*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 
      3888*MW2^2*MZ2^3*Cqq3[1, 1, 3, 3] + 612*MW2*MZ2^4*Cqq3[1, 1, 3, 3] + 
      1536*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 4032*MT2*MW2^2*MZ2^2*
       Cqq3[1, 3, 3, 1] + 768*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] + 
      3456*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 1152*MW2^2*MZ2^3*
       Cqq3[1, 3, 3, 1] - 1122*MT2*MZ2^4*Cqq3[1, 3, 3, 1] + 
      648*MW2*MZ2^4*Cqq3[1, 3, 3, 1] - 102*MZ2^5*Cqq3[1, 3, 3, 1] + 
      7680*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 20928*MT2*MW2^3*MZ2*
       Cqq3[2, 2, 3, 3] + 3840*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 
      23184*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 6144*MW2^3*MZ2^2*
       Cqq3[2, 2, 3, 3] - 14628*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
      5760*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] + 3234*MT2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      2292*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 294*MZ2^5*Cqq3[2, 2, 3, 3] + 
      5632*MT2*MW2^4*Cqq3[2, 3, 3, 2] - 13504*MT2*MW2^3*MZ2*
       Cqq3[2, 3, 3, 2] + 2816*MW2^4*MZ2*Cqq3[2, 3, 3, 2] + 
      10608*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 3584*MW2^3*MZ2^2*
       Cqq3[2, 3, 3, 2] - 3664*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      2064*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] - 44*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      320*MW2*MZ2^4*Cqq3[2, 3, 3, 2] - 4*MZ2^5*Cqq3[2, 3, 3, 2] - 
      1024*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 2176*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
      512*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 960*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      512*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 404*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
      48*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 374*MT2*MZ2^4*Cqq3[3, 3, 3, 3] - 
      148*MW2*MZ2^4*Cqq3[3, 3, 3, 3] + 34*MZ2^5*Cqq3[3, 3, 3, 3] - 
      1536*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 3264*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] - 
      768*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 2304*MT2*MW2^2*MZ2^2*
       Cqu1[1, 1, 3, 3] + 2496*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] + 
      474*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] - 3096*MW2^2*MZ2^3*
       Cqu1[1, 1, 3, 3] + 102*MT2*MZ2^4*Cqu1[1, 1, 3, 3] + 
      1776*MW2*MZ2^4*Cqu1[1, 1, 3, 3] - 408*MZ2^5*Cqu1[1, 1, 3, 3] + 
      6912*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      3456*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 3240*MT2*MW2^2*MZ2^2*
       Cqu1[2, 2, 3, 3] - 7200*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 
      162*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 5832*MW2^2*MZ2^3*
       Cqu1[2, 2, 3, 3] - 45*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
      2268*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 180*MZ2^5*Cqu1[2, 2, 3, 3] - 
      3072*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 11136*MT2*MW2^3*MZ2*
       Cqu1[3, 3, 1, 1] - 1536*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 
      14976*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 3840*MW2^3*MZ2^2*
       Cqu1[3, 3, 1, 1] + 9156*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 
      3600*MW2^2*MZ2^3*Cqu1[3, 3, 1, 1] - 2244*MT2*MZ2^4*Cqu1[3, 3, 1, 1] + 
      1500*MW2*MZ2^4*Cqu1[3, 3, 1, 1] - 204*MZ2^5*Cqu1[3, 3, 1, 1] + 
      5376*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 17760*MT2*MW2^3*MZ2*
       Cqu1[3, 3, 2, 2] + 2688*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 
      22320*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 5856*MW2^3*MZ2^2*
       Cqu1[3, 3, 2, 2] - 14160*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 
      5328*MW2^2*MZ2^3*Cqu1[3, 3, 2, 2] + 4224*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      2544*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 384*MZ2^5*Cqu1[3, 3, 2, 2] + 
      1536*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 960*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
      768*MW2^4*MZ2*Cqu1[3, 3, 3, 3] - 288*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 
      1344*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 390*MT2*MW2*MZ2^3*
       Cqu1[3, 3, 3, 3] + 504*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      51*MT2*MZ2^4*Cqu1[3, 3, 3, 3] + 276*MW2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      204*MZ2^5*Cqu1[3, 3, 3, 3] + 1536*MT2*MW2^4*Cud1[3, 3, 1, 1] - 
      3264*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] + 768*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 
      2304*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] - 2496*MW2^3*MZ2^2*
       Cud1[3, 3, 1, 1] - 474*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] + 
      3096*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] - 102*MT2*MZ2^4*Cud1[3, 3, 1, 1] - 
      1776*MW2*MZ2^4*Cud1[3, 3, 1, 1] + 408*MZ2^5*Cud1[3, 3, 1, 1] + 
      1536*MT2*MW2^4*Cud1[3, 3, 2, 2] - 3264*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] + 
      768*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 2304*MT2*MW2^2*MZ2^2*
       Cud1[3, 3, 2, 2] - 2496*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 
      474*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 3096*MW2^2*MZ2^3*
       Cud1[3, 3, 2, 2] - 102*MT2*MZ2^4*Cud1[3, 3, 2, 2] - 
      1776*MW2*MZ2^4*Cud1[3, 3, 2, 2] + 408*MZ2^5*Cud1[3, 3, 2, 2] + 
      1536*MT2*MW2^4*Cud1[3, 3, 3, 3] - 3264*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] + 
      768*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 2304*MT2*MW2^2*MZ2^2*
       Cud1[3, 3, 3, 3] - 2496*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] - 
      474*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 3096*MW2^2*MZ2^3*
       Cud1[3, 3, 3, 3] - 102*MT2*MZ2^4*Cud1[3, 3, 3, 3] - 
      1776*MW2*MZ2^4*Cud1[3, 3, 3, 3] + 408*MZ2^5*Cud1[3, 3, 3, 3] - 
      6144*MT2*MW2^4*Cuu[1, 1, 3, 3] + 13056*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] - 
      3072*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 9216*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] + 
      9984*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] + 1896*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] - 
      12384*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] + 408*MT2*MZ2^4*Cuu[1, 1, 3, 3] + 
      7104*MW2*MZ2^4*Cuu[1, 1, 3, 3] - 1632*MZ2^5*Cuu[1, 1, 3, 3] - 
      2048*MT2*MW2^4*Cuu[1, 3, 3, 1] + 4352*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] - 
      1024*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 3072*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] + 
      3328*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] + 632*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] - 
      4128*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] + 136*MT2*MZ2^4*Cuu[1, 3, 3, 1] + 
      2368*MW2*MZ2^4*Cuu[1, 3, 3, 1] - 544*MZ2^5*Cuu[1, 3, 3, 1] + 
      10752*MT2*MW2^4*Cuu[2, 2, 3, 3] - 19392*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      5376*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 13536*MT2*MW2^2*MZ2^2*
       Cuu[2, 2, 3, 3] - 15744*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 
      4128*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 18432*MW2^2*MZ2^3*
       Cuu[2, 2, 3, 3] - 768*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      11136*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 3072*MZ2^5*Cuu[2, 2, 3, 3] + 
      3584*MT2*MW2^4*Cuu[2, 3, 3, 2] - 6464*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      1792*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 4512*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      5248*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 1376*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      6144*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 256*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      3712*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 1024*MZ2^5*Cuu[2, 3, 3, 2]))/
    (12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (1280*MW2^4*MZ2*Cdd[1, 1, 1, 1] - 4160*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] + 
     5160*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] - 2960*MW2*MZ2^4*Cdd[1, 1, 1, 1] + 
     680*MZ2^5*Cdd[1, 1, 1, 1] + 3072*MW2^4*MZ2*Cdd[1, 1, 2, 2] - 
     9984*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] + 12384*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] - 
     7104*MW2*MZ2^4*Cdd[1, 1, 2, 2] + 1632*MZ2^5*Cdd[1, 1, 2, 2] + 
     3072*MW2^4*MZ2*Cdd[1, 1, 3, 3] - 9984*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] + 
     12384*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] - 7104*MW2*MZ2^4*Cdd[1, 1, 3, 3] + 
     1632*MZ2^5*Cdd[1, 1, 3, 3] - 512*MW2^4*MZ2*Cdd[1, 2, 2, 1] + 
     1664*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] - 2064*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] + 
     1184*MW2*MZ2^4*Cdd[1, 2, 2, 1] - 272*MZ2^5*Cdd[1, 2, 2, 1] - 
     512*MW2^4*MZ2*Cdd[1, 3, 3, 1] + 1664*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] - 
     2064*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] + 1184*MW2*MZ2^4*Cdd[1, 3, 3, 1] - 
     272*MZ2^5*Cdd[1, 3, 3, 1] + 1280*MW2^4*MZ2*Cdd[2, 2, 2, 2] - 
     4160*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] + 5160*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] - 
     2960*MW2*MZ2^4*Cdd[2, 2, 2, 2] + 680*MZ2^5*Cdd[2, 2, 2, 2] + 
     3072*MW2^4*MZ2*Cdd[2, 2, 3, 3] - 9984*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] + 
     12384*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] - 7104*MW2*MZ2^4*Cdd[2, 2, 3, 3] + 
     1632*MZ2^5*Cdd[2, 2, 3, 3] - 512*MW2^4*MZ2*Cdd[2, 3, 3, 2] + 
     1664*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] - 2064*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] + 
     1184*MW2*MZ2^4*Cdd[2, 3, 3, 2] - 272*MZ2^5*Cdd[2, 3, 3, 2] + 
     1280*MW2^4*MZ2*Cdd[3, 3, 3, 3] - 4160*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] + 
     5160*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] - 2960*MW2*MZ2^4*Cdd[3, 3, 3, 3] + 
     680*MZ2^5*Cdd[3, 3, 3, 3] + 768*MW2^4*MZ2*Ced[1, 1, 1, 1] - 
     2496*MW2^3*MZ2^2*Ced[1, 1, 1, 1] + 3096*MW2^2*MZ2^3*Ced[1, 1, 1, 1] - 
     1776*MW2*MZ2^4*Ced[1, 1, 1, 1] + 408*MZ2^5*Ced[1, 1, 1, 1] + 
     768*MW2^4*MZ2*Ced[1, 1, 2, 2] - 2496*MW2^3*MZ2^2*Ced[1, 1, 2, 2] + 
     3096*MW2^2*MZ2^3*Ced[1, 1, 2, 2] - 1776*MW2*MZ2^4*Ced[1, 1, 2, 2] + 
     408*MZ2^5*Ced[1, 1, 2, 2] + 768*MW2^4*MZ2*Ced[1, 1, 3, 3] - 
     2496*MW2^3*MZ2^2*Ced[1, 1, 3, 3] + 3096*MW2^2*MZ2^3*Ced[1, 1, 3, 3] - 
     1776*MW2*MZ2^4*Ced[1, 1, 3, 3] + 408*MZ2^5*Ced[1, 1, 3, 3] + 
     768*MW2^4*MZ2*Ced[2, 2, 1, 1] - 2496*MW2^3*MZ2^2*Ced[2, 2, 1, 1] + 
     3096*MW2^2*MZ2^3*Ced[2, 2, 1, 1] - 1776*MW2*MZ2^4*Ced[2, 2, 1, 1] + 
     408*MZ2^5*Ced[2, 2, 1, 1] + 768*MW2^4*MZ2*Ced[2, 2, 2, 2] - 
     2496*MW2^3*MZ2^2*Ced[2, 2, 2, 2] + 3096*MW2^2*MZ2^3*Ced[2, 2, 2, 2] - 
     1776*MW2*MZ2^4*Ced[2, 2, 2, 2] + 408*MZ2^5*Ced[2, 2, 2, 2] + 
     768*MW2^4*MZ2*Ced[2, 2, 3, 3] - 2496*MW2^3*MZ2^2*Ced[2, 2, 3, 3] + 
     3096*MW2^2*MZ2^3*Ced[2, 2, 3, 3] - 1776*MW2*MZ2^4*Ced[2, 2, 3, 3] + 
     408*MZ2^5*Ced[2, 2, 3, 3] + 768*MW2^4*MZ2*Ced[3, 3, 1, 1] - 
     2496*MW2^3*MZ2^2*Ced[3, 3, 1, 1] + 3096*MW2^2*MZ2^3*Ced[3, 3, 1, 1] - 
     1776*MW2*MZ2^4*Ced[3, 3, 1, 1] + 408*MZ2^5*Ced[3, 3, 1, 1] + 
     768*MW2^4*MZ2*Ced[3, 3, 2, 2] - 2496*MW2^3*MZ2^2*Ced[3, 3, 2, 2] + 
     3096*MW2^2*MZ2^3*Ced[3, 3, 2, 2] - 1776*MW2*MZ2^4*Ced[3, 3, 2, 2] + 
     408*MZ2^5*Ced[3, 3, 2, 2] + 768*MW2^4*MZ2*Ced[3, 3, 3, 3] - 
     2496*MW2^3*MZ2^2*Ced[3, 3, 3, 3] + 3096*MW2^2*MZ2^3*Ced[3, 3, 3, 3] - 
     1776*MW2*MZ2^4*Ced[3, 3, 3, 3] + 408*MZ2^5*Ced[3, 3, 3, 3] - 
     36*MZ2*(-32*MW2^4 + 40*MW2^3*MZ2 + 18*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 
       11*MZ2^4)*Ced[Leff, Leff, 1, 1] - 36*MZ2*(-32*MW2^4 + 40*MW2^3*MZ2 + 
       18*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 11*MZ2^4)*Ced[Leff, Leff, 2, 2] + 
     1152*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] - 1440*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] - 648*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
     1332*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] - 396*MZ2^5*Ced[Leff, Leff, 3, 3] + 
     1152*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] - 1440*MW2^3*MZ2^2*
      Cee[Leff, Leff, 1, 1] - 648*MW2^2*MZ2^3*Cee[Leff, Leff, 1, 1] + 
     1332*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] - 396*MZ2^5*Cee[Leff, Leff, 1, 1] + 
     1152*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] - 1440*MW2^3*MZ2^2*
      Cee[Leff, Leff, 2, 2] - 648*MW2^2*MZ2^3*Cee[Leff, Leff, 2, 2] + 
     1332*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] - 396*MZ2^5*Cee[Leff, Leff, 2, 2] + 
     1152*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] - 1440*MW2^3*MZ2^2*
      Cee[Leff, Leff, 3, 3] - 648*MW2^2*MZ2^3*Cee[Leff, Leff, 3, 3] + 
     1332*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] - 396*MZ2^5*Cee[Leff, Leff, 3, 3] - 
     1536*MW2^4*MZ2*Ceu[1, 1, 1, 1] + 4992*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] - 
     6192*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] + 3552*MW2*MZ2^4*Ceu[1, 1, 1, 1] - 
     816*MZ2^5*Ceu[1, 1, 1, 1] + 2688*MW2^4*MZ2*Ceu[1, 1, 2, 2] - 
     7872*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] + 9216*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] - 
     5568*MW2*MZ2^4*Ceu[1, 1, 2, 2] + 1536*MZ2^5*Ceu[1, 1, 2, 2] - 
     1536*MW2^4*MZ2*Ceu[2, 2, 1, 1] + 4992*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] - 
     6192*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] + 3552*MW2*MZ2^4*Ceu[2, 2, 1, 1] - 
     816*MZ2^5*Ceu[2, 2, 1, 1] + 2688*MW2^4*MZ2*Ceu[2, 2, 2, 2] - 
     7872*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] + 9216*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] - 
     5568*MW2*MZ2^4*Ceu[2, 2, 2, 2] + 1536*MZ2^5*Ceu[2, 2, 2, 2] - 
     1536*MW2^4*MZ2*Ceu[3, 3, 1, 1] + 4992*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] - 
     6192*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] + 3552*MW2*MZ2^4*Ceu[3, 3, 1, 1] - 
     816*MZ2^5*Ceu[3, 3, 1, 1] + 2688*MW2^4*MZ2*Ceu[3, 3, 2, 2] - 
     7872*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] + 9216*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] - 
     5568*MW2*MZ2^4*Ceu[3, 3, 2, 2] + 1536*MZ2^5*Ceu[3, 3, 2, 2] - 
     2304*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] + 2880*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 1296*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
     2664*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] + 792*MZ2^5*Ceu[Leff, Leff, 1, 1] - 
     2304*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] + 2880*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] + 1296*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
     2664*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] + 792*MZ2^5*Ceu[Leff, Leff, 2, 2] - 
     6912*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] + 8640*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] + 1152*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 
     3888*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] - 
     1440*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] - 7992*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] - 648*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] + 
     2376*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] + 1332*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] - 396*MZ2^5*Ceu[Leff, Leff, 3, 3] + 
     768*MW2^4*MZ2*Cld[1, 1, 1, 1] - 2496*MW2^3*MZ2^2*Cld[1, 1, 1, 1] + 
     3096*MW2^2*MZ2^3*Cld[1, 1, 1, 1] - 1776*MW2*MZ2^4*Cld[1, 1, 1, 1] + 
     408*MZ2^5*Cld[1, 1, 1, 1] + 768*MW2^4*MZ2*Cld[1, 1, 2, 2] - 
     2496*MW2^3*MZ2^2*Cld[1, 1, 2, 2] + 3096*MW2^2*MZ2^3*Cld[1, 1, 2, 2] - 
     1776*MW2*MZ2^4*Cld[1, 1, 2, 2] + 408*MZ2^5*Cld[1, 1, 2, 2] + 
     768*MW2^4*MZ2*Cld[1, 1, 3, 3] - 2496*MW2^3*MZ2^2*Cld[1, 1, 3, 3] + 
     3096*MW2^2*MZ2^3*Cld[1, 1, 3, 3] - 1776*MW2*MZ2^4*Cld[1, 1, 3, 3] + 
     408*MZ2^5*Cld[1, 1, 3, 3] + 768*MW2^4*MZ2*Cld[2, 2, 1, 1] - 
     2496*MW2^3*MZ2^2*Cld[2, 2, 1, 1] + 3096*MW2^2*MZ2^3*Cld[2, 2, 1, 1] - 
     1776*MW2*MZ2^4*Cld[2, 2, 1, 1] + 408*MZ2^5*Cld[2, 2, 1, 1] + 
     768*MW2^4*MZ2*Cld[2, 2, 2, 2] - 2496*MW2^3*MZ2^2*Cld[2, 2, 2, 2] + 
     3096*MW2^2*MZ2^3*Cld[2, 2, 2, 2] - 1776*MW2*MZ2^4*Cld[2, 2, 2, 2] + 
     408*MZ2^5*Cld[2, 2, 2, 2] + 768*MW2^4*MZ2*Cld[2, 2, 3, 3] - 
     2496*MW2^3*MZ2^2*Cld[2, 2, 3, 3] + 3096*MW2^2*MZ2^3*Cld[2, 2, 3, 3] - 
     1776*MW2*MZ2^4*Cld[2, 2, 3, 3] + 408*MZ2^5*Cld[2, 2, 3, 3] + 
     768*MW2^4*MZ2*Cld[3, 3, 1, 1] - 2496*MW2^3*MZ2^2*Cld[3, 3, 1, 1] + 
     3096*MW2^2*MZ2^3*Cld[3, 3, 1, 1] - 1776*MW2*MZ2^4*Cld[3, 3, 1, 1] + 
     408*MZ2^5*Cld[3, 3, 1, 1] + 768*MW2^4*MZ2*Cld[3, 3, 2, 2] - 
     2496*MW2^3*MZ2^2*Cld[3, 3, 2, 2] + 3096*MW2^2*MZ2^3*Cld[3, 3, 2, 2] - 
     1776*MW2*MZ2^4*Cld[3, 3, 2, 2] + 408*MZ2^5*Cld[3, 3, 2, 2] + 
     768*MW2^4*MZ2*Cld[3, 3, 3, 3] - 2496*MW2^3*MZ2^2*Cld[3, 3, 3, 3] + 
     3096*MW2^2*MZ2^3*Cld[3, 3, 3, 3] - 1776*MW2*MZ2^4*Cld[3, 3, 3, 3] + 
     408*MZ2^5*Cld[3, 3, 3, 3] - 1152*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] + 
     2016*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 216*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] - 1872*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] + 
     792*MZ2^5*Cld[Leff, Leff, 1, 1] - 1152*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] + 
     2016*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 216*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] - 1872*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] + 
     792*MZ2^5*Cld[Leff, Leff, 2, 2] - 1152*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] + 
     2016*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] - 1872*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] + 
     792*MZ2^5*Cld[Leff, Leff, 3, 3] + 1152*MW2^4*MZ2*Cle[1, 1, Leff, Leff] - 
     1440*MW2^3*MZ2^2*Cle[1, 1, Leff, Leff] - 648*MW2^2*MZ2^3*
      Cle[1, 1, Leff, Leff] + 1332*MW2*MZ2^4*Cle[1, 1, Leff, Leff] - 
     396*MZ2^5*Cle[1, 1, Leff, Leff] + 1152*MW2^4*MZ2*Cle[2, 2, Leff, Leff] - 
     1440*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 648*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] + 1332*MW2*MZ2^4*Cle[2, 2, Leff, Leff] - 
     396*MZ2^5*Cle[2, 2, Leff, Leff] + 1152*MW2^4*MZ2*Cle[3, 3, Leff, Leff] - 
     1440*MW2^3*MZ2^2*Cle[3, 3, Leff, Leff] - 648*MW2^2*MZ2^3*
      Cle[3, 3, Leff, Leff] + 1332*MW2*MZ2^4*Cle[3, 3, Leff, Leff] - 
     396*MZ2^5*Cle[3, 3, Leff, Leff] - 1152*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] + 
     2016*MW2^3*MZ2^2*Cle[Leff, Leff, 1, 1] + 216*MW2^2*MZ2^3*
      Cle[Leff, Leff, 1, 1] - 1872*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] + 
     792*MZ2^5*Cle[Leff, Leff, 1, 1] - 1152*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] + 
     2016*MW2^3*MZ2^2*Cle[Leff, Leff, 2, 2] + 216*MW2^2*MZ2^3*
      Cle[Leff, Leff, 2, 2] - 1872*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] + 
     792*MZ2^5*Cle[Leff, Leff, 2, 2] - 1152*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] + 
     2016*MW2^3*MZ2^2*Cle[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^3*
      Cle[Leff, Leff, 3, 3] - 1872*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] + 
     792*MZ2^5*Cle[Leff, Leff, 3, 3] + 1152*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] - 
     1440*MW2^3*MZ2^2*Cll[Leff, 1, 1, Leff] - 648*MW2^2*MZ2^3*
      Cll[Leff, 1, 1, Leff] + 1332*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] - 
     396*MZ2^5*Cll[Leff, 1, 1, Leff] + 1152*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] - 
     1440*MW2^3*MZ2^2*Cll[Leff, 2, 2, Leff] - 648*MW2^2*MZ2^3*
      Cll[Leff, 2, 2, Leff] + 1332*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] - 
     396*MZ2^5*Cll[Leff, 2, 2, Leff] + 1152*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] - 
     1440*MW2^3*MZ2^2*Cll[Leff, 3, 3, Leff] - 648*MW2^2*MZ2^3*
      Cll[Leff, 3, 3, Leff] + 1332*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] - 
     396*MZ2^5*Cll[Leff, 3, 3, Leff] - 2304*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] + 
     4032*MW2^3*MZ2^2*Cll[Leff, Leff, 1, 1] + 432*MW2^2*MZ2^3*
      Cll[Leff, Leff, 1, 1] - 3744*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] + 
     1584*MZ2^5*Cll[Leff, Leff, 1, 1] - 2304*MW2^4*MZ2*
      Cll[Leff, Leff, 2, 2] + 4032*MW2^3*MZ2^2*Cll[Leff, Leff, 2, 2] + 
     432*MW2^2*MZ2^3*Cll[Leff, Leff, 2, 2] - 3744*MW2*MZ2^4*
      Cll[Leff, Leff, 2, 2] + 1584*MZ2^5*Cll[Leff, Leff, 2, 2] - 
     2304*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] + 4032*MW2^3*MZ2^2*
      Cll[Leff, Leff, 3, 3] + 432*MW2^2*MZ2^3*Cll[Leff, Leff, 3, 3] - 
     3744*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] + 
     1584*MZ2^5*Cll[Leff, Leff, 3, 3] - 768*MW2^4*MZ2*Clq1[1, 1, 1, 1] + 
     2496*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] - 3096*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] + 
     1776*MW2*MZ2^4*Clq1[1, 1, 1, 1] - 408*MZ2^5*Clq1[1, 1, 1, 1] + 
     3456*MW2^4*MZ2*Clq1[1, 1, 2, 2] - 7200*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] + 
     5832*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] - 2268*MW2*MZ2^4*Clq1[1, 1, 2, 2] + 
     180*MZ2^5*Clq1[1, 1, 2, 2] + 768*MW2^4*MZ2*Clq1[1, 1, 3, 3] - 
     1344*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] + 504*MW2^2*MZ2^3*Clq1[1, 1, 3, 3] + 
     276*MW2*MZ2^4*Clq1[1, 1, 3, 3] - 204*MZ2^5*Clq1[1, 1, 3, 3] - 
     768*MW2^4*MZ2*Clq1[2, 2, 1, 1] + 2496*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] - 
     3096*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] + 1776*MW2*MZ2^4*Clq1[2, 2, 1, 1] - 
     408*MZ2^5*Clq1[2, 2, 1, 1] + 3456*MW2^4*MZ2*Clq1[2, 2, 2, 2] - 
     7200*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] + 5832*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] - 
     2268*MW2*MZ2^4*Clq1[2, 2, 2, 2] + 180*MZ2^5*Clq1[2, 2, 2, 2] + 
     768*MW2^4*MZ2*Clq1[2, 2, 3, 3] - 1344*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] + 
     504*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] + 276*MW2*MZ2^4*Clq1[2, 2, 3, 3] - 
     204*MZ2^5*Clq1[2, 2, 3, 3] - 768*MW2^4*MZ2*Clq1[3, 3, 1, 1] + 
     2496*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] - 3096*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] + 
     1776*MW2*MZ2^4*Clq1[3, 3, 1, 1] - 408*MZ2^5*Clq1[3, 3, 1, 1] + 
     3456*MW2^4*MZ2*Clq1[3, 3, 2, 2] - 7200*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] + 
     5832*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] - 2268*MW2*MZ2^4*Clq1[3, 3, 2, 2] + 
     180*MZ2^5*Clq1[3, 3, 2, 2] + 768*MW2^4*MZ2*Clq1[3, 3, 3, 3] - 
     1344*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] + 504*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] + 
     276*MW2*MZ2^4*Clq1[3, 3, 3, 3] - 204*MZ2^5*Clq1[3, 3, 3, 3] + 
     1152*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] - 2016*MW2^3*MZ2^2*
      Clq1[Leff, Leff, 1, 1] - 216*MW2^2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
     1872*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] - 
     792*MZ2^5*Clq1[Leff, Leff, 1, 1] + 1152*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] - 2016*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     216*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 1872*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] - 792*MZ2^5*Clq1[Leff, Leff, 2, 2] + 
     6912*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] - 6912*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] - 2304*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 
     5184*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] + 
     1440*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] + 6372*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] + 2376*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] - 
     1188*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] - 1314*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] - 198*MZ2^5*Clq1[Leff, Leff, 3, 3] + 
     2304*MW2^4*MZ2*Clq3[1, 1, 1, 1] - 2880*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] + 
     1224*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 1920*MW2^4*MZ2*Clq3[1, 1, 2, 2] + 
     2592*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] - 2232*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] + 
     588*MW2*MZ2^4*Clq3[1, 1, 2, 2] + 768*MW2^4*MZ2*Clq3[1, 1, 3, 3] - 
     576*MW2^3*MZ2^2*Clq3[1, 1, 3, 3] - 72*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] + 
     204*MW2*MZ2^4*Clq3[1, 1, 3, 3] + 2304*MW2^4*MZ2*Clq3[2, 2, 1, 1] - 
     2880*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] + 1224*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 
     1920*MW2^4*MZ2*Clq3[2, 2, 2, 2] + 2592*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] - 
     2232*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] + 588*MW2*MZ2^4*Clq3[2, 2, 2, 2] + 
     768*MW2^4*MZ2*Clq3[2, 2, 3, 3] - 576*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] - 
     72*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] + 204*MW2*MZ2^4*Clq3[2, 2, 3, 3] + 
     2304*MW2^4*MZ2*Clq3[3, 3, 1, 1] - 2880*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] + 
     1224*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 1920*MW2^4*MZ2*Clq3[3, 3, 2, 2] + 
     2592*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] - 2232*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] + 
     588*MW2*MZ2^4*Clq3[3, 3, 2, 2] + 768*MW2^4*MZ2*Clq3[3, 3, 3, 3] - 
     576*MW2^3*MZ2^2*Clq3[3, 3, 3, 3] - 72*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] + 
     204*MW2*MZ2^4*Clq3[3, 3, 3, 3] - 3456*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] + 
     2592*MW2^3*MZ2^2*Clq3[Leff, Leff, 1, 1] + 3240*MW2^2*MZ2^3*
      Clq3[Leff, Leff, 1, 1] - 2376*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] - 
     3456*MW2^4*MZ2*Clq3[Leff, Leff, 2, 2] + 2592*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 2, 2] + 3240*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] - 
     2376*MW2*MZ2^4*Clq3[Leff, Leff, 2, 2] - 6912*MT2*MW2^4*
      Clq3[Leff, Leff, 3, 3] + 6912*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 
     5184*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
     864*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 6372*MT2*MW2*MZ2^3*
      Clq3[Leff, Leff, 3, 3] + 648*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
     1188*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 810*MW2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] - 594*MZ2^5*Clq3[Leff, Leff, 3, 3] - 
     1536*MW2^4*MZ2*Clu[1, 1, 1, 1] + 4992*MW2^3*MZ2^2*Clu[1, 1, 1, 1] - 
     6192*MW2^2*MZ2^3*Clu[1, 1, 1, 1] + 3552*MW2*MZ2^4*Clu[1, 1, 1, 1] - 
     816*MZ2^5*Clu[1, 1, 1, 1] + 2688*MW2^4*MZ2*Clu[1, 1, 2, 2] - 
     7872*MW2^3*MZ2^2*Clu[1, 1, 2, 2] + 9216*MW2^2*MZ2^3*Clu[1, 1, 2, 2] - 
     5568*MW2*MZ2^4*Clu[1, 1, 2, 2] + 1536*MZ2^5*Clu[1, 1, 2, 2] - 
     1536*MW2^4*MZ2*Clu[2, 2, 1, 1] + 4992*MW2^3*MZ2^2*Clu[2, 2, 1, 1] - 
     6192*MW2^2*MZ2^3*Clu[2, 2, 1, 1] + 3552*MW2*MZ2^4*Clu[2, 2, 1, 1] - 
     816*MZ2^5*Clu[2, 2, 1, 1] + 2688*MW2^4*MZ2*Clu[2, 2, 2, 2] - 
     7872*MW2^3*MZ2^2*Clu[2, 2, 2, 2] + 9216*MW2^2*MZ2^3*Clu[2, 2, 2, 2] - 
     5568*MW2*MZ2^4*Clu[2, 2, 2, 2] + 1536*MZ2^5*Clu[2, 2, 2, 2] - 
     1536*MW2^4*MZ2*Clu[3, 3, 1, 1] + 4992*MW2^3*MZ2^2*Clu[3, 3, 1, 1] - 
     6192*MW2^2*MZ2^3*Clu[3, 3, 1, 1] + 3552*MW2*MZ2^4*Clu[3, 3, 1, 1] - 
     816*MZ2^5*Clu[3, 3, 1, 1] + 2688*MW2^4*MZ2*Clu[3, 3, 2, 2] - 
     7872*MW2^3*MZ2^2*Clu[3, 3, 2, 2] + 9216*MW2^2*MZ2^3*Clu[3, 3, 2, 2] - 
     5568*MW2*MZ2^4*Clu[3, 3, 2, 2] + 1536*MZ2^5*Clu[3, 3, 2, 2] + 
     2304*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] - 4032*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 432*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
     3744*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] - 
     1584*MZ2^5*Clu[Leff, Leff, 1, 1] + 2304*MW2^4*MZ2*
      Clu[Leff, Leff, 2, 2] - 4032*MW2^3*MZ2^2*Clu[Leff, Leff, 2, 2] - 
     432*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] + 3744*MW2*MZ2^4*
      Clu[Leff, Leff, 2, 2] - 1584*MZ2^5*Clu[Leff, Leff, 2, 2] + 
     6912*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 12096*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] - 1152*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
     1296*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
     2016*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] + 11232*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] - 
     4752*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] - 1872*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] + 792*MZ2^5*Clu[Leff, Leff, 3, 3] - 
     1536*MW2^4*MZ2*Cqd1[1, 1, 1, 1] + 4992*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] - 
     6192*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] + 3552*MW2*MZ2^4*Cqd1[1, 1, 1, 1] - 
     816*MZ2^5*Cqd1[1, 1, 1, 1] - 1536*MW2^4*MZ2*Cqd1[1, 1, 2, 2] + 
     4992*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] - 6192*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] + 
     3552*MW2*MZ2^4*Cqd1[1, 1, 2, 2] - 816*MZ2^5*Cqd1[1, 1, 2, 2] - 
     1536*MW2^4*MZ2*Cqd1[1, 1, 3, 3] + 4992*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] - 
     6192*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] + 3552*MW2*MZ2^4*Cqd1[1, 1, 3, 3] - 
     816*MZ2^5*Cqd1[1, 1, 3, 3] + 2688*MW2^4*MZ2*Cqd1[2, 2, 1, 1] - 
     4704*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] + 2736*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] - 
     492*MW2*MZ2^4*Cqd1[2, 2, 1, 1] - 228*MZ2^5*Cqd1[2, 2, 1, 1] + 
     2688*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 4704*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     2736*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 492*MW2*MZ2^4*Cqd1[2, 2, 2, 2] - 
     228*MZ2^5*Cqd1[2, 2, 2, 2] + 2688*MW2^4*MZ2*Cqd1[2, 2, 3, 3] - 
     4704*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] + 2736*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] - 
     492*MW2*MZ2^4*Cqd1[2, 2, 3, 3] - 228*MZ2^5*Cqd1[2, 2, 3, 3] - 
     4608*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 11520*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 
     2304*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 10800*MT2*MW2^2*MZ2^2*
      Cqd1[3, 3, 1, 1] - 4608*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] + 
     4500*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 2808*MW2^2*MZ2^3*
      Cqd1[3, 3, 1, 1] - 612*MT2*MZ2^4*Cqd1[3, 3, 1, 1] - 
     198*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 306*MZ2^5*Cqd1[3, 3, 1, 1] - 
     4608*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 11520*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] + 
     2304*MW2^4*MZ2*Cqd1[3, 3, 2, 2] - 10800*MT2*MW2^2*MZ2^2*
      Cqd1[3, 3, 2, 2] - 4608*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 
     4500*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 2808*MW2^2*MZ2^3*
      Cqd1[3, 3, 2, 2] - 612*MT2*MZ2^4*Cqd1[3, 3, 2, 2] - 
     198*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 306*MZ2^5*Cqd1[3, 3, 2, 2] - 
     4608*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 11520*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 
     2304*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 10800*MT2*MW2^2*MZ2^2*
      Cqd1[3, 3, 3, 3] - 4608*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
     4500*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 2808*MW2^2*MZ2^3*
      Cqd1[3, 3, 3, 3] - 612*MT2*MZ2^4*Cqd1[3, 3, 3, 3] - 
     198*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 306*MZ2^5*Cqd1[3, 3, 3, 3] - 
     768*MW2^4*MZ2*Cqe[1, 1, 1, 1] + 2496*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] - 
     3096*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] + 1776*MW2*MZ2^4*Cqe[1, 1, 1, 1] - 
     408*MZ2^5*Cqe[1, 1, 1, 1] - 768*MW2^4*MZ2*Cqe[1, 1, 2, 2] + 
     2496*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] - 3096*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] + 
     1776*MW2*MZ2^4*Cqe[1, 1, 2, 2] - 408*MZ2^5*Cqe[1, 1, 2, 2] - 
     768*MW2^4*MZ2*Cqe[1, 1, 3, 3] + 2496*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] - 
     3096*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] + 1776*MW2*MZ2^4*Cqe[1, 1, 3, 3] - 
     408*MZ2^5*Cqe[1, 1, 3, 3] - 1152*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] + 
     1440*MW2^3*MZ2^2*Cqe[1, 1, Leff, Leff] + 648*MW2^2*MZ2^3*
      Cqe[1, 1, Leff, Leff] - 1332*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] + 
     396*MZ2^5*Cqe[1, 1, Leff, Leff] + 3456*MW2^4*MZ2*Cqe[2, 2, 1, 1] - 
     7200*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] + 5832*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] - 
     2268*MW2*MZ2^4*Cqe[2, 2, 1, 1] + 180*MZ2^5*Cqe[2, 2, 1, 1] + 
     3456*MW2^4*MZ2*Cqe[2, 2, 2, 2] - 7200*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] + 
     5832*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] - 2268*MW2*MZ2^4*Cqe[2, 2, 2, 2] + 
     180*MZ2^5*Cqe[2, 2, 2, 2] + 3456*MW2^4*MZ2*Cqe[2, 2, 3, 3] - 
     7200*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] + 5832*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] - 
     2268*MW2*MZ2^4*Cqe[2, 2, 3, 3] + 180*MZ2^5*Cqe[2, 2, 3, 3] - 
     1152*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] + 1440*MW2^3*MZ2^2*
      Cqe[2, 2, Leff, Leff] + 648*MW2^2*MZ2^3*Cqe[2, 2, Leff, Leff] - 
     1332*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] + 396*MZ2^5*Cqe[2, 2, Leff, Leff] + 
     768*MW2^4*MZ2*Cqe[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] + 
     504*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] + 276*MW2*MZ2^4*Cqe[3, 3, 1, 1] - 
     204*MZ2^5*Cqe[3, 3, 1, 1] + 768*MW2^4*MZ2*Cqe[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] + 504*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] + 
     276*MW2*MZ2^4*Cqe[3, 3, 2, 2] - 204*MZ2^5*Cqe[3, 3, 2, 2] + 
     768*MW2^4*MZ2*Cqe[3, 3, 3, 3] - 1344*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] + 
     504*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] + 276*MW2*MZ2^4*Cqe[3, 3, 3, 3] - 
     204*MZ2^5*Cqe[3, 3, 3, 3] - 6912*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 
     3456*MT2*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
     2304*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] + 5184*MT2*MW2^2*MZ2^2*
      Cqe[3, 3, Leff, Leff] - 288*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] - 
     3780*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 1944*MW2^2*MZ2^3*
      Cqe[3, 3, Leff, Leff] + 594*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] + 
     558*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] + 99*MZ2^5*Cqe[3, 3, Leff, Leff] + 
     256*MW2^4*MZ2*Cqq1[1, 1, 1, 1] - 3136*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] + 
     5064*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] - 3256*MW2*MZ2^4*Cqq1[1, 1, 1, 1] + 
     748*MZ2^5*Cqq1[1, 1, 1, 1] - 5376*MW2^4*MZ2*Cqq1[1, 1, 2, 2] + 
     9408*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] - 5472*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] + 
     984*MW2*MZ2^4*Cqq1[1, 1, 2, 2] + 456*MZ2^5*Cqq1[1, 1, 2, 2] + 
     9216*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 23040*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] - 
     4608*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 21600*MT2*MW2^2*MZ2^2*
      Cqq1[1, 1, 3, 3] + 9216*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 
     9000*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 5616*MW2^2*MZ2^3*
      Cqq1[1, 1, 3, 3] + 1224*MT2*MZ2^4*Cqq1[1, 1, 3, 3] + 
     396*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 612*MZ2^5*Cqq1[1, 1, 3, 3] + 
     256*MW2^4*MZ2*Cqq1[1, 2, 2, 1] - 640*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] + 
     960*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] - 376*MW2*MZ2^4*Cqq1[1, 2, 2, 1] - 
     38*MZ2^5*Cqq1[1, 2, 2, 1] + 6144*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 
     3840*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] - 4608*MW2^4*MZ2*Cqq1[1, 3, 3, 1] - 
     2880*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] + 7296*MW2^3*MZ2^2*
      Cqq1[1, 3, 3, 1] + 3720*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 
     4752*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] - 714*MT2*MZ2^4*Cqq1[1, 3, 3, 1] + 
     1296*MW2*MZ2^4*Cqq1[1, 3, 3, 1] - 204*MZ2^5*Cqq1[1, 3, 3, 1] - 
     5376*MW2^4*MZ2*Cqq1[2, 2, 2, 2] + 11904*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] - 
     9576*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 3864*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 
     330*MZ2^5*Cqq1[2, 2, 2, 2] - 41472*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 
     55296*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 12288*MW2^4*MZ2*
      Cqq1[2, 2, 3, 3] - 36288*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 
     10560*MW2^3*MZ2^2*Cqq1[2, 2, 3, 3] + 8424*MT2*MW2*MZ2^3*
      Cqq1[2, 2, 3, 3] + 5472*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 
     540*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 228*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 
     318*MZ2^5*Cqq1[2, 2, 3, 3] - 10752*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 
     3264*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 6656*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 
     2448*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 10112*MW2^3*MZ2^2*
      Cqq1[2, 3, 3, 2] - 6024*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 
     8112*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 1344*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 
     2576*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 188*MZ2^5*Cqq1[2, 3, 3, 2] - 
     9216*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 9216*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
     2816*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 864*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
     1856*MW2^3*MZ2^2*Cqq1[3, 3, 3, 3] - 2664*MT2*MW2*MZ2^3*
      Cqq1[3, 3, 3, 3] - 456*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     612*MT2*MZ2^4*Cqq1[3, 3, 3, 3] + 724*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 
     68*MZ2^5*Cqq1[3, 3, 3, 3] + 14592*MW2^4*MZ2*Cqq3[1, 1, 1, 1] - 
     17472*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] + 6408*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] + 
     888*MW2*MZ2^4*Cqq3[1, 1, 1, 1] - 204*MZ2^5*Cqq3[1, 1, 1, 1] + 
     2304*MW2^4*MZ2*Cqq3[1, 1, 2, 2] - 1728*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] - 
     6048*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] + 3528*MW2*MZ2^4*Cqq3[1, 1, 2, 2] + 
     27648*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 41472*MT2*MW2^3*MZ2*
      Cqq3[1, 1, 3, 3] + 4608*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 
     23328*MT2*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 3672*MT2*MW2*MZ2^3*
      Cqq3[1, 1, 3, 3] - 4752*MW2^2*MZ2^3*Cqq3[1, 1, 3, 3] + 
     3060*MW2*MZ2^4*Cqq3[1, 1, 3, 3] + 1536*MW2^4*MZ2*Cqq3[1, 2, 2, 1] - 
     2496*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] + 864*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] + 
     48*MW2*MZ2^4*Cqq3[1, 2, 2, 1] - 114*MZ2^5*Cqq3[1, 2, 2, 1] - 
     4608*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 1536*MW2^4*MZ2*Cqq3[1, 3, 3, 1] + 
     1728*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 1152*MW2^3*MZ2^2*
      Cqq3[1, 3, 3, 1] + 2592*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 
     4176*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] - 2142*MT2*MZ2^4*Cqq3[1, 3, 3, 1] + 
     3072*MW2*MZ2^4*Cqq3[1, 3, 3, 1] - 612*MZ2^5*Cqq3[1, 3, 3, 1] - 
     10752*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 13248*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
     11592*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] + 2688*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     90*MZ2^5*Cqq3[2, 2, 2, 2] - 23040*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     36864*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 4608*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
     34560*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 6336*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] + 13752*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     3456*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 1764*MT2*MZ2^4*Cqq3[2, 2, 3, 3] - 
     2124*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 882*MZ2^5*Cqq3[2, 2, 3, 3] - 
     16896*MT2*MW2^4*Cqq3[2, 3, 3, 2] + 2496*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
     9984*MW2^4*MZ2*Cqq3[2, 3, 3, 2] + 7056*MT2*MW2^2*MZ2^2*
      Cqq3[2, 3, 3, 2] - 14016*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] - 
     7152*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 8208*MW2^2*MZ2^3*
      Cqq3[2, 3, 3, 2] - 84*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     1560*MW2*MZ2^4*Cqq3[2, 3, 3, 2] - 24*MZ2^5*Cqq3[2, 3, 3, 2] + 
     3072*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 9984*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
     3840*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 5472*MT2*MW2^2*MZ2^2*
      Cqq3[3, 3, 3, 3] - 2880*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] + 
     1536*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 360*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 
     2040*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 1020*MW2*MZ2^4*Cqq3[3, 3, 3, 3] + 
     3072*MW2^4*MZ2*Cqu1[1, 1, 1, 1] - 9984*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] + 
     12384*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] - 7104*MW2*MZ2^4*Cqu1[1, 1, 1, 1] + 
     1632*MZ2^5*Cqu1[1, 1, 1, 1] - 1152*MW2^4*MZ2*Cqu1[1, 1, 2, 2] + 
     2880*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] - 3024*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] + 
     2016*MW2*MZ2^4*Cqu1[1, 1, 2, 2] - 720*MZ2^5*Cqu1[1, 1, 2, 2] + 
     4608*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 14976*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] - 
     768*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 18576*MT2*MW2^2*MZ2^2*
      Cqu1[1, 1, 3, 3] + 2496*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 
     10656*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] - 3096*MW2^2*MZ2^3*
      Cqu1[1, 1, 3, 3] + 2448*MT2*MZ2^4*Cqu1[1, 1, 3, 3] + 
     1776*MW2*MZ2^4*Cqu1[1, 1, 3, 3] - 408*MZ2^5*Cqu1[1, 1, 3, 3] - 
     5376*MW2^4*MZ2*Cqu1[2, 2, 1, 1] + 9408*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] - 
     5472*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] + 984*MW2*MZ2^4*Cqu1[2, 2, 1, 1] + 
     456*MZ2^5*Cqu1[2, 2, 1, 1] - 9600*MW2^4*MZ2*Cqu1[2, 2, 2, 2] + 
     22272*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] - 20880*MW2^2*MZ2^3*
      Cqu1[2, 2, 2, 2] + 10104*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 
     1896*MZ2^5*Cqu1[2, 2, 2, 2] - 20736*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 
     43200*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 3456*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 
     34992*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 7200*MW2^3*MZ2^2*
      Cqu1[2, 2, 3, 3] + 13608*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
     5832*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 1080*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
     2268*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 180*MZ2^5*Cqu1[2, 2, 3, 3] + 
     9216*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 23040*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] - 
     4608*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 21600*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 1, 1] + 9216*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
     9000*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 5616*MW2^2*MZ2^3*
      Cqu1[3, 3, 1, 1] + 1224*MT2*MZ2^4*Cqu1[3, 3, 1, 1] + 
     396*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 612*MZ2^5*Cqu1[3, 3, 1, 1] - 
     16128*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 35136*MT2*MW2^3*MZ2*
      Cqu1[3, 3, 2, 2] + 3840*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 
     31968*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 7008*MW2^3*MZ2^2*
      Cqu1[3, 3, 2, 2] + 15264*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 
     5760*MW2^2*MZ2^3*Cqu1[3, 3, 2, 2] - 2304*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
     2616*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 24*MZ2^5*Cqu1[3, 3, 2, 2] - 
     4608*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 8064*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
     768*MW2^4*MZ2*Cqu1[3, 3, 3, 3] - 3024*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 
     1344*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 1656*MT2*MW2*MZ2^3*
      Cqu1[3, 3, 3, 3] + 504*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] + 
     1224*MT2*MZ2^4*Cqu1[3, 3, 3, 3] + 276*MW2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     204*MZ2^5*Cqu1[3, 3, 3, 3] - 3072*MW2^4*MZ2*Cud1[1, 1, 1, 1] + 
     9984*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] - 12384*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] + 
     7104*MW2*MZ2^4*Cud1[1, 1, 1, 1] - 1632*MZ2^5*Cud1[1, 1, 1, 1] - 
     3072*MW2^4*MZ2*Cud1[1, 1, 2, 2] + 9984*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] - 
     12384*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] + 7104*MW2*MZ2^4*Cud1[1, 1, 2, 2] - 
     1632*MZ2^5*Cud1[1, 1, 2, 2] - 3072*MW2^4*MZ2*Cud1[1, 1, 3, 3] + 
     9984*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] - 12384*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] + 
     7104*MW2*MZ2^4*Cud1[1, 1, 3, 3] - 1632*MZ2^5*Cud1[1, 1, 3, 3] + 
     1152*MW2^4*MZ2*Cud1[2, 2, 1, 1] - 2880*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] + 
     3024*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] - 2016*MW2*MZ2^4*Cud1[2, 2, 1, 1] + 
     720*MZ2^5*Cud1[2, 2, 1, 1] + 1152*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 
     2880*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 3024*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 
     2016*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 720*MZ2^5*Cud1[2, 2, 2, 2] + 
     1152*MW2^4*MZ2*Cud1[2, 2, 3, 3] - 2880*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] + 
     3024*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] - 2016*MW2*MZ2^4*Cud1[2, 2, 3, 3] + 
     720*MZ2^5*Cud1[2, 2, 3, 3] - 4608*MT2*MW2^4*Cud1[3, 3, 1, 1] + 
     14976*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] + 768*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 
     18576*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] - 2496*MW2^3*MZ2^2*
      Cud1[3, 3, 1, 1] + 10656*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] + 
     3096*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] - 2448*MT2*MZ2^4*Cud1[3, 3, 1, 1] - 
     1776*MW2*MZ2^4*Cud1[3, 3, 1, 1] + 408*MZ2^5*Cud1[3, 3, 1, 1] - 
     4608*MT2*MW2^4*Cud1[3, 3, 2, 2] + 14976*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] + 
     768*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 18576*MT2*MW2^2*MZ2^2*
      Cud1[3, 3, 2, 2] - 2496*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 
     10656*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 3096*MW2^2*MZ2^3*
      Cud1[3, 3, 2, 2] - 2448*MT2*MZ2^4*Cud1[3, 3, 2, 2] - 
     1776*MW2*MZ2^4*Cud1[3, 3, 2, 2] + 408*MZ2^5*Cud1[3, 3, 2, 2] - 
     4608*MT2*MW2^4*Cud1[3, 3, 3, 3] + 14976*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] + 
     768*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 18576*MT2*MW2^2*MZ2^2*
      Cud1[3, 3, 3, 3] - 2496*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 
     10656*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 3096*MW2^2*MZ2^3*
      Cud1[3, 3, 3, 3] - 2448*MT2*MZ2^4*Cud1[3, 3, 3, 3] - 
     1776*MW2*MZ2^4*Cud1[3, 3, 3, 3] + 408*MZ2^5*Cud1[3, 3, 3, 3] + 
     5120*MW2^4*MZ2*Cuu[1, 1, 1, 1] - 16640*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] + 
     20640*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] - 11840*MW2*MZ2^4*Cuu[1, 1, 1, 1] + 
     2720*MZ2^5*Cuu[1, 1, 1, 1] - 4608*MW2^4*MZ2*Cuu[1, 1, 2, 2] + 
     11520*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] - 12096*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] + 
     8064*MW2*MZ2^4*Cuu[1, 1, 2, 2] - 2880*MZ2^5*Cuu[1, 1, 2, 2] + 
     18432*MT2*MW2^4*Cuu[1, 1, 3, 3] - 59904*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] - 
     3072*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 74304*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] + 
     9984*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 42624*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] - 
     12384*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] + 9792*MT2*MZ2^4*Cuu[1, 1, 3, 3] + 
     7104*MW2*MZ2^4*Cuu[1, 1, 3, 3] - 1632*MZ2^5*Cuu[1, 1, 3, 3] + 
     768*MW2^4*MZ2*Cuu[1, 2, 2, 1] - 1920*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] + 
     2016*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] - 1344*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
     480*MZ2^5*Cuu[1, 2, 2, 1] + 6144*MT2*MW2^4*Cuu[1, 3, 3, 1] - 
     26880*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] - 4096*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 
     40320*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] + 13312*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] - 26520*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] - 
     16512*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] + 6936*MT2*MZ2^4*Cuu[1, 3, 3, 1] + 
     9472*MW2*MZ2^4*Cuu[1, 3, 3, 1] - 2176*MZ2^5*Cuu[1, 3, 3, 1] - 
     8960*MW2^4*MZ2*Cuu[2, 2, 2, 2] + 26240*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] - 
     30720*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] + 18560*MW2*MZ2^4*Cuu[2, 2, 2, 2] - 
     5120*MZ2^5*Cuu[2, 2, 2, 2] - 32256*MT2*MW2^4*Cuu[2, 2, 3, 3] + 
     94464*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 5376*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 
     110592*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 15744*MW2^3*MZ2^2*
      Cuu[2, 2, 3, 3] + 66816*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
     18432*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 18432*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
     11136*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 3072*MZ2^5*Cuu[2, 2, 3, 3] - 
     10752*MT2*MW2^4*Cuu[2, 3, 3, 2] + 43584*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
     7168*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 60192*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
     20992*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] + 40416*MT2*MW2*MZ2^3*
      Cuu[2, 3, 3, 2] + 24576*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 
     13056*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 14848*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 
     4096*MZ2^5*Cuu[2, 3, 3, 2])/(36*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2)) + Class[6]*
  ((3*MT*MW2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (4*Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (3*MT*MW*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/(2*Sqrt[2]*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CW2*MT*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT*MT2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     B0i[bb0, 0, 0, MT2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(-3*MT2*(64*MW2^3 - 48*MW2^2*MZ2 - 
        6*MW2*MZ2^2 + 17*MZ2^3)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ2*(128*MW2^4 - 80*MW2^3*MZ2 + MZ2^4*(65 - 99*SW2) + 
          24*MW2^2*MZ2^2*(-1 + 6*SW2) + MW2*MZ2^3*(-89 + 36*SW2))*CuB[3, 3] + 
        MZ*(768*MW2^5 + 64*MW2^4*MZ2 - 1000*MW2^3*MZ2^2 + 480*MW2^2*MZ2^3 + 
          212*MW2*MZ2^4 - 119*MZ2^5)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW))


==> anc/Rc_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (3*MT2^2*(8192*MW2^6 - 16640*MW2^5*MZ2 + 5760*MW2^4*MZ2^2 + 
     8392*MW2^3*MZ2^3 - 8152*MW2^2*MZ2^4 + 2622*MW2*MZ2^5 - 255*MZ2^6) - 
   2*MW2*(166*MZ2^7*(33 - 4*Pi^2) + 1024*MW2^7*(-63 + 4*Pi^2) - 
     128*MW2^6*MZ2*(-1193 + 120*Pi^2) + 32*MW2^5*MZ2^2*(-6179 + 836*Pi^2) + 
     MW2^2*MZ2^4*(-135*MH2 + 130441*MZ2 - 12496*MZ2*Pi^2) + 
     8*MW2^4*MZ2^2*(18*MH2 + 31971*MZ2 - 3608*MZ2*Pi^2) + 
     9*MW2*MZ2^5*(11*MH2 - 4279*MZ2 + 488*MZ2*Pi^2) + 
     2*MW2^3*MZ2^3*(-54*MH2 - 120605*MZ2 + 11072*MZ2*Pi^2)) + 
   MT2*(2048*MW2^7*(-75 + 4*Pi^2) - 332*MZ2^7*(-33 + 4*Pi^2) - 
     512*MW2^6*MZ2*(-703 + 60*Pi^2) + 64*MW2^5*MZ2^2*(-6503 + 836*Pi^2) + 
     8*MW2^4*MZ2^2*(36*MH2 + MZ2*(60597 - 7216*Pi^2)) + 
     9*MW2*MZ2^5*(22*MH2 + MZ2*(-8507 + 976*Pi^2)) - 
     2*MW2^2*MZ2^4*(135*MH2 + 2*MZ2*(-63281 + 6248*Pi^2)) + 
     4*MW2^3*MZ2^3*(-54*MH2 + MZ2*(-113969 + 11072*Pi^2))))/
  (48*(MT2 - MW2)*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + (3*MH2*MW2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
   (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2])/
  (4*(MH2 - MW2)*(2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) - ((-2*MT2^4*(2*MW2 + MZ2)^2*(64*MW2^3 - 112*MW2^2*MZ2 + 
      74*MW2*MZ2^2 - 17*MZ2^3) + MT2^3*(4096*MW2^6 - 7424*MW2^5*MZ2 + 
      1536*MW2^4*MZ2^2 + 5160*MW2^3*MZ2^3 - 4912*MW2^2*MZ2^4 + 
      1446*MW2*MZ2^5 + 17*MZ2^6) + 4*MT2*MW2^2*(768*MW2^6 - 3136*MW2^5*MZ2 + 
      2600*MW2^4*MZ2^2 + 1520*MW2^3*MZ2^3 - 3101*MW2^2*MZ2^4 + 
      1072*MW2*MZ2^5 + 34*MZ2^6) - 2*MT2^2*MW2*(3328*MW2^6 - 8384*MW2^5*MZ2 + 
      3976*MW2^4*MZ2^2 + 5180*MW2^3*MZ2^3 - 6826*MW2^2*MZ2^4 + 
      2189*MW2*MZ2^5 + 51*MZ2^6) + 128*MW2^4*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 
      11*MZ2^2)*SW2^2)*B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(MW2*(-2*MT2^3*(2*MW2 + MZ2)^2*(64*MW2^3 - 112*MW2^2*MZ2 + 
        74*MW2*MZ2^2 - 17*MZ2^3) + MT2*MW2*(-9728*MW2^6 + 3200*MW2^5*MZ2 + 
        22064*MW2^4*MZ2^2 - 14448*MW2^3*MZ2^3 - 4712*MW2^2*MZ2^4 + 
        4180*MW2*MZ2^5 - 313*MZ2^6) + 6*MW2^2*(768*MW2^6 - 384*MW2^5*MZ2 - 
        1712*MW2^4*MZ2^2 + 1236*MW2^3*MZ2^3 + 324*MW2^2*MZ2^4 - 
        349*MW2*MZ2^5 + 36*MZ2^6) + 2*MT2^2*(2816*MW2^6 - 1024*MW2^5*MZ2 - 
        5696*MW2^4*MZ2^2 + 3764*MW2^3*MZ2^3 + 1216*MW2^2*MZ2^4 - 
        1069*MW2*MZ2^5 + 74*MZ2^6)) + 
    MH2*(2*MT2^3*(2*MW2 + MZ2)^2*(64*MW2^3 - 112*MW2^2*MZ2 + 74*MW2*MZ2^2 - 
        17*MZ2^3) - 6*MW2^2*(768*MW2^6 - 384*MW2^5*MZ2 - 1856*MW2^4*MZ2^2 + 
        1344*MW2^3*MZ2^3 + 459*MW2^2*MZ2^4 - 448*MW2*MZ2^5 + 36*MZ2^6) - 
      2*MT2^2*(2816*MW2^6 - 1024*MW2^5*MZ2 - 6128*MW2^4*MZ2^2 + 
        4088*MW2^3*MZ2^3 + 1621*MW2^2*MZ2^4 - 1366*MW2*MZ2^5 + 74*MZ2^6) + 
      MT2*MW2*(9728*MW2^6 - 3200*MW2^5*MZ2 - 23792*MW2^4*MZ2^2 + 
        15744*MW2^3*MZ2^3 + 6332*MW2^2*MZ2^4 - 5368*MW2*MZ2^5 + 313*MZ2^6)))*
   B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(-1280*MW2^6 + 576*MW2^5*MZ2 + 2912*MW2^4*MZ2^2 + 
    12*MW2^2*(3*MH2 - 53*MZ2)*MZ2^3 + MW2*(45*MH2 - 308*MZ2)*MZ2^4 + 
    3*MZ2^5*(-11*MH2 + 80*MZ2) - 8*MW2^3*MZ2^2*(6*MH2 + 107*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(4*(2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
   Pi^2*VMU^2) - (3*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
   B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((4*MT2^2*(128*MW2^5 - 288*MW2^4*MZ2 + 196*MW2^3*MZ2^2 + 4*MW2^2*MZ2^3 - 
      57*MW2*MZ2^4 + 17*MZ2^5) + MW2*(-1024*MW2^6 + 1024*MW2^5*MZ2 - 
      96*MW2^4*MZ2^2 - 1256*MW2^3*MZ2^3 + 1436*MW2^2*MZ2^4 - 504*MW2*MZ2^5 + 
      15*MZ2^6) + MT2*(2560*MW2^6 - 3712*MW2^5*MZ2 - 80*MW2^4*MZ2^2 + 
      3160*MW2^3*MZ2^3 - 2378*MW2^2*MZ2^4 + 578*MW2*MZ2^5 + 34*MZ2^6))*
   B0i[bb0, MZ2, MT2, MT2])/(4*(2*MW2 - MZ2)*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((-6*MT2^2*(-2*MW2 + MZ2)^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 
      17*MZ2^3) + 6*MW2*MZ2*(192*MW2^5 + 176*MW2^4*MZ2 - 404*MW2^3*MZ2^2 - 
      180*MW2^2*MZ2^3 + 205*MW2*MZ2^4 + 11*MZ2^5) - 
    3*MT2*(512*MW2^6 - 128*MW2^5*MZ2 - 624*MW2^4*MZ2^2 + 464*MW2^3*MZ2^3 + 
      56*MW2^2*MZ2^4 - 108*MW2*MZ2^5 + 17*MZ2^6))*B0i[bb0, MZ2, MW2, MW2])/
  (8*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*MW2^3*(32*MW2^4 + 40*MW2^3*MZ2 - 132*MW2^2*MZ2^2 - 119*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (CW2*(MW2 + MZ2)^2*(320*MW2^4 - 464*MW2^3*MZ2 - 24*MW2^2*MZ2^2 + 
    106*MW2*MZ2^3 - 19*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (MT2^2*MZ2*(-10*MW2 + MZ2) - 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((-9*CWw*MW*MW2*(768*MW2^5 - 1376*MW2^4*MZ2 - 136*MW2^3*MZ2^2 + 
      1290*MW2^2*MZ2^3 - 535*MW2*MZ2^4 - 11*MZ2^5))/
    (2*(2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (9*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (9*CWw*MW*MW2^2*(MT2*(320*MW2^4 - 592*MW2^3*MZ2 + 
        72*MW2^2*MZ2^2 + 442*MW2*MZ2^3 - 215*MZ2^4) - 
      6*MW2*(32*MW2^4 - 72*MW2^3*MZ2 + 6*MW2^2*MZ2^2 + 67*MW2*MZ2^3 - 
        33*MZ2^4))*B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (27*CWw*MW*MW2*(64*MW2^5 - 144*MW2^4*MZ2 + 28*MW2^3*MZ2^2 + 
      122*MW2^2*MZ2^3 - 81*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (9*CWw*MW*MW2^3*(32*MW2^3 - 24*MW2^2*MZ2 - 84*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) - (9*CWw*MW*MW2*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 
      17*MZ2^2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] + 
 (18*CHD*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[3])/((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 ((12*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
      (3*MH2 - 9*MW2 + 8*MZ2)*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
       568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*
      (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
       MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
     CHD*(9*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(19712*MW2^7 - 58880*MW2^6*MZ2 + 
         68400*MW2^5*MZ2^2 - 25288*MW2^4*MZ2^3 - 26858*MW2^3*MZ2^4 + 
         36828*MW2^2*MZ2^5 - 16609*MW2*MZ2^6 + 2695*MZ2^7)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       MW2*(3*MT2^7*(720896*MW2^10 - 1769472*MW2^9*MZ2 - 2526208*MW2^8*
            MZ2^2 + 13530752*MW2^7*MZ2^3 - 19772256*MW2^6*MZ2^4 + 
           14311808*MW2^5*MZ2^5 - 5180740*MW2^4*MZ2^6 + 510612*MW2^3*MZ2^7 + 
           233486*MW2^2*MZ2^8 - 65022*MW2*MZ2^9 + 2499*MZ2^10) - 
         MW2^5*(MW2 + MZ2)*(10137600*MW2^11 + 4*MW2^3*MZ2^8*
            (13806261 - 1671392*Pi^2) + 32*MW2^7*MZ2^4*(2783975 - 
             282448*Pi^2) + 3*MW2*MZ2^10*(1034891 - 126160*Pi^2) + 
           8134*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-18065 + 112*Pi^2) - 
           768*MW2^9*MZ2^2*(16469 + 1136*Pi^2) + 128*MW2^8*MZ2^3*
            (143441 + 26864*Pi^2) + 32*MW2^4*MZ2^7*(-4098040 + 430349*Pi^2) + 
           16*MW2^6*MZ2^5*(-13204671 + 994480*Pi^2) + MW2^2*MZ2^9*
            (-16412603 + 2061880*Pi^2) - 8*MW2^5*MZ2^6*(-26752331 + 
             2294464*Pi^2)) + MT2^6*(-23113728*MW2^11 + 
           49*MZ2^11*(5631 - 664*Pi^2) - 1024*MW2^10*MZ2*
            (-53789 + 112*Pi^2) + 768*MW2^9*MZ2^2*(60477 + 1136*Pi^2) - 
           256*MW2^8*MZ2^3*(1031671 + 13432*Pi^2) + 128*MW2^3*MZ2^8*
            (-453927 + 52231*Pi^2) - 256*MW2^6*MZ2^5*(422424 + 62155*Pi^2) + 
           3*MW2*MZ2^10*(-1114907 + 126160*Pi^2) - 8*MW2^2*MZ2^9*
            (-2290807 + 257735*Pi^2) + 32*MW2^7*MZ2^4*(9602533 + 
             282448*Pi^2) + 16*MW2^5*MZ2^6*(-4785883 + 1147232*Pi^2) - 
           4*MW2^4*MZ2^7*(-26619215 + 3442792*Pi^2)) + 
         MT2*MW2^3*(62988288*MW2^13 + MW2^4*MZ2^9*(198891323 - 
             21456592*Pi^2) + 4*MW2^7*MZ2^6*(147315989 - 13340224*Pi^2) + 
           MW2^2*MZ2^11*(24123587 - 3002104*Pi^2) - 8134*MZ2^13*
            (-33 + 4*Pi^2) + 6144*MW2^12*MZ2*(-13913 + 112*Pi^2) - 
           1536*MW2^11*MZ2^2*(99355 + 3184*Pi^2) + 512*MW2^10*MZ2^3*
            (248371 + 34960*Pi^2) + 3*MW2*MZ2^12*(-1303313 + 158696*Pi^2) - 
           96*MW2^9*MZ2^4*(-6002369 + 448352*Pi^2) + 16*MW2^6*MZ2^7*
            (3195381 + 728012*Pi^2) + 16*MW2^8*MZ2^5*(-64448863 + 
             4057280*Pi^2) + 2*MW2^5*MZ2^8*(-136747649 + 9777904*Pi^2) + 
           MW2^3*MZ2^10*(-86045391 + 10600328*Pi^2)) - 
         3*MT2^4*MW2*(65105920*MW2^12 + 2*MW2^2*MZ2^10*(15956419 - 
             1977140*Pi^2) + 49*MZ2^12*(5427 - 664*Pi^2) + 
           1024*MW2^11*MZ2*(-143497 + 560*Pi^2) - 8992*MW2^4*MZ2^8*
            (-46457 + 5249*Pi^2) - 256*MW2^10*MZ2^2*(297799 + 17488*Pi^2) + 
           128*MW2^9*MZ2^3*(2918969 + 141136*Pi^2) + MW2*MZ2^11*
            (-4386759 + 541160*Pi^2) - 136*MW2^6*MZ2^6*(-8554039 + 
             791840*Pi^2) - 32*MW2^8*MZ2^4*(96337 + 1519696*Pi^2) + 
           32*MW2^5*MZ2^7*(-27025363 + 2725361*Pi^2) + 16*MW2^7*MZ2^5*
            (-51147175 + 5537296*Pi^2) + MW2^3*MZ2^9*(-139994205 + 
             16994968*Pi^2)) + MT2^5*(93265920*MW2^12 + 2*MW2^4*MZ2^8*
            (235141285 - 26942288*Pi^2) + MW2^2*MZ2^10*(35781293 - 
             4332760*Pi^2) - 8134*MZ2^12*(-33 + 4*Pi^2) + 
           6144*MW2^11*MZ2*(-35689 + 112*Pi^2) + 96*MW2*MZ2^11*
            (-49351 + 5976*Pi^2) - 512*MW2^10*MZ2^2*(246605 + 10448*Pi^2) + 
           768*MW2^9*MZ2^3*(954271 + 28000*Pi^2) - 32*MW2^8*MZ2^4*
            (15670571 + 1802144*Pi^2) + 16*MW2^7*MZ2^5*(-32296411 + 
             6531776*Pi^2) + 8*MW2^5*MZ2^7*(-116504939 + 12622840*Pi^2) + 
           MW2^3*MZ2^9*(-159269673 + 19056848*Pi^2) - 4*MW2^6*MZ2^6*
            (-281235603 + 31511488*Pi^2)) + MT2^2*MW2^2*(-165040128*MW2^13 + 
           MW2^3*MZ2^10*(98198977 - 11817696*Pi^2) + MW2*MZ2^12*
            (6753687 - 822032*Pi^2) + 16268*MZ2^13*(-33 + 4*Pi^2) - 
           15360*MW2^12*MZ2*(-19021 + 112*Pi^2) + 8192*MW2^7*MZ2^6*
            (-330395 + 27519*Pi^2) + 256*MW2^11*MZ2^2*(1160113 + 
             50224*Pi^2) - 512*MW2^10*MZ2^3*(1018217 + 96884*Pi^2) + 
           160*MW2^9*MZ2^4*(-7138265 + 793456*Pi^2) + 2*MW2^2*MZ2^11*
            (-17624393 + 2196340*Pi^2) - 96*MW2^8*MZ2^5*(-30930995 + 
             2226264*Pi^2) + 12*MW2^5*MZ2^8*(-13709647 + 3002480*Pi^2) + 
           2*MW2^4*MZ2^9*(-63167183 + 4992636*Pi^2) - 4*MW2^6*MZ2^7*
            (-300992875 + 34508184*Pi^2)) + MT2^3*MW2*(235192320*MW2^13 + 
           4*MW2^7*MZ2^6*(1144303387 - 97474816*Pi^2) + MW2^3*MZ2^10*
            (37769497 - 5007792*Pi^2) - 8134*MZ2^13*(-33 + 4*Pi^2) + 
           28672*MW2^12*MZ2*(-16963 + 80*Pi^2) - 8192*MW2^11*MZ2^2*
            (38677 + 2158*Pi^2) - 8*MW2^2*MZ2^11*(-659743 + 81775*Pi^2) + 
           MW2*MZ2^12*(-2582823 + 313408*Pi^2) + 128*MW2^10*MZ2^3*
            (7907843 + 550016*Pi^2) - 96*MW2^9*MZ2^4*(-9538819 + 
             1945536*Pi^2) + 16*MW2^4*MZ2^9*(-19536713 + 2552348*Pi^2) + 
           32*MW2^8*MZ2^5*(-122873787 + 10402240*Pi^2) - 2*MW2^5*MZ2^8*
            (-601416795 + 71448992*Pi^2) + 4*MW2^6*MZ2^7*(-735825201 + 
             74055776*Pi^2))) - 
       MH2*(3*MT2^7*(720896*MW2^10 - 1769472*MW2^9*MZ2 - 2526208*MW2^8*
            MZ2^2 + 13530752*MW2^7*MZ2^3 - 19772256*MW2^6*MZ2^4 + 
           14311808*MW2^5*MZ2^5 - 5180740*MW2^4*MZ2^6 + 510612*MW2^3*MZ2^7 + 
           233486*MW2^2*MZ2^8 - 65022*MW2*MZ2^9 + 2499*MZ2^10) - 
         MW2^5*(MW2 + MZ2)*(10137600*MW2^11 + 2*MW2^5*MZ2^6*
            (107555759 - 9177856*Pi^2) + MW2^3*MZ2^8*(55461843 - 
             6685568*Pi^2) + 16*MW2^7*MZ2^4*(5492377 - 564896*Pi^2) + 
           3*MW2*MZ2^10*(1034891 - 126160*Pi^2) + 8134*MZ2^11*
            (-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-18065 + 112*Pi^2) - 
           1536*MW2^9*MZ2^2*(8647 + 568*Pi^2) + 256*MW2^8*MZ2^3*
            (77881 + 13432*Pi^2) + 2*MW2^2*MZ2^9*(-8218429 + 1030940*Pi^2) + 
           8*MW2^6*MZ2^5*(-26440671 + 1988960*Pi^2) + 2*MW2^4*MZ2^7*
            (-65963191 + 6885584*Pi^2)) + MT2^6*(-23113728*MW2^11 + 
           MW2^2*MZ2^9*(18350711 - 2061880*Pi^2) + 49*MZ2^11*
            (5631 - 664*Pi^2) - 1024*MW2^10*MZ2*(-53789 + 112*Pi^2) + 
           1536*MW2^9*MZ2^2*(30651 + 568*Pi^2) - 128*MW2^8*MZ2^3*
            (2075663 + 26864*Pi^2) + 3*MW2*MZ2^10*(-1114907 + 126160*Pi^2) + 
           16*MW2^7*MZ2^4*(19280639 + 564896*Pi^2) - 8*MW2^6*MZ2^5*
            (13486239 + 1988960*Pi^2) + MW2^3*MZ2^8*(-58339455 + 
             6685568*Pi^2) - 2*MW2^4*MZ2^7*(-53632981 + 6885584*Pi^2) + 
           2*MW2^5*MZ2^6*(-38833499 + 9177856*Pi^2)) + 
         MT2*MW2^3*(62988288*MW2^13 + 16*MW2^7*MZ2^6*(37267403 - 
             3335056*Pi^2) + 2*MW2^2*MZ2^11*(12073921 - 1501052*Pi^2) - 
           8134*MZ2^13*(-33 + 4*Pi^2) + 6144*MW2^12*MZ2*(-13913 + 112*Pi^2) - 
           3072*MW2^11*MZ2^2*(50915 + 1592*Pi^2) + 10240*MW2^10*MZ2^3*
            (13157 + 1748*Pi^2) - 768*MW2^9*MZ2^4*(-747835 + 56044*Pi^2) + 
           3*MW2*MZ2^12*(-1303313 + 158696*Pi^2) + 8*MW2^5*MZ2^8*
            (-34441835 + 2444476*Pi^2) + 16*MW2^8*MZ2^5*(-64868137 + 
             4057280*Pi^2) - 4*MW2^4*MZ2^9*(-50061323 + 5364148*Pi^2) + 
           2*MW2^6*MZ2^7*(24960363 + 5824096*Pi^2) + MW2^3*MZ2^10*
            (-86354955 + 10600328*Pi^2)) + MT2^3*MW2*(235192320*MW2^13 + 
           4*MW2^7*MZ2^6*(1150195345 - 97474816*Pi^2) + MW2^2*MZ2^11*
            (5302199 - 654200*Pi^2) - 8134*MZ2^13*(-33 + 4*Pi^2) + 
           28672*MW2^12*MZ2*(-16963 + 80*Pi^2) - 84992*MW2^11*MZ2^2*
            (3877 + 208*Pi^2) + MW2*MZ2^12*(-2582823 + 313408*Pi^2) + 
           128*MW2^10*MZ2^3*(8164163 + 550016*Pi^2) - 8*MW2^3*MZ2^10*
            (-4697651 + 625974*Pi^2) - 96*MW2^9*MZ2^4*(-9260653 + 
             1945536*Pi^2) + 32*MW2^6*MZ2^7*(-92531811 + 9256972*Pi^2) + 
           4*MW2^4*MZ2^9*(-78189251 + 10209392*Pi^2) + 32*MW2^8*MZ2^5*
            (-123004143 + 10402240*Pi^2) - 8*MW2^5*MZ2^8*(-151006863 + 
             17862248*Pi^2)) + 2*MT2^5*(46632960*MW2^12 + 
           MW2^4*MZ2^8*(236246233 - 26942288*Pi^2) + 4*MW2^6*MZ2^6*
            (141468783 - 15755744*Pi^2) + 2*MW2^2*MZ2^10*
            (8951387 - 1083190*Pi^2) - 4067*MZ2^12*(-33 + 4*Pi^2) + 
           3072*MW2^11*MZ2*(-35689 + 112*Pi^2) - 512*MW2^10*MZ2^2*
            (127015 + 5224*Pi^2) + 48*MW2*MZ2^11*(-49351 + 5976*Pi^2) + 
           384*MW2^9*MZ2^3*(967417 + 28000*Pi^2) - 32*MW2^8*MZ2^4*
            (7973287 + 901072*Pi^2) + 8*MW2^7*MZ2^5*(-32314825 + 
             6531776*Pi^2) + MW2^3*MZ2^9*(-79826001 + 9528424*Pi^2) + 
           MW2^5*MZ2^7*(-468933497 + 50491360*Pi^2)) - 
         3*MT2^4*MW2*(65105920*MW2^12 + MW2^4*MZ2^8*(419714441 - 
             47199008*Pi^2) + MW2^2*MZ2^10*(31937093 - 3954280*Pi^2) + 
           49*MZ2^12*(5427 - 664*Pi^2) + 1024*MW2^11*MZ2*
            (-143497 + 560*Pi^2) - 512*MW2^10*MZ2^2*(155087 + 8744*Pi^2) + 
           512*MW2^9*MZ2^3*(746381 + 35284*Pi^2) + MW2*MZ2^11*
            (-4386759 + 541160*Pi^2) - 16*MW2^8*MZ2^4*(669107 + 
             3039392*Pi^2) + 8*MW2^7*MZ2^5*(-102299849 + 11074592*Pi^2) + 
           MW2^3*MZ2^9*(-140352279 + 16994968*Pi^2) + 4*MW2^5*MZ2^7*
            (-217462499 + 21802888*Pi^2) - 2*MW2^6*MZ2^6*(-584532143 + 
             53845120*Pi^2)) + MT2^2*MW2^2*(-165040128*MW2^13 + 
           MW2^3*MZ2^10*(98721085 - 11817696*Pi^2) + MW2*MZ2^12*
            (6753687 - 822032*Pi^2) + 16268*MZ2^13*(-33 + 4*Pi^2) - 
           15360*MW2^12*MZ2*(-19021 + 112*Pi^2) + 512*MW2^11*MZ2^2*
            (598619 + 25112*Pi^2) - 128*MW2^10*MZ2^3*(4247783 + 
             387536*Pi^2) + 8*MW2^2*MZ2^11*(-4412162 + 549085*Pi^2) + 
           15*MW2^5*MZ2^8*(-10953587 + 2401984*Pi^2) + 16*MW2^9*MZ2^4*
            (-70525391 + 7934560*Pi^2) - 24*MW2^8*MZ2^5*(-124112813 + 
             8905056*Pi^2) + MW2^4*MZ2^9*(-128022343 + 9985272*Pi^2) - 
           2*MW2^6*MZ2^7*(-606560513 + 69016368*Pi^2) + 2*MW2^7*MZ2^6*
            (-1362452981 + 112717824*Pi^2)))))/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (3*MH2*MW2*MZ2*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(2*MH2^3*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
          6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6) - 
        24*MW2^2*MZ2*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
          6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6) + 
        MH2*MW2*(2816*MW2^7 + 58752*MW2^6*MZ2 - 172464*MW2^5*MZ2^2 + 
          292040*MW2^4*MZ2^3 - 180966*MW2^3*MZ2^4 - 47874*MW2^2*MZ2^5 + 
          81677*MW2*MZ2^6 - 21021*MZ2^7) - MH2^2*(5632*MW2^7 + 
          41472*MW2^6*MZ2 - 81120*MW2^5*MZ2^2 + 60064*MW2^4*MZ2^3 + 
          11244*MW2^3*MZ2^4 - 61098*MW2^2*MZ2^5 + 39586*MW2*MZ2^6 - 
          8085*MZ2^7)))*SW2*B0i[bb0, 0, 0, MH2])/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (CHD*(3*MT2^9*MZ2*(-2*MW2 + MZ2)^2*(-18176*MW2^6 + 
        45632*MW2^5*MZ2 - 41056*MW2^4*MZ2^2 + 8568*MW2^3*MZ2^3 + 
        8008*MW2^2*MZ2^4 - 5024*MW2*MZ2^5 + 833*MZ2^6) + 
      MT2^7*MW2*(-2252800*MW2^10 + 2604032*MW2^9*MZ2 + 20826624*MW2^8*MZ2^2 - 
        68424320*MW2^7*MZ2^3 + 92470496*MW2^6*MZ2^4 - 65410656*MW2^5*MZ2^5 + 
        21229612*MW2^4*MZ2^6 + 1461044*MW2^3*MZ2^7 - 3402096*MW2^2*MZ2^8 + 
        928427*MW2*MZ2^9 - 70458*MZ2^10) + 
      MT2^8*(360448*MW2^10 + 476160*MW2^9*MZ2 - 6199040*MW2^8*MZ2^2 + 
        14136064*MW2^7*MZ2^3 - 15195264*MW2^6*MZ2^4 + 8253568*MW2^5*MZ2^5 - 
        1315940*MW2^4*MZ2^6 - 969000*MW2^3*MZ2^7 + 575398*MW2^2*MZ2^8 - 
        103023*MW2*MZ2^9 + 2499*MZ2^10) + MT2^3*MW2^4*
       (-3514368*MW2^11 + 23573504*MW2^10*MZ2 - 811520*MW2^9*MZ2^2 - 
        137956480*MW2^8*MZ2^3 + 272546720*MW2^7*MZ2^4 - 
        218185984*MW2^6*MZ2^5 + 48495908*MW2^5*MZ2^6 + 36812612*MW2^4*MZ2^7 - 
        22711432*MW2^3*MZ2^8 + 1027925*MW2^2*MZ2^9 + 1796937*MW2*MZ2^10 - 
        322952*MZ2^11) + MT2^6*MW2*(5947392*MW2^11 - 13544448*MW2^10*MZ2 - 
        37155584*MW2^9*MZ2^2 + 171894784*MW2^8*MZ2^3 - 
        268619264*MW2^7*MZ2^4 + 216253312*MW2^6*MZ2^5 - 
        85813148*MW2^5*MZ2^6 + 4610812*MW2^4*MZ2^7 + 9217024*MW2^3*MZ2^8 - 
        3091352*MW2^2*MZ2^9 + 276103*MW2*MZ2^10 + 2499*MZ2^11) - 
      2*MT2*MW2^6*(45056*MW2^11 - 1161216*MW2^10*MZ2 + 863104*MW2^9*MZ2^2 + 
        5639104*MW2^8*MZ2^3 - 12017696*MW2^7*MZ2^4 + 6433304*MW2^6*MZ2^5 + 
        4345870*MW2^5*MZ2^6 - 6355694*MW2^4*MZ2^7 + 2229449*MW2^3*MZ2^8 + 
        53777*MW2^2*MZ2^9 - 157916*MW2*MZ2^10 + 17248*MZ2^11) - 
      MT2^5*MW2^2*(8560640*MW2^11 - 27849728*MW2^10*MZ2 - 
        36364288*MW2^9*MZ2^2 + 253741312*MW2^8*MZ2^3 - 
        439792736*MW2^7*MZ2^4 + 376264592*MW2^6*MZ2^5 - 
        155576516*MW2^5*MZ2^6 + 9276088*MW2^4*MZ2^7 + 16092626*MW2^3*MZ2^8 - 
        4785091*MW2^2*MZ2^9 + 99057*MW2*MZ2^10 + 67959*MZ2^11) + 
      2*MT2^2*MW2^5*(450560*MW2^11 - 5108224*MW2^10*MZ2 + 
        2126720*MW2^9*MZ2^2 + 25825792*MW2^8*MZ2^3 - 52837184*MW2^7*MZ2^4 + 
        36183360*MW2^6*MZ2^5 + 3246502*MW2^5*MZ2^6 - 16770218*MW2^4*MZ2^7 + 
        7106328*MW2^3*MZ2^8 + 33173*MW2^2*MZ2^9 - 596185*MW2*MZ2^10 + 
        91516*MZ2^11) + MT2^4*MW2^3*(7208960*MW2^11 - 32666624*MW2^10*MZ2 - 
        16579840*MW2^9*MZ2^2 + 233650432*MW2^8*MZ2^3 - 
        437324544*MW2^7*MZ2^4 + 374848000*MW2^6*MZ2^5 - 
        137586956*MW2^5*MZ2^6 - 10000560*MW2^4*MZ2^7 + 22150930*MW2^3*MZ2^8 - 
        3572407*MW2^2*MZ2^9 - 984418*MW2*MZ2^10 + 237377*MZ2^11) - 
      64*MW2^8*MZ2^3*(2816*MW2^7 + 1536*MW2^6*MZ2 - 15792*MW2^5*MZ2^2 + 
        5224*MW2^4*MZ2^3 + 12490*MW2^3*MZ2^4 - 7704*MW2^2*MZ2^5 + 
        81*MW2*MZ2^6 + 539*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (8*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   ((-108*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(MH2^2*(3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(18176*MW2^7 - 
            63808*MW2^6*MZ2 + 86688*MW2^5*MZ2^2 - 49624*MW2^4*MZ2^3 + 
            560*MW2^3*MZ2^4 + 13032*MW2^2*MZ2^5 - 5857*MW2*MZ2^6 + 
            833*MZ2^7) + MT2^6*MW2*(8718336*MW2^11 - 27744768*MW2^10*MZ2 + 
            11798912*MW2^9*MZ2^2 + 59790272*MW2^8*MZ2^3 - 88761200*MW2^7*
             MZ2^4 + 12997056*MW2^6*MZ2^5 + 67596224*MW2^5*MZ2^6 - 
            69174857*MW2^4*MZ2^7 + 31313820*MW2^3*MZ2^8 - 7198435*MW2^2*
             MZ2^9 + 758419*MW2*MZ2^10 - 28169*MZ2^11) + 
          MT2^7*(-1284096*MW2^11 + 3118592*MW2^10*MZ2 + 2505344*MW2^9*MZ2^2 - 
            16385600*MW2^8*MZ2^3 + 19899120*MW2^7*MZ2^4 - 5107120*MW2^6*
             MZ2^5 - 8890856*MW2^5*MZ2^6 + 9323427*MW2^4*MZ2^7 - 
            3903403*MW2^3*MZ2^8 + 774391*MW2^2*MZ2^9 - 63233*MW2*MZ2^10 + 
            2499*MZ2^11) + 3*MW2^7*(337920*MW2^11 - 1033728*MW2^10*MZ2 + 
            147072*MW2^9*MZ2^2 + 2171456*MW2^8*MZ2^3 - 1173904*MW2^7*MZ2^4 - 
            2400192*MW2^6*MZ2^5 + 2413688*MW2^5*MZ2^6 + 436871*MW2^4*MZ2^7 - 
            1549440*MW2^3*MZ2^8 + 818792*MW2^2*MZ2^9 - 171691*MW2*MZ2^10 + 
            10446*MZ2^11) + MT2^2*MW2^4*(22910976*MW2^12 - 
            77999616*MW2^11*MZ2 + 52454528*MW2^10*MZ2^2 + 98686272*MW2^9*
             MZ2^3 - 117786064*MW2^8*MZ2^4 - 89401792*MW2^7*MZ2^5 + 
            208543616*MW2^6*MZ2^6 - 109279171*MW2^5*MZ2^7 - 
            6244864*MW2^4*MZ2^8 + 27635510*MW2^3*MZ2^9 - 10833178*MW2^2*
             MZ2^10 + 1642719*MW2*MZ2^11 - 77431*MZ2^12) + 
          MT2^4*MW2^2*(40888320*MW2^12 - 143686144*MW2^11*MZ2 + 
            115210624*MW2^10*MZ2^2 + 165347520*MW2^9*MZ2^3 - 
            286393520*MW2^8*MZ2^4 - 36239104*MW2^7*MZ2^5 + 
            363032256*MW2^6*MZ2^6 - 328860125*MW2^5*MZ2^7 + 
            134359004*MW2^4*MZ2^8 - 23834268*MW2^3*MZ2^9 + 
            100523*MW2^2*MZ2^10 + 416866*MW2*MZ2^11 - 24837*MZ2^12) + 
          MT2^5*MW2*(-25344000*MW2^12 + 87006720*MW2^11*MZ2 - 
            62147456*MW2^10*MZ2^2 - 123314624*MW2^9*MZ2^3 + 
            209080880*MW2^8*MZ2^4 - 8116032*MW2^7*MZ2^5 - 212774456*MW2^6*
             MZ2^6 + 212115119*MW2^5*MZ2^7 - 97153779*MW2^4*MZ2^8 + 
            22807138*MW2^3*MZ2^9 - 2412772*MW2^2*MZ2^10 + 64868*MW2*MZ2^11 + 
            2499*MZ2^12) + MT2*MW2^5*(-7366656*MW2^12 + 23980544*MW2^11*MZ2 - 
            11181696*MW2^10*MZ2^2 - 38145088*MW2^9*MZ2^3 + 
            31937552*MW2^8*MZ2^4 + 41194400*MW2^7*MZ2^5 - 63452968*MW2^6*
             MZ2^6 + 15198269*MW2^5*MZ2^7 + 19432475*MW2^4*MZ2^8 - 
            15999433*MW2^3*MZ2^9 + 4917093*MW2^2*MZ2^10 - 655180*MW2*MZ2^11 + 
            31338*MZ2^12) + MT2^3*MW2^3*(-39536640*MW2^12 + 
            138207744*MW2^11*MZ2 - 108097664*MW2^10*MZ2^2 - 
            154218432*MW2^9*MZ2^3 + 236926672*MW2^8*MZ2^4 + 
            91577296*MW2^7*MZ2^5 - 361565816*MW2^6*MZ2^6 + 
            269492305*MW2^5*MZ2^7 - 73095701*MW2^4*MZ2^8 - 
            6678656*MW2^3*MZ2^9 + 8034910*MW2^2*MZ2^10 - 1461870*MW2*MZ2^11 + 
            65932*MZ2^12)) + MW2^2*(3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (18176*MW2^7 - 63808*MW2^6*MZ2 + 86688*MW2^5*MZ2^2 - 
            49624*MW2^4*MZ2^3 + 560*MW2^3*MZ2^4 + 13032*MW2^2*MZ2^5 - 
            5857*MW2*MZ2^6 + 833*MZ2^7) + MT2^6*MW2*(8718336*MW2^11 - 
            27744768*MW2^10*MZ2 + 12863360*MW2^9*MZ2^2 + 56577920*MW2^8*
             MZ2^3 - 88136528*MW2^7*MZ2^4 + 21809424*MW2^6*MZ2^5 + 
            53210084*MW2^5*MZ2^6 - 59390624*MW2^4*MZ2^7 + 28453602*MW2^3*
             MZ2^8 - 7139683*MW2^2*MZ2^9 + 887209*MW2*MZ2^10 - 
            42722*MZ2^11) + MT2^7*(-1284096*MW2^11 + 3118592*MW2^10*MZ2 + 
            2353280*MW2^9*MZ2^2 - 15948416*MW2^8*MZ2^3 + 19872336*MW2^7*
             MZ2^4 - 6369856*MW2^6*MZ2^5 - 7016084*MW2^5*MZ2^6 + 
            8193504*MW2^4*MZ2^7 - 3656218*MW2^3*MZ2^8 + 801310*MW2^2*MZ2^9 - 
            77786*MW2*MZ2^10 + 2499*MZ2^11) + 3*MW2^7*(337920*MW2^11 - 
            1033728*MW2^10*MZ2 + 197760*MW2^9*MZ2^2 + 2076416*MW2^8*MZ2^3 - 
            1310704*MW2^7*MZ2^4 - 1970352*MW2^6*MZ2^5 + 2209676*MW2^5*MZ2^6 + 
            188588*MW2^4*MZ2^7 - 1255194*MW2^3*MZ2^8 + 727424*MW2^2*MZ2^9 - 
            175813*MW2*MZ2^10 + 15297*MZ2^11) + MT2^2*MW2^4*
           (22910976*MW2^12 - 77999616*MW2^11*MZ2 + 55647872*MW2^10*MZ2^2 + 
            90265728*MW2^9*MZ2^3 - 119865712*MW2^8*MZ2^4 - 
            61438864*MW2^7*MZ2^5 + 175406732*MW2^6*MZ2^6 - 
            98712856*MW2^5*MZ2^7 - 161818*MW2^4*MZ2^8 + 22444517*MW2^3*
             MZ2^9 - 9920605*MW2^2*MZ2^10 + 1796241*MW2*MZ2^11 - 
            121090*MZ2^12) + MT2^4*MW2^2*(40888320*MW2^12 - 
            143686144*MW2^11*MZ2 + 120532864*MW2^10*MZ2^2 + 
            149285760*MW2^9*MZ2^3 - 283422224*MW2^8*MZ2^4 + 
            8259920*MW2^7*MZ2^5 + 291074772*MW2^6*MZ2^6 - 281201696*MW2^5*
             MZ2^7 + 121932686*MW2^4*MZ2^8 - 24670431*MW2^3*MZ2^9 + 
            991658*MW2^2*MZ2^10 + 371020*MW2*MZ2^11 - 39390*MZ2^12) + 
          MT2^5*MW2*(-25344000*MW2^12 + 87006720*MW2^11*MZ2 - 
            65340800*MW2^10*MZ2^2 - 113525504*MW2^9*MZ2^3 + 
            206769680*MW2^8*MZ2^4 - 34526352*MW2^7*MZ2^5 - 
            168353300*MW2^6*MZ2^6 + 180887648*MW2^5*MZ2^7 - 
            87443202*MW2^4*MZ2^8 + 22383697*MW2^3*MZ2^9 - 2826061*MW2^2*
             MZ2^10 + 123080*MW2*MZ2^11 + 2499*MZ2^12) + 
          MT2*MW2^5*(-7366656*MW2^12 + 23980544*MW2^11*MZ2 - 
            12246144*MW2^10*MZ2^2 - 35693056*MW2^9*MZ2^3 + 
            33650864*MW2^8*MZ2^4 + 31810928*MW2^7*MZ2^5 - 55353724*MW2^6*
             MZ2^6 + 16050632*MW2^5*MZ2^7 + 14768306*MW2^4*MZ2^8 - 
            13692337*MW2^3*MZ2^9 + 4675713*MW2^2*MZ2^10 - 740311*MW2*MZ2^11 + 
            45891*MZ2^12) + MT2^3*MW2^3*(-39536640*MW2^12 + 
            138207744*MW2^11*MZ2 - 113419904*MW2^10*MZ2^2 - 
            138916992*MW2^9*MZ2^3 + 236445424*MW2^8*MZ2^4 + 
            46069984*MW2^7*MZ2^5 - 295868444*MW2^6*MZ2^6 + 
            233733208*MW2^5*MZ2^7 - 70068542*MW2^4*MZ2^8 - 
            2346722*MW2^3*MZ2^9 + 6784000*MW2^2*MZ2^10 - 1542627*MW2*MZ2^11 + 
            109591*MZ2^12)) - MH2*MW2*(6*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (18176*MW2^7 - 63808*MW2^6*MZ2 + 86688*MW2^5*MZ2^2 - 
            49624*MW2^4*MZ2^3 + 560*MW2^3*MZ2^4 + 13032*MW2^2*MZ2^5 - 
            5857*MW2*MZ2^6 + 833*MZ2^7) + MT2^6*MW2*(17436672*MW2^11 - 
            55489536*MW2^10*MZ2 + 25194496*MW2^9*MZ2^2 + 114538240*MW2^8*
             MZ2^3 - 174732976*MW2^7*MZ2^4 + 34398456*MW2^6*MZ2^5 + 
            119274598*MW2^5*MZ2^6 - 126816988*MW2^4*MZ2^7 + 
            58913493*MW2^3*MZ2^8 - 14145419*MW2^2*MZ2^9 + 
            1631075*MW2*MZ2^10 - 70891*MZ2^11) + MT2^7*(-2568192*MW2^11 + 
            6237184*MW2^10*MZ2 + 4782592*MW2^9*MZ2^2 - 32083456*MW2^8*MZ2^3 + 
            39498000*MW2^7*MZ2^4 - 11457752*MW2^6*MZ2^5 - 15685378*MW2^5*
             MZ2^6 + 17298798*MW2^4*MZ2^7 - 7468793*MW2^3*MZ2^8 + 
            1561148*MW2^2*MZ2^9 - 141019*MW2*MZ2^10 + 4998*MZ2^11) + 
          3*MW2^7*(675840*MW2^11 - 2067456*MW2^10*MZ2 + 370176*MW2^9*MZ2^2 + 
            4189696*MW2^8*MZ2^3 - 2476976*MW2^7*MZ2^4 - 4285800*MW2^6*MZ2^5 + 
            4543102*MW2^5*MZ2^6 + 624316*MW2^4*MZ2^7 - 2762199*MW2^3*MZ2^8 + 
            1520791*MW2^2*MZ2^9 - 342653*MW2*MZ2^10 + 25743*MZ2^11) + 
          MT2^2*MW2^4*(45821952*MW2^12 - 155999232*MW2^11*MZ2 + 
            109699072*MW2^10*MZ2^2 + 184070400*MW2^9*MZ2^3 - 
            233390096*MW2^8*MZ2^4 - 149125400*MW2^7*MZ2^5 + 
            378381058*MW2^6*MZ2^6 - 204461372*MW2^5*MZ2^7 - 
            6558719*MW2^4*MZ2^8 + 49277101*MW2^3*MZ2^9 - 20408534*MW2^2*
             MZ2^10 + 3395301*MW2*MZ2^11 - 198521*MZ2^12) + 
          MT2^4*MW2^2*(81776640*MW2^12 - 287372288*MW2^11*MZ2 + 
            238404608*MW2^10*MZ2^2 + 305483520*MW2^9*MZ2^3 - 
            559068016*MW2^8*MZ2^4 - 29768744*MW2^7*MZ2^5 + 
            646175022*MW2^6*MZ2^6 - 601300132*MW2^5*MZ2^7 + 
            252243607*MW2^4*MZ2^8 - 47759337*MW2^3*MZ2^9 + 
            1110244*MW2^2*MZ2^10 + 773333*MW2*MZ2^11 - 64227*MZ2^12) + 
          MT2^5*MW2*(-50688000*MW2^12 + 174013440*MW2^11*MZ2 - 
            129084928*MW2^10*MZ2^2 - 231274240*MW2^9*MZ2^3 + 
            409105744*MW2^8*MZ2^4 - 41144856*MW2^7*MZ2^5 - 
            376551850*MW2^6*MZ2^6 + 387535726*MW2^5*MZ2^7 - 
            181817061*MW2^4*MZ2^8 + 44521910*MW2^3*MZ2^9 - 
            5180621*MW2^2*MZ2^10 + 187948*MW2*MZ2^11 + 4998*MZ2^12) + 
          MT2*MW2^5*(-14733312*MW2^12 + 47961088*MW2^11*MZ2 - 
            23960064*MW2^10*MZ2^2 - 72388352*MW2^9*MZ2^3 + 
            64752496*MW2^8*MZ2^4 + 71795512*MW2^7*MZ2^5 - 116905406*MW2^6*
             MZ2^6 + 30588994*MW2^5*MZ2^7 + 33742483*MW2^4*MZ2^8 - 
            29212196*MW2^3*MZ2^9 + 9443766*MW2^2*MZ2^10 - 
            1380938*MW2*MZ2^11 + 77229*MZ2^12) + MT2^3*MW2^3*
           (-79073280*MW2^12 + 276415488*MW2^11*MZ2 - 224178688*MW2^10*
             MZ2^2 - 284365824*MW2^9*MZ2^3 + 464029232*MW2^8*MZ2^4 + 
            137568440*MW2^7*MZ2^5 - 648859222*MW2^6*MZ2^6 + 
            495533186*MW2^5*MZ2^7 - 140649949*MW2^4*MZ2^8 - 
            8880334*MW2^3*MZ2^9 + 14546426*MW2^2*MZ2^10 - 
            2960838*MW2*MZ2^11 + 175523*MZ2^12))))*B0i[bb0, 0, 0, MW2])/
    (8*(MH2 - MW2)^2*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) - 
   (MW2*(12*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 
        539*MZ2^4) + CHD*(675840*MW2^11 - 2330624*MW2^10*MZ2 + 
        1334272*MW2^9*MZ2^2 - 256*MW2^8*(33*MH2 - 16136*MZ2)*MZ2^2 + 
        384*MW2^7*(113*MH2 - 17678*MZ2)*MZ2^3 - 
        16*MW2^6*(7251*MH2 - 152722*MZ2)*MZ2^4 + 
        8*MW2^2*(3381*MH2 - 198908*MZ2)*MZ2^8 + 1617*(2*MH2 - 31*MZ2)*
         MZ2^10 + 2*MW2*MZ2^9*(-8967*MH2 + 218038*MZ2) + 
        8*MW2^5*MZ2^5*(22137*MH2 + 353725*MZ2) - 6*MW2^4*MZ2^6*
         (22765*MH2 + 731768*MZ2) + 2*MW2^3*MZ2^7*(14109*MH2 + 1655777*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(8*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (3*MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (2*CHbox*(-2*MW2 + MZ2)^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4) + 
      CHD*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
        6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6))*SW2*
     B0i[bb0, MZ2, MH2, MZ2])/(4*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(12*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-640*MW2^5 + 5792*MW2^4*MZ2 - 
        12664*MW2^3*MZ2^2 + 11584*MW2^2*MZ2^3 - 4739*MW2*MZ2^4 + 667*MZ2^5) + 
      2*MT2^2*MW2*(630784*MW2^9 - 1233920*MW2^8*MZ2 - 1051648*MW2^7*MZ2^2 + 
        6174272*MW2^6*MZ2^3 - 9291200*MW2^5*MZ2^4 + 7586984*MW2^4*MZ2^5 - 
        3626572*MW2^3*MZ2^6 + 920968*MW2^2*MZ2^7 - 74704*MW2*MZ2^8 - 
        9449*MZ2^9) + MT2^3*(-360448*MW2^9 + 645120*MW2^8*MZ2 + 
        997376*MW2^7*MZ2^2 - 4193152*MW2^6*MZ2^3 + 5670048*MW2^5*MZ2^4 - 
        4261504*MW2^4*MZ2^5 + 1942244*MW2^3*MZ2^6 - 499332*MW2^2*MZ2^7 + 
        48356*MW2*MZ2^8 + 4002*MZ2^9) + MW2^2*(540672*MW2^10 - 
        638976*MW2^9*MZ2 - 605696*MW2^8*MZ2^2 + 1906432*MW2^7*MZ2^3 - 
        1547904*MW2^6*MZ2^4 - 226592*MW2^5*MZ2^5 + 1457128*MW2^4*MZ2^6 - 
        1049760*MW2^3*MZ2^7 + 215626*MW2^2*MZ2^8 + 48991*MW2*MZ2^9 - 
        19731*MZ2^10) - 2*MT2*MW2*(720896*MW2^10 - 1336320*MW2^9*MZ2 - 
        354304*MW2^8*MZ2^2 + 3240896*MW2^7*MZ2^3 - 3731472*MW2^6*MZ2^4 + 
        1571120*MW2^5*MZ2^5 + 480638*MW2^4*MZ2^6 - 852864*MW2^3*MZ2^7 + 
        363044*MW2^2*MZ2^8 - 52248*MW2*MZ2^9 - 2001*MZ2^10))*
     B0i[bb0, MZ2, MT2, MT2])/(8*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (3*CHD*(2*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-20736*MW2^6 + 68800*MW2^5*MZ2 - 
        91712*MW2^4*MZ2^2 + 54904*MW2^3*MZ2^3 - 10948*MW2^2*MZ2^4 - 
        2356*MW2*MZ2^5 + 833*MZ2^6) + 3*MT2^3*MZ2*(-2*MW2 + MZ2)^2*
       (13824*MW2^7 - 76672*MW2^6*MZ2 + 164032*MW2^5*MZ2^2 - 
        167728*MW2^4*MZ2^3 + 78896*MW2^3*MZ2^4 - 9568*MW2^2*MZ2^5 - 
        4022*MW2*MZ2^6 + 833*MZ2^7) + 4*MW2^4*(33792*MW2^9 + 
        74496*MW2^8*MZ2 - 197952*MW2^7*MZ2^2 - 81664*MW2^6*MZ2^3 + 
        290808*MW2^5*MZ2^4 - 6168*MW2^4*MZ2^5 - 232078*MW2^3*MZ2^6 + 
        145284*MW2^2*MZ2^7 - 25065*MW2*MZ2^8 - 1453*MZ2^9) + 
      MT2*MW2^2*(-270336*MW2^10 - 266240*MW2^9*MZ2 + 1386496*MW2^8*MZ2^2 + 
        610816*MW2^7*MZ2^3 - 3548416*MW2^6*MZ2^4 + 1946080*MW2^5*MZ2^5 + 
        1501888*MW2^4*MZ2^6 - 2041696*MW2^3*MZ2^7 + 798172*MW2^2*MZ2^8 - 
        95990*MW2*MZ2^9 - 4979*MZ2^10) + 
      MT2^2*(135168*MW2^11 + 103424*MW2^10*MZ2 - 258816*MW2^9*MZ2^2 - 
        1451520*MW2^8*MZ2^3 + 3196064*MW2^7*MZ2^4 - 2453504*MW2^6*MZ2^5 + 
        798296*MW2^5*MZ2^6 - 93488*MW2^4*MZ2^7 + 588*MW2^3*MZ2^8 + 
        13750*MW2^2*MZ2^9 - 9020*MW2*MZ2^10 + 833*MZ2^11))*
     B0i[bb0, MZ2, MW2, MW2])/(16*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (3*CHD*MW2^3*(8448*MW2^7 - 128*MW2^6*MZ2 - 50560*MW2^5*MZ2^2 + 
      3776*MW2^4*MZ2^3 + 84300*MW2^3*MZ2^4 - 58898*MW2^2*MZ2^5 - 
      245*MW2*MZ2^6 + 4802*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHD*(MT2^3*MZ2*(20736*MW2^6 - 68800*MW2^5*MZ2 + 91712*MW2^4*MZ2^2 - 
        54904*MW2^3*MZ2^3 + 10948*MW2^2*MZ2^4 + 2356*MW2*MZ2^5 - 833*MZ2^6) + 
      MT2^2*MZ2^2*(35840*MW2^6 - 119936*MW2^5*MZ2 + 150832*MW2^4*MZ2^2 - 
        79944*MW2^3*MZ2^3 + 11234*MW2^2*MZ2^4 + 4022*MW2*MZ2^5 - 833*MZ2^6) + 
      4*MW2^3*(16896*MW2^7 - 256*MW2^6*MZ2 - 29840*MW2^5*MZ2^2 + 
        5608*MW2^4*MZ2^3 + 39810*MW2^3*MZ2^4 - 29830*MW2^2*MZ2^5 + 
        4451*MW2*MZ2^6 + 1666*MZ2^7) + MT2*MW2*(-67584*MW2^8 + 
        47872*MW2^7*MZ2 + 81920*MW2^6*MZ2^2 - 50784*MW2^5*MZ2^3 - 
        151136*MW2^4*MZ2^4 + 179276*MW2^3*MZ2^5 - 59958*MW2^2*MZ2^6 - 
        3593*MW2*MZ2^7 + 3332*MZ2^8))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (8*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(84480*MW2^8 - 80128*MW2^7*MZ2 - 175744*MW2^6*MZ2^2 + 
      89664*MW2^5*MZ2^3 + 147344*MW2^4*MZ2^4 - 43120*MW2^3*MZ2^5 - 
      71427*MW2^2*MZ2^6 + 19004*MW2*MZ2^7 + 767*MZ2^8)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(6*MT2^3*MZ2*(640*MW2^5 - 5792*MW2^4*MZ2 + 12664*MW2^3*MZ2^2 - 
        11584*MW2^2*MZ2^3 + 4739*MW2*MZ2^4 - 667*MZ2^5) + 
      3*MT2^2*MZ2*(11264*MW2^6 - 14208*MW2^5*MZ2 - 17088*MW2^4*MZ2^2 + 
        43040*MW2^3*MZ2^3 - 27984*MW2^2*MZ2^4 + 6108*MW2*MZ2^5 + 83*MZ2^6) - 
      2*MT2*MW2*(33792*MW2^7 - 26752*MW2^6*MZ2 - 28416*MW2^5*MZ2^2 + 
        31464*MW2^4*MZ2^3 + 8396*MW2^3*MZ2^4 - 1401*MW2^2*MZ2^5 - 
        11481*MW2*MZ2^6 + 5333*MZ2^7) + MW2*(67584*MW2^8 - 23552*MW2^7*MZ2 - 
        92096*MW2^6*MZ2^2 + 45120*MW2^5*MZ2^3 + 70816*MW2^4*MZ2^4 - 
        24488*MW2^3*MZ2^5 - 31389*MW2^2*MZ2^6 + 17500*MW2*MZ2^7 - 335*MZ2^8))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(4*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[3] - 
 (36*CHWB*CW*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 ((CHWB*MW2*(-9*MH2^3*(MT2 - MW2)^2*MZ2^3*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*(16896*MW2^8 - 
        539*MZ2^8*(-8 + 3*SW2) + 128*MW2^7*MZ2*(5 + 132*SW2) - 
        16*MW2^5*MZ2^3*(-7861 + 186*SW2) + 8*MW2*MZ2^7*(-3903 + 535*SW2) - 
        32*MW2^6*MZ2^2*(2933 + 860*SW2) + 2*MW2^2*MZ2^6*(40921 + 6171*SW2) + 
        4*MW2^4*MZ2^4*(-5161 + 13180*SW2) - 2*MW2^3*MZ2^5*
         (41871 + 26050*SW2)) + 4*MW2^2*
       (-6*MT2^7*MZ2*SW2*(2162688*MW2^10 + 6*MW2^3*MZ2^7*
           (1467525 - 2116642*SW2) + 2*MW2*MZ2^9*(307289 - 421414*SW2) + 
          8192*MW2^9*MZ2*(-1915 + 264*SW2) - 512*MW2^8*MZ2^2*
           (-79147 + 29232*SW2) + MZ2^10*(-51058 + 57809*SW2) - 
          16*MW2^5*MZ2^5*(185143 + 59350*SW2) + 128*MW2^7*MZ2^3*
           (-403579 + 236268*SW2) - 32*MW2^6*MZ2^4*(-1017633 + 745132*SW2) + 
          2*MW2^2*MZ2^8*(-1614185 + 2342921*SW2) + 4*MW2^4*MZ2^6*
           (-2770607 + 3999356*SW2)) + MT2^6*(-209780736*MW2^12 - 
          4096*MW2^11*MZ2*(-409493 + 58740*SW2) + 4096*MW2^10*MZ2^2*
           (-1377947 + (388550 + 704*Pi^2)*SW2) - 1024*MW2^9*MZ2^3*
           (-10521737 + (4158761 + 16096*Pi^2)*SW2) + 
          3*MZ2^12*(-370048 + (54541 + 18640*Pi^2)*SW2) + 
          64*MW2^8*MZ2^4*(-204681813 + 8*(12021225 + 87008*Pi^2)*SW2) - 
          32*MW2^7*MZ2^5*(-334186793 + 18*(9186505 + 129088*Pi^2)*SW2) + 
          2*MW2^4*MZ2^8*(-358254643 + 48*(1103107 + 338520*Pi^2)*SW2) + 
          MW2*MZ2^11*(12165612 - (1836449 + 496496*Pi^2)*SW2) + 
          8*MW2^6*MZ2^6*(-750123221 + 20*(17175349 + 520064*Pi^2)*SW2) + 
          2*MW2^2*MZ2^10*(-29511565 + 2*(1089567 + 670000*Pi^2)*SW2) - 
          2*MW2^3*MZ2^9*(-102621646 + (1734211 + 5564000*Pi^2)*SW2) - 
          8*MW2^5*MZ2^7*(-296023464 + (101123211 + 7926784*Pi^2)*SW2)) - 
        MW2^5*(MW2 + MZ2)*(131923968*MW2^12 + 4096*MW2^11*MZ2*
           (-248645 + 39732*SW2) - 2048*MW2^10*MZ2^2*(-1707127 + 
            4*(115765 + 352*Pi^2)*SW2) - 3*MZ2^12*(-472164 + 
            (170159 + 18640*Pi^2)*SW2) - 2*MW2^4*MZ2^8*(-636992065 + 
            576*(793453 + 28210*Pi^2)*SW2) + 512*MW2^9*MZ2^3*
           (-13825435 + (4835182 + 32192*Pi^2)*SW2) - 64*MW2^8*MZ2^4*
           (-147850047 + 8*(7520643 + 87008*Pi^2)*SW2) - 
          2*MW2^2*MZ2^10*(-53328649 + 4*(8780277 + 335000*Pi^2)*SW2) + 
          32*MW2^7*MZ2^5*(-277171301 + 6*(21208733 + 387264*Pi^2)*SW2) + 
          MW2*MZ2^11*(-18057492 + (9290375 + 496496*Pi^2)*SW2) - 
          40*MW2^6*MZ2^6*(-151616803 + 4*(19988251 + 520064*Pi^2)*SW2) + 
          2*MW2^3*MZ2^9*(-209169130 + (155050657 + 5564000*Pi^2)*SW2) + 
          8*MW2^5*MZ2^7*(-391787886 + (244008333 + 7926784*Pi^2)*SW2)) + 
        MT2*MW2^3*(804519936*MW2^14 + 24576*MW2^13*MZ2*
           (-236503 + 40260*SW2) - 3072*MW2^12*MZ2^2*(-5870443 + 
            64*(26967 + 88*Pi^2)*SW2) + 4352*MW2^11*MZ2^3*
           (-7169849 + 108*(25621 + 192*Pi^2)*SW2) + 
          3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) - 
          2*MW2*MZ2^13*(-11153484 + (5410903 + 332128*Pi^2)*SW2) - 
          64*MW2^10*MZ2^4*(-500107789 + 4*(57800623 + 839680*Pi^2)*SW2) - 
          2*MW2^3*MZ2^11*(-312862063 + 4*(57396313 + 2023628*Pi^2)*SW2) + 
          4*MW2^7*MZ2^7*(2086301311 + 6*(-85961709 + 2354176*Pi^2)*SW2) - 
          2*MW2^5*MZ2^9*(-2197343775 + 14*(98380113 + 3362144*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(-151964498 + (94654677 + 3833968*Pi^2)*SW2) + 
          2*MW2^4*MZ2^10*(-934028557 + 6*(115900787 + 4150160*Pi^2)*SW2) - 
          8*MW2^8*MZ2^6*(-3822273 + 4*(88168773 + 7239040*Pi^2)*SW2) + 
          32*MW2^9*MZ2^5*(-545217173 + (318271898 + 9250048*Pi^2)*SW2) + 
          4*MW2^6*MZ2^8*(-1945013296 + (876492385 + 19616384*Pi^2)*SW2)) - 
        3*MT2^4*MW2*(746127360*MW2^13 + 61440*MW2^12*MZ2*
           (-96967 + 14652*SW2) - 2048*MW2^11*MZ2^2*(-10192563 + 
            4*(688359 + 1760*Pi^2)*SW2) + MZ2^13*(-1518608 + 
            (626095 + 55920*Pi^2)*SW2) + 512*MW2^10*MZ2^3*
           (-83808521 + 2*(14992479 + 83296*Pi^2)*SW2) - 
          192*MW2^9*MZ2^4*(-303209349 + 8*(15805615 + 155744*Pi^2)*SW2) - 
          2*MW2*MZ2^12*(-13113504 + (6720071 + 388048*Pi^2)*SW2) + 
          MW2^2*MZ2^11*(-199316814 + (122341891 + 5162480*Pi^2)*SW2) + 
          32*MW2^8*MZ2^5*(-1736005599 + 2*(397389055 + 6505024*Pi^2)*SW2) - 
          2*MW2^3*MZ2^10*(-464975399 + (319512727 + 12264000*Pi^2)*SW2) - 
          8*MW2^7*MZ2^6*(-4865012515 + 4*(606483677 + 15325184*Pi^2)*SW2) - 
          2*MW2^5*MZ2^8*(-4471068117 + 4*(714485005 + 28237984*Pi^2)*SW2) + 
          2*MW2^4*MZ2^9*(-1595905541 + (1112543389 + 44068960*Pi^2)*SW2) + 
          8*MW2^6*MZ2^7*(-2605333081 + (1457373521 + 50035200*Pi^2)*SW2)) + 
        MT2^5*(986185728*MW2^13 + 73728*MW2^12*MZ2*(-107209 + 15884*SW2) - 
          1024*MW2^11*MZ2^2*(-26821343 + 96*(76271 + 176*Pi^2)*SW2) + 
          3*MZ2^13*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
          256*MW2^10*MZ2^3*(-216767327 + 4*(19951829 + 99392*Pi^2)*SW2) + 
          MW2*MZ2^12*(25577424 - (11343695 + 832016*Pi^2)*SW2) + 
          2*MW2^2*MZ2^11*(-98756059 + (52458051 + 2829488*Pi^2)*SW2) - 
          8*MW2^3*MZ2^10*(-115448263 + (68729854 + 3401000*Pi^2)*SW2) - 
          64*MW2^9*MZ2^4*(-1146763391 + (494904308 + 4433920*Pi^2)*SW2) - 
          8*MW2^7*MZ2^6*(-5660472827 + 12*(231878857 + 5975168*Pi^2)*SW2) + 
          32*MW2^8*MZ2^5*(-2113932927 + 2*(494699943 + 7666816*Pi^2)*SW2) + 
          2*MW2^4*MZ2^9*(-1601931877 + 6*(162291723 + 8272160*Pi^2)*SW2) + 
          4*MW2^6*MZ2^7*(-5735679223 + 2*(1497763931 + 57961984*Pi^2)*SW2) - 
          4*MW2^5*MZ2^8*(-2327764914 + (1326052977 + 64600448*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(-2056716288*MW2^14 - 36864*MW2^13*MZ2*
           (-424067 + 68332*SW2) + 8192*MW2^12*MZ2^2*(-6336781 + 
            3*(591311 + 1760*Pi^2)*SW2) - 6*MZ2^14*(-472164 + 
            (170159 + 18640*Pi^2)*SW2) - 1024*MW2^11*MZ2^3*
           (-97178986 + (35536139 + 235808*Pi^2)*SW2) + 
          2*MW2*MZ2^13*(-19290822 + (9602951 + 552416*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(222535804 - (144498343 + 5514192*Pi^2)*SW2) - 
          160*MW2^9*MZ2^5*(-620168423 + (300033326 + 6207872*Pi^2)*SW2) + 
          64*MW2^10*MZ2^4*(-1906026871 + (814384984 + 9835776*Pi^2)*SW2) + 
          2*MW2^6*MZ2^8*(-323996405 + 8*(210487093 + 12138736*Pi^2)*SW2) + 
          2*MW2^5*MZ2^9*(-1172664698 + (387826299 + 12452192*Pi^2)*SW2) + 
          MW2^3*MZ2^11*(-742452680 + (570364597 + 20168560*Pi^2)*SW2) - 
          2*MW2^4*MZ2^10*(-830201923 + (604350434 + 23525920*Pi^2)*SW2) + 
          8*MW2^8*MZ2^6*(-6601752647 + 4*(956522055 + 31573376*Pi^2)*SW2) - 
          8*MW2^7*MZ2^7*(-2035614478 + (1715940881 + 79510528*Pi^2)*SW2)) + 
        MT2^3*MW2*(2833121280*MW2^14 + 9502720*MW2^13*MZ2*(-2341 + 363*SW2) - 
          1024*MW2^12*MZ2^2*(-75019055 + 176*(116099 + 320*Pi^2)*SW2) + 
          3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
          2*MW2^2*MZ2^12*(-16499281 + (14898457 + 284304*Pi^2)*SW2) + 
          256*MW2^11*MZ2^3*(-606832611 + 4*(54187043 + 327552*Pi^2)*SW2) + 
          MW2*MZ2^13*(14551836 - (7586741 + 384656*Pi^2)*SW2) + 
          4*MW2^3*MZ2^11*(-51895481 + (22971863 + 1040480*Pi^2)*SW2) - 
          64*MW2^10*MZ2^4*(-3222072365 + 4*(334703663 + 3597824*Pi^2)*SW2) + 
          4*MW2^5*MZ2^9*(-1948395689 + 7*(219418597 + 8005056*Pi^2)*SW2) - 
          2*MW2^4*MZ2^10*(-912627771 + (660403877 + 21679040*Pi^2)*SW2) + 
          32*MW2^9*MZ2^5*(-5958705585 + (2744481554 + 48740864*Pi^2)*SW2) - 
          8*MW2^8*MZ2^6*(-15938107229 + 4*(2053486111 + 55261440*Pi^2)*SW2) - 
          4*MW2^6*MZ2^8*(-6217946622 + (4472945165 + 173394176*Pi^2)*SW2) + 
          4*MW2^7*MZ2^7*(-15943135567 + (9628523378 + 340087808*Pi^2)*
             SW2))) + MH2^2*(-6*MT2^7*MZ2*SW2*(2162688*MW2^10 + 
          6*MW2^3*MZ2^7*(1467525 - 2116642*SW2) + 2*MW2*MZ2^9*
           (307289 - 421414*SW2) + 8192*MW2^9*MZ2*(-1915 + 264*SW2) - 
          512*MW2^8*MZ2^2*(-79147 + 29232*SW2) + 
          MZ2^10*(-51058 + 57809*SW2) - 16*MW2^5*MZ2^5*(185143 + 59350*SW2) + 
          128*MW2^7*MZ2^3*(-403579 + 236268*SW2) - 32*MW2^6*MZ2^4*
           (-1017633 + 745132*SW2) + 2*MW2^2*MZ2^8*(-1614185 + 2342921*SW2) + 
          4*MW2^4*MZ2^6*(-2770607 + 3999356*SW2)) + 
        MT2^6*(-209780736*MW2^12 - 4096*MW2^11*MZ2*(-409493 + 58740*SW2) + 
          512*MW2^10*MZ2^2*(-11023873 + 16*(194275 + 352*Pi^2)*SW2) + 
          3*MZ2^12*(-370048 + (54541 + 18640*Pi^2)*SW2) - 
          128*MW2^9*MZ2^3*(-84168703 + 4*(8314255 + 32192*Pi^2)*SW2) - 
          2*MW2*MZ2^11*(-6179826 + (954607 + 248248*Pi^2)*SW2) - 
          16*MW2^7*MZ2^5*(-667882987 + 18*(18356157 + 258176*Pi^2)*SW2) + 
          32*MW2^8*MZ2^4*(-409225017 + 4*(48047379 + 348032*Pi^2)*SW2) - 
          2*MW2^3*MZ2^9*(-104860531 + 8*(299483 + 695500*Pi^2)*SW2) + 
          4*MW2^6*MZ2^6*(-1499080789 + 20*(34331465 + 1040128*Pi^2)*SW2) + 
          2*MW2^4*MZ2^8*(-361471063 + 15*(3590297 + 1083264*Pi^2)*SW2) + 
          MW2^2*MZ2^10*(-60505826 + (4856481 + 2680000*Pi^2)*SW2) - 
          2*MW2^5*MZ2^7*(-1185499845 + (405041754 + 31707136*Pi^2)*SW2)) - 
        MW2^5*(MW2 + MZ2)*(131923968*MW2^12 + 4096*MW2^11*MZ2*
           (-248645 + 39732*SW2) - 512*MW2^10*MZ2^2*(-6828805 + 
            16*(115765 + 352*Pi^2)*SW2) - 3*MZ2^12*(-472164 + 
            (170159 + 18640*Pi^2)*SW2) + 128*MW2^9*MZ2^3*
           (-55296547 + 4*(4831915 + 32192*Pi^2)*SW2) + 130*MW2^3*MZ2^9*
           (-3252431 + (2395574 + 85600*Pi^2)*SW2) + 4*MW2*MZ2^11*
           (-4562883 + (2340785 + 124124*Pi^2)*SW2) - 32*MW2^8*MZ2^4*
           (-295561485 + 4*(30045051 + 348032*Pi^2)*SW2) + 
          16*MW2^7*MZ2^5*(-553852003 + 6*(42366907 + 774528*Pi^2)*SW2) - 
          4*MW2^6*MZ2^6*(-1515002377 + 20*(39957269 + 1040128*Pi^2)*SW2) - 
          2*MW2^4*MZ2^8*(-640208485 + 9*(50881583 + 1805440*Pi^2)*SW2) + 
          MW2^2*MZ2^10*(108139994 - (70740429 + 2680000*Pi^2)*SW2) + 
          2*MW2^5*MZ2^7*(-1568557533 + (976582242 + 31707136*Pi^2)*SW2)) + 
        MT2*MW2^3*(804519936*MW2^14 + 24576*MW2^13*MZ2*
           (-236503 + 40260*SW2) - 12288*MW2^12*MZ2^2*(-1467685 + 
            16*(26967 + 88*Pi^2)*SW2) + 2048*MW2^11*MZ2^3*
           (-15233759 + 27*(217597 + 1632*Pi^2)*SW2) + 
          3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
          4*MW2^7*MZ2^7*(2076623989 + 96*(-5330793 + 147136*Pi^2)*SW2) - 
          512*MW2^10*MZ2^4*(-62465093 + (28853831 + 419840*Pi^2)*SW2) + 
          MW2*MZ2^13*(22501008 - (10894571 + 664256*Pi^2)*SW2) + 
          32*MW2^9*MZ2^5*(-544181975 + 8*(39733045 + 1156256*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(-154029314 + (95371185 + 3833968*Pi^2)*SW2) - 
          32*MW2^8*MZ2^6*(-955836 + (88485393 + 7239040*Pi^2)*SW2) + 
          2*MW2^4*MZ2^10*(-939513544 + 3*(232266787 + 8300320*Pi^2)*SW2) + 
          MW2^3*MZ2^11*(633485744 - (461551859 + 16189024*Pi^2)*SW2) + 
          2*MW2^6*MZ2^8*(-3872614733 + 2*(874215133 + 19616384*Pi^2)*SW2) - 
          2*MW2^5*MZ2^9*(-2194965714 + (1376616531 + 47070016*Pi^2)*SW2)) + 
        MT2^5*(986185728*MW2^13 + 73728*MW2^12*MZ2*(-107209 + 15884*SW2) - 
          2048*MW2^11*MZ2^2*(-13411117 + 48*(76271 + 176*Pi^2)*SW2) + 
          3*MZ2^13*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
          512*MW2^10*MZ2^3*(-108376171 + 8*(4985507 + 24848*Pi^2)*SW2) - 
          128*MW2^9*MZ2^4*(-573168589 + 40*(6180349 + 55424*Pi^2)*SW2) - 
          2*MW2^3*MZ2^10*(-468480025 + 76*(3645733 + 179000*Pi^2)*SW2) - 
          4*MW2*MZ2^12*(-6442866 + (2854115 + 208004*Pi^2)*SW2) + 
          2*MW2^4*MZ2^9*(-1618581607 + 15*(65241705 + 3308864*Pi^2)*SW2) + 
          32*MW2^8*MZ2^5*(-2112322521 + 4*(247084935 + 3833408*Pi^2)*SW2) + 
          MW2^2*MZ2^11*(-200159054 + (105850905 + 5658976*Pi^2)*SW2) - 
          16*MW2^7*MZ2^6*(-2827997335 + 6*(231732133 + 5975168*Pi^2)*SW2) + 
          4*MW2^6*MZ2^7*(-5738731537 + 4*(749197483 + 28980992*Pi^2)*SW2) - 
          2*MW2^5*MZ2^8*(-4676234337 + 2*(1329043389 + 64600448*Pi^2)*SW2)) - 
        3*MT2^4*MW2*(746127360*MW2^13 + 61440*MW2^12*MZ2*
           (-96967 + 14652*SW2) - 512*MW2^11*MZ2^2*(-40771737 + 
            16*(688359 + 1760*Pi^2)*SW2) + MW2^3*MZ2^10*(941842048 - 
            1825*(352241 + 13440*Pi^2)*SW2) + MZ2^13*(-1518608 + 
            (626095 + 55920*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
           (-335209307 + 4*(29968623 + 166592*Pi^2)*SW2) - 
          96*MW2^9*MZ2^4*(-606180759 + 4*(63155569 + 622976*Pi^2)*SW2) + 
          MW2*MZ2^12*(26421048 - (13512907 + 776096*Pi^2)*SW2) - 
          4*MW2^7*MZ2^6*(-9722234369 + 28*(173169025 + 4378624*Pi^2)*SW2) + 
          MW2^2*MZ2^11*(-201769710 + (123203929 + 5162480*Pi^2)*SW2) + 
          16*MW2^8*MZ2^5*(-3469280985 + 2*(793869641 + 13010048*Pi^2)*SW2) + 
          2*MW2^4*MZ2^9*(-1610316386 + (1116756973 + 44068960*Pi^2)*SW2) - 
          2*MW2^5*MZ2^8*(-4488556206 + (2863015525 + 112951936*Pi^2)*SW2) + 
          2*MW2^6*MZ2^7*(-10426030963 + (5831469314 + 200140800*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(-2056716288*MW2^14 - 36864*MW2^13*MZ2*
           (-424067 + 68332*SW2) + 512*MW2^12*MZ2^2*(-101392951 + 
            48*(591311 + 1760*Pi^2)*SW2) - 6*MZ2^14*(-472164 + 
            (170159 + 18640*Pi^2)*SW2) + 4*MW2^3*MZ2^11*(-187865753 + 
            20*(7161452 + 252107*Pi^2)*SW2) + 4*MW2*MZ2^13*
           (-9742431 + (4837858 + 276208*Pi^2)*SW2) - 128*MW2^11*MZ2^3*
           (-777351617 + 4*(71023273 + 471616*Pi^2)*SW2) + 
          32*MW2^10*MZ2^4*(-3810006647 + 4*(406655813 + 4917888*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(225889276 - (145640299 + 5514192*Pi^2)*SW2) + 
          2*MW2^5*MZ2^9*(-1148326241 + 2*(190404981 + 6226096*Pi^2)*SW2) + 
          MW2^4*MZ2^10*(1659984626 - (1207495561 + 47051840*Pi^2)*SW2) - 
          16*MW2^9*MZ2^5*(-6194962769 + (2996592374 + 62078720*Pi^2)*SW2) + 
          4*MW2^8*MZ2^6*(-13192163035 + 4*(1912808679 + 63146752*Pi^2)*SW2) + 
          2*MW2^6*MZ2^8*(-374093339 + (1697917349 + 97109888*Pi^2)*SW2) - 
          2*MW2^7*MZ2^7*(-8176059943 + (6878389478 + 318042112*Pi^2)*SW2)) + 
        MT2^3*MW2*(2833121280*MW2^14 + 9502720*MW2^13*MZ2*(-2341 + 363*SW2) - 
          1024*MW2^12*MZ2^2*(-75022025 + 176*(116099 + 320*Pi^2)*SW2) + 
          3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
          2*MW2^3*MZ2^11*(-104975173 + 32*(1453373 + 65030*Pi^2)*SW2) - 
          2*MW2*MZ2^13*(-7372938 + (3829753 + 192328*Pi^2)*SW2) + 
          256*MW2^11*MZ2^3*(-606781869 + 4*(54154373 + 327552*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(-34093178 + (30149597 + 568608*Pi^2)*SW2) - 
          64*MW2^10*MZ2^4*(-3220663127 + 4*(334315385 + 3597824*Pi^2)*SW2) - 
          8*MW2^8*MZ2^6*(-15925042739 + 52*(157874707 + 4250880*Pi^2)*SW2) + 
          2*MW2^5*MZ2^9*(-3946595929 + 14*(220453939 + 8005056*Pi^2)*SW2) - 
          2*MW2^4*MZ2^10*(-928716081 + (665803994 + 21679040*Pi^2)*SW2) + 
          32*MW2^9*MZ2^5*(-5953543149 + (2741200118 + 48740864*Pi^2)*SW2) - 
          4*MW2^6*MZ2^8*(-6252682464 + (4482931925 + 173394176*Pi^2)*SW2) + 
          4*MW2^7*MZ2^7*(-15956826547 + (9634456574 + 340087808*Pi^2)*
             SW2))) - MH2*MW2*(-30*MT2^7*MZ2*SW2*(2162688*MW2^10 + 
          6*MW2^3*MZ2^7*(1467525 - 2116642*SW2) + 2*MW2*MZ2^9*
           (307289 - 421414*SW2) + 8192*MW2^9*MZ2*(-1915 + 264*SW2) - 
          512*MW2^8*MZ2^2*(-79147 + 29232*SW2) + 
          MZ2^10*(-51058 + 57809*SW2) - 16*MW2^5*MZ2^5*(185143 + 59350*SW2) + 
          128*MW2^7*MZ2^3*(-403579 + 236268*SW2) - 32*MW2^6*MZ2^4*
           (-1017633 + 745132*SW2) + 2*MW2^2*MZ2^8*(-1614185 + 2342921*SW2) + 
          4*MW2^4*MZ2^6*(-2770607 + 3999356*SW2)) + 
        MT2^6*(-1048903680*MW2^12 - 20480*MW2^11*MZ2*(-409493 + 58740*SW2) + 
          2048*MW2^10*MZ2^2*(-13782143 + 20*(194275 + 352*Pi^2)*SW2) + 
          15*MZ2^12*(-370048 + (54541 + 18640*Pi^2)*SW2) + 
          2*MW2^2*MZ2^10*(-147615353 + 160*(69489 + 41875*Pi^2)*SW2) - 
          512*MW2^9*MZ2^3*(-105261713 + 2*(20792023 + 80480*Pi^2)*SW2) + 
          64*MW2^8*MZ2^4*(-1023942567 + 32*(15023991 + 108760*Pi^2)*SW2) - 
          32*MW2^7*MZ2^5*(-1671408967 + 90*(9184743 + 129088*Pi^2)*SW2) + 
          MW2*MZ2^11*(60983292 - (9240457 + 2482480*Pi^2)*SW2) + 
          2*MW2^4*MZ2^8*(-1782621911 + 12*(22161749 + 6770400*Pi^2)*SW2) - 
          8*MW2^5*MZ2^7*(-1476440577 + 5*(101174241 + 7926784*Pi^2)*SW2) + 
          8*MW2^6*MZ2^6*(-3748376959 + 4*(429351307 + 13001600*Pi^2)*SW2) - 
          2*MW2^3*MZ2^9*(-511044602 + (9368987 + 27820000*Pi^2)*SW2)) - 
        MW2^5*(MW2 + MZ2)*(659619840*MW2^12 + 20480*MW2^11*MZ2*
           (-248645 + 39732*SW2) - 8192*MW2^10*MZ2^2*(-2134577 + 
            5*(115765 + 352*Pi^2)*SW2) - 15*MZ2^12*(-472164 + 
            (170159 + 18640*Pi^2)*SW2) + 1024*MW2^9*MZ2^3*
           (-34585759 + (12086173 + 80480*Pi^2)*SW2) + 
          MW2*MZ2^11*(-90442692 + 13*(3577699 + 190960*Pi^2)*SW2) - 
          64*MW2^8*MZ2^4*(-739783737 + 16*(18796527 + 217520*Pi^2)*SW2) + 
          32*MW2^7*MZ2^5*(-1386331507 + 30*(21203447 + 387264*Pi^2)*SW2) - 
          2*MW2^2*MZ2^10*(-266700773 + 10*(17582811 + 670000*Pi^2)*SW2) - 
          2*MW2^4*MZ2^8*(-3176309021 + 36*(63509443 + 2256800*Pi^2)*SW2) + 
          8*MW2^5*MZ2^7*(-1955262687 + 5*(244059363 + 7926784*Pi^2)*SW2) - 
          8*MW2^6*MZ2^6*(-3788180929 + 4*(499673857 + 13001600*Pi^2)*SW2) + 
          2*MW2^3*MZ2^9*(-1043782022 + (775951217 + 27820000*Pi^2)*SW2)) + 
        MT2*MW2^3*(4022599680*MW2^14 + 122880*MW2^13*MZ2*
           (-236503 + 40260*SW2) - 3072*MW2^12*MZ2^2*(-29362907 + 
            320*(26967 + 88*Pi^2)*SW2) + 256*MW2^11*MZ2^3*
           (-609905129 + 108*(2177389 + 16320*Pi^2)*SW2) + 
          15*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
          4*MW2^7*MZ2^7*(10465992611 + 66*(-38996103 + 1070080*Pi^2)*SW2) - 
          2*MW2*MZ2^13*(-55845036 + (27083621 + 1660640*Pi^2)*SW2) - 
          64*MW2^10*MZ2^4*(-2502590189 + 4*(288902567 + 4198400*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(-760403242 + (473893161 + 19169840*Pi^2)*SW2) - 
          2*MW2^3*MZ2^11*(-1561953575 + 2*(574558633 + 20236280*Pi^2)*SW2) + 
          2*MW2^4*MZ2^10*(-4654955429 + 6*(579829549 + 20750800*Pi^2)*SW2) + 
          32*MW2^9*MZ2^5*(-2725025377 + 2*(795476381 + 23125120*Pi^2)*SW2) - 
          8*MW2^8*MZ2^6*(4291551 + 4*(441287673 + 36195200*Pi^2)*SW2) + 
          4*MW2^6*MZ2^8*(-9724481642 + (4380147557 + 98081920*Pi^2)*SW2) - 
          2*MW2^5*MZ2^9*(-10958439759 + (6887026842 + 235350080*Pi^2)*SW2)) - 
        3*MT2^4*MW2*(3730636800*MW2^13 + 307200*MW2^12*MZ2*
           (-96967 + 14652*SW2) - 40960*MW2^11*MZ2^2*(-2548809 + 
            (688359 + 1760*Pi^2)*SW2) - 192*MW2^9*MZ2^4*(-1517054163 + 
            256*(2469061 + 24335*Pi^2)*SW2) + 5*MZ2^13*(-1518608 + 
            (626095 + 55920*Pi^2)*SW2) + 1024*MW2^10*MZ2^3*
           (-209637506 + 5*(14990697 + 83296*Pi^2)*SW2) - 
          2*MW2*MZ2^12*(-65645136 + (33629461 + 1940240*Pi^2)*SW2) + 
          MW2^2*MZ2^11*(-997475286 + 5*(122489131 + 5162480*Pi^2)*SW2) - 
          2*MW2^5*MZ2^8*(-22297377093 + 40*(357417431 + 14118992*Pi^2)*SW2) - 
          8*MW2^7*MZ2^6*(-24315766853 + 20*(606419543 + 15325184*Pi^2)*SW2) - 
          2*MW2^3*MZ2^10*(-2323101007 + (1599374417 + 61320000*Pi^2)*SW2) + 
          32*MW2^8*MZ2^5*(-8683470009 + (3972935074 + 65050240*Pi^2)*SW2) + 
          2*MW2^4*MZ2^9*(-7960558261 + (5567401913 + 220344800*Pi^2)*SW2) + 
          8*MW2^6*MZ2^7*(-13006042544 + (7288013683 + 250176000*Pi^2)*SW2)) + 
        MT2^5*(4930928640*MW2^13 + 368640*MW2^12*MZ2*(-107209 + 15884*SW2) - 
          1024*MW2^11*MZ2^2*(-134138791 + 480*(76271 + 176*Pi^2)*SW2) + 
          15*MZ2^13*(-472164 + (170159 + 18640*Pi^2)*SW2) - 
          64*MW2^9*MZ2^4*(-5737372711 + 100*(24740053 + 221696*Pi^2)*SW2) + 
          256*MW2^10*MZ2^3*(-1084390135 + 4*(99748453 + 496960*Pi^2)*SW2) + 
          2*MW2^4*MZ2^9*(-7988626313 + 390*(12497781 + 636320*Pi^2)*SW2) + 
          MW2*MZ2^12*(128042352 - (56776687 + 4160080*Pi^2)*SW2) - 
          32*MW2^3*MZ2^10*(-144202925 + (86039402 + 4251250*Pi^2)*SW2) + 
          2*MW2^2*MZ2^11*(-494303519 + (262687461 + 14147440*Pi^2)*SW2) - 
          8*MW2^7*MZ2^6*(-28290829267 + 12*(1159276589 + 29875840*Pi^2)*
             SW2) + 32*MW2^8*MZ2^5*(-10573581651 + 
            (4945885374 + 76668160*Pi^2)*SW2) + 4*MW2^6*MZ2^7*
           (-28629796907 + 2*(7490220883 + 289809920*Pi^2)*SW2) - 
          4*MW2^5*MZ2^8*(-11605517172 + (6634361109 + 323002240*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(-10283581440*MW2^14 - 184320*MW2^13*MZ2*
           (-424067 + 68332*SW2) + 10240*MW2^12*MZ2^2*(-25355143 + 
            12*(591311 + 1760*Pi^2)*SW2) - 30*MZ2^14*(-472164 + 
            (170159 + 18640*Pi^2)*SW2) - 512*MW2^11*MZ2^3*
           (-972433621 + 10*(35530793 + 235808*Pi^2)*SW2) + 
          64*MW2^10*MZ2^4*(-9537256325 + 128*(31802833 + 384210*Pi^2)*SW2) - 
          2*MW2^4*MZ2^10*(-4128716831 + 100*(30222001 + 1176296*Pi^2)*SW2) + 
          2*MW2*MZ2^13*(-96609342 + (48072967 + 2762080*Pi^2)*SW2) - 
          32*MW2^9*MZ2^5*(-15507782621 + 50*(149977873 + 3103936*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(1113219596 - (723498419 + 27570960*Pi^2)*SW2) + 
          2*MW2^5*MZ2^9*(-5847561358 + (1933094331 + 62260960*Pi^2)*SW2) + 
          MW2^3*MZ2^11*(-3701910520 + (2854631813 + 100842800*Pi^2)*SW2) + 
          8*MW2^8*MZ2^6*(-32962839997 + 4*(4782766317 + 157866880*Pi^2)*
             SW2) - 8*MW2^7*MZ2^7*(-10123599521 + 
            (8585059639 + 397552640*Pi^2)*SW2) + 2*MW2^6*MZ2^8*
           (-1537539577 + (8436409516 + 485549440*Pi^2)*SW2)) + 
        MT2^3*MW2*(14165606400*MW2^14 + 47513600*MW2^13*MZ2*
           (-2341 + 363*SW2) - 5120*MW2^12*MZ2^2*(-75040439 + 
            176*(116099 + 320*Pi^2)*SW2) + 15*MZ2^14*(-472164 + 
            (170159 + 18640*Pi^2)*SW2) + 256*MW2^11*MZ2^3*
           (-3035979543 + 20*(54179915 + 327552*Pi^2)*SW2) + 
          28*MW2^3*MZ2^11*(-37334701 + (16431997 + 743200*Pi^2)*SW2) + 
          2*MW2^2*MZ2^12*(-82398701 + (74656643 + 1421520*Pi^2)*SW2) + 
          MW2*MZ2^13*(72914412 - (37991917 + 1923280*Pi^2)*SW2) + 
          4*MW2^5*MZ2^9*(-9720044347 + 7*(1098187889 + 40025280*Pi^2)*SW2) - 
          64*MW2^10*MZ2^4*(-16121655817 + (6692390476 + 71956480*Pi^2)*SW2) - 
          2*MW2^4*MZ2^10*(-4568813463 + (3306671341 + 108395200*Pi^2)*SW2) + 
          32*MW2^9*MZ2^5*(-29804452485 + 2*(6859484021 + 121852160*Pi^2)*
             SW2) - 8*MW2^8*MZ2^6*(-79645285225 + 
            4*(10266627611 + 276307200*Pi^2)*SW2) + 4*MW2^7*MZ2^7*
           (-79555851515 + 2*(24076786421 + 850219520*Pi^2)*SW2) - 
          4*MW2^6*MZ2^8*(-30992991390 + (22377958849 + 866970880*Pi^2)*
             SW2)))))/(48*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*
     (2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (3*MH2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW + 
      CHWB*(-8*MW2^4*MZ2*(146432*MW2^8 + MW2*MZ2^7*(4201 - 52760*SW2) + 
          24*MW2^3*MZ2^5*(11202 - 1045*SW2) + 539*MZ2^8*(5 + 19*SW2) + 
          256*MW2^7*MZ2*(-1555 + 572*SW2) + 192*MW2^5*MZ2^3*(390 + 989*SW2) - 
          24*MW2^4*MZ2^4*(14569 + 2480*SW2) - 64*MW2^6*MZ2^2*
           (-5243 + 4460*SW2) + 8*MW2^2*MZ2^6*(-10609 + 10188*SW2)) + 
        MH2^3*MW2*(-168960*MW2^9 + 2*MW2^2*MZ2^7*(52999 - 3135*SW2) + 
          539*MZ2^9*(4 + 17*SW2) - 256*MW2^8*MZ2*(-3121 + 660*SW2) - 
          72*MW2^4*MZ2^5*(-14368 + 8145*SW2) + 64*MW2^7*MZ2^2*
           (-26321 + 10900*SW2) - 2*MW2*MZ2^8*(8786 + 17279*SW2) - 
          64*MW2^6*MZ2^3*(-33274 + 18721*SW2) + 6*MW2^3*MZ2^6*
           (-68093 + 35900*SW2) + 24*MW2^5*MZ2^4*(-74647 + 44456*SW2)) + 
        MH2^4*(28160*MW2^9 + 539*CW2*MZ2^9 + 6*MW2^3*MZ2^6*
           (14096 - 7835*SW2) - MW2*MZ2^8*(1061 + 17*SW2) + 
          128*MW2^8*MZ2*(-901 + 220*SW2) + 18*MW2^2*MZ2^7*(-834 + 727*SW2) - 
          32*MW2^7*MZ2^2*(-7465 + 3076*SW2) + 16*MW2^6*MZ2^3*
           (-20803 + 10274*SW2) - 4*MW2^5*MZ2^4*(-81077 + 38948*SW2) + 
          2*MW2^4*MZ2^5*(-106107 + 48890*SW2)) + 3*MH2^2*MW2^2*
         (84480*MW2^9 + 4*MW2^5*MZ2^4*(175307 - 192532*SW2) - 
          9163*MZ2^9*(1 + 2*SW2) + 640*MW2^8*MZ2*(-919 + 132*SW2) - 
          32*MW2^7*MZ2^2*(-41351 + 15740*SW2) - 2*MW2^2*MZ2^7*
           (10733 + 47560*SW2) - 2*MW2^3*MZ2^6*(28217 + 51845*SW2) + 
          16*MW2^6*MZ2^3*(-87439 + 57198*SW2) + MW2*MZ2^8*
           (33913 + 86421*SW2) + 2*MW2^4*MZ2^5*(-34303 + 201830*SW2)) - 
        2*MH2*MW2^3*(56320*MW2^9 - 539*MZ2^9*(43 + 119*SW2) + 
          256*MW2^8*MZ2*(-4993 + 220*SW2) + 60*MW2^3*MZ2^6*
           (-29305 + 483*SW2) - 832*MW2^7*MZ2^2*(-4033 + 1252*SW2) + 
          20*MW2^4*MZ2^5*(107499 + 29962*SW2) + 32*MW2^6*MZ2^3*
           (-96541 + 62426*SW2) - 6*MW2^2*MZ2^7*(-89073 + 77548*SW2) - 
          8*MW2^5*MZ2^4*(-7145 + 182396*SW2) + MW2*MZ2^8*
           (-4357 + 323384*SW2))))*B0i[bb0, 0, 0, MH2])/
    (8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(9*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*(8448*MW2^7 + 539*CW2*MZ2^7 + 
        2*MW2^3*MZ2^4*(10203 - 7964*SW2) + MW2*MZ2^6*(-1061 + 22*SW2) + 
        64*MW2^6*MZ2*(-479 + 96*SW2) - 16*MW2^5*MZ2^2*(-3029 + 976*SW2) + 
        16*MW2^4*MZ2^3*(-2656 + 1289*SW2) + 2*MW2^2*MZ2^5*
         (-1822 + 2849*SW2)) - 32*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (5632*MW2^8 + 539*MZ2^8*SW2 + 128*MW2^7*MZ2*(-145 + 44*SW2) - 
        32*MW2^6*MZ2^2*(-721 + 52*SW2) + 4*MW2*MZ2^7*(539 + 73*SW2) - 
        16*MW2^5*MZ2^3*(405 + 158*SW2) - 4*MW2^4*MZ2^4*(3819 + 5420*SW2) - 
        2*MW2^2*MZ2^6*(5111 + 6983*SW2) + 2*MW2^3*MZ2^5*(9839 + 16890*SW2)) - 
      MT2*MW2^6*MZ2*SW2*(1081344*MW2^12 + 16*MW2^7*MZ2^5*
         (414783 - 1248742*SW2) + 5*MW2*MZ2^11*(8526 - 18107*SW2) + 
        17248*MZ2^12*SW2 + 16384*MW2^11*MZ2*(-289 + 33*SW2) - 
        512*MW2^10*MZ2^2*(-9801 + 11048*SW2) + 32*MW2^8*MZ2^4*
         (-392909 + 56428*SW2) + 128*MW2^9*MZ2^3*(34965 + 68912*SW2) - 
        2*MW2^5*MZ2^7*(3180557 + 119730*SW2) + 60*MW2^6*MZ2^6*
         (70065 + 333676*SW2) - MW2^2*MZ2^10*(353460 + 889343*SW2) - 
        6*MW2^4*MZ2^8*(-368804 + 1791569*SW2) + 2*MW2^3*MZ2^9*
         (175890 + 3015707*SW2)) - MT2^8*(1081344*MW2^12 - 4851*CW2*MZ2^12 + 
        2*MW2^5*MZ2^7*(2867535 - 5649878*SW2) + 2*MW2*MZ2^11*
         (42137 - 23670*SW2) + 24576*MW2^11*MZ2*(-321 + 44*SW2) - 
        512*MW2^10*MZ2^2*(-47987 + 14704*SW2) + 128*MW2^9*MZ2^3*
         (-328123 + 153828*SW2) + MW2^2*MZ2^10*(-547671 + 380549*SW2) - 
        4*MW2^3*MZ2^9*(-520267 + 538419*SW2) + 16*MW2^7*MZ2^5*
         (-1457947 + 665074*SW2) - 32*MW2^8*MZ2^4*(-1319109 + 743060*SW2) + 
        4*MW2^6*MZ2^6*(724453 + 1548372*SW2) + 2*MW2^4*MZ2^8*
         (-2446043 + 3418805*SW2)) + MT2^7*MW2*(7569408*MW2^12 + 
        2*MW2^3*MZ2^9*(11157323 - 13871849*SW2) + 
        MW2*MZ2^11*(687427 - 388251*SW2) + 106496*MW2^11*MZ2*
         (-527 + 66*SW2) + MZ2^12*(-40768 + 13185*SW2) - 
        512*MW2^10*MZ2^2*(-332821 + 101912*SW2) + 128*MW2^9*MZ2^3*
         (-2140649 + 1077688*SW2) + 3*MW2^2*MZ2^10*(-1687897 + 1628633*SW2) + 
        16*MW2^7*MZ2^5*(-4673319 + 3354458*SW2) + 20*MW2^6*MZ2^6*
         (-3451765 + 4468612*SW2) - 32*MW2^8*MZ2^4*(-7466839 + 5096052*SW2) + 
        14*MW2^4*MZ2^8*(-4396860 + 5880439*SW2) - 2*MW2^5*MZ2^7*
         (-50340343 + 65897538*SW2)) + MT2^2*MW2^5*(-7569408*MW2^13 + 
        4*MW2^4*MZ2^9*(7637419 - 13410313*SW2) + 2*MW2^2*MZ2^11*
         (944390 - 2907391*SW2) - 98304*MW2^12*MZ2*(-493 + 44*SW2) + 
        MZ2^13*(26362 + 65383*SW2) + MW2*MZ2^12*(-264655 + 66146*SW2) + 
        512*MW2^11*MZ2^2*(-219193 + 92608*SW2) - 128*MW2^10*MZ2^3*
         (-788191 + 946596*SW2) - 2*MW2^5*MZ2^8*(20733497 + 1211967*SW2) + 
        11*MW2^3*MZ2^10*(-928473 + 2718811*SW2) + 32*MW2^9*MZ2^4*
         (835753 + 3111644*SW2) + 16*MW2^8*MZ2^5*(-8449909 + 4277058*SW2) - 
        4*MW2^7*MZ2^6*(-26330797 + 50796796*SW2) + 2*MW2^6*MZ2^7*
         (-3472401 + 72545122*SW2)) + MT2^6*MW2*(-22708224*MW2^13 + 
        4851*CW2*MZ2^13 + 2*MW2^5*MZ2^8*(106975567 - 149536461*SW2) + 
        MW2^3*MZ2^10*(15977561 - 18156591*SW2) - 16384*MW2^12*MZ2*
         (-10315 + 1188*SW2) + MW2*MZ2^12*(80758 + 43139*SW2) + 
        20*MW2^2*MZ2^11*(-97759 + 55657*SW2) + 512*MW2^11*MZ2^2*
         (-992227 + 301280*SW2) - 640*MW2^10*MZ2^3*(-1245069 + 654764*SW2) + 
        96*MW2^9*MZ2^4*(-6768175 + 5248732*SW2) - 16*MW2^8*MZ2^5*
         (-7611077 + 9941994*SW2) + 10*MW2^4*MZ2^9*(-7451009 + 
          10348176*SW2) + 6*MW2^6*MZ2^7*(-61570745 + 77692562*SW2) - 
        4*MW2^7*MZ2^6*(-77181583 + 78553332*SW2)) + 
      MT2^3*MW2^4*(22708224*MW2^13 + 10*MW2^6*MZ2^7*(18504569 - 
          46274462*SW2) + MW2^3*MZ2^10*(26303329 - 46183901*SW2) + 
        16*MW2^8*MZ2^5*(16602791 - 1543730*SW2) + 
        MW2*MZ2^12*(959921 - 681938*SW2) + 8192*MW2^12*MZ2*
         (-19123 + 1782*SW2) + 1431*MW2^2*MZ2^11*(-4597 + 8383*SW2) - 
        7*MZ2^13*(10563 + 12424*SW2) - 512*MW2^11*MZ2^2*
         (-803911 + 285448*SW2) + 128*MW2^10*MZ2^3*(-3915519 + 3089368*SW2) - 
        32*MW2^9*MZ2^4*(-5630029 + 12795596*SW2) + 2*MW2^4*MZ2^9*
         (-25779938 + 20625963*SW2) + 2*MW2^5*MZ2^8*
         (3455494 + 75420659*SW2) + 4*MW2^7*MZ2^6*(-95820499 + 
          118978860*SW2)) + MT2^5*MW2^2*(37847040*MW2^13 + 
        6*MW2^6*MZ2^7*(101916889 - 136239118*SW2) + 2*MW2^4*MZ2^9*
         (45280731 - 77322359*SW2) + 32*MW2^9*MZ2^4*(28707971 - 
          26263692*SW2) + MW2*MZ2^12*(295237 - 443740*SW2) + 
        49152*MW2^12*MZ2*(-5678 + 605*SW2) + MZ2^13*(-35917 + 8334*SW2) - 
        512*MW2^11*MZ2^2*(-1603689 + 493592*SW2) + MW2^2*MZ2^11*
         (60165 + 1664617*SW2) + 9*MW2^3*MZ2^10*(-1450277 + 1977997*SW2) + 
        48*MW2^8*MZ2^5*(-669587 + 5032198*SW2) + 128*MW2^10*MZ2^3*
         (-9671987 + 5464032*SW2) + 6*MW2^5*MZ2^8*(-52147852 + 
          83466379*SW2) + 4*MW2^7*MZ2^6*(-151198497 + 143711324*SW2)) + 
      MT2^4*MW2^3*(-37847040*MW2^13 + 2*MW2^5*MZ2^8*(90291463 - 
          208145455*SW2) + 4*MW2^7*MZ2^6*(161938937 - 163036956*SW2) + 
        2*MW2^2*MZ2^11*(2824720 - 4720811*SW2) - 40960*MW2^12*MZ2*
         (-6653 + 660*SW2) + 7*MZ2^13*(11235 + 4336*SW2) + 
        2*MW2*MZ2^12*(-496357 + 471833*SW2) + 512*MW2^11*MZ2^2*
         (-1502169 + 484816*SW2) - 128*MW2^10*MZ2^3*(-8410733 + 
          5373500*SW2) + 3*MW2^3*MZ2^10*(-4720359 + 6141337*SW2) - 
        16*MW2^8*MZ2^5*(11619379 + 9380102*SW2) + 32*MW2^9*MZ2^4*
         (-20580935 + 24800092*SW2) + 2*MW2^4*MZ2^9*(-6275351 + 
          37111692*SW2) + 2*MW2^6*MZ2^7*(-251992709 + 403634802*SW2)))*
     B0i[bb0, 0, 0, MT2])/(4*MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - (CHWB*MW2*(3*MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*
       (MW2 - CW2*MZ2)*(8448*MW2^6 - 22208*MW2^5*MZ2 + 26256*MW2^4*MZ2^2 - 
        16240*MW2^3*MZ2^3 + 4166*MW2^2*MZ2^4 + 522*MW2*MZ2^5 - 539*MZ2^6)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) - 
      4*MW2^3*(72*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(576*MW2^5 - 
          1648*MW2^4*MZ2 + 1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 
          383*MW2*MZ2^4 + 125*MZ2^5)*SW2 - MW2^6*(MW2 + MZ2)*
         (720896*MW2^12 + 1617*CW2*MZ2^12 + 4*MW2^5*MZ2^7*
           (19897571 - 11905274*SW2) + 2*MW2^3*MZ2^9*(6796822 - 
            3446781*SW2) + 2048*MW2^11*MZ2*(-11269 + 1540*SW2) - 
          3*MW2*MZ2^11*(-37061 + 4899*SW2) - 1536*MW2^10*MZ2^2*
           (-65041 + 22944*SW2) + 2*MW2^2*MZ2^10*(-1049563 + 409369*SW2) + 
          128*MW2^9*MZ2^3*(-1466527 + 790704*SW2) + 48*MW2^7*MZ2^5*
           (-1131011 + 1110416*SW2) - 64*MW2^8*MZ2^4*(-2750003 + 
            1915754*SW2) + 8*MW2^6*MZ2^6*(-7250029 + 3520746*SW2) + 
          6*MW2^4*MZ2^8*(-7456423 + 4298066*SW2)) + 
        MT2^7*(720896*MW2^12 + 1617*CW2*MZ2^12 + 4*MW2^5*MZ2^7*
           (19897571 - 11692170*SW2) + 2*MW2^3*MZ2^9*(6796822 - 
            2873737*SW2) + MW2*MZ2^11*(111183 - 20365*SW2) + 
          2048*MW2^11*MZ2*(-11269 + 2068*SW2) - 512*MW2^10*MZ2^2*
           (-195123 + 70864*SW2) - 1216*MW2^8*MZ2^4*(-144737 + 86142*SW2) + 
          2*MW2^2*MZ2^10*(-1049563 + 340967*SW2) + 48*MW2^7*MZ2^5*
           (-1131011 + 696296*SW2) + 128*MW2^9*MZ2^3*(-1466527 + 
            741512*SW2) + 6*MW2^4*MZ2^8*(-7456423 + 3818690*SW2) + 
          8*MW2^6*MZ2^6*(-7250029 + 4682498*SW2)) + 
        MT2*MW2^4*(5046272*MW2^14 - 1617*CW2*MZ2^14 + 6*MW2^4*MZ2^10*
           (14016146 - 7653957*SW2) + 10*MW2^6*MZ2^8*(6377509 - 
            3939430*SW2) + MW2^2*MZ2^12*(2545181 - 903685*SW2) + 
          39*MW2*MZ2^13*(-2685 + 211*SW2) + 2048*MW2^13*MZ2*
           (-77211 + 11308*SW2) - 512*MW2^12*MZ2^2*(-1179613 + 449712*SW2) - 
          368*MW2^9*MZ2^5*(-1385075 + 571112*SW2) - 388*MW2^7*MZ2^7*
           (-970617 + 662710*SW2) + 128*MW2^11*MZ2^3*(-6933909 + 
            4279592*SW2) - 64*MW2^10*MZ2^4*(-5924793 + 6295726*SW2) + 
          MW2^3*MZ2^11*(-21119599 + 9863963*SW2) + 40*MW2^8*MZ2^6*
           (-19875871 + 12689886*SW2) + 6*MW2^5*MZ2^9*(-27164962 + 
            16474087*SW2)) + MT2^6*(-5046272*MW2^13 + 1617*CW2*MZ2^13 + 
          2*MW2^5*MZ2^8*(195968137 - 104587494*SW2) + 16*MW2^8*MZ2^5*
           (34332431 - 22585608*SW2) + 2*MW2^3*MZ2^10*(14092631 - 
            5711420*SW2) + 2*MW2*MZ2^12*(49932 - 9023*SW2) - 
          2048*MW2^12*MZ2*(-78971 + 13948*SW2) + 2560*MW2^11*MZ2^2*
           (-281069 + 98768*SW2) + MW2^2*MZ2^11*(-2867411 + 966901*SW2) - 
          640*MW2^10*MZ2^3*(-2198861 + 1084016*SW2) + 64*MW2^9*MZ2^4*
           (-22047295 + 13028862*SW2) - 8*MW2^7*MZ2^6*(-44286625 + 
            25849374*SW2) + 2*MW2^4*MZ2^9*(-69734713 + 32872557*SW2) + 
          4*MW2^6*MZ2^7*(-153722983 + 89344338*SW2)) - 
        MT2^2*MW2^3*(15138816*MW2^14 - 4851*CW2*MZ2^14 + 
          4*MW2^7*MZ2^7*(382799537 - 236016454*SW2) + 4*MW2^4*MZ2^10*
           (39235123 - 21863065*SW2) + 6*MW2^2*MZ2^12*(1127499 - 
            432406*SW2) + 2*MW2*MZ2^13*(-157734 + 25423*SW2) + 
          2048*MW2^13*MZ2*(-233569 + 35508*SW2) - 512*MW2^12*MZ2^2*
           (-3842131 + 1382512*SW2) + 728*MW2^8*MZ2^6*(-2758593 + 
            1595326*SW2) + 640*MW2^11*MZ2^3*(-5228655 + 2879024*SW2) + 
          16*MW2^9*MZ2^5*(19535827 + 9623320*SW2) + MW2^3*MZ2^11*
           (-48362551 + 23149935*SW2) - 64*MW2^10*MZ2^4*(-37975181 + 
            28538682*SW2) + 2*MW2^5*MZ2^9*(-88616139 + 58919101*SW2) + 
          2*MW2^6*MZ2^8*(-180669487 + 99004874*SW2)) + 
        MT2^5*MW2*(15138816*MW2^13 - 6468*CW2*MZ2^13 + MW2^2*MZ2^11*
           (10579103 - 3804685*SW2) + 2048*MW2^12*MZ2*(-236737 + 40260*SW2) + 
          MW2*MZ2^12*(-400779 + 78007*SW2) - 512*MW2^11*MZ2^2*
           (-4248871 + 1465744*SW2) + 128*MW2^10*MZ2^3*(-33637287 + 
            16446808*SW2) + 2*MW2^3*MZ2^10*(-48760141 + 20856661*SW2) + 
          24*MW2^7*MZ2^6*(-42518803 + 22799286*SW2) - 6*MW2^4*MZ2^9*
           (-76912300 + 37516183*SW2) - 64*MW2^9*MZ2^4*(-68699627 + 
            40778842*SW2) + 16*MW2^8*MZ2^5*(-112616561 + 76974744*SW2) - 
          4*MW2^6*MZ2^7*(-476193839 + 274024882*SW2) + 2*MW2^5*MZ2^8*
           (-626755633 + 339018894*SW2)) + MT2^3*MW2^2*(25231360*MW2^14 - 
          4851*CW2*MZ2^14 + 2*MW2^5*MZ2^9*(116500388 - 48501671*SW2) + 
          2*MW2^4*MZ2^10*(30472534 - 20280957*SW2) + 3*MW2^2*MZ2^12*
           (2083903 - 863351*SW2) + 10240*MW2^13*MZ2*(-78355 + 12364*SW2) + 
          MW2*MZ2^13*(-323553 + 86927*SW2) - 1536*MW2^12*MZ2^2*
           (-2256387 + 785744*SW2) + MW2^3*MZ2^11*(-36564867 + 
            18185567*SW2) + 128*MW2^11*MZ2^3*(-50272997 + 25849336*SW2) - 
          64*MW2^10*MZ2^4*(-90254089 + 59204446*SW2) + 16*MW2^9*MZ2^5*
           (-79786395 + 79667336*SW2) + 8*MW2^8*MZ2^6*(-321889727 + 
            171243910*SW2) + 2*MW2^6*MZ2^8*(-690515235 + 378733834*SW2) - 
          4*MW2^7*MZ2^7*(-734855413 + 429441230*SW2)) - 
        MT2^4*MW2*(25231360*MW2^14 - 1617*CW2*MZ2^14 + 2*MW2^5*MZ2^9*
           (306993097 - 149670229*SW2) + 2*MW2^2*MZ2^12*
           (809899 - 386180*SW2) + 6*MW2*MZ2^13*(-19878 + 6797*SW2) + 
          10240*MW2^13*MZ2*(-78707 + 12892*SW2) + MW2^3*MZ2^11*
           (488903 + 1194157*SW2) - 512*MW2^12*MZ2^2*(-6995245 + 
            2404528*SW2) + 4*MW2^4*MZ2^10*(-23706803 + 9440767*SW2) + 
          128*MW2^11*MZ2^3*(-54487105 + 26987968*SW2) - 64*MW2^10*MZ2^4*
           (-107789087 + 66015382*SW2) + 16*MW2^9*MZ2^5*(-156749639 + 
            117664472*SW2) + 8*MW2^8*MZ2^6*(-246720837 + 126781286*SW2) - 
          4*MW2^7*MZ2^7*(-783176639 + 449483338*SW2) + 2*MW2^6*MZ2^8*
           (-948540841 + 516707158*SW2))) + 3*MH2*MW2^2*
       (216*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(576*MW2^5 - 1648*MW2^4*MZ2 + 
          1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 383*MW2*MZ2^4 + 125*MZ2^5)*
         SW2 + MT2^7*(2162688*MW2^12 + 4851*CW2*MZ2^12 + 
          2*MW2^3*MZ2^9*(20874278 - 8991135*SW2) + MW2*MZ2^11*
           (331393 - 117151*SW2) - 66048*MW2^10*MZ2^2*(-4549 + 1648*SW2) + 
          6144*MW2^11*MZ2*(-11269 + 2068*SW2) + 2*MW2^2*MZ2^10*
           (-3213403 + 1194839*SW2) + 128*MW2^9*MZ2^3*(-4421537 + 
            2230344*SW2) - 60*MW2^5*MZ2^7*(-4058461 + 2341958*SW2) + 
          24*MW2^6*MZ2^6*(-7391735 + 4655626*SW2) - 64*MW2^8*MZ2^4*
           (-8308499 + 4942390*SW2) + 16*MW2^7*MZ2^5*(-10233607 + 
            6388432*SW2) + 6*MW2^4*MZ2^8*(-22865301 + 11569738*SW2)) - 
        MW2^6*(MW2 + MZ2)*(2162688*MW2^12 + 4851*CW2*MZ2^12 + 
          12*MW2^5*MZ2^7*(20292305 - 11922894*SW2) + 2*MW2^3*MZ2^9*
           (20874278 - 10710267*SW2) + MW2*MZ2^11*(331393 - 100147*SW2) + 
          6144*MW2^11*MZ2*(-11269 + 1540*SW2) - 1536*MW2^10*MZ2^2*
           (-195607 + 68832*SW2) + 2*MW2^2*MZ2^10*(-3213403 + 1400045*SW2) + 
          128*MW2^9*MZ2^3*(-4421537 + 2377920*SW2) + 24*MW2^6*MZ2^6*
           (-7391735 + 3493874*SW2) - 64*MW2^8*MZ2^4*(-8308499 + 
            5779558*SW2) + 16*MW2^7*MZ2^5*(-10233607 + 10115512*SW2) + 
          6*MW2^4*MZ2^8*(-22865301 + 13007866*SW2)) + 
        MT2^6*(-15138816*MW2^13 + 4851*CW2*MZ2^13 + 6*MW2^5*MZ2^8*
           (200229829 - 105418410*SW2) + 2*MW2^3*MZ2^10*
           (43214703 - 18707750*SW2) + 2*MW2*MZ2^12*(148718 - 55097*SW2) - 
          6144*MW2^12*MZ2*(-78971 + 13948*SW2) + 1536*MW2^11*MZ2^2*
           (-1408733 + 493840*SW2) + MW2^2*MZ2^11*(-8716569 + 3636971*SW2) - 
          128*MW2^10*MZ2^3*(-33142415 + 16300896*SW2) + 64*MW2^9*MZ2^4*
           (-66595227 + 39324274*SW2) - 16*MW2^8*MZ2^5*(-103612809 + 
            68738384*SW2) - 8*MW2^7*MZ2^6*(-135726685 + 76740274*SW2) + 
          12*MW2^6*MZ2^7*(-156769533 + 89413934*SW2) + 2*MW2^4*MZ2^9*
           (-214078919 + 101548143*SW2)) + MT2*MW2^4*(15138816*MW2^14 - 
          4851*CW2*MZ2^14 + 4*MW2^7*MZ2^7*(287556049 - 194350630*SW2) + 
          2*MW2^4*MZ2^10*(129115660 - 69502747*SW2) + MW2^2*MZ2^12*
           (7756347 - 3279155*SW2) + 6144*MW2^13*MZ2*(-77211 + 11308*SW2) + 
          MW2*MZ2^13*(-311989 + 80743*SW2) - 1536*MW2^12*MZ2^2*
           (-1183001 + 449712*SW2) + 128*MW2^11*MZ2^3*(-20932187 + 
            12879432*SW2) - 6*MW2^6*MZ2^8*(-32140017 + 18934946*SW2) - 
          64*MW2^10*MZ2^4*(-17996545 + 19066786*SW2) + MW2^3*MZ2^11*
           (-64859225 + 31314849*SW2) + 40*MW2^8*MZ2^6*(-60403575 + 
            38203298*SW2) - 16*MW2^9*MZ2^5*(-96300107 + 39117552*SW2) + 
          2*MW2^5*MZ2^9*(-249418762 + 147147051*SW2)) + 
        MT2^3*MW2^2*(75694080*MW2^14 - 14553*CW2*MZ2^14 + 
          12*MW2^7*MZ2^7*(748889135 - 430545002*SW2) + 2*MW2^5*MZ2^9*
           (359329372 - 158135193*SW2) + 3*MW2^2*MZ2^12*
           (6381137 - 2933929*SW2) + 30720*MW2^13*MZ2*(-78355 + 12364*SW2) + 
          3*MW2*MZ2^13*(-321397 + 142983*SW2) - 1536*MW2^12*MZ2^2*
           (-6786101 + 2357232*SW2) + MW2^3*MZ2^11*(-112672933 + 
            54814285*SW2) - 2*MW2^4*MZ2^10*(-93616900 + 55848053*SW2) + 
          128*MW2^11*MZ2^3*(-151587451 + 77751288*SW2) + 
          18*MW2^6*MZ2^8*(-235391961 + 127678226*SW2) + 24*MW2^8*MZ2^6*
           (-327317357 + 170561758*SW2) - 64*MW2^10*MZ2^4*
           (-272774569 + 178743698*SW2) + 16*MW2^9*MZ2^5*(-240740021 + 
            243124496*SW2)) + MT2^5*MW2*(45416448*MW2^13 - 19404*CW2*MZ2^13 + 
          12*MW2^6*MZ2^7*(485616901 - 274179926*SW2) + 6*MW2^4*MZ2^9*
           (236107712 - 115592689*SW2) + 6144*MW2^12*MZ2*
           (-236737 + 40260*SW2) + MW2*MZ2^12*(-1193713 + 458245*SW2) - 
          1536*MW2^11*MZ2^2*(-4259035 + 1465744*SW2) + 2688*MW2^10*MZ2^3*
           (-4828389 + 2355352*SW2) - 5*MW2^2*MZ2^11*(-6441949 + 
            2793347*SW2) + 2*MW2^3*MZ2^10*(-149574665 + 67660377*SW2) - 
          64*MW2^9*MZ2^4*(-207502819 + 123061206*SW2) + 
          8*MW2^7*MZ2^6*(-391160641 + 202526494*SW2) + 16*MW2^8*MZ2^5*
           (-339930191 + 233998096*SW2) + 6*MW2^5*MZ2^8*(-640330177 + 
            341546882*SW2)) - MT2^2*MW2^3*(45416448*MW2^14 - 
          14553*CW2*MZ2^14 + 12*MW2^7*MZ2^7*(389889923 - 237142266*SW2) + 
          2*MW2^2*MZ2^12*(10336243 - 4547608*SW2) + 6144*MW2^13*MZ2*
           (-233569 + 35508*SW2) + 6*MW2*MZ2^13*(-156656 + 53451*SW2) - 
          1536*MW2^12*MZ2^2*(-3852295 + 1382512*SW2) + 114*MW2^6*MZ2^8*
           (-9759913 + 5344114*SW2) + 384*MW2^11*MZ2^3*(-26287287 + 
            14435776*SW2) + 16*MW2^9*MZ2^5*(59159557 + 30641776*SW2) - 
          8*MW2^4*MZ2^10*(-60233773 + 32610081*SW2) + 6*MW2^5*MZ2^9*
           (-90078019 + 57003693*SW2) + MW2^3*MZ2^11*(-148682941 + 
            72211553*SW2) - 64*MW2^10*MZ2^4*(-114899425 + 86236182*SW2) + 
          8*MW2^8*MZ2^6*(-763972207 + 435823846*SW2)) - 
        MT2^4*MW2*(75694080*MW2^14 - 4851*CW2*MZ2^14 + 4*MW2^7*MZ2^7*
           (2395446199 - 1349981026*SW2) + 2*MW2^5*MZ2^9*
           (942984787 - 463557327*SW2) + 2*MW2^2*MZ2^12*
           (2499801 - 1190338*SW2) + 30720*MW2^13*MZ2*(-78707 + 12892*SW2) + 
          2*MW2*MZ2^13*(-177824 + 89201*SW2) + MW2^3*MZ2^11*
           (1070765 + 640979*SW2) - 1536*MW2^12*MZ2^2*(-7012185 + 
            2404528*SW2) + 896*MW2^11*MZ2^3*(-23465545 + 11595312*SW2) + 
          8*MW2^4*MZ2^10*(-36359193 + 16042762*SW2) - 64*MW2^10*MZ2^4*
           (-325622355 + 199234586*SW2) + 16*MW2^9*MZ2^5*(-473150849 + 
            357854752*SW2) + 8*MW2^8*MZ2^6*(-754964481 + 376562986*SW2) + 
          6*MW2^6*MZ2^8*(-969282477 + 520969226*SW2))) - 
      3*MH2^2*MW2*(144*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (576*MW2^5 - 1648*MW2^4*MZ2 + 1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 
          383*MW2*MZ2^4 + 125*MZ2^5)*SW2 - MW2^6*(MW2 + MZ2)*
         (1441792*MW2^12 + 3234*CW2*MZ2^12 + 2*MW2^5*MZ2^7*
           (83781425 - 47847866*SW2) + 2*MW2^3*MZ2^9*(14433935 - 
            7320684*SW2) + 4096*MW2^11*MZ2*(-11269 + 1540*SW2) - 
          51*MW2*MZ2^11*(-4265 + 1908*SW2) - 4608*MW2^10*MZ2^2*
           (-43599 + 15296*SW2) + 128*MW2^9*MZ2^3*(-2966213 + 1586820*SW2) + 
          MW2^2*MZ2^10*(-4415083 + 2046907*SW2) + 48*MW2^7*MZ2^5*
           (-2280047 + 2249538*SW2) - 32*MW2^8*MZ2^4*(-11176343 + 
            7719572*SW2) + 6*MW2^4*MZ2^8*(-15783589 + 8726049*SW2) + 
          4*MW2^6*MZ2^6*(-30562117 + 14063556*SW2)) + 
        MT2^7*(1441792*MW2^12 + 3234*CW2*MZ2^12 + 2*MW2^3*MZ2^9*
           (14433935 - 6174596*SW2) + MW2*MZ2^11*(217515 - 108644*SW2) + 
          4096*MW2^11*MZ2*(-11269 + 2068*SW2) - 512*MW2^10*MZ2^2*
           (-392391 + 141728*SW2) + 48*MW2^7*MZ2^5*(-2280047 + 1421298*SW2) + 
          128*MW2^9*MZ2^3*(-2966213 + 1488436*SW2) + MW2^2*MZ2^10*
           (-4415083 + 1773299*SW2) - 50*MW2^5*MZ2^7*(-3351257 + 
            1879818*SW2) - 32*MW2^8*MZ2^4*(-11176343 + 6603348*SW2) + 
          6*MW2^4*MZ2^8*(-15783589 + 7767297*SW2) + 4*MW2^6*MZ2^6*
           (-30562117 + 18710564*SW2)) + MT2*MW2^4*(10092544*MW2^14 - 
          3234*CW2*MZ2^14 + 2*MW2^6*MZ2^8*(65378053 - 37534267*SW2) + 
          32*MW2^10*MZ2^4*(24368625 - 25492204*SW2) + 22*MW2^7*MZ2^7*
           (35806725 - 23596658*SW2) + 9*MW2^4*MZ2^10*(19846969 - 
            10353105*SW2) + MW2^2*MZ2^12*(5287789 - 2488457*SW2) + 
          4096*MW2^13*MZ2*(-77211 + 11308*SW2) + 3*MW2*MZ2^13*
           (-68193 + 28124*SW2) - 512*MW2^12*MZ2^2*(-2374241 + 899424*SW2) + 
          17*MW2^3*MZ2^11*(-2636533 + 1279088*SW2) - 80*MW2^9*MZ2^5*
           (-13002169 + 5232814*SW2) + 36*MW2^5*MZ2^9*(-9541544 + 
            5424469*SW2) + 128*MW2^11*MZ2^3*(-14065611 + 8597068*SW2) + 
          20*MW2^8*MZ2^6*(-82145455 + 51098412*SW2)) + 
        MT2^4*MW2*(-50462720*MW2^14 + 3234*CW2*MZ2^14 + 
          4*MW2^8*MZ2^6*(1041882531 - 505175252*SW2) + 16*MW2^9*MZ2^5*
           (316889941 - 238865338*SW2) + 14*MW2^6*MZ2^8*(286620200 - 
            149746901*SW2) + MW2^4*MZ2^10*(200421961 - 93347939*SW2) - 
          20480*MW2^13*MZ2*(-78707 + 12892*SW2) - 3*MW2*MZ2^13*
           (-77895 + 49826*SW2) + MW2^3*MZ2^11*(-211594 + 1181587*SW2) + 
          MW2^2*MZ2^12*(-3480682 + 1614581*SW2) + 512*MW2^12*MZ2^2*
           (-14065565 + 4809056*SW2) - 128*MW2^11*MZ2^3*(-110177675 + 
            54165356*SW2) + 14*MW2^7*MZ2^7*(-470778443 + 258052138*SW2) + 
          32*MW2^10*MZ2^4*(-437956793 + 266149228*SW2) + 
          2*MW2^5*MZ2^9*(-652266383 + 316011713*SW2)) + 
        MT2^6*(-10092544*MW2^13 + 3234*CW2*MZ2^13 + 2*MW2^5*MZ2^8*
           (414413018 - 212130015*SW2) + 4*MW2^7*MZ2^6*(187864207 - 
            102917028*SW2) + MW2^3*MZ2^10*(59568923 - 26565941*SW2) + 
          MW2*MZ2^12*(194877 - 104006*SW2) - 4096*MW2^12*MZ2*
           (-78971 + 13948*SW2) + 2560*MW2^11*MZ2^2*(-565141 + 197536*SW2) + 
          MW2^2*MZ2^11*(-5917696 + 2818631*SW2) - 128*MW2^10*MZ2^3*
           (-22229303 + 10878044*SW2) - 16*MW2^8*MZ2^5*(-69396049 + 
            45887154*SW2) + 32*MW2^9*MZ2^4*(-89556133 + 52532988*SW2) + 
          2*MW2^4*MZ2^9*(-147963692 + 69124719*SW2) + 2*MW2^6*MZ2^7*
           (-647353921 + 358925886*SW2)) - MT2^2*MW2^3*(30277632*MW2^14 - 
          9702*CW2*MZ2^14 + 2*MW2^7*MZ2^7*(1604889899 - 951089098*SW2) + 
          MW2^4*MZ2^10*(333403817 - 172916195*SW2) + 32*MW2^10*MZ2^4*
           (154837535 - 115234164*SW2) + 3*MW2^2*MZ2^12*
           (4718742 - 2252245*SW2) + 4096*MW2^13*MZ2*(-233569 + 35508*SW2) + 
          MW2*MZ2^13*(-616383 + 305434*SW2) - 512*MW2^12*MZ2^2*
           (-7729307 + 2765024*SW2) + 80*MW2^9*MZ2^5*(8099041 + 
            4071934*SW2) + 10*MW2^5*MZ2^9*(-37044147 + 22299541*SW2) + 
          128*MW2^11*MZ2^3*(-52939989 + 28903892*SW2) + 
          MW2^3*MZ2^11*(-102952874 + 49483563*SW2) + 2*MW2^6*MZ2^8*
           (-385868072 + 205177237*SW2) + 4*MW2^8*MZ2^6*(-1042243317 + 
            583370380*SW2)) + MT2^5*MW2*(30277632*MW2^13 - 12936*CW2*MZ2^13 + 
          2*MW2^6*MZ2^7*(2005285325 - 1100706274*SW2) + 32*MW2^9*MZ2^4*
           (279032003 - 164389636*SW2) + 6*MW2^4*MZ2^9*(163189609 - 
            78541888*SW2) + MW2^2*MZ2^11*(21923659 - 10673288*SW2) + 
          4096*MW2^12*MZ2*(-236737 + 40260*SW2) + 2*MW2*MZ2^12*
           (-391077 + 213835*SW2) - 512*MW2^11*MZ2^2*(-8542787 + 
            2931488*SW2) + 128*MW2^10*MZ2^3*(-68005233 + 33007268*SW2) + 
          12*MW2^7*MZ2^6*(-180720819 + 90601852*SW2) + MW2^3*MZ2^10*
           (-206316343 + 95441671*SW2) + 16*MW2^8*MZ2^5*(-227779345 + 
            156210414*SW2) + 2*MW2^5*MZ2^8*(-1325132639 + 687129639*SW2)) + 
        MT2^3*MW2^2*(50462720*MW2^14 - 9702*CW2*MZ2^14 + 
          2*MW2^7*MZ2^7*(3087409387 - 1727768702*SW2) + 
          MW2^4*MZ2^10*(129974425 - 69132249*SW2) + 4*MW2^5*MZ2^9*
           (124918769 - 55636151*SW2) + 3*MW2^2*MZ2^12*
           (4384637 - 2136133*SW2) + 20480*MW2^13*MZ2*(-78355 + 12364*SW2) + 
          MW2*MZ2^13*(-632553 + 377596*SW2) - 1536*MW2^12*MZ2^2*
           (-4537799 + 1571488*SW2) + MW2^3*MZ2^11*(-78341265 + 
            36556876*SW2) + 128*MW2^11*MZ2^3*(-101706559 + 51888092*SW2) + 
          16*MW2^9*MZ2^5*(-160669599 + 162218914*SW2) - 32*MW2^10*MZ2^4*
           (-367084981 + 238797244*SW2) + 4*MW2^8*MZ2^6*(-1346460887 + 
            685653004*SW2) + 2*MW2^6*MZ2^8*(-1463086479 + 771225521*SW2))) + 
      MH2^3*(72*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(576*MW2^5 - 
          1648*MW2^4*MZ2 + 1408*MW2^3*MZ2^2 - 78*MW2^2*MZ2^3 - 
          383*MW2*MZ2^4 + 125*MZ2^5)*SW2 - MW2^6*(MW2 + MZ2)*
         (720896*MW2^12 + 1617*CW2*MZ2^12 + 2*MW2^5*MZ2^7*
           (42833227 - 24335518*SW2) + 2*MW2^3*MZ2^9*(7229839 - 
            3618258*SW2) + 3*MW2*MZ2^11*(33827 - 16218*SW2) + 
          2048*MW2^11*MZ2*(-11269 + 1540*SW2) - 3072*MW2^10*MZ2^2*
           (-32537 + 11472*SW2) + 512*MW2^9*MZ2^3*(-366463 + 197181*SW2) + 
          96*MW2^7*MZ2^5*(-516376 + 531061*SW2) + MW2^2*MZ2^10*
           (-2177048 + 1007369*SW2) - 32*MW2^8*MZ2^4*(-5451091 + 
            3795904*SW2) + 6*MW2^4*MZ2^8*(-7978003 + 4362221*SW2) + 
          4*MW2^6*MZ2^6*(-16253393 + 7611048*SW2)) + 
        MT2^7*(720896*MW2^12 + 1617*CW2*MZ2^12 + 2*MW2^5*MZ2^7*
           (42833227 - 23909310*SW2) + 2*MW2^3*MZ2^9*(7229839 - 
            3045214*SW2) + MW2*MZ2^11*(101481 - 54322*SW2) + 
          2048*MW2^11*MZ2*(-11269 + 2068*SW2) - 1024*MW2^10*MZ2^2*
           (-97611 + 35432*SW2) + 512*MW2^9*MZ2^3*(-366463 + 184883*SW2) + 
          96*MW2^7*MZ2^5*(-516376 + 324001*SW2) + MW2^2*MZ2^10*
           (-2177048 + 870565*SW2) - 32*MW2^8*MZ2^4*(-5451091 + 
            3237792*SW2) + 6*MW2^4*MZ2^8*(-7978003 + 3882845*SW2) + 
          4*MW2^6*MZ2^6*(-16253393 + 9934552*SW2)) + 
        MT2*MW2^4*(5046272*MW2^14 - 1617*CW2*MZ2^14 + 2*MW2^7*MZ2^7*
           (193181397 - 126525026*SW2) + 2*MW2^6*MZ2^8*(36593375 - 
            21588887*SW2) + 3*MW2^4*MZ2^10*(30048346 - 15453357*SW2) + 
          32*MW2^10*MZ2^4*(11516397 - 12373904*SW2) + MW2^2*MZ2^12*
           (2584295 - 1228144*SW2) + 2048*MW2^13*MZ2*(-77211 + 11308*SW2) + 
          3*MW2*MZ2^13*(-31671 + 14062*SW2) - 1024*MW2^12*MZ2^2*
           (-590153 + 224856*SW2) + 512*MW2^11*MZ2^3*(-1731900 + 
            1066433*SW2) + 24*MW2^5*MZ2^9*(-7313401 + 4126396*SW2) - 
          32*MW2^9*MZ2^5*(-16761722 + 6924539*SW2) + MW2^3*MZ2^11*
           (-22365235 + 10723742*SW2) + 4*MW2^8*MZ2^6*(-205924303 + 
            128282808*SW2)) + MT2^6*(-5046272*MW2^13 + 1617*CW2*MZ2^13 + 
          2*MW2^5*MZ2^8*(209959402 - 106459719*SW2) + 4*MW2^7*MZ2^6*
           (102025703 - 56265168*SW2) + MW2^3*MZ2^10*(29596750 - 
            13086211*SW2) + 32*MW2^8*MZ2^5*(16085581 - 10750113*SW2) + 
          MW2*MZ2^12*(90162 - 52003*SW2) - 2048*MW2^12*MZ2*
           (-78971 + 13948*SW2) + 1024*MW2^11*MZ2^2*(-703019 + 246920*SW2) - 
          512*MW2^10*MZ2^3*(-2747494 + 1351555*SW2) + MW2^2*MZ2^11*
           (-2877419 + 1393231*SW2) + 32*MW2^9*MZ2^4*(-43749485 + 
            25800576*SW2) + 2*MW2^4*MZ2^9*(-74330572 + 34265361*SW2) + 
          2*MW2^6*MZ2^7*(-332219231 + 183502578*SW2)) - 
        MT2^2*MW2^3*(15138816*MW2^14 - 4851*CW2*MZ2^14 + 
          2*MW2^7*MZ2^7*(804790861 - 473884550*SW2) + MW2^4*MZ2^10*
           (169022740 - 86360569*SW2) + 6*MW2^2*MZ2^12*
           (1158375 - 555019*SW2) + 2048*MW2^13*MZ2*(-233569 + 35508*SW2) + 
          MW2*MZ2^13*(-286362 + 152717*SW2) - 1024*MW2^12*MZ2^2*
           (-1922105 + 691256*SW2) + 2560*MW2^11*MZ2^3*(-1306356 + 
            717677*SW2) + 32*MW2^9*MZ2^5*(12610397 + 3492179*SW2) + 
          5*MW2^3*MZ2^11*(-10310801 + 4881771*SW2) + 26*MW2^6*MZ2^8*
           (-14447584 + 7461881*SW2) - 160*MW2^10*MZ2^4*(-14986379 + 
            11273856*SW2) + 2*MW2^5*MZ2^9*(-96460737 + 57855319*SW2) + 
          4*MW2^8*MZ2^6*(-531814461 + 298557872*SW2)) + 
        MT2^5*MW2*(15138816*MW2^13 - 6468*CW2*MZ2^13 + 2*MW2^6*MZ2^7*
           (1030214143 - 563630582*SW2) + MW2^2*MZ2^11*(10687049 - 
            5272306*SW2) + 2048*MW2^12*MZ2*(-236737 + 40260*SW2) + 
          MW2*MZ2^12*(-361971 + 213835*SW2) + 3584*MW2^10*MZ2^3*
           (-1200882 + 585901*SW2) - 1024*MW2^11*MZ2^2*(-2125475 + 
            732872*SW2) - 224*MW2^9*MZ2^4*(-19480177 + 11539760*SW2) + 
          32*MW2^8*MZ2^5*(-53017462 + 36823695*SW2) - 6*MW2^4*MZ2^9*
           (-82029739 + 38973142*SW2) + MW2^3*MZ2^10*(-102620780 + 
            47046389*SW2) + 12*MW2^7*MZ2^6*(-98883095 + 50358168*SW2) + 
          2*MW2^5*MZ2^8*(-671767513 + 345160539*SW2)) + 
        MT2^3*MW2^2*(25231360*MW2^14 - 4851*CW2*MZ2^14 + 
          2*MW2^7*MZ2^7*(1568969153 - 873779242*SW2) + 32*MW2^10*MZ2^4*
           (178791401 - 117162752*SW2) + MW2^4*MZ2^10*(67606238 - 
            35114619*SW2) + 3*MW2^2*MZ2^12*(2161825 - 1051982*SW2) + 
          10240*MW2^13*MZ2*(-78355 + 12364*SW2) + MW2*MZ2^13*
           (-294447 + 188798*SW2) - 3072*MW2^12*MZ2^2*(-1128771 + 
            392872*SW2) + 512*MW2^11*MZ2^3*(-12562343 + 6445009*SW2) - 
          16*MW2^5*MZ2^9*(-15317716 + 6616057*SW2) + MW2^3*MZ2^11*
           (-39502539 + 18025934*SW2) + 32*MW2^9*MZ2^5*(-34742700 + 
            37321993*SW2) + 4*MW2^8*MZ2^6*(-703972219 + 361567784*SW2) + 
          2*MW2^6*MZ2^8*(-734761125 + 382052773*SW2)) + 
        MT2^4*MW2*(-25231360*MW2^14 + 1617*CW2*MZ2^14 + 
          MW2^4*MZ2^10*(98755172 - 45694993*SW2) + 3*MW2*MZ2^13*
           (36522 - 24913*SW2) - 10240*MW2^13*MZ2*(-78707 + 12892*SW2) + 
          2*MW2^2*MZ2^12*(-873115 + 395603*SW2) + MW2^3*MZ2^11*
           (327091 + 594539*SW2) - 3584*MW2^11*MZ2^3*(-1945195 + 
            961381*SW2) + 1024*MW2^12*MZ2^2*(-3499355 + 1202264*SW2) - 
          26*MW2^6*MZ2^8*(-78076192 + 40379167*SW2) - 32*MW2^9*MZ2^5*
           (-72974347 + 56126701*SW2) + 32*MW2^10*MZ2^4*(-213851065 + 
            130745024*SW2) + 2*MW2^5*MZ2^9*(-326934307 + 156109279*SW2) - 
          4*MW2^8*MZ2^6*(-560312619 + 276109840*SW2) + 2*MW2^7*MZ2^7*
           (-1687861387 + 921877130*SW2))))*B0i[bb0, 0, 0, MW2])/
    (8*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - ((72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW + CHWB*(1802240*MW2^13 + 1617*CW2*MZ2^13 + 
        4096*MW2^12*MZ2*(-2033 + 1100*SW2) - 4096*MW2^11*MZ2^2*
         (-4161 + 4010*SW2) + 2560*MW2^10*MZ2^2*(33*MH2 - 5982*MZ2 + 
          8740*MZ2*SW2) - 128*MW2^9*MZ2^3*(2571*MH2 + 54010*MZ2 - 
          660*MH2*SW2 + 45096*MZ2*SW2) - 4*MW2^6*MZ2^6*
         (-196995*MH2 - 5408254*MZ2 + 88404*MH2*SW2 + 3556200*MZ2*SW2) + 
        MW2*MZ2^11*(MZ2*(101383 - 58263*SW2) + 1617*MH2*(-3 + 4*SW2)) + 
        2*MW2^3*MZ2^9*(7*MZ2*(272151 - 73717*SW2) + 
          45*MH2*(-2295 + 976*SW2)) - 32*MW2^8*MZ2^4*
         (3*MH2*(-6181 + 2900*SW2) + 4*MZ2*(-272159 + 150324*SW2)) + 
        2*MW2^4*MZ2^8*(MH2*(237141 - 55365*SW2) + 
          MZ2*(-3059825 + 163532*SW2)) + MW2^2*MZ2^10*
         (MH2*(50121 - 39543*SW2) + 2*MZ2*(-507880 + 220429*SW2)) + 
        16*MW2^7*MZ2^5*(3*MH2*(-15425 + 8762*SW2) + 
          4*MZ2*(-635849 + 392479*SW2)) + 2*MW2^5*MZ2^7*
         (15*MH2*(-23645 + 6138*SW2) + 4*MZ2*(-105508 + 506505*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(8*MW*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW*SW2) - 
   ((72*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW + 3*CHWB*MW*
       (MH2^2*(28160*MW2^9 + 2*MW2^3*MZ2^6*(79047 - 18455*SW2) + 
          MW2*MZ2^8*(16707 - 13181*SW2) + 539*MZ2^9*(-3 + 4*SW2) + 
          128*MW2^8*MZ2*(-857 + 220*SW2) + 30*MW2^2*MZ2^7*(-2295 + 976*SW2) - 
          32*MW2^7*MZ2^2*(-6181 + 2900*SW2) + 10*MW2^4*MZ2^5*
           (-23645 + 6138*SW2) + 16*MW2^6*MZ2^3*(-15425 + 8762*SW2) - 
          4*MW2^5*MZ2^4*(-65665 + 29468*SW2)) - 
        4*MH2*MZ2*(39424*MW2^9 + 2*MW2^3*MZ2^6*(15512 - 821*SW2) + 
          539*MZ2^9*(1 + 3*SW2) + 128*MW2^8*MZ2*(-1367 + 308*SW2) - 
          32*MW2^7*MZ2^2*(-10699 + 4060*SW2) + 2*MW2^2*MZ2^7*
           (-369 + 5285*SW2) - MW2*MZ2^8*(2139 + 8200*SW2) + 
          16*MW2^6*MZ2^3*(-24253 + 11470*SW2) + 2*MW2^4*MZ2^5*
           (-62461 + 16110*SW2) - 4*MW2^5*MZ2^4*(-69367 + 31796*SW2)) + 
        12*MZ2^2*(50688*MW2^9 + 2*MW2^2*MZ2^7*(4073 - 4070*SW2) + 
          539*MZ2^9*(1 + 2*SW2) + 306*MW2^4*MZ2^5*(-249 + 10*SW2) + 
          1152*MW2^8*MZ2*(-189 + 44*SW2) - 160*MW2^7*MZ2^2*
           (-2509 + 1044*SW2) - MW2*MZ2^8*(3217 + 3219*SW2) + 
          16*MW2^6*MZ2^3*(-25697 + 14178*SW2) + 2*MW2^3*MZ2^6*
           (705 + 16813*SW2) - 4*MW2^5*MZ2^4*(-61517 + 34124*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(8*MZ*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW*SW2) + 
   (CHWB*CW2*(4*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*(22528*MW2^7 + 
        1024*MW2^6*MZ2*(-89 + 22*SW2) - 64*MW2^5*MZ2^2*(-2565 + 1072*SW2) - 
        MZ2^7*(833 + 1168*SW2) + MW2*MZ2^6*(9355 + 3694*SW2) + 
        16*MW2^4*MZ2^3*(-10667 + 5852*SW2) + 2*MW2^2*MZ2^5*
         (-21537 + 6008*SW2) - 8*MW2^3*MZ2^4*(-13709 + 7458*SW2)) + 
      MW2*(MW2 + MZ2)*(720896*MW2^12 + 9163*MZ2^12 + 
        4*MW2^5*MZ2^7*(1156669 - 1658568*SW2) + 40960*MW2^11*MZ2*
         (-69 + 44*SW2) - 4096*MW2^10*MZ2^2*(-1111 + 1362*SW2) + 
        MW2*MZ2^11*(-75563 + 2385*SW2) - 256*MW2^8*MZ2^4*(6653 + 7470*SW2) + 
        256*MW2^9*MZ2^3*(-12043 + 25676*SW2) + 2*MW2^2*MZ2^10*
         (112259 + 42977*SW2) - 64*MW2^7*MZ2^5*(-99689 + 73758*SW2) - 
        2*MW2^3*MZ2^9*(28048 + 429305*SW2) + 16*MW2^6*MZ2^6*
         (-456879 + 499646*SW2) + 2*MW2^4*MZ2^8*(-728933 + 1625070*SW2)) + 
      MT2*MW2*(-2883584*MW2^12 + 2*MW2^3*MZ2^9*(2867482 - 2531893*SW2) + 
        MW2*MZ2^11*(346852 - 318429*SW2) - 8192*MW2^11*MZ2*
         (-1765 + 616*SW2) + 5*MZ2^12*(-4753 + 1042*SW2) + 
        3584*MW2^10*MZ2^2*(-7927 + 5344*SW2) + 224*MW2^8*MZ2^4*
         (61901 + 29124*SW2) + 208*MW2^7*MZ2^5*(-200785 + 123998*SW2) - 
        128*MW2^9*MZ2^3*(-163129 + 208244*SW2) + 2*MW2^4*MZ2^8*
         (-2728544 + 729409*SW2) + MW2^2*MZ2^10*(-2079205 + 2142347*SW2) + 
        2*MW2^5*MZ2^7*(-4794829 + 8012526*SW2) - 4*MW2^6*MZ2^6*
         (-8729979 + 8507636*SW2)) + MT2^3*(-720896*MW2^11 + 
        6*MW2^3*MZ2^8*(1371035 - 1587107*SW2) + MW2*MZ2^10*
         (207829 - 316189*SW2) - 8192*MW2^10*MZ2*(-719 + 88*SW2) + 
        MZ2^11*(-5439 + 5210*SW2) + 432*MW2^6*MZ2^5*(-27149 + 9338*SW2) + 
        512*MW2^9*MZ2^2*(-34317 + 10976*SW2) - 128*MW2^8*MZ2^3*
         (-191237 + 106356*SW2) + 32*MW2^7*MZ2^4*(-377633 + 374796*SW2) + 
        6*MW2^2*MZ2^9*(-323249 + 436394*SW2) - 4*MW2^5*MZ2^6*
         (-6074743 + 4648956*SW2) + 2*MW2^4*MZ2^7*(-9526319 + 9247350*SW2)) + 
      MT2^2*(3244032*MW2^12 + 9163*MZ2^12 + 2*MW2^3*MZ2^9*
         (1637300 - 3176211*SW2) + 24576*MW2^11*MZ2*(-875 + 176*SW2) - 
        8192*MW2^10*MZ2^2*(-7306 + 2785*SW2) - MW2*MZ2^11*
         (68017 + 14373*SW2) + 14*MW2^2*MZ2^10*(-9076 + 56371*SW2) + 
        768*MW2^9*MZ2^3*(-114223 + 63516*SW2) + 64*MW2^7*MZ2^5*
         (-91148 + 102397*SW2) - 64*MW2^8*MZ2^4*(-1014907 + 742984*SW2) + 
        8*MW2^6*MZ2^6*(-4303339 + 4338588*SW2) - 8*MW2^5*MZ2^7*
         (-4186151 + 5087621*SW2) + 2*MW2^4*MZ2^8*(-7569637 + 11143712*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(4*MW*MZ*(-2*MW2 + MZ2)^3*(-MW2 + MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (3*CHWB*CW*(-16*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*(5632*MW2^7 + 
        2*MW2^3*MZ2^4*(9491 - 4804*SW2) - 146*MZ2^7*SW2 + 
        128*MW2^6*MZ2*(-167 + 44*SW2) + 17*MW2*MZ2^6*(49 + 48*SW2) + 
        48*MW2^4*MZ2^3*(-703 + 391*SW2) + MW2^2*MZ2^5*(-6023 + 930*SW2) - 
        16*MW2^5*MZ2^2*(-2231 + 984*SW2)) + 8*MT2^3*MZ2*(-2*MW2 + MZ2)^2*SW2*
       (11264*MW2^8 + 438*MZ2^8*SW2 + 256*MW2^7*MZ2*(-255 + 44*SW2) + 
        2*MW2^2*MZ2^6*(12879 + 565*SW2) - 32*MW2^6*MZ2^2*(-4903 + 1864*SW2) + 
        32*MW2^5*MZ2^3*(-6571 + 3545*SW2) - MW2*MZ2^7*(3332 + 4157*SW2) + 
        2*MW2^3*MZ2^5*(-43987 + 19642*SW2) - 4*MW2^4*MZ2^4*
         (-43235 + 25944*SW2)) + MT2^2*(-1441792*MW2^12 + 
        2*MW2^4*MZ2^8*(3435795 - 1558798*SW2) + 2*MW2^2*MZ2^10*
         (270599 - 140620*SW2) + 512*MW2^10*MZ2^2*(17759 + 992*SW2) - 
        2048*MW2^11*MZ2*(-131 + 1100*SW2) + MZ2^12*(539 + 1168*SW2) - 
        MW2*MZ2^11*(43789 + 7809*SW2) + 20*MW2^5*MZ2^7*
         (-392867 + 22914*SW2) + 128*MW2^9*MZ2^3*(-114033 + 65720*SW2) + 
        16*MW2^7*MZ2^5*(103281 + 95272*SW2) - 64*MW2^8*MZ2^4*
         (-97883 + 159030*SW2) + 8*MW2^6*MZ2^6*(253525 + 395518*SW2) + 
        2*MW2^3*MZ2^9*(-1390143 + 864631*SW2)) + MT2*(2*MW2 - MZ2)*
       (1261568*MW2^12 - 539*MZ2^12 + 8*MW2^6*MZ2^6*(1110297 - 1179302*SW2) + 
        MW2*MZ2^11*(30461 - 15895*SW2) + 3072*MW2^10*MZ2^2*
         (-3519 + 116*SW2) + 2048*MW2^11*MZ2*(335 + 1012*SW2) - 
        896*MW2^9*MZ2^3*(-16393 + 10580*SW2) + 128*MW2^8*MZ2^4*
         (-10415 + 69877*SW2) + 2*MW2^2*MZ2^10*(-182431 + 191640*SW2) + 
        16*MW2^7*MZ2^5*(-729553 + 218468*SW2) - 2*MW2^3*MZ2^9*
         (-875879 + 862811*SW2) + 4*MW2^5*MZ2^7*(66023 + 880670*SW2) + 
        2*MW2^4*MZ2^8*(-1691363 + 960538*SW2)) - 
      MW2^2*(1081344*MW2^12 - 539*MZ2^12 + 8*MW2^6*MZ2^6*
         (1238335 - 1239822*SW2) + MW2*MZ2^11*(30461 - 15895*SW2) + 
        2048*MW2^11*MZ2*(713 + 924*SW2) + 512*MW2^10*MZ2^2*
         (-23661 + 2384*SW2) - 128*MW2^9*MZ2^3*(-121601 + 85920*SW2) + 
        64*MW2^8*MZ2^4*(-15565 + 157054*SW2) + 2*MW2^2*MZ2^10*
         (-182431 + 192224*SW2) + 16*MW2^7*MZ2^5*(-801709 + 216384*SW2) - 
        2*MW2^3*MZ2^9*(-869215 + 858999*SW2) + 2*MW2^4*MZ2^8*
         (-1629851 + 914190*SW2) + 4*MW2^5*MZ2^7*(-54757 + 962734*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(8*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) + 
   (3*CHWB*CW*MW2^2*(16896*MW2^7 - 2176*MW2^6*MZ2 - 78848*MW2^5*MZ2^2 + 
      49792*MW2^4*MZ2^3 + 90576*MW2^3*MZ2^4 - 119350*MW2^2*MZ2^5 + 
      27587*MW2*MZ2^6 + 2401*MZ2^7)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHWB*CW*(-4*MT2^3*MZ2^2*(1184*MW2^4 - 4184*MW2^3*MZ2 + 
        4260*MW2^2*MZ2^2 - 1649*MW2*MZ2^3 + 146*MZ2^4) + 
      4*MT2^2*MZ2*(2816*MW2^6 - 6464*MW2^5*MZ2 + 2968*MW2^4*MZ2^2 + 
        6780*MW2^3*MZ2^3 - 7999*MW2^2*MZ2^4 + 2774*MW2*MZ2^5 - 146*MZ2^6) + 
      2*MW2^2*(33792*MW2^7 - 4352*MW2^6*MZ2 - 72160*MW2^5*MZ2^2 + 
        81440*MW2^4*MZ2^3 + 3276*MW2^3*MZ2^4 - 35390*MW2^2*MZ2^5 + 
        12973*MW2*MZ2^6 + 833*MZ2^7) + MT2*(-67584*MW2^8 + 65024*MW2^7*MZ2 + 
        64832*MW2^6*MZ2^2 - 152896*MW2^5*MZ2^3 + 41544*MW2^4*MZ2^4 + 
        62156*MW2^3*MZ2^5 - 44414*MW2^2*MZ2^6 + 5476*MW2*MZ2^7 + 833*MZ2^8))*
     SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (2*CHWB*CW*MW2*(42240*MW2^8 - 49088*MW2^7*MZ2 - 46592*MW2^6*MZ2^2 + 
      78960*MW2^5*MZ2^3 + 13084*MW2^4*MZ2^4 - 37553*MW2^3*MZ2^5 - 
      10392*MW2^2*MZ2^6 + 5980*MW2*MZ2^7 - 41*MZ2^8)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHWB*CW*(-6*MT2^3*MZ2^2*(640*MW2^4 - 5152*MW2^3*MZ2 + 7512*MW2^2*MZ2^2 - 
        4072*MW2*MZ2^3 + 667*MZ2^4) + 3*MT2^2*MZ2*(11264*MW2^6 - 
        25856*MW2^5*MZ2 + 12512*MW2^4*MZ2^2 + 21968*MW2^3*MZ2^3 - 
        24484*MW2^2*MZ2^4 + 7024*MW2*MZ2^5 + 83*MZ2^6) - 
      2*MT2*MW2*(67584*MW2^7 - 98816*MW2^6*MZ2 + 32448*MW2^5*MZ2^2 + 
        37536*MW2^4*MZ2^3 - 5504*MW2^3*MZ2^4 - 7212*MW2^2*MZ2^5 - 
        7173*MW2*MZ2^6 + 6166*MZ2^7) + 4*MW2*(33792*MW2^8 - 24064*MW2^7*MZ2 - 
        29728*MW2^6*MZ2^2 + 46104*MW2^5*MZ2^3 + 6248*MW2^4*MZ2^4 - 
        18013*MW2^3*MZ2^5 - 1029*MW2^2*MZ2^6 + 4964*MW2*MZ2^7 - 292*MZ2^8))*
     SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(2*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[4] - 
 (6*MZ2*VMU^2*(32*MW2^4*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
      3*CHl3[1, 1] - 3*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 
      4*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 
      8*CHu[1, 1] + 14*CHu[2, 2]) + MZ2^4*(34*CHd[1, 1] + 34*CHd[2, 2] + 
      34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
      49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
    8*MW2^3*MZ2*(44*CHd[1, 1] + 44*CHd[2, 2] + 44*CHd[3, 3] - 9*CHl3[1, 1] - 
      9*CHl3[2, 2] - 44*CHq1[1, 1] + 114*CHq1[2, 2] + 20*CHq1[3, 3] + 
      84*CHq3[1, 1] - 74*CHq3[2, 2] + 20*CHq3[3, 3] - 88*CHu[1, 1] + 
      136*CHu[2, 2]) + 6*MW2^2*MZ2^2*(62*CHd[1, 1] + 62*CHd[2, 2] + 
      62*CHd[3, 3] + 15*CHl3[1, 1] + 15*CHl3[2, 2] - 62*CHq1[1, 1] + 
      110*CHq1[2, 2] + 6*CHq1[3, 3] + 74*CHq3[1, 1] - 98*CHq3[2, 2] + 
      6*CHq3[3, 3] - 124*CHu[1, 1] + 184*CHu[2, 2]) - 
    2*MW2*MZ2^3*(91*CHd[1, 1] + 91*CHd[2, 2] + 91*CHd[3, 3] + 33*CHl3[1, 1] + 
      33*CHl3[2, 2] - 91*CHq1[1, 1] + 102*CHq1[2, 2] - 20*CHq1[3, 3] + 
      51*CHq3[1, 1] - 142*CHq3[2, 2] - 20*CHq3[3, 3] - 182*CHu[1, 1] + 
      296*CHu[2, 2]))*Class[7])/((2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 (-1/2*(CW2*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
      (5632*MW2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 32*CHq3[1, 1] - 
         12*CHq3[2, 2]) + MW2*MZ2^7*(-6912*CHd[1, 1] - 6912*CHd[2, 2] - 
         6912*CHd[3, 3] + 1095*CHl3[1, 1] + 1095*CHl3[2, 2] - 
         55368*CHq1[1, 1] + 17100*CHq1[2, 2] + 1890*CHq1[3, 3] - 
         57212*CHq3[1, 1] + 28884*CHq3[2, 2] + 1890*CHq3[3, 3] + 
         13824*CHu[1, 1] - 13824*CHu[2, 2]) - 256*MW2^7*MZ2*
        (126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] + 675*CHl3[1, 1] + 
         675*CHl3[2, 2] - 390*CHq1[1, 1] + 501*CHq1[2, 2] + 126*CHq1[3, 3] + 
         674*CHq3[1, 1] - 63*CHq3[2, 2] + 126*CHq3[3, 3] - 252*CHu[1, 1] + 
         276*CHu[2, 2]) + 64*MW2^5*MZ2^3*(198*CHd[1, 1] + 198*CHd[2, 2] + 
         198*CHd[3, 3] - 4033*CHl3[1, 1] - 4033*CHl3[2, 2] + 
         2487*CHq1[1, 1] + 597*CHq1[2, 2] + 657*CHq1[3, 3] + 
         8117*CHq3[1, 1] - 1365*CHq3[2, 2] + 657*CHq3[3, 3] - 396*CHu[1, 1] + 
         516*CHu[2, 2]) + 128*MW2^6*MZ2^2*(405*CHd[1, 1] + 405*CHd[2, 2] + 
         405*CHd[3, 3] + 2943*CHl3[1, 1] + 2943*CHl3[2, 2] - 
         1881*CHq1[1, 1] + 576*CHq1[2, 2] + 27*CHq1[3, 3] - 2141*CHq3[1, 1] + 
         480*CHq3[2, 2] + 27*CHq3[3, 3] - 810*CHu[1, 1] + 558*CHu[2, 2]) + 
       2*MZ2^8*(522*CHd[1, 1] + 522*CHd[2, 2] + 522*CHd[3, 3] + 
         4476*CHq1[1, 1] - 2139*CHq1[2, 2] - 261*CHq1[3, 3] + 
         1666*CHq3[1, 1] - 1323*CHq3[2, 2] - 261*CHq3[3, 3] - 
         1044*CHu[1, 1] + 1308*CHu[2, 2]) + MW2^2*MZ2^6*
        (7740*CHd[1, 1] + 7740*CHd[2, 2] + 7740*CHd[3, 3] - 
         35845*CHl3[1, 1] - 35845*CHl3[2, 2] + 147768*CHq1[1, 1] - 
         26274*CHq1[2, 2] + 4932*CHq1[3, 3] + 217064*CHq3[1, 1] - 
         60570*CHq3[2, 2] + 4932*CHq3[3, 3] - 15480*CHu[1, 1] + 
         4776*CHu[2, 2]) - 16*MW2^4*MZ2^4*(3789*CHd[1, 1] + 3789*CHd[2, 2] + 
         3789*CHd[3, 3] + 4659*CHl3[1, 1] + 4659*CHl3[2, 2] - 
         5253*CHq1[1, 1] + 4521*CHq1[2, 2] + 765*CHq1[3, 3] + 
         6635*CHq3[1, 1] - 2877*CHq3[2, 2] + 765*CHq3[3, 3] - 
         7578*CHu[1, 1] + 4926*CHu[2, 2]) + 4*MW2^3*MZ2^5*
        (6624*CHd[1, 1] + 6624*CHd[2, 2] + 6624*CHd[3, 3] + 
         35658*CHl3[1, 1] + 35658*CHl3[2, 2] - 50910*CHq1[1, 1] + 
         10947*CHq1[2, 2] - 4014*CHq1[3, 3] - 67330*CHq3[1, 1] + 
         4755*CHq3[2, 2] - 4014*CHq3[3, 3] - 13248*CHu[1, 1] + 
         12864*CHu[2, 2])))/((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
       3*Pi^2) - (3*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (2816*MW2^7*(CHl3[1, 1] + CHl3[2, 2] + 24*CHq3[1, 1] - 20*CHq3[2, 2]) + 
      MW2*MZ2^6*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] + 
        22295*CHl3[1, 1] + 22295*CHl3[2, 2] - 60*CHq1[1, 1] + 
        68589*CHq1[2, 2] + 1734*CHq1[3, 3] + 40818*CHq3[1, 1] + 
        61055*CHq3[2, 2] + 1734*CHq3[3, 3] - 120*CHu[1, 1] - 
        28344*CHu[2, 2]) - 98*MZ2^7*(12*CHd[1, 1] + 12*CHd[2, 2] + 
        12*CHd[3, 3] + 98*CHl3[1, 1] + 98*CHl3[2, 2] - 12*CHq1[1, 1] + 
        135*CHq1[2, 2] - 6*CHq1[3, 3] + 102*CHq3[1, 1] + 53*CHq3[2, 2] - 
        6*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
      192*MW2^5*MZ2^2*(37*CHd[1, 1] + 37*CHd[2, 2] + 37*CHd[3, 3] + 
        106*CHl3[1, 1] + 106*CHl3[2, 2] - 37*CHq1[1, 1] - 234*CHq1[2, 2] - 
        41*CHq1[3, 3] - 906*CHq3[1, 1] + 441*CHq3[2, 2] - 41*CHq3[3, 3] - 
        74*CHu[1, 1] + 70*CHu[2, 2]) - 128*MW2^6*MZ2*
       (78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] + 113*CHl3[1, 1] + 
        113*CHl3[2, 2] - 78*CHq1[1, 1] - 45*CHq1[2, 2] + 78*CHq1[3, 3] + 
        390*CHq3[1, 1] - 457*CHq3[2, 2] + 78*CHq3[3, 3] - 156*CHu[1, 1] + 
        240*CHu[2, 2]) + 32*MW2^4*MZ2^3*(879*CHd[1, 1] + 879*CHd[2, 2] + 
        879*CHd[3, 3] + 1330*CHl3[1, 1] + 1330*CHl3[2, 2] - 879*CHq1[1, 1] - 
        315*CHq1[2, 2] + 744*CHq1[3, 3] + 9996*CHq3[1, 1] - 8840*CHq3[2, 2] + 
        744*CHq3[3, 3] - 1758*CHu[1, 1] + 2148*CHu[2, 2]) + 
      6*MW2^2*MZ2^5*(3118*CHd[1, 1] + 3118*CHd[2, 2] + 3118*CHd[3, 3] + 
        4921*CHl3[1, 1] + 4921*CHl3[2, 2] - 3118*CHq1[1, 1] - 
        22653*CHq1[2, 2] - 1280*CHq1[3, 3] - 2742*CHq3[1, 1] - 
        35661*CHq3[2, 2] - 1280*CHq3[3, 3] - 6236*CHu[1, 1] + 
        14356*CHu[2, 2]) - 4*MW2^3*MZ2^4*(10710*CHd[1, 1] + 10710*CHd[2, 2] + 
        10710*CHd[3, 3] + 22459*CHl3[1, 1] + 22459*CHl3[2, 2] - 
        10710*CHq1[1, 1] - 29718*CHq1[2, 2] + 1242*CHq1[3, 3] + 
        41208*CHq3[1, 1] - 85436*CHq3[2, 2] + 1242*CHq3[3, 3] - 
        21420*CHu[1, 1] + 27900*CHu[2, 2])))/((2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (5632*MW2^8*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 9*CHl3[1, 1] + 
        9*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 4*CHq1[3, 3] + 
        12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 8*CHu[1, 1] + 
        14*CHu[2, 2]) + 49*MZ2^8*(34*CHd[1, 1] + 34*CHd[2, 2] + 
        34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
        49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
      256*MW2^7*MZ2*(364*CHd[1, 1] + 364*CHd[2, 2] + 364*CHd[3, 3] + 
        465*CHl3[1, 1] + 465*CHl3[2, 2] - 364*CHq1[1, 1] + 1638*CHq1[2, 2] + 
        364*CHq1[3, 3] + 1092*CHq3[1, 1] - 910*CHq3[2, 2] + 364*CHq3[3, 3] - 
        728*CHu[1, 1] + 1274*CHu[2, 2]) + 32*MW2^6*MZ2^2*
       (6290*CHd[1, 1] + 6290*CHd[2, 2] + 6290*CHd[3, 3] + 105*CHl3[1, 1] + 
        105*CHl3[2, 2] - 6290*CHq1[1, 1] + 28002*CHq1[2, 2] + 
        6458*CHq1[3, 3] + 19206*CHq3[1, 1] - 15086*CHq3[2, 2] + 
        6458*CHq3[3, 3] - 12580*CHu[1, 1] + 21844*CHu[2, 2]) - 
      2*MW2*MZ2^7*(9020*CHd[1, 1] + 9020*CHd[2, 2] + 9020*CHd[3, 3] - 
        9020*CHq1[1, 1] + 10041*CHq1[2, 2] - 2011*CHq1[3, 3] + 
        4998*CHq3[1, 1] - 14063*CHq3[2, 2] - 2011*CHq3[3, 3] - 
        18040*CHu[1, 1] + 29392*CHu[2, 2]) - 16*MW2^5*MZ2^3*
       (18530*CHd[1, 1] + 18530*CHd[2, 2] + 18530*CHd[3, 3] - 
        13683*CHl3[1, 1] - 13683*CHl3[2, 2] - 18530*CHq1[1, 1] + 
        71778*CHq1[2, 2] + 16718*CHq1[3, 3] + 51966*CHq3[1, 1] - 
        38342*CHq3[2, 2] + 16718*CHq3[3, 3] - 37060*CHu[1, 1] + 
        60256*CHu[2, 2]) - 8*MW2^3*MZ2^5*(24970*CHd[1, 1] + 24970*CHd[2, 2] + 
        24970*CHd[3, 3] - 13269*CHl3[1, 1] - 13269*CHl3[2, 2] - 
        24970*CHq1[1, 1] + 58443*CHq1[2, 2] + 8719*CHq1[3, 3] + 
        42408*CHq3[1, 1] - 41005*CHq3[2, 2] + 8719*CHq3[3, 3] - 
        49940*CHu[1, 1] + 71096*CHu[2, 2]) + 2*MW2^2*MZ2^6*
       (40559*CHd[1, 1] + 40559*CHd[2, 2] + 40559*CHd[3, 3] - 
        8718*CHl3[1, 1] - 8718*CHl3[2, 2] - 40559*CHq1[1, 1] + 
        69495*CHq1[2, 2] + 2285*CHq1[3, 3] + 45129*CHq3[1, 1] - 
        64925*CHq3[2, 2] + 2285*CHq3[3, 3] - 81118*CHu[1, 1] + 
        119488*CHu[2, 2]) + 4*MW2^4*MZ2^4*(75218*CHd[1, 1] + 
        75218*CHd[2, 2] + 75218*CHd[3, 3] - 60663*CHl3[1, 1] - 
        60663*CHl3[2, 2] - 75218*CHq1[1, 1] + 231078*CHq1[2, 2] + 
        48674*CHq1[3, 3] + 172566*CHq3[1, 1] - 133730*CHq3[2, 2] + 
        48674*CHq3[3, 3] - 150436*CHu[1, 1] + 223672*CHu[2, 2])))/
    (8*(2*MW2 - MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (MT2^3*(22528*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(-408*CHd[1, 1] - 408*CHd[2, 2] - 408*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] + 408*CHq1[1, 1] + 114*CHq1[2, 2] - 
          2295*CHq1[3, 3] + 294*CHq3[2, 2] - 3961*CHq3[3, 3] + 
          816*CHu[1, 1] - 360*CHu[2, 2]) + 256*MW2^6*MZ2*
         (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 209*CHl3[1, 1] - 
          209*CHl3[2, 2] - 24*CHq1[1, 1] + 42*CHq1[2, 2] - 108*CHq1[3, 3] + 
          72*CHq3[1, 1] + 6*CHq3[2, 2] + 384*CHq3[3, 3] - 48*CHu[1, 1] + 
          18*CHu[2, 2]) - 128*MW2^5*MZ2^2*(132*CHd[1, 1] + 132*CHd[2, 2] + 
          132*CHd[3, 3] - 244*CHl3[1, 1] - 244*CHl3[2, 2] - 132*CHq1[1, 1] + 
          105*CHq1[2, 2] - 810*CHq1[3, 3] + 252*CHq3[1, 1] + 15*CHq3[2, 2] + 
          349*CHq3[3, 3] - 264*CHu[1, 1] + 72*CHu[2, 2]) - 
        4*MW2^2*MZ2^5*(708*CHd[1, 1] + 708*CHd[2, 2] + 708*CHd[3, 3] - 
          6205*CHl3[1, 1] - 6205*CHl3[2, 2] - 708*CHq1[1, 1] + 
          546*CHq1[2, 2] + 18441*CHq1[3, 3] + 1332*CHq3[1, 1] + 
          78*CHq3[2, 2] + 23671*CHq3[3, 3] - 1416*CHu[1, 1] + 
          180*CHu[2, 2]) - 16*MW2^3*MZ2^4*(282*CHd[1, 1] + 282*CHd[2, 2] + 
          282*CHd[3, 3] + 2904*CHl3[1, 1] + 2904*CHl3[2, 2] - 
          282*CHq1[1, 1] - 177*CHq1[2, 2] - 9153*CHq1[3, 3] - 
          198*CHq3[1, 1] - 303*CHq3[2, 2] - 9052*CHq3[3, 3] - 564*CHu[1, 1] + 
          198*CHu[2, 2]) + 32*MW2^4*MZ2^3*(510*CHd[1, 1] + 510*CHd[2, 2] + 
          510*CHd[3, 3] + 879*CHl3[1, 1] + 879*CHl3[2, 2] - 510*CHq1[1, 1] + 
          132*CHq1[2, 2] - 5211*CHq1[3, 3] + 522*CHq3[1, 1] - 
          120*CHq3[2, 2] - 2747*CHq3[3, 3] - 1020*CHu[1, 1] + 
          234*CHu[2, 2]) + 2*MW2*MZ2^6*(1092*CHd[1, 1] + 1092*CHd[2, 2] + 
          1092*CHd[3, 3] - 3179*CHl3[1, 1] - 3179*CHl3[2, 2] - 
          1092*CHq1[1, 1] + 66*CHq1[2, 2] + 10044*CHq1[3, 3] + 
          612*CHq3[1, 1] - 546*CHq3[2, 2] + 15234*CHq3[3, 3] - 
          2184*CHu[1, 1] + 684*CHu[2, 2])) + 
      MT2^2*MZ2*(45056*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(-408*CHd[1, 1] - 408*CHd[2, 2] - 408*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] + 408*CHq1[1, 1] + 114*CHq1[2, 2] - 
          2295*CHq1[3, 3] + 294*CHq3[2, 2] - 3961*CHq3[3, 3] + 
          816*CHu[1, 1] - 360*CHu[2, 2]) + 1024*MW2^6*MZ2*
         (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 88*CHl3[1, 1] - 
          88*CHl3[2, 2] - 12*CHq1[1, 1] + 21*CHq1[2, 2] - 54*CHq1[3, 3] + 
          36*CHq3[1, 1] + 3*CHq3[2, 2] + 170*CHq3[3, 3] - 24*CHu[1, 1] + 
          9*CHu[2, 2]) - 768*MW2^5*MZ2^2*(40*CHd[1, 1] + 40*CHd[2, 2] + 
          40*CHd[3, 3] - 37*CHl3[1, 1] - 37*CHl3[2, 2] - 40*CHq1[1, 1] + 
          28*CHq1[2, 2] - 252*CHq1[3, 3] + 72*CHq3[1, 1] + 4*CHq3[2, 2] + 
          67*CHq3[3, 3] - 80*CHu[1, 1] + 21*CHu[2, 2]) - 
        6*MW2^2*MZ2^5*(928*CHd[1, 1] + 928*CHd[2, 2] + 928*CHd[3, 3] - 
          5359*CHl3[1, 1] - 5359*CHl3[2, 2] - 928*CHq1[1, 1] + 
          484*CHq1[2, 2] + 17460*CHq1[3, 3] + 1296*CHq3[1, 1] - 
          116*CHq3[2, 2] + 23296*CHq3[3, 3] - 1856*CHu[1, 1] + 
          336*CHu[2, 2]) - 8*MW2^3*MZ2^4*(540*CHd[1, 1] + 540*CHd[2, 2] + 
          540*CHd[3, 3] + 9791*CHl3[1, 1] + 9791*CHl3[2, 2] - 
          540*CHq1[1, 1] - 720*CHq1[2, 2] - 28998*CHq1[3, 3] - 
          1116*CHq3[1, 1] - 936*CHq3[2, 2] - 30502*CHq3[3, 3] - 
          1080*CHu[1, 1] + 540*CHu[2, 2]) + 16*MW2^4*MZ2^3*
         (1608*CHd[1, 1] + 1608*CHd[2, 2] + 1608*CHd[3, 3] + 
          4499*CHl3[1, 1] + 4499*CHl3[2, 2] - 1608*CHq1[1, 1] + 
          276*CHq1[2, 2] - 18036*CHq1[3, 3] + 1368*CHq3[1, 1] - 
          516*CHq3[2, 2] - 11200*CHq3[3, 3] - 3216*CHu[1, 1] + 
          720*CHu[2, 2]) + 2*MW2*MZ2^6*(1500*CHd[1, 1] + 1500*CHd[2, 2] + 
          1500*CHd[3, 3] - 3179*CHl3[1, 1] - 3179*CHl3[2, 2] - 
          1500*CHq1[1, 1] - 48*CHq1[2, 2] + 12339*CHq1[3, 3] + 
          612*CHq3[1, 1] - 840*CHq3[2, 2] + 19195*CHq3[3, 3] - 
          3000*CHu[1, 1] + 1044*CHu[2, 2])) - 
      4*MW2^3*(5632*MW2^7*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) + 
        48*MW2^5*MZ2^2*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] + 
          551*CHl3[1, 1] + 551*CHl3[2, 2] - 16*CHq1[1, 1] - 140*CHq1[2, 2] - 
          360*CHq1[3, 3] - 144*CHq3[1, 1] - 20*CHq3[2, 2] - 1508*CHq3[3, 3] - 
          32*CHu[1, 1] - 24*CHu[2, 2]) - 256*MW2^6*MZ2*(12*CHd[1, 1] + 
          12*CHd[2, 2] + 12*CHd[3, 3] + 113*CHl3[1, 1] + 113*CHl3[2, 2] - 
          12*CHq1[1, 1] + 21*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] + 
          3*CHq3[2, 2] - 28*CHq3[3, 3] - 24*CHu[1, 1] + 9*CHu[2, 2]) + 
        6*MW2^2*MZ2^5*(196*CHd[1, 1] + 196*CHd[2, 2] + 196*CHd[3, 3] + 
          5009*CHl3[1, 1] + 5009*CHl3[2, 2] - 196*CHq1[1, 1] - 
          428*CHq1[2, 2] - 11673*CHq1[3, 3] - 756*CHq3[1, 1] - 
          524*CHq3[2, 2] - 12773*CHq3[3, 3] - 392*CHu[1, 1] + 
          300*CHu[2, 2]) - 2*MZ2^7*(408*CHd[1, 1] + 408*CHd[2, 2] + 
          408*CHd[3, 3] + 1666*CHl3[1, 1] + 1666*CHl3[2, 2] - 
          408*CHq1[1, 1] - 114*CHq1[2, 2] + 2295*CHq1[3, 3] - 
          294*CHq3[2, 2] + 3961*CHq3[3, 3] - 816*CHu[1, 1] + 360*CHu[2, 2]) + 
        8*MW2^4*MZ2^3*(1140*CHd[1, 1] + 1140*CHd[2, 2] + 1140*CHd[3, 3] + 
          3431*CHl3[1, 1] + 3431*CHl3[2, 2] - 1140*CHq1[1, 1] + 
          996*CHq1[2, 2] - 3618*CHq1[3, 3] + 2556*CHq3[1, 1] + 
          420*CHq3[2, 2] + 6554*CHq3[3, 3] - 2280*CHu[1, 1] + 
          612*CHu[2, 2]) + MW2*MZ2^6*(2328*CHd[1, 1] + 2328*CHd[2, 2] + 
          2328*CHd[3, 3] + 931*CHl3[1, 1] + 931*CHl3[2, 2] - 
          2328*CHq1[1, 1] + 834*CHq1[2, 2] + 28701*CHq1[3, 3] + 
          2448*CHq3[1, 1] - 714*CHq3[2, 2] + 41131*CHq3[3, 3] - 
          4656*CHu[1, 1] + 936*CHu[2, 2]) - 2*MW2^3*MZ2^4*
         (4752*CHd[1, 1] + 4752*CHd[2, 2] + 4752*CHd[3, 3] + 
          30949*CHl3[1, 1] + 30949*CHl3[2, 2] - 4752*CHq1[1, 1] + 
          828*CHq1[2, 2] - 39528*CHq1[3, 3] + 4032*CHq3[1, 1] - 
          1548*CHq3[2, 2] - 20852*CHq3[3, 3] - 9504*CHu[1, 1] + 
          1728*CHu[2, 2])) + MT2*MW2*(135168*MW2^8*CHq3[3, 3] + 
        4*MW2^2*MZ2^6*(1194*CHd[1, 1] + 1194*CHd[2, 2] + 1194*CHd[3, 3] - 
          19651*CHl3[1, 1] - 19651*CHl3[2, 2] - 1194*CHq1[1, 1] + 
          2085*CHq1[2, 2] + 58698*CHq1[3, 3] + 4410*CHq3[1, 1] + 
          1131*CHq3[2, 2] + 71833*CHq3[3, 3] - 2388*CHu[1, 1] - 
          306*CHu[2, 2]) - 256*MW2^7*MZ2*(72*CHd[1, 1] + 72*CHd[2, 2] + 
          72*CHd[3, 3] + 419*CHl3[1, 1] + 419*CHl3[2, 2] - 72*CHq1[1, 1] + 
          126*CHq1[2, 2] - 324*CHq1[3, 3] + 216*CHq3[1, 1] + 18*CHq3[2, 2] + 
          448*CHq3[3, 3] - 144*CHu[1, 1] + 54*CHu[2, 2]) + 
        64*MW2^6*MZ2^2*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] + 
          4249*CHl3[1, 1] + 4249*CHl3[2, 2] - 408*CHq1[1, 1] - 
          42*CHq1[2, 2] - 3132*CHq1[3, 3] + 360*CHq3[1, 1] - 6*CHq3[2, 2] - 
          4050*CHq3[3, 3] - 816*CHu[1, 1] + 144*CHu[2, 2]) + 
        4*MZ2^8*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
          408*CHq1[1, 1] - 114*CHq1[2, 2] + 2295*CHq1[3, 3] - 
          294*CHq3[2, 2] + 3961*CHq3[3, 3] - 816*CHu[1, 1] + 360*CHu[2, 2]) + 
        32*MW2^5*MZ2^3*(582*CHd[1, 1] + 582*CHd[2, 2] + 582*CHd[3, 3] - 
          6250*CHl3[1, 1] - 6250*CHl3[2, 2] - 582*CHq1[1, 1] + 
          1284*CHq1[2, 2] + 2673*CHq1[3, 3] + 2466*CHq3[1, 1] + 
          600*CHq3[2, 2] + 13825*CHq3[3, 3] - 1164*CHu[1, 1] + 
          450*CHu[2, 2]) - 3*MW2*MZ2^7*(2504*CHd[1, 1] + 2504*CHd[2, 2] + 
          2504*CHd[3, 3] - 3501*CHl3[1, 1] - 3501*CHl3[2, 2] - 
          2504*CHq1[1, 1] + 290*CHq1[2, 2] + 24489*CHq1[3, 3] + 
          1632*CHq3[1, 1] - 1162*CHq3[2, 2] + 36663*CHq3[3, 3] - 
          5008*CHu[1, 1] + 1464*CHu[2, 2]) - 8*MW2^4*MZ2^4*
         (6468*CHd[1, 1] + 6468*CHd[2, 2] + 6468*CHd[3, 3] + 
          9371*CHl3[1, 1] + 9371*CHl3[2, 2] - 6468*CHq1[1, 1] + 
          3174*CHq1[2, 2] - 28458*CHq1[3, 3] + 9540*CHq3[1, 1] - 
          102*CHq3[2, 2] + 10360*CHq3[3, 3] - 12936*CHu[1, 1] + 
          2556*CHu[2, 2]) + 4*MW2^3*MZ2^5*(6636*CHd[1, 1] + 6636*CHd[2, 2] + 
          6636*CHd[3, 3] + 42473*CHl3[1, 1] + 42473*CHl3[2, 2] - 
          6636*CHq1[1, 1] - 1194*CHq1[2, 2] - 91125*CHq1[3, 3] + 
          828*CHq3[1, 1] - 4614*CHq3[2, 2] - 73819*CHq3[3, 3] - 
          13272*CHu[1, 1] + 3708*CHu[2, 2]))))/(4*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MH2*B0i[bb0, 0, 0, MH2]*
     (-(MH2^3*(5632*MW2^8*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 
           9*CHl3[1, 1] + 9*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 
           4*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 
           8*CHu[1, 1] + 14*CHu[2, 2]) + 49*MZ2^8*(34*CHd[1, 1] + 
           34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 
           17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 
           128*CHu[2, 2]) - 256*MW2^7*MZ2*(364*CHd[1, 1] + 364*CHd[2, 2] + 
           364*CHd[3, 3] + 465*CHl3[1, 1] + 465*CHl3[2, 2] - 364*CHq1[1, 1] + 
           1638*CHq1[2, 2] + 364*CHq1[3, 3] + 1092*CHq3[1, 1] - 
           910*CHq3[2, 2] + 364*CHq3[3, 3] - 728*CHu[1, 1] + 
           1274*CHu[2, 2]) + 32*MW2^6*MZ2^2*(6290*CHd[1, 1] + 
           6290*CHd[2, 2] + 6290*CHd[3, 3] + 105*CHl3[1, 1] + 
           105*CHl3[2, 2] - 6290*CHq1[1, 1] + 28002*CHq1[2, 2] + 
           6458*CHq1[3, 3] + 19206*CHq3[1, 1] - 15086*CHq3[2, 2] + 
           6458*CHq3[3, 3] - 12580*CHu[1, 1] + 21844*CHu[2, 2]) - 
         2*MW2*MZ2^7*(9020*CHd[1, 1] + 9020*CHd[2, 2] + 9020*CHd[3, 3] - 
           9020*CHq1[1, 1] + 10041*CHq1[2, 2] - 2011*CHq1[3, 3] + 
           4998*CHq3[1, 1] - 14063*CHq3[2, 2] - 2011*CHq3[3, 3] - 
           18040*CHu[1, 1] + 29392*CHu[2, 2]) - 16*MW2^5*MZ2^3*
          (18530*CHd[1, 1] + 18530*CHd[2, 2] + 18530*CHd[3, 3] - 
           13683*CHl3[1, 1] - 13683*CHl3[2, 2] - 18530*CHq1[1, 1] + 
           71778*CHq1[2, 2] + 16718*CHq1[3, 3] + 51966*CHq3[1, 1] - 
           38342*CHq3[2, 2] + 16718*CHq3[3, 3] - 37060*CHu[1, 1] + 
           60256*CHu[2, 2]) - 8*MW2^3*MZ2^5*(24970*CHd[1, 1] + 
           24970*CHd[2, 2] + 24970*CHd[3, 3] - 13269*CHl3[1, 1] - 
           13269*CHl3[2, 2] - 24970*CHq1[1, 1] + 58443*CHq1[2, 2] + 
           8719*CHq1[3, 3] + 42408*CHq3[1, 1] - 41005*CHq3[2, 2] + 
           8719*CHq3[3, 3] - 49940*CHu[1, 1] + 71096*CHu[2, 2]) + 
         2*MW2^2*MZ2^6*(40559*CHd[1, 1] + 40559*CHd[2, 2] + 40559*CHd[3, 3] - 
           8718*CHl3[1, 1] - 8718*CHl3[2, 2] - 40559*CHq1[1, 1] + 
           69495*CHq1[2, 2] + 2285*CHq1[3, 3] + 45129*CHq3[1, 1] - 
           64925*CHq3[2, 2] + 2285*CHq3[3, 3] - 81118*CHu[1, 1] + 
           119488*CHu[2, 2]) + 4*MW2^4*MZ2^4*(75218*CHd[1, 1] + 
           75218*CHd[2, 2] + 75218*CHd[3, 3] - 60663*CHl3[1, 1] - 
           60663*CHl3[2, 2] - 75218*CHq1[1, 1] + 231078*CHq1[2, 2] + 
           48674*CHq1[3, 3] + 172566*CHq3[1, 1] - 133730*CHq3[2, 2] + 
           48674*CHq3[3, 3] - 150436*CHu[1, 1] + 223672*CHu[2, 2]))) + 
      12*MW2^2*MZ2*(5632*MW2^8*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 
          9*CHl3[1, 1] + 9*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 
          4*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 
          8*CHu[1, 1] + 14*CHu[2, 2]) + 49*MZ2^8*(34*CHd[1, 1] + 
          34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 
          17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 
          128*CHu[2, 2]) - 256*MW2^7*MZ2*(364*CHd[1, 1] + 364*CHd[2, 2] + 
          364*CHd[3, 3] + 465*CHl3[1, 1] + 465*CHl3[2, 2] - 364*CHq1[1, 1] + 
          1638*CHq1[2, 2] + 364*CHq1[3, 3] + 1092*CHq3[1, 1] - 
          910*CHq3[2, 2] + 364*CHq3[3, 3] - 728*CHu[1, 1] + 1274*CHu[2, 2]) + 
        32*MW2^6*MZ2^2*(6290*CHd[1, 1] + 6290*CHd[2, 2] + 6290*CHd[3, 3] + 
          105*CHl3[1, 1] + 105*CHl3[2, 2] - 6290*CHq1[1, 1] + 
          28002*CHq1[2, 2] + 6458*CHq1[3, 3] + 19206*CHq3[1, 1] - 
          15086*CHq3[2, 2] + 6458*CHq3[3, 3] - 12580*CHu[1, 1] + 
          21844*CHu[2, 2]) - 2*MW2*MZ2^7*(9020*CHd[1, 1] + 9020*CHd[2, 2] + 
          9020*CHd[3, 3] - 9020*CHq1[1, 1] + 10041*CHq1[2, 2] - 
          2011*CHq1[3, 3] + 4998*CHq3[1, 1] - 14063*CHq3[2, 2] - 
          2011*CHq3[3, 3] - 18040*CHu[1, 1] + 29392*CHu[2, 2]) - 
        16*MW2^5*MZ2^3*(18530*CHd[1, 1] + 18530*CHd[2, 2] + 18530*CHd[3, 3] - 
          13683*CHl3[1, 1] - 13683*CHl3[2, 2] - 18530*CHq1[1, 1] + 
          71778*CHq1[2, 2] + 16718*CHq1[3, 3] + 51966*CHq3[1, 1] - 
          38342*CHq3[2, 2] + 16718*CHq3[3, 3] - 37060*CHu[1, 1] + 
          60256*CHu[2, 2]) - 8*MW2^3*MZ2^5*(24970*CHd[1, 1] + 
          24970*CHd[2, 2] + 24970*CHd[3, 3] - 13269*CHl3[1, 1] - 
          13269*CHl3[2, 2] - 24970*CHq1[1, 1] + 58443*CHq1[2, 2] + 
          8719*CHq1[3, 3] + 42408*CHq3[1, 1] - 41005*CHq3[2, 2] + 
          8719*CHq3[3, 3] - 49940*CHu[1, 1] + 71096*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(40559*CHd[1, 1] + 40559*CHd[2, 2] + 40559*CHd[3, 3] - 
          8718*CHl3[1, 1] - 8718*CHl3[2, 2] - 40559*CHq1[1, 1] + 
          69495*CHq1[2, 2] + 2285*CHq1[3, 3] + 45129*CHq3[1, 1] - 
          64925*CHq3[2, 2] + 2285*CHq3[3, 3] - 81118*CHu[1, 1] + 
          119488*CHu[2, 2]) + 4*MW2^4*MZ2^4*(75218*CHd[1, 1] + 
          75218*CHd[2, 2] + 75218*CHd[3, 3] - 60663*CHl3[1, 1] - 
          60663*CHl3[2, 2] - 75218*CHq1[1, 1] + 231078*CHq1[2, 2] + 
          48674*CHq1[3, 3] + 172566*CHq3[1, 1] - 133730*CHq3[2, 2] + 
          48674*CHq3[3, 3] - 150436*CHu[1, 1] + 223672*CHu[2, 2])) + 
      MH2^2*(2*MW2 + 3*MZ2)*(5632*MW2^8*(4*CHd[1, 1] + 4*CHd[2, 2] + 
          4*CHd[3, 3] + 9*CHl3[1, 1] + 9*CHl3[2, 2] - 4*CHq1[1, 1] + 
          18*CHq1[2, 2] + 4*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 
          4*CHq3[3, 3] - 8*CHu[1, 1] + 14*CHu[2, 2]) + 
        49*MZ2^8*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
          34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 
          17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
        256*MW2^7*MZ2*(364*CHd[1, 1] + 364*CHd[2, 2] + 364*CHd[3, 3] + 
          465*CHl3[1, 1] + 465*CHl3[2, 2] - 364*CHq1[1, 1] + 
          1638*CHq1[2, 2] + 364*CHq1[3, 3] + 1092*CHq3[1, 1] - 
          910*CHq3[2, 2] + 364*CHq3[3, 3] - 728*CHu[1, 1] + 1274*CHu[2, 2]) + 
        32*MW2^6*MZ2^2*(6290*CHd[1, 1] + 6290*CHd[2, 2] + 6290*CHd[3, 3] + 
          105*CHl3[1, 1] + 105*CHl3[2, 2] - 6290*CHq1[1, 1] + 
          28002*CHq1[2, 2] + 6458*CHq1[3, 3] + 19206*CHq3[1, 1] - 
          15086*CHq3[2, 2] + 6458*CHq3[3, 3] - 12580*CHu[1, 1] + 
          21844*CHu[2, 2]) - 2*MW2*MZ2^7*(9020*CHd[1, 1] + 9020*CHd[2, 2] + 
          9020*CHd[3, 3] - 9020*CHq1[1, 1] + 10041*CHq1[2, 2] - 
          2011*CHq1[3, 3] + 4998*CHq3[1, 1] - 14063*CHq3[2, 2] - 
          2011*CHq3[3, 3] - 18040*CHu[1, 1] + 29392*CHu[2, 2]) - 
        16*MW2^5*MZ2^3*(18530*CHd[1, 1] + 18530*CHd[2, 2] + 18530*CHd[3, 3] - 
          13683*CHl3[1, 1] - 13683*CHl3[2, 2] - 18530*CHq1[1, 1] + 
          71778*CHq1[2, 2] + 16718*CHq1[3, 3] + 51966*CHq3[1, 1] - 
          38342*CHq3[2, 2] + 16718*CHq3[3, 3] - 37060*CHu[1, 1] + 
          60256*CHu[2, 2]) - 8*MW2^3*MZ2^5*(24970*CHd[1, 1] + 
          24970*CHd[2, 2] + 24970*CHd[3, 3] - 13269*CHl3[1, 1] - 
          13269*CHl3[2, 2] - 24970*CHq1[1, 1] + 58443*CHq1[2, 2] + 
          8719*CHq1[3, 3] + 42408*CHq3[1, 1] - 41005*CHq3[2, 2] + 
          8719*CHq3[3, 3] - 49940*CHu[1, 1] + 71096*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(40559*CHd[1, 1] + 40559*CHd[2, 2] + 40559*CHd[3, 3] - 
          8718*CHl3[1, 1] - 8718*CHl3[2, 2] - 40559*CHq1[1, 1] + 
          69495*CHq1[2, 2] + 2285*CHq1[3, 3] + 45129*CHq3[1, 1] - 
          64925*CHq3[2, 2] + 2285*CHq3[3, 3] - 81118*CHu[1, 1] + 
          119488*CHu[2, 2]) + 4*MW2^4*MZ2^4*(75218*CHd[1, 1] + 
          75218*CHd[2, 2] + 75218*CHd[3, 3] - 60663*CHl3[1, 1] - 
          60663*CHl3[2, 2] - 75218*CHq1[1, 1] + 231078*CHq1[2, 2] + 
          48674*CHq1[3, 3] + 172566*CHq3[1, 1] - 133730*CHq3[2, 2] + 
          48674*CHq3[3, 3] - 150436*CHu[1, 1] + 223672*CHu[2, 2])) - 
      MH2*MW2*(5632*MW2^9*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 
          9*CHl3[1, 1] + 9*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 
          4*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 
          8*CHu[1, 1] + 14*CHu[2, 2]) + 735*MZ2^9*(34*CHd[1, 1] + 
          34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 
          17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 
          128*CHu[2, 2]) + 256*MW2^8*MZ2*(956*CHd[1, 1] + 956*CHd[2, 2] + 
          956*CHd[3, 3] + 1911*CHl3[1, 1] + 1911*CHl3[2, 2] - 
          956*CHq1[1, 1] + 4302*CHq1[2, 2] + 956*CHq1[3, 3] + 
          2868*CHq3[1, 1] - 2390*CHq3[2, 2] + 956*CHq3[3, 3] - 
          1912*CHu[1, 1] + 3346*CHu[2, 2]) - 32*MW2^7*MZ2^2*
         (37390*CHd[1, 1] + 37390*CHd[2, 2] + 37390*CHd[3, 3] + 
          40035*CHl3[1, 1] + 40035*CHl3[2, 2] - 37390*CHq1[1, 1] + 
          168558*CHq1[2, 2] + 37222*CHq1[3, 3] + 111834*CHq3[1, 1] - 
          94114*CHq3[2, 2] + 37222*CHq3[3, 3] - 74780*CHu[1, 1] + 
          131036*CHu[2, 2]) + 16*MW2^6*MZ2^3*(170170*CHd[1, 1] + 
          170170*CHd[2, 2] + 170170*CHd[3, 3] - 17349*CHl3[1, 1] - 
          17349*CHl3[2, 2] - 170170*CHq1[1, 1] + 768282*CHq1[2, 2] + 
          177022*CHq1[3, 3] + 524214*CHq3[1, 1] - 414238*CHq3[2, 2] + 
          177022*CHq3[3, 3] - 340340*CHu[1, 1] + 595064*CHu[2, 2]) - 
        MW2*MZ2^8*(268934*CHd[1, 1] + 268934*CHd[2, 2] + 268934*CHd[3, 3] + 
          29106*CHl3[1, 1] + 29106*CHl3[2, 2] - 268934*CHq1[1, 1] + 
          300495*CHq1[2, 2] - 59497*CHq1[3, 3] + 149940*CHq3[1, 1] - 
          419489*CHq3[2, 2] - 59497*CHq3[3, 3] - 537868*CHu[1, 1] + 
          875488*CHu[2, 2]) + 8*MW2^4*MZ2^5*(539165*CHd[1, 1] + 
          539165*CHd[2, 2] + 539165*CHd[3, 3] - 386313*CHl3[1, 1] - 
          386313*CHl3[2, 2] - 539165*CHq1[1, 1] + 1674642*CHq1[2, 2] + 
          356336*CHq1[3, 3] + 1251837*CHq3[1, 1] - 961970*CHq3[2, 2] + 
          356336*CHq3[3, 3] - 1078330*CHu[1, 1] + 1606444*CHu[2, 2]) + 
        2*MW2^2*MZ2^7*(599365*CHd[1, 1] + 599365*CHd[2, 2] + 
          599365*CHd[3, 3] - 39942*CHl3[1, 1] - 39942*CHl3[2, 2] - 
          599365*CHq1[1, 1] + 1032384*CHq1[2, 2] + 36286*CHq1[3, 3] + 
          671937*CHq3[1, 1] - 959812*CHq3[2, 2] + 36286*CHq3[3, 3] - 
          1198730*CHu[1, 1] + 1762928*CHu[2, 2]) - 4*MW2^5*MZ2^4*
         (1036582*CHd[1, 1] + 1036582*CHd[2, 2] + 1036582*CHd[3, 3] - 
          769929*CHl3[1, 1] - 769929*CHl3[2, 2] - 1036582*CHq1[1, 1] + 
          4075602*CHq1[2, 2] + 954406*CHq1[3, 3] + 2945394*CHq3[1, 1] - 
          2166790*CHq3[2, 2] + 954406*CHq3[3, 3] - 2073164*CHu[1, 1] + 
          3391688*CHu[2, 2]) - 2*MW2^3*MZ2^6*(1457641*CHd[1, 1] + 
          1457641*CHd[2, 2] + 1457641*CHd[3, 3] - 569289*CHl3[1, 1] - 
          569289*CHl3[2, 2] - 1457641*CHq1[1, 1] + 3437085*CHq1[2, 2] + 
          520855*CHq1[3, 3] + 2499351*CHq3[1, 1] - 2395375*CHq3[2, 2] + 
          520855*CHq3[3, 3] - 2915282*CHu[1, 1] + 4146272*CHu[2, 2]))))/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (B0i[bb0, 0, 0, MZ2]*
     (90112*MW2^12*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 32*CHq3[1, 1] - 
        12*CHq3[2, 2]) + 49*(MH2 - 11*MZ2)*MZ2^11*(34*CHd[1, 1] + 
        34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 
        17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 
        128*CHu[2, 2]) - 4096*MW2^11*MZ2*(126*CHd[1, 1] + 126*CHd[2, 2] + 
        126*CHd[3, 3] + 840*CHl3[1, 1] + 840*CHl3[2, 2] - 390*CHq1[1, 1] + 
        501*CHq1[2, 2] + 126*CHq1[3, 3] + 1730*CHq3[1, 1] - 459*CHq3[2, 2] + 
        126*CHq3[3, 3] - 252*CHu[1, 1] + 276*CHu[2, 2]) + 
      6144*MW2^10*MZ2^2*(261*CHd[1, 1] + 261*CHd[2, 2] + 261*CHd[3, 3] + 
        99*CHl1[1, 1] + 99*CHl1[2, 2] + 1612*CHl3[1, 1] + 1612*CHl3[2, 2] - 
        1017*CHq1[1, 1] + 693*CHq1[2, 2] + 135*CHq1[3, 3] - 157*CHq3[1, 1] + 
        141*CHq3[2, 2] + 135*CHq3[3, 3] - 522*CHu[1, 1] + 462*CHu[2, 2]) - 
      512*MW2^9*MZ2^2*(MZ2*(1078*CHd[1, 1] + 1078*CHd[2, 2] + 
          1078*CHd[3, 3] + 264*CHe[1, 1] + 264*CHe[2, 2] + 264*CHe[3, 3] + 
          4773*CHl1[1, 1] + 4773*CHl1[2, 2] + 264*CHl1[3, 3] + 
          21885*CHl3[1, 1] + 21885*CHl3[2, 2] - 264*CHl3[3, 3] - 
          14776*CHq1[1, 1] - 3360*CHq1[2, 2] - 2900*CHq1[3, 3] - 
          44684*CHq3[1, 1] + 11324*CHq3[2, 2] - 2900*CHq3[3, 3] - 
          2156*CHu[1, 1] - 2152*CHu[2, 2]) + 
        11*MH2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 9*CHl3[1, 1] + 
          9*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 4*CHq1[3, 3] + 
          12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 8*CHu[1, 1] + 
          14*CHu[2, 2])) + 128*MW2^8*MZ2^3*
       (2*MH2*(452*CHd[1, 1] + 452*CHd[2, 2] + 452*CHd[3, 3] + 
          663*CHl3[1, 1] + 663*CHl3[2, 2] - 452*CHq1[1, 1] + 
          2034*CHq1[2, 2] + 452*CHq1[3, 3] + 1356*CHq3[1, 1] - 
          1130*CHq3[2, 2] + 452*CHq3[3, 3] - 904*CHu[1, 1] + 
          1582*CHu[2, 2]) - MZ2*(33894*CHd[1, 1] + 33894*CHd[2, 2] + 
          33894*CHd[3, 3] - 4008*CHe[1, 1] - 4008*CHe[2, 2] - 
          4008*CHe[3, 3] - 28929*CHl1[1, 1] - 28929*CHl1[2, 2] - 
          4008*CHl1[3, 3] + 1471*CHl3[1, 1] + 1471*CHl3[2, 2] + 
          4008*CHl3[3, 3] - 26346*CHq1[1, 1] + 133338*CHq1[2, 2] + 
          42810*CHq1[3, 3] + 259454*CHq3[1, 1] - 76314*CHq3[2, 2] + 
          42810*CHq3[3, 3] - 67788*CHu[1, 1] + 107748*CHu[2, 2])) + 
      MW2*MZ2^10*(MH2*(-19706*CHd[1, 1] - 19706*CHd[2, 2] - 19706*CHd[3, 3] + 
          19706*CHq1[1, 1] - 20817*CHq1[2, 2] + 4855*CHq1[3, 3] - 
          9996*CHq3[1, 1] + 30527*CHq3[2, 2] + 4855*CHq3[3, 3] + 
          39412*CHu[1, 1] - 65056*CHu[2, 2]) + 
        2*MZ2*(119886*CHd[1, 1] + 119886*CHd[2, 2] + 119886*CHd[3, 3] + 
          6468*CHe[1, 1] + 6468*CHe[2, 2] + 6468*CHe[3, 3] + 
          6468*CHl1[1, 1] + 6468*CHl1[2, 2] + 6468*CHl1[3, 3] - 
          8330*CHl3[1, 1] - 8330*CHl3[2, 2] - 6468*CHl3[3, 3] - 
          149874*CHq1[1, 1] + 118401*CHq1[2, 2] - 44655*CHq1[3, 3] + 
          20580*CHq3[1, 1] - 190071*CHq3[2, 2] - 44655*CHq3[3, 3] - 
          239772*CHu[1, 1] + 372336*CHu[2, 2])) - 
      32*MW2^7*MZ2^4*(MH2*(9202*CHd[1, 1] + 9202*CHd[2, 2] + 9202*CHd[3, 3] + 
          3825*CHl3[1, 1] + 3825*CHl3[2, 2] - 9202*CHq1[1, 1] + 
          41106*CHq1[2, 2] + 9370*CHq1[3, 3] + 27942*CHq3[1, 1] - 
          22366*CHq3[2, 2] + 9370*CHq3[3, 3] - 18404*CHu[1, 1] + 
          32036*CHu[2, 2]) - 2*MZ2*(151020*CHd[1, 1] + 151020*CHd[2, 2] + 
          151020*CHd[3, 3] - 11076*CHe[1, 1] - 11076*CHe[2, 2] - 
          11076*CHe[3, 3] - 30570*CHl1[1, 1] - 30570*CHl1[2, 2] - 
          11076*CHl1[3, 3] + 164141*CHl3[1, 1] + 164141*CHl3[2, 2] + 
          11076*CHl3[3, 3] - 341406*CHq1[1, 1] + 526959*CHq1[2, 2] + 
          122334*CHq1[3, 3] + 299238*CHq3[1, 1] - 200661*CHq3[2, 2] + 
          122334*CHq3[3, 3] - 302040*CHu[1, 1] + 445992*CHu[2, 2])) + 
      2*MW2^2*MZ2^9*(MH2*(49579*CHd[1, 1] + 49579*CHd[2, 2] + 
          49579*CHd[3, 3] - 8718*CHl3[1, 1] - 8718*CHl3[2, 2] - 
          49579*CHq1[1, 1] + 79536*CHq1[2, 2] + 274*CHq1[3, 3] + 
          50127*CHq3[1, 1] - 78988*CHq3[2, 2] + 274*CHq3[3, 3] - 
          99158*CHu[1, 1] + 148880*CHu[2, 2]) - 
        MZ2*(654777*CHd[1, 1] + 654777*CHd[2, 2] + 654777*CHd[3, 3] + 
          53304*CHe[1, 1] + 53304*CHe[2, 2] + 53304*CHe[3, 3] + 
          82410*CHl1[1, 1] + 82410*CHl1[2, 2] + 53304*CHl1[3, 3] - 
          169952*CHl3[1, 1] - 169952*CHl3[2, 2] - 53304*CHl3[3, 3] - 
          1001553*CHq1[1, 1] + 987825*CHq1[2, 2] - 135915*CHq1[3, 3] + 
          167395*CHq3[1, 1] - 1038963*CHq3[2, 2] - 135915*CHq3[3, 3] - 
          1309554*CHu[1, 1] + 1788432*CHu[2, 2])) - 
      4*MW2^5*MZ2^6*(MH2*(149338*CHd[1, 1] + 149338*CHd[2, 2] + 
          149338*CHd[3, 3] - 115395*CHl3[1, 1] - 115395*CHl3[2, 2] - 
          149338*CHq1[1, 1] + 518190*CHq1[2, 2] + 115546*CHq1[3, 3] + 
          380430*CHq3[1, 1] - 287098*CHq3[2, 2] + 115546*CHq3[3, 3] - 
          298676*CHu[1, 1] + 464696*CHu[2, 2]) - 
        4*MZ2*(687123*CHd[1, 1] + 687123*CHd[2, 2] + 687123*CHd[3, 3] + 
          23550*CHe[1, 1] + 23550*CHe[2, 2] + 23550*CHe[3, 3] + 
          188007*CHl1[1, 1] + 188007*CHl1[2, 2] + 23550*CHl1[3, 3] - 
          216230*CHl3[1, 1] - 216230*CHl3[2, 2] - 23550*CHl3[3, 3] - 
          1858251*CHq1[1, 1] + 2213343*CHq1[2, 2] + 307953*CHq1[3, 3] - 
          147715*CHq3[1, 1] - 893865*CHq3[2, 2] + 307953*CHq3[3, 3] - 
          1374246*CHu[1, 1] + 1986480*CHu[2, 2])) - 
      16*MW2^6*MZ2^5*(-3*MH2*(10370*CHd[1, 1] + 10370*CHd[2, 2] + 
          10370*CHd[3, 3] - 4491*CHl3[1, 1] - 4491*CHl3[2, 2] - 
          10370*CHq1[1, 1] + 42594*CHq1[2, 2] + 9878*CHq1[3, 3] + 
          30126*CHq3[1, 1] - 22838*CHq3[2, 2] + 9878*CHq3[3, 3] - 
          20740*CHu[1, 1] + 34648*CHu[2, 2]) + 
        MZ2*(745000*CHd[1, 1] + 745000*CHd[2, 2] + 745000*CHd[3, 3] - 
          17328*CHe[1, 1] - 17328*CHe[2, 2] - 17328*CHe[3, 3] + 
          88647*CHl1[1, 1] + 88647*CHl1[2, 2] - 17328*CHl1[3, 3] + 
          361068*CHl3[1, 1] + 361068*CHl3[2, 2] + 17328*CHl3[3, 3] - 
          2059720*CHq1[1, 1] + 2591568*CHq1[2, 2] + 466804*CHq1[3, 3] + 
          112928*CHq3[1, 1] - 925840*CHq3[2, 2] + 466804*CHq3[3, 3] - 
          1490000*CHu[1, 1] + 2236136*CHu[2, 2])) - 
      2*MW2^3*MZ2^8*(3*MH2*(46813*CHd[1, 1] + 46813*CHd[2, 2] + 
          46813*CHd[3, 3] - 20598*CHl3[1, 1] - 20598*CHl3[2, 2] - 
          46813*CHq1[1, 1] + 101089*CHq1[2, 2] + 12387*CHq1[3, 3] + 
          71587*CHq3[1, 1] - 76315*CHq3[2, 2] + 12387*CHq3[3, 3] - 
          93626*CHu[1, 1] + 134624*CHu[2, 2]) - 
        2*MZ2*(1000937*CHd[1, 1] + 1000937*CHd[2, 2] + 1000937*CHd[3, 3] + 
          88842*CHe[1, 1] + 88842*CHe[2, 2] + 88842*CHe[3, 3] + 
          208776*CHl1[1, 1] + 208776*CHl1[2, 2] + 88842*CHl1[3, 3] - 
          505229*CHl3[1, 1] - 505229*CHl3[2, 2] - 88842*CHl3[3, 3] - 
          1882379*CHq1[1, 1] + 2068692*CHq1[2, 2] - 5101*CHq1[3, 3] + 
          208925*CHq3[1, 1] - 1508000*CHq3[2, 2] - 5101*CHq3[3, 3] - 
          2001874*CHu[1, 1] + 2599168*CHu[2, 2])) + 
      4*MW2^4*MZ2^7*(MH2*(125158*CHd[1, 1] + 125158*CHd[2, 2] + 
          125158*CHd[3, 3] - 87201*CHl3[1, 1] - 87201*CHl3[2, 2] - 
          125158*CHq1[1, 1] + 347964*CHq1[2, 2] + 66112*CHq1[3, 3] + 
          257382*CHq3[1, 1] - 215740*CHq3[2, 2] + 66112*CHq3[3, 3] - 
          250316*CHu[1, 1] + 365864*CHu[2, 2]) - 
        MZ2*(1963002*CHd[1, 1] + 1963002*CHd[2, 2] + 1963002*CHd[3, 3] + 
          146184*CHe[1, 1] + 146184*CHe[2, 2] + 146184*CHe[3, 3] + 
          545973*CHl1[1, 1] + 545973*CHl1[2, 2] + 146184*CHl1[3, 3] - 
          1227194*CHl3[1, 1] - 1227194*CHl3[2, 2] - 146184*CHl3[3, 3] - 
          4536930*CHq1[1, 1] + 5251422*CHq1[2, 2] + 441642*CHq1[3, 3] + 
          534*CHq3[1, 1] - 2742594*CHq3[2, 2] + 441642*CHq3[3, 3] - 
          3926004*CHu[1, 1] + 5265648*CHu[2, 2]))))/
    (8*(2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(6*MT2^4*(-2*MW2 + MZ2)^2*
       (22528*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(-408*CHd[1, 1] - 408*CHd[2, 2] - 408*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] + 408*CHq1[1, 1] + 114*CHq1[2, 2] - 
          2295*CHq1[3, 3] + 294*CHq3[2, 2] - 3961*CHq3[3, 3] + 
          816*CHu[1, 1] - 360*CHu[2, 2]) + 256*MW2^6*MZ2*
         (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 209*CHl3[1, 1] - 
          209*CHl3[2, 2] - 24*CHq1[1, 1] + 42*CHq1[2, 2] - 108*CHq1[3, 3] + 
          72*CHq3[1, 1] + 6*CHq3[2, 2] + 384*CHq3[3, 3] - 48*CHu[1, 1] + 
          18*CHu[2, 2]) - 128*MW2^5*MZ2^2*(132*CHd[1, 1] + 132*CHd[2, 2] + 
          132*CHd[3, 3] - 244*CHl3[1, 1] - 244*CHl3[2, 2] - 132*CHq1[1, 1] + 
          105*CHq1[2, 2] - 810*CHq1[3, 3] + 252*CHq3[1, 1] + 15*CHq3[2, 2] + 
          349*CHq3[3, 3] - 264*CHu[1, 1] + 72*CHu[2, 2]) - 
        4*MW2^2*MZ2^5*(708*CHd[1, 1] + 708*CHd[2, 2] + 708*CHd[3, 3] - 
          6205*CHl3[1, 1] - 6205*CHl3[2, 2] - 708*CHq1[1, 1] + 
          546*CHq1[2, 2] + 18441*CHq1[3, 3] + 1332*CHq3[1, 1] + 
          78*CHq3[2, 2] + 23671*CHq3[3, 3] - 1416*CHu[1, 1] + 
          180*CHu[2, 2]) - 16*MW2^3*MZ2^4*(282*CHd[1, 1] + 282*CHd[2, 2] + 
          282*CHd[3, 3] + 2904*CHl3[1, 1] + 2904*CHl3[2, 2] - 
          282*CHq1[1, 1] - 177*CHq1[2, 2] - 9153*CHq1[3, 3] - 
          198*CHq3[1, 1] - 303*CHq3[2, 2] - 9052*CHq3[3, 3] - 564*CHu[1, 1] + 
          198*CHu[2, 2]) + 32*MW2^4*MZ2^3*(510*CHd[1, 1] + 510*CHd[2, 2] + 
          510*CHd[3, 3] + 879*CHl3[1, 1] + 879*CHl3[2, 2] - 510*CHq1[1, 1] + 
          132*CHq1[2, 2] - 5211*CHq1[3, 3] + 522*CHq3[1, 1] - 
          120*CHq3[2, 2] - 2747*CHq3[3, 3] - 1020*CHu[1, 1] + 
          234*CHu[2, 2]) + 2*MW2*MZ2^6*(1092*CHd[1, 1] + 1092*CHd[2, 2] + 
          1092*CHd[3, 3] - 3179*CHl3[1, 1] - 3179*CHl3[2, 2] - 
          1092*CHq1[1, 1] + 66*CHq1[2, 2] + 10044*CHq1[3, 3] + 
          612*CHq3[1, 1] - 546*CHq3[2, 2] + 15234*CHq3[3, 3] - 
          2184*CHu[1, 1] + 684*CHu[2, 2])) - 3*MT2^3*(-2*MW2 + MZ2)^2*
       (45056*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        512*MW2^7*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          429*CHl3[1, 1] - 429*CHl3[2, 2] - 24*CHq1[1, 1] + 42*CHq1[2, 2] - 
          108*CHq1[3, 3] + 72*CHq3[1, 1] + 6*CHq3[2, 2] + 824*CHq3[3, 3] - 
          48*CHu[1, 1] + 18*CHu[2, 2]) - 256*MW2^6*MZ2^2*
         (252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] - 1157*CHl3[1, 1] - 
          1157*CHl3[2, 2] - 252*CHq1[1, 1] + 315*CHq1[2, 2] - 
          1350*CHq1[3, 3] + 612*CHq3[1, 1] + 45*CHq3[2, 2] + 
          2093*CHq3[3, 3] - 504*CHu[1, 1] + 162*CHu[2, 2]) + 
        3*MZ2^8*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
          833*CHl3[1, 1] - 833*CHl3[2, 2] - 408*CHq1[1, 1] - 114*CHq1[2, 2] + 
          2295*CHq1[3, 3] - 294*CHq3[2, 2] + 3961*CHq3[3, 3] - 
          816*CHu[1, 1] + 360*CHu[2, 2]) + 64*MW2^5*MZ2^3*
         (1734*CHd[1, 1] + 1734*CHd[2, 2] + 1734*CHd[3, 3] - 497*CHl3[1, 1] - 
          497*CHl3[2, 2] - 1734*CHq1[1, 1] + 1014*CHq1[2, 2] - 
          12879*CHq1[3, 3] + 2754*CHq3[1, 1] + 6*CHq3[2, 2] - 
          441*CHq3[3, 3] - 3468*CHu[1, 1] + 882*CHu[2, 2]) - 
        32*MW2^4*MZ2^4*(2400*CHd[1, 1] + 2400*CHd[2, 2] + 2400*CHd[3, 3] + 
          8282*CHl3[1, 1] + 8282*CHl3[2, 2] - 2400*CHq1[1, 1] + 
          231*CHq1[2, 2] - 32400*CHq1[3, 3] + 1692*CHq3[1, 1] - 
          939*CHq3[2, 2] - 22999*CHq3[3, 3] - 4800*CHu[1, 1] + 
          1152*CHu[2, 2]) + 8*MW2^3*MZ2^5*(936*CHd[1, 1] + 936*CHd[2, 2] + 
          936*CHd[3, 3] + 31595*CHl3[1, 1] + 31595*CHl3[2, 2] - 
          936*CHq1[1, 1] - 2340*CHq1[2, 2] - 94743*CHq1[3, 3] - 
          3960*CHq3[1, 1] - 2556*CHq3[2, 2] - 102779*CHq3[3, 3] - 
          1872*CHu[1, 1] + 1296*CHu[2, 2]) + 4*MW2^2*MZ2^6*
         (4584*CHd[1, 1] + 4584*CHd[2, 2] + 4584*CHd[3, 3] - 
          25461*CHl3[1, 1] - 25461*CHl3[2, 2] - 4584*CHq1[1, 1] + 
          2064*CHq1[2, 2] + 80865*CHq1[3, 3] + 5832*CHq3[1, 1] - 
          816*CHq3[2, 2] + 108793*CHq3[3, 3] - 9168*CHu[1, 1] + 
          1872*CHu[2, 2]) - 2*MW2*MZ2^7*(4500*CHd[1, 1] + 4500*CHd[2, 2] + 
          4500*CHd[3, 3] - 10370*CHl3[1, 1] - 10370*CHl3[2, 2] - 
          4500*CHq1[1, 1] - 144*CHq1[2, 2] + 37017*CHq1[3, 3] + 
          1836*CHq3[1, 1] - 2520*CHq3[2, 2] + 57585*CHq3[3, 3] - 
          9000*CHu[1, 1] + 3132*CHu[2, 2])) + 
      MT2^2*(-135168*MW2^11*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] + 
          CHl3[1, 1] + CHl3[2, 2] - 8*CHq1[1, 1] + 36*CHq1[2, 2] + 
          8*CHq1[3, 3] - 24*CHq3[1, 1] + 20*CHq3[2, 2] - 16*CHq3[3, 3] - 
          16*CHu[1, 1] + 28*CHu[2, 2]) + MZ2^11*(442*CHd[1, 1] + 
          442*CHd[2, 2] + 442*CHd[3, 3] + 2499*CHl3[1, 1] + 2499*CHl3[2, 2] - 
          442*CHq1[1, 1] + 1077*CHq1[2, 2] - 7718*CHq1[3, 3] + 
          3283*CHq3[2, 2] - 11050*CHq3[3, 3] - 884*CHu[1, 1] + 
          5192*CHu[2, 2]) + 1024*MW2^10*MZ2*(3952*CHd[1, 1] + 
          3952*CHd[2, 2] + 3952*CHd[3, 3] - 1041*CHl3[1, 1] - 
          1041*CHl3[2, 2] - 3952*CHq1[1, 1] + 12636*CHq1[2, 2] + 
          3160*CHq1[3, 3] - 7968*CHq3[1, 1] + 6508*CHq3[2, 2] - 
          3232*CHq3[3, 3] - 7904*CHu[1, 1] + 13040*CHu[2, 2]) + 
        2*MW2*MZ2^10*(13476*CHd[1, 1] + 13476*CHd[2, 2] + 13476*CHd[3, 3] - 
          14535*CHl3[1, 1] - 14535*CHl3[2, 2] - 13476*CHq1[1, 1] + 
          1170*CHq1[2, 2] + 55020*CHq1[3, 3] + 6834*CHq3[1, 1] + 
          2380*CHq3[2, 2] + 98720*CHq3[3, 3] - 26952*CHu[1, 1] + 
          26340*CHu[2, 2]) - 256*MW2^8*MZ2^3*(5765*CHd[1, 1] + 
          5765*CHd[2, 2] + 5765*CHd[3, 3] + 18951*CHl3[1, 1] + 
          18951*CHl3[2, 2] - 5765*CHq1[1, 1] + 70587*CHq1[2, 2] + 
          22964*CHq1[3, 3] - 48465*CHq3[1, 1] + 28711*CHq3[2, 2] - 
          52408*CHq3[3, 3] - 11530*CHu[1, 1] + 28804*CHu[2, 2]) - 
        256*MW2^9*MZ2^2*(20052*CHd[1, 1] + 20052*CHd[2, 2] + 
          20052*CHd[3, 3] - 14661*CHl3[1, 1] - 14661*CHl3[2, 2] - 
          20052*CHq1[1, 1] + 30480*CHq1[2, 2] + 8364*CHq1[3, 3] - 
          13500*CHq3[1, 1] + 17728*CHq3[2, 2] + 14960*CHq3[3, 3] - 
          40104*CHu[1, 1] + 60192*CHu[2, 2]) - 2*MW2^2*MZ2^9*
         (187633*CHd[1, 1] + 187633*CHd[2, 2] + 187633*CHd[3, 3] - 
          157695*CHl3[1, 1] - 157695*CHl3[2, 2] - 187633*CHq1[1, 1] + 
          51879*CHq1[2, 2] + 335086*CHq1[3, 3] - 27153*CHq3[1, 1] + 
          201347*CHq3[2, 2] + 661900*CHq3[3, 3] - 375266*CHu[1, 1] + 
          590192*CHu[2, 2]) + 32*MW2^7*MZ2^4*(417608*CHd[1, 1] + 
          417608*CHd[2, 2] + 417608*CHd[3, 3] + 134829*CHl3[1, 1] + 
          134829*CHl3[2, 2] - 417608*CHq1[1, 1] + 1302060*CHq1[2, 2] + 
          472388*CHq1[3, 3] - 790032*CHq3[1, 1] + 665004*CHq3[2, 2] - 
          369264*CHq3[3, 3] - 835216*CHu[1, 1] + 1383112*CHu[2, 2]) - 
        16*MW2^4*MZ2^7*(470813*CHd[1, 1] + 470813*CHd[2, 2] + 
          470813*CHd[3, 3] - 70845*CHl3[1, 1] - 70845*CHl3[2, 2] - 
          470813*CHq1[1, 1] + 458124*CHq1[2, 2] + 391535*CHq1[3, 3] - 
          383727*CHq3[1, 1] + 549066*CHq3[2, 2] + 560757*CHq3[3, 3] - 
          941626*CHu[1, 1] + 1557760*CHu[2, 2]) + 4*MW2^3*MZ2^8*
         (556804*CHd[1, 1] + 556804*CHd[2, 2] + 556804*CHd[3, 3] - 
          271899*CHl3[1, 1] - 271899*CHl3[2, 2] - 556804*CHq1[1, 1] + 
          320358*CHq1[2, 2] + 609550*CHq1[3, 3] - 310032*CHq3[1, 1] + 
          666462*CHq3[2, 2] + 1147476*CHq3[3, 3] - 1113608*CHu[1, 1] + 
          1873844*CHu[2, 2]) - 32*MW2^6*MZ2^5*(614683*CHd[1, 1] + 
          614683*CHd[2, 2] + 614683*CHd[3, 3] + 105258*CHl3[1, 1] + 
          105258*CHl3[2, 2] - 614683*CHq1[1, 1] + 1265505*CHq1[2, 2] + 
          532660*CHq1[3, 3] - 789435*CHq3[1, 1] + 788445*CHq3[2, 2] - 
          1302*CHq3[3, 3] - 1229366*CHu[1, 1] + 1953512*CHu[2, 2]) + 
        8*MW2^5*MZ2^6*(1950464*CHd[1, 1] + 1950464*CHd[2, 2] + 
          1950464*CHd[3, 3] + 125019*CHl3[1, 1] + 125019*CHl3[2, 2] - 
          1950464*CHq1[1, 1] + 2817768*CHq1[2, 2] + 1518992*CHq1[3, 3] - 
          1980648*CHq3[1, 1] + 2284816*CHq3[2, 2] + 1116848*CHq3[3, 3] - 
          3900928*CHu[1, 1] + 6252352*CHu[2, 2])) + 
      MT2*(2*MW2 - MZ2)*(135168*MW2^11*(8*CHd[1, 1] + 8*CHd[2, 2] + 
          8*CHd[3, 3] - CHl3[1, 1] - CHl3[2, 2] - 8*CHq1[1, 1] + 
          36*CHq1[2, 2] + 8*CHq1[3, 3] - 24*CHq3[1, 1] + 20*CHq3[2, 2] - 
          12*CHq3[3, 3] - 16*CHu[1, 1] + 28*CHu[2, 2]) - 
        49*MZ2^11*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
          34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] + 49*CHq3[2, 2] + 
          17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
        2048*MW2^10*MZ2*(2012*CHd[1, 1] + 2012*CHd[2, 2] + 2012*CHd[3, 3] - 
          438*CHl3[1, 1] - 438*CHl3[2, 2] - 2012*CHq1[1, 1] + 
          6381*CHq1[2, 2] + 1418*CHq1[3, 3] - 3876*CHq3[1, 1] + 
          3263*CHq3[2, 2] - 1304*CHq3[3, 3] - 4024*CHu[1, 1] + 
          6547*CHu[2, 2]) - 4*MW2*MZ2^10*(2652*CHd[1, 1] + 2652*CHd[2, 2] + 
          2652*CHd[3, 3] - 2652*CHq1[1, 1] + 1170*CHq1[2, 2] - 
          1326*CHq1[3, 3] + 2499*CHq3[1, 1] + 3773*CHq3[2, 2] + 
          2743*CHq3[3, 3] - 5304*CHu[1, 1] + 9984*CHu[2, 2]) + 
        128*MW2^8*MZ2^3*(14032*CHd[1, 1] + 14032*CHd[2, 2] + 
          14032*CHd[3, 3] - 19341*CHl3[1, 1] - 19341*CHl3[2, 2] - 
          14032*CHq1[1, 1] + 146322*CHq1[2, 2] + 40825*CHq1[3, 3] - 
          88128*CHq3[1, 1] + 58574*CHq3[2, 2] - 44771*CHq3[3, 3] - 
          28064*CHu[1, 1] + 59606*CHu[2, 2]) + 256*MW2^9*MZ2^2*
         (20556*CHd[1, 1] + 20556*CHd[2, 2] + 20556*CHd[3, 3] - 
          849*CHl3[1, 1] - 849*CHl3[2, 2] - 20556*CHq1[1, 1] + 
          30606*CHq1[2, 2] + 4800*CHq1[3, 3] - 12852*CHq3[1, 1] + 
          17746*CHq3[2, 2] + 3470*CHq3[3, 3] - 41112*CHu[1, 1] + 
          60408*CHu[2, 2]) + MW2^2*MZ2^9*(293546*CHd[1, 1] + 
          293546*CHd[2, 2] + 293546*CHd[3, 3] - 78147*CHl3[1, 1] - 
          78147*CHl3[2, 2] - 293546*CHq1[1, 1] + 99852*CHq1[2, 2] - 
          150277*CHq1[3, 3] - 99666*CHq3[1, 1] + 442960*CHq3[2, 2] + 
          106505*CHq3[3, 3] - 587092*CHu[1, 1] + 1127032*CHu[2, 2]) - 
        32*MW2^7*MZ2^4*(453572*CHd[1, 1] + 453572*CHd[2, 2] + 
          453572*CHd[3, 3] - 41769*CHl3[1, 1] - 41769*CHl3[2, 2] - 
          453572*CHq1[1, 1] + 1334190*CHq1[2, 2] + 278798*CHq1[3, 3] - 
          717348*CHq3[1, 1] + 669594*CHq3[2, 2] - 198768*CHq3[3, 3] - 
          907144*CHu[1, 1] + 1402876*CHu[2, 2]) - 2*MW2^3*MZ2^8*
         (1028252*CHd[1, 1] + 1028252*CHd[2, 2] + 1028252*CHd[3, 3] + 
          26523*CHl3[1, 1] + 26523*CHl3[2, 2] - 1028252*CHq1[1, 1] + 
          607578*CHq1[2, 2] - 411754*CHq1[3, 3] - 719964*CHq3[1, 1] + 
          1351518*CHq3[2, 2] + 140796*CHq3[3, 3] - 2056504*CHu[1, 1] + 
          3706756*CHu[2, 2]) + 16*MW2^6*MZ2^5*(1313390*CHd[1, 1] + 
          1313390*CHd[2, 2] + 1313390*CHd[3, 3] + 231195*CHl3[1, 1] + 
          231195*CHl3[2, 2] - 1313390*CHq1[1, 1] + 2566164*CHq1[2, 2] + 
          318581*CHq1[3, 3] - 1472166*CHq3[1, 1] + 1564416*CHq3[2, 2] - 
          234969*CHq3[3, 3] - 2626780*CHu[1, 1] + 3948496*CHu[2, 2]) + 
        4*MW2^4*MZ2^7*(1881128*CHd[1, 1] + 1881128*CHd[2, 2] + 
          1881128*CHd[3, 3] + 464163*CHl3[1, 1] + 464163*CHl3[2, 2] - 
          1881128*CHq1[1, 1] + 1790088*CHq1[2, 2] - 431482*CHq1[3, 3] - 
          1612992*CHq3[1, 1] + 2162712*CHq3[2, 2] + 21366*CHq3[3, 3] - 
          3762256*CHu[1, 1] + 6243460*CHu[2, 2]) - 8*MW2^5*MZ2^6*
         (2033552*CHd[1, 1] + 2033552*CHd[2, 2] + 2033552*CHd[3, 3] + 
          600567*CHl3[1, 1] + 600567*CHl3[2, 2] - 2033552*CHq1[1, 1] + 
          2814348*CHq1[2, 2] - 34264*CHq1[3, 3] - 1944792*CHq3[1, 1] + 
          2241004*CHq3[2, 2] - 149740*CHq3[3, 3] - 4067104*CHu[1, 1] + 
          6299440*CHu[2, 2])) + 
      MW2^2*(-135168*MW2^11*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] - 
          3*CHl3[1, 1] - 3*CHl3[2, 2] - 8*CHq1[1, 1] + 36*CHq1[2, 2] + 
          8*CHq1[3, 3] - 24*CHq3[1, 1] + 20*CHq3[2, 2] - 8*CHq3[3, 3] - 
          16*CHu[1, 1] + 28*CHu[2, 2]) + 49*MZ2^11*(34*CHd[1, 1] + 
          34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 
          17*CHq1[3, 3] + 49*CHq3[2, 2] + 17*CHq3[3, 3] - 68*CHu[1, 1] + 
          128*CHu[2, 2]) + 4*MW2*MZ2^10*(2652*CHd[1, 1] + 2652*CHd[2, 2] + 
          2652*CHd[3, 3] - 2652*CHq1[1, 1] + 1170*CHq1[2, 2] - 
          1326*CHq1[3, 3] + 2499*CHq3[1, 1] + 3773*CHq3[2, 2] + 
          2743*CHq3[3, 3] - 5304*CHu[1, 1] + 9984*CHu[2, 2]) + 
        1024*MW2^10*MZ2*(4096*CHd[1, 1] + 4096*CHd[2, 2] + 4096*CHd[3, 3] - 
          711*CHl3[1, 1] - 711*CHl3[2, 2] - 4096*CHq1[1, 1] + 
          12888*CHq1[2, 2] + 2512*CHq1[3, 3] - 7536*CHq3[1, 1] + 
          6544*CHq3[2, 2] - 1984*CHq3[3, 3] - 8192*CHu[1, 1] + 
          13148*CHu[2, 2]) - 256*MW2^8*MZ2^3*(7115*CHd[1, 1] + 
          7115*CHd[2, 2] + 7115*CHd[3, 3] - 21720*CHl3[1, 1] - 
          21720*CHl3[2, 2] - 7115*CHq1[1, 1] + 73719*CHq1[2, 2] + 
          23045*CHq1[3, 3] - 43119*CHq3[1, 1] + 29575*CHq3[2, 2] - 
          15019*CHq3[3, 3] - 14230*CHu[1, 1] + 29938*CHu[2, 2]) - 
        256*MW2^9*MZ2^2*(21060*CHd[1, 1] + 21060*CHd[2, 2] + 
          21060*CHd[3, 3] + 7155*CHl3[1, 1] + 7155*CHl3[2, 2] - 
          21060*CHq1[1, 1] + 30732*CHq1[2, 2] + 1236*CHq1[3, 3] - 
          12204*CHq3[1, 1] + 17764*CHq3[2, 2] + 428*CHq3[3, 3] - 
          42120*CHu[1, 1] + 60624*CHu[2, 2]) - 2*MW2^2*MZ2^9*
         (146161*CHd[1, 1] + 146161*CHd[2, 2] + 146161*CHd[3, 3] - 
          37824*CHl3[1, 1] - 37824*CHl3[2, 2] - 146161*CHq1[1, 1] + 
          50097*CHq1[2, 2] - 78581*CHq1[3, 3] - 49833*CHq3[1, 1] + 
          221921*CHq3[2, 2] + 47311*CHq3[3, 3] - 292322*CHu[1, 1] + 
          562976*CHu[2, 2]) + 8*MW2^3*MZ2^8*(255632*CHd[1, 1] + 
          255632*CHd[2, 2] + 255632*CHd[3, 3] + 14013*CHl3[1, 1] + 
          14013*CHl3[2, 2] - 255632*CHq1[1, 1] + 152016*CHq1[2, 2] - 
          113914*CHq1[3, 3] - 180450*CHq3[1, 1] + 338730*CHq3[2, 2] + 
          17832*CHq3[3, 3] - 511264*CHu[1, 1] + 925636*CHu[2, 2]) + 
        32*MW2^7*MZ2^4*(459584*CHd[1, 1] + 459584*CHd[2, 2] + 
          459584*CHd[3, 3] - 92835*CHl3[1, 1] - 92835*CHl3[2, 2] - 
          459584*CHq1[1, 1] + 1338096*CHq1[2, 2] + 261464*CHq1[3, 3] - 
          706872*CHq3[1, 1] + 670152*CHq3[2, 2] - 173232*CHq3[3, 3] - 
          919168*CHu[1, 1] + 1405360*CHu[2, 2]) - 16*MW2^4*MZ2^7*
         (468419*CHd[1, 1] + 468419*CHd[2, 2] + 468419*CHd[3, 3] + 
          135891*CHl3[1, 1] + 135891*CHl3[2, 2] - 468419*CHq1[1, 1] + 
          446928*CHq1[2, 2] - 135046*CHq1[3, 3] - 405165*CHq3[1, 1] + 
          541218*CHq3[2, 2] - 32292*CHq3[3, 3] - 936838*CHu[1, 1] + 
          1559974*CHu[2, 2]) - 32*MW2^6*MZ2^5*(660979*CHd[1, 1] + 
          660979*CHd[2, 2] + 660979*CHd[3, 3] + 122769*CHl3[1, 1] + 
          122769*CHl3[2, 2] - 660979*CHq1[1, 1] + 1283235*CHq1[2, 2] + 
          116401*CHq1[3, 3] - 733707*CHq3[1, 1] + 780147*CHq3[2, 2] - 
          144531*CHq3[3, 3] - 1321958*CHu[1, 1] + 1976408*CHu[2, 2]) + 
        8*MW2^5*MZ2^6*(2034272*CHd[1, 1] + 2034272*CHd[2, 2] + 
          2034272*CHd[3, 3] + 684969*CHl3[1, 1] + 684969*CHl3[2, 2] - 
          2034272*CHq1[1, 1] + 2810208*CHq1[2, 2] - 169696*CHq1[3, 3] - 
          1952136*CHq3[1, 1] + 2237080*CHq3[2, 2] - 300376*CHq3[3, 3] - 
          4068544*CHu[1, 1] + 6301600*CHu[2, 2]))))/
    (8*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)*(22528*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) + MW2^2*MZ2^6*(2568*CHd[1, 1] + 2568*CHd[2, 2] + 
          2568*CHd[3, 3] - 31547*CHl3[1, 1] - 31547*CHl3[2, 2] - 
          2568*CHq1[1, 1] + 3000*CHq1[2, 2] + 79746*CHq1[3, 3] + 
          6552*CHq3[1, 1] + 984*CHq3[2, 2] + 101722*CHq3[3, 3] - 
          5136*CHu[1, 1] - 72*CHu[2, 2]) - 1024*MW2^7*MZ2*
         (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 135*CHl3[1, 1] + 
          135*CHl3[2, 2] - 12*CHq1[1, 1] + 21*CHq1[2, 2] - 21*CHq1[3, 3] + 
          36*CHq3[1, 1] + 3*CHq3[2, 2] + 49*CHq3[3, 3] - 24*CHu[1, 1] + 
          9*CHu[2, 2]) + 64*MW2^6*MZ2^2*(288*CHd[1, 1] + 288*CHd[2, 2] + 
          288*CHd[3, 3] + 3843*CHl3[1, 1] + 3843*CHl3[2, 2] - 
          288*CHq1[1, 1] - 1476*CHq1[3, 3] + 288*CHq3[1, 1] - 
          2600*CHq3[3, 3] - 576*CHu[1, 1] + 108*CHu[2, 2]) + 
        32*MW2^5*MZ2^3*(156*CHd[1, 1] + 156*CHd[2, 2] + 156*CHd[3, 3] - 
          4858*CHl3[1, 1] - 4858*CHl3[2, 2] - 156*CHq1[1, 1] + 
          534*CHq1[2, 2] + 3129*CHq1[3, 3] + 1044*CHq3[1, 1] + 
          354*CHq3[2, 2] + 7049*CHq3[3, 3] - 312*CHu[1, 1] + 144*CHu[2, 2]) + 
        2*MZ2^8*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 
          204*CHq1[1, 1] - 57*CHq1[2, 2] + 2397*CHq1[3, 3] - 147*CHq3[2, 2] + 
          731*CHq3[3, 3] - 408*CHu[1, 1] + 180*CHu[2, 2]) - 
        32*MW2^4*MZ2^4*(669*CHd[1, 1] + 669*CHd[2, 2] + 669*CHd[3, 3] + 
          1149*CHl3[1, 1] + 1149*CHl3[2, 2] - 669*CHq1[1, 1] + 
          318*CHq1[2, 2] - 219*CHq1[3, 3] + 963*CHq3[1, 1] - 24*CHq3[2, 2] + 
          476*CHq3[3, 3] - 1338*CHu[1, 1] + 225*CHu[2, 2]) + 
        4*MW2^3*MZ2^5*(2472*CHd[1, 1] + 2472*CHd[2, 2] + 2472*CHd[3, 3] + 
          21060*CHl3[1, 1] + 21060*CHl3[2, 2] - 2472*CHq1[1, 1] - 
          714*CHq1[2, 2] - 23523*CHq1[3, 3] - 288*CHq3[1, 1] - 
          2046*CHq3[2, 2] - 34343*CHq3[3, 3] - 4944*CHu[1, 1] + 
          1584*CHu[2, 2]) - MW2*MZ2^7*(2592*CHd[1, 1] + 2592*CHd[2, 2] + 
          2592*CHd[3, 3] - 2001*CHl3[1, 1] - 2001*CHl3[2, 2] - 
          2592*CHq1[1, 1] + 18*CHq1[2, 2] + 30456*CHq1[3, 3] + 
          1224*CHq3[1, 1] - 1386*CHq3[2, 2] + 26356*CHq3[3, 3] - 
          5184*CHu[1, 1] + 1728*CHu[2, 2])) + 
      MT2^2*MZ2*(MZ2^7*(-408*CHd[1, 1] - 408*CHd[2, 2] - 408*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] + 408*CHq1[1, 1] + 114*CHq1[2, 2] - 
          4794*CHq1[3, 3] + 294*CHq3[2, 2] - 1462*CHq3[3, 3] + 
          816*CHu[1, 1] - 360*CHu[2, 2]) - 8*MW2^3*MZ2^4*
         (468*CHd[1, 1] + 468*CHd[2, 2] + 468*CHd[3, 3] + 21740*CHl3[1, 1] + 
          21740*CHl3[2, 2] - 468*CHq1[1, 1] - 1818*CHq1[2, 2] - 
          55653*CHq1[3, 3] - 3276*CHq3[1, 1] - 1926*CHq3[2, 2] - 
          73117*CHq3[3, 3] - 936*CHu[1, 1] + 972*CHu[2, 2] - 
          2559*CHu[3, 3]) + 22528*MW2^7*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
        256*MW2^6*MZ2*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] - 
          781*CHl3[1, 1] - 781*CHl3[2, 2] - 120*CHq1[1, 1] + 210*CHq1[2, 2] - 
          1014*CHq1[3, 3] + 360*CHq3[1, 1] + 30*CHq3[2, 2] + 
          2042*CHq3[3, 3] - 240*CHu[1, 1] + 90*CHu[2, 2] + 606*CHu[3, 3]) - 
        192*MW2^5*MZ2^2*(376*CHd[1, 1] + 376*CHd[2, 2] + 376*CHd[3, 3] - 
          104*CHl3[1, 1] - 104*CHl3[2, 2] - 376*CHq1[1, 1] + 238*CHq1[2, 2] - 
          2763*CHq1[3, 3] + 648*CHq3[1, 1] + 34*CHq3[2, 2] + 725*CHq3[3, 3] - 
          752*CHu[1, 1] + 192*CHu[2, 2] + 755*CHu[3, 3]) + 
        32*MW2^4*MZ2^3*(1686*CHd[1, 1] + 1686*CHd[2, 2] + 1686*CHd[3, 3] + 
          6361*CHl3[1, 1] + 6361*CHl3[2, 2] - 1686*CHq1[1, 1] + 
          156*CHq1[2, 2] - 19605*CHq1[3, 3] + 1170*CHq3[1, 1] - 
          672*CHq3[2, 2] - 14993*CHq3[3, 3] - 3372*CHu[1, 1] + 
          738*CHu[2, 2] + 1431*CHu[3, 3]) - 12*MW2^2*MZ2^5*
         (1148*CHd[1, 1] + 1148*CHd[2, 2] + 1148*CHd[3, 3] - 
          4513*CHl3[1, 1] - 4513*CHl3[2, 2] - 1148*CHq1[1, 1] + 
          422*CHq1[2, 2] + 15570*CHq1[3, 3] + 1260*CHq3[1, 1] - 
          310*CHq3[2, 2] + 23830*CHq3[3, 3] - 2296*CHu[1, 1] + 
          492*CHu[2, 2] + 1762*CHu[3, 3]) + 2*MW2*MZ2^6*
         (2724*CHd[1, 1] + 2724*CHd[2, 2] + 2724*CHd[3, 3] - 
          3179*CHl3[1, 1] - 3179*CHl3[2, 2] - 2724*CHq1[1, 1] - 
          390*CHq1[2, 2] + 22011*CHq1[3, 3] + 612*CHq3[1, 1] - 
          1722*CHq3[2, 2] + 28291*CHq3[3, 3] - 5448*CHu[1, 1] + 
          2124*CHu[2, 2] + 2499*CHu[3, 3])) + 
      MT2^3*(45056*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(-1632*CHd[1, 1] - 1632*CHd[2, 2] - 1632*CHd[3, 3] + 
          3332*CHl3[1, 1] + 3332*CHl3[2, 2] + 1632*CHq1[1, 1] + 
          456*CHq1[2, 2] - 9180*CHq1[3, 3] + 1176*CHq3[2, 2] - 
          15844*CHq3[3, 3] + 3264*CHu[1, 1] - 1440*CHu[2, 2] - 
          2499*CHu[3, 3]) + 512*MW2^6*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 275*CHl3[1, 1] - 275*CHl3[2, 2] - 24*CHq1[1, 1] + 
          42*CHq1[2, 2] - 108*CHq1[3, 3] + 72*CHq3[1, 1] + 6*CHq3[2, 2] + 
          472*CHq3[3, 3] - 48*CHu[1, 1] + 18*CHu[2, 2] + 66*CHu[3, 3]) - 
        768*MW2^5*MZ2^2*(52*CHd[1, 1] + 52*CHd[2, 2] + 52*CHd[3, 3] - 
          170*CHl3[1, 1] - 170*CHl3[2, 2] - 52*CHq1[1, 1] + 49*CHq1[2, 2] - 
          306*CHq1[3, 3] + 108*CHq3[1, 1] + 7*CHq3[2, 2] + 215*CHq3[3, 3] - 
          104*CHu[1, 1] + 30*CHu[2, 2] + 101*CHu[3, 3]) - 
        12*MW2^2*MZ2^5*(488*CHd[1, 1] + 488*CHd[2, 2] + 488*CHd[3, 3] - 
          7051*CHl3[1, 1] - 7051*CHl3[2, 2] - 488*CHq1[1, 1] + 
          608*CHq1[2, 2] + 19422*CHq1[3, 3] + 1368*CHq3[1, 1] + 
          272*CHq3[2, 2] + 24046*CHq3[3, 3] - 976*CHu[1, 1] + 24*CHu[2, 2] + 
          853*CHu[3, 3]) - 16*MW2^3*MZ2^4*(1152*CHd[1, 1] + 1152*CHd[2, 2] + 
          1152*CHd[3, 3] + 7633*CHl3[1, 1] + 7633*CHl3[2, 2] - 
          1152*CHq1[1, 1] - 342*CHq1[2, 2] - 25920*CHq1[3, 3] - 
          72*CHq3[1, 1] - 882*CHq3[2, 2] - 23810*CHq3[3, 3] - 
          2304*CHu[1, 1] + 648*CHu[2, 2] + 1431*CHu[3, 3]) + 
        32*MW2^4*MZ2^3*(1452*CHd[1, 1] + 1452*CHd[2, 2] + 1452*CHd[3, 3] + 
          775*CHl3[1, 1] + 775*CHl3[2, 2] - 1452*CHq1[1, 1] + 
          516*CHq1[2, 2] - 13230*CHq1[3, 3] + 1764*CHq3[1, 1] - 
          204*CHq3[2, 2] - 5282*CHq3[3, 3] - 2904*CHu[1, 1] + 684*CHu[2, 2] + 
          2265*CHu[3, 3]) + 4*MW2*MZ2^6*(1776*CHd[1, 1] + 1776*CHd[2, 2] + 
          1776*CHd[3, 3] - 6358*CHl3[1, 1] - 6358*CHl3[2, 2] - 
          1776*CHq1[1, 1] + 246*CHq1[2, 2] + 17793*CHq1[3, 3] + 
          1224*CHq3[1, 1] - 798*CHq3[2, 2] + 26507*CHq3[3, 3] - 
          3552*CHu[1, 1] + 1008*CHu[2, 2] + 2643*CHu[3, 3])) + 
      MT2*MW2*(270336*MW2^8*CHq3[3, 3] - 16*MW2^4*MZ2^4*
         (696*CHd[1, 1] + 696*CHd[2, 2] + 696*CHd[3, 3] + 4658*CHl3[1, 1] + 
          4658*CHl3[2, 2] - 696*CHq1[1, 1] + 138*CHq1[2, 2] + 
          25248*CHq1[3, 3] + 576*CHq3[1, 1] - 258*CHq3[2, 2] + 
          1126*CHq3[3, 3] - 1392*CHu[1, 1] - 288*CHu[2, 2] - 
          7629*CHu[3, 3]) + 12*MW2^2*MZ2^6*(472*CHd[1, 1] + 472*CHd[2, 2] + 
          472*CHd[3, 3] + 2994*CHl3[1, 1] + 2994*CHl3[2, 2] - 
          472*CHq1[1, 1] - 134*CHq1[2, 2] - 6331*CHq1[3, 3] - 
          144*CHq3[1, 1] - 482*CHq3[2, 2] - 5349*CHq3[3, 3] - 944*CHu[1, 1] + 
          264*CHu[2, 2] - 825*CHu[3, 3]) + 128*MW2^6*MZ2^2*
         (456*CHd[1, 1] + 456*CHd[2, 2] + 456*CHd[3, 3] + 3153*CHl3[1, 1] + 
          3153*CHl3[2, 2] - 456*CHq1[1, 1] + 42*CHq1[2, 2] - 
          1980*CHq1[3, 3] + 504*CHq3[1, 1] + 6*CHq3[2, 2] - 2714*CHq3[3, 3] - 
          912*CHu[1, 1] + 180*CHu[2, 2] - 78*CHu[3, 3]) - 
        512*MW2^7*MZ2*(72*CHd[1, 1] + 72*CHd[2, 2] + 72*CHd[3, 3] + 
          397*CHl3[1, 1] + 397*CHl3[2, 2] - 72*CHq1[1, 1] + 126*CHq1[2, 2] - 
          60*CHq1[3, 3] + 216*CHq3[1, 1] + 18*CHq3[2, 2] + 272*CHq3[3, 3] - 
          144*CHu[1, 1] + 54*CHu[2, 2] - 66*CHu[3, 3]) - 
        96*MW2^5*MZ2^3*(140*CHd[1, 1] + 140*CHd[2, 2] + 140*CHd[3, 3] + 
          2265*CHl3[1, 1] + 2265*CHl3[2, 2] - 140*CHq1[1, 1] - 
          100*CHq1[2, 2] - 4658*CHq1[3, 3] - 252*CHq3[1, 1] - 
          292*CHq3[2, 2] - 4198*CHq3[3, 3] - 280*CHu[1, 1] + 60*CHu[2, 2] + 
          861*CHu[3, 3]) - 2*MZ2^8*(816*CHd[1, 1] + 816*CHd[2, 2] + 
          816*CHd[3, 3] - 816*CHq1[1, 1] - 228*CHq1[2, 2] - 408*CHq1[3, 3] - 
          588*CHq3[2, 2] + 12920*CHq3[3, 3] - 1632*CHu[1, 1] + 
          720*CHu[2, 2] + 2499*CHu[3, 3]) - 4*MW2^3*MZ2^5*
         (792*CHd[1, 1] + 792*CHd[2, 2] + 792*CHd[3, 3] - 11973*CHl3[1, 1] - 
          11973*CHl3[2, 2] - 792*CHq1[1, 1] + 1944*CHq1[2, 2] - 
          55002*CHq1[3, 3] + 4680*CHq3[1, 1] + 1944*CHq3[2, 2] + 
          19030*CHq3[3, 3] - 1584*CHu[1, 1] - 1080*CHu[2, 2] + 
          14007*CHu[3, 3]) + MW2*MZ2^7*(2208*CHd[1, 1] + 2208*CHd[2, 2] + 
          2208*CHd[3, 3] - 21332*CHl3[1, 1] - 21332*CHl3[2, 2] - 
          2208*CHq1[1, 1] + 2352*CHq1[2, 2] + 11340*CHq1[3, 3] + 
          4896*CHq3[1, 1] + 336*CHq3[2, 2] + 90788*CHq3[3, 3] - 
          4416*CHu[1, 1] - 288*CHu[2, 2] + 18645*CHu[3, 3]))))/
    (4*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2^3*(360448*MW2^10*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] - 
          3*CHl3[1, 1] - 3*CHl3[2, 2] - 8*CHq1[1, 1] + 36*CHq1[2, 2] + 
          8*CHq1[3, 3] + 24*CHq3[1, 1] - 20*CHq3[2, 2] + 2*CHq3[3, 3] - 
          16*CHu[1, 1] + 28*CHu[2, 2]) + 8*MW2^4*MZ2^6*(2852050*CHd[1, 1] + 
          2852050*CHd[2, 2] + 2852050*CHd[3, 3] + 1365219*CHl3[1, 1] + 
          1365219*CHl3[2, 2] - 2852050*CHq1[1, 1] - 2379426*CHq1[2, 2] + 
          1322506*CHq1[3, 3] - 3233802*CHq3[1, 1] - 3706426*CHq3[2, 2] + 
          171490*CHq3[3, 3] - 5704100*CHu[1, 1] + 10781096*CHu[2, 2] - 
          516114*CHu[3, 3]) - 8*MW2^3*MZ2^7*(832438*CHd[1, 1] + 
          832438*CHd[2, 2] + 832438*CHd[3, 3] + 229983*CHl3[1, 1] + 
          229983*CHl3[2, 2] - 832438*CHq1[1, 1] - 1403586*CHq1[2, 2] + 
          940348*CHq1[3, 3] - 1535262*CHq3[1, 1] - 964114*CHq3[2, 2] + 
          230596*CHq3[3, 3] - 1664876*CHu[1, 1] + 3568616*CHu[2, 2] - 
          327384*CHu[3, 3]) + 4*MW2^2*MZ2^8*(292439*CHd[1, 1] + 
          292439*CHd[2, 2] + 292439*CHd[3, 3] - 56688*CHl3[1, 1] - 
          56688*CHl3[2, 2] - 292439*CHq1[1, 1] - 808527*CHq1[2, 2] + 
          719915*CHq1[3, 3] - 760155*CHq3[1, 1] - 244067*CHq3[2, 2] + 
          241619*CHq3[3, 3] - 584878*CHu[1, 1] + 1416616*CHu[2, 2] - 
          211824*CHu[3, 3]) - 32*MW2^5*MZ2^5*(1588094*CHd[1, 1] + 
          1588094*CHd[2, 2] + 1588094*CHd[3, 3] + 887502*CHl3[1, 1] + 
          887502*CHl3[2, 2] - 1588094*CHq1[1, 1] - 231162*CHq1[2, 2] + 
          289922*CHq1[3, 3] - 795078*CHq3[1, 1] - 2152010*CHq3[2, 2] - 
          142258*CHq3[3, 3] - 3176188*CHu[1, 1] + 5417920*CHu[2, 2] - 
          137493*CHu[3, 3]) + 64*MW2^6*MZ2^4*(1190410*CHd[1, 1] + 
          1190410*CHd[2, 2] + 1190410*CHd[3, 3] + 672657*CHl3[1, 1] + 
          672657*CHl3[2, 2] - 1190410*CHq1[1, 1] + 565062*CHq1[2, 2] + 
          154306*CHq1[3, 3] + 106974*CHq3[1, 1] - 1648498*CHq3[2, 2] - 
          254954*CHq3[3, 3] - 2380820*CHu[1, 1] + 3770804*CHu[2, 2] - 
          81252*CHu[3, 3]) - 256*MW2^7*MZ2^3*(299404*CHd[1, 1] + 
          299404*CHd[2, 2] + 299404*CHd[3, 3] + 149301*CHl3[1, 1] + 
          149301*CHl3[2, 2] - 299404*CHq1[1, 1] + 331692*CHq1[2, 2] + 
          67756*CHq1[3, 3] + 203364*CHq3[1, 1] - 427732*CHq3[2, 2] - 
          91172*CHq3[3, 3] - 598808*CHu[1, 1] + 909944*CHu[2, 2] - 
          27657*CHu[3, 3]) - 6*MW2*MZ2^9*(18266*CHd[1, 1] + 18266*CHd[2, 2] + 
          18266*CHd[3, 3] - 22712*CHl3[1, 1] - 22712*CHl3[2, 2] - 
          18266*CHq1[1, 1] - 64986*CHq1[2, 2] + 86000*CHq1[3, 3] - 
          52530*CHq3[1, 1] - 5810*CHq3[2, 2] + 52860*CHq3[3, 3] - 
          36532*CHu[1, 1] + 86464*CHu[2, 2] - 14559*CHu[3, 3]) + 
        1024*MW2^8*MZ2^2*(48332*CHd[1, 1] + 48332*CHd[2, 2] + 
          48332*CHd[3, 3] + 16545*CHl3[1, 1] + 16545*CHl3[2, 2] - 
          48332*CHq1[1, 1] + 89748*CHq1[2, 2] + 20792*CHq1[3, 3] + 
          63492*CHq3[1, 1] - 74588*CHq3[2, 2] - 15946*CHq3[3, 3] - 
          96664*CHu[1, 1] + 146950*CHu[2, 2] - 6246*CHu[3, 3]) - 
        4096*MW2^9*MZ2*(4472*CHd[1, 1] + 4472*CHd[2, 2] + 4472*CHd[3, 3] + 
          321*CHl3[1, 1] + 321*CHl3[2, 2] - 4472*CHq1[1, 1] + 
          12930*CHq1[2, 2] + 3152*CHq1[3, 3] + 9192*CHq3[1, 1] - 
          8210*CHq3[2, 2] - 964*CHq3[3, 3] - 8944*CHu[1, 1] + 
          14266*CHu[2, 2] - 594*CHu[3, 3]) + 3*MZ2^10*(1632*CHd[1, 1] + 
          1632*CHd[2, 2] + 1632*CHd[3, 3] - 3332*CHl3[1, 1] - 
          3332*CHl3[2, 2] - 1632*CHq1[1, 1] - 456*CHq1[2, 2] + 
          9180*CHq1[3, 3] - 1176*CHq3[2, 2] + 15844*CHq3[3, 3] - 
          3264*CHu[1, 1] + 1440*CHu[2, 2] + 2499*CHu[3, 3])) + 
      MT2*MW2*(360448*MW2^11*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] - 
          3*CHl3[1, 1] - 3*CHl3[2, 2] - 8*CHq1[1, 1] + 36*CHq1[2, 2] + 
          8*CHq1[3, 3] + 24*CHq3[1, 1] - 20*CHq3[2, 2] + 38*CHq3[3, 3] - 
          16*CHu[1, 1] + 28*CHu[2, 2]) - 4*MW2^3*MZ2^8*(546973*CHd[1, 1] + 
          546973*CHd[2, 2] + 546973*CHd[3, 3] + 1168254*CHl3[1, 1] + 
          1168254*CHl3[2, 2] - 546973*CHq1[1, 1] - 380085*CHq1[2, 2] - 
          763007*CHq1[3, 3] - 762537*CHq3[1, 1] - 929425*CHq3[2, 2] - 
          2837423*CHq3[3, 3] - 1093946*CHu[1, 1] + 2319320*CHu[2, 2] - 
          1353888*CHu[3, 3]) + 6*MW2^2*MZ2^9*(88852*CHd[1, 1] + 
          88852*CHd[2, 2] + 88852*CHd[3, 3] + 88574*CHl3[1, 1] + 
          88574*CHl3[2, 2] - 88852*CHq1[1, 1] - 271164*CHq1[2, 2] + 
          94090*CHq1[3, 3] - 286500*CHq3[1, 1] - 104188*CHq3[2, 2] - 
          377442*CHq3[3, 3] - 177704*CHu[1, 1] + 532160*CHu[2, 2] - 
          350139*CHu[3, 3]) + 16*MW2^4*MZ2^7*(196816*CHd[1, 1] + 
          196816*CHd[2, 2] + 196816*CHd[3, 3] + 756954*CHl3[1, 1] + 
          756954*CHl3[2, 2] - 196816*CHq1[1, 1] + 509958*CHq1[2, 2] - 
          868145*CHq1[3, 3] + 325776*CHq3[1, 1] - 380998*CHq3[2, 2] - 
          1647473*CHq3[3, 3] - 393632*CHu[1, 1] + 336704*CHu[2, 2] - 
          335007*CHu[3, 3]) - 32*MW2^6*MZ2^5*(1053458*CHd[1, 1] + 
          1053458*CHd[2, 2] + 1053458*CHd[3, 3] + 503712*CHl3[1, 1] + 
          503712*CHl3[2, 2] - 1053458*CHq1[1, 1] - 875094*CHq1[2, 2] + 
          96926*CHq1[3, 3] - 1347498*CHq3[1, 1] - 1525862*CHq3[2, 2] - 
          84814*CHq3[3, 3] - 2106916*CHu[1, 1] + 4092760*CHu[2, 2] - 
          225099*CHu[3, 3]) + 8*MW2^5*MZ2^6*(735466*CHd[1, 1] + 
          735466*CHd[2, 2] + 735466*CHd[3, 3] - 1234845*CHl3[1, 1] - 
          1234845*CHl3[2, 2] - 735466*CHq1[1, 1] - 3375834*CHq1[2, 2] + 
          2504458*CHq1[3, 3] - 3616770*CHq3[1, 1] - 976402*CHq3[2, 2] + 
          3624178*CHq3[3, 3] - 1470932*CHu[1, 1] + 4790120*CHu[2, 2] - 
          160686*CHu[3, 3]) + 64*MW2^7*MZ2^4*(1064266*CHd[1, 1] + 
          1064266*CHd[2, 2] + 1064266*CHd[3, 3] + 830097*CHl3[1, 1] + 
          830097*CHl3[2, 2] - 1064266*CHq1[1, 1] + 258990*CHq1[2, 2] - 
          381014*CHq1[3, 3] - 173826*CHq3[1, 1] - 1497082*CHq3[2, 2] - 
          800378*CHq3[3, 3] - 2128532*CHu[1, 1] + 3442916*CHu[2, 2] - 
          74268*CHu[3, 3]) - 9*MW2*MZ2^10*(6932*CHd[1, 1] + 6932*CHd[2, 2] + 
          6932*CHd[3, 3] - 9588*CHl3[1, 1] - 9588*CHl3[2, 2] - 
          6932*CHq1[1, 1] - 34420*CHq1[2, 2] + 35260*CHq1[3, 3] - 
          28356*CHq3[1, 1] - 868*CHq3[2, 2] - 1860*CHq3[3, 3] - 
          13864*CHu[1, 1] + 44352*CHu[2, 2] - 31119*CHu[3, 3]) + 
        1024*MW2^9*MZ2^2*(52796*CHd[1, 1] + 52796*CHd[2, 2] + 
          52796*CHd[3, 3] + 38139*CHl3[1, 1] + 38139*CHl3[2, 2] - 
          52796*CHq1[1, 1] + 93024*CHq1[2, 2] - 2968*CHq1[3, 3] + 
          71700*CHq3[1, 1] - 74120*CHq3[2, 2] - 17374*CHq3[3, 3] - 
          105592*CHu[1, 1] + 149326*CHu[2, 2] - 234*CHu[3, 3]) - 
        4096*MW2^10*MZ2*(4904*CHd[1, 1] + 4904*CHd[2, 2] + 4904*CHd[3, 3] + 
          2043*CHl3[1, 1] + 2043*CHl3[2, 2] - 4904*CHq1[1, 1] + 
          13686*CHq1[2, 2] + 2000*CHq1[3, 3] + 10488*CHq3[1, 1] - 
          8102*CHq3[2, 2] + 4628*CHq3[3, 3] - 9808*CHu[1, 1] + 
          14590*CHu[2, 2] - 198*CHu[3, 3]) - 256*MW2^8*MZ2^3*
         (306964*CHd[1, 1] + 306964*CHd[2, 2] + 306964*CHd[3, 3] + 
          254241*CHl3[1, 1] + 254241*CHl3[2, 2] - 306964*CHq1[1, 1] + 
          307500*CHq1[2, 2] - 102020*CHq1[3, 3] + 193212*CHq3[1, 1] - 
          421252*CHq3[2, 2] - 237332*CHq3[3, 3] - 613928*CHu[1, 1] + 
          897848*CHu[2, 2] - 171*CHu[3, 3]) + 3*MZ2^11*(1632*CHd[1, 1] + 
          1632*CHd[2, 2] + 1632*CHd[3, 3] - 3332*CHl3[1, 1] - 
          3332*CHl3[2, 2] - 1632*CHq1[1, 1] - 456*CHq1[2, 2] + 
          9180*CHq1[3, 3] - 1176*CHq3[2, 2] + 15844*CHq3[3, 3] - 
          3264*CHu[1, 1] + 1440*CHu[2, 2] + 2499*CHu[3, 3])) - 
      6*MT2^4*(-2*MW2 + MZ2)^2*(45056*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + MZ2^7*(-1632*CHd[1, 1] - 1632*CHd[2, 2] - 
          1632*CHd[3, 3] + 3332*CHl3[1, 1] + 3332*CHl3[2, 2] + 
          1632*CHq1[1, 1] + 456*CHq1[2, 2] - 9180*CHq1[3, 3] + 
          1176*CHq3[2, 2] - 15844*CHq3[3, 3] + 3264*CHu[1, 1] - 
          1440*CHu[2, 2] - 2499*CHu[3, 3]) + 512*MW2^6*MZ2*
         (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 275*CHl3[1, 1] - 
          275*CHl3[2, 2] - 24*CHq1[1, 1] + 42*CHq1[2, 2] - 108*CHq1[3, 3] + 
          72*CHq3[1, 1] + 6*CHq3[2, 2] + 472*CHq3[3, 3] - 48*CHu[1, 1] + 
          18*CHu[2, 2] + 66*CHu[3, 3]) - 768*MW2^5*MZ2^2*
         (52*CHd[1, 1] + 52*CHd[2, 2] + 52*CHd[3, 3] - 170*CHl3[1, 1] - 
          170*CHl3[2, 2] - 52*CHq1[1, 1] + 49*CHq1[2, 2] - 306*CHq1[3, 3] + 
          108*CHq3[1, 1] + 7*CHq3[2, 2] + 215*CHq3[3, 3] - 104*CHu[1, 1] + 
          30*CHu[2, 2] + 101*CHu[3, 3]) - 12*MW2^2*MZ2^5*
         (488*CHd[1, 1] + 488*CHd[2, 2] + 488*CHd[3, 3] - 7051*CHl3[1, 1] - 
          7051*CHl3[2, 2] - 488*CHq1[1, 1] + 608*CHq1[2, 2] + 
          19422*CHq1[3, 3] + 1368*CHq3[1, 1] + 272*CHq3[2, 2] + 
          24046*CHq3[3, 3] - 976*CHu[1, 1] + 24*CHu[2, 2] + 853*CHu[3, 3]) - 
        16*MW2^3*MZ2^4*(1152*CHd[1, 1] + 1152*CHd[2, 2] + 1152*CHd[3, 3] + 
          7633*CHl3[1, 1] + 7633*CHl3[2, 2] - 1152*CHq1[1, 1] - 
          342*CHq1[2, 2] - 25920*CHq1[3, 3] - 72*CHq3[1, 1] - 
          882*CHq3[2, 2] - 23810*CHq3[3, 3] - 2304*CHu[1, 1] + 
          648*CHu[2, 2] + 1431*CHu[3, 3]) + 32*MW2^4*MZ2^3*
         (1452*CHd[1, 1] + 1452*CHd[2, 2] + 1452*CHd[3, 3] + 775*CHl3[1, 1] + 
          775*CHl3[2, 2] - 1452*CHq1[1, 1] + 516*CHq1[2, 2] - 
          13230*CHq1[3, 3] + 1764*CHq3[1, 1] - 204*CHq3[2, 2] - 
          5282*CHq3[3, 3] - 2904*CHu[1, 1] + 684*CHu[2, 2] + 
          2265*CHu[3, 3]) + 4*MW2*MZ2^6*(1776*CHd[1, 1] + 1776*CHd[2, 2] + 
          1776*CHd[3, 3] - 6358*CHl3[1, 1] - 6358*CHl3[2, 2] - 
          1776*CHq1[1, 1] + 246*CHq1[2, 2] + 17793*CHq1[3, 3] + 
          1224*CHq3[1, 1] - 798*CHq3[2, 2] + 26507*CHq3[3, 3] - 
          3552*CHu[1, 1] + 1008*CHu[2, 2] + 2643*CHu[3, 3])) - 
      2*MT2^2*MW2*(360448*MW2^10*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] - 
          6*CHl3[1, 1] - 6*CHl3[2, 2] - 8*CHq1[1, 1] + 36*CHq1[2, 2] + 
          8*CHq1[3, 3] + 24*CHq3[1, 1] - 20*CHq3[2, 2] + 17*CHq3[3, 3] - 
          16*CHu[1, 1] + 28*CHu[2, 2]) - 8*MW2^3*MZ2^7*(1183277*CHd[1, 1] + 
          1183277*CHd[2, 2] + 1183277*CHd[3, 3] + 698676*CHl3[1, 1] + 
          698676*CHl3[2, 2] - 1183277*CHq1[1, 1] - 1938525*CHq1[2, 2] - 
          169642*CHq1[3, 3] - 2214585*CHq3[1, 1] - 1459337*CHq3[2, 2] - 
          1011934*CHq3[3, 3] - 2366554*CHu[1, 1] + 5181568*CHu[2, 2] - 
          299205*CHu[3, 3]) - 16*MW2^5*MZ2^5*(4247888*CHd[1, 1] + 
          4247888*CHd[2, 2] + 4247888*CHd[3, 3] + 2740395*CHl3[1, 1] + 
          2740395*CHl3[2, 2] - 4247888*CHq1[1, 1] - 201516*CHq1[2, 2] - 
          1838032*CHq1[3, 3] - 1650528*CHq3[1, 1] - 5696900*CHq3[2, 2] - 
          2341456*CHq3[3, 3] - 8495776*CHu[1, 1] + 14024416*CHu[2, 2] - 
          181719*CHu[3, 3]) + 24*MW2^4*MZ2^6*(1319506*CHd[1, 1] + 
          1319506*CHd[2, 2] + 1319506*CHd[3, 3] + 880309*CHl3[1, 1] + 
          880309*CHl3[2, 2] - 1319506*CHq1[1, 1] - 971518*CHq1[2, 2] - 
          525568*CHq1[3, 3] - 1399930*CHq3[1, 1] - 1747918*CHq3[2, 2] - 
          904120*CHq3[3, 3] - 2639012*CHu[1, 1] + 4914248*CHu[2, 2] - 
          172554*CHu[3, 3]) + MW2*MZ2^9*(-149774*CHd[1, 1] - 
          149774*CHd[2, 2] - 149774*CHd[3, 3] + 26130*CHl3[1, 1] + 
          26130*CHl3[2, 2] + 149774*CHq1[1, 1] + 686442*CHq1[2, 2] - 
          263348*CHq1[3, 3] + 596166*CHq3[1, 1] + 59498*CHq3[2, 2] + 
          65836*CHq3[3, 3] + 299548*CHu[1, 1] - 940072*CHu[2, 2] - 
          109467*CHu[3, 3]) + 4*MW2^2*MZ2^8*(417157*CHd[1, 1] + 
          417157*CHd[2, 2] + 417157*CHd[3, 3] + 140757*CHl3[1, 1] + 
          140757*CHl3[2, 2] - 417157*CHq1[1, 1] - 1226019*CHq1[2, 2] + 
          207316*CHq1[3, 3] - 1208457*CHq3[1, 1] - 399595*CHq3[2, 2] - 
          412298*CHq3[3, 3] - 834314*CHu[1, 1] + 2218988*CHu[2, 2] - 
          108720*CHu[3, 3]) + 64*MW2^6*MZ2^4*(1519910*CHd[1, 1] + 
          1519910*CHd[2, 2] + 1519910*CHd[3, 3] + 855537*CHl3[1, 1] + 
          855537*CHl3[2, 2] - 1519910*CHq1[1, 1] + 850224*CHq1[2, 2] - 
          500152*CHq1[3, 3] + 324378*CHq3[1, 1] - 2045756*CHq3[2, 2] - 
          652054*CHq3[3, 3] - 3039820*CHu[1, 1] + 4630744*CHu[2, 2] - 
          4689*CHu[3, 3]) + 512*MW2^8*MZ2^2*(110864*CHd[1, 1] + 
          110864*CHd[2, 2] + 110864*CHd[3, 3] + 23439*CHl3[1, 1] + 
          23439*CHl3[2, 2] - 110864*CHq1[1, 1] + 210774*CHq1[2, 2] + 
          19808*CHq1[3, 3] + 156816*CHq3[1, 1] - 164822*CHq3[2, 2] + 
          1142*CHq3[3, 3] - 221728*CHu[1, 1] + 325564*CHu[2, 2] - 
          3870*CHu[3, 3]) - 384*MW2^7*MZ2^3*(241940*CHd[1, 1] + 
          241940*CHd[2, 2] + 241940*CHd[3, 3] + 103055*CHl3[1, 1] + 
          103055*CHl3[2, 2] - 241940*CHq1[1, 1] + 284344*CHq1[2, 2] - 
          29420*CHq1[3, 3] + 192988*CHq3[1, 1] - 333296*CHq3[2, 2] - 
          65408*CHq3[3, 3] - 483880*CHu[1, 1] + 707548*CHu[2, 2] - 
          1155*CHu[3, 3]) - 2048*MW2^9*MZ2*(9656*CHd[1, 1] + 9656*CHd[2, 2] + 
          9656*CHd[3, 3] - 1269*CHl3[1, 1] - 1269*CHl3[2, 2] - 
          9656*CHq1[1, 1] + 28074*CHq1[2, 2] + 5432*CHq1[3, 3] + 
          20520*CHq3[1, 1] - 17210*CHq3[2, 2] + 5900*CHq3[3, 3] - 
          19312*CHu[1, 1] + 30034*CHu[2, 2] - 594*CHu[3, 3]) + 
        3*MZ2^10*(1894*CHd[1, 1] + 1894*CHd[2, 2] + 1894*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] - 1894*CHq1[1, 1] - 
          6108*CHq1[2, 2] + 5080*CHq1[3, 3] - 4998*CHq3[1, 1] - 
          784*CHq3[2, 2] + 8020*CHq3[3, 3] - 3788*CHu[1, 1] + 
          8168*CHu[2, 2] + 12936*CHu[3, 3])) - 2*MW2^2*(MW2 + MZ2)*
       (540672*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
        8192*MW2^9*MZ2*(124*CHd[1, 1] + 124*CHd[2, 2] + 124*CHd[3, 3] + 
          372*CHl3[1, 1] + 372*CHl3[2, 2] - 124*CHq1[1, 1] + 459*CHq1[2, 2] + 
          25*CHq1[3, 3] + 372*CHq3[1, 1] - 211*CHq3[2, 2] + 367*CHq3[3, 3] - 
          248*CHu[1, 1] + 335*CHu[2, 2]) + 512*MW2^8*MZ2^2*
         (10240*CHd[1, 1] + 10240*CHd[2, 2] + 10240*CHd[3, 3] + 
          12441*CHl3[1, 1] + 12441*CHl3[2, 2] - 10240*CHq1[1, 1] + 
          26616*CHq1[2, 2] - 68*CHq1[3, 3] + 20544*CHq3[1, 1] - 
          16312*CHq3[2, 2] - 4928*CHq3[3, 3] - 20480*CHu[1, 1] + 
          29180*CHu[2, 2]) + MW2*MZ2^9*(-95762*CHd[1, 1] - 95762*CHd[2, 2] - 
          95762*CHd[3, 3] + 8061*CHl3[1, 1] + 8061*CHl3[2, 2] + 
          95762*CHq1[1, 1] + 303150*CHq1[2, 2] - 153644*CHq1[3, 3] + 
          266298*CHq3[1, 1] + 58910*CHq3[2, 2] - 267812*CHq3[3, 3] + 
          191524*CHu[1, 1] - 463624*CHu[2, 2] - 281016*CHu[3, 3]) - 
        32*MW2^5*MZ2^5*(480554*CHd[1, 1] + 480554*CHd[2, 2] + 
          480554*CHd[3, 3] + 174543*CHl3[1, 1] + 174543*CHl3[2, 2] - 
          480554*CHq1[1, 1] + 132456*CHq1[2, 2] - 24799*CHq1[3, 3] - 
          54810*CHq3[1, 1] - 667820*CHq3[2, 2] - 36967*CHq3[3, 3] - 
          961108*CHu[1, 1] + 1562536*CHu[2, 2] - 31032*CHu[3, 3]) + 
        128*MW2^6*MZ2^4*(135302*CHd[1, 1] + 135302*CHd[2, 2] + 
          135302*CHd[3, 3] + 58647*CHl3[1, 1] + 58647*CHl3[2, 2] - 
          135302*CHq1[1, 1] + 131250*CHq1[2, 2] - 11977*CHq1[3, 3] + 
          73386*CHq3[1, 1] - 193166*CHq3[2, 2] - 60775*CHq3[3, 3] - 
          270604*CHu[1, 1] + 414850*CHu[2, 2] - 8856*CHu[3, 3]) - 
        256*MW2^7*MZ2^3*(48476*CHd[1, 1] + 48476*CHd[2, 2] + 
          48476*CHd[3, 3] + 30921*CHl3[1, 1] + 30921*CHl3[2, 2] - 
          48476*CHq1[1, 1] + 83682*CHq1[2, 2] - 3751*CHq1[3, 3] + 
          59604*CHq3[1, 1] - 72554*CHq3[2, 2] - 35011*CHq3[3, 3] - 
          96952*CHu[1, 1] + 143224*CHu[2, 2] - 1584*CHu[3, 3]) + 
        6*MZ2^10*(947*CHd[1, 1] + 947*CHd[2, 2] + 947*CHd[3, 3] + 
          833*CHl3[1, 1] + 833*CHl3[2, 2] - 947*CHq1[1, 1] - 
          3054*CHq1[2, 2] + 2540*CHq1[3, 3] - 2499*CHq3[1, 1] - 
          392*CHq3[2, 2] + 4010*CHq3[3, 3] - 1894*CHu[1, 1] + 
          4084*CHu[2, 2] + 6468*CHu[3, 3]) + 8*MW2^4*MZ2^6*
         (1107764*CHd[1, 1] + 1107764*CHd[2, 2] + 1107764*CHd[3, 3] + 
          323097*CHl3[1, 1] + 323097*CHl3[2, 2] - 1107764*CHq1[1, 1] - 
          478752*CHq1[2, 2] + 66848*CHq1[3, 3] - 863604*CHq3[1, 1] - 
          1492616*CHq3[2, 2] + 387992*CHq3[3, 3] - 2215528*CHu[1, 1] + 
          3946096*CHu[2, 2] + 20160*CHu[3, 3]) - 8*MW2^3*MZ2^7*
         (409267*CHd[1, 1] + 409267*CHd[2, 2] + 409267*CHd[3, 3] + 
          60297*CHl3[1, 1] + 60297*CHl3[2, 2] - 409267*CHq1[1, 1] - 
          509883*CHq1[2, 2] + 125665*CHq1[3, 3] - 606423*CHq3[1, 1] - 
          505807*CHq3[2, 2] + 365245*CHq3[3, 3] - 818534*CHu[1, 1] + 
          1640492*CHu[2, 2] + 121140*CHu[3, 3]) + 2*MW2^2*MZ2^8*
         (371980*CHd[1, 1] + 371980*CHd[2, 2] + 371980*CHd[3, 3] - 
          19419*CHl3[1, 1] - 19419*CHl3[2, 2] - 371980*CHq1[1, 1] - 
          824652*CHq1[2, 2] + 292024*CHq1[3, 3] - 820572*CHq3[1, 1] - 
          367900*CHq3[2, 2] + 618544*CHq3[3, 3] - 743960*CHu[1, 1] + 
          1682072*CHu[2, 2] + 392544*CHu[3, 3]))))/
    (24*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (B0i[bb0, 0, 0, MT2]*(128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (2816*MW2^6*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 3*CHl3[1, 1] - 
          3*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 4*CHq1[3, 3] + 
          12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 8*CHu[1, 1] + 
          14*CHu[2, 2]) - 256*MW2^5*MZ2*(196*CHd[1, 1] + 196*CHd[2, 2] + 
          196*CHd[3, 3] - 15*CHl3[1, 1] - 15*CHl3[2, 2] - 196*CHq1[1, 1] + 
          420*CHq1[2, 2] + 64*CHq1[3, 3] + 324*CHq3[1, 1] - 292*CHq3[2, 2] + 
          64*CHq3[3, 3] - 392*CHu[1, 1] + 587*CHu[2, 2]) + 
        MZ2^6*(335*CHd[1, 1] + 335*CHd[2, 2] + 335*CHd[3, 3] - 
          1617*CHl3[1, 1] - 1617*CHl3[2, 2] - 335*CHq1[1, 1] - 
          2883*CHq1[2, 2] - 1417*CHq1[3, 3] - 2499*CHq3[1, 1] + 
          49*CHq3[2, 2] - 1417*CHq3[3, 3] - 670*CHu[1, 1] + 3544*CHu[2, 2]) + 
        16*MW2^4*MZ2^2*(5194*CHd[1, 1] + 5194*CHd[2, 2] + 5194*CHd[3, 3] + 
          2721*CHl3[1, 1] + 2721*CHl3[2, 2] - 5194*CHq1[1, 1] + 
          4794*CHq1[2, 2] - 878*CHq1[3, 3] + 3438*CHq3[1, 1] - 
          6550*CHq3[2, 2] - 878*CHq3[3, 3] - 10388*CHu[1, 1] + 
          14516*CHu[2, 2]) - 2*MW2*MZ2^5*(2756*CHd[1, 1] + 2756*CHd[2, 2] + 
          2756*CHd[3, 3] - 687*CHl3[1, 1] - 687*CHl3[2, 2] - 
          2756*CHq1[1, 1] - 8088*CHq1[2, 2] - 5644*CHq1[3, 3] - 
          8532*CHq3[1, 1] - 3200*CHq3[2, 2] - 5644*CHq3[3, 3] - 
          5512*CHu[1, 1] + 15496*CHu[2, 2]) - 8*MW2^3*MZ2^3*
         (8474*CHd[1, 1] + 8474*CHd[2, 2] + 8474*CHd[3, 3] + 
          7401*CHl3[1, 1] + 7401*CHl3[2, 2] - 8474*CHq1[1, 1] + 
          354*CHq1[2, 2] - 5398*CHq1[3, 3] - 2322*CHq3[1, 1] - 
          11150*CHq3[2, 2] - 5398*CHq3[3, 3] - 16948*CHu[1, 1] + 
          25816*CHu[2, 2]) + 2*MW2^2*MZ2^4*(14186*CHd[1, 1] + 
          14186*CHd[2, 2] + 14186*CHd[3, 3] + 10869*CHl3[1, 1] + 
          10869*CHl3[2, 2] - 14186*CHq1[1, 1] - 14154*CHq1[2, 2] - 
          16822*CHq1[3, 3] - 19458*CHq3[1, 1] - 19490*CHq3[2, 2] - 
          16822*CHq3[3, 3] - 28372*CHu[1, 1] + 54664*CHu[2, 2])) - 
      MT2^8*(180224*MW2^10*(16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] - 
          27*CHl3[1, 1] - 27*CHl3[2, 2] - 16*CHq1[1, 1] + 72*CHq1[2, 2] + 
          16*CHq1[3, 3] + 48*CHq3[1, 1] - 40*CHq3[2, 2] + 46*CHq3[3, 3] - 
          32*CHu[1, 1] + 56*CHu[2, 2]) - 8*MW2^4*MZ2^6*(551786*CHd[1, 1] + 
          551786*CHd[2, 2] + 551786*CHd[3, 3] - 1928811*CHl3[1, 1] - 
          1928811*CHl3[2, 2] - 551786*CHq1[1, 1] + 8354850*CHq1[2, 2] + 
          3664502*CHq1[3, 3] + 7298382*CHq3[1, 1] - 1608254*CHq3[2, 2] + 
          4064438*CHq3[3, 3] - 1103572*CHu[1, 1] - 459752*CHu[2, 2] - 
          708984*CHu[3, 3]) - 4*MW2^2*MZ2^8*(1019491*CHd[1, 1] + 
          1019491*CHd[2, 2] + 1019491*CHd[3, 3] + 292173*CHl3[1, 1] + 
          292173*CHl3[2, 2] - 1019491*CHq1[1, 1] + 2168301*CHq1[2, 2] + 
          87961*CHq1[3, 3] + 1474629*CHq3[1, 1] - 1713163*CHq3[2, 2] + 
          581017*CHq3[3, 3] - 2038982*CHu[1, 1] + 2783504*CHu[2, 2] - 
          590760*CHu[3, 3]) + 64*MW2^6*MZ2^4*(877246*CHd[1, 1] + 
          877246*CHd[2, 2] + 877246*CHd[3, 3] + 1013967*CHl3[1, 1] + 
          1013967*CHl3[2, 2] - 877246*CHq1[1, 1] - 481476*CHq1[2, 2] - 
          938240*CHq1[3, 3] - 565326*CHq3[1, 1] - 961096*CHq3[2, 2] - 
          834938*CHq3[3, 3] - 1754492*CHu[1, 1] + 2577404*CHu[2, 2] - 
          422766*CHu[3, 3]) + 16*MW2^3*MZ2^7*(529654*CHd[1, 1] + 
          529654*CHd[2, 2] + 529654*CHd[3, 3] - 42939*CHl3[1, 1] - 
          42939*CHl3[2, 2] - 529654*CHq1[1, 1] + 1989513*CHq1[2, 2] + 
          504202*CHq1[3, 3] + 1572960*CHq3[1, 1] - 946207*CHq3[2, 2] + 
          743800*CHq3[3, 3] - 1059308*CHu[1, 1] + 1106042*CHu[2, 2] - 
          383013*CHu[3, 3]) - 32*MW2^5*MZ2^5*(627650*CHd[1, 1] + 
          627650*CHd[2, 2] + 627650*CHd[3, 3] + 1418691*CHl3[1, 1] + 
          1418691*CHl3[2, 2] - 627650*CHq1[1, 1] - 2457150*CHq1[2, 2] - 
          1731217*CHq1[3, 3] - 2331810*CHq3[1, 1] - 502310*CHq3[2, 2] - 
          1696729*CHq3[3, 3] - 1255300*CHu[1, 1] + 2342836*CHu[2, 2] - 
          227511*CHu[3, 3]) - 256*MW2^7*MZ2^3*(279586*CHd[1, 1] + 
          279586*CHd[2, 2] + 279586*CHd[3, 3] + 176196*CHl3[1, 1] + 
          176196*CHl3[2, 2] - 279586*CHq1[1, 1] + 192750*CHq1[2, 2] - 
          128111*CHq1[3, 3] + 136566*CHq3[1, 1] - 335770*CHq3[2, 2] - 
          82169*CHq3[3, 3] - 559172*CHu[1, 1] + 774566*CHu[2, 2] - 
          132165*CHu[3, 3]) + 6*MW2*MZ2^9*(155704*CHd[1, 1] + 
          155704*CHd[2, 2] + 155704*CHd[3, 3] + 47806*CHl3[1, 1] + 
          47806*CHl3[2, 2] - 155704*CHq1[1, 1] + 192642*CHq1[2, 2] - 
          64487*CHq1[3, 3] + 98124*CHq3[1, 1] - 250222*CHq3[2, 2] + 
          16229*CHq3[3, 3] - 311408*CHu[1, 1] + 511028*CHu[2, 2] - 
          63933*CHu[3, 3]) + 1024*MW2^8*MZ2^2*(49952*CHd[1, 1] + 
          49952*CHd[2, 2] + 49952*CHd[3, 3] + 5232*CHl3[1, 1] + 
          5232*CHl3[2, 2] - 49952*CHq1[1, 1] + 83403*CHq1[2, 2] - 
          934*CHq1[3, 3] + 65328*CHq3[1, 1] - 68027*CHq3[2, 2] + 
          14267*CHq3[3, 3] - 99904*CHu[1, 1] + 141064*CHu[2, 2] - 
          20646*CHu[3, 3]) - 2048*MW2^9*MZ2*(9448*CHd[1, 1] + 
          9448*CHd[2, 2] + 9448*CHd[3, 3] - 5463*CHl3[1, 1] - 
          5463*CHl3[2, 2] - 9448*CHq1[1, 1] + 26742*CHq1[2, 2] + 
          4036*CHq1[3, 3] + 19896*CHq3[1, 1] - 16294*CHq3[2, 2] + 
          10624*CHq3[3, 3] - 18896*CHu[1, 1] + 28910*CHu[2, 2] - 
          2772*CHu[3, 3]) - 9*MZ2^10*(9588*CHd[1, 1] + 9588*CHd[2, 2] + 
          9588*CHd[3, 3] + 833*CHl3[1, 1] + 833*CHl3[2, 2] - 
          9588*CHq1[1, 1] + 4524*CHq1[2, 2] - 8126*CHq1[3, 3] - 
          14112*CHq3[2, 2] - 3128*CHq3[3, 3] - 19176*CHu[1, 1] + 
          37272*CHu[2, 2] - 1666*CHu[3, 3])) - 6*MT2^9*(-2*MW2 + MZ2)^2*
       (2*MW2 + MZ2)*(11264*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        48*MW2^3*MZ2^3*(98*CHd[1, 1] + 98*CHd[2, 2] + 98*CHd[3, 3] + 
          732*CHl3[1, 1] + 732*CHl3[2, 2] - 98*CHq1[1, 1] + 2*CHq1[2, 2] - 
          1269*CHq1[3, 3] + 54*CHq3[1, 1] - 46*CHq3[2, 2] - 951*CHq3[3, 3] - 
          196*CHu[1, 1] + 42*CHu[2, 2] - 1247*CHu[3, 3]) - 
        64*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] + 
          167*CHl3[1, 1] + 167*CHl3[2, 2] - 108*CHq1[1, 1] + 63*CHq1[2, 2] - 
          702*CHq1[3, 3] + 180*CHq3[1, 1] + 9*CHq3[2, 2] + 53*CHq3[3, 3] - 
          216*CHu[1, 1] + 54*CHu[2, 2] - 738*CHu[3, 3]) + 
        128*MW2^5*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          121*CHl3[1, 1] - 121*CHl3[2, 2] - 24*CHq1[1, 1] + 42*CHq1[2, 2] - 
          108*CHq1[3, 3] + 72*CHq3[1, 1] + 6*CHq3[2, 2] + 296*CHq3[3, 3] - 
          48*CHu[1, 1] + 18*CHu[2, 2] - 132*CHu[3, 3]) + 
        MZ2^6*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
          833*CHl3[1, 1] - 833*CHl3[2, 2] - 408*CHq1[1, 1] - 114*CHq1[2, 2] + 
          2295*CHq1[3, 3] - 294*CHq3[2, 2] + 3961*CHq3[3, 3] - 
          816*CHu[1, 1] + 360*CHu[2, 2] + 2499*CHu[3, 3]) + 
        8*MW2^2*MZ2^4*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          3275*CHl3[1, 1] - 3275*CHl3[2, 2] - 12*CHq1[1, 1] + 
          183*CHq1[2, 2] + 5346*CHq1[3, 3] + 360*CHq3[1, 1] + 
          165*CHq3[2, 2] + 6199*CHq3[3, 3] - 24*CHu[1, 1] - 72*CHu[2, 2] + 
          5172*CHu[3, 3]) - 2*MW2*MZ2^5*(684*CHd[1, 1] + 684*CHd[2, 2] + 
          684*CHd[3, 3] - 4012*CHl3[1, 1] - 4012*CHl3[2, 2] - 
          684*CHq1[1, 1] + 180*CHq1[2, 2] + 7749*CHq1[3, 3] + 
          612*CHq3[1, 1] - 252*CHq3[2, 2] + 11273*CHq3[3, 3] - 
          1368*CHu[1, 1] + 324*CHu[2, 2] + 7785*CHu[3, 3])) + 
      2*MT2*MW2^6*(-(MZ2^11*(18646*CHd[1, 1] + 18646*CHd[2, 2] + 
           18646*CHd[3, 3] + 103488*CHl3[1, 1] + 103488*CHl3[2, 2] - 
           18646*CHq1[1, 1] + 205725*CHq1[2, 2] + 10669*CHq1[3, 3] + 
           159936*CHq3[1, 1] - 64435*CHq3[2, 2] + 50653*CHq3[3, 3] - 
           37292*CHu[1, 1] - 61792*CHu[2, 2])) + 90112*MW2^11*
         (16*CHd[1, 1] + 16*CHd[2, 2] + 16*CHd[3, 3] - 15*CHl3[1, 1] - 
          15*CHl3[2, 2] - 16*CHq1[1, 1] + 72*CHq1[2, 2] + 16*CHq1[3, 3] + 
          48*CHq3[1, 1] - 40*CHq3[2, 2] + 4*CHq3[3, 3] - 32*CHu[1, 1] + 
          56*CHu[2, 2]) - 4096*MW2^10*MZ2*(3116*CHd[1, 1] + 3116*CHd[2, 2] + 
          3116*CHd[3, 3] - 1383*CHl3[1, 1] - 1383*CHl3[2, 2] - 
          3116*CHq1[1, 1] + 10425*CHq1[2, 2] + 2456*CHq1[3, 3] + 
          7236*CHq3[1, 1] - 6305*CHq3[2, 2] + 2114*CHq3[3, 3] - 
          6232*CHu[1, 1] + 10213*CHu[2, 2]) - 4*MW2^5*MZ2^6*
         (8985266*CHd[1, 1] + 8985266*CHd[2, 2] + 8985266*CHd[3, 3] + 
          7344219*CHl3[1, 1] + 7344219*CHl3[2, 2] - 8985266*CHq1[1, 1] + 
          14099766*CHq1[2, 2] + 393914*CHq1[3, 3] + 12299862*CHq3[1, 1] - 
          10785170*CHq3[2, 2] + 2605166*CHq3[3, 3] - 17970532*CHu[1, 1] + 
          19292824*CHu[2, 2] - 403920*CHu[3, 3]) + 
        MW2*MZ2^10*(-62194*CHd[1, 1] - 62194*CHd[2, 2] - 62194*CHd[3, 3] + 
          930150*CHl3[1, 1] + 930150*CHl3[2, 2] + 62194*CHq1[1, 1] + 
          2695665*CHq1[2, 2] + 834689*CHq1[3, 3] + 2336904*CHq3[1, 1] - 
          296567*CHq3[2, 2] + 1240805*CHq3[3, 3] + 124388*CHu[1, 1] - 
          1979024*CHu[2, 2] - 77616*CHu[3, 3]) - 128*MW2^8*MZ2^3*
         (614164*CHd[1, 1] + 614164*CHd[2, 2] + 614164*CHd[3, 3] + 
          303711*CHl3[1, 1] + 303711*CHl3[2, 2] - 614164*CHq1[1, 1] + 
          622956*CHq1[2, 2] - 109304*CHq1[3, 3] + 465180*CHq3[1, 1] - 
          771940*CHq3[2, 2] - 33584*CHq3[3, 3] - 1228328*CHu[1, 1] + 
          1738112*CHu[2, 2] - 11376*CHu[3, 3]) + 768*MW2^9*MZ2^2*
         (58424*CHd[1, 1] + 58424*CHd[2, 2] + 58424*CHd[3, 3] + 
          1417*CHl3[1, 1] + 1417*CHl3[2, 2] - 58424*CHq1[1, 1] + 
          125032*CHq1[2, 2] + 18328*CHq1[3, 3] + 92776*CHq3[1, 1] - 
          90680*CHq3[2, 2] + 23732*CHq3[3, 3] - 116848*CHu[1, 1] + 
          175684*CHu[2, 2] - 1056*CHu[3, 3]) + 192*MW2^7*MZ2^4*
         (345045*CHd[1, 1] + 345045*CHd[2, 2] + 345045*CHd[3, 3] + 
          365690*CHl3[1, 1] + 365690*CHl3[2, 2] - 345045*CHq1[1, 1] - 
          117993*CHq1[2, 2] - 288291*CHq1[3, 3] - 161073*CHq3[1, 1] - 
          388125*CHq3[2, 2] - 267699*CHq3[3, 3] - 690090*CHu[1, 1] + 
          992190*CHu[2, 2] + 1464*CHu[3, 3]) + 12*MW2^4*MZ2^7*
         (2794178*CHd[1, 1] + 2794178*CHd[2, 2] + 2794178*CHd[3, 3] + 
          3245417*CHl3[1, 1] + 3245417*CHl3[2, 2] - 2794178*CHq1[1, 1] - 
          299448*CHq1[2, 2] - 2330788*CHq1[3, 3] - 1107270*CHq3[1, 1] - 
          3602000*CHq3[2, 2] - 2095096*CHq3[3, 3] - 5588356*CHu[1, 1] + 
          8131936*CHu[2, 2] + 30672*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (393125*CHd[1, 1] + 393125*CHd[2, 2] + 393125*CHd[3, 3] - 
          43939*CHl3[1, 1] - 43939*CHl3[2, 2] - 393125*CHq1[1, 1] - 
          2022892*CHq1[2, 2] - 1106334*CHq1[3, 3] - 2002147*CHq3[1, 1] - 
          372380*CHq3[2, 2] - 1339886*CHq3[3, 3] - 786250*CHu[1, 1] + 
          2546800*CHu[2, 2] + 80736*CHu[3, 3]) - 16*MW2^6*MZ2^5*
         (475762*CHd[1, 1] + 475762*CHd[2, 2] + 475762*CHd[3, 3] + 
          2078625*CHl3[1, 1] + 2078625*CHl3[2, 2] - 475762*CHq1[1, 1] - 
          5600394*CHq1[2, 2] - 3125894*CHq1[3, 3] - 5652546*CHq3[1, 1] - 
          527914*CHq3[2, 2] - 3557414*CHq3[3, 3] - 951524*CHu[1, 1] + 
          2895944*CHu[2, 2] + 144288*CHu[3, 3]) - 2*MW2^3*MZ2^8*
         (6719363*CHd[1, 1] + 6719363*CHd[2, 2] + 6719363*CHd[3, 3] + 
          6740376*CHl3[1, 1] + 6740376*CHl3[2, 2] - 6719363*CHq1[1, 1] - 
          11274561*CHq1[2, 2] - 10512379*CHq1[3, 3] - 13245483*CHq3[1, 1] - 
          8690285*CHq3[2, 2] - 11220529*CHq3[3, 3] - 13438726*CHu[1, 1] + 
          26800840*CHu[2, 2] + 504072*CHu[3, 3])) - 
      2*MT2^2*MW2^4*(90112*MW2^12*(112*CHd[1, 1] + 112*CHd[2, 2] + 
          112*CHd[3, 3] - 99*CHl3[1, 1] - 99*CHl3[2, 2] - 112*CHq1[1, 1] + 
          504*CHq1[2, 2] + 112*CHq1[3, 3] + 336*CHq3[1, 1] - 280*CHq3[2, 2] + 
          34*CHq3[3, 3] - 224*CHu[1, 1] + 392*CHu[2, 2]) + 
        3*MZ2^12*(13362*CHd[1, 1] + 13362*CHd[2, 2] + 13362*CHd[3, 3] - 
          13362*CHq1[1, 1] + 7071*CHq1[2, 2] - 26673*CHq1[3, 3] - 
          20433*CHq3[2, 2] - 13345*CHq3[3, 3] - 26724*CHu[1, 1] + 
          55008*CHu[2, 2]) - 4*MW2^6*MZ2^6*(11083286*CHd[1, 1] + 
          11083286*CHd[2, 2] + 11083286*CHd[3, 3] + 4078143*CHl3[1, 1] + 
          4078143*CHl3[2, 2] - 11083286*CHq1[1, 1] + 56325138*CHq1[2, 2] + 
          20740190*CHq1[3, 3] + 55291458*CHq3[1, 1] - 12116966*CHq3[2, 2] + 
          32565434*CHq3[3, 3] - 22166572*CHu[1, 1] + 1443832*CHu[2, 2] - 
          3703464*CHu[3, 3]) + 2*MW2^4*MZ2^8*(-12267877*CHd[1, 1] - 
          12267877*CHd[2, 2] - 12267877*CHd[3, 3] - 23543790*CHl3[1, 1] - 
          23543790*CHl3[2, 2] + 12267877*CHq1[1, 1] + 35704245*CHq1[2, 2] + 
          30921653*CHq1[3, 3] + 37961181*CHq3[1, 1] + 14524813*CHq3[2, 2] + 
          30777689*CHq3[3, 3] + 24535754*CHu[1, 1] - 49015652*CHu[2, 2] - 
          2205288*CHu[3, 3]) - 3*MW2^3*MZ2^9*(91212*CHd[1, 1] + 
          91212*CHd[2, 2] + 91212*CHd[3, 3] - 937422*CHl3[1, 1] - 
          937422*CHl3[2, 2] - 91212*CHq1[1, 1] + 14864864*CHq1[2, 2] + 
          6865273*CHq1[3, 3] + 13571840*CHq3[1, 1] - 1384236*CHq3[2, 2] + 
          9218351*CHq3[3, 3] - 182424*CHu[1, 1] - 6813096*CHu[2, 2] - 
          1109733*CHu[3, 3]) + MW2^2*MZ2^10*(2363716*CHd[1, 1] + 
          2363716*CHd[2, 2] + 2363716*CHd[3, 3] + 2699358*CHl3[1, 1] + 
          2699358*CHl3[2, 2] - 2363716*CHq1[1, 1] + 11608707*CHq1[2, 2] + 
          1665412*CHq1[3, 3] + 9129714*CHq3[1, 1] - 4842709*CHq3[2, 2] + 
          4926220*CHq3[3, 3] - 4727432*CHu[1, 1] + 2136104*CHu[2, 2] - 
          879993*CHu[3, 3]) + 4*MW2^5*MZ2^7*(17111020*CHd[1, 1] + 
          17111020*CHd[2, 2] + 17111020*CHd[3, 3] + 25631859*CHl3[1, 1] + 
          25631859*CHl3[2, 2] - 17111020*CHq1[1, 1] + 2953494*CHq1[2, 2] - 
          14596808*CHq1[3, 3] - 989736*CHq3[1, 1] - 21054250*CHq3[2, 2] - 
          7364012*CHq3[3, 3] - 34222040*CHu[1, 1] + 40912196*CHu[2, 2] - 
          730566*CHu[3, 3]) + 32*MW2^8*MZ2^4*(10640798*CHd[1, 1] + 
          10640798*CHd[2, 2] + 10640798*CHd[3, 3] + 10733973*CHl3[1, 1] + 
          10733973*CHl3[2, 2] - 10640798*CHq1[1, 1] - 1254348*CHq1[2, 2] - 
          8330680*CHq1[3, 3] - 2925246*CHq3[1, 1] - 12311696*CHq3[2, 2] - 
          6386446*CHq3[3, 3] - 21281596*CHu[1, 1] + 30870784*CHu[2, 2] - 
          109314*CHu[3, 3]) - 128*MW2^9*MZ2^3*(2925382*CHd[1, 1] + 
          2925382*CHd[2, 2] + 2925382*CHd[3, 3] + 1517481*CHl3[1, 1] + 
          1517481*CHl3[2, 2] - 2925382*CHq1[1, 1] + 2843004*CHq1[2, 2] - 
          558377*CHq1[3, 3] + 2067234*CHq3[1, 1] - 3701152*CHq3[2, 2] - 
          12569*CHq3[3, 3] - 5850764*CHu[1, 1] + 8316554*CHu[2, 2] - 
          103059*CHu[3, 3]) - 6*MW2*MZ2^11*(93574*CHd[1, 1] + 
          93574*CHd[2, 2] + 93574*CHd[3, 3] + 76130*CHl3[1, 1] + 
          76130*CHl3[2, 2] - 93574*CHq1[1, 1] + 201870*CHq1[2, 2] - 
          81332*CHq1[3, 3] + 127500*CHq3[1, 1] - 167944*CHq3[2, 2] + 
          18841*CHq3[3, 3] - 187148*CHu[1, 1] + 252572*CHu[2, 2] - 
          12936*CHu[3, 3]) + 512*MW2^10*MZ2^2*(441752*CHd[1, 1] + 
          441752*CHd[2, 2] + 441752*CHd[3, 3] + 27792*CHl3[1, 1] + 
          27792*CHl3[2, 2] - 441752*CHq1[1, 1] + 868719*CHq1[2, 2] + 
          129062*CHq1[3, 3] + 644472*CHq3[1, 1] - 665999*CHq3[2, 2] + 
          160985*CHq3[3, 3] - 883504*CHu[1, 1] + 1317010*CHu[2, 2] - 
          12906*CHu[3, 3]) - 3072*MW2^11*MZ2*(23944*CHd[1, 1] + 
          23944*CHd[2, 2] + 23944*CHd[3, 3] - 9695*CHl3[1, 1] - 
          9695*CHl3[2, 2] - 23944*CHq1[1, 1] + 74110*CHq1[2, 2] + 
          17652*CHq1[3, 3] + 52120*CHq3[1, 1] - 45934*CHq3[2, 2] + 
          12840*CHq3[3, 3] - 47888*CHu[1, 1] + 77270*CHu[2, 2] - 
          132*CHu[3, 3]) - 16*MW2^7*MZ2^5*(8119634*CHd[1, 1] + 
          8119634*CHd[2, 2] + 8119634*CHd[3, 3] + 14249892*CHl3[1, 1] + 
          14249892*CHl3[2, 2] - 8119634*CHq1[1, 1] - 19823280*CHq1[2, 2] - 
          16888219*CHq1[3, 3] - 21238506*CHq3[1, 1] - 9534860*CHq3[2, 2] - 
          17309581*CHq3[3, 3] - 16239268*CHu[1, 1] + 29792056*CHu[2, 2] + 
          842319*CHu[3, 3])) + 
      MT2^7*(360448*MW2^11*(56*CHd[1, 1] + 56*CHd[2, 2] + 56*CHd[3, 3] - 
          57*CHl3[1, 1] - 57*CHl3[2, 2] - 56*CHq1[1, 1] + 252*CHq1[2, 2] + 
          56*CHq1[3, 3] + 168*CHq3[1, 1] - 140*CHq3[2, 2] + 77*CHq3[3, 3] - 
          112*CHu[1, 1] + 196*CHu[2, 2]) + 3*MZ2^11*(29580*CHd[1, 1] + 
          29580*CHd[2, 2] + 29580*CHd[3, 3] + 833*CHl3[1, 1] + 
          833*CHl3[2, 2] - 29580*CHq1[1, 1] + 13344*CHq1[2, 2] - 
          19788*CHq1[3, 3] - 42924*CHq3[2, 2] - 1462*CHq3[3, 3] - 
          59160*CHu[1, 1] + 112536*CHu[2, 2]) + 8*MW2^4*MZ2^7*
         (7256222*CHd[1, 1] + 7256222*CHd[2, 2] + 7256222*CHd[3, 3] - 
          3911481*CHl3[1, 1] - 3911481*CHl3[2, 2] - 7256222*CHq1[1, 1] + 
          37284264*CHq1[2, 2] + 13211630*CHq1[3, 3] + 30601518*CHq3[1, 1] - 
          13938968*CHq3[2, 2] + 17065610*CHq3[3, 3] - 14512444*CHu[1, 1] + 
          12152404*CHu[2, 2] - 4398066*CHu[3, 3]) - 4*MW2^3*MZ2^8*
         (9143485*CHd[1, 1] + 9143485*CHd[2, 2] + 9143485*CHd[3, 3] + 
          982950*CHl3[1, 1] + 982950*CHl3[2, 2] - 9143485*CHq1[1, 1] + 
          23878983*CHq1[2, 2] + 4614727*CHq1[3, 3] + 17432979*CHq3[1, 1] - 
          15589489*CHq3[2, 2] + 9941959*CHq3[3, 3] - 18286970*CHu[1, 1] + 
          22725992*CHu[2, 2] - 3775212*CHu[3, 3]) + 128*MW2^7*MZ2^4*
         (3886853*CHd[1, 1] + 3886853*CHd[2, 2] + 3886853*CHd[3, 3] + 
          3414744*CHl3[1, 1] + 3414744*CHl3[2, 2] - 3886853*CHq1[1, 1] - 
          1008222*CHq1[2, 2] - 2762422*CHq1[3, 3] - 1496349*CHq3[1, 1] - 
          4374980*CHq3[2, 2] - 2100625*CHq3[3, 3] - 7773706*CHu[1, 1] + 
          11375590*CHu[2, 2] - 823419*CHu[3, 3]) - 32*MW2^6*MZ2^5*
         (7268618*CHd[1, 1] + 7268618*CHd[2, 2] + 7268618*CHd[3, 3] + 
          11597943*CHl3[1, 1] + 11597943*CHl3[2, 2] - 7268618*CHq1[1, 1] - 
          17842722*CHq1[2, 2] - 13186747*CHq1[3, 3] - 17279658*CHq3[1, 1] - 
          6705554*CHq3[2, 2] - 11363839*CHq3[3, 3] - 14537236*CHu[1, 1] + 
          24617716*CHu[2, 2] - 812097*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (1792538*CHd[1, 1] + 1792538*CHd[2, 2] + 1792538*CHd[3, 3] + 
          401734*CHl3[1, 1] + 401734*CHl3[2, 2] - 1792538*CHq1[1, 1] + 
          2856036*CHq1[2, 2] - 114127*CHq1[3, 3] + 1738386*CHq3[1, 1] - 
          2910188*CHq3[2, 2] + 1005805*CHq3[3, 3] - 3585076*CHu[1, 1] + 
          5377564*CHu[2, 2] - 503199*CHu[3, 3]) - 256*MW2^8*MZ2^3*
         (2202214*CHd[1, 1] + 2202214*CHd[2, 2] + 2202214*CHd[3, 3] + 
          989547*CHl3[1, 1] + 989547*CHl3[2, 2] - 2202214*CHq1[1, 1] + 
          1838958*CHq1[2, 2] - 406469*CHq1[3, 3] + 1286946*CHq3[1, 1] - 
          2754226*CHq3[2, 2] - 221255*CHq3[3, 3] - 4404428*CHu[1, 1] + 
          6248354*CHu[2, 2] - 484119*CHu[3, 3]) + 512*MW2^9*MZ2^2*
         (730816*CHd[1, 1] + 730816*CHd[2, 2] + 730816*CHd[3, 3] + 
          29649*CHl3[1, 1] + 29649*CHl3[2, 2] - 730816*CHq1[1, 1] + 
          1305162*CHq1[2, 2] + 156076*CHq1[3, 3] + 982560*CHq3[1, 1] - 
          1053418*CHq3[2, 2] + 172306*CHq3[3, 3] - 1461632*CHu[1, 1] + 
          2133992*CHu[2, 2] - 138132*CHu[3, 3]) - 3*MW2*MZ2^10*
         (523652*CHd[1, 1] + 523652*CHd[2, 2] + 523652*CHd[3, 3] + 
          73733*CHl3[1, 1] + 73733*CHl3[2, 2] - 523652*CHq1[1, 1] + 
          478728*CHq1[2, 2] - 232720*CHq1[3, 3] + 198696*CHq3[1, 1] - 
          803684*CHq3[2, 2] + 101078*CHq3[3, 3] - 1047304*CHu[1, 1] + 
          1813264*CHu[2, 2] - 71736*CHu[3, 3]) - 2048*MW2^10*MZ2*
         (66232*CHd[1, 1] + 66232*CHd[2, 2] + 66232*CHd[3, 3] - 
          28047*CHl3[1, 1] - 28047*CHl3[2, 2] - 66232*CHq1[1, 1] + 
          193170*CHq1[2, 2] + 39436*CHq1[3, 3] + 139560*CHq3[1, 1] - 
          119842*CHq3[2, 2] + 42640*CHq3[3, 3] - 132464*CHu[1, 1] + 
          208250*CHu[2, 2] - 8316*CHu[3, 3]) + 8*MW2^5*MZ2^6*
         (1172098*CHd[1, 1] + 1172098*CHd[2, 2] + 1172098*CHd[3, 3] + 
          21040989*CHl3[1, 1] + 21040989*CHl3[2, 2] - 1172098*CHq1[1, 1] - 
          69383958*CHq1[2, 2] - 34965830*CHq1[3, 3] - 61933386*CHq3[1, 1] + 
          6278474*CHq3[2, 2] - 35270630*CHq3[3, 3] - 2344196*CHu[1, 1] + 
          20129480*CHu[2, 2] + 4053492*CHu[3, 3])) - 
      2*MT2^6*MW2*(270336*MW2^11*(112*CHd[1, 1] + 112*CHd[2, 2] + 
          112*CHd[3, 3] - 95*CHl3[1, 1] - 95*CHl3[2, 2] - 112*CHq1[1, 1] + 
          504*CHq1[2, 2] + 112*CHq1[3, 3] + 336*CHq3[1, 1] - 280*CHq3[2, 2] + 
          98*CHq3[3, 3] - 224*CHu[1, 1] + 392*CHu[2, 2]) + 
        4*MW2^4*MZ2^7*(17657516*CHd[1, 1] + 17657516*CHd[2, 2] + 
          17657516*CHd[3, 3] - 16947417*CHl3[1, 1] - 16947417*CHl3[2, 2] - 
          17657516*CHq1[1, 1] + 125460426*CHq1[2, 2] + 50460092*CHq1[3, 3] + 
          105856704*CHq3[1, 1] - 37261238*CHq3[2, 2] + 62684720*CHq3[3, 3] - 
          35315032*CHu[1, 1] + 17450620*CHu[2, 2] - 12141414*CHu[3, 3]) - 
        2*MW2^3*MZ2^8*(27589811*CHd[1, 1] + 27589811*CHd[2, 2] + 
          27589811*CHd[3, 3] + 2645994*CHl3[1, 1] + 2645994*CHl3[2, 2] - 
          27589811*CHq1[1, 1] + 84468237*CHq1[2, 2] + 20102021*CHq1[3, 3] + 
          63935445*CHq3[1, 1] - 48122603*CHq3[2, 2] + 39104441*CHq3[3, 3] - 
          55179622*CHu[1, 1] + 62182948*CHu[2, 2] - 10499904*CHu[3, 3]) + 
        MW2^2*MZ2^9*(17767276*CHd[1, 1] + 17767276*CHd[2, 2] + 
          17767276*CHd[3, 3] + 4859226*CHl3[1, 1] + 4859226*CHl3[2, 2] - 
          17767276*CHq1[1, 1] + 32176260*CHq1[2, 2] + 161935*CHq1[3, 3] + 
          20670312*CHq3[1, 1] - 29273224*CHq3[2, 2] + 13060477*CHq3[3, 3] - 
          35534552*CHu[1, 1] + 50677616*CHu[2, 2] - 4261419*CHu[3, 3]) + 
        32*MW2^7*MZ2^4*(27063250*CHd[1, 1] + 27063250*CHd[2, 2] + 
          27063250*CHd[3, 3] + 21694971*CHl3[1, 1] + 21694971*CHl3[2, 2] - 
          27063250*CHq1[1, 1] - 2422116*CHq1[2, 2] - 16340312*CHq1[3, 3] - 
          6438930*CHq3[1, 1] - 31080064*CHq3[2, 2] - 11048474*CHq3[3, 3] - 
          54126500*CHu[1, 1] + 79042232*CHu[2, 2] - 3348486*CHu[3, 3]) - 
        16*MW2^6*MZ2^5*(28793758*CHd[1, 1] + 28793758*CHd[2, 2] + 
          28793758*CHd[3, 3] + 40044786*CHl3[1, 1] + 40044786*CHl3[2, 2] - 
          28793758*CHq1[1, 1] - 52472892*CHq1[2, 2] - 43423409*CHq1[3, 3] - 
          52354710*CHq3[1, 1] - 28675576*CHq3[2, 2] - 35213483*CHq3[3, 3] - 
          57587516*CHu[1, 1] + 94417664*CHu[2, 2] - 1192635*CHu[3, 3]) - 
        128*MW2^8*MZ2^3*(7183138*CHd[1, 1] + 7183138*CHd[2, 2] + 
          7183138*CHd[3, 3] + 2838585*CHl3[1, 1] + 2838585*CHl3[2, 2] - 
          7183138*CHq1[1, 1] + 6627576*CHq1[2, 2] - 745595*CHq1[3, 3] + 
          4655382*CHq3[1, 1] - 9155332*CHq3[2, 2] - 199055*CHq3[3, 3] - 
          14366276*CHu[1, 1] + 20546078*CHu[2, 2] - 966393*CHu[3, 3]) - 
        MW2*MZ2^10*(2810062*CHd[1, 1] + 2810062*CHd[2, 2] + 
          2810062*CHd[3, 3] + 532668*CHl3[1, 1] + 532668*CHl3[2, 2] - 
          2810062*CHq1[1, 1] + 2914491*CHq1[2, 2] - 1284896*CHq1[3, 3] + 
          1348440*CHq3[1, 1] - 4376113*CHq3[2, 2] + 828610*CHq3[3, 3] - 
          5620124*CHu[1, 1] + 9472976*CHu[2, 2] - 286245*CHu[3, 3]) + 
        512*MW2^9*MZ2^2*(1140856*CHd[1, 1] + 1140856*CHd[2, 2] + 
          1140856*CHd[3, 3] + 12348*CHl3[1, 1] + 12348*CHl3[2, 2] - 
          1140856*CHq1[1, 1] + 2111553*CHq1[2, 2] + 329362*CHq1[3, 3] + 
          1569144*CHq3[1, 1] - 1683265*CHq3[2, 2] + 267235*CHq3[3, 3] - 
          2281712*CHu[1, 1] + 3371546*CHu[2, 2] - 128574*CHu[3, 3]) - 
        3072*MW2^10*MZ2*(66968*CHd[1, 1] + 66968*CHd[2, 2] + 
          66968*CHd[3, 3] - 26565*CHl3[1, 1] - 26565*CHl3[2, 2] - 
          66968*CHq1[1, 1] + 198330*CHq1[2, 2] + 43868*CHq1[3, 3] + 
          141768*CHq3[1, 1] - 123530*CHq3[2, 2] + 33032*CHq3[3, 3] - 
          133936*CHu[1, 1] + 212674*CHu[2, 2] - 4620*CHu[3, 3]) + 
        3*MZ2^11*(58752*CHd[1, 1] + 58752*CHd[2, 2] + 58752*CHd[3, 3] - 
          833*CHl3[1, 1] - 833*CHl3[2, 2] - 58752*CHq1[1, 1] + 
          26802*CHq1[2, 2] - 46869*CHq1[3, 3] - 85554*CHq3[2, 2] - 
          1887*CHq3[3, 3] - 117504*CHu[1, 1] + 224712*CHu[2, 2] + 
          2499*CHu[3, 3]) + 4*MW2^5*MZ2^6*(18715918*CHd[1, 1] + 
          18715918*CHd[2, 2] + 18715918*CHd[3, 3] + 79149855*CHl3[1, 1] + 
          79149855*CHl3[2, 2] - 18715918*CHq1[1, 1] - 221578158*CHq1[2, 2] - 
          123903650*CHq1[3, 3] - 202504950*CHq3[1, 1] + 357290*CHq3[2, 2] - 
          120496622*CHq3[3, 3] - 37431836*CHu[1, 1] + 111261272*CHu[2, 2] + 
          11964744*CHu[3, 3])) + MT2^3*MW2^3*
       (1081344*MW2^12*(56*CHd[1, 1] + 56*CHd[2, 2] + 56*CHd[3, 3] - 
          47*CHl3[1, 1] - 47*CHl3[2, 2] - 56*CHq1[1, 1] + 252*CHq1[2, 2] + 
          56*CHq1[3, 3] + 168*CHq3[1, 1] - 140*CHq3[2, 2] + 21*CHq3[3, 3] - 
          112*CHu[1, 1] + 196*CHu[2, 2]) + 42*MZ2^12*(6018*CHd[1, 1] + 
          6018*CHd[2, 2] + 6018*CHd[3, 3] - 714*CHl3[1, 1] - 714*CHl3[2, 2] - 
          6018*CHq1[1, 1] + 2949*CHq1[2, 2] - 8007*CHq1[3, 3] - 
          8967*CHq3[2, 2] - 2533*CHq3[3, 3] - 12036*CHu[1, 1] + 
          23832*CHu[2, 2]) - 2*MW2^3*MZ2^9*(6583262*CHd[1, 1] + 
          6583262*CHd[2, 2] + 6583262*CHd[3, 3] - 11131896*CHl3[1, 1] - 
          11131896*CHl3[2, 2] - 6583262*CHq1[1, 1] + 63255912*CHq1[2, 2] + 
          31889951*CHq1[3, 3] + 55772598*CHq3[1, 1] - 14066576*CHq3[2, 2] + 
          38966687*CHq3[3, 3] - 13166524*CHu[1, 1] - 3354548*CHu[2, 2] - 
          6272649*CHu[3, 3]) + 8*MW2^5*MZ2^7*(17737954*CHd[1, 1] + 
          17737954*CHd[2, 2] + 17737954*CHd[3, 3] + 24391023*CHl3[1, 1] + 
          24391023*CHl3[2, 2] - 17737954*CHq1[1, 1] + 50818296*CHq1[2, 2] + 
          8793526*CHq1[3, 3] + 44029122*CHq3[1, 1] - 24527128*CHq3[2, 2] + 
          29049106*CHq3[3, 3] - 35475908*CHu[1, 1] + 15620492*CHu[2, 2] - 
          5818266*CHu[3, 3]) + 3*MW2^2*MZ2^10*(4370272*CHd[1, 1] + 
          4370272*CHd[2, 2] + 4370272*CHd[3, 3] + 1750485*CHl3[1, 1] + 
          1750485*CHl3[2, 2] - 4370272*CHq1[1, 1] + 13102992*CHq1[2, 2] + 
          2172400*CHq1[3, 3] + 9728460*CHq3[1, 1] - 7744804*CHq3[2, 2] + 
          6214378*CHq3[3, 3] - 8740544*CHu[1, 1] + 9122576*CHu[2, 2] - 
          1443912*CHu[3, 3]) + 128*MW2^8*MZ2^4*(15152971*CHd[1, 1] + 
          15152971*CHd[2, 2] + 15152971*CHd[3, 3] + 14130132*CHl3[1, 1] + 
          14130132*CHl3[2, 2] - 15152971*CHq1[1, 1] - 153498*CHq1[2, 2] - 
          10684802*CHq1[3, 3] - 2679651*CHq3[1, 1] - 17679124*CHq3[2, 2] - 
          6958739*CHq3[3, 3] - 30305942*CHu[1, 1] + 44066894*CHu[2, 2] - 
          447417*CHu[3, 3]) - 256*MW2^9*MZ2^3*(7941394*CHd[1, 1] + 
          7941394*CHd[2, 2] + 7941394*CHd[3, 3] + 3803769*CHl3[1, 1] + 
          3803769*CHl3[2, 2] - 7941394*CHq1[1, 1] + 7724718*CHq1[2, 2] - 
          1208951*CHq1[3, 3] + 5534022*CHq3[1, 1] - 10132090*CHq3[2, 2] + 
          217423*CHq3[3, 3] - 15882788*CHu[1, 1] + 22678982*CHu[2, 2] - 
          399357*CHu[3, 3]) - 3*MW2*MZ2^11*(1041380*CHd[1, 1] + 
          1041380*CHd[2, 2] + 1041380*CHd[3, 3] + 388163*CHl3[1, 1] + 
          388163*CHl3[2, 2] - 1041380*CHq1[1, 1] + 1587288*CHq1[2, 2] - 
          577726*CHq1[3, 3] + 902496*CHq3[1, 1] - 1726172*CHq3[2, 2] + 
          368684*CHq3[3, 3] - 2082760*CHu[1, 1] + 3179896*CHu[2, 2] - 
          160230*CHu[3, 3]) + 512*MW2^10*MZ2^2*(2433248*CHd[1, 1] + 
          2433248*CHd[2, 2] + 2433248*CHd[3, 3] + 103659*CHl3[1, 1] + 
          103659*CHl3[2, 2] - 2433248*CHq1[1, 1] + 4659414*CHq1[2, 2] + 
          741476*CHq1[3, 3] + 3448128*CHq3[1, 1] - 3644534*CHq3[2, 2] + 
          780950*CHq3[3, 3] - 4866496*CHu[1, 1] + 7243552*CHu[2, 2] - 
          96732*CHu[3, 3]) - 2048*MW2^11*MZ2*(205928*CHd[1, 1] + 
          205928*CHd[2, 2] + 205928*CHd[3, 3] - 82725*CHl3[1, 1] - 
          82725*CHl3[2, 2] - 205928*CHq1[1, 1] + 623142*CHq1[2, 2] + 
          147716*CHq1[3, 3] + 440376*CHq3[1, 1] - 388694*CHq3[2, 2] + 
          95264*CHq3[3, 3] - 411856*CHu[1, 1] + 661150*CHu[2, 2] - 
          2772*CHu[3, 3]) - 4*MW2^4*MZ2^8*(13739555*CHd[1, 1] + 
          13739555*CHd[2, 2] + 13739555*CHd[3, 3] + 37865190*CHl3[1, 1] + 
          37865190*CHl3[2, 2] - 13739555*CHq1[1, 1] - 26837415*CHq1[2, 2] - 
          34642879*CHq1[3, 3] - 30736803*CHq3[1, 1] - 17638943*CHq3[2, 2] - 
          23347087*CHq3[3, 3] - 27479110*CHu[1, 1] + 40814512*CHu[2, 2] + 
          1181124*CHu[3, 3]) - 32*MW2^7*MZ2^5*(30888694*CHd[1, 1] + 
          30888694*CHd[2, 2] + 30888694*CHd[3, 3] + 45688065*CHl3[1, 1] + 
          45688065*CHl3[2, 2] - 30888694*CHq1[1, 1] - 47868402*CHq1[2, 2] - 
          49892153*CHq1[3, 3] - 51932358*CHq3[1, 1] - 34952650*CHq3[2, 2] - 
          44466089*CHq3[3, 3] - 61777388*CHu[1, 1] + 104009156*CHu[2, 2] + 
          1770669*CHu[3, 3]) + 8*MW2^6*MZ2^6*(14149846*CHd[1, 1] + 
          14149846*CHd[2, 2] + 14149846*CHd[3, 3] + 48432123*CHl3[1, 1] + 
          48432123*CHl3[2, 2] - 14149846*CHq1[1, 1] - 167769642*CHq1[2, 2] - 
          104153018*CHq1[3, 3] - 167161806*CHq3[1, 1] - 13542010*CHq3[2, 2] - 
          121503554*CHq3[3, 3] - 28299692*CHu[1, 1] + 117462392*CHu[2, 2] + 
          12292524*CHu[3, 3])) + MT2^5*MW2*
       (1802240*MW2^12*(56*CHd[1, 1] + 56*CHd[2, 2] + 56*CHd[3, 3] - 
          45*CHl3[1, 1] - 45*CHl3[2, 2] - 56*CHq1[1, 1] + 252*CHq1[2, 2] + 
          56*CHq1[3, 3] + 168*CHq3[1, 1] - 140*CHq3[2, 2] + 35*CHq3[3, 3] - 
          112*CHu[1, 1] + 196*CHu[2, 2]) + 3*MZ2^12*(29580*CHd[1, 1] + 
          29580*CHd[2, 2] + 29580*CHd[3, 3] + 833*CHl3[1, 1] + 
          833*CHl3[2, 2] - 29580*CHq1[1, 1] + 13344*CHq1[2, 2] - 
          19788*CHq1[3, 3] - 42924*CHq3[2, 2] - 1462*CHq3[3, 3] - 
          59160*CHu[1, 1] + 112536*CHu[2, 2]) - 4*MW2^4*MZ2^8*
         (36848921*CHd[1, 1] + 36848921*CHd[2, 2] + 36848921*CHd[3, 3] + 
          12268917*CHl3[1, 1] + 12268917*CHl3[2, 2] - 36848921*CHq1[1, 1] + 
          122016879*CHq1[2, 2] + 27529871*CHq1[3, 3] + 93688791*CHq3[1, 1] - 
          65177009*CHq3[2, 2] + 60120815*CHq3[3, 3] - 73697842*CHu[1, 1] + 
          72987268*CHu[2, 2] - 13600188*CHu[3, 3]) + 48*MW2^5*MZ2^7*
         (3445437*CHd[1, 1] + 3445437*CHd[2, 2] + 3445437*CHd[3, 3] - 
          4195700*CHl3[1, 1] - 4195700*CHl3[2, 2] - 3445437*CHq1[1, 1] + 
          32932194*CHq1[2, 2] + 14269365*CHq1[3, 3] + 28488765*CHq3[1, 1] - 
          7888866*CHq3[2, 2] + 18037557*CHq3[3, 3] - 6890874*CHu[1, 1] - 
          621234*CHu[2, 2] - 2999895*CHu[3, 3]) + 6*MW2^3*MZ2^9*
         (6920030*CHd[1, 1] + 6920030*CHd[2, 2] + 6920030*CHd[3, 3] + 
          4083803*CHl3[1, 1] + 4083803*CHl3[2, 2] - 6920030*CHq1[1, 1] + 
          11789626*CHq1[2, 2] - 2059769*CHq1[3, 3] + 7164262*CHq3[1, 1] - 
          11545394*CHq3[2, 2] + 4391885*CHq3[3, 3] - 13840060*CHu[1, 1] + 
          19511056*CHu[2, 2] - 1218753*CHu[3, 3]) - 256*MW2^9*MZ2^3*
         (12560138*CHd[1, 1] + 12560138*CHd[2, 2] + 12560138*CHd[3, 3] + 
          4962513*CHl3[1, 1] + 4962513*CHl3[2, 2] - 12560138*CHq1[1, 1] + 
          12149064*CHq1[2, 2] - 1111555*CHq1[3, 3] + 8577294*CHq3[1, 1] - 
          16131908*CHq3[2, 2] + 143033*CHq3[3, 3] - 25120276*CHu[1, 1] + 
          36016390*CHu[2, 2] - 1162161*CHu[3, 3]) + 384*MW2^8*MZ2^4*
         (8138313*CHd[1, 1] + 8138313*CHd[2, 2] + 8138313*CHd[3, 3] + 
          6557303*CHl3[1, 1] + 6557303*CHl3[2, 2] - 8138313*CHq1[1, 1] - 
          1340*CHq1[2, 2] - 4802824*CHq1[3, 3] - 1319345*CHq3[1, 1] - 
          9456318*CHq3[2, 2] - 2976811*CHq3[3, 3] - 16276626*CHu[1, 1] + 
          23732544*CHu[2, 2] - 647031*CHu[3, 3]) + 512*MW2^10*MZ2^2*
         (3897248*CHd[1, 1] + 3897248*CHd[2, 2] + 3897248*CHd[3, 3] + 
          17133*CHl3[1, 1] + 17133*CHl3[2, 2] - 3897248*CHq1[1, 1] + 
          7346418*CHq1[2, 2] + 1228580*CHq1[3, 3] + 5432448*CHq3[1, 1] - 
          5811218*CHq3[2, 2] + 981278*CHq3[3, 3] - 7794496*CHu[1, 1] + 
          11577532*CHu[2, 2] - 293580*CHu[3, 3]) - 32*MW2^7*MZ2^5*
         (54969742*CHd[1, 1] + 54969742*CHd[2, 2] + 54969742*CHd[3, 3] + 
          73816173*CHl3[1, 1] + 73816173*CHl3[2, 2] - 54969742*CHq1[1, 1] - 
          82917012*CHq1[2, 2] - 78076013*CHq1[3, 3] - 85484214*CHq3[1, 1] - 
          57536944*CHq3[2, 2] - 62014559*CHq3[3, 3] - 109939484*CHu[1, 1] + 
          178532504*CHu[2, 2] - 224703*CHu[3, 3]) - 
        6*MW2*MZ2^11*(88630*CHd[1, 1] + 88630*CHd[2, 2] + 88630*CHd[3, 3] + 
          32285*CHl3[1, 1] + 32285*CHl3[2, 2] - 88630*CHq1[1, 1] + 
          158103*CHq1[2, 2] + 50206*CHq1[3, 3] + 99348*CHq3[1, 1] - 
          147385*CHq3[2, 2] + 84658*CHq3[3, 3] - 177260*CHu[1, 1] + 
          235196*CHu[2, 2] - 33369*CHu[3, 3]) - 2048*MW2^11*MZ2*
         (337384*CHd[1, 1] + 337384*CHd[2, 2] + 337384*CHd[3, 3] - 
          133665*CHl3[1, 1] - 133665*CHl3[2, 2] - 337384*CHq1[1, 1] + 
          1007718*CHq1[2, 2] + 231124*CHq1[3, 3] + 716472*CHq3[1, 1] - 
          628630*CHq3[2, 2] + 147784*CHq3[3, 3] - 674768*CHu[1, 1] + 
          1076894*CHu[2, 2] - 13860*CHu[3, 3]) - 2*MW2^2*MZ2^10*
         (1714520*CHd[1, 1] + 1714520*CHd[2, 2] + 1714520*CHd[3, 3] + 
          915840*CHl3[1, 1] + 915840*CHl3[2, 2] - 1714520*CHq1[1, 1] - 
          18003*CHq1[2, 2] - 3165943*CHq1[3, 3] - 877506*CHq3[1, 1] - 
          2574023*CHq3[2, 2] - 1046605*CHq3[3, 3] - 3429040*CHu[1, 1] + 
          7072072*CHu[2, 2] + 359064*CHu[3, 3]) + 8*MW2^6*MZ2^6*
         (48540938*CHd[1, 1] + 48540938*CHd[2, 2] + 48540938*CHd[3, 3] + 
          142828809*CHl3[1, 1] + 142828809*CHl3[2, 2] - 48540938*CHq1[1, 1] - 
          357920778*CHq1[2, 2] - 221024746*CHq1[3, 3] - 
          336015330*CHq3[1, 1] - 26635490*CHq3[2, 2] - 215281198*CHq3[3, 3] - 
          97081876*CHu[1, 1] + 245550280*CHu[2, 2] + 20476044*CHu[3, 3])) + 
      MT2^4*MW2^2*(-180224*MW2^12*(560*CHd[1, 1] + 560*CHd[2, 2] + 
          560*CHd[3, 3] - 453*CHl3[1, 1] - 453*CHl3[2, 2] - 560*CHq1[1, 1] + 
          2520*CHq1[2, 2] + 560*CHq1[3, 3] + 1680*CHq3[1, 1] - 
          1400*CHq3[2, 2] + 266*CHq3[3, 3] - 1120*CHu[1, 1] + 
          1960*CHu[2, 2]) - 21*MZ2^12*(12444*CHd[1, 1] + 12444*CHd[2, 2] + 
          12444*CHd[3, 3] - 595*CHl3[1, 1] - 595*CHl3[2, 2] - 
          12444*CHq1[1, 1] + 5784*CHq1[2, 2] - 11220*CHq1[3, 3] - 
          18228*CHq3[2, 2] - 1462*CHq3[3, 3] - 24888*CHu[1, 1] + 
          48024*CHu[2, 2]) - 16*MW2^5*MZ2^7*(8387758*CHd[1, 1] + 
          8387758*CHd[2, 2] + 8387758*CHd[3, 3] - 2398110*CHl3[1, 1] - 
          2398110*CHl3[2, 2] - 8387758*CHq1[1, 1] + 76252563*CHq1[2, 2] + 
          32367412*CHq1[3, 3] + 67415700*CHq3[1, 1] - 17224621*CHq3[2, 2] + 
          46106650*CHq3[3, 3] - 16775516*CHu[1, 1] - 8317090*CHu[2, 2] - 
          7266285*CHu[3, 3]) - MW2^2*MZ2^10*(9008296*CHd[1, 1] + 
          9008296*CHd[2, 2] + 9008296*CHd[3, 3] + 590889*CHl3[1, 1] + 
          590889*CHl3[2, 2] - 9008296*CHq1[1, 1] + 25583388*CHq1[2, 2] + 
          9061498*CHq1[3, 3] + 19135692*CHq3[1, 1] - 15455992*CHq3[2, 2] + 
          14509972*CHq3[3, 3] - 18016592*CHu[1, 1] + 19288568*CHu[2, 2] - 
          3817386*CHu[3, 3]) - 64*MW2^8*MZ2^4*(50219698*CHd[1, 1] + 
          50219698*CHd[2, 2] + 50219698*CHd[3, 3] + 43028769*CHl3[1, 1] + 
          43028769*CHl3[2, 2] - 50219698*CHq1[1, 1] + 1273524*CHq1[2, 2] - 
          31707344*CHq1[3, 3] - 7148610*CHq3[1, 1] - 58641832*CHq3[2, 2] - 
          19204670*CHq3[3, 3] - 100439396*CHu[1, 1] + 146245100*CHu[2, 2] - 
          2577546*CHu[3, 3]) + 12*MW2^4*MZ2^8*(8165767*CHd[1, 1] + 
          8165767*CHd[2, 2] + 8165767*CHd[3, 3] + 10318177*CHl3[1, 1] + 
          10318177*CHl3[2, 2] - 8165767*CHq1[1, 1] + 19394209*CHq1[2, 2] - 
          305547*CHq1[3, 3] + 13800049*CHq3[1, 1] - 13759927*CHq3[2, 2] + 
          9311389*CHq3[3, 3] - 16331534*CHu[1, 1] + 14989208*CHu[2, 2] - 
          2278560*CHu[3, 3]) + 256*MW2^9*MZ2^3*(12870182*CHd[1, 1] + 
          12870182*CHd[2, 2] + 12870182*CHd[3, 3] + 5514954*CHl3[1, 1] + 
          5514954*CHl3[2, 2] - 12870182*CHq1[1, 1] + 12605742*CHq1[2, 2] - 
          1414717*CHq1[3, 3] + 8953314*CHq3[1, 1] - 16522610*CHq3[2, 2] + 
          393329*CHq3[3, 3] - 25740364*CHu[1, 1] + 36873682*CHu[2, 2] - 
          870255*CHu[3, 3]) + 2*MW2*MZ2^11*(1417048*CHd[1, 1] + 
          1417048*CHd[2, 2] + 1417048*CHd[3, 3] + 361272*CHl3[1, 1] + 
          361272*CHl3[2, 2] - 1417048*CHq1[1, 1] + 1910136*CHq1[2, 2] - 
          328235*CHq1[3, 3] + 1046724*CHq3[1, 1] - 2280460*CHq3[2, 2] + 
          741139*CHq3[3, 3] - 2834096*CHu[1, 1] + 4403540*CHu[2, 2] - 
          255339*CHu[3, 3]) - 1024*MW2^10*MZ2^2*(1978448*CHd[1, 1] + 
          1978448*CHd[2, 2] + 1978448*CHd[3, 3] + 33780*CHl3[1, 1] + 
          33780*CHl3[2, 2] - 1978448*CHq1[1, 1] + 3759909*CHq1[2, 2] + 
          627182*CHq1[3, 3] + 2777952*CHq3[1, 1] - 2960405*CHq3[2, 2] + 
          557705*CHq3[3, 3] - 3956896*CHu[1, 1] + 5887948*CHu[2, 2] - 
          106290*CHu[3, 3]) + 6144*MW2^11*MZ2*(113064*CHd[1, 1] + 
          113064*CHd[2, 2] + 113064*CHd[3, 3] - 45231*CHl3[1, 1] - 
          45231*CHl3[2, 2] - 113064*CHq1[1, 1] + 339542*CHq1[2, 2] + 
          79492*CHq1[3, 3] + 240632*CHq3[1, 1] - 211974*CHq3[2, 2] + 
          48784*CHq3[3, 3] - 226128*CHu[1, 1] + 361998*CHu[2, 2] - 
          2772*CHu[3, 3]) + 96*MW2^7*MZ2^5*(18735018*CHd[1, 1] + 
          18735018*CHd[2, 2] + 18735018*CHd[3, 3] + 25808381*CHl3[1, 1] + 
          25808381*CHl3[2, 2] - 18735018*CHq1[1, 1] - 26212946*CHq1[2, 2] - 
          27315121*CHq1[3, 3] - 27883034*CHq3[1, 1] - 20405106*CHq3[2, 2] - 
          22306661*CHq3[3, 3] - 37470036*CHu[1, 1] + 61255836*CHu[2, 2] + 
          477633*CHu[3, 3]) - 6*MW2^3*MZ2^9*(1192336*CHd[1, 1] + 
          1192336*CHd[2, 2] + 1192336*CHd[3, 3] + 5632906*CHl3[1, 1] + 
          5632906*CHl3[2, 2] - 1192336*CHq1[1, 1] - 6131918*CHq1[2, 2] - 
          7872021*CHq1[3, 3] - 6691556*CHq3[1, 1] - 1751974*CHq3[2, 2] - 
          5155269*CHq3[3, 3] - 2384672*CHu[1, 1] + 6146612*CHu[2, 2] + 
          902577*CHu[3, 3]) - 8*MW2^6*MZ2^6*(49659026*CHd[1, 1] + 
          49659026*CHd[2, 2] + 49659026*CHd[3, 3] + 129441285*CHl3[1, 1] + 
          129441285*CHl3[2, 2] - 49659026*CHq1[1, 1] - 320929950*CHq1[2, 2] - 
          212376394*CHq1[3, 3] - 310838298*CHq3[1, 1] - 39567374*CHq3[2, 2] - 
          217713634*CHq3[3, 3] - 99318052*CHu[1, 1] + 258341080*CHu[2, 2] + 
          20894040*CHu[3, 3]))))/(24*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*(MW2^6*(MW2 + MZ2)*(MW2*MZ2^10*(-349086*CHd[1, 1] - 
            349086*CHd[2, 2] - 349086*CHd[3, 3] - 58212*CHl1[1, 1] - 
            58212*CHl1[2, 2] + 79344*CHl3[1, 1] + 79344*CHl3[2, 2] + 
            1042638*CHq1[1, 1] - 442701*CHq1[2, 2] + 534387*CHq1[3, 3] + 
            477232*CHq3[1, 1] + 120367*CHq3[2, 2] + 325759*CHq3[3, 3] + 
            698172*CHu[1, 1] - 1515264*CHu[2, 2]) + 45056*MW2^11*
           (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 9*CHl3[1, 1] + 
            9*CHl3[2, 2] - 24*CHq1[1, 1] + 108*CHq1[2, 2] + 24*CHq1[3, 3] - 
            8*CHq3[1, 1] + 36*CHq3[2, 2] + 8*CHq3[3, 3] - 48*CHu[1, 1] + 
            84*CHu[2, 2]) - 1024*MW2^10*MZ2*(5848*CHd[1, 1] + 
            5848*CHd[2, 2] + 5848*CHd[3, 3] + 4941*CHl3[1, 1] + 
            4941*CHl3[2, 2] - 6904*CHq1[1, 1] + 19980*CHq1[2, 2] + 
            3736*CHq1[3, 3] - 3208*CHq3[1, 1] + 7396*CHq3[2, 2] + 
            360*CHq3[3, 3] - 11696*CHu[1, 1] + 18092*CHu[2, 2]) + 
          4*MZ2^11*(6152*CHd[1, 1] + 6152*CHd[2, 2] + 6152*CHd[3, 3] - 
            1764*CHl3[1, 1] - 1764*CHl3[2, 2] - 21146*CHq1[1, 1] + 
            10263*CHq1[2, 2] - 10573*CHq1[3, 3] - 4998*CHq3[1, 1] - 
            5194*CHq3[2, 2] - 4742*CHq3[3, 3] - 12304*CHu[1, 1] + 
            26896*CHu[2, 2]) - 128*MW2^8*MZ2^3*(39410*CHd[1, 1] + 
            39410*CHd[2, 2] + 39410*CHd[3, 3] + 18036*CHl1[1, 1] + 
            18036*CHl1[2, 2] + 266181*CHl3[1, 1] + 266181*CHl3[2, 2] - 
            94202*CHq1[1, 1] - 71298*CHq1[2, 2] - 75790*CHq1[3, 3] - 
            255986*CHq3[1, 1] + 143302*CHq3[2, 2] - 101486*CHq3[3, 3] - 
            78820*CHu[1, 1] + 76456*CHu[2, 2]) + 256*MW2^9*MZ2^2*
           (46452*CHd[1, 1] + 46452*CHd[2, 2] + 46452*CHd[3, 3] + 
            2376*CHl1[1, 1] + 2376*CHl1[2, 2] + 78327*CHl3[1, 1] + 
            78327*CHl3[2, 2] - 64596*CHq1[1, 1] + 102912*CHq1[2, 2] + 
            7044*CHq1[3, 3] - 57084*CHq3[1, 1] + 60592*CHq3[2, 2] - 
            16564*CHq3[3, 3] - 92904*CHu[1, 1] + 127140*CHu[2, 2]) - 
          32*MW2^7*MZ2^4*(620150*CHd[1, 1] + 620150*CHd[2, 2] + 
            620150*CHd[3, 3] - 99684*CHl1[1, 1] - 99684*CHl1[2, 2] - 
            636273*CHl3[1, 1] - 636273*CHl3[2, 2] - 589958*CHq1[1, 1] + 
            2075574*CHq1[2, 2] + 526622*CHq1[3, 3] + 1105994*CHq3[1, 1] - 
            470130*CHq3[2, 2] + 399910*CHq3[3, 3] - 1240300*CHu[1, 1] + 
            1781068*CHu[2, 2]) + 32*MW2^6*MZ2^5*(1330852*CHd[1, 1] + 
            1330852*CHd[2, 2] + 1330852*CHd[3, 3] - 38988*CHl1[1, 1] - 
            38988*CHl1[2, 2] + 453195*CHl3[1, 1] + 453195*CHl3[2, 2] - 
            1711624*CHq1[1, 1] + 2856030*CHq1[2, 2] + 196378*CHq1[3, 3] + 
            301704*CHq3[1, 1] - 366630*CHq3[2, 2] - 63450*CHq3[3, 3] - 
            2661704*CHu[1, 1] + 3672788*CHu[2, 2]) + 2*MW2^2*MZ2^9*
           (1192384*CHd[1, 1] + 1192384*CHd[2, 2] + 1192384*CHd[3, 3] + 
            239868*CHl1[1, 1] + 239868*CHl1[2, 2] + 262632*CHl3[1, 1] + 
            262632*CHl3[2, 2] - 2955268*CHq1[1, 1] + 1334055*CHq1[2, 2] - 
            1461197*CHq1[3, 3] - 1782950*CHq3[1, 1] - 216229*CHq3[2, 2] - 
            1110873*CHq3[3, 3] - 2384768*CHu[1, 1] + 4776272*CHu[2, 2]) - 
          8*MW2^5*MZ2^6*(5314835*CHd[1, 1] + 5314835*CHd[2, 2] + 
            5314835*CHd[3, 3] + 211950*CHl1[1, 1] + 211950*CHl1[2, 2] + 
            3918624*CHl3[1, 1] + 3918624*CHl3[2, 2] - 7944275*CHq1[1, 1] + 
            8762385*CHq1[2, 2] - 1239517*CHq1[3, 3] - 2353391*CHq3[1, 1] - 
            1148915*CHq3[2, 2] - 1979717*CHq3[3, 3] - 10629670*CHu[1, 1] + 
            15353044*CHu[2, 2]) - 2*MW2^3*MZ2^8*(4896953*CHd[1, 1] + 
            4896953*CHd[2, 2] + 4896953*CHd[3, 3] + 799578*CHl1[1, 1] + 
            799578*CHl1[2, 2] + 3044799*CHl3[1, 1] + 3044799*CHl3[2, 2] - 
            10044809*CHq1[1, 1] + 5715321*CHq1[2, 2] - 4362181*CHq1[3, 3] - 
            6379617*CHq3[1, 1] - 872091*CHq3[2, 2] - 3961149*CHq3[3, 3] - 
            9793906*CHu[1, 1] + 17462656*CHu[2, 2]) + 2*MW2^4*MZ2^7*
           (12784804*CHd[1, 1] + 12784804*CHd[2, 2] + 12784804*CHd[3, 3] + 
            1315656*CHl1[1, 1] + 1315656*CHl1[2, 2] + 10325799*CHl3[1, 1] + 
            10325799*CHl3[2, 2] - 22153828*CHq1[1, 1] + 17232600*CHq1[2, 2] - 
            7195760*CHq1[3, 3] - 11897900*CHq3[1, 1] - 2582424*CHq3[2, 2] - 
            7874128*CHq3[3, 3] - 25569608*CHu[1, 1] + 40524896*CHu[2, 2])) - 
        2*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (11264*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          48*MW2^3*MZ2^3*(98*CHd[1, 1] + 98*CHd[2, 2] + 98*CHd[3, 3] + 
            732*CHl3[1, 1] + 732*CHl3[2, 2] - 98*CHq1[1, 1] + 2*CHq1[2, 2] - 
            1269*CHq1[3, 3] + 54*CHq3[1, 1] - 46*CHq3[2, 2] - 
            951*CHq3[3, 3] - 196*CHu[1, 1] + 42*CHu[2, 2] - 1247*CHu[3, 3]) - 
          64*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] + 
            167*CHl3[1, 1] + 167*CHl3[2, 2] - 108*CHq1[1, 1] + 
            63*CHq1[2, 2] - 702*CHq1[3, 3] + 180*CHq3[1, 1] + 9*CHq3[2, 2] + 
            53*CHq3[3, 3] - 216*CHu[1, 1] + 54*CHu[2, 2] - 738*CHu[3, 3]) + 
          128*MW2^5*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
            121*CHl3[1, 1] - 121*CHl3[2, 2] - 24*CHq1[1, 1] + 42*CHq1[2, 2] - 
            108*CHq1[3, 3] + 72*CHq3[1, 1] + 6*CHq3[2, 2] + 296*CHq3[3, 3] - 
            48*CHu[1, 1] + 18*CHu[2, 2] - 132*CHu[3, 3]) + 
          MZ2^6*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
            833*CHl3[1, 1] - 833*CHl3[2, 2] - 408*CHq1[1, 1] - 
            114*CHq1[2, 2] + 2295*CHq1[3, 3] - 294*CHq3[2, 2] + 
            3961*CHq3[3, 3] - 816*CHu[1, 1] + 360*CHu[2, 2] + 
            2499*CHu[3, 3]) + 8*MW2^2*MZ2^4*(12*CHd[1, 1] + 12*CHd[2, 2] + 
            12*CHd[3, 3] - 3275*CHl3[1, 1] - 3275*CHl3[2, 2] - 
            12*CHq1[1, 1] + 183*CHq1[2, 2] + 5346*CHq1[3, 3] + 
            360*CHq3[1, 1] + 165*CHq3[2, 2] + 6199*CHq3[3, 3] - 
            24*CHu[1, 1] - 72*CHu[2, 2] + 5172*CHu[3, 3]) - 
          2*MW2*MZ2^5*(684*CHd[1, 1] + 684*CHd[2, 2] + 684*CHd[3, 3] - 
            4012*CHl3[1, 1] - 4012*CHl3[2, 2] - 684*CHq1[1, 1] + 
            180*CHq1[2, 2] + 7749*CHq1[3, 3] + 612*CHq3[1, 1] - 
            252*CHq3[2, 2] + 11273*CHq3[3, 3] - 1368*CHu[1, 1] + 
            324*CHu[2, 2] + 7785*CHu[3, 3])) + MT2^2*MW2^3*
         (MZ2^13*(-76680*CHd[1, 1] - 76680*CHd[2, 2] - 76680*CHd[3, 3] + 
            20335*CHl3[1, 1] + 20335*CHl3[2, 2] + 256608*CHq1[1, 1] - 
            122358*CHq1[2, 2] + 93318*CHq1[3, 3] + 59976*CHq3[1, 1] + 
            64386*CHq3[2, 2] + 31676*CHq3[3, 3] + 153360*CHu[1, 1] - 
            325272*CHu[2, 2]) + 45056*MW2^13*(504*CHd[1, 1] + 504*CHd[2, 2] + 
            504*CHd[3, 3] + 233*CHl3[1, 1] + 233*CHl3[2, 2] - 
            504*CHq1[1, 1] + 2268*CHq1[2, 2] + 504*CHq1[3, 3] - 
            168*CHq3[1, 1] + 756*CHq3[2, 2] + 224*CHq3[3, 3] - 
            1008*CHu[1, 1] + 1764*CHu[2, 2]) + 2*MW2^6*MZ2^7*
           (97427528*CHd[1, 1] + 97427528*CHd[2, 2] + 97427528*CHd[3, 3] + 
            25261200*CHl1[1, 1] + 25261200*CHl1[2, 2] + 98727143*CHl3[1, 1] + 
            98727143*CHl3[2, 2] - 223311176*CHq1[1, 1] + 
            49629444*CHq1[2, 2] - 121473796*CHq1[3, 3] - 
            217577600*CHq3[1, 1] - 13168316*CHq3[2, 2] - 
            120657540*CHq3[3, 3] - 194855056*CHu[1, 1] + 
            367241440*CHu[2, 2] - 1693320*CHu[3, 3]) - 8*MW2^7*MZ2^6*
           (77237143*CHd[1, 1] + 77237143*CHd[2, 2] + 77237143*CHd[3, 3] + 
            6426918*CHl1[1, 1] + 6426918*CHl1[2, 2] + 76028556*CHl3[1, 1] + 
            76028556*CHl3[2, 2] - 125202247*CHq1[1, 1] + 
            101764425*CHq1[2, 2] - 36023261*CHq1[3, 3] - 
            69307107*CHq3[1, 1] - 11199219*CHq3[2, 2] - 47885001*CHq3[3, 3] - 
            154474286*CHu[1, 1] + 227465972*CHu[2, 2] - 745584*CHu[3, 3]) + 
          MW2^3*MZ2^10*(33828448*CHd[1, 1] + 33828448*CHd[2, 2] + 
            33828448*CHd[3, 3] + 5973696*CHl1[1, 1] + 5973696*CHl1[2, 2] + 
            19247791*CHl3[1, 1] + 19247791*CHl3[2, 2] - 67779832*CHq1[1, 1] + 
            38412273*CHq1[2, 2] - 26857325*CHq1[3, 3] - 46012826*CHq3[1, 1] - 
            4724839*CHq3[2, 2] - 27549647*CHq3[3, 3] - 67656896*CHu[1, 1] + 
            120586784*CHu[2, 2] - 315726*CHu[3, 3]) - 2*MW2^4*MZ2^9*
           (37498213*CHd[1, 1] + 37498213*CHd[2, 2] + 37498213*CHd[3, 3] + 
            2907630*CHl1[1, 1] + 2907630*CHl1[2, 2] + 38425196*CHl3[1, 1] + 
            38425196*CHl3[2, 2] - 54324001*CHq1[1, 1] + 52196490*CHq1[2, 2] - 
            14452703*CHq1[3, 3] - 30405543*CHq3[1, 1] - 7458966*CHq3[2, 2] - 
            22513963*CHq3[3, 3] - 74996426*CHu[1, 1] + 108441716*CHu[2, 2] - 
            293739*CHu[3, 3]) + 32*MW2^8*MZ2^5*(25336682*CHd[1, 1] + 
            25336682*CHd[2, 2] + 25336682*CHd[3, 3] - 103896*CHl1[1, 1] - 
            103896*CHl1[2, 2] + 16242067*CHl3[1, 1] + 16242067*CHl3[2, 2] - 
            34141358*CHq1[1, 1] + 48681216*CHq1[2, 2] - 754783*CHq1[3, 3] - 
            2357710*CHq3[1, 1] - 3675300*CHq3[2, 2] - 5597131*CHq3[3, 3] - 
            50673364*CHu[1, 1] + 69142804*CHu[2, 2] - 86019*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(205830*CHd[1, 1] + 205830*CHd[2, 2] + 
            205830*CHd[3, 3] + 354996*CHl1[1, 1] + 354996*CHl1[2, 2] + 
            4179957*CHl3[1, 1] + 4179957*CHl3[2, 2] - 1149678*CHq1[1, 1] - 
            3029502*CHq1[2, 2] - 1530024*CHq1[3, 3] - 4773702*CHq3[1, 1] + 
            2220602*CHq3[2, 2] - 2155204*CHq3[3, 3] - 411660*CHu[1, 1] - 
            111228*CHu[2, 2] - 79662*CHu[3, 3]) - MW2^2*MZ2^11*
           (8428950*CHd[1, 1] + 8428950*CHd[2, 2] + 8428950*CHd[3, 3] + 
            1730268*CHl1[1, 1] + 1730268*CHl1[2, 2] + 634281*CHl3[1, 1] + 
            634281*CHl3[2, 2] - 21214518*CHq1[1, 1] + 9380793*CHq1[2, 2] - 
            8808657*CHq1[3, 3] - 12598580*CHq3[1, 1] - 1468499*CHq3[2, 2] - 
            6964851*CHq3[3, 3] - 16857900*CHu[1, 1] + 33989952*CHu[2, 2] - 
            66126*CHu[3, 3]) + 256*MW2^11*MZ2^2*(846388*CHd[1, 1] + 
            846388*CHd[2, 2] + 846388*CHd[3, 3] + 49896*CHl1[1, 1] + 
            49896*CHl1[2, 2] + 1443455*CHl3[1, 1] + 1443455*CHl3[2, 2] - 
            1206292*CHq1[1, 1] + 1701924*CHq1[2, 2] + 72700*CHq1[3, 3] - 
            1132828*CHq3[1, 1] + 1105132*CHq3[2, 2] - 429224*CHq3[3, 3] - 
            1692776*CHu[1, 1] + 2263388*CHu[2, 2] - 27528*CHu[3, 3]) + 
          MW2*MZ2^12*(1194970*CHd[1, 1] + 1194970*CHd[2, 2] + 
            1194970*CHd[3, 3] + 174636*CHl1[1, 1] + 174636*CHl1[2, 2] - 
            307119*CHl3[1, 1] - 307119*CHl3[2, 2] - 3575506*CHq1[1, 1] + 
            1531665*CHq1[2, 2] - 1414769*CHq1[3, 3] - 1523088*CHq3[1, 1] - 
            479387*CHq3[2, 2] - 805799*CHq3[3, 3] - 2389940*CHu[1, 1] + 
            5101568*CHu[2, 2] - 4998*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (117864*CHd[1, 1] + 117864*CHd[2, 2] + 117864*CHd[3, 3] + 
            101991*CHl3[1, 1] + 101991*CHl3[2, 2] - 140040*CHq1[1, 1] + 
            396408*CHq1[2, 2] + 71664*CHq1[3, 3] - 64600*CHq3[1, 1] + 
            147480*CHq3[2, 2] + 5368*CHq3[3, 3] - 235728*CHu[1, 1] + 
            361704*CHu[2, 2] - 1848*CHu[3, 3]) + 2*MW2^5*MZ2^8*
           (24752939*CHd[1, 1] + 24752939*CHd[2, 2] + 24752939*CHd[3, 3] - 
            7669458*CHl1[1, 1] - 7669458*CHl1[2, 2] + 39033682*CHl3[1, 1] + 
            39033682*CHl3[2, 2] + 4953637*CHq1[1, 1] + 70975803*CHq1[2, 2] + 
            30641981*CHq1[3, 3] + 45594773*CHq3[1, 1] - 8605017*CHq3[2, 2] + 
            14117153*CHq3[3, 3] - 49505878*CHu[1, 1] + 20193472*CHu[2, 2] + 
            152976*CHu[3, 3]) - 32*MW2^9*MZ2^4*(15034486*CHd[1, 1] + 
            15034486*CHd[2, 2] + 15034486*CHd[3, 3] - 1675620*CHl1[1, 1] - 
            1675620*CHl1[2, 2] - 4091721*CHl3[1, 1] - 4091721*CHl3[2, 2] - 
            15931750*CHq1[1, 1] + 44669322*CHq1[2, 2] + 7982242*CHq1[3, 3] + 
            16877690*CHq3[1, 1] - 5557558*CHq3[2, 2] + 5777782*CHq3[3, 3] - 
            30068972*CHu[1, 1] + 42029996*CHu[2, 2] + 172068*CHu[3, 3])) + 
        MT2*MW2^4*(MW2*MZ2^12*(-450374*CHd[1, 1] - 450374*CHd[2, 2] - 
            450374*CHd[3, 3] - 58212*CHl1[1, 1] - 58212*CHl1[2, 2] + 
            106735*CHl3[1, 1] + 106735*CHl3[2, 2] + 1383830*CHq1[1, 1] - 
            606111*CHq1[2, 2] + 669997*CHq1[3, 3] + 557200*CHq3[1, 1] + 
            205529*CHq3[2, 2] + 376403*CHq3[3, 3] + 900748*CHu[1, 1] - 
            1948120*CHu[2, 2]) - 45056*MW2^13*(168*CHd[1, 1] + 
            168*CHd[2, 2] + 168*CHd[3, 3] + 71*CHl3[1, 1] + 71*CHl3[2, 2] - 
            168*CHq1[1, 1] + 756*CHq1[2, 2] + 168*CHq1[3, 3] - 
            56*CHq3[1, 1] + 252*CHq3[2, 2] + 64*CHq3[3, 3] - 336*CHu[1, 1] + 
            588*CHu[2, 2]) + 4*MZ2^13*(6152*CHd[1, 1] + 6152*CHd[2, 2] + 
            6152*CHd[3, 3] - 1764*CHl3[1, 1] - 1764*CHl3[2, 2] - 
            21146*CHq1[1, 1] + 10263*CHq1[2, 2] - 10573*CHq1[3, 3] - 
            4998*CHq3[1, 1] - 5194*CHq3[2, 2] - 4742*CHq3[3, 3] - 
            12304*CHu[1, 1] + 26896*CHu[2, 2]) + 8*MW2^7*MZ2^6*
           (13357277*CHd[1, 1] + 13357277*CHd[2, 2] + 13357277*CHd[3, 3] + 
            2506194*CHl1[1, 1] + 2506194*CHl1[2, 2] + 20749054*CHl3[1, 1] + 
            20749054*CHl3[2, 2] - 25791773*CHq1[1, 1] + 7314435*CHq1[2, 2] - 
            13168027*CHq1[3, 3] - 25811377*CHq3[1, 1] - 286385*CHq3[2, 2] - 
            14528855*CHq3[3, 3] - 26714554*CHu[1, 1] + 41554204*CHu[2, 2] - 
            129852*CHu[3, 3]) + 2*MW2^4*MZ2^9*(23971124*CHd[1, 1] + 
            23971124*CHd[2, 2] + 23971124*CHd[3, 3] + 2834892*CHl1[1, 1] + 
            2834892*CHl1[2, 2] + 19621875*CHl3[1, 1] + 19621875*CHl3[2, 2] - 
            41591384*CHq1[1, 1] + 30760347*CHq1[2, 2] - 14178178*CHq1[3, 3] - 
            24951378*CHq3[1, 1] - 4522889*CHq3[2, 2] - 16063654*CHq3[3, 3] - 
            47942248*CHu[1, 1] + 76907668*CHu[2, 2] - 60021*CHu[3, 3]) - 
          MW2^3*MZ2^10*(16890552*CHd[1, 1] + 16890552*CHd[2, 2] + 
            16890552*CHd[3, 3] + 3110616*CHl1[1, 1] + 3110616*CHl1[2, 2] + 
            7829025*CHl3[1, 1] + 7829025*CHl3[2, 2] - 36434472*CHq1[1, 1] + 
            19023189*CHq1[2, 2] - 15857235*CHq1[3, 3] - 23647362*CHq3[1, 1] - 
            2616787*CHq3[2, 2] - 14125773*CHq3[3, 3] - 33781104*CHu[1, 1] + 
            62518344*CHu[2, 2] - 41136*CHu[3, 3]) - 2*MW2^5*MZ2^8*
           (38034349*CHd[1, 1] + 38034349*CHd[2, 2] + 38034349*CHd[3, 3] + 
            513378*CHl1[1, 1] + 513378*CHl1[2, 2] + 35688881*CHl3[1, 1] + 
            35688881*CHl3[2, 2] - 49993213*CHq1[1, 1] + 63915921*CHq1[2, 2] - 
            4576697*CHq1[3, 3] - 12496597*CHq3[1, 1] - 8827163*CHq3[2, 2] - 
            12880861*CHq3[3, 3] - 76068698*CHu[1, 1] + 101249408*CHu[2, 2] - 
            39768*CHu[3, 3]) - 32*MW2^8*MZ2^5*(6983896*CHd[1, 1] + 
            6983896*CHd[2, 2] + 6983896*CHd[3, 3] + 197964*CHl1[1, 1] + 
            197964*CHl1[2, 2] + 6473489*CHl3[1, 1] + 6473489*CHl3[2, 2] - 
            9989236*CHq1[1, 1] + 11388738*CHq1[2, 2] - 1084667*CHq1[3, 3] - 
            3368644*CHq3[1, 1] - 120242*CHq3[2, 2] - 2624983*CHq3[3, 3] - 
            13967792*CHu[1, 1] + 18885992*CHu[2, 2] - 31929*CHu[3, 3]) - 
          256*MW2^11*MZ2^2*(227228*CHd[1, 1] + 227228*CHd[2, 2] + 
            227228*CHd[3, 3] + 16632*CHl1[1, 1] + 16632*CHl1[2, 2] + 
            447447*CHl3[1, 1] + 447447*CHl3[2, 2] - 337340*CHq1[1, 1] + 
            380940*CHq1[2, 2] - 11212*CHq1[3, 3] - 347860*CHq3[1, 1] + 
            299364*CHq3[2, 2] - 134760*CHq3[3, 3] - 454456*CHu[1, 1] + 
            585508*CHu[2, 2] - 3480*CHu[3, 3]) + 2*MW2^2*MZ2^11*
           (1811664*CHd[1, 1] + 1811664*CHd[2, 2] + 1811664*CHd[3, 3] + 
            356292*CHl1[1, 1] + 356292*CHl1[2, 2] + 64672*CHl3[1, 1] + 
            64672*CHl3[2, 2] - 4751736*CHq1[1, 1] + 2076351*CHq1[2, 2] - 
            2241948*CHq1[3, 3] - 2663158*CHq3[1, 1] - 387775*CHq3[2, 2] - 
            1603610*CHq3[3, 3] - 3623328*CHu[1, 1] + 7434684*CHu[2, 2] - 
            2499*CHu[3, 3]) + 1024*MW2^12*MZ2*(36760*CHd[1, 1] + 
            36760*CHd[2, 2] + 36760*CHd[3, 3] + 32741*CHl3[1, 1] + 
            32741*CHl3[2, 2] - 44152*CHq1[1, 1] + 120936*CHq1[2, 2] + 
            21712*CHq1[3, 3] - 20904*CHq3[1, 1] + 45448*CHq3[2, 2] + 
            648*CHq3[3, 3] - 73520*CHu[1, 1] + 111896*CHu[2, 2] - 
            264*CHu[3, 3]) + 32*MW2^9*MZ2^4*(5354938*CHd[1, 1] + 
            5354938*CHd[2, 2] + 5354938*CHd[3, 3] - 390204*CHl1[1, 1] - 
            390204*CHl1[2, 2] + 564559*CHl3[1, 1] + 564559*CHl3[2, 2] - 
            6165418*CHq1[1, 1] + 14208390*CHq1[2, 2] + 2309494*CHq1[3, 3] + 
            3194838*CHq3[1, 1] - 516570*CHq3[2, 2] + 921586*CHq3[3, 3] - 
            10709876*CHu[1, 1] + 14711492*CHu[2, 2] + 852*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(145686*CHd[1, 1] + 145686*CHd[2, 2] + 
            145686*CHd[3, 3] - 107244*CHl1[1, 1] - 107244*CHl1[2, 2] - 
            1118273*CHl3[1, 1] - 1118273*CHl3[2, 2] + 84258*CHq1[1, 1] + 
            1485738*CHq1[2, 2] + 577992*CHq1[3, 3] + 1317018*CHq3[1, 1] - 
            458430*CHq3[2, 2] + 594876*CHq3[3, 3] - 291372*CHu[1, 1] + 
            628572*CHu[2, 2] + 7794*CHu[3, 3]) + 2*MW2^6*MZ2^7*
           (16916612*CHd[1, 1] + 16916612*CHd[2, 2] + 16916612*CHd[3, 3] - 
            6442200*CHl1[1, 1] - 6442200*CHl1[2, 2] + 1953511*CHl3[1, 1] + 
            1953511*CHl3[2, 2] + 503164*CHq1[1, 1] + 65187288*CHq1[2, 2] + 
            30136328*CHq1[3, 3] + 50350452*CHq3[1, 1] - 6279704*CHq3[2, 2] + 
            20793240*CHq3[3, 3] - 33833224*CHu[1, 1] + 20791024*CHu[2, 2] + 
            185640*CHu[3, 3])) + MT2^7*(-45056*MW2^11*(24*CHd[1, 1] + 
            24*CHd[2, 2] + 24*CHd[3, 3] - 7*CHl3[1, 1] - 7*CHl3[2, 2] - 
            24*CHq1[1, 1] + 108*CHq1[2, 2] + 24*CHq1[3, 3] - 8*CHq3[1, 1] + 
            36*CHq3[2, 2] + 64*CHq3[3, 3] - 48*CHu[1, 1] + 84*CHu[2, 2]) - 
          2*MW2^4*MZ2^7*(12828244*CHd[1, 1] + 12828244*CHd[2, 2] + 
            12828244*CHd[3, 3] + 1315656*CHl1[1, 1] + 1315656*CHl1[2, 2] + 
            10529431*CHl3[1, 1] + 10529431*CHl3[2, 2] - 22197268*CHq1[1, 1] + 
            17187336*CHq1[2, 2] - 8298296*CHq1[3, 3] - 11962844*CHq3[1, 1] - 
            2645544*CHq3[2, 2] - 8729032*CHq3[3, 3] - 25656488*CHu[1, 1] + 
            40571408*CHu[2, 2] - 797208*CHu[3, 3]) + 2*MW2^3*MZ2^8*
           (4861217*CHd[1, 1] + 4861217*CHd[2, 2] + 4861217*CHd[3, 3] + 
            799578*CHl1[1, 1] + 799578*CHl1[2, 2] + 3029325*CHl3[1, 1] + 
            3029325*CHl3[2, 2] - 10009073*CHq1[1, 1] + 5700861*CHq1[2, 2] - 
            4578493*CHq1[3, 3] - 6421881*CHq3[1, 1] - 864159*CHq3[2, 2] - 
            4870217*CHq3[3, 3] - 9722434*CHu[1, 1] + 17448760*CHu[2, 2] - 
            704472*CHu[3, 3]) - 2*MW2^2*MZ2^9*(1177624*CHd[1, 1] + 
            1177624*CHd[2, 2] + 1177624*CHd[3, 3] + 239868*CHl1[1, 1] + 
            239868*CHl1[2, 2] + 255216*CHl3[1, 1] + 255216*CHl3[2, 2] - 
            2940508*CHq1[1, 1] + 1336701*CHq1[2, 2] - 1367030*CHq1[3, 3] - 
            1784966*CHq3[1, 1] - 206131*CHq3[2, 2] - 1408744*CHq3[3, 3] - 
            2355248*CHu[1, 1] + 4764824*CHu[2, 2] - 244557*CHu[3, 3]) + 
          128*MW2^8*MZ2^3*(51830*CHd[1, 1] + 51830*CHd[2, 2] + 
            51830*CHd[3, 3] + 18036*CHl1[1, 1] + 18036*CHl1[2, 2] + 
            292099*CHl3[1, 1] + 292099*CHl3[2, 2] - 106622*CHq1[1, 1] - 
            66258*CHq1[2, 2] - 164728*CHq1[3, 3] - 239750*CHq3[1, 1] + 
            142078*CHq3[2, 2] - 162456*CHq3[3, 3] - 103660*CHu[1, 1] + 
            82396*CHu[2, 2] - 127134*CHu[3, 3]) + MW2*MZ2^10*
           (348558*CHd[1, 1] + 348558*CHd[2, 2] + 348558*CHd[3, 3] + 
            58212*CHl1[1, 1] + 58212*CHl1[2, 2] - 56820*CHl3[1, 1] - 
            56820*CHl3[2, 2] - 1042110*CHq1[1, 1] + 444333*CHq1[2, 2] - 
            429483*CHq1[3, 3] - 474784*CHq3[1, 1] - 119023*CHq3[2, 2] - 
            404623*CHq3[3, 3] - 697116*CHu[1, 1] + 1513680*CHu[2, 2] - 
            81120*CHu[3, 3]) - 256*MW2^9*MZ2^2*(51300*CHd[1, 1] + 
            51300*CHd[2, 2] + 51300*CHd[3, 3] + 2376*CHl1[1, 1] + 
            2376*CHl1[2, 2] + 76817*CHl3[1, 1] + 76817*CHl3[2, 2] - 
            69444*CHq1[1, 1] + 107868*CHq1[2, 2] - 18708*CHq1[3, 3] - 
            46572*CHq3[1, 1] + 61300*CHq3[2, 2] + 5656*CHq3[3, 3] - 
            102600*CHu[1, 1] + 130020*CHu[2, 2] - 32808*CHu[3, 3]) + 
          1024*MW2^10*MZ2*(6184*CHd[1, 1] + 6184*CHd[2, 2] + 6184*CHd[3, 3] + 
            3139*CHl3[1, 1] + 3139*CHl3[2, 2] - 7240*CHq1[1, 1] + 
            20568*CHq1[2, 2] + 2224*CHq1[3, 3] - 2200*CHq3[1, 1] + 
            7480*CHq3[2, 2] + 7848*CHq3[3, 3] - 12368*CHu[1, 1] + 
            18344*CHu[2, 2] - 1848*CHu[3, 3]) - 14*MZ2^11*(1816*CHd[1, 1] + 
            1816*CHd[2, 2] + 1816*CHd[3, 3] - 28*CHl3[1, 1] - 28*CHl3[2, 2] - 
            6100*CHq1[1, 1] + 2916*CHq1[2, 2] - 1979*CHq1[3, 3] - 
            1428*CHq3[1, 1] - 1526*CHq3[2, 2] - 1503*CHq3[3, 3] - 
            3632*CHu[1, 1] + 7736*CHu[2, 2] - 357*CHu[3, 3]) + 
          8*MW2^5*MZ2^6*(5379779*CHd[1, 1] + 5379779*CHd[2, 2] + 
            5379779*CHd[3, 3] + 211950*CHl1[1, 1] + 211950*CHl1[2, 2] + 
            4009804*CHl3[1, 1] + 4009804*CHl3[2, 2] - 8009219*CHq1[1, 1] + 
            8771601*CHq1[2, 2] - 1574353*CHq1[3, 3] - 2304575*CHq3[1, 1] - 
            1174259*CHq3[2, 2] - 1448553*CHq3[3, 3] - 10759558*CHu[1, 1] + 
            15384580*CHu[2, 2] + 255420*CHu[3, 3]) - 32*MW2^6*MZ2^5*
           (1346212*CHd[1, 1] + 1346212*CHd[2, 2] + 1346212*CHd[3, 3] - 
            38988*CHl1[1, 1] - 38988*CHl1[2, 2] + 418689*CHl3[1, 1] + 
            418689*CHl3[2, 2] - 1726984*CHq1[1, 1] + 2871372*CHq1[2, 2] + 
            256711*CHq1[3, 3] + 338208*CHq3[1, 1] - 360828*CHq3[2, 2] + 
            406301*CHq3[3, 3] - 2692424*CHu[1, 1] + 3677612*CHu[2, 2] + 
            323025*CHu[3, 3]) + 32*MW2^7*MZ2^4*(601694*CHd[1, 1] + 
            601694*CHd[2, 2] + 601694*CHd[3, 3] - 99684*CHl1[1, 1] - 
            99684*CHl1[2, 2] - 761455*CHl3[1, 1] - 761455*CHl3[2, 2] - 
            571502*CHq1[1, 1] + 2087466*CHq1[2, 2] + 816458*CHq1[3, 3] + 
            1115570*CHq3[1, 1] - 453990*CHq3[2, 2] + 984910*CHq3[3, 3] - 
            1203388*CHu[1, 1] + 1772356*CHu[2, 2] + 545676*CHu[3, 3])) - 
        MT2^3*MW2^2*(MZ2^13*(-78312*CHd[1, 1] - 78312*CHd[2, 2] - 
            78312*CHd[3, 3] + 8673*CHl3[1, 1] + 8673*CHl3[2, 2] + 
            258240*CHq1[1, 1] - 121902*CHq1[2, 2] + 74142*CHq1[3, 3] + 
            59976*CHq3[1, 1] + 65562*CHq3[2, 2] + 25828*CHq3[3, 3] + 
            156624*CHu[1, 1] - 326712*CHu[2, 2]) + 45056*MW2^13*
           (840*CHd[1, 1] + 840*CHd[2, 2] + 840*CHd[3, 3] + 411*CHl3[1, 1] + 
            411*CHl3[2, 2] - 840*CHq1[1, 1] + 3780*CHq1[2, 2] + 
            840*CHq1[3, 3] - 280*CHq3[1, 1] + 1260*CHq3[2, 2] + 
            448*CHq3[3, 3] - 1680*CHu[1, 1] + 2940*CHu[2, 2]) + 
          2*MW2^6*MZ2^7*(381490364*CHd[1, 1] + 381490364*CHd[2, 2] + 
            381490364*CHd[3, 3] + 47919384*CHl1[1, 1] + 47919384*CHl1[2, 2] + 
            315253005*CHl3[1, 1] + 315253005*CHl3[2, 2] - 
            691129148*CHq1[1, 1] + 465555096*CHq1[2, 2] - 
            254838616*CHq1[3, 3] - 432907156*CHq3[1, 1] - 
            72192120*CHq3[2, 2] - 285378536*CHq3[3, 3] - 
            762980728*CHu[1, 1] + 1241172208*CHu[2, 2] - 4640472*CHu[3, 3]) - 
          2*MW2^5*MZ2^8*(107128495*CHd[1, 1] + 107128495*CHd[2, 2] + 
            107128495*CHd[3, 3] + 25441830*CHl1[1, 1] + 25441830*CHl1[2, 2] + 
            46801171*CHl3[1, 1] + 46801171*CHl3[2, 2] - 
            255750175*CHq1[1, 1] + 95294763*CHq1[2, 2] - 
            120645035*CHq1[3, 3] - 194507559*CHq3[1, 1] - 
            16118169*CHq3[2, 2] - 110339087*CHq3[3, 3] - 
            214256990*CHu[1, 1] + 426531848*CHu[2, 2] - 1318920*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(178271617*CHd[1, 1] + 178271617*CHd[2, 2] + 
            178271617*CHd[3, 3] + 8614458*CHl1[1, 1] + 8614458*CHl1[2, 2] + 
            144874832*CHl3[1, 1] + 144874832*CHl3[2, 2] - 
            270664321*CHq1[1, 1] + 281283219*CHq1[2, 2] - 
            59248835*CHq1[3, 3] - 96713557*CHq3[1, 1] - 34844233*CHq3[2, 2] - 
            82999187*CHq3[3, 3] - 356543234*CHu[1, 1] + 515904380*CHu[2, 2] - 
            1217916*CHu[3, 3]) + MW2^3*MZ2^10*(16795884*CHd[1, 1] + 
            16795884*CHd[2, 2] + 16795884*CHd[3, 3] + 2760048*CHl1[1, 1] + 
            2760048*CHl1[2, 2] + 18068740*CHl3[1, 1] + 18068740*CHl3[2, 2] - 
            23408700*CHq1[1, 1] + 18850731*CHq1[2, 2] - 8064537*CHq1[3, 3] - 
            21644278*CHq3[1, 1] - 774913*CHq3[2, 2] - 14890425*CHq3[3, 3] - 
            33591768*CHu[1, 1] + 51482352*CHu[2, 2] - 624240*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(1208962*CHd[1, 1] + 1208962*CHd[2, 2] + 
            1208962*CHd[3, 3] + 631260*CHl1[1, 1] + 631260*CHl1[2, 2] + 
            8008737*CHl3[1, 1] + 8008737*CHl3[2, 2] - 3101338*CHq1[1, 1] - 
            3030222*CHq1[2, 2] - 2279720*CHq1[3, 3] - 8981554*CHq3[1, 1] + 
            4824338*CHq3[2, 2] - 4179216*CHq3[3, 3] - 2417924*CHu[1, 1] + 
            2219252*CHu[2, 2] - 302490*CHu[3, 3]) + 256*MW2^11*MZ2^2*
           (1618668*CHd[1, 1] + 1618668*CHd[2, 2] + 1618668*CHd[3, 3] + 
            83160*CHl1[1, 1] + 83160*CHl1[2, 2] + 2553555*CHl3[1, 1] + 
            2553555*CHl3[2, 2] - 2253708*CHq1[1, 1] + 3543972*CHq1[2, 2] + 
            238404*CHq1[3, 3] - 1989252*CHq3[1, 1] + 2101580*CHq3[2, 2] - 
            735960*CHq3[3, 3] - 3237336*CHu[1, 1] + 4407420*CHu[2, 2] - 
            89976*CHu[3, 3]) - 2*MW2^2*MZ2^11*(3147316*CHd[1, 1] + 
            3147316*CHd[2, 2] + 3147316*CHd[3, 3] + 719604*CHl1[1, 1] + 
            719604*CHl1[2, 2] + 545872*CHl3[1, 1] + 545872*CHl3[2, 2] - 
            7386388*CHq1[1, 1] + 3304719*CHq1[2, 2] - 2833355*CHq1[3, 3] - 
            4961730*CHq3[1, 1] - 269615*CHq3[2, 2] - 2825609*CHq3[3, 3] - 
            6294632*CHu[1, 1] + 12433388*CHu[2, 2] - 81696*CHu[3, 3]) + 
          MW2*MZ2^12*(1076586*CHd[1, 1] + 1076586*CHd[2, 2] + 
            1076586*CHd[3, 3] + 174636*CHl1[1, 1] + 174636*CHl1[2, 2] - 
            223843*CHl3[1, 1] - 223843*CHl3[2, 2] - 3157242*CHq1[1, 1] + 
            1328073*CHq1[2, 2] - 1078629*CHq1[3, 3] - 1418232*CHq3[1, 1] - 
            376935*CHq3[2, 2] - 725963*CHq3[3, 3] - 2153172*CHu[1, 1] + 
            4565520*CHu[2, 2] - 14994*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (205688*CHd[1, 1] + 205688*CHd[2, 2] + 205688*CHd[3, 3] + 
            176617*CHl3[1, 1] + 176617*CHl3[2, 2] - 242648*CHq1[1, 1] + 
            701064*CHq1[2, 2] + 126224*CHq1[3, 3] - 109256*CHq3[1, 1] + 
            259112*CHq3[2, 2] + 18520*CHq3[3, 3] - 411376*CHu[1, 1] + 
            633976*CHu[2, 2] - 5544*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (47236316*CHd[1, 1] + 47236316*CHd[2, 2] + 47236316*CHd[3, 3] - 
            1148148*CHl1[1, 1] - 1148148*CHl1[2, 2] + 23052767*CHl3[1, 1] + 
            23052767*CHl3[2, 2] - 61220840*CHq1[1, 1] + 99059784*CHq1[2, 2] + 
            901997*CHq1[3, 3] + 7526688*CHq3[1, 1] - 11211432*CHq3[2, 2] - 
            5091037*CHq3[3, 3] - 94472632*CHu[1, 1] + 129541228*CHu[2, 2] + 
            220155*CHu[3, 3]) + 2*MW2^4*MZ2^9*(3730772*CHd[1, 1] + 
            3730772*CHd[2, 2] + 3730772*CHd[3, 3] + 4448412*CHl1[1, 1] + 
            4448412*CHl1[2, 2] - 22226603*CHl3[1, 1] - 22226603*CHl3[2, 2] - 
            37324640*CHq1[1, 1] - 4813989*CHq1[2, 2] - 21986746*CHq1[3, 3] - 
            26192662*CHq3[1, 1] + 152515*CHq3[2, 2] - 10056140*CHq3[3, 3] - 
            7461544*CHu[1, 1] + 45704848*CHu[2, 2] + 299601*CHu[3, 3]) - 
          32*MW2^9*MZ2^4*(23122762*CHd[1, 1] + 23122762*CHd[2, 2] + 
            23122762*CHd[3, 3] - 3431916*CHl1[1, 1] - 3431916*CHl1[2, 2] - 
            13932621*CHl3[1, 1] - 13932621*CHl3[2, 2] - 22501498*CHq1[1, 1] + 
            75305790*CHq1[2, 2] + 14005342*CHq1[3, 3] + 37851622*CHq3[1, 1] - 
            14981970*CHq3[2, 2] + 14636074*CHq3[3, 3] - 46245524*CHu[1, 1] + 
            65535548*CHu[2, 2] + 988452*CHu[3, 3])) + 
        MT2^6*(2*MZ2^12*(-13120*CHd[1, 1] - 13120*CHd[2, 2] - 
            13120*CHd[3, 3] + 1029*CHl3[1, 1] + 1029*CHl3[2, 2] + 
            43108*CHq1[1, 1] - 20298*CHq1[2, 2] + 11558*CHq1[3, 3] + 
            9996*CHq3[1, 1] + 10976*CHq3[2, 2] + 6560*CHq3[3, 3] + 
            26240*CHu[1, 1] - 54512*CHu[2, 2]) + 45056*MW2^12*
           (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] + 51*CHl3[1, 1] + 
            51*CHl3[2, 2] - 168*CHq1[1, 1] + 756*CHq1[2, 2] + 
            168*CHq1[3, 3] - 56*CHq3[1, 1] + 252*CHq3[2, 2] + 
            224*CHq3[3, 3] - 336*CHu[1, 1] + 588*CHu[2, 2]) + 
          2*MW2^5*MZ2^7*(110564472*CHd[1, 1] + 110564472*CHd[2, 2] + 
            110564472*CHd[3, 3] + 10057392*CHl1[1, 1] + 10057392*CHl1[2, 2] + 
            87481861*CHl3[1, 1] + 87481861*CHl3[2, 2] - 
            186665400*CHq1[1, 1] + 155397228*CHq1[2, 2] - 
            61896444*CHq1[3, 3] - 93317920*CHq3[1, 1] - 22822676*CHq3[2, 2] - 
            67726396*CHq3[3, 3] - 221128944*CHu[1, 1] + 345088608*CHu[2, 2] - 
            2328840*CHu[3, 3]) - 2*MW2^4*MZ2^8*(46796163*CHd[1, 1] + 
            46796163*CHd[2, 2] + 46796163*CHd[3, 3] + 6912702*CHl1[1, 1] + 
            6912702*CHl1[2, 2] + 28937678*CHl3[1, 1] + 28937678*CHl3[2, 2] - 
            92200179*CHq1[1, 1] + 57207291*CHq1[2, 2] - 36859107*CHq1[3, 3] - 
            56738099*CHq3[1, 1] - 8570073*CHq3[2, 2] - 38630703*CHq3[3, 3] - 
            93592326*CHu[1, 1] + 162622944*CHu[2, 2] - 2236272*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(13197261*CHd[1, 1] + 13197261*CHd[2, 2] + 
            13197261*CHd[3, 3] + 2478654*CHl1[1, 1] + 2478654*CHl1[2, 2] + 
            3716263*CHl3[1, 1] + 3716263*CHl3[2, 2] - 30685305*CHq1[1, 1] + 
            15089550*CHq1[2, 2] - 12627459*CHq1[3, 3] - 18816527*CHq3[1, 1] - 
            2331418*CHq3[2, 2] - 12336379*CHq3[3, 3] - 26394522*CHu[1, 1] + 
            50847708*CHu[2, 2] - 816759*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (395906*CHd[1, 1] + 395906*CHd[2, 2] + 395906*CHd[3, 3] + 
            131004*CHl1[1, 1] + 131004*CHl1[2, 2] + 1915259*CHl3[1, 1] + 
            1915259*CHl3[2, 2] - 815738*CHq1[1, 1] - 289314*CHq1[2, 2] - 
            654184*CHq1[3, 3] - 1880258*CHq3[1, 1] + 1119030*CHq3[2, 2] - 
            1042916*CHq3[3, 3] - 791812*CHu[1, 1] + 801100*CHu[2, 2] - 
            390474*CHu[3, 3]) + 256*MW2^10*MZ2^2*(361852*CHd[1, 1] + 
            361852*CHd[2, 2] + 361852*CHd[3, 3] + 16632*CHl1[1, 1] + 
            16632*CHl1[2, 2] + 558453*CHl3[1, 1] + 558453*CHl3[2, 2] - 
            493084*CHq1[1, 1] + 812988*CHq1[2, 2] + 532*CHq1[3, 3] - 
            384628*CHq3[1, 1] + 455540*CHq3[2, 2] - 84536*CHq3[3, 3] - 
            723704*CHu[1, 1] + 970052*CHu[2, 2] - 99480*CHu[3, 3]) + 
          MW2*MZ2^11*(539462*CHd[1, 1] + 539462*CHd[2, 2] + 
            539462*CHd[3, 3] + 58212*CHl1[1, 1] + 58212*CHl1[2, 2] - 
            104767*CHl3[1, 1] - 104767*CHl3[2, 2] - 1652846*CHq1[1, 1] + 
            727971*CHq1[2, 2] - 537553*CHq1[3, 3] - 612280*CHq3[1, 1] - 
            276929*CHq3[2, 2] - 390307*CHq3[3, 3] - 1078924*CHu[1, 1] + 
            2282104*CHu[2, 2] - 19992*CHu[3, 3]) - 1024*MW2^11*MZ2*
           (43000*CHd[1, 1] + 43000*CHd[2, 2] + 43000*CHd[3, 3] + 
            34093*CHl3[1, 1] + 34093*CHl3[2, 2] - 50392*CHq1[1, 1] + 
            146376*CHq1[2, 2] + 22672*CHq1[3, 3] - 19784*CHq3[1, 1] + 
            53608*CHq3[2, 2] + 23048*CHq3[3, 3] - 86000*CHu[1, 1] + 
            131096*CHu[2, 2] - 5544*CHu[3, 3]) + MW2^2*MZ2^10*
           (-4874018*CHd[1, 1] - 4874018*CHd[2, 2] - 4874018*CHd[3, 3] - 
            887220*CHl1[1, 1] - 887220*CHl1[2, 2] + 332985*CHl3[1, 1] + 
            332985*CHl3[2, 2] + 13254650*CHq1[1, 1] - 5783235*CHq1[2, 2] + 
            5040367*CHq1[3, 3] + 6857060*CHq3[1, 1] + 1287429*CHq3[2, 2] + 
            4393797*CHq3[3, 3] + 9748036*CHu[1, 1] - 20179696*CHu[2, 2] + 
            289494*CHu[3, 3]) - 8*MW2^6*MZ2^6*(42709173*CHd[1, 1] + 
            42709173*CHd[2, 2] + 42709173*CHd[3, 3] + 1327698*CHl1[1, 1] + 
            1327698*CHl1[2, 2] + 31491728*CHl3[1, 1] + 31491728*CHl3[2, 2] - 
            62638341*CHq1[1, 1] + 72717843*CHq1[2, 2] - 12086415*CHq1[3, 3] - 
            15253529*CHq3[1, 1] - 9634481*CHq3[2, 2] - 13340395*CHq3[3, 3] - 
            85418346*CHu[1, 1] + 122260236*CHu[2, 2] + 911808*CHu[3, 3]) + 
          32*MW2^7*MZ2^5*(10022526*CHd[1, 1] + 10022526*CHd[2, 2] + 
            10022526*CHd[3, 3] - 372600*CHl1[1, 1] - 372600*CHl1[2, 2] + 
            3666979*CHl3[1, 1] + 3666979*CHl3[2, 2] - 12657738*CHq1[1, 1] + 
            22113732*CHq1[2, 2] + 847611*CHq1[3, 3] + 3351014*CHq3[1, 1] - 
            3035808*CHq3[2, 2] + 1331547*CHq3[3, 3] - 20045052*CHu[1, 1] + 
            27524532*CHu[2, 2] + 1037391*CHu[3, 3]) - 32*MW2^8*MZ2^4*
           (4191042*CHd[1, 1] + 4191042*CHd[2, 2] + 4191042*CHd[3, 3] - 
            769932*CHl1[1, 1] - 769932*CHl1[2, 2] - 4520059*CHl3[1, 1] - 
            4520059*CHl3[2, 2] - 3760530*CHq1[1, 1] + 14886318*CHq1[2, 2] + 
            3786582*CHq1[3, 3] + 8892046*CHq3[1, 1] - 3817714*CHq3[2, 2] + 
            5273842*CHq3[3, 3] - 8382084*CHu[1, 1] + 12167700*CHu[2, 2] + 
            1704492*CHu[3, 3])) + MT2^4*MW2*
         (225280*MW2^13*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] + 
            83*CHl3[1, 1] + 83*CHl3[2, 2] - 168*CHq1[1, 1] + 756*CHq1[2, 2] + 
            168*CHq1[3, 3] - 56*CHq3[1, 1] + 252*CHq3[2, 2] + 
            112*CHq3[3, 3] - 336*CHu[1, 1] + 588*CHu[2, 2]) - 
          4*MZ2^13*(6560*CHd[1, 1] + 6560*CHd[2, 2] + 6560*CHd[3, 3] - 
            98*CHl3[1, 1] - 98*CHl3[2, 2] - 21554*CHq1[1, 1] + 
            10149*CHq1[2, 2] - 5779*CHq1[3, 3] - 4998*CHq3[1, 1] - 
            5488*CHq3[2, 2] - 3280*CHq3[3, 3] - 13120*CHu[1, 1] + 
            27256*CHu[2, 2]) + 2*MW2^6*MZ2^7*(530258072*CHd[1, 1] + 
            530258072*CHd[2, 2] + 530258072*CHd[3, 3] + 50910768*CHl1[1, 1] + 
            50910768*CHl1[2, 2] + 419329889*CHl3[1, 1] + 
            419329889*CHl3[2, 2] - 904670360*CHq1[1, 1] + 
            731593068*CHq1[2, 2] - 296982796*CHq1[3, 3] - 
            471469856*CHq3[1, 1] - 107333044*CHq3[2, 2] - 
            339504380*CHq3[3, 3] - 1060516144*CHu[1, 1] + 
            1665823072*CHu[2, 2] - 6046536*CHu[3, 3]) - 
          2*MW2^5*MZ2^8*(212920987*CHd[1, 1] + 212920987*CHd[2, 2] + 
            212920987*CHd[3, 3] + 33715710*CHl1[1, 1] + 33715710*CHl1[2, 2] + 
            125987902*CHl3[1, 1] + 125987902*CHl3[2, 2] - 
            429423307*CHq1[1, 1] + 251293491*CHq1[2, 2] - 
            171392459*CHq1[3, 3] - 273625403*CHq3[1, 1] - 
            38109265*CHq3[2, 2] - 173340823*CHq3[3, 3] - 
            425841974*CHu[1, 1] + 751691528*CHu[2, 2] - 3096432*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(1783346*CHd[1, 1] + 1783346*CHd[2, 2] + 
            1783346*CHd[3, 3] + 655020*CHl1[1, 1] + 655020*CHl1[2, 2] + 
            8745697*CHl3[1, 1] + 8745697*CHl3[2, 2] - 3874058*CHq1[1, 1] - 
            1683270*CHq1[2, 2] - 2206084*CHq1[3, 3] - 9593426*CHq3[1, 1] + 
            5544442*CHq3[2, 2] - 4659140*CHq3[3, 3] - 3566692*CHu[1, 1] + 
            3786244*CHu[2, 2] - 583974*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (53490113*CHd[1, 1] + 53490113*CHd[2, 2] + 53490113*CHd[3, 3] + 
            11077614*CHl1[1, 1] + 11077614*CHl1[2, 2] + 8774761*CHl3[1, 1] + 
            8774761*CHl3[2, 2] - 131561309*CHq1[1, 1] + 58258512*CHq1[2, 2] - 
            54896869*CHq1[3, 3] - 81970427*CHq3[1, 1] - 9192332*CHq3[2, 2] - 
            46777127*CHq3[3, 3] - 106980226*CHu[1, 1] + 213877480*CHu[2, 2] - 
            438777*CHu[3, 3]) + MW2^3*MZ2^10*(-14720376*CHd[1, 1] - 
            14720376*CHd[2, 2] - 14720376*CHd[3, 3] - 2836944*CHl1[1, 1] - 
            2836944*CHl1[2, 2] + 6927142*CHl3[1, 1] + 6927142*CHl3[2, 2] + 
            46327824*CHq1[1, 1] - 17450067*CHq1[2, 2] + 17909775*CHq1[3, 3] + 
            21522106*CHq3[1, 1] + 4797729*CHq3[2, 2] + 10127219*CHq3[3, 3] + 
            29440752*CHu[1, 1] - 66086928*CHu[2, 2] - 323598*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(210236545*CHd[1, 1] + 210236545*CHd[2, 2] + 
            210236545*CHd[3, 3] + 7037226*CHl1[1, 1] + 7037226*CHl1[2, 2] + 
            157976806*CHl3[1, 1] + 157976806*CHl3[2, 2] - 
            310003153*CHq1[1, 1] + 354999747*CHq1[2, 2] - 
            61065839*CHq1[3, 3] - 81631365*CHq3[1, 1] - 46115737*CHq3[2, 2] - 
            81548199*CHq3[3, 3] - 420473090*CHu[1, 1] + 603800204*CHu[2, 2] - 
            270432*CHu[3, 3]) + 256*MW2^11*MZ2^2*(1753196*CHd[1, 1] + 
            1753196*CHd[2, 2] + 1753196*CHd[3, 3] + 83160*CHl1[1, 1] + 
            83160*CHl1[2, 2] + 2675657*CHl3[1, 1] + 2675657*CHl3[2, 2] - 
            2409356*CHq1[1, 1] + 3990492*CHq1[2, 2] + 278996*CHq1[3, 3] - 
            2036932*CHq3[1, 1] + 2263444*CHq3[2, 2] - 716768*CHq3[3, 3] - 
            3506392*CHu[1, 1] + 4804156*CHu[2, 2] - 158760*CHu[3, 3]) + 
          MW2*MZ2^12*(228254*CHd[1, 1] + 228254*CHd[2, 2] + 
            228254*CHd[3, 3] + 58212*CHl1[1, 1] + 58212*CHl1[2, 2] - 
            30540*CHl3[1, 1] - 30540*CHl3[2, 2] - 621926*CHq1[1, 1] + 
            239793*CHq1[2, 2] - 222013*CHq1[3, 3] - 372376*CHq3[1, 1] - 
            16151*CHq3[2, 2] - 259693*CHq3[3, 3] - 456508*CHu[1, 1] + 
            977056*CHu[2, 2] - 14994*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (211640*CHd[1, 1] + 211640*CHd[2, 2] + 211640*CHd[3, 3] + 
            181797*CHl3[1, 1] + 181797*CHl3[2, 2] - 248600*CHq1[1, 1] + 
            726000*CHq1[2, 2] + 128480*CHq1[3, 3] - 109000*CHq3[1, 1] + 
            267200*CHq3[2, 2] + 34200*CHq3[3, 3] - 423280*CHu[1, 1] + 
            652960*CHu[2, 2] - 9240*CHu[3, 3]) + MW2^2*MZ2^11*
           (305126*CHd[1, 1] + 305126*CHd[2, 2] + 305126*CHd[3, 3] - 
            188676*CHl1[1, 1] - 188676*CHl1[2, 2] - 990250*CHl3[1, 1] - 
            990250*CHl3[2, 2] - 2346278*CHq1[1, 1] + 958947*CHq1[2, 2] - 
            602863*CHq1[3, 3] + 478292*CHq3[1, 1] - 958181*CHq3[2, 2] + 
            777397*CHq3[3, 3] - 610252*CHu[1, 1] + 1860784*CHu[2, 2] + 
            138402*CHu[3, 3]) + 32*MW2^8*MZ2^5*(50171090*CHd[1, 1] + 
            50171090*CHd[2, 2] + 50171090*CHd[3, 3] - 1790856*CHl1[1, 1] - 
            1790856*CHl1[2, 2] + 20754656*CHl3[1, 1] + 20754656*CHl3[2, 2] - 
            63566318*CHq1[1, 1] + 110097582*CHq1[2, 2] + 1933217*CHq1[3, 3] + 
            15344522*CHq3[1, 1] - 14707370*CHq3[2, 2] - 878297*CHq3[3, 3] - 
            100342180*CHu[1, 1] + 137904832*CHu[2, 2] + 1071153*CHu[3, 3]) - 
          32*MW2^9*MZ2^4*(21646914*CHd[1, 1] + 21646914*CHd[2, 2] + 
            21646914*CHd[3, 3] - 3830652*CHl1[1, 1] - 3830652*CHl1[2, 2] - 
            18483379*CHl3[1, 1] - 18483379*CHl3[2, 2] - 19639506*CHq1[1, 1] + 
            75196110*CHq1[2, 2] + 14571606*CHq1[3, 3] + 44092622*CHq3[1, 1] - 
            18776082*CHq3[2, 2] + 19119610*CHq3[3, 3] - 43293828*CHu[1, 1] + 
            62008476*CHu[2, 2] + 2282196*CHu[3, 3])) - 
        MT2^5*MW2*(45056*MW2^12*(504*CHd[1, 1] + 504*CHd[2, 2] + 
            504*CHd[3, 3] + 229*CHl3[1, 1] + 229*CHl3[2, 2] - 
            504*CHq1[1, 1] + 2268*CHq1[2, 2] + 504*CHq1[3, 3] - 
            168*CHq3[1, 1] + 756*CHq3[2, 2] + 448*CHq3[3, 3] - 
            1008*CHu[1, 1] + 1764*CHu[2, 2]) + 2*MW2^5*MZ2^7*
           (352385588*CHd[1, 1] + 352385588*CHd[2, 2] + 352385588*CHd[3, 3] + 
            31019976*CHl1[1, 1] + 31019976*CHl1[2, 2] + 
            276278227*CHl3[1, 1] + 276278227*CHl3[2, 2] - 
            591206132*CHq1[1, 1] + 501242712*CHq1[2, 2] - 
            189448168*CHq1[3, 3] - 289632860*CHq3[1, 1] - 
            72763544*CHq3[2, 2] - 213044568*CHq3[3, 3] - 
            704771176*CHu[1, 1] + 1096322608*CHu[2, 2] - 4568232*CHu[3, 3]) - 
          2*MW2^4*MZ2^8*(153117613*CHd[1, 1] + 153117613*CHd[2, 2] + 
            153117613*CHd[3, 3] + 22053762*CHl1[1, 1] + 22053762*CHl1[2, 2] + 
            94795905*CHl3[1, 1] + 94795905*CHl3[2, 2] - 
            298698685*CHq1[1, 1] + 188925225*CHq1[2, 2] - 
            115497809*CHq1[3, 3] - 182013701*CHq3[1, 1] - 
            28209219*CHq3[2, 2] - 119956565*CHq3[3, 3] - 
            306235226*CHu[1, 1] + 528326912*CHu[2, 2] - 3585144*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(44544728*CHd[1, 1] + 44544728*CHd[2, 2] + 
            44544728*CHd[3, 3] + 8235540*CHl1[1, 1] + 8235540*CHl1[2, 2] + 
            13130998*CHl3[1, 1] + 13130998*CHl3[2, 2] - 
            102156716*CHq1[1, 1] + 51007923*CHq1[2, 2] - 
            41017426*CHq1[3, 3] - 62759718*CHq3[1, 1] - 7876809*CHq3[2, 2] - 
            38382466*CHq3[3, 3] - 89089456*CHu[1, 1] + 170033356*CHu[2, 2] - 
            1099929*CHu[3, 3]) - 128*MW2^9*MZ2^3*(1218462*CHd[1, 1] + 
            1218462*CHd[2, 2] + 1218462*CHd[3, 3] + 397764*CHl1[1, 1] + 
            397764*CHl1[2, 2] + 5539883*CHl3[1, 1] + 5539883*CHl3[2, 2] - 
            2514246*CHq1[1, 1] - 696054*CHq1[2, 2] - 1474200*CHq1[3, 3] - 
            5848110*CHq3[1, 1] + 3481202*CHq3[2, 2] - 2994012*CHq3[3, 3] - 
            2436924*CHu[1, 1] + 2626188*CHu[2, 2] - 633558*CHu[3, 3]) + 
          256*MW2^10*MZ2^2*(1088020*CHd[1, 1] + 1088020*CHd[2, 2] + 
            1088020*CHd[3, 3] + 49896*CHl1[1, 1] + 49896*CHl1[2, 2] + 
            1657349*CHl3[1, 1] + 1657349*CHl3[2, 2] - 1485940*CHq1[1, 1] + 
            2496372*CHq1[2, 2] + 131740*CHq1[3, 3] - 1213372*CHq3[1, 1] + 
            1392988*CHq3[2, 2] - 379352*CHq3[3, 3] - 2176040*CHu[1, 1] + 
            2969852*CHu[2, 2] - 164040*CHu[3, 3]) - 1024*MW2^11*MZ2*
           (128712*CHd[1, 1] + 128712*CHd[2, 2] + 128712*CHd[3, 3] + 
            109423*CHl3[1, 1] + 109423*CHl3[2, 2] - 150888*CHq1[1, 1] + 
            441528*CHq1[2, 2] + 75120*CHq1[3, 3] - 63736*CHq3[1, 1] + 
            162072*CHq3[2, 2] + 36728*CHq3[3, 3] - 257424*CHu[1, 1] + 
            395976*CHu[2, 2] - 9240*CHu[3, 3]) + MZ2^12*(-105368*CHd[1, 1] - 
            105368*CHd[2, 2] - 105368*CHd[3, 3] + 19061*CHl3[1, 1] + 
            19061*CHl3[2, 2] + 345272*CHq1[1, 1] - 162270*CHq1[2, 2] + 
            92668*CHq1[3, 3] + 79968*CHq3[1, 1] + 88102*CHq3[2, 2] + 
            31026*CHq3[3, 3] + 210736*CHu[1, 1] - 436456*CHu[2, 2] - 
            4998*CHu[3, 3]) + 4*MW2*MZ2^11*(495924*CHd[1, 1] + 
            495924*CHd[2, 2] + 495924*CHd[3, 3] + 58212*CHl1[1, 1] + 
            58212*CHl1[2, 2] - 120824*CHl3[1, 1] - 120824*CHl3[2, 2] - 
            1504350*CHq1[1, 1] + 656448*CHq1[2, 2] - 490641*CHq1[3, 3] - 
            576988*CHq3[1, 1] - 240109*CHq3[2, 2] - 294666*CHq3[3, 3] - 
            991848*CHu[1, 1] + 2093274*CHu[2, 2] + 5286*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-17067326*CHd[1, 1] - 17067326*CHd[2, 2] - 
            17067326*CHd[3, 3] - 3141396*CHl1[1, 1] - 3141396*CHl1[2, 2] + 
            1048011*CHl3[1, 1] + 1048011*CHl3[2, 2] + 45734990*CHq1[1, 1] - 
            20025435*CHq1[2, 2] + 17201689*CHq1[3, 3] + 24094528*CHq3[1, 1] + 
            4320317*CHq3[2, 2] + 13694879*CHq3[3, 3] + 34134652*CHu[1, 1] - 
            70128856*CHu[2, 2] + 239424*CHu[3, 3]) - 8*MW2^6*MZ2^6*
           (133175839*CHd[1, 1] + 133175839*CHd[2, 2] + 133175839*CHd[3, 3] + 
            3827142*CHl1[1, 1] + 3827142*CHl1[2, 2] + 97750294*CHl3[1, 1] + 
            97750294*CHl3[2, 2] - 194486431*CHq1[1, 1] + 
            229453689*CHq1[2, 2] - 37193777*CHq1[3, 3] - 
            44912763*CHq3[1, 1] - 30329907*CHq3[2, 2] - 45455949*CHq3[3, 3] - 
            266351678*CHu[1, 1] + 381349892*CHu[2, 2] + 1003836*CHu[3, 3]) + 
          32*MW2^7*MZ2^5*(30676232*CHd[1, 1] + 30676232*CHd[2, 2] + 
            30676232*CHd[3, 3] - 1217484*CHl1[1, 1] - 1217484*CHl1[2, 2] + 
            11717967*CHl3[1, 1] + 11717967*CHl3[2, 2] - 38551676*CHq1[1, 1] + 
            68355450*CHq1[2, 2] + 1659911*CHq1[3, 3] + 11042468*CHq3[1, 1] - 
            9621306*CHq3[2, 2] + 1759655*CHq3[3, 3] - 61352464*CHu[1, 1] + 
            84359488*CHu[2, 2] + 1547661*CHu[3, 3]) - 32*MW2^8*MZ2^4*
           (12567070*CHd[1, 1] + 12567070*CHd[2, 2] + 12567070*CHd[3, 3] - 
            2381940*CHl1[1, 1] - 2381940*CHl1[2, 2] - 12617875*CHl3[1, 1] - 
            12617875*CHl3[2, 2] - 11056366*CHq1[1, 1] + 44941650*CHq1[2, 2] + 
            9502690*CHq1[3, 3] + 27782162*CHq3[1, 1] - 12093358*CHq3[2, 2] + 
            13689750*CHq3[3, 3] - 25134140*CHu[1, 1] + 36271868*CHu[2, 2] + 
            2692092*CHu[3, 3]))) + 
      MW2^2*(MW2^6*(MW2 + MZ2)*(2*MW2*MZ2^10*(-263220*CHd[1, 1] - 
            263220*CHd[2, 2] - 263220*CHd[3, 3] - 29106*CHl1[1, 1] - 
            29106*CHl1[2, 2] + 25119*CHl3[1, 1] + 25119*CHl3[2, 2] + 
            609996*CHq1[1, 1] - 315027*CHq1[2, 2] + 289041*CHq1[3, 3] + 
            193634*CHq3[1, 1] + 197555*CHq3[2, 2] + 184727*CHq3[3, 3] + 
            526440*CHu[1, 1] - 1050384*CHu[2, 2]) + 45056*MW2^11*
           (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 9*CHl3[1, 1] + 
            9*CHl3[2, 2] - 24*CHq1[1, 1] + 108*CHq1[2, 2] + 24*CHq1[3, 3] - 
            8*CHq3[1, 1] + 36*CHq3[2, 2] + 8*CHq3[3, 3] - 48*CHu[1, 1] + 
            84*CHu[2, 2]) - 1024*MW2^10*MZ2*(5848*CHd[1, 1] + 
            5848*CHd[2, 2] + 5848*CHd[3, 3] + 4941*CHl3[1, 1] + 
            4941*CHl3[2, 2] - 6904*CHq1[1, 1] + 19980*CHq1[2, 2] + 
            3736*CHq1[3, 3] - 3208*CHq3[1, 1] + 7396*CHq3[2, 2] + 
            360*CHq3[3, 3] - 11696*CHu[1, 1] + 18092*CHu[2, 2]) - 
          256*MW2^8*MZ2^3*(15637*CHd[1, 1] + 15637*CHd[2, 2] + 
            15637*CHd[3, 3] + 9018*CHl1[1, 1] + 9018*CHl1[2, 2] + 
            129675*CHl3[1, 1] + 129675*CHl3[2, 2] - 43033*CHq1[1, 1] - 
            53955*CHq1[2, 2] - 41963*CHq1[3, 3] - 140197*CHq3[1, 1] + 
            81821*CHq3[2, 2] - 54811*CHq3[3, 3] - 31274*CHu[1, 1] + 
            23990*CHu[2, 2]) + 256*MW2^9*MZ2^2*(45660*CHd[1, 1] + 
            45660*CHd[2, 2] + 45660*CHd[3, 3] + 2376*CHl1[1, 1] + 
            2376*CHl1[2, 2] + 77139*CHl3[1, 1] + 77139*CHl3[2, 2] - 
            63804*CHq1[1, 1] + 99348*CHq1[2, 2] + 6252*CHq1[3, 3] - 
            59460*CHq3[1, 1] + 62572*CHq3[2, 2] - 17356*CHq3[3, 3] - 
            91320*CHu[1, 1] + 124368*CHu[2, 2]) + 
          MZ2^11*(39602*CHd[1, 1] + 39602*CHd[2, 2] + 39602*CHd[3, 3] - 
            7056*CHl3[1, 1] - 7056*CHl3[2, 2] - 99578*CHq1[1, 1] + 
            47667*CHq1[2, 2] - 49789*CHq1[3, 3] - 19992*CHq3[1, 1] - 
            42385*CHq3[2, 2] - 26465*CHq3[3, 3] - 79204*CHu[1, 1] + 
            164032*CHu[2, 2]) - 32*MW2^7*MZ2^4*(702968*CHd[1, 1] + 
            702968*CHd[2, 2] + 702968*CHd[3, 3] - 99684*CHl1[1, 1] - 
            99684*CHl1[2, 2] - 634599*CHl3[1, 1] - 634599*CHl3[2, 2] - 
            672776*CHq1[1, 1] + 2445528*CHq1[2, 2] + 610952*CHq1[3, 3] + 
            1357472*CHq3[1, 1] - 671424*CHq3[2, 2] + 484240*CHq3[3, 3] - 
            1405936*CHu[1, 1] + 2069392*CHu[2, 2]) + 32*MW2^6*MZ2^5*
           (1470847*CHd[1, 1] + 1470847*CHd[2, 2] + 1470847*CHd[3, 3] - 
            38988*CHl1[1, 1] - 38988*CHl1[2, 2] + 374274*CHl3[1, 1] + 
            374274*CHl3[2, 2] - 1851619*CHq1[1, 1] + 3431049*CHq1[2, 2] + 
            329731*CHq1[3, 3] + 708405*CHq3[1, 1] - 674943*CHq3[2, 2] + 
            69903*CHq3[3, 3] - 2941694*CHu[1, 1] + 4140536*CHu[2, 2]) + 
          2*MW2^2*MZ2^9*(1638595*CHd[1, 1] + 1638595*CHd[2, 2] + 
            1638595*CHd[3, 3] + 239868*CHl1[1, 1] + 239868*CHl1[2, 2] + 
            289551*CHl3[1, 1] + 289551*CHl3[2, 2] - 3401479*CHq1[1, 1] + 
            2049879*CHq1[2, 2] - 1458731*CHq1[3, 3] - 1331807*CHq3[1, 1] - 
            927121*CHq3[2, 2] - 1108407*CHq3[3, 3] - 3277190*CHu[1, 1] + 
            6116192*CHu[2, 2]) - 4*MW2^3*MZ2^8*(3080452*CHd[1, 1] + 
            3080452*CHd[2, 2] + 3080452*CHd[3, 3] + 399789*CHl1[1, 1] + 
            399789*CHl1[2, 2] + 1398807*CHl3[1, 1] + 1398807*CHl3[2, 2] - 
            5654380*CHq1[1, 1] + 4222362*CHq1[2, 2] - 2013866*CHq1[3, 3] - 
            2223384*CHq3[1, 1] - 1466298*CHq3[2, 2] - 1813350*CHq3[3, 3] - 
            6160904*CHu[1, 1] + 10548752*CHu[2, 2]) + 8*MW2^4*MZ2^7*
           (3759412*CHd[1, 1] + 3759412*CHd[2, 2] + 3759412*CHd[3, 3] + 
            328914*CHl1[1, 1] + 328914*CHl1[2, 2] + 2298969*CHl3[1, 1] + 
            2298969*CHl3[2, 2] - 6101668*CHq1[1, 1] + 5873988*CHq1[2, 2] - 
            1501436*CHq1[3, 3] - 1816256*CHq3[1, 1] - 1616436*CHq3[2, 2] - 
            1671028*CHq3[3, 3] - 7518824*CHu[1, 1] + 11777612*CHu[2, 2]) - 
          8*MW2^5*MZ2^6*(5986856*CHd[1, 1] + 5986856*CHd[2, 2] + 
            5986856*CHd[3, 3] + 211950*CHl1[1, 1] + 211950*CHl1[2, 2] + 
            3449931*CHl3[1, 1] + 3449931*CHl3[2, 2] - 8616296*CHq1[1, 1] + 
            11094240*CHq1[2, 2] - 719560*CHq1[3, 3] - 641456*CHq3[1, 1] - 
            2440856*CHq3[2, 2] - 1459760*CHq3[3, 3] - 11973712*CHu[1, 1] + 
            17444176*CHu[2, 2])) - 2*MT2^8*(-2*MW2 + MZ2)^2*
         (2*MW2^2 - MW2*MZ2 - MZ2^2)*(11264*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) + 48*MW2^3*MZ2^3*(98*CHd[1, 1] + 98*CHd[2, 2] + 
            98*CHd[3, 3] + 732*CHl3[1, 1] + 732*CHl3[2, 2] - 98*CHq1[1, 1] + 
            2*CHq1[2, 2] - 1269*CHq1[3, 3] + 54*CHq3[1, 1] - 46*CHq3[2, 2] - 
            951*CHq3[3, 3] - 196*CHu[1, 1] + 42*CHu[2, 2] - 1247*CHu[3, 3]) - 
          64*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] + 
            167*CHl3[1, 1] + 167*CHl3[2, 2] - 108*CHq1[1, 1] + 
            63*CHq1[2, 2] - 702*CHq1[3, 3] + 180*CHq3[1, 1] + 9*CHq3[2, 2] + 
            53*CHq3[3, 3] - 216*CHu[1, 1] + 54*CHu[2, 2] - 738*CHu[3, 3]) + 
          128*MW2^5*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
            121*CHl3[1, 1] - 121*CHl3[2, 2] - 24*CHq1[1, 1] + 42*CHq1[2, 2] - 
            108*CHq1[3, 3] + 72*CHq3[1, 1] + 6*CHq3[2, 2] + 296*CHq3[3, 3] - 
            48*CHu[1, 1] + 18*CHu[2, 2] - 132*CHu[3, 3]) + 
          MZ2^6*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
            833*CHl3[1, 1] - 833*CHl3[2, 2] - 408*CHq1[1, 1] - 
            114*CHq1[2, 2] + 2295*CHq1[3, 3] - 294*CHq3[2, 2] + 
            3961*CHq3[3, 3] - 816*CHu[1, 1] + 360*CHu[2, 2] + 
            2499*CHu[3, 3]) + 8*MW2^2*MZ2^4*(12*CHd[1, 1] + 12*CHd[2, 2] + 
            12*CHd[3, 3] - 3275*CHl3[1, 1] - 3275*CHl3[2, 2] - 
            12*CHq1[1, 1] + 183*CHq1[2, 2] + 5346*CHq1[3, 3] + 
            360*CHq3[1, 1] + 165*CHq3[2, 2] + 6199*CHq3[3, 3] - 
            24*CHu[1, 1] - 72*CHu[2, 2] + 5172*CHu[3, 3]) - 
          2*MW2*MZ2^5*(684*CHd[1, 1] + 684*CHd[2, 2] + 684*CHd[3, 3] - 
            4012*CHl3[1, 1] - 4012*CHl3[2, 2] - 684*CHq1[1, 1] + 
            180*CHq1[2, 2] + 7749*CHq1[3, 3] + 612*CHq3[1, 1] - 
            252*CHq3[2, 2] + 11273*CHq3[3, 3] - 1368*CHu[1, 1] + 
            324*CHu[2, 2] + 7785*CHu[3, 3])) + MT2*MW2^4*
         (MW2*MZ2^12*(-687704*CHd[1, 1] - 687704*CHd[2, 2] - 
            687704*CHd[3, 3] - 58212*CHl1[1, 1] - 58212*CHl1[2, 2] + 
            77629*CHl3[1, 1] + 77629*CHl3[2, 2] + 1621160*CHq1[1, 1] - 
            819924*CHq1[2, 2] + 743680*CHq1[3, 3] + 467236*CHq3[1, 1] + 
            566708*CHq3[2, 2] + 450086*CHq3[3, 3] + 1375408*CHu[1, 1] - 
            2759416*CHu[2, 2]) - 45056*MW2^13*(168*CHd[1, 1] + 
            168*CHd[2, 2] + 168*CHd[3, 3] + 71*CHl3[1, 1] + 71*CHl3[2, 2] - 
            168*CHq1[1, 1] + 756*CHq1[2, 2] + 168*CHq1[3, 3] - 
            56*CHq3[1, 1] + 252*CHq3[2, 2] + 64*CHq3[3, 3] - 336*CHu[1, 1] + 
            588*CHu[2, 2]) + MZ2^13*(39602*CHd[1, 1] + 39602*CHd[2, 2] + 
            39602*CHd[3, 3] - 7056*CHl3[1, 1] - 7056*CHl3[2, 2] - 
            99578*CHq1[1, 1] + 47667*CHq1[2, 2] - 49789*CHq1[3, 3] - 
            19992*CHq3[1, 1] - 42385*CHq3[2, 2] - 26465*CHq3[3, 3] - 
            79204*CHu[1, 1] + 164032*CHu[2, 2]) + 8*MW2^7*MZ2^6*
           (15490232*CHd[1, 1] + 15490232*CHd[2, 2] + 15490232*CHd[3, 3] + 
            2506194*CHl1[1, 1] + 2506194*CHl1[2, 2] + 18724243*CHl3[1, 1] + 
            18724243*CHl3[2, 2] - 27924728*CHq1[1, 1] + 12957300*CHq1[2, 2] - 
            11999296*CHq1[3, 3] - 21340960*CHq3[1, 1] - 3591788*CHq3[2, 2] - 
            13360124*CHq3[3, 3] - 30980464*CHu[1, 1] + 47554864*CHu[2, 2] - 
            129852*CHu[3, 3]) + 2*MW2^4*MZ2^9*(28156295*CHd[1, 1] + 
            28156295*CHd[2, 2] + 28156295*CHd[3, 3] + 2834892*CHl1[1, 1] + 
            2834892*CHl1[2, 2] + 17314779*CHl3[1, 1] + 17314779*CHl3[2, 2] - 
            45776555*CHq1[1, 1] + 42930543*CHq1[2, 2] - 11667628*CHq1[3, 3] - 
            15745107*CHq3[1, 1] - 11671985*CHq3[2, 2] - 13553104*CHq3[3, 3] - 
            56312590*CHu[1, 1] + 88653172*CHu[2, 2] - 60021*CHu[3, 3]) - 
          MW2^3*MZ2^10*(21746664*CHd[1, 1] + 21746664*CHd[2, 2] + 
            21746664*CHd[3, 3] + 3110616*CHl1[1, 1] + 3110616*CHl1[2, 2] + 
            7346265*CHl3[1, 1] + 7346265*CHl3[2, 2] - 41290584*CHq1[1, 1] + 
            28897116*CHq1[2, 2] - 14862744*CHq1[3, 3] - 16802268*CHq3[1, 1] - 
            10501732*CHq3[2, 2] - 13131282*CHq3[3, 3] - 43493328*CHu[1, 1] + 
            76408872*CHu[2, 2] - 41136*CHu[3, 3]) - 32*MW2^8*MZ2^5*
           (7600045*CHd[1, 1] + 7600045*CHd[2, 2] + 7600045*CHd[3, 3] + 
            197964*CHl1[1, 1] + 197964*CHl1[2, 2] + 5887022*CHl3[1, 1] + 
            5887022*CHl3[2, 2] - 10605385*CHq1[1, 1] + 13787607*CHq1[2, 2] - 
            521060*CHq1[3, 3] - 1625281*CHq3[1, 1] - 1391897*CHq3[2, 2] - 
            2061376*CHq3[3, 3] - 15200090*CHu[1, 1] + 20893028*CHu[2, 2] - 
            31929*CHu[3, 3]) - 4*MW2^5*MZ2^8*(20443076*CHd[1, 1] + 
            20443076*CHd[2, 2] + 20443076*CHd[3, 3] + 256689*CHl1[1, 1] + 
            256689*CHl1[2, 2] + 15512356*CHl3[1, 1] + 15512356*CHl3[2, 2] - 
            26422508*CHq1[1, 1] + 39595464*CHq1[2, 2] - 38974*CHq1[3, 3] - 
            323648*CHq3[1, 1] - 7552336*CHq3[2, 2] - 4191056*CHq3[3, 3] - 
            40886152*CHu[1, 1] + 55256104*CHu[2, 2] - 19884*CHu[3, 3]) + 
          MW2^2*MZ2^11*(5120208*CHd[1, 1] + 5120208*CHd[2, 2] + 
            5120208*CHd[3, 3] + 712584*CHl1[1, 1] + 712584*CHl1[2, 2] + 
            299606*CHl3[1, 1] + 299606*CHl3[2, 2] - 11000352*CHq1[1, 1] + 
            6287457*CHq1[2, 2] - 4601265*CHq1[3, 3] - 4064174*CHq3[1, 1] - 
            3145043*CHq3[2, 2] - 3324589*CHq3[3, 3] - 10240416*CHu[1, 1] + 
            19496088*CHu[2, 2] - 4998*CHu[3, 3]) - 256*MW2^11*MZ2^2*
           (221684*CHd[1, 1] + 221684*CHd[2, 2] + 221684*CHd[3, 3] + 
            16632*CHl1[1, 1] + 16632*CHl1[2, 2] + 439131*CHl3[1, 1] + 
            439131*CHl3[2, 2] - 331796*CHq1[1, 1] + 355992*CHq1[2, 2] - 
            16756*CHq1[3, 3] - 364492*CHq3[1, 1] + 313224*CHq3[2, 2] - 
            140304*CHq3[3, 3] - 443368*CHu[1, 1] + 566104*CHu[2, 2] - 
            3480*CHu[3, 3]) + 1024*MW2^12*MZ2*(36760*CHd[1, 1] + 
            36760*CHd[2, 2] + 36760*CHd[3, 3] + 32741*CHl3[1, 1] + 
            32741*CHl3[2, 2] - 44152*CHq1[1, 1] + 120936*CHq1[2, 2] + 
            21712*CHq1[3, 3] - 20904*CHq3[1, 1] + 45448*CHq3[2, 2] + 
            648*CHq3[3, 3] - 73520*CHu[1, 1] + 111896*CHu[2, 2] - 
            264*CHu[3, 3]) + 32*MW2^9*MZ2^4*(5798152*CHd[1, 1] + 
            5798152*CHd[2, 2] + 5798152*CHd[3, 3] - 390204*CHl1[1, 1] - 
            390204*CHl1[2, 2] + 457477*CHl3[1, 1] + 457477*CHl3[2, 2] - 
            6608632*CHq1[1, 1] + 16183764*CHq1[2, 2] + 2763292*CHq1[3, 3] + 
            4545648*CHq3[1, 1] - 1584348*CHq3[2, 2] + 1375384*CHq3[3, 3] - 
            11596304*CHu[1, 1] + 16251968*CHu[2, 2] + 852*CHu[3, 3]) - 
          256*MW2^10*MZ2^3*(98151*CHd[1, 1] + 98151*CHd[2, 2] + 
            98151*CHd[3, 3] - 53622*CHl1[1, 1] - 53622*CHl1[2, 2] - 
            539980*CHl3[1, 1] - 539980*CHl3[2, 2] + 16821*CHq1[1, 1] + 
            856755*CHq1[2, 2] + 314304*CHq1[3, 3] + 734433*CHq3[1, 1] - 
            292485*CHq3[2, 2] + 322746*CHq3[3, 3] - 196302*CHu[1, 1] + 
            402864*CHu[2, 2] + 3897*CHu[3, 3]) + 8*MW2^6*MZ2^7*
           (3534740*CHd[1, 1] + 3534740*CHd[2, 2] + 3534740*CHd[3, 3] - 
            1610550*CHl1[1, 1] - 1610550*CHl1[2, 2] + 275287*CHl3[1, 1] + 
            275287*CHl3[2, 2] + 820204*CHq1[1, 1] + 16963452*CHq1[2, 2] + 
            8064794*CHq1[3, 3] + 12954624*CHq3[1, 1] - 1175132*CHq3[2, 2] + 
            5729022*CHq3[3, 3] - 7069480*CHu[1, 1] + 3908560*CHu[2, 2] + 
            46410*CHu[3, 3])) + MT2^2*MW2^3*
         (MZ2^13*(-121662*CHd[1, 1] - 121662*CHd[2, 2] - 121662*CHd[3, 3] + 
            20335*CHl3[1, 1] + 20335*CHl3[2, 2] + 301590*CHq1[1, 1] - 
            142203*CHq1[2, 2] + 115809*CHq1[3, 3] + 59976*CHq3[1, 1] + 
            129213*CHq3[2, 2] + 54167*CHq3[3, 3] + 243324*CHu[1, 1] - 
            494616*CHu[2, 2]) + 45056*MW2^13*(504*CHd[1, 1] + 504*CHd[2, 2] + 
            504*CHd[3, 3] + 233*CHl3[1, 1] + 233*CHl3[2, 2] - 
            504*CHq1[1, 1] + 2268*CHq1[2, 2] + 504*CHq1[3, 3] - 
            168*CHq3[1, 1] + 756*CHq3[2, 2] + 224*CHq3[3, 3] - 
            1008*CHu[1, 1] + 1764*CHu[2, 2]) - 8*MW2^7*MZ2^6*
           (87555868*CHd[1, 1] + 87555868*CHd[2, 2] + 87555868*CHd[3, 3] + 
            6426918*CHl1[1, 1] + 6426918*CHl1[2, 2] + 67744335*CHl3[1, 1] + 
            67744335*CHl3[2, 2] - 135520972*CHq1[1, 1] + 
            134793552*CHq1[2, 2] - 28783184*CHq1[3, 3] - 
            44508228*CHq3[1, 1] - 29748192*CHq3[2, 2] - 40644924*CHq3[3, 3] - 
            175111736*CHu[1, 1] + 258564896*CHu[2, 2] - 745584*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(31144268*CHd[1, 1] + 31144268*CHd[2, 2] + 
            31144268*CHd[3, 3] + 6315300*CHl1[1, 1] + 6315300*CHl1[2, 2] + 
            22040207*CHl3[1, 1] + 22040207*CHl3[2, 2] - 62615180*CHq1[1, 1] + 
            26730456*CHq1[2, 2] - 28320886*CHq1[3, 3] - 43511888*CHq3[1, 1] - 
            13520048*CHq3[2, 2] - 28116822*CHq3[3, 3] - 62288536*CHu[1, 1] + 
            110315872*CHu[2, 2] - 423330*CHu[3, 3]) + MW2^3*MZ2^10*
           (42149830*CHd[1, 1] + 42149830*CHd[2, 2] + 42149830*CHd[3, 3] + 
            5973696*CHl1[1, 1] + 5973696*CHl1[2, 2] + 17422645*CHl3[1, 1] + 
            17422645*CHl3[2, 2] - 76101214*CHq1[1, 1] + 58012518*CHq1[2, 2] - 
            23908376*CHq1[3, 3] - 31793546*CHq3[1, 1] - 18427186*CHq3[2, 2] - 
            24600698*CHq3[3, 3] - 84299660*CHu[1, 1] + 143499488*CHu[2, 2] - 
            315726*CHu[3, 3]) - 2*MW2^4*MZ2^9*(41206069*CHd[1, 1] + 
            41206069*CHd[2, 2] + 41206069*CHd[3, 3] + 2907630*CHl1[1, 1] + 
            2907630*CHl1[2, 2] + 33234203*CHl3[1, 1] + 33234203*CHl3[2, 2] - 
            58031857*CHq1[1, 1] + 69601257*CHq1[2, 2] - 9262196*CHq1[3, 3] - 
            16316673*CHq3[1, 1] - 14482719*CHq3[2, 2] - 17323456*CHq3[3, 3] - 
            82412138*CHu[1, 1] + 118234292*CHu[2, 2] - 293739*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(27764855*CHd[1, 1] + 27764855*CHd[2, 2] + 
            27764855*CHd[3, 3] - 103896*CHl1[1, 1] - 103896*CHl1[2, 2] + 
            14494384*CHl3[1, 1] + 14494384*CHl3[2, 2] - 36569531*CHq1[1, 1] + 
            58467501*CHq1[2, 2] + 1526348*CHq1[3, 3] + 4632725*CHq3[1, 1] - 
            8899323*CHq3[2, 2] - 3316000*CHq3[3, 3] - 55529710*CHu[1, 1] + 
            77182180*CHu[2, 2] - 86019*CHu[3, 3]) - MW2^2*MZ2^11*
           (11678112*CHd[1, 1] + 11678112*CHd[2, 2] + 11678112*CHd[3, 3] + 
            1730268*CHl1[1, 1] + 1730268*CHl1[2, 2] + 941325*CHl3[1, 1] + 
            941325*CHl3[2, 2] - 24463680*CHq1[1, 1] + 14473587*CHq1[2, 2] - 
            8854899*CHq1[3, 3] - 9441902*CHq3[1, 1] - 6653777*CHq3[2, 2] - 
            7011093*CHq3[3, 3] - 23356224*CHu[1, 1] + 43771584*CHu[2, 2] - 
            66126*CHu[3, 3]) - 256*MW2^10*MZ2^3*(21447*CHd[1, 1] + 
            21447*CHd[2, 2] + 21447*CHd[3, 3] + 177498*CHl1[1, 1] + 
            177498*CHl1[2, 2] + 2024193*CHl3[1, 1] + 2024193*CHl3[2, 2] - 
            493371*CHq1[1, 1] - 1881357*CHq1[2, 2] - 846480*CHq1[3, 3] - 
            2631255*CHq3[1, 1] + 1313971*CHq3[2, 2] - 1159070*CHq3[3, 3] - 
            42894*CHu[1, 1] - 340752*CHu[2, 2] - 39831*CHu[3, 3]) + 
          256*MW2^11*MZ2^2*(829756*CHd[1, 1] + 829756*CHd[2, 2] + 
            829756*CHd[3, 3] + 49896*CHl1[1, 1] + 49896*CHl1[2, 2] + 
            1418507*CHl3[1, 1] + 1418507*CHl3[2, 2] - 1189660*CHq1[1, 1] + 
            1627080*CHq1[2, 2] + 56068*CHq1[3, 3] - 1182724*CHq3[1, 1] + 
            1146712*CHq3[2, 2] - 445856*CHq3[3, 3] - 1659512*CHu[1, 1] + 
            2205176*CHu[2, 2] - 27528*CHu[3, 3]) + MW2*MZ2^12*
           (1802002*CHd[1, 1] + 1802002*CHd[2, 2] + 1802002*CHd[3, 3] + 
            174636*CHl1[1, 1] + 174636*CHl1[2, 2] - 219801*CHl3[1, 1] - 
            219801*CHl3[2, 2] - 4182538*CHq1[1, 1] + 2126799*CHq1[2, 2] - 
            1583339*CHq1[3, 3] - 1253196*CHq3[1, 1] - 1411661*CHq3[2, 2] - 
            974369*CHq3[3, 3] - 3604004*CHu[1, 1] + 7140320*CHu[2, 2] - 
            4998*CHu[3, 3]) - 1024*MW2^12*MZ2*(117864*CHd[1, 1] + 
            117864*CHd[2, 2] + 117864*CHd[3, 3] + 101991*CHl3[1, 1] + 
            101991*CHl3[2, 2] - 140040*CHq1[1, 1] + 396408*CHq1[2, 2] + 
            71664*CHq1[3, 3] - 64600*CHq3[1, 1] + 147480*CHq3[2, 2] + 
            5368*CHq3[3, 3] - 235728*CHu[1, 1] + 361704*CHu[2, 2] - 
            1848*CHu[3, 3]) + 4*MW2^5*MZ2^8*(8769220*CHd[1, 1] + 
            8769220*CHd[2, 2] + 8769220*CHd[3, 3] - 3834729*CHl1[1, 1] - 
            3834729*CHl1[2, 2] + 16475318*CHl3[1, 1] + 16475318*CHl3[2, 2] + 
            6084068*CHq1[1, 1] + 36478680*CHq1[2, 2] + 17904058*CHq1[3, 3] + 
            24356272*CHq3[1, 1] - 127152*CHq3[2, 2] + 9641644*CHq3[3, 3] - 
            17538440*CHu[1, 1] + 941504*CHu[2, 2] + 76488*CHu[3, 3]) - 
          32*MW2^9*MZ2^4*(16591936*CHd[1, 1] + 16591936*CHd[2, 2] + 
            16591936*CHd[3, 3] - 1675620*CHl1[1, 1] - 1675620*CHl1[2, 2] - 
            4221699*CHl3[1, 1] - 4221699*CHl3[2, 2] - 17489200*CHq1[1, 1] + 
            51620580*CHq1[2, 2] + 9571444*CHq1[3, 3] + 21613544*CHq3[1, 1] - 
            9330412*CHq3[2, 2] + 7366984*CHq3[3, 3] - 33183872*CHu[1, 1] + 
            47448752*CHu[2, 2] + 172068*CHu[3, 3])) + 
        MT2^7*(-45056*MW2^11*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
            7*CHl3[1, 1] - 7*CHl3[2, 2] - 24*CHq1[1, 1] + 108*CHq1[2, 2] + 
            24*CHq1[3, 3] - 8*CHq3[1, 1] + 36*CHq3[2, 2] + 64*CHq3[3, 3] - 
            48*CHu[1, 1] + 84*CHu[2, 2]) + 4*MW2^3*MZ2^8*(3062584*CHd[1, 1] + 
            3062584*CHd[2, 2] + 3062584*CHd[3, 3] + 399789*CHl1[1, 1] + 
            399789*CHl1[2, 2] + 1391070*CHl3[1, 1] + 1391070*CHl3[2, 2] - 
            5636512*CHq1[1, 1] + 4215132*CHq1[2, 2] - 2122022*CHq1[3, 3] - 
            2244516*CHq3[1, 1] - 1462332*CHq3[2, 2] - 2267884*CHq3[3, 3] - 
            6125168*CHu[1, 1] + 10541804*CHu[2, 2] - 352236*CHu[3, 3]) - 
          2*MW2^2*MZ2^9*(1623835*CHd[1, 1] + 1623835*CHd[2, 2] + 
            1623835*CHd[3, 3] + 239868*CHl1[1, 1] + 239868*CHl1[2, 2] + 
            282135*CHl3[1, 1] + 282135*CHl3[2, 2] - 3386719*CHq1[1, 1] + 
            2052525*CHq1[2, 2] - 1364564*CHq1[3, 3] - 1333823*CHq3[1, 1] - 
            917023*CHq3[2, 2] - 1406278*CHq3[3, 3] - 3247670*CHu[1, 1] + 
            6104744*CHu[2, 2] - 244557*CHu[3, 3]) - 8*MW2^4*MZ2^7*
           (3770272*CHd[1, 1] + 3770272*CHd[2, 2] + 3770272*CHd[3, 3] + 
            328914*CHl1[1, 1] + 328914*CHl1[2, 2] + 2349877*CHl3[1, 1] + 
            2349877*CHl3[2, 2] - 6112528*CHq1[1, 1] + 5862672*CHq1[2, 2] - 
            1777070*CHq1[3, 3] - 1832492*CHq3[1, 1] - 1632216*CHq3[2, 2] - 
            1884754*CHq3[3, 3] - 7540544*CHu[1, 1] + 11789240*CHu[2, 2] - 
            199302*CHu[3, 3]) + 256*MW2^8*MZ2^3*(21847*CHd[1, 1] + 
            21847*CHd[2, 2] + 21847*CHd[3, 3] + 9018*CHl1[1, 1] + 
            9018*CHl1[2, 2] + 142634*CHl3[1, 1] + 142634*CHl3[2, 2] - 
            49243*CHq1[1, 1] - 51435*CHq1[2, 2] - 86432*CHq1[3, 3] - 
            132079*CHq3[1, 1] + 81209*CHq3[2, 2] - 85296*CHq3[3, 3] - 
            43694*CHu[1, 1] + 26960*CHu[2, 2] - 63567*CHu[3, 3]) + 
          2*MW2*MZ2^10*(262956*CHd[1, 1] + 262956*CHd[2, 2] + 
            262956*CHd[3, 3] + 29106*CHl1[1, 1] + 29106*CHl1[2, 2] - 
            13857*CHl3[1, 1] - 13857*CHl3[2, 2] - 609732*CHq1[1, 1] + 
            315843*CHq1[2, 2] - 236589*CHq1[3, 3] - 192410*CHq3[1, 1] - 
            196883*CHq3[2, 2] - 224159*CHq3[3, 3] - 525912*CHu[1, 1] + 
            1049592*CHu[2, 2] - 40560*CHu[3, 3]) - 256*MW2^9*MZ2^2*
           (50508*CHd[1, 1] + 50508*CHd[2, 2] + 50508*CHd[3, 3] + 
            2376*CHl1[1, 1] + 2376*CHl1[2, 2] + 75629*CHl3[1, 1] + 
            75629*CHl3[2, 2] - 68652*CHq1[1, 1] + 104304*CHq1[2, 2] - 
            19500*CHq1[3, 3] - 48948*CHq3[1, 1] + 63280*CHq3[2, 2] + 
            4864*CHq3[3, 3] - 101016*CHu[1, 1] + 127248*CHu[2, 2] - 
            32808*CHu[3, 3]) + 1024*MW2^10*MZ2*(6184*CHd[1, 1] + 
            6184*CHd[2, 2] + 6184*CHd[3, 3] + 3139*CHl3[1, 1] + 
            3139*CHl3[2, 2] - 7240*CHq1[1, 1] + 20568*CHq1[2, 2] + 
            2224*CHq1[3, 3] - 2200*CHq3[1, 1] + 7480*CHq3[2, 2] + 
            7848*CHq3[3, 3] - 12368*CHu[1, 1] + 18344*CHu[2, 2] - 
            1848*CHu[3, 3]) - 7*MZ2^11*(5774*CHd[1, 1] + 5774*CHd[2, 2] + 
            5774*CHd[3, 3] - 56*CHl3[1, 1] - 56*CHl3[2, 2] - 
            14342*CHq1[1, 1] + 6777*CHq1[2, 2] - 5029*CHq1[3, 3] - 
            2856*CHq3[1, 1] - 6139*CHq3[2, 2] - 4077*CHq3[3, 3] - 
            11548*CHu[1, 1] + 23536*CHu[2, 2] - 714*CHu[3, 3]) + 
          8*MW2^5*MZ2^6*(6051800*CHd[1, 1] + 6051800*CHd[2, 2] + 
            6051800*CHd[3, 3] + 211950*CHl1[1, 1] + 211950*CHl1[2, 2] + 
            3541111*CHl3[1, 1] + 3541111*CHl3[2, 2] - 8681240*CHq1[1, 1] + 
            11103456*CHq1[2, 2] - 1054396*CHq1[3, 3] - 592640*CHq3[1, 1] - 
            2466200*CHq3[2, 2] - 928596*CHq3[3, 3] - 12103600*CHu[1, 1] + 
            17475712*CHu[2, 2] + 255420*CHu[3, 3]) - 32*MW2^6*MZ2^5*
           (1486207*CHd[1, 1] + 1486207*CHd[2, 2] + 1486207*CHd[3, 3] - 
            38988*CHl1[1, 1] - 38988*CHl1[2, 2] + 339768*CHl3[1, 1] + 
            339768*CHl3[2, 2] - 1866979*CHq1[1, 1] + 3446391*CHq1[2, 2] + 
            390064*CHq1[3, 3] + 744909*CHq3[1, 1] - 669141*CHq3[2, 2] + 
            539654*CHq3[3, 3] - 2972414*CHu[1, 1] + 4145360*CHu[2, 2] + 
            323025*CHu[3, 3]) + 32*MW2^7*MZ2^4*(684512*CHd[1, 1] + 
            684512*CHd[2, 2] + 684512*CHd[3, 3] - 99684*CHl1[1, 1] - 
            99684*CHl1[2, 2] - 759781*CHl3[1, 1] - 759781*CHl3[2, 2] - 
            654320*CHq1[1, 1] + 2457420*CHq1[2, 2] + 900788*CHq1[3, 3] + 
            1367048*CHq3[1, 1] - 655284*CHq3[2, 2] + 1069240*CHq3[3, 3] - 
            1369024*CHu[1, 1] + 2060680*CHu[2, 2] + 545676*CHu[3, 3])) - 
        MT2^3*MW2^2*(MZ2^13*(-123294*CHd[1, 1] - 123294*CHd[2, 2] - 
            123294*CHd[3, 3] + 8673*CHl3[1, 1] + 8673*CHl3[2, 2] + 
            303222*CHq1[1, 1] - 141747*CHq1[2, 2] + 96633*CHq1[3, 3] + 
            59976*CHq3[1, 1] + 130389*CHq3[2, 2] + 48319*CHq3[3, 3] + 
            246588*CHu[1, 1] - 496056*CHu[2, 2]) + 45056*MW2^13*
           (840*CHd[1, 1] + 840*CHd[2, 2] + 840*CHd[3, 3] + 411*CHl3[1, 1] + 
            411*CHl3[2, 2] - 840*CHq1[1, 1] + 3780*CHq1[2, 2] + 
            840*CHq1[3, 3] - 280*CHq3[1, 1] + 1260*CHq3[2, 2] + 
            448*CHq3[3, 3] - 1680*CHu[1, 1] + 2940*CHu[2, 2]) - 
          8*MW2^7*MZ2^6*(200798536*CHd[1, 1] + 200798536*CHd[2, 2] + 
            200798536*CHd[3, 3] + 8614458*CHl1[1, 1] + 8614458*CHl1[2, 2] + 
            128450489*CHl3[1, 1] + 128450489*CHl3[2, 2] - 
            293191240*CHq1[1, 1] + 358458696*CHq1[2, 2] - 
            42062300*CHq1[3, 3] - 39813568*CHq3[1, 1] - 77646640*CHq3[2, 2] - 
            65812652*CHq3[3, 3] - 401597072*CHu[1, 1] + 585634112*CHu[2, 2] - 
            1217916*CHu[3, 3]) + 8*MW2^6*MZ2^7*(113405036*CHd[1, 1] + 
            113405036*CHd[2, 2] + 113405036*CHd[3, 3] + 11979846*CHl1[1, 1] + 
            11979846*CHl1[2, 2] + 69873477*CHl3[1, 1] + 69873477*CHl3[2, 2] - 
            190814732*CHq1[1, 1] + 164292876*CHq1[2, 2] - 
            54897250*CHq1[3, 3] - 72569536*CHq3[1, 1] - 48327324*CHq3[2, 2] - 
            62532230*CHq3[3, 3] - 226810072*CHu[1, 1] + 362303656*CHu[2, 2] - 
            1160118*CHu[3, 3]) - 4*MW2^5*MZ2^8*(71651264*CHd[1, 1] + 
            71651264*CHd[2, 2] + 71651264*CHd[3, 3] + 12720915*CHl1[1, 1] + 
            12720915*CHl1[2, 2] + 21887006*CHl3[1, 1] + 21887006*CHl3[2, 2] - 
            145962104*CHq1[1, 1] + 81420804*CHq1[2, 2] - 
            57589402*CHq1[3, 3] - 73700532*CHq3[1, 1] - 36366276*CHq3[2, 2] - 
            52436428*CHq3[3, 3] - 143302528*CHu[1, 1] + 264328972*CHu[2, 2] - 
            659460*CHu[3, 3]) + 2*MW2^3*MZ2^10*(9086100*CHd[1, 1] + 
            9086100*CHd[2, 2] + 9086100*CHd[3, 3] + 1380024*CHl1[1, 1] + 
            1380024*CHl1[2, 2] + 7783460*CHl3[1, 1] + 7783460*CHl3[2, 2] - 
            12392508*CHq1[1, 1] + 14334897*CHq1[2, 2] - 2264259*CHq1[3, 3] - 
            6597962*CHq3[1, 1] - 1760969*CHq3[2, 2] - 5677203*CHq3[3, 3] - 
            18172200*CHu[1, 1] + 26399400*CHu[2, 2] - 312120*CHu[3, 3]) - 
          MW2^2*MZ2^11*(8447108*CHd[1, 1] + 8447108*CHd[2, 2] + 
            8447108*CHd[3, 3] + 1439208*CHl1[1, 1] + 1439208*CHl1[2, 2] + 
            1253258*CHl3[1, 1] + 1253258*CHl3[2, 2] - 16925252*CHq1[1, 1] + 
            10672857*CHq1[2, 2] - 5389519*CHq1[3, 3] - 7216602*CHq3[1, 1] - 
            4048267*CHq3[2, 2] - 5374027*CHq3[3, 3] - 16894216*CHu[1, 1] + 
            30930616*CHu[2, 2] - 163392*CHu[3, 3]) - 256*MW2^10*MZ2^3*
           (462101*CHd[1, 1] + 462101*CHd[2, 2] + 462101*CHd[3, 3] + 
            315630*CHl1[1, 1] + 315630*CHl1[2, 2] + 3884826*CHl3[1, 1] + 
            3884826*CHl3[2, 2] - 1408289*CHq1[1, 1] - 2155821*CHq1[2, 2] - 
            1282240*CHq1[3, 3] - 4917917*CHq3[1, 1] + 2768119*CHq3[2, 2] - 
            2231988*CHq3[3, 3] - 924202*CHu[1, 1] + 611296*CHu[2, 2] - 
            151245*CHu[3, 3]) + 256*MW2^11*MZ2^2*(1590948*CHd[1, 1] + 
            1590948*CHd[2, 2] + 1590948*CHd[3, 3] + 83160*CHl1[1, 1] + 
            83160*CHl1[2, 2] + 2511975*CHl3[1, 1] + 2511975*CHl3[2, 2] - 
            2225988*CHq1[1, 1] + 3419232*CHq1[2, 2] + 210684*CHq1[3, 3] - 
            2072412*CHq3[1, 1] + 2170880*CHq3[2, 2] - 763680*CHq3[3, 3] - 
            3181896*CHu[1, 1] + 4310400*CHu[2, 2] - 89976*CHu[3, 3]) + 
          MW2*MZ2^12*(1608648*CHd[1, 1] + 1608648*CHd[2, 2] + 
            1608648*CHd[3, 3] + 174636*CHl1[1, 1] + 174636*CHl1[2, 2] - 
            136525*CHl3[1, 1] - 136525*CHl3[2, 2] - 3689304*CHq1[1, 1] + 
            1890132*CHq1[2, 2] - 1209714*CHq1[3, 3] - 1148340*CHq3[1, 1] - 
            1201164*CHq3[2, 2] - 857048*CHq3[3, 3] - 3217296*CHu[1, 1] + 
            6322032*CHu[2, 2] - 14994*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (205688*CHd[1, 1] + 205688*CHd[2, 2] + 205688*CHd[3, 3] + 
            176617*CHl3[1, 1] + 176617*CHl3[2, 2] - 242648*CHq1[1, 1] + 
            701064*CHq1[2, 2] + 126224*CHq1[3, 3] - 109256*CHq3[1, 1] + 
            259112*CHq3[2, 2] + 18520*CHq3[3, 3] - 411376*CHu[1, 1] + 
            633976*CHu[2, 2] - 5544*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (52038509*CHd[1, 1] + 52038509*CHd[2, 2] + 52038509*CHd[3, 3] - 
            1148148*CHl1[1, 1] - 1148148*CHl1[2, 2] + 20208560*CHl3[1, 1] + 
            20208560*CHl3[2, 2] - 66023033*CHq1[1, 1] + 
            118746105*CHq1[2, 2] + 5471720*CHq1[3, 3] + 21468327*CHq3[1, 1] - 
            21758307*CHq3[2, 2] - 521314*CHq3[3, 3] - 104077018*CHu[1, 1] + 
            145570696*CHu[2, 2] + 220155*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (12589625*CHd[1, 1] + 12589625*CHd[2, 2] + 12589625*CHd[3, 3] + 
            4448412*CHl1[1, 1] + 4448412*CHl1[2, 2] - 17894669*CHl3[1, 1] - 
            17894669*CHl3[2, 2] - 46183493*CHq1[1, 1] + 1449795*CHq1[2, 2] - 
            25470484*CHq1[3, 3] - 24301285*CHq3[1, 1] - 13078745*CHq3[2, 2] - 
            13539878*CHq3[3, 3] - 25179250*CHu[1, 1] + 72845392*CHu[2, 2] + 
            299601*CHu[3, 3]) - 32*MW2^9*MZ2^4*(26002384*CHd[1, 1] + 
            26002384*CHd[2, 2] + 26002384*CHd[3, 3] - 3431916*CHl1[1, 1] - 
            3431916*CHl1[2, 2] - 13902543*CHl3[1, 1] - 13902543*CHl3[2, 2] - 
            25381120*CHq1[1, 1] + 88168644*CHq1[2, 2] + 16937884*CHq1[3, 3] + 
            46596328*CHq3[1, 1] - 21979740*CHq3[2, 2] + 17568616*CHq3[3, 3] - 
            52004768*CHu[1, 1] + 75560360*CHu[2, 2] + 988452*CHu[3, 3])) + 
        MT2^6*(MZ2^12*(-41234*CHd[1, 1] - 41234*CHd[2, 2] - 41234*CHd[3, 3] + 
            2058*CHl3[1, 1] + 2058*CHl3[2, 2] + 101210*CHq1[1, 1] - 
            47211*CHq1[2, 2] + 30613*CHq1[3, 3] + 19992*CHq3[1, 1] + 
            43561*CHq3[2, 2] + 20617*CHq3[3, 3] + 82468*CHu[1, 1] - 
            165472*CHu[2, 2]) + 45056*MW2^12*(168*CHd[1, 1] + 168*CHd[2, 2] + 
            168*CHd[3, 3] + 51*CHl3[1, 1] + 51*CHl3[2, 2] - 168*CHq1[1, 1] + 
            756*CHq1[2, 2] + 168*CHq1[3, 3] - 56*CHq3[1, 1] + 
            252*CHq3[2, 2] + 224*CHq3[3, 3] - 336*CHu[1, 1] + 
            588*CHu[2, 2]) - 4*MW2^4*MZ2^8*(28948332*CHd[1, 1] + 
            28948332*CHd[2, 2] + 28948332*CHd[3, 3] + 3456351*CHl1[1, 1] + 
            3456351*CHl1[2, 2] + 13038730*CHl3[1, 1] + 13038730*CHl3[2, 2] - 
            51650340*CHq1[1, 1] + 41288232*CHq1[2, 2] - 16663974*CHq1[3, 3] - 
            19287640*CHq3[1, 1] - 13438464*CHq3[2, 2] - 17549772*CHq3[3, 3] - 
            57896664*CHu[1, 1] + 97326216*CHu[2, 2] - 1118136*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(17584689*CHd[1, 1] + 17584689*CHd[2, 2] + 
            17584689*CHd[3, 3] + 2478654*CHl1[1, 1] + 2478654*CHl1[2, 2] + 
            3657511*CHl3[1, 1] + 3657511*CHl3[2, 2] - 35072733*CHq1[1, 1] + 
            22829721*CHq1[2, 2] - 12275748*CHq1[3, 3] - 13725677*CHq3[1, 1] - 
            9368167*CHq3[2, 2] - 11984668*CHq3[3, 3] - 35169378*CHu[1, 1] + 
            63861996*CHu[2, 2] - 816759*CHu[3, 3]) + 8*MW2^5*MZ2^7*
           (32255616*CHd[1, 1] + 32255616*CHd[2, 2] + 32255616*CHd[3, 3] + 
            2514348*CHl1[1, 1] + 2514348*CHl1[2, 2] + 19424407*CHl3[1, 1] + 
            19424407*CHl3[2, 2] - 51280848*CHq1[1, 1] + 52142028*CHq1[2, 2] - 
            12871626*CHq1[3, 3] - 13510012*CHq3[1, 1] - 13793420*CHq3[2, 2] - 
            14329114*CHq3[3, 3] - 64511232*CHu[1, 1] + 99888000*CHu[2, 2] - 
            582210*CHu[3, 3]) - 256*MW2^9*MZ2^3*(168685*CHd[1, 1] + 
            168685*CHd[2, 2] + 168685*CHd[3, 3] + 65502*CHl1[1, 1] + 
            65502*CHl1[2, 2] + 932533*CHl3[1, 1] + 932533*CHl3[2, 2] - 
            378601*CHq1[1, 1] - 276363*CHq1[2, 2] - 356360*CHq1[3, 3] - 
            1027933*CHq3[1, 1] + 632685*CHq3[2, 2] - 550726*CHq3[3, 3] - 
            337370*CHu[1, 1] + 298112*CHu[2, 2] - 195237*CHu[3, 3]) + 
          256*MW2^10*MZ2^2*(356308*CHd[1, 1] + 356308*CHd[2, 2] + 
            356308*CHd[3, 3] + 16632*CHl1[1, 1] + 16632*CHl1[2, 2] + 
            550137*CHl3[1, 1] + 550137*CHl3[2, 2] - 487540*CHq1[1, 1] + 
            788040*CHq1[2, 2] - 5012*CHq1[3, 3] - 401260*CHq3[1, 1] + 
            469400*CHq3[2, 2] - 90080*CHq3[3, 3] - 712616*CHu[1, 1] + 
            950648*CHu[2, 2] - 99480*CHu[3, 3]) + MW2*MZ2^11*
           (821774*CHd[1, 1] + 821774*CHd[2, 2] + 821774*CHd[3, 3] + 
            58212*CHl1[1, 1] + 58212*CHl1[2, 2] - 75661*CHl3[1, 1] - 
            75661*CHl3[2, 2] - 1935158*CHq1[1, 1] + 961629*CHq1[2, 2] - 
            633727*CHq1[3, 3] - 522316*CHq3[1, 1] - 702935*CHq3[2, 2] - 
            486481*CHq3[3, 3] - 1643548*CHu[1, 1] + 3262744*CHu[2, 2] - 
            19992*CHu[3, 3]) - 1024*MW2^11*MZ2*(43000*CHd[1, 1] + 
            43000*CHd[2, 2] + 43000*CHd[3, 3] + 34093*CHl3[1, 1] + 
            34093*CHl3[2, 2] - 50392*CHq1[1, 1] + 146376*CHq1[2, 2] + 
            22672*CHq1[3, 3] - 19784*CHq3[1, 1] + 53608*CHq3[2, 2] + 
            23048*CHq3[3, 3] - 86000*CHu[1, 1] + 131096*CHu[2, 2] - 
            5544*CHu[3, 3]) + MW2^2*MZ2^10*(-7007918*CHd[1, 1] - 
            7007918*CHd[2, 2] - 7007918*CHd[3, 3] - 887220*CHl1[1, 1] - 
            887220*CHl1[2, 2] + 75405*CHl3[1, 1] + 75405*CHl3[2, 2] + 
            15388550*CHq1[1, 1] - 8526354*CHq1[2, 2] + 5341300*CHq1[3, 3] + 
            5325026*CHq3[1, 1] + 4632414*CHq3[2, 2] + 4694730*CHq3[3, 3] + 
            14015836*CHu[1, 1] - 26958064*CHu[2, 2] + 289494*CHu[3, 3]) - 
          8*MW2^6*MZ2^6*(47973300*CHd[1, 1] + 47973300*CHd[2, 2] + 
            47973300*CHd[3, 3] + 1327698*CHl1[1, 1] + 1327698*CHl1[2, 2] + 
            27895193*CHl3[1, 1] + 27895193*CHl3[2, 2] - 67902468*CHq1[1, 1] + 
            91340904*CHq1[2, 2] - 7913304*CHq1[3, 3] - 1643180*CHq3[1, 1] - 
            19911320*CHq3[2, 2] - 9167284*CHq3[3, 3] - 95946600*CHu[1, 1] + 
            138769152*CHu[2, 2] + 911808*CHu[3, 3]) + 32*MW2^7*MZ2^5*
           (11085309*CHd[1, 1] + 11085309*CHd[2, 2] + 11085309*CHd[3, 3] - 
            372600*CHl1[1, 1] - 372600*CHl1[2, 2] + 3116206*CHl3[1, 1] + 
            3116206*CHl3[2, 2] - 13720521*CHq1[1, 1] + 26508819*CHq1[2, 2] + 
            1865412*CHq1[3, 3] + 6449399*CHq3[1, 1] - 5395293*CHq3[2, 2] + 
            2349348*CHq3[3, 3] - 22170618*CHu[1, 1] + 31087092*CHu[2, 2] + 
            1037391*CHu[3, 3]) - 32*MW2^8*MZ2^4*(4803312*CHd[1, 1] + 
            4803312*CHd[2, 2] + 4803312*CHd[3, 3] - 769932*CHl1[1, 1] - 
            769932*CHl1[2, 2] - 4481017*CHl3[1, 1] - 4481017*CHl3[2, 2] - 
            4372800*CHq1[1, 1] + 17622444*CHq1[2, 2] + 4409436*CHq1[3, 3] + 
            10750024*CHq3[1, 1] - 5308132*CHq3[2, 2] + 5896696*CHq3[3, 3] - 
            9606624*CHu[1, 1] + 14299872*CHu[2, 2] + 1704492*CHu[3, 3])) + 
        MT2^4*MW2*(MZ2^13*(-41234*CHd[1, 1] - 41234*CHd[2, 2] - 
            41234*CHd[3, 3] + 392*CHl3[1, 1] + 392*CHl3[2, 2] + 
            101210*CHq1[1, 1] - 47211*CHq1[2, 2] + 30613*CHq1[3, 3] + 
            19992*CHq3[1, 1] + 43561*CHq3[2, 2] + 20617*CHq3[3, 3] + 
            82468*CHu[1, 1] - 165472*CHu[2, 2]) + 225280*MW2^13*
           (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] + 83*CHl3[1, 1] + 
            83*CHl3[2, 2] - 168*CHq1[1, 1] + 756*CHq1[2, 2] + 
            168*CHq1[3, 3] - 56*CHq3[1, 1] + 252*CHq3[2, 2] + 
            112*CHq3[3, 3] - 336*CHu[1, 1] + 588*CHu[2, 2]) - 
          4*MW2^5*MZ2^8*(132867704*CHd[1, 1] + 132867704*CHd[2, 2] + 
            132867704*CHd[3, 3] + 16857855*CHl1[1, 1] + 16857855*CHl1[2, 2] + 
            56780792*CHl3[1, 1] + 56780792*CHl3[2, 2] - 
            241118864*CHq1[1, 1] + 184405968*CHq1[2, 2] - 
            77908246*CHq1[3, 3] - 94829524*CHq3[1, 1] - 62237888*CHq3[2, 2] - 
            78882428*CHq3[3, 3] - 265735408*CHu[1, 1] + 451737220*CHu[2, 2] - 
            1548216*CHu[3, 3]) + 8*MW2^6*MZ2^7*(155077028*CHd[1, 1] + 
            155077028*CHd[2, 2] + 155077028*CHd[3, 3] + 12727692*CHl1[1, 1] + 
            12727692*CHl1[2, 2] + 92917865*CHl3[1, 1] + 92917865*CHl3[2, 2] - 
            248680100*CHq1[1, 1] + 247061796*CHq1[2, 2] - 
            61766686*CHq1[3, 3] - 70396928*CHq3[1, 1] - 66038764*CHq3[2, 2] - 
            72397082*CHq3[3, 3] - 310154056*CHu[1, 1] + 482664016*CHu[2, 2] - 
            1511634*CHu[3, 3]) + 2*MW2^4*MZ2^9*(73174409*CHd[1, 1] + 
            73174409*CHd[2, 2] + 73174409*CHd[3, 3] + 11077614*CHl1[1, 1] + 
            11077614*CHl1[2, 2] + 9610924*CHl3[1, 1] + 9610924*CHl3[2, 2] - 
            151245605*CHq1[1, 1] + 90696015*CHq1[2, 2] - 
            54328330*CHq1[3, 3] - 61149053*CHq3[1, 1] - 40492757*CHq3[2, 2] - 
            46208588*CHq3[3, 3] - 146348818*CHu[1, 1] + 272363368*CHu[2, 2] - 
            438777*CHu[3, 3]) - 256*MW2^10*MZ2^3*(745333*CHd[1, 1] + 
            745333*CHd[2, 2] + 745333*CHd[3, 3] + 327510*CHl1[1, 1] + 
            327510*CHl1[2, 2] + 4247366*CHl3[1, 1] + 4247366*CHl3[2, 2] - 
            1790689*CHq1[1, 1] - 1500165*CHq1[2, 2] - 1249382*CHq1[3, 3] - 
            5235733*CHq3[1, 1] + 3138071*CHq3[2, 2] - 2475910*CHq3[3, 3] - 
            1490666*CHu[1, 1] + 1380932*CHu[2, 2] - 291987*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(236225908*CHd[1, 1] + 236225908*CHd[2, 2] + 
            236225908*CHd[3, 3] + 7037226*CHl1[1, 1] + 7037226*CHl1[2, 2] + 
            139987435*CHl3[1, 1] + 139987435*CHl3[2, 2] - 
            335992516*CHq1[1, 1] + 446635236*CHq1[2, 2] - 
            40537604*CHq1[3, 3] - 14585532*CHq3[1, 1] - 96694756*CHq3[2, 2] - 
            61019964*CHq3[3, 3] - 472451816*CHu[1, 1] + 685191488*CHu[2, 2] - 
            270432*CHu[3, 3]) + 256*MW2^11*MZ2^2*(1725476*CHd[1, 1] + 
            1725476*CHd[2, 2] + 1725476*CHd[3, 3] + 83160*CHl1[1, 1] + 
            83160*CHl1[2, 2] + 2634077*CHl3[1, 1] + 2634077*CHl3[2, 2] - 
            2381636*CHq1[1, 1] + 3865752*CHq1[2, 2] + 251276*CHq1[3, 3] - 
            2120092*CHq3[1, 1] + 2332744*CHq3[2, 2] - 744488*CHq3[3, 3] - 
            3450952*CHu[1, 1] + 4707136*CHu[2, 2] - 158760*CHu[3, 3]) + 
          MW2*MZ2^12*(330638*CHd[1, 1] + 330638*CHd[2, 2] + 
            330638*CHd[3, 3] + 58212*CHl1[1, 1] + 58212*CHl1[2, 2] - 
            1434*CHl3[1, 1] - 1434*CHl3[2, 2] - 724310*CHq1[1, 1] + 
            394071*CHq1[2, 2] - 228223*CHq1[3, 3] - 282412*CHq3[1, 1] - 
            182849*CHq3[2, 2] - 265903*CHq3[3, 3] - 661276*CHu[1, 1] + 
            1280320*CHu[2, 2] - 14994*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (211640*CHd[1, 1] + 211640*CHd[2, 2] + 211640*CHd[3, 3] + 
            181797*CHl3[1, 1] + 181797*CHl3[2, 2] - 248600*CHq1[1, 1] + 
            726000*CHq1[2, 2] + 128480*CHq1[3, 3] - 109000*CHq3[1, 1] + 
            267200*CHq3[2, 2] + 34200*CHq3[3, 3] - 423280*CHu[1, 1] + 
            652960*CHu[2, 2] - 9240*CHu[3, 3]) + MW2^2*MZ2^11*
           (824264*CHd[1, 1] + 824264*CHd[2, 2] + 824264*CHd[3, 3] - 
            188676*CHl1[1, 1] - 188676*CHl1[2, 2] - 898558*CHl3[1, 1] - 
            898558*CHl3[2, 2] - 2865416*CHq1[1, 1] + 695589*CHq1[2, 2] - 
            1088665*CHq1[3, 3] + 25826*CHq3[1, 1] - 1666427*CHq3[2, 2] + 
            291595*CHq3[3, 3] - 1648528*CHu[1, 1] + 4084144*CHu[2, 2] + 
            138402*CHu[3, 3]) - 2*MW2^3*MZ2^10*(11430987*CHd[1, 1] + 
            11430987*CHd[2, 2] + 11430987*CHd[3, 3] + 1418472*CHl1[1, 1] + 
            1418472*CHl1[2, 2] - 2572436*CHl3[1, 1] - 2572436*CHl3[2, 2] - 
            27234711*CHq1[1, 1] + 12853428*CHq1[2, 2] - 10041669*CHq1[3, 3] - 
            8863817*CHq3[1, 1] - 8700822*CHq3[2, 2] - 6150391*CHq3[3, 3] - 
            22861974*CHu[1, 1] + 46354536*CHu[2, 2] + 161799*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(55452461*CHd[1, 1] + 55452461*CHd[2, 2] + 
            55452461*CHd[3, 3] - 1790856*CHl1[1, 1] - 1790856*CHl1[2, 2] + 
            17973467*CHl3[1, 1] + 17973467*CHl3[2, 2] - 68847689*CHq1[1, 1] + 
            131926569*CHq1[2, 2] + 6989678*CHq1[3, 3] + 30738815*CHq3[1, 1] - 
            26423435*CHq3[2, 2] + 4178164*CHq3[3, 3] - 110904922*CHu[1, 1] + 
            155603728*CHu[2, 2] + 1071153*CHu[3, 3]) - 32*MW2^9*MZ2^4*
           (24701928*CHd[1, 1] + 24701928*CHd[2, 2] + 24701928*CHd[3, 3] - 
            3830652*CHl1[1, 1] - 3830652*CHl1[2, 2] - 18297673*CHl3[1, 1] - 
            18297673*CHl3[2, 2] - 22694520*CHq1[1, 1] + 88848228*CHq1[2, 2] + 
            17679540*CHq1[3, 3] + 53363504*CHq3[1, 1] - 26212332*CHq3[2, 2] + 
            22227544*CHq3[3, 3] - 49403856*CHu[1, 1] + 72647160*CHu[2, 2] + 
            2282196*CHu[3, 3])) - MT2^5*MW2*
         (45056*MW2^12*(504*CHd[1, 1] + 504*CHd[2, 2] + 504*CHd[3, 3] + 
            229*CHl3[1, 1] + 229*CHl3[2, 2] - 504*CHq1[1, 1] + 
            2268*CHq1[2, 2] + 504*CHq1[3, 3] - 168*CHq3[1, 1] + 
            756*CHq3[2, 2] + 448*CHq3[3, 3] - 1008*CHu[1, 1] + 
            1764*CHu[2, 2]) - 4*MW2^4*MZ2^8*(94335980*CHd[1, 1] + 
            94335980*CHd[2, 2] + 94335980*CHd[3, 3] + 11026881*CHl1[1, 1] + 
            11026881*CHl1[2, 2] + 42542664*CHl3[1, 1] + 42542664*CHl3[2, 2] - 
            167126516*CHq1[1, 1] + 135648048*CHq1[2, 2] - 
            51857158*CHq1[3, 3] - 61446184*CHq3[1, 1] - 43506552*CHq3[2, 2] - 
            54086536*CHq3[3, 3] - 188671960*CHu[1, 1] + 315500464*CHu[2, 2] - 
            1792572*CHu[3, 3]) + 8*MW2^5*MZ2^7*(102611912*CHd[1, 1] + 
            102611912*CHd[2, 2] + 102611912*CHd[3, 3] + 7754994*CHl1[1, 1] + 
            7754994*CHl1[2, 2] + 61262689*CHl3[1, 1] + 61262689*CHl3[2, 2] - 
            162317048*CHq1[1, 1] + 167520696*CHq1[2, 2] - 
            39034630*CHq1[3, 3] - 41237876*CHq3[1, 1] - 43746080*CHq3[2, 2] - 
            44933730*CHq3[3, 3] - 205223824*CHu[1, 1] + 317019328*CHu[2, 2] - 
            1142058*CHu[3, 3]) + 2*MW2^3*MZ2^9*(58970963*CHd[1, 1] + 
            58970963*CHd[2, 2] + 58970963*CHd[3, 3] + 8235540*CHl1[1, 1] + 
            8235540*CHl1[2, 2] + 12707557*CHl3[1, 1] + 12707557*CHl3[2, 2] - 
            116582951*CHq1[1, 1] + 76957839*CHq1[2, 2] - 
            39627844*CHq1[3, 3] - 45554319*CHq3[1, 1] - 31047561*CHq3[2, 2] - 
            36992884*CHq3[3, 3] - 117941926*CHu[1, 1] + 212711068*CHu[2, 2] - 
            1099929*CHu[3, 3]) - 256*MW2^9*MZ2^3*(520635*CHd[1, 1] + 
            520635*CHd[2, 2] + 520635*CHd[3, 3] + 198882*CHl1[1, 1] + 
            198882*CHl1[2, 2] + 2693464*CHl3[1, 1] + 2693464*CHl3[2, 2] - 
            1168527*CHq1[1, 1] - 746709*CHq1[2, 2] - 825696*CHq1[3, 3] - 
            3189843*CHq3[1, 1] + 1962091*CHq3[2, 2] - 1585602*CHq3[3, 3] - 
            1041270*CHu[1, 1] + 1003008*CHu[2, 2] - 316779*CHu[3, 3]) + 
          256*MW2^10*MZ2^2*(1071388*CHd[1, 1] + 1071388*CHd[2, 2] + 
            1071388*CHd[3, 3] + 49896*CHl1[1, 1] + 49896*CHl1[2, 2] + 
            1632401*CHl3[1, 1] + 1632401*CHl3[2, 2] - 1469308*CHq1[1, 1] + 
            2421528*CHq1[2, 2] + 115108*CHq1[3, 3] - 1263268*CHq3[1, 1] + 
            1434568*CHq3[2, 2] - 395984*CHq3[3, 3] - 2142776*CHu[1, 1] + 
            2911640*CHu[2, 2] - 164040*CHu[3, 3]) - 1024*MW2^11*MZ2*
           (128712*CHd[1, 1] + 128712*CHd[2, 2] + 128712*CHd[3, 3] + 
            109423*CHl3[1, 1] + 109423*CHl3[2, 2] - 150888*CHq1[1, 1] + 
            441528*CHq1[2, 2] + 75120*CHq1[3, 3] - 63736*CHq3[1, 1] + 
            162072*CHq3[2, 2] + 36728*CHq3[3, 3] - 257424*CHu[1, 1] + 
            395976*CHu[2, 2] - 9240*CHu[3, 3]) + MZ2^12*(-165344*CHd[1, 1] - 
            165344*CHd[2, 2] - 165344*CHd[3, 3] + 19061*CHl3[1, 1] + 
            19061*CHl3[2, 2] + 405248*CHq1[1, 1] - 188730*CHq1[2, 2] + 
            122656*CHq1[3, 3] + 79968*CHq3[1, 1] + 174538*CHq3[2, 2] + 
            61014*CHq3[3, 3] + 330688*CHu[1, 1] - 662248*CHu[2, 2] - 
            4998*CHu[3, 3]) + MW2*MZ2^11*(3007986*CHd[1, 1] + 
            3007986*CHd[2, 2] + 3007986*CHd[3, 3] + 232848*CHl1[1, 1] + 
            232848*CHl1[2, 2] - 366872*CHl3[1, 1] - 366872*CHl3[2, 2] - 
            7041690*CHq1[1, 1] + 3514119*CHq1[2, 2] - 2294781*CHq1[3, 3] - 
            1948096*CHq3[1, 1] - 2513197*CHq3[2, 2] - 1510881*CHq3[3, 3] - 
            6015972*CHu[1, 1] + 11900520*CHu[2, 2] + 21144*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-24361448*CHd[1, 1] - 24361448*CHd[2, 2] - 
            24361448*CHd[3, 3] - 3141396*CHl1[1, 1] - 3141396*CHl1[2, 2] + 
            221433*CHl3[1, 1] + 221433*CHl3[2, 2] + 53029112*CHq1[1, 1] - 
            29686440*CHq1[2, 2] + 18099556*CHq1[3, 3] + 18596140*CHq3[1, 1] + 
            15777056*CHq3[2, 2] + 14592746*CHq3[3, 3] + 48722896*CHu[1, 1] - 
            93143800*CHu[2, 2] + 239424*CHu[3, 3]) - 8*MW2^6*MZ2^6*
           (149528200*CHd[1, 1] + 149528200*CHd[2, 2] + 149528200*CHd[3, 3] + 
            3827142*CHl1[1, 1] + 3827142*CHl1[2, 2] + 86645005*CHl3[1, 1] + 
            86645005*CHl3[2, 2] - 210838792*CHq1[1, 1] + 
            287622948*CHq1[2, 2] - 24141032*CHq1[3, 3] - 2454912*CHq3[1, 1] - 
            62393676*CHq3[2, 2] - 32403204*CHq3[3, 3] - 299056400*CHu[1, 1] + 
            432747632*CHu[2, 2] + 1003836*CHu[3, 3]) + 32*MW2^7*MZ2^5*
           (33947399*CHd[1, 1] + 33947399*CHd[2, 2] + 33947399*CHd[3, 3] - 
            1217484*CHl1[1, 1] - 1217484*CHl1[2, 2] + 10067322*CHl3[1, 1] + 
            10067322*CHl3[2, 2] - 41822843*CHq1[1, 1] + 81910665*CHq1[2, 2] + 
            4797644*CHq1[3, 3] + 20589101*CHq3[1, 1] - 16901055*CHq3[2, 2] + 
            4897388*CHq3[3, 3] - 67894798*CHu[1, 1] + 95335492*CHu[2, 2] + 
            1547661*CHu[3, 3]) - 32*MW2^8*MZ2^4*(14436424*CHd[1, 1] + 
            14436424*CHd[2, 2] + 14436424*CHd[3, 3] - 2381940*CHl1[1, 1] - 
            2381940*CHl1[2, 2] - 12473425*CHl3[1, 1] - 12473425*CHl3[2, 2] - 
            12925720*CHq1[1, 1] + 53296476*CHq1[2, 2] + 11403796*CHq1[3, 3] + 
            33453728*CHq3[1, 1] - 16645972*CHq3[2, 2] + 15590856*CHq3[3, 3] - 
            28872848*CHu[1, 1] + 42782288*CHu[2, 2] + 2692092*CHu[3, 3]))) - 
      MH2*MW2*(MW2^6*(MW2 + MZ2)*(MW2*MZ2^10*(-875526*CHd[1, 1] - 
            875526*CHd[2, 2] - 875526*CHd[3, 3] - 116424*CHl1[1, 1] - 
            116424*CHl1[2, 2] + 100476*CHl3[1, 1] + 100476*CHl3[2, 2] + 
            2262630*CHq1[1, 1] - 1072755*CHq1[2, 2] + 1112469*CHq1[3, 3] + 
            864500*CHq3[1, 1] + 515477*CHq3[2, 2] + 695213*CHq3[3, 3] + 
            1751052*CHu[1, 1] - 3616032*CHu[2, 2]) + 90112*MW2^11*
           (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] + 9*CHl3[1, 1] + 
            9*CHl3[2, 2] - 24*CHq1[1, 1] + 108*CHq1[2, 2] + 24*CHq1[3, 3] - 
            8*CHq3[1, 1] + 36*CHq3[2, 2] + 8*CHq3[3, 3] - 48*CHu[1, 1] + 
            84*CHu[2, 2]) - 2048*MW2^10*MZ2*(5848*CHd[1, 1] + 
            5848*CHd[2, 2] + 5848*CHd[3, 3] + 4941*CHl3[1, 1] + 
            4941*CHl3[2, 2] - 6904*CHq1[1, 1] + 19980*CHq1[2, 2] + 
            3736*CHq1[3, 3] - 3208*CHq3[1, 1] + 7396*CHq3[2, 2] + 
            360*CHq3[3, 3] - 11696*CHu[1, 1] + 18092*CHu[2, 2]) - 
          256*MW2^8*MZ2^3*(35342*CHd[1, 1] + 35342*CHd[2, 2] + 
            35342*CHd[3, 3] + 18036*CHl1[1, 1] + 18036*CHl1[2, 2] + 
            265317*CHl3[1, 1] + 265317*CHl3[2, 2] - 90134*CHq1[1, 1] - 
            89604*CHq1[2, 2] - 79858*CHq1[3, 3] - 268190*CHq3[1, 1] + 
            153472*CHq3[2, 2] - 105554*CHq3[3, 3] - 70684*CHu[1, 1] + 
            62218*CHu[2, 2]) + 1024*MW2^9*MZ2^2*(23028*CHd[1, 1] + 
            23028*CHd[2, 2] + 23028*CHd[3, 3] + 1188*CHl1[1, 1] + 
            1188*CHl1[2, 2] + 39015*CHl3[1, 1] + 39015*CHl3[2, 2] - 
            32100*CHq1[1, 1] + 50565*CHq1[2, 2] + 3324*CHq1[3, 3] - 
            29136*CHq3[1, 1] + 30791*CHq3[2, 2] - 8480*CHq3[3, 3] - 
            46056*CHu[1, 1] + 62877*CHu[2, 2]) + MZ2^11*(64210*CHd[1, 1] + 
            64210*CHd[2, 2] + 64210*CHd[3, 3] - 14112*CHl3[1, 1] - 
            14112*CHl3[2, 2] - 184162*CHq1[1, 1] + 88719*CHq1[2, 2] - 
            92081*CHq1[3, 3] - 39984*CHq3[1, 1] - 63161*CHq3[2, 2] - 
            45433*CHq3[3, 3] - 128420*CHu[1, 1] + 271616*CHu[2, 2]) - 
          32*MW2^7*MZ2^4*(1323118*CHd[1, 1] + 1323118*CHd[2, 2] + 
            1323118*CHd[3, 3] - 199368*CHl1[1, 1] - 199368*CHl1[2, 2] - 
            1303623*CHl3[1, 1] - 1303623*CHl3[2, 2] - 1262734*CHq1[1, 1] + 
            4521102*CHq1[2, 2] + 1137574*CHq1[3, 3] + 2463466*CHq3[1, 1] - 
            1141554*CHq3[2, 2] + 884150*CHq3[3, 3] - 2646236*CHu[1, 1] + 
            3850460*CHu[2, 2]) + 2*MW2^2*MZ2^9*(2830979*CHd[1, 1] + 
            2830979*CHd[2, 2] + 2830979*CHd[3, 3] + 479736*CHl1[1, 1] + 
            479736*CHl1[2, 2] + 657564*CHl3[1, 1] + 657564*CHl3[2, 2] - 
            6356747*CHq1[1, 1] + 3383934*CHq1[2, 2] - 2919928*CHq1[3, 3] - 
            3114757*CHq3[1, 1] - 1143350*CHq3[2, 2] - 2219280*CHq3[3, 3] - 
            5661958*CHu[1, 1] + 10892464*CHu[2, 2]) + 16*MW2^6*MZ2^5*
           (5603398*CHd[1, 1] + 5603398*CHd[2, 2] + 5603398*CHd[3, 3] - 
            155952*CHl1[1, 1] - 155952*CHl1[2, 2] + 1618353*CHl3[1, 1] + 
            1618353*CHl3[2, 2] - 7126486*CHq1[1, 1] + 12574158*CHq1[2, 2] + 
            1052218*CHq1[3, 3] + 2020218*CHq3[1, 1] - 2083146*CHq3[2, 2] + 
            12906*CHq3[3, 3] - 11206796*CHu[1, 1] + 15626648*CHu[2, 2]) - 
          2*MW2^3*MZ2^8*(11057857*CHd[1, 1] + 11057857*CHd[2, 2] + 
            11057857*CHd[3, 3] + 1599156*CHl1[1, 1] + 1599156*CHl1[2, 2] + 
            6151374*CHl3[1, 1] + 6151374*CHl3[2, 2] - 21353569*CHq1[1, 1] + 
            14160045*CHq1[2, 2] - 8389913*CHq1[3, 3] - 10826385*CHq3[1, 1] - 
            3804687*CHq3[2, 2] - 7587849*CHq3[3, 3] - 22115714*CHu[1, 1] + 
            38560160*CHu[2, 2]) + 4*MW2^4*MZ2^7*(13911226*CHd[1, 1] + 
            13911226*CHd[2, 2] + 13911226*CHd[3, 3] + 1315656*CHl1[1, 1] + 
            1315656*CHl1[2, 2] + 9980685*CHl3[1, 1] + 9980685*CHl3[2, 2] - 
            23280250*CHq1[1, 1] + 20364276*CHq1[2, 2] - 6600752*CHq1[3, 3] - 
            9581462*CHq3[1, 1] - 4524084*CHq3[2, 2] - 7279120*CHq3[3, 3] - 
            27822452*CHu[1, 1] + 43817672*CHu[2, 2]) - 4*MW2^5*MZ2^6*
           (22603382*CHd[1, 1] + 22603382*CHd[2, 2] + 22603382*CHd[3, 3] + 
            847800*CHl1[1, 1] + 847800*CHl1[2, 2] + 14838279*CHl3[1, 1] + 
            14838279*CHl3[2, 2] - 33121142*CHq1[1, 1] + 39713250*CHq1[2, 2] - 
            3918154*CHq1[3, 3] - 5989694*CHq3[1, 1] - 7179542*CHq3[2, 2] - 
            6878954*CHq3[3, 3] - 45206764*CHu[1, 1] + 65594440*CHu[2, 2])) - 
        4*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (11264*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          48*MW2^3*MZ2^3*(98*CHd[1, 1] + 98*CHd[2, 2] + 98*CHd[3, 3] + 
            732*CHl3[1, 1] + 732*CHl3[2, 2] - 98*CHq1[1, 1] + 2*CHq1[2, 2] - 
            1269*CHq1[3, 3] + 54*CHq3[1, 1] - 46*CHq3[2, 2] - 
            951*CHq3[3, 3] - 196*CHu[1, 1] + 42*CHu[2, 2] - 1247*CHu[3, 3]) - 
          64*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] + 
            167*CHl3[1, 1] + 167*CHl3[2, 2] - 108*CHq1[1, 1] + 
            63*CHq1[2, 2] - 702*CHq1[3, 3] + 180*CHq3[1, 1] + 9*CHq3[2, 2] + 
            53*CHq3[3, 3] - 216*CHu[1, 1] + 54*CHu[2, 2] - 738*CHu[3, 3]) + 
          128*MW2^5*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
            121*CHl3[1, 1] - 121*CHl3[2, 2] - 24*CHq1[1, 1] + 42*CHq1[2, 2] - 
            108*CHq1[3, 3] + 72*CHq3[1, 1] + 6*CHq3[2, 2] + 296*CHq3[3, 3] - 
            48*CHu[1, 1] + 18*CHu[2, 2] - 132*CHu[3, 3]) + 
          MZ2^6*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
            833*CHl3[1, 1] - 833*CHl3[2, 2] - 408*CHq1[1, 1] - 
            114*CHq1[2, 2] + 2295*CHq1[3, 3] - 294*CHq3[2, 2] + 
            3961*CHq3[3, 3] - 816*CHu[1, 1] + 360*CHu[2, 2] + 
            2499*CHu[3, 3]) + 8*MW2^2*MZ2^4*(12*CHd[1, 1] + 12*CHd[2, 2] + 
            12*CHd[3, 3] - 3275*CHl3[1, 1] - 3275*CHl3[2, 2] - 
            12*CHq1[1, 1] + 183*CHq1[2, 2] + 5346*CHq1[3, 3] + 
            360*CHq3[1, 1] + 165*CHq3[2, 2] + 6199*CHq3[3, 3] - 
            24*CHu[1, 1] - 72*CHu[2, 2] + 5172*CHu[3, 3]) - 
          2*MW2*MZ2^5*(684*CHd[1, 1] + 684*CHd[2, 2] + 684*CHd[3, 3] - 
            4012*CHl3[1, 1] - 4012*CHl3[2, 2] - 684*CHq1[1, 1] + 
            180*CHq1[2, 2] + 7749*CHq1[3, 3] + 612*CHq3[1, 1] - 
            252*CHq3[2, 2] + 11273*CHq3[3, 3] - 1368*CHu[1, 1] + 
            324*CHu[2, 2] + 7785*CHu[3, 3])) + MT2*MW2^4*
         (MW2*MZ2^12*(-1138078*CHd[1, 1] - 1138078*CHd[2, 2] - 
            1138078*CHd[3, 3] - 116424*CHl1[1, 1] - 116424*CHl1[2, 2] + 
            155258*CHl3[1, 1] + 155258*CHl3[2, 2] + 3004990*CHq1[1, 1] - 
            1426035*CHq1[2, 2] + 1413677*CHq1[3, 3] + 1024436*CHq3[1, 1] + 
            772237*CHq3[2, 2] + 826489*CHq3[3, 3] + 2276156*CHu[1, 1] - 
            4707536*CHu[2, 2]) - 90112*MW2^13*(168*CHd[1, 1] + 
            168*CHd[2, 2] + 168*CHd[3, 3] + 71*CHl3[1, 1] + 71*CHl3[2, 2] - 
            168*CHq1[1, 1] + 756*CHq1[2, 2] + 168*CHq1[3, 3] - 
            56*CHq3[1, 1] + 252*CHq3[2, 2] + 64*CHq3[3, 3] - 336*CHu[1, 1] + 
            588*CHu[2, 2]) + MZ2^13*(64210*CHd[1, 1] + 64210*CHd[2, 2] + 
            64210*CHd[3, 3] - 14112*CHl3[1, 1] - 14112*CHl3[2, 2] - 
            184162*CHq1[1, 1] + 88719*CHq1[2, 2] - 92081*CHq1[3, 3] - 
            39984*CHq3[1, 1] - 63161*CHq3[2, 2] - 45433*CHq3[3, 3] - 
            128420*CHu[1, 1] + 271616*CHu[2, 2]) + 4*MW2^7*MZ2^6*
           (57695018*CHd[1, 1] + 57695018*CHd[2, 2] + 57695018*CHd[3, 3] + 
            10024776*CHl1[1, 1] + 10024776*CHl1[2, 2] + 80502145*CHl3[1, 1] + 
            80502145*CHl3[2, 2] - 107433002*CHq1[1, 1] + 
            40543470*CHq1[2, 2] - 50334646*CHq1[3, 3] - 94304674*CHq3[1, 1] - 
            7756346*CHq3[2, 2] - 55777958*CHq3[3, 3] - 115390036*CHu[1, 1] + 
            178218136*CHu[2, 2] - 519408*CHu[3, 3]) - 16*MW2^8*MZ2^5*
           (29167882*CHd[1, 1] + 29167882*CHd[2, 2] + 29167882*CHd[3, 3] + 
            791856*CHl1[1, 1] + 791856*CHl1[2, 2] + 24767759*CHl3[1, 1] + 
            24767759*CHl3[2, 2] - 41189242*CHq1[1, 1] + 50352690*CHq1[2, 2] - 
            3211454*CHq1[3, 3] - 9987850*CHq3[1, 1] - 3024278*CHq3[2, 2] - 
            9372718*CHq3[3, 3] - 58335764*CHu[1, 1] + 79558040*CHu[2, 2] - 
            127716*CHu[3, 3]) + 2*MW2^4*MZ2^9*(52127419*CHd[1, 1] + 
            52127419*CHd[2, 2] + 52127419*CHd[3, 3] + 5669784*CHl1[1, 1] + 
            5669784*CHl1[2, 2] + 37874526*CHl3[1, 1] + 37874526*CHl3[2, 2] - 
            87367939*CHq1[1, 1] + 73690890*CHq1[2, 2] - 25845806*CHq1[3, 3] - 
            40696485*CHq3[1, 1] - 16194874*CHq3[2, 2] - 29616758*CHq3[3, 3] - 
            104254838*CHu[1, 1] + 165560840*CHu[2, 2] - 120042*CHu[3, 3]) - 
          MW2^3*MZ2^10*(38637216*CHd[1, 1] + 38637216*CHd[2, 2] + 
            38637216*CHd[3, 3] + 6221232*CHl1[1, 1] + 6221232*CHl1[2, 2] + 
            16432518*CHl3[1, 1] + 16432518*CHl3[2, 2] - 77725056*CHq1[1, 1] + 
            47920305*CHq1[2, 2] - 30719979*CHq1[3, 3] - 40449630*CHq3[1, 1] - 
            13118519*CHq3[2, 2] - 27257055*CHq3[3, 3] - 77274432*CHu[1, 1] + 
            138927216*CHu[2, 2] - 82272*CHu[3, 3]) - 2*MW2^5*MZ2^8*
           (78920501*CHd[1, 1] + 78920501*CHd[2, 2] + 78920501*CHd[3, 3] + 
            1026756*CHl1[1, 1] + 1026756*CHl1[2, 2] + 66511984*CHl3[1, 1] + 
            66511984*CHl3[2, 2] - 102838229*CHq1[1, 1] + 
            143106849*CHq1[2, 2] - 4654645*CHq1[3, 3] - 13143893*CHq3[1, 1] - 
            23931835*CHq3[2, 2] - 21262973*CHq3[3, 3] - 157841002*CHu[1, 1] + 
            211761616*CHu[2, 2] - 79536*CHu[3, 3]) + MW2^2*MZ2^11*
           (8743536*CHd[1, 1] + 8743536*CHd[2, 2] + 8743536*CHd[3, 3] + 
            1425168*CHl1[1, 1] + 1425168*CHl1[2, 2] + 756136*CHl3[1, 1] + 
            756136*CHl3[2, 2] - 20503824*CHq1[1, 1] + 10440159*CHq1[2, 2] - 
            9085161*CHq1[3, 3] - 9390490*CHq3[1, 1] - 3920593*CHq3[2, 2] - 
            6531809*CHq3[3, 3] - 17487072*CHu[1, 1] + 34365456*CHu[2, 2] - 
            9996*CHu[3, 3]) - 1024*MW2^11*MZ2^2*(112228*CHd[1, 1] + 
            112228*CHd[2, 2] + 112228*CHd[3, 3] + 8316*CHl1[1, 1] + 
            8316*CHl1[2, 2] + 222684*CHl3[1, 1] + 222684*CHl3[2, 2] - 
            167284*CHq1[1, 1] + 184233*CHq1[2, 2] - 6992*CHq1[3, 3] - 
            178088*CHq3[1, 1] + 153147*CHq3[2, 2] - 68766*CHq3[3, 3] - 
            224456*CHu[1, 1] + 287903*CHu[2, 2] - 1740*CHu[3, 3]) + 
          2048*MW2^12*MZ2*(36760*CHd[1, 1] + 36760*CHd[2, 2] + 
            36760*CHd[3, 3] + 32741*CHl3[1, 1] + 32741*CHl3[2, 2] - 
            44152*CHq1[1, 1] + 120936*CHq1[2, 2] + 21712*CHq1[3, 3] - 
            20904*CHq3[1, 1] + 45448*CHq3[2, 2] + 648*CHq3[3, 3] - 
            73520*CHu[1, 1] + 111896*CHu[2, 2] - 264*CHu[3, 3]) + 
          32*MW2^9*MZ2^4*(11153090*CHd[1, 1] + 11153090*CHd[2, 2] + 
            11153090*CHd[3, 3] - 780408*CHl1[1, 1] - 780408*CHl1[2, 2] + 
            879179*CHl3[1, 1] + 879179*CHl3[2, 2] - 12774050*CHq1[1, 1] + 
            30392154*CHq1[2, 2] + 5072786*CHq1[3, 3] + 7740486*CHq3[1, 1] - 
            2100918*CHq3[2, 2] + 2296970*CHq3[3, 3] - 22306180*CHu[1, 1] + 
            30963460*CHu[2, 2] + 1704*CHu[3, 3]) - 256*MW2^10*MZ2^3*
           (170994*CHd[1, 1] + 170994*CHd[2, 2] + 170994*CHd[3, 3] - 
            107244*CHl1[1, 1] - 107244*CHl1[2, 2] - 1114601*CHl3[1, 1] - 
            1114601*CHl3[2, 2] + 58950*CHq1[1, 1] + 1599624*CHq1[2, 2] + 
            603300*CHq1[3, 3] + 1392942*CHq3[1, 1] - 521700*CHq3[2, 2] + 
            620184*CHq3[3, 3] - 341988*CHu[1, 1] + 717150*CHu[2, 2] + 
            7794*CHu[3, 3]) + 4*MW2^6*MZ2^7*(15527786*CHd[1, 1] + 
            15527786*CHd[2, 2] + 15527786*CHd[3, 3] - 6442200*CHl1[1, 1] - 
            6442200*CHl1[2, 2] + 246733*CHl3[1, 1] + 246733*CHl3[2, 2] + 
            1891990*CHq1[1, 1] + 66520548*CHq1[2, 2] + 31197752*CHq1[3, 3] + 
            51084474*CHq3[1, 1] - 5490116*CHq3[2, 2] + 21854664*CHq3[3, 3] - 
            31055572*CHu[1, 1] + 18212632*CHu[2, 2] + 185640*CHu[3, 3])) + 
        MT2^2*MW2^3*(MZ2^13*(-198342*CHd[1, 1] - 198342*CHd[2, 2] - 
            198342*CHd[3, 3] + 40670*CHl3[1, 1] + 40670*CHl3[2, 2] + 
            558198*CHq1[1, 1] - 264561*CHq1[2, 2] + 209127*CHq1[3, 3] + 
            119952*CHq3[1, 1] + 193599*CHq3[2, 2] + 85843*CHq3[3, 3] + 
            396684*CHu[1, 1] - 819888*CHu[2, 2]) + 90112*MW2^13*
           (504*CHd[1, 1] + 504*CHd[2, 2] + 504*CHd[3, 3] + 233*CHl3[1, 1] + 
            233*CHl3[2, 2] - 504*CHq1[1, 1] + 2268*CHq1[2, 2] + 
            504*CHq1[3, 3] - 168*CHq3[1, 1] + 756*CHq3[2, 2] + 
            224*CHq3[3, 3] - 1008*CHu[1, 1] + 1764*CHu[2, 2]) - 
          4*MW2^7*MZ2^6*(329586022*CHd[1, 1] + 329586022*CHd[2, 2] + 
            329586022*CHd[3, 3] + 25707672*CHl1[1, 1] + 25707672*CHl1[2, 2] + 
            291188055*CHl3[1, 1] + 291188055*CHl3[2, 2] - 
            521446438*CHq1[1, 1] + 473115954*CHq1[2, 2] - 
            129612890*CHq1[3, 3] - 227630670*CHq3[1, 1] - 
            81894822*CHq3[2, 2] - 177059850*CHq3[3, 3] - 
            659172044*CHu[1, 1] + 972061736*CHu[2, 2] - 2982336*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(55501150*CHd[1, 1] + 55501150*CHd[2, 2] + 
            55501150*CHd[3, 3] + 12630600*CHl1[1, 1] + 12630600*CHl1[2, 2] + 
            48996979*CHl3[1, 1] + 48996979*CHl3[2, 2] - 
            118442974*CHq1[1, 1] + 39137817*CHq1[2, 2] - 
            58689335*CHq1[3, 3] - 97906288*CHq3[1, 1] - 16812127*CHq3[2, 2] - 
            58281207*CHq3[3, 3] - 111002300*CHu[1, 1] + 202126232*CHu[2, 2] - 
            846660*CHu[3, 3]) + MW2^3*MZ2^10*(75978278*CHd[1, 1] + 
            75978278*CHd[2, 2] + 75978278*CHd[3, 3] + 11947392*CHl1[1, 1] + 
            11947392*CHl1[2, 2] + 38966786*CHl3[1, 1] + 38966786*CHl3[2, 2] - 
            143881046*CHq1[1, 1] + 96424791*CHq1[2, 2] - 
            50765701*CHq1[3, 3] - 77806372*CHq3[1, 1] - 23152025*CHq3[2, 2] - 
            52150345*CHq3[3, 3] - 151956556*CHu[1, 1] + 264086272*CHu[2, 2] - 
            631452*CHu[3, 3]) - 2*MW2^4*MZ2^9*(78704282*CHd[1, 1] + 
            78704282*CHd[2, 2] + 78704282*CHd[3, 3] + 5815260*CHl1[1, 1] + 
            5815260*CHl1[2, 2] + 72310288*CHl3[1, 1] + 72310288*CHl3[2, 2] - 
            112355858*CHq1[1, 1] + 121797747*CHq1[2, 2] - 
            23714899*CHq1[3, 3] - 46722216*CHq3[1, 1] - 21941685*CHq3[2, 2] - 
            39837419*CHq3[3, 3] - 157408564*CHu[1, 1] + 226676008*CHu[2, 2] - 
            587478*CHu[3, 3]) + 16*MW2^8*MZ2^5*(106203074*CHd[1, 1] + 
            106203074*CHd[2, 2] + 106203074*CHd[3, 3] - 415584*CHl1[1, 1] - 
            415584*CHl1[2, 2] + 61154599*CHl3[1, 1] + 61154599*CHl3[2, 2] - 
            141421778*CHq1[1, 1] + 214297434*CHq1[2, 2] + 
            1543130*CHq1[3, 3] + 4550030*CHq3[1, 1] - 25149246*CHq3[2, 2] - 
            17826262*CHq3[3, 3] - 212406148*CHu[1, 1] + 292649968*CHu[2, 2] - 
            344076*CHu[3, 3]) - 256*MW2^10*MZ2^3*(124362*CHd[1, 1] + 
            124362*CHd[2, 2] + 124362*CHd[3, 3] + 354996*CHl1[1, 1] + 
            354996*CHl1[2, 2] + 4164783*CHl3[1, 1] + 4164783*CHl3[2, 2] - 
            1068210*CHq1[1, 1] - 3396108*CHq1[2, 2] - 1611492*CHq1[3, 3] - 
            5018106*CHq3[1, 1] + 2424272*CHq3[2, 2] - 2236672*CHq3[3, 3] - 
            248724*CHu[1, 1] - 396366*CHu[2, 2] - 79662*CHu[3, 3]) - 
          2*MW2^2*MZ2^11*(10053531*CHd[1, 1] + 10053531*CHd[2, 2] + 
            10053531*CHd[3, 3] + 1730268*CHl1[1, 1] + 1730268*CHl1[2, 2] + 
            1176711*CHl3[1, 1] + 1176711*CHl3[2, 2] - 22839099*CHq1[1, 1] + 
            11927190*CHq1[2, 2] - 8831778*CHq1[3, 3] - 11020241*CHq3[1, 1] - 
            4061138*CHq3[2, 2] - 6987972*CHq3[3, 3] - 20107062*CHu[1, 1] + 
            38880768*CHu[2, 2] - 66126*CHu[3, 3]) + 1024*MW2^11*MZ2^2*
           (419036*CHd[1, 1] + 419036*CHd[2, 2] + 419036*CHd[3, 3] + 
            24948*CHl1[1, 1] + 24948*CHl1[2, 2] + 718609*CHl3[1, 1] + 
            718609*CHl3[2, 2] - 598988*CHq1[1, 1] + 832251*CHq1[2, 2] + 
            32192*CHq1[3, 3] - 578888*CHq3[1, 1] + 562961*CHq3[2, 2] - 
            218770*CHq3[3, 3] - 838072*CHu[1, 1] + 1117141*CHu[2, 2] - 
            13764*CHu[3, 3]) + 2*MW2*MZ2^12*(1498486*CHd[1, 1] + 
            1498486*CHd[2, 2] + 1498486*CHd[3, 3] + 174636*CHl1[1, 1] + 
            174636*CHl1[2, 2] - 219801*CHl3[1, 1] - 219801*CHl3[2, 2] - 
            3879022*CHq1[1, 1] + 1829232*CHq1[2, 2] - 1499054*CHq1[3, 3] - 
            1388142*CHq3[1, 1] - 945524*CHq3[2, 2] - 890084*CHq3[3, 3] - 
            2996972*CHu[1, 1] + 6120944*CHu[2, 2] - 4998*CHu[3, 3]) - 
          2048*MW2^12*MZ2*(117864*CHd[1, 1] + 117864*CHd[2, 2] + 
            117864*CHd[3, 3] + 101991*CHl3[1, 1] + 101991*CHl3[2, 2] - 
            140040*CHq1[1, 1] + 396408*CHq1[2, 2] + 71664*CHq1[3, 3] - 
            64600*CHq3[1, 1] + 147480*CHq3[2, 2] + 5368*CHq3[3, 3] - 
            235728*CHu[1, 1] + 361704*CHu[2, 2] - 1848*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(42291379*CHd[1, 1] + 42291379*CHd[2, 2] + 
            42291379*CHd[3, 3] - 15338916*CHl1[1, 1] - 15338916*CHl1[2, 2] + 
            68301626*CHl3[1, 1] + 68301626*CHl3[2, 2] + 17121773*CHq1[1, 1] + 
            143933163*CHq1[2, 2] + 66450097*CHq1[3, 3] + 
            94307317*CHq3[1, 1] - 8859321*CHq3[2, 2] + 33400441*CHq3[3, 3] - 
            84582758*CHu[1, 1] + 22076480*CHu[2, 2] + 305952*CHu[3, 3]) - 
          32*MW2^9*MZ2^4*(31626422*CHd[1, 1] + 31626422*CHd[2, 2] + 
            31626422*CHd[3, 3] - 3351240*CHl1[1, 1] - 3351240*CHl1[2, 2] - 
            8884875*CHl3[1, 1] - 8884875*CHl3[2, 2] - 33420950*CHq1[1, 1] + 
            96289902*CHq1[2, 2] + 17553686*CHq1[3, 3] + 38491234*CHq3[1, 1] - 
            14887970*CHq3[2, 2] + 13144766*CHq3[3, 3] - 63252844*CHu[1, 1] + 
            89478748*CHu[2, 2] + 344136*CHu[3, 3])) + 
        MT2^7*(-90112*MW2^11*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
            7*CHl3[1, 1] - 7*CHl3[2, 2] - 24*CHq1[1, 1] + 108*CHq1[2, 2] + 
            24*CHq1[3, 3] - 8*CHq3[1, 1] + 36*CHq3[2, 2] + 64*CHq3[3, 3] - 
            48*CHu[1, 1] + 84*CHu[2, 2]) + 2*MW2^3*MZ2^8*
           (10986385*CHd[1, 1] + 10986385*CHd[2, 2] + 10986385*CHd[3, 3] + 
            1599156*CHl1[1, 1] + 1599156*CHl1[2, 2] + 6120426*CHl3[1, 1] + 
            6120426*CHl3[2, 2] - 21282097*CHq1[1, 1] + 14131125*CHq1[2, 2] - 
            8822537*CHq1[3, 3] - 10910913*CHq3[1, 1] - 3788823*CHq3[2, 2] - 
            9405985*CHq3[3, 3] - 21972770*CHu[1, 1] + 38532368*CHu[2, 2] - 
            1408944*CHu[3, 3]) - 4*MW2^4*MZ2^7*(13954666*CHd[1, 1] + 
            13954666*CHd[2, 2] + 13954666*CHd[3, 3] + 1315656*CHl1[1, 1] + 
            1315656*CHl1[2, 2] + 10184317*CHl3[1, 1] + 10184317*CHl3[2, 2] - 
            23323690*CHq1[1, 1] + 20319012*CHq1[2, 2] - 7703288*CHq1[3, 3] - 
            9646406*CHq3[1, 1] - 4587204*CHq3[2, 2] - 8134024*CHq3[3, 3] - 
            27909332*CHu[1, 1] + 43864184*CHu[2, 2] - 797208*CHu[3, 3]) - 
          2*MW2^2*MZ2^9*(2801459*CHd[1, 1] + 2801459*CHd[2, 2] + 
            2801459*CHd[3, 3] + 479736*CHl1[1, 1] + 479736*CHl1[2, 2] + 
            642732*CHl3[1, 1] + 642732*CHl3[2, 2] - 6327227*CHq1[1, 1] + 
            3389226*CHq1[2, 2] - 2731594*CHq1[3, 3] - 3118789*CHq3[1, 1] - 
            1123154*CHq3[2, 2] - 2815022*CHq3[3, 3] - 5602918*CHu[1, 1] + 
            10869568*CHu[2, 2] - 489114*CHu[3, 3]) + MW2*MZ2^10*
           (874470*CHd[1, 1] + 874470*CHd[2, 2] + 874470*CHd[3, 3] + 
            116424*CHl1[1, 1] + 116424*CHl1[2, 2] - 55428*CHl3[1, 1] - 
            55428*CHl3[2, 2] - 2261574*CHq1[1, 1] + 1076019*CHq1[2, 2] - 
            902661*CHq1[3, 3] - 859604*CHq3[1, 1] - 512789*CHq3[2, 2] - 
            852941*CHq3[3, 3] - 1748940*CHu[1, 1] + 3612864*CHu[2, 2] - 
            162240*CHu[3, 3]) + 256*MW2^8*MZ2^3*(47762*CHd[1, 1] + 
            47762*CHd[2, 2] + 47762*CHd[3, 3] + 18036*CHl1[1, 1] + 
            18036*CHl1[2, 2] + 291235*CHl3[1, 1] + 291235*CHl3[2, 2] - 
            102554*CHq1[1, 1] - 84564*CHq1[2, 2] - 168796*CHq1[3, 3] - 
            251954*CHq3[1, 1] + 152248*CHq3[2, 2] - 166524*CHq3[3, 3] - 
            95524*CHu[1, 1] + 68158*CHu[2, 2] - 127134*CHu[3, 3]) - 
          1024*MW2^9*MZ2^2*(25452*CHd[1, 1] + 25452*CHd[2, 2] + 
            25452*CHd[3, 3] + 1188*CHl1[1, 1] + 1188*CHl1[2, 2] + 
            38260*CHl3[1, 1] + 38260*CHl3[2, 2] - 34524*CHq1[1, 1] + 
            53043*CHq1[2, 2] - 9552*CHq1[3, 3] - 23880*CHq3[1, 1] + 
            31145*CHq3[2, 2] + 2630*CHq3[3, 3] - 50904*CHu[1, 1] + 
            64317*CHu[2, 2] - 16404*CHu[3, 3]) + 2048*MW2^10*MZ2*
           (6184*CHd[1, 1] + 6184*CHd[2, 2] + 6184*CHd[3, 3] + 
            3139*CHl3[1, 1] + 3139*CHl3[2, 2] - 7240*CHq1[1, 1] + 
            20568*CHq1[2, 2] + 2224*CHq1[3, 3] - 2200*CHq3[1, 1] + 
            7480*CHq3[2, 2] + 7848*CHq3[3, 3] - 12368*CHu[1, 1] + 
            18344*CHu[2, 2] - 1848*CHu[3, 3]) - 7*MZ2^11*(9406*CHd[1, 1] + 
            9406*CHd[2, 2] + 9406*CHd[3, 3] - 112*CHl3[1, 1] - 
            112*CHl3[2, 2] - 26542*CHq1[1, 1] + 12609*CHq1[2, 2] - 
            8987*CHq1[3, 3] - 5712*CHq3[1, 1] - 9191*CHq3[2, 2] - 
            7083*CHq3[3, 3] - 18812*CHu[1, 1] + 39008*CHu[2, 2] - 
            1428*CHu[3, 3]) + 4*MW2^5*MZ2^6*(22863158*CHd[1, 1] + 
            22863158*CHd[2, 2] + 22863158*CHd[3, 3] + 847800*CHl1[1, 1] + 
            847800*CHl1[2, 2] + 15202999*CHl3[1, 1] + 15202999*CHl3[2, 2] - 
            33380918*CHq1[1, 1] + 39750114*CHq1[2, 2] - 5257498*CHq1[3, 3] - 
            5794430*CHq3[1, 1] - 7280918*CHq3[2, 2] - 4754298*CHq3[3, 3] - 
            45726316*CHu[1, 1] + 65720584*CHu[2, 2] + 1021680*CHu[3, 3]) + 
          32*MW2^7*MZ2^4*(1286206*CHd[1, 1] + 1286206*CHd[2, 2] + 
            1286206*CHd[3, 3] - 199368*CHl1[1, 1] - 199368*CHl1[2, 2] - 
            1553987*CHl3[1, 1] - 1553987*CHl3[2, 2] - 1225822*CHq1[1, 1] + 
            4544886*CHq1[2, 2] + 1717246*CHq1[3, 3] + 2482618*CHq3[1, 1] - 
            1109274*CHq3[2, 2] + 2054150*CHq3[3, 3] - 2572412*CHu[1, 1] + 
            3833036*CHu[2, 2] + 1091352*CHu[3, 3]) - 16*MW2^6*MZ2^5*
           (5664838*CHd[1, 1] + 5664838*CHd[2, 2] + 5664838*CHd[3, 3] - 
            155952*CHl1[1, 1] - 155952*CHl1[2, 2] + 1480329*CHl3[1, 1] + 
            1480329*CHl3[2, 2] - 7187926*CHq1[1, 1] + 12635526*CHq1[2, 2] + 
            1293550*CHq1[3, 3] + 2166234*CHq3[1, 1] - 2059938*CHq3[2, 2] + 
            1891910*CHq3[3, 3] - 11329676*CHu[1, 1] + 15645944*CHu[2, 2] + 
            1292100*CHu[3, 3])) - MT2^3*MW2^2*
         (MZ2^13*(-201606*CHd[1, 1] - 201606*CHd[2, 2] - 201606*CHd[3, 3] + 
            17346*CHl3[1, 1] + 17346*CHl3[2, 2] + 561462*CHq1[1, 1] - 
            263649*CHq1[2, 2] + 170775*CHq1[3, 3] + 119952*CHq3[1, 1] + 
            195951*CHq3[2, 2] + 74147*CHq3[3, 3] + 403212*CHu[1, 1] - 
            822768*CHu[2, 2]) + 90112*MW2^13*(840*CHd[1, 1] + 840*CHd[2, 2] + 
            840*CHd[3, 3] + 411*CHl3[1, 1] + 411*CHl3[2, 2] - 
            840*CHq1[1, 1] + 3780*CHq1[2, 2] + 840*CHq1[3, 3] - 
            280*CHq3[1, 1] + 1260*CHq3[2, 2] + 448*CHq3[3, 3] - 
            1680*CHu[1, 1] + 2940*CHu[2, 2]) - 4*MW2^7*MZ2^6*
           (758140306*CHd[1, 1] + 758140306*CHd[2, 2] + 758140306*CHd[3, 3] + 
            34457832*CHl1[1, 1] + 34457832*CHl1[2, 2] + 
            550977581*CHl3[1, 1] + 550977581*CHl3[2, 2] - 
            1127711122*CHq1[1, 1] + 1279483830*CHq1[2, 2] - 
            202622270*CHq1[3, 3] - 273054250*CHq3[1, 1] - 
            224981746*CHq3[2, 2] - 297623678*CHq3[3, 3] - 
            1516280612*CHu[1, 1] + 2203076984*CHu[2, 2] - 
            4871664*CHu[3, 3]) + 4*MW2^6*MZ2^7*(417555254*CHd[1, 1] + 
            417555254*CHd[2, 2] + 417555254*CHd[3, 3] + 47919384*CHl1[1, 1] + 
            47919384*CHl1[2, 2] + 305507139*CHl3[1, 1] + 
            305507139*CHl3[2, 2] - 727194038*CHq1[1, 1] + 
            561363300*CHq1[2, 2] - 237213808*CHq1[3, 3] - 
            361592650*CHq3[1, 1] - 132750708*CHq3[2, 2] - 
            267753728*CHq3[3, 3] - 835110508*CHu[1, 1] + 
            1345193416*CHu[2, 2] - 4640472*CHu[3, 3]) - 
          2*MW2^5*MZ2^8*(250431023*CHd[1, 1] + 250431023*CHd[2, 2] + 
            250431023*CHd[3, 3] + 50883660*CHl1[1, 1] + 50883660*CHl1[2, 2] + 
            100781804*CHl3[1, 1] + 100781804*CHl3[2, 2] - 
            547674383*CHq1[1, 1] + 258136371*CHq1[2, 2] - 
            235823839*CHq1[3, 3] - 341908623*CHq3[1, 1] - 
            88850721*CHq3[2, 2] - 215211943*CHq3[3, 3] - 
            500862046*CHu[1, 1] + 955189792*CHu[2, 2] - 2637840*CHu[3, 3]) + 
          MW2^3*MZ2^10*(34968084*CHd[1, 1] + 34968084*CHd[2, 2] + 
            34968084*CHd[3, 3] + 5520096*CHl1[1, 1] + 5520096*CHl1[2, 2] + 
            34470716*CHl3[1, 1] + 34470716*CHl3[2, 2] - 48193716*CHq1[1, 1] + 
            47520525*CHq1[2, 2] - 12593055*CHq1[3, 3] - 34840202*CHq3[1, 1] - 
            4296851*CHq3[2, 2] - 26244831*CHq3[3, 3] - 69936168*CHu[1, 1] + 
            104281152*CHu[2, 2] - 1248480*CHu[3, 3]) - MW2^2*MZ2^11*
           (14741740*CHd[1, 1] + 14741740*CHd[2, 2] + 14741740*CHd[3, 3] + 
            2878416*CHl1[1, 1] + 2878416*CHl1[2, 2] + 2977288*CHl3[1, 1] + 
            2977288*CHl3[2, 2] - 31698028*CHq1[1, 1] + 17282295*CHq1[2, 2] - 
            11056229*CHq1[3, 3] - 17140062*CHq3[1, 1] - 4587497*CHq3[2, 2] - 
            11025245*CHq3[3, 3] - 29483480*CHu[1, 1] + 55797392*CHu[2, 2] - 
            326784*CHu[3, 3]) - 256*MW2^10*MZ2^3*(1066582*CHd[1, 1] + 
            1066582*CHd[2, 2] + 1066582*CHd[3, 3] + 631260*CHl1[1, 1] + 
            631260*CHl1[2, 2] + 7978497*CHl3[1, 1] + 7978497*CHl3[2, 2] - 
            2958958*CHq1[1, 1] - 3670932*CHq1[2, 2] - 2422100*CHq1[3, 3] - 
            9408694*CHq3[1, 1] + 5180288*CHq3[2, 2] - 4321596*CHq3[3, 3] - 
            2133164*CHu[1, 1] + 1720922*CHu[2, 2] - 302490*CHu[3, 3]) + 
          1024*MW2^11*MZ2^2*(802404*CHd[1, 1] + 802404*CHd[2, 2] + 
            802404*CHd[3, 3] + 41580*CHl1[1, 1] + 41580*CHl1[2, 2] + 
            1271580*CHl3[1, 1] + 1271580*CHl3[2, 2] - 1119924*CHq1[1, 1] + 
            1740801*CHq1[2, 2] + 112272*CHq1[3, 3] - 1015416*CHq3[1, 1] + 
            1068115*CHq3[2, 2] - 374910*CHq3[3, 3] - 1604808*CHu[1, 1] + 
            2179455*CHu[2, 2] - 44988*CHu[3, 3]) + MW2*MZ2^12*
           (2685234*CHd[1, 1] + 2685234*CHd[2, 2] + 2685234*CHd[3, 3] + 
            349272*CHl1[1, 1] + 349272*CHl1[2, 2] - 273050*CHl3[1, 1] - 
            273050*CHl3[2, 2] - 6846546*CHq1[1, 1] + 3218205*CHq1[2, 2] - 
            2288343*CHq1[3, 3] - 2566572*CHq3[1, 1] - 1578099*CHq3[2, 2] - 
            1583011*CHq3[3, 3] - 5370468*CHu[1, 1] + 10887552*CHu[2, 2] - 
            29988*CHu[3, 3]) - 2048*MW2^12*MZ2*(205688*CHd[1, 1] + 
            205688*CHd[2, 2] + 205688*CHd[3, 3] + 176617*CHl3[1, 1] + 
            176617*CHl3[2, 2] - 242648*CHq1[1, 1] + 701064*CHq1[2, 2] + 
            126224*CHq1[3, 3] - 109256*CHq3[1, 1] + 259112*CHq3[2, 2] + 
            18520*CHq3[3, 3] - 411376*CHu[1, 1] + 633976*CHu[2, 2] - 
            5544*CHu[3, 3]) + 2*MW2^4*MZ2^9*(16320397*CHd[1, 1] + 
            16320397*CHd[2, 2] + 16320397*CHd[3, 3] + 8896824*CHl1[1, 1] + 
            8896824*CHl1[2, 2] - 37752022*CHl3[1, 1] - 37752022*CHl3[2, 2] - 
            83508133*CHq1[1, 1] - 3364194*CHq1[2, 2] - 47457230*CHq1[3, 3] - 
            50493947*CHq3[1, 1] - 12926230*CHq3[2, 2] - 23596018*CHq3[3, 3] - 
            32640794*CHu[1, 1] + 118550240*CHu[2, 2] + 599202*CHu[3, 3]) + 
          16*MW2^8*MZ2^5*(198549650*CHd[1, 1] + 198549650*CHd[2, 2] + 
            198549650*CHd[3, 3] - 4592592*CHl1[1, 1] - 4592592*CHl1[2, 2] + 
            85364651*CHl3[1, 1] + 85364651*CHl3[2, 2] - 
            254487746*CHq1[1, 1] + 435611778*CHq1[2, 2] + 
            12747434*CHq1[3, 3] + 57990030*CHq3[1, 1] - 65939478*CHq3[2, 2] - 
            11224702*CHq3[3, 3] - 397099300*CHu[1, 1] + 550223848*CHu[2, 2] + 
            880620*CHu[3, 3]) - 32*MW2^9*MZ2^4*(49125146*CHd[1, 1] + 
            49125146*CHd[2, 2] + 49125146*CHd[3, 3] - 6863832*CHl1[1, 1] - 
            6863832*CHl1[2, 2] - 28967193*CHl3[1, 1] - 28967193*CHl3[2, 2] - 
            47882618*CHq1[1, 1] + 163474434*CHq1[2, 2] + 
            30943226*CHq1[3, 3] + 84447950*CHq3[1, 1] - 36961710*CHq3[2, 2] + 
            32204690*CHq3[3, 3] - 98250292*CHu[1, 1] + 141095908*CHu[2, 2] + 
            1976904*CHu[3, 3])) + MT2^6*(MZ2^12*(-67474*CHd[1, 1] - 
            67474*CHd[2, 2] - 67474*CHd[3, 3] + 4116*CHl3[1, 1] + 
            4116*CHl3[2, 2] + 187426*CHq1[1, 1] - 87807*CHq1[2, 2] + 
            53729*CHq1[3, 3] + 39984*CHq3[1, 1] + 65513*CHq3[2, 2] + 
            33737*CHq3[3, 3] + 134948*CHu[1, 1] - 274496*CHu[2, 2]) + 
          90112*MW2^12*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] + 
            51*CHl3[1, 1] + 51*CHl3[2, 2] - 168*CHq1[1, 1] + 756*CHq1[2, 2] + 
            168*CHq1[3, 3] - 56*CHq3[1, 1] + 252*CHq3[2, 2] + 
            224*CHq3[3, 3] - 336*CHu[1, 1] + 588*CHu[2, 2]) - 
          2*MW2^4*MZ2^8*(104692827*CHd[1, 1] + 104692827*CHd[2, 2] + 
            104692827*CHd[3, 3] + 13825404*CHl1[1, 1] + 13825404*CHl1[2, 2] + 
            57617560*CHl3[1, 1] + 57617560*CHl3[2, 2] - 
            195500859*CHq1[1, 1] + 139783755*CHq1[2, 2] - 
            70187055*CHq1[3, 3] - 95313379*CHq3[1, 1] - 35447001*CHq3[2, 2] - 
            73730247*CHq3[3, 3] - 209385654*CHu[1, 1] + 357275376*CHu[2, 2] - 
            4472544*CHu[3, 3]) + 2*MW2^3*MZ2^9*(30781950*CHd[1, 1] + 
            30781950*CHd[2, 2] + 30781950*CHd[3, 3] + 4957308*CHl1[1, 1] + 
            4957308*CHl1[2, 2] + 8420402*CHl3[1, 1] + 8420402*CHl3[2, 2] - 
            65758038*CHq1[1, 1] + 37919271*CHq1[2, 2] - 24903207*CHq1[3, 3] - 
            32542204*CHq3[1, 1] - 11699585*CHq3[2, 2] - 24321047*CHq3[3, 3] - 
            61563900*CHu[1, 1] + 114709704*CHu[2, 2] - 1633518*CHu[3, 3]) + 
          8*MW2^5*MZ2^7*(59896734*CHd[1, 1] + 59896734*CHd[2, 2] + 
            59896734*CHd[3, 3] + 5028696*CHl1[1, 1] + 5028696*CHl1[2, 2] + 
            42114923*CHl3[1, 1] + 42114923*CHl3[2, 2] - 97947198*CHq1[1, 1] + 
            90991335*CHq1[2, 2] - 28345737*CHq1[3, 3] - 36839492*CHq3[1, 1] - 
            19499089*CHq3[2, 2] - 31260713*CHq3[3, 3] - 119793468*CHu[1, 1] + 
            186160152*CHu[2, 2] - 1164420*CHu[3, 3]) - MW2^2*MZ2^10*
           (11881936*CHd[1, 1] + 11881936*CHd[2, 2] + 11881936*CHd[3, 3] + 
            1774440*CHl1[1, 1] + 1774440*CHl1[2, 2] + 6114*CHl3[1, 1] + 
            6114*CHl3[2, 2] - 28643200*CHq1[1, 1] + 14309589*CHq1[2, 2] - 
            10381667*CHq1[3, 3] - 12182086*CHq3[1, 1] - 5919843*CHq3[2, 2] - 
            9088527*CHq3[3, 3] - 23763872*CHu[1, 1] + 47137760*CHu[2, 2] - 
            578988*CHu[3, 3]) - 256*MW2^9*MZ2^3*(366638*CHd[1, 1] + 
            366638*CHd[2, 2] + 366638*CHd[3, 3] + 131004*CHl1[1, 1] + 
            131004*CHl1[2, 2] + 1908617*CHl3[1, 1] + 1908617*CHl3[2, 2] - 
            786470*CHq1[1, 1] - 421020*CHq1[2, 2] - 683452*CHq1[3, 3] - 
            1968062*CHq3[1, 1] + 1192200*CHq3[2, 2] - 1072184*CHq3[3, 3] - 
            733276*CHu[1, 1] + 698662*CHu[2, 2] - 390474*CHu[3, 3]) + 
          1024*MW2^10*MZ2^2*(179540*CHd[1, 1] + 179540*CHd[2, 2] + 
            179540*CHd[3, 3] + 8316*CHl1[1, 1] + 8316*CHl1[2, 2] + 
            278187*CHl3[1, 1] + 278187*CHl3[2, 2] - 245156*CHq1[1, 1] + 
            400257*CHq1[2, 2] - 1120*CHq1[3, 3] - 196472*CHq3[1, 1] + 
            231235*CHq3[2, 2] - 43654*CHq3[3, 3] - 359080*CHu[1, 1] + 
            480175*CHu[2, 2] - 49740*CHu[3, 3]) + 2*MW2*MZ2^11*
           (680618*CHd[1, 1] + 680618*CHd[2, 2] + 680618*CHd[3, 3] + 
            58212*CHl1[1, 1] + 58212*CHl1[2, 2] - 75661*CHl3[1, 1] - 
            75661*CHl3[2, 2] - 1794002*CHq1[1, 1] + 844800*CHq1[2, 2] - 
            585640*CHq1[3, 3] - 567298*CHq3[1, 1] - 489932*CHq3[2, 2] - 
            438394*CHq3[3, 3] - 1361236*CHu[1, 1] + 2772424*CHu[2, 2] - 
            19992*CHu[3, 3]) - 2048*MW2^11*MZ2*(43000*CHd[1, 1] + 
            43000*CHd[2, 2] + 43000*CHd[3, 3] + 34093*CHl3[1, 1] + 
            34093*CHl3[2, 2] - 50392*CHq1[1, 1] + 146376*CHq1[2, 2] + 
            22672*CHq1[3, 3] - 19784*CHq3[1, 1] + 53608*CHq3[2, 2] + 
            23048*CHq3[3, 3] - 86000*CHu[1, 1] + 131096*CHu[2, 2] - 
            5544*CHu[3, 3]) - 32*MW2^8*MZ2^4*(8994354*CHd[1, 1] + 
            8994354*CHd[2, 2] + 8994354*CHd[3, 3] - 1539864*CHl1[1, 1] - 
            1539864*CHl1[2, 2] - 9250745*CHl3[1, 1] - 9250745*CHl3[2, 2] - 
            8133330*CHq1[1, 1] + 32508762*CHq1[2, 2] + 8196018*CHq1[3, 3] + 
            19642070*CHq3[1, 1] - 9125846*CHq3[2, 2] + 11170538*CHq3[3, 3] - 
            17988708*CHu[1, 1] + 26467572*CHu[2, 2] + 3408984*CHu[3, 3]) - 
          4*MW2^6*MZ2^6*(181364946*CHd[1, 1] + 181364946*CHd[2, 2] + 
            181364946*CHd[3, 3] + 5310792*CHl1[1, 1] + 5310792*CHl1[2, 2] + 
            119335685*CHl3[1, 1] + 119335685*CHl3[2, 2] - 
            261081618*CHq1[1, 1] + 328117494*CHq1[2, 2] - 
            39999438*CHq1[3, 3] - 33793418*CHq3[1, 1] - 59091602*CHq3[2, 2] - 
            45015358*CHq3[3, 3] - 362729892*CHu[1, 1] + 522058776*CHu[2, 2] + 
            3647232*CHu[3, 3]) + 16*MW2^7*MZ2^5*(42215670*CHd[1, 1] + 
            42215670*CHd[2, 2] + 42215670*CHd[3, 3] - 1490400*CHl1[1, 1] - 
            1490400*CHl1[2, 2] + 13244773*CHl3[1, 1] + 13244773*CHl3[2, 2] - 
            52756518*CHq1[1, 1] + 97245102*CHq1[2, 2] + 5426046*CHq1[3, 3] + 
            19600826*CHq3[1, 1] - 16862202*CHq3[2, 2] + 7361790*CHq3[3, 3] - 
            84431340*CHu[1, 1] + 117223248*CHu[2, 2] + 4149564*CHu[3, 3])) + 
        MT2^4*MW2*(MZ2^13*(-67474*CHd[1, 1] - 67474*CHd[2, 2] - 
            67474*CHd[3, 3] + 784*CHl3[1, 1] + 784*CHl3[2, 2] + 
            187426*CHq1[1, 1] - 87807*CHq1[2, 2] + 53729*CHq1[3, 3] + 
            39984*CHq3[1, 1] + 65513*CHq3[2, 2] + 33737*CHq3[3, 3] + 
            134948*CHu[1, 1] - 274496*CHu[2, 2]) + 450560*MW2^13*
           (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] + 83*CHl3[1, 1] + 
            83*CHl3[2, 2] - 168*CHq1[1, 1] + 756*CHq1[2, 2] + 
            168*CHq1[3, 3] - 56*CHq3[1, 1] + 252*CHq3[2, 2] + 
            112*CHq3[3, 3] - 336*CHu[1, 1] + 588*CHu[2, 2]) - 
          2*MW2^5*MZ2^8*(478656395*CHd[1, 1] + 478656395*CHd[2, 2] + 
            478656395*CHd[3, 3] + 67431420*CHl1[1, 1] + 67431420*CHl1[2, 2] + 
            252359258*CHl3[1, 1] + 252359258*CHl3[2, 2] - 
            911661035*CHq1[1, 1] + 620105427*CHq1[2, 2] - 
            327208951*CHq1[3, 3] - 463284451*CHq3[1, 1] - 
            162585041*CHq3[2, 2] - 331105679*CHq3[3, 3] - 
            957312790*CHu[1, 1] + 1655165968*CHu[2, 2] - 6192864*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(287641546*CHd[1, 1] + 287641546*CHd[2, 2] + 
            287641546*CHd[3, 3] + 25455384*CHl1[1, 1] + 25455384*CHl1[2, 2] + 
            201923761*CHl3[1, 1] + 201923761*CHl3[2, 2] - 
            474847690*CHq1[1, 1] + 429960063*CHq1[2, 2] - 
            136012385*CHq1[3, 3] - 188264392*CHq3[1, 1] - 
            92872025*CHq3[2, 2] - 157273177*CHq3[3, 3] - 
            575283092*CHu[1, 1] + 899119784*CHu[2, 2] - 3023268*CHu[3, 3]) - 
          4*MW2^7*MZ2^6*(892924906*CHd[1, 1] + 892924906*CHd[2, 2] + 
            892924906*CHd[3, 3] + 28148904*CHl1[1, 1] + 28148904*CHl1[2, 2] + 
            598999705*CHl3[1, 1] + 598999705*CHl3[2, 2] - 
            1291991338*CHq1[1, 1] + 1603269966*CHq1[2, 2] - 
            203206886*CHq1[3, 3] - 192433794*CHq3[1, 1] - 
            285620986*CHq3[2, 2] - 285136326*CHq3[3, 3] - 
            1785849812*CHu[1, 1] + 2577983384*CHu[2, 2] - 
            1081728*CHu[3, 3]) + 2*MW2^4*MZ2^9*(126664522*CHd[1, 1] + 
            126664522*CHd[2, 2] + 126664522*CHd[3, 3] + 22155228*CHl1[1, 1] + 
            22155228*CHl1[2, 2] + 23179130*CHl3[1, 1] + 23179130*CHl3[2, 2] - 
            282806914*CHq1[1, 1] + 148954527*CHq1[2, 2] - 
            109225199*CHq1[3, 3] - 143119480*CHq3[1, 1] - 
            49685089*CHq3[2, 2] - 92985715*CHq3[3, 3] - 253329044*CHu[1, 1] + 
            486240848*CHu[2, 2] - 877554*CHu[3, 3]) + MW2^3*MZ2^10*
           (-37582350*CHd[1, 1] - 37582350*CHd[2, 2] - 37582350*CHd[3, 3] - 
            5673888*CHl1[1, 1] - 5673888*CHl1[2, 2] + 10617416*CHl3[1, 1] + 
            10617416*CHl3[2, 2] + 100797246*CHq1[1, 1] - 
            43156923*CHq1[2, 2] + 37993113*CHq1[3, 3] + 39249740*CHq3[1, 1] + 
            22199373*CHq3[2, 2] + 22428001*CHq3[3, 3] + 75164700*CHu[1, 1] - 
            158796000*CHu[2, 2] - 647196*CHu[3, 3]) - 256*MW2^10*MZ2^3*
           (1637006*CHd[1, 1] + 1637006*CHd[2, 2] + 1637006*CHd[3, 3] + 
            655020*CHl1[1, 1] + 655020*CHl1[2, 2] + 8712487*CHl3[1, 1] + 
            8712487*CHl3[2, 2] - 3727718*CHq1[1, 1] - 2341800*CHq1[2, 2] - 
            2352424*CHq1[3, 3] - 10032446*CHq3[1, 1] + 5910292*CHq3[2, 2] - 
            4805480*CHq3[3, 3] - 3274012*CHu[1, 1] + 3274054*CHu[2, 2] - 
            583974*CHu[3, 3]) + 1024*MW2^11*MZ2^2*(869668*CHd[1, 1] + 
            869668*CHd[2, 2] + 869668*CHd[3, 3] + 41580*CHl1[1, 1] + 
            41580*CHl1[2, 2] + 1332631*CHl3[1, 1] + 1332631*CHl3[2, 2] - 
            1197748*CHq1[1, 1] + 1964061*CHq1[2, 2] + 132568*CHq1[3, 3] - 
            1039256*CHq3[1, 1] + 1149047*CHq3[2, 2] - 365314*CHq3[3, 3] - 
            1739336*CHu[1, 1] + 2377823*CHu[2, 2] - 79380*CHu[3, 3]) - 
          2048*MW2^12*MZ2*(211640*CHd[1, 1] + 211640*CHd[2, 2] + 
            211640*CHd[3, 3] + 181797*CHl3[1, 1] + 181797*CHl3[2, 2] - 
            248600*CHq1[1, 1] + 726000*CHq1[2, 2] + 128480*CHq1[3, 3] - 
            109000*CHq3[1, 1] + 267200*CHq3[2, 2] + 34200*CHq3[3, 3] - 
            423280*CHu[1, 1] + 652960*CHu[2, 2] - 9240*CHu[3, 3]) + 
          4*MW2*MZ2^12*(139723*CHd[1, 1] + 139723*CHd[2, 2] + 
            139723*CHd[3, 3] + 29106*CHl1[1, 1] + 29106*CHl1[2, 2] - 
            717*CHl3[1, 1] - 717*CHl3[2, 2] - 336559*CHq1[1, 1] + 
            158466*CHq1[2, 2] - 112559*CHq1[3, 3] - 163697*CHq3[1, 1] - 
            49750*CHq3[2, 2] - 131399*CHq3[3, 3] - 279446*CHu[1, 1] + 
            564344*CHu[2, 2] - 7497*CHu[3, 3]) + 2*MW2^2*MZ2^11*
           (564695*CHd[1, 1] + 564695*CHd[2, 2] + 564695*CHd[3, 3] - 
            188676*CHl1[1, 1] - 188676*CHl1[2, 2] - 977020*CHl3[1, 1] - 
            977020*CHl3[2, 2] - 2605847*CHq1[1, 1] + 827268*CHq1[2, 2] - 
            845764*CHq1[3, 3] + 252059*CHq3[1, 1] - 1312304*CHq3[2, 2] + 
            534496*CHq3[3, 3] - 1129390*CHu[1, 1] + 2972464*CHu[2, 2] + 
            138402*CHu[3, 3]) + 16*MW2^8*MZ2^5*(211247102*CHd[1, 1] + 
            211247102*CHd[2, 2] + 211247102*CHd[3, 3] - 7163424*CHl1[1, 1] - 
            7163424*CHl1[2, 2] + 75889085*CHl3[1, 1] + 75889085*CHl3[2, 2] - 
            264828014*CHq1[1, 1] + 484048302*CHq1[2, 2] + 
            17845790*CHq1[3, 3] + 92166674*CHq3[1, 1] - 82261610*CHq3[2, 2] + 
            6599734*CHq3[3, 3] - 422494204*CHu[1, 1] + 587017120*CHu[2, 2] + 
            4284612*CHu[3, 3]) - 32*MW2^9*MZ2^4*(46348842*CHd[1, 1] + 
            46348842*CHd[2, 2] + 46348842*CHd[3, 3] - 7661304*CHl1[1, 1] - 
            7661304*CHl1[2, 2] - 38024645*CHl3[1, 1] - 38024645*CHl3[2, 2] - 
            42334026*CHq1[1, 1] + 164044338*CHq1[2, 2] + 
            32251146*CHq1[3, 3] + 97456126*CHq3[1, 1] - 44988414*CHq3[2, 2] + 
            41347154*CHq3[3, 3] - 92697684*CHu[1, 1] + 134655636*CHu[2, 2] + 
            4564392*CHu[3, 3])) - MT2^5*MW2*
         (90112*MW2^12*(504*CHd[1, 1] + 504*CHd[2, 2] + 504*CHd[3, 3] + 
            229*CHl3[1, 1] + 229*CHl3[2, 2] - 504*CHq1[1, 1] + 
            2268*CHq1[2, 2] + 504*CHq1[3, 3] - 168*CHq3[1, 1] + 
            756*CHq3[2, 2] + 448*CHq3[3, 3] - 1008*CHu[1, 1] + 
            1764*CHu[2, 2]) - 2*MW2^4*MZ2^8*(341789573*CHd[1, 1] + 
            341789573*CHd[2, 2] + 341789573*CHd[3, 3] + 44107524*CHl1[1, 1] + 
            44107524*CHl1[2, 2] + 188128194*CHl3[1, 1] + 
            188128194*CHl3[2, 2] - 632951717*CHq1[1, 1] + 
            460221321*CHq1[2, 2] - 219212125*CHq1[3, 3] - 
            304906069*CHq3[1, 1] - 115222323*CHq3[2, 2] - 
            228129637*CHq3[3, 3] - 683579146*CHu[1, 1] + 
            1159327840*CHu[2, 2] - 7170288*CHu[3, 3]) + 
          4*MW2^5*MZ2^7*(381416618*CHd[1, 1] + 381416618*CHd[2, 2] + 
            381416618*CHd[3, 3] + 31019976*CHl1[1, 1] + 31019976*CHl1[2, 2] + 
            265685965*CHl3[1, 1] + 265685965*CHl3[2, 2] - 
            620237162*CHq1[1, 1] + 585662748*CHq1[2, 2] - 
            172793344*CHq1[3, 3] - 227292182*CHq3[1, 1] - 
            123873932*CHq3[2, 2] - 196389744*CHq3[3, 3] - 
            762833236*CHu[1, 1] + 1182199960*CHu[2, 2] - 4568232*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(103515691*CHd[1, 1] + 103515691*CHd[2, 2] + 
            103515691*CHd[3, 3] + 16471080*CHl1[1, 1] + 16471080*CHl1[2, 2] + 
            29287400*CHl3[1, 1] + 29287400*CHl3[2, 2] - 
            218739667*CHq1[1, 1] + 127965762*CHq1[2, 2] - 
            80645270*CHq1[3, 3] - 108314037*CHq3[1, 1] - 
            38924370*CHq3[2, 2] - 75375350*CHq3[3, 3] - 207031382*CHu[1, 1] + 
            382744424*CHu[2, 2] - 2199858*CHu[3, 3]) - 256*MW2^9*MZ2^3*
           (1129866*CHd[1, 1] + 1129866*CHd[2, 2] + 1129866*CHd[3, 3] + 
            397764*CHl1[1, 1] + 397764*CHl1[2, 2] + 5519363*CHl3[1, 1] + 
            5519363*CHl3[2, 2] - 2425650*CHq1[1, 1] - 1094736*CHq1[2, 2] - 
            1562796*CHq1[3, 3] - 6113898*CHq3[1, 1] + 3702692*CHq3[2, 2] - 
            3082608*CHq3[3, 3] - 2259732*CHu[1, 1] + 2316102*CHu[2, 2] - 
            633558*CHu[3, 3]) - MW2^2*MZ2^10*(41428774*CHd[1, 1] + 
            41428774*CHd[2, 2] + 41428774*CHd[3, 3] + 6282792*CHl1[1, 1] + 
            6282792*CHl1[2, 2] + 184830*CHl3[1, 1] + 184830*CHl3[2, 2] - 
            98764102*CHq1[1, 1] + 49711875*CHq1[2, 2] - 35301245*CHq1[3, 3] - 
            42690668*CHq3[1, 1] - 20097373*CHq3[2, 2] - 28287625*CHq3[3, 3] - 
            82857548*CHu[1, 1] + 163272656*CHu[2, 2] - 478848*CHu[3, 3]) + 
          1024*MW2^10*MZ2^2*(539852*CHd[1, 1] + 539852*CHd[2, 2] + 
            539852*CHd[3, 3] + 24948*CHl1[1, 1] + 24948*CHl1[2, 2] + 
            825556*CHl3[1, 1] + 825556*CHl3[2, 2] - 738812*CHq1[1, 1] + 
            1229475*CHq1[2, 2] + 61712*CHq1[3, 3] - 619160*CHq3[1, 1] + 
            706889*CHq3[2, 2] - 193834*CHq3[3, 3] - 1079704*CHu[1, 1] + 
            1470373*CHu[2, 2] - 82020*CHu[3, 3]) - 2048*MW2^11*MZ2*
           (128712*CHd[1, 1] + 128712*CHd[2, 2] + 128712*CHd[3, 3] + 
            109423*CHl3[1, 1] + 109423*CHl3[2, 2] - 150888*CHq1[1, 1] + 
            441528*CHq1[2, 2] + 75120*CHq1[3, 3] - 63736*CHq3[1, 1] + 
            162072*CHq3[2, 2] + 36728*CHq3[3, 3] - 257424*CHu[1, 1] + 
            395976*CHu[2, 2] - 9240*CHu[3, 3]) + 2*MZ2^12*
           (-135356*CHd[1, 1] - 135356*CHd[2, 2] - 135356*CHd[3, 3] + 
            19061*CHl3[1, 1] + 19061*CHl3[2, 2] + 375260*CHq1[1, 1] - 
            175500*CHq1[2, 2] + 107662*CHq1[3, 3] + 79968*CHq3[1, 1] + 
            131320*CHq3[2, 2] + 46020*CHq3[3, 3] + 270712*CHu[1, 1] - 
            549352*CHu[2, 2] - 4998*CHu[3, 3]) + MW2*MZ2^11*
           (4991682*CHd[1, 1] + 4991682*CHd[2, 2] + 4991682*CHd[3, 3] + 
            465696*CHl1[1, 1] + 465696*CHl1[2, 2] - 733744*CHl3[1, 1] - 
            733744*CHl3[2, 2] - 13059090*CHq1[1, 1] + 6139911*CHq1[2, 2] - 
            4257345*CHq1[3, 3] - 4256048*CHq3[1, 1] - 3473633*CHq3[2, 2] - 
            2689545*CHq3[3, 3] - 9983364*CHu[1, 1] + 20273616*CHu[2, 2] + 
            42288*CHu[3, 3]) - 4*MW2^6*MZ2^6*(565408078*CHd[1, 1] + 
            565408078*CHd[2, 2] + 565408078*CHd[3, 3] + 15308568*CHl1[1, 1] + 
            15308568*CHl1[2, 2] + 370329787*CHl3[1, 1] + 
            370329787*CHl3[2, 2] - 810650446*CHq1[1, 1] + 
            1034153274*CHq1[2, 2] - 122669618*CHq1[3, 3] - 
            94735350*CHq3[1, 1] - 185447166*CHq3[2, 2] - 
            155718306*CHq3[3, 3] - 1130816156*CHu[1, 1] + 
            1628195048*CHu[2, 2] + 4015344*CHu[3, 3]) - 32*MW2^8*MZ2^4*
           (27003494*CHd[1, 1] + 27003494*CHd[2, 2] + 27003494*CHd[3, 3] - 
            4763880*CHl1[1, 1] - 4763880*CHl1[2, 2] - 25860719*CHl3[1, 1] - 
            25860719*CHl3[2, 2] - 23982086*CHq1[1, 1] + 98238126*CHq1[2, 2] + 
            20906486*CHq1[3, 3] + 61235890*CHq3[1, 1] - 28739330*CHq3[2, 2] + 
            29280606*CHq3[3, 3] - 54006988*CHu[1, 1] + 79054156*CHu[2, 2] + 
            5384184*CHu[3, 3]) + 16*MW2^7*MZ2^5*(129247262*CHd[1, 1] + 
            129247262*CHd[2, 2] + 129247262*CHd[3, 3] - 4869936*CHl1[1, 1] - 
            4869936*CHl1[2, 2] + 42540285*CHl3[1, 1] + 42540285*CHl3[2, 2] - 
            160749038*CHq1[1, 1] + 300532230*CHq1[2, 2] + 
            12915110*CHq1[3, 3] + 63263138*CHq3[1, 1] - 53044722*CHq3[2, 2] + 
            13314086*CHq3[3, 3] - 258494524*CHu[1, 1] + 359389960*CHu[2, 2] + 
            6190644*CHu[3, 3])))))/(8*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2) + 
   (-9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
       MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
       MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
      (5632*MW2^8*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 9*CHl3[1, 1] + 
         9*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 4*CHq1[3, 3] + 
         12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 8*CHu[1, 1] + 
         14*CHu[2, 2]) + 49*MZ2^8*(34*CHd[1, 1] + 34*CHd[2, 2] + 
         34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
         49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
       256*MW2^7*MZ2*(364*CHd[1, 1] + 364*CHd[2, 2] + 364*CHd[3, 3] + 
         465*CHl3[1, 1] + 465*CHl3[2, 2] - 364*CHq1[1, 1] + 1638*CHq1[2, 2] + 
         364*CHq1[3, 3] + 1092*CHq3[1, 1] - 910*CHq3[2, 2] + 364*CHq3[3, 3] - 
         728*CHu[1, 1] + 1274*CHu[2, 2]) + 32*MW2^6*MZ2^2*
        (6290*CHd[1, 1] + 6290*CHd[2, 2] + 6290*CHd[3, 3] + 105*CHl3[1, 1] + 
         105*CHl3[2, 2] - 6290*CHq1[1, 1] + 28002*CHq1[2, 2] + 
         6458*CHq1[3, 3] + 19206*CHq3[1, 1] - 15086*CHq3[2, 2] + 
         6458*CHq3[3, 3] - 12580*CHu[1, 1] + 21844*CHu[2, 2]) - 
       2*MW2*MZ2^7*(9020*CHd[1, 1] + 9020*CHd[2, 2] + 9020*CHd[3, 3] - 
         9020*CHq1[1, 1] + 10041*CHq1[2, 2] - 2011*CHq1[3, 3] + 
         4998*CHq3[1, 1] - 14063*CHq3[2, 2] - 2011*CHq3[3, 3] - 
         18040*CHu[1, 1] + 29392*CHu[2, 2]) - 16*MW2^5*MZ2^3*
        (18530*CHd[1, 1] + 18530*CHd[2, 2] + 18530*CHd[3, 3] - 
         13683*CHl3[1, 1] - 13683*CHl3[2, 2] - 18530*CHq1[1, 1] + 
         71778*CHq1[2, 2] + 16718*CHq1[3, 3] + 51966*CHq3[1, 1] - 
         38342*CHq3[2, 2] + 16718*CHq3[3, 3] - 37060*CHu[1, 1] + 
         60256*CHu[2, 2]) - 8*MW2^3*MZ2^5*(24970*CHd[1, 1] + 
         24970*CHd[2, 2] + 24970*CHd[3, 3] - 13269*CHl3[1, 1] - 
         13269*CHl3[2, 2] - 24970*CHq1[1, 1] + 58443*CHq1[2, 2] + 
         8719*CHq1[3, 3] + 42408*CHq3[1, 1] - 41005*CHq3[2, 2] + 
         8719*CHq3[3, 3] - 49940*CHu[1, 1] + 71096*CHu[2, 2]) + 
       2*MW2^2*MZ2^6*(40559*CHd[1, 1] + 40559*CHd[2, 2] + 40559*CHd[3, 3] - 
         8718*CHl3[1, 1] - 8718*CHl3[2, 2] - 40559*CHq1[1, 1] + 
         69495*CHq1[2, 2] + 2285*CHq1[3, 3] + 45129*CHq3[1, 1] - 
         64925*CHq3[2, 2] + 2285*CHq3[3, 3] - 81118*CHu[1, 1] + 
         119488*CHu[2, 2]) + 4*MW2^4*MZ2^4*(75218*CHd[1, 1] + 
         75218*CHd[2, 2] + 75218*CHd[3, 3] - 60663*CHl3[1, 1] - 
         60663*CHl3[2, 2] - 75218*CHq1[1, 1] + 231078*CHq1[2, 2] + 
         48674*CHq1[3, 3] + 172566*CHq3[1, 1] - 133730*CHq3[2, 2] + 
         48674*CHq3[3, 3] - 150436*CHu[1, 1] + 223672*CHu[2, 2])) + 
     MW2*(MW2^5*(MW2 + MZ2)*(811008*MW2^11*(24*CHd[1, 1] + 24*CHd[2, 2] + 
           24*CHd[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] - 24*CHq1[1, 1] + 
           108*CHq1[2, 2] + 24*CHq1[3, 3] + 136*CHq3[1, 1] - 84*CHq3[2, 2] + 
           24*CHq3[3, 3] - 48*CHu[1, 1] + 84*CHu[2, 2]) + 
         512*MW2^9*MZ2^2*(4*(81779 + 832*Pi^2)*CHd[1, 1] + 
           4*(81779 + 832*Pi^2)*CHd[2, 2] + 327116*CHd[3, 3] + 
           3328*Pi^2*CHd[3, 3] + 499167*CHl3[1, 1] + 10224*Pi^2*CHl3[1, 1] + 
           499167*CHl3[2, 2] + 10224*Pi^2*CHl3[2, 2] - 1901900*CHq1[1, 1] + 
           150272*Pi^2*CHq1[1, 1] + 1637592*CHq1[2, 2] - 
           132960*Pi^2*CHq1[2, 2] - 194548*CHq1[3, 3] + 
           18688*Pi^2*CHq1[3, 3] + 181236*CHq3[1, 1] - 112896*Pi^2*
            CHq3[1, 1] - 1136720*CHq3[2, 2] + 170336*Pi^2*CHq3[2, 2] - 
           489796*CHq3[3, 3] + 18688*Pi^2*CHq3[3, 3] - 2769016*CHu[1, 1] + 
           222976*Pi^2*CHu[1, 1] + 3659164*CHu[2, 2] - 302080*Pi^2*
            CHu[2, 2]) - 2048*MW2^10*MZ2*(64*(821 + 4*Pi^2)*CHd[1, 1] + 
           64*(821 + 4*Pi^2)*CHd[2, 2] + 52544*CHd[3, 3] + 
           256*Pi^2*CHd[3, 3] + 57387*CHl3[1, 1] + 336*Pi^2*CHl3[1, 1] + 
           57387*CHl3[2, 2] + 336*Pi^2*CHl3[2, 2] - 141248*CHq1[1, 1] + 
           8192*Pi^2*CHq1[1, 1] + 239616*CHq1[2, 2] - 10464*Pi^2*CHq1[2, 2] + 
           24032*CHq1[3, 3] + 256*Pi^2*CHq1[3, 3] + 135024*CHq3[1, 1] - 
           7680*Pi^2*CHq3[1, 1] - 135752*CHq3[2, 2] + 10976*Pi^2*CHq3[2, 2] + 
           272*CHq3[3, 3] + 256*Pi^2*CHq3[3, 3] - 184288*CHu[1, 1] + 
           7936*Pi^2*CHu[1, 1] + 261916*CHu[2, 2] - 10720*Pi^2*CHu[2, 2]) + 
         MZ2^11*((-31194 + 752*Pi^2)*CHd[1, 1] + (-31194 + 752*Pi^2)*
            CHd[2, 2] - 31194*CHd[3, 3] + 752*Pi^2*CHd[3, 3] + 
           1610532*CHl3[1, 1] - 195216*Pi^2*CHl3[1, 1] + 1610532*CHl3[2, 2] - 
           195216*Pi^2*CHl3[2, 2] - 628542*CHq1[1, 1] + 
           79216*Pi^2*CHq1[1, 1] + 845721*CHq1[2, 2] - 103848*Pi^2*
            CHq1[2, 2] - 314271*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] - 334263*CHq3[3, 3] + 
           39608*Pi^2*CHq3[3, 3] + 5340276*CHu[1, 1] - 641248*Pi^2*
            CHu[1, 1] - 7778592*CHu[2, 2] + 931456*Pi^2*CHu[2, 2]) + 
         4*MW2^3*MZ2^8*((-12345977 + 1191088*Pi^2)*CHd[1, 1] + 
           (-12345977 + 1191088*Pi^2)*CHd[2, 2] - 12345977*CHd[3, 3] + 
           1191088*Pi^2*CHd[3, 3] - 785088*CHe[1, 1] - 785088*CHe[2, 2] - 
           785088*CHe[3, 3] - 785088*CHl1[1, 1] - 785088*CHl1[2, 2] - 
           785088*CHl1[3, 3] - 75195495*CHl3[1, 1] + 10028352*Pi^2*
            CHl3[1, 1] - 75195495*CHl3[2, 2] + 10028352*Pi^2*CHl3[2, 2] + 
           785088*CHl3[3, 3] + 53383889*CHq1[1, 1] - 4832752*Pi^2*
            CHq1[1, 1] - 57760623*CHq1[2, 2] + 9050496*Pi^2*CHq1[2, 2] + 
           24625375*CHq1[3, 3] - 1498592*Pi^2*CHq1[3, 3] + 
           21722529*CHq3[1, 1] + 1835568*Pi^2*CHq3[1, 1] + 
           98015957*CHq3[2, 2] - 12047680*Pi^2*CHq3[2, 2] + 
           24749239*CHq3[3, 3] - 1498592*Pi^2*CHq3[3, 3] - 
           361067126*CHu[1, 1] + 42916576*Pi^2*CHu[1, 1] + 
           473679272*CHu[2, 2] - 58111936*Pi^2*CHu[2, 2] - 
           785088*CHu[3, 3]) - 2*MW2^2*MZ2^9*((-3953179 + 493296*Pi^2)*
            CHd[1, 1] + (-3953179 + 493296*Pi^2)*CHd[2, 2] - 
           3953179*CHd[3, 3] + 493296*Pi^2*CHd[3, 3] - 562032*CHe[1, 1] - 
           562032*CHe[2, 2] - 562032*CHe[3, 3] - 562032*CHl1[1, 1] - 
           562032*CHl1[2, 2] - 562032*CHl1[3, 3] - 46697586*CHl3[1, 1] + 
           6185640*Pi^2*CHl3[1, 1] - 46697586*CHl3[2, 2] + 
           6185640*Pi^2*CHl3[2, 2] + 562032*CHl3[3, 3] + 
           32442499*CHq1[1, 1] - 3298992*Pi^2*CHq1[1, 1] - 
           36251805*CHq1[2, 2] + 4938912*Pi^2*CHq1[2, 2] + 
           14789405*CHq1[3, 3] - 1342272*Pi^2*CHq1[3, 3] + 
           6329415*CHq3[1, 1] + 614448*Pi^2*CHq3[1, 1] + 
           60943315*CHq3[2, 2] - 7623456*Pi^2*CHq3[2, 2] + 
           14227961*CHq3[3, 3] - 1342272*Pi^2*CHq3[3, 3] - 
           205421290*CHu[1, 1] + 24337824*Pi^2*CHu[1, 1] + 
           279208720*CHu[2, 2] - 33446400*Pi^2*CHu[2, 2] - 
           562032*CHu[3, 3]) - 8*MW2^4*MZ2^7*((-22848127 + 1560752*Pi^2)*
            CHd[1, 1] + (-22848127 + 1560752*Pi^2)*CHd[2, 2] - 
           22848127*CHd[3, 3] + 1560752*Pi^2*CHd[3, 3] - 484560*CHe[1, 1] - 
           484560*CHe[2, 2] - 484560*CHe[3, 3] - 484560*CHl1[1, 1] - 
           484560*CHl1[2, 2] - 484560*CHl1[3, 3] - 89617443*CHl3[1, 1] + 
           10328376*Pi^2*CHl3[1, 1] - 89617443*CHl3[2, 2] + 
           10328376*Pi^2*CHl3[2, 2] + 484560*CHl3[3, 3] + 
           48639319*CHq1[1, 1] - 3275312*Pi^2*CHq1[1, 1] - 
           58832571*CHq1[2, 2] + 10281264*Pi^2*CHq1[2, 2] + 
           23068427*CHq1[3, 3] - 292816*Pi^2*CHq1[3, 3] + 
           33213459*CHq3[1, 1] + 2689680*Pi^2*CHq3[1, 1] + 
           100334641*CHq3[2, 2] - 10866896*Pi^2*CHq3[2, 2] + 
           24761291*CHq3[3, 3] - 292816*Pi^2*CHq3[3, 3] - 
           417705034*CHu[1, 1] + 50689760*Pi^2*CHu[1, 1] + 
           536164324*CHu[2, 2] - 68019392*Pi^2*CHu[2, 2] - 
           484560*CHu[3, 3]) + 16*MW2^5*MZ2^6*((-26363629 + 1213344*Pi^2)*
            CHd[1, 1] + (-26363629 + 1213344*Pi^2)*CHd[2, 2] - 
           26363629*CHd[3, 3] + 1213344*Pi^2*CHd[3, 3] - 40320*CHe[1, 1] - 
           40320*CHe[2, 2] - 40320*CHe[3, 3] - 40320*CHl1[1, 1] - 
           40320*CHl1[2, 2] - 40320*CHl1[3, 3] - 78405810*CHl3[1, 1] + 
           6883392*Pi^2*CHl3[1, 1] - 78405810*CHl3[2, 2] + 
           6883392*Pi^2*CHl3[2, 2] + 40320*CHl3[3, 3] + 18141805*CHq1[1, 1] + 
           453312*Pi^2*CHq1[1, 1] - 40566075*CHq1[2, 2] + 
           7190496*Pi^2*CHq1[2, 2] + 8947391*CHq1[3, 3] + 
           1153440*Pi^2*CHq1[3, 3] + 22979925*CHq3[1, 1] + 
           1853568*Pi^2*CHq3[1, 1] + 65101885*CHq3[2, 2] - 
           4883616*Pi^2*CHq3[2, 2] + 10558355*CHq3[3, 3] + 
           1153440*Pi^2*CHq3[3, 3] - 334547998*CHu[1, 1] + 
           42026112*Pi^2*CHu[1, 1] + 428705164*CHu[2, 2] - 
           56050560*Pi^2*CHu[2, 2] - 40320*CHu[3, 3]) + 
         4*MW2*MZ2^10*(4*(-31686 + 5179*Pi^2)*CHd[1, 1] + 
           4*(-31686 + 5179*Pi^2)*CHd[2, 2] - 126744*CHd[3, 3] + 
           20716*Pi^2*CHd[3, 3] - 38808*CHe[1, 1] - 38808*CHe[2, 2] - 
           38808*CHe[3, 3] - 38808*CHl1[1, 1] - 38808*CHl1[2, 2] - 
           38808*CHl1[3, 3] - 4612248*CHl3[1, 1] + 567720*Pi^2*CHl3[1, 1] - 
           4612248*CHl3[2, 2] + 567720*Pi^2*CHl3[2, 2] + 38808*CHl3[3, 3] + 
           2578794*CHq1[1, 1] - 285220*Pi^2*CHq1[1, 1] - 3132963*CHq1[2, 2] + 
           383808*Pi^2*CHq1[2, 2] + 1200657*CHq1[3, 3] - 
           132896*Pi^2*CHq1[3, 3] + 128574*CHq3[1, 1] + 
           19428*Pi^2*CHq3[1, 1] + 5354202*CHq3[2, 2] - 
           649600*Pi^2*CHq3[2, 2] + 1160502*CHq3[3, 3] - 
           132896*Pi^2*CHq3[3, 3] - 17383704*CHu[1, 1] + 
           2074600*Pi^2*CHu[1, 1] + 24548640*CHu[2, 2] - 
           2917984*Pi^2*CHu[2, 2] - 38808*CHu[3, 3]) - 256*MW2^8*MZ2^3*
          (86*(-1789 + 192*Pi^2)*CHd[1, 1] + 86*(-1789 + 192*Pi^2)*
            CHd[2, 2] - 153854*CHd[3, 3] + 16512*Pi^2*CHd[3, 3] + 
           6336*CHe[1, 1] + 6336*CHe[2, 2] + 6336*CHe[3, 3] + 
           6336*CHl1[1, 1] + 6336*CHl1[2, 2] + 6336*CHl1[3, 3] - 
           40449*CHl3[1, 1] + 80592*Pi^2*CHl3[1, 1] - 40449*CHl3[2, 2] + 
           80592*Pi^2*CHl3[2, 2] - 6336*CHl3[3, 3] - 5929570*CHq1[1, 1] + 
           595776*Pi^2*CHq1[1, 1] + 2332350*CHq1[2, 2] - 
           309600*Pi^2*CHq1[2, 2] - 1584494*CHq1[3, 3] + 
           129408*Pi^2*CHq1[3, 3] - 1497534*CHq3[1, 1] - 
           336960*Pi^2*CHq3[1, 1] - 2476486*CHq3[2, 2] + 
           568416*Pi^2*CHq3[2, 2] - 2355602*CHq3[3, 3] + 
           129408*Pi^2*CHq3[3, 3] - 12541052*CHu[1, 1] + 
           1384512*Pi^2*CHu[1, 1] + 16467740*CHu[2, 2] - 
           1856544*Pi^2*CHu[2, 2] + 6336*CHu[3, 3]) + 64*MW2^7*MZ2^4*
          (2*(-3317123 + 82720*Pi^2)*CHd[1, 1] + 2*(-3317123 + 82720*Pi^2)*
            CHd[2, 2] - 6634246*CHd[3, 3] + 165440*Pi^2*CHd[3, 3] + 
           70848*CHe[1, 1] + 70848*CHe[2, 2] + 70848*CHe[3, 3] + 
           70848*CHl1[1, 1] + 70848*CHl1[2, 2] + 70848*CHl1[3, 3] - 
           12886917*CHl3[1, 1] + 847344*Pi^2*CHl3[1, 1] - 
           12886917*CHl3[2, 2] + 847344*Pi^2*CHl3[2, 2] - 70848*CHl3[3, 3] - 
           19193594*CHq1[1, 1] + 2560384*Pi^2*CHq1[1, 1] - 
           776166*CHq1[2, 2] - 154272*Pi^2*CHq1[2, 2] - 7110286*CHq1[3, 3] + 
           839360*Pi^2*CHq1[3, 3] - 6481314*CHq3[1, 1] - 
           881664*Pi^2*CHq3[1, 1] - 1516406*CHq3[2, 2] + 
           1832992*Pi^2*CHq3[2, 2] - 9003790*CHq3[3, 3] + 
           839360*Pi^2*CHq3[3, 3] - 80553556*CHu[1, 1] + 10169216*Pi^2*
            CHu[1, 1] + 105983140*CHu[2, 2] - 13529408*Pi^2*CHu[2, 2] + 
           70848*CHu[3, 3]) - 32*MW2^6*MZ2^5*(2*(-9170569 + 286400*Pi^2)*
            CHd[1, 1] + 2*(-9170569 + 286400*Pi^2)*CHd[2, 2] - 
           18341138*CHd[3, 3] + 572800*Pi^2*CHd[3, 3] + 124128*CHe[1, 1] + 
           124128*CHe[2, 2] + 124128*CHe[3, 3] + 124128*CHl1[1, 1] + 
           124128*CHl1[2, 2] + 124128*CHl1[3, 3] - 44480889*CHl3[1, 1] + 
           2983440*Pi^2*CHl3[1, 1] - 44480889*CHl3[2, 2] + 
           2983440*Pi^2*CHl3[2, 2] - 124128*CHl3[3, 3] - 
           11090302*CHq1[1, 1] + 2849024*Pi^2*CHq1[1, 1] - 
           17121342*CHq1[2, 2] + 2589216*Pi^2*CHq1[2, 2] - 
           4518494*CHq1[3, 3] + 1454464*Pi^2*CHq1[3, 3] + 
           2117718*CHq3[1, 1] + 59904*Pi^2*CHq3[1, 1] + 21832526*CHq3[2, 2] + 
           319712*Pi^2*CHq3[2, 2] - 4962434*CHq3[3, 3] + 
           1454464*Pi^2*CHq3[3, 3] - 191653412*CHu[1, 1] + 
           24745408*Pi^2*CHu[1, 1] + 249033620*CHu[2, 2] - 
           32883328*Pi^2*CHu[2, 2] + 124128*CHu[3, 3])) - 
       3*MT2^7*(1441792*MW2^10*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
           3*CHl3[1, 1] - 3*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 
           4*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 
           8*CHu[1, 1] + 14*CHu[2, 2]) - 8192*MW2^9*MZ2*(4544*CHd[1, 1] + 
           4544*CHd[2, 2] + 4544*CHd[3, 3] - 1593*CHl3[1, 1] - 
           1593*CHl3[2, 2] - 4544*CHq1[1, 1] + 13056*CHq1[2, 2] + 
           2432*CHq1[3, 3] + 9408*CHq3[1, 1] - 8192*CHq3[2, 2] + 
           3026*CHq3[3, 3] - 9088*CHu[1, 1] + 14320*CHu[2, 2]) + 
         8*MW2^3*MZ2^7*(804508*CHd[1, 1] + 804508*CHd[2, 2] + 
           804508*CHd[3, 3] - 1123623*CHl3[1, 1] - 1123623*CHl3[2, 2] - 
           804508*CHq1[1, 1] + 4884138*CHq1[2, 2] + 4482106*CHq1[3, 3] + 
           4168128*CHq3[1, 1] - 1520518*CHq3[2, 2] + 5087842*CHq3[3, 3] - 
           1609016*CHu[1, 1] + 573752*CHu[2, 2] - 739836*CHu[3, 3]) - 
         4*MW2^2*MZ2^8*(1103549*CHd[1, 1] + 1103549*CHd[2, 2] + 
           1103549*CHd[3, 3] - 386700*CHl3[1, 1] - 386700*CHl3[2, 2] - 
           1103549*CHq1[1, 1] + 2500341*CHq1[2, 2] + 2338415*CHq1[3, 3] + 
           1877115*CHq3[1, 1] - 1726775*CHq3[2, 2] + 3062681*CHq3[3, 3] - 
           2207098*CHu[1, 1] + 2425180*CHu[2, 2] - 468252*CHu[3, 3]) + 
         64*MW2^6*MZ2^4*(1976486*CHd[1, 1] + 1976486*CHd[2, 2] + 
           1976486*CHd[3, 3] + 1446687*CHl3[1, 1] + 1446687*CHl3[2, 2] - 
           1976486*CHq1[1, 1] - 140478*CHq1[2, 2] - 1687426*CHq1[3, 3] - 
           469854*CHq3[1, 1] - 2305862*CHq3[2, 2] - 1116502*CHq3[3, 3] - 
           3952972*CHu[1, 1] + 5770840*CHu[2, 2] - 64692*CHu[3, 3]) + 
         6*MW2*MZ2^9*(185852*CHd[1, 1] + 185852*CHd[2, 2] + 
           185852*CHd[3, 3] - 43569*CHl3[1, 1] - 43569*CHl3[2, 2] - 
           185852*CHq1[1, 1] + 202056*CHq1[2, 2] + 217034*CHq1[3, 3] + 
           119136*CHq3[1, 1] - 268772*CHq3[2, 2] + 341336*CHq3[3, 3] - 
           371704*CHu[1, 1] + 519604*CHu[2, 2] - 31176*CHu[3, 3]) - 
         512*MW2^7*MZ2^3*(285400*CHd[1, 1] + 285400*CHd[2, 2] + 
           285400*CHd[3, 3] + 108042*CHl3[1, 1] + 108042*CHl3[2, 2] - 
           285400*CHq1[1, 1] + 240225*CHq1[2, 2] - 80312*CHq1[3, 3] + 
           167832*CHq3[1, 1] - 357793*CHq3[2, 2] - 7421*CHq3[3, 3] - 
           570800*CHu[1, 1] + 807938*CHu[2, 2] - 12492*CHu[3, 3]) + 
         2048*MW2^8*MZ2^2*(48674*CHd[1, 1] + 48674*CHd[2, 2] + 
           48674*CHd[3, 3] + 1209*CHl3[1, 1] + 1209*CHl3[2, 2] - 
           48674*CHq1[1, 1] + 84690*CHq1[2, 2] + 6698*CHq1[3, 3] + 
           63654*CHq3[1, 1] - 69710*CHq3[2, 2] + 16706*CHq3[3, 3] - 
           97348*CHu[1, 1] + 142144*CHu[2, 2] - 1188*CHu[3, 3]) - 
         9*MZ2^10*(12036*CHd[1, 1] + 12036*CHd[2, 2] + 12036*CHd[3, 3] - 
           4165*CHl3[1, 1] - 4165*CHl3[2, 2] - 12036*CHq1[1, 1] + 
           3840*CHq1[2, 2] + 7310*CHq1[3, 3] - 15876*CHq3[2, 2] + 
           15640*CHq3[3, 3] - 24072*CHu[1, 1] + 39432*CHu[2, 2] + 
           1666*CHu[3, 3]) - 32*MW2^5*MZ2^5*(1919230*CHd[1, 1] + 
           1919230*CHd[2, 2] + 1919230*CHd[3, 3] + 2335623*CHl3[1, 1] + 
           2335623*CHl3[2, 2] - 1919230*CHq1[1, 1] - 2909712*CHq1[2, 2] - 
           3852962*CHq1[3, 3] - 3054150*CHq3[1, 1] - 2063668*CHq3[2, 2] - 
           3289112*CHq3[3, 3] - 3838460*CHu[1, 1] + 6387428*CHu[2, 2] + 
           126396*CHu[3, 3]) + 8*MW2^4*MZ2^6*(1223666*CHd[1, 1] + 
           1223666*CHd[2, 2] + 1223666*CHd[3, 3] + 4243251*CHl3[1, 1] + 
           4243251*CHl3[2, 2] - 1223666*CHq1[1, 1] - 10515414*CHq1[2, 2] - 
           10472182*CHq1[3, 3] - 9873978*CHq3[1, 1] - 582230*CHq3[2, 2] - 
           10403134*CHq3[3, 3] - 2447332*CHu[1, 1] + 7136200*CHu[2, 2] + 
           1061460*CHu[3, 3])) + MT2*MW2^3*
        (-540672*MW2^13*(248*CHd[1, 1] + 248*CHd[2, 2] + 248*CHd[3, 3] + 
           147*CHl3[1, 1] + 147*CHl3[2, 2] - 248*CHq1[1, 1] + 
           1116*CHq1[2, 2] + 248*CHq1[3, 3] + 1320*CHq3[1, 1] - 
           836*CHq3[2, 2] + 248*CHq3[3, 3] - 496*CHu[1, 1] + 868*CHu[2, 2]) + 
         12288*MW2^12*MZ2*(16*(3467 + 16*Pi^2)*CHd[1, 1] + 
           16*(3467 + 16*Pi^2)*CHd[2, 2] + 55472*CHd[3, 3] + 
           256*Pi^2*CHd[3, 3] + 51957*CHl3[1, 1] + 336*Pi^2*CHl3[1, 1] + 
           51957*CHl3[2, 2] + 336*Pi^2*CHl3[2, 2] - 144176*CHq1[1, 1] + 
           8192*Pi^2*CHq1[1, 1] + 238008*CHq1[2, 2] - 10464*Pi^2*CHq1[2, 2] + 
           22736*CHq1[3, 3] + 256*Pi^2*CHq1[3, 3] + 122688*CHq3[1, 1] - 
           7680*Pi^2*CHq3[1, 1] - 131984*CHq3[2, 2] + 10976*Pi^2*CHq3[2, 2] + 
           956*CHq3[3, 3] + 256*Pi^2*CHq3[3, 3] - 190144*CHu[1, 1] + 
           7936*Pi^2*CHu[1, 1] + 268996*CHu[2, 2] - 10720*Pi^2*CHu[2, 2]) + 
         MZ2^13*((-31194 + 752*Pi^2)*CHd[1, 1] + (-31194 + 752*Pi^2)*
            CHd[2, 2] - 31194*CHd[3, 3] + 752*Pi^2*CHd[3, 3] + 
           1610532*CHl3[1, 1] - 195216*Pi^2*CHl3[1, 1] + 1610532*CHl3[2, 2] - 
           195216*Pi^2*CHl3[2, 2] - 628542*CHq1[1, 1] + 
           79216*Pi^2*CHq1[1, 1] + 845721*CHq1[2, 2] - 103848*Pi^2*
            CHq1[2, 2] - 314271*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] - 334263*CHq3[3, 3] + 
           39608*Pi^2*CHq3[3, 3] + 5340276*CHu[1, 1] - 641248*Pi^2*
            CHu[1, 1] - 7778592*CHu[2, 2] + 931456*Pi^2*CHu[2, 2]) + 
         MW2^3*MZ2^10*((-72985586 + 7226944*Pi^2)*CHd[1, 1] + 
           (-72985586 + 7226944*Pi^2)*CHd[2, 2] - 72985586*CHd[3, 3] + 
           7226944*Pi^2*CHd[3, 3] - 5581152*CHe[1, 1] - 5581152*CHe[2, 2] - 
           5581152*CHe[3, 3] - 5581152*CHl1[1, 1] - 5581152*CHl1[2, 2] - 
           5581152*CHl1[3, 3] - 471363723*CHl3[1, 1] + 63601968*Pi^2*
            CHl3[1, 1] - 471363723*CHl3[2, 2] + 63601968*Pi^2*CHl3[2, 2] + 
           5581152*CHl3[3, 3] + 349223954*CHq1[1, 1] - 32279680*Pi^2*
            CHq1[1, 1] - 376882254*CHq1[2, 2] + 56624064*Pi^2*CHq1[2, 2] + 
           156649468*CHq1[3, 3] - 10858496*Pi^2*CHq1[3, 3] + 
           119702478*CHq3[1, 1] + 10562688*Pi^2*CHq3[1, 1] + 
           633589022*CHq3[2, 2] - 78341056*Pi^2*CHq3[2, 2] + 
           153198010*CHq3[3, 3] - 10858496*Pi^2*CHq3[3, 3] - 
           2253738428*CHu[1, 1] + 267902848*Pi^2*CHu[1, 1] + 
           2972568272*CHu[2, 2] - 363094528*Pi^2*CHu[2, 2] - 
           4975002*CHu[3, 3]) - 8*MW2^7*MZ2^6*((-62750086 + 6363008*Pi^2)*
            CHd[1, 1] + (-62750086 + 6363008*Pi^2)*CHd[2, 2] - 
           62750086*CHd[3, 3] + 6363008*Pi^2*CHd[3, 3] - 2540160*CHe[1, 1] - 
           2540160*CHe[2, 2] - 2540160*CHe[3, 3] - 2540160*CHl1[1, 1] - 
           2540160*CHl1[2, 2] - 2540160*CHl1[3, 3] - 326553063*CHl3[1, 1] + 
           40020672*Pi^2*CHl3[1, 1] - 326553063*CHl3[2, 2] + 
           40020672*Pi^2*CHl3[2, 2] + 2540160*CHl3[3, 3] + 
           523888198*CHq1[1, 1] - 49231616*Pi^2*CHq1[1, 1] - 
           271677462*CHq1[2, 2] + 56449536*Pi^2*CHq1[2, 2] + 
           237947786*CHq1[3, 3] - 10327168*Pi^2*CHq1[3, 3] + 
           309271518*CHq3[1, 1] + 28577280*Pi^2*CHq3[1, 1] + 
           554542234*CHq3[2, 2] - 77103872*Pi^2*CHq3[2, 2] + 
           271056290*CHq3[3, 3] - 10327168*Pi^2*CHq3[3, 3] - 
           1031198260*CHu[1, 1] + 126014720*Pi^2*CHu[1, 1] + 
           1252859560*CHu[2, 2] - 169771520*Pi^2*CHu[2, 2] - 
           872532*CHu[3, 3]) - 4*MW2^4*MZ2^9*(55*(-1333859 + 94816*Pi^2)*
            CHd[1, 1] + 55*(-1333859 + 94816*Pi^2)*CHd[2, 2] - 
           73362245*CHd[3, 3] + 5214880*Pi^2*CHd[3, 3] - 1638288*CHe[1, 1] - 
           1638288*CHe[2, 2] - 1638288*CHe[3, 3] - 1638288*CHl1[1, 1] - 
           1638288*CHl1[2, 2] - 1638288*CHl1[3, 3] - 265503261*CHl3[1, 1] + 
           32184888*Pi^2*CHl3[1, 1] - 265503261*CHl3[2, 2] + 
           32184888*Pi^2*CHl3[2, 2] + 1638288*CHl3[3, 3] + 
           162590405*CHq1[1, 1] - 11151904*Pi^2*CHq1[1, 1] - 
           188749509*CHq1[2, 2] + 32897280*Pi^2*CHq1[2, 2] + 
           70773220*CHq1[3, 3] - 1054592*Pi^2*CHq1[3, 3] + 
           107566431*CHq3[1, 1] + 9042720*Pi^2*CHq3[1, 1] + 
           315892889*CHq3[2, 2] - 35006464*Pi^2*CHq3[2, 2] + 
           74653759*CHq3[3, 3] - 1054592*Pi^2*CHq3[3, 3] - 
           1297372382*CHu[1, 1] + 157115776*Pi^2*CHu[1, 1] + 
           1650774794*CHu[2, 2] - 210035392*Pi^2*CHu[2, 2] - 
           373824*CHu[3, 3]) + MW2*MZ2^12*((-413394 + 80608*Pi^2)*CHd[1, 1] + 
           (-413394 + 80608*Pi^2)*CHd[2, 2] - 413394*CHd[3, 3] + 
           80608*Pi^2*CHd[3, 3] - 155232*CHe[1, 1] - 155232*CHe[2, 2] - 
           155232*CHe[3, 3] - 155232*CHl1[1, 1] - 155232*CHl1[2, 2] - 
           155232*CHl1[3, 3] - 23280588*CHl3[1, 1] + 2856528*Pi^2*
            CHl3[1, 1] - 23280588*CHl3[2, 2] + 2856528*Pi^2*CHl3[2, 2] + 
           155232*CHl3[3, 3] + 12200802*CHq1[1, 1] - 1378528*Pi^2*
            CHq1[1, 1] - 15069015*CHq1[2, 2] + 1846776*Pi^2*CHq1[2, 2] + 
           5745441*CHq1[3, 3] - 650408*Pi^2*CHq1[3, 3] + 514296*CHq3[1, 1] + 
           77712*Pi^2*CHq3[1, 1] + 26012469*CHq3[2, 2] - 
           3147592*Pi^2*CHq3[2, 2] + 5644797*CHq3[3, 3] - 
           650408*Pi^2*CHq3[3, 3] - 85555644*CHu[1, 1] + 10222144*Pi^2*
            CHu[1, 1] + 121530336*CHu[2, 2] - 14466304*Pi^2*CHu[2, 2] - 
           155232*CHu[3, 3]) + 256*MW2^10*MZ2^3*(28*(-98317 + 2752*Pi^2)*
            CHd[1, 1] + 28*(-98317 + 2752*Pi^2)*CHd[2, 2] - 
           2752876*CHd[3, 3] + 77056*Pi^2*CHd[3, 3] + 38016*CHe[1, 1] + 
           38016*CHe[2, 2] + 38016*CHe[3, 3] + 38016*CHl1[1, 1] + 
           38016*CHl1[2, 2] + 38016*CHl1[3, 3] - 3002973*CHl3[1, 1] + 
           419520*Pi^2*CHl3[1, 1] - 3002973*CHl3[2, 2] + 
           419520*Pi^2*CHl3[2, 2] - 38016*CHl3[3, 3] - 23589332*CHq1[1, 1] + 
           2607488*Pi^2*CHq1[1, 1] + 1662678*CHq1[2, 2] - 
           976128*Pi^2*CHq1[2, 2] - 9304156*CHq1[3, 3] + 
           662272*Pi^2*CHq1[3, 3] - 11661852*CHq3[1, 1] - 
           1282944*Pi^2*CHq3[1, 1] - 7425974*CHq3[2, 2] + 
           2300672*Pi^2*CHq3[2, 2] - 11762686*CHq3[3, 3] + 
           662272*Pi^2*CHq3[3, 3] - 58264504*CHu[1, 1] + 
           6905728*Pi^2*CHu[1, 1] + 76196188*CHu[2, 2] - 
           9241024*Pi^2*CHu[2, 2] - 8424*CHu[3, 3]) - 3072*MW2^11*MZ2^2*
          (128*(2165 + 22*Pi^2)*CHd[1, 1] + 128*(2165 + 22*Pi^2)*CHd[2, 2] + 
           277120*CHd[3, 3] + 2816*Pi^2*CHd[3, 3] + 401559*CHl3[1, 1] + 
           9552*Pi^2*CHl3[1, 1] + 401559*CHl3[2, 2] + 9552*Pi^2*CHl3[2, 2] - 
           1674496*CHq1[1, 1] + 133888*Pi^2*CHq1[1, 1] + 1195536*CHq1[2, 2] - 
           112032*Pi^2*CHq1[2, 2] - 259328*CHq1[3, 3] + 
           18176*Pi^2*CHq1[3, 3] - 71376*CHq3[1, 1] - 97536*Pi^2*CHq3[1, 1] - 
           916816*CHq3[2, 2] + 148384*Pi^2*CHq3[2, 2] - 486104*CHq3[3, 3] + 
           18176*Pi^2*CHq3[3, 3] - 2510624*CHu[1, 1] + 207104*Pi^2*
            CHu[1, 1] + 3283208*CHu[2, 2] - 280640*Pi^2*CHu[2, 2] - 
           2376*CHu[3, 3]) - 64*MW2^9*MZ2^4*((-41503426 + 767872*Pi^2)*
            CHd[1, 1] + (-41503426 + 767872*Pi^2)*CHd[2, 2] - 
           41503426*CHd[3, 3] + 767872*Pi^2*CHd[3, 3] + 349056*CHe[1, 1] + 
           349056*CHe[2, 2] + 349056*CHe[3, 3] + 349056*CHl1[1, 1] + 
           349056*CHl1[2, 2] + 349056*CHl1[3, 3] - 79500123*CHl3[1, 1] + 
           4035168*Pi^2*CHl3[1, 1] - 79500123*CHl3[2, 2] + 
           4035168*Pi^2*CHl3[2, 2] - 349056*CHl3[3, 3] - 
           27864254*CHq1[1, 1] + 7010816*Pi^2*CHq1[1, 1] - 
           51972942*CHq1[2, 2] + 3853248*Pi^2*CHq1[2, 2] - 
           25574818*CHq1[3, 3] + 3333760*Pi^2*CHq1[3, 3] - 
           27872934*CHq3[1, 1] - 343296*Pi^2*CHq3[1, 1] + 
           31361866*CHq3[2, 2] + 2814272*Pi^2*CHq3[2, 2] - 
           25660006*CHq3[3, 3] + 3333760*Pi^2*CHq3[3, 3] - 
           308822044*CHu[1, 1] + 42617344*Pi^2*CHu[1, 1] + 
           406924936*CHu[2, 2] - 56481280*Pi^2*CHu[2, 2] + 
           454788*CHu[3, 3]) + 64*MW2^8*MZ2^5*((-37604797 + 1156032*Pi^2)*
            CHd[1, 1] + (-37604797 + 1156032*Pi^2)*CHd[2, 2] - 
           37604797*CHd[3, 3] + 1156032*Pi^2*CHd[3, 3] + 134496*CHe[1, 1] + 
           134496*CHe[2, 2] + 134496*CHe[3, 3] + 134496*CHl1[1, 1] + 
           134496*CHl1[2, 2] + 134496*CHl1[3, 3] - 96569232*CHl3[1, 1] + 
           6085920*Pi^2*CHl3[1, 1] - 96569232*CHl3[2, 2] + 
           6085920*Pi^2*CHl3[2, 2] - 134496*CHl3[3, 3] + 
           51127693*CHq1[1, 1] - 1517184*Pi^2*CHq1[1, 1] - 
           62334144*CHq1[2, 2] + 9468864*Pi^2*CHq1[2, 2] + 
           13676447*CHq1[3, 3] + 1327680*Pi^2*CHq1[3, 3] + 
           28536837*CHq3[1, 1] + 4172544*Pi^2*CHq3[1, 1] + 
           83771098*CHq3[2, 2] - 6813504*Pi^2*CHq3[2, 2] + 
           19963016*CHq3[3, 3] + 1327680*Pi^2*CHq3[3, 3] - 
           276936286*CHu[1, 1] + 38190528*Pi^2*CHu[1, 1] + 
           355530634*CHu[2, 2] - 50635584*Pi^2*CHu[2, 2] + 
           518166*CHu[3, 3]) + MW2^2*MZ2^11*((9917390 - 1239696*Pi^2)*
            CHd[1, 1] + (9917390 - 1239696*Pi^2)*CHd[2, 2] + 
           9917390*CHd[3, 3] - 1239696*Pi^2*CHd[3, 3] + 1589760*CHe[1, 1] + 
           1589760*CHe[2, 2] + 1589760*CHe[3, 3] + 1589760*CHl1[1, 1] + 
           1589760*CHl1[2, 2] + 1589760*CHl1[3, 3] + 139116441*CHl3[1, 1] - 
           18012624*Pi^2*CHl3[1, 1] + 139116441*CHl3[2, 2] - 
           18012624*Pi^2*CHl3[2, 2] - 1589760*CHl3[3, 3] - 
           92362214*CHq1[1, 1] + 9545328*Pi^2*CHq1[1, 1] + 
           105134676*CHq1[2, 2] - 13860432*Pi^2*CHq1[2, 2] - 
           42162574*CHq1[3, 3] + 4041648*Pi^2*CHq1[3, 3] - 
           14201718*CHq3[1, 1] - 1462032*Pi^2*CHq3[1, 1] - 
           177358508*CHq3[2, 2] + 21943728*Pi^2*CHq3[2, 2] - 
           40302928*CHq3[3, 3] + 4041648*Pi^2*CHq3[3, 3] + 
           586799492*CHu[1, 1] - 69723360*Pi^2*CHu[1, 1] - 
           805284344*CHu[2, 2] + 96319872*Pi^2*CHu[2, 2] + 
           1634742*CHu[3, 3]) - 16*MW2^6*MZ2^7*(7*(-6319303 + 14768*Pi^2)*
            CHd[1, 1] + 7*(-6319303 + 14768*Pi^2)*CHd[2, 2] - 
           44235121*CHd[3, 3] + 103376*Pi^2*CHd[3, 3] + 1580976*CHe[1, 1] + 
           1580976*CHe[2, 2] + 1580976*CHe[3, 3] + 1580976*CHl1[1, 1] + 
           1580976*CHl1[2, 2] + 1580976*CHl1[3, 3] - 49791168*CHl3[1, 1] - 
           4368072*Pi^2*CHl3[1, 1] - 49791168*CHl3[2, 2] - 
           4368072*Pi^2*CHl3[2, 2] - 1580976*CHl3[3, 3] - 
           116666807*CHq1[1, 1] + 16883920*Pi^2*CHq1[1, 1] + 
           12058374*CHq1[2, 2] - 4093872*Pi^2*CHq1[2, 2] - 
           61660474*CHq1[3, 3] + 7247696*Pi^2*CHq1[3, 3] - 
           35146413*CHq3[1, 1] - 2388528*Pi^2*CHq3[1, 1] - 
           65209694*CHq3[2, 2] + 18589264*Pi^2*CHq3[2, 2] - 
           62184826*CHq3[3, 3] + 7247696*Pi^2*CHq3[3, 3] - 
           139823038*CHu[1, 1] + 23499872*Pi^2*CHu[1, 1] + 
           187248856*CHu[2, 2] - 29860160*Pi^2*CHu[2, 2] + 
           2063412*CHu[3, 3]) + 4*MW2^5*MZ2^8*(5*(-34035773 + 1414272*Pi^2)*
            CHd[1, 1] + 5*(-34035773 + 1414272*Pi^2)*CHd[2, 2] - 
           170178865*CHd[3, 3] + 7071360*Pi^2*CHd[3, 3] + 1641888*CHe[1, 1] + 
           1641888*CHe[2, 2] + 1641888*CHe[3, 3] + 1641888*CHl1[1, 1] + 
           1641888*CHl1[2, 2] + 1641888*CHl1[3, 3] - 396770622*CHl3[1, 1] + 
           29333712*Pi^2*CHl3[1, 1] - 396770622*CHl3[2, 2] + 
           29333712*Pi^2*CHl3[2, 2] - 1641888*CHl3[3, 3] + 
           45811249*CHq1[1, 1] + 11157888*Pi^2*CHq1[1, 1] - 
           190504329*CHq1[2, 2] + 36146592*Pi^2*CHq1[2, 2] + 
           6561413*CHq1[3, 3] + 11848416*Pi^2*CHq1[3, 3] + 
           141392601*CHq3[1, 1] + 12538944*Pi^2*CHq3[1, 1] + 
           278366755*CHq3[2, 2] - 12449760*Pi^2*CHq3[2, 2] + 
           20182859*CHq3[3, 3] + 11848416*Pi^2*CHq3[3, 3] - 
           1674596542*CHu[1, 1] + 214743552*Pi^2*CHu[1, 1] + 
           2093457076*CHu[2, 2] - 283646976*Pi^2*CHu[2, 2] + 
           4676148*CHu[3, 3])) + 3*MT2^4*MW2*
        (450560*MW2^12*(472*CHd[1, 1] + 472*CHd[2, 2] + 472*CHd[3, 3] - 
           21*CHl3[1, 1] - 21*CHl3[2, 2] - 472*CHq1[1, 1] + 2124*CHq1[2, 2] + 
           472*CHq1[3, 3] + 1992*CHq3[1, 1] - 1396*CHq3[2, 2] + 
           472*CHq3[3, 3] - 944*CHu[1, 1] + 1652*CHu[2, 2]) - 
         2048*MW2^11*MZ2*(32*(20043 + 40*Pi^2)*CHd[1, 1] + 
           32*(20043 + 40*Pi^2)*CHd[2, 2] + 641376*CHd[3, 3] + 
           1280*Pi^2*CHd[3, 3] + 176787*CHl3[1, 1] + 1680*Pi^2*CHl3[1, 1] + 
           176787*CHl3[2, 2] + 1680*Pi^2*CHl3[2, 2] - 1084896*CHq1[1, 1] + 
           40960*Pi^2*CHq1[1, 1] + 2310672*CHq1[2, 2] - 
           52320*Pi^2*CHq1[2, 2] + 329856*CHq1[3, 3] + 1280*Pi^2*CHq1[3, 3] + 
           1498512*CHq3[1, 1] - 38400*Pi^2*CHq3[1, 1] - 1381464*CHq3[2, 2] + 
           54880*Pi^2*CHq3[2, 2] + 274416*CHq3[3, 3] + 1280*Pi^2*CHq3[3, 3] - 
           1678752*CHu[1, 1] + 39680*Pi^2*CHu[1, 1] + 2508156*CHu[2, 2] - 
           53600*Pi^2*CHu[2, 2]) - 2*MW2^3*MZ2^9*((-56586973 + 4848656*Pi^2)*
            CHd[1, 1] + (-56586973 + 4848656*Pi^2)*CHd[2, 2] - 
           56586973*CHd[3, 3] + 4848656*Pi^2*CHd[3, 3] - 4380336*CHe[1, 1] - 
           4380336*CHe[2, 2] - 4380336*CHe[3, 3] - 4380336*CHl1[1, 1] - 
           4380336*CHl1[2, 2] - 4380336*CHl1[3, 3] - 384656166*CHl3[1, 1] + 
           50984904*Pi^2*CHl3[1, 1] - 384656166*CHl3[2, 2] + 
           50984904*Pi^2*CHl3[2, 2] + 4380336*CHl3[3, 3] + 
           281109397*CHq1[1, 1] - 26160464*Pi^2*CHq1[1, 1] - 
           299309043*CHq1[2, 2] + 42795552*Pi^2*CHq1[2, 2] + 
           124697411*CHq1[3, 3] - 9708544*Pi^2*CHq1[3, 3] + 
           77314089*CHq3[1, 1] + 6743376*Pi^2*CHq3[1, 1] + 
           517628341*CHq3[2, 2] - 62212640*Pi^2*CHq3[2, 2] + 
           115396487*CHq3[3, 3] - 9708544*Pi^2*CHq3[3, 3] - 
           1724982454*CHu[1, 1] + 207522272*Pi^2*CHu[1, 1] + 
           2304930352*CHu[2, 2] - 283455872*Pi^2*CHu[2, 2] - 
           3596112*CHu[3, 3]) + 2*MW2^2*MZ2^10*((-5135841 + 700456*Pi^2)*
            CHd[1, 1] + (-5135841 + 700456*Pi^2)*CHd[2, 2] - 
           5135841*CHd[3, 3] + 700456*Pi^2*CHd[3, 3] - 950112*CHe[1, 1] - 
           950112*CHe[2, 2] - 950112*CHe[3, 3] - 950112*CHl1[1, 1] - 
           950112*CHl1[2, 2] - 950112*CHl1[3, 3] - 92889414*CHl3[1, 1] + 
           11862840*Pi^2*CHl3[1, 1] - 92889414*CHl3[2, 2] + 
           11862840*Pi^2*CHl3[2, 2] + 950112*CHl3[3, 3] + 
           58145661*CHq1[1, 1] - 6151192*Pi^2*CHq1[1, 1] - 
           64146573*CHq1[2, 2] + 8776992*Pi^2*CHq1[2, 2] + 
           30675969*CHq1[3, 3] - 2671232*Pi^2*CHq1[3, 3] + 
           10676601*CHq3[1, 1] + 808728*Pi^2*CHq3[1, 1] + 
           114027141*CHq3[2, 2] - 14119456*Pi^2*CHq3[2, 2] + 
           30002775*CHq3[3, 3] - 2671232*Pi^2*CHq3[3, 3] - 
           379427886*CHu[1, 1] + 45083824*Pi^2*CHu[1, 1] + 
           522936000*CHu[2, 2] - 62626240*Pi^2*CHu[2, 2] - 
           1849500*CHu[3, 3]) + 64*MW2^8*MZ2^4*((8956242 + 893248*Pi^2)*
            CHd[1, 1] + (8956242 + 893248*Pi^2)*CHd[2, 2] + 
           8956242*CHd[3, 3] + 893248*Pi^2*CHd[3, 3] + 379584*CHe[1, 1] + 
           379584*CHe[2, 2] + 379584*CHe[3, 3] + 379584*CHl1[1, 1] + 
           379584*CHl1[2, 2] + 379584*CHl1[3, 3] - 30673485*CHl3[1, 1] + 
           4559088*Pi^2*CHl3[1, 1] - 30673485*CHl3[2, 2] + 
           4559088*Pi^2*CHl3[2, 2] - 379584*CHl3[3, 3] - 
           162429138*CHq1[1, 1] + 15185024*Pi^2*CHq1[1, 1] + 
           3820050*CHq1[2, 2] - 2009760*Pi^2*CHq1[2, 2] - 
           81202374*CHq1[3, 3] + 4714432*Pi^2*CHq1[3, 3] - 
           46936746*CHq3[1, 1] - 5756160*Pi^2*CHq3[1, 1] - 
           67142382*CHq3[2, 2] + 11438624*Pi^2*CHq3[2, 2] - 
           80648598*CHq3[3, 3] + 4714432*Pi^2*CHq3[3, 3] - 
           538417764*CHu[1, 1] + 56384128*Pi^2*CHu[1, 1] + 
           719673876*CHu[2, 2] - 75073216*Pi^2*CHu[2, 2] - 
           1076112*CHu[3, 3]) - 256*MW2^9*MZ2^3*(2*(5992657 + 44608*Pi^2)*
            CHd[1, 1] + 2*(5992657 + 44608*Pi^2)*CHd[2, 2] + 
           11985314*CHd[3, 3] + 89216*Pi^2*CHd[3, 3] + 31680*CHe[1, 1] + 
           31680*CHe[2, 2] + 31680*CHe[3, 3] + 31680*CHl1[1, 1] + 
           31680*CHl1[2, 2] + 31680*CHl1[3, 3] + 6065439*CHl3[1, 1] + 
           423408*Pi^2*CHl3[1, 1] + 6065439*CHl3[2, 2] + 
           423408*Pi^2*CHl3[2, 2] - 31680*CHl3[3, 3] - 45552002*CHq1[1, 1] + 
           3279424*Pi^2*CHq1[1, 1] + 25527030*CHq1[2, 2] - 
           1813920*Pi^2*CHq1[2, 2] - 12134062*CHq1[3, 3] + 
           684416*Pi^2*CHq1[3, 3] + 406578*CHq3[1, 1] - 1910592*Pi^2*
            CHq3[1, 1] - 29814542*CHq3[2, 2] + 3182752*Pi^2*CHq3[2, 2] - 
           13066930*CHq3[3, 3] + 684416*Pi^2*CHq3[3, 3] - 
           92443996*CHu[1, 1] + 7368512*Pi^2*CHu[1, 1] + 
           123819124*CHu[2, 2] - 9886880*Pi^2*CHu[2, 2] - 487008*CHu[3, 3]) - 
         3*MW2*MZ2^11*(2*(93691 + 13184*Pi^2)*CHd[1, 1] + 
           2*(93691 + 13184*Pi^2)*CHd[2, 2] + 187382*CHd[3, 3] + 
           26368*Pi^2*CHd[3, 3] - 51744*CHe[1, 1] - 51744*CHe[2, 2] - 
           51744*CHe[3, 3] - 51744*CHl1[1, 1] - 51744*CHl1[2, 2] - 
           51744*CHl1[3, 3] - 8899364*CHl3[1, 1] + 1082320*Pi^2*CHl3[1, 1] - 
           8899364*CHl3[2, 2] + 1082320*Pi^2*CHl3[2, 2] + 51744*CHl3[3, 3] + 
           4181578*CHq1[1, 1] - 512320*Pi^2*CHq1[1, 1] - 5207115*CHq1[2, 2] + 
           684824*Pi^2*CHq1[2, 2] + 2572397*CHq1[3, 3] - 
           243208*Pi^2*CHq1[3, 3] + 409704*CHq3[1, 1] + 
           25904*Pi^2*CHq3[1, 1] + 9246265*CHq3[2, 2] - 1171240*Pi^2*
            CHq3[2, 2] + 2770793*CHq3[3, 3] - 243208*Pi^2*CHq3[3, 3] - 
           32687500*CHu[1, 1] + 3834880*Pi^2*CHu[1, 1] + 46502776*CHu[2, 2] - 
           5443072*Pi^2*CHu[2, 2] - 124092*CHu[3, 3]) + 
         1536*MW2^10*MZ2^2*(4*(490205 + 1472*Pi^2)*CHd[1, 1] + 
           4*(490205 + 1472*Pi^2)*CHd[2, 2] + 1960820*CHd[3, 3] + 
           5888*Pi^2*CHd[3, 3] + 1006877*CHl3[1, 1] + 17488*Pi^2*CHl3[1, 1] + 
           1006877*CHl3[2, 2] + 17488*Pi^2*CHl3[2, 2] - 4703732*CHq1[1, 1] + 
           261376*Pi^2*CHq1[1, 1] + 5434616*CHq1[2, 2] - 
           235552*Pi^2*CHq1[2, 2] - 120204*CHq1[3, 3] + 
           31488*Pi^2*CHq1[3, 3] + 2277260*CHq3[1, 1] - 
           198400*Pi^2*CHq3[1, 1] - 4011744*CHq3[2, 2] + 
           298528*Pi^2*CHq3[2, 2] - 307484*CHq3[3, 3] + 
           31488*Pi^2*CHq3[3, 3] - 7551880*CHu[1, 1] + 382208*Pi^2*
            CHu[1, 1] + 10380100*CHu[2, 2] - 517760*Pi^2*CHu[2, 2] - 
           31680*CHu[3, 3]) + MZ2^12*((139518 - 752*Pi^2)*CHd[1, 1] + 
           (139518 - 752*Pi^2)*CHd[2, 2] + 139518*CHd[3, 3] - 
           752*Pi^2*CHd[3, 3] - 1648017*CHl3[1, 1] + 195216*Pi^2*CHl3[1, 1] - 
           1648017*CHl3[2, 2] + 195216*Pi^2*CHl3[2, 2] + 520218*CHq1[1, 1] - 
           79216*Pi^2*CHq1[1, 1] - 811161*CHq1[2, 2] + 103848*Pi^2*
            CHq1[2, 2] + 380061*CHq1[3, 3] - 39608*Pi^2*CHq1[3, 3] + 
           1389003*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] + 475023*CHq3[3, 3] - 
           39608*Pi^2*CHq3[3, 3] - 5556924*CHu[1, 1] + 641248*Pi^2*
            CHu[1, 1] + 8133480*CHu[2, 2] - 931456*Pi^2*CHu[2, 2] + 
           14994*CHu[3, 3]) - 96*MW2^7*MZ2^5*(10*(-2105901 + 106496*Pi^2)*
            CHd[1, 1] + 10*(-2105901 + 106496*Pi^2)*CHd[2, 2] - 
           21059010*CHd[3, 3] + 1064960*Pi^2*CHd[3, 3] + 254112*CHe[1, 1] + 
           254112*CHe[2, 2] + 254112*CHe[3, 3] + 254112*CHl1[1, 1] + 
           254112*CHl1[2, 2] + 254112*CHl1[3, 3] - 64915095*CHl3[1, 1] + 
           5537296*Pi^2*CHl3[1, 1] - 64915095*CHl3[2, 2] + 
           5537296*Pi^2*CHl3[2, 2] - 254112*CHl3[3, 3] - 
           45211950*CHq1[1, 1] + 6455296*Pi^2*CHq1[1, 1] - 
           49963734*CHq1[2, 2] + 4212512*Pi^2*CHq1[2, 2] - 
           42021222*CHq1[3, 3] + 2983680*Pi^2*CHq1[3, 3] - 
           22740018*CHq3[1, 1] - 487936*Pi^2*CHq3[1, 1] + 
           20406270*CHq3[2, 2] + 1754848*Pi^2*CHq3[2, 2] - 
           40086978*CHq3[3, 3] + 2983680*Pi^2*CHq3[3, 3] - 
           400989492*CHu[1, 1] + 48021824*Pi^2*CHu[1, 1] + 
           531695748*CHu[2, 2] - 63825152*Pi^2*CHu[2, 2] + 
           1077120*CHu[3, 3]) + 12*MW2^4*MZ2^8*((-45075905 + 3025648*Pi^2)*
            CHd[1, 1] + (-45075905 + 3025648*Pi^2)*CHd[2, 2] - 
           45075905*CHd[3, 3] + 3025648*Pi^2*CHd[3, 3] - 1631520*CHe[1, 1] - 
           1631520*CHe[2, 2] - 1631520*CHe[3, 3] - 1631520*CHl1[1, 1] - 
           1631520*CHl1[2, 2] - 1631520*CHl1[3, 3] - 184767189*CHl3[1, 1] + 
           23599504*Pi^2*CHl3[1, 1] - 184767189*CHl3[2, 2] + 
           23599504*Pi^2*CHl3[2, 2] + 1631520*CHl3[3, 3] + 
           130666553*CHq1[1, 1] - 10238128*Pi^2*CHq1[1, 1] - 
           151613755*CHq1[2, 2] + 21938336*Pi^2*CHq1[2, 2] + 
           44122979*CHq1[3, 3] - 2692864*Pi^2*CHq1[3, 3] + 
           46932305*CHq3[1, 1] + 4852400*Pi^2*CHq3[1, 1] + 
           244227001*CHq3[2, 2] - 27324064*Pi^2*CHq3[2, 2] + 
           39860307*CHq3[3, 3] - 2692864*Pi^2*CHq3[3, 3] - 
           861714182*CHu[1, 1] + 105320800*Pi^2*CHu[1, 1] + 
           1125181280*CHu[2, 2] - 142199488*Pi^2*CHu[2, 2] + 
           1768968*CHu[3, 3]) + 16*MW2^6*MZ2^6*((-156801233 + 7212320*Pi^2)*
            CHd[1, 1] + (-156801233 + 7212320*Pi^2)*CHd[2, 2] - 
           156801233*CHd[3, 3] + 7212320*Pi^2*CHd[3, 3] + 46656*CHe[1, 1] + 
           46656*CHe[2, 2] + 46656*CHe[3, 3] + 46656*CHl1[1, 1] + 
           46656*CHl1[2, 2] + 46656*CHl1[3, 3] - 436088238*CHl3[1, 1] + 
           40383840*Pi^2*CHl3[1, 1] - 436088238*CHl3[2, 2] + 
           40383840*Pi^2*CHl3[2, 2] - 46656*CHl3[3, 3] + 
           56829233*CHq1[1, 1] + 7964608*Pi^2*CHq1[1, 1] - 
           353505663*CHq1[2, 2] + 41130912*Pi^2*CHq1[2, 2] - 
           82630181*CHq1[3, 3] + 8676128*Pi^2*CHq1[3, 3] + 
           9529329*CHq3[1, 1] + 9387648*Pi^2*CHq3[1, 1] + 
           364302161*CHq3[2, 2] - 23778656*Pi^2*CHq3[2, 2] - 
           76948745*CHq3[3, 3] + 8676128*Pi^2*CHq3[3, 3] - 
           2079445190*CHu[1, 1] + 259621376*Pi^2*CHu[1, 1] + 
           2715312548*CHu[2, 2] - 346019456*Pi^2*CHu[2, 2] + 
           11425608*CHu[3, 3]) - 8*MW2^5*MZ2^7*((-188710137 + 10230448*Pi^2)*
            CHd[1, 1] + (-188710137 + 10230448*Pi^2)*CHd[2, 2] - 
           188710137*CHd[3, 3] + 10230448*Pi^2*CHd[3, 3] - 
           2503440*CHe[1, 1] - 2503440*CHe[2, 2] - 2503440*CHe[3, 3] - 
           2503440*CHl1[1, 1] - 2503440*CHl1[2, 2] - 2503440*CHl1[3, 3] - 
           587291805*CHl3[1, 1] + 65408664*Pi^2*CHl3[1, 1] - 
           587291805*CHl3[2, 2] + 65408664*Pi^2*CHl3[2, 2] + 
           2503440*CHl3[3, 3] + 301222449*CHq1[1, 1] - 15469936*Pi^2*
            CHq1[1, 1] - 482376225*CHq1[2, 2] + 65787312*Pi^2*CHq1[2, 2] + 
           39775593*CHq1[3, 3] + 842800*Pi^2*CHq1[3, 3] + 
           120923277*CHq3[1, 1] + 17155536*Pi^2*CHq3[1, 1] + 
           669596571*CHq3[2, 2] - 64101712*Pi^2*CHq3[2, 2] + 
           35527881*CHq3[3, 3] + 842800*Pi^2*CHq3[3, 3] - 
           2714136678*CHu[1, 1] + 337501024*Pi^2*CHu[1, 1] + 
           3515238540*CHu[2, 2] - 452198080*Pi^2*CHu[2, 2] + 
           13910616*CHu[3, 3])) + 
       MT2^6*(811008*MW2^11*(152*CHd[1, 1] + 152*CHd[2, 2] + 152*CHd[3, 3] - 
           77*CHl3[1, 1] - 77*CHl3[2, 2] - 152*CHq1[1, 1] + 684*CHq1[2, 2] + 
           152*CHq1[3, 3] + 520*CHq3[1, 1] - 404*CHq3[2, 2] + 
           152*CHq3[3, 3] - 304*CHu[1, 1] + 532*CHu[2, 2]) - 
         2048*MW2^10*MZ2*(64*(6065 + 4*Pi^2)*CHd[1, 1] + 64*(6065 + 4*Pi^2)*
            CHd[2, 2] + 388160*CHd[3, 3] + 256*Pi^2*CHd[3, 3] - 
           58497*CHl3[1, 1] + 336*Pi^2*CHl3[1, 1] - 58497*CHl3[2, 2] + 
           336*Pi^2*CHl3[2, 2] - 476864*CHq1[1, 1] + 8192*Pi^2*CHq1[1, 1] + 
           1217664*CHq1[2, 2] - 10464*Pi^2*CHq1[2, 2] + 207584*CHq1[3, 3] + 
           256*Pi^2*CHq1[3, 3] + 837744*CHq3[1, 1] - 7680*Pi^2*CHq3[1, 1] - 
           746696*CHq3[2, 2] + 10976*Pi^2*CHq3[2, 2] + 231344*CHq3[3, 3] + 
           256*Pi^2*CHq3[3, 3] - 855520*CHu[1, 1] + 7936*Pi^2*CHu[1, 1] + 
           1322524*CHu[2, 2] - 10720*Pi^2*CHu[2, 2]) + 
         64*MW2^7*MZ2^4*(2*(17920999 + 82720*Pi^2)*CHd[1, 1] + 
           2*(17920999 + 82720*Pi^2)*CHd[2, 2] + 35841998*CHd[3, 3] + 
           165440*Pi^2*CHd[3, 3] + 70848*CHe[1, 1] + 70848*CHe[2, 2] + 
           70848*CHe[3, 3] + 70848*CHl1[1, 1] + 70848*CHl1[2, 2] + 
           70848*CHl1[3, 3] + 17230863*CHl3[1, 1] + 847344*Pi^2*CHl3[1, 1] + 
           17230863*CHl3[2, 2] + 847344*Pi^2*CHl3[2, 2] - 70848*CHl3[3, 3] - 
           61669838*CHq1[1, 1] + 2560384*Pi^2*CHq1[1, 1] + 
           2465814*CHq1[2, 2] - 154272*Pi^2*CHq1[2, 2] - 
           40485826*CHq1[3, 3] + 839360*Pi^2*CHq1[3, 3] - 
           10869894*CHq3[1, 1] - 881664*Pi^2*CHq3[1, 1] - 
           51623210*CHq3[2, 2] + 1832992*Pi^2*CHq3[2, 2] - 
           30193474*CHq3[3, 3] + 839360*Pi^2*CHq3[3, 3] - 
           165506044*CHu[1, 1] + 10169216*Pi^2*CHu[1, 1] + 
           229270156*CHu[2, 2] - 13529408*Pi^2*CHu[2, 2] - 
           1393416*CHu[3, 3]) - 512*MW2^8*MZ2^3*((5651489 + 8256*Pi^2)*
            CHd[1, 1] + (5651489 + 8256*Pi^2)*CHd[2, 2] + 5651489*CHd[3, 3] + 
           8256*Pi^2*CHd[3, 3] + 3168*CHe[1, 1] + 3168*CHe[2, 2] + 
           3168*CHe[3, 3] + 3168*CHl1[1, 1] + 3168*CHl1[2, 2] + 
           3168*CHl1[3, 3] + 2124120*CHl3[1, 1] + 40296*Pi^2*CHl3[1, 1] + 
           2124120*CHl3[2, 2] + 40296*Pi^2*CHl3[2, 2] - 3168*CHl3[3, 3] - 
           8693201*CHq1[1, 1] + 297888*Pi^2*CHq1[1, 1] + 6512175*CHq1[2, 2] - 
           154800*Pi^2*CHq1[2, 2] - 2248207*CHq1[3, 3] + 
           64704*Pi^2*CHq1[3, 3] + 3049665*CHq3[1, 1] - 
           168480*Pi^2*CHq3[1, 1] - 8514227*CHq3[2, 2] + 
           284208*Pi^2*CHq3[2, 2] - 1143793*CHq3[3, 3] + 
           64704*Pi^2*CHq3[3, 3] - 17727358*CHu[1, 1] + 
           692256*Pi^2*CHu[1, 1] + 24486370*CHu[2, 2] - 
           928272*Pi^2*CHu[2, 2] - 235944*CHu[3, 3]) + 512*MW2^9*MZ2^2*
          (4*(1013087 + 832*Pi^2)*CHd[1, 1] + 4*(1013087 + 832*Pi^2)*
            CHd[2, 2] + 4052348*CHd[3, 3] + 3328*Pi^2*CHd[3, 3] + 
           605367*CHl3[1, 1] + 10224*Pi^2*CHl3[1, 1] + 605367*CHl3[2, 2] + 
           10224*Pi^2*CHl3[2, 2] - 5627132*CHq1[1, 1] + 
           150272*Pi^2*CHq1[1, 1] + 8366496*CHq1[2, 2] - 
           132960*Pi^2*CHq1[2, 2] + 378524*CHq1[3, 3] + 
           18688*Pi^2*CHq1[3, 3] + 5223684*CHq3[1, 1] - 
           112896*Pi^2*CHq3[1, 1] - 6548408*CHq3[2, 2] + 
           170336*Pi^2*CHq3[2, 2] + 885500*CHq3[3, 3] + 
           18688*Pi^2*CHq3[3, 3] - 10219480*CHu[1, 1] + 
           222976*Pi^2*CHu[1, 1] + 14582836*CHu[2, 2] - 
           302080*Pi^2*CHu[2, 2] - 85536*CHu[3, 3]) + 
         4*MW2*MZ2^10*(4*(-361257 + 5179*Pi^2)*CHd[1, 1] + 
           4*(-361257 + 5179*Pi^2)*CHd[2, 2] - 1445028*CHd[3, 3] + 
           20716*Pi^2*CHd[3, 3] - 38808*CHe[1, 1] - 38808*CHe[2, 2] - 
           38808*CHe[3, 3] - 38808*CHl1[1, 1] - 38808*CHl1[2, 2] - 
           38808*CHl1[3, 3] - 4255002*CHl3[1, 1] + 567720*Pi^2*CHl3[1, 1] - 
           4255002*CHl3[2, 2] + 567720*Pi^2*CHl3[2, 2] + 38808*CHl3[3, 3] + 
           3897078*CHq1[1, 1] - 285220*Pi^2*CHq1[1, 1] - 4199274*CHq1[2, 2] + 
           383808*Pi^2*CHq1[2, 2] - 7332*CHq1[3, 3] - 132896*Pi^2*
            CHq1[3, 3] - 407538*CHq3[1, 1] + 19428*Pi^2*CHq3[1, 1] + 
           7202685*CHq3[2, 2] - 649600*Pi^2*CHq3[2, 2] - 921720*CHq3[3, 3] - 
           132896*Pi^2*CHq3[3, 3] - 14747136*CHu[1, 1] + 
           2074600*Pi^2*CHu[1, 1] + 20618286*CHu[2, 2] - 
           2917984*Pi^2*CHu[2, 2] + 34011*CHu[3, 3]) + 
         MZ2^11*((293778 + 752*Pi^2)*CHd[1, 1] + (293778 + 752*Pi^2)*
            CHd[2, 2] + 293778*CHd[3, 3] + 752*Pi^2*CHd[3, 3] + 
           1498077*CHl3[1, 1] - 195216*Pi^2*CHl3[1, 1] + 1498077*CHl3[2, 2] - 
           195216*Pi^2*CHl3[2, 2] - 953514*CHq1[1, 1] + 
           79216*Pi^2*CHq1[1, 1] + 949401*CHq1[2, 2] - 103848*Pi^2*
            CHq1[2, 2] - 116901*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
           1960539*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 88017*CHq3[3, 3] + 
           39608*Pi^2*CHq3[3, 3] + 4690332*CHu[1, 1] - 641248*Pi^2*
            CHu[1, 1] - 6713928*CHu[2, 2] + 931456*Pi^2*CHu[2, 2] + 
           44982*CHu[3, 3]) - 64*MW2^6*MZ2^5*((14032931 + 286400*Pi^2)*
            CHd[1, 1] + (14032931 + 286400*Pi^2)*CHd[2, 2] + 
           14032931*CHd[3, 3] + 286400*Pi^2*CHd[3, 3] + 62064*CHe[1, 1] + 
           62064*CHe[2, 2] + 62064*CHe[3, 3] + 62064*CHl1[1, 1] + 
           62064*CHl1[2, 2] + 62064*CHl1[3, 3] + 3808719*CHl3[1, 1] + 
           1491720*Pi^2*CHl3[1, 1] + 3808719*CHl3[2, 2] + 
           1491720*Pi^2*CHl3[2, 2] - 62064*CHl3[3, 3] - 28748651*CHq1[1, 1] + 
           1424512*Pi^2*CHq1[1, 1] - 35190411*CHq1[2, 2] + 
           1294608*Pi^2*CHq1[2, 2] - 42792307*CHq1[3, 3] + 
           727232*Pi^2*CHq1[3, 3] - 27875961*CHq3[1, 1] + 
           29952*Pi^2*CHq3[1, 1] - 14592317*CHq3[2, 2] + 
           159856*Pi^2*CHq3[2, 2] - 36346573*CHq3[3, 3] + 
           727232*Pi^2*CHq3[3, 3] - 142233706*CHu[1, 1] + 
           12372704*Pi^2*CHu[1, 1] + 199319098*CHu[2, 2] - 
           16441664*Pi^2*CHu[2, 2] + 1005552*CHu[3, 3]) - 
         2*MW2^2*MZ2^9*((-20551513 + 493296*Pi^2)*CHd[1, 1] + 
           (-20551513 + 493296*Pi^2)*CHd[2, 2] - 20551513*CHd[3, 3] + 
           493296*Pi^2*CHd[3, 3] - 562032*CHe[1, 1] - 562032*CHe[2, 2] - 
           562032*CHe[3, 3] - 562032*CHl1[1, 1] - 562032*CHl1[2, 2] - 
           562032*CHl1[3, 3] - 42516969*CHl3[1, 1] + 6185640*Pi^2*
            CHl3[1, 1] - 42516969*CHl3[2, 2] + 6185640*Pi^2*CHl3[2, 2] + 
           562032*CHl3[3, 3] + 49040833*CHq1[1, 1] - 3298992*Pi^2*
            CHq1[1, 1] - 62161311*CHq1[2, 2] + 4938912*Pi^2*CHq1[2, 2] - 
           9863209*CHq1[3, 3] - 1342272*Pi^2*CHq1[3, 3] - 
           11333571*CHq3[1, 1] + 614448*Pi^2*CHq3[1, 1] + 
           85788169*CHq3[2, 2] - 7623456*Pi^2*CHq3[2, 2] - 
           21202297*CHq3[3, 3] - 1342272*Pi^2*CHq3[3, 3] - 
           172224622*CHu[1, 1] + 24337824*Pi^2*CHu[1, 1] + 
           236635960*CHu[2, 2] - 33446400*Pi^2*CHu[2, 2] + 
           3930984*CHu[3, 3]) + 16*MW2^5*MZ2^6*((-3928567 + 1213344*Pi^2)*
            CHd[1, 1] + (-3928567 + 1213344*Pi^2)*CHd[2, 2] - 
           3928567*CHd[3, 3] + 1213344*Pi^2*CHd[3, 3] - 40320*CHe[1, 1] - 
           40320*CHe[2, 2] - 40320*CHe[3, 3] - 40320*CHl1[1, 1] - 
           40320*CHl1[2, 2] - 40320*CHl1[3, 3] - 26363589*CHl3[1, 1] + 
           6883392*Pi^2*CHl3[1, 1] - 26363589*CHl3[2, 2] + 
           6883392*Pi^2*CHl3[2, 2] + 40320*CHl3[3, 3] - 4293257*CHq1[1, 1] + 
           453312*Pi^2*CHq1[1, 1] - 152706813*CHq1[2, 2] + 
           7190496*Pi^2*CHq1[2, 2] - 109268575*CHq1[3, 3] + 
           1153440*Pi^2*CHq1[3, 3] - 84339081*CHq3[1, 1] + 
           1853568*Pi^2*CHq3[1, 1] + 47488555*CHq3[2, 2] - 
           4883616*Pi^2*CHq3[2, 2] - 104201611*CHq3[3, 3] + 
           1153440*Pi^2*CHq3[3, 3] - 379418122*CHu[1, 1] + 
           42026112*Pi^2*CHu[1, 1] + 531220540*CHu[2, 2] - 
           56050560*Pi^2*CHu[2, 2] + 10271196*CHu[3, 3]) + 
         4*MW2^3*MZ2^8*((-37020707 + 1191088*Pi^2)*CHd[1, 1] + 
           (-37020707 + 1191088*Pi^2)*CHd[2, 2] - 37020707*CHd[3, 3] + 
           1191088*Pi^2*CHd[3, 3] - 785088*CHe[1, 1] - 785088*CHe[2, 2] - 
           785088*CHe[3, 3] - 785088*CHl1[1, 1] - 785088*CHl1[2, 2] - 
           785088*CHl1[3, 3] - 62978031*CHl3[1, 1] + 10028352*Pi^2*
            CHl3[1, 1] - 62978031*CHl3[2, 2] + 10028352*Pi^2*CHl3[2, 2] + 
           785088*CHl3[3, 3] + 78058619*CHq1[1, 1] - 4832752*Pi^2*
            CHq1[1, 1] - 132035949*CHq1[2, 2] + 9050496*Pi^2*CHq1[2, 2] - 
           42642827*CHq1[3, 3] - 1498592*Pi^2*CHq1[3, 3] - 
           37002381*CHq3[1, 1] + 1835568*Pi^2*CHq3[1, 1] + 
           138241103*CHq3[2, 2] - 12047680*Pi^2*CHq3[2, 2] - 
           58997711*CHq3[3, 3] - 1498592*Pi^2*CHq3[3, 3] - 
           311717666*CHu[1, 1] + 42916576*Pi^2*CHu[1, 1] + 
           426573800*CHu[2, 2] - 58111936*Pi^2*CHu[2, 2] + 
           12082464*CHu[3, 3]) - 8*MW2^4*MZ2^7*((-33747697 + 1560752*Pi^2)*
            CHd[1, 1] + (-33747697 + 1560752*Pi^2)*CHd[2, 2] - 
           33747697*CHd[3, 3] + 1560752*Pi^2*CHd[3, 3] - 484560*CHe[1, 1] - 
           484560*CHe[2, 2] - 484560*CHe[3, 3] - 484560*CHl1[1, 1] - 
           484560*CHl1[2, 2] - 484560*CHl1[3, 3] - 58308072*CHl3[1, 1] + 
           10328376*Pi^2*CHl3[1, 1] - 58308072*CHl3[2, 2] + 
           10328376*Pi^2*CHl3[2, 2] + 484560*CHl3[3, 3] + 
           59538889*CHq1[1, 1] - 3275312*Pi^2*CHq1[1, 1] - 
           178277745*CHq1[2, 2] + 10281264*Pi^2*CHq1[2, 2] - 
           88172611*CHq1[3, 3] - 292816*Pi^2*CHq1[3, 3] - 
           71446443*CHq3[1, 1] + 2689680*Pi^2*CHq3[1, 1] + 
           126019483*CHq3[2, 2] - 10866896*Pi^2*CHq3[2, 2] - 
           97467019*CHq3[3, 3] - 292816*Pi^2*CHq3[3, 3] - 
           395905894*CHu[1, 1] + 50689760*Pi^2*CHu[1, 1] + 
           547187068*CHu[2, 2] - 68019392*Pi^2*CHu[2, 2] + 
           16016868*CHu[3, 3])) + MT2^2*MW2^2*
        (811008*MW2^13*(488*CHd[1, 1] + 488*CHd[2, 2] + 488*CHd[3, 3] + 
           189*CHl3[1, 1] + 189*CHl3[2, 2] - 488*CHq1[1, 1] + 
           2196*CHq1[2, 2] + 488*CHq1[3, 3] + 2424*CHq3[1, 1] - 
           1580*CHq3[2, 2] + 488*CHq3[3, 3] - 976*CHu[1, 1] + 
           1708*CHu[2, 2]) - 6144*MW2^12*MZ2*(128*(2789 + 10*Pi^2)*
            CHd[1, 1] + 128*(2789 + 10*Pi^2)*CHd[2, 2] + 356992*CHd[3, 3] + 
           1280*Pi^2*CHd[3, 3] + 255435*CHl3[1, 1] + 1680*Pi^2*CHl3[1, 1] + 
           255435*CHl3[2, 2] + 1680*Pi^2*CHl3[2, 2] - 800512*CHq1[1, 1] + 
           40960*Pi^2*CHq1[1, 1] + 1444896*CHq1[2, 2] - 
           52320*Pi^2*CHq1[2, 2] + 163744*CHq1[3, 3] + 1280*Pi^2*CHq1[3, 3] + 
           839664*CHq3[1, 1] - 38400*Pi^2*CHq3[1, 1] - 832072*CHq3[2, 2] + 
           54880*Pi^2*CHq3[2, 2] + 67120*CHq3[3, 3] + 1280*Pi^2*CHq3[3, 3] - 
           1109984*CHu[1, 1] + 39680*Pi^2*CHu[1, 1] + 1601516*CHu[2, 2] - 
           53600*Pi^2*CHu[2, 2]) - 2*MZ2^13*((-31194 + 752*Pi^2)*CHd[1, 1] + 
           (-31194 + 752*Pi^2)*CHd[2, 2] - 31194*CHd[3, 3] + 
           752*Pi^2*CHd[3, 3] + 1610532*CHl3[1, 1] - 195216*Pi^2*CHl3[1, 1] + 
           1610532*CHl3[2, 2] - 195216*Pi^2*CHl3[2, 2] - 628542*CHq1[1, 1] + 
           79216*Pi^2*CHq1[1, 1] + 845721*CHq1[2, 2] - 103848*Pi^2*
            CHq1[2, 2] - 314271*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] - 334263*CHq3[3, 3] + 
           39608*Pi^2*CHq3[3, 3] + 5340276*CHu[1, 1] - 641248*Pi^2*
            CHu[1, 1] - 7778592*CHu[2, 2] + 931456*Pi^2*CHu[2, 2]) + 
         4*MW2^5*MZ2^8*(5*(21039819 + 383312*Pi^2)*CHd[1, 1] + 
           5*(21039819 + 383312*Pi^2)*CHd[2, 2] + 105199095*CHd[3, 3] + 
           1916560*Pi^2*CHd[3, 3] - 9515520*CHe[1, 1] - 9515520*CHe[2, 2] - 
           9515520*CHe[3, 3] - 9515520*CHl1[1, 1] - 9515520*CHl1[2, 2] - 
           9515520*CHl1[3, 3] - 178537815*CHl3[1, 1] + 54044640*Pi^2*
            CHl3[1, 1] - 178537815*CHl3[2, 2] + 54044640*Pi^2*CHl3[2, 2] + 
           9515520*CHl3[3, 3] + 472979409*CHq1[1, 1] - 63016528*Pi^2*
            CHq1[1, 1] - 200258679*CHq1[2, 2] + 37108416*Pi^2*CHq1[2, 2] + 
           315507399*CHq1[3, 3] - 30535136*Pi^2*CHq1[3, 3] + 
           110546313*CHq3[1, 1] + 1946256*Pi^2*CHq3[1, 1] + 
           555108333*CHq3[2, 2] - 98178688*Pi^2*CHq3[2, 2] + 
           299479443*CHq3[3, 3] - 30535136*Pi^2*CHq3[3, 3] - 
           1044977190*CHu[1, 1] + 104780704*Pi^2*CHu[1, 1] + 
           1455072216*CHu[2, 2] - 151196992*Pi^2*CHu[2, 2] - 
           20772792*CHu[3, 3]) - 8*MW2^6*MZ2^7*((-139144831 + 13975504*Pi^2)*
            CHd[1, 1] + (-139144831 + 13975504*Pi^2)*CHd[2, 2] - 
           139144831*CHd[3, 3] + 13975504*Pi^2*CHd[3, 3] - 
           8100144*CHe[1, 1] - 8100144*CHe[2, 2] - 8100144*CHe[3, 3] - 
           8100144*CHl1[1, 1] - 8100144*CHl1[2, 2] - 8100144*CHl1[3, 3] - 
           729849486*CHl3[1, 1] + 103524552*Pi^2*CHl3[1, 1] - 
           729849486*CHl3[2, 2] + 103524552*Pi^2*CHl3[2, 2] + 
           8100144*CHl3[3, 3] + 794351527*CHq1[1, 1] - 73735120*Pi^2*
            CHq1[1, 1] - 541192839*CHq1[2, 2] + 104743248*Pi^2*CHq1[2, 2] + 
           420206363*CHq1[3, 3] - 20641712*Pi^2*CHq1[3, 3] + 
           440587899*CHq3[1, 1] + 32451696*Pi^2*CHq3[1, 1] + 
           1127745181*CHq3[2, 2] - 146026672*Pi^2*CHq3[2, 2] + 
           426112139*CHq3[3, 3] - 20641712*Pi^2*CHq3[3, 3] - 
           3296943130*CHu[1, 1] + 394278688*Pi^2*CHu[1, 1] + 
           4183997812*CHu[2, 2] - 533022016*Pi^2*CHu[2, 2] - 
           5852988*CHu[3, 3]) + MW2^2*MZ2^11*((-21452830 + 2150192*Pi^2)*
            CHd[1, 1] + (-21452830 + 2150192*Pi^2)*CHd[2, 2] - 
           21452830*CHd[3, 3] + 2150192*Pi^2*CHd[3, 3] - 2558592*CHe[1, 1] - 
           2558592*CHe[2, 2] - 2558592*CHe[3, 3] - 2558592*CHl1[1, 1] - 
           2558592*CHl1[2, 2] - 2558592*CHl1[3, 3] - 199810851*CHl3[1, 1] + 
           26356080*Pi^2*CHl3[1, 1] - 199810851*CHl3[2, 2] + 
           26356080*Pi^2*CHl3[2, 2] + 2558592*CHl3[3, 3] + 
           145130470*CHq1[1, 1] - 14289488*Pi^2*CHq1[1, 1] - 
           161338341*CHq1[2, 2] + 21268392*Pi^2*CHq1[2, 2] + 
           62263265*CHq1[3, 3] - 5838136*Pi^2*CHq1[3, 3] + 
           24267900*CHq3[1, 1] + 2613216*Pi^2*CHq3[1, 1] + 
           269661703*CHq3[2, 2] - 32944664*Pi^2*CHq3[2, 2] + 
           57224651*CHq3[3, 3] - 5838136*Pi^2*CHq3[3, 3] - 
           872334148*CHu[1, 1] + 104329376*Pi^2*CHu[1, 1] + 
           1184111008*CHu[2, 2] - 143157632*Pi^2*CHu[2, 2] - 
           2132370*CHu[3, 3]) - 512*MW2^10*MZ2^3*((968791 + 115136*Pi^2)*
            CHd[1, 1] + (968791 + 115136*Pi^2)*CHd[2, 2] + 968791*CHd[3, 3] + 
           115136*Pi^2*CHd[3, 3] + 47520*CHe[1, 1] + 47520*CHe[2, 2] + 
           47520*CHe[3, 3] + 47520*CHl1[1, 1] + 47520*CHl1[2, 2] + 
           47520*CHl1[3, 3] + 545601*CHl3[1, 1] + 581304*Pi^2*CHl3[1, 1] + 
           545601*CHl3[2, 2] + 581304*Pi^2*CHl3[2, 2] - 47520*CHl3[3, 3] - 
           42735271*CHq1[1, 1] + 4102240*Pi^2*CHq1[1, 1] + 
           12968313*CHq1[2, 2] - 1972368*Pi^2*CHq1[2, 2] - 
           13892105*CHq1[3, 3] + 931136*Pi^2*CHq1[3, 3] - 
           12343833*CHq3[1, 1] - 2239968*Pi^2*CHq3[1, 1] - 
           18748933*CHq3[2, 2] + 3834640*Pi^2*CHq3[2, 2] - 
           17807711*CHq3[3, 3] + 931136*Pi^2*CHq3[3, 3] - 
           93440114*CHu[1, 1] + 9874400*Pi^2*CHu[1, 1] + 
           122848286*CHu[2, 2] - 13234160*Pi^2*CHu[2, 2] - 
           134568*CHu[3, 3]) + 512*MW2^11*MZ2^2*(44*(164539 + 1088*Pi^2)*
            CHd[1, 1] + 44*(164539 + 1088*Pi^2)*CHd[2, 2] + 
           7239716*CHd[3, 3] + 47872*Pi^2*CHd[3, 3] + 7555089*CHl3[1, 1] + 
           150672*Pi^2*CHl3[1, 1] + 7555089*CHl3[2, 2] + 
           150672*Pi^2*CHl3[2, 2] - 30151844*CHq1[1, 1] + 
           2188544*Pi^2*CHq1[1, 1] + 26393040*CHq1[2, 2] - 
           1910688*Pi^2*CHq1[2, 2] - 3217852*CHq1[3, 3] + 
           278272*Pi^2*CHq1[3, 3] + 4373340*CHq3[1, 1] - 
           1632000*Pi^2*CHq3[1, 1] - 19450424*CHq3[2, 2] + 
           2467232*Pi^2*CHq3[2, 2] - 6593788*CHq3[3, 3] + 
           278272*Pi^2*CHq3[3, 3] - 45567592*CHu[1, 1] + 
           3281152*Pi^2*CHu[1, 1] + 60589756*CHu[2, 2] - 
           4445440*Pi^2*CHu[2, 2] - 85536*CHu[3, 3]) - 
         4*MW2^3*MZ2^10*(4*(-8007134 + 641183*Pi^2)*CHd[1, 1] + 
           4*(-8007134 + 641183*Pi^2)*CHd[2, 2] - 32028536*CHd[3, 3] + 
           2564732*Pi^2*CHd[3, 3] - 1550088*CHe[1, 1] - 1550088*CHe[2, 2] - 
           1550088*CHe[3, 3] - 1550088*CHl1[1, 1] - 1550088*CHl1[2, 2] - 
           1550088*CHl1[3, 3] - 128131746*CHl3[1, 1] + 17726544*Pi^2*
            CHl3[1, 1] - 128131746*CHl3[2, 2] + 17726544*Pi^2*CHl3[2, 2] + 
           1550088*CHl3[3, 3] + 105812930*CHq1[1, 1] - 8686196*Pi^2*
            CHq1[1, 1] - 114804966*CHq1[2, 2] + 17282784*Pi^2*CHq1[2, 2] + 
           38871172*CHq1[3, 3] - 2346016*Pi^2*CHq1[3, 3] + 
           40711158*CHq3[1, 1] + 3994164*Pi^2*CHq3[1, 1] + 
           184838417*CHq3[2, 2] - 21974816*Pi^2*CHq3[2, 2] + 
           36006532*CHq3[3, 3] - 2346016*Pi^2*CHq3[3, 3] - 
           656230856*CHu[1, 1] + 79051976*Pi^2*CHu[1, 1] + 
           845647382*CHu[2, 2] - 105900512*Pi^2*CHu[2, 2] + 
           343017*CHu[3, 3]) + MW2*MZ2^12*(-8*(-156813 + 20528*Pi^2)*
            CHd[1, 1] - 8*(-156813 + 20528*Pi^2)*CHd[2, 2] + 
           1254504*CHd[3, 3] - 164224*Pi^2*CHd[3, 3] + 310464*CHe[1, 1] + 
           310464*CHe[2, 2] + 310464*CHe[3, 3] + 310464*CHl1[1, 1] + 
           310464*CHl1[2, 2] + 310464*CHl1[3, 3] + 40156533*CHl3[1, 1] - 
           4932192*Pi^2*CHl3[1, 1] + 40156533*CHl3[2, 2] - 
           4932192*Pi^2*CHl3[2, 2] - 310464*CHl3[3, 3] - 
           22190376*CHq1[1, 1] + 2440192*Pi^2*CHq1[1, 1] + 
           26864982*CHq1[2, 2] - 3278160*Pi^2*CHq1[2, 2] - 
           10295304*CHq1[3, 3] + 1142384*Pi^2*CHq1[3, 3] - 
           1028592*CHq3[1, 1] - 155424*Pi^2*CHq3[1, 1] - 
           46310166*CHq3[2, 2] + 5562928*Pi^2*CHq3[2, 2] - 
           9879102*CHq3[3, 3] + 1142384*Pi^2*CHq3[3, 3] + 
           149144304*CHu[1, 1] - 17879296*Pi^2*CHu[1, 1] - 
           210901080*CHu[2, 2] + 25206784*Pi^2*CHu[2, 2] + 
           355446*CHu[3, 3]) + 64*MW2^9*MZ2^4*((-93046774 + 2296256*Pi^2)*
            CHd[1, 1] + (-93046774 + 2296256*Pi^2)*CHd[2, 2] - 
           93046774*CHd[3, 3] + 2296256*Pi^2*CHd[3, 3] + 1012032*CHe[1, 1] + 
           1012032*CHe[2, 2] + 1012032*CHe[3, 3] + 1012032*CHl1[1, 1] + 
           1012032*CHl1[2, 2] + 1012032*CHl1[3, 3] - 182206839*CHl3[1, 1] + 
           11901840*Pi^2*CHl3[1, 1] - 182206839*CHl3[2, 2] + 
           11901840*Pi^2*CHl3[2, 2] - 1012032*CHl3[3, 3] - 
           220506890*CHq1[1, 1] + 31235200*Pi^2*CHq1[1, 1] - 
           84558894*CHq1[2, 2] + 2290080*Pi^2*CHq1[2, 2] - 
           119812822*CHq1[3, 3] + 11256128*Pi^2*CHq1[3, 3] - 
           114867090*CHq3[1, 1] - 8722944*Pi^2*CHq3[1, 1] + 
           6111634*CHq3[2, 2] + 20222176*Pi^2*CHq3[2, 2] - 
           133806070*CHq3[3, 3] + 11256128*Pi^2*CHq3[3, 3] - 
           1084610548*CHu[1, 1] + 137894528*Pi^2*CHu[1, 1] + 
           1431545476*CHu[2, 2] - 183255488*Pi^2*CHu[2, 2] + 
           861048*CHu[3, 3]) - 64*MW2^8*MZ2^5*((-130576071 + 3833024*Pi^2)*
            CHd[1, 1] + (-130576071 + 3833024*Pi^2)*CHd[2, 2] - 
           130576071*CHd[3, 3] + 3833024*Pi^2*CHd[3, 3] + 738576*CHe[1, 1] + 
           738576*CHe[2, 2] + 738576*CHe[3, 3] + 738576*CHl1[1, 1] + 
           738576*CHl1[2, 2] + 738576*CHl1[3, 3] - 304449804*CHl3[1, 1] + 
           20036376*Pi^2*CHl3[1, 1] - 304449804*CHl3[2, 2] + 
           20036376*Pi^2*CHl3[2, 2] - 738576*CHl3[3, 3] + 
           10163343*CHq1[1, 1] + 11480704*Pi^2*CHq1[1, 1] - 
           176365257*CHq1[2, 2] + 22204464*Pi^2*CHq1[2, 2] - 
           25650609*CHq1[3, 3] + 8194496*Pi^2*CHq1[3, 3] + 
           13159101*CHq3[1, 1] + 4908288*Pi^2*CHq3[1, 1] + 
           197287545*CHq3[2, 2] - 5815472*Pi^2*CHq3[2, 2] - 
           22218279*CHq3[3, 3] + 8194496*Pi^2*CHq3[3, 3] - 
           1160931342*CHu[1, 1] + 154176032*Pi^2*CHu[1, 1] + 
           1510143438*CHu[2, 2] - 204713792*Pi^2*CHu[2, 2] + 
           2758176*CHu[3, 3]) + 16*MW2^7*MZ2^6*((-316940813 + 14585440*Pi^2)*
            CHd[1, 1] + (-316940813 + 14585440*Pi^2)*CHd[2, 2] - 
           316940813*CHd[3, 3] + 14585440*Pi^2*CHd[3, 3] - 
           1668096*CHe[1, 1] - 1668096*CHe[2, 2] - 1668096*CHe[3, 3] - 
           1668096*CHl1[1, 1] - 1668096*CHl1[2, 2] - 1668096*CHl1[3, 3] - 
           927613545*CHl3[1, 1] + 84538368*Pi^2*CHl3[1, 1] - 
           927613545*CHl3[2, 2] + 84538368*Pi^2*CHl3[2, 2] + 
           1668096*CHl3[3, 3] + 517961933*CHq1[1, 1] - 25079488*Pi^2*
            CHq1[1, 1] - 574446855*CHq1[2, 2] + 98734752*Pi^2*CHq1[2, 2] + 
           210927667*CHq1[3, 3] + 4768864*Pi^2*CHq1[3, 3] + 
           359324109*CHq3[1, 1] + 34617216*Pi^2*CHq3[1, 1] + 
           961150337*CHq3[2, 2] - 89197024*Pi^2*CHq3[2, 2] + 
           233212687*CHq3[3, 3] + 4768864*Pi^2*CHq3[3, 3] - 
           3511328078*CHu[1, 1] + 450056320*Pi^2*CHu[1, 1] + 
           4466296052*CHu[2, 2] - 600989824*Pi^2*CHu[2, 2] + 
           6386220*CHu[3, 3]) + 2*MW2^4*MZ2^9*((-192940945 + 9850928*Pi^2)*
            CHd[1, 1] + (-192940945 + 9850928*Pi^2)*CHd[2, 2] - 
           192940945*CHd[3, 3] + 9850928*Pi^2*CHd[3, 3] + 1413648*CHe[1, 1] + 
           1413648*CHe[2, 2] + 1413648*CHe[3, 3] + 1413648*CHl1[1, 1] + 
           1413648*CHl1[2, 2] + 1413648*CHl1[3, 3] - 308745039*CHl3[1, 1] + 
           29955816*Pi^2*CHl3[1, 1] - 308745039*CHl3[2, 2] + 
           29955816*Pi^2*CHl3[2, 2] - 1413648*CHl3[3, 3] + 
           136082329*CHq1[1, 1] + 3951376*Pi^2*CHq1[1, 1] - 
           250443807*CHq1[2, 2] + 44368416*Pi^2*CHq1[2, 2] - 
           18160345*CHq1[3, 3] + 11797184*Pi^2*CHq1[3, 3] + 
           180360117*CHq3[1, 1] + 19642992*Pi^2*CHq3[1, 1] + 
           315882313*CHq3[2, 2] - 20774048*Pi^2*CHq3[2, 2] - 
           11089777*CHq3[3, 3] + 11797184*Pi^2*CHq3[3, 3] - 
           1664450014*CHu[1, 1] + 212117024*Pi^2*CHu[1, 1] + 
           1972964392*CHu[2, 2] - 274906880*Pi^2*CHu[2, 2] + 
           17036712*CHu[3, 3])) + MT2^3*MW2*
        (-16220160*MW2^13*(40*CHd[1, 1] + 40*CHd[2, 2] + 40*CHd[3, 3] + 
           7*CHl3[1, 1] + 7*CHl3[2, 2] - 40*CHq1[1, 1] + 180*CHq1[2, 2] + 
           40*CHq1[3, 3] + 184*CHq3[1, 1] - 124*CHq3[2, 2] + 40*CHq3[3, 3] - 
           80*CHu[1, 1] + 140*CHu[2, 2]) + 16384*MW2^12*MZ2*
          (8*(29233 + 80*Pi^2)*CHd[1, 1] + 8*(29233 + 80*Pi^2)*CHd[2, 2] + 
           233864*CHd[3, 3] + 640*Pi^2*CHd[3, 3] + 115743*CHl3[1, 1] + 
           840*Pi^2*CHl3[1, 1] + 115743*CHl3[2, 2] + 840*Pi^2*CHl3[2, 2] - 
           455624*CHq1[1, 1] + 20480*Pi^2*CHq1[1, 1] + 893988*CHq1[2, 2] - 
           26160*Pi^2*CHq1[2, 2] + 115064*CHq1[3, 3] + 640*Pi^2*CHq1[3, 3] + 
           556368*CHq3[1, 1] - 19200*Pi^2*CHq3[1, 1] - 526736*CHq3[2, 2] + 
           27440*Pi^2*CHq3[2, 2] + 74969*CHq3[3, 3] + 640*Pi^2*CHq3[3, 3] - 
           665728*CHu[1, 1] + 19840*Pi^2*CHu[1, 1] + 977914*CHu[2, 2] - 
           26800*Pi^2*CHu[2, 2]) + MZ2^13*((-31194 + 752*Pi^2)*CHd[1, 1] + 
           (-31194 + 752*Pi^2)*CHd[2, 2] - 31194*CHd[3, 3] + 
           752*Pi^2*CHd[3, 3] + 1610532*CHl3[1, 1] - 195216*Pi^2*CHl3[1, 1] + 
           1610532*CHl3[2, 2] - 195216*Pi^2*CHl3[2, 2] - 628542*CHq1[1, 1] + 
           79216*Pi^2*CHq1[1, 1] + 845721*CHq1[2, 2] - 103848*Pi^2*
            CHq1[2, 2] - 314271*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] - 334263*CHq3[3, 3] + 
           39608*Pi^2*CHq3[3, 3] + 5340276*CHu[1, 1] - 641248*Pi^2*
            CHu[1, 1] - 7778592*CHu[2, 2] + 931456*Pi^2*CHu[2, 2]) + 
         2*MW2^4*MZ2^9*(4*(-7161711 + 2096816*Pi^2)*CHd[1, 1] + 
           4*(-7161711 + 2096816*Pi^2)*CHd[2, 2] - 28646844*CHd[3, 3] + 
           8387264*Pi^2*CHd[3, 3] - 12442752*CHe[1, 1] - 12442752*CHe[2, 2] - 
           12442752*CHe[3, 3] - 12442752*CHl1[1, 1] - 12442752*CHl1[2, 2] - 
           12442752*CHl1[3, 3] - 893803191*CHl3[1, 1] + 122512704*Pi^2*
            CHl3[1, 1] - 893803191*CHl3[2, 2] + 122512704*Pi^2*CHl3[2, 2] + 
           12442752*CHl3[3, 3] + 659420124*CHq1[1, 1] - 72209600*Pi^2*
            CHq1[1, 1] - 600829032*CHq1[2, 2] + 93855168*Pi^2*CHq1[2, 2] + 
           415911282*CHq1[3, 3] - 31668544*Pi^2*CHq1[3, 3] + 
           187478808*CHq3[1, 1] + 8872512*Pi^2*CHq3[1, 1] + 
           1188118380*CHq3[2, 2] - 157192256*Pi^2*CHq3[2, 2] + 
           408821760*CHq3[3, 3] - 31668544*Pi^2*CHq3[3, 3] - 
           3898690440*CHu[1, 1] + 455663744*Pi^2*CHu[1, 1] + 
           5307562500*CHu[2, 2] - 629298176*Pi^2*CHu[2, 2] - 
           31609080*CHu[3, 3]) - 4*MW2^5*MZ2^8*((-287011885 + 25211392*Pi^2)*
            CHd[1, 1] + (-287011885 + 25211392*Pi^2)*CHd[2, 2] - 
           287011885*CHd[3, 3] + 25211392*Pi^2*CHd[3, 3] - 
           17478720*CHe[1, 1] - 17478720*CHe[2, 2] - 17478720*CHe[3, 3] - 
           17478720*CHl1[1, 1] - 17478720*CHl1[2, 2] - 17478720*CHl1[3, 3] - 
           1596913344*CHl3[1, 1] + 214346976*Pi^2*CHl3[1, 1] - 
           1596913344*CHl3[2, 2] + 214346976*Pi^2*CHl3[2, 2] + 
           17478720*CHl3[3, 3] + 1243822189*CHq1[1, 1] - 111569536*Pi^2*
            CHq1[1, 1] - 1155467805*CHq1[2, 2] + 193372992*Pi^2*CHq1[2, 2] + 
           643767689*CHq1[3, 3] - 35756864*Pi^2*CHq1[3, 3] + 
           560652309*CHq3[1, 1] + 40055808*Pi^2*CHq3[1, 1] + 
           2167861471*CHq3[2, 2] - 264886720*Pi^2*CHq3[2, 2] + 
           624539543*CHq3[3, 3] - 35756864*Pi^2*CHq3[3, 3] - 
           7445661958*CHu[1, 1] + 892986112*Pi^2*CHu[1, 1] + 
           9715582372*CHu[2, 2] - 1210114048*Pi^2*CHu[2, 2] - 
           18022932*CHu[3, 3]) - 64*MW2^9*MZ2^4*((-70157194 + 3414272*Pi^2)*
            CHd[1, 1] + (-70157194 + 3414272*Pi^2)*CHd[2, 2] - 
           70157194*CHd[3, 3] + 3414272*Pi^2*CHd[3, 3] + 1467648*CHe[1, 1] + 
           1467648*CHe[2, 2] + 1467648*CHe[3, 3] + 1467648*CHl1[1, 1] + 
           1467648*CHl1[2, 2] + 1467648*CHl1[3, 3] - 196876413*CHl3[1, 1] + 
           17509824*Pi^2*CHl3[1, 1] - 196876413*CHl3[2, 2] + 
           17509824*Pi^2*CHl3[2, 2] - 1467648*CHl3[3, 3] - 
           482468726*CHq1[1, 1] + 54771712*Pi^2*CHq1[1, 1] - 
           44062494*CHq1[2, 2] - 4498560*Pi^2*CHq1[2, 2] - 
           237226978*CHq1[3, 3] + 17672960*Pi^2*CHq1[3, 3] - 
           184131342*CHq3[1, 1] - 19425792*Pi^2*CHq3[1, 1] - 
           114399398*CHq3[2, 2] + 39844480*Pi^2*CHq3[2, 2] - 
           257459350*CHq3[3, 3] + 17672960*Pi^2*CHq3[3, 3] - 
           1821998380*CHu[1, 1] + 212676608*Pi^2*CHu[1, 1] + 
           2415944824*CHu[2, 2] - 283023872*Pi^2*CHu[2, 2] - 
           615780*CHu[3, 3]) + 512*MW2^10*MZ2^3*(4*(2553849 + 42688*Pi^2)*
            CHd[1, 1] + 4*(2553849 + 42688*Pi^2)*CHd[2, 2] + 
           10215396*CHd[3, 3] + 170752*Pi^2*CHd[3, 3] + 63360*CHe[1, 1] + 
           63360*CHe[2, 2] + 63360*CHe[3, 3] + 63360*CHl1[1, 1] + 
           63360*CHl1[2, 2] + 63360*CHl1[3, 3] + 6314241*CHl3[1, 1] + 
           825024*Pi^2*CHl3[1, 1] + 6314241*CHl3[2, 2] + 
           825024*Pi^2*CHl3[2, 2] - 63360*CHl3[3, 3] - 73844388*CHq1[1, 1] + 
           6225536*Pi^2*CHq1[1, 1] + 33221109*CHq1[2, 2] - 
           3320064*Pi^2*CHq1[2, 2] - 21245628*CHq1[3, 3] + 
           1330432*Pi^2*CHq1[3, 3] - 9895308*CHq3[1, 1] - 
           3564672*Pi^2*CHq3[1, 1] - 40128405*CHq3[2, 2] + 
           5980928*Pi^2*CHq3[2, 2] - 25909953*CHq3[3, 3] + 
           1330432*Pi^2*CHq3[3, 3] - 152831160*CHu[1, 1] + 
           14259328*Pi^2*CHu[1, 1] + 202557978*CHu[2, 2] - 
           19126720*Pi^2*CHu[2, 2] - 470268*CHu[3, 3]) + 
         2*MW2*MZ2^12*((-598638 + 42184*Pi^2)*CHd[1, 1] + 
           (-598638 + 42184*Pi^2)*CHd[2, 2] - 598638*CHd[3, 3] + 
           42184*Pi^2*CHd[3, 3] - 77616*CHe[1, 1] - 77616*CHe[2, 2] - 
           77616*CHe[3, 3] - 77616*CHl1[1, 1] - 77616*CHl1[2, 2] - 
           77616*CHl1[3, 3] - 7531497*CHl3[1, 1] + 940224*Pi^2*CHl3[1, 1] - 
           7531497*CHl3[2, 2] + 940224*Pi^2*CHl3[2, 2] + 77616*CHl3[3, 3] + 
           4843002*CHq1[1, 1] - 491224*Pi^2*CHq1[1, 1] - 5526963*CHq1[2, 2] + 
           663768*Pi^2*CHq1[2, 2] + 2019111*CHq1[3, 3] - 
           226184*Pi^2*CHq1[3, 3] + 257148*CHq3[1, 1] + 
           38856*Pi^2*CHq3[1, 1] + 9597231*CHq3[2, 2] - 1116136*Pi^2*
            CHq3[2, 2] + 1738881*CHq3[3, 3] - 226184*Pi^2*CHq3[3, 3] - 
           28799220*CHu[1, 1] + 3507952*Pi^2*CHu[1, 1] + 40263744*CHu[2, 2] - 
           4904512*Pi^2*CHu[2, 2] - 122598*CHu[3, 3]) - 
         4096*MW2^11*MZ2^2*((1901011 + 8576*Pi^2)*CHd[1, 1] + 
           (1901011 + 8576*Pi^2)*CHd[2, 2] + 1901011*CHd[3, 3] + 
           8576*Pi^2*CHd[3, 3] + 1428843*CHl3[1, 1] + 25896*Pi^2*CHl3[1, 1] + 
           1428843*CHl3[2, 2] + 25896*Pi^2*CHl3[2, 2] - 5926675*CHq1[1, 1] + 
           383872*Pi^2*CHq1[1, 1] + 6028719*CHq1[2, 2] - 
           342864*Pi^2*CHq1[2, 2] - 386417*CHq1[3, 3] + 
           46976*Pi^2*CHq1[3, 3] + 1864881*CHq3[1, 1] - 
           289920*Pi^2*CHq3[1, 1] - 4409161*CHq3[2, 2] + 
           436816*Pi^2*CHq3[2, 2] - 863825*CHq3[3, 3] + 
           46976*Pi^2*CHq3[3, 3] - 9168182*CHu[1, 1] + 565376*Pi^2*
            CHu[1, 1] + 12392456*CHu[2, 2] - 765920*Pi^2*CHu[2, 2] - 
           26730*CHu[3, 3]) - 2*MW2^2*MZ2^11*((-7369483 + 417952*Pi^2)*
            CHd[1, 1] + (-7369483 + 417952*Pi^2)*CHd[2, 2] - 
           7369483*CHd[3, 3] + 417952*Pi^2*CHd[3, 3] - 406800*CHe[1, 1] - 
           406800*CHe[2, 2] - 406800*CHe[3, 3] - 406800*CHl1[1, 1] - 
           406800*CHl1[2, 2] - 406800*CHl1[3, 3] - 11637384*CHl3[1, 1] + 
           1962600*Pi^2*CHl3[1, 1] - 11637384*CHl3[2, 2] + 
           1962600*Pi^2*CHl3[2, 2] + 406800*CHl3[3, 3] + 
           19453243*CHq1[1, 1] - 1365952*Pi^2*CHq1[1, 1] - 
           18999867*CHq1[2, 2] + 2365200*Pi^2*CHq1[2, 2] + 
           3837797*CHq1[3, 3] - 414608*Pi^2*CHq1[3, 3] + 3703719*CHq3[1, 1] + 
           536736*Pi^2*CHq3[1, 1] + 29444701*CHq3[2, 2] - 
           3194416*Pi^2*CHq3[2, 2] + 1054967*CHq3[3, 3] - 
           414608*Pi^2*CHq3[3, 3] - 75261034*CHu[1, 1] + 
           9626944*Pi^2*CHu[1, 1] + 92847640*CHu[2, 2] - 12459904*Pi^2*
            CHu[2, 2] + 109386*CHu[3, 3]) + 32*MW2^8*MZ2^5*
          (2*(-178487201 + 5992832*Pi^2)*CHd[1, 1] + 
           2*(-178487201 + 5992832*Pi^2)*CHd[2, 2] - 356974402*CHd[3, 3] + 
           11985664*Pi^2*CHd[3, 3] + 2715264*CHe[1, 1] + 2715264*CHe[2, 2] + 
           2715264*CHe[3, 3] + 2715264*CHl1[1, 1] + 2715264*CHl1[2, 2] + 
           2715264*CHl1[3, 3] - 863729919*CHl3[1, 1] + 62413440*Pi^2*
            CHl3[1, 1] - 863729919*CHl3[2, 2] + 62413440*Pi^2*CHl3[2, 2] - 
           2715264*CHl3[3, 3] - 286298366*CHq1[1, 1] + 62455808*Pi^2*
            CHq1[1, 1] - 517011888*CHq1[2, 2] + 53644032*Pi^2*CHq1[2, 2] - 
           265990258*CHq1[3, 3] + 31411456*Pi^2*CHq1[3, 3] - 
           120476886*CHq3[1, 1] + 367104*Pi^2*CHq3[1, 1] + 
           419177596*CHq3[2, 2] + 9178880*Pi^2*CHq3[2, 2] - 
           268069288*CHq3[3, 3] + 31411456*Pi^2*CHq3[3, 3] - 
           4125263068*CHu[1, 1] + 524508928*Pi^2*CHu[1, 1] + 
           5413481284*CHu[2, 2] - 696931840*Pi^2*CHu[2, 2] + 
           10378620*CHu[3, 3]) + 8*MW2^6*MZ2^7*(64*(-9055639 + 527769*Pi^2)*
            CHd[1, 1] + 64*(-9055639 + 527769*Pi^2)*CHd[2, 2] - 
           579560896*CHd[3, 3] + 33777216*Pi^2*CHd[3, 3] - 
           10348992*CHe[1, 1] - 10348992*CHe[2, 2] - 10348992*CHe[3, 3] - 
           10348992*CHl1[1, 1] - 10348992*CHl1[2, 2] - 10348992*CHl1[3, 3] - 
           1972496115*CHl3[1, 1] + 222167328*Pi^2*CHl3[1, 1] - 
           1972496115*CHl3[2, 2] + 222167328*Pi^2*CHl3[2, 2] + 
           10348992*CHl3[3, 3] + 1180223200*CHq1[1, 1] - 75089088*Pi^2*
            CHq1[1, 1] - 1356968286*CHq1[2, 2] + 224030400*Pi^2*CHq1[2, 2] + 
           483728642*CHq1[3, 3] - 7060416*Pi^2*CHq1[3, 3] + 
           692882340*CHq3[1, 1] + 60968256*Pi^2*CHq3[1, 1] + 
           2301980914*CHq3[2, 2] - 238151232*Pi^2*CHq3[2, 2] + 
           482646794*CHq3[3, 3] - 7060416*Pi^2*CHq3[3, 3] - 
           8744662240*CHu[1, 1] + 1082918016*Pi^2*CHu[1, 1] + 
           11219431816*CHu[2, 2] - 1453056768*Pi^2*CHu[2, 2] + 
           13541364*CHu[3, 3]) + MW2^3*MZ2^10*(4*(-12972115 + 283472*Pi^2)*
            CHd[1, 1] + 4*(-12972115 + 283472*Pi^2)*CHd[2, 2] - 
           51888460*CHd[3, 3] + 1133888*Pi^2*CHd[3, 3] + 2212416*CHe[1, 1] + 
           2212416*CHe[2, 2] + 2212416*CHe[3, 3] + 2212416*CHl1[1, 1] + 
           2212416*CHl1[2, 2] + 2212416*CHl1[3, 3] + 258284319*CHl3[1, 1] - 
           30046752*Pi^2*CHl3[1, 1] + 258284319*CHl3[2, 2] - 
           30046752*Pi^2*CHl3[2, 2] - 2212416*CHl3[3, 3] - 
           94081172*CHq1[1, 1] + 16682560*Pi^2*CHq1[1, 1] + 
           99078888*CHq1[2, 2] - 14258304*Pi^2*CHq1[2, 2] - 
           113408458*CHq1[3, 3] + 10006400*Pi^2*CHq1[3, 3] + 
           2234592*CHq3[1, 1] + 3330240*Pi^2*CHq3[1, 1] - 
           235117868*CHq3[2, 2] + 34271104*Pi^2*CHq3[2, 2] - 
           126068248*CHq3[3, 3] + 10006400*Pi^2*CHq3[3, 3] + 
           825026552*CHu[1, 1] - 91652992*Pi^2*CHu[1, 1] - 
           1247182376*CHu[2, 2] + 134776576*Pi^2*CHu[2, 2] + 
           15247530*CHu[3, 3]) - 8*MW2^7*MZ2^6*
          (2*(-618166791 + 25896320*Pi^2)*CHd[1, 1] + 
           2*(-618166791 + 25896320*Pi^2)*CHd[2, 2] - 1236333582*CHd[3, 3] + 
           51792640*Pi^2*CHd[3, 3] - 1186560*CHe[1, 1] - 1186560*CHe[2, 2] - 
           1186560*CHe[3, 3] - 1186560*CHl1[1, 1] - 1186560*CHl1[2, 2] - 
           1186560*CHl1[3, 3] - 3346815297*CHl3[1, 1] + 292424448*Pi^2*
            CHl3[1, 1] - 3346815297*CHl3[2, 2] + 292424448*Pi^2*CHl3[2, 2] + 
           1186560*CHl3[3, 3] + 878631822*CHq1[1, 1] + 20441600*Pi^2*
            CHq1[1, 1] - 2150938278*CHq1[2, 2] + 309567744*Pi^2*CHq1[2, 2] + 
           72473274*CHq1[3, 3] + 51058432*Pi^2*CHq1[3, 3] + 
           636620166*CHq3[1, 1] + 81675264*Pi^2*CHq3[1, 1] + 
           2925164922*CHq3[2, 2] - 207450880*Pi^2*CHq3[2, 2] + 
           98429394*CHq3[3, 3] + 51058432*Pi^2*CHq3[3, 3] - 
           14094452196*CHu[1, 1] + 1797654016*Pi^2*CHu[1, 1] + 
           18182569896*CHu[2, 2] - 2396853760*Pi^2*CHu[2, 2] + 
           46650852*CHu[3, 3])) - 
       MT2^5*(1622016*MW2^12*(232*CHd[1, 1] + 232*CHd[2, 2] + 232*CHd[3, 3] - 
           63*CHl3[1, 1] - 63*CHl3[2, 2] - 232*CHq1[1, 1] + 1044*CHq1[2, 2] + 
           232*CHq1[3, 3] + 888*CHq3[1, 1] - 652*CHq3[2, 2] + 
           232*CHq3[3, 3] - 464*CHu[1, 1] + 812*CHu[2, 2]) + 
         MZ2^12*((31194 - 752*Pi^2)*CHd[1, 1] + (31194 - 752*Pi^2)*
            CHd[2, 2] + 31194*CHd[3, 3] - 752*Pi^2*CHd[3, 3] - 
           1610532*CHl3[1, 1] + 195216*Pi^2*CHl3[1, 1] - 1610532*CHl3[2, 2] + 
           195216*Pi^2*CHl3[2, 2] + 628542*CHq1[1, 1] - 
           79216*Pi^2*CHq1[1, 1] - 845721*CHq1[2, 2] + 103848*Pi^2*
            CHq1[2, 2] + 314271*CHq1[3, 3] - 39608*Pi^2*CHq1[3, 3] + 
           1531887*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] + 334263*CHq3[3, 3] - 
           39608*Pi^2*CHq3[3, 3] - 5340276*CHu[1, 1] + 641248*Pi^2*
            CHu[1, 1] + 7778592*CHu[2, 2] - 931456*Pi^2*CHu[2, 2]) - 
         12288*MW2^11*MZ2*(16*(12167 + 16*Pi^2)*CHd[1, 1] + 
           16*(12167 + 16*Pi^2)*CHd[2, 2] + 194672*CHd[3, 3] + 
           256*Pi^2*CHd[3, 3] + 11577*CHl3[1, 1] + 336*Pi^2*CHl3[1, 1] + 
           11577*CHl3[2, 2] + 336*Pi^2*CHl3[2, 2] - 283376*CHq1[1, 1] + 
           8192*Pi^2*CHq1[1, 1] + 657432*CHq1[2, 2] - 10464*Pi^2*CHq1[2, 2] + 
           102800*CHq1[3, 3] + 256*Pi^2*CHq1[3, 3] + 438912*CHq3[1, 1] - 
           7680*Pi^2*CHq3[1, 1] - 397616*CHq3[2, 2] + 10976*Pi^2*CHq3[2, 2] + 
           100820*CHq3[3, 3] + 256*Pi^2*CHq3[3, 3] - 468544*CHu[1, 1] + 
           7936*Pi^2*CHu[1, 1] + 711844*CHu[2, 2] - 10720*Pi^2*CHu[2, 2]) + 
         64*MW2^8*MZ2^4*(2*(34688141 + 529344*Pi^2)*CHd[1, 1] + 
           2*(34688141 + 529344*Pi^2)*CHd[2, 2] + 69376282*CHd[3, 3] + 
           1058688*Pi^2*CHd[3, 3] + 450432*CHe[1, 1] + 450432*CHe[2, 2] + 
           450432*CHe[3, 3] + 450432*CHl1[1, 1] + 450432*CHl1[2, 2] + 
           450432*CHl1[3, 3] + 2064363*CHl3[1, 1] + 5406432*Pi^2*CHl3[1, 1] + 
           2064363*CHl3[2, 2] + 5406432*Pi^2*CHl3[2, 2] - 450432*CHl3[3, 3] - 
           248677018*CHq1[1, 1] + 17745408*Pi^2*CHq1[1, 1] + 
           15718374*CHq1[2, 2] - 2164032*Pi^2*CHq1[2, 2] - 
           136814006*CHq1[3, 3] + 5553792*Pi^2*CHq1[3, 3] - 
           53624562*CHq3[1, 1] - 6637824*Pi^2*CHq3[1, 1] - 
           148594066*CHq3[2, 2] + 13271616*Pi^2*CHq3[2, 2] - 
           119057858*CHq3[3, 3] + 5553792*Pi^2*CHq3[3, 3] - 
           753079892*CHu[1, 1] + 66553344*Pi^2*CHu[1, 1] + 
           1019767160*CHu[2, 2] - 88602624*Pi^2*CHu[2, 2] - 
           3360132*CHu[3, 3]) - 256*MW2^9*MZ2^3*(4*(7249525 + 26432*Pi^2)*
            CHd[1, 1] + 4*(7249525 + 26432*Pi^2)*CHd[2, 2] + 
           28998100*CHd[3, 3] + 105728*Pi^2*CHd[3, 3] + 38016*CHe[1, 1] + 
           38016*CHe[2, 2] + 38016*CHe[3, 3] + 38016*CHl1[1, 1] + 
           38016*CHl1[2, 2] + 38016*CHl1[3, 3] + 12204207*CHl3[1, 1] + 
           504000*Pi^2*CHl3[1, 1] + 12204207*CHl3[2, 2] + 
           504000*Pi^2*CHl3[2, 2] - 38016*CHl3[3, 3] - 68648212*CHq1[1, 1] + 
           3875200*Pi^2*CHq1[1, 1] + 45052986*CHq1[2, 2] - 
           2123520*Pi^2*CHq1[2, 2] - 17600924*CHq1[3, 3] + 
           813824*Pi^2*CHq1[3, 3] + 11216868*CHq3[1, 1] - 
           2247552*Pi^2*CHq3[1, 1] - 54343450*CHq3[2, 2] + 
           3751168*Pi^2*CHq3[2, 2] - 14852690*CHq3[3, 3] + 
           813824*Pi^2*CHq3[3, 3] - 139318328*CHu[1, 1] + 
           8753024*Pi^2*CHu[1, 1] + 189116324*CHu[2, 2] - 
           11743424*Pi^2*CHu[2, 2] - 1171800*CHu[3, 3]) + 
         MW2^2*MZ2^10*(2*(-12815353 + 741888*Pi^2)*CHd[1, 1] + 
           2*(-12815353 + 741888*Pi^2)*CHd[2, 2] - 25630706*CHd[3, 3] + 
           1483776*Pi^2*CHd[3, 3] - 2055456*CHe[1, 1] - 2055456*CHe[2, 2] - 
           2055456*CHe[3, 3] - 2055456*CHl1[1, 1] - 2055456*CHl1[2, 2] - 
           2055456*CHl1[3, 3] - 200464419*CHl3[1, 1] + 25996560*Pi^2*
            CHl3[1, 1] - 200464419*CHl3[2, 2] + 25996560*Pi^2*CHl3[2, 2] + 
           2055456*CHl3[3, 3] + 141458546*CHq1[1, 1] - 13443264*Pi^2*
            CHq1[1, 1] - 160184598*CHq1[2, 2] + 19089216*Pi^2*CHq1[2, 2] + 
           47203996*CHq1[3, 3] - 5874048*Pi^2*CHq1[3, 3] + 
           9377358*CHq3[1, 1] + 1695168*Pi^2*CHq3[1, 1] + 
           271192598*CHq3[2, 2] - 30837312*Pi^2*CHq3[2, 2] + 
           36041770*CHq3[3, 3] - 5874048*Pi^2*CHq3[3, 3] - 
           798686492*CHu[1, 1] + 98466048*Pi^2*CHu[1, 1] + 
           1103727296*CHu[2, 2] - 136924416*Pi^2*CHu[2, 2] - 
           1046682*CHu[3, 3]) + 1024*MW2^10*MZ2^2*
          (8*(725093 + 1312*Pi^2)*CHd[1, 1] + 8*(725093 + 1312*Pi^2)*
            CHd[2, 2] + 5800744*CHd[3, 3] + 10496*Pi^2*CHd[3, 3] + 
           1818681*CHl3[1, 1] + 31344*Pi^2*CHl3[1, 1] + 1818681*CHl3[2, 2] + 
           31344*Pi^2*CHl3[2, 2] - 10702504*CHq1[1, 1] + 
           467200*Pi^2*CHq1[1, 1] + 13965480*CHq1[2, 2] - 
           419808*Pi^2*CHq1[2, 2] + 177544*CHq1[3, 3] + 
           56576*Pi^2*CHq1[3, 3] + 7239432*CHq3[1, 1] - 
           354048*Pi^2*CHq3[1, 1] - 10543768*CHq3[2, 2] + 
           532960*Pi^2*CHq3[2, 2] + 330112*CHq3[3, 3] + 
           56576*Pi^2*CHq3[3, 3] - 18104240*CHu[1, 1] + 
           684800*Pi^2*CHu[1, 1] + 25330184*CHu[2, 2] - 
           927680*Pi^2*CHu[2, 2] - 106920*CHu[3, 3]) + 
         MW2*MZ2^11*(-8*(-159087 + 9794*Pi^2)*CHd[1, 1] - 
           8*(-159087 + 9794*Pi^2)*CHd[2, 2] + 1272696*CHd[3, 3] - 
           78352*Pi^2*CHd[3, 3] + 155232*CHe[1, 1] + 155232*CHe[2, 2] + 
           155232*CHe[3, 3] + 155232*CHl1[1, 1] + 155232*CHl1[2, 2] + 
           155232*CHl1[3, 3] + 27804807*CHl3[1, 1] - 3442176*Pi^2*
            CHl3[1, 1] + 27804807*CHl3[2, 2] - 3442176*Pi^2*CHl3[2, 2] - 
           155232*CHl3[3, 3] - 15039312*CHq1[1, 1] + 1616176*Pi^2*
            CHq1[1, 1] + 17923374*CHq1[2, 2] - 2158320*Pi^2*CHq1[2, 2] - 
           6355020*CHq1[3, 3] + 769232*Pi^2*CHq1[3, 3] - 514296*CHq3[1, 1] - 
           77712*Pi^2*CHq3[1, 1] - 31878210*CHq3[2, 2] + 
           3696784*Pi^2*CHq3[2, 2] - 5729586*CHq3[3, 3] + 
           769232*Pi^2*CHq3[3, 3] + 99670704*CHu[1, 1] - 12145888*Pi^2*
            CHu[1, 1] - 141691560*CHu[2, 2] + 17260672*Pi^2*CHu[2, 2] + 
           290178*CHu[3, 3]) - 64*MW2^7*MZ2^5*(35*(-18053 + 53824*Pi^2)*
            CHd[1, 1] + 35*(-18053 + 53824*Pi^2)*CHd[2, 2] - 
           631855*CHd[3, 3] + 1883840*Pi^2*CHd[3, 3] + 443232*CHe[1, 1] + 
           443232*CHe[2, 2] + 443232*CHe[3, 3] + 443232*CHl1[1, 1] + 
           443232*CHl1[2, 2] + 443232*CHl1[3, 3] - 77500383*CHl3[1, 1] + 
           9797664*Pi^2*CHl3[1, 1] - 77500383*CHl3[2, 2] + 
           9797664*Pi^2*CHl3[2, 2] - 443232*CHl3[3, 3] - 
           113490305*CHq1[1, 1] + 11107456*Pi^2*CHq1[1, 1] - 
           118972320*CHq1[2, 2] + 7613376*Pi^2*CHq1[2, 2] - 
           127589251*CHq1[3, 3] + 5202752*Pi^2*CHq1[3, 3] - 
           73223937*CHq3[1, 1] - 701952*Pi^2*CHq3[1, 1] - 
           3308282*CHq3[2, 2] + 2792128*Pi^2*CHq3[2, 2] - 
           113428384*CHq3[3, 3] + 5202752*Pi^2*CHq3[3, 3] - 
           777565402*CHu[1, 1] + 84405440*Pi^2*CHu[1, 1] + 
           1048774654*CHu[2, 2] - 112179392*Pi^2*CHu[2, 2] + 
           2704914*CHu[3, 3]) - 4*MW2^3*MZ2^9*((-46518845 + 2670976*Pi^2)*
            CHd[1, 1] + (-46518845 + 2670976*Pi^2)*CHd[2, 2] - 
           46518845*CHd[3, 3] + 2670976*Pi^2*CHd[3, 3] - 2471184*CHe[1, 1] - 
           2471184*CHe[2, 2] - 2471184*CHe[3, 3] - 2471184*CHl1[1, 1] - 
           2471184*CHl1[2, 2] - 2471184*CHl1[3, 3] - 210236742*CHl3[1, 1] + 
           28585272*Pi^2*CHl3[1, 1] - 210236742*CHl3[2, 2] + 
           28585272*Pi^2*CHl3[2, 2] + 2471184*CHl3[3, 3] + 
           173024717*CHq1[1, 1] - 14729728*Pi^2*CHq1[1, 1] - 
           202613337*CHq1[2, 2] + 23867232*Pi^2*CHq1[2, 2] + 
           37758244*CHq1[3, 3] - 5525408*Pi^2*CHq1[3, 3] + 
           15929607*CHq3[1, 1] + 3678912*Pi^2*CHq3[1, 1] + 
           314475365*CHq3[2, 2] - 34918048*Pi^2*CHq3[2, 2] + 
           22182103*CHq3[3, 3] - 5525408*Pi^2*CHq3[3, 3] - 
           932704334*CHu[1, 1] + 115930048*Pi^2*CHu[1, 1] + 
           1254488162*CHu[2, 2] - 158451136*Pi^2*CHu[2, 2] + 
           3847464*CHu[3, 3]) - 16*MW2^5*MZ2^7*(5*(-21563963 + 1179120*Pi^2)*
            CHd[1, 1] + 5*(-21563963 + 1179120*Pi^2)*CHd[2, 2] - 
           107819815*CHd[3, 3] + 5895600*Pi^2*CHd[3, 3] - 1494000*CHe[1, 1] - 
           1494000*CHe[2, 2] - 1494000*CHe[3, 3] - 1494000*CHl1[1, 1] - 
           1494000*CHl1[2, 2] - 1494000*CHl1[3, 3] - 306424275*CHl3[1, 1] + 
           37868520*Pi^2*CHl3[1, 1] - 306424275*CHl3[2, 2] + 
           37868520*Pi^2*CHl3[2, 2] + 1494000*CHl3[3, 3] + 
           176971567*CHq1[1, 1] - 9372624*Pi^2*CHq1[1, 1] - 
           374281116*CHq1[2, 2] + 38034288*Pi^2*CHq1[2, 2] - 
           68534548*CHq1[3, 3] + 274992*Pi^2*CHq1[3, 3] - 
           15752943*CHq3[1, 1] + 9922608*Pi^2*CHq3[1, 1] + 
           397861696*CHq3[2, 2] - 37484304*Pi^2*CHq3[2, 2] - 
           76439788*CHq3[3, 3] + 274992*Pi^2*CHq3[3, 3] - 
           1561839490*CHu[1, 1] + 194095392*Pi^2*CHu[1, 1] + 
           2056220824*CHu[2, 2] - 260108736*Pi^2*CHu[2, 2] + 
           19928880*CHu[3, 3]) + 4*MW2^4*MZ2^8*((-184010813 + 10268032*Pi^2)*
            CHd[1, 1] + (-184010813 + 10268032*Pi^2)*CHd[2, 2] - 
           184010813*CHd[3, 3] + 10268032*Pi^2*CHd[3, 3] - 
           5679648*CHe[1, 1] - 5679648*CHe[2, 2] - 5679648*CHe[3, 3] - 
           5679648*CHl1[1, 1] - 5679648*CHl1[2, 2] - 5679648*CHl1[3, 3] - 
           599791062*CHl3[1, 1] + 80826864*Pi^2*CHl3[1, 1] - 
           599791062*CHl3[2, 2] + 80826864*Pi^2*CHl3[2, 2] + 
           5679648*CHl3[3, 3] + 481820669*CHq1[1, 1] - 35547136*Pi^2*
            CHq1[1, 1] - 664449405*CHq1[2, 2] + 74865504*Pi^2*CHq1[2, 2] + 
           18268873*CHq1[3, 3] - 9577184*Pi^2*CHq1[3, 3] + 
           37601925*CHq3[1, 1] + 16392768*Pi^2*CHq3[1, 1] + 
           894064079*CHq3[2, 2] - 94019872*Pi^2*CHq3[2, 2] - 
           20717489*CHq3[3, 3] - 9577184*Pi^2*CHq3[3, 3] - 
           2873335430*CHu[1, 1] + 358878976*Pi^2*CHu[1, 1] + 
           3794778404*CHu[2, 2] - 484710400*Pi^2*CHu[2, 2] + 
           28708740*CHu[3, 3]) + 8*MW2^6*MZ2^6*(2*(-133248097 + 8425664*Pi^2)*
            CHd[1, 1] + 2*(-133248097 + 8425664*Pi^2)*CHd[2, 2] - 
           266496194*CHd[3, 3] + 16851328*Pi^2*CHd[3, 3] + 12672*CHe[1, 1] + 
           12672*CHe[2, 2] + 12672*CHe[3, 3] + 12672*CHl1[1, 1] + 
           12672*CHl1[2, 2] + 12672*CHl1[3, 3] - 843948801*CHl3[1, 1] + 
           94534464*Pi^2*CHl3[1, 1] - 843948801*CHl3[2, 2] + 
           94534464*Pi^2*CHl3[2, 2] - 12672*CHl3[3, 3] + 
           50108546*CHq1[1, 1] + 16835840*Pi^2*CHq1[1, 1] - 
           1133826114*CHq1[2, 2] + 96642816*Pi^2*CHq1[2, 2] - 
           535498658*CHq1[3, 3] + 19659136*Pi^2*CHq1[3, 3] - 
           271634742*CHq3[1, 1] + 22482432*Pi^2*CHq3[1, 1] + 
           768003950*CHq3[2, 2] - 57324544*Pi^2*CHq3[2, 2] - 
           500980154*CHq3[3, 3] + 19659136*Pi^2*CHq3[3, 3] - 
           5027653436*CHu[1, 1] + 603294976*Pi^2*CHu[1, 1] + 
           6691346264*CHu[2, 2] - 804140032*Pi^2*CHu[2, 2] + 
           52328628*CHu[3, 3]))) + 
     MH2*(-(MW2^5*(MW2 + MZ2)*(811008*MW2^11*(24*CHd[1, 1] + 24*CHd[2, 2] + 
            24*CHd[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] - 24*CHq1[1, 1] + 
            108*CHq1[2, 2] + 24*CHq1[3, 3] + 136*CHq3[1, 1] - 84*CHq3[2, 2] + 
            24*CHq3[3, 3] - 48*CHu[1, 1] + 84*CHu[2, 2]) + 
          1024*MW2^9*MZ2^2*(32*(5105 + 52*Pi^2)*CHd[1, 1] + 
            32*(5105 + 52*Pi^2)*CHd[2, 2] + 163360*CHd[3, 3] + 
            1664*Pi^2*CHd[3, 3] + 246465*CHl3[1, 1] + 5112*Pi^2*CHl3[1, 1] + 
            246465*CHl3[2, 2] + 5112*Pi^2*CHl3[2, 2] - 950752*CHq1[1, 1] + 
            75136*Pi^2*CHq1[1, 1] + 817905*CHq1[2, 2] - 66480*Pi^2*
             CHq1[2, 2] - 97472*CHq1[3, 3] + 9344*Pi^2*CHq1[3, 3] + 
            90024*CHq3[1, 1] - 56448*Pi^2*CHq3[1, 1] - 567865*CHq3[2, 2] + 
            85168*Pi^2*CHq3[2, 2] - 245096*CHq3[3, 3] + 
            9344*Pi^2*CHq3[3, 3] - 1384112*CHu[1, 1] + 111488*Pi^2*
             CHu[1, 1] + 1828889*CHu[2, 2] - 151040*Pi^2*CHu[2, 2]) - 
          2048*MW2^10*MZ2*(64*(821 + 4*Pi^2)*CHd[1, 1] + 64*(821 + 4*Pi^2)*
             CHd[2, 2] + 52544*CHd[3, 3] + 256*Pi^2*CHd[3, 3] + 
            57387*CHl3[1, 1] + 336*Pi^2*CHl3[1, 1] + 57387*CHl3[2, 2] + 
            336*Pi^2*CHl3[2, 2] - 141248*CHq1[1, 1] + 8192*Pi^2*CHq1[1, 1] + 
            239616*CHq1[2, 2] - 10464*Pi^2*CHq1[2, 2] + 24032*CHq1[3, 3] + 
            256*Pi^2*CHq1[3, 3] + 135024*CHq3[1, 1] - 7680*Pi^2*CHq3[1, 1] - 
            135752*CHq3[2, 2] + 10976*Pi^2*CHq3[2, 2] + 272*CHq3[3, 3] + 
            256*Pi^2*CHq3[3, 3] - 184288*CHu[1, 1] + 7936*Pi^2*CHu[1, 1] + 
            261916*CHu[2, 2] - 10720*Pi^2*CHu[2, 2]) + 
          MZ2^11*((-31194 + 752*Pi^2)*CHd[1, 1] + (-31194 + 752*Pi^2)*
             CHd[2, 2] - 31194*CHd[3, 3] + 752*Pi^2*CHd[3, 3] + 
            1610532*CHl3[1, 1] - 195216*Pi^2*CHl3[1, 1] + 
            1610532*CHl3[2, 2] - 195216*Pi^2*CHl3[2, 2] - 628542*CHq1[1, 1] + 
            79216*Pi^2*CHq1[1, 1] + 845721*CHq1[2, 2] - 103848*Pi^2*
             CHq1[2, 2] - 314271*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
            1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] - 334263*CHq3[3, 3] + 
            39608*Pi^2*CHq3[3, 3] + 5340276*CHu[1, 1] - 641248*Pi^2*
             CHu[1, 1] - 7778592*CHu[2, 2] + 931456*Pi^2*CHu[2, 2]) + 
          2*MW2^3*MZ2^8*((-25056985 + 2382176*Pi^2)*CHd[1, 1] + 
            (-25056985 + 2382176*Pi^2)*CHd[2, 2] - 25056985*CHd[3, 3] + 
            2382176*Pi^2*CHd[3, 3] - 1570176*CHe[1, 1] - 1570176*CHe[2, 2] - 
            1570176*CHe[3, 3] - 1570176*CHl1[1, 1] - 1570176*CHl1[2, 2] - 
            1570176*CHl1[3, 3] - 148677624*CHl3[1, 1] + 20056704*Pi^2*
             CHl3[1, 1] - 148677624*CHl3[2, 2] + 20056704*Pi^2*CHl3[2, 2] + 
            1570176*CHl3[3, 3] + 107132809*CHq1[1, 1] - 9665504*Pi^2*
             CHq1[1, 1] - 116146701*CHq1[2, 2] + 18100992*Pi^2*CHq1[2, 2] + 
            49230185*CHq1[3, 3] - 2997184*Pi^2*CHq1[3, 3] + 
            43038897*CHq3[1, 1] + 3671136*Pi^2*CHq3[1, 1] + 
            196616239*CHq3[2, 2] - 24095360*Pi^2*CHq3[2, 2] + 
            49477913*CHq3[3, 3] - 2997184*Pi^2*CHq3[3, 3] - 
            721404190*CHu[1, 1] + 85833152*Pi^2*CHu[1, 1] + 
            946283152*CHu[2, 2] - 116223872*Pi^2*CHu[2, 2] - 
            1570176*CHu[3, 3]) - 4*MW2^4*MZ2^7*((-46145714 + 3121504*Pi^2)*
             CHd[1, 1] + (-46145714 + 3121504*Pi^2)*CHd[2, 2] - 
            46145714*CHd[3, 3] + 3121504*Pi^2*CHd[3, 3] - 969120*CHe[1, 1] - 
            969120*CHe[2, 2] - 969120*CHe[3, 3] - 969120*CHl1[1, 1] - 
            969120*CHl1[2, 2] - 969120*CHl1[3, 3] - 177032847*CHl3[1, 1] + 
            20656752*Pi^2*CHl3[1, 1] - 177032847*CHl3[2, 2] + 
            20656752*Pi^2*CHl3[2, 2] + 969120*CHl3[3, 3] + 
            97728098*CHq1[1, 1] - 6550624*Pi^2*CHq1[1, 1] - 
            118717116*CHq1[2, 2] + 20562528*Pi^2*CHq1[2, 2] + 
            45979912*CHq1[3, 3] - 585632*Pi^2*CHq1[3, 3] + 
            65663574*CHq3[1, 1] + 5379360*Pi^2*CHq3[1, 1] + 
            201407372*CHq3[2, 2] - 21733792*Pi^2*CHq3[2, 2] + 
            49365640*CHq3[3, 3] - 585632*Pi^2*CHq3[3, 3] - 
            834511148*CHu[1, 1] + 101379520*Pi^2*CHu[1, 1] + 
            1071048920*CHu[2, 2] - 136038784*Pi^2*CHu[2, 2] - 
            969120*CHu[3, 3]) - 2*MW2^2*MZ2^9*((-4034359 + 493296*Pi^2)*
             CHd[1, 1] + (-4034359 + 493296*Pi^2)*CHd[2, 2] - 
            4034359*CHd[3, 3] + 493296*Pi^2*CHd[3, 3] - 562032*CHe[1, 1] - 
            562032*CHe[2, 2] - 562032*CHe[3, 3] - 562032*CHl1[1, 1] - 
            562032*CHl1[2, 2] - 562032*CHl1[3, 3] - 46435632*CHl3[1, 1] + 
            6185640*Pi^2*CHl3[1, 1] - 46435632*CHl3[2, 2] + 
            6185640*Pi^2*CHl3[2, 2] + 562032*CHl3[3, 3] + 
            32523679*CHq1[1, 1] - 3298992*Pi^2*CHq1[1, 1] - 
            36342174*CHq1[2, 2] + 4938912*Pi^2*CHq1[2, 2] + 
            14807504*CHq1[3, 3] - 1342272*Pi^2*CHq1[3, 3] + 
            6284433*CHq3[1, 1] + 614448*Pi^2*CHq3[1, 1] + 
            61069882*CHq3[2, 2] - 7623456*Pi^2*CHq3[2, 2] + 
            14246060*CHq3[3, 3] - 1342272*Pi^2*CHq3[3, 3] - 
            205258930*CHu[1, 1] + 24337824*Pi^2*CHu[1, 1] + 
            278944192*CHu[2, 2] - 33446400*Pi^2*CHu[2, 2] - 
            562032*CHu[3, 3]) + 4*MW2^5*MZ2^6*(2*(-53065739 + 2426688*Pi^2)*
             CHd[1, 1] + 2*(-53065739 + 2426688*Pi^2)*CHd[2, 2] - 
            106131478*CHd[3, 3] + 4853376*Pi^2*CHd[3, 3] - 161280*CHe[1, 1] - 
            161280*CHe[2, 2] - 161280*CHe[3, 3] - 161280*CHl1[1, 1] - 
            161280*CHl1[2, 2] - 161280*CHl1[3, 3] - 311083215*CHl3[1, 1] + 
            27533568*Pi^2*CHl3[1, 1] - 311083215*CHl3[2, 2] + 
            27533568*Pi^2*CHl3[2, 2] + 161280*CHl3[3, 3] + 
            73244182*CHq1[1, 1] + 1813248*Pi^2*CHq1[1, 1] - 
            164344002*CHq1[2, 2] + 28761984*Pi^2*CHq1[2, 2] + 
            35351498*CHq1[3, 3] + 4613760*Pi^2*CHq1[3, 3] + 
            90366606*CHq3[1, 1] + 7414272*Pi^2*CHq3[1, 1] + 
            261611110*CHq3[2, 2] - 19534464*Pi^2*CHq3[2, 2] + 
            41795354*CHq3[3, 3] + 4613760*Pi^2*CHq3[3, 3] - 
            1336838068*CHu[1, 1] + 168104448*Pi^2*CHu[1, 1] + 
            1712807608*CHu[2, 2] - 224202240*Pi^2*CHu[2, 2] - 
            161280*CHu[3, 3]) + MW2*MZ2^10*((-521970 + 82864*Pi^2)*
             CHd[1, 1] + (-521970 + 82864*Pi^2)*CHd[2, 2] - 
            521970*CHd[3, 3] + 82864*Pi^2*CHd[3, 3] - 155232*CHe[1, 1] - 
            155232*CHe[2, 2] - 155232*CHe[3, 3] - 155232*CHl1[1, 1] - 
            155232*CHl1[2, 2] - 155232*CHl1[3, 3] - 18448992*CHl3[1, 1] + 
            2270880*Pi^2*CHl3[1, 1] - 18448992*CHl3[2, 2] + 
            2270880*Pi^2*CHl3[2, 2] + 155232*CHl3[3, 3] + 
            10330170*CHq1[1, 1] - 1140880*Pi^2*CHq1[1, 1] - 
            12538467*CHq1[2, 2] + 1535232*Pi^2*CHq1[2, 2] + 
            4810125*CHq1[3, 3] - 531584*Pi^2*CHq1[3, 3] + 514296*CHq3[1, 1] + 
            77712*Pi^2*CHq3[1, 1] + 21438417*CHq3[2, 2] - 
            2598400*Pi^2*CHq3[2, 2] + 4649505*CHq3[3, 3] - 
            531584*Pi^2*CHq3[3, 3] - 69504828*CHu[1, 1] + 
            8298400*Pi^2*CHu[1, 1] + 98138112*CHu[2, 2] - 11671936*Pi^2*
             CHu[2, 2] - 155232*CHu[3, 3]) - 256*MW2^8*MZ2^3*
           (2*(-78565 + 8256*Pi^2)*CHd[1, 1] + 2*(-78565 + 8256*Pi^2)*
             CHd[2, 2] - 157130*CHd[3, 3] + 16512*Pi^2*CHd[3, 3] + 
            6336*CHe[1, 1] + 6336*CHe[2, 2] + 6336*CHe[3, 3] + 
            6336*CHl1[1, 1] + 6336*CHl1[2, 2] + 6336*CHl1[3, 3] - 
            79869*CHl3[1, 1] + 80592*Pi^2*CHl3[1, 1] - 79869*CHl3[2, 2] + 
            80592*Pi^2*CHl3[2, 2] - 6336*CHl3[3, 3] - 5926294*CHq1[1, 1] + 
            595776*Pi^2*CHq1[1, 1] + 2317608*CHq1[2, 2] - 
            309600*Pi^2*CHq1[2, 2] - 1587770*CHq1[3, 3] + 
            129408*Pi^2*CHq1[3, 3] - 1507362*CHq3[1, 1] - 
            336960*Pi^2*CHq3[1, 1] - 2468296*CHq3[2, 2] + 
            568416*Pi^2*CHq3[2, 2] - 2358878*CHq3[3, 3] + 
            129408*Pi^2*CHq3[3, 3] - 12534500*CHu[1, 1] + 
            1384512*Pi^2*CHu[1, 1] + 16456274*CHu[2, 2] - 
            1856544*Pi^2*CHu[2, 2] + 6336*CHu[3, 3]) + 32*MW2^7*MZ2^4*
           (2*(-6662551 + 165440*Pi^2)*CHd[1, 1] + 2*(-6662551 + 165440*Pi^2)*
             CHd[2, 2] - 13325102*CHd[3, 3] + 330880*Pi^2*CHd[3, 3] + 
            141696*CHe[1, 1] + 141696*CHe[2, 2] + 141696*CHe[3, 3] + 
            141696*CHl1[1, 1] + 141696*CHl1[2, 2] + 141696*CHl1[3, 3] - 
            26082417*CHl3[1, 1] + 1694688*Pi^2*CHl3[1, 1] - 
            26082417*CHl3[2, 2] + 1694688*Pi^2*CHl3[2, 2] - 
            141696*CHl3[3, 3] - 38330578*CHq1[1, 1] + 5120768*Pi^2*
             CHq1[1, 1] - 1804350*CHq1[2, 2] - 308544*Pi^2*CHq1[2, 2] - 
            14278694*CHq1[3, 3] + 1678720*Pi^2*CHq1[3, 3] - 
            13135482*CHq3[1, 1] - 1763328*Pi^2*CHq3[1, 1] - 
            2897038*CHq3[2, 2] + 3665984*Pi^2*CHq3[2, 2] - 
            18065702*CHq3[3, 3] + 1678720*Pi^2*CHq3[3, 3] - 
            160993892*CHu[1, 1] + 20338432*Pi^2*CHu[1, 1] + 
            211769684*CHu[2, 2] - 27058816*Pi^2*CHu[2, 2] + 
            141696*CHu[3, 3]) - 16*MW2^6*MZ2^5*(2*(-18424523 + 572800*Pi^2)*
             CHd[1, 1] + 2*(-18424523 + 572800*Pi^2)*CHd[2, 2] - 
            36849046*CHd[3, 3] + 1145600*Pi^2*CHd[3, 3] + 248256*CHe[1, 1] + 
            248256*CHe[2, 2] + 248256*CHe[3, 3] + 248256*CHl1[1, 1] + 
            248256*CHl1[2, 2] + 248256*CHl1[3, 3] - 88881885*CHl3[1, 1] + 
            5966880*Pi^2*CHl3[1, 1] - 88881885*CHl3[2, 2] + 
            5966880*Pi^2*CHl3[2, 2] - 248256*CHl3[3, 3] - 
            22013834*CHq1[1, 1] + 5698048*Pi^2*CHq1[1, 1] - 
            34888686*CHq1[2, 2] + 5178432*Pi^2*CHq1[2, 2] - 
            9187450*CHq1[3, 3] + 2908928*Pi^2*CHq1[3, 3] + 
            3767742*CHq3[1, 1] + 119808*Pi^2*CHq3[1, 1] + 
            44010130*CHq3[2, 2] + 639424*Pi^2*CHq3[2, 2] - 
            10075330*CHq3[3, 3] + 2908928*Pi^2*CHq3[3, 3] - 
            382973284*CHu[1, 1] + 49490816*Pi^2*CHu[1, 1] + 
            497524936*CHu[2, 2] - 65766656*Pi^2*CHu[2, 2] + 
            248256*CHu[3, 3]))) + 3*MT2^7*
        (1441792*MW2^10*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
           3*CHl3[1, 1] - 3*CHl3[2, 2] - 4*CHq1[1, 1] + 18*CHq1[2, 2] + 
           4*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 4*CHq3[3, 3] - 
           8*CHu[1, 1] + 14*CHu[2, 2]) - 8192*MW2^9*MZ2*(4544*CHd[1, 1] + 
           4544*CHd[2, 2] + 4544*CHd[3, 3] - 1593*CHl3[1, 1] - 
           1593*CHl3[2, 2] - 4544*CHq1[1, 1] + 13056*CHq1[2, 2] + 
           2432*CHq1[3, 3] + 9408*CHq3[1, 1] - 8192*CHq3[2, 2] + 
           3026*CHq3[3, 3] - 9088*CHu[1, 1] + 14320*CHu[2, 2]) + 
         8*MW2^3*MZ2^7*(804508*CHd[1, 1] + 804508*CHd[2, 2] + 
           804508*CHd[3, 3] - 1123623*CHl3[1, 1] - 1123623*CHl3[2, 2] - 
           804508*CHq1[1, 1] + 4884138*CHq1[2, 2] + 4482106*CHq1[3, 3] + 
           4168128*CHq3[1, 1] - 1520518*CHq3[2, 2] + 5087842*CHq3[3, 3] - 
           1609016*CHu[1, 1] + 573752*CHu[2, 2] - 739836*CHu[3, 3]) - 
         4*MW2^2*MZ2^8*(1103549*CHd[1, 1] + 1103549*CHd[2, 2] + 
           1103549*CHd[3, 3] - 386700*CHl3[1, 1] - 386700*CHl3[2, 2] - 
           1103549*CHq1[1, 1] + 2500341*CHq1[2, 2] + 2338415*CHq1[3, 3] + 
           1877115*CHq3[1, 1] - 1726775*CHq3[2, 2] + 3062681*CHq3[3, 3] - 
           2207098*CHu[1, 1] + 2425180*CHu[2, 2] - 468252*CHu[3, 3]) + 
         64*MW2^6*MZ2^4*(1976486*CHd[1, 1] + 1976486*CHd[2, 2] + 
           1976486*CHd[3, 3] + 1446687*CHl3[1, 1] + 1446687*CHl3[2, 2] - 
           1976486*CHq1[1, 1] - 140478*CHq1[2, 2] - 1687426*CHq1[3, 3] - 
           469854*CHq3[1, 1] - 2305862*CHq3[2, 2] - 1116502*CHq3[3, 3] - 
           3952972*CHu[1, 1] + 5770840*CHu[2, 2] - 64692*CHu[3, 3]) + 
         6*MW2*MZ2^9*(185852*CHd[1, 1] + 185852*CHd[2, 2] + 
           185852*CHd[3, 3] - 43569*CHl3[1, 1] - 43569*CHl3[2, 2] - 
           185852*CHq1[1, 1] + 202056*CHq1[2, 2] + 217034*CHq1[3, 3] + 
           119136*CHq3[1, 1] - 268772*CHq3[2, 2] + 341336*CHq3[3, 3] - 
           371704*CHu[1, 1] + 519604*CHu[2, 2] - 31176*CHu[3, 3]) - 
         512*MW2^7*MZ2^3*(285400*CHd[1, 1] + 285400*CHd[2, 2] + 
           285400*CHd[3, 3] + 108042*CHl3[1, 1] + 108042*CHl3[2, 2] - 
           285400*CHq1[1, 1] + 240225*CHq1[2, 2] - 80312*CHq1[3, 3] + 
           167832*CHq3[1, 1] - 357793*CHq3[2, 2] - 7421*CHq3[3, 3] - 
           570800*CHu[1, 1] + 807938*CHu[2, 2] - 12492*CHu[3, 3]) + 
         2048*MW2^8*MZ2^2*(48674*CHd[1, 1] + 48674*CHd[2, 2] + 
           48674*CHd[3, 3] + 1209*CHl3[1, 1] + 1209*CHl3[2, 2] - 
           48674*CHq1[1, 1] + 84690*CHq1[2, 2] + 6698*CHq1[3, 3] + 
           63654*CHq3[1, 1] - 69710*CHq3[2, 2] + 16706*CHq3[3, 3] - 
           97348*CHu[1, 1] + 142144*CHu[2, 2] - 1188*CHu[3, 3]) - 
         9*MZ2^10*(12036*CHd[1, 1] + 12036*CHd[2, 2] + 12036*CHd[3, 3] - 
           4165*CHl3[1, 1] - 4165*CHl3[2, 2] - 12036*CHq1[1, 1] + 
           3840*CHq1[2, 2] + 7310*CHq1[3, 3] - 15876*CHq3[2, 2] + 
           15640*CHq3[3, 3] - 24072*CHu[1, 1] + 39432*CHu[2, 2] + 
           1666*CHu[3, 3]) - 32*MW2^5*MZ2^5*(1919230*CHd[1, 1] + 
           1919230*CHd[2, 2] + 1919230*CHd[3, 3] + 2335623*CHl3[1, 1] + 
           2335623*CHl3[2, 2] - 1919230*CHq1[1, 1] - 2909712*CHq1[2, 2] - 
           3852962*CHq1[3, 3] - 3054150*CHq3[1, 1] - 2063668*CHq3[2, 2] - 
           3289112*CHq3[3, 3] - 3838460*CHu[1, 1] + 6387428*CHu[2, 2] + 
           126396*CHu[3, 3]) + 8*MW2^4*MZ2^6*(1223666*CHd[1, 1] + 
           1223666*CHd[2, 2] + 1223666*CHd[3, 3] + 4243251*CHl3[1, 1] + 
           4243251*CHl3[2, 2] - 1223666*CHq1[1, 1] - 10515414*CHq1[2, 2] - 
           10472182*CHq1[3, 3] - 9873978*CHq3[1, 1] - 582230*CHq3[2, 2] - 
           10403134*CHq3[3, 3] - 2447332*CHu[1, 1] + 7136200*CHu[2, 2] + 
           1061460*CHu[3, 3])) + MT2*MW2^3*
        (540672*MW2^13*(248*CHd[1, 1] + 248*CHd[2, 2] + 248*CHd[3, 3] + 
           147*CHl3[1, 1] + 147*CHl3[2, 2] - 248*CHq1[1, 1] + 
           1116*CHq1[2, 2] + 248*CHq1[3, 3] + 1320*CHq3[1, 1] - 
           836*CHq3[2, 2] + 248*CHq3[3, 3] - 496*CHu[1, 1] + 868*CHu[2, 2]) + 
         MZ2^13*((31194 - 752*Pi^2)*CHd[1, 1] + (31194 - 752*Pi^2)*
            CHd[2, 2] + 31194*CHd[3, 3] - 752*Pi^2*CHd[3, 3] - 
           1610532*CHl3[1, 1] + 195216*Pi^2*CHl3[1, 1] - 1610532*CHl3[2, 2] + 
           195216*Pi^2*CHl3[2, 2] + 628542*CHq1[1, 1] - 
           79216*Pi^2*CHq1[1, 1] - 845721*CHq1[2, 2] + 103848*Pi^2*
            CHq1[2, 2] + 314271*CHq1[3, 3] - 39608*Pi^2*CHq1[3, 3] + 
           1531887*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] + 334263*CHq3[3, 3] - 
           39608*Pi^2*CHq3[3, 3] - 5340276*CHu[1, 1] + 641248*Pi^2*
            CHu[1, 1] + 7778592*CHu[2, 2] - 931456*Pi^2*CHu[2, 2]) - 
         12288*MW2^12*MZ2*(16*(3467 + 16*Pi^2)*CHd[1, 1] + 
           16*(3467 + 16*Pi^2)*CHd[2, 2] + 55472*CHd[3, 3] + 
           256*Pi^2*CHd[3, 3] + 51957*CHl3[1, 1] + 336*Pi^2*CHl3[1, 1] + 
           51957*CHl3[2, 2] + 336*Pi^2*CHl3[2, 2] - 144176*CHq1[1, 1] + 
           8192*Pi^2*CHq1[1, 1] + 238008*CHq1[2, 2] - 10464*Pi^2*CHq1[2, 2] + 
           22736*CHq1[3, 3] + 256*Pi^2*CHq1[3, 3] + 122688*CHq3[1, 1] - 
           7680*Pi^2*CHq3[1, 1] - 131984*CHq3[2, 2] + 10976*Pi^2*CHq3[2, 2] + 
           956*CHq3[3, 3] + 256*Pi^2*CHq3[3, 3] - 190144*CHu[1, 1] + 
           7936*Pi^2*CHu[1, 1] + 268996*CHu[2, 2] - 10720*Pi^2*CHu[2, 2]) + 
         MW2^2*MZ2^11*(4*(-2531183 + 309924*Pi^2)*CHd[1, 1] + 
           4*(-2531183 + 309924*Pi^2)*CHd[2, 2] - 10124732*CHd[3, 3] + 
           1239696*Pi^2*CHd[3, 3] - 1589760*CHe[1, 1] - 1589760*CHe[2, 2] - 
           1589760*CHe[3, 3] - 1589760*CHl1[1, 1] - 1589760*CHl1[2, 2] - 
           1589760*CHl1[3, 3] - 138592533*CHl3[1, 1] + 18012624*Pi^2*
            CHl3[1, 1] - 138592533*CHl3[2, 2] + 18012624*Pi^2*CHl3[2, 2] + 
           1589760*CHl3[3, 3] + 92569556*CHq1[1, 1] - 9545328*Pi^2*
            CHq1[1, 1] - 105335259*CHq1[2, 2] + 13860432*Pi^2*CHq1[2, 2] + 
           42221263*CHq1[3, 3] - 4041648*Pi^2*CHq1[3, 3] + 
           14111754*CHq3[1, 1] + 1462032*Pi^2*CHq3[1, 1] + 
           177676469*CHq3[2, 2] - 21943728*Pi^2*CHq3[2, 2] + 
           40361617*CHq3[3, 3] - 4041648*Pi^2*CHq3[3, 3] - 
           586384808*CHu[1, 1] + 69723360*Pi^2*CHu[1, 1] + 
           804585944*CHu[2, 2] - 96319872*Pi^2*CHu[2, 2] - 
           1634742*CHu[3, 3]) + 2*MW2^4*MZ2^9*((-148231423 + 10429760*Pi^2)*
            CHd[1, 1] + (-148231423 + 10429760*Pi^2)*CHd[2, 2] - 
           148231423*CHd[3, 3] + 10429760*Pi^2*CHd[3, 3] - 
           3276576*CHe[1, 1] - 3276576*CHe[2, 2] - 3276576*CHe[3, 3] - 
           3276576*CHl1[1, 1] - 3276576*CHl1[2, 2] - 3276576*CHl1[3, 3] - 
           523034070*CHl3[1, 1] + 64369776*Pi^2*CHl3[1, 1] - 
           523034070*CHl3[2, 2] + 64369776*Pi^2*CHl3[2, 2] + 
           3276576*CHl3[3, 3] + 326687743*CHq1[1, 1] - 22303808*Pi^2*
            CHq1[1, 1] - 380937117*CHq1[2, 2] + 65794560*Pi^2*CHq1[2, 2] + 
           141062267*CHq1[3, 3] - 2109184*Pi^2*CHq1[3, 3] + 
           212657583*CHq3[1, 1] + 18085440*Pi^2*CHq3[1, 1] + 
           634255531*CHq3[2, 2] - 70012928*Pi^2*CHq3[2, 2] + 
           148823345*CHq3[3, 3] - 2109184*Pi^2*CHq3[3, 3] - 
           2591730898*CHu[1, 1] + 314231552*Pi^2*CHu[1, 1] + 
           3297351124*CHu[2, 2] - 420070784*Pi^2*CHu[2, 2] - 
           747648*CHu[3, 3]) + 16*MW2^7*MZ2^6*(4*(-7944239 + 795376*Pi^2)*
            CHd[1, 1] + 4*(-7944239 + 795376*Pi^2)*CHd[2, 2] - 
           31776956*CHd[3, 3] + 3181504*Pi^2*CHd[3, 3] - 1270080*CHe[1, 1] - 
           1270080*CHe[2, 2] - 1270080*CHe[3, 3] - 1270080*CHl1[1, 1] - 
           1270080*CHl1[2, 2] - 1270080*CHl1[3, 3] - 159089007*CHl3[1, 1] + 
           20010336*Pi^2*CHl3[1, 1] - 159089007*CHl3[2, 2] + 
           20010336*Pi^2*CHl3[2, 2] + 1270080*CHl3[3, 3] + 
           262346012*CHq1[1, 1] - 24615808*Pi^2*CHq1[1, 1] - 
           136516242*CHq1[2, 2] + 28224768*Pi^2*CHq1[2, 2] + 
           118884424*CHq1[3, 3] - 5163584*Pi^2*CHq1[3, 3] + 
           154054908*CHq3[1, 1] + 14288640*Pi^2*CHq3[1, 1] + 
           277769690*CHq3[2, 2] - 38551936*Pi^2*CHq3[2, 2] + 
           135438676*CHq3[3, 3] - 5163584*Pi^2*CHq3[3, 3] - 
           514795304*CHu[1, 1] + 63007360*Pi^2*CHu[1, 1] + 
           625430312*CHu[2, 2] - 84885760*Pi^2*CHu[2, 2] - 
           436266*CHu[3, 3]) - 2*MW2*MZ2^12*((-214194 + 40304*Pi^2)*
            CHd[1, 1] + (-214194 + 40304*Pi^2)*CHd[2, 2] - 214194*CHd[3, 3] + 
           40304*Pi^2*CHd[3, 3] - 77616*CHe[1, 1] - 77616*CHe[2, 2] - 
           77616*CHe[3, 3] - 77616*CHl1[1, 1] - 77616*CHl1[2, 2] - 
           77616*CHl1[3, 3] - 11640294*CHl3[1, 1] + 1428264*Pi^2*CHl3[1, 1] - 
           11640294*CHl3[2, 2] + 1428264*Pi^2*CHl3[2, 2] + 77616*CHl3[3, 3] + 
           6107898*CHq1[1, 1] - 689264*Pi^2*CHq1[1, 1] - 7537815*CHq1[2, 2] + 
           923388*Pi^2*CHq1[2, 2] + 2876469*CHq1[3, 3] - 
           325204*Pi^2*CHq1[3, 3] + 257148*CHq3[1, 1] + 
           38856*Pi^2*CHq3[1, 1] + 13017039*CHq3[2, 2] - 
           1573796*Pi^2*CHq3[2, 2] + 2826147*CHq3[3, 3] - 
           325204*Pi^2*CHq3[3, 3] - 42762828*CHu[1, 1] + 
           5111072*Pi^2*CHu[1, 1] + 60736944*CHu[2, 2] - 
           7233152*Pi^2*CHu[2, 2] - 77616*CHu[3, 3]) - 256*MW2^10*MZ2^3*
          (4*(-692539 + 19264*Pi^2)*CHd[1, 1] + 4*(-692539 + 19264*Pi^2)*
            CHd[2, 2] - 2770156*CHd[3, 3] + 77056*Pi^2*CHd[3, 3] + 
           38016*CHe[1, 1] + 38016*CHe[2, 2] + 38016*CHe[3, 3] + 
           38016*CHl1[1, 1] + 38016*CHl1[2, 2] + 38016*CHl1[3, 3] - 
           3202071*CHl3[1, 1] + 419520*Pi^2*CHl3[1, 1] - 3202071*CHl3[2, 2] + 
           419520*Pi^2*CHl3[2, 2] - 38016*CHl3[3, 3] - 23572052*CHq1[1, 1] + 
           2607488*Pi^2*CHq1[1, 1] + 1584918*CHq1[2, 2] - 
           976128*Pi^2*CHq1[2, 2] - 9321436*CHq1[3, 3] + 
           662272*Pi^2*CHq1[3, 3] - 11713692*CHq3[1, 1] - 
           1282944*Pi^2*CHq3[1, 1] - 7382774*CHq3[2, 2] + 
           2300672*Pi^2*CHq3[2, 2] - 11779966*CHq3[3, 3] + 
           662272*Pi^2*CHq3[3, 3] - 58229944*CHu[1, 1] + 
           6905728*Pi^2*CHu[1, 1] + 76135708*CHu[2, 2] - 
           9241024*Pi^2*CHu[2, 2] - 8424*CHu[3, 3]) + 6144*MW2^11*MZ2^2*
          (2*(69181 + 704*Pi^2)*CHd[1, 1] + 2*(69181 + 704*Pi^2)*CHd[2, 2] + 
           138362*CHd[3, 3] + 1408*Pi^2*CHd[3, 3] + 197661*CHl3[1, 1] + 
           4776*Pi^2*CHl3[1, 1] + 197661*CHl3[2, 2] + 4776*Pi^2*CHl3[2, 2] - 
           837050*CHq1[1, 1] + 66944*Pi^2*CHq1[1, 1] + 596877*CHq1[2, 2] - 
           56016*Pi^2*CHq1[2, 2] - 129862*CHq1[3, 3] + 9088*Pi^2*CHq1[3, 3] - 
           36282*CHq3[1, 1] - 48768*Pi^2*CHq3[1, 1] - 457913*CHq3[2, 2] + 
           74192*Pi^2*CHq3[2, 2] - 243250*CHq3[3, 3] + 9088*Pi^2*CHq3[3, 3] - 
           1254916*CHu[1, 1] + 103552*Pi^2*CHu[1, 1] + 1640911*CHu[2, 2] - 
           140320*Pi^2*CHu[2, 2] - 1188*CHu[3, 3]) + 256*MW2^9*MZ2^4*
          (2*(-5203847 + 95984*Pi^2)*CHd[1, 1] + 2*(-5203847 + 95984*Pi^2)*
            CHd[2, 2] - 10407694*CHd[3, 3] + 191968*Pi^2*CHd[3, 3] + 
           87264*CHe[1, 1] + 87264*CHe[2, 2] + 87264*CHe[3, 3] + 
           87264*CHl1[1, 1] + 87264*CHl1[2, 2] + 87264*CHl1[3, 3] - 
           19975734*CHl3[1, 1] + 1008792*Pi^2*CHl3[1, 1] - 
           19975734*CHl3[2, 2] + 1008792*Pi^2*CHl3[2, 2] - 87264*CHl3[3, 3] - 
           6934226*CHq1[1, 1] + 1752704*Pi^2*CHq1[1, 1] - 
           13134459*CHq1[2, 2] + 963312*Pi^2*CHq1[2, 2] - 
           6426676*CHq1[3, 3] + 833440*Pi^2*CHq1[3, 3] - 7066014*CHq3[1, 1] - 
           85824*Pi^2*CHq3[1, 1] + 7915747*CHq3[2, 2] + 
           703568*Pi^2*CHq3[2, 2] - 6447973*CHq3[3, 3] + 
           833440*Pi^2*CHq3[3, 3] - 77141836*CHu[1, 1] + 10654336*Pi^2*
            CHu[1, 1] + 101620957*CHu[2, 2] - 14120320*Pi^2*CHu[2, 2] + 
           113697*CHu[3, 3]) - 64*MW2^8*MZ2^5*((-37756933 + 1156032*Pi^2)*
            CHd[1, 1] + (-37756933 + 1156032*Pi^2)*CHd[2, 2] - 
           37756933*CHd[3, 3] + 1156032*Pi^2*CHd[3, 3] + 134496*CHe[1, 1] + 
           134496*CHe[2, 2] + 134496*CHe[3, 3] + 134496*CHl1[1, 1] + 
           134496*CHl1[2, 2] + 134496*CHl1[3, 3] - 95828838*CHl3[1, 1] + 
           6085920*Pi^2*CHl3[1, 1] - 95828838*CHl3[2, 2] + 
           6085920*Pi^2*CHl3[2, 2] - 134496*CHl3[3, 3] + 
           51279829*CHq1[1, 1] - 1517184*Pi^2*CHq1[1, 1] - 
           62866152*CHq1[2, 2] + 9468864*Pi^2*CHq1[2, 2] + 
           13551041*CHq1[3, 3] + 1327680*Pi^2*CHq1[3, 3] + 
           28133889*CHq3[1, 1] + 4172544*Pi^2*CHq3[1, 1] + 
           84052294*CHq3[2, 2] - 6813504*Pi^2*CHq3[2, 2] + 
           19837610*CHq3[3, 3] + 1327680*Pi^2*CHq3[3, 3] - 
           276632014*CHu[1, 1] + 38190528*Pi^2*CHu[1, 1] + 
           355057936*CHu[2, 2] - 50635584*Pi^2*CHu[2, 2] + 
           518166*CHu[3, 3]) - 8*MW2^5*MZ2^8*((-85554557 + 3535680*Pi^2)*
            CHd[1, 1] + (-85554557 + 3535680*Pi^2)*CHd[2, 2] - 
           85554557*CHd[3, 3] + 3535680*Pi^2*CHd[3, 3] + 820944*CHe[1, 1] + 
           820944*CHe[2, 2] + 820944*CHe[3, 3] + 820944*CHl1[1, 1] + 
           820944*CHl1[2, 2] + 820944*CHl1[3, 3] - 196382289*CHl3[1, 1] + 
           14666856*Pi^2*CHl3[1, 1] - 196382289*CHl3[2, 2] + 
           14666856*Pi^2*CHl3[2, 2] - 820944*CHl3[3, 3] + 
           23370749*CHq1[1, 1] + 5578944*Pi^2*CHq1[1, 1] - 
           96931794*CHq1[2, 2] + 18073296*Pi^2*CHq1[2, 2] + 
           2857108*CHq1[3, 3] + 5924208*Pi^2*CHq1[3, 3] + 
           69383979*CHq3[1, 1] + 6269472*Pi^2*CHq3[1, 1] + 
           140015810*CHq3[2, 2] - 6224880*Pi^2*CHq3[2, 2] + 
           9667831*CHq3[3, 3] + 5924208*Pi^2*CHq3[3, 3] - 
           836368022*CHu[1, 1] + 107371776*Pi^2*CHu[1, 1] + 
           1045415510*CHu[2, 2] - 141823488*Pi^2*CHu[2, 2] + 
           2338074*CHu[3, 3]) + MW2^3*MZ2^10*((74112764 - 7226944*Pi^2)*
            CHd[1, 1] + (74112764 - 7226944*Pi^2)*CHd[2, 2] + 
           74112764*CHd[3, 3] - 7226944*Pi^2*CHd[3, 3] + 5581152*CHe[1, 1] + 
           5581152*CHe[2, 2] + 5581152*CHe[3, 3] + 5581152*CHl1[1, 1] + 
           5581152*CHl1[2, 2] + 5581152*CHl1[3, 3] + 466365267*CHl3[1, 1] - 
           63601968*Pi^2*CHl3[1, 1] + 466365267*CHl3[2, 2] - 
           63601968*Pi^2*CHl3[2, 2] - 5581152*CHl3[3, 3] - 
           350351132*CHq1[1, 1] + 32279680*Pi^2*CHq1[1, 1] + 
           378635688*CHq1[2, 2] - 56624064*Pi^2*CHq1[2, 2] - 
           156671950*CHq1[3, 3] + 10858496*Pi^2*CHq1[3, 3] - 
           118620264*CHq3[1, 1] - 10562688*Pi^2*CHq3[1, 1] - 
           635387420*CHq3[2, 2] + 78341056*Pi^2*CHq3[2, 2] - 
           153220492*CHq3[3, 3] + 10858496*Pi^2*CHq3[3, 3] + 
           2251484072*CHu[1, 1] - 267902848*Pi^2*CHu[1, 1] - 
           2969169008*CHu[2, 2] + 363094528*Pi^2*CHu[2, 2] + 
           4975002*CHu[3, 3]) + 4*MW2^6*MZ2^7*(2*(-88470845 + 206752*Pi^2)*
            CHd[1, 1] + 2*(-88470845 + 206752*Pi^2)*CHd[2, 2] - 
           176941690*CHd[3, 3] + 413504*Pi^2*CHd[3, 3] + 6323904*CHe[1, 1] + 
           6323904*CHe[2, 2] + 6323904*CHe[3, 3] + 6323904*CHl1[1, 1] + 
           6323904*CHl1[2, 2] + 6323904*CHl1[3, 3] - 204437259*CHl3[1, 1] - 
           17472288*Pi^2*CHl3[1, 1] - 204437259*CHl3[2, 2] - 
           17472288*Pi^2*CHl3[2, 2] - 6323904*CHl3[3, 3] - 
           466666022*CHq1[1, 1] + 67535680*Pi^2*CHq1[1, 1] + 
           45722226*CHq1[2, 2] - 16375488*Pi^2*CHq1[2, 2] - 
           247616290*CHq1[3, 3] + 28990784*Pi^2*CHq1[3, 3] - 
           142535646*CHq3[1, 1] - 9554112*Pi^2*CHq3[1, 1] - 
           260276294*CHq3[2, 2] + 74357056*Pi^2*CHq3[2, 2] - 
           249713698*CHq3[3, 3] + 28990784*Pi^2*CHq3[3, 3] - 
           559289740*CHu[1, 1] + 93999488*Pi^2*CHu[1, 1] + 
           748465432*CHu[2, 2] - 119440640*Pi^2*CHu[2, 2] + 
           8253648*CHu[3, 3])) - MT2^2*MW2^2*
        (811008*MW2^13*(488*CHd[1, 1] + 488*CHd[2, 2] + 488*CHd[3, 3] + 
           189*CHl3[1, 1] + 189*CHl3[2, 2] - 488*CHq1[1, 1] + 
           2196*CHq1[2, 2] + 488*CHq1[3, 3] + 2424*CHq3[1, 1] - 
           1580*CHq3[2, 2] + 488*CHq3[3, 3] - 976*CHu[1, 1] + 
           1708*CHu[2, 2]) - 6144*MW2^12*MZ2*(128*(2789 + 10*Pi^2)*
            CHd[1, 1] + 128*(2789 + 10*Pi^2)*CHd[2, 2] + 356992*CHd[3, 3] + 
           1280*Pi^2*CHd[3, 3] + 255435*CHl3[1, 1] + 1680*Pi^2*CHl3[1, 1] + 
           255435*CHl3[2, 2] + 1680*Pi^2*CHl3[2, 2] - 800512*CHq1[1, 1] + 
           40960*Pi^2*CHq1[1, 1] + 1444896*CHq1[2, 2] - 
           52320*Pi^2*CHq1[2, 2] + 163744*CHq1[3, 3] + 1280*Pi^2*CHq1[3, 3] + 
           839664*CHq3[1, 1] - 38400*Pi^2*CHq3[1, 1] - 832072*CHq3[2, 2] + 
           54880*Pi^2*CHq3[2, 2] + 67120*CHq3[3, 3] + 1280*Pi^2*CHq3[3, 3] - 
           1109984*CHu[1, 1] + 39680*Pi^2*CHu[1, 1] + 1601516*CHu[2, 2] - 
           53600*Pi^2*CHu[2, 2]) - 2*MZ2^13*((-31194 + 752*Pi^2)*CHd[1, 1] + 
           (-31194 + 752*Pi^2)*CHd[2, 2] - 31194*CHd[3, 3] + 
           752*Pi^2*CHd[3, 3] + 1610532*CHl3[1, 1] - 195216*Pi^2*CHl3[1, 1] + 
           1610532*CHl3[2, 2] - 195216*Pi^2*CHl3[2, 2] - 628542*CHq1[1, 1] + 
           79216*Pi^2*CHq1[1, 1] + 845721*CHq1[2, 2] - 103848*Pi^2*
            CHq1[2, 2] - 314271*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] - 334263*CHq3[3, 3] + 
           39608*Pi^2*CHq3[3, 3] + 5340276*CHu[1, 1] - 641248*Pi^2*
            CHu[1, 1] - 7778592*CHu[2, 2] + 931456*Pi^2*CHu[2, 2]) + 
         2*MW2^5*MZ2^8*((209428413 + 3833120*Pi^2)*CHd[1, 1] + 
           (209428413 + 3833120*Pi^2)*CHd[2, 2] + 209428413*CHd[3, 3] + 
           3833120*Pi^2*CHd[3, 3] - 19031040*CHe[1, 1] - 19031040*CHe[2, 2] - 
           19031040*CHe[3, 3] - 19031040*CHl1[1, 1] - 19031040*CHl1[2, 2] - 
           19031040*CHl1[3, 3] - 350343396*CHl3[1, 1] + 108089280*Pi^2*
            CHl3[1, 1] - 350343396*CHl3[2, 2] + 108089280*Pi^2*CHl3[2, 2] + 
           19031040*CHl3[3, 3] + 946928595*CHq1[1, 1] - 126033056*Pi^2*
            CHq1[1, 1] - 397372479*CHq1[2, 2] + 74216832*Pi^2*CHq1[2, 2] + 
           633086355*CHq1[3, 3] - 61070272*Pi^2*CHq1[3, 3] + 
           224265963*CHq3[1, 1] + 3892512*Pi^2*CHq3[1, 1] + 
           1111214901*CHq3[2, 2] - 196357376*Pi^2*CHq3[2, 2] + 
           601030443*CHq3[3, 3] - 61070272*Pi^2*CHq3[3, 3] - 
           2088014826*CHu[1, 1] + 209561408*Pi^2*CHu[1, 1] + 
           2907184656*CHu[2, 2] - 302393984*Pi^2*CHu[2, 2] - 
           41545584*CHu[3, 3]) - 4*MW2^6*MZ2^7*((-282343478 + 27951008*Pi^2)*
            CHd[1, 1] + (-282343478 + 27951008*Pi^2)*CHd[2, 2] - 
           282343478*CHd[3, 3] + 27951008*Pi^2*CHd[3, 3] - 
           16200288*CHe[1, 1] - 16200288*CHe[2, 2] - 16200288*CHe[3, 3] - 
           16200288*CHl1[1, 1] - 16200288*CHl1[2, 2] - 16200288*CHl1[3, 3] - 
           1432387581*CHl3[1, 1] + 207049104*Pi^2*CHl3[1, 1] - 
           1432387581*CHl3[2, 2] + 207049104*Pi^2*CHl3[2, 2] + 
           16200288*CHl3[3, 3] + 1592756870*CHq1[1, 1] - 147470240*Pi^2*
            CHq1[1, 1] - 1088837868*CHq1[2, 2] + 209486496*Pi^2*CHq1[2, 2] + 
           840138424*CHq1[3, 3] - 41283424*Pi^2*CHq1[3, 3] + 
           876573378*CHq3[1, 1] + 64903392*Pi^2*CHq3[1, 1] + 
           2261393948*CHq3[2, 2] - 292053344*Pi^2*CHq3[2, 2] + 
           851949976*CHq3[3, 3] - 41283424*Pi^2*CHq3[3, 3] - 
           6585778628*CHu[1, 1] + 788557376*Pi^2*CHu[1, 1] + 
           8357164232*CHu[2, 2] - 1066044032*Pi^2*CHu[2, 2] - 
           11705976*CHu[3, 3]) + MW2^2*MZ2^11*((-21807538 + 2150192*Pi^2)*
            CHd[1, 1] + (-21807538 + 2150192*Pi^2)*CHd[2, 2] - 
           21807538*CHd[3, 3] + 2150192*Pi^2*CHd[3, 3] - 2558592*CHe[1, 1] - 
           2558592*CHe[2, 2] - 2558592*CHe[3, 3] - 2558592*CHl1[1, 1] - 
           2558592*CHl1[2, 2] - 2558592*CHl1[3, 3] - 198763035*CHl3[1, 1] + 
           26356080*Pi^2*CHl3[1, 1] - 198763035*CHl3[2, 2] + 
           26356080*Pi^2*CHl3[2, 2] + 2558592*CHl3[3, 3] + 
           145485178*CHq1[1, 1] - 14289488*Pi^2*CHq1[1, 1] - 
           161713047*CHq1[2, 2] + 21268392*Pi^2*CHq1[2, 2] + 
           62350655*CHq1[3, 3] - 5838136*Pi^2*CHq1[3, 3] + 
           24087972*CHq3[1, 1] + 2613216*Pi^2*CHq3[1, 1] + 
           270211189*CHq3[2, 2] - 32944664*Pi^2*CHq3[2, 2] + 
           57312041*CHq3[3, 3] - 5838136*Pi^2*CHq3[3, 3] - 
           871624732*CHu[1, 1] + 104329376*Pi^2*CHu[1, 1] + 
           1182940000*CHu[2, 2] - 143157632*Pi^2*CHu[2, 2] - 
           2132370*CHu[3, 3]) + MW2^3*MZ2^10*(-2*(-64837039 + 5129464*Pi^2)*
            CHd[1, 1] - 2*(-64837039 + 5129464*Pi^2)*CHd[2, 2] + 
           129674078*CHd[3, 3] - 10258928*Pi^2*CHd[3, 3] + 
           6200352*CHe[1, 1] + 6200352*CHe[2, 2] + 6200352*CHe[3, 3] + 
           6200352*CHl1[1, 1] + 6200352*CHl1[2, 2] + 6200352*CHl1[3, 3] + 
           504625704*CHl3[1, 1] - 70906176*Pi^2*CHl3[1, 1] + 
           504625704*CHl3[2, 2] - 70906176*Pi^2*CHl3[2, 2] - 
           6200352*CHl3[3, 3] - 424811654*CHq1[1, 1] + 34744784*Pi^2*
            CHq1[1, 1] + 461983935*CHq1[2, 2] - 69131136*Pi^2*CHq1[2, 2] - 
           155362369*CHq1[3, 3] + 9384064*Pi^2*CHq1[3, 3] - 
           161040060*CHq3[1, 1] - 15976656*Pi^2*CHq3[1, 1] - 
           741873101*CHq3[2, 2] + 87899264*Pi^2*CHq3[2, 2] - 
           143903809*CHq3[3, 3] + 9384064*Pi^2*CHq3[3, 3] + 
           2621803556*CHu[1, 1] - 316207904*Pi^2*CHu[1, 1] - 
           3378076568*CHu[2, 2] + 423602048*Pi^2*CHu[2, 2] - 
           1372068*CHu[3, 3]) - 512*MW2^10*MZ2^3*((945013 + 115136*Pi^2)*
            CHd[1, 1] + (945013 + 115136*Pi^2)*CHd[2, 2] + 945013*CHd[3, 3] + 
           115136*Pi^2*CHd[3, 3] + 47520*CHe[1, 1] + 47520*CHe[2, 2] + 
           47520*CHe[3, 3] + 47520*CHl1[1, 1] + 47520*CHl1[2, 2] + 
           47520*CHl1[3, 3] + 262425*CHl3[1, 1] + 581304*Pi^2*CHl3[1, 1] + 
           262425*CHl3[2, 2] + 581304*Pi^2*CHl3[2, 2] - 47520*CHl3[3, 3] - 
           42711493*CHq1[1, 1] + 4102240*Pi^2*CHq1[1, 1] + 
           12861312*CHq1[2, 2] - 1972368*Pi^2*CHq1[2, 2] - 
           13915883*CHq1[3, 3] + 931136*Pi^2*CHq1[3, 3] - 
           12415167*CHq3[1, 1] - 2239968*Pi^2*CHq3[1, 1] - 
           18689488*CHq3[2, 2] + 3834640*Pi^2*CHq3[2, 2] - 
           17831489*CHq3[3, 3] + 931136*Pi^2*CHq3[3, 3] - 
           93392558*CHu[1, 1] + 9874400*Pi^2*CHu[1, 1] + 
           122765063*CHu[2, 2] - 13234160*Pi^2*CHu[2, 2] - 
           134568*CHu[3, 3]) + 1024*MW2^11*MZ2^2*
          (88*(41101 + 272*Pi^2)*CHd[1, 1] + 88*(41101 + 272*Pi^2)*
            CHd[2, 2] + 3616888*CHd[3, 3] + 23936*Pi^2*CHd[3, 3] + 
           3730767*CHl3[1, 1] + 75336*Pi^2*CHl3[1, 1] + 3730767*CHl3[2, 2] + 
           75336*Pi^2*CHl3[2, 2] - 15072952*CHq1[1, 1] + 
           1094272*Pi^2*CHq1[1, 1] + 13183155*CHq1[2, 2] - 
           955344*Pi^2*CHq1[2, 2] - 1611896*CHq1[3, 3] + 
           139136*Pi^2*CHq1[3, 3] + 2177760*CHq3[1, 1] - 
           816000*Pi^2*CHq3[1, 1] - 9717787*CHq3[2, 2] + 
           1233616*Pi^2*CHq3[2, 2] - 3299864*CHq3[3, 3] + 
           139136*Pi^2*CHq3[3, 3] - 22777856*CHu[1, 1] + 
           1640576*Pi^2*CHu[1, 1] + 30284483*CHu[2, 2] - 
           2222720*Pi^2*CHu[2, 2] - 42768*CHu[3, 3]) + 
         MW2*MZ2^12*(-4*(-321123 + 41056*Pi^2)*CHd[1, 1] - 
           4*(-321123 + 41056*Pi^2)*CHd[2, 2] + 1284492*CHd[3, 3] - 
           164224*Pi^2*CHd[3, 3] + 310464*CHe[1, 1] + 310464*CHe[2, 2] + 
           310464*CHe[3, 3] + 310464*CHl1[1, 1] + 310464*CHl1[2, 2] + 
           310464*CHl1[3, 3] + 40156533*CHl3[1, 1] - 4932192*Pi^2*
            CHl3[1, 1] + 40156533*CHl3[2, 2] - 4932192*Pi^2*CHl3[2, 2] - 
           310464*CHl3[3, 3] - 22220364*CHq1[1, 1] + 2440192*Pi^2*
            CHq1[1, 1] + 26878212*CHq1[2, 2] - 3278160*Pi^2*CHq1[2, 2] - 
           10310298*CHq1[3, 3] + 1142384*Pi^2*CHq1[3, 3] - 
           1028592*CHq3[1, 1] - 155424*Pi^2*CHq3[1, 1] - 
           46353384*CHq3[2, 2] + 5562928*Pi^2*CHq3[2, 2] - 
           9894096*CHq3[3, 3] + 1142384*Pi^2*CHq3[3, 3] + 
           149084328*CHu[1, 1] - 17879296*Pi^2*CHu[1, 1] - 
           210788184*CHu[2, 2] + 25206784*Pi^2*CHu[2, 2] + 
           355446*CHu[3, 3]) + 32*MW2^9*MZ2^4*(2*(-93438805 + 2296256*Pi^2)*
            CHd[1, 1] + 2*(-93438805 + 2296256*Pi^2)*CHd[2, 2] - 
           186877610*CHd[3, 3] + 4592512*Pi^2*CHd[3, 3] + 2024064*CHe[1, 1] + 
           2024064*CHe[2, 2] + 2024064*CHe[3, 3] + 2024064*CHl1[1, 1] + 
           2024064*CHl1[2, 2] + 2024064*CHl1[3, 3] - 368212119*CHl3[1, 1] + 
           23803680*Pi^2*CHl3[1, 1] - 368212119*CHl3[2, 2] + 
           23803680*Pi^2*CHl3[2, 2] - 2024064*CHl3[3, 3] - 
           440229718*CHq1[1, 1] + 62470400*Pi^2*CHq1[1, 1] - 
           172605162*CHq1[2, 2] + 4580160*Pi^2*CHq1[2, 2] - 
           240432386*CHq1[3, 3] + 22512256*Pi^2*CHq1[3, 3] - 
           232131726*CHq3[1, 1] - 17445888*Pi^2*CHq3[1, 1] + 
           14097158*CHq3[2, 2] + 40444352*Pi^2*CHq3[2, 2] - 
           268418882*CHq3[3, 3] + 22512256*Pi^2*CHq3[3, 3] - 
           2167652972*CHu[1, 1] + 275789056*Pi^2*CHu[1, 1] + 
           2860369820*CHu[2, 2] - 366510976*Pi^2*CHu[2, 2] + 
           1722096*CHu[3, 3]) - 16*MW2^8*MZ2^5*(2*(-262237281 + 7666048*Pi^2)*
            CHd[1, 1] + 2*(-262237281 + 7666048*Pi^2)*CHd[2, 2] - 
           524474562*CHd[3, 3] + 15332096*Pi^2*CHd[3, 3] + 
           2954304*CHe[1, 1] + 2954304*CHe[2, 2] + 2954304*CHe[3, 3] + 
           2954304*CHl1[1, 1] + 2954304*CHl1[2, 2] + 2954304*CHl1[3, 3] - 
           1214105049*CHl3[1, 1] + 80145504*Pi^2*CHl3[1, 1] - 
           1214105049*CHl3[2, 2] + 80145504*Pi^2*CHl3[2, 2] - 
           2954304*CHl3[3, 3] + 42823650*CHq1[1, 1] + 45922816*Pi^2*
            CHq1[1, 1] - 713671242*CHq1[2, 2] + 88817856*Pi^2*CHq1[2, 2] - 
           104522046*CHq1[3, 3] + 32777984*Pi^2*CHq1[3, 3] + 
           46626906*CHq3[1, 1] + 19633152*Pi^2*CHq3[1, 1] + 
           793521174*CHq3[2, 2] - 23261888*Pi^2*CHq3[2, 2] - 
           90792726*CHq3[3, 3] + 32777984*Pi^2*CHq3[3, 3] - 
           4639384812*CHu[1, 1] + 616704128*Pi^2*CHu[1, 1] + 
           6033592488*CHu[2, 2] - 818855168*Pi^2*CHu[2, 2] + 
           11032704*CHu[3, 3]) + 2*MW2^4*MZ2^9*((-194251147 + 9850928*Pi^2)*
            CHd[1, 1] + (-194251147 + 9850928*Pi^2)*CHd[2, 2] - 
           194251147*CHd[3, 3] + 9850928*Pi^2*CHd[3, 3] + 1413648*CHe[1, 1] + 
           1413648*CHe[2, 2] + 1413648*CHe[3, 3] + 1413648*CHl1[1, 1] + 
           1413648*CHl1[2, 2] + 1413648*CHl1[3, 3] - 300439461*CHl3[1, 1] + 
           29955816*Pi^2*CHl3[1, 1] - 300439461*CHl3[2, 2] + 
           29955816*Pi^2*CHl3[2, 2] - 1413648*CHl3[3, 3] + 
           137392531*CHq1[1, 1] + 3951376*Pi^2*CHq1[1, 1] - 
           254547078*CHq1[2, 2] + 44368416*Pi^2*CHq1[2, 2] - 
           19100728*CHq1[3, 3] + 11797184*Pi^2*CHq1[3, 3] + 
           177169149*CHq3[1, 1] + 19642992*Pi^2*CHq3[1, 1] + 
           318104818*CHq3[2, 2] - 20774048*Pi^2*CHq3[2, 2] - 
           12030160*CHq3[3, 3] + 11797184*Pi^2*CHq3[3, 3] - 
           1661829610*CHu[1, 1] + 212117024*Pi^2*CHu[1, 1] + 
           1969662616*CHu[2, 2] - 274906880*Pi^2*CHu[2, 2] + 
           17036712*CHu[3, 3]) + 4*MW2^7*MZ2^6*
          (2*(-637838881 + 29170880*Pi^2)*CHd[1, 1] + 
           2*(-637838881 + 29170880*Pi^2)*CHd[2, 2] - 1275677762*CHd[3, 3] + 
           58341760*Pi^2*CHd[3, 3] - 6672384*CHe[1, 1] - 6672384*CHe[2, 2] - 
           6672384*CHe[3, 3] - 6672384*CHl1[1, 1] - 6672384*CHl1[2, 2] - 
           6672384*CHl1[3, 3] - 3668055621*CHl3[1, 1] + 338153472*Pi^2*
            CHl3[1, 1] - 3668055621*CHl3[2, 2] + 338153472*Pi^2*CHl3[2, 2] + 
           6672384*CHl3[3, 3] + 2079762242*CHq1[1, 1] - 100317952*Pi^2*
            CHq1[1, 1] - 2319782646*CHq1[2, 2] + 394939008*Pi^2*CHq1[2, 2] + 
           839273326*CHq1[3, 3] + 19075456*Pi^2*CHq1[3, 3] + 
           1420507242*CHq3[1, 1] + 138468864*Pi^2*CHq3[1, 1] + 
           3857721890*CHq3[2, 2] - 356788096*Pi^2*CHq3[2, 2] + 
           928413406*CHq3[3, 3] + 19075456*Pi^2*CHq3[3, 3] - 
           14029483292*CHu[1, 1] + 1800225280*Pi^2*CHu[1, 1] + 
           17842472456*CHu[2, 2] - 2403959296*Pi^2*CHu[2, 2] + 
           25544880*CHu[3, 3])) + 
       MT2^6*(-811008*MW2^11*(152*CHd[1, 1] + 152*CHd[2, 2] + 152*CHd[3, 3] - 
           77*CHl3[1, 1] - 77*CHl3[2, 2] - 152*CHq1[1, 1] + 684*CHq1[2, 2] + 
           152*CHq1[3, 3] + 520*CHq3[1, 1] - 404*CHq3[2, 2] + 
           152*CHq3[3, 3] - 304*CHu[1, 1] + 532*CHu[2, 2]) + 
         2048*MW2^10*MZ2*(64*(6065 + 4*Pi^2)*CHd[1, 1] + 64*(6065 + 4*Pi^2)*
            CHd[2, 2] + 388160*CHd[3, 3] + 256*Pi^2*CHd[3, 3] - 
           58497*CHl3[1, 1] + 336*Pi^2*CHl3[1, 1] - 58497*CHl3[2, 2] + 
           336*Pi^2*CHl3[2, 2] - 476864*CHq1[1, 1] + 8192*Pi^2*CHq1[1, 1] + 
           1217664*CHq1[2, 2] - 10464*Pi^2*CHq1[2, 2] + 207584*CHq1[3, 3] + 
           256*Pi^2*CHq1[3, 3] + 837744*CHq3[1, 1] - 7680*Pi^2*CHq3[1, 1] - 
           746696*CHq3[2, 2] + 10976*Pi^2*CHq3[2, 2] + 231344*CHq3[3, 3] + 
           256*Pi^2*CHq3[3, 3] - 855520*CHu[1, 1] + 7936*Pi^2*CHu[1, 1] + 
           1322524*CHu[2, 2] - 10720*Pi^2*CHu[2, 2]) + 
         2*MW2^3*MZ2^8*((74406445 - 2382176*Pi^2)*CHd[1, 1] + 
           (74406445 - 2382176*Pi^2)*CHd[2, 2] + 74406445*CHd[3, 3] - 
           2382176*Pi^2*CHd[3, 3] + 1570176*CHe[1, 1] + 1570176*CHe[2, 2] + 
           1570176*CHe[3, 3] + 1570176*CHl1[1, 1] + 1570176*CHl1[2, 2] + 
           1570176*CHl1[3, 3] + 124242696*CHl3[1, 1] - 20056704*Pi^2*
            CHl3[1, 1] + 124242696*CHl3[2, 2] - 20056704*Pi^2*CHl3[2, 2] - 
           1570176*CHl3[3, 3] - 156482269*CHq1[1, 1] + 9665504*Pi^2*
            CHq1[1, 1] + 264697353*CHq1[2, 2] - 18100992*Pi^2*CHq1[2, 2] + 
           85306219*CHq1[3, 3] + 2997184*Pi^2*CHq1[3, 3] + 
           74410923*CHq3[1, 1] - 3671136*Pi^2*CHq3[1, 1] - 
           277066531*CHq3[2, 2] + 24095360*Pi^2*CHq3[2, 2] + 
           118015987*CHq3[3, 3] + 2997184*Pi^2*CHq3[3, 3] + 
           622705270*CHu[1, 1] - 85833152*Pi^2*CHu[1, 1] - 
           852072208*CHu[2, 2] + 116223872*Pi^2*CHu[2, 2] - 
           24164928*CHu[3, 3]) - 32*MW2^7*MZ2^4*((71627386 + 330880*Pi^2)*
            CHd[1, 1] + (71627386 + 330880*Pi^2)*CHd[2, 2] + 
           71627386*CHd[3, 3] + 330880*Pi^2*CHd[3, 3] + 141696*CHe[1, 1] + 
           141696*CHe[2, 2] + 141696*CHe[3, 3] + 141696*CHl1[1, 1] + 
           141696*CHl1[2, 2] + 141696*CHl1[3, 3] + 34153143*CHl3[1, 1] + 
           1694688*Pi^2*CHl3[1, 1] + 34153143*CHl3[2, 2] + 
           1694688*Pi^2*CHl3[2, 2] - 141696*CHl3[3, 3] - 
           123283066*CHq1[1, 1] + 5120768*Pi^2*CHq1[1, 1] + 
           4679610*CHq1[2, 2] - 308544*Pi^2*CHq1[2, 2] - 
           81029774*CHq1[3, 3] + 1678720*Pi^2*CHq1[3, 3] - 
           21912642*CHq3[1, 1] - 1763328*Pi^2*CHq3[1, 1] - 
           103110646*CHq3[2, 2] + 3665984*Pi^2*CHq3[2, 2] - 
           60445070*CHq3[3, 3] + 1678720*Pi^2*CHq3[3, 3] - 
           330898868*CHu[1, 1] + 20338432*Pi^2*CHu[1, 1] + 
           458343716*CHu[2, 2] - 27058816*Pi^2*CHu[2, 2] - 
           2786832*CHu[3, 3]) + 512*MW2^8*MZ2^3*((5649851 + 8256*Pi^2)*
            CHd[1, 1] + (5649851 + 8256*Pi^2)*CHd[2, 2] + 5649851*CHd[3, 3] + 
           8256*Pi^2*CHd[3, 3] + 3168*CHe[1, 1] + 3168*CHe[2, 2] + 
           3168*CHe[3, 3] + 3168*CHl1[1, 1] + 3168*CHl1[2, 2] + 
           3168*CHl1[3, 3] + 2104410*CHl3[1, 1] + 40296*Pi^2*CHl3[1, 1] + 
           2104410*CHl3[2, 2] + 40296*Pi^2*CHl3[2, 2] - 3168*CHl3[3, 3] - 
           8691563*CHq1[1, 1] + 297888*Pi^2*CHq1[1, 1] + 6504804*CHq1[2, 2] - 
           154800*Pi^2*CHq1[2, 2] - 2249845*CHq1[3, 3] + 
           64704*Pi^2*CHq1[3, 3] + 3044751*CHq3[1, 1] - 
           168480*Pi^2*CHq3[1, 1] - 8510132*CHq3[2, 2] + 
           284208*Pi^2*CHq3[2, 2] - 1145431*CHq3[3, 3] + 
           64704*Pi^2*CHq3[3, 3] - 17724082*CHu[1, 1] + 
           692256*Pi^2*CHu[1, 1] + 24480637*CHu[2, 2] - 
           928272*Pi^2*CHu[2, 2] - 235944*CHu[3, 3]) + 
         MW2*MZ2^10*((5795106 - 82864*Pi^2)*CHd[1, 1] + 
           (5795106 - 82864*Pi^2)*CHd[2, 2] + 5795106*CHd[3, 3] - 
           82864*Pi^2*CHd[3, 3] + 155232*CHe[1, 1] + 155232*CHe[2, 2] + 
           155232*CHe[3, 3] + 155232*CHl1[1, 1] + 155232*CHl1[2, 2] + 
           155232*CHl1[3, 3] + 17020008*CHl3[1, 1] - 2270880*Pi^2*
            CHl3[1, 1] + 17020008*CHl3[2, 2] - 2270880*Pi^2*CHl3[2, 2] - 
           155232*CHl3[3, 3] - 15603306*CHq1[1, 1] + 1140880*Pi^2*
            CHq1[1, 1] + 16803711*CHq1[2, 2] - 1535232*Pi^2*CHq1[2, 2] + 
           21831*CHq1[3, 3] + 531584*Pi^2*CHq1[3, 3] + 1630152*CHq3[1, 1] - 
           77712*Pi^2*CHq3[1, 1] - 28832349*CHq3[2, 2] + 
           2598400*Pi^2*CHq3[2, 2] + 3679383*CHq3[3, 3] + 
           531584*Pi^2*CHq3[3, 3] + 58958556*CHu[1, 1] - 
           8298400*Pi^2*CHu[1, 1] - 82416696*CHu[2, 2] + 11671936*Pi^2*
            CHu[2, 2] - 136044*CHu[3, 3]) - 1024*MW2^9*MZ2^2*
          (8*(253247 + 208*Pi^2)*CHd[1, 1] + 8*(253247 + 208*Pi^2)*
            CHd[2, 2] + 2025976*CHd[3, 3] + 1664*Pi^2*CHd[3, 3] + 
           299565*CHl3[1, 1] + 5112*Pi^2*CHl3[1, 1] + 299565*CHl3[2, 2] + 
           5112*Pi^2*CHl3[2, 2] - 2813368*CHq1[1, 1] + 
           75136*Pi^2*CHq1[1, 1] + 4182357*CHq1[2, 2] - 
           66480*Pi^2*CHq1[2, 2] + 189064*CHq1[3, 3] + 9344*Pi^2*CHq1[3, 3] + 
           2611248*CHq3[1, 1] - 56448*Pi^2*CHq3[1, 1] - 3273709*CHq3[2, 2] + 
           85168*Pi^2*CHq3[2, 2] + 442552*CHq3[3, 3] + 9344*Pi^2*CHq3[3, 3] - 
           5109344*CHu[1, 1] + 111488*Pi^2*CHu[1, 1] + 7290725*CHu[2, 2] - 
           151040*Pi^2*CHu[2, 2] - 42768*CHu[3, 3]) - 
         MZ2^11*((293778 + 752*Pi^2)*CHd[1, 1] + (293778 + 752*Pi^2)*
            CHd[2, 2] + 293778*CHd[3, 3] + 752*Pi^2*CHd[3, 3] + 
           1498077*CHl3[1, 1] - 195216*Pi^2*CHl3[1, 1] + 1498077*CHl3[2, 2] - 
           195216*Pi^2*CHl3[2, 2] - 953514*CHq1[1, 1] + 
           79216*Pi^2*CHq1[1, 1] + 949401*CHq1[2, 2] - 103848*Pi^2*
            CHq1[2, 2] - 116901*CHq1[3, 3] + 39608*Pi^2*CHq1[3, 3] - 
           1960539*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 88017*CHq3[3, 3] + 
           39608*Pi^2*CHq3[3, 3] + 4690332*CHu[1, 1] - 641248*Pi^2*
            CHu[1, 1] - 6713928*CHu[2, 2] + 931456*Pi^2*CHu[2, 2] + 
           44982*CHu[3, 3]) + 2*MW2^2*MZ2^9*((-20632693 + 493296*Pi^2)*
            CHd[1, 1] + (-20632693 + 493296*Pi^2)*CHd[2, 2] - 
           20632693*CHd[3, 3] + 493296*Pi^2*CHd[3, 3] - 562032*CHe[1, 1] - 
           562032*CHe[2, 2] - 562032*CHe[3, 3] - 562032*CHl1[1, 1] - 
           562032*CHl1[2, 2] - 562032*CHl1[3, 3] - 42255015*CHl3[1, 1] + 
           6185640*Pi^2*CHl3[1, 1] - 42255015*CHl3[2, 2] + 
           6185640*Pi^2*CHl3[2, 2] + 562032*CHl3[3, 3] + 
           49122013*CHq1[1, 1] - 3298992*Pi^2*CHq1[1, 1] - 
           62251680*CHq1[2, 2] + 4938912*Pi^2*CHq1[2, 2] - 
           9845110*CHq1[3, 3] - 1342272*Pi^2*CHq1[3, 3] - 
           11378553*CHq3[1, 1] + 614448*Pi^2*CHq3[1, 1] + 
           85914736*CHq3[2, 2] - 7623456*Pi^2*CHq3[2, 2] - 
           21184198*CHq3[3, 3] - 1342272*Pi^2*CHq3[3, 3] - 
           172062262*CHu[1, 1] + 24337824*Pi^2*CHu[1, 1] + 
           236371432*CHu[2, 2] - 33446400*Pi^2*CHu[2, 2] + 
           3930984*CHu[3, 3]) + 16*MW2^6*MZ2^5*(2*(27982477 + 572800*Pi^2)*
            CHd[1, 1] + 2*(27982477 + 572800*Pi^2)*CHd[2, 2] + 
           55964954*CHd[3, 3] + 1145600*Pi^2*CHd[3, 3] + 248256*CHe[1, 1] + 
           248256*CHe[2, 2] + 248256*CHe[3, 3] + 248256*CHl1[1, 1] + 
           248256*CHl1[2, 2] + 248256*CHl1[3, 3] + 15314769*CHl3[1, 1] + 
           5966880*Pi^2*CHl3[1, 1] + 15314769*CHl3[2, 2] + 
           5966880*Pi^2*CHl3[2, 2] - 248256*CHl3[3, 3] - 
           114827834*CHq1[1, 1] + 5698048*Pi^2*CHq1[1, 1] - 
           141407646*CHq1[2, 2] + 5178432*Pi^2*CHq1[2, 2] - 
           171319690*CHq1[3, 3] + 2908928*Pi^2*CHq1[3, 3] - 
           111971538*CHq3[1, 1] + 119808*Pi^2*CHq3[1, 1] - 
           58024190*CHq3[2, 2] + 639424*Pi^2*CHq3[2, 2] - 
           145536754*CHq3[3, 3] + 2908928*Pi^2*CHq3[3, 3] - 
           568601284*CHu[1, 1] + 49490816*Pi^2*CHu[1, 1] + 
           796734088*CHu[2, 2] - 65766656*Pi^2*CHu[2, 2] + 
           4022208*CHu[3, 3]) + 4*MW2^4*MZ2^7*((-67944854 + 3121504*Pi^2)*
            CHd[1, 1] + (-67944854 + 3121504*Pi^2)*CHd[2, 2] - 
           67944854*CHd[3, 3] + 3121504*Pi^2*CHd[3, 3] - 969120*CHe[1, 1] - 
           969120*CHe[2, 2] - 969120*CHe[3, 3] - 969120*CHl1[1, 1] - 
           969120*CHl1[2, 2] - 969120*CHl1[3, 3] - 114414105*CHl3[1, 1] + 
           20656752*Pi^2*CHl3[1, 1] - 114414105*CHl3[2, 2] + 
           20656752*Pi^2*CHl3[2, 2] + 969120*CHl3[3, 3] + 
           119527238*CHq1[1, 1] - 6550624*Pi^2*CHq1[1, 1] - 
           357607464*CHq1[2, 2] + 20562528*Pi^2*CHq1[2, 2] - 
           176502164*CHq1[3, 3] - 585632*Pi^2*CHq1[3, 3] - 
           143656230*CHq3[1, 1] + 5379360*Pi^2*CHq3[1, 1] + 
           252777056*CHq3[2, 2] - 21733792*Pi^2*CHq3[2, 2] - 
           195090980*CHq3[3, 3] - 585632*Pi^2*CHq3[3, 3] - 
           790912868*CHu[1, 1] + 101379520*Pi^2*CHu[1, 1] + 
           1093094408*CHu[2, 2] - 136038784*Pi^2*CHu[2, 2] + 
           32033736*CHu[3, 3]) - 4*MW2^5*MZ2^6*(2*(-8195615 + 2426688*Pi^2)*
            CHd[1, 1] + 2*(-8195615 + 2426688*Pi^2)*CHd[2, 2] - 
           16391230*CHd[3, 3] + 4853376*Pi^2*CHd[3, 3] - 161280*CHe[1, 1] - 
           161280*CHe[2, 2] - 161280*CHe[3, 3] - 161280*CHl1[1, 1] - 
           161280*CHl1[2, 2] - 161280*CHl1[3, 3] - 102914331*CHl3[1, 1] + 
           27533568*Pi^2*CHl3[1, 1] - 102914331*CHl3[2, 2] + 
           27533568*Pi^2*CHl3[2, 2] + 161280*CHl3[3, 3] - 
           16496066*CHq1[1, 1] + 1813248*Pi^2*CHq1[1, 1] - 
           612906954*CHq1[2, 2] + 28761984*Pi^2*CHq1[2, 2] - 
           437512366*CHq1[3, 3] + 4613760*Pi^2*CHq1[3, 3] - 
           338909418*CHq3[1, 1] + 7414272*Pi^2*CHq3[1, 1] + 
           191157790*CHq3[2, 2] - 19534464*Pi^2*CHq3[2, 2] - 
           417244510*CHq3[3, 3] + 4613760*Pi^2*CHq3[3, 3] - 
           1516318564*CHu[1, 1] + 168104448*Pi^2*CHu[1, 1] + 
           2122869112*CHu[2, 2] - 224202240*Pi^2*CHu[2, 2] + 
           41084784*CHu[3, 3])) - 3*MT2^4*MW2*
        (450560*MW2^12*(472*CHd[1, 1] + 472*CHd[2, 2] + 472*CHd[3, 3] - 
           21*CHl3[1, 1] - 21*CHl3[2, 2] - 472*CHq1[1, 1] + 2124*CHq1[2, 2] + 
           472*CHq1[3, 3] + 1992*CHq3[1, 1] - 1396*CHq3[2, 2] + 
           472*CHq3[3, 3] - 944*CHu[1, 1] + 1652*CHu[2, 2]) - 
         2048*MW2^11*MZ2*(32*(20043 + 40*Pi^2)*CHd[1, 1] + 
           32*(20043 + 40*Pi^2)*CHd[2, 2] + 641376*CHd[3, 3] + 
           1280*Pi^2*CHd[3, 3] + 176787*CHl3[1, 1] + 1680*Pi^2*CHl3[1, 1] + 
           176787*CHl3[2, 2] + 1680*Pi^2*CHl3[2, 2] - 1084896*CHq1[1, 1] + 
           40960*Pi^2*CHq1[1, 1] + 2310672*CHq1[2, 2] - 
           52320*Pi^2*CHq1[2, 2] + 329856*CHq1[3, 3] + 1280*Pi^2*CHq1[3, 3] + 
           1498512*CHq3[1, 1] - 38400*Pi^2*CHq3[1, 1] - 1381464*CHq3[2, 2] + 
           54880*Pi^2*CHq3[2, 2] + 274416*CHq3[3, 3] + 1280*Pi^2*CHq3[3, 3] - 
           1678752*CHu[1, 1] + 39680*Pi^2*CHu[1, 1] + 2508156*CHu[2, 2] - 
           53600*Pi^2*CHu[2, 2]) + MW2^2*MZ2^10*(4*(-2627253 + 350228*Pi^2)*
            CHd[1, 1] + 4*(-2627253 + 350228*Pi^2)*CHd[2, 2] - 
           10509012*CHd[3, 3] + 1400912*Pi^2*CHd[3, 3] - 1900224*CHe[1, 1] - 
           1900224*CHe[2, 2] - 1900224*CHe[3, 3] - 1900224*CHl1[1, 1] - 
           1900224*CHl1[2, 2] - 1900224*CHl1[3, 3] - 185254920*CHl3[1, 1] + 
           23725680*Pi^2*CHl3[1, 1] - 185254920*CHl3[2, 2] + 
           23725680*Pi^2*CHl3[2, 2] + 1900224*CHl3[3, 3] + 
           116528652*CHq1[1, 1] - 12302384*Pi^2*CHq1[1, 1] - 
           128506959*CHq1[2, 2] + 17553984*Pi^2*CHq1[2, 2] + 
           61425621*CHq1[3, 3] - 5342464*Pi^2*CHq1[3, 3] + 
           21263238*CHq3[1, 1] + 1617456*Pi^2*CHq3[1, 1] + 
           228415461*CHq3[2, 2] - 28238912*Pi^2*CHq3[2, 2] + 
           60079233*CHq3[3, 3] - 5342464*Pi^2*CHq3[3, 3] - 
           758381112*CHu[1, 1] + 90167648*Pi^2*CHu[1, 1] + 
           1045060704*CHu[2, 2] - 125252480*Pi^2*CHu[2, 2] - 
           3699000*CHu[3, 3]) - 2*MW2^3*MZ2^9*(16*(-3584869 + 303041*Pi^2)*
            CHd[1, 1] + 16*(-3584869 + 303041*Pi^2)*CHd[2, 2] - 
           57357904*CHd[3, 3] + 4848656*Pi^2*CHd[3, 3] - 4380336*CHe[1, 1] - 
           4380336*CHe[2, 2] - 4380336*CHe[3, 3] - 4380336*CHl1[1, 1] - 
           4380336*CHl1[2, 2] - 4380336*CHl1[3, 3] - 381633030*CHl3[1, 1] + 
           50984904*Pi^2*CHl3[1, 1] - 381633030*CHl3[2, 2] + 
           50984904*Pi^2*CHl3[2, 2] + 4380336*CHl3[3, 3] + 
           281880328*CHq1[1, 1] - 26160464*Pi^2*CHq1[1, 1] - 
           300386343*CHq1[2, 2] + 42795552*Pi^2*CHq1[2, 2] + 
           124767341*CHq1[3, 3] - 9708544*Pi^2*CHq1[3, 3] + 
           76683018*CHq3[1, 1] + 6743376*Pi^2*CHq3[1, 1] + 
           518845501*CHq3[2, 2] - 62212640*Pi^2*CHq3[2, 2] + 
           115466417*CHq3[3, 3] - 9708544*Pi^2*CHq3[3, 3] - 
           1723440592*CHu[1, 1] + 207522272*Pi^2*CHu[1, 1] + 
           2302532320*CHu[2, 2] - 283455872*Pi^2*CHu[2, 2] - 
           3596112*CHu[3, 3]) + 32*MW2^8*MZ2^4*(2*(8801613 + 893248*Pi^2)*
            CHd[1, 1] + 2*(8801613 + 893248*Pi^2)*CHd[2, 2] + 
           17603226*CHd[3, 3] + 1786496*Pi^2*CHd[3, 3] + 759168*CHe[1, 1] + 
           759168*CHe[2, 2] + 759168*CHe[3, 3] + 759168*CHl1[1, 1] + 
           759168*CHl1[2, 2] + 759168*CHl1[3, 3] - 63205245*CHl3[1, 1] + 
           9118176*Pi^2*CHl3[1, 1] - 63205245*CHl3[2, 2] + 
           9118176*Pi^2*CHl3[2, 2] - 759168*CHl3[3, 3] - 
           324549018*CHq1[1, 1] + 30370048*Pi^2*CHq1[1, 1] + 
           6262074*CHq1[2, 2] - 4019520*Pi^2*CHq1[2, 2] - 
           162721566*CHq1[3, 3] + 9428864*Pi^2*CHq1[3, 3] - 
           94816386*CHq3[1, 1] - 11512320*Pi^2*CHq3[1, 1] - 
           133540374*CHq3[2, 2] + 22877248*Pi^2*CHq3[2, 2] - 
           161614014*CHq3[3, 3] + 9428864*Pi^2*CHq3[3, 3] - 
           1076217012*CHu[1, 1] + 112768256*Pi^2*CHu[1, 1] + 
           1438273044*CHu[2, 2] - 150146432*Pi^2*CHu[2, 2] - 
           2152224*CHu[3, 3]) - 256*MW2^9*MZ2^3*(2*(5984071 + 44608*Pi^2)*
            CHd[1, 1] + 2*(5984071 + 44608*Pi^2)*CHd[2, 2] + 
           11968142*CHd[3, 3] + 89216*Pi^2*CHd[3, 3] + 31680*CHe[1, 1] + 
           31680*CHe[2, 2] + 31680*CHe[3, 3] + 31680*CHl1[1, 1] + 
           31680*CHl1[2, 2] + 31680*CHl1[3, 3] + 5855865*CHl3[1, 1] + 
           423408*Pi^2*CHl3[1, 1] + 5855865*CHl3[2, 2] + 
           423408*Pi^2*CHl3[2, 2] - 31680*CHl3[3, 3] - 45534830*CHq1[1, 1] + 
           3279424*Pi^2*CHq1[1, 1] + 25449756*CHq1[2, 2] - 
           1813920*Pi^2*CHq1[2, 2] - 12151234*CHq1[3, 3] + 
           684416*Pi^2*CHq1[3, 3] + 355062*CHq3[1, 1] - 1910592*Pi^2*
            CHq3[1, 1] - 29771612*CHq3[2, 2] + 3182752*Pi^2*CHq3[2, 2] - 
           13084102*CHq3[3, 3] + 684416*Pi^2*CHq3[3, 3] - 
           92409652*CHu[1, 1] + 7368512*Pi^2*CHu[1, 1] + 
           123759022*CHu[2, 2] - 9886880*Pi^2*CHu[2, 2] - 487008*CHu[3, 3]) - 
         12*MW2*MZ2^11*((45596 + 6592*Pi^2)*CHd[1, 1] + (45596 + 6592*Pi^2)*
            CHd[2, 2] + 45596*CHd[3, 3] + 6592*Pi^2*CHd[3, 3] - 
           12936*CHe[1, 1] - 12936*CHe[2, 2] - 12936*CHe[3, 3] - 
           12936*CHl1[1, 1] - 12936*CHl1[2, 2] - 12936*CHl1[3, 3] - 
           2224841*CHl3[1, 1] + 270580*Pi^2*CHl3[1, 1] - 2224841*CHl3[2, 2] + 
           270580*Pi^2*CHl3[2, 2] + 12936*CHl3[3, 3] + 1046644*CHq1[1, 1] - 
           128080*Pi^2*CHq1[1, 1] - 1302330*CHq1[2, 2] + 
           171206*Pi^2*CHq1[2, 2] + 643724*CHq1[3, 3] - 
           60802*Pi^2*CHq1[3, 3] + 102426*CHq3[1, 1] + 6476*Pi^2*CHq3[1, 1] + 
           2313367*CHq3[2, 2] - 292810*Pi^2*CHq3[2, 2] + 693323*CHq3[3, 3] - 
           60802*Pi^2*CHq3[3, 3] - 8169376*CHu[1, 1] + 958720*Pi^2*
            CHu[1, 1] + 11620990*CHu[2, 2] - 1360768*Pi^2*CHu[2, 2] - 
           31023*CHu[3, 3]) + 3072*MW2^10*MZ2^2*(16*(61255 + 184*Pi^2)*
            CHd[1, 1] + 16*(61255 + 184*Pi^2)*CHd[2, 2] + 980080*CHd[3, 3] + 
           2944*Pi^2*CHd[3, 3] + 498241*CHl3[1, 1] + 8744*Pi^2*CHl3[1, 1] + 
           498241*CHl3[2, 2] + 8744*Pi^2*CHl3[2, 2] - 2351536*CHq1[1, 1] + 
           130688*Pi^2*CHq1[1, 1] + 2715823*CHq1[2, 2] - 
           117776*Pi^2*CHq1[2, 2] - 60432*CHq1[3, 3] + 
           15744*Pi^2*CHq1[3, 3] + 1137640*CHq3[1, 1] - 
           99200*Pi^2*CHq3[1, 1] - 2005047*CHq3[2, 2] + 
           149264*Pi^2*CHq3[2, 2] - 154072*CHq3[3, 3] + 
           15744*Pi^2*CHq3[3, 3] - 3775280*CHu[1, 1] + 191104*Pi^2*
            CHu[1, 1] + 5188895*CHu[2, 2] - 258880*Pi^2*CHu[2, 2] - 
           15840*CHu[3, 3]) + MZ2^12*((139518 - 752*Pi^2)*CHd[1, 1] + 
           (139518 - 752*Pi^2)*CHd[2, 2] + 139518*CHd[3, 3] - 
           752*Pi^2*CHd[3, 3] - 1648017*CHl3[1, 1] + 195216*Pi^2*CHl3[1, 1] - 
           1648017*CHl3[2, 2] + 195216*Pi^2*CHl3[2, 2] + 520218*CHq1[1, 1] - 
           79216*Pi^2*CHq1[1, 1] - 811161*CHq1[2, 2] + 103848*Pi^2*
            CHq1[2, 2] + 380061*CHq1[3, 3] - 39608*Pi^2*CHq1[3, 3] + 
           1389003*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] + 475023*CHq3[3, 3] - 
           39608*Pi^2*CHq3[3, 3] - 5556924*CHu[1, 1] + 641248*Pi^2*
            CHu[1, 1] + 8133480*CHu[2, 2] - 931456*Pi^2*CHu[2, 2] + 
           14994*CHu[3, 3]) - 48*MW2^7*MZ2^5*(10*(-4243371 + 212992*Pi^2)*
            CHd[1, 1] + 10*(-4243371 + 212992*Pi^2)*CHd[2, 2] - 
           42433710*CHd[3, 3] + 2129920*Pi^2*CHd[3, 3] + 508224*CHe[1, 1] + 
           508224*CHe[2, 2] + 508224*CHe[3, 3] + 508224*CHl1[1, 1] + 
           508224*CHl1[2, 2] + 508224*CHl1[3, 3] - 129902757*CHl3[1, 1] + 
           11074592*Pi^2*CHl3[1, 1] - 129902757*CHl3[2, 2] + 
           11074592*Pi^2*CHl3[2, 2] - 508224*CHl3[3, 3] - 
           90108210*CHq1[1, 1] + 12910592*Pi^2*CHq1[1, 1] - 
           101172150*CHq1[2, 2] + 8425024*Pi^2*CHq1[2, 2] - 
           84331962*CHq1[3, 3] + 5967360*Pi^2*CHq1[3, 3] - 
           46374762*CHq3[1, 1] - 975872*Pi^2*CHq3[1, 1] + 
           41478186*CHq3[2, 2] + 3509696*Pi^2*CHq3[2, 2] - 
           80463474*CHq3[3, 3] + 5967360*Pi^2*CHq3[3, 3] - 
           801347604*CHu[1, 1] + 96043648*Pi^2*CHu[1, 1] + 
           1062356592*CHu[2, 2] - 127650304*Pi^2*CHu[2, 2] + 
           2154240*CHu[3, 3]) + 6*MW2^4*MZ2^8*((-91059835 + 6051296*Pi^2)*
            CHd[1, 1] + (-91059835 + 6051296*Pi^2)*CHd[2, 2] - 
           91059835*CHd[3, 3] + 6051296*Pi^2*CHd[3, 3] - 3263040*CHe[1, 1] - 
           3263040*CHe[2, 2] - 3263040*CHe[3, 3] - 3263040*CHl1[1, 1] - 
           3263040*CHl1[2, 2] - 3263040*CHl1[3, 3] - 365210742*CHl3[1, 1] + 
           47199008*Pi^2*CHl3[1, 1] - 365210742*CHl3[2, 2] + 
           47199008*Pi^2*CHl3[2, 2] + 3263040*CHl3[3, 3] + 
           262241131*CHq1[1, 1] - 20476256*Pi^2*CHq1[1, 1] - 
           304971251*CHq1[2, 2] + 43876672*Pi^2*CHq1[2, 2] + 
           88107055*CHq1[3, 3] - 5385728*Pi^2*CHq1[3, 3] + 
           92678779*CHq3[1, 1] + 9704800*Pi^2*CHq3[1, 1] + 
           489919937*CHq3[2, 2] - 54648128*Pi^2*CHq3[2, 2] + 
           79581711*CHq3[3, 3] - 5385728*Pi^2*CHq3[3, 3] - 
           1721612314*CHu[1, 1] + 210641600*Pi^2*CHu[1, 1] + 
           2247717088*CHu[2, 2] - 284398976*Pi^2*CHu[2, 2] + 
           3537936*CHu[3, 3]) - 8*MW2^5*MZ2^7*(4*(-47543067 + 2557612*Pi^2)*
            CHd[1, 1] + 4*(-47543067 + 2557612*Pi^2)*CHd[2, 2] - 
           190172268*CHd[3, 3] + 10230448*Pi^2*CHd[3, 3] - 
           2503440*CHe[1, 1] - 2503440*CHe[2, 2] - 2503440*CHe[3, 3] - 
           2503440*CHl1[1, 1] - 2503440*CHl1[2, 2] - 2503440*CHl1[3, 3] - 
           580516695*CHl3[1, 1] + 65408664*Pi^2*CHl3[1, 1] - 
           580516695*CHl3[2, 2] + 65408664*Pi^2*CHl3[2, 2] + 
           2503440*CHl3[3, 3] + 302684580*CHq1[1, 1] - 15469936*Pi^2*
            CHq1[1, 1] - 486046011*CHq1[2, 2] + 65787312*Pi^2*CHq1[2, 2] + 
           39164205*CHq1[3, 3] + 842800*Pi^2*CHq1[3, 3] + 
           118238370*CHq3[1, 1] + 17155536*Pi^2*CHq3[1, 1] + 
           672043581*CHq3[2, 2] - 64101712*Pi^2*CHq3[2, 2] + 
           34916493*CHq3[3, 3] + 842800*Pi^2*CHq3[3, 3] - 
           2711212416*CHu[1, 1] + 337501024*Pi^2*CHu[1, 1] + 
           3511032696*CHu[2, 2] - 452198080*Pi^2*CHu[2, 2] + 
           13910616*CHu[3, 3]) + 4*MW2^6*MZ2^6*((-631256822 + 28849280*Pi^2)*
            CHd[1, 1] + (-631256822 + 28849280*Pi^2)*CHd[2, 2] - 
           631256822*CHd[3, 3] + 28849280*Pi^2*CHd[3, 3] + 186624*CHe[1, 1] + 
           186624*CHe[2, 2] + 186624*CHe[3, 3] + 186624*CHl1[1, 1] + 
           186624*CHl1[2, 2] + 186624*CHl1[3, 3] - 1731333255*CHl3[1, 1] + 
           161535360*Pi^2*CHl3[1, 1] - 1731333255*CHl3[2, 2] + 
           161535360*Pi^2*CHl3[2, 2] - 186624*CHl3[3, 3] + 
           231368822*CHq1[1, 1] + 31858432*Pi^2*CHq1[1, 1] - 
           1427005170*CHq1[2, 2] + 164523648*Pi^2*CHq1[2, 2] - 
           333312902*CHq1[3, 3] + 34704512*Pi^2*CHq1[3, 3] + 
           28481070*CHq3[1, 1] + 37550592*Pi^2*CHq3[1, 1] + 
           1464606806*CHq3[2, 2] - 95114624*Pi^2*CHq3[2, 2] - 
           310587158*CHq3[3, 3] + 34704512*Pi^2*CHq3[3, 3] - 
           8309676980*CHu[1, 1] + 1038485504*Pi^2*CHu[1, 1] + 
           10849015736*CHu[2, 2] - 1384077824*Pi^2*CHu[2, 2] + 
           45702432*CHu[3, 3])) + MT2^3*MW2*
        (16220160*MW2^13*(40*CHd[1, 1] + 40*CHd[2, 2] + 40*CHd[3, 3] + 
           7*CHl3[1, 1] + 7*CHl3[2, 2] - 40*CHq1[1, 1] + 180*CHq1[2, 2] + 
           40*CHq1[3, 3] + 184*CHq3[1, 1] - 124*CHq3[2, 2] + 40*CHq3[3, 3] - 
           80*CHu[1, 1] + 140*CHu[2, 2]) + 
         MZ2^13*((31194 - 752*Pi^2)*CHd[1, 1] + (31194 - 752*Pi^2)*
            CHd[2, 2] + 31194*CHd[3, 3] - 752*Pi^2*CHd[3, 3] - 
           1610532*CHl3[1, 1] + 195216*Pi^2*CHl3[1, 1] - 1610532*CHl3[2, 2] + 
           195216*Pi^2*CHl3[2, 2] + 628542*CHq1[1, 1] - 
           79216*Pi^2*CHq1[1, 1] - 845721*CHq1[2, 2] + 103848*Pi^2*
            CHq1[2, 2] + 314271*CHq1[3, 3] - 39608*Pi^2*CHq1[3, 3] + 
           1531887*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] + 334263*CHq3[3, 3] - 
           39608*Pi^2*CHq3[3, 3] - 5340276*CHu[1, 1] + 641248*Pi^2*
            CHu[1, 1] + 7778592*CHu[2, 2] - 931456*Pi^2*CHu[2, 2]) - 
         16384*MW2^12*MZ2*(8*(29233 + 80*Pi^2)*CHd[1, 1] + 
           8*(29233 + 80*Pi^2)*CHd[2, 2] + 233864*CHd[3, 3] + 
           640*Pi^2*CHd[3, 3] + 115743*CHl3[1, 1] + 840*Pi^2*CHl3[1, 1] + 
           115743*CHl3[2, 2] + 840*Pi^2*CHl3[2, 2] - 455624*CHq1[1, 1] + 
           20480*Pi^2*CHq1[1, 1] + 893988*CHq1[2, 2] - 
           26160*Pi^2*CHq1[2, 2] + 115064*CHq1[3, 3] + 640*Pi^2*CHq1[3, 3] + 
           556368*CHq3[1, 1] - 19200*Pi^2*CHq3[1, 1] - 526736*CHq3[2, 2] + 
           27440*Pi^2*CHq3[2, 2] + 74969*CHq3[3, 3] + 640*Pi^2*CHq3[3, 3] - 
           665728*CHu[1, 1] + 19840*Pi^2*CHu[1, 1] + 977914*CHu[2, 2] - 
           26800*Pi^2*CHu[2, 2]) - 2*MW2^4*MZ2^9*((-30101586 + 8387264*Pi^2)*
            CHd[1, 1] + (-30101586 + 8387264*Pi^2)*CHd[2, 2] - 
           30101586*CHd[3, 3] + 8387264*Pi^2*CHd[3, 3] - 12442752*CHe[1, 1] - 
           12442752*CHe[2, 2] - 12442752*CHe[3, 3] - 12442752*CHl1[1, 1] - 
           12442752*CHl1[2, 2] - 12442752*CHl1[3, 3] - 889541457*CHl3[1, 1] + 
           122512704*Pi^2*CHl3[1, 1] - 889541457*CHl3[2, 2] + 
           122512704*Pi^2*CHl3[2, 2] + 12442752*CHl3[3, 3] + 
           660874866*CHq1[1, 1] - 72209600*Pi^2*CHq1[1, 1] - 
           601783374*CHq1[2, 2] + 93855168*Pi^2*CHq1[2, 2] + 
           416546016*CHq1[3, 3] - 31668544*Pi^2*CHq1[3, 3] + 
           187293534*CHq3[1, 1] + 8872512*Pi^2*CHq3[1, 1] + 
           1190342190*CHq3[2, 2] - 157192256*Pi^2*CHq3[2, 2] + 
           409456494*CHq3[3, 3] - 31668544*Pi^2*CHq3[3, 3] - 
           3895780956*CHu[1, 1] + 455663744*Pi^2*CHu[1, 1] + 
           5302680612*CHu[2, 2] - 629298176*Pi^2*CHu[2, 2] - 
           31609080*CHu[3, 3]) + 4*MW2^5*MZ2^8*((-290884153 + 25211392*Pi^2)*
            CHd[1, 1] + (-290884153 + 25211392*Pi^2)*CHd[2, 2] - 
           290884153*CHd[3, 3] + 25211392*Pi^2*CHd[3, 3] - 
           17478720*CHe[1, 1] - 17478720*CHe[2, 2] - 17478720*CHe[3, 3] - 
           17478720*CHl1[1, 1] - 17478720*CHl1[2, 2] - 17478720*CHl1[3, 3] - 
           1577915631*CHl3[1, 1] + 214346976*Pi^2*CHl3[1, 1] - 
           1577915631*CHl3[2, 2] + 214346976*Pi^2*CHl3[2, 2] + 
           17478720*CHl3[3, 3] + 1247694457*CHq1[1, 1] - 111569536*Pi^2*
            CHq1[1, 1] - 1161746601*CHq1[2, 2] + 193372992*Pi^2*CHq1[2, 2] + 
           643686221*CHq1[3, 3] - 35756864*Pi^2*CHq1[3, 3] + 
           556617105*CHq3[1, 1] + 40055808*Pi^2*CHq3[1, 1] + 
           2173977331*CHq3[2, 2] - 264886720*Pi^2*CHq3[2, 2] + 
           624458075*CHq3[3, 3] - 35756864*Pi^2*CHq3[3, 3] - 
           7437917422*CHu[1, 1] + 892986112*Pi^2*CHu[1, 1] + 
           9704282044*CHu[2, 2] - 1210114048*Pi^2*CHu[2, 2] - 
           18022932*CHu[3, 3]) + 64*MW2^9*MZ2^4*((-70746334 + 3414272*Pi^2)*
            CHd[1, 1] + (-70746334 + 3414272*Pi^2)*CHd[2, 2] - 
           70746334*CHd[3, 3] + 3414272*Pi^2*CHd[3, 3] + 1467648*CHe[1, 1] + 
           1467648*CHe[2, 2] + 1467648*CHe[3, 3] + 1467648*CHl1[1, 1] + 
           1467648*CHl1[2, 2] + 1467648*CHl1[3, 3] - 200227707*CHl3[1, 1] + 
           17509824*Pi^2*CHl3[1, 1] - 200227707*CHl3[2, 2] + 
           17509824*Pi^2*CHl3[2, 2] - 1467648*CHl3[3, 3] - 
           481879586*CHq1[1, 1] + 54771712*Pi^2*CHq1[1, 1] - 
           46686354*CHq1[2, 2] - 4498560*Pi^2*CHq1[2, 2] - 
           237831238*CHq1[3, 3] + 17672960*Pi^2*CHq1[3, 3] - 
           185929002*CHq3[1, 1] - 19425792*Pi^2*CHq3[1, 1] - 
           112984058*CHq3[2, 2] + 39844480*Pi^2*CHq3[2, 2] - 
           258063610*CHq3[3, 3] + 17672960*Pi^2*CHq3[3, 3] - 
           1820820100*CHu[1, 1] + 212676608*Pi^2*CHu[1, 1] + 
           2413898224*CHu[2, 2] - 283023872*Pi^2*CHu[2, 2] - 
           615780*CHu[3, 3]) - 512*MW2^10*MZ2^3*(4*(2545461 + 42688*Pi^2)*
            CHd[1, 1] + 4*(2545461 + 42688*Pi^2)*CHd[2, 2] + 
           10181844*CHd[3, 3] + 170752*Pi^2*CHd[3, 3] + 63360*CHe[1, 1] + 
           63360*CHe[2, 2] + 63360*CHe[3, 3] + 63360*CHl1[1, 1] + 
           63360*CHl1[2, 2] + 63360*CHl1[3, 3] + 5907567*CHl3[1, 1] + 
           825024*Pi^2*CHl3[1, 1] + 5907567*CHl3[2, 2] + 
           825024*Pi^2*CHl3[2, 2] - 63360*CHl3[3, 3] - 73810836*CHq1[1, 1] + 
           6225536*Pi^2*CHq1[1, 1] + 33070125*CHq1[2, 2] - 
           3320064*Pi^2*CHq1[2, 2] - 21279180*CHq1[3, 3] + 
           1330432*Pi^2*CHq1[3, 3] - 9995964*CHq3[1, 1] - 
           3564672*Pi^2*CHq3[1, 1] - 40044525*CHq3[2, 2] + 
           5980928*Pi^2*CHq3[2, 2] - 25943505*CHq3[3, 3] + 
           1330432*Pi^2*CHq3[3, 3] - 152764056*CHu[1, 1] + 
           14259328*Pi^2*CHu[1, 1] + 202440546*CHu[2, 2] - 
           19126720*Pi^2*CHu[2, 2] - 470268*CHu[3, 3]) + 
         2048*MW2^11*MZ2^2*(2*(1900021 + 8576*Pi^2)*CHd[1, 1] + 
           2*(1900021 + 8576*Pi^2)*CHd[2, 2] + 3800042*CHd[3, 3] + 
           17152*Pi^2*CHd[3, 3] + 2826501*CHl3[1, 1] + 
           51792*Pi^2*CHl3[1, 1] + 2826501*CHl3[2, 2] + 
           51792*Pi^2*CHl3[2, 2] - 11851370*CHq1[1, 1] + 
           767744*Pi^2*CHq1[1, 1] + 12048528*CHq1[2, 2] - 
           685728*Pi^2*CHq1[2, 2] - 774814*CHq1[3, 3] + 
           93952*Pi^2*CHq1[3, 3] + 3723822*CHq3[1, 1] - 
           579840*Pi^2*CHq3[1, 1] - 8813372*CHq3[2, 2] + 
           873632*Pi^2*CHq3[2, 2] - 1729630*CHq3[3, 3] + 
           93952*Pi^2*CHq3[3, 3] - 18332404*CHu[1, 1] + 1130752*Pi^2*
            CHu[1, 1] + 24777982*CHu[2, 2] - 1531840*Pi^2*CHu[2, 2] - 
           53460*CHu[3, 3]) + 2*MW2^2*MZ2^11*((-7435669 + 417952*Pi^2)*
            CHd[1, 1] + (-7435669 + 417952*Pi^2)*CHd[2, 2] - 
           7435669*CHd[3, 3] + 417952*Pi^2*CHd[3, 3] - 406800*CHe[1, 1] - 
           406800*CHe[2, 2] - 406800*CHe[3, 3] - 406800*CHl1[1, 1] - 
           406800*CHl1[2, 2] - 406800*CHl1[3, 3] - 11375430*CHl3[1, 1] + 
           1962600*Pi^2*CHl3[1, 1] - 11375430*CHl3[2, 2] + 
           1962600*Pi^2*CHl3[2, 2] + 406800*CHl3[3, 3] + 
           19519429*CHq1[1, 1] - 1365952*Pi^2*CHq1[1, 1] - 
           19083621*CHq1[2, 2] + 2365200*Pi^2*CHq1[2, 2] + 
           3848399*CHq1[3, 3] - 414608*Pi^2*CHq1[3, 3] + 3658737*CHq3[1, 1] + 
           536736*Pi^2*CHq3[1, 1] + 29549659*CHq3[2, 2] - 
           3194416*Pi^2*CHq3[2, 2] + 1065569*CHq3[3, 3] - 
           414608*Pi^2*CHq3[3, 3] - 75128662*CHu[1, 1] + 
           9626944*Pi^2*CHu[1, 1] + 92639560*CHu[2, 2] - 12459904*Pi^2*
            CHu[2, 2] + 109386*CHu[3, 3]) + MW2*MZ2^12*
          ((1212270 - 84368*Pi^2)*CHd[1, 1] + (1212270 - 84368*Pi^2)*
            CHd[2, 2] + 1212270*CHd[3, 3] - 84368*Pi^2*CHd[3, 3] + 
           155232*CHe[1, 1] + 155232*CHe[2, 2] + 155232*CHe[3, 3] + 
           155232*CHl1[1, 1] + 155232*CHl1[2, 2] + 155232*CHl1[3, 3] + 
           15062994*CHl3[1, 1] - 1880448*Pi^2*CHl3[1, 1] + 
           15062994*CHl3[2, 2] - 1880448*Pi^2*CHl3[2, 2] - 
           155232*CHl3[3, 3] - 9700998*CHq1[1, 1] + 982448*Pi^2*CHq1[1, 1] + 
           11060541*CHq1[2, 2] - 1327536*Pi^2*CHq1[2, 2] - 
           4045719*CHq1[3, 3] + 452368*Pi^2*CHq1[3, 3] - 514296*CHq3[1, 1] - 
           77712*Pi^2*CHq3[1, 1] - 19216071*CHq3[2, 2] + 
           2232272*Pi^2*CHq3[2, 2] - 3485259*CHq3[3, 3] + 
           452368*Pi^2*CHq3[3, 3] + 57568452*CHu[1, 1] - 
           7015904*Pi^2*CHu[1, 1] - 80471040*CHu[2, 2] + 
           9809024*Pi^2*CHu[2, 2] + 245196*CHu[3, 3]) - 
         16*MW2^6*MZ2^7*((-292199459 + 16888608*Pi^2)*CHd[1, 1] + 
           (-292199459 + 16888608*Pi^2)*CHd[2, 2] - 292199459*CHd[3, 3] + 
           16888608*Pi^2*CHd[3, 3] - 5174496*CHe[1, 1] - 5174496*CHe[2, 2] - 
           5174496*CHe[3, 3] - 5174496*CHl1[1, 1] - 5174496*CHl1[2, 2] - 
           5174496*CHl1[3, 3] - 974047743*CHl3[1, 1] + 111083664*Pi^2*
            CHl3[1, 1] - 974047743*CHl3[2, 2] + 111083664*Pi^2*CHl3[2, 2] + 
           5174496*CHl3[3, 3] + 592530611*CHq1[1, 1] - 37544544*Pi^2*
            CHq1[1, 1] - 684137862*CHq1[2, 2] + 112015200*Pi^2*CHq1[2, 2] + 
           241011040*CHq1[3, 3] - 3530208*Pi^2*CHq1[3, 3] + 
           342315597*CHq3[1, 1] + 30484128*Pi^2*CHq3[1, 1] + 
           1154937614*CHq3[2, 2] - 119075616*Pi^2*CHq3[2, 2] + 
           240470116*CHq3[3, 3] - 3530208*Pi^2*CHq3[3, 3] - 
           4367493098*CHu[1, 1] + 541459008*Pi^2*CHu[1, 1] + 
           5602853048*CHu[2, 2] - 726528384*Pi^2*CHu[2, 2] + 
           6770682*CHu[3, 3]) - 32*MW2^8*MZ2^5*(2*(-179364557 + 5992832*Pi^2)*
            CHd[1, 1] + 2*(-179364557 + 5992832*Pi^2)*CHd[2, 2] - 
           358729114*CHd[3, 3] + 11985664*Pi^2*CHd[3, 3] + 
           2715264*CHe[1, 1] + 2715264*CHe[2, 2] + 2715264*CHe[3, 3] + 
           2715264*CHl1[1, 1] + 2715264*CHl1[2, 2] + 2715264*CHl1[3, 3] - 
           863232795*CHl3[1, 1] + 62413440*Pi^2*CHl3[1, 1] - 
           863232795*CHl3[2, 2] + 62413440*Pi^2*CHl3[2, 2] - 
           2715264*CHl3[3, 3] - 284543654*CHq1[1, 1] + 62455808*Pi^2*
            CHq1[1, 1] - 523858008*CHq1[2, 2] + 53644032*Pi^2*CHq1[2, 2] - 
           267584914*CHq1[3, 3] + 31411456*Pi^2*CHq1[3, 3] - 
           125420910*CHq3[1, 1] + 367104*Pi^2*CHq3[1, 1] + 
           422834404*CHq3[2, 2] + 9178880*Pi^2*CHq3[2, 2] - 
           269663944*CHq3[3, 3] + 31411456*Pi^2*CHq3[3, 3] - 
           4121753644*CHu[1, 1] + 524508928*Pi^2*CHu[1, 1] + 
           5407756780*CHu[2, 2] - 696931840*Pi^2*CHu[2, 2] + 
           10378620*CHu[3, 3]) - MW2^3*MZ2^10*(2*(-25996961 + 566944*Pi^2)*
            CHd[1, 1] + 2*(-25996961 + 566944*Pi^2)*CHd[2, 2] - 
           51993922*CHd[3, 3] + 1133888*Pi^2*CHd[3, 3] + 2212416*CHe[1, 1] + 
           2212416*CHe[2, 2] + 2212416*CHe[3, 3] + 2212416*CHl1[1, 1] + 
           2212416*CHl1[2, 2] + 2212416*CHl1[3, 3] + 260663235*CHl3[1, 1] - 
           30046752*Pi^2*CHl3[1, 1] + 260663235*CHl3[2, 2] - 
           30046752*Pi^2*CHl3[2, 2] - 2212416*CHl3[3, 3] - 
           93975710*CHq1[1, 1] + 16682560*Pi^2*CHq1[1, 1] + 
           98321754*CHq1[2, 2] - 14258304*Pi^2*CHq1[2, 2] - 
           113671924*CHq1[3, 3] + 10006400*Pi^2*CHq1[3, 3] + 
           1602198*CHq3[1, 1] + 3330240*Pi^2*CHq3[1, 1] - 
           234887666*CHq3[2, 2] + 34271104*Pi^2*CHq3[2, 2] - 
           126331714*CHq3[3, 3] + 10006400*Pi^2*CHq3[3, 3] + 
           825237476*CHu[1, 1] - 91652992*Pi^2*CHu[1, 1] - 
           1247146088*CHu[2, 2] + 134776576*Pi^2*CHu[2, 2] + 
           15247530*CHu[3, 3]) + 8*MW2^7*MZ2^6*
          (2*(-621771921 + 25896320*Pi^2)*CHd[1, 1] + 
           2*(-621771921 + 25896320*Pi^2)*CHd[2, 2] - 1243543842*CHd[3, 3] + 
           51792640*Pi^2*CHd[3, 3] - 1186560*CHe[1, 1] - 1186560*CHe[2, 2] - 
           1186560*CHe[3, 3] - 1186560*CHl1[1, 1] - 1186560*CHl1[2, 2] - 
           1186560*CHl1[3, 3] - 3319861143*CHl3[1, 1] + 292424448*Pi^2*
            CHl3[1, 1] - 3319861143*CHl3[2, 2] + 292424448*Pi^2*CHl3[2, 2] + 
           1186560*CHl3[3, 3] + 885842082*CHq1[1, 1] + 20441600*Pi^2*
            CHq1[1, 1] - 2173311234*CHq1[2, 2] + 309567744*Pi^2*CHq1[2, 2] + 
           67723254*CHq1[3, 3] + 51058432*Pi^2*CHq1[3, 3] + 
           619909866*CHq3[1, 1] + 81675264*Pi^2*CHq3[1, 1] + 
           2938037838*CHq3[2, 2] - 207450880*Pi^2*CHq3[2, 2] + 
           93679374*CHq3[3, 3] + 51058432*Pi^2*CHq3[3, 3] - 
           14080031676*CHu[1, 1] + 1797654016*Pi^2*CHu[1, 1] + 
           18161056584*CHu[2, 2] - 2396853760*Pi^2*CHu[2, 2] + 
           46650852*CHu[3, 3])) + 
       MT2^5*(1622016*MW2^12*(232*CHd[1, 1] + 232*CHd[2, 2] + 232*CHd[3, 3] - 
           63*CHl3[1, 1] - 63*CHl3[2, 2] - 232*CHq1[1, 1] + 1044*CHq1[2, 2] + 
           232*CHq1[3, 3] + 888*CHq3[1, 1] - 652*CHq3[2, 2] + 
           232*CHq3[3, 3] - 464*CHu[1, 1] + 812*CHu[2, 2]) + 
         MZ2^12*((31194 - 752*Pi^2)*CHd[1, 1] + (31194 - 752*Pi^2)*
            CHd[2, 2] + 31194*CHd[3, 3] - 752*Pi^2*CHd[3, 3] - 
           1610532*CHl3[1, 1] + 195216*Pi^2*CHl3[1, 1] - 1610532*CHl3[2, 2] + 
           195216*Pi^2*CHl3[2, 2] + 628542*CHq1[1, 1] - 
           79216*Pi^2*CHq1[1, 1] - 845721*CHq1[2, 2] + 103848*Pi^2*
            CHq1[2, 2] + 314271*CHq1[3, 3] - 39608*Pi^2*CHq1[3, 3] + 
           1531887*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] + 334263*CHq3[3, 3] - 
           39608*Pi^2*CHq3[3, 3] - 5340276*CHu[1, 1] + 641248*Pi^2*
            CHu[1, 1] + 7778592*CHu[2, 2] - 931456*Pi^2*CHu[2, 2]) - 
         12288*MW2^11*MZ2*(16*(12167 + 16*Pi^2)*CHd[1, 1] + 
           16*(12167 + 16*Pi^2)*CHd[2, 2] + 194672*CHd[3, 3] + 
           256*Pi^2*CHd[3, 3] + 11577*CHl3[1, 1] + 336*Pi^2*CHl3[1, 1] + 
           11577*CHl3[2, 2] + 336*Pi^2*CHl3[2, 2] - 283376*CHq1[1, 1] + 
           8192*Pi^2*CHq1[1, 1] + 657432*CHq1[2, 2] - 10464*Pi^2*CHq1[2, 2] + 
           102800*CHq1[3, 3] + 256*Pi^2*CHq1[3, 3] + 438912*CHq3[1, 1] - 
           7680*Pi^2*CHq3[1, 1] - 397616*CHq3[2, 2] + 10976*Pi^2*CHq3[2, 2] + 
           100820*CHq3[3, 3] + 256*Pi^2*CHq3[3, 3] - 468544*CHu[1, 1] + 
           7936*Pi^2*CHu[1, 1] + 711844*CHu[2, 2] - 10720*Pi^2*CHu[2, 2]) + 
         128*MW2^8*MZ2^4*(1838*(18823 + 288*Pi^2)*CHd[1, 1] + 
           1838*(18823 + 288*Pi^2)*CHd[2, 2] + 34596674*CHd[3, 3] + 
           529344*Pi^2*CHd[3, 3] + 225216*CHe[1, 1] + 225216*CHe[2, 2] + 
           225216*CHe[3, 3] + 225216*CHl1[1, 1] + 225216*CHl1[2, 2] + 
           225216*CHl1[3, 3] + 490467*CHl3[1, 1] + 2703216*Pi^2*CHl3[1, 1] + 
           490467*CHl3[2, 2] + 2703216*Pi^2*CHl3[2, 2] - 225216*CHl3[3, 3] - 
           124247042*CHq1[1, 1] + 8872704*Pi^2*CHq1[1, 1] + 
           7451676*CHq1[2, 2] - 1082016*Pi^2*CHq1[2, 2] - 
           68500738*CHq1[3, 3] + 2776896*Pi^2*CHq1[3, 3] - 
           27091218*CHq3[1, 1] - 3318912*Pi^2*CHq3[1, 1] - 
           74076992*CHq3[2, 2] + 6635808*Pi^2*CHq3[2, 2] - 
           59622664*CHq3[3, 3] + 2776896*Pi^2*CHq3[3, 3] - 
           376357012*CHu[1, 1] + 33276672*Pi^2*CHu[1, 1] + 
           509565754*CHu[2, 2] - 44301312*Pi^2*CHu[2, 2] - 
           1680066*CHu[3, 3]) - 256*MW2^9*MZ2^3*(4*(7244413 + 26432*Pi^2)*
            CHd[1, 1] + 4*(7244413 + 26432*Pi^2)*CHd[2, 2] + 
           28977652*CHd[3, 3] + 105728*Pi^2*CHd[3, 3] + 38016*CHe[1, 1] + 
           38016*CHe[2, 2] + 38016*CHe[3, 3] + 38016*CHl1[1, 1] + 
           38016*CHl1[2, 2] + 38016*CHl1[3, 3] + 11955213*CHl3[1, 1] + 
           504000*Pi^2*CHl3[1, 1] + 11955213*CHl3[2, 2] + 
           504000*Pi^2*CHl3[2, 2] - 38016*CHl3[3, 3] - 68627764*CHq1[1, 1] + 
           3875200*Pi^2*CHq1[1, 1] + 44960970*CHq1[2, 2] - 
           2123520*Pi^2*CHq1[2, 2] - 17621372*CHq1[3, 3] + 
           813824*Pi^2*CHq1[3, 3] + 11155524*CHq3[1, 1] - 
           2247552*Pi^2*CHq3[1, 1] - 54292330*CHq3[2, 2] + 
           3751168*Pi^2*CHq3[2, 2] - 14873138*CHq3[3, 3] + 
           813824*Pi^2*CHq3[3, 3] - 139277432*CHu[1, 1] + 
           8753024*Pi^2*CHu[1, 1] + 189044756*CHu[2, 2] - 
           11743424*Pi^2*CHu[2, 2] - 1171800*CHu[3, 3]) + 
         MW2^2*MZ2^10*(2*(-12941515 + 741888*Pi^2)*CHd[1, 1] + 
           2*(-12941515 + 741888*Pi^2)*CHd[2, 2] - 25883030*CHd[3, 3] + 
           1483776*Pi^2*CHd[3, 3] - 2055456*CHe[1, 1] - 2055456*CHe[2, 2] - 
           2055456*CHe[3, 3] - 2055456*CHl1[1, 1] - 2055456*CHl1[2, 2] - 
           2055456*CHl1[3, 3] - 199940511*CHl3[1, 1] + 25996560*Pi^2*
            CHl3[1, 1] - 199940511*CHl3[2, 2] + 25996560*Pi^2*CHl3[2, 2] + 
           2055456*CHl3[3, 3] + 141710870*CHq1[1, 1] - 13443264*Pi^2*
            CHq1[1, 1] - 160405026*CHq1[2, 2] + 19089216*Pi^2*CHq1[2, 2] + 
           47285176*CHq1[3, 3] - 5874048*Pi^2*CHq1[3, 3] + 
           9287394*CHq3[1, 1] + 1695168*Pi^2*CHq3[1, 1] + 
           271575386*CHq3[2, 2] - 30837312*Pi^2*CHq3[2, 2] + 
           36122950*CHq3[3, 3] - 5874048*Pi^2*CHq3[3, 3] - 
           798181844*CHu[1, 1] + 98466048*Pi^2*CHu[1, 1] + 
           1102859552*CHu[2, 2] - 136924416*Pi^2*CHu[2, 2] - 
           1046682*CHu[3, 3]) + 2048*MW2^10*MZ2^2*
          ((2899778 + 5248*Pi^2)*CHd[1, 1] + (2899778 + 5248*Pi^2)*
            CHd[2, 2] + 2899778*CHd[3, 3] + 5248*Pi^2*CHd[3, 3] + 
           899985*CHl3[1, 1] + 15672*Pi^2*CHl3[1, 1] + 899985*CHl3[2, 2] + 
           15672*Pi^2*CHl3[2, 2] - 5350658*CHq1[1, 1] + 
           233600*Pi^2*CHq1[1, 1] + 6980067*CHq1[2, 2] - 
           209904*Pi^2*CHq1[2, 2] + 88178*CHq1[3, 3] + 
           28288*Pi^2*CHq1[3, 3] + 3617934*CHq3[1, 1] - 
           177024*Pi^2*CHq3[1, 1] - 5270399*CHq3[2, 2] + 
           266480*Pi^2*CHq3[2, 2] + 164462*CHq3[3, 3] + 
           28288*Pi^2*CHq3[3, 3] - 9050932*CHu[1, 1] + 342400*Pi^2*
            CHu[1, 1] + 12663013*CHu[2, 2] - 463840*Pi^2*CHu[2, 2] - 
           53460*CHu[3, 3]) + MW2*MZ2^11*((1287690 - 78352*Pi^2)*CHd[1, 1] + 
           (1287690 - 78352*Pi^2)*CHd[2, 2] + 1287690*CHd[3, 3] - 
           78352*Pi^2*CHd[3, 3] + 155232*CHe[1, 1] + 155232*CHe[2, 2] + 
           155232*CHe[3, 3] + 155232*CHl1[1, 1] + 155232*CHl1[2, 2] + 
           155232*CHl1[3, 3] + 27804807*CHl3[1, 1] - 3442176*Pi^2*
            CHl3[1, 1] + 27804807*CHl3[2, 2] - 3442176*Pi^2*CHl3[2, 2] - 
           155232*CHl3[3, 3] - 15054306*CHq1[1, 1] + 1616176*Pi^2*
            CHq1[1, 1] + 17929989*CHq1[2, 2] - 2158320*Pi^2*CHq1[2, 2] - 
           6362517*CHq1[3, 3] + 769232*Pi^2*CHq1[3, 3] - 514296*CHq3[1, 1] - 
           77712*Pi^2*CHq3[1, 1] - 31899819*CHq3[2, 2] + 
           3696784*Pi^2*CHq3[2, 2] - 5737083*CHq3[3, 3] + 
           769232*Pi^2*CHq3[3, 3] + 99640716*CHu[1, 1] - 12145888*Pi^2*
            CHu[1, 1] - 141635112*CHu[2, 2] + 17260672*Pi^2*CHu[2, 2] + 
           290178*CHu[3, 3]) - 64*MW2^7*MZ2^5*(35*(-26009 + 53824*Pi^2)*
            CHd[1, 1] + 35*(-26009 + 53824*Pi^2)*CHd[2, 2] - 
           910315*CHd[3, 3] + 1883840*Pi^2*CHd[3, 3] + 443232*CHe[1, 1] + 
           443232*CHe[2, 2] + 443232*CHe[3, 3] + 443232*CHl1[1, 1] + 
           443232*CHl1[2, 2] + 443232*CHl1[3, 3] - 77534835*CHl3[1, 1] + 
           9797664*Pi^2*CHl3[1, 1] - 77534835*CHl3[2, 2] + 
           9797664*Pi^2*CHl3[2, 2] - 443232*CHl3[3, 3] - 
           113211845*CHq1[1, 1] + 11107456*Pi^2*CHq1[1, 1] - 
           120067332*CHq1[2, 2] + 7613376*Pi^2*CHq1[2, 2] - 
           127844005*CHq1[3, 3] + 5202752*Pi^2*CHq1[3, 3] - 
           74011905*CHq3[1, 1] - 701952*Pi^2*CHq3[1, 1] - 
           2722778*CHq3[2, 2] + 2792128*Pi^2*CHq3[2, 2] - 
           113683138*CHq3[3, 3] + 5202752*Pi^2*CHq3[3, 3] - 
           777008482*CHu[1, 1] + 84405440*Pi^2*CHu[1, 1] + 
           1047862900*CHu[2, 2] - 112179392*Pi^2*CHu[2, 2] + 
           2704914*CHu[3, 3]) - 2*MW2^3*MZ2^9*((-93889801 + 5341952*Pi^2)*
            CHd[1, 1] + (-93889801 + 5341952*Pi^2)*CHd[2, 2] - 
           93889801*CHd[3, 3] + 5341952*Pi^2*CHd[3, 3] - 4942368*CHe[1, 1] - 
           4942368*CHe[2, 2] - 4942368*CHe[3, 3] - 4942368*CHl1[1, 1] - 
           4942368*CHl1[2, 2] - 4942368*CHl1[3, 3] - 417188394*CHl3[1, 1] + 
           57170544*Pi^2*CHl3[1, 1] - 417188394*CHl3[2, 2] + 
           57170544*Pi^2*CHl3[2, 2] + 4942368*CHl3[3, 3] + 
           346901545*CHq1[1, 1] - 29459456*Pi^2*CHq1[1, 1] - 
           406394343*CHq1[2, 2] + 47734464*Pi^2*CHq1[2, 2] + 
           75604517*CHq1[3, 3] - 11050816*Pi^2*CHq1[3, 3] + 
           31183161*CHq3[1, 1] + 7357824*Pi^2*CHq3[1, 1] + 
           630294457*CHq3[2, 2] - 69836096*Pi^2*CHq3[2, 2] + 
           44452235*CHq3[3, 3] - 11050816*Pi^2*CHq3[3, 3] - 
           1863704446*CHu[1, 1] + 231860096*Pi^2*CHu[1, 1] + 
           2506313764*CHu[2, 2] - 316902272*Pi^2*CHu[2, 2] + 
           7694928*CHu[3, 3]) + 32*MW2^6*MZ2^6*((-67215155 + 4212832*Pi^2)*
            CHd[1, 1] + (-67215155 + 4212832*Pi^2)*CHd[2, 2] - 
           67215155*CHd[3, 3] + 4212832*Pi^2*CHd[3, 3] + 3168*CHe[1, 1] + 
           3168*CHe[2, 2] + 3168*CHe[3, 3] + 3168*CHl1[1, 1] + 
           3168*CHl1[2, 2] + 3168*CHl1[3, 3] - 209042235*CHl3[1, 1] + 
           23633616*Pi^2*CHl3[1, 1] - 209042235*CHl3[2, 2] + 
           23633616*Pi^2*CHl3[2, 2] - 3168*CHl3[3, 3] + 13118243*CHq1[1, 1] + 
           4208960*Pi^2*CHq1[1, 1] - 285339306*CHq1[2, 2] + 
           24160704*Pi^2*CHq1[2, 2] - 134278445*CHq1[3, 3] + 
           4914784*Pi^2*CHq1[3, 3] - 69307353*CHq3[1, 1] + 
           5620608*Pi^2*CHq3[1, 1] + 193076204*CHq3[2, 2] - 
           14331136*Pi^2*CHq3[2, 2] - 125648819*CHq3[3, 3] + 
           4914784*Pi^2*CHq3[3, 3] - 1255731146*CHu[1, 1] + 
           150823744*Pi^2*CHu[1, 1] + 1671055628*CHu[2, 2] - 
           201035008*Pi^2*CHu[2, 2] + 13082157*CHu[3, 3]) + 
         4*MW2^4*MZ2^8*(2*(-92777683 + 5134016*Pi^2)*CHd[1, 1] + 
           2*(-92777683 + 5134016*Pi^2)*CHd[2, 2] - 185555366*CHd[3, 3] + 
           10268032*Pi^2*CHd[3, 3] - 5679648*CHe[1, 1] - 5679648*CHe[2, 2] - 
           5679648*CHe[3, 3] - 5679648*CHl1[1, 1] - 5679648*CHl1[2, 2] - 
           5679648*CHl1[3, 3] - 592448925*CHl3[1, 1] + 80826864*Pi^2*
            CHl3[1, 1] - 592448925*CHl3[2, 2] + 80826864*Pi^2*CHl3[2, 2] + 
           5679648*CHl3[3, 3] + 483365222*CHq1[1, 1] - 35547136*Pi^2*
            CHq1[1, 1] - 667377744*CHq1[2, 2] + 74865504*Pi^2*CHq1[2, 2] + 
           18050236*CHq1[3, 3] - 9577184*Pi^2*CHq1[3, 3] + 
           35620098*CHq3[1, 1] + 16392768*Pi^2*CHq3[1, 1] + 
           896555144*CHq3[2, 2] - 94019872*Pi^2*CHq3[2, 2] - 
           20936126*CHq3[3, 3] - 9577184*Pi^2*CHq3[3, 3] - 
           2870246324*CHu[1, 1] + 358878976*Pi^2*CHu[1, 1] + 
           3790272500*CHu[2, 2] - 484710400*Pi^2*CHu[2, 2] + 
           28708740*CHu[3, 3]) - 4*MW2^5*MZ2^7*((-434652982 + 23582400*Pi^2)*
            CHd[1, 1] + (-434652982 + 23582400*Pi^2)*CHd[2, 2] - 
           434652982*CHd[3, 3] + 23582400*Pi^2*CHd[3, 3] - 
           5976000*CHe[1, 1] - 5976000*CHe[2, 2] - 5976000*CHe[3, 3] - 
           5976000*CHl1[1, 1] - 5976000*CHl1[2, 2] - 5976000*CHl1[3, 3] - 
           1209944841*CHl3[1, 1] + 151474080*Pi^2*CHl3[1, 1] - 
           1209944841*CHl3[2, 2] + 151474080*Pi^2*CHl3[2, 2] + 
           5976000*CHl3[3, 3] + 711259990*CHq1[1, 1] - 37490496*Pi^2*
            CHq1[1, 1] - 1505516010*CHq1[2, 2] + 152137152*Pi^2*CHq1[2, 2] - 
           275517910*CHq1[3, 3] + 1099968*Pi^2*CHq1[3, 3] - 
           69144930*CHq3[1, 1] + 39690432*Pi^2*CHq3[1, 1] + 
           1597078894*CHq3[2, 2] - 149937216*Pi^2*CHq3[2, 2] - 
           307138870*CHq3[3, 3] + 1099968*Pi^2*CHq3[3, 3] - 
           6240610516*CHu[1, 1] + 776381568*Pi^2*CHu[1, 1] + 
           8215191880*CHu[2, 2] - 1040434944*Pi^2*CHu[2, 2] + 
           79715520*CHu[3, 3]))))/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2))*Class[7] - 
 (36*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[8]*Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 Class[8]*((27*MW2^2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   ((-(MW2*(3*MT2^7*(1441792*MW2^10 - 4349952*MW2^9*MZ2 - 
            217088*MW2^8*MZ2^2 + 16738816*MW2^7*MZ2^3 - 29373120*MW2^6*
             MZ2^4 + 25155232*MW2^5*MZ2^5 - 12769016*MW2^4*MZ2^6 + 
            4173960*MW2^3*MZ2^7 - 937124*MW2^2*MZ2^8 + 145350*MW2*MZ2^9 - 
            12495*MZ2^10) + 4*MW2^5*(MW2 + MZ2)*(1284096*MW2^11 + 
            2*MW2^4*MZ2^7*(29125451 - 3442792*Pi^2) + 2*MW2^2*MZ2^9*
             (3674849 - 515470*Pi^2) - 4067*MZ2^11*(-33 + 4*Pi^2) - 
            512*MW2^10*MZ2*(19129 + 112*Pi^2) + 384*MW2^9*MZ2^2*
             (55463 + 1136*Pi^2) - 64*MW2^8*MZ2^3*(-23251 + 26864*Pi^2) + 
            3*MW2*MZ2^10*(-492529 + 63080*Pi^2) + 16*MW2^7*MZ2^4*
             (-4404863 + 282448*Pi^2) - 8*MW2^6*MZ2^5*(-15018327 + 
              994480*Pi^2) + 8*MW2^5*MZ2^6*(-13036555 + 1147232*Pi^2) + 
            MW2^3*MZ2^8*(-23854821 + 3342784*Pi^2)) + 
          MT2^6*(-20815872*MW2^11 + 2*MW2^2*MZ2^9*(12149663 - 2061880*Pi^2) + 
            49*MZ2^11*(10191 - 1328*Pi^2) - 2048*MW2^10*MZ2*
             (-19499 + 112*Pi^2) - 23552*MW2^8*MZ2^3*(13909 + 292*Pi^2) + 
            1536*MW2^9*MZ2^2*(60135 + 1136*Pi^2) + 24*MW2*MZ2^10*
             (-219141 + 31540*Pi^2) + 64*MW2^7*MZ2^4*(5135761 + 
              282448*Pi^2) - 64*MW2^4*MZ2^7*(-1936774 + 430349*Pi^2) - 
            64*MW2^6*MZ2^5*(1172109 + 497240*Pi^2) + 16*MW2^5*MZ2^6*
             (-7044953 + 2294464*Pi^2) + 4*MW2^3*MZ2^8*(-17002251 + 
              3342784*Pi^2)) + MT2*MW2^3*(-26492928*MW2^13 + 
            8*MW2^7*MZ2^6*(104480531 - 13340224*Pi^2) + 4*MW2^4*MZ2^9*
             (85702909 - 10728296*Pi^2) + MW2^2*MZ2^11*(43921267 - 
              6004208*Pi^2) - 16268*MZ2^13*(-33 + 4*Pi^2) + 
            12288*MW2^12*MZ2*(17319 + 112*Pi^2) - 3072*MW2^11*MZ2^2*
             (133259 + 3184*Pi^2) + 48*MW2*MZ2^12*(-156685 + 19837*Pi^2) + 
            256*MW2^10*MZ2^3*(-1072397 + 139840*Pi^2) + 640*MW2^8*MZ2^5*
             (-3231593 + 202864*Pi^2) - 192*MW2^9*MZ2^4*(-9009429 + 
              448352*Pi^2) + 19*MW2^3*MZ2^10*(-7807491 + 1115824*Pi^2) + 
            16*MW2^6*MZ2^7*(18982635 + 1456024*Pi^2) + 4*MW2^5*MZ2^8*
             (-134221037 + 9777904*Pi^2)) - 3*MT2^4*MW2*(3153920*MW2^12 + 
            4*MW2^4*MZ2^8*(174888393 - 23599504*Pi^2) + 64*MW2^8*MZ2^4*
             (11318799 - 1519696*Pi^2) + 49*MZ2^12*(11211 - 1328*Pi^2) + 
            2048*MW2^11*MZ2*(58929 + 560*Pi^2) - 512*MW2^10*MZ2^2*
             (983117 + 17488*Pi^2) + 20*MW2*MZ2^11*(-435913 + 54116*Pi^2) + 
            256*MW2^9*MZ2^3*(1835381 + 141136*Pi^2) - 8*MW2^2*MZ2^10*
             (-7412733 + 988570*Pi^2) + 8*MW2^3*MZ2^9*(-30262719 + 
              4248742*Pi^2) + 32*MW2^7*MZ2^5*(-65979123 + 5537296*Pi^2) - 
            32*MW2^6*MZ2^6*(-71747119 + 6730640*Pi^2) + 8*MW2^5*MZ2^7*
             (-188627205 + 21802888*Pi^2)) + MT2^2*MW2^2*(51093504*MW2^13 + 
            16*MW2^6*MZ2^7*(114935939 - 17254092*Pi^2) + 
            MW2*MZ2^12*(12906879 - 1644064*Pi^2) + 32536*MZ2^13*
             (-33 + 4*Pi^2) - 30720*MW2^12*MZ2*(17029 + 112*Pi^2) + 
            512*MW2^11*MZ2^2*(2496979 + 50224*Pi^2) - 4608*MW2^8*MZ2^5*
             (-1420343 + 92761*Pi^2) - 512*MW2^10*MZ2^3*
             (59521 + 193768*Pi^2) + 5*MW2^2*MZ2^11*(-12496897 + 
              1757072*Pi^2) + 64*MW2^9*MZ2^4*(-62447137 + 3967280*Pi^2) - 
            4*MW2^3*MZ2^10*(-39873743 + 5908848*Pi^2) + 12*MW2^5*MZ2^8*
             (-15561973 + 6004960*Pi^2) + 2*MW2^4*MZ2^9*(-101954989 + 
              9985272*Pi^2) + 16*MW2^7*MZ2^6*(-304854269 + 28179456*Pi^2)) + 
          MT2^5*(34062336*MW2^12 + 4*MW2^4*MZ2^8*(183782413 - 
              26942288*Pi^2) + MW2^2*MZ2^10*(63128737 - 8665520*Pi^2) - 
            16268*MZ2^12*(-33 + 4*Pi^2) + 12288*MW2^11*MZ2*
             (3859 + 112*Pi^2) - 1024*MW2^10*MZ2^2*(579497 + 10448*Pi^2) + 
            768*MW2^9*MZ2^3*(1229729 + 56000*Pi^2) + 9*MW2*MZ2^11*
             (-1003217 + 127488*Pi^2) + 160*MW2^5*MZ2^7*(-9570839 + 
              1262284*Pi^2) - 64*MW2^8*MZ2^4*(-1292737 + 1802144*Pi^2) + 
            64*MW2^7*MZ2^5*(-26556143 + 3265888*Pi^2) + 8*MW2^3*MZ2^9*
             (-32332929 + 4764212*Pi^2) - 8*MW2^6*MZ2^6*(-272886693 + 
              31511488*Pi^2)) + MT2^3*MW2*(-37847040*MW2^13 + 
            8*MW2^7*MZ2^6*(1104663157 - 97474816*Pi^2) + MW2^3*MZ2^10*
             (85562381 - 10015584*Pi^2) + 4*MW2^2*MZ2^11*(1538671 - 
              327100*Pi^2) - 16268*MZ2^13*(-33 + 4*Pi^2) + 16384*MW2^12*MZ2*
             (38581 + 280*Pi^2) - 2048*MW2^11*MZ2^2*(939197 + 17264*Pi^2) + 
            1024*MW2^10*MZ2^3*(932375 + 137504*Pi^2) + 2*MW2*MZ2^12*
             (-2390841 + 313408*Pi^2) - 192*MW2^9*MZ2^4*(-22906331 + 
              1945536*Pi^2) + 32*MW2^8*MZ2^5*(-291157701 + 20804480*Pi^2) + 
            2*MW2^4*MZ2^9*(-282239519 + 40837568*Pi^2) - 4*MW2^5*MZ2^8*
             (-504562911 + 71448992*Pi^2) + 8*MW2^6*MZ2^7*(-636191529 + 
              74055776*Pi^2)))) + 
       MH2*(3*MT2^7*(1441792*MW2^10 - 4349952*MW2^9*MZ2 - 
           217088*MW2^8*MZ2^2 + 16738816*MW2^7*MZ2^3 - 29373120*MW2^6*MZ2^4 + 
           25155232*MW2^5*MZ2^5 - 12769016*MW2^4*MZ2^6 + 4173960*MW2^3*
            MZ2^7 - 937124*MW2^2*MZ2^8 + 145350*MW2*MZ2^9 - 12495*MZ2^10) + 
         4*MW2^5*(MW2 + MZ2)*(1284096*MW2^11 + MW2^4*MZ2^7*
            (57516889 - 6885584*Pi^2) + 4*MW2^6*MZ2^5*(30010023 - 
             1988960*Pi^2) + MW2^2*MZ2^9*(7306039 - 1030940*Pi^2) - 
           4067*MZ2^11*(-33 + 4*Pi^2) - 512*MW2^10*MZ2*(19129 + 112*Pi^2) + 
           768*MW2^9*MZ2^2*(27385 + 568*Pi^2) - 64*MW2^8*MZ2^3*
            (-36391 + 26864*Pi^2) + 3*MW2*MZ2^10*(-492529 + 63080*Pi^2) + 
           8*MW2^7*MZ2^4*(-8912587 + 564896*Pi^2) + 4*MW2^3*MZ2^8*
            (-5892315 + 835696*Pi^2) + MW2^5*MZ2^6*(-103445765 + 
             9177856*Pi^2)) + MT2^6*(-20815872*MW2^11 + 10*MW2^2*MZ2^9*
            (2412469 - 412376*Pi^2) + 49*MZ2^11*(10191 - 1328*Pi^2) - 
           2048*MW2^10*MZ2*(-19499 + 112*Pi^2) + 3072*MW2^9*MZ2^2*
            (29721 + 568*Pi^2) - 2048*MW2^8*MZ2^3*(158311 + 3358*Pi^2) + 
           24*MW2*MZ2^10*(-219141 + 31540*Pi^2) + 32*MW2^7*MZ2^4*
            (10168661 + 564896*Pi^2) + 8*MW2^3*MZ2^8*(-8358345 + 
             1671392*Pi^2) - 16*MW2^6*MZ2^5*(4715067 + 1988960*Pi^2) - 
           4*MW2^4*MZ2^7*(-30254371 + 6885584*Pi^2) + 4*MW2^5*MZ2^6*
            (-27333137 + 9177856*Pi^2)) + MT2*MW2^3*(-26492928*MW2^13 + 
           4*MW2^4*MZ2^9*(84374167 - 10728296*Pi^2) + MW2^2*MZ2^11*
            (43746631 - 6004208*Pi^2) - 16268*MZ2^13*(-33 + 4*Pi^2) + 
           12288*MW2^12*MZ2*(17319 + 112*Pi^2) - 12288*MW2^11*MZ2^2*
            (32795 + 796*Pi^2) + 48*MW2*MZ2^12*(-156685 + 19837*Pi^2) + 
           256*MW2^10*MZ2^3*(-1138763 + 139840*Pi^2) - 384*MW2^9*MZ2^4*
            (-4527093 + 224176*Pi^2) + 256*MW2^8*MZ2^5*(-8017283 + 
             507160*Pi^2) - 128*MW2^7*MZ2^6*(-6355553 + 833764*Pi^2) + 
           4*MW2^6*MZ2^7*(77688069 + 5824096*Pi^2) + 4*MW2^5*MZ2^8*
            (-132885689 + 9777904*Pi^2) + MW2^3*MZ2^10*(-146676177 + 
             21200656*Pi^2)) + MT2^3*MW2*(-37847040*MW2^13 + 
           8*MW2^7*MZ2^6*(1095678439 - 97474816*Pi^2) + 16*MW2^5*MZ2^8*
            (124557585 - 17862248*Pi^2) + MW2^3*MZ2^10*(86355353 - 
             10015584*Pi^2) - 16268*MZ2^13*(-33 + 4*Pi^2) + 
           16384*MW2^12*MZ2*(38581 + 280*Pi^2) - 4096*MW2^11*MZ2^2*
            (464401 + 8632*Pi^2) + 4096*MW2^10*MZ2^3*(216149 + 34376*Pi^2) - 
           16*MW2^2*MZ2^11*(-373753 + 81775*Pi^2) + 2*MW2*MZ2^12*
            (-2390841 + 313408*Pi^2) - 192*MW2^9*MZ2^4*(-23278697 + 
             1945536*Pi^2) + 32*MW2^8*MZ2^5*(-290991993 + 20804480*Pi^2) + 
           16*MW2^6*MZ2^7*(-314028993 + 37027888*Pi^2) + 2*MW2^4*MZ2^9*
            (-280818941 + 40837568*Pi^2)) + MT2^5*(34062336*MW2^12 + 
           16*MW2^6*MZ2^6*(135146703 - 15755744*Pi^2) + MW2^2*MZ2^10*
            (62954101 - 8665520*Pi^2) - 16268*MZ2^12*(-33 + 4*Pi^2) + 
           12288*MW2^11*MZ2*(3859 + 112*Pi^2) - 4096*MW2^10*MZ2^2*
            (143315 + 2612*Pi^2) + 768*MW2^9*MZ2^3*(1202063 + 56000*Pi^2) + 
           9*MW2*MZ2^11*(-1003217 + 127488*Pi^2) - 512*MW2^8*MZ2^4*
            (-206735 + 225268*Pi^2) + 64*MW2^7*MZ2^5*(-26567627 + 
             3265888*Pi^2) + 4*MW2^3*MZ2^9*(-64118343 + 9528424*Pi^2) - 
           8*MW2^4*MZ2^8*(-90667517 + 13471144*Pi^2) + 4*MW2^5*MZ2^7*
            (-377582807 + 50491360*Pi^2)) - 3*MT2^4*MW2*(3153920*MW2^12 + 
           4*MW2^4*MZ2^8*(172726575 - 23599504*Pi^2) + 32*MW2^8*MZ2^4*
            (23257023 - 3039392*Pi^2) + 4*MW2^2*MZ2^10*(14781807 - 
             1977140*Pi^2) + 49*MZ2^12*(11211 - 1328*Pi^2) + 
           2048*MW2^11*MZ2*(58929 + 560*Pi^2) - 1024*MW2^10*MZ2^2*
            (486361 + 8744*Pi^2) + 20*MW2*MZ2^11*(-435913 + 54116*Pi^2) + 
           256*MW2^9*MZ2^3*(1765523 + 141136*Pi^2) + 8*MW2^3*MZ2^9*
            (-30010791 + 4248742*Pi^2) + 16*MW2^7*MZ2^5*(-132030813 + 
             11074592*Pi^2) + 8*MW2^5*MZ2^7*(-186368835 + 21802888*Pi^2) - 
           4*MW2^6*MZ2^6*(-569637053 + 53845120*Pi^2)) + 
         MT2^2*MW2^2*(51093504*MW2^13 + MW2*MZ2^12*(12906879 - 
             1644064*Pi^2) + 32536*MZ2^13*(-33 + 4*Pi^2) - 
           30720*MW2^12*MZ2*(17029 + 112*Pi^2) + 74752*MW2^11*MZ2^2*
            (16889 + 344*Pi^2) + 480*MW2^5*MZ2^8*(-379699 + 150124*Pi^2) - 
           512*MW2^10*MZ2^3*(-34871 + 193768*Pi^2) - 144*MW2^8*MZ2^5*
            (-45314155 + 2968352*Pi^2) - 4*MW2^3*MZ2^10*(-39215303 + 
             5908848*Pi^2) + 32*MW2^9*MZ2^4*(-126160421 + 7934560*Pi^2) + 
           MW2^2*MZ2^11*(-62135213 + 8785360*Pi^2) + 2*MW2^4*MZ2^9*
            (-99186463 + 9985272*Pi^2) - 4*MW2^6*MZ2^7*(-450639959 + 
             69016368*Pi^2) + 4*MW2^7*MZ2^6*(-1205284223 + 
             112717824*Pi^2))) + 36*MH2^2*(MT2 - MW2)^2*MW2^2*MZ2^4*
        (4224*MW2^4 - 1472*MW2^3*MZ2 - 6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 
         1453*MZ2^4)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2^2)/
      (48*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (3*MH2*MW2^2*MZ2^2*(2*MH2^3*(4224*MW2^4 - 1472*MW2^3*MZ2 - 
          6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 1453*MZ2^4) - 
        24*MW2^2*MZ2*(4224*MW2^4 - 1472*MW2^3*MZ2 - 6888*MW2^2*MZ2^2 + 
          5940*MW2*MZ2^3 - 1453*MZ2^4) - 2*MH2^2*(8448*MW2^5 + 
          9728*MW2^4*MZ2 - 18192*MW2^3*MZ2^2 - 8784*MW2^2*MZ2^3 + 
          14914*MW2*MZ2^4 - 4359*MZ2^5) + MH2*(8448*MW2^6 + 98432*MW2^5*MZ2 - 
          25104*MW2^4*MZ2^2 - 194904*MW2^3*MZ2^3 + 148582*MW2^2*MZ2^4 - 
          23016*MW2*MZ2^5 - 4851*MZ2^6))*SW2^2*B0i[bb0, 0, 0, MH2])/
      (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
       Pi^2) + ((2*MT2^9*(-2*MW2 + MZ2)^2*(22528*MW2^7 - 19712*MW2^6*MZ2 - 
          36864*MW2^5*MZ2^2 + 59584*MW2^4*MZ2^3 - 17264*MW2^3*MZ2^4 - 
          10152*MW2^2*MZ2^5 + 6358*MW2*MZ2^6 - 833*MZ2^7) + 
        MT2^8*(-1622016*MW2^10 + 3729408*MW2^9*MZ2 + 1177600*MW2^8*MZ2^2 - 
          13335040*MW2^7*MZ2^3 + 20141760*MW2^6*MZ2^4 - 15374624*MW2^5*
           MZ2^5 + 6597176*MW2^4*MZ2^6 - 1406640*MW2^3*MZ2^7 + 
          31960*MW2^2*MZ2^8 + 37400*MW2*MZ2^9 - 2499*MZ2^10) + 
        MT2^7*(6848512*MW2^11 - 19146752*MW2^10*MZ2 - 802304*MW2^9*MZ2^2 + 
          71930624*MW2^8*MZ2^3 - 133568640*MW2^7*MZ2^4 + 
          123915296*MW2^6*MZ2^5 - 66526984*MW2^5*MZ2^6 + 
          20127720*MW2^4*MZ2^7 - 2817700*MW2^3*MZ2^8 + 25540*MW2^2*MZ2^9 + 
          15521*MW2*MZ2^10 - 833*MZ2^11) - 2*MT2^6*MW2*(8560640*MW2^11 - 
          27202560*MW2^10*MZ2 + 4279296*MW2^9*MZ2^2 + 102042752*MW2^8*MZ2^3 - 
          212372192*MW2^7*MZ2^4 + 213133280*MW2^6*MZ2^5 - 
          121280620*MW2^5*MZ2^6 + 37869052*MW2^4*MZ2^7 - 
          5017270*MW2^3*MZ2^8 - 165468*MW2^2*MZ2^9 + 61132*MW2*MZ2^10 + 
          833*MZ2^11) + 4*MT2*MW2^6*(225280*MW2^11 - 944128*MW2^10*MZ2 - 
          29312*MW2^9*MZ2^2 + 6206144*MW2^8*MZ2^3 - 11754784*MW2^7*MZ2^4 + 
          5975864*MW2^6*MZ2^5 + 4593206*MW2^5*MZ2^6 - 6559846*MW2^4*MZ2^7 + 
          2435819*MW2^3*MZ2^8 - 46889*MW2^2*MZ2^9 - 140472*MW2*MZ2^10 + 
          17248*MZ2^11) - 4*MT2^2*MW2^5*(1486848*MW2^11 - 
          4963840*MW2^10*MZ2 - 1307136*MW2^9*MZ2^2 + 30005568*MW2^8*MZ2^3 - 
          56493584*MW2^7*MZ2^4 + 40337696*MW2^6*MZ2^5 + 44358*MW2^5*MZ2^6 - 
          16541210*MW2^4*MZ2^7 + 8651315*MW2^3*MZ2^8 - 1082772*MW2^2*MZ2^9 - 
          286300*MW2*MZ2^10 + 61577*MZ2^11) + MT2^5*MW2*(27033600*MW2^12 - 
          91248640*MW2^11*MZ2 + 18364928*MW2^10*MZ2^2 + 360914176*MW2^9*
           MZ2^3 - 779307520*MW2^8*MZ2^4 + 790092384*MW2^7*MZ2^5 - 
          434454760*MW2^6*MZ2^6 + 115374800*MW2^5*MZ2^7 - 
          2829264*MW2^4*MZ2^8 - 5200198*MW2^3*MZ2^9 + 741024*MW2^2*MZ2^10 + 
          6358*MW2*MZ2^11 - 833*MZ2^12) - MT2^4*MW2^2*(27213824*MW2^12 - 
          92633088*MW2^11*MZ2 + 9758720*MW2^10*MZ2^2 + 411097088*MW2^9*
           MZ2^3 - 867638080*MW2^8*MZ2^4 + 839436448*MW2^7*MZ2^5 - 
          400524168*MW2^6*MZ2^6 + 53281280*MW2^5*MZ2^7 + 
          30880408*MW2^4*MZ2^8 - 12761288*MW2^3*MZ2^9 + 
          1067609*MW2^2*MZ2^10 + 66212*MW2*MZ2^11 + 4165*MZ2^12) + 
        MT2^3*MW2^3*(16941056*MW2^12 - 56473600*MW2^11*MZ2 - 
          4917760*MW2^10*MZ2^2 + 291922176*MW2^9*MZ2^3 - 
          581931904*MW2^8*MZ2^4 + 504968416*MW2^7*MZ2^5 - 
          162938616*MW2^6*MZ2^6 - 48306616*MW2^5*MZ2^7 + 
          51884116*MW2^4*MZ2^8 - 11839328*MW2^3*MZ2^9 - 194853*MW2^2*MZ2^10 + 
          213527*MW2*MZ2^11 + 9996*MZ2^12) + 128*MW2^8*MZ2^3*
         (2816*MW2^7 + 1536*MW2^6*MZ2 - 15792*MW2^5*MZ2^2 + 
          5224*MW2^4*MZ2^3 + 12490*MW2^3*MZ2^4 - 7704*MW2^2*MZ2^5 + 
          81*MW2*MZ2^6 + 539*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (8*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
        3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     (CW2*(MH2^2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(22528*MW2^7 - 19712*MW2^6*MZ2 - 
            36864*MW2^5*MZ2^2 + 59584*MW2^4*MZ2^3 - 17264*MW2^3*MZ2^4 - 
            10152*MW2^2*MZ2^5 + 6358*MW2*MZ2^6 - 833*MZ2^7) + 
          2*MT2^7*(157696*MW2^10 + 1764864*MW2^9*MZ2 - 7763584*MW2^8*MZ2^2 + 
            9776448*MW2^7*MZ2^3 - 811888*MW2^6*MZ2^4 - 8134720*MW2^5*MZ2^5 + 
            7056696*MW2^4*MZ2^6 - 2157079*MW2^3*MZ2^7 + 72668*MW2^2*MZ2^8 + 
            57320*MW2*MZ2^9 - 196*MZ2^10) + MT2^6*(2297856*MW2^11 - 
            32613376*MW2^10*MZ2 + 106092800*MW2^9*MZ2^2 - 122291840*MW2^8*
             MZ2^3 - 2287776*MW2^7*MZ2^4 + 126978752*MW2^6*MZ2^5 - 
            114333488*MW2^5*MZ2^6 + 40515450*MW2^4*MZ2^7 - 
            3534502*MW2^3*MZ2^8 - 1059284*MW2^2*MZ2^9 + 160921*MW2*MZ2^10 - 
            2058*MZ2^11) + 6*MW2^6*(67584*MW2^11 - 708096*MW2^10*MZ2 + 
            1689216*MW2^9*MZ2^2 - 363968*MW2^8*MZ2^3 - 2795920*MW2^7*MZ2^4 + 
            2690864*MW2^6*MZ2^5 + 373608*MW2^5*MZ2^6 - 1565243*MW2^4*MZ2^7 + 
            689731*MW2^3*MZ2^8 - 51088*MW2^2*MZ2^9 - 20574*MW2*MZ2^10 + 
            1176*MZ2^11) + MT2^5*MW2*(-10317824*MW2^11 + 101731328*MW2^10*
             MZ2 - 309776640*MW2^9*MZ2^2 + 348414592*MW2^8*MZ2^3 + 
            20864672*MW2^7*MZ2^4 - 393069760*MW2^6*MZ2^5 + 
            358315456*MW2^5*MZ2^6 - 132201046*MW2^4*MZ2^7 + 
            13283240*MW2^3*MZ2^8 + 3492324*MW2^2*MZ2^9 - 697083*MW2*MZ2^10 + 
            19061*MZ2^11) + MT2^2*MW2^3*(10498048*MW2^12 - 
            93940736*MW2^11*MZ2 + 262810368*MW2^10*MZ2^2 - 
            226784640*MW2^9*MZ2^3 - 149469408*MW2^8*MZ2^4 + 
            373601408*MW2^7*MZ2^5 - 183211696*MW2^6*MZ2^6 - 
            36279810*MW2^5*MZ2^7 + 57126470*MW2^4*MZ2^8 - 13908662*MW2^3*
             MZ2^9 - 634567*MW2^2*MZ2^10 + 461420*MW2*MZ2^11 - 
            20335*MZ2^12) + 2*MT2^4*MW2*(9349120*MW2^12 - 83730944*MW2^11*
             MZ2 + 248108672*MW2^10*MZ2^2 - 269694656*MW2^9*MZ2^3 - 
            35251024*MW2^8*MZ2^4 + 325477168*MW2^7*MZ2^5 - 
            278281152*MW2^6*MZ2^6 + 90137969*MW2^5*MZ2^7 - 
            2134223*MW2^4*MZ2^8 - 4437076*MW2^3*MZ2^9 + 444967*MW2^2*MZ2^10 + 
            44180*MW2*MZ2^11 - 196*MZ2^12) + MT2*MW2^4*(-3198976*MW2^12 + 
            30327808*MW2^11*MZ2 - 79960832*MW2^10*MZ2^2 + 49450880*MW2^9*
             MZ2^3 + 80003296*MW2^8*MZ2^4 - 120813504*MW2^7*MZ2^5 + 
            25129376*MW2^6*MZ2^6 + 41920798*MW2^5*MZ2^7 - 28430208*MW2^4*
             MZ2^8 + 5143758*MW2^3*MZ2^9 + 425349*MW2^2*MZ2^10 - 
            157891*MW2*MZ2^11 + 7056*MZ2^12) + MT2^3*MW2^2*
           (-18518016*MW2^12 + 162337792*MW2^11*MZ2 - 470083328*MW2^10*
             MZ2^2 + 474233728*MW2^9*MZ2^3 + 138211168*MW2^8*MZ2^4 - 
            636218112*MW2^7*MZ2^5 + 453864880*MW2^6*MZ2^6 - 
            80802362*MW2^5*MZ2^7 - 38083680*MW2^4*MZ2^8 + 15266350*MW2^3*
             MZ2^9 - 42342*MW2^2*MZ2^10 - 389806*MW2*MZ2^11 + 8673*MZ2^12)) + 
        MW2^2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(22528*MW2^7 - 19712*MW2^6*MZ2 - 
            36864*MW2^5*MZ2^2 + 59584*MW2^4*MZ2^3 - 17264*MW2^3*MZ2^4 - 
            10152*MW2^2*MZ2^5 + 6358*MW2*MZ2^6 - 833*MZ2^7) + 
          2*MT2^7*(157696*MW2^10 + 1764864*MW2^9*MZ2 - 7611520*MW2^8*MZ2^2 + 
            9491328*MW2^7*MZ2^3 - 1070224*MW2^6*MZ2^4 - 7130320*MW2^5*MZ2^5 + 
            6186324*MW2^4*MZ2^6 - 1897528*MW2^3*MZ2^7 + 85034*MW2^2*MZ2^8 + 
            42767*MW2*MZ2^9 - 196*MZ2^10) + MT2^6*(2297856*MW2^11 - 
            32613376*MW2^10*MZ2 + 103963904*MW2^9*MZ2^2 - 117996032*MW2^8*
             MZ2^3 + 758688*MW2^7*MZ2^4 + 112400480*MW2^6*MZ2^5 - 
            100139480*MW2^5*MZ2^6 + 35140992*MW2^4*MZ2^7 - 
            3188524*MW2^3*MZ2^8 - 830810*MW2^2*MZ2^9 + 131815*MW2*MZ2^10 - 
            2058*MZ2^11) + 6*MW2^6*(67584*MW2^11 - 708096*MW2^10*MZ2 + 
            1638528*MW2^9*MZ2^2 - 319616*MW2^8*MZ2^3 - 2614768*MW2^7*MZ2^4 + 
            2442176*MW2^6*MZ2^5 + 328932*MW2^5*MZ2^6 - 1361636*MW2^4*MZ2^7 + 
            599092*MW2^3*MZ2^8 - 50359*MW2^2*MZ2^9 - 15723*MW2*MZ2^10 + 
            1176*MZ2^11) + MT2^5*MW2*(-10317824*MW2^11 + 101731328*MW2^10*
             MZ2 - 303389952*MW2^9*MZ2^2 + 335223040*MW2^8*MZ2^3 + 
            12295520*MW2^7*MZ2^4 - 348818272*MW2^6*MZ2^5 + 
            313724632*MW2^5*MZ2^6 - 114336928*MW2^4*MZ2^7 + 
            11726204*MW2^3*MZ2^8 + 2782170*MW2^2*MZ2^9 - 580659*MW2*MZ2^10 + 
            19061*MZ2^11) + MT2^2*MW2^3*(10498048*MW2^12 - 
            93940736*MW2^11*MZ2 + 256423680*MW2^10*MZ2^2 - 
            216330240*MW2^9*MZ2^3 - 134855712*MW2^8*MZ2^4 + 
            332289248*MW2^7*MZ2^5 - 158250088*MW2^6*MZ2^6 - 
            32450832*MW2^5*MZ2^7 + 48789356*MW2^4*MZ2^8 - 11863790*MW2^3*
             MZ2^9 - 414841*MW2^2*MZ2^10 + 374102*MW2*MZ2^11 - 
            20335*MZ2^12) + 2*MT2^4*MW2*(9349120*MW2^12 - 83730944*MW2^11*
             MZ2 + 242786432*MW2^10*MZ2^2 - 258955136*MW2^9*MZ2^3 - 
            27482800*MW2^8*MZ2^4 + 288746368*MW2^7*MZ2^5 - 
            243054468*MW2^6*MZ2^6 + 77706224*MW2^5*MZ2^7 - 
            2139650*MW2^4*MZ2^8 - 3606340*MW2^3*MZ2^9 + 384568*MW2^2*MZ2^10 + 
            29627*MW2*MZ2^11 - 196*MZ2^12) + MT2*MW2^4*(-3198976*MW2^12 + 
            30327808*MW2^11*MZ2 - 77831936*MW2^10*MZ2^2 + 46675712*MW2^9*
             MZ2^3 + 73801504*MW2^8*MZ2^4 - 108248352*MW2^7*MZ2^5 + 
            21496040*MW2^6*MZ2^6 + 36582736*MW2^5*MZ2^7 - 24439932*MW2^4*
             MZ2^8 + 4519842*MW2^3*MZ2^9 + 284193*MW2^2*MZ2^10 - 
            128785*MW2*MZ2^11 + 7056*MZ2^12) + MT2^3*MW2^2*
           (-18518016*MW2^12 + 162337792*MW2^11*MZ2 - 459438848*MW2^10*
             MZ2^2 + 454275328*MW2^9*MZ2^3 + 119215264*MW2^8*MZ2^4 - 
            564199392*MW2^7*MZ2^5 + 394488856*MW2^6*MZ2^6 - 
            68660192*MW2^5*MZ2^7 - 31995828*MW2^4*MZ2^8 + 12690334*MW2^3*
             MZ2^9 - 116538*MW2^2*MZ2^10 - 302488*MW2*MZ2^11 + 
            8673*MZ2^12)) + 2*MH2*MW2*(2*MT2^8*(-2*MW2 + MZ2)^2*
           (22528*MW2^7 - 19712*MW2^6*MZ2 - 36864*MW2^5*MZ2^2 + 
            59584*MW2^4*MZ2^3 - 17264*MW2^3*MZ2^4 - 10152*MW2^2*MZ2^5 + 
            6358*MW2*MZ2^6 - 833*MZ2^7) - 2*MT2^7*(157696*MW2^10 + 
            1764864*MW2^9*MZ2 - 7725568*MW2^8*MZ2^2 + 9759168*MW2^7*MZ2^3 - 
            1077784*MW2^6*MZ2^4 - 7622908*MW2^5*MZ2^5 + 6732291*MW2^4*MZ2^6 - 
            2136370*MW2^3*MZ2^7 + 124265*MW2^2*MZ2^8 + 42767*MW2*MZ2^9 - 
            196*MZ2^10) + MT2^5*MW2*(10317824*MW2^11 - 101731328*MW2^10*MZ2 + 
            308179968*MW2^9*MZ2^2 - 347384704*MW2^8*MZ2^3 - 
            9835280*MW2^7*MZ2^4 + 369446488*MW2^6*MZ2^5 - 340595950*MW2^5*
             MZ2^6 + 128736028*MW2^4*MZ2^7 - 15284642*MW2^3*MZ2^8 - 
            2468322*MW2^2*MZ2^9 + 580659*MW2*MZ2^10 - 19061*MZ2^11) - 
          6*MW2^6*(67584*MW2^11 - 708096*MW2^10*MZ2 + 1676544*MW2^9*MZ2^2 - 
            370880*MW2^8*MZ2^3 - 2701528*MW2^7*MZ2^4 + 2608892*MW2^6*MZ2^5 + 
            311139*MW2^5*MZ2^6 - 1464011*MW2^4*MZ2^7 + 665629*MW2^3*MZ2^8 - 
            63436*MW2^2*MZ2^9 - 15723*MW2*MZ2^10 + 1176*MZ2^11) + 
          MT2^6*(-2297856*MW2^11 + 32613376*MW2^10*MZ2 - 105560576*MW2^9*
             MZ2^2 + 121973888*MW2^8*MZ2^3 - 1400208*MW2^7*MZ2^4 - 
            119281592*MW2^6*MZ2^5 + 108768194*MW2^5*MZ2^6 - 
            39576714*MW2^4*MZ2^7 + 4215442*MW2^3*MZ2^8 + 752348*MW2^2*MZ2^9 - 
            131815*MW2*MZ2^10 + 2058*MZ2^11) + MT2^3*MW2^2*
           (18518016*MW2^12 - 162337792*MW2^11*MZ2 + 467422208*MW2^10*MZ2^2 - 
            473024128*MW2^9*MZ2^3 - 119370352*MW2^8*MZ2^4 + 
            600287592*MW2^7*MZ2^5 - 432751906*MW2^6*MZ2^6 + 
            82423604*MW2^5*MZ2^7 + 32525460*MW2^4*MZ2^8 - 14123386*MW2^3*
             MZ2^9 + 351924*MW2^2*MZ2^10 + 302488*MW2*MZ2^11 - 8673*MZ2^12) + 
          MT2*MW2^4*(3198976*MW2^12 - 30327808*MW2^11*MZ2 + 
            79428608*MW2^10*MZ2^2 - 49513088*MW2^9*MZ2^3 - 
            76066480*MW2^8*MZ2^4 + 115740744*MW2^7*MZ2^5 - 
            25213994*MW2^6*MZ2^6 - 38591860*MW2^5*MZ2^7 + 26893368*MW2^4*
             MZ2^8 - 5311374*MW2^3*MZ2^9 - 205731*MW2^2*MZ2^10 + 
            128785*MW2*MZ2^11 - 7056*MZ2^12) - 2*MT2^4*MW2*
           (9349120*MW2^12 - 83730944*MW2^11*MZ2 + 246778112*MW2^10*MZ2^2 - 
            268899776*MW2^9*MZ2^3 - 25993048*MW2^8*MZ2^4 + 
            306216988*MW2^7*MZ2^5 - 264633813*MW2^6*MZ2^6 + 
            88302941*MW2^5*MZ2^7 - 4160978*MW2^4*MZ2^8 - 3649027*MW2^3*
             MZ2^9 + 423799*MW2^2*MZ2^10 + 29627*MW2*MZ2^11 - 196*MZ2^12) + 
          MT2^2*MW2^3*(-10498048*MW2^12 + 93940736*MW2^11*MZ2 - 
            261213696*MW2^10*MZ2^2 + 226439040*MW2^9*MZ2^3 + 
            137900880*MW2^8*MZ2^4 - 354660584*MW2^7*MZ2^5 + 
            176300182*MW2^6*MZ2^6 + 30834666*MW2^5*MZ2^7 - 
            52805876*MW2^4*MZ2^8 + 13689152*MW2^3*MZ2^9 + 
            179455*MW2^2*MZ2^10 - 374102*MW2*MZ2^11 + 20335*MZ2^12)))*
       B0i[bb0, 0, 0, MW2])/(8*(MH2 - MW2)^2*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (CW2*(-112640*MW2^10 + 747520*MW2^9*MZ2 - 1576448*MW2^8*MZ2^2 - 
        192*MW2^6*(155*MH2 - 9494*MZ2)*MZ2^3 + 8*MW2^5*(105*MH2 - 216946*MZ2)*
         MZ2^4 + 4*MW2^4*(13683*MH2 - 118151*MZ2)*MZ2^5 + 
        MW2^2*(26538*MH2 - 758783*MZ2)*MZ2^7 - 15484*MZ2^10 + 
        1408*MW2^7*MZ2^2*(9*MH2 + 376*MZ2) + 3*MW2*MZ2^8*
         (-1453*MH2 + 59109*MZ2) + 3*MW2^3*MZ2^6*(-20221*MH2 + 459948*MZ2))*
       B0i[bb0, 0, 0, MZ2])/(2*(-2*MW2 + MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
     (3*MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (4224*MW2^4 - 1472*MW2^3*MZ2 - 6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 
        1453*MZ2^4)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     ((-4*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(11264*MW2^5 - 
          12672*MW2^4*MZ2 - 3968*MW2^3*MZ2^2 + 10936*MW2^2*MZ2^3 - 
          4692*MW2*MZ2^4 + 833*MZ2^5) + MT2^2*MW2*(720896*MW2^10 - 
          866304*MW2^9*MZ2 - 4000256*MW2^8*MZ2^2 + 13191040*MW2^7*MZ2^3 - 
          18251456*MW2^6*MZ2^4 + 14615440*MW2^5*MZ2^5 - 7042472*MW2^4*MZ2^6 + 
          1863136*MW2^3*MZ2^7 - 187676*MW2^2*MZ2^8 - 8710*MW2*MZ2^9 - 
          833*MZ2^10) - 2*MT2^3*(90112*MW2^10 + 109568*MW2^9*MZ2 - 
          1411840*MW2^8*MZ2^2 + 3185088*MW2^7*MZ2^3 - 3587504*MW2^6*MZ2^4 + 
          2366672*MW2^5*MZ2^5 - 910146*MW2^4*MZ2^6 + 153322*MW2^3*MZ2^7 + 
          18896*MW2^2*MZ2^8 - 11356*MW2*MZ2^9 + 833*MZ2^10) + 
        MW2^2*(-180224*MW2^11 + 835584*MW2^10*MZ2 - 1107456*MW2^9*MZ2^2 + 
          515328*MW2^8*MZ2^3 + 136320*MW2^7*MZ2^4 - 640480*MW2^6*MZ2^5 + 
          1000200*MW2^5*MZ2^6 - 700800*MW2^4*MZ2^7 + 173738*MW2^3*MZ2^8 + 
          10259*MW2^2*MZ2^9 - 4353*MW2*MZ2^10 - 1666*MZ2^11) - 
        2*MT2*MW2*(90112*MW2^11 + 697344*MW2^10*MZ2 - 3254528*MW2^9*MZ2^2 + 
          5423808*MW2^8*MZ2^3 - 4427184*MW2^7*MZ2^4 + 1343232*MW2^6*MZ2^5 + 
          823230*MW2^5*MZ2^6 - 1009272*MW2^4*MZ2^7 + 389418*MW2^3*MZ2^8 - 
          44287*MW2^2*MZ2^9 - 7191*MW2*MZ2^10 + 833*MZ2^11))*
       B0i[bb0, MZ2, MT2, MT2])/(4*MZ2*(-2*MW2 + MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) - 
     (3*(2*MT2^4*(-2*MW2 + MZ2)^2*(22528*MW2^7 - 53504*MW2^6*MZ2 + 
          31232*MW2^5*MZ2^2 + 28128*MW2^4*MZ2^3 - 46464*MW2^3*MZ2^4 + 
          24820*MW2^2*MZ2^5 - 6358*MW2*MZ2^6 + 833*MZ2^7) - 
        MT2^3*(-2*MW2 + MZ2)^2*(45056*MW2^8 - 219648*MW2^7*MZ2 + 
          296192*MW2^6*MZ2^2 - 31808*MW2^5*MZ2^3 - 265024*MW2^4*MZ2^4 + 
          252760*MW2^3*MZ2^5 - 101844*MW2^2*MZ2^6 + 20740*MW2*MZ2^7 - 
          2499*MZ2^8) + MT2*MW2^2*(-90112*MW2^10 + 643072*MW2^9*MZ2 - 
          443904*MW2^8*MZ2^2 - 1577984*MW2^7*MZ2^3 + 1716288*MW2^6*MZ2^4 + 
          2020544*MW2^5*MZ2^5 - 4436064*MW2^4*MZ2^6 + 2839280*MW2^3*MZ2^7 - 
          654248*MW2^2*MZ2^8 - 34416*MW2*MZ2^9 + 26049*MZ2^10) + 
        MT2^2*(-45056*MW2^11 - 355328*MW2^10*MZ2 + 1251072*MW2^9*MZ2^2 - 
          1617152*MW2^8*MZ2^3 + 1438176*MW2^7*MZ2^4 - 1122752*MW2^6*MZ2^5 + 
          333384*MW2^5*MZ2^6 + 377840*MW2^4*MZ2^7 - 362532*MW2^3*MZ2^8 + 
          105130*MW2^2*MZ2^9 - 9690*MW2*MZ2^10 + 833*MZ2^11) + 
        8*MW2^4*MZ2^2*(16896*MW2^7 + 3456*MW2^6*MZ2 - 86304*MW2^5*MZ2^2 + 
          55616*MW2^4*MZ2^3 + 73756*MW2^3*MZ2^4 - 71796*MW2^2*MZ2^5 + 
          10975*MW2*MZ2^6 + 3152*MZ2^7)*SW2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (8*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
     (3*MW2^3*(2816*MW2^7 - 14464*MW2^6*MZ2 + 20352*MW2^5*MZ2^2 + 
        42560*MW2^4*MZ2^3 - 89836*MW2^3*MZ2^4 + 29526*MW2^2*MZ2^5 + 
        22295*MW2*MZ2^6 - 9604*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      ((2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
     (3*(MT2*MW2^2*MZ2*(-107264*MW2^6 + 271936*MW2^5*MZ2 - 
          200000*MW2^4*MZ2^2 - 74968*MW2^3*MZ2^3 + 169892*MW2^2*MZ2^4 - 
          78604*MW2*MZ2^5 + 10503*MZ2^6) - 4*MW2^3*(5632*MW2^7 - 
          28928*MW2^6*MZ2 + 26448*MW2^5*MZ2^2 + 27448*MW2^4*MZ2^3 - 
          61898*MW2^3*MZ2^4 + 30054*MW2^2*MZ2^5 + 931*MW2*MZ2^6 - 
          3332*MZ2^7) + MT2^3*(22528*MW2^7 - 53504*MW2^6*MZ2 + 
          31232*MW2^5*MZ2^2 + 28128*MW2^4*MZ2^3 - 46464*MW2^3*MZ2^4 + 
          24820*MW2^2*MZ2^5 - 6358*MW2*MZ2^6 + 833*MZ2^7) + 
        MT2^2*MZ2*(45056*MW2^7 - 90112*MW2^6*MZ2 + 28416*MW2^5*MZ2^2 + 
          71984*MW2^4*MZ2^3 - 78328*MW2^3*MZ2^4 + 32154*MW2^2*MZ2^5 - 
          6358*MW2*MZ2^6 + 833*MZ2^7))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      (4*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     (MW2^2*(28160*MW2^8 - 144640*MW2^7*MZ2 + 203904*MW2^6*MZ2^2 + 
        118592*MW2^5*MZ2^3 - 332656*MW2^4*MZ2^4 + 68088*MW2^3*MZ2^5 + 
        106787*MW2^2*MZ2^6 - 34750*MW2*MZ2^7 + 1095*MZ2^8)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*(2*MW2 - MZ2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     ((4*MT2*MW2^2*MZ2*(50816*MW2^6 - 100896*MW2^5*MZ2 + 54360*MW2^4*MZ2^2 + 
          18632*MW2^3*MZ2^3 - 11973*MW2^2*MZ2^4 - 8982*MW2*MZ2^5 + 
          5333*MZ2^6) - MT2^2*MZ2*(112640*MW2^7 - 199936*MW2^6*MZ2 + 
          19968*MW2^5*MZ2^2 + 203552*MW2^4*MZ2^3 - 173920*MW2^3*MZ2^4 + 
          54156*MW2^2*MZ2^5 - 6358*MW2*MZ2^6 + 833*MZ2^7) + 
        2*MW2^2*(22528*MW2^8 - 115712*MW2^7*MZ2 + 107712*MW2^6*MZ2^2 + 
          90496*MW2^5*MZ2^3 - 192224*MW2^4*MZ2^4 + 47472*MW2^3*MZ2^5 + 
          52693*MW2^2*MZ2^6 - 29546*MW2*MZ2^7 + 2001*MZ2^8) - 
        4*MT2^3*MZ2^2*(11264*MW2^5 - 12672*MW2^4*MZ2 - 3968*MW2^3*MZ2^2 + 
          10936*MW2^2*MZ2^3 - 4692*MW2*MZ2^4 + 833*MZ2^5)*SW2^2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(4*(2*MW2 - MZ2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*
     (-(MW2*MZ2^3*(1184*Cdd[1, 1, 1, 1] + 1776*Cdd[1, 1, 2, 2] + 
         1776*Cdd[1, 1, 3, 3] + 592*Cdd[1, 2, 2, 1] + 592*Cdd[1, 3, 3, 1] + 
         1184*Cdd[2, 2, 2, 2] + 1776*Cdd[2, 2, 3, 3] + 592*Cdd[2, 3, 3, 2] + 
         1184*Cdd[3, 3, 3, 3] + 444*Ced[1, 1, 1, 1] + 444*Ced[1, 1, 2, 2] + 
         444*Ced[1, 1, 3, 3] + 444*Ced[2, 2, 1, 1] + 444*Ced[2, 2, 2, 2] + 
         444*Ced[2, 2, 3, 3] + 444*Ced[3, 3, 1, 1] + 444*Ced[3, 3, 2, 2] + 
         444*Ced[3, 3, 3, 3] - 888*Ceu[1, 1, 1, 1] + 1392*Ceu[1, 1, 2, 2] - 
         888*Ceu[2, 2, 1, 1] + 1392*Ceu[2, 2, 2, 2] - 888*Ceu[3, 3, 1, 1] + 
         1392*Ceu[3, 3, 2, 2] + 444*Cld[1, 1, 1, 1] + 444*Cld[1, 1, 2, 2] + 
         444*Cld[1, 1, 3, 3] + 444*Cld[2, 2, 1, 1] + 444*Cld[2, 2, 2, 2] + 
         444*Cld[2, 2, 3, 3] + 444*Cld[3, 3, 1, 1] + 444*Cld[3, 3, 2, 2] + 
         444*Cld[3, 3, 3, 3] - 444*Clq1[1, 1, 1, 1] + 567*Clq1[1, 1, 2, 2] - 
         69*Clq1[1, 1, 3, 3] - 444*Clq1[2, 2, 1, 1] + 567*Clq1[2, 2, 2, 2] - 
         69*Clq1[2, 2, 3, 3] - 444*Clq1[3, 3, 1, 1] + 567*Clq1[3, 3, 2, 2] - 
         69*Clq1[3, 3, 3, 3] - 147*Clq3[1, 1, 2, 2] - 51*Clq3[1, 1, 3, 3] - 
         147*Clq3[2, 2, 2, 2] - 51*Clq3[2, 2, 3, 3] - 147*Clq3[3, 3, 2, 2] - 
         51*Clq3[3, 3, 3, 3] - 888*Clu[1, 1, 1, 1] + 1392*Clu[1, 1, 2, 2] - 
         888*Clu[2, 2, 1, 1] + 1392*Clu[2, 2, 2, 2] - 888*Clu[3, 3, 1, 1] + 
         1392*Clu[3, 3, 2, 2] - 888*Cqd1[1, 1, 1, 1] - 888*Cqd1[1, 1, 2, 2] - 
         888*Cqd1[1, 1, 3, 3] + 123*Cqd1[2, 2, 1, 1] + 123*Cqd1[2, 2, 2, 2] + 
         123*Cqd1[2, 2, 3, 3] - 138*Cqd1[3, 3, 1, 1] - 138*Cqd1[3, 3, 2, 2] - 
         138*Cqd1[3, 3, 3, 3] - 444*Cqe[1, 1, 1, 1] - 444*Cqe[1, 1, 2, 2] - 
         444*Cqe[1, 1, 3, 3] + 567*Cqe[2, 2, 1, 1] + 567*Cqe[2, 2, 2, 2] + 
         567*Cqe[2, 2, 3, 3] - 69*Cqe[3, 3, 1, 1] - 69*Cqe[3, 3, 2, 2] - 
         69*Cqe[3, 3, 3, 3] + 1036*Cqq1[1, 1, 1, 1] - 246*Cqq1[1, 1, 2, 2] + 
         276*Cqq1[1, 1, 3, 3] - 188*Cqq1[1, 2, 2, 1] - 56*Cqq1[1, 3, 3, 1] - 
         1470*Cqq1[2, 2, 2, 2] - 294*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] - 
         112*Cqq1[3, 3, 3, 3] + 444*Cqq3[1, 1, 1, 1] - 882*Cqq3[1, 1, 2, 2] - 
         612*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 2, 2, 1] + 240*Cqq3[1, 3, 3, 1] - 
         1302*Cqq3[2, 2, 2, 2] - 42*Cqq3[2, 2, 3, 3] - 140*Cqq3[2, 3, 3, 2] - 
         112*Cqq3[3, 3, 3, 3] + 1776*Cqu1[1, 1, 1, 1] - 
         504*Cqu1[1, 1, 2, 2] - 246*Cqu1[2, 2, 1, 1] - 
         2526*Cqu1[2, 2, 2, 2] + 276*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 
         1776*Cud1[1, 1, 1, 1] - 1776*Cud1[1, 1, 2, 2] - 
         1776*Cud1[1, 1, 3, 3] + 504*Cud1[2, 2, 1, 1] + 
         504*Cud1[2, 2, 2, 2] + 504*Cud1[2, 2, 3, 3] + 4736*Cuu[1, 1, 1, 1] - 
         2016*Cuu[1, 1, 2, 2] - 672*Cuu[1, 2, 2, 1] - 
         7424*Cuu[2, 2, 2, 2])) + MZ2^4*(272*Cdd[1, 1, 1, 1] + 
        408*Cdd[1, 1, 2, 2] + 408*Cdd[1, 1, 3, 3] + 136*Cdd[1, 2, 2, 1] + 
        136*Cdd[1, 3, 3, 1] + 272*Cdd[2, 2, 2, 2] + 408*Cdd[2, 2, 3, 3] + 
        136*Cdd[2, 3, 3, 2] + 272*Cdd[3, 3, 3, 3] + 102*Ced[1, 1, 1, 1] + 
        102*Ced[1, 1, 2, 2] + 102*Ced[1, 1, 3, 3] + 102*Ced[2, 2, 1, 1] + 
        102*Ced[2, 2, 2, 2] + 102*Ced[2, 2, 3, 3] + 102*Ced[3, 3, 1, 1] + 
        102*Ced[3, 3, 2, 2] + 102*Ced[3, 3, 3, 3] - 204*Ceu[1, 1, 1, 1] + 
        384*Ceu[1, 1, 2, 2] - 204*Ceu[2, 2, 1, 1] + 384*Ceu[2, 2, 2, 2] - 
        204*Ceu[3, 3, 1, 1] + 384*Ceu[3, 3, 2, 2] + 102*Cld[1, 1, 1, 1] + 
        102*Cld[1, 1, 2, 2] + 102*Cld[1, 1, 3, 3] + 102*Cld[2, 2, 1, 1] + 
        102*Cld[2, 2, 2, 2] + 102*Cld[2, 2, 3, 3] + 102*Cld[3, 3, 1, 1] + 
        102*Cld[3, 3, 2, 2] + 102*Cld[3, 3, 3, 3] - 102*Clq1[1, 1, 1, 1] + 
        45*Clq1[1, 1, 2, 2] - 51*Clq1[1, 1, 3, 3] - 102*Clq1[2, 2, 1, 1] + 
        45*Clq1[2, 2, 2, 2] - 51*Clq1[2, 2, 3, 3] - 102*Clq1[3, 3, 1, 1] + 
        45*Clq1[3, 3, 2, 2] - 51*Clq1[3, 3, 3, 3] - 204*Clu[1, 1, 1, 1] + 
        384*Clu[1, 1, 2, 2] - 204*Clu[2, 2, 1, 1] + 384*Clu[2, 2, 2, 2] - 
        204*Clu[3, 3, 1, 1] + 384*Clu[3, 3, 2, 2] - 204*Cqd1[1, 1, 1, 1] - 
        204*Cqd1[1, 1, 2, 2] - 204*Cqd1[1, 1, 3, 3] - 57*Cqd1[2, 2, 1, 1] - 
        57*Cqd1[2, 2, 2, 2] - 57*Cqd1[2, 2, 3, 3] - 102*Cqd1[3, 3, 1, 1] - 
        102*Cqd1[3, 3, 2, 2] - 102*Cqd1[3, 3, 3, 3] - 102*Cqe[1, 1, 1, 1] - 
        102*Cqe[1, 1, 2, 2] - 102*Cqe[1, 1, 3, 3] + 45*Cqe[2, 2, 1, 1] + 
        45*Cqe[2, 2, 2, 2] + 45*Cqe[2, 2, 3, 3] - 51*Cqe[3, 3, 1, 1] - 
        51*Cqe[3, 3, 2, 2] - 51*Cqe[3, 3, 3, 3] + 238*Cqq1[1, 1, 1, 1] + 
        114*Cqq1[1, 1, 2, 2] + 204*Cqq1[1, 1, 3, 3] + 19*Cqq1[1, 2, 2, 1] + 
        34*Cqq1[1, 3, 3, 1] - 105*Cqq1[2, 2, 2, 2] + 57*Cqq1[2, 2, 3, 3] + 
        34*Cqq1[2, 3, 3, 2] + 68*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] + 
        57*Cqq3[1, 2, 2, 1] + 102*Cqq3[1, 3, 3, 1] - 45*Cqq3[2, 2, 2, 2] + 
        147*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2] + 68*Cqq3[3, 3, 3, 3] + 
        408*Cqu1[1, 1, 1, 1] - 180*Cqu1[1, 1, 2, 2] + 114*Cqu1[2, 2, 1, 1] - 
        474*Cqu1[2, 2, 2, 2] + 204*Cqu1[3, 3, 1, 1] - 90*Cqu1[3, 3, 2, 2] - 
        408*Cud1[1, 1, 1, 1] - 408*Cud1[1, 1, 2, 2] - 408*Cud1[1, 1, 3, 3] + 
        180*Cud1[2, 2, 1, 1] + 180*Cud1[2, 2, 2, 2] + 180*Cud1[2, 2, 3, 3] + 
        1088*Cuu[1, 1, 1, 1] - 720*Cuu[1, 1, 2, 2] - 240*Cuu[1, 2, 2, 1] - 
        2048*Cuu[2, 2, 2, 2]) + 6*MW2^2*MZ2^2*(344*Cdd[1, 1, 1, 1] + 
        516*Cdd[1, 1, 2, 2] + 516*Cdd[1, 1, 3, 3] + 172*Cdd[1, 2, 2, 1] + 
        172*Cdd[1, 3, 3, 1] + 344*Cdd[2, 2, 2, 2] + 516*Cdd[2, 2, 3, 3] + 
        172*Cdd[2, 3, 3, 2] + 344*Cdd[3, 3, 3, 3] + 129*Ced[1, 1, 1, 1] + 
        129*Ced[1, 1, 2, 2] + 129*Ced[1, 1, 3, 3] + 129*Ced[2, 2, 1, 1] + 
        129*Ced[2, 2, 2, 2] + 129*Ced[2, 2, 3, 3] + 129*Ced[3, 3, 1, 1] + 
        129*Ced[3, 3, 2, 2] + 129*Ced[3, 3, 3, 3] - 258*Ceu[1, 1, 1, 1] + 
        384*Ceu[1, 1, 2, 2] - 258*Ceu[2, 2, 1, 1] + 384*Ceu[2, 2, 2, 2] - 
        258*Ceu[3, 3, 1, 1] + 384*Ceu[3, 3, 2, 2] + 129*Cld[1, 1, 1, 1] + 
        129*Cld[1, 1, 2, 2] + 129*Cld[1, 1, 3, 3] + 129*Cld[2, 2, 1, 1] + 
        129*Cld[2, 2, 2, 2] + 129*Cld[2, 2, 3, 3] + 129*Cld[3, 3, 1, 1] + 
        129*Cld[3, 3, 2, 2] + 129*Cld[3, 3, 3, 3] - 129*Clq1[1, 1, 1, 1] + 
        243*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 129*Clq1[2, 2, 1, 1] + 
        243*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] - 129*Clq1[3, 3, 1, 1] + 
        243*Clq1[3, 3, 2, 2] + 21*Clq1[3, 3, 3, 3] + 51*Clq3[1, 1, 1, 1] - 
        93*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 51*Clq3[2, 2, 1, 1] - 
        93*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] + 51*Clq3[3, 3, 1, 1] - 
        93*Clq3[3, 3, 2, 2] - 3*Clq3[3, 3, 3, 3] - 258*Clu[1, 1, 1, 1] + 
        384*Clu[1, 1, 2, 2] - 258*Clu[2, 2, 1, 1] + 384*Clu[2, 2, 2, 2] - 
        258*Clu[3, 3, 1, 1] + 384*Clu[3, 3, 2, 2] - 258*Cqd1[1, 1, 1, 1] - 
        258*Cqd1[1, 1, 2, 2] - 258*Cqd1[1, 1, 3, 3] + 114*Cqd1[2, 2, 1, 1] + 
        114*Cqd1[2, 2, 2, 2] + 114*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 
        42*Cqd1[3, 3, 2, 2] + 42*Cqd1[3, 3, 3, 3] - 129*Cqe[1, 1, 1, 1] - 
        129*Cqe[1, 1, 2, 2] - 129*Cqe[1, 1, 3, 3] + 243*Cqe[2, 2, 1, 1] + 
        243*Cqe[2, 2, 2, 2] + 243*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] + 
        21*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 352*Cqq1[1, 1, 1, 1] - 
        228*Cqq1[1, 1, 2, 2] - 84*Cqq1[1, 1, 3, 3] - 80*Cqq1[1, 2, 2, 1] - 
        20*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] - 
        20*Cqq1[2, 3, 3, 2] - 40*Cqq1[3, 3, 3, 3] + 384*Cqq3[1, 1, 1, 1] - 
        252*Cqq3[1, 1, 2, 2] - 36*Cqq3[1, 1, 3, 3] - 72*Cqq3[1, 2, 2, 1] - 
        36*Cqq3[1, 3, 3, 1] - 708*Cqq3[2, 2, 2, 2] - 96*Cqq3[2, 2, 3, 3] + 
        4*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 516*Cqu1[1, 1, 1, 1] - 
        126*Cqu1[1, 1, 2, 2] - 228*Cqu1[2, 2, 1, 1] - 870*Cqu1[2, 2, 2, 2] - 
        84*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 516*Cud1[1, 1, 1, 1] - 
        516*Cud1[1, 1, 2, 2] - 516*Cud1[1, 1, 3, 3] + 126*Cud1[2, 2, 1, 1] + 
        126*Cud1[2, 2, 2, 2] + 126*Cud1[2, 2, 3, 3] + 1376*Cuu[1, 1, 1, 1] - 
        504*Cuu[1, 1, 2, 2] - 168*Cuu[1, 2, 2, 1] - 2048*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(208*Cdd[1, 1, 1, 1] + 312*Cdd[1, 1, 2, 2] + 
        312*Cdd[1, 1, 3, 3] + 104*Cdd[1, 2, 2, 1] + 104*Cdd[1, 3, 3, 1] + 
        208*Cdd[2, 2, 2, 2] + 312*Cdd[2, 2, 3, 3] + 104*Cdd[2, 3, 3, 2] + 
        208*Cdd[3, 3, 3, 3] + 78*Ced[1, 1, 1, 1] + 78*Ced[1, 1, 2, 2] + 
        78*Ced[1, 1, 3, 3] + 78*Ced[2, 2, 1, 1] + 78*Ced[2, 2, 2, 2] + 
        78*Ced[2, 2, 3, 3] + 78*Ced[3, 3, 1, 1] + 78*Ced[3, 3, 2, 2] + 
        78*Ced[3, 3, 3, 3] - 156*Ceu[1, 1, 1, 1] + 246*Ceu[1, 1, 2, 2] - 
        156*Ceu[2, 2, 1, 1] + 246*Ceu[2, 2, 2, 2] - 156*Ceu[3, 3, 1, 1] + 
        246*Ceu[3, 3, 2, 2] + 78*Cld[1, 1, 1, 1] + 78*Cld[1, 1, 2, 2] + 
        78*Cld[1, 1, 3, 3] + 78*Cld[2, 2, 1, 1] + 78*Cld[2, 2, 2, 2] + 
        78*Cld[2, 2, 3, 3] + 78*Cld[3, 3, 1, 1] + 78*Cld[3, 3, 2, 2] + 
        78*Cld[3, 3, 3, 3] - 78*Clq1[1, 1, 1, 1] + 225*Clq1[1, 1, 2, 2] + 
        42*Clq1[1, 1, 3, 3] - 78*Clq1[2, 2, 1, 1] + 225*Clq1[2, 2, 2, 2] + 
        42*Clq1[2, 2, 3, 3] - 78*Clq1[3, 3, 1, 1] + 225*Clq1[3, 3, 2, 2] + 
        42*Clq1[3, 3, 3, 3] + 90*Clq3[1, 1, 1, 1] - 81*Clq3[1, 1, 2, 2] + 
        18*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 1, 1] - 81*Clq3[2, 2, 2, 2] + 
        18*Clq3[2, 2, 3, 3] + 90*Clq3[3, 3, 1, 1] - 81*Clq3[3, 3, 2, 2] + 
        18*Clq3[3, 3, 3, 3] - 156*Clu[1, 1, 1, 1] + 246*Clu[1, 1, 2, 2] - 
        156*Clu[2, 2, 1, 1] + 246*Clu[2, 2, 2, 2] - 156*Clu[3, 3, 1, 1] + 
        246*Clu[3, 3, 2, 2] - 156*Cqd1[1, 1, 1, 1] - 156*Cqd1[1, 1, 2, 2] - 
        156*Cqd1[1, 1, 3, 3] + 147*Cqd1[2, 2, 1, 1] + 147*Cqd1[2, 2, 2, 2] + 
        147*Cqd1[2, 2, 3, 3] + 84*Cqd1[3, 3, 1, 1] + 84*Cqd1[3, 3, 2, 2] + 
        84*Cqd1[3, 3, 3, 3] - 78*Cqe[1, 1, 1, 1] - 78*Cqe[1, 1, 2, 2] - 
        78*Cqe[1, 1, 3, 3] + 225*Cqe[2, 2, 1, 1] + 225*Cqe[2, 2, 2, 2] + 
        225*Cqe[2, 2, 3, 3] + 42*Cqe[3, 3, 1, 1] + 42*Cqe[3, 3, 2, 2] + 
        42*Cqe[3, 3, 3, 3] + 272*Cqq1[1, 1, 1, 1] - 294*Cqq1[1, 1, 2, 2] - 
        168*Cqq1[1, 1, 3, 3] - 40*Cqq1[1, 2, 2, 1] + 8*Cqq1[1, 3, 3, 1] - 
        606*Cqq1[2, 2, 2, 2] + 42*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
        16*Cqq1[3, 3, 3, 3] + 528*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 
        216*Cqq3[1, 1, 3, 3] - 156*Cqq3[1, 2, 2, 1] - 120*Cqq3[1, 3, 3, 1] - 
        630*Cqq3[2, 2, 2, 2] + 6*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 
        16*Cqq3[3, 3, 3, 3] + 312*Cqu1[1, 1, 1, 1] - 90*Cqu1[1, 1, 2, 2] - 
        294*Cqu1[2, 2, 1, 1] - 696*Cqu1[2, 2, 2, 2] - 168*Cqu1[3, 3, 1, 1] + 
        36*Cqu1[3, 3, 2, 2] - 312*Cud1[1, 1, 1, 1] - 312*Cud1[1, 1, 2, 2] - 
        312*Cud1[1, 1, 3, 3] + 90*Cud1[2, 2, 1, 1] + 90*Cud1[2, 2, 2, 2] + 
        90*Cud1[2, 2, 3, 3] + 832*Cuu[1, 1, 1, 1] - 360*Cuu[1, 1, 2, 2] - 
        120*Cuu[1, 2, 2, 1] - 1312*Cuu[2, 2, 2, 2]) + 
      32*MW2^4*(16*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
        24*Cdd[1, 1, 3, 3] + 8*Cdd[1, 2, 2, 1] + 8*Cdd[1, 3, 3, 1] + 
        16*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] + 8*Cdd[2, 3, 3, 2] + 
        16*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 
        6*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 
        6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 
        6*Ced[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] + 21*Ceu[1, 1, 2, 2] - 
        12*Ceu[2, 2, 1, 1] + 21*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] + 
        21*Ceu[3, 3, 2, 2] + 6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 
        6*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 
        6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 
        6*Cld[3, 3, 3, 3] - 6*Clq1[1, 1, 1, 1] + 27*Clq1[1, 1, 2, 2] + 
        6*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] + 27*Clq1[2, 2, 2, 2] + 
        6*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] + 27*Clq1[3, 3, 2, 2] + 
        6*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] - 15*Clq3[1, 1, 2, 2] + 
        6*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] - 15*Clq3[2, 2, 2, 2] + 
        6*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] - 15*Clq3[3, 3, 2, 2] + 
        6*Clq3[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] + 21*Clu[1, 1, 2, 2] - 
        12*Clu[2, 2, 1, 1] + 21*Clu[2, 2, 2, 2] - 12*Clu[3, 3, 1, 1] + 
        21*Clu[3, 3, 2, 2] - 12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 
        12*Cqd1[1, 1, 3, 3] + 21*Cqd1[2, 2, 1, 1] + 21*Cqd1[2, 2, 2, 2] + 
        21*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] + 
        12*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 6*Cqe[1, 1, 2, 2] - 
        6*Cqe[1, 1, 3, 3] + 27*Cqe[2, 2, 1, 1] + 27*Cqe[2, 2, 2, 2] + 
        27*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
        6*Cqe[3, 3, 3, 3] + 32*Cqq1[1, 1, 1, 1] - 42*Cqq1[1, 1, 2, 2] - 
        24*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 2, 2, 1] + 8*Cqq1[1, 3, 3, 1] - 
        78*Cqq1[2, 2, 2, 2] + 42*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
        16*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 18*Cqq3[1, 1, 2, 2] + 
        72*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 2, 2, 1] - 24*Cqq3[1, 3, 3, 1] - 
        102*Cqq3[2, 2, 2, 2] + 6*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 
        16*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 1, 1] - 9*Cqu1[1, 1, 2, 2] - 
        42*Cqu1[2, 2, 1, 1] - 75*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] + 
        9*Cqu1[3, 3, 2, 2] - 24*Cud1[1, 1, 1, 1] - 24*Cud1[1, 1, 2, 2] - 
        24*Cud1[1, 1, 3, 3] + 9*Cud1[2, 2, 1, 1] + 9*Cud1[2, 2, 2, 2] + 
        9*Cud1[2, 2, 3, 3] + 64*Cuu[1, 1, 1, 1] - 36*Cuu[1, 1, 2, 2] - 
        12*Cuu[1, 2, 2, 1] - 112*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(MZ2^4*(1122*Cqd1[3, 3, 1, 1] + 1122*Cqd1[3, 3, 2, 2] + 
          1122*Cqd1[3, 3, 3, 3] - 2244*Cqq1[1, 1, 3, 3] - 
          374*Cqq1[1, 3, 3, 1] + 990*Cqq1[2, 2, 3, 3] + 
          704*Cqq1[2, 3, 3, 2] - 1122*Cqq1[3, 3, 3, 3] - 
          1122*Cqq3[1, 3, 3, 1] + 3234*Cqq3[2, 2, 3, 3] - 
          44*Cqq3[2, 3, 3, 2] + 374*Cqq3[3, 3, 3, 3] + 102*Cqu1[1, 1, 3, 3] - 
          45*Cqu1[2, 2, 3, 3] - 2244*Cqu1[3, 3, 1, 1] + 
          4224*Cqu1[3, 3, 2, 2] + 51*Cqu1[3, 3, 3, 3] - 
          102*Cud1[3, 3, 1, 1] - 102*Cud1[3, 3, 2, 2] - 
          102*Cud1[3, 3, 3, 3] + 408*Cuu[1, 1, 3, 3] + 136*Cuu[1, 3, 3, 1] - 
          768*Cuu[2, 2, 3, 3] - 256*Cuu[2, 3, 3, 2]) + 
        256*MW2^4*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
          6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
          54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
          4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
          12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
          6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
          24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
          14*Cuu[2, 3, 3, 2]) + 24*MW2^2*MZ2^2*(312*Cqd1[3, 3, 1, 1] + 
          312*Cqd1[3, 3, 2, 2] + 312*Cqd1[3, 3, 3, 3] - 
          624*Cqq1[1, 1, 3, 3] - 248*Cqq1[1, 3, 3, 1] + 
          1206*Cqq1[2, 2, 3, 3] + 362*Cqq1[2, 3, 3, 2] + 
          120*Cqq1[3, 3, 3, 3] - 864*Cqq3[1, 1, 3, 3] - 
          168*Cqq3[1, 3, 3, 1] + 966*Cqq3[2, 2, 3, 3] + 
          442*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] - 96*Cqu1[1, 1, 3, 3] + 
          135*Cqu1[2, 2, 3, 3] - 624*Cqu1[3, 3, 1, 1] + 
          930*Cqu1[3, 3, 2, 2] - 12*Cqu1[3, 3, 3, 3] + 96*Cud1[3, 3, 1, 1] + 
          96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] - 384*Cuu[1, 1, 3, 3] - 
          128*Cuu[1, 3, 3, 1] + 564*Cuu[2, 2, 3, 3] + 188*Cuu[2, 3, 3, 2]) - 
        32*MW2^3*MZ2*(174*Cqd1[3, 3, 1, 1] + 174*Cqd1[3, 3, 2, 2] + 
          174*Cqd1[3, 3, 3, 3] - 348*Cqq1[1, 1, 3, 3] - 
          184*Cqq1[1, 3, 3, 1] + 1062*Cqq1[2, 2, 3, 3] + 
          286*Cqq1[2, 3, 3, 2] + 204*Cqq1[3, 3, 3, 3] - 
          756*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] + 654*Cqq3[2, 2, 3, 3] + 
          422*Cqq3[2, 3, 3, 2] - 68*Cqq3[3, 3, 3, 3] - 102*Cqu1[1, 1, 3, 3] + 
          207*Cqu1[2, 2, 3, 3] - 348*Cqu1[3, 3, 1, 1] + 
          555*Cqu1[3, 3, 2, 2] + 30*Cqu1[3, 3, 3, 3] + 102*Cud1[3, 3, 1, 1] + 
          102*Cud1[3, 3, 2, 2] + 102*Cud1[3, 3, 3, 3] - 408*Cuu[1, 1, 3, 3] - 
          136*Cuu[1, 3, 3, 1] + 606*Cuu[2, 2, 3, 3] + 202*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(2289*Cqd1[3, 3, 1, 1] + 2289*Cqd1[3, 3, 2, 2] + 
          2289*Cqd1[3, 3, 3, 3] - 4578*Cqq1[1, 1, 3, 3] - 
          1324*Cqq1[1, 3, 3, 1] + 6102*Cqq1[2, 2, 3, 3] + 
          2236*Cqq1[2, 3, 3, 2] - 606*Cqq1[3, 3, 3, 3] - 
          3366*Cqq3[1, 1, 3, 3] - 1728*Cqq3[1, 3, 3, 1] + 
          7314*Cqq3[2, 2, 3, 3] + 1832*Cqq3[2, 3, 3, 2] + 
          202*Cqq3[3, 3, 3, 3] - 237*Cqu1[1, 1, 3, 3] - 81*Cqu1[2, 2, 3, 3] - 
          4578*Cqu1[3, 3, 1, 1] + 7080*Cqu1[3, 3, 2, 2] - 
          195*Cqu1[3, 3, 3, 3] + 237*Cud1[3, 3, 1, 1] + 
          237*Cud1[3, 3, 2, 2] + 237*Cud1[3, 3, 3, 3] - 948*Cuu[1, 1, 3, 3] - 
          316*Cuu[1, 3, 3, 1] + 2064*Cuu[2, 2, 3, 3] + 
          688*Cuu[2, 3, 3, 2])) + 
      2*MZ2*(64*MW2^4*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
          6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
          54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
          4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
          12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
          6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
          24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
          14*Cuu[2, 3, 3, 2]) - 16*MW2^3*MZ2*(60*Cqd1[3, 3, 1, 1] + 
          60*Cqd1[3, 3, 2, 2] + 60*Cqd1[3, 3, 3, 3] - 120*Cqq1[1, 1, 3, 3] - 
          56*Cqq1[1, 3, 3, 1] + 288*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] + 
          48*Cqq1[3, 3, 3, 3] - 216*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 
          192*Cqq3[2, 2, 3, 3] + 112*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 
          78*Cqu1[1, 1, 3, 3] + 225*Cqu1[2, 2, 3, 3] - 120*Cqu1[3, 3, 1, 1] + 
          183*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] + 78*Cud1[3, 3, 1, 1] + 
          78*Cud1[3, 3, 2, 2] + 78*Cud1[3, 3, 3, 3] - 312*Cuu[1, 1, 3, 3] - 
          104*Cuu[1, 3, 3, 1] + 492*Cuu[2, 2, 3, 3] + 164*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^2*(75*Cqd1[3, 3, 1, 1] + 75*Cqd1[3, 3, 2, 2] + 
          75*Cqd1[3, 3, 3, 3] - 150*Cqq1[1, 1, 3, 3] - 52*Cqq1[1, 3, 3, 1] + 
          252*Cqq1[2, 2, 3, 3] + 82*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          162*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] + 240*Cqq3[2, 2, 3, 3] + 
          86*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 129*Cqu1[1, 1, 3, 3] + 
          243*Cqu1[2, 2, 3, 3] - 150*Cqu1[3, 3, 1, 1] + 
          222*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] + 129*Cud1[3, 3, 1, 1] + 
          129*Cud1[3, 3, 2, 2] + 129*Cud1[3, 3, 3, 3] - 516*Cuu[1, 1, 3, 3] - 
          172*Cuu[1, 3, 3, 1] + 768*Cuu[2, 2, 3, 3] + 256*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(51*Cqd1[3, 3, 1, 1] + 51*Cqd1[3, 3, 2, 2] + 
          51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
          45*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 51*Cqq1[3, 3, 3, 3] - 
          51*Cqq3[1, 3, 3, 1] + 147*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 
          17*Cqq3[3, 3, 3, 3] - 204*Cqu1[1, 1, 3, 3] + 90*Cqu1[2, 2, 3, 3] - 
          102*Cqu1[3, 3, 1, 1] + 192*Cqu1[3, 3, 2, 2] - 
          102*Cqu1[3, 3, 3, 3] + 204*Cud1[3, 3, 1, 1] + 
          204*Cud1[3, 3, 2, 2] + 204*Cud1[3, 3, 3, 3] - 816*Cuu[1, 1, 3, 3] - 
          272*Cuu[1, 3, 3, 1] + 1536*Cuu[2, 2, 3, 3] + 512*Cuu[2, 3, 3, 2]) - 
        MW2*MZ2^3*(375*Cqd1[3, 3, 1, 1] + 375*Cqd1[3, 3, 2, 2] + 
          375*Cqd1[3, 3, 3, 3] - 750*Cqq1[1, 1, 3, 3] - 
          176*Cqq1[1, 3, 3, 1] + 702*Cqq1[2, 2, 3, 3] + 
          308*Cqq1[2, 3, 3, 2] - 222*Cqq1[3, 3, 3, 3] - 
          306*Cqq3[1, 1, 3, 3] - 324*Cqq3[1, 3, 3, 1] + 
          1146*Cqq3[2, 2, 3, 3] + 160*Cqq3[2, 3, 3, 2] + 
          74*Cqq3[3, 3, 3, 3] - 888*Cqu1[1, 1, 3, 3] + 
          1134*Cqu1[2, 2, 3, 3] - 750*Cqu1[3, 3, 1, 1] + 
          1272*Cqu1[3, 3, 2, 2] - 138*Cqu1[3, 3, 3, 3] + 
          888*Cud1[3, 3, 1, 1] + 888*Cud1[3, 3, 2, 2] + 
          888*Cud1[3, 3, 3, 3] - 3552*Cuu[1, 1, 3, 3] - 
          1184*Cuu[1, 3, 3, 1] + 5568*Cuu[2, 2, 3, 3] + 
          1856*Cuu[2, 3, 3, 2]))))/(12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (256*MW2^5*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
        6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
        54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
        36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
        4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
        12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
        6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
        24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
        14*Cuu[2, 3, 3, 2]) - 2*MZ2^5*(51*Cqd1[3, 3, 1, 1] + 
        51*Cqd1[3, 3, 2, 2] + 51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 
        17*Cqq1[1, 3, 3, 1] + 45*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 
        51*Cqq1[3, 3, 3, 3] - 51*Cqq3[1, 3, 3, 1] + 147*Cqq3[2, 2, 3, 3] - 
        2*Cqq3[2, 3, 3, 2] + 17*Cqq3[3, 3, 3, 3] - 204*Cqu1[1, 1, 3, 3] + 
        90*Cqu1[2, 2, 3, 3] - 102*Cqu1[3, 3, 1, 1] + 192*Cqu1[3, 3, 2, 2] - 
        102*Cqu1[3, 3, 3, 3] + 204*Cud1[3, 3, 1, 1] + 204*Cud1[3, 3, 2, 2] + 
        204*Cud1[3, 3, 3, 3] - 816*Cuu[1, 1, 3, 3] - 272*Cuu[1, 3, 3, 1] + 
        1536*Cuu[2, 2, 3, 3] + 512*Cuu[2, 3, 3, 2]) + 
      48*MW2^4*MZ2*(27*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 3, 3] - 
        4*(24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 24*Cqd1[3, 3, 3, 3] - 
          48*Cqq1[1, 1, 3, 3] - 24*Cqq1[1, 3, 3, 1] + 132*Cqq1[2, 2, 3, 3] + 
          36*Cqq1[2, 3, 3, 2] + 24*Cqq1[3, 3, 3, 3] - 96*Cqq3[1, 1, 3, 3] - 
          8*Cqq3[1, 3, 3, 1] + 84*Cqq3[2, 2, 3, 3] + 52*Cqq3[2, 3, 3, 2] - 
          8*Cqq3[3, 3, 3, 3] - 30*Cqu1[1, 1, 3, 3] + 93*Cqu1[2, 2, 3, 3] - 
          48*Cqu1[3, 3, 1, 1] + 75*Cqu1[3, 3, 2, 2] + 18*Cqu1[3, 3, 3, 3] + 
          30*Cud1[3, 3, 1, 1] + 30*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] - 
          120*Cuu[1, 1, 3, 3] - 40*Cuu[1, 3, 3, 1] + 192*Cuu[2, 2, 3, 3] + 
          64*Cuu[2, 3, 3, 2])) + 3*MW2*MZ2^4*(297*Clq3[1, 1, 3, 3] + 
        297*Clq3[2, 2, 3, 3] + 2*(159*Cqd1[3, 3, 1, 1] + 
          159*Cqd1[3, 3, 2, 2] + 159*Cqd1[3, 3, 3, 3] - 
          318*Cqq1[1, 1, 3, 3] - 70*Cqq1[1, 3, 3, 1] + 264*Cqq1[2, 2, 3, 3] + 
          124*Cqq1[2, 3, 3, 2] - 108*Cqq1[3, 3, 3, 3] - 
          102*Cqq3[1, 1, 3, 3] - 142*Cqq3[1, 3, 3, 1] + 
          480*Cqq3[2, 2, 3, 3] + 52*Cqq3[2, 3, 3, 2] + 36*Cqq3[3, 3, 3, 3] - 
          432*Cqu1[1, 1, 3, 3] + 438*Cqu1[2, 2, 3, 3] - 
          318*Cqu1[3, 3, 1, 1] + 552*Cqu1[3, 3, 2, 2] - 
          114*Cqu1[3, 3, 3, 3] + 432*Cud1[3, 3, 1, 1] + 
          432*Cud1[3, 3, 2, 2] + 432*Cud1[3, 3, 3, 3] - 
          1728*Cuu[1, 1, 3, 3] - 576*Cuu[1, 3, 3, 1] + 2880*Cuu[2, 2, 3, 3] + 
          960*Cuu[2, 3, 3, 2])) - 4*MW2^3*MZ2^2*(243*Clq3[1, 1, 3, 3] + 
        243*Clq3[2, 2, 3, 3] - 4*(345*Cqd1[3, 3, 1, 1] + 
          345*Cqd1[3, 3, 2, 2] + 345*Cqd1[3, 3, 3, 3] - 
          690*Cqq1[1, 1, 3, 3] - 268*Cqq1[1, 3, 3, 1] + 
          1332*Cqq1[2, 2, 3, 3] + 406*Cqq1[2, 3, 3, 2] + 
          114*Cqq1[3, 3, 3, 3] - 918*Cqq3[1, 1, 3, 3] - 
          192*Cqq3[1, 3, 3, 1] + 1104*Cqq3[2, 2, 3, 3] + 
          482*Cqq3[2, 3, 3, 2] - 38*Cqq3[3, 3, 3, 3] - 543*Cqu1[1, 1, 3, 3] + 
          1179*Cqu1[2, 2, 3, 3] - 690*Cqu1[3, 3, 1, 1] + 
          1032*Cqu1[3, 3, 2, 2] + 147*Cqu1[3, 3, 3, 3] + 
          543*Cud1[3, 3, 1, 1] + 543*Cud1[3, 3, 2, 2] + 
          543*Cud1[3, 3, 3, 3] - 2172*Cuu[1, 1, 3, 3] - 724*Cuu[1, 3, 3, 1] + 
          3288*Cuu[2, 2, 3, 3] + 1096*Cuu[2, 3, 3, 2])) - 
      MW2^2*MZ2^3*(1215*Clq3[1, 1, 3, 3] + 1215*Clq3[2, 2, 3, 3] + 
        4*(825*Cqd1[3, 3, 1, 1] + 825*Cqd1[3, 3, 2, 2] + 
          825*Cqd1[3, 3, 3, 3] - 1650*Cqq1[1, 1, 3, 3] - 
          488*Cqq1[1, 3, 3, 1] + 2214*Cqq1[2, 2, 3, 3] + 
          800*Cqq1[2, 3, 3, 2] - 186*Cqq1[3, 3, 3, 3] - 
          1278*Cqq3[1, 1, 3, 3] - 612*Cqq3[1, 3, 3, 1] + 
          2586*Cqq3[2, 2, 3, 3] + 676*Cqq3[2, 3, 3, 2] + 
          62*Cqq3[3, 3, 3, 3] - 1662*Cqu1[1, 1, 3, 3] + 
          2592*Cqu1[2, 2, 3, 3] - 1650*Cqu1[3, 3, 1, 1] + 
          2604*Cqu1[3, 3, 2, 2] - 12*Cqu1[3, 3, 3, 3] + 
          1662*Cud1[3, 3, 1, 1] + 1662*Cud1[3, 3, 2, 2] + 
          1662*Cud1[3, 3, 3, 3] - 6648*Cuu[1, 1, 3, 3] - 
          2216*Cuu[1, 3, 3, 1] + 10176*Cuu[2, 2, 3, 3] + 
          3392*Cuu[2, 3, 3, 2]))))/(6*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (32*MW2^5*(-48*MT2*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
         6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
         54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
         36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
         4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
         12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
         6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
         24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
         14*Cuu[2, 3, 3, 2]) + MZ2*(80*Cdd[1, 1, 1, 1] + 
         192*Cdd[1, 1, 2, 2] + 192*Cdd[1, 1, 3, 3] - 32*Cdd[1, 2, 2, 1] - 
         32*Cdd[1, 3, 3, 1] + 80*Cdd[2, 2, 2, 2] + 192*Cdd[2, 2, 3, 3] - 
         32*Cdd[2, 3, 3, 2] + 80*Cdd[3, 3, 3, 3] + 48*Ced[1, 1, 1, 1] + 
         48*Ced[1, 1, 2, 2] + 48*Ced[1, 1, 3, 3] + 48*Ced[2, 2, 1, 1] + 
         48*Ced[2, 2, 2, 2] + 48*Ced[2, 2, 3, 3] + 48*Ced[3, 3, 1, 1] + 
         48*Ced[3, 3, 2, 2] + 48*Ced[3, 3, 3, 3] - 96*Ceu[1, 1, 1, 1] + 
         168*Ceu[1, 1, 2, 2] - 96*Ceu[2, 2, 1, 1] + 168*Ceu[2, 2, 2, 2] - 
         96*Ceu[3, 3, 1, 1] + 168*Ceu[3, 3, 2, 2] + 48*Cld[1, 1, 1, 1] + 
         48*Cld[1, 1, 2, 2] + 48*Cld[1, 1, 3, 3] + 48*Cld[2, 2, 1, 1] + 
         48*Cld[2, 2, 2, 2] + 48*Cld[2, 2, 3, 3] + 48*Cld[3, 3, 1, 1] + 
         48*Cld[3, 3, 2, 2] + 48*Cld[3, 3, 3, 3] + 405*Cll[1, 1, 2, 2] - 
         48*Clq1[1, 1, 1, 1] + 216*Clq1[1, 1, 2, 2] + 48*Clq1[1, 1, 3, 3] - 
         48*Clq1[2, 2, 1, 1] + 216*Clq1[2, 2, 2, 2] + 48*Clq1[2, 2, 3, 3] - 
         48*Clq1[3, 3, 1, 1] + 216*Clq1[3, 3, 2, 2] + 48*Clq1[3, 3, 3, 3] + 
         144*Clq3[1, 1, 1, 1] - 120*Clq3[1, 1, 2, 2] + 48*Clq3[1, 1, 3, 3] + 
         144*Clq3[2, 2, 1, 1] - 120*Clq3[2, 2, 2, 2] + 48*Clq3[2, 2, 3, 3] + 
         144*Clq3[3, 3, 1, 1] - 120*Clq3[3, 3, 2, 2] + 48*Clq3[3, 3, 3, 3] - 
         96*Clu[1, 1, 1, 1] + 168*Clu[1, 1, 2, 2] - 96*Clu[2, 2, 1, 1] + 
         168*Clu[2, 2, 2, 2] - 96*Clu[3, 3, 1, 1] + 168*Clu[3, 3, 2, 2] - 
         96*Cqd1[1, 1, 1, 1] - 96*Cqd1[1, 1, 2, 2] - 96*Cqd1[1, 1, 3, 3] + 
         168*Cqd1[2, 2, 1, 1] + 168*Cqd1[2, 2, 2, 2] + 168*Cqd1[2, 2, 3, 3] + 
         144*Cqd1[3, 3, 1, 1] + 144*Cqd1[3, 3, 2, 2] + 144*Cqd1[3, 3, 3, 3] - 
         48*Cqe[1, 1, 1, 1] - 48*Cqe[1, 1, 2, 2] - 48*Cqe[1, 1, 3, 3] + 
         216*Cqe[2, 2, 1, 1] + 216*Cqe[2, 2, 2, 2] + 216*Cqe[2, 2, 3, 3] + 
         48*Cqe[3, 3, 1, 1] + 48*Cqe[3, 3, 2, 2] + 48*Cqe[3, 3, 3, 3] + 
         16*Cqq1[1, 1, 1, 1] - 336*Cqq1[1, 1, 2, 2] - 288*Cqq1[1, 1, 3, 3] + 
         16*Cqq1[1, 2, 2, 1] - 288*Cqq1[1, 3, 3, 1] - 336*Cqq1[2, 2, 2, 2] + 
         768*Cqq1[2, 2, 3, 3] + 416*Cqq1[2, 3, 3, 2] + 176*Cqq1[3, 3, 3, 3] + 
         912*Cqq3[1, 1, 1, 1] + 144*Cqq3[1, 1, 2, 2] + 288*Cqq3[1, 1, 3, 3] + 
         96*Cqq3[1, 2, 2, 1] + 96*Cqq3[1, 3, 3, 1] - 672*Cqq3[2, 2, 2, 2] + 
         288*Cqq3[2, 2, 3, 3] + 624*Cqq3[2, 3, 3, 2] + 240*Cqq3[3, 3, 3, 3] + 
         192*Cqu1[1, 1, 1, 1] - 72*Cqu1[1, 1, 2, 2] - 48*Cqu1[1, 1, 3, 3] - 
         336*Cqu1[2, 2, 1, 1] - 600*Cqu1[2, 2, 2, 2] + 216*Cqu1[2, 2, 3, 3] - 
         288*Cqu1[3, 3, 1, 1] + 240*Cqu1[3, 3, 2, 2] + 48*Cqu1[3, 3, 3, 3] - 
         192*Cud1[1, 1, 1, 1] - 192*Cud1[1, 1, 2, 2] - 192*Cud1[1, 1, 3, 3] + 
         72*Cud1[2, 2, 1, 1] + 72*Cud1[2, 2, 2, 2] + 72*Cud1[2, 2, 3, 3] + 
         48*Cud1[3, 3, 1, 1] + 48*Cud1[3, 3, 2, 2] + 48*Cud1[3, 3, 3, 3] + 
         320*Cuu[1, 1, 1, 1] - 288*Cuu[1, 1, 2, 2] - 192*Cuu[1, 1, 3, 3] + 
         48*Cuu[1, 2, 2, 1] - 256*Cuu[1, 3, 3, 1] - 560*Cuu[2, 2, 2, 2] + 
         336*Cuu[2, 2, 3, 3] + 448*Cuu[2, 3, 3, 2])) - 
     2*MZ2^5*(MZ2*(340*Cdd[1, 1, 1, 1] + 816*Cdd[1, 1, 2, 2] + 
         816*Cdd[1, 1, 3, 3] - 136*Cdd[1, 2, 2, 1] - 136*Cdd[1, 3, 3, 1] + 
         340*Cdd[2, 2, 2, 2] + 816*Cdd[2, 2, 3, 3] - 136*Cdd[2, 3, 3, 2] + 
         340*Cdd[3, 3, 3, 3] + 204*Ced[1, 1, 1, 1] + 204*Ced[1, 1, 2, 2] + 
         204*Ced[1, 1, 3, 3] + 204*Ced[2, 2, 1, 1] + 204*Ced[2, 2, 2, 2] + 
         204*Ced[2, 2, 3, 3] + 204*Ced[3, 3, 1, 1] + 204*Ced[3, 3, 2, 2] + 
         204*Ced[3, 3, 3, 3] - 408*Ceu[1, 1, 1, 1] + 768*Ceu[1, 1, 2, 2] - 
         408*Ceu[2, 2, 1, 1] + 768*Ceu[2, 2, 2, 2] - 408*Ceu[3, 3, 1, 1] + 
         768*Ceu[3, 3, 2, 2] + 204*Cld[1, 1, 1, 1] + 204*Cld[1, 1, 2, 2] + 
         204*Cld[1, 1, 3, 3] + 204*Cld[2, 2, 1, 1] + 204*Cld[2, 2, 2, 2] + 
         204*Cld[2, 2, 3, 3] + 204*Cld[3, 3, 1, 1] + 204*Cld[3, 3, 2, 2] + 
         204*Cld[3, 3, 3, 3] - 204*Clq1[1, 1, 1, 1] + 90*Clq1[1, 1, 2, 2] - 
         102*Clq1[1, 1, 3, 3] - 204*Clq1[2, 2, 1, 1] + 90*Clq1[2, 2, 2, 2] - 
         102*Clq1[2, 2, 3, 3] - 204*Clq1[3, 3, 1, 1] + 90*Clq1[3, 3, 2, 2] - 
         102*Clq1[3, 3, 3, 3] - 408*Clu[1, 1, 1, 1] + 768*Clu[1, 1, 2, 2] - 
         408*Clu[2, 2, 1, 1] + 768*Clu[2, 2, 2, 2] - 408*Clu[3, 3, 1, 1] + 
         768*Clu[3, 3, 2, 2] - 408*Cqd1[1, 1, 1, 1] - 408*Cqd1[1, 1, 2, 2] - 
         408*Cqd1[1, 1, 3, 3] - 114*Cqd1[2, 2, 1, 1] - 114*Cqd1[2, 2, 2, 2] - 
         114*Cqd1[2, 2, 3, 3] - 153*Cqd1[3, 3, 1, 1] - 153*Cqd1[3, 3, 2, 2] - 
         153*Cqd1[3, 3, 3, 3] - 204*Cqe[1, 1, 1, 1] - 204*Cqe[1, 1, 2, 2] - 
         204*Cqe[1, 1, 3, 3] + 90*Cqe[2, 2, 1, 1] + 90*Cqe[2, 2, 2, 2] + 
         90*Cqe[2, 2, 3, 3] - 102*Cqe[3, 3, 1, 1] - 102*Cqe[3, 3, 2, 2] - 
         102*Cqe[3, 3, 3, 3] + 374*Cqq1[1, 1, 1, 1] + 228*Cqq1[1, 1, 2, 2] + 
         306*Cqq1[1, 1, 3, 3] - 19*Cqq1[1, 2, 2, 1] - 102*Cqq1[1, 3, 3, 1] - 
         165*Cqq1[2, 2, 2, 2] + 159*Cqq1[2, 2, 3, 3] + 94*Cqq1[2, 3, 3, 2] + 
         34*Cqq1[3, 3, 3, 3] - 102*Cqq3[1, 1, 1, 1] - 57*Cqq3[1, 2, 2, 1] - 
         306*Cqq3[1, 3, 3, 1] + 45*Cqq3[2, 2, 2, 2] + 441*Cqq3[2, 2, 3, 3] - 
         12*Cqq3[2, 3, 3, 2] + 816*Cqu1[1, 1, 1, 1] - 360*Cqu1[1, 1, 2, 2] - 
         204*Cqu1[1, 1, 3, 3] + 228*Cqu1[2, 2, 1, 1] - 948*Cqu1[2, 2, 2, 2] + 
         90*Cqu1[2, 2, 3, 3] + 306*Cqu1[3, 3, 1, 1] + 12*Cqu1[3, 3, 2, 2] - 
         102*Cqu1[3, 3, 3, 3] - 816*Cud1[1, 1, 1, 1] - 816*Cud1[1, 1, 2, 2] - 
         816*Cud1[1, 1, 3, 3] + 360*Cud1[2, 2, 1, 1] + 360*Cud1[2, 2, 2, 2] + 
         360*Cud1[2, 2, 3, 3] + 204*Cud1[3, 3, 1, 1] + 204*Cud1[3, 3, 2, 2] + 
         204*Cud1[3, 3, 3, 3] + 1360*Cuu[1, 1, 1, 1] - 1440*Cuu[1, 1, 2, 2] - 
         816*Cuu[1, 1, 3, 3] + 240*Cuu[1, 2, 2, 1] - 1088*Cuu[1, 3, 3, 1] - 
         2560*Cuu[2, 2, 2, 2] + 1536*Cuu[2, 2, 3, 3] + 
         2048*Cuu[2, 3, 3, 2]) - 3*MT2*(102*Cqd1[3, 3, 1, 1] + 
         102*Cqd1[3, 3, 2, 2] + 102*Cqd1[3, 3, 3, 3] - 204*Cqq1[1, 1, 3, 3] + 
         119*Cqq1[1, 3, 3, 1] + 90*Cqq1[2, 2, 3, 3] - 224*Cqq1[2, 3, 3, 2] - 
         102*Cqq1[3, 3, 3, 3] + 357*Cqq3[1, 3, 3, 1] + 294*Cqq3[2, 2, 3, 3] + 
         14*Cqq3[2, 3, 3, 2] + 340*Cqq3[3, 3, 3, 3] - 408*Cqu1[1, 1, 3, 3] + 
         180*Cqu1[2, 2, 3, 3] - 204*Cqu1[3, 3, 1, 1] + 384*Cqu1[3, 3, 2, 2] - 
         204*Cqu1[3, 3, 3, 3] + 408*Cud1[3, 3, 1, 1] + 408*Cud1[3, 3, 2, 2] + 
         408*Cud1[3, 3, 3, 3] - 1632*Cuu[1, 1, 3, 3] - 1156*Cuu[1, 3, 3, 1] + 
         3072*Cuu[2, 2, 3, 3] + 2176*Cuu[2, 3, 3, 2])) - 
     24*MW2^4*MZ2*(MZ2*(400*Cdd[1, 1, 1, 1] + 960*Cdd[1, 1, 2, 2] + 
         960*Cdd[1, 1, 3, 3] - 160*Cdd[1, 2, 2, 1] - 160*Cdd[1, 3, 3, 1] + 
         400*Cdd[2, 2, 2, 2] + 960*Cdd[2, 2, 3, 3] - 160*Cdd[2, 3, 3, 2] + 
         400*Cdd[3, 3, 3, 3] + 240*Ced[1, 1, 1, 1] + 240*Ced[1, 1, 2, 2] + 
         240*Ced[1, 1, 3, 3] + 240*Ced[2, 2, 1, 1] + 240*Ced[2, 2, 2, 2] + 
         240*Ced[2, 2, 3, 3] + 240*Ced[3, 3, 1, 1] + 240*Ced[3, 3, 2, 2] + 
         240*Ced[3, 3, 3, 3] - 480*Ceu[1, 1, 1, 1] + 768*Ceu[1, 1, 2, 2] - 
         480*Ceu[2, 2, 1, 1] + 768*Ceu[2, 2, 2, 2] - 480*Ceu[3, 3, 1, 1] + 
         768*Ceu[3, 3, 2, 2] + 240*Cld[1, 1, 1, 1] + 240*Cld[1, 1, 2, 2] + 
         240*Cld[1, 1, 3, 3] + 240*Cld[2, 2, 1, 1] + 240*Cld[2, 2, 2, 2] + 
         240*Cld[2, 2, 3, 3] + 240*Cld[3, 3, 1, 1] + 240*Cld[3, 3, 2, 2] + 
         240*Cld[3, 3, 3, 3] + 405*Cll[1, 1, 2, 2] - 240*Clq1[1, 1, 1, 1] + 
         744*Clq1[1, 1, 2, 2] + 144*Clq1[1, 1, 3, 3] - 240*Clq1[2, 2, 1, 1] + 
         744*Clq1[2, 2, 2, 2] + 144*Clq1[2, 2, 3, 3] - 240*Clq1[3, 3, 1, 1] + 
         744*Clq1[3, 3, 2, 2] + 144*Clq1[3, 3, 3, 3] + 336*Clq3[1, 1, 1, 1] - 
         296*Clq3[1, 1, 2, 2] + 80*Clq3[1, 1, 3, 3] + 336*Clq3[2, 2, 1, 1] - 
         296*Clq3[2, 2, 2, 2] + 80*Clq3[2, 2, 3, 3] + 336*Clq3[3, 3, 1, 1] - 
         296*Clq3[3, 3, 2, 2] + 80*Clq3[3, 3, 3, 3] - 480*Clu[1, 1, 1, 1] + 
         768*Clu[1, 1, 2, 2] - 480*Clu[2, 2, 1, 1] + 768*Clu[2, 2, 2, 2] - 
         480*Clu[3, 3, 1, 1] + 768*Clu[3, 3, 2, 2] - 480*Cqd1[1, 1, 1, 1] - 
         480*Cqd1[1, 1, 2, 2] - 480*Cqd1[1, 1, 3, 3] + 504*Cqd1[2, 2, 1, 1] + 
         504*Cqd1[2, 2, 2, 2] + 504*Cqd1[2, 2, 3, 3] + 480*Cqd1[3, 3, 1, 1] + 
         480*Cqd1[3, 3, 2, 2] + 480*Cqd1[3, 3, 3, 3] - 240*Cqe[1, 1, 1, 1] - 
         240*Cqe[1, 1, 2, 2] - 240*Cqe[1, 1, 3, 3] + 744*Cqe[2, 2, 1, 1] + 
         744*Cqe[2, 2, 2, 2] + 744*Cqe[2, 2, 3, 3] + 144*Cqe[3, 3, 1, 1] + 
         144*Cqe[3, 3, 2, 2] + 144*Cqe[3, 3, 3, 3] + 272*Cqq1[1, 1, 1, 1] - 
         1008*Cqq1[1, 1, 2, 2] - 960*Cqq1[1, 1, 3, 3] + 64*Cqq1[1, 2, 2, 1] - 
         800*Cqq1[1, 3, 3, 1] - 1216*Cqq1[2, 2, 2, 2] + 
         1392*Cqq1[2, 2, 3, 3] + 1120*Cqq1[2, 3, 3, 2] + 
         272*Cqq1[3, 3, 3, 3] + 2064*Cqq3[1, 1, 1, 1] + 
         240*Cqq3[1, 1, 2, 2] + 192*Cqq3[1, 1, 3, 3] + 272*Cqq3[1, 2, 2, 1] - 
         32*Cqq3[1, 3, 3, 1] - 1552*Cqq3[2, 2, 2, 2] + 720*Cqq3[2, 2, 3, 3] + 
         1584*Cqq3[2, 3, 3, 2] + 400*Cqq3[3, 3, 3, 3] + 
         960*Cqu1[1, 1, 1, 1] - 288*Cqu1[1, 1, 2, 2] - 240*Cqu1[1, 1, 3, 3] - 
         1008*Cqu1[2, 2, 1, 1] - 2256*Cqu1[2, 2, 2, 2] + 
         744*Cqu1[2, 2, 3, 3] - 960*Cqu1[3, 3, 1, 1] + 744*Cqu1[3, 3, 2, 2] + 
         144*Cqu1[3, 3, 3, 3] - 960*Cud1[1, 1, 1, 1] - 960*Cud1[1, 1, 2, 2] - 
         960*Cud1[1, 1, 3, 3] + 288*Cud1[2, 2, 1, 1] + 288*Cud1[2, 2, 2, 2] + 
         288*Cud1[2, 2, 3, 3] + 240*Cud1[3, 3, 1, 1] + 240*Cud1[3, 3, 2, 2] + 
         240*Cud1[3, 3, 3, 3] + 1600*Cuu[1, 1, 1, 1] - 1152*Cuu[1, 1, 2, 2] - 
         960*Cuu[1, 1, 3, 3] + 192*Cuu[1, 2, 2, 1] - 1280*Cuu[1, 3, 3, 1] - 
         2560*Cuu[2, 2, 2, 2] + 1536*Cuu[2, 2, 3, 3] + 
         2048*Cuu[2, 3, 3, 2]) + 6*MT2*(27*Clq3[1, 1, 3, 3] + 
         27*Clq3[2, 2, 3, 3] - 8*(24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
           24*Cqd1[3, 3, 3, 3] - 48*Cqq1[1, 1, 3, 3] - 12*Cqq1[1, 3, 3, 1] + 
           132*Cqq1[2, 2, 3, 3] + 15*Cqq1[2, 3, 3, 2] + 24*Cqq1[3, 3, 3, 3] - 
           96*Cqq3[1, 1, 3, 3] - 8*Cqq3[1, 3, 3, 1] + 84*Cqq3[2, 2, 3, 3] + 
           19*Cqq3[2, 3, 3, 2] - 20*Cqq3[3, 3, 3, 3] - 30*Cqu1[1, 1, 3, 3] + 
           93*Cqu1[2, 2, 3, 3] - 48*Cqu1[3, 3, 1, 1] + 75*Cqu1[3, 3, 2, 2] + 
           18*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] + 30*Cud1[3, 3, 2, 2] + 
           30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 52*Cuu[1, 3, 3, 1] + 
           192*Cuu[2, 2, 3, 3] + 85*Cuu[2, 3, 3, 2]))) + 
     2*MW2^3*MZ2^2*(MZ2*(7240*Cdd[1, 1, 1, 1] + 17376*Cdd[1, 1, 2, 2] + 
         17376*Cdd[1, 1, 3, 3] - 2896*Cdd[1, 2, 2, 1] - 
         2896*Cdd[1, 3, 3, 1] + 7240*Cdd[2, 2, 2, 2] + 
         17376*Cdd[2, 2, 3, 3] - 2896*Cdd[2, 3, 3, 2] + 
         7240*Cdd[3, 3, 3, 3] + 4344*Ced[1, 1, 1, 1] + 4344*Ced[1, 1, 2, 2] + 
         4344*Ced[1, 1, 3, 3] + 4344*Ced[2, 2, 1, 1] + 4344*Ced[2, 2, 2, 2] + 
         4344*Ced[2, 2, 3, 3] + 4344*Ced[3, 3, 1, 1] + 4344*Ced[3, 3, 2, 2] + 
         4344*Ced[3, 3, 3, 3] - 8688*Ceu[1, 1, 1, 1] + 
         13152*Ceu[1, 1, 2, 2] - 8688*Ceu[2, 2, 1, 1] + 
         13152*Ceu[2, 2, 2, 2] - 8688*Ceu[3, 3, 1, 1] + 
         13152*Ceu[3, 3, 2, 2] + 4344*Cld[1, 1, 1, 1] + 
         4344*Cld[1, 1, 2, 2] + 4344*Cld[1, 1, 3, 3] + 4344*Cld[2, 2, 1, 1] + 
         4344*Cld[2, 2, 2, 2] + 4344*Cld[2, 2, 3, 3] + 4344*Cld[3, 3, 1, 1] + 
         4344*Cld[3, 3, 2, 2] + 4344*Cld[3, 3, 3, 3] - 6075*Cll[1, 1, 2, 2] - 
         4344*Clq1[1, 1, 1, 1] + 9432*Clq1[1, 1, 2, 2] + 
         1176*Clq1[1, 1, 3, 3] - 4344*Clq1[2, 2, 1, 1] + 
         9432*Clq1[2, 2, 2, 2] + 1176*Clq1[2, 2, 3, 3] - 
         4344*Clq1[3, 3, 1, 1] + 9432*Clq1[3, 3, 2, 2] + 
         1176*Clq1[3, 3, 3, 3] + 2664*Clq3[1, 1, 1, 1] - 
         3528*Clq3[1, 1, 2, 2] + 216*Clq3[1, 1, 3, 3] + 
         2664*Clq3[2, 2, 1, 1] - 3528*Clq3[2, 2, 2, 2] + 
         216*Clq3[2, 2, 3, 3] + 2664*Clq3[3, 3, 1, 1] - 
         3528*Clq3[3, 3, 2, 2] + 216*Clq3[3, 3, 3, 3] - 
         8688*Clu[1, 1, 1, 1] + 13152*Clu[1, 1, 2, 2] - 
         8688*Clu[2, 2, 1, 1] + 13152*Clu[2, 2, 2, 2] - 
         8688*Clu[3, 3, 1, 1] + 13152*Clu[3, 3, 2, 2] - 
         8688*Cqd1[1, 1, 1, 1] - 8688*Cqd1[1, 1, 2, 2] - 
         8688*Cqd1[1, 1, 3, 3] + 5088*Cqd1[2, 2, 1, 1] + 
         5088*Cqd1[2, 2, 2, 2] + 5088*Cqd1[2, 2, 3, 3] + 
         5112*Cqd1[3, 3, 1, 1] + 5112*Cqd1[3, 3, 2, 2] + 
         5112*Cqd1[3, 3, 3, 3] - 4344*Cqe[1, 1, 1, 1] - 
         4344*Cqe[1, 1, 2, 2] - 4344*Cqe[1, 1, 3, 3] + 9432*Cqe[2, 2, 1, 1] + 
         9432*Cqe[2, 2, 2, 2] + 9432*Cqe[2, 2, 3, 3] + 1176*Cqe[3, 3, 1, 1] + 
         1176*Cqe[3, 3, 2, 2] + 1176*Cqe[3, 3, 3, 3] + 
         6632*Cqq1[1, 1, 1, 1] - 10176*Cqq1[1, 1, 2, 2] - 
         10224*Cqq1[1, 1, 3, 3] + 1280*Cqq1[1, 2, 2, 1] - 
         8400*Cqq1[1, 3, 3, 1] - 15528*Cqq1[2, 2, 2, 2] + 
         10752*Cqq1[2, 2, 3, 3] + 13168*Cqq1[2, 3, 3, 2] + 
         472*Cqq1[3, 3, 3, 3] + 15144*Cqq3[1, 1, 1, 1] - 
         5184*Cqq3[1, 1, 2, 2] - 4752*Cqq3[1, 1, 3, 3] + 
         2112*Cqq3[1, 2, 2, 1] - 4752*Cqq3[1, 3, 3, 1] - 
         18216*Cqq3[2, 2, 2, 2] + 6624*Cqq3[2, 2, 3, 3] + 
         15216*Cqq3[2, 3, 3, 2] + 1080*Cqq3[3, 3, 3, 3] + 
         17376*Cqu1[1, 1, 1, 1] - 4464*Cqu1[1, 1, 2, 2] - 
         4344*Cqu1[1, 1, 3, 3] - 10176*Cqu1[2, 2, 1, 1] - 
         32016*Cqu1[2, 2, 2, 2] + 9432*Cqu1[2, 2, 3, 3] - 
         10224*Cqu1[3, 3, 1, 1] + 9264*Cqu1[3, 3, 2, 2] + 
         1176*Cqu1[3, 3, 3, 3] - 17376*Cud1[1, 1, 1, 1] - 
         17376*Cud1[1, 1, 2, 2] - 17376*Cud1[1, 1, 3, 3] + 
         4464*Cud1[2, 2, 1, 1] + 4464*Cud1[2, 2, 2, 2] + 
         4464*Cud1[2, 2, 3, 3] + 4344*Cud1[3, 3, 1, 1] + 
         4344*Cud1[3, 3, 2, 2] + 4344*Cud1[3, 3, 3, 3] + 
         28960*Cuu[1, 1, 1, 1] - 17856*Cuu[1, 1, 2, 2] - 
         17376*Cuu[1, 1, 3, 3] + 2976*Cuu[1, 2, 2, 1] - 
         23168*Cuu[1, 3, 3, 1] - 43840*Cuu[2, 2, 2, 2] + 
         26304*Cuu[2, 2, 3, 3] + 35072*Cuu[2, 3, 3, 2]) + 
       6*MT2*(243*Clq3[1, 1, 3, 3] + 243*Clq3[2, 2, 3, 3] - 
         8*(345*Cqd1[3, 3, 1, 1] + 345*Cqd1[3, 3, 2, 2] + 
           345*Cqd1[3, 3, 3, 3] - 690*Cqq1[1, 1, 3, 3] + 
           20*Cqq1[1, 3, 3, 1] + 1332*Cqq1[2, 2, 3, 3] - 
           17*Cqq1[2, 3, 3, 2] + 114*Cqq1[3, 3, 3, 3] - 
           918*Cqq3[1, 1, 3, 3] - 84*Cqq3[1, 3, 3, 1] + 
           1104*Cqq3[2, 2, 3, 3] - 121*Cqq3[2, 3, 3, 2] - 
           218*Cqq3[3, 3, 3, 3] - 543*Cqu1[1, 1, 3, 3] + 
           1179*Cqu1[2, 2, 3, 3] - 690*Cqu1[3, 3, 1, 1] + 
           1032*Cqu1[3, 3, 2, 2] + 147*Cqu1[3, 3, 3, 3] + 
           543*Cud1[3, 3, 1, 1] + 543*Cud1[3, 3, 2, 2] + 
           543*Cud1[3, 3, 3, 3] - 2172*Cuu[1, 1, 3, 3] - 
           1120*Cuu[1, 3, 3, 1] + 3288*Cuu[2, 2, 3, 3] + 
           1708*Cuu[2, 3, 3, 2]))) + 3*MW2*MZ2^4*
      (2*MZ2*(720*Cdd[1, 1, 1, 1] + 1728*Cdd[1, 1, 2, 2] + 
         1728*Cdd[1, 1, 3, 3] - 288*Cdd[1, 2, 2, 1] - 288*Cdd[1, 3, 3, 1] + 
         720*Cdd[2, 2, 2, 2] + 1728*Cdd[2, 2, 3, 3] - 288*Cdd[2, 3, 3, 2] + 
         720*Cdd[3, 3, 3, 3] + 432*Ced[1, 1, 1, 1] + 432*Ced[1, 1, 2, 2] + 
         432*Ced[1, 1, 3, 3] + 432*Ced[2, 2, 1, 1] + 432*Ced[2, 2, 2, 2] + 
         432*Ced[2, 2, 3, 3] + 432*Ced[3, 3, 1, 1] + 432*Ced[3, 3, 2, 2] + 
         432*Ced[3, 3, 3, 3] - 864*Ceu[1, 1, 1, 1] + 1440*Ceu[1, 1, 2, 2] - 
         864*Ceu[2, 2, 1, 1] + 1440*Ceu[2, 2, 2, 2] - 864*Ceu[3, 3, 1, 1] + 
         1440*Ceu[3, 3, 2, 2] + 432*Cld[1, 1, 1, 1] + 432*Cld[1, 1, 2, 2] + 
         432*Cld[1, 1, 3, 3] + 432*Cld[2, 2, 1, 1] + 432*Cld[2, 2, 2, 2] + 
         432*Cld[2, 2, 3, 3] + 432*Cld[3, 3, 1, 1] + 432*Cld[3, 3, 2, 2] + 
         432*Cld[3, 3, 3, 3] - 432*Clq1[1, 1, 1, 1] + 438*Clq1[1, 1, 2, 2] - 
         114*Clq1[1, 1, 3, 3] - 432*Clq1[2, 2, 1, 1] + 438*Clq1[2, 2, 2, 2] - 
         114*Clq1[2, 2, 3, 3] - 432*Clq1[3, 3, 1, 1] + 438*Clq1[3, 3, 2, 2] - 
         114*Clq1[3, 3, 3, 3] - 98*Clq3[1, 1, 2, 2] - 34*Clq3[1, 1, 3, 3] - 
         98*Clq3[2, 2, 2, 2] - 34*Clq3[2, 2, 3, 3] - 98*Clq3[3, 3, 2, 2] - 
         34*Clq3[3, 3, 3, 3] - 864*Clu[1, 1, 1, 1] + 1440*Clu[1, 1, 2, 2] - 
         864*Clu[2, 2, 1, 1] + 1440*Clu[2, 2, 2, 2] - 864*Clu[3, 3, 1, 1] + 
         1440*Clu[3, 3, 2, 2] - 864*Cqd1[1, 1, 1, 1] - 864*Cqd1[1, 1, 2, 2] - 
         864*Cqd1[1, 1, 3, 3] + 6*Cqd1[2, 2, 1, 1] + 6*Cqd1[2, 2, 2, 2] + 
         6*Cqd1[2, 2, 3, 3] - 69*Cqd1[3, 3, 1, 1] - 69*Cqd1[3, 3, 2, 2] - 
         69*Cqd1[3, 3, 3, 3] - 432*Cqe[1, 1, 1, 1] - 432*Cqe[1, 1, 2, 2] - 
         432*Cqe[1, 1, 3, 3] + 438*Cqe[2, 2, 1, 1] + 438*Cqe[2, 2, 2, 2] + 
         438*Cqe[2, 2, 3, 3] - 114*Cqe[3, 3, 1, 1] - 114*Cqe[3, 3, 2, 2] - 
         114*Cqe[3, 3, 3, 3] + 792*Cqq1[1, 1, 1, 1] - 12*Cqq1[1, 1, 2, 2] + 
         138*Cqq1[1, 1, 3, 3] + 50*Cqq1[1, 2, 2, 1] - 284*Cqq1[1, 3, 3, 1] - 
         754*Cqq1[2, 2, 2, 2] + 144*Cqq1[2, 2, 3, 3] + 492*Cqq1[2, 3, 3, 2] - 
         98*Cqq1[3, 3, 3, 3] - 216*Cqq3[1, 1, 1, 1] - 588*Cqq3[1, 1, 2, 2] - 
         510*Cqq3[1, 1, 3, 3] - 46*Cqq3[1, 2, 2, 1] - 716*Cqq3[1, 3, 3, 1] - 
         418*Cqq3[2, 2, 2, 2] + 648*Cqq3[2, 2, 3, 3] + 252*Cqq3[2, 3, 3, 2] - 
         170*Cqq3[3, 3, 3, 3] + 1728*Cqu1[1, 1, 1, 1] - 
         576*Cqu1[1, 1, 2, 2] - 432*Cqu1[1, 1, 3, 3] - 12*Cqu1[2, 2, 1, 1] - 
         2316*Cqu1[2, 2, 2, 2] + 438*Cqu1[2, 2, 3, 3] + 
         138*Cqu1[3, 3, 1, 1] + 444*Cqu1[3, 3, 2, 2] - 114*Cqu1[3, 3, 3, 3] - 
         1728*Cud1[1, 1, 1, 1] - 1728*Cud1[1, 1, 2, 2] - 
         1728*Cud1[1, 1, 3, 3] + 576*Cud1[2, 2, 1, 1] + 
         576*Cud1[2, 2, 2, 2] + 576*Cud1[2, 2, 3, 3] + 432*Cud1[3, 3, 1, 1] + 
         432*Cud1[3, 3, 2, 2] + 432*Cud1[3, 3, 3, 3] + 2880*Cuu[1, 1, 1, 1] - 
         2304*Cuu[1, 1, 2, 2] - 1728*Cuu[1, 1, 3, 3] + 384*Cuu[1, 2, 2, 1] - 
         2304*Cuu[1, 3, 3, 1] - 4800*Cuu[2, 2, 2, 2] + 2880*Cuu[2, 2, 3, 3] + 
         3840*Cuu[2, 3, 3, 2]) - 3*MT2*(297*Clq3[1, 1, 3, 3] + 
         297*Clq3[2, 2, 3, 3] + 4*(159*Cqd1[3, 3, 1, 1] + 
           159*Cqd1[3, 3, 2, 2] + 159*Cqd1[3, 3, 3, 3] - 
           318*Cqq1[1, 1, 3, 3] + 143*Cqq1[1, 3, 3, 1] + 
           264*Cqq1[2, 2, 3, 3] - 242*Cqq1[2, 3, 3, 2] - 
           108*Cqq1[3, 3, 3, 3] - 102*Cqq3[1, 1, 3, 3] + 
           191*Cqq3[1, 3, 3, 1] + 480*Cqq3[2, 2, 3, 3] - 
           194*Cqq3[2, 3, 3, 2] + 156*Cqq3[3, 3, 3, 3] - 
           432*Cqu1[1, 1, 3, 3] + 438*Cqu1[2, 2, 3, 3] - 
           318*Cqu1[3, 3, 1, 1] + 552*Cqu1[3, 3, 2, 2] - 
           114*Cqu1[3, 3, 3, 3] + 432*Cud1[3, 3, 1, 1] + 
           432*Cud1[3, 3, 2, 2] + 432*Cud1[3, 3, 3, 3] - 
           1728*Cuu[1, 1, 3, 3] - 1122*Cuu[1, 3, 3, 1] + 
           2880*Cuu[2, 2, 3, 3] + 1848*Cuu[2, 3, 3, 2]))) - 
     MW2^2*MZ2^3*(2*MZ2*(5540*Cdd[1, 1, 1, 1] + 13296*Cdd[1, 1, 2, 2] + 
         13296*Cdd[1, 1, 3, 3] - 2216*Cdd[1, 2, 2, 1] - 
         2216*Cdd[1, 3, 3, 1] + 5540*Cdd[2, 2, 2, 2] + 
         13296*Cdd[2, 2, 3, 3] - 2216*Cdd[2, 3, 3, 2] + 
         5540*Cdd[3, 3, 3, 3] + 3324*Ced[1, 1, 1, 1] + 3324*Ced[1, 1, 2, 2] + 
         3324*Ced[1, 1, 3, 3] + 3324*Ced[2, 2, 1, 1] + 3324*Ced[2, 2, 2, 2] + 
         3324*Ced[2, 2, 3, 3] + 3324*Ced[3, 3, 1, 1] + 3324*Ced[3, 3, 2, 2] + 
         3324*Ced[3, 3, 3, 3] - 6648*Ceu[1, 1, 1, 1] + 
         10176*Ceu[1, 1, 2, 2] - 6648*Ceu[2, 2, 1, 1] + 
         10176*Ceu[2, 2, 2, 2] - 6648*Ceu[3, 3, 1, 1] + 
         10176*Ceu[3, 3, 2, 2] + 3324*Cld[1, 1, 1, 1] + 
         3324*Cld[1, 1, 2, 2] + 3324*Cld[1, 1, 3, 3] + 3324*Cld[2, 2, 1, 1] + 
         3324*Cld[2, 2, 2, 2] + 3324*Cld[2, 2, 3, 3] + 3324*Cld[3, 3, 1, 1] + 
         3324*Cld[3, 3, 2, 2] + 3324*Cld[3, 3, 3, 3] - 4455*Cll[1, 1, 2, 2] - 
         3324*Clq1[1, 1, 1, 1] + 5184*Clq1[1, 1, 2, 2] - 
         24*Clq1[1, 1, 3, 3] - 3324*Clq1[2, 2, 1, 1] + 
         5184*Clq1[2, 2, 2, 2] - 24*Clq1[2, 2, 3, 3] - 
         3324*Clq1[3, 3, 1, 1] + 5184*Clq1[3, 3, 2, 2] - 
         24*Clq1[3, 3, 3, 3] + 612*Clq3[1, 1, 1, 1] - 1704*Clq3[1, 1, 2, 2] - 
         240*Clq3[1, 1, 3, 3] + 612*Clq3[2, 2, 1, 1] - 
         1704*Clq3[2, 2, 2, 2] - 240*Clq3[2, 2, 3, 3] + 
         612*Clq3[3, 3, 1, 1] - 1704*Clq3[3, 3, 2, 2] - 
         240*Clq3[3, 3, 3, 3] - 6648*Clu[1, 1, 1, 1] + 
         10176*Clu[1, 1, 2, 2] - 6648*Clu[2, 2, 1, 1] + 
         10176*Clu[2, 2, 2, 2] - 6648*Clu[3, 3, 1, 1] + 
         10176*Clu[3, 3, 2, 2] - 6648*Cqd1[1, 1, 1, 1] - 
         6648*Cqd1[1, 1, 2, 2] - 6648*Cqd1[1, 1, 3, 3] + 
         1860*Cqd1[2, 2, 1, 1] + 1860*Cqd1[2, 2, 2, 2] + 
         1860*Cqd1[2, 2, 3, 3] + 1602*Cqd1[3, 3, 1, 1] + 
         1602*Cqd1[3, 3, 2, 2] + 1602*Cqd1[3, 3, 3, 3] - 
         3324*Cqe[1, 1, 1, 1] - 3324*Cqe[1, 1, 2, 2] - 3324*Cqe[1, 1, 3, 3] + 
         5184*Cqe[2, 2, 1, 1] + 5184*Cqe[2, 2, 2, 2] + 5184*Cqe[2, 2, 3, 3] - 
         24*Cqe[3, 3, 1, 1] - 24*Cqe[3, 3, 2, 2] - 24*Cqe[3, 3, 3, 3] + 
         5788*Cqq1[1, 1, 1, 1] - 3720*Cqq1[1, 1, 2, 2] - 
         3204*Cqq1[1, 1, 3, 3] + 856*Cqq1[1, 2, 2, 1] - 
         3672*Cqq1[1, 3, 3, 1] - 8652*Cqq1[2, 2, 2, 2] + 
         2964*Cqq1[2, 2, 3, 3] + 6632*Cqq1[2, 3, 3, 2] - 
         952*Cqq1[3, 3, 3, 3] + 2316*Cqq3[1, 1, 1, 1] - 
         6552*Cqq3[1, 1, 2, 2] - 5436*Cqq3[1, 1, 3, 3] + 
         384*Cqq3[1, 2, 2, 1] - 5160*Cqq3[1, 3, 3, 1] - 
         8484*Cqq3[2, 2, 2, 2] + 3852*Cqq3[2, 2, 3, 3] + 
         5664*Cqq3[2, 3, 3, 2] - 1200*Cqq3[3, 3, 3, 3] + 
         13296*Cqu1[1, 1, 1, 1] - 3528*Cqu1[1, 1, 2, 2] - 
         3324*Cqu1[1, 1, 3, 3] - 3720*Cqu1[2, 2, 1, 1] - 
         20544*Cqu1[2, 2, 2, 2] + 5184*Cqu1[2, 2, 3, 3] - 
         3204*Cqu1[3, 3, 1, 1] + 5496*Cqu1[3, 3, 2, 2] - 
         24*Cqu1[3, 3, 3, 3] - 13296*Cud1[1, 1, 1, 1] - 
         13296*Cud1[1, 1, 2, 2] - 13296*Cud1[1, 1, 3, 3] + 
         3528*Cud1[2, 2, 1, 1] + 3528*Cud1[2, 2, 2, 2] + 
         3528*Cud1[2, 2, 3, 3] + 3324*Cud1[3, 3, 1, 1] + 
         3324*Cud1[3, 3, 2, 2] + 3324*Cud1[3, 3, 3, 3] + 
         22160*Cuu[1, 1, 1, 1] - 14112*Cuu[1, 1, 2, 2] - 
         13296*Cuu[1, 1, 3, 3] + 2352*Cuu[1, 2, 2, 1] - 
         17728*Cuu[1, 3, 3, 1] - 33920*Cuu[2, 2, 2, 2] + 
         20352*Cuu[2, 2, 3, 3] + 27136*Cuu[2, 3, 3, 2]) - 
       3*MT2*(1215*Clq3[1, 1, 3, 3] + 1215*Clq3[2, 2, 3, 3] + 
         8*(825*Cqd1[3, 3, 1, 1] + 825*Cqd1[3, 3, 2, 2] + 
           825*Cqd1[3, 3, 3, 3] - 1650*Cqq1[1, 1, 3, 3] + 
           430*Cqq1[1, 3, 3, 1] + 2214*Cqq1[2, 2, 3, 3] - 
           604*Cqq1[2, 3, 3, 2] - 186*Cqq1[3, 3, 3, 3] - 
           1278*Cqq3[1, 1, 3, 3] + 144*Cqq3[1, 3, 3, 1] + 
           2586*Cqq3[2, 2, 3, 3] - 890*Cqq3[2, 3, 3, 2] - 
           100*Cqq3[3, 3, 3, 3] - 1662*Cqu1[1, 1, 3, 3] + 
           2592*Cqu1[2, 2, 3, 3] - 1650*Cqu1[3, 3, 1, 1] + 
           2604*Cqu1[3, 3, 2, 2] - 12*Cqu1[3, 3, 3, 3] + 
           1662*Cud1[3, 3, 1, 1] + 1662*Cud1[3, 3, 2, 2] + 
           1662*Cud1[3, 3, 3, 3] - 6648*Cuu[1, 1, 3, 3] - 
           3890*Cuu[1, 3, 3, 1] + 10176*Cuu[2, 2, 3, 3] + 
           5876*Cuu[2, 3, 3, 2]))))/(36*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-3*MT*MW*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/(2*Sqrt[2]*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW2*(-192*MT2*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW2^2*
       CuB[3, 3] + 192*MW*MW2^2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW2^2*
       CuB[3, 3] + MT2*MZ*(-768*MW2^5 + 2624*MW2^4*MZ2 + 1064*MW2^3*MZ2^2 - 
        4236*MW2^2*MZ2^3 + 1846*MW2*MZ2^4 - 17*MZ2^5)*SW*CuW[3, 3] + 
      MW2*MZ*(256*MW2^5 - 2240*MW2^4*MZ2 - 888*MW2^3*MZ2^2 + 
        4004*MW2^2*MZ2^3 - 1858*MW2*MZ2^4 + 51*MZ2^5)*SW*CuW[3, 3]))/
    (4*Sqrt[2]*MW*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (MT*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CW2*MT*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT*B0i[bb0, 0, 0, MT2]*(-288*MW2^4*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 
        11*MZ2^2)*SW2^2*(MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 
      6*MT2^3*(128*MW2^4 - 160*MW2^3*MZ2 + 36*MW2^2*MZ2^2 + 40*MW2*MZ2^3 - 
        17*MZ2^4)*(MW*MZ2^2*SW2*CuB[3, 3] + 2*MW2^2*MZ*SW*CuW[3, 3]) + 
      2*MT2*MW2^2*(6*MW*MZ2*(768*MW2^5 - 17*MZ2^5*SW2 + 
          64*MW2^4*MZ2*(-21 + 2*SW2) + 12*MW2^2*MZ2^3*(104 + 3*SW2) + 
          8*MW2*MZ2^4*(-66 + 5*SW2) - 16*MW2^3*MZ2^2*(9 + 10*SW2))*
         CuB[3, 3] + MZ*(768*MW2^6 + 4288*MW2^5*MZ2 - 8136*MW2^4*MZ2^2 - 
          1084*MW2^3*MZ2^3 + 7730*MW2^2*MZ2^4 - 3093*MW2*MZ2^5 - 68*MZ2^6)*SW*
         CuW[3, 3]) + MT2^2*MW2*(-18*MW*MZ2*(256*MW2^5 - 17*MZ2^5*SW2 + 
          64*MW2^4*MZ2*(-7 + 2*SW2) + 8*MW2*MZ2^4*(-22 + 5*SW2) + 
          4*MW2^2*MZ2^3*(104 + 9*SW2) - 16*MW2^3*MZ2^2*(3 + 10*SW2))*
         CuB[3, 3] + MZ*(-3072*MW2^6 - 1280*MW2^5*MZ2 + 7200*MW2^4*MZ2^2 + 
          560*MW2^3*MZ2^3 - 7420*MW2^2*MZ2^4 + 3036*MW2*MZ2^5 + 85*MZ2^6)*SW*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) - 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MT2*(128*MW2^4 - 160*MW2^3*MZ2 + 
        36*MW2^2*MZ2^2 + 40*MW2*MZ2^3 - 17*MZ2^4)*
       (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(-3*MW*(8*MW2 - 5*MZ2)*MZ2*(32*MW2^4 + 13*MZ2^4 + 
          6*MW2^2*MZ2^2*(-1 + 4*SW2) + 16*MW2^3*MZ2*(-1 + 6*SW2) - 
          MW2*MZ2^3*(23 + 66*SW2))*CuB[3, 3] + 
        MZ*(-1536*MW2^6 + 2944*MW2^5*MZ2 - 1968*MW2^4*MZ2^2 - 
          1672*MW2^3*MZ2^3 + 3260*MW2^2*MZ2^4 - 1809*MW2*MZ2^5 + 376*MZ2^6)*
         SW*CuW[3, 3])))/(Sqrt[2]*MW*MZ*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW))


==> anc/Rc_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (9*MT2^2*MZ2*(-1408*MW2^4 + 1376*MW2^3*MZ2 + 756*MW2^2*MZ2^2 - 
     836*MW2*MZ2^3 + 85*MZ2^4) + MT2*(MW2*MZ2^5*(54849 - 6128*Pi^2) + 
     12*MW2^3*MZ2^3*(11017 - 1568*Pi^2) + 332*MZ2^6*(-33 + 4*Pi^2) + 
     512*MW2^6*(-99 + 8*Pi^2) - 256*MW2^5*MZ2*(-729 + 52*Pi^2) + 
     32*MW2^4*MZ2^2*(-6945 + 628*Pi^2) + 8*MW2^2*MZ2^4*
      (-10647 + 1592*Pi^2)) - 4*MW2*(MW2*MZ2^5*(13827 - 1532*Pi^2) + 
     32*MW2^5*MZ2*(1341 - 104*Pi^2) + 83*MZ2^6*(-33 + 4*Pi^2) + 
     128*MW2^6*(-99 + 8*Pi^2) + 32*MW2^4*MZ2^2*(-1635 + 157*Pi^2) - 
     6*MW2^3*MZ2^3*(-5837 + 784*Pi^2) + MW2^2*MZ2^4*(-23301 + 3184*Pi^2)))/
  (48*(MT2 - MW2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*MH2^2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 (MT2*(MT2^3*(256*MW2^4 - 64*MW2^3*MZ2 + 456*MW2^2*MZ2^2 + 200*MW2*MZ2^3 - 
      362*MZ2^4) + MT2^2*MZ2*(1664*MW2^4 - 2336*MW2^3*MZ2 - 
      1788*MW2^2*MZ2^2 + 1876*MW2*MZ2^3 + 17*MZ2^4) - 
    6*MT2*MW2*(128*MW2^5 + 608*MW2^4*MZ2 - 572*MW2^3*MZ2^2 - 
      536*MW2^2*MZ2^3 + 463*MW2*MZ2^4 + 17*MZ2^5) + 
    4*MW2^2*(128*MW2^5 + 608*MW2^4*MZ2 - 412*MW2^3*MZ2^2 - 452*MW2^2*MZ2^3 + 
      337*MW2*MZ2^4 + 34*MZ2^5))*B0i[bb0, 0, 0, MT2])/
  (8*(MT2 - MW2)^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2) - 
    6*MW2^2*MZ2*(-64*MW2^4 + 264*MW2^3*MZ2 + 2*MW2*(2*MH2 - 173*MZ2)*MZ2^2 - 
      MZ2^3*(11*MH2 + 47*MZ2) + 4*MW2^2*MZ2*(4*MH2 + 91*MZ2)) - 
    2*MT2^2*(256*MW2^5 + 608*MW2^3*MZ2^2 + 12*MW2*(MH2 - 79*MZ2)*MZ2^3 - 
      MZ2^4*(33*MH2 + 107*MZ2) + 4*MW2^2*MZ2^2*(12*MH2 + 257*MZ2)) + 
    MT2*MW2*(256*MW2^5 + 64*MW2^4*MZ2 + 2824*MW2^3*MZ2^2 + 
      2*MW2*(24*MH2 - 1961*MZ2)*MZ2^3 - MZ2^4*(132*MH2 + 445*MZ2) + 
      4*MW2^2*MZ2^2*(48*MH2 + 1001*MZ2)))*B0i[bb0, 0, 0, MW2])/
  (8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((-640*MW2^6 - 32*MW2^5*MZ2 + 672*MW2^4*MZ2^2 - 4*MW2^2*(3*MH2 - 26*MZ2)*
     MZ2^3 + 33*MZ2^6 + 3*MW2*MZ2^4*(11*MH2 + 103*MZ2) - 
    4*MW2^3*MZ2^2*(12*MH2 + 179*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
   (16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*(768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 828*MW2^2*MZ2^3 + 
    172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 ((4*MT2^2*(64*MW2^4 - 112*MW2^3*MZ2 + 42*MW2^2*MZ2^2 + 23*MW2*MZ2^3 - 
      17*MZ2^4) + MT2*(256*MW2^5 - 704*MW2^4*MZ2 + 520*MW2^3*MZ2^2 + 
      932*MW2^2*MZ2^3 - 646*MW2*MZ2^4 - 34*MZ2^5) - 
    MW2*(512*MW2^5 + 256*MW2^4*MZ2 - 336*MW2^3*MZ2^2 + 220*MW2^2*MZ2^3 - 
      100*MW2*MZ2^4 + 15*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*(2*MW2 + MZ2)*(-384*MW2^5 - 736*MW2^4*MZ2 + 72*MW2^3*MZ2^2 + 
    432*MW2^2*MZ2^3 + 22*MW2*MZ2^4 + 2*MT2^2*(64*MW2^3 - 112*MW2^2*MZ2 + 
      74*MW2*MZ2^2 - 17*MZ2^3) + MT2*(128*MW2^4 - 32*MW2^3*MZ2 - 
      124*MW2^2*MZ2^2 + 108*MW2*MZ2^3 - 17*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*MW2^3*(32*MW2^4 + 40*MW2^3*MZ2 - 132*MW2^2*MZ2^2 - 119*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (CW2*(MW2 + MZ2)^2*(320*MW2^4 - 464*MW2^3*MZ2 - 24*MW2^2*MZ2^2 + 
    106*MW2*MZ2^3 - 19*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
   (MT2^2*MZ2*(-10*MW2 + MZ2) - 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((-9*CWw*MW*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3))/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA) - 
   (9*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) + (9*CWw*MW*MW2^2*
     (MT2*(-32*MW2^3 + 120*MW2^2*MZ2 + 108*MW2*MZ2^2 - 115*MZ2^3) + 
      6*MW2*(16*MW2^3 - 28*MW2^2*MZ2 - 19*MW2*MZ2^2 + 22*MZ2^3))*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) - (54*CWw*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VALPHA) - (54*CWw*MW*MW2*MZ2*(64*MW2^3 - 48*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VALPHA) + (27*CWw*MW*MW2*(32*MW2^4 + 88*MW2^3*MZ2 - 18*MW2^2*MZ2^2 - 
      59*MW2*MZ2^3 + 11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA) - 
   (9*CWw*MW*MW2^3*(32*MW2^3 - 24*MW2^2*MZ2 - 84*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) - (9*CWw*MW*MW2*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 
      17*MZ2^2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA))*Class[1] + 
 (18*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VALPHA^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((CHD*(3*MT2^2*(720896*MW2^8 - 2116608*MW2^7*MZ2 + 1268736*MW2^6*MZ2^2 + 
         2690144*MW2^5*MZ2^3 - 4717872*MW2^4*MZ2^4 + 2441484*MW2^3*MZ2^5 - 
         164056*MW2^2*MZ2^6 - 131367*MW2*MZ2^7 + 4998*MZ2^8) + 
       4*MW2*(777216*MW2^9 + 4067*MZ2^9*(-33 + 4*Pi^2) + 
         512*MW2^8*MZ2*(-421 + 28*Pi^2) - 512*MW2^7*MZ2^2*(9816 + 185*Pi^2) + 
         2*MW2^3*MZ2^5*(15840*MH2 + 5974569*MZ2 - 484664*MZ2*Pi^2) + 
         22*MW2*MZ2^7*(441*MH2 + 45828*MZ2 - 5644*MZ2*Pi^2) + 
         16*MW2^6*MZ2^2*(1584*MH2 + 510129*MZ2 + 20720*MZ2*Pi^2) - 
         8*MW2^5*MZ2^3*(5688*MH2 - 1829*MZ2 + 96824*MZ2*Pi^2) + 
         2*MW2^2*MZ2^6*(-15723*MH2 - 2501836*MZ2 + 234598*MZ2*Pi^2) + 
         2*MW2^4*MZ2^4*(5112*MH2 - 5793357*MZ2 + 565744*MZ2*Pi^2)) + 
       MT2*(-5271552*MW2^9 - 16268*MZ2^9*(-33 + 4*Pi^2) - 
         1024*MW2^8*MZ2*(-7241 + 56*Pi^2) + 1024*MW2^7*MZ2^2*
          (16023 + 370*Pi^2) + MW2^2*MZ2^6*(125784*MH2 + 
           13*MZ2*(1577291 - 144368*Pi^2)) - 32*MW2^6*MZ2^2*
          (3168*MH2 + 7*MZ2*(186231 + 5920*Pi^2)) + 16*MW2^5*MZ2^3*
          (11376*MH2 + MZ2*(945185 + 193648*Pi^2)) + 
         2*MW2*MZ2^7*(-19404*MH2 + MZ2*(-2023929 + 248336*Pi^2)) + 
         8*MW2^3*MZ2^5*(-15840*MH2 + MZ2*(-5944503 + 484664*Pi^2)) - 
         4*MW2^4*MZ2^4*(10224*MH2 + MZ2*(-9724875 + 1131488*Pi^2)))) + 
     192*CHbox*(MT2 - MW2)*MW2*MZ2^4*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
       552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW2^2)/
    (96*(MT2 - MW2)*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (3*MH2*(4*CHbox*MH2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*MZ2*(12*MW2*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 
          1208*MW2*MZ2^3 + 539*MZ2^4) + MH2*(-1888*MW2^4 + 6880*MW2^3*MZ2 - 
          4668*MW2^2*MZ2^2 - 458*MW2*MZ2^3 + 539*MZ2^4)))*
     B0i[bb0, 0, 0, MH2])/(8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^3*MW2*(360448*MW2^7 - 951296*MW2^6*MZ2 + 348672*MW2^5*MZ2^2 + 
        1766560*MW2^4*MZ2^3 - 2754704*MW2^3*MZ2^4 + 1189428*MW2^2*MZ2^5 + 
        207808*MW2*MZ2^6 - 170561*MZ2^7) - 4*MT2^2*MW2^2*
       (163328*MW2^7 - 566528*MW2^6*MZ2 + 448080*MW2^5*MZ2^2 + 
        587840*MW2^4*MZ2^3 - 1213382*MW2^3*MZ2^4 + 630597*MW2^2*MZ2^5 - 
        20359*MW2*MZ2^6 - 40511*MZ2^7) - 
      2*MT2^4*(11264*MW2^7 + 23040*MW2^6*MZ2 - 102624*MW2^5*MZ2^2 + 
        167840*MW2^4*MZ2^3 - 172812*MW2^3*MZ2^4 + 55446*MW2^2*MZ2^5 + 
        43394*MW2*MZ2^6 - 21903*MZ2^7) + 4*MT2*MW2^3*
       (78848*MW2^7 - 370688*MW2^6*MZ2 + 430944*MW2^5*MZ2^2 + 
        172592*MW2^4*MZ2^3 - 692084*MW2^3*MZ2^4 + 478308*MW2^2*MZ2^5 - 
        113281*MW2*MZ2^6 + 4426*MZ2^7) + 128*MW2^4*MZ2^3*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/(16*(MT2 - MW2)^2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*(24*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(MT2^3*(22528*MW2^7 + 46080*MW2^6*MZ2 - 205248*MW2^5*MZ2^2 + 
          217024*MW2^4*MZ2^3 - 57624*MW2^3*MZ2^4 - 37284*MW2^2*MZ2^5 + 
          26812*MW2*MZ2^6 - 4998*MZ2^7) + MT2^2*(-450560*MW2^8 + 
          962560*MW2^7*MZ2 + 204288*MW2^6*MZ2^2 - 
          32*MW2^4*(144*MH2 - 66359*MZ2)*MZ2^3 + 3234*MZ2^7*(MH2 + 3*MZ2) + 
          24*MW2^3*MZ2^4*(1858*MH2 + 7493*MZ2) - 64*MW2^5*MZ2^2*
           (132*MH2 + 35249*MZ2) - 8*MW2^2*MZ2^5*(4407*MH2 + 157462*MZ2) + 
          2*MW2*MZ2^6*(243*MH2 + 228581*MZ2)) + 
        MT2*MW2*(833536*MW2^8 - 2074624*MW2^7*MZ2 + 201024*MW2^6*MZ2^2 + 
          8*MW2^4*(1152*MH2 - 516401*MZ2)*MZ2^3 - 6468*MZ2^7*(MH2 + 3*MZ2) - 
          24*MW2^3*MZ2^4*(3716*MH2 + 10041*MZ2) + 32*MW2^5*MZ2^2*
           (528*MH2 + 122381*MZ2) + 8*MW2^2*MZ2^5*(8814*MH2 + 306617*MZ2) - 
          MW2*MZ2^6*(972*MH2 + 904663*MZ2)) + 6*MW2^2*MZ2*
         (67584*MW2^7 - 115712*MW2^6*MZ2 - 85440*MW2^5*MZ2^2 + 
          136*MW2^3*(16*MH2 - 865*MZ2)*MZ2^3 + 539*MZ2^6*(MH2 + 3*MZ2) + 
          20*MW2*MZ2^5*(31*MH2 + 3985*MZ2) - 24*MW2^2*MZ2^4*
           (219*MH2 + 5443*MZ2) + 32*MW2^4*MZ2^2*(44*MH2 + 7973*MZ2))*SW2))*
     B0i[bb0, 0, 0, MW2])/(16*(MT2 - MW2)^2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((-12*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(56320*MW2^9 - 19968*MW2^8*MZ2 - 198144*MW2^7*MZ2^2 + 
        134272*MW2^6*MZ2^3 - 4851*MZ2^9 + 96*MW2^5*MZ2^3*
         (103*MH2 + 1044*MZ2) + 14*MW2^3*MZ2^5*(882*MH2 + 4691*MZ2) - 
        3*MW2*MZ2^7*(1078*MH2 + 7367*MZ2) - 24*MW2^4*MZ2^4*
         (1000*MH2 + 7793*MZ2) + 3*MW2^2*MZ2^6*(1666*MH2 + 19127*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW2) + (9*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (1648*MW2^3 - 2352*MW2^2*MZ2 - 294*MW2*MZ2^2 + 539*MZ2^3)*
     B0i[bb0, MW2, 0, MT2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (4*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4) - CHD*(1408*MW2^4 + 2176*MW2^3*MZ2 - 
        5256*MW2^2*MZ2^2 + 620*MW2*MZ2^3 + 539*MZ2^4))*
     B0i[bb0, MW2, MH2, MW2])/(8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHD*(-67584*MW2^7 + 116224*MW2^6*MZ2 + 123520*MW2^5*MZ2^2 - 
      437792*MW2^4*MZ2^3 + 17504*MW2^3*MZ2^4 + 142844*MW2^2*MZ2^5 - 
      24076*MW2*MZ2^6 - 1617*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-1648*MW2^3 + 2352*MW2^2*MZ2 + 294*MW2*MZ2^2 - 539*MZ2^3) + 
      2*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (CHD*MW2*(MT2*(-202752*MW2^7 + 480256*MW2^6*MZ2 - 285504*MW2^5*MZ2^2 - 
        534144*MW2^4*MZ2^3 + 1051816*MW2^3*MZ2^4 - 616044*MW2^2*MZ2^5 + 
        93414*MW2*MZ2^6 + 5668*MZ2^7) + MW2*(45056*MW2^7 - 65536*MW2^6*MZ2 + 
        75648*MW2^5*MZ2^2 - 66688*MW2^4*MZ2^3 - 61312*MW2^3*MZ2^4 + 
        165768*MW2^2*MZ2^5 - 93298*MW2*MZ2^6 + 18587*MZ2^7) - 
      8*MT2^2*MZ2^2*(2816*MW2^4 - 1280*MW2^3*MZ2 - 5496*MW2^2*MZ2^2 + 
        5620*MW2*MZ2^3 - 1417*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (3*CHD*(2*MT2^2*(11264*MW2^7 - 10752*MW2^6*MZ2 - 34528*MW2^5*MZ2^2 + 
        77056*MW2^4*MZ2^3 - 58012*MW2^3*MZ2^4 + 16330*MW2^2*MZ2^5 + 
        690*MW2*MZ2^6 - 833*MZ2^7) + 4*MW2^2*(16896*MW2^7 - 58624*MW2^6*MZ2 - 
        29856*MW2^5*MZ2^2 + 194640*MW2^4*MZ2^3 - 55804*MW2^3*MZ2^4 - 
        113172*MW2^2*MZ2^5 + 43389*MW2*MZ2^6 + 2531*MZ2^7) + 
      MT2*(22528*MW2^8 + 12288*MW2^7*MZ2 - 90048*MW2^6*MZ2^2 + 
        45408*MW2^5*MZ2^3 + 78056*MW2^4*MZ2^4 - 82864*MW2^3*MZ2^5 + 
        21614*MW2^2*MZ2^6 + 2356*MW2*MZ2^7 - 833*MZ2^8))*
     B0i[bb0, MZ2, MW2, MW2])/(16*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) - (3*CHD*MW2^3*(2816*MW2^7 + 4352*MW2^6*MZ2 - 
      33216*MW2^5*MZ2^2 - 10720*MW2^4*MZ2^3 + 79820*MW2^3*MZ2^4 - 
      46452*MW2^2*MZ2^5 - 5047*MW2*MZ2^6 + 4802*MZ2^7)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (3*CHD*(5632*MW2^6 - 2560*MW2^5*MZ2 - 18544*MW2^4*MZ2^2 + 
      29256*MW2^3*MZ2^3 - 14378*MW2^2*MZ2^4 + 976*MW2*MZ2^5 + 833*MZ2^6)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*MW2^2*(MW2 + MZ2)^2*(28160*MW2^6 - 52224*MW2^5*MZ2 - 
      71424*MW2^4*MZ2^2 + 194624*MW2^3*MZ2^3 - 122880*MW2^2*MZ2^4 + 
      19332*MW2*MZ2^5 + 767*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (4*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*MW2*(2*MW2*(MW2 + MZ2)^2*(22528*MW2^6 - 21504*MW2^5*MZ2 - 
        55872*MW2^4*MZ2^2 + 118432*MW2^3*MZ2^3 - 79440*MW2^2*MZ2^4 + 
        19836*MW2*MZ2^5 - 335*MZ2^6) + MT2^2*MZ2*(90112*MW2^6 - 
        131328*MW2^5*MZ2 - 64320*MW2^4*MZ2^2 + 250000*MW2^3*MZ2^3 - 
        175032*MW2^2*MZ2^4 + 41838*MW2*MZ2^5 - 335*MZ2^6) - 
      4*MT2*MW2*(16896*MW2^7 + 3584*MW2^6*MZ2 - 49488*MW2^5*MZ2^2 + 
        32376*MW2^4*MZ2^3 + 13970*MW2^3*MZ2^4 - 3900*MW2^2*MZ2^5 - 
        11481*MW2*MZ2^6 + 5333*MZ2^7) + 8*MT2^3*MZ2^2*
       (2816*MW2^4 - 1280*MW2^3*MZ2 - 5496*MW2^2*MZ2^2 + 5620*MW2*MZ2^3 - 
        1417*MZ2^4)*SW2^2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2))*Class[3] - 
 (36*CHWB*CW*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VALPHA^2*
   Class[4])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*SW) + 
 ((CHWB*CW2*(3*MT2^2*(360448*MW2^7 - 1289216*MW2^6*MZ2 + 
        1254528*MW2^5*MZ2^2 + 823168*MW2^4*MZ2^3 - 2418320*MW2^3*MZ2^4 + 
        1619856*MW2^2*MZ2^5 - 358802*MW2*MZ2^6 + 4693*MZ2^7) - 
      2*MW2*(-946176*MW2^8 + 256*MW2^7*MZ2*(-1801 + 296*Pi^2) - 
        128*MW2^6*MZ2^2*(-65067 + 2284*Pi^2) + 4*MW2^3*MZ2^4*
         (2556*MH2 + MZ2*(854649 - 43088*Pi^2)) + 
        MW2*MZ2^6*(-31446*MH2 + 5*MZ2*(372673 - 28604*Pi^2)) + 
        384*MW2^5*MZ2^2*(66*MH2 + MZ2*(-37481 + 1216*Pi^2)) + 
        2*MZ2^7*(4851*MH2 + 2*MZ2*(-9570 + 4639*Pi^2)) - 
        16*MW2^4*MZ2^3*(2844*MH2 + MZ2*(-508559 + 16540*Pi^2)) + 
        6*MW2^2*MZ2^5*(5280*MH2 + MZ2*(-968475 + 51848*Pi^2))) + 
      MT2*(-2973696*MW2^8 + 512*MW2^7*MZ2*(6149 + 296*Pi^2) - 
        128*MW2^6*MZ2^2*(-100137 + 4568*Pi^2) + 
        MW2*MZ2^6*(-62892*MH2 + 5*MZ2*(753629 - 57208*Pi^2)) + 
        8*MW2^3*MZ2^4*(2556*MH2 + MZ2*(234999 - 43088*Pi^2)) + 
        384*MW2^5*MZ2^2*(132*MH2 + MZ2*(-82599 + 2432*Pi^2)) + 
        4*MZ2^7*(4851*MH2 + 2*MZ2*(-9570 + 4639*Pi^2)) - 
        16*MW2^4*MZ2^3*(5688*MH2 + MZ2*(-1506283 + 33080*Pi^2)) + 
        6*MW2^2*MZ2^5*(10560*MH2 + MZ2*(-1778807 + 103696*Pi^2)))))/
    (24*MW*(MT2 - MW2)*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (3*MH2*MZ2*(CHWB*MH2*(5632*MW2^5 + 704*MW2^4*MZ2 - 17088*MW2^3*MZ2^2 + 
        13616*MW2^2*MZ2^3 - 32*MW2*MZ2^4 - 1617*MZ2^5) + 
      12*CHWB*MW2*(2816*MW2^5 - 832*MW2^4*MZ2 - 2224*MW2^3*MZ2^2 + 
        1864*MW2^2*MZ2^3 + 130*MW2*MZ2^4 - 539*MZ2^5) + 
      24*(CHB - CHW)*MW*MW2*MZ*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW)*SW2*
     B0i[bb0, 0, 0, MH2])/(8*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) + (CHWB*(MT2^4*(22528*MW2^7 - 8448*MW2^6*MZ2 - 26112*MW2^5*MZ2^2 + 
        90016*MW2^4*MZ2^3 - 154704*MW2^3*MZ2^4 + 86628*MW2^2*MZ2^5 + 
        15580*MW2*MZ2^6 - 14553*MZ2^7) + MT2^2*MW2^2*
       (292864*MW2^7 - 1387776*MW2^6*MZ2 + 1659648*MW2^5*MZ2^2 + 
        519136*MW2^4*MZ2^3 - 2490096*MW2^3*MZ2^4 + 1730508*MW2^2*MZ2^5 - 
        354260*MW2*MZ2^6 - 10119*MZ2^7) - 4*MT2*MW2^3*
       (33792*MW2^7 - 228736*MW2^6*MZ2 + 334080*MW2^5*MZ2^2 - 
        14208*MW2^4*MZ2^3 - 349240*MW2^3*MZ2^4 + 298764*MW2^2*MZ2^5 - 
        96273*MW2*MZ2^6 + 10886*MZ2^7) + MT2^3*MW2*(-180224*MW2^7 + 
        605184*MW2^6*MZ2 - 561792*MW2^5*MZ2^2 - 545024*MW2^4*MZ2^3 + 
        1419408*MW2^3*MZ2^4 - 862800*MW2^2*MZ2^5 + 78634*MW2*MZ2^6 + 
        42969*MZ2^7) - 64*MW2^4*MZ2^3*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(4*MW*(MT2 - MW2)^2*MZ*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (CW2*(CHWB*(-4*MT2^3*MW2*(11264*MW2^6 - 4224*MW2^5*MZ2 - 
          25728*MW2^4*MZ2^2 + 31760*MW2^3*MZ2^3 - 5424*MW2^2*MZ2^4 - 
          7086*MW2*MZ2^5 + 3083*MZ2^6) + 3*MW2^2*(135168*MW2^8 - 
          513024*MW2^7*MZ2 + 400896*MW2^6*MZ2^2 + 
          32*MW2^4*(92*MH2 - 30841*MZ2)*MZ2^3 - 72*MW2^3*(222*MH2 - 4087*MZ2)*
           MZ2^4 + 2*MW2*(523*MH2 - 70340*MZ2)*MZ2^6 - 
          1617*MZ2^7*(MH2 + MZ2) + 64*MW2^5*MZ2^2*(44*MH2 + 8477*MZ2) + 
          16*MW2^2*MZ2^5*(700*MH2 + 17317*MZ2)) + 
        MT2^2*(495616*MW2^8 - 1347584*MW2^7*MZ2 + 585216*MW2^6*MZ2^2 + 
          32*MW2^4*(276*MH2 - 91435*MZ2)*MZ2^3 - 216*MW2^3*
           (222*MH2 - 3451*MZ2)*MZ2^4 + 2*MW2*(1569*MH2 - 208684*MZ2)*MZ2^6 - 
          4851*MZ2^7*(MH2 + MZ2) + 32*MW2^2*MZ2^5*(1050*MH2 + 26993*MZ2) + 
          64*MW2^5*MZ2^2*(132*MH2 + 32611*MZ2)) - 
        2*MT2*MW2*(428032*MW2^8 - 1401088*MW2^7*MZ2 + 932736*MW2^6*MZ2^2 + 
          16*MW2^4*(552*MH2 - 177325*MZ2)*MZ2^3 + MW2*(3138*MH2 - 410455*MZ2)*
           MZ2^6 - 4851*MZ2^7*(MH2 + MZ2) + 32*MW2^5*MZ2^2*
           (264*MH2 + 53645*MZ2) + 12*MW2^3*MZ2^4*(-3996*MH2 + 67667*MZ2) + 
          8*MW2^2*MZ2^5*(4200*MH2 + 102509*MZ2))) - 144*CHW*MW*(MT2 - MW2)^2*
       MW2*MZ*MZ2^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4)*SW)*B0i[bb0, 0, 0, MW2])/
    (8*MW*(MT2 - MW2)^2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   ((CHWB*(-225280*MW2^9 + 152064*MW2^8*MZ2 + 40960*MW2^7*MZ2^2 - 
        128*MW2^6*(132*MH2 - 5161*MZ2)*MZ2^2 + 288*MW2^5*(22*MH2 - 2911*MZ2)*
         MZ2^3 + 8*MW2^4*(5568*MH2 - 8515*MZ2)*MZ2^4 + 
        36*MW2^2*(204*MH2 - 19817*MZ2)*MZ2^6 + 4851*MZ2^9 + 
        MW2*MZ2^7*(1617*MH2 + 188746*MZ2) + MW2^3*(-44160*MH2*MZ2^5 + 
          840476*MZ2^6)) - 72*MW*MW2*MZ*MZ2^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (8*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (9*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(2816*MW2^5 + 2944*MW2^4*MZ2 - 
      15984*MW2^3*MZ2^2 + 11200*MW2^2*MZ2^3 + 1046*MW2*MZ2^4 - 1617*MZ2^5)*
     B0i[bb0, MW2, 0, MT2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + (3*MZ2*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
       (2816*MW2^5 + 2944*MW2^4*MZ2 - 15984*MW2^3*MZ2^2 + 11200*MW2^2*MZ2^3 + 
        1046*MW2*MZ2^4 - 1617*MZ2^5) - 48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (8*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (9*CHWB*(45056*MW2^8 - 220160*MW2^7*MZ2 + 127232*MW2^6*MZ2^2 + 
      367296*MW2^5*MZ2^3 - 408544*MW2^4*MZ2^4 + 2376*MW2^3*MZ2^5 + 
      89380*MW2^2*MZ2^6 - 15462*MW2*MZ2^7 - 539*MZ2^8)*
     B0i[bb0, MW2, MW2, MZ2])/(8*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + 
   (3*MW2*(CHWB*(MH2^2*(-5632*MW2^5 + 2112*MW2^4*MZ2 + 14848*MW2^3*MZ2^2 - 
          14720*MW2^2*MZ2^3 + 2448*MW2*MZ2^4 + 539*MZ2^5) + 
        12*MZ2*(5632*MW2^6 - 12928*MW2^5*MZ2 - 672*MW2^4*MZ2^2 + 
          23024*MW2^3*MZ2^3 - 18188*MW2^2*MZ2^4 + 1110*MW2*MZ2^5 + 
          1617*MZ2^6) - 4*MH2*(8448*MW2^6 - 16576*MW2^5*MZ2 - 
          2064*MW2^4*MZ2^2 + 27112*MW2^3*MZ2^3 - 19922*MW2^2*MZ2^4 + 
          441*MW2*MZ2^5 + 2156*MZ2^6)) - 24*MW*MZ*(MH2 - 2*MZ2)*
       (-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 
        539*MZ2^4)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*
     B0i[bb0, MZ2, MH2, MZ2])/(8*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW2*(-90112*MW2^8 + 90112*MW2^7*MZ2 - 
      58880*MW2^6*MZ2^2 + 60704*MW2^5*MZ2^3 + 49216*MW2^4*MZ2^4 - 
      196460*MW2^3*MZ2^5 + 154346*MW2^2*MZ2^6 - 58184*MW2*MZ2^7 + 
      9163*MZ2^8 + 4*MT2^2*(11264*MW2^6 - 29568*MW2^5*MZ2 + 
        16896*MW2^4*MZ2^2 + 23336*MW2^3*MZ2^3 - 37860*MW2^2*MZ2^4 + 
        19599*MW2*MZ2^5 - 3667*MZ2^6) + 
      MT2*(225280*MW2^7 - 588288*MW2^6*MZ2 + 446208*MW2^5*MZ2^2 + 
        517120*MW2^4*MZ2^3 - 1188144*MW2^3*MZ2^4 + 747552*MW2^2*MZ2^5 - 
        137942*MW2*MZ2^6 - 3561*MZ2^7))*B0i[bb0, MZ2, MT2, MT2])/
    (4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*CW2*(4*MT2^2*(11264*MW2^6 - 21120*MW2^5*MZ2 + 2688*MW2^4*MZ2^2 + 
        26144*MW2^3*MZ2^3 - 27048*MW2^2*MZ2^4 + 10704*MW2*MZ2^5 - 
        1417*MZ2^6) + 2*MT2*(22528*MW2^7 + 2816*MW2^6*MZ2 - 
        72576*MW2^5*MZ2^2 + 66208*MW2^4*MZ2^3 + 15296*MW2^3*MZ2^4 - 
        41220*MW2^2*MZ2^5 + 16870*MW2*MZ2^6 - 1417*MZ2^7) + 
      MZ2*(-327168*MW2^7 + 102400*MW2^6*MZ2 + 709632*MW2^5*MZ2^2 - 
        348000*MW2^4*MZ2^3 - 327896*MW2^3*MZ2^4 + 137988*MW2^2*MZ2^5 + 
        13488*MW2*MZ2^6 - 539*MZ2^7))*B0i[bb0, MZ2, MW2, MW2])/
    (8*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*CW*MW2^2*(5632*MW2^7 + 7744*MW2^6*MZ2 - 54816*MW2^5*MZ2^2 - 
      5648*MW2^4*MZ2^3 + 107404*MW2^3*MZ2^4 - 80787*MW2^2*MZ2^5 + 
      10780*MW2*MZ2^6 + 2401*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*CW*(MT2^3*(11264*MW2^6 - 21120*MW2^5*MZ2 + 2688*MW2^4*MZ2^2 + 
        26144*MW2^3*MZ2^3 - 27048*MW2^2*MZ2^4 + 10704*MW2*MZ2^5 - 
        1417*MZ2^6) + MT2^2*MZ2*(28160*MW2^6 - 49536*MW2^5*MZ2 + 
        8304*MW2^4*MZ2^2 + 47768*MW2^3*MZ2^3 - 44838*MW2^2*MZ2^4 + 
        15204*MW2*MZ2^5 - 1417*MZ2^6) + 2*MW2^2*(11264*MW2^7 + 
        15488*MW2^6*MZ2 - 52608*MW2^5*MZ2^2 + 23048*MW2^4*MZ2^3 + 
        34340*MW2^3*MZ2^4 - 32217*MW2^2*MZ2^5 + 7142*MW2*MZ2^6 + 833*MZ2^7) + 
      MT2*(-33792*MW2^8 - 4224*MW2^7*MZ2 + 133760*MW2^6*MZ2^2 - 
        141984*MW2^5*MZ2^3 - 11256*MW2^4*MZ2^4 + 89624*MW2^3*MZ2^5 - 
        47775*MW2^2*MZ2^6 + 6309*MW2*MZ2^7 + 833*MZ2^8))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*MW2*(MW2 + MZ2)^2*(28160*MW2^6 - 61248*MW2^5*MZ2 - 
      7584*MW2^4*MZ2^2 + 91712*MW2^3*MZ2^3 - 67740*MW2^2*MZ2^4 + 
      13137*MW2*MZ2^5 - 82*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(MT2^3*(22528*MW2^6 - 59136*MW2^5*MZ2 + 33792*MW2^4*MZ2^2 + 
        46672*MW2^3*MZ2^3 - 75720*MW2^2*MZ2^4 + 39198*MW2*MZ2^5 - 
        7334*MZ2^6) + 2*MW2*(MW2 + MZ2)^2*(22528*MW2^6 - 33792*MW2^5*MZ2 - 
        8832*MW2^4*MZ2^2 + 55096*MW2^3*MZ2^3 - 43284*MW2^2*MZ2^4 + 
        12513*MW2*MZ2^5 - 584*MZ2^6) + MT2^2*MZ2*(73216*MW2^6 - 
        119040*MW2^5*MZ2 + 8016*MW2^4*MZ2^2 + 119968*MW2^3*MZ2^3 - 
        96654*MW2^2*MZ2^4 + 26013*MW2*MZ2^5 - 584*MZ2^6) - 
      2*MT2*MW2*(33792*MW2^7 - 15488*MW2^6*MZ2 - 43008*MW2^5*MZ2^2 + 
        35400*MW2^4*MZ2^3 + 14812*MW2^3*MZ2^4 - 5421*MW2^2*MZ2^5 - 
        11673*MW2*MZ2^6 + 6166*MZ2^7))*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (6*MZ2*VALPHA^2*(-32*MW2^3*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
      2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
      5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
    24*MW2^2*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] + 
      13*CHq1[2, 2] + 2*CHq1[3, 3] + 10*CHq3[1, 1] - 9*CHq3[2, 2] + 
      2*CHq3[3, 3] - 12*CHu[1, 1] + 18*CHu[2, 2]) - 
    6*MW2*MZ2^2*(19*CHd[1, 1] + 19*CHd[2, 2] + 19*CHd[3, 3] - 19*CHq1[1, 1] + 
      29*CHq1[2, 2] - CHq1[3, 3] + 17*CHq3[1, 1] - 31*CHq3[2, 2] - 
      CHq3[3, 3] - 38*CHu[1, 1] + 56*CHu[2, 2]) + 
    MZ2^3*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 
      15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 
      68*CHu[1, 1] + 128*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((-3*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(11264*MW2^5*CHq3[3, 3] - 
      4*MW2*MZ2^4*(138*CHd[1, 1] + 138*CHd[2, 2] + 138*CHd[3, 3] - 
        138*CHq1[1, 1] + 147*CHq1[2, 2] + 2727*CHq1[3, 3] + 306*CHq3[1, 1] + 
        21*CHq3[2, 2] + 3656*CHq3[3, 3] - 276*CHu[1, 1] - 18*CHu[2, 2]) - 
      128*MW2^4*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
        12*CHq1[1, 1] + 21*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] + 
        3*CHq3[2, 2] + 104*CHq3[3, 3] - 24*CHu[1, 1] + 9*CHu[2, 2]) + 
      32*MW2^3*MZ2^2*(84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] - 
        84*CHq1[1, 1] + 21*CHq1[2, 2] - 594*CHq1[3, 3] + 108*CHq3[1, 1] + 
        3*CHq3[2, 2] - 155*CHq3[3, 3] - 168*CHu[1, 1] + 36*CHu[2, 2]) - 
      8*MW2^2*MZ2^3*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
        126*CHq1[1, 1] - 36*CHq1[2, 2] - 2619*CHq1[3, 3] - 54*CHq3[1, 1] - 
        144*CHq3[2, 2] - 2543*CHq3[3, 3] - 252*CHu[1, 1] + 54*CHu[2, 2]) + 
      MZ2^5*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 408*CHq1[1, 1] - 
        114*CHq1[2, 2] + 2295*CHq1[3, 3] - 294*CHq3[2, 2] + 3961*CHq3[3, 3] - 
        816*CHu[1, 1] + 360*CHu[2, 2])))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (5632*MW2^6*(8*CHq3[1, 1] - 3*CHq3[2, 2]) + 
      MZ2^6*(-522*CHd[1, 1] - 522*CHd[2, 2] - 522*CHd[3, 3] - 
        4476*CHq1[1, 1] + 2139*CHq1[2, 2] + 261*CHq1[3, 3] - 
        1666*CHq3[1, 1] + 1323*CHq3[2, 2] + 261*CHq3[3, 3] + 1044*CHu[1, 1] - 
        1308*CHu[2, 2]) - 12*MW2^2*MZ2^4*(165*CHd[1, 1] + 165*CHd[2, 2] + 
        165*CHd[3, 3] + 4969*CHq1[1, 1] - 917*CHq1[2, 2] + 219*CHq1[3, 3] + 
        7077*CHq3[1, 1] - 1651*CHq3[2, 2] + 219*CHq3[3, 3] - 330*CHu[1, 1] - 
        50*CHu[2, 2]) - 192*MW2^5*MZ2*(42*CHd[1, 1] + 42*CHd[2, 2] + 
        42*CHd[3, 3] - 130*CHq1[1, 1] + 167*CHq1[2, 2] + 42*CHq1[3, 3] + 
        342*CHq3[1, 1] - 65*CHq3[2, 2] + 42*CHq3[3, 3] - 84*CHu[1, 1] + 
        92*CHu[2, 2]) + 96*MW2^4*MZ2^2*(177*CHd[1, 1] + 177*CHd[2, 2] + 
        177*CHd[3, 3] - 757*CHq1[1, 1] + 359*CHq1[2, 2] + 51*CHq1[3, 3] - 
        137*CHq3[1, 1] + 7*CHq3[2, 2] + 51*CHq3[3, 3] - 354*CHu[1, 1] + 
        278*CHu[2, 2]) - 16*MW2^3*MZ2^3*(585*CHd[1, 1] + 585*CHd[2, 2] + 
        585*CHd[3, 3] - 5538*CHq1[1, 1] + 1482*CHq1[2, 2] - 252*CHq1[3, 3] - 
        6476*CHq3[1, 1] + 996*CHq3[2, 2] - 252*CHq3[3, 3] - 1170*CHu[1, 1] + 
        870*CHu[2, 2]) + 3*MW2*MZ2^5*(978*CHd[1, 1] + 978*CHd[2, 2] + 
        978*CHd[3, 3] + 7736*CHq1[1, 1] - 2137*CHq1[2, 2] - 228*CHq1[3, 3] + 
        8980*CHq3[1, 1] - 4373*CHq3[2, 2] - 228*CHq3[3, 3] - 1956*CHu[1, 1] + 
        1868*CHu[2, 2])))/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (5632*MW2^5*(6*CHq3[1, 1] - 5*CHq3[2, 2]) + 
      49*MZ2^5*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 12*CHq1[1, 1] + 
        135*CHq1[2, 2] - 6*CHq1[3, 3] + 102*CHq3[1, 1] + 53*CHq3[2, 2] - 
        6*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
      64*MW2^4*MZ2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
        78*CHq1[1, 1] - 45*CHq1[2, 2] + 78*CHq1[3, 3] + 1182*CHq3[1, 1] - 
        1117*CHq3[2, 2] + 78*CHq3[3, 3] - 156*CHu[1, 1] + 240*CHu[2, 2]) + 
      32*MW2^3*MZ2^2*(345*CHd[1, 1] + 345*CHd[2, 2] + 345*CHd[3, 3] - 
        345*CHq1[1, 1] - 837*CHq1[2, 2] + 111*CHq1[3, 3] + 1884*CHq3[1, 1] - 
        2908*CHq3[2, 2] + 111*CHq3[3, 3] - 690*CHu[1, 1] + 930*CHu[2, 2]) - 
      16*MW2^2*MZ2^3*(468*CHd[1, 1] + 468*CHd[2, 2] + 468*CHd[3, 3] - 
        468*CHq1[1, 1] - 2376*CHq1[2, 2] - 99*CHq1[3, 3] + 384*CHq3[1, 1] - 
        4352*CHq3[2, 2] - 99*CHq3[3, 3] - 936*CHu[1, 1] + 1602*CHu[2, 2]) + 
      4*MW2*MZ2^4*(213*CHd[1, 1] + 213*CHd[2, 2] + 213*CHd[3, 3] - 
        213*CHq1[1, 1] - 6093*CHq1[2, 2] - 327*CHq1[3, 3] - 3228*CHq3[1, 1] - 
        6658*CHq3[2, 2] - 327*CHq3[3, 3] - 426*CHu[1, 1] + 3102*CHu[2, 2])))/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (MH2^2*B0i[bb0, 0, 0, MH2]*(2816*MW2^6*(2*CHd[1, 1] + 2*CHd[2, 2] + 
        2*CHd[3, 3] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 
        6*CHq3[1, 1] - 5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 
        7*CHu[2, 2]) - 8832*MW2^5*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 
        2*CHd[3, 3] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 
        6*CHq3[1, 1] - 5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 
        7*CHu[2, 2]) + 49*MZ2^6*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
        34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 
        17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) + 
      48*MW2^4*MZ2^2*(651*CHd[1, 1] + 651*CHd[2, 2] + 651*CHd[3, 3] - 
        651*CHq1[1, 1] + 2879*CHq1[2, 2] + 679*CHq1[3, 3] + 2009*CHq3[1, 1] - 
        1521*CHq3[2, 2] + 679*CHq3[3, 3] - 1302*CHu[1, 1] + 2250*CHu[2, 2]) - 
      6*MW2*MZ2^5*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
        1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
        1666*CHq3[1, 1] - 3087*CHq3[2, 2] - 115*CHq3[3, 3] - 3792*CHu[1, 1] + 
        5616*CHu[2, 2]) + 6*MW2^2*MZ2^4*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 
        4825*CHd[3, 3] - 4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 
        1777*CHq1[3, 3] + 8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 
        1777*CHq3[3, 3] - 9650*CHu[1, 1] + 13184*CHu[2, 2]) - 
      8*MW2^3*MZ2^3*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
        4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
        12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 3733*CHq3[3, 3] - 
        9614*CHu[1, 1] + 14696*CHu[2, 2])))/
    (8*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (2816*MW2^6*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
        9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
        2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
      8832*MW2^5*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
        2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
        5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
      49*MZ2^6*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 
        15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 
        68*CHu[1, 1] + 128*CHu[2, 2]) + 48*MW2^4*MZ2^2*
       (651*CHd[1, 1] + 651*CHd[2, 2] + 651*CHd[3, 3] - 651*CHq1[1, 1] + 
        2879*CHq1[2, 2] + 679*CHq1[3, 3] + 2009*CHq3[1, 1] - 
        1521*CHq3[2, 2] + 679*CHq3[3, 3] - 1302*CHu[1, 1] + 2250*CHu[2, 2]) - 
      6*MW2*MZ2^5*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
        1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
        1666*CHq3[1, 1] - 3087*CHq3[2, 2] - 115*CHq3[3, 3] - 3792*CHu[1, 1] + 
        5616*CHu[2, 2]) + 6*MW2^2*MZ2^4*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 
        4825*CHd[3, 3] - 4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 
        1777*CHq1[3, 3] + 8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 
        1777*CHq3[3, 3] - 9650*CHu[1, 1] + 13184*CHu[2, 2]) - 
      8*MW2^3*MZ2^3*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
        4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
        12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 3733*CHq3[3, 3] - 
        9614*CHu[1, 1] + 14696*CHu[2, 2])))/
    (8*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (2816*MW2^6*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
        9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
        2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
      8832*MW2^5*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
        2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
        5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
      49*MZ2^6*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 
        15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 
        68*CHu[1, 1] + 128*CHu[2, 2]) + 48*MW2^4*MZ2^2*
       (651*CHd[1, 1] + 651*CHd[2, 2] + 651*CHd[3, 3] - 651*CHq1[1, 1] + 
        2879*CHq1[2, 2] + 679*CHq1[3, 3] + 2009*CHq3[1, 1] - 
        1521*CHq3[2, 2] + 679*CHq3[3, 3] - 1302*CHu[1, 1] + 2250*CHu[2, 2]) - 
      6*MW2*MZ2^5*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
        1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
        1666*CHq3[1, 1] - 3087*CHq3[2, 2] - 115*CHq3[3, 3] - 3792*CHu[1, 1] + 
        5616*CHu[2, 2]) + 6*MW2^2*MZ2^4*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 
        4825*CHd[3, 3] - 4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 
        1777*CHq1[3, 3] + 8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 
        1777*CHq3[3, 3] - 9650*CHu[1, 1] + 13184*CHu[2, 2]) - 
      8*MW2^3*MZ2^3*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
        4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
        12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 3733*CHq3[3, 3] - 
        9614*CHu[1, 1] + 14696*CHu[2, 2])))/
    (8*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (2816*MW2^6*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
        9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
        2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
      8832*MW2^5*MZ2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
        2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
        5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
      49*MZ2^6*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 
        15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 
        68*CHu[1, 1] + 128*CHu[2, 2]) + 48*MW2^4*MZ2^2*
       (651*CHd[1, 1] + 651*CHd[2, 2] + 651*CHd[3, 3] - 651*CHq1[1, 1] + 
        2879*CHq1[2, 2] + 679*CHq1[3, 3] + 2009*CHq3[1, 1] - 
        1521*CHq3[2, 2] + 679*CHq3[3, 3] - 1302*CHu[1, 1] + 2250*CHu[2, 2]) - 
      6*MW2*MZ2^5*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
        1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
        1666*CHq3[1, 1] - 3087*CHq3[2, 2] - 115*CHq3[3, 3] - 3792*CHu[1, 1] + 
        5616*CHu[2, 2]) + 6*MW2^2*MZ2^4*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 
        4825*CHd[3, 3] - 4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 
        1777*CHq1[3, 3] + 8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 
        1777*CHq3[3, 3] - 9650*CHu[1, 1] + 13184*CHu[2, 2]) - 
      8*MW2^3*MZ2^3*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
        4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
        12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 3733*CHq3[3, 3] - 
        9614*CHu[1, 1] + 14696*CHu[2, 2])))/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (2816*MW2^6*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
        9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] - 
        4*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) + 
      49*MZ2^6*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 34*CHq1[1, 1] + 
        15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 17*CHq3[3, 3] - 
        68*CHu[1, 1] + 128*CHu[2, 2]) - 384*MW2^5*MZ2*
       (46*CHd[1, 1] + 46*CHd[2, 2] + 46*CHd[3, 3] - 46*CHq1[1, 1] + 
        207*CHq1[2, 2] + 46*CHq1[3, 3] + 138*CHq3[1, 1] - 115*CHq3[2, 2] - 
        33*CHq3[3, 3] - 92*CHu[1, 1] + 161*CHu[2, 2]) + 
      48*MW2^4*MZ2^2*(651*CHd[1, 1] + 651*CHd[2, 2] + 651*CHd[3, 3] - 
        651*CHq1[1, 1] + 2879*CHq1[2, 2] + 679*CHq1[3, 3] + 2009*CHq3[1, 1] - 
        1521*CHq3[2, 2] + 537*CHq3[3, 3] - 1302*CHu[1, 1] + 2250*CHu[2, 2]) - 
      6*MW2*MZ2^5*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
        1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
        1666*CHq3[1, 1] - 3087*CHq3[2, 2] + 963*CHq3[3, 3] - 3792*CHu[1, 1] + 
        5616*CHu[2, 2]) + 6*MW2^2*MZ2^4*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 
        4825*CHd[3, 3] - 4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 
        1777*CHq1[3, 3] + 8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 
        5271*CHq3[3, 3] - 9650*CHu[1, 1] + 13184*CHu[2, 2]) - 
      8*MW2^3*MZ2^3*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
        4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
        12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 6373*CHq3[3, 3] - 
        9614*CHu[1, 1] + 14696*CHu[2, 2])))/
    (4*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MZ2]*(-45056*MW2^10*(8*CHq3[1, 1] - 3*CHq3[2, 2]) - 
      256*MW2^8*MZ2^2*(185*CHd[1, 1] + 185*CHd[2, 2] + 185*CHd[3, 3] + 
        132*CHe[1, 1] + 132*CHe[2, 2] + 132*CHe[3, 3] + 132*CHl1[1, 1] + 
        132*CHl1[2, 2] + 132*CHl1[3, 3] + 132*CHl3[1, 1] + 132*CHl3[2, 2] + 
        132*CHl3[3, 3] - 1661*CHq1[1, 1] - 1140*CHq1[2, 2] - 193*CHq1[3, 3] - 
        4209*CHq3[1, 1] + 2284*CHq3[2, 2] - 193*CHq3[3, 3] - 370*CHu[1, 1] - 
        938*CHu[2, 2]) + 49*MZ2^10*(34*CHd[1, 1] + 34*CHd[2, 2] + 
        34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
        49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) + 
      512*MW2^9*MZ2*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
        390*CHq1[1, 1] + 501*CHq1[2, 2] + 126*CHq1[3, 3] + 674*CHq3[1, 1] - 
        63*CHq3[2, 2] + 126*CHq3[3, 3] - 252*CHu[1, 1] + 276*CHu[2, 2]) + 
      128*MW2^7*MZ2^2*(MZ2*(-1908*CHd[1, 1] - 1908*CHd[2, 2] - 
          1908*CHd[3, 3] + 738*CHe[1, 1] + 738*CHe[2, 2] + 738*CHe[3, 3] + 
          738*CHl1[1, 1] + 738*CHl1[2, 2] + 738*CHl1[3, 3] + 210*CHl3[1, 1] + 
          210*CHl3[2, 2] + 210*CHl3[3, 3] + 279*CHq1[1, 1] - 
          12087*CHq1[2, 2] - 3159*CHq1[3, 3] - 17423*CHq3[1, 1] + 
          7635*CHq3[2, 2] - 3159*CHq3[3, 3] + 3816*CHu[1, 1] - 
          9900*CHu[2, 2]) + 22*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
          2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
          5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2])) + 
      MW2*MZ2^8*(-12*MZ2*(115*CHd[1, 1] + 115*CHd[2, 2] + 115*CHd[3, 3] - 
          115*CHq1[1, 1] + 1061*CHq1[2, 2] + 359*CHq1[3, 3] + 
          833*CHq3[1, 1] - 343*CHq3[2, 2] + 359*CHq3[3, 3] - 230*CHu[1, 1] - 
          328*CHu[2, 2]) + 49*MH2*(34*CHd[1, 1] + 34*CHd[2, 2] + 
          34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
          49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2])) + 
      2*MW2^3*MZ2^6*(-2*MZ2*(16235*CHd[1, 1] + 16235*CHd[2, 2] + 
          16235*CHd[3, 3] + 13716*CHe[1, 1] + 13716*CHe[2, 2] + 
          13716*CHe[3, 3] + 13716*CHl1[1, 1] + 13716*CHl1[2, 2] + 
          13716*CHl1[3, 3] - 7248*CHl3[1, 1] - 7248*CHl3[2, 2] - 
          7248*CHl3[3, 3] - 99659*CHq1[1, 1] - 5217*CHq1[2, 2] - 
          32812*CHq1[3, 3] - 127177*CHq3[1, 1] - 2981*CHq3[2, 2] - 
          32812*CHq3[3, 3] - 32470*CHu[1, 1] + 6208*CHu[2, 2]) + 
        3*MH2*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 4825*CHd[3, 3] - 
          4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 1777*CHq1[3, 3] + 
          8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 1777*CHq3[3, 3] - 
          9650*CHu[1, 1] + 13184*CHu[2, 2])) - 2*MW2^2*MZ2^7*
       (3*MH2*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
          1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
          1666*CHq3[1, 1] - 3087*CHq3[2, 2] - 115*CHq3[3, 3] - 
          3792*CHu[1, 1] + 5616*CHu[2, 2]) + 
        MZ2*(3985*CHd[1, 1] + 3985*CHd[2, 2] + 3985*CHd[3, 3] - 
          6468*CHe[1, 1] - 6468*CHe[2, 2] - 6468*CHe[3, 3] - 
          6468*CHl1[1, 1] - 6468*CHl1[2, 2] - 6468*CHl1[3, 3] + 
          6468*CHl3[1, 1] + 6468*CHl3[2, 2] + 6468*CHl3[3, 3] + 
          26003*CHq1[1, 1] + 11940*CHq1[2, 2] + 12634*CHq1[3, 3] + 
          39249*CHq3[1, 1] - 4312*CHq3[2, 2] + 12634*CHq3[3, 3] - 
          7970*CHu[1, 1] + 31328*CHu[2, 2])) - 32*MW2^6*MZ2^3*
       (276*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
          9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
          2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
        MZ2*(18611*CHd[1, 1] + 18611*CHd[2, 2] + 18611*CHd[3, 3] - 
          2322*CHe[1, 1] - 2322*CHe[2, 2] - 2322*CHe[3, 3] - 
          2322*CHl1[1, 1] - 2322*CHl1[2, 2] - 2322*CHl1[3, 3] + 
          1470*CHl3[1, 1] + 1470*CHl3[2, 2] + 1470*CHl3[3, 3] - 
          33995*CHq1[1, 1] + 70431*CHq1[2, 2] + 18395*CHq1[3, 3] + 
          46733*CHq3[1, 1] - 27191*CHq3[2, 2] + 18395*CHq3[3, 3] - 
          37222*CHu[1, 1] + 60298*CHu[2, 2])) - 4*MW2^4*MZ2^5*
       (2*MH2*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
          4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
          12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 3733*CHq3[3, 3] - 
          9614*CHu[1, 1] + 14696*CHu[2, 2]) - 
        MZ2*(83388*CHd[1, 1] + 83388*CHd[2, 2] + 83388*CHd[3, 3] + 
          21042*CHe[1, 1] + 21042*CHe[2, 2] + 21042*CHe[3, 3] + 
          21042*CHl1[1, 1] + 21042*CHl1[2, 2] + 21042*CHl1[3, 3] - 
          78*CHl3[1, 1] - 78*CHl3[2, 2] - 78*CHl3[3, 3] - 284358*CHq1[1, 1] + 
          105855*CHq1[2, 2] - 23628*CHq1[3, 3] - 218974*CHq3[1, 1] - 
          32613*CHq3[2, 2] - 23628*CHq3[3, 3] - 166776*CHu[1, 1] + 
          136824*CHu[2, 2])) - 8*MW2^5*MZ2^4*
       (-6*MH2*(651*CHd[1, 1] + 651*CHd[2, 2] + 651*CHd[3, 3] - 
          651*CHq1[1, 1] + 2879*CHq1[2, 2] + 679*CHq1[3, 3] + 
          2009*CHq3[1, 1] - 1521*CHq3[2, 2] + 679*CHq3[3, 3] - 
          1302*CHu[1, 1] + 2250*CHu[2, 2]) + MZ2*(78676*CHd[1, 1] + 
          78676*CHd[2, 2] + 78676*CHd[3, 3] + 3576*CHe[1, 1] + 
          3576*CHe[2, 2] + 3576*CHe[3, 3] + 3576*CHl1[1, 1] + 
          3576*CHl1[2, 2] + 3576*CHl1[3, 3] + 6984*CHl3[1, 1] + 
          6984*CHl3[2, 2] + 6984*CHl3[3, 3] - 202210*CHq1[1, 1] + 
          188943*CHq1[2, 2] + 34270*CHq1[3, 3] - 23622*CHq3[1, 1] - 
          48961*CHq3[2, 2] + 34270*CHq3[3, 3] - 157352*CHu[1, 1] + 
          189224*CHu[2, 2]))))/(8*MW2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MW2, MW2]*(-135168*MW2^9*(2*CHd[1, 1] + 2*CHd[2, 2] + 
        2*CHd[3, 3] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] - 
        4*CHu[1, 1] + 7*CHu[2, 2]) + 
      MZ2^7*(49*MZ2^2*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
          34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] + 49*CHq3[2, 2] + 
          17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
        6*MT2^2*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
          408*CHq1[1, 1] - 114*CHq1[2, 2] + 2295*CHq1[3, 3] - 
          294*CHq3[2, 2] + 3961*CHq3[3, 3] - 816*CHu[1, 1] + 360*CHu[2, 2]) - 
        3*MT2*MZ2*(408*CHd[1, 1] + 408*CHd[2, 2] + 408*CHd[3, 3] - 
          408*CHq1[1, 1] - 114*CHq1[2, 2] + 2295*CHq1[3, 3] - 
          294*CHq3[2, 2] + 3961*CHq3[3, 3] - 816*CHu[1, 1] + 
          360*CHu[2, 2])) + 512*MW2^8*(-264*MT2*CHq3[3, 3] + 
        MZ2*(1214*CHd[1, 1] + 1214*CHd[2, 2] + 1214*CHd[3, 3] - 
          1214*CHq1[1, 1] + 4077*CHq1[2, 2] + 818*CHq1[3, 3] - 
          522*CHq3[1, 1] + 501*CHq3[2, 2] - 42*CHq3[3, 3] - 2428*CHu[1, 1] + 
          3952*CHu[2, 2])) - 256*MW2^7*(528*MT2^2*CHq3[3, 3] - 
        6*MT2*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          12*CHq1[1, 1] + 21*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] + 
          3*CHq3[2, 2] + 104*CHq3[3, 3] - 24*CHu[1, 1] + 9*CHu[2, 2]) + 
        MZ2^2*(1694*CHd[1, 1] + 1694*CHd[2, 2] + 1694*CHd[3, 3] - 
          1694*CHq1[1, 1] + 777*CHq1[2, 2] - 262*CHq1[3, 3] + 
          867*CHq3[1, 1] + 850*CHq3[2, 2] + 761*CHq3[3, 3] - 3388*CHu[1, 1] + 
          4462*CHu[2, 2])) + MW2*MZ2^6*
       (6*MT2^2*(1776*CHd[1, 1] + 1776*CHd[2, 2] + 1776*CHd[3, 3] - 
          1776*CHq1[1, 1] + 246*CHq1[2, 2] + 17793*CHq1[3, 3] + 
          1224*CHq3[1, 1] - 798*CHq3[2, 2] + 26507*CHq3[3, 3] - 
          3552*CHu[1, 1] + 1008*CHu[2, 2]) + 3*MT2*MZ2*(2592*CHd[1, 1] + 
          2592*CHd[2, 2] + 2592*CHd[3, 3] - 2592*CHq1[1, 1] + 18*CHq1[2, 2] + 
          22383*CHq1[3, 3] + 1224*CHq3[1, 1] - 1386*CHq3[2, 2] + 
          34429*CHq3[3, 3] - 5184*CHu[1, 1] + 1728*CHu[2, 2]) + 
        2*MZ2^2*(8636*CHd[1, 1] + 8636*CHd[2, 2] + 8636*CHd[3, 3] - 
          8636*CHq1[1, 1] + 3810*CHq1[2, 2] - 4318*CHq1[3, 3] + 
          4998*CHq3[1, 1] + 14749*CHq3[2, 2] + 7985*CHq3[3, 3] - 
          17272*CHu[1, 1] + 32512*CHu[2, 2])) - 
      64*MW2^6*MZ2*(-24*MT2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          12*CHq1[1, 1] + 21*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] + 
          3*CHq3[2, 2] + 236*CHq3[3, 3] - 24*CHu[1, 1] + 9*CHu[2, 2]) + 
        6*MT2*MZ2*(84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] - 
          84*CHq1[1, 1] + 21*CHq1[2, 2] - 594*CHq1[3, 3] + 108*CHq3[1, 1] + 
          3*CHq3[2, 2] - 595*CHq3[3, 3] - 168*CHu[1, 1] + 36*CHu[2, 2]) + 
        MZ2^2*(12809*CHd[1, 1] + 12809*CHd[2, 2] + 12809*CHd[3, 3] - 
          12809*CHq1[1, 1] + 77241*CHq1[2, 2] + 20006*CHq1[3, 3] - 
          1107*CHq3[1, 1] + 239*CHq3[2, 2] + 1828*CHq3[3, 3] - 
          25618*CHu[1, 1] + 49480*CHu[2, 2])) - 32*MW2^5*MZ2^2*
       (36*MT2^2*(52*CHd[1, 1] + 52*CHd[2, 2] + 52*CHd[3, 3] - 
          52*CHq1[1, 1] + 49*CHq1[2, 2] - 306*CHq1[3, 3] + 108*CHq3[1, 1] + 
          7*CHq3[2, 2] + 215*CHq3[3, 3] - 104*CHu[1, 1] + 30*CHu[2, 2]) + 
        3*MT2*MZ2*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] - 
          114*CHq1[1, 1] + 456*CHq1[2, 2] + 1539*CHq1[3, 3] + 
          774*CHq3[1, 1] + 204*CHq3[2, 2] + 4975*CHq3[3, 3] - 228*CHu[1, 1] + 
          126*CHu[2, 2]) - MZ2^2*(73283*CHd[1, 1] + 73283*CHd[2, 2] + 
          73283*CHd[3, 3] - 73283*CHq1[1, 1] + 208188*CHq1[2, 2] + 
          42872*CHq1[3, 3] + 4752*CHq3[1, 1] + 26811*CHq3[2, 2] + 
          9423*CHq3[3, 3] - 146566*CHu[1, 1] + 222592*CHu[2, 2])) - 
      2*MW2^2*MZ2^5*(6*MT2*MZ2*(438*CHd[1, 1] + 438*CHd[2, 2] + 
          438*CHd[3, 3] - 438*CHq1[1, 1] + 807*CHq1[2, 2] + 
          18873*CHq1[3, 3] + 1638*CHq3[1, 1] + 393*CHq3[2, 2] + 
          23366*CHq3[3, 3] - 876*CHu[1, 1] - 198*CHu[2, 2]) + 
        18*MT2^2*(244*CHd[1, 1] + 244*CHd[2, 2] + 244*CHd[3, 3] - 
          244*CHq1[1, 1] + 304*CHq1[2, 2] + 9711*CHq1[3, 3] + 
          684*CHq3[1, 1] + 136*CHq3[2, 2] + 12023*CHq3[3, 3] - 
          488*CHu[1, 1] + 12*CHu[2, 2]) + MZ2^2*(113953*CHd[1, 1] + 
          113953*CHd[2, 2] + 113953*CHd[3, 3] - 113953*CHq1[1, 1] + 
          29826*CHq1[2, 2] - 64976*CHq1[3, 3] - 79821*CHq3[1, 1] + 
          150234*CHq3[2, 2] + 5232*CHq3[3, 3] - 227906*CHu[1, 1] + 
          446288*CHu[2, 2])) + 4*MW2^3*MZ2^4*
       (3*MT2*MZ2*(-2340*CHd[1, 1] - 2340*CHd[2, 2] - 2340*CHd[3, 3] + 
          2340*CHq1[1, 1] + 306*CHq1[2, 2] + 28647*CHq1[3, 3] - 
          324*CHq3[1, 1] + 1710*CHq3[2, 2] + 22709*CHq3[3, 3] + 
          4680*CHu[1, 1] - 1188*CHu[2, 2]) - 12*MT2^2*(576*CHd[1, 1] + 
          576*CHd[2, 2] + 576*CHd[3, 3] - 576*CHq1[1, 1] - 171*CHq1[2, 2] - 
          12960*CHq1[3, 3] - 36*CHq3[1, 1] - 441*CHq3[2, 2] - 
          11905*CHq3[3, 3] - 1152*CHu[1, 1] + 324*CHu[2, 2]) + 
        2*MZ2^2*(137102*CHd[1, 1] + 137102*CHd[2, 2] + 137102*CHd[3, 3] - 
          137102*CHq1[1, 1] + 138144*CHq1[2, 2] - 39670*CHq1[3, 3] - 
          79461*CHq3[1, 1] + 66584*CHq3[2, 2] - 17006*CHq3[3, 3] - 
          274204*CHu[1, 1] + 446692*CHu[2, 2])) + 
      8*MW2^4*MZ2^3*(12*MT2^2*(726*CHd[1, 1] + 726*CHd[2, 2] + 
          726*CHd[3, 3] - 726*CHq1[1, 1] + 258*CHq1[2, 2] - 6615*CHq1[3, 3] + 
          882*CHq3[1, 1] - 102*CHq3[2, 2] - 2641*CHq3[3, 3] - 
          1452*CHu[1, 1] + 342*CHu[2, 2]) + 6*MT2*MZ2*(1074*CHd[1, 1] + 
          1074*CHd[2, 2] + 1074*CHd[3, 3] - 1074*CHq1[1, 1] + 
          525*CHq1[2, 2] - 3645*CHq1[3, 3] + 1674*CHq3[1, 1] + 
          75*CHq3[2, 2] + 2938*CHq3[3, 3] - 2148*CHu[1, 1] + 414*CHu[2, 2]) - 
        MZ2^2*(291337*CHd[1, 1] + 291337*CHd[2, 2] + 291337*CHd[3, 3] - 
          291337*CHq1[1, 1] + 505734*CHq1[2, 2] + 28810*CHq1[3, 3] - 
          61473*CHq3[1, 1] + 98102*CHq3[2, 2] - 5150*CHq3[3, 3] - 
          582674*CHu[1, 1] + 830432*CHu[2, 2]))))/
    (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-4*MW2*(MW2 + MZ2)^2*(22528*MW2^6*CHq3[3, 3] - 12*MW2^2*MZ2^4*
         (50*CHd[1, 1] + 50*CHd[2, 2] + 50*CHd[3, 3] - 50*CHq1[1, 1] + 
          110*CHq1[2, 2] + 2653*CHq1[3, 3] + 222*CHq3[1, 1] + 62*CHq3[2, 2] + 
          3323*CHq3[3, 3] - 100*CHu[1, 1] - 30*CHu[2, 2]) - 
        768*MW2^5*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
          4*CHq1[1, 1] + 7*CHq1[2, 2] - 7*CHq1[3, 3] + 12*CHq3[1, 1] + 
          CHq3[2, 2] + 31*CHq3[3, 3] - 8*CHu[1, 1] + 3*CHu[2, 2]) + 
        192*MW2^4*MZ2^2*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] - 
          32*CHq1[1, 1] + 14*CHq1[2, 2] - 137*CHq1[3, 3] + 48*CHq3[1, 1] + 
          2*CHq3[2, 2] - 96*CHq3[3, 3] - 64*CHu[1, 1] + 15*CHu[2, 2]) - 
        8*MW2^3*MZ2^3*(420*CHd[1, 1] + 420*CHd[2, 2] + 420*CHd[3, 3] - 
          420*CHq1[1, 1] - 30*CHq1[2, 2] - 5109*CHq1[3, 3] + 108*CHq3[1, 1] - 
          282*CHq3[2, 2] - 6713*CHq3[3, 3] - 840*CHu[1, 1] + 180*CHu[2, 2]) - 
        MZ2^6*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 
          204*CHq1[1, 1] - 57*CHq1[2, 2] + 2397*CHq1[3, 3] - 147*CHq3[2, 2] + 
          731*CHq3[3, 3] - 408*CHu[1, 1] + 180*CHu[2, 2]) + 
        3*MW2*MZ2^5*(364*CHd[1, 1] + 364*CHd[2, 2] + 364*CHd[3, 3] - 
          364*CHq1[1, 1] + 22*CHq1[2, 2] + 4277*CHq1[3, 3] + 204*CHq3[1, 1] - 
          182*CHq3[2, 2] + 4149*CHq3[3, 3] - 728*CHu[1, 1] + 
          228*CHu[2, 2])) + 2*MT2^2*MZ2*
       (MZ2^6*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 
          204*CHq1[1, 1] - 57*CHq1[2, 2] + 2397*CHq1[3, 3] - 147*CHq3[2, 2] + 
          731*CHq3[3, 3] - 408*CHu[1, 1] + 180*CHu[2, 2]) + 
        5632*MW2^6*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
        16*MW2^3*MZ2^3*(399*CHd[1, 1] + 399*CHd[2, 2] + 399*CHd[3, 3] - 
          399*CHq1[1, 1] - 69*CHq1[2, 2] - 6540*CHq1[3, 3] - 27*CHq3[1, 1] - 
          357*CHq3[2, 2] - 7114*CHq3[3, 3] - 798*CHu[1, 1] + 171*CHu[2, 2] + 
          57*CHu[3, 3]) + 384*MW2^5*MZ2*(20*CHd[1, 1] + 20*CHd[2, 2] + 
          20*CHd[3, 3] - 20*CHq1[1, 1] + 35*CHq1[2, 2] - 147*CHq1[3, 3] + 
          60*CHq3[1, 1] + 5*CHq3[2, 2] + 245*CHq3[3, 3] - 40*CHu[1, 1] + 
          15*CHu[2, 2] + 79*CHu[3, 3]) - 48*MW2^4*MZ2^2*
         (296*CHd[1, 1] + 296*CHd[2, 2] + 296*CHd[3, 3] - 296*CHq1[1, 1] + 
          98*CHq1[2, 2] - 2175*CHq1[3, 3] + 408*CHq3[1, 1] + 14*CHq3[2, 2] - 
          255*CHq3[3, 3] - 592*CHu[1, 1] + 132*CHu[2, 2] + 439*CHu[3, 3]) - 
        3*MW2*MZ2^5*(772*CHd[1, 1] + 772*CHd[2, 2] + 772*CHd[3, 3] - 
          772*CHq1[1, 1] - 92*CHq1[2, 2] + 5739*CHq1[3, 3] + 204*CHq3[1, 1] - 
          476*CHq3[2, 2] + 8943*CHq3[3, 3] - 1544*CHu[1, 1] + 588*CHu[2, 2] + 
          833*CHu[3, 3]) + 6*MW2^2*MZ2^4*(376*CHd[1, 1] + 376*CHd[2, 2] + 
          376*CHd[3, 3] - 376*CHq1[1, 1] + 514*CHq1[2, 2] + 9831*CHq1[3, 3] + 
          1056*CHq3[1, 1] + 166*CHq3[2, 2] + 14887*CHq3[3, 3] - 
          752*CHu[1, 1] - 96*CHu[2, 2] + 929*CHu[3, 3])) + 
      MT2*MW2*(135168*MW2^7*CHq3[3, 3] + 3*MW2*MZ2^6*(352*CHd[1, 1] + 
          352*CHd[2, 2] + 352*CHd[3, 3] - 352*CHq1[1, 1] - 1088*CHq1[2, 2] - 
          4324*CHq1[3, 3] - 1632*CHq3[1, 1] - 896*CHq3[2, 2] - 
          13036*CHq3[3, 3] - 704*CHu[1, 1] + 1056*CHu[2, 2] - 
          2883*CHu[3, 3]) - 16*MW2^3*MZ2^4*(246*CHd[1, 1] + 246*CHd[2, 2] + 
          246*CHd[3, 3] - 246*CHq1[1, 1] + 129*CHq1[2, 2] + 7497*CHq1[3, 3] - 
          162*CHq3[1, 1] - 537*CHq3[2, 2] - 3004*CHq3[3, 3] - 492*CHu[1, 1] - 
          126*CHu[2, 2] - 2577*CHu[3, 3]) + 48*MW2^4*MZ2^3*
         (68*CHd[1, 1] + 68*CHd[2, 2] + 68*CHd[3, 3] - 68*CHq1[1, 1] - 
          40*CHq1[2, 2] + 3418*CHq1[3, 3] + 300*CHq3[1, 1] + 272*CHq3[2, 2] + 
          2378*CHq3[3, 3] - 136*CHu[1, 1] - 12*CHu[2, 2] - 825*CHu[3, 3]) - 
        512*MW2^6*MZ2*(36*CHd[1, 1] + 36*CHd[2, 2] + 36*CHd[3, 3] - 
          36*CHq1[1, 1] + 63*CHq1[2, 2] - 30*CHq1[3, 3] + 108*CHq3[1, 1] + 
          9*CHq3[2, 2] + 4*CHq3[3, 3] - 72*CHu[1, 1] + 27*CHu[2, 2] - 
          33*CHu[3, 3]) + 384*MW2^5*MZ2^2*(52*CHd[1, 1] + 52*CHd[2, 2] + 
          52*CHd[3, 3] - 52*CHq1[1, 1] - 35*CHq1[2, 2] - 310*CHq1[3, 3] + 
          12*CHq3[1, 1] - 5*CHq3[2, 2] - 455*CHq3[3, 3] - 104*CHu[1, 1] + 
          12*CHu[2, 2] + 9*CHu[3, 3]) - 6*MW2^2*MZ2^5*(592*CHd[1, 1] + 
          592*CHd[2, 2] + 592*CHd[3, 3] - 592*CHq1[1, 1] + 820*CHq1[2, 2] - 
          8338*CHq1[3, 3] + 1344*CHq3[1, 1] - 68*CHq3[2, 2] + 
          2338*CHq3[3, 3] - 1184*CHu[1, 1] - 528*CHu[2, 2] + 
          1233*CHu[3, 3]) + 2*MZ2^7*(816*CHd[1, 1] + 816*CHd[2, 2] + 
          816*CHd[3, 3] - 816*CHq1[1, 1] - 228*CHq1[2, 2] - 408*CHq1[3, 3] - 
          588*CHq3[2, 2] + 12920*CHq3[3, 3] - 1632*CHu[1, 1] + 
          720*CHu[2, 2] + 2499*CHu[3, 3])) + 
      MT2^3*(-45056*MW2^6*CHq3[3, 3] + 1536*MW2^5*MZ2*(4*CHd[1, 1] + 
          4*CHd[2, 2] + 4*CHd[3, 3] - 4*CHq1[1, 1] + 7*CHq1[2, 2] - 
          18*CHq1[3, 3] + 12*CHq3[1, 1] + CHq3[2, 2] + 64*CHq3[3, 3] - 
          8*CHu[1, 1] + 3*CHu[2, 2] + 11*CHu[3, 3]) - 
        48*MW2^2*MZ2^4*(38*CHd[1, 1] + 38*CHd[2, 2] + 38*CHd[3, 3] - 
          38*CHq1[1, 1] - 73*CHq1[2, 2] - 2655*CHq1[3, 3] - 138*CHq3[1, 1] - 
          103*CHq3[2, 2] - 2914*CHq3[3, 3] - 76*CHu[1, 1] + 42*CHu[2, 2] + 
          19*CHu[3, 3]) - 384*MW2^4*MZ2^2*(44*CHd[1, 1] + 44*CHd[2, 2] + 
          44*CHd[3, 3] - 44*CHq1[1, 1] + 35*CHq1[2, 2] - 270*CHq1[3, 3] + 
          84*CHq3[1, 1] + 5*CHq3[2, 2] + 87*CHq3[3, 3] - 88*CHu[1, 1] + 
          24*CHu[2, 2] + 79*CHu[3, 3]) - 6*MW2*MZ2^5*(640*CHd[1, 1] + 
          640*CHd[2, 2] + 640*CHd[3, 3] - 640*CHq1[1, 1] + 316*CHq1[2, 2] + 
          8802*CHq1[3, 3] + 816*CHq3[1, 1] - 140*CHq3[2, 2] + 
          12390*CHq3[3, 3] - 1280*CHu[1, 1] + 192*CHu[2, 2] + 
          929*CHu[3, 3]) + 16*MW2^3*MZ2^3*(924*CHd[1, 1] + 924*CHd[2, 2] + 
          924*CHd[3, 3] - 924*CHq1[1, 1] + 96*CHq1[2, 2] - 9990*CHq1[3, 3] + 
          756*CHq3[1, 1] - 264*CHq3[2, 2] - 6326*CHq3[3, 3] - 
          1848*CHu[1, 1] + 396*CHu[2, 2] + 1317*CHu[3, 3]) + 
        MZ2^6*(1632*CHd[1, 1] + 1632*CHd[2, 2] + 1632*CHd[3, 3] - 
          1632*CHq1[1, 1] - 456*CHq1[2, 2] + 9180*CHq1[3, 3] - 
          1176*CHq3[2, 2] + 15844*CHq3[3, 3] - 3264*CHu[1, 1] + 
          1440*CHu[2, 2] + 2499*CHu[3, 3]))))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(-6*MT2^2*MZ2*SW2*(45056*MW2^6*CHq3[3, 3] - 
        1536*MW2^5*MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] - 
          4*CHq1[1, 1] + 7*CHq1[2, 2] - 18*CHq1[3, 3] + 12*CHq3[1, 1] + 
          CHq3[2, 2] + 64*CHq3[3, 3] - 8*CHu[1, 1] + 3*CHu[2, 2] + 
          11*CHu[3, 3]) + 48*MW2^2*MZ2^4*(38*CHd[1, 1] + 38*CHd[2, 2] + 
          38*CHd[3, 3] - 38*CHq1[1, 1] - 73*CHq1[2, 2] - 2655*CHq1[3, 3] - 
          138*CHq3[1, 1] - 103*CHq3[2, 2] - 2914*CHq3[3, 3] - 76*CHu[1, 1] + 
          42*CHu[2, 2] + 19*CHu[3, 3]) + 384*MW2^4*MZ2^2*
         (44*CHd[1, 1] + 44*CHd[2, 2] + 44*CHd[3, 3] - 44*CHq1[1, 1] + 
          35*CHq1[2, 2] - 270*CHq1[3, 3] + 84*CHq3[1, 1] + 5*CHq3[2, 2] + 
          87*CHq3[3, 3] - 88*CHu[1, 1] + 24*CHu[2, 2] + 79*CHu[3, 3]) + 
        6*MW2*MZ2^5*(640*CHd[1, 1] + 640*CHd[2, 2] + 640*CHd[3, 3] - 
          640*CHq1[1, 1] + 316*CHq1[2, 2] + 8802*CHq1[3, 3] + 
          816*CHq3[1, 1] - 140*CHq3[2, 2] + 12390*CHq3[3, 3] - 
          1280*CHu[1, 1] + 192*CHu[2, 2] + 929*CHu[3, 3]) - 
        16*MW2^3*MZ2^3*(924*CHd[1, 1] + 924*CHd[2, 2] + 924*CHd[3, 3] - 
          924*CHq1[1, 1] + 96*CHq1[2, 2] - 9990*CHq1[3, 3] + 756*CHq3[1, 1] - 
          264*CHq3[2, 2] - 6326*CHq3[3, 3] - 1848*CHu[1, 1] + 396*CHu[2, 2] + 
          1317*CHu[3, 3]) - MZ2^6*(1632*CHd[1, 1] + 1632*CHd[2, 2] + 
          1632*CHd[3, 3] - 1632*CHq1[1, 1] - 456*CHq1[2, 2] + 
          9180*CHq1[3, 3] - 1176*CHq3[2, 2] + 15844*CHq3[3, 3] - 
          3264*CHu[1, 1] + 1440*CHu[2, 2] + 2499*CHu[3, 3])) - 
      2*MW2*(270336*MW2^8*CHq3[3, 3] - 1024*MW2^7*MZ2*(212*CHd[1, 1] + 
          212*CHd[2, 2] + 212*CHd[3, 3] - 212*CHq1[1, 1] + 855*CHq1[2, 2] + 
          113*CHq1[3, 3] + 636*CHq3[1, 1] - 431*CHq3[2, 2] + 323*CHq3[3, 3] - 
          424*CHu[1, 1] + 643*CHu[2, 2]) + 32*MW2^4*MZ2^4*
         (76511*CHd[1, 1] + 76511*CHd[2, 2] + 76511*CHd[3, 3] - 
          76511*CHq1[1, 1] + 149022*CHq1[2, 2] + 24149*CHq1[3, 3] + 
          98601*CHq3[1, 1] - 126932*CHq3[2, 2] + 15980*CHq3[3, 3] - 
          153022*CHu[1, 1] + 241837*CHu[2, 2] - 6966*CHu[3, 3]) - 
        96*MW2^5*MZ2^3*(20308*CHd[1, 1] + 20308*CHd[2, 2] + 20308*CHd[3, 3] - 
          20308*CHq1[1, 1] + 52650*CHq1[2, 2] + 4927*CHq1[3, 3] + 
          36156*CHq3[1, 1] - 36802*CHq3[2, 2] + 95*CHq3[3, 3] - 
          40616*CHu[1, 1] + 64256*CHu[2, 2] - 2952*CHu[3, 3]) + 
        256*MW2^6*MZ2^2*(3680*CHd[1, 1] + 3680*CHd[2, 2] + 3680*CHd[3, 3] - 
          3680*CHq1[1, 1] + 11892*CHq1[2, 2] + 905*CHq1[3, 3] + 
          8496*CHq3[1, 1] - 7076*CHq3[2, 2] - 202*CHq3[3, 3] - 
          7360*CHu[1, 1] + 11413*CHu[2, 2] - 396*CHu[3, 3]) - 
        4*MW2^3*MZ2^5*(487048*CHd[1, 1] + 487048*CHd[2, 2] + 
          487048*CHd[3, 3] - 487048*CHq1[1, 1] + 662262*CHq1[2, 2] + 
          174985*CHq1[3, 3] + 392832*CHq3[1, 1] - 756478*CHq3[2, 2] + 
          172357*CHq3[3, 3] - 974096*CHu[1, 1] + 1543136*CHu[2, 2] + 
          21456*CHu[3, 3]) + MZ2^8*(34004*CHd[1, 1] + 34004*CHd[2, 2] + 
          34004*CHd[3, 3] - 34004*CHq1[1, 1] - 5829*CHq1[2, 2] + 
          1079*CHq1[3, 3] - 14994*CHq3[1, 1] - 43169*CHq3[2, 2] + 
          9899*CHq3[3, 3] - 68008*CHu[1, 1] + 131128*CHu[2, 2] + 
          38808*CHu[3, 3]) + 6*MW2^2*MZ2^6*(160192*CHd[1, 1] + 
          160192*CHd[2, 2] + 160192*CHd[3, 3] - 160192*CHq1[1, 1] + 
          133560*CHq1[2, 2] + 58717*CHq1[3, 3] + 55848*CHq3[1, 1] - 
          237904*CHq3[2, 2] + 64977*CHq3[3, 3] - 320384*CHu[1, 1] + 
          526580*CHu[2, 2] + 42084*CHu[3, 3]) - 2*MW2*MZ2^7*
         (135370*CHd[1, 1] + 135370*CHd[2, 2] + 135370*CHd[3, 3] - 
          135370*CHq1[1, 1] + 42147*CHq1[2, 2] + 40060*CHq1[3, 3] - 
          10698*CHq3[1, 1] - 188215*CHq3[2, 2] + 55690*CHq3[3, 3] - 
          270740*CHu[1, 1] + 475784*CHu[2, 2] + 82296*CHu[3, 3])) + 
      MT2*(90112*MW2^8*(8*CHd[1, 1] + 8*CHd[2, 2] + 8*CHd[3, 3] - 
          8*CHq1[1, 1] + 36*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] - 
          20*CHq3[2, 2] + 11*CHq3[3, 3] - 16*CHu[1, 1] + 28*CHu[2, 2]) + 
        4*MW2^2*MZ2^6*(255854*CHd[1, 1] + 255854*CHd[2, 2] + 
          255854*CHd[3, 3] - 255854*CHq1[1, 1] - 247356*CHq1[2, 2] + 
          89687*CHq1[3, 3] - 345882*CHq3[1, 1] - 354380*CHq3[2, 2] - 
          348115*CHq3[3, 3] - 511708*CHu[1, 1] + 1104712*CHu[2, 2] - 
          102816*CHu[3, 3]) - 12*MW2^3*MZ2^5*(347120*CHd[1, 1] + 
          347120*CHd[2, 2] + 347120*CHd[3, 3] - 347120*CHq1[1, 1] + 
          86892*CHq1[2, 2] - 23416*CHq1[3, 3] - 72264*CHq3[1, 1] - 
          506276*CHq3[2, 2] - 264992*CHq3[3, 3] - 694240*CHu[1, 1] + 
          1168792*CHu[2, 2] - 14037*CHu[3, 3]) + 768*MW2^6*MZ2^2*
         (10508*CHd[1, 1] + 10508*CHd[2, 2] + 10508*CHd[3, 3] - 
          10508*CHq1[1, 1] + 26949*CHq1[2, 2] + 2648*CHq1[3, 3] + 
          19284*CHq3[1, 1] - 18173*CHq3[2, 2] + 4827*CHq3[3, 3] - 
          21016*CHu[1, 1] + 32380*CHu[2, 2] - 723*CHu[3, 3]) - 
        1024*MW2^7*MZ2*(3500*CHd[1, 1] + 3500*CHd[2, 2] + 3500*CHd[3, 3] - 
          3500*CHq1[1, 1] + 11955*CHq1[2, 2] + 2048*CHq1[3, 3] + 
          8388*CHq3[1, 1] - 7067*CHq3[2, 2] + 2918*CHq3[3, 3] - 
          7000*CHu[1, 1] + 11359*CHu[2, 2] - 495*CHu[3, 3]) + 
        3*MZ2^8*(1632*CHd[1, 1] + 1632*CHd[2, 2] + 1632*CHd[3, 3] - 
          1632*CHq1[1, 1] - 456*CHq1[2, 2] + 9180*CHq1[3, 3] - 
          1176*CHq3[2, 2] + 15844*CHq3[3, 3] - 3264*CHu[1, 1] + 
          1440*CHu[2, 2] + 2499*CHu[3, 3]) - 32*MW2^5*MZ2^3*
         (333332*CHd[1, 1] + 333332*CHd[2, 2] + 333332*CHd[3, 3] - 
          333332*CHq1[1, 1] + 600372*CHq1[2, 2] + 11420*CHq1[3, 3] + 
          418812*CHq3[1, 1] - 514892*CHq3[2, 2] + 36200*CHq3[3, 3] - 
          666664*CHu[1, 1] + 1001260*CHu[2, 2] + 9261*CHu[3, 3]) + 
        16*MW2^4*MZ2^4*(542848*CHd[1, 1] + 542848*CHd[2, 2] + 
          542848*CHd[3, 3] - 542848*CHq1[1, 1] + 566862*CHq1[2, 2] - 
          45290*CHq1[3, 3] + 323496*CHq3[1, 1] - 786214*CHq3[2, 2] - 
          158192*CHq3[3, 3] - 1085696*CHu[1, 1] + 1653188*CHu[2, 2] + 
          26577*CHu[3, 3]) + MW2*MZ2^7*(-88856*CHd[1, 1] - 88856*CHd[2, 2] - 
          88856*CHd[3, 3] + 88856*CHq1[1, 1] + 367314*CHq1[2, 2] - 
          256478*CHq1[3, 3] + 315180*CHq3[1, 1] + 36722*CHq3[2, 2] + 
          122290*CHq3[3, 3] + 177712*CHu[1, 1] - 567712*CHu[2, 2] + 
          154827*CHu[3, 3]))))/(24*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) - (B0i[bb0, 0, 0, MT2]*
     (-32*MW2^4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
       (MZ2^3*(-34*CHd[1, 1] - 34*CHd[2, 2] - 34*CHd[3, 3] + 34*CHq1[1, 1] - 
          15*CHq1[2, 2] + 17*CHq1[3, 3] + 49*CHq3[2, 2] + 17*CHq3[3, 3] + 
          68*CHu[1, 1] - 128*CHu[2, 2]) + 32*MW2^3*(2*CHd[1, 1] + 
          2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 
          2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 2*CHq3[3, 3] - 
          4*CHu[1, 1] + 7*CHu[2, 2]) - 24*MW2^2*MZ2*(6*CHd[1, 1] + 
          6*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] + 13*CHq1[2, 2] + 
          2*CHq1[3, 3] + 10*CHq3[1, 1] - 9*CHq3[2, 2] + 2*CHq3[3, 3] - 
          12*CHu[1, 1] + 18*CHu[2, 2]) + 6*MW2*MZ2^2*(19*CHd[1, 1] + 
          19*CHd[2, 2] + 19*CHd[3, 3] - 19*CHq1[1, 1] + 29*CHq1[2, 2] - 
          CHq1[3, 3] + 17*CHq3[1, 1] - 31*CHq3[2, 2] - CHq3[3, 3] - 
          38*CHu[1, 1] + 56*CHu[2, 2])) + 3*MT2^4*(22528*MW2^8*CHq3[3, 3] - 
        147*MZ2^8*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
          34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 
          17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
        MW2^2*MZ2^6*(86706*CHd[1, 1] + 86706*CHd[2, 2] + 86706*CHd[3, 3] - 
          86706*CHq1[1, 1] + 201744*CHq1[2, 2] + 23373*CHq1[3, 3] + 
          149598*CHq3[1, 1] - 138852*CHq3[2, 2] + 84215*CHq3[3, 3] - 
          173412*CHu[1, 1] + 237744*CHu[2, 2] - 8073*CHu[3, 3]) + 
        MW2*MZ2^7*(33720*CHd[1, 1] + 33720*CHd[2, 2] + 33720*CHd[3, 3] - 
          33720*CHq1[1, 1] + 51540*CHq1[2, 2] - 4365*CHq1[3, 3] + 
          29988*CHq3[1, 1] - 55272*CHq3[2, 2] + 13373*CHq3[3, 3] - 
          67440*CHu[1, 1] + 100728*CHu[2, 2] - 2499*CHu[3, 3]) + 
        6*MW2^3*MZ2^5*(19624*CHd[1, 1] + 19624*CHd[2, 2] + 19624*CHd[3, 3] - 
          19624*CHq1[1, 1] + 64536*CHq1[2, 2] + 14023*CHq1[3, 3] + 
          49224*CHq3[1, 1] - 34936*CHq3[2, 2] + 25859*CHq3[3, 3] - 
          39248*CHu[1, 1] + 58964*CHu[2, 2] - 777*CHu[3, 3]) - 
        256*MW2^7*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          12*CHq1[1, 1] + 21*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] + 
          3*CHq3[2, 2] + 148*CHq3[3, 3] - 24*CHu[1, 1] + 9*CHu[2, 2] - 
          66*CHu[3, 3]) - 192*MW2^6*MZ2^2*(52*CHd[1, 1] + 52*CHd[2, 2] + 
          52*CHd[3, 3] - 52*CHq1[1, 1] + 375*CHq1[2, 2] + 322*CHq1[3, 3] + 
          204*CHq3[1, 1] - 223*CHq3[2, 2] - 135*CHq3[3, 3] - 104*CHu[1, 1] + 
          290*CHu[2, 2] + 246*CHu[3, 3]) - 8*MW2^4*MZ2^4*
         (12066*CHd[1, 1] + 12066*CHd[2, 2] + 12066*CHd[3, 3] - 
          12066*CHq1[1, 1] + 52089*CHq1[2, 2] + 15192*CHq1[3, 3] + 
          36954*CHq3[1, 1] - 27201*CHq3[2, 2] + 15245*CHq3[3, 3] - 
          24132*CHu[1, 1] + 40572*CHu[2, 2] + 2748*CHu[3, 3]) + 
        16*MW2^5*MZ2^3*(3114*CHd[1, 1] + 3114*CHd[2, 2] + 3114*CHd[3, 3] - 
          3114*CHq1[1, 1] + 15066*CHq1[2, 2] + 6687*CHq1[3, 3] + 
          10062*CHq3[1, 1] - 8118*CHq3[2, 2] + 1309*CHq3[3, 3] - 
          6228*CHu[1, 1] + 11538*CHu[2, 2] + 3213*CHu[3, 3])) + 
      2*MT2*MW2^3*MZ2*SW2*(22528*MW2^7*(8*CHd[1, 1] + 8*CHd[2, 2] + 
          8*CHd[3, 3] - 8*CHq1[1, 1] + 36*CHq1[2, 2] + 8*CHq1[3, 3] + 
          24*CHq3[1, 1] - 20*CHq3[2, 2] + 5*CHq3[3, 3] - 16*CHu[1, 1] + 
          28*CHu[2, 2]) - MZ2^7*(40766*CHd[1, 1] + 40766*CHd[2, 2] + 
          40766*CHd[3, 3] - 40766*CHq1[1, 1] + 16221*CHq1[2, 2] + 
          9605*CHq1[3, 3] - 56987*CHq3[2, 2] - 10387*CHq3[3, 3] - 
          81532*CHu[1, 1] + 146416*CHu[2, 2]) - 32*MW2^4*MZ2^3*
         (82733*CHd[1, 1] + 82733*CHd[2, 2] + 82733*CHd[3, 3] - 
          82733*CHq1[1, 1] + 155925*CHq1[2, 2] + 8294*CHq1[3, 3] + 
          109167*CHq3[1, 1] - 129491*CHq3[2, 2] + 17174*CHq3[3, 3] - 
          165466*CHu[1, 1] + 247783*CHu[2, 2] - 1278*CHu[3, 3]) - 
        256*MW2^6*MZ2*(3428*CHd[1, 1] + 3428*CHd[2, 2] + 3428*CHd[3, 3] - 
          3428*CHq1[1, 1] + 11829*CHq1[2, 2] + 2372*CHq1[3, 3] + 
          8172*CHq3[1, 1] - 7085*CHq3[2, 2] + 2954*CHq3[3, 3] - 
          6856*CHu[1, 1] + 11305*CHu[2, 2] - 396*CHu[3, 3]) + 
        576*MW2^5*MZ2^2*(3516*CHd[1, 1] + 3516*CHd[2, 2] + 3516*CHd[3, 3] - 
          3516*CHq1[1, 1] + 9171*CHq1[2, 2] + 1436*CHq1[3, 3] + 
          6564*CHq3[1, 1] - 6123*CHq3[2, 2] + 2103*CHq3[3, 3] - 
          7032*CHu[1, 1] + 10902*CHu[2, 2] - 316*CHu[3, 3]) - 
        36*MW2^2*MZ2^5*(26958*CHd[1, 1] + 26958*CHd[2, 2] + 26958*CHd[3, 3] - 
          26958*CHq1[1, 1] + 27264*CHq1[2, 2] - 8719*CHq1[3, 3] + 
          12246*CHq3[1, 1] - 41976*CHq3[2, 2] - 12222*CHq3[3, 3] - 
          53916*CHu[1, 1] + 91014*CHu[2, 2] + 3494*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(257318*CHd[1, 1] + 257318*CHd[2, 2] + 
          257318*CHd[3, 3] - 257318*CHq1[1, 1] + 360687*CHq1[2, 2] - 
          42988*CHq1[3, 3] + 216414*CHq3[1, 1] - 401591*CHq3[2, 2] - 
          42901*CHq3[3, 3] - 514636*CHu[1, 1] + 794512*CHu[2, 2] + 
          15840*CHu[3, 3]) + 2*MW2*MZ2^6*(136147*CHd[1, 1] + 
          136147*CHd[2, 2] + 136147*CHd[3, 3] - 136147*CHq1[1, 1] + 
          96642*CHq1[2, 2] - 36248*CHq1[3, 3] + 31161*CHq3[1, 1] - 
          201628*CHq3[2, 2] - 73244*CHq3[3, 3] - 272294*CHu[1, 1] + 
          489812*CHu[2, 2] + 19404*CHu[3, 3])) - 
      MT2^3*MW2*(3*MZ2^8*(-19788*CHd[1, 1] - 19788*CHd[2, 2] - 
          19788*CHd[3, 3] + 19788*CHq1[1, 1] - 8877*CHq1[2, 2] + 
          12393*CHq1[3, 3] + 28665*CHq3[2, 2] + 3230*CHq3[3, 3] + 
          39576*CHu[1, 1] - 75084*CHu[2, 2]) + 180224*MW2^8*
         (2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
          9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
          2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
        2*MW2^2*MZ2^6*(273022*CHd[1, 1] + 273022*CHd[2, 2] + 
          273022*CHd[3, 3] - 273022*CHq1[1, 1] + 1131282*CHq1[2, 2] + 
          373768*CHq1[3, 3] + 937938*CHq3[1, 1] - 466366*CHq3[2, 2] + 
          688228*CHq3[3, 3] - 546044*CHu[1, 1] + 486506*CHu[2, 2] - 
          188811*CHu[3, 3]) + MW2*MZ2^7*(348656*CHd[1, 1] + 
          348656*CHd[2, 2] + 348656*CHd[3, 3] - 348656*CHq1[1, 1] + 
          625665*CHq1[2, 2] + 49259*CHq1[3, 3] + 388008*CHq3[1, 1] - 
          586313*CHq3[2, 2] + 268304*CHq3[3, 3] - 697312*CHu[1, 1] + 
          957928*CHu[2, 2] - 92610*CHu[3, 3]) - 32*MW2^5*MZ2^3*
         (142096*CHd[1, 1] + 142096*CHd[2, 2] + 142096*CHd[3, 3] - 
          142096*CHq1[1, 1] + 212733*CHq1[2, 2] + 12703*CHq1[3, 3] + 
          150816*CHq3[1, 1] - 204013*CHq3[2, 2] + 40738*CHq3[3, 3] - 
          284192*CHu[1, 1] + 417794*CHu[2, 2] - 23571*CHu[3, 3]) + 
        384*MW2^6*MZ2^2*(9908*CHd[1, 1] + 9908*CHd[2, 2] + 9908*CHd[3, 3] - 
          9908*CHq1[1, 1] + 24573*CHq1[2, 2] + 3782*CHq1[3, 3] + 
          17628*CHq3[1, 1] - 16853*CHq3[2, 2] + 5988*CHq3[3, 3] - 
          19816*CHu[1, 1] + 30505*CHu[2, 2] - 2214*CHu[3, 3]) - 
        1024*MW2^7*MZ2*(1732*CHd[1, 1] + 1732*CHd[2, 2] + 1732*CHd[3, 3] - 
          1732*CHq1[1, 1] + 5946*CHq1[2, 2] + 1105*CHq1[3, 3] + 
          4140*CHq3[1, 1] - 3538*CHq3[2, 2] + 1336*CHq3[3, 3] - 
          3464*CHu[1, 1] + 5666*CHu[2, 2] - 297*CHu[3, 3]) + 
        16*MW2^4*MZ2^4*(182261*CHd[1, 1] + 182261*CHd[2, 2] + 
          182261*CHd[3, 3] - 182261*CHq1[1, 1] + 18525*CHq1[2, 2] - 
          84070*CHq1[3, 3] - 19881*CHq3[1, 1] - 220667*CHq3[2, 2] - 
          83923*CHq3[3, 3] - 364522*CHu[1, 1] + 533185*CHu[2, 2] + 
          2484*CHu[3, 3]) - 12*MW2^3*MZ2^5*(41992*CHd[1, 1] + 
          41992*CHd[2, 2] + 41992*CHd[3, 3] - 41992*CHq1[1, 1] - 
          257991*CHq1[2, 2] - 142469*CHq1[3, 3] - 248100*CHq3[1, 1] - 
          32101*CHq3[2, 2] - 202600*CHq3[3, 3] - 83984*CHu[1, 1] + 
          174560*CHu[2, 2] + 44415*CHu[3, 3])) + 
      MT2^2*MW2^2*(22528*MW2^8*(32*CHd[1, 1] + 32*CHd[2, 2] + 32*CHd[3, 3] - 
          32*CHq1[1, 1] + 144*CHq1[2, 2] + 32*CHq1[3, 3] + 96*CHq3[1, 1] - 
          80*CHq3[2, 2] + 23*CHq3[3, 3] - 64*CHu[1, 1] + 112*CHu[2, 2]) - 
        MZ2^8*(17986*CHd[1, 1] + 17986*CHd[2, 2] + 17986*CHd[3, 3] - 
          17986*CHq1[1, 1] + 10581*CHq1[2, 2] - 53975*CHq1[3, 3] - 
          28567*CHq3[2, 2] + 20995*CHq3[3, 3] - 35972*CHu[1, 1] + 
          78296*CHu[2, 2]) + MW2*MZ2^7*(7496*CHd[1, 1] + 7496*CHd[2, 2] + 
          7496*CHd[3, 3] - 7496*CHq1[1, 1] + 419226*CHq1[2, 2] + 
          150455*CHq1[3, 3] + 338844*CHq3[1, 1] - 87878*CHq3[2, 2] + 
          513479*CHq3[3, 3] - 14992*CHu[1, 1] - 293192*CHu[2, 2] - 
          162729*CHu[3, 3]) - 16*MW2^5*MZ2^3*(737338*CHd[1, 1] + 
          737338*CHd[2, 2] + 737338*CHd[3, 3] - 737338*CHq1[1, 1] + 
          1370790*CHq1[2, 2] + 142195*CHq1[3, 3] + 967998*CHq3[1, 1] - 
          1140130*CHq3[2, 2] + 255253*CHq3[3, 3] - 1474676*CHu[1, 1] + 
          2210810*CHu[2, 2] - 65367*CHu[3, 3]) + 64*MW2^6*MZ2^2*
         (135500*CHd[1, 1] + 135500*CHd[2, 2] + 135500*CHd[3, 3] - 
          135500*CHq1[1, 1] + 357825*CHq1[2, 2] + 61886*CHq1[3, 3] + 
          254196*CHq3[1, 1] - 239129*CHq3[2, 2] + 84035*CHq3[3, 3] - 
          271000*CHu[1, 1] + 423130*CHu[2, 2] - 19926*CHu[3, 3]) - 
        256*MW2^7*MZ2*(14452*CHd[1, 1] + 14452*CHd[2, 2] + 14452*CHd[3, 3] - 
          14452*CHq1[1, 1] + 50547*CHq1[2, 2] + 10030*CHq1[3, 3] + 
          34908*CHq3[1, 1] - 30091*CHq3[2, 2] + 10588*CHq3[3, 3] - 
          28904*CHu[1, 1] + 47711*CHu[2, 2] - 1782*CHu[3, 3]) + 
        8*MW2^4*MZ2^4*(1207726*CHd[1, 1] + 1207726*CHd[2, 2] + 
          1207726*CHd[3, 3] - 1207726*CHq1[1, 1] + 1352253*CHq1[2, 2] - 
          180752*CHq1[3, 3] + 814974*CHq3[1, 1] - 1745005*CHq3[2, 2] - 
          106295*CHq3[3, 3] - 2415452*CHu[1, 1] + 3628712*CHu[2, 2] + 
          34668*CHu[3, 3]) - 2*MW2^3*MZ2^5*(2244632*CHd[1, 1] + 
          2244632*CHd[2, 2] + 2244632*CHd[3, 3] - 2244632*CHq1[1, 1] + 
          772428*CHq1[2, 2] - 1375855*CHq1[3, 3] - 263160*CHq3[1, 1] - 
          3280220*CHq3[2, 2] - 1708567*CHq3[3, 3] - 4489264*CHu[1, 1] + 
          7448476*CHu[2, 2] + 512001*CHu[3, 3]) + MW2^2*MZ2^6*
         (942170*CHd[1, 1] + 942170*CHd[2, 2] + 942170*CHd[3, 3] - 
          942170*CHq1[1, 1] - 1008648*CHq1[2, 2] - 1359859*CHq1[3, 3] - 
          1413642*CHq3[1, 1] - 1347164*CHq3[2, 2] - 2172001*CHq3[3, 3] - 
          1884340*CHu[1, 1] + 4222264*CHu[2, 2] + 682587*CHu[3, 3]))))/
    (12*(MT2 - MW2)^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW2) - (-3*MT2^2*MZ2*SW2*(360448*MW2^7*(2*CHd[1, 1] + 2*CHd[2, 2] + 
         2*CHd[3, 3] - 2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 
         6*CHq3[1, 1] - 5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 
         7*CHu[2, 2]) - 2*MW2*MZ2^6*(125834*CHd[1, 1] + 125834*CHd[2, 2] + 
         125834*CHd[3, 3] - 125834*CHq1[1, 1] + 310008*CHq1[2, 2] + 
         244586*CHq1[3, 3] + 223686*CHq3[1, 1] - 212156*CHq3[2, 2] + 
         347690*CHq3[3, 3] - 251668*CHu[1, 1] + 241906*CHu[2, 2] - 
         69255*CHu[3, 3]) - 32*MW2^4*MZ2^3*(151244*CHd[1, 1] + 
         151244*CHd[2, 2] + 151244*CHd[3, 3] - 151244*CHq1[1, 1] + 
         178377*CHq1[2, 2] - 25252*CHq1[3, 3] + 122484*CHq3[1, 1] - 
         207137*CHq3[2, 2] - 4075*CHq3[3, 3] - 302488*CHu[1, 1] + 
         436294*CHu[2, 2] - 2268*CHu[3, 3]) + 384*MW2^5*MZ2^2*
        (13068*CHd[1, 1] + 13068*CHd[2, 2] + 13068*CHd[3, 3] - 
         13068*CHq1[1, 1] + 28405*CHq1[2, 2] + 2948*CHq1[3, 3] + 
         20644*CHq3[1, 1] - 20829*CHq3[2, 2] + 7238*CHq3[3, 3] - 
         26136*CHu[1, 1] + 39273*CHu[2, 2] - 1764*CHu[3, 3]) - 
       3072*MW2^6*MZ2*(920*CHd[1, 1] + 920*CHd[2, 2] + 920*CHd[3, 3] - 
         920*CHq1[1, 1] + 2908*CHq1[2, 2] + 436*CHq1[3, 3] + 
         2056*CHq3[1, 1] - 1772*CHq3[2, 2] + 799*CHq3[3, 3] - 
         1840*CHu[1, 1] + 2956*CHu[2, 2] - 132*CHu[3, 3]) + 
       9*MZ2^7*(7684*CHd[1, 1] + 7684*CHd[2, 2] + 7684*CHd[3, 3] - 
         7684*CHq1[1, 1] + 2655*CHq1[2, 2] + 2822*CHq1[3, 3] - 
         10339*CHq3[2, 2] + 6987*CHq3[3, 3] - 15368*CHu[1, 1] + 
         25988*CHu[2, 2] + 833*CHu[3, 3]) + 48*MW2^3*MZ2^4*
        (47975*CHd[1, 1] + 47975*CHd[2, 2] + 47975*CHd[3, 3] - 
         47975*CHq1[1, 1] - 971*CHq1[2, 2] - 46697*CHq1[3, 3] - 
         16979*CHq3[1, 1] - 63983*CHq3[2, 2] - 55922*CHq3[3, 3] - 
         95950*CHu[1, 1] + 147511*CHu[2, 2] + 11877*CHu[3, 3]) - 
       12*MW2^2*MZ2^5*(16104*CHd[1, 1] + 16104*CHd[2, 2] + 16104*CHd[3, 3] - 
         16104*CHq1[1, 1] - 125671*CHq1[2, 2] - 136322*CHq1[3, 3] - 
         130204*CHq3[1, 1] - 20637*CHq3[2, 2] - 183911*CHq3[3, 3] - 
         32208*CHu[1, 1] + 116028*CHu[2, 2] + 42156*CHu[3, 3])) + 
     MW2*(405504*MW2^9*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
         6*CHq1[1, 1] + 27*CHq1[2, 2] + 6*CHq1[3, 3] + 26*CHq3[1, 1] - 
         18*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] + 21*CHu[2, 2]) - 
       512*MW2^8*MZ2*(2*(5597 + 32*Pi^2)*CHd[1, 1] + 2*(5597 + 32*Pi^2)*
          CHd[2, 2] + 11194*CHd[3, 3] + 64*Pi^2*CHd[3, 3] - 
         33370*CHq1[1, 1] + 2048*Pi^2*CHq1[1, 1] + 51165*CHq1[2, 2] - 
         2616*Pi^2*CHq1[2, 2] + 4066*CHq1[3, 3] + 64*Pi^2*CHq1[3, 3] + 
         24762*CHq3[1, 1] - 1920*Pi^2*CHq3[1, 1] - 27895*CHq3[2, 2] + 
         2744*Pi^2*CHq3[2, 2] - 1874*CHq3[3, 3] + 64*Pi^2*CHq3[3, 3] - 
         42188*CHu[1, 1] + 1984*Pi^2*CHu[1, 1] + 58682*CHu[2, 2] - 
         2680*Pi^2*CHu[2, 2]) + MZ2^9*((-23094 + 376*Pi^2)*CHd[1, 1] + 
         (-23094 + 376*Pi^2)*CHd[2, 2] - 23094*CHd[3, 3] + 
         376*Pi^2*CHd[3, 3] - 306774*CHq1[1, 1] + 39608*Pi^2*CHq1[1, 1] + 
         419553*CHq1[2, 2] - 51924*Pi^2*CHq1[2, 2] - 153387*CHq1[3, 3] + 
         19804*Pi^2*CHq1[3, 3] - 755139*CHq3[2, 2] + 91532*Pi^2*CHq3[2, 2] - 
         163383*CHq3[3, 3] + 19804*Pi^2*CHq3[3, 3] + 2685132*CHu[1, 1] - 
         320624*Pi^2*CHu[1, 1] - 3917520*CHu[2, 2] + 465728*Pi^2*CHu[2, 2]) + 
       4*MW2^3*MZ2^6*((-13533717 + 170632*Pi^2)*CHd[1, 1] + 
         (-13533717 + 170632*Pi^2)*CHd[2, 2] - 13533717*CHd[3, 3] + 
         170632*Pi^2*CHd[3, 3] - 126252*CHe[1, 1] - 126252*CHe[2, 2] - 
         126252*CHe[3, 3] - 126252*CHl1[1, 1] - 126252*CHl1[2, 2] - 
         126252*CHl1[3, 3] + 126252*CHl3[1, 1] + 126252*CHl3[2, 2] + 
         126252*CHl3[3, 3] + 15891321*CHq1[1, 1] - 305104*Pi^2*CHq1[1, 1] - 
         29665764*CHq1[2, 2] + 1078944*Pi^2*CHq1[2, 2] - 929244*CHq1[3, 3] + 
         9736*Pi^2*CHq1[3, 3] - 13079817*CHq3[1, 1] + 
         324576*Pi^2*CHq3[1, 1] + 27873702*CHq3[2, 2] - 
         1059472*Pi^2*CHq3[2, 2] - 753822*CHq3[3, 3] + 9736*Pi^2*CHq3[3, 3] - 
         20942058*CHu[1, 1] + 5218672*Pi^2*CHu[1, 1] + 24385080*CHu[2, 2] - 
         6989632*Pi^2*CHu[2, 2] - 126252*CHu[3, 3]) + 
       MW2*MZ2^8*(16*(-153661 + 2707*Pi^2)*CHd[1, 1] + 
         16*(-153661 + 2707*Pi^2)*CHd[2, 2] - 2458576*CHd[3, 3] + 
         43312*Pi^2*CHd[3, 3] - 77616*CHe[1, 1] - 77616*CHe[2, 2] - 
         77616*CHe[3, 3] - 77616*CHl1[1, 1] - 77616*CHl1[2, 2] - 
         77616*CHl1[3, 3] + 77616*CHl3[1, 1] + 77616*CHl3[2, 2] + 
         77616*CHl3[3, 3] + 5713336*CHq1[1, 1] - 372400*Pi^2*CHq1[1, 1] - 
         5035497*CHq1[2, 2] + 507996*Pi^2*CHq1[2, 2] + 2701679*CHq1[3, 3] - 
         166772*Pi^2*CHq1[3, 3] + 302130*CHq3[1, 1] + 38856*Pi^2*CHq3[1, 1] + 
         9934645*CHq3[2, 2] - 841540*Pi^2*CHq3[2, 2] + 2571389*CHq3[3, 3] - 
         166772*Pi^2*CHq3[3, 3] - 17162512*CHu[1, 1] + 
         2546080*Pi^2*CHu[1, 1] + 21601792*CHu[2, 2] - 
         3507328*Pi^2*CHu[2, 2] - 77616*CHu[3, 3]) - 
       8*MW2^4*MZ2^5*(2*(-5511641 + 51944*Pi^2)*CHd[1, 1] + 
         2*(-5511641 + 51944*Pi^2)*CHd[2, 2] - 11023282*CHd[3, 3] + 
         103888*Pi^2*CHd[3, 3] - 21456*CHe[1, 1] - 21456*CHe[2, 2] - 
         21456*CHe[3, 3] - 21456*CHl1[1, 1] - 21456*CHl1[2, 2] - 
         21456*CHl1[3, 3] + 21456*CHl3[1, 1] + 21456*CHl3[2, 2] + 
         21456*CHl3[3, 3] + 8991118*CHq1[1, 1] + 181472*Pi^2*CHq1[1, 1] - 
         28844826*CHq1[2, 2] + 605232*Pi^2*CHq1[2, 2] - 5235358*CHq1[3, 3] + 
         171184*Pi^2*CHq1[3, 3] - 17277885*CHq3[1, 1] + 
         160896*Pi^2*CHq3[1, 1] + 19647697*CHq3[2, 2] - 
         262864*Pi^2*CHq3[2, 2] - 5084191*CHq3[3, 3] + 
         171184*Pi^2*CHq3[3, 3] - 13300630*CHu[1, 1] + 
         3827344*Pi^2*CHu[1, 1] + 14126878*CHu[2, 2] - 
         5086960*Pi^2*CHu[2, 2] - 21456*CHu[3, 3]) + 
       256*MW2^7*MZ2^2*(8*(-2759 + 44*Pi^2)*CHd[1, 1] + 8*(-2759 + 44*Pi^2)*
          CHd[2, 2] - 22072*CHd[3, 3] + 352*Pi^2*CHd[3, 3] + 792*CHe[1, 1] + 
         792*CHe[2, 2] + 792*CHe[3, 3] + 792*CHl1[1, 1] + 792*CHl1[2, 2] + 
         792*CHl1[3, 3] - 792*CHl3[1, 1] - 792*CHl3[2, 2] - 792*CHl3[3, 3] - 
         152600*CHq1[1, 1] + 16736*Pi^2*CHq1[1, 1] - 85821*CHq1[2, 2] - 
         14004*Pi^2*CHq1[2, 2] - 78226*CHq1[3, 3] + 2272*Pi^2*CHq1[3, 3] - 
         163062*CHq3[1, 1] - 12192*Pi^2*CHq3[1, 1] + 20329*CHq3[2, 2] + 
         18548*Pi^2*CHq3[2, 2] - 108400*CHq3[3, 3] + 2272*Pi^2*CHq3[3, 3] - 
         200404*CHu[1, 1] + 25888*Pi^2*CHu[1, 1] + 212017*CHu[2, 2] - 
         35080*Pi^2*CHu[2, 2] + 792*CHu[3, 3]) - 64*MW2^6*MZ2^3*
        ((-668802 + 3296*Pi^2)*CHd[1, 1] + (-668802 + 3296*Pi^2)*CHd[2, 2] - 
         668802*CHd[3, 3] + 3296*Pi^2*CHd[3, 3] + 8856*CHe[1, 1] + 
         8856*CHe[2, 2] + 8856*CHe[3, 3] + 8856*CHl1[1, 1] + 
         8856*CHl1[2, 2] + 8856*CHl1[3, 3] - 8856*CHl3[1, 1] - 
         8856*CHl3[2, 2] - 8856*CHl3[3, 3] - 458358*CHq1[1, 1] + 
         111376*Pi^2*CHq1[1, 1] - 2455083*CHq1[2, 2] - 
         44160*Pi^2*CHq1[2, 2] - 940566*CHq1[3, 3] + 27680*Pi^2*CHq1[3, 3] - 
         2185659*CHq3[1, 1] - 56016*Pi^2*CHq3[1, 1] + 1059000*CHq3[2, 2] + 
         99520*Pi^2*CHq3[2, 2] - 1052259*CHq3[3, 3] + 27680*Pi^2*CHq3[3, 3] - 
         1345890*CHu[1, 1] + 290384*Pi^2*CHu[1, 1] + 1200666*CHu[2, 2] - 
         388616*Pi^2*CHu[2, 2] + 8856*CHu[3, 3]) + 32*MW2^5*MZ2^4*
        (2*(-1304345 + 8404*Pi^2)*CHd[1, 1] + 2*(-1304345 + 8404*Pi^2)*
          CHd[2, 2] - 2608690*CHd[3, 3] + 16808*Pi^2*CHd[3, 3] + 
         13932*CHe[1, 1] + 13932*CHe[2, 2] + 13932*CHe[3, 3] + 
         13932*CHl1[1, 1] + 13932*CHl1[2, 2] + 13932*CHl1[3, 3] - 
         13932*CHl3[1, 1] - 13932*CHl3[2, 2] - 13932*CHl3[3, 3] + 
         812362*CHq1[1, 1] + 179296*Pi^2*CHq1[1, 1] - 8204175*CHq1[2, 2] + 
         47652*Pi^2*CHq1[2, 2] - 2322697*CHq1[3, 3] + 72824*Pi^2*CHq1[3, 3] - 
         5927331*CHq3[1, 1] - 33648*Pi^2*CHq3[1, 1] + 4344904*CHq3[2, 2] + 
         97996*Pi^2*CHq3[2, 2] - 2383708*CHq3[3, 3] + 72824*Pi^2*CHq3[3, 3] - 
         3377386*CHu[1, 1] + 932960*Pi^2*CHu[1, 1] + 3106327*CHu[2, 2] - 
         1237760*Pi^2*CHu[2, 2] + 13932*CHu[3, 3]) + 
       2*MW2^2*MZ2^7*((9026885 - 139684*Pi^2)*CHd[1, 1] + 
         (9026885 - 139684*Pi^2)*CHd[2, 2] + 9026885*CHd[3, 3] - 
         139684*Pi^2*CHd[3, 3] + 164592*CHe[1, 1] + 164592*CHe[2, 2] + 
         164592*CHe[3, 3] + 164592*CHl1[1, 1] + 164592*CHl1[2, 2] + 
         164592*CHl1[3, 3] - 164592*CHl3[1, 1] - 164592*CHl3[2, 2] - 
         164592*CHl3[3, 3] - 13980107*CHq1[1, 1] + 579868*Pi^2*CHq1[1, 1] + 
         17409339*CHq1[2, 2] - 1017732*Pi^2*CHq1[2, 2] - 3487543*CHq1[3, 3] + 
         184892*Pi^2*CHq1[3, 3] + 3667083*CHq3[1, 1] - 
         210084*Pi^2*CHq3[1, 1] - 23372114*CHq3[2, 2] + 
         1387516*Pi^2*CHq3[2, 2] - 3419944*CHq3[3, 3] + 
         184892*Pi^2*CHq3[3, 3] + 24174590*CHu[1, 1] - 
         4681528*Pi^2*CHu[1, 1] - 28758080*CHu[2, 2] + 
         6324832*Pi^2*CHu[2, 2] + 164592*CHu[3, 3])) - 
     MT2*(135168*MW2^9*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
         34*CHq1[1, 1] + 153*CHq1[2, 2] + 34*CHq1[3, 3] + 126*CHq3[1, 1] - 
         94*CHq3[2, 2] + 34*CHq3[3, 3] - 68*CHu[1, 1] + 119*CHu[2, 2]) + 
       MZ2^9*((-23094 + 376*Pi^2)*CHd[1, 1] + (-23094 + 376*Pi^2)*CHd[2, 2] - 
         23094*CHd[3, 3] + 376*Pi^2*CHd[3, 3] - 306774*CHq1[1, 1] + 
         39608*Pi^2*CHq1[1, 1] + 419553*CHq1[2, 2] - 51924*Pi^2*CHq1[2, 2] - 
         153387*CHq1[3, 3] + 19804*Pi^2*CHq1[3, 3] - 755139*CHq3[2, 2] + 
         91532*Pi^2*CHq3[2, 2] - 163383*CHq3[3, 3] + 19804*Pi^2*CHq3[3, 3] + 
         2685132*CHu[1, 1] - 320624*Pi^2*CHu[1, 1] - 3917520*CHu[2, 2] + 
         465728*Pi^2*CHu[2, 2]) + MW2*MZ2^8*(4*(-663757 + 10828*Pi^2)*
          CHd[1, 1] + 4*(-663757 + 10828*Pi^2)*CHd[2, 2] - 
         2655028*CHd[3, 3] + 43312*Pi^2*CHd[3, 3] - 77616*CHe[1, 1] - 
         77616*CHe[2, 2] - 77616*CHe[3, 3] - 77616*CHl1[1, 1] - 
         77616*CHl1[2, 2] - 77616*CHl1[3, 3] + 77616*CHl3[1, 1] + 
         77616*CHl3[2, 2] + 77616*CHl3[3, 3] + 5909788*CHq1[1, 1] - 
         372400*Pi^2*CHq1[1, 1] - 5110260*CHq1[2, 2] + 
         507996*Pi^2*CHq1[2, 2] + 2754923*CHq1[3, 3] - 
         166772*Pi^2*CHq1[3, 3] + 302130*CHq3[1, 1] + 38856*Pi^2*CHq3[1, 1] + 
         10205860*CHq3[2, 2] - 841540*Pi^2*CHq3[2, 2] + 2557160*CHq3[3, 3] - 
         166772*Pi^2*CHq3[3, 3] - 16769608*CHu[1, 1] + 
         2546080*Pi^2*CHu[1, 1] + 20909836*CHu[2, 2] - 
         3507328*Pi^2*CHu[2, 2] - 100107*CHu[3, 3]) + 
       MW2^2*MZ2^7*((19012354 - 279368*Pi^2)*CHd[1, 1] + 
         (19012354 - 279368*Pi^2)*CHd[2, 2] + 19012354*CHd[3, 3] - 
         279368*Pi^2*CHd[3, 3] + 329184*CHe[1, 1] + 329184*CHe[2, 2] + 
         329184*CHe[3, 3] + 329184*CHl1[1, 1] + 329184*CHl1[2, 2] + 
         329184*CHl1[3, 3] - 329184*CHl3[1, 1] - 329184*CHl3[2, 2] - 
         329184*CHl3[3, 3] - 28918798*CHq1[1, 1] + 1159736*Pi^2*CHq1[1, 1] + 
         36731457*CHq1[2, 2] - 2035464*Pi^2*CHq1[2, 2] - 5881898*CHq1[3, 3] + 
         369784*Pi^2*CHq1[3, 3] + 8643234*CHq3[1, 1] - 
         420168*Pi^2*CHq3[1, 1] - 48306523*CHq3[2, 2] + 
         2775032*Pi^2*CHq3[2, 2] - 5070971*CHq3[3, 3] + 
         369784*Pi^2*CHq3[3, 3] + 46432012*CHu[1, 1] - 
         9363056*Pi^2*CHu[1, 1] - 55351384*CHu[2, 2] + 
         12649664*Pi^2*CHu[2, 2] - 63855*CHu[3, 3]) - 
       32*MW2^6*MZ2^3*(8*(-50949 + 824*Pi^2)*CHd[1, 1] + 
         8*(-50949 + 824*Pi^2)*CHd[2, 2] - 407592*CHd[3, 3] + 
         6592*Pi^2*CHd[3, 3] + 17712*CHe[1, 1] + 17712*CHe[2, 2] + 
         17712*CHe[3, 3] + 17712*CHl1[1, 1] + 17712*CHl1[2, 2] + 
         17712*CHl1[3, 3] - 17712*CHl3[1, 1] - 17712*CHl3[2, 2] - 
         17712*CHl3[3, 3] - 1846728*CHq1[1, 1] + 222752*Pi^2*CHq1[1, 1] - 
         3349053*CHq1[2, 2] - 88320*Pi^2*CHq1[2, 2] - 1928520*CHq1[3, 3] + 
         55360*Pi^2*CHq1[3, 3] - 3250962*CHq3[1, 1] - 
         112032*Pi^2*CHq3[1, 1] + 747231*CHq3[2, 2] + 
         199040*Pi^2*CHq3[2, 2] - 1902669*CHq3[3, 3] + 
         55360*Pi^2*CHq3[3, 3] - 4551804*CHu[1, 1] + 580768*Pi^2*CHu[1, 1] + 
         5126958*CHu[2, 2] - 777232*Pi^2*CHu[2, 2] - 52596*CHu[3, 3]) + 
       128*MW2^7*MZ2^2*(4*(35089 + 176*Pi^2)*CHd[1, 1] + 
         4*(35089 + 176*Pi^2)*CHd[2, 2] + 140356*CHd[3, 3] + 
         704*Pi^2*CHd[3, 3] + 1584*CHe[1, 1] + 1584*CHe[2, 2] + 
         1584*CHe[3, 3] + 1584*CHl1[1, 1] + 1584*CHl1[2, 2] + 
         1584*CHl1[3, 3] - 1584*CHl3[1, 1] - 1584*CHl3[2, 2] - 
         1584*CHl3[3, 3] - 489700*CHq1[1, 1] + 33472*Pi^2*CHq1[1, 1] + 
         294513*CHq1[2, 2] - 28008*Pi^2*CHq1[2, 2] - 105008*CHq1[3, 3] + 
         4544*Pi^2*CHq1[3, 3] + 9648*CHq3[1, 1] - 24384*Pi^2*CHq3[1, 1] - 
         274225*CHq3[2, 2] + 37096*Pi^2*CHq3[2, 2] - 89702*CHq3[3, 3] + 
         4544*Pi^2*CHq3[3, 3] - 769808*CHu[1, 1] + 51776*Pi^2*CHu[1, 1] + 
         990809*CHu[2, 2] - 70160*Pi^2*CHu[2, 2] - 23796*CHu[3, 3]) - 
       512*MW2^8*MZ2*((31978 + 64*Pi^2)*CHd[1, 1] + (31978 + 64*Pi^2)*
          CHd[2, 2] + 31978*CHd[3, 3] + 64*Pi^2*CHd[3, 3] - 
         54154*CHq1[1, 1] + 2048*Pi^2*CHq1[1, 1] + 122517*CHq1[2, 2] - 
         2616*Pi^2*CHq1[2, 2] + 16138*CHq1[3, 3] + 64*Pi^2*CHq1[3, 3] + 
         74442*CHq3[1, 1] - 1920*Pi^2*CHq3[1, 1] - 70351*CHq3[2, 2] + 
         2744*Pi^2*CHq3[2, 2] + 17920*CHq3[3, 3] + 64*Pi^2*CHq3[3, 3] - 
         83756*CHu[1, 1] + 1984*Pi^2*CHu[1, 1] + 126674*CHu[2, 2] - 
         2680*Pi^2*CHu[2, 2] - 2376*CHu[3, 3]) + 16*MW2^5*MZ2^4*
        ((-3872795 + 33616*Pi^2)*CHd[1, 1] + (-3872795 + 33616*Pi^2)*
          CHd[2, 2] - 3872795*CHd[3, 3] + 33616*Pi^2*CHd[3, 3] + 
         27864*CHe[1, 1] + 27864*CHe[2, 2] + 27864*CHe[3, 3] + 
         27864*CHl1[1, 1] + 27864*CHl1[2, 2] + 27864*CHl1[3, 3] - 
         27864*CHl3[1, 1] - 27864*CHl3[2, 2] - 27864*CHl3[3, 3] + 
         280139*CHq1[1, 1] + 358592*Pi^2*CHq1[1, 1] - 15351201*CHq1[2, 2] + 
         95304*Pi^2*CHq1[2, 2] - 5395055*CHq1[3, 3] + 
         145648*Pi^2*CHq1[3, 3] - 11275971*CHq3[1, 1] - 
         67296*Pi^2*CHq3[1, 1] + 6866765*CHq3[2, 2] + 
         195992*Pi^2*CHq3[2, 2] - 5481410*CHq3[3, 3] + 
         145648*Pi^2*CHq3[3, 3] - 9443942*CHu[1, 1] + 
         1865920*Pi^2*CHu[1, 1] + 10159475*CHu[2, 2] - 
         2475520*Pi^2*CHu[2, 2] + 121149*CHu[3, 3]) + 
       2*MW2^3*MZ2^6*(4*(-6796785 + 85316*Pi^2)*CHd[1, 1] + 
         4*(-6796785 + 85316*Pi^2)*CHd[2, 2] - 27187140*CHd[3, 3] + 
         341264*Pi^2*CHd[3, 3] - 252504*CHe[1, 1] - 252504*CHe[2, 2] - 
         252504*CHe[3, 3] - 252504*CHl1[1, 1] - 252504*CHl1[2, 2] - 
         252504*CHl1[3, 3] + 252504*CHl3[1, 1] + 252504*CHl3[2, 2] + 
         252504*CHl3[3, 3] + 31902348*CHq1[1, 1] - 610208*Pi^2*CHq1[1, 1] - 
         62524602*CHq1[2, 2] + 2157888*Pi^2*CHq1[2, 2] - 4909476*CHq1[3, 3] + 
         19472*Pi^2*CHq1[3, 3] - 29185056*CHq3[1, 1] + 
         649152*Pi^2*CHq3[1, 1] + 56034762*CHq3[2, 2] - 
         2118944*Pi^2*CHq3[2, 2] - 5827902*CHq3[3, 3] + 
         19472*Pi^2*CHq3[3, 3] - 41644704*CHu[1, 1] + 10437344*Pi^2*
          CHu[1, 1] + 50118366*CHu[2, 2] - 13979264*Pi^2*CHu[2, 2] + 
         714069*CHu[3, 3]) - 4*MW2^4*MZ2^5*(8*(-2524165 + 25972*Pi^2)*
          CHd[1, 1] + 8*(-2524165 + 25972*Pi^2)*CHd[2, 2] - 
         20193320*CHd[3, 3] + 207776*Pi^2*CHd[3, 3] - 42912*CHe[1, 1] - 
         42912*CHe[2, 2] - 42912*CHe[3, 3] - 42912*CHl1[1, 1] - 
         42912*CHl1[2, 2] - 42912*CHl1[3, 3] + 42912*CHl3[1, 1] + 
         42912*CHl3[2, 2] + 42912*CHl3[3, 3] + 16128992*CHq1[1, 1] + 
         362944*Pi^2*CHq1[1, 1] - 58870065*CHq1[2, 2] + 
         1210464*Pi^2*CHq1[2, 2] - 13687478*CHq1[3, 3] + 
         342368*Pi^2*CHq1[3, 3] - 36381618*CHq3[1, 1] + 
         321792*Pi^2*CHq3[1, 1] + 36796715*CHq3[2, 2] - 
         525728*Pi^2*CHq3[2, 2] - 14286431*CHq3[3, 3] + 
         342368*Pi^2*CHq3[3, 3] - 30307748*CHu[1, 1] + 
         7654688*Pi^2*CHu[1, 1] + 34604516*CHu[2, 2] - 
         10173920*Pi^2*CHu[2, 2] + 764064*CHu[3, 3])))/
    (72*(MT2 - MW2)*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MW2]*(MW2^2*(45056*MW2^9*(6*CHd[1, 1] + 6*CHd[2, 2] + 
          6*CHd[3, 3] - 6*CHq1[1, 1] + 27*CHq1[2, 2] + 6*CHq1[3, 3] + 
          8*CHq3[1, 1] - 3*CHq3[2, 2] + 4*CHq3[3, 3] - 12*CHu[1, 1] + 
          21*CHu[2, 2]) - 49*MZ2^8*(MH2 + MZ2)*(34*CHd[1, 1] + 34*CHd[2, 2] + 
          34*CHd[3, 3] - 34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 
          49*CHq3[2, 2] - 17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) - 
        1024*MW2^8*MZ2*(958*CHd[1, 1] + 958*CHd[2, 2] + 958*CHd[3, 3] - 
          1090*CHq1[1, 1] + 3519*CHq1[2, 2] + 694*CHq1[3, 3] + 
          940*CHq3[1, 1] - 435*CHq3[2, 2] + 404*CHq3[3, 3] - 1916*CHu[1, 1] + 
          3056*CHu[2, 2]) + 256*MW2^7*MZ2^2*(4015*CHd[1, 1] + 
          4015*CHd[2, 2] + 4015*CHd[3, 3] + 264*CHl3[1, 1] + 264*CHl3[2, 2] + 
          264*CHl3[3, 3] - 5491*CHq1[1, 1] + 9327*CHq1[2, 2] + 
          799*CHq1[3, 3] + 1458*CHq3[1, 1] - 20*CHq3[2, 2] - 148*CHq3[3, 3] - 
          8030*CHu[1, 1] + 11276*CHu[2, 2]) + 2*MW2*MZ2^7*
         (2*MZ2*(-30797*CHd[1, 1] - 30797*CHd[2, 2] - 30797*CHd[3, 3] + 
            45791*CHq1[1, 1] - 18105*CHq1[2, 2] + 24145*CHq1[3, 3] + 
            7497*CHq3[1, 1] + 40180*CHq3[2, 2] + 18314*CHq3[3, 3] + 
            61594*CHu[1, 1] - 121960*CHu[2, 2]) + 
          3*MH2*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
            1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
            1666*CHq3[1, 1] - 3087*CHq3[2, 2] - 115*CHq3[3, 3] - 
            3792*CHu[1, 1] + 5616*CHu[2, 2])) - 64*MW2^6*MZ2^2*
         (44*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
            9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
            2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
          MZ2*(10841*CHd[1, 1] + 10841*CHd[2, 2] + 10841*CHd[3, 3] - 
            1896*CHl3[1, 1] - 1896*CHl3[2, 2] - 1896*CHl3[3, 3] - 
            7583*CHq1[1, 1] + 66939*CHq1[2, 2] + 19601*CHq1[3, 3] + 
            32875*CHq3[1, 1] - 26411*CHq3[2, 2] + 16687*CHq3[3, 3] - 
            21682*CHu[1, 1] + 40288*CHu[2, 2])) + 32*MW2^5*MZ2^3*
         (276*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
            9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
            2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
          MZ2*(96131*CHd[1, 1] + 96131*CHd[2, 2] + 96131*CHd[3, 3] - 
            852*CHl3[1, 1] - 852*CHl3[2, 2] - 852*CHl3[3, 3] - 
            111515*CHq1[1, 1] + 329712*CHq1[2, 2] + 63260*CHq1[3, 3] + 
            148304*CHq3[1, 1] - 109479*CHq3[2, 2] + 49321*CHq3[3, 3] - 
            192262*CHu[1, 1] + 298222*CHu[2, 2])) + 8*MW2^4*MZ2^4*
         (-6*MH2*(651*CHd[1, 1] + 651*CHd[2, 2] + 651*CHd[3, 3] - 
            651*CHq1[1, 1] + 2879*CHq1[2, 2] + 679*CHq1[3, 3] + 
            2009*CHq3[1, 1] - 1521*CHq3[2, 2] + 679*CHq3[3, 3] - 
            1302*CHu[1, 1] + 2250*CHu[2, 2]) + MZ2*(481499*CHd[1, 1] + 
            481499*CHd[2, 2] + 481499*CHd[3, 3] + 10560*CHl3[1, 1] + 
            10560*CHl3[2, 2] + 10560*CHl3[3, 3] - 605033*CHq1[1, 1] + 
            1247613*CHq1[2, 2] + 144209*CHq1[3, 3] + 570483*CHq3[1, 1] - 
            471223*CHq3[2, 2] + 111625*CHq3[3, 3] - 962998*CHu[1, 1] + 
            1428580*CHu[2, 2])) + 2*MW2^2*MZ2^6*
         (-3*MH2*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 4825*CHd[3, 3] - 
            4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 1777*CHq1[3, 3] + 
            8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 1777*CHq3[3, 3] - 
            9650*CHu[1, 1] + 13184*CHu[2, 2]) + MZ2*(445825*CHd[1, 1] + 
            445825*CHd[2, 2] + 445825*CHd[3, 3] + 12936*CHl3[1, 1] + 
            12936*CHl3[2, 2] + 12936*CHl3[3, 3] - 612673*CHq1[1, 1] + 
            623157*CHq1[2, 2] - 160505*CHq1[3, 3] + 164899*CHq3[1, 1] - 
            524385*CHq3[2, 2] - 126163*CHq3[3, 3] - 891650*CHu[1, 1] + 
            1447712*CHu[2, 2])) + 4*MW2^3*MZ2^5*
         (2*MH2*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
            4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
            12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 3733*CHq3[3, 3] - 
            9614*CHu[1, 1] + 14696*CHu[2, 2]) - MZ2*(638401*CHd[1, 1] + 
            638401*CHd[2, 2] + 638401*CHd[3, 3] + 20964*CHl3[1, 1] + 
            20964*CHl3[2, 2] + 20964*CHl3[3, 3] - 839371*CHq1[1, 1] + 
            1250892*CHq1[2, 2] - 13118*CHq1[3, 3] + 524807*CHq3[1, 1] - 
            651628*CHq3[2, 2] - 10954*CHq3[3, 3] - 1276802*CHu[1, 1] + 
            1892192*CHu[2, 2]))) - 2*MT2^3*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       (11264*MW2^5*CHq3[3, 3] - 8*MW2^2*MZ2^3*(126*CHd[1, 1] + 
          126*CHd[2, 2] + 126*CHd[3, 3] - 126*CHq1[1, 1] - 36*CHq1[2, 2] - 
          2619*CHq1[3, 3] - 54*CHq3[1, 1] - 144*CHq3[2, 2] - 
          2543*CHq3[3, 3] - 252*CHu[1, 1] + 54*CHu[2, 2] - 2529*CHu[3, 3]) + 
        32*MW2^3*MZ2^2*(84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] - 
          84*CHq1[1, 1] + 21*CHq1[2, 2] - 594*CHq1[3, 3] + 108*CHq3[1, 1] + 
          3*CHq3[2, 2] - 155*CHq3[3, 3] - 168*CHu[1, 1] + 36*CHu[2, 2] - 
          606*CHu[3, 3]) - 128*MW2^4*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
          12*CHd[3, 3] - 12*CHq1[1, 1] + 21*CHq1[2, 2] - 54*CHq1[3, 3] + 
          36*CHq3[1, 1] + 3*CHq3[2, 2] + 104*CHq3[3, 3] - 24*CHu[1, 1] + 
          9*CHu[2, 2] - 66*CHu[3, 3]) + MZ2^5*(408*CHd[1, 1] + 
          408*CHd[2, 2] + 408*CHd[3, 3] - 408*CHq1[1, 1] - 114*CHq1[2, 2] + 
          2295*CHq1[3, 3] - 294*CHq3[2, 2] + 3961*CHq3[3, 3] - 
          816*CHu[1, 1] + 360*CHu[2, 2] + 2499*CHu[3, 3]) - 
        4*MW2*MZ2^4*(138*CHd[1, 1] + 138*CHd[2, 2] + 138*CHd[3, 3] - 
          138*CHq1[1, 1] + 147*CHq1[2, 2] + 2727*CHq1[3, 3] + 
          306*CHq3[1, 1] + 21*CHq3[2, 2] + 3656*CHq3[3, 3] - 276*CHu[1, 1] - 
          18*CHu[2, 2] + 2643*CHu[3, 3])) + 
      MT2^2*(45056*MW2^9*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
          6*CHq1[1, 1] + 27*CHq1[2, 2] + 6*CHq1[3, 3] + 8*CHq3[1, 1] - 
          3*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] + 21*CHu[2, 2]) - 
        49*MZ2^8*(MH2 + MZ2)*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
          34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 
          17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) + 
        2*MW2*MZ2^7*(2*MZ2*(-31205*CHd[1, 1] - 31205*CHd[2, 2] - 
            31205*CHd[3, 3] + 46199*CHq1[1, 1] - 17991*CHq1[2, 2] + 
            19351*CHq1[3, 3] + 7497*CHq3[1, 1] + 40474*CHq3[2, 2] + 
            16852*CHq3[3, 3] + 62410*CHu[1, 1] - 122320*CHu[2, 2]) + 
          3*MH2*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
            1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
            1666*CHq3[1, 1] - 3087*CHq3[2, 2] - 115*CHq3[3, 3] - 
            3792*CHu[1, 1] + 5616*CHu[2, 2])) + 4*MW2^3*MZ2^5*
         (2*MH2*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
            4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
            12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 3733*CHq3[3, 3] - 
            9614*CHu[1, 1] + 14696*CHu[2, 2]) - MZ2*(635881*CHd[1, 1] + 
            635881*CHd[2, 2] + 635881*CHd[3, 3] + 20964*CHl3[1, 1] + 
            20964*CHl3[2, 2] + 20964*CHl3[3, 3] - 836851*CHq1[1, 1] + 
            1250118*CHq1[2, 2] - 11615*CHq1[3, 3] + 522791*CHq3[1, 1] - 
            650350*CHq3[2, 2] - 28481*CHq3[3, 3] - 1271762*CHu[1, 1] + 
            1891544*CHu[2, 2] - 8073*CHu[3, 3])) - 2*MW2^2*MZ2^6*
         (3*MH2*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 4825*CHd[3, 3] - 
            4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 1777*CHq1[3, 3] + 
            8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 1777*CHq3[3, 3] - 
            9650*CHu[1, 1] + 13184*CHu[2, 2]) - MZ2*(445297*CHd[1, 1] + 
            445297*CHd[2, 2] + 445297*CHd[3, 3] + 12936*CHl3[1, 1] + 
            12936*CHl3[2, 2] + 12936*CHl3[3, 3] - 612145*CHq1[1, 1] + 
            624789*CHq1[2, 2] - 131723*CHq1[3, 3] + 167347*CHq3[1, 1] - 
            523041*CHq3[2, 2] - 128905*CHq3[3, 3] - 890594*CHu[1, 1] + 
            1446128*CHu[2, 2] - 4998*CHu[3, 3])) + 8*MW2^4*MZ2^4*
         (-6*MH2*(651*CHd[1, 1] + 651*CHd[2, 2] + 651*CHd[3, 3] - 
            651*CHq1[1, 1] + 2879*CHq1[2, 2] + 679*CHq1[3, 3] + 
            2009*CHq3[1, 1] - 1521*CHq3[2, 2] + 679*CHq3[3, 3] - 
            1302*CHu[1, 1] + 2250*CHu[2, 2]) + MZ2*(481295*CHd[1, 1] + 
            481295*CHd[2, 2] + 481295*CHd[3, 3] + 10560*CHl3[1, 1] + 
            10560*CHl3[2, 2] + 10560*CHl3[3, 3] - 604829*CHq1[1, 1] + 
            1246581*CHq1[2, 2] + 118610*CHq1[3, 3] + 567711*CHq3[1, 1] - 
            472759*CHq3[2, 2] + 101402*CHq3[3, 3] - 962590*CHu[1, 1] + 
            1428832*CHu[2, 2] - 2331*CHu[3, 3])) + 256*MW2^7*MZ2^2*
         (4075*CHd[1, 1] + 4075*CHd[2, 2] + 4075*CHd[3, 3] + 264*CHl3[1, 1] + 
          264*CHl3[2, 2] + 264*CHl3[3, 3] - 5551*CHq1[1, 1] + 
          9306*CHq1[2, 2] + 577*CHq1[3, 3] + 1494*CHq3[1, 1] - 
          23*CHq3[2, 2] - 1127*CHq3[3, 3] - 8150*CHu[1, 1] + 
          11294*CHu[2, 2] - 738*CHu[3, 3]) - 1024*MW2^8*MZ2*
         (970*CHd[1, 1] + 970*CHd[2, 2] + 970*CHd[3, 3] - 1102*CHq1[1, 1] + 
          3540*CHq1[2, 2] + 640*CHq1[3, 3] + 976*CHq3[1, 1] - 
          432*CHq3[2, 2] + 464*CHq3[3, 3] - 1940*CHu[1, 1] + 3065*CHu[2, 2] - 
          66*CHu[3, 3]) + 32*MW2^5*MZ2^3*
         (276*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] + 
            9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] + 
            2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
          MZ2*(96875*CHd[1, 1] + 96875*CHd[2, 2] + 96875*CHd[3, 3] - 
            852*CHl3[1, 1] - 852*CHl3[2, 2] - 852*CHl3[3, 3] - 
            112259*CHq1[1, 1] + 329655*CHq1[2, 2] + 53054*CHq1[3, 3] + 
            148844*CHq3[1, 1] - 109626*CHq3[2, 2] + 53956*CHq3[3, 3] - 
            193750*CHu[1, 1] + 298402*CHu[2, 2] + 2748*CHu[3, 3])) - 
        64*MW2^6*MZ2^2*(44*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
            2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
            5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
          MZ2*(11075*CHd[1, 1] + 11075*CHd[2, 2] + 11075*CHd[3, 3] - 
            1896*CHl3[1, 1] - 1896*CHl3[2, 2] - 1896*CHl3[3, 3] - 
            7817*CHq1[1, 1] + 67353*CHq1[2, 2] + 17216*CHq1[3, 3] + 
            33721*CHq3[1, 1] - 26213*CHq3[2, 2] + 22832*CHq3[3, 3] - 
            22150*CHu[1, 1] + 40450*CHu[2, 2] + 3213*CHu[3, 3]))) - 
      2*MT2*MW2*(22528*MW2^9*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          12*CHq1[1, 1] + 54*CHq1[2, 2] + 12*CHq1[3, 3] + 16*CHq3[1, 1] - 
          6*CHq3[2, 2] + 9*CHq3[3, 3] - 24*CHu[1, 1] + 42*CHu[2, 2]) - 
        49*MZ2^8*(MH2 + MZ2)*(34*CHd[1, 1] + 34*CHd[2, 2] + 34*CHd[3, 3] - 
          34*CHq1[1, 1] + 15*CHq1[2, 2] - 17*CHq1[3, 3] - 49*CHq3[2, 2] - 
          17*CHq3[3, 3] - 68*CHu[1, 1] + 128*CHu[2, 2]) + 
        MW2*MZ2^7*(MZ2*(-124616*CHd[1, 1] - 124616*CHd[2, 2] - 
            124616*CHd[3, 3] + 184592*CHq1[1, 1] - 72021*CHq1[2, 2] + 
            79801*CHq1[3, 3] + 29988*CHq3[1, 1] + 161749*CHq3[2, 2] + 
            60642*CHq3[3, 3] + 249232*CHu[1, 1] - 489100*CHu[2, 2]) + 
          6*MH2*(1896*CHd[1, 1] + 1896*CHd[2, 2] + 1896*CHd[3, 3] - 
            1896*CHq1[1, 1] + 2857*CHq1[2, 2] - 115*CHq1[3, 3] + 
            1666*CHq3[1, 1] - 3087*CHq3[2, 2] - 115*CHq3[3, 3] - 
            3792*CHu[1, 1] + 5616*CHu[2, 2])) + MW2^3*MZ2^5*
         (8*MH2*(4807*CHd[1, 1] + 4807*CHd[2, 2] + 4807*CHd[3, 3] - 
            4807*CHq1[1, 1] + 16131*CHq1[2, 2] + 3733*CHq1[3, 3] + 
            12273*CHq3[1, 1] - 8665*CHq3[2, 2] + 3733*CHq3[3, 3] - 
            9614*CHu[1, 1] + 14696*CHu[2, 2]) - MZ2*(2545144*CHd[1, 1] + 
            2545144*CHd[2, 2] + 2545144*CHd[3, 3] + 83856*CHl3[1, 1] + 
            83856*CHl3[2, 2] + 83856*CHl3[3, 3] - 3349024*CHq1[1, 1] + 
            5002614*CHq1[2, 2] - 25679*CHq1[3, 3] + 2095232*CHq3[1, 1] - 
            2601094*CHq3[2, 2] - 64517*CHq3[3, 3] - 5090288*CHu[1, 1] + 
            7565420*CHu[2, 2] - 8073*CHu[3, 3])) + 
        MW2^2*MZ2^6*(-6*MH2*(4825*CHd[1, 1] + 4825*CHd[2, 2] + 
            4825*CHd[3, 3] - 4825*CHq1[1, 1] + 11247*CHq1[2, 2] + 
            1777*CHq1[3, 3] + 8379*CHq3[1, 1] - 7693*CHq3[2, 2] + 
            1777*CHq3[3, 3] - 9650*CHu[1, 1] + 13184*CHu[2, 2]) + 
          MZ2*(891746*CHd[1, 1] + 891746*CHd[2, 2] + 891746*CHd[3, 3] + 
            25872*CHl3[1, 1] + 25872*CHl3[2, 2] + 25872*CHl3[3, 3] - 
            1225442*CHq1[1, 1] + 1248885*CHq1[2, 2] - 264904*CHq1[3, 3] + 
            334082*CHq3[1, 1] - 1047153*CHq3[2, 2] - 223003*CHq3[3, 3] - 
            1783492*CHu[1, 1] + 2893552*CHu[2, 2] - 2499*CHu[3, 3])) + 
        2*MW2^4*MZ2^4*(-24*MH2*(651*CHd[1, 1] + 651*CHd[2, 2] + 
            651*CHd[3, 3] - 651*CHq1[1, 1] + 2879*CHq1[2, 2] + 
            679*CHq1[3, 3] + 2009*CHq3[1, 1] - 1521*CHq3[2, 2] + 
            679*CHq3[3, 3] - 1302*CHu[1, 1] + 2250*CHu[2, 2]) + 
          MZ2*(1922312*CHd[1, 1] + 1922312*CHd[2, 2] + 1922312*CHd[3, 3] + 
            42240*CHl3[1, 1] + 42240*CHl3[2, 2] + 42240*CHl3[3, 3] - 
            2416448*CHq1[1, 1] + 4986750*CHq1[2, 2] + 494057*CHq1[3, 3] + 
            2271240*CHq3[1, 1] - 1888198*CHq3[2, 2] + 374991*CHq3[3, 3] - 
            3844624*CHu[1, 1] + 5713852*CHu[2, 2] - 2331*CHu[3, 3])) + 
        64*MW2^7*MZ2^2*(16000*CHd[1, 1] + 16000*CHd[2, 2] + 16000*CHd[3, 3] + 
          1056*CHl3[1, 1] + 1056*CHl3[2, 2] + 1056*CHl3[3, 3] - 
          21904*CHq1[1, 1] + 37077*CHq1[2, 2] + 4174*CHq1[3, 3] + 
          5508*CHq3[1, 1] - 113*CHq3[2, 2] - 2919*CHq3[3, 3] - 
          32000*CHu[1, 1] + 45032*CHu[2, 2] - 738*CHu[3, 3]) - 
        256*MW2^8*MZ2*(3844*CHd[1, 1] + 3844*CHd[2, 2] + 3844*CHd[3, 3] - 
          4372*CHq1[1, 1] + 14097*CHq1[2, 2] + 2722*CHq1[3, 3] + 
          3796*CHq3[1, 1] - 1737*CHq3[2, 2] + 1456*CHq3[3, 3] - 
          7688*CHu[1, 1] + 12233*CHu[2, 2] - 66*CHu[3, 3]) + 
        8*MW2^5*MZ2^3*(1104*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
            2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
            5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
          MZ2*(386258*CHd[1, 1] + 386258*CHd[2, 2] + 386258*CHd[3, 3] - 
            3408*CHl3[1, 1] - 3408*CHl3[2, 2] - 3408*CHl3[3, 3] - 
            447794*CHq1[1, 1] + 1317981*CHq1[2, 2] + 209894*CHq1[3, 3] + 
            593126*CHq3[1, 1] - 438873*CHq3[2, 2] + 180281*CHq3[3, 3] - 
            772516*CHu[1, 1] + 1193338*CHu[2, 2] + 2748*CHu[3, 3])) - 
        16*MW2^6*MZ2^2*(176*MH2*(2*CHd[1, 1] + 2*CHd[2, 2] + 2*CHd[3, 3] - 
            2*CHq1[1, 1] + 9*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] - 
            5*CHq3[2, 2] + 2*CHq3[3, 3] - 4*CHu[1, 1] + 7*CHu[2, 2]) - 
          MZ2*(44678*CHd[1, 1] + 44678*CHd[2, 2] + 44678*CHd[3, 3] - 
            7584*CHl3[1, 1] - 7584*CHl3[2, 2] - 7584*CHl3[3, 3] - 
            31646*CHq1[1, 1] + 268800*CHq1[2, 2] + 61619*CHq1[3, 3] + 
            134146*CHq3[1, 1] - 105356*CHq3[2, 2] + 70187*CHq3[3, 3] - 
            89356*CHu[1, 1] + 161854*CHu[2, 2] + 3213*CHu[3, 3])))))/
    (8*(MT2 - MW2)^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2))*
  Class[7] + Class[8]*
  ((MZ2*B0i[bb0, 0, 0, MZ2]*
     (-(MW2*MZ2^3*(1184*Cdd[1, 1, 1, 1] + 1776*Cdd[1, 1, 2, 2] + 
         1776*Cdd[1, 1, 3, 3] + 592*Cdd[1, 2, 2, 1] + 592*Cdd[1, 3, 3, 1] + 
         1184*Cdd[2, 2, 2, 2] + 1776*Cdd[2, 2, 3, 3] + 592*Cdd[2, 3, 3, 2] + 
         1184*Cdd[3, 3, 3, 3] + 444*Ced[1, 1, 1, 1] + 444*Ced[1, 1, 2, 2] + 
         444*Ced[1, 1, 3, 3] + 444*Ced[2, 2, 1, 1] + 444*Ced[2, 2, 2, 2] + 
         444*Ced[2, 2, 3, 3] + 444*Ced[3, 3, 1, 1] + 444*Ced[3, 3, 2, 2] + 
         444*Ced[3, 3, 3, 3] - 888*Ceu[1, 1, 1, 1] + 1392*Ceu[1, 1, 2, 2] - 
         888*Ceu[2, 2, 1, 1] + 1392*Ceu[2, 2, 2, 2] - 888*Ceu[3, 3, 1, 1] + 
         1392*Ceu[3, 3, 2, 2] + 444*Cld[1, 1, 1, 1] + 444*Cld[1, 1, 2, 2] + 
         444*Cld[1, 1, 3, 3] + 444*Cld[2, 2, 1, 1] + 444*Cld[2, 2, 2, 2] + 
         444*Cld[2, 2, 3, 3] + 444*Cld[3, 3, 1, 1] + 444*Cld[3, 3, 2, 2] + 
         444*Cld[3, 3, 3, 3] - 444*Clq1[1, 1, 1, 1] + 567*Clq1[1, 1, 2, 2] - 
         69*Clq1[1, 1, 3, 3] - 444*Clq1[2, 2, 1, 1] + 567*Clq1[2, 2, 2, 2] - 
         69*Clq1[2, 2, 3, 3] - 444*Clq1[3, 3, 1, 1] + 567*Clq1[3, 3, 2, 2] - 
         69*Clq1[3, 3, 3, 3] - 147*Clq3[1, 1, 2, 2] - 51*Clq3[1, 1, 3, 3] - 
         147*Clq3[2, 2, 2, 2] - 51*Clq3[2, 2, 3, 3] - 147*Clq3[3, 3, 2, 2] - 
         51*Clq3[3, 3, 3, 3] - 888*Clu[1, 1, 1, 1] + 1392*Clu[1, 1, 2, 2] - 
         888*Clu[2, 2, 1, 1] + 1392*Clu[2, 2, 2, 2] - 888*Clu[3, 3, 1, 1] + 
         1392*Clu[3, 3, 2, 2] - 888*Cqd1[1, 1, 1, 1] - 888*Cqd1[1, 1, 2, 2] - 
         888*Cqd1[1, 1, 3, 3] + 123*Cqd1[2, 2, 1, 1] + 123*Cqd1[2, 2, 2, 2] + 
         123*Cqd1[2, 2, 3, 3] - 138*Cqd1[3, 3, 1, 1] - 138*Cqd1[3, 3, 2, 2] - 
         138*Cqd1[3, 3, 3, 3] - 444*Cqe[1, 1, 1, 1] - 444*Cqe[1, 1, 2, 2] - 
         444*Cqe[1, 1, 3, 3] + 567*Cqe[2, 2, 1, 1] + 567*Cqe[2, 2, 2, 2] + 
         567*Cqe[2, 2, 3, 3] - 69*Cqe[3, 3, 1, 1] - 69*Cqe[3, 3, 2, 2] - 
         69*Cqe[3, 3, 3, 3] + 1036*Cqq1[1, 1, 1, 1] - 246*Cqq1[1, 1, 2, 2] + 
         276*Cqq1[1, 1, 3, 3] - 188*Cqq1[1, 2, 2, 1] - 56*Cqq1[1, 3, 3, 1] - 
         1470*Cqq1[2, 2, 2, 2] - 294*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] - 
         112*Cqq1[3, 3, 3, 3] + 444*Cqq3[1, 1, 1, 1] - 882*Cqq3[1, 1, 2, 2] - 
         612*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 2, 2, 1] + 240*Cqq3[1, 3, 3, 1] - 
         1302*Cqq3[2, 2, 2, 2] - 42*Cqq3[2, 2, 3, 3] - 140*Cqq3[2, 3, 3, 2] - 
         112*Cqq3[3, 3, 3, 3] + 1776*Cqu1[1, 1, 1, 1] - 
         504*Cqu1[1, 1, 2, 2] - 246*Cqu1[2, 2, 1, 1] - 
         2526*Cqu1[2, 2, 2, 2] + 276*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 
         1776*Cud1[1, 1, 1, 1] - 1776*Cud1[1, 1, 2, 2] - 
         1776*Cud1[1, 1, 3, 3] + 504*Cud1[2, 2, 1, 1] + 
         504*Cud1[2, 2, 2, 2] + 504*Cud1[2, 2, 3, 3] + 4736*Cuu[1, 1, 1, 1] - 
         2016*Cuu[1, 1, 2, 2] - 672*Cuu[1, 2, 2, 1] - 
         7424*Cuu[2, 2, 2, 2])) + MZ2^4*(272*Cdd[1, 1, 1, 1] + 
        408*Cdd[1, 1, 2, 2] + 408*Cdd[1, 1, 3, 3] + 136*Cdd[1, 2, 2, 1] + 
        136*Cdd[1, 3, 3, 1] + 272*Cdd[2, 2, 2, 2] + 408*Cdd[2, 2, 3, 3] + 
        136*Cdd[2, 3, 3, 2] + 272*Cdd[3, 3, 3, 3] + 102*Ced[1, 1, 1, 1] + 
        102*Ced[1, 1, 2, 2] + 102*Ced[1, 1, 3, 3] + 102*Ced[2, 2, 1, 1] + 
        102*Ced[2, 2, 2, 2] + 102*Ced[2, 2, 3, 3] + 102*Ced[3, 3, 1, 1] + 
        102*Ced[3, 3, 2, 2] + 102*Ced[3, 3, 3, 3] - 204*Ceu[1, 1, 1, 1] + 
        384*Ceu[1, 1, 2, 2] - 204*Ceu[2, 2, 1, 1] + 384*Ceu[2, 2, 2, 2] - 
        204*Ceu[3, 3, 1, 1] + 384*Ceu[3, 3, 2, 2] + 102*Cld[1, 1, 1, 1] + 
        102*Cld[1, 1, 2, 2] + 102*Cld[1, 1, 3, 3] + 102*Cld[2, 2, 1, 1] + 
        102*Cld[2, 2, 2, 2] + 102*Cld[2, 2, 3, 3] + 102*Cld[3, 3, 1, 1] + 
        102*Cld[3, 3, 2, 2] + 102*Cld[3, 3, 3, 3] - 102*Clq1[1, 1, 1, 1] + 
        45*Clq1[1, 1, 2, 2] - 51*Clq1[1, 1, 3, 3] - 102*Clq1[2, 2, 1, 1] + 
        45*Clq1[2, 2, 2, 2] - 51*Clq1[2, 2, 3, 3] - 102*Clq1[3, 3, 1, 1] + 
        45*Clq1[3, 3, 2, 2] - 51*Clq1[3, 3, 3, 3] - 204*Clu[1, 1, 1, 1] + 
        384*Clu[1, 1, 2, 2] - 204*Clu[2, 2, 1, 1] + 384*Clu[2, 2, 2, 2] - 
        204*Clu[3, 3, 1, 1] + 384*Clu[3, 3, 2, 2] - 204*Cqd1[1, 1, 1, 1] - 
        204*Cqd1[1, 1, 2, 2] - 204*Cqd1[1, 1, 3, 3] - 57*Cqd1[2, 2, 1, 1] - 
        57*Cqd1[2, 2, 2, 2] - 57*Cqd1[2, 2, 3, 3] - 102*Cqd1[3, 3, 1, 1] - 
        102*Cqd1[3, 3, 2, 2] - 102*Cqd1[3, 3, 3, 3] - 102*Cqe[1, 1, 1, 1] - 
        102*Cqe[1, 1, 2, 2] - 102*Cqe[1, 1, 3, 3] + 45*Cqe[2, 2, 1, 1] + 
        45*Cqe[2, 2, 2, 2] + 45*Cqe[2, 2, 3, 3] - 51*Cqe[3, 3, 1, 1] - 
        51*Cqe[3, 3, 2, 2] - 51*Cqe[3, 3, 3, 3] + 238*Cqq1[1, 1, 1, 1] + 
        114*Cqq1[1, 1, 2, 2] + 204*Cqq1[1, 1, 3, 3] + 19*Cqq1[1, 2, 2, 1] + 
        34*Cqq1[1, 3, 3, 1] - 105*Cqq1[2, 2, 2, 2] + 57*Cqq1[2, 2, 3, 3] + 
        34*Cqq1[2, 3, 3, 2] + 68*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] + 
        57*Cqq3[1, 2, 2, 1] + 102*Cqq3[1, 3, 3, 1] - 45*Cqq3[2, 2, 2, 2] + 
        147*Cqq3[2, 2, 3, 3] + 4*Cqq3[2, 3, 3, 2] + 68*Cqq3[3, 3, 3, 3] + 
        408*Cqu1[1, 1, 1, 1] - 180*Cqu1[1, 1, 2, 2] + 114*Cqu1[2, 2, 1, 1] - 
        474*Cqu1[2, 2, 2, 2] + 204*Cqu1[3, 3, 1, 1] - 90*Cqu1[3, 3, 2, 2] - 
        408*Cud1[1, 1, 1, 1] - 408*Cud1[1, 1, 2, 2] - 408*Cud1[1, 1, 3, 3] + 
        180*Cud1[2, 2, 1, 1] + 180*Cud1[2, 2, 2, 2] + 180*Cud1[2, 2, 3, 3] + 
        1088*Cuu[1, 1, 1, 1] - 720*Cuu[1, 1, 2, 2] - 240*Cuu[1, 2, 2, 1] - 
        2048*Cuu[2, 2, 2, 2]) + 6*MW2^2*MZ2^2*(344*Cdd[1, 1, 1, 1] + 
        516*Cdd[1, 1, 2, 2] + 516*Cdd[1, 1, 3, 3] + 172*Cdd[1, 2, 2, 1] + 
        172*Cdd[1, 3, 3, 1] + 344*Cdd[2, 2, 2, 2] + 516*Cdd[2, 2, 3, 3] + 
        172*Cdd[2, 3, 3, 2] + 344*Cdd[3, 3, 3, 3] + 129*Ced[1, 1, 1, 1] + 
        129*Ced[1, 1, 2, 2] + 129*Ced[1, 1, 3, 3] + 129*Ced[2, 2, 1, 1] + 
        129*Ced[2, 2, 2, 2] + 129*Ced[2, 2, 3, 3] + 129*Ced[3, 3, 1, 1] + 
        129*Ced[3, 3, 2, 2] + 129*Ced[3, 3, 3, 3] - 258*Ceu[1, 1, 1, 1] + 
        384*Ceu[1, 1, 2, 2] - 258*Ceu[2, 2, 1, 1] + 384*Ceu[2, 2, 2, 2] - 
        258*Ceu[3, 3, 1, 1] + 384*Ceu[3, 3, 2, 2] + 129*Cld[1, 1, 1, 1] + 
        129*Cld[1, 1, 2, 2] + 129*Cld[1, 1, 3, 3] + 129*Cld[2, 2, 1, 1] + 
        129*Cld[2, 2, 2, 2] + 129*Cld[2, 2, 3, 3] + 129*Cld[3, 3, 1, 1] + 
        129*Cld[3, 3, 2, 2] + 129*Cld[3, 3, 3, 3] - 129*Clq1[1, 1, 1, 1] + 
        243*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 129*Clq1[2, 2, 1, 1] + 
        243*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] - 129*Clq1[3, 3, 1, 1] + 
        243*Clq1[3, 3, 2, 2] + 21*Clq1[3, 3, 3, 3] + 51*Clq3[1, 1, 1, 1] - 
        93*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 51*Clq3[2, 2, 1, 1] - 
        93*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] + 51*Clq3[3, 3, 1, 1] - 
        93*Clq3[3, 3, 2, 2] - 3*Clq3[3, 3, 3, 3] - 258*Clu[1, 1, 1, 1] + 
        384*Clu[1, 1, 2, 2] - 258*Clu[2, 2, 1, 1] + 384*Clu[2, 2, 2, 2] - 
        258*Clu[3, 3, 1, 1] + 384*Clu[3, 3, 2, 2] - 258*Cqd1[1, 1, 1, 1] - 
        258*Cqd1[1, 1, 2, 2] - 258*Cqd1[1, 1, 3, 3] + 114*Cqd1[2, 2, 1, 1] + 
        114*Cqd1[2, 2, 2, 2] + 114*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 
        42*Cqd1[3, 3, 2, 2] + 42*Cqd1[3, 3, 3, 3] - 129*Cqe[1, 1, 1, 1] - 
        129*Cqe[1, 1, 2, 2] - 129*Cqe[1, 1, 3, 3] + 243*Cqe[2, 2, 1, 1] + 
        243*Cqe[2, 2, 2, 2] + 243*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] + 
        21*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 352*Cqq1[1, 1, 1, 1] - 
        228*Cqq1[1, 1, 2, 2] - 84*Cqq1[1, 1, 3, 3] - 80*Cqq1[1, 2, 2, 1] - 
        20*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] - 
        20*Cqq1[2, 3, 3, 2] - 40*Cqq1[3, 3, 3, 3] + 384*Cqq3[1, 1, 1, 1] - 
        252*Cqq3[1, 1, 2, 2] - 36*Cqq3[1, 1, 3, 3] - 72*Cqq3[1, 2, 2, 1] - 
        36*Cqq3[1, 3, 3, 1] - 708*Cqq3[2, 2, 2, 2] - 96*Cqq3[2, 2, 3, 3] + 
        4*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 516*Cqu1[1, 1, 1, 1] - 
        126*Cqu1[1, 1, 2, 2] - 228*Cqu1[2, 2, 1, 1] - 870*Cqu1[2, 2, 2, 2] - 
        84*Cqu1[3, 3, 1, 1] + 18*Cqu1[3, 3, 2, 2] - 516*Cud1[1, 1, 1, 1] - 
        516*Cud1[1, 1, 2, 2] - 516*Cud1[1, 1, 3, 3] + 126*Cud1[2, 2, 1, 1] + 
        126*Cud1[2, 2, 2, 2] + 126*Cud1[2, 2, 3, 3] + 1376*Cuu[1, 1, 1, 1] - 
        504*Cuu[1, 1, 2, 2] - 168*Cuu[1, 2, 2, 1] - 2048*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(208*Cdd[1, 1, 1, 1] + 312*Cdd[1, 1, 2, 2] + 
        312*Cdd[1, 1, 3, 3] + 104*Cdd[1, 2, 2, 1] + 104*Cdd[1, 3, 3, 1] + 
        208*Cdd[2, 2, 2, 2] + 312*Cdd[2, 2, 3, 3] + 104*Cdd[2, 3, 3, 2] + 
        208*Cdd[3, 3, 3, 3] + 78*Ced[1, 1, 1, 1] + 78*Ced[1, 1, 2, 2] + 
        78*Ced[1, 1, 3, 3] + 78*Ced[2, 2, 1, 1] + 78*Ced[2, 2, 2, 2] + 
        78*Ced[2, 2, 3, 3] + 78*Ced[3, 3, 1, 1] + 78*Ced[3, 3, 2, 2] + 
        78*Ced[3, 3, 3, 3] - 156*Ceu[1, 1, 1, 1] + 246*Ceu[1, 1, 2, 2] - 
        156*Ceu[2, 2, 1, 1] + 246*Ceu[2, 2, 2, 2] - 156*Ceu[3, 3, 1, 1] + 
        246*Ceu[3, 3, 2, 2] + 78*Cld[1, 1, 1, 1] + 78*Cld[1, 1, 2, 2] + 
        78*Cld[1, 1, 3, 3] + 78*Cld[2, 2, 1, 1] + 78*Cld[2, 2, 2, 2] + 
        78*Cld[2, 2, 3, 3] + 78*Cld[3, 3, 1, 1] + 78*Cld[3, 3, 2, 2] + 
        78*Cld[3, 3, 3, 3] - 78*Clq1[1, 1, 1, 1] + 225*Clq1[1, 1, 2, 2] + 
        42*Clq1[1, 1, 3, 3] - 78*Clq1[2, 2, 1, 1] + 225*Clq1[2, 2, 2, 2] + 
        42*Clq1[2, 2, 3, 3] - 78*Clq1[3, 3, 1, 1] + 225*Clq1[3, 3, 2, 2] + 
        42*Clq1[3, 3, 3, 3] + 90*Clq3[1, 1, 1, 1] - 81*Clq3[1, 1, 2, 2] + 
        18*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 1, 1] - 81*Clq3[2, 2, 2, 2] + 
        18*Clq3[2, 2, 3, 3] + 90*Clq3[3, 3, 1, 1] - 81*Clq3[3, 3, 2, 2] + 
        18*Clq3[3, 3, 3, 3] - 156*Clu[1, 1, 1, 1] + 246*Clu[1, 1, 2, 2] - 
        156*Clu[2, 2, 1, 1] + 246*Clu[2, 2, 2, 2] - 156*Clu[3, 3, 1, 1] + 
        246*Clu[3, 3, 2, 2] - 156*Cqd1[1, 1, 1, 1] - 156*Cqd1[1, 1, 2, 2] - 
        156*Cqd1[1, 1, 3, 3] + 147*Cqd1[2, 2, 1, 1] + 147*Cqd1[2, 2, 2, 2] + 
        147*Cqd1[2, 2, 3, 3] + 84*Cqd1[3, 3, 1, 1] + 84*Cqd1[3, 3, 2, 2] + 
        84*Cqd1[3, 3, 3, 3] - 78*Cqe[1, 1, 1, 1] - 78*Cqe[1, 1, 2, 2] - 
        78*Cqe[1, 1, 3, 3] + 225*Cqe[2, 2, 1, 1] + 225*Cqe[2, 2, 2, 2] + 
        225*Cqe[2, 2, 3, 3] + 42*Cqe[3, 3, 1, 1] + 42*Cqe[3, 3, 2, 2] + 
        42*Cqe[3, 3, 3, 3] + 272*Cqq1[1, 1, 1, 1] - 294*Cqq1[1, 1, 2, 2] - 
        168*Cqq1[1, 1, 3, 3] - 40*Cqq1[1, 2, 2, 1] + 8*Cqq1[1, 3, 3, 1] - 
        606*Cqq1[2, 2, 2, 2] + 42*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
        16*Cqq1[3, 3, 3, 3] + 528*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 
        216*Cqq3[1, 1, 3, 3] - 156*Cqq3[1, 2, 2, 1] - 120*Cqq3[1, 3, 3, 1] - 
        630*Cqq3[2, 2, 2, 2] + 6*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 
        16*Cqq3[3, 3, 3, 3] + 312*Cqu1[1, 1, 1, 1] - 90*Cqu1[1, 1, 2, 2] - 
        294*Cqu1[2, 2, 1, 1] - 696*Cqu1[2, 2, 2, 2] - 168*Cqu1[3, 3, 1, 1] + 
        36*Cqu1[3, 3, 2, 2] - 312*Cud1[1, 1, 1, 1] - 312*Cud1[1, 1, 2, 2] - 
        312*Cud1[1, 1, 3, 3] + 90*Cud1[2, 2, 1, 1] + 90*Cud1[2, 2, 2, 2] + 
        90*Cud1[2, 2, 3, 3] + 832*Cuu[1, 1, 1, 1] - 360*Cuu[1, 1, 2, 2] - 
        120*Cuu[1, 2, 2, 1] - 1312*Cuu[2, 2, 2, 2]) + 
      32*MW2^4*(16*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
        24*Cdd[1, 1, 3, 3] + 8*Cdd[1, 2, 2, 1] + 8*Cdd[1, 3, 3, 1] + 
        16*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] + 8*Cdd[2, 3, 3, 2] + 
        16*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 
        6*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 
        6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 
        6*Ced[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] + 21*Ceu[1, 1, 2, 2] - 
        12*Ceu[2, 2, 1, 1] + 21*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] + 
        21*Ceu[3, 3, 2, 2] + 6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 
        6*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 
        6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 
        6*Cld[3, 3, 3, 3] - 6*Clq1[1, 1, 1, 1] + 27*Clq1[1, 1, 2, 2] + 
        6*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] + 27*Clq1[2, 2, 2, 2] + 
        6*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] + 27*Clq1[3, 3, 2, 2] + 
        6*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] - 15*Clq3[1, 1, 2, 2] + 
        6*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] - 15*Clq3[2, 2, 2, 2] + 
        6*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] - 15*Clq3[3, 3, 2, 2] + 
        6*Clq3[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] + 21*Clu[1, 1, 2, 2] - 
        12*Clu[2, 2, 1, 1] + 21*Clu[2, 2, 2, 2] - 12*Clu[3, 3, 1, 1] + 
        21*Clu[3, 3, 2, 2] - 12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 
        12*Cqd1[1, 1, 3, 3] + 21*Cqd1[2, 2, 1, 1] + 21*Cqd1[2, 2, 2, 2] + 
        21*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 12*Cqd1[3, 3, 2, 2] + 
        12*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 6*Cqe[1, 1, 2, 2] - 
        6*Cqe[1, 1, 3, 3] + 27*Cqe[2, 2, 1, 1] + 27*Cqe[2, 2, 2, 2] + 
        27*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
        6*Cqe[3, 3, 3, 3] + 32*Cqq1[1, 1, 1, 1] - 42*Cqq1[1, 1, 2, 2] - 
        24*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 2, 2, 1] + 8*Cqq1[1, 3, 3, 1] - 
        78*Cqq1[2, 2, 2, 2] + 42*Cqq1[2, 2, 3, 3] + 8*Cqq1[2, 3, 3, 2] + 
        16*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 18*Cqq3[1, 1, 2, 2] + 
        72*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 2, 2, 1] - 24*Cqq3[1, 3, 3, 1] - 
        102*Cqq3[2, 2, 2, 2] + 6*Cqq3[2, 2, 3, 3] + 20*Cqq3[2, 3, 3, 2] + 
        16*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 1, 1] - 9*Cqu1[1, 1, 2, 2] - 
        42*Cqu1[2, 2, 1, 1] - 75*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] + 
        9*Cqu1[3, 3, 2, 2] - 24*Cud1[1, 1, 1, 1] - 24*Cud1[1, 1, 2, 2] - 
        24*Cud1[1, 1, 3, 3] + 9*Cud1[2, 2, 1, 1] + 9*Cud1[2, 2, 2, 2] + 
        9*Cud1[2, 2, 3, 3] + 64*Cuu[1, 1, 1, 1] - 36*Cuu[1, 1, 2, 2] - 
        12*Cuu[1, 2, 2, 1] - 112*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(64*MW2^4*(6*Cqd1[3, 3, 1, 1] + 
        6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 
        8*Cqq1[1, 3, 3, 1] + 54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 
        12*Cqq1[3, 3, 3, 3] - 36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 
        22*Cqq3[2, 3, 3, 2] - 4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 
        27*Cqu1[2, 2, 3, 3] - 12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 
        6*Cqu1[3, 3, 3, 3] + 6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 
        6*Cud1[3, 3, 3, 3] - 24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 
        42*Cuu[2, 2, 3, 3] + 14*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2*(60*Cqd1[3, 3, 1, 1] + 60*Cqd1[3, 3, 2, 2] + 
        60*Cqd1[3, 3, 3, 3] - 120*Cqq1[1, 1, 3, 3] - 56*Cqq1[1, 3, 3, 1] + 
        288*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] + 48*Cqq1[3, 3, 3, 3] - 
        216*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 192*Cqq3[2, 2, 3, 3] + 
        112*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 78*Cqu1[1, 1, 3, 3] + 
        225*Cqu1[2, 2, 3, 3] - 120*Cqu1[3, 3, 1, 1] + 183*Cqu1[3, 3, 2, 2] + 
        42*Cqu1[3, 3, 3, 3] + 78*Cud1[3, 3, 1, 1] + 78*Cud1[3, 3, 2, 2] + 
        78*Cud1[3, 3, 3, 3] - 312*Cuu[1, 1, 3, 3] - 104*Cuu[1, 3, 3, 1] + 
        492*Cuu[2, 2, 3, 3] + 164*Cuu[2, 3, 3, 2]) + 
      12*MW2^2*MZ2^2*(75*Cqd1[3, 3, 1, 1] + 75*Cqd1[3, 3, 2, 2] + 
        75*Cqd1[3, 3, 3, 3] - 150*Cqq1[1, 1, 3, 3] - 52*Cqq1[1, 3, 3, 1] + 
        252*Cqq1[2, 2, 3, 3] + 82*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        162*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] + 240*Cqq3[2, 2, 3, 3] + 
        86*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 129*Cqu1[1, 1, 3, 3] + 
        243*Cqu1[2, 2, 3, 3] - 150*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
        21*Cqu1[3, 3, 3, 3] + 129*Cud1[3, 3, 1, 1] + 129*Cud1[3, 3, 2, 2] + 
        129*Cud1[3, 3, 3, 3] - 516*Cuu[1, 1, 3, 3] - 172*Cuu[1, 3, 3, 1] + 
        768*Cuu[2, 2, 3, 3] + 256*Cuu[2, 3, 3, 2]) + 
      MZ2^4*(51*Cqd1[3, 3, 1, 1] + 51*Cqd1[3, 3, 2, 2] + 
        51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
        45*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 51*Cqq1[3, 3, 3, 3] - 
        51*Cqq3[1, 3, 3, 1] + 147*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 
        17*Cqq3[3, 3, 3, 3] - 204*Cqu1[1, 1, 3, 3] + 90*Cqu1[2, 2, 3, 3] - 
        102*Cqu1[3, 3, 1, 1] + 192*Cqu1[3, 3, 2, 2] - 102*Cqu1[3, 3, 3, 3] + 
        204*Cud1[3, 3, 1, 1] + 204*Cud1[3, 3, 2, 2] + 204*Cud1[3, 3, 3, 3] - 
        816*Cuu[1, 1, 3, 3] - 272*Cuu[1, 3, 3, 1] + 1536*Cuu[2, 2, 3, 3] + 
        512*Cuu[2, 3, 3, 2]) - MW2*MZ2^3*(375*Cqd1[3, 3, 1, 1] + 
        375*Cqd1[3, 3, 2, 2] + 375*Cqd1[3, 3, 3, 3] - 750*Cqq1[1, 1, 3, 3] - 
        176*Cqq1[1, 3, 3, 1] + 702*Cqq1[2, 2, 3, 3] + 308*Cqq1[2, 3, 3, 2] - 
        222*Cqq1[3, 3, 3, 3] - 306*Cqq3[1, 1, 3, 3] - 324*Cqq3[1, 3, 3, 1] + 
        1146*Cqq3[2, 2, 3, 3] + 160*Cqq3[2, 3, 3, 2] + 74*Cqq3[3, 3, 3, 3] - 
        888*Cqu1[1, 1, 3, 3] + 1134*Cqu1[2, 2, 3, 3] - 750*Cqu1[3, 3, 1, 1] + 
        1272*Cqu1[3, 3, 2, 2] - 138*Cqu1[3, 3, 3, 3] + 888*Cud1[3, 3, 1, 1] + 
        888*Cud1[3, 3, 2, 2] + 888*Cud1[3, 3, 3, 3] - 3552*Cuu[1, 1, 3, 3] - 
        1184*Cuu[1, 3, 3, 1] + 5568*Cuu[2, 2, 3, 3] + 1856*Cuu[2, 3, 3, 2])))/
    (3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(MZ2^4*(1122*Cqd1[3, 3, 1, 1] + 1122*Cqd1[3, 3, 2, 2] + 
          1122*Cqd1[3, 3, 3, 3] - 2244*Cqq1[1, 1, 3, 3] - 
          374*Cqq1[1, 3, 3, 1] + 990*Cqq1[2, 2, 3, 3] + 
          704*Cqq1[2, 3, 3, 2] - 1122*Cqq1[3, 3, 3, 3] - 
          1122*Cqq3[1, 3, 3, 1] + 3234*Cqq3[2, 2, 3, 3] - 
          44*Cqq3[2, 3, 3, 2] + 374*Cqq3[3, 3, 3, 3] + 102*Cqu1[1, 1, 3, 3] - 
          45*Cqu1[2, 2, 3, 3] - 2244*Cqu1[3, 3, 1, 1] + 
          4224*Cqu1[3, 3, 2, 2] + 51*Cqu1[3, 3, 3, 3] - 
          102*Cud1[3, 3, 1, 1] - 102*Cud1[3, 3, 2, 2] - 
          102*Cud1[3, 3, 3, 3] + 408*Cuu[1, 1, 3, 3] + 136*Cuu[1, 3, 3, 1] - 
          768*Cuu[2, 2, 3, 3] - 256*Cuu[2, 3, 3, 2]) + 
        256*MW2^4*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
          6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
          54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
          4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
          12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
          6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
          24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
          14*Cuu[2, 3, 3, 2]) + 24*MW2^2*MZ2^2*(312*Cqd1[3, 3, 1, 1] + 
          312*Cqd1[3, 3, 2, 2] + 312*Cqd1[3, 3, 3, 3] - 
          624*Cqq1[1, 1, 3, 3] - 248*Cqq1[1, 3, 3, 1] + 
          1206*Cqq1[2, 2, 3, 3] + 362*Cqq1[2, 3, 3, 2] + 
          120*Cqq1[3, 3, 3, 3] - 864*Cqq3[1, 1, 3, 3] - 
          168*Cqq3[1, 3, 3, 1] + 966*Cqq3[2, 2, 3, 3] + 
          442*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] - 96*Cqu1[1, 1, 3, 3] + 
          135*Cqu1[2, 2, 3, 3] - 624*Cqu1[3, 3, 1, 1] + 
          930*Cqu1[3, 3, 2, 2] - 12*Cqu1[3, 3, 3, 3] + 96*Cud1[3, 3, 1, 1] + 
          96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] - 384*Cuu[1, 1, 3, 3] - 
          128*Cuu[1, 3, 3, 1] + 564*Cuu[2, 2, 3, 3] + 188*Cuu[2, 3, 3, 2]) - 
        32*MW2^3*MZ2*(174*Cqd1[3, 3, 1, 1] + 174*Cqd1[3, 3, 2, 2] + 
          174*Cqd1[3, 3, 3, 3] - 348*Cqq1[1, 1, 3, 3] - 
          184*Cqq1[1, 3, 3, 1] + 1062*Cqq1[2, 2, 3, 3] + 
          286*Cqq1[2, 3, 3, 2] + 204*Cqq1[3, 3, 3, 3] - 
          756*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] + 654*Cqq3[2, 2, 3, 3] + 
          422*Cqq3[2, 3, 3, 2] - 68*Cqq3[3, 3, 3, 3] - 102*Cqu1[1, 1, 3, 3] + 
          207*Cqu1[2, 2, 3, 3] - 348*Cqu1[3, 3, 1, 1] + 
          555*Cqu1[3, 3, 2, 2] + 30*Cqu1[3, 3, 3, 3] + 102*Cud1[3, 3, 1, 1] + 
          102*Cud1[3, 3, 2, 2] + 102*Cud1[3, 3, 3, 3] - 408*Cuu[1, 1, 3, 3] - 
          136*Cuu[1, 3, 3, 1] + 606*Cuu[2, 2, 3, 3] + 202*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(2289*Cqd1[3, 3, 1, 1] + 2289*Cqd1[3, 3, 2, 2] + 
          2289*Cqd1[3, 3, 3, 3] - 4578*Cqq1[1, 1, 3, 3] - 
          1324*Cqq1[1, 3, 3, 1] + 6102*Cqq1[2, 2, 3, 3] + 
          2236*Cqq1[2, 3, 3, 2] - 606*Cqq1[3, 3, 3, 3] - 
          3366*Cqq3[1, 1, 3, 3] - 1728*Cqq3[1, 3, 3, 1] + 
          7314*Cqq3[2, 2, 3, 3] + 1832*Cqq3[2, 3, 3, 2] + 
          202*Cqq3[3, 3, 3, 3] - 237*Cqu1[1, 1, 3, 3] - 81*Cqu1[2, 2, 3, 3] - 
          4578*Cqu1[3, 3, 1, 1] + 7080*Cqu1[3, 3, 2, 2] - 
          195*Cqu1[3, 3, 3, 3] + 237*Cud1[3, 3, 1, 1] + 
          237*Cud1[3, 3, 2, 2] + 237*Cud1[3, 3, 3, 3] - 948*Cuu[1, 1, 3, 3] - 
          316*Cuu[1, 3, 3, 1] + 2064*Cuu[2, 2, 3, 3] + 
          688*Cuu[2, 3, 3, 2])) + 
      2*MZ2*(64*MW2^4*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
          6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
          54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
          4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
          12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
          6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
          24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
          14*Cuu[2, 3, 3, 2]) - 16*MW2^3*MZ2*(60*Cqd1[3, 3, 1, 1] + 
          60*Cqd1[3, 3, 2, 2] + 60*Cqd1[3, 3, 3, 3] - 120*Cqq1[1, 1, 3, 3] - 
          56*Cqq1[1, 3, 3, 1] + 288*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] + 
          48*Cqq1[3, 3, 3, 3] - 216*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 
          192*Cqq3[2, 2, 3, 3] + 112*Cqq3[2, 3, 3, 2] - 16*Cqq3[3, 3, 3, 3] - 
          78*Cqu1[1, 1, 3, 3] + 225*Cqu1[2, 2, 3, 3] - 120*Cqu1[3, 3, 1, 1] + 
          183*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] + 78*Cud1[3, 3, 1, 1] + 
          78*Cud1[3, 3, 2, 2] + 78*Cud1[3, 3, 3, 3] - 312*Cuu[1, 1, 3, 3] - 
          104*Cuu[1, 3, 3, 1] + 492*Cuu[2, 2, 3, 3] + 164*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^2*(75*Cqd1[3, 3, 1, 1] + 75*Cqd1[3, 3, 2, 2] + 
          75*Cqd1[3, 3, 3, 3] - 150*Cqq1[1, 1, 3, 3] - 52*Cqq1[1, 3, 3, 1] + 
          252*Cqq1[2, 2, 3, 3] + 82*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          162*Cqq3[1, 1, 3, 3] - 48*Cqq3[1, 3, 3, 1] + 240*Cqq3[2, 2, 3, 3] + 
          86*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 129*Cqu1[1, 1, 3, 3] + 
          243*Cqu1[2, 2, 3, 3] - 150*Cqu1[3, 3, 1, 1] + 
          222*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] + 129*Cud1[3, 3, 1, 1] + 
          129*Cud1[3, 3, 2, 2] + 129*Cud1[3, 3, 3, 3] - 516*Cuu[1, 1, 3, 3] - 
          172*Cuu[1, 3, 3, 1] + 768*Cuu[2, 2, 3, 3] + 256*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(51*Cqd1[3, 3, 1, 1] + 51*Cqd1[3, 3, 2, 2] + 
          51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
          45*Cqq1[2, 2, 3, 3] + 32*Cqq1[2, 3, 3, 2] - 51*Cqq1[3, 3, 3, 3] - 
          51*Cqq3[1, 3, 3, 1] + 147*Cqq3[2, 2, 3, 3] - 2*Cqq3[2, 3, 3, 2] + 
          17*Cqq3[3, 3, 3, 3] - 204*Cqu1[1, 1, 3, 3] + 90*Cqu1[2, 2, 3, 3] - 
          102*Cqu1[3, 3, 1, 1] + 192*Cqu1[3, 3, 2, 2] - 
          102*Cqu1[3, 3, 3, 3] + 204*Cud1[3, 3, 1, 1] + 
          204*Cud1[3, 3, 2, 2] + 204*Cud1[3, 3, 3, 3] - 816*Cuu[1, 1, 3, 3] - 
          272*Cuu[1, 3, 3, 1] + 1536*Cuu[2, 2, 3, 3] + 512*Cuu[2, 3, 3, 2]) - 
        MW2*MZ2^3*(375*Cqd1[3, 3, 1, 1] + 375*Cqd1[3, 3, 2, 2] + 
          375*Cqd1[3, 3, 3, 3] - 750*Cqq1[1, 1, 3, 3] - 
          176*Cqq1[1, 3, 3, 1] + 702*Cqq1[2, 2, 3, 3] + 
          308*Cqq1[2, 3, 3, 2] - 222*Cqq1[3, 3, 3, 3] - 
          306*Cqq3[1, 1, 3, 3] - 324*Cqq3[1, 3, 3, 1] + 
          1146*Cqq3[2, 2, 3, 3] + 160*Cqq3[2, 3, 3, 2] + 
          74*Cqq3[3, 3, 3, 3] - 888*Cqu1[1, 1, 3, 3] + 
          1134*Cqu1[2, 2, 3, 3] - 750*Cqu1[3, 3, 1, 1] + 
          1272*Cqu1[3, 3, 2, 2] - 138*Cqu1[3, 3, 3, 3] + 
          888*Cud1[3, 3, 1, 1] + 888*Cud1[3, 3, 2, 2] + 
          888*Cud1[3, 3, 3, 3] - 3552*Cuu[1, 1, 3, 3] - 
          1184*Cuu[1, 3, 3, 1] + 5568*Cuu[2, 2, 3, 3] + 
          1856*Cuu[2, 3, 3, 2]))))/(12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (64*MW2^4*(-6*MT2*(6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 
         6*Cqd1[3, 3, 3, 3] - 12*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] + 
         54*Cqq1[2, 2, 3, 3] + 14*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
         36*Cqq3[1, 1, 3, 3] + 30*Cqq3[2, 2, 3, 3] + 22*Cqq3[2, 3, 3, 2] - 
         4*Cqq3[3, 3, 3, 3] - 6*Cqu1[1, 1, 3, 3] + 27*Cqu1[2, 2, 3, 3] - 
         12*Cqu1[3, 3, 1, 1] + 21*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
         6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] - 
         24*Cuu[1, 1, 3, 3] - 8*Cuu[1, 3, 3, 1] + 42*Cuu[2, 2, 3, 3] + 
         14*Cuu[2, 3, 3, 2]) + MZ2*(10*Cdd[1, 1, 1, 1] + 24*Cdd[1, 1, 2, 2] + 
         24*Cdd[1, 1, 3, 3] - 4*Cdd[1, 2, 2, 1] - 4*Cdd[1, 3, 3, 1] + 
         10*Cdd[2, 2, 2, 2] + 24*Cdd[2, 2, 3, 3] - 4*Cdd[2, 3, 3, 2] + 
         10*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 1, 1] + 6*Ced[1, 1, 2, 2] + 
         6*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 1, 1] + 6*Ced[2, 2, 2, 2] + 
         6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 1, 1] + 6*Ced[3, 3, 2, 2] + 
         6*Ced[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] + 21*Ceu[1, 1, 2, 2] - 
         12*Ceu[2, 2, 1, 1] + 21*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] + 
         21*Ceu[3, 3, 2, 2] + 6*Cld[1, 1, 1, 1] + 6*Cld[1, 1, 2, 2] + 
         6*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 1, 1] + 6*Cld[2, 2, 2, 2] + 
         6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 1, 1] + 6*Cld[3, 3, 2, 2] + 
         6*Cld[3, 3, 3, 3] - 6*Clq1[1, 1, 1, 1] + 27*Clq1[1, 1, 2, 2] + 
         6*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] + 27*Clq1[2, 2, 2, 2] + 
         6*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] + 27*Clq1[3, 3, 2, 2] + 
         6*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] - 15*Clq3[1, 1, 2, 2] + 
         6*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] - 15*Clq3[2, 2, 2, 2] + 
         6*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] - 15*Clq3[3, 3, 2, 2] + 
         6*Clq3[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] + 21*Clu[1, 1, 2, 2] - 
         12*Clu[2, 2, 1, 1] + 21*Clu[2, 2, 2, 2] - 12*Clu[3, 3, 1, 1] + 
         21*Clu[3, 3, 2, 2] - 12*Cqd1[1, 1, 1, 1] - 12*Cqd1[1, 1, 2, 2] - 
         12*Cqd1[1, 1, 3, 3] + 21*Cqd1[2, 2, 1, 1] + 21*Cqd1[2, 2, 2, 2] + 
         21*Cqd1[2, 2, 3, 3] + 18*Cqd1[3, 3, 1, 1] + 18*Cqd1[3, 3, 2, 2] + 
         18*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 6*Cqe[1, 1, 2, 2] - 
         6*Cqe[1, 1, 3, 3] + 27*Cqe[2, 2, 1, 1] + 27*Cqe[2, 2, 2, 2] + 
         27*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
         6*Cqe[3, 3, 3, 3] + 2*Cqq1[1, 1, 1, 1] - 42*Cqq1[1, 1, 2, 2] - 
         36*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 2, 2, 1] - 36*Cqq1[1, 3, 3, 1] - 
         42*Cqq1[2, 2, 2, 2] + 96*Cqq1[2, 2, 3, 3] + 52*Cqq1[2, 3, 3, 2] + 
         22*Cqq1[3, 3, 3, 3] + 114*Cqq3[1, 1, 1, 1] + 18*Cqq3[1, 1, 2, 2] + 
         36*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] + 12*Cqq3[1, 3, 3, 1] - 
         84*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] + 78*Cqq3[2, 3, 3, 2] + 
         30*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 1, 1] - 9*Cqu1[1, 1, 2, 2] - 
         6*Cqu1[1, 1, 3, 3] - 42*Cqu1[2, 2, 1, 1] - 75*Cqu1[2, 2, 2, 2] + 
         27*Cqu1[2, 2, 3, 3] - 36*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] + 
         6*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 1, 1] - 24*Cud1[1, 1, 2, 2] - 
         24*Cud1[1, 1, 3, 3] + 9*Cud1[2, 2, 1, 1] + 9*Cud1[2, 2, 2, 2] + 
         9*Cud1[2, 2, 3, 3] + 6*Cud1[3, 3, 1, 1] + 6*Cud1[3, 3, 2, 2] + 
         6*Cud1[3, 3, 3, 3] + 40*Cuu[1, 1, 1, 1] - 36*Cuu[1, 1, 2, 2] - 
         24*Cuu[1, 1, 3, 3] + 6*Cuu[1, 2, 2, 1] - 32*Cuu[1, 3, 3, 1] - 
         70*Cuu[2, 2, 2, 2] + 42*Cuu[2, 2, 3, 3] + 56*Cuu[2, 3, 3, 2])) - 
     16*MW2^3*MZ2*(-6*MT2*(60*Cqd1[3, 3, 1, 1] + 60*Cqd1[3, 3, 2, 2] + 
         60*Cqd1[3, 3, 3, 3] - 120*Cqq1[1, 1, 3, 3] - 20*Cqq1[1, 3, 3, 1] + 
         288*Cqq1[2, 2, 3, 3] + 17*Cqq1[2, 3, 3, 2] + 48*Cqq1[3, 3, 3, 3] - 
         216*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 192*Cqq3[2, 2, 3, 3] + 
         13*Cqq3[2, 3, 3, 2] - 52*Cqq3[3, 3, 3, 3] - 78*Cqu1[1, 1, 3, 3] + 
         225*Cqu1[2, 2, 3, 3] - 120*Cqu1[3, 3, 1, 1] + 183*Cqu1[3, 3, 2, 2] + 
         42*Cqu1[3, 3, 3, 3] + 78*Cud1[3, 3, 1, 1] + 78*Cud1[3, 3, 2, 2] + 
         78*Cud1[3, 3, 3, 3] - 312*Cuu[1, 1, 3, 3] - 140*Cuu[1, 3, 3, 1] + 
         492*Cuu[2, 2, 3, 3] + 227*Cuu[2, 3, 3, 2]) + 
       MZ2*(130*Cdd[1, 1, 1, 1] + 312*Cdd[1, 1, 2, 2] + 312*Cdd[1, 1, 3, 3] - 
         52*Cdd[1, 2, 2, 1] - 52*Cdd[1, 3, 3, 1] + 130*Cdd[2, 2, 2, 2] + 
         312*Cdd[2, 2, 3, 3] - 52*Cdd[2, 3, 3, 2] + 130*Cdd[3, 3, 3, 3] + 
         78*Ced[1, 1, 1, 1] + 78*Ced[1, 1, 2, 2] + 78*Ced[1, 1, 3, 3] + 
         78*Ced[2, 2, 1, 1] + 78*Ced[2, 2, 2, 2] + 78*Ced[2, 2, 3, 3] + 
         78*Ced[3, 3, 1, 1] + 78*Ced[3, 3, 2, 2] + 78*Ced[3, 3, 3, 3] - 
         156*Ceu[1, 1, 1, 1] + 246*Ceu[1, 1, 2, 2] - 156*Ceu[2, 2, 1, 1] + 
         246*Ceu[2, 2, 2, 2] - 156*Ceu[3, 3, 1, 1] + 246*Ceu[3, 3, 2, 2] + 
         78*Cld[1, 1, 1, 1] + 78*Cld[1, 1, 2, 2] + 78*Cld[1, 1, 3, 3] + 
         78*Cld[2, 2, 1, 1] + 78*Cld[2, 2, 2, 2] + 78*Cld[2, 2, 3, 3] + 
         78*Cld[3, 3, 1, 1] + 78*Cld[3, 3, 2, 2] + 78*Cld[3, 3, 3, 3] - 
         78*Clq1[1, 1, 1, 1] + 225*Clq1[1, 1, 2, 2] + 42*Clq1[1, 1, 3, 3] - 
         78*Clq1[2, 2, 1, 1] + 225*Clq1[2, 2, 2, 2] + 42*Clq1[2, 2, 3, 3] - 
         78*Clq1[3, 3, 1, 1] + 225*Clq1[3, 3, 2, 2] + 42*Clq1[3, 3, 3, 3] + 
         90*Clq3[1, 1, 1, 1] - 81*Clq3[1, 1, 2, 2] + 18*Clq3[1, 1, 3, 3] + 
         90*Clq3[2, 2, 1, 1] - 81*Clq3[2, 2, 2, 2] + 18*Clq3[2, 2, 3, 3] + 
         90*Clq3[3, 3, 1, 1] - 81*Clq3[3, 3, 2, 2] + 18*Clq3[3, 3, 3, 3] - 
         156*Clu[1, 1, 1, 1] + 246*Clu[1, 1, 2, 2] - 156*Clu[2, 2, 1, 1] + 
         246*Clu[2, 2, 2, 2] - 156*Clu[3, 3, 1, 1] + 246*Clu[3, 3, 2, 2] - 
         156*Cqd1[1, 1, 1, 1] - 156*Cqd1[1, 1, 2, 2] - 156*Cqd1[1, 1, 3, 3] + 
         147*Cqd1[2, 2, 1, 1] + 147*Cqd1[2, 2, 2, 2] + 147*Cqd1[2, 2, 3, 3] + 
         144*Cqd1[3, 3, 1, 1] + 144*Cqd1[3, 3, 2, 2] + 144*Cqd1[3, 3, 3, 3] - 
         78*Cqe[1, 1, 1, 1] - 78*Cqe[1, 1, 2, 2] - 78*Cqe[1, 1, 3, 3] + 
         225*Cqe[2, 2, 1, 1] + 225*Cqe[2, 2, 2, 2] + 225*Cqe[2, 2, 3, 3] + 
         42*Cqe[3, 3, 1, 1] + 42*Cqe[3, 3, 2, 2] + 42*Cqe[3, 3, 3, 3] + 
         98*Cqq1[1, 1, 1, 1] - 294*Cqq1[1, 1, 2, 2] - 288*Cqq1[1, 1, 3, 3] + 
         20*Cqq1[1, 2, 2, 1] - 228*Cqq1[1, 3, 3, 1] - 372*Cqq1[2, 2, 2, 2] + 
         330*Cqq1[2, 2, 3, 3] + 316*Cqq1[2, 3, 3, 2] + 58*Cqq1[3, 3, 3, 3] + 
         546*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 78*Cqq3[1, 2, 2, 1] - 
         36*Cqq3[1, 3, 3, 1] - 414*Cqq3[2, 2, 2, 2] + 198*Cqq3[2, 2, 3, 3] + 
         438*Cqq3[2, 3, 3, 2] + 90*Cqq3[3, 3, 3, 3] + 312*Cqu1[1, 1, 1, 1] - 
         90*Cqu1[1, 1, 2, 2] - 78*Cqu1[1, 1, 3, 3] - 294*Cqu1[2, 2, 1, 1] - 
         696*Cqu1[2, 2, 2, 2] + 225*Cqu1[2, 2, 3, 3] - 288*Cqu1[3, 3, 1, 1] + 
         219*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 312*Cud1[1, 1, 1, 1] - 
         312*Cud1[1, 1, 2, 2] - 312*Cud1[1, 1, 3, 3] + 90*Cud1[2, 2, 1, 1] + 
         90*Cud1[2, 2, 2, 2] + 90*Cud1[2, 2, 3, 3] + 78*Cud1[3, 3, 1, 1] + 
         78*Cud1[3, 3, 2, 2] + 78*Cud1[3, 3, 3, 3] + 520*Cuu[1, 1, 1, 1] - 
         360*Cuu[1, 1, 2, 2] - 312*Cuu[1, 1, 3, 3] + 60*Cuu[1, 2, 2, 1] - 
         416*Cuu[1, 3, 3, 1] - 820*Cuu[2, 2, 2, 2] + 492*Cuu[2, 2, 3, 3] + 
         656*Cuu[2, 3, 3, 2])) + 12*MW2^2*MZ2^2*
      (-6*MT2*(75*Cqd1[3, 3, 1, 1] + 75*Cqd1[3, 3, 2, 2] + 
         75*Cqd1[3, 3, 3, 3] - 150*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 3, 3, 1] + 
         252*Cqq1[2, 2, 3, 3] - 17*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
         162*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 240*Cqq3[2, 2, 3, 3] - 
         49*Cqq3[2, 3, 3, 2] - 38*Cqq3[3, 3, 3, 3] - 129*Cqu1[1, 1, 3, 3] + 
         243*Cqu1[2, 2, 3, 3] - 150*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
         21*Cqu1[3, 3, 3, 3] + 129*Cud1[3, 3, 1, 1] + 129*Cud1[3, 3, 2, 2] + 
         129*Cud1[3, 3, 3, 3] - 516*Cuu[1, 1, 3, 3] - 280*Cuu[1, 3, 3, 1] + 
         768*Cuu[2, 2, 3, 3] + 418*Cuu[2, 3, 3, 2]) + 
       MZ2*(215*Cdd[1, 1, 1, 1] + 516*Cdd[1, 1, 2, 2] + 516*Cdd[1, 1, 3, 3] - 
         86*Cdd[1, 2, 2, 1] - 86*Cdd[1, 3, 3, 1] + 215*Cdd[2, 2, 2, 2] + 
         516*Cdd[2, 2, 3, 3] - 86*Cdd[2, 3, 3, 2] + 215*Cdd[3, 3, 3, 3] + 
         129*Ced[1, 1, 1, 1] + 129*Ced[1, 1, 2, 2] + 129*Ced[1, 1, 3, 3] + 
         129*Ced[2, 2, 1, 1] + 129*Ced[2, 2, 2, 2] + 129*Ced[2, 2, 3, 3] + 
         129*Ced[3, 3, 1, 1] + 129*Ced[3, 3, 2, 2] + 129*Ced[3, 3, 3, 3] - 
         258*Ceu[1, 1, 1, 1] + 384*Ceu[1, 1, 2, 2] - 258*Ceu[2, 2, 1, 1] + 
         384*Ceu[2, 2, 2, 2] - 258*Ceu[3, 3, 1, 1] + 384*Ceu[3, 3, 2, 2] + 
         129*Cld[1, 1, 1, 1] + 129*Cld[1, 1, 2, 2] + 129*Cld[1, 1, 3, 3] + 
         129*Cld[2, 2, 1, 1] + 129*Cld[2, 2, 2, 2] + 129*Cld[2, 2, 3, 3] + 
         129*Cld[3, 3, 1, 1] + 129*Cld[3, 3, 2, 2] + 129*Cld[3, 3, 3, 3] - 
         129*Clq1[1, 1, 1, 1] + 243*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 
         129*Clq1[2, 2, 1, 1] + 243*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] - 
         129*Clq1[3, 3, 1, 1] + 243*Clq1[3, 3, 2, 2] + 21*Clq1[3, 3, 3, 3] + 
         51*Clq3[1, 1, 1, 1] - 93*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 
         51*Clq3[2, 2, 1, 1] - 93*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] + 
         51*Clq3[3, 3, 1, 1] - 93*Clq3[3, 3, 2, 2] - 3*Clq3[3, 3, 3, 3] - 
         258*Clu[1, 1, 1, 1] + 384*Clu[1, 1, 2, 2] - 258*Clu[2, 2, 1, 1] + 
         384*Clu[2, 2, 2, 2] - 258*Clu[3, 3, 1, 1] + 384*Clu[3, 3, 2, 2] - 
         258*Cqd1[1, 1, 1, 1] - 258*Cqd1[1, 1, 2, 2] - 258*Cqd1[1, 1, 3, 3] + 
         114*Cqd1[2, 2, 1, 1] + 114*Cqd1[2, 2, 2, 2] + 114*Cqd1[2, 2, 3, 3] + 
         117*Cqd1[3, 3, 1, 1] + 117*Cqd1[3, 3, 2, 2] + 117*Cqd1[3, 3, 3, 3] - 
         129*Cqe[1, 1, 1, 1] - 129*Cqe[1, 1, 2, 2] - 129*Cqe[1, 1, 3, 3] + 
         243*Cqe[2, 2, 1, 1] + 243*Cqe[2, 2, 2, 2] + 243*Cqe[2, 2, 3, 3] + 
         21*Cqe[3, 3, 1, 1] + 21*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 
         211*Cqq1[1, 1, 1, 1] - 228*Cqq1[1, 1, 2, 2] - 234*Cqq1[1, 1, 3, 3] + 
         40*Cqq1[1, 2, 2, 1] - 198*Cqq1[1, 3, 3, 1] - 399*Cqq1[2, 2, 2, 2] + 
         228*Cqq1[2, 2, 3, 3] + 338*Cqq1[2, 3, 3, 2] - 19*Cqq1[3, 3, 3, 3] + 
         267*Cqq3[1, 1, 1, 1] - 252*Cqq3[1, 1, 2, 2] - 198*Cqq3[1, 1, 3, 3] + 
         36*Cqq3[1, 2, 2, 1] - 174*Cqq3[1, 3, 3, 1] - 483*Cqq3[2, 2, 2, 2] + 
         144*Cqq3[2, 2, 3, 3] + 342*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 
         516*Cqu1[1, 1, 1, 1] - 126*Cqu1[1, 1, 2, 2] - 129*Cqu1[1, 1, 3, 3] - 
         228*Cqu1[2, 2, 1, 1] - 870*Cqu1[2, 2, 2, 2] + 243*Cqu1[2, 2, 3, 3] - 
         234*Cqu1[3, 3, 1, 1] + 240*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] - 
         516*Cud1[1, 1, 1, 1] - 516*Cud1[1, 1, 2, 2] - 516*Cud1[1, 1, 3, 3] + 
         126*Cud1[2, 2, 1, 1] + 126*Cud1[2, 2, 2, 2] + 126*Cud1[2, 2, 3, 3] + 
         129*Cud1[3, 3, 1, 1] + 129*Cud1[3, 3, 2, 2] + 129*Cud1[3, 3, 3, 3] + 
         860*Cuu[1, 1, 1, 1] - 504*Cuu[1, 1, 2, 2] - 516*Cuu[1, 1, 3, 3] + 
         84*Cuu[1, 2, 2, 1] - 688*Cuu[1, 3, 3, 1] - 1280*Cuu[2, 2, 2, 2] + 
         768*Cuu[2, 2, 3, 3] + 1024*Cuu[2, 3, 3, 2])) + 
     MZ2^4*(MZ2*(340*Cdd[1, 1, 1, 1] + 816*Cdd[1, 1, 2, 2] + 
         816*Cdd[1, 1, 3, 3] - 136*Cdd[1, 2, 2, 1] - 136*Cdd[1, 3, 3, 1] + 
         340*Cdd[2, 2, 2, 2] + 816*Cdd[2, 2, 3, 3] - 136*Cdd[2, 3, 3, 2] + 
         340*Cdd[3, 3, 3, 3] + 204*Ced[1, 1, 1, 1] + 204*Ced[1, 1, 2, 2] + 
         204*Ced[1, 1, 3, 3] + 204*Ced[2, 2, 1, 1] + 204*Ced[2, 2, 2, 2] + 
         204*Ced[2, 2, 3, 3] + 204*Ced[3, 3, 1, 1] + 204*Ced[3, 3, 2, 2] + 
         204*Ced[3, 3, 3, 3] - 408*Ceu[1, 1, 1, 1] + 768*Ceu[1, 1, 2, 2] - 
         408*Ceu[2, 2, 1, 1] + 768*Ceu[2, 2, 2, 2] - 408*Ceu[3, 3, 1, 1] + 
         768*Ceu[3, 3, 2, 2] + 204*Cld[1, 1, 1, 1] + 204*Cld[1, 1, 2, 2] + 
         204*Cld[1, 1, 3, 3] + 204*Cld[2, 2, 1, 1] + 204*Cld[2, 2, 2, 2] + 
         204*Cld[2, 2, 3, 3] + 204*Cld[3, 3, 1, 1] + 204*Cld[3, 3, 2, 2] + 
         204*Cld[3, 3, 3, 3] - 204*Clq1[1, 1, 1, 1] + 90*Clq1[1, 1, 2, 2] - 
         102*Clq1[1, 1, 3, 3] - 204*Clq1[2, 2, 1, 1] + 90*Clq1[2, 2, 2, 2] - 
         102*Clq1[2, 2, 3, 3] - 204*Clq1[3, 3, 1, 1] + 90*Clq1[3, 3, 2, 2] - 
         102*Clq1[3, 3, 3, 3] - 408*Clu[1, 1, 1, 1] + 768*Clu[1, 1, 2, 2] - 
         408*Clu[2, 2, 1, 1] + 768*Clu[2, 2, 2, 2] - 408*Clu[3, 3, 1, 1] + 
         768*Clu[3, 3, 2, 2] - 408*Cqd1[1, 1, 1, 1] - 408*Cqd1[1, 1, 2, 2] - 
         408*Cqd1[1, 1, 3, 3] - 114*Cqd1[2, 2, 1, 1] - 114*Cqd1[2, 2, 2, 2] - 
         114*Cqd1[2, 2, 3, 3] - 153*Cqd1[3, 3, 1, 1] - 153*Cqd1[3, 3, 2, 2] - 
         153*Cqd1[3, 3, 3, 3] - 204*Cqe[1, 1, 1, 1] - 204*Cqe[1, 1, 2, 2] - 
         204*Cqe[1, 1, 3, 3] + 90*Cqe[2, 2, 1, 1] + 90*Cqe[2, 2, 2, 2] + 
         90*Cqe[2, 2, 3, 3] - 102*Cqe[3, 3, 1, 1] - 102*Cqe[3, 3, 2, 2] - 
         102*Cqe[3, 3, 3, 3] + 374*Cqq1[1, 1, 1, 1] + 228*Cqq1[1, 1, 2, 2] + 
         306*Cqq1[1, 1, 3, 3] - 19*Cqq1[1, 2, 2, 1] - 102*Cqq1[1, 3, 3, 1] - 
         165*Cqq1[2, 2, 2, 2] + 159*Cqq1[2, 2, 3, 3] + 94*Cqq1[2, 3, 3, 2] + 
         34*Cqq1[3, 3, 3, 3] - 102*Cqq3[1, 1, 1, 1] - 57*Cqq3[1, 2, 2, 1] - 
         306*Cqq3[1, 3, 3, 1] + 45*Cqq3[2, 2, 2, 2] + 441*Cqq3[2, 2, 3, 3] - 
         12*Cqq3[2, 3, 3, 2] + 816*Cqu1[1, 1, 1, 1] - 360*Cqu1[1, 1, 2, 2] - 
         204*Cqu1[1, 1, 3, 3] + 228*Cqu1[2, 2, 1, 1] - 948*Cqu1[2, 2, 2, 2] + 
         90*Cqu1[2, 2, 3, 3] + 306*Cqu1[3, 3, 1, 1] + 12*Cqu1[3, 3, 2, 2] - 
         102*Cqu1[3, 3, 3, 3] - 816*Cud1[1, 1, 1, 1] - 816*Cud1[1, 1, 2, 2] - 
         816*Cud1[1, 1, 3, 3] + 360*Cud1[2, 2, 1, 1] + 360*Cud1[2, 2, 2, 2] + 
         360*Cud1[2, 2, 3, 3] + 204*Cud1[3, 3, 1, 1] + 204*Cud1[3, 3, 2, 2] + 
         204*Cud1[3, 3, 3, 3] + 1360*Cuu[1, 1, 1, 1] - 1440*Cuu[1, 1, 2, 2] - 
         816*Cuu[1, 1, 3, 3] + 240*Cuu[1, 2, 2, 1] - 1088*Cuu[1, 3, 3, 1] - 
         2560*Cuu[2, 2, 2, 2] + 1536*Cuu[2, 2, 3, 3] + 
         2048*Cuu[2, 3, 3, 2]) - 3*MT2*(102*Cqd1[3, 3, 1, 1] + 
         102*Cqd1[3, 3, 2, 2] + 102*Cqd1[3, 3, 3, 3] - 204*Cqq1[1, 1, 3, 3] + 
         119*Cqq1[1, 3, 3, 1] + 90*Cqq1[2, 2, 3, 3] - 224*Cqq1[2, 3, 3, 2] - 
         102*Cqq1[3, 3, 3, 3] + 357*Cqq3[1, 3, 3, 1] + 294*Cqq3[2, 2, 3, 3] + 
         14*Cqq3[2, 3, 3, 2] + 340*Cqq3[3, 3, 3, 3] - 408*Cqu1[1, 1, 3, 3] + 
         180*Cqu1[2, 2, 3, 3] - 204*Cqu1[3, 3, 1, 1] + 384*Cqu1[3, 3, 2, 2] - 
         204*Cqu1[3, 3, 3, 3] + 408*Cud1[3, 3, 1, 1] + 408*Cud1[3, 3, 2, 2] + 
         408*Cud1[3, 3, 3, 3] - 1632*Cuu[1, 1, 3, 3] - 1156*Cuu[1, 3, 3, 1] + 
         3072*Cuu[2, 2, 3, 3] + 2176*Cuu[2, 3, 3, 2])) + 
     MW2*MZ2^3*(6*MT2*(375*Cqd1[3, 3, 1, 1] + 375*Cqd1[3, 3, 2, 2] + 
         375*Cqd1[3, 3, 3, 3] - 750*Cqq1[1, 1, 3, 3] + 310*Cqq1[1, 3, 3, 1] + 
         702*Cqq1[2, 2, 3, 3] - 502*Cqq1[2, 3, 3, 2] - 222*Cqq1[3, 3, 3, 3] - 
         306*Cqq3[1, 1, 3, 3] + 216*Cqq3[1, 3, 3, 1] + 
         1146*Cqq3[2, 2, 3, 3] - 596*Cqq3[2, 3, 3, 2] + 
         128*Cqq3[3, 3, 3, 3] - 888*Cqu1[1, 1, 3, 3] + 
         1134*Cqu1[2, 2, 3, 3] - 750*Cqu1[3, 3, 1, 1] + 
         1272*Cqu1[3, 3, 2, 2] - 138*Cqu1[3, 3, 3, 3] + 
         888*Cud1[3, 3, 1, 1] + 888*Cud1[3, 3, 2, 2] + 888*Cud1[3, 3, 3, 3] - 
         3552*Cuu[1, 1, 3, 3] - 2210*Cuu[1, 3, 3, 1] + 5568*Cuu[2, 2, 3, 3] + 
         3368*Cuu[2, 3, 3, 2]) - MZ2*(1480*Cdd[1, 1, 1, 1] + 
         3552*Cdd[1, 1, 2, 2] + 3552*Cdd[1, 1, 3, 3] - 592*Cdd[1, 2, 2, 1] - 
         592*Cdd[1, 3, 3, 1] + 1480*Cdd[2, 2, 2, 2] + 3552*Cdd[2, 2, 3, 3] - 
         592*Cdd[2, 3, 3, 2] + 1480*Cdd[3, 3, 3, 3] + 888*Ced[1, 1, 1, 1] + 
         888*Ced[1, 1, 2, 2] + 888*Ced[1, 1, 3, 3] + 888*Ced[2, 2, 1, 1] + 
         888*Ced[2, 2, 2, 2] + 888*Ced[2, 2, 3, 3] + 888*Ced[3, 3, 1, 1] + 
         888*Ced[3, 3, 2, 2] + 888*Ced[3, 3, 3, 3] - 1776*Ceu[1, 1, 1, 1] + 
         2784*Ceu[1, 1, 2, 2] - 1776*Ceu[2, 2, 1, 1] + 2784*Ceu[2, 2, 2, 2] - 
         1776*Ceu[3, 3, 1, 1] + 2784*Ceu[3, 3, 2, 2] + 888*Cld[1, 1, 1, 1] + 
         888*Cld[1, 1, 2, 2] + 888*Cld[1, 1, 3, 3] + 888*Cld[2, 2, 1, 1] + 
         888*Cld[2, 2, 2, 2] + 888*Cld[2, 2, 3, 3] + 888*Cld[3, 3, 1, 1] + 
         888*Cld[3, 3, 2, 2] + 888*Cld[3, 3, 3, 3] - 888*Clq1[1, 1, 1, 1] + 
         1134*Clq1[1, 1, 2, 2] - 138*Clq1[1, 1, 3, 3] - 
         888*Clq1[2, 2, 1, 1] + 1134*Clq1[2, 2, 2, 2] - 
         138*Clq1[2, 2, 3, 3] - 888*Clq1[3, 3, 1, 1] + 
         1134*Clq1[3, 3, 2, 2] - 138*Clq1[3, 3, 3, 3] - 
         294*Clq3[1, 1, 2, 2] - 102*Clq3[1, 1, 3, 3] - 294*Clq3[2, 2, 2, 2] - 
         102*Clq3[2, 2, 3, 3] - 294*Clq3[3, 3, 2, 2] - 102*Clq3[3, 3, 3, 3] - 
         1776*Clu[1, 1, 1, 1] + 2784*Clu[1, 1, 2, 2] - 1776*Clu[2, 2, 1, 1] + 
         2784*Clu[2, 2, 2, 2] - 1776*Clu[3, 3, 1, 1] + 2784*Clu[3, 3, 2, 2] - 
         1776*Cqd1[1, 1, 1, 1] - 1776*Cqd1[1, 1, 2, 2] - 
         1776*Cqd1[1, 1, 3, 3] + 246*Cqd1[2, 2, 1, 1] + 
         246*Cqd1[2, 2, 2, 2] + 246*Cqd1[2, 2, 3, 3] + 99*Cqd1[3, 3, 1, 1] + 
         99*Cqd1[3, 3, 2, 2] + 99*Cqd1[3, 3, 3, 3] - 888*Cqe[1, 1, 1, 1] - 
         888*Cqe[1, 1, 2, 2] - 888*Cqe[1, 1, 3, 3] + 1134*Cqe[2, 2, 1, 1] + 
         1134*Cqe[2, 2, 2, 2] + 1134*Cqe[2, 2, 3, 3] - 138*Cqe[3, 3, 1, 1] - 
         138*Cqe[3, 3, 2, 2] - 138*Cqe[3, 3, 3, 3] + 1628*Cqq1[1, 1, 1, 1] - 
         492*Cqq1[1, 1, 2, 2] - 198*Cqq1[1, 1, 3, 3] + 188*Cqq1[1, 2, 2, 1] - 
         648*Cqq1[1, 3, 3, 1] - 1932*Cqq1[2, 2, 2, 2] + 
         114*Cqq1[2, 2, 3, 3] + 1288*Cqq1[2, 3, 3, 2] - 
         362*Cqq1[3, 3, 3, 3] - 444*Cqq3[1, 1, 1, 1] - 
         1764*Cqq3[1, 1, 2, 2] - 1530*Cqq3[1, 1, 3, 3] - 
         24*Cqq3[1, 2, 2, 1] - 1536*Cqq3[1, 3, 3, 1] - 
         1344*Cqq3[2, 2, 2, 2] + 1062*Cqq3[2, 2, 3, 3] + 
         780*Cqq3[2, 3, 3, 2] - 510*Cqq3[3, 3, 3, 3] + 
         3552*Cqu1[1, 1, 1, 1] - 1008*Cqu1[1, 1, 2, 2] - 
         888*Cqu1[1, 1, 3, 3] - 492*Cqu1[2, 2, 1, 1] - 
         5052*Cqu1[2, 2, 2, 2] + 1134*Cqu1[2, 2, 3, 3] - 
         198*Cqu1[3, 3, 1, 1] + 1308*Cqu1[3, 3, 2, 2] - 
         138*Cqu1[3, 3, 3, 3] - 3552*Cud1[1, 1, 1, 1] - 
         3552*Cud1[1, 1, 2, 2] - 3552*Cud1[1, 1, 3, 3] + 
         1008*Cud1[2, 2, 1, 1] + 1008*Cud1[2, 2, 2, 2] + 
         1008*Cud1[2, 2, 3, 3] + 888*Cud1[3, 3, 1, 1] + 
         888*Cud1[3, 3, 2, 2] + 888*Cud1[3, 3, 3, 3] + 5920*Cuu[1, 1, 1, 1] - 
         4032*Cuu[1, 1, 2, 2] - 3552*Cuu[1, 1, 3, 3] + 672*Cuu[1, 2, 2, 1] - 
         4736*Cuu[1, 3, 3, 1] - 9280*Cuu[2, 2, 2, 2] + 5568*Cuu[2, 2, 3, 3] + 
         7424*Cuu[2, 3, 3, 2])))/(18*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2)) + Class[6]*
  ((3*MT*MW2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
     (MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (4*Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (27*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) - (3*MT*MW*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/(2*Sqrt[2]*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CW2*MT*(2*MW2 + MZ2)*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2)*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*SW*
         CuB[3, 3] + 2*MW2*MZ*(64*MW2^4 - 48*MW2^3*MZ2 + 138*MW2^2*MZ2^2 + 
          53*MW2*MZ2^3 - 99*MZ2^4)*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
         SW*CuB[3, 3] + MZ*(384*MW2^5 + 32*MW2^4*MZ2 + 844*MW2^3*MZ2^2 + 
          96*MW2^2*MZ2^3 - 533*MW2*MZ2^4 + 68*MZ2^5)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
         SW*CuB[3, 3] + MZ*(1536*MW2^5 - 896*MW2^4*MZ2 + 3440*MW2^3*MZ2^2 + 
          1008*MW2^2*MZ2^3 - 2338*MW2*MZ2^4 + 85*MZ2^5)*CuW[3, 3])))/
    (2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (-3*MT2*(64*MW2^3 - 48*MW2^2*MZ2 - 6*MW2*MZ2^2 + 17*MZ2^3)*
       (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ2*(128*MW2^4 - 80*MW2^3*MZ2 - 24*MW2^2*MZ2^2 - 
          89*MW2*MZ2^3 + 65*MZ2^4)*CuB[3, 3] + 
        MZ*(768*MW2^5 + 64*MW2^4*MZ2 + 584*MW2^3*MZ2^2 + 156*MW2^2*MZ2^3 - 
          1057*MW2*MZ2^4 + 376*MZ2^5)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW))


==> anc/Re_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VMU^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
      49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[1, 1] - 
      34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Re_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (2*MZ2*VMU^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[1, 1] - 360*MW2^2*MZ2*CHe[1, 1] + 
    282*MW2*MZ2^2*CHe[1, 1] - 98*MZ2^3*CHe[1, 1] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[1, 1] - 272*MW2^2*MZ2*CHl1[1, 1] + 
    190*MW2*MZ2^2*CHl1[1, 1] - 49*MZ2^3*CHl1[1, 1] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[1, 1] - 272*MW2^2*MZ2*CHl3[1, 1] + 
    190*MW2*MZ2^2*CHl3[1, 1] - 49*MZ2^3*CHl3[1, 1] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Re_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (16*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*
   Class[3])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      239*CHe[1, 1] - 144*CHl1[1, 1] - 112*CHl3[1, 1] + 32*CHl3[2, 2] - 
      81*CHq1[1, 1] - 81*CHq1[2, 2] - 18*CHq1[3, 3] + 45*CHq3[1, 1] + 
      45*CHq3[2, 2] - 18*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
    4*MW2^2*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      231*CHe[1, 1] - 163*CHl1[1, 1] - 159*CHl3[1, 1] + 4*CHl3[2, 2] - 
      81*CHq1[1, 1] - 81*CHq1[2, 2] + 9*CHq1[3, 3] + 99*CHq3[1, 1] + 
      99*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
    MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
      49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
    16*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 56*CHe[1, 1] - 
      45*CHl1[1, 1] - 58*CHl3[1, 1] - 13*CHl3[2, 2] - 18*CHq1[1, 1] - 
      18*CHq1[2, 2] + 9*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] + 
      9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
    32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
      11*CHl1[1, 1] - 16*CHl3[1, 1] - 5*CHl3[2, 2] - 3*CHq1[1, 1] - 
      3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
      3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Re_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VALPHA^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VALPHA^2*
   Class[4])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) - 
 (2*MZ2*VALPHA^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
      49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[1, 1] - 
      34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Re_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (2*MZ2*VALPHAEFF^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[1, 1] - 360*MW2^2*MZ2*CHe[1, 1] + 
    282*MW2*MZ2^2*CHe[1, 1] - 98*MZ2^3*CHe[1, 1] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[1, 1] - 272*MW2^2*MZ2*CHl1[1, 1] + 
    190*MW2*MZ2^2*CHl1[1, 1] - 49*MZ2^3*CHl1[1, 1] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[1, 1] - 272*MW2^2*MZ2*CHl3[1, 1] + 
    190*MW2*MZ2^2*CHl3[1, 1] - 49*MZ2^3*CHl3[1, 1] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Re_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
     2408*MW2*MZ2^3 - 225*MZ2^4) + 4*MW2*(MW2*MZ2^5*(240369 - 27808*Pi^2) + 
     1168*MZ2^6*(-33 + 4*Pi^2) + 512*MW2^6*(-363 + 32*Pi^2) - 
     160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 32*MW2^4*MZ2^2*(-38541 + 3818*Pi^2) + 
     14*MW2^2*MZ2^4*(-47667 + 5456*Pi^2) - 8*MW2^3*MZ2^3*
      (-143115 + 15496*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(313125 - 30544*Pi^2) + 
     16*MW2^2*MZ2^4*(165399 - 19096*Pi^2) - 4672*MZ2^6*(-33 + 4*Pi^2) - 
     2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
     MW2*MZ2^5*(-960261 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
      (-1144335 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MT2*(2*MW2 + MZ2)*(6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 
      59*MZ2^3) + MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 1786*MW2*MZ2^2 + 
      15*MZ2^3) + 4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 678*MW2^2*MZ2^2 + 
      259*MW2*MZ2^3 + 30*MZ2^4) - 2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 
      2706*MW2^2*MZ2^2 + 1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
  (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
      MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
    4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
      MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 704*MW2^4*MZ2 + 
      4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
      4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*(48*MH2 + 4045*MZ2)))*
   B0i[bb0, 0, 0, MW2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - ((-1536*MW2^6 + 672*MW2^5*MZ2 + 1360*MW2^4*MZ2^2 + 
    32*MZ2^6 + MW2*MZ2^4*(32*MH2 + 19*MZ2) + 24*MW2^2*MZ2^3*(MH2 + 57*MZ2) - 
    20*MW2^3*MZ2^2*(4*MH2 + 119*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 
    234*MW2^2*MZ2^3 + 67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + 
 ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
      5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
      78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
      1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
      32*MW2*MZ2^3 - 5*MZ2^4) - 16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 
      98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((4*CWw*MW*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(-16*MW2*(5*MW2^2 - 14*MW2*MZ2 + 8*MZ2^2) + 
      MT2*(56*MW2^2 - 188*MW2*MZ2 + 113*MZ2^2))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (16*CWw*MW*MW2*MZ2^2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (16*CWw*MW*MW2*MZ2*(40*MW2^3 - 22*MW2^2*MZ2 - 13*MW2*MZ2^2 + 4*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (8*CWw*MW*MW2*(20*MW2^4 + 44*MW2^3*MZ2 - 33*MW2^2*MZ2^2 - 17*MW2*MZ2^3 + 
      4*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 
      49*MZ2^3)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] + (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*
   VMU^2*Class[3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((768*CHbox*(MT2 - MW2)*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
       198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
     CHD*(-9*MT2^2*MZ2*(20480*MW2^6 + 9536*MW2^5*MZ2 - 109056*MW2^4*MZ2^2 + 
         105768*MW2^3*MZ2^3 - 21172*MW2^2*MZ2^4 - 5550*MW2*MZ2^5 + 
         225*MZ2^6) + MT2*(-131072*MW2^8*(-21 + 2*Pi^2) + 
         11680*MZ2^8*(-33 + 4*Pi^2) + 4608*MW2^7*MZ2*(-2579 + 256*Pi^2) - 
         64*MW2^6*MZ2^2*(-364383 + 33136*Pi^2) + 3*MW2*MZ2^6*
          (2400*MH2 + 923011*MZ2 - 112128*MZ2*Pi^2) + 72*MW2^4*MZ2^3*
          (720*MH2 + 82059*MZ2 + 16*MZ2*Pi^2) + 384*MW2^5*MZ2^2*
          (-75*MH2 - 59249*MZ2 + 4372*MZ2*Pi^2) - 108*MW2^3*MZ2^4*
          (180*MH2 - 77533*MZ2 + 10496*MZ2*Pi^2) + 2*MW2^2*MZ2^5*
          (-5940*MH2 - 4026159*MZ2 + 472352*MZ2*Pi^2)) + 
       8*MW2*(1460*MZ2^8*(33 - 4*Pi^2) + 16384*MW2^8*(-21 + 2*Pi^2) - 
         576*MW2^7*MZ2*(-2619 + 256*Pi^2) + 64*MW2^6*MZ2^2*
          (-45279 + 4142*Pi^2) + 48*MW2^5*MZ2^2*(75*MH2 + 56450*MZ2 - 
           4372*MZ2*Pi^2) + MW2^2*MZ2^5*(1485*MH2 + 
           4*MZ2*(249669 - 29522*Pi^2)) - 144*MW2^4*MZ2^3*
          (45*MH2 + MZ2*(4272 + Pi^2)) + 12*MW2*MZ2^6*
          (-75*MH2 + MZ2*(-28823 + 3504*Pi^2)) + 9*MW2^3*MZ2^4*
          (270*MH2 + MZ2*(-118649 + 15744*Pi^2)))))/
    (1296*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (16*Alfas*CHD*MW2*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*QCD*VMU^2)/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-4*CHbox*MH2*(MH2 - MW2)*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*MW2*MZ2*(MH2^2*(56*MW2^3 - 228*MW2^2*MZ2 + 237*MW2*MZ2^2 - 
          71*MZ2^3) + MH2*(1144*MW2^4 - 1932*MW2^3*MZ2 + 573*MW2^2*MZ2^2 + 
          566*MW2*MZ2^3 - 300*MZ2^4) - 24*MW2*(80*MW2^4 - 144*MW2^3*MZ2 + 
          54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)))*B0i[bb0, 0, 0, MH2])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MT2*(2*MT2^2*MW2*(3968*MW2^5 + 3488*MW2^4*MZ2 - 35040*MW2^3*MZ2^2 + 
        36036*MW2^2*MZ2^3 - 4780*MW2*MZ2^4 - 3705*MZ2^5) + 
      16*MW2^3*(880*MW2^5 + 544*MW2^4*MZ2 - 4254*MW2^3*MZ2^2 + 
        3393*MW2^2*MZ2^3 - 95*MW2*MZ2^4 - 420*MZ2^5) + 
      3*MT2^3*(1024*MW2^5 - 832*MW2^4*MZ2 + 2352*MW2^3*MZ2^2 - 
        3720*MW2^2*MZ2^3 + 878*MW2*MZ2^4 + 395*MZ2^5) + 
      MT2*MW2^2*(-25088*MW2^5 - 10304*MW2^4*MZ2 + 125904*MW2^3*MZ2^2 - 
        113256*MW2^2*MZ2^3 + 9634*MW2*MZ2^4 + 12225*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (CW2*(-32*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*
       MZ2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5) + CHD*(8*MH2^2*(MT2 - MW2)^2*MW2*MZ2*
         (160*MW2^4 - 232*MW2^3*MZ2 - 120*MW2^2*MZ2^2 + 303*MW2*MZ2^3 - 
          111*MZ2^4) + MH2*(-3*MT2^3*(1024*MW2^6 - 3136*MW2^5*MZ2 + 
            3312*MW2^4*MZ2^2 - 984*MW2^3*MZ2^3 - 586*MW2^2*MZ2^4 + 
            445*MW2*MZ2^5 - 75*MZ2^6) - 8*MW2^2*(4800*MW2^7 - 
            12848*MW2^6*MZ2 + 4976*MW2^5*MZ2^2 + 11646*MW2^4*MZ2^3 - 
            9260*MW2^3*MZ2^4 - 908*MW2^2*MZ2^5 + 1527*MW2*MZ2^6 + 40*MZ2^7) - 
          2*MT2^2*(16128*MW2^7 - 43904*MW2^6*MZ2 + 15344*MW2^5*MZ2^2 + 
            44784*MW2^4*MZ2^3 - 34778*MW2^3*MZ2^4 - 3695*MW2^2*MZ2^5 + 
            5853*MW2*MZ2^6 + 160*MZ2^7) + MT2*MW2*(73728*MW2^7 - 
            202880*MW2^6*MZ2 + 88496*MW2^5*MZ2^2 + 172656*MW2^4*MZ2^3 - 
            144638*MW2^3*MZ2^4 - 11411*MW2^2*MZ2^5 + 22977*MW2*MZ2^6 + 
            640*MZ2^7)) + MW2*(3*MT2^3*(1024*MW2^6 - 3136*MW2^5*MZ2 + 
            3312*MW2^4*MZ2^2 - 984*MW2^3*MZ2^3 - 586*MW2^2*MZ2^4 + 
            445*MW2*MZ2^5 - 75*MZ2^6) + 8*MW2^2*(4800*MW2^7 - 
            12288*MW2^6*MZ2 + 3192*MW2^5*MZ2^2 + 13548*MW2^4*MZ2^3 - 
            9752*MW2^3*MZ2^4 - 1274*MW2^2*MZ2^5 + 1707*MW2*MZ2^6 + 
            40*MZ2^7) + 2*MT2^2*(16128*MW2^7 - 41664*MW2^6*MZ2 + 
            8208*MW2^5*MZ2^2 + 52392*MW2^4*MZ2^3 - 36746*MW2^3*MZ2^4 - 
            5159*MW2^2*MZ2^5 + 6573*MW2*MZ2^6 + 160*MZ2^7) - 
          MT2*MW2*(73728*MW2^7 - 193920*MW2^6*MZ2 + 59952*MW2^5*MZ2^2 + 
            203088*MW2^4*MZ2^3 - 152510*MW2^3*MZ2^4 - 17267*MW2^2*MZ2^5 + 
            25857*MW2*MZ2^6 + 640*MZ2^7))))*B0i[bb0, 0, 0, MW2])/
    (72*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - ((16*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-6528*MW2^8 + 2560*MW2^7*MZ2 + 19104*MW2^6*MZ2^2 + 160*MZ2^8 + 
        20*MW2*MZ2^6*(8*MH2 + 13*MZ2) + MW2^2*MZ2^5*(20*MH2 + 779*MZ2) + 
        6*MW2^4*MZ2^3*(344*MH2 + 1507*MZ2) - 8*MW2^5*MZ2^2*
         (108*MH2 + 2687*MZ2) - MW2^3*MZ2^4*(1380*MH2 + 3989*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - (4*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(40*MW2^4 + 36*MW2^3*MZ2 - 
      123*MW2^2*MZ2^2 + 39*MW2*MZ2^3 + 10*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(-160*MW2^3 + 72*MW2^2*MZ2 + 192*MW2*MZ2^2 - 111*MZ2^3) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2*(-10368*MW2^6 - 288*MW2^5*MZ2 + 21696*MW2^4*MZ2^2 - 
      9564*MW2^3*MZ2^3 - 2300*MW2^2*MZ2^4 + 685*MW2*MZ2^5 + 40*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*MZ2*(216*MW2^3 - 300*MW2^2*MZ2 + 45*MW2*MZ2^2 + 40*MZ2^3)) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(6*MT2^2*(128*MW2^4 - 480*MW2^3*MZ2 + 648*MW2^2*MZ2^2 - 
        384*MW2*MZ2^3 + 85*MZ2^4) + MW2*(-2688*MW2^5 - 256*MW2^4*MZ2 + 
        3296*MW2^3*MZ2^2 + 1032*MW2^2*MZ2^3 - 1794*MW2*MZ2^4 + 203*MZ2^5) + 
      MT2*(-3200*MW2^5 + 6400*MW2^4*MZ2 + 9264*MW2^3*MZ2^2 - 
        19152*MW2^2*MZ2^3 + 6856*MW2*MZ2^4 + 255*MZ2^5))*
     B0i[bb0, MZ2, MT2, MT2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(-18*MT2^2*(512*MW2^5 - 1344*MW2^4*MZ2 + 1264*MW2^3*MZ2^2 - 
        440*MW2^2*MZ2^3 - 10*MW2*MZ2^4 + 25*MZ2^5) + 
      16*MW2^2*(7104*MW2^5 + 3776*MW2^4*MZ2 - 14072*MW2^3*MZ2^2 - 
        420*MW2^2*MZ2^3 + 3718*MW2*MZ2^4 + 191*MZ2^5) - 
      9*MT2*(1024*MW2^6 - 1152*MW2^5*MZ2 - 992*MW2^4*MZ2^2 + 
        1824*MW2^3*MZ2^3 - 620*MW2^2*MZ2^4 - 60*MW2*MZ2^5 + 25*MZ2^6))*
     B0i[bb0, MZ2, MW2, MW2])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^3*(-1408*MW2^5 + 1504*MW2^4*MZ2 + 5064*MW2^3*MZ2^2 - 
      6664*MW2^2*MZ2^3 + 1221*MW2*MZ2^4 + 490*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHD*(32*MW2^2 - 20*MW2*MZ2 - 5*MZ2^2)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHD*MW2^2*(MW2 + MZ2)^2*(1088*MW2^4 - 3104*MW2^3*MZ2 + 2496*MW2^2*MZ2^2 - 
      444*MW2*MZ2^3 - 93*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2*(2*MW2*(MW2 + MZ2)^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2) + 
      MT2^3*(32*MW2^2 - 72*MW2*MZ2 + 34*MZ2^2) + 
      MT2^2*(48*MW2^3 + 104*MW2^2*MZ2 - 114*MW2*MZ2^2 + MZ2^3) + 
      2*MT2*MW2*(-96*MW2^3 - 20*MW2^2*MZ2 + 39*MW2*MZ2^2 + 32*MZ2^3))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[3] + 
 (32*CHWB*CW*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHWB*CW2*(3*MT2^2*(81920*MW2^7 + 16*MW2^3*MZ2^4*(21181 - 13230*SW2) + 
        5*MZ2^7*(1529 - 1717*SW2) - 2624*MW2^5*MZ2^2*(-323 + 146*SW2) + 
        2912*MW2^4*MZ2^3*(-278 + 187*SW2) + 128*MW2^6*MZ2*(-3313 + 640*SW2) - 
        2*MW2^2*MZ2^5*(1685 + 51094*SW2) + MW2*MZ2^6*(-39043 + 79228*SW2)) - 
      MT2*(4423680*MW2^8 + 128*MW2^7*MZ2*(-195753 + 256*(51 + 8*Pi^2)*SW2) - 
        64*MW2^6*MZ2^2*(-983067 + 2*(54975 + 10384*Pi^2)*SW2) + 
        48*MW2^4*MZ2^3*(12*MH2*(-56 + 5*SW2) + MZ2*(1799853 - 281646*SW2 - 
            75760*Pi^2*SW2)) + MZ2^7*(-720*MH2*(-4 + SW2) + 
          MZ2*(682095 - 426711*SW2 - 26912*Pi^2*SW2)) + 
        96*MW2^5*MZ2^2*(120*MH2 + MZ2*(-957812 + 132151*SW2 + 
            30560*Pi^2*SW2)) + MW2*MZ2^6*(36*MH2*(-212 + 33*SW2) + 
          MZ2*(-5721678 + 2667561*SW2 + 280640*Pi^2*SW2)) + 
        2*MW2^3*MZ2^4*(-1296*MH2*(-11 + 2*SW2) + 
          MZ2*(-27097581 + 5376330*SW2 + 1354496*Pi^2*SW2)) + 
        3*MW2^2*MZ2^5*(72*MH2*(-14 + 9*SW2) + 
          MZ2*(7502939 - 32*(70681 + 12418*Pi^2)*SW2))) + 
      MW2*(4177920*MW2^8 + 512*MW2^7*MZ2*(-46413 + 32*(87 + 16*Pi^2)*SW2) - 
        256*MW2^6*MZ2^2*(-235551 + (22917 + 5192*Pi^2)*SW2) + 
        12*MW2^2*MZ2^5*(18*MH2*(-14 + 9*SW2) + MZ2*(1886778 - 585309*SW2 - 
            99344*Pi^2*SW2)) + MZ2^7*(-720*MH2*(-4 + SW2) + 
          MZ2*(682095 - 426711*SW2 - 26912*Pi^2*SW2)) + 
        MW2*MZ2^6*(36*MH2*(-212 + 33*SW2) + MZ2*(-5748663 + 2690886*SW2 + 
            280640*Pi^2*SW2)) + 192*MW2^5*MZ2^2*(60*MH2 + 
          MZ2*(-465771 + 8*(7179 + 1910*Pi^2)*SW2)) - 
        8*MW2^3*MZ2^4*(324*MH2*(-11 + 2*SW2) + 
          MZ2*(6774225 - 26*(53241 + 13024*Pi^2)*SW2)) + 
        96*MW2^4*MZ2^3*(6*MH2*(-56 + 5*SW2) + 
          MZ2*(888877 - 2*(67131 + 18940*Pi^2)*SW2)))))/
    (324*MW*(MT2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (32*Alfas*CHWB*MW2*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*QCD*SW*VMU^2)/
    (3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-192*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*MW*(MH2^2*(5504*MW2^6 + 2*MW2^2*MZ2^4*(10191 - 5360*SW2) + 
          5*MZ2^6*(115 - 147*SW2) + 64*MW2^5*MZ2*(-367 + 106*SW2) - 
          64*MW2^4*MZ2^2*(-651 + 293*SW2) + 16*MW2^3*MZ2^3*
           (-2447 + 1234*SW2) + MW2*MZ2^5*(-5485 + 3718*SW2)) - 
        2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(3968*MW2^4 + 
          MZ2^4*(2045 - 2621*SW2) + 4*MW2^2*MZ2^2*(4153 - 2018*SW2) + 
          8*MW2^3*MZ2*(-1649 + 616*SW2) + MW2*MZ2^3*(-9433 + 6572*SW2)) + 
        MH2*MW2*(57984*MW2^6 + 5*MZ2^6*(3975 - 4519*SW2) + 
          64*MW2^5*MZ2*(-4419 + 1126*SW2) - 192*MW2^4*MZ2^2*
           (-3023 + 1251*SW2) + 48*MW2^3*MZ2^3*(-13383 + 7274*SW2) - 
          30*MW2^2*MZ2^4*(-13495 + 9248*SW2) + MW2*MZ2^5*
           (-137925 + 120154*SW2))))*B0i[bb0, 0, 0, MH2])/
    (72*(MH2 - MW2)*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MT2*(36*MT2^3*MZ2^2*(20*MZ2^5 + 2*MW2^3*MZ2^2*(526 - 309*SW2) + 
        80*MW2^5*(6 + SW2) + 43*MW2*MZ2^4*(-1 + 4*SW2) + 
        16*MW2^4*MZ2*(-76 + 31*SW2) - MW2^2*MZ2^3*(290 + 79*SW2)) + 
      2*MT2*MW2^2*(40960*MW2^7 + 2*MW2^2*MZ2^5*(7685 - 35429*SW2) + 
        4*MW2^3*MZ2^4*(31634 - 18081*SW2) + 5*MZ2^7*(724 + 37*SW2) + 
        128*MW2^6*MZ2*(-1553 + 320*SW2) + 64*MW2^4*MZ2^3*(-5411 + 3937*SW2) - 
        32*MW2^5*MZ2^2*(-11902 + 5815*SW2) + 2*MW2*MZ2^6*
         (-11104 + 18277*SW2)) - MW2^3*(40960*MW2^7 + 
        2560*MW2^6*MZ2*(-79 + 16*SW2) + 5*MZ2^7*(787 + 127*SW2) - 
        64*MW2^5*MZ2^2*(-6005 + 3038*SW2) - 16*MW2^3*MZ2^4*
         (-7184 + 3879*SW2) + 64*MW2^4*MZ2^3*(-5312 + 3955*SW2) - 
        8*MW2^2*MZ2^5*(-2756 + 9179*SW2) + MW2*MZ2^6*(-23999 + 34268*SW2)) - 
      2*MT2^2*MW2*(20480*MW2^7 + 8*MW2^3*MZ2^4*(11459 - 6498*SW2) + 
        10*MZ2^7*(235 + 7*SW2) - 448*MW2^5*MZ2^2*(-454 + 199*SW2) + 
        64*MW2^6*MZ2*(-1553 + 320*SW2) + 5*MW2*MZ2^6*(-2453 + 4514*SW2) + 
        16*MW2^4*MZ2^3*(-12874 + 8531*SW2) - MW2^2*MZ2^5*(145 + 36806*SW2)))*
     B0i[bb0, 0, 0, MT2])/(54*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((96*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*MW*(-2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(480*MW2^5 + 20*MZ2^5 + 
          4*MW2^3*MZ2^2*(263 - 168*SW2) + 64*MW2^4*MZ2*(-19 + 10*SW2) - 
          2*MW2^2*MZ2^3*(145 + 56*SW2) + MW2*MZ2^4*(-43 + 192*SW2)) + 
        MW2*(12*MT2^3*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
            21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
          MT2^2*(-16896*MW2^9 + 40*MZ2^9 + MW2^3*MZ2^6*(29199 - 48524*SW2) + 
            MW2*MZ2^8*(6089 - 893*SW2) - 512*MW2^8*MZ2*(-203 + 33*SW2) + 
            64*MW2^7*MZ2^2*(-4541 + 1834*SW2) - 24*MW2^4*MZ2^5*
             (-4795 + 3484*SW2) - 64*MW2^6*MZ2^3*(-6896 + 4511*SW2) + 
            5*MW2^2*MZ2^7*(-6240 + 5449*SW2) + 8*MW2^5*MZ2^4*
             (-44621 + 36738*SW2)) + MW2^2*(-16896*MW2^9 + 40*MZ2^9 + 
            MW2^3*MZ2^6*(29199 - 51272*SW2) + MW2*MZ2^8*(6089 - 863*SW2) - 
            512*MW2^8*MZ2*(-203 + 33*SW2) + 1216*MW2^7*MZ2^2*
             (-239 + 100*SW2) - 24*MW2^4*MZ2^5*(-4795 + 3511*SW2) - 
            64*MW2^6*MZ2^3*(-6896 + 4691*SW2) + MW2^2*MZ2^7*
             (-31200 + 28163*SW2) + 8*MW2^5*MZ2^4*(-44621 + 37956*SW2)) + 
          MT2*MW2*(33792*MW2^9 - 80*MZ2^9 + MW2^2*MZ2^7*(61320 - 55747*SW2) + 
            128*MW2^8*MZ2*(-1615 + 264*SW2) + MW2*MZ2^8*(-11953 + 1891*SW2) - 
            64*MW2^7*MZ2^2*(-9001 + 3731*SW2) + 7*MW2^3*MZ2^6*
             (-8151 + 14224*SW2) + 32*MW2^6*MZ2^3*(-27296 + 18407*SW2) + 
            6*MW2^4*MZ2^5*(-38033 + 28208*SW2) - 8*MW2^5*MZ2^4*
             (-88288 + 74847*SW2))) + 
        MH2*(-12*MT2^3*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
            198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
          MT2^2*(16896*MW2^9 - 40*MZ2^9 + MW2^2*MZ2^7*(31074 - 28769*SW2) + 
            16*MW2^5*MZ2^4*(22027 - 18709*SW2) + 512*MW2^8*MZ2*
             (-203 + 33*SW2) - 128*MW2^7*MZ2^2*(-2263 + 917*SW2) + 
            192*MW2^6*MZ2^3*(-2281 + 1512*SW2) + MW2*MZ2^8*
             (-6049 + 1613*SW2) + 4*MW2^4*MZ2^5*(-28099 + 22406*SW2) + 
            MW2^3*MZ2^6*(-29693 + 47160*SW2)) + MW2^2*(16896*MW2^9 - 
            40*MZ2^9 + MW2^2*MZ2^7*(31074 - 29687*SW2) + 16*MW2^5*MZ2^4*
             (22027 - 19318*SW2) + 512*MW2^8*MZ2*(-203 + 33*SW2) - 
            128*MW2^7*MZ2^2*(-2263 + 950*SW2) + 192*MW2^6*MZ2^3*
             (-2281 + 1572*SW2) + MW2*MZ2^8*(-6049 + 1583*SW2) + 
            4*MW2^4*MZ2^5*(-28099 + 22568*SW2) + MW2^3*MZ2^6*
             (-29693 + 49908*SW2)) + MT2*MW2*(-33792*MW2^9 + 80*MZ2^9 + 
            2*MW2^4*MZ2^5*(111415 - 90632*SW2) + 5*MW2^3*MZ2^6*
             (11609 - 19368*SW2) + MW2*MZ2^8*(11873 - 3331*SW2) - 
            128*MW2^8*MZ2*(-1615 + 264*SW2) + 64*MW2^7*MZ2^2*
             (-8971 + 3731*SW2) - 96*MW2^6*MZ2^3*(-9028 + 6169*SW2) + 
            MW2^2*MZ2^7*(-61068 + 58795*SW2) + 8*MW2^5*MZ2^4*
             (-87154 + 76207*SW2)))))*B0i[bb0, 0, 0, MW2])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW*SW2) - 
   ((144*MW*MW2*MZ*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW*(-(CHW*(MW2 + MZ2)) - 
        CHB*MZ2*SW2) + CHWB*(-36864*MW2^10 + 120*MZ2^10 - 
        1152*MW2^9*MZ2*(-119 + 32*SW2) + 64*MW2^8*MZ2^2*(-1699 + 1260*SW2) + 
        2*MW2*MZ2^8*(MZ2*(6331 - 864*SW2) + 60*MH2*(-3 + 4*SW2)) + 
        MW2^4*MZ2^5*(MZ2*(310915 - 150936*SW2) + 12*MH2*(233 + 116*SW2)) - 
        96*MW2^7*MZ2^2*(10*MH2 + MZ2*(3199 + 502*SW2)) - 
        96*MW2^6*MZ2^3*(10*MH2*(-3 + 2*SW2) + MZ2*(-8543 + 796*SW2)) + 
        6*MW2^3*MZ2^6*(-(MH2*(375 + 388*SW2)) + 5*MZ2*(1052 + 901*SW2)) + 
        3*MW2^2*MZ2^7*(MH2*(458 - 40*SW2) + MZ2*(-20121 + 3586*SW2)) + 
        2*MW2^5*MZ2^4*(12*MH2*(-145 + 104*SW2) + MZ2*(-399703 + 97692*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(54*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW*SW2) + (2*CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
     (160*MW2^5 - 96*MW2^4*MZ2 - 492*MW2^3*MZ2^2 + 594*MW2^2*MZ2^3 - 
      149*MW2*MZ2^4 - 20*MZ2^5)*SW*B0i[bb0, MW2, 0, MT2])/
    (3*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(160*MW2^5 - 96*MW2^4*MZ2 - 
        492*MW2^3*MZ2^2 + 594*MW2^2*MZ2^3 - 149*MW2*MZ2^4 - 20*MZ2^5)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(9*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW2) - (CHWB*CW*(7680*MW2^8 - 40320*MW2^7*MZ2 + 42432*MW2^6*MZ2^2 + 
      30672*MW2^5*MZ2^3 - 61656*MW2^4*MZ2^4 + 18848*MW2^3*MZ2^5 + 
      3930*MW2^2*MZ2^6 - 1269*MW2*MZ2^7 - 20*MZ2^8)*SW*
     B0i[bb0, MW2, MW2, MZ2])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - ((-192*MW2*MZ*(MH2 - 2*MZ2)*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(MH2^2*(5760*MW2^6 + 5*MZ2^6*(345 - 313*SW2) + 
          64*MW2^5*MZ2*(-429 + 70*SW2) - 192*MW2^4*MZ2^2*(-287 + 109*SW2) + 
          48*MW2^3*MZ2^3*(-1243 + 778*SW2) - 6*MW2^2*MZ2^4*
           (-6131 + 5168*SW2) + MW2*MZ2^5*(-12255 + 11722*SW2)) + 
        12*(5632*MW2^8 + MW2*MZ2^7*(16115 - 13331*SW2) + 
          5632*MW2^7*MZ2*(-3 + SW2) + 120*MZ2^8*(-15 + 19*SW2) - 
          64*MW2^6*MZ2^2*(7 + 136*SW2) - 64*MW2^5*MZ2^3*(-1079 + 295*SW2) - 
          200*MW2^3*MZ2^5*(-593 + 333*SW2) + 8*MW2^4*MZ2^4*
           (-16297 + 7608*SW2) + 3*MW2^2*MZ2^6*(-19961 + 12928*SW2)) - 
        4*MH2*(20096*MW2^7 + 2*MW2^3*MZ2^4*(137761 - 83176*SW2) + 
          64*MW2^6*MZ2*(-1719 + 374*SW2) + 10*MZ2^7*(-425 + 489*SW2) - 
          45*MW2*MZ2^6*(-805 + 691*SW2) - 64*MW2^5*MZ2^2*(-4063 + 1563*SW2) + 
          16*MW2^4*MZ2^3*(-21509 + 10938*SW2) + 5*MW2^2*MZ2^5*
           (-26693 + 18738*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW*SW2) + 
   (CHWB*CW2*(-9216*MW2^8 - 1360*MZ2^8 + MW2^2*MZ2^6*(503 - 6456*SW2) - 
      1152*MW2^7*MZ2*(-19 + 8*SW2) + 64*MW2^6*MZ2^2*(-347 + 72*SW2) - 
      64*MW2^5*MZ2^3*(-151 + 201*SW2) - 6*MW2^3*MZ2^5*(1835 + 508*SW2) + 
      32*MW2^4*MZ2^4*(236 + 717*SW2) + MW2*MZ2^7*(4079 + 1494*SW2) + 
      18*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (32*MW2^3 - 8*MW2*MZ2^2*(-4 + SW2) + 8*MW2^2*MZ2*(-7 + 4*SW2) - 
        MZ2^3*(5 + 12*SW2)) + MT2*(45568*MW2^7 + 8*MW2^3*MZ2^4*
         (14125 - 11862*SW2) + 5*MZ2^7*(157 - 116*SW2) + 
        512*MW2^6*MZ2*(-431 + 89*SW2) - 64*MW2^5*MZ2^2*(-6455 + 2966*SW2) + 
        64*MW2^4*MZ2^3*(-5555 + 4153*SW2) - 8*MW2^2*MZ2^5*
         (-2567 + 7775*SW2) + MW2*MZ2^6*(-16709 + 37976*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(54*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*CW*(9*MT2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (32*MW2^5 + 4*MW2^2*MZ2^3*(12 - 7*SW2) + 3*MZ2^5*SW2 - 
        10*MW2*MZ2^4*(2 + SW2) + 16*MW2^4*MZ2*(-3 + 2*SW2) + 
        12*MW2^3*MZ2^2*(-1 + 2*SW2)) + 18*MT2^2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(16*MW2^4 + 2*MW2^2*MZ2^2*(17 - 6*SW2) + 3*MZ2^4*SW2 + 
        8*MW2^3*MZ2*(-5 + 2*SW2) - 2*MW2*MZ2^3*(5 + 2*SW2)) - 
      2*MZ2*(2*MW2 + MZ2)*(10816*MW2^6 - 20*MZ2^6 + 
        MW2*MZ2^5*(1103 - 608*SW2) + 1792*MW2^5*MZ2*(-13 + 10*SW2) - 
        44*MW2^3*MZ2^3*(-95 + 196*SW2) - 8*MW2^4*MZ2^2*(-1595 + 2032*SW2) + 
        4*MW2^2*MZ2^4*(-1361 + 2222*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*MW2^2*MZ2*(2304*MW2^5 - 4128*MW2^4*MZ2 - 2664*MW2^3*MZ2^2 + 
      6376*MW2^2*MZ2^3 - 1859*MW2*MZ2^4 - 245*MZ2^5)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHWB*CW*MZ2*(MT2^3*(-24*MW2^2 + 28*MW2*MZ2 - 6*MZ2^2) - 
      2*MT2^2*(8*MW2^3 + 20*MW2^2*MZ2 - 25*MW2*MZ2^2 + 3*MZ2^3) + 
      2*MW2^2*(-48*MW2^3 - 28*MW2^2*MZ2 + 47*MW2*MZ2^2 + 5*MZ2^3) + 
      MT2*(136*MW2^4 - 36*MW2^3*MZ2 - 118*MW2^2*MZ2^2 + 42*MW2*MZ2^3 + 
        5*MZ2^4))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHWB*CW*MW2*MZ2*(MW2 + MZ2)^2*(1088*MW2^4 - 3104*MW2^3*MZ2 + 
      2496*MW2^2*MZ2^2 - 444*MW2*MZ2^3 - 93*MZ2^4)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHWB*CW*MZ2*(2*MW2*(MW2 + MZ2)^2*(56*MW2^2 - 48*MW2*MZ2 + 
        MZ2^2) + MT2^3*(32*MW2^2 - 72*MW2*MZ2 + 34*MZ2^2) + 
      MT2^2*(48*MW2^3 + 104*MW2^2*MZ2 - 114*MW2*MZ2^2 + MZ2^3) + 
      2*MT2*MW2*(-96*MW2^3 - 20*MW2^2*MZ2 + 39*MW2*MZ2^2 + 32*MZ2^3))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[4] - 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
      49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[1, 1] - 
      34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (((MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*(2*MW2*MZ2^2*(2*CHe[1, 1] + CHl3[1, 1] + CHl3[2, 2] - 
        18*CHq1[3, 3] - 20*CHq3[3, 3]) - 16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 
        2*CHq3[3, 3]) - 8*MW2^2*MZ2*(CHe[1, 1] + CHl1[1, 1] - CHl3[1, 1] - 
        2*CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
      MZ2^3*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
        15*CHq1[3, 3] + 25*CHq3[3, 3])))/
    (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2048*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
      128*MW2^5*MZ2*(8*CHe[1, 1] - 3*CHl1[1, 1] - 14*CHl3[1, 1] - 
        55*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 26*CHq3[1, 1] + 
        26*CHq3[2, 2]) - 2*MW2*MZ2^5*(162*CHd[1, 1] + 162*CHd[2, 2] + 
        162*CHd[3, 3] - 740*CHe[1, 1] + 845*CHl1[1, 1] - 1802*CHl3[1, 1] + 
        429*CHl3[2, 2] + 708*CHq1[1, 1] + 708*CHq1[2, 2] - 36*CHq1[3, 3] + 
        880*CHq3[1, 1] + 880*CHq3[2, 2] - 36*CHq3[3, 3] - 324*CHu[1, 1] - 
        324*CHu[2, 2]) + 8*MW2^2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 
        81*CHd[3, 3] - 434*CHe[1, 1] + 456*CHl1[1, 1] - 1188*CHl3[1, 1] + 
        372*CHl3[2, 2] + 435*CHq1[1, 1] + 435*CHq1[2, 2] + 9*CHq1[3, 3] + 
        771*CHq3[1, 1] + 771*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 
        162*CHu[2, 2]) + MZ2^6*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 
        312*CHe[1, 1] + 334*CHl1[1, 1] - 501*CHl3[1, 1] + 145*CHl3[2, 2] + 
        240*CHq1[1, 1] + 240*CHq1[2, 2] - 30*CHq1[3, 3] + 100*CHq3[1, 1] + 
        100*CHq3[2, 2] - 30*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) - 
      32*MW2^3*MZ2^3*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        156*CHe[1, 1] + 119*CHl1[1, 1] - 372*CHl3[1, 1] + 217*CHl3[2, 2] + 
        138*CHq1[1, 1] + 138*CHq1[2, 2] + 9*CHq1[3, 3] + 248*CHq3[1, 1] + 
        248*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      64*MW2^4*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        58*CHe[1, 1] + 28*CHl1[1, 1] - 89*CHl3[1, 1] + 151*CHl3[2, 2] + 
        45*CHq1[1, 1] + 45*CHq1[2, 2] + 3*CHq1[3, 3] + 33*CHq3[1, 1] + 
        33*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 4*MW2*MZ2^4*
       (165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 411*CHe[1, 1] - 
        328*CHl1[1, 1] - 408*CHl3[1, 1] - 80*CHl3[2, 2] - 165*CHq1[1, 1] - 
        165*CHq1[2, 2] + 30*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
        30*CHq3[3, 3] - 330*CHu[1, 1] - 330*CHu[2, 2]) - 
      24*MW2^2*MZ2^3*(45*CHd[1, 1] + 45*CHd[2, 2] + 45*CHd[3, 3] - 
        127*CHe[1, 1] - 121*CHl1[1, 1] - 143*CHl3[1, 1] - 22*CHl3[2, 2] - 
        45*CHq1[1, 1] - 45*CHq1[2, 2] + 45*CHq1[3, 3] + 135*CHq3[1, 1] + 
        135*CHq3[2, 2] + 45*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2]) - 
      5*MZ2^5*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
        49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      32*MW2^3*MZ2^2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
        104*CHe[1, 1] - 117*CHl1[1, 1] - 90*CHl3[1, 1] + 27*CHl3[2, 2] - 
        24*CHq1[1, 1] - 24*CHq1[2, 2] + 51*CHq1[3, 3] + 126*CHq3[1, 1] + 
        126*CHq3[2, 2] + 51*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) - 
      64*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 21*CHe[1, 1] - 
        32*CHl1[1, 1] + 4*CHl3[1, 1] + 36*CHl3[2, 2] - 3*CHq1[1, 1] - 
        3*CHq1[2, 2] + 12*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
        12*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
        51*CHd[3, 3] - 141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 
        51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
        45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
      8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
        45*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 
        15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
        6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
      16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
        11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
        30*CHd[3, 3] + 98*CHe[1, 1] + 49*CHl1[1, 1] + 49*CHl3[1, 1] + 
        30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
        60*CHu[1, 1] + 60*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[1, 1] - 
        113*CHl1[1, 1] + 47*CHl3[1, 1] + 160*CHl3[2, 2] - 105*CHq1[1, 1] - 
        105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 225*CHq3[2, 2] - 
        165*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[1, 1] - 35*CHl1[1, 1] - 71*CHl3[1, 1] - 36*CHl3[2, 2] - 
        21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
        27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        43*CHe[1, 1] - 20*CHl1[1, 1] - 29*CHl3[1, 1] - 9*CHl3[2, 2] - 
        18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] - 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 21*CHl3[1, 1] - 
        10*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 
        123*CHd[3, 3] + 365*CHe[1, 1] + 141*CHl1[1, 1] + 75*CHl3[1, 1] - 
        66*CHl3[2, 2] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[1, 1] - 
        113*CHl1[1, 1] + 47*CHl3[1, 1] + 160*CHl3[2, 2] - 105*CHq1[1, 1] - 
        105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 225*CHq3[2, 2] - 
        165*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[1, 1] - 35*CHl1[1, 1] - 71*CHl3[1, 1] - 36*CHl3[2, 2] - 
        21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
        27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        43*CHe[1, 1] - 20*CHl1[1, 1] - 29*CHl3[1, 1] - 9*CHl3[2, 2] - 
        18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] - 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 21*CHl3[1, 1] - 
        10*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 
        123*CHd[3, 3] + 365*CHe[1, 1] + 141*CHl1[1, 1] + 75*CHl3[1, 1] - 
        66*CHl3[2, 2] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[1, 1] - 
        113*CHl1[1, 1] + 47*CHl3[1, 1] + 160*CHl3[2, 2] - 105*CHq1[1, 1] - 
        105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 225*CHq3[2, 2] - 
        485*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[1, 1] - 35*CHl1[1, 1] - 71*CHl3[1, 1] - 36*CHl3[2, 2] - 
        21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
        27*CHq3[2, 2] + 75*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        43*CHe[1, 1] - 20*CHl1[1, 1] - 29*CHl3[1, 1] - 9*CHl3[2, 2] - 
        18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 21*CHl3[1, 1] - 
        10*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 23*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 
        123*CHd[3, 3] + 365*CHe[1, 1] + 141*CHl1[1, 1] + 75*CHl3[1, 1] - 
        66*CHl3[2, 2] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 261*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (128*MW2^5*(29*CHl3[1, 1] + 7*CHl3[2, 2] - 
        18*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 
        60*CHd[3, 3] - 392*CHe[1, 1] + 49*CHl1[1, 1] - 196*CHl3[1, 1] + 
        245*CHl3[2, 2] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 30*CHq1[3, 3] - 
        450*CHq3[1, 1] - 450*CHq3[2, 2] - 30*CHq3[3, 3] - 120*CHu[1, 1] - 
        120*CHu[2, 2]) + 24*MW2^2*MZ2^3*(27*CHd[1, 1] + 27*CHd[2, 2] + 
        27*CHd[3, 3] - 52*CHe[1, 1] + 38*CHl1[1, 1] - 310*CHl3[1, 1] - 
        12*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 3*CHq1[3, 3] + 
        45*CHq3[1, 1] + 45*CHq3[2, 2] + 3*CHq3[3, 3] - 54*CHu[1, 1] - 
        54*CHu[2, 2]) - 32*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 
        18*CHd[3, 3] - 22*CHe[1, 1] + 38*CHl1[1, 1] - 391*CHl3[1, 1] - 
        75*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 9*CHq1[3, 3] + 
        180*CHq3[1, 1] + 180*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 
        36*CHu[2, 2]) + 64*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 4*CHe[1, 1] + 7*CHl1[1, 1] - 168*CHl3[1, 1] - 
        41*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        99*CHq3[1, 1] + 99*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^4*(-162*CHd[1, 1] - 162*CHd[2, 2] - 
        162*CHd[3, 3] + 596*CHe[1, 1] - 128*CHl1[1, 1] + 1091*CHl3[1, 1] - 
        319*CHl3[2, 2] + 162*CHq1[1, 1] + 162*CHq1[2, 2] + 36*CHq1[3, 3] + 
        540*CHq3[1, 1] + 540*CHq3[2, 2] + 36*CHq3[3, 3] + 324*CHu[1, 1] + 
        324*CHu[2, 2])))/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(6144*MW2^8*(16*CHl3[1, 1] + 5*CHl3[2, 2] - 
        3*(3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3])) + 
      8*MW2^3*MZ2^3*(-108*MT2^2*(5*CHe[1, 1] + 3*CHl1[1, 1] - 3*CHl3[1, 1] - 
          6*CHl3[2, 2] - 40*CHq1[3, 3] - 28*CHq3[3, 3]) - 
        9*MT2*MZ2*(58*CHe[1, 1] + 36*CHl1[1, 1] - 
          3*(13*CHl3[1, 1] + 25*CHl3[2, 2] + 76*CHq1[3, 3] + 
            26*CHq3[3, 3])) + MZ2^2*(8052*CHd[1, 1] + 8052*CHd[2, 2] + 
          8052*CHd[3, 3] - 21468*CHe[1, 1] - 14405*CHl1[1, 1] + 
          11099*CHl3[1, 1] - 520*CHl3[2, 2] - 8052*CHq1[1, 1] - 
          8052*CHq1[2, 2] - 1083*CHq1[3, 3] - 5976*CHq3[1, 1] - 
          5976*CHq3[2, 2] - 87*CHq3[3, 3] - 16104*CHu[1, 1] - 
          16104*CHu[2, 2])) - 4*MW2^2*MZ2^4*
       (-9*MT2*MZ2*(6*CHe[1, 1] - 8*CHl1[1, 1] + 33*CHl3[1, 1] + 
          41*CHl3[2, 2] - 453*CHq1[3, 3] - 535*CHq3[3, 3]) + 
        18*MT2^2*(6*CHl1[1, 1] - 25*CHl3[1, 1] - 31*CHl3[2, 2] + 
          348*CHq1[3, 3] + 410*CHq3[3, 3]) + MZ2^2*(5358*CHd[1, 1] + 
          5358*CHd[2, 2] + 5358*CHd[3, 3] - 18026*CHe[1, 1] - 
          8589*CHl1[1, 1] + 8295*CHl3[1, 1] + 1628*CHl3[2, 2] - 
          5358*CHq1[1, 1] - 5358*CHq1[2, 2] - 3039*CHq1[3, 3] - 
          3690*CHq3[1, 1] - 3690*CHq3[2, 2] - 75*CHq3[3, 3] - 
          10716*CHu[1, 1] - 10716*CHu[2, 2])) - 32*MW2^4*MZ2^2*
       (-36*MT2^2*(5*CHe[1, 1] + 4*CHl1[1, 1] - 9*CHl3[1, 1] - 
          13*CHl3[2, 2] - 21*CHq1[3, 3] + 5*CHq3[3, 3]) - 
        9*MT2*MZ2*(11*CHe[1, 1] + 11*CHl1[1, 1] - 29*CHl3[1, 1] - 
          40*CHl3[2, 2] + 6*CHq1[3, 3] + 86*CHq3[3, 3]) + 
        MZ2^2*(2214*CHd[1, 1] + 2214*CHd[2, 2] + 2214*CHd[3, 3] - 
          6006*CHe[1, 1] - 5013*CHl1[1, 1] + 4700*CHl3[1, 1] - 
          1140*CHl3[2, 2] - 2214*CHq1[1, 1] - 2214*CHq1[2, 2] + 
          1431*CHq1[3, 3] - 2349*CHq3[1, 1] - 2349*CHq3[2, 2] + 
          228*CHq3[3, 3] - 4428*CHu[1, 1] - 4428*CHu[2, 2])) + 
      2*MW2*MZ2^5*(18*MT2^2*(34*CHe[1, 1] + 22*CHl1[1, 1] - 38*CHl3[1, 1] - 
          60*CHl3[2, 2] + 255*CHq1[3, 3] + 375*CHq3[3, 3]) + 
        9*MT2*MZ2*(54*CHe[1, 1] + 32*CHl1[1, 1] - 53*CHl3[1, 1] - 
          85*CHl3[2, 2] + 330*CHq1[3, 3] + 500*CHq3[3, 3]) + 
        MZ2^2*(810*CHd[1, 1] + 810*CHd[2, 2] + 810*CHd[3, 3] - 
          2646*CHe[1, 1] - 1323*CHl1[1, 1] + 1389*CHl3[1, 1] - 
          160*CHl3[2, 2] - 810*CHq1[1, 1] - 810*CHq1[2, 2] - 405*CHq1[3, 3] + 
          450*CHq3[1, 1] + 450*CHq3[2, 2] + 735*CHq3[3, 3] - 1620*CHu[1, 1] - 
          1620*CHu[2, 2])) + 64*MW2^5*MZ2*
       (18*MT2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + 4*CHl3[1, 1] + 3*CHl3[2, 2] - 
          12*CHq1[3, 3] - 18*CHq3[3, 3]) - 36*MT2^2*(CHe[1, 1] + CHl1[1, 1] - 
          5*CHl3[1, 1] - 6*CHl3[2, 2] - 3*CHq1[3, 3] + 9*CHq3[3, 3]) + 
        MZ2^2*(165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 
          1379*CHe[1, 1] - 1761*CHl1[1, 1] + 2667*CHl3[1, 1] + 
          128*CHl3[2, 2] - 165*CHq1[1, 1] - 165*CHq1[2, 2] + 957*CHq1[3, 3] - 
          1737*CHq3[1, 1] - 1737*CHq3[2, 2] - 207*CHq3[3, 3] - 
          330*CHu[1, 1] - 330*CHu[2, 2])) + 
      256*MW2^6*(-18*MT2^2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        9*MT2*MZ2*(CHe[1, 1] + CHl1[1, 1] - 2*CHl3[1, 1] - 3*CHl3[2, 2] - 
          3*CHq1[3, 3] + 3*CHq3[3, 3]) + MZ2^2*(117*CHd[1, 1] + 
          117*CHd[2, 2] + 117*CHd[3, 3] - 287*CHe[1, 1] - 117*CHl1[1, 1] - 
          468*CHl3[1, 1] - 277*CHl3[2, 2] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 
          27*CHq1[3, 3] + 333*CHq3[1, 1] + 333*CHq3[2, 2] + 147*CHq3[3, 3] - 
          234*CHu[1, 1] - 234*CHu[2, 2])) - 
      512*MW2^7*(9*MT2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 129*CHe[1, 1] - 
          162*CHl1[1, 1] + 64*CHl3[1, 1] - 22*CHl3[2, 2] - 27*CHq1[1, 1] - 
          27*CHq1[2, 2] + 54*CHq1[3, 3] - 63*CHq3[1, 1] - 63*CHq3[2, 2] + 
          6*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2])) - 
      5*MZ2^6*(18*MT2^2*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 
          5*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        9*MT2*MZ2*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + MZ2^2*(-30*CHd[1, 1] - 
          30*CHd[2, 2] - 30*CHd[3, 3] + 98*CHe[1, 1] + 49*CHl1[1, 1] - 
          49*CHl3[1, 1] + 30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] - 
          15*CHq3[3, 3] + 60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*B0i[bb0, 0, 0, MH2]*(-(MH2*(1280*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
         4*MW2^2*MZ2^4*(1629*CHd[1, 1] + 1629*CHd[2, 2] + 1629*CHd[3, 3] - 
           4795*CHe[1, 1] - 2978*CHl1[1, 1] - 2766*CHl3[1, 1] + 
           212*CHl3[2, 2] - 1629*CHq1[1, 1] - 1629*CHq1[2, 2] - 
           252*CHq1[3, 3] + 1125*CHq3[1, 1] + 1125*CHq3[2, 2] - 
           252*CHq3[3, 3] - 3258*CHu[1, 1] - 3258*CHu[2, 2]) + 
         5*MW2*MZ2^5*(534*CHd[1, 1] + 534*CHd[2, 2] + 534*CHd[3, 3] - 
           1642*CHe[1, 1] - 919*CHl1[1, 1] - 855*CHl3[1, 1] + 64*CHl3[2, 2] - 
           534*CHq1[1, 1] - 534*CHq1[2, 2] - 177*CHq1[3, 3] + 
           180*CHq3[1, 1] + 180*CHq3[2, 2] - 177*CHq3[3, 3] - 
           1068*CHu[1, 1] - 1068*CHu[2, 2]) + 24*MW2^3*MZ2^3*
          (339*CHd[1, 1] + 339*CHd[2, 2] + 339*CHd[3, 3] - 977*CHe[1, 1] - 
           667*CHl1[1, 1] - 681*CHl3[1, 1] - 14*CHl3[2, 2] - 339*CHq1[1, 1] - 
           339*CHq1[2, 2] + 15*CHq1[3, 3] + 369*CHq3[1, 1] + 369*CHq3[2, 2] + 
           15*CHq3[3, 3] - 678*CHu[1, 1] - 678*CHu[2, 2]) - 
         32*MW2^4*MZ2^2*(162*CHd[1, 1] + 162*CHd[2, 2] + 162*CHd[3, 3] - 
           478*CHe[1, 1] - 355*CHl1[1, 1] - 454*CHl3[1, 1] - 99*CHl3[2, 2] - 
           162*CHq1[1, 1] - 162*CHq1[2, 2] + 45*CHq1[3, 3] + 252*CHq3[1, 1] + 
           252*CHq3[2, 2] + 45*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2]) - 
         15*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 
           30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) + 64*MW2^5*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
           21*CHd[3, 3] - 67*CHe[1, 1] - 56*CHl1[1, 1] - 112*CHl3[1, 1] - 
           56*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 12*CHq1[3, 3] + 
           45*CHq3[1, 1] + 45*CHq3[2, 2] + 12*CHq3[3, 3] - 42*CHu[1, 1] - 
           42*CHu[2, 2]))) + MH2^2*(1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
        4*MW2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
          319*CHe[1, 1] + 46*CHl1[1, 1] + 258*CHl3[1, 1] + 212*CHl3[2, 2] - 
          81*CHq1[1, 1] - 81*CHq1[2, 2] - 288*CHq1[3, 3] - 495*CHq3[1, 1] - 
          495*CHq3[2, 2] - 288*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
        MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 452*CHe[1, 1] + 
          19*CHl1[1, 1] + 339*CHl3[1, 1] + 320*CHl3[2, 2] - 60*CHq1[1, 1] - 
          60*CHq1[2, 2] - 255*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 
          255*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) + 
        24*MW2^2*MZ2^3*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 
          45*CHe[1, 1] + 41*CHl1[1, 1] + 27*CHl3[1, 1] - 14*CHl3[2, 2] - 
          27*CHq1[1, 1] - 27*CHq1[2, 2] - 81*CHq1[3, 3] - 135*CHq3[1, 1] - 
          135*CHq3[2, 2] - 81*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) - 
        32*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
          10*CHe[1, 1] + 47*CHl1[1, 1] - 52*CHl3[1, 1] - 99*CHl3[2, 2] - 
          18*CHq1[1, 1] - 18*CHq1[2, 2] - 45*CHq1[3, 3] - 72*CHq3[1, 1] - 
          72*CHq3[2, 2] - 45*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
        64*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - CHe[1, 1] + 
          10*CHl1[1, 1] - 46*CHl3[1, 1] - 56*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] - 6*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 
          6*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      12*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
          141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 51*CHq1[1, 1] - 
          51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
          3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
        8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
          45*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 
          15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
        16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
          30*CHd[3, 3] + 98*CHe[1, 1] + 49*CHl1[1, 1] + 49*CHl3[1, 1] + 
          30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
          60*CHu[1, 1] + 60*CHu[2, 2]))))/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(-24576*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
        CHq3[2, 2]) - 1536*MW2^8*MZ2*(8*CHe[1, 1] - 3*CHl1[1, 1] - 
        6*CHl3[1, 1] - 47*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
        18*CHq3[1, 1] + 18*CHq3[2, 2]) + MW2*MZ2^7*
       (-2*MZ2*(6628*CHd[1, 1] + 6628*CHd[2, 2] + 6628*CHd[3, 3] - 
          17512*CHe[1, 1] + 640*CHe[2, 2] + 640*CHe[3, 3] - 
          13502*CHl1[1, 1] + 640*CHl1[2, 2] + 640*CHl1[3, 3] - 
          6411*CHl3[1, 1] - 1089*CHl3[2, 2] - 640*CHl3[3, 3] - 
          9328*CHq1[1, 1] - 9328*CHq1[2, 2] - 3554*CHq1[3, 3] - 
          1380*CHq3[1, 1] - 1380*CHq3[2, 2] - 3554*CHq3[3, 3] - 
          13256*CHu[1, 1] - 13256*CHu[2, 2]) + 
        MH2*(810*CHd[1, 1] + 810*CHd[2, 2] + 810*CHd[3, 3] - 2134*CHe[1, 1] - 
          1557*CHl1[1, 1] - 1877*CHl3[1, 1] - 320*CHl3[2, 2] - 
          810*CHq1[1, 1] - 810*CHq1[2, 2] + 45*CHq1[3, 3] + 900*CHq3[1, 1] + 
          900*CHq3[2, 2] + 45*CHq3[3, 3] - 1620*CHu[1, 1] - 
          1620*CHu[2, 2])) - 128*MW2^6*MZ2^2*
       (10*MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(239*CHd[1, 1] + 
          239*CHd[2, 2] + 239*CHd[3, 3] - 22*CHe[1, 1] + 152*CHe[2, 2] + 
          152*CHe[3, 3] - 215*CHl1[1, 1] + 152*CHl1[2, 2] + 152*CHl1[3, 3] + 
          657*CHl3[1, 1] + 496*CHl3[2, 2] + 72*CHl3[3, 3] - 455*CHq1[1, 1] - 
          455*CHq1[2, 2] + 2*CHq1[3, 3] - 789*CHq3[1, 1] - 789*CHq3[2, 2] + 
          2*CHq3[3, 3] - 478*CHu[1, 1] - 478*CHu[2, 2])) + 
      4*MW2^3*MZ2^5*(-(MZ2*(14354*CHd[1, 1] + 14354*CHd[2, 2] + 
           14354*CHd[3, 3] - 29628*CHe[1, 1] + 512*CHe[2, 2] + 
           512*CHe[3, 3] - 52813*CHl1[1, 1] + 512*CHl1[2, 2] + 
           512*CHl1[3, 3] + 9207*CHl3[1, 1] - 16332*CHl3[2, 2] + 
           1184*CHl3[3, 3] - 34640*CHq1[1, 1] - 34640*CHq1[2, 2] + 
           5390*CHq1[3, 3] - 1128*CHq3[1, 1] - 1128*CHq3[2, 2] + 
           5390*CHq3[3, 3] - 28708*CHu[1, 1] - 28708*CHu[2, 2])) + 
        2*MH2*(231*CHd[1, 1] + 231*CHd[2, 2] + 231*CHd[3, 3] - 
          797*CHe[1, 1] - 831*CHl1[1, 1] - 789*CHl3[1, 1] + 42*CHl3[2, 2] - 
          231*CHq1[1, 1] - 231*CHq1[2, 2] + 339*CHq1[3, 3] + 909*CHq3[1, 1] + 
          909*CHq3[2, 2] + 339*CHq3[3, 3] - 462*CHu[1, 1] - 462*CHu[2, 2])) + 
      MZ2^8*(MZ2*(1440*CHd[1, 1] + 1440*CHd[2, 2] + 1440*CHd[3, 3] - 
          4448*CHe[1, 1] - 2469*CHl1[1, 1] - 2789*CHl3[1, 1] - 
          320*CHl3[2, 2] - 1440*CHq1[1, 1] - 1440*CHq1[2, 2] - 
          495*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] - 495*CHq3[3, 3] - 
          2880*CHu[1, 1] - 2880*CHu[2, 2]) - 
        5*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2])) + 
      32*MW2^5*MZ2^3*(MZ2*(841*CHd[1, 1] + 841*CHd[2, 2] + 841*CHd[3, 3] + 
          58*CHe[1, 1] + 844*CHe[2, 2] + 844*CHe[3, 3] + 3150*CHl1[1, 1] + 
          844*CHl1[2, 2] + 844*CHl1[3, 3] - 700*CHl3[1, 1] + 
          4842*CHl3[2, 2] - 52*CHl3[3, 3] + 275*CHq1[1, 1] + 275*CHq1[2, 2] - 
          1565*CHq1[3, 3] - 2169*CHq3[1, 1] - 2169*CHq3[2, 2] - 
          1565*CHq3[3, 3] - 1682*CHu[1, 1] - 1682*CHu[2, 2]) + 
        2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 21*CHe[1, 1] - 
          32*CHl1[1, 1] + 24*CHl3[1, 1] + 56*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 12*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          12*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      256*MW2^7*MZ2^2*(35*CHd[1, 1] + 35*CHd[2, 2] + 35*CHd[3, 3] + 
        82*CHe[1, 1] + 20*CHe[2, 2] + 20*CHe[3, 3] - 143*CHl1[1, 1] + 
        20*CHl1[2, 2] + 20*CHl1[3, 3] + 305*CHl3[1, 1] - 204*CHl3[2, 2] + 
        20*CHl3[3, 3] - 161*CHq1[1, 1] - 161*CHq1[2, 2] + 35*CHq1[3, 3] - 
        189*CHq3[1, 1] - 189*CHq3[2, 2] + 35*CHq3[3, 3] - 70*CHu[1, 1] - 
        70*CHu[2, 2]) - 8*MW2^4*MZ2^4*(4*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 146*CHe[1, 1] - 181*CHl1[1, 1] - 82*CHl3[1, 1] + 
          99*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 75*CHq1[3, 3] + 
          180*CHq3[1, 1] + 180*CHq3[2, 2] + 75*CHq3[3, 3] - 60*CHu[1, 1] - 
          60*CHu[2, 2]) + MZ2*(-2736*CHd[1, 1] - 2736*CHd[2, 2] - 
          2736*CHd[3, 3] + 8688*CHe[1, 1] + 1752*CHe[2, 2] + 1752*CHe[3, 3] + 
          28185*CHl1[1, 1] + 1752*CHl1[2, 2] + 1752*CHl1[3, 3] - 
          10210*CHl3[1, 1] + 17201*CHl3[2, 2] - 1416*CHl3[3, 3] + 
          14454*CHq1[1, 1] + 14454*CHq1[2, 2] - 8478*CHq1[3, 3] - 
          2766*CHq3[1, 1] - 2766*CHq3[2, 2] - 8478*CHq3[3, 3] + 
          5472*CHu[1, 1] + 5472*CHu[2, 2])) - 2*MW2^2*MZ2^6*
       (2*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
          1173*CHe[1, 1] - 1054*CHl1[1, 1] - 1266*CHl3[1, 1] - 
          212*CHl3[2, 2] - 435*CHq1[1, 1] - 435*CHq1[2, 2] + 300*CHq1[3, 3] + 
          1035*CHq3[1, 1] + 1035*CHq3[2, 2] + 300*CHq3[3, 3] - 
          870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-21032*CHd[1, 1] - 
          21032*CHd[2, 2] - 21032*CHd[3, 3] + 46480*CHe[1, 1] - 
          2336*CHe[2, 2] - 2336*CHe[3, 3] + 53516*CHl1[1, 1] - 
          2336*CHl1[2, 2] - 2336*CHl1[3, 3] + 5757*CHl3[1, 1] + 
          8213*CHl3[2, 2] + 1056*CHl3[3, 3] + 37592*CHq1[1, 1] + 
          37592*CHq1[2, 2] + 5710*CHq1[3, 3] + 4908*CHq3[1, 1] + 
          4908*CHq3[2, 2] + 5710*CHq3[3, 3] + 42064*CHu[1, 1] + 
          42064*CHu[2, 2]))))/(72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW2) + (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)^2*(-8*MW2^2*MZ2^2*(3*CHe[1, 1] + CHl1[1, 1] - 
          CHl3[2, 2] - 15*CHq1[3, 3] - 25*CHq3[3, 3]) + 
        64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 
          5*CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
        MZ2^4*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
          30*CHq1[3, 3] + 10*CHq3[3, 3]) - 2*MW2*MZ2^3*
         (6*CHe[1, 1] + 4*CHl1[1, 1] - 7*CHl3[1, 1] - 11*CHl3[2, 2] + 
          51*CHq1[3, 3] + 67*CHq3[3, 3])) + 
      MT2*MW2*(192*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        2*MW2^2*MZ2^3*(24*CHe[1, 1] - 4*CHl1[1, 1] + 6*CHl3[1, 1] + 
          10*CHl3[2, 2] + 102*CHq1[3, 3] - 134*CHq3[3, 3] - 51*CHu[3, 3]) + 
        8*MW2^3*MZ2^2*(2*CHe[1, 1] + 8*CHl1[1, 1] - 3*CHl3[1, 1] - 
          11*CHl3[2, 2] + 30*CHq1[3, 3] + 52*CHq3[3, 3] - 6*CHu[3, 3]) + 
        MW2*MZ2^4*(-48*CHe[1, 1] - 16*CHl1[1, 1] + 16*CHl3[1, 1] + 
          32*CHl3[2, 2] + 60*CHq1[3, 3] - 76*CHq3[3, 3] - 3*CHu[3, 3]) + 
        16*MW2^4*MZ2*(6*CHe[1, 1] + 6*CHl1[1, 1] + 2*CHl3[1, 1] - 
          4*CHl3[2, 2] - 6*CHq1[3, 3] - 22*CHq3[3, 3] - 3*CHu[3, 3]) - 
        2*MZ2^5*(8*CHe[1, 1] + 4*CHl1[1, 1] - 6*CHl3[1, 1] - 10*CHl3[2, 2] + 
          80*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2^3*(64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] - 6*CHl3[1, 1] - 
          8*CHl3[2, 2] - 6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) - 
        2*MW2*MZ2^3*(4*CHl1[1, 1] - 10*CHl3[1, 1] - 14*CHl3[2, 2] + 
          102*CHq1[3, 3] + 130*CHq3[3, 3] + 3*CHu[3, 3]) - 
        8*MW2^2*MZ2^2*(6*CHe[1, 1] + 4*CHl1[1, 1] - 3*CHl3[1, 1] - 
          7*CHl3[2, 2] - 30*CHq1[3, 3] - 16*CHq3[3, 3] + 6*CHu[3, 3]) + 
        MZ2^4*(16*CHe[1, 1] + 8*CHl1[1, 1] - 12*CHl3[1, 1] - 20*CHl3[2, 2] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2^2*MZ2*(-(MZ2^4*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 
           5*CHl3[2, 2] + 30*CHq1[3, 3] + 10*CHq3[3, 3])) + 
        4*MW2^2*MZ2^2*(12*CHe[1, 1] + 2*CHl1[1, 1] + 3*CHl3[1, 1] + 
          CHl3[2, 2] - 81*CHq1[3, 3] - 113*CHq3[3, 3] - 3*CHu[3, 3]) - 
        32*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) - 16*MW2^3*MZ2*(5*CHe[1, 1] + 
          5*CHl1[1, 1] - 6*CHl3[1, 1] - 11*CHl3[2, 2] - 18*CHq1[3, 3] + 
          10*CHq3[3, 3] + 6*CHu[3, 3]) + 2*MW2*MZ2^3*(18*CHe[1, 1] + 
          10*CHl1[1, 1] - 16*CHl3[1, 1] - 26*CHl3[2, 2] + 81*CHq1[3, 3] + 
          157*CHq3[3, 3] + 15*CHu[3, 3]))))/
    (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(6*MT2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] - 6*CHl3[1, 1] - 
          8*CHl3[2, 2] - 6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) - 
        2*MW2*MZ2^3*(4*CHl1[1, 1] - 10*CHl3[1, 1] - 14*CHl3[2, 2] + 
          102*CHq1[3, 3] + 130*CHq3[3, 3] + 3*CHu[3, 3]) - 
        8*MW2^2*MZ2^2*(6*CHe[1, 1] + 4*CHl1[1, 1] - 3*CHl3[1, 1] - 
          7*CHl3[2, 2] - 30*CHq1[3, 3] - 16*CHq3[3, 3] + 6*CHu[3, 3]) + 
        MZ2^4*(16*CHe[1, 1] + 8*CHl1[1, 1] - 12*CHl3[1, 1] - 20*CHl3[2, 2] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2*(3072*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        4*MW2^2*MZ2^5*(6252*CHd[1, 1] + 6252*CHd[2, 2] + 6252*CHd[3, 3] - 
          19948*CHe[1, 1] - 7096*CHl1[1, 1] - 3134*CHl3[1, 1] + 
          3962*CHl3[2, 2] - 6252*CHq1[1, 1] - 6252*CHq1[2, 2] + 
          1076*CHq1[3, 3] - 7740*CHq3[1, 1] - 7740*CHq3[2, 2] - 
          7172*CHq3[3, 3] - 12504*CHu[1, 1] - 12504*CHu[2, 2] - 
          1081*CHu[3, 3]) + 256*MW2^6*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 82*CHe[1, 1] - 82*CHl1[1, 1] - 180*CHl3[1, 1] - 
          98*CHl3[2, 2] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 56*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 104*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2] - 89*CHu[3, 3]) - 256*MW2^5*MZ2^2*
         (117*CHd[1, 1] + 117*CHd[2, 2] + 117*CHd[3, 3] - 343*CHe[1, 1] - 
          258*CHl1[1, 1] - 500*CHl3[1, 1] - 242*CHl3[2, 2] - 117*CHq1[1, 1] - 
          117*CHq1[2, 2] - 230*CHq1[3, 3] + 207*CHq3[1, 1] + 207*CHq3[2, 2] + 
          224*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2] - 71*CHu[3, 3]) + 
        15*MZ2^7*(16*CHe[1, 1] + 8*CHl1[1, 1] - 12*CHl3[1, 1] - 
          20*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3]) + 
        64*MW2^4*MZ2^3*(894*CHd[1, 1] + 894*CHd[2, 2] + 894*CHd[3, 3] - 
          2325*CHe[1, 1] - 1289*CHl1[1, 1] - 2147*CHl3[1, 1] - 
          858*CHl3[2, 2] - 894*CHq1[1, 1] - 894*CHq1[2, 2] - 
          1230*CHq1[3, 3] + 594*CHq3[1, 1] + 594*CHq3[2, 2] + 
          630*CHq3[3, 3] - 1788*CHu[1, 1] - 1788*CHu[2, 2] + 387*CHu[3, 3]) + 
        4*MW2*MZ2^6*(-1155*CHd[1, 1] - 1155*CHd[2, 2] - 1155*CHd[3, 3] + 
          4977*CHe[1, 1] + 1111*CHl1[1, 1] - 289*CHl3[1, 1] - 
          1400*CHl3[2, 2] + 1155*CHq1[1, 1] + 1155*CHq1[2, 2] - 
          1730*CHq1[3, 3] + 2475*CHq3[1, 1] + 2475*CHq3[2, 2] + 
          1580*CHq3[3, 3] + 2310*CHu[1, 1] + 2310*CHu[2, 2] + 
          1330*CHu[3, 3]) - 16*MW2^3*MZ2^4*(3360*CHd[1, 1] + 3360*CHd[2, 2] + 
          3360*CHd[3, 3] - 8818*CHe[1, 1] - 3912*CHl1[1, 1] - 
          4251*CHl3[1, 1] - 339*CHl3[2, 2] - 3360*CHq1[1, 1] - 
          3360*CHq1[2, 2] - 2268*CHq1[3, 3] - 1080*CHq3[1, 1] - 
          1080*CHq3[2, 2] - 1014*CHq3[3, 3] - 6720*CHu[1, 1] - 
          6720*CHu[2, 2] + 1446*CHu[3, 3])) - 
      2*MW2*(3072*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        768*MW2^6*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 
          5*CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3]) - 
        16*MW2^3*MZ2^4*(516*CHd[1, 1] + 516*CHd[2, 2] + 516*CHd[3, 3] - 
          1479*CHe[1, 1] - 755*CHl1[1, 1] - 836*CHl3[1, 1] - 81*CHl3[2, 2] - 
          516*CHq1[1, 1] - 516*CHq1[2, 2] + 498*CHq1[3, 3] + 108*CHq3[1, 1] + 
          108*CHq3[2, 2] + 624*CHq3[3, 3] - 1032*CHu[1, 1] - 1032*CHu[2, 2] - 
          792*CHu[3, 3]) + 4*MW2^2*MZ2^5*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 
          1416*CHd[3, 3] - 3988*CHe[1, 1] - 1542*CHl1[1, 1] - 
          1569*CHl3[1, 1] - 27*CHl3[2, 2] - 1416*CHq1[1, 1] - 
          1416*CHq1[2, 2] + 3051*CHq1[3, 3] - 1080*CHq3[1, 1] - 
          1080*CHq3[2, 2] + 2655*CHq3[3, 3] - 2832*CHu[1, 1] - 
          2832*CHu[2, 2] - 336*CHu[3, 3]) + 64*MW2^4*MZ2^3*
         (90*CHd[1, 1] + 90*CHd[2, 2] + 90*CHd[3, 3] - 298*CHe[1, 1] - 
          207*CHl1[1, 1] - 212*CHl3[1, 1] - 5*CHl3[2, 2] - 90*CHq1[1, 1] - 
          90*CHq1[2, 2] - 104*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] - 
          88*CHq3[3, 3] - 180*CHu[1, 1] - 180*CHu[2, 2] - 224*CHu[3, 3]) - 
        128*MW2^5*MZ2^2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          35*CHe[1, 1] - 41*CHl1[1, 1] - 45*CHl3[1, 1] - 4*CHl3[2, 2] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] - 73*CHq1[3, 3] + 36*CHq3[1, 1] + 
          36*CHq3[2, 2] - 101*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
          40*CHu[3, 3]) + MZ2^7*(210*CHd[1, 1] + 210*CHd[2, 2] + 
          210*CHd[3, 3] - 762*CHe[1, 1] - 136*CHl1[1, 1] - 41*CHl3[1, 1] + 
          95*CHl3[2, 2] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 380*CHq1[3, 3] - 
          450*CHq3[1, 1] - 450*CHq3[2, 2] + 760*CHq3[3, 3] - 420*CHu[1, 1] - 
          420*CHu[2, 2] + 1280*CHu[3, 3]) - 2*MW2*MZ2^6*
         (912*CHd[1, 1] + 912*CHd[2, 2] + 912*CHd[3, 3] - 2918*CHe[1, 1] - 
          758*CHl1[1, 1] - 544*CHl3[1, 1] + 214*CHl3[2, 2] - 912*CHq1[1, 1] - 
          912*CHq1[2, 2] + 2401*CHq1[3, 3] - 1440*CHq3[1, 1] - 
          1440*CHq3[2, 2] + 2117*CHq3[3, 3] - 1824*CHu[1, 1] - 
          1824*CHu[2, 2] + 1696*CHu[3, 3]))))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*
     (-(MT2^2*MZ2*(-15*MZ2^6*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 
           592*CHe[1, 1] - 296*CHl1[1, 1] - 291*CHl3[1, 1] + 5*CHl3[2, 2] - 
           180*CHq1[1, 1] - 180*CHq1[2, 2] - 120*CHq1[3, 3] - 10*CHq3[3, 3] - 
           360*CHu[1, 1] - 360*CHu[2, 2]) - 4*MW2^2*MZ2^4*
          (1560*CHd[1, 1] + 1560*CHd[2, 2] + 1560*CHd[3, 3] - 
           2564*CHe[1, 1] - 9290*CHl1[1, 1] - 14383*CHl3[1, 1] - 
           5093*CHl3[2, 2] - 1560*CHq1[1, 1] - 1560*CHq1[2, 2] + 
           9238*CHq1[3, 3] + 19080*CHq3[1, 1] + 19080*CHq3[2, 2] + 
           14708*CHq3[3, 3] - 3120*CHu[1, 1] - 3120*CHu[2, 2] - 
           4022*CHu[3, 3]) + 4*MW2*MZ2^5*(2445*CHd[1, 1] + 2445*CHd[2, 2] + 
           2445*CHd[3, 3] - 5034*CHe[1, 1] - 5342*CHl1[1, 1] - 
           7567*CHl3[1, 1] - 2225*CHl3[2, 2] - 2445*CHq1[1, 1] - 
           2445*CHq1[2, 2] + 1915*CHq1[3, 3] + 5175*CHq3[1, 1] + 
           5175*CHq3[2, 2] + 5255*CHq3[3, 3] - 4890*CHu[1, 1] - 
           4890*CHu[2, 2] - 1505*CHu[3, 3]) + 64*MW2^4*MZ2^2*
          (588*CHd[1, 1] + 588*CHd[2, 2] + 588*CHd[3, 3] - 1215*CHe[1, 1] - 
           248*CHl1[1, 1] - 1481*CHl3[1, 1] - 1233*CHl3[2, 2] - 
           588*CHq1[1, 1] - 588*CHq1[2, 2] - 276*CHq1[3, 3] - 
           216*CHq3[1, 1] - 216*CHq3[2, 2] + 1398*CHq3[3, 3] - 
           1176*CHu[1, 1] - 1176*CHu[2, 2] - 936*CHu[3, 3]) - 
         128*MW2^5*MZ2*(198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] - 
           563*CHe[1, 1] - 387*CHl1[1, 1] - 967*CHl3[1, 1] - 580*CHl3[2, 2] - 
           198*CHq1[1, 1] - 198*CHq1[2, 2] - 82*CHq1[3, 3] + 306*CHq3[1, 1] + 
           306*CHq3[2, 2] + 730*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2] - 
           538*CHu[3, 3]) - 16*MW2^3*MZ2^3*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 
           1200*CHd[3, 3] - 1759*CHe[1, 1] + 1875*CHl1[1, 1] + 
           933*CHl3[1, 1] - 942*CHl3[2, 2] - 1200*CHq1[1, 1] - 
           1200*CHq1[2, 2] - 2700*CHq1[3, 3] - 5616*CHq3[1, 1] - 
           5616*CHq3[2, 2] - 1032*CHq3[3, 3] - 2400*CHu[1, 1] - 
           2400*CHu[2, 2] - 372*CHu[3, 3]) + 256*MW2^6*(24*CHd[1, 1] + 
           24*CHd[2, 2] + 24*CHd[3, 3] - 88*CHe[1, 1] - 88*CHl1[1, 1] - 
           171*CHl3[1, 1] - 83*CHl3[2, 2] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 
           38*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 92*CHq3[3, 3] - 
           48*CHu[1, 1] - 48*CHu[2, 2] - 98*CHu[3, 3]))) + 
      6*MT2^3*(256*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^6*(-210*CHd[1, 1] - 210*CHd[2, 2] - 210*CHd[3, 3] + 
          922*CHe[1, 1] + 216*CHl1[1, 1] - 79*CHl3[1, 1] - 295*CHl3[2, 2] + 
          210*CHq1[1, 1] + 210*CHq1[2, 2] + 255*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 845*CHq3[3, 3] + 420*CHu[1, 1] + 420*CHu[2, 2] - 
          75*CHu[3, 3]) + 16*MW2^3*MZ2^3*(84*CHd[1, 1] + 84*CHd[2, 2] + 
          84*CHd[3, 3] - 229*CHe[1, 1] - 143*CHl1[1, 1] - 273*CHl3[1, 1] - 
          130*CHl3[2, 2] - 84*CHq1[1, 1] - 84*CHq1[2, 2] - 36*CHq1[3, 3] + 
          108*CHq3[1, 1] + 108*CHq3[2, 2] + 224*CHq3[3, 3] - 168*CHu[1, 1] - 
          168*CHu[2, 2] - 48*CHu[3, 3]) - 64*MW2^4*MZ2^2*
         (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 19*CHe[1, 1] - 
          20*CHl1[1, 1] - 43*CHl3[1, 1] - 23*CHl3[2, 2] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] - 9*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 
          37*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] - 15*CHu[3, 3]) - 
        4*MW2^2*MZ2^4*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] - 
          1060*CHe[1, 1] - 498*CHl1[1, 1] - 675*CHl3[1, 1] - 177*CHl3[2, 2] - 
          432*CHq1[1, 1] - 432*CHq1[2, 2] - 228*CHq1[3, 3] + 126*CHq3[3, 3] - 
          864*CHu[1, 1] - 864*CHu[2, 2] - 12*CHu[3, 3]) + 
        128*MW2^5*MZ2*(CHe[1, 1] + CHl1[1, 1] - 3*CHl3[1, 1] - 4*CHl3[2, 2] - 
          3*CHq1[3, 3] + 5*CHq3[3, 3] - 3*CHu[3, 3]) + 
        2*MW2*MZ2^5*(492*CHd[1, 1] + 492*CHd[2, 2] + 492*CHd[3, 3] - 
          1466*CHe[1, 1] - 562*CHl1[1, 1] - 308*CHl3[1, 1] + 254*CHl3[2, 2] - 
          492*CHq1[1, 1] - 492*CHq1[2, 2] - 411*CHq1[3, 3] - 540*CHq3[1, 1] - 
          540*CHq3[2, 2] - 919*CHq3[3, 3] - 984*CHu[1, 1] - 984*CHu[2, 2] + 
          105*CHu[3, 3])) + 2*MW2^2*(1536*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 75*MZ2^7*(18*CHd[1, 1] + 18*CHd[2, 2] + 
          18*CHd[3, 3] - 62*CHe[1, 1] - 31*CHl1[1, 1] - 27*CHl3[1, 1] + 
          4*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 33*CHq1[3, 3] - 
          17*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
        8*MW2^2*MZ2^5*(1128*CHd[1, 1] + 1128*CHd[2, 2] + 1128*CHd[3, 3] - 
          2693*CHe[1, 1] - 3071*CHl1[1, 1] - 4168*CHl3[1, 1] - 
          1097*CHl3[2, 2] - 1128*CHq1[1, 1] - 1128*CHq1[2, 2] + 
          1819*CHq1[3, 3] + 3960*CHq3[1, 1] + 3960*CHq3[2, 2] + 
          2762*CHq3[3, 3] - 2256*CHu[1, 1] - 2256*CHu[2, 2] - 
          848*CHu[3, 3]) - 32*MW2^4*MZ2^3*(336*CHd[1, 1] + 336*CHd[2, 2] + 
          336*CHd[3, 3] - 465*CHe[1, 1] + 223*CHl1[1, 1] - 683*CHl3[1, 1] - 
          906*CHl3[2, 2] - 336*CHq1[1, 1] - 336*CHq1[2, 2] - 798*CHq1[3, 3] - 
          540*CHq3[1, 1] - 540*CHq3[2, 2] + 582*CHq3[3, 3] - 672*CHu[1, 1] - 
          672*CHu[2, 2] - 792*CHu[3, 3]) + 128*MW2^5*MZ2^2*
         (81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 214*CHe[1, 1] - 
          123*CHl1[1, 1] - 386*CHl3[1, 1] - 263*CHl3[2, 2] - 81*CHq1[1, 1] - 
          81*CHq1[2, 2] - 77*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 
          311*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2] - 224*CHu[3, 3]) - 
        256*MW2^6*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          47*CHe[1, 1] - 47*CHl1[1, 1] - 87*CHl3[1, 1] - 40*CHl3[2, 2] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] - 10*CHq1[3, 3] + 36*CHq3[1, 1] + 
          36*CHq3[2, 2] + 52*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
          40*CHu[3, 3]) - 8*MW2^3*MZ2^4*(96*CHd[1, 1] + 96*CHd[2, 2] + 
          96*CHd[3, 3] - 1400*CHe[1, 1] - 3306*CHl1[1, 1] - 3189*CHl3[1, 1] + 
          117*CHl3[2, 2] - 96*CHq1[1, 1] - 96*CHq1[2, 2] + 4032*CHq1[3, 3] + 
          5616*CHq3[1, 1] + 5616*CHq3[2, 2] + 2862*CHq3[3, 3] - 
          192*CHu[1, 1] - 192*CHu[2, 2] + 336*CHu[3, 3]) + 
        2*MW2*MZ2^6*(-3075*CHd[1, 1] - 3075*CHd[2, 2] - 3075*CHd[3, 3] + 
          7737*CHe[1, 1] + 6011*CHl1[1, 1] + 7246*CHl3[1, 1] + 
          1235*CHl3[2, 2] + 3075*CHq1[1, 1] + 3075*CHq1[2, 2] + 
          1055*CHq1[3, 3] - 3825*CHq3[1, 1] - 3825*CHq3[2, 2] - 
          1565*CHq3[3, 3] + 6150*CHu[1, 1] + 6150*CHu[2, 2] + 
          1280*CHu[3, 3])) - 2*MT2*MW2*
       (2304*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        225*MZ2^7*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          40*CHe[1, 1] - 20*CHl1[1, 1] - 19*CHl3[1, 1] + CHl3[2, 2] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] - 12*CHq1[3, 3] - 2*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2]) + 2*MW2^2*MZ2^5*(7548*CHd[1, 1] + 
          7548*CHd[2, 2] + 7548*CHd[3, 3] - 17986*CHe[1, 1] - 
          23422*CHl1[1, 1] - 31790*CHl3[1, 1] - 8368*CHl3[2, 2] - 
          7548*CHq1[1, 1] - 7548*CHq1[2, 2] + 15065*CHq1[3, 3] + 
          33300*CHq3[1, 1] + 33300*CHq3[2, 2] + 22081*CHq3[3, 3] - 
          15096*CHu[1, 1] - 15096*CHu[2, 2] - 7099*CHu[3, 3]) - 
        16*MW2^4*MZ2^3*(1596*CHd[1, 1] + 1596*CHd[2, 2] + 1596*CHd[3, 3] - 
          2727*CHe[1, 1] + 343*CHl1[1, 1] - 3491*CHl3[1, 1] - 
          3834*CHl3[2, 2] - 1596*CHq1[1, 1] - 1596*CHq1[2, 2] - 
          1500*CHq1[3, 3] - 1836*CHq3[1, 1] - 1836*CHq3[2, 2] + 
          3720*CHq3[3, 3] - 3192*CHu[1, 1] - 3192*CHu[2, 2] - 
          3312*CHu[3, 3]) + 4*MW2^3*MZ2^4*(912*CHd[1, 1] + 912*CHd[2, 2] + 
          912*CHd[3, 3] + 2480*CHe[1, 1] + 11910*CHl1[1, 1] + 
          10071*CHl3[1, 1] - 1839*CHl3[2, 2] - 912*CHq1[1, 1] - 
          912*CHq1[2, 2] - 11052*CHq1[3, 3] - 22464*CHq3[1, 1] - 
          22464*CHq3[2, 2] - 5934*CHq3[3, 3] - 1824*CHu[1, 1] - 
          1824*CHu[2, 2] - 1380*CHu[3, 3]) + 64*MW2^5*MZ2^2*
         (342*CHd[1, 1] + 342*CHd[2, 2] + 342*CHd[3, 3] - 943*CHe[1, 1] - 
          582*CHl1[1, 1] - 1583*CHl3[1, 1] - 1001*CHl3[2, 2] - 
          342*CHq1[1, 1] - 342*CHq1[2, 2] - 155*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 1223*CHq3[3, 3] - 684*CHu[1, 1] - 684*CHu[2, 2] - 
          941*CHu[3, 3]) - 128*MW2^6*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
          48*CHd[3, 3] - 185*CHe[1, 1] - 185*CHl1[1, 1] - 327*CHl3[1, 1] - 
          142*CHl3[2, 2] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 49*CHq1[3, 3] + 
          144*CHq3[1, 1] + 144*CHq3[2, 2] + 163*CHq3[3, 3] - 96*CHu[1, 1] - 
          96*CHu[2, 2] - 169*CHu[3, 3]) + MW2*MZ2^6*(-11670*CHd[1, 1] - 
          11670*CHd[2, 2] - 11670*CHd[3, 3] + 28362*CHe[1, 1] + 
          23336*CHl1[1, 1] + 29461*CHl3[1, 1] + 6125*CHl3[2, 2] + 
          11670*CHq1[1, 1] + 11670*CHq1[2, 2] - 2845*CHq1[3, 3] - 
          16650*CHq3[1, 1] - 16650*CHq3[2, 2] - 13175*CHq3[3, 3] + 
          23340*CHu[1, 1] + 23340*CHu[2, 2] + 5345*CHu[3, 3]))))/
    (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, 0, 0, MW2]*(2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*
       (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 
          471*CHe[1, 1] - 113*CHl1[1, 1] + 47*CHl3[1, 1] + 160*CHl3[2, 2] - 
          105*CHq1[1, 1] - 105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 
          225*CHq3[2, 2] - 165*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
        32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          57*CHe[1, 1] - 35*CHl1[1, 1] - 71*CHl3[1, 1] - 36*CHl3[2, 2] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
          27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
        48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
          43*CHe[1, 1] - 20*CHl1[1, 1] - 29*CHl3[1, 1] - 9*CHl3[2, 2] - 
          18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] - 9*CHq3[3, 3] - 
          36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 
          21*CHl3[1, 1] - 10*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 4*MW2*MZ2^3*(-123*CHd[1, 1] - 
          123*CHd[2, 2] - 123*CHd[3, 3] + 365*CHe[1, 1] + 141*CHl1[1, 1] + 
          75*CHl3[1, 1] - 66*CHl3[2, 2] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 
          129*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 
          246*CHu[1, 1] + 246*CHu[2, 2])) - 
      MH2*(MW2^2*(6144*MW2^8*(11*CHl3[1, 1] - 5*CHq3[1, 1] - 5*CHq3[2, 2] - 
            CHq3[3, 3]) + MW2*MZ2^7*(8802*CHd[1, 1] + 8802*CHd[2, 2] + 
            8802*CHd[3, 3] - 5854*CHe[1, 1] - 65135*CHl1[1, 1] + 
            48237*CHl3[1, 1] - 24096*CHl3[2, 2] + 2560*CHl3[3, 3] - 
            41922*CHq1[1, 1] - 41922*CHq1[2, 2] - 8721*CHq1[3, 3] + 
            1320*CHq3[1, 1] + 1320*CHq3[2, 2] - 1341*CHq3[3, 3] - 
            17604*CHu[1, 1] - 17604*CHu[2, 2]) - 4*MW2^2*MZ2^6*
           (2766*CHd[1, 1] + 2766*CHd[2, 2] + 2766*CHd[3, 3] + 
            3638*CHe[1, 1] - 39043*CHl1[1, 1] + 46289*CHl3[1, 1] - 
            21124*CHl3[2, 2] + 1696*CHl3[3, 3] - 23052*CHq1[1, 1] - 
            23052*CHq1[2, 2] + 2847*CHq1[3, 3] - 1338*CHq3[1, 1] - 
            1338*CHq3[2, 2] + 3111*CHq3[3, 3] - 5532*CHu[1, 1] - 
            5532*CHu[2, 2]) + 8*MW2^3*MZ2^5*(153*CHd[1, 1] + 153*CHd[2, 2] + 
            153*CHd[3, 3] + 2749*CHe[1, 1] - 25521*CHl1[1, 1] + 
            45811*CHl3[1, 1] - 15652*CHl3[2, 2] - 336*CHl3[3, 3] - 
            11871*CHq1[1, 1] - 11871*CHq1[2, 2] + 5877*CHq1[3, 3] - 
            12975*CHq3[1, 1] - 12975*CHq3[2, 2] + 2289*CHq3[3, 3] - 
            306*CHu[1, 1] - 306*CHu[2, 2]) + 64*MW2^5*MZ2^3*
           (144*CHd[1, 1] + 144*CHd[2, 2] + 144*CHd[3, 3] - 574*CHe[1, 1] + 
            281*CHl1[1, 1] + 1095*CHl3[1, 1] + 78*CHl3[2, 2] - 
            448*CHl3[3, 3] + 288*CHq1[1, 1] + 288*CHq1[2, 2] - 
            81*CHq1[3, 3] - 1926*CHq3[1, 1] - 1926*CHq3[2, 2] - 
            249*CHq3[3, 3] - 288*CHu[1, 1] - 288*CHu[2, 2]) + 
          32*MW2^4*MZ2^4*(75*CHd[1, 1] + 75*CHd[2, 2] + 75*CHd[3, 3] + 
            119*CHe[1, 1] + 3871*CHl1[1, 1] - 11526*CHl3[1, 1] + 
            2308*CHl3[2, 2] + 792*CHl3[3, 3] + 1041*CHq1[1, 1] + 
            1041*CHq1[2, 2] - 1185*CHq1[3, 3] + 6942*CHq3[1, 1] + 
            6942*CHq3[2, 2] + 204*CHq3[3, 3] - 150*CHu[1, 1] - 
            150*CHu[2, 2]) - 256*MW2^6*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
            51*CHd[3, 3] - 167*CHe[1, 1] + 224*CHl1[1, 1] - 964*CHl3[1, 1] + 
            82*CHl3[2, 2] - 40*CHl3[3, 3] + 75*CHq1[1, 1] + 75*CHq1[2, 2] - 
            66*CHq1[3, 3] + 345*CHq3[1, 1] + 345*CHq3[2, 2] + 42*CHq3[3, 3] - 
            102*CHu[1, 1] - 102*CHu[2, 2]) + 512*MW2^7*MZ2*
           (9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 33*CHe[1, 1] + 
            33*CHl1[1, 1] - 469*CHl3[1, 1] + 10*CHl3[2, 2] + 9*CHq1[1, 1] + 
            9*CHq1[2, 2] - 9*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
            39*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          2*MZ2^8*(-1065*CHd[1, 1] - 1065*CHd[2, 2] - 1065*CHd[3, 3] + 
            2743*CHe[1, 1] + 5659*CHl1[1, 1] - 2731*CHl3[1, 1] + 
            920*CHl3[2, 2] + 3765*CHq1[1, 1] + 3765*CHq1[2, 2] + 
            1995*CHq1[3, 3] + 1125*CHq3[1, 1] + 1125*CHq3[2, 2] + 
            945*CHq3[3, 3] + 2130*CHu[1, 1] + 2130*CHu[2, 2])) + 
        6*MT2^3*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
          5*MZ2^4)*(16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^2*(2*CHe[1, 1] + CHl3[1, 1] + CHl3[2, 2] - 
            18*CHq1[3, 3] - 20*CHq3[3, 3] - 18*CHu[3, 3]) + 
          8*MW2^2*MZ2*(CHe[1, 1] + CHl1[1, 1] - CHl3[1, 1] - 2*CHl3[2, 2] - 
            3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) - 
          MZ2^3*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
            15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) - 
        MT2*MW2*(1536*MW2^8*(87*CHl3[1, 1] - CHl3[2, 2] - 40*CHq3[1, 1] - 
            40*CHq3[2, 2] - 6*CHq3[3, 3]) + MZ2^8*(-4260*CHd[1, 1] - 
            4260*CHd[2, 2] - 4260*CHd[3, 3] + 10552*CHe[1, 1] + 
            22426*CHl1[1, 1] - 10609*CHl3[1, 1] + 4205*CHl3[2, 2] + 
            15060*CHq1[1, 1] + 15060*CHq1[2, 2] + 4830*CHq1[3, 3] + 
            4500*CHq3[1, 1] + 4500*CHq3[2, 2] + 1380*CHq3[3, 3] + 
            8520*CHu[1, 1] + 8520*CHu[2, 2]) - 2*MW2^2*MZ2^6*
           (11064*CHd[1, 1] + 11064*CHd[2, 2] + 11064*CHd[3, 3] + 
            13226*CHe[1, 1] - 156928*CHl1[1, 1] + 185963*CHl3[1, 1] - 
            82933*CHl3[2, 2] + 6784*CHl3[3, 3] - 92208*CHq1[1, 1] - 
            92208*CHq1[2, 2] + 13935*CHq1[3, 3] - 5352*CHq3[1, 1] - 
            5352*CHq3[2, 2] + 9921*CHq3[3, 3] - 22128*CHu[1, 1] - 
            22128*CHu[2, 2] - 855*CHu[3, 3]) + 8*MW2^4*MZ2^4*
           (600*CHd[1, 1] + 600*CHd[2, 2] + 600*CHd[3, 3] + 394*CHe[1, 1] + 
            30668*CHl1[1, 1] - 92307*CHl3[1, 1] + 18665*CHl3[2, 2] + 
            6336*CHl3[3, 3] + 8328*CHq1[1, 1] + 8328*CHq1[2, 2] - 
            1020*CHq1[3, 3] + 55536*CHq3[1, 1] + 55536*CHq3[2, 2] + 
            4506*CHq3[3, 3] - 1200*CHu[1, 1] - 1200*CHu[2, 2] - 
            612*CHu[3, 3]) + MW2*MZ2^7*(17604*CHd[1, 1] + 17604*CHd[2, 2] + 
            17604*CHd[3, 3] - 11660*CHe[1, 1] - 130036*CHl1[1, 1] + 
            95913*CHl3[1, 1] - 48987*CHl3[2, 2] + 5120*CHl3[3, 3] - 
            83844*CHq1[1, 1] - 83844*CHq1[2, 2] - 5922*CHq1[3, 3] + 
            2640*CHq3[1, 1] + 2640*CHq3[2, 2] + 3588*CHq3[3, 3] - 
            35208*CHu[1, 1] - 35208*CHu[2, 2] - 450*CHu[3, 3]) + 
          4*MW2^3*MZ2^5*(612*CHd[1, 1] + 612*CHd[2, 2] + 612*CHd[3, 3] + 
            10510*CHe[1, 1] - 102612*CHl1[1, 1] + 184507*CHl3[1, 1] - 
            60817*CHl3[2, 2] - 1344*CHl3[3, 3] - 47484*CHq1[1, 1] - 
            47484*CHq1[2, 2] + 14697*CHq1[3, 3] - 51900*CHq3[1, 1] - 
            51900*CHq3[2, 2] + 1659*CHq3[3, 3] - 1224*CHu[1, 1] - 
            1224*CHu[2, 2] - 243*CHu[3, 3]) + 256*MW2^7*MZ2*
           (36*CHd[1, 1] + 36*CHd[2, 2] + 36*CHd[3, 3] - 135*CHe[1, 1] + 
            129*CHl1[1, 1] - 1882*CHl3[1, 1] + 37*CHl3[2, 2] + 
            36*CHq1[1, 1] + 36*CHq1[2, 2] - 27*CHq1[3, 3] + 900*CHq3[1, 1] + 
            900*CHq3[2, 2] + 171*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2] + 
            9*CHu[3, 3]) - 128*MW2^6*MZ2^2*(204*CHd[1, 1] + 204*CHd[2, 2] + 
            204*CHd[3, 3] - 662*CHe[1, 1] + 905*CHl1[1, 1] - 
            3940*CHl3[1, 1] + 235*CHl3[2, 2] - 160*CHl3[3, 3] + 
            300*CHq1[1, 1] + 300*CHq1[2, 2] - 327*CHq1[3, 3] + 
            1380*CHq3[1, 1] + 1380*CHq3[2, 2] + 363*CHq3[3, 3] - 
            408*CHu[1, 1] - 408*CHu[2, 2] + 63*CHu[3, 3]) + 
          32*MW2^5*MZ2^3*(576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] - 
            2119*CHe[1, 1] + 1277*CHl1[1, 1] + 4065*CHl3[1, 1] - 
            156*CHl3[2, 2] - 1792*CHl3[3, 3] + 1152*CHq1[1, 1] + 
            1152*CHq1[2, 2] - 1764*CHq1[3, 3] - 7704*CHq3[1, 1] - 
            7704*CHq3[2, 2] - 492*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] + 324*CHu[3, 3])) + 
        MT2^2*(3072*MW2^8*(21*CHl3[1, 1] - CHl3[2, 2] - 
            10*(CHq3[1, 1] + CHq3[2, 2])) + 2*MZ2^8*(-1065*CHd[1, 1] - 
            1065*CHd[2, 2] - 1065*CHd[3, 3] + 2623*CHe[1, 1] + 
            5599*CHl1[1, 1] - 2641*CHl3[1, 1] + 1070*CHl3[2, 2] + 
            3765*CHq1[1, 1] + 3765*CHq1[2, 2] + 1095*CHq1[3, 3] + 
            1125*CHq3[1, 1] + 1125*CHq3[2, 2] + 645*CHq3[3, 3] + 
            2130*CHu[1, 1] + 2130*CHu[2, 2]) + MW2*MZ2^7*(8802*CHd[1, 1] + 
            8802*CHd[2, 2] + 8802*CHd[3, 3] - 5998*CHe[1, 1] - 
            65087*CHl1[1, 1] + 48045*CHl3[1, 1] - 24336*CHl3[2, 2] + 
            2560*CHl3[3, 3] - 41922*CHq1[1, 1] - 41922*CHq1[2, 2] - 
            2781*CHq1[3, 3] + 1320*CHq3[1, 1] + 1320*CHq3[2, 2] - 
            1761*CHq3[3, 3] - 17604*CHu[1, 1] - 17604*CHu[2, 2] - 
            900*CHu[3, 3]) - 4*MW2^2*MZ2^6*(2766*CHd[1, 1] + 2766*CHd[2, 2] + 
            2766*CHd[3, 3] + 3242*CHe[1, 1] - 39289*CHl1[1, 1] + 
            46586*CHl3[1, 1] - 20581*CHl3[2, 2] + 1696*CHl3[3, 3] - 
            23052*CHq1[1, 1] - 23052*CHq1[2, 2] + 2964*CHq1[3, 3] - 
            1338*CHq3[1, 1] - 1338*CHq3[2, 2] + 1170*CHq3[3, 3] - 
            5532*CHu[1, 1] - 5532*CHu[2, 2] - 855*CHu[3, 3]) + 
          16*MW2^4*MZ2^4*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
            10*CHe[1, 1] + 7592*CHl1[1, 1] - 22941*CHl3[1, 1] + 
            4877*CHl3[2, 2] + 1584*CHl3[3, 3] + 2082*CHq1[1, 1] + 
            2082*CHq1[2, 2] - 390*CHq1[3, 3] + 13884*CHq3[1, 1] + 
            13884*CHq3[2, 2] - 726*CHq3[3, 3] - 300*CHu[1, 1] - 
            300*CHu[2, 2] - 612*CHu[3, 3]) + 8*MW2^3*MZ2^5*
           (153*CHd[1, 1] + 153*CHd[2, 2] + 153*CHd[3, 3] + 2743*CHe[1, 1] - 
            25599*CHl1[1, 1] + 46099*CHl3[1, 1] - 15286*CHl3[2, 2] - 
            336*CHl3[3, 3] - 11871*CHq1[1, 1] - 11871*CHq1[2, 2] + 
            3186*CHq1[3, 3] - 12975*CHq3[1, 1] - 12975*CHq3[2, 2] + 
            1314*CHq3[3, 3] - 306*CHu[1, 1] - 306*CHu[2, 2] - 
            243*CHu[3, 3]) + 512*MW2^7*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] - 36*CHe[1, 1] + 30*CHl1[1, 1] - 460*CHl3[1, 1] + 
            22*CHl3[2, 2] + 9*CHq1[1, 1] + 9*CHq1[2, 2] + 225*CHq3[1, 1] + 
            225*CHq3[2, 2] + 24*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2] + 
            9*CHu[3, 3]) - 256*MW2^6*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
            51*CHd[3, 3] - 176*CHe[1, 1] + 218*CHl1[1, 1] - 973*CHl3[1, 1] + 
            79*CHl3[2, 2] - 40*CHl3[3, 3] + 75*CHq1[1, 1] + 75*CHq1[2, 2] - 
            39*CHq1[3, 3] + 345*CHq3[1, 1] + 345*CHq3[2, 2] + 
            111*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2] + 63*CHu[3, 3]) + 
          64*MW2^5*MZ2^3*(144*CHd[1, 1] + 144*CHd[2, 2] + 144*CHd[3, 3] - 
            547*CHe[1, 1] + 314*CHl1[1, 1] + 990*CHl3[1, 1] - 60*CHl3[2, 2] - 
            448*CHl3[3, 3] + 288*CHq1[1, 1] + 288*CHq1[2, 2] - 
            261*CHq1[3, 3] - 1926*CHq3[1, 1] - 1926*CHq3[2, 2] + 
            351*CHq3[3, 3] - 288*CHu[1, 1] - 288*CHu[2, 2] + 
            324*CHu[3, 3]))) + 
      MW2*(MW2^2*(6144*MW2^8*(11*CHl3[1, 1] - 5*CHq3[1, 1] - 5*CHq3[2, 2] - 
            CHq3[3, 3]) - 4*MW2^2*MZ2^6*(9069*CHd[1, 1] + 9069*CHd[2, 2] + 
            9069*CHd[3, 3] - 14643*CHe[1, 1] - 51237*CHl1[1, 1] + 
            33883*CHl3[1, 1] - 21336*CHl3[2, 2] + 1696*CHl3[3, 3] - 
            29355*CHq1[1, 1] - 29355*CHq1[2, 2] + 2823*CHq1[3, 3] + 
            4917*CHq3[1, 1] + 4917*CHq3[2, 2] + 3087*CHq3[3, 3] - 
            18138*CHu[1, 1] - 18138*CHu[2, 2]) + 4*MW2*MZ2^7*
           (4443*CHd[1, 1] + 4443*CHd[2, 2] + 4443*CHd[3, 3] - 
            8149*CHe[1, 1] - 20239*CHl1[1, 1] + 8024*CHl3[1, 1] - 
            6104*CHl3[2, 2] + 640*CHl3[3, 3] - 12723*CHq1[1, 1] - 
            12723*CHq1[2, 2] - 2739*CHq1[3, 3] + 1455*CHq3[1, 1] + 
            1455*CHq3[2, 2] - 894*CHq3[3, 3] - 8886*CHu[1, 1] - 
            8886*CHu[2, 2]) + 16*MW2^3*MZ2^5*(2472*CHd[1, 1] + 
            2472*CHd[2, 2] + 2472*CHd[3, 3] - 5736*CHe[1, 1] - 
            18024*CHl1[1, 1] + 17663*CHl3[1, 1] - 7805*CHl3[2, 2] - 
            168*CHl3[3, 3] - 8331*CHq1[1, 1] - 8331*CHq1[2, 2] + 
            3516*CHq1[3, 3] - 2937*CHq3[1, 1] - 2937*CHq3[2, 2] + 
            1722*CHq3[3, 3] - 4944*CHu[1, 1] - 4944*CHu[2, 2]) - 
          32*MW2^4*MZ2^4*(963*CHd[1, 1] + 963*CHd[2, 2] + 963*CHd[3, 3] - 
            3377*CHe[1, 1] - 6540*CHl1[1, 1] + 8956*CHl3[1, 1] - 
            2209*CHl3[2, 2] - 792*CHl3[3, 3] - 2079*CHq1[1, 1] - 
            2079*CHq1[2, 2] + 1692*CHq1[3, 3] - 4890*CHq3[1, 1] - 
            4890*CHq3[2, 2] + 303*CHq3[3, 3] - 1926*CHu[1, 1] - 
            1926*CHu[2, 2]) + 64*MW2^5*MZ2^3*(387*CHd[1, 1] + 387*CHd[2, 2] + 
            387*CHd[3, 3] - 1395*CHe[1, 1] - 463*CHl1[1, 1] + 
            407*CHl3[1, 1] + 134*CHl3[2, 2] - 448*CHl3[3, 3] + 
            45*CHq1[1, 1] + 45*CHq1[2, 2] + 99*CHq1[3, 3] - 1323*CHq3[1, 1] - 
            1323*CHq3[2, 2] - 69*CHq3[3, 3] - 774*CHu[1, 1] - 
            774*CHu[2, 2]) - 256*MW2^6*MZ2^2*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 211*CHe[1, 1] + 180*CHl1[1, 1] - 1003*CHl3[1, 1] + 
            87*CHl3[2, 2] - 40*CHl3[3, 3] + 63*CHq1[1, 1] + 63*CHq1[2, 2] - 
            54*CHq1[3, 3] + 381*CHq3[1, 1] + 381*CHq3[2, 2] + 54*CHq3[3, 3] - 
            126*CHu[1, 1] - 126*CHu[2, 2]) + 512*MW2^7*MZ2*
           (9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 33*CHe[1, 1] + 
            33*CHl1[1, 1] - 469*CHl3[1, 1] + 10*CHl3[2, 2] + 9*CHq1[1, 1] + 
            9*CHq1[2, 2] - 9*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
            39*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          MZ2^8*(-3480*CHd[1, 1] - 3480*CHd[2, 2] - 3480*CHd[3, 3] + 
            9896*CHe[1, 1] + 13523*CHl1[1, 1] - 3257*CHl3[1, 1] + 
            1840*CHl3[2, 2] + 8880*CHq1[1, 1] + 8880*CHq1[2, 2] + 
            4665*CHq1[3, 3] + 2250*CHq3[1, 1] + 2250*CHq3[2, 2] + 
            2565*CHq3[3, 3] + 6960*CHu[1, 1] + 6960*CHu[2, 2])) + 
        6*MT2^3*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
          5*MZ2^4)*(16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^2*(2*CHe[1, 1] + CHl3[1, 1] + CHl3[2, 2] - 
            18*CHq1[3, 3] - 20*CHq3[3, 3] - 18*CHu[3, 3]) + 
          8*MW2^2*MZ2*(CHe[1, 1] + CHl1[1, 1] - CHl3[1, 1] - 2*CHl3[2, 2] - 
            3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) - 
          MZ2^3*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
            15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) - 
        MT2*MW2*(1536*MW2^8*(87*CHl3[1, 1] - CHl3[2, 2] - 40*CHq3[1, 1] - 
            40*CHq3[2, 2] - 6*CHq3[3, 3]) + MZ2^8*(-6960*CHd[1, 1] - 
            6960*CHd[2, 2] - 6960*CHd[3, 3] + 19372*CHe[1, 1] + 
            26836*CHl1[1, 1] - 6199*CHl3[1, 1] + 4205*CHl3[2, 2] + 
            17760*CHq1[1, 1] + 17760*CHq1[2, 2] + 6180*CHq1[3, 3] + 
            4500*CHq3[1, 1] + 4500*CHq3[2, 2] + 2730*CHq3[3, 3] + 
            13920*CHu[1, 1] + 13920*CHu[2, 2]) - 2*MW2^2*MZ2^6*
           (36276*CHd[1, 1] + 36276*CHd[2, 2] + 36276*CHd[3, 3] - 
            59898*CHe[1, 1] - 205704*CHl1[1, 1] + 136339*CHl3[1, 1] - 
            83781*CHl3[2, 2] + 6784*CHl3[3, 3] - 117420*CHq1[1, 1] - 
            117420*CHq1[2, 2] + 13839*CHq1[3, 3] + 19668*CHq3[1, 1] + 
            19668*CHq3[2, 2] + 9825*CHq3[3, 3] - 72552*CHu[1, 1] - 
            72552*CHu[2, 2] - 855*CHu[3, 3]) + MW2*MZ2^7*(35544*CHd[1, 1] + 
            35544*CHd[2, 2] + 35544*CHd[3, 3] - 65144*CHe[1, 1] - 
            161678*CHl1[1, 1] + 63631*CHl3[1, 1] - 49627*CHl3[2, 2] + 
            5120*CHl3[3, 3] - 101784*CHq1[1, 1] - 101784*CHq1[2, 2] - 
            10392*CHq1[3, 3] + 11640*CHq3[1, 1] + 11640*CHq3[2, 2] - 
            882*CHq3[3, 3] - 71088*CHu[1, 1] - 71088*CHu[2, 2] - 
            450*CHu[3, 3]) + 4*MW2^3*MZ2^5*(19776*CHd[1, 1] + 
            19776*CHd[2, 2] + 19776*CHd[3, 3] - 46374*CHe[1, 1] - 
            144720*CHl1[1, 1] + 142567*CHl3[1, 1] - 60649*CHl3[2, 2] - 
            1344*CHl3[3, 3] - 66648*CHq1[1, 1] - 66648*CHq1[2, 2] + 
            19317*CHq1[3, 3] - 23496*CHq3[1, 1] - 23496*CHq3[2, 2] + 
            6279*CHq3[3, 3] - 39552*CHu[1, 1] - 39552*CHu[2, 2] - 
            243*CHu[3, 3]) + 256*MW2^7*MZ2*(36*CHd[1, 1] + 36*CHd[2, 2] + 
            36*CHd[3, 3] - 135*CHe[1, 1] + 129*CHl1[1, 1] - 1882*CHl3[1, 1] + 
            37*CHl3[2, 2] + 36*CHq1[1, 1] + 36*CHq1[2, 2] - 27*CHq1[3, 3] + 
            900*CHq3[1, 1] + 900*CHq3[2, 2] + 171*CHq3[3, 3] - 72*CHu[1, 1] - 
            72*CHu[2, 2] + 9*CHu[3, 3]) - 128*MW2^6*MZ2^2*(252*CHd[1, 1] + 
            252*CHd[2, 2] + 252*CHd[3, 3] - 838*CHe[1, 1] + 729*CHl1[1, 1] - 
            4096*CHl3[1, 1] + 255*CHl3[2, 2] - 160*CHl3[3, 3] + 
            252*CHq1[1, 1] + 252*CHq1[2, 2] - 279*CHq1[3, 3] + 
            1524*CHq3[1, 1] + 1524*CHq3[2, 2] + 411*CHq3[3, 3] - 
            504*CHu[1, 1] - 504*CHu[2, 2] + 63*CHu[3, 3]) + 
          32*MW2^5*MZ2^3*(1548*CHd[1, 1] + 1548*CHd[2, 2] + 1548*CHd[3, 3] - 
            5403*CHe[1, 1] - 1699*CHl1[1, 1] + 1313*CHl3[1, 1] + 
            68*CHl3[2, 2] - 1792*CHl3[3, 3] + 180*CHq1[1, 1] + 
            180*CHq1[2, 2] - 1044*CHq1[3, 3] - 5292*CHq3[1, 1] - 
            5292*CHq3[2, 2] + 228*CHq3[3, 3] - 3096*CHu[1, 1] - 
            3096*CHu[2, 2] + 324*CHu[3, 3]) - 8*MW2^4*MZ2^4*
           (7704*CHd[1, 1] + 7704*CHd[2, 2] + 7704*CHd[3, 3] - 
            26458*CHe[1, 1] - 52020*CHl1[1, 1] + 71747*CHl3[1, 1] - 
            17873*CHl3[2, 2] - 6336*CHl3[3, 3] - 16632*CHq1[1, 1] - 
            16632*CHq1[2, 2] + 5076*CHq1[3, 3] - 39120*CHq3[1, 1] - 
            39120*CHq3[2, 2] - 450*CHq3[3, 3] - 15408*CHu[1, 1] - 
            15408*CHu[2, 2] + 612*CHu[3, 3])) + 
        MT2^2*(3072*MW2^8*(21*CHl3[1, 1] - CHl3[2, 2] - 
            10*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^8*(-3480*CHd[1, 1] - 
            3480*CHd[2, 2] - 3480*CHd[3, 3] + 9656*CHe[1, 1] + 
            13403*CHl1[1, 1] - 3077*CHl3[1, 1] + 2140*CHl3[2, 2] + 
            8880*CHq1[1, 1] + 8880*CHq1[2, 2] + 2865*CHq1[3, 3] + 
            2250*CHq3[1, 1] + 2250*CHq3[2, 2] + 1965*CHq3[3, 3] + 
            6960*CHu[1, 1] + 6960*CHu[2, 2]) - 4*MW2^2*MZ2^6*
           (9069*CHd[1, 1] + 9069*CHd[2, 2] + 9069*CHd[3, 3] - 
            15039*CHe[1, 1] - 51483*CHl1[1, 1] + 34180*CHl3[1, 1] - 
            20793*CHl3[2, 2] + 1696*CHl3[3, 3] - 29355*CHq1[1, 1] - 
            29355*CHq1[2, 2] + 2940*CHq1[3, 3] + 4917*CHq3[1, 1] + 
            4917*CHq3[2, 2] + 1146*CHq3[3, 3] - 18138*CHu[1, 1] - 
            18138*CHu[2, 2] - 855*CHu[3, 3]) + 8*MW2^3*MZ2^5*
           (4944*CHd[1, 1] + 4944*CHd[2, 2] + 4944*CHd[3, 3] - 
            11478*CHe[1, 1] - 36126*CHl1[1, 1] + 35614*CHl3[1, 1] - 
            15244*CHl3[2, 2] - 336*CHl3[3, 3] - 16662*CHq1[1, 1] - 
            16662*CHq1[2, 2] + 4341*CHq1[3, 3] - 5874*CHq3[1, 1] - 
            5874*CHq3[2, 2] + 2469*CHq3[3, 3] - 9888*CHu[1, 1] - 
            9888*CHu[2, 2] - 243*CHu[3, 3]) + 4*MW2*MZ2^7*(4443*CHd[1, 1] + 
            4443*CHd[2, 2] + 4443*CHd[3, 3] - 8185*CHe[1, 1] - 
            20227*CHl1[1, 1] + 7976*CHl3[1, 1] - 6164*CHl3[2, 2] + 
            640*CHl3[3, 3] - 12723*CHq1[1, 1] - 12723*CHq1[2, 2] - 
            1254*CHq1[3, 3] + 1455*CHq3[1, 1] + 1455*CHq3[2, 2] - 
            999*CHq3[3, 3] - 8886*CHu[1, 1] - 8886*CHu[2, 2] - 
            225*CHu[3, 3]) + 512*MW2^7*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] - 36*CHe[1, 1] + 30*CHl1[1, 1] - 460*CHl3[1, 1] + 
            22*CHl3[2, 2] + 9*CHq1[1, 1] + 9*CHq1[2, 2] + 225*CHq3[1, 1] + 
            225*CHq3[2, 2] + 24*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2] + 
            9*CHu[3, 3]) - 256*MW2^6*MZ2^2*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 220*CHe[1, 1] + 174*CHl1[1, 1] - 1012*CHl3[1, 1] + 
            84*CHl3[2, 2] - 40*CHl3[3, 3] + 63*CHq1[1, 1] + 63*CHq1[2, 2] - 
            27*CHq1[3, 3] + 381*CHq3[1, 1] + 381*CHq3[2, 2] + 
            123*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2] + 63*CHu[3, 3]) + 
          64*MW2^5*MZ2^3*(387*CHd[1, 1] + 387*CHd[2, 2] + 387*CHd[3, 3] - 
            1368*CHe[1, 1] - 430*CHl1[1, 1] + 302*CHl3[1, 1] - 4*CHl3[2, 2] - 
            448*CHl3[3, 3] + 45*CHq1[1, 1] + 45*CHq1[2, 2] - 81*CHq1[3, 3] - 
            1323*CHq3[1, 1] - 1323*CHq3[2, 2] + 531*CHq3[3, 3] - 
            774*CHu[1, 1] - 774*CHu[2, 2] + 324*CHu[3, 3]) - 
          16*MW2^4*MZ2^4*(1926*CHd[1, 1] + 1926*CHd[2, 2] + 1926*CHd[3, 3] - 
            6526*CHe[1, 1] - 12930*CHl1[1, 1] + 17801*CHl3[1, 1] - 
            4679*CHl3[2, 2] - 1584*CHl3[3, 3] - 4158*CHq1[1, 1] - 
            4158*CHq1[2, 2] + 1404*CHq1[3, 3] - 9780*CHq3[1, 1] - 
            9780*CHq3[2, 2] + 1740*CHq3[3, 3] - 3852*CHu[1, 1] - 
            3852*CHu[2, 2] + 612*CHu[3, 3])))))/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (9*MT2^2*MZ2*(4*MW2*MZ2^5*(2235*CHd[1, 1] + 2235*CHd[2, 2] + 
         2235*CHd[3, 3] - 3516*CHe[1, 1] - 4708*CHl1[1, 1] - 
         8393*CHl3[1, 1] - 3685*CHl3[2, 2] - 2235*CHq1[1, 1] - 
         2235*CHq1[2, 2] + 8195*CHq1[3, 3] + 5625*CHq3[1, 1] + 
         5625*CHq3[2, 2] + 11725*CHq3[3, 3] - 4470*CHu[1, 1] - 
         4470*CHu[2, 2] - 2245*CHu[3, 3]) + 64*MW2^4*MZ2^2*
        (1104*CHd[1, 1] + 1104*CHd[2, 2] + 1104*CHd[3, 3] - 2331*CHe[1, 1] - 
         748*CHl1[1, 1] - 2773*CHl3[1, 1] - 2025*CHl3[2, 2] - 
         1104*CHq1[1, 1] - 1104*CHq1[2, 2] - 1038*CHq1[3, 3] - 
         108*CHq3[1, 1] - 108*CHq3[2, 2] + 1284*CHq3[3, 3] - 2208*CHu[1, 1] - 
         2208*CHu[2, 2] - 1494*CHu[3, 3]) - 128*MW2^5*MZ2*
        (378*CHd[1, 1] + 378*CHd[2, 2] + 378*CHd[3, 3] - 1039*CHe[1, 1] - 
         687*CHl1[1, 1] - 1763*CHl3[1, 1] - 1076*CHl3[2, 2] - 
         378*CHq1[1, 1] - 378*CHq1[2, 2] - 398*CHq1[3, 3] + 558*CHq3[1, 1] + 
         558*CHq3[2, 2] + 1274*CHq3[3, 3] - 756*CHu[1, 1] - 756*CHu[2, 2] - 
         878*CHu[3, 3]) - 16*MW2^3*MZ2^3*(2616*CHd[1, 1] + 2616*CHd[2, 2] + 
         2616*CHd[3, 3] - 5159*CHe[1, 1] + 627*CHl1[1, 1] - 819*CHl3[1, 1] - 
         1446*CHl3[2, 2] - 2616*CHq1[1, 1] - 2616*CHq1[2, 2] - 
         6480*CHq1[3, 3] - 6696*CHq3[1, 1] - 6696*CHq3[2, 2] - 
         6180*CHq3[3, 3] - 5232*CHu[1, 1] - 5232*CHu[2, 2] - 384*CHu[3, 3]) + 
       256*MW2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
         176*CHe[1, 1] - 176*CHl1[1, 1] - 363*CHl3[1, 1] - 187*CHl3[2, 2] - 
         48*CHq1[1, 1] - 48*CHq1[2, 2] - 112*CHq1[3, 3] + 144*CHq3[1, 1] + 
         144*CHq3[2, 2] + 262*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 
         160*CHu[3, 3]) - 45*MZ2^6*(60*CHd[1, 1] + 60*CHd[2, 2] + 
         60*CHd[3, 3] - 176*CHe[1, 1] - 88*CHl1[1, 1] - 113*CHl3[1, 1] - 
         25*CHl3[2, 2] - 60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 
         100*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3]) + 
       4*MW2^2*MZ2^4*(264*CHd[1, 1] + 264*CHd[2, 2] + 264*CHd[3, 3] - 
         3788*CHe[1, 1] + 7258*CHl1[1, 1] + 14807*CHl3[1, 1] + 
         7549*CHl3[2, 2] - 264*CHq1[1, 1] - 264*CHq1[2, 2] - 
         23048*CHq1[3, 3] - 21960*CHq3[1, 1] - 21960*CHq3[2, 2] - 
         31810*CHq3[3, 3] - 528*CHu[1, 1] - 528*CHu[2, 2] + 
         6856*CHu[3, 3])) - MW2*(16384*MW2^8*((-363 + 32*Pi^2)*CHl3[1, 1] + 
         (-363 + 32*Pi^2)*CHl3[2, 2] + 27*(CHq3[1, 1] + CHq3[2, 2])) - 
       1024*MW2^7*MZ2*(3*(-87 + 28*Pi^2)*CHd[1, 1] + 3*(-87 + 28*Pi^2)*
          CHd[2, 2] - 261*CHd[3, 3] + 84*Pi^2*CHd[3, 3] - 2739*CHe[1, 1] + 
         140*Pi^2*CHe[1, 1] - 3036*CHl1[1, 1] + 140*Pi^2*CHl1[1, 1] - 
         32388*CHl3[1, 1] + 3028*Pi^2*CHl3[1, 1] - 31827*CHl3[2, 2] + 
         2888*Pi^2*CHl3[2, 2] - 1251*CHq1[1, 1] + 60*Pi^2*CHq1[1, 1] - 
         1251*CHq1[2, 2] + 60*Pi^2*CHq1[2, 2] - 261*CHq1[3, 3] + 
         84*Pi^2*CHq1[3, 3] - 540*CHq3[1, 1] + 108*Pi^2*CHq3[1, 1] - 
         540*CHq3[2, 2] + 108*Pi^2*CHq3[2, 2] - 666*CHq3[3, 3] + 
         84*Pi^2*CHq3[3, 3] - 828*CHu[1, 1] - 24*Pi^2*CHu[1, 1] - 
         828*CHu[2, 2] - 24*Pi^2*CHu[2, 2]) + 
       MZ2^7*(-45*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 
           30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) + MZ2*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 
           508419*CHl1[1, 1] - 62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2])) + 
       128*MW2^5*MZ2^2*(9*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
           11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
           3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2*((47427 - 8580*Pi^2)*CHd[1, 1] + (47427 - 8580*Pi^2)*CHd[2, 2] + 
           47427*CHd[3, 3] - 8580*Pi^2*CHd[3, 3] + 272667*CHe[1, 1] - 
           24668*Pi^2*CHe[1, 1] - 1344*CHe[2, 2] - 1344*CHe[3, 3] + 
           6681*CHl1[1, 1] + 3132*Pi^2*CHl1[1, 1] - 1344*CHl1[2, 2] - 
           1344*CHl1[3, 3] + 848826*CHl3[1, 1] - 84276*Pi^2*CHl3[1, 1] + 
           865641*CHl3[2, 2] - 87408*Pi^2*CHl3[2, 2] + 1344*CHl3[3, 3] + 
           12729*CHq1[1, 1] + 2388*Pi^2*CHq1[1, 1] + 12729*CHq1[2, 2] + 
           2388*Pi^2*CHq1[2, 2] + 57585*CHq1[3, 3] - 5772*Pi^2*CHq1[3, 3] + 
           142569*CHq3[1, 1] - 13932*Pi^2*CHq3[1, 1] + 142569*CHq3[2, 2] - 
           13932*Pi^2*CHq3[2, 2] + 61263*CHq3[3, 3] - 5772*Pi^2*CHq3[3, 3] + 
           66066*CHu[1, 1] - 696*Pi^2*CHu[1, 1] + 66066*CHu[2, 2] - 
           696*Pi^2*CHu[2, 2] - 1344*CHu[3, 3])) + 512*MW2^6*MZ2^2*
        (12*(-317 + 75*Pi^2)*CHd[1, 1] + 12*(-317 + 75*Pi^2)*CHd[2, 2] - 
         3804*CHd[3, 3] + 900*Pi^2*CHd[3, 3] - 29055*CHe[1, 1] + 
         2156*Pi^2*CHe[1, 1] + 120*CHe[2, 2] + 120*CHe[3, 3] - 
         12582*CHl1[1, 1] + 432*Pi^2*CHl1[1, 1] + 120*CHl1[2, 2] + 
         120*CHl1[3, 3] - 155955*CHl3[1, 1] + 15068*Pi^2*CHl3[1, 1] - 
         153807*CHl3[2, 2] + 14636*Pi^2*CHl3[2, 2] - 120*CHl3[3, 3] - 
         7212*CHq1[1, 1] + 180*Pi^2*CHq1[1, 1] - 7212*CHq1[2, 2] + 
         180*Pi^2*CHq1[2, 2] - 5466*CHq1[3, 3] + 792*Pi^2*CHq1[3, 3] - 
         14616*CHq3[1, 1] + 1404*Pi^2*CHq3[1, 1] - 14616*CHq3[2, 2] + 
         1404*Pi^2*CHq3[2, 2] - 7218*CHq3[3, 3] + 792*Pi^2*CHq3[3, 3] - 
         8268*CHu[1, 1] - 72*Pi^2*CHu[1, 1] - 8268*CHu[2, 2] - 
         72*Pi^2*CHu[2, 2] + 120*CHu[3, 3]) - 16*MW2^3*MZ2^4*
        (-18*MH2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
           233*CHe[1, 1] - 177*CHl1[1, 1] - 177*CHl3[1, 1] - 78*CHq1[1, 1] - 
           78*CHq1[2, 2] + 24*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] + 
           24*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2]) + 
         MZ2*((-630990 + 80616*Pi^2)*CHd[1, 1] + (-630990 + 80616*Pi^2)*
            CHd[2, 2] - 630990*CHd[3, 3] + 80616*Pi^2*CHd[3, 3] - 
           2444934*CHe[1, 1] + 266136*Pi^2*CHe[1, 1] + 1008*CHe[2, 2] + 
           1008*CHe[3, 3] + 964524*CHl1[1, 1] - 112232*Pi^2*CHl1[1, 1] + 
           1008*CHl1[2, 2] + 1008*CHl1[3, 3] - 3184161*CHl3[1, 1] + 
           327496*Pi^2*CHl3[1, 1] - 3914910*CHl3[2, 2] + 
           439728*Pi^2*CHl3[2, 2] - 1008*CHl3[3, 3] + 659286*CHq1[1, 1] - 
           79608*Pi^2*CHq1[1, 1] + 659286*CHq1[2, 2] - 
           79608*Pi^2*CHq1[2, 2] - 190017*CHq1[3, 3] + 9768*Pi^2*CHq1[3, 3] - 
           872829*CHq3[1, 1] + 99144*Pi^2*CHq3[1, 1] - 872829*CHq3[2, 2] + 
           99144*Pi^2*CHq3[2, 2] - 175374*CHq3[3, 3] + 9768*Pi^2*CHq3[3, 3] - 
           301050*CHu[1, 1] + 18624*Pi^2*CHu[1, 1] - 301050*CHu[2, 2] + 
           18624*Pi^2*CHu[2, 2] + 1008*CHu[3, 3])) + 
       32*MW2^4*MZ2^3*(-18*MH2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
           78*CHe[1, 1] - 67*CHl1[1, 1] - 67*CHl3[1, 1] - 24*CHq1[1, 1] - 
           24*CHq1[2, 2] + 15*CHq1[3, 3] + 54*CHq3[1, 1] + 54*CHq3[2, 2] + 
           15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
         MZ2*((-320823 + 47184*Pi^2)*CHd[1, 1] + (-320823 + 47184*Pi^2)*
            CHd[2, 2] - 320823*CHd[3, 3] + 47184*Pi^2*CHd[3, 3] - 
           1472457*CHe[1, 1] + 148944*Pi^2*CHe[1, 1] + 4752*CHe[2, 2] + 
           4752*CHe[3, 3] + 330345*CHl1[1, 1] - 45224*Pi^2*CHl1[1, 1] + 
           4752*CHl1[2, 2] + 4752*CHl1[3, 3] - 2895669*CHl3[1, 1] + 
           293472*Pi^2*CHl3[1, 1] - 3160290*CHl3[2, 2] + 
           338696*Pi^2*CHl3[2, 2] - 4752*CHl3[3, 3] + 192087*CHq1[1, 1] - 
           32208*Pi^2*CHq1[1, 1] + 192087*CHq1[2, 2] - 
           32208*Pi^2*CHq1[2, 2] - 247653*CHq1[3, 3] + 
           19320*Pi^2*CHq1[3, 3] - 676917*CHq3[1, 1] + 
           70848*Pi^2*CHq3[1, 1] - 676917*CHq3[2, 2] + 
           70848*Pi^2*CHq3[2, 2] - 240345*CHq3[3, 3] + 
           19320*Pi^2*CHq3[3, 3] - 270522*CHu[1, 1] + 8736*Pi^2*CHu[1, 1] - 
           270522*CHu[2, 2] + 8736*Pi^2*CHu[2, 2] + 4752*CHu[3, 3])) + 
       2*MW2*MZ2^6*(9*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
           1293*CHe[1, 1] - 769*CHl1[1, 1] - 769*CHl3[1, 1] - 
           435*CHq1[1, 1] - 435*CHq1[2, 2] - 105*CHq1[3, 3] + 
           225*CHq3[1, 1] + 225*CHq3[2, 2] - 105*CHq3[3, 3] - 870*CHu[1, 1] - 
           870*CHu[2, 2]) + MZ2*((881283 - 102744*Pi^2)*CHd[1, 1] + 
           (881283 - 102744*Pi^2)*CHd[2, 2] + 881283*CHd[3, 3] - 
           102744*Pi^2*CHd[3, 3] + 2784123*CHe[1, 1] - 340568*Pi^2*
            CHe[1, 1] + 7680*CHe[2, 2] + 7680*CHe[3, 3] - 
           1832754*CHl1[1, 1] + 210600*Pi^2*CHl1[1, 1] + 7680*CHl1[2, 2] + 
           7680*CHl1[3, 3] + 1663566*CHl3[1, 1] - 179608*Pi^2*CHl3[1, 1] + 
           3321066*CHl3[2, 2] - 390208*Pi^2*CHl3[2, 2] - 7680*CHl3[3, 3] - 
           1161543*CHq1[1, 1] + 130824*Pi^2*CHq1[1, 1] - 1161543*CHq1[2, 2] + 
           130824*Pi^2*CHq1[2, 2] - 398964*CHq1[3, 3] + 
           43272*Pi^2*CHq1[3, 3] + 309195*CHq3[1, 1] - 
           44280*Pi^2*CHq3[1, 1] + 309195*CHq3[2, 2] - 
           44280*Pi^2*CHq3[2, 2] - 386154*CHq3[3, 3] + 
           43272*Pi^2*CHq3[3, 3] + 123114*CHu[1, 1] - 19152*Pi^2*CHu[1, 1] + 
           123114*CHu[2, 2] - 19152*Pi^2*CHu[2, 2] + 7680*CHu[3, 3])) - 
       4*MW2^2*MZ2^5*(36*MH2*(129*CHd[1, 1] + 129*CHd[2, 2] + 129*CHd[3, 3] - 
           373*CHe[1, 1] - 252*CHl1[1, 1] - 252*CHl3[1, 1] - 129*CHq1[1, 1] - 
           129*CHq1[2, 2] + 3*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
           3*CHq3[3, 3] - 258*CHu[1, 1] - 258*CHu[2, 2]) + 
         MZ2*(-3*(-480125 + 56816*Pi^2)*CHd[1, 1] - 3*(-480125 + 56816*Pi^2)*
            CHd[2, 2] + 1440375*CHd[3, 3] - 170448*Pi^2*CHd[3, 3] + 
           4914819*CHe[1, 1] - 570640*Pi^2*CHe[1, 1] + 10176*CHe[2, 2] + 
           10176*CHe[3, 3] - 2646513*CHl1[1, 1] + 297408*Pi^2*CHl1[1, 1] + 
           10176*CHl1[2, 2] + 10176*CHl1[3, 3] + 4360281*CHl3[1, 1] - 
           455584*Pi^2*CHl3[1, 1] + 6519294*CHl3[2, 2] - 
           752992*Pi^2*CHl3[2, 2] - 10176*CHl3[3, 3] - 1806711*CHq1[1, 1] + 
           201696*Pi^2*CHq1[1, 1] - 1806711*CHq1[2, 2] + 
           201696*Pi^2*CHq1[2, 2] - 174039*CHq1[3, 3] + 
           27840*Pi^2*CHq1[3, 3] + 1163709*CHq3[1, 1] - 
           146016*Pi^2*CHq3[1, 1] + 1163709*CHq3[2, 2] - 
           146016*Pi^2*CHq3[2, 2] - 173115*CHq3[3, 3] + 
           27840*Pi^2*CHq3[3, 3] + 360978*CHu[1, 1] - 38688*Pi^2*CHu[1, 1] + 
           360978*CHu[2, 2] - 38688*Pi^2*CHu[2, 2] + 10176*CHu[3, 3]))) + 
     MT2*(16384*MW2^8*((-363 + 32*Pi^2)*CHl3[1, 1] + (-363 + 32*Pi^2)*
          CHl3[2, 2] + 27*(CHq3[1, 1] + CHq3[2, 2])) + 
       MZ2^7*(-45*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 
           30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) + MZ2*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 
           508419*CHl1[1, 1] - 62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2])) - 
       4*MW2^2*MZ2^5*(36*MH2*(129*CHd[1, 1] + 129*CHd[2, 2] + 129*CHd[3, 3] - 
           373*CHe[1, 1] - 252*CHl1[1, 1] - 252*CHl3[1, 1] - 129*CHq1[1, 1] - 
           129*CHq1[2, 2] + 3*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
           3*CHq3[3, 3] - 258*CHu[1, 1] - 258*CHu[2, 2]) + 
         MZ2*(-6*(-243415 + 28408*Pi^2)*CHd[1, 1] - 6*(-243415 + 28408*Pi^2)*
            CHd[2, 2] + 1460490*CHd[3, 3] - 170448*Pi^2*CHd[3, 3] + 
           4883661*CHe[1, 1] - 570640*Pi^2*CHe[1, 1] + 10176*CHe[2, 2] + 
           10176*CHe[3, 3] - 2689047*CHl1[1, 1] + 297408*Pi^2*CHl1[1, 1] + 
           10176*CHl1[2, 2] + 10176*CHl1[3, 3] + 4285392*CHl3[1, 1] - 
           455584*Pi^2*CHl3[1, 1] + 6486939*CHl3[2, 2] - 
           752992*Pi^2*CHl3[2, 2] - 10176*CHl3[3, 3] - 1826826*CHq1[1, 1] + 
           201696*Pi^2*CHq1[1, 1] - 1826826*CHq1[2, 2] + 
           201696*Pi^2*CHq1[2, 2] - 117294*CHq1[3, 3] + 
           27840*Pi^2*CHq1[3, 3] + 1214334*CHq3[1, 1] - 
           146016*Pi^2*CHq3[1, 1] + 1214334*CHq3[2, 2] - 
           146016*Pi^2*CHq3[2, 2] - 86220*CHq3[3, 3] + 
           27840*Pi^2*CHq3[3, 3] + 320748*CHu[1, 1] - 38688*Pi^2*CHu[1, 1] + 
           320748*CHu[2, 2] - 38688*Pi^2*CHu[2, 2] - 10029*CHu[3, 3])) + 
       128*MW2^6*MZ2^2*(6*(-1969 + 600*Pi^2)*CHd[1, 1] + 
         6*(-1969 + 600*Pi^2)*CHd[2, 2] - 11814*CHd[3, 3] + 
         3600*Pi^2*CHd[3, 3] - 125409*CHe[1, 1] + 8624*Pi^2*CHe[1, 1] + 
         480*CHe[2, 2] + 480*CHe[3, 3] - 56349*CHl1[1, 1] + 
         1728*Pi^2*CHl1[1, 1] + 480*CHl1[2, 2] + 480*CHl1[3, 3] - 
         640173*CHl3[1, 1] + 60272*Pi^2*CHl3[1, 1] - 625560*CHl3[2, 2] + 
         58544*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 32250*CHq1[1, 1] + 
         720*Pi^2*CHq1[1, 1] - 32250*CHq1[2, 2] + 720*Pi^2*CHq1[2, 2] - 
         26418*CHq1[3, 3] + 3168*Pi^2*CHq1[3, 3] - 53442*CHq3[1, 1] + 
         5616*Pi^2*CHq3[1, 1] - 53442*CHq3[2, 2] + 5616*Pi^2*CHq3[2, 2] - 
         17082*CHq3[3, 3] + 3168*Pi^2*CHq3[3, 3] - 39876*CHu[1, 1] - 
         288*Pi^2*CHu[1, 1] - 39876*CHu[2, 2] - 288*Pi^2*CHu[2, 2] - 
         7422*CHu[3, 3]) - 256*MW2^7*MZ2*(12*(-51 + 28*Pi^2)*CHd[1, 1] + 
         12*(-51 + 28*Pi^2)*CHd[2, 2] - 612*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
         12540*CHe[1, 1] + 560*Pi^2*CHe[1, 1] - 13728*CHl1[1, 1] + 
         560*Pi^2*CHl1[1, 1] - 132981*CHl3[1, 1] + 12112*Pi^2*CHl3[1, 1] - 
         129153*CHl3[2, 2] + 11552*Pi^2*CHl3[2, 2] - 5436*CHq1[1, 1] + 
         240*Pi^2*CHq1[1, 1] - 5436*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] - 
         2052*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] - 864*CHq3[1, 1] + 
         432*Pi^2*CHq3[1, 1] - 864*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] + 
         18*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 4176*CHu[1, 1] - 
         96*Pi^2*CHu[1, 1] - 4176*CHu[2, 2] - 96*Pi^2*CHu[2, 2] - 
         1440*CHu[3, 3]) + 16*MW2^4*MZ2^3*
        (-36*MH2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 78*CHe[1, 1] - 
           67*CHl1[1, 1] - 67*CHl3[1, 1] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
           15*CHq1[3, 3] + 54*CHq3[1, 1] + 54*CHq3[2, 2] + 15*CHq3[3, 3] - 
           48*CHu[1, 1] - 48*CHu[2, 2]) + 
         MZ2*((-618102 + 94368*Pi^2)*CHd[1, 1] + (-618102 + 94368*Pi^2)*
            CHd[2, 2] - 618102*CHd[3, 3] + 94368*Pi^2*CHd[3, 3] - 
           2991507*CHe[1, 1] + 297888*Pi^2*CHe[1, 1] + 9504*CHe[2, 2] + 
           9504*CHe[3, 3] + 665847*CHl1[1, 1] - 90448*Pi^2*CHl1[1, 1] + 
           9504*CHl1[2, 2] + 9504*CHl1[3, 3] - 5796927*CHl3[1, 1] + 
           586944*Pi^2*CHl3[1, 1] - 6331326*CHl3[2, 2] + 
           677392*Pi^2*CHl3[2, 2] - 9504*CHl3[3, 3] + 360630*CHq1[1, 1] - 
           64416*Pi^2*CHq1[1, 1] + 360630*CHq1[2, 2] - 
           64416*Pi^2*CHq1[2, 2] - 569178*CHq1[3, 3] + 
           38640*Pi^2*CHq1[3, 3] - 1414098*CHq3[1, 1] + 
           141696*Pi^2*CHq3[1, 1] - 1414098*CHq3[2, 2] + 
           141696*Pi^2*CHq3[2, 2] - 556398*CHq3[3, 3] + 
           38640*Pi^2*CHq3[3, 3] - 588132*CHu[1, 1] + 17472*Pi^2*CHu[1, 1] - 
           588132*CHu[2, 2] + 17472*Pi^2*CHu[2, 2] + 6048*CHu[3, 3])) + 
       64*MW2^5*MZ2^2*(18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
           11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
           3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2*((84918 - 17160*Pi^2)*CHd[1, 1] + (84918 - 17160*Pi^2)*
            CHd[2, 2] + 84918*CHd[3, 3] - 17160*Pi^2*CHd[3, 3] + 
           565827*CHe[1, 1] - 49336*Pi^2*CHe[1, 1] - 2688*CHe[2, 2] - 
           2688*CHe[3, 3] + 19770*CHl1[1, 1] + 6264*Pi^2*CHl1[1, 1] - 
           2688*CHl1[2, 2] - 2688*CHl1[3, 3] + 1722771*CHl3[1, 1] - 
           168552*Pi^2*CHl3[1, 1] + 1749993*CHl3[2, 2] - 
           174816*Pi^2*CHl3[2, 2] + 2688*CHl3[3, 3] + 35394*CHq1[1, 1] + 
           4776*Pi^2*CHq1[1, 1] + 35394*CHq1[2, 2] + 4776*Pi^2*CHq1[2, 2] + 
           129372*CHq1[3, 3] - 11544*Pi^2*CHq1[3, 3] + 286110*CHq3[1, 1] - 
           27864*Pi^2*CHq3[1, 1] + 286110*CHq3[2, 2] - 
           27864*Pi^2*CHq3[2, 2] + 114858*CHq3[3, 3] - 
           11544*Pi^2*CHq3[3, 3] + 152004*CHu[1, 1] - 1392*Pi^2*CHu[1, 1] + 
           152004*CHu[2, 2] - 1392*Pi^2*CHu[2, 2] + 10758*CHu[3, 3])) + 
       MW2*MZ2^6*(18*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
           1293*CHe[1, 1] - 769*CHl1[1, 1] - 769*CHl3[1, 1] - 
           435*CHq1[1, 1] - 435*CHq1[2, 2] - 105*CHq1[3, 3] + 
           225*CHq3[1, 1] + 225*CHq3[2, 2] - 105*CHq3[3, 3] - 870*CHu[1, 1] - 
           870*CHu[2, 2]) + MZ2*(-6*(-297811 + 34248*Pi^2)*CHd[1, 1] - 
           6*(-297811 + 34248*Pi^2)*CHd[2, 2] + 1786866*CHd[3, 3] - 
           205488*Pi^2*CHd[3, 3] + 5493726*CHe[1, 1] - 681136*Pi^2*
            CHe[1, 1] + 15360*CHe[2, 2] + 15360*CHe[3, 3] - 
           3702768*CHl1[1, 1] + 421200*Pi^2*CHl1[1, 1] + 15360*CHl1[2, 2] + 
           15360*CHl1[3, 3] + 3283797*CHl3[1, 1] - 359216*Pi^2*CHl3[1, 1] + 
           6636057*CHl3[2, 2] - 780416*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           2347386*CHq1[1, 1] + 261648*Pi^2*CHq1[1, 1] - 2347386*CHq1[2, 2] + 
           261648*Pi^2*CHq1[2, 2] - 801978*CHq1[3, 3] + 
           86544*Pi^2*CHq1[3, 3] + 618390*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 618390*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 764208*CHq3[3, 3] + 
           86544*Pi^2*CHq3[3, 3] + 197628*CHu[1, 1] - 38304*Pi^2*CHu[1, 1] + 
           197628*CHu[2, 2] - 38304*Pi^2*CHu[2, 2] + 19410*CHu[3, 3])) - 
       4*MW2^3*MZ2^4*(-72*MH2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
           233*CHe[1, 1] - 177*CHl1[1, 1] - 177*CHl3[1, 1] - 78*CHq1[1, 1] - 
           78*CHq1[2, 2] + 24*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] + 
           24*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2]) + 
         MZ2*(48*(-52533 + 6718*Pi^2)*CHd[1, 1] + 48*(-52533 + 6718*Pi^2)*
            CHd[2, 2] - 2521584*CHd[3, 3] + 322464*Pi^2*CHd[3, 3] - 
           9818364*CHe[1, 1] + 1064544*Pi^2*CHe[1, 1] + 4032*CHe[2, 2] + 
           4032*CHe[3, 3] + 3920502*CHl1[1, 1] - 448928*Pi^2*CHl1[1, 1] + 
           4032*CHl1[2, 2] + 4032*CHl1[3, 3] - 12599979*CHl3[1, 1] + 
           1309984*Pi^2*CHl3[1, 1] - 15585381*CHl3[2, 2] + 
           1758912*Pi^2*CHl3[2, 2] - 4032*CHl3[3, 3] + 2634768*CHq1[1, 1] - 
           318432*Pi^2*CHq1[1, 1] + 2634768*CHq1[2, 2] - 
           318432*Pi^2*CHq1[2, 2] - 971388*CHq1[3, 3] + 
           39072*Pi^2*CHq1[3, 3] - 3688956*CHq3[1, 1] + 
           396576*Pi^2*CHq3[1, 1] - 3688956*CHq3[2, 2] + 
           396576*Pi^2*CHq3[2, 2] - 1004310*CHq3[3, 3] + 
           39072*Pi^2*CHq3[3, 3] - 1208952*CHu[1, 1] + 74496*Pi^2*CHu[1, 1] - 
           1208952*CHu[2, 2] + 74496*Pi^2*CHu[2, 2] + 65736*CHu[3, 3]))))/
    (1296*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  (((9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
         2408*MW2*MZ2^3 - 225*MZ2^4) + 
       4*MW2*(MW2*MZ2^5*(238641 - 27808*Pi^2) + 512*MW2^6*(-363 + 32*Pi^2) - 
         160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 2*MZ2^6*(-19125 + 2336*Pi^2) + 
         32*MW2^4*MZ2^2*(-38475 + 3818*Pi^2) - 8*MW2^3*MZ2^3*
          (-142575 + 15496*Pi^2) + 2*MW2^2*MZ2^4*(-331713 + 38192*Pi^2)) + 
       MT2*(16*MW2^4*MZ2^2*(312597 - 30544*Pi^2) + 16*MW2^2*MZ2^4*
          (164421 - 19096*Pi^2) + 8*MZ2^6*(19125 - 2336*Pi^2) - 
         2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
         MW2*MZ2^5*(-953349 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
          (-1140015 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
       B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MT2*(2*MW2 + MZ2)*(6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 
          59*MZ2^3) + MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 
          1786*MW2*MZ2^2 + 15*MZ2^3) + 4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 
          678*MW2^2*MZ2^2 + 259*MW2*MZ2^3 + 30*MZ2^4) - 
        2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 2706*MW2^2*MZ2^2 + 
          1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
      (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
        16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
          MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
        4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
          40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
          MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 
          704*MW2^4*MZ2 + 4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
          4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*
           (48*MH2 + 4045*MZ2)))*B0i[bb0, 0, 0, MW2])/
      (72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((-1536*MW2^6 + 672*MW2^5*MZ2 + 656*MW2^4*MZ2^2 - 66*MZ2^6 + 
        8*MW2^2*MZ2^3*(3*MH2 + 8*MZ2) - 20*MW2^3*MZ2^2*(4*MH2 + 47*MZ2) + 
        MW2*MZ2^4*(32*MH2 + 595*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 234*MW2^2*MZ2^3 + 
        67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
          5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
          78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
          1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*
       B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 
          22*MW2*MZ2^2 - 5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 
          36*MW2^2*MZ2^2 + 32*MW2*MZ2^3 - 5*MZ2^4) - 
        16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 
          4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
      (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
        98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*Pi^2) + (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 
        304*MW2^2*MZ2^2 - 102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
         (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
        4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(32*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] + 
        4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] - 8*Ced[1, 1, 1, 1] - 
        8*Ced[1, 1, 2, 2] - 8*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
        3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
        3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 1, 1] - 
        44*Cee[1, 1, 2, 2] - 44*Cee[1, 1, 3, 3] + 16*Ceu[1, 1, 1, 1] + 
        16*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] - 8*Cld[1, 1, 1, 1] - 
        8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
        3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
        3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 22*Cle[1, 1, 1, 1] - 
        11*Cle[1, 1, 2, 2] - 11*Cle[1, 1, 3, 3] - 11*Cle[2, 2, 1, 1] - 
        11*Cle[3, 3, 1, 1] - 44*Cll[1, 1, 1, 1] - 22*Cll[1, 1, 2, 2] - 
        22*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] + 8*Clq1[1, 1, 1, 1] + 
        8*Clq1[1, 1, 2, 2] - 8*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
        3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] - 24*Clq3[1, 1, 1, 1] - 
        24*Clq3[1, 1, 2, 2] - 8*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
        9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
        9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 16*Clu[1, 1, 1, 1] + 
        16*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
        6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 
        6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] + 8*Cqe[1, 1, 1, 1] - 
        3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] + 8*Cqe[2, 2, 1, 1] - 
        3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] - 8*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
        4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] - 
        12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
        12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] + 
        84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 28*Cdd[1, 3, 3, 1] + 
        56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 28*Cdd[2, 3, 3, 2] + 
        56*Cdd[3, 3, 3, 3] - 46*Ced[1, 1, 1, 1] - 46*Ced[1, 1, 2, 2] - 
        46*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 21*Ced[2, 2, 2, 2] + 
        21*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] + 
        21*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 1, 1] - 268*Cee[1, 1, 2, 2] - 
        268*Cee[1, 1, 3, 3] + 92*Ceu[1, 1, 1, 1] + 92*Ceu[1, 1, 2, 2] - 
        42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
        42*Ceu[3, 3, 2, 2] - 35*Cld[1, 1, 1, 1] - 35*Cld[1, 1, 2, 2] - 
        35*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 21*Cld[2, 2, 2, 2] + 
        21*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] + 
        21*Cld[3, 3, 3, 3] - 123*Cle[1, 1, 1, 1] - 56*Cle[1, 1, 2, 2] - 
        56*Cle[1, 1, 3, 3] - 67*Cle[2, 2, 1, 1] - 67*Cle[3, 3, 1, 1] - 
        202*Cll[1, 1, 1, 1] - 112*Cll[1, 1, 2, 2] - 112*Cll[1, 1, 3, 3] - 
        90*Cll[1, 3, 3, 1] + 35*Clq1[1, 1, 1, 1] + 35*Clq1[1, 1, 2, 2] - 
        11*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] + 
        12*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] + 
        12*Clq1[3, 3, 3, 3] - 75*Clq3[1, 1, 1, 1] - 75*Clq3[1, 1, 2, 2] - 
        17*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 1, 1] + 27*Clq3[2, 2, 2, 2] + 
        6*Clq3[2, 2, 3, 3] + 27*Clq3[3, 3, 1, 1] + 27*Clq3[3, 3, 2, 2] + 
        6*Clq3[3, 3, 3, 3] + 70*Clu[1, 1, 1, 1] + 70*Clu[1, 1, 2, 2] - 
        42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
        42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] - 
        42*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] - 
        42*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
        24*Cqd1[3, 3, 3, 3] + 46*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 
        21*Cqe[1, 1, 3, 3] + 46*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] - 
        21*Cqe[2, 2, 3, 3] - 22*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 
        12*Cqe[3, 3, 3, 3] + 76*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] - 
        48*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 
        76*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 
        8*Cqq1[3, 3, 3, 3] + 156*Cqq3[1, 1, 1, 1] + 324*Cqq3[1, 1, 2, 2] + 
        72*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        156*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 
        8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 
        84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] - 48*Cqu1[3, 3, 1, 1] - 
        48*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] - 
        84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] - 
        84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 
        112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(160*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] + 
        240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] + 
        160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] + 
        160*Cdd[3, 3, 3, 3] - 136*Ced[1, 1, 1, 1] - 136*Ced[1, 1, 2, 2] - 
        136*Ced[1, 1, 3, 3] + 60*Ced[2, 2, 1, 1] + 60*Ced[2, 2, 2, 2] + 
        60*Ced[2, 2, 3, 3] + 60*Ced[3, 3, 1, 1] + 60*Ced[3, 3, 2, 2] + 
        60*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 1, 1] - 784*Cee[1, 1, 2, 2] - 
        784*Cee[1, 1, 3, 3] + 272*Ceu[1, 1, 1, 1] + 272*Ceu[1, 1, 2, 2] - 
        120*Ceu[2, 2, 1, 1] - 120*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 
        120*Ceu[3, 3, 2, 2] - 38*Cld[1, 1, 1, 1] - 38*Cld[1, 1, 2, 2] - 
        38*Cld[1, 1, 3, 3] + 60*Cld[2, 2, 1, 1] + 60*Cld[2, 2, 2, 2] + 
        60*Cld[2, 2, 3, 3] + 60*Cld[3, 3, 1, 1] + 60*Cld[3, 3, 2, 2] + 
        60*Cld[3, 3, 3, 3] - 294*Cle[1, 1, 1, 1] - 98*Cle[1, 1, 2, 2] - 
        98*Cle[1, 1, 3, 3] - 196*Cle[2, 2, 1, 1] - 196*Cle[3, 3, 1, 1] - 
        294*Cll[1, 1, 1, 1] - 196*Cll[1, 1, 2, 2] - 196*Cll[1, 1, 3, 3] - 
        98*Cll[1, 3, 3, 1] + 38*Clq1[1, 1, 1, 1] + 38*Clq1[1, 1, 2, 2] + 
        19*Clq1[1, 1, 3, 3] - 60*Clq1[2, 2, 1, 1] - 60*Clq1[2, 2, 2, 2] - 
        30*Clq1[2, 2, 3, 3] - 60*Clq1[3, 3, 1, 1] - 60*Clq1[3, 3, 2, 2] - 
        30*Clq1[3, 3, 3, 3] + 49*Clq3[1, 1, 3, 3] + 76*Clu[1, 1, 1, 1] + 
        76*Clu[1, 1, 2, 2] - 120*Clu[2, 2, 1, 1] - 120*Clu[2, 2, 2, 2] - 
        120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 120*Cqd1[1, 1, 1, 1] - 
        120*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] - 120*Cqd1[2, 2, 1, 1] - 
        120*Cqd1[2, 2, 2, 2] - 120*Cqd1[2, 2, 3, 3] - 60*Cqd1[3, 3, 1, 1] - 
        60*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] + 136*Cqe[1, 1, 1, 1] - 
        60*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] + 136*Cqe[2, 2, 1, 1] - 
        60*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] + 68*Cqe[3, 3, 1, 1] - 
        30*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 140*Cqq1[1, 1, 1, 1] + 
        240*Cqq1[1, 1, 2, 2] + 120*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 
        20*Cqq1[1, 3, 3, 1] + 140*Cqq1[2, 2, 2, 2] + 120*Cqq1[2, 2, 3, 3] + 
        20*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        120*Cqq3[1, 2, 2, 1] + 60*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 
        60*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 240*Cqu1[1, 1, 1, 1] + 
        240*Cqu1[1, 1, 2, 2] + 240*Cqu1[2, 2, 1, 1] + 240*Cqu1[2, 2, 2, 2] + 
        120*Cqu1[3, 3, 1, 1] + 120*Cqu1[3, 3, 2, 2] - 240*Cud1[1, 1, 1, 1] - 
        240*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 
        240*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
        960*Cuu[1, 1, 2, 2] + 320*Cuu[1, 2, 2, 1] + 640*Cuu[2, 2, 2, 2]) + 
      4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 
        444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 148*Cdd[1, 3, 3, 1] + 
        296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 148*Cdd[2, 3, 3, 2] + 
        296*Cdd[3, 3, 3, 3] - 210*Ced[1, 1, 1, 1] - 210*Ced[1, 1, 2, 2] - 
        210*Ced[1, 1, 3, 3] + 111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 
        111*Ced[2, 2, 3, 3] + 111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 
        111*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 1, 1] - 1284*Cee[1, 1, 2, 2] - 
        1284*Cee[1, 1, 3, 3] + 420*Ceu[1, 1, 1, 1] + 420*Ceu[1, 1, 2, 2] - 
        222*Ceu[2, 2, 1, 1] - 222*Ceu[2, 2, 2, 2] - 222*Ceu[3, 3, 1, 1] - 
        222*Ceu[3, 3, 2, 2] - 120*Cld[1, 1, 1, 1] - 120*Cld[1, 1, 2, 2] - 
        120*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
        111*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
        111*Cld[3, 3, 3, 3] - 552*Cle[1, 1, 1, 1] - 231*Cle[1, 1, 2, 2] - 
        231*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 1, 1] - 321*Cle[3, 3, 1, 1] - 
        788*Cll[1, 1, 1, 1] - 462*Cll[1, 1, 2, 2] - 462*Cll[1, 1, 3, 3] - 
        326*Cll[1, 3, 3, 1] + 120*Clq1[1, 1, 1, 1] + 120*Clq1[1, 1, 2, 2] - 
        6*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 111*Clq1[2, 2, 2, 2] + 
        21*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
        21*Clq1[3, 3, 3, 3] - 240*Clq3[1, 1, 1, 1] - 240*Clq3[1, 1, 2, 2] - 
        30*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 45*Clq3[2, 2, 2, 2] - 
        3*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
        3*Clq3[3, 3, 3, 3] + 240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] - 
        222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] - 222*Clu[3, 3, 1, 1] - 
        222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 
        222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 
        222*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 42*Cqd1[3, 3, 2, 2] + 
        42*Cqd1[3, 3, 3, 3] + 210*Cqe[1, 1, 1, 1] - 111*Cqe[1, 1, 2, 2] - 
        111*Cqe[1, 1, 3, 3] + 210*Cqe[2, 2, 1, 1] - 111*Cqe[2, 2, 2, 2] - 
        111*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] + 21*Cqe[3, 3, 2, 2] + 
        21*Cqe[3, 3, 3, 3] + 304*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 
        84*Cqq1[1, 1, 3, 3] + 164*Cqq1[1, 2, 2, 1] - 20*Cqq1[1, 3, 3, 1] + 
        304*Cqq1[2, 2, 2, 2] - 84*Cqq1[2, 2, 3, 3] - 20*Cqq1[2, 3, 3, 2] - 
        40*Cqq1[3, 3, 3, 3] + 336*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 
        36*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        336*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] - 
        40*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] + 
        444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 84*Cqu1[3, 3, 1, 1] - 
        84*Cqu1[3, 3, 2, 2] - 444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 
        444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 
        444*Cud1[2, 2, 3, 3] + 1184*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] + 
        592*Cuu[1, 2, 2, 1] + 1184*Cuu[2, 2, 2, 2]) - 
      2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 528*Cdd[1, 1, 2, 2] + 
        528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 176*Cdd[1, 3, 3, 1] + 
        352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 176*Cdd[2, 3, 3, 2] + 
        352*Cdd[3, 3, 3, 3] - 248*Ced[1, 1, 1, 1] - 248*Ced[1, 1, 2, 2] - 
        248*Ced[1, 1, 3, 3] + 132*Ced[2, 2, 1, 1] + 132*Ced[2, 2, 2, 2] + 
        132*Ced[2, 2, 3, 3] + 132*Ced[3, 3, 1, 1] + 132*Ced[3, 3, 2, 2] + 
        132*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 1, 1] - 1520*Cee[1, 1, 2, 2] - 
        1520*Cee[1, 1, 3, 3] + 496*Ceu[1, 1, 1, 1] + 496*Ceu[1, 1, 2, 2] - 
        264*Ceu[2, 2, 1, 1] - 264*Ceu[2, 2, 2, 2] - 264*Ceu[3, 3, 1, 1] - 
        264*Ceu[3, 3, 2, 2] - 107*Cld[1, 1, 1, 1] - 107*Cld[1, 1, 2, 2] - 
        107*Cld[1, 1, 3, 3] + 132*Cld[2, 2, 1, 1] + 132*Cld[2, 2, 2, 2] + 
        132*Cld[2, 2, 3, 3] + 132*Cld[3, 3, 1, 1] + 132*Cld[3, 3, 2, 2] + 
        132*Cld[3, 3, 3, 3] - 619*Cle[1, 1, 1, 1] - 239*Cle[1, 1, 2, 2] - 
        239*Cle[1, 1, 3, 3] - 380*Cle[2, 2, 1, 1] - 380*Cle[3, 3, 1, 1] - 
        766*Cll[1, 1, 1, 1] - 478*Cll[1, 1, 2, 2] - 478*Cll[1, 1, 3, 3] - 
        288*Cll[1, 3, 3, 1] + 107*Clq1[1, 1, 1, 1] + 107*Clq1[1, 1, 2, 2] + 
        25*Clq1[1, 1, 3, 3] - 132*Clq1[2, 2, 1, 1] - 132*Clq1[2, 2, 2, 2] - 
        21*Clq1[2, 2, 3, 3] - 132*Clq1[3, 3, 1, 1] - 132*Clq1[3, 3, 2, 2] - 
        21*Clq1[3, 3, 3, 3] - 147*Clq3[1, 1, 1, 1] - 147*Clq3[1, 1, 2, 2] + 
        31*Clq3[1, 1, 3, 3] - 15*Clq3[2, 2, 3, 3] - 15*Clq3[3, 3, 3, 3] + 
        214*Clu[1, 1, 1, 1] + 214*Clu[1, 1, 2, 2] - 264*Clu[2, 2, 1, 1] - 
        264*Clu[2, 2, 2, 2] - 264*Clu[3, 3, 1, 1] - 264*Clu[3, 3, 2, 2] - 
        264*Cqd1[1, 1, 1, 1] - 264*Cqd1[1, 1, 2, 2] - 264*Cqd1[1, 1, 3, 3] - 
        264*Cqd1[2, 2, 1, 1] - 264*Cqd1[2, 2, 2, 2] - 264*Cqd1[2, 2, 3, 3] - 
        42*Cqd1[3, 3, 1, 1] - 42*Cqd1[3, 3, 2, 2] - 42*Cqd1[3, 3, 3, 3] + 
        248*Cqe[1, 1, 1, 1] - 132*Cqe[1, 1, 2, 2] - 132*Cqe[1, 1, 3, 3] + 
        248*Cqe[2, 2, 1, 1] - 132*Cqe[2, 2, 2, 2] - 132*Cqe[2, 2, 3, 3] + 
        22*Cqe[3, 3, 1, 1] - 21*Cqe[3, 3, 2, 2] - 21*Cqe[3, 3, 3, 3] + 
        308*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] + 84*Cqq1[1, 1, 3, 3] + 
        88*Cqq1[1, 2, 2, 1] - 16*Cqq1[1, 3, 3, 1] + 308*Cqq1[2, 2, 2, 2] + 
        84*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 32*Cqq1[3, 3, 3, 3] + 
        132*Cqq3[1, 1, 1, 1] - 180*Cqq3[1, 1, 3, 3] + 264*Cqq3[1, 2, 2, 1] + 
        72*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] + 
        72*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 528*Cqu1[1, 1, 1, 1] + 
        528*Cqu1[1, 1, 2, 2] + 528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] + 
        84*Cqu1[3, 3, 1, 1] + 84*Cqu1[3, 3, 2, 2] - 528*Cud1[1, 1, 1, 1] - 
        528*Cud1[1, 1, 2, 2] - 528*Cud1[1, 1, 3, 3] - 528*Cud1[2, 2, 1, 1] - 
        528*Cud1[2, 2, 2, 2] - 528*Cud1[2, 2, 3, 3] + 1408*Cuu[1, 1, 1, 1] + 
        2112*Cuu[1, 1, 2, 2] + 704*Cuu[1, 2, 2, 1] + 1408*Cuu[2, 2, 2, 2])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(64*MW2^4*(11*Ceu[1, 1, 3, 3] + 
        11*Clq1[1, 1, 3, 3] - 11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
        11*Cqe[3, 3, 1, 1] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2*(134*Ceu[1, 1, 3, 3] + 79*Clq1[1, 1, 3, 3] - 
        79*Clq3[1, 1, 3, 3] + 112*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
        33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 1, 1] + 
        66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
        32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
        12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
        10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
        66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
        42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
        168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
        56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[1, 1, 3, 3] + 
        129*Clq1[1, 1, 3, 3] - 129*Clq3[1, 1, 3, 3] + 231*Clu[1, 1, 3, 3] - 
        66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
        186*Cqe[3, 3, 1, 1] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
        132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
        42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
        111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
        21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
        111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 148*Cuu[1, 3, 3, 1] + 
        444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
      MZ2^4*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
        49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
      2*MW2*MZ2^3*(760*Ceu[1, 1, 3, 3] + 193*Clq1[1, 1, 3, 3] - 
        193*Clq3[1, 1, 3, 3] + 478*Clu[1, 1, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
        111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 1, 1] + 
        222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
        52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
        96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
        22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
        222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
        264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 264*Cud1[3, 3, 3, 3] + 
        1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 1056*Cuu[2, 2, 3, 3] + 
        352*Cuu[2, 3, 3, 2])))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
          11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[1, 1, 3, 3] - 539*Clq1[1, 1, 3, 3] + 
          539*Clq3[1, 1, 3, 3] + 49*Clu[1, 1, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 1, 1] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[1, 1, 3, 3] + 
          257*Clq1[1, 1, 3, 3] - 257*Clq3[1, 1, 3, 3] + 125*Clu[1, 1, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 1, 1] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[1, 1, 3, 3] + 1241*Clq1[1, 1, 3, 3] - 
          1241*Clq3[1, 1, 3, 3] + 101*Clu[1, 1, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 1, 1] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[1, 1, 3, 3] + 564*Clq1[1, 1, 3, 3] - 
          564*Clq3[1, 1, 3, 3] + 156*Clu[1, 1, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 1, 1] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
          11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[1, 1, 3, 3] + 79*Clq1[1, 1, 3, 3] - 
          79*Clq3[1, 1, 3, 3] + 112*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 1, 1] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[1, 1, 3, 3] + 
          129*Clq1[1, 1, 3, 3] - 129*Clq3[1, 1, 3, 3] + 231*Clu[1, 1, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 1, 1] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
          49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[1, 1, 3, 3] + 193*Clq1[1, 1, 3, 3] - 
          193*Clq3[1, 1, 3, 3] + 478*Clu[1, 1, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 1, 1] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-64*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] - 8*Ced[1, 1, 1, 1] - 8*Ced[1, 1, 2, 2] - 
         8*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 
         3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 
         3*Ced[3, 3, 3, 3] - 11*Cee[1, 1, 1, 1] - 11*Cee[1, 1, 2, 2] - 
         11*Cee[1, 1, 3, 3] + 16*Ceu[1, 1, 1, 1] + 16*Ceu[1, 1, 2, 2] - 
         11*Ceu[1, 1, 3, 3] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
         6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] - 8*Cld[1, 1, 1, 1] - 
         8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
         3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
         3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 22*Cle[1, 1, 1, 1] - 
         11*Cle[1, 1, 2, 2] - 11*Cle[1, 1, 3, 3] - 11*Cle[2, 2, 1, 1] - 
         11*Cle[3, 3, 1, 1] - 11*Cll[1, 1, 1, 1] - 22*Cll[1, 1, 2, 2] - 
         22*Cll[1, 1, 3, 3] + 11*Cll[1, 3, 3, 1] + 8*Clq1[1, 1, 1, 1] + 
         8*Clq1[1, 1, 2, 2] - 19*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
         3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
         3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] - 24*Clq3[1, 1, 1, 1] - 
         24*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
         9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
         9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 16*Clu[1, 1, 1, 1] + 
         16*Clu[1, 1, 2, 2] - 11*Clu[1, 1, 3, 3] - 6*Clu[2, 2, 1, 1] - 
         6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 
         6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
         6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
         9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] + 
         8*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] + 
         8*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] - 
         19*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
         Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 18*Cqq1[1, 1, 3, 3] - 
         10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + Cqq1[2, 2, 2, 2] - 
         18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 11*Cqq1[3, 3, 3, 3] + 
         57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 57*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 15*Cqq3[3, 3, 3, 3] + 
         12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 3*Cqu1[1, 1, 3, 3] + 
         12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] - 
         18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
         12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
         12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
         3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] + 
         20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 12*Cuu[1, 1, 3, 3] - 
         8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 20*Cuu[2, 2, 2, 2] - 
         12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
       6*MT2*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
         11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
         3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^3*MZ2*(MZ2*(70*Cdd[1, 1, 1, 1] + 168*Cdd[1, 1, 2, 2] + 
         168*Cdd[1, 1, 3, 3] - 28*Cdd[1, 2, 2, 1] - 28*Cdd[1, 3, 3, 1] + 
         70*Cdd[2, 2, 2, 2] + 168*Cdd[2, 2, 3, 3] - 28*Cdd[2, 3, 3, 2] + 
         70*Cdd[3, 3, 3, 3] - 92*Ced[1, 1, 1, 1] - 92*Ced[1, 1, 2, 2] - 
         92*Ced[1, 1, 3, 3] + 42*Ced[2, 2, 1, 1] + 42*Ced[2, 2, 2, 2] + 
         42*Ced[2, 2, 3, 3] + 42*Ced[3, 3, 1, 1] + 42*Ced[3, 3, 2, 2] + 
         42*Ced[3, 3, 3, 3] - 134*Cee[1, 1, 1, 1] - 134*Cee[1, 1, 2, 2] - 
         134*Cee[1, 1, 3, 3] + 184*Ceu[1, 1, 1, 1] + 184*Ceu[1, 1, 2, 2] - 
         134*Ceu[1, 1, 3, 3] - 84*Ceu[2, 2, 1, 1] - 84*Ceu[2, 2, 2, 2] - 
         84*Ceu[3, 3, 1, 1] - 84*Ceu[3, 3, 2, 2] - 70*Cld[1, 1, 1, 1] - 
         70*Cld[1, 1, 2, 2] - 70*Cld[1, 1, 3, 3] + 42*Cld[2, 2, 1, 1] + 
         42*Cld[2, 2, 2, 2] + 42*Cld[2, 2, 3, 3] + 42*Cld[3, 3, 1, 1] + 
         42*Cld[3, 3, 2, 2] + 42*Cld[3, 3, 3, 3] - 246*Cle[1, 1, 1, 1] - 
         112*Cle[1, 1, 2, 2] - 112*Cle[1, 1, 3, 3] - 134*Cle[2, 2, 1, 1] - 
         134*Cle[3, 3, 1, 1] - 134*Cll[1, 1, 1, 1] - 224*Cll[1, 1, 2, 2] - 
         224*Cll[1, 1, 3, 3] + 90*Cll[1, 3, 3, 1] + 70*Clq1[1, 1, 1, 1] + 
         70*Clq1[1, 1, 2, 2] - 101*Clq1[1, 1, 3, 3] - 42*Clq1[2, 2, 1, 1] - 
         42*Clq1[2, 2, 2, 2] + 24*Clq1[2, 2, 3, 3] - 42*Clq1[3, 3, 1, 1] - 
         42*Clq1[3, 3, 2, 2] + 24*Clq1[3, 3, 3, 3] - 150*Clq3[1, 1, 1, 1] - 
         150*Clq3[1, 1, 2, 2] + 45*Clq3[1, 1, 3, 3] + 54*Clq3[2, 2, 1, 1] + 
         54*Clq3[2, 2, 2, 2] + 12*Clq3[2, 2, 3, 3] + 54*Clq3[3, 3, 1, 1] + 
         54*Clq3[3, 3, 2, 2] + 12*Clq3[3, 3, 3, 3] + 140*Clu[1, 1, 1, 1] + 
         140*Clu[1, 1, 2, 2] - 112*Clu[1, 1, 3, 3] - 84*Clu[2, 2, 1, 1] - 
         84*Clu[2, 2, 2, 2] - 84*Clu[3, 3, 1, 1] - 84*Clu[3, 3, 2, 2] - 
         84*Cqd1[1, 1, 1, 1] - 84*Cqd1[1, 1, 2, 2] - 84*Cqd1[1, 1, 3, 3] - 
         84*Cqd1[2, 2, 1, 1] - 84*Cqd1[2, 2, 2, 2] - 84*Cqd1[2, 2, 3, 3] + 
         81*Cqd1[3, 3, 1, 1] + 81*Cqd1[3, 3, 2, 2] + 81*Cqd1[3, 3, 3, 3] + 
         92*Cqe[1, 1, 1, 1] - 42*Cqe[1, 1, 2, 2] - 42*Cqe[1, 1, 3, 3] + 
         92*Cqe[2, 2, 1, 1] - 42*Cqe[2, 2, 2, 2] - 42*Cqe[2, 2, 3, 3] - 
         145*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 24*Cqe[3, 3, 3, 3] + 
         50*Cqq1[1, 1, 1, 1] + 168*Cqq1[1, 1, 2, 2] - 162*Cqq1[1, 1, 3, 3] - 
         68*Cqq1[1, 2, 2, 1] - 132*Cqq1[1, 3, 3, 1] + 50*Cqq1[2, 2, 2, 2] - 
         162*Cqq1[2, 2, 3, 3] - 132*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 
         330*Cqq3[1, 1, 1, 1] + 648*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 330*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 
         168*Cqu1[1, 1, 1, 1] + 168*Cqu1[1, 1, 2, 2] - 42*Cqu1[1, 1, 3, 3] + 
         168*Cqu1[2, 2, 1, 1] + 168*Cqu1[2, 2, 2, 2] - 42*Cqu1[2, 2, 3, 3] - 
         162*Cqu1[3, 3, 1, 1] - 162*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 
         168*Cud1[1, 1, 1, 1] - 168*Cud1[1, 1, 2, 2] - 168*Cud1[1, 1, 3, 3] - 
         168*Cud1[2, 2, 1, 1] - 168*Cud1[2, 2, 2, 2] - 168*Cud1[2, 2, 3, 3] + 
         42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 42*Cud1[3, 3, 3, 3] + 
         280*Cuu[1, 1, 1, 1] + 672*Cuu[1, 1, 2, 2] - 168*Cuu[1, 1, 3, 3] - 
         112*Cuu[1, 2, 2, 1] - 224*Cuu[1, 3, 3, 1] + 280*Cuu[2, 2, 2, 2] - 
         168*Cuu[2, 2, 3, 3] - 224*Cuu[2, 3, 3, 2]) + 
       6*MT2*(134*Ceu[1, 1, 3, 3] + 79*Clq1[1, 1, 3, 3] - 
         79*Clq3[1, 1, 3, 3] + 112*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
         33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 1, 1] + 
         66*Cqq1[1, 1, 3, 3] + 14*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
         14*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
         28*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
         66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
         42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
         168*Cuu[1, 1, 3, 3] + 74*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
         74*Cuu[2, 3, 3, 2])) - 8*MW2^2*MZ2^2*
      (MZ2*(185*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 444*Cdd[1, 1, 3, 3] - 
         74*Cdd[1, 2, 2, 1] - 74*Cdd[1, 3, 3, 1] + 185*Cdd[2, 2, 2, 2] + 
         444*Cdd[2, 2, 3, 3] - 74*Cdd[2, 3, 3, 2] + 185*Cdd[3, 3, 3, 3] - 
         210*Ced[1, 1, 1, 1] - 210*Ced[1, 1, 2, 2] - 210*Ced[1, 1, 3, 3] + 
         111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 111*Ced[2, 2, 3, 3] + 
         111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 111*Ced[3, 3, 3, 3] - 
         321*Cee[1, 1, 1, 1] - 321*Cee[1, 1, 2, 2] - 321*Cee[1, 1, 3, 3] + 
         420*Ceu[1, 1, 1, 1] + 420*Ceu[1, 1, 2, 2] - 321*Ceu[1, 1, 3, 3] - 
         222*Ceu[2, 2, 1, 1] - 222*Ceu[2, 2, 2, 2] - 222*Ceu[3, 3, 1, 1] - 
         222*Ceu[3, 3, 2, 2] - 120*Cld[1, 1, 1, 1] - 120*Cld[1, 1, 2, 2] - 
         120*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
         111*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
         111*Cld[3, 3, 3, 3] - 552*Cle[1, 1, 1, 1] - 231*Cle[1, 1, 2, 2] - 
         231*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 1, 1] - 321*Cle[3, 3, 1, 1] - 
         299*Cll[1, 1, 1, 1] - 462*Cll[1, 1, 2, 2] - 462*Cll[1, 1, 3, 3] + 
         163*Cll[1, 3, 3, 1] + 120*Clq1[1, 1, 1, 1] + 120*Clq1[1, 1, 2, 2] - 
         135*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 111*Clq1[2, 2, 2, 2] + 
         21*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
         21*Clq1[3, 3, 3, 3] - 240*Clq3[1, 1, 1, 1] - 240*Clq3[1, 1, 2, 2] + 
         99*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 45*Clq3[2, 2, 2, 2] - 
         3*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
         3*Clq3[3, 3, 3, 3] + 240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] - 
         231*Clu[1, 1, 3, 3] - 222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] - 
         222*Clu[3, 3, 1, 1] - 222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 
         222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 
         222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 108*Cqd1[3, 3, 1, 1] + 
         108*Cqd1[3, 3, 2, 2] + 108*Cqd1[3, 3, 3, 3] + 210*Cqe[1, 1, 1, 1] - 
         111*Cqe[1, 1, 2, 2] - 111*Cqe[1, 1, 3, 3] + 210*Cqe[2, 2, 1, 1] - 
         111*Cqe[2, 2, 2, 2] - 111*Cqe[2, 2, 3, 3] - 216*Cqe[3, 3, 1, 1] + 
         21*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 181*Cqq1[1, 1, 1, 1] + 
         444*Cqq1[1, 1, 2, 2] - 216*Cqq1[1, 1, 3, 3] - 82*Cqq1[1, 2, 2, 1] - 
         174*Cqq1[1, 3, 3, 1] + 181*Cqq1[2, 2, 2, 2] - 216*Cqq1[2, 2, 3, 3] - 
         174*Cqq1[2, 3, 3, 2] - 19*Cqq1[3, 3, 3, 3] + 237*Cqq3[1, 1, 1, 1] + 
         540*Cqq3[1, 1, 2, 2] - 180*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 2, 2, 1] - 
         150*Cqq3[1, 3, 3, 1] + 237*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] - 
         150*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 
         444*Cqu1[1, 1, 2, 2] - 111*Cqu1[1, 1, 3, 3] + 444*Cqu1[2, 2, 1, 1] + 
         444*Cqu1[2, 2, 2, 2] - 111*Cqu1[2, 2, 3, 3] - 216*Cqu1[3, 3, 1, 1] - 
         216*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] - 444*Cud1[1, 1, 1, 1] - 
         444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 
         444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 111*Cud1[3, 3, 1, 1] + 
         111*Cud1[3, 3, 2, 2] + 111*Cud1[3, 3, 3, 3] + 740*Cuu[1, 1, 1, 1] + 
         1776*Cuu[1, 1, 2, 2] - 444*Cuu[1, 1, 3, 3] - 296*Cuu[1, 2, 2, 1] - 
         592*Cuu[1, 3, 3, 1] + 740*Cuu[2, 2, 2, 2] - 444*Cuu[2, 2, 3, 3] - 
         592*Cuu[2, 3, 3, 2]) + 6*MT2*(321*Ceu[1, 1, 3, 3] + 
         129*Clq1[1, 1, 3, 3] - 129*Clq3[1, 1, 3, 3] + 231*Clu[1, 1, 3, 3] - 
         66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
         186*Cqe[3, 3, 1, 1] + 132*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
         132*Cqq1[2, 2, 3, 3] - 17*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
         144*Cqq3[1, 1, 3, 3] + 15*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
         15*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
         111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
         21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
         111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 238*Cuu[1, 3, 3, 1] + 
         444*Cuu[2, 2, 3, 3] + 238*Cuu[2, 3, 3, 2])) + 
     MZ2^4*(-6*MT2*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
         49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(-200*Cdd[1, 1, 1, 1] - 480*Cdd[1, 1, 2, 2] - 
         480*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] - 
         200*Cdd[2, 2, 2, 2] - 480*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] - 
         200*Cdd[3, 3, 3, 3] + 272*Ced[1, 1, 1, 1] + 272*Ced[1, 1, 2, 2] + 
         272*Ced[1, 1, 3, 3] - 120*Ced[2, 2, 1, 1] - 120*Ced[2, 2, 2, 2] - 
         120*Ced[2, 2, 3, 3] - 120*Ced[3, 3, 1, 1] - 120*Ced[3, 3, 2, 2] - 
         120*Ced[3, 3, 3, 3] + 392*Cee[1, 1, 1, 1] + 392*Cee[1, 1, 2, 2] + 
         392*Cee[1, 1, 3, 3] - 544*Ceu[1, 1, 1, 1] - 544*Ceu[1, 1, 2, 2] + 
         392*Ceu[1, 1, 3, 3] + 240*Ceu[2, 2, 1, 1] + 240*Ceu[2, 2, 2, 2] + 
         240*Ceu[3, 3, 1, 1] + 240*Ceu[3, 3, 2, 2] + 76*Cld[1, 1, 1, 1] + 
         76*Cld[1, 1, 2, 2] + 76*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 
         120*Cld[2, 2, 2, 2] - 120*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 
         120*Cld[3, 3, 2, 2] - 120*Cld[3, 3, 3, 3] + 588*Cle[1, 1, 1, 1] + 
         196*Cle[1, 1, 2, 2] + 196*Cle[1, 1, 3, 3] + 392*Cle[2, 2, 1, 1] + 
         392*Cle[3, 3, 1, 1] + 294*Cll[1, 1, 1, 1] + 392*Cll[1, 1, 2, 2] + 
         392*Cll[1, 1, 3, 3] - 98*Cll[1, 3, 3, 1] - 76*Clq1[1, 1, 1, 1] - 
         76*Clq1[1, 1, 2, 2] + 11*Clq1[1, 1, 3, 3] + 120*Clq1[2, 2, 1, 1] + 
         120*Clq1[2, 2, 2, 2] + 60*Clq1[2, 2, 3, 3] + 120*Clq1[3, 3, 1, 1] + 
         120*Clq1[3, 3, 2, 2] + 60*Clq1[3, 3, 3, 3] - 147*Clq3[1, 1, 3, 3] - 
         152*Clu[1, 1, 1, 1] - 152*Clu[1, 1, 2, 2] + 196*Clu[1, 1, 3, 3] + 
         240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] + 240*Clu[3, 3, 1, 1] + 
         240*Clu[3, 3, 2, 2] + 240*Cqd1[1, 1, 1, 1] + 240*Cqd1[1, 1, 2, 2] + 
         240*Cqd1[1, 1, 3, 3] + 240*Cqd1[2, 2, 1, 1] + 240*Cqd1[2, 2, 2, 2] + 
         240*Cqd1[2, 2, 3, 3] + 90*Cqd1[3, 3, 1, 1] + 90*Cqd1[3, 3, 2, 2] + 
         90*Cqd1[3, 3, 3, 3] - 272*Cqe[1, 1, 1, 1] + 120*Cqe[1, 1, 2, 2] + 
         120*Cqe[1, 1, 3, 3] - 272*Cqe[2, 2, 1, 1] + 120*Cqe[2, 2, 2, 2] + 
         120*Cqe[2, 2, 3, 3] - 38*Cqe[3, 3, 1, 1] + 60*Cqe[3, 3, 2, 2] + 
         60*Cqe[3, 3, 3, 3] - 220*Cqq1[1, 1, 1, 1] - 480*Cqq1[1, 1, 2, 2] - 
         180*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 60*Cqq1[1, 3, 3, 1] - 
         220*Cqq1[2, 2, 2, 2] - 180*Cqq1[2, 2, 3, 3] + 60*Cqq1[2, 3, 3, 2] - 
         20*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 120*Cqq3[1, 2, 2, 1] + 
         180*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 180*Cqq3[2, 3, 3, 2] - 
         480*Cqu1[1, 1, 1, 1] - 480*Cqu1[1, 1, 2, 2] + 120*Cqu1[1, 1, 3, 3] - 
         480*Cqu1[2, 2, 1, 1] - 480*Cqu1[2, 2, 2, 2] + 120*Cqu1[2, 2, 3, 3] - 
         180*Cqu1[3, 3, 1, 1] - 180*Cqu1[3, 3, 2, 2] + 60*Cqu1[3, 3, 3, 3] + 
         480*Cud1[1, 1, 1, 1] + 480*Cud1[1, 1, 2, 2] + 480*Cud1[1, 1, 3, 3] + 
         480*Cud1[2, 2, 1, 1] + 480*Cud1[2, 2, 2, 2] + 480*Cud1[2, 2, 3, 3] - 
         120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 120*Cud1[3, 3, 3, 3] - 
         800*Cuu[1, 1, 1, 1] - 1920*Cuu[1, 1, 2, 2] + 480*Cuu[1, 1, 3, 3] + 
         320*Cuu[1, 2, 2, 1] + 640*Cuu[1, 3, 3, 1] - 800*Cuu[2, 2, 2, 2] + 
         480*Cuu[2, 2, 3, 3] + 640*Cuu[2, 3, 3, 2])) + 
     2*MW2*MZ2^3*(MZ2*(440*Cdd[1, 1, 1, 1] + 1056*Cdd[1, 1, 2, 2] + 
         1056*Cdd[1, 1, 3, 3] - 176*Cdd[1, 2, 2, 1] - 176*Cdd[1, 3, 3, 1] + 
         440*Cdd[2, 2, 2, 2] + 1056*Cdd[2, 2, 3, 3] - 176*Cdd[2, 3, 3, 2] + 
         440*Cdd[3, 3, 3, 3] - 496*Ced[1, 1, 1, 1] - 496*Ced[1, 1, 2, 2] - 
         496*Ced[1, 1, 3, 3] + 264*Ced[2, 2, 1, 1] + 264*Ced[2, 2, 2, 2] + 
         264*Ced[2, 2, 3, 3] + 264*Ced[3, 3, 1, 1] + 264*Ced[3, 3, 2, 2] + 
         264*Ced[3, 3, 3, 3] - 760*Cee[1, 1, 1, 1] - 760*Cee[1, 1, 2, 2] - 
         760*Cee[1, 1, 3, 3] + 992*Ceu[1, 1, 1, 1] + 992*Ceu[1, 1, 2, 2] - 
         760*Ceu[1, 1, 3, 3] - 528*Ceu[2, 2, 1, 1] - 528*Ceu[2, 2, 2, 2] - 
         528*Ceu[3, 3, 1, 1] - 528*Ceu[3, 3, 2, 2] - 214*Cld[1, 1, 1, 1] - 
         214*Cld[1, 1, 2, 2] - 214*Cld[1, 1, 3, 3] + 264*Cld[2, 2, 1, 1] + 
         264*Cld[2, 2, 2, 2] + 264*Cld[2, 2, 3, 3] + 264*Cld[3, 3, 1, 1] + 
         264*Cld[3, 3, 2, 2] + 264*Cld[3, 3, 3, 3] - 1238*Cle[1, 1, 1, 1] - 
         478*Cle[1, 1, 2, 2] - 478*Cle[1, 1, 3, 3] - 760*Cle[2, 2, 1, 1] - 
         760*Cle[3, 3, 1, 1] - 668*Cll[1, 1, 1, 1] - 956*Cll[1, 1, 2, 2] - 
         956*Cll[1, 1, 3, 3] + 288*Cll[1, 3, 3, 1] + 214*Clq1[1, 1, 1, 1] + 
         214*Clq1[1, 1, 2, 2] - 143*Clq1[1, 1, 3, 3] - 264*Clq1[2, 2, 1, 1] - 
         264*Clq1[2, 2, 2, 2] - 42*Clq1[2, 2, 3, 3] - 264*Clq1[3, 3, 1, 1] - 
         264*Clq1[3, 3, 2, 2] - 42*Clq1[3, 3, 3, 3] - 294*Clq3[1, 1, 1, 1] - 
         294*Clq3[1, 1, 2, 2] + 255*Clq3[1, 1, 3, 3] - 30*Clq3[2, 2, 3, 3] - 
         30*Clq3[3, 3, 3, 3] + 428*Clu[1, 1, 1, 1] + 428*Clu[1, 1, 2, 2] - 
         478*Clu[1, 1, 3, 3] - 528*Clu[2, 2, 1, 1] - 528*Clu[2, 2, 2, 2] - 
         528*Clu[3, 3, 1, 1] - 528*Clu[3, 3, 2, 2] - 528*Cqd1[1, 1, 1, 1] - 
         528*Cqd1[1, 1, 2, 2] - 528*Cqd1[1, 1, 3, 3] - 528*Cqd1[2, 2, 1, 1] - 
         528*Cqd1[2, 2, 2, 2] - 528*Cqd1[2, 2, 3, 3] + 27*Cqd1[3, 3, 1, 1] + 
         27*Cqd1[3, 3, 2, 2] + 27*Cqd1[3, 3, 3, 3] + 496*Cqe[1, 1, 1, 1] - 
         264*Cqe[1, 1, 2, 2] - 264*Cqe[1, 1, 3, 3] + 496*Cqe[2, 2, 1, 1] - 
         264*Cqe[2, 2, 2, 2] - 264*Cqe[2, 2, 3, 3] - 293*Cqe[3, 3, 1, 1] - 
         42*Cqe[3, 3, 2, 2] - 42*Cqe[3, 3, 3, 3] + 484*Cqq1[1, 1, 1, 1] + 
         1056*Cqq1[1, 1, 2, 2] - 54*Cqq1[1, 1, 3, 3] - 88*Cqq1[1, 2, 2, 1] - 
         192*Cqq1[1, 3, 3, 1] + 484*Cqq1[2, 2, 2, 2] - 54*Cqq1[2, 2, 3, 3] - 
         192*Cqq1[2, 3, 3, 2] - 106*Cqq1[3, 3, 3, 3] - 132*Cqq3[1, 1, 1, 1] - 
         450*Cqq3[1, 1, 3, 3] - 264*Cqq3[1, 2, 2, 1] - 456*Cqq3[1, 3, 3, 1] - 
         132*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 456*Cqq3[2, 3, 3, 2] - 
         150*Cqq3[3, 3, 3, 3] + 1056*Cqu1[1, 1, 1, 1] + 
         1056*Cqu1[1, 1, 2, 2] - 264*Cqu1[1, 1, 3, 3] + 
         1056*Cqu1[2, 2, 1, 1] + 1056*Cqu1[2, 2, 2, 2] - 
         264*Cqu1[2, 2, 3, 3] - 54*Cqu1[3, 3, 1, 1] - 54*Cqu1[3, 3, 2, 2] - 
         42*Cqu1[3, 3, 3, 3] - 1056*Cud1[1, 1, 1, 1] - 
         1056*Cud1[1, 1, 2, 2] - 1056*Cud1[1, 1, 3, 3] - 
         1056*Cud1[2, 2, 1, 1] - 1056*Cud1[2, 2, 2, 2] - 
         1056*Cud1[2, 2, 3, 3] + 264*Cud1[3, 3, 1, 1] + 
         264*Cud1[3, 3, 2, 2] + 264*Cud1[3, 3, 3, 3] + 1760*Cuu[1, 1, 1, 1] + 
         4224*Cuu[1, 1, 2, 2] - 1056*Cuu[1, 1, 3, 3] - 704*Cuu[1, 2, 2, 1] - 
         1408*Cuu[1, 3, 3, 1] + 1760*Cuu[2, 2, 2, 2] - 1056*Cuu[2, 2, 3, 3] - 
         1408*Cuu[2, 3, 3, 2]) + 6*MT2*(760*Ceu[1, 1, 3, 3] + 
         193*Clq1[1, 1, 3, 3] - 193*Clq3[1, 1, 3, 3] + 478*Clu[1, 1, 3, 3] - 
         111*Cqd1[3, 3, 1, 1] - 111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 
         337*Cqe[3, 3, 1, 1] + 222*Cqq1[1, 1, 3, 3] - 92*Cqq1[1, 3, 3, 1] + 
         222*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 
         90*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] - 
         66*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 
         264*Cqu1[2, 2, 3, 3] + 222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
         42*Cqu1[3, 3, 3, 3] - 264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
         264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 658*Cuu[1, 3, 3, 1] + 
         1056*Cuu[2, 2, 3, 3] + 658*Cuu[2, 3, 3, 2])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(8*MW2^3 - 12*MW2^2*MZ2 + 45*MW2*MZ2^2 - 32*MZ2^3)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*
         CuB[3, 3] + MZ*(48*MW2^4 - 32*MW2^3*MZ2 + 242*MW2^2*MZ2^2 - 
          215*MW2*MZ2^3 + 20*MZ2^4)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        MZ*(192*MW2^4 - 256*MW2^3*MZ2 + 1072*MW2^2*MZ2^2 - 808*MW2*MZ2^3 + 
          25*MZ2^4)*CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MT2*(16*MW2^3 - 16*MW2^2*MZ2 - 
        2*MW2*MZ2^2 + 5*MZ2^3)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ2*(320*MW2^4 + 4*MW2^2*MZ2^2*(295 - 158*SW2) + 
          MZ2^4*(125 - 147*SW2) + 8*MW2^3*MZ2*(-125 + 44*SW2) + 
          MW2*MZ2^3*(-625 + 472*SW2))*CuB[3, 3] + 
        MZ*(-192*MW2^5 + 32*MW2^4*MZ2 - 584*MW2^3*MZ2^2 + 512*MW2^2*MZ2^3 + 
          168*MW2*MZ2^4 - 125*MZ2^5)*SW*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/Re_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-81*MT2^2*MZ2*(-12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2) + 
   4*MW2*(MW2*MZ2^3*(34041 - 3728*Pi^2) + 320*MZ2^4*(-33 + 4*Pi^2) + 
     64*MW2^4*(-363 + 32*Pi^2) + 78*MW2^2*MZ2^2*(-507 + 56*Pi^2) - 
     64*MW2^3*MZ2*(-633 + 62*Pi^2)) + 
   MT2*(12*MW2^2*MZ2^2*(13155 - 1456*Pi^2) + 1280*MZ2^4*(33 - 4*Pi^2) - 
     256*MW2^4*(-363 + 32*Pi^2) + 4*MW2^3*MZ2*(-40917 + 3968*Pi^2) + 
     MW2*MZ2^3*(-135921 + 14912*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) - 
 (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/
  (24*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
      418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
      51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
      14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
  (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(64*MW2^3 + 28*MW2^2*MZ2 - 116*MW2*MZ2^2 - 21*MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VMU^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
    4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) - 
 (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VMU^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) - 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) - 
   (3*CWw*MW2^4*(2*MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] + 
 ((CHD*(-81*MT2^7*MZ2^2*(2*MW2 + MZ2) + 2*MW2^5*(MW2 + MZ2)*
       (MW2*MZ2^3*(34635 - 3728*Pi^2) + 32*MW2^3*MZ2*(1293 - 124*Pi^2) + 
        320*MZ2^4*(-33 + 4*Pi^2) + 64*MW2^4*(-417 + 32*Pi^2) + 
        6*MW2^2*MZ2^2*(-6015 + 728*Pi^2)) + 
      MT2^6*(MW2^3*MZ2*(84804 - 7936*Pi^2) + MW2*MZ2^3*(69621 - 7456*Pi^2) + 
        128*MW2^4*(-417 + 32*Pi^2) + 48*MW2^2*MZ2^2*(-1461 + 182*Pi^2) + 
        MZ2^4*(-21201 + 2560*Pi^2)) - 2*MT2*MW2^3*
       (MW2^3*MZ2^3*(58569 - 5296*Pi^2) + 3*MW2^2*MZ2^4*(25527 - 2624*Pi^2) - 
        320*MZ2^6*(-33 + 4*Pi^2) + 384*MW2^6*(-417 + 32*Pi^2) - 
        6*MW2^5*MZ2*(-28149 + 2944*Pi^2) + MW2*MZ2^5*(-66315 + 7568*Pi^2) + 
        MW2^4*MZ2^2*(-64347 + 12256*Pi^2)) + 3*MT2^4*MW2*
       (4*MW2^2*MZ2^3*(104943 - 11504*Pi^2) + MZ2^5*(21093 - 2560*Pi^2) + 
        640*MW2^5*(-417 + 32*Pi^2) - 72*MW2^4*MZ2*(-6571 + 608*Pi^2) + 
        6*MW2*MZ2^4*(-29169 + 3376*Pi^2) + 4*MW2^3*MZ2^2*
         (-109455 + 12904*Pi^2)) + 
      MT2^5*(2*MW2^3*MZ2^2*(253893 - 30176*Pi^2) + 640*MZ2^5*(-33 + 4*Pi^2) - 
        768*MW2^5*(-417 + 32*Pi^2) + 48*MW2^2*MZ2^3*(-10185 + 1114*Pi^2) - 
        4*MW2*MZ2^4*(-49065 + 5704*Pi^2) + 4*MW2^4*MZ2*
         (-139875 + 12928*Pi^2)) + MT2^2*MW2^2*
       (MW2^3*MZ2^3*(733857 - 78496*Pi^2) + 1280*MZ2^6*(33 - 4*Pi^2) + 
        1920*MW2^6*(-417 + 32*Pi^2) + 64*MW2*MZ2^5*(-2823 + 313*Pi^2) + 
        MW2^2*MZ2^4*(-33495 + 6016*Pi^2) + 8*MW2^4*MZ2^2*
         (-99753 + 13372*Pi^2) - 4*MW2^5*MZ2*(-285549 + 27712*Pi^2)) + 
      MT2^3*MW2*(2*MW2^2*MZ2^4*(244569 - 28688*Pi^2) + 
        MW2*MZ2^5*(27165 - 2336*Pi^2) + 640*MZ2^6*(-33 + 4*Pi^2) - 
        2560*MW2^6*(-417 + 32*Pi^2) + 8*MW2^5*MZ2*(-222303 + 20864*Pi^2) - 
        2*MW2^4*MZ2^2*(-767361 + 93248*Pi^2) + MW2^3*MZ2^3*
         (-1453137 + 158656*Pi^2))))/(1296*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*MT2*(3*MT2^8*MZ2*(2*MW2 + MZ2) + 3*MT2^7*MZ2*(-14*MW2^2 - 5*MW2*MZ2 + 
        MZ2^2) + MT2^6*MW2*(-24*MW2^3 + 110*MW2^2*MZ2 + 29*MW2*MZ2^2 - 
        16*MZ2^3) + MT2^4*MW2^2*(-360*MW2^4 - 366*MW2^3*MZ2 + 
        19*MW2^2*MZ2^2 + 52*MW2*MZ2^3 - 2*MZ2^4) + 
      MT2^5*MW2*(144*MW2^4 - 54*MW2^3*MZ2 - 43*MW2^2*MZ2^2 + 8*MW2*MZ2^3 - 
        MZ2^4) - 2*MW2^6*(12*MW2^4 + 56*MW2^3*MZ2 + 67*MW2^2*MZ2^2 + 
        25*MW2*MZ2^3 + 2*MZ2^4) - MT2^2*MW2^3*(360*MW2^5 + 1014*MW2^4*MZ2 + 
        509*MW2^3*MZ2^2 + 22*MW2^2*MZ2^3 - 38*MW2*MZ2^4 - 13*MZ2^5) + 
      MT2^3*MW2^2*(480*MW2^5 + 938*MW2^4*MZ2 + 207*MW2^3*MZ2^2 - 
        75*MW2^2*MZ2^3 - 14*MW2*MZ2^4 - 6*MZ2^5) + 
      MT2*MW2^4*(144*MW2^5 + 534*MW2^4*MZ2 + 443*MW2^3*MZ2^2 + 
        112*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 4*MZ2^5))*B0i[bb0, 0, 0, MT2])/
    (24*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*CW2*(3*MT2^8*MZ2*(2*MW2 + MZ2) + MT2^7*(-264*MW2^3 - 106*MW2^2*MZ2 + 
        161*MW2*MZ2^2 + 38*MZ2^3) + MT2^5*MW2*(-5400*MW2^4 - 594*MW2^3*MZ2 + 
        3799*MW2^2*MZ2^2 + 43*MW2*MZ2^3 - 143*MZ2^4) + 
      8*MW2^6*(30*MW2^4 + 31*MW2^3*MZ2 - 25*MW2^2*MZ2^2 - 31*MW2*MZ2^3 - 
        5*MZ2^4) + MT2^6*(1824*MW2^4 + 338*MW2^3*MZ2 - 1247*MW2^2*MZ2^2 - 
        86*MW2*MZ2^3 + 35*MZ2^4) + MT2^4*MW2*(8880*MW2^5 + 1154*MW2^4*MZ2 - 
        6415*MW2^3*MZ2^2 - 324*MW2^2*MZ2^3 + 361*MW2*MZ2^4 + 34*MZ2^5) - 
      MT2*MW2^4*(1704*MW2^5 + 1174*MW2^4*MZ2 - 1445*MW2^3*MZ2^2 - 
        1039*MW2^2*MZ2^3 + 52*MW2*MZ2^4 + 40*MZ2^5) - 
      MT2^3*MW2^2*(8760*MW2^5 + 2062*MW2^4*MZ2 - 6643*MW2^3*MZ2^2 - 
        1220*MW2^2*MZ2^3 + 561*MW2*MZ2^4 + 107*MZ2^5) + 
      MT2^2*MW2^3*(5184*MW2^5 + 2190*MW2^4*MZ2 - 4189*MW2^3*MZ2^2 - 
        1670*MW2^2*MZ2^3 + 412*MW2*MZ2^4 + 116*MZ2^5))*B0i[bb0, 0, 0, MW2])/
    (24*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(-192*MW2^3 + 44*MW2^2*MZ2 + 212*MW2*MZ2^2 + 35*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*CW2*(2*MW2 + MZ2)*(6*MT2^3*MZ2 + 6*MT2*MW2^2*(8*MW2 + 5*MZ2) + 
      MT2^2*(-24*MW2^2 - 22*MW2*MZ2 + 4*MZ2^2) - 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*(2*MW2 + MZ2)*(2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + 
      MT2^2*(-2*MW2 + 3*MZ2) + MT2*(14*MW2^2 + MZ2^2))*
     B0i[bb0, MZ2, MW2, MW2])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (CHD*MW2^3*(6*MW2^2 + 11*MW2*MZ2 + 4*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/(2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHD*(2*MW2 + MZ2)*(MT2^3*MZ2 + MT2^2*MZ2^2 + 4*MW2^3*(3*MW2 + 4*MZ2) - 
      MT2*MW2^2*(12*MW2 + 5*MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*CW2*(-96*MW2^4 - 26*MW2^3*MZ2 + 125*MW2^2*MZ2^2 + 62*MW2*MZ2^3 + 
      7*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHD*CW2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[3] + 
 ((CHWB*MW2*(24*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      MH2*(2*MT2^7*(MW2 - CW2*MZ2)*(10240*MW2^5 - 44688*MW2^4*MZ2 + 
          53744*MW2^3*MZ2^2 - 14326*MW2^2*MZ2^3 - 7107*MW2*MZ2^4 + 
          2137*MZ2^5) + MT2^6*(-471040*MW2^7 + 3*MZ2^7*
           (23392 + 192*CW2*Pi^2 - 27717*SW2) - 32*MW2^6*MZ2*
           (-78711 + 120*Pi^2 + 15584*SW2) + 4*MW2^3*MZ2^4*
           (-1136760 + Pi^2*(1788 - 1824*SW2) + 766939*SW2) - 
          8*MW2^2*MZ2^5*(-251661 + 196144*SW2 + 6*Pi^2*(-46 + 3*SW2)) - 
          16*MW2^5*MZ2^2*(344373 - 134036*SW2 + 12*Pi^2*(-71 + 20*SW2)) + 
          MW2*MZ2^6*(-548464 + 512083*SW2 + 48*Pi^2*(-55 + 43*SW2)) + 
          8*MW2^4*MZ2^3*(809287 - 446732*SW2 + 24*Pi^2*(-89 + 51*SW2))) + 
        MT2^5*(2396160*MW2^8 + MZ2^8*(74450 + 576*CW2*Pi^2 - 87425*SW2) + 
          32*MW2^7*MZ2*(-409079 + 720*Pi^2 + 80064*SW2) + 
          32*MW2^6*MZ2^2*(950939 - 353000*SW2 + 12*Pi^2*(-223 + 60*SW2)) + 
          2*MW2*MZ2^7*(-513237 + 532892*SW2 + 24*Pi^2*(-127 + 115*SW2)) - 
          6*MW2^3*MZ2^5*(2791705 - 2068965*SW2 + 8*Pi^2*(127 + 134*SW2)) + 
          MW2^2*MZ2^6*(5546320 - 4836429*SW2 - 48*Pi^2*(-376 + 261*SW2)) - 
          4*MW2^5*MZ2^3*(9902551 - 5120244*SW2 + 48*Pi^2*(-605 + 326*SW2)) + 
          2*MW2^4*MZ2^4*(16015229 - 10150292*SW2 + 48*Pi^2*
             (-625 + 558*SW2))) - 2*MW2^5*(MW2 + MZ2)*(174080*MW2^7 + 
          16*MW2^6*MZ2*(-57419 + 120*Pi^2 + 11744*SW2) + 
          MZ2^7*(-37225 - 288*CW2*Pi^2 + 43690*SW2) + MW2^2*MZ2^5*
           (-1055537 + 814530*SW2 + 24*Pi^2*(-46 + 3*SW2)) + 
          8*MW2^5*MZ2^2*(263359 - 98790*SW2 + 12*Pi^2*(-71 + 20*SW2)) - 
          8*MW2*MZ2^6*(-37071 + 34633*SW2 + 3*Pi^2*(-55 + 43*SW2)) - 
          4*MW2^4*MZ2^3*(681953 - 353162*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          6*MW2^3*MZ2^4*(360293 - 231862*SW2 + Pi^2*(-596 + 608*SW2))) + 
        MT2*MW2^3*(2109440*MW2^9 + 2*MZ2^9*(37225 + 288*CW2*Pi^2 - 
            43690*SW2) + 32*MW2^8*MZ2*(-314721 + 720*Pi^2 + 71104*SW2) + 
          32*MW2^7*MZ2^2*(609767 - 263462*SW2 + 36*Pi^2*(-61 + 20*SW2)) + 
          2*MW2^2*MZ2^7*(1719484 - 1380167*SW2 - 24*Pi^2*(-139 + 60*SW2)) + 
          MW2*MZ2^8*(-816486 + 815953*SW2 + 48*Pi^2*(-91 + 79*SW2)) + 
          2*MW2^5*MZ2^4*(2617283 - 3274472*SW2 + 48*Pi^2*(229 + 110*SW2)) - 
          4*MW2^6*MZ2^3*(4548541 - 2964084*SW2 + 48*Pi^2*(-301 + 246*SW2)) + 
          MW2^3*MZ2^6*(-7082952 + 4334447*SW2 - 48*Pi^2*(-341 + 401*SW2)) + 
          2*MW2^4*MZ2^5*(2897353 - 725583*SW2 + 24*Pi^2*(-1079 + 678*SW2))) - 
        2*MT2^4*MW2*(2816000*MW2^8 + MZ2^8*(113812 + 864*CW2*Pi^2 - 
            133297*SW2) + 80*MW2^7*MZ2*(-192881 + 360*Pi^2 + 37792*SW2) + 
          8*MW2^6*MZ2^2*(4556887 - 1670662*SW2 + 900*Pi^2*(-15 + 4*SW2)) + 
          MW2*MZ2^7*(-1452509 + 1491166*SW2 + 72*Pi^2*(-115 + 103*SW2)) - 
          3*MW2^3*MZ2^5*(7358031 - 5401586*SW2 + 24*Pi^2*(81 + 137*SW2)) + 
          MW2^2*MZ2^6*(7542688 - 6520179*SW2 - 72*Pi^2*(-321 + 218*SW2)) - 
          12*MW2^5*MZ2^3*(4064263 - 2064538*SW2 + 24*Pi^2*(-516 + 275*SW2)) + 
          6*MW2^4*MZ2^4*(6800107 - 4245396*SW2 + 12*Pi^2*
             (-1101 + 964*SW2))) + MT2^3*MW2*(7270400*MW2^9 + 
          MZ2^9*(74450 + 576*CW2*Pi^2 - 87335*SW2) + 160*MW2^8*MZ2*
           (-244179 + 480*Pi^2 + 48896*SW2) + 2*MW2^2*MZ2^7*
           (-305509 + 636791*SW2 + 456*Pi^2*(-16 + 17*SW2)) + 
          MW2*MZ2^8*(-435148 + 369767*SW2 + 48*Pi^2*(-31 + 19*SW2)) + 
          32*MW2^7*MZ2^2*(2823302 - 1053929*SW2 + 120*Pi^2*(-73 + 20*SW2)) - 
          2*MW2^4*MZ2^5*(22408242 - 17388859*SW2 + 48*Pi^2*(489 + 20*SW2)) + 
          2*MW2^5*MZ2^4*(46360381 - 29874462*SW2 + 192*Pi^2*
             (-426 + 421*SW2)) - 12*MW2^6*MZ2^3*(9764931 - 5064992*SW2 + 
            32*Pi^2*(-951 + 530*SW2)) - 2*MW2^3*MZ2^6*(-5849593 + 
            5727500*SW2 + 24*Pi^2*(-1341 + 1018*SW2))) - 
        MT2^2*MW2^2*(5345280*MW2^9 + MZ2^9*(148900 + 1152*CW2*Pi^2 - 
            174445*SW2) + 32*MW2^8*MZ2*(-858473 + 1800*Pi^2 + 180000*SW2) + 
          MW2^2*MZ2^7*(4257984 - 3021215*SW2 + 1056*Pi^2*(1 + 4*SW2)) + 
          16*MW2^7*MZ2^2*(179*(20841 - 8192*SW2) + 300*Pi^2*(-41 + 12*SW2)) + 
          MW2*MZ2^8*(-1330358 + 1277671*SW2 + 96*Pi^2*(-67 + 55*SW2)) - 
          8*MW2^6*MZ2^3*(8732649 - 4857160*SW2 + 24*Pi^2*(-1153 + 725*SW2)) + 
          8*MW2^4*MZ2^5*(-1475561 + 1612917*SW2 + 6*Pi^2*(-1700 + 757*SW2)) + 
          MW2^3*MZ2^6*(-3957622 + 525017*SW2 - 48*Pi^2*(-1031 + 943*SW2)) + 
          4*MW2^5*MZ2^4*(11246002 - 8164819*SW2 + 12*Pi^2*
             (-955 + 1712*SW2)))) + 
      4*MW2*(-2*MT2^7*(MW2 - CW2*MZ2)*(10240*MW2^5 - 44688*MW2^4*MZ2 + 
          53744*MW2^3*MZ2^2 - 14326*MW2^2*MZ2^3 - 7107*MW2*MZ2^4 + 
          2137*MZ2^5) + MT2^6*(471040*MW2^7 - 3*MZ2^7*(23392 + 192*CW2*Pi^2 - 
            27717*SW2) + 32*MW2^6*MZ2*(-78711 + 120*Pi^2 + 15584*SW2) + 
          8*MW2^2*MZ2^5*(-251541 + 196120*SW2 + 6*Pi^2*(-46 + 3*SW2)) + 
          16*MW2^5*MZ2^2*(344493 - 134036*SW2 + 12*Pi^2*(-71 + 20*SW2)) + 
          MW2*MZ2^6*(547696 - 511315*SW2 - 48*Pi^2*(-55 + 43*SW2)) - 
          8*MW2^4*MZ2^3*(809839 - 446972*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          4*MW2^3*MZ2^4*(1137336 - 767563*SW2 + 12*Pi^2*(-149 + 152*SW2))) + 
        MT2^5*(-2396160*MW2^8 - 32*MW2^7*MZ2*(-409079 + 720*Pi^2 + 
            80064*SW2) + MZ2^8*(-74450 - 576*CW2*Pi^2 + 87425*SW2) - 
          32*MW2^6*MZ2^2*(951299 - 353000*SW2 + 12*Pi^2*(-223 + 60*SW2)) - 
          2*MW2*MZ2^7*(-512853 + 532508*SW2 + 24*Pi^2*(-127 + 115*SW2)) + 
          6*MW2^3*MZ2^5*(2791129 - 2069189*SW2 + 8*Pi^2*(127 + 134*SW2)) + 
          MW2^2*MZ2^6*(-5540752 + 4831629*SW2 + 48*Pi^2*(-376 + 261*SW2)) + 
          4*MW2^5*MZ2^3*(9909655 - 5123124*SW2 + 48*Pi^2*(-605 + 326*SW2)) + 
          2*MW2^4*MZ2^4*(-16024349 + 10158740*SW2 - 
            48*Pi^2*(-625 + 558*SW2))) + 2*MW2^5*(MW2 + MZ2)*
         (174080*MW2^7 + 16*MW2^6*MZ2*(-57419 + 120*Pi^2 + 11744*SW2) + 
          MZ2^7*(-37225 - 288*CW2*Pi^2 + 43690*SW2) + MW2^2*MZ2^5*
           (-1055057 + 814434*SW2 + 24*Pi^2*(-46 + 3*SW2)) + 
          8*MW2^5*MZ2^2*(263479 - 98790*SW2 + 12*Pi^2*(-71 + 20*SW2)) - 
          8*MW2*MZ2^6*(-37023 + 34585*SW2 + 3*Pi^2*(-55 + 43*SW2)) - 
          4*MW2^4*MZ2^3*(682505 - 353402*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          6*MW2^3*MZ2^4*(360485 - 232070*SW2 + Pi^2*(-596 + 608*SW2))) - 
        MT2*MW2^3*(2109440*MW2^9 + 2*MZ2^9*(37225 + 288*CW2*Pi^2 - 
            43690*SW2) + 32*MW2^8*MZ2*(-314721 + 720*Pi^2 + 71104*SW2) + 
          32*MW2^7*MZ2^2*(610127 - 263462*SW2 + 36*Pi^2*(-61 + 20*SW2)) + 
          2*MW2^2*MZ2^7*(1717852 - 1378919*SW2 - 24*Pi^2*(-139 + 60*SW2)) + 
          MW2*MZ2^8*(-815718 + 815185*SW2 + 48*Pi^2*(-91 + 79*SW2)) + 
          2*MW2^5*MZ2^4*(2616611 - 3279080*SW2 + 48*Pi^2*(229 + 110*SW2)) - 
          4*MW2^6*MZ2^3*(4553725 - 2966964*SW2 + 48*Pi^2*(-301 + 246*SW2)) + 
          MW2^3*MZ2^6*(-7086984 + 4340975*SW2 - 48*Pi^2*(-341 + 401*SW2)) + 
          2*MW2^4*MZ2^5*(2905897 - 730863*SW2 + 24*Pi^2*(-1079 + 678*SW2))) + 
        2*MT2^4*MW2*(2816000*MW2^8 + MZ2^8*(113812 + 864*CW2*Pi^2 - 
            133297*SW2) + 80*MW2^7*MZ2*(-192881 + 360*Pi^2 + 37792*SW2) + 
          8*MW2^6*MZ2^2*(4558687 - 1670662*SW2 + 900*Pi^2*(-15 + 4*SW2)) + 
          MW2*MZ2^7*(-1451357 + 1490014*SW2 + 72*Pi^2*(-115 + 103*SW2)) - 
          3*MW2^3*MZ2^5*(7356783 - 5402354*SW2 + 24*Pi^2*(81 + 137*SW2)) + 
          MW2^2*MZ2^6*(7535488 - 6514131*SW2 - 72*Pi^2*(-321 + 218*SW2)) - 
          12*MW2^5*MZ2^3*(4067263 - 2065738*SW2 + 24*Pi^2*(-516 + 275*SW2)) + 
          6*MW2^4*MZ2^4*(6804091 - 4248996*SW2 + 12*Pi^2*
             (-1101 + 964*SW2))) + MT2^3*MW2*(-7270400*MW2^9 - 
          160*MW2^8*MZ2*(-244179 + 480*Pi^2 + 48896*SW2) + 
          MZ2^9*(-74450 - 576*CW2*Pi^2 + 87335*SW2) - 2*MW2^2*MZ2^7*
           (-305221 + 636119*SW2 + 456*Pi^2*(-16 + 17*SW2)) + 
          MW2*MZ2^8*(434380 - 368999*SW2 - 48*Pi^2*(-31 + 19*SW2)) - 
          32*MW2^7*MZ2^2*(2824502 - 1053929*SW2 + 120*Pi^2*(-73 + 20*SW2)) + 
          2*MW2^4*MZ2^5*(22398738 - 17388475*SW2 + 48*Pi^2*(489 + 20*SW2)) - 
          2*MW2^5*MZ2^4*(46386877 - 29901342*SW2 + 192*Pi^2*
             (-426 + 421*SW2)) + 12*MW2^6*MZ2^3*(9772611 - 5068192*SW2 + 
            32*Pi^2*(-951 + 530*SW2)) + 2*MW2^3*MZ2^6*(-5839801 + 
            5718380*SW2 + 24*Pi^2*(-1341 + 1018*SW2))) + 
        MT2^2*MW2^2*(5345280*MW2^9 + MZ2^9*(148900 + 1152*CW2*Pi^2 - 
            174445*SW2) + 32*MW2^8*MZ2*(-858473 + 1800*Pi^2 + 180000*SW2) + 
          MW2^2*MZ2^7*(4254528 - 3019295*SW2 + 1056*Pi^2*(1 + 4*SW2)) + 
          16*MW2^7*MZ2^2*(3732339 - 1466368*SW2 + 300*Pi^2*(-41 + 12*SW2)) - 
          8*MW2^6*MZ2^3*(8740449 - 4860760*SW2 + 24*Pi^2*(-1153 + 725*SW2)) + 
          8*MW2^4*MZ2^5*(-1472081 + 1611453*SW2 + 6*Pi^2*(-1700 + 757*SW2)) + 
          MW2^3*MZ2^6*(-3971830 + 541145*SW2 - 48*Pi^2*(-1031 + 943*SW2)) + 
          4*MW2^5*MZ2^4*(11251474 - 8173219*SW2 + 12*Pi^2*
             (-955 + 1712*SW2)) + MW2*MZ2^8*(96*Pi^2*(-67 + 55*SW2) + 
            19*(-69938 + 67165*SW2))))))/(216*MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*
     MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*MH2*(MW2 - CW2*MZ2)*
     (MH2^2*MW2*(6016*MW2^3 - 12584*MW2^2*MZ2 + 10566*MW2*MZ2^2 - 
        3611*MZ2^3) + 8*MW2^3*(4928*MW2^3 - 8312*MW2^2*MZ2 + 6644*MW2*MZ2^2 - 
        2525*MZ2^3) + MH2^3*(768*MW2^3 - 1000*MW2^2*MZ2 + 602*MW2*MZ2^2 - 
        211*MZ2^3) + MH2*(-46208*MW2^5 + 84400*MW2^4*MZ2 - 
        65616*MW2^3*MZ2^2 + 22294*MW2^2*MZ2^3))*B0i[bb0, 0, 0, MH2])/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (CHWB*MT2*(72*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3) - 
      4*MT2^7*(MW2 - CW2*MZ2)*(2560*MW2^6 - 10344*MW2^5*MZ2 + 
        15776*MW2^4*MZ2^2 - 6187*MW2^3*MZ2^3 - 1239*MW2^2*MZ2^4 - 
        386*MW2*MZ2^5 + 144*MZ2^6) + 2*MW2^6*(MW2^2 - MZ2^2)*
       (5120*MW2^6 + MW2*MZ2^5*(1523 - 2612*SW2) - 90*MZ2^6*SW2 + 
        32*MW2^5*MZ2*(-660 + 133*SW2) - 8*MW2^4*MZ2^2*(-3107 + 2342*SW2) + 
        4*MW2^3*MZ2^3*(-1469 + 3069*SW2) + MW2^2*MZ2^4*(-4503 + 3448*SW2)) + 
      MT2^2*MW2^3*(215040*MW2^9 + 2*MW2^4*MZ2^5*(221386 - 221461*SW2) + 
        6*MW2*MZ2^8*(1337 - 1493*SW2) - 585*MZ2^9*SW2 + 
        32*MW2^8*MZ2*(-32543 + 5910*SW2) - 128*MW2^7*MZ2^2*
         (-12725 + 6746*SW2) + 4*MW2^5*MZ2^4*(-128970 + 15877*SW2) + 
        2*MW2^3*MZ2^6*(-6413 + 37095*SW2) + MW2^2*MZ2^7*
         (-45572 + 45335*SW2) + 20*MW2^6*MZ2^3*(-33949 + 47298*SW2)) + 
      MT2^4*MW2^2*(358400*MW2^8 + MW2*MZ2^7*(5338 - 10085*SW2) + 
        MZ2^8*(1048 - 1363*SW2) + 320*MW2^7*MZ2*(-5819 + 1039*SW2) - 
        78*MW2^4*MZ2^4*(-4543 + 9376*SW2) - 32*MW2^6*MZ2^2*
         (-108277 + 47071*SW2) - 6*MW2^3*MZ2^5*(-71725 + 49776*SW2) + 
        2*MW2^2*MZ2^6*(-72109 + 80760*SW2) + 24*MW2^5*MZ2^3*
         (-108669 + 85859*SW2)) - MT2*MW2^4*(71680*MW2^9 + 
        MW2*MZ2^8*(3046 - 3199*SW2) - 180*MZ2^9*SW2 + 
        64*MW2^8*MZ2*(-5073 + 958*SW2) + MW2^3*MZ2^6*(23096 + 1595*SW2) + 
        136*MW2^6*MZ2^3*(-87 + 1672*SW2) + 10*MW2^2*MZ2^7*
         (-2312 + 2767*SW2) - 32*MW2^7*MZ2^2*(-13194 + 8635*SW2) + 
        2*MW2^5*MZ2^4*(-158123 + 78674*SW2) - 2*MW2^4*MZ2^5*
         (-77920 + 97593*SW2)) + 2*MT2^6*MW2*(35840*MW2^7 + 
        2*MW2^3*MZ2^4*(32911 - 42435*SW2) + MW2^2*MZ2^5*(25770 - 18787*SW2) + 
        2*MZ2^7*(118 - 73*SW2) + 16*MW2^6*MZ2*(-11611 + 2186*SW2) - 
        32*MW2^5*MZ2^2*(-11289 + 4663*SW2) + MW2*MZ2^6*(-7642 + 7595*SW2) + 
        2*MW2^4*MZ2^3*(-147749 + 106142*SW2)) + 
      MT2^5*MW2*(-215040*MW2^8 + MW2^2*MZ2^6*(81646 - 79839*SW2) + 
        36*MZ2^8*(16 - 11*SW2) - 128*MW2^7*MZ2*(-8795 + 1599*SW2) + 
        14*MW2^3*MZ2^5*(-13894 + 8881*SW2) + MW2*MZ2^7*(-9088 + 9025*SW2) + 
        32*MW2^6*MZ2^2*(-67538 + 28325*SW2) - 16*MW2^5*MZ2^3*
         (-108929 + 79794*SW2) + 2*MW2^4*MZ2^4*(-185493 + 257794*SW2)) + 
      MT2^3*MW2^2*(-358400*MW2^9 + 15*MW2^2*MZ2^7*(1880 - 1347*SW2) + 
        270*MZ2^9*SW2 - 160*MW2^8*MZ2*(-11345 + 2024*SW2) + 
        3*MW2*MZ2^8*(-2200 + 2419*SW2) + 32*MW2^7*MZ2^2*
         (-99059 + 46299*SW2) - 2*MW2^3*MZ2^6*(-53158 + 81733*SW2) + 
        4*MW2^5*MZ2^4*(40297 + 103181*SW2) + 4*MW2^4*MZ2^5*
         (-146207 + 120717*SW2) - 4*MW2^6*MZ2^3*(-502203 + 470536*SW2)))*
     B0i[bb0, 0, 0, MT2])/(108*MW*(MT2 - MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-4*MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^2*(MT2^7*(2496*MW2^7 + MW2*MZ2^6*(5750 - 5433*SW2) - 
          32*MW2^6*MZ2*(-481 + 120*SW2) + 128*MW2^5*MZ2^2*(-500 + 247*SW2) + 
          MZ2^7*(-992 + 467*SW2) - 8*MW2^4*MZ2^3*(-8636 + 6295*SW2) + 
          2*MW2^3*MZ2^4*(-8451 + 6724*SW2) + 2*MW2^2*MZ2^5*
           (-5416 + 6829*SW2)) - 2*MW2^6*(MW2 + MZ2)*(1248*MW2^7 + 
          MW2*MZ2^6*(2875 - 2919*SW2) + 16*MW2^6*MZ2*(481 - 102*SW2) + 
          4*MZ2^7*(-124 + 49*SW2) + 16*MW2^5*MZ2^2*(-2000 + 1003*SW2) - 
          8*MW2^4*MZ2^3*(-4318 + 3305*SW2) + MW2^2*MZ2^5*(-5416 + 7201*SW2) + 
          MW2^3*MZ2^4*(-8451 + 7324*SW2)) + 2*MT2*MW2^4*
         (8736*MW2^9 + 2*MW2^5*MZ2^4*(55334 - 34193*SW2) + 
          MW2^2*MZ2^7*(13399 - 16887*SW2) + 4*MZ2^9*(124 - 49*SW2) + 
          3*MW2^3*MZ2^6*(2325 + 233*SW2) - 32*MW2^8*MZ2*(-1835 + 366*SW2) + 
          MW2*MZ2^8*(-4859 + 3733*SW2) + 16*MW2^7*MZ2^2*(-12136 + 6517*SW2) + 
          3*MW2^4*MZ2^5*(-35363 + 34551*SW2) - 2*MW2^6*MZ2^3*
           (-53065 + 58698*SW2)) + MT2^6*(-17472*MW2^8 + 
          2*MW2^3*MZ2^5*(29353 - 40947*SW2) + MW2*MZ2^7*(12694 - 8627*SW2) + 
          64*MW2^7*MZ2*(-1640 + 411*SW2) + MZ2^8*(-992 + 467*SW2) - 
          32*MW2^6*MZ2^2*(-14454 + 6979*SW2) + 2*MW2^2*MZ2^6*
           (-25496 + 25687*SW2) - 4*MW2^4*MZ2^4*(-46819 + 35920*SW2) + 
          4*MW2^5*MZ2^3*(-136697 + 95512*SW2)) + 2*MT2^5*MW2*
         (26208*MW2^8 + 2*MW2^5*MZ2^3*(425461 - 294278*SW2) + 
          MW2^2*MZ2^6*(81706 - 84205*SW2) + MZ2^8*(1984 - 889*SW2) - 
          192*MW2^7*MZ2*(-812 + 201*SW2) + MW2*MZ2^7*(-21871 + 15729*SW2) + 
          16*MW2^6*MZ2^2*(-43780 + 20949*SW2) + MW2^3*MZ2^5*
           (-79455 + 115757*SW2) + 2*MW2^4*MZ2^4*(-157459 + 120899*SW2)) + 
        MT2^2*MW2^3*(-52416*MW2^9 + 2*MW2^4*MZ2^5*(258543 - 256259*SW2) + 
          MW2*MZ2^8*(22120 - 19273*SW2) + 12*MZ2^9*(-248 + 103*SW2) + 
          192*MW2^8*MZ2*(-1741 + 375*SW2) + 64*MW2^5*MZ2^4*
           (-2822 + 721*SW2) - 32*MW2^7*MZ2^2*(-39712 + 20085*SW2) + 
          4*MW2^3*MZ2^6*(-29288 + 23279*SW2) + MW2^2*MZ2^7*
           (-40018 + 59427*SW2) + 4*MW2^6*MZ2^3*(-270637 + 228200*SW2)) + 
        MT2^3*MW2^2*(87360*MW2^9 + MW2^3*MZ2^6*(250930 - 238443*SW2) + 
          3*MZ2^9*(992 - 457*SW2) - 160*MW2^8*MZ2*(-3349 + 768*SW2) + 
          3*MW2*MZ2^8*(-5720 + 5639*SW2) + 64*MW2^7*MZ2^2*
           (-34982 + 17089*SW2) - MW2^2*MZ2^7*(2440 + 23417*SW2) + 
          2*MW2^5*MZ2^4*(-199587 + 200936*SW2) - 8*MW2^6*MZ2^3*
           (-295489 + 221057*SW2) + 2*MW2^4*MZ2^5*(-291698 + 313937*SW2)) - 
        2*MT2^4*MW2*(43680*MW2^9 + 4*MW2^6*MZ2^3*(339085 - 239386*SW2) + 
          MW2^3*MZ2^6*(135490 - 137463*SW2) + MZ2^9*(496 - 241*SW2) - 
          80*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-395 + 1717*SW2) + 
          MW2^2*MZ2^7*(-26229 + 15364*SW2) + 16*MW2^7*MZ2^2*
           (-72195 + 34667*SW2) + MW2^4*MZ2^5*(-180895 + 228661*SW2) + 
          MW2^5*MZ2^4*(-435047 + 351276*SW2))) + 
      MH2^2*(MT2^7*(2496*MW2^7 + MW2*MZ2^6*(6006 - 5689*SW2) + 
          20*MW2^4*MZ2^3*(3429 - 2500*SW2) - 32*MW2^6*MZ2*(-481 + 120*SW2) + 
          50*MW2^3*MZ2^4*(-333 + 266*SW2) + MZ2^7*(-992 + 467*SW2) + 
          8*MW2^5*MZ2^2*(-7955 + 3952*SW2) + 2*MW2^2*MZ2^5*
           (-5596 + 6881*SW2)) - 2*MW2^6*(MW2 + MZ2)*(1248*MW2^7 + 
          10*MW2^4*MZ2^3*(3429 - 2626*SW2) + 11*MW2*MZ2^6*(273 - 277*SW2) + 
          16*MW2^6*MZ2*(481 - 102*SW2) + 4*MZ2^7*(-124 + 49*SW2) + 
          25*MW2^3*MZ2^4*(-333 + 290*SW2) + 4*MW2^5*MZ2^2*
           (-7955 + 4012*SW2) + MW2^2*MZ2^5*(-5596 + 7253*SW2)) + 
        MT2^6*(-17472*MW2^8 + 2*MW2^3*MZ2^5*(30739 - 41385*SW2) + 
          12*MW2^4*MZ2^4*(15417 - 11857*SW2) + 7*MW2*MZ2^7*
           (1850 - 1269*SW2) + 64*MW2^7*MZ2*(-1640 + 411*SW2) + 
          MZ2^8*(-992 + 467*SW2) + 14*MW2^2*MZ2^6*(-3796 + 3805*SW2) - 
          8*MW2^6*MZ2^2*(-57501 + 27916*SW2) + 8*MW2^5*MZ2^3*
           (-67859 + 47441*SW2)) + MT2^2*MW2^3*(-52416*MW2^9 + 
          2*MW2^4*MZ2^5*(260931 - 256441*SW2) + MW2*MZ2^8*
           (22888 - 20041*SW2) + 12*MZ2^9*(-248 + 103*SW2) + 
          192*MW2^8*MZ2*(-1741 + 375*SW2) + 7*MW2^2*MZ2^7*
           (-6054 + 8717*SW2) + 4*MW2^5*MZ2^4*(-45570 + 11863*SW2) + 
          40*MW2^6*MZ2^3*(-26842 + 22631*SW2) + 4*MW2^3*MZ2^6*
           (-29993 + 24382*SW2) - 8*MW2^7*MZ2^2*(-157903 + 80340*SW2)) + 
        2*MT2*MW2^4*(8736*MW2^9 + 2*MW2^5*MZ2^4*(55177 - 34092*SW2) + 
          4*MZ2^9*(124 - 49*SW2) + 5*MW2^3*MZ2^6*(1405 + 17*SW2) - 
          32*MW2^8*MZ2*(-1835 + 366*SW2) - 21*MW2^2*MZ2^7*(-671 + 831*SW2) + 
          MW2*MZ2^8*(-4987 + 3861*SW2) - 24*MW2^6*MZ2^3*(-4378 + 4839*SW2) + 
          4*MW2^7*MZ2^2*(-48229 + 26068*SW2) + MW2^4*MZ2^5*
           (-106591 + 103541*SW2)) + 2*MT2^5*MW2*(26208*MW2^8 + 
          4*MW2^5*MZ2^3*(211217 - 146194*SW2) + MW2^2*MZ2^6*
           (85114 - 87101*SW2) + MZ2^8*(1984 - 889*SW2) - 
          192*MW2^7*MZ2*(-812 + 201*SW2) + MW2*MZ2^7*(-22383 + 16241*SW2) + 
          4*MW2^4*MZ2^4*(-77814 + 59881*SW2) + 4*MW2^6*MZ2^2*
           (-174175 + 83796*SW2) + MW2^3*MZ2^5*(-83739 + 117145*SW2)) - 
        2*MT2^4*MW2*(43680*MW2^9 + 2*MW2^6*MZ2^3*(673275 - 475622*SW2) + 
          MW2^3*MZ2^6*(140744 - 142129*SW2) + MZ2^9*(496 - 241*SW2) - 
          80*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-523 + 1845*SW2) + 
          MW2^2*MZ2^7*(-26689 + 15952*SW2) + 4*MW2^7*MZ2^2*
           (-287205 + 138668*SW2) + MW2^4*MZ2^5*(-187571 + 230671*SW2) + 
          MW2^5*MZ2^4*(-429547 + 347786*SW2)) + MT2^3*MW2^2*
         (87360*MW2^9 + MW2^3*MZ2^6*(259134 - 246959*SW2) + 
          3*MZ2^9*(992 - 457*SW2) + 27*MW2*MZ2^8*(-664 + 655*SW2) - 
          160*MW2^8*MZ2*(-3349 + 768*SW2) - MW2^2*MZ2^7*(1360 + 23729*SW2) + 
          8*MW2^7*MZ2^2*(-278281 + 136712*SW2) + 2*MW2^5*MZ2^4*
           (-195717 + 198346*SW2) + 2*MW2^4*MZ2^5*(-297236 + 315217*SW2) - 
          4*MW2^6*MZ2^3*(-586533 + 438964*SW2))) + 
      MH2*MW2*(MT2^7*(-12480*MW2^7 + 2*MW2^3*MZ2^4*(43479 - 34996*SW2) + 
          2*MW2^2*MZ2^5*(27776 - 34297*SW2) + 5*MZ2^7*(992 - 467*SW2) + 
          160*MW2^6*MZ2*(-481 + 120*SW2) - 640*MW2^5*MZ2^2*(-503 + 247*SW2) + 
          MW2*MZ2^6*(-29838 + 28253*SW2) + 8*MW2^4*MZ2^3*
           (-43764 + 31715*SW2)) + 2*MW2^6*(MW2 + MZ2)*
         (6240*MW2^7 + MW2*MZ2^6*(14919 - 15139*SW2) + 
          20*MZ2^7*(-124 + 49*SW2) - 80*MW2^6*MZ2*(-481 + 102*SW2) + 
          80*MW2^5*MZ2^2*(-2012 + 1003*SW2) - 8*MW2^4*MZ2^3*
           (-21882 + 16645*SW2) + MW2^2*MZ2^5*(-27776 + 36157*SW2) + 
          MW2^3*MZ2^4*(-43479 + 37996*SW2)) + 
        MT2^6*(87360*MW2^8 + 2*MW2^2*MZ2^6*(131984 - 132395*SW2) + 
          5*MZ2^8*(992 - 467*SW2) - 320*MW2^7*MZ2*(-1640 + 411*SW2) + 
          160*MW2^6*MZ2^2*(-14538 + 6979*SW2) + MW2*MZ2^7*
           (-64558 + 44223*SW2) + 12*MW2^4*MZ2^4*(-79849 + 61632*SW2) + 
          2*MW2^3*MZ2^5*(-150413 + 204423*SW2) - 4*MW2^5*MZ2^3*
           (-692141 + 480920*SW2)) - 2*MT2*MW2^4*(43680*MW2^9 + 
          2*MW2^5*MZ2^4*(277538 - 168069*SW2) + 3*MW2^2*MZ2^7*
           (23289 - 28921*SW2) + MW2^3*MZ2^6*(37123 - 1081*SW2) + 
          20*MZ2^9*(124 - 49*SW2) - 160*MW2^8*MZ2*(-1835 + 366*SW2) + 
          80*MW2^7*MZ2^2*(-12220 + 6517*SW2) + MW2*MZ2^8*
           (-24839 + 19209*SW2) - 6*MW2^6*MZ2^3*(-90527 + 98950*SW2) + 
          MW2^4*MZ2^5*(-542549 + 525793*SW2)) - 2*MT2^5*MW2*
         (131040*MW2^8 + 2*MW2^5*MZ2^3*(2153753 - 1481470*SW2) + 
          MW2^2*MZ2^6*(422738 - 433057*SW2) + 5*MZ2^8*(1984 - 889*SW2) - 
          960*MW2^7*MZ2*(-812 + 201*SW2) + 80*MW2^6*MZ2^2*
           (-44032 + 20949*SW2) + MW2*MZ2^7*(-111531 + 80821*SW2) + 
          MW2^3*MZ2^5*(-406995 + 576473*SW2) + 2*MW2^4*MZ2^4*
           (-804819 + 620863*SW2)) + 2*MT2^4*MW2*(218400*MW2^9 + 
          MW2^3*MZ2^6*(701194 - 708491*SW2) + 5*MZ2^9*(496 - 241*SW2) - 
          400*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-2519 + 9129*SW2) - 
          140*MW2^6*MZ2^3*(-49059 + 34438*SW2) + 80*MW2^7*MZ2^2*
           (-72615 + 34667*SW2) + MW2^2*MZ2^7*(-133169 + 79388*SW2) + 
          5*MW2^5*MZ2^4*(-445759 + 361868*SW2) + MW2^4*MZ2^5*
           (-925051 + 1142705*SW2)) + MT2^3*MW2^2*(-436800*MW2^9 + 
          10*MW2^5*MZ2^4*(207579 - 210568*SW2) + 15*MZ2^9*(-992 + 457*SW2) + 
          800*MW2^8*MZ2*(-3349 + 768*SW2) + 17*MW2^2*MZ2^7*(472 + 6941*SW2) - 
          9*MW2*MZ2^8*(-9896 + 9761*SW2) - 320*MW2^7*MZ2^2*
           (-35192 + 17089*SW2) - 82*MW2^4*MZ2^5*(-36338 + 38485*SW2) + 
          40*MW2^6*MZ2^3*(-299577 + 222737*SW2) + MW2^3*MZ2^6*
           (-1300074 + 1238551*SW2)) + MT2^2*MW2^3*(262080*MW2^9 + 
          4*MW2^6*MZ2^3*(1375313 - 1151080*SW2) + MW2^2*MZ2^7*
           (209706 - 303487*SW2) + 4*MW2^3*MZ2^6*(152248 - 123791*SW2) + 
          16*MW2^5*MZ2^4*(55047 - 11408*SW2) + 60*MZ2^9*(248 - 103*SW2) + 
          16480*MW2^7*MZ2^2*(-388 + 195*SW2) - 960*MW2^8*MZ2*
           (-1741 + 375*SW2) + MW2*MZ2^8*(-113864 + 99629*SW2) + 
          2*MW2^4*MZ2^5*(-1320459 + 1294247*SW2))))*B0i[bb0, 0, 0, MW2])/
    (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (CHWB*(3072*MW2^8 + 32*CW2*MZ2^8 + MW2*MZ2^6*(32*CW2*MH2 + 
        MZ2*(912 - 419*SW2)) + 2*MW2^3*MZ2^4*(MZ2*(1142 - 4577*SW2) + 
        MH2*(54 - 46*SW2)) + 384*MW2^7*MZ2*(-9 + 20*SW2) - 
      288*MW2^6*MZ2^2*(13 + 45*SW2) + 4*MW2^5*MZ2^2*
       (30*MH2 + MZ2*(1745 + 804*SW2)) + MW2^2*MZ2^5*(16*MH2*(-3 + SW2) + 
        MZ2*(-2126 + 2577*SW2)) + 2*MW2^4*MZ2^3*(2*MH2*(-53 + 30*SW2) + 
        MZ2*(-1977 + 4804*SW2)))*B0i[bb0, 0, 0, MZ2])/
    (36*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW*SW2) - 
   (CHWB*CW2*(MW2 - CW2*MZ2)*(MH2^2*(640*MW2^3 - 1528*MW2^2*MZ2 + 
        1286*MW2*MZ2^2 - 377*MZ2^3) - 4*MH2*(2992*MW2^4 - 7936*MW2^3*MZ2 + 
        8230*MW2^2*MZ2^2 - 4179*MW2*MZ2^3 + 914*MZ2^4) + 
      12*(704*MW2^5 - 32*MW2^4*MZ2 - 2768*MW2^3*MZ2^2 + 3604*MW2^2*MZ2^3 - 
        1879*MW2*MZ2^4 + 392*MZ2^5))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW*SW2) + 
   (CHWB*CW2*(-36*MT2^4*(MW2 - CW2*MZ2)*(32*MW2^4 - 88*MW2^3*MZ2 + 
        88*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 5*MZ2^4) + 3*MW2*(MW2 + MZ2)*
       (768*MW2^7 + 2*MW2^3*MZ2^4*(1021 - 204*SW2) + 
        2*MW2^2*MZ2^5*(180 - 107*SW2) + 480*MW2^6*MZ2*(-3 + 4*SW2) + 
        MZ2^7*(64 + 11*SW2) - 96*MW2^5*MZ2^2*(-23 + 24*SW2) + 
        12*MW2^4*MZ2^3*(-293 + 80*SW2) + MW2*MZ2^6*(-486 + 107*SW2)) + 
      2*MT2^2*(11968*MW2^7 + MW2^3*MZ2^4*(8635 - 14578*SW2) + 
        2*MW2^2*MZ2^5*(5927 - 4380*SW2) - 6*MZ2^7*(-16 + SW2) + 
        128*MW2^6*MZ2*(-446 + 107*SW2) + 104*MW2^4*MZ2^3*(-708 + 523*SW2) + 
        MW2*MZ2^6*(-3289 + 2572*SW2) - 16*MW2^5*MZ2^2*(-6341 + 2937*SW2)) - 
      2*MT2^3*(4544*MW2^6 + MW2^2*MZ2^4*(527 - 4994*SW2) + 
        2*MW2*MZ2^5*(3085 - 2328*SW2) + 64*MW2^5*MZ2*(-374 + 71*SW2) + 
        5*MZ2^6*(-265 + 238*SW2) - 40*MW2^4*MZ2^2*(-1081 + 474*SW2) + 
        4*MW2^3*MZ2^3*(-7305 + 5746*SW2)) - 
      2*MT2*MW2*(8000*MW2^7 - 1133*CW2*MZ2^7 + MW2^2*MZ2^5*
         (9109 - 11318*SW2) + MW2*MZ2^6*(3207 - 2749*SW2) + 
        64*MW2^6*MZ2*(-420 + 179*SW2) - 56*MW2^5*MZ2^2*(-499 + 422*SW2) + 
        4*MW2^4*MZ2^3*(1327 + 1942*SW2) + MW2^3*MZ2^4*(-25555 + 17774*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(108*MW*MZ*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) - (CHWB*MW2*(-36*MT2^4*MW2*(MW2 - CW2*MZ2)*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3) + 
      2*MW2^2*(MW2 - CW2*MZ2)*(1680*MW2^6 + 3680*MW2^5*MZ2 - 
        3952*MW2^4*MZ2^2 - 2612*MW2^3*MZ2^3 + 997*MW2^2*MZ2^4 + 
        496*MW2*MZ2^5 + 8*MZ2^6) + 9*MT2^3*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 
        4*MW2^2*MZ2*(-3 + SW2) - MZ2^3*SW2) + 
      MT2^2*(3648*MW2^7 + 2*MW2^3*MZ2^4*(2637 - 2018*SW2) + 
        28*MW2^4*MZ2^3*(151 - 281*SW2) + MZ2^7*(-16 + 61*SW2) + 
        10*MW2^2*MZ2^5*(-3 + 95*SW2) + 16*MW2^6*MZ2*(205 + 228*SW2) + 
        MW2*MZ2^6*(-1156 + 1199*SW2) + 4*MW2^5*MZ2^2*(-3807 + 1660*SW2)) - 
      MT2*(7008*MW2^8 + 16*CW2*MZ2^8 + 2*MW2^4*MZ2^4*(5572 - 1245*SW2) + 
        16*MW2*MZ2^7*(59 - 60*SW2) + 25*MW2^2*MZ2^6*(-38 + 5*SW2) - 
        52*MW2^5*MZ2^3*(-407 + 431*SW2) + 16*MW2^7*MZ2*(245 + 438*SW2) + 
        4*MW2^6*MZ2^2*(-8551 + 2624*SW2) + MW2^3*MZ2^5*(-9042 + 8843*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(18*MW*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW*SW2) - (CHWB*MW2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
     (280*MW2^3 + 5*MZ2^3*(64 - 49*SW2) + 4*MW2*MZ2^2*(-148 + 53*SW2) + 
      16*MW2^2*(MZ2 + 13*MZ2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(2*MW2 + MZ2)*(MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHWB*MW2*(MW2 + MZ2)*(2*MW2^2*MZ2^3*(228 - 29*SW2) + 
      MZ2^5*(-64 + 29*SW2) - MW2*MZ2^4*(80 + 47*SW2) + 
      16*MW2^5*(35 + 48*SW2) + 8*MW2^3*MZ2^2*(12 + 59*SW2) - 
      8*MW2^4*MZ2*(121 + 144*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[4] - 
 (2*MZ2*VMU^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[1, 1] - 360*MW2^2*MZ2*CHe[1, 1] + 
    282*MW2*MZ2^2*CHe[1, 1] - 98*MZ2^3*CHe[1, 1] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[1, 1] - 272*MW2^2*MZ2*CHl1[1, 1] + 
    190*MW2*MZ2^2*CHl1[1, 1] - 49*MZ2^3*CHl1[1, 1] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[1, 1] - 272*MW2^2*MZ2*CHl3[1, 1] + 
    190*MW2*MZ2^2*CHl3[1, 1] - 49*MZ2^3*CHl3[1, 1] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/4*(C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(16*MT2^3*MW2^3*MZ2*CHe[1, 1] - 
       48*MT2*MW2^5*MZ2*CHe[1, 1] + 32*MW2^6*MZ2*CHe[1, 1] - 
       16*MT2^3*MW2^2*MZ2^2*CHe[1, 1] + 32*MT2^2*MW2^3*MZ2^2*CHe[1, 1] - 
       16*MT2*MW2^4*MZ2^2*CHe[1, 1] + 48*MW2^5*MZ2^2*CHe[1, 1] - 
       4*MT2^3*MW2*MZ2^3*CHe[1, 1] - 24*MT2^2*MW2^2*MZ2^3*CHe[1, 1] + 
       76*MT2*MW2^3*MZ2^3*CHe[1, 1] - 48*MW2^4*MZ2^3*CHe[1, 1] + 
       4*MT2^3*MZ2^4*CHe[1, 1] - 12*MT2^2*MW2*MZ2^4*CHe[1, 1] + 
       4*MT2*MW2^2*MZ2^4*CHe[1, 1] - 32*MW2^3*MZ2^4*CHe[1, 1] + 
       4*MT2^2*MZ2^5*CHe[1, 1] - 16*MT2*MW2*MZ2^5*CHe[1, 1] + 
       (2*MW2 - MZ2)*(-(MT2^2*MZ2^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2)) - 
         2*MT2^3*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
         4*MW2^2*(24*MW2^4 - 8*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
           15*MZ2^4) + MT2*(-96*MW2^5 + 152*MW2^4*MZ2 + 72*MW2^3*MZ2^2 - 
           154*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 10*MZ2^5))*CHe[Leff, Leff] + 
       16*MT2^3*MW2^3*MZ2*CHl1[1, 1] - 48*MT2*MW2^5*MZ2*CHl1[1, 1] + 
       32*MW2^6*MZ2*CHl1[1, 1] - 8*MT2^3*MW2^2*MZ2^2*CHl1[1, 1] + 
       32*MT2^2*MW2^3*MZ2^2*CHl1[1, 1] - 40*MT2*MW2^4*MZ2^2*CHl1[1, 1] + 
       64*MW2^5*MZ2^2*CHl1[1, 1] - 4*MT2^3*MW2*MZ2^3*CHl1[1, 1] - 
       8*MT2^2*MW2^2*MZ2^3*CHl1[1, 1] + 44*MT2*MW2^3*MZ2^3*CHl1[1, 1] - 
       8*MW2^4*MZ2^3*CHl1[1, 1] + 2*MT2^3*MZ2^4*CHl1[1, 1] - 
       8*MT2^2*MW2*MZ2^4*CHl1[1, 1] + 10*MT2*MW2^2*MZ2^4*CHl1[1, 1] - 
       16*MW2^3*MZ2^4*CHl1[1, 1] + 2*MT2^2*MZ2^5*CHl1[1, 1] - 
       8*MT2*MW2*MZ2^5*CHl1[1, 1] - 
       2*MZ2*(MT2^2*MZ2^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2) + 
         2*MT2^3*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) - 
         4*MW2^2*(24*MW2^4 - 8*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
           15*MZ2^4) + MT2*(96*MW2^5 - 152*MW2^4*MZ2 - 72*MW2^3*MZ2^2 + 
           154*MW2^2*MZ2^3 - 15*MW2*MZ2^4 - 10*MZ2^5))*SW2*CHl1[Leff, Leff] + 
       32*MT2^3*MW2^4*CHl3[1, 1] - 96*MT2*MW2^6*CHl3[1, 1] + 
       64*MW2^7*CHl3[1, 1] - 32*MT2^3*MW2^3*MZ2*CHl3[1, 1] + 
       64*MT2^2*MW2^4*MZ2*CHl3[1, 1] - 32*MT2*MW2^5*MZ2*CHl3[1, 1] + 
       96*MW2^6*MZ2*CHl3[1, 1] + 4*MT2^3*MW2^2*MZ2^2*CHl3[1, 1] - 
       48*MT2^2*MW2^3*MZ2^2*CHl3[1, 1] + 116*MT2*MW2^4*MZ2^2*CHl3[1, 1] - 
       72*MW2^5*MZ2^2*CHl3[1, 1] + 8*MT2^3*MW2*MZ2^3*CHl3[1, 1] - 
       40*MT2*MW2^3*MZ2^3*CHl3[1, 1] - 4*MW2^4*MZ2^3*CHl3[1, 1] - 
       3*MT2^3*MZ2^4*CHl3[1, 1] + 14*MT2^2*MW2*MZ2^4*CHl3[1, 1] - 
       23*MT2*MW2^2*MZ2^4*CHl3[1, 1] + 24*MW2^3*MZ2^4*CHl3[1, 1] - 
       3*MT2^2*MZ2^5*CHl3[1, 1] + 12*MT2*MW2*MZ2^5*CHl3[1, 1] + 
       32*MT2^3*MW2^4*CHl3[2, 2] - 96*MT2*MW2^6*CHl3[2, 2] + 
       64*MW2^7*CHl3[2, 2] - 48*MT2^3*MW2^3*MZ2*CHl3[2, 2] + 
       64*MT2^2*MW2^4*MZ2*CHl3[2, 2] + 16*MT2*MW2^5*MZ2*CHl3[2, 2] + 
       64*MW2^6*MZ2*CHl3[2, 2] + 12*MT2^3*MW2^2*MZ2^2*CHl3[2, 2] - 
       80*MT2^2*MW2^3*MZ2^2*CHl3[2, 2] + 156*MT2*MW2^4*MZ2^2*CHl3[2, 2] - 
       136*MW2^5*MZ2^2*CHl3[2, 2] + 12*MT2^3*MW2*MZ2^3*CHl3[2, 2] + 
       8*MT2^2*MW2^2*MZ2^3*CHl3[2, 2] - 84*MT2*MW2^3*MZ2^3*CHl3[2, 2] + 
       4*MW2^4*MZ2^3*CHl3[2, 2] - 5*MT2^3*MZ2^4*CHl3[2, 2] + 
       22*MT2^2*MW2*MZ2^4*CHl3[2, 2] - 33*MT2*MW2^2*MZ2^4*CHl3[2, 2] + 
       40*MW2^3*MZ2^4*CHl3[2, 2] - 5*MT2^2*MZ2^5*CHl3[2, 2] + 
       20*MT2*MW2*MZ2^5*CHl3[2, 2] + 192*MT2*MW2^6*CHl3[Leff, Leff] - 
       192*MW2^7*CHl3[Leff, Leff] + 48*MT2^3*MW2^3*MZ2*CHl3[Leff, Leff] - 
       496*MT2*MW2^5*MZ2*CHl3[Leff, Leff] + 256*MW2^6*MZ2*CHl3[Leff, Leff] - 
       104*MT2^3*MW2^2*MZ2^2*CHl3[Leff, Leff] + 112*MT2^2*MW2^3*MZ2^2*
        CHl3[Leff, Leff] + 160*MT2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
       392*MW2^5*MZ2^2*CHl3[Leff, Leff] + 68*MT2^3*MW2*MZ2^3*
        CHl3[Leff, Leff] - 208*MT2^2*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
       452*MT2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 664*MW2^4*MZ2^3*
        CHl3[Leff, Leff] - 12*MT2^3*MZ2^4*CHl3[Leff, Leff] + 
       98*MT2^2*MW2*MZ2^4*CHl3[Leff, Leff] - 338*MT2*MW2^2*MZ2^4*
        CHl3[Leff, Leff] + 88*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
       2*MT2^2*MZ2^5*CHl3[Leff, Leff] + 10*MT2*MW2*MZ2^5*CHl3[Leff, Leff] + 
       120*MW2^2*MZ2^5*CHl3[Leff, Leff] + 20*MT2*MZ2^6*CHl3[Leff, Leff] - 
       48*MT2^3*MW2^3*MZ2*CHq1[3, 3] + 144*MT2*MW2^5*MZ2*CHq1[3, 3] - 
       96*MW2^6*MZ2*CHq1[3, 3] + 96*MT2^3*MW2^2*MZ2^2*CHq1[3, 3] - 
       96*MT2^2*MW2^3*MZ2^2*CHq1[3, 3] - 96*MT2*MW2^4*MZ2^2*CHq1[3, 3] - 
       48*MW2^5*MZ2^2*CHq1[3, 3] - 66*MT2^3*MW2*MZ2^3*CHq1[3, 3] + 
       168*MT2^2*MW2^2*MZ2^3*CHq1[3, 3] - 186*MT2*MW2^3*MZ2^3*CHq1[3, 3] + 
       228*MW2^4*MZ2^3*CHq1[3, 3] + 15*MT2^3*MZ2^4*CHq1[3, 3] - 
       96*MT2^2*MW2*MZ2^4*CHq1[3, 3] + 219*MT2*MW2^2*MZ2^4*CHq1[3, 3] - 
       120*MW2^3*MZ2^4*CHq1[3, 3] + 15*MT2^2*MZ2^5*CHq1[3, 3] - 
       60*MT2*MW2*MZ2^5*CHq1[3, 3] - 64*MT2^3*MW2^4*CHq3[3, 3] + 
       192*MT2*MW2^6*CHq3[3, 3] - 128*MW2^7*CHq3[3, 3] + 
       48*MT2^3*MW2^3*MZ2*CHq3[3, 3] - 128*MT2^2*MW2^4*MZ2*CHq3[3, 3] + 
       112*MT2*MW2^5*MZ2*CHq3[3, 3] - 224*MW2^6*MZ2*CHq3[3, 3] + 
       72*MT2^3*MW2^2*MZ2^2*CHq3[3, 3] + 64*MT2^2*MW2^3*MZ2^2*CHq3[3, 3] - 
       408*MT2*MW2^4*MZ2^2*CHq3[3, 3] + 224*MW2^5*MZ2^2*CHq3[3, 3] - 
       90*MT2^3*MW2*MZ2^3*CHq3[3, 3] + 152*MT2^2*MW2^2*MZ2^3*CHq3[3, 3] - 
       18*MT2*MW2^3*MZ2^3*CHq3[3, 3] + 220*MW2^4*MZ2^3*CHq3[3, 3] + 
       25*MT2^3*MZ2^4*CHq3[3, 3] - 140*MT2^2*MW2*MZ2^4*CHq3[3, 3] + 
       285*MT2*MW2^2*MZ2^4*CHq3[3, 3] - 200*MW2^3*MZ2^4*CHq3[3, 3] + 
       25*MT2^2*MZ2^5*CHq3[3, 3] - 100*MT2*MW2*MZ2^5*CHq3[3, 3]))/
     (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
      102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
      120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 
      30*MZ2^3*CHd[2, 2] - 48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 
      102*MW2*MZ2^2*CHd[3, 3] + 30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[1, 1] - 
      360*MW2^2*MZ2*CHe[1, 1] + 282*MW2*MZ2^2*CHe[1, 1] - 
      98*MZ2^3*CHe[1, 1] - 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] + 176*MW2^3*CHl1[1, 1] - 
      272*MW2^2*MZ2*CHl1[1, 1] + 190*MW2*MZ2^2*CHl1[1, 1] - 
      49*MZ2^3*CHl1[1, 1] + 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] + 176*MW2^3*CHl3[1, 1] - 
      272*MW2^2*MZ2*CHl3[1, 1] + 190*MW2*MZ2^2*CHl3[1, 1] - 
      49*MZ2^3*CHl3[1, 1] + 160*MW2^3*CHl3[Leff, Leff] - 
      208*MW2^2*MZ2*CHl3[Leff, Leff] - 16*MW2*MZ2^2*CHl3[Leff, Leff] + 
      64*MZ2^3*CHl3[Leff, Leff] + 48*MW2^3*CHq1[1, 1] - 
      120*MW2^2*MZ2*CHq1[1, 1] + 102*MW2*MZ2^2*CHq1[1, 1] - 
      30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 120*MW2^2*MZ2*CHq1[2, 2] + 
      102*MW2*MZ2^2*CHq1[2, 2] - 30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 
      48*MW2^2*MZ2*CHq1[3, 3] + 6*MW2*MZ2^2*CHq1[3, 3] - 
      15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 216*MW2^2*MZ2*CHq3[1, 1] - 
      90*MW2*MZ2^2*CHq3[1, 1] - 144*MW2^3*CHq3[2, 2] + 
      216*MW2^2*MZ2*CHq3[2, 2] - 90*MW2*MZ2^2*CHq3[2, 2] - 
      48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
      6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
      240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 
      60*MZ2^3*CHu[1, 1] + 96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 
      204*MW2*MZ2^2*CHu[2, 2] - 60*MZ2^3*CHu[2, 2]))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(48*MW2^3*CHd[1, 1] - 120*MW2^2*MZ2*CHd[1, 1] + 
      102*MW2*MZ2^2*CHd[1, 1] - 30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 
      120*MW2^2*MZ2*CHd[2, 2] + 102*MW2*MZ2^2*CHd[2, 2] - 
      30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 120*MW2^2*MZ2*CHd[3, 3] + 
      102*MW2*MZ2^2*CHd[3, 3] - 30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[1, 1] + 
      360*MW2^2*MZ2*CHe[1, 1] - 282*MW2*MZ2^2*CHe[1, 1] + 
      98*MZ2^3*CHe[1, 1] + 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] - 176*MW2^3*CHl1[1, 1] + 
      272*MW2^2*MZ2*CHl1[1, 1] - 190*MW2*MZ2^2*CHl1[1, 1] + 
      49*MZ2^3*CHl1[1, 1] - 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] - 176*MW2^3*CHl3[1, 1] + 
      272*MW2^2*MZ2*CHl3[1, 1] - 190*MW2*MZ2^2*CHl3[1, 1] + 
      49*MZ2^3*CHl3[1, 1] - 160*MW2^3*CHl3[Leff, Leff] + 
      208*MW2^2*MZ2*CHl3[Leff, Leff] + 16*MW2*MZ2^2*CHl3[Leff, Leff] - 
      64*MZ2^3*CHl3[Leff, Leff] - 48*MW2^3*CHq1[1, 1] + 
      120*MW2^2*MZ2*CHq1[1, 1] - 102*MW2*MZ2^2*CHq1[1, 1] + 
      30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 120*MW2^2*MZ2*CHq1[2, 2] - 
      102*MW2*MZ2^2*CHq1[2, 2] + 30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 
      48*MW2^2*MZ2*CHq1[3, 3] - 6*MW2*MZ2^2*CHq1[3, 3] + 
      15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 216*MW2^2*MZ2*CHq3[1, 1] + 
      90*MW2*MZ2^2*CHq3[1, 1] + 144*MW2^3*CHq3[2, 2] - 
      216*MW2^2*MZ2*CHq3[2, 2] + 90*MW2*MZ2^2*CHq3[2, 2] + 
      48*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] - 
      6*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 
      240*MW2^2*MZ2*CHu[1, 1] - 204*MW2*MZ2^2*CHu[1, 1] + 
      60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 240*MW2^2*MZ2*CHu[2, 2] - 
      204*MW2*MZ2^2*CHu[2, 2] + 60*MZ2^3*CHu[2, 2]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
     (48*MW2^3*CHd[1, 1] - 120*MW2^2*MZ2*CHd[1, 1] + 
      102*MW2*MZ2^2*CHd[1, 1] - 30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 
      120*MW2^2*MZ2*CHd[2, 2] + 102*MW2*MZ2^2*CHd[2, 2] - 
      30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 120*MW2^2*MZ2*CHd[3, 3] + 
      102*MW2*MZ2^2*CHd[3, 3] - 30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[1, 1] + 
      360*MW2^2*MZ2*CHe[1, 1] - 282*MW2*MZ2^2*CHe[1, 1] + 
      98*MZ2^3*CHe[1, 1] + 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] - 176*MW2^3*CHl1[1, 1] + 
      272*MW2^2*MZ2*CHl1[1, 1] - 190*MW2*MZ2^2*CHl1[1, 1] + 
      49*MZ2^3*CHl1[1, 1] - 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] - 176*MW2^3*CHl3[1, 1] + 
      272*MW2^2*MZ2*CHl3[1, 1] - 190*MW2*MZ2^2*CHl3[1, 1] + 
      49*MZ2^3*CHl3[1, 1] - 160*MW2^3*CHl3[Leff, Leff] + 
      208*MW2^2*MZ2*CHl3[Leff, Leff] + 16*MW2*MZ2^2*CHl3[Leff, Leff] - 
      64*MZ2^3*CHl3[Leff, Leff] - 48*MW2^3*CHq1[1, 1] + 
      120*MW2^2*MZ2*CHq1[1, 1] - 102*MW2*MZ2^2*CHq1[1, 1] + 
      30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 120*MW2^2*MZ2*CHq1[2, 2] - 
      102*MW2*MZ2^2*CHq1[2, 2] + 30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 
      48*MW2^2*MZ2*CHq1[3, 3] - 6*MW2*MZ2^2*CHq1[3, 3] + 
      15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 216*MW2^2*MZ2*CHq3[1, 1] + 
      90*MW2*MZ2^2*CHq3[1, 1] + 144*MW2^3*CHq3[2, 2] - 
      216*MW2^2*MZ2*CHq3[2, 2] + 90*MW2*MZ2^2*CHq3[2, 2] + 
      48*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] - 
      6*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 
      240*MW2^2*MZ2*CHu[1, 1] - 204*MW2*MZ2^2*CHu[1, 1] + 
      60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 240*MW2^2*MZ2*CHu[2, 2] - 
      204*MW2*MZ2^2*CHu[2, 2] + 60*MZ2^3*CHu[2, 2]))/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(-48*MW2^5*CHd[1, 1] + 
      24*MW2^4*MZ2*CHd[1, 1] + 138*MW2^3*MZ2^2*CHd[1, 1] - 
      174*MW2^2*MZ2^3*CHd[1, 1] + 60*MW2*MZ2^4*CHd[1, 1] - 
      48*MW2^5*CHd[2, 2] + 24*MW2^4*MZ2*CHd[2, 2] + 
      138*MW2^3*MZ2^2*CHd[2, 2] - 174*MW2^2*MZ2^3*CHd[2, 2] + 
      60*MW2*MZ2^4*CHd[2, 2] - 48*MW2^5*CHd[3, 3] + 24*MW2^4*MZ2*CHd[3, 3] + 
      138*MW2^3*MZ2^2*CHd[3, 3] - 174*MW2^2*MZ2^3*CHd[3, 3] + 
      60*MW2*MZ2^4*CHd[3, 3] + 176*MW2^5*CHe[1, 1] + 16*MW2^4*MZ2*CHe[1, 1] - 
      402*MW2^3*MZ2^2*CHe[1, 1] + 430*MW2^2*MZ2^3*CHe[1, 1] - 
      220*MW2*MZ2^4*CHe[1, 1] - (16*MW2^5 + 312*MW2^4*MZ2 + 22*MW2^3*MZ2^2 - 
        375*MW2^2*MZ2^3 + 52*MW2*MZ2^4 + 45*MZ2^5)*CHe[Leff, Leff] + 
      176*MW2^5*CHl1[1, 1] + 104*MW2^4*MZ2*CHl1[1, 1] - 
      306*MW2^3*MZ2^2*CHl1[1, 1] + 325*MW2^2*MZ2^3*CHl1[1, 1] - 
      110*MW2*MZ2^4*CHl1[1, 1] + 2*(8*MW2^5 + 152*MW2^4*MZ2 - 
        69*MW2^3*MZ2^2 - 233*MW2^2*MZ2^3 + 97*MW2*MZ2^4 + 45*MZ2^5)*
       CHl1[Leff, Leff] - 128*MW2^5*CHl3[1, 1] - 8*MW2^4*MZ2*CHl3[1, 1] + 
      300*MW2^3*MZ2^2*CHl3[1, 1] - 334*MW2^2*MZ2^3*CHl3[1, 1] + 
      116*MW2*MZ2^4*CHl3[1, 1] + 48*MW2^5*CHl3[2, 2] + 
      48*MW2^4*MZ2*CHl3[2, 2] - 102*MW2^3*MZ2^2*CHl3[2, 2] + 
      3*MW2^2*MZ2^3*CHl3[2, 2] + 30*MW2*MZ2^4*CHl3[2, 2] - 
      304*MW2^5*CHl3[Leff, Leff] + 80*MW2^4*MZ2*CHl3[Leff, Leff] + 
      726*MW2^3*MZ2^2*CHl3[Leff, Leff] - 530*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
      62*MW2*MZ2^4*CHl3[Leff, Leff] + 90*MZ2^5*CHl3[Leff, Leff] + 
      48*MW2^5*CHq1[1, 1] - 24*MW2^4*MZ2*CHq1[1, 1] - 
      138*MW2^3*MZ2^2*CHq1[1, 1] + 174*MW2^2*MZ2^3*CHq1[1, 1] - 
      60*MW2*MZ2^4*CHq1[1, 1] + 48*MW2^5*CHq1[2, 2] - 
      24*MW2^4*MZ2*CHq1[2, 2] - 138*MW2^3*MZ2^2*CHq1[2, 2] + 
      174*MW2^2*MZ2^3*CHq1[2, 2] - 60*MW2*MZ2^4*CHq1[2, 2] - 
      48*MW2^5*CHq1[3, 3] - 120*MW2^4*MZ2*CHq1[3, 3] + 
      66*MW2^3*MZ2^2*CHq1[3, 3] + 168*MW2^2*MZ2^3*CHq1[3, 3] - 
      120*MW2*MZ2^4*CHq1[3, 3] + 144*MW2^5*CHq3[1, 1] + 
      72*MW2^4*MZ2*CHq3[1, 1] - 342*MW2^3*MZ2^2*CHq3[1, 1] + 
      180*MW2^2*MZ2^3*CHq3[1, 1] + 144*MW2^5*CHq3[2, 2] + 
      72*MW2^4*MZ2*CHq3[2, 2] - 342*MW2^3*MZ2^2*CHq3[2, 2] + 
      180*MW2^2*MZ2^3*CHq3[2, 2] - 48*MW2^5*CHq3[3, 3] - 
      120*MW2^4*MZ2*CHq3[3, 3] + 66*MW2^3*MZ2^2*CHq3[3, 3] + 
      168*MW2^2*MZ2^3*CHq3[3, 3] - 120*MW2*MZ2^4*CHq3[3, 3] + 
      96*MW2^5*CHu[1, 1] - 48*MW2^4*MZ2*CHu[1, 1] - 
      276*MW2^3*MZ2^2*CHu[1, 1] + 348*MW2^2*MZ2^3*CHu[1, 1] - 
      120*MW2*MZ2^4*CHu[1, 1] + 96*MW2^5*CHu[2, 2] - 48*MW2^4*MZ2*CHu[2, 2] - 
      276*MW2^3*MZ2^2*CHu[2, 2] + 348*MW2^2*MZ2^3*CHu[2, 2] - 
      120*MW2*MZ2^4*CHu[2, 2]))/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (B0i[bb0, 0, 0, MZ2]*(576*MW2^6*MZ2*CHd[1, 1] + 
      48*MH2*MW2^4*MZ2^2*CHd[1, 1] - 1152*MW2^5*MZ2^2*CHd[1, 1] - 
      168*MH2*MW2^3*MZ2^3*CHd[1, 1] - 1320*MW2^4*MZ2^3*CHd[1, 1] + 
      222*MH2*MW2^2*MZ2^4*CHd[1, 1] + 5340*MW2^3*MZ2^4*CHd[1, 1] - 
      132*MH2*MW2*MZ2^5*CHd[1, 1] - 5376*MW2^2*MZ2^5*CHd[1, 1] + 
      30*MH2*MZ2^6*CHd[1, 1] + 2262*MW2*MZ2^6*CHd[1, 1] - 
      330*MZ2^7*CHd[1, 1] + 576*MW2^6*MZ2*CHd[2, 2] + 
      48*MH2*MW2^4*MZ2^2*CHd[2, 2] - 1152*MW2^5*MZ2^2*CHd[2, 2] - 
      168*MH2*MW2^3*MZ2^3*CHd[2, 2] - 1320*MW2^4*MZ2^3*CHd[2, 2] + 
      222*MH2*MW2^2*MZ2^4*CHd[2, 2] + 5340*MW2^3*MZ2^4*CHd[2, 2] - 
      132*MH2*MW2*MZ2^5*CHd[2, 2] - 5376*MW2^2*MZ2^5*CHd[2, 2] + 
      30*MH2*MZ2^6*CHd[2, 2] + 2262*MW2*MZ2^6*CHd[2, 2] - 
      330*MZ2^7*CHd[2, 2] + 576*MW2^6*MZ2*CHd[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHd[3, 3] - 1152*MW2^5*MZ2^2*CHd[3, 3] - 
      168*MH2*MW2^3*MZ2^3*CHd[3, 3] - 1320*MW2^4*MZ2^3*CHd[3, 3] + 
      222*MH2*MW2^2*MZ2^4*CHd[3, 3] + 5340*MW2^3*MZ2^4*CHd[3, 3] - 
      132*MH2*MW2*MZ2^5*CHd[3, 3] - 5376*MW2^2*MZ2^5*CHd[3, 3] + 
      30*MH2*MZ2^6*CHd[3, 3] + 2262*MW2*MZ2^6*CHd[3, 3] - 
      330*MZ2^7*CHd[3, 3] - 576*MW2^6*MZ2*CHe[1, 1] - 
      176*MH2*MW2^4*MZ2^2*CHe[1, 1] + 864*MW2^5*MZ2^2*CHe[1, 1] + 
      536*MH2*MW2^3*MZ2^3*CHe[1, 1] + 2872*MW2^4*MZ2^3*CHe[1, 1] - 
      642*MH2*MW2^2*MZ2^4*CHe[1, 1] - 10396*MW2^3*MZ2^4*CHe[1, 1] + 
      380*MH2*MW2*MZ2^5*CHe[1, 1] + 13488*MW2^2*MZ2^5*CHe[1, 1] - 
      98*MH2*MZ2^6*CHe[1, 1] - 7330*MW2*MZ2^6*CHe[1, 1] + 
      1078*MZ2^7*CHe[1, 1] + (2*MW2 - MZ2)*(4608*MW2^6 - 12288*MW2^5*MZ2 + 
        9792*MW2^4*MZ2^2 + MZ2^5*(32*MH2 + 173*MZ2) + 
        16*MW2^3*MZ2^2*(5*MH2 + 248*MZ2) - 26*MW2^2*MZ2^3*(4*MH2 + 427*MZ2) + 
        MW2*MZ2^4*(-8*MH2 + 4633*MZ2))*CHe[Leff, Leff] - 
      2688*MW2^6*MZ2*CHl1[1, 1] - 176*MH2*MW2^4*MZ2^2*CHl1[1, 1] + 
      2784*MW2^5*MZ2^2*CHl1[1, 1] + 448*MH2*MW2^3*MZ2^3*CHl1[1, 1] + 
      5536*MW2^4*MZ2^3*CHl1[1, 1] - 462*MH2*MW2^2*MZ2^4*CHl1[1, 1] - 
      14264*MW2^3*MZ2^4*CHl1[1, 1] + 239*MH2*MW2*MZ2^5*CHl1[1, 1] + 
      13584*MW2^2*MZ2^5*CHl1[1, 1] - 49*MH2*MZ2^6*CHl1[1, 1] - 
      5086*MW2*MZ2^6*CHl1[1, 1] + 539*MZ2^7*CHl1[1, 1] + 
      2*MZ2*(4608*MW2^6 - 11328*MW2^5*MZ2 + 9984*MW2^4*MZ2^2 + 
        80*MW2^3*MZ2^2*(MH2 + 25*MZ2) + MZ2^5*(32*MH2 + 173*MZ2) + 
        MW2*MZ2^4*(-8*MH2 + 5209*MZ2) - 2*MW2^2*MZ2^3*(52*MH2 + 5431*MZ2))*
       SW2*CHl1[Leff, Leff] + 3072*MW2^7*CHl3[1, 1] - 
      576*MW2^6*MZ2*CHl3[1, 1] - 176*MH2*MW2^4*MZ2^2*CHl3[1, 1] - 
      8448*MW2^5*MZ2^2*CHl3[1, 1] + 448*MH2*MW2^3*MZ2^3*CHl3[1, 1] + 
      9304*MW2^4*MZ2^3*CHl3[1, 1] - 462*MH2*MW2^2*MZ2^4*CHl3[1, 1] - 
      2624*MW2^3*MZ2^4*CHl3[1, 1] + 239*MH2*MW2*MZ2^5*CHl3[1, 1] + 
      66*MW2^2*MZ2^5*CHl3[1, 1] - 49*MH2*MZ2^6*CHl3[1, 1] - 
      928*MW2*MZ2^6*CHl3[1, 1] + 539*MZ2^7*CHl3[1, 1] + 
      3072*MW2^7*CHl3[2, 2] - 6336*MW2^6*MZ2*CHl3[2, 2] - 
      2400*MW2^5*MZ2^2*CHl3[2, 2] + 13848*MW2^4*MZ2^3*CHl3[2, 2] - 
      10152*MW2^3*MZ2^4*CHl3[2, 2] + 1338*MW2^2*MZ2^5*CHl3[2, 2] + 
      630*MW2*MZ2^6*CHl3[2, 2] - 9216*MW2^7*CHl3[Leff, Leff] + 
      39552*MW2^6*MZ2*CHl3[Leff, Leff] - 160*MH2*MW2^4*MZ2^2*
       CHl3[Leff, Leff] - 48768*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      368*MH2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 1312*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 192*MH2*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      43388*MW2^3*MZ2^4*CHl3[Leff, Leff] - 80*MH2*MW2*MZ2^5*
       CHl3[Leff, Leff] - 29454*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      64*MH2*MZ2^6*CHl3[Leff, Leff] + 5464*MW2*MZ2^6*CHl3[Leff, Leff] + 
      346*MZ2^7*CHl3[Leff, Leff] - 1728*MW2^6*MZ2*CHq1[1, 1] - 
      48*MH2*MW2^4*MZ2^2*CHq1[1, 1] + 3456*MW2^5*MZ2^2*CHq1[1, 1] + 
      168*MH2*MW2^3*MZ2^3*CHq1[1, 1] + 2040*MW2^4*MZ2^3*CHq1[1, 1] - 
      222*MH2*MW2^2*MZ2^4*CHq1[1, 1] - 10164*MW2^3*MZ2^4*CHq1[1, 1] + 
      132*MH2*MW2*MZ2^5*CHq1[1, 1] + 9408*MW2^2*MZ2^5*CHq1[1, 1] - 
      30*MH2*MZ2^6*CHq1[1, 1] - 3342*MW2*MZ2^6*CHq1[1, 1] + 
      330*MZ2^7*CHq1[1, 1] - 1728*MW2^6*MZ2*CHq1[2, 2] - 
      48*MH2*MW2^4*MZ2^2*CHq1[2, 2] + 3456*MW2^5*MZ2^2*CHq1[2, 2] + 
      168*MH2*MW2^3*MZ2^3*CHq1[2, 2] + 2040*MW2^4*MZ2^3*CHq1[2, 2] - 
      222*MH2*MW2^2*MZ2^4*CHq1[2, 2] - 10164*MW2^3*MZ2^4*CHq1[2, 2] + 
      132*MH2*MW2*MZ2^5*CHq1[2, 2] + 9408*MW2^2*MZ2^5*CHq1[2, 2] - 
      30*MH2*MZ2^6*CHq1[2, 2] - 3342*MW2*MZ2^6*CHq1[2, 2] + 
      330*MZ2^7*CHq1[2, 2] + 576*MW2^6*MZ2*CHq1[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHq1[3, 3] + 576*MW2^5*MZ2^2*CHq1[3, 3] - 
      96*MH2*MW2^3*MZ2^3*CHq1[3, 3] - 3048*MW2^4*MZ2^3*CHq1[3, 3] + 
      42*MH2*MW2^2*MZ2^4*CHq1[3, 3] + 1092*MW2^3*MZ2^4*CHq1[3, 3] + 
      21*MH2*MW2*MZ2^5*CHq1[3, 3] + 2004*MW2^2*MZ2^5*CHq1[3, 3] - 
      15*MH2*MZ2^6*CHq1[3, 3] - 1446*MW2*MZ2^6*CHq1[3, 3] + 
      165*MZ2^7*CHq1[3, 3] - 3072*MW2^7*CHq3[1, 1] + 
      576*MW2^6*MZ2*CHq3[1, 1] + 144*MH2*MW2^4*MZ2^2*CHq3[1, 1] + 
      9600*MW2^5*MZ2^2*CHq3[1, 1] - 360*MH2*MW2^3*MZ2^3*CHq3[1, 1] - 
      8808*MW2^4*MZ2^3*CHq3[1, 1] + 306*MH2*MW2^2*MZ2^4*CHq3[1, 1] - 
      1044*MW2^3*MZ2^4*CHq3[1, 1] - 90*MH2*MW2*MZ2^5*CHq3[1, 1] + 
      3576*MW2^2*MZ2^5*CHq3[1, 1] - 990*MW2*MZ2^6*CHq3[1, 1] - 
      3072*MW2^7*CHq3[2, 2] + 576*MW2^6*MZ2*CHq3[2, 2] + 
      144*MH2*MW2^4*MZ2^2*CHq3[2, 2] + 9600*MW2^5*MZ2^2*CHq3[2, 2] - 
      360*MH2*MW2^3*MZ2^3*CHq3[2, 2] - 8808*MW2^4*MZ2^3*CHq3[2, 2] + 
      306*MH2*MW2^2*MZ2^4*CHq3[2, 2] - 1044*MW2^3*MZ2^4*CHq3[2, 2] - 
      90*MH2*MW2*MZ2^5*CHq3[2, 2] + 3576*MW2^2*MZ2^5*CHq3[2, 2] - 
      990*MW2*MZ2^6*CHq3[2, 2] + 576*MW2^6*MZ2*CHq3[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHq3[3, 3] + 576*MW2^5*MZ2^2*CHq3[3, 3] - 
      96*MH2*MW2^3*MZ2^3*CHq3[3, 3] - 3048*MW2^4*MZ2^3*CHq3[3, 3] + 
      42*MH2*MW2^2*MZ2^4*CHq3[3, 3] + 1092*MW2^3*MZ2^4*CHq3[3, 3] + 
      21*MH2*MW2*MZ2^5*CHq3[3, 3] + 2004*MW2^2*MZ2^5*CHq3[3, 3] - 
      15*MH2*MZ2^6*CHq3[3, 3] - 1446*MW2*MZ2^6*CHq3[3, 3] + 
      165*MZ2^7*CHq3[3, 3] - 1152*MW2^6*MZ2*CHu[1, 1] - 
      96*MH2*MW2^4*MZ2^2*CHu[1, 1] + 2304*MW2^5*MZ2^2*CHu[1, 1] + 
      336*MH2*MW2^3*MZ2^3*CHu[1, 1] + 2640*MW2^4*MZ2^3*CHu[1, 1] - 
      444*MH2*MW2^2*MZ2^4*CHu[1, 1] - 10680*MW2^3*MZ2^4*CHu[1, 1] + 
      264*MH2*MW2*MZ2^5*CHu[1, 1] + 10752*MW2^2*MZ2^5*CHu[1, 1] - 
      60*MH2*MZ2^6*CHu[1, 1] - 4524*MW2*MZ2^6*CHu[1, 1] + 
      660*MZ2^7*CHu[1, 1] - 1152*MW2^6*MZ2*CHu[2, 2] - 
      96*MH2*MW2^4*MZ2^2*CHu[2, 2] + 2304*MW2^5*MZ2^2*CHu[2, 2] + 
      336*MH2*MW2^3*MZ2^3*CHu[2, 2] + 2640*MW2^4*MZ2^3*CHu[2, 2] - 
      444*MH2*MW2^2*MZ2^4*CHu[2, 2] - 10680*MW2^3*MZ2^4*CHu[2, 2] + 
      264*MH2*MW2*MZ2^5*CHu[2, 2] + 10752*MW2^2*MZ2^5*CHu[2, 2] - 
      60*MH2*MZ2^6*CHu[2, 2] - 4524*MW2*MZ2^6*CHu[2, 2] + 
      660*MZ2^7*CHu[2, 2]))/(72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (B0i[bb0, MZ2, MW2, MW2]*(1152*MT2^2*MW2^6*CHd[1, 1] - 
      2304*MT2*MW2^7*CHd[1, 1] + 1152*MW2^8*CHd[1, 1] - 
      1536*MT2^2*MW2^5*MZ2*CHd[1, 1] + 4224*MT2*MW2^6*MZ2*CHd[1, 1] - 
      1536*MW2^7*MZ2*CHd[1, 1] - 1776*MT2^2*MW2^4*MZ2^2*CHd[1, 1] + 
      2016*MT2*MW2^5*MZ2^2*CHd[1, 1] - 1776*MW2^6*MZ2^2*CHd[1, 1] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[1, 1] - 10272*MT2*MW2^4*MZ2^3*CHd[1, 1] + 
      4248*MW2^5*MZ2^3*CHd[1, 1] - 2556*MT2^2*MW2^2*MZ2^4*CHd[1, 1] + 
      9360*MT2*MW2^3*MZ2^4*CHd[1, 1] - 2556*MW2^4*MZ2^4*CHd[1, 1] + 
      438*MT2^2*MW2*MZ2^5*CHd[1, 1] - 3432*MT2*MW2^2*MZ2^5*CHd[1, 1] + 
      438*MW2^3*MZ2^5*CHd[1, 1] + 30*MT2^2*MZ2^6*CHd[1, 1] + 
      378*MT2*MW2*MZ2^6*CHd[1, 1] + 30*MW2^2*MZ2^6*CHd[1, 1] + 
      30*MT2*MZ2^7*CHd[1, 1] + 1152*MT2^2*MW2^6*CHd[2, 2] - 
      2304*MT2*MW2^7*CHd[2, 2] + 1152*MW2^8*CHd[2, 2] - 
      1536*MT2^2*MW2^5*MZ2*CHd[2, 2] + 4224*MT2*MW2^6*MZ2*CHd[2, 2] - 
      1536*MW2^7*MZ2*CHd[2, 2] - 1776*MT2^2*MW2^4*MZ2^2*CHd[2, 2] + 
      2016*MT2*MW2^5*MZ2^2*CHd[2, 2] - 1776*MW2^6*MZ2^2*CHd[2, 2] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[2, 2] - 10272*MT2*MW2^4*MZ2^3*CHd[2, 2] + 
      4248*MW2^5*MZ2^3*CHd[2, 2] - 2556*MT2^2*MW2^2*MZ2^4*CHd[2, 2] + 
      9360*MT2*MW2^3*MZ2^4*CHd[2, 2] - 2556*MW2^4*MZ2^4*CHd[2, 2] + 
      438*MT2^2*MW2*MZ2^5*CHd[2, 2] - 3432*MT2*MW2^2*MZ2^5*CHd[2, 2] + 
      438*MW2^3*MZ2^5*CHd[2, 2] + 30*MT2^2*MZ2^6*CHd[2, 2] + 
      378*MT2*MW2*MZ2^6*CHd[2, 2] + 30*MW2^2*MZ2^6*CHd[2, 2] + 
      30*MT2*MZ2^7*CHd[2, 2] + 1152*MT2^2*MW2^6*CHd[3, 3] - 
      2304*MT2*MW2^7*CHd[3, 3] + 1152*MW2^8*CHd[3, 3] - 
      1536*MT2^2*MW2^5*MZ2*CHd[3, 3] + 4224*MT2*MW2^6*MZ2*CHd[3, 3] - 
      1536*MW2^7*MZ2*CHd[3, 3] - 1776*MT2^2*MW2^4*MZ2^2*CHd[3, 3] + 
      2016*MT2*MW2^5*MZ2^2*CHd[3, 3] - 1776*MW2^6*MZ2^2*CHd[3, 3] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[3, 3] - 10272*MT2*MW2^4*MZ2^3*CHd[3, 3] + 
      4248*MW2^5*MZ2^3*CHd[3, 3] - 2556*MT2^2*MW2^2*MZ2^4*CHd[3, 3] + 
      9360*MT2*MW2^3*MZ2^4*CHd[3, 3] - 2556*MW2^4*MZ2^4*CHd[3, 3] + 
      438*MT2^2*MW2*MZ2^5*CHd[3, 3] - 3432*MT2*MW2^2*MZ2^5*CHd[3, 3] + 
      438*MW2^3*MZ2^5*CHd[3, 3] + 30*MT2^2*MZ2^6*CHd[3, 3] + 
      378*MT2*MW2*MZ2^6*CHd[3, 3] + 30*MW2^2*MZ2^6*CHd[3, 3] + 
      30*MT2*MZ2^7*CHd[3, 3] - 4224*MT2^2*MW2^6*CHe[1, 1] + 
      8448*MT2*MW2^7*CHe[1, 1] - 4224*MW2^8*CHe[1, 1] - 
      288*MT2^4*MW2^3*MZ2*CHe[1, 1] + 288*MT2^3*MW2^4*MZ2*CHe[1, 1] + 
      4000*MT2^2*MW2^5*MZ2*CHe[1, 1] - 11936*MT2*MW2^6*MZ2*CHe[1, 1] + 
      3712*MW2^7*MZ2*CHe[1, 1] + 288*MT2^4*MW2^2*MZ2^2*CHe[1, 1] - 
      1008*MT2^3*MW2^3*MZ2^2*CHe[1, 1] + 6768*MT2^2*MW2^4*MZ2^2*CHe[1, 1] - 
      9392*MT2*MW2^5*MZ2^2*CHe[1, 1] + 6480*MW2^6*MZ2^2*CHe[1, 1] + 
      72*MT2^4*MW2*MZ2^3*CHe[1, 1] + 504*MT2^3*MW2^2*MZ2^3*CHe[1, 1] - 
      12640*MT2^2*MW2^3*MZ2^3*CHe[1, 1] + 30536*MT2*MW2^4*MZ2^3*CHe[1, 1] - 
      11848*MW2^5*MZ2^3*CHe[1, 1] - 72*MT2^4*MZ2^4*CHe[1, 1] + 
      324*MT2^3*MW2*MZ2^4*CHe[1, 1] + 7532*MT2^2*MW2^2*MZ2^4*CHe[1, 1] - 
      26660*MT2*MW2^3*MZ2^4*CHe[1, 1] + 7460*MW2^4*MZ2^4*CHe[1, 1] - 
      108*MT2^3*MZ2^5*CHe[1, 1] - 1302*MT2^2*MW2*MZ2^5*CHe[1, 1] + 
      10388*MT2*MW2^2*MZ2^5*CHe[1, 1] - 1482*MW2^3*MZ2^5*CHe[1, 1] - 
      134*MT2^2*MZ2^6*CHe[1, 1] - 1286*MT2*MW2*MZ2^6*CHe[1, 1] - 
      98*MW2^2*MZ2^6*CHe[1, 1] - 98*MT2*MZ2^7*CHe[1, 1] + 
      4*(2*MW2 - MZ2)*(9*MT2^4*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
        18*MT2^3*MZ2*(-6*MW2^3 + 24*MW2^2*MZ2 - 17*MW2*MZ2^2 + MZ2^3) + 
        MT2^2*(480*MW2^5 + 20*MW2^4*MZ2 - 594*MW2^3*MZ2^2 + 251*MW2^2*MZ2^3 - 
          48*MW2*MZ2^4 - MZ2^5) + 2*MW2^2*(240*MW2^5 + 208*MW2^4*MZ2 - 
          360*MW2^3*MZ2^2 - 68*MW2^2*MZ2^3 + 75*MW2*MZ2^4 + 4*MZ2^5) + 
        MT2*(-960*MW2^6 + 44*MW2^5*MZ2 + 1640*MW2^4*MZ2^2 - 610*MW2^3*MZ2^3 - 
          355*MW2^2*MZ2^4 + 134*MW2*MZ2^5 + 8*MZ2^6))*CHe[Leff, Leff] - 
      4224*MT2^2*MW2^6*CHl1[1, 1] + 8448*MT2*MW2^7*CHl1[1, 1] - 
      4224*MW2^8*CHl1[1, 1] - 288*MT2^4*MW2^3*MZ2*CHl1[1, 1] + 
      288*MT2^3*MW2^4*MZ2*CHl1[1, 1] + 1888*MT2^2*MW2^5*MZ2*CHl1[1, 1] - 
      7712*MT2*MW2^6*MZ2*CHl1[1, 1] + 1600*MW2^7*MZ2*CHl1[1, 1] + 
      144*MT2^4*MW2^2*MZ2^2*CHl1[1, 1] - 864*MT2^3*MW2^3*MZ2^2*CHl1[1, 1] + 
      6656*MT2^2*MW2^4*MZ2^2*CHl1[1, 1] - 11136*MT2*MW2^5*MZ2^2*CHl1[1, 1] + 
      6224*MW2^6*MZ2^2*CHl1[1, 1] + 72*MT2^4*MW2*MZ2^3*CHl1[1, 1] + 
      144*MT2^3*MW2^2*MZ2^3*CHl1[1, 1] - 9368*MT2^2*MW2^3*MZ2^3*CHl1[1, 1] + 
      24096*MT2*MW2^4*MZ2^3*CHl1[1, 1] - 8864*MW2^5*MZ2^3*CHl1[1, 1] - 
      36*MT2^4*MZ2^4*CHl1[1, 1] + 216*MT2^3*MW2*MZ2^4*CHl1[1, 1] + 
      4484*MT2^2*MW2^2*MZ2^4*CHl1[1, 1] - 17832*MT2*MW2^3*MZ2^4*CHl1[1, 1] + 
      4520*MW2^4*MZ2^4*CHl1[1, 1] - 54*MT2^3*MZ2^5*CHl1[1, 1] - 
      584*MT2^2*MW2*MZ2^5*CHl1[1, 1] + 5886*MT2*MW2^2*MZ2^5*CHl1[1, 1] - 
      692*MW2^3*MZ2^5*CHl1[1, 1] - 67*MT2^2*MZ2^6*CHl1[1, 1] - 
      594*MT2*MW2*MZ2^6*CHl1[1, 1] - 49*MW2^2*MZ2^6*CHl1[1, 1] - 
      49*MT2*MZ2^7*CHl1[1, 1] + 
      8*MZ2*(9*MT2^4*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
        18*MT2^3*MZ2*(-6*MW2^3 + 24*MW2^2*MZ2 - 17*MW2*MZ2^2 + MZ2^3) + 
        MT2^2*(480*MW2^5 + 20*MW2^4*MZ2 - 594*MW2^3*MZ2^2 + 251*MW2^2*MZ2^3 - 
          48*MW2*MZ2^4 - MZ2^5) + 2*MW2^2*(240*MW2^5 + 208*MW2^4*MZ2 - 
          360*MW2^3*MZ2^2 - 68*MW2^2*MZ2^3 + 75*MW2*MZ2^4 + 4*MZ2^5) + 
        MT2*(-960*MW2^6 + 44*MW2^5*MZ2 + 1640*MW2^4*MZ2^2 - 610*MW2^3*MZ2^3 - 
          355*MW2^2*MZ2^4 + 134*MW2*MZ2^5 + 8*MZ2^6))*SW2*CHl1[Leff, Leff] - 
      576*MT2^4*MW2^4*CHl3[1, 1] + 576*MT2^3*MW2^5*CHl3[1, 1] + 
      4800*MT2^2*MW2^6*CHl3[1, 1] - 9024*MT2*MW2^7*CHl3[1, 1] + 
      4224*MW2^8*CHl3[1, 1] + 576*MT2^4*MW2^3*MZ2*CHl3[1, 1] - 
      2016*MT2^3*MW2^4*MZ2*CHl3[1, 1] - 1024*MT2^2*MW2^5*MZ2*CHl3[1, 1] + 
      7136*MT2*MW2^6*MZ2*CHl3[1, 1] - 1600*MW2^7*MZ2*CHl3[1, 1] - 
      72*MT2^4*MW2^2*MZ2^2*CHl3[1, 1] + 1224*MT2^3*MW2^3*MZ2^2*CHl3[1, 1] - 
      7592*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] + 11352*MT2*MW2^5*MZ2^2*CHl3[1, 1] - 
      6224*MW2^6*MZ2^2*CHl3[1, 1] - 144*MT2^4*MW2*MZ2^3*CHl3[1, 1] + 
      108*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] + 9440*MT2^2*MW2^3*MZ2^3*CHl3[1, 1] - 
      24060*MT2*MW2^4*MZ2^3*CHl3[1, 1] + 8864*MW2^5*MZ2^3*CHl3[1, 1] + 
      54*MT2^4*MZ2^4*CHl3[1, 1] - 378*MT2^3*MW2*MZ2^4*CHl3[1, 1] - 
      4322*MT2^2*MW2^2*MZ2^4*CHl3[1, 1] + 17778*MT2*MW2^3*MZ2^4*CHl3[1, 1] - 
      4520*MW2^4*MZ2^4*CHl3[1, 1] + 81*MT2^3*MZ2^5*CHl3[1, 1] + 
      512*MT2^2*MW2*MZ2^5*CHl3[1, 1] - 5877*MT2*MW2^2*MZ2^5*CHl3[1, 1] + 
      692*MW2^3*MZ2^5*CHl3[1, 1] + 76*MT2^2*MZ2^6*CHl3[1, 1] + 
      594*MT2*MW2*MZ2^6*CHl3[1, 1] + 49*MW2^2*MZ2^6*CHl3[1, 1] + 
      49*MT2*MZ2^7*CHl3[1, 1] - 576*MT2^4*MW2^4*CHl3[2, 2] + 
      576*MT2^3*MW2^5*CHl3[2, 2] + 576*MT2^2*MW2^6*CHl3[2, 2] - 
      576*MT2*MW2^7*CHl3[2, 2] + 864*MT2^4*MW2^3*MZ2*CHl3[2, 2] - 
      2304*MT2^3*MW2^4*MZ2*CHl3[2, 2] + 288*MT2^2*MW2^5*MZ2*CHl3[2, 2] - 
      216*MT2^4*MW2^2*MZ2^2*CHl3[2, 2] + 2088*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] - 
      1800*MT2^2*MW2^4*MZ2^2*CHl3[2, 2] + 792*MT2*MW2^5*MZ2^2*CHl3[2, 2] - 
      216*MT2^4*MW2*MZ2^3*CHl3[2, 2] - 36*MT2^3*MW2^2*MZ2^3*CHl3[2, 2] + 
      1080*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] - 252*MT2*MW2^4*MZ2^3*CHl3[2, 2] + 
      90*MT2^4*MZ2^4*CHl3[2, 2] - 594*MT2^3*MW2*MZ2^4*CHl3[2, 2] + 
      234*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] - 198*MT2*MW2^3*MZ2^4*CHl3[2, 2] + 
      135*MT2^3*MZ2^5*CHl3[2, 2] - 288*MT2^2*MW2*MZ2^5*CHl3[2, 2] + 
      45*MT2*MW2^2*MZ2^5*CHl3[2, 2] + 45*MT2^2*MZ2^6*CHl3[2, 2] + 
      3840*MT2^2*MW2^6*CHl3[Leff, Leff] - 7680*MT2*MW2^7*CHl3[Leff, Leff] + 
      3840*MW2^8*CHl3[Leff, Leff] - 864*MT2^4*MW2^3*MZ2*CHl3[Leff, Leff] + 
      864*MT2^3*MW2^4*MZ2*CHl3[Leff, Leff] + 2656*MT2^2*MW2^5*MZ2*
       CHl3[Leff, Leff] + 1696*MT2*MW2^6*MZ2*CHl3[Leff, Leff] - 
      512*MW2^7*MZ2*CHl3[Leff, Leff] + 1872*MT2^4*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 4320*MT2^3*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      13264*MT2^2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 22560*MT2*MW2^5*MZ2^2*
       CHl3[Leff, Leff] - 9088*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      1224*MT2^4*MW2*MZ2^3*CHl3[Leff, Leff] + 5904*MT2^3*MW2^2*MZ2^3*
       CHl3[Leff, Leff] + 2584*MT2^2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      18864*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] + 4672*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 216*MT2^4*MZ2^4*CHl3[Leff, Leff] - 
      2592*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] + 6968*MT2^2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 1848*MT2*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      2288*MW2^4*MZ2^4*CHl3[Leff, Leff] + 144*MT2^3*MZ2^5*CHl3[Leff, Leff] - 
      2648*MT2^2*MW2*MZ2^5*CHl3[Leff, Leff] + 5208*MT2*MW2^2*MZ2^5*
       CHl3[Leff, Leff] - 1136*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      136*MT2^2*MZ2^6*CHl3[Leff, Leff] - 1008*MT2*MW2*MZ2^6*
       CHl3[Leff, Leff] - 64*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      64*MT2*MZ2^7*CHl3[Leff, Leff] - 1152*MT2^2*MW2^6*CHq1[1, 1] + 
      2304*MT2*MW2^7*CHq1[1, 1] - 1152*MW2^8*CHq1[1, 1] + 
      1536*MT2^2*MW2^5*MZ2*CHq1[1, 1] - 4224*MT2*MW2^6*MZ2*CHq1[1, 1] + 
      1536*MW2^7*MZ2*CHq1[1, 1] + 1776*MT2^2*MW2^4*MZ2^2*CHq1[1, 1] - 
      2016*MT2*MW2^5*MZ2^2*CHq1[1, 1] + 1776*MW2^6*MZ2^2*CHq1[1, 1] - 
      4248*MT2^2*MW2^3*MZ2^3*CHq1[1, 1] + 10272*MT2*MW2^4*MZ2^3*CHq1[1, 1] - 
      4248*MW2^5*MZ2^3*CHq1[1, 1] + 2556*MT2^2*MW2^2*MZ2^4*CHq1[1, 1] - 
      9360*MT2*MW2^3*MZ2^4*CHq1[1, 1] + 2556*MW2^4*MZ2^4*CHq1[1, 1] - 
      438*MT2^2*MW2*MZ2^5*CHq1[1, 1] + 3432*MT2*MW2^2*MZ2^5*CHq1[1, 1] - 
      438*MW2^3*MZ2^5*CHq1[1, 1] - 30*MT2^2*MZ2^6*CHq1[1, 1] - 
      378*MT2*MW2*MZ2^6*CHq1[1, 1] - 30*MW2^2*MZ2^6*CHq1[1, 1] - 
      30*MT2*MZ2^7*CHq1[1, 1] - 1152*MT2^2*MW2^6*CHq1[2, 2] + 
      2304*MT2*MW2^7*CHq1[2, 2] - 1152*MW2^8*CHq1[2, 2] + 
      1536*MT2^2*MW2^5*MZ2*CHq1[2, 2] - 4224*MT2*MW2^6*MZ2*CHq1[2, 2] + 
      1536*MW2^7*MZ2*CHq1[2, 2] + 1776*MT2^2*MW2^4*MZ2^2*CHq1[2, 2] - 
      2016*MT2*MW2^5*MZ2^2*CHq1[2, 2] + 1776*MW2^6*MZ2^2*CHq1[2, 2] - 
      4248*MT2^2*MW2^3*MZ2^3*CHq1[2, 2] + 10272*MT2*MW2^4*MZ2^3*CHq1[2, 2] - 
      4248*MW2^5*MZ2^3*CHq1[2, 2] + 2556*MT2^2*MW2^2*MZ2^4*CHq1[2, 2] - 
      9360*MT2*MW2^3*MZ2^4*CHq1[2, 2] + 2556*MW2^4*MZ2^4*CHq1[2, 2] - 
      438*MT2^2*MW2*MZ2^5*CHq1[2, 2] + 3432*MT2*MW2^2*MZ2^5*CHq1[2, 2] - 
      438*MW2^3*MZ2^5*CHq1[2, 2] - 30*MT2^2*MZ2^6*CHq1[2, 2] - 
      378*MT2*MW2*MZ2^6*CHq1[2, 2] - 30*MW2^2*MZ2^6*CHq1[2, 2] - 
      30*MT2*MZ2^7*CHq1[2, 2] + 1152*MT2^2*MW2^6*CHq1[3, 3] - 
      2304*MT2*MW2^7*CHq1[3, 3] + 1152*MW2^8*CHq1[3, 3] + 
      864*MT2^4*MW2^3*MZ2*CHq1[3, 3] - 864*MT2^3*MW2^4*MZ2*CHq1[3, 3] - 
      672*MT2^2*MW2^5*MZ2*CHq1[3, 3] + 1632*MT2*MW2^6*MZ2*CHq1[3, 3] + 
      192*MW2^7*MZ2*CHq1[3, 3] - 1728*MT2^4*MW2^2*MZ2^2*CHq1[3, 3] + 
      3888*MT2^3*MW2^3*MZ2^2*CHq1[3, 3] - 2352*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] + 
      4464*MT2*MW2^5*MZ2^2*CHq1[3, 3] - 2352*MW2^6*MZ2^2*CHq1[3, 3] + 
      1188*MT2^4*MW2*MZ2^3*CHq1[3, 3] - 5076*MT2^3*MW2^2*MZ2^3*CHq1[3, 3] + 
      3708*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] - 5340*MT2*MW2^4*MZ2^3*CHq1[3, 3] + 
      1008*MW2^5*MZ2^3*CHq1[3, 3] - 270*MT2^4*MZ2^4*CHq1[3, 3] + 
      2592*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 2394*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 
      720*MT2*MW2^3*MZ2^4*CHq1[3, 3] + 576*MW2^4*MZ2^4*CHq1[3, 3] - 
      405*MT2^3*MZ2^5*CHq1[3, 3] + 870*MT2^2*MW2*MZ2^5*CHq1[3, 3] + 
      969*MT2*MW2^2*MZ2^5*CHq1[3, 3] - 264*MW2^3*MZ2^5*CHq1[3, 3] - 
      150*MT2^2*MZ2^6*CHq1[3, 3] - 234*MT2*MW2*MZ2^6*CHq1[3, 3] - 
      15*MW2^2*MZ2^6*CHq1[3, 3] - 15*MT2*MZ2^7*CHq1[3, 3] - 
      3456*MT2^2*MW2^6*CHq3[1, 1] + 6912*MT2*MW2^7*CHq3[1, 1] - 
      3456*MW2^8*CHq3[1, 1] + 1152*MT2^2*MW2^5*MZ2*CHq3[1, 1] - 
      5760*MT2*MW2^6*MZ2*CHq3[1, 1] + 1152*MW2^7*MZ2*CHq3[1, 1] + 
      6480*MT2^2*MW2^4*MZ2^2*CHq3[1, 1] - 11808*MT2*MW2^5*MZ2^2*CHq3[1, 1] + 
      6480*MW2^6*MZ2^2*CHq3[1, 1] - 6264*MT2^2*MW2^3*MZ2^3*CHq3[1, 1] + 
      19008*MT2*MW2^4*MZ2^3*CHq3[1, 1] - 6264*MW2^5*MZ2^3*CHq3[1, 1] + 
      1404*MT2^2*MW2^2*MZ2^4*CHq3[1, 1] - 9072*MT2*MW2^3*MZ2^4*CHq3[1, 1] + 
      1404*MW2^4*MZ2^4*CHq3[1, 1] + 90*MT2^2*MW2*MZ2^5*CHq3[1, 1] + 
      1224*MT2*MW2^2*MZ2^5*CHq3[1, 1] + 90*MW2^3*MZ2^5*CHq3[1, 1] + 
      90*MT2*MW2*MZ2^6*CHq3[1, 1] - 3456*MT2^2*MW2^6*CHq3[2, 2] + 
      6912*MT2*MW2^7*CHq3[2, 2] - 3456*MW2^8*CHq3[2, 2] + 
      1152*MT2^2*MW2^5*MZ2*CHq3[2, 2] - 5760*MT2*MW2^6*MZ2*CHq3[2, 2] + 
      1152*MW2^7*MZ2*CHq3[2, 2] + 6480*MT2^2*MW2^4*MZ2^2*CHq3[2, 2] - 
      11808*MT2*MW2^5*MZ2^2*CHq3[2, 2] + 6480*MW2^6*MZ2^2*CHq3[2, 2] - 
      6264*MT2^2*MW2^3*MZ2^3*CHq3[2, 2] + 19008*MT2*MW2^4*MZ2^3*CHq3[2, 2] - 
      6264*MW2^5*MZ2^3*CHq3[2, 2] + 1404*MT2^2*MW2^2*MZ2^4*CHq3[2, 2] - 
      9072*MT2*MW2^3*MZ2^4*CHq3[2, 2] + 1404*MW2^4*MZ2^4*CHq3[2, 2] + 
      90*MT2^2*MW2*MZ2^5*CHq3[2, 2] + 1224*MT2*MW2^2*MZ2^5*CHq3[2, 2] + 
      90*MW2^3*MZ2^5*CHq3[2, 2] + 90*MT2*MW2*MZ2^6*CHq3[2, 2] + 
      1152*MT2^4*MW2^4*CHq3[3, 3] - 1152*MT2^3*MW2^5*CHq3[3, 3] - 
      2304*MT2^2*MW2^6*CHq3[3, 3] + 3456*MT2*MW2^7*CHq3[3, 3] - 
      1152*MW2^8*CHq3[3, 3] - 864*MT2^4*MW2^3*MZ2*CHq3[3, 3] + 
      3744*MT2^3*MW2^4*MZ2*CHq3[3, 3] - 1632*MT2^2*MW2^5*MZ2*CHq3[3, 3] + 
      96*MT2*MW2^6*MZ2*CHq3[3, 3] - 192*MW2^7*MZ2*CHq3[3, 3] - 
      1296*MT2^4*MW2^2*MZ2^2*CHq3[3, 3] - 288*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] + 
      5952*MT2^2*MW2^4*MZ2^2*CHq3[3, 3] - 6912*MT2*MW2^5*MZ2^2*CHq3[3, 3] + 
      2352*MW2^6*MZ2^2*CHq3[3, 3] + 1620*MT2^4*MW2*MZ2^3*CHq3[3, 3] - 
      5004*MT2^3*MW2^2*MZ2^3*CHq3[3, 3] - 468*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] + 
      3900*MT2*MW2^4*MZ2^3*CHq3[3, 3] - 1008*MW2^5*MZ2^3*CHq3[3, 3] - 
      450*MT2^4*MZ2^4*CHq3[3, 3] + 3780*MT2^3*MW2*MZ2^4*CHq3[3, 3] - 
      4014*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 1404*MT2*MW2^3*MZ2^4*CHq3[3, 3] - 
      576*MW2^4*MZ2^4*CHq3[3, 3] - 675*MT2^3*MZ2^5*CHq3[3, 3] + 
      1974*MT2^2*MW2*MZ2^5*CHq3[3, 3] - 1329*MT2*MW2^2*MZ2^5*CHq3[3, 3] + 
      264*MW2^3*MZ2^5*CHq3[3, 3] - 210*MT2^2*MZ2^6*CHq3[3, 3] + 
      234*MT2*MW2*MZ2^6*CHq3[3, 3] + 15*MW2^2*MZ2^6*CHq3[3, 3] + 
      15*MT2*MZ2^7*CHq3[3, 3] - 2304*MT2^2*MW2^6*CHu[1, 1] + 
      4608*MT2*MW2^7*CHu[1, 1] - 2304*MW2^8*CHu[1, 1] + 
      3072*MT2^2*MW2^5*MZ2*CHu[1, 1] - 8448*MT2*MW2^6*MZ2*CHu[1, 1] + 
      3072*MW2^7*MZ2*CHu[1, 1] + 3552*MT2^2*MW2^4*MZ2^2*CHu[1, 1] - 
      4032*MT2*MW2^5*MZ2^2*CHu[1, 1] + 3552*MW2^6*MZ2^2*CHu[1, 1] - 
      8496*MT2^2*MW2^3*MZ2^3*CHu[1, 1] + 20544*MT2*MW2^4*MZ2^3*CHu[1, 1] - 
      8496*MW2^5*MZ2^3*CHu[1, 1] + 5112*MT2^2*MW2^2*MZ2^4*CHu[1, 1] - 
      18720*MT2*MW2^3*MZ2^4*CHu[1, 1] + 5112*MW2^4*MZ2^4*CHu[1, 1] - 
      876*MT2^2*MW2*MZ2^5*CHu[1, 1] + 6864*MT2*MW2^2*MZ2^5*CHu[1, 1] - 
      876*MW2^3*MZ2^5*CHu[1, 1] - 60*MT2^2*MZ2^6*CHu[1, 1] - 
      756*MT2*MW2*MZ2^6*CHu[1, 1] - 60*MW2^2*MZ2^6*CHu[1, 1] - 
      60*MT2*MZ2^7*CHu[1, 1] - 2304*MT2^2*MW2^6*CHu[2, 2] + 
      4608*MT2*MW2^7*CHu[2, 2] - 2304*MW2^8*CHu[2, 2] + 
      3072*MT2^2*MW2^5*MZ2*CHu[2, 2] - 8448*MT2*MW2^6*MZ2*CHu[2, 2] + 
      3072*MW2^7*MZ2*CHu[2, 2] + 3552*MT2^2*MW2^4*MZ2^2*CHu[2, 2] - 
      4032*MT2*MW2^5*MZ2^2*CHu[2, 2] + 3552*MW2^6*MZ2^2*CHu[2, 2] - 
      8496*MT2^2*MW2^3*MZ2^3*CHu[2, 2] + 20544*MT2*MW2^4*MZ2^3*CHu[2, 2] - 
      8496*MW2^5*MZ2^3*CHu[2, 2] + 5112*MT2^2*MW2^2*MZ2^4*CHu[2, 2] - 
      18720*MT2*MW2^3*MZ2^4*CHu[2, 2] + 5112*MW2^4*MZ2^4*CHu[2, 2] - 
      876*MT2^2*MW2*MZ2^5*CHu[2, 2] + 6864*MT2*MW2^2*MZ2^5*CHu[2, 2] - 
      876*MW2^3*MZ2^5*CHu[2, 2] - 60*MT2^2*MZ2^6*CHu[2, 2] - 
      756*MT2*MW2*MZ2^6*CHu[2, 2] - 60*MW2^2*MZ2^6*CHu[2, 2] - 
      60*MT2*MZ2^7*CHu[2, 2]))/(72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((1536*MW2^6 - 4096*MW2^5*MZ2 + 4288*MW2^4*MZ2^2 - 672*MW2^3*MZ2^3 - 
        1338*MW2^2*MZ2^4 + 439*MW2*MZ2^5 + 35*MZ2^6)*CHe[Leff, Leff] - 
      2*(768*MW2^6 - 2272*MW2^5*MZ2 + 2928*MW2^4*MZ2^2 - 1216*MW2^3*MZ2^3 - 
        781*MW2^2*MZ2^4 + 538*MW2*MZ2^5 + 35*MZ2^6)*CHl1[Leff, Leff] - 
      2*(768*MW2^6 - 2912*MW2^5*MZ2 + 3120*MW2^4*MZ2^2 - 320*MW2^3*MZ2^3 - 
        973*MW2^2*MZ2^4 + 282*MW2*MZ2^5 + 35*MZ2^6)*CHl3[Leff, Leff] + 
      2*MW2*(MW2 + MZ2)*(256*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
          CHq3[2, 2]) + 2*MW2*MZ2^3*(51*CHd[1, 1] + 51*CHd[2, 2] + 
          51*CHd[3, 3] - 87*CHe[1, 1] - 170*CHl1[1, 1] + 167*CHl3[1, 1] - 
          43*CHl3[2, 2] - 153*CHq1[1, 1] - 153*CHq1[2, 2] - 57*CHq1[3, 3] - 
          197*CHq3[1, 1] - 197*CHq3[2, 2] - 57*CHq3[3, 3] - 102*CHu[1, 1] - 
          102*CHu[2, 2]) - 8*MW2^2*MZ2^2*(15*CHd[1, 1] + 15*CHd[2, 2] + 
          15*CHd[3, 3] - 12*CHe[1, 1] - 43*CHl1[1, 1] + 29*CHl3[1, 1] - 
          64*CHl3[2, 2] - 45*CHq1[1, 1] - 45*CHq1[2, 2] - 3*CHq1[3, 3] - 
          41*CHq3[1, 1] - 41*CHq3[2, 2] - 3*CHq3[3, 3] - 30*CHu[1, 1] - 
          30*CHu[2, 2]) + 16*MW2^3*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 3*CHe[1, 1] - 14*CHl1[1, 1] - 11*CHl3[1, 1] - 
          41*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 3*CHq1[3, 3] + 
          11*CHq3[1, 1] + 11*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) + MZ2^4*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 
          126*CHe[1, 1] + 112*CHl1[1, 1] - 119*CHl3[1, 1] - 35*CHl3[2, 2] + 
          90*CHq1[1, 1] + 90*CHq1[2, 2] + 60*CHq1[3, 3] + 110*CHq3[1, 1] + 
          110*CHq3[2, 2] + 60*CHq3[3, 3] + 60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*(32*MT2^3*MW2^3*MZ2*CHe[1, 1] - 
      96*MT2*MW2^5*MZ2*CHe[1, 1] + 64*MW2^6*MZ2*CHe[1, 1] - 
      48*MT2^3*MW2^2*MZ2^2*CHe[1, 1] + 80*MT2^2*MW2^3*MZ2^2*CHe[1, 1] - 
      16*MT2*MW2^4*MZ2^2*CHe[1, 1] + 80*MW2^5*MZ2^2*CHe[1, 1] - 
      48*MT2^2*MW2^2*MZ2^3*CHe[1, 1] + 48*MT2*MW2^3*MZ2^3*CHe[1, 1] - 
      56*MW2^4*MZ2^3*CHe[1, 1] + 16*MT2^3*MZ2^4*CHe[1, 1] - 
      36*MT2^2*MW2*MZ2^4*CHe[1, 1] + 48*MT2*MW2^2*MZ2^4*CHe[1, 1] - 
      88*MW2^3*MZ2^4*CHe[1, 1] + 4*MT2^2*MZ2^5*CHe[1, 1] + 
      16*MT2*MW2*MZ2^5*CHe[1, 1] - 8*MW2^2*MZ2^5*CHe[1, 1] + 
      8*MW2*MZ2^6*CHe[1, 1] - (2*MW2 - MZ2)*(-192*MW2^6 + 96*MW2^5*MZ2 + 
        360*MW2^4*MZ2^2 - 96*MW2^3*MZ2^3 - 173*MW2^2*MZ2^4 + 5*MZ2^6 - 
        2*MT2^2*MZ2^2*(-76*MW2^2 + 54*MW2*MZ2 + 7*MZ2^2) + 
        2*MT2^3*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        2*MT2*(96*MW2^5 - 160*MW2^4*MZ2 - 48*MW2^3*MZ2^2 + 49*MW2^2*MZ2^3 + 
          40*MW2*MZ2^4 + 5*MZ2^5))*CHe[Leff, Leff] + 
      32*MT2^3*MW2^3*MZ2*CHl1[1, 1] - 96*MT2*MW2^5*MZ2*CHl1[1, 1] + 
      64*MW2^6*MZ2*CHl1[1, 1] - 32*MT2^3*MW2^2*MZ2^2*CHl1[1, 1] + 
      80*MT2^2*MW2^3*MZ2^2*CHl1[1, 1] - 64*MT2*MW2^4*MZ2^2*CHl1[1, 1] + 
      112*MW2^5*MZ2^2*CHl1[1, 1] - 8*MT2^3*MW2*MZ2^3*CHl1[1, 1] - 
      8*MT2^2*MW2^2*MZ2^3*CHl1[1, 1] - 8*MT2*MW2^3*MZ2^3*CHl1[1, 1] + 
      16*MW2^4*MZ2^3*CHl1[1, 1] + 8*MT2^3*MZ2^4*CHl1[1, 1] - 
      20*MT2^2*MW2*MZ2^4*CHl1[1, 1] + 16*MT2*MW2^2*MZ2^4*CHl1[1, 1] - 
      44*MW2^3*MZ2^4*CHl1[1, 1] + 2*MT2^2*MZ2^5*CHl1[1, 1] + 
      8*MT2*MW2*MZ2^5*CHl1[1, 1] - 8*MW2^2*MZ2^5*CHl1[1, 1] + 
      4*MW2*MZ2^6*CHl1[1, 1] - 2*MZ2*(-192*MW2^6 + 96*MW2^5*MZ2 + 
        360*MW2^4*MZ2^2 - 96*MW2^3*MZ2^3 - 173*MW2^2*MZ2^4 + 5*MZ2^6 - 
        2*MT2^2*MZ2^2*(-76*MW2^2 + 54*MW2*MZ2 + 7*MZ2^2) + 
        2*MT2^3*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        2*MT2*(96*MW2^5 - 160*MW2^4*MZ2 - 48*MW2^3*MZ2^2 + 49*MW2^2*MZ2^3 + 
          40*MW2*MZ2^4 + 5*MZ2^5))*SW2*CHl1[Leff, Leff] + 
      64*MT2^3*MW2^4*CHl3[1, 1] - 192*MT2*MW2^6*CHl3[1, 1] + 
      128*MW2^7*CHl3[1, 1] - 96*MT2^3*MW2^3*MZ2*CHl3[1, 1] + 
      160*MT2^2*MW2^4*MZ2*CHl3[1, 1] - 32*MT2*MW2^5*MZ2*CHl3[1, 1] + 
      160*MW2^6*MZ2*CHl3[1, 1] + 24*MT2^3*MW2^2*MZ2^2*CHl3[1, 1] - 
      96*MT2^2*MW2^3*MZ2^2*CHl3[1, 1] + 24*MT2*MW2^4*MZ2^2*CHl3[1, 1] - 
      64*MW2^5*MZ2^2*CHl3[1, 1] + 20*MT2^3*MW2*MZ2^3*CHl3[1, 1] - 
      12*MT2^2*MW2^2*MZ2^3*CHl3[1, 1] + 12*MT2*MW2^3*MZ2^3*CHl3[1, 1] - 
      68*MW2^4*MZ2^3*CHl3[1, 1] - 12*MT2^3*MZ2^4*CHl3[1, 1] + 
      32*MT2^2*MW2*MZ2^4*CHl3[1, 1] - 16*MT2*MW2^2*MZ2^4*CHl3[1, 1] + 
      50*MW2^3*MZ2^4*CHl3[1, 1] - 3*MT2^2*MZ2^5*CHl3[1, 1] - 
      12*MT2*MW2*MZ2^5*CHl3[1, 1] + 16*MW2^2*MZ2^5*CHl3[1, 1] - 
      6*MW2*MZ2^6*CHl3[1, 1] + 64*MT2^3*MW2^4*CHl3[2, 2] - 
      192*MT2*MW2^6*CHl3[2, 2] + 128*MW2^7*CHl3[2, 2] - 
      128*MT2^3*MW2^3*MZ2*CHl3[2, 2] + 160*MT2^2*MW2^4*MZ2*CHl3[2, 2] + 
      64*MT2*MW2^5*MZ2*CHl3[2, 2] + 96*MW2^6*MZ2*CHl3[2, 2] + 
      56*MT2^3*MW2^2*MZ2^2*CHl3[2, 2] - 176*MT2^2*MW2^3*MZ2^2*CHl3[2, 2] + 
      88*MT2*MW2^4*MZ2^2*CHl3[2, 2] - 176*MW2^5*MZ2^2*CHl3[2, 2] + 
      28*MT2^3*MW2*MZ2^3*CHl3[2, 2] - 4*MT2^2*MW2^2*MZ2^3*CHl3[2, 2] + 
      20*MT2*MW2^3*MZ2^3*CHl3[2, 2] - 84*MW2^4*MZ2^3*CHl3[2, 2] - 
      20*MT2^3*MZ2^4*CHl3[2, 2] + 52*MT2^2*MW2*MZ2^4*CHl3[2, 2] - 
      32*MT2*MW2^2*MZ2^4*CHl3[2, 2] + 94*MW2^3*MZ2^4*CHl3[2, 2] - 
      5*MT2^2*MZ2^5*CHl3[2, 2] - 20*MT2*MW2*MZ2^5*CHl3[2, 2] + 
      24*MW2^2*MZ2^5*CHl3[2, 2] - 10*MW2*MZ2^6*CHl3[2, 2] + 
      384*MT2*MW2^6*CHl3[Leff, Leff] - 384*MW2^7*CHl3[Leff, Leff] + 
      64*MT2^3*MW2^3*MZ2*CHl3[Leff, Leff] - 1024*MT2*MW2^5*MZ2*
       CHl3[Leff, Leff] + 576*MW2^6*MZ2*CHl3[Leff, Leff] - 
      208*MT2^3*MW2^2*MZ2^2*CHl3[Leff, Leff] + 304*MT2^2*MW2^3*MZ2^2*
       CHl3[Leff, Leff] + 448*MT2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      528*MW2^5*MZ2^2*CHl3[Leff, Leff] + 212*MT2^3*MW2*MZ2^3*
       CHl3[Leff, Leff] - 520*MT2^2*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      388*MT2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 912*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 68*MT2^3*MZ2^4*CHl3[Leff, Leff] + 
      188*MT2^2*MW2*MZ2^4*CHl3[Leff, Leff] - 36*MT2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 154*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      28*MT2^2*MZ2^5*CHl3[Leff, Leff] - 140*MT2*MW2*MZ2^5*CHl3[Leff, Leff] + 
      346*MW2^2*MZ2^5*CHl3[Leff, Leff] - 20*MT2*MZ2^6*CHl3[Leff, Leff] + 
      10*MW2*MZ2^6*CHl3[Leff, Leff] - 10*MZ2^7*CHl3[Leff, Leff] - 
      96*MT2^3*MW2^3*MZ2*CHq1[3, 3] + 96*MT2^2*MW2^4*MZ2*CHq1[3, 3] + 
      96*MT2*MW2^5*MZ2*CHq1[3, 3] - 96*MW2^6*MZ2*CHq1[3, 3] + 
      240*MT2^3*MW2^2*MZ2^2*CHq1[3, 3] - 288*MT2^2*MW2^3*MZ2^2*CHq1[3, 3] - 
      240*MT2*MW2^4*MZ2^2*CHq1[3, 3] + 48*MW2^5*MZ2^2*CHq1[3, 3] - 
      204*MT2^3*MW2*MZ2^3*CHq1[3, 3] + 324*MT2^2*MW2^2*MZ2^3*CHq1[3, 3] + 
      204*MT2*MW2^3*MZ2^3*CHq1[3, 3] + 180*MW2^4*MZ2^3*CHq1[3, 3] + 
      60*MT2^3*MZ2^4*CHq1[3, 3] - 162*MT2^2*MW2*MZ2^4*CHq1[3, 3] - 
      60*MT2*MW2^2*MZ2^4*CHq1[3, 3] - 108*MW2^3*MZ2^4*CHq1[3, 3] + 
      30*MT2^2*MZ2^5*CHq1[3, 3] - 84*MW2^2*MZ2^5*CHq1[3, 3] + 
      60*MW2*MZ2^6*CHq1[3, 3] - 128*MT2^3*MW2^4*CHq3[3, 3] + 
      384*MT2*MW2^6*CHq3[3, 3] - 256*MW2^7*CHq3[3, 3] + 
      160*MT2^3*MW2^3*MZ2*CHq3[3, 3] - 416*MT2^2*MW2^4*MZ2*CHq3[3, 3] + 
      352*MT2*MW2^5*MZ2*CHq3[3, 3] - 480*MW2^6*MZ2*CHq3[3, 3] + 
      128*MT2^3*MW2^2*MZ2^2*CHq3[3, 3] + 160*MT2^2*MW2^3*MZ2^2*CHq3[3, 3] - 
      416*MT2*MW2^4*MZ2^2*CHq3[3, 3] + 208*MW2^5*MZ2^2*CHq3[3, 3] - 
      260*MT2^3*MW2*MZ2^3*CHq3[3, 3] + 452*MT2^2*MW2^2*MZ2^3*CHq3[3, 3] - 
      268*MT2*MW2^3*MZ2^3*CHq3[3, 3] + 564*MW2^4*MZ2^3*CHq3[3, 3] + 
      100*MT2^3*MZ2^4*CHq3[3, 3] - 314*MT2^2*MW2*MZ2^4*CHq3[3, 3] + 
      76*MT2*MW2^2*MZ2^4*CHq3[3, 3] - 116*MW2^3*MZ2^4*CHq3[3, 3] + 
      10*MT2^2*MZ2^5*CHq3[3, 3] + 160*MT2*MW2*MZ2^5*CHq3[3, 3] - 
      228*MW2^2*MZ2^5*CHq3[3, 3] + 20*MW2*MZ2^6*CHq3[3, 3] + 
      48*MT2^3*MW2^3*MZ2*CHu[3, 3] - 96*MT2^2*MW2^4*MZ2*CHu[3, 3] + 
      48*MT2*MW2^5*MZ2*CHu[3, 3] - 48*MT2^3*MW2^2*MZ2^2*CHu[3, 3] + 
      96*MT2^2*MW2^3*MZ2^2*CHu[3, 3] + 48*MT2*MW2^4*MZ2^2*CHu[3, 3] - 
      6*MT2^3*MW2*MZ2^3*CHu[3, 3] + 12*MT2^2*MW2^2*MZ2^3*CHu[3, 3] - 
      102*MT2*MW2^3*MZ2^3*CHu[3, 3] + 15*MT2^3*MZ2^4*CHu[3, 3] - 
      30*MT2^2*MW2*MZ2^4*CHu[3, 3] + 3*MT2*MW2^2*MZ2^4*CHu[3, 3] + 
      30*MT2*MW2*MZ2^5*CHu[3, 3]))/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (B0i[bb0, MZ2, MT2, MT2]*(-64*MT2^4*MW2^3*MZ2*CHe[1, 1] + 
      64*MT2^3*MW2^4*MZ2*CHe[1, 1] + 192*MT2^2*MW2^5*MZ2*CHe[1, 1] - 
      320*MT2*MW2^6*MZ2*CHe[1, 1] + 128*MW2^7*MZ2*CHe[1, 1] + 
      96*MT2^4*MW2^2*MZ2^2*CHe[1, 1] - 224*MT2^3*MW2^3*MZ2^2*CHe[1, 1] + 
      192*MT2^2*MW2^4*MZ2^2*CHe[1, 1] - 288*MT2*MW2^5*MZ2^2*CHe[1, 1] + 
      224*MW2^6*MZ2^2*CHe[1, 1] + 96*MT2^3*MW2^2*MZ2^3*CHe[1, 1] - 
      288*MT2^2*MW2^3*MZ2^3*CHe[1, 1] + 448*MT2*MW2^4*MZ2^3*CHe[1, 1] - 
      96*MW2^5*MZ2^3*CHe[1, 1] - 32*MT2^4*MZ2^4*CHe[1, 1] + 
      80*MT2^3*MW2*MZ2^4*CHe[1, 1] - 120*MT2^2*MW2^2*MZ2^4*CHe[1, 1] + 
      224*MT2*MW2^3*MZ2^4*CHe[1, 1] - 248*MW2^4*MZ2^4*CHe[1, 1] - 
      16*MT2^3*MZ2^5*CHe[1, 1] + 24*MT2^2*MW2*MZ2^5*CHe[1, 1] - 
      48*MT2*MW2^2*MZ2^5*CHe[1, 1] - 32*MW2^3*MZ2^5*CHe[1, 1] - 
      16*MT2*MW2*MZ2^6*CHe[1, 1] + 24*MW2^2*MZ2^6*CHe[1, 1] + 
      (2*MW2 - MZ2)*(4*MT2^4*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        4*MT2^3*MZ2*(-16*MW2^3 + 92*MW2^2*MZ2 - 65*MW2*MZ2^2 + MZ2^3) + 
        4*MT2^2*(96*MW2^5 - 128*MW2^4*MZ2 - 164*MW2^3*MZ2^2 + 
          155*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 5*MZ2^5) + 
        2*MT2*MW2*(-384*MW2^5 + 448*MW2^4*MZ2 + 504*MW2^3*MZ2^2 - 
          450*MW2^2*MZ2^3 - 120*MW2*MZ2^4 + 17*MZ2^5) + 
        MW2*(384*MW2^6 - 880*MW2^4*MZ2^2 - 40*MW2^3*MZ2^3 + 530*MW2^2*MZ2^4 + 
          49*MW2*MZ2^5 - 25*MZ2^6))*CHe[Leff, Leff] - 
      64*MT2^4*MW2^3*MZ2*CHl1[1, 1] + 64*MT2^3*MW2^4*MZ2*CHl1[1, 1] + 
      192*MT2^2*MW2^5*MZ2*CHl1[1, 1] - 320*MT2*MW2^6*MZ2*CHl1[1, 1] + 
      128*MW2^7*MZ2*CHl1[1, 1] + 64*MT2^4*MW2^2*MZ2^2*CHl1[1, 1] - 
      192*MT2^3*MW2^3*MZ2^2*CHl1[1, 1] + 288*MT2^2*MW2^4*MZ2^2*CHl1[1, 1] - 
      448*MT2*MW2^5*MZ2^2*CHl1[1, 1] + 288*MW2^6*MZ2^2*CHl1[1, 1] + 
      16*MT2^4*MW2*MZ2^3*CHl1[1, 1] + 16*MT2^3*MW2^2*MZ2^3*CHl1[1, 1] - 
      96*MT2^2*MW2^3*MZ2^3*CHl1[1, 1] + 144*MT2*MW2^4*MZ2^3*CHl1[1, 1] + 
      80*MW2^5*MZ2^3*CHl1[1, 1] - 16*MT2^4*MZ2^4*CHl1[1, 1] + 
      48*MT2^3*MW2*MZ2^4*CHl1[1, 1] - 72*MT2^2*MW2^2*MZ2^4*CHl1[1, 1] + 
      144*MT2*MW2^3*MZ2^4*CHl1[1, 1] - 120*MW2^4*MZ2^4*CHl1[1, 1] - 
      8*MT2^3*MZ2^5*CHl1[1, 1] + 12*MT2^2*MW2*MZ2^5*CHl1[1, 1] - 
      16*MT2*MW2^2*MZ2^5*CHl1[1, 1] - 28*MW2^3*MZ2^5*CHl1[1, 1] - 
      8*MT2*MW2*MZ2^6*CHl1[1, 1] + 12*MW2^2*MZ2^6*CHl1[1, 1] + 
      2*MZ2*(4*MT2^4*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        4*MT2^3*MZ2*(-16*MW2^3 + 92*MW2^2*MZ2 - 65*MW2*MZ2^2 + MZ2^3) + 
        4*MT2^2*(96*MW2^5 - 128*MW2^4*MZ2 - 164*MW2^3*MZ2^2 + 
          155*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 5*MZ2^5) + 
        2*MT2*MW2*(-384*MW2^5 + 448*MW2^4*MZ2 + 504*MW2^3*MZ2^2 - 
          450*MW2^2*MZ2^3 - 120*MW2*MZ2^4 + 17*MZ2^5) + 
        MW2*(384*MW2^6 - 880*MW2^4*MZ2^2 - 40*MW2^3*MZ2^3 + 530*MW2^2*MZ2^4 + 
          49*MW2*MZ2^5 - 25*MZ2^6))*SW2*CHl1[Leff, Leff] - 
      128*MT2^4*MW2^4*CHl3[1, 1] + 128*MT2^3*MW2^5*CHl3[1, 1] + 
      384*MT2^2*MW2^6*CHl3[1, 1] - 640*MT2*MW2^7*CHl3[1, 1] + 
      256*MW2^8*CHl3[1, 1] + 192*MT2^4*MW2^3*MZ2*CHl3[1, 1] - 
      448*MT2^3*MW2^4*MZ2*CHl3[1, 1] + 384*MT2^2*MW2^5*MZ2*CHl3[1, 1] - 
      576*MT2*MW2^6*MZ2*CHl3[1, 1] + 448*MW2^7*MZ2*CHl3[1, 1] - 
      48*MT2^4*MW2^2*MZ2^2*CHl3[1, 1] + 240*MT2^3*MW2^3*MZ2^2*CHl3[1, 1] - 
      432*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] + 656*MT2*MW2^5*MZ2^2*CHl3[1, 1] - 
      96*MW2^6*MZ2^2*CHl3[1, 1] - 40*MT2^4*MW2*MZ2^3*CHl3[1, 1] + 
      40*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] + 48*MT2^2*MW2^3*MZ2^3*CHl3[1, 1] - 
      8*MT2*MW2^4*MZ2^3*CHl3[1, 1] - 232*MW2^5*MZ2^3*CHl3[1, 1] + 
      24*MT2^4*MZ2^4*CHl3[1, 1] - 80*MT2^3*MW2*MZ2^4*CHl3[1, 1] + 
      120*MT2^2*MW2^2*MZ2^4*CHl3[1, 1] - 216*MT2*MW2^3*MZ2^4*CHl3[1, 1] + 
      128*MW2^4*MZ2^4*CHl3[1, 1] + 12*MT2^3*MZ2^5*CHl3[1, 1] - 
      18*MT2^2*MW2*MZ2^5*CHl3[1, 1] + 16*MT2*MW2^2*MZ2^5*CHl3[1, 1] + 
      54*MW2^3*MZ2^5*CHl3[1, 1] + 12*MT2*MW2*MZ2^6*CHl3[1, 1] - 
      18*MW2^2*MZ2^6*CHl3[1, 1] - 128*MT2^4*MW2^4*CHl3[2, 2] + 
      128*MT2^3*MW2^5*CHl3[2, 2] + 384*MT2^2*MW2^6*CHl3[2, 2] - 
      640*MT2*MW2^7*CHl3[2, 2] + 256*MW2^8*CHl3[2, 2] + 
      256*MT2^4*MW2^3*MZ2*CHl3[2, 2] - 512*MT2^3*MW2^4*MZ2*CHl3[2, 2] + 
      192*MT2^2*MW2^5*MZ2*CHl3[2, 2] - 256*MT2*MW2^6*MZ2*CHl3[2, 2] + 
      320*MW2^7*MZ2*CHl3[2, 2] - 112*MT2^4*MW2^2*MZ2^2*CHl3[2, 2] + 
      432*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] - 720*MT2^2*MW2^4*MZ2^2*CHl3[2, 2] + 
      1104*MT2*MW2^5*MZ2^2*CHl3[2, 2] - 384*MW2^6*MZ2^2*CHl3[2, 2] - 
      56*MT2^4*MW2*MZ2^3*CHl3[2, 2] + 24*MT2^3*MW2^2*MZ2^3*CHl3[2, 2] + 
      144*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] - 152*MT2*MW2^4*MZ2^3*CHl3[2, 2] - 
      312*MW2^5*MZ2^3*CHl3[2, 2] + 40*MT2^4*MZ2^4*CHl3[2, 2] - 
      128*MT2^3*MW2*MZ2^4*CHl3[2, 2] + 192*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] - 
      360*MT2*MW2^3*MZ2^4*CHl3[2, 2] + 248*MW2^4*MZ2^4*CHl3[2, 2] + 
      20*MT2^3*MZ2^5*CHl3[2, 2] - 30*MT2^2*MW2*MZ2^5*CHl3[2, 2] + 
      32*MT2*MW2^2*MZ2^5*CHl3[2, 2] + 82*MW2^3*MZ2^5*CHl3[2, 2] + 
      20*MT2*MW2*MZ2^6*CHl3[2, 2] - 30*MW2^2*MZ2^6*CHl3[2, 2] - 
      768*MT2^2*MW2^6*CHl3[Leff, Leff] + 1536*MT2*MW2^7*CHl3[Leff, Leff] - 
      768*MW2^8*CHl3[Leff, Leff] - 128*MT2^4*MW2^3*MZ2*CHl3[Leff, Leff] + 
      128*MT2^3*MW2^4*MZ2*CHl3[Leff, Leff] + 1792*MT2^2*MW2^5*MZ2*
       CHl3[Leff, Leff] - 3328*MT2*MW2^6*MZ2*CHl3[Leff, Leff] + 
      768*MW2^7*MZ2*CHl3[Leff, Leff] + 416*MT2^4*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 864*MT2^3*MW2^3*MZ2^2*CHl3[Leff, Leff] + 
      288*MT2^2*MW2^4*MZ2^2*CHl3[Leff, Leff] - 224*MT2*MW2^5*MZ2^2*
       CHl3[Leff, Leff] + 1760*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      424*MT2^4*MW2*MZ2^3*CHl3[Leff, Leff] + 1256*MT2^3*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 2552*MT2^2*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      3816*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] - 1680*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 136*MT2^4*MZ2^4*CHl3[Leff, Leff] - 
      528*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] + 1016*MT2^2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 1320*MT2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      1140*MW2^4*MZ2^4*CHl3[Leff, Leff] + 8*MT2^3*MZ2^5*CHl3[Leff, Leff] + 
      264*MT2^2*MW2*MZ2^5*CHl3[Leff, Leff] - 548*MT2*MW2^2*MZ2^5*
       CHl3[Leff, Leff] + 962*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      40*MT2^2*MZ2^6*CHl3[Leff, Leff] + 68*MT2*MW2*MZ2^6*CHl3[Leff, Leff] + 
      148*MW2^2*MZ2^6*CHl3[Leff, Leff] - 50*MW2*MZ2^7*CHl3[Leff, Leff] + 
      192*MT2^4*MW2^3*MZ2*CHq1[3, 3] - 384*MT2^3*MW2^4*MZ2*CHq1[3, 3] + 
      384*MT2*MW2^6*MZ2*CHq1[3, 3] - 192*MW2^7*MZ2*CHq1[3, 3] - 
      480*MT2^4*MW2^2*MZ2^2*CHq1[3, 3] + 1056*MT2^3*MW2^3*MZ2^2*CHq1[3, 3] - 
      288*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] - 288*MT2*MW2^5*MZ2^2*CHq1[3, 3] + 
      408*MT2^4*MW2*MZ2^3*CHq1[3, 3] - 1056*MT2^3*MW2^2*MZ2^3*CHq1[3, 3] + 
      720*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] - 768*MT2*MW2^4*MZ2^3*CHq1[3, 3] + 
      504*MW2^5*MZ2^3*CHq1[3, 3] - 120*MT2^4*MZ2^4*CHq1[3, 3] + 
      444*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 612*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 
      948*MT2*MW2^3*MZ2^4*CHq1[3, 3] - 180*MW2^4*MZ2^4*CHq1[3, 3] - 
      60*MT2^3*MZ2^5*CHq1[3, 3] + 180*MT2^2*MW2*MZ2^5*CHq1[3, 3] - 
      216*MT2*MW2^2*MZ2^5*CHq1[3, 3] - 312*MW2^3*MZ2^5*CHq1[3, 3] - 
      60*MT2*MW2*MZ2^6*CHq1[3, 3] + 180*MW2^2*MZ2^6*CHq1[3, 3] + 
      256*MT2^4*MW2^4*CHq3[3, 3] - 256*MT2^3*MW2^5*CHq3[3, 3] - 
      768*MT2^2*MW2^6*CHq3[3, 3] + 1280*MT2*MW2^7*CHq3[3, 3] - 
      512*MW2^8*CHq3[3, 3] - 320*MT2^4*MW2^3*MZ2*CHq3[3, 3] + 
      1024*MT2^3*MW2^4*MZ2*CHq3[3, 3] - 1536*MT2^2*MW2^5*MZ2*CHq3[3, 3] + 
      2048*MT2*MW2^6*MZ2*CHq3[3, 3] - 1216*MW2^7*MZ2*CHq3[3, 3] - 
      256*MT2^4*MW2^2*MZ2^2*CHq3[3, 3] - 192*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] + 
      1728*MT2^2*MW2^4*MZ2^2*CHq3[3, 3] - 2112*MT2*MW2^5*MZ2^2*CHq3[3, 3] + 
      192*MW2^6*MZ2^2*CHq3[3, 3] + 520*MT2^4*MW2*MZ2^3*CHq3[3, 3] - 
      1152*MT2^3*MW2^2*MZ2^3*CHq3[3, 3] + 1152*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] - 
      2144*MT2*MW2^4*MZ2^3*CHq3[3, 3] + 1560*MW2^5*MZ2^3*CHq3[3, 3] - 
      200*MT2^4*MZ2^4*CHq3[3, 3] + 820*MT2^3*MW2*MZ2^4*CHq3[3, 3] - 
      1284*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 1836*MT2*MW2^3*MZ2^4*CHq3[3, 3] - 
      100*MW2^4*MZ2^4*CHq3[3, 3] - 100*MT2^3*MZ2^5*CHq3[3, 3] + 
      60*MT2^2*MW2*MZ2^5*CHq3[3, 3] + 200*MT2*MW2^2*MZ2^5*CHq3[3, 3] - 
      704*MW2^3*MZ2^5*CHq3[3, 3] - 100*MT2*MW2*MZ2^6*CHq3[3, 3] + 
      60*MW2^2*MZ2^6*CHq3[3, 3] - 96*MT2^4*MW2^3*MZ2*CHu[3, 3] + 
      288*MT2^3*MW2^4*MZ2*CHu[3, 3] - 288*MT2^2*MW2^5*MZ2*CHu[3, 3] + 
      96*MT2*MW2^6*MZ2*CHu[3, 3] + 96*MT2^4*MW2^2*MZ2^2*CHu[3, 3] - 
      336*MT2^3*MW2^3*MZ2^2*CHu[3, 3] + 288*MT2^2*MW2^4*MZ2^2*CHu[3, 3] - 
      48*MT2*MW2^5*MZ2^2*CHu[3, 3] + 12*MT2^4*MW2*MZ2^3*CHu[3, 3] + 
      12*MT2^3*MW2^2*MZ2^3*CHu[3, 3] + 36*MT2^2*MW2^3*MZ2^3*CHu[3, 3] - 
      108*MT2*MW2^4*MZ2^3*CHu[3, 3] - 30*MT2^4*MZ2^4*CHu[3, 3] + 
      96*MT2^3*MW2*MZ2^4*CHu[3, 3] - 90*MT2^2*MW2^2*MZ2^4*CHu[3, 3] + 
      72*MT2*MW2^3*MZ2^4*CHu[3, 3] - 15*MT2^3*MZ2^5*CHu[3, 3] + 
      21*MT2*MW2^2*MZ2^5*CHu[3, 3] - 15*MT2*MW2*MZ2^6*CHu[3, 3]))/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-288*MT2^7*MW2^3*MZ2^2*CHd[1, 1] + 2016*MT2^6*MW2^4*MZ2^2*CHd[1, 1] - 
      6048*MT2^5*MW2^5*MZ2^2*CHd[1, 1] + 10080*MT2^4*MW2^6*MZ2^2*CHd[1, 1] - 
      10080*MT2^3*MW2^7*MZ2^2*CHd[1, 1] + 6048*MT2^2*MW2^8*MZ2^2*CHd[1, 1] - 
      2016*MT2*MW2^9*MZ2^2*CHd[1, 1] + 288*MW2^10*MZ2^2*CHd[1, 1] + 
      720*MT2^7*MW2^2*MZ2^3*CHd[1, 1] - 5328*MT2^6*MW2^3*MZ2^3*CHd[1, 1] + 
      16272*MT2^5*MW2^4*MZ2^3*CHd[1, 1] - 26640*MT2^4*MW2^5*MZ2^3*CHd[1, 1] + 
      25200*MT2^3*MW2^6*MZ2^3*CHd[1, 1] - 13680*MT2^2*MW2^7*MZ2^3*CHd[1, 1] + 
      3888*MT2*MW2^8*MZ2^3*CHd[1, 1] - 432*MW2^9*MZ2^3*CHd[1, 1] - 
      612*MT2^7*MW2*MZ2^4*CHd[1, 1] + 5004*MT2^6*MW2^2*MZ2^4*CHd[1, 1] - 
      15732*MT2^5*MW2^3*MZ2^4*CHd[1, 1] + 24732*MT2^4*MW2^4*MZ2^4*CHd[1, 1] - 
      20556*MT2^3*MW2^5*MZ2^4*CHd[1, 1] + 8388*MT2^2*MW2^6*MZ2^4*CHd[1, 1] - 
      1116*MT2*MW2^7*MZ2^4*CHd[1, 1] - 108*MW2^8*MZ2^4*CHd[1, 1] + 
      180*MT2^7*MZ2^5*CHd[1, 1] - 1872*MT2^6*MW2*MZ2^5*CHd[1, 1] + 
      6228*MT2^5*MW2^2*MZ2^5*CHd[1, 1] - 8640*MT2^4*MW2^3*MZ2^5*CHd[1, 1] + 
      4140*MT2^3*MW2^4*MZ2^5*CHd[1, 1] + 1440*MT2^2*MW2^5*MZ2^5*CHd[1, 1] - 
      1908*MT2*MW2^6*MZ2^5*CHd[1, 1] + 432*MW2^7*MZ2^5*CHd[1, 1] + 
      180*MT2^6*MZ2^6*CHd[1, 1] - 720*MT2^5*MW2*MZ2^6*CHd[1, 1] + 
      288*MT2^4*MW2^2*MZ2^6*CHd[1, 1] + 1836*MT2^3*MW2^3*MZ2^6*CHd[1, 1] - 
      2736*MT2^2*MW2^4*MZ2^6*CHd[1, 1] + 1332*MT2*MW2^5*MZ2^6*CHd[1, 1] - 
      180*MW2^6*MZ2^6*CHd[1, 1] + 180*MT2^4*MW2*MZ2^7*CHd[1, 1] - 
      540*MT2^3*MW2^2*MZ2^7*CHd[1, 1] + 540*MT2^2*MW2^3*MZ2^7*CHd[1, 1] - 
      180*MT2*MW2^4*MZ2^7*CHd[1, 1] - 288*MT2^7*MW2^3*MZ2^2*CHd[2, 2] + 
      2016*MT2^6*MW2^4*MZ2^2*CHd[2, 2] - 6048*MT2^5*MW2^5*MZ2^2*CHd[2, 2] + 
      10080*MT2^4*MW2^6*MZ2^2*CHd[2, 2] - 10080*MT2^3*MW2^7*MZ2^2*CHd[2, 2] + 
      6048*MT2^2*MW2^8*MZ2^2*CHd[2, 2] - 2016*MT2*MW2^9*MZ2^2*CHd[2, 2] + 
      288*MW2^10*MZ2^2*CHd[2, 2] + 720*MT2^7*MW2^2*MZ2^3*CHd[2, 2] - 
      5328*MT2^6*MW2^3*MZ2^3*CHd[2, 2] + 16272*MT2^5*MW2^4*MZ2^3*CHd[2, 2] - 
      26640*MT2^4*MW2^5*MZ2^3*CHd[2, 2] + 25200*MT2^3*MW2^6*MZ2^3*CHd[2, 2] - 
      13680*MT2^2*MW2^7*MZ2^3*CHd[2, 2] + 3888*MT2*MW2^8*MZ2^3*CHd[2, 2] - 
      432*MW2^9*MZ2^3*CHd[2, 2] - 612*MT2^7*MW2*MZ2^4*CHd[2, 2] + 
      5004*MT2^6*MW2^2*MZ2^4*CHd[2, 2] - 15732*MT2^5*MW2^3*MZ2^4*CHd[2, 2] + 
      24732*MT2^4*MW2^4*MZ2^4*CHd[2, 2] - 20556*MT2^3*MW2^5*MZ2^4*CHd[2, 2] + 
      8388*MT2^2*MW2^6*MZ2^4*CHd[2, 2] - 1116*MT2*MW2^7*MZ2^4*CHd[2, 2] - 
      108*MW2^8*MZ2^4*CHd[2, 2] + 180*MT2^7*MZ2^5*CHd[2, 2] - 
      1872*MT2^6*MW2*MZ2^5*CHd[2, 2] + 6228*MT2^5*MW2^2*MZ2^5*CHd[2, 2] - 
      8640*MT2^4*MW2^3*MZ2^5*CHd[2, 2] + 4140*MT2^3*MW2^4*MZ2^5*CHd[2, 2] + 
      1440*MT2^2*MW2^5*MZ2^5*CHd[2, 2] - 1908*MT2*MW2^6*MZ2^5*CHd[2, 2] + 
      432*MW2^7*MZ2^5*CHd[2, 2] + 180*MT2^6*MZ2^6*CHd[2, 2] - 
      720*MT2^5*MW2*MZ2^6*CHd[2, 2] + 288*MT2^4*MW2^2*MZ2^6*CHd[2, 2] + 
      1836*MT2^3*MW2^3*MZ2^6*CHd[2, 2] - 2736*MT2^2*MW2^4*MZ2^6*CHd[2, 2] + 
      1332*MT2*MW2^5*MZ2^6*CHd[2, 2] - 180*MW2^6*MZ2^6*CHd[2, 2] + 
      180*MT2^4*MW2*MZ2^7*CHd[2, 2] - 540*MT2^3*MW2^2*MZ2^7*CHd[2, 2] + 
      540*MT2^2*MW2^3*MZ2^7*CHd[2, 2] - 180*MT2*MW2^4*MZ2^7*CHd[2, 2] - 
      288*MT2^7*MW2^3*MZ2^2*CHd[3, 3] + 2016*MT2^6*MW2^4*MZ2^2*CHd[3, 3] - 
      6048*MT2^5*MW2^5*MZ2^2*CHd[3, 3] + 10080*MT2^4*MW2^6*MZ2^2*CHd[3, 3] - 
      10080*MT2^3*MW2^7*MZ2^2*CHd[3, 3] + 6048*MT2^2*MW2^8*MZ2^2*CHd[3, 3] - 
      2016*MT2*MW2^9*MZ2^2*CHd[3, 3] + 288*MW2^10*MZ2^2*CHd[3, 3] + 
      720*MT2^7*MW2^2*MZ2^3*CHd[3, 3] - 5328*MT2^6*MW2^3*MZ2^3*CHd[3, 3] + 
      16272*MT2^5*MW2^4*MZ2^3*CHd[3, 3] - 26640*MT2^4*MW2^5*MZ2^3*CHd[3, 3] + 
      25200*MT2^3*MW2^6*MZ2^3*CHd[3, 3] - 13680*MT2^2*MW2^7*MZ2^3*CHd[3, 3] + 
      3888*MT2*MW2^8*MZ2^3*CHd[3, 3] - 432*MW2^9*MZ2^3*CHd[3, 3] - 
      612*MT2^7*MW2*MZ2^4*CHd[3, 3] + 5004*MT2^6*MW2^2*MZ2^4*CHd[3, 3] - 
      15732*MT2^5*MW2^3*MZ2^4*CHd[3, 3] + 24732*MT2^4*MW2^4*MZ2^4*CHd[3, 3] - 
      20556*MT2^3*MW2^5*MZ2^4*CHd[3, 3] + 8388*MT2^2*MW2^6*MZ2^4*CHd[3, 3] - 
      1116*MT2*MW2^7*MZ2^4*CHd[3, 3] - 108*MW2^8*MZ2^4*CHd[3, 3] + 
      180*MT2^7*MZ2^5*CHd[3, 3] - 1872*MT2^6*MW2*MZ2^5*CHd[3, 3] + 
      6228*MT2^5*MW2^2*MZ2^5*CHd[3, 3] - 8640*MT2^4*MW2^3*MZ2^5*CHd[3, 3] + 
      4140*MT2^3*MW2^4*MZ2^5*CHd[3, 3] + 1440*MT2^2*MW2^5*MZ2^5*CHd[3, 3] - 
      1908*MT2*MW2^6*MZ2^5*CHd[3, 3] + 432*MW2^7*MZ2^5*CHd[3, 3] + 
      180*MT2^6*MZ2^6*CHd[3, 3] - 720*MT2^5*MW2*MZ2^6*CHd[3, 3] + 
      288*MT2^4*MW2^2*MZ2^6*CHd[3, 3] + 1836*MT2^3*MW2^3*MZ2^6*CHd[3, 3] - 
      2736*MT2^2*MW2^4*MZ2^6*CHd[3, 3] + 1332*MT2*MW2^5*MZ2^6*CHd[3, 3] - 
      180*MW2^6*MZ2^6*CHd[3, 3] + 180*MT2^4*MW2*MZ2^7*CHd[3, 3] - 
      540*MT2^3*MW2^2*MZ2^7*CHd[3, 3] + 540*MT2^2*MW2^3*MZ2^7*CHd[3, 3] - 
      180*MT2*MW2^4*MZ2^7*CHd[3, 3] + 32*MT2^8*MW2^3*MZ2*CHe[1, 1] - 
      160*MT2^7*MW2^4*MZ2*CHe[1, 1] + 224*MT2^6*MW2^5*MZ2*CHe[1, 1] + 
      224*MT2^5*MW2^6*MZ2*CHe[1, 1] - 1120*MT2^4*MW2^7*MZ2*CHe[1, 1] + 
      1568*MT2^3*MW2^8*MZ2*CHe[1, 1] - 1120*MT2^2*MW2^9*MZ2*CHe[1, 1] + 
      416*MT2*MW2^10*MZ2*CHe[1, 1] - 64*MW2^11*MZ2*CHe[1, 1] + 
      1104*MT2^7*MW2^3*MZ2^2*CHe[1, 1] - 7632*MT2^6*MW2^4*MZ2^2*CHe[1, 1] + 
      22848*MT2^5*MW2^5*MZ2^2*CHe[1, 1] - 38400*MT2^4*MW2^6*MZ2^2*CHe[1, 1] + 
      39120*MT2^3*MW2^7*MZ2^2*CHe[1, 1] - 24144*MT2^2*MW2^8*MZ2^2*CHe[1, 1] + 
      8352*MT2*MW2^9*MZ2^2*CHe[1, 1] - 1248*MW2^10*MZ2^2*CHe[1, 1] - 
      24*MT2^8*MW2*MZ2^3*CHe[1, 1] - 2040*MT2^7*MW2^2*MZ2^3*CHe[1, 1] + 
      16024*MT2^6*MW2^3*MZ2^3*CHe[1, 1] - 49848*MT2^5*MW2^4*MZ2^3*CHe[1, 1] + 
      82008*MT2^4*MW2^5*MZ2^3*CHe[1, 1] - 77096*MT2^3*MW2^6*MZ2^3*CHe[1, 1] + 
      40872*MT2^2*MW2^7*MZ2^3*CHe[1, 1] - 10920*MT2*MW2^8*MZ2^3*CHe[1, 1] + 
      1024*MW2^9*MZ2^3*CHe[1, 1] - 8*MT2^8*MZ2^4*CHe[1, 1] + 
      1696*MT2^7*MW2*MZ2^4*CHe[1, 1] - 13880*MT2^6*MW2^2*MZ2^4*CHe[1, 1] + 
      43612*MT2^5*MW2^3*MZ2^4*CHe[1, 1] - 67588*MT2^4*MW2^4*MZ2^4*CHe[1, 1] + 
      53928*MT2^3*MW2^5*MZ2^4*CHe[1, 1] - 19584*MT2^2*MW2^6*MZ2^4*CHe[1, 1] + 
      1196*MT2*MW2^7*MZ2^4*CHe[1, 1] + 628*MW2^8*MZ2^4*CHe[1, 1] - 
      600*MT2^7*MZ2^5*CHe[1, 1] + 5856*MT2^6*MW2*MZ2^5*CHe[1, 1] - 
      19212*MT2^5*MW2^2*MZ2^5*CHe[1, 1] + 27024*MT2^4*MW2^3*MZ2^5*CHe[1, 1] - 
      14400*MT2^3*MW2^4*MZ2^5*CHe[1, 1] - 2064*MT2^2*MW2^5*MZ2^5*CHe[1, 1] + 
      4356*MT2*MW2^6*MZ2^5*CHe[1, 1] - 960*MW2^7*MZ2^5*CHe[1, 1] - 
      592*MT2^6*MZ2^6*CHe[1, 1] + 2376*MT2^5*MW2*MZ2^6*CHe[1, 1] - 
      1332*MT2^4*MW2^2*MZ2^6*CHe[1, 1] - 4912*MT2^3*MW2^3*MZ2^6*CHe[1, 1] + 
      7860*MT2^2*MW2^4*MZ2^6*CHe[1, 1] - 4020*MT2*MW2^5*MZ2^6*CHe[1, 1] + 
      620*MW2^6*MZ2^6*CHe[1, 1] - 592*MT2^4*MW2*MZ2^7*CHe[1, 1] + 
      1792*MT2^3*MW2^2*MZ2^7*CHe[1, 1] - 1820*MT2^2*MW2^3*MZ2^7*CHe[1, 1] + 
      620*MT2*MW2^4*MZ2^7*CHe[1, 1] - (4*MW2^2 - MZ2^2)*
       (8*MT2^8*(5*MW2 - 4*MZ2)*MZ2 - 20*MT2^7*MZ2*(10*MW2^2 - 23*MW2*MZ2 + 
          12*MZ2^2) + 2*MT2^6*(48*MW2^4 + 76*MW2^3*MZ2 - 1068*MW2^2*MZ2^2 + 
          903*MW2*MZ2^3 - 94*MZ2^4) + MT2^4*MW2*(1440*MW2^5 - 
          1976*MW2^4*MZ2 - 11004*MW2^3*MZ2^2 + 11326*MW2^2*MZ2^3 - 
          1184*MW2*MZ2^4 - 243*MZ2^5) + 2*MW2^5*(48*MW2^5 + 88*MW2^4*MZ2 - 
          310*MW2^3*MZ2^2 - 119*MW2^2*MZ2^3 + 241*MW2*MZ2^4 + 10*MZ2^5) + 
        MT2^5*(-576*MW2^5 + 808*MW2^4*MZ2 + 5840*MW2^3*MZ2^2 - 
          6022*MW2^2*MZ2^3 + 841*MW2*MZ2^4 + 20*MZ2^5) + 
        MT2^2*MW2^2*(1440*MW2^6 - 56*MW2^5*MZ2 - 10272*MW2^4*MZ2^2 + 
          6114*MW2^3*MZ2^3 + 2374*MW2^2*MZ2^4 - 719*MW2*MZ2^5 - 65*MZ2^6) + 
        MT2*MW2^3*(-576*MW2^6 - 488*MW2^5*MZ2 + 4040*MW2^4*MZ2^2 - 
          870*MW2^3*MZ2^3 - 1933*MW2^2*MZ2^4 + 257*MW2*MZ2^5 + 20*MZ2^6) + 
        MT2^3*MW2*(-1920*MW2^6 + 1544*MW2^5*MZ2 + 13724*MW2^4*MZ2^2 - 
          11924*MW2^3*MZ2^3 - 344*MW2^2*MZ2^4 + 671*MW2*MZ2^5 + 30*MZ2^6))*
       CHe[Leff, Leff] + 32*MT2^8*MW2^3*MZ2*CHl1[1, 1] - 
      160*MT2^7*MW2^4*MZ2*CHl1[1, 1] + 224*MT2^6*MW2^5*MZ2*CHl1[1, 1] + 
      224*MT2^5*MW2^6*MZ2*CHl1[1, 1] - 1120*MT2^4*MW2^7*MZ2*CHl1[1, 1] + 
      1568*MT2^3*MW2^8*MZ2*CHl1[1, 1] - 1120*MT2^2*MW2^9*MZ2*CHl1[1, 1] + 
      416*MT2*MW2^10*MZ2*CHl1[1, 1] - 64*MW2^11*MZ2*CHl1[1, 1] + 
      16*MT2^8*MW2^2*MZ2^2*CHl1[1, 1] + 1024*MT2^7*MW2^3*MZ2^2*CHl1[1, 1] - 
      7520*MT2^6*MW2^4*MZ2^2*CHl1[1, 1] + 22960*MT2^5*MW2^5*MZ2^2*
       CHl1[1, 1] - 38960*MT2^4*MW2^6*MZ2^2*CHl1[1, 1] + 
      39904*MT2^3*MW2^7*MZ2^2*CHl1[1, 1] - 24704*MT2^2*MW2^8*MZ2^2*
       CHl1[1, 1] + 8560*MT2*MW2^9*MZ2^2*CHl1[1, 1] - 
      1280*MW2^10*MZ2^2*CHl1[1, 1] - 8*MT2^8*MW2*MZ2^3*CHl1[1, 1] - 
      1568*MT2^7*MW2^2*MZ2^3*CHl1[1, 1] + 12320*MT2^6*MW2^3*MZ2^3*
       CHl1[1, 1] - 38312*MT2^5*MW2^4*MZ2^3*CHl1[1, 1] + 
      62248*MT2^4*MW2^5*MZ2^3*CHl1[1, 1] - 56752*MT2^3*MW2^6*MZ2^3*
       CHl1[1, 1] + 28240*MT2^2*MW2^7*MZ2^3*CHl1[1, 1] - 
      6536*MT2*MW2^8*MZ2^3*CHl1[1, 1] + 368*MW2^9*MZ2^3*CHl1[1, 1] - 
      4*MT2^8*MZ2^4*CHl1[1, 1] + 1148*MT2^7*MW2*MZ2^4*CHl1[1, 1] - 
      9572*MT2^6*MW2^2*MZ2^4*CHl1[1, 1] + 30224*MT2^5*MW2^3*MZ2^4*
       CHl1[1, 1] - 46344*MT2^4*MW2^4*MZ2^4*CHl1[1, 1] + 
      35724*MT2^3*MW2^5*MZ2^4*CHl1[1, 1] - 11780*MT2^2*MW2^6*MZ2^4*
       CHl1[1, 1] + 120*MT2*MW2^7*MZ2^4*CHl1[1, 1] + 
      484*MW2^8*MZ2^4*CHl1[1, 1] - 300*MT2^7*MZ2^5*CHl1[1, 1] + 
      3224*MT2^6*MW2*MZ2^5*CHl1[1, 1] - 10794*MT2^5*MW2^2*MZ2^5*CHl1[1, 1] + 
      14474*MT2^4*MW2^3*MZ2^5*CHl1[1, 1] - 5640*MT2^3*MW2^4*MZ2^5*
       CHl1[1, 1] - 4052*MT2^2*MW2^5*MZ2^5*CHl1[1, 1] + 
      3878*MT2*MW2^6*MZ2^5*CHl1[1, 1] - 790*MW2^7*MZ2^5*CHl1[1, 1] - 
      296*MT2^6*MZ2^6*CHl1[1, 1] + 1188*MT2^5*MW2*MZ2^6*CHl1[1, 1] - 
      370*MT2^4*MW2^2*MZ2^6*CHl1[1, 1] - 3352*MT2^3*MW2^3*MZ2^6*CHl1[1, 1] + 
      4840*MT2^2*MW2^4*MZ2^6*CHl1[1, 1] - 2320*MT2*MW2^5*MZ2^6*CHl1[1, 1] + 
      310*MW2^6*MZ2^6*CHl1[1, 1] - 296*MT2^4*MW2*MZ2^7*CHl1[1, 1] + 
      896*MT2^3*MW2^2*MZ2^7*CHl1[1, 1] - 910*MT2^2*MW2^3*MZ2^7*CHl1[1, 1] + 
      310*MT2*MW2^4*MZ2^7*CHl1[1, 1] + 2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       (8*MT2^8*(5*MW2 - 4*MZ2)*MZ2 - 20*MT2^7*MZ2*(10*MW2^2 - 23*MW2*MZ2 + 
          12*MZ2^2) + 2*MT2^6*(48*MW2^4 + 76*MW2^3*MZ2 - 1068*MW2^2*MZ2^2 + 
          903*MW2*MZ2^3 - 94*MZ2^4) + MT2^4*MW2*(1440*MW2^5 - 
          1976*MW2^4*MZ2 - 11004*MW2^3*MZ2^2 + 11326*MW2^2*MZ2^3 - 
          1184*MW2*MZ2^4 - 243*MZ2^5) + 2*MW2^5*(48*MW2^5 + 88*MW2^4*MZ2 - 
          310*MW2^3*MZ2^2 - 119*MW2^2*MZ2^3 + 241*MW2*MZ2^4 + 10*MZ2^5) + 
        MT2^5*(-576*MW2^5 + 808*MW2^4*MZ2 + 5840*MW2^3*MZ2^2 - 
          6022*MW2^2*MZ2^3 + 841*MW2*MZ2^4 + 20*MZ2^5) + 
        MT2^2*MW2^2*(1440*MW2^6 - 56*MW2^5*MZ2 - 10272*MW2^4*MZ2^2 + 
          6114*MW2^3*MZ2^3 + 2374*MW2^2*MZ2^4 - 719*MW2*MZ2^5 - 65*MZ2^6) + 
        MT2*MW2^3*(-576*MW2^6 - 488*MW2^5*MZ2 + 4040*MW2^4*MZ2^2 - 
          870*MW2^3*MZ2^3 - 1933*MW2^2*MZ2^4 + 257*MW2*MZ2^5 + 20*MZ2^6) + 
        MT2^3*MW2*(-1920*MW2^6 + 1544*MW2^5*MZ2 + 13724*MW2^4*MZ2^2 - 
          11924*MW2^3*MZ2^3 - 344*MW2^2*MZ2^4 + 671*MW2*MZ2^5 + 30*MZ2^6))*
       CHl1[Leff, Leff] + 64*MT2^8*MW2^4*CHl3[1, 1] - 
      320*MT2^7*MW2^5*CHl3[1, 1] + 448*MT2^6*MW2^6*CHl3[1, 1] + 
      448*MT2^5*MW2^7*CHl3[1, 1] - 2240*MT2^4*MW2^8*CHl3[1, 1] + 
      3136*MT2^3*MW2^9*CHl3[1, 1] - 2240*MT2^2*MW2^10*CHl3[1, 1] + 
      832*MT2*MW2^11*CHl3[1, 1] - 128*MW2^12*CHl3[1, 1] + 
      96*MT2^7*MW2^4*MZ2*CHl3[1, 1] - 480*MT2^6*MW2^5*MZ2*CHl3[1, 1] + 
      1344*MT2^5*MW2^6*MZ2*CHl3[1, 1] - 2880*MT2^4*MW2^7*MZ2*CHl3[1, 1] + 
      4320*MT2^3*MW2^8*MZ2*CHl3[1, 1] - 3936*MT2^2*MW2^9*MZ2*CHl3[1, 1] + 
      1920*MT2*MW2^10*MZ2*CHl3[1, 1] - 384*MW2^11*MZ2*CHl3[1, 1] - 
      24*MT2^8*MW2^2*MZ2^2*CHl3[1, 1] + 1176*MT2^7*MW2^3*MZ2^2*CHl3[1, 1] - 
      7528*MT2^6*MW2^4*MZ2^2*CHl3[1, 1] + 21816*MT2^5*MW2^5*MZ2^2*
       CHl3[1, 1] - 35544*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] + 
      35144*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] - 21432*MT2^2*MW2^8*MZ2^2*
       CHl3[1, 1] + 7656*MT2*MW2^9*MZ2^2*CHl3[1, 1] - 
      1264*MW2^10*MZ2^2*CHl3[1, 1] + 8*MT2^8*MW2*MZ2^3*CHl3[1, 1] - 
      1708*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] + 12716*MT2^6*MW2^3*MZ2^3*
       CHl3[1, 1] - 38944*MT2^5*MW2^4*MZ2^3*CHl3[1, 1] + 
      63232*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] - 58572*MT2^3*MW2^6*MZ2^3*
       CHl3[1, 1] + 30636*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 
      8072*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 704*MW2^9*MZ2^3*CHl3[1, 1] + 
      6*MT2^8*MZ2^4*CHl3[1, 1] + 1122*MT2^7*MW2*MZ2^4*CHl3[1, 1] - 
      9642*MT2^6*MW2^2*MZ2^4*CHl3[1, 1] + 30750*MT2^5*MW2^3*MZ2^4*
       CHl3[1, 1] - 47790*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 
      37806*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] - 13278*MT2^2*MW2^6*MZ2^4*
       CHl3[1, 1] + 498*MT2*MW2^7*MZ2^4*CHl3[1, 1] + 
      528*MW2^8*MZ2^4*CHl3[1, 1] - 285*MT2^7*MZ2^5*CHl3[1, 1] + 
      3157*MT2^6*MW2*MZ2^5*CHl3[1, 1] - 10632*MT2^5*MW2^2*MZ2^5*CHl3[1, 1] + 
      14148*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] - 4985*MT2^3*MW2^4*MZ2^5*
       CHl3[1, 1] - 4971*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] + 
      4482*MT2*MW2^6*MZ2^5*CHl3[1, 1] - 914*MW2^7*MZ2^5*CHl3[1, 1] - 
      291*MT2^6*MZ2^6*CHl3[1, 1] + 1158*MT2^5*MW2*MZ2^6*CHl3[1, 1] - 
      272*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] - 3508*MT2^3*MW2^3*MZ2^6*CHl3[1, 1] + 
      4937*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] - 2294*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 
      270*MW2^6*MZ2^6*CHl3[1, 1] - 291*MT2^4*MW2*MZ2^7*CHl3[1, 1] + 
      861*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] - 840*MT2^2*MW2^3*MZ2^7*CHl3[1, 1] + 
      270*MT2*MW2^4*MZ2^7*CHl3[1, 1] + 64*MT2^8*MW2^4*CHl3[2, 2] - 
      320*MT2^7*MW2^5*CHl3[2, 2] + 448*MT2^6*MW2^6*CHl3[2, 2] + 
      448*MT2^5*MW2^7*CHl3[2, 2] - 2240*MT2^4*MW2^8*CHl3[2, 2] + 
      3136*MT2^3*MW2^9*CHl3[2, 2] - 2240*MT2^2*MW2^10*CHl3[2, 2] + 
      832*MT2*MW2^11*CHl3[2, 2] - 128*MW2^12*CHl3[2, 2] - 
      32*MT2^8*MW2^3*MZ2*CHl3[2, 2] + 256*MT2^7*MW2^4*MZ2*CHl3[2, 2] - 
      704*MT2^6*MW2^5*MZ2*CHl3[2, 2] + 1120*MT2^5*MW2^6*MZ2*CHl3[2, 2] - 
      1760*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 2752*MT2^3*MW2^8*MZ2*CHl3[2, 2] - 
      2816*MT2^2*MW2^9*MZ2*CHl3[2, 2] + 1504*MT2*MW2^10*MZ2*CHl3[2, 2] - 
      320*MW2^11*MZ2*CHl3[2, 2] - 40*MT2^8*MW2^2*MZ2^2*CHl3[2, 2] + 
      152*MT2^7*MW2^3*MZ2^2*CHl3[2, 2] - 8*MT2^6*MW2^4*MZ2^2*CHl3[2, 2] - 
      1144*MT2^5*MW2^5*MZ2^2*CHl3[2, 2] + 3416*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] - 
      4760*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 3272*MT2^2*MW2^8*MZ2^2*CHl3[2, 2] - 
      904*MT2*MW2^9*MZ2^2*CHl3[2, 2] + 16*MW2^10*MZ2^2*CHl3[2, 2] + 
      16*MT2^8*MW2*MZ2^3*CHl3[2, 2] - 140*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] + 
      396*MT2^6*MW2^3*MZ2^3*CHl3[2, 2] - 632*MT2^5*MW2^4*MZ2^3*CHl3[2, 2] + 
      984*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] - 1820*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] + 
      2396*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] - 1536*MT2*MW2^8*MZ2^3*CHl3[2, 2] + 
      336*MW2^9*MZ2^3*CHl3[2, 2] + 10*MT2^8*MZ2^4*CHl3[2, 2] - 
      26*MT2^7*MW2*MZ2^4*CHl3[2, 2] - 70*MT2^6*MW2^2*MZ2^4*CHl3[2, 2] + 
      526*MT2^5*MW2^3*MZ2^4*CHl3[2, 2] - 1446*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] + 
      2082*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] - 1498*MT2^2*MW2^6*MZ2^4*CHl3[2, 2] + 
      378*MT2*MW2^7*MZ2^4*CHl3[2, 2] + 44*MW2^8*MZ2^4*CHl3[2, 2] + 
      15*MT2^7*MZ2^5*CHl3[2, 2] - 67*MT2^6*MW2*MZ2^5*CHl3[2, 2] + 
      162*MT2^5*MW2^2*MZ2^5*CHl3[2, 2] - 326*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] + 
      655*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] - 919*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] + 
      604*MT2*MW2^6*MZ2^5*CHl3[2, 2] - 124*MW2^7*MZ2^5*CHl3[2, 2] + 
      5*MT2^6*MZ2^6*CHl3[2, 2] - 30*MT2^5*MW2*MZ2^6*CHl3[2, 2] + 
      98*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] - 156*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] + 
      97*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] + 26*MT2*MW2^5*MZ2^6*CHl3[2, 2] - 
      40*MW2^6*MZ2^6*CHl3[2, 2] + 5*MT2^4*MW2*MZ2^7*CHl3[2, 2] - 
      35*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] + 70*MT2^2*MW2^3*MZ2^7*CHl3[2, 2] - 
      40*MT2*MW2^4*MZ2^7*CHl3[2, 2] + 384*MT2^6*MW2^6*CHl3[Leff, Leff] - 
      2304*MT2^5*MW2^7*CHl3[Leff, Leff] + 5760*MT2^4*MW2^8*CHl3[Leff, Leff] - 
      7680*MT2^3*MW2^9*CHl3[Leff, Leff] + 5760*MT2^2*MW2^10*
       CHl3[Leff, Leff] - 2304*MT2*MW2^11*CHl3[Leff, Leff] + 
      384*MW2^12*CHl3[Leff, Leff] + 160*MT2^8*MW2^3*MZ2*CHl3[Leff, Leff] - 
      800*MT2^7*MW2^4*MZ2*CHl3[Leff, Leff] + 416*MT2^6*MW2^5*MZ2*
       CHl3[Leff, Leff] + 4384*MT2^5*MW2^6*MZ2*CHl3[Leff, Leff] - 
      10784*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 10016*MT2^3*MW2^8*MZ2*
       CHl3[Leff, Leff] - 3104*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] - 
      800*MT2*MW2^10*MZ2*CHl3[Leff, Leff] + 512*MW2^11*MZ2*CHl3[Leff, Leff] - 
      208*MT2^8*MW2^2*MZ2^2*CHl3[Leff, Leff] + 2240*MT2^7*MW2^3*MZ2^2*
       CHl3[Leff, Leff] - 9040*MT2^6*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      22896*MT2^5*MW2^5*MZ2^2*CHl3[Leff, Leff] - 42944*MT2^4*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 55648*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      43856*MT2^2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 18288*MT2*MW2^9*MZ2^2*
       CHl3[Leff, Leff] - 3024*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
      16*MT2^8*MW2*MZ2^3*CHl3[Leff, Leff] - 1480*MT2^7*MW2^2*MZ2^3*
       CHl3[Leff, Leff] + 11192*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      37384*MT2^5*MW2^4*MZ2^3*CHl3[Leff, Leff] + 71264*MT2^4*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 78232*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      45112*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 10584*MT2*MW2^8*MZ2^3*
       CHl3[Leff, Leff] - 64*MW2^9*MZ2^3*CHl3[Leff, Leff] + 
      64*MT2^8*MZ2^4*CHl3[Leff, Leff] - 440*MT2^7*MW2*MZ2^4*
       CHl3[Leff, Leff] - 92*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      3728*MT2^5*MW2^3*MZ2^4*CHl3[Leff, Leff] - 5380*MT2^4*MW2^4*MZ2^4*
       CHl3[Leff, Leff] - 4976*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      17812*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] - 14072*MT2*MW2^7*MZ2^4*
       CHl3[Leff, Leff] + 3644*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      480*MT2^7*MZ2^5*CHl3[Leff, Leff] - 3236*MT2^6*MW2*MZ2^5*
       CHl3[Leff, Leff] + 10442*MT2^5*MW2^2*MZ2^5*CHl3[Leff, Leff] - 
      21256*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] + 27220*MT2^3*MW2^4*MZ2^5*
       CHl3[Leff, Leff] - 19852*MT2^2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      6634*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 408*MW2^7*MZ2^5*
       CHl3[Leff, Leff] + 376*MT2^6*MZ2^6*CHl3[Leff, Leff] - 
      1722*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] + 2854*MT2^4*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 534*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      3570*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] + 3432*MT2*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 1004*MW2^6*MZ2^6*CHl3[Leff, Leff] - 
      40*MT2^5*MZ2^7*CHl3[Leff, Leff] + 486*MT2^4*MW2*MZ2^7*
       CHl3[Leff, Leff] - 1402*MT2^3*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      1568*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 554*MT2*MW2^4*MZ2^7*
       CHl3[Leff, Leff] - 40*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
      60*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] + 130*MT2^2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 40*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      288*MT2^7*MW2^3*MZ2^2*CHq1[1, 1] - 2016*MT2^6*MW2^4*MZ2^2*CHq1[1, 1] + 
      6048*MT2^5*MW2^5*MZ2^2*CHq1[1, 1] - 10080*MT2^4*MW2^6*MZ2^2*
       CHq1[1, 1] + 10080*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] - 
      6048*MT2^2*MW2^8*MZ2^2*CHq1[1, 1] + 2016*MT2*MW2^9*MZ2^2*CHq1[1, 1] - 
      288*MW2^10*MZ2^2*CHq1[1, 1] - 720*MT2^7*MW2^2*MZ2^3*CHq1[1, 1] + 
      5328*MT2^6*MW2^3*MZ2^3*CHq1[1, 1] - 16272*MT2^5*MW2^4*MZ2^3*
       CHq1[1, 1] + 26640*MT2^4*MW2^5*MZ2^3*CHq1[1, 1] - 
      25200*MT2^3*MW2^6*MZ2^3*CHq1[1, 1] + 13680*MT2^2*MW2^7*MZ2^3*
       CHq1[1, 1] - 3888*MT2*MW2^8*MZ2^3*CHq1[1, 1] + 
      432*MW2^9*MZ2^3*CHq1[1, 1] + 612*MT2^7*MW2*MZ2^4*CHq1[1, 1] - 
      5004*MT2^6*MW2^2*MZ2^4*CHq1[1, 1] + 15732*MT2^5*MW2^3*MZ2^4*
       CHq1[1, 1] - 24732*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] + 
      20556*MT2^3*MW2^5*MZ2^4*CHq1[1, 1] - 8388*MT2^2*MW2^6*MZ2^4*
       CHq1[1, 1] + 1116*MT2*MW2^7*MZ2^4*CHq1[1, 1] + 
      108*MW2^8*MZ2^4*CHq1[1, 1] - 180*MT2^7*MZ2^5*CHq1[1, 1] + 
      1872*MT2^6*MW2*MZ2^5*CHq1[1, 1] - 6228*MT2^5*MW2^2*MZ2^5*CHq1[1, 1] + 
      8640*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] - 4140*MT2^3*MW2^4*MZ2^5*CHq1[1, 1] - 
      1440*MT2^2*MW2^5*MZ2^5*CHq1[1, 1] + 1908*MT2*MW2^6*MZ2^5*CHq1[1, 1] - 
      432*MW2^7*MZ2^5*CHq1[1, 1] - 180*MT2^6*MZ2^6*CHq1[1, 1] + 
      720*MT2^5*MW2*MZ2^6*CHq1[1, 1] - 288*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] - 
      1836*MT2^3*MW2^3*MZ2^6*CHq1[1, 1] + 2736*MT2^2*MW2^4*MZ2^6*CHq1[1, 1] - 
      1332*MT2*MW2^5*MZ2^6*CHq1[1, 1] + 180*MW2^6*MZ2^6*CHq1[1, 1] - 
      180*MT2^4*MW2*MZ2^7*CHq1[1, 1] + 540*MT2^3*MW2^2*MZ2^7*CHq1[1, 1] - 
      540*MT2^2*MW2^3*MZ2^7*CHq1[1, 1] + 180*MT2*MW2^4*MZ2^7*CHq1[1, 1] + 
      288*MT2^7*MW2^3*MZ2^2*CHq1[2, 2] - 2016*MT2^6*MW2^4*MZ2^2*CHq1[2, 2] + 
      6048*MT2^5*MW2^5*MZ2^2*CHq1[2, 2] - 10080*MT2^4*MW2^6*MZ2^2*
       CHq1[2, 2] + 10080*MT2^3*MW2^7*MZ2^2*CHq1[2, 2] - 
      6048*MT2^2*MW2^8*MZ2^2*CHq1[2, 2] + 2016*MT2*MW2^9*MZ2^2*CHq1[2, 2] - 
      288*MW2^10*MZ2^2*CHq1[2, 2] - 720*MT2^7*MW2^2*MZ2^3*CHq1[2, 2] + 
      5328*MT2^6*MW2^3*MZ2^3*CHq1[2, 2] - 16272*MT2^5*MW2^4*MZ2^3*
       CHq1[2, 2] + 26640*MT2^4*MW2^5*MZ2^3*CHq1[2, 2] - 
      25200*MT2^3*MW2^6*MZ2^3*CHq1[2, 2] + 13680*MT2^2*MW2^7*MZ2^3*
       CHq1[2, 2] - 3888*MT2*MW2^8*MZ2^3*CHq1[2, 2] + 
      432*MW2^9*MZ2^3*CHq1[2, 2] + 612*MT2^7*MW2*MZ2^4*CHq1[2, 2] - 
      5004*MT2^6*MW2^2*MZ2^4*CHq1[2, 2] + 15732*MT2^5*MW2^3*MZ2^4*
       CHq1[2, 2] - 24732*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] + 
      20556*MT2^3*MW2^5*MZ2^4*CHq1[2, 2] - 8388*MT2^2*MW2^6*MZ2^4*
       CHq1[2, 2] + 1116*MT2*MW2^7*MZ2^4*CHq1[2, 2] + 
      108*MW2^8*MZ2^4*CHq1[2, 2] - 180*MT2^7*MZ2^5*CHq1[2, 2] + 
      1872*MT2^6*MW2*MZ2^5*CHq1[2, 2] - 6228*MT2^5*MW2^2*MZ2^5*CHq1[2, 2] + 
      8640*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] - 4140*MT2^3*MW2^4*MZ2^5*CHq1[2, 2] - 
      1440*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] + 1908*MT2*MW2^6*MZ2^5*CHq1[2, 2] - 
      432*MW2^7*MZ2^5*CHq1[2, 2] - 180*MT2^6*MZ2^6*CHq1[2, 2] + 
      720*MT2^5*MW2*MZ2^6*CHq1[2, 2] - 288*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] - 
      1836*MT2^3*MW2^3*MZ2^6*CHq1[2, 2] + 2736*MT2^2*MW2^4*MZ2^6*CHq1[2, 2] - 
      1332*MT2*MW2^5*MZ2^6*CHq1[2, 2] + 180*MW2^6*MZ2^6*CHq1[2, 2] - 
      180*MT2^4*MW2*MZ2^7*CHq1[2, 2] + 540*MT2^3*MW2^2*MZ2^7*CHq1[2, 2] - 
      540*MT2^2*MW2^3*MZ2^7*CHq1[2, 2] + 180*MT2*MW2^4*MZ2^7*CHq1[2, 2] - 
      96*MT2^8*MW2^3*MZ2*CHq1[3, 3] + 288*MT2^7*MW2^4*MZ2*CHq1[3, 3] + 
      672*MT2^6*MW2^5*MZ2*CHq1[3, 3] - 4704*MT2^5*MW2^6*MZ2*CHq1[3, 3] + 
      10080*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 11424*MT2^3*MW2^8*MZ2*CHq1[3, 3] + 
      7392*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 2592*MT2*MW2^10*MZ2*CHq1[3, 3] + 
      384*MW2^11*MZ2*CHq1[3, 3] + 96*MT2^8*MW2^2*MZ2^2*CHq1[3, 3] - 
      768*MT2^7*MW2^3*MZ2^2*CHq1[3, 3] + 2400*MT2^6*MW2^4*MZ2^2*CHq1[3, 3] - 
      4896*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] + 8640*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] - 
      12096*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] + 10848*MT2^2*MW2^8*MZ2^2*
       CHq1[3, 3] - 5280*MT2*MW2^9*MZ2^2*CHq1[3, 3] + 
      1056*MW2^10*MZ2^2*CHq1[3, 3] + 12*MT2^8*MW2*MZ2^3*CHq1[3, 3] + 
      444*MT2^7*MW2^2*MZ2^3*CHq1[3, 3] - 3540*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] + 
      12012*MT2^5*MW2^4*MZ2^3*CHq1[3, 3] - 23436*MT2^4*MW2^5*MZ2^3*
       CHq1[3, 3] + 27156*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] - 
      17532*MT2^2*MW2^7*MZ2^3*CHq1[3, 3] + 5316*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 
      432*MW2^9*MZ2^3*CHq1[3, 3] - 30*MT2^8*MZ2^4*CHq1[3, 3] + 
      150*MT2^7*MW2*MZ2^4*CHq1[3, 3] + 210*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] - 
      2094*MT2^5*MW2^3*MZ2^4*CHq1[3, 3] + 3882*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 
      1302*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] - 3810*MT2^2*MW2^6*MZ2^4*CHq1[3, 3] + 
      4110*MT2*MW2^7*MZ2^4*CHq1[3, 3] - 1116*MW2^8*MZ2^4*CHq1[3, 3] - 
      150*MT2^7*MZ2^5*CHq1[3, 3] + 1008*MT2^6*MW2*MZ2^5*CHq1[3, 3] - 
      3228*MT2^5*MW2^2*MZ2^5*CHq1[3, 3] + 6666*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] - 
      9162*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] + 7704*MT2^2*MW2^5*MZ2^5*CHq1[3, 3] - 
      3156*MT2*MW2^6*MZ2^5*CHq1[3, 3] + 318*MW2^7*MZ2^5*CHq1[3, 3] - 
      120*MT2^6*MZ2^6*CHq1[3, 3] + 570*MT2^5*MW2*MZ2^6*CHq1[3, 3] - 
      1032*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] + 498*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] + 
      786*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] - 1032*MT2*MW2^5*MZ2^6*CHq1[3, 3] + 
      330*MW2^6*MZ2^6*CHq1[3, 3] - 120*MT2^4*MW2*MZ2^7*CHq1[3, 3] + 
      480*MT2^3*MW2^2*MZ2^7*CHq1[3, 3] - 690*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] + 
      330*MT2*MW2^4*MZ2^7*CHq1[3, 3] - 864*MT2^7*MW2^3*MZ2^2*CHq3[1, 1] + 
      6048*MT2^6*MW2^4*MZ2^2*CHq3[1, 1] - 18144*MT2^5*MW2^5*MZ2^2*
       CHq3[1, 1] + 30240*MT2^4*MW2^6*MZ2^2*CHq3[1, 1] - 
      30240*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] + 18144*MT2^2*MW2^8*MZ2^2*
       CHq3[1, 1] - 6048*MT2*MW2^9*MZ2^2*CHq3[1, 1] + 
      864*MW2^10*MZ2^2*CHq3[1, 1] + 1296*MT2^7*MW2^2*MZ2^3*CHq3[1, 1] - 
      9936*MT2^6*MW2^3*MZ2^3*CHq3[1, 1] + 30672*MT2^5*MW2^4*MZ2^3*
       CHq3[1, 1] - 49680*MT2^4*MW2^5*MZ2^3*CHq3[1, 1] + 
      45360*MT2^3*MW2^6*MZ2^3*CHq3[1, 1] - 22896*MT2^2*MW2^7*MZ2^3*
       CHq3[1, 1] + 5616*MT2*MW2^8*MZ2^3*CHq3[1, 1] - 
      432*MW2^9*MZ2^3*CHq3[1, 1] - 540*MT2^7*MW2*MZ2^4*CHq3[1, 1] + 
      5076*MT2^6*MW2^2*MZ2^4*CHq3[1, 1] - 16524*MT2^5*MW2^3*MZ2^4*
       CHq3[1, 1] + 24516*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] - 
      16308*MT2^3*MW2^5*MZ2^4*CHq3[1, 1] + 2268*MT2^2*MW2^6*MZ2^4*
       CHq3[1, 1] + 2268*MT2*MW2^7*MZ2^4*CHq3[1, 1] - 
      756*MW2^8*MZ2^4*CHq3[1, 1] - 540*MT2^6*MW2*MZ2^5*CHq3[1, 1] + 
      2160*MT2^5*MW2^2*MZ2^5*CHq3[1, 1] - 1404*MT2^4*MW2^3*MZ2^5*CHq3[1, 1] - 
      3888*MT2^3*MW2^4*MZ2^5*CHq3[1, 1] + 6588*MT2^2*MW2^5*MZ2^5*CHq3[1, 1] - 
      3456*MT2*MW2^6*MZ2^5*CHq3[1, 1] + 540*MW2^7*MZ2^5*CHq3[1, 1] - 
      540*MT2^4*MW2^2*MZ2^6*CHq3[1, 1] + 1620*MT2^3*MW2^3*MZ2^6*CHq3[1, 1] - 
      1620*MT2^2*MW2^4*MZ2^6*CHq3[1, 1] + 540*MT2*MW2^5*MZ2^6*CHq3[1, 1] - 
      864*MT2^7*MW2^3*MZ2^2*CHq3[2, 2] + 6048*MT2^6*MW2^4*MZ2^2*CHq3[2, 2] - 
      18144*MT2^5*MW2^5*MZ2^2*CHq3[2, 2] + 30240*MT2^4*MW2^6*MZ2^2*
       CHq3[2, 2] - 30240*MT2^3*MW2^7*MZ2^2*CHq3[2, 2] + 
      18144*MT2^2*MW2^8*MZ2^2*CHq3[2, 2] - 6048*MT2*MW2^9*MZ2^2*CHq3[2, 2] + 
      864*MW2^10*MZ2^2*CHq3[2, 2] + 1296*MT2^7*MW2^2*MZ2^3*CHq3[2, 2] - 
      9936*MT2^6*MW2^3*MZ2^3*CHq3[2, 2] + 30672*MT2^5*MW2^4*MZ2^3*
       CHq3[2, 2] - 49680*MT2^4*MW2^5*MZ2^3*CHq3[2, 2] + 
      45360*MT2^3*MW2^6*MZ2^3*CHq3[2, 2] - 22896*MT2^2*MW2^7*MZ2^3*
       CHq3[2, 2] + 5616*MT2*MW2^8*MZ2^3*CHq3[2, 2] - 
      432*MW2^9*MZ2^3*CHq3[2, 2] - 540*MT2^7*MW2*MZ2^4*CHq3[2, 2] + 
      5076*MT2^6*MW2^2*MZ2^4*CHq3[2, 2] - 16524*MT2^5*MW2^3*MZ2^4*
       CHq3[2, 2] + 24516*MT2^4*MW2^4*MZ2^4*CHq3[2, 2] - 
      16308*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] + 2268*MT2^2*MW2^6*MZ2^4*
       CHq3[2, 2] + 2268*MT2*MW2^7*MZ2^4*CHq3[2, 2] - 
      756*MW2^8*MZ2^4*CHq3[2, 2] - 540*MT2^6*MW2*MZ2^5*CHq3[2, 2] + 
      2160*MT2^5*MW2^2*MZ2^5*CHq3[2, 2] - 1404*MT2^4*MW2^3*MZ2^5*CHq3[2, 2] - 
      3888*MT2^3*MW2^4*MZ2^5*CHq3[2, 2] + 6588*MT2^2*MW2^5*MZ2^5*CHq3[2, 2] - 
      3456*MT2*MW2^6*MZ2^5*CHq3[2, 2] + 540*MW2^7*MZ2^5*CHq3[2, 2] - 
      540*MT2^4*MW2^2*MZ2^6*CHq3[2, 2] + 1620*MT2^3*MW2^3*MZ2^6*CHq3[2, 2] - 
      1620*MT2^2*MW2^4*MZ2^6*CHq3[2, 2] + 540*MT2*MW2^5*MZ2^6*CHq3[2, 2] - 
      128*MT2^8*MW2^4*CHq3[3, 3] + 640*MT2^7*MW2^5*CHq3[3, 3] - 
      896*MT2^6*MW2^6*CHq3[3, 3] - 896*MT2^5*MW2^7*CHq3[3, 3] + 
      4480*MT2^4*MW2^8*CHq3[3, 3] - 6272*MT2^3*MW2^9*CHq3[3, 3] + 
      4480*MT2^2*MW2^10*CHq3[3, 3] - 1664*MT2*MW2^11*CHq3[3, 3] + 
      256*MW2^12*CHq3[3, 3] - 32*MT2^8*MW2^3*MZ2*CHq3[3, 3] + 
      160*MT2^7*MW2^4*MZ2*CHq3[3, 3] - 608*MT2^6*MW2^5*MZ2*CHq3[3, 3] + 
      1120*MT2^5*MW2^6*MZ2*CHq3[3, 3] + 160*MT2^4*MW2^7*MZ2*CHq3[3, 3] - 
      3488*MT2^3*MW2^8*MZ2*CHq3[3, 3] + 4960*MT2^2*MW2^9*MZ2*CHq3[3, 3] - 
      2912*MT2*MW2^10*MZ2*CHq3[3, 3] + 640*MW2^11*MZ2*CHq3[3, 3] + 
      176*MT2^8*MW2^2*MZ2^2*CHq3[3, 3] - 1072*MT2^7*MW2^3*MZ2^2*CHq3[3, 3] + 
      2416*MT2^6*MW2^4*MZ2^2*CHq3[3, 3] - 1840*MT2^5*MW2^5*MZ2^2*CHq3[3, 3] - 
      2032*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 5104*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 
      3376*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] + 368*MT2*MW2^9*MZ2^2*CHq3[3, 3] + 
      256*MW2^10*MZ2^2*CHq3[3, 3] - 20*MT2^8*MW2*MZ2^3*CHq3[3, 3] + 
      292*MT2^7*MW2^2*MZ2^3*CHq3[3, 3] - 924*MT2^6*MW2^3*MZ2^3*CHq3[3, 3] + 
      1516*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] - 2988*MT2^4*MW2^5*MZ2^3*CHq3[3, 3] + 
      6076*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] - 7108*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 
      3828*MT2*MW2^8*MZ2^3*CHq3[3, 3] - 672*MW2^9*MZ2^3*CHq3[3, 3] - 
      50*MT2^8*MZ2^4*CHq3[3, 3] + 274*MT2^7*MW2*MZ2^4*CHq3[3, 3] - 
      538*MT2^6*MW2^2*MZ2^4*CHq3[3, 3] + 190*MT2^5*MW2^3*MZ2^4*CHq3[3, 3] + 
      1662*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 3522*MT2^3*MW2^5*MZ2^4*CHq3[3, 3] + 
      2090*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] + 306*MT2*MW2^7*MZ2^4*CHq3[3, 3] - 
      412*MW2^8*MZ2^4*CHq3[3, 3] - 60*MT2^7*MZ2^5*CHq3[3, 3] + 
      254*MT2^6*MW2*MZ2^5*CHq3[3, 3] - 552*MT2^5*MW2^2*MZ2^5*CHq3[3, 3] + 
      1102*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] - 2096*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] + 
      2894*MT2^2*MW2^5*MZ2^5*CHq3[3, 3] - 1844*MT2*MW2^6*MZ2^5*CHq3[3, 3] + 
      302*MW2^7*MZ2^5*CHq3[3, 3] - 10*MT2^6*MZ2^6*CHq3[3, 3] + 
      30*MT2^5*MW2*MZ2^6*CHq3[3, 3] - 196*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] + 
      402*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] - 128*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] - 
      268*MT2*MW2^5*MZ2^6*CHq3[3, 3] + 170*MW2^6*MZ2^6*CHq3[3, 3] - 
      10*MT2^4*MW2*MZ2^7*CHq3[3, 3] + 70*MT2^3*MW2^2*MZ2^7*CHq3[3, 3] - 
      230*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] + 170*MT2*MW2^4*MZ2^7*CHq3[3, 3] + 
      576*MT2^7*MW2^3*MZ2^2*CHu[1, 1] - 4032*MT2^6*MW2^4*MZ2^2*CHu[1, 1] + 
      12096*MT2^5*MW2^5*MZ2^2*CHu[1, 1] - 20160*MT2^4*MW2^6*MZ2^2*CHu[1, 1] + 
      20160*MT2^3*MW2^7*MZ2^2*CHu[1, 1] - 12096*MT2^2*MW2^8*MZ2^2*CHu[1, 1] + 
      4032*MT2*MW2^9*MZ2^2*CHu[1, 1] - 576*MW2^10*MZ2^2*CHu[1, 1] - 
      1440*MT2^7*MW2^2*MZ2^3*CHu[1, 1] + 10656*MT2^6*MW2^3*MZ2^3*CHu[1, 1] - 
      32544*MT2^5*MW2^4*MZ2^3*CHu[1, 1] + 53280*MT2^4*MW2^5*MZ2^3*CHu[1, 1] - 
      50400*MT2^3*MW2^6*MZ2^3*CHu[1, 1] + 27360*MT2^2*MW2^7*MZ2^3*CHu[1, 1] - 
      7776*MT2*MW2^8*MZ2^3*CHu[1, 1] + 864*MW2^9*MZ2^3*CHu[1, 1] + 
      1224*MT2^7*MW2*MZ2^4*CHu[1, 1] - 10008*MT2^6*MW2^2*MZ2^4*CHu[1, 1] + 
      31464*MT2^5*MW2^3*MZ2^4*CHu[1, 1] - 49464*MT2^4*MW2^4*MZ2^4*CHu[1, 1] + 
      41112*MT2^3*MW2^5*MZ2^4*CHu[1, 1] - 16776*MT2^2*MW2^6*MZ2^4*CHu[1, 1] + 
      2232*MT2*MW2^7*MZ2^4*CHu[1, 1] + 216*MW2^8*MZ2^4*CHu[1, 1] - 
      360*MT2^7*MZ2^5*CHu[1, 1] + 3744*MT2^6*MW2*MZ2^5*CHu[1, 1] - 
      12456*MT2^5*MW2^2*MZ2^5*CHu[1, 1] + 17280*MT2^4*MW2^3*MZ2^5*CHu[1, 1] - 
      8280*MT2^3*MW2^4*MZ2^5*CHu[1, 1] - 2880*MT2^2*MW2^5*MZ2^5*CHu[1, 1] + 
      3816*MT2*MW2^6*MZ2^5*CHu[1, 1] - 864*MW2^7*MZ2^5*CHu[1, 1] - 
      360*MT2^6*MZ2^6*CHu[1, 1] + 1440*MT2^5*MW2*MZ2^6*CHu[1, 1] - 
      576*MT2^4*MW2^2*MZ2^6*CHu[1, 1] - 3672*MT2^3*MW2^3*MZ2^6*CHu[1, 1] + 
      5472*MT2^2*MW2^4*MZ2^6*CHu[1, 1] - 2664*MT2*MW2^5*MZ2^6*CHu[1, 1] + 
      360*MW2^6*MZ2^6*CHu[1, 1] - 360*MT2^4*MW2*MZ2^7*CHu[1, 1] + 
      1080*MT2^3*MW2^2*MZ2^7*CHu[1, 1] - 1080*MT2^2*MW2^3*MZ2^7*CHu[1, 1] + 
      360*MT2*MW2^4*MZ2^7*CHu[1, 1] + 576*MT2^7*MW2^3*MZ2^2*CHu[2, 2] - 
      4032*MT2^6*MW2^4*MZ2^2*CHu[2, 2] + 12096*MT2^5*MW2^5*MZ2^2*CHu[2, 2] - 
      20160*MT2^4*MW2^6*MZ2^2*CHu[2, 2] + 20160*MT2^3*MW2^7*MZ2^2*CHu[2, 2] - 
      12096*MT2^2*MW2^8*MZ2^2*CHu[2, 2] + 4032*MT2*MW2^9*MZ2^2*CHu[2, 2] - 
      576*MW2^10*MZ2^2*CHu[2, 2] - 1440*MT2^7*MW2^2*MZ2^3*CHu[2, 2] + 
      10656*MT2^6*MW2^3*MZ2^3*CHu[2, 2] - 32544*MT2^5*MW2^4*MZ2^3*CHu[2, 2] + 
      53280*MT2^4*MW2^5*MZ2^3*CHu[2, 2] - 50400*MT2^3*MW2^6*MZ2^3*CHu[2, 2] + 
      27360*MT2^2*MW2^7*MZ2^3*CHu[2, 2] - 7776*MT2*MW2^8*MZ2^3*CHu[2, 2] + 
      864*MW2^9*MZ2^3*CHu[2, 2] + 1224*MT2^7*MW2*MZ2^4*CHu[2, 2] - 
      10008*MT2^6*MW2^2*MZ2^4*CHu[2, 2] + 31464*MT2^5*MW2^3*MZ2^4*CHu[2, 2] - 
      49464*MT2^4*MW2^4*MZ2^4*CHu[2, 2] + 41112*MT2^3*MW2^5*MZ2^4*CHu[2, 2] - 
      16776*MT2^2*MW2^6*MZ2^4*CHu[2, 2] + 2232*MT2*MW2^7*MZ2^4*CHu[2, 2] + 
      216*MW2^8*MZ2^4*CHu[2, 2] - 360*MT2^7*MZ2^5*CHu[2, 2] + 
      3744*MT2^6*MW2*MZ2^5*CHu[2, 2] - 12456*MT2^5*MW2^2*MZ2^5*CHu[2, 2] + 
      17280*MT2^4*MW2^3*MZ2^5*CHu[2, 2] - 8280*MT2^3*MW2^4*MZ2^5*CHu[2, 2] - 
      2880*MT2^2*MW2^5*MZ2^5*CHu[2, 2] + 3816*MT2*MW2^6*MZ2^5*CHu[2, 2] - 
      864*MW2^7*MZ2^5*CHu[2, 2] - 360*MT2^6*MZ2^6*CHu[2, 2] + 
      1440*MT2^5*MW2*MZ2^6*CHu[2, 2] - 576*MT2^4*MW2^2*MZ2^6*CHu[2, 2] - 
      3672*MT2^3*MW2^3*MZ2^6*CHu[2, 2] + 5472*MT2^2*MW2^4*MZ2^6*CHu[2, 2] - 
      2664*MT2*MW2^5*MZ2^6*CHu[2, 2] + 360*MW2^6*MZ2^6*CHu[2, 2] - 
      360*MT2^4*MW2*MZ2^7*CHu[2, 2] + 1080*MT2^3*MW2^2*MZ2^7*CHu[2, 2] - 
      1080*MT2^2*MW2^3*MZ2^7*CHu[2, 2] + 360*MT2*MW2^4*MZ2^7*CHu[2, 2] - 
      96*MT2^8*MW2^3*MZ2*CHu[3, 3] + 672*MT2^7*MW2^4*MZ2*CHu[3, 3] - 
      2016*MT2^6*MW2^5*MZ2*CHu[3, 3] + 3360*MT2^5*MW2^6*MZ2*CHu[3, 3] - 
      3360*MT2^4*MW2^7*MZ2*CHu[3, 3] + 2016*MT2^3*MW2^8*MZ2*CHu[3, 3] - 
      672*MT2^2*MW2^9*MZ2*CHu[3, 3] + 96*MT2*MW2^10*MZ2*CHu[3, 3] + 
      96*MT2^8*MW2^2*MZ2^2*CHu[3, 3] - 768*MT2^7*MW2^3*MZ2^2*CHu[3, 3] + 
      2400*MT2^6*MW2^4*MZ2^2*CHu[3, 3] - 3840*MT2^5*MW2^5*MZ2^2*CHu[3, 3] + 
      3360*MT2^4*MW2^6*MZ2^2*CHu[3, 3] - 1536*MT2^3*MW2^7*MZ2^2*CHu[3, 3] + 
      288*MT2^2*MW2^8*MZ2^2*CHu[3, 3] + 12*MT2^8*MW2*MZ2^3*CHu[3, 3] + 
      12*MT2^7*MW2^2*MZ2^3*CHu[3, 3] - 132*MT2^6*MW2^3*MZ2^3*CHu[3, 3] - 
      36*MT2^5*MW2^4*MZ2^3*CHu[3, 3] + 708*MT2^4*MW2^5*MZ2^3*CHu[3, 3] - 
      1020*MT2^3*MW2^6*MZ2^3*CHu[3, 3] + 564*MT2^2*MW2^7*MZ2^3*CHu[3, 3] - 
      108*MT2*MW2^8*MZ2^3*CHu[3, 3] - 30*MT2^8*MZ2^4*CHu[3, 3] + 
      222*MT2^7*MW2*MZ2^4*CHu[3, 3] - 678*MT2^6*MW2^2*MZ2^4*CHu[3, 3] + 
      1206*MT2^5*MW2^3*MZ2^4*CHu[3, 3] - 1338*MT2^4*MW2^4*MZ2^4*CHu[3, 3] + 
      858*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 258*MT2^2*MW2^6*MZ2^4*CHu[3, 3] + 
      18*MT2*MW2^7*MZ2^4*CHu[3, 3] - 30*MT2^7*MZ2^5*CHu[3, 3] + 
      120*MT2^6*MW2*MZ2^5*CHu[3, 3] - 138*MT2^5*MW2^2*MZ2^5*CHu[3, 3] - 
      36*MT2^4*MW2^3*MZ2^5*CHu[3, 3] + 186*MT2^3*MW2^4*MZ2^5*CHu[3, 3] - 
      132*MT2^2*MW2^5*MZ2^5*CHu[3, 3] + 30*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
      30*MT2^5*MW2*MZ2^6*CHu[3, 3] + 90*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 
      90*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 30*MT2^2*MW2^4*MZ2^6*CHu[3, 3]))/
    (24*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (197568*MT2^6*MW2^5*MZ2*CHd[1, 1] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[1, 1] + 2963520*MT2^4*MW2^7*MZ2*CHd[1, 1] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[1, 1] + 2963520*MT2^2*MW2^9*MZ2*CHd[1, 1] - 
     1185408*MT2*MW2^10*MZ2*CHd[1, 1] + 197568*MW2^11*MZ2*CHd[1, 1] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[1, 1] + 7776*MT2^7*MW2^3*MZ2^2*CHd[1, 1] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[1, 1] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[1, 1] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[1, 1] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[1, 1] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[1, 1] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[1, 1] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[1, 1] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[1, 1] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[1, 1] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[1, 1] + 432*MH2*MW2^9*MZ2^2*CHd[1, 1] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[1, 1] - 660096*MW2^10*MZ2^2*CHd[1, 1] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[1, 1] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[1, 1] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[1, 1] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[1, 1] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[1, 1] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[1, 1] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[1, 1] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[1, 1] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[1, 1] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[1, 1] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[1, 1] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[1, 1] - 
     648*MH2*MW2^8*MZ2^3*CHd[1, 1] - 6000768*MT2*MW2^8*MZ2^3*CHd[1, 1] + 
     602280*MW2^9*MZ2^3*CHd[1, 1] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[1, 1] + 
     16524*MT2^7*MW2*MZ2^4*CHd[1, 1] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[1, 1] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[1, 1] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[1, 1] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[1, 1] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[1, 1] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[1, 1] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[1, 1] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[1, 1] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[1, 1] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[1, 1] - 
     162*MH2*MW2^7*MZ2^4*CHd[1, 1] + 2099484*MT2*MW2^7*MZ2^4*CHd[1, 1] + 
     236628*MW2^8*MZ2^4*CHd[1, 1] - 270*MH2*MT2^6*MZ2^5*CHd[1, 1] - 
     4860*MT2^7*MZ2^5*CHd[1, 1] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[1, 1] + 
     550872*MT2^6*MW2*MZ2^5*CHd[1, 1] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[1, 1] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[1, 1] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[1, 1] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[1, 1] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[1, 1] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[1, 1] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[1, 1] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[1, 1] + 
     648*MH2*MW2^6*MZ2^5*CHd[1, 1] + 2110428*MT2*MW2^6*MZ2^5*CHd[1, 1] - 
     718128*MW2^7*MZ2^5*CHd[1, 1] - 270*MH2*MT2^5*MZ2^6*CHd[1, 1] - 
     86580*MT2^6*MZ2^6*CHd[1, 1] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[1, 1] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[1, 1] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[1, 1] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[1, 1] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[1, 1] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[1, 1] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[1, 1] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[1, 1] - 270*MH2*MW2^5*MZ2^6*CHd[1, 1] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[1, 1] + 423468*MW2^6*MZ2^6*CHd[1, 1] - 
     81720*MT2^5*MZ2^7*CHd[1, 1] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[1, 1] + 
     240300*MT2^4*MW2*MZ2^7*CHd[1, 1] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[1, 1] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[1, 1] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[1, 1] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[1, 1] + 750348*MT2*MW2^4*MZ2^7*CHd[1, 1] - 
     81720*MW2^5*MZ2^7*CHd[1, 1] - 81720*MT2^3*MW2*MZ2^8*CHd[1, 1] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[1, 1] - 81720*MT2*MW2^3*MZ2^8*CHd[1, 1] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[1, 1] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[1, 1] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[1, 1] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[1, 1] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[1, 1] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[1, 1] - 
     24576*MW2^11*MZ2*Pi^2*CHd[1, 1] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[1, 1] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[1, 1] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[1, 1] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[1, 1] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[1, 1] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[1, 1] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[1, 1] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[1, 1] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[1, 1] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[1, 1] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[1, 1] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[1, 1] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[1, 1] - 64896*MW2^9*MZ2^3*Pi^2*CHd[1, 1] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[1, 1] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[1, 1] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[1, 1] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[1, 1] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[1, 1] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[1, 1] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[1, 1] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[1, 1] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[1, 1] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[1, 1] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[1, 1] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[1, 1] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[1, 1] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[1, 1] + 9960*MT2^6*MZ2^6*Pi^2*CHd[1, 1] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[1, 1] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[1, 1] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[1, 1] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[1, 1] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[1, 1] - 48144*MW2^6*MZ2^6*Pi^2*CHd[1, 1] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[1, 1] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[1, 1] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[1, 1] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[1, 1] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[1, 1] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[1, 1] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[1, 1] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[1, 1] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[1, 1] + 197568*MT2^6*MW2^5*MZ2*CHd[2, 2] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[2, 2] + 2963520*MT2^4*MW2^7*MZ2*CHd[2, 2] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[2, 2] + 2963520*MT2^2*MW2^9*MZ2*CHd[2, 2] - 
     1185408*MT2*MW2^10*MZ2*CHd[2, 2] + 197568*MW2^11*MZ2*CHd[2, 2] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[2, 2] + 7776*MT2^7*MW2^3*MZ2^2*CHd[2, 2] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[2, 2] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[2, 2] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[2, 2] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[2, 2] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[2, 2] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[2, 2] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[2, 2] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[2, 2] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[2, 2] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[2, 2] + 432*MH2*MW2^9*MZ2^2*CHd[2, 2] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[2, 2] - 660096*MW2^10*MZ2^2*CHd[2, 2] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[2, 2] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[2, 2] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[2, 2] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[2, 2] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[2, 2] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[2, 2] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[2, 2] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[2, 2] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[2, 2] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[2, 2] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[2, 2] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[2, 2] - 
     648*MH2*MW2^8*MZ2^3*CHd[2, 2] - 6000768*MT2*MW2^8*MZ2^3*CHd[2, 2] + 
     602280*MW2^9*MZ2^3*CHd[2, 2] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[2, 2] + 
     16524*MT2^7*MW2*MZ2^4*CHd[2, 2] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[2, 2] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[2, 2] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[2, 2] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[2, 2] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[2, 2] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[2, 2] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[2, 2] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[2, 2] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[2, 2] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[2, 2] - 
     162*MH2*MW2^7*MZ2^4*CHd[2, 2] + 2099484*MT2*MW2^7*MZ2^4*CHd[2, 2] + 
     236628*MW2^8*MZ2^4*CHd[2, 2] - 270*MH2*MT2^6*MZ2^5*CHd[2, 2] - 
     4860*MT2^7*MZ2^5*CHd[2, 2] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[2, 2] + 
     550872*MT2^6*MW2*MZ2^5*CHd[2, 2] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[2, 2] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[2, 2] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[2, 2] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[2, 2] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[2, 2] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[2, 2] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[2, 2] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[2, 2] + 
     648*MH2*MW2^6*MZ2^5*CHd[2, 2] + 2110428*MT2*MW2^6*MZ2^5*CHd[2, 2] - 
     718128*MW2^7*MZ2^5*CHd[2, 2] - 270*MH2*MT2^5*MZ2^6*CHd[2, 2] - 
     86580*MT2^6*MZ2^6*CHd[2, 2] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[2, 2] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[2, 2] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[2, 2] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[2, 2] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[2, 2] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[2, 2] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[2, 2] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[2, 2] - 270*MH2*MW2^5*MZ2^6*CHd[2, 2] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[2, 2] + 423468*MW2^6*MZ2^6*CHd[2, 2] - 
     81720*MT2^5*MZ2^7*CHd[2, 2] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[2, 2] + 
     240300*MT2^4*MW2*MZ2^7*CHd[2, 2] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[2, 2] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[2, 2] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[2, 2] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[2, 2] + 750348*MT2*MW2^4*MZ2^7*CHd[2, 2] - 
     81720*MW2^5*MZ2^7*CHd[2, 2] - 81720*MT2^3*MW2*MZ2^8*CHd[2, 2] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[2, 2] - 81720*MT2*MW2^3*MZ2^8*CHd[2, 2] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[2, 2] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[2, 2] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[2, 2] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[2, 2] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[2, 2] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[2, 2] - 
     24576*MW2^11*MZ2*Pi^2*CHd[2, 2] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[2, 2] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[2, 2] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[2, 2] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[2, 2] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[2, 2] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[2, 2] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[2, 2] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[2, 2] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[2, 2] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[2, 2] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[2, 2] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[2, 2] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[2, 2] - 64896*MW2^9*MZ2^3*Pi^2*CHd[2, 2] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[2, 2] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[2, 2] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[2, 2] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[2, 2] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[2, 2] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[2, 2] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[2, 2] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[2, 2] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[2, 2] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[2, 2] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[2, 2] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[2, 2] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[2, 2] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[2, 2] + 9960*MT2^6*MZ2^6*Pi^2*CHd[2, 2] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[2, 2] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[2, 2] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[2, 2] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[2, 2] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[2, 2] - 48144*MW2^6*MZ2^6*Pi^2*CHd[2, 2] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[2, 2] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[2, 2] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[2, 2] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[2, 2] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[2, 2] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[2, 2] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[2, 2] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[2, 2] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[2, 2] + 197568*MT2^6*MW2^5*MZ2*CHd[3, 3] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[3, 3] + 2963520*MT2^4*MW2^7*MZ2*CHd[3, 3] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[3, 3] + 2963520*MT2^2*MW2^9*MZ2*CHd[3, 3] - 
     1185408*MT2*MW2^10*MZ2*CHd[3, 3] + 197568*MW2^11*MZ2*CHd[3, 3] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[3, 3] + 7776*MT2^7*MW2^3*MZ2^2*CHd[3, 3] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[3, 3] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[3, 3] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[3, 3] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[3, 3] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[3, 3] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[3, 3] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[3, 3] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[3, 3] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[3, 3] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[3, 3] + 432*MH2*MW2^9*MZ2^2*CHd[3, 3] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[3, 3] - 660096*MW2^10*MZ2^2*CHd[3, 3] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[3, 3] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[3, 3] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[3, 3] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[3, 3] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[3, 3] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[3, 3] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[3, 3] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[3, 3] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[3, 3] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[3, 3] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[3, 3] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[3, 3] - 
     648*MH2*MW2^8*MZ2^3*CHd[3, 3] - 6000768*MT2*MW2^8*MZ2^3*CHd[3, 3] + 
     602280*MW2^9*MZ2^3*CHd[3, 3] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[3, 3] + 
     16524*MT2^7*MW2*MZ2^4*CHd[3, 3] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[3, 3] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[3, 3] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[3, 3] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[3, 3] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[3, 3] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[3, 3] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[3, 3] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[3, 3] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[3, 3] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[3, 3] - 
     162*MH2*MW2^7*MZ2^4*CHd[3, 3] + 2099484*MT2*MW2^7*MZ2^4*CHd[3, 3] + 
     236628*MW2^8*MZ2^4*CHd[3, 3] - 270*MH2*MT2^6*MZ2^5*CHd[3, 3] - 
     4860*MT2^7*MZ2^5*CHd[3, 3] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[3, 3] + 
     550872*MT2^6*MW2*MZ2^5*CHd[3, 3] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[3, 3] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[3, 3] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[3, 3] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[3, 3] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[3, 3] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[3, 3] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[3, 3] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[3, 3] + 
     648*MH2*MW2^6*MZ2^5*CHd[3, 3] + 2110428*MT2*MW2^6*MZ2^5*CHd[3, 3] - 
     718128*MW2^7*MZ2^5*CHd[3, 3] - 270*MH2*MT2^5*MZ2^6*CHd[3, 3] - 
     86580*MT2^6*MZ2^6*CHd[3, 3] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[3, 3] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[3, 3] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[3, 3] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[3, 3] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[3, 3] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[3, 3] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[3, 3] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[3, 3] - 270*MH2*MW2^5*MZ2^6*CHd[3, 3] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[3, 3] + 423468*MW2^6*MZ2^6*CHd[3, 3] - 
     81720*MT2^5*MZ2^7*CHd[3, 3] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[3, 3] + 
     240300*MT2^4*MW2*MZ2^7*CHd[3, 3] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[3, 3] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[3, 3] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[3, 3] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[3, 3] + 750348*MT2*MW2^4*MZ2^7*CHd[3, 3] - 
     81720*MW2^5*MZ2^7*CHd[3, 3] - 81720*MT2^3*MW2*MZ2^8*CHd[3, 3] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[3, 3] - 81720*MT2*MW2^3*MZ2^8*CHd[3, 3] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[3, 3] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[3, 3] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[3, 3] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[3, 3] - 
     24576*MW2^11*MZ2*Pi^2*CHd[3, 3] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[3, 3] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[3, 3] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[3, 3] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[3, 3] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[3, 3] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[3, 3] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[3, 3] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[3, 3] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[3, 3] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[3, 3] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[3, 3] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[3, 3] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[3, 3] - 64896*MW2^9*MZ2^3*Pi^2*CHd[3, 3] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[3, 3] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[3, 3] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[3, 3] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[3, 3] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[3, 3] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[3, 3] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[3, 3] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[3, 3] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[3, 3] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[3, 3] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[3, 3] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[3, 3] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[3, 3] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[3, 3] + 9960*MT2^6*MZ2^6*Pi^2*CHd[3, 3] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[3, 3] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[3, 3] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[3, 3] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[3, 3] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[3, 3] - 48144*MW2^6*MZ2^6*Pi^2*CHd[3, 3] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[3, 3] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[3, 3] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[3, 3] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[3, 3] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[3, 3] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[3, 3] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[3, 3] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[3, 3] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[3, 3] - 251328*MT2^6*MW2^5*MZ2*CHe[1, 1] + 
     1507968*MT2^5*MW2^6*MZ2*CHe[1, 1] - 3769920*MT2^4*MW2^7*MZ2*CHe[1, 1] + 
     5026560*MT2^3*MW2^8*MZ2*CHe[1, 1] - 3769920*MT2^2*MW2^9*MZ2*CHe[1, 1] + 
     1507968*MT2*MW2^10*MZ2*CHe[1, 1] - 251328*MW2^11*MZ2*CHe[1, 1] - 
     1584*MH2*MT2^6*MW2^3*MZ2^2*CHe[1, 1] - 32400*MT2^7*MW2^3*MZ2^2*
      CHe[1, 1] + 9504*MH2*MT2^5*MW2^4*MZ2^2*CHe[1, 1] + 
     716160*MT2^6*MW2^4*MZ2^2*CHe[1, 1] - 23760*MH2*MT2^4*MW2^5*MZ2^2*
      CHe[1, 1] - 3865296*MT2^5*MW2^5*MZ2^2*CHe[1, 1] + 
     31680*MH2*MT2^3*MW2^6*MZ2^2*CHe[1, 1] + 9215424*MT2^4*MW2^6*MZ2^2*
      CHe[1, 1] - 23760*MH2*MT2^2*MW2^7*MZ2^2*CHe[1, 1] - 
     11397936*MT2^3*MW2^7*MZ2^2*CHe[1, 1] + 9504*MH2*MT2*MW2^8*MZ2^2*
      CHe[1, 1] + 7492224*MT2^2*MW2^8*MZ2^2*CHe[1, 1] - 
     1584*MH2*MW2^9*MZ2^2*CHe[1, 1] - 2396016*MT2*MW2^9*MZ2^2*CHe[1, 1] + 
     267840*MW2^10*MZ2^2*CHe[1, 1] + 3240*MH2*MT2^6*MW2^2*MZ2^3*CHe[1, 1] + 
     63504*MT2^7*MW2^2*MZ2^3*CHe[1, 1] - 21024*MH2*MT2^5*MW2^3*MZ2^3*
      CHe[1, 1] - 716904*MT2^6*MW2^3*MZ2^3*CHe[1, 1] + 
     53352*MH2*MT2^4*MW2^4*MZ2^3*CHe[1, 1] + 3392400*MT2^5*MW2^4*MZ2^3*
      CHe[1, 1] - 67968*MH2*MT2^3*MW2^5*MZ2^3*CHe[1, 1] - 
     7449768*MT2^4*MW2^5*MZ2^3*CHe[1, 1] + 45432*MH2*MT2^2*MW2^6*MZ2^3*
      CHe[1, 1] + 7744368*MT2^3*MW2^6*MZ2^3*CHe[1, 1] - 
     14688*MH2*MT2*MW2^7*MZ2^3*CHe[1, 1] - 3289848*MT2^2*MW2^7*MZ2^3*
      CHe[1, 1] + 1656*MH2*MW2^8*MZ2^3*CHe[1, 1] + 40560*MT2*MW2^8*MZ2^3*
      CHe[1, 1] + 215688*MW2^9*MZ2^3*CHe[1, 1] - 2538*MH2*MT2^6*MW2*MZ2^4*
      CHe[1, 1] - 45360*MT2^7*MW2*MZ2^4*CHe[1, 1] + 
     18468*MH2*MT2^5*MW2^2*MZ2^4*CHe[1, 1] + 496308*MT2^6*MW2^2*MZ2^4*
      CHe[1, 1] - 47790*MH2*MT2^4*MW2^3*MZ2^4*CHe[1, 1] - 
     2140200*MT2^5*MW2^3*MZ2^4*CHe[1, 1] + 55656*MH2*MT2^3*MW2^4*MZ2^4*
      CHe[1, 1] + 4331628*MT2^4*MW2^4*MZ2^4*CHe[1, 1] - 
     28422*MH2*MT2^2*MW2^5*MZ2^4*CHe[1, 1] - 3806112*MT2^3*MW2^5*MZ2^4*
      CHe[1, 1] + 3924*MH2*MT2*MW2^6*MZ2^4*CHe[1, 1] + 
     830460*MT2^2*MW2^6*MZ2^4*CHe[1, 1] + 702*MH2*MW2^7*MZ2^4*CHe[1, 1] + 
     474168*MT2*MW2^7*MZ2^4*CHe[1, 1] - 140892*MW2^8*MZ2^4*CHe[1, 1] + 
     882*MH2*MT2^6*MZ2^5*CHe[1, 1] + 14256*MT2^7*MZ2^5*CHe[1, 1] - 
     7830*MH2*MT2^5*MW2*MZ2^5*CHe[1, 1] - 280452*MT2^6*MW2*MZ2^5*CHe[1, 1] + 
     20844*MH2*MT2^4*MW2^2*MZ2^5*CHe[1, 1] + 1407252*MT2^5*MW2^2*MZ2^5*
      CHe[1, 1] - 19476*MH2*MT2^3*MW2^3*MZ2^5*CHe[1, 1] - 
     3036312*MT2^4*MW2^3*MZ2^5*CHe[1, 1] + 1674*MH2*MT2^2*MW2^4*MZ2^5*
      CHe[1, 1] + 3002448*MT2^3*MW2^4*MZ2^5*CHe[1, 1] + 
     5562*MH2*MT2*MW2^5*MZ2^5*CHe[1, 1] - 1194564*MT2^2*MW2^5*MZ2^5*
      CHe[1, 1] - 1656*MH2*MW2^6*MZ2^5*CHe[1, 1] + 73692*MT2*MW2^6*MZ2^5*
      CHe[1, 1] + 13680*MW2^7*MZ2^5*CHe[1, 1] + 882*MH2*MT2^5*MZ2^6*
      CHe[1, 1] + 36216*MT2^6*MZ2^6*CHe[1, 1] - 2646*MH2*MT2^4*MW2*MZ2^6*
      CHe[1, 1] - 324084*MT2^5*MW2*MZ2^6*CHe[1, 1] - 
     774*MH2*MT2^3*MW2^2*MZ2^6*CHe[1, 1] + 760572*MT2^4*MW2^2*MZ2^6*
      CHe[1, 1] + 6840*MH2*MT2^2*MW2^3*MZ2^6*CHe[1, 1] - 
     457140*MT2^3*MW2^3*MZ2^6*CHe[1, 1] - 5184*MH2*MT2*MW2^4*MZ2^6*
      CHe[1, 1] - 381072*MT2^2*MW2^4*MZ2^6*CHe[1, 1] + 
     882*MH2*MW2^5*MZ2^6*CHe[1, 1] + 492456*MT2*MW2^5*MZ2^6*CHe[1, 1] - 
     126948*MW2^6*MZ2^6*CHe[1, 1] + 21960*MT2^5*MZ2^7*CHe[1, 1] + 
     882*MH2*MT2^3*MW2*MZ2^7*CHe[1, 1] - 51624*MT2^4*MW2*MZ2^7*CHe[1, 1] - 
     1764*MH2*MT2^2*MW2^2*MZ2^7*CHe[1, 1] - 134148*MT2^3*MW2^2*MZ2^7*
      CHe[1, 1] + 882*MH2*MT2*MW2^3*MZ2^7*CHe[1, 1] + 
     356640*MT2^2*MW2^3*MZ2^7*CHe[1, 1] - 214788*MT2*MW2^4*MZ2^7*CHe[1, 1] + 
     21960*MW2^5*MZ2^7*CHe[1, 1] + 21960*MT2^3*MW2*MZ2^8*CHe[1, 1] - 
     43920*MT2^2*MW2^2*MZ2^8*CHe[1, 1] + 21960*MT2*MW2^3*MZ2^8*CHe[1, 1] + 
     32768*MT2^6*MW2^5*MZ2*Pi^2*CHe[1, 1] - 196608*MT2^5*MW2^6*MZ2*Pi^2*
      CHe[1, 1] + 491520*MT2^4*MW2^7*MZ2*Pi^2*CHe[1, 1] - 
     655360*MT2^3*MW2^8*MZ2*Pi^2*CHe[1, 1] + 491520*MT2^2*MW2^9*MZ2*Pi^2*
      CHe[1, 1] - 196608*MT2*MW2^10*MZ2*Pi^2*CHe[1, 1] + 
     32768*MW2^11*MZ2*Pi^2*CHe[1, 1] - 58240*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHe[1, 1] + 382208*MT2^5*MW2^5*MZ2^2*Pi^2*CHe[1, 1] - 
     971904*MT2^4*MW2^6*MZ2^2*Pi^2*CHe[1, 1] + 1230336*MT2^3*MW2^7*MZ2^2*Pi^2*
      CHe[1, 1] - 808064*MT2^2*MW2^8*MZ2^2*Pi^2*CHe[1, 1] + 
     251136*MT2*MW2^9*MZ2^2*Pi^2*CHe[1, 1] - 25472*MW2^10*MZ2^2*Pi^2*
      CHe[1, 1] + 23936*MT2^6*MW2^3*MZ2^3*Pi^2*CHe[1, 1] - 
     201856*MT2^5*MW2^4*MZ2^3*Pi^2*CHe[1, 1] + 533760*MT2^4*MW2^5*MZ2^3*Pi^2*
      CHe[1, 1] - 562432*MT2^3*MW2^6*MZ2^3*Pi^2*CHe[1, 1] + 
     177024*MT2^2*MW2^7*MZ2^3*Pi^2*CHe[1, 1] + 63872*MT2*MW2^8*MZ2^3*Pi^2*
      CHe[1, 1] - 34304*MW2^9*MZ2^3*Pi^2*CHe[1, 1] - 
     3824*MT2^6*MW2^2*MZ2^4*Pi^2*CHe[1, 1] + 46880*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHe[1, 1] - 129168*MT2^4*MW2^4*MZ2^4*Pi^2*CHe[1, 1] + 
     66112*MT2^3*MW2^5*MZ2^4*Pi^2*CHe[1, 1] + 106992*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHe[1, 1] - 107104*MT2*MW2^7*MZ2^4*Pi^2*CHe[1, 1] + 
     20112*MW2^8*MZ2^4*Pi^2*CHe[1, 1] + 8200*MT2^6*MW2*MZ2^5*Pi^2*CHe[1, 1] - 
     53024*MT2^5*MW2^2*MZ2^5*Pi^2*CHe[1, 1] + 134472*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHe[1, 1] - 147712*MT2^3*MW2^4*MZ2^5*Pi^2*CHe[1, 1] + 
     67480*MT2^2*MW2^5*MZ2^5*Pi^2*CHe[1, 1] - 13792*MT2*MW2^6*MZ2^5*Pi^2*
      CHe[1, 1] + 4376*MW2^7*MZ2^5*Pi^2*CHe[1, 1] - 
     2840*MT2^6*MZ2^6*Pi^2*CHe[1, 1] + 25240*MT2^5*MW2*MZ2^6*Pi^2*CHe[1, 1] - 
     67200*MT2^4*MW2^2*MZ2^6*Pi^2*CHe[1, 1] + 69376*MT2^3*MW2^3*MZ2^6*Pi^2*
      CHe[1, 1] - 18552*MT2^2*MW2^4*MZ2^6*Pi^2*CHe[1, 1] - 
     11384*MT2*MW2^5*MZ2^6*Pi^2*CHe[1, 1] + 5360*MW2^6*MZ2^6*Pi^2*CHe[1, 1] - 
     2840*MT2^5*MZ2^7*Pi^2*CHe[1, 1] + 8520*MT2^4*MW2*MZ2^7*Pi^2*CHe[1, 1] + 
     2520*MT2^3*MW2^2*MZ2^7*Pi^2*CHe[1, 1] - 22080*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHe[1, 1] + 16720*MT2*MW2^4*MZ2^7*Pi^2*CHe[1, 1] - 
     2840*MW2^5*MZ2^7*Pi^2*CHe[1, 1] - 2840*MT2^3*MW2*MZ2^8*Pi^2*CHe[1, 1] + 
     5680*MT2^2*MW2^2*MZ2^8*Pi^2*CHe[1, 1] - 2840*MT2*MW2^3*MZ2^8*Pi^2*
      CHe[1, 1] + (2*MW2 - MZ2)*(-324*MT2^7*MZ2^2*(-54*MW2^2 + 37*MW2*MZ2 + 
         6*MZ2^2) + MT2^6*(1024*MW2^5*(-753 + 64*Pi^2) - 
         32*MW2^4*MZ2*(-72141 + 6592*Pi^2) + 16*MW2^3*MZ2^2*
          (-175869 + 15944*Pi^2) + 4*MW2^2*MZ2^2*(180*MH2 + 375447*MZ2 - 
           36160*MZ2*Pi^2) + MZ2^4*(-288*MH2 + 139101*MZ2 - 12320*MZ2*Pi^2) + 
         4*MW2*MZ2^3*(-54*MH2 - 109851*MZ2 + 12248*MZ2*Pi^2)) + 
       2*MW2^5*(MW2 + MZ2)*(512*MW2^5*(-753 + 64*Pi^2) - 
         64*MW2^4*MZ2*(-17907 + 1648*Pi^2) + 64*MW2^3*MZ2^2*
          (-20988 + 1993*Pi^2) + 4*MW2^2*MZ2^2*(90*MH2 + 
           MZ2*(176613 - 18080*Pi^2)) + MZ2^4*(-144*MH2 + 
           385*MZ2*(183 - 16*Pi^2)) + 2*MW2*MZ2^3*(-54*MH2 + 
           MZ2*(-111687 + 12248*Pi^2))) + MT2^2*MW2^2*
        (15360*MW2^7*(-753 + 64*Pi^2) + 48*MW2^5*MZ2^2*
          (-714759 + 68200*Pi^2) - 32*MW2^6*MZ2*(-1028145 + 94784*Pi^2) + 
         4*MW2^4*MZ2^2*(2700*MH2 + MZ2*(2795799 - 309376*Pi^2)) + 
         MZ2^6*(576*MH2 + 35*MZ2*(-8025 + 704*Pi^2)) - 
         12*MW2^3*MZ2^3*(150*MH2 + MZ2*(-133451 + 5384*Pi^2)) + 
         9*MW2^2*MZ2^4*(-688*MH2 + MZ2*(-176939 + 22496*Pi^2)) - 
         4*MW2*MZ2^5*(36*MH2 + MZ2*(-292533 + 30656*Pi^2))) + 
       MT2*MW2^3*(8*MW2^5*MZ2^2*(1061439 - 104032*Pi^2) - 
         6144*MW2^7*(-753 + 64*Pi^2) + 8352*MW2^6*MZ2*(-1371 + 128*Pi^2) + 
         MW2^2*MZ2^4*(3096*MH2 + MZ2*(1898049 - 217696*Pi^2)) - 
         2*MZ2^6*(144*MH2 + 385*MZ2*(-183 + 16*Pi^2)) - 
         8*MW2^4*MZ2^2*(540*MH2 + MZ2*(-237957 + 13552*Pi^2)) + 
         8*MW2^3*MZ2^3*(-108*MH2 + MZ2*(-533475 + 49384*Pi^2)) + 
         MW2*MZ2^5*(648*MH2 + MZ2*(-868533 + 85952*Pi^2))) + 
       6*MT2^4*MW2*(32*MW2^5*MZ2*(191865 - 17504*Pi^2) + 
         2560*MW2^6*(-753 + 64*Pi^2) + 48*MW2^4*MZ2^2*
          (-165587 + 15484*Pi^2) + 8*MW2^3*MZ2^2*(225*MH2 + 
           8*MZ2*(76818 - 7643*Pi^2)) - 36*MW2*MZ2^4*
          (17*MH2 + MZ2*(-15955 + 1536*Pi^2)) + 
         MZ2^5*(144*MH2 + MZ2*(-70869 + 6160*Pi^2)) + 2*MW2^2*MZ2^3*
          (-450*MH2 + MZ2*(-903687 + 97400*Pi^2))) + 
       MT2^5*(-6144*MW2^6*(-753 + 64*Pi^2) + 32*MW2^5*MZ2*
          (-456267 + 41600*Pi^2) - 8*MW2^4*MZ2^2*(-2347017 + 217696*Pi^2) + 
         8*MW2^2*MZ2^3*(252*MH2 + MZ2*(508191 - 54824*Pi^2)) + 
         MZ2^5*(-288*MH2 + 5*MZ2*(28209 - 2464*Pi^2)) + 
         32*MW2^3*MZ2^2*(-135*MH2 + MZ2*(-356121 + 35092*Pi^2)) + 
         MW2*MZ2^4*(1512*MH2 + MZ2*(-1285863 + 122912*Pi^2))) + 
       MT2^3*MW2*(-20480*MW2^7*(-753 + 64*Pi^2) + 576*MW2^6*MZ2*
          (-82495 + 7552*Pi^2) - 8*MW2^5*MZ2^2*(-7240077 + 682304*Pi^2) + 
         8*MW2^3*MZ2^3*(720*MH2 + MZ2*(1114713 - 126752*Pi^2)) + 
         MZ2^6*(-288*MH2 + 5*MZ2*(28155 - 2464*Pi^2)) + 
         4*MW2*MZ2^5*(-198*MH2 + MZ2*(-39261 + 6088*Pi^2)) + 
         2*MW2^2*MZ2^4*(3024*MH2 + MZ2*(-1151259 + 99872*Pi^2)) + 
         4*MW2^4*MZ2^2*(-3600*MH2 + MZ2*(-7850037 + 798016*Pi^2))))*
      CHe[Leff, Leff] - 213312*MT2^6*MW2^5*MZ2*CHl1[1, 1] + 
     1279872*MT2^5*MW2^6*MZ2*CHl1[1, 1] - 3199680*MT2^4*MW2^7*MZ2*
      CHl1[1, 1] + 4266240*MT2^3*MW2^8*MZ2*CHl1[1, 1] - 
     3199680*MT2^2*MW2^9*MZ2*CHl1[1, 1] + 1279872*MT2*MW2^10*MZ2*CHl1[1, 1] - 
     213312*MW2^11*MZ2*CHl1[1, 1] - 1584*MH2*MT2^6*MW2^3*MZ2^2*CHl1[1, 1] - 
     32400*MT2^7*MW2^3*MZ2^2*CHl1[1, 1] + 9504*MH2*MT2^5*MW2^4*MZ2^2*
      CHl1[1, 1] + 1225536*MT2^6*MW2^4*MZ2^2*CHl1[1, 1] - 
     23760*MH2*MT2^4*MW2^5*MZ2^2*CHl1[1, 1] - 6883536*MT2^5*MW2^5*MZ2^2*
      CHl1[1, 1] + 31680*MH2*MT2^3*MW2^6*MZ2^2*CHl1[1, 1] + 
     16742016*MT2^4*MW2^6*MZ2^2*CHl1[1, 1] - 23760*MH2*MT2^2*MW2^7*MZ2^2*
      CHl1[1, 1] - 21509424*MT2^3*MW2^7*MZ2^2*CHl1[1, 1] + 
     9504*MH2*MT2*MW2^8*MZ2^2*CHl1[1, 1] + 15208896*MT2^2*MW2^8*MZ2^2*
      CHl1[1, 1] - 1584*MH2*MW2^9*MZ2^2*CHl1[1, 1] - 
     5566320*MT2*MW2^9*MZ2^2*CHl1[1, 1] + 815232*MW2^10*MZ2^2*CHl1[1, 1] + 
     2448*MH2*MT2^6*MW2^2*MZ2^3*CHl1[1, 1] + 47304*MT2^7*MW2^2*MZ2^3*
      CHl1[1, 1] - 16272*MH2*MT2^5*MW2^3*MZ2^3*CHl1[1, 1] - 
     1986120*MT2^6*MW2^3*MZ2^3*CHl1[1, 1] + 41472*MH2*MT2^4*MW2^4*MZ2^3*
      CHl1[1, 1] + 11858568*MT2^5*MW2^4*MZ2^3*CHl1[1, 1] - 
     52128*MH2*MT2^3*MW2^5*MZ2^3*CHl1[1, 1] - 29156616*MT2^4*MW2^5*MZ2^3*
      CHl1[1, 1] + 33552*MH2*MT2^2*MW2^6*MZ2^3*CHl1[1, 1] + 
     35899416*MT2^3*MW2^6*MZ2^3*CHl1[1, 1] - 9936*MH2*MT2*MW2^7*MZ2^3*
      CHl1[1, 1] - 22759128*MT2^2*MW2^7*MZ2^3*CHl1[1, 1] + 
     864*MH2*MW2^8*MZ2^3*CHl1[1, 1] + 6739224*MT2*MW2^8*MZ2^3*CHl1[1, 1] - 
     642648*MW2^9*MZ2^3*CHl1[1, 1] - 1710*MH2*MT2^6*MW2*MZ2^4*CHl1[1, 1] - 
     29808*MT2^7*MW2*MZ2^4*CHl1[1, 1] + 12708*MH2*MT2^5*MW2^2*MZ2^4*
      CHl1[1, 1] + 1835724*MT2^6*MW2^2*MZ2^4*CHl1[1, 1] - 
     32994*MH2*MT2^4*MW2^3*MZ2^4*CHl1[1, 1] - 11917008*MT2^5*MW2^3*MZ2^4*
      CHl1[1, 1] + 37512*MH2*MT2^3*MW2^4*MZ2^4*CHl1[1, 1] + 
     29816172*MT2^4*MW2^4*MZ2^4*CHl1[1, 1] - 17586*MH2*MT2^2*MW2^5*MZ2^4*
      CHl1[1, 1] - 34796880*MT2^3*MW2^5*MZ2^4*CHl1[1, 1] + 
     1332*MH2*MT2*MW2^6*MZ2^4*CHl1[1, 1] + 18755124*MT2^2*MW2^6*MZ2^4*
      CHl1[1, 1] + 738*MH2*MW2^7*MZ2^4*CHl1[1, 1] - 
     3602352*MT2*MW2^7*MZ2^4*CHl1[1, 1] - 60972*MW2^8*MZ2^4*CHl1[1, 1] + 
     441*MH2*MT2^6*MZ2^5*CHl1[1, 1] + 7128*MT2^7*MZ2^5*CHl1[1, 1] - 
     4356*MH2*MT2^5*MW2*MZ2^5*CHl1[1, 1] - 859362*MT2^6*MW2*MZ2^5*
      CHl1[1, 1] + 11745*MH2*MT2^4*MW2^2*MZ2^5*CHl1[1, 1] + 
     6526308*MT2^5*MW2^2*MZ2^5*CHl1[1, 1] - 9792*MH2*MT2^3*MW2^3*MZ2^5*
      CHl1[1, 1] - 16784406*MT2^4*MW2^3*MZ2^5*CHl1[1, 1] - 
     1701*MH2*MT2^2*MW2^4*MZ2^5*CHl1[1, 1] + 17235720*MT2^3*MW2^4*MZ2^5*
      CHl1[1, 1] + 4932*MH2*MT2*MW2^5*MZ2^5*CHl1[1, 1] - 
     5144358*MT2^2*MW2^5*MZ2^5*CHl1[1, 1] - 1269*MH2*MW2^6*MZ2^5*CHl1[1, 1] - 
     1804788*MT2*MW2^6*MZ2^5*CHl1[1, 1] + 823758*MW2^7*MZ2^5*CHl1[1, 1] + 
     441*MH2*MT2^5*MZ2^6*CHl1[1, 1] + 149085*MT2^6*MZ2^6*CHl1[1, 1] - 
     1323*MH2*MT2^4*MW2*MZ2^6*CHl1[1, 1] - 1659912*MT2^5*MW2*MZ2^6*
      CHl1[1, 1] - 828*MH2*MT2^3*MW2^2*MZ2^6*CHl1[1, 1] + 
     4473837*MT2^4*MW2^2*MZ2^6*CHl1[1, 1] + 4302*MH2*MT2^2*MW2^3*MZ2^6*
      CHl1[1, 1] - 2728620*MT2^3*MW2^3*MZ2^6*CHl1[1, 1] - 
     3033*MH2*MT2*MW2^4*MZ2^6*CHl1[1, 1] - 2715201*MT2^2*MW2^4*MZ2^6*
      CHl1[1, 1] + 441*MH2*MW2^5*MZ2^6*CHl1[1, 1] + 
     3125316*MT2*MW2^5*MZ2^6*CHl1[1, 1] - 644505*MW2^6*MZ2^6*CHl1[1, 1] + 
     141957*MT2^5*MZ2^7*CHl1[1, 1] + 441*MH2*MT2^3*MW2*MZ2^7*CHl1[1, 1] - 
     418743*MT2^4*MW2*MZ2^7*CHl1[1, 1] - 882*MH2*MT2^2*MW2^2*MZ2^7*
      CHl1[1, 1] - 517128*MT2^3*MW2^2*MZ2^7*CHl1[1, 1] + 
     441*MH2*MT2*MW2^3*MZ2^7*CHl1[1, 1] + 1864290*MT2^2*MW2^3*MZ2^7*
      CHl1[1, 1] - 1212333*MT2*MW2^4*MZ2^7*CHl1[1, 1] + 
     141957*MW2^5*MZ2^7*CHl1[1, 1] + 141957*MT2^3*MW2*MZ2^8*CHl1[1, 1] - 
     283914*MT2^2*MW2^2*MZ2^8*CHl1[1, 1] + 141957*MT2*MW2^3*MZ2^8*
      CHl1[1, 1] + 32768*MT2^6*MW2^5*MZ2*Pi^2*CHl1[1, 1] - 
     196608*MT2^5*MW2^6*MZ2*Pi^2*CHl1[1, 1] + 491520*MT2^4*MW2^7*MZ2*Pi^2*
      CHl1[1, 1] - 655360*MT2^3*MW2^8*MZ2*Pi^2*CHl1[1, 1] + 
     491520*MT2^2*MW2^9*MZ2*Pi^2*CHl1[1, 1] - 196608*MT2*MW2^10*MZ2*Pi^2*
      CHl1[1, 1] + 32768*MW2^11*MZ2*Pi^2*CHl1[1, 1] - 
     117888*MT2^6*MW2^4*MZ2^2*Pi^2*CHl1[1, 1] + 740096*MT2^5*MW2^5*MZ2^2*Pi^2*
      CHl1[1, 1] - 1866624*MT2^4*MW2^6*MZ2^2*Pi^2*CHl1[1, 1] + 
     2423296*MT2^3*MW2^7*MZ2^2*Pi^2*CHl1[1, 1] - 1702784*MT2^2*MW2^8*MZ2^2*
      Pi^2*CHl1[1, 1] + 609024*MT2*MW2^9*MZ2^2*Pi^2*CHl1[1, 1] - 
     85120*MW2^10*MZ2^2*Pi^2*CHl1[1, 1] + 185728*MT2^6*MW2^3*MZ2^3*Pi^2*
      CHl1[1, 1] - 1232256*MT2^5*MW2^4*MZ2^3*Pi^2*CHl1[1, 1] + 
     3139584*MT2^4*MW2^5*MZ2^3*Pi^2*CHl1[1, 1] - 3917568*MT2^3*MW2^6*MZ2^3*
      Pi^2*CHl1[1, 1] + 2484608*MT2^2*MW2^7*MZ2^3*Pi^2*CHl1[1, 1] - 
     727936*MT2*MW2^8*MZ2^3*Pi^2*CHl1[1, 1] + 67840*MW2^9*MZ2^3*Pi^2*
      CHl1[1, 1] - 174800*MT2^6*MW2^2*MZ2^4*Pi^2*CHl1[1, 1] + 
     1234528*MT2^5*MW2^3*MZ2^4*Pi^2*CHl1[1, 1] - 3179184*MT2^4*MW2^4*MZ2^4*
      Pi^2*CHl1[1, 1] + 3749568*MT2^3*MW2^5*MZ2^4*Pi^2*CHl1[1, 1] - 
     2014768*MT2^2*MW2^6*MZ2^4*Pi^2*CHl1[1, 1] + 373728*MT2*MW2^7*MZ2^4*Pi^2*
      CHl1[1, 1] + 10928*MW2^8*MZ2^4*Pi^2*CHl1[1, 1] + 
     88248*MT2^6*MW2*MZ2^5*Pi^2*CHl1[1, 1] - 704288*MT2^5*MW2^2*MZ2^5*Pi^2*
      CHl1[1, 1] + 1848120*MT2^4*MW2^3*MZ2^5*Pi^2*CHl1[1, 1] - 
     1928832*MT2^3*MW2^4*MZ2^5*Pi^2*CHl1[1, 1] + 602664*MT2^2*MW2^5*MZ2^5*
      Pi^2*CHl1[1, 1] + 180640*MT2*MW2^6*MZ2^5*Pi^2*CHl1[1, 1] - 
     86552*MW2^7*MZ2^5*Pi^2*CHl1[1, 1] - 17296*MT2^6*MZ2^6*Pi^2*CHl1[1, 1] + 
     192024*MT2^5*MW2*MZ2^6*Pi^2*CHl1[1, 1] - 524184*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHl1[1, 1] + 347616*MT2^3*MW2^3*MZ2^6*Pi^2*CHl1[1, 1] + 
     266656*MT2^2*MW2^4*MZ2^6*Pi^2*CHl1[1, 1] - 335768*MT2*MW2^5*MZ2^6*Pi^2*
      CHl1[1, 1] + 70952*MW2^6*MZ2^6*Pi^2*CHl1[1, 1] - 
     17296*MT2^5*MZ2^7*Pi^2*CHl1[1, 1] + 51888*MT2^4*MW2*MZ2^7*Pi^2*
      CHl1[1, 1] + 53656*MT2^3*MW2^2*MZ2^7*Pi^2*CHl1[1, 1] - 
     211088*MT2^2*MW2^3*MZ2^7*Pi^2*CHl1[1, 1] + 140136*MT2*MW2^4*MZ2^7*Pi^2*
      CHl1[1, 1] - 17296*MW2^5*MZ2^7*Pi^2*CHl1[1, 1] - 
     17296*MT2^3*MW2*MZ2^8*Pi^2*CHl1[1, 1] + 34592*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHl1[1, 1] - 17296*MT2*MW2^3*MZ2^8*Pi^2*CHl1[1, 1] + 
     2*MZ2*(-324*MT2^7*MZ2^2*(-54*MW2^2 + 37*MW2*MZ2 + 6*MZ2^2) + 
       2*MW2^5*(MW2 + MZ2)*(512*MW2^5*(-753 + 64*Pi^2) - 
         256*MW2^4*MZ2*(-4443 + 412*Pi^2) + 16*MW2^3*MZ2^2*
          (-93645 + 9052*Pi^2) + 4*MW2^2*MZ2^2*(90*MH2 + 216033*MZ2 - 
           22616*MZ2*Pi^2) + MZ2^4*(-144*MH2 + 27687*MZ2 - 976*MZ2*Pi^2) + 
         2*MW2*MZ2^3*(-54*MH2 - 96189*MZ2 + 10736*MZ2*Pi^2)) + 
       MT2^6*(1024*MW2^5*(-753 + 64*Pi^2) - 32*MW2^4*MZ2*
          (-71601 + 6592*Pi^2) + 16*MW2^3*MZ2^2*(-195255 + 18104*Pi^2) + 
         4*MW2^2*MZ2^2*(180*MH2 + 454287*MZ2 - 45232*MZ2*Pi^2) + 
         MZ2^4*(-288*MH2 + 53565*MZ2 - 1952*MZ2*Pi^2) + 
         4*MW2*MZ2^3*(-54*MH2 - 94353*MZ2 + 10736*MZ2*Pi^2)) + 
       MT2^2*MW2^2*(15360*MW2^7*(-753 + 64*Pi^2) + 48*MW2^5*MZ2^2*
          (-812409 + 79000*Pi^2) - 32*MW2^6*MZ2*(-1020045 + 94784*Pi^2) + 
         4*MW2^4*MZ2^2*(2700*MH2 + 3831951*MZ2 - 428176*MZ2*Pi^2) + 
         MZ2^6*(576*MH2 - 109803*MZ2 + 3904*MZ2*Pi^2) - 
         4*MW2*MZ2^5*(36*MH2 - 218769*MZ2 + 22448*MZ2*Pi^2) - 
         12*MW2^3*MZ2^3*(150*MH2 - 315197*MZ2 + 24752*MZ2*Pi^2) + 
         9*MW2^2*MZ2^4*(-688*MH2 - 375803*MZ2 + 46496*MZ2*Pi^2)) + 
       MT2^5*(-6144*MW2^6*(-753 + 64*Pi^2) + 32*MW2^5*MZ2*
          (-453027 + 41600*Pi^2) - 8*MW2^4*MZ2^2*(-2577489 + 243616*Pi^2) + 
         8*MW2^2*MZ2^3*(252*MH2 + 501117*MZ2 - 54824*MZ2*Pi^2) + 
         MZ2^5*(-288*MH2 + 55509*MZ2 - 1952*MZ2*Pi^2) + 
         32*MW2^3*MZ2^2*(-135*MH2 - 424944*MZ2 + 42976*MZ2*Pi^2) + 
         MW2*MZ2^4*(1512*MH2 - 710655*MZ2 + 54656*MZ2*Pi^2)) + 
       MT2*MW2^3*(-6144*MW2^7*(-753 + 64*Pi^2) + 288*MW2^6*MZ2*
          (-39399 + 3712*Pi^2) - 8*MW2^5*MZ2^2*(-1300551 + 129952*Pi^2) + 
         MW2^2*MZ2^4*(3096*MH2 + 2540649*MZ2 - 298048*MZ2*Pi^2) + 
         8*MW2^4*MZ2^2*(-540*MH2 + 115593*MZ2 + 704*MZ2*Pi^2) - 
         2*MZ2^6*(144*MH2 - 27687*MZ2 + 976*MZ2*Pi^2) + 
         MW2*MZ2^5*(648*MH2 - 549933*MZ2 + 48800*MZ2*Pi^2) + 
         8*MW2^3*MZ2^3*(-108*MH2 - 737001*MZ2 + 71848*MZ2*Pi^2)) + 
       6*MT2^4*MW2*(32*MW2^5*MZ2*(190515 - 17504*Pi^2) + 
         2560*MW2^6*(-753 + 64*Pi^2) + 96*MW2^4*MZ2^2*(-90781 + 8642*Pi^2) + 
         8*MW2^3*MZ2^2*(225*MH2 + 732480*MZ2 - 74644*MZ2*Pi^2) - 
         36*MW2*MZ2^4*(17*MH2 - 9154*MZ2 + 732*MZ2*Pi^2) + 
         MZ2^5*(144*MH2 - 28101*MZ2 + 976*MZ2*Pi^2) + 2*MW2^2*MZ2^3*
          (-450*MH2 - 905037*MZ2 + 98912*MZ2*Pi^2)) - 
       MT2^3*MW2*(20480*MW2^7*(-753 + 64*Pi^2) - 576*MW2^6*MZ2*
          (-81895 + 7552*Pi^2) + 8*MW2^5*MZ2^2*(-8011197 + 768704*Pi^2) + 
         4*MW2^4*MZ2^2*(3600*MH2 + 9586245*MZ2 - 996736*MZ2*Pi^2) + 
         4*MW2*MZ2^5*(198*MH2 + 66531*MZ2 - 9760*MZ2*Pi^2) + 
         MZ2^6*(288*MH2 - 55239*MZ2 + 1952*MZ2*Pi^2) + 
         2*MW2^2*MZ2^4*(-3024*MH2 + 76227*MZ2 + 28000*MZ2*Pi^2) + 
         8*MW2^3*MZ2^3*(-720*MH2 - 999801*MZ2 + 116384*MZ2*Pi^2)))*SW2*
      CHl1[Leff, Leff] - 743424*MT2^6*MW2^6*CHl3[1, 1] + 
     4460544*MT2^5*MW2^7*CHl3[1, 1] - 11151360*MT2^4*MW2^8*CHl3[1, 1] + 
     14868480*MT2^3*MW2^9*CHl3[1, 1] - 11151360*MT2^2*MW2^10*CHl3[1, 1] + 
     4460544*MT2*MW2^11*CHl3[1, 1] - 743424*MW2^12*CHl3[1, 1] - 
     7776*MT2^7*MW2^4*MZ2*CHl3[1, 1] + 1933248*MT2^6*MW2^5*MZ2*CHl3[1, 1] - 
     12174432*MT2^5*MW2^6*MZ2*CHl3[1, 1] + 30658752*MT2^4*MW2^7*MZ2*
      CHl3[1, 1] - 39283488*MT2^3*MW2^8*MZ2*CHl3[1, 1] + 
     26806848*MT2^2*MW2^9*MZ2*CHl3[1, 1] - 9071136*MT2*MW2^10*MZ2*
      CHl3[1, 1] + 1137984*MW2^11*MZ2*CHl3[1, 1] - 1584*MH2*MT2^6*MW2^3*MZ2^2*
      CHl3[1, 1] - 18144*MT2^7*MW2^3*MZ2^2*CHl3[1, 1] + 
     9504*MH2*MT2^5*MW2^4*MZ2^2*CHl3[1, 1] - 2344800*MT2^6*MW2^4*MZ2^2*
      CHl3[1, 1] - 23760*MH2*MT2^4*MW2^5*MZ2^2*CHl3[1, 1] + 
     16313088*MT2^5*MW2^5*MZ2^2*CHl3[1, 1] + 31680*MH2*MT2^3*MW2^6*MZ2^2*
      CHl3[1, 1] - 41995584*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] - 
     23760*MH2*MT2^2*MW2^7*MZ2^2*CHl3[1, 1] + 51649440*MT2^3*MW2^7*MZ2^2*
      CHl3[1, 1] + 9504*MH2*MT2*MW2^8*MZ2^2*CHl3[1, 1] - 
     31296096*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] - 1584*MH2*MW2^9*MZ2^2*
      CHl3[1, 1] + 8256576*MT2*MW2^9*MZ2^2*CHl3[1, 1] - 
     564480*MW2^10*MZ2^2*CHl3[1, 1] + 2448*MH2*MT2^6*MW2^2*MZ2^3*CHl3[1, 1] + 
     41796*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] - 16272*MH2*MT2^5*MW2^3*MZ2^3*
      CHl3[1, 1] + 1956648*MT2^6*MW2^3*MZ2^3*CHl3[1, 1] + 
     41472*MH2*MT2^4*MW2^4*MZ2^3*CHl3[1, 1] - 15119868*MT2^5*MW2^4*MZ2^3*
      CHl3[1, 1] - 52128*MH2*MT2^3*MW2^5*MZ2^3*CHl3[1, 1] + 
     39850920*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] + 33552*MH2*MT2^2*MW2^6*MZ2^3*
      CHl3[1, 1] - 46929780*MT2^3*MW2^6*MZ2^3*CHl3[1, 1] - 
     9936*MH2*MT2*MW2^7*MZ2^3*CHl3[1, 1] + 24539064*MT2^2*MW2^7*MZ2^3*
      CHl3[1, 1] + 864*MH2*MW2^8*MZ2^3*CHl3[1, 1] - 
     4120404*MT2*MW2^8*MZ2^3*CHl3[1, 1] - 218376*MW2^9*MZ2^3*CHl3[1, 1] - 
     1710*MH2*MT2^6*MW2*MZ2^4*CHl3[1, 1] - 33048*MT2^7*MW2*MZ2^4*CHl3[1, 1] + 
     12708*MH2*MT2^5*MW2^2*MZ2^4*CHl3[1, 1] - 1129488*MT2^6*MW2^2*MZ2^4*
      CHl3[1, 1] - 32994*MH2*MT2^4*MW2^3*MZ2^4*CHl3[1, 1] + 
     9822540*MT2^5*MW2^3*MZ2^4*CHl3[1, 1] + 37512*MH2*MT2^3*MW2^4*MZ2^4*
      CHl3[1, 1] - 26499060*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] - 
     17586*MH2*MT2^2*MW2^5*MZ2^4*CHl3[1, 1] + 29031216*MT2^3*MW2^5*MZ2^4*
      CHl3[1, 1] + 1332*MH2*MT2*MW2^6*MZ2^4*CHl3[1, 1] - 
     11152392*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 738*MH2*MW2^7*MZ2^4*CHl3[1, 1] - 
     897060*MT2*MW2^7*MZ2^4*CHl3[1, 1] + 857292*MW2^8*MZ2^4*CHl3[1, 1] + 
     441*MH2*MT2^6*MZ2^5*CHl3[1, 1] + 9153*MT2^7*MZ2^5*CHl3[1, 1] - 
     4356*MH2*MT2^5*MW2*MZ2^5*CHl3[1, 1] + 389754*MT2^6*MW2*MZ2^5*
      CHl3[1, 1] + 11745*MH2*MT2^4*MW2^2*MZ2^5*CHl3[1, 1] - 
     3998967*MT2^5*MW2^2*MZ2^5*CHl3[1, 1] - 9792*MH2*MT2^3*MW2^3*MZ2^5*
      CHl3[1, 1] + 11065374*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] - 
     1701*MH2*MT2^2*MW2^4*MZ2^5*CHl3[1, 1] - 10076805*MT2^3*MW2^4*MZ2^5*
      CHl3[1, 1] + 4932*MH2*MT2*MW2^5*MZ2^5*CHl3[1, 1] + 
     54738*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] - 1269*MH2*MW2^6*MZ2^5*CHl3[1, 1] + 
     3449739*MT2*MW2^6*MZ2^5*CHl3[1, 1] - 892986*MW2^7*MZ2^5*CHl3[1, 1] + 
     441*MH2*MT2^5*MZ2^6*CHl3[1, 1] - 58914*MT2^6*MZ2^6*CHl3[1, 1] - 
     1323*MH2*MT2^4*MW2*MZ2^6*CHl3[1, 1] + 858663*MT2^5*MW2*MZ2^6*
      CHl3[1, 1] - 828*MH2*MT2^3*MW2^2*MZ2^6*CHl3[1, 1] - 
     2468421*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] + 4302*MH2*MT2^2*MW2^3*MZ2^6*
      CHl3[1, 1] + 1030638*MT2^3*MW2^3*MZ2^6*CHl3[1, 1] - 
     3033*MH2*MT2*MW2^4*MZ2^6*CHl3[1, 1] + 2613720*MT2^2*MW2^4*MZ2^6*
      CHl3[1, 1] + 441*MH2*MW2^5*MZ2^6*CHl3[1, 1] - 
     2384853*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 409167*MW2^6*MZ2^6*CHl3[1, 1] - 
     68067*MT2^5*MZ2^7*CHl3[1, 1] + 441*MH2*MT2^3*MW2*MZ2^7*CHl3[1, 1] + 
     213354*MT2^4*MW2*MZ2^7*CHl3[1, 1] - 882*MH2*MT2^2*MW2^2*MZ2^7*
      CHl3[1, 1] + 323280*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] + 
     441*MH2*MT2*MW2^3*MZ2^7*CHl3[1, 1] - 1081935*MT2^2*MW2^3*MZ2^7*
      CHl3[1, 1] + 681435*MT2*MW2^4*MZ2^7*CHl3[1, 1] - 
     68067*MW2^5*MZ2^7*CHl3[1, 1] - 68067*MT2^3*MW2*MZ2^8*CHl3[1, 1] + 
     136134*MT2^2*MW2^2*MZ2^8*CHl3[1, 1] - 68067*MT2*MW2^3*MZ2^8*CHl3[1, 1] + 
     65536*MT2^6*MW2^6*Pi^2*CHl3[1, 1] - 393216*MT2^5*MW2^7*Pi^2*CHl3[1, 1] + 
     983040*MT2^4*MW2^8*Pi^2*CHl3[1, 1] - 1310720*MT2^3*MW2^9*Pi^2*
      CHl3[1, 1] + 983040*MT2^2*MW2^10*Pi^2*CHl3[1, 1] - 
     393216*MT2*MW2^11*Pi^2*CHl3[1, 1] + 65536*MW2^12*Pi^2*CHl3[1, 1] - 
     192512*MT2^6*MW2^5*MZ2*Pi^2*CHl3[1, 1] + 1220608*MT2^5*MW2^6*MZ2*Pi^2*
      CHl3[1, 1] - 3084288*MT2^4*MW2^7*MZ2*Pi^2*CHl3[1, 1] + 
     3981312*MT2^3*MW2^8*MZ2*Pi^2*CHl3[1, 1] - 2756608*MT2^2*MW2^9*MZ2*Pi^2*
      CHl3[1, 1] + 958464*MT2*MW2^10*MZ2*Pi^2*CHl3[1, 1] - 
     126976*MW2^11*MZ2*Pi^2*CHl3[1, 1] + 253312*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHl3[1, 1] - 1712384*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[1, 1] + 
     4377216*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[1, 1] - 5385728*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHl3[1, 1] + 3283584*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[1, 1] - 
     876800*MT2*MW2^9*MZ2^2*Pi^2*CHl3[1, 1] + 60800*MW2^10*MZ2^2*Pi^2*
      CHl3[1, 1] - 222592*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[1, 1] + 
     1588864*MT2^5*MW2^4*MZ2^3*Pi^2*CHl3[1, 1] - 4098816*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHl3[1, 1] + 4765952*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[1, 1] - 
     2447232*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[1, 1] + 383104*MT2*MW2^8*MZ2^3*Pi^2*
      CHl3[1, 1] + 30720*MW2^9*MZ2^3*Pi^2*CHl3[1, 1] + 
     132464*MT2^6*MW2^2*MZ2^4*Pi^2*CHl3[1, 1] - 1017376*MT2^5*MW2^3*MZ2^4*
      Pi^2*CHl3[1, 1] + 2654736*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[1, 1] - 
     2841152*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[1, 1] + 1035152*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHl3[1, 1] + 126304*MT2*MW2^7*MZ2^4*Pi^2*CHl3[1, 1] - 
     90128*MW2^8*MZ2^4*Pi^2*CHl3[1, 1] - 47752*MT2^6*MW2*MZ2^5*Pi^2*
      CHl3[1, 1] + 418976*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[1, 1] - 
     1113672*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[1, 1] + 997376*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHl3[1, 1] - 6168*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[1, 1] - 
     333472*MT2*MW2^6*MZ2^5*Pi^2*CHl3[1, 1] + 84712*MW2^7*MZ2^5*Pi^2*
      CHl3[1, 1] + 8304*MT2^6*MZ2^6*Pi^2*CHl3[1, 1] - 
     97576*MT2^5*MW2*MZ2^6*Pi^2*CHl3[1, 1] + 267816*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHl3[1, 1] - 129120*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[1, 1] - 
     235872*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[1, 1] + 225896*MT2*MW2^5*MZ2^6*Pi^2*
      CHl3[1, 1] - 39448*MW2^6*MZ2^6*Pi^2*CHl3[1, 1] + 
     8304*MT2^5*MZ2^7*Pi^2*CHl3[1, 1] - 24912*MT2^4*MW2*MZ2^7*Pi^2*
      CHl3[1, 1] - 31144*MT2^3*MW2^2*MZ2^7*Pi^2*CHl3[1, 1] + 
     112112*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] - 72664*MT2*MW2^4*MZ2^7*Pi^2*
      CHl3[1, 1] + 8304*MW2^5*MZ2^7*Pi^2*CHl3[1, 1] + 
     8304*MT2^3*MW2*MZ2^8*Pi^2*CHl3[1, 1] - 16608*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHl3[1, 1] + 8304*MT2*MW2^3*MZ2^8*Pi^2*CHl3[1, 1] - 
     743424*MT2^6*MW2^6*CHl3[2, 2] + 4460544*MT2^5*MW2^7*CHl3[2, 2] - 
     11151360*MT2^4*MW2^8*CHl3[2, 2] + 14868480*MT2^3*MW2^9*CHl3[2, 2] - 
     11151360*MT2^2*MW2^10*CHl3[2, 2] + 4460544*MT2*MW2^11*CHl3[2, 2] - 
     743424*MW2^12*CHl3[2, 2] - 7776*MT2^7*MW2^4*MZ2*CHl3[2, 2] + 
     2463360*MT2^6*MW2^5*MZ2*CHl3[2, 2] - 15355104*MT2^5*MW2^6*MZ2*
      CHl3[2, 2] + 38610432*MT2^4*MW2^7*MZ2*CHl3[2, 2] - 
     49885728*MT2^3*MW2^8*MZ2*CHl3[2, 2] + 34758528*MT2^2*MW2^9*MZ2*
      CHl3[2, 2] - 12251808*MT2*MW2^10*MZ2*CHl3[2, 2] + 
     1668096*MW2^11*MZ2*CHl3[2, 2] + 14256*MT2^7*MW2^3*MZ2^2*CHl3[2, 2] - 
     3770592*MT2^6*MW2^4*MZ2^2*CHl3[2, 2] + 24714960*MT2^5*MW2^5*MZ2^2*
      CHl3[2, 2] - 62691840*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] + 
     77797584*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] - 48875232*MT2^2*MW2^8*MZ2^2*
      CHl3[2, 2] + 14074032*MT2*MW2^9*MZ2^2*CHl3[2, 2] - 
     1263168*MW2^10*MZ2^2*CHl3[2, 2] - 5508*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] + 
     3841824*MT2^6*MW2^3*MZ2^3*CHl3[2, 2] - 26573028*MT2^5*MW2^4*MZ2^3*
      CHl3[2, 2] + 68094144*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] - 
     80894028*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] + 44749920*MT2^2*MW2^7*MZ2^3*
      CHl3[2, 2] - 9336396*MT2*MW2^8*MZ2^3*CHl3[2, 2] + 
     123072*MW2^9*MZ2^3*CHl3[2, 2] - 3240*MT2^7*MW2*MZ2^4*CHl3[2, 2] - 
     2747580*MT2^6*MW2^2*MZ2^4*CHl3[2, 2] + 20332812*MT2^5*MW2^3*MZ2^4*
      CHl3[2, 2] - 52747920*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] + 
     59073312*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] - 26444412*MT2^2*MW2^6*MZ2^4*
      CHl3[2, 2] + 1502076*MT2*MW2^7*MZ2^4*CHl3[2, 2] + 
     1034952*MW2^8*MZ2^4*CHl3[2, 2] + 2025*MT2^7*MZ2^5*CHl3[2, 2] + 
     1173120*MT2^6*MW2*MZ2^5*CHl3[2, 2] - 9851667*MT2^5*MW2^2*MZ2^5*
      CHl3[2, 2] + 26056944*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] - 
     25458285*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] + 4696308*MT2^2*MW2^5*MZ2^5*
      CHl3[2, 2] + 4956663*MT2*MW2^6*MZ2^5*CHl3[2, 2] - 
     1575108*MW2^7*MZ2^5*CHl3[2, 2] - 209175*MT2^6*MZ2^6*CHl3[2, 2] + 
     2449635*MT2^5*MW2*MZ2^6*CHl3[2, 2] - 6731910*MT2^4*MW2^2*MZ2^6*
      CHl3[2, 2] + 3848418*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] + 
     4724025*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] - 5057493*MT2*MW2^5*MZ2^6*
      CHl3[2, 2] + 976500*MW2^6*MZ2^6*CHl3[2, 2] - 
     211200*MT2^5*MZ2^7*CHl3[2, 2] + 635625*MT2^4*MW2*MZ2^7*CHl3[2, 2] + 
     762060*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] - 2796585*MT2^2*MW2^3*MZ2^7*
      CHl3[2, 2] + 1821300*MT2*MW2^4*MZ2^7*CHl3[2, 2] - 
     211200*MW2^5*MZ2^7*CHl3[2, 2] - 211200*MT2^3*MW2*MZ2^8*CHl3[2, 2] + 
     422400*MT2^2*MW2^2*MZ2^8*CHl3[2, 2] - 211200*MT2*MW2^3*MZ2^8*
      CHl3[2, 2] + 65536*MT2^6*MW2^6*Pi^2*CHl3[2, 2] - 
     393216*MT2^5*MW2^7*Pi^2*CHl3[2, 2] + 983040*MT2^4*MW2^8*Pi^2*
      CHl3[2, 2] - 1310720*MT2^3*MW2^9*Pi^2*CHl3[2, 2] + 
     983040*MT2^2*MW2^10*Pi^2*CHl3[2, 2] - 393216*MT2*MW2^11*Pi^2*
      CHl3[2, 2] + 65536*MW2^12*Pi^2*CHl3[2, 2] - 225280*MT2^6*MW2^5*MZ2*Pi^2*
      CHl3[2, 2] + 1417216*MT2^5*MW2^6*MZ2*Pi^2*CHl3[2, 2] - 
     3575808*MT2^4*MW2^7*MZ2*Pi^2*CHl3[2, 2] + 4636672*MT2^3*MW2^8*MZ2*Pi^2*
      CHl3[2, 2] - 3248128*MT2^2*MW2^9*MZ2*Pi^2*CHl3[2, 2] + 
     1155072*MT2*MW2^10*MZ2*Pi^2*CHl3[2, 2] - 159744*MW2^11*MZ2*Pi^2*
      CHl3[2, 2] + 371200*MT2^6*MW2^4*MZ2^2*Pi^2*CHl3[2, 2] - 
     2452480*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[2, 2] + 6243840*MT2^4*MW2^6*MZ2^2*
      Pi^2*CHl3[2, 2] - 7809024*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[2, 2] + 
     4986368*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[2, 2] - 1485824*MT2*MW2^9*MZ2^2*Pi^2*
      CHl3[2, 2] + 145920*MW2^10*MZ2^2*Pi^2*CHl3[2, 2] - 
     408320*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[2, 2] + 2821120*MT2^5*MW2^4*MZ2^3*
      Pi^2*CHl3[2, 2] - 7238400*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[2, 2] + 
     8683520*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[2, 2] - 4931840*MT2^2*MW2^7*MZ2^3*
      Pi^2*CHl3[2, 2] + 1111040*MT2*MW2^8*MZ2^3*Pi^2*CHl3[2, 2] - 
     37120*MW2^9*MZ2^3*Pi^2*CHl3[2, 2] + 307264*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHl3[2, 2] - 2251904*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[2, 2] + 
     5833920*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[2, 2] - 6590720*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHl3[2, 2] + 3049920*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[2, 2] - 
     247424*MT2*MW2^7*MZ2^4*Pi^2*CHl3[2, 2] - 101056*MW2^8*MZ2^4*Pi^2*
      CHl3[2, 2] - 136000*MT2^6*MW2*MZ2^5*Pi^2*CHl3[2, 2] + 
     1123264*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[2, 2] - 2961792*MT2^4*MW2^3*MZ2^5*
      Pi^2*CHl3[2, 2] + 2926208*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[2, 2] - 
     608832*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[2, 2] - 514112*MT2*MW2^6*MZ2^5*Pi^2*
      CHl3[2, 2] + 171264*MW2^7*MZ2^5*Pi^2*CHl3[2, 2] + 
     25600*MT2^6*MZ2^6*Pi^2*CHl3[2, 2] - 289600*MT2^5*MW2*MZ2^6*Pi^2*
      CHl3[2, 2] + 792000*MT2^4*MW2^2*MZ2^6*Pi^2*CHl3[2, 2] - 
     476736*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[2, 2] - 502528*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHl3[2, 2] + 561664*MT2*MW2^5*MZ2^6*Pi^2*CHl3[2, 2] - 
     110400*MW2^6*MZ2^6*Pi^2*CHl3[2, 2] + 25600*MT2^5*MZ2^7*Pi^2*CHl3[2, 2] - 
     76800*MT2^4*MW2*MZ2^7*Pi^2*CHl3[2, 2] - 84800*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHl3[2, 2] + 323200*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] - 
     212800*MT2*MW2^4*MZ2^7*Pi^2*CHl3[2, 2] + 25600*MW2^5*MZ2^7*Pi^2*
      CHl3[2, 2] + 25600*MT2^3*MW2*MZ2^8*Pi^2*CHl3[2, 2] - 
     51200*MT2^2*MW2^2*MZ2^8*Pi^2*CHl3[2, 2] + 25600*MT2*MW2^3*MZ2^8*Pi^2*
      CHl3[2, 2] + 1542144*MT2^6*MW2^6*CHl3[Leff, Leff] - 
     9252864*MT2^5*MW2^7*CHl3[Leff, Leff] + 23132160*MT2^4*MW2^8*
      CHl3[Leff, Leff] - 30842880*MT2^3*MW2^9*CHl3[Leff, Leff] + 
     23132160*MT2^2*MW2^10*CHl3[Leff, Leff] - 9252864*MT2*MW2^11*
      CHl3[Leff, Leff] + 1542144*MW2^12*CHl3[Leff, Leff] - 
     6412608*MT2^6*MW2^5*MZ2*CHl3[Leff, Leff] + 39974592*MT2^5*MW2^6*MZ2*
      CHl3[Leff, Leff] - 100609920*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 
     130945920*MT2^3*MW2^8*MZ2*CHl3[Leff, Leff] - 92735040*MT2^2*MW2^9*MZ2*
      CHl3[Leff, Leff] + 33674688*MT2*MW2^10*MZ2*CHl3[Leff, Leff] - 
     4837632*MW2^11*MZ2*CHl3[Leff, Leff] - 1440*MH2*MT2^6*MW2^3*MZ2^2*
      CHl3[Leff, Leff] - 34992*MT2^7*MW2^3*MZ2^2*CHl3[Leff, Leff] + 
     8640*MH2*MT2^5*MW2^4*MZ2^2*CHl3[Leff, Leff] + 10941984*MT2^6*MW2^4*MZ2^2*
      CHl3[Leff, Leff] - 21600*MH2*MT2^4*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
     71189712*MT2^5*MW2^5*MZ2^2*CHl3[Leff, Leff] + 28800*MH2*MT2^3*MW2^6*
      MZ2^2*CHl3[Leff, Leff] + 180271872*MT2^4*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
     21600*MH2*MT2^2*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
     225325392*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
     8640*MH2*MT2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 144368544*MT2^2*MW2^8*MZ2^2*
      CHl3[Leff, Leff] - 1440*MH2*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
     43306800*MT2*MW2^9*MZ2^2*CHl3[Leff, Leff] + 4274496*MW2^10*MZ2^2*
      CHl3[Leff, Leff] + 1872*MH2*MT2^6*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
     58968*MT2^7*MW2^2*MZ2^3*CHl3[Leff, Leff] - 12672*MH2*MT2^5*MW2^3*MZ2^3*
      CHl3[Leff, Leff] - 9515544*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
     32400*MH2*MT2^4*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
     66346128*MT2^5*MW2^4*MZ2^3*CHl3[Leff, Leff] - 40320*MH2*MT2^3*MW2^5*
      MZ2^3*CHl3[Leff, Leff] - 169728192*MT2^4*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
     25200*MH2*MT2^2*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
     197465592*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
     6912*MH2*MT2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 102344472*MT2^2*MW2^7*MZ2^3*
      CHl3[Leff, Leff] + 432*MH2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
     16135776*MT2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 1571376*MW2^9*MZ2^3*
      CHl3[Leff, Leff] + 144*MH2*MT2^6*MW2*MZ2^4*CHl3[Leff, Leff] - 
     20088*MT2^7*MW2*MZ2^4*CHl3[Leff, Leff] + 1008*MH2*MT2^5*MW2^2*MZ2^4*
      CHl3[Leff, Leff] + 4305216*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] - 
     3456*MH2*MT2^4*MW2^3*MZ2^4*CHl3[Leff, Leff] - 34343952*MT2^5*MW2^3*MZ2^4*
      CHl3[Leff, Leff] - 576*MH2*MT2^3*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
     89679672*MT2^4*MW2^4*MZ2^4*CHl3[Leff, Leff] + 8784*MH2*MT2^2*MW2^5*MZ2^4*
      CHl3[Leff, Leff] - 90163512*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
     7920*MH2*MT2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 22343424*MT2^2*MW2^6*MZ2^4*
      CHl3[Leff, Leff] + 2016*MH2*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
     13155552*MT2*MW2^7*MZ2^4*CHl3[Leff, Leff] - 4940760*MW2^8*MZ2^4*
      CHl3[Leff, Leff] - 576*MH2*MT2^6*MZ2^5*CHl3[Leff, Leff] - 
     3888*MT2^7*MZ2^5*CHl3[Leff, Leff] + 3600*MH2*MT2^5*MW2*MZ2^5*
      CHl3[Leff, Leff] - 966786*MT2^6*MW2*MZ2^5*CHl3[Leff, Leff] - 
     9072*MH2*MT2^4*MW2^2*MZ2^5*CHl3[Leff, Leff] + 9984270*MT2^5*MW2^2*MZ2^5*
      CHl3[Leff, Leff] + 13680*MH2*MT2^3*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
     26996184*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] - 12096*MH2*MT2^2*MW2^4*
      MZ2^5*CHl3[Leff, Leff] + 18597468*MT2^3*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
     4896*MH2*MT2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 11855070*MT2^2*MW2^5*MZ2^5*
      CHl3[Leff, Leff] - 432*MH2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
     15625698*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] + 3157044*MW2^7*MZ2^5*
      CHl3[Leff, Leff] - 576*MH2*MT2^5*MZ2^6*CHl3[Leff, Leff] + 
     105594*MT2^6*MZ2^6*CHl3[Leff, Leff] + 1728*MH2*MT2^4*MW2*MZ2^6*
      CHl3[Leff, Leff] - 1627944*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] - 
     1008*MH2*MT2^3*MW2^2*MZ2^6*CHl3[Leff, Leff] + 4583196*MT2^4*MW2^2*MZ2^6*
      CHl3[Leff, Leff] - 1440*MH2*MT2^2*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
     35508*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] + 1872*MH2*MT2*MW2^4*MZ2^6*
      CHl3[Leff, Leff] - 8579502*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
     576*MH2*MW2^5*MZ2^6*CHl3[Leff, Leff] + 6420972*MT2*MW2^5*MZ2^6*
      CHl3[Leff, Leff] - 875880*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
     109482*MT2^5*MZ2^7*CHl3[Leff, Leff] - 576*MH2*MT2^3*MW2*MZ2^7*
      CHl3[Leff, Leff] - 332604*MT2^4*MW2*MZ2^7*CHl3[Leff, Leff] + 
     1152*MH2*MT2^2*MW2^2*MZ2^7*CHl3[Leff, Leff] - 750630*MT2^3*MW2^2*MZ2^7*
      CHl3[Leff, Leff] - 576*MH2*MT2*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
     2176350*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 1310838*MT2*MW2^4*MZ2^7*
      CHl3[Leff, Leff] + 109212*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
     108942*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] - 216534*MT2^2*MW2^2*MZ2^8*
      CHl3[Leff, Leff] + 109212*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
     131072*MT2^6*MW2^6*Pi^2*CHl3[Leff, Leff] + 786432*MT2^5*MW2^7*Pi^2*
      CHl3[Leff, Leff] - 1966080*MT2^4*MW2^8*Pi^2*CHl3[Leff, Leff] + 
     2621440*MT2^3*MW2^9*Pi^2*CHl3[Leff, Leff] - 1966080*MT2^2*MW2^10*Pi^2*
      CHl3[Leff, Leff] + 786432*MT2*MW2^11*Pi^2*CHl3[Leff, Leff] - 
     131072*MW2^12*Pi^2*CHl3[Leff, Leff] + 552960*MT2^6*MW2^5*MZ2*Pi^2*
      CHl3[Leff, Leff] - 3448832*MT2^5*MW2^6*MZ2*Pi^2*CHl3[Leff, Leff] + 
     8687616*MT2^4*MW2^7*MZ2*Pi^2*CHl3[Leff, Leff] - 
     11321344*MT2^3*MW2^8*MZ2*Pi^2*CHl3[Leff, Leff] + 
     8032256*MT2^2*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] - 
     2924544*MT2*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] + 
     421888*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] - 1001216*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHl3[Leff, Leff] + 6560256*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     16677120*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     20999168*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     13650176*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     4217344*MT2*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     448256*MW2^10*MZ2^2*Pi^2*CHl3[Leff, Leff] + 941184*MT2^6*MW2^3*MZ2^3*
      Pi^2*CHl3[Leff, Leff] - 6648320*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHl3[Leff, Leff] + 17121408*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     20273152*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     11009408*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     2090496*MT2*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     60032*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] - 447744*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHl3[Leff, Leff] + 3627648*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     9539712*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     9836032*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     2831360*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     1138304*MT2*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     493440*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] + 89792*MT2^6*MW2*MZ2^5*Pi^2*
      CHl3[Leff, Leff] - 986496*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     2690112*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     1750144*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     1430976*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     1745664*MT2*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     357952*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] - 3904*MT2^6*MZ2^6*Pi^2*
      CHl3[Leff, Leff] + 113216*MT2^5*MW2*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     327936*MT2^4*MW2^2*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     190080*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     1016512*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     693696*MT2*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     85888*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] - 3904*MT2^5*MZ2^7*Pi^2*
      CHl3[Leff, Leff] + 11712*MT2^4*MW2*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     81984*MT2^3*MW2^2*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     187392*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     101504*MT2*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     3904*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 3904*MT2^3*MW2*MZ2^8*Pi^2*
      CHl3[Leff, Leff] + 7808*MT2^2*MW2^2*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     3904*MT2*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] - 4032*MT2^6*MW2^5*MZ2*
      CHq1[1, 1] + 24192*MT2^5*MW2^6*MZ2*CHq1[1, 1] - 
     60480*MT2^4*MW2^7*MZ2*CHq1[1, 1] + 80640*MT2^3*MW2^8*MZ2*CHq1[1, 1] - 
     60480*MT2^2*MW2^9*MZ2*CHq1[1, 1] + 24192*MT2*MW2^10*MZ2*CHq1[1, 1] - 
     4032*MW2^11*MZ2*CHq1[1, 1] - 432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[1, 1] - 
     7776*MT2^7*MW2^3*MZ2^2*CHq1[1, 1] + 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq1[1, 1] + 489600*MT2^6*MW2^4*MZ2^2*CHq1[1, 1] - 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq1[1, 1] - 2778336*MT2^5*MW2^5*MZ2^2*
      CHq1[1, 1] + 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[1, 1] + 
     6811776*MT2^4*MW2^6*MZ2^2*CHq1[1, 1] - 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq1[1, 1] - 8983584*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] + 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq1[1, 1] + 6682752*MT2^2*MW2^8*MZ2^2*
      CHq1[1, 1] - 432*MH2*MW2^9*MZ2^2*CHq1[1, 1] - 
     2653344*MT2*MW2^9*MZ2^2*CHq1[1, 1] + 438912*MW2^10*MZ2^2*CHq1[1, 1] + 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHq1[1, 1] + 19440*MT2^7*MW2^2*MZ2^3*
      CHq1[1, 1] - 6912*MH2*MT2^5*MW2^3*MZ2^3*CHq1[1, 1] - 
     1364904*MT2^6*MW2^3*MZ2^3*CHq1[1, 1] + 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHq1[1, 1] + 8200800*MT2^5*MW2^4*MZ2^3*CHq1[1, 1] - 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHq1[1, 1] - 20340504*MT2^4*MW2^5*MZ2^3*
      CHq1[1, 1] + 15336*MH2*MT2^2*MW2^6*MZ2^3*CHq1[1, 1] + 
     25967664*MT2^3*MW2^6*MZ2^3*CHq1[1, 1] - 5184*MH2*MT2*MW2^7*MZ2^3*
      CHq1[1, 1] - 17806680*MT2^2*MW2^7*MZ2^3*CHq1[1, 1] + 
     648*MH2*MW2^8*MZ2^3*CHq1[1, 1] + 6121728*MT2*MW2^8*MZ2^3*CHq1[1, 1] - 
     797544*MW2^9*MZ2^3*CHq1[1, 1] - 918*MH2*MT2^6*MW2*MZ2^4*CHq1[1, 1] - 
     16524*MT2^7*MW2*MZ2^4*CHq1[1, 1] + 6588*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[1, 1] + 1415340*MT2^6*MW2^2*MZ2^4*CHq1[1, 1] - 
     17010*MH2*MT2^4*MW2^3*MZ2^4*CHq1[1, 1] - 9327204*MT2^5*MW2^3*MZ2^4*
      CHq1[1, 1] + 20088*MH2*MT2^3*MW2^4*MZ2^4*CHq1[1, 1] + 
     23534388*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] - 10746*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[1, 1] - 28166580*MT2^3*MW2^5*MZ2^4*CHq1[1, 1] + 
     1836*MH2*MT2*MW2^6*MZ2^4*CHq1[1, 1] + 16117524*MT2^2*MW2^6*MZ2^4*
      CHq1[1, 1] + 162*MH2*MW2^7*MZ2^4*CHq1[1, 1] - 
     3613212*MT2*MW2^7*MZ2^4*CHq1[1, 1] + 56268*MW2^8*MZ2^4*CHq1[1, 1] + 
     270*MH2*MT2^6*MZ2^5*CHq1[1, 1] + 4860*MT2^7*MZ2^5*CHq1[1, 1] - 
     2538*MH2*MT2^5*MW2*MZ2^5*CHq1[1, 1] - 634464*MT2^6*MW2*MZ2^5*
      CHq1[1, 1] + 6804*MH2*MT2^4*MW2^2*MZ2^5*CHq1[1, 1] + 
     4951908*MT2^5*MW2^2*MZ2^5*CHq1[1, 1] - 6156*MH2*MT2^3*MW2^3*MZ2^5*
      CHq1[1, 1] - 12832776*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] + 
     54*MH2*MT2^2*MW2^4*MZ2^5*CHq1[1, 1] + 13129596*MT2^3*MW2^4*MZ2^5*
      CHq1[1, 1] + 2214*MH2*MT2*MW2^5*MZ2^5*CHq1[1, 1] - 
     3717360*MT2^2*MW2^5*MZ2^5*CHq1[1, 1] - 648*MH2*MW2^6*MZ2^5*CHq1[1, 1] - 
     1609740*MT2*MW2^6*MZ2^5*CHq1[1, 1] + 707976*MW2^7*MZ2^5*CHq1[1, 1] + 
     270*MH2*MT2^5*MZ2^6*CHq1[1, 1] + 98460*MT2^6*MZ2^6*CHq1[1, 1] - 
     810*MH2*MT2^4*MW2*MZ2^6*CHq1[1, 1] - 1164960*MT2^5*MW2*MZ2^6*
      CHq1[1, 1] - 378*MH2*MT2^3*MW2^2*MZ2^6*CHq1[1, 1] + 
     3163536*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] + 2376*MH2*MT2^2*MW2^3*MZ2^6*
      CHq1[1, 1] - 1710036*MT2^3*MW2^3*MZ2^6*CHq1[1, 1] - 
     1728*MH2*MT2*MW2^4*MZ2^6*CHq1[1, 1] - 2398176*MT2^2*MW2^4*MZ2^6*
      CHq1[1, 1] + 270*MH2*MW2^5*MZ2^6*CHq1[1, 1] + 
     2506356*MT2*MW2^5*MZ2^6*CHq1[1, 1] - 495180*MW2^6*MZ2^6*CHq1[1, 1] + 
     93600*MT2^5*MZ2^7*CHq1[1, 1] + 270*MH2*MT2^3*MW2*MZ2^7*CHq1[1, 1] - 
     275940*MT2^4*MW2*MZ2^7*CHq1[1, 1] - 540*MH2*MT2^2*MW2^2*MZ2^7*
      CHq1[1, 1] - 411300*MT2^3*MW2^2*MZ2^7*CHq1[1, 1] + 
     270*MH2*MT2*MW2^3*MZ2^7*CHq1[1, 1] + 1369620*MT2^2*MW2^3*MZ2^7*
      CHq1[1, 1] - 869580*MT2*MW2^4*MZ2^7*CHq1[1, 1] + 
     93600*MW2^5*MZ2^7*CHq1[1, 1] + 93600*MT2^3*MW2*MZ2^8*CHq1[1, 1] - 
     187200*MT2^2*MW2^2*MZ2^8*CHq1[1, 1] + 93600*MT2*MW2^3*MZ2^8*CHq1[1, 1] + 
     6144*MT2^6*MW2^5*MZ2*Pi^2*CHq1[1, 1] - 36864*MT2^5*MW2^6*MZ2*Pi^2*
      CHq1[1, 1] + 92160*MT2^4*MW2^7*MZ2*Pi^2*CHq1[1, 1] - 
     122880*MT2^3*MW2^8*MZ2*Pi^2*CHq1[1, 1] + 92160*MT2^2*MW2^9*MZ2*Pi^2*
      CHq1[1, 1] - 36864*MT2*MW2^10*MZ2*Pi^2*CHq1[1, 1] + 
     6144*MW2^11*MZ2*Pi^2*CHq1[1, 1] - 58752*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq1[1, 1] + 358656*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[1, 1] - 
     899712*MT2^4*MW2^6*MZ2^2*Pi^2*CHq1[1, 1] + 1187328*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq1[1, 1] - 868992*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[1, 1] + 
     334080*MT2*MW2^9*MZ2^2*Pi^2*CHq1[1, 1] - 52608*MW2^10*MZ2^2*Pi^2*
      CHq1[1, 1] + 139776*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[1, 1] - 
     897408*MT2^5*MW2^4*MZ2^3*Pi^2*CHq1[1, 1] + 2272896*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq1[1, 1] - 2906880*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[1, 1] + 
     1966848*MT2^2*MW2^7*MZ2^3*Pi^2*CHq1[1, 1] - 656256*MT2*MW2^8*MZ2^3*Pi^2*
      CHq1[1, 1] + 81024*MW2^9*MZ2^3*Pi^2*CHq1[1, 1] - 
     141648*MT2^6*MW2^2*MZ2^4*Pi^2*CHq1[1, 1] + 989664*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq1[1, 1] - 2544048*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[1, 1] + 
     3053760*MT2^3*MW2^5*MZ2^4*Pi^2*CHq1[1, 1] - 1727664*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHq1[1, 1] + 371808*MT2*MW2^7*MZ2^4*Pi^2*CHq1[1, 1] - 
     1872*MW2^8*MZ2^4*Pi^2*CHq1[1, 1] + 65880*MT2^6*MW2*MZ2^5*Pi^2*
      CHq1[1, 1] - 536928*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[1, 1] + 
     1413144*MT2^4*MW2^3*MZ2^5*Pi^2*CHq1[1, 1] - 1461120*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHq1[1, 1] + 425352*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[1, 1] + 
     169440*MT2*MW2^6*MZ2^5*Pi^2*CHq1[1, 1] - 75768*MW2^7*MZ2^5*Pi^2*
      CHq1[1, 1] - 11400*MT2^6*MZ2^6*Pi^2*CHq1[1, 1] + 
     134280*MT2^5*MW2*MZ2^6*Pi^2*CHq1[1, 1] - 368640*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq1[1, 1] + 218112*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[1, 1] + 
     244056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq1[1, 1] - 270888*MT2*MW2^5*MZ2^6*Pi^2*
      CHq1[1, 1] + 54480*MW2^6*MZ2^6*Pi^2*CHq1[1, 1] - 
     11400*MT2^5*MZ2^7*Pi^2*CHq1[1, 1] + 34200*MT2^4*MW2*MZ2^7*Pi^2*
      CHq1[1, 1] + 43080*MT2^3*MW2^2*MZ2^7*Pi^2*CHq1[1, 1] - 
     154560*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[1, 1] + 100080*MT2*MW2^4*MZ2^7*Pi^2*
      CHq1[1, 1] - 11400*MW2^5*MZ2^7*Pi^2*CHq1[1, 1] - 
     11400*MT2^3*MW2*MZ2^8*Pi^2*CHq1[1, 1] + 22800*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq1[1, 1] - 11400*MT2*MW2^3*MZ2^8*Pi^2*CHq1[1, 1] - 
     4032*MT2^6*MW2^5*MZ2*CHq1[2, 2] + 24192*MT2^5*MW2^6*MZ2*CHq1[2, 2] - 
     60480*MT2^4*MW2^7*MZ2*CHq1[2, 2] + 80640*MT2^3*MW2^8*MZ2*CHq1[2, 2] - 
     60480*MT2^2*MW2^9*MZ2*CHq1[2, 2] + 24192*MT2*MW2^10*MZ2*CHq1[2, 2] - 
     4032*MW2^11*MZ2*CHq1[2, 2] - 432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[2, 2] - 
     7776*MT2^7*MW2^3*MZ2^2*CHq1[2, 2] + 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq1[2, 2] + 489600*MT2^6*MW2^4*MZ2^2*CHq1[2, 2] - 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq1[2, 2] - 2778336*MT2^5*MW2^5*MZ2^2*
      CHq1[2, 2] + 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[2, 2] + 
     6811776*MT2^4*MW2^6*MZ2^2*CHq1[2, 2] - 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq1[2, 2] - 8983584*MT2^3*MW2^7*MZ2^2*CHq1[2, 2] + 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq1[2, 2] + 6682752*MT2^2*MW2^8*MZ2^2*
      CHq1[2, 2] - 432*MH2*MW2^9*MZ2^2*CHq1[2, 2] - 
     2653344*MT2*MW2^9*MZ2^2*CHq1[2, 2] + 438912*MW2^10*MZ2^2*CHq1[2, 2] + 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHq1[2, 2] + 19440*MT2^7*MW2^2*MZ2^3*
      CHq1[2, 2] - 6912*MH2*MT2^5*MW2^3*MZ2^3*CHq1[2, 2] - 
     1364904*MT2^6*MW2^3*MZ2^3*CHq1[2, 2] + 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHq1[2, 2] + 8200800*MT2^5*MW2^4*MZ2^3*CHq1[2, 2] - 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHq1[2, 2] - 20340504*MT2^4*MW2^5*MZ2^3*
      CHq1[2, 2] + 15336*MH2*MT2^2*MW2^6*MZ2^3*CHq1[2, 2] + 
     25967664*MT2^3*MW2^6*MZ2^3*CHq1[2, 2] - 5184*MH2*MT2*MW2^7*MZ2^3*
      CHq1[2, 2] - 17806680*MT2^2*MW2^7*MZ2^3*CHq1[2, 2] + 
     648*MH2*MW2^8*MZ2^3*CHq1[2, 2] + 6121728*MT2*MW2^8*MZ2^3*CHq1[2, 2] - 
     797544*MW2^9*MZ2^3*CHq1[2, 2] - 918*MH2*MT2^6*MW2*MZ2^4*CHq1[2, 2] - 
     16524*MT2^7*MW2*MZ2^4*CHq1[2, 2] + 6588*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[2, 2] + 1415340*MT2^6*MW2^2*MZ2^4*CHq1[2, 2] - 
     17010*MH2*MT2^4*MW2^3*MZ2^4*CHq1[2, 2] - 9327204*MT2^5*MW2^3*MZ2^4*
      CHq1[2, 2] + 20088*MH2*MT2^3*MW2^4*MZ2^4*CHq1[2, 2] + 
     23534388*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] - 10746*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[2, 2] - 28166580*MT2^3*MW2^5*MZ2^4*CHq1[2, 2] + 
     1836*MH2*MT2*MW2^6*MZ2^4*CHq1[2, 2] + 16117524*MT2^2*MW2^6*MZ2^4*
      CHq1[2, 2] + 162*MH2*MW2^7*MZ2^4*CHq1[2, 2] - 
     3613212*MT2*MW2^7*MZ2^4*CHq1[2, 2] + 56268*MW2^8*MZ2^4*CHq1[2, 2] + 
     270*MH2*MT2^6*MZ2^5*CHq1[2, 2] + 4860*MT2^7*MZ2^5*CHq1[2, 2] - 
     2538*MH2*MT2^5*MW2*MZ2^5*CHq1[2, 2] - 634464*MT2^6*MW2*MZ2^5*
      CHq1[2, 2] + 6804*MH2*MT2^4*MW2^2*MZ2^5*CHq1[2, 2] + 
     4951908*MT2^5*MW2^2*MZ2^5*CHq1[2, 2] - 6156*MH2*MT2^3*MW2^3*MZ2^5*
      CHq1[2, 2] - 12832776*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] + 
     54*MH2*MT2^2*MW2^4*MZ2^5*CHq1[2, 2] + 13129596*MT2^3*MW2^4*MZ2^5*
      CHq1[2, 2] + 2214*MH2*MT2*MW2^5*MZ2^5*CHq1[2, 2] - 
     3717360*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] - 648*MH2*MW2^6*MZ2^5*CHq1[2, 2] - 
     1609740*MT2*MW2^6*MZ2^5*CHq1[2, 2] + 707976*MW2^7*MZ2^5*CHq1[2, 2] + 
     270*MH2*MT2^5*MZ2^6*CHq1[2, 2] + 98460*MT2^6*MZ2^6*CHq1[2, 2] - 
     810*MH2*MT2^4*MW2*MZ2^6*CHq1[2, 2] - 1164960*MT2^5*MW2*MZ2^6*
      CHq1[2, 2] - 378*MH2*MT2^3*MW2^2*MZ2^6*CHq1[2, 2] + 
     3163536*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] + 2376*MH2*MT2^2*MW2^3*MZ2^6*
      CHq1[2, 2] - 1710036*MT2^3*MW2^3*MZ2^6*CHq1[2, 2] - 
     1728*MH2*MT2*MW2^4*MZ2^6*CHq1[2, 2] - 2398176*MT2^2*MW2^4*MZ2^6*
      CHq1[2, 2] + 270*MH2*MW2^5*MZ2^6*CHq1[2, 2] + 
     2506356*MT2*MW2^5*MZ2^6*CHq1[2, 2] - 495180*MW2^6*MZ2^6*CHq1[2, 2] + 
     93600*MT2^5*MZ2^7*CHq1[2, 2] + 270*MH2*MT2^3*MW2*MZ2^7*CHq1[2, 2] - 
     275940*MT2^4*MW2*MZ2^7*CHq1[2, 2] - 540*MH2*MT2^2*MW2^2*MZ2^7*
      CHq1[2, 2] - 411300*MT2^3*MW2^2*MZ2^7*CHq1[2, 2] + 
     270*MH2*MT2*MW2^3*MZ2^7*CHq1[2, 2] + 1369620*MT2^2*MW2^3*MZ2^7*
      CHq1[2, 2] - 869580*MT2*MW2^4*MZ2^7*CHq1[2, 2] + 
     93600*MW2^5*MZ2^7*CHq1[2, 2] + 93600*MT2^3*MW2*MZ2^8*CHq1[2, 2] - 
     187200*MT2^2*MW2^2*MZ2^8*CHq1[2, 2] + 93600*MT2*MW2^3*MZ2^8*CHq1[2, 2] + 
     6144*MT2^6*MW2^5*MZ2*Pi^2*CHq1[2, 2] - 36864*MT2^5*MW2^6*MZ2*Pi^2*
      CHq1[2, 2] + 92160*MT2^4*MW2^7*MZ2*Pi^2*CHq1[2, 2] - 
     122880*MT2^3*MW2^8*MZ2*Pi^2*CHq1[2, 2] + 92160*MT2^2*MW2^9*MZ2*Pi^2*
      CHq1[2, 2] - 36864*MT2*MW2^10*MZ2*Pi^2*CHq1[2, 2] + 
     6144*MW2^11*MZ2*Pi^2*CHq1[2, 2] - 58752*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq1[2, 2] + 358656*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[2, 2] - 
     899712*MT2^4*MW2^6*MZ2^2*Pi^2*CHq1[2, 2] + 1187328*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq1[2, 2] - 868992*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[2, 2] + 
     334080*MT2*MW2^9*MZ2^2*Pi^2*CHq1[2, 2] - 52608*MW2^10*MZ2^2*Pi^2*
      CHq1[2, 2] + 139776*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[2, 2] - 
     897408*MT2^5*MW2^4*MZ2^3*Pi^2*CHq1[2, 2] + 2272896*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq1[2, 2] - 2906880*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[2, 2] + 
     1966848*MT2^2*MW2^7*MZ2^3*Pi^2*CHq1[2, 2] - 656256*MT2*MW2^8*MZ2^3*Pi^2*
      CHq1[2, 2] + 81024*MW2^9*MZ2^3*Pi^2*CHq1[2, 2] - 
     141648*MT2^6*MW2^2*MZ2^4*Pi^2*CHq1[2, 2] + 989664*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq1[2, 2] - 2544048*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[2, 2] + 
     3053760*MT2^3*MW2^5*MZ2^4*Pi^2*CHq1[2, 2] - 1727664*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHq1[2, 2] + 371808*MT2*MW2^7*MZ2^4*Pi^2*CHq1[2, 2] - 
     1872*MW2^8*MZ2^4*Pi^2*CHq1[2, 2] + 65880*MT2^6*MW2*MZ2^5*Pi^2*
      CHq1[2, 2] - 536928*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[2, 2] + 
     1413144*MT2^4*MW2^3*MZ2^5*Pi^2*CHq1[2, 2] - 1461120*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHq1[2, 2] + 425352*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[2, 2] + 
     169440*MT2*MW2^6*MZ2^5*Pi^2*CHq1[2, 2] - 75768*MW2^7*MZ2^5*Pi^2*
      CHq1[2, 2] - 11400*MT2^6*MZ2^6*Pi^2*CHq1[2, 2] + 
     134280*MT2^5*MW2*MZ2^6*Pi^2*CHq1[2, 2] - 368640*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq1[2, 2] + 218112*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[2, 2] + 
     244056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq1[2, 2] - 270888*MT2*MW2^5*MZ2^6*Pi^2*
      CHq1[2, 2] + 54480*MW2^6*MZ2^6*Pi^2*CHq1[2, 2] - 
     11400*MT2^5*MZ2^7*Pi^2*CHq1[2, 2] + 34200*MT2^4*MW2*MZ2^7*Pi^2*
      CHq1[2, 2] + 43080*MT2^3*MW2^2*MZ2^7*Pi^2*CHq1[2, 2] - 
     154560*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[2, 2] + 100080*MT2*MW2^4*MZ2^7*Pi^2*
      CHq1[2, 2] - 11400*MW2^5*MZ2^7*Pi^2*CHq1[2, 2] - 
     11400*MT2^3*MW2*MZ2^8*Pi^2*CHq1[2, 2] + 22800*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq1[2, 2] - 11400*MT2*MW2^3*MZ2^8*Pi^2*CHq1[2, 2] + 
     197568*MT2^6*MW2^5*MZ2*CHq1[3, 3] - 1185408*MT2^5*MW2^6*MZ2*CHq1[3, 3] + 
     2963520*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 3951360*MT2^3*MW2^8*MZ2*
      CHq1[3, 3] + 2963520*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 
     1185408*MT2*MW2^10*MZ2*CHq1[3, 3] + 197568*MW2^11*MZ2*CHq1[3, 3] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[3, 3] + 18144*MT2^7*MW2^3*MZ2^2*
      CHq1[3, 3] - 2592*MH2*MT2^5*MW2^4*MZ2^2*CHq1[3, 3] - 
     603648*MT2^6*MW2^4*MZ2^2*CHq1[3, 3] + 6480*MH2*MT2^4*MW2^5*MZ2^2*
      CHq1[3, 3] + 3422880*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] - 
     8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[3, 3] - 8299584*MT2^4*MW2^6*MZ2^2*
      CHq1[3, 3] + 6480*MH2*MT2^2*MW2^7*MZ2^2*CHq1[3, 3] + 
     10407456*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] - 2592*MH2*MT2*MW2^8*MZ2^2*
      CHq1[3, 3] - 6979968*MT2^2*MW2^8*MZ2^2*CHq1[3, 3] + 
     432*MH2*MW2^9*MZ2^2*CHq1[3, 3] + 2316384*MT2*MW2^9*MZ2^2*CHq1[3, 3] - 
     281664*MW2^10*MZ2^2*CHq1[3, 3] - 432*MH2*MT2^6*MW2^2*MZ2^3*CHq1[3, 3] - 
     33696*MT2^7*MW2^2*MZ2^3*CHq1[3, 3] + 3024*MH2*MT2^5*MW2^3*MZ2^3*
      CHq1[3, 3] + 319896*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] - 
     7776*MH2*MT2^4*MW2^4*MZ2^3*CHq1[3, 3] - 1636560*MT2^5*MW2^4*MZ2^3*
      CHq1[3, 3] + 9504*MH2*MT2^3*MW2^5*MZ2^3*CHq1[3, 3] + 
     3594888*MT2^4*MW2^5*MZ2^3*CHq1[3, 3] - 5616*MH2*MT2^2*MW2^6*MZ2^3*
      CHq1[3, 3] - 3066048*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] + 
     1296*MH2*MT2*MW2^7*MZ2^3*CHq1[3, 3] + 101160*MT2^2*MW2^7*MZ2^3*
      CHq1[3, 3] + 1115568*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 
     395208*MW2^9*MZ2^3*CHq1[3, 3] - 54*MH2*MT2^6*MW2*MZ2^4*CHq1[3, 3] + 
     21060*MT2^7*MW2*MZ2^4*CHq1[3, 3] - 108*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[3, 3] + 337284*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] + 
     486*MH2*MT2^4*MW2^3*MZ2^4*CHq1[3, 3] - 2465532*MT2^5*MW2^3*MZ2^4*
      CHq1[3, 3] + 648*MH2*MT2^3*MW2^4*MZ2^4*CHq1[3, 3] + 
     6696756*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 2538*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[3, 3] - 10041876*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] + 
     2052*MH2*MT2*MW2^6*MZ2^4*CHq1[3, 3] + 8606700*MT2^2*MW2^6*MZ2^4*
      CHq1[3, 3] - 486*MH2*MW2^7*MZ2^4*CHq1[3, 3] - 
     3733812*MT2*MW2^7*MZ2^4*CHq1[3, 3] + 579420*MW2^8*MZ2^4*CHq1[3, 3] + 
     135*MH2*MT2^6*MZ2^5*CHq1[3, 3] - 4050*MT2^7*MZ2^5*CHq1[3, 3] - 
     864*MH2*MT2^5*MW2*MZ2^5*CHq1[3, 3] - 364158*MT2^6*MW2*MZ2^5*CHq1[3, 3] + 
     2187*MH2*MT2^4*MW2^2*MZ2^5*CHq1[3, 3] + 2825658*MT2^5*MW2^2*MZ2^5*
      CHq1[3, 3] - 3240*MH2*MT2^3*MW2^3*MZ2^5*CHq1[3, 3] - 
     7519122*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] + 2781*MH2*MT2^2*MW2^4*MZ2^5*
      CHq1[3, 3] + 9280890*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] - 
     1080*MH2*MT2*MW2^5*MZ2^5*CHq1[3, 3] - 5355666*MT2^2*MW2^5*MZ2^5*
      CHq1[3, 3] + 81*MH2*MW2^6*MZ2^5*CHq1[3, 3] + 1045710*MT2*MW2^6*MZ2^5*
      CHq1[3, 3] + 90738*MW2^7*MZ2^5*CHq1[3, 3] + 135*MH2*MT2^5*MZ2^6*
      CHq1[3, 3] + 82845*MT2^6*MZ2^6*CHq1[3, 3] - 405*MH2*MT2^4*MW2*MZ2^6*
      CHq1[3, 3] - 918738*MT2^5*MW2*MZ2^6*CHq1[3, 3] + 
     216*MH2*MT2^3*MW2^2*MZ2^6*CHq1[3, 3] + 2540079*MT2^4*MW2^2*MZ2^6*
      CHq1[3, 3] + 378*MH2*MT2^2*MW2^3*MZ2^6*CHq1[3, 3] - 
     2100096*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] - 459*MH2*MT2*MW2^4*MZ2^6*
      CHq1[3, 3] - 475137*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] + 
     135*MH2*MW2^5*MZ2^6*CHq1[3, 3] + 1188810*MT2*MW2^5*MZ2^6*CHq1[3, 3] - 
     317763*MW2^6*MZ2^6*CHq1[3, 3] + 86895*MT2^5*MZ2^7*CHq1[3, 3] + 
     135*MH2*MT2^3*MW2*MZ2^7*CHq1[3, 3] - 264735*MT2^4*MW2*MZ2^7*CHq1[3, 3] - 
     270*MH2*MT2^2*MW2^2*MZ2^7*CHq1[3, 3] - 227628*MT2^3*MW2^2*MZ2^7*
      CHq1[3, 3] + 135*MH2*MT2*MW2^3*MZ2^7*CHq1[3, 3] + 
     983916*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] - 665343*MT2*MW2^4*MZ2^7*
      CHq1[3, 3] + 86895*MW2^5*MZ2^7*CHq1[3, 3] + 86895*MT2^3*MW2*MZ2^8*
      CHq1[3, 3] - 173790*MT2^2*MW2^2*MZ2^8*CHq1[3, 3] + 
     86895*MT2*MW2^3*MZ2^8*CHq1[3, 3] - 24576*MT2^6*MW2^5*MZ2*Pi^2*
      CHq1[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*CHq1[3, 3] - 
     368640*MT2^4*MW2^7*MZ2*Pi^2*CHq1[3, 3] + 491520*MT2^3*MW2^8*MZ2*Pi^2*
      CHq1[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*CHq1[3, 3] + 
     147456*MT2*MW2^10*MZ2*Pi^2*CHq1[3, 3] - 24576*MW2^11*MZ2*Pi^2*
      CHq1[3, 3] + 51840*MT2^6*MW2^4*MZ2^2*Pi^2*CHq1[3, 3] - 
     335616*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[3, 3] + 851328*MT2^4*MW2^6*MZ2^2*Pi^2*
      CHq1[3, 3] - 1085952*MT2^3*MW2^7*MZ2^2*Pi^2*CHq1[3, 3] + 
     728448*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] - 237312*MT2*MW2^9*MZ2^2*Pi^2*
      CHq1[3, 3] + 27264*MW2^10*MZ2^2*Pi^2*CHq1[3, 3] - 
     6144*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[3, 3] + 88704*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHq1[3, 3] - 247680*MT2^4*MW2^5*MZ2^3*Pi^2*CHq1[3, 3] + 
     201984*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] + 60672*MT2^2*MW2^7*MZ2^3*Pi^2*
      CHq1[3, 3] - 143232*MT2*MW2^8*MZ2^3*Pi^2*CHq1[3, 3] + 
     45696*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] - 55056*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHq1[3, 3] + 324192*MT2^5*MW2^3*MZ2^4*Pi^2*CHq1[3, 3] - 
     807408*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[3, 3] + 1140672*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHq1[3, 3] - 941808*MT2^2*MW2^6*MZ2^4*Pi^2*CHq1[3, 3] + 
     400608*MT2*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] - 61200*MW2^8*MZ2^4*Pi^2*
      CHq1[3, 3] + 45144*MT2^6*MW2*MZ2^5*Pi^2*CHq1[3, 3] - 
     325920*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[3, 3] + 842328*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHq1[3, 3] - 1019136*MT2^3*MW2^4*MZ2^5*Pi^2*CHq1[3, 3] + 
     579336*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] - 111840*MT2*MW2^6*MZ2^5*Pi^2*
      CHq1[3, 3] - 9912*MW2^7*MZ2^5*Pi^2*CHq1[3, 3] - 
     10560*MT2^6*MZ2^6*Pi^2*CHq1[3, 3] + 108504*MT2^5*MW2*MZ2^6*Pi^2*
      CHq1[3, 3] - 293832*MT2^4*MW2^2*MZ2^6*Pi^2*CHq1[3, 3] + 
     246432*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] + 42000*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHq1[3, 3] - 127128*MT2*MW2^5*MZ2^6*Pi^2*CHq1[3, 3] + 
     34584*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] - 10560*MT2^5*MZ2^7*Pi^2*CHq1[3, 3] + 
     31680*MT2^4*MW2*MZ2^7*Pi^2*CHq1[3, 3] + 24024*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHq1[3, 3] - 111408*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[3, 3] + 
     76824*MT2*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] - 10560*MW2^5*MZ2^7*Pi^2*
      CHq1[3, 3] - 10560*MT2^3*MW2*MZ2^8*Pi^2*CHq1[3, 3] + 
     21120*MT2^2*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] - 10560*MT2*MW2^3*MZ2^8*Pi^2*
      CHq1[3, 3] + 55296*MT2^6*MW2^6*CHq3[1, 1] - 331776*MT2^5*MW2^7*
      CHq3[1, 1] + 829440*MT2^4*MW2^8*CHq3[1, 1] - 
     1105920*MT2^3*MW2^9*CHq3[1, 1] + 829440*MT2^2*MW2^10*CHq3[1, 1] - 
     331776*MT2*MW2^11*CHq3[1, 1] + 55296*MW2^12*CHq3[1, 1] + 
     644544*MT2^6*MW2^5*MZ2*CHq3[1, 1] - 3811968*MT2^5*MW2^6*MZ2*CHq3[1, 1] + 
     9502272*MT2^4*MW2^7*MZ2*CHq3[1, 1] - 12780288*MT2^3*MW2^8*MZ2*
      CHq3[1, 1] + 9778752*MT2^2*MW2^9*MZ2*CHq3[1, 1] - 
     4033152*MT2*MW2^10*MZ2*CHq3[1, 1] + 699840*MW2^11*MZ2*CHq3[1, 1] + 
     1296*MH2*MT2^6*MW2^3*MZ2^2*CHq3[1, 1] + 23328*MT2^7*MW2^3*MZ2^2*
      CHq3[1, 1] - 7776*MH2*MT2^5*MW2^4*MZ2^2*CHq3[1, 1] - 
     1843776*MT2^6*MW2^4*MZ2^2*CHq3[1, 1] + 19440*MH2*MT2^4*MW2^5*MZ2^2*
      CHq3[1, 1] + 11217312*MT2^5*MW2^5*MZ2^2*CHq3[1, 1] - 
     25920*MH2*MT2^3*MW2^6*MZ2^2*CHq3[1, 1] - 27957312*MT2^4*MW2^6*MZ2^2*
      CHq3[1, 1] + 19440*MH2*MT2^2*MW2^7*MZ2^2*CHq3[1, 1] + 
     35770464*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] - 7776*MH2*MT2*MW2^8*MZ2^2*
      CHq3[1, 1] - 24518592*MT2^2*MW2^8*MZ2^2*CHq3[1, 1] + 
     1296*MH2*MW2^9*MZ2^2*CHq3[1, 1] + 8367840*MT2*MW2^9*MZ2^2*CHq3[1, 1] - 
     1059264*MW2^10*MZ2^2*CHq3[1, 1] - 1944*MH2*MT2^6*MW2^2*MZ2^3*
      CHq3[1, 1] - 34992*MT2^7*MW2^2*MZ2^3*CHq3[1, 1] + 
     12960*MH2*MT2^5*MW2^3*MZ2^3*CHq3[1, 1] + 1573992*MT2^6*MW2^3*MZ2^3*
      CHq3[1, 1] - 33048*MH2*MT2^4*MW2^4*MZ2^3*CHq3[1, 1] - 
     10342944*MT2^5*MW2^4*MZ2^3*CHq3[1, 1] + 41472*MH2*MT2^3*MW2^5*MZ2^3*
      CHq3[1, 1] + 25968600*MT2^4*MW2^5*MZ2^3*CHq3[1, 1] - 
     26568*MH2*MT2^2*MW2^6*MZ2^3*CHq3[1, 1] - 30055536*MT2^3*MW2^6*MZ2^3*
      CHq3[1, 1] + 7776*MH2*MT2*MW2^7*MZ2^3*CHq3[1, 1] + 
     15553944*MT2^2*MW2^7*MZ2^3*CHq3[1, 1] - 648*MH2*MW2^8*MZ2^3*CHq3[1, 1] - 
     2299968*MT2*MW2^8*MZ2^3*CHq3[1, 1] - 363096*MW2^9*MZ2^3*CHq3[1, 1] + 
     810*MH2*MT2^6*MW2*MZ2^4*CHq3[1, 1] + 14580*MT2^7*MW2*MZ2^4*CHq3[1, 1] - 
     6804*MH2*MT2^5*MW2^2*MZ2^4*CHq3[1, 1] - 271620*MT2^6*MW2^2*MZ2^4*
      CHq3[1, 1] + 17982*MH2*MT2^4*MW2^3*MZ2^4*CHq3[1, 1] + 
     2559276*MT2^5*MW2^3*MZ2^4*CHq3[1, 1] - 18792*MH2*MT2^3*MW2^4*MZ2^4*
      CHq3[1, 1] - 6597612*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] + 
     5670*MH2*MT2^2*MW2^5*MZ2^4*CHq3[1, 1] + 4062636*MT2^3*MW2^5*MZ2^4*
      CHq3[1, 1] + 2268*MH2*MT2*MW2^6*MZ2^4*CHq3[1, 1] + 
     3892644*MT2^2*MW2^6*MZ2^4*CHq3[1, 1] - 1134*MH2*MW2^7*MZ2^4*CHq3[1, 1] - 
     4851468*MT2*MW2^7*MZ2^4*CHq3[1, 1] + 1191564*MW2^8*MZ2^4*CHq3[1, 1] + 
     810*MH2*MT2^5*MW2*MZ2^5*CHq3[1, 1] - 230796*MT2^6*MW2*MZ2^5*CHq3[1, 1] - 
     2430*MH2*MT2^4*MW2^2*MZ2^5*CHq3[1, 1] + 1279368*MT2^5*MW2^2*MZ2^5*
      CHq3[1, 1] - 324*MH2*MT2^3*MW2^3*MZ2^5*CHq3[1, 1] - 
     3239028*MT2^4*MW2^3*MZ2^5*CHq3[1, 1] + 5508*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[1, 1] + 6049080*MT2^3*MW2^4*MZ2^5*CHq3[1, 1] - 
     4374*MH2*MT2*MW2^5*MZ2^5*CHq3[1, 1] - 6739092*MT2^2*MW2^5*MZ2^5*
      CHq3[1, 1] + 810*MH2*MW2^6*MZ2^5*CHq3[1, 1] + 
     3274992*MT2*MW2^6*MZ2^5*CHq3[1, 1] - 394524*MW2^7*MZ2^5*CHq3[1, 1] + 
     80190*MT2^6*MZ2^6*CHq3[1, 1] - 726516*MT2^5*MW2*MZ2^6*CHq3[1, 1] + 
     810*MH2*MT2^3*MW2^2*MZ2^6*CHq3[1, 1] + 1953558*MT2^4*MW2^2*MZ2^6*
      CHq3[1, 1] - 1620*MH2*MT2^2*MW2^3*MZ2^6*CHq3[1, 1] - 
     2272860*MT2^3*MW2^3*MZ2^6*CHq3[1, 1] + 810*MH2*MT2*MW2^4*MZ2^6*
      CHq3[1, 1] + 1024974*MT2^2*MW2^4*MZ2^6*CHq3[1, 1] + 
     105840*MT2*MW2^5*MZ2^6*CHq3[1, 1] - 165186*MW2^6*MZ2^6*CHq3[1, 1] + 
     80190*MT2^5*MZ2^7*CHq3[1, 1] - 240570*MT2^4*MW2*MZ2^7*CHq3[1, 1] - 
     84996*MT2^3*MW2^2*MZ2^7*CHq3[1, 1] + 651132*MT2^2*MW2^3*MZ2^7*
      CHq3[1, 1] - 485946*MT2*MW2^4*MZ2^7*CHq3[1, 1] + 
     80190*MW2^5*MZ2^7*CHq3[1, 1] + 80190*MT2^3*MW2*MZ2^8*CHq3[1, 1] - 
     160380*MT2^2*MW2^2*MZ2^8*CHq3[1, 1] + 80190*MT2*MW2^3*MZ2^8*CHq3[1, 1] - 
     55296*MT2^6*MW2^5*MZ2*Pi^2*CHq3[1, 1] + 331776*MT2^5*MW2^6*MZ2*Pi^2*
      CHq3[1, 1] - 829440*MT2^4*MW2^7*MZ2*Pi^2*CHq3[1, 1] + 
     1105920*MT2^3*MW2^8*MZ2*Pi^2*CHq3[1, 1] - 829440*MT2^2*MW2^9*MZ2*Pi^2*
      CHq3[1, 1] + 331776*MT2*MW2^10*MZ2*Pi^2*CHq3[1, 1] - 
     55296*MW2^11*MZ2*Pi^2*CHq3[1, 1] + 162432*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq3[1, 1] - 1029888*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[1, 1] + 
     2602368*MT2^4*MW2^6*MZ2^2*Pi^2*CHq3[1, 1] - 3359232*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq3[1, 1] + 2325888*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[1, 1] - 
     808704*MT2*MW2^9*MZ2^2*Pi^2*CHq3[1, 1] + 107136*MW2^10*MZ2^2*Pi^2*
      CHq3[1, 1] - 152064*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[1, 1] + 
     1074816*MT2^5*MW2^4*MZ2^3*Pi^2*CHq3[1, 1] - 2768256*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq3[1, 1] + 3310848*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[1, 1] - 
     1845504*MT2^2*MW2^7*MZ2^3*Pi^2*CHq3[1, 1] + 369792*MT2*MW2^8*MZ2^3*Pi^2*
      CHq3[1, 1] + 10368*MW2^9*MZ2^3*Pi^2*CHq3[1, 1] + 
     31536*MT2^6*MW2^2*MZ2^4*Pi^2*CHq3[1, 1] - 341280*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq3[1, 1] + 929232*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[1, 1] - 
     772416*MT2^3*MW2^5*MZ2^4*Pi^2*CHq3[1, 1] - 155952*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHq3[1, 1] + 429408*MT2*MW2^7*MZ2^4*Pi^2*CHq3[1, 1] - 
     120528*MW2^8*MZ2^4*Pi^2*CHq3[1, 1] + 24408*MT2^6*MW2*MZ2^5*Pi^2*
      CHq3[1, 1] - 114912*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[1, 1] + 
     271512*MT2^4*MW2^3*MZ2^5*Pi^2*CHq3[1, 1] - 577152*MT2^3*MW2^4*MZ2^5*Pi^2*
      CHq3[1, 1] + 733320*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[1, 1] - 
     393120*MT2*MW2^6*MZ2^5*Pi^2*CHq3[1, 1] + 55944*MW2^7*MZ2^5*Pi^2*
      CHq3[1, 1] - 9720*MT2^6*MZ2^6*Pi^2*CHq3[1, 1] + 
     82728*MT2^5*MW2*MZ2^6*Pi^2*CHq3[1, 1] - 219024*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq3[1, 1] + 274752*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[1, 1] - 
     160056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq3[1, 1] + 16632*MT2*MW2^5*MZ2^6*Pi^2*
      CHq3[1, 1] + 14688*MW2^6*MZ2^6*Pi^2*CHq3[1, 1] - 
     9720*MT2^5*MZ2^7*Pi^2*CHq3[1, 1] + 29160*MT2^4*MW2*MZ2^7*Pi^2*
      CHq3[1, 1] + 4968*MT2^3*MW2^2*MZ2^7*Pi^2*CHq3[1, 1] - 
     68256*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[1, 1] + 53568*MT2*MW2^4*MZ2^7*Pi^2*
      CHq3[1, 1] - 9720*MW2^5*MZ2^7*Pi^2*CHq3[1, 1] - 
     9720*MT2^3*MW2*MZ2^8*Pi^2*CHq3[1, 1] + 19440*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq3[1, 1] - 9720*MT2*MW2^3*MZ2^8*Pi^2*CHq3[1, 1] + 
     55296*MT2^6*MW2^6*CHq3[2, 2] - 331776*MT2^5*MW2^7*CHq3[2, 2] + 
     829440*MT2^4*MW2^8*CHq3[2, 2] - 1105920*MT2^3*MW2^9*CHq3[2, 2] + 
     829440*MT2^2*MW2^10*CHq3[2, 2] - 331776*MT2*MW2^11*CHq3[2, 2] + 
     55296*MW2^12*CHq3[2, 2] + 644544*MT2^6*MW2^5*MZ2*CHq3[2, 2] - 
     3811968*MT2^5*MW2^6*MZ2*CHq3[2, 2] + 9502272*MT2^4*MW2^7*MZ2*
      CHq3[2, 2] - 12780288*MT2^3*MW2^8*MZ2*CHq3[2, 2] + 
     9778752*MT2^2*MW2^9*MZ2*CHq3[2, 2] - 4033152*MT2*MW2^10*MZ2*CHq3[2, 2] + 
     699840*MW2^11*MZ2*CHq3[2, 2] + 1296*MH2*MT2^6*MW2^3*MZ2^2*CHq3[2, 2] + 
     23328*MT2^7*MW2^3*MZ2^2*CHq3[2, 2] - 7776*MH2*MT2^5*MW2^4*MZ2^2*
      CHq3[2, 2] - 1843776*MT2^6*MW2^4*MZ2^2*CHq3[2, 2] + 
     19440*MH2*MT2^4*MW2^5*MZ2^2*CHq3[2, 2] + 11217312*MT2^5*MW2^5*MZ2^2*
      CHq3[2, 2] - 25920*MH2*MT2^3*MW2^6*MZ2^2*CHq3[2, 2] - 
     27957312*MT2^4*MW2^6*MZ2^2*CHq3[2, 2] + 19440*MH2*MT2^2*MW2^7*MZ2^2*
      CHq3[2, 2] + 35770464*MT2^3*MW2^7*MZ2^2*CHq3[2, 2] - 
     7776*MH2*MT2*MW2^8*MZ2^2*CHq3[2, 2] - 24518592*MT2^2*MW2^8*MZ2^2*
      CHq3[2, 2] + 1296*MH2*MW2^9*MZ2^2*CHq3[2, 2] + 
     8367840*MT2*MW2^9*MZ2^2*CHq3[2, 2] - 1059264*MW2^10*MZ2^2*CHq3[2, 2] - 
     1944*MH2*MT2^6*MW2^2*MZ2^3*CHq3[2, 2] - 34992*MT2^7*MW2^2*MZ2^3*
      CHq3[2, 2] + 12960*MH2*MT2^5*MW2^3*MZ2^3*CHq3[2, 2] + 
     1573992*MT2^6*MW2^3*MZ2^3*CHq3[2, 2] - 33048*MH2*MT2^4*MW2^4*MZ2^3*
      CHq3[2, 2] - 10342944*MT2^5*MW2^4*MZ2^3*CHq3[2, 2] + 
     41472*MH2*MT2^3*MW2^5*MZ2^3*CHq3[2, 2] + 25968600*MT2^4*MW2^5*MZ2^3*
      CHq3[2, 2] - 26568*MH2*MT2^2*MW2^6*MZ2^3*CHq3[2, 2] - 
     30055536*MT2^3*MW2^6*MZ2^3*CHq3[2, 2] + 7776*MH2*MT2*MW2^7*MZ2^3*
      CHq3[2, 2] + 15553944*MT2^2*MW2^7*MZ2^3*CHq3[2, 2] - 
     648*MH2*MW2^8*MZ2^3*CHq3[2, 2] - 2299968*MT2*MW2^8*MZ2^3*CHq3[2, 2] - 
     363096*MW2^9*MZ2^3*CHq3[2, 2] + 810*MH2*MT2^6*MW2*MZ2^4*CHq3[2, 2] + 
     14580*MT2^7*MW2*MZ2^4*CHq3[2, 2] - 6804*MH2*MT2^5*MW2^2*MZ2^4*
      CHq3[2, 2] - 271620*MT2^6*MW2^2*MZ2^4*CHq3[2, 2] + 
     17982*MH2*MT2^4*MW2^3*MZ2^4*CHq3[2, 2] + 2559276*MT2^5*MW2^3*MZ2^4*
      CHq3[2, 2] - 18792*MH2*MT2^3*MW2^4*MZ2^4*CHq3[2, 2] - 
     6597612*MT2^4*MW2^4*MZ2^4*CHq3[2, 2] + 5670*MH2*MT2^2*MW2^5*MZ2^4*
      CHq3[2, 2] + 4062636*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] + 
     2268*MH2*MT2*MW2^6*MZ2^4*CHq3[2, 2] + 3892644*MT2^2*MW2^6*MZ2^4*
      CHq3[2, 2] - 1134*MH2*MW2^7*MZ2^4*CHq3[2, 2] - 
     4851468*MT2*MW2^7*MZ2^4*CHq3[2, 2] + 1191564*MW2^8*MZ2^4*CHq3[2, 2] + 
     810*MH2*MT2^5*MW2*MZ2^5*CHq3[2, 2] - 230796*MT2^6*MW2*MZ2^5*CHq3[2, 2] - 
     2430*MH2*MT2^4*MW2^2*MZ2^5*CHq3[2, 2] + 1279368*MT2^5*MW2^2*MZ2^5*
      CHq3[2, 2] - 324*MH2*MT2^3*MW2^3*MZ2^5*CHq3[2, 2] - 
     3239028*MT2^4*MW2^3*MZ2^5*CHq3[2, 2] + 5508*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[2, 2] + 6049080*MT2^3*MW2^4*MZ2^5*CHq3[2, 2] - 
     4374*MH2*MT2*MW2^5*MZ2^5*CHq3[2, 2] - 6739092*MT2^2*MW2^5*MZ2^5*
      CHq3[2, 2] + 810*MH2*MW2^6*MZ2^5*CHq3[2, 2] + 
     3274992*MT2*MW2^6*MZ2^5*CHq3[2, 2] - 394524*MW2^7*MZ2^5*CHq3[2, 2] + 
     80190*MT2^6*MZ2^6*CHq3[2, 2] - 726516*MT2^5*MW2*MZ2^6*CHq3[2, 2] + 
     810*MH2*MT2^3*MW2^2*MZ2^6*CHq3[2, 2] + 1953558*MT2^4*MW2^2*MZ2^6*
      CHq3[2, 2] - 1620*MH2*MT2^2*MW2^3*MZ2^6*CHq3[2, 2] - 
     2272860*MT2^3*MW2^3*MZ2^6*CHq3[2, 2] + 810*MH2*MT2*MW2^4*MZ2^6*
      CHq3[2, 2] + 1024974*MT2^2*MW2^4*MZ2^6*CHq3[2, 2] + 
     105840*MT2*MW2^5*MZ2^6*CHq3[2, 2] - 165186*MW2^6*MZ2^6*CHq3[2, 2] + 
     80190*MT2^5*MZ2^7*CHq3[2, 2] - 240570*MT2^4*MW2*MZ2^7*CHq3[2, 2] - 
     84996*MT2^3*MW2^2*MZ2^7*CHq3[2, 2] + 651132*MT2^2*MW2^3*MZ2^7*
      CHq3[2, 2] - 485946*MT2*MW2^4*MZ2^7*CHq3[2, 2] + 
     80190*MW2^5*MZ2^7*CHq3[2, 2] + 80190*MT2^3*MW2*MZ2^8*CHq3[2, 2] - 
     160380*MT2^2*MW2^2*MZ2^8*CHq3[2, 2] + 80190*MT2*MW2^3*MZ2^8*CHq3[2, 2] - 
     55296*MT2^6*MW2^5*MZ2*Pi^2*CHq3[2, 2] + 331776*MT2^5*MW2^6*MZ2*Pi^2*
      CHq3[2, 2] - 829440*MT2^4*MW2^7*MZ2*Pi^2*CHq3[2, 2] + 
     1105920*MT2^3*MW2^8*MZ2*Pi^2*CHq3[2, 2] - 829440*MT2^2*MW2^9*MZ2*Pi^2*
      CHq3[2, 2] + 331776*MT2*MW2^10*MZ2*Pi^2*CHq3[2, 2] - 
     55296*MW2^11*MZ2*Pi^2*CHq3[2, 2] + 162432*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq3[2, 2] - 1029888*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[2, 2] + 
     2602368*MT2^4*MW2^6*MZ2^2*Pi^2*CHq3[2, 2] - 3359232*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq3[2, 2] + 2325888*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[2, 2] - 
     808704*MT2*MW2^9*MZ2^2*Pi^2*CHq3[2, 2] + 107136*MW2^10*MZ2^2*Pi^2*
      CHq3[2, 2] - 152064*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[2, 2] + 
     1074816*MT2^5*MW2^4*MZ2^3*Pi^2*CHq3[2, 2] - 2768256*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq3[2, 2] + 3310848*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[2, 2] - 
     1845504*MT2^2*MW2^7*MZ2^3*Pi^2*CHq3[2, 2] + 369792*MT2*MW2^8*MZ2^3*Pi^2*
      CHq3[2, 2] + 10368*MW2^9*MZ2^3*Pi^2*CHq3[2, 2] + 
     31536*MT2^6*MW2^2*MZ2^4*Pi^2*CHq3[2, 2] - 341280*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq3[2, 2] + 929232*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[2, 2] - 
     772416*MT2^3*MW2^5*MZ2^4*Pi^2*CHq3[2, 2] - 155952*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHq3[2, 2] + 429408*MT2*MW2^7*MZ2^4*Pi^2*CHq3[2, 2] - 
     120528*MW2^8*MZ2^4*Pi^2*CHq3[2, 2] + 24408*MT2^6*MW2*MZ2^5*Pi^2*
      CHq3[2, 2] - 114912*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[2, 2] + 
     271512*MT2^4*MW2^3*MZ2^5*Pi^2*CHq3[2, 2] - 577152*MT2^3*MW2^4*MZ2^5*Pi^2*
      CHq3[2, 2] + 733320*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[2, 2] - 
     393120*MT2*MW2^6*MZ2^5*Pi^2*CHq3[2, 2] + 55944*MW2^7*MZ2^5*Pi^2*
      CHq3[2, 2] - 9720*MT2^6*MZ2^6*Pi^2*CHq3[2, 2] + 
     82728*MT2^5*MW2*MZ2^6*Pi^2*CHq3[2, 2] - 219024*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq3[2, 2] + 274752*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[2, 2] - 
     160056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq3[2, 2] + 16632*MT2*MW2^5*MZ2^6*Pi^2*
      CHq3[2, 2] + 14688*MW2^6*MZ2^6*Pi^2*CHq3[2, 2] - 
     9720*MT2^5*MZ2^7*Pi^2*CHq3[2, 2] + 29160*MT2^4*MW2*MZ2^7*Pi^2*
      CHq3[2, 2] + 4968*MT2^3*MW2^2*MZ2^7*Pi^2*CHq3[2, 2] - 
     68256*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[2, 2] + 53568*MT2*MW2^4*MZ2^7*Pi^2*
      CHq3[2, 2] - 9720*MW2^5*MZ2^7*Pi^2*CHq3[2, 2] - 
     9720*MT2^3*MW2*MZ2^8*Pi^2*CHq3[2, 2] + 19440*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq3[2, 2] - 9720*MT2*MW2^3*MZ2^8*Pi^2*CHq3[2, 2] + 
     15552*MT2^7*MW2^4*MZ2*CHq3[3, 3] + 145728*MT2^6*MW2^5*MZ2*CHq3[3, 3] - 
     1211328*MT2^5*MW2^6*MZ2*CHq3[3, 3] + 3326400*MT2^4*MW2^7*MZ2*
      CHq3[3, 3] - 4651200*MT2^3*MW2^8*MZ2*CHq3[3, 3] + 
     3595968*MT2^2*MW2^9*MZ2*CHq3[3, 3] - 1470528*MT2*MW2^10*MZ2*CHq3[3, 3] + 
     249408*MW2^11*MZ2*CHq3[3, 3] + 432*MH2*MT2^6*MW2^3*MZ2^2*CHq3[3, 3] - 
     10368*MT2^7*MW2^3*MZ2^2*CHq3[3, 3] - 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq3[3, 3] - 453888*MT2^6*MW2^4*MZ2^2*CHq3[3, 3] + 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq3[3, 3] + 3216384*MT2^5*MW2^5*MZ2^2*
      CHq3[3, 3] - 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq3[3, 3] - 
     8411904*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq3[3, 3] + 10903680*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq3[3, 3] - 7377408*MT2^2*MW2^8*MZ2^2*
      CHq3[3, 3] + 432*MH2*MW2^9*MZ2^2*CHq3[3, 3] + 
     2405376*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 271872*MW2^10*MZ2^2*CHq3[3, 3] - 
     432*MH2*MT2^6*MW2^2*MZ2^3*CHq3[3, 3] - 22680*MT2^7*MW2^2*MZ2^3*
      CHq3[3, 3] + 3024*MH2*MT2^5*MW2^3*MZ2^3*CHq3[3, 3] + 
     216648*MT2^6*MW2^3*MZ2^3*CHq3[3, 3] - 7776*MH2*MT2^4*MW2^4*MZ2^3*
      CHq3[3, 3] - 1364328*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] + 
     9504*MH2*MT2^3*MW2^5*MZ2^3*CHq3[3, 3] + 3286872*MT2^4*MW2^5*MZ2^3*
      CHq3[3, 3] - 5616*MH2*MT2^2*MW2^6*MZ2^3*CHq3[3, 3] - 
     2793960*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] + 1296*MH2*MT2*MW2^7*MZ2^3*
      CHq3[3, 3] - 225288*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 
     1355112*MT2*MW2^8*MZ2^3*CHq3[3, 3] - 452376*MW2^9*MZ2^3*CHq3[3, 3] - 
     54*MH2*MT2^6*MW2*MZ2^4*CHq3[3, 3] + 27540*MT2^7*MW2*MZ2^4*CHq3[3, 3] - 
     108*MH2*MT2^5*MW2^2*MZ2^4*CHq3[3, 3] + 320652*MT2^6*MW2^2*MZ2^4*
      CHq3[3, 3] + 486*MH2*MT2^4*MW2^3*MZ2^4*CHq3[3, 3] - 
     2480004*MT2^5*MW2^3*MZ2^4*CHq3[3, 3] + 648*MH2*MT2^3*MW2^4*MZ2^4*
      CHq3[3, 3] + 6774516*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 
     2538*MH2*MT2^2*MW2^5*MZ2^4*CHq3[3, 3] - 10183284*MT2^3*MW2^5*MZ2^4*
      CHq3[3, 3] + 2052*MH2*MT2*MW2^6*MZ2^4*CHq3[3, 3] + 
     8762292*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] - 486*MH2*MW2^7*MZ2^4*CHq3[3, 3] - 
     3799836*MT2*MW2^7*MZ2^4*CHq3[3, 3] + 578124*MW2^8*MZ2^4*CHq3[3, 3] + 
     135*MH2*MT2^6*MZ2^5*CHq3[3, 3] - 8100*MT2^7*MZ2^5*CHq3[3, 3] - 
     864*MH2*MT2^5*MW2*MZ2^5*CHq3[3, 3] - 332082*MT2^6*MW2*MZ2^5*CHq3[3, 3] + 
     2187*MH2*MT2^4*MW2^2*MZ2^5*CHq3[3, 3] + 2747304*MT2^5*MW2^2*MZ2^5*
      CHq3[3, 3] - 3240*MH2*MT2^3*MW2^3*MZ2^5*CHq3[3, 3] - 
     7422894*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] + 2781*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[3, 3] + 9187956*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] - 
     1080*MH2*MT2*MW2^5*MZ2^5*CHq3[3, 3] - 5257926*MT2^2*MW2^5*MZ2^5*
      CHq3[3, 3] + 81*MH2*MW2^6*MZ2^5*CHq3[3, 3] + 978264*MT2*MW2^6*MZ2^5*
      CHq3[3, 3] + 107478*MW2^7*MZ2^5*CHq3[3, 3] + 
     135*MH2*MT2^5*MZ2^6*CHq3[3, 3] + 79155*MT2^6*MZ2^6*CHq3[3, 3] - 
     405*MH2*MT2^4*MW2*MZ2^6*CHq3[3, 3] - 907452*MT2^5*MW2*MZ2^6*CHq3[3, 3] + 
     216*MH2*MT2^3*MW2^2*MZ2^6*CHq3[3, 3] + 2538351*MT2^4*MW2^2*MZ2^6*
      CHq3[3, 3] + 378*MH2*MT2^2*MW2^3*MZ2^6*CHq3[3, 3] - 
     2111292*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] - 459*MH2*MT2*MW2^4*MZ2^6*
      CHq3[3, 3] - 473571*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] + 
     135*MH2*MW2^5*MZ2^6*CHq3[3, 3] + 1189296*MT2*MW2^5*MZ2^6*CHq3[3, 3] - 
     314487*MW2^6*MZ2^6*CHq3[3, 3] + 87255*MT2^5*MZ2^7*CHq3[3, 3] + 
     135*MH2*MT2^3*MW2*MZ2^7*CHq3[3, 3] - 269865*MT2^4*MW2*MZ2^7*CHq3[3, 3] - 
     270*MH2*MT2^2*MW2^2*MZ2^7*CHq3[3, 3] - 217512*MT2^3*MW2^2*MZ2^7*
      CHq3[3, 3] + 135*MH2*MT2*MW2^3*MZ2^7*CHq3[3, 3] + 
     976374*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] - 663507*MT2*MW2^4*MZ2^7*
      CHq3[3, 3] + 87255*MW2^5*MZ2^7*CHq3[3, 3] + 87255*MT2^3*MW2*MZ2^8*
      CHq3[3, 3] - 174510*MT2^2*MW2^2*MZ2^8*CHq3[3, 3] + 
     87255*MT2*MW2^3*MZ2^8*CHq3[3, 3] - 24576*MT2^6*MW2^5*MZ2*Pi^2*
      CHq3[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*CHq3[3, 3] - 
     368640*MT2^4*MW2^7*MZ2*Pi^2*CHq3[3, 3] + 491520*MT2^3*MW2^8*MZ2*Pi^2*
      CHq3[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*CHq3[3, 3] + 
     147456*MT2*MW2^10*MZ2*Pi^2*CHq3[3, 3] - 24576*MW2^11*MZ2*Pi^2*
      CHq3[3, 3] + 51840*MT2^6*MW2^4*MZ2^2*Pi^2*CHq3[3, 3] - 
     335616*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[3, 3] + 851328*MT2^4*MW2^6*MZ2^2*Pi^2*
      CHq3[3, 3] - 1085952*MT2^3*MW2^7*MZ2^2*Pi^2*CHq3[3, 3] + 
     728448*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] - 237312*MT2*MW2^9*MZ2^2*Pi^2*
      CHq3[3, 3] + 27264*MW2^10*MZ2^2*Pi^2*CHq3[3, 3] - 
     6144*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[3, 3] + 88704*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHq3[3, 3] - 247680*MT2^4*MW2^5*MZ2^3*Pi^2*CHq3[3, 3] + 
     201984*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] + 60672*MT2^2*MW2^7*MZ2^3*Pi^2*
      CHq3[3, 3] - 143232*MT2*MW2^8*MZ2^3*Pi^2*CHq3[3, 3] + 
     45696*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] - 55056*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHq3[3, 3] + 324192*MT2^5*MW2^3*MZ2^4*Pi^2*CHq3[3, 3] - 
     807408*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[3, 3] + 1140672*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHq3[3, 3] - 941808*MT2^2*MW2^6*MZ2^4*Pi^2*CHq3[3, 3] + 
     400608*MT2*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] - 61200*MW2^8*MZ2^4*Pi^2*
      CHq3[3, 3] + 45144*MT2^6*MW2*MZ2^5*Pi^2*CHq3[3, 3] - 
     325920*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[3, 3] + 842328*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHq3[3, 3] - 1019136*MT2^3*MW2^4*MZ2^5*Pi^2*CHq3[3, 3] + 
     579336*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] - 111840*MT2*MW2^6*MZ2^5*Pi^2*
      CHq3[3, 3] - 9912*MW2^7*MZ2^5*Pi^2*CHq3[3, 3] - 
     10560*MT2^6*MZ2^6*Pi^2*CHq3[3, 3] + 108504*MT2^5*MW2*MZ2^6*Pi^2*
      CHq3[3, 3] - 293832*MT2^4*MW2^2*MZ2^6*Pi^2*CHq3[3, 3] + 
     246432*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] + 42000*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHq3[3, 3] - 127128*MT2*MW2^5*MZ2^6*Pi^2*CHq3[3, 3] + 
     34584*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] - 10560*MT2^5*MZ2^7*Pi^2*CHq3[3, 3] + 
     31680*MT2^4*MW2*MZ2^7*Pi^2*CHq3[3, 3] + 24024*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHq3[3, 3] - 111408*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[3, 3] + 
     76824*MT2*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] - 10560*MW2^5*MZ2^7*Pi^2*
      CHq3[3, 3] - 10560*MT2^3*MW2*MZ2^8*Pi^2*CHq3[3, 3] + 
     21120*MT2^2*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] - 10560*MT2*MW2^3*MZ2^8*Pi^2*
      CHq3[3, 3] - 222336*MT2^6*MW2^5*MZ2*CHu[1, 1] + 
     1334016*MT2^5*MW2^6*MZ2*CHu[1, 1] - 3335040*MT2^4*MW2^7*MZ2*CHu[1, 1] + 
     4446720*MT2^3*MW2^8*MZ2*CHu[1, 1] - 3335040*MT2^2*MW2^9*MZ2*CHu[1, 1] + 
     1334016*MT2*MW2^10*MZ2*CHu[1, 1] - 222336*MW2^11*MZ2*CHu[1, 1] - 
     864*MH2*MT2^6*MW2^3*MZ2^2*CHu[1, 1] - 15552*MT2^7*MW2^3*MZ2^2*
      CHu[1, 1] + 5184*MH2*MT2^5*MW2^4*MZ2^2*CHu[1, 1] + 
     1051776*MT2^6*MW2^4*MZ2^2*CHu[1, 1] - 12960*MH2*MT2^4*MW2^5*MZ2^2*
      CHu[1, 1] - 6206400*MT2^5*MW2^5*MZ2^2*CHu[1, 1] + 
     17280*MH2*MT2^3*MW2^6*MZ2^2*CHu[1, 1] + 15355008*MT2^4*MW2^6*MZ2^2*
      CHu[1, 1] - 12960*MH2*MT2^2*MW2^7*MZ2^2*CHu[1, 1] - 
     19847232*MT2^3*MW2^7*MZ2^2*CHu[1, 1] + 5184*MH2*MT2*MW2^8*MZ2^2*
      CHu[1, 1] + 14025600*MT2^2*MW2^8*MZ2^2*CHu[1, 1] - 
     864*MH2*MW2^9*MZ2^2*CHu[1, 1] - 5099328*MT2*MW2^9*MZ2^2*CHu[1, 1] + 
     736128*MW2^10*MZ2^2*CHu[1, 1] + 2160*MH2*MT2^6*MW2^2*MZ2^3*CHu[1, 1] + 
     38880*MT2^7*MW2^2*MZ2^3*CHu[1, 1] - 13824*MH2*MT2^5*MW2^3*MZ2^3*
      CHu[1, 1] - 1837296*MT2^6*MW2^3*MZ2^3*CHu[1, 1] + 
     34992*MH2*MT2^4*MW2^4*MZ2^3*CHu[1, 1] + 11119104*MT2^5*MW2^4*MZ2^3*
      CHu[1, 1] - 44928*MH2*MT2^3*MW2^5*MZ2^3*CHu[1, 1] - 
     27511056*MT2^4*MW2^5*MZ2^3*CHu[1, 1] + 30672*MH2*MT2^2*MW2^6*MZ2^3*
      CHu[1, 1] + 34015968*MT2^3*MW2^6*MZ2^3*CHu[1, 1] - 
     10368*MH2*MT2*MW2^7*MZ2^3*CHu[1, 1] - 21651984*MT2^2*MW2^7*MZ2^3*
      CHu[1, 1] + 1296*MH2*MW2^8*MZ2^3*CHu[1, 1] + 6456384*MT2*MW2^8*MZ2^3*
      CHu[1, 1] - 630000*MW2^9*MZ2^3*CHu[1, 1] - 1836*MH2*MT2^6*MW2*MZ2^4*
      CHu[1, 1] - 33048*MT2^7*MW2*MZ2^4*CHu[1, 1] + 
     13176*MH2*MT2^5*MW2^2*MZ2^4*CHu[1, 1] + 1505304*MT2^6*MW2^2*MZ2^4*
      CHu[1, 1] - 34020*MH2*MT2^4*MW2^3*MZ2^4*CHu[1, 1] - 
     9809640*MT2^5*MW2^3*MZ2^4*CHu[1, 1] + 40176*MH2*MT2^3*MW2^4*MZ2^4*
      CHu[1, 1] + 24510600*MT2^4*MW2^4*MZ2^4*CHu[1, 1] - 
     21492*MH2*MT2^2*MW2^5*MZ2^4*CHu[1, 1] - 27968040*MT2^3*MW2^5*MZ2^4*
      CHu[1, 1] + 3672*MH2*MT2*MW2^6*MZ2^4*CHu[1, 1] + 
     13994280*MT2^2*MW2^6*MZ2^4*CHu[1, 1] + 324*MH2*MW2^7*MZ2^4*CHu[1, 1] - 
     1879128*MT2*MW2^7*MZ2^4*CHu[1, 1] - 320328*MW2^8*MZ2^4*CHu[1, 1] + 
     540*MH2*MT2^6*MZ2^5*CHu[1, 1] + 9720*MT2^7*MZ2^5*CHu[1, 1] - 
     5076*MH2*MT2^5*MW2*MZ2^5*CHu[1, 1] - 575568*MT2^6*MW2*MZ2^5*CHu[1, 1] + 
     13608*MH2*MT2^4*MW2^2*MZ2^5*CHu[1, 1] + 4418280*MT2^5*MW2^2*MZ2^5*
      CHu[1, 1] - 12312*MH2*MT2^3*MW2^3*MZ2^5*CHu[1, 1] - 
     11289024*MT2^4*MW2^3*MZ2^5*CHu[1, 1] + 108*MH2*MT2^2*MW2^4*MZ2^5*
      CHu[1, 1] + 10633752*MT2^3*MW2^4*MZ2^5*CHu[1, 1] + 
     4428*MH2*MT2*MW2^5*MZ2^5*CHu[1, 1] - 1470096*MT2^2*MW2^5*MZ2^5*
      CHu[1, 1] - 1296*MH2*MW2^6*MZ2^5*CHu[1, 1] - 2511000*MT2*MW2^6*MZ2^5*
      CHu[1, 1] + 783936*MW2^7*MZ2^5*CHu[1, 1] + 540*MH2*MT2^5*MZ2^6*
      CHu[1, 1] + 78120*MT2^6*MZ2^6*CHu[1, 1] - 1620*MH2*MT2^4*MW2*MZ2^6*
      CHu[1, 1] - 923760*MT2^5*MW2*MZ2^6*CHu[1, 1] - 
     756*MH2*MT2^3*MW2^2*MZ2^6*CHu[1, 1] + 2464992*MT2^4*MW2^2*MZ2^6*
      CHu[1, 1] + 4752*MH2*MT2^2*MW2^3*MZ2^6*CHu[1, 1] - 
     982728*MT2^3*MW2^3*MZ2^6*CHu[1, 1] - 3456*MH2*MT2*MW2^4*MZ2^6*
      CHu[1, 1] - 2540880*MT2^2*MW2^4*MZ2^6*CHu[1, 1] + 
     540*MH2*MW2^5*MZ2^6*CHu[1, 1] + 2320056*MT2*MW2^5*MZ2^6*CHu[1, 1] - 
     415800*MW2^6*MZ2^6*CHu[1, 1] + 68400*MT2^5*MZ2^7*CHu[1, 1] + 
     540*MH2*MT2^3*MW2*MZ2^7*CHu[1, 1] - 195480*MT2^4*MW2*MZ2^7*CHu[1, 1] - 
     1080*MH2*MT2^2*MW2^2*MZ2^7*CHu[1, 1] - 366840*MT2^3*MW2^2*MZ2^7*
      CHu[1, 1] + 540*MH2*MT2*MW2^3*MZ2^7*CHu[1, 1] + 
     1114920*MT2^2*MW2^3*MZ2^7*CHu[1, 1] - 689400*MT2*MW2^4*MZ2^7*CHu[1, 1] + 
     68400*MW2^5*MZ2^7*CHu[1, 1] + 68400*MT2^3*MW2*MZ2^8*CHu[1, 1] - 
     136800*MT2^2*MW2^2*MZ2^8*CHu[1, 1] + 68400*MT2*MW2^3*MZ2^8*CHu[1, 1] + 
     30720*MT2^6*MW2^5*MZ2*Pi^2*CHu[1, 1] - 184320*MT2^5*MW2^6*MZ2*Pi^2*
      CHu[1, 1] + 460800*MT2^4*MW2^7*MZ2*Pi^2*CHu[1, 1] - 
     614400*MT2^3*MW2^8*MZ2*Pi^2*CHu[1, 1] + 460800*MT2^2*MW2^9*MZ2*Pi^2*
      CHu[1, 1] - 184320*MT2*MW2^10*MZ2*Pi^2*CHu[1, 1] + 
     30720*MW2^11*MZ2*Pi^2*CHu[1, 1] - 117504*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHu[1, 1] + 735744*MT2^5*MW2^5*MZ2^2*Pi^2*CHu[1, 1] - 
     1854720*MT2^4*MW2^6*MZ2^2*Pi^2*CHu[1, 1] + 2411520*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHu[1, 1] - 1701120*MT2^2*MW2^8*MZ2^2*Pi^2*CHu[1, 1] + 
     612864*MT2*MW2^9*MZ2^2*Pi^2*CHu[1, 1] - 86784*MW2^10*MZ2^2*Pi^2*
      CHu[1, 1] + 180480*MT2^6*MW2^3*MZ2^3*Pi^2*CHu[1, 1] - 
     1200384*MT2^5*MW2^4*MZ2^3*Pi^2*CHu[1, 1] + 3059712*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHu[1, 1] - 3813888*MT2^3*MW2^6*MZ2^3*Pi^2*CHu[1, 1] + 
     2410752*MT2^2*MW2^7*MZ2^3*Pi^2*CHu[1, 1] - 699648*MT2*MW2^8*MZ2^3*Pi^2*
      CHu[1, 1] + 62976*MW2^9*MZ2^3*Pi^2*CHu[1, 1] - 
     139296*MT2^6*MW2^2*MZ2^4*Pi^2*CHu[1, 1] + 1016256*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHu[1, 1] - 2630880*MT2^4*MW2^4*MZ2^4*Pi^2*CHu[1, 1] + 
     3029376*MT2^3*MW2^5*MZ2^4*Pi^2*CHu[1, 1] - 1493472*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHu[1, 1] + 176832*MT2*MW2^7*MZ2^4*Pi^2*CHu[1, 1] + 
     41184*MW2^8*MZ2^4*Pi^2*CHu[1, 1] + 54000*MT2^6*MW2*MZ2^5*Pi^2*
      CHu[1, 1] - 463296*MT2^5*MW2^2*MZ2^5*Pi^2*CHu[1, 1] + 
     1227888*MT2^4*MW2^3*MZ2^5*Pi^2*CHu[1, 1] - 1178112*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHu[1, 1] + 170448*MT2^2*MW2^5*MZ2^5*Pi^2*CHu[1, 1] + 
     274368*MT2*MW2^6*MZ2^5*Pi^2*CHu[1, 1] - 85296*MW2^7*MZ2^5*Pi^2*
      CHu[1, 1] - 8400*MT2^6*MZ2^6*Pi^2*CHu[1, 1] + 
     104400*MT2^5*MW2*MZ2^6*Pi^2*CHu[1, 1] - 288000*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHu[1, 1] + 136704*MT2^3*MW2^3*MZ2^6*Pi^2*CHu[1, 1] + 
     260592*MT2^2*MW2^4*MZ2^6*Pi^2*CHu[1, 1] - 250896*MT2*MW2^5*MZ2^6*Pi^2*
      CHu[1, 1] + 45600*MW2^6*MZ2^6*Pi^2*CHu[1, 1] - 
     8400*MT2^5*MZ2^7*Pi^2*CHu[1, 1] + 25200*MT2^4*MW2*MZ2^7*Pi^2*CHu[1, 1] + 
     37200*MT2^3*MW2^2*MZ2^7*Pi^2*CHu[1, 1] - 124800*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHu[1, 1] + 79200*MT2*MW2^4*MZ2^7*Pi^2*CHu[1, 1] - 
     8400*MW2^5*MZ2^7*Pi^2*CHu[1, 1] - 8400*MT2^3*MW2*MZ2^8*Pi^2*CHu[1, 1] + 
     16800*MT2^2*MW2^2*MZ2^8*Pi^2*CHu[1, 1] - 8400*MT2*MW2^3*MZ2^8*Pi^2*
      CHu[1, 1] - 222336*MT2^6*MW2^5*MZ2*CHu[2, 2] + 
     1334016*MT2^5*MW2^6*MZ2*CHu[2, 2] - 3335040*MT2^4*MW2^7*MZ2*CHu[2, 2] + 
     4446720*MT2^3*MW2^8*MZ2*CHu[2, 2] - 3335040*MT2^2*MW2^9*MZ2*CHu[2, 2] + 
     1334016*MT2*MW2^10*MZ2*CHu[2, 2] - 222336*MW2^11*MZ2*CHu[2, 2] - 
     864*MH2*MT2^6*MW2^3*MZ2^2*CHu[2, 2] - 15552*MT2^7*MW2^3*MZ2^2*
      CHu[2, 2] + 5184*MH2*MT2^5*MW2^4*MZ2^2*CHu[2, 2] + 
     1051776*MT2^6*MW2^4*MZ2^2*CHu[2, 2] - 12960*MH2*MT2^4*MW2^5*MZ2^2*
      CHu[2, 2] - 6206400*MT2^5*MW2^5*MZ2^2*CHu[2, 2] + 
     17280*MH2*MT2^3*MW2^6*MZ2^2*CHu[2, 2] + 15355008*MT2^4*MW2^6*MZ2^2*
      CHu[2, 2] - 12960*MH2*MT2^2*MW2^7*MZ2^2*CHu[2, 2] - 
     19847232*MT2^3*MW2^7*MZ2^2*CHu[2, 2] + 5184*MH2*MT2*MW2^8*MZ2^2*
      CHu[2, 2] + 14025600*MT2^2*MW2^8*MZ2^2*CHu[2, 2] - 
     864*MH2*MW2^9*MZ2^2*CHu[2, 2] - 5099328*MT2*MW2^9*MZ2^2*CHu[2, 2] + 
     736128*MW2^10*MZ2^2*CHu[2, 2] + 2160*MH2*MT2^6*MW2^2*MZ2^3*CHu[2, 2] + 
     38880*MT2^7*MW2^2*MZ2^3*CHu[2, 2] - 13824*MH2*MT2^5*MW2^3*MZ2^3*
      CHu[2, 2] - 1837296*MT2^6*MW2^3*MZ2^3*CHu[2, 2] + 
     34992*MH2*MT2^4*MW2^4*MZ2^3*CHu[2, 2] + 11119104*MT2^5*MW2^4*MZ2^3*
      CHu[2, 2] - 44928*MH2*MT2^3*MW2^5*MZ2^3*CHu[2, 2] - 
     27511056*MT2^4*MW2^5*MZ2^3*CHu[2, 2] + 30672*MH2*MT2^2*MW2^6*MZ2^3*
      CHu[2, 2] + 34015968*MT2^3*MW2^6*MZ2^3*CHu[2, 2] - 
     10368*MH2*MT2*MW2^7*MZ2^3*CHu[2, 2] - 21651984*MT2^2*MW2^7*MZ2^3*
      CHu[2, 2] + 1296*MH2*MW2^8*MZ2^3*CHu[2, 2] + 6456384*MT2*MW2^8*MZ2^3*
      CHu[2, 2] - 630000*MW2^9*MZ2^3*CHu[2, 2] - 1836*MH2*MT2^6*MW2*MZ2^4*
      CHu[2, 2] - 33048*MT2^7*MW2*MZ2^4*CHu[2, 2] + 
     13176*MH2*MT2^5*MW2^2*MZ2^4*CHu[2, 2] + 1505304*MT2^6*MW2^2*MZ2^4*
      CHu[2, 2] - 34020*MH2*MT2^4*MW2^3*MZ2^4*CHu[2, 2] - 
     9809640*MT2^5*MW2^3*MZ2^4*CHu[2, 2] + 40176*MH2*MT2^3*MW2^4*MZ2^4*
      CHu[2, 2] + 24510600*MT2^4*MW2^4*MZ2^4*CHu[2, 2] - 
     21492*MH2*MT2^2*MW2^5*MZ2^4*CHu[2, 2] - 27968040*MT2^3*MW2^5*MZ2^4*
      CHu[2, 2] + 3672*MH2*MT2*MW2^6*MZ2^4*CHu[2, 2] + 
     13994280*MT2^2*MW2^6*MZ2^4*CHu[2, 2] + 324*MH2*MW2^7*MZ2^4*CHu[2, 2] - 
     1879128*MT2*MW2^7*MZ2^4*CHu[2, 2] - 320328*MW2^8*MZ2^4*CHu[2, 2] + 
     540*MH2*MT2^6*MZ2^5*CHu[2, 2] + 9720*MT2^7*MZ2^5*CHu[2, 2] - 
     5076*MH2*MT2^5*MW2*MZ2^5*CHu[2, 2] - 575568*MT2^6*MW2*MZ2^5*CHu[2, 2] + 
     13608*MH2*MT2^4*MW2^2*MZ2^5*CHu[2, 2] + 4418280*MT2^5*MW2^2*MZ2^5*
      CHu[2, 2] - 12312*MH2*MT2^3*MW2^3*MZ2^5*CHu[2, 2] - 
     11289024*MT2^4*MW2^3*MZ2^5*CHu[2, 2] + 108*MH2*MT2^2*MW2^4*MZ2^5*
      CHu[2, 2] + 10633752*MT2^3*MW2^4*MZ2^5*CHu[2, 2] + 
     4428*MH2*MT2*MW2^5*MZ2^5*CHu[2, 2] - 1470096*MT2^2*MW2^5*MZ2^5*
      CHu[2, 2] - 1296*MH2*MW2^6*MZ2^5*CHu[2, 2] - 2511000*MT2*MW2^6*MZ2^5*
      CHu[2, 2] + 783936*MW2^7*MZ2^5*CHu[2, 2] + 540*MH2*MT2^5*MZ2^6*
      CHu[2, 2] + 78120*MT2^6*MZ2^6*CHu[2, 2] - 1620*MH2*MT2^4*MW2*MZ2^6*
      CHu[2, 2] - 923760*MT2^5*MW2*MZ2^6*CHu[2, 2] - 
     756*MH2*MT2^3*MW2^2*MZ2^6*CHu[2, 2] + 2464992*MT2^4*MW2^2*MZ2^6*
      CHu[2, 2] + 4752*MH2*MT2^2*MW2^3*MZ2^6*CHu[2, 2] - 
     982728*MT2^3*MW2^3*MZ2^6*CHu[2, 2] - 3456*MH2*MT2*MW2^4*MZ2^6*
      CHu[2, 2] - 2540880*MT2^2*MW2^4*MZ2^6*CHu[2, 2] + 
     540*MH2*MW2^5*MZ2^6*CHu[2, 2] + 2320056*MT2*MW2^5*MZ2^6*CHu[2, 2] - 
     415800*MW2^6*MZ2^6*CHu[2, 2] + 68400*MT2^5*MZ2^7*CHu[2, 2] + 
     540*MH2*MT2^3*MW2*MZ2^7*CHu[2, 2] - 195480*MT2^4*MW2*MZ2^7*CHu[2, 2] - 
     1080*MH2*MT2^2*MW2^2*MZ2^7*CHu[2, 2] - 366840*MT2^3*MW2^2*MZ2^7*
      CHu[2, 2] + 540*MH2*MT2*MW2^3*MZ2^7*CHu[2, 2] + 
     1114920*MT2^2*MW2^3*MZ2^7*CHu[2, 2] - 689400*MT2*MW2^4*MZ2^7*CHu[2, 2] + 
     68400*MW2^5*MZ2^7*CHu[2, 2] + 68400*MT2^3*MW2*MZ2^8*CHu[2, 2] - 
     136800*MT2^2*MW2^2*MZ2^8*CHu[2, 2] + 68400*MT2*MW2^3*MZ2^8*CHu[2, 2] + 
     30720*MT2^6*MW2^5*MZ2*Pi^2*CHu[2, 2] - 184320*MT2^5*MW2^6*MZ2*Pi^2*
      CHu[2, 2] + 460800*MT2^4*MW2^7*MZ2*Pi^2*CHu[2, 2] - 
     614400*MT2^3*MW2^8*MZ2*Pi^2*CHu[2, 2] + 460800*MT2^2*MW2^9*MZ2*Pi^2*
      CHu[2, 2] - 184320*MT2*MW2^10*MZ2*Pi^2*CHu[2, 2] + 
     30720*MW2^11*MZ2*Pi^2*CHu[2, 2] - 117504*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHu[2, 2] + 735744*MT2^5*MW2^5*MZ2^2*Pi^2*CHu[2, 2] - 
     1854720*MT2^4*MW2^6*MZ2^2*Pi^2*CHu[2, 2] + 2411520*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHu[2, 2] - 1701120*MT2^2*MW2^8*MZ2^2*Pi^2*CHu[2, 2] + 
     612864*MT2*MW2^9*MZ2^2*Pi^2*CHu[2, 2] - 86784*MW2^10*MZ2^2*Pi^2*
      CHu[2, 2] + 180480*MT2^6*MW2^3*MZ2^3*Pi^2*CHu[2, 2] - 
     1200384*MT2^5*MW2^4*MZ2^3*Pi^2*CHu[2, 2] + 3059712*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHu[2, 2] - 3813888*MT2^3*MW2^6*MZ2^3*Pi^2*CHu[2, 2] + 
     2410752*MT2^2*MW2^7*MZ2^3*Pi^2*CHu[2, 2] - 699648*MT2*MW2^8*MZ2^3*Pi^2*
      CHu[2, 2] + 62976*MW2^9*MZ2^3*Pi^2*CHu[2, 2] - 
     139296*MT2^6*MW2^2*MZ2^4*Pi^2*CHu[2, 2] + 1016256*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHu[2, 2] - 2630880*MT2^4*MW2^4*MZ2^4*Pi^2*CHu[2, 2] + 
     3029376*MT2^3*MW2^5*MZ2^4*Pi^2*CHu[2, 2] - 1493472*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHu[2, 2] + 176832*MT2*MW2^7*MZ2^4*Pi^2*CHu[2, 2] + 
     41184*MW2^8*MZ2^4*Pi^2*CHu[2, 2] + 54000*MT2^6*MW2*MZ2^5*Pi^2*
      CHu[2, 2] - 463296*MT2^5*MW2^2*MZ2^5*Pi^2*CHu[2, 2] + 
     1227888*MT2^4*MW2^3*MZ2^5*Pi^2*CHu[2, 2] - 1178112*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHu[2, 2] + 170448*MT2^2*MW2^5*MZ2^5*Pi^2*CHu[2, 2] + 
     274368*MT2*MW2^6*MZ2^5*Pi^2*CHu[2, 2] - 85296*MW2^7*MZ2^5*Pi^2*
      CHu[2, 2] - 8400*MT2^6*MZ2^6*Pi^2*CHu[2, 2] + 
     104400*MT2^5*MW2*MZ2^6*Pi^2*CHu[2, 2] - 288000*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHu[2, 2] + 136704*MT2^3*MW2^3*MZ2^6*Pi^2*CHu[2, 2] + 
     260592*MT2^2*MW2^4*MZ2^6*Pi^2*CHu[2, 2] - 250896*MT2*MW2^5*MZ2^6*Pi^2*
      CHu[2, 2] + 45600*MW2^6*MZ2^6*Pi^2*CHu[2, 2] - 
     8400*MT2^5*MZ2^7*Pi^2*CHu[2, 2] + 25200*MT2^4*MW2*MZ2^7*Pi^2*CHu[2, 2] + 
     37200*MT2^3*MW2^2*MZ2^7*Pi^2*CHu[2, 2] - 124800*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHu[2, 2] + 79200*MT2*MW2^4*MZ2^7*Pi^2*CHu[2, 2] - 
     8400*MW2^5*MZ2^7*Pi^2*CHu[2, 2] - 8400*MT2^3*MW2*MZ2^8*Pi^2*CHu[2, 2] + 
     16800*MT2^2*MW2^2*MZ2^8*Pi^2*CHu[2, 2] - 8400*MT2*MW2^3*MZ2^8*Pi^2*
      CHu[2, 2] - 2592*MT2^7*MW2^3*MZ2^2*CHu[3, 3] + 
     15552*MT2^6*MW2^4*MZ2^2*CHu[3, 3] - 38880*MT2^5*MW2^5*MZ2^2*CHu[3, 3] + 
     51840*MT2^4*MW2^6*MZ2^2*CHu[3, 3] - 38880*MT2^3*MW2^7*MZ2^2*CHu[3, 3] + 
     15552*MT2^2*MW2^8*MZ2^2*CHu[3, 3] - 2592*MT2*MW2^9*MZ2^2*CHu[3, 3] + 
     2592*MT2^7*MW2^2*MZ2^3*CHu[3, 3] - 18144*MT2^6*MW2^3*MZ2^3*CHu[3, 3] + 
     46656*MT2^5*MW2^4*MZ2^3*CHu[3, 3] - 57024*MT2^4*MW2^5*MZ2^3*CHu[3, 3] + 
     33696*MT2^3*MW2^6*MZ2^3*CHu[3, 3] - 7776*MT2^2*MW2^7*MZ2^3*CHu[3, 3] + 
     324*MT2^7*MW2*MZ2^4*CHu[3, 3] + 648*MT2^6*MW2^2*MZ2^4*CHu[3, 3] - 
     2916*MT2^5*MW2^3*MZ2^4*CHu[3, 3] - 3888*MT2^4*MW2^4*MZ2^4*CHu[3, 3] + 
     15228*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 12312*MT2^2*MW2^6*MZ2^4*CHu[3, 3] + 
     2916*MT2*MW2^7*MZ2^4*CHu[3, 3] - 810*MT2^7*MZ2^5*CHu[3, 3] + 
     5184*MT2^6*MW2*MZ2^5*CHu[3, 3] - 13122*MT2^5*MW2^2*MZ2^5*CHu[3, 3] + 
     19440*MT2^4*MW2^3*MZ2^5*CHu[3, 3] - 16686*MT2^3*MW2^4*MZ2^5*CHu[3, 3] + 
     6480*MT2^2*MW2^5*MZ2^5*CHu[3, 3] - 486*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
     810*MT2^6*MZ2^6*CHu[3, 3] + 2430*MT2^5*MW2*MZ2^6*CHu[3, 3] - 
     1296*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 2268*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 
     2754*MT2^2*MW2^4*MZ2^6*CHu[3, 3] - 810*MT2*MW2^5*MZ2^6*CHu[3, 3] - 
     810*MT2^4*MW2*MZ2^7*CHu[3, 3] + 1620*MT2^3*MW2^2*MZ2^7*CHu[3, 3] - 
     810*MT2^2*MW2^3*MZ2^7*CHu[3, 3])/(1296*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (B0i[bb0, 0, 0, MW2]*(1152*MH2*MT2^7*MW2^7*CHd[1, 1] - 
      8064*MH2*MT2^6*MW2^8*CHd[1, 1] - 1152*MT2^7*MW2^8*CHd[1, 1] + 
      24192*MH2*MT2^5*MW2^9*CHd[1, 1] + 8064*MT2^6*MW2^9*CHd[1, 1] - 
      40320*MH2*MT2^4*MW2^10*CHd[1, 1] - 24192*MT2^5*MW2^10*CHd[1, 1] + 
      40320*MH2*MT2^3*MW2^11*CHd[1, 1] + 40320*MT2^4*MW2^11*CHd[1, 1] - 
      24192*MH2*MT2^2*MW2^12*CHd[1, 1] - 40320*MT2^3*MW2^12*CHd[1, 1] + 
      8064*MH2*MT2*MW2^13*CHd[1, 1] + 24192*MT2^2*MW2^13*CHd[1, 1] - 
      1152*MH2*MW2^14*CHd[1, 1] - 8064*MT2*MW2^14*CHd[1, 1] + 
      1152*MW2^15*CHd[1, 1] - 3264*MH2*MT2^7*MW2^6*MZ2*CHd[1, 1] + 
      24000*MH2*MT2^6*MW2^7*MZ2*CHd[1, 1] + 3264*MT2^7*MW2^7*MZ2*CHd[1, 1] - 
      73152*MH2*MT2^5*MW2^8*MZ2*CHd[1, 1] - 24000*MT2^6*MW2^8*MZ2*CHd[1, 1] + 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[1, 1] + 73152*MT2^5*MW2^9*MZ2*
       CHd[1, 1] - 114240*MH2*MT2^3*MW2^10*MZ2*CHd[1, 1] - 
      120000*MT2^4*MW2^10*MZ2*CHd[1, 1] + 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[1, 1] + 114240*MT2^3*MW2^11*MZ2*CHd[1, 1] - 
      18240*MH2*MT2*MW2^12*MZ2*CHd[1, 1] - 62784*MT2^2*MW2^12*MZ2*CHd[1, 1] + 
      2112*MH2*MW2^13*MZ2*CHd[1, 1] + 18240*MT2*MW2^13*MZ2*CHd[1, 1] - 
      2112*MW2^14*MZ2*CHd[1, 1] + 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[1, 1] - 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[1, 1] - 816*MT2^7*MW2^6*MZ2^2*
       CHd[1, 1] + 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[1, 1] + 
      8976*MT2^6*MW2^7*MZ2^2*CHd[1, 1] - 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[1, 1] - 30192*MT2^5*MW2^8*MZ2^2*CHd[1, 1] + 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[1, 1] + 43728*MT2^4*MW2^9*MZ2^2*
       CHd[1, 1] - 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[1, 1] - 
      25104*MT2^3*MW2^10*MZ2^2*CHd[1, 1] - 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[1, 1] - 2640*MT2^2*MW2^11*MZ2^2*CHd[1, 1] + 
      2016*MH2*MW2^12*MZ2^2*CHd[1, 1] + 8496*MT2*MW2^12*MZ2^2*CHd[1, 1] - 
      2448*MW2^13*MZ2^2*CHd[1, 1] + 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[1, 1] - 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[1, 1] - 7200*MT2^7*MW2^5*MZ2^3*
       CHd[1, 1] + 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[1, 1] + 
      49584*MT2^6*MW2^6*MZ2^3*CHd[1, 1] - 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[1, 1] - 147936*MT2^5*MW2^7*MZ2^3*CHd[1, 1] + 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[1, 1] + 251184*MT2^4*MW2^8*MZ2^3*
       CHd[1, 1] - 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[1, 1] - 
      261792*MT2^3*MW2^9*MZ2^3*CHd[1, 1] + 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[1, 1] + 165072*MT2^2*MW2^10*MZ2^3*CHd[1, 1] - 
      6936*MH2*MW2^11*MZ2^3*CHd[1, 1] - 56928*MT2*MW2^11*MZ2^3*CHd[1, 1] + 
      8016*MW2^12*MZ2^3*CHd[1, 1] - 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[1, 1] + 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[1, 1] + 10908*MT2^7*MW2^4*MZ2^4*
       CHd[1, 1] - 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[1, 1] - 
      83556*MT2^6*MW2^5*MZ2^4*CHd[1, 1] + 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[1, 1] + 257868*MT2^5*MW2^6*MZ2^4*CHd[1, 1] - 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[1, 1] - 418596*MT2^4*MW2^7*MZ2^4*
       CHd[1, 1] + 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[1, 1] + 
      384228*MT2^3*MW2^8*MZ2^4*CHd[1, 1] - 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[1, 1] - 195516*MT2^2*MW2^9*MZ2^4*CHd[1, 1] + 
      3222*MH2*MW2^10*MZ2^4*CHd[1, 1] + 48372*MT2*MW2^10*MZ2^4*CHd[1, 1] - 
      3708*MW2^11*MZ2^4*CHd[1, 1] + 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[1, 1] - 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[1, 1] - 6414*MT2^7*MW2^3*MZ2^5*
       CHd[1, 1] + 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[1, 1] + 
      55806*MT2^6*MW2^4*MZ2^5*CHd[1, 1] - 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[1, 1] - 178326*MT2^5*MW2^5*MZ2^5*CHd[1, 1] + 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[1, 1] + 271830*MT2^4*MW2^6*MZ2^5*
       CHd[1, 1] - 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[1, 1] - 
      202890*MT2^3*MW2^7*MZ2^5*CHd[1, 1] - 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[1, 1] + 58554*MT2^2*MW2^8*MZ2^5*CHd[1, 1] + 
      3684*MH2*MW2^9*MZ2^5*CHd[1, 1] + 5934*MT2*MW2^9*MZ2^5*CHd[1, 1] - 
      4494*MW2^10*MZ2^5*CHd[1, 1] - 1140*MH2*MT2^7*MW2*MZ2^6*CHd[1, 1] + 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[1, 1] + 1410*MT2^7*MW2^2*MZ2^6*
       CHd[1, 1] - 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[1, 1] - 
      16284*MT2^6*MW2^3*MZ2^6*CHd[1, 1] + 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[1, 1] + 55266*MT2^5*MW2^4*MZ2^6*CHd[1, 1] - 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[1, 1] - 70512*MT2^4*MW2^5*MZ2^6*
       CHd[1, 1] - 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[1, 1] + 
      16626*MT2^3*MW2^6*MZ2^6*CHd[1, 1] + 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[1, 1] + 35184*MT2^2*MW2^7*MZ2^6*CHd[1, 1] - 
      4086*MH2*MW2^8*MZ2^6*CHd[1, 1] - 26694*MT2*MW2^8*MZ2^6*CHd[1, 1] + 
      5004*MW2^9*MZ2^6*CHd[1, 1] - 1140*MH2*MT2^6*MW2*MZ2^7*CHd[1, 1] + 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[1, 1] + 1410*MT2^6*MW2^2*MZ2^7*
       CHd[1, 1] - 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[1, 1] - 
      5640*MT2^5*MW2^3*MZ2^7*CHd[1, 1] - 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[1, 1] + 636*MT2^4*MW2^4*MZ2^7*CHd[1, 1] + 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[1, 1] + 19242*MT2^3*MW2^5*MZ2^7*
       CHd[1, 1] - 9786*MH2*MT2*MW2^6*MZ2^7*CHd[1, 1] - 
      26292*MT2^2*MW2^6*MZ2^7*CHd[1, 1] + 1140*MH2*MW2^7*MZ2^7*CHd[1, 1] + 
      12054*MT2*MW2^7*MZ2^7*CHd[1, 1] - 1410*MW2^8*MZ2^7*CHd[1, 1] - 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[1, 1] + 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[1, 1] + 1410*MT2^4*MW2^3*MZ2^8*CHd[1, 1] - 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[1, 1] - 4230*MT2^3*MW2^4*MZ2^8*
       CHd[1, 1] + 1140*MH2*MT2*MW2^5*MZ2^8*CHd[1, 1] + 
      4230*MT2^2*MW2^5*MZ2^8*CHd[1, 1] - 1410*MT2*MW2^6*MZ2^8*CHd[1, 1] + 
      1152*MH2*MT2^7*MW2^7*CHd[2, 2] - 8064*MH2*MT2^6*MW2^8*CHd[2, 2] - 
      1152*MT2^7*MW2^8*CHd[2, 2] + 24192*MH2*MT2^5*MW2^9*CHd[2, 2] + 
      8064*MT2^6*MW2^9*CHd[2, 2] - 40320*MH2*MT2^4*MW2^10*CHd[2, 2] - 
      24192*MT2^5*MW2^10*CHd[2, 2] + 40320*MH2*MT2^3*MW2^11*CHd[2, 2] + 
      40320*MT2^4*MW2^11*CHd[2, 2] - 24192*MH2*MT2^2*MW2^12*CHd[2, 2] - 
      40320*MT2^3*MW2^12*CHd[2, 2] + 8064*MH2*MT2*MW2^13*CHd[2, 2] + 
      24192*MT2^2*MW2^13*CHd[2, 2] - 1152*MH2*MW2^14*CHd[2, 2] - 
      8064*MT2*MW2^14*CHd[2, 2] + 1152*MW2^15*CHd[2, 2] - 
      3264*MH2*MT2^7*MW2^6*MZ2*CHd[2, 2] + 24000*MH2*MT2^6*MW2^7*MZ2*
       CHd[2, 2] + 3264*MT2^7*MW2^7*MZ2*CHd[2, 2] - 73152*MH2*MT2^5*MW2^8*MZ2*
       CHd[2, 2] - 24000*MT2^6*MW2^8*MZ2*CHd[2, 2] + 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[2, 2] + 73152*MT2^5*MW2^9*MZ2*
       CHd[2, 2] - 114240*MH2*MT2^3*MW2^10*MZ2*CHd[2, 2] - 
      120000*MT2^4*MW2^10*MZ2*CHd[2, 2] + 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[2, 2] + 114240*MT2^3*MW2^11*MZ2*CHd[2, 2] - 
      18240*MH2*MT2*MW2^12*MZ2*CHd[2, 2] - 62784*MT2^2*MW2^12*MZ2*CHd[2, 2] + 
      2112*MH2*MW2^13*MZ2*CHd[2, 2] + 18240*MT2*MW2^13*MZ2*CHd[2, 2] - 
      2112*MW2^14*MZ2*CHd[2, 2] + 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[2, 2] - 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[2, 2] - 816*MT2^7*MW2^6*MZ2^2*
       CHd[2, 2] + 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[2, 2] + 
      8976*MT2^6*MW2^7*MZ2^2*CHd[2, 2] - 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[2, 2] - 30192*MT2^5*MW2^8*MZ2^2*CHd[2, 2] + 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[2, 2] + 43728*MT2^4*MW2^9*MZ2^2*
       CHd[2, 2] - 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[2, 2] - 
      25104*MT2^3*MW2^10*MZ2^2*CHd[2, 2] - 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[2, 2] - 2640*MT2^2*MW2^11*MZ2^2*CHd[2, 2] + 
      2016*MH2*MW2^12*MZ2^2*CHd[2, 2] + 8496*MT2*MW2^12*MZ2^2*CHd[2, 2] - 
      2448*MW2^13*MZ2^2*CHd[2, 2] + 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[2, 2] - 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[2, 2] - 7200*MT2^7*MW2^5*MZ2^3*
       CHd[2, 2] + 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[2, 2] + 
      49584*MT2^6*MW2^6*MZ2^3*CHd[2, 2] - 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[2, 2] - 147936*MT2^5*MW2^7*MZ2^3*CHd[2, 2] + 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[2, 2] + 251184*MT2^4*MW2^8*MZ2^3*
       CHd[2, 2] - 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[2, 2] - 
      261792*MT2^3*MW2^9*MZ2^3*CHd[2, 2] + 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[2, 2] + 165072*MT2^2*MW2^10*MZ2^3*CHd[2, 2] - 
      6936*MH2*MW2^11*MZ2^3*CHd[2, 2] - 56928*MT2*MW2^11*MZ2^3*CHd[2, 2] + 
      8016*MW2^12*MZ2^3*CHd[2, 2] - 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[2, 2] + 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[2, 2] + 10908*MT2^7*MW2^4*MZ2^4*
       CHd[2, 2] - 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[2, 2] - 
      83556*MT2^6*MW2^5*MZ2^4*CHd[2, 2] + 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[2, 2] + 257868*MT2^5*MW2^6*MZ2^4*CHd[2, 2] - 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[2, 2] - 418596*MT2^4*MW2^7*MZ2^4*
       CHd[2, 2] + 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[2, 2] + 
      384228*MT2^3*MW2^8*MZ2^4*CHd[2, 2] - 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[2, 2] - 195516*MT2^2*MW2^9*MZ2^4*CHd[2, 2] + 
      3222*MH2*MW2^10*MZ2^4*CHd[2, 2] + 48372*MT2*MW2^10*MZ2^4*CHd[2, 2] - 
      3708*MW2^11*MZ2^4*CHd[2, 2] + 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[2, 2] - 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[2, 2] - 6414*MT2^7*MW2^3*MZ2^5*
       CHd[2, 2] + 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[2, 2] + 
      55806*MT2^6*MW2^4*MZ2^5*CHd[2, 2] - 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[2, 2] - 178326*MT2^5*MW2^5*MZ2^5*CHd[2, 2] + 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[2, 2] + 271830*MT2^4*MW2^6*MZ2^5*
       CHd[2, 2] - 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[2, 2] - 
      202890*MT2^3*MW2^7*MZ2^5*CHd[2, 2] - 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[2, 2] + 58554*MT2^2*MW2^8*MZ2^5*CHd[2, 2] + 
      3684*MH2*MW2^9*MZ2^5*CHd[2, 2] + 5934*MT2*MW2^9*MZ2^5*CHd[2, 2] - 
      4494*MW2^10*MZ2^5*CHd[2, 2] - 1140*MH2*MT2^7*MW2*MZ2^6*CHd[2, 2] + 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[2, 2] + 1410*MT2^7*MW2^2*MZ2^6*
       CHd[2, 2] - 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[2, 2] - 
      16284*MT2^6*MW2^3*MZ2^6*CHd[2, 2] + 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[2, 2] + 55266*MT2^5*MW2^4*MZ2^6*CHd[2, 2] - 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[2, 2] - 70512*MT2^4*MW2^5*MZ2^6*
       CHd[2, 2] - 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[2, 2] + 
      16626*MT2^3*MW2^6*MZ2^6*CHd[2, 2] + 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[2, 2] + 35184*MT2^2*MW2^7*MZ2^6*CHd[2, 2] - 
      4086*MH2*MW2^8*MZ2^6*CHd[2, 2] - 26694*MT2*MW2^8*MZ2^6*CHd[2, 2] + 
      5004*MW2^9*MZ2^6*CHd[2, 2] - 1140*MH2*MT2^6*MW2*MZ2^7*CHd[2, 2] + 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[2, 2] + 1410*MT2^6*MW2^2*MZ2^7*
       CHd[2, 2] - 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[2, 2] - 
      5640*MT2^5*MW2^3*MZ2^7*CHd[2, 2] - 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[2, 2] + 636*MT2^4*MW2^4*MZ2^7*CHd[2, 2] + 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[2, 2] + 19242*MT2^3*MW2^5*MZ2^7*
       CHd[2, 2] - 9786*MH2*MT2*MW2^6*MZ2^7*CHd[2, 2] - 
      26292*MT2^2*MW2^6*MZ2^7*CHd[2, 2] + 1140*MH2*MW2^7*MZ2^7*CHd[2, 2] + 
      12054*MT2*MW2^7*MZ2^7*CHd[2, 2] - 1410*MW2^8*MZ2^7*CHd[2, 2] - 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[2, 2] + 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[2, 2] + 1410*MT2^4*MW2^3*MZ2^8*CHd[2, 2] - 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[2, 2] - 4230*MT2^3*MW2^4*MZ2^8*
       CHd[2, 2] + 1140*MH2*MT2*MW2^5*MZ2^8*CHd[2, 2] + 
      4230*MT2^2*MW2^5*MZ2^8*CHd[2, 2] - 1410*MT2*MW2^6*MZ2^8*CHd[2, 2] + 
      1152*MH2*MT2^7*MW2^7*CHd[3, 3] - 8064*MH2*MT2^6*MW2^8*CHd[3, 3] - 
      1152*MT2^7*MW2^8*CHd[3, 3] + 24192*MH2*MT2^5*MW2^9*CHd[3, 3] + 
      8064*MT2^6*MW2^9*CHd[3, 3] - 40320*MH2*MT2^4*MW2^10*CHd[3, 3] - 
      24192*MT2^5*MW2^10*CHd[3, 3] + 40320*MH2*MT2^3*MW2^11*CHd[3, 3] + 
      40320*MT2^4*MW2^11*CHd[3, 3] - 24192*MH2*MT2^2*MW2^12*CHd[3, 3] - 
      40320*MT2^3*MW2^12*CHd[3, 3] + 8064*MH2*MT2*MW2^13*CHd[3, 3] + 
      24192*MT2^2*MW2^13*CHd[3, 3] - 1152*MH2*MW2^14*CHd[3, 3] - 
      8064*MT2*MW2^14*CHd[3, 3] + 1152*MW2^15*CHd[3, 3] - 
      3264*MH2*MT2^7*MW2^6*MZ2*CHd[3, 3] + 24000*MH2*MT2^6*MW2^7*MZ2*
       CHd[3, 3] + 3264*MT2^7*MW2^7*MZ2*CHd[3, 3] - 73152*MH2*MT2^5*MW2^8*MZ2*
       CHd[3, 3] - 24000*MT2^6*MW2^8*MZ2*CHd[3, 3] + 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[3, 3] + 73152*MT2^5*MW2^9*MZ2*
       CHd[3, 3] - 114240*MH2*MT2^3*MW2^10*MZ2*CHd[3, 3] - 
      120000*MT2^4*MW2^10*MZ2*CHd[3, 3] + 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[3, 3] + 114240*MT2^3*MW2^11*MZ2*CHd[3, 3] - 
      18240*MH2*MT2*MW2^12*MZ2*CHd[3, 3] - 62784*MT2^2*MW2^12*MZ2*CHd[3, 3] + 
      2112*MH2*MW2^13*MZ2*CHd[3, 3] + 18240*MT2*MW2^13*MZ2*CHd[3, 3] - 
      2112*MW2^14*MZ2*CHd[3, 3] + 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[3, 3] - 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[3, 3] - 816*MT2^7*MW2^6*MZ2^2*
       CHd[3, 3] + 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[3, 3] + 
      8976*MT2^6*MW2^7*MZ2^2*CHd[3, 3] - 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[3, 3] - 30192*MT2^5*MW2^8*MZ2^2*CHd[3, 3] + 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[3, 3] + 43728*MT2^4*MW2^9*MZ2^2*
       CHd[3, 3] - 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[3, 3] - 
      25104*MT2^3*MW2^10*MZ2^2*CHd[3, 3] - 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[3, 3] - 2640*MT2^2*MW2^11*MZ2^2*CHd[3, 3] + 
      2016*MH2*MW2^12*MZ2^2*CHd[3, 3] + 8496*MT2*MW2^12*MZ2^2*CHd[3, 3] - 
      2448*MW2^13*MZ2^2*CHd[3, 3] + 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[3, 3] - 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[3, 3] - 7200*MT2^7*MW2^5*MZ2^3*
       CHd[3, 3] + 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[3, 3] + 
      49584*MT2^6*MW2^6*MZ2^3*CHd[3, 3] - 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[3, 3] - 147936*MT2^5*MW2^7*MZ2^3*CHd[3, 3] + 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[3, 3] + 251184*MT2^4*MW2^8*MZ2^3*
       CHd[3, 3] - 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[3, 3] - 
      261792*MT2^3*MW2^9*MZ2^3*CHd[3, 3] + 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[3, 3] + 165072*MT2^2*MW2^10*MZ2^3*CHd[3, 3] - 
      6936*MH2*MW2^11*MZ2^3*CHd[3, 3] - 56928*MT2*MW2^11*MZ2^3*CHd[3, 3] + 
      8016*MW2^12*MZ2^3*CHd[3, 3] - 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[3, 3] + 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[3, 3] + 10908*MT2^7*MW2^4*MZ2^4*
       CHd[3, 3] - 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[3, 3] - 
      83556*MT2^6*MW2^5*MZ2^4*CHd[3, 3] + 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[3, 3] + 257868*MT2^5*MW2^6*MZ2^4*CHd[3, 3] - 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[3, 3] - 418596*MT2^4*MW2^7*MZ2^4*
       CHd[3, 3] + 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[3, 3] + 
      384228*MT2^3*MW2^8*MZ2^4*CHd[3, 3] - 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[3, 3] - 195516*MT2^2*MW2^9*MZ2^4*CHd[3, 3] + 
      3222*MH2*MW2^10*MZ2^4*CHd[3, 3] + 48372*MT2*MW2^10*MZ2^4*CHd[3, 3] - 
      3708*MW2^11*MZ2^4*CHd[3, 3] + 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[3, 3] - 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[3, 3] - 6414*MT2^7*MW2^3*MZ2^5*
       CHd[3, 3] + 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[3, 3] + 
      55806*MT2^6*MW2^4*MZ2^5*CHd[3, 3] - 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[3, 3] - 178326*MT2^5*MW2^5*MZ2^5*CHd[3, 3] + 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[3, 3] + 271830*MT2^4*MW2^6*MZ2^5*
       CHd[3, 3] - 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[3, 3] - 
      202890*MT2^3*MW2^7*MZ2^5*CHd[3, 3] - 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[3, 3] + 58554*MT2^2*MW2^8*MZ2^5*CHd[3, 3] + 
      3684*MH2*MW2^9*MZ2^5*CHd[3, 3] + 5934*MT2*MW2^9*MZ2^5*CHd[3, 3] - 
      4494*MW2^10*MZ2^5*CHd[3, 3] - 1140*MH2*MT2^7*MW2*MZ2^6*CHd[3, 3] + 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[3, 3] + 1410*MT2^7*MW2^2*MZ2^6*
       CHd[3, 3] - 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[3, 3] - 
      16284*MT2^6*MW2^3*MZ2^6*CHd[3, 3] + 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[3, 3] + 55266*MT2^5*MW2^4*MZ2^6*CHd[3, 3] - 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[3, 3] - 70512*MT2^4*MW2^5*MZ2^6*
       CHd[3, 3] - 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[3, 3] + 
      16626*MT2^3*MW2^6*MZ2^6*CHd[3, 3] + 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[3, 3] + 35184*MT2^2*MW2^7*MZ2^6*CHd[3, 3] - 
      4086*MH2*MW2^8*MZ2^6*CHd[3, 3] - 26694*MT2*MW2^8*MZ2^6*CHd[3, 3] + 
      5004*MW2^9*MZ2^6*CHd[3, 3] - 1140*MH2*MT2^6*MW2*MZ2^7*CHd[3, 3] + 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[3, 3] + 1410*MT2^6*MW2^2*MZ2^7*
       CHd[3, 3] - 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[3, 3] - 
      5640*MT2^5*MW2^3*MZ2^7*CHd[3, 3] - 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[3, 3] + 636*MT2^4*MW2^4*MZ2^7*CHd[3, 3] + 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[3, 3] + 19242*MT2^3*MW2^5*MZ2^7*
       CHd[3, 3] - 9786*MH2*MT2*MW2^6*MZ2^7*CHd[3, 3] - 
      26292*MT2^2*MW2^6*MZ2^7*CHd[3, 3] + 1140*MH2*MW2^7*MZ2^7*CHd[3, 3] + 
      12054*MT2*MW2^7*MZ2^7*CHd[3, 3] - 1410*MW2^8*MZ2^7*CHd[3, 3] - 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[3, 3] + 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[3, 3] + 1410*MT2^4*MW2^3*MZ2^8*CHd[3, 3] - 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[3, 3] - 4230*MT2^3*MW2^4*MZ2^8*
       CHd[3, 3] + 1140*MH2*MT2*MW2^5*MZ2^8*CHd[3, 3] + 
      4230*MT2^2*MW2^5*MZ2^8*CHd[3, 3] - 1410*MT2*MW2^6*MZ2^8*CHd[3, 3] - 
      4224*MH2*MT2^7*MW2^7*CHe[1, 1] + 29568*MH2*MT2^6*MW2^8*CHe[1, 1] + 
      4224*MT2^7*MW2^8*CHe[1, 1] - 88704*MH2*MT2^5*MW2^9*CHe[1, 1] - 
      29568*MT2^6*MW2^9*CHe[1, 1] + 147840*MH2*MT2^4*MW2^10*CHe[1, 1] + 
      88704*MT2^5*MW2^10*CHe[1, 1] - 147840*MH2*MT2^3*MW2^11*CHe[1, 1] - 
      147840*MT2^4*MW2^11*CHe[1, 1] + 88704*MH2*MT2^2*MW2^12*CHe[1, 1] + 
      147840*MT2^3*MW2^12*CHe[1, 1] - 29568*MH2*MT2*MW2^13*CHe[1, 1] - 
      88704*MT2^2*MW2^13*CHe[1, 1] + 4224*MH2*MW2^14*CHe[1, 1] + 
      29568*MT2*MW2^14*CHe[1, 1] - 4224*MW2^15*CHe[1, 1] + 
      96*MH2*MT2^8*MW2^5*MZ2*CHe[1, 1] + 7456*MH2*MT2^7*MW2^6*MZ2*CHe[1, 1] - 
      96*MT2^8*MW2^6*MZ2*CHe[1, 1] - 59104*MH2*MT2^6*MW2^7*MZ2*CHe[1, 1] - 
      7456*MT2^7*MW2^7*MZ2*CHe[1, 1] + 184224*MH2*MT2^5*MW2^8*MZ2*CHe[1, 1] + 
      59104*MT2^6*MW2^8*MZ2*CHe[1, 1] - 302240*MH2*MT2^4*MW2^9*MZ2*
       CHe[1, 1] - 184224*MT2^5*MW2^9*MZ2*CHe[1, 1] + 
      282464*MH2*MT2^3*MW2^10*MZ2*CHe[1, 1] + 302240*MT2^4*MW2^10*MZ2*
       CHe[1, 1] - 148896*MH2*MT2^2*MW2^11*MZ2*CHe[1, 1] - 
      282464*MT2^3*MW2^11*MZ2*CHe[1, 1] + 39904*MH2*MT2*MW2^12*MZ2*
       CHe[1, 1] + 148896*MT2^2*MW2^12*MZ2*CHe[1, 1] - 
      3904*MH2*MW2^13*MZ2*CHe[1, 1] - 39904*MT2*MW2^13*MZ2*CHe[1, 1] + 
      3904*MW2^14*MZ2*CHe[1, 1] - 96*MH2*MT2^8*MW2^4*MZ2^2*CHe[1, 1] + 
      1344*MH2*MT2^7*MW2^5*MZ2^2*CHe[1, 1] + 96*MT2^8*MW2^5*MZ2^2*CHe[1, 1] + 
      1648*MH2*MT2^6*MW2^6*MZ2^2*CHe[1, 1] - 2928*MT2^7*MW2^6*MZ2^2*
       CHe[1, 1] - 16144*MH2*MT2^5*MW2^7*MZ2^2*CHe[1, 1] + 
      9440*MT2^6*MW2^7*MZ2^2*CHe[1, 1] + 11456*MH2*MT2^4*MW2^8*MZ2^2*
       CHe[1, 1] - 17120*MT2^5*MW2^8*MZ2^2*CHe[1, 1] + 
      36768*MH2*MT2^3*MW2^9*MZ2^2*CHe[1, 1] + 43984*MT2^4*MW2^9*MZ2^2*
       CHe[1, 1] - 67856*MH2*MT2^2*MW2^10*MZ2^2*CHe[1, 1] - 
      92208*MT2^3*MW2^10*MZ2^2*CHe[1, 1] + 41776*MH2*MT2*MW2^11*MZ2^2*
       CHe[1, 1] + 101120*MT2^2*MW2^11*MZ2^2*CHe[1, 1] - 
      8896*MH2*MW2^12*MZ2^2*CHe[1, 1] - 52864*MT2*MW2^12*MZ2^2*CHe[1, 1] + 
      10480*MW2^13*MZ2^2*CHe[1, 1] - 72*MH2*MT2^8*MW2^3*MZ2^3*CHe[1, 1] - 
      14224*MH2*MT2^7*MW2^4*MZ2^3*CHe[1, 1] + 72*MT2^8*MW2^4*MZ2^3*
       CHe[1, 1] + 101920*MH2*MT2^6*MW2^5*MZ2^3*CHe[1, 1] + 
      19048*MT2^7*MW2^5*MZ2^3*CHe[1, 1] - 307920*MH2*MT2^5*MW2^6*MZ2^3*
       CHe[1, 1] - 137272*MT2^6*MW2^6*MZ2^3*CHe[1, 1] + 
      522048*MH2*MT2^4*MW2^7*MZ2^3*CHe[1, 1] + 415560*MT2^5*MW2^7*MZ2^3*
       CHe[1, 1] - 537008*MH2*MT2^3*MW2^8*MZ2^3*CHe[1, 1] - 
      698808*MT2^4*MW2^8*MZ2^3*CHe[1, 1] + 329856*MH2*MT2^2*MW2^9*MZ2^3*
       CHe[1, 1] + 705848*MT2^3*MW2^9*MZ2^3*CHe[1, 1] - 
      108656*MH2*MT2*MW2^10*MZ2^3*CHe[1, 1] - 423240*MT2^2*MW2^10*MZ2^3*
       CHe[1, 1] + 14056*MH2*MW2^11*MZ2^3*CHe[1, 1] + 
      136088*MT2*MW2^11*MZ2^3*CHe[1, 1] - 17296*MW2^12*MZ2^3*CHe[1, 1] + 
      48*MH2*MT2^8*MW2^2*MZ2^4*CHe[1, 1] + 19178*MH2*MT2^7*MW2^3*MZ2^4*
       CHe[1, 1] - 48*MT2^8*MW2^3*MZ2^4*CHe[1, 1] - 150402*MH2*MT2^6*MW2^4*
       MZ2^4*CHe[1, 1] - 24956*MT2^7*MW2^4*MZ2^4*CHe[1, 1] + 
      467422*MH2*MT2^5*MW2^5*MZ2^4*CHe[1, 1] + 195672*MT2^6*MW2^5*MZ2^4*
       CHe[1, 1] - 755334*MH2*MT2^4*MW2^6*MZ2^4*CHe[1, 1] - 
      608056*MT2^5*MW2^6*MZ2^4*CHe[1, 1] + 681382*MH2*MT2^3*MW2^7*MZ2^4*
       CHe[1, 1] + 980100*MT2^4*MW2^7*MZ2^4*CHe[1, 1] - 
      334318*MH2*MT2^2*MW2^8*MZ2^4*CHe[1, 1] - 878860*MT2^3*MW2^8*MZ2^4*
       CHe[1, 1] + 76642*MH2*MT2*MW2^9*MZ2^4*CHe[1, 1] + 
      426784*MT2^2*MW2^9*MZ2^4*CHe[1, 1] - 4618*MH2*MW2^10*MZ2^4*CHe[1, 1] - 
      96208*MT2*MW2^10*MZ2^4*CHe[1, 1] + 5572*MW2^11*MZ2^4*CHe[1, 1] + 
      24*MH2*MT2^8*MW2*MZ2^5*CHe[1, 1] - 13806*MH2*MT2^7*MW2^2*MZ2^5*
       CHe[1, 1] - 24*MT2^8*MW2^2*MZ2^5*CHe[1, 1] + 115676*MH2*MT2^6*MW2^3*
       MZ2^5*CHe[1, 1] + 17226*MT2^7*MW2^3*MZ2^5*CHe[1, 1] - 
      366170*MH2*MT2^5*MW2^4*MZ2^5*CHe[1, 1] - 145394*MT2^6*MW2^4*MZ2^5*
       CHe[1, 1] + 562428*MH2*MT2^4*MW2^5*MZ2^5*CHe[1, 1] + 
      461102*MT2^5*MW2^5*MZ2^5*CHe[1, 1] - 434538*MH2*MT2^3*MW2^6*MZ2^5*
       CHe[1, 1] - 706194*MT2^4*MW2^6*MZ2^5*CHe[1, 1] + 
      144764*MH2*MT2^2*MW2^7*MZ2^5*CHe[1, 1] + 539766*MT2^3*MW2^7*MZ2^5*
       CHe[1, 1] - 2526*MH2*MT2*MW2^8*MZ2^5*CHe[1, 1] - 
      173222*MT2^2*MW2^8*MZ2^5*CHe[1, 1] - 5852*MH2*MW2^9*MZ2^5*CHe[1, 1] - 
      1470*MT2*MW2^9*MZ2^5*CHe[1, 1] + 8210*MW2^10*MZ2^5*CHe[1, 1] + 
      4276*MH2*MT2^7*MW2*MZ2^6*CHe[1, 1] - 43558*MH2*MT2^6*MW2^2*MZ2^6*
       CHe[1, 1] - 5158*MT2^7*MW2^2*MZ2^6*CHe[1, 1] + 
      144288*MH2*MT2^5*MW2^3*MZ2^6*CHe[1, 1] + 53152*MT2^6*MW2^3*MZ2^6*
       CHe[1, 1] - 198024*MH2*MT2^4*MW2^4*MZ2^6*CHe[1, 1] - 
      176490*MT2^5*MW2^4*MZ2^6*CHe[1, 1] + 90530*MH2*MT2^3*MW2^5*MZ2^6*
       CHe[1, 1] + 240216*MT2^4*MW2^5*MZ2^6*CHe[1, 1] + 
      37176*MH2*MT2^2*MW2^6*MZ2^6*CHe[1, 1] - 104066*MT2^3*MW2^6*MZ2^6*
       CHe[1, 1] - 43978*MH2*MT2*MW2^7*MZ2^6*CHe[1, 1] - 
      53088*MT2^2*MW2^7*MZ2^6*CHe[1, 1] + 9290*MH2*MW2^8*MZ2^6*CHe[1, 1] + 
      57262*MT2*MW2^8*MZ2^6*CHe[1, 1] - 11828*MW2^9*MZ2^6*CHe[1, 1] + 
      4252*MH2*MT2^6*MW2*MZ2^7*CHe[1, 1] - 16996*MH2*MT2^5*MW2^2*MZ2^7*
       CHe[1, 1] - 5134*MT2^6*MW2^2*MZ2^7*CHe[1, 1] + 
      7574*MH2*MT2^4*MW2^3*MZ2^7*CHe[1, 1] + 20524*MT2^5*MW2^3*MZ2^7*
       CHe[1, 1] + 41010*MH2*MT2^3*MW2^4*MZ2^7*CHe[1, 1] - 
      8564*MT2^4*MW2^4*MZ2^7*CHe[1, 1] - 62246*MH2*MT2^2*MW2^5*MZ2^7*
       CHe[1, 1] - 51270*MT2^3*MW2^5*MZ2^7*CHe[1, 1] + 
      30706*MH2*MT2*MW2^6*MZ2^7*CHe[1, 1] + 76916*MT2^2*MW2^6*MZ2^7*
       CHe[1, 1] - 4300*MH2*MW2^7*MZ2^7*CHe[1, 1] - 37654*MT2*MW2^7*MZ2^7*
       CHe[1, 1] + 5182*MW2^8*MZ2^7*CHe[1, 1] + 4252*MH2*MT2^4*MW2^2*MZ2^8*
       CHe[1, 1] - 12768*MH2*MT2^3*MW2^3*MZ2^8*CHe[1, 1] - 
      5134*MT2^4*MW2^3*MZ2^8*CHe[1, 1] + 12816*MH2*MT2^2*MW2^4*MZ2^8*
       CHe[1, 1] + 15414*MT2^3*MW2^4*MZ2^8*CHe[1, 1] - 
      4300*MH2*MT2*MW2^5*MZ2^8*CHe[1, 1] - 15462*MT2^2*MW2^5*MZ2^8*
       CHe[1, 1] + 5182*MT2*MW2^6*MZ2^8*CHe[1, 1] - 
      (2*MW2 - MZ2)*(MW2*(-24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - 
            MW2*MZ2^2 + 4*MZ2^3) - MT2^7*(4416*MW2^6 - 16112*MW2^5*MZ2 + 
            14736*MW2^4*MZ2^2 + 6256*MW2^3*MZ2^3 - 14604*MW2^2*MZ2^4 + 
            4567*MW2*MZ2^5 + 525*MZ2^6) + MT2^6*(30336*MW2^7 - 
            108368*MW2^6*MZ2 + 105584*MW2^5*MZ2^2 + 32656*MW2^4*MZ2^3 - 
            105490*MW2^3*MZ2^4 + 45232*MW2^2*MZ2^5 - 721*MW2*MZ2^6 - 
            525*MZ2^7) + 8*MW2^6*(480*MW2^7 - 1312*MW2^6*MZ2 - 
            22*MW2^5*MZ2^2 + 2405*MW2^4*MZ2^3 - 1171*MW2^3*MZ2^4 - 
            1195*MW2^2*MZ2^5 + 686*MW2*MZ2^6 + 75*MZ2^7) + 
          2*MT2^5*MW2*(-44640*MW2^7 + 159096*MW2^6*MZ2 - 159124*MW2^5*MZ2^2 - 
            42870*MW2^4*MZ2^3 + 159635*MW2^3*MZ2^4 - 74676*MW2^2*MZ2^5 + 
            3320*MW2*MZ2^6 + 1095*MZ2^7) + MT2^2*MW2^3*(84096*MW2^8 - 
            273456*MW2^7*MZ2 + 190784*MW2^6*MZ2^2 + 220320*MW2^5*MZ2^3 - 
            301342*MW2^4*MZ2^4 + 11874*MW2^3*MZ2^5 + 75893*MW2^2*MZ2^6 - 
            11397*MW2*MZ2^7 - 1740*MZ2^8) + 2*MT2^4*MW2*(72960*MW2^8 - 
            256712*MW2^7*MZ2 + 249380*MW2^6*MZ2^2 + 84344*MW2^5*MZ2^3 - 
            264736*MW2^4*MZ2^4 + 110897*MW2^3*MZ2^5 + 4706*MW2^2*MZ2^6 - 
            3716*MW2*MZ2^7 - 255*MZ2^8) + 2*MT2*MW2^4*(-13728*MW2^8 + 
            41512*MW2^7*MZ2 - 17156*MW2^6*MZ2^2 - 51894*MW2^5*MZ2^3 + 
            45013*MW2^4*MZ2^4 + 14208*MW2^3*MZ2^5 - 18449*MW2^2*MZ2^6 + 
            1274*MW2*MZ2^7 + 300*MZ2^8) + MT2^3*MW2^2*(-143040*MW2^8 + 
            488656*MW2^7*MZ2 - 427968*MW2^6*MZ2^2 - 244856*MW2^5*MZ2^3 + 
            521436*MW2^4*MZ2^4 - 143873*MW2^3*MZ2^5 - 59037*MW2^2*MZ2^6 + 
            13989*MW2*MZ2^7 + 1605*MZ2^8)) + 
        MH2*(24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) + MT2^7*(4416*MW2^6 - 16112*MW2^5*MZ2 + 
            14016*MW2^4*MZ2^2 + 7192*MW2^3*MZ2^3 - 14532*MW2^2*MZ2^4 + 
            4279*MW2*MZ2^5 + 525*MZ2^6) + 2*MT2^5*MW2*(44640*MW2^7 - 
            159096*MW2^6*MZ2 + 151564*MW2^5*MZ2^2 + 54138*MW2^4*MZ2^3 - 
            160751*MW2^3*MZ2^4 + 71508*MW2^2*MZ2^5 - 2744*MW2*MZ2^6 - 
            1095*MZ2^7) - 8*MW2^6*(480*MW2^7 - 1312*MW2^6*MZ2 - 
            112*MW2^5*MZ2^2 + 2432*MW2^4*MZ2^3 - 1045*MW2^3*MZ2^4 - 
            1222*MW2^2*MZ2^5 + 650*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*(-30336*MW2^7 + 108368*MW2^6*MZ2 - 100544*MW2^5*MZ2^2 - 
            39928*MW2^4*MZ2^3 + 105922*MW2^3*MZ2^4 - 43144*MW2^2*MZ2^5 + 
            433*MW2*MZ2^6 + 525*MZ2^7) + MT2^3*MW2^2*(143040*MW2^8 - 
            488656*MW2^7*MZ2 + 402768*MW2^6*MZ2^2 + 277616*MW2^5*MZ2^3 - 
            516756*MW2^4*MZ2^4 + 130985*MW2^3*MZ2^5 + 58821*MW2^2*MZ2^6 - 
            13125*MW2*MZ2^7 - 1605*MZ2^8) + 2*MT2*MW2^4*(13728*MW2^8 - 
            41512*MW2^7*MZ2 + 14636*MW2^6*MZ2^2 + 53730*MW2^5*MZ2^3 - 
            42529*MW2^4*MZ2^4 - 15540*MW2^3*MZ2^5 + 17837*MW2^2*MZ2^6 - 
            1130*MW2*MZ2^7 - 300*MZ2^8) - 2*MT2^4*MW2*(72960*MW2^8 - 
            256712*MW2^7*MZ2 + 236780*MW2^6*MZ2^2 + 102524*MW2^5*MZ2^3 - 
            265456*MW2^4*MZ2^4 + 105209*MW2^3*MZ2^5 + 5390*MW2^2*MZ2^6 - 
            3572*MW2*MZ2^7 - 255*MZ2^8) + MT2^2*MW2^3*(-84096*MW2^8 + 
            273456*MW2^7*MZ2 - 175664*MW2^6*MZ2^2 - 236376*MW2^5*MZ2^3 + 
            292990*MW2^4*MZ2^4 - 3378*MW2^3*MZ2^5 - 74237*MW2^2*MZ2^6 + 
            10533*MW2*MZ2^7 + 1740*MZ2^8)))*CHe[Leff, Leff] - 
      4224*MH2*MT2^7*MW2^7*CHl1[1, 1] + 29568*MH2*MT2^6*MW2^8*CHl1[1, 1] + 
      4224*MT2^7*MW2^8*CHl1[1, 1] - 88704*MH2*MT2^5*MW2^9*CHl1[1, 1] - 
      29568*MT2^6*MW2^9*CHl1[1, 1] + 147840*MH2*MT2^4*MW2^10*CHl1[1, 1] + 
      88704*MT2^5*MW2^10*CHl1[1, 1] - 147840*MH2*MT2^3*MW2^11*CHl1[1, 1] - 
      147840*MT2^4*MW2^11*CHl1[1, 1] + 88704*MH2*MT2^2*MW2^12*CHl1[1, 1] + 
      147840*MT2^3*MW2^12*CHl1[1, 1] - 29568*MH2*MT2*MW2^13*CHl1[1, 1] - 
      88704*MT2^2*MW2^13*CHl1[1, 1] + 4224*MH2*MW2^14*CHl1[1, 1] + 
      29568*MT2*MW2^14*CHl1[1, 1] - 4224*MW2^15*CHl1[1, 1] + 
      96*MH2*MT2^8*MW2^5*MZ2*CHl1[1, 1] + 7456*MH2*MT2^7*MW2^6*MZ2*
       CHl1[1, 1] - 96*MT2^8*MW2^6*MZ2*CHl1[1, 1] - 59104*MH2*MT2^6*MW2^7*MZ2*
       CHl1[1, 1] - 7456*MT2^7*MW2^7*MZ2*CHl1[1, 1] + 
      184224*MH2*MT2^5*MW2^8*MZ2*CHl1[1, 1] + 59104*MT2^6*MW2^8*MZ2*
       CHl1[1, 1] - 302240*MH2*MT2^4*MW2^9*MZ2*CHl1[1, 1] - 
      184224*MT2^5*MW2^9*MZ2*CHl1[1, 1] + 282464*MH2*MT2^3*MW2^10*MZ2*
       CHl1[1, 1] + 302240*MT2^4*MW2^10*MZ2*CHl1[1, 1] - 
      148896*MH2*MT2^2*MW2^11*MZ2*CHl1[1, 1] - 282464*MT2^3*MW2^11*MZ2*
       CHl1[1, 1] + 39904*MH2*MT2*MW2^12*MZ2*CHl1[1, 1] + 
      148896*MT2^2*MW2^12*MZ2*CHl1[1, 1] - 3904*MH2*MW2^13*MZ2*CHl1[1, 1] - 
      39904*MT2*MW2^13*MZ2*CHl1[1, 1] + 3904*MW2^14*MZ2*CHl1[1, 1] - 
      48*MH2*MT2^8*MW2^4*MZ2^2*CHl1[1, 1] + 752*MH2*MT2^7*MW2^5*MZ2^2*
       CHl1[1, 1] + 48*MT2^8*MW2^5*MZ2^2*CHl1[1, 1] + 
      4448*MH2*MT2^6*MW2^6*MZ2^2*CHl1[1, 1] - 2336*MT2^7*MW2^6*MZ2^2*
       CHl1[1, 1] - 23200*MH2*MT2^5*MW2^7*MZ2^2*CHl1[1, 1] + 
      6640*MT2^6*MW2^7*MZ2^2*CHl1[1, 1] + 22096*MH2*MT2^4*MW2^8*MZ2^2*
       CHl1[1, 1] - 10064*MT2^5*MW2^8*MZ2^2*CHl1[1, 1] + 
      26800*MH2*MT2^3*MW2^9*MZ2^2*CHl1[1, 1] + 33344*MT2^4*MW2^9*MZ2^2*
       CHl1[1, 1] - 62144*MH2*MT2^2*MW2^10*MZ2^2*CHl1[1, 1] - 
      82240*MT2^3*MW2^10*MZ2^2*CHl1[1, 1] + 39936*MH2*MT2*MW2^11*MZ2^2*
       CHl1[1, 1] + 95408*MT2^2*MW2^11*MZ2^2*CHl1[1, 1] - 
      8640*MH2*MW2^12*MZ2^2*CHl1[1, 1] - 51024*MT2*MW2^12*MZ2^2*CHl1[1, 1] + 
      10224*MW2^13*MZ2^2*CHl1[1, 1] - 72*MH2*MT2^8*MW2^3*MZ2^3*CHl1[1, 1] - 
      14456*MH2*MT2^7*MW2^4*MZ2^3*CHl1[1, 1] + 72*MT2^8*MW2^4*MZ2^3*
       CHl1[1, 1] + 103408*MH2*MT2^6*MW2^5*MZ2^3*CHl1[1, 1] + 
      18488*MT2^7*MW2^5*MZ2^3*CHl1[1, 1] - 312320*MH2*MT2^5*MW2^6*MZ2^3*
       CHl1[1, 1] - 133216*MT2^6*MW2^6*MZ2^3*CHl1[1, 1] + 
      529848*MH2*MT2^4*MW2^7*MZ2^3*CHl1[1, 1] + 403328*MT2^5*MW2^7*MZ2^3*
       CHl1[1, 1] - 545848*MH2*MT2^3*MW2^8*MZ2^3*CHl1[1, 1] - 
      678888*MT2^4*MW2^8*MZ2^3*CHl1[1, 1] + 336128*MH2*MT2^2*MW2^9*MZ2^3*
       CHl1[1, 1] + 686968*MT2^3*MW2^9*MZ2^3*CHl1[1, 1] - 
      111184*MH2*MT2*MW2^10*MZ2^3*CHl1[1, 1] - 412880*MT2^2*MW2^10*MZ2^3*
       CHl1[1, 1] + 14496*MH2*MW2^11*MZ2^3*CHl1[1, 1] + 
      133072*MT2*MW2^11*MZ2^3*CHl1[1, 1] - 16944*MW2^12*MZ2^3*CHl1[1, 1] + 
      12*MH2*MT2^8*MW2^2*MZ2^4*CHl1[1, 1] + 19802*MH2*MT2^7*MW2^3*MZ2^4*
       CHl1[1, 1] - 12*MT2^8*MW2^3*MZ2^4*CHl1[1, 1] - 
      154042*MH2*MT2^6*MW2^4*MZ2^4*CHl1[1, 1] - 23960*MT2^7*MW2^4*MZ2^4*
       CHl1[1, 1] + 477638*MH2*MT2^5*MW2^5*MZ2^4*CHl1[1, 1] + 
      187180*MT2^6*MW2^5*MZ2^4*CHl1[1, 1] - 771270*MH2*MT2^4*MW2^6*MZ2^4*
       CHl1[1, 1] - 581084*MT2^5*MW2^6*MZ2^4*CHl1[1, 1] + 
      695878*MH2*MT2^3*MW2^7*MZ2^4*CHl1[1, 1] + 935376*MT2^4*MW2^7*MZ2^4*
       CHl1[1, 1] - 341846*MH2*MT2^2*MW2^8*MZ2^4*CHl1[1, 1] - 
      836656*MT2^3*MW2^8*MZ2^4*CHl1[1, 1] + 78634*MH2*MT2*MW2^9*MZ2^4*
       CHl1[1, 1] + 404252*MT2^2*MW2^9*MZ2^4*CHl1[1, 1] - 
      4806*MH2*MW2^10*MZ2^4*CHl1[1, 1] - 90028*MT2*MW2^10*MZ2^4*CHl1[1, 1] + 
      4932*MW2^11*MZ2^4*CHl1[1, 1] + 12*MH2*MT2^8*MW2*MZ2^5*CHl1[1, 1] - 
      12755*MH2*MT2^7*MW2^2*MZ2^5*CHl1[1, 1] - 12*MT2^8*MW2^2*MZ2^5*
       CHl1[1, 1] + 108937*MH2*MT2^6*MW2^3*MZ2^5*CHl1[1, 1] + 
      14906*MT2^7*MW2^3*MZ2^5*CHl1[1, 1] - 346517*MH2*MT2^5*MW2^4*MZ2^5*
       CHl1[1, 1] - 128152*MT2^6*MW2^4*MZ2^5*CHl1[1, 1] + 
      529023*MH2*MT2^4*MW2^5*MZ2^5*CHl1[1, 1] + 408320*MT2^5*MW2^5*MZ2^5*
       CHl1[1, 1] - 399085*MH2*MT2^3*MW2^6*MZ2^5*CHl1[1, 1] - 
      621066*MT2^4*MW2^6*MZ2^5*CHl1[1, 1] + 121703*MH2*MT2^2*MW2^7*MZ2^5*
       CHl1[1, 1] + 462274*MT2^3*MW2^7*MZ2^5*CHl1[1, 1] + 
      5837*MH2*MT2*MW2^8*MZ2^5*CHl1[1, 1] - 133988*MT2^2*MW2^8*MZ2^5*
       CHl1[1, 1] - 7155*MH2*MW2^9*MZ2^5*CHl1[1, 1] - 
      11444*MT2*MW2^9*MZ2^5*CHl1[1, 1] + 9162*MW2^10*MZ2^5*CHl1[1, 1] + 
      3020*MH2*MT2^7*MW2*MZ2^6*CHl1[1, 1] - 33793*MH2*MT2^6*MW2^2*MZ2^6*
       CHl1[1, 1] - 3461*MT2^7*MW2^2*MZ2^6*CHl1[1, 1] + 
      114020*MH2*MT2^5*MW2^3*MZ2^6*CHl1[1, 1] + 39031*MT2^6*MW2^3*MZ2^6*
       CHl1[1, 1] - 148917*MH2*MT2^4*MW2^4*MZ2^6*CHl1[1, 1] - 
      131885*MT2^5*MW2^4*MZ2^6*CHl1[1, 1] + 45670*MH2*MT2^3*MW2^5*MZ2^6*
       CHl1[1, 1] + 170949*MT2^4*MW2^5*MZ2^6*CHl1[1, 1] + 
      59695*MH2*MT2^2*MW2^6*MZ2^6*CHl1[1, 1] - 48631*MT2^3*MW2^6*MZ2^6*
       CHl1[1, 1] - 49322*MH2*MT2*MW2^7*MZ2^6*CHl1[1, 1] - 
      73663*MT2^2*MW2^7*MZ2^6*CHl1[1, 1] + 9627*MH2*MW2^8*MZ2^6*CHl1[1, 1] + 
      58997*MT2*MW2^8*MZ2^6*CHl1[1, 1] - 11337*MW2^9*MZ2^6*CHl1[1, 1] + 
      3008*MH2*MT2^6*MW2*MZ2^7*CHl1[1, 1] - 12026*MH2*MT2^5*MW2^2*MZ2^7*
       CHl1[1, 1] - 3449*MT2^6*MW2^2*MZ2^7*CHl1[1, 1] + 
      2357*MH2*MT2^4*MW2^3*MZ2^7*CHl1[1, 1] + 13790*MT2^5*MW2^3*MZ2^7*
       CHl1[1, 1] + 38031*MH2*MT2^3*MW2^4*MZ2^7*CHl1[1, 1] - 
      2411*MT2^4*MW2^4*MZ2^7*CHl1[1, 1] - 53083*MH2*MT2^2*MW2^5*MZ2^7*
       CHl1[1, 1] - 44484*MT2^3*MW2^5*MZ2^7*CHl1[1, 1] + 
      24745*MH2*MT2*MW2^6*MZ2^7*CHl1[1, 1] + 61741*MT2^2*MW2^6*MZ2^7*
       CHl1[1, 1] - 3032*MH2*MW2^7*MZ2^7*CHl1[1, 1] - 
      28660*MT2*MW2^7*MZ2^7*CHl1[1, 1] + 3473*MW2^8*MZ2^7*CHl1[1, 1] + 
      3008*MH2*MT2^4*MW2^2*MZ2^8*CHl1[1, 1] - 9030*MH2*MT2^3*MW2^3*MZ2^8*
       CHl1[1, 1] - 3449*MT2^4*MW2^3*MZ2^8*CHl1[1, 1] + 
      9054*MH2*MT2^2*MW2^4*MZ2^8*CHl1[1, 1] + 10353*MT2^3*MW2^4*MZ2^8*
       CHl1[1, 1] - 3032*MH2*MT2*MW2^5*MZ2^8*CHl1[1, 1] - 
      10377*MT2^2*MW2^5*MZ2^8*CHl1[1, 1] + 3473*MT2*MW2^6*MZ2^8*CHl1[1, 1] - 
      2*MZ2*(MW2*(-24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) - MT2^7*(4416*MW2^6 - 15152*MW2^5*MZ2 + 
            14928*MW2^4*MZ2^2 + 4288*MW2^3*MZ2^3 - 14364*MW2^2*MZ2^4 + 
            5143*MW2*MZ2^5 + 525*MZ2^6) + MT2^6*(30336*MW2^7 - 
            101648*MW2^6*MZ2 + 105968*MW2^5*MZ2^2 + 18688*MW2^4*MZ2^3 - 
            101842*MW2^3*MZ2^4 + 49024*MW2^2*MZ2^5 - 1297*MW2*MZ2^6 - 
            525*MZ2^7) + 8*MW2^6*(480*MW2^7 - 1192*MW2^6*MZ2 + 
            122*MW2^5*MZ2^2 + 2183*MW2^4*MZ2^3 - 1387*MW2^3*MZ2^4 - 
            1093*MW2^2*MZ2^5 + 758*MW2*MZ2^6 + 75*MZ2^7) + 
          2*MT2^5*MW2*(-44640*MW2^7 + 149016*MW2^6*MZ2 - 159220*MW2^5*MZ2^2 - 
            21822*MW2^4*MZ2^3 + 153179*MW2^3*MZ2^4 - 80244*MW2^2*MZ2^5 + 
            4472*MW2*MZ2^6 + 1095*MZ2^7) + MT2^2*MW2^3*(84096*MW2^8 - 
            253296*MW2^7*MZ2 + 199616*MW2^6*MZ2^2 + 177072*MW2^5*MZ2^3 - 
            306718*MW2^4*MZ2^4 + 31074*MW2^3*MZ2^5 + 78053*MW2^2*MZ2^6 - 
            13125*MW2*MZ2^7 - 1740*MZ2^8) + 2*MT2^4*MW2*(72960*MW2^8 - 
            239912*MW2^7*MZ2 + 250340*MW2^6*MZ2^2 + 48944*MW2^5*MZ2^3 - 
            255712*MW2^4*MZ2^4 + 121361*MW2^3*MZ2^5 + 3146*MW2^2*MZ2^6 - 
            4004*MW2*MZ2^7 - 255*MZ2^8) + 2*MT2*MW2^4*(-13728*MW2^8 + 
            38152*MW2^7*MZ2 - 19748*MW2^6*MZ2^2 - 44910*MW2^5*MZ2^3 + 
            48205*MW2^4*MZ2^4 + 10728*MW2^3*MZ2^5 - 19481*MW2^2*MZ2^6 + 
            1562*MW2*MZ2^7 + 300*MZ2^8) + MT2^3*MW2^2*(-143040*MW2^8 + 
            455056*MW2^7*MZ2 - 434688*MW2^6*MZ2^2 - 173096*MW2^5*MZ2^3 + 
            513612*MW2^4*MZ2^4 - 169937*MW2^3*MZ2^5 - 58317*MW2^2*MZ2^6 + 
            15717*MW2*MZ2^7 + 1605*MZ2^8)) + 
        MH2*(24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) + MT2^7*(4416*MW2^6 - 15152*MW2^5*MZ2 + 
            14208*MW2^4*MZ2^2 + 5224*MW2^3*MZ2^3 - 14292*MW2^2*MZ2^4 + 
            4855*MW2*MZ2^5 + 525*MZ2^6) + 2*MT2^5*MW2*(44640*MW2^7 - 
            149016*MW2^6*MZ2 + 151660*MW2^5*MZ2^2 + 33090*MW2^4*MZ2^3 - 
            154295*MW2^3*MZ2^4 + 77076*MW2^2*MZ2^5 - 3896*MW2*MZ2^6 - 
            1095*MZ2^7) - 8*MW2^6*(480*MW2^7 - 1192*MW2^6*MZ2 + 
            32*MW2^5*MZ2^2 + 2210*MW2^4*MZ2^3 - 1261*MW2^3*MZ2^4 - 
            1120*MW2^2*MZ2^5 + 722*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*(-30336*MW2^7 + 101648*MW2^6*MZ2 - 100928*MW2^5*MZ2^2 - 
            25960*MW2^4*MZ2^3 + 102274*MW2^3*MZ2^4 - 46936*MW2^2*MZ2^5 + 
            1009*MW2*MZ2^6 + 525*MZ2^7) + MT2^3*MW2^2*(143040*MW2^8 - 
            455056*MW2^7*MZ2 + 409488*MW2^6*MZ2^2 + 205856*MW2^5*MZ2^3 - 
            508932*MW2^4*MZ2^4 + 157049*MW2^3*MZ2^5 + 58101*MW2^2*MZ2^6 - 
            14853*MW2*MZ2^7 - 1605*MZ2^8) + 2*MT2*MW2^4*(13728*MW2^8 - 
            38152*MW2^7*MZ2 + 17228*MW2^6*MZ2^2 + 46746*MW2^5*MZ2^3 - 
            45721*MW2^4*MZ2^4 - 12060*MW2^3*MZ2^5 + 18869*MW2^2*MZ2^6 - 
            1418*MW2*MZ2^7 - 300*MZ2^8) - 2*MT2^4*MW2*(72960*MW2^8 - 
            239912*MW2^7*MZ2 + 237740*MW2^6*MZ2^2 + 67124*MW2^5*MZ2^3 - 
            256432*MW2^4*MZ2^4 + 115673*MW2^3*MZ2^5 + 3830*MW2^2*MZ2^6 - 
            3860*MW2*MZ2^7 - 255*MZ2^8) + MT2^2*MW2^3*(-84096*MW2^8 + 
            253296*MW2^7*MZ2 - 184496*MW2^6*MZ2^2 - 193128*MW2^5*MZ2^3 + 
            298366*MW2^4*MZ2^4 - 22578*MW2^3*MZ2^5 - 76397*MW2^2*MZ2^6 + 
            12261*MW2*MZ2^7 + 1740*MZ2^8)))*SW2*CHl1[Leff, Leff] + 
      192*MH2*MT2^8*MW2^6*CHl3[1, 1] - 960*MH2*MT2^7*MW2^7*CHl3[1, 1] - 
      192*MT2^8*MW2^7*CHl3[1, 1] + 1344*MH2*MT2^6*MW2^8*CHl3[1, 1] + 
      960*MT2^7*MW2^8*CHl3[1, 1] + 1344*MH2*MT2^5*MW2^9*CHl3[1, 1] - 
      1344*MT2^6*MW2^9*CHl3[1, 1] - 6720*MH2*MT2^4*MW2^10*CHl3[1, 1] - 
      1344*MT2^5*MW2^10*CHl3[1, 1] + 9408*MH2*MT2^3*MW2^11*CHl3[1, 1] + 
      6720*MT2^4*MW2^11*CHl3[1, 1] - 6720*MH2*MT2^2*MW2^12*CHl3[1, 1] - 
      9408*MT2^3*MW2^12*CHl3[1, 1] + 2496*MH2*MT2*MW2^13*CHl3[1, 1] + 
      6720*MT2^2*MW2^13*CHl3[1, 1] - 384*MH2*MW2^14*CHl3[1, 1] - 
      2496*MT2*MW2^14*CHl3[1, 1] + 384*MW2^15*CHl3[1, 1] - 
      192*MH2*MT2^8*MW2^5*MZ2*CHl3[1, 1] - 3904*MH2*MT2^7*MW2^6*MZ2*
       CHl3[1, 1] + 192*MT2^8*MW2^6*MZ2*CHl3[1, 1] + 
      33568*MH2*MT2^6*MW2^7*MZ2*CHl3[1, 1] + 3904*MT2^7*MW2^7*MZ2*
       CHl3[1, 1] - 107232*MH2*MT2^5*MW2^8*MZ2*CHl3[1, 1] - 
      33568*MT2^6*MW2^8*MZ2*CHl3[1, 1] + 182720*MH2*MT2^4*MW2^9*MZ2*
       CHl3[1, 1] + 107232*MT2^5*MW2^9*MZ2*CHl3[1, 1] - 
      182528*MH2*MT2^3*MW2^10*MZ2*CHl3[1, 1] - 182720*MT2^4*MW2^10*MZ2*
       CHl3[1, 1] + 107424*MH2*MT2^2*MW2^11*MZ2*CHl3[1, 1] + 
      182528*MT2^3*MW2^11*MZ2*CHl3[1, 1] - 34528*MH2*MT2*MW2^12*MZ2*
       CHl3[1, 1] - 107424*MT2^2*MW2^12*MZ2*CHl3[1, 1] + 
      4672*MH2*MW2^13*MZ2*CHl3[1, 1] + 34528*MT2*MW2^13*MZ2*CHl3[1, 1] - 
      4672*MW2^14*MZ2*CHl3[1, 1] - 72*MH2*MT2^8*MW2^4*MZ2^2*CHl3[1, 1] + 
      10360*MH2*MT2^7*MW2^5*MZ2^2*CHl3[1, 1] + 72*MT2^8*MW2^5*MZ2^2*
       CHl3[1, 1] - 76424*MH2*MT2^6*MW2^6*MZ2^2*CHl3[1, 1] - 
      11944*MT2^7*MW2^6*MZ2^2*CHl3[1, 1] + 233560*MH2*MT2^5*MW2^7*MZ2^2*
       CHl3[1, 1] + 87512*MT2^6*MW2^7*MZ2^2*CHl3[1, 1] - 
      378136*MH2*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] - 266824*MT2^5*MW2^8*MZ2^2*
       CHl3[1, 1] + 348008*MH2*MT2^3*MW2^9*MZ2^2*CHl3[1, 1] + 
      433576*MT2^4*MW2^9*MZ2^2*CHl3[1, 1] - 179992*MH2*MT2^2*MW2^10*MZ2^2*
       CHl3[1, 1] - 403448*MT2^3*MW2^10*MZ2^2*CHl3[1, 1] + 
      47304*MH2*MT2*MW2^11*MZ2^2*CHl3[1, 1] + 213256*MT2^2*MW2^11*MZ2^2*
       CHl3[1, 1] - 4608*MH2*MW2^12*MZ2^2*CHl3[1, 1] - 
      58392*MT2*MW2^12*MZ2^2*CHl3[1, 1] + 6192*MW2^13*MZ2^2*CHl3[1, 1] + 
      96*MH2*MT2^8*MW2^3*MZ2^3*CHl3[1, 1] - 4936*MH2*MT2^7*MW2^4*MZ2^3*
       CHl3[1, 1] - 96*MT2^8*MW2^4*MZ2^3*CHl3[1, 1] + 
      41732*MH2*MT2^6*MW2^5*MZ2^3*CHl3[1, 1] + 8968*MT2^7*MW2^5*MZ2^3*
       CHl3[1, 1] - 132364*MH2*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] - 
      71540*MT2^6*MW2^6*MZ2^3*CHl3[1, 1] + 195960*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[1, 1] + 223372*MT2^5*MW2^7*MZ2^3*CHl3[1, 1] - 
      133760*MH2*MT2^3*MW2^8*MZ2^3*CHl3[1, 1] - 345000*MT2^4*MW2^8*MZ2^3*
       CHl3[1, 1] + 24340*MH2*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] + 
      274880*MT2^3*MW2^9*MZ2^3*CHl3[1, 1] + 14260*MH2*MT2*MW2^10*MZ2^3*
       CHl3[1, 1] - 101092*MT2^2*MW2^10*MZ2^3*CHl3[1, 1] - 
      5328*MH2*MW2^11*MZ2^3*CHl3[1, 1] + 7628*MT2*MW2^11*MZ2^3*CHl3[1, 1] + 
      2880*MW2^12*MZ2^3*CHl3[1, 1] - 6*MH2*MT2^8*MW2^2*MZ2^4*CHl3[1, 1] - 
      4688*MH2*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] + 6*MT2^8*MW2^3*MZ2^4*
       CHl3[1, 1] + 29032*MH2*MT2^6*MW2^4*MZ2^4*CHl3[1, 1] + 
      530*MT2^7*MW2^4*MZ2^4*CHl3[1, 1] - 83492*MH2*MT2^5*MW2^5*MZ2^4*
       CHl3[1, 1] + 4106*MT2^6*MW2^5*MZ2^4*CHl3[1, 1] + 
      156348*MH2*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] - 19954*MT2^5*MW2^6*MZ2^4*
       CHl3[1, 1] - 196840*MH2*MT2^3*MW2^7*MZ2^4*CHl3[1, 1] + 
      7758*MT2^4*MW2^7*MZ2^4*CHl3[1, 1] + 150296*MH2*MT2^2*MW2^8*MZ2^4*
       CHl3[1, 1] + 56062*MT2^3*MW2^8*MZ2^4*CHl3[1, 1] - 
      59620*MH2*MT2*MW2^9*MZ2^4*CHl3[1, 1] - 87890*MT2^2*MW2^9*MZ2^4*
       CHl3[1, 1] + 8970*MH2*MW2^10*MZ2^4*CHl3[1, 1] + 
      48226*MT2*MW2^10*MZ2^4*CHl3[1, 1] - 8844*MW2^11*MZ2^4*CHl3[1, 1] - 
      18*MH2*MT2^8*MW2*MZ2^5*CHl3[1, 1] + 5117*MH2*MT2^7*MW2^2*MZ2^5*
       CHl3[1, 1] + 18*MT2^8*MW2^2*MZ2^5*CHl3[1, 1] - 
      40156*MH2*MT2^6*MW2^3*MZ2^5*CHl3[1, 1] - 2966*MT2^7*MW2^3*MZ2^5*
       CHl3[1, 1] + 124862*MH2*MT2^5*MW2^4*MZ2^5*CHl3[1, 1] + 
      20941*MT2^6*MW2^4*MZ2^5*CHl3[1, 1] - 203757*MH2*MT2^4*MW2^5*MZ2^5*
       CHl3[1, 1] - 63059*MT2^5*MW2^5*MZ2^5*CHl3[1, 1] + 
      187669*MH2*MT2^3*MW2^6*MZ2^5*CHl3[1, 1] + 111714*MT2^4*MW2^6*MZ2^5*
       CHl3[1, 1] - 93770*MH2*MT2^2*MW2^7*MZ2^5*CHl3[1, 1] - 
      124480*MT2^3*MW2^7*MZ2^5*CHl3[1, 1] + 20404*MH2*MT2*MW2^8*MZ2^5*
       CHl3[1, 1] + 81485*MT2^2*MW2^8*MZ2^5*CHl3[1, 1] - 
      351*MH2*MW2^9*MZ2^5*CHl3[1, 1] - 26011*MT2*MW2^9*MZ2^5*CHl3[1, 1] + 
      2358*MW2^10*MZ2^5*CHl3[1, 1] - 1394*MH2*MT2^7*MW2*MZ2^6*CHl3[1, 1] + 
      14710*MH2*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] + 953*MT2^7*MW2^2*MZ2^6*
       CHl3[1, 1] - 49058*MH2*MT2^5*MW2^3*MZ2^6*CHl3[1, 1] - 
      9472*MT2^6*MW2^3*MZ2^6*CHl3[1, 1] + 68589*MH2*MT2^4*MW2^4*MZ2^6*
       CHl3[1, 1] + 31193*MT2^5*MW2^4*MZ2^6*CHl3[1, 1] - 
      34084*MH2*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] - 46557*MT2^4*MW2^5*MZ2^6*
       CHl3[1, 1] - 9982*MH2*MT2^2*MW2^6*MZ2^6*CHl3[1, 1] + 
      31123*MT2^3*MW2^6*MZ2^6*CHl3[1, 1] + 14792*MH2*MT2*MW2^7*MZ2^6*
       CHl3[1, 1] - 3986*MT2^2*MW2^7*MZ2^6*CHl3[1, 1] - 
      3573*MH2*MW2^8*MZ2^6*CHl3[1, 1] - 5117*MT2*MW2^8*MZ2^6*CHl3[1, 1] + 
      1863*MW2^9*MZ2^6*CHl3[1, 1] - 1376*MH2*MT2^6*MW2*MZ2^7*CHl3[1, 1] + 
      5495*MH2*MT2^5*MW2^2*MZ2^7*CHl3[1, 1] + 935*MT2^6*MW2^2*MZ2^7*
       CHl3[1, 1] - 1883*MH2*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] - 
      3731*MT2^5*MW2^3*MZ2^7*CHl3[1, 1] - 14970*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[1, 1] + 1829*MT2^4*MW2^4*MZ2^7*CHl3[1, 1] + 
      21892*MH2*MT2^2*MW2^5*MZ2^7*CHl3[1, 1] + 8517*MT2^3*MW2^5*MZ2^7*
       CHl3[1, 1] - 10570*MH2*MT2*MW2^6*MZ2^7*CHl3[1, 1] - 
      13234*MT2^2*MW2^6*MZ2^7*CHl3[1, 1] + 1412*MH2*MW2^7*MZ2^7*CHl3[1, 1] + 
      6655*MT2*MW2^7*MZ2^7*CHl3[1, 1] - 971*MW2^8*MZ2^7*CHl3[1, 1] - 
      1376*MH2*MT2^4*MW2^2*MZ2^8*CHl3[1, 1] + 4137*MH2*MT2^3*MW2^3*MZ2^8*
       CHl3[1, 1] + 935*MT2^4*MW2^3*MZ2^8*CHl3[1, 1] - 
      4173*MH2*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] - 2814*MT2^3*MW2^4*MZ2^8*
       CHl3[1, 1] + 1412*MH2*MT2*MW2^5*MZ2^8*CHl3[1, 1] + 
      2850*MT2^2*MW2^5*MZ2^8*CHl3[1, 1] - 971*MT2*MW2^6*MZ2^8*CHl3[1, 1] + 
      192*MH2*MT2^8*MW2^6*CHl3[2, 2] - 5184*MH2*MT2^7*MW2^7*CHl3[2, 2] - 
      192*MT2^8*MW2^7*CHl3[2, 2] + 30912*MH2*MT2^6*MW2^8*CHl3[2, 2] + 
      5184*MT2^7*MW2^8*CHl3[2, 2] - 87360*MH2*MT2^5*MW2^9*CHl3[2, 2] - 
      30912*MT2^6*MW2^9*CHl3[2, 2] + 141120*MH2*MT2^4*MW2^10*CHl3[2, 2] + 
      87360*MT2^5*MW2^10*CHl3[2, 2] - 138432*MH2*MT2^3*MW2^11*CHl3[2, 2] - 
      141120*MT2^4*MW2^11*CHl3[2, 2] + 81984*MH2*MT2^2*MW2^12*CHl3[2, 2] + 
      138432*MT2^3*MW2^12*CHl3[2, 2] - 27072*MH2*MT2*MW2^13*CHl3[2, 2] - 
      81984*MT2^2*MW2^13*CHl3[2, 2] + 3840*MH2*MW2^14*CHl3[2, 2] + 
      27072*MT2*MW2^14*CHl3[2, 2] - 3840*MW2^15*CHl3[2, 2] - 
      288*MH2*MT2^8*MW2^5*MZ2*CHl3[2, 2] + 8736*MH2*MT2^7*MW2^6*MZ2*
       CHl3[2, 2] + 288*MT2^8*MW2^6*MZ2*CHl3[2, 2] - 
      56448*MH2*MT2^6*MW2^7*MZ2*CHl3[2, 2] - 8736*MT2^7*MW2^7*MZ2*
       CHl3[2, 2] + 164352*MH2*MT2^5*MW2^8*MZ2*CHl3[2, 2] + 
      56448*MT2^6*MW2^8*MZ2*CHl3[2, 2] - 260640*MH2*MT2^4*MW2^9*MZ2*
       CHl3[2, 2] - 164352*MT2^5*MW2^9*MZ2*CHl3[2, 2] + 
      238368*MH2*MT2^3*MW2^10*MZ2*CHl3[2, 2] + 260640*MT2^4*MW2^10*MZ2*
       CHl3[2, 2] - 123456*MH2*MT2^2*MW2^11*MZ2*CHl3[2, 2] - 
      238368*MT2^3*MW2^11*MZ2*CHl3[2, 2] + 32448*MH2*MT2*MW2^12*MZ2*
       CHl3[2, 2] + 123456*MT2^2*MW2^12*MZ2*CHl3[2, 2] - 
      3072*MH2*MW2^13*MZ2*CHl3[2, 2] - 32448*MT2*MW2^13*MZ2*CHl3[2, 2] + 
      3072*MW2^14*MZ2*CHl3[2, 2] - 24*MH2*MT2^8*MW2^4*MZ2^2*CHl3[2, 2] + 
      4392*MH2*MT2^7*MW2^5*MZ2^2*CHl3[2, 2] + 24*MT2^8*MW2^5*MZ2^2*
       CHl3[2, 2] - 24264*MH2*MT2^6*MW2^6*MZ2^2*CHl3[2, 2] - 
      4392*MT2^7*MW2^6*MZ2^2*CHl3[2, 2] + 66840*MH2*MT2^5*MW2^7*MZ2^2*
       CHl3[2, 2] + 24264*MT2^6*MW2^7*MZ2^2*CHl3[2, 2] - 
      125640*MH2*MT2^4*MW2^8*MZ2^2*CHl3[2, 2] - 66840*MT2^5*MW2^8*MZ2^2*
       CHl3[2, 2] + 163992*MH2*MT2^3*MW2^9*MZ2^2*CHl3[2, 2] + 
      125640*MT2^4*MW2^9*MZ2^2*CHl3[2, 2] - 134136*MH2*MT2^2*MW2^10*MZ2^2*
       CHl3[2, 2] - 163992*MT2^3*MW2^10*MZ2^2*CHl3[2, 2] + 
      59688*MH2*MT2*MW2^11*MZ2^2*CHl3[2, 2] + 134136*MT2^2*MW2^11*MZ2^2*
       CHl3[2, 2] - 10848*MH2*MW2^12*MZ2^2*CHl3[2, 2] - 
      59688*MT2*MW2^12*MZ2^2*CHl3[2, 2] + 10848*MW2^13*MZ2^2*CHl3[2, 2] + 
      168*MH2*MT2^8*MW2^3*MZ2^3*CHl3[2, 2] - 16752*MH2*MT2^7*MW2^4*MZ2^3*
       CHl3[2, 2] - 168*MT2^8*MW2^4*MZ2^3*CHl3[2, 2] + 
      117012*MH2*MT2^6*MW2^5*MZ2^3*CHl3[2, 2] + 16752*MT2^7*MW2^5*MZ2^3*
       CHl3[2, 2] - 350892*MH2*MT2^5*MW2^6*MZ2^3*CHl3[2, 2] - 
      117012*MT2^6*MW2^6*MZ2^3*CHl3[2, 2] + 579648*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[2, 2] + 350892*MT2^5*MW2^7*MZ2^3*CHl3[2, 2] - 
      567720*MH2*MT2^3*MW2^8*MZ2^3*CHl3[2, 2] - 579648*MT2^4*MW2^8*MZ2^3*
       CHl3[2, 2] + 326292*MH2*MT2^2*MW2^9*MZ2^3*CHl3[2, 2] + 
      567720*MT2^3*MW2^9*MZ2^3*CHl3[2, 2] - 99420*MH2*MT2*MW2^10*MZ2^3*
       CHl3[2, 2] - 326292*MT2^2*MW2^10*MZ2^3*CHl3[2, 2] + 
      11664*MH2*MW2^11*MZ2^3*CHl3[2, 2] + 99420*MT2*MW2^11*MZ2^3*CHl3[2, 2] - 
      11664*MW2^12*MZ2^3*CHl3[2, 2] - 18*MH2*MT2^8*MW2^2*MZ2^4*CHl3[2, 2] + 
      10182*MH2*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] + 18*MT2^8*MW2^3*MZ2^4*
       CHl3[2, 2] - 85902*MH2*MT2^6*MW2^4*MZ2^4*CHl3[2, 2] - 
      10182*MT2^7*MW2^4*MZ2^4*CHl3[2, 2] + 272070*MH2*MT2^5*MW2^5*MZ2^4*
       CHl3[2, 2] + 85902*MT2^6*MW2^5*MZ2^4*CHl3[2, 2] - 
      422478*MH2*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] - 272070*MT2^5*MW2^6*MZ2^4*
       CHl3[2, 2] + 336450*MH2*MT2^3*MW2^7*MZ2^4*CHl3[2, 2] + 
      422478*MT2^4*MW2^7*MZ2^4*CHl3[2, 2] - 120258*MH2*MT2^2*MW2^8*MZ2^4*
       CHl3[2, 2] - 336450*MT2^3*MW2^8*MZ2^4*CHl3[2, 2] + 
      4578*MH2*MT2*MW2^9*MZ2^4*CHl3[2, 2] + 120258*MT2^2*MW2^9*MZ2^4*
       CHl3[2, 2] + 5376*MH2*MW2^10*MZ2^4*CHl3[2, 2] - 
      4578*MT2*MW2^10*MZ2^4*CHl3[2, 2] - 5376*MW2^11*MZ2^4*CHl3[2, 2] - 
      30*MH2*MT2^8*MW2*MZ2^5*CHl3[2, 2] - 684*MH2*MT2^7*MW2^2*MZ2^5*
       CHl3[2, 2] + 30*MT2^8*MW2^2*MZ2^5*CHl3[2, 2] + 
      15471*MH2*MT2^6*MW2^3*MZ2^5*CHl3[2, 2] + 684*MT2^7*MW2^3*MZ2^5*
       CHl3[2, 2] - 56985*MH2*MT2^5*MW2^4*MZ2^5*CHl3[2, 2] - 
      15471*MT2^6*MW2^4*MZ2^5*CHl3[2, 2] + 63768*MH2*MT2^4*MW2^5*MZ2^5*
       CHl3[2, 2] + 56985*MT2^5*MW2^5*MZ2^5*CHl3[2, 2] + 
      16110*MH2*MT2^3*MW2^6*MZ2^5*CHl3[2, 2] - 63768*MT2^4*MW2^6*MZ2^5*
       CHl3[2, 2] - 77973*MH2*MT2^2*MW2^7*MZ2^5*CHl3[2, 2] - 
      16110*MT2^3*MW2^7*MZ2^5*CHl3[2, 2] + 49635*MH2*MT2*MW2^8*MZ2^5*
       CHl3[2, 2] + 77973*MT2^2*MW2^8*MZ2^5*CHl3[2, 2] - 
      9312*MH2*MW2^9*MZ2^5*CHl3[2, 2] - 49635*MT2*MW2^9*MZ2^5*CHl3[2, 2] + 
      9312*MW2^10*MZ2^5*CHl3[2, 2] - 690*MH2*MT2^7*MW2*MZ2^6*CHl3[2, 2] + 
      3879*MH2*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] + 690*MT2^7*MW2^2*MZ2^6*
       CHl3[2, 2] - 10650*MH2*MT2^5*MW2^3*MZ2^6*CHl3[2, 2] - 
      3879*MT2^6*MW2^3*MZ2^6*CHl3[2, 2] + 29058*MH2*MT2^4*MW2^4*MZ2^6*
       CHl3[2, 2] + 10650*MT2^5*MW2^4*MZ2^6*CHl3[2, 2] - 
      53430*MH2*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] - 29058*MT2^4*MW2^5*MZ2^6*
       CHl3[2, 2] + 48915*MH2*MT2^2*MW2^6*MZ2^6*CHl3[2, 2] + 
      53430*MT2^3*MW2^6*MZ2^6*CHl3[2, 2] - 18714*MH2*MT2*MW2^7*MZ2^6*
       CHl3[2, 2] - 48915*MT2^2*MW2^7*MZ2^6*CHl3[2, 2] + 
      1632*MH2*MW2^8*MZ2^6*CHl3[2, 2] + 18714*MT2*MW2^8*MZ2^6*CHl3[2, 2] - 
      1632*MW2^9*MZ2^6*CHl3[2, 2] - 660*MH2*MT2^6*MW2*MZ2^7*CHl3[2, 2] + 
      2625*MH2*MT2^5*MW2^2*MZ2^7*CHl3[2, 2] + 660*MT2^6*MW2^2*MZ2^7*
       CHl3[2, 2] - 4176*MH2*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] - 
      2625*MT2^5*MW2^3*MZ2^7*CHl3[2, 2] + 2667*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[2, 2] + 4176*MT2^4*MW2^4*MZ2^7*CHl3[2, 2] + 
      687*MH2*MT2^2*MW2^5*MZ2^7*CHl3[2, 2] - 2667*MT2^3*MW2^5*MZ2^7*
       CHl3[2, 2] - 1863*MH2*MT2*MW2^6*MZ2^7*CHl3[2, 2] - 
      687*MT2^2*MW2^6*MZ2^7*CHl3[2, 2] + 720*MH2*MW2^7*MZ2^7*CHl3[2, 2] + 
      1863*MT2*MW2^7*MZ2^7*CHl3[2, 2] - 720*MW2^8*MZ2^7*CHl3[2, 2] - 
      660*MH2*MT2^4*MW2^2*MZ2^8*CHl3[2, 2] + 1995*MH2*MT2^3*MW2^3*MZ2^8*
       CHl3[2, 2] + 660*MT2^4*MW2^3*MZ2^8*CHl3[2, 2] - 
      2055*MH2*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] - 1995*MT2^3*MW2^4*MZ2^8*
       CHl3[2, 2] + 720*MH2*MT2*MW2^5*MZ2^8*CHl3[2, 2] + 
      2055*MT2^2*MW2^5*MZ2^8*CHl3[2, 2] - 720*MT2*MW2^6*MZ2^8*CHl3[2, 2] + 
      16512*MH2*MT2^7*MW2^7*CHl3[Leff, Leff] - 114432*MH2*MT2^6*MW2^8*
       CHl3[Leff, Leff] - 16512*MT2^7*MW2^8*CHl3[Leff, Leff] + 
      339840*MH2*MT2^5*MW2^9*CHl3[Leff, Leff] + 114432*MT2^6*MW2^9*
       CHl3[Leff, Leff] - 560640*MH2*MT2^4*MW2^10*CHl3[Leff, Leff] - 
      339840*MT2^5*MW2^10*CHl3[Leff, Leff] + 554880*MH2*MT2^3*MW2^11*
       CHl3[Leff, Leff] + 560640*MT2^4*MW2^11*CHl3[Leff, Leff] - 
      329472*MH2*MT2^2*MW2^12*CHl3[Leff, Leff] - 554880*MT2^3*MW2^12*
       CHl3[Leff, Leff] + 108672*MH2*MT2*MW2^13*CHl3[Leff, Leff] + 
      329472*MT2^2*MW2^13*CHl3[Leff, Leff] - 15360*MH2*MW2^14*
       CHl3[Leff, Leff] - 108672*MT2*MW2^14*CHl3[Leff, Leff] + 
      15360*MW2^15*CHl3[Leff, Leff] + 480*MH2*MT2^8*MW2^5*MZ2*
       CHl3[Leff, Leff] - 55520*MH2*MT2^7*MW2^6*MZ2*CHl3[Leff, Leff] - 
      480*MT2^8*MW2^6*MZ2*CHl3[Leff, Leff] + 386336*MH2*MT2^6*MW2^7*MZ2*
       CHl3[Leff, Leff] + 55520*MT2^7*MW2^7*MZ2*CHl3[Leff, Leff] - 
      1149408*MH2*MT2^5*MW2^8*MZ2*CHl3[Leff, Leff] - 
      386336*MT2^6*MW2^8*MZ2*CHl3[Leff, Leff] + 1863328*MH2*MT2^4*MW2^9*MZ2*
       CHl3[Leff, Leff] + 1149408*MT2^5*MW2^9*MZ2*CHl3[Leff, Leff] - 
      1769632*MH2*MT2^3*MW2^10*MZ2*CHl3[Leff, Leff] - 
      1863328*MT2^4*MW2^10*MZ2*CHl3[Leff, Leff] + 980448*MH2*MT2^2*MW2^11*MZ2*
       CHl3[Leff, Leff] + 1769632*MT2^3*MW2^11*MZ2*CHl3[Leff, Leff] - 
      291488*MH2*MT2*MW2^12*MZ2*CHl3[Leff, Leff] - 980448*MT2^2*MW2^12*MZ2*
       CHl3[Leff, Leff] + 35456*MH2*MW2^13*MZ2*CHl3[Leff, Leff] + 
      291488*MT2*MW2^13*MZ2*CHl3[Leff, Leff] - 35456*MW2^14*MZ2*
       CHl3[Leff, Leff] - 1104*MH2*MT2^8*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      52832*MH2*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      1104*MT2^8*MW2^5*MZ2^2*CHl3[Leff, Leff] - 380320*MH2*MT2^6*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 54272*MT2^7*MW2^6*MZ2^2*CHl3[Leff, Leff] + 
      1144592*MH2*MT2^5*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      390400*MT2^6*MW2^7*MZ2^2*CHl3[Leff, Leff] - 1778768*MH2*MT2^4*MW2^8*
       MZ2^2*CHl3[Leff, Leff] - 1174832*MT2^5*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      1499968*MH2*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
      1829168*MT2^4*MW2^9*MZ2^2*CHl3[Leff, Leff] - 646976*MH2*MT2^2*MW2^10*
       MZ2^2*CHl3[Leff, Leff] - 1550368*MT2^3*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
      107088*MH2*MT2*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      677216*MT2^2*MW2^11*MZ2^2*CHl3[Leff, Leff] + 2688*MH2*MW2^12*MZ2^2*
       CHl3[Leff, Leff] - 117168*MT2*MW2^12*MZ2^2*CHl3[Leff, Leff] - 
      1248*MW2^13*MZ2^2*CHl3[Leff, Leff] + 576*MH2*MT2^8*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 15376*MH2*MT2^7*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      576*MT2^8*MW2^4*MZ2^3*CHl3[Leff, Leff] - 89360*MH2*MT2^6*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 12064*MT2^7*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      249496*MH2*MT2^5*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      64736*MT2^6*MW2^6*MZ2^3*CHl3[Leff, Leff] - 530400*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[Leff, Leff] - 174184*MT2^5*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      808928*MH2*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
      407280*MT2^4*MW2^8*MZ2^3*CHl3[Leff, Leff] - 737200*MH2*MT2^2*MW2^9*
       MZ2^3*CHl3[Leff, Leff] - 693008*MT2^3*MW2^9*MZ2^3*CHl3[Leff, Leff] + 
      344312*MH2*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
      674848*MT2^2*MW2^10*MZ2^3*CHl3[Leff, Leff] - 62304*MH2*MW2^11*MZ2^3*
       CHl3[Leff, Leff] - 326888*MT2*MW2^11*MZ2^3*CHl3[Leff, Leff] + 
      60432*MW2^12*MZ2^3*CHl3[Leff, Leff] + 240*MH2*MT2^8*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 56056*MH2*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      240*MT2^8*MW2^3*MZ2^4*CHl3[Leff, Leff] + 408980*MH2*MT2^6*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 54328*MT2^7*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      1240420*MH2*MT2^5*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      393572*MT2^6*MW2^5*MZ2^4*CHl3[Leff, Leff] + 2050896*MH2*MT2^4*MW2^6*
       MZ2^4*CHl3[Leff, Leff] + 1190884*MT2^5*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
      2007752*MH2*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] - 
      1975296*MT2^4*MW2^7*MZ2^4*CHl3[Leff, Leff] + 1156108*MH2*MT2^2*MW2^8*
       MZ2^4*CHl3[Leff, Leff] + 1951592*MT2^3*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
      349772*MH2*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] - 1140700*MT2^2*MW2^9*MZ2^4*
       CHl3[Leff, Leff] + 39216*MH2*MW2^10*MZ2^4*CHl3[Leff, Leff] + 
      352364*MT2*MW2^10*MZ2^4*CHl3[Leff, Leff] - 40800*MW2^11*MZ2^4*
       CHl3[Leff, Leff] - 192*MH2*MT2^8*MW2*MZ2^5*CHl3[Leff, Leff] + 
      31702*MH2*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      192*MT2^8*MW2^2*MZ2^5*CHl3[Leff, Leff] - 269300*MH2*MT2^6*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 32422*MT2^7*MW2^3*MZ2^5*CHl3[Leff, Leff] + 
      855148*MH2*MT2^5*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      272612*MT2^6*MW2^4*MZ2^5*CHl3[Leff, Leff] - 1309476*MH2*MT2^4*MW2^5*
       MZ2^5*CHl3[Leff, Leff] - 863356*MT2^5*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      1001210*MH2*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
      1329348*MT2^4*MW2^6*MZ2^5*CHl3[Leff, Leff] - 318304*MH2*MT2^2*MW2^7*
       MZ2^5*CHl3[Leff, Leff] - 1036346*MT2^3*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      12940*MH2*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] + 352000*MT2^2*MW2^8*MZ2^5*
       CHl3[Leff, Leff] + 21360*MH2*MW2^9*MZ2^5*CHl3[Leff, Leff] - 
      2324*MT2*MW2^9*MZ2^5*CHl3[Leff, Leff] - 18912*MW2^10*MZ2^5*
       CHl3[Leff, Leff] - 3796*MH2*MT2^7*MW2*MZ2^6*CHl3[Leff, Leff] + 
      55250*MH2*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      4372*MT2^7*MW2^2*MZ2^6*CHl3[Leff, Leff] - 195376*MH2*MT2^5*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 60002*MT2^6*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      227148*MH2*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      210352*MT2^5*MW2^4*MZ2^6*CHl3[Leff, Leff] + 23416*MH2*MT2^3*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 252636*MT2^4*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
      227894*MH2*MT2^2*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      1928*MT2^3*MW2^6*MZ2^6*CHl3[Leff, Leff] + 148420*MH2*MT2*MW2^7*MZ2^6*
       CHl3[Leff, Leff] + 214214*MT2^2*MW2^7*MZ2^6*CHl3[Leff, Leff] - 
      27744*MH2*MW2^8*MZ2^6*CHl3[Leff, Leff] - 145540*MT2*MW2^8*MZ2^6*
       CHl3[Leff, Leff] + 27888*MW2^9*MZ2^6*CHl3[Leff, Leff] - 
      1050*MH2*MT2^7*MZ2^7*CHl3[Leff, Leff] + 3896*MH2*MT2^6*MW2*MZ2^7*
       CHl3[Leff, Leff] + 1050*MT2^7*MW2*MZ2^7*CHl3[Leff, Leff] - 
      8252*MH2*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] - 3320*MT2^6*MW2^2*MZ2^7*
       CHl3[Leff, Leff] + 48488*MH2*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      5948*MT2^5*MW2^3*MZ2^7*CHl3[Leff, Leff] - 126132*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[Leff, Leff] - 46328*MT2^4*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      133220*MH2*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      128292*MT2^3*MW2^5*MZ2^7*CHl3[Leff, Leff] - 55100*MH2*MT2*MW2^6*MZ2^7*
       CHl3[Leff, Leff] - 138260*MT2^2*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
      5488*MH2*MW2^7*MZ2^7*CHl3[Leff, Leff] + 58124*MT2*MW2^7*MZ2^7*
       CHl3[Leff, Leff] - 6064*MW2^8*MZ2^7*CHl3[Leff, Leff] - 
      1050*MH2*MT2^6*MZ2^8*CHl3[Leff, Leff] + 4380*MH2*MT2^5*MW2*MZ2^8*
       CHl3[Leff, Leff] + 1050*MT2^6*MW2*MZ2^8*CHl3[Leff, Leff] - 
      9556*MH2*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] - 4380*MT2^5*MW2^2*MZ2^8*
       CHl3[Leff, Leff] + 11904*MH2*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      10132*MT2^4*MW2^3*MZ2^8*CHl3[Leff, Leff] - 6450*MH2*MT2^2*MW2^4*MZ2^8*
       CHl3[Leff, Leff] - 13632*MT2^3*MW2^4*MZ2^8*CHl3[Leff, Leff] - 
      392*MH2*MT2*MW2^5*MZ2^8*CHl3[Leff, Leff] + 8178*MT2^2*MW2^5*MZ2^8*
       CHl3[Leff, Leff] + 1200*MH2*MW2^6*MZ2^8*CHl3[Leff, Leff] - 
      184*MT2*MW2^6*MZ2^8*CHl3[Leff, Leff] - 1200*MW2^7*MZ2^8*
       CHl3[Leff, Leff] - 1020*MH2*MT2^4*MW2*MZ2^9*CHl3[Leff, Leff] + 
      3210*MH2*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] + 1020*MT2^4*MW2^2*MZ2^9*
       CHl3[Leff, Leff] - 3480*MH2*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
      3210*MT2^3*MW2^3*MZ2^9*CHl3[Leff, Leff] + 1200*MH2*MT2*MW2^4*MZ2^9*
       CHl3[Leff, Leff] + 3480*MT2^2*MW2^4*MZ2^9*CHl3[Leff, Leff] - 
      1200*MT2*MW2^5*MZ2^9*CHl3[Leff, Leff] - 1152*MH2*MT2^7*MW2^7*
       CHq1[1, 1] + 8064*MH2*MT2^6*MW2^8*CHq1[1, 1] + 
      1152*MT2^7*MW2^8*CHq1[1, 1] - 24192*MH2*MT2^5*MW2^9*CHq1[1, 1] - 
      8064*MT2^6*MW2^9*CHq1[1, 1] + 40320*MH2*MT2^4*MW2^10*CHq1[1, 1] + 
      24192*MT2^5*MW2^10*CHq1[1, 1] - 40320*MH2*MT2^3*MW2^11*CHq1[1, 1] - 
      40320*MT2^4*MW2^11*CHq1[1, 1] + 24192*MH2*MT2^2*MW2^12*CHq1[1, 1] + 
      40320*MT2^3*MW2^12*CHq1[1, 1] - 8064*MH2*MT2*MW2^13*CHq1[1, 1] - 
      24192*MT2^2*MW2^13*CHq1[1, 1] + 1152*MH2*MW2^14*CHq1[1, 1] + 
      8064*MT2*MW2^14*CHq1[1, 1] - 1152*MW2^15*CHq1[1, 1] + 
      4416*MH2*MT2^7*MW2^6*MZ2*CHq1[1, 1] - 32064*MH2*MT2^6*MW2^7*MZ2*
       CHq1[1, 1] - 4416*MT2^7*MW2^7*MZ2*CHq1[1, 1] + 
      97344*MH2*MT2^5*MW2^8*MZ2*CHq1[1, 1] + 32064*MT2^6*MW2^8*MZ2*
       CHq1[1, 1] - 160320*MH2*MT2^4*MW2^9*MZ2*CHq1[1, 1] - 
      97344*MT2^5*MW2^9*MZ2*CHq1[1, 1] + 154560*MH2*MT2^3*MW2^10*MZ2*
       CHq1[1, 1] + 160320*MT2^4*MW2^10*MZ2*CHq1[1, 1] - 
      86976*MH2*MT2^2*MW2^11*MZ2*CHq1[1, 1] - 154560*MT2^3*MW2^11*MZ2*
       CHq1[1, 1] + 26304*MH2*MT2*MW2^12*MZ2*CHq1[1, 1] + 
      86976*MT2^2*MW2^12*MZ2*CHq1[1, 1] - 3264*MH2*MW2^13*MZ2*CHq1[1, 1] - 
      26304*MT2*MW2^13*MZ2*CHq1[1, 1] + 3264*MW2^14*MZ2*CHq1[1, 1] - 
      3552*MH2*MT2^7*MW2^5*MZ2^2*CHq1[1, 1] + 29280*MH2*MT2^6*MW2^6*MZ2^2*
       CHq1[1, 1] + 3120*MT2^7*MW2^6*MZ2^2*CHq1[1, 1] - 
      92256*MH2*MT2^5*MW2^7*MZ2^2*CHq1[1, 1] - 26256*MT2^6*MW2^7*MZ2^2*
       CHq1[1, 1] + 145248*MH2*MT2^4*MW2^8*MZ2^2*CHq1[1, 1] + 
      83184*MT2^5*MW2^8*MZ2^2*CHq1[1, 1] - 120864*MH2*MT2^3*MW2^9*MZ2^2*
       CHq1[1, 1] - 130128*MT2^4*MW2^9*MZ2^2*CHq1[1, 1] + 
      49056*MH2*MT2^2*MW2^10*MZ2^2*CHq1[1, 1] + 105744*MT2^3*MW2^10*MZ2^2*
       CHq1[1, 1] - 6048*MH2*MT2*MW2^11*MZ2^2*CHq1[1, 1] - 
      39984*MT2^2*MW2^11*MZ2^2*CHq1[1, 1] - 864*MH2*MW2^12*MZ2^2*CHq1[1, 1] + 
      3024*MT2*MW2^12*MZ2^2*CHq1[1, 1] + 1296*MW2^13*MZ2^2*CHq1[1, 1] - 
      6408*MH2*MT2^7*MW2^4*MZ2^3*CHq1[1, 1] + 41304*MH2*MT2^6*MW2^5*MZ2^3*
       CHq1[1, 1] + 7920*MT2^7*MW2^5*MZ2^3*CHq1[1, 1] - 
      120360*MH2*MT2^5*MW2^6*MZ2^3*CHq1[1, 1] - 52320*MT2^6*MW2^6*MZ2^3*
       CHq1[1, 1] + 210936*MH2*MT2^4*MW2^7*MZ2^3*CHq1[1, 1] + 
      153840*MT2^5*MW2^7*MZ2^3*CHq1[1, 1] - 237528*MH2*MT2^3*MW2^8*MZ2^3*
       CHq1[1, 1] - 266016*MT2^4*MW2^8*MZ2^3*CHq1[1, 1] + 
      165576*MH2*MT2^2*MW2^9*MZ2^3*CHq1[1, 1] + 290448*MT2^3*MW2^9*MZ2^3*
       CHq1[1, 1] - 63480*MH2*MT2*MW2^10*MZ2^3*CHq1[1, 1] - 
      195168*MT2^2*MW2^10*MZ2^3*CHq1[1, 1] + 9960*MH2*MW2^11*MZ2^3*
       CHq1[1, 1] + 72336*MT2*MW2^11*MZ2^3*CHq1[1, 1] - 
      11040*MW2^12*MZ2^3*CHq1[1, 1] + 13734*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[1, 1] - 102546*MH2*MT2^6*MW2^4*MZ2^4*CHq1[1, 1] - 
      15732*MT2^7*MW2^4*MZ2^4*CHq1[1, 1] + 314046*MH2*MT2^5*MW2^5*MZ2^4*
       CHq1[1, 1] + 118044*MT2^6*MW2^5*MZ2^4*CHq1[1, 1] - 
      516282*MH2*MT2^4*MW2^6*MZ2^4*CHq1[1, 1] - 362052*MT2^5*MW2^6*MZ2^4*
       CHq1[1, 1] + 491346*MH2*MT2^3*MW2^7*MZ2^4*CHq1[1, 1] + 
      593340*MT2^4*MW2^7*MZ2^4*CHq1[1, 1] - 267030*MH2*MT2^2*MW2^8*MZ2^4*
       CHq1[1, 1] - 559980*MT2^3*MW2^8*MZ2^4*CHq1[1, 1] + 
      74058*MH2*MT2*MW2^9*MZ2^4*CHq1[1, 1] + 300132*MT2^2*MW2^9*MZ2^4*
       CHq1[1, 1] - 7326*MH2*MW2^10*MZ2^4*CHq1[1, 1] - 
      81564*MT2*MW2^10*MZ2^4*CHq1[1, 1] + 7812*MW2^11*MZ2^4*CHq1[1, 1] - 
      9258*MH2*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] + 78540*MH2*MT2^6*MW2^3*MZ2^5*
       CHq1[1, 1] + 10446*MT2^7*MW2^3*MZ2^5*CHq1[1, 1] - 
      249354*MH2*MT2^5*MW2^4*MZ2^5*CHq1[1, 1] - 88854*MT2^6*MW2^4*MZ2^5*
       CHq1[1, 1] + 386292*MH2*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] + 
      282294*MT2^5*MW2^5*MZ2^5*CHq1[1, 1] - 304806*MH2*MT2^3*MW2^6*MZ2^5*
       CHq1[1, 1] - 436350*MT2^4*MW2^6*MZ2^5*CHq1[1, 1] + 
      106524*MH2*MT2^2*MW2^7*MZ2^5*CHq1[1, 1] + 341850*MT2^3*MW2^7*MZ2^5*
       CHq1[1, 1] - 3462*MH2*MT2*MW2^8*MZ2^5*CHq1[1, 1] - 
      116946*MT2^2*MW2^8*MZ2^5*CHq1[1, 1] - 4476*MH2*MW2^9*MZ2^5*CHq1[1, 1] + 
      2274*MT2*MW2^9*MZ2^5*CHq1[1, 1] + 5286*MW2^10*MZ2^5*CHq1[1, 1] + 
      2220*MH2*MT2^7*MW2*MZ2^6*CHq1[1, 1] - 24798*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[1, 1] - 2490*MT2^7*MW2^2*MZ2^6*CHq1[1, 1] + 
      83652*MH2*MT2^5*MW2^3*MZ2^6*CHq1[1, 1] + 27876*MT2^6*MW2^3*MZ2^6*
       CHq1[1, 1] - 110256*MH2*MT2^4*MW2^4*MZ2^6*CHq1[1, 1] - 
      94074*MT2^5*MW2^4*MZ2^6*CHq1[1, 1] + 36498*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[1, 1] + 123648*MT2^4*MW2^5*MZ2^6*CHq1[1, 1] + 
      40872*MH2*MT2^2*MW2^6*MZ2^6*CHq1[1, 1] - 39954*MT2^3*MW2^6*MZ2^6*
       CHq1[1, 1] - 35226*MH2*MT2*MW2^7*MZ2^6*CHq1[1, 1] - 
      47136*MT2^2*MW2^7*MZ2^6*CHq1[1, 1] + 7038*MH2*MW2^8*MZ2^6*CHq1[1, 1] + 
      40086*MT2*MW2^8*MZ2^6*CHq1[1, 1] - 7956*MW2^9*MZ2^6*CHq1[1, 1] + 
      2220*MH2*MT2^6*MW2*MZ2^7*CHq1[1, 1] - 8880*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[1, 1] - 2490*MT2^6*MW2^2*MZ2^7*CHq1[1, 1] + 
      1842*MH2*MT2^4*MW2^3*MZ2^7*CHq1[1, 1] + 9960*MT2^5*MW2^3*MZ2^7*
       CHq1[1, 1] + 27774*MH2*MT2^3*MW2^4*MZ2^7*CHq1[1, 1] - 
      2004*MT2^4*MW2^4*MZ2^7*CHq1[1, 1] - 38874*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[1, 1] - 31338*MT2^3*MW2^5*MZ2^7*CHq1[1, 1] + 
      18138*MH2*MT2*MW2^6*MZ2^7*CHq1[1, 1] + 43788*MT2^2*MW2^6*MZ2^7*
       CHq1[1, 1] - 2220*MH2*MW2^7*MZ2^7*CHq1[1, 1] - 
      20406*MT2*MW2^7*MZ2^7*CHq1[1, 1] + 2490*MW2^8*MZ2^7*CHq1[1, 1] + 
      2220*MH2*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] - 6660*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[1, 1] - 2490*MT2^4*MW2^3*MZ2^8*CHq1[1, 1] + 
      6660*MH2*MT2^2*MW2^4*MZ2^8*CHq1[1, 1] + 7470*MT2^3*MW2^4*MZ2^8*
       CHq1[1, 1] - 2220*MH2*MT2*MW2^5*MZ2^8*CHq1[1, 1] - 
      7470*MT2^2*MW2^5*MZ2^8*CHq1[1, 1] + 2490*MT2*MW2^6*MZ2^8*CHq1[1, 1] - 
      1152*MH2*MT2^7*MW2^7*CHq1[2, 2] + 8064*MH2*MT2^6*MW2^8*CHq1[2, 2] + 
      1152*MT2^7*MW2^8*CHq1[2, 2] - 24192*MH2*MT2^5*MW2^9*CHq1[2, 2] - 
      8064*MT2^6*MW2^9*CHq1[2, 2] + 40320*MH2*MT2^4*MW2^10*CHq1[2, 2] + 
      24192*MT2^5*MW2^10*CHq1[2, 2] - 40320*MH2*MT2^3*MW2^11*CHq1[2, 2] - 
      40320*MT2^4*MW2^11*CHq1[2, 2] + 24192*MH2*MT2^2*MW2^12*CHq1[2, 2] + 
      40320*MT2^3*MW2^12*CHq1[2, 2] - 8064*MH2*MT2*MW2^13*CHq1[2, 2] - 
      24192*MT2^2*MW2^13*CHq1[2, 2] + 1152*MH2*MW2^14*CHq1[2, 2] + 
      8064*MT2*MW2^14*CHq1[2, 2] - 1152*MW2^15*CHq1[2, 2] + 
      4416*MH2*MT2^7*MW2^6*MZ2*CHq1[2, 2] - 32064*MH2*MT2^6*MW2^7*MZ2*
       CHq1[2, 2] - 4416*MT2^7*MW2^7*MZ2*CHq1[2, 2] + 
      97344*MH2*MT2^5*MW2^8*MZ2*CHq1[2, 2] + 32064*MT2^6*MW2^8*MZ2*
       CHq1[2, 2] - 160320*MH2*MT2^4*MW2^9*MZ2*CHq1[2, 2] - 
      97344*MT2^5*MW2^9*MZ2*CHq1[2, 2] + 154560*MH2*MT2^3*MW2^10*MZ2*
       CHq1[2, 2] + 160320*MT2^4*MW2^10*MZ2*CHq1[2, 2] - 
      86976*MH2*MT2^2*MW2^11*MZ2*CHq1[2, 2] - 154560*MT2^3*MW2^11*MZ2*
       CHq1[2, 2] + 26304*MH2*MT2*MW2^12*MZ2*CHq1[2, 2] + 
      86976*MT2^2*MW2^12*MZ2*CHq1[2, 2] - 3264*MH2*MW2^13*MZ2*CHq1[2, 2] - 
      26304*MT2*MW2^13*MZ2*CHq1[2, 2] + 3264*MW2^14*MZ2*CHq1[2, 2] - 
      3552*MH2*MT2^7*MW2^5*MZ2^2*CHq1[2, 2] + 29280*MH2*MT2^6*MW2^6*MZ2^2*
       CHq1[2, 2] + 3120*MT2^7*MW2^6*MZ2^2*CHq1[2, 2] - 
      92256*MH2*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] - 26256*MT2^6*MW2^7*MZ2^2*
       CHq1[2, 2] + 145248*MH2*MT2^4*MW2^8*MZ2^2*CHq1[2, 2] + 
      83184*MT2^5*MW2^8*MZ2^2*CHq1[2, 2] - 120864*MH2*MT2^3*MW2^9*MZ2^2*
       CHq1[2, 2] - 130128*MT2^4*MW2^9*MZ2^2*CHq1[2, 2] + 
      49056*MH2*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] + 105744*MT2^3*MW2^10*MZ2^2*
       CHq1[2, 2] - 6048*MH2*MT2*MW2^11*MZ2^2*CHq1[2, 2] - 
      39984*MT2^2*MW2^11*MZ2^2*CHq1[2, 2] - 864*MH2*MW2^12*MZ2^2*CHq1[2, 2] + 
      3024*MT2*MW2^12*MZ2^2*CHq1[2, 2] + 1296*MW2^13*MZ2^2*CHq1[2, 2] - 
      6408*MH2*MT2^7*MW2^4*MZ2^3*CHq1[2, 2] + 41304*MH2*MT2^6*MW2^5*MZ2^3*
       CHq1[2, 2] + 7920*MT2^7*MW2^5*MZ2^3*CHq1[2, 2] - 
      120360*MH2*MT2^5*MW2^6*MZ2^3*CHq1[2, 2] - 52320*MT2^6*MW2^6*MZ2^3*
       CHq1[2, 2] + 210936*MH2*MT2^4*MW2^7*MZ2^3*CHq1[2, 2] + 
      153840*MT2^5*MW2^7*MZ2^3*CHq1[2, 2] - 237528*MH2*MT2^3*MW2^8*MZ2^3*
       CHq1[2, 2] - 266016*MT2^4*MW2^8*MZ2^3*CHq1[2, 2] + 
      165576*MH2*MT2^2*MW2^9*MZ2^3*CHq1[2, 2] + 290448*MT2^3*MW2^9*MZ2^3*
       CHq1[2, 2] - 63480*MH2*MT2*MW2^10*MZ2^3*CHq1[2, 2] - 
      195168*MT2^2*MW2^10*MZ2^3*CHq1[2, 2] + 9960*MH2*MW2^11*MZ2^3*
       CHq1[2, 2] + 72336*MT2*MW2^11*MZ2^3*CHq1[2, 2] - 
      11040*MW2^12*MZ2^3*CHq1[2, 2] + 13734*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[2, 2] - 102546*MH2*MT2^6*MW2^4*MZ2^4*CHq1[2, 2] - 
      15732*MT2^7*MW2^4*MZ2^4*CHq1[2, 2] + 314046*MH2*MT2^5*MW2^5*MZ2^4*
       CHq1[2, 2] + 118044*MT2^6*MW2^5*MZ2^4*CHq1[2, 2] - 
      516282*MH2*MT2^4*MW2^6*MZ2^4*CHq1[2, 2] - 362052*MT2^5*MW2^6*MZ2^4*
       CHq1[2, 2] + 491346*MH2*MT2^3*MW2^7*MZ2^4*CHq1[2, 2] + 
      593340*MT2^4*MW2^7*MZ2^4*CHq1[2, 2] - 267030*MH2*MT2^2*MW2^8*MZ2^4*
       CHq1[2, 2] - 559980*MT2^3*MW2^8*MZ2^4*CHq1[2, 2] + 
      74058*MH2*MT2*MW2^9*MZ2^4*CHq1[2, 2] + 300132*MT2^2*MW2^9*MZ2^4*
       CHq1[2, 2] - 7326*MH2*MW2^10*MZ2^4*CHq1[2, 2] - 
      81564*MT2*MW2^10*MZ2^4*CHq1[2, 2] + 7812*MW2^11*MZ2^4*CHq1[2, 2] - 
      9258*MH2*MT2^7*MW2^2*MZ2^5*CHq1[2, 2] + 78540*MH2*MT2^6*MW2^3*MZ2^5*
       CHq1[2, 2] + 10446*MT2^7*MW2^3*MZ2^5*CHq1[2, 2] - 
      249354*MH2*MT2^5*MW2^4*MZ2^5*CHq1[2, 2] - 88854*MT2^6*MW2^4*MZ2^5*
       CHq1[2, 2] + 386292*MH2*MT2^4*MW2^5*MZ2^5*CHq1[2, 2] + 
      282294*MT2^5*MW2^5*MZ2^5*CHq1[2, 2] - 304806*MH2*MT2^3*MW2^6*MZ2^5*
       CHq1[2, 2] - 436350*MT2^4*MW2^6*MZ2^5*CHq1[2, 2] + 
      106524*MH2*MT2^2*MW2^7*MZ2^5*CHq1[2, 2] + 341850*MT2^3*MW2^7*MZ2^5*
       CHq1[2, 2] - 3462*MH2*MT2*MW2^8*MZ2^5*CHq1[2, 2] - 
      116946*MT2^2*MW2^8*MZ2^5*CHq1[2, 2] - 4476*MH2*MW2^9*MZ2^5*CHq1[2, 2] + 
      2274*MT2*MW2^9*MZ2^5*CHq1[2, 2] + 5286*MW2^10*MZ2^5*CHq1[2, 2] + 
      2220*MH2*MT2^7*MW2*MZ2^6*CHq1[2, 2] - 24798*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[2, 2] - 2490*MT2^7*MW2^2*MZ2^6*CHq1[2, 2] + 
      83652*MH2*MT2^5*MW2^3*MZ2^6*CHq1[2, 2] + 27876*MT2^6*MW2^3*MZ2^6*
       CHq1[2, 2] - 110256*MH2*MT2^4*MW2^4*MZ2^6*CHq1[2, 2] - 
      94074*MT2^5*MW2^4*MZ2^6*CHq1[2, 2] + 36498*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[2, 2] + 123648*MT2^4*MW2^5*MZ2^6*CHq1[2, 2] + 
      40872*MH2*MT2^2*MW2^6*MZ2^6*CHq1[2, 2] - 39954*MT2^3*MW2^6*MZ2^6*
       CHq1[2, 2] - 35226*MH2*MT2*MW2^7*MZ2^6*CHq1[2, 2] - 
      47136*MT2^2*MW2^7*MZ2^6*CHq1[2, 2] + 7038*MH2*MW2^8*MZ2^6*CHq1[2, 2] + 
      40086*MT2*MW2^8*MZ2^6*CHq1[2, 2] - 7956*MW2^9*MZ2^6*CHq1[2, 2] + 
      2220*MH2*MT2^6*MW2*MZ2^7*CHq1[2, 2] - 8880*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[2, 2] - 2490*MT2^6*MW2^2*MZ2^7*CHq1[2, 2] + 
      1842*MH2*MT2^4*MW2^3*MZ2^7*CHq1[2, 2] + 9960*MT2^5*MW2^3*MZ2^7*
       CHq1[2, 2] + 27774*MH2*MT2^3*MW2^4*MZ2^7*CHq1[2, 2] - 
      2004*MT2^4*MW2^4*MZ2^7*CHq1[2, 2] - 38874*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[2, 2] - 31338*MT2^3*MW2^5*MZ2^7*CHq1[2, 2] + 
      18138*MH2*MT2*MW2^6*MZ2^7*CHq1[2, 2] + 43788*MT2^2*MW2^6*MZ2^7*
       CHq1[2, 2] - 2220*MH2*MW2^7*MZ2^7*CHq1[2, 2] - 
      20406*MT2*MW2^7*MZ2^7*CHq1[2, 2] + 2490*MW2^8*MZ2^7*CHq1[2, 2] + 
      2220*MH2*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] - 6660*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[2, 2] - 2490*MT2^4*MW2^3*MZ2^8*CHq1[2, 2] + 
      6660*MH2*MT2^2*MW2^4*MZ2^8*CHq1[2, 2] + 7470*MT2^3*MW2^4*MZ2^8*
       CHq1[2, 2] - 2220*MH2*MT2*MW2^5*MZ2^8*CHq1[2, 2] - 
      7470*MT2^2*MW2^5*MZ2^8*CHq1[2, 2] + 2490*MT2*MW2^6*MZ2^8*CHq1[2, 2] + 
      1152*MH2*MT2^7*MW2^7*CHq1[3, 3] - 8064*MH2*MT2^6*MW2^8*CHq1[3, 3] - 
      1152*MT2^7*MW2^8*CHq1[3, 3] + 24192*MH2*MT2^5*MW2^9*CHq1[3, 3] + 
      8064*MT2^6*MW2^9*CHq1[3, 3] - 40320*MH2*MT2^4*MW2^10*CHq1[3, 3] - 
      24192*MT2^5*MW2^10*CHq1[3, 3] + 40320*MH2*MT2^3*MW2^11*CHq1[3, 3] + 
      40320*MT2^4*MW2^11*CHq1[3, 3] - 24192*MH2*MT2^2*MW2^12*CHq1[3, 3] - 
      40320*MT2^3*MW2^12*CHq1[3, 3] + 8064*MH2*MT2*MW2^13*CHq1[3, 3] + 
      24192*MT2^2*MW2^13*CHq1[3, 3] - 1152*MH2*MW2^14*CHq1[3, 3] - 
      8064*MT2*MW2^14*CHq1[3, 3] + 1152*MW2^15*CHq1[3, 3] - 
      288*MH2*MT2^8*MW2^5*MZ2*CHq1[3, 3] + 1056*MH2*MT2^7*MW2^6*MZ2*
       CHq1[3, 3] + 288*MT2^8*MW2^6*MZ2*CHq1[3, 3] + 1824*MH2*MT2^6*MW2^7*MZ2*
       CHq1[3, 3] - 1056*MT2^7*MW2^7*MZ2*CHq1[3, 3] - 
      14688*MH2*MT2^5*MW2^8*MZ2*CHq1[3, 3] - 1824*MT2^6*MW2^8*MZ2*
       CHq1[3, 3] + 29280*MH2*MT2^4*MW2^9*MZ2*CHq1[3, 3] + 
      14688*MT2^5*MW2^9*MZ2*CHq1[3, 3] - 27552*MH2*MT2^3*MW2^10*MZ2*
       CHq1[3, 3] - 29280*MT2^4*MW2^10*MZ2*CHq1[3, 3] + 
      12384*MH2*MT2^2*MW2^11*MZ2*CHq1[3, 3] + 27552*MT2^3*MW2^11*MZ2*
       CHq1[3, 3] - 1824*MH2*MT2*MW2^12*MZ2*CHq1[3, 3] - 
      12384*MT2^2*MW2^12*MZ2*CHq1[3, 3] - 192*MH2*MW2^13*MZ2*CHq1[3, 3] + 
      1824*MT2*MW2^13*MZ2*CHq1[3, 3] + 192*MW2^14*MZ2*CHq1[3, 3] + 
      576*MH2*MT2^8*MW2^4*MZ2^2*CHq1[3, 3] - 7104*MH2*MT2^7*MW2^5*MZ2^2*
       CHq1[3, 3] - 576*MT2^8*MW2^5*MZ2^2*CHq1[3, 3] + 
      32064*MH2*MT2^6*MW2^6*MZ2^2*CHq1[3, 3] + 7536*MT2^7*MW2^6*MZ2^2*
       CHq1[3, 3] - 78816*MH2*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] - 
      35088*MT2^6*MW2^7*MZ2^2*CHq1[3, 3] + 122592*MH2*MT2^4*MW2^8*MZ2^2*
       CHq1[3, 3] + 87888*MT2^5*MW2^8*MZ2^2*CHq1[3, 3] - 
      125952*MH2*MT2^3*MW2^9*MZ2^2*CHq1[3, 3] - 137712*MT2^4*MW2^9*MZ2^2*
       CHq1[3, 3] + 82560*MH2*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] + 
      141072*MT2^3*MW2^10*MZ2^2*CHq1[3, 3] - 30816*MH2*MT2*MW2^11*MZ2^2*
       CHq1[3, 3] - 91632*MT2^2*MW2^11*MZ2^2*CHq1[3, 3] + 
      4896*MH2*MW2^12*MZ2^2*CHq1[3, 3] + 33840*MT2*MW2^12*MZ2^2*CHq1[3, 3] - 
      5328*MW2^13*MZ2^2*CHq1[3, 3] - 252*MH2*MT2^8*MW2^3*MZ2^3*CHq1[3, 3] + 
      4932*MH2*MT2^7*MW2^4*MZ2^3*CHq1[3, 3] + 252*MT2^8*MW2^4*MZ2^3*
       CHq1[3, 3] - 29100*MH2*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] - 
      5796*MT2^7*MW2^5*MZ2^3*CHq1[3, 3] + 82452*MH2*MT2^5*MW2^6*MZ2^3*
       CHq1[3, 3] + 35580*MT2^6*MW2^6*MZ2^3*CHq1[3, 3] - 
      132564*MH2*MT2^4*MW2^7*MZ2^3*CHq1[3, 3] - 102324*MT2^5*MW2^7*MZ2^3*
       CHq1[3, 3] + 126252*MH2*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] + 
      164964*MT2^4*MW2^8*MZ2^3*CHq1[3, 3] - 67908*MH2*MT2^2*MW2^9*MZ2^3*
       CHq1[3, 3] - 156492*MT2^3*MW2^9*MZ2^3*CHq1[3, 3] + 
      17148*MH2*MT2*MW2^10*MZ2^3*CHq1[3, 3] + 83892*MT2^2*MW2^10*MZ2^3*
       CHq1[3, 3] - 960*MH2*MW2^11*MZ2^3*CHq1[3, 3] - 
      21468*MT2*MW2^11*MZ2^3*CHq1[3, 3] + 1392*MW2^12*MZ2^3*CHq1[3, 3] - 
      126*MH2*MT2^8*MW2^2*MZ2^4*CHq1[3, 3] + 3780*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[3, 3] + 126*MT2^8*MW2^3*MZ2^4*CHq1[3, 3] - 
      20844*MH2*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] - 3402*MT2^7*MW2^4*MZ2^4*
       CHq1[3, 3] + 56664*MH2*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] + 
      17334*MT2^6*MW2^5*MZ2^4*CHq1[3, 3] - 95196*MH2*MT2^4*MW2^6*MZ2^4*
       CHq1[3, 3] - 45270*MT2^5*MW2^6*MZ2^4*CHq1[3, 3] + 
      107316*MH2*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] + 78078*MT2^4*MW2^7*MZ2^4*
       CHq1[3, 3] - 81180*MH2*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] - 
      95382*MT2^3*MW2^8*MZ2^4*CHq1[3, 3] + 36624*MH2*MT2*MW2^9*MZ2^4*
       CHq1[3, 3] + 78858*MT2^2*MW2^9*MZ2^4*CHq1[3, 3] - 
      7038*MH2*MW2^10*MZ2^4*CHq1[3, 3] - 37866*MT2*MW2^10*MZ2^4*CHq1[3, 3] + 
      7524*MW2^11*MZ2^4*CHq1[3, 3] + 90*MH2*MT2^8*MW2*MZ2^5*CHq1[3, 3] - 
      5385*MH2*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] - 90*MT2^8*MW2^2*MZ2^5*
       CHq1[3, 3] + 38073*MH2*MT2^6*MW2^3*MZ2^5*CHq1[3, 3] + 
      5574*MT2^7*MW2^3*MZ2^5*CHq1[3, 3] - 114723*MH2*MT2^5*MW2^4*MZ2^5*
       CHq1[3, 3] - 39018*MT2^6*MW2^4*MZ2^5*CHq1[3, 3] + 
      186531*MH2*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] + 117180*MT2^5*MW2^5*MZ2^5*
       CHq1[3, 3] - 176667*MH2*MT2^3*MW2^6*MZ2^5*CHq1[3, 3] - 
      192120*MT2^4*MW2^6*MZ2^5*CHq1[3, 3] + 98667*MH2*MT2^2*MW2^7*MZ2^5*
       CHq1[3, 3] + 185874*MT2^3*MW2^7*MZ2^5*CHq1[3, 3] - 
      29577*MH2*MT2*MW2^8*MZ2^5*CHq1[3, 3] - 107118*MT2^2*MW2^8*MZ2^5*
       CHq1[3, 3] + 2991*MH2*MW2^9*MZ2^5*CHq1[3, 3] + 
      33276*MT2*MW2^9*MZ2^5*CHq1[3, 3] - 3558*MW2^10*MZ2^5*CHq1[3, 3] + 
      1650*MH2*MT2^7*MW2*MZ2^6*CHq1[3, 3] - 15999*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[3, 3] - 1785*MT2^7*MW2^2*MZ2^6*CHq1[3, 3] + 
      52536*MH2*MT2^5*MW2^3*MZ2^6*CHq1[3, 3] + 17133*MT2^6*MW2^3*MZ2^6*
       CHq1[3, 3] - 77673*MH2*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] - 
      56127*MT2^5*MW2^4*MZ2^6*CHq1[3, 3] + 50082*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[3, 3] + 83721*MT2^4*MW2^5*MZ2^6*CHq1[3, 3] - 
      4737*MH2*MT2^2*MW2^6*MZ2^6*CHq1[3, 3] - 55941*MT2^3*MW2^6*MZ2^6*
       CHq1[3, 3] - 9072*MH2*MT2*MW2^7*MZ2^6*CHq1[3, 3] + 
      7761*MT2^2*MW2^7*MZ2^6*CHq1[3, 3] + 3213*MH2*MW2^8*MZ2^6*CHq1[3, 3] + 
      8505*MT2*MW2^8*MZ2^6*CHq1[3, 3] - 3267*MW2^9*MZ2^6*CHq1[3, 3] + 
      1560*MH2*MT2^6*MW2*MZ2^7*CHq1[3, 3] - 6240*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[3, 3] - 1695*MT2^6*MW2^2*MZ2^7*CHq1[3, 3] + 
      3441*MH2*MT2^4*MW2^3*MZ2^7*CHq1[3, 3] + 6780*MT2^5*MW2^3*MZ2^7*
       CHq1[3, 3] + 13563*MH2*MT2^3*MW2^4*MZ2^7*CHq1[3, 3] - 
      3927*MT2^4*MW2^4*MZ2^7*CHq1[3, 3] - 22587*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[3, 3] - 14130*MT2^3*MW2^5*MZ2^7*CHq1[3, 3] + 
      12183*MH2*MT2*MW2^6*MZ2^7*CHq1[3, 3] + 23829*MT2^2*MW2^6*MZ2^7*
       CHq1[3, 3] - 1920*MH2*MW2^7*MZ2^7*CHq1[3, 3] - 
      12912*MT2*MW2^7*MZ2^7*CHq1[3, 3] + 2055*MW2^8*MZ2^7*CHq1[3, 3] + 
      1560*MH2*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] - 4770*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[3, 3] - 1695*MT2^4*MW2^3*MZ2^8*CHq1[3, 3] + 
      5130*MH2*MT2^2*MW2^4*MZ2^8*CHq1[3, 3] + 5175*MT2^3*MW2^4*MZ2^8*
       CHq1[3, 3] - 1920*MH2*MT2*MW2^5*MZ2^8*CHq1[3, 3] - 
      5535*MT2^2*MW2^5*MZ2^8*CHq1[3, 3] + 2055*MT2*MW2^6*MZ2^8*CHq1[3, 3] - 
      384*MH2*MT2^7*MW2^7*CHq3[1, 1] + 2688*MH2*MT2^6*MW2^8*CHq3[1, 1] + 
      384*MT2^7*MW2^8*CHq3[1, 1] - 8064*MH2*MT2^5*MW2^9*CHq3[1, 1] - 
      2688*MT2^6*MW2^9*CHq3[1, 1] + 13440*MH2*MT2^4*MW2^10*CHq3[1, 1] + 
      8064*MT2^5*MW2^10*CHq3[1, 1] - 13440*MH2*MT2^3*MW2^11*CHq3[1, 1] - 
      13440*MT2^4*MW2^11*CHq3[1, 1] + 8064*MH2*MT2^2*MW2^12*CHq3[1, 1] + 
      13440*MT2^3*MW2^12*CHq3[1, 1] - 2688*MH2*MT2*MW2^13*CHq3[1, 1] - 
      8064*MT2^2*MW2^13*CHq3[1, 1] + 384*MH2*MW2^14*CHq3[1, 1] + 
      2688*MT2*MW2^14*CHq3[1, 1] - 384*MW2^15*CHq3[1, 1] + 
      4032*MH2*MT2^7*MW2^6*MZ2*CHq3[1, 1] - 28608*MH2*MT2^6*MW2^7*MZ2*
       CHq3[1, 1] - 4032*MT2^7*MW2^7*MZ2*CHq3[1, 1] + 
      86208*MH2*MT2^5*MW2^8*MZ2*CHq3[1, 1] + 28608*MT2^6*MW2^8*MZ2*
       CHq3[1, 1] - 143040*MH2*MT2^4*MW2^9*MZ2*CHq3[1, 1] - 
      86208*MT2^5*MW2^9*MZ2*CHq3[1, 1] + 141120*MH2*MT2^3*MW2^10*MZ2*
       CHq3[1, 1] + 143040*MT2^4*MW2^10*MZ2*CHq3[1, 1] - 
      82752*MH2*MT2^2*MW2^11*MZ2*CHq3[1, 1] - 141120*MT2^3*MW2^11*MZ2*
       CHq3[1, 1] + 26688*MH2*MT2*MW2^12*MZ2*CHq3[1, 1] + 
      82752*MT2^2*MW2^12*MZ2*CHq3[1, 1] - 3648*MH2*MW2^13*MZ2*CHq3[1, 1] - 
      26688*MT2*MW2^13*MZ2*CHq3[1, 1] + 3648*MW2^14*MZ2*CHq3[1, 1] - 
      7872*MH2*MT2^7*MW2^5*MZ2^2*CHq3[1, 1] + 59136*MH2*MT2^6*MW2^6*MZ2^2*
       CHq3[1, 1] + 9168*MT2^7*MW2^6*MZ2^2*CHq3[1, 1] - 
      181440*MH2*MT2^5*MW2^7*MZ2^2*CHq3[1, 1] - 68208*MT2^6*MW2^7*MZ2^2*
       CHq3[1, 1] + 295296*MH2*MT2^4*MW2^8*MZ2^2*CHq3[1, 1] + 
      208656*MT2^5*MW2^8*MZ2^2*CHq3[1, 1] - 274368*MH2*MT2^3*MW2^9*MZ2^2*
       CHq3[1, 1] - 340656*MT2^4*MW2^9*MZ2^2*CHq3[1, 1] + 
      144000*MH2*MT2^2*MW2^10*MZ2^2*CHq3[1, 1] + 319728*MT2^3*MW2^10*MZ2^2*
       CHq3[1, 1] - 38592*MH2*MT2*MW2^11*MZ2^2*CHq3[1, 1] - 
      171216*MT2^2*MW2^11*MZ2^2*CHq3[1, 1] + 3840*MH2*MW2^12*MZ2^2*
       CHq3[1, 1] + 47664*MT2*MW2^12*MZ2^2*CHq3[1, 1] - 
      5136*MW2^13*MZ2^2*CHq3[1, 1] + 3336*MH2*MT2^7*MW2^4*MZ2^3*CHq3[1, 1] - 
      31224*MH2*MT2^6*MW2^5*MZ2^3*CHq3[1, 1] - 6576*MT2^7*MW2^5*MZ2^3*
       CHq3[1, 1] + 101544*MH2*MT2^5*MW2^6*MZ2^3*CHq3[1, 1] + 
      55200*MT2^6*MW2^6*MZ2^3*CHq3[1, 1] - 152088*MH2*MT2^4*MW2^7*MZ2^3*
       CHq3[1, 1] - 174768*MT2^5*MW2^7*MZ2^3*CHq3[1, 1] + 
      104664*MH2*MT2^3*MW2^8*MZ2^3*CHq3[1, 1] + 271968*MT2^4*MW2^8*MZ2^3*
       CHq3[1, 1] - 18600*MH2*MT2^2*MW2^9*MZ2^3*CHq3[1, 1] - 
      218064*MT2^3*MW2^9*MZ2^3*CHq3[1, 1] - 12168*MH2*MT2*MW2^10*MZ2^3*
       CHq3[1, 1] + 80160*MT2^2*MW2^10*MZ2^3*CHq3[1, 1] + 
      4536*MH2*MW2^11*MZ2^3*CHq3[1, 1] - 5328*MT2*MW2^11*MZ2^3*CHq3[1, 1] - 
      2592*MW2^12*MZ2^3*CHq3[1, 1] + 5382*MH2*MT2^7*MW2^3*MZ2^4*CHq3[1, 1] - 
      34338*MH2*MT2^6*MW2^4*MZ2^4*CHq3[1, 1] - 2628*MT2^7*MW2^4*MZ2^4*
       CHq3[1, 1] + 99678*MH2*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] + 
      11820*MT2^6*MW2^5*MZ2^4*CHq3[1, 1] - 179562*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[1, 1] - 28884*MT2^5*MW2^6*MZ2^4*CHq3[1, 1] + 
      211986*MH2*MT2^3*MW2^7*MZ2^4*CHq3[1, 1] + 68268*MT2^4*MW2^7*MZ2^4*
       CHq3[1, 1] - 153318*MH2*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] - 
      119484*MT2^3*MW2^8*MZ2^4*CHq3[1, 1] + 58890*MH2*MT2*MW2^9*MZ2^4*
       CHq3[1, 1] + 115572*MT2^2*MW2^9*MZ2^4*CHq3[1, 1] - 
      8718*MH2*MW2^10*MZ2^4*CHq3[1, 1] - 53868*MT2*MW2^10*MZ2^4*CHq3[1, 1] + 
      9204*MW2^11*MZ2^4*CHq3[1, 1] - 6312*MH2*MT2^7*MW2^2*MZ2^5*CHq3[1, 1] + 
      49566*MH2*MT2^6*MW2^3*MZ2^5*CHq3[1, 1] + 5502*MT2^7*MW2^3*MZ2^5*
       CHq3[1, 1] - 154080*MH2*MT2^5*MW2^4*MZ2^5*CHq3[1, 1] - 
      41142*MT2^6*MW2^4*MZ2^5*CHq3[1, 1] + 251166*MH2*MT2^4*MW2^5*MZ2^5*
       CHq3[1, 1] + 126054*MT2^5*MW2^5*MZ2^5*CHq3[1, 1] - 
      230928*MH2*MT2^3*MW2^6*MZ2^5*CHq3[1, 1] - 212286*MT2^4*MW2^6*MZ2^5*
       CHq3[1, 1] + 115650*MH2*MT2^2*MW2^7*MZ2^5*CHq3[1, 1] + 
      212298*MT2^3*MW2^7*MZ2^5*CHq3[1, 1] - 25992*MH2*MT2*MW2^8*MZ2^5*
       CHq3[1, 1] - 122130*MT2^2*MW2^8*MZ2^5*CHq3[1, 1] + 
      930*MH2*MW2^9*MZ2^5*CHq3[1, 1] + 34578*MT2*MW2^9*MZ2^5*CHq3[1, 1] - 
      2874*MW2^10*MZ2^5*CHq3[1, 1] + 1980*MH2*MT2^7*MW2*MZ2^6*CHq3[1, 1] - 
      20172*MH2*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] - 1980*MT2^7*MW2^2*MZ2^6*
       CHq3[1, 1] + 66828*MH2*MT2^5*MW2^3*MZ2^6*CHq3[1, 1] + 
      19362*MT2^6*MW2^3*MZ2^6*CHq3[1, 1] - 95478*MH2*MT2^4*MW2^4*MZ2^6*
       CHq3[1, 1] - 63588*MT2^5*MW2^4*MZ2^6*CHq3[1, 1] + 
      53154*MH2*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] + 94182*MT2^4*MW2^5*MZ2^6*
       CHq3[1, 1] + 6126*MH2*MT2^2*MW2^6*MZ2^6*CHq3[1, 1] - 
      61416*MT2^3*MW2^6*MZ2^6*CHq3[1, 1] - 16770*MH2*MT2*MW2^7*MZ2^6*
       CHq3[1, 1] + 6186*MT2^2*MW2^7*MZ2^6*CHq3[1, 1] + 
      4332*MH2*MW2^8*MZ2^6*CHq3[1, 1] + 10776*MT2*MW2^8*MZ2^6*CHq3[1, 1] - 
      3522*MW2^9*MZ2^6*CHq3[1, 1] + 1980*MH2*MT2^6*MW2*MZ2^7*CHq3[1, 1] - 
      7920*MH2*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] - 1980*MT2^6*MW2^2*MZ2^7*
       CHq3[1, 1] + 3588*MH2*MT2^4*MW2^3*MZ2^7*CHq3[1, 1] + 
      7920*MT2^5*MW2^3*MZ2^7*CHq3[1, 1] + 18936*MH2*MT2^3*MW2^4*MZ2^7*
       CHq3[1, 1] - 4398*MT2^4*MW2^4*MZ2^7*CHq3[1, 1] - 
      28836*MH2*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] - 16506*MT2^3*MW2^5*MZ2^7*
       CHq3[1, 1] + 14232*MH2*MT2*MW2^6*MZ2^7*CHq3[1, 1] + 
      26406*MT2^2*MW2^6*MZ2^7*CHq3[1, 1] - 1980*MH2*MW2^7*MZ2^7*CHq3[1, 1] - 
      13422*MT2*MW2^7*MZ2^7*CHq3[1, 1] + 1980*MW2^8*MZ2^7*CHq3[1, 1] + 
      1980*MH2*MT2^4*MW2^2*MZ2^8*CHq3[1, 1] - 5940*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[1, 1] - 1980*MT2^4*MW2^3*MZ2^8*CHq3[1, 1] + 
      5940*MH2*MT2^2*MW2^4*MZ2^8*CHq3[1, 1] + 5940*MT2^3*MW2^4*MZ2^8*
       CHq3[1, 1] - 1980*MH2*MT2*MW2^5*MZ2^8*CHq3[1, 1] - 
      5940*MT2^2*MW2^5*MZ2^8*CHq3[1, 1] + 1980*MT2*MW2^6*MZ2^8*CHq3[1, 1] - 
      384*MH2*MT2^7*MW2^7*CHq3[2, 2] + 2688*MH2*MT2^6*MW2^8*CHq3[2, 2] + 
      384*MT2^7*MW2^8*CHq3[2, 2] - 8064*MH2*MT2^5*MW2^9*CHq3[2, 2] - 
      2688*MT2^6*MW2^9*CHq3[2, 2] + 13440*MH2*MT2^4*MW2^10*CHq3[2, 2] + 
      8064*MT2^5*MW2^10*CHq3[2, 2] - 13440*MH2*MT2^3*MW2^11*CHq3[2, 2] - 
      13440*MT2^4*MW2^11*CHq3[2, 2] + 8064*MH2*MT2^2*MW2^12*CHq3[2, 2] + 
      13440*MT2^3*MW2^12*CHq3[2, 2] - 2688*MH2*MT2*MW2^13*CHq3[2, 2] - 
      8064*MT2^2*MW2^13*CHq3[2, 2] + 384*MH2*MW2^14*CHq3[2, 2] + 
      2688*MT2*MW2^14*CHq3[2, 2] - 384*MW2^15*CHq3[2, 2] + 
      4032*MH2*MT2^7*MW2^6*MZ2*CHq3[2, 2] - 28608*MH2*MT2^6*MW2^7*MZ2*
       CHq3[2, 2] - 4032*MT2^7*MW2^7*MZ2*CHq3[2, 2] + 
      86208*MH2*MT2^5*MW2^8*MZ2*CHq3[2, 2] + 28608*MT2^6*MW2^8*MZ2*
       CHq3[2, 2] - 143040*MH2*MT2^4*MW2^9*MZ2*CHq3[2, 2] - 
      86208*MT2^5*MW2^9*MZ2*CHq3[2, 2] + 141120*MH2*MT2^3*MW2^10*MZ2*
       CHq3[2, 2] + 143040*MT2^4*MW2^10*MZ2*CHq3[2, 2] - 
      82752*MH2*MT2^2*MW2^11*MZ2*CHq3[2, 2] - 141120*MT2^3*MW2^11*MZ2*
       CHq3[2, 2] + 26688*MH2*MT2*MW2^12*MZ2*CHq3[2, 2] + 
      82752*MT2^2*MW2^12*MZ2*CHq3[2, 2] - 3648*MH2*MW2^13*MZ2*CHq3[2, 2] - 
      26688*MT2*MW2^13*MZ2*CHq3[2, 2] + 3648*MW2^14*MZ2*CHq3[2, 2] - 
      7872*MH2*MT2^7*MW2^5*MZ2^2*CHq3[2, 2] + 59136*MH2*MT2^6*MW2^6*MZ2^2*
       CHq3[2, 2] + 9168*MT2^7*MW2^6*MZ2^2*CHq3[2, 2] - 
      181440*MH2*MT2^5*MW2^7*MZ2^2*CHq3[2, 2] - 68208*MT2^6*MW2^7*MZ2^2*
       CHq3[2, 2] + 295296*MH2*MT2^4*MW2^8*MZ2^2*CHq3[2, 2] + 
      208656*MT2^5*MW2^8*MZ2^2*CHq3[2, 2] - 274368*MH2*MT2^3*MW2^9*MZ2^2*
       CHq3[2, 2] - 340656*MT2^4*MW2^9*MZ2^2*CHq3[2, 2] + 
      144000*MH2*MT2^2*MW2^10*MZ2^2*CHq3[2, 2] + 319728*MT2^3*MW2^10*MZ2^2*
       CHq3[2, 2] - 38592*MH2*MT2*MW2^11*MZ2^2*CHq3[2, 2] - 
      171216*MT2^2*MW2^11*MZ2^2*CHq3[2, 2] + 3840*MH2*MW2^12*MZ2^2*
       CHq3[2, 2] + 47664*MT2*MW2^12*MZ2^2*CHq3[2, 2] - 
      5136*MW2^13*MZ2^2*CHq3[2, 2] + 3336*MH2*MT2^7*MW2^4*MZ2^3*CHq3[2, 2] - 
      31224*MH2*MT2^6*MW2^5*MZ2^3*CHq3[2, 2] - 6576*MT2^7*MW2^5*MZ2^3*
       CHq3[2, 2] + 101544*MH2*MT2^5*MW2^6*MZ2^3*CHq3[2, 2] + 
      55200*MT2^6*MW2^6*MZ2^3*CHq3[2, 2] - 152088*MH2*MT2^4*MW2^7*MZ2^3*
       CHq3[2, 2] - 174768*MT2^5*MW2^7*MZ2^3*CHq3[2, 2] + 
      104664*MH2*MT2^3*MW2^8*MZ2^3*CHq3[2, 2] + 271968*MT2^4*MW2^8*MZ2^3*
       CHq3[2, 2] - 18600*MH2*MT2^2*MW2^9*MZ2^3*CHq3[2, 2] - 
      218064*MT2^3*MW2^9*MZ2^3*CHq3[2, 2] - 12168*MH2*MT2*MW2^10*MZ2^3*
       CHq3[2, 2] + 80160*MT2^2*MW2^10*MZ2^3*CHq3[2, 2] + 
      4536*MH2*MW2^11*MZ2^3*CHq3[2, 2] - 5328*MT2*MW2^11*MZ2^3*CHq3[2, 2] - 
      2592*MW2^12*MZ2^3*CHq3[2, 2] + 5382*MH2*MT2^7*MW2^3*MZ2^4*CHq3[2, 2] - 
      34338*MH2*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] - 2628*MT2^7*MW2^4*MZ2^4*
       CHq3[2, 2] + 99678*MH2*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] + 
      11820*MT2^6*MW2^5*MZ2^4*CHq3[2, 2] - 179562*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[2, 2] - 28884*MT2^5*MW2^6*MZ2^4*CHq3[2, 2] + 
      211986*MH2*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] + 68268*MT2^4*MW2^7*MZ2^4*
       CHq3[2, 2] - 153318*MH2*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] - 
      119484*MT2^3*MW2^8*MZ2^4*CHq3[2, 2] + 58890*MH2*MT2*MW2^9*MZ2^4*
       CHq3[2, 2] + 115572*MT2^2*MW2^9*MZ2^4*CHq3[2, 2] - 
      8718*MH2*MW2^10*MZ2^4*CHq3[2, 2] - 53868*MT2*MW2^10*MZ2^4*CHq3[2, 2] + 
      9204*MW2^11*MZ2^4*CHq3[2, 2] - 6312*MH2*MT2^7*MW2^2*MZ2^5*CHq3[2, 2] + 
      49566*MH2*MT2^6*MW2^3*MZ2^5*CHq3[2, 2] + 5502*MT2^7*MW2^3*MZ2^5*
       CHq3[2, 2] - 154080*MH2*MT2^5*MW2^4*MZ2^5*CHq3[2, 2] - 
      41142*MT2^6*MW2^4*MZ2^5*CHq3[2, 2] + 251166*MH2*MT2^4*MW2^5*MZ2^5*
       CHq3[2, 2] + 126054*MT2^5*MW2^5*MZ2^5*CHq3[2, 2] - 
      230928*MH2*MT2^3*MW2^6*MZ2^5*CHq3[2, 2] - 212286*MT2^4*MW2^6*MZ2^5*
       CHq3[2, 2] + 115650*MH2*MT2^2*MW2^7*MZ2^5*CHq3[2, 2] + 
      212298*MT2^3*MW2^7*MZ2^5*CHq3[2, 2] - 25992*MH2*MT2*MW2^8*MZ2^5*
       CHq3[2, 2] - 122130*MT2^2*MW2^8*MZ2^5*CHq3[2, 2] + 
      930*MH2*MW2^9*MZ2^5*CHq3[2, 2] + 34578*MT2*MW2^9*MZ2^5*CHq3[2, 2] - 
      2874*MW2^10*MZ2^5*CHq3[2, 2] + 1980*MH2*MT2^7*MW2*MZ2^6*CHq3[2, 2] - 
      20172*MH2*MT2^6*MW2^2*MZ2^6*CHq3[2, 2] - 1980*MT2^7*MW2^2*MZ2^6*
       CHq3[2, 2] + 66828*MH2*MT2^5*MW2^3*MZ2^6*CHq3[2, 2] + 
      19362*MT2^6*MW2^3*MZ2^6*CHq3[2, 2] - 95478*MH2*MT2^4*MW2^4*MZ2^6*
       CHq3[2, 2] - 63588*MT2^5*MW2^4*MZ2^6*CHq3[2, 2] + 
      53154*MH2*MT2^3*MW2^5*MZ2^6*CHq3[2, 2] + 94182*MT2^4*MW2^5*MZ2^6*
       CHq3[2, 2] + 6126*MH2*MT2^2*MW2^6*MZ2^6*CHq3[2, 2] - 
      61416*MT2^3*MW2^6*MZ2^6*CHq3[2, 2] - 16770*MH2*MT2*MW2^7*MZ2^6*
       CHq3[2, 2] + 6186*MT2^2*MW2^7*MZ2^6*CHq3[2, 2] + 
      4332*MH2*MW2^8*MZ2^6*CHq3[2, 2] + 10776*MT2*MW2^8*MZ2^6*CHq3[2, 2] - 
      3522*MW2^9*MZ2^6*CHq3[2, 2] + 1980*MH2*MT2^6*MW2*MZ2^7*CHq3[2, 2] - 
      7920*MH2*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] - 1980*MT2^6*MW2^2*MZ2^7*
       CHq3[2, 2] + 3588*MH2*MT2^4*MW2^3*MZ2^7*CHq3[2, 2] + 
      7920*MT2^5*MW2^3*MZ2^7*CHq3[2, 2] + 18936*MH2*MT2^3*MW2^4*MZ2^7*
       CHq3[2, 2] - 4398*MT2^4*MW2^4*MZ2^7*CHq3[2, 2] - 
      28836*MH2*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] - 16506*MT2^3*MW2^5*MZ2^7*
       CHq3[2, 2] + 14232*MH2*MT2*MW2^6*MZ2^7*CHq3[2, 2] + 
      26406*MT2^2*MW2^6*MZ2^7*CHq3[2, 2] - 1980*MH2*MW2^7*MZ2^7*CHq3[2, 2] - 
      13422*MT2*MW2^7*MZ2^7*CHq3[2, 2] + 1980*MW2^8*MZ2^7*CHq3[2, 2] + 
      1980*MH2*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] - 5940*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[2, 2] - 1980*MT2^4*MW2^3*MZ2^8*CHq3[2, 2] + 
      5940*MH2*MT2^2*MW2^4*MZ2^8*CHq3[2, 2] + 5940*MT2^3*MW2^4*MZ2^8*
       CHq3[2, 2] - 1980*MH2*MT2*MW2^5*MZ2^8*CHq3[2, 2] - 
      5940*MT2^2*MW2^5*MZ2^8*CHq3[2, 2] + 1980*MT2*MW2^6*MZ2^8*CHq3[2, 2] - 
      384*MH2*MT2^8*MW2^6*CHq3[3, 3] + 3072*MH2*MT2^7*MW2^7*CHq3[3, 3] + 
      384*MT2^8*MW2^7*CHq3[3, 3] - 10752*MH2*MT2^6*MW2^8*CHq3[3, 3] - 
      3072*MT2^7*MW2^8*CHq3[3, 3] + 21504*MH2*MT2^5*MW2^9*CHq3[3, 3] + 
      10752*MT2^6*MW2^9*CHq3[3, 3] - 26880*MH2*MT2^4*MW2^10*CHq3[3, 3] - 
      21504*MT2^5*MW2^10*CHq3[3, 3] + 21504*MH2*MT2^3*MW2^11*CHq3[3, 3] + 
      26880*MT2^4*MW2^11*CHq3[3, 3] - 10752*MH2*MT2^2*MW2^12*CHq3[3, 3] - 
      21504*MT2^3*MW2^12*CHq3[3, 3] + 3072*MH2*MT2*MW2^13*CHq3[3, 3] + 
      10752*MT2^2*MW2^13*CHq3[3, 3] - 384*MH2*MW2^14*CHq3[3, 3] - 
      3072*MT2*MW2^14*CHq3[3, 3] + 384*MW2^15*CHq3[3, 3] + 
      288*MH2*MT2^8*MW2^5*MZ2*CHq3[3, 3] - 672*MH2*MT2^7*MW2^6*MZ2*
       CHq3[3, 3] - 288*MT2^8*MW2^6*MZ2*CHq3[3, 3] - 3936*MH2*MT2^6*MW2^7*MZ2*
       CHq3[3, 3] + 672*MT2^7*MW2^7*MZ2*CHq3[3, 3] + 
      21024*MH2*MT2^5*MW2^8*MZ2*CHq3[3, 3] + 3936*MT2^6*MW2^8*MZ2*
       CHq3[3, 3] - 42720*MH2*MT2^4*MW2^9*MZ2*CHq3[3, 3] - 
      21024*MT2^5*MW2^9*MZ2*CHq3[3, 3] + 46752*MH2*MT2^3*MW2^10*MZ2*
       CHq3[3, 3] + 42720*MT2^4*MW2^10*MZ2*CHq3[3, 3] - 
      29088*MH2*MT2^2*MW2^11*MZ2*CHq3[3, 3] - 46752*MT2^3*MW2^11*MZ2*
       CHq3[3, 3] + 9696*MH2*MT2*MW2^12*MZ2*CHq3[3, 3] + 
      29088*MT2^2*MW2^12*MZ2*CHq3[3, 3] - 1344*MH2*MW2^13*MZ2*CHq3[3, 3] - 
      9696*MT2*MW2^13*MZ2*CHq3[3, 3] + 1344*MW2^14*MZ2*CHq3[3, 3] + 
      624*MH2*MT2^8*MW2^4*MZ2^2*CHq3[3, 3] - 9264*MH2*MT2^7*MW2^5*MZ2^2*
       CHq3[3, 3] - 624*MT2^8*MW2^5*MZ2^2*CHq3[3, 3] + 
      48816*MH2*MT2^6*MW2^6*MZ2^2*CHq3[3, 3] + 9696*MT2^7*MW2^6*MZ2^2*
       CHq3[3, 3] - 129456*MH2*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] - 
      51840*MT2^6*MW2^7*MZ2^2*CHq3[3, 3] + 195024*MH2*MT2^4*MW2^8*MZ2^2*
       CHq3[3, 3] + 138528*MT2^5*MW2^8*MZ2^2*CHq3[3, 3] - 
      173712*MH2*MT2^3*MW2^9*MZ2^2*CHq3[3, 3] - 210144*MT2^4*MW2^9*MZ2^2*
       CHq3[3, 3] + 90384*MH2*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] + 
      188832*MT2^3*MW2^10*MZ2^2*CHq3[3, 3] - 25488*MH2*MT2*MW2^11*MZ2^2*
       CHq3[3, 3] - 99456*MT2^2*MW2^11*MZ2^2*CHq3[3, 3] + 
      3072*MH2*MW2^12*MZ2^2*CHq3[3, 3] + 28512*MT2*MW2^12*MZ2^2*CHq3[3, 3] - 
      3504*MW2^13*MZ2^2*CHq3[3, 3] - 588*MH2*MT2^8*MW2^3*MZ2^3*CHq3[3, 3] + 
      6852*MH2*MT2^7*MW2^4*MZ2^3*CHq3[3, 3] + 588*MT2^8*MW2^4*MZ2^3*
       CHq3[3, 3] - 33108*MH2*MT2^6*MW2^5*MZ2^3*CHq3[3, 3] - 
      7716*MT2^7*MW2^5*MZ2^3*CHq3[3, 3] + 79500*MH2*MT2^5*MW2^6*MZ2^3*
       CHq3[3, 3] + 39588*MT2^6*MW2^6*MZ2^3*CHq3[3, 3] - 
      99540*MH2*MT2^4*MW2^7*MZ2^3*CHq3[3, 3] - 99372*MT2^5*MW2^7*MZ2^3*
       CHq3[3, 3] + 60636*MH2*MT2^3*MW2^8*MZ2^3*CHq3[3, 3] + 
      131940*MT2^4*MW2^8*MZ2^3*CHq3[3, 3] - 10860*MH2*MT2^2*MW2^9*MZ2^3*
       CHq3[3, 3] - 90876*MT2^3*MW2^9*MZ2^3*CHq3[3, 3] - 
      4716*MH2*MT2*MW2^10*MZ2^3*CHq3[3, 3] + 26844*MT2^2*MW2^10*MZ2^3*
       CHq3[3, 3] + 1824*MH2*MW2^11*MZ2^3*CHq3[3, 3] + 
      396*MT2*MW2^11*MZ2^3*CHq3[3, 3] - 1392*MW2^12*MZ2^3*CHq3[3, 3] - 
      90*MH2*MT2^8*MW2^2*MZ2^4*CHq3[3, 3] + 4440*MH2*MT2^7*MW2^3*MZ2^4*
       CHq3[3, 3] + 90*MT2^8*MW2^3*MZ2^4*CHq3[3, 3] - 
      28800*MH2*MT2^6*MW2^4*MZ2^4*CHq3[3, 3] - 4062*MT2^7*MW2^4*MZ2^4*
       CHq3[3, 3] + 88716*MH2*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] + 
      25290*MT2^6*MW2^5*MZ2^4*CHq3[3, 3] - 159408*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[3, 3] - 77322*MT2^5*MW2^6*MZ2^4*CHq3[3, 3] + 
      174000*MH2*MT2^3*MW2^7*MZ2^4*CHq3[3, 3] + 142290*MT2^4*MW2^7*MZ2^4*
       CHq3[3, 3] - 112584*MH2*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] - 
      162066*MT2^3*MW2^8*MZ2^4*CHq3[3, 3] + 39660*MH2*MT2*MW2^9*MZ2^4*
       CHq3[3, 3] + 110262*MT2^2*MW2^9*MZ2^4*CHq3[3, 3] - 
      5934*MH2*MW2^10*MZ2^4*CHq3[3, 3] - 40902*MT2*MW2^10*MZ2^4*CHq3[3, 3] + 
      6420*MW2^11*MZ2^4*CHq3[3, 3] + 150*MH2*MT2^8*MW2*MZ2^5*CHq3[3, 3] - 
      5877*MH2*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] - 150*MT2^8*MW2^2*MZ2^5*
       CHq3[3, 3] + 40671*MH2*MT2^6*MW2^3*MZ2^5*CHq3[3, 3] + 
      6066*MT2^7*MW2^3*MZ2^5*CHq3[3, 3] - 121893*MH2*MT2^5*MW2^4*MZ2^5*
       CHq3[3, 3] - 41616*MT2^6*MW2^4*MZ2^5*CHq3[3, 3] + 
      193095*MH2*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] + 124350*MT2^5*MW2^5*MZ2^5*
       CHq3[3, 3] - 168867*MH2*MT2^3*MW2^6*MZ2^5*CHq3[3, 3] - 
      198684*MT2^4*MW2^6*MZ2^5*CHq3[3, 3] + 79617*MH2*MT2^2*MW2^7*MZ2^5*
       CHq3[3, 3] + 178074*MT2^3*MW2^7*MZ2^5*CHq3[3, 3] - 
      17835*MH2*MT2*MW2^8*MZ2^5*CHq3[3, 3] - 88068*MT2^2*MW2^8*MZ2^5*
       CHq3[3, 3] + 939*MH2*MW2^9*MZ2^5*CHq3[3, 3] + 
      21534*MT2*MW2^9*MZ2^5*CHq3[3, 3] - 1506*MW2^10*MZ2^5*CHq3[3, 3] + 
      1530*MH2*MT2^7*MW2*MZ2^6*CHq3[3, 3] - 14757*MH2*MT2^6*MW2^2*MZ2^6*
       CHq3[3, 3] - 1665*MT2^7*MW2^2*MZ2^6*CHq3[3, 3] + 
      47112*MH2*MT2^5*MW2^3*MZ2^6*CHq3[3, 3] + 15891*MT2^6*MW2^3*MZ2^6*
       CHq3[3, 3] - 64653*MH2*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] - 
      50703*MT2^5*MW2^4*MZ2^6*CHq3[3, 3] + 32154*MH2*MT2^3*MW2^5*MZ2^6*
       CHq3[3, 3] + 70701*MT2^4*MW2^5*MZ2^6*CHq3[3, 3] + 
      7713*MH2*MT2^2*MW2^6*MZ2^6*CHq3[3, 3] - 38013*MT2^3*MW2^6*MZ2^6*
       CHq3[3, 3] - 12264*MH2*MT2*MW2^7*MZ2^6*CHq3[3, 3] - 
      4689*MT2^2*MW2^7*MZ2^6*CHq3[3, 3] + 3165*MH2*MW2^8*MZ2^6*CHq3[3, 3] + 
      11697*MT2*MW2^8*MZ2^6*CHq3[3, 3] - 3219*MW2^9*MZ2^6*CHq3[3, 3] + 
      1380*MH2*MT2^6*MW2*MZ2^7*CHq3[3, 3] - 5130*MH2*MT2^5*MW2^2*MZ2^7*
       CHq3[3, 3] - 1515*MT2^6*MW2^2*MZ2^7*CHq3[3, 3] + 
      1353*MH2*MT2^4*MW2^3*MZ2^7*CHq3[3, 3] + 5670*MT2^5*MW2^3*MZ2^7*
       CHq3[3, 3] + 14025*MH2*MT2^3*MW2^4*MZ2^7*CHq3[3, 3] - 
      1839*MT2^4*MW2^4*MZ2^7*CHq3[3, 3] - 20313*MH2*MT2^2*MW2^5*MZ2^7*
       CHq3[3, 3] - 14592*MT2^3*MW2^5*MZ2^7*CHq3[3, 3] + 
      10185*MH2*MT2*MW2^6*MZ2^7*CHq3[3, 3] + 21555*MT2^2*MW2^6*MZ2^7*
       CHq3[3, 3] - 1500*MH2*MW2^7*MZ2^7*CHq3[3, 3] - 
      10914*MT2*MW2^7*MZ2^7*CHq3[3, 3] + 1635*MW2^8*MZ2^7*CHq3[3, 3] + 
      1380*MH2*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] - 3900*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[3, 3] - 1515*MT2^4*MW2^3*MZ2^8*CHq3[3, 3] + 
      4020*MH2*MT2^2*MW2^4*MZ2^8*CHq3[3, 3] + 4305*MT2^3*MW2^4*MZ2^8*
       CHq3[3, 3] - 1500*MH2*MT2*MW2^5*MZ2^8*CHq3[3, 3] - 
      4425*MT2^2*MW2^5*MZ2^8*CHq3[3, 3] + 1635*MT2*MW2^6*MZ2^8*CHq3[3, 3] - 
      2304*MH2*MT2^7*MW2^7*CHu[1, 1] + 16128*MH2*MT2^6*MW2^8*CHu[1, 1] + 
      2304*MT2^7*MW2^8*CHu[1, 1] - 48384*MH2*MT2^5*MW2^9*CHu[1, 1] - 
      16128*MT2^6*MW2^9*CHu[1, 1] + 80640*MH2*MT2^4*MW2^10*CHu[1, 1] + 
      48384*MT2^5*MW2^10*CHu[1, 1] - 80640*MH2*MT2^3*MW2^11*CHu[1, 1] - 
      80640*MT2^4*MW2^11*CHu[1, 1] + 48384*MH2*MT2^2*MW2^12*CHu[1, 1] + 
      80640*MT2^3*MW2^12*CHu[1, 1] - 16128*MH2*MT2*MW2^13*CHu[1, 1] - 
      48384*MT2^2*MW2^13*CHu[1, 1] + 2304*MH2*MW2^14*CHu[1, 1] + 
      16128*MT2*MW2^14*CHu[1, 1] - 2304*MW2^15*CHu[1, 1] + 
      6528*MH2*MT2^7*MW2^6*MZ2*CHu[1, 1] - 48000*MH2*MT2^6*MW2^7*MZ2*
       CHu[1, 1] - 6528*MT2^7*MW2^7*MZ2*CHu[1, 1] + 146304*MH2*MT2^5*MW2^8*
       MZ2*CHu[1, 1] + 48000*MT2^6*MW2^8*MZ2*CHu[1, 1] - 
      240000*MH2*MT2^4*MW2^9*MZ2*CHu[1, 1] - 146304*MT2^5*MW2^9*MZ2*
       CHu[1, 1] + 228480*MH2*MT2^3*MW2^10*MZ2*CHu[1, 1] + 
      240000*MT2^4*MW2^10*MZ2*CHu[1, 1] - 125568*MH2*MT2^2*MW2^11*MZ2*
       CHu[1, 1] - 228480*MT2^3*MW2^11*MZ2*CHu[1, 1] + 
      36480*MH2*MT2*MW2^12*MZ2*CHu[1, 1] + 125568*MT2^2*MW2^12*MZ2*
       CHu[1, 1] - 4224*MH2*MW2^13*MZ2*CHu[1, 1] - 36480*MT2*MW2^13*MZ2*
       CHu[1, 1] + 4224*MW2^14*MZ2*CHu[1, 1] - 2496*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[1, 1] + 24000*MH2*MT2^6*MW2^6*MZ2^2*CHu[1, 1] + 
      1632*MT2^7*MW2^6*MZ2^2*CHu[1, 1] - 78528*MH2*MT2^5*MW2^7*MZ2^2*
       CHu[1, 1] - 17952*MT2^6*MW2^7*MZ2^2*CHu[1, 1] + 
      117696*MH2*MT2^4*MW2^8*MZ2^2*CHu[1, 1] + 60384*MT2^5*MW2^8*MZ2^2*
       CHu[1, 1] - 80448*MH2*MT2^3*MW2^9*MZ2^2*CHu[1, 1] - 
      87456*MT2^4*MW2^9*MZ2^2*CHu[1, 1] + 12864*MH2*MT2^2*MW2^10*MZ2^2*
       CHu[1, 1] + 50208*MT2^3*MW2^10*MZ2^2*CHu[1, 1] + 
      10944*MH2*MT2*MW2^11*MZ2^2*CHu[1, 1] + 5280*MT2^2*MW2^11*MZ2^2*
       CHu[1, 1] - 4032*MH2*MW2^12*MZ2^2*CHu[1, 1] - 
      16992*MT2*MW2^12*MZ2^2*CHu[1, 1] + 4896*MW2^13*MZ2^2*CHu[1, 1] - 
      11376*MH2*MT2^7*MW2^4*MZ2^3*CHu[1, 1] + 77136*MH2*MT2^6*MW2^5*MZ2^3*
       CHu[1, 1] + 14400*MT2^7*MW2^5*MZ2^3*CHu[1, 1] - 
      228912*MH2*MT2^5*MW2^6*MZ2^3*CHu[1, 1] - 99168*MT2^6*MW2^6*MZ2^3*
       CHu[1, 1] + 392208*MH2*MT2^4*MW2^7*MZ2^3*CHu[1, 1] + 
      295872*MT2^5*MW2^7*MZ2^3*CHu[1, 1] - 417744*MH2*MT2^3*MW2^8*MZ2^3*
       CHu[1, 1] - 502368*MT2^4*MW2^8*MZ2^3*CHu[1, 1] + 
      270960*MH2*MT2^2*MW2^9*MZ2^3*CHu[1, 1] + 523584*MT2^3*MW2^9*MZ2^3*
       CHu[1, 1] - 96144*MH2*MT2*MW2^10*MZ2^3*CHu[1, 1] - 
      330144*MT2^2*MW2^10*MZ2^3*CHu[1, 1] + 13872*MH2*MW2^11*MZ2^3*
       CHu[1, 1] + 113856*MT2*MW2^11*MZ2^3*CHu[1, 1] - 
      16032*MW2^12*MZ2^3*CHu[1, 1] + 17820*MH2*MT2^7*MW2^3*MZ2^4*CHu[1, 1] - 
      136116*MH2*MT2^6*MW2^4*MZ2^4*CHu[1, 1] - 21816*MT2^7*MW2^4*MZ2^4*
       CHu[1, 1] + 419724*MH2*MT2^5*MW2^5*MZ2^4*CHu[1, 1] + 
      167112*MT2^6*MW2^5*MZ2^4*CHu[1, 1] - 683076*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[1, 1] - 515736*MT2^5*MW2^6*MZ2^4*CHu[1, 1] + 
      631188*MH2*MT2^3*MW2^7*MZ2^4*CHu[1, 1] + 837192*MT2^4*MW2^7*MZ2^4*
       CHu[1, 1] - 324828*MH2*MT2^2*MW2^8*MZ2^4*CHu[1, 1] - 
      768456*MT2^3*MW2^8*MZ2^4*CHu[1, 1] + 81732*MH2*MT2*MW2^9*MZ2^4*
       CHu[1, 1] + 391032*MT2^2*MW2^9*MZ2^4*CHu[1, 1] - 
      6444*MH2*MW2^10*MZ2^4*CHu[1, 1] - 96744*MT2*MW2^10*MZ2^4*CHu[1, 1] + 
      7416*MW2^11*MZ2^4*CHu[1, 1] - 10452*MH2*MT2^7*MW2^2*MZ2^5*CHu[1, 1] + 
      90984*MH2*MT2^6*MW2^3*MZ2^5*CHu[1, 1] + 12828*MT2^7*MW2^3*MZ2^5*
       CHu[1, 1] - 290772*MH2*MT2^5*MW2^4*MZ2^5*CHu[1, 1] - 
      111612*MT2^6*MW2^4*MZ2^5*CHu[1, 1] + 443544*MH2*MT2^4*MW2^5*MZ2^5*
       CHu[1, 1] + 356652*MT2^5*MW2^5*MZ2^5*CHu[1, 1] - 
      331692*MH2*MT2^3*MW2^6*MZ2^5*CHu[1, 1] - 543660*MT2^4*MW2^6*MZ2^5*
       CHu[1, 1] + 96264*MH2*MT2^2*MW2^7*MZ2^5*CHu[1, 1] + 
      405780*MT2^3*MW2^7*MZ2^5*CHu[1, 1] + 9492*MH2*MT2*MW2^8*MZ2^5*
       CHu[1, 1] - 117108*MT2^2*MW2^8*MZ2^5*CHu[1, 1] - 
      7368*MH2*MW2^9*MZ2^5*CHu[1, 1] - 11868*MT2*MW2^9*MZ2^5*CHu[1, 1] + 
      8988*MW2^10*MZ2^5*CHu[1, 1] + 2280*MH2*MT2^7*MW2*MZ2^6*CHu[1, 1] - 
      26412*MH2*MT2^6*MW2^2*MZ2^6*CHu[1, 1] - 2820*MT2^7*MW2^2*MZ2^6*
       CHu[1, 1] + 89688*MH2*MT2^5*MW2^3*MZ2^6*CHu[1, 1] + 
      32568*MT2^6*MW2^3*MZ2^6*CHu[1, 1] - 114240*MH2*MT2^4*MW2^4*MZ2^6*
       CHu[1, 1] - 110532*MT2^5*MW2^4*MZ2^6*CHu[1, 1] + 
      26340*MH2*MT2^3*MW2^5*MZ2^6*CHu[1, 1] + 141024*MT2^4*MW2^5*MZ2^6*
       CHu[1, 1] + 57840*MH2*MT2^2*MW2^6*MZ2^6*CHu[1, 1] - 
      33252*MT2^3*MW2^6*MZ2^6*CHu[1, 1] - 43668*MH2*MT2*MW2^7*MZ2^6*
       CHu[1, 1] - 70368*MT2^2*MW2^7*MZ2^6*CHu[1, 1] + 
      8172*MH2*MW2^8*MZ2^6*CHu[1, 1] + 53388*MT2*MW2^8*MZ2^6*CHu[1, 1] - 
      10008*MW2^9*MZ2^6*CHu[1, 1] + 2280*MH2*MT2^6*MW2*MZ2^7*CHu[1, 1] - 
      9120*MH2*MT2^5*MW2^2*MZ2^7*CHu[1, 1] - 2820*MT2^6*MW2^2*MZ2^7*
       CHu[1, 1] + 948*MH2*MT2^4*MW2^3*MZ2^7*CHu[1, 1] + 
      11280*MT2^5*MW2^3*MZ2^7*CHu[1, 1] + 31356*MH2*MT2^3*MW2^4*MZ2^7*
       CHu[1, 1] - 1272*MT2^4*MW2^4*MZ2^7*CHu[1, 1] - 
      42756*MH2*MT2^2*MW2^5*MZ2^7*CHu[1, 1] - 38484*MT2^3*MW2^5*MZ2^7*
       CHu[1, 1] + 19572*MH2*MT2*MW2^6*MZ2^7*CHu[1, 1] + 
      52584*MT2^2*MW2^6*MZ2^7*CHu[1, 1] - 2280*MH2*MW2^7*MZ2^7*CHu[1, 1] - 
      24108*MT2*MW2^7*MZ2^7*CHu[1, 1] + 2820*MW2^8*MZ2^7*CHu[1, 1] + 
      2280*MH2*MT2^4*MW2^2*MZ2^8*CHu[1, 1] - 6840*MH2*MT2^3*MW2^3*MZ2^8*
       CHu[1, 1] - 2820*MT2^4*MW2^3*MZ2^8*CHu[1, 1] + 
      6840*MH2*MT2^2*MW2^4*MZ2^8*CHu[1, 1] + 8460*MT2^3*MW2^4*MZ2^8*
       CHu[1, 1] - 2280*MH2*MT2*MW2^5*MZ2^8*CHu[1, 1] - 
      8460*MT2^2*MW2^5*MZ2^8*CHu[1, 1] + 2820*MT2*MW2^6*MZ2^8*CHu[1, 1] - 
      2304*MH2*MT2^7*MW2^7*CHu[2, 2] + 16128*MH2*MT2^6*MW2^8*CHu[2, 2] + 
      2304*MT2^7*MW2^8*CHu[2, 2] - 48384*MH2*MT2^5*MW2^9*CHu[2, 2] - 
      16128*MT2^6*MW2^9*CHu[2, 2] + 80640*MH2*MT2^4*MW2^10*CHu[2, 2] + 
      48384*MT2^5*MW2^10*CHu[2, 2] - 80640*MH2*MT2^3*MW2^11*CHu[2, 2] - 
      80640*MT2^4*MW2^11*CHu[2, 2] + 48384*MH2*MT2^2*MW2^12*CHu[2, 2] + 
      80640*MT2^3*MW2^12*CHu[2, 2] - 16128*MH2*MT2*MW2^13*CHu[2, 2] - 
      48384*MT2^2*MW2^13*CHu[2, 2] + 2304*MH2*MW2^14*CHu[2, 2] + 
      16128*MT2*MW2^14*CHu[2, 2] - 2304*MW2^15*CHu[2, 2] + 
      6528*MH2*MT2^7*MW2^6*MZ2*CHu[2, 2] - 48000*MH2*MT2^6*MW2^7*MZ2*
       CHu[2, 2] - 6528*MT2^7*MW2^7*MZ2*CHu[2, 2] + 146304*MH2*MT2^5*MW2^8*
       MZ2*CHu[2, 2] + 48000*MT2^6*MW2^8*MZ2*CHu[2, 2] - 
      240000*MH2*MT2^4*MW2^9*MZ2*CHu[2, 2] - 146304*MT2^5*MW2^9*MZ2*
       CHu[2, 2] + 228480*MH2*MT2^3*MW2^10*MZ2*CHu[2, 2] + 
      240000*MT2^4*MW2^10*MZ2*CHu[2, 2] - 125568*MH2*MT2^2*MW2^11*MZ2*
       CHu[2, 2] - 228480*MT2^3*MW2^11*MZ2*CHu[2, 2] + 
      36480*MH2*MT2*MW2^12*MZ2*CHu[2, 2] + 125568*MT2^2*MW2^12*MZ2*
       CHu[2, 2] - 4224*MH2*MW2^13*MZ2*CHu[2, 2] - 36480*MT2*MW2^13*MZ2*
       CHu[2, 2] + 4224*MW2^14*MZ2*CHu[2, 2] - 2496*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[2, 2] + 24000*MH2*MT2^6*MW2^6*MZ2^2*CHu[2, 2] + 
      1632*MT2^7*MW2^6*MZ2^2*CHu[2, 2] - 78528*MH2*MT2^5*MW2^7*MZ2^2*
       CHu[2, 2] - 17952*MT2^6*MW2^7*MZ2^2*CHu[2, 2] + 
      117696*MH2*MT2^4*MW2^8*MZ2^2*CHu[2, 2] + 60384*MT2^5*MW2^8*MZ2^2*
       CHu[2, 2] - 80448*MH2*MT2^3*MW2^9*MZ2^2*CHu[2, 2] - 
      87456*MT2^4*MW2^9*MZ2^2*CHu[2, 2] + 12864*MH2*MT2^2*MW2^10*MZ2^2*
       CHu[2, 2] + 50208*MT2^3*MW2^10*MZ2^2*CHu[2, 2] + 
      10944*MH2*MT2*MW2^11*MZ2^2*CHu[2, 2] + 5280*MT2^2*MW2^11*MZ2^2*
       CHu[2, 2] - 4032*MH2*MW2^12*MZ2^2*CHu[2, 2] - 
      16992*MT2*MW2^12*MZ2^2*CHu[2, 2] + 4896*MW2^13*MZ2^2*CHu[2, 2] - 
      11376*MH2*MT2^7*MW2^4*MZ2^3*CHu[2, 2] + 77136*MH2*MT2^6*MW2^5*MZ2^3*
       CHu[2, 2] + 14400*MT2^7*MW2^5*MZ2^3*CHu[2, 2] - 
      228912*MH2*MT2^5*MW2^6*MZ2^3*CHu[2, 2] - 99168*MT2^6*MW2^6*MZ2^3*
       CHu[2, 2] + 392208*MH2*MT2^4*MW2^7*MZ2^3*CHu[2, 2] + 
      295872*MT2^5*MW2^7*MZ2^3*CHu[2, 2] - 417744*MH2*MT2^3*MW2^8*MZ2^3*
       CHu[2, 2] - 502368*MT2^4*MW2^8*MZ2^3*CHu[2, 2] + 
      270960*MH2*MT2^2*MW2^9*MZ2^3*CHu[2, 2] + 523584*MT2^3*MW2^9*MZ2^3*
       CHu[2, 2] - 96144*MH2*MT2*MW2^10*MZ2^3*CHu[2, 2] - 
      330144*MT2^2*MW2^10*MZ2^3*CHu[2, 2] + 13872*MH2*MW2^11*MZ2^3*
       CHu[2, 2] + 113856*MT2*MW2^11*MZ2^3*CHu[2, 2] - 
      16032*MW2^12*MZ2^3*CHu[2, 2] + 17820*MH2*MT2^7*MW2^3*MZ2^4*CHu[2, 2] - 
      136116*MH2*MT2^6*MW2^4*MZ2^4*CHu[2, 2] - 21816*MT2^7*MW2^4*MZ2^4*
       CHu[2, 2] + 419724*MH2*MT2^5*MW2^5*MZ2^4*CHu[2, 2] + 
      167112*MT2^6*MW2^5*MZ2^4*CHu[2, 2] - 683076*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[2, 2] - 515736*MT2^5*MW2^6*MZ2^4*CHu[2, 2] + 
      631188*MH2*MT2^3*MW2^7*MZ2^4*CHu[2, 2] + 837192*MT2^4*MW2^7*MZ2^4*
       CHu[2, 2] - 324828*MH2*MT2^2*MW2^8*MZ2^4*CHu[2, 2] - 
      768456*MT2^3*MW2^8*MZ2^4*CHu[2, 2] + 81732*MH2*MT2*MW2^9*MZ2^4*
       CHu[2, 2] + 391032*MT2^2*MW2^9*MZ2^4*CHu[2, 2] - 
      6444*MH2*MW2^10*MZ2^4*CHu[2, 2] - 96744*MT2*MW2^10*MZ2^4*CHu[2, 2] + 
      7416*MW2^11*MZ2^4*CHu[2, 2] - 10452*MH2*MT2^7*MW2^2*MZ2^5*CHu[2, 2] + 
      90984*MH2*MT2^6*MW2^3*MZ2^5*CHu[2, 2] + 12828*MT2^7*MW2^3*MZ2^5*
       CHu[2, 2] - 290772*MH2*MT2^5*MW2^4*MZ2^5*CHu[2, 2] - 
      111612*MT2^6*MW2^4*MZ2^5*CHu[2, 2] + 443544*MH2*MT2^4*MW2^5*MZ2^5*
       CHu[2, 2] + 356652*MT2^5*MW2^5*MZ2^5*CHu[2, 2] - 
      331692*MH2*MT2^3*MW2^6*MZ2^5*CHu[2, 2] - 543660*MT2^4*MW2^6*MZ2^5*
       CHu[2, 2] + 96264*MH2*MT2^2*MW2^7*MZ2^5*CHu[2, 2] + 
      405780*MT2^3*MW2^7*MZ2^5*CHu[2, 2] + 9492*MH2*MT2*MW2^8*MZ2^5*
       CHu[2, 2] - 117108*MT2^2*MW2^8*MZ2^5*CHu[2, 2] - 
      7368*MH2*MW2^9*MZ2^5*CHu[2, 2] - 11868*MT2*MW2^9*MZ2^5*CHu[2, 2] + 
      8988*MW2^10*MZ2^5*CHu[2, 2] + 2280*MH2*MT2^7*MW2*MZ2^6*CHu[2, 2] - 
      26412*MH2*MT2^6*MW2^2*MZ2^6*CHu[2, 2] - 2820*MT2^7*MW2^2*MZ2^6*
       CHu[2, 2] + 89688*MH2*MT2^5*MW2^3*MZ2^6*CHu[2, 2] + 
      32568*MT2^6*MW2^3*MZ2^6*CHu[2, 2] - 114240*MH2*MT2^4*MW2^4*MZ2^6*
       CHu[2, 2] - 110532*MT2^5*MW2^4*MZ2^6*CHu[2, 2] + 
      26340*MH2*MT2^3*MW2^5*MZ2^6*CHu[2, 2] + 141024*MT2^4*MW2^5*MZ2^6*
       CHu[2, 2] + 57840*MH2*MT2^2*MW2^6*MZ2^6*CHu[2, 2] - 
      33252*MT2^3*MW2^6*MZ2^6*CHu[2, 2] - 43668*MH2*MT2*MW2^7*MZ2^6*
       CHu[2, 2] - 70368*MT2^2*MW2^7*MZ2^6*CHu[2, 2] + 
      8172*MH2*MW2^8*MZ2^6*CHu[2, 2] + 53388*MT2*MW2^8*MZ2^6*CHu[2, 2] - 
      10008*MW2^9*MZ2^6*CHu[2, 2] + 2280*MH2*MT2^6*MW2*MZ2^7*CHu[2, 2] - 
      9120*MH2*MT2^5*MW2^2*MZ2^7*CHu[2, 2] - 2820*MT2^6*MW2^2*MZ2^7*
       CHu[2, 2] + 948*MH2*MT2^4*MW2^3*MZ2^7*CHu[2, 2] + 
      11280*MT2^5*MW2^3*MZ2^7*CHu[2, 2] + 31356*MH2*MT2^3*MW2^4*MZ2^7*
       CHu[2, 2] - 1272*MT2^4*MW2^4*MZ2^7*CHu[2, 2] - 
      42756*MH2*MT2^2*MW2^5*MZ2^7*CHu[2, 2] - 38484*MT2^3*MW2^5*MZ2^7*
       CHu[2, 2] + 19572*MH2*MT2*MW2^6*MZ2^7*CHu[2, 2] + 
      52584*MT2^2*MW2^6*MZ2^7*CHu[2, 2] - 2280*MH2*MW2^7*MZ2^7*CHu[2, 2] - 
      24108*MT2*MW2^7*MZ2^7*CHu[2, 2] + 2820*MW2^8*MZ2^7*CHu[2, 2] + 
      2280*MH2*MT2^4*MW2^2*MZ2^8*CHu[2, 2] - 6840*MH2*MT2^3*MW2^3*MZ2^8*
       CHu[2, 2] - 2820*MT2^4*MW2^3*MZ2^8*CHu[2, 2] + 
      6840*MH2*MT2^2*MW2^4*MZ2^8*CHu[2, 2] + 8460*MT2^3*MW2^4*MZ2^8*
       CHu[2, 2] - 2280*MH2*MT2*MW2^5*MZ2^8*CHu[2, 2] - 
      8460*MT2^2*MW2^5*MZ2^8*CHu[2, 2] + 2820*MT2*MW2^6*MZ2^8*CHu[2, 2] - 
      288*MH2*MT2^8*MW2^5*MZ2*CHu[3, 3] + 2016*MH2*MT2^7*MW2^6*MZ2*
       CHu[3, 3] + 288*MT2^8*MW2^6*MZ2*CHu[3, 3] - 6048*MH2*MT2^6*MW2^7*MZ2*
       CHu[3, 3] - 2016*MT2^7*MW2^7*MZ2*CHu[3, 3] + 10080*MH2*MT2^5*MW2^8*MZ2*
       CHu[3, 3] + 6048*MT2^6*MW2^8*MZ2*CHu[3, 3] - 10080*MH2*MT2^4*MW2^9*MZ2*
       CHu[3, 3] - 10080*MT2^5*MW2^9*MZ2*CHu[3, 3] + 
      6048*MH2*MT2^3*MW2^10*MZ2*CHu[3, 3] + 10080*MT2^4*MW2^10*MZ2*
       CHu[3, 3] - 2016*MH2*MT2^2*MW2^11*MZ2*CHu[3, 3] - 
      6048*MT2^3*MW2^11*MZ2*CHu[3, 3] + 288*MH2*MT2*MW2^12*MZ2*CHu[3, 3] + 
      2016*MT2^2*MW2^12*MZ2*CHu[3, 3] - 288*MT2*MW2^13*MZ2*CHu[3, 3] + 
      576*MH2*MT2^8*MW2^4*MZ2^2*CHu[3, 3] - 4320*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[3, 3] - 576*MT2^8*MW2^5*MZ2^2*CHu[3, 3] + 
      13248*MH2*MT2^6*MW2^6*MZ2^2*CHu[3, 3] + 4320*MT2^7*MW2^6*MZ2^2*
       CHu[3, 3] - 21600*MH2*MT2^5*MW2^7*MZ2^2*CHu[3, 3] - 
      13248*MT2^6*MW2^7*MZ2^2*CHu[3, 3] + 20160*MH2*MT2^4*MW2^8*MZ2^2*
       CHu[3, 3] + 21600*MT2^5*MW2^8*MZ2^2*CHu[3, 3] - 
      10656*MH2*MT2^3*MW2^9*MZ2^2*CHu[3, 3] - 20160*MT2^4*MW2^9*MZ2^2*
       CHu[3, 3] + 2880*MH2*MT2^2*MW2^10*MZ2^2*CHu[3, 3] + 
      10656*MT2^3*MW2^10*MZ2^2*CHu[3, 3] - 288*MH2*MT2*MW2^11*MZ2^2*
       CHu[3, 3] - 2880*MT2^2*MW2^11*MZ2^2*CHu[3, 3] + 
      288*MT2*MW2^12*MZ2^2*CHu[3, 3] - 252*MH2*MT2^8*MW2^3*MZ2^3*CHu[3, 3] + 
      2340*MH2*MT2^7*MW2^4*MZ2^3*CHu[3, 3] + 252*MT2^8*MW2^4*MZ2^3*
       CHu[3, 3] - 7596*MH2*MT2^6*MW2^5*MZ2^3*CHu[3, 3] - 
      2340*MT2^7*MW2^5*MZ2^3*CHu[3, 3] + 11412*MH2*MT2^5*MW2^6*MZ2^3*
       CHu[3, 3] + 7596*MT2^6*MW2^6*MZ2^3*CHu[3, 3] - 
      7956*MH2*MT2^4*MW2^7*MZ2^3*CHu[3, 3] - 11412*MT2^5*MW2^7*MZ2^3*
       CHu[3, 3] + 1548*MH2*MT2^3*MW2^8*MZ2^3*CHu[3, 3] + 
      7956*MT2^4*MW2^8*MZ2^3*CHu[3, 3] + 828*MH2*MT2^2*MW2^9*MZ2^3*
       CHu[3, 3] - 1548*MT2^3*MW2^9*MZ2^3*CHu[3, 3] - 
      324*MH2*MT2*MW2^10*MZ2^3*CHu[3, 3] - 828*MT2^2*MW2^10*MZ2^3*CHu[3, 3] + 
      324*MT2*MW2^11*MZ2^3*CHu[3, 3] - 126*MH2*MT2^8*MW2^2*MZ2^4*CHu[3, 3] + 
      630*MH2*MT2^7*MW2^3*MZ2^4*CHu[3, 3] + 126*MT2^8*MW2^3*MZ2^4*CHu[3, 3] - 
      1638*MH2*MT2^6*MW2^4*MZ2^4*CHu[3, 3] - 630*MT2^7*MW2^4*MZ2^4*
       CHu[3, 3] + 3726*MH2*MT2^5*MW2^5*MZ2^4*CHu[3, 3] + 
      1638*MT2^6*MW2^5*MZ2^4*CHu[3, 3] - 6138*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[3, 3] - 3726*MT2^5*MW2^6*MZ2^4*CHu[3, 3] + 
      5634*MH2*MT2^3*MW2^7*MZ2^4*CHu[3, 3] + 6138*MT2^4*MW2^7*MZ2^4*
       CHu[3, 3] - 2466*MH2*MT2^2*MW2^8*MZ2^4*CHu[3, 3] - 
      5634*MT2^3*MW2^8*MZ2^4*CHu[3, 3] + 378*MH2*MT2*MW2^9*MZ2^4*CHu[3, 3] + 
      2466*MT2^2*MW2^9*MZ2^4*CHu[3, 3] - 378*MT2*MW2^10*MZ2^4*CHu[3, 3] + 
      90*MH2*MT2^8*MW2*MZ2^5*CHu[3, 3] - 756*MH2*MT2^7*MW2^2*MZ2^5*
       CHu[3, 3] - 90*MT2^8*MW2^2*MZ2^5*CHu[3, 3] + 2394*MH2*MT2^6*MW2^3*
       MZ2^5*CHu[3, 3] + 756*MT2^7*MW2^3*MZ2^5*CHu[3, 3] - 
      4032*MH2*MT2^5*MW2^4*MZ2^5*CHu[3, 3] - 2394*MT2^6*MW2^4*MZ2^5*
       CHu[3, 3] + 3906*MH2*MT2^4*MW2^5*MZ2^5*CHu[3, 3] + 
      4032*MT2^5*MW2^5*MZ2^5*CHu[3, 3] - 2016*MH2*MT2^3*MW2^6*MZ2^5*
       CHu[3, 3] - 3906*MT2^4*MW2^6*MZ2^5*CHu[3, 3] + 
      378*MH2*MT2^2*MW2^7*MZ2^5*CHu[3, 3] + 2016*MT2^3*MW2^7*MZ2^5*
       CHu[3, 3] + 36*MH2*MT2*MW2^8*MZ2^5*CHu[3, 3] - 
      378*MT2^2*MW2^8*MZ2^5*CHu[3, 3] - 36*MT2*MW2^9*MZ2^5*CHu[3, 3] + 
      90*MH2*MT2^7*MW2*MZ2^6*CHu[3, 3] - 360*MH2*MT2^6*MW2^2*MZ2^6*
       CHu[3, 3] - 90*MT2^7*MW2^2*MZ2^6*CHu[3, 3] + 324*MH2*MT2^5*MW2^3*MZ2^6*
       CHu[3, 3] + 360*MT2^6*MW2^3*MZ2^6*CHu[3, 3] + 
      378*MH2*MT2^4*MW2^4*MZ2^6*CHu[3, 3] - 324*MT2^5*MW2^4*MZ2^6*CHu[3, 3] - 
      828*MH2*MT2^3*MW2^5*MZ2^6*CHu[3, 3] - 378*MT2^4*MW2^5*MZ2^6*CHu[3, 3] + 
      486*MH2*MT2^2*MW2^6*MZ2^6*CHu[3, 3] + 828*MT2^3*MW2^6*MZ2^6*CHu[3, 3] - 
      90*MH2*MT2*MW2^7*MZ2^6*CHu[3, 3] - 486*MT2^2*MW2^7*MZ2^6*CHu[3, 3] + 
      90*MT2*MW2^8*MZ2^6*CHu[3, 3] + 90*MH2*MT2^5*MW2^2*MZ2^7*CHu[3, 3] - 
      270*MH2*MT2^4*MW2^3*MZ2^7*CHu[3, 3] - 90*MT2^5*MW2^3*MZ2^7*CHu[3, 3] + 
      270*MH2*MT2^3*MW2^4*MZ2^7*CHu[3, 3] + 270*MT2^4*MW2^4*MZ2^7*CHu[3, 3] - 
      90*MH2*MT2^2*MW2^5*MZ2^7*CHu[3, 3] - 270*MT2^3*MW2^5*MZ2^7*CHu[3, 3] + 
      90*MT2^2*MW2^6*MZ2^7*CHu[3, 3]))/(72*(MH2 - MW2)*(-MT2 + MW2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2))*Class[7] + 
 Class[8]*
  (((81*MT2^2*MZ2*(96*MW2^4 - 176*MW2^3*MZ2 + 68*MW2^2*MZ2^2 + 40*MW2*MZ2^3 - 
         25*MZ2^4) + 4*MW2*(MW2*MZ2^5*(295197 - 34000*Pi^2) + 
         512*MW2^6*(-363 + 32*Pi^2) - 1280*MW2^5*MZ2*(-471 + 44*Pi^2) - 
         1760*MW2^3*MZ2^3*(-537 + 58*Pi^2) + 80*MW2^4*MZ2^2*
          (-11457 + 1160*Pi^2) + 2*MZ2^6*(-26253 + 3200*Pi^2) + 
         2*MW2^2*MZ2^4*(-343395 + 38408*Pi^2)) + 
       MT2*(16*MW2^4*MZ2^2*(230193 - 23200*Pi^2) + 
         8*MZ2^6*(26253 - 3200*Pi^2) - 2048*MW2^6*(-363 + 32*Pi^2) + 
         160*MW2^5*MZ2*(-15153 + 1408*Pi^2) - 32*MW2^2*MZ2^4*
          (-85707 + 9602*Pi^2) + 4*MW2^3*MZ2^3*(-945687 + 102080*Pi^2) + 
         MW2*MZ2^5*(-1179573 + 136000*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
        4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/(24*(MT2 - MW2)^2*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
          418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
          51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
          14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
      (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     ((1536*MW2^6 - 1632*MW2^5*MZ2 - 2128*MW2^4*MZ2^2 + 2652*MW2^3*MZ2^3 + 
        320*MW2^2*MZ2^4 - 891*MW2*MZ2^5 + 98*MZ2^6)*B0i[bb0, 0, 0, MZ2])/
      (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
        MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
       B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       Pi^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
        4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
     (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*Pi^2) + (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       Pi^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(-256*MW2^4*Cdd[1, 1, 1, 1] + 
      896*MW2^3*MZ2*Cdd[1, 1, 1, 1] - 1184*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] + 
      704*MW2*MZ2^3*Cdd[1, 1, 1, 1] - 160*MZ2^4*Cdd[1, 1, 1, 1] - 
      384*MW2^4*Cdd[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cdd[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cdd[1, 1, 2, 2] - 
      240*MZ2^4*Cdd[1, 1, 2, 2] - 384*MW2^4*Cdd[1, 1, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[1, 1, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[1, 1, 3, 3] - 240*MZ2^4*Cdd[1, 1, 3, 3] - 
      128*MW2^4*Cdd[1, 2, 2, 1] + 448*MW2^3*MZ2*Cdd[1, 2, 2, 1] - 
      592*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 352*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 
      80*MZ2^4*Cdd[1, 2, 2, 1] - 128*MW2^4*Cdd[1, 3, 3, 1] + 
      448*MW2^3*MZ2*Cdd[1, 3, 3, 1] - 592*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
      352*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 80*MZ2^4*Cdd[1, 3, 3, 1] - 
      256*MW2^4*Cdd[2, 2, 2, 2] + 896*MW2^3*MZ2*Cdd[2, 2, 2, 2] - 
      1184*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] + 704*MW2*MZ2^3*Cdd[2, 2, 2, 2] - 
      160*MZ2^4*Cdd[2, 2, 2, 2] - 384*MW2^4*Cdd[2, 2, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 240*MZ2^4*Cdd[2, 2, 3, 3] - 
      128*MW2^4*Cdd[2, 3, 3, 2] + 448*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 
      592*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 352*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
      80*MZ2^4*Cdd[2, 3, 3, 2] - 256*MW2^4*Cdd[3, 3, 3, 3] + 
      896*MW2^3*MZ2*Cdd[3, 3, 3, 3] - 1184*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] + 
      704*MW2*MZ2^3*Cdd[3, 3, 3, 3] - 160*MZ2^4*Cdd[3, 3, 3, 3] + 
      256*MW2^4*Ced[1, 1, 1, 1] - 736*MW2^3*MZ2*Ced[1, 1, 1, 1] + 
      840*MW2^2*MZ2^2*Ced[1, 1, 1, 1] - 496*MW2*MZ2^3*Ced[1, 1, 1, 1] + 
      136*MZ2^4*Ced[1, 1, 1, 1] + 256*MW2^4*Ced[1, 1, 2, 2] - 
      736*MW2^3*MZ2*Ced[1, 1, 2, 2] + 840*MW2^2*MZ2^2*Ced[1, 1, 2, 2] - 
      496*MW2*MZ2^3*Ced[1, 1, 2, 2] + 136*MZ2^4*Ced[1, 1, 2, 2] + 
      256*MW2^4*Ced[1, 1, 3, 3] - 736*MW2^3*MZ2*Ced[1, 1, 3, 3] + 
      840*MW2^2*MZ2^2*Ced[1, 1, 3, 3] - 496*MW2*MZ2^3*Ced[1, 1, 3, 3] + 
      136*MZ2^4*Ced[1, 1, 3, 3] - 96*MW2^4*Ced[2, 2, 1, 1] + 
      336*MW2^3*MZ2*Ced[2, 2, 1, 1] - 444*MW2^2*MZ2^2*Ced[2, 2, 1, 1] + 
      264*MW2*MZ2^3*Ced[2, 2, 1, 1] - 60*MZ2^4*Ced[2, 2, 1, 1] - 
      96*MW2^4*Ced[2, 2, 2, 2] + 336*MW2^3*MZ2*Ced[2, 2, 2, 2] - 
      444*MW2^2*MZ2^2*Ced[2, 2, 2, 2] + 264*MW2*MZ2^3*Ced[2, 2, 2, 2] - 
      60*MZ2^4*Ced[2, 2, 2, 2] - 96*MW2^4*Ced[2, 2, 3, 3] + 
      336*MW2^3*MZ2*Ced[2, 2, 3, 3] - 444*MW2^2*MZ2^2*Ced[2, 2, 3, 3] + 
      264*MW2*MZ2^3*Ced[2, 2, 3, 3] - 60*MZ2^4*Ced[2, 2, 3, 3] - 
      96*MW2^4*Ced[3, 3, 1, 1] + 336*MW2^3*MZ2*Ced[3, 3, 1, 1] - 
      444*MW2^2*MZ2^2*Ced[3, 3, 1, 1] + 264*MW2*MZ2^3*Ced[3, 3, 1, 1] - 
      60*MZ2^4*Ced[3, 3, 1, 1] - 96*MW2^4*Ced[3, 3, 2, 2] + 
      336*MW2^3*MZ2*Ced[3, 3, 2, 2] - 444*MW2^2*MZ2^2*Ced[3, 3, 2, 2] + 
      264*MW2*MZ2^3*Ced[3, 3, 2, 2] - 60*MZ2^4*Ced[3, 3, 2, 2] - 
      96*MW2^4*Ced[3, 3, 3, 3] + 336*MW2^3*MZ2*Ced[3, 3, 3, 3] - 
      444*MW2^2*MZ2^2*Ced[3, 3, 3, 3] + 264*MW2*MZ2^3*Ced[3, 3, 3, 3] - 
      60*MZ2^4*Ced[3, 3, 3, 3] - 16*(20*MW2^4 - 36*MW2^3*MZ2 + 
        11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*Ced[Leff, Leff, 1, 1] - 
      16*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ced[Leff, Leff, 2, 2] - 320*MW2^4*Ced[Leff, Leff, 3, 3] + 
      576*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] - 176*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 144*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      64*MZ2^4*Ced[Leff, Leff, 3, 3] + 1408*MW2^4*Cee[1, 1, 1, 1] - 
      4288*MW2^3*MZ2*Cee[1, 1, 1, 1] + 5136*MW2^2*MZ2^2*Cee[1, 1, 1, 1] - 
      3040*MW2*MZ2^3*Cee[1, 1, 1, 1] + 784*MZ2^4*Cee[1, 1, 1, 1] + 
      1408*MW2^4*Cee[1, 1, 2, 2] - 4288*MW2^3*MZ2*Cee[1, 1, 2, 2] + 
      5136*MW2^2*MZ2^2*Cee[1, 1, 2, 2] - 3040*MW2*MZ2^3*Cee[1, 1, 2, 2] + 
      784*MZ2^4*Cee[1, 1, 2, 2] + 1408*MW2^4*Cee[1, 1, 3, 3] - 
      4288*MW2^3*MZ2*Cee[1, 1, 3, 3] + 5136*MW2^2*MZ2^2*Cee[1, 1, 3, 3] - 
      3040*MW2*MZ2^3*Cee[1, 1, 3, 3] + 784*MZ2^4*Cee[1, 1, 3, 3] - 
      1280*MW2^4*Cee[Leff, Leff, 1, 1] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 1, 1] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 1, 1] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 256*MZ2^4*Cee[Leff, Leff, 1, 1] - 
      1280*MW2^4*Cee[Leff, Leff, 2, 2] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 2, 2] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 256*MZ2^4*Cee[Leff, Leff, 2, 2] - 
      1280*MW2^4*Cee[Leff, Leff, 3, 3] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 3, 3] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 256*MZ2^4*Cee[Leff, Leff, 3, 3] - 
      512*MW2^4*Ceu[1, 1, 1, 1] + 1472*MW2^3*MZ2*Ceu[1, 1, 1, 1] - 
      1680*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] + 992*MW2*MZ2^3*Ceu[1, 1, 1, 1] - 
      272*MZ2^4*Ceu[1, 1, 1, 1] - 512*MW2^4*Ceu[1, 1, 2, 2] + 
      1472*MW2^3*MZ2*Ceu[1, 1, 2, 2] - 1680*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] + 
      992*MW2*MZ2^3*Ceu[1, 1, 2, 2] - 272*MZ2^4*Ceu[1, 1, 2, 2] + 
      192*MW2^4*Ceu[2, 2, 1, 1] - 672*MW2^3*MZ2*Ceu[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] - 528*MW2*MZ2^3*Ceu[2, 2, 1, 1] + 
      120*MZ2^4*Ceu[2, 2, 1, 1] + 192*MW2^4*Ceu[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Ceu[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Ceu[2, 2, 2, 2] + 120*MZ2^4*Ceu[2, 2, 2, 2] + 
      192*MW2^4*Ceu[3, 3, 1, 1] - 672*MW2^3*MZ2*Ceu[3, 3, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] - 528*MW2*MZ2^3*Ceu[3, 3, 1, 1] + 
      120*MZ2^4*Ceu[3, 3, 1, 1] + 192*MW2^4*Ceu[3, 3, 2, 2] - 
      672*MW2^3*MZ2*Ceu[3, 3, 2, 2] + 888*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] - 
      528*MW2*MZ2^3*Ceu[3, 3, 2, 2] + 120*MZ2^4*Ceu[3, 3, 2, 2] + 
      640*MW2^4*Ceu[Leff, Leff, 1, 1] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 1, 1] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 128*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
      640*MW2^4*Ceu[Leff, Leff, 2, 2] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 2, 2] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 128*MZ2^4*Ceu[Leff, Leff, 2, 2] + 
      256*MW2^4*Cld[1, 1, 1, 1] - 560*MW2^3*MZ2*Cld[1, 1, 1, 1] + 
      480*MW2^2*MZ2^2*Cld[1, 1, 1, 1] - 214*MW2*MZ2^3*Cld[1, 1, 1, 1] + 
      38*MZ2^4*Cld[1, 1, 1, 1] + 256*MW2^4*Cld[1, 1, 2, 2] - 
      560*MW2^3*MZ2*Cld[1, 1, 2, 2] + 480*MW2^2*MZ2^2*Cld[1, 1, 2, 2] - 
      214*MW2*MZ2^3*Cld[1, 1, 2, 2] + 38*MZ2^4*Cld[1, 1, 2, 2] + 
      256*MW2^4*Cld[1, 1, 3, 3] - 560*MW2^3*MZ2*Cld[1, 1, 3, 3] + 
      480*MW2^2*MZ2^2*Cld[1, 1, 3, 3] - 214*MW2*MZ2^3*Cld[1, 1, 3, 3] + 
      38*MZ2^4*Cld[1, 1, 3, 3] - 96*MW2^4*Cld[2, 2, 1, 1] + 
      336*MW2^3*MZ2*Cld[2, 2, 1, 1] - 444*MW2^2*MZ2^2*Cld[2, 2, 1, 1] + 
      264*MW2*MZ2^3*Cld[2, 2, 1, 1] - 60*MZ2^4*Cld[2, 2, 1, 1] - 
      96*MW2^4*Cld[2, 2, 2, 2] + 336*MW2^3*MZ2*Cld[2, 2, 2, 2] - 
      444*MW2^2*MZ2^2*Cld[2, 2, 2, 2] + 264*MW2*MZ2^3*Cld[2, 2, 2, 2] - 
      60*MZ2^4*Cld[2, 2, 2, 2] - 96*MW2^4*Cld[2, 2, 3, 3] + 
      336*MW2^3*MZ2*Cld[2, 2, 3, 3] - 444*MW2^2*MZ2^2*Cld[2, 2, 3, 3] + 
      264*MW2*MZ2^3*Cld[2, 2, 3, 3] - 60*MZ2^4*Cld[2, 2, 3, 3] - 
      96*MW2^4*Cld[3, 3, 1, 1] + 336*MW2^3*MZ2*Cld[3, 3, 1, 1] - 
      444*MW2^2*MZ2^2*Cld[3, 3, 1, 1] + 264*MW2*MZ2^3*Cld[3, 3, 1, 1] - 
      60*MZ2^4*Cld[3, 3, 1, 1] - 96*MW2^4*Cld[3, 3, 2, 2] + 
      336*MW2^3*MZ2*Cld[3, 3, 2, 2] - 444*MW2^2*MZ2^2*Cld[3, 3, 2, 2] + 
      264*MW2*MZ2^3*Cld[3, 3, 2, 2] - 60*MZ2^4*Cld[3, 3, 2, 2] - 
      96*MW2^4*Cld[3, 3, 3, 3] + 336*MW2^3*MZ2*Cld[3, 3, 3, 3] - 
      444*MW2^2*MZ2^2*Cld[3, 3, 3, 3] + 264*MW2*MZ2^3*Cld[3, 3, 3, 3] - 
      60*MZ2^4*Cld[3, 3, 3, 3] + 320*MW2^4*Cld[Leff, Leff, 1, 1] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] - 
      128*MZ2^4*Cld[Leff, Leff, 1, 1] + 320*MW2^4*Cld[Leff, Leff, 2, 2] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      128*MZ2^4*Cld[Leff, Leff, 2, 2] + 320*MW2^4*Cld[Leff, Leff, 3, 3] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      128*MZ2^4*Cld[Leff, Leff, 3, 3] + 704*MW2^4*Cle[1, 1, 1, 1] - 
      1968*MW2^3*MZ2*Cle[1, 1, 1, 1] + 2208*MW2^2*MZ2^2*Cle[1, 1, 1, 1] - 
      1238*MW2*MZ2^3*Cle[1, 1, 1, 1] + 294*MZ2^4*Cle[1, 1, 1, 1] + 
      352*MW2^4*Cle[1, 1, 2, 2] - 896*MW2^3*MZ2*Cle[1, 1, 2, 2] + 
      924*MW2^2*MZ2^2*Cle[1, 1, 2, 2] - 478*MW2*MZ2^3*Cle[1, 1, 2, 2] + 
      98*MZ2^4*Cle[1, 1, 2, 2] + 352*MW2^4*Cle[1, 1, 3, 3] - 
      896*MW2^3*MZ2*Cle[1, 1, 3, 3] + 924*MW2^2*MZ2^2*Cle[1, 1, 3, 3] - 
      478*MW2*MZ2^3*Cle[1, 1, 3, 3] + 98*MZ2^4*Cle[1, 1, 3, 3] - 
      320*MW2^4*Cle[1, 1, Leff, Leff] + 576*MW2^3*MZ2*Cle[1, 1, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] + 64*MZ2^4*Cle[1, 1, Leff, Leff] + 
      352*MW2^4*Cle[2, 2, 1, 1] - 1072*MW2^3*MZ2*Cle[2, 2, 1, 1] + 
      1284*MW2^2*MZ2^2*Cle[2, 2, 1, 1] - 760*MW2*MZ2^3*Cle[2, 2, 1, 1] + 
      196*MZ2^4*Cle[2, 2, 1, 1] - 320*MW2^4*Cle[2, 2, Leff, Leff] + 
      576*MW2^3*MZ2*Cle[2, 2, Leff, Leff] - 176*MW2^2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 144*MW2*MZ2^3*Cle[2, 2, Leff, Leff] + 
      64*MZ2^4*Cle[2, 2, Leff, Leff] + 352*MW2^4*Cle[3, 3, 1, 1] - 
      1072*MW2^3*MZ2*Cle[3, 3, 1, 1] + 1284*MW2^2*MZ2^2*Cle[3, 3, 1, 1] - 
      760*MW2*MZ2^3*Cle[3, 3, 1, 1] + 196*MZ2^4*Cle[3, 3, 1, 1] - 
      320*MW2^4*Cle[3, 3, Leff, Leff] + 576*MW2^3*MZ2*Cle[3, 3, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] + 64*MZ2^4*Cle[3, 3, Leff, Leff] + 
      320*MW2^4*Cle[Leff, Leff, 1, 1] - 736*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 1, 1] - 128*MZ2^4*Cle[Leff, Leff, 1, 1] + 
      320*MW2^4*Cle[Leff, Leff, 2, 2] - 736*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 2, 2] - 128*MZ2^4*Cle[Leff, Leff, 2, 2] + 
      320*MW2^4*Cle[Leff, Leff, 3, 3] - 736*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 3, 3] - 128*MZ2^4*Cle[Leff, Leff, 3, 3] + 
      1408*MW2^4*Cll[1, 1, 1, 1] - 3232*MW2^3*MZ2*Cll[1, 1, 1, 1] + 
      3152*MW2^2*MZ2^2*Cll[1, 1, 1, 1] - 1532*MW2*MZ2^3*Cll[1, 1, 1, 1] + 
      294*MZ2^4*Cll[1, 1, 1, 1] + 704*MW2^4*Cll[1, 1, 2, 2] - 
      1792*MW2^3*MZ2*Cll[1, 1, 2, 2] + 1848*MW2^2*MZ2^2*Cll[1, 1, 2, 2] - 
      956*MW2*MZ2^3*Cll[1, 1, 2, 2] + 196*MZ2^4*Cll[1, 1, 2, 2] + 
      704*MW2^4*Cll[1, 1, 3, 3] - 1792*MW2^3*MZ2*Cll[1, 1, 3, 3] + 
      1848*MW2^2*MZ2^2*Cll[1, 1, 3, 3] - 956*MW2*MZ2^3*Cll[1, 1, 3, 3] + 
      196*MZ2^4*Cll[1, 1, 3, 3] + 704*MW2^4*Cll[1, 3, 3, 1] - 
      1440*MW2^3*MZ2*Cll[1, 3, 3, 1] + 1304*MW2^2*MZ2^2*Cll[1, 3, 3, 1] - 
      576*MW2*MZ2^3*Cll[1, 3, 3, 1] + 98*MZ2^4*Cll[1, 3, 3, 1] + 
      640*MW2^4*Cll[Leff, 1, 1, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 1, 1, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 128*MZ2^4*Cll[Leff, 1, 1, Leff] + 
      640*MW2^4*Cll[Leff, 2, 2, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 2, 2, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] - 128*MZ2^4*Cll[Leff, 2, 2, Leff] + 
      640*MW2^4*Cll[Leff, 3, 3, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 3, 3, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 128*MZ2^4*Cll[Leff, 3, 3, Leff] + 
      640*MW2^4*Cll[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] - 256*MZ2^4*Cll[Leff, Leff, 1, 1] + 
      640*MW2^4*Cll[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] - 256*MZ2^4*Cll[Leff, Leff, 2, 2] + 
      640*MW2^4*Cll[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] - 256*MZ2^4*Cll[Leff, Leff, 3, 3] - 
      256*MW2^4*Clq1[1, 1, 1, 1] + 560*MW2^3*MZ2*Clq1[1, 1, 1, 1] - 
      480*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] + 214*MW2*MZ2^3*Clq1[1, 1, 1, 1] - 
      38*MZ2^4*Clq1[1, 1, 1, 1] - 256*MW2^4*Clq1[1, 1, 2, 2] + 
      560*MW2^3*MZ2*Clq1[1, 1, 2, 2] - 480*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] + 
      214*MW2*MZ2^3*Clq1[1, 1, 2, 2] - 38*MZ2^4*Clq1[1, 1, 2, 2] + 
      256*MW2^4*Clq1[1, 1, 3, 3] - 176*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 
      24*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] + 50*MW2*MZ2^3*Clq1[1, 1, 3, 3] - 
      19*MZ2^4*Clq1[1, 1, 3, 3] + 96*MW2^4*Clq1[2, 2, 1, 1] - 
      336*MW2^3*MZ2*Clq1[2, 2, 1, 1] + 444*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] - 
      264*MW2*MZ2^3*Clq1[2, 2, 1, 1] + 60*MZ2^4*Clq1[2, 2, 1, 1] + 
      96*MW2^4*Clq1[2, 2, 2, 2] - 336*MW2^3*MZ2*Clq1[2, 2, 2, 2] + 
      444*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] - 264*MW2*MZ2^3*Clq1[2, 2, 2, 2] + 
      60*MZ2^4*Clq1[2, 2, 2, 2] - 96*MW2^4*Clq1[2, 2, 3, 3] + 
      192*MW2^3*MZ2*Clq1[2, 2, 3, 3] - 84*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 
      42*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 30*MZ2^4*Clq1[2, 2, 3, 3] + 
      96*MW2^4*Clq1[3, 3, 1, 1] - 336*MW2^3*MZ2*Clq1[3, 3, 1, 1] + 
      444*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] - 264*MW2*MZ2^3*Clq1[3, 3, 1, 1] + 
      60*MZ2^4*Clq1[3, 3, 1, 1] + 96*MW2^4*Clq1[3, 3, 2, 2] - 
      336*MW2^3*MZ2*Clq1[3, 3, 2, 2] + 444*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] - 
      264*MW2*MZ2^3*Clq1[3, 3, 2, 2] + 60*MZ2^4*Clq1[3, 3, 2, 2] - 
      96*MW2^4*Clq1[3, 3, 3, 3] + 192*MW2^3*MZ2*Clq1[3, 3, 3, 3] - 
      84*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 42*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 
      30*MZ2^4*Clq1[3, 3, 3, 3] - 320*MW2^4*Clq1[Leff, Leff, 1, 1] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      128*MZ2^4*Clq1[Leff, Leff, 1, 1] - 320*MW2^4*Clq1[Leff, Leff, 2, 2] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      128*MZ2^4*Clq1[Leff, Leff, 2, 2] + 320*MW2^4*Clq1[Leff, Leff, 3, 3] - 
      256*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 112*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq1[Leff, Leff, 3, 3] + 768*MW2^4*Clq3[1, 1, 1, 1] - 
      1200*MW2^3*MZ2*Clq3[1, 1, 1, 1] + 960*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
      294*MW2*MZ2^3*Clq3[1, 1, 1, 1] + 768*MW2^4*Clq3[1, 1, 2, 2] - 
      1200*MW2^3*MZ2*Clq3[1, 1, 2, 2] + 960*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 
      294*MW2*MZ2^3*Clq3[1, 1, 2, 2] + 256*MW2^4*Clq3[1, 1, 3, 3] - 
      272*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 120*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 
      62*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 49*MZ2^4*Clq3[1, 1, 3, 3] - 
      288*MW2^4*Clq3[2, 2, 1, 1] + 432*MW2^3*MZ2*Clq3[2, 2, 1, 1] - 
      180*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 288*MW2^4*Clq3[2, 2, 2, 2] + 
      432*MW2^3*MZ2*Clq3[2, 2, 2, 2] - 180*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 
      96*MW2^4*Clq3[2, 2, 3, 3] + 96*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 
      12*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] - 30*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 
      288*MW2^4*Clq3[3, 3, 1, 1] + 432*MW2^3*MZ2*Clq3[3, 3, 1, 1] - 
      180*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 288*MW2^4*Clq3[3, 3, 2, 2] + 
      432*MW2^3*MZ2*Clq3[3, 3, 2, 2] - 180*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 
      96*MW2^4*Clq3[3, 3, 3, 3] + 96*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 
      12*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] - 30*MW2*MZ2^3*Clq3[3, 3, 3, 3] + 
      960*MW2^4*Clq3[Leff, Leff, 1, 1] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 1, 1] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      960*MW2^4*Clq3[Leff, Leff, 2, 2] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      320*MW2^4*Clq3[Leff, Leff, 3, 3] - 256*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      112*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] - 512*MW2^4*Clu[1, 1, 1, 1] + 
      1120*MW2^3*MZ2*Clu[1, 1, 1, 1] - 960*MW2^2*MZ2^2*Clu[1, 1, 1, 1] + 
      428*MW2*MZ2^3*Clu[1, 1, 1, 1] - 76*MZ2^4*Clu[1, 1, 1, 1] - 
      512*MW2^4*Clu[1, 1, 2, 2] + 1120*MW2^3*MZ2*Clu[1, 1, 2, 2] - 
      960*MW2^2*MZ2^2*Clu[1, 1, 2, 2] + 428*MW2*MZ2^3*Clu[1, 1, 2, 2] - 
      76*MZ2^4*Clu[1, 1, 2, 2] + 192*MW2^4*Clu[2, 2, 1, 1] - 
      672*MW2^3*MZ2*Clu[2, 2, 1, 1] + 888*MW2^2*MZ2^2*Clu[2, 2, 1, 1] - 
      528*MW2*MZ2^3*Clu[2, 2, 1, 1] + 120*MZ2^4*Clu[2, 2, 1, 1] + 
      192*MW2^4*Clu[2, 2, 2, 2] - 672*MW2^3*MZ2*Clu[2, 2, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[2, 2, 2, 2] - 528*MW2*MZ2^3*Clu[2, 2, 2, 2] + 
      120*MZ2^4*Clu[2, 2, 2, 2] + 192*MW2^4*Clu[3, 3, 1, 1] - 
      672*MW2^3*MZ2*Clu[3, 3, 1, 1] + 888*MW2^2*MZ2^2*Clu[3, 3, 1, 1] - 
      528*MW2*MZ2^3*Clu[3, 3, 1, 1] + 120*MZ2^4*Clu[3, 3, 1, 1] + 
      192*MW2^4*Clu[3, 3, 2, 2] - 672*MW2^3*MZ2*Clu[3, 3, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[3, 3, 2, 2] - 528*MW2*MZ2^3*Clu[3, 3, 2, 2] + 
      120*MZ2^4*Clu[3, 3, 2, 2] - 640*MW2^4*Clu[Leff, Leff, 1, 1] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 320*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
      256*MZ2^4*Clu[Leff, Leff, 1, 1] - 640*MW2^4*Clu[Leff, Leff, 2, 2] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 320*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      256*MZ2^4*Clu[Leff, Leff, 2, 2] + 192*MW2^4*Cqd1[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 1, 1] + 120*MZ2^4*Cqd1[1, 1, 1, 1] + 
      192*MW2^4*Cqd1[1, 1, 2, 2] - 672*MW2^3*MZ2*Cqd1[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] - 528*MW2*MZ2^3*Cqd1[1, 1, 2, 2] + 
      120*MZ2^4*Cqd1[1, 1, 2, 2] + 192*MW2^4*Cqd1[1, 1, 3, 3] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 3, 3] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 3, 3] + 120*MZ2^4*Cqd1[1, 1, 3, 3] + 
      192*MW2^4*Cqd1[2, 2, 1, 1] - 672*MW2^3*MZ2*Cqd1[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] - 528*MW2*MZ2^3*Cqd1[2, 2, 1, 1] + 
      120*MZ2^4*Cqd1[2, 2, 1, 1] + 192*MW2^4*Cqd1[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Cqd1[2, 2, 2, 2] + 120*MZ2^4*Cqd1[2, 2, 2, 2] + 
      192*MW2^4*Cqd1[2, 2, 3, 3] - 672*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 528*MW2*MZ2^3*Cqd1[2, 2, 3, 3] + 
      120*MZ2^4*Cqd1[2, 2, 3, 3] - 192*MW2^4*Cqd1[3, 3, 1, 1] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 60*MZ2^4*Cqd1[3, 3, 1, 1] - 
      192*MW2^4*Cqd1[3, 3, 2, 2] + 384*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      168*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 84*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      60*MZ2^4*Cqd1[3, 3, 2, 2] - 192*MW2^4*Cqd1[3, 3, 3, 3] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 60*MZ2^4*Cqd1[3, 3, 3, 3] - 
      256*MW2^4*Cqe[1, 1, 1, 1] + 736*MW2^3*MZ2*Cqe[1, 1, 1, 1] - 
      840*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] + 496*MW2*MZ2^3*Cqe[1, 1, 1, 1] - 
      136*MZ2^4*Cqe[1, 1, 1, 1] + 96*MW2^4*Cqe[1, 1, 2, 2] - 
      336*MW2^3*MZ2*Cqe[1, 1, 2, 2] + 444*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] - 
      264*MW2*MZ2^3*Cqe[1, 1, 2, 2] + 60*MZ2^4*Cqe[1, 1, 2, 2] + 
      96*MW2^4*Cqe[1, 1, 3, 3] - 336*MW2^3*MZ2*Cqe[1, 1, 3, 3] + 
      444*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] - 264*MW2*MZ2^3*Cqe[1, 1, 3, 3] + 
      60*MZ2^4*Cqe[1, 1, 3, 3] + 320*MW2^4*Cqe[1, 1, Leff, Leff] - 
      576*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] + 176*MW2^2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 144*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      64*MZ2^4*Cqe[1, 1, Leff, Leff] - 256*MW2^4*Cqe[2, 2, 1, 1] + 
      736*MW2^3*MZ2*Cqe[2, 2, 1, 1] - 840*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] + 
      496*MW2*MZ2^3*Cqe[2, 2, 1, 1] - 136*MZ2^4*Cqe[2, 2, 1, 1] + 
      96*MW2^4*Cqe[2, 2, 2, 2] - 336*MW2^3*MZ2*Cqe[2, 2, 2, 2] + 
      444*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] - 264*MW2*MZ2^3*Cqe[2, 2, 2, 2] + 
      60*MZ2^4*Cqe[2, 2, 2, 2] + 96*MW2^4*Cqe[2, 2, 3, 3] - 
      336*MW2^3*MZ2*Cqe[2, 2, 3, 3] + 444*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] - 
      264*MW2*MZ2^3*Cqe[2, 2, 3, 3] + 60*MZ2^4*Cqe[2, 2, 3, 3] + 
      320*MW2^4*Cqe[2, 2, Leff, Leff] - 576*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] + 
      176*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] + 144*MW2*MZ2^3*
       Cqe[2, 2, Leff, Leff] - 64*MZ2^4*Cqe[2, 2, Leff, Leff] + 
      256*MW2^4*Cqe[3, 3, 1, 1] - 352*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 
      120*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] + 44*MW2*MZ2^3*Cqe[3, 3, 1, 1] - 
      68*MZ2^4*Cqe[3, 3, 1, 1] - 96*MW2^4*Cqe[3, 3, 2, 2] + 
      192*MW2^3*MZ2*Cqe[3, 3, 2, 2] - 84*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
      42*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 30*MZ2^4*Cqe[3, 3, 2, 2] - 
      96*MW2^4*Cqe[3, 3, 3, 3] + 192*MW2^3*MZ2*Cqe[3, 3, 3, 3] - 
      84*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 42*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
      30*MZ2^4*Cqe[3, 3, 3, 3] - 320*MW2^4*Cqe[3, 3, Leff, Leff] + 
      96*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 208*MW2^2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 24*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      32*MZ2^4*Cqe[3, 3, Leff, Leff] - 512*MW2^4*Cqq1[1, 1, 1, 1] + 
      1216*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 1216*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 
      616*MW2*MZ2^3*Cqq1[1, 1, 1, 1] - 140*MZ2^4*Cqq1[1, 1, 1, 1] - 
      384*MW2^4*Cqq1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqq1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqq1[1, 1, 2, 2] - 
      240*MZ2^4*Cqq1[1, 1, 2, 2] + 384*MW2^4*Cqq1[1, 1, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 120*MZ2^4*Cqq1[1, 1, 3, 3] - 
      640*MW2^4*Cqq1[1, 2, 2, 1] + 1088*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
      656*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 176*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 
      40*MZ2^4*Cqq1[1, 2, 2, 1] - 128*MW2^4*Cqq1[1, 3, 3, 1] + 
      64*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 80*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      32*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 20*MZ2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^4*Cqq1[2, 2, 2, 2] + 1216*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
      1216*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] + 616*MW2*MZ2^3*Cqq1[2, 2, 2, 2] - 
      140*MZ2^4*Cqq1[2, 2, 2, 2] + 384*MW2^4*Cqq1[2, 2, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 120*MZ2^4*Cqq1[2, 2, 3, 3] - 
      128*MW2^4*Cqq1[2, 3, 3, 2] + 64*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      80*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 32*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
      20*MZ2^4*Cqq1[2, 3, 3, 2] - 256*MW2^4*Cqq1[3, 3, 3, 3] + 
      128*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 160*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
      64*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 40*MZ2^4*Cqq1[3, 3, 3, 3] - 
      1536*MW2^4*Cqq3[1, 1, 1, 1] + 2496*MW2^3*MZ2*Cqq3[1, 1, 1, 1] - 
      1344*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] + 264*MW2*MZ2^3*Cqq3[1, 1, 1, 1] - 
      60*MZ2^4*Cqq3[1, 1, 1, 1] - 3456*MW2^4*Cqq3[1, 1, 2, 2] + 
      5184*MW2^3*MZ2*Cqq3[1, 1, 2, 2] - 2160*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 
      1152*MW2^4*Cqq3[1, 1, 3, 3] + 1152*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      144*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 360*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
      384*MW2^4*Cqq3[1, 2, 2, 1] - 192*MW2^3*MZ2*Cqq3[1, 2, 2, 1] - 
      528*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 528*MW2*MZ2^3*Cqq3[1, 2, 2, 1] - 
      120*MZ2^4*Cqq3[1, 2, 2, 1] + 384*MW2^4*Cqq3[1, 3, 3, 1] - 
      576*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 144*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 
      144*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 60*MZ2^4*Cqq3[1, 3, 3, 1] - 
      1536*MW2^4*Cqq3[2, 2, 2, 2] + 2496*MW2^3*MZ2*Cqq3[2, 2, 2, 2] - 
      1344*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 264*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 
      60*MZ2^4*Cqq3[2, 2, 2, 2] - 1152*MW2^4*Cqq3[2, 2, 3, 3] + 
      1152*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 144*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      360*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 384*MW2^4*Cqq3[2, 3, 3, 2] - 
      576*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 144*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 
      144*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 60*MZ2^4*Cqq3[2, 3, 3, 2] - 
      256*MW2^4*Cqq3[3, 3, 3, 3] + 128*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      160*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 64*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
      40*MZ2^4*Cqq3[3, 3, 3, 3] - 384*MW2^4*Cqu1[1, 1, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[1, 1, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[1, 1, 1, 1] - 240*MZ2^4*Cqu1[1, 1, 1, 1] - 
      384*MW2^4*Cqu1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqu1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqu1[1, 1, 2, 2] - 
      240*MZ2^4*Cqu1[1, 1, 2, 2] - 384*MW2^4*Cqu1[2, 2, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[2, 2, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[2, 2, 1, 1] - 240*MZ2^4*Cqu1[2, 2, 1, 1] - 
      384*MW2^4*Cqu1[2, 2, 2, 2] + 1344*MW2^3*MZ2*Cqu1[2, 2, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] + 1056*MW2*MZ2^3*Cqu1[2, 2, 2, 2] - 
      240*MZ2^4*Cqu1[2, 2, 2, 2] + 384*MW2^4*Cqu1[3, 3, 1, 1] - 
      768*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 336*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 120*MZ2^4*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*Cqu1[3, 3, 2, 2] - 768*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      336*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 168*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
      120*MZ2^4*Cqu1[3, 3, 2, 2] + 384*MW2^4*Cud1[1, 1, 1, 1] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 1, 1] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 1, 1] + 240*MZ2^4*Cud1[1, 1, 1, 1] + 
      384*MW2^4*Cud1[1, 1, 2, 2] - 1344*MW2^3*MZ2*Cud1[1, 1, 2, 2] + 
      1776*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] - 1056*MW2*MZ2^3*Cud1[1, 1, 2, 2] + 
      240*MZ2^4*Cud1[1, 1, 2, 2] + 384*MW2^4*Cud1[1, 1, 3, 3] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 3, 3] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 3, 3] + 240*MZ2^4*Cud1[1, 1, 3, 3] + 
      384*MW2^4*Cud1[2, 2, 1, 1] - 1344*MW2^3*MZ2*Cud1[2, 2, 1, 1] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] - 1056*MW2*MZ2^3*Cud1[2, 2, 1, 1] + 
      240*MZ2^4*Cud1[2, 2, 1, 1] + 384*MW2^4*Cud1[2, 2, 2, 2] - 
      1344*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 1776*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 
      1056*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 240*MZ2^4*Cud1[2, 2, 2, 2] + 
      384*MW2^4*Cud1[2, 2, 3, 3] - 1344*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 1056*MW2*MZ2^3*Cud1[2, 2, 3, 3] + 
      240*MZ2^4*Cud1[2, 2, 3, 3] - 1024*MW2^4*Cuu[1, 1, 1, 1] + 
      3584*MW2^3*MZ2*Cuu[1, 1, 1, 1] - 4736*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] + 
      2816*MW2*MZ2^3*Cuu[1, 1, 1, 1] - 640*MZ2^4*Cuu[1, 1, 1, 1] - 
      1536*MW2^4*Cuu[1, 1, 2, 2] + 5376*MW2^3*MZ2*Cuu[1, 1, 2, 2] - 
      7104*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] + 4224*MW2*MZ2^3*Cuu[1, 1, 2, 2] - 
      960*MZ2^4*Cuu[1, 1, 2, 2] - 512*MW2^4*Cuu[1, 2, 2, 1] + 
      1792*MW2^3*MZ2*Cuu[1, 2, 2, 1] - 2368*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 
      1408*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 320*MZ2^4*Cuu[1, 2, 2, 1] - 
      1024*MW2^4*Cuu[2, 2, 2, 2] + 3584*MW2^3*MZ2*Cuu[2, 2, 2, 2] - 
      4736*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] + 2816*MW2*MZ2^3*Cuu[2, 2, 2, 2] - 
      640*MZ2^4*Cuu[2, 2, 2, 2]))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*(704*MW2^4*Ceu[1, 1, 3, 3] - 
      2144*MW2^3*MZ2*Ceu[1, 1, 3, 3] + 2568*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 
      1520*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 392*MZ2^4*Ceu[1, 1, 3, 3] - 
      32*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ceu[Leff, Leff, 3, 3] + 704*MW2^4*Clq1[1, 1, 3, 3] - 
      1264*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 1032*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 
      386*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 49*MZ2^4*Clq1[1, 1, 3, 3] + 
      16*(40*MW2^4 - 62*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 4*MZ2^4)*
       Clq1[Leff, Leff, 3, 3] - 704*MW2^4*Clq3[1, 1, 3, 3] + 
      1264*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 1032*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 
      386*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 49*MZ2^4*Clq3[1, 1, 3, 3] - 
      640*MW2^4*Clq3[Leff, Leff, 3, 3] + 992*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      272*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 704*MW2^4*Clu[1, 1, 3, 3] - 
      1792*MW2^3*MZ2*Clu[1, 1, 3, 3] + 1848*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 
      956*MW2*MZ2^3*Clu[1, 1, 3, 3] + 196*MZ2^4*Clu[1, 1, 3, 3] + 
      640*MW2^4*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] - 256*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      192*MW2^4*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 222*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      30*MZ2^4*Cqd1[3, 3, 1, 1] - 192*MW2^4*Cqd1[3, 3, 2, 2] + 
      528*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 30*MZ2^4*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 222*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 
      30*MZ2^4*Cqd1[3, 3, 3, 3] + 704*MW2^4*Cqe[3, 3, 1, 1] - 
      1616*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 1488*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 
      674*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 98*MZ2^4*Cqe[3, 3, 1, 1] - 
      640*MW2^4*Cqe[3, 3, Leff, Leff] + 672*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      32*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      384*MW2^4*Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 444*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      60*MZ2^4*Cqq1[1, 1, 3, 3] + 256*MW2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      104*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 10*MZ2^4*Cqq1[1, 3, 3, 1] + 
      384*MW2^4*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 444*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      60*MZ2^4*Cqq1[2, 2, 3, 3] + 256*MW2^4*Cqq1[2, 3, 3, 2] - 
      512*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      104*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 10*MZ2^4*Cqq1[2, 3, 3, 2] - 
      384*MW2^4*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 132*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
      30*MZ2^4*Cqq1[3, 3, 3, 3] + 1152*MW2^4*Cqq3[1, 1, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 192*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      336*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 192*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      30*MZ2^4*Cqq3[1, 3, 3, 1] + 1152*MW2^4*Cqq3[2, 2, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 192*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      336*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      30*MZ2^4*Cqq3[2, 3, 3, 2] + 128*MW2^4*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 16*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 10*MZ2^4*Cqq3[3, 3, 3, 3] + 
      192*MW2^4*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 528*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      120*MZ2^4*Cqu1[1, 1, 3, 3] + 192*MW2^4*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 888*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 120*MZ2^4*Cqu1[2, 2, 3, 3] + 
      384*MW2^4*Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      1056*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 444*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      60*MZ2^4*Cqu1[3, 3, 1, 1] + 384*MW2^4*Cqu1[3, 3, 2, 2] - 
      1056*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 60*MZ2^4*Cqu1[3, 3, 2, 2] - 
      192*MW2^4*Cqu1[3, 3, 3, 3] + 384*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 84*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      60*MZ2^4*Cqu1[3, 3, 3, 3] - 192*MW2^4*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 888*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 120*MZ2^4*Cud1[3, 3, 1, 1] - 
      192*MW2^4*Cud1[3, 3, 2, 2] + 672*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 528*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      120*MZ2^4*Cud1[3, 3, 2, 2] - 192*MW2^4*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 888*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 120*MZ2^4*Cud1[3, 3, 3, 3] + 
      768*MW2^4*Cuu[1, 1, 3, 3] - 2688*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 2112*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      480*MZ2^4*Cuu[1, 1, 3, 3] + 256*MW2^4*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1184*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 160*MZ2^4*Cuu[1, 3, 3, 1] + 
      768*MW2^4*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2112*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      480*MZ2^4*Cuu[2, 2, 3, 3] + 256*MW2^4*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 1184*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 160*MZ2^4*Cuu[2, 3, 3, 2]))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(1408*MT2*MW2^4*Ceu[1, 1, 3, 3] - 
      2704*MT2*MW2^3*MZ2*Ceu[1, 1, 3, 3] + 704*MW2^4*MZ2*Ceu[1, 1, 3, 3] + 
      1896*MT2*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 2144*MW2^3*MZ2^2*
       Ceu[1, 1, 3, 3] - 502*MT2*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 
      2568*MW2^2*MZ2^3*Ceu[1, 1, 3, 3] - 98*MT2*MZ2^4*Ceu[1, 1, 3, 3] - 
      1520*MW2*MZ2^4*Ceu[1, 1, 3, 3] + 392*MZ2^5*Ceu[1, 1, 3, 3] - 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*
       (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clq1[1, 1, 3, 3] - 4112*MT2*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 
      704*MW2^4*MZ2*Clq1[1, 1, 3, 3] + 4512*MT2*MW2^2*MZ2^2*
       Clq1[1, 1, 3, 3] - 1264*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] - 
      2482*MT2*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 1032*MW2^2*MZ2^3*
       Clq1[1, 1, 3, 3] + 539*MT2*MZ2^4*Clq1[1, 1, 3, 3] - 
      386*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 49*MZ2^5*Clq1[1, 1, 3, 3] + 
      16*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] - 1408*MT2*MW2^4*Clq3[1, 1, 3, 3] + 
      4112*MT2*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 704*MW2^4*MZ2*Clq3[1, 1, 3, 3] - 
      4512*MT2*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 1264*MW2^3*MZ2^2*
       Clq3[1, 1, 3, 3] + 2482*MT2*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 
      1032*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] - 539*MT2*MZ2^4*Clq3[1, 1, 3, 3] + 
      386*MW2*MZ2^4*Clq3[1, 1, 3, 3] - 49*MZ2^5*Clq3[1, 1, 3, 3] - 
      1280*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] + 3424*MT2*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2160*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      992*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 688*MT2*MW2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      704*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 272*MW2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] + 64*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clu[1, 1, 3, 3] - 2000*MT2*MW2^3*MZ2*Clu[1, 1, 3, 3] + 
      704*MW2^4*MZ2*Clu[1, 1, 3, 3] + 1248*MT2*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 
      1792*MW2^3*MZ2^2*Clu[1, 1, 3, 3] - 202*MT2*MW2*MZ2^3*Clu[1, 1, 3, 3] + 
      1848*MW2^2*MZ2^3*Clu[1, 1, 3, 3] - 49*MT2*MZ2^4*Clu[1, 1, 3, 3] - 
      956*MW2*MZ2^4*Clu[1, 1, 3, 3] + 196*MZ2^5*Clu[1, 1, 3, 3] + 
      1280*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 1504*MT2*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
      336*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 496*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 64*MT2*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      256*MZ2^5*Clu[Leff, Leff, 3, 3] - 384*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 
      1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 192*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 
      2136*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2^2*
       Cqd1[3, 3, 1, 1] + 1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 330*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 30*MZ2^5*Cqd1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 2, 2] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 2, 2] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 2, 2] - 330*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 30*MZ2^5*Cqd1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 3, 3] - 330*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 30*MZ2^5*Cqd1[3, 3, 3, 3] + 
      1408*MT2*MW2^4*Cqe[3, 3, 1, 1] - 4816*MT2*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 
      704*MW2^4*MZ2*Cqe[3, 3, 1, 1] + 6216*MT2*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 
      1616*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] - 3886*MT2*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
      1488*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] + 1078*MT2*MZ2^4*Cqe[3, 3, 1, 1] - 
      674*MW2*MZ2^4*Cqe[3, 3, 1, 1] + 98*MZ2^5*Cqe[3, 3, 1, 1] - 
      1280*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 2784*MT2*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] - 640*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
      1088*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      672*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] - 696*MT2*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      352*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      768*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2976*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      384*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 4272*MT2*MW2^2*MZ2^2*
       Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 
      2724*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1056*MW2^2*MZ2^3*
       Cqq1[1, 1, 3, 3] + 660*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 60*MZ2^5*Cqq1[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 1600*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[1, 3, 3, 1] - 512*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 
      784*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      110*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 104*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 
      10*MZ2^5*Cqq1[1, 3, 3, 1] + 768*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 
      2976*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 384*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
      4272*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2^2*
       Cqq1[2, 2, 3, 3] - 2724*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 660*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 60*MZ2^5*Cqq1[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 1600*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[2, 3, 3, 2] - 512*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 
      784*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      110*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 104*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
      10*MZ2^5*Cqq1[2, 3, 3, 2] - 768*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 
      1824*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 384*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 
      960*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2^2*
       Cqq1[3, 3, 3, 3] - 372*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 330*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
      132*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 30*MZ2^5*Cqq1[3, 3, 3, 3] + 
      2304*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[1, 1, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[1, 1, 3, 3] - 180*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 
      1032*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 336*MW2^2*MZ2^3*
       Cqq3[1, 3, 3, 1] + 330*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
      192*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 30*MZ2^5*Cqq3[1, 3, 3, 1] + 
      2304*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[2, 2, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[2, 2, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[2, 2, 3, 3] - 180*MW2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] - 
      1032*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 336*MW2^2*MZ2^3*
       Cqq3[2, 3, 3, 2] + 330*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      192*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 30*MZ2^5*Cqq3[2, 3, 3, 2] + 
      256*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 608*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      128*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 320*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] + 124*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      16*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 110*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 10*MZ2^5*Cqq3[3, 3, 3, 3] + 
      384*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 30*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] + 
      384*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 30*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] + 
      768*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 1, 1] + 660*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 60*MZ2^5*Cqu1[3, 3, 1, 1] + 
      768*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 2, 2] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 2, 2] + 660*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 60*MZ2^5*Cqu1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 336*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 96*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
      384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 114*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 15*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] - 
      384*MT2*MW2^4*Cud1[3, 3, 1, 1] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
      192*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 30*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cud1[3, 3, 2, 2] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 30*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
      528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cud1[3, 3, 3, 3] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 30*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] + 
      1536*MT2*MW2^4*Cuu[1, 1, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      768*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 120*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cuu[1, 3, 3, 1] - 1216*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 928*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 184*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
      1184*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 40*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 160*MZ2^5*Cuu[1, 3, 3, 1] + 
      1536*MT2*MW2^4*Cuu[2, 2, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      768*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 120*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cuu[2, 3, 3, 2] - 1216*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 928*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 184*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      1184*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 40*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 160*MZ2^5*Cuu[2, 3, 3, 2]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-320*MW2^4*MZ2*Cdd[1, 1, 1, 1] + 1120*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] - 
     1480*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] + 880*MW2*MZ2^4*Cdd[1, 1, 1, 1] - 
     200*MZ2^5*Cdd[1, 1, 1, 1] - 768*MW2^4*MZ2*Cdd[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cdd[1, 1, 2, 2] - 480*MZ2^5*Cdd[1, 1, 2, 2] - 
     768*MW2^4*MZ2*Cdd[1, 1, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] + 2112*MW2*MZ2^4*Cdd[1, 1, 3, 3] - 
     480*MZ2^5*Cdd[1, 1, 3, 3] + 128*MW2^4*MZ2*Cdd[1, 2, 2, 1] - 
     448*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] + 592*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] - 
     352*MW2*MZ2^4*Cdd[1, 2, 2, 1] + 80*MZ2^5*Cdd[1, 2, 2, 1] + 
     128*MW2^4*MZ2*Cdd[1, 3, 3, 1] - 448*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] + 
     592*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] - 352*MW2*MZ2^4*Cdd[1, 3, 3, 1] + 
     80*MZ2^5*Cdd[1, 3, 3, 1] - 320*MW2^4*MZ2*Cdd[2, 2, 2, 2] + 
     1120*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] - 1480*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] + 
     880*MW2*MZ2^4*Cdd[2, 2, 2, 2] - 200*MZ2^5*Cdd[2, 2, 2, 2] - 
     768*MW2^4*MZ2*Cdd[2, 2, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] + 2112*MW2*MZ2^4*Cdd[2, 2, 3, 3] - 
     480*MZ2^5*Cdd[2, 2, 3, 3] + 128*MW2^4*MZ2*Cdd[2, 3, 3, 2] - 
     448*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] + 592*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] - 
     352*MW2*MZ2^4*Cdd[2, 3, 3, 2] + 80*MZ2^5*Cdd[2, 3, 3, 2] - 
     320*MW2^4*MZ2*Cdd[3, 3, 3, 3] + 1120*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] - 
     1480*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] + 880*MW2*MZ2^4*Cdd[3, 3, 3, 3] - 
     200*MZ2^5*Cdd[3, 3, 3, 3] + 512*MW2^4*MZ2*Ced[1, 1, 1, 1] - 
     1472*MW2^3*MZ2^2*Ced[1, 1, 1, 1] + 1680*MW2^2*MZ2^3*Ced[1, 1, 1, 1] - 
     992*MW2*MZ2^4*Ced[1, 1, 1, 1] + 272*MZ2^5*Ced[1, 1, 1, 1] + 
     512*MW2^4*MZ2*Ced[1, 1, 2, 2] - 1472*MW2^3*MZ2^2*Ced[1, 1, 2, 2] + 
     1680*MW2^2*MZ2^3*Ced[1, 1, 2, 2] - 992*MW2*MZ2^4*Ced[1, 1, 2, 2] + 
     272*MZ2^5*Ced[1, 1, 2, 2] + 512*MW2^4*MZ2*Ced[1, 1, 3, 3] - 
     1472*MW2^3*MZ2^2*Ced[1, 1, 3, 3] + 1680*MW2^2*MZ2^3*Ced[1, 1, 3, 3] - 
     992*MW2*MZ2^4*Ced[1, 1, 3, 3] + 272*MZ2^5*Ced[1, 1, 3, 3] - 
     192*MW2^4*MZ2*Ced[2, 2, 1, 1] + 672*MW2^3*MZ2^2*Ced[2, 2, 1, 1] - 
     888*MW2^2*MZ2^3*Ced[2, 2, 1, 1] + 528*MW2*MZ2^4*Ced[2, 2, 1, 1] - 
     120*MZ2^5*Ced[2, 2, 1, 1] - 192*MW2^4*MZ2*Ced[2, 2, 2, 2] + 
     672*MW2^3*MZ2^2*Ced[2, 2, 2, 2] - 888*MW2^2*MZ2^3*Ced[2, 2, 2, 2] + 
     528*MW2*MZ2^4*Ced[2, 2, 2, 2] - 120*MZ2^5*Ced[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Ced[2, 2, 3, 3] + 672*MW2^3*MZ2^2*Ced[2, 2, 3, 3] - 
     888*MW2^2*MZ2^3*Ced[2, 2, 3, 3] + 528*MW2*MZ2^4*Ced[2, 2, 3, 3] - 
     120*MZ2^5*Ced[2, 2, 3, 3] - 192*MW2^4*MZ2*Ced[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Ced[3, 3, 1, 1] - 888*MW2^2*MZ2^3*Ced[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Ced[3, 3, 1, 1] - 120*MZ2^5*Ced[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Ced[3, 3, 2, 2] + 672*MW2^3*MZ2^2*Ced[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Ced[3, 3, 2, 2] + 528*MW2*MZ2^4*Ced[3, 3, 2, 2] - 
     120*MZ2^5*Ced[3, 3, 2, 2] - 192*MW2^4*MZ2*Ced[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Ced[3, 3, 3, 3] - 888*MW2^2*MZ2^3*Ced[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Ced[3, 3, 3, 3] - 120*MZ2^5*Ced[3, 3, 3, 3] + 
     32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 
       4*MZ2^4)*Ced[Leff, Leff, 1, 1] + 32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 
       11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 4*MZ2^4)*Ced[Leff, Leff, 2, 2] - 
     640*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] + 1152*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] - 
     288*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] + 128*MZ2^5*Ced[Leff, Leff, 3, 3] + 
     704*MW2^4*MZ2*Cee[1, 1, 1, 1] - 2144*MW2^3*MZ2^2*Cee[1, 1, 1, 1] + 
     2568*MW2^2*MZ2^3*Cee[1, 1, 1, 1] - 1520*MW2*MZ2^4*Cee[1, 1, 1, 1] + 
     392*MZ2^5*Cee[1, 1, 1, 1] + 704*MW2^4*MZ2*Cee[1, 1, 2, 2] - 
     2144*MW2^3*MZ2^2*Cee[1, 1, 2, 2] + 2568*MW2^2*MZ2^3*Cee[1, 1, 2, 2] - 
     1520*MW2*MZ2^4*Cee[1, 1, 2, 2] + 392*MZ2^5*Cee[1, 1, 2, 2] + 
     704*MW2^4*MZ2*Cee[1, 1, 3, 3] - 2144*MW2^3*MZ2^2*Cee[1, 1, 3, 3] + 
     2568*MW2^2*MZ2^3*Cee[1, 1, 3, 3] - 1520*MW2*MZ2^4*Cee[1, 1, 3, 3] + 
     392*MZ2^5*Cee[1, 1, 3, 3] - 640*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 1, 1] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 1, 1] - 288*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] + 
     128*MZ2^5*Cee[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 2, 2] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 2, 2] - 288*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] + 
     128*MZ2^5*Cee[Leff, Leff, 2, 2] - 640*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] + 
     128*MZ2^5*Cee[Leff, Leff, 3, 3] - 1024*MW2^4*MZ2*Ceu[1, 1, 1, 1] + 
     2944*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] - 3360*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] + 
     1984*MW2*MZ2^4*Ceu[1, 1, 1, 1] - 544*MZ2^5*Ceu[1, 1, 1, 1] - 
     1024*MW2^4*MZ2*Ceu[1, 1, 2, 2] + 2944*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] - 
     3360*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] + 1984*MW2*MZ2^4*Ceu[1, 1, 2, 2] - 
     544*MZ2^5*Ceu[1, 1, 2, 2] - 4224*MT2*MW2^4*Ceu[1, 1, 3, 3] + 
     12864*MT2*MW2^3*MZ2*Ceu[1, 1, 3, 3] + 704*MW2^4*MZ2*Ceu[1, 1, 3, 3] - 
     15408*MT2*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 2144*MW2^3*MZ2^2*
      Ceu[1, 1, 3, 3] + 9120*MT2*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 
     2568*MW2^2*MZ2^3*Ceu[1, 1, 3, 3] - 2352*MT2*MZ2^4*Ceu[1, 1, 3, 3] - 
     1520*MW2*MZ2^4*Ceu[1, 1, 3, 3] + 392*MZ2^5*Ceu[1, 1, 3, 3] + 
     384*MW2^4*MZ2*Ceu[2, 2, 1, 1] - 1344*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] + 
     1776*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] - 1056*MW2*MZ2^4*Ceu[2, 2, 1, 1] + 
     240*MZ2^5*Ceu[2, 2, 1, 1] + 384*MW2^4*MZ2*Ceu[2, 2, 2, 2] - 
     1344*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] + 1776*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] - 
     1056*MW2*MZ2^4*Ceu[2, 2, 2, 2] + 240*MZ2^5*Ceu[2, 2, 2, 2] + 
     384*MW2^4*MZ2*Ceu[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] + 
     1776*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] - 1056*MW2*MZ2^4*Ceu[3, 3, 1, 1] + 
     240*MZ2^5*Ceu[3, 3, 1, 1] + 384*MW2^4*MZ2*Ceu[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] + 1776*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] - 
     1056*MW2*MZ2^4*Ceu[3, 3, 2, 2] + 240*MZ2^5*Ceu[3, 3, 2, 2] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] - 256*MZ2^5*Ceu[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] - 256*MZ2^5*Ceu[Leff, Leff, 2, 2] + 
     3840*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] - 6912*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 
     2112*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] + 1728*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
     768*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] + 128*MZ2^5*Ceu[Leff, Leff, 3, 3] + 
     512*MW2^4*MZ2*Cld[1, 1, 1, 1] - 1120*MW2^3*MZ2^2*Cld[1, 1, 1, 1] + 
     960*MW2^2*MZ2^3*Cld[1, 1, 1, 1] - 428*MW2*MZ2^4*Cld[1, 1, 1, 1] + 
     76*MZ2^5*Cld[1, 1, 1, 1] + 512*MW2^4*MZ2*Cld[1, 1, 2, 2] - 
     1120*MW2^3*MZ2^2*Cld[1, 1, 2, 2] + 960*MW2^2*MZ2^3*Cld[1, 1, 2, 2] - 
     428*MW2*MZ2^4*Cld[1, 1, 2, 2] + 76*MZ2^5*Cld[1, 1, 2, 2] + 
     512*MW2^4*MZ2*Cld[1, 1, 3, 3] - 1120*MW2^3*MZ2^2*Cld[1, 1, 3, 3] + 
     960*MW2^2*MZ2^3*Cld[1, 1, 3, 3] - 428*MW2*MZ2^4*Cld[1, 1, 3, 3] + 
     76*MZ2^5*Cld[1, 1, 3, 3] - 192*MW2^4*MZ2*Cld[2, 2, 1, 1] + 
     672*MW2^3*MZ2^2*Cld[2, 2, 1, 1] - 888*MW2^2*MZ2^3*Cld[2, 2, 1, 1] + 
     528*MW2*MZ2^4*Cld[2, 2, 1, 1] - 120*MZ2^5*Cld[2, 2, 1, 1] - 
     192*MW2^4*MZ2*Cld[2, 2, 2, 2] + 672*MW2^3*MZ2^2*Cld[2, 2, 2, 2] - 
     888*MW2^2*MZ2^3*Cld[2, 2, 2, 2] + 528*MW2*MZ2^4*Cld[2, 2, 2, 2] - 
     120*MZ2^5*Cld[2, 2, 2, 2] - 192*MW2^4*MZ2*Cld[2, 2, 3, 3] + 
     672*MW2^3*MZ2^2*Cld[2, 2, 3, 3] - 888*MW2^2*MZ2^3*Cld[2, 2, 3, 3] + 
     528*MW2*MZ2^4*Cld[2, 2, 3, 3] - 120*MZ2^5*Cld[2, 2, 3, 3] - 
     192*MW2^4*MZ2*Cld[3, 3, 1, 1] + 672*MW2^3*MZ2^2*Cld[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cld[3, 3, 1, 1] + 528*MW2*MZ2^4*Cld[3, 3, 1, 1] - 
     120*MZ2^5*Cld[3, 3, 1, 1] - 192*MW2^4*MZ2*Cld[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[3, 3, 2, 2] - 888*MW2^2*MZ2^3*Cld[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cld[3, 3, 2, 2] - 120*MZ2^5*Cld[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cld[3, 3, 3, 3] + 672*MW2^3*MZ2^2*Cld[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cld[3, 3, 3, 3] + 528*MW2*MZ2^4*Cld[3, 3, 3, 3] - 
     120*MZ2^5*Cld[3, 3, 3, 3] + 640*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] + 320*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] - 
     256*MZ2^5*Cld[Leff, Leff, 1, 1] + 640*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] + 320*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] - 
     256*MZ2^5*Cld[Leff, Leff, 2, 2] + 640*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] - 
     256*MZ2^5*Cld[Leff, Leff, 3, 3] + 1408*MW2^4*MZ2*Cle[1, 1, 1, 1] - 
     3936*MW2^3*MZ2^2*Cle[1, 1, 1, 1] + 4416*MW2^2*MZ2^3*Cle[1, 1, 1, 1] - 
     2476*MW2*MZ2^4*Cle[1, 1, 1, 1] + 588*MZ2^5*Cle[1, 1, 1, 1] + 
     704*MW2^4*MZ2*Cle[1, 1, 2, 2] - 1792*MW2^3*MZ2^2*Cle[1, 1, 2, 2] + 
     1848*MW2^2*MZ2^3*Cle[1, 1, 2, 2] - 956*MW2*MZ2^4*Cle[1, 1, 2, 2] + 
     196*MZ2^5*Cle[1, 1, 2, 2] + 704*MW2^4*MZ2*Cle[1, 1, 3, 3] - 
     1792*MW2^3*MZ2^2*Cle[1, 1, 3, 3] + 1848*MW2^2*MZ2^3*Cle[1, 1, 3, 3] - 
     956*MW2*MZ2^4*Cle[1, 1, 3, 3] + 196*MZ2^5*Cle[1, 1, 3, 3] - 
     640*MW2^4*MZ2*Cle[1, 1, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[1, 1, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[1, 1, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[1, 1, Leff, Leff] + 128*MZ2^5*Cle[1, 1, Leff, Leff] + 
     704*MW2^4*MZ2*Cle[2, 2, 1, 1] - 2144*MW2^3*MZ2^2*Cle[2, 2, 1, 1] + 
     2568*MW2^2*MZ2^3*Cle[2, 2, 1, 1] - 1520*MW2*MZ2^4*Cle[2, 2, 1, 1] + 
     392*MZ2^5*Cle[2, 2, 1, 1] - 640*MW2^4*MZ2*Cle[2, 2, Leff, Leff] + 
     1152*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 352*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] - 288*MW2*MZ2^4*Cle[2, 2, Leff, Leff] + 
     128*MZ2^5*Cle[2, 2, Leff, Leff] + 704*MW2^4*MZ2*Cle[3, 3, 1, 1] - 
     2144*MW2^3*MZ2^2*Cle[3, 3, 1, 1] + 2568*MW2^2*MZ2^3*Cle[3, 3, 1, 1] - 
     1520*MW2*MZ2^4*Cle[3, 3, 1, 1] + 392*MZ2^5*Cle[3, 3, 1, 1] - 
     640*MW2^4*MZ2*Cle[3, 3, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[3, 3, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[3, 3, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[3, 3, Leff, Leff] + 128*MZ2^5*Cle[3, 3, Leff, Leff] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 1, 1] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] - 256*MZ2^5*Cle[Leff, Leff, 1, 1] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] - 256*MZ2^5*Cle[Leff, Leff, 2, 2] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 3, 3] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] - 256*MZ2^5*Cle[Leff, Leff, 3, 3] + 
     704*MW2^4*MZ2*Cll[1, 1, 1, 1] - 2144*MW2^3*MZ2^2*Cll[1, 1, 1, 1] + 
     2392*MW2^2*MZ2^3*Cll[1, 1, 1, 1] - 1336*MW2*MZ2^4*Cll[1, 1, 1, 1] + 
     294*MZ2^5*Cll[1, 1, 1, 1] + 1408*MW2^4*MZ2*Cll[1, 1, 2, 2] - 
     3584*MW2^3*MZ2^2*Cll[1, 1, 2, 2] + 3696*MW2^2*MZ2^3*Cll[1, 1, 2, 2] - 
     1912*MW2*MZ2^4*Cll[1, 1, 2, 2] + 392*MZ2^5*Cll[1, 1, 2, 2] + 
     1408*MW2^4*MZ2*Cll[1, 1, 3, 3] - 3584*MW2^3*MZ2^2*Cll[1, 1, 3, 3] + 
     3696*MW2^2*MZ2^3*Cll[1, 1, 3, 3] - 1912*MW2*MZ2^4*Cll[1, 1, 3, 3] + 
     392*MZ2^5*Cll[1, 1, 3, 3] - 704*MW2^4*MZ2*Cll[1, 3, 3, 1] + 
     1440*MW2^3*MZ2^2*Cll[1, 3, 3, 1] - 1304*MW2^2*MZ2^3*Cll[1, 3, 3, 1] + 
     576*MW2*MZ2^4*Cll[1, 3, 3, 1] - 98*MZ2^5*Cll[1, 3, 3, 1] - 
     640*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 1, 1, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] + 128*MZ2^5*Cll[Leff, 1, 1, Leff] - 
     640*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 2, 2, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 2, 2, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] + 128*MZ2^5*Cll[Leff, 2, 2, Leff] - 
     640*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 3, 3, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] + 128*MZ2^5*Cll[Leff, 3, 3, Leff] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 1, 1] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 1, 1] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] - 512*MZ2^5*Cll[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 2, 2] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 2, 2] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 2, 2] - 512*MZ2^5*Cll[Leff, Leff, 2, 2] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 3, 3] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 3, 3] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] - 512*MZ2^5*Cll[Leff, Leff, 3, 3] - 
     512*MW2^4*MZ2*Clq1[1, 1, 1, 1] + 1120*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] - 
     960*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] + 428*MW2*MZ2^4*Clq1[1, 1, 1, 1] - 
     76*MZ2^5*Clq1[1, 1, 1, 1] - 512*MW2^4*MZ2*Clq1[1, 1, 2, 2] + 
     1120*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] - 960*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] + 
     428*MW2*MZ2^4*Clq1[1, 1, 2, 2] - 76*MZ2^5*Clq1[1, 1, 2, 2] - 
     4224*MT2*MW2^4*Clq1[1, 1, 3, 3] + 7584*MT2*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 
     1216*MW2^4*MZ2*Clq1[1, 1, 3, 3] - 6192*MT2*MW2^2*MZ2^2*
      Clq1[1, 1, 3, 3] - 1616*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] + 
     2316*MT2*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 1080*MW2^2*MZ2^3*
      Clq1[1, 1, 3, 3] - 294*MT2*MZ2^4*Clq1[1, 1, 3, 3] - 
     286*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 11*MZ2^5*Clq1[1, 1, 3, 3] + 
     192*MW2^4*MZ2*Clq1[2, 2, 1, 1] - 672*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] + 
     888*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] - 528*MW2*MZ2^4*Clq1[2, 2, 1, 1] + 
     120*MZ2^5*Clq1[2, 2, 1, 1] + 192*MW2^4*MZ2*Clq1[2, 2, 2, 2] - 
     672*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] + 888*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] - 
     528*MW2*MZ2^4*Clq1[2, 2, 2, 2] + 120*MZ2^5*Clq1[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clq1[2, 2, 3, 3] + 384*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] - 
     168*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] - 84*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 
     60*MZ2^5*Clq1[2, 2, 3, 3] + 192*MW2^4*MZ2*Clq1[3, 3, 1, 1] - 
     672*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] + 888*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] - 
     528*MW2*MZ2^4*Clq1[3, 3, 1, 1] + 120*MZ2^5*Clq1[3, 3, 1, 1] + 
     192*MW2^4*MZ2*Clq1[3, 3, 2, 2] - 672*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] + 
     888*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] - 528*MW2*MZ2^4*Clq1[3, 3, 2, 2] + 
     120*MZ2^5*Clq1[3, 3, 2, 2] - 192*MW2^4*MZ2*Clq1[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] - 168*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 60*MZ2^5*Clq1[3, 3, 3, 3] - 
     640*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] + 1472*MW2^3*MZ2^2*
      Clq1[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
     320*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] + 
     256*MZ2^5*Clq1[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] + 1472*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     768*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 320*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] + 256*MZ2^5*Clq1[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] + 5952*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] + 1280*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 
     864*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
     1504*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] - 1632*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] - 336*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
     384*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] + 496*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] + 64*MZ2^5*Clq1[Leff, Leff, 3, 3] + 
     1536*MW2^4*MZ2*Clq3[1, 1, 1, 1] - 2400*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] + 
     1920*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 588*MW2*MZ2^4*Clq3[1, 1, 1, 1] + 
     1536*MW2^4*MZ2*Clq3[1, 1, 2, 2] - 2400*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] + 
     1920*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] - 588*MW2*MZ2^4*Clq3[1, 1, 2, 2] + 
     4224*MT2*MW2^4*Clq3[1, 1, 3, 3] - 7584*MT2*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 
     192*MW2^4*MZ2*Clq3[1, 1, 3, 3] + 6192*MT2*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 
     720*MW2^3*MZ2^2*Clq3[1, 1, 3, 3] - 2316*MT2*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 
     792*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] + 294*MT2*MZ2^4*Clq3[1, 1, 3, 3] + 
     510*MW2*MZ2^4*Clq3[1, 1, 3, 3] - 147*MZ2^5*Clq3[1, 1, 3, 3] - 
     576*MW2^4*MZ2*Clq3[2, 2, 1, 1] + 864*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 576*MW2^4*MZ2*Clq3[2, 2, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] - 360*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clq3[2, 2, 3, 3] + 192*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] - 60*MW2*MZ2^4*Clq3[2, 2, 3, 3] - 
     576*MW2^4*MZ2*Clq3[3, 3, 1, 1] + 864*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 576*MW2^4*MZ2*Clq3[3, 3, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] - 360*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Clq3[3, 3, 3, 3] + 192*MW2^3*MZ2^2*Clq3[3, 3, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] - 60*MW2*MZ2^4*Clq3[3, 3, 3, 3] + 
     1920*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] - 2496*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 1, 1] - 192*MW2^2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
     768*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 1920*MW2^4*MZ2*
      Clq3[Leff, Leff, 2, 2] - 2496*MW2^3*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
     192*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 768*MW2*MZ2^4*
      Clq3[Leff, Leff, 2, 2] + 3840*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
     5952*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 864*MT2*MW2^2*MZ2^2*
      Clq3[Leff, Leff, 3, 3] + 480*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
     1632*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
     624*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 384*MT2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] - 48*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
     192*MZ2^5*Clq3[Leff, Leff, 3, 3] - 1024*MW2^4*MZ2*Clu[1, 1, 1, 1] + 
     2240*MW2^3*MZ2^2*Clu[1, 1, 1, 1] - 1920*MW2^2*MZ2^3*Clu[1, 1, 1, 1] + 
     856*MW2*MZ2^4*Clu[1, 1, 1, 1] - 152*MZ2^5*Clu[1, 1, 1, 1] - 
     1024*MW2^4*MZ2*Clu[1, 1, 2, 2] + 2240*MW2^3*MZ2^2*Clu[1, 1, 2, 2] - 
     1920*MW2^2*MZ2^3*Clu[1, 1, 2, 2] + 856*MW2*MZ2^4*Clu[1, 1, 2, 2] - 
     152*MZ2^5*Clu[1, 1, 2, 2] - 4224*MT2*MW2^4*Clu[1, 1, 3, 3] + 
     10752*MT2*MW2^3*MZ2*Clu[1, 1, 3, 3] + 704*MW2^4*MZ2*Clu[1, 1, 3, 3] - 
     11088*MT2*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 1792*MW2^3*MZ2^2*
      Clu[1, 1, 3, 3] + 5736*MT2*MW2*MZ2^3*Clu[1, 1, 3, 3] + 
     1848*MW2^2*MZ2^3*Clu[1, 1, 3, 3] - 1176*MT2*MZ2^4*Clu[1, 1, 3, 3] - 
     956*MW2*MZ2^4*Clu[1, 1, 3, 3] + 196*MZ2^5*Clu[1, 1, 3, 3] + 
     384*MW2^4*MZ2*Clu[2, 2, 1, 1] - 1344*MW2^3*MZ2^2*Clu[2, 2, 1, 1] + 
     1776*MW2^2*MZ2^3*Clu[2, 2, 1, 1] - 1056*MW2*MZ2^4*Clu[2, 2, 1, 1] + 
     240*MZ2^5*Clu[2, 2, 1, 1] + 384*MW2^4*MZ2*Clu[2, 2, 2, 2] - 
     1344*MW2^3*MZ2^2*Clu[2, 2, 2, 2] + 1776*MW2^2*MZ2^3*Clu[2, 2, 2, 2] - 
     1056*MW2*MZ2^4*Clu[2, 2, 2, 2] + 240*MZ2^5*Clu[2, 2, 2, 2] + 
     384*MW2^4*MZ2*Clu[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Clu[3, 3, 1, 1] + 
     1776*MW2^2*MZ2^3*Clu[3, 3, 1, 1] - 1056*MW2*MZ2^4*Clu[3, 3, 1, 1] + 
     240*MZ2^5*Clu[3, 3, 1, 1] + 384*MW2^4*MZ2*Clu[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Clu[3, 3, 2, 2] + 1776*MW2^2*MZ2^3*Clu[3, 3, 2, 2] - 
     1056*MW2*MZ2^4*Clu[3, 3, 2, 2] + 240*MZ2^5*Clu[3, 3, 2, 2] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] + 512*MZ2^5*Clu[Leff, Leff, 1, 1] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 2, 2] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] + 512*MZ2^5*Clu[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clu[Leff, Leff, 3, 3] + 8832*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
     4608*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 1920*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
     1536*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] - 256*MZ2^5*Clu[Leff, Leff, 3, 3] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 1, 1] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] - 1056*MW2*MZ2^4*Cqd1[1, 1, 1, 1] + 
     240*MZ2^5*Cqd1[1, 1, 1, 1] + 384*MW2^4*MZ2*Cqd1[1, 1, 2, 2] - 
     1344*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] + 1776*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] - 
     1056*MW2*MZ2^4*Cqd1[1, 1, 2, 2] + 240*MZ2^5*Cqd1[1, 1, 2, 2] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 3, 3] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] - 1056*MW2*MZ2^4*Cqd1[1, 1, 3, 3] + 
     240*MZ2^5*Cqd1[1, 1, 3, 3] + 384*MW2^4*MZ2*Cqd1[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 1, 1] + 240*MZ2^5*Cqd1[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 1056*MW2*MZ2^4*Cqd1[2, 2, 2, 2] + 
     240*MZ2^5*Cqd1[2, 2, 2, 2] + 384*MW2^4*MZ2*Cqd1[2, 2, 3, 3] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 3, 3] + 240*MZ2^5*Cqd1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 1, 1] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 54*MW2*MZ2^4*Cqd1[3, 3, 1, 1] + 
     90*MZ2^5*Cqd1[3, 3, 1, 1] + 1152*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 
     3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 576*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 
     3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 1296*MW2^3*MZ2^2*
      Cqd1[3, 3, 2, 2] - 1332*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
     864*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 180*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
     54*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 90*MZ2^5*Cqd1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 3, 3] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 54*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 
     90*MZ2^5*Cqd1[3, 3, 3, 3] - 512*MW2^4*MZ2*Cqe[1, 1, 1, 1] + 
     1472*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] - 1680*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] + 
     992*MW2*MZ2^4*Cqe[1, 1, 1, 1] - 272*MZ2^5*Cqe[1, 1, 1, 1] + 
     192*MW2^4*MZ2*Cqe[1, 1, 2, 2] - 672*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] + 
     888*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] - 528*MW2*MZ2^4*Cqe[1, 1, 2, 2] + 
     120*MZ2^5*Cqe[1, 1, 2, 2] + 192*MW2^4*MZ2*Cqe[1, 1, 3, 3] - 
     672*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] + 888*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqe[1, 1, 3, 3] + 120*MZ2^5*Cqe[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] - 1152*MW2^3*MZ2^2*
      Cqe[1, 1, Leff, Leff] + 352*MW2^2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
     288*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] - 128*MZ2^5*Cqe[1, 1, Leff, Leff] - 
     512*MW2^4*MZ2*Cqe[2, 2, 1, 1] + 1472*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] - 
     1680*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] + 992*MW2*MZ2^4*Cqe[2, 2, 1, 1] - 
     272*MZ2^5*Cqe[2, 2, 1, 1] + 192*MW2^4*MZ2*Cqe[2, 2, 2, 2] - 
     672*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] + 888*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] - 
     528*MW2*MZ2^4*Cqe[2, 2, 2, 2] + 120*MZ2^5*Cqe[2, 2, 2, 2] + 
     192*MW2^4*MZ2*Cqe[2, 2, 3, 3] - 672*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] - 528*MW2*MZ2^4*Cqe[2, 2, 3, 3] + 
     120*MZ2^5*Cqe[2, 2, 3, 3] + 640*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] - 
     1152*MW2^3*MZ2^2*Cqe[2, 2, Leff, Leff] + 352*MW2^2*MZ2^3*
      Cqe[2, 2, Leff, Leff] + 288*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] - 
     128*MZ2^5*Cqe[2, 2, Leff, Leff] - 4224*MT2*MW2^4*Cqe[3, 3, 1, 1] + 
     9696*MT2*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 1216*MW2^4*MZ2*Cqe[3, 3, 1, 1] - 
     8928*MT2*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 2320*MW2^3*MZ2^2*
      Cqe[3, 3, 1, 1] + 4044*MT2*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
     1728*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] - 588*MT2*MZ2^4*Cqe[3, 3, 1, 1] - 
     586*MW2*MZ2^4*Cqe[3, 3, 1, 1] - 38*MZ2^5*Cqe[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cqe[3, 3, 2, 2] + 384*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] - 
     168*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] - 84*MW2*MZ2^4*Cqe[3, 3, 2, 2] + 
     60*MZ2^5*Cqe[3, 3, 2, 2] - 192*MW2^4*MZ2*Cqe[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] - 168*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Cqe[3, 3, 3, 3] + 60*MZ2^5*Cqe[3, 3, 3, 3] + 
     3840*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 4032*MT2*MW2^3*MZ2*
      Cqe[3, 3, Leff, Leff] - 1280*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
     192*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
     864*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 1008*MT2*MW2*MZ2^3*
      Cqe[3, 3, Leff, Leff] + 448*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
     192*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 216*MW2*MZ2^4*
      Cqe[3, 3, Leff, Leff] - 32*MZ2^5*Cqe[3, 3, Leff, Leff] - 
     64*MW2^4*MZ2*Cqq1[1, 1, 1, 1] + 800*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] - 
     1448*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] + 968*MW2*MZ2^4*Cqq1[1, 1, 1, 1] - 
     220*MZ2^5*Cqq1[1, 1, 1, 1] - 768*MW2^4*MZ2*Cqq1[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cqq1[1, 1, 2, 2] - 480*MZ2^5*Cqq1[1, 1, 2, 2] - 
     2304*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 6336*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
     1152*MW2^4*MZ2*Cqq1[1, 1, 3, 3] - 6336*MT2*MW2^2*MZ2^2*
      Cqq1[1, 1, 3, 3] - 2592*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] + 
     2664*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1728*MW2^2*MZ2^3*
      Cqq1[1, 1, 3, 3] - 360*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 180*MZ2^5*Cqq1[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqq1[1, 2, 2, 1] - 1088*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] + 
     656*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] - 176*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 
     40*MZ2^5*Cqq1[1, 2, 2, 1] - 1536*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 
     1344*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 1152*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 
     816*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 2112*MW2^3*MZ2^2*
      Cqq1[1, 3, 3, 1] - 1104*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
     1392*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 210*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     384*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 60*MZ2^5*Cqq1[1, 3, 3, 1] - 
     64*MW2^4*MZ2*Cqq1[2, 2, 2, 2] + 800*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] - 
     1448*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 968*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 
     220*MZ2^5*Cqq1[2, 2, 2, 2] - 2304*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 
     6336*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 1152*MW2^4*MZ2*Cqq1[2, 2, 3, 3] - 
     6336*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 2592*MW2^3*MZ2^2*
      Cqq1[2, 2, 3, 3] + 2664*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
     1728*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 360*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 180*MZ2^5*Cqq1[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 1344*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
     1152*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 816*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
     2112*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 1104*MT2*MW2*MZ2^3*
      Cqq1[2, 3, 3, 2] + 1392*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
     210*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 384*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
     60*MZ2^5*Cqq1[2, 3, 3, 2] + 2304*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 
     2880*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 704*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 
     288*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 640*MW2^3*MZ2^2*
      Cqq1[3, 3, 3, 3] + 792*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     152*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] - 180*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
     212*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 20*MZ2^5*Cqq1[3, 3, 3, 3] - 
     3648*MW2^4*MZ2*Cqq3[1, 1, 1, 1] + 5280*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] - 
     1896*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] - 264*MW2*MZ2^4*Cqq3[1, 1, 1, 1] + 
     60*MZ2^5*Cqq3[1, 1, 1, 1] - 6912*MW2^4*MZ2*Cqq3[1, 1, 2, 2] + 
     10368*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] - 4320*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] - 
     6912*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 12096*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] - 
     1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 6912*MT2*MW2^2*MZ2^2*
      Cqq3[1, 1, 3, 3] + 288*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] + 
     1080*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1440*MW2^2*MZ2^3*
      Cqq3[1, 1, 3, 3] - 900*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
     384*MW2^4*MZ2*Cqq3[1, 2, 2, 1] + 192*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] + 
     528*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] - 528*MW2*MZ2^4*Cqq3[1, 2, 2, 1] + 
     120*MZ2^5*Cqq3[1, 2, 2, 1] + 1152*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
     384*MW2^4*MZ2*Cqq3[1, 3, 3, 1] - 720*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
     192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 792*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
     1200*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 630*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
     912*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 180*MZ2^5*Cqq3[1, 3, 3, 1] - 
     3648*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 5280*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
     1896*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] - 264*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     60*MZ2^5*Cqq3[2, 2, 2, 2] - 6912*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     12096*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] - 1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
     6912*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 288*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] + 1080*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     1440*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 900*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 
     1152*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 384*MW2^4*MZ2*Cqq3[2, 3, 3, 2] - 
     720*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*
      Cqq3[2, 3, 3, 2] - 792*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
     1200*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 630*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     912*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 180*MZ2^5*Cqq3[2, 3, 3, 2] - 
     768*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 2688*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
     960*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 1824*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
     960*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 480*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
     120*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 600*MT2*MZ2^4*Cqq3[3, 3, 3, 3] - 
     300*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 768*MW2^4*MZ2*Cqu1[1, 1, 1, 1] + 
     2688*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] - 3552*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] + 
     2112*MW2*MZ2^4*Cqu1[1, 1, 1, 1] - 480*MZ2^5*Cqu1[1, 1, 1, 1] - 
     768*MW2^4*MZ2*Cqu1[1, 1, 2, 2] + 2688*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] - 
     3552*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] + 2112*MW2*MZ2^4*Cqu1[1, 1, 2, 2] - 
     480*MZ2^5*Cqu1[1, 1, 2, 2] - 1152*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 
     4032*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 
     5328*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2^2*
      Cqu1[1, 1, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 720*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] - 
     768*MW2^4*MZ2*Cqu1[2, 2, 1, 1] + 2688*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] - 
     3552*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] + 2112*MW2*MZ2^4*Cqu1[2, 2, 1, 1] - 
     480*MZ2^5*Cqu1[2, 2, 1, 1] - 768*MW2^4*MZ2*Cqu1[2, 2, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] - 3552*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] + 
     2112*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 480*MZ2^5*Cqu1[2, 2, 2, 2] - 
     1152*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 4032*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
     192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 5328*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
     672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 720*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 1, 1] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 1, 1] - 360*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 1, 1] - 180*MZ2^5*Cqu1[3, 3, 1, 1] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 2, 2] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 2, 2] - 360*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 2, 2] - 180*MZ2^5*Cqu1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 2304*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 1008*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 504*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 360*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] + 
     768*MW2^4*MZ2*Cud1[1, 1, 1, 1] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] - 2112*MW2*MZ2^4*Cud1[1, 1, 1, 1] + 
     480*MZ2^5*Cud1[1, 1, 1, 1] + 768*MW2^4*MZ2*Cud1[1, 1, 2, 2] - 
     2688*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] + 3552*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] - 
     2112*MW2*MZ2^4*Cud1[1, 1, 2, 2] + 480*MZ2^5*Cud1[1, 1, 2, 2] + 
     768*MW2^4*MZ2*Cud1[1, 1, 3, 3] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] - 2112*MW2*MZ2^4*Cud1[1, 1, 3, 3] + 
     480*MZ2^5*Cud1[1, 1, 3, 3] + 768*MW2^4*MZ2*Cud1[2, 2, 1, 1] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 1, 1] + 480*MZ2^5*Cud1[2, 2, 1, 1] + 
     768*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 2688*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 
     3552*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 2112*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 
     480*MZ2^5*Cud1[2, 2, 2, 2] + 768*MW2^4*MZ2*Cud1[2, 2, 3, 3] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 3, 3] + 480*MZ2^5*Cud1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cud1[3, 3, 1, 1] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 720*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] + 
     1152*MT2*MW2^4*Cud1[3, 3, 2, 2] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 720*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cud1[3, 3, 3, 3] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 720*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] - 
     1280*MW2^4*MZ2*Cuu[1, 1, 1, 1] + 4480*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] - 
     5920*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] + 3520*MW2*MZ2^4*Cuu[1, 1, 1, 1] - 
     800*MZ2^5*Cuu[1, 1, 1, 1] - 3072*MW2^4*MZ2*Cuu[1, 1, 2, 2] + 
     10752*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] - 14208*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] + 
     8448*MW2*MZ2^4*Cuu[1, 1, 2, 2] - 1920*MZ2^5*Cuu[1, 1, 2, 2] - 
     4608*MT2*MW2^4*Cuu[1, 1, 3, 3] + 16128*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
     768*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 21312*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
     2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 2880*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
     512*MW2^4*MZ2*Cuu[1, 2, 2, 1] - 1792*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] + 
     2368*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] - 1408*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
     320*MZ2^5*Cuu[1, 2, 2, 1] - 1536*MT2*MW2^4*Cuu[1, 3, 3, 1] + 
     7104*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1024*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 
     11424*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 3584*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] + 7896*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
     4736*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 2040*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
     2816*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 640*MZ2^5*Cuu[1, 3, 3, 1] - 
     1280*MW2^4*MZ2*Cuu[2, 2, 2, 2] + 4480*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] - 
     5920*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] + 3520*MW2*MZ2^4*Cuu[2, 2, 2, 2] - 
     800*MZ2^5*Cuu[2, 2, 2, 2] - 4608*MT2*MW2^4*Cuu[2, 2, 3, 3] + 
     16128*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 768*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 
     21312*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2^2*
      Cuu[2, 2, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 2880*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cuu[2, 3, 3, 2] + 7104*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
     1024*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 11424*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
     3584*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] + 7896*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
     4736*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 2040*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
     2816*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 640*MZ2^5*Cuu[2, 3, 3, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (3*MT2*(2*MW2 + MZ2)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*
         SW*CuW[3, 3]) + MW2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 - 23*SW2) + 
          MW2*MZ2*(-65 + 44*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 - 32*MW2^2*MZ2 + 
          4*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))


==> anc/Re_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-3*MT2^2*(40960*MW2^6 - 99392*MW2^5*MZ2 + 73728*MW2^4*MZ2^2 - 
     4168*MW2^3*MZ2^3 - 17956*MW2^2*MZ2^4 + 7422*MW2*MZ2^5 - 675*MZ2^6) + 
   4*MW2*(1168*MZ2^7*(33 - 4*Pi^2) + 256*MW2^7*(-1587 + 128*Pi^2) - 
     128*MW2^6*MZ2*(-12293 + 1188*Pi^2) + 16*MW2^5*MZ2^2*
      (-182291 + 19512*Pi^2) + 8*MW2^4*MZ2^2*(45*MH2 + 423318*MZ2 - 
       46264*MZ2*Pi^2) + 9*MW2*MZ2^5*(16*MH2 - 35257*MZ2 + 4128*MZ2*Pi^2) - 
     4*MW2^2*MZ2^4*(9*MH2 - 297434*MZ2 + 33000*MZ2*Pi^2) + 
     4*MW2^3*MZ2^3*(-117*MH2 - 636718*MZ2 + 69184*MZ2*Pi^2)) + 
   MT2*(4672*MZ2^7*(-33 + 4*Pi^2) - 1024*MW2^7*(-1707 + 128*Pi^2) + 
     64*MW2^6*MZ2*(-103165 + 9504*Pi^2) - 64*MW2^5*MZ2^2*
      (-185909 + 19512*Pi^2) + 4*MW2^3*MZ2^3*(468*MH2 + 2531947*MZ2 - 
       276736*MZ2*Pi^2) - 9*MW2*MZ2^5*(64*MH2 - 140893*MZ2 + 
       16512*MZ2*Pi^2) + 8*MW2^4*MZ2^2*(-180*MH2 - 1694349*MZ2 + 
       185056*MZ2*Pi^2) + 2*MW2^2*MZ2^4*(72*MH2 - 2368501*MZ2 + 
       264000*MZ2*Pi^2)))/(1296*(MT2 - MW2)*(2*MW2 - MZ2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*MH2*MW2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
   (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + 
 ((2*MW2 + MZ2)*(-18*MT2^4*(32*MW2^4 - 48*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 
      12*MW2*MZ2^3 - 5*MZ2^4) + MT2^3*(10240*MW2^5 - 28960*MW2^4*MZ2 + 
      32336*MW2^3*MZ2^2 - 17804*MW2^2*MZ2^3 + 4116*MW2*MZ2^4 + 45*MZ2^5) + 
    4*MT2*MW2^2*(2272*MW2^5 - 9872*MW2^4*MZ2 + 15900*MW2^3*MZ2^2 - 
      11404*MW2^2*MZ2^3 + 2933*MW2*MZ2^4 + 90*MZ2^5) - 
    2*MT2^2*MW2*(9376*MW2^5 - 30800*MW2^4*MZ2 + 40044*MW2^3*MZ2^2 - 
      25000*MW2^2*MZ2^3 + 6083*MW2*MZ2^4 + 135*MZ2^5) + 
    1024*MW2^4*(5*MW2 - 4*MZ2)*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
  (216*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + 
 (CW2*(MH2*(6*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3) + MT2*MW2*(15744*MW2^6 - 15168*MW2^5*MZ2 - 
        29968*MW2^4*MZ2^2 + 41152*MW2^3*MZ2^3 - 12896*MW2^2*MZ2^4 + 
        1484*MW2*MZ2^5 - 969*MZ2^6) - 16*MW2^2*(480*MW2^6 - 504*MW2^5*MZ2 - 
        890*MW2^4*MZ2^2 + 1295*MW2^3*MZ2^3 - 427*MW2^2*MZ2^4 + 46*MW2*MZ2^5 - 
        27*MZ2^6) + MT2^2*(-8448*MW2^6 + 8064*MW2^5*MZ2 + 15296*MW2^4*MZ2^2 - 
        20864*MW2^3*MZ2^3 + 6376*MW2^2*MZ2^4 - 700*MW2*MZ2^5 + 492*MZ2^6)) + 
    MW2*(-6*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3) + 4*MT2^2*(2112*MW2^6 - 2016*MW2^5*MZ2 - 3464*MW2^4*MZ2^2 + 
        4748*MW2^3*MZ2^3 - 1630*MW2^2*MZ2^4 + 319*MW2*MZ2^5 - 123*MZ2^6) + 
      16*MW2^2*(480*MW2^6 - 504*MW2^5*MZ2 - 800*MW2^4*MZ2^2 + 
        1178*MW2^3*MZ2^3 - 436*MW2^2*MZ2^4 + 82*MW2*MZ2^5 - 27*MZ2^6) + 
      MT2*MW2*(-15744*MW2^6 + 15168*MW2^5*MZ2 + 27088*MW2^4*MZ2^2 - 
        37408*MW2^3*MZ2^3 + 13184*MW2^2*MZ2^4 - 2636*MW2*MZ2^5 + 969*MZ2^6)))*
   B0i[bb0, 0, 0, MW2])/(72*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(3072*MW2^6 - 2880*MW2^5*MZ2 - 4608*MW2^4*MZ2^2 + 
    (32*MH2 - 549*MZ2)*MZ2^5 - 4*MW2^2*MZ2^3*(26*MH2 + 615*MZ2) + 
    8*MW2^3*MZ2^2*(10*MH2 + 681*MZ2) + 2*MW2*MZ2^4*(-4*MH2 + 813*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(36*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((2*MW2 + MZ2)*(36*MT2^2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
      27*MW2*MZ2^3 + 5*MZ2^4) + 2*MT2*(2848*MW2^5 - 7456*MW2^4*MZ2 + 
      7652*MW2^3*MZ2^2 - 3830*MW2^2*MZ2^3 + 768*MW2*MZ2^4 + 45*MZ2^5) + 
    MW2*(-1152*MW2^5 + 3424*MW2^4*MZ2 - 5440*MW2^3*MZ2^2 + 4412*MW2^2*MZ2^3 - 
      1436*MW2*MZ2^4 + 57*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2*MZ2*(60*MW2^4 - 8*MW2^3*MZ2 - 127*MW2^2*MZ2^2 + 71*MW2*MZ2^3 + 
      4*MZ2^4) + 9*MT2*(64*MW2^5 - 64*MW2^4*MZ2 - 56*MW2^3*MZ2^2 + 
      100*MW2^2*MZ2^3 - 42*MW2*MZ2^4 + 5*MZ2^5))*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((4*CWw*MW*MW2*(480*MW2^5 - 1124*MW2^4*MZ2 + 592*MW2^3*MZ2^2 + 
      255*MW2^2*MZ2^3 - 199*MW2*MZ2^4 - 4*MZ2^5))/
    (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(16*MW2*(10*MW2^3 - 33*MW2^2*MZ2 + 
        35*MW2*MZ2^2 - 12*MZ2^3) + MT2*(-208*MW2^3 + 624*MW2^2*MZ2 - 
        626*MW2*MZ2^2 + 207*MZ2^3))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (8*CWw*MW*MW2*(40*MW2^5 - 112*MW2^4*MZ2 + 84*MW2^3*MZ2^2 + 9*MW2^2*MZ2^3 - 
      25*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] - 
 (16*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*
   Class[3])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/1296*(96*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
       (3*MH2 - 9*MW2 + 8*MZ2)*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*(72*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(1120*MW2^7 - 4528*MW2^6*MZ2 + 
          7380*MW2^5*MZ2^2 - 5796*MW2^4*MZ2^3 + 1665*MW2^3*MZ2^4 + 
          573*MW2^2*MZ2^5 - 514*MW2*MZ2^6 + 100*MZ2^7)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
        MH2*(-3*MT2^7*(327680*MW2^10 - 1015808*MW2^9*MZ2 + 4352*MW2^8*MZ2^2 + 
            3938304*MW2^7*MZ2^3 - 7064544*MW2^6*MZ2^4 + 5865264*MW2^5*MZ2^5 - 
            2520632*MW2^4*MZ2^6 + 455252*MW2^3*MZ2^7 + 27196*MW2^2*MZ2^8 - 
            17820*MW2*MZ2^9 + 675*MZ2^10) + MT2^6*(11317248*MW2^11 + 
            4*MW2^3*MZ2^8*(24695419 - 2997184*Pi^2) + 6*MW2*MZ2^10*
             (858023 - 102784*Pi^2) + 1024*MW2^10*MZ2*(-33671 + 144*Pi^2) - 
            256*MW2^9*MZ2^2*(-83153 + 7552*Pi^2) + 5*MZ2^11*
             (-77493 + 9344*Pi^2) + 640*MW2^8*MZ2^3*(27559 + 14064*Pi^2) - 
            32*MW2^7*MZ2^4*(-1081125 + 705952*Pi^2) - 40*MW2^5*MZ2^6*
             (-6505215 + 917216*Pi^2) + 16*MW2^6*MZ2^5*(-11260665 + 
              2210656*Pi^2) + 8*MW2^4*MZ2^7*(-25523729 + 3209344*Pi^2) + 
            MW2^2*MZ2^9*(-29763157 + 3577472*Pi^2)) + 2*MW2^5*(MW2 + MZ2)*
           (2709504*MW2^11 + 2*MW2^3*MZ2^8*(24898195 - 2997184*Pi^2) + 
            5840*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-7171 + 72*Pi^2) - 
            528*MW2*MZ2^10*(-4813 + 584*Pi^2) - 128*MW2^9*MZ2^2*
             (-64625 + 7552*Pi^2) + 64*MW2^8*MZ2^3*(-402967 + 70320*Pi^2) - 
            16*MW2^7*MZ2^4*(-5416857 + 705952*Pi^2) + 16*MW2^6*MZ2^5*
             (-9614025 + 1105328*Pi^2) + 8*MW2^4*MZ2^7*(-13745953 + 
              1604672*Pi^2) + MW2^2*MZ2^9*(-14673587 + 1788736*Pi^2) - 
            4*MW2^5*MZ2^6*(-40449459 + 4586080*Pi^2)) + 
          3*MT2^4*MW2*(33648640*MW2^12 + 4*MW2^4*MZ2^8*(180136473 - 
              21404608*Pi^2) + 2*MW2^2*MZ2^10*(27395649 - 3330496*Pi^2) + 
            5*MZ2^12*(76953 - 9344*Pi^2) + 49152*MW2^11*MZ2*
             (-2062 + 15*Pi^2) - 256*MW2^10*MZ2^2*(-403941 + 38336*Pi^2) + 
            128*MW2^3*MZ2^9*(-1932215 + 233407*Pi^2) + 128*MW2^9*MZ2^3*
             (-1543537 + 366704*Pi^2) + 2*MW2*MZ2^11*(-3496629 + 
              425152*Pi^2) + 120*MW2^5*MZ2^7*(-11794647 + 1375520*Pi^2) - 
            32*MW2^8*MZ2^4*(-23961201 + 3811040*Pi^2) + 32*MW2^7*MZ2^5*
             (-49366803 + 6232592*Pi^2) - 8*MW2^6*MZ2^6*(-233593567 + 
              27351712*Pi^2)) + MT2^2*MW2^2*(87183360*MW2^13 + 
            MW2^4*MZ2^9*(197516719 - 21664896*Pi^2) + 4*MW2^5*MZ2^8*
             (104916763 - 13776064*Pi^2) + 2*MW2^2*MZ2^11*(31572787 - 
              3843776*Pi^2) - 23360*MZ2^13*(-33 + 4*Pi^2) + 
            3072*MW2^12*MZ2*(-73813 + 720*Pi^2) - 256*MW2^11*MZ2^2*
             (-788231 + 112128*Pi^2) - 504*MW2^7*MZ2^6*(-7779423 + 
              861920*Pi^2) + 128*MW2^10*MZ2^3*(-4970387 + 1022288*Pi^2) + 
            MW2*MZ2^12*(-10937961 + 1326848*Pi^2) - 32*MW2^9*MZ2^4*
             (-73878587 + 9905888*Pi^2) + 24*MW2^6*MZ2^7*(-86282249 + 
              10041792*Pi^2) + 2*MW2^3*MZ2^10*(-90975215 + 10940928*Pi^2) + 
            16*MW2^8*MZ2^5*(-258034565 + 29210912*Pi^2)) + 
          MT2*MW2^3*(-33497088*MW2^13 + 4*MW2^6*MZ2^7*(11952465 - 
              2153024*Pi^2) + 11680*MZ2^13*(-33 + 4*Pi^2) - 
            3072*MW2^12*MZ2*(-24181 + 288*Pi^2) - 384*MW2*MZ2^12*
             (-16247 + 1971*Pi^2) + 768*MW2^11*MZ2^2*(-61613 + 14528*Pi^2) - 
            256*MW2^10*MZ2^3*(-908863 + 187728*Pi^2) - 40*MW2^5*MZ2^8*
             (-9606873 + 1044512*Pi^2) - 128*MW2^8*MZ2^5*(-9973151 + 
              1058208*Pi^2) + 32*MW2^9*MZ2^4*(-26792759 + 3331456*Pi^2) - 
            4*MW2^3*MZ2^10*(-39299701 + 4755232*Pi^2) + MW2^2*MZ2^11*
             (-42284143 + 5147264*Pi^2) + 8*MW2^7*MZ2^6*(-106928763 + 
              11428736*Pi^2) + MW2^4*MZ2^9*(-342676141 + 40176128*Pi^2)) + 
          MT2^5*(-47259648*MW2^12 + MW2^3*MZ2^9*(276888187 - 33453568*Pi^2) + 
            3*MW2*MZ2^11*(2467081 - 299008*Pi^2) + 11680*MZ2^12*
             (-33 + 4*Pi^2) - 3072*MW2^11*MZ2*(-47089 + 288*Pi^2) + 
            256*MW2^10*MZ2^2*(-510377 + 45888*Pi^2) - 256*MW2^9*MZ2^3*
             (-607967 + 218512*Pi^2) - 160*MW2^7*MZ2^5*(-10541007 + 
              1467584*Pi^2) + 4*MW2^2*MZ2^10*(-15011683 + 1819424*Pi^2) + 
            32*MW2^8*MZ2^4*(-23046385 + 4516992*Pi^2) + 16*MW2^4*MZ2^8*
             (-50948971 + 6100448*Pi^2) + 8*MW2^6*MZ2^6*(-260032977 + 
              31937792*Pi^2) - 4*MW2^5*MZ2^7*(-400049283 + 47684288*Pi^2)) + 
          MT2^3*MW2*(-123125760*MW2^13 + 4*MW2^6*MZ2^7*(1192737551 - 
              137875456*Pi^2) + 16*MW2^8*MZ2^5*(389763739 - 46474368*Pi^2) + 
            2*MW2^4*MZ2^9*(284850999 - 34926080*Pi^2) + 2*MW2*MZ2^12*
             (2157849 - 261632*Pi^2) + 11680*MZ2^13*(-33 + 4*Pi^2) - 
            2048*MW2^12*MZ2*(-172151 + 1440*Pi^2) + 256*MW2^11*MZ2^2*
             (-1395197 + 152192*Pi^2) - 512*MW2^10*MZ2^3*(-1698567 + 
              358864*Pi^2) + MW2^2*MZ2^11*(-11596573 + 1409664*Pi^2) + 
            MW2^3*MZ2^10*(-60437563 + 7500288*Pi^2) + 32*MW2^9*MZ2^4*
             (-101455909 + 14621184*Pi^2) + 4*MW2^5*MZ2^8*(-532219537 + 
              63608896*Pi^2) + 8*MW2^7*MZ2^6*(-859379505 + 97740416*Pi^2))) + 
        MW2*(3*MT2^7*(327680*MW2^10 - 1015808*MW2^9*MZ2 + 4352*MW2^8*MZ2^2 + 
            3938304*MW2^7*MZ2^3 - 7064544*MW2^6*MZ2^4 + 5865264*MW2^5*MZ2^5 - 
            2520632*MW2^4*MZ2^6 + 455252*MW2^3*MZ2^7 + 27196*MW2^2*MZ2^8 - 
            17820*MW2*MZ2^9 + 675*MZ2^10) - MT2^6*(11317248*MW2^11 + 
            4*MW2^3*MZ2^8*(24679687 - 2997184*Pi^2) + 6*MW2*MZ2^10*
             (858023 - 102784*Pi^2) + 1024*MW2^10*MZ2*(-33671 + 144*Pi^2) - 
            512*MW2^9*MZ2^2*(-42139 + 3776*Pi^2) + 5*MZ2^11*
             (-77493 + 9344*Pi^2) + 256*MW2^8*MZ2^3*(64951 + 35160*Pi^2) - 
            256*MW2^7*MZ2^4*(-140355 + 88244*Pi^2) + 19*MW2^2*MZ2^9*
             (-1566103 + 188288*Pi^2) - 80*MW2^5*MZ2^6*(-3252729 + 
              458608*Pi^2) + 16*MW2^4*MZ2^7*(-12751753 + 1604672*Pi^2) + 
            16*MW2^6*MZ2^5*(-11306187 + 2210656*Pi^2)) - 2*MW2^5*(MW2 + MZ2)*
           (2709504*MW2^11 + 2*MW2^3*MZ2^8*(24882463 - 2997184*Pi^2) + 
            5840*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-7171 + 72*Pi^2) - 
            528*MW2*MZ2^10*(-4813 + 584*Pi^2) + 1280*MW2^8*MZ2^3*
             (-20543 + 3516*Pi^2) - 256*MW2^9*MZ2^2*(-32875 + 3776*Pi^2) - 
            64*MW2^7*MZ2^4*(-1364643 + 176488*Pi^2) + 32*MW2^6*MZ2^5*
             (-4818393 + 552664*Pi^2) + MW2^2*MZ2^9*(-14669987 + 
              1788736*Pi^2) - 8*MW2^5*MZ2^6*(-20225337 + 2293040*Pi^2) + 
            4*MW2^4*MZ2^7*(-27471683 + 3209344*Pi^2)) + 
          MT2*MW2^3*(33497088*MW2^13 + MW2^4*MZ2^9*(342368773 - 
              40176128*Pi^2) + 8*MW2^7*MZ2^6*(106496061 - 11428736*Pi^2) + 
            MW2^2*MZ2^11*(42276943 - 5147264*Pi^2) - 11680*MZ2^13*
             (-33 + 4*Pi^2) + 3072*MW2^12*MZ2*(-24181 + 288*Pi^2) + 
            384*MW2*MZ2^12*(-16247 + 1971*Pi^2) - 768*MW2^11*MZ2^2*
             (-63863 + 14528*Pi^2) + 256*MW2^10*MZ2^3*(-929167 + 
              187728*Pi^2) + 56*MW2^5*MZ2^8*(-6860301 + 746080*Pi^2) + 
            4*MW2^6*MZ2^7*(-11520411 + 2153024*Pi^2) - 32*MW2^9*MZ2^4*
             (-26939333 + 3331456*Pi^2) + 32*MW2^8*MZ2^5*(-39872453 + 
              4232832*Pi^2) + 4*MW2^3*MZ2^10*(-39278569 + 4755232*Pi^2)) - 
          3*MT2^4*MW2*(33648640*MW2^12 + 4*MW2^4*MZ2^8*(180017367 - 
              21404608*Pi^2) + 16*MW2^6*MZ2^6*(116845343 - 13675856*Pi^2) + 
            2*MW2^2*MZ2^10*(27392049 - 3330496*Pi^2) + 
            5*MZ2^12*(76953 - 9344*Pi^2) + 49152*MW2^11*MZ2*
             (-2062 + 15*Pi^2) - 512*MW2^10*MZ2^2*(-204783 + 19168*Pi^2) + 
            512*MW2^9*MZ2^3*(-396313 + 91676*Pi^2) + 2*MW2*MZ2^11*
             (-3496629 + 425152*Pi^2) - 128*MW2^8*MZ2^4*(-6050337 + 
              952760*Pi^2) + 120*MW2^5*MZ2^7*(-11787987 + 1375520*Pi^2) + 
            16*MW2^3*MZ2^9*(-15451537 + 1867256*Pi^2) + 32*MW2^7*MZ2^5*
             (-49522323 + 6232592*Pi^2)) + MT2^2*MW2^2*(-87183360*MW2^13 + 
            16*MW2^8*MZ2^5*(258424247 - 29210912*Pi^2) + 2*MW2^3*MZ2^10*
             (90905087 - 10940928*Pi^2) + MW2*MZ2^12*(10937961 - 
              1326848*Pi^2) + 23360*MZ2^13*(-33 + 4*Pi^2) - 
            3072*MW2^12*MZ2*(-73813 + 720*Pi^2) + 512*MW2^11*MZ2^2*
             (-402553 + 56064*Pi^2) + 1024*MW2^9*MZ2^4*(-2325724 + 
              309559*Pi^2) - 256*MW2^10*MZ2^3*(-2542141 + 511144*Pi^2) - 
            96*MW2^6*MZ2^7*(-21529907 + 2510448*Pi^2) + 144*MW2^7*MZ2^6*
             (-27200337 + 3016720*Pi^2) + 2*MW2^2*MZ2^11*(-31565587 + 
              3843776*Pi^2) + 4*MW2^5*MZ2^8*(-104756815 + 13776064*Pi^2) + 
            MW2^4*MZ2^9*(-197175295 + 21664896*Pi^2)) + 
          MT2^5*(47259648*MW2^12 + 8*MW2^4*MZ2^8*(101830523 - 
              12200896*Pi^2) + 4*MW2^2*MZ2^10*(15009883 - 1819424*Pi^2) - 
            11680*MZ2^12*(-33 + 4*Pi^2) + 3072*MW2^11*MZ2*
             (-47089 + 288*Pi^2) - 256*MW2^10*MZ2^2*(-517127 + 45888*Pi^2) + 
            256*MW2^9*MZ2^3*(-632771 + 218512*Pi^2) + 3*MW2*MZ2^11*
             (-2467081 + 299008*Pi^2) + 128*MW2^7*MZ2^5*(-13220829 + 
              1834480*Pi^2) - 32*MW2^8*MZ2^4*(-23328247 + 4516992*Pi^2) - 
            8*MW2^6*MZ2^6*(-260131311 + 31937792*Pi^2) + MW2^3*MZ2^9*
             (-276782059 + 33453568*Pi^2) + 4*MW2^5*MZ2^7*(-399809037 + 
              47684288*Pi^2)) + MT2^3*MW2*(123125760*MW2^13 + 
            32*MW2^9*MZ2^4*(102344353 - 14621184*Pi^2) + MW2^3*MZ2^10*
             (60486091 - 7500288*Pi^2) + MW2^2*MZ2^11*(11589373 - 
              1409664*Pi^2) - 11680*MZ2^13*(-33 + 4*Pi^2) + 
            2048*MW2^12*MZ2*(-172151 + 1440*Pi^2) - 256*MW2^11*MZ2^2*
             (-1417697 + 152192*Pi^2) + 2*MW2*MZ2^12*(-2157849 + 
              261632*Pi^2) + 512*MW2^10*MZ2^3*(-1739157 + 358864*Pi^2) + 
            2*MW2^4*MZ2^9*(-284796963 + 34926080*Pi^2) + 16*MW2^8*MZ2^5*
             (-390777895 + 46474368*Pi^2) - 4*MW2^5*MZ2^8*(-531821575 + 
              63608896*Pi^2) - 8*MW2^7*MZ2^6*(-859419033 + 97740416*Pi^2) + 
            4*MW2^6*MZ2^7*(-1191751403 + 137875456*Pi^2)))))/
     ((MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (16*Alfas*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VMU^2)/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*MW2*MZ2*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(MH2^3*(160*MW2^6 - 720*MW2^5*MZ2 + 1356*MW2^4*MZ2^2 - 
          1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 75*MW2*MZ2^5 - 40*MZ2^6) - 
        12*MW2^2*MZ2*(160*MW2^6 - 720*MW2^5*MZ2 + 1356*MW2^4*MZ2^2 - 
          1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 75*MW2*MZ2^5 - 40*MZ2^6) + 
        MH2*MW2*(160*MW2^7 + 3120*MW2^6*MZ2 - 14196*MW2^5*MZ2^2 + 
          24780*MW2^4*MZ2^3 - 18945*MW2^3*MZ2^4 + 4035*MW2^2*MZ2^5 + 
          1922*MW2*MZ2^6 - 780*MZ2^7) + MH2^2*(-320*MW2^7 - 1920*MW2^6*MZ2 + 
          7512*MW2^5*MZ2^2 - 9636*MW2^4*MZ2^3 + 4842*MW2^3*MZ2^4 + 
          327*MW2^2*MZ2^5 - 1162*MW2*MZ2^6 + 300*MZ2^7)))*SW2*
     B0i[bb0, 0, 0, MH2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(-9*MT2^9*MZ2*(-2*MW2 + MZ2)^2*(-1408*MW2^6 + 4096*MW2^5*MZ2 - 
        4080*MW2^4*MZ2^2 + 1032*MW2^3*MZ2^3 + 796*MW2^2*MZ2^4 - 
        520*MW2*MZ2^5 + 75*MZ2^6) + MT2^8*(-163840*MW2^10 + 
        199168*MW2^9*MZ2 + 1268480*MW2^8*MZ2^2 - 4112448*MW2^7*MZ2^3 + 
        5362944*MW2^6*MZ2^4 - 3615120*MW2^5*MZ2^5 + 1116640*MW2^4*MZ2^6 + 
        52076*MW2^3*MZ2^7 - 137816*MW2^2*MZ2^8 + 30105*MW2*MZ2^9 - 
        675*MZ2^10) + MT2^7*MW2*(1091584*MW2^10 - 2874880*MW2^9*MZ2 - 
        2666240*MW2^8*MZ2^2 + 19760832*MW2^7*MZ2^3 - 33393312*MW2^6*MZ2^4 + 
        28479696*MW2^5*MZ2^5 - 12795472*MW2^4*MZ2^6 + 2107204*MW2^3*MZ2^7 + 
        512066*MW2^2*MZ2^8 - 241287*MW2*MZ2^9 + 20700*MZ2^10) - 
      MT2^6*MW2*(3108864*MW2^11 - 10120704*MW2^10*MZ2 - 745984*MW2^9*MZ2^2 + 
        48883264*MW2^8*MZ2^3 - 97267360*MW2^7*MZ2^4 + 92987184*MW2^6*MZ2^5 - 
        47603688*MW2^5*MZ2^6 + 10703400*MW2^4*MZ2^7 + 728368*MW2^3*MZ2^8 - 
        756520*MW2^2*MZ2^9 + 82015*MW2*MZ2^10 + 675*MZ2^11) + 
      2*MT2*MW2^6*(54272*MW2^11 - 500224*MW2^10*MZ2 + 667392*MW2^9*MZ2^2 + 
        1437120*MW2^8*MZ2^3 - 4263728*MW2^7*MZ2^4 + 3139360*MW2^6*MZ2^5 + 
        831016*MW2^5*MZ2^6 - 2357024*MW2^4*MZ2^7 + 1155057*MW2^3*MZ2^8 - 
        136857*MW2^2*MZ2^9 - 32962*MW2*MZ2^10 + 5120*MZ2^11) + 
      MT2^5*MW2^2*(4904960*MW2^11 - 18164224*MW2^10*MZ2 + 
        5901824*MW2^9*MZ2^2 + 71300160*MW2^8*MZ2^3 - 159107840*MW2^7*MZ2^4 + 
        160262976*MW2^6*MZ2^5 - 84020600*MW2^5*MZ2^6 + 18315232*MW2^4*MZ2^7 + 
        1902850*MW2^3*MZ2^8 - 1384899*MW2^2*MZ2^9 + 63623*MW2*MZ2^10 + 
        20025*MZ2^11) - 2*MT2^2*MW2^5*(407552*MW2^11 - 2404608*MW2^10*MZ2 + 
        2413568*MW2^9*MZ2^2 + 6972768*MW2^8*MZ2^3 - 18869008*MW2^7*MZ2^4 + 
        16084872*MW2^6*MZ2^5 - 1810796*MW2^5*MZ2^6 - 5662656*MW2^4*MZ2^7 + 
        3443368*MW2^3*MZ2^8 - 489003*MW2^2*MZ2^9 - 118895*MW2*MZ2^10 + 
        27330*MZ2^11) - MT2^4*MW2^3*(4628480*MW2^11 - 19219968*MW2^10*MZ2 + 
        11203840*MW2^9*MZ2^2 + 65208000*MW2^8*MZ2^3 - 157930816*MW2^7*MZ2^4 + 
        159132080*MW2^6*MZ2^5 - 76384448*MW2^5*MZ2^6 + 9135924*MW2^4*MZ2^7 + 
        6112448*MW2^3*MZ2^8 - 1805973*MW2^2*MZ2^9 - 163832*MW2*MZ2^10 + 
        70495*MZ2^11) + MT2^3*MW2^4*(2611200*MW2^11 - 12442112*MW2^10*MZ2 + 
        9816320*MW2^9*MZ2^2 + 38174272*MW2^8*MZ2^3 - 98019360*MW2^7*MZ2^4 + 
        93471888*MW2^6*MZ2^5 - 33167664*MW2^5*MZ2^6 - 7953628*MW2^4*MZ2^7 + 
        9425566*MW2^3*MZ2^8 - 1678597*MW2^2*MZ2^9 - 350811*MW2*MZ2^10 + 
        96240*MZ2^11) + 512*MW2^8*MZ2^3*(160*MW2^7 - 16*MW2^6*MZ2 - 
        660*MW2^5*MZ2^2 + 428*MW2^4*MZ2^3 + 439*MW2^3*MZ2^4 - 
        435*MW2^2*MZ2^5 + 58*MW2*MZ2^6 + 20*MZ2^7)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   ((-288*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(MW2^2*(3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(1408*MW2^7 - 
            5504*MW2^6*MZ2 + 8176*MW2^5*MZ2^2 - 5112*MW2^4*MZ2^3 + 
            236*MW2^3*MZ2^4 + 1316*MW2^2*MZ2^5 - 595*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*MW2*(1185792*MW2^11 - 5337600*MW2^10*MZ2 + 
            8558592*MW2^9*MZ2^2 - 3914432*MW2^8*MZ2^3 - 3956032*MW2^7*MZ2^4 + 
            4307808*MW2^6*MZ2^5 + 902280*MW2^5*MZ2^6 - 3130800*MW2^4*MZ2^7 + 
            1764666*MW2^3*MZ2^8 - 413521*MW2^2*MZ2^9 + 35044*MW2*MZ2^10 - 
            501*MZ2^11) - MT2^7*(172032*MW2^11 - 686592*MW2^10*MZ2 + 
            811776*MW2^9*MZ2^2 + 287680*MW2^8*MZ2^3 - 1425792*MW2^7*MZ2^4 + 
            1018080*MW2^6*MZ2^5 + 112560*MW2^5*MZ2^6 - 497388*MW2^4*MZ2^7 + 
            256764*MW2^3*MZ2^8 - 52540*MW2^2*MZ2^9 + 3861*MW2*MZ2^10 - 
            225*MZ2^11) + 8*MW2^7*(19200*MW2^11 - 75264*MW2^10*MZ2 + 
            78816*MW2^9*MZ2^2 + 47504*MW2^8*MZ2^3 - 129640*MW2^7*MZ2^4 + 
            34788*MW2^6*MZ2^5 + 55884*MW2^5*MZ2^6 - 24078*MW2^4*MZ2^7 - 
            20553*MW2^3*MZ2^8 + 16960*MW2^2*MZ2^9 - 3680*MW2*MZ2^10 + 
            117*MZ2^11) + MT2^2*MW2^4*(3336192*MW2^12 - 14937600*MW2^11*MZ2 + 
            23327232*MW2^10*MZ2^2 - 9686592*MW2^9*MZ2^3 - 10126336*MW2^8*
             MZ2^4 + 7510752*MW2^7*MZ2^5 + 5914056*MW2^6*MZ2^6 - 
            7104216*MW2^5*MZ2^7 + 989550*MW2^4*MZ2^8 + 1308375*MW2^3*MZ2^9 - 
            605348*MW2^2*MZ2^10 + 79956*MW2*MZ2^11 - 1053*MZ2^12) + 
          MT2^4*MW2^2*(5744640*MW2^12 - 27038208*MW2^11*MZ2 + 
            47266560*MW2^10*MZ2^2 - 30934336*MW2^9*MZ2^3 - 
            5862176*MW2^8*MZ2^4 + 12528800*MW2^7*MZ2^5 + 6761016*MW2^6*
             MZ2^6 - 14496264*MW2^5*MZ2^7 + 7353060*MW2^4*MZ2^8 - 
            1288469*MW2^3*MZ2^9 - 56365*MW2^2*MZ2^10 + 28207*MW2*MZ2^11 - 
            201*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*MZ2 + 
            44329728*MW2^10*MZ2^2 - 26090176*MW2^9*MZ2^3 - 
            9025728*MW2^8*MZ2^4 + 11796864*MW2^7*MZ2^5 + 8162880*MW2^6*
             MZ2^6 - 13324380*MW2^5*MZ2^7 + 4887900*MW2^4*MZ2^8 + 
            229156*MW2^3*MZ2^9 - 478935*MW2^2*MZ2^10 + 72687*MW2*MZ2^11 + 
            132*MZ2^12) + MT2^5*MW2*(-3502080*MW2^12 + 16372224*MW2^11*MZ2 - 
            28294656*MW2^10*MZ2^2 + 17705280*MW2^9*MZ2^3 + 
            5260960*MW2^8*MZ2^4 - 9314544*MW2^7*MZ2^5 - 3294432*MW2^6*MZ2^6 + 
            9115572*MW2^5*MZ2^7 - 5184186*MW2^4*MZ2^8 + 1230123*MW2^3*MZ2^9 - 
            95692*MW2^2*MZ2^10 - 2466*MW2*MZ2^11 + 225*MZ2^12) + 
          MT2*MW2^5*(-1093632*MW2^12 + 4634112*MW2^11*MZ2 - 
            6263808*MW2^10*MZ2^2 + 488384*MW2^9*MZ2^3 + 5408288*MW2^8*MZ2^4 - 
            2529584*MW2^7*MZ2^5 - 2483280*MW2^6*MZ2^6 + 2000292*MW2^5*MZ2^7 + 
            392874*MW2^4*MZ2^8 - 799583*MW2^3*MZ2^9 + 275206*MW2^2*MZ2^10 - 
            32365*MW2*MZ2^11 + 936*MZ2^12)) - 2*MH2*MW2*
         (3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(1408*MW2^7 - 5504*MW2^6*MZ2 + 
            8176*MW2^5*MZ2^2 - 5112*MW2^4*MZ2^3 + 236*MW2^3*MZ2^4 + 
            1316*MW2^2*MZ2^5 - 595*MW2*MZ2^6 + 75*MZ2^7) - 
          MT2^7*(172032*MW2^11 - 686592*MW2^10*MZ2 + 806016*MW2^9*MZ2^2 + 
            305536*MW2^8*MZ2^3 - 1426800*MW2^7*MZ2^4 + 956736*MW2^6*MZ2^5 + 
            212676*MW2^5*MZ2^6 - 565644*MW2^4*MZ2^7 + 275808*MW2^3*MZ2^8 - 
            52468*MW2^2*MZ2^9 + 3141*MW2*MZ2^10 - 225*MZ2^11) + 
          4*MW2^7*(38400*MW2^11 - 150528*MW2^10*MZ2 + 156192*MW2^9*MZ2^2 + 
            98032*MW2^8*MZ2^3 - 255068*MW2^7*MZ2^4 + 53988*MW2^6*MZ2^5 + 
            121461*MW2^5*MZ2^6 - 40191*MW2^4*MZ2^7 - 53409*MW2^3*MZ2^8 + 
            38699*MW2^2*MZ2^9 - 7522*MW2*MZ2^10 + 54*MZ2^11) + 
          MT2^6*MW2*(1185792*MW2^11 - 5337600*MW2^10*MZ2 + 
            8518272*MW2^9*MZ2^2 - 3783680*MW2^8*MZ2^3 - 3980944*MW2^7*MZ2^4 + 
            3879408*MW2^6*MZ2^5 + 1664436*MW2^5*MZ2^6 - 3708708*MW2^4*MZ2^7 + 
            1966230*MW2^3*MZ2^8 - 432061*MW2^2*MZ2^9 + 29932*MW2*MZ2^10 + 
            219*MZ2^11) + MT2*MW2^5*(-1093632*MW2^12 + 4634112*MW2^11*MZ2 - 
            6223488*MW2^10*MZ2^2 + 386432*MW2^9*MZ2^3 + 5338160*MW2^8*MZ2^4 - 
            2078288*MW2^7*MZ2^5 - 2939724*MW2^6*MZ2^6 + 2016276*MW2^5*MZ2^7 + 
            632706*MW2^4*MZ2^8 - 944519*MW2^3*MZ2^9 + 299002*MW2^2*MZ2^10 - 
            29413*MW2*MZ2^11 + 216*MZ2^12) + MT2^5*MW2*(-3502080*MW2^12 + 
            16372224*MW2^11*MZ2 - 28173696*MW2^10*MZ2^2 + 17307264*MW2^9*
             MZ2^3 + 5353552*MW2^8*MZ2^4 - 8030352*MW2^7*MZ2^5 - 
            5642244*MW2^6*MZ2^6 + 10949412*MW2^5*MZ2^7 - 5857134*MW2^4*
             MZ2^8 + 1304787*MW2^3*MZ2^9 - 80284*MW2^2*MZ2^10 - 
            5346*MW2*MZ2^11 + 225*MZ2^12) + MT2^4*MW2^2*(5744640*MW2^12 - 
            27038208*MW2^11*MZ2 + 47064960*MW2^10*MZ2^2 - 30280576*MW2^9*
             MZ2^3 - 5980976*MW2^8*MZ2^4 + 10368944*MW2^7*MZ2^5 + 
            10572804*MW2^6*MZ2^6 - 17324460*MW2^5*MZ2^7 + 8260764*MW2^4*
             MZ2^8 - 1312913*MW2^3*MZ2^9 - 100969*MW2^2*MZ2^10 + 
            31735*MW2*MZ2^11 + 519*MZ2^12) + MT2^2*MW2^4*(3336192*MW2^12 - 
            14937600*MW2^11*MZ2 + 23206272*MW2^10*MZ2^2 - 9340416*MW2^9*
             MZ2^3 - 10040944*MW2^8*MZ2^4 + 6163920*MW2^7*MZ2^5 + 
            7712796*MW2^6*MZ2^6 - 7852980*MW2^5*MZ2^7 + 747846*MW2^4*MZ2^8 + 
            1609875*MW2^3*MZ2^9 - 677240*MW2^2*MZ2^10 + 76140*MW2*MZ2^11 + 
            1107*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*
             MZ2 + 44128128*MW2^10*MZ2^2 - 25465216*MW2^9*MZ2^3 - 
            9043728*MW2^8*MZ2^4 + 9596256*MW2^7*MZ2^5 + 11669964*MW2^6*
             MZ2^6 - 15529308*MW2^5*MZ2^7 + 5254092*MW2^4*MZ2^8 + 
            436444*MW2^3*MZ2^9 - 561267*MW2^2*MZ2^10 + 72471*MW2*MZ2^11 + 
            2292*MZ2^12)) + MH2^2*(3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (1408*MW2^7 - 5504*MW2^6*MZ2 + 8176*MW2^5*MZ2^2 - 
            5112*MW2^4*MZ2^3 + 236*MW2^3*MZ2^4 + 1316*MW2^2*MZ2^5 - 
            595*MW2*MZ2^6 + 75*MZ2^7) - MT2^7*(172032*MW2^11 - 
            686592*MW2^10*MZ2 + 788736*MW2^9*MZ2^2 + 372928*MW2^8*MZ2^3 - 
            1510464*MW2^7*MZ2^4 + 957312*MW2^6*MZ2^5 + 301632*MW2^5*MZ2^6 - 
            646716*MW2^4*MZ2^7 + 302988*MW2^3*MZ2^8 - 53836*MW2^2*MZ2^9 + 
            2421*MW2*MZ2^10 - 225*MZ2^11) + 8*MW2^7*(19200*MW2^11 - 
            75264*MW2^10*MZ2 + 75936*MW2^9*MZ2^2 + 55280*MW2^8*MZ2^3 - 
            129568*MW2^7*MZ2^4 + 16608*MW2^6*MZ2^5 + 71922*MW2^5*MZ2^6 - 
            19110*MW2^4*MZ2^7 - 33441*MW2^3*MZ2^8 + 22576*MW2^2*MZ2^9 - 
            4022*MW2*MZ2^10 - 63*MZ2^11) + MT2^6*MW2*(1185792*MW2^11 - 
            5337600*MW2^10*MZ2 + 8397312*MW2^9*MZ2^2 - 3294656*MW2^8*MZ2^3 - 
            4633984*MW2^7*MZ2^4 + 3967104*MW2^6*MZ2^5 + 2286552*MW2^5*MZ2^6 - 
            4365168*MW2^4*MZ2^7 + 2237562*MW2^3*MZ2^8 - 468817*MW2^2*MZ2^9 + 
            26260*MW2*MZ2^10 + 939*MZ2^11) + MT2^5*MW2*(-3502080*MW2^12 + 
            16372224*MW2^11*MZ2 - 27810816*MW2^10*MZ2^2 + 15822912*MW2^9*
             MZ2^3 + 7380064*MW2^8*MZ2^4 - 8377104*MW2^7*MZ2^5 - 
            7508016*MW2^6*MZ2^6 + 13007748*MW2^5*MZ2^7 - 6752202*MW2^4*
             MZ2^8 + 1442235*MW2^3*MZ2^9 - 70636*MW2^2*MZ2^10 - 
            8226*MW2*MZ2^11 + 225*MZ2^12) - MT2*MW2^5*(1093632*MW2^12 - 
            4634112*MW2^11*MZ2 + 6102528*MW2^10*MZ2^2 + 16192*MW2^9*MZ2^3 - 
            5636960*MW2^8*MZ2^4 + 1680272*MW2^7*MZ2^5 + 3648384*MW2^6*MZ2^6 - 
            2228532*MW2^5*MZ2^7 - 855690*MW2^4*MZ2^8 + 1124735*MW2^3*MZ2^9 - 
            336694*MW2^2*MZ2^10 + 27901*MW2*MZ2^11 + 504*MZ2^12) + 
          MT2^4*MW2^2*(5744640*MW2^12 - 27038208*MW2^11*MZ2 + 
            46460160*MW2^10*MZ2^2 - 27835456*MW2^9*MZ2^3 - 
            9228896*MW2^8*MZ2^4 + 10740032*MW2^7*MZ2^5 + 13767048*MW2^6*
             MZ2^6 - 20607336*MW2^5*MZ2^7 + 9528468*MW2^4*MZ2^8 - 
            1415621*MW2^3*MZ2^9 - 146509*MW2^2*MZ2^10 + 36703*MW2*MZ2^11 + 
            1239*MZ2^12) + MT2^2*MW2^4*(3336192*MW2^12 - 14937600*MW2^11*
             MZ2 + 22843392*MW2^10*MZ2^2 - 8011584*MW2^9*MZ2^3 - 
            11409088*MW2^8*MZ2^4 + 5555520*MW2^7*MZ2^5 + 9834744*MW2^6*
             MZ2^6 - 9112440*MW2^5*MZ2^7 + 646398*MW2^4*MZ2^8 + 
            1960263*MW2^3*MZ2^9 - 780740*MW2^2*MZ2^10 + 76644*MW2*MZ2^11 + 
            3267*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*
             MZ2 + 43523328*MW2^10*MZ2^2 - 23106496*MW2^9*MZ2^3 - 
            11920128*MW2^8*MZ2^4 + 9414240*MW2^7*MZ2^5 + 15034416*MW2^6*
             MZ2^6 - 18368556*MW2^5*MZ2^7 + 5938524*MW2^4*MZ2^8 + 
            631780*MW2^3*MZ2^9 - 668007*MW2^2*MZ2^10 + 76575*MW2*MZ2^11 + 
            4452*MZ2^12))))*B0i[bb0, 0, 0, MW2])/
    (72*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) - 
   (MW2*(32*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4) + CHD*(-147456*MW2^11 + 626688*MW2^10*MZ2 - 
        906240*MW2^9*MZ2^2 + 32*MW2^6*(739*MH2 - 44465*MZ2)*MZ2^4 + 
        36*MW2^4*(878*MH2 - 10679*MZ2)*MZ2^6 - 6*MW2^3*(2260*MH2 - 2203*MZ2)*
         MZ2^7 + MW2*(1240*MH2 - 33303*MZ2)*MZ2^9 + 
        160*MZ2^10*(-2*MH2 + 31*MZ2) + 256*MW2^8*MZ2^2*(5*MH2 + 719*MZ2) + 
        25*MW2^2*MZ2^8*(40*MH2 + 2857*MZ2) + 64*MW2^7*MZ2^3*
         (-130*MH2 + 15567*MZ2) + 24*MW2^5*MZ2^5*(-1524*MH2 + 41561*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(72*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (4*CHbox*(-2*MW2 + MZ2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4) + CHD*(160*MW2^6 - 720*MW2^5*MZ2 + 
        1356*MW2^4*MZ2^2 - 1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 
        75*MW2*MZ2^5 - 40*MZ2^6))*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*CW2*(36*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-128*MW2^5 + 608*MW2^4*MZ2 - 
        1128*MW2^3*MZ2^2 + 1032*MW2^2*MZ2^3 - 469*MW2*MZ2^4 + 85*MZ2^5) + 
      2*MT2^2*MW2*(219136*MW2^9 - 622592*MW2^8*MZ2 + 270848*MW2^7*MZ2^2 + 
        1198784*MW2^6*MZ2^3 - 2510400*MW2^5*MZ2^4 + 2489928*MW2^4*MZ2^5 - 
        1452880*MW2^3*MZ2^6 + 469994*MW2^2*MZ2^7 - 60170*MW2*MZ2^8 - 
        2081*MZ2^9) - 2*MT2^3*(81920*MW2^9 - 235520*MW2^8*MZ2 + 
        115712*MW2^7*MZ2^2 + 374592*MW2^6*MZ2^3 - 759072*MW2^5*MZ2^4 + 
        715032*MW2^4*MZ2^5 - 407552*MW2^3*MZ2^6 + 132902*MW2^2*MZ2^7 - 
        17168*MW2*MZ2^8 - 765*MZ2^9) + MW2^2*(110592*MW2^10 - 
        229376*MW2^9*MZ2 + 6144*MW2^8*MZ2^2 + 479232*MW2^7*MZ2^3 - 
        670592*MW2^6*MZ2^4 + 226944*MW2^5*MZ2^5 + 375384*MW2^4*MZ2^6 - 
        460588*MW2^3*MZ2^7 + 183750*MW2^2*MZ2^8 - 15321*MW2*MZ2^9 - 
        4387*MZ2^10) - 2*MT2*MW2*(192512*MW2^10 - 484352*MW2^9*MZ2 + 
        180224*MW2^8*MZ2^2 + 696000*MW2^7*MZ2^3 - 1197408*MW2^6*MZ2^4 + 
        884376*MW2^5*MZ2^5 - 213800*MW2^4*MZ2^6 - 158158*MW2^3*MZ2^7 + 
        127354*MW2^2*MZ2^8 - 24930*MW2*MZ2^9 - 765*MZ2^10))*
     B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (CHD*(18*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-640*MW2^6 + 
        2176*MW2^5*MZ2 - 2864*MW2^4*MZ2^2 + 1720*MW2^3*MZ2^3 - 
        360*MW2^2*MZ2^4 - 60*MW2*MZ2^5 + 25*MZ2^6) + 
      9*MT2^3*MZ2*(-2*MW2 + MZ2)^2*(1280*MW2^7 - 7296*MW2^6*MZ2 + 
        15456*MW2^5*MZ2^2 - 15648*MW2^4*MZ2^3 + 7480*MW2^3*MZ2^4 - 
        1020*MW2^2*MZ2^5 - 330*MW2*MZ2^6 + 75*MZ2^7) + 
      16*MW2^4*(3840*MW2^9 + 4608*MW2^8*MZ2 - 29280*MW2^7*MZ2^2 + 
        16336*MW2^6*MZ2^3 + 23040*MW2^5*MZ2^4 - 16608*MW2^4*MZ2^5 - 
        11934*MW2^3*MZ2^6 + 12747*MW2^2*MZ2^7 - 2598*MW2*MZ2^8 - 151*MZ2^9) - 
      MT2*MW2^2*(122880*MW2^10 + 58368*MW2^9*MZ2 - 895488*MW2^8*MZ2^2 + 
        761984*MW2^7*MZ2^3 + 751232*MW2^6*MZ2^4 - 1105728*MW2^5*MZ2^5 - 
        28176*MW2^4*MZ2^6 + 584448*MW2^3*MZ2^7 - 290688*MW2^2*MZ2^8 + 
        38626*MW2*MZ2^9 + 2191*MZ2^10) + 
      MT2^2*(61440*MW2^11 + 46080*MW2^10*MZ2 - 339456*MW2^9*MZ2^2 - 
        78464*MW2^8*MZ2^3 + 964800*MW2^7*MZ2^4 - 945120*MW2^6*MZ2^5 + 
        289872*MW2^5*MZ2^6 + 9912*MW2^4*MZ2^7 - 9168*MW2^3*MZ2^8 + 
        1814*MW2^2*MZ2^9 - 2340*MW2*MZ2^10 + 225*MZ2^11))*
     B0i[bb0, MZ2, MW2, MW2])/(144*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (CHD*MW2^3*(2688*MW2^7 - 2880*MW2^6*MZ2 - 6208*MW2^5*MZ2^2 + 
      5176*MW2^4*MZ2^3 + 8662*MW2^3*MZ2^4 - 9702*MW2^2*MZ2^5 + 
      1711*MW2*MZ2^6 + 490*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (6*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^3*MZ2*(80*MW2^4 - 152*MW2^3*MZ2 + 80*MW2^2*MZ2^2 - 5*MZ2^4) + 
      MT2^2*MZ2^2*(144*MW2^4 - 256*MW2^3*MZ2 + 110*MW2^2*MZ2^2 + 
        10*MW2*MZ2^3 - 5*MZ2^4) + 4*MW2^3*(48*MW2^5 + 48*MW2^4*MZ2 - 
        58*MW2^3*MZ2^2 - 82*MW2^2*MZ2^3 + 55*MW2*MZ2^4 + 10*MZ2^5) + 
      MT2*MW2*(-192*MW2^6 - 80*MW2^5*MZ2 + 256*MW2^4*MZ2^2 + 
        248*MW2^3*MZ2^3 - 338*MW2^2*MZ2^4 + 35*MW2*MZ2^5 + 20*MZ2^6))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(8*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHD*MW2^2*(6144*MW2^8 - 10752*MW2^7*MZ2 - 1152*MW2^6*MZ2^2 + 
      7392*MW2^5*MZ2^3 - 1048*MW2^4*MZ2^4 + 2528*MW2^3*MZ2^5 - 
      4311*MW2^2*MZ2^6 + 796*MW2*MZ2^7 + 331*MZ2^8)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(2*MT2^3*MZ2*(-16*MW2^3 + 52*MW2^2*MZ2 - 53*MW2*MZ2^2 + 
        17*MZ2^3) + MT2^2*MZ2*(-96*MW2^4 - 8*MW2^3*MZ2 + 224*MW2^2*MZ2^2 - 
        130*MW2*MZ2^3 + MZ2^4) + 2*MT2*MW2*(96*MW2^5 + 32*MW2^4*MZ2 - 
        104*MW2^3*MZ2^2 - 49*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 37*MZ2^5) + 
      MW2*(-192*MW2^6 - 128*MW2^5*MZ2 + 216*MW2^4*MZ2^2 + 188*MW2^3*MZ2^3 - 
        67*MW2^2*MZ2^4 - 96*MW2*MZ2^5 + 7*MZ2^6))*C0i[cc0, MZ2, 0, 0, MT2, 
      MT2, MW2])/(12*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*
  Class[3] + (32*CHWB*CW*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*SW*VMU^2*
   Class[4])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/324*(CHWB*MW2*(-18*MH2^3*(MT2 - MW2)^2*MZ2^3*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*
        (960*MW2^8 + 20*MZ2^8*(8 - 3*SW2) + 32*MW2^7*MZ2*(-29 + 30*SW2) + 
         MW2*MZ2^7*(-1064 + 37*SW2) - 38*MW2^3*MZ2^5*(-35 + 69*SW2) + 
         8*MW2^5*MZ2^3*(1489 + 193*SW2) + 4*MW2^2*MZ2^6*(492 + 247*SW2) - 
         8*MW2^6*MZ2^2*(639 + 316*SW2) + 2*MW2^4*MZ2^4*(-4613 + 848*SW2)) + 
       MH2^2*(-3*MT2^7*MZ2*SW2*(491520*MW2^10 + 8*MW2^4*MZ2^6*
            (303917 - 115472*SW2) + 3*MW2*MZ2^9*(26171 - 42818*SW2) + 
           5120*MW2^9*MZ2*(-773 + 96*SW2) + 5*MZ2^10*(-1529 + 1861*SW2) - 
           768*MW2^8*MZ2^2*(-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*
            (-152735 + 75778*SW2) - 8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 
           4*MW2^2*MZ2^8*(-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*
            (-567707 + 364736*SW2) + 16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) - 
         MW2^5*(MW2 + MZ2)*(31211520*MW2^12 + 1024*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 128*MW2^10*MZ2^2*(-8117025 + 
             8*(238451 + 1024*Pi^2)*SW2) + 64*MW2^9*MZ2^3*
            (-37993037 + 10*(1184553 + 11584*Pi^2)*SW2) + 
           MZ2^12*(682095 - (427071 + 26912*Pi^2)*SW2) + 2*MW2^3*MZ2^9*
            (-162396891 + 25*(3493137 + 220448*Pi^2)*SW2) - 
           16*MW2^8*MZ2^4*(-239152091 + 4*(22068731 + 369984*Pi^2)*SW2) + 
           MW2*MZ2^11*(-10475328 + (6105979 + 415200*Pi^2)*SW2) - 
           8*MW2^4*MZ2^8*(-122630003 + 8*(7855121 + 435016*Pi^2)*SW2) - 
           4*MW2^6*MZ2^6*(-880741757 + 24*(16510093 + 582560*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(74261527 - 2*(20756529 + 1405312*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-267832963 + (110681499 + 2807744*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-539063287 + (260226179 + 11889152*Pi^2)*SW2)) + 
         MT2^6*(-40058880*MW2^12 - 1024*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           128*MW2^10*MZ2^2*(-10495389 + 64*(39487 + 128*Pi^2)*SW2) + 
           4*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           64*MW2^9*MZ2^3*(-47706605 + 2*(7945569 + 57920*Pi^2)*SW2) + 
           16*MW2^8*MZ2^4*(-287758079 + 4*(28804211 + 369984*Pi^2)*SW2) + 
           MW2*MZ2^11*(10075194 - (5528317 + 415200*Pi^2)*SW2) + 
           8*MW2^4*MZ2^8*(-122350067 + 8*(7377863 + 435016*Pi^2)*SW2) + 
           4*MW2^6*MZ2^6*(-956498717 + 12*(37083547 + 1165120*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-306435121 + (135734367 + 2807744*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-71536000 + (36815247 + 2810624*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-158191251 + (78147993 + 5511200*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-558261961 + (265344143 + 11889152*Pi^2)*SW2)) + 
         MT2*MW2^3*(188743680*MW2^14 + 3072*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 1536*MW2^12*MZ2^2*(-3539701 + (892172 + 4096*Pi^2)*
              SW2) - 2048*MW2^10*MZ2^4*(-7150431 + 5*(584083 + 11600*Pi^2)*
              SW2) + MZ2^14*(-682095 + (427071 + 26912*Pi^2)*SW2) + 
           128*MW2^11*MZ2^3*(-87918521 + 12*(2480507 + 26912*Pi^2)*SW2) + 
           MW2*MZ2^13*(12521613 - 8*(923399 + 61992*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-242225583 + 56*(2340315 + 151456*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-1028488757 + 24*(17669453 + 328640*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1508834101 + 80*(9693739 + 550556*Pi^2)*SW2) + 
           64*MW2^9*MZ2^5*(-183920101 + 4*(21950757 + 746456*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-101567956 + (57238359 + 3894752*Pi^2)*SW2) - 
           16*MW2^8*MZ2^6*(-275398861 + 2*(85876025 + 5534496*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(486911191 + 2*(-38344227 + 9079808*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(3150119413 - 2*(748913203 + 32472640*Pi^2)*SW2)) + 
         MT2^5*(209387520*MW2^13 + 9216*MW2^12*MZ2*(-199621 + 25528*SW2) - 
           2048*MW2^11*MZ2^2*(-3550513 + 12*(69219 + 256*Pi^2)*SW2) + 
           MZ2^13*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-134484951 + 8*(5325989 + 44464*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-428026625 + 16*(10101585 + 145984*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-67965029 + 17*(2250627 + 155936*Pi^2)*SW2) + 
           MW2*MZ2^12*(14495043 - (8587765 + 576672*Pi^2)*SW2) + 
           32*MW2^8*MZ2^5*(-973446211 + (408893314 + 9163200*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(762684927 - 2*(205430457 + 13943072*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-4167909881 + 6*(328820937 + 14219392*Pi^2)*SW2) - 
           16*MW2^7*MZ2^6*(-1639284979 + (737537538 + 23779904*Pi^2)*SW2) - 
           8*MW2^5*MZ2^8*(-1004904659 + (497347075 + 26825344*Pi^2)*SW2) + 
           MW2^4*MZ2^9*(-2907207757 + 2*(750831301 + 46987712*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(165888000*MW2^13 + 15360*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 64*MW2^10*MZ2^3*(-216686467 + 
             198*(341067 + 3008*Pi^2)*SW2) + 4*MZ2^13*(-172435 + 
             2*(54547 + 3364*Pi^2)*SW2) - 128*MW2^11*MZ2^2*
            (-45282981 + 8*(1313641 + 5120*Pi^2)*SW2) - 16*MW2^9*MZ2^4*
            (-1398706547 + 20*(25896301 + 393152*Pi^2)*SW2) + 
           MW2*MZ2^12*(13953971 - (8363003 + 549760*Pi^2)*SW2) - 
           4*MW2^7*MZ2^6*(-5541680997 + 28*(88106885 + 2897792*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-126647272 + (72354495 + 4886624*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(693830991 - 2*(189860779 + 12537760*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1616655694 + (667389451 + 15518656*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1296689687 + (678850661 + 41476512*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-1760735495 + (877904883 + 46690432*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-3586534168 + (1695371159 + 73427200*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(477020160*MW2^14 + 46080*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 128*MW2^12*MZ2^2*(-119071387 + 
             48*(596853 + 2560*Pi^2)*SW2) + 2*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + MW2*MZ2^13*(22287861 - 
             2*(6517945 + 442112*Pi^2)*SW2) + 64*MW2^11*MZ2^3*
            (-535688639 + 2*(86139463 + 852416*Pi^2)*SW2) + 
           2*MW2^2*MZ2^12*(-79431583 + (44152522 + 3023984*Pi^2)*SW2) - 
           16*MW2^10*MZ2^4*(-3175801649 + 4*(303836729 + 5285312*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(638955335 - 3*(112400921 + 7146016*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(706005155 + (-232069045 + 7270368*Pi^2)*SW2) - 
           8*MW2^6*MZ2^8*(-411125808 + (279347443 + 26331328*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1493931230 + (721917601 + 35567488*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3239750725 + (1395192065 + 38229568*Pi^2)*SW2) - 
           4*MW2^8*MZ2^6*(-9117931323 + 4*(1081512203 + 43855040*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-4142273565 + (2191064793 + 127912448*Pi^2)*SW2)) + 
         MT2^3*MW2*(646348800*MW2^14 + 5120*MW2^13*MZ2*(-1094681 + 
             143088*SW2) - 256*MW2^12*MZ2^2*(-85891567 + 
             4*(5029627 + 20480*Pi^2)*SW2) + MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) - 2*MW2*MZ2^13*(-4530609 + 
             (2598881 + 180688*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-404460181 + 2*(63353419 + 587392*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(-5717886289 + 128*(21524254 + 994199*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-39062413 + (19868683 + 1441984*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2556212881 + 8*(118806413 + 1903744*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-35819519 + (35580509 + 2902848*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(-6272306671 + 10*(343589549 + 22857344*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-9420527339 + 4*(1060299053 + 37021376*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(1154973136 - (686090539 + 50416256*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-5737037383 + (2383009354 + 58651392*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-5074393454 + (2606548637 + 149001984*Pi^2)*
              SW2))) + 4*MW2^2*(-3*MT2^7*MZ2*SW2*(491520*MW2^10 + 
           8*MW2^4*MZ2^6*(303917 - 115472*SW2) + 3*MW2*MZ2^9*
            (26171 - 42818*SW2) + 5120*MW2^9*MZ2*(-773 + 96*SW2) + 
           5*MZ2^10*(-1529 + 1861*SW2) - 768*MW2^8*MZ2^2*
            (-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*(-152735 + 75778*SW2) - 
           8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 4*MW2^2*MZ2^8*
            (-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*(-567707 + 364736*SW2) + 
           16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) + 
         MT2^6*(-40058880*MW2^12 - 1024*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           256*MW2^10*MZ2^2*(-5247627 + 32*(39487 + 128*Pi^2)*SW2) + 
           4*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           128*MW2^9*MZ2^3*(-23853757 + (7947054 + 57920*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-478449091 + 96*(2318977 + 72820*Pi^2)*SW2) + 
           MW2*MZ2^11*(10060794 - (5522917 + 415200*Pi^2)*SW2) + 
           32*MW2^8*MZ2^4*(-143897017 + (57631444 + 739968*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-306523105 + 2*(67903467 + 1403872*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-71434480 + (36789237 + 2810624*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-158074899 + (78133332 + 5511200*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-558463507 + 2*(132728209 + 5944576*Pi^2)*SW2) + 
           4*MW2^4*MZ2^8*(-244692799 + (118068497 + 6960256*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(31211520*MW2^12 + 1024*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 256*MW2^10*MZ2^2*(-4058445 + 
             (953804 + 4096*Pi^2)*SW2) + 128*MW2^9*MZ2^3*(-18996973 + 
             10*(592425 + 5792*Pi^2)*SW2) + MZ2^12*(682095 - 
             (427071 + 26912*Pi^2)*SW2) - 8*MW2^6*MZ2^6*(-440570611 + 
             66*(3003661 + 105920*Pi^2)*SW2) + MW2^2*MZ2^10*
            (74160007 - 8*(5185881 + 351328*Pi^2)*SW2) + 
           MW2*MZ2^11*(-10460928 + (6100579 + 415200*Pi^2)*SW2) - 
           32*MW2^8*MZ2^4*(-119594023 + (44160484 + 739968*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-267920947 + 2*(55377033 + 1403872*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-162280539 + (87313764 + 5511200*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-539264833 + 2*(130169227 + 5944576*Pi^2)*SW2) - 
           4*MW2^4*MZ2^8*(-245252671 + (125704625 + 6960256*Pi^2)*SW2)) + 
         MT2*MW2^3*(188743680*MW2^14 + 3072*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 768*MW2^12*MZ2^2*(-7079267 + 8*(223043 + 1024*Pi^2)*
              SW2) + MW2*MZ2^13*(12507213 - 32*(230681 + 15498*Pi^2)*SW2) + 
           MZ2^14*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-87921653 + 6*(4962499 + 53824*Pi^2)*SW2) - 32*MW2^10*MZ2^4*
            (-457730535 + 8*(23378359 + 464000*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-242000151 + 4*(32755041 + 2120384*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-101423236 + (57196149 + 3894752*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1508715769 + 10*(77565797 + 4404448*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-736096807 + 2*(175748751 + 5971648*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-1029536870 + (424508583 + 7887360*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(243626123 + (-38514066 + 9079808*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-551396303 + (343699670 + 22137984*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(3152233801 - 2*(749361853 + 32472640*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(165888000*MW2^13 + 15360*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 128*MW2^10*MZ2^3*(-108345371 + 
             198*(170571 + 1504*Pi^2)*SW2) + 4*MZ2^13*(-172435 + 
             2*(54547 + 3364*Pi^2)*SW2) - 256*MW2^11*MZ2^2*
            (-22641153 + 4*(1313641 + 5120*Pi^2)*SW2) - 32*MW2^9*MZ2^4*
            (-699444979 + 20*(12954203 + 196576*Pi^2)*SW2) + 
           MW2*MZ2^12*(13939571 - (8357603 + 549760*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-2772015129 + 14*(88160291 + 2897792*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-126473752 + (72301485 + 4886624*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1617131569 + 2*(333899165 + 7759328*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(693090687 - 2*(189781093 + 12537760*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-3587941363 + 2*(848086777 + 36713600*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1296093257 + (678822734 + 41476512*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-1760900366 + (878130603 + 46690432*Pi^2)*SW2)) + 
         MT2^5*(209387520*MW2^13 + 9216*MW2^12*MZ2*(-199621 + 25528*SW2) - 
           256*MW2^11*MZ2^2*(-28403699 + 96*(69219 + 256*Pi^2)*SW2) + 
           MZ2^13*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-134487543 + (42616822 + 355712*Pi^2)*SW2) + 
           MW2*MZ2^12*(14480643 - (8582365 + 576672*Pi^2)*SW2) - 
           32*MW2^9*MZ2^4*(-856162933 + 8*(40424349 + 583936*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-67871069 + (38231454 + 2650912*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-2009966854 + 13*(76534043 + 4126976*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(761843103 - 4*(102668883 + 6971536*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-2084759311 + 6*(164486691 + 7109696*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1947456281 + 2*(409134037 + 9163200*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-3279944321 + 2*(737971635 + 23779904*Pi^2)*SW2) + 
           MW2^4*MZ2^9*(-2905782193 + 2*(750788713 + 46987712*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(477020160*MW2^14 + 46080*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 256*MW2^12*MZ2^2*(-59534681 + 
             24*(596853 + 2560*Pi^2)*SW2) + 2*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 2*MW2^2*MZ2^12*(-79315663 + 
             8*(5515139 + 377998*Pi^2)*SW2) + MW2*MZ2^13*(22259061 - 
             2*(6512545 + 442112*Pi^2)*SW2) + 2*MW2^5*MZ2^9*
            (708527279 + 16*(-14551801 + 454398*Pi^2)*SW2) + 
           128*MW2^11*MZ2^3*(-267851407 + (86161738 + 852416*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-1588167931 + 4*(152001727 + 2642656*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(638502887 - 3*(112391033 + 7146016*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3240991303 + 2*(698082361 + 19114784*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-4561465893 + 4*(541089403 + 21927520*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1494929942 + (722430619 + 35567488*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-820939569 + (558328631 + 52662656*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-4143793953 + 2*(1095843171 + 63956224*Pi^2)*
              SW2)) + MT2^3*MW2*(646348800*MW2^14 + 5120*MW2^13*MZ2*
            (-1094681 + 143088*SW2) - 256*MW2^12*MZ2^2*(-85890217 + 
             4*(5029627 + 20480*Pi^2)*SW2) + MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) - 2*MW2*MZ2^13*(-4523409 + 
             (2596181 + 180688*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-404469001 + 2*(63368269 + 587392*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-38989693 + (19853473 + 1441984*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2556576607 + 8*(118865453 + 1903744*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-35561183 + (35449811 + 2902848*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-9424802015 + 16*(265237787 + 9255344*Pi^2)*SW2) + 
           16*MW2^7*MZ2^7*(-2860062623 + 2*(689080787 + 31814368*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(1152506668 - (685420939 + 50416256*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-5738865337 + (2384540902 + 58651392*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-5074250381 + (2606985947 + 149001984*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(-6266787727 + (3435041462 + 228573440*Pi^2)*SW2))) - 
       MH2*MW2*(-15*MT2^7*MZ2*SW2*(491520*MW2^10 + 8*MW2^4*MZ2^6*
            (303917 - 115472*SW2) + 3*MW2*MZ2^9*(26171 - 42818*SW2) + 
           5120*MW2^9*MZ2*(-773 + 96*SW2) + 5*MZ2^10*(-1529 + 1861*SW2) - 
           768*MW2^8*MZ2^2*(-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*
            (-152735 + 75778*SW2) - 8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 
           4*MW2^2*MZ2^8*(-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*
            (-567707 + 364736*SW2) + 16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) + 
         MT2^6*(-200294400*MW2^12 - 5120*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           1280*MW2^10*MZ2^2*(-5248113 + 32*(39487 + 128*Pi^2)*SW2) + 
           20*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           128*MW2^9*MZ2^3*(-119293823 + 50*(794673 + 5792*Pi^2)*SW2) - 
           5*MW2*MZ2^11*(-10063098 + (5523781 + 415200*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-790205007 + 40*(9767247 + 688900*Pi^2)*SW2) + 
           32*MW2^8*MZ2^4*(-719692535 + 4*(72033059 + 924960*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-2392586573 + 24*(46374533 + 1456400*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-1533034637 + 2*(339478761 + 7019360*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-357174128 + (183970449 + 14053120*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-2792141135 + 2*(663594623 + 29722880*Pi^2)*SW2) + 
           4*MW2^4*MZ2^8*(-1223185607 + (590336041 + 34801280*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(156057600*MW2^12 + 5120*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 1280*MW2^10*MZ2^2*(-4058931 + 
             (953804 + 4096*Pi^2)*SW2) - 5*MZ2^12*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^9*MZ2^3*
            (-95009903 + 10*(2961963 + 28960*Pi^2)*SW2) + 
           5*MW2*MZ2^11*(-10463232 + (6101443 + 415200*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-811233207 + 40*(10914801 + 688900*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(370801763 - 16*(12966219 + 878320*Pi^2)*SW2) - 
           32*MW2^8*MZ2^4*(-598177565 + 4*(55194359 + 924960*Pi^2)*SW2) - 
           8*MW2^6*MZ2^6*(-2203194173 + 6*(165181327 + 5825600*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-1340023847 + 2*(276846591 + 7019360*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-2696147765 + 2*(650799713 + 29722880*Pi^2)*SW2) - 
           4*MW2^4*MZ2^8*(-1225984967 + (628516681 + 34801280*Pi^2)*SW2)) + 
         MT2*MW2^3*(943718400*MW2^14 + 15360*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 3840*MW2^12*MZ2^2*(-7080239 + 
             8*(223043 + 1024*Pi^2)*SW2) - 5*MW2*MZ2^13*(-12509517 + 
             64*(115354 + 7749*Pi^2)*SW2) + 5*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-439743913 + 30*(4962175 + 53824*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2289577479 + 8*(116875487 + 2320000*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-5149507714 + 3*(707354237 + 13145600*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-507152468 + (286017969 + 19473760*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-7541437997 + 10*(387825781 + 22022240*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(1220521393 + 2*(-96167031 + 22699520*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3681553703 + 2*(878593743 + 29858240*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-1209799299 + (655147476 + 42407680*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-2755683751 + 2*(859170083 + 55344960*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(15759156605 - 2*(3746445593 + 162363200*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(2385100800*MW2^14 + 230400*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 1280*MW2^12*MZ2^2*(-59541971 + 
             24*(596853 + 2560*Pi^2)*SW2) + 10*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 2*MW2^5*MZ2^9*(3543359563 + 
             868*(-1340321 + 41880*Pi^2)*SW2) - 5*MW2*MZ2^13*
            (-22263669 + 2*(6513409 + 442112*Pi^2)*SW2) + 640*MW2^11*MZ2^3*
            (-267924577 + (86156878 + 852416*Pi^2)*SW2) + 
           2*MW2^2*MZ2^12*(-396591563 + 16*(13789634 + 944995*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-7943712221 + 20*(151983637 + 2642656*Pi^2)*
              SW2) + MW2^3*MZ2^11*(3191667139 - 3*(561980701 + 35730080*Pi^2)*
              SW2) - 4*MW2^6*MZ2^8*(-4099510353 + 5*(558442571 + 52662656*
                Pi^2)*SW2) + 16*MW2^9*MZ2^5*(-16210012787 + 
             2*(3489896123 + 95573920*Pi^2)*SW2) - 8*MW2^8*MZ2^6*
            (-22809110187 + 4*(2705123501 + 109637600*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-7471718734 + (3611830463 + 177837440*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-20711606397 + 2*(5479068453 + 319781120*Pi^2)*
              SW2)) - 3*MT2^4*MW2*(829440000*MW2^13 + 76800*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 20*MZ2^13*(-172435 + 2*(54547 + 3364*Pi^2)*
              SW2) - 1280*MW2^11*MZ2^2*(-22643583 + 4*(1313641 + 5120*Pi^2)*
              SW2) + 640*MW2^10*MZ2^3*(-108371381 + 18*(1876191 + 16544*Pi^2)*
              SW2) - 32*MW2^9*MZ2^4*(-3498362297 + 100*(12952889 + 196576*
                Pi^2)*SW2) - 5*MW2*MZ2^12*(-13941875 + 
             (8358467 + 549760*Pi^2)*SW2) + MW2^3*MZ2^10*(3465123099 - 
             10*(189797869 + 12537760*Pi^2)*SW2) + 2*MW2^4*MZ2^9*
            (-6479062069 + 14*(242444063 + 14813040*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-632428088 + (361553289 + 24433120*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-8088168305 + (3338555942 + 77593280*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-13862619459 + (6170465234 + 202845440*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-8802933490 + (4390527951 + 233452160*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-17939507051 + (8480163214 + 367136000*Pi^2)*
              SW2)) + MT2^5*(1046937600*MW2^13 + 46080*MW2^12*MZ2*
            (-199621 + 25528*SW2) - 1280*MW2^11*MZ2^2*(-28406615 + 
             96*(69219 + 256*Pi^2)*SW2) + 5*MZ2^13*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-672592803 + 10*(21307439 + 177856*Pi^2)*SW2) - 
           5*MW2*MZ2^12*(-14482947 + (8583229 + 576672*Pi^2)*SW2) - 
           32*MW2^9*MZ2^4*(-4282159517 + 8*(202102197 + 2919680*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-339390769 + 2*(95591181 + 6627280*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-10423608473 + 30*(164473401 + 7109696*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-10047987542 + 13*(382660099 + 20634880*Pi^2)*
              SW2) + MW2^3*MZ2^10*(3808886907 - 4*(513392421 + 34857680*Pi^2)*
              SW2) + 16*MW2^8*MZ2^5*(-9740210977 + (4090827514 + 91632000*
                Pi^2)*SW2) - 8*MW2^7*MZ2^6*(-16402606537 + 
             (7378841046 + 237799040*Pi^2)*SW2) + MW2^4*MZ2^9*
            (-14525763557 + (7508139994 + 469877120*Pi^2)*SW2)) + 
         MT2^3*MW2*(3231744000*MW2^14 + 25600*MW2^13*MZ2*(-1094681 + 
             143088*SW2) - 1280*MW2^12*MZ2^2*(-85899937 + 
             4*(5029627 + 20480*Pi^2)*SW2) + 5*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 640*MW2^11*MZ2^3*
            (-404571097 + 26*(4874233 + 45184*Pi^2)*SW2) - 
           10*MW2*MZ2^13*(-4524561 + (2596613 + 180688*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-12787212899 + 40*(118852637 + 1903744*Pi^2)*
              SW2) + MW2^2*MZ2^12*(-194927153 + (99282989 + 7209920*Pi^2)*
              SW2) - 8*MW2^8*MZ2^6*(-47131679083 + 64*(331506421 + 11569180*
                Pi^2)*SW2) + MW2^3*MZ2^11*(-178378747 + 
             (177337543 + 14514240*Pi^2)*SW2) + 16*MW2^7*MZ2^7*
            (-14299353121 + 10*(689030063 + 31814368*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-28703338421 + 2*(5960537287 + 146628480*Pi^2)*
              SW2) + MW2^4*MZ2^10*(5763003500 - (3427708631 + 252081280*Pi^2)*
              SW2) + MW2^5*MZ2^9*(-31325637611 + 2*(8588227967 + 571433600*
                Pi^2)*SW2) - 4*MW2^6*MZ2^8*(-25364649109 + 
             (13034855503 + 745009920*Pi^2)*SW2)))))/
     (MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (32*Alfas*CHWB*MW2*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*QCD*SW*VMU^2)/
    (3*MW*MZ*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(192*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*(MH2^4*(46592*MW2^9 - 575*CW2*MZ2^9 + 5*MW2*MZ2^8*
           (1979 - 1896*SW2) + 256*MW2^8*MZ2*(-965 + 182*SW2) - 
          64*MW2^7*MZ2^2*(-9351 + 3212*SW2) + 16*MW2^2*MZ2^7*
           (-4181 + 3504*SW2) + 64*MW2^6*MZ2^3*(-13672 + 6375*SW2) - 
          64*MW2^5*MZ2^4*(-13266 + 7441*SW2) - 24*MW2^3*MZ2^6*
           (-10225 + 7458*SW2) + 16*MW2^4*MZ2^5*(-34991 + 22454*SW2)) + 
        4*MH2^3*MW2*(87808*MW2^9 + 2*MW2^3*MZ2^6*(453441 - 332524*SW2) + 
          MW2*MZ2^8*(52645 - 51089*SW2) + 256*MW2^8*MZ2*(-2108 + 343*SW2) + 
          10*MZ2^9*(-425 + 509*SW2) + 80*MW2^6*MZ2^3*(-30507 + 12730*SW2) - 
          32*MW2^7*MZ2^2*(-46653 + 13880*SW2) + 16*MW2^4*MZ2^5*
           (-116789 + 74139*SW2) - 16*MW2^5*MZ2^4*(-162409 + 85993*SW2) + 
          MW2^2*MZ2^7*(-285693 + 238630*SW2)) - 3*MH2^2*MW2^2*
         (1121792*MW2^9 + 8*MW2^3*MZ2^6*(1184951 - 859812*SW2) + 
          5*MW2*MZ2^8*(102683 - 99240*SW2) + 256*MW2^8*MZ2*
           (-25499 + 4382*SW2) + 5*MZ2^9*(-7835 + 9467*SW2) - 
          192*MW2^5*MZ2^4*(-147553 + 79554*SW2) - 64*MW2^7*MZ2^2*
           (-269831 + 84468*SW2) + 96*MW2^4*MZ2^5*(-207897 + 131957*SW2) + 
          64*MW2^6*MZ2^3*(-426359 + 184727*SW2) + 8*MW2^2*MZ2^7*
           (-362771 + 299642*SW2)) - 8*MW2^4*(315392*MW2^9 + 
          512*MW2^8*MZ2*(-3473 + 616*SW2) + 5*MZ2^9*(-2045 + 2813*SW2) - 
          25*MW2*MZ2^8*(-5591 + 5470*SW2) - 256*MW2^7*MZ2^2*
           (-18027 + 5714*SW2) + 128*MW2^6*MZ2^3*(-56625 + 24506*SW2) + 
          56*MW2^4*MZ2^5*(-96155 + 59544*SW2) - 64*MW2^5*MZ2^4*
           (-118133 + 62918*SW2) + 2*MW2^2*MZ2^7*(-398397 + 318502*SW2) - 
          4*MW2^3*MZ2^6*(-646821 + 452650*SW2)) + 2*MH2*MW2^3*
         (2745344*MW2^9 + 12*MW2^3*MZ2^6*(1892415 - 1345046*SW2) + 
          MW2*MZ2^8*(1227625 - 1184382*SW2) + 1024*MW2^8*MZ2*
           (-15266 + 2681*SW2) + 5*MZ2^9*(-18175 + 23359*SW2) - 
          128*MW2^7*MZ2^2*(-318603 + 101320*SW2) + 128*MW2^6*MZ2^3*
           (-500843 + 219063*SW2) - 128*MW2^5*MZ2^4*(-521439 + 281474*SW2) + 
          2*MW2^2*MZ2^7*(-3492205 + 2819214*SW2) + 8*MW2^4*MZ2^5*
           (-5923969 + 3723448*SW2))))*B0i[bb0, 0, 0, MH2])/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*(36*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (60*MW2^5 + 4*CW2*MZ2^5 + MW2^3*MZ2^2*(176 - 93*SW2) + 
        MW2*MZ2^4*(13 - 21*SW2) + 2*MW2^4*MZ2*(-83 + 25*SW2) + 
        MW2^2*MZ2^3*(-87 + 71*SW2)) - 128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (320*MW2^8 + 2*MW2^4*MZ2^4*(353 - 432*SW2) + 20*MZ2^8*SW2 + 
        32*MW2^7*MZ2*(-43 + 10*SW2) + 8*MW2^5*MZ2^3*(-271 + 19*SW2) - 
        8*MW2^6*MZ2^2*(-307 + 52*SW2) + MW2*MZ2^7*(80 + 109*SW2) - 
        4*MW2^2*MZ2^6*(83 + 213*SW2) + 2*MW2^3*MZ2^5*(157 + 767*SW2)) - 
      2*MT2^8*(122880*MW2^12 - 360*CW2*MZ2^12 + MW2^4*MZ2^8*
         (531229 - 129582*SW2) + 4*MW2*MZ2^11*(1321 - 626*SW2) + 
        512*MW2^11*MZ2*(-2069 + 240*SW2) - 2176*MW2^10*MZ2^2*
         (-1819 + 468*SW2) - 4*MW2^3*MZ2^9*(8621 + 8403*SW2) + 
        320*MW2^9*MZ2^3*(-26249 + 10396*SW2) + MW2^2*MZ2^10*
         (-18619 + 13814*SW2) - 16*MW2^8*MZ2^4*(-701639 + 357576*SW2) - 
        8*MW2^6*MZ2^6*(-734094 + 426919*SW2) + 2*MW2^5*MZ2^7*
         (-1146633 + 561440*SW2) + 8*MW2^7*MZ2^5*(-1238847 + 716788*SW2)) - 
      MT2*MW2^6*MZ2*SW2*(245760*MW2^12 + 2*MW2^4*MZ2^8*
         (129923 - 604066*SW2) + MW2*MZ2^11*(6305 - 1103*SW2) + 
        2560*MZ2^12*SW2 + 2048*MW2^11*MZ2*(-668 + 93*SW2) - 
        256*MW2^10*MZ2^2*(-9537 + 5384*SW2) + 384*MW2^9*MZ2^3*
         (-1799 + 7218*SW2) - 384*MW2^7*MZ2^5*(-10143 + 9011*SW2) - 
        32*MW2^8*MZ2^4*(93887 + 33364*SW2) + 64*MW2^6*MZ2^6*
         (-23473 + 77735*SW2) - MW2^2*MZ2^10*(53222 + 243483*SW2) - 
        4*MW2^5*MZ2^7*(70979 + 418156*SW2) + MW2^3*MZ2^9*
         (54379 + 1087584*SW2)) + 2*MT2^7*MW2*(860160*MW2^12 + 
        16*MW2^8*MZ2^4*(4547341 - 2472240*SW2) + 3*MW2^3*MZ2^9*
         (167697 - 482917*SW2) + MW2*MZ2^11*(44033 - 28361*SW2) + 
        10*MZ2^12*(-307 + 101*SW2) + 512*MW2^11*MZ2*(-14683 + 1626*SW2) - 
        128*MW2^10*MZ2^2*(-216169 + 55772*SW2) + MW2^2*MZ2^10*
         (-235413 + 324050*SW2) + 64*MW2^9*MZ2^3*(-890001 + 364892*SW2) + 
        2*MW2^5*MZ2^7*(-4791103 + 1438340*SW2) + MW2^4*MZ2^8*
         (904221 + 2337034*SW2) - 8*MW2^6*MZ2^6*(-3931133 + 2421887*SW2) + 
        8*MW2^7*MZ2^5*(-7486151 + 4727926*SW2)) + 
      MT2^2*MW2^5*(-1720320*MW2^13 + 2*MW2^5*MZ2^8*(2524167 - 6564404*SW2) + 
        3*MW2^4*MZ2^9*(279623 - 1316478*SW2) - 2048*MW2^12*MZ2*
         (-6409 + 678*SW2) + 5*MZ2^13*(787 + 1987*SW2) + 
        2*MW2*MZ2^12*(-16367 + 26574*SW2) + 256*MW2^11*MZ2^2*
         (-152093 + 48708*SW2) - 64*MW2^8*MZ2^5*(201559 + 190772*SW2) - 
        128*MW2^10*MZ2^3*(-437951 + 285348*SW2) - 3*MW2^2*MZ2^11*
         (-56804 + 381901*SW2) - 48*MW2^7*MZ2^6*(-711339 + 667456*SW2) + 
        32*MW2^9*MZ2^4*(-1036021 + 1422508*SW2) + 2*MW2^3*MZ2^10*
         (-352886 + 2215327*SW2) + 4*MW2^6*MZ2^7*(-5485525 + 9475218*SW2)) + 
      MT2^6*MW2*(-5160960*MW2^13 + 720*CW2*MZ2^13 + 2*MW2^5*MZ2^8*
         (1395137 - 12443112*SW2) + 2*MW2^3*MZ2^10*(885476 - 1435443*SW2) + 
        12*MW2^6*MZ2^7*(3274051 - 220670*SW2) - 4096*MW2^12*MZ2*
         (-11039 + 1179*SW2) + 2*MW2*MZ2^12*(7186 + 2109*SW2) + 
        256*MW2^11*MZ2^2*(-645679 + 166124*SW2) + MW2^2*MZ2^11*
         (-279343 + 216474*SW2) - 128*MW2^10*MZ2^3*(-2623877 + 1097188*SW2) - 
        160*MW2^8*MZ2^5*(-2082253 + 1399820*SW2) + 96*MW2^9*MZ2^4*
         (-4375253 + 2479460*SW2) + 16*MW2^7*MZ2^6*(-10124811 + 
          6604786*SW2) + MW2^4*MZ2^9*(-5342019 + 13190014*SW2)) + 
      MT2^4*MW2^3*(-8601600*MW2^13 + 2*MW2^5*MZ2^8*(13992669 - 
          34459922*SW2) + 16*MW2^8*MZ2^5*(20691739 - 17735172*SW2) + 
        MW2^2*MZ2^11*(464422 - 1310469*SW2) + 20*MZ2^13*(597 + 221*SW2) - 
        5120*MW2^12*MZ2*(-14257 + 1464*SW2) + 34*MW2^3*MZ2^10*
         (1497 + 9476*SW2) + MW2*MZ2^12*(-121976 + 167885*SW2) + 
        256*MW2^11*MZ2^2*(-989561 + 266236*SW2) - 384*MW2^10*MZ2^3*
         (-1239365 + 575652*SW2) + 10*MW2^4*MZ2^9*(-767649 + 2046382*SW2) + 
        16*MW2^7*MZ2^6*(-5432200 + 4193031*SW2) + 32*MW2^9*MZ2^4*
         (-16415717 + 11014816*SW2) + 4*MW2^6*MZ2^7*(-6636649 + 
          18464824*SW2)) + MT2^3*MW2^4*(5160960*MW2^13 + 
        4*MW2^6*MZ2^7*(12181099 - 19781836*SW2) + 2*MW2^4*MZ2^9*
         (789614 - 2128599*SW2) - 75*MZ2^13*(149 + 174*SW2) + 
        1024*MW2^12*MZ2*(-41119 + 4230*SW2) - 5*MW2*MZ2^12*
         (-24236 + 31321*SW2) + 1152*MW2^10*MZ2^3*(-205027 + 107116*SW2) - 
        256*MW2^11*MZ2^2*(-538523 + 154300*SW2) - 18*MW2^3*MZ2^10*
         (-86182 + 294005*SW2) + 16*MW2^7*MZ2^6*(-1820297 + 1347815*SW2) + 
        MW2^2*MZ2^11*(-631519 + 1964755*SW2) + 48*MW2^8*MZ2^5*
         (-1796465 + 2338414*SW2) - 32*MW2^9*MZ2^4*(-6864615 + 5630392*SW2) + 
        2*MW2^5*MZ2^8*(-10185941 + 22508946*SW2)) + 
      MT2^5*MW2^2*(8601600*MW2^13 + 32*MW2^9*MZ2^4*(19901361 - 
          12000964*SW2) + 7*MW2^4*MZ2^9*(1403267 - 3512580*SW2) + 
        MW2*MZ2^12*(30883 - 67134*SW2) + 235520*MW2^12*MZ2*(-317 + 33*SW2) + 
        20*MZ2^13*(-271 + 65*SW2) + MW2^2*MZ2^11*(148523 + 92501*SW2) - 
        256*MW2^11*MZ2^2*(-1047565 + 272664*SW2) + 128*MW2^10*MZ2^3*
         (-4145097 + 1798928*SW2) + MW2^3*MZ2^10*(-2176633 + 3974249*SW2) - 
        4*MW2^6*MZ2^7*(6527963 + 6869914*SW2) - 16*MW2^7*MZ2^6*
         (-12358113 + 8616697*SW2) + 32*MW2^8*MZ2^5*(-14719777 + 
          10790031*SW2) + 2*MW2^5*MZ2^8*(-8397425 + 28227152*SW2)))*
     B0i[bb0, 0, 0, MT2])/(54*MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-2*MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (480*MW2^6 - 1568*MW2^5*MZ2 + 2132*MW2^4*MZ2^2 - 1506*MW2^3*MZ2^3 + 
        522*MW2^2*MZ2^4 - 37*MW2*MZ2^5 - 20*MZ2^6)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^3*(12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 
          224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 
          20*MZ2^5)*SW2 + MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          3*MW2^3*MZ2^9*(115273 - 83374*SW2) + MW2*MZ2^11*(4489 - 5406*SW2) + 
          512*MW2^11*MZ2*(-1613 + 240*SW2) - 136*MW2^5*MZ2^7*
           (-620 + 353*SW2) - 2816*MW2^10*MZ2^2*(-1581 + 506*SW2) - 
          448*MW2^8*MZ2^4*(-30814 + 17755*SW2) + 192*MW2^9*MZ2^3*
           (-54975 + 25532*SW2) + 2*MW2^2*MZ2^10*(-32905 + 27482*SW2) + 
          64*MW2^7*MZ2^5*(-162173 + 105878*SW2) + 2*MW2^4*MZ2^8*
           (-390985 + 273204*SW2) - 8*MW2^6*MZ2^6*(-488023 + 339950*SW2)) - 
        MW2^6*(MW2 + MZ2)*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          3*MW2^3*MZ2^9*(115273 - 92878*SW2) + 8*MW2^5*MZ2^7*
           (10540 - 8101*SW2) + MW2*MZ2^11*(4489 - 5241*SW2) + 
          512*MW2^11*MZ2*(-1613 + 204*SW2) - 256*MW2^10*MZ2^2*
           (-17391 + 5446*SW2) + 576*MW2^9*MZ2^3*(-18325 + 8704*SW2) - 
          448*MW2^8*MZ2^4*(-30814 + 18643*SW2) + MW2^2*MZ2^10*
           (-65810 + 58183*SW2) + 64*MW2^7*MZ2^5*(-162173 + 113474*SW2) + 
          2*MW2^4*MZ2^8*(-390985 + 309216*SW2) - 8*MW2^6*MZ2^6*
           (-488023 + 370208*SW2)) + MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 
          48*MW2^8*MZ2^5*(1797717 - 1164278*SW2) + MW2^3*MZ2^10*
           (804059 - 657784*SW2) + 14*MW2^5*MZ2^8*(395519 - 279382*SW2) + 
          MW2*MZ2^12*(4209 - 5366*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          4*MW2^2*MZ2^11*(-24252 + 24133*SW2) + 256*MW2^11*MZ2^2*
           (-124747 + 39034*SW2) - 8*MW2^6*MZ2^7*(-414909 + 322228*SW2) - 
          64*MW2^10*MZ2^3*(-1221807 + 556180*SW2) + 64*MW2^9*MZ2^4*
           (-1671625 + 948397*SW2) + 2*MW2^4*MZ2^9*(-1596091 + 1179855*SW2) + 
          8*MW2^7*MZ2^6*(-4705067 + 3290868*SW2)) + 
        MT2*MW2^4*(86016*MW2^14 - 40*CW2*MZ2^14 + MW2^2*MZ2^12*
           (83821 - 79892*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4329 + 5081*SW2) - 107*MW2^4*MZ2^10*
           (-15855 + 11986*SW2) - 256*MW2^12*MZ2^2*(-108605 + 36286*SW2) + 
          2*MW2^5*MZ2^9*(-390572 + 245641*SW2) + 64*MW2^11*MZ2^3*
           (-861947 + 454292*SW2) + MW2^3*MZ2^11*(-575431 + 470335*SW2) - 
          64*MW2^10*MZ2^4*(-779668 + 571809*SW2) + 16*MW2^9*MZ2^5*
           (-432235 + 782476*SW2) + 8*MW2^8*MZ2^6*(-3486467 + 2007382*SW2) - 
          8*MW2^7*MZ2^7*(-3314112 + 2388907*SW2) + 2*MW2^6*MZ2^8*
           (-4512589 + 3495868*SW2)) + MT2^2*MW2^3*(-258048*MW2^14 + 
          120*CW2*MZ2^14 + 2*MW2^3*MZ2^11*(628991 - 492538*SW2) - 
          1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 2*MW2*MZ2^13*
           (-6521 + 7994*SW2) + 56*MW2^8*MZ2^6*(198593 + 40120*SW2) + 
          5*MW2^2*MZ2^12*(-43567 + 40590*SW2) + 256*MW2^12*MZ2^2*
           (-347929 + 111534*SW2) - 158*MW2^6*MZ2^8*(-174373 + 132742*SW2) + 
          10*MW2^5*MZ2^9*(-309380 + 280527*SW2) + 3*MW2^4*MZ2^10*
           (-887753 + 613844*SW2) + 192*MW2^10*MZ2^4*(-1161913 + 
            743841*SW2) - 64*MW2^11*MZ2^3*(-3067605 + 1501276*SW2) + 
          8*MW2^7*MZ2^7*(-6512351 + 4500010*SW2) - 16*MW2^9*MZ2^5*
           (-7311463 + 5882062*SW2)) + MT2^5*MW2*(258048*MW2^13 - 
          160*CW2*MZ2^13 + 8*MW2^7*MZ2^6*(15374659 - 10840558*SW2) + 
          2*MW2^4*MZ2^9*(5158315 - 3873591*SW2) + MW2^2*MZ2^11*
           (353954 - 350089*SW2) + 1536*MW2^12*MZ2*(-11293 + 1608*SW2) + 
          MW2*MZ2^12*(-16891 + 21639*SW2) - 256*MW2^11*MZ2^2*
           (-376999 + 116610*SW2) + 9*MW2^3*MZ2^10*(-304735 + 251708*SW2) - 
          192*MW2^9*MZ2^4*(-1723732 + 975173*SW2) + 8*MW2^6*MZ2^7*
           (-1725604 + 1350881*SW2) + 64*MW2^10*MZ2^3*(-3729657 + 
            1686076*SW2) + 2*MW2^5*MZ2^8*(-8324551 + 5932600*SW2) + 
          16*MW2^8*MZ2^5*(-17008531 + 11035852*SW2)) + 
        MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 8*MW2^8*MZ2^6*
           (11844761 - 9718906*SW2) + 3*MW2^5*MZ2^9*(3916941 - 3176182*SW2) + 
          MW2^2*MZ2^12*(196400 - 178547*SW2) + 2560*MW2^13*MZ2*
           (-11255 + 1536*SW2) + 3*MW2*MZ2^13*(-4414 + 5631*SW2) - 
          2752*MW2^10*MZ2^4*(-169994 + 101369*SW2) - 256*MW2^12*MZ2^2*
           (-606381 + 189602*SW2) + 2*MW2^4*MZ2^10*(23008 + 197833*SW2) + 
          MW2^3*MZ2^11*(-872071 + 603270*SW2) + 192*MW2^11*MZ2^3*
           (-1903829 + 889876*SW2) - 8*MW2^7*MZ2^7*(-4233422 + 2661869*SW2) + 
          32*MW2^9*MZ2^5*(-10314599 + 7235624*SW2) + 2*MW2^6*MZ2^8*
           (-19402619 + 14461728*SW2)) + MT2^4*MW2*(-430080*MW2^14 + 
          40*CW2*MZ2^14 + 2*MW2^6*MZ2^8*(15737819 - 11441674*SW2) + 
          MW2^4*MZ2^10*(3205133 - 2831243*SW2) + MW2*MZ2^13*
           (4689 - 5921*SW2) - 2560*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          5*MW2^2*MZ2^12*(-9043 + 6534*SW2) + 4*MW2^3*MZ2^11*
           (-33309 + 56168*SW2) + 256*MW2^12*MZ2^2*(-622535 + 192458*SW2) - 
          8*MW2^7*MZ2^7*(-763535 + 846412*SW2) - 64*MW2^11*MZ2^3*
           (-6083243 + 2772644*SW2) - 96*MW2^9*MZ2^5*(-4371357 + 
            2900887*SW2) + 64*MW2^10*MZ2^4*(-8268167 + 4748479*SW2) + 
          MW2^5*MZ2^9*(-15782297 + 12192118*SW2) + 8*MW2^8*MZ2^6*
           (-21715421 + 15852646*SW2))) - 
      MH2^3*(12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
          198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
        MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 3*MW2^3*MZ2^9*
           (124349 - 84284*SW2) + 4*MW2^5*MZ2^7*(62894 - 21623*SW2) + 
          MW2*MZ2^11*(4249 - 6246*SW2) + 512*MW2^11*MZ2*(-1613 + 240*SW2) - 
          128*MW2^10*MZ2^2*(-34797 + 11132*SW2) + 384*MW2^9*MZ2^3*
           (-27506 + 12741*SW2) + 2*MW2^2*MZ2^10*(-34207 + 29057*SW2) + 
          2*MW2^4*MZ2^8*(-438115 + 276174*SW2) + 16*MW2^7*MZ2^5*
           (-643682 + 418079*SW2) - 16*MW2^8*MZ2^4*(-862237 + 494368*SW2) - 
          4*MW2^6*MZ2^6*(-935177 + 658624*SW2)) - MW2^6*(MW2 + MZ2)*
         (12288*MW2^12 + 40*CW2*MZ2^12 + 3*MW2^3*MZ2^9*(124349 - 93788*SW2) + 
          MW2*MZ2^11*(4249 - 6081*SW2) + 512*MW2^11*MZ2*(-1613 + 204*SW2) - 
          896*MW2^10*MZ2^2*(-4971 + 1556*SW2) + 384*MW2^9*MZ2^3*
           (-27506 + 13031*SW2) - 4*MW2^5*MZ2^7*(-62894 + 25823*SW2) + 
          MW2^2*MZ2^10*(-68414 + 61333*SW2) + 2*MW2^4*MZ2^8*
           (-438115 + 312186*SW2) + 16*MW2^7*MZ2^5*(-643682 + 448463*SW2) - 
          16*MW2^8*MZ2^4*(-862237 + 519232*SW2) - 4*MW2^6*MZ2^6*
           (-935177 + 719140*SW2)) + MT2*MW2^4*(86016*MW2^14 - 
          40*CW2*MZ2^14 + 16*MW2^10*MZ2^4*(3112891 - 2270232*SW2) + 
          MW2^4*MZ2^10*(1881429 - 1277312*SW2) + MW2^2*MZ2^12*
           (85465 - 86402*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4089 + 5921*SW2) - 128*MW2^12*MZ2^2*
           (-217315 + 72572*SW2) + 5*MW2^3*MZ2^11*(-122951 + 95957*SW2) + 
          4*MW2^5*MZ2^9*(-283711 + 133604*SW2) + 128*MW2^11*MZ2^3*
           (-431302 + 226621*SW2) - 68*MW2^7*MZ2^7*(-396318 + 278725*SW2) + 
          16*MW2^9*MZ2^5*(-398941 + 756133*SW2) + 2*MW2^6*MZ2^8*
           (-4426249 + 3397138*SW2) + 4*MW2^8*MZ2^6*(-7176637 + 
            4065680*SW2)) + MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 
          2*MW2^5*MZ2^8*(3182171 - 1995706*SW2) + 48*MW2^8*MZ2^5*
           (1785842 - 1150677*SW2) + MW2^3*MZ2^10*(849515 - 682564*SW2) + 
          MW2*MZ2^12*(3969 - 6206*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          2*MW2^2*MZ2^11*(-48966 + 52781*SW2) + 128*MW2^11*MZ2^2*
           (-249599 + 78068*SW2) - 128*MW2^10*MZ2^3*(-611307 + 277565*SW2) - 
          4*MW2^6*MZ2^7*(-496251 + 555833*SW2) + 2*MW2^4*MZ2^9*
           (-1738519 + 1192380*SW2) + 16*MW2^9*MZ2^4*(-6683059 + 
            3773584*SW2) + 4*MW2^7*MZ2^6*(-9104011 + 6411072*SW2)) + 
        MT2^2*MW2^3*(-258048*MW2^14 + 120*CW2*MZ2^14 + 2*MW2^6*MZ2^8*
           (14101843 - 10325122*SW2) + 2*MW2^3*MZ2^11*(678863 - 495688*SW2) - 
          1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 2*MW2*MZ2^13*
           (-6161 + 9254*SW2) + 19*MW2^2*MZ2^12*(-11813 + 11400*SW2) + 
          128*MW2^12*MZ2^2*(-696173 + 223068*SW2) + 4*MW2^8*MZ2^6*
           (3531691 + 256808*SW2) + 8*MW2^5*MZ2^9*(-336565 + 339681*SW2) + 
          3*MW2^4*MZ2^10*(-1009165 + 602284*SW2) - 128*MW2^11*MZ2^3*
           (-1534893 + 749063*SW2) + 48*MW2^10*MZ2^4*(-4642907 + 
            2956960*SW2) - 16*MW2^9*MZ2^5*(-7207696 + 5783629*SW2) + 
          4*MW2^7*MZ2^7*(-13638331 + 9030485*SW2)) + 
        MT2^5*MW2*(258048*MW2^13 - 160*CW2*MZ2^13 + 4*MW2^7*MZ2^6*
           (29810909 - 21147392*SW2) + 2*MW2^4*MZ2^9*(5632729 - 
            3914136*SW2) + MW2^2*MZ2^11*(359330 - 380329*SW2) + 
          1536*MW2^12*MZ2*(-11293 + 1608*SW2) + MW2*MZ2^12*
           (-15931 + 24999*SW2) - 128*MW2^11*MZ2^2*(-754313 + 233220*SW2) + 
          3*MW2^3*MZ2^10*(-968737 + 780814*SW2) + 128*MW2^10*MZ2^3*
           (-1866054 + 841463*SW2) + 4*MW2^6*MZ2^7*(-2409638 + 2414617*SW2) - 
          48*MW2^9*MZ2^4*(-6891635 + 3880488*SW2) + 2*MW2^5*MZ2^8*
           (-9648793 + 6071938*SW2) + 16*MW2^8*MZ2^5*(-16901101 + 
            10910671*SW2)) + MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 
          4*MW2^8*MZ2^6*(22265767 - 18726416*SW2) + 16*MW2^10*MZ2^4*
           (29219183 - 17338448*SW2) + 3*MW2^5*MZ2^9*(4067345 - 
            3169548*SW2) + MW2^2*MZ2^12*(204212 - 187997*SW2) + 
          2560*MW2^13*MZ2*(-11255 + 1536*SW2) + 3*MW2*MZ2^13*
           (-4174 + 6471*SW2) + 8*MW2^4*MZ2^10*(29707 + 61012*SW2) + 
          5*MW2^3*MZ2^11*(-192431 + 116412*SW2) - 128*MW2^12*MZ2^2*
           (-1213287 + 379204*SW2) + 384*MW2^11*MZ2^3*(-952562 + 
            444063*SW2) - 4*MW2^7*MZ2^7*(-9870214 + 5595277*SW2) + 
          16*MW2^9*MZ2^5*(-20452516 + 14282893*SW2) + 2*MW2^6*MZ2^8*
           (-20806955 + 14438022*SW2)) - MT2^4*MW2*(430080*MW2^14 - 
          40*CW2*MZ2^14 + 16*MW2^10*MZ2^4*(33055343 - 18893896*SW2) + 
          MW2^5*MZ2^9*(17039321 - 12278884*SW2) + MW2^2*MZ2^12*
           (49019 - 31620*SW2) + 2560*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          MW2*MZ2^13*(-4449 + 6761*SW2) - 28*MW2^3*MZ2^11*
           (-3951 + 9539*SW2) - 128*MW2^12*MZ2^2*(-1245595 + 384916*SW2) + 
          4*MW2^7*MZ2^7*(120725 + 1271441*SW2) + 128*MW2^11*MZ2^3*
           (-3043639 + 1383697*SW2) + 144*MW2^9*MZ2^5*(-2894397 + 
            1911323*SW2) + MW2^4*MZ2^10*(-3338153 + 2949203*SW2) + 
          2*MW2^6*MZ2^8*(-17723771 + 11599282*SW2) - 4*MW2^8*MZ2^6*
           (-41902447 + 30863060*SW2))) + 6*MH2^2*MW2*
       (12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
          198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 - 
        MW2^6*(MW2 + MZ2)*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          2*MW2^6*MZ2^6*(1984201 - 1514992*SW2) + 8*MW2^8*MZ2^4*
           (1751395 - 1050204*SW2) + MW2^3*MZ2^9*(366756 - 279971*SW2) + 
          2*MW2^5*MZ2^7*(65173 - 11745*SW2) + MW2*MZ2^11*(4429 - 6081*SW2) + 
          512*MW2^11*MZ2*(-1613 + 204*SW2) - 64*MW2^10*MZ2^2*
           (-69889 + 21784*SW2) + MW2^2*MZ2^10*(-68661 + 61589*SW2) + 
          88*MW2^7*MZ2^5*(-120191 + 83401*SW2) + 4*MW2^4*MZ2^8*
           (-209100 + 150923*SW2) + 32*MW2^9*MZ2^3*(-333081 + 157082*SW2)) + 
        MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 2*MW2^6*MZ2^6*
           (1984201 - 1393960*SW2) + 8*MW2^8*MZ2^4*(1751395 - 1000476*SW2) + 
          13*MW2^3*MZ2^9*(28212 - 19343*SW2) + MW2*MZ2^11*(4429 - 6246*SW2) + 
          2*MW2^5*MZ2^7*(65173 - 3345*SW2) + 512*MW2^11*MZ2*
           (-1613 + 240*SW2) - 64*MW2^10*MZ2^2*(-69889 + 22264*SW2) + 
          MW2^2*MZ2^10*(-68661 + 58370*SW2) + 4*MW2^4*MZ2^8*
           (-209100 + 132917*SW2) + 32*MW2^9*MZ2^3*(-333081 + 153602*SW2) + 
          8*MW2^7*MZ2^5*(-1322101 + 856643*SW2)) + 
        MT2*MW2^4*(86016*MW2^14 - 40*CW2*MZ2^14 + 2*MW2^2*MZ2^12*
           (43216 - 43329*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4269 + 5921*SW2) + 8*MW2^3*MZ2^11*
           (-76024 + 59927*SW2) - 64*MW2^12*MZ2^2*(-436695 + 145144*SW2) + 
          72*MW2^9*MZ2^5*(-102369 + 178429*SW2) + MW2^5*MZ2^9*
           (-898331 + 381645*SW2) - 2*MW2^4*MZ2^10*(-907353 + 624634*SW2) + 
          32*MW2^11*MZ2^3*(-1743911 + 911454*SW2) - 6*MW2^7*MZ2^7*
           (-4548281 + 3195377*SW2) + 2*MW2^6*MZ2^8*(-4643151 + 
            3561074*SW2) - 8*MW2^10*MZ2^4*(-6363725 + 4611284*SW2) + 
          2*MW2^8*MZ2^6*(-14219821 + 7969096*SW2)) + 
        MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 8*MW2^8*MZ2^5*
           (10985132 - 7059197*SW2) + 2*MW2^5*MZ2^8*(2982151 - 1883425*SW2) + 
          2*MW2^6*MZ2^7*(1530654 - 1467685*SW2) + 32*MW2^10*MZ2^3*
           (2466881 - 1115230*SW2) + MW2^3*MZ2^10*(844953 - 682963*SW2) + 
          MW2*MZ2^12*(4149 - 6206*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          MW2^2*MZ2^11*(-99439 + 105818*SW2) + 64*MW2^11*MZ2^2*
           (-501263 + 156136*SW2) + MW2^4*MZ2^9*(-3393171 + 2354329*SW2) + 
          8*MW2^9*MZ2^4*(-13566601 + 7632188*SW2) + 2*MW2^7*MZ2^6*
           (-19143899 + 13441068*SW2)) + MT2^2*MW2^3*(-258048*MW2^14 + 
          120*CW2*MZ2^14 + 8*MW2^9*MZ2^5*(14974156 - 11930223*SW2) + 
          2*MW2^6*MZ2^8*(14328244 - 10537623*SW2) + MW2^3*MZ2^11*
           (1336308 - 988477*SW2) - 1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 
          2*MW2*MZ2^13*(-6431 + 9254*SW2) + 8*MW2^2*MZ2^12*
           (-28261 + 27171*SW2) + 64*MW2^12*MZ2^2*(-1398541 + 446136*SW2) + 
          2*MW2^8*MZ2^6*(5690387 + 1573988*SW2) + MW2^4*MZ2^10*
           (-2871363 + 1732471*SW2) - 32*MW2^11*MZ2^3*(-6199811 + 
            3011162*SW2) + MW2^5*MZ2^9*(-3123249 + 3031001*SW2) + 
          2*MW2^7*MZ2^7*(-26989826 + 17852429*SW2) + 8*MW2^10*MZ2^4*
           (-28355523 + 17974100*SW2)) + MT2^5*MW2*(258048*MW2^13 - 
          160*CW2*MZ2^13 + 2*MW2^7*MZ2^6*(62568397 - 44233496*SW2) + 
          MW2^4*MZ2^9*(10974027 - 7716299*SW2) + 1536*MW2^12*MZ2*
           (-11293 + 1608*SW2) + MW2*MZ2^12*(-16651 + 24999*SW2) - 
          7*MW2^2*MZ2^11*(-52014 + 54479*SW2) - 64*MW2^11*MZ2^2*
           (-1514821 + 466440*SW2) + 2*MW2^3*MZ2^10*(-1443117 + 
            1171123*SW2) + 4*MW2^5*MZ2^8*(-4494059 + 2847597*SW2) + 
          32*MW2^10*MZ2^3*(-7529765 + 3380762*SW2) + 2*MW2^6*MZ2^7*
           (-6547579 + 5974003*SW2) + 8*MW2^8*MZ2^5*(-34639363 + 
            22298487*SW2) - 8*MW2^9*MZ2^4*(-41963295 + 23540828*SW2)) + 
        MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 2*MW2^8*MZ2^6*
           (48193127 - 39996872*SW2) + 2*MW2^7*MZ2^7*(18035747 - 
            10039839*SW2) + 5*MW2^5*MZ2^9*(2469108 - 1939859*SW2) + 
          2560*MW2^13*MZ2*(-11255 + 1536*SW2) + 3*MW2*MZ2^13*
           (-4354 + 6471*SW2) - 19*MW2^2*MZ2^12*(-10787 + 9935*SW2) - 
          1856*MW2^12*MZ2^2*(-84031 + 26152*SW2) + 584*MW2^9*MZ2^5*
           (-576503 + 401017*SW2) + MW2^4*MZ2^10*(109521 + 559096*SW2) + 
          MW2^3*MZ2^11*(-936982 + 577881*SW2) + 32*MW2^11*MZ2^3*
           (-11536059 + 5353606*SW2) + 2*MW2^6*MZ2^8*(-20451471 + 
            14306258*SW2) - 8*MW2^10*MZ2^4*(-59373521 + 35087796*SW2)) + 
        MT2^4*MW2*(-430080*MW2^14 + 40*CW2*MZ2^14 + 2*MW2^7*MZ2^7*
           (2310362 - 4241037*SW2) + 3*MW2^4*MZ2^10*(1118391 - 990626*SW2) + 
          MW2*MZ2^13*(4629 - 6761*SW2) - 2560*MW2^13*MZ2*
           (-11279 + 1572*SW2) + 2*MW2^2*MZ2^12*(-24183 + 15938*SW2) - 
          138*MW2^6*MZ2^8*(-244022 + 161081*SW2) + MW2^3*MZ2^11*
           (-124454 + 269765*SW2) + 64*MW2^12*MZ2^2*(-2501515 + 769832*SW2) + 
          30*MW2^8*MZ2^6*(-5891773 + 4318252*SW2) - 32*MW2^11*MZ2^3*
           (-12282821 + 5559638*SW2) + MW2^5*MZ2^9*(-16741216 + 
            12206531*SW2) - 8*MW2^9*MZ2^5*(-53437510 + 35176649*SW2) + 
          8*MW2^10*MZ2^4*(-67110741 + 38212892*SW2))) - 
      MH2*MW2^2*(108*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
          53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + MT2^7*(110592*MW2^12 + 
          360*CW2*MZ2^12 + MW2*MZ2^11*(40241 - 52814*SW2) + 
          8*MW2^5*MZ2^7*(111348 - 20771*SW2) + 4608*MW2^11*MZ2*
           (-1613 + 240*SW2) - 8448*MW2^10*MZ2^2*(-4753 + 1518*SW2) + 
          2*MW2^2*MZ2^10*(-301173 + 255938*SW2) - 7*MW2^3*MZ2^9*
           (-454733 + 322510*SW2) + 64*MW2^9*MZ2^3*(-1490729 + 690684*SW2) + 
          64*MW2^7*MZ2^5*(-1471589 + 960997*SW2) - 64*MW2^8*MZ2^4*
           (-1953849 + 1123649*SW2) + 2*MW2^4*MZ2^8*(-3607929 + 
            2415388*SW2) - 8*MW2^6*MZ2^6*(-4426809 + 3117398*SW2)) - 
        MW2^6*(MW2 + MZ2)*(110592*MW2^12 + 360*CW2*MZ2^12 + 
          MW2^3*MZ2^9*(3183131 - 2514178*SW2) + MW2*MZ2^11*
           (40241 - 51329*SW2) + 8*MW2^5*MZ2^7*(111348 - 39671*SW2) + 
          4608*MW2^11*MZ2*(-1613 + 204*SW2) - 5376*MW2^10*MZ2^2*
           (-7469 + 2334*SW2) + 38*MW2^4*MZ2^8*(-189891 + 144184*SW2) + 
          MW2^2*MZ2^10*(-602346 + 540847*SW2) + 64*MW2^9*MZ2^3*
           (-1490729 + 706344*SW2) + 64*MW2^7*MZ2^5*(-1471589 + 
            1029361*SW2) - 64*MW2^8*MZ2^4*(-1953849 + 1179593*SW2) - 
          8*MW2^6*MZ2^6*(-4426809 + 3389720*SW2)) + 
        MT2^6*(-774144*MW2^13 + 360*CW2*MZ2^13 + 16*MW2^8*MZ2^5*
           (48925523 - 31682502*SW2) + MW2^3*MZ2^10*(7377683 - 6046928*SW2) + 
          24*MW2^6*MZ2^7*(1217789 - 1063522*SW2) + MW2*MZ2^12*
           (37721 - 52454*SW2) - 4608*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          768*MW2^11*MZ2^2*(-375011 + 117102*SW2) + 4*MW2^2*MZ2^11*
           (-220502 + 228777*SW2) - 64*MW2^10*MZ2^3*(-11042411 + 
            5014860*SW2) - 6*MW2^5*MZ2^8*(-8535699 + 5721326*SW2) + 
          64*MW2^9*MZ2^4*(-15138998 + 8572481*SW2) + 2*MW2^4*MZ2^9*
           (-14701543 + 10597899*SW2) + 8*MW2^7*MZ2^6*(-42684073 + 
            30087508*SW2)) + MT2*MW2^4*(774144*MW2^14 - 360*CW2*MZ2^14 + 
          MW2^4*MZ2^10*(15659141 - 11361110*SW2) + MW2^2*MZ2^12*
           (763805 - 752868*SW2) + 4608*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          7*MW2*MZ2^13*(-5543 + 7127*SW2) - 768*MW2^12*MZ2^2*
           (-326585 + 108858*SW2) + 9*MW2^3*MZ2^11*(-587887 + 475463*SW2) + 
          2*MW2^5*MZ2^9*(-3689696 + 1881373*SW2) + 64*MW2^11*MZ2^3*
           (-7797071 + 4097868*SW2) - 64*MW2^10*MZ2^4*(-7078045 + 
            5176589*SW2) + 16*MW2^9*MZ2^5*(-4000323 + 7182320*SW2) + 
          8*MW2^8*MZ2^6*(-31621549 + 17961214*SW2) - 8*MW2^7*MZ2^7*
           (-30177088 + 21563649*SW2) + 2*MW2^6*MZ2^8*(-41111349 + 
            31921876*SW2)) + MT2^2*MW2^3*(-2322432*MW2^14 + 1080*CW2*MZ2^14 + 
          2*MW2^6*MZ2^8*(125935011 - 94826090*SW2) + 2*MW2^3*MZ2^11*
           (5793879 - 4441870*SW2) - 13824*MW2^13*MZ2*(-11221 + 1500*SW2) - 
          6*MW2*MZ2^13*(-19483 + 26062*SW2) + 6912*MW2^12*MZ2^2*
           (-116233 + 37178*SW2) + 296*MW2^8*MZ2^6*(339665 + 89096*SW2) + 
          MW2^2*MZ2^12*(-1989883 + 1898950*SW2) - 192*MW2^11*MZ2^3*
           (-9245443 + 4513068*SW2) + 2*MW2^5*MZ2^9*(-14021904 + 
            13307767*SW2) + MW2^4*MZ2^10*(-24646339 + 15984260*SW2) + 
          64*MW2^10*MZ2^4*(-31599578 + 20183871*SW2) + 8*MW2^7*MZ2^7*
           (-59419185 + 40285612*SW2) - 16*MW2^9*MZ2^5*(-66485667 + 
            53501018*SW2)) + MT2^5*MW2*(2322432*MW2^13 - 1440*CW2*MZ2^13 + 
          2*MW2^4*MZ2^9*(47524071 - 34756483*SW2) + 13824*MW2^12*MZ2*
           (-11293 + 1608*SW2) - 6912*MW2^11*MZ2^2*(-125923 + 38870*SW2) + 
          MW2*MZ2^12*(-151379 + 211391*SW2) - 7*MW2^2*MZ2^11*
           (-460350 + 472423*SW2) + 192*MW2^10*MZ2^3*(-11235559 + 
            5067468*SW2) + 14*MW2^5*MZ2^8*(-11007873 + 7421312*SW2) + 
          8*MW2^6*MZ2^7*(-15322596 + 13087319*SW2) + MW2^3*MZ2^10*
           (-25177751 + 20775436*SW2) - 64*MW2^9*MZ2^4*(-46830287 + 
            26441715*SW2) - 8*MW2^7*MZ2^6*(-139483597 + 99038870*SW2) + 
          16*MW2^8*MZ2^5*(-154288539 + 100083992*SW2)) + 
        MT2^3*MW2^2*(3870720*MW2^14 - 1080*CW2*MZ2^14 + 
          8*MW2^8*MZ2^6*(107512311 - 89372818*SW2) + MW2^5*MZ2^9*
           (107838295 - 86781146*SW2) + 23040*MW2^13*MZ2*
           (-11255 + 1536*SW2) + 3*MW2*MZ2^13*(-39566 + 54839*SW2) - 
          3*MW2^2*MZ2^12*(-599256 + 552841*SW2) - 768*MW2^12*MZ2^2*
           (-1822993 + 568806*SW2) + 2*MW2^4*MZ2^10*(298284 + 2211841*SW2) + 
          MW2^3*MZ2^11*(-8066519 + 5303246*SW2) - 8*MW2^7*MZ2^7*
           (-38966646 + 22987771*SW2) + 64*MW2^11*MZ2^3*(-51627523 + 
            24072852*SW2) - 64*MW2^10*MZ2^4*(-66223563 + 39407743*SW2) + 
          32*MW2^9*MZ2^5*(-93635207 + 65679346*SW2) + 2*MW2^6*MZ2^8*
           (-178156035 + 129329048*SW2)) + MT2^4*MW2*(-3870720*MW2^14 + 
          360*CW2*MZ2^14 + 2*MW2^6*MZ2^8*(145225779 - 101021018*SW2) + 
          MW2^4*MZ2^10*(29373829 - 26202443*SW2) + MW2*MZ2^13*
           (42041 - 57449*SW2) - 23040*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          MW2^2*MZ2^12*(-417791 + 290430*SW2) + 4*MW2^3*MZ2^11*
           (-293261 + 561794*SW2) + 768*MW2^12*MZ2^2*(-1871455 + 
            577374*SW2) - 8*MW2^7*MZ2^7*(-6371489 + 9005518*SW2) - 
          64*MW2^11*MZ2^3*(-54979927 + 24999996*SW2) + 64*MW2^10*MZ2^4*
           (-74884048 + 42920851*SW2) - 32*MW2^9*MZ2^5*(-118981741 + 
            78938799*SW2) + MW2^5*MZ2^9*(-145276009 + 109787006*SW2) + 
          8*MW2^8*MZ2^6*(-197030603 + 144981622*SW2))))*B0i[bb0, 0, 0, MW2])/
    (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*(2*MW2 - MZ2)^3*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + ((144*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       SW + CHWB*(294912*MW2^13 + 120*CW2*MZ2^13 + 
        MW2^4*MZ2^8*(MZ2*(366319 - 871806*SW2) + MH2*(34692 - 6456*SW2)) + 
        9216*MW2^12*MZ2*(-167 + 80*SW2) - 36864*MW2^11*MZ2^2*(-92 + 89*SW2) - 
        64*MW2^9*MZ2^3*(669*MH2 + 9914*MZ2 - 150*MH2*SW2 + 62340*MZ2*SW2) - 
        12*MW2^6*MZ2^6*(-6009*MH2 - 567820*MZ2 + 4016*MH2*SW2 + 
          408666*MZ2*SW2) + 2*MW2*MZ2^11*(MZ2*(3931 - 2331*SW2) + 
          60*MH2*(-3 + 4*SW2)) + 128*MW2^10*MZ2^2*
         (75*MH2 + 4*MZ2*(-6635 + 11223*SW2)) + MW2^2*MZ2^10*
         (-6*MH2*(-629 + 400*SW2) + MZ2*(-67523 + 12159*SW2)) - 
        16*MW2^8*MZ2^4*(3*MH2*(-1687 + 772*SW2) + 
          MZ2*(-411221 + 92352*SW2)) + MW2^3*MZ2^9*(6*MH2*(-2575 + 713*SW2) + 
          MZ2*(146882 + 128001*SW2)) + 12*MW2^5*MZ2^7*
         (MH2*(-4457 + 1723*SW2) + MZ2*(-227177 + 220913*SW2)) + 
        16*MW2^7*MZ2^5*(MH2*(-5565 + 3693*SW2) + 
          MZ2*(-577289 + 328452*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (54*MW*MZ*(2*MW2 - MZ2)^3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW*SW2) - ((-192*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW + 
      CHWB*MW*(MH2^2*(43520*MW2^9 + MW2*MZ2^8*(22285 - 21912*SW2) + 
          24*MW2^3*MZ2^6*(18439 - 14772*SW2) + 1280*MW2^8*MZ2*
           (-217 + 34*SW2) + 5*MZ2^9*(-345 + 313*SW2) - 64*MW2^7*MZ2^2*
           (-12309 + 3580*SW2) + 64*MW2^6*MZ2^3*(-20315 + 8413*SW2) - 
          64*MW2^5*MZ2^4*(-21447 + 11522*SW2) + 8*MW2^2*MZ2^7*
           (-16271 + 14994*SW2) + 32*MW2^4*MZ2^5*(-29966 + 19985*SW2)) - 
        4*MH2*(191488*MW2^10 + 16*MW2^6*MZ2^4*(507833 - 255836*SW2) + 
          21*MW2^2*MZ2^8*(19083 - 16148*SW2) + 10*MZ2^10*(425 - 489*SW2) + 
          512*MW2^9*MZ2*(-2483 + 374*SW2) - 1536*MW2^8*MZ2^2*
           (-2486 + 703*SW2) + 5*MW2*MZ2^9*(-12409 + 11927*SW2) + 
          36*MW2^3*MZ2^7*(-42473 + 32300*SW2) + 64*MW2^7*MZ2^3*
           (-106971 + 42752*SW2) - 32*MW2^4*MZ2^6*(-120110 + 81797*SW2) + 
          16*MW2^5*MZ2^5*(-417207 + 249041*SW2)) + 
        12*(45056*MW2^11 + 120*MZ2^11*(15 - 19*SW2) - 2560*MW2^8*MZ2^3*
           (-255 + 2*SW2) + 2048*MW2^10*MZ2*(-89 + 22*SW2) - 
          1024*MW2^9*MZ2^2*(-129 + 134*SW2) + 128*MW2^7*MZ2^4*
           (-16079 + 5060*SW2) + MW2*MZ2^10*(-27235 + 26211*SW2) - 
          32*MW2^6*MZ2^5*(-94121 + 43940*SW2) - 3*MW2^2*MZ2^9*
           (-59247 + 48766*SW2) + 8*MW2^5*MZ2^6*(-342055 + 197796*SW2) + 
          2*MW2^3*MZ2^8*(-337295 + 249782*SW2) - 4*MW2^4*MZ2^7*
           (-414321 + 275966*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MZ*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW*
     SW2) + (CHWB*CW2*(18*MT2^4*(-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(64*MW2^5 + MW2*MZ2^4*(47 - 6*SW2) + 
        16*MW2^4*MZ2*(-13 + 4*SW2) - 24*MW2^3*MZ2^2*(-11 + 6*SW2) - 
        MZ2^5*(5 + 12*SW2) + 2*MW2^2*MZ2^3*(-81 + 52*SW2)) - 
      MW2*(MW2 + MZ2)*(73728*MW2^12 + 1360*MZ2^12 + 
        MW2*MZ2^11*(-10879 + 31*SW2) + 1024*MW2^11*MZ2*(-311 + 180*SW2) - 
        1024*MW2^10*MZ2^2*(-621 + 662*SW2) - 32*MW2^6*MZ2^6*
         (-6116 + 1095*SW2) + 7*MW2^2*MZ2^10*(4646 + 2601*SW2) + 
        256*MW2^9*MZ2^3*(-3391 + 4062*SW2) - 128*MW2^8*MZ2^4*
         (-7229 + 7126*SW2) + 48*MW2^7*MZ2^5*(-13855 + 10516*SW2) - 
        8*MW2^5*MZ2^7*(-9532 + 37157*SW2) + 4*MW2^4*MZ2^8*
         (-12422 + 73891*SW2) - MW2^3*MZ2^9*(28627 + 120342*SW2)) + 
      MT2^3*(208896*MW2^11 + MW2^2*MZ2^9*(195317 - 354108*SW2) + 
        16*MW2^5*MZ2^6*(207234 - 171085*SW2) + 4*MW2^4*MZ2^7*
         (55101 - 128518*SW2) + 5*MZ2^11*(157 - 116*SW2) + 
        4096*MW2^10*MZ2*(-461 + 51*SW2) + 8*MW2*MZ2^10*(-3028 + 6257*SW2) - 
        256*MW2^9*MZ2^2*(-26747 + 7092*SW2) + 128*MW2^8*MZ2^3*
         (-104209 + 44582*SW2) + 32*MW2^6*MZ2^5*(-319989 + 233987*SW2) - 
        32*MW2^7*MZ2^4*(-477917 + 279924*SW2) + 2*MW2^3*MZ2^8*
         (-295421 + 463158*SW2)) + MT2*MW2*(430080*MW2^12 + 
        4*MW2^5*MZ2^7*(1129399 - 1069522*SW2) + MW2^2*MZ2^10*
         (221917 - 272462*SW2) + 32*MW2^8*MZ2^4*(131909 - 179196*SW2) + 
        32*MW2^7*MZ2^5*(137108 - 12949*SW2) + 5*MZ2^12*(701 - 116*SW2) + 
        12288*MW2^11*MZ2*(-223 + 53*SW2) + 11*MW2*MZ2^11*(-4027 + 4618*SW2) - 
        256*MW2^10*MZ2^2*(-28263 + 13012*SW2) + 128*MW2^9*MZ2^3*
         (-73387 + 52406*SW2) + 5*MW2^3*MZ2^9*(-71339 + 62064*SW2) + 
        16*MW2^6*MZ2^6*(-478093 + 321021*SW2) + 2*MW2^4*MZ2^8*
         (-416365 + 587294*SW2)) + MT2^2*(-602112*MW2^12 - 1360*MZ2^12 + 
        2*MW2^4*MZ2^8*(413753 - 1070030*SW2) + 2*MW2^2*MZ2^10*
         (3508 - 65833*SW2) - 12288*MW2^11*MZ2*(-397 + 58*SW2) + 
        MW2*MZ2^11*(9759 + 2434*SW2) + 1024*MW2^10*MZ2^2*
         (-16438 + 4883*SW2) - 256*MW2^9*MZ2^3*(-126167 + 56024*SW2) + 
        9*MW2^3*MZ2^9*(-31525 + 96968*SW2) + 128*MW2^8*MZ2^4*
         (-292749 + 169966*SW2) + 4*MW2^5*MZ2^7*(211411 + 211740*SW2) - 
        32*MW2^7*MZ2^5*(-822387 + 570544*SW2) + 8*MW2^6*MZ2^6*
         (-1248977 + 888214*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (54*MW*MZ*(-2*MW2 + MZ2)^3*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (CHWB*CW*(18*MT2^4*(-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(32*MW2^5 + 4*MW2^3*MZ2^2*(27 - 16*SW2) + 
        32*MW2^4*MZ2*(-3 + SW2) - 3*MZ2^5*SW2 + 2*MW2*MZ2^4*(5 + 2*SW2) + 
        2*MW2^2*MZ2^3*(-27 + 16*SW2)) - 9*MT2^3*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (64*MW2^6 + 24*MW2^4*MZ2^2*(25 - 12*SW2) + 64*MW2^5*MZ2*(-5 + SW2) + 
        9*MZ2^6*SW2 - 40*MW2*MZ2^5*(1 + SW2) - 4*MW2^2*MZ2^4*(-59 + 28*SW2) + 
        4*MW2^3*MZ2^3*(-135 + 92*SW2)) + 2*MW2^2*(-61440*MW2^12 + 20*MZ2^12 + 
        2*MW2^5*MZ2^7*(136769 - 158016*SW2) + MW2^2*MZ2^10*
         (12373 - 14771*SW2) + 640*MW2^10*MZ2^2*(1289 + 34*SW2) - 
        256*MW2^11*MZ2*(149 + 420*SW2) + MW2*MZ2^11*(-1163 + 548*SW2) + 
        224*MW2^9*MZ2^3*(-7411 + 3208*SW2) + 2*MW2^4*MZ2^8*
         (12083 + 6689*SW2) + 6*MW2^3*MZ2^9*(-7885 + 8918*SW2) + 
        16*MW2^7*MZ2^5*(9623 + 30752*SW2) - 32*MW2^8*MZ2^4*
         (-36081 + 37385*SW2) + 8*MW2^6*MZ2^6*(-79437 + 41816*SW2)) + 
      MT2^2*(-141312*MW2^12 + 4*MW2^4*MZ2^8*(78890 - 19609*SW2) + 
        2*MW2^2*MZ2^10*(18583 - 10289*SW2) + 5*MZ2^12*(8 + 27*SW2) - 
        512*MW2^11*MZ2*(-49 + 456*SW2) + 256*MW2^10*MZ2^2*(5635 + 566*SW2) - 
        MW2*MZ2^11*(3226 + 1073*SW2) - 544*MW2^8*MZ2^4*(-4797 + 4322*SW2) + 
        6*MW2^3*MZ2^9*(-28394 + 18001*SW2) + 64*MW2^9*MZ2^3*
         (-50077 + 19612*SW2) + 8*MW2^6*MZ2^6*(-51279 + 23872*SW2) - 
        8*MW2^5*MZ2^7*(6248 + 37473*SW2) + 16*MW2^7*MZ2^5*
         (-28121 + 80296*SW2)) + MT2*(2*MW2 - MZ2)*(132096*MW2^12 - 
        40*MZ2^12 + 4*MW2^6*MZ2^6*(298605 - 158264*SW2) + 
        3*MW2^3*MZ2^9*(31840 - 35729*SW2) + 2*MW2*MZ2^11*(1163 - 548*SW2) - 
        512*MW2^10*MZ2^2*(3047 + 184*SW2) + 512*MW2^11*MZ2*(59 + 438*SW2) - 
        2*MW2^4*MZ2^8*(28576 + 9877*SW2) - 64*MW2^9*MZ2^3*
         (-50743 + 20854*SW2) + MW2^2*MZ2^10*(-24746 + 29407*SW2) - 
        32*MW2^7*MZ2^5*(7067 + 30374*SW2) + 8*MW2^5*MZ2^7*
         (-63889 + 75615*SW2) + 16*MW2^8*MZ2^4*(-145179 + 143996*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(18*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW*SW2) + (CHWB*CW*MW2^2*(-5376*MW2^7 + 6784*MW2^6*MZ2 + 
      14144*MW2^5*MZ2^2 - 26400*MW2^4*MZ2^3 + 4044*MW2^3*MZ2^4 + 
      11286*MW2^2*MZ2^5 - 4309*MW2*MZ2^6 - 245*MZ2^7)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHWB*CW*(2*MT2^3*MZ2^2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) - 
      2*MW2^2*(96*MW2^5 + 64*MW2^4*MZ2 - 220*MW2^3*MZ2^2 - 18*MW2^2*MZ2^3 + 
        97*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*(-32*MW2^4*MZ2 + 48*MW2^3*MZ2^2 + 
        44*MW2^2*MZ2^3 - 60*MW2*MZ2^4 + 6*MZ2^5) + 
      MT2*(192*MW2^6 - 32*MW2^5*MZ2 - 352*MW2^4*MZ2^2 + 108*MW2^3*MZ2^3 + 
        172*MW2^2*MZ2^4 - 52*MW2*MZ2^5 - 5*MZ2^6))*SW*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*CHWB*CW*MW2*(3072*MW2^8 - 6464*MW2^7*MZ2 + 896*MW2^6*MZ2^2 + 
      5856*MW2^5*MZ2^3 - 3280*MW2^4*MZ2^4 + 471*MW2^3*MZ2^5 - 
      768*MW2^2*MZ2^6 + 176*MW2*MZ2^7 + 119*MZ2^8)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHWB*CW*(2*MT2^3*MZ2^2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
      MT2^2*MZ2*(-96*MW2^4 + 144*MW2^3*MZ2 + 116*MW2^2*MZ2^2 - 
        144*MW2*MZ2^3 + MZ2^4) + 2*MT2*MW2*(192*MW2^5 - 128*MW2^4*MZ2 - 
        152*MW2^3*MZ2^2 + 55*MW2*MZ2^4 + 42*MZ2^5) - 
      4*MW2*(96*MW2^6 + 8*MW2^5*MZ2 - 144*MW2^4*MZ2^2 - 23*MW2^3*MZ2^3 + 
        60*MW2^2*MZ2^4 + 24*MW2*MZ2^5 - 3*MZ2^6))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[4] + 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      239*CHe[1, 1] - 144*CHl1[1, 1] - 112*CHl3[1, 1] + 32*CHl3[2, 2] - 
      81*CHq1[1, 1] - 81*CHq1[2, 2] - 18*CHq1[3, 3] + 45*CHq3[1, 1] + 
      45*CHq3[2, 2] - 18*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
    4*MW2^2*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      231*CHe[1, 1] - 163*CHl1[1, 1] - 159*CHl3[1, 1] + 4*CHl3[2, 2] - 
      81*CHq1[1, 1] - 81*CHq1[2, 2] + 9*CHq1[3, 3] + 99*CHq3[1, 1] + 
      99*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
    MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
      49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
    16*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 56*CHe[1, 1] - 
      45*CHl1[1, 1] - 58*CHl3[1, 1] - 13*CHl3[2, 2] - 18*CHq1[1, 1] - 
      18*CHq1[2, 2] + 9*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] + 
      9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
    32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
      11*CHl1[1, 1] - 16*CHl3[1, 1] - 5*CHl3[2, 2] - 3*CHq1[1, 1] - 
      3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
      3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (MT2^3*(4*MW2^2*MZ2^3*(2*CHe[1, 1] + 20*CHl3[1, 1] + 20*CHl3[2, 2] - 
          57*CHq1[3, 3] - 63*CHq3[3, 3]) - 16*MW2^3*MZ2^2*
         (3*CHe[1, 1] + 2*CHl1[1, 1] + 4*CHl3[1, 1] + 2*CHl3[2, 2] - 
          15*CHq1[3, 3] - 6*CHq3[3, 3]) + 64*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 16*MW2^4*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] - 
          3*CHl3[1, 1] - 5*CHl3[2, 2] - 6*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        MZ2^5*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + 2*MW2*MZ2^4*
         (6*CHe[1, 1] + 4*CHl1[1, 1] - 13*CHl3[1, 1] - 17*CHl3[2, 2] + 
          48*CHq1[3, 3] + 70*CHq3[3, 3])) - 
      4*MW2^3*(2*MW2^2*MZ2^3*(18*CHe[1, 1] + 10*CHl1[1, 1] + 75*CHl3[1, 1] + 
          65*CHl3[2, 2] - 63*CHq1[3, 3] - 27*CHq3[3, 3]) - 
        16*MW2^4*MZ2*(CHe[1, 1] + CHl1[1, 1] + 6*CHl3[1, 1] + 5*CHl3[2, 2] - 
          3*CHq1[3, 3] - 5*CHq3[3, 3]) + 16*MW2^5*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) - 2*MZ2^5*(4*CHe[1, 1] + 2*CHl1[1, 1] + 
          12*CHl3[1, 1] + 10*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) - 
        2*MW2^3*MZ2^2*(8*CHe[1, 1] + 12*CHl1[1, 1] + 19*CHl3[1, 1] + 
          7*CHl3[2, 2] + 84*CHq3[3, 3]) + MW2*MZ2^4*(4*CHe[1, 1] + 
          6*CHl1[1, 1] - 35*CHl3[1, 1] - 41*CHl3[2, 2] + 117*CHq1[3, 3] + 
          155*CHq3[3, 3])) - MT2^2*MZ2*
       (16*MW2^3*MZ2^2*(5*CHe[1, 1] + 3*CHl1[1, 1] + 10*CHl3[1, 1] + 
          7*CHl3[2, 2] - 27*CHq1[3, 3] - 15*CHq3[3, 3]) - 
        128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        16*MW2^4*MZ2*(4*CHe[1, 1] + 4*CHl1[1, 1] - 3*CHl3[1, 1] - 
          7*CHl3[2, 2] - 12*CHq1[3, 3] + 16*CHq3[3, 3]) + 
        MZ2^5*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) - 2*MW2*MZ2^4*(10*CHe[1, 1] + 
          6*CHl1[1, 1] - 11*CHl3[1, 1] - 17*CHl3[2, 2] + 63*CHq1[3, 3] + 
          95*CHq3[3, 3]) + 2*MW2^2*MZ2^3*(4*CHl1[1, 1] - 63*CHl3[1, 1] - 
          67*CHl3[2, 2] + 180*CHq1[3, 3] + 216*CHq3[3, 3])) + 
      MT2*MW2*(-4*MW2^2*MZ2^4*(17*CHe[1, 1] + 6*CHl1[1, 1] + 86*CHl3[1, 1] + 
          80*CHl3[2, 2] - 156*CHq1[3, 3] - 147*CHq3[3, 3]) + 
        8*MW2^4*MZ2^2*(2*CHe[1, 1] - 4*CHl1[1, 1] + 53*CHl3[1, 1] + 
          57*CHl3[2, 2] - 42*CHq1[3, 3] - 116*CHq3[3, 3]) - 
        16*MW2^5*MZ2*(6*CHe[1, 1] + 6*CHl1[1, 1] + 29*CHl3[1, 1] + 
          23*CHl3[2, 2] - 18*CHq1[3, 3] - 2*CHq3[3, 3]) + 
        384*MW2^6*CHq3[3, 3] + 4*MZ2^6*(4*CHe[1, 1] + 2*CHl1[1, 1] + 
          2*CHl3[1, 1] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        4*MW2^3*MZ2^3*(42*CHe[1, 1] + 32*CHl1[1, 1] + 64*CHl3[1, 1] + 
          32*CHl3[2, 2] - 69*CHq1[3, 3] + 93*CHq3[3, 3]) - 
        MW2*MZ2^5*(36*CHe[1, 1] + 26*CHl1[1, 1] - 57*CHl3[1, 1] - 
          83*CHl3[2, 2] + 339*CHq1[3, 3] + 485*CHq3[3, 3]))))/
    (4*MZ2*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 
        81*CHd[3, 3] - 239*CHe[1, 1] - 144*CHl1[1, 1] - 112*CHl3[1, 1] + 
        32*CHl3[2, 2] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 18*CHq1[3, 3] + 
        45*CHq3[1, 1] + 45*CHq3[2, 2] - 18*CHq3[3, 3] - 162*CHu[1, 1] - 
        162*CHu[2, 2]) + 4*MW2^2*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 
        81*CHd[3, 3] - 231*CHe[1, 1] - 163*CHl1[1, 1] - 159*CHl3[1, 1] + 
        4*CHl3[2, 2] - 81*CHq1[1, 1] - 81*CHq1[2, 2] + 9*CHq1[3, 3] + 
        99*CHq3[1, 1] + 99*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 
        162*CHu[2, 2]) + MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
        98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 
        30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
        60*CHu[2, 2]) - 16*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 
        18*CHd[3, 3] - 56*CHe[1, 1] - 45*CHl1[1, 1] - 58*CHl3[1, 1] - 
        13*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 9*CHq1[3, 3] + 
        36*CHq3[1, 1] + 36*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 
        36*CHu[2, 2]) + 32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        11*CHe[1, 1] - 11*CHl1[1, 1] - 16*CHl3[1, 1] - 5*CHl3[2, 2] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (CW2*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-256*MW2^7*MZ2*(8*CHe[1, 1] - 3*CHl1[1, 1] + 101*CHl3[1, 1] + 
        60*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 18*CHq3[1, 1] + 
        18*CHq3[2, 2]) + 2048*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
        2*(CHq3[1, 1] + CHq3[2, 2])) + MW2^2*MZ2^6*(852*CHd[1, 1] + 
        852*CHd[2, 2] + 852*CHd[3, 3] - 4328*CHe[1, 1] + 4670*CHl1[1, 1] - 
        13819*CHl3[1, 1] + 1831*CHl3[2, 2] + 4416*CHq1[1, 1] + 
        4416*CHq1[2, 2] + 60*CHq1[3, 3] + 7728*CHq3[1, 1] + 7728*CHq3[2, 2] + 
        60*CHq3[3, 3] - 1704*CHu[1, 1] - 1704*CHu[2, 2]) - 
      MW2*MZ2^7*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] - 
        1792*CHe[1, 1] + 2024*CHl1[1, 1] - 4487*CHl3[1, 1] + 621*CHl3[2, 2] + 
        1656*CHq1[1, 1] + 1656*CHq1[2, 2] - 102*CHq1[3, 3] + 
        1860*CHq3[1, 1] + 1860*CHq3[2, 2] - 102*CHq3[3, 3] - 768*CHu[1, 1] - 
        768*CHu[2, 2]) - 4*MW2^3*MZ2^5*(144*CHd[1, 1] + 144*CHd[2, 2] + 
        144*CHd[3, 3] - 1376*CHe[1, 1] + 1019*CHl1[1, 1] - 4449*CHl3[1, 1] + 
        1152*CHl3[2, 2] + 1266*CHq1[1, 1] + 1266*CHq1[2, 2] + 
        126*CHq1[3, 3] + 2646*CHq3[1, 1] + 2646*CHq3[2, 2] + 126*CHq3[3, 3] - 
        288*CHu[1, 1] - 288*CHu[2, 2]) - 8*MW2^4*MZ2^4*
       (66*CHd[1, 1] + 66*CHd[2, 2] + 66*CHd[3, 3] + 220*CHe[1, 1] + 
        212*CHl1[1, 1] - 1155*CHl3[1, 1] - 2311*CHl3[2, 2] - 42*CHq1[1, 1] - 
        42*CHq1[2, 2] - 42*CHq1[3, 3] + 286*CHq3[1, 1] + 286*CHq3[2, 2] - 
        42*CHq3[3, 3] - 132*CHu[1, 1] - 132*CHu[2, 2]) + 
      2*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 156*CHe[1, 1] + 
        167*CHl1[1, 1] - 323*CHl3[1, 1] + 120*CHq1[1, 1] + 120*CHq1[2, 2] - 
        15*CHq1[3, 3] + 50*CHq3[1, 1] + 50*CHq3[2, 2] - 15*CHq3[3, 3] - 
        60*CHu[1, 1] - 60*CHu[2, 2]) + 32*MW2^5*MZ2^3*
       (30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 164*CHe[1, 1] + 
        170*CHl1[1, 1] - 1745*CHl3[1, 1] - 1211*CHl3[2, 2] + 162*CHq1[1, 1] + 
        162*CHq1[2, 2] + 12*CHq1[3, 3] + 534*CHq3[1, 1] + 534*CHq3[2, 2] + 
        12*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
      128*MW2^6*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        50*CHe[1, 1] + 25*CHl1[1, 1] - 488*CHl3[1, 1] - 289*CHl3[2, 2] + 
        39*CHq1[1, 1] + 39*CHq1[2, 2] + 3*CHq1[3, 3] + 75*CHq3[1, 1] + 
        75*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
        11327*CHe[1, 1] - 9649*CHl1[1, 1] - 12279*CHl3[1, 1] - 
        2630*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
        2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
        2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
      2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
        9867*CHe[1, 1] - 6971*CHl1[1, 1] - 8179*CHl3[1, 1] - 
        1208*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
        285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 285*CHq3[3, 3] - 
        7050*CHu[1, 1] - 7050*CHu[2, 2]) - 8*MW2^3*MZ2^5*
       (2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 6494*CHe[1, 1] - 
        5113*CHl1[1, 1] - 6677*CHl3[1, 1] - 1564*CHl3[2, 2] - 
        2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 825*CHq1[3, 3] + 
        3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 825*CHq3[3, 3] - 4548*CHu[1, 1] - 
        4548*CHu[2, 2]) - 32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 
        975*CHd[3, 3] - 3257*CHe[1, 1] - 2965*CHl1[1, 1] - 3113*CHl3[1, 1] - 
        148*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
        2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 1950*CHu[1, 1] - 
        1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 
        330*CHd[3, 3] - 1176*CHe[1, 1] - 1134*CHl1[1, 1] - 769*CHl3[1, 1] + 
        365*CHl3[2, 2] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 
        954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 
        660*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
        33*CHd[3, 3] - 121*CHe[1, 1] - 121*CHl1[1, 1] - 24*CHl3[1, 1] + 
        97*CHl3[2, 2] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
        99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
        66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
        98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 
        30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
        60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        11*CHe[1, 1] - 11*CHl1[1, 1] + 4*CHl3[1, 1] + 15*CHl3[2, 2] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
      2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
        2292*CHe[1, 1] + 1391*CHl1[1, 1] + 1391*CHl3[1, 1] + 780*CHq1[1, 1] + 
        780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 
        165*CHq3[3, 3] + 1560*CHu[1, 1] + 1560*CHu[2, 2])))/
    (72*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (128*MW2^7*(37*CHl3[1, 1] - 7*CHl3[2, 2] - 
        36*(CHq3[1, 1] + CHq3[2, 2])) + 2*MW2^3*MZ2^4*
       (1224*CHd[1, 1] + 1224*CHd[2, 2] + 1224*CHd[3, 3] - 1384*CHe[1, 1] + 
        2328*CHl1[1, 1] - 9725*CHl3[1, 1] + 8295*CHl3[2, 2] - 
        1224*CHq1[1, 1] - 1224*CHq1[2, 2] + 468*CHq1[3, 3] + 
        8460*CHq3[1, 1] + 8460*CHq3[2, 2] + 468*CHq3[3, 3] - 2448*CHu[1, 1] - 
        2448*CHu[2, 2]) + MW2*MZ2^6*(828*CHd[1, 1] + 828*CHd[2, 2] + 
        828*CHd[3, 3] - 3560*CHe[1, 1] + 659*CHl1[1, 1] - 7018*CHl3[1, 1] - 
        55*CHl3[2, 2] - 828*CHq1[1, 1] - 828*CHq1[2, 2] - 234*CHq1[3, 3] - 
        3510*CHq3[1, 1] - 3510*CHq3[2, 2] - 234*CHq3[3, 3] - 1656*CHu[1, 1] - 
        1656*CHu[2, 2]) - 8*MW2^4*MZ2^3*(102*CHd[1, 1] + 102*CHd[2, 2] + 
        102*CHd[3, 3] - 16*CHe[1, 1] + 340*CHl1[1, 1] - 3571*CHl3[1, 1] + 
        465*CHl3[2, 2] - 102*CHq1[1, 1] - 102*CHq1[2, 2] + 138*CHq1[3, 3] + 
        3474*CHq3[1, 1] + 3474*CHq3[2, 2] + 138*CHq3[3, 3] - 204*CHu[1, 1] - 
        204*CHu[2, 2]) - 64*MW2^5*MZ2^2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
        9*CHd[3, 3] - 10*CHe[1, 1] + 17*CHl1[1, 1] + 290*CHl3[1, 1] + 
        137*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 189*CHq3[1, 1] - 
        189*CHq3[2, 2] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
      64*MW2^6*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 8*CHe[1, 1] + 
        14*CHl1[1, 1] - 31*CHl3[1, 1] + 91*CHl3[2, 2] - 6*CHq1[1, 1] - 
        6*CHq1[2, 2] + 6*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] + 
        6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
      2*MZ2^7*(-60*CHd[1, 1] - 60*CHd[2, 2] - 60*CHd[3, 3] + 392*CHe[1, 1] - 
        49*CHl1[1, 1] + 931*CHl3[1, 1] + 490*CHl3[2, 2] + 60*CHq1[1, 1] + 
        60*CHq1[2, 2] + 30*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 
        30*CHq3[3, 3] + 120*CHu[1, 1] + 120*CHu[2, 2]) + 
      2*MW2^2*MZ2^5*(-1074*CHd[1, 1] - 1074*CHd[2, 2] - 1074*CHd[3, 3] + 
        2644*CHe[1, 1] - 1247*CHl1[1, 1] + 5950*CHl3[1, 1] - 
        4991*CHl3[2, 2] + 1074*CHq1[1, 1] + 1074*CHq1[2, 2] + 6*CHq1[3, 3] + 
        90*CHq3[1, 1] + 90*CHq3[2, 2] + 6*CHq3[3, 3] + 2148*CHu[1, 1] + 
        2148*CHu[2, 2])))/(3*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*((-2*MW2 + MZ2)^2*
       (-3072*MW2^9*MZ2*(8*CHe[1, 1] - 3*CHl1[1, 1] + 105*CHl3[1, 1] + 
          64*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 26*CHq3[1, 1] + 
          26*CHq3[2, 2]) + 24576*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
          2*(CHq3[1, 1] + CHq3[2, 2])) + 2*MW2^3*MZ2^7*(39910*CHd[1, 1] + 
          39910*CHd[2, 2] + 39910*CHd[3, 3] - 88230*CHe[1, 1] + 
          1024*CHe[2, 2] + 1024*CHe[3, 3] - 177468*CHl1[1, 1] + 
          11536*CHl1[2, 2] + 1024*CHl1[3, 3] + 53029*CHl3[1, 1] - 
          32311*CHl3[2, 2] - 1024*CHl3[3, 3] - 113602*CHq1[1, 1] - 
          113602*CHq1[2, 2] + 20638*CHq1[3, 3] - 378*CHq3[1, 1] - 
          378*CHq3[2, 2] + 20638*CHq3[3, 3] - 79820*CHu[1, 1] - 
          79820*CHu[2, 2]) - 2*MW2^2*MZ2^8*(23519*CHd[1, 1] + 
          23519*CHd[2, 2] + 23519*CHd[3, 3] - 48865*CHe[1, 1] + 
          2336*CHe[2, 2] + 2336*CHe[3, 3] - 68255*CHl1[1, 1] + 
          5216*CHl1[2, 2] + 2336*CHl1[3, 3] - 10002*CHl3[1, 1] - 
          12479*CHl3[2, 2] - 2336*CHl3[3, 3] - 45479*CHq1[1, 1] - 
          45479*CHq1[2, 2] + 59*CHq1[3, 3] + 7317*CHq3[1, 1] + 
          7317*CHq3[2, 2] + 59*CHq3[3, 3] - 47038*CHu[1, 1] - 
          47038*CHu[2, 2]) - 4*MW2^4*MZ2^6*(19416*CHd[1, 1] + 
          19416*CHd[2, 2] + 19416*CHd[3, 3] - 48940*CHe[1, 1] - 
          3504*CHe[2, 2] - 3504*CHe[3, 3] - 143144*CHl1[1, 1] - 
          1200*CHl1[2, 2] - 3504*CHl1[3, 3] + 136267*CHl3[1, 1] + 
          12795*CHl3[2, 2] + 3504*CHl3[3, 3] - 83424*CHq1[1, 1] - 
          83424*CHq1[2, 2] + 26004*CHq1[3, 3] - 14952*CHq3[1, 1] - 
          14952*CHq3[2, 2] + 26004*CHq3[3, 3] - 38832*CHu[1, 1] - 
          38832*CHu[2, 2]) + 2*MW2*MZ2^9*(7090*CHd[1, 1] + 7090*CHd[2, 2] + 
          7090*CHd[3, 3] - 16826*CHe[1, 1] + 640*CHe[2, 2] + 640*CHe[3, 3] - 
          14953*CHl1[1, 1] + 640*CHl1[2, 2] + 640*CHl1[3, 3] - 
          6543*CHl3[1, 1] + 230*CHl3[2, 2] - 640*CHl3[3, 3] - 
          9790*CHq1[1, 1] - 9790*CHq1[2, 2] - 2255*CHq1[3, 3] + 
          1680*CHq3[1, 1] + 1680*CHq3[2, 2] - 2255*CHq3[3, 3] - 
          14180*CHu[1, 1] - 14180*CHu[2, 2]) + 16*MW2^5*MZ2^5*
         (3178*CHd[1, 1] + 3178*CHd[2, 2] + 3178*CHd[3, 3] - 7748*CHe[1, 1] - 
          1688*CHe[2, 2] - 1688*CHe[3, 3] - 34759*CHl1[1, 1] - 
          5630*CHl1[2, 2] - 1688*CHl1[3, 3] + 54090*CHl3[1, 1] + 
          13679*CHl3[2, 2] + 1688*CHl3[3, 3] - 17128*CHq1[1, 1] - 
          17128*CHq1[2, 2] + 7432*CHq1[3, 3] + 876*CHq3[1, 1] + 
          876*CHq3[2, 2] + 7432*CHq3[3, 3] - 6356*CHu[1, 1] - 
          6356*CHu[2, 2]) - 32*MW2^6*MZ2^4*(970*CHd[1, 1] + 970*CHd[2, 2] + 
          970*CHd[3, 3] - 2612*CHe[1, 1] - 608*CHe[2, 2] - 608*CHe[3, 3] - 
          8998*CHl1[1, 1] - 4406*CHl1[2, 2] - 608*CHl1[3, 3] + 
          7755*CHl3[1, 1] - 1237*CHl3[2, 2] + 608*CHl3[3, 3] - 
          2338*CHq1[1, 1] - 2338*CHq1[2, 2] + 2290*CHq1[3, 3] + 
          9438*CHq3[1, 1] + 9438*CHq3[2, 2] + 2290*CHq3[3, 3] - 
          1940*CHu[1, 1] - 1940*CHu[2, 2]) + 128*MW2^7*MZ2^3*
         (134*CHd[1, 1] + 134*CHd[2, 2] + 134*CHd[3, 3] - 882*CHe[1, 1] - 
          40*CHe[2, 2] - 40*CHe[3, 3] - 378*CHl1[1, 1] - 724*CHl1[2, 2] - 
          40*CHl1[3, 3] - 6031*CHl3[1, 1] - 3977*CHl3[2, 2] + 40*CHl3[3, 3] + 
          550*CHq1[1, 1] + 550*CHq1[2, 2] + 200*CHq1[3, 3] + 
          3186*CHq3[1, 1] + 3186*CHq3[2, 2] + 200*CHq3[3, 3] - 
          268*CHu[1, 1] - 268*CHu[2, 2]) - 55*MZ2^10*(30*CHd[1, 1] + 
          30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 49*CHl1[1, 1] - 
          49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
          15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
        1536*MW2^8*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
          58*CHe[1, 1] + 13*CHl1[1, 1] - 15*CHl1[2, 2] - 574*CHl3[1, 1] - 
          334*CHl3[2, 2] + 45*CHq1[1, 1] + 45*CHq1[2, 2] + 3*CHq1[3, 3] + 
          89*CHq3[1, 1] + 89*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) + MH2*MZ2^3*SW2*
       (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
          11327*CHe[1, 1] - 9649*CHl1[1, 1] - 12279*CHl3[1, 1] - 
          2630*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
          2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
          2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
          9867*CHe[1, 1] - 6971*CHl1[1, 1] - 8179*CHl3[1, 1] - 
          1208*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
          285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
          285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
        8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
          6494*CHe[1, 1] - 5113*CHl1[1, 1] - 6677*CHl3[1, 1] - 
          1564*CHl3[2, 2] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
          825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
          825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
          3257*CHe[1, 1] - 2965*CHl1[1, 1] - 3113*CHl3[1, 1] - 
          148*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
          2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 
          1950*CHu[1, 1] - 1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*
         (330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 1176*CHe[1, 1] - 
          1134*CHl1[1, 1] - 769*CHl3[1, 1] + 365*CHl3[2, 2] - 
          330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 
          954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
        256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
          121*CHe[1, 1] - 121*CHl1[1, 1] - 24*CHl3[1, 1] + 97*CHl3[2, 2] - 
          33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 99*CHq3[1, 1] + 
          99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
        5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] + 4*CHl3[1, 1] + 15*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
          2292*CHe[1, 1] + 1391*CHl1[1, 1] + 1391*CHl3[1, 1] + 
          780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
          1560*CHu[2, 2]))))/(72*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(-18*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (4*MW2^2*MZ2^3*(2*CHe[1, 1] + 20*CHl3[1, 1] + 20*CHl3[2, 2] - 
          57*CHq1[3, 3] - 63*CHq3[3, 3]) - 16*MW2^3*MZ2^2*
         (3*CHe[1, 1] + 2*CHl1[1, 1] + 4*CHl3[1, 1] + 2*CHl3[2, 2] - 
          15*CHq1[3, 3] - 6*CHq3[3, 3]) + 64*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 16*MW2^4*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] - 
          3*CHl3[1, 1] - 5*CHl3[2, 2] - 6*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        MZ2^5*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + 2*MW2*MZ2^4*
         (6*CHe[1, 1] + 4*CHl1[1, 1] - 13*CHl3[1, 1] - 17*CHl3[2, 2] + 
          48*CHq1[3, 3] + 70*CHq3[3, 3])) + 9*MT2^3*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (8*MW2^3*MZ2^3*(28*CHe[1, 1] + 16*CHl1[1, 1] + 68*CHl3[1, 1] + 
          52*CHl3[2, 2] - 195*CHq1[3, 3] - 135*CHq3[3, 3]) + 
        128*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        3*MZ2^6*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) - 16*MW2^4*MZ2^2*
         (16*CHe[1, 1] + 14*CHl1[1, 1] - CHl3[1, 1] - 15*CHl3[2, 2] - 
          60*CHq1[3, 3] + 30*CHq3[3, 3]) + 32*MW2^5*MZ2*
         (2*CHe[1, 1] + 2*CHl1[1, 1] - 13*CHl3[1, 1] - 15*CHl3[2, 2] - 
          6*CHq1[3, 3] + 30*CHq3[3, 3]) - 2*MW2*MZ2^5*(30*CHe[1, 1] + 
          18*CHl1[1, 1] - 38*CHl3[1, 1] - 56*CHl3[2, 2] + 189*CHq1[3, 3] + 
          285*CHq3[3, 3]) + 4*MW2^2*MZ2^4*(4*CHe[1, 1] + 8*CHl1[1, 1] - 
          96*CHl3[1, 1] - 104*CHl3[2, 2] + 285*CHq1[3, 3] + 
          349*CHq3[3, 3])) + MW2^2*(32*MW2^6*MZ2^5*(60501*CHd[1, 1] + 
          60501*CHd[2, 2] + 60501*CHd[3, 3] - 175731*CHe[1, 1] - 
          128355*CHl1[1, 1] + 101945*CHl3[1, 1] - 4176*CHl3[2, 2] - 
          60501*CHq1[1, 1] - 60501*CHq1[2, 2] + 12765*CHq1[3, 3] - 
          73881*CHq3[1, 1] - 73881*CHq3[2, 2] - 14607*CHq3[3, 3] - 
          121002*CHu[1, 1] - 121002*CHu[2, 2]) - 32*MW2^5*MZ2^6*
         (49560*CHd[1, 1] + 49560*CHd[2, 2] + 49560*CHd[3, 3] - 
          142816*CHe[1, 1] - 92600*CHl1[1, 1] + 89203*CHl3[1, 1] + 
          14757*CHl3[2, 2] - 49560*CHq1[1, 1] - 49560*CHq1[2, 2] - 
          3216*CHq1[3, 3] - 47610*CHq3[1, 1] - 47610*CHq3[2, 2] - 
          6810*CHq3[3, 3] - 99120*CHu[1, 1] - 99120*CHu[2, 2]) + 
        16*MW2^4*MZ2^7*(47778*CHd[1, 1] + 47778*CHd[2, 2] + 47778*CHd[3, 3] - 
          142608*CHe[1, 1] - 82865*CHl1[1, 1] + 82518*CHl3[1, 1] + 
          16965*CHl3[2, 2] - 47778*CHq1[1, 1] - 47778*CHq1[2, 2] - 
          13269*CHq1[3, 3] - 37656*CHq3[1, 1] - 37656*CHq3[2, 2] - 
          2655*CHq3[3, 3] - 95556*CHu[1, 1] - 95556*CHu[2, 2]) + 
        2*MW2^2*MZ2^9*(14571*CHd[1, 1] + 14571*CHd[2, 2] + 14571*CHd[3, 3] - 
          48517*CHe[1, 1] - 23533*CHl1[1, 1] + 17183*CHl3[1, 1] - 
          4088*CHl3[2, 2] - 14571*CHq1[1, 1] - 14571*CHq1[2, 2] - 
          7893*CHq1[3, 3] - 4455*CHq3[1, 1] - 4455*CHq3[2, 2] + 
          3975*CHq3[3, 3] - 29142*CHu[1, 1] - 29142*CHu[2, 2]) - 
        16*MW2^3*MZ2^8*(13299*CHd[1, 1] + 13299*CHd[2, 2] + 13299*CHd[3, 3] - 
          42021*CHe[1, 1] - 22047*CHl1[1, 1] + 19556*CHl3[1, 1] + 
          1644*CHl3[2, 2] - 13299*CHq1[1, 1] - 13299*CHq1[2, 2] - 
          5853*CHq1[3, 3] - 8118*CHq3[1, 1] - 8118*CHq3[2, 2] + 
          726*CHq3[3, 3] - 26598*CHu[1, 1] - 26598*CHu[2, 2]) - 
        256*MW2^7*MZ2^4*(4737*CHd[1, 1] + 4737*CHd[2, 2] + 4737*CHd[3, 3] - 
          14903*CHe[1, 1] - 12799*CHl1[1, 1] + 6606*CHl3[1, 1] - 
          4296*CHl3[2, 2] - 4737*CHq1[1, 1] - 4737*CHq1[2, 2] + 
          3099*CHq1[3, 3] - 8514*CHq3[1, 1] - 8514*CHq3[2, 2] - 
          2220*CHq3[3, 3] - 9474*CHu[1, 1] - 9474*CHu[2, 2]) + 
        512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 1014*CHd[2, 2] + 1014*CHd[3, 3] - 
          2882*CHe[1, 1] - 1990*CHl1[1, 1] + 1797*CHl3[1, 1] + 
          315*CHl3[2, 2] - 1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 
          186*CHq1[3, 3] - 990*CHq3[1, 1] - 990*CHq3[2, 2] - 126*CHq3[3, 3] - 
          2028*CHu[1, 1] - 2028*CHu[2, 2]) - 4*MW2*MZ2^10*
         (180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 588*CHe[1, 1] - 
          294*CHl1[1, 1] + 407*CHl3[1, 1] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 
          90*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 255*CHq3[3, 3] - 
          360*CHu[1, 1] - 360*CHu[2, 2]) - 2048*MW2^10*MZ2*
         (165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 545*CHe[1, 1] - 
          479*CHl1[1, 1] + 329*CHl3[1, 1] - 84*CHl3[2, 2] - 165*CHq1[1, 1] - 
          165*CHq1[2, 2] + 111*CHq1[3, 3] - 333*CHq3[1, 1] - 333*CHq3[2, 2] - 
          93*CHq3[3, 3] - 330*CHu[1, 1] - 330*CHu[2, 2]) + 
        256*MW2^8*MZ2^3*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          1674*CHe[1, 1] - 3152*CHl1[1, 1] - 821*CHl3[1, 1] - 
          3917*CHl3[2, 2] - 108*CHq1[1, 1] - 108*CHq1[2, 2] + 
          1854*CHq1[3, 3] - 3168*CHq3[1, 1] - 3168*CHq3[2, 2] - 
          1266*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) - 
        5*MZ2^11*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] + 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] + 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
          22*CHe[1, 1] - 22*CHl1[1, 1] + 17*CHl3[1, 1] - 5*CHl3[2, 2] - 
          6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 18*CHq3[1, 1] - 
          18*CHq3[2, 2] - 6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
      MT2^2*(-16*MW2^5*MZ2^6*(99120*CHd[1, 1] + 99120*CHd[2, 2] + 
          99120*CHd[3, 3] - 291968*CHe[1, 1] - 188764*CHl1[1, 1] + 
          149561*CHl3[1, 1] + 4233*CHl3[2, 2] - 99120*CHq1[1, 1] - 
          99120*CHq1[2, 2] + 74136*CHq1[3, 3] - 95220*CHq3[1, 1] - 
          95220*CHq3[2, 2] + 52476*CHq3[3, 3] - 198240*CHu[1, 1] - 
          198240*CHu[2, 2]) + 8*MW2^4*MZ2^7*(95556*CHd[1, 1] + 
          95556*CHd[2, 2] + 95556*CHd[3, 3] - 284730*CHe[1, 1] - 
          164452*CHl1[1, 1] + 125913*CHl3[1, 1] - 6471*CHl3[2, 2] - 
          95556*CHq1[1, 1] - 95556*CHq1[2, 2] + 75738*CHq1[3, 3] - 
          75312*CHq3[1, 1] - 75312*CHq3[2, 2] + 110430*CHq3[3, 3] - 
          191112*CHu[1, 1] - 191112*CHu[2, 2]) + 32*MW2^6*MZ2^5*
         (60501*CHd[1, 1] + 60501*CHd[2, 2] + 60501*CHd[3, 3] - 
          182427*CHe[1, 1] - 133089*CHl1[1, 1] + 97724*CHl3[1, 1] - 
          3663*CHl3[2, 2] - 60501*CHq1[1, 1] - 60501*CHq1[2, 2] + 
          51294*CHq1[3, 3] - 73881*CHq3[1, 1] - 73881*CHq3[2, 2] - 
          4104*CHq3[3, 3] - 121002*CHu[1, 1] - 121002*CHu[2, 2]) - 
        4*MW2^3*MZ2^8*(53196*CHd[1, 1] + 53196*CHd[2, 2] + 53196*CHd[3, 3] - 
          161442*CHe[1, 1] - 83616*CHl1[1, 1] + 52421*CHl3[1, 1] - 
          23799*CHl3[2, 2] - 53196*CHq1[1, 1] - 53196*CHq1[2, 2] + 
          58668*CHq1[3, 3] - 32472*CHq3[1, 1] - 32472*CHq3[2, 2] + 
          112578*CHq3[3, 3] - 106392*CHu[1, 1] - 106392*CHu[2, 2]) + 
        2*MW2^2*MZ2^9*(14571*CHd[1, 1] + 14571*CHd[2, 2] + 14571*CHd[3, 3] - 
          42397*CHe[1, 1] - 19915*CHl1[1, 1] + 8390*CHl3[1, 1] - 
          16499*CHl3[2, 2] - 14571*CHq1[1, 1] - 14571*CHq1[2, 2] + 
          32796*CHq1[3, 3] - 4455*CHq3[1, 1] - 4455*CHq3[2, 2] + 
          64230*CHq3[3, 3] - 29142*CHu[1, 1] - 29142*CHu[2, 2]) - 
        128*MW2^7*MZ2^4*(9474*CHd[1, 1] + 9474*CHd[2, 2] + 9474*CHd[3, 3] - 
          31237*CHe[1, 1] - 26804*CHl1[1, 1] + 17694*CHl3[1, 1] - 
          2904*CHl3[2, 2] - 9474*CHq1[1, 1] - 9474*CHq1[2, 2] + 
          10788*CHq1[3, 3] - 17028*CHq3[1, 1] - 17028*CHq3[2, 2] - 
          9633*CHq3[3, 3] - 18948*CHu[1, 1] - 18948*CHu[2, 2]) + 
        512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 1014*CHd[2, 2] + 1014*CHd[3, 3] - 
          2954*CHe[1, 1] - 2044*CHl1[1, 1] + 915*CHl3[1, 1] - 
          513*CHl3[2, 2] - 1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 
          510*CHq1[3, 3] - 990*CHq3[1, 1] - 990*CHq3[2, 2] + 342*CHq3[3, 3] - 
          2028*CHu[1, 1] - 2028*CHu[2, 2]) - 2*MW2*MZ2^10*
         (360*CHd[1, 1] + 360*CHd[2, 2] + 360*CHd[3, 3] + 30*CHe[1, 1] + 
          60*CHl1[1, 1] - 23*CHl3[1, 1] - 1485*CHl3[2, 2] - 360*CHq1[1, 1] - 
          360*CHq1[2, 2] + 5490*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 9510*CHq3[3, 3] - 720*CHu[1, 1] - 720*CHu[2, 2]) - 
        1024*MW2^10*MZ2*(330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 
          1108*CHe[1, 1] - 976*CHl1[1, 1] + 631*CHl3[1, 1] - 177*CHl3[2, 2] - 
          330*CHq1[1, 1] - 330*CHq1[2, 2] + 276*CHq1[3, 3] - 666*CHq3[1, 1] - 
          666*CHq3[2, 2] - 312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) + 
        128*MW2^8*MZ2^3*(216*CHd[1, 1] + 216*CHd[2, 2] + 216*CHd[3, 3] - 
          3654*CHe[1, 1] - 6682*CHl1[1, 1] + 5081*CHl3[1, 1] - 
          733*CHl3[2, 2] - 216*CHq1[1, 1] - 216*CHq1[2, 2] + 
          3492*CHq1[3, 3] - 6336*CHq3[1, 1] - 6336*CHq3[2, 2] - 
          9012*CHq3[3, 3] - 432*CHu[1, 1] - 432*CHu[2, 2]) - 
        5*MZ2^11*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
          134*CHe[1, 1] - 67*CHl1[1, 1] + 76*CHl3[1, 1] + 45*CHl3[2, 2] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 150*CHq1[3, 3] - 210*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 24576*MW2^11*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] + 
          10*CHl3[1, 1] - CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 6*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2])) - MT2*(2*MW2 - MZ2)*
       (16*MW2^6*MZ2^5*(121002*CHd[1, 1] + 121002*CHd[2, 2] + 
          121002*CHd[3, 3] - 352758*CHe[1, 1] - 257484*CHl1[1, 1] + 
          202405*CHl3[1, 1] - 9063*CHl3[2, 2] - 121002*CHq1[1, 1] - 
          121002*CHq1[2, 2] + 33603*CHq1[3, 3] - 147762*CHq3[1, 1] - 
          147762*CHq3[2, 2] - 24543*CHq3[3, 3] - 242004*CHu[1, 1] - 
          242004*CHu[2, 2]) + 8*MW2^4*MZ2^7*(95556*CHd[1, 1] + 
          95556*CHd[2, 2] + 95556*CHd[3, 3] - 284667*CHe[1, 1] - 
          165361*CHl1[1, 1] + 161346*CHl3[1, 1] + 29871*CHl3[2, 2] - 
          95556*CHq1[1, 1] - 95556*CHq1[2, 2] - 21192*CHq1[3, 3] - 
          75312*CHq3[1, 1] - 75312*CHq3[2, 2] + 2160*CHq3[3, 3] - 
          191112*CHu[1, 1] - 191112*CHu[2, 2]) - 32*MW2^5*MZ2^6*
         (49560*CHd[1, 1] + 49560*CHd[2, 2] + 49560*CHd[3, 3] - 
          142852*CHe[1, 1] - 92573*CHl1[1, 1] + 87106*CHl3[1, 1] + 
          12633*CHl3[2, 2] - 49560*CHq1[1, 1] - 49560*CHq1[2, 2] + 
          78*CHq1[3, 3] - 47610*CHq3[1, 1] - 47610*CHq3[2, 2] - 
          3102*CHq3[3, 3] - 99120*CHu[1, 1] - 99120*CHu[2, 2]) + 
        MW2^2*MZ2^9*(29142*CHd[1, 1] + 29142*CHd[2, 2] + 29142*CHd[3, 3] - 
          96854*CHe[1, 1] - 46976*CHl1[1, 1] + 34231*CHl3[1, 1] - 
          8401*CHl3[2, 2] - 29142*CHq1[1, 1] - 29142*CHq1[2, 2] - 
          15111*CHq1[3, 3] - 8910*CHq3[1, 1] - 8910*CHq3[2, 2] + 
          9075*CHq3[3, 3] - 58284*CHu[1, 1] - 58284*CHu[2, 2]) - 
        64*MW2^7*MZ2^4*(18948*CHd[1, 1] + 18948*CHd[2, 2] + 18948*CHd[3, 3] - 
          60035*CHe[1, 1] - 51538*CHl1[1, 1] + 28854*CHl3[1, 1] - 
          14412*CHl3[2, 2] - 18948*CHq1[1, 1] - 18948*CHq1[2, 2] + 
          13098*CHq1[3, 3] - 34056*CHq3[1, 1] - 34056*CHq3[2, 2] - 
          10401*CHq3[3, 3] - 37896*CHu[1, 1] - 37896*CHu[2, 2]) + 
        512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 1014*CHd[2, 2] + 1014*CHd[3, 3] - 
          2918*CHe[1, 1] - 2017*CHl1[1, 1] + 1455*CHl3[1, 1] - 
          1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 348*CHq1[3, 3] - 
          990*CHq3[1, 1] - 990*CHq3[2, 2] - 36*CHq3[3, 3] - 2028*CHu[1, 1] - 
          2028*CHu[2, 2]) - 512*MW2^10*MZ2*(660*CHd[1, 1] + 660*CHd[2, 2] + 
          660*CHd[3, 3] - 2198*CHe[1, 1] - 1934*CHl1[1, 1] + 
          1289*CHl3[1, 1] - 345*CHl3[2, 2] - 660*CHq1[1, 1] - 
          660*CHq1[2, 2] + 498*CHq1[3, 3] - 1332*CHq3[1, 1] - 
          1332*CHq3[2, 2] - 498*CHq3[3, 3] - 1320*CHu[1, 1] - 
          1320*CHu[2, 2]) + 64*MW2^8*MZ2^3*(432*CHd[1, 1] + 432*CHd[2, 2] + 
          432*CHd[3, 3] - 6714*CHe[1, 1] - 12698*CHl1[1, 1] + 
          1099*CHl3[1, 1] - 11195*CHl3[2, 2] - 432*CHq1[1, 1] - 
          432*CHq1[2, 2] + 6336*CHq1[3, 3] - 12672*CHq3[1, 1] - 
          12672*CHq3[2, 2] - 7800*CHq3[3, 3] - 864*CHu[1, 1] - 
          864*CHu[2, 2]) - 4*MW2*MZ2^10*(180*CHd[1, 1] + 180*CHd[2, 2] + 
          180*CHd[3, 3] - 588*CHe[1, 1] - 294*CHl1[1, 1] + 407*CHl3[1, 1] - 
          180*CHq1[1, 1] - 180*CHq1[2, 2] - 90*CHq1[3, 3] + 225*CHq3[1, 1] + 
          225*CHq3[2, 2] + 255*CHq3[3, 3] - 360*CHu[1, 1] - 360*CHu[2, 2]) - 
        5*MZ2^11*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] + 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] + 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^11*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          44*CHe[1, 1] - 44*CHl1[1, 1] + 37*CHl3[1, 1] - 7*CHl3[2, 2] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] + 12*CHq1[3, 3] - 36*CHq3[1, 1] - 
          36*CHq3[2, 2] - 18*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
        2*MW2^3*MZ2^8*(-106392*CHd[1, 1] - 106392*CHd[2, 2] - 
          106392*CHd[3, 3] + 335322*CHe[1, 1] + 175908*CHl1[1, 1] - 
          154081*CHl3[1, 1] - 10317*CHl3[2, 2] + 106392*CHq1[1, 1] + 
          106392*CHq1[2, 2] + 42504*CHq1[3, 3] + 64944*CHq3[1, 1] + 
          64944*CHq3[2, 2] - 12558*CHq3[3, 3] + 212784*CHu[1, 1] + 
          212784*CHu[2, 2]))))/(72*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MH2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 
          3693*CHd[3, 3] - 11327*CHe[1, 1] - 9649*CHl1[1, 1] - 
          12279*CHl3[1, 1] - 2630*CHl3[2, 2] - 3693*CHq1[1, 1] - 
          3693*CHq1[2, 2] + 2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 
          8235*CHq3[2, 2] + 2271*CHq3[3, 3] - 7386*CHu[1, 1] - 
          7386*CHu[2, 2]) + 2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 
          3525*CHd[3, 3] - 9867*CHe[1, 1] - 6971*CHl1[1, 1] - 
          8179*CHl3[1, 1] - 1208*CHl3[2, 2] - 3525*CHq1[1, 1] - 
          3525*CHq1[2, 2] + 285*CHq1[3, 3] + 4095*CHq3[1, 1] + 
          4095*CHq3[2, 2] + 285*CHq3[3, 3] - 7050*CHu[1, 1] - 
          7050*CHu[2, 2]) - 8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 
          2274*CHd[3, 3] - 6494*CHe[1, 1] - 5113*CHl1[1, 1] - 
          6677*CHl3[1, 1] - 1564*CHl3[2, 2] - 2274*CHq1[1, 1] - 
          2274*CHq1[2, 2] + 825*CHq1[3, 3] + 3924*CHq3[1, 1] + 
          3924*CHq3[2, 2] + 825*CHq3[3, 3] - 4548*CHu[1, 1] - 
          4548*CHu[2, 2]) - 32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 
          975*CHd[3, 3] - 3257*CHe[1, 1] - 2965*CHl1[1, 1] - 
          3113*CHl3[1, 1] - 148*CHl3[2, 2] - 975*CHq1[1, 1] - 
          975*CHq1[2, 2] + 795*CHq1[3, 3] + 2565*CHq3[1, 1] + 
          2565*CHq3[2, 2] + 795*CHq3[3, 3] - 1950*CHu[1, 1] - 
          1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 
          330*CHd[3, 3] - 1176*CHe[1, 1] - 1134*CHl1[1, 1] - 769*CHl3[1, 1] + 
          365*CHl3[2, 2] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 
          954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 
          660*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
          33*CHd[3, 3] - 121*CHe[1, 1] - 121*CHl1[1, 1] - 24*CHl3[1, 1] + 
          97*CHl3[2, 2] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] + 
          4*CHl3[1, 1] + 15*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2*MZ2^7*(-780*CHd[1, 1] - 
          780*CHd[2, 2] - 780*CHd[3, 3] + 2292*CHe[1, 1] + 1391*CHl1[1, 1] + 
          1391*CHl3[1, 1] + 780*CHq1[1, 1] + 780*CHq1[2, 2] + 
          165*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 165*CHq3[3, 3] + 
          1560*CHu[1, 1] + 1560*CHu[2, 2])) - 12*MW2^2*MZ2*
       (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
          11327*CHe[1, 1] - 9649*CHl1[1, 1] - 12279*CHl3[1, 1] - 
          2630*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
          2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
          2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
          9867*CHe[1, 1] - 6971*CHl1[1, 1] - 8179*CHl3[1, 1] - 
          1208*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
          285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
          285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
        8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
          6494*CHe[1, 1] - 5113*CHl1[1, 1] - 6677*CHl3[1, 1] - 
          1564*CHl3[2, 2] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
          825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
          825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
          3257*CHe[1, 1] - 2965*CHl1[1, 1] - 3113*CHl3[1, 1] - 
          148*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
          2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 
          1950*CHu[1, 1] - 1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*
         (330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 1176*CHe[1, 1] - 
          1134*CHl1[1, 1] - 769*CHl3[1, 1] + 365*CHl3[2, 2] - 
          330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 
          954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
        256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
          121*CHe[1, 1] - 121*CHl1[1, 1] - 24*CHl3[1, 1] + 97*CHl3[2, 2] - 
          33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 99*CHq3[1, 1] + 
          99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
        5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] + 4*CHl3[1, 1] + 15*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
          2292*CHe[1, 1] + 1391*CHl1[1, 1] + 1391*CHl3[1, 1] + 
          780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
          1560*CHu[2, 2])) - MH2^2*(2*MW2 + 3*MZ2)*
       (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
          11327*CHe[1, 1] - 9649*CHl1[1, 1] - 12279*CHl3[1, 1] - 
          2630*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
          2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
          2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
          9867*CHe[1, 1] - 6971*CHl1[1, 1] - 8179*CHl3[1, 1] - 
          1208*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
          285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
          285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
        8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
          6494*CHe[1, 1] - 5113*CHl1[1, 1] - 6677*CHl3[1, 1] - 
          1564*CHl3[2, 2] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
          825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
          825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
          3257*CHe[1, 1] - 2965*CHl1[1, 1] - 3113*CHl3[1, 1] - 
          148*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
          2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 
          1950*CHu[1, 1] - 1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*
         (330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 1176*CHe[1, 1] - 
          1134*CHl1[1, 1] - 769*CHl3[1, 1] + 365*CHl3[2, 2] - 
          330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 
          954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
        256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
          121*CHe[1, 1] - 121*CHl1[1, 1] - 24*CHl3[1, 1] + 97*CHl3[2, 2] - 
          33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 99*CHq3[1, 1] + 
          99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
        5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] + 4*CHl3[1, 1] + 15*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
          2292*CHe[1, 1] + 1391*CHl1[1, 1] + 1391*CHl3[1, 1] + 
          780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
          1560*CHu[2, 2])) + MH2*MW2*(-8*MW2^5*MZ2^4*(54807*CHd[1, 1] + 
          54807*CHd[2, 2] + 54807*CHd[3, 3] - 184093*CHe[1, 1] - 
          168251*CHl1[1, 1] - 189981*CHl3[1, 1] - 21730*CHl3[2, 2] - 
          54807*CHq1[1, 1] - 54807*CHq1[2, 2] + 45429*CHq1[3, 3] + 
          145665*CHq3[1, 1] + 145665*CHq3[2, 2] + 45429*CHq3[3, 3] - 
          109614*CHu[1, 1] - 109614*CHu[2, 2]) + 8*MW2^4*MZ2^5*
         (53121*CHd[1, 1] + 53121*CHd[2, 2] + 53121*CHd[3, 3] - 
          163411*CHe[1, 1] - 139622*CHl1[1, 1] - 180298*CHl3[1, 1] - 
          40676*CHl3[2, 2] - 53121*CHq1[1, 1] - 53121*CHq1[2, 2] + 
          33240*CHq1[3, 3] + 119601*CHq3[1, 1] + 119601*CHq3[2, 2] + 
          33240*CHq3[3, 3] - 106242*CHu[1, 1] - 106242*CHu[2, 2]) + 
        2*MW2^2*MZ2^7*(52095*CHd[1, 1] + 52095*CHd[2, 2] + 52095*CHd[3, 3] - 
          145713*CHe[1, 1] - 103174*CHl1[1, 1] - 113158*CHl3[1, 1] - 
          9984*CHl3[2, 2] - 52095*CHq1[1, 1] - 52095*CHq1[2, 2] + 
          4440*CHq1[3, 3] + 60975*CHq3[1, 1] + 60975*CHq3[2, 2] + 
          4440*CHq3[3, 3] - 104190*CHu[1, 1] - 104190*CHu[2, 2]) + 
        32*MW2^6*MZ2^3*(8925*CHd[1, 1] + 8925*CHd[2, 2] + 8925*CHd[3, 3] - 
          32023*CHe[1, 1] - 31055*CHl1[1, 1] - 25123*CHl3[1, 1] + 
          5932*CHl3[2, 2] - 8925*CHq1[1, 1] - 8925*CHq1[2, 2] + 
          8565*CHq1[3, 3] + 26055*CHq3[1, 1] + 26055*CHq3[2, 2] + 
          8565*CHq3[3, 3] - 17850*CHu[1, 1] - 17850*CHu[2, 2]) - 
        5*MW2*MZ2^8*(4650*CHd[1, 1] + 4650*CHd[2, 2] + 4650*CHd[3, 3] - 
          13654*CHe[1, 1] - 8297*CHl1[1, 1] - 7721*CHl3[1, 1] + 
          576*CHl3[2, 2] - 4650*CHq1[1, 1] - 4650*CHq1[2, 2] - 
          975*CHq1[3, 3] + 2700*CHq3[1, 1] + 2700*CHq3[2, 2] - 
          975*CHq3[3, 3] - 9300*CHu[1, 1] - 9300*CHu[2, 2]) - 
        64*MW2^7*MZ2^2*(1650*CHd[1, 1] + 1650*CHd[2, 2] + 1650*CHd[3, 3] - 
          6084*CHe[1, 1] - 6126*CHl1[1, 1] - 2219*CHl3[1, 1] + 
          3907*CHl3[2, 2] - 1650*CHq1[1, 1] - 1650*CHq1[2, 2] + 
          1668*CHq1[3, 3] + 4986*CHq3[1, 1] + 4986*CHq3[2, 2] + 
          1668*CHq3[3, 3] - 3300*CHu[1, 1] - 3300*CHu[2, 2]) + 
        256*MW2^8*MZ2*(57*CHd[1, 1] + 57*CHd[2, 2] + 57*CHd[3, 3] - 
          209*CHe[1, 1] - 209*CHl1[1, 1] + 54*CHl3[1, 1] + 263*CHl3[2, 2] - 
          57*CHq1[1, 1] - 57*CHq1[2, 2] + 57*CHq1[3, 3] + 171*CHq3[1, 1] + 
          171*CHq3[2, 2] + 57*CHq3[3, 3] - 114*CHu[1, 1] - 114*CHu[2, 2]) + 
        75*MZ2^9*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        512*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] + 4*CHl3[1, 1] + 15*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2^3*MZ2^6*(-132915*CHd[1, 1] - 132915*CHd[2, 2] - 
          132915*CHd[3, 3] + 379773*CHe[1, 1] + 299809*CHl1[1, 1] + 
          379625*CHl3[1, 1] + 79816*CHl3[2, 2] + 132915*CHq1[1, 1] + 
          132915*CHq1[2, 2] - 49215*CHq1[3, 3] - 231345*CHq3[1, 1] - 
          231345*CHq3[2, 2] - 49215*CHq3[3, 3] + 265830*CHu[1, 1] + 
          265830*CHu[2, 2]))))/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)*(-(MW2^2*MZ2^4*(20*CHe[1, 1] + 4*CHl1[1, 1] + 
           171*CHl3[1, 1] + 167*CHl3[2, 2] - 162*CHq1[3, 3] - 
           314*CHq3[3, 3])) + 8*MW2^4*MZ2^2*(2*CHe[1, 1] - 2*CHl1[1, 1] + 
          41*CHl3[1, 1] + 43*CHl3[2, 2] - 24*CHq1[3, 3] - 68*CHq3[3, 3]) - 
        32*MW2^5*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + 14*CHl3[1, 1] + 
          12*CHl3[2, 2] - 3*CHq1[3, 3] - 3*CHq3[3, 3]) + 
        64*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) + 
        2*MZ2^6*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 15*CHq1[3, 3] + 
          5*CHq3[3, 3]) + 4*MW2^3*MZ2^3*(20*CHe[1, 1] + 14*CHl1[1, 1] + 
          41*CHl3[1, 1] + 27*CHl3[2, 2] + 9*CHq1[3, 3] + 21*CHq3[3, 3]) - 
        MW2*MZ2^5*(16*CHe[1, 1] + 10*CHl1[1, 1] - 7*CHl3[1, 1] - 
          17*CHl3[2, 2] + 132*CHq1[3, 3] + 144*CHq3[3, 3])) + 
      MT2^3*(128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        32*MW2^4*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] - 6*CHl3[1, 1] - 
          8*CHl3[2, 2] - 6*CHq1[3, 3] + 14*CHq3[3, 3] + 3*CHu[3, 3]) + 
        4*MW2^2*MZ2^3*(12*CHe[1, 1] + 4*CHl1[1, 1] + 57*CHl3[1, 1] + 
          53*CHl3[2, 2] - 162*CHq1[3, 3] - 162*CHq3[3, 3] + 9*CHu[3, 3]) - 
        16*MW2^3*MZ2^2*(8*CHe[1, 1] + 6*CHl1[1, 1] + 4*CHl3[1, 1] - 
          2*CHl3[2, 2] - 36*CHq1[3, 3] - 6*CHq3[3, 3] + 9*CHu[3, 3]) + 
        4*MW2*MZ2^4*(8*CHe[1, 1] + 6*CHl1[1, 1] - 28*CHl3[1, 1] - 
          34*CHl3[2, 2] + 81*CHq1[3, 3] + 115*CHq3[3, 3] + 9*CHu[3, 3]) - 
        MZ2^5*(16*CHe[1, 1] + 8*CHl1[1, 1] - 12*CHl3[1, 1] - 20*CHl3[2, 2] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2^2*MZ2*(MZ2^5*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 
          5*CHl3[2, 2] + 30*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        64*MW2^5*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) + 8*MW2^3*MZ2^2*(22*CHe[1, 1] + 
          12*CHl1[1, 1] + 56*CHl3[1, 1] + 44*CHl3[2, 2] - 117*CHq1[3, 3] - 
          93*CHq3[3, 3] + 9*CHu[3, 3]) + 8*MW2^2*MZ2^3*
         (3*CHe[1, 1] + 4*CHl1[1, 1] - 33*CHl3[1, 1] - 37*CHl3[2, 2] + 
          81*CHq1[3, 3] + 135*CHq3[3, 3] + 9*CHu[3, 3]) - 
        2*MW2*MZ2^4*(22*CHe[1, 1] + 12*CHl1[1, 1] - 5*CHl3[1, 1] - 
          17*CHl3[2, 2] + 111*CHq1[3, 3] + 167*CHq3[3, 3] + 15*CHu[3, 3]) - 
        16*MW2^4*MZ2*(10*CHe[1, 1] + 10*CHl1[1, 1] - 3*CHl3[1, 1] - 
          13*CHl3[2, 2] - 42*CHq1[3, 3] + 46*CHq3[3, 3] + 18*CHu[3, 3])) + 
      MT2*MW2*(768*MW2^6*CHq3[3, 3] + 4*MW2^3*MZ2^3*(28*CHe[1, 1] + 
          12*CHl1[1, 1] + 97*CHl3[1, 1] + 85*CHl3[2, 2] + 162*CHq1[3, 3] - 
          30*CHq3[3, 3] - 63*CHu[3, 3]) - 32*MW2^5*MZ2*
         (6*CHe[1, 1] + 6*CHl1[1, 1] + 28*CHl3[1, 1] + 22*CHl3[2, 2] - 
          6*CHq1[3, 3] - 10*CHq3[3, 3] - 3*CHu[3, 3]) + 
        16*MW2^4*MZ2^2*(4*CHe[1, 1] - 2*CHl1[1, 1] + 33*CHl3[1, 1] + 
          35*CHl3[2, 2] - 36*CHq1[3, 3] - 74*CHq3[3, 3] + 3*CHu[3, 3]) - 
        2*MZ2^6*(8*CHe[1, 1] + 4*CHl1[1, 1] + 4*CHl3[1, 1] + 80*CHq3[3, 3] + 
          15*CHu[3, 3]) + 4*MW2^2*MZ2^4*(12*CHe[1, 1] + 10*CHl1[1, 1] - 
          20*CHl3[1, 1] - 30*CHl3[2, 2] - 81*CHq1[3, 3] + 105*CHq3[3, 3] + 
          27*CHu[3, 3]) + MW2*MZ2^5*(-16*CHe[1, 1] - 148*CHl3[1, 1] - 
          148*CHl3[2, 2] + 60*CHq1[3, 3] + 244*CHq3[3, 3] + 57*CHu[3, 3]))))/
    (12*MZ2*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(18*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        32*MW2^4*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] - 6*CHl3[1, 1] - 
          8*CHl3[2, 2] - 6*CHq1[3, 3] + 14*CHq3[3, 3] + 3*CHu[3, 3]) + 
        4*MW2^2*MZ2^3*(12*CHe[1, 1] + 4*CHl1[1, 1] + 57*CHl3[1, 1] + 
          53*CHl3[2, 2] - 162*CHq1[3, 3] - 162*CHq3[3, 3] + 9*CHu[3, 3]) - 
        16*MW2^3*MZ2^2*(8*CHe[1, 1] + 6*CHl1[1, 1] + 4*CHl3[1, 1] - 
          2*CHl3[2, 2] - 36*CHq1[3, 3] - 6*CHq3[3, 3] + 9*CHu[3, 3]) + 
        4*MW2*MZ2^4*(8*CHe[1, 1] + 6*CHl1[1, 1] - 28*CHl3[1, 1] - 
          34*CHl3[2, 2] + 81*CHq1[3, 3] + 115*CHq3[3, 3] + 9*CHu[3, 3]) - 
        MZ2^5*(16*CHe[1, 1] + 8*CHl1[1, 1] - 12*CHl3[1, 1] - 20*CHl3[2, 2] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2^3*(8192*MW2^10*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          88*CHe[1, 1] - 88*CHl1[1, 1] - 119*CHl3[1, 1] - 31*CHl3[2, 2] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 6*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        4*MW2^2*MZ2^8*(40281*CHd[1, 1] + 40281*CHd[2, 2] + 40281*CHd[3, 3] - 
          144519*CHe[1, 1] - 37613*CHl1[1, 1] - 33171*CHl3[1, 1] + 
          4442*CHl3[2, 2] - 40281*CHq1[1, 1] - 40281*CHq1[2, 2] + 
          62613*CHq1[3, 3] - 69345*CHq3[1, 1] - 69345*CHq3[2, 2] + 
          22449*CHq3[3, 3] - 80562*CHu[1, 1] - 80562*CHu[2, 2] - 
          18258*CHu[3, 3]) - 8*MW2^3*MZ2^7*(104610*CHd[1, 1] + 
          104610*CHd[2, 2] + 104610*CHd[3, 3] - 342850*CHe[1, 1] - 
          109218*CHl1[1, 1] - 57347*CHl3[1, 1] + 51871*CHl3[2, 2] - 
          104610*CHq1[1, 1] - 104610*CHq1[2, 2] + 67284*CHq1[3, 3] - 
          134730*CHq3[1, 1] - 134730*CHq3[2, 2] + 43404*CHq3[3, 3] - 
          209220*CHu[1, 1] - 209220*CHu[2, 2] - 15942*CHu[3, 3]) - 
        6*MW2*MZ2^9*(2310*CHd[1, 1] + 2310*CHd[2, 2] + 2310*CHd[3, 3] - 
          8754*CHe[1, 1] - 1622*CHl1[1, 1] - 3902*CHl3[1, 1] - 
          2280*CHl3[2, 2] - 2310*CHq1[1, 1] - 2310*CHq1[2, 2] + 
          7960*CHq1[3, 3] - 4950*CHq3[1, 1] - 4950*CHq3[2, 2] + 
          4340*CHq3[3, 3] - 4620*CHu[1, 1] - 4620*CHu[2, 2] - 
          1535*CHu[3, 3]) + 1024*MW2^8*MZ2^2*(3603*CHd[1, 1] + 
          3603*CHd[2, 2] + 3603*CHd[3, 3] - 10421*CHe[1, 1] - 
          7187*CHl1[1, 1] - 6703*CHl3[1, 1] + 484*CHl3[2, 2] - 
          3603*CHq1[1, 1] - 3603*CHq1[2, 2] + 1401*CHq1[3, 3] + 
          4761*CHq3[1, 1] + 4761*CHq3[2, 2] - 1359*CHq3[3, 3] - 
          7206*CHu[1, 1] - 7206*CHu[2, 2] - 375*CHu[3, 3]) - 
        256*MW2^7*MZ2^3*(24402*CHd[1, 1] + 24402*CHd[2, 2] + 
          24402*CHd[3, 3] - 67460*CHe[1, 1] - 39628*CHl1[1, 1] - 
          28915*CHl3[1, 1] + 10713*CHl3[2, 2] - 24402*CHq1[1, 1] - 
          24402*CHq1[2, 2] + 2394*CHq1[3, 3] + 16686*CHq3[1, 1] + 
          16686*CHq3[2, 2] - 5790*CHq3[3, 3] - 48804*CHu[1, 1] - 
          48804*CHu[2, 2] - 84*CHu[3, 3]) - 2048*MW2^9*MZ2*
         (624*CHd[1, 1] + 624*CHd[2, 2] + 624*CHd[3, 3] - 1986*CHe[1, 1] - 
          1634*CHl1[1, 1] - 1896*CHl3[1, 1] - 262*CHl3[2, 2] - 
          624*CHq1[1, 1] - 624*CHq1[2, 2] + 444*CHq1[3, 3] + 
          1296*CHq3[1, 1] + 1296*CHq3[2, 2] - 168*CHq3[3, 3] - 
          1248*CHu[1, 1] - 1248*CHu[2, 2] - 81*CHu[3, 3]) + 
        45*MZ2^10*(16*CHe[1, 1] + 8*CHl1[1, 1] - 12*CHl3[1, 1] - 
          20*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3]) + 
        256*MW2^6*MZ2^4*(26829*CHd[1, 1] + 26829*CHd[2, 2] + 
          26829*CHd[3, 3] - 74090*CHe[1, 1] - 37420*CHl1[1, 1] - 
          21991*CHl3[1, 1] + 15429*CHl3[2, 2] - 26829*CHq1[1, 1] - 
          26829*CHq1[2, 2] - 2352*CHq1[3, 3] + 3429*CHq3[1, 1] + 
          3429*CHq3[2, 2] + 219*CHq3[3, 3] - 53658*CHu[1, 1] - 
          53658*CHu[2, 2] + 2607*CHu[3, 3]) + 16*MW2^4*MZ2^6*
         (160017*CHd[1, 1] + 160017*CHd[2, 2] + 160017*CHd[3, 3] - 
          484107*CHe[1, 1] - 181649*CHl1[1, 1] - 84225*CHl3[1, 1] + 
          97424*CHl3[2, 2] - 160017*CHq1[1, 1] - 160017*CHq1[2, 2] + 
          20433*CHq1[3, 3] - 134577*CHq3[1, 1] - 134577*CHq3[2, 2] + 
          59697*CHq3[3, 3] - 320034*CHu[1, 1] - 320034*CHu[2, 2] + 
          8655*CHu[3, 3]) - 32*MW2^5*MZ2^5*(159378*CHd[1, 1] + 
          159378*CHd[2, 2] + 159378*CHd[3, 3] - 454678*CHe[1, 1] - 
          198158*CHl1[1, 1] - 99401*CHl3[1, 1] + 98757*CHl3[2, 2] - 
          159378*CHq1[1, 1] - 159378*CHq1[2, 2] - 15594*CHq1[3, 3] - 
          59562*CHq3[1, 1] - 59562*CHq3[2, 2] + 37962*CHq3[3, 3] - 
          318756*CHu[1, 1] - 318756*CHu[2, 2] + 21039*CHu[3, 3])) + 
      2*MW2^2*(MW2 + MZ2)*(36864*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) + 1024*MW2^8*MZ2^2*(312*CHd[1, 1] + 312*CHd[2, 2] + 
          312*CHd[3, 3] - 903*CHe[1, 1] - 745*CHl1[1, 1] - 309*CHl3[1, 1] + 
          436*CHl3[2, 2] - 312*CHq1[1, 1] - 312*CHq1[2, 2] - 48*CHq1[3, 3] + 
          648*CHq3[1, 1] + 648*CHq3[2, 2] - 156*CHq3[3, 3] - 624*CHu[1, 1] - 
          624*CHu[2, 2]) - 2048*MW2^9*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 70*CHe[1, 1] - 70*CHl1[1, 1] + 34*CHl3[1, 1] + 
          104*CHl3[2, 2] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 3*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 141*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2]) + 8*MW2^4*MZ2^6*(117420*CHd[1, 1] + 
          117420*CHd[2, 2] + 117420*CHd[3, 3] - 341980*CHe[1, 1] - 
          139928*CHl1[1, 1] - 70943*CHl3[1, 1] + 68985*CHl3[2, 2] - 
          117420*CHq1[1, 1] - 117420*CHq1[2, 2] + 23232*CHq1[3, 3] - 
          68796*CHq3[1, 1] - 68796*CHq3[2, 2] + 29016*CHq3[3, 3] - 
          234840*CHu[1, 1] - 234840*CHu[2, 2] - 26400*CHu[3, 3]) + 
        MW2*MZ2^9*(-12822*CHd[1, 1] - 12822*CHd[2, 2] - 12822*CHd[3, 3] + 
          47238*CHe[1, 1] + 10838*CHl1[1, 1] + 10365*CHl3[1, 1] - 
          473*CHl3[2, 2] + 12822*CHq1[1, 1] + 12822*CHq1[2, 2] - 
          13716*CHq1[3, 3] + 24390*CHq3[1, 1] + 24390*CHq3[2, 2] - 
          22692*CHq3[3, 3] + 25644*CHu[1, 1] + 25644*CHu[2, 2] - 
          25536*CHu[3, 3]) - 32*MW2^5*MZ2^5*(45396*CHd[1, 1] + 
          45396*CHd[2, 2] + 45396*CHd[3, 3] - 126382*CHe[1, 1] - 
          61124*CHl1[1, 1] - 36638*CHl3[1, 1] + 24486*CHl3[2, 2] - 
          45396*CHq1[1, 1] - 45396*CHq1[2, 2] + 2073*CHq1[3, 3] - 
          1404*CHq3[1, 1] - 1404*CHq3[2, 2] - 7311*CHq3[3, 3] - 
          90792*CHu[1, 1] - 90792*CHu[2, 2] - 10608*CHu[3, 3]) - 
        4*MW2^3*MZ2^7*(96918*CHd[1, 1] + 96918*CHd[2, 2] + 96918*CHd[3, 3] - 
          304242*CHe[1, 1] - 104582*CHl1[1, 1] - 54399*CHl3[1, 1] + 
          50183*CHl3[2, 2] - 96918*CHq1[1, 1] - 96918*CHq1[2, 2] + 
          38766*CHq1[3, 3] - 105174*CHq3[1, 1] - 105174*CHq3[2, 2] + 
          59598*CHq3[3, 3] - 193836*CHu[1, 1] - 193836*CHu[2, 2] - 
          3360*CHu[3, 3]) + 128*MW2^6*MZ2^4*(11310*CHd[1, 1] + 
          11310*CHd[2, 2] + 11310*CHd[3, 3] - 31201*CHe[1, 1] - 
          17879*CHl1[1, 1] - 12338*CHl3[1, 1] + 5541*CHl3[2, 2] - 
          11310*CHq1[1, 1] - 11310*CHq1[2, 2] - 720*CHq1[3, 3] + 
          6642*CHq3[1, 1] + 6642*CHq3[2, 2] - 7062*CHq3[3, 3] - 
          22620*CHu[1, 1] - 22620*CHu[2, 2] - 1824*CHu[3, 3]) - 
        512*MW2^7*MZ2^3*(1761*CHd[1, 1] + 1761*CHd[2, 2] + 1761*CHd[3, 3] - 
          4954*CHe[1, 1] - 3391*CHl1[1, 1] - 2267*CHl3[1, 1] + 
          1124*CHl3[2, 2] - 1761*CHq1[1, 1] - 1761*CHq1[2, 2] - 
          231*CHq1[3, 3] + 2259*CHq3[1, 1] + 2259*CHq3[2, 2] - 
          1755*CHq3[3, 3] - 3522*CHu[1, 1] - 3522*CHu[2, 2] - 
          120*CHu[3, 3]) + 6*MZ2^10*(105*CHd[1, 1] + 105*CHd[2, 2] + 
          105*CHd[3, 3] - 381*CHe[1, 1] - 68*CHl1[1, 1] + 7*CHl3[1, 1] + 
          75*CHl3[2, 2] - 105*CHq1[1, 1] - 105*CHq1[2, 2] + 190*CHq1[3, 3] - 
          225*CHq3[1, 1] - 225*CHq3[2, 2] + 380*CHq3[3, 3] - 210*CHu[1, 1] - 
          210*CHu[2, 2] + 640*CHu[3, 3]) + 2*MW2^2*MZ2^8*
         (48396*CHd[1, 1] + 48396*CHd[2, 2] + 48396*CHd[3, 3] - 
          165856*CHe[1, 1] - 47136*CHl1[1, 1] - 33173*CHl3[1, 1] + 
          13963*CHl3[2, 2] - 48396*CHq1[1, 1] - 48396*CHq1[2, 2] + 
          32508*CHq1[3, 3] - 73980*CHq3[1, 1] - 73980*CHq3[2, 2] + 
          50388*CHq3[3, 3] - 96792*CHu[1, 1] - 96792*CHu[2, 2] + 
          26016*CHu[3, 3])) + 2*MT2^2*MW2*
       (8192*MW2^10*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          88*CHe[1, 1] - 88*CHl1[1, 1] - 128*CHl3[1, 1] - 40*CHl3[2, 2] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 51*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) - 
        4*MW2^3*MZ2^7*(306138*CHd[1, 1] + 306138*CHd[2, 2] + 
          306138*CHd[3, 3] - 1006898*CHe[1, 1] - 335078*CHl1[1, 1] - 
          98137*CHl3[1, 1] + 236941*CHl3[2, 2] - 306138*CHq1[1, 1] - 
          306138*CHq1[2, 2] - 68640*CHq1[3, 3] - 374634*CHq3[1, 1] - 
          374634*CHq3[2, 2] - 170520*CHq3[3, 3] - 612276*CHu[1, 1] - 
          612276*CHu[2, 2] - 54144*CHu[3, 3]) + 4*MW2^2*MZ2^8*
         (64479*CHd[1, 1] + 64479*CHd[2, 2] + 64479*CHd[3, 3] - 
          236483*CHe[1, 1] - 66635*CHl1[1, 1] - 33661*CHl3[1, 1] + 
          32974*CHl3[2, 2] - 64479*CHq1[1, 1] - 64479*CHq1[2, 2] + 
          14094*CHq1[3, 3] - 106335*CHq3[1, 1] - 106335*CHq3[2, 2] - 
          46992*CHq3[3, 3] - 128958*CHu[1, 1] - 128958*CHu[2, 2] - 
          14457*CHu[3, 3]) + MW2*MZ2^9*(-26682*CHd[1, 1] - 26682*CHd[2, 2] - 
          26682*CHd[3, 3] + 107970*CHe[1, 1] + 25034*CHl1[1, 1] + 
          26316*CHl3[1, 1] + 1282*CHl3[2, 2] + 26682*CHq1[1, 1] + 
          26682*CHq1[2, 2] - 21516*CHq1[3, 3] + 54090*CHq3[1, 1] + 
          54090*CHq3[2, 2] + 14268*CHq3[3, 3] + 53364*CHu[1, 1] + 
          53364*CHu[2, 2] - 8361*CHu[3, 3]) + 16*MW2^4*MZ2^6*
         (218727*CHd[1, 1] + 218727*CHd[2, 2] + 218727*CHd[3, 3] - 
          654881*CHe[1, 1] - 252729*CHl1[1, 1] - 75160*CHl3[1, 1] + 
          177569*CHl3[2, 2] - 218727*CHq1[1, 1] - 218727*CHq1[2, 2] - 
          111726*CHq1[3, 3] - 168975*CHq3[1, 1] - 168975*CHq3[2, 2] - 
          84762*CHq3[3, 3] - 437454*CHu[1, 1] - 437454*CHu[2, 2] - 
          5517*CHu[3, 3]) - 1024*MW2^9*MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 
          1296*CHd[3, 3] - 4058*CHe[1, 1] - 3354*CHl1[1, 1] - 
          4174*CHl3[1, 1] - 820*CHl3[2, 2] - 1296*CHq1[1, 1] - 
          1296*CHq1[2, 2] + 720*CHq1[3, 3] + 2736*CHq3[1, 1] + 
          2736*CHq3[2, 2] + 936*CHq3[3, 3] - 2592*CHu[1, 1] - 
          2592*CHu[2, 2] - 81*CHu[3, 3]) + 1024*MW2^8*MZ2^2*
         (3915*CHd[1, 1] + 3915*CHd[2, 2] + 3915*CHd[3, 3] - 
          11063*CHe[1, 1] - 7698*CHl1[1, 1] - 7678*CHl3[1, 1] + 
          20*CHl3[2, 2] - 3915*CHq1[1, 1] - 3915*CHq1[2, 2] + 
          408*CHq1[3, 3] + 5409*CHq3[1, 1] + 5409*CHq3[2, 2] + 
          168*CHq3[3, 3] - 7830*CHu[1, 1] - 7830*CHu[2, 2] - 24*CHu[3, 3]) + 
        3*MZ2^10*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
          762*CHe[1, 1] - 136*CHl1[1, 1] - 61*CHl3[1, 1] + 75*CHl3[2, 2] - 
          210*CHq1[1, 1] - 210*CHq1[2, 2] + 380*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 760*CHq3[3, 3] - 420*CHu[1, 1] - 420*CHu[2, 2] + 
          1280*CHu[3, 3]) - 128*MW2^7*MZ2^3*(55848*CHd[1, 1] + 
          55848*CHd[2, 2] + 55848*CHd[3, 3] - 150578*CHe[1, 1] - 
          89490*CHl1[1, 1] - 68491*CHl3[1, 1] + 20999*CHl3[2, 2] - 
          55848*CHq1[1, 1] - 55848*CHq1[2, 2] - 15684*CHq1[3, 3] + 
          42408*CHq3[1, 1] + 42408*CHq3[2, 2] - 12012*CHq3[3, 3] - 
          111696*CHu[1, 1] - 111696*CHu[2, 2] + 4428*CHu[3, 3]) + 
        64*MW2^6*MZ2^4*(129936*CHd[1, 1] + 129936*CHd[2, 2] + 
          129936*CHd[3, 3] - 350266*CHe[1, 1] - 179444*CHl1[1, 1] - 
          102371*CHl3[1, 1] + 77073*CHl3[2, 2] - 129936*CHq1[1, 1] - 
          129936*CHq1[2, 2] - 69600*CHq1[3, 3] + 27000*CHq3[1, 1] + 
          27000*CHq3[2, 2] - 35874*CHq3[3, 3] - 259872*CHu[1, 1] - 
          259872*CHu[2, 2] + 16230*CHu[3, 3]) - 16*MW2^5*MZ2^5*
         (409548*CHd[1, 1] + 409548*CHd[2, 2] + 409548*CHd[3, 3] - 
          1145488*CHe[1, 1] - 508916*CHl1[1, 1] - 208619*CHl3[1, 1] + 
          300297*CHl3[2, 2] - 409548*CHq1[1, 1] - 409548*CHq1[2, 2] - 
          252924*CHq1[3, 3] - 121932*CHq3[1, 1] - 121932*CHq3[2, 2] - 
          123468*CHq3[3, 3] - 819096*CHu[1, 1] - 819096*CHu[2, 2] + 
          37251*CHu[3, 3])) - MT2*MW2*
       (8192*MW2^11*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          88*CHe[1, 1] - 88*CHl1[1, 1] - 119*CHl3[1, 1] - 31*CHl3[2, 2] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 114*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        16*MW2^5*MZ2^6*(76101*CHd[1, 1] + 76101*CHd[2, 2] + 76101*CHd[3, 3] - 
          273399*CHe[1, 1] - 73973*CHl1[1, 1] - 46263*CHl3[1, 1] + 
          27710*CHl3[2, 2] - 76101*CHq1[1, 1] - 76101*CHq1[2, 2] + 
          195825*CHq1[3, 3] - 153045*CHq3[1, 1] - 153045*CHq3[2, 2] + 
          100089*CHq3[3, 3] - 152202*CHu[1, 1] - 152202*CHu[2, 2] - 
          100911*CHu[3, 3]) - 4*MW2^3*MZ2^8*(72147*CHd[1, 1] + 
          72147*CHd[2, 2] + 72147*CHd[3, 3] - 221421*CHe[1, 1] - 
          94831*CHl1[1, 1] + 40173*CHl3[1, 1] + 135004*CHl3[2, 2] - 
          72147*CHq1[1, 1] - 72147*CHq1[2, 2] - 124713*CHq1[3, 3] - 
          52155*CHq3[1, 1] - 52155*CHq3[2, 2] - 216957*CHq3[3, 3] - 
          144294*CHu[1, 1] - 144294*CHu[2, 2] - 78726*CHu[3, 3]) - 
        32*MW2^6*MZ2^5*(126330*CHd[1, 1] + 126330*CHd[2, 2] + 
          126330*CHd[3, 3] - 378286*CHe[1, 1] - 151646*CHl1[1, 1] - 
          49289*CHl3[1, 1] + 102357*CHl3[2, 2] - 126330*CHq1[1, 1] - 
          126330*CHq1[2, 2] + 29118*CHq1[3, 3] - 92610*CHq3[1, 1] - 
          92610*CHq3[2, 2] - 28854*CHq3[3, 3] - 252660*CHu[1, 1] - 
          252660*CHu[2, 2] - 54939*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (15996*CHd[1, 1] + 15996*CHd[2, 2] + 15996*CHd[3, 3] - 
          59652*CHe[1, 1] - 18244*CHl1[1, 1] - 3358*CHl3[1, 1] + 
          14886*CHl3[2, 2] - 15996*CHq1[1, 1] - 15996*CHq1[2, 2] + 
          5198*CHq1[3, 3] - 25020*CHq3[1, 1] - 25020*CHq3[2, 2] - 
          34502*CHq3[3, 3] - 31992*CHu[1, 1] - 31992*CHu[2, 2] - 
          31171*CHu[3, 3]) + 256*MW2^7*MZ2^4*(25047*CHd[1, 1] + 
          25047*CHd[2, 2] + 25047*CHd[3, 3] - 69320*CHe[1, 1] - 
          34000*CHl1[1, 1] - 11803*CHl3[1, 1] + 22197*CHl3[2, 2] - 
          25047*CHq1[1, 1] - 25047*CHq1[2, 2] - 10506*CHq1[3, 3] + 
          27*CHq3[1, 1] + 27*CHq3[2, 2] - 18249*CHq3[3, 3] - 
          50094*CHu[1, 1] - 50094*CHu[2, 2] - 1551*CHu[3, 3]) - 
        45*MW2*MZ2^10*(252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] - 
          1044*CHe[1, 1] - 220*CHl1[1, 1] - 424*CHl3[1, 1] - 204*CHl3[2, 2] - 
          252*CHq1[1, 1] - 252*CHq1[2, 2] + 660*CHq1[3, 3] - 540*CHq3[1, 1] - 
          540*CHq3[2, 2] - 124*CHq3[3, 3] - 504*CHu[1, 1] - 504*CHu[2, 2] - 
          621*CHu[3, 3]) - 2048*MW2^10*MZ2*(624*CHd[1, 1] + 624*CHd[2, 2] + 
          624*CHd[3, 3] - 1878*CHe[1, 1] - 1526*CHl1[1, 1] - 
          1482*CHl3[1, 1] + 44*CHl3[2, 2] - 624*CHq1[1, 1] - 624*CHq1[2, 2] + 
          228*CHq1[3, 3] + 1296*CHq3[1, 1] + 1296*CHq3[2, 2] + 
          840*CHq3[3, 3] - 1248*CHu[1, 1] - 1248*CHu[2, 2] - 27*CHu[3, 3]) + 
        45*MZ2^11*(16*CHe[1, 1] + 8*CHl1[1, 1] - 12*CHl3[1, 1] - 
          20*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3]) + 
        1024*MW2^9*MZ2^2*(3603*CHd[1, 1] + 3603*CHd[2, 2] + 3603*CHd[3, 3] - 
          9809*CHe[1, 1] - 6683*CHl1[1, 1] - 4183*CHl3[1, 1] + 
          2500*CHl3[2, 2] - 3603*CHq1[1, 1] - 3603*CHq1[2, 2] - 
          651*CHq1[3, 3] + 4761*CHq3[1, 1] + 4761*CHq3[2, 2] - 
          1035*CHq3[3, 3] - 7206*CHu[1, 1] - 7206*CHu[2, 2] + 
          111*CHu[3, 3]) - 256*MW2^8*MZ2^3*(24078*CHd[1, 1] + 
          24078*CHd[2, 2] + 24078*CHd[3, 3] - 64364*CHe[1, 1] - 
          37324*CHl1[1, 1] - 16045*CHl3[1, 1] + 21279*CHl3[2, 2] - 
          24078*CHq1[1, 1] - 24078*CHq1[2, 2] - 11754*CHq1[3, 3] + 
          15714*CHq3[1, 1] + 15714*CHq3[2, 2] - 19794*CHq3[3, 3] - 
          48156*CHu[1, 1] - 48156*CHu[2, 2] + 1536*CHu[3, 3]) + 
        8*MW2^4*MZ2^7*(21588*CHd[1, 1] + 21588*CHd[2, 2] + 21588*CHd[3, 3] - 
          14792*CHe[1, 1] - 45708*CHl1[1, 1] + 56951*CHl3[1, 1] + 
          102659*CHl3[2, 2] - 21588*CHq1[1, 1] - 21588*CHq1[2, 2] - 
          260874*CHq1[3, 3] + 75924*CHq3[1, 1] + 75924*CHq3[2, 2] - 
          216978*CHq3[3, 3] - 43176*CHu[1, 1] - 43176*CHu[2, 2] + 
          40188*CHu[3, 3]))))/(216*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (B0i[bb0, 0, 0, MT2]*(-128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (4*MW2^2*MZ2^4*(813*CHd[1, 1] + 813*CHd[2, 2] + 813*CHd[3, 3] - 
          2447*CHe[1, 1] - 917*CHl1[1, 1] + 29*CHl3[1, 1] + 946*CHl3[2, 2] - 
          813*CHq1[1, 1] - 813*CHq1[2, 2] - 789*CHq1[3, 3] - 765*CHq3[1, 1] - 
          765*CHq3[2, 2] - 789*CHq3[3, 3] - 1626*CHu[1, 1] - 
          1626*CHu[2, 2]) - 16*MW2^3*MZ2^3*(381*CHd[1, 1] + 381*CHd[2, 2] + 
          381*CHd[3, 3] - 995*CHe[1, 1] - 451*CHl1[1, 1] + 5*CHl3[1, 1] + 
          456*CHl3[2, 2] - 381*CHq1[1, 1] - 381*CHq1[2, 2] - 231*CHq1[3, 3] - 
          81*CHq3[1, 1] - 81*CHq3[2, 2] - 231*CHq3[3, 3] - 762*CHu[1, 1] - 
          762*CHu[2, 2]) + 32*MW2^4*MZ2^2*(198*CHd[1, 1] + 198*CHd[2, 2] + 
          198*CHd[3, 3] - 508*CHe[1, 1] - 282*CHl1[1, 1] - 161*CHl3[1, 1] + 
          121*CHl3[2, 2] - 198*CHq1[1, 1] - 198*CHq1[2, 2] - 36*CHq1[3, 3] + 
          126*CHq3[1, 1] + 126*CHq3[2, 2] - 36*CHq3[3, 3] - 396*CHu[1, 1] - 
          396*CHu[2, 2]) - 8*MW2*MZ2^5*(114*CHd[1, 1] + 114*CHd[2, 2] + 
          114*CHd[3, 3] - 418*CHe[1, 1] - 127*CHl1[1, 1] - 89*CHl3[1, 1] + 
          38*CHl3[2, 2] - 114*CHq1[1, 1] - 114*CHq1[2, 2] - 147*CHq1[3, 3] - 
          180*CHq3[1, 1] - 180*CHq3[2, 2] - 147*CHq3[3, 3] - 228*CHu[1, 1] - 
          228*CHu[2, 2]) + MZ2^6*(105*CHd[1, 1] + 105*CHd[2, 2] + 
          105*CHd[3, 3] - 471*CHe[1, 1] - 113*CHl1[1, 1] - 273*CHl3[1, 1] - 
          160*CHl3[2, 2] - 105*CHq1[1, 1] - 105*CHq1[2, 2] - 165*CHq1[3, 3] - 
          225*CHq3[1, 1] - 225*CHq3[2, 2] - 165*CHq3[3, 3] - 210*CHu[1, 1] - 
          210*CHu[2, 2]) - 128*MW2^5*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
          27*CHd[3, 3] - 79*CHe[1, 1] - 57*CHl1[1, 1] - 68*CHl3[1, 1] - 
          11*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 9*CHq1[3, 3] + 
          45*CHq3[1, 1] + 45*CHq3[2, 2] + 9*CHq3[3, 3] - 54*CHu[1, 1] - 
          54*CHu[2, 2]) + 256*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 16*CHl3[1, 1] - 
          5*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) + MT2^7*(-45*MZ2^11*(180*CHd[1, 1] + 180*CHd[2, 2] + 
          180*CHd[3, 3] - 592*CHe[1, 1] - 296*CHl1[1, 1] - 291*CHl3[1, 1] + 
          5*CHl3[2, 2] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 120*CHq1[3, 3] - 
          10*CHq3[3, 3] - 360*CHu[1, 1] - 360*CHu[2, 2]) - 
        8192*MW2^11*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
          616*CHe[1, 1] - 616*CHl1[1, 1] - 941*CHl3[1, 1] - 325*CHl3[2, 2] - 
          168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 
          504*CHq3[2, 2] + 231*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) + 
        4*MW2^3*MZ2^8*(689367*CHd[1, 1] + 689367*CHd[2, 2] + 
          689367*CHd[3, 3] - 1708509*CHe[1, 1] - 1627999*CHl1[1, 1] - 
          1731381*CHl3[1, 1] - 103382*CHl3[2, 2] - 689367*CHq1[1, 1] - 
          689367*CHq1[2, 2] + 466125*CHq1[3, 3] + 1576917*CHq3[1, 1] + 
          1576917*CHq3[2, 2] + 949419*CHq3[3, 3] - 1378734*CHu[1, 1] - 
          1378734*CHu[2, 2] - 331170*CHu[3, 3]) + 32*MW2^6*MZ2^5*
         (686454*CHd[1, 1] + 686454*CHd[2, 2] + 686454*CHd[3, 3] - 
          1703848*CHe[1, 1] - 56000*CHl1[1, 1] + 1394482*CHl3[1, 1] + 
          1450482*CHl3[2, 2] - 686454*CHq1[1, 1] - 686454*CHq1[2, 2] - 
          1103817*CHq1[3, 3] - 1566270*CHq3[1, 1] - 1566270*CHq3[2, 2] - 
          636753*CHq3[3, 3] - 1372908*CHu[1, 1] - 1372908*CHu[2, 2] - 
          315387*CHu[3, 3]) - 8*MW2^4*MZ2^7*(443490*CHd[1, 1] + 
          443490*CHd[2, 2] + 443490*CHd[3, 3] - 928004*CHe[1, 1] - 
          1759590*CHl1[1, 1] - 2622253*CHl3[1, 1] - 862663*CHl3[2, 2] - 
          443490*CHq1[1, 1] - 443490*CHq1[2, 2] + 1235580*CHq1[3, 3] + 
          2754810*CHq3[1, 1] + 2754810*CHq3[2, 2] + 1434048*CHq3[3, 3] - 
          886980*CHu[1, 1] - 886980*CHu[2, 2] - 293760*CHu[3, 3]) - 
        128*MW2^7*MZ2^4*(319302*CHd[1, 1] + 319302*CHd[2, 2] + 
          319302*CHd[3, 3] - 784198*CHe[1, 1] - 271385*CHl1[1, 1] + 
          93673*CHl3[1, 1] + 365058*CHl3[2, 2] - 319302*CHq1[1, 1] - 
          319302*CHq1[2, 2] - 216858*CHq1[3, 3] - 161730*CHq3[1, 1] - 
          161730*CHq3[2, 2] - 86451*CHq3[3, 3] - 638604*CHu[1, 1] - 
          638604*CHu[2, 2] - 139278*CHu[3, 3]) + 128*MW2^8*MZ2^3*
         (333276*CHd[1, 1] + 333276*CHd[2, 2] + 333276*CHd[3, 3] - 
          854938*CHe[1, 1] - 450422*CHl1[1, 1] - 290447*CHl3[1, 1] + 
          159975*CHl3[2, 2] - 333276*CHq1[1, 1] - 333276*CHq1[2, 2] - 
          58332*CHq1[3, 3] + 163188*CHq3[1, 1] + 163188*CHq3[2, 2] + 
          7404*CHq3[3, 3] - 666552*CHu[1, 1] - 666552*CHu[2, 2] - 
          118872*CHu[3, 3]) - 16*MW2^5*MZ2^6*(218085*CHd[1, 1] + 
          218085*CHd[2, 2] + 218085*CHd[3, 3] - 672387*CHe[1, 1] + 
          969265*CHl1[1, 1] + 2543886*CHl3[1, 1] + 1574621*CHl3[2, 2] - 
          218085*CHq1[1, 1] - 218085*CHq1[2, 2] - 1549137*CHq1[3, 3] - 
          2778093*CHq3[1, 1] - 2778093*CHq3[2, 2] - 1239483*CHq3[3, 3] - 
          436170*CHu[1, 1] - 436170*CHu[2, 2] - 47646*CHu[3, 3]) - 
        6*MW2^2*MZ2^9*(148002*CHd[1, 1] + 148002*CHd[2, 2] + 
          148002*CHd[3, 3] - 410740*CHe[1, 1] - 287590*CHl1[1, 1] - 
          256862*CHl3[1, 1] + 30728*CHl3[2, 2] - 148002*CHq1[1, 1] - 
          148002*CHq1[2, 2] - 4185*CHq1[3, 3] + 157770*CHq3[1, 1] + 
          157770*CHq3[2, 2] + 104487*CHq3[3, 3] - 296004*CHu[1, 1] - 
          296004*CHu[2, 2] - 47589*CHu[3, 3]) - 512*MW2^9*MZ2^2*
         (51918*CHd[1, 1] + 51918*CHd[2, 2] + 51918*CHd[3, 3] - 
          145084*CHe[1, 1] - 98074*CHl1[1, 1] - 107801*CHl3[1, 1] - 
          9727*CHl3[2, 2] - 51918*CHq1[1, 1] - 51918*CHq1[2, 2] + 
          11370*CHq1[3, 3] + 67626*CHq3[1, 1] + 67626*CHq3[2, 2] + 
          14886*CHq3[3, 3] - 103836*CHu[1, 1] - 103836*CHu[2, 2] - 
          12864*CHu[3, 3]) + 3*MW2*MZ2^10*(46140*CHd[1, 1] + 
          46140*CHd[2, 2] + 46140*CHd[3, 3] - 141708*CHe[1, 1] - 
          80684*CHl1[1, 1] - 73409*CHl3[1, 1] + 7275*CHl3[2, 2] - 
          46140*CHq1[1, 1] - 46140*CHq1[2, 2] - 20420*CHq1[3, 3] + 
          18000*CHq3[1, 1] + 18000*CHq3[2, 2] + 11150*CHq3[3, 3] - 
          92280*CHu[1, 1] - 92280*CHu[2, 2] - 6920*CHu[3, 3]) + 
        1024*MW2^10*MZ2*(9024*CHd[1, 1] + 9024*CHd[2, 2] + 9024*CHd[3, 3] - 
          28482*CHe[1, 1] - 23554*CHl1[1, 1] - 32283*CHl3[1, 1] - 
          8729*CHl3[2, 2] - 9024*CHq1[1, 1] - 9024*CHq1[2, 2] + 
          5370*CHq1[3, 3] + 19008*CHq3[1, 1] + 19008*CHq3[2, 2] + 
          6162*CHq3[3, 3] - 18048*CHu[1, 1] - 18048*CHu[2, 2] - 
          1134*CHu[3, 3])) + MT2^8*(4096*MW2^10*(48*CHd[1, 1] + 
          48*CHd[2, 2] + 48*CHd[3, 3] - 176*CHe[1, 1] - 176*CHl1[1, 1] - 
          301*CHl3[1, 1] - 125*CHl3[2, 2] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 
          48*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 138*CHq3[3, 3] - 
          96*CHu[1, 1] - 96*CHu[2, 2]) + 8*MW2^3*MZ2^7*(74400*CHd[1, 1] + 
          74400*CHd[2, 2] + 74400*CHd[3, 3] - 172490*CHe[1, 1] - 
          221928*CHl1[1, 1] - 275545*CHl3[1, 1] - 53617*CHl3[2, 2] - 
          74400*CHq1[1, 1] - 74400*CHq1[2, 2] + 95202*CHq1[3, 3] + 
          285876*CHq3[1, 1] + 285876*CHq3[2, 2] + 126210*CHq3[3, 3] - 
          148800*CHu[1, 1] - 148800*CHu[2, 2] - 63924*CHu[3, 3]) + 
        64*MW2^6*MZ2^4*(72972*CHd[1, 1] + 72972*CHd[2, 2] + 72972*CHd[3, 3] - 
          176408*CHe[1, 1] - 52930*CHl1[1, 1] + 55757*CHl3[1, 1] + 
          108687*CHl3[2, 2] - 72972*CHq1[1, 1] - 72972*CHq1[2, 2] - 
          77556*CHq1[3, 3] - 54324*CHq3[1, 1] - 54324*CHq3[2, 2] - 
          49434*CHq3[3, 3] - 145944*CHu[1, 1] - 145944*CHu[2, 2] - 
          57828*CHu[3, 3]) - 4*MW2^2*MZ2^8*(82353*CHd[1, 1] + 
          82353*CHd[2, 2] + 82353*CHd[3, 3] - 216183*CHe[1, 1] - 
          176137*CHl1[1, 1] - 160644*CHl3[1, 1] + 15493*CHl3[2, 2] - 
          82353*CHq1[1, 1] - 82353*CHq1[2, 2] + 11151*CHq1[3, 3] + 
          134955*CHq3[1, 1] + 134955*CHq3[2, 2] + 57993*CHq3[3, 3] - 
          164706*CHu[1, 1] - 164706*CHu[2, 2] - 55830*CHu[3, 3]) - 
        32*MW2^5*MZ2^5*(64770*CHd[1, 1] + 64770*CHd[2, 2] + 64770*CHd[3, 3] - 
          162592*CHe[1, 1] + 20380*CHl1[1, 1] + 200164*CHl3[1, 1] + 
          179784*CHl3[2, 2] - 64770*CHq1[1, 1] - 64770*CHq1[2, 2] - 
          148083*CHq1[3, 3] - 207306*CHq3[1, 1] - 207306*CHq3[2, 2] - 
          109647*CHq3[3, 3] - 129540*CHu[1, 1] - 129540*CHu[2, 2] - 
          52833*CHu[3, 3]) - 128*MW2^7*MZ2^3*(41676*CHd[1, 1] + 
          41676*CHd[2, 2] + 41676*CHd[3, 3] - 103726*CHe[1, 1] - 
          52058*CHl1[1, 1] - 22037*CHl3[1, 1] + 30021*CHl3[2, 2] - 
          41676*CHq1[1, 1] - 41676*CHq1[2, 2] - 21132*CHq1[3, 3] + 
          15876*CHq3[1, 1] + 15876*CHq3[2, 2] - 7044*CHq3[3, 3] - 
          83352*CHu[1, 1] - 83352*CHu[2, 2] - 28680*CHu[3, 3]) - 
        16*MW2^4*MZ2^6*(2793*CHd[1, 1] + 2793*CHd[2, 2] + 2793*CHd[3, 3] + 
          9933*CHe[1, 1] - 147535*CHl1[1, 1] - 303450*CHl3[1, 1] - 
          155915*CHl3[2, 2] - 2793*CHq1[1, 1] - 2793*CHq1[2, 2] + 
          163761*CHq1[3, 3] + 327519*CHq3[1, 1] + 327519*CHq3[2, 2] + 
          147951*CHq3[3, 3] - 5586*CHu[1, 1] - 5586*CHu[2, 2] - 
          7872*CHu[3, 3]) + 6*MW2*MZ2^9*(13620*CHd[1, 1] + 13620*CHd[2, 2] + 
          13620*CHd[3, 3] - 40158*CHe[1, 1] - 25024*CHl1[1, 1] - 
          20284*CHl3[1, 1] + 4740*CHl3[2, 2] - 13620*CHq1[1, 1] - 
          13620*CHq1[2, 2] - 5665*CHq1[3, 3] + 9000*CHq3[1, 1] + 
          9000*CHq3[2, 2] + 2275*CHq3[3, 3] - 27240*CHu[1, 1] - 
          27240*CHu[2, 2] - 6115*CHu[3, 3]) + 512*MW2^8*MZ2^2*
         (6882*CHd[1, 1] + 6882*CHd[2, 2] + 6882*CHd[3, 3] - 
          18592*CHe[1, 1] - 12250*CHl1[1, 1] - 12965*CHl3[1, 1] - 
          715*CHl3[2, 2] - 6882*CHq1[1, 1] - 6882*CHq1[2, 2] - 
          438*CHq1[3, 3] + 8550*CHq3[1, 1] + 8550*CHq3[2, 2] + 
          2862*CHq3[3, 3] - 13764*CHu[1, 1] - 13764*CHu[2, 2] - 
          3612*CHu[3, 3]) - 1024*MW2^9*MZ2*(1248*CHd[1, 1] + 1248*CHd[2, 2] + 
          1248*CHd[3, 3] - 3846*CHe[1, 1] - 3142*CHl1[1, 1] - 
          4593*CHl3[1, 1] - 1451*CHl3[2, 2] - 1248*CHq1[1, 1] - 
          1248*CHq1[2, 2] + 510*CHq1[3, 3] + 2592*CHq3[1, 1] + 
          2592*CHq3[2, 2] + 1662*CHq3[3, 3] - 2496*CHu[1, 1] - 
          2496*CHu[2, 2] - 378*CHu[3, 3]) - 675*MZ2^10*(12*CHd[1, 1] + 
          12*CHd[2, 2] + 12*CHd[3, 3] - 40*CHe[1, 1] - 20*CHl1[1, 1] - 
          19*CHl3[1, 1] + CHl3[2, 2] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 
          10*CHq1[3, 3] - 4*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
          2*CHu[3, 3])) + 18*MT2^9*(-2*MW2 + MZ2)^2*
       (16*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*MZ2^2 + 5*MZ2^3)*
       (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        4*MW2^2*MZ2^2*(4*CHe[1, 1] + 2*CHl1[1, 1] + 17*CHl3[1, 1] + 
          15*CHl3[2, 2] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 24*CHu[3, 3]) + 
        8*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + CHl3[1, 1] - CHl3[2, 2] - 
          6*CHq1[3, 3] + 6*CHq3[3, 3] - 6*CHu[3, 3]) + 
        MZ2^4*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3]) - 
        2*MW2*MZ2^3*(2*CHe[1, 1] + 2*CHl1[1, 1] - 20*CHl3[1, 1] - 
          22*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) - 
      2*MT2*MW2^6*(MZ2^11*(2670*CHd[1, 1] + 2670*CHd[2, 2] + 2670*CHd[3, 3] - 
          16194*CHe[1, 1] - 257*CHl1[1, 1] - 10497*CHl3[1, 1] - 
          10240*CHl3[2, 2] - 2670*CHq1[1, 1] - 2670*CHq1[2, 2] - 
          3135*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] - 
          6735*CHq3[3, 3] - 5340*CHu[1, 1] - 5340*CHu[2, 2]) - 
        1024*MW2^10*MZ2*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] - 
          2866*CHe[1, 1] - 2514*CHl1[1, 1] - 3455*CHl3[1, 1] - 
          941*CHl3[2, 2] - 864*CHq1[1, 1] - 864*CHq1[2, 2] + 684*CHq1[3, 3] + 
          2016*CHq3[1, 1] + 2016*CHq3[2, 2] + 540*CHq3[3, 3] - 
          1728*CHu[1, 1] - 1728*CHu[2, 2]) + 2048*MW2^11*
         (48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 176*CHe[1, 1] - 
          176*CHl1[1, 1] - 265*CHl3[1, 1] - 89*CHl3[2, 2] - 48*CHq1[1, 1] - 
          48*CHq1[2, 2] + 48*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 
          12*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
        8*MW2^5*MZ2^6*(250413*CHd[1, 1] + 250413*CHd[2, 2] + 
          250413*CHd[3, 3] - 451239*CHe[1, 1] - 356305*CHl1[1, 1] - 
          135771*CHl3[1, 1] + 220534*CHl3[2, 2] - 250413*CHq1[1, 1] - 
          250413*CHq1[2, 2] + 55983*CHq1[3, 3] + 457227*CHq3[1, 1] + 
          457227*CHq3[2, 2] + 204903*CHq3[3, 3] - 500826*CHu[1, 1] - 
          500826*CHu[2, 2] - 49440*CHu[3, 3]) + 8*MW2^4*MZ2^7*
         (350895*CHd[1, 1] + 350895*CHd[2, 2] + 350895*CHd[3, 3] - 
          849255*CHe[1, 1] - 351530*CHl1[1, 1] + 224172*CHl3[1, 1] + 
          575702*CHl3[2, 2] - 350895*CHq1[1, 1] - 350895*CHq1[2, 2] - 
          293646*CHq1[3, 3] - 135693*CHq3[1, 1] - 135693*CHq3[2, 2] - 
          229518*CHq3[3, 3] - 701790*CHu[1, 1] - 701790*CHu[2, 2] - 
          16368*CHu[3, 3]) + MW2*MZ2^10*(-61878*CHd[1, 1] - 61878*CHd[2, 2] - 
          61878*CHd[3, 3] + 287186*CHe[1, 1] + 39509*CHl1[1, 1] + 
          103093*CHl3[1, 1] + 63584*CHl3[2, 2] + 61878*CHq1[1, 1] + 
          61878*CHq1[2, 2] + 98139*CHq1[3, 3] + 205560*CHq3[1, 1] + 
          205560*CHq3[2, 2] + 137619*CHq3[3, 3] + 123756*CHu[1, 1] + 
          123756*CHu[2, 2] - 7680*CHu[3, 3]) + 32*MW2^7*MZ2^4*
         (178644*CHd[1, 1] + 178644*CHd[2, 2] + 178644*CHd[3, 3] - 
          437388*CHe[1, 1] - 163508*CHl1[1, 1] + 92895*CHl3[1, 1] + 
          256403*CHl3[2, 2] - 178644*CHq1[1, 1] - 178644*CHq1[2, 2] - 
          145176*CHq1[3, 3] - 74268*CHq3[1, 1] - 74268*CHq3[2, 2] - 
          120084*CHq3[3, 3] - 357288*CHu[1, 1] - 357288*CHu[2, 2] - 
          6624*CHu[3, 3]) - 384*MW2^8*MZ2^3*(15254*CHd[1, 1] + 
          15254*CHd[2, 2] + 15254*CHd[3, 3] - 39632*CHe[1, 1] - 
          22064*CHl1[1, 1] - 13643*CHl3[1, 1] + 8421*CHl3[2, 2] - 
          15254*CHq1[1, 1] - 15254*CHq1[2, 2] - 2946*CHq1[3, 3] + 
          10482*CHq3[1, 1] + 10482*CHq3[2, 2] + 70*CHq3[3, 3] - 
          30508*CHu[1, 1] - 30508*CHu[2, 2] - 896*CHu[3, 3]) + 
        512*MW2^9*MZ2^2*(6177*CHd[1, 1] + 6177*CHd[2, 2] + 6177*CHd[3, 3] - 
          18025*CHe[1, 1] - 13031*CHl1[1, 1] - 14756*CHl3[1, 1] - 
          1725*CHl3[2, 2] - 6177*CHq1[1, 1] - 6177*CHq1[2, 2] + 
          2049*CHq1[3, 3] + 9603*CHq3[1, 1] + 9603*CHq3[2, 2] + 
          2709*CHq3[3, 3] - 12354*CHu[1, 1] - 12354*CHu[2, 2] - 
          240*CHu[3, 3]) - 32*MW2^6*MZ2^5*(58509*CHd[1, 1] + 
          58509*CHd[2, 2] + 58509*CHd[3, 3] - 167231*CHe[1, 1] - 
          3353*CHl1[1, 1] + 177161*CHl3[1, 1] + 180514*CHl3[2, 2] - 
          58509*CHq1[1, 1] - 58509*CHq1[2, 2] - 140421*CHq1[3, 3] - 
          207945*CHq3[1, 1] - 207945*CHq3[2, 2] - 160341*CHq3[3, 3] - 
          117018*CHu[1, 1] - 117018*CHu[2, 2] + 8016*CHu[3, 3]) + 
        2*MW2^2*MZ2^9*(223965*CHd[1, 1] + 223965*CHd[2, 2] + 
          223965*CHd[3, 3] - 832819*CHe[1, 1] - 182690*CHl1[1, 1] - 
          45095*CHl3[1, 1] + 137595*CHl3[2, 2] - 223965*CHq1[1, 1] - 
          223965*CHq1[2, 2] - 336216*CHq1[3, 3] - 510255*CHq3[1, 1] - 
          510255*CHq3[2, 2] - 404304*CHq3[3, 3] - 447930*CHu[1, 1] - 
          447930*CHu[2, 2] + 21696*CHu[3, 3]) - 2*MW2^3*MZ2^8*
         (777777*CHd[1, 1] + 777777*CHd[2, 2] + 777777*CHd[3, 3] - 
          2329787*CHe[1, 1] - 701335*CHl1[1, 1] + 429566*CHl3[1, 1] + 
          1130901*CHl3[2, 2] - 777777*CHq1[1, 1] - 777777*CHq1[2, 2] - 
          972975*CHq1[3, 3] - 1085949*CHq3[1, 1] - 1085949*CHq3[2, 2] - 
          1015347*CHq3[3, 3] - 1555554*CHu[1, 1] - 1555554*CHu[2, 2] + 
          26496*CHu[3, 3])) + 2*MT2^6*MW2*
       (6144*MW2^11*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
          1232*CHe[1, 1] - 1232*CHl1[1, 1] - 1825*CHl3[1, 1] - 
          593*CHl3[2, 2] - 336*CHq1[1, 1] - 336*CHq1[2, 2] + 336*CHq1[3, 3] + 
          1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 294*CHq3[3, 3] - 
          672*CHu[1, 1] - 672*CHu[2, 2]) - 2*MW2^3*MZ2^8*
         (1907493*CHd[1, 1] + 1907493*CHd[2, 2] + 1907493*CHd[3, 3] - 
          4364349*CHe[1, 1] - 4972691*CHl1[1, 1] - 5541312*CHl3[1, 1] - 
          568621*CHl3[2, 2] - 1907493*CHq1[1, 1] - 1907493*CHq1[2, 2] + 
          2018163*CHq1[3, 3] + 5741703*CHq3[1, 1] + 5741703*CHq3[2, 2] + 
          3739545*CHq3[3, 3] - 3814986*CHu[1, 1] - 3814986*CHu[2, 2] - 
          886566*CHu[3, 3]) - 16*MW2^6*MZ2^5*(2642682*CHd[1, 1] + 
          2642682*CHd[2, 2] + 2642682*CHd[3, 3] - 6604214*CHe[1, 1] - 
          821524*CHl1[1, 1] + 4126481*CHl3[1, 1] + 4948005*CHl3[2, 2] - 
          2642682*CHq1[1, 1] - 2642682*CHq1[2, 2] - 3634167*CHq1[3, 3] - 
          4783266*CHq3[1, 1] - 4783266*CHq3[2, 2] - 1918701*CHq3[3, 3] - 
          5285364*CHu[1, 1] - 5285364*CHu[2, 2] - 845061*CHu[3, 3]) + 
        MW2^2*MZ2^9*(1398036*CHd[1, 1] + 1398036*CHd[2, 2] + 
          1398036*CHd[3, 3] - 3722788*CHe[1, 1] - 2825904*CHl1[1, 1] - 
          2483276*CHl3[1, 1] + 342628*CHl3[2, 2] - 1398036*CHq1[1, 1] - 
          1398036*CHq1[2, 2] + 98205*CHq1[3, 3] + 1868400*CHq3[1, 1] + 
          1868400*CHq3[2, 2] + 1349739*CHq3[3, 3] - 2796072*CHu[1, 1] - 
          2796072*CHu[2, 2] - 399885*CHu[3, 3]) + 8*MW2^4*MZ2^7*
         (394140*CHd[1, 1] + 394140*CHd[2, 2] + 394140*CHd[3, 3] - 
          532199*CHe[1, 1] - 2476666*CHl1[1, 1] - 4209322*CHl3[1, 1] - 
          1732656*CHl3[2, 2] - 394140*CHq1[1, 1] - 394140*CHq1[2, 2] + 
          2362389*CHq1[3, 3] + 4727862*CHq3[1, 1] + 4727862*CHq3[2, 2] + 
          2658159*CHq3[3, 3] - 788280*CHu[1, 1] - 788280*CHu[2, 2] - 
          359520*CHu[3, 3]) + 64*MW2^7*MZ2^4*(1102494*CHd[1, 1] + 
          1102494*CHd[2, 2] + 1102494*CHd[3, 3] - 2733239*CHe[1, 1] - 
          1023632*CHl1[1, 1] + 123764*CHl3[1, 1] + 1147396*CHl3[2, 2] - 
          1102494*CHq1[1, 1] - 1102494*CHq1[2, 2] - 633450*CHq1[3, 3] - 
          401346*CHq3[1, 1] - 401346*CHq3[2, 2] - 176661*CHq3[3, 3] - 
          2204988*CHu[1, 1] - 2204988*CHu[2, 2] - 341754*CHu[3, 3]) - 
        64*MW2^8*MZ2^3*(1088412*CHd[1, 1] + 1088412*CHd[2, 2] + 
          1088412*CHd[3, 3] - 2826510*CHe[1, 1] - 1528822*CHl1[1, 1] - 
          1090497*CHl3[1, 1] + 438325*CHl3[2, 2] - 1088412*CHq1[1, 1] - 
          1088412*CHq1[2, 2] - 90348*CHq1[3, 3] + 605556*CHq3[1, 1] + 
          605556*CHq3[2, 2] + 95436*CHq3[3, 3] - 2176824*CHu[1, 1] - 
          2176824*CHu[2, 2] - 267384*CHu[3, 3]) + 8*MW2^5*MZ2^6*
         (1390419*CHd[1, 1] + 1390419*CHd[2, 2] + 1390419*CHd[3, 3] - 
          4017301*CHe[1, 1] + 2251729*CHl1[1, 1] + 8038012*CHl3[1, 1] + 
          5786283*CHl3[2, 2] - 1390419*CHq1[1, 1] - 1390419*CHq1[2, 2] - 
          5500527*CHq1[3, 3] - 9045243*CHq3[1, 1] - 9045243*CHq3[2, 2] - 
          4276335*CHq3[3, 3] - 2780838*CHu[1, 1] - 2780838*CHu[2, 2] - 
          207888*CHu[3, 3]) + 512*MW2^9*MZ2^2*(81717*CHd[1, 1] + 
          81717*CHd[2, 2] + 81717*CHd[3, 3] - 231325*CHe[1, 1] - 
          158446*CHl1[1, 1] - 177419*CHl3[1, 1] - 18973*CHl3[2, 2] - 
          81717*CHq1[1, 1] - 81717*CHq1[2, 2] + 24999*CHq1[3, 3] + 
          109503*CHq3[1, 1] + 109503*CHq3[2, 2] + 21363*CHq3[3, 3] - 
          163434*CHu[1, 1] - 163434*CHu[2, 2] - 12870*CHu[3, 3]) - 
        1536*MW2^10*MZ2*(9216*CHd[1, 1] + 9216*CHd[2, 2] + 9216*CHd[3, 3] - 
          29354*CHe[1, 1] - 24426*CHl1[1, 1] - 33079*CHl3[1, 1] - 
          8653*CHl3[2, 2] - 9216*CHq1[1, 1] - 9216*CHq1[2, 2] + 
          6066*CHq1[3, 3] + 19584*CHq3[1, 1] + 19584*CHq3[2, 2] + 
          4470*CHq3[3, 3] - 18432*CHu[1, 1] - 18432*CHu[2, 2] - 
          630*CHu[3, 3]) + 45*MZ2^11*(360*CHd[1, 1] + 360*CHd[2, 2] + 
          360*CHd[3, 3] - 1188*CHe[1, 1] - 594*CHl1[1, 1] - 599*CHl3[1, 1] - 
          5*CHl3[2, 2] - 360*CHq1[1, 1] - 360*CHq1[2, 2] - 285*CHq1[3, 3] - 
          15*CHq3[3, 3] - 720*CHu[1, 1] - 720*CHu[2, 2] + 15*CHu[3, 3]) + 
        MW2*MZ2^10*(-241770*CHd[1, 1] - 241770*CHd[2, 2] - 241770*CHd[3, 3] + 
          726846*CHe[1, 1] + 430333*CHl1[1, 1] + 377793*CHl3[1, 1] - 
          52540*CHl3[2, 2] + 241770*CHq1[1, 1] + 241770*CHq1[2, 2] + 
          110880*CHq1[3, 3] - 122400*CHq3[1, 1] - 122400*CHq3[2, 2] - 
          89790*CHq3[3, 3] + 483540*CHu[1, 1] + 483540*CHu[2, 2] + 
          28155*CHu[3, 3])) + 2*MT2^2*MW2^4*
       (2048*MW2^12*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
          1232*CHe[1, 1] - 1232*CHl1[1, 1] - 1837*CHl3[1, 1] - 
          605*CHl3[2, 2] - 336*CHq1[1, 1] - 336*CHq1[2, 2] + 336*CHq1[3, 3] + 
          1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 102*CHq3[3, 3] - 
          672*CHu[1, 1] - 672*CHu[2, 2]) + 225*MZ2^12*(18*CHd[1, 1] + 
          18*CHd[2, 2] + 18*CHd[3, 3] - 62*CHe[1, 1] - 31*CHl1[1, 1] - 
          31*CHl3[1, 1] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 33*CHq1[3, 3] - 
          17*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
        8*MW2^5*MZ2^7*(571560*CHd[1, 1] + 571560*CHd[2, 2] + 
          571560*CHd[3, 3] - 1027901*CHe[1, 1] - 421918*CHl1[1, 1] + 
          882299*CHl3[1, 1] + 1304217*CHl3[2, 2] - 571560*CHq1[1, 1] - 
          571560*CHq1[2, 2] - 557475*CHq1[3, 3] - 81522*CHq3[1, 1] - 
          81522*CHq3[2, 2] - 29385*CHq3[3, 3] - 1143120*CHu[1, 1] - 
          1143120*CHu[2, 2] - 157350*CHu[3, 3]) + MW2^2*MZ2^10*
         (50772*CHd[1, 1] + 50772*CHd[2, 2] + 50772*CHd[3, 3] + 
          161664*CHe[1, 1] - 327601*CHl1[1, 1] - 172737*CHl3[1, 1] + 
          154864*CHl3[2, 2] - 50772*CHq1[1, 1] - 50772*CHq1[2, 2] + 
          204096*CHq1[3, 3] + 812790*CHq3[1, 1] + 812790*CHq3[2, 2] + 
          522012*CHq3[3, 3] - 101544*CHu[1, 1] - 101544*CHu[2, 2] - 
          82467*CHu[3, 3]) + 64*MW2^8*MZ2^4*(442818*CHd[1, 1] + 
          442818*CHd[2, 2] + 442818*CHd[3, 3] - 1098307*CHe[1, 1] - 
          428086*CHl1[1, 1] + 166867*CHl3[1, 1] + 594953*CHl3[2, 2] - 
          442818*CHq1[1, 1] - 442818*CHq1[2, 2] - 349350*CHq1[3, 3] - 
          145134*CHq3[1, 1] - 145134*CHq3[2, 2] - 202071*CHq3[3, 3] - 
          885636*CHu[1, 1] - 885636*CHu[2, 2] - 42558*CHu[3, 3]) + 
        2*MW2^4*MZ2^8*(-1342227*CHd[1, 1] - 1342227*CHd[2, 2] - 
          1342227*CHd[3, 3] + 3728759*CHe[1, 1] + 464345*CHl1[1, 1] - 
          2970644*CHl3[1, 1] - 3434989*CHl3[2, 2] + 1342227*CHq1[1, 1] + 
          1342227*CHq1[2, 2] + 2781603*CHq1[3, 3] + 3218895*CHq3[1, 1] + 
          3218895*CHq3[2, 2] + 2513433*CHq3[3, 3] + 2684454*CHu[1, 1] + 
          2684454*CHu[2, 2] - 22470*CHu[3, 3]) - 192*MW2^9*MZ2^3*
         (146236*CHd[1, 1] + 146236*CHd[2, 2] + 146236*CHd[3, 3] - 
          379470*CHe[1, 1] - 207902*CHl1[1, 1] - 124601*CHl3[1, 1] + 
          83301*CHl3[2, 2] - 146236*CHq1[1, 1] - 146236*CHq1[2, 2] - 
          28188*CHq1[3, 3] + 89940*CHq3[1, 1] + 89940*CHq3[2, 2] + 
          13820*CHq3[3, 3] - 292472*CHu[1, 1] - 292472*CHu[2, 2] - 
          14824*CHu[3, 3]) + 512*MW2^10*MZ2^2*(31527*CHd[1, 1] + 
          31527*CHd[2, 2] + 31527*CHd[3, 3] - 90433*CHe[1, 1] - 
          63228*CHl1[1, 1] - 69596*CHl3[1, 1] - 6368*CHl3[2, 2] - 
          31527*CHq1[1, 1] - 31527*CHq1[2, 2] + 9993*CHq1[3, 3] + 
          44757*CHq3[1, 1] + 44757*CHq3[2, 2] + 12417*CHq3[3, 3] - 
          63054*CHu[1, 1] - 63054*CHu[2, 2] - 1842*CHu[3, 3]) - 
        6*MW2*MZ2^11*(6150*CHd[1, 1] + 6150*CHd[2, 2] + 6150*CHd[3, 3] - 
          14352*CHe[1, 1] - 13606*CHl1[1, 1] - 6011*CHl3[1, 1] + 
          7595*CHl3[2, 2] - 6150*CHq1[1, 1] - 6150*CHq1[2, 2] - 
          6530*CHq1[3, 3] + 11700*CHq3[1, 1] + 11700*CHq3[2, 2] + 
          2975*CHq3[3, 3] - 12300*CHu[1, 1] - 12300*CHu[2, 2] - 
          1280*CHu[3, 3]) - 512*MW2^11*MZ2*(9984*CHd[1, 1] + 9984*CHd[2, 2] + 
          9984*CHd[3, 3] - 32362*CHe[1, 1] - 27434*CHl1[1, 1] - 
          37295*CHl3[1, 1] - 9861*CHl3[2, 2] - 9984*CHq1[1, 1] - 
          9984*CHq1[2, 2] + 7410*CHq1[3, 3] + 21888*CHq3[1, 1] + 
          21888*CHq3[2, 2] + 4782*CHq3[3, 3] - 19968*CHu[1, 1] - 
          19968*CHu[2, 2] - 54*CHu[3, 3]) - 16*MW2^7*MZ2^5*
         (919758*CHd[1, 1] + 919758*CHd[2, 2] + 919758*CHd[3, 3] - 
          2492254*CHe[1, 1] - 516044*CHl1[1, 1] + 1496761*CHl3[1, 1] + 
          2012805*CHl3[2, 2] - 919758*CHq1[1, 1] - 919758*CHq1[2, 2] - 
          1522365*CHq1[3, 3] - 1680966*CHq3[1, 1] - 1680966*CHq3[2, 2] - 
          1448115*CHq3[3, 3] - 1839516*CHu[1, 1] - 1839516*CHu[2, 2] + 
          20457*CHu[3, 3]) + MW2^3*MZ2^9*(542268*CHd[1, 1] + 
          542268*CHd[2, 2] + 542268*CHd[3, 3] - 2462096*CHe[1, 1] + 
          381992*CHl1[1, 1] + 1579796*CHl3[1, 1] + 1197804*CHl3[2, 2] - 
          542268*CHq1[1, 1] - 542268*CHq1[2, 2] - 2011905*CHq1[3, 3] - 
          3520224*CHq3[1, 1] - 3520224*CHq3[2, 2] - 2644947*CHq3[3, 3] - 
          1084536*CHu[1, 1] - 1084536*CHu[2, 2] + 259857*CHu[3, 3]) + 
        8*MW2^6*MZ2^6*(35841*CHd[1, 1] + 35841*CHd[2, 2] + 35841*CHd[3, 3] - 
          899151*CHe[1, 1] + 301351*CHl1[1, 1] + 889518*CHl3[1, 1] + 
          588167*CHl3[2, 2] - 35841*CHq1[1, 1] - 35841*CHq1[2, 2] - 
          1094985*CHq1[3, 3] - 2140569*CHq3[1, 1] - 2140569*CHq3[2, 2] - 
          1794765*CHq3[3, 3] - 71682*CHu[1, 1] - 71682*CHu[2, 2] + 
          279888*CHu[3, 3])) + MT2^5*MW2*
       (-45*MZ2^12*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 
          592*CHe[1, 1] - 296*CHl1[1, 1] - 291*CHl3[1, 1] + 5*CHl3[2, 2] - 
          180*CHq1[1, 1] - 180*CHq1[2, 2] - 120*CHq1[3, 3] - 10*CHq3[3, 3] - 
          360*CHu[1, 1] - 360*CHu[2, 2]) - 40960*MW2^12*
         (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 616*CHe[1, 1] - 
          616*CHl1[1, 1] - 905*CHl3[1, 1] - 289*CHl3[2, 2] - 168*CHq1[1, 1] - 
          168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 504*CHq3[2, 2] + 
          105*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) + 
        4*MW2^4*MZ2^8*(2198031*CHd[1, 1] + 2198031*CHd[2, 2] + 
          2198031*CHd[3, 3] - 4145675*CHe[1, 1] - 6129477*CHl1[1, 1] - 
          6231943*CHl3[1, 1] - 102466*CHl3[2, 2] - 2198031*CHq1[1, 1] - 
          2198031*CHq1[2, 2] + 2891673*CHq1[3, 3] + 8331309*CHq3[1, 1] + 
          8331309*CHq3[2, 2] + 6052575*CHq3[3, 3] - 4396062*CHu[1, 1] - 
          4396062*CHu[2, 2] - 1243446*CHu[3, 3]) + 32*MW2^7*MZ2^5*
         (5015070*CHd[1, 1] + 5015070*CHd[2, 2] + 5015070*CHd[3, 3] - 
          12671114*CHe[1, 1] - 2276824*CHl1[1, 1] + 6798842*CHl3[1, 1] + 
          9075666*CHl3[2, 2] - 5015070*CHq1[1, 1] - 5015070*CHq1[2, 2] - 
          6615435*CHq1[3, 3] - 7798086*CHq3[1, 1] - 7798086*CHq3[2, 2] - 
          3581025*CHq3[3, 3] - 10030140*CHu[1, 1] - 10030140*CHu[2, 2] - 
          1161165*CHu[3, 3]) - 64*MW2^8*MZ2^4*(3961260*CHd[1, 1] + 
          3961260*CHd[2, 2] + 3961260*CHd[3, 3] - 9868366*CHe[1, 1] - 
          3851568*CHl1[1, 1] + 283201*CHl3[1, 1] + 4134769*CHl3[2, 2] - 
          3961260*CHq1[1, 1] - 3961260*CHq1[2, 2] - 2257980*CHq1[3, 3] - 
          1141956*CHq3[1, 1] - 1141956*CHq3[2, 2] - 544890*CHq3[3, 3] - 
          7922520*CHu[1, 1] - 7922520*CHu[2, 2] - 956292*CHu[3, 3]) - 
        16*MW2^5*MZ2^7*(142713*CHd[1, 1] + 142713*CHd[2, 2] + 
          142713*CHd[3, 3] + 794154*CHe[1, 1] - 3094213*CHl1[1, 1] - 
          5941770*CHl3[1, 1] - 2847557*CHl3[2, 2] - 142713*CHq1[1, 1] - 
          142713*CHq1[2, 2] + 4074996*CHq1[3, 3] + 7544925*CHq3[1, 1] + 
          7544925*CHq3[2, 2] + 4813602*CHq3[3, 3] - 285426*CHu[1, 1] - 
          285426*CHu[2, 2] - 589506*CHu[3, 3]) + 128*MW2^9*MZ2^3*
         (1900620*CHd[1, 1] + 1900620*CHd[2, 2] + 1900620*CHd[3, 3] - 
          4959718*CHe[1, 1] - 2716142*CHl1[1, 1] - 1961753*CHl3[1, 1] + 
          754389*CHl3[2, 2] - 1900620*CHq1[1, 1] - 1900620*CHq1[2, 2] - 
          126396*CHq1[3, 3] + 1122372*CHq3[1, 1] + 1122372*CHq3[2, 2] + 
          234972*CHq3[3, 3] - 3801240*CHu[1, 1] - 3801240*CHu[2, 2] - 
          361944*CHu[3, 3]) - 16*MW2^6*MZ2^6*(3225033*CHd[1, 1] + 
          3225033*CHd[2, 2] + 3225033*CHd[3, 3] - 9432735*CHe[1, 1] + 
          2215571*CHl1[1, 1] + 12702252*CHl3[1, 1] + 10486681*CHl3[2, 2] - 
          3225033*CHq1[1, 1] - 3225033*CHq1[2, 2] - 9938715*CHq1[3, 3] - 
          14858577*CHq3[1, 1] - 14858577*CHq3[2, 2] - 8074587*CHq3[3, 3] - 
          6450066*CHu[1, 1] - 6450066*CHu[2, 2] - 162330*CHu[3, 3]) - 
        1024*MW2^10*MZ2^2*(139971*CHd[1, 1] + 139971*CHd[2, 2] + 
          139971*CHd[3, 3] - 398547*CHe[1, 1] - 274760*CHl1[1, 1] - 
          309417*CHl3[1, 1] - 34657*CHl3[2, 2] - 139971*CHq1[1, 1] - 
          139971*CHq1[2, 2] + 47223*CHq1[3, 3] + 190377*CHq3[1, 1] + 
          190377*CHq3[2, 2] + 37851*CHq3[3, 3] - 279942*CHu[1, 1] - 
          279942*CHu[2, 2] - 15960*CHu[3, 3]) + 6*MW2*MZ2^11*
         (6870*CHd[1, 1] + 6870*CHd[2, 2] + 6870*CHd[3, 3] - 
          16944*CHe[1, 1] - 13387*CHl1[1, 1] - 10162*CHl3[1, 1] + 
          3225*CHl3[2, 2] - 6870*CHq1[1, 1] - 6870*CHq1[2, 2] + 
          5090*CHq1[3, 3] + 9000*CHq3[1, 1] + 9000*CHq3[2, 2] + 
          8950*CHq3[3, 3] - 13740*CHu[1, 1] - 13740*CHu[2, 2] - 
          3235*CHu[3, 3]) + 1024*MW2^11*MZ2*(46656*CHd[1, 1] + 
          46656*CHd[2, 2] + 46656*CHd[3, 3] - 149302*CHe[1, 1] - 
          124662*CHl1[1, 1] - 168635*CHl3[1, 1] - 43973*CHl3[2, 2] - 
          46656*CHq1[1, 1] - 46656*CHq1[2, 2] + 32166*CHq1[3, 3] + 
          99648*CHq3[1, 1] + 99648*CHq3[2, 2] + 19026*CHq3[3, 3] - 
          93312*CHu[1, 1] - 93312*CHu[2, 2] - 1890*CHu[3, 3]) + 
        2*MW2^2*MZ2^10*(154464*CHd[1, 1] + 154464*CHd[2, 2] + 
          154464*CHd[3, 3] - 522900*CHe[1, 1] - 231875*CHl1[1, 1] - 
          114729*CHl3[1, 1] + 117146*CHl3[2, 2] - 154464*CHq1[1, 1] - 
          154464*CHq1[2, 2] - 288705*CHq1[3, 3] - 77310*CHq3[1, 1] - 
          77310*CHq3[2, 2] - 90651*CHq3[3, 3] - 308928*CHu[1, 1] - 
          308928*CHu[2, 2] + 30492*CHu[3, 3]) + 2*MW2^3*MZ2^9*
         (-1527678*CHd[1, 1] - 1527678*CHd[2, 2] - 1527678*CHd[3, 3] + 
          3886058*CHe[1, 1] + 2994778*CHl1[1, 1] + 1852411*CHl3[1, 1] - 
          1142367*CHl3[2, 2] + 1527678*CHq1[1, 1] + 1527678*CHq1[2, 2] + 
          429465*CHq1[3, 3] - 1937286*CHq3[1, 1] - 1937286*CHq3[2, 2] - 
          1509141*CHq3[3, 3] + 3055356*CHu[1, 1] + 3055356*CHu[2, 2] + 
          386697*CHu[3, 3])) + MT2^3*MW2^3*
       (-24576*MW2^12*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
          616*CHe[1, 1] - 616*CHl1[1, 1] - 911*CHl3[1, 1] - 295*CHl3[2, 2] - 
          168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 
          504*CHq3[2, 2] + 63*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) - 
        450*MZ2^12*(54*CHd[1, 1] + 54*CHd[2, 2] + 54*CHd[3, 3] - 
          182*CHe[1, 1] - 91*CHl1[1, 1] - 97*CHl3[1, 1] - 6*CHl3[2, 2] - 
          54*CHq1[1, 1] - 54*CHq1[2, 2] - 69*CHq1[3, 3] - 23*CHq3[3, 3] - 
          108*CHu[1, 1] - 108*CHu[2, 2]) - 8*MW2^5*MZ2^7*
         (455790*CHd[1, 1] + 455790*CHd[2, 2] + 455790*CHd[3, 3] + 
          1204548*CHe[1, 1] - 875578*CHl1[1, 1] + 415923*CHl3[1, 1] + 
          1291501*CHl3[2, 2] - 455790*CHq1[1, 1] - 455790*CHq1[2, 2] + 
          1288152*CHq1[3, 3] + 3615174*CHq3[1, 1] + 3615174*CHq3[2, 2] + 
          3790644*CHq3[3, 3] - 911580*CHu[1, 1] - 911580*CHu[2, 2] - 
          921468*CHu[3, 3]) + 2*MW2^3*MZ2^9*(98718*CHd[1, 1] + 
          98718*CHd[2, 2] + 98718*CHd[3, 3] + 550992*CHe[1, 1] - 
          1944410*CHl1[1, 1] - 4215288*CHl3[1, 1] - 2270878*CHl3[2, 2] - 
          98718*CHq1[1, 1] - 98718*CHq1[2, 2] + 3004473*CHq1[3, 3] + 
          4892742*CHq3[1, 1] + 4892742*CHq3[2, 2] + 3526533*CHq3[3, 3] - 
          197436*CHu[1, 1] - 197436*CHu[2, 2] - 444315*CHu[3, 3]) + 
        4*MW2^4*MZ2^8*(992409*CHd[1, 1] + 992409*CHd[2, 2] + 
          992409*CHd[3, 3] - 1759895*CHe[1, 1] + 231939*CHl1[1, 1] + 
          4852769*CHl3[1, 1] + 4620830*CHl3[2, 2] - 992409*CHq1[1, 1] - 
          992409*CHq1[2, 2] - 2923125*CHq1[3, 3] - 2688309*CHq3[1, 1] - 
          2688309*CHq3[2, 2] - 1248003*CHq3[3, 3] - 1984818*CHu[1, 1] - 
          1984818*CHu[2, 2] - 289902*CHu[3, 3]) + 32*MW2^7*MZ2^5*
         (3011346*CHd[1, 1] + 3011346*CHd[2, 2] + 3011346*CHd[3, 3] - 
          7895612*CHe[1, 1] - 1808920*CHl1[1, 1] + 4076210*CHl3[1, 1] + 
          5885130*CHl3[2, 2] - 3011346*CHq1[1, 1] - 3011346*CHq1[2, 2] - 
          4411347*CHq1[3, 3] - 4441770*CHq3[1, 1] - 4441770*CHq3[2, 2] - 
          3292959*CHq3[3, 3] - 6022692*CHu[1, 1] - 6022692*CHu[2, 2] - 
          225609*CHu[3, 3]) - 128*MW2^8*MZ2^4*(1238106*CHd[1, 1] + 
          1238106*CHd[2, 2] + 1238106*CHd[3, 3] - 3084656*CHe[1, 1] - 
          1222201*CHl1[1, 1] + 292850*CHl3[1, 1] + 1515051*CHl3[2, 2] - 
          1238106*CHq1[1, 1] - 1238106*CHq1[2, 2] - 877926*CHq1[3, 3] - 
          345006*CHq3[1, 1] - 345006*CHq3[2, 2] - 343233*CHq3[3, 3] - 
          2476212*CHu[1, 1] - 2476212*CHu[2, 2] - 183066*CHu[3, 3]) + 
        128*MW2^9*MZ2^3*(1195860*CHd[1, 1] + 1195860*CHd[2, 2] + 
          1195860*CHd[3, 3] - 3112190*CHe[1, 1] - 1704458*CHl1[1, 1] - 
          1097581*CHl3[1, 1] + 606877*CHl3[2, 2] - 1195860*CHq1[1, 1] - 
          1195860*CHq1[2, 2] - 169380*CHq1[3, 3] + 718236*CHq3[1, 1] + 
          718236*CHq3[2, 2] + 165300*CHq3[3, 3] - 2391720*CHu[1, 1] - 
          2391720*CHu[2, 2] - 155928*CHu[3, 3]) - 3*MW2^2*MZ2^10*
         (265296*CHd[1, 1] + 265296*CHd[2, 2] + 265296*CHd[3, 3] - 
          509336*CHe[1, 1] - 691028*CHl1[1, 1] - 629645*CHl3[1, 1] + 
          61383*CHl3[2, 2] - 265296*CHq1[1, 1] - 265296*CHq1[2, 2] + 
          238916*CHq1[3, 3] + 871740*CHq3[1, 1] + 871740*CHq3[2, 2] + 
          634810*CHq3[3, 3] - 530592*CHu[1, 1] - 530592*CHu[2, 2] - 
          133504*CHu[3, 3]) - 512*MW2^10*MZ2^2*(174570*CHd[1, 1] + 
          174570*CHd[2, 2] + 174570*CHd[3, 3] - 498648*CHe[1, 1] - 
          345346*CHl1[1, 1] - 382809*CHl3[1, 1] - 37463*CHl3[2, 2] - 
          174570*CHq1[1, 1] - 174570*CHq1[2, 2] + 57750*CHq1[3, 3] + 
          240894*CHq3[1, 1] + 240894*CHq3[2, 2] + 59874*CHq3[3, 3] - 
          349140*CHu[1, 1] - 349140*CHu[2, 2] - 12672*CHu[3, 3]) + 
        15*MW2*MZ2^11*(16356*CHd[1, 1] + 16356*CHd[2, 2] + 16356*CHd[3, 3] - 
          44952*CHe[1, 1] - 31576*CHl1[1, 1] - 23799*CHl3[1, 1] + 
          7777*CHl3[2, 2] - 16356*CHq1[1, 1] - 16356*CHq1[2, 2] - 
          9630*CHq1[3, 3] + 16560*CHq3[1, 1] + 16560*CHq3[2, 2] + 
          8544*CHq3[3, 3] - 32712*CHu[1, 1] - 32712*CHu[2, 2] - 
          3162*CHu[3, 3]) + 1024*MW2^11*MZ2*(28608*CHd[1, 1] + 
          28608*CHd[2, 2] + 28608*CHd[3, 3] - 92086*CHe[1, 1] - 
          77302*CHl1[1, 1] - 104861*CHl3[1, 1] - 27559*CHl3[2, 2] - 
          28608*CHq1[1, 1] - 28608*CHq1[2, 2] + 20670*CHq1[3, 3] + 
          61632*CHq3[1, 1] + 61632*CHq3[2, 2] + 11742*CHq3[3, 3] - 
          57216*CHu[1, 1] - 57216*CHu[2, 2] - 378*CHu[3, 3]) - 
        16*MW2^6*MZ2^6*(1667967*CHd[1, 1] + 1667967*CHd[2, 2] + 
          1667967*CHd[3, 3] - 5916985*CHe[1, 1] - 65393*CHl1[1, 1] + 
          4550104*CHl3[1, 1] + 4615497*CHl3[2, 2] - 1667967*CHq1[1, 1] - 
          1667967*CHq1[2, 2] - 4991319*CHq1[3, 3] - 6933303*CHq3[1, 1] - 
          6933303*CHq3[2, 2] - 5657793*CHq3[3, 3] - 3335934*CHu[1, 1] - 
          3335934*CHu[2, 2] + 502086*CHu[3, 3])) + 
      MT2^4*MW2^2*(4096*MW2^12*(1680*CHd[1, 1] + 1680*CHd[2, 2] + 
          1680*CHd[3, 3] - 6160*CHe[1, 1] - 6160*CHl1[1, 1] - 
          9059*CHl3[1, 1] - 2899*CHl3[2, 2] - 1680*CHq1[1, 1] - 
          1680*CHq1[2, 2] + 1680*CHq1[3, 3] + 5040*CHq3[1, 1] + 
          5040*CHq3[2, 2] + 798*CHq3[3, 3] - 3360*CHu[1, 1] - 
          3360*CHu[2, 2]) + 45*MZ2^12*(540*CHd[1, 1] + 540*CHd[2, 2] + 
          540*CHd[3, 3] - 1792*CHe[1, 1] - 896*CHl1[1, 1] - 921*CHl3[1, 1] - 
          25*CHl3[2, 2] - 540*CHq1[1, 1] - 540*CHq1[2, 2] - 480*CHq1[3, 3] - 
          70*CHq3[3, 3] - 1080*CHu[1, 1] - 1080*CHu[2, 2]) - 
        4*MW2^4*MZ2^8*(1195623*CHd[1, 1] + 1195623*CHd[2, 2] + 
          1195623*CHd[3, 3] - 1229909*CHe[1, 1] - 2467715*CHl1[1, 1] + 
          90152*CHl3[1, 1] + 2557867*CHl3[2, 2] - 1195623*CHq1[1, 1] - 
          1195623*CHq1[2, 2] + 344361*CHq1[3, 3] + 3613005*CHq3[1, 1] + 
          3613005*CHq3[2, 2] + 3583383*CHq3[3, 3] - 2391246*CHu[1, 1] - 
          2391246*CHu[2, 2] - 921066*CHu[3, 3]) - 32*MW2^7*MZ2^5*
         (5204454*CHd[1, 1] + 5204454*CHd[2, 2] + 5204454*CHd[3, 3] - 
          13349372*CHe[1, 1] - 2853564*CHl1[1, 1] + 6755978*CHl3[1, 1] + 
          9609542*CHl3[2, 2] - 5204454*CHq1[1, 1] - 5204454*CHq1[2, 2] - 
          7081929*CHq1[3, 3] - 7493886*CHq3[1, 1] - 7493886*CHq3[2, 2] - 
          4333281*CHq3[3, 3] - 10408908*CHu[1, 1] - 10408908*CHu[2, 2] - 
          811203*CHu[3, 3]) + 64*MW2^8*MZ2^4*(4074708*CHd[1, 1] + 
          4074708*CHd[2, 2] + 4074708*CHd[3, 3] - 10165412*CHe[1, 1] - 
          4033698*CHl1[1, 1] + 503165*CHl3[1, 1] + 4536863*CHl3[2, 2] - 
          4074708*CHq1[1, 1] - 4074708*CHq1[2, 2] - 2540460*CHq1[3, 3] - 
          1071756*CHq3[1, 1] - 1071756*CHq3[2, 2] - 709614*CHq3[3, 3] - 
          8149416*CHu[1, 1] - 8149416*CHu[2, 2] - 785580*CHu[3, 3]) + 
        MW2^2*MZ2^10*(628320*CHd[1, 1] + 628320*CHd[2, 2] + 
          628320*CHd[3, 3] - 1347020*CHe[1, 1] - 1521692*CHl1[1, 1] - 
          1683169*CHl3[1, 1] - 161477*CHl3[2, 2] - 628320*CHq1[1, 1] - 
          628320*CHq1[2, 2] + 893874*CHq1[3, 3] + 1717380*CHq3[1, 1] + 
          1717380*CHq3[2, 2] + 1439256*CHq3[3, 3] - 1256640*CHu[1, 1] - 
          1256640*CHu[2, 2] - 348822*CHu[3, 3]) - 128*MW2^9*MZ2^3*
         (1943460*CHd[1, 1] + 1943460*CHd[2, 2] + 1943460*CHd[3, 3] - 
          5072026*CHe[1, 1] - 2785046*CHl1[1, 1] - 1933391*CHl3[1, 1] + 
          851655*CHl3[2, 2] - 1943460*CHq1[1, 1] - 1943460*CHq1[2, 2] - 
          177780*CHq1[3, 3] + 1167948*CHq3[1, 1] + 1167948*CHq3[2, 2] + 
          277284*CHq3[3, 3] - 3886920*CHu[1, 1] - 3886920*CHu[2, 2] - 
          304392*CHu[3, 3]) + 512*MW2^10*MZ2^2*(284358*CHd[1, 1] + 
          284358*CHd[2, 2] + 284358*CHd[3, 3] - 811428*CHe[1, 1] - 
          560786*CHl1[1, 1] - 628653*CHl3[1, 1] - 67867*CHl3[2, 2] - 
          284358*CHq1[1, 1] - 284358*CHq1[2, 2] + 97206*CHq1[3, 3] + 
          389394*CHq3[1, 1] + 389394*CHq3[2, 2] + 85194*CHq3[3, 3] - 
          568716*CHu[1, 1] - 568716*CHu[2, 2] - 25332*CHu[3, 3]) - 
        1024*MW2^11*MZ2*(47040*CHd[1, 1] + 47040*CHd[2, 2] + 
          47040*CHd[3, 3] - 150962*CHe[1, 1] - 126322*CHl1[1, 1] - 
          171115*CHl3[1, 1] - 44793*CHl3[2, 2] - 47040*CHq1[1, 1] - 
          47040*CHq1[2, 2] + 33306*CHq1[3, 3] + 100800*CHq3[1, 1] + 
          100800*CHq3[2, 2] + 18258*CHq3[3, 3] - 94080*CHu[1, 1] - 
          94080*CHu[2, 2] - 1134*CHu[3, 3]) + 2*MW2*MZ2^11*
         (-115860*CHd[1, 1] - 115860*CHd[2, 2] - 115860*CHd[3, 3] + 
          325806*CHe[1, 1] + 215158*CHl1[1, 1] + 178908*CHl3[1, 1] - 
          36250*CHl3[2, 2] + 115860*CHq1[1, 1] + 115860*CHq1[2, 2] + 
          24765*CHq1[3, 3] - 95400*CHq3[1, 1] - 95400*CHq3[2, 2] - 
          79365*CHq3[3, 3] + 231720*CHu[1, 1] + 231720*CHu[2, 2] + 
          25065*CHu[3, 3]) + 2*MW2^3*MZ2^9*(274644*CHd[1, 1] + 
          274644*CHd[2, 2] + 274644*CHd[3, 3] - 785570*CHe[1, 1] + 
          312632*CHl1[1, 1] + 2549696*CHl3[1, 1] + 2237064*CHl3[2, 2] - 
          274644*CHq1[1, 1] - 274644*CHq1[2, 2] - 2103081*CHq1[3, 3] - 
          1771272*CHq3[1, 1] - 1771272*CHq3[2, 2] - 1139457*CHq3[3, 3] - 
          549288*CHu[1, 1] - 549288*CHu[2, 2] + 115941*CHu[3, 3]) + 
        16*MW2^6*MZ2^6*(3503349*CHd[1, 1] + 3503349*CHd[2, 2] + 
          3503349*CHd[3, 3] - 10797591*CHe[1, 1] + 682289*CHl1[1, 1] + 
          10674864*CHl3[1, 1] + 9992575*CHl3[2, 2] - 3503349*CHq1[1, 1] - 
          3503349*CHq1[2, 2] - 9777687*CHq1[3, 3] - 13455981*CHq3[1, 1] - 
          13455981*CHq3[2, 2] - 8961141*CHq3[3, 3] - 7006698*CHu[1, 1] - 
          7006698*CHu[2, 2] + 264000*CHu[3, 3]) - 8*MW2^5*MZ2^7*
         (252600*CHd[1, 1] + 252600*CHd[2, 2] + 252600*CHd[3, 3] - 
          3809194*CHe[1, 1] + 3351640*CHl1[1, 1] + 6721633*CHl3[1, 1] + 
          3369993*CHl3[2, 2] - 252600*CHq1[1, 1] - 252600*CHq1[2, 2] - 
          6464826*CHq1[3, 3] - 11652948*CHq3[1, 1] - 11652948*CHq3[2, 2] - 
          9091338*CHq3[3, 3] - 505200*CHu[1, 1] - 505200*CHu[2, 2] + 
          1334064*CHu[3, 3]))))/(216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(MW2^6*(MW2 + MZ2)*(16*MW2^4*MZ2^7*(165507*CHd[1, 1] + 
            165507*CHd[2, 2] + 165507*CHd[3, 3] - 428655*CHe[1, 1] - 
            440855*CHl1[1, 1] + 3618*CHl1[2, 2] + 339051*CHl3[1, 1] + 
            99060*CHl3[2, 2] - 280311*CHq1[1, 1] - 280311*CHq1[2, 2] - 
            69663*CHq1[3, 3] - 102681*CHq3[1, 1] - 102681*CHq3[2, 2] - 
            78723*CHq3[3, 3] - 331014*CHu[1, 1] - 331014*CHu[2, 2]) + 
          2*MW2^2*MZ2^9*(155025*CHd[1, 1] + 155025*CHd[2, 2] + 
            155025*CHd[3, 3] - 432127*CHe[1, 1] - 473611*CHl1[1, 1] + 
            22032*CHl1[2, 2] + 302489*CHl3[1, 1] + 61096*CHl3[2, 2] - 
            327357*CHq1[1, 1] - 327357*CHq1[2, 2] - 141795*CHq1[3, 3] - 
            129897*CHq3[1, 1] - 129897*CHq3[2, 2] - 106527*CHq3[3, 3] - 
            310050*CHu[1, 1] - 310050*CHu[2, 2]) - 8*MW2^3*MZ2^8*
           (142914*CHd[1, 1] + 142914*CHd[2, 2] + 142914*CHd[3, 3] - 
            384222*CHe[1, 1] - 400419*CHl1[1, 1] + 14544*CHl1[2, 2] + 
            299491*CHl3[1, 1] + 83280*CHl3[2, 2] - 270570*CHq1[1, 1] - 
            270570*CHq1[2, 2] - 97161*CHq1[3, 3] - 112920*CHq3[1, 1] - 
            112920*CHq3[2, 2] - 86787*CHq3[3, 3] - 285828*CHu[1, 1] - 
            285828*CHu[2, 2]) + 32*MW2^6*MZ2^5*(111945*CHd[1, 1] + 
            111945*CHd[2, 2] + 111945*CHd[3, 3] - 296487*CHe[1, 1] - 
            308433*CHl1[1, 1] - 25812*CHl1[2, 2] + 11513*CHl3[1, 1] - 
            90966*CHl3[2, 2] - 142581*CHq1[1, 1] - 142581*CHq1[2, 2] + 
            28479*CHq1[3, 3] + 36423*CHq3[1, 1] + 36423*CHq3[2, 2] + 
            3483*CHq3[3, 3] - 223890*CHu[1, 1] - 223890*CHu[2, 2]) - 
          64*MW2^5*MZ2^6*(61500*CHd[1, 1] + 61500*CHd[2, 2] + 
            61500*CHd[3, 3] - 156872*CHe[1, 1] - 162022*CHl1[1, 1] - 
            5265*CHl1[2, 2] + 96491*CHl3[1, 1] + 15693*CHl3[2, 2] - 
            92136*CHq1[1, 1] - 92136*CHq1[2, 2] - 7665*CHq1[3, 3] - 
            18231*CHq3[1, 1] - 18231*CHq3[2, 2] - 17250*CHq3[3, 3] - 
            123000*CHu[1, 1] - 123000*CHu[2, 2]) - 128*MW2^7*MZ2^4*
           (12120*CHd[1, 1] + 12120*CHd[2, 2] + 12120*CHd[3, 3] - 
            38344*CHe[1, 1] - 40178*CHl1[1, 1] - 6714*CHl1[2, 2] - 
            67971*CHl3[1, 1] - 57045*CHl3[2, 2] - 10176*CHq1[1, 1] - 
            10176*CHq1[2, 2] + 12192*CHq1[3, 3] + 26886*CHq3[1, 1] + 
            26886*CHq3[2, 2] + 9894*CHq3[3, 3] - 24240*CHu[1, 1] - 
            24240*CHu[2, 2]) + MZ2^11*(3270*CHd[1, 1] + 3270*CHd[2, 2] + 
            3270*CHd[3, 3] - 8954*CHe[1, 1] - 13297*CHl1[1, 1] + 
            6763*CHl3[1, 1] + 1440*CHl3[2, 2] - 8670*CHq1[1, 1] - 
            8670*CHq1[2, 2] - 4335*CHq1[3, 3] - 1800*CHq3[1, 1] - 
            1800*CHq3[2, 2] - 2235*CHq3[3, 3] - 6540*CHu[1, 1] - 
            6540*CHu[2, 2]) + 512*MW2^9*MZ2^2*(1626*CHd[1, 1] + 
            1626*CHd[2, 2] + 1626*CHd[3, 3] - 3974*CHe[1, 1] - 
            3958*CHl1[1, 1] + 180*CHl1[2, 2] + 15105*CHl3[1, 1] + 
            7227*CHl3[2, 2] - 2346*CHq1[1, 1] - 2346*CHq1[2, 2] + 
            222*CHq1[3, 3] - 3282*CHq3[1, 1] - 3282*CHq3[2, 2] - 
            858*CHq3[3, 3] - 3252*CHu[1, 1] - 3252*CHu[2, 2]) - 
          256*MW2^8*MZ2^3*(1404*CHd[1, 1] + 1404*CHd[2, 2] + 1404*CHd[3, 3] - 
            402*CHe[1, 1] - 136*CHl1[1, 1] + 1728*CHl1[2, 2] + 
            46853*CHl3[1, 1] + 28541*CHl3[2, 2] - 3996*CHq1[1, 1] - 
            3996*CHq1[2, 2] - 3150*CHq1[3, 3] - 13248*CHq3[1, 1] - 
            13248*CHq3[2, 2] - 4710*CHq3[3, 3] - 2808*CHu[1, 1] - 
            2808*CHu[2, 2]) - 2048*MW2^10*MZ2*(201*CHd[1, 1] + 
            201*CHd[2, 2] + 201*CHd[3, 3] - 617*CHe[1, 1] - 617*CHl1[1, 1] + 
            1229*CHl3[1, 1] + 426*CHl3[2, 2] - 237*CHq1[1, 1] - 
            237*CHq1[2, 2] + 129*CHq1[3, 3] - 189*CHq3[1, 1] - 
            189*CHq3[2, 2] - 3*CHq3[3, 3] - 402*CHu[1, 1] - 402*CHu[2, 2]) + 
          12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[1, 1] - 22*CHl1[1, 1] + 27*CHl3[1, 1] + 5*CHl3[2, 2] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
            2*CHq3[2, 2] + 2*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          2*MW2*MZ2^10*(-24084*CHd[1, 1] - 24084*CHd[2, 2] - 
            24084*CHd[3, 3] + 68076*CHe[1, 1] + 83253*CHl1[1, 1] - 
            2880*CHl1[2, 2] - 44245*CHl3[1, 1] - 5784*CHl3[2, 2] + 
            56844*CHq1[1, 1] + 56844*CHq1[2, 2] + 27207*CHq1[3, 3] + 
            18390*CHq3[1, 1] + 18390*CHq3[2, 2] + 17217*CHq3[3, 3] + 
            48168*CHu[1, 1] + 48168*CHu[2, 2])) - 6*MT2^8*(-2*MW2 + MZ2)^2*
         (16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^2*(4*CHe[1, 1] + 2*CHl1[1, 1] + 17*CHl3[1, 1] + 
            15*CHl3[2, 2] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 24*CHu[3, 3]) + 
          8*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + CHl3[1, 1] - CHl3[2, 2] - 
            6*CHq1[3, 3] + 6*CHq3[3, 3] - 6*CHu[3, 3]) + 
          MZ2^4*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
            15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3]) - 
          2*MW2*MZ2^3*(2*CHe[1, 1] + 2*CHl1[1, 1] - 20*CHl3[1, 1] - 
            22*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(MZ2^13*(3270*CHd[1, 1] + 3270*CHd[2, 2] + 3270*CHd[3, 3] - 
            8954*CHe[1, 1] - 13297*CHl1[1, 1] + 6763*CHl3[1, 1] + 
            1440*CHl3[2, 2] - 8670*CHq1[1, 1] - 8670*CHq1[2, 2] - 
            4335*CHq1[3, 3] - 1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 
            2235*CHq3[3, 3] - 6540*CHu[1, 1] - 6540*CHu[2, 2]) - 
          12288*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] - 
            154*CHe[1, 1] - 154*CHl1[1, 1] + 191*CHl3[1, 1] + 37*CHl3[2, 2] - 
            42*CHq1[1, 1] - 42*CHq1[2, 2] + 42*CHq1[3, 3] - 14*CHq3[1, 1] - 
            14*CHq3[2, 2] + 16*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
          MW2*MZ2^12*(-61248*CHd[1, 1] - 61248*CHd[2, 2] - 61248*CHd[3, 3] + 
            171548*CHe[1, 1] + 219484*CHl1[1, 1] - 5760*CHl1[2, 2] - 
            115827*CHl3[1, 1] - 17403*CHl3[2, 2] + 148368*CHq1[1, 1] + 
            148368*CHq1[2, 2] + 68604*CHq1[3, 3] + 43980*CHq3[1, 1] + 
            43980*CHq3[2, 2] + 40974*CHq3[3, 3] + 122496*CHu[1, 1] + 
            122496*CHu[2, 2]) + 16*MW2^7*MZ2^6*(729480*CHd[1, 1] + 
            729480*CHd[2, 2] + 729480*CHd[3, 3] - 1719072*CHe[1, 1] - 
            1751514*CHl1[1, 1] + 112788*CHl1[2, 2] + 3051943*CHl3[1, 1] + 
            1525809*CHl3[2, 2] - 1357752*CHq1[1, 1] - 1357752*CHq1[2, 2] - 
            505968*CHq1[3, 3] - 1016940*CHq3[1, 1] - 1016940*CHq3[2, 2] - 
            598014*CHq3[3, 3] - 1458960*CHu[1, 1] - 1458960*CHu[2, 2] - 
            6678*CHu[3, 3]) + 2*MW2^4*MZ2^9*(2525505*CHd[1, 1] + 
            2525505*CHd[2, 2] + 2525505*CHd[3, 3] - 6560201*CHe[1, 1] - 
            6622821*CHl1[1, 1] + 107424*CHl1[2, 2] + 5276963*CHl3[1, 1] + 
            1591964*CHl3[2, 2] - 4280109*CHq1[1, 1] - 4280109*CHq1[2, 2] - 
            1095942*CHq1[3, 3] - 1718889*CHq3[1, 1] - 1718889*CHq3[2, 2] - 
            1286286*CHq3[3, 3] - 5051010*CHu[1, 1] - 5051010*CHu[2, 2] - 
            6111*CHu[3, 3]) - 32*MW2^8*MZ2^5*(600927*CHd[1, 1] + 
            600927*CHd[2, 2] + 600927*CHd[3, 3] - 1466207*CHe[1, 1] - 
            1518573*CHl1[1, 1] - 59436*CHl1[2, 2] + 1515801*CHl3[1, 1] + 
            478438*CHl3[2, 2] - 867219*CHq1[1, 1] - 867219*CHq1[2, 2] - 
            28362*CHq1[3, 3] - 281199*CHq3[1, 1] - 281199*CHq3[2, 2] - 
            189018*CHq3[3, 3] - 1201854*CHu[1, 1] - 1201854*CHu[2, 2] - 
            2907*CHu[3, 3]) - 8*MW2^5*MZ2^8*(815658*CHd[1, 1] + 
            815658*CHd[2, 2] + 815658*CHd[3, 3] - 1997752*CHe[1, 1] - 
            2022564*CHl1[1, 1] - 114984*CHl1[2, 2] + 1386606*CHl3[1, 1] + 
            336252*CHl3[2, 2] - 1085586*CHq1[1, 1] - 1085586*CHq1[2, 2] + 
            25926*CHq1[3, 3] - 176856*CHq3[1, 1] - 176856*CHq3[2, 2] - 
            191211*CHq3[3, 3] - 1631316*CHu[1, 1] - 1631316*CHu[2, 2] - 
            1053*CHu[3, 3]) + MW2^2*MZ2^11*(479832*CHd[1, 1] + 
            479832*CHd[2, 2] + 479832*CHd[3, 3] - 1344036*CHe[1, 1] - 
            1518883*CHl1[1, 1] + 67104*CHl1[2, 2] + 900881*CHl3[1, 1] + 
            146384*CHl3[2, 2] - 1048776*CHq1[1, 1] - 1048776*CHq1[2, 2] - 
            443631*CHq1[3, 3] - 394314*CHq3[1, 1] - 394314*CHq3[2, 2] - 
            316875*CHq3[3, 3] - 959664*CHu[1, 1] - 959664*CHu[2, 2] - 
            450*CHu[3, 3]) - 1024*MW2^11*MZ2^2*(4011*CHd[1, 1] + 
            4011*CHd[2, 2] + 4011*CHd[3, 3] - 8712*CHe[1, 1] - 
            8659*CHl1[1, 1] + 630*CHl1[2, 2] + 42329*CHl3[1, 1] + 
            21450*CHl3[2, 2] - 6243*CHq1[1, 1] - 6243*CHq1[2, 2] - 
            273*CHq1[3, 3] - 9951*CHq3[1, 1] - 9951*CHq3[2, 2] - 
            3231*CHq3[3, 3] - 8022*CHu[1, 1] - 8022*CHu[2, 2] - 
            72*CHu[3, 3]) + 1024*MW2^12*MZ2*(2526*CHd[1, 1] + 
            2526*CHd[2, 2] + 2526*CHd[3, 3] - 7576*CHe[1, 1] - 
            7576*CHl1[1, 1] + 15919*CHl3[1, 1] + 5727*CHl3[2, 2] - 
            3030*CHq1[1, 1] - 3030*CHq1[2, 2] + 1500*CHq1[3, 3] - 
            2550*CHq3[1, 1] - 2550*CHq3[2, 2] - 156*CHq3[3, 3] - 
            5052*CHu[1, 1] - 5052*CHu[2, 2] - 18*CHu[3, 3]) + 
          128*MW2^9*MZ2^4*(102576*CHd[1, 1] + 102576*CHd[2, 2] + 
            102576*CHd[3, 3] - 287070*CHe[1, 1] - 297887*CHl1[1, 1] - 
            32454*CHl1[2, 2] - 35729*CHl3[1, 1] - 137534*CHl3[2, 2] - 
            112584*CHq1[1, 1] - 112584*CHq1[2, 2] + 55650*CHq1[3, 3] + 
            69090*CHq3[1, 1] + 69090*CHq3[2, 2] + 25917*CHq3[3, 3] - 
            205152*CHu[1, 1] - 205152*CHu[2, 2] + 162*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(9576*CHd[1, 1] + 9576*CHd[2, 2] + 
            9576*CHd[3, 3] - 67414*CHe[1, 1] - 70918*CHl1[1, 1] - 
            21312*CHl1[2, 2] - 386759*CHl3[1, 1] - 269665*CHl3[2, 2] + 
            14616*CHq1[1, 1] + 14616*CHq1[2, 2] + 46476*CHq1[3, 3] + 
            129936*CHq3[1, 1] + 129936*CHq3[2, 2] + 53892*CHq3[3, 3] - 
            19152*CHu[1, 1] - 19152*CHu[2, 2] + 792*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-2046336*CHd[1, 1] - 2046336*CHd[2, 2] - 
            2046336*CHd[3, 3] + 5577620*CHe[1, 1] + 5825780*CHl1[1, 1] - 
            252288*CHl1[2, 2] - 4107541*CHl3[1, 1] - 984245*CHl3[2, 2] + 
            3987600*CHq1[1, 1] + 3987600*CHq1[2, 2] + 1449156*CHq1[3, 3] + 
            1685076*CHq3[1, 1] + 1685076*CHq3[2, 2] + 1264770*CHq3[3, 3] + 
            4092672*CHu[1, 1] + 4092672*CHu[2, 2] + 3960*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(98682*CHd[1, 1] + 98682*CHd[2, 2] + 
            98682*CHd[3, 3] - 201364*CHe[1, 1] - 245416*CHl1[1, 1] - 
            322380*CHl1[2, 2] - 1500969*CHl3[1, 1] - 1137597*CHl3[2, 2] + 
            405678*CHq1[1, 1] + 405678*CHq1[2, 2] + 755358*CHq1[3, 3] + 
            999834*CHq3[1, 1] + 999834*CHq3[2, 2] + 525462*CHq3[3, 3] - 
            197364*CHu[1, 1] - 197364*CHu[2, 2] + 4932*CHu[3, 3])) + 
        MT2^2*MW2^3*(24576*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 231*CHe[1, 1] - 231*CHl1[1, 1] + 289*CHl3[1, 1] + 
            58*CHl3[2, 2] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 
            21*CHq3[1, 1] - 21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 
            126*CHu[2, 2]) + 3*MZ2^13*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 
            3270*CHd[3, 3] + 8814*CHe[1, 1] + 13227*CHl1[1, 1] - 
            6858*CHl3[1, 1] - 1465*CHl3[2, 2] + 8670*CHq1[1, 1] + 
            8670*CHq1[2, 2] + 3285*CHq1[3, 3] + 1800*CHq3[1, 1] + 
            1800*CHq3[2, 2] + 1435*CHq3[3, 3] + 6540*CHu[1, 1] + 
            6540*CHu[2, 2]) + MW2^3*MZ2^10*(3968658*CHd[1, 1] + 
            3968658*CHd[2, 2] + 3968658*CHd[3, 3] - 10705678*CHe[1, 1] - 
            10858906*CHl1[1, 1] + 448416*CHl1[2, 2] + 8021861*CHl3[1, 1] + 
            2043595*CHl3[2, 2] - 7379802*CHq1[1, 1] - 7379802*CHq1[2, 2] - 
            2335464*CHq1[3, 3] - 3236670*CHq3[1, 1] - 3236670*CHq3[2, 2] - 
            2377734*CHq3[3, 3] - 7937316*CHu[1, 1] - 7937316*CHu[2, 2] - 
            31122*CHu[3, 3]) - 2*MW2^4*MZ2^9*(3574923*CHd[1, 1] + 
            3574923*CHd[2, 2] + 3574923*CHd[3, 3] - 8942319*CHe[1, 1] - 
            8671935*CHl1[1, 1] - 84960*CHl1[2, 2] + 7518635*CHl3[1, 1] + 
            2532750*CHl3[2, 2] - 5264367*CHq1[1, 1] - 5264367*CHq1[2, 2] - 
            817014*CHq1[3, 3] - 1994907*CHq3[1, 1] - 1994907*CHq3[2, 2] - 
            1639710*CHq3[3, 3] - 7149846*CHu[1, 1] - 7149846*CHu[2, 2] - 
            30357*CHu[3, 3]) + 16*MW2^6*MZ2^7*(1573977*CHd[1, 1] + 
            1573977*CHd[2, 2] + 1573977*CHd[3, 3] - 4102202*CHe[1, 1] - 
            4176466*CHl1[1, 1] + 336150*CHl1[2, 2] + 4883732*CHl3[1, 1] + 
            2084304*CHl3[2, 2] - 3188325*CHq1[1, 1] - 3188325*CHq1[2, 2] - 
            1307589*CHq1[3, 3] - 2010219*CHq3[1, 1] - 2010219*CHq3[2, 2] - 
            1313151*CHq3[3, 3] - 3147954*CHu[1, 1] - 3147954*CHu[2, 2] - 
            22140*CHu[3, 3]) - 32*MW2^7*MZ2^6*(1877835*CHd[1, 1] + 
            1877835*CHd[2, 2] + 1877835*CHd[3, 3] - 4657143*CHe[1, 1] - 
            4789794*CHl1[1, 1] - 11502*CHl1[2, 2] + 4685183*CHl3[1, 1] + 
            1682121*CHl3[2, 2] - 3034695*CHq1[1, 1] - 3034695*CHq1[2, 2] - 
            614238*CHq1[3, 3] - 1270449*CHq3[1, 1] - 1270449*CHq3[2, 2] - 
            935553*CHq3[3, 3] - 3755670*CHu[1, 1] - 3755670*CHu[2, 2] - 
            18702*CHu[3, 3]) - 128*MW2^10*MZ2^3*(16800*CHd[1, 1] + 
            16800*CHd[2, 2] + 16800*CHd[3, 3] + 90058*CHe[1, 1] + 
            100970*CHl1[1, 1] + 68976*CHl1[2, 2] + 1559145*CHl3[1, 1] + 
            988239*CHl3[2, 2] - 109536*CHq1[1, 1] - 109536*CHq1[2, 2] - 
            125004*CHq1[3, 3] - 481704*CHq3[1, 1] - 481704*CHq3[2, 2] - 
            198084*CHq3[3, 3] - 33600*CHu[1, 1] - 33600*CHu[2, 2] - 
            7560*CHu[3, 3]) + 32*MW2^8*MZ2^5*(2142141*CHd[1, 1] + 
            2142141*CHd[2, 2] + 2142141*CHd[3, 3] - 5465377*CHe[1, 1] - 
            5676899*CHl1[1, 1] - 366300*CHl1[2, 2] + 2776134*CHl3[1, 1] - 
            33831*CHl3[2, 2] - 2886585*CHq1[1, 1] - 2886585*CHq1[2, 2] + 
            140190*CHq1[3, 3] - 90789*CHq3[1, 1] - 90789*CHq3[2, 2] - 
            332970*CHq3[3, 3] - 4284282*CHu[1, 1] - 4284282*CHu[2, 2] - 
            6309*CHu[3, 3]) + 1024*MW2^11*MZ2^2*(14847*CHd[1, 1] + 
            14847*CHd[2, 2] + 14847*CHd[3, 3] - 34738*CHe[1, 1] - 
            34591*CHl1[1, 1] + 1890*CHl1[2, 2] + 143602*CHl3[1, 1] + 
            69699*CHl3[2, 2] - 22047*CHq1[1, 1] - 22047*CHq1[2, 2] + 
            969*CHq1[3, 3] - 32499*CHq3[1, 1] - 32499*CHq3[2, 2] - 
            10341*CHq3[3, 3] - 29694*CHu[1, 1] - 29694*CHu[2, 2] - 
            558*CHu[3, 3]) + MW2*MZ2^12*(160854*CHd[1, 1] + 
            160854*CHd[2, 2] + 160854*CHd[3, 3] - 449578*CHe[1, 1] - 
            563969*CHl1[1, 1] + 17280*CHl1[2, 2] + 297794*CHl3[1, 1] + 
            38379*CHl3[2, 2] - 384414*CHq1[1, 1] - 384414*CHq1[2, 2] - 
            146397*CHq1[3, 3] - 119340*CHq3[1, 1] - 119340*CHq3[2, 2] - 
            88407*CHq3[3, 3] - 321708*CHu[1, 1] - 321708*CHu[2, 2] - 
            450*CHu[3, 3]) - 3072*MW2^12*MZ2*(2694*CHd[1, 1] + 
            2694*CHd[2, 2] + 2694*CHd[3, 3] - 8184*CHe[1, 1] - 
            8184*CHl1[1, 1] + 16725*CHl3[1, 1] + 5909*CHl3[2, 2] - 
            3198*CHq1[1, 1] - 3198*CHq1[2, 2] + 1644*CHq1[3, 3] - 
            2606*CHq3[1, 1] - 2606*CHq3[2, 2] - 60*CHq3[3, 3] - 
            5388*CHu[1, 1] - 5388*CHu[2, 2] - 42*CHu[3, 3]) + 
          8*MW2^5*MZ2^8*(129876*CHd[1, 1] + 129876*CHd[2, 2] + 
            129876*CHd[3, 3] + 13782*CHe[1, 1] + 106030*CHl1[1, 1] - 
            395604*CHl1[2, 2] - 479934*CHl3[1, 1] - 272874*CHl3[2, 2] + 
            667596*CHq1[1, 1] + 667596*CHq1[2, 2] + 902976*CHq1[3, 3] + 
            906966*CHq3[1, 1] + 906966*CHq3[2, 2] + 472533*CHq3[3, 3] - 
            259752*CHu[1, 1] - 259752*CHu[2, 2] + 3825*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-1102320*CHd[1, 1] - 1102320*CHd[2, 2] - 
            1102320*CHd[3, 3] + 3078720*CHe[1, 1] + 3389961*CHl1[1, 1] - 
            160992*CHl1[2, 2] - 2053702*CHl3[1, 1] - 327519*CHl3[2, 2] + 
            2350512*CHq1[1, 1] + 2350512*CHq1[2, 2] + 859761*CHq1[3, 3] + 
            925482*CHq3[1, 1] + 925482*CHq3[2, 2] + 671103*CHq3[3, 3] + 
            2204640*CHu[1, 1] + 2204640*CHu[2, 2] + 6210*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(576144*CHd[1, 1] + 576144*CHd[2, 2] + 
            576144*CHd[3, 3] - 1706076*CHe[1, 1] - 1779434*CHl1[1, 1] - 
            243108*CHl1[2, 2] - 1443293*CHl3[1, 1] - 1545467*CHl3[2, 2] - 
            563616*CHq1[1, 1] - 563616*CHq1[2, 2] + 374292*CHq1[3, 3] + 
            785484*CHq3[1, 1] + 785484*CHq3[2, 2] + 299646*CHq3[3, 3] - 
            1152288*CHu[1, 1] - 1152288*CHu[2, 2] + 9900*CHu[3, 3])) + 
        MT2^7*(-12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[1, 1] - 22*CHl1[1, 1] + 23*CHl3[1, 1] + CHl3[2, 2] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
            2*CHq3[2, 2] + 16*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          4*MW2^3*MZ2^8*(285828*CHd[1, 1] + 285828*CHd[2, 2] + 
            285828*CHd[3, 3] - 771090*CHe[1, 1] - 802686*CHl1[1, 1] + 
            29088*CHl1[2, 2] + 596717*CHl3[1, 1] + 166143*CHl3[2, 2] - 
            541140*CHq1[1, 1] - 541140*CHq1[2, 2] - 204636*CHq1[3, 3] - 
            225840*CHq3[1, 1] - 225840*CHq3[2, 2] - 219426*CHq3[3, 3] - 
            571656*CHu[1, 1] - 571656*CHu[2, 2] - 35370*CHu[3, 3]) - 
          8*MW2^4*MZ2^7*(331014*CHd[1, 1] + 331014*CHd[2, 2] + 
            331014*CHd[3, 3] - 855588*CHe[1, 1] - 881248*CHl1[1, 1] + 
            7236*CHl1[2, 2] + 682809*CHl3[1, 1] + 202365*CHl3[2, 2] - 
            560622*CHq1[1, 1] - 560622*CHq1[2, 2] - 166650*CHq1[3, 3] - 
            205362*CHq3[1, 1] - 205362*CHq3[2, 2] - 178158*CHq3[3, 3] - 
            662028*CHu[1, 1] - 662028*CHu[2, 2] - 20124*CHu[3, 3]) + 
          128*MW2^8*MZ2^3*(2808*CHd[1, 1] + 2808*CHd[2, 2] + 2808*CHd[3, 3] + 
            978*CHe[1, 1] + 1030*CHl1[1, 1] + 3456*CHl1[2, 2] + 
            97213*CHl3[1, 1] + 59287*CHl3[2, 2] - 7992*CHq1[1, 1] - 
            7992*CHq1[2, 2] - 14724*CHq1[3, 3] - 26496*CHq3[1, 1] - 
            26496*CHq3[2, 2] - 13692*CHq3[3, 3] - 5616*CHu[1, 1] - 
            5616*CHu[2, 2] - 11304*CHu[3, 3]) + 2*MW2*MZ2^10*
           (24084*CHd[1, 1] + 24084*CHd[2, 2] + 24084*CHd[3, 3] - 
            68112*CHe[1, 1] - 83241*CHl1[1, 1] + 2880*CHl1[2, 2] + 
            45367*CHl3[1, 1] + 6894*CHl3[2, 2] - 56844*CHq1[1, 1] - 
            56844*CHq1[2, 2] - 22167*CHq1[3, 3] - 18390*CHq3[1, 1] - 
            18390*CHq3[2, 2] - 20877*CHq3[3, 3] - 48168*CHu[1, 1] - 
            48168*CHu[2, 2] - 3780*CHu[3, 3]) - 512*MW2^9*MZ2^2*
           (1626*CHd[1, 1] + 1626*CHd[2, 2] + 1626*CHd[3, 3] - 
            3650*CHe[1, 1] - 3676*CHl1[1, 1] + 180*CHl1[2, 2] + 
            15351*CHl3[1, 1] + 7191*CHl3[2, 2] - 2346*CHq1[1, 1] - 
            2346*CHq1[2, 2] - 930*CHq1[3, 3] - 3282*CHq3[1, 1] - 
            3282*CHq3[2, 2] + 318*CHq3[3, 3] - 3252*CHu[1, 1] - 
            3252*CHu[2, 2] - 1296*CHu[3, 3]) + 1024*MW2^10*MZ2*
           (402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 1192*CHe[1, 1] - 
            1192*CHl1[1, 1] + 2371*CHl3[1, 1] + 723*CHl3[2, 2] - 
            474*CHq1[1, 1] - 474*CHq1[2, 2] + 132*CHq1[3, 3] - 
            378*CHq3[1, 1] - 378*CHq3[2, 2] + 600*CHq3[3, 3] - 
            804*CHu[1, 1] - 804*CHu[2, 2] - 126*CHu[3, 3]) + 
          MZ2^11*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 3270*CHd[3, 3] + 
            8834*CHe[1, 1] + 13237*CHl1[1, 1] - 7423*CHl3[1, 1] - 
            2040*CHl3[2, 2] + 8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 
            2985*CHq1[3, 3] + 1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 
            2385*CHq3[3, 3] + 6540*CHu[1, 1] + 6540*CHu[2, 2] + 
            450*CHu[3, 3]) + 32*MW2^5*MZ2^6*(123000*CHd[1, 1] + 
            123000*CHd[2, 2] + 123000*CHd[3, 3] - 311314*CHe[1, 1] - 
            322514*CHl1[1, 1] - 10530*CHl1[2, 2] + 196246*CHl3[1, 1] + 
            33120*CHl3[2, 2] - 184272*CHq1[1, 1] - 184272*CHq1[2, 2] - 
            23547*CHq1[3, 3] - 36462*CHq3[1, 1] - 36462*CHq3[2, 2] - 
            20079*CHq3[3, 3] - 246000*CHu[1, 1] - 246000*CHu[2, 2] + 
            6939*CHu[3, 3]) + 2*MW2^2*MZ2^9*(-155025*CHd[1, 1] - 
            155025*CHd[2, 2] - 155025*CHd[3, 3] + 434323*CHe[1, 1] + 
            474757*CHl1[1, 1] - 22032*CHl1[2, 2] - 301139*CHl3[1, 1] - 
            60892*CHl3[2, 2] + 327357*CHq1[1, 1] + 327357*CHq1[2, 2] + 
            132282*CHq1[3, 3] + 129897*CHq3[1, 1] + 129897*CHq3[2, 2] + 
            135864*CHq3[3, 3] + 310050*CHu[1, 1] + 310050*CHu[2, 2] + 
            23751*CHu[3, 3]) + 64*MW2^7*MZ2^4*(24240*CHd[1, 1] + 
            24240*CHd[2, 2] + 24240*CHd[3, 3] - 78182*CHe[1, 1] - 
            81028*CHl1[1, 1] - 13428*CHl1[2, 2] - 142005*CHl3[1, 1] - 
            119481*CHl3[2, 2] - 20352*CHq1[1, 1] - 20352*CHq1[2, 2] + 
            38748*CHq1[3, 3] + 53772*CHq3[1, 1] + 53772*CHq3[2, 2] + 
            46638*CHq3[3, 3] - 48480*CHu[1, 1] - 48480*CHu[2, 2] + 
            26460*CHu[3, 3]) - 32*MW2^6*MZ2^5*(111945*CHd[1, 1] + 
            111945*CHd[2, 2] + 111945*CHd[3, 3] - 294387*CHe[1, 1] - 
            306483*CHl1[1, 1] - 25812*CHl1[2, 2] + 10169*CHl3[1, 1] - 
            94260*CHl3[2, 2] - 142581*CHq1[1, 1] - 142581*CHq1[2, 2] + 
            34914*CHq1[3, 3] + 36423*CHq3[1, 1] + 36423*CHq3[2, 2] + 
            50772*CHq3[3, 3] - 223890*CHu[1, 1] - 223890*CHu[2, 2] + 
            33219*CHu[3, 3])) - MT2^3*MW2^2*
         (12288*MW2^13*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
            770*CHe[1, 1] - 770*CHl1[1, 1] + 969*CHl3[1, 1] + 
            199*CHl3[2, 2] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) + 3*MZ2^13*(-3270*CHd[1, 1] - 
            3270*CHd[2, 2] - 3270*CHd[3, 3] + 8734*CHe[1, 1] + 
            13187*CHl1[1, 1] - 7248*CHl3[1, 1] - 1815*CHl3[2, 2] + 
            8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 2685*CHq1[3, 3] + 
            1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 1235*CHq3[3, 3] + 
            6540*CHu[1, 1] + 6540*CHu[2, 2]) + 8*MW2^6*MZ2^7*
           (10242150*CHd[1, 1] + 10242150*CHd[2, 2] + 10242150*CHd[3, 3] - 
            26525976*CHe[1, 1] - 27210572*CHl1[1, 1] + 563004*CHl1[2, 2] + 
            22931649*CHl3[1, 1] + 7413945*CHl3[2, 2] - 17910798*CHq1[1, 1] - 
            17910798*CHq1[2, 2] - 5084526*CHq1[3, 3] - 7624746*CHq3[1, 1] - 
            7624746*CHq3[2, 2] - 5905962*CHq3[3, 3] - 20484300*CHu[1, 1] - 
            20484300*CHu[2, 2] - 120240*CHu[3, 3]) - 4*MW2^5*MZ2^8*
           (7051980*CHd[1, 1] + 7051980*CHd[2, 2] + 7051980*CHd[3, 3] - 
            19404522*CHe[1, 1] - 20265246*CHl1[1, 1] + 1270800*CHl1[2, 2] + 
            15688087*CHl3[1, 1] + 4444593*CHl3[2, 2] - 14517372*CHq1[1, 1] - 
            14517372*CHq1[2, 2] - 5574156*CHq1[3, 3] - 7029312*CHq3[1, 1] - 
            7029312*CHq3[2, 2] - 5035278*CHq3[3, 3] - 14103960*CHu[1, 1] - 
            14103960*CHu[2, 2] - 66798*CHu[3, 3]) + 2*MW2^3*MZ2^10*
           (872028*CHd[1, 1] + 872028*CHd[2, 2] + 872028*CHd[3, 3] - 
            2255616*CHe[1, 1] - 1905855*CHl1[1, 1] + 73728*CHl1[2, 2] + 
            1885528*CHl3[1, 1] + 651813*CHl3[2, 2] - 1257300*CHq1[1, 1] - 
            1257300*CHq1[2, 2] - 239049*CHq1[3, 3] - 711390*CHq3[1, 1] - 
            711390*CHq3[2, 2] - 566457*CHq3[3, 3] - 1744056*CHu[1, 1] - 
            1744056*CHu[2, 2] - 31248*CHu[3, 3]) - 32*MW2^7*MZ2^6*
           (4159560*CHd[1, 1] + 4159560*CHd[2, 2] + 4159560*CHd[3, 3] - 
            10530566*CHe[1, 1] - 10870744*CHl1[1, 1] - 287982*CHl1[2, 2] + 
            7568942*CHl3[1, 1] + 1793310*CHl3[2, 2] - 6327408*CHq1[1, 1] - 
            6327408*CHq1[2, 2] - 933351*CHq1[3, 3] - 1598802*CHq3[1, 1] - 
            1598802*CHq3[2, 2] - 1546929*CHq3[3, 3] - 8319120*CHu[1, 1] - 
            8319120*CHu[2, 2] - 29583*CHu[3, 3]) - 128*MW2^10*MZ2^3*
           (88632*CHd[1, 1] + 88632*CHd[2, 2] + 88632*CHd[3, 3] - 
            2154*CHe[1, 1] + 16154*CHl1[1, 1] + 120960*CHl1[2, 2] + 
            3113783*CHl3[1, 1] + 1874429*CHl3[2, 2] - 268344*CHq1[1, 1] - 
            268344*CHq1[2, 2] - 190764*CHq1[3, 3] - 918288*CHq3[1, 1] - 
            918288*CHq3[2, 2] - 384852*CHq3[3, 3] - 177264*CHu[1, 1] - 
            177264*CHu[2, 2] - 27720*CHu[3, 3]) + 512*MW2^11*MZ2^2*
           (56478*CHd[1, 1] + 56478*CHd[2, 2] + 56478*CHd[3, 3] - 
            137098*CHe[1, 1] - 136664*CHl1[1, 1] + 6300*CHl1[2, 2] + 
            520875*CHl3[1, 1] + 246447*CHl3[2, 2] - 81678*CHq1[1, 1] - 
            81678*CHq1[2, 2] + 6978*CHq1[3, 3] - 114726*CHq3[1, 1] - 
            114726*CHq3[2, 2] - 35382*CHq3[3, 3] - 112956*CHu[1, 1] - 
            112956*CHu[2, 2] - 3600*CHu[3, 3]) + 3*MW2*MZ2^12*
           (48168*CHd[1, 1] + 48168*CHd[2, 2] + 48168*CHd[3, 3] - 
            134704*CHe[1, 1] - 165672*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            89689*CHl3[1, 1] + 11933*CHl3[2, 2] - 113688*CHq1[1, 1] - 
            113688*CHq1[2, 2] - 37494*CHq1[3, 3] - 36780*CHq3[1, 1] - 
            36780*CHq3[2, 2] - 26084*CHq3[3, 3] - 96336*CHu[1, 1] - 
            96336*CHu[2, 2] - 450*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (14070*CHd[1, 1] + 14070*CHd[2, 2] + 14070*CHd[3, 3] - 
            43064*CHe[1, 1] - 43064*CHl1[1, 1] + 86693*CHl3[1, 1] + 
            30357*CHl3[2, 2] - 16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 
            8652*CHq1[3, 3] - 13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 
            480*CHq3[3, 3] - 28140*CHu[1, 1] - 28140*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^11*(-815700*CHd[1, 1] - 
            815700*CHd[2, 2] - 815700*CHd[3, 3] + 2279192*CHe[1, 1] + 
            2374339*CHl1[1, 1] - 132192*CHl1[2, 2] - 1511269*CHl3[1, 1] - 
            247284*CHl3[2, 2] + 1660692*CHq1[1, 1] + 1660692*CHq1[2, 2] + 
            536793*CHq1[3, 3] + 716382*CHq3[1, 1] + 716382*CHq3[2, 2] + 
            524037*CHq3[3, 3] + 1631400*CHu[1, 1] + 1631400*CHu[2, 2] + 
            15480*CHu[3, 3]) + 32*MW2^8*MZ2^5*(3951771*CHd[1, 1] + 
            3951771*CHd[2, 2] + 3951771*CHd[3, 3] - 10358109*CHe[1, 1] - 
            10782441*CHl1[1, 1] - 861948*CHl1[2, 2] + 1957651*CHl3[1, 1] - 
            2084580*CHl3[2, 2] - 5086239*CHq1[1, 1] - 5086239*CHq1[2, 2] + 
            426534*CHq1[3, 3] + 956853*CHq3[1, 1] + 956853*CHq3[2, 2] - 
            124272*CHq3[3, 3] - 7903542*CHu[1, 1] - 7903542*CHu[2, 2] + 
            27945*CHu[3, 3]) + 2*MW2^4*MZ2^9*(1453707*CHd[1, 1] + 
            1453707*CHd[2, 2] + 1453707*CHd[3, 3] - 4785077*CHe[1, 1] - 
            5957111*CHl1[1, 1] + 684288*CHl1[2, 2] + 2455543*CHl3[1, 1] - 
            272182*CHl3[2, 2] - 4730031*CHq1[1, 1] - 4730031*CHq1[2, 2] - 
            2530638*CHq1[3, 3] - 2082051*CHq3[1, 1] - 2082051*CHq3[2, 2] - 
            1308516*CHq3[3, 3] - 2907414*CHu[1, 1] - 2907414*CHu[2, 2] + 
            32859*CHu[3, 3]) - 64*MW2^9*MZ2^4*(887424*CHd[1, 1] + 
            887424*CHd[2, 2] + 887424*CHd[3, 3] - 2758342*CHe[1, 1] - 
            2890592*CHl1[1, 1] - 465660*CHl1[2, 2] - 4065189*CHl3[1, 1] - 
            3506301*CHl3[2, 2] - 768624*CHq1[1, 1] - 768624*CHq1[2, 2] + 
            652164*CHq1[3, 3] + 1803252*CHq3[1, 1] + 1803252*CHq3[2, 2] + 
            736650*CHq3[3, 3] - 1774848*CHu[1, 1] - 1774848*CHu[2, 2] + 
            50868*CHu[3, 3])) + MT2^6*(24576*MW2^12*(21*CHd[1, 1] + 
            21*CHd[2, 2] + 21*CHd[3, 3] - 77*CHe[1, 1] - 77*CHl1[1, 1] + 
            93*CHl3[1, 1] + 16*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MZ2^12*(-3270*CHd[1, 1] - 
            3270*CHd[2, 2] - 3270*CHd[3, 3] + 8714*CHe[1, 1] + 
            13177*CHl1[1, 1] - 7333*CHl3[1, 1] - 1890*CHl3[2, 2] + 
            8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 2535*CHq1[3, 3] + 
            1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 1635*CHq3[3, 3] + 
            6540*CHu[1, 1] + 6540*CHu[2, 2]) + 2*MW2^3*MZ2^9*
           (1656831*CHd[1, 1] + 1656831*CHd[2, 2] + 1656831*CHd[3, 3] - 
            4568863*CHe[1, 1] - 4919419*CHl1[1, 1] + 212400*CHl1[2, 2] + 
            3200223*CHl3[1, 1] + 648094*CHl3[2, 2] - 3373779*CHq1[1, 1] - 
            3373779*CHq1[2, 2] - 1186134*CHq1[3, 3] - 1360959*CHq3[1, 1] - 
            1360959*CHq3[2, 2] - 1152762*CHq3[3, 3] - 3313662*CHu[1, 1] - 
            3313662*CHu[2, 2] - 79569*CHu[3, 3]) - 8*MW2^4*MZ2^8*
           (1331412*CHd[1, 1] + 1331412*CHd[2, 2] + 1331412*CHd[3, 3] - 
            3556860*CHe[1, 1] - 3690796*CHl1[1, 1] + 109044*CHl1[2, 2] + 
            2701924*CHl3[1, 1] + 714618*CHl3[2, 2] - 2454612*CHq1[1, 1] - 
            2454612*CHq1[2, 2] - 798276*CHq1[3, 3] - 995802*CHq3[1, 1] - 
            995802*CHq3[2, 2] - 842667*CHq3[3, 3] - 2662824*CHu[1, 1] - 
            2662824*CHu[2, 2] - 56187*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (26160*CHd[1, 1] + 26160*CHd[2, 2] + 26160*CHd[3, 3] - 
            17522*CHe[1, 1] - 15018*CHl1[1, 1] + 24912*CHl1[2, 2] + 
            710995*CHl3[1, 1] + 420397*CHl3[2, 2] - 65328*CHq1[1, 1] - 
            65328*CHq1[2, 2] - 57828*CHq1[3, 3] - 198600*CHq3[1, 1] - 
            198600*CHq3[2, 2] - 92460*CHq3[3, 3] - 52320*CHu[1, 1] - 
            52320*CHu[2, 2] - 34632*CHu[3, 3]) + 16*MW2^5*MZ2^7*
           (1404549*CHd[1, 1] + 1404549*CHd[2, 2] + 1404549*CHd[3, 3] - 
            3631268*CHe[1, 1] - 3737592*CHl1[1, 1] + 4266*CHl1[2, 2] + 
            2749847*CHl3[1, 1] + 750237*CHl3[2, 2] - 2330721*CHq1[1, 1] - 
            2330721*CHq1[2, 2] - 602199*CHq1[3, 3] - 791691*CHq3[1, 1] - 
            791691*CHq3[2, 2] - 678105*CHq3[3, 3] - 2809098*CHu[1, 1] - 
            2809098*CHu[2, 2] - 29286*CHu[3, 3]) + 1024*MW2^10*MZ2^2*
           (6093*CHd[1, 1] + 6093*CHd[2, 2] + 6093*CHd[3, 3] - 
            14696*CHe[1, 1] - 14703*CHl1[1, 1] + 630*CHl1[2, 2] + 
            55705*CHl3[1, 1] + 26142*CHl3[2, 2] - 8685*CHq1[1, 1] - 
            8685*CHq1[2, 2] - 441*CHq1[3, 3] - 11865*CHq3[1, 1] - 
            11865*CHq3[2, 2] - 1959*CHq3[3, 3] - 12186*CHu[1, 1] - 
            12186*CHu[2, 2] - 1962*CHu[3, 3]) + MW2*MZ2^11*
           (71058*CHd[1, 1] + 71058*CHd[2, 2] + 71058*CHd[3, 3] - 
            196154*CHe[1, 1] - 258127*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            139404*CHl3[1, 1] + 23763*CHl3[2, 2] - 174378*CHq1[1, 1] - 
            174378*CHq1[2, 2] - 56769*CHq1[3, 3] - 49380*CHq3[1, 1] - 
            49380*CHq3[2, 2] - 42999*CHq3[3, 3] - 142116*CHu[1, 1] - 
            142116*CHu[2, 2] - 1800*CHu[3, 3]) - 1024*MW2^11*MZ2*
           (2886*CHd[1, 1] + 2886*CHd[2, 2] + 2886*CHd[3, 3] - 
            8776*CHe[1, 1] - 8776*CHl1[1, 1] + 17653*CHl3[1, 1] + 
            6021*CHl3[2, 2] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) - 32*MW2^6*MZ2^6*(972945*CHd[1, 1] + 
            972945*CHd[2, 2] + 972945*CHd[3, 3] - 2485633*CHe[1, 1] - 
            2573048*CHl1[1, 1] - 99522*CHl1[2, 2] + 1422369*CHl3[1, 1] + 
            185025*CHl3[2, 2] - 1432485*CHq1[1, 1] - 1432485*CHq1[2, 2] - 
            183312*CHq1[3, 3] - 218811*CHq3[1, 1] - 218811*CHq3[2, 2] - 
            213675*CHq3[3, 3] - 1945890*CHu[1, 1] - 1945890*CHu[2, 2] + 
            24606*CHu[3, 3]) + MW2^2*MZ2^10*(-647226*CHd[1, 1] - 
            647226*CHd[2, 2] - 647226*CHd[3, 3] + 1810574*CHe[1, 1] + 
            2108174*CHl1[1, 1] - 84384*CHl1[2, 2] - 1200147*CHl3[1, 1] - 
            174317*CHl3[2, 2] + 1450530*CHq1[1, 1] + 1450530*CHq1[2, 2] + 
            505980*CHq1[3, 3] + 517254*CHq3[1, 1] + 517254*CHq3[2, 2] + 
            441606*CHq3[3, 3] + 1294452*CHu[1, 1] + 1294452*CHu[2, 2] + 
            27090*CHu[3, 3]) - 64*MW2^8*MZ2^4*(164064*CHd[1, 1] + 
            164064*CHd[2, 2] + 164064*CHd[3, 3] - 535256*CHe[1, 1] - 
            560562*CHl1[1, 1] - 100908*CHl1[2, 2] - 1090277*CHl3[1, 1] - 
            865451*CHl3[2, 2] - 126480*CHq1[1, 1] - 126480*CHq1[2, 2] + 
            178284*CHq1[3, 3] + 429396*CHq3[1, 1] + 429396*CHq3[2, 2] + 
            253914*CHq3[3, 3] - 328128*CHu[1, 1] - 328128*CHu[2, 2] + 
            82404*CHu[3, 3]) + 32*MW2^7*MZ2^5*(832095*CHd[1, 1] + 
            832095*CHd[2, 2] + 832095*CHd[3, 3] - 2216407*CHe[1, 1] - 
            2310185*CHl1[1, 1] - 207540*CHl1[2, 2] - 69448*CHl3[1, 1] - 
            752655*CHl3[2, 2] - 1038771*CHq1[1, 1] - 1038771*CHq1[2, 2] + 
            149490*CHq1[3, 3] + 362505*CHq3[1, 1] + 362505*CHq3[2, 2] + 
            206046*CHq3[3, 3] - 1664190*CHu[1, 1] - 1664190*CHu[2, 2] + 
            106353*CHu[3, 3])) + MT2^4*MW2*
         (122880*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            77*CHe[1, 1] - 77*CHl1[1, 1] + 97*CHl3[1, 1] + 20*CHl3[2, 2] - 
            21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 
            7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          MZ2^13*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 3270*CHd[3, 3] + 
            8714*CHe[1, 1] + 13177*CHl1[1, 1] - 7483*CHl3[1, 1] - 
            2040*CHl3[2, 2] + 8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 
            2535*CHq1[3, 3] + 1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 
            1635*CHq3[3, 3] + 6540*CHu[1, 1] + 6540*CHu[2, 2]) - 
          4*MW2^5*MZ2^8*(12330120*CHd[1, 1] + 12330120*CHd[2, 2] + 
            12330120*CHd[3, 3] - 33044902*CHe[1, 1] - 34300734*CHl1[1, 1] + 
            1174680*CHl1[2, 2] + 25340807*CHl3[1, 1] + 6745641*CHl3[2, 2] - 
            23071944*CHq1[1, 1] - 23071944*CHq1[2, 2] - 7468332*CHq1[3, 3] - 
            9666324*CHq3[1, 1] - 9666324*CHq3[2, 2] - 7561074*CHq3[3, 3] - 
            24660240*CHu[1, 1] - 24660240*CHu[2, 2] - 156330*CHu[3, 3]) + 
          16*MW2^6*MZ2^7*(6798855*CHd[1, 1] + 6798855*CHd[2, 2] + 
            6798855*CHd[3, 3] - 17587558*CHe[1, 1] - 18083472*CHl1[1, 1] + 
            72954*CHl1[2, 2] + 13582008*CHl3[1, 1] + 3801294*CHl3[2, 2] - 
            11368443*CHq1[1, 1] - 11368443*CHq1[2, 2] - 2877531*CHq1[3, 3] - 
            4031301*CHq3[1, 1] - 4031301*CHq3[2, 2] - 3434025*CHq3[3, 3] - 
            13597710*CHu[1, 1] - 13597710*CHu[2, 2] - 77544*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(127584*CHd[1, 1] + 127584*CHd[2, 2] + 
            127584*CHd[3, 3] - 98918*CHe[1, 1] - 81178*CHl1[1, 1] + 
            124560*CHl1[2, 2] + 3448929*CHl3[1, 1] + 2024747*CHl3[2, 2] - 
            322848*CHq1[1, 1] - 322848*CHq1[2, 2] - 189396*CHq1[3, 3] - 
            989976*CHq3[1, 1] - 989976*CHq3[2, 2] - 426732*CHq3[3, 3] - 
            255168*CHu[1, 1] - 255168*CHu[2, 2] - 52488*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(6960099*CHd[1, 1] + 6960099*CHd[2, 2] + 
            6960099*CHd[3, 3] - 19372409*CHe[1, 1] - 21043591*CHl1[1, 1] + 
            1033056*CHl1[2, 2] + 13365984*CHl3[1, 1] + 2498603*CHl3[2, 2] - 
            14626407*CHq1[1, 1] - 14626407*CHq1[2, 2] - 5269380*CHq1[3, 3] - 
            5983347*CHq3[1, 1] - 5983347*CHq3[2, 2] - 4431426*CHq3[3, 3] - 
            13920198*CHu[1, 1] - 13920198*CHu[2, 2] - 39591*CHu[3, 3]) + 
          2*MW2^3*MZ2^10*(-1046409*CHd[1, 1] - 1046409*CHd[2, 2] - 
            1046409*CHd[3, 3] + 2978771*CHe[1, 1] + 3663314*CHl1[1, 1] - 
            152784*CHl1[2, 2] - 1846700*CHl3[1, 1] - 141524*CHl3[2, 2] + 
            2544045*CHq1[1, 1] + 2544045*CHq1[2, 2] + 946641*CHq1[3, 3] + 
            841455*CHq3[1, 1] + 841455*CHq3[2, 2] + 564351*CHq3[3, 3] + 
            2092818*CHu[1, 1] + 2092818*CHu[2, 2] - 17073*CHu[3, 3]) - 
          16*MW2^7*MZ2^6*(9632490*CHd[1, 1] + 9632490*CHd[2, 2] + 
            9632490*CHd[3, 3] - 24610250*CHe[1, 1] - 25451206*CHl1[1, 1] - 
            941508*CHl1[2, 2] + 14636991*CHl3[1, 1] + 2218293*CHl3[2, 2] - 
            14243442*CHq1[1, 1] - 14243442*CHq1[2, 2] - 1867206*CHq1[3, 3] - 
            2403198*CHq3[1, 1] - 2403198*CHq3[2, 2] - 2901294*CHq3[3, 3] - 
            19264980*CHu[1, 1] - 19264980*CHu[2, 2] - 8676*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(60786*CHd[1, 1] + 60786*CHd[2, 2] + 
            60786*CHd[3, 3] - 149882*CHe[1, 1] - 149532*CHl1[1, 1] + 
            6300*CHl1[2, 2] + 548515*CHl3[1, 1] + 256443*CHl3[2, 2] - 
            86706*CHq1[1, 1] - 86706*CHq1[2, 2] + 7866*CHq1[3, 3] - 
            118602*CHq3[1, 1] - 118602*CHq3[2, 2] - 34278*CHq3[3, 3] - 
            121572*CHu[1, 1] - 121572*CHu[2, 2] - 6300*CHu[3, 3]) + 
          MW2*MZ2^12*(31818*CHd[1, 1] + 31818*CHd[2, 2] + 31818*CHd[3, 3] - 
            91046*CHe[1, 1] - 99733*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            56223*CHl3[1, 1] + 5628*CHl3[2, 2] - 70338*CHq1[1, 1] - 
            70338*CHq1[2, 2] - 22749*CHq1[3, 3] - 27780*CHq3[1, 1] - 
            27780*CHq3[2, 2] - 25629*CHq3[3, 3] - 63636*CHu[1, 1] - 
            63636*CHu[2, 2] - 1350*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (14430*CHd[1, 1] + 14430*CHd[2, 2] + 14430*CHd[3, 3] - 
            44300*CHe[1, 1] - 44300*CHl1[1, 1] + 88679*CHl3[1, 1] + 
            30939*CHl3[2, 2] - 16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 
            8760*CHq1[3, 3] - 13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 
            1740*CHq3[3, 3] - 28860*CHu[1, 1] - 28860*CHu[2, 2] - 
            630*CHu[3, 3]) + MW2^2*MZ2^11*(45240*CHd[1, 1] + 
            45240*CHd[2, 2] + 45240*CHd[3, 3] - 117584*CHe[1, 1] - 
            344595*CHl1[1, 1] - 15264*CHl1[2, 2] + 95807*CHl3[1, 1] + 
            1570*CHl3[2, 2] - 217176*CHq1[1, 1] - 217176*CHq1[2, 2] - 
            82263*CHq1[3, 3] + 12894*CHq3[1, 1] + 12894*CHq3[2, 2] + 
            45333*CHq3[3, 3] - 90480*CHu[1, 1] - 90480*CHu[2, 2] + 
            13230*CHu[3, 3]) - 128*MW2^9*MZ2^4*(416664*CHd[1, 1] + 
            416664*CHd[2, 2] + 416664*CHd[3, 3] - 1341727*CHe[1, 1] - 
            1410298*CHl1[1, 1] - 251550*CHl1[2, 2] - 2575898*CHl3[1, 1] - 
            2052284*CHl3[2, 2] - 325584*CHq1[1, 1] - 325584*CHq1[2, 2] + 
            339714*CHq1[3, 3] + 1060362*CHq3[1, 1] + 1060362*CHq3[2, 2] + 
            472515*CHq3[3, 3] - 833328*CHu[1, 1] - 833328*CHu[2, 2] + 
            56430*CHu[3, 3]) + 32*MW2^8*MZ2^5*(4171707*CHd[1, 1] + 
            4171707*CHd[2, 2] + 4171707*CHd[3, 3] - 11097497*CHe[1, 1] - 
            11567397*CHl1[1, 1] - 1023876*CHl1[2, 2] + 151385*CHl3[1, 1] - 
            3395762*CHl3[2, 2] - 5225823*CHq1[1, 1] - 5225823*CHq1[2, 2] + 
            520164*CHq1[3, 3] + 1706541*CHq3[1, 1] + 1706541*CHq3[2, 2] + 
            295830*CHq3[3, 3] - 8343414*CHu[1, 1] - 8343414*CHu[2, 2] + 
            114471*CHu[3, 3])) - MT2^5*MW2*
         (12288*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            462*CHe[1, 1] - 462*CHl1[1, 1] + 577*CHl3[1, 1] + 
            115*CHl3[2, 2] - 126*CHq1[1, 1] - 126*CHq1[2, 2] + 
            126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 
            252*CHu[1, 1] - 252*CHu[2, 2]) + 8*MW2^5*MZ2^7*
           (8919294*CHd[1, 1] + 8919294*CHd[2, 2] + 8919294*CHd[3, 3] - 
            23063728*CHe[1, 1] - 23733980*CHl1[1, 1] - 16524*CHl1[2, 2] + 
            17218561*CHl3[1, 1] + 4586769*CHl3[2, 2] - 14721414*CHq1[1, 1] - 
            14721414*CHq1[2, 2] - 3649242*CHq1[3, 3] - 4895994*CHq3[1, 1] - 
            4895994*CHq3[2, 2] - 4262874*CHq3[3, 3] - 17838588*CHu[1, 1] - 
            17838588*CHu[2, 2] - 115776*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (5542149*CHd[1, 1] + 5542149*CHd[2, 2] + 5542149*CHd[3, 3] - 
            15235377*CHe[1, 1] - 16354185*CHl1[1, 1] + 695376*CHl1[2, 2] + 
            10698781*CHl3[1, 1] + 2171802*CHl3[2, 2] - 11203617*CHq1[1, 1] - 
            11203617*CHq1[2, 2] - 3826878*CHq1[3, 3] - 4534557*CHq3[1, 1] - 
            4534557*CHq3[2, 2] - 3549138*CHq3[3, 3] - 11084298*CHu[1, 1] - 
            11084298*CHu[2, 2] - 106227*CHu[3, 3]) - 8*MW2^4*MZ2^8*
           (4325250*CHd[1, 1] + 4325250*CHd[2, 2] + 4325250*CHd[3, 3] - 
            11530074*CHe[1, 1] - 11954602*CHl1[1, 1] + 334368*CHl1[2, 2] + 
            8725836*CHl3[1, 1] + 2284440*CHl3[2, 2] - 7924458*CHq1[1, 1] - 
            7924458*CHq1[2, 2] - 2480010*CHq1[3, 3] - 3192768*CHq3[1, 1] - 
            3192768*CHq3[2, 2] - 2591667*CHq3[3, 3] - 8650500*CHu[1, 1] - 
            8650500*CHu[2, 2] - 90225*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (84984*CHd[1, 1] + 84984*CHd[2, 2] + 84984*CHd[3, 3] - 
            77246*CHe[1, 1] - 67558*CHl1[1, 1] + 75456*CHl1[2, 2] + 
            2155461*CHl3[1, 1] + 1258827*CHl3[2, 2] - 205368*CHq1[1, 1] - 
            205368*CHq1[2, 2] - 128964*CHq1[3, 3] - 608928*CHq3[1, 1] - 
            608928*CHq3[2, 2] - 271116*CHq3[3, 3] - 169968*CHu[1, 1] - 
            169968*CHu[2, 2] - 56376*CHu[3, 3]) + 1024*MW2^10*MZ2^2*
           (18681*CHd[1, 1] + 18681*CHd[2, 2] + 18681*CHd[3, 3] - 
            46018*CHe[1, 1] - 45955*CHl1[1, 1] + 1890*CHl1[2, 2] + 
            168214*CHl3[1, 1] + 78531*CHl3[2, 2] - 26529*CHq1[1, 1] - 
            26529*CHq1[2, 2] + 1473*CHq1[3, 3] - 35973*CHq3[1, 1] - 
            35973*CHq3[2, 2] - 8997*CHq3[3, 3] - 37362*CHu[1, 1] - 
            37362*CHu[2, 2] - 3240*CHu[3, 3]) + MZ2^12*(-13080*CHd[1, 1] - 
            13080*CHd[2, 2] - 13080*CHd[3, 3] + 34796*CHe[1, 1] + 
            52678*CHl1[1, 1] - 28387*CHl3[1, 1] - 6585*CHl3[2, 2] + 
            34680*CHq1[1, 1] + 34680*CHq1[2, 2] + 10140*CHq1[3, 3] + 
            7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 4590*CHq3[3, 3] + 
            26160*CHu[1, 1] + 26160*CHu[2, 2] - 450*CHu[3, 3]) - 
          3072*MW2^11*MZ2*(2910*CHd[1, 1] + 2910*CHd[2, 2] + 2910*CHd[3, 3] - 
            8920*CHe[1, 1] - 8920*CHl1[1, 1] + 17875*CHl3[1, 1] + 
            6211*CHl3[2, 2] - 3414*CHq1[1, 1] - 3414*CHq1[2, 2] + 
            1692*CHq1[3, 3] - 2678*CHq3[1, 1] - 2678*CHq3[2, 2] + 
            780*CHq3[3, 3] - 5820*CHu[1, 1] - 5820*CHu[2, 2] - 
            210*CHu[3, 3]) + MW2*MZ2^11*(261342*CHd[1, 1] + 
            261342*CHd[2, 2] + 261342*CHd[3, 3] - 722214*CHe[1, 1] - 
            939537*CHl1[1, 1] + 23040*CHl1[2, 2] + 499307*CHl3[1, 1] + 
            74112*CHl3[2, 2] - 636822*CHq1[1, 1] - 636822*CHq1[2, 2] - 
            206631*CHq1[3, 3] - 184920*CHq3[1, 1] - 184920*CHq3[2, 2] - 
            132891*CHq3[3, 3] - 522684*CHu[1, 1] - 522684*CHu[2, 2] + 
            2160*CHu[3, 3]) + MW2^2*MZ2^10*(-2251728*CHd[1, 1] - 
            2251728*CHd[2, 2] - 2251728*CHd[3, 3] + 6287084*CHe[1, 1] + 
            7266248*CHl1[1, 1] - 297216*CHl1[2, 2] - 4153951*CHl3[1, 1] - 
            588179*CHl3[2, 2] + 5006304*CHq1[1, 1] + 5006304*CHq1[2, 2] + 
            1717992*CHq1[3, 3] + 1811556*CHq3[1, 1] + 1811556*CHq3[2, 2] + 
            1370634*CHq3[3, 3] + 4503456*CHu[1, 1] + 4503456*CHu[2, 2] + 
            21168*CHu[3, 3]) - 16*MW2^6*MZ2^6*(6061560*CHd[1, 1] + 
            6061560*CHd[2, 2] + 6061560*CHd[3, 3] - 15526728*CHe[1, 1] - 
            16069578*CHl1[1, 1] - 648756*CHl1[2, 2] + 8621677*CHl3[1, 1] + 
            1007079*CHl3[2, 2] - 8880072*CHq1[1, 1] - 8880072*CHq1[2, 2] - 
            1129260*CHq1[3, 3] - 1240020*CHq3[1, 1] - 1240020*CHq3[2, 2] - 
            1540098*CHq3[3, 3] - 12123120*CHu[1, 1] - 12123120*CHu[2, 2] + 
            55998*CHu[3, 3]) - 128*MW2^8*MZ2^4*(243288*CHd[1, 1] + 
            243288*CHd[2, 2] + 243288*CHd[3, 3] - 796356*CHe[1, 1] - 
            837127*CHl1[1, 1] - 154818*CHl1[2, 2] - 1679422*CHl3[1, 1] - 
            1309003*CHl3[2, 2] - 181728*CHq1[1, 1] - 181728*CHq1[2, 2] + 
            222462*CHq1[3, 3] + 670590*CHq3[1, 1] + 670590*CHq3[2, 2] + 
            333735*CHq3[3, 3] - 486576*CHu[1, 1] - 486576*CHu[2, 2] + 
            65430*CHu[3, 3]) + 32*MW2^7*MZ2^5*(2544765*CHd[1, 1] + 
            2544765*CHd[2, 2] + 2544765*CHd[3, 3] - 6803473*CHe[1, 1] - 
            7094471*CHl1[1, 1] - 649476*CHl1[2, 2] - 350397*CHl3[1, 1] - 
            2353110*CHl3[2, 2] - 3157017*CHq1[1, 1] - 3157017*CHq1[2, 2] + 
            360258*CHq1[3, 3] + 1195059*CHq3[1, 1] + 1195059*CHq3[2, 2] + 
            401046*CHq3[3, 3] - 5089530*CHu[1, 1] - 5089530*CHu[2, 2] + 
            160047*CHu[3, 3]))) + 
      MH2^2*(MW2^6*(MW2 + MZ2)*(-2*MW2^3*MZ2^8*(458067*CHd[1, 1] + 
            458067*CHd[2, 2] + 458067*CHd[3, 3] - 1214301*CHe[1, 1] - 
            1354869*CHl1[1, 1] + 58176*CHl1[2, 2] + 1490995*CHl3[1, 1] + 
            379344*CHl3[2, 2] - 968691*CHq1[1, 1] - 968691*CHq1[2, 2] - 
            420909*CHq1[3, 3] - 629799*CHq3[1, 1] - 629799*CHq3[2, 2] - 
            379413*CHq3[3, 3] - 916134*CHu[1, 1] - 916134*CHu[2, 2]) - 
          8*MW2^5*MZ2^6*(423663*CHd[1, 1] + 423663*CHd[2, 2] + 
            423663*CHd[3, 3] - 1035781*CHe[1, 1] - 1102595*CHl1[1, 1] - 
            42120*CHl1[2, 2] + 1012777*CHl3[1, 1] + 172812*CHl3[2, 2] - 
            668751*CHq1[1, 1] - 668751*CHq1[2, 2] - 110379*CHq1[3, 3] - 
            312303*CHq3[1, 1] - 312303*CHq3[2, 2] - 187059*CHq3[3, 3] - 
            847326*CHu[1, 1] - 847326*CHu[2, 2]) + 8*MW2^4*MZ2^7*
           (277311*CHd[1, 1] + 277311*CHd[2, 2] + 277311*CHd[3, 3] - 
            696921*CHe[1, 1] - 748852*CHl1[1, 1] + 7236*CHl1[2, 2] + 
            848292*CHl3[1, 1] + 235452*CHl3[2, 2] - 506919*CHq1[1, 1] - 
            506919*CHq1[2, 2] - 167190*CHq1[3, 3] - 314793*CHq3[1, 1] - 
            314793*CHq3[2, 2] - 185310*CHq3[3, 3] - 554622*CHu[1, 1] - 
            554622*CHu[2, 2]) + 2*MW2^2*MZ2^9*(116280*CHd[1, 1] + 
            116280*CHd[2, 2] + 116280*CHd[3, 3] - 322696*CHe[1, 1] - 
            398353*CHl1[1, 1] + 22032*CHl1[2, 2] + 379043*CHl3[1, 1] + 
            62392*CHl3[2, 2] - 288612*CHq1[1, 1] - 288612*CHq1[2, 2] - 
            142875*CHq1[3, 3] - 170802*CHq3[1, 1] - 170802*CHq3[2, 2] - 
            107607*CHq3[3, 3] - 232560*CHu[1, 1] - 232560*CHu[2, 2]) + 
          64*MW2^6*MZ2^5*(48615*CHd[1, 1] + 48615*CHd[2, 2] + 
            48615*CHd[3, 3] - 123003*CHe[1, 1] - 130668*CHl1[1, 1] - 
            12906*CHl1[2, 2] + 31204*CHl3[1, 1] - 43584*CHl3[2, 2] - 
            63933*CHq1[1, 1] - 63933*CHq1[2, 2] + 7854*CHq1[3, 3] - 
            1917*CHq3[1, 1] - 1917*CHq3[2, 2] - 4644*CHq3[3, 3] - 
            97230*CHu[1, 1] - 97230*CHu[2, 2]) - 128*MW2^7*MZ2^4*
           (10041*CHd[1, 1] + 10041*CHd[2, 2] + 10041*CHd[3, 3] - 
            30874*CHe[1, 1] - 32897*CHl1[1, 1] - 6714*CHl1[2, 2] - 
            62013*CHl3[1, 1] - 58368*CHl3[2, 2] - 8097*CHq1[1, 1] - 
            8097*CHq1[2, 2] + 10194*CHq1[3, 3] + 20811*CHq3[1, 1] + 
            20811*CHq3[2, 2] + 7896*CHq3[3, 3] - 20082*CHu[1, 1] - 
            20082*CHu[2, 2]) - 256*MW2^8*MZ2^3*(1755*CHd[1, 1] + 
            1755*CHd[2, 2] + 1755*CHd[3, 3] - 1689*CHe[1, 1] - 
            1423*CHl1[1, 1] + 1728*CHl1[2, 2] + 46232*CHl3[1, 1] + 
            29207*CHl3[2, 2] - 4347*CHq1[1, 1] - 4347*CHq1[2, 2] - 
            2799*CHq1[3, 3] - 12195*CHq3[1, 1] - 12195*CHq3[2, 2] - 
            4359*CHq3[3, 3] - 3510*CHu[1, 1] - 3510*CHu[2, 2]) + 
          512*MW2^9*MZ2^2*(1653*CHd[1, 1] + 1653*CHd[2, 2] + 1653*CHd[3, 3] - 
            4073*CHe[1, 1] - 4057*CHl1[1, 1] + 180*CHl1[2, 2] + 
            15096*CHl3[1, 1] + 7317*CHl3[2, 2] - 2373*CHq1[1, 1] - 
            2373*CHq1[2, 2] + 249*CHq1[3, 3] - 3201*CHq3[1, 1] - 
            3201*CHq3[2, 2] - 831*CHq3[3, 3] - 3306*CHu[1, 1] - 
            3306*CHu[2, 2]) + 4*MZ2^11*(480*CHd[1, 1] + 480*CHd[2, 2] + 
            480*CHd[3, 3] - 1136*CHe[1, 1] - 2773*CHl1[1, 1] + 
            2242*CHl3[1, 1] + 360*CHl3[2, 2] - 1830*CHq1[1, 1] - 
            1830*CHq1[2, 2] - 915*CHq1[3, 3] - 450*CHq3[1, 1] - 
            450*CHq3[2, 2] - 390*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2]) - 2048*MW2^10*MZ2*(201*CHd[1, 1] + 201*CHd[2, 2] + 
            201*CHd[3, 3] - 617*CHe[1, 1] - 617*CHl1[1, 1] + 
            1229*CHl3[1, 1] + 426*CHl3[2, 2] - 237*CHq1[1, 1] - 
            237*CHq1[2, 2] + 129*CHq1[3, 3] - 189*CHq3[1, 1] - 
            189*CHq3[2, 2] - 3*CHq3[3, 3] - 402*CHu[1, 1] - 402*CHu[2, 2]) + 
          12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[1, 1] - 22*CHl1[1, 1] + 27*CHl3[1, 1] + 5*CHl3[2, 2] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
            2*CHq3[2, 2] + 2*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          MW2*MZ2^10*(-32778*CHd[1, 1] - 32778*CHd[2, 2] - 32778*CHd[3, 3] + 
            90486*CHe[1, 1] + 139263*CHl1[1, 1] - 5760*CHl1[2, 2] - 
            112853*CHl3[1, 1] - 8688*CHl3[2, 2] + 98298*CHq1[1, 1] + 
            98298*CHq1[2, 2] + 50769*CHq1[3, 3] + 44880*CHq3[1, 1] + 
            44880*CHq3[2, 2] + 30789*CHq3[3, 3] + 65556*CHu[1, 1] + 
            65556*CHu[2, 2])) - 6*MT2^8*(-2*MW2 + MZ2)^2*
         (16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^2*(4*CHe[1, 1] + 2*CHl1[1, 1] + 17*CHl3[1, 1] + 
            15*CHl3[2, 2] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 24*CHu[3, 3]) + 
          8*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + CHl3[1, 1] - CHl3[2, 2] - 
            6*CHq1[3, 3] + 6*CHq3[3, 3] - 6*CHu[3, 3]) + 
          MZ2^4*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 5*CHl3[2, 2] + 
            15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3]) - 
          2*MW2*MZ2^3*(2*CHe[1, 1] + 2*CHl1[1, 1] - 20*CHl3[1, 1] - 
            22*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(4*MZ2^13*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1136*CHe[1, 1] - 2773*CHl1[1, 1] + 2242*CHl3[1, 1] + 
            360*CHl3[2, 2] - 1830*CHq1[1, 1] - 1830*CHq1[2, 2] - 
            915*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 
            390*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2]) - 
          12288*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] - 
            154*CHe[1, 1] - 154*CHl1[1, 1] + 191*CHl3[1, 1] + 37*CHl3[2, 2] - 
            42*CHq1[1, 1] - 42*CHq1[2, 2] + 42*CHq1[3, 3] - 14*CHq3[1, 1] - 
            14*CHq3[2, 2] + 16*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
          MW2*MZ2^12*(-40458*CHd[1, 1] - 40458*CHd[2, 2] - 40458*CHd[3, 3] + 
            108242*CHe[1, 1] + 183421*CHl1[1, 1] - 5760*CHl1[2, 2] - 
            149010*CHl3[1, 1] - 14523*CHl3[2, 2] + 127578*CHq1[1, 1] + 
            127578*CHq1[2, 2] + 62259*CHq1[3, 3] + 52080*CHq3[1, 1] + 
            52080*CHq3[2, 2] + 34629*CHq3[3, 3] + 80916*CHu[1, 1] + 
            80916*CHu[2, 2]) + 8*MW2^7*MZ2^6*(1249305*CHd[1, 1] + 
            1249305*CHd[2, 2] + 1249305*CHd[3, 3] - 2830995*CHe[1, 1] - 
            3018009*CHl1[1, 1] + 225576*CHl1[2, 2] + 6880181*CHl3[1, 1] + 
            3342894*CHl3[2, 2] - 2505849*CHq1[1, 1] - 2505849*CHq1[2, 2] - 
            1119045*CHq1[3, 3] - 2457753*CHq3[1, 1] - 2457753*CHq3[2, 2] - 
            1303137*CHq3[3, 3] - 2498610*CHu[1, 1] - 2498610*CHu[2, 2] - 
            13356*CHu[3, 3]) + 2*MW2^4*MZ2^9*(2127552*CHd[1, 1] + 
            2127552*CHd[2, 2] + 2127552*CHd[3, 3] - 5394314*CHe[1, 1] - 
            5630967*CHl1[1, 1] + 107424*CHl1[2, 2] + 6593969*CHl3[1, 1] + 
            1917116*CHl3[2, 2] - 3882156*CHq1[1, 1] - 3882156*CHq1[2, 2] - 
            1328898*CHq1[3, 3] - 2582754*CHq3[1, 1] - 2582754*CHq3[2, 2] - 
            1519242*CHq3[3, 3] - 4255104*CHu[1, 1] - 4255104*CHu[2, 2] - 
            6111*CHu[3, 3]) - 32*MW2^8*MZ2^5*(533994*CHd[1, 1] + 
            533994*CHd[2, 2] + 533994*CHd[3, 3] - 1242656*CHe[1, 1] - 
            1315686*CHl1[1, 1] - 59436*CHl1[2, 2] + 1771770*CHl3[1, 1] + 
            531520*CHl3[2, 2] - 800286*CHq1[1, 1] - 800286*CHq1[2, 2] - 
            82983*CHq1[3, 3] - 457374*CHq3[1, 1] - 457374*CHq3[2, 2] - 
            243639*CHq3[3, 3] - 1067988*CHu[1, 1] - 1067988*CHu[2, 2] - 
            2907*CHu[3, 3]) + 2*MW2^2*MZ2^11*(175116*CHd[1, 1] + 
            175116*CHd[2, 2] + 175116*CHd[3, 3] - 486690*CHe[1, 1] - 
            637415*CHl1[1, 1] + 33552*CHl1[2, 2] + 568003*CHl3[1, 1] + 
            68728*CHl3[2, 2] - 459588*CHq1[1, 1] - 459588*CHq1[2, 2] - 
            217968*CHq1[3, 3] - 254262*CHq3[1, 1] - 254262*CHq3[2, 2] - 
            154590*CHq3[3, 3] - 350232*CHu[1, 1] - 350232*CHu[2, 2] - 
            225*CHu[3, 3]) - 512*MW2^11*MZ2^2*(8211*CHd[1, 1] + 
            8211*CHd[2, 2] + 8211*CHd[3, 3] - 18117*CHe[1, 1] - 
            18011*CHl1[1, 1] + 1260*CHl1[2, 2] + 84595*CHl3[1, 1] + 
            43530*CHl3[2, 2] - 12675*CHq1[1, 1] - 12675*CHq1[2, 2] - 
            357*CHq1[3, 3] - 19335*CHq3[1, 1] - 19335*CHq3[2, 2] - 
            6273*CHq3[3, 3] - 16422*CHu[1, 1] - 16422*CHu[2, 2] - 
            144*CHu[3, 3]) + 1024*MW2^12*MZ2*(2526*CHd[1, 1] + 
            2526*CHd[2, 2] + 2526*CHd[3, 3] - 7576*CHe[1, 1] - 
            7576*CHl1[1, 1] + 15919*CHl3[1, 1] + 5727*CHl3[2, 2] - 
            3030*CHq1[1, 1] - 3030*CHq1[2, 2] + 1500*CHq1[3, 3] - 
            2550*CHq3[1, 1] - 2550*CHq3[2, 2] - 156*CHq3[3, 3] - 
            5052*CHu[1, 1] - 5052*CHu[2, 2] - 18*CHu[3, 3]) + 
          128*MW2^9*MZ2^4*(90939*CHd[1, 1] + 90939*CHd[2, 2] + 
            90939*CHd[3, 3] - 245472*CHe[1, 1] - 257612*CHl1[1, 1] - 
            32454*CHl1[2, 2] + 973*CHl3[1, 1] - 141107*CHl3[2, 2] - 
            100947*CHq1[1, 1] - 100947*CHq1[2, 2] + 44580*CHq1[3, 3] + 
            35313*CHq3[1, 1] + 35313*CHq3[2, 2] + 14847*CHq3[3, 3] - 
            181878*CHu[1, 1] - 181878*CHu[2, 2] + 162*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(5094*CHd[1, 1] + 5094*CHd[2, 2] + 
            5094*CHd[3, 3] - 50980*CHe[1, 1] - 54484*CHl1[1, 1] - 
            21312*CHl1[2, 2] - 378209*CHl3[1, 1] - 277549*CHl3[2, 2] + 
            19098*CHq1[1, 1] + 19098*CHq1[2, 2] + 41994*CHq1[3, 3] + 
            116490*CHq3[1, 1] + 116490*CHq3[2, 2] + 49410*CHq3[3, 3] - 
            10188*CHu[1, 1] - 10188*CHu[2, 2] + 792*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-1616928*CHd[1, 1] - 1616928*CHd[2, 2] - 
            1616928*CHd[3, 3] + 4376660*CHe[1, 1] + 4920803*CHl1[1, 1] - 
            252288*CHl1[2, 2] - 5135494*CHl3[1, 1] - 1107221*CHl3[2, 2] + 
            3558192*CHq1[1, 1] + 3558192*CHq1[2, 2] + 1547841*CHq1[3, 3] + 
            2311854*CHq3[1, 1] + 2311854*CHq3[2, 2] + 1363455*CHq3[3, 3] + 
            3233856*CHu[1, 1] + 3233856*CHu[2, 2] + 3960*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(-2925159*CHd[1, 1] - 2925159*CHd[2, 2] - 
            2925159*CHd[3, 3] + 6806113*CHe[1, 1] + 6917853*CHl1[1, 1] + 
            459936*CHl1[2, 2] - 7181643*CHl3[1, 1] - 1807824*CHl3[2, 2] + 
            4004871*CHq1[1, 1] + 4004871*CHq1[2, 2] + 312501*CHq1[3, 3] + 
            1877307*CHq3[1, 1] + 1877307*CHq3[2, 2] + 1181049*CHq3[3, 3] + 
            5850318*CHu[1, 1] + 5850318*CHu[2, 2] + 4212*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(142395*CHd[1, 1] + 142395*CHd[2, 2] + 
            142395*CHd[3, 3] - 245383*CHe[1, 1] - 212710*CHl1[1, 1] - 
            322380*CHl1[2, 2] - 1525323*CHl3[1, 1] - 1194657*CHl3[2, 2] + 
            361965*CHq1[1, 1] + 361965*CHq1[2, 2] + 703086*CHq1[3, 3] + 
            939003*CHq3[1, 1] + 939003*CHq3[2, 2] + 473190*CHq3[3, 3] - 
            284790*CHu[1, 1] - 284790*CHu[2, 2] + 4932*CHu[3, 3])) + 
        MT2^2*MW2^3*(24576*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 231*CHe[1, 1] - 231*CHl1[1, 1] + 289*CHl3[1, 1] + 
            58*CHl3[2, 2] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 
            21*CHq3[1, 1] - 21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 
            126*CHu[2, 2]) + 3*MZ2^13*(-1920*CHd[1, 1] - 1920*CHd[2, 2] - 
            1920*CHd[3, 3] + 4404*CHe[1, 1] + 11022*CHl1[1, 1] - 
            9063*CHl3[1, 1] - 1465*CHl3[2, 2] + 7320*CHq1[1, 1] + 
            7320*CHq1[2, 2] + 2610*CHq1[3, 3] + 1800*CHq3[1, 1] + 
            1800*CHq3[2, 2] + 760*CHq3[3, 3] + 3840*CHu[1, 1] + 
            3840*CHu[2, 2]) - 8*MW2^7*MZ2^6*(6470355*CHd[1, 1] + 
            6470355*CHd[2, 2] + 6470355*CHd[3, 3] - 15393657*CHe[1, 1] - 
            16385403*CHl1[1, 1] - 46008*CHl1[2, 2] + 22494677*CHl3[1, 1] + 
            7708656*CHl3[2, 2] - 11097795*CHq1[1, 1] - 11097795*CHq1[2, 2] - 
            3135867*CHq1[3, 3] - 7480611*CHq3[1, 1] - 7480611*CHq3[2, 2] - 
            4421127*CHq3[3, 3] - 12940710*CHu[1, 1] - 12940710*CHu[2, 2] - 
            74808*CHu[3, 3]) + 8*MW2^6*MZ2^7*(2538456*CHd[1, 1] + 
            2538456*CHd[2, 2] + 2538456*CHd[3, 3] - 6537982*CHe[1, 1] - 
            7095983*CHl1[1, 1] + 672300*CHl1[2, 2] + 11526469*CHl3[1, 1] + 
            4670664*CHl3[2, 2] - 5767152*CHq1[1, 1] - 5767152*CHq1[2, 2] - 
            2801775*CHq1[3, 3] - 5003130*CHq3[1, 1] - 5003130*CHq3[2, 2] - 
            2812899*CHq3[3, 3] - 5076912*CHu[1, 1] - 5076912*CHu[2, 2] - 
            44280*CHu[3, 3]) + MW2^3*MZ2^10*(3222864*CHd[1, 1] + 
            3222864*CHd[2, 2] + 3222864*CHd[3, 3] - 8634832*CHe[1, 1] - 
            9197587*CHl1[1, 1] + 448416*CHl1[2, 2] + 10033964*CHl3[1, 1] + 
            2394379*CHl3[2, 2] - 6634008*CHq1[1, 1] - 6634008*CHq1[2, 2] - 
            2616399*CHq1[3, 3] - 4544334*CHq3[1, 1] - 4544334*CHq3[2, 2] - 
            2658669*CHq3[3, 3] - 6445728*CHu[1, 1] - 6445728*CHu[2, 2] - 
            31122*CHu[3, 3]) - 128*MW2^10*MZ2^3*(31002*CHd[1, 1] + 
            31002*CHd[2, 2] + 31002*CHd[3, 3] + 37984*CHe[1, 1] + 
            48896*CHl1[1, 1] + 68976*CHl1[2, 2] + 1533243*CHl3[1, 1] + 
            1014411*CHl3[2, 2] - 123738*CHq1[1, 1] - 123738*CHq1[2, 2] - 
            110802*CHq1[3, 3] - 439098*CHq3[1, 1] - 439098*CHq3[2, 2] - 
            183882*CHq3[3, 3] - 62004*CHu[1, 1] - 62004*CHu[2, 2] - 
            7560*CHu[3, 3]) + 32*MW2^8*MZ2^5*(1883130*CHd[1, 1] + 
            1883130*CHd[2, 2] + 1883130*CHd[3, 3] - 4585564*CHe[1, 1] - 
            4864370*CHl1[1, 1] - 366300*CHl1[2, 2] + 3710865*CHl3[1, 1] + 
            88371*CHl3[2, 2] - 2627574*CHq1[1, 1] - 2627574*CHq1[2, 2] - 
            79617*CHq1[3, 3] - 789414*CHq3[1, 1] - 789414*CHq3[2, 2] - 
            552777*CHq3[3, 3] - 3766260*CHu[1, 1] - 3766260*CHu[2, 2] - 
            6309*CHu[3, 3]) + 512*MW2^11*MZ2^2*(30261*CHd[1, 1] + 
            30261*CHd[2, 2] + 30261*CHd[3, 3] - 71555*CHe[1, 1] - 
            71261*CHl1[1, 1] + 3780*CHl1[2, 2] + 287015*CHl3[1, 1] + 
            141288*CHl3[2, 2] - 44661*CHq1[1, 1] - 44661*CHq1[2, 2] + 
            2505*CHq1[3, 3] - 63297*CHq3[1, 1] - 63297*CHq3[2, 2] - 
            20115*CHq3[3, 3] - 60522*CHu[1, 1] - 60522*CHu[2, 2] - 
            1116*CHu[3, 3]) + MW2*MZ2^12*(107934*CHd[1, 1] + 
            107934*CHd[2, 2] + 107934*CHd[3, 3] - 290530*CHe[1, 1] - 
            471215*CHl1[1, 1] + 17280*CHl1[2, 2] + 381908*CHl3[1, 1] + 
            29739*CHl3[2, 2] - 331494*CHq1[1, 1] - 331494*CHq1[2, 2] - 
            132087*CHq1[3, 3] - 143640*CHq3[1, 1] - 143640*CHq3[2, 2] - 
            74097*CHq3[3, 3] - 215868*CHu[1, 1] - 215868*CHu[2, 2] - 
            450*CHu[3, 3]) - 3072*MW2^12*MZ2*(2694*CHd[1, 1] + 
            2694*CHd[2, 2] + 2694*CHd[3, 3] - 8184*CHe[1, 1] - 
            8184*CHl1[1, 1] + 16725*CHl3[1, 1] + 5909*CHl3[2, 2] - 
            3198*CHq1[1, 1] - 3198*CHq1[2, 2] + 1644*CHq1[3, 3] - 
            2606*CHq3[1, 1] - 2606*CHq3[2, 2] - 60*CHq3[3, 3] - 
            5388*CHu[1, 1] - 5388*CHu[2, 2] - 42*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-821250*CHd[1, 1] - 821250*CHd[2, 2] - 
            821250*CHd[3, 3] + 2286414*CHe[1, 1] + 2848503*CHl1[1, 1] - 
            160992*CHl1[2, 2] - 2588536*CHl3[1, 1] - 320895*CHl3[2, 2] + 
            2069442*CHq1[1, 1] + 2069442*CHq1[2, 2] + 862191*CHq1[3, 3] + 
            1211412*CHq3[1, 1] + 1211412*CHq3[2, 2] + 673533*CHq3[3, 3] + 
            1642500*CHu[1, 1] + 1642500*CHu[2, 2] + 6210*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(496494*CHd[1, 1] + 496494*CHd[2, 2] + 
            496494*CHd[3, 3] - 1420452*CHe[1, 1] - 1501748*CHl1[1, 1] - 
            243108*CHl1[2, 2] - 1205693*CHl3[1, 1] - 1585553*CHl3[2, 2] - 
            483966*CHq1[1, 1] - 483966*CHq1[2, 2] + 298044*CHq1[3, 3] + 
            553338*CHq3[1, 1] + 553338*CHq3[2, 2] + 223398*CHq3[3, 3] - 
            992988*CHu[1, 1] - 992988*CHu[2, 2] + 9900*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(1010769*CHd[1, 1] + 1010769*CHd[2, 2] + 
            1010769*CHd[3, 3] - 881079*CHe[1, 1] + 221305*CHl1[1, 1] - 
            1582416*CHl1[2, 2] - 1779399*CHl3[1, 1] - 748344*CHl3[2, 2] + 
            2179119*CHq1[1, 1] + 2179119*CHq1[2, 2] + 3143481*CHq1[3, 3] + 
            3182283*CHq3[1, 1] + 3182283*CHq3[2, 2] + 1421709*CHq3[3, 3] - 
            2021538*CHu[1, 1] - 2021538*CHu[2, 2] + 15300*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(-3176187*CHd[1, 1] - 3176187*CHd[2, 2] - 
            3176187*CHd[3, 3] + 7702767*CHe[1, 1] + 7424022*CHl1[1, 1] + 
            84960*CHl1[2, 2] - 9418436*CHl3[1, 1] - 3184638*CHl3[2, 2] + 
            4865631*CHq1[1, 1] + 4865631*CHq1[2, 2] + 1290027*CHq1[3, 3] + 
            3339669*CHq3[1, 1] + 3339669*CHq3[2, 2] + 2112723*CHq3[3, 3] + 
            6352374*CHu[1, 1] + 6352374*CHu[2, 2] + 30357*CHu[3, 3])) + 
        MT2^7*(-12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[1, 1] - 22*CHl1[1, 1] + 23*CHl3[1, 1] + CHl3[2, 2] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
            2*CHq3[2, 2] + 16*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          2*MW2^3*MZ2^8*(458067*CHd[1, 1] + 458067*CHd[2, 2] + 
            458067*CHd[3, 3] - 1219593*CHe[1, 1] - 1358565*CHl1[1, 1] + 
            58176*CHl1[2, 2] + 1486465*CHl3[1, 1] + 378510*CHl3[2, 2] - 
            968691*CHq1[1, 1] - 968691*CHq1[2, 2] - 441537*CHq1[3, 3] - 
            629799*CHq3[1, 1] - 629799*CHq3[2, 2] - 471117*CHq3[3, 3] - 
            916134*CHu[1, 1] - 916134*CHu[2, 2] - 70740*CHu[3, 3]) - 
          8*MW2^4*MZ2^7*(277311*CHd[1, 1] + 277311*CHd[2, 2] + 
            277311*CHd[3, 3] - 695199*CHe[1, 1] - 748390*CHl1[1, 1] + 
            7236*CHl1[2, 2] + 852999*CHl3[1, 1] + 239697*CHl3[2, 2] - 
            506919*CHq1[1, 1] - 506919*CHq1[2, 2] - 194514*CHq1[3, 3] - 
            314793*CHq3[1, 1] - 314793*CHq3[2, 2] - 206022*CHq3[3, 3] - 
            554622*CHu[1, 1] - 554622*CHu[2, 2] - 20124*CHu[3, 3]) + 
          128*MW2^8*MZ2^3*(3510*CHd[1, 1] + 3510*CHd[2, 2] + 3510*CHd[3, 3] - 
            1596*CHe[1, 1] - 1544*CHl1[1, 1] + 3456*CHl1[2, 2] + 
            95971*CHl3[1, 1] + 60619*CHl3[2, 2] - 8694*CHq1[1, 1] - 
            8694*CHq1[2, 2] - 14022*CHq1[3, 3] - 24390*CHq3[1, 1] - 
            24390*CHq3[2, 2] - 12990*CHq3[3, 3] - 7020*CHu[1, 1] - 
            7020*CHu[2, 2] - 11304*CHu[3, 3]) + MW2*MZ2^10*
           (32778*CHd[1, 1] + 32778*CHd[2, 2] + 32778*CHd[3, 3] - 
            90558*CHe[1, 1] - 139239*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            115097*CHl3[1, 1] + 10908*CHl3[2, 2] - 98298*CHq1[1, 1] - 
            98298*CHq1[2, 2] - 40689*CHq1[3, 3] - 44880*CHq3[1, 1] - 
            44880*CHq3[2, 2] - 38109*CHq3[3, 3] - 65556*CHu[1, 1] - 
            65556*CHu[2, 2] - 7560*CHu[3, 3]) - 512*MW2^9*MZ2^2*
           (1653*CHd[1, 1] + 1653*CHd[2, 2] + 1653*CHd[3, 3] - 
            3749*CHe[1, 1] - 3775*CHl1[1, 1] + 180*CHl1[2, 2] + 
            15342*CHl3[1, 1] + 7281*CHl3[2, 2] - 2373*CHq1[1, 1] - 
            2373*CHq1[2, 2] - 903*CHq1[3, 3] - 3201*CHq3[1, 1] - 
            3201*CHq3[2, 2] + 345*CHq3[3, 3] - 3306*CHu[1, 1] - 
            3306*CHu[2, 2] - 1296*CHu[3, 3]) + 1024*MW2^10*MZ2*
           (402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 1192*CHe[1, 1] - 
            1192*CHl1[1, 1] + 2371*CHl3[1, 1] + 723*CHl3[2, 2] - 
            474*CHq1[1, 1] - 474*CHq1[2, 2] + 132*CHq1[3, 3] - 
            378*CHq3[1, 1] - 378*CHq3[2, 2] + 600*CHq3[3, 3] - 
            804*CHu[1, 1] - 804*CHu[2, 2] - 126*CHu[3, 3]) + 
          2*MZ2^11*(-960*CHd[1, 1] - 960*CHd[2, 2] - 960*CHd[3, 3] + 
            2212*CHe[1, 1] + 5516*CHl1[1, 1] - 4814*CHl3[1, 1] - 
            1020*CHl3[2, 2] + 3660*CHq1[1, 1] + 3660*CHq1[2, 2] + 
            1155*CHq1[3, 3] + 900*CHq3[1, 1] + 900*CHq3[2, 2] + 
            855*CHq3[3, 3] + 1920*CHu[1, 1] + 1920*CHu[2, 2] + 
            225*CHu[3, 3]) + 2*MW2^2*MZ2^9*(-116280*CHd[1, 1] - 
            116280*CHd[2, 2] - 116280*CHd[3, 3] + 324892*CHe[1, 1] + 
            399499*CHl1[1, 1] - 22032*CHl1[2, 2] - 377693*CHl3[1, 1] - 
            62188*CHl3[2, 2] + 288612*CHq1[1, 1] + 288612*CHq1[2, 2] + 
            133362*CHq1[3, 3] + 170802*CHq3[1, 1] + 170802*CHq3[2, 2] + 
            136944*CHq3[3, 3] + 232560*CHu[1, 1] + 232560*CHu[2, 2] + 
            23751*CHu[3, 3]) + 64*MW2^7*MZ2^4*(20082*CHd[1, 1] + 
            20082*CHd[2, 2] + 20082*CHd[3, 3] - 63242*CHe[1, 1] - 
            66466*CHl1[1, 1] - 13428*CHl1[2, 2] - 130089*CHl3[1, 1] - 
            122127*CHl3[2, 2] - 16194*CHq1[1, 1] - 16194*CHq1[2, 2] + 
            34752*CHq1[3, 3] + 41622*CHq3[1, 1] + 41622*CHq3[2, 2] + 
            42642*CHq3[3, 3] - 40164*CHu[1, 1] - 40164*CHu[2, 2] + 
            26460*CHu[3, 3]) + 8*MW2^5*MZ2^6*(423663*CHd[1, 1] + 
            423663*CHd[2, 2] + 423663*CHd[3, 3] - 1026061*CHe[1, 1] - 
            1096475*CHl1[1, 1] - 42120*CHl1[2, 2] + 1025833*CHl3[1, 1] + 
            179748*CHl3[2, 2] - 668751*CHq1[1, 1] - 668751*CHq1[2, 2] - 
            143247*CHq1[3, 3] - 312303*CHq3[1, 1] - 312303*CHq3[2, 2] - 
            129375*CHq3[3, 3] - 847326*CHu[1, 1] - 847326*CHu[2, 2] + 
            27756*CHu[3, 3]) - 32*MW2^6*MZ2^5*(97230*CHd[1, 1] + 
            97230*CHd[2, 2] + 97230*CHd[3, 3] - 243906*CHe[1, 1] - 
            259386*CHl1[1, 1] - 25812*CHl1[2, 2] + 61064*CHl3[1, 1] - 
            90462*CHl3[2, 2] - 127866*CHq1[1, 1] - 127866*CHq1[2, 2] + 
            22143*CHq1[3, 3] - 3834*CHq3[1, 1] - 3834*CHq3[2, 2] + 
            38001*CHq3[3, 3] - 194460*CHu[1, 1] - 194460*CHu[2, 2] + 
            33219*CHu[3, 3])) + MT2^3*MW2^2*
         (3*MZ2^13*(1920*CHd[1, 1] + 1920*CHd[2, 2] + 1920*CHd[3, 3] - 
            4324*CHe[1, 1] - 10982*CHl1[1, 1] + 9453*CHl3[1, 1] + 
            1815*CHl3[2, 2] - 7320*CHq1[1, 1] - 7320*CHq1[2, 2] - 
            2010*CHq1[3, 3] - 1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 
            560*CHq3[3, 3] - 3840*CHu[1, 1] - 3840*CHu[2, 2]) - 
          12288*MW2^13*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
            770*CHe[1, 1] - 770*CHl1[1, 1] + 969*CHl3[1, 1] + 
            199*CHl3[2, 2] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) + 2*MW2^5*MZ2^8*
           (10948389*CHd[1, 1] + 10948389*CHd[2, 2] + 10948389*CHd[3, 3] - 
            30148839*CHe[1, 1] - 34215219*CHl1[1, 1] + 2541600*CHl1[2, 2] + 
            38742071*CHl3[1, 1] + 9939810*CHl3[2, 2] - 25879173*CHq1[1, 1] - 
            25879173*CHq1[2, 2] - 11688879*CHq1[3, 3] - 18295329*CHq3[1, 1] - 
            18295329*CHq3[2, 2] - 10611123*CHq3[3, 3] - 21896778*CHu[1, 1] - 
            21896778*CHu[2, 2] - 133596*CHu[3, 3]) - 8*MW2^6*MZ2^7*
           (8539125*CHd[1, 1] + 8539125*CHd[2, 2] + 8539125*CHd[3, 3] - 
            21518133*CHe[1, 1] - 23125706*CHl1[1, 1] + 563004*CHl1[2, 2] + 
            28277559*CHl3[1, 1] + 8674989*CHl3[2, 2] - 16207773*CHq1[1, 1] - 
            16207773*CHq1[2, 2] - 5906514*CHq1[3, 3] - 10971747*CHq3[1, 1] - 
            10971747*CHq3[2, 2] - 6727950*CHq3[3, 3] - 17078250*CHu[1, 1] - 
            17078250*CHu[2, 2] - 120240*CHu[3, 3]) + 8*MW2^7*MZ2^6*
           (14346237*CHd[1, 1] + 14346237*CHd[2, 2] + 14346237*CHd[3, 3] - 
            34808999*CHe[1, 1] - 37057129*CHl1[1, 1] - 1151928*CHl1[2, 2] + 
            38419499*CHl3[1, 1] + 8891124*CHl3[2, 2] - 23017629*CHq1[1, 1] - 
            23017629*CHq1[2, 2] - 5354565*CHq1[3, 3] - 11929533*CHq3[1, 1] - 
            11929533*CHq3[2, 2] - 7808877*CHq3[3, 3] - 28692474*CHu[1, 1] - 
            28692474*CHu[2, 2] - 118332*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (-742068*CHd[1, 1] - 742068*CHd[2, 2] - 742068*CHd[3, 3] + 
            2879660*CHe[1, 1] + 4917377*CHl1[1, 1] - 684288*CHl1[2, 2] - 
            3092653*CHl3[1, 1] + 674806*CHl3[2, 2] + 4018392*CHq1[1, 1] + 
            4018392*CHq1[2, 2] + 2234070*CHq1[3, 3] + 2200554*CHq3[1, 1] + 
            2200554*CHq3[2, 2] + 1011948*CHq3[3, 3] + 1484136*CHu[1, 1] + 
            1484136*CHu[2, 2] - 32859*CHu[3, 3]) + 128*MW2^10*MZ2^3*
           (113202*CHd[1, 1] + 113202*CHd[2, 2] + 113202*CHd[3, 3] - 
            92244*CHe[1, 1] - 73936*CHl1[1, 1] + 120960*CHl1[2, 2] + 
            3070313*CHl3[1, 1] + 1921049*CHl3[2, 2] - 292914*CHq1[1, 1] - 
            292914*CHq1[2, 2] - 166194*CHq1[3, 3] - 844578*CHq3[1, 1] - 
            844578*CHq3[2, 2] - 360282*CHq3[3, 3] - 226404*CHu[1, 1] - 
            226404*CHu[2, 2] - 27720*CHu[3, 3]) + 2*MW2^2*MZ2^11*
           (315240*CHd[1, 1] + 315240*CHd[2, 2] + 315240*CHd[3, 3] - 
            888478*CHe[1, 1] - 999983*CHl1[1, 1] + 66096*CHl1[2, 2] + 
            946709*CHl3[1, 1] + 127530*CHl3[2, 2] - 737736*CHq1[1, 1] - 
            737736*CHq1[2, 2] - 283449*CHq1[3, 3] - 480906*CHq3[1, 1] - 
            480906*CHq3[2, 2] - 277071*CHq3[3, 3] - 630480*CHu[1, 1] - 
            630480*CHu[2, 2] - 7740*CHu[3, 3]) - 512*MW2^11*MZ2^2*
           (57423*CHd[1, 1] + 57423*CHd[2, 2] + 57423*CHd[3, 3] - 
            140563*CHe[1, 1] - 140129*CHl1[1, 1] + 6300*CHl1[2, 2] + 
            520560*CHl3[1, 1] + 249597*CHl3[2, 2] - 82623*CHq1[1, 1] - 
            82623*CHq1[2, 2] + 7923*CHq1[3, 3] - 111891*CHq3[1, 1] - 
            111891*CHq3[2, 2] - 34437*CHq3[3, 3] - 114846*CHu[1, 1] - 
            114846*CHu[2, 2] - 3600*CHu[3, 3]) - 3*MW2*MZ2^12*
           (32778*CHd[1, 1] + 32778*CHd[2, 2] + 32778*CHd[3, 3] - 
            89038*CHe[1, 1] - 138429*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            114052*CHl3[1, 1] + 9053*CHl3[2, 2] - 98298*CHq1[1, 1] - 
            98298*CHq1[2, 2] - 33849*CHq1[3, 3] - 44880*CHq3[1, 1] - 
            44880*CHq3[2, 2] - 22439*CHq3[3, 3] - 65556*CHu[1, 1] - 
            65556*CHu[2, 2] - 450*CHu[3, 3]) + 1024*MW2^12*MZ2*
           (14070*CHd[1, 1] + 14070*CHd[2, 2] + 14070*CHd[3, 3] - 
            43064*CHe[1, 1] - 43064*CHl1[1, 1] + 86693*CHl3[1, 1] + 
            30357*CHl3[2, 2] - 16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 
            8652*CHq1[3, 3] - 13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 
            480*CHq3[3, 3] - 28140*CHu[1, 1] - 28140*CHu[2, 2] - 
            378*CHu[3, 3]) - 32*MW2^8*MZ2^5*(3445170*CHd[1, 1] + 
            3445170*CHd[2, 2] + 3445170*CHd[3, 3] - 8622162*CHe[1, 1] - 
            9164934*CHl1[1, 1] - 861948*CHl1[2, 2] + 3724072*CHl3[1, 1] - 
            1935666*CHl3[2, 2] - 4579638*CHq1[1, 1] - 4579638*CHq1[2, 2] - 
            12027*CHq1[3, 3] - 426870*CHq3[1, 1] - 426870*CHq3[2, 2] - 
            562833*CHq3[3, 3] - 6890340*CHu[1, 1] - 6890340*CHu[2, 2] + 
            27945*CHu[3, 3]) + 64*MW2^9*MZ2^4*(742542*CHd[1, 1] + 
            742542*CHd[2, 2] + 742542*CHd[3, 3] - 2237818*CHe[1, 1] - 
            2383298*CHl1[1, 1] - 465660*CHl1[2, 2] - 3648345*CHl3[1, 1] - 
            3596751*CHl3[2, 2] - 623742*CHq1[1, 1] - 623742*CHq1[2, 2] + 
            512952*CHq1[3, 3] + 1379946*CHq3[1, 1] + 1379946*CHq3[2, 2] + 
            597438*CHq3[3, 3] - 1485084*CHu[1, 1] - 1485084*CHu[2, 2] + 
            50868*CHu[3, 3]) + MW2^3*MZ2^10*(-1601172*CHd[1, 1] - 
            1601172*CHd[2, 2] - 1601172*CHd[3, 3] + 4174020*CHe[1, 1] + 
            3284373*CHl1[1, 1] - 147456*CHl1[2, 2] - 4676537*CHl3[1, 1] - 
            1681770*CHl3[2, 2] + 2371716*CHq1[1, 1] + 2371716*CHq1[2, 2] + 
            799263*CHq1[3, 3] + 2207994*CHq3[1, 1] + 2207994*CHq3[2, 2] + 
            1454079*CHq3[3, 3] + 3202344*CHu[1, 1] + 3202344*CHu[2, 2] + 
            62496*CHu[3, 3])) + MT2^6*(24576*MW2^12*(21*CHd[1, 1] + 
            21*CHd[2, 2] + 21*CHd[3, 3] - 77*CHe[1, 1] - 77*CHl1[1, 1] + 
            93*CHl3[1, 1] + 16*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + 2*MZ2^12*(-960*CHd[1, 1] - 
            960*CHd[2, 2] - 960*CHd[3, 3] + 2152*CHe[1, 1] + 
            5486*CHl1[1, 1] - 4769*CHl3[1, 1] - 945*CHl3[2, 2] + 
            3660*CHq1[1, 1] + 3660*CHq1[2, 2] + 930*CHq1[3, 3] + 
            900*CHq3[1, 1] + 900*CHq3[2, 2] + 480*CHq3[3, 3] + 
            1920*CHu[1, 1] + 1920*CHu[2, 2]) + 2*MW2^3*MZ2^9*
           (1272027*CHd[1, 1] + 1272027*CHd[2, 2] + 1272027*CHd[3, 3] - 
            3480259*CHe[1, 1] - 4145806*CHl1[1, 1] + 212400*CHl1[2, 2] + 
            4029132*CHl3[1, 1] + 703390*CHl3[2, 2] - 2988975*CHq1[1, 1] - 
            2988975*CHq1[2, 2] - 1225959*CHq1[3, 3] - 1825413*CHq3[1, 1] - 
            1825413*CHq3[2, 2] - 1192587*CHq3[3, 3] - 2544054*CHu[1, 1] - 
            2544054*CHu[2, 2] - 79569*CHu[3, 3]) + 8*MW2^5*MZ2^7*
           (2364840*CHd[1, 1] + 2364840*CHd[2, 2] + 2364840*CHd[3, 3] - 
            5920618*CHe[1, 1] - 6351597*CHl1[1, 1] + 8532*CHl1[2, 2] + 
            6931873*CHl3[1, 1] + 1809066*CHl3[2, 2] - 4217184*CHq1[1, 1] - 
            4217184*CHq1[2, 2] - 1448505*CHq1[3, 3] - 2515854*CHq3[1, 1] - 
            2515854*CHq3[2, 2] - 1600317*CHq3[3, 3] - 4729680*CHu[1, 1] - 
            4729680*CHu[2, 2] - 58572*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (31182*CHd[1, 1] + 31182*CHd[2, 2] + 31182*CHd[3, 3] - 
            35936*CHe[1, 1] - 33432*CHl1[1, 1] + 24912*CHl1[2, 2] + 
            702265*CHl3[1, 1] + 430081*CHl3[2, 2] - 70350*CHq1[1, 1] - 
            70350*CHq1[2, 2] - 52806*CHq1[3, 3] - 183534*CHq3[1, 1] - 
            183534*CHq3[2, 2] - 87438*CHq3[3, 3] - 62364*CHu[1, 1] - 
            62364*CHu[2, 2] - 34632*CHu[3, 3]) + 512*MW2^10*MZ2^2*
           (12375*CHd[1, 1] + 12375*CHd[2, 2] + 12375*CHd[3, 3] - 
            30085*CHe[1, 1] - 30099*CHl1[1, 1] + 1260*CHl1[2, 2] + 
            111347*CHl3[1, 1] + 52914*CHl3[2, 2] - 17559*CHq1[1, 1] - 
            17559*CHq1[2, 2] - 693*CHq1[3, 3] - 23163*CHq3[1, 1] - 
            23163*CHq3[2, 2] - 3729*CHq3[3, 3] - 24750*CHu[1, 1] - 
            24750*CHu[2, 2] - 3924*CHu[3, 3]) + MW2*MZ2^11*
           (46218*CHd[1, 1] + 46218*CHd[2, 2] + 46218*CHd[3, 3] - 
            119618*CHe[1, 1] - 215449*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            179202*CHl3[1, 1] + 20883*CHl3[2, 2] - 149538*CHq1[1, 1] - 
            149538*CHq1[2, 2] - 48399*CHq1[3, 3] - 57480*CHq3[1, 1] - 
            57480*CHq3[2, 2] - 34629*CHq3[3, 3] - 92436*CHu[1, 1] - 
            92436*CHu[2, 2] - 1800*CHu[3, 3]) - 1024*MW2^11*MZ2*
           (2886*CHd[1, 1] + 2886*CHd[2, 2] + 2886*CHd[3, 3] - 
            8776*CHe[1, 1] - 8776*CHl1[1, 1] + 17653*CHl3[1, 1] + 
            6021*CHl3[2, 2] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^10*(-462006*CHd[1, 1] - 
            462006*CHd[2, 2] - 462006*CHd[3, 3] + 1272050*CHe[1, 1] + 
            1766957*CHl1[1, 1] - 84384*CHl1[2, 2] - 1523796*CHl3[1, 1] - 
            156749*CHl3[2, 2] + 1265310*CHq1[1, 1] + 1265310*CHq1[2, 2] + 
            482625*CHq1[3, 3] + 655764*CHq3[1, 1] + 655764*CHq3[2, 2] + 
            418251*CHq3[3, 3] + 924012*CHu[1, 1] + 924012*CHu[2, 2] + 
            27090*CHu[3, 3]) - 64*MW2^8*MZ2^4*(133554*CHd[1, 1] + 
            133554*CHd[2, 2] + 133554*CHd[3, 3] - 425528*CHe[1, 1] - 
            453480*CHl1[1, 1] - 100908*CHl1[2, 2] - 1004381*CHl3[1, 1] - 
            886637*CHl3[2, 2] - 95970*CHq1[1, 1] - 95970*CHq1[2, 2] + 
            148908*CHq1[3, 3] + 340134*CHq3[1, 1] + 340134*CHq3[2, 2] + 
            224538*CHq3[3, 3] - 267108*CHu[1, 1] - 267108*CHu[2, 2] + 
            82404*CHu[3, 3]) - 8*MW2^6*MZ2^6*(3354561*CHd[1, 1] + 
            3354561*CHd[2, 2] + 3354561*CHd[3, 3] - 8206243*CHe[1, 1] - 
            8748737*CHl1[1, 1] - 398088*CHl1[2, 2] + 7578999*CHl3[1, 1] + 
            1086168*CHl3[2, 2] - 5192721*CHq1[1, 1] - 5192721*CHq1[2, 2] - 
            1127745*CHq1[3, 3] - 2201457*CHq3[1, 1] - 2201457*CHq3[2, 2] - 
            1249197*CHq3[3, 3] - 6709122*CHu[1, 1] - 6709122*CHu[2, 2] + 
            98424*CHu[3, 3]) + 32*MW2^7*MZ2^5*(720774*CHd[1, 1] + 
            720774*CHd[2, 2] + 720774*CHd[3, 3] - 1833160*CHe[1, 1] - 
            1951382*CHl1[1, 1] - 207540*CHl1[2, 2] + 310649*CHl3[1, 1] - 
            731361*CHl3[2, 2] - 927450*CHq1[1, 1] - 927450*CHq1[2, 2] + 
            52101*CHq1[3, 3] + 56406*CHq3[1, 1] + 56406*CHq3[2, 2] + 
            108657*CHq3[3, 3] - 1441548*CHu[1, 1] - 1441548*CHu[2, 2] + 
            106353*CHu[3, 3]) + 2*MW2^4*MZ2^8*(-4315713*CHd[1, 1] - 
            4315713*CHd[2, 2] - 4315713*CHd[3, 3] + 11327775*CHe[1, 1] + 
            12504103*CHl1[1, 1] - 436176*CHl1[2, 2] - 13539673*CHl3[1, 1] - 
            3331368*CHl3[2, 2] + 8808513*CHq1[1, 1] + 8808513*CHq1[2, 2] + 
            3530415*CHq1[3, 3] + 5667765*CHq3[1, 1] + 5667765*CHq3[2, 2] + 
            3707979*CHq3[3, 3] + 8631426*CHu[1, 1] + 8631426*CHu[2, 2] + 
            224748*CHu[3, 3])) + MT2^4*MW2*
         (-4*MZ2^13*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1076*CHe[1, 1] - 2743*CHl1[1, 1] + 2422*CHl3[1, 1] + 
            510*CHl3[2, 2] - 1830*CHq1[1, 1] - 1830*CHq1[2, 2] - 
            465*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 
            240*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2]) + 
          122880*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            77*CHe[1, 1] - 77*CHl1[1, 1] + 97*CHl3[1, 1] + 20*CHl3[2, 2] - 
            21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 
            7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          8*MW2^6*MZ2^7*(11435280*CHd[1, 1] + 11435280*CHd[2, 2] + 
            11435280*CHd[3, 3] - 28667450*CHe[1, 1] - 30737397*CHl1[1, 1] + 
            145908*CHl1[2, 2] + 34121331*CHl3[1, 1] + 9130356*CHl3[2, 2] - 
            20574456*CHq1[1, 1] - 20574456*CHq1[2, 2] - 6924513*CHq1[3, 3] - 
            12563934*CHq3[1, 1] - 12563934*CHq3[2, 2] - 8037501*CHq3[3, 3] - 
            22870560*CHu[1, 1] - 22870560*CHu[2, 2] - 155088*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(152694*CHd[1, 1] + 152694*CHd[2, 2] + 
            152694*CHd[3, 3] - 190988*CHe[1, 1] - 173248*CHl1[1, 1] + 
            124560*CHl1[2, 2] + 3405279*CHl3[1, 1] + 2073167*CHl3[2, 2] - 
            347958*CHq1[1, 1] - 347958*CHq1[2, 2] - 164286*CHq1[3, 3] - 
            914646*CHq3[1, 1] - 914646*CHq3[2, 2] - 401622*CHq3[3, 3] - 
            305388*CHu[1, 1] - 305388*CHu[2, 2] - 52488*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(5250891*CHd[1, 1] + 5250891*CHd[2, 2] + 
            5250891*CHd[3, 3] - 14570945*CHe[1, 1] - 17706958*CHl1[1, 1] + 
            1033056*CHl1[2, 2] + 16829769*CHl3[1, 1] + 2625755*CHl3[2, 2] - 
            12917199*CHq1[1, 1] - 12917199*CHq1[2, 2] - 5357049*CHq1[3, 3] - 
            7867893*CHq3[1, 1] - 7867893*CHq3[2, 2] - 4519095*CHq3[3, 3] - 
            10501782*CHu[1, 1] - 10501782*CHu[2, 2] - 39591*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-1393896*CHd[1, 1] - 1393896*CHd[2, 2] - 
            1393896*CHd[3, 3] + 3910096*CHe[1, 1] + 6114157*CHl1[1, 1] - 
            305568*CHl1[2, 2] - 4725583*CHl3[1, 1] - 102760*CHl3[2, 2] + 
            4389168*CHq1[1, 1] + 4389168*CHq1[2, 2] + 1711977*CHq1[3, 3] + 
            2019222*CHq3[1, 1] + 2019222*CHq3[2, 2] + 947397*CHq3[3, 3] + 
            2787792*CHu[1, 1] + 2787792*CHu[2, 2] - 34146*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(16612149*CHd[1, 1] + 16612149*CHd[2, 2] + 
            16612149*CHd[3, 3] - 40658575*CHe[1, 1] - 43301633*CHl1[1, 1] - 
            1883016*CHl1[2, 2] + 38626269*CHl3[1, 1] + 6188094*CHl3[2, 2] - 
            25834053*CHq1[1, 1] - 25834053*CHq1[2, 2] - 5674929*CHq1[3, 3] - 
            11340261*CHq3[1, 1] - 11340261*CHq3[2, 2] - 7743105*CHq3[3, 3] - 
            33224298*CHu[1, 1] - 33224298*CHu[2, 2] - 17352*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(61731*CHd[1, 1] + 61731*CHd[2, 2] + 
            61731*CHd[3, 3] - 153347*CHe[1, 1] - 152997*CHl1[1, 1] + 
            6300*CHl1[2, 2] + 548200*CHl3[1, 1] + 259593*CHl3[2, 2] - 
            87651*CHq1[1, 1] - 87651*CHq1[2, 2] + 8811*CHq1[3, 3] - 
            115767*CHq3[1, 1] - 115767*CHq3[2, 2] - 33333*CHq3[3, 3] - 
            123462*CHu[1, 1] - 123462*CHu[2, 2] - 6300*CHu[3, 3]) + 
          MW2*MZ2^12*(23178*CHd[1, 1] + 23178*CHd[2, 2] + 23178*CHd[3, 3] - 
            67430*CHe[1, 1] - 83515*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            69561*CHl3[1, 1] + 2748*CHl3[2, 2] - 61698*CHq1[1, 1] - 
            61698*CHq1[2, 2] - 22479*CHq1[3, 3] - 35880*CHq3[1, 1] - 
            35880*CHq3[2, 2] - 25359*CHq3[3, 3] - 46356*CHu[1, 1] - 
            46356*CHu[2, 2] - 1350*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (14430*CHd[1, 1] + 14430*CHd[2, 2] + 14430*CHd[3, 3] - 
            44300*CHe[1, 1] - 44300*CHl1[1, 1] + 88679*CHl3[1, 1] + 
            30939*CHl3[2, 2] - 16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 
            8760*CHq1[3, 3] - 13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 
            1740*CHq3[3, 3] - 28860*CHu[1, 1] - 28860*CHu[2, 2] - 
            630*CHu[3, 3]) + MW2^2*MZ2^11*(-1470*CHd[1, 1] - 1470*CHd[2, 2] - 
            1470*CHd[3, 3] + 46234*CHe[1, 1] - 281721*CHl1[1, 1] - 
            15264*CHl1[2, 2] + 141689*CHl3[1, 1] - 15422*CHl3[2, 2] - 
            170466*CHq1[1, 1] - 170466*CHq1[2, 2] - 38253*CHq1[3, 3] + 
            54204*CHq3[1, 1] + 54204*CHq3[2, 2] + 89343*CHq3[3, 3] + 
            2940*CHu[1, 1] + 2940*CHu[2, 2] + 13230*CHu[3, 3]) - 
          128*MW2^9*MZ2^4*(340497*CHd[1, 1] + 340497*CHd[2, 2] + 
            340497*CHd[3, 3] - 1067803*CHe[1, 1] - 1142989*CHl1[1, 1] - 
            251550*CHl1[2, 2] - 2361194*CHl3[1, 1] - 2104889*CHl3[2, 2] - 
            249417*CHq1[1, 1] - 249417*CHq1[2, 2] + 266382*CHq1[3, 3] + 
            837531*CHq3[1, 1] + 837531*CHq3[2, 2] + 399183*CHq3[3, 3] - 
            680994*CHu[1, 1] - 680994*CHu[2, 2] + 56430*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(3617910*CHd[1, 1] + 3617910*CHd[2, 2] + 
            3617910*CHd[3, 3] - 9191558*CHe[1, 1] - 9783678*CHl1[1, 1] - 
            1023876*CHl1[2, 2] + 2046902*CHl3[1, 1] - 3283964*CHl3[2, 2] - 
            4672026*CHq1[1, 1] - 4672026*CHq1[2, 2] + 36027*CHq1[3, 3] + 
            184470*CHq3[1, 1] + 184470*CHq3[2, 2] - 188307*CHq3[3, 3] - 
            7235820*CHu[1, 1] - 7235820*CHu[2, 2] + 114471*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(-19883913*CHd[1, 1] - 19883913*CHd[2, 2] - 
            19883913*CHd[3, 3] + 52468259*CHe[1, 1] + 58080387*CHl1[1, 1] - 
            2349360*CHl1[2, 2] - 63378103*CHl3[1, 1] - 15666690*CHl3[2, 2] + 
            41367561*CHq1[1, 1] + 41367561*CHq1[2, 2] + 16426983*CHq1[3, 3] + 
            27089613*CHq3[1, 1] + 27089613*CHq3[2, 2] + 16612467*CHq3[3, 3] + 
            39767826*CHu[1, 1] + 39767826*CHu[2, 2] + 312660*CHu[3, 3])) - 
        MT2^5*MW2*(12288*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 
            126*CHd[3, 3] - 462*CHe[1, 1] - 462*CHl1[1, 1] + 577*CHl3[1, 1] + 
            115*CHl3[2, 2] - 126*CHq1[1, 1] - 126*CHq1[2, 2] + 
            126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 
            252*CHu[1, 1] - 252*CHu[2, 2]) + 8*MW2^5*MZ2^7*
           (7518183*CHd[1, 1] + 7518183*CHd[2, 2] + 7518183*CHd[3, 3] - 
            18818779*CHe[1, 1] - 20169638*CHl1[1, 1] - 16524*CHl1[2, 2] + 
            21755947*CHl3[1, 1] + 5559813*CHl3[2, 2] - 13320303*CHq1[1, 1] - 
            13320303*CHq1[2, 2] - 4430622*CHq1[3, 3] - 7859865*CHq3[1, 1] - 
            7859865*CHq3[2, 2] - 5044254*CHq3[3, 3] - 15036366*CHu[1, 1] - 
            15036366*CHu[2, 2] - 115776*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (4274148*CHd[1, 1] + 4274148*CHd[2, 2] + 4274148*CHd[3, 3] - 
            11646978*CHe[1, 1] - 13786539*CHl1[1, 1] + 695376*CHl1[2, 2] + 
            13478539*CHl3[1, 1] + 2383914*CHl3[2, 2] - 9935616*CHq1[1, 1] - 
            9935616*CHq1[2, 2] - 3978618*CHq1[3, 3] - 6106038*CHq3[1, 1] - 
            6106038*CHq3[2, 2] - 3700878*CHq3[3, 3] - 8548296*CHu[1, 1] - 
            8548296*CHu[2, 2] - 106227*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (100158*CHd[1, 1] + 100158*CHd[2, 2] + 100158*CHd[3, 3] - 
            132884*CHe[1, 1] - 123196*CHl1[1, 1] + 75456*CHl1[2, 2] + 
            2129235*CHl3[1, 1] + 1288239*CHl3[2, 2] - 220542*CHq1[1, 1] - 
            220542*CHq1[2, 2] - 113790*CHq1[3, 3] - 563406*CHq3[1, 1] - 
            563406*CHq3[2, 2] - 255942*CHq3[3, 3] - 200316*CHu[1, 1] - 
            200316*CHu[2, 2] - 56376*CHu[3, 3]) + 512*MW2^10*MZ2^2*
           (37929*CHd[1, 1] + 37929*CHd[2, 2] + 37929*CHd[3, 3] - 
            94115*CHe[1, 1] - 93989*CHl1[1, 1] + 3780*CHl1[2, 2] + 
            336239*CHl3[1, 1] + 158952*CHl3[2, 2] - 53625*CHq1[1, 1] - 
            53625*CHq1[2, 2] + 3513*CHq1[3, 3] - 70245*CHq3[1, 1] - 
            70245*CHq3[2, 2] - 17427*CHq3[3, 3] - 75858*CHu[1, 1] - 
            75858*CHu[2, 2] - 6480*CHu[3, 3]) + MZ2^12*(-7680*CHd[1, 1] - 
            7680*CHd[2, 2] - 7680*CHd[3, 3] + 17156*CHe[1, 1] + 
            43858*CHl1[1, 1] - 37207*CHl3[1, 1] - 6585*CHl3[2, 2] + 
            29280*CHq1[1, 1] + 29280*CHq1[2, 2] + 7440*CHq1[3, 3] + 
            7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 1890*CHq3[3, 3] + 
            15360*CHu[1, 1] + 15360*CHu[2, 2] - 450*CHu[3, 3]) - 
          3072*MW2^11*MZ2*(2910*CHd[1, 1] + 2910*CHd[2, 2] + 2910*CHd[3, 3] - 
            8920*CHe[1, 1] - 8920*CHl1[1, 1] + 17875*CHl3[1, 1] + 
            6211*CHl3[2, 2] - 3414*CHq1[1, 1] - 3414*CHq1[2, 2] + 
            1692*CHq1[3, 3] - 2678*CHq3[1, 1] - 2678*CHq3[2, 2] + 
            780*CHq3[3, 3] - 5820*CHu[1, 1] - 5820*CHu[2, 2] - 
            210*CHu[3, 3]) + 4*MW2*MZ2^11*(42858*CHd[1, 1] + 
            42858*CHd[2, 2] + 42858*CHd[3, 3] - 111735*CHe[1, 1] - 
            196065*CHl1[1, 1] + 5760*CHl1[2, 2] + 160766*CHl3[1, 1] + 
            15648*CHl3[2, 2] - 136728*CHq1[1, 1] - 136728*CHq1[2, 2] - 
            44469*CHq1[3, 3] - 54330*CHq3[1, 1] - 54330*CHq3[2, 2] - 
            26034*CHq3[3, 3] - 85716*CHu[1, 1] - 85716*CHu[2, 2] + 
            540*CHu[3, 3]) + MW2^2*MZ2^10*(-1618578*CHd[1, 1] - 
            1618578*CHd[2, 2] - 1618578*CHd[3, 3] + 4452650*CHe[1, 1] + 
            6092081*CHl1[1, 1] - 297216*CHl1[2, 2] - 5278006*CHl3[1, 1] - 
            538067*CHl3[2, 2] + 4373154*CHq1[1, 1] + 4373154*CHq1[2, 2] + 
            1650087*CHq1[3, 3] + 2308896*CHq3[1, 1] + 2308896*CHq3[2, 2] + 
            1302729*CHq3[3, 3] + 3237156*CHu[1, 1] + 3237156*CHu[2, 2] + 
            21168*CHu[3, 3]) - 128*MW2^8*MZ2^4*(196821*CHd[1, 1] + 
            196821*CHd[2, 2] + 196821*CHd[3, 3] - 629190*CHe[1, 1] - 
            673930*CHl1[1, 1] - 154818*CHl1[2, 2] - 1549336*CHl3[1, 1] - 
            1342114*CHl3[2, 2] - 135261*CHq1[1, 1] - 135261*CHq1[2, 2] + 
            177696*CHq1[3, 3] + 534591*CHq3[1, 1] + 534591*CHq3[2, 2] + 
            288969*CHq3[3, 3] - 393642*CHu[1, 1] - 393642*CHu[2, 2] + 
            65430*CHu[3, 3]) - 8*MW2^6*MZ2^6*(10452603*CHd[1, 1] + 
            10452603*CHd[2, 2] + 10452603*CHd[3, 3] - 25642665*CHe[1, 1] - 
            27320403*CHl1[1, 1] - 1297512*CHl1[2, 2] + 23115503*CHl3[1, 1] + 
            3067554*CHl3[2, 2] - 16089627*CHq1[1, 1] - 16089627*CHq1[2, 2] - 
            3493095*CHq1[3, 3] - 6619707*CHq3[1, 1] - 6619707*CHq3[2, 2] - 
            4314771*CHq3[3, 3] - 20905206*CHu[1, 1] - 20905206*CHu[2, 2] + 
            111996*CHu[3, 3]) + 32*MW2^7*MZ2^5*(2202486*CHd[1, 1] + 
            2202486*CHd[2, 2] + 2202486*CHd[3, 3] - 5623852*CHe[1, 1] - 
            5988938*CHl1[1, 1] - 649476*CHl1[2, 2] + 813726*CHl3[1, 1] - 
            2294520*CHl3[2, 2] - 2814738*CHq1[1, 1] - 2814738*CHq1[2, 2] + 
            60099*CHq1[3, 3] + 252462*CHq3[1, 1] + 252462*CHq3[2, 2] + 
            100887*CHq3[3, 3] - 4404972*CHu[1, 1] - 4404972*CHu[2, 2] + 
            160047*CHu[3, 3]) + 2*MW2^4*MZ2^8*(-14056383*CHd[1, 1] - 
            14056383*CHd[2, 2] - 14056383*CHd[3, 3] + 36779745*CHe[1, 1] + 
            40509733*CHl1[1, 1] - 1337472*CHl1[2, 2] - 43780035*CHl3[1, 1] - 
            10705776*CHl3[2, 2] + 28453215*CHq1[1, 1] + 28453215*CHq1[2, 2] + 
            11043429*CHq1[3, 3] + 18262467*CHq3[1, 1] + 18262467*CHq3[2, 2] + 
            11490057*CHq3[3, 3] + 28112766*CHu[1, 1] + 28112766*CHu[2, 2] + 
            360900*CHu[3, 3]))) - MH2*MW2*
       (MW2^6*(MW2 + MZ2)*(-8*MW2^5*MZ2^6*(915663*CHd[1, 1] + 
            915663*CHd[2, 2] + 915663*CHd[3, 3] - 2290757*CHe[1, 1] - 
            2398771*CHl1[1, 1] - 84240*CHl1[2, 2] + 1766435*CHl3[1, 1] + 
            280086*CHl3[2, 2] - 1405839*CHq1[1, 1] - 1405839*CHq1[2, 2] - 
            171699*CHq1[3, 3] - 458151*CHq3[1, 1] - 458151*CHq3[2, 2] - 
            325059*CHq3[3, 3] - 1831326*CHu[1, 1] - 1831326*CHu[2, 2]) + 
          8*MW2^4*MZ2^7*(608325*CHd[1, 1] + 608325*CHd[2, 2] + 
            608325*CHd[3, 3] - 1554231*CHe[1, 1] - 1630562*CHl1[1, 1] + 
            14472*CHl1[2, 2] + 1526808*CHl3[1, 1] + 433986*CHl3[2, 2] - 
            1067541*CHq1[1, 1] - 1067541*CHq1[2, 2] - 306516*CHq1[3, 3] - 
            520155*CHq3[1, 1] - 520155*CHq3[2, 2] - 342756*CHq3[3, 3] - 
            1216650*CHu[1, 1] - 1216650*CHu[2, 2]) + 2*MW2^2*MZ2^9*
           (271305*CHd[1, 1] + 271305*CHd[2, 2] + 271305*CHd[3, 3] - 
            754823*CHe[1, 1] - 871964*CHl1[1, 1] + 44064*CHl1[2, 2] + 
            691108*CHl3[1, 1] + 133064*CHl3[2, 2] - 615969*CHq1[1, 1] - 
            615969*CHq1[2, 2] - 284670*CHq1[3, 3] - 300699*CHq3[1, 1] - 
            300699*CHq3[2, 2] - 214134*CHq3[3, 3] - 542610*CHu[1, 1] - 
            542610*CHu[2, 2]) + 32*MW2^6*MZ2^5*(209175*CHd[1, 1] + 
            209175*CHd[2, 2] + 209175*CHd[3, 3] - 542493*CHe[1, 1] - 
            569769*CHl1[1, 1] - 51624*CHl1[2, 2] + 64885*CHl3[1, 1] - 
            187170*CHl3[2, 2] - 270447*CHq1[1, 1] - 270447*CHq1[2, 2] + 
            44187*CHq1[3, 3] + 32589*CHq3[1, 1] + 32589*CHq3[2, 2] - 
            5805*CHq3[3, 3] - 418350*CHu[1, 1] - 418350*CHu[2, 2]) - 
          64*MW2^7*MZ2^4*(44322*CHd[1, 1] + 44322*CHd[2, 2] + 
            44322*CHd[3, 3] - 138436*CHe[1, 1] - 146150*CHl1[1, 1] - 
            26856*CHl1[2, 2] - 264099*CHl3[1, 1] - 234957*CHl3[2, 2] - 
            36546*CHq1[1, 1] - 36546*CHq1[2, 2] + 44772*CHq1[3, 3] + 
            95394*CHq3[1, 1] + 95394*CHq3[2, 2] + 35580*CHq3[3, 3] - 
            88644*CHu[1, 1] - 88644*CHu[2, 2]) + MZ2^11*(5190*CHd[1, 1] + 
            5190*CHd[2, 2] + 5190*CHd[3, 3] - 13498*CHe[1, 1] - 
            24389*CHl1[1, 1] + 15731*CHl3[1, 1] + 2880*CHl3[2, 2] - 
            15990*CHq1[1, 1] - 15990*CHq1[2, 2] - 7995*CHq1[3, 3] - 
            3600*CHq3[1, 1] - 3600*CHq3[2, 2] - 3795*CHq3[3, 3] - 
            10380*CHu[1, 1] - 10380*CHu[2, 2]) + 512*MW2^9*MZ2^2*
           (3279*CHd[1, 1] + 3279*CHd[2, 2] + 3279*CHd[3, 3] - 
            8047*CHe[1, 1] - 8015*CHl1[1, 1] + 360*CHl1[2, 2] + 
            30246*CHl3[1, 1] + 14589*CHl3[2, 2] - 4719*CHq1[1, 1] - 
            4719*CHq1[2, 2] + 471*CHq1[3, 3] - 6483*CHq3[1, 1] - 
            6483*CHq3[2, 2] - 1689*CHq3[3, 3] - 6558*CHu[1, 1] - 
            6558*CHu[2, 2]) - 256*MW2^8*MZ2^3*(3159*CHd[1, 1] + 
            3159*CHd[2, 2] + 3159*CHd[3, 3] - 2091*CHe[1, 1] - 
            1559*CHl1[1, 1] + 3456*CHl1[2, 2] + 93562*CHl3[1, 1] + 
            58225*CHl3[2, 2] - 8343*CHq1[1, 1] - 8343*CHq1[2, 2] - 
            5949*CHq1[3, 3] - 25443*CHq3[1, 1] - 25443*CHq3[2, 2] - 
            9069*CHq3[3, 3] - 6318*CHu[1, 1] - 6318*CHu[2, 2]) - 
          4096*MW2^10*MZ2*(201*CHd[1, 1] + 201*CHd[2, 2] + 201*CHd[3, 3] - 
            617*CHe[1, 1] - 617*CHl1[1, 1] + 1229*CHl3[1, 1] + 
            426*CHl3[2, 2] - 237*CHq1[1, 1] - 237*CHq1[2, 2] + 
            129*CHq1[3, 3] - 189*CHq3[1, 1] - 189*CHq3[2, 2] - 3*CHq3[3, 3] - 
            402*CHu[1, 1] - 402*CHu[2, 2]) + 24576*MW2^11*
           (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 22*CHe[1, 1] - 
            22*CHl1[1, 1] + 27*CHl3[1, 1] + 5*CHl3[2, 2] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 
            2*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          MW2*MZ2^10*(-80946*CHd[1, 1] - 80946*CHd[2, 2] - 80946*CHd[3, 3] + 
            226638*CHe[1, 1] + 305769*CHl1[1, 1] - 11520*CHl1[2, 2] - 
            204223*CHl3[1, 1] - 23136*CHl3[2, 2] + 211986*CHq1[1, 1] + 
            211986*CHq1[2, 2] + 105183*CHq1[3, 3] + 81660*CHq3[1, 1] + 
            81660*CHq3[2, 2] + 65223*CHq3[3, 3] + 161892*CHu[1, 1] + 
            161892*CHu[2, 2]) + 2*MW2^3*MZ2^8*(-1029723*CHd[1, 1] - 
            1029723*CHd[2, 2] - 1029723*CHd[3, 3] + 2751189*CHe[1, 1] + 
            2956545*CHl1[1, 1] - 116352*CHl1[2, 2] - 2709911*CHl3[1, 1] - 
            733416*CHl3[2, 2] + 2050971*CHq1[1, 1] + 2050971*CHq1[2, 2] + 
            809553*CHq1[3, 3] + 1081479*CHq3[1, 1] + 1081479*CHq3[2, 2] + 
            726561*CHq3[3, 3] + 2059446*CHu[1, 1] + 2059446*CHu[2, 2])) - 
        12*MT2^8*(-2*MW2 + MZ2)^2*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 
          7*MW2*MZ2^3 - 5*MZ2^4)*(32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) - 4*MW2^2*MZ2^2*(4*CHe[1, 1] + 2*CHl1[1, 1] + 
            17*CHl3[1, 1] + 15*CHl3[2, 2] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 
            24*CHu[3, 3]) + 8*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + 
            CHl3[1, 1] - CHl3[2, 2] - 6*CHq1[3, 3] + 6*CHq3[3, 3] - 
            6*CHu[3, 3]) + MZ2^4*(4*CHe[1, 1] + 2*CHl1[1, 1] - 3*CHl3[1, 1] - 
            5*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3]) - 
          2*MW2*MZ2^3*(2*CHe[1, 1] + 2*CHl1[1, 1] - 20*CHl3[1, 1] - 
            22*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(MZ2^13*(5190*CHd[1, 1] + 5190*CHd[2, 2] + 5190*CHd[3, 3] - 
            13498*CHe[1, 1] - 24389*CHl1[1, 1] + 15731*CHl3[1, 1] + 
            2880*CHl3[2, 2] - 15990*CHq1[1, 1] - 15990*CHq1[2, 2] - 
            7995*CHq1[3, 3] - 3600*CHq3[1, 1] - 3600*CHq3[2, 2] - 
            3795*CHq3[3, 3] - 10380*CHu[1, 1] - 10380*CHu[2, 2]) - 
          24576*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] - 
            154*CHe[1, 1] - 154*CHl1[1, 1] + 191*CHl3[1, 1] + 37*CHl3[2, 2] - 
            42*CHq1[1, 1] - 42*CHq1[2, 2] + 42*CHq1[3, 3] - 14*CHq3[1, 1] - 
            14*CHq3[2, 2] + 16*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
          MW2*MZ2^12*(-101706*CHd[1, 1] - 101706*CHd[2, 2] - 
            101706*CHd[3, 3] + 279790*CHe[1, 1] + 402905*CHl1[1, 1] - 
            11520*CHl1[2, 2] - 267717*CHl3[1, 1] - 34806*CHl3[2, 2] + 
            275946*CHq1[1, 1] + 275946*CHq1[2, 2] + 130863*CHq1[3, 3] + 
            96060*CHq3[1, 1] + 96060*CHq3[2, 2] + 75603*CHq3[3, 3] + 
            203412*CHu[1, 1] + 203412*CHu[2, 2]) + 8*MW2^7*MZ2^6*
           (2708265*CHd[1, 1] + 2708265*CHd[2, 2] + 2708265*CHd[3, 3] - 
            6269139*CHe[1, 1] - 6521037*CHl1[1, 1] + 451152*CHl1[2, 2] + 
            13033801*CHl3[1, 1] + 6444246*CHl3[2, 2] - 5221353*CHq1[1, 1] - 
            5221353*CHq1[2, 2] - 2130981*CHq1[3, 3] - 4491633*CHq3[1, 1] - 
            4491633*CHq3[2, 2] - 2499165*CHq3[3, 3] - 5416530*CHu[1, 1] - 
            5416530*CHu[2, 2] - 26712*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (4653057*CHd[1, 1] + 4653057*CHd[2, 2] + 4653057*CHd[3, 3] - 
            11954515*CHe[1, 1] - 12253788*CHl1[1, 1] + 214848*CHl1[2, 2] + 
            11889364*CHl3[1, 1] + 3527512*CHl3[2, 2] - 8162265*CHq1[1, 1] - 
            8162265*CHq1[2, 2] - 2424840*CHq1[3, 3] - 4301643*CHq3[1, 1] - 
            4301643*CHq3[2, 2] - 2805528*CHq3[3, 3] - 9306114*CHu[1, 1] - 
            9306114*CHu[2, 2] - 12222*CHu[3, 3]) - 32*MW2^8*MZ2^5*
           (1134921*CHd[1, 1] + 1134921*CHd[2, 2] + 1134921*CHd[3, 3] - 
            2708863*CHe[1, 1] - 2834259*CHl1[1, 1] - 118872*CHl1[2, 2] + 
            3261183*CHl3[1, 1] + 983570*CHl3[2, 2] - 1667505*CHq1[1, 1] - 
            1667505*CHq1[2, 2] - 111345*CHq1[3, 3] - 738573*CHq3[1, 1] - 
            738573*CHq3[2, 2] - 432657*CHq3[3, 3] - 2269842*CHu[1, 1] - 
            2269842*CHu[2, 2] - 5814*CHu[3, 3]) + MW2^2*MZ2^11*
           (830064*CHd[1, 1] + 830064*CHd[2, 2] + 830064*CHd[3, 3] - 
            2317416*CHe[1, 1] - 2793713*CHl1[1, 1] + 134208*CHl1[2, 2] + 
            2067559*CHl3[1, 1] + 314512*CHl3[2, 2] - 1967952*CHq1[1, 1] - 
            1967952*CHq1[2, 2] - 879567*CHq1[3, 3] - 902838*CHq3[1, 1] - 
            902838*CHq3[2, 2] - 626055*CHq3[3, 3] - 1660128*CHu[1, 1] - 
            1660128*CHu[2, 2] - 900*CHu[3, 3]) - 512*MW2^11*MZ2^2*
           (16233*CHd[1, 1] + 16233*CHd[2, 2] + 16233*CHd[3, 3] - 
            35541*CHe[1, 1] - 35329*CHl1[1, 1] + 2520*CHl1[2, 2] + 
            169568*CHl3[1, 1] + 86745*CHl3[2, 2] - 25161*CHq1[1, 1] - 
            25161*CHq1[2, 2] - 903*CHq1[3, 3] - 39237*CHq3[1, 1] - 
            39237*CHq3[2, 2] - 12735*CHq3[3, 3] - 32466*CHu[1, 1] - 
            32466*CHu[2, 2] - 288*CHu[3, 3]) + 2048*MW2^12*MZ2*
           (2526*CHd[1, 1] + 2526*CHd[2, 2] + 2526*CHd[3, 3] - 
            7576*CHe[1, 1] - 7576*CHl1[1, 1] + 15919*CHl3[1, 1] + 
            5727*CHl3[2, 2] - 3030*CHq1[1, 1] - 3030*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2550*CHq3[1, 1] - 2550*CHq3[2, 2] - 
            156*CHq3[3, 3] - 5052*CHu[1, 1] - 5052*CHu[2, 2] - 
            18*CHu[3, 3]) + 64*MW2^9*MZ2^4*(387030*CHd[1, 1] + 
            387030*CHd[2, 2] + 387030*CHd[3, 3] - 1065084*CHe[1, 1] - 
            1110998*CHl1[1, 1] - 129816*CHl1[2, 2] - 90437*CHl3[1, 1] - 
            578207*CHl3[2, 2] - 427062*CHq1[1, 1] - 427062*CHq1[2, 2] + 
            200460*CHq1[3, 3] + 208806*CHq3[1, 1] + 208806*CHq3[2, 2] + 
            81528*CHq3[3, 3] - 774060*CHu[1, 1] - 774060*CHu[2, 2] + 
            648*CHu[3, 3]) - 256*MW2^10*MZ2^3*(7335*CHd[1, 1] + 
            7335*CHd[2, 2] + 7335*CHd[3, 3] - 59197*CHe[1, 1] - 
            62701*CHl1[1, 1] - 21312*CHl1[2, 2] - 385463*CHl3[1, 1] - 
            276586*CHl3[2, 2] + 16857*CHq1[1, 1] + 16857*CHq1[2, 2] + 
            44235*CHq1[3, 3] + 123213*CHq3[1, 1] + 123213*CHq3[2, 2] + 
            51651*CHq3[3, 3] - 14670*CHu[1, 1] - 14670*CHu[2, 2] + 
            792*CHu[3, 3]) + MW2^3*MZ2^10*(-3663264*CHd[1, 1] - 
            3663264*CHd[2, 2] - 3663264*CHd[3, 3] + 9954280*CHe[1, 1] + 
            10746583*CHl1[1, 1] - 504576*CHl1[2, 2] - 9341387*CHl3[1, 1] - 
            2189818*CHl3[2, 2] + 7545792*CHq1[1, 1] + 7545792*CHq1[2, 2] + 
            2996997*CHq1[3, 3] + 3996930*CHq3[1, 1] + 3996930*CHq3[2, 2] + 
            2628225*CHq3[3, 3] + 7326528*CHu[1, 1] + 7326528*CHu[2, 2] + 
            7920*CHu[3, 3]) + 2*MW2^5*MZ2^8*(-6187791*CHd[1, 1] - 
            6187791*CHd[2, 2] - 6187791*CHd[3, 3] + 14797121*CHe[1, 1] + 
            15008109*CHl1[1, 1] + 919872*CHl1[2, 2] - 12514947*CHl3[1, 1] - 
            2939712*CHl3[2, 2] + 8347215*CHq1[1, 1] + 8347215*CHq1[2, 2] + 
            208797*CHq1[3, 3] + 2584731*CHq3[1, 1] + 2584731*CHq3[2, 2] + 
            1945893*CHq3[3, 3] + 12375582*CHu[1, 1] + 12375582*CHu[2, 2] + 
            8424*CHu[3, 3]) + 8*MW2^6*MZ2^7*(241077*CHd[1, 1] + 
            241077*CHd[2, 2] + 241077*CHd[3, 3] - 446747*CHe[1, 1] - 
            458126*CHl1[1, 1] - 644760*CHl1[2, 2] - 3138414*CHl3[1, 1] - 
            2444376*CHl3[2, 2] + 767643*CHq1[1, 1] + 767643*CHq1[2, 2] + 
            1458444*CHq1[3, 3] + 1938837*CHq3[1, 1] + 1938837*CHq3[2, 2] + 
            998652*CHq3[3, 3] - 482154*CHu[1, 1] - 482154*CHu[2, 2] + 
            9864*CHu[3, 3])) + MT2^2*MW2^3*
         (49152*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
            231*CHe[1, 1] - 231*CHl1[1, 1] + 289*CHl3[1, 1] + 58*CHl3[2, 2] - 
            63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 21*CHq3[1, 1] - 
            21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          3*MZ2^13*(-5190*CHd[1, 1] - 5190*CHd[2, 2] - 5190*CHd[3, 3] + 
            13218*CHe[1, 1] + 24249*CHl1[1, 1] - 15921*CHl3[1, 1] - 
            2930*CHl3[2, 2] + 15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 
            5895*CHq1[3, 3] + 3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 
            2195*CHq3[3, 3] + 10380*CHu[1, 1] + 10380*CHu[2, 2]) - 
          8*MW2^7*MZ2^6*(13981695*CHd[1, 1] + 13981695*CHd[2, 2] + 
            13981695*CHd[3, 3] - 34022229*CHe[1, 1] - 35544579*CHl1[1, 1] - 
            92016*CHl1[2, 2] + 41131603*CHl3[1, 1] + 14333334*CHl3[2, 2] - 
            23236575*CHq1[1, 1] - 23236575*CHq1[2, 2] - 5592819*CHq1[3, 3] - 
            12562407*CHq3[1, 1] - 12562407*CHq3[2, 2] - 8163339*CHq3[3, 3] - 
            27963390*CHu[1, 1] - 27963390*CHu[2, 2] - 149616*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(5686410*CHd[1, 1] + 5686410*CHd[2, 2] + 
            5686410*CHd[3, 3] - 14742386*CHe[1, 1] - 15448915*CHl1[1, 1] + 
            1344600*CHl1[2, 2] + 21502409*CHl3[1, 1] + 9047748*CHl3[2, 2] - 
            12143802*CHq1[1, 1] - 12143802*CHq1[2, 2] - 5416953*CHq1[3, 3] - 
            9023568*CHq3[1, 1] - 9023568*CHq3[2, 2] - 5439201*CHq3[3, 3] - 
            11372820*CHu[1, 1] - 11372820*CHu[2, 2] - 88560*CHu[3, 3]) + 
          MW2^3*MZ2^10*(7191522*CHd[1, 1] + 7191522*CHd[2, 2] + 
            7191522*CHd[3, 3] - 19340510*CHe[1, 1] - 20056493*CHl1[1, 1] + 
            896832*CHl1[2, 2] + 18216817*CHl3[1, 1] + 4598966*CHl3[2, 2] - 
            14013810*CHq1[1, 1] - 14013810*CHq1[2, 2] - 4951863*CHq1[3, 3] - 
            7781004*CHq3[1, 1] - 7781004*CHq3[2, 2] - 5036403*CHq3[3, 3] - 
            14383044*CHu[1, 1] - 14383044*CHu[2, 2] - 62244*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(4025271*CHd[1, 1] + 4025271*CHd[2, 2] + 
            4025271*CHd[3, 3] - 10050941*CHe[1, 1] - 10541269*CHl1[1, 1] - 
            732600*CHl1[2, 2] + 6350001*CHl3[1, 1] - 82458*CHl3[2, 2] - 
            5514159*CHq1[1, 1] - 5514159*CHq1[2, 2] + 60573*CHq1[3, 3] - 
            880203*CHq3[1, 1] - 880203*CHq3[2, 2] - 885747*CHq3[3, 3] - 
            8050542*CHu[1, 1] - 8050542*CHu[2, 2] - 12618*CHu[3, 3]) - 
          256*MW2^10*MZ2^3*(23901*CHd[1, 1] + 23901*CHd[2, 2] + 
            23901*CHd[3, 3] + 64021*CHe[1, 1] + 74933*CHl1[1, 1] + 
            68976*CHl1[2, 2] + 1555761*CHl3[1, 1] + 1010892*CHl3[2, 2] - 
            116637*CHq1[1, 1] - 116637*CHq1[2, 2] - 117903*CHq1[3, 3] - 
            460401*CHq3[1, 1] - 460401*CHq3[2, 2] - 190983*CHq3[3, 3] - 
            47802*CHu[1, 1] - 47802*CHu[2, 2] - 7560*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(59955*CHd[1, 1] + 59955*CHd[2, 2] + 
            59955*CHd[3, 3] - 141031*CHe[1, 1] - 140443*CHl1[1, 1] + 
            7560*CHl1[2, 2] + 575164*CHl3[1, 1] + 281631*CHl3[2, 2] - 
            88755*CHq1[1, 1] - 88755*CHq1[2, 2] + 4443*CHq1[3, 3] - 
            128295*CHq3[1, 1] - 128295*CHq3[2, 2] - 40797*CHq3[3, 3] - 
            119910*CHu[1, 1] - 119910*CHu[2, 2] - 2232*CHu[3, 3]) + 
          2*MW2*MZ2^12*(134394*CHd[1, 1] + 134394*CHd[2, 2] + 
            134394*CHd[3, 3] - 370054*CHe[1, 1] - 517592*CHl1[1, 1] + 
            17280*CHl1[2, 2] + 344171*CHl3[1, 1] + 38379*CHl3[2, 2] - 
            357954*CHq1[1, 1] - 357954*CHq1[2, 2] - 139242*CHq1[3, 3] - 
            131490*CHq3[1, 1] - 131490*CHq3[2, 2] - 81252*CHq3[3, 3] - 
            268788*CHu[1, 1] - 268788*CHu[2, 2] - 450*CHu[3, 3]) - 
          6144*MW2^12*MZ2*(2694*CHd[1, 1] + 2694*CHd[2, 2] + 2694*CHd[3, 3] - 
            8184*CHe[1, 1] - 8184*CHl1[1, 1] + 16725*CHl3[1, 1] + 
            5909*CHl3[2, 2] - 3198*CHq1[1, 1] - 3198*CHq1[2, 2] + 
            1644*CHq1[3, 3] - 2606*CHq3[1, 1] - 2606*CHq3[2, 2] - 
            60*CHq3[3, 3] - 5388*CHu[1, 1] - 5388*CHu[2, 2] - 42*CHu[3, 3]) + 
          2*MW2^2*MZ2^11*(-961785*CHd[1, 1] - 961785*CHd[2, 2] - 
            961785*CHd[3, 3] + 2682567*CHe[1, 1] + 3119232*CHl1[1, 1] - 
            160992*CHl1[2, 2] - 2357047*CHl3[1, 1] - 360135*CHl3[2, 2] + 
            2209977*CHq1[1, 1] + 2209977*CHq1[2, 2] + 860976*CHq1[3, 3] + 
            1068447*CHq3[1, 1] + 1068447*CHq3[2, 2] + 672318*CHq3[3, 3] + 
            1923570*CHu[1, 1] + 1923570*CHu[2, 2] + 6210*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(1072638*CHd[1, 1] + 1072638*CHd[2, 2] + 
            1072638*CHd[3, 3] - 3126528*CHe[1, 1] - 3281182*CHl1[1, 1] - 
            486216*CHl1[2, 2] - 2725117*CHl3[1, 1] - 3207151*CHl3[2, 2] - 
            1047582*CHq1[1, 1] - 1047582*CHq1[2, 2] + 672336*CHq1[3, 3] + 
            1338822*CHq3[1, 1] + 1338822*CHq3[2, 2] + 523044*CHq3[3, 3] - 
            2145276*CHu[1, 1] - 2145276*CHu[2, 2] + 19800*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(1530273*CHd[1, 1] + 1530273*CHd[2, 2] + 
            1530273*CHd[3, 3] - 825951*CHe[1, 1] + 645425*CHl1[1, 1] - 
            3164832*CHl1[2, 2] - 4350087*CHl3[1, 1] - 2490792*CHl3[2, 2] + 
            4849503*CHq1[1, 1] + 4849503*CHq1[2, 2] + 6755385*CHq1[3, 3] + 
            6810147*CHq3[1, 1] + 6810147*CHq3[2, 2] + 3311841*CHq3[3, 3] - 
            3060546*CHu[1, 1] - 3060546*CHu[2, 2] + 30600*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(-6751110*CHd[1, 1] - 6751110*CHd[2, 2] - 
            6751110*CHd[3, 3] + 16645086*CHe[1, 1] + 16095957*CHl1[1, 1] + 
            169920*CHl1[2, 2] - 16845703*CHl3[1, 1] - 5626020*CHl3[2, 2] + 
            10129998*CHq1[1, 1] + 10129998*CHq1[2, 2] + 2107041*CHq1[3, 3] + 
            5334576*CHq3[1, 1] + 5334576*CHq3[2, 2] + 3752433*CHq3[3, 3] + 
            13502220*CHu[1, 1] + 13502220*CHu[2, 2] + 60714*CHu[3, 3])) - 
        MT2^3*MW2^2*(24576*MW2^13*(210*CHd[1, 1] + 210*CHd[2, 2] + 
            210*CHd[3, 3] - 770*CHe[1, 1] - 770*CHl1[1, 1] + 969*CHl3[1, 1] + 
            199*CHl3[2, 2] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) + 3*MZ2^13*(-5190*CHd[1, 1] - 
            5190*CHd[2, 2] - 5190*CHd[3, 3] + 13058*CHe[1, 1] + 
            24169*CHl1[1, 1] - 16701*CHl3[1, 1] - 3630*CHl3[2, 2] + 
            15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 4695*CHq1[3, 3] + 
            3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 1795*CHq3[3, 3] + 
            10380*CHu[1, 1] + 10380*CHu[2, 2]) - 2*MW2^5*MZ2^8*
           (25052349*CHd[1, 1] + 25052349*CHd[2, 2] + 25052349*CHd[3, 3] - 
            68957883*CHe[1, 1] - 74745711*CHl1[1, 1] + 5083200*CHl1[2, 2] + 
            71070805*CHl3[1, 1] + 19781556*CHl3[2, 2] - 54913917*CHq1[1, 1] - 
            54913917*CHq1[2, 2] - 22837191*CHq1[3, 3] - 32353953*CHq3[1, 1] - 
            32353953*CHq3[2, 2] - 20681679*CHq3[3, 3] - 50104698*CHu[1, 1] - 
            50104698*CHu[2, 2] - 267192*CHu[3, 3]) + 8*MW2^6*MZ2^7*
           (18781275*CHd[1, 1] + 18781275*CHd[2, 2] + 18781275*CHd[3, 3] - 
            48044109*CHe[1, 1] - 50336278*CHl1[1, 1] + 1126008*CHl1[2, 2] + 
            51332130*CHl3[1, 1] + 16211856*CHl3[2, 2] - 34118571*CHq1[1, 1] - 
            34118571*CHq1[2, 2] - 10991040*CHq1[3, 3] - 18596493*CHq3[1, 1] - 
            18596493*CHq3[2, 2] - 12633912*CHq3[3, 3] - 37562550*CHu[1, 1] - 
            37562550*CHu[2, 2] - 240480*CHu[3, 3]) - 8*MW2^7*MZ2^6*
           (30984477*CHd[1, 1] + 30984477*CHd[2, 2] + 30984477*CHd[3, 3] - 
            76931263*CHe[1, 1] - 80540105*CHl1[1, 1] - 2303856*CHl1[2, 2] + 
            68154961*CHl3[1, 1] + 15524058*CHl3[2, 2] - 48327261*CHq1[1, 1] - 
            48327261*CHq1[2, 2] - 9087969*CHq1[3, 3] - 18324741*CHq3[1, 1] - 
            18324741*CHq3[2, 2] - 13996593*CHq3[3, 3] - 61968954*CHu[1, 1] - 
            61968954*CHu[2, 2] - 236664*CHu[3, 3]) + MW2^3*MZ2^10*
           (3345228*CHd[1, 1] + 3345228*CHd[2, 2] + 3345228*CHd[3, 3] - 
            8685252*CHe[1, 1] - 7096083*CHl1[1, 1] + 294912*CHl1[2, 2] + 
            8472505*CHl3[1, 1] + 3010308*CHl3[2, 2] - 4886316*CHq1[1, 1] - 
            4886316*CHq1[2, 2] - 1277361*CHq1[3, 3] - 3630774*CHq3[1, 1] - 
            3630774*CHq3[2, 2] - 2586993*CHq3[3, 3] - 6690456*CHu[1, 1] - 
            6690456*CHu[2, 2] - 124992*CHu[3, 3]) - 256*MW2^10*MZ2^3*
           (100917*CHd[1, 1] + 100917*CHd[2, 2] + 100917*CHd[3, 3] - 
            47199*CHe[1, 1] - 28891*CHl1[1, 1] + 120960*CHl1[2, 2] + 
            3108743*CHl3[1, 1] + 1914434*CHl3[2, 2] - 280629*CHq1[1, 1] - 
            280629*CHq1[2, 2] - 178479*CHq1[3, 3] - 881433*CHq3[1, 1] - 
            881433*CHq3[2, 2] - 372567*CHq3[3, 3] - 201834*CHu[1, 1] - 
            201834*CHu[2, 2] - 27720*CHu[3, 3]) + 512*MW2^11*MZ2^2*
           (113901*CHd[1, 1] + 113901*CHd[2, 2] + 113901*CHd[3, 3] - 
            277661*CHe[1, 1] - 276793*CHl1[1, 1] + 12600*CHl1[2, 2] + 
            1043010*CHl3[1, 1] + 497619*CHl3[2, 2] - 164301*CHq1[1, 1] - 
            164301*CHq1[2, 2] + 14901*CHq1[3, 3] - 226617*CHq3[1, 1] - 
            226617*CHq3[2, 2] - 69819*CHq3[3, 3] - 227802*CHu[1, 1] - 
            227802*CHu[2, 2] - 7200*CHu[3, 3]) + 3*MW2*MZ2^12*
           (80946*CHd[1, 1] + 80946*CHd[2, 2] + 80946*CHd[3, 3] - 
            223742*CHe[1, 1] - 304101*CHl1[1, 1] + 11520*CHl1[2, 2] + 
            206621*CHl3[1, 1] + 23866*CHl3[2, 2] - 211986*CHq1[1, 1] - 
            211986*CHq1[2, 2] - 71343*CHq1[3, 3] - 81660*CHq3[1, 1] - 
            81660*CHq3[2, 2] - 48523*CHq3[3, 3] - 161892*CHu[1, 1] - 
            161892*CHu[2, 2] - 900*CHu[3, 3]) - 2048*MW2^12*MZ2*
           (14070*CHd[1, 1] + 14070*CHd[2, 2] + 14070*CHd[3, 3] - 
            43064*CHe[1, 1] - 43064*CHl1[1, 1] + 86693*CHl3[1, 1] + 
            30357*CHl3[2, 2] - 16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 
            8652*CHq1[3, 3] - 13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 
            480*CHq3[3, 3] - 28140*CHu[1, 1] - 28140*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^11*(-1446180*CHd[1, 1] - 
            1446180*CHd[2, 2] - 1446180*CHd[3, 3] + 4056148*CHe[1, 1] + 
            4374305*CHl1[1, 1] - 264384*CHl1[2, 2] - 3462143*CHl3[1, 1] - 
            559800*CHl3[2, 2] + 3136164*CHq1[1, 1] + 3136164*CHq1[2, 2] + 
            1103691*CHq1[3, 3] + 1678194*CHq3[1, 1] + 1678194*CHq3[2, 2] + 
            1078179*CHq3[3, 3] + 2892360*CHu[1, 1] + 2892360*CHu[2, 2] + 
            30960*CHu[3, 3]) + 32*MW2^8*MZ2^5*(7396941*CHd[1, 1] + 
            7396941*CHd[2, 2] + 7396941*CHd[3, 3] - 18980271*CHe[1, 1] - 
            19947375*CHl1[1, 1] - 1723896*CHl1[2, 2] + 5376911*CHl3[1, 1] - 
            4325058*CHl3[2, 2] - 9665877*CHq1[1, 1] - 9665877*CHq1[2, 2] + 
            414507*CHq1[3, 3] + 529983*CHq3[1, 1] + 529983*CHq3[2, 2] - 
            687105*CHq3[3, 3] - 14793882*CHu[1, 1] - 14793882*CHu[2, 2] + 
            55890*CHu[3, 3]) + 2*MW2^4*MZ2^9*(2195775*CHd[1, 1] + 
            2195775*CHd[2, 2] + 2195775*CHd[3, 3] - 7664737*CHe[1, 1] - 
            10874488*CHl1[1, 1] + 1368576*CHl1[2, 2] + 5878388*CHl3[1, 1] - 
            616796*CHl3[2, 2] - 8748423*CHq1[1, 1] - 8748423*CHq1[2, 2] - 
            4764708*CHq1[3, 3] - 4282605*CHq3[1, 1] - 4282605*CHq3[2, 2] - 
            2320464*CHq3[3, 3] - 4391550*CHu[1, 1] - 4391550*CHu[2, 2] + 
            65718*CHu[3, 3]) - 64*MW2^9*MZ2^4*(1629966*CHd[1, 1] + 
            1629966*CHd[2, 2] + 1629966*CHd[3, 3] - 4996160*CHe[1, 1] - 
            5273890*CHl1[1, 1] - 931320*CHl1[2, 2] - 7857039*CHl3[1, 1] - 
            7246557*CHl3[2, 2] - 1392366*CHq1[1, 1] - 1392366*CHq1[2, 2] + 
            1165116*CHq1[3, 3] + 3183198*CHq3[1, 1] + 3183198*CHq3[2, 2] + 
            1334088*CHq3[3, 3] - 3259932*CHu[1, 1] - 3259932*CHu[2, 2] + 
            101736*CHu[3, 3])) - MT2^7*(24576*MW2^11*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] - 22*CHe[1, 1] - 22*CHl1[1, 1] + 
            23*CHl3[1, 1] + CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
            6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 16*CHq3[3, 3] - 
            12*CHu[1, 1] - 12*CHu[2, 2]) + 2*MW2^2*MZ2^9*(271305*CHd[1, 1] + 
            271305*CHd[2, 2] + 271305*CHd[3, 3] - 759215*CHe[1, 1] - 
            874256*CHl1[1, 1] + 44064*CHl1[2, 2] + 688408*CHl3[1, 1] + 
            132656*CHl3[2, 2] - 615969*CHq1[1, 1] - 615969*CHq1[2, 2] - 
            265644*CHq1[3, 3] - 300699*CHq3[1, 1] - 300699*CHq3[2, 2] - 
            272808*CHq3[3, 3] - 542610*CHu[1, 1] - 542610*CHu[2, 2] - 
            47502*CHu[3, 3]) + 8*MW2^4*MZ2^7*(608325*CHd[1, 1] + 
            608325*CHd[2, 2] + 608325*CHd[3, 3] - 1550787*CHe[1, 1] - 
            1629638*CHl1[1, 1] + 14472*CHl1[2, 2] + 1536222*CHl3[1, 1] + 
            442476*CHl3[2, 2] - 1067541*CHq1[1, 1] - 1067541*CHq1[2, 2] - 
            361164*CHq1[3, 3] - 520155*CHq3[1, 1] - 520155*CHq3[2, 2] - 
            384180*CHq3[3, 3] - 1216650*CHu[1, 1] - 1216650*CHu[2, 2] - 
            40248*CHu[3, 3]) - 256*MW2^8*MZ2^3*(3159*CHd[1, 1] + 
            3159*CHd[2, 2] + 3159*CHd[3, 3] - 309*CHe[1, 1] - 
            257*CHl1[1, 1] + 3456*CHl1[2, 2] + 97069*CHl3[1, 1] + 
            60430*CHl3[2, 2] - 8343*CHq1[1, 1] - 8343*CHq1[2, 2] - 
            14373*CHq1[3, 3] - 25443*CHq3[1, 1] - 25443*CHq3[2, 2] - 
            13341*CHq3[3, 3] - 6318*CHu[1, 1] - 6318*CHu[2, 2] - 
            11304*CHu[3, 3]) + 512*MW2^9*MZ2^2*(3279*CHd[1, 1] + 
            3279*CHd[2, 2] + 3279*CHd[3, 3] - 7399*CHe[1, 1] - 
            7451*CHl1[1, 1] + 360*CHl1[2, 2] + 30738*CHl3[1, 1] + 
            14517*CHl3[2, 2] - 4719*CHq1[1, 1] - 4719*CHq1[2, 2] - 
            1833*CHq1[3, 3] - 6483*CHq3[1, 1] - 6483*CHq3[2, 2] + 
            663*CHq3[3, 3] - 6558*CHu[1, 1] - 6558*CHu[2, 2] - 
            2592*CHu[3, 3]) + MZ2^11*(5190*CHd[1, 1] + 5190*CHd[2, 2] + 
            5190*CHd[3, 3] - 13258*CHe[1, 1] - 24269*CHl1[1, 1] + 
            17051*CHl3[1, 1] + 4080*CHl3[2, 2] - 15990*CHq1[1, 1] - 
            15990*CHq1[2, 2] - 5295*CHq1[3, 3] - 3600*CHq3[1, 1] - 
            3600*CHq3[2, 2] - 4095*CHq3[3, 3] - 10380*CHu[1, 1] - 
            10380*CHu[2, 2] - 900*CHu[3, 3]) - 2048*MW2^10*MZ2*
           (402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 1192*CHe[1, 1] - 
            1192*CHl1[1, 1] + 2371*CHl3[1, 1] + 723*CHl3[2, 2] - 
            474*CHq1[1, 1] - 474*CHq1[2, 2] + 132*CHq1[3, 3] - 
            378*CHq3[1, 1] - 378*CHq3[2, 2] + 600*CHq3[3, 3] - 
            804*CHu[1, 1] - 804*CHu[2, 2] - 126*CHu[3, 3]) + 
          MW2*MZ2^10*(-80946*CHd[1, 1] - 80946*CHd[2, 2] - 80946*CHd[3, 3] + 
            226782*CHe[1, 1] + 305721*CHl1[1, 1] - 11520*CHl1[2, 2] - 
            208711*CHl3[1, 1] - 27576*CHl3[2, 2] + 211986*CHq1[1, 1] + 
            211986*CHq1[2, 2] + 85023*CHq1[3, 3] + 81660*CHq3[1, 1] + 
            81660*CHq3[2, 2] + 79863*CHq3[3, 3] + 161892*CHu[1, 1] + 
            161892*CHu[2, 2] + 15120*CHu[3, 3]) - 64*MW2^7*MZ2^4*
           (44322*CHd[1, 1] + 44322*CHd[2, 2] + 44322*CHd[3, 3] - 
            141424*CHe[1, 1] - 147494*CHl1[1, 1] - 26856*CHl1[2, 2] - 
            276225*CHl3[1, 1] - 245739*CHl3[2, 2] - 36546*CHq1[1, 1] - 
            36546*CHq1[2, 2] + 73500*CHq1[3, 3] + 95394*CHq3[1, 1] + 
            95394*CHq3[2, 2] + 89280*CHq3[3, 3] - 88644*CHu[1, 1] - 
            88644*CHu[2, 2] + 52920*CHu[3, 3]) - 8*MW2^5*MZ2^6*
           (915663*CHd[1, 1] + 915663*CHd[2, 2] + 915663*CHd[3, 3] - 
            2271317*CHe[1, 1] - 2386531*CHl1[1, 1] - 84240*CHl1[2, 2] + 
            1792547*CHl3[1, 1] + 293958*CHl3[2, 2] - 1405839*CHq1[1, 1] - 
            1405839*CHq1[2, 2] - 237435*CHq1[3, 3] - 458151*CHq3[1, 1] - 
            458151*CHq3[2, 2] - 209691*CHq3[3, 3] - 1831326*CHu[1, 1] - 
            1831326*CHu[2, 2] + 55512*CHu[3, 3]) + 32*MW2^6*MZ2^5*
           (209175*CHd[1, 1] + 209175*CHd[2, 2] + 209175*CHd[3, 3] - 
            538293*CHe[1, 1] - 565869*CHl1[1, 1] - 51624*CHl1[2, 2] + 
            62197*CHl3[1, 1] - 193758*CHl3[2, 2] - 270447*CHq1[1, 1] - 
            270447*CHq1[2, 2] + 57057*CHq1[3, 3] + 32589*CHq3[1, 1] + 
            32589*CHq3[2, 2] + 88773*CHq3[3, 3] - 418350*CHu[1, 1] - 
            418350*CHu[2, 2] + 66438*CHu[3, 3]) + 2*MW2^3*MZ2^8*
           (-1029723*CHd[1, 1] - 1029723*CHd[2, 2] - 1029723*CHd[3, 3] + 
            2761773*CHe[1, 1] + 2963937*CHl1[1, 1] - 116352*CHl1[2, 2] - 
            2700851*CHl3[1, 1] - 731748*CHl3[2, 2] + 2050971*CHq1[1, 1] + 
            2050971*CHq1[2, 2] + 850809*CHq1[3, 3] + 1081479*CHq3[1, 1] + 
            1081479*CHq3[2, 2] + 909969*CHq3[3, 3] + 2059446*CHu[1, 1] + 
            2059446*CHu[2, 2] + 141480*CHu[3, 3])) + 
        MT2^6*(49152*MW2^12*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            77*CHe[1, 1] - 77*CHl1[1, 1] + 93*CHl3[1, 1] + 16*CHl3[2, 2] - 
            21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 
            7*CHq3[2, 2] + 28*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          MZ2^12*(-5190*CHd[1, 1] - 5190*CHd[2, 2] - 5190*CHd[3, 3] + 
            13018*CHe[1, 1] + 24149*CHl1[1, 1] - 16871*CHl3[1, 1] - 
            3780*CHl3[2, 2] + 15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 
            4395*CHq1[3, 3] + 3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 
            2595*CHq3[3, 3] + 10380*CHu[1, 1] + 10380*CHu[2, 2]) - 
          2*MW2^4*MZ2^8*(9641361*CHd[1, 1] + 9641361*CHd[2, 2] + 
            9641361*CHd[3, 3] - 25555215*CHe[1, 1] - 27267287*CHl1[1, 1] + 
            872352*CHl1[2, 2] + 24495689*CHl3[1, 1] + 6338160*CHl3[2, 2] - 
            18626961*CHq1[1, 1] - 18626961*CHq1[2, 2] - 6723519*CHq1[3, 3] - 
            9650973*CHq3[1, 1] - 9650973*CHq3[2, 2] - 7078647*CHq3[3, 3] - 
            19282722*CHu[1, 1] - 19282722*CHu[2, 2] - 449496*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(2928858*CHd[1, 1] + 2928858*CHd[2, 2] + 
            2928858*CHd[3, 3] - 8049122*CHe[1, 1] - 9065225*CHl1[1, 1] + 
            424800*CHl1[2, 2] + 7317339*CHl3[1, 1] + 1439468*CHl3[2, 2] - 
            6362754*CHq1[1, 1] - 6362754*CHq1[2, 2] - 2412093*CHq1[3, 3] - 
            3186372*CHq3[1, 1] - 3186372*CHq3[2, 2] - 2345349*CHq3[3, 3] - 
            5857716*CHu[1, 1] - 5857716*CHu[2, 2] - 159138*CHu[3, 3]) + 
          8*MW2^5*MZ2^7*(5173938*CHd[1, 1] + 5173938*CHd[2, 2] + 
            5173938*CHd[3, 3] - 13183154*CHe[1, 1] - 13826781*CHl1[1, 1] + 
            17064*CHl1[2, 2] + 12416195*CHl3[1, 1] + 3294168*CHl3[2, 2] - 
            8878626*CHq1[1, 1] - 8878626*CHq1[2, 2] - 2652903*CHq1[3, 3] - 
            4099236*CHq3[1, 1] - 4099236*CHq3[2, 2] - 2956527*CHq3[3, 3] - 
            10347876*CHu[1, 1] - 10347876*CHu[2, 2] - 117144*CHu[3, 3]) - 
          256*MW2^9*MZ2^3*(28671*CHd[1, 1] + 28671*CHd[2, 2] + 
            28671*CHd[3, 3] - 26729*CHe[1, 1] - 24225*CHl1[1, 1] + 
            24912*CHl1[2, 2] + 710059*CHl3[1, 1] + 428668*CHl3[2, 2] - 
            67839*CHq1[1, 1] - 67839*CHq1[2, 2] - 55317*CHq1[3, 3] - 
            191067*CHq3[1, 1] - 191067*CHq3[2, 2] - 89949*CHq3[3, 3] - 
            57342*CHu[1, 1] - 57342*CHu[2, 2] - 34632*CHu[3, 3]) + 
          512*MW2^10*MZ2^2*(24561*CHd[1, 1] + 24561*CHd[2, 2] + 
            24561*CHd[3, 3] - 59477*CHe[1, 1] - 59505*CHl1[1, 1] + 
            2520*CHl1[2, 2] + 223072*CHl3[1, 1] + 105513*CHl3[2, 2] - 
            34929*CHq1[1, 1] - 34929*CHq1[2, 2] - 1575*CHq1[3, 3] - 
            46893*CHq3[1, 1] - 46893*CHq3[2, 2] - 7647*CHq3[3, 3] - 
            49122*CHu[1, 1] - 49122*CHu[2, 2] - 7848*CHu[3, 3]) + 
          2*MW2*MZ2^11*(58638*CHd[1, 1] + 58638*CHd[2, 2] + 58638*CHd[3, 3] - 
            157886*CHe[1, 1] - 236788*CHl1[1, 1] + 5760*CHl1[2, 2] + 
            160743*CHl3[1, 1] + 23763*CHl3[2, 2] - 161958*CHq1[1, 1] - 
            161958*CHq1[2, 2] - 52584*CHq1[3, 3] - 53430*CHq3[1, 1] - 
            53430*CHq3[2, 2] - 38814*CHq3[3, 3] - 117276*CHu[1, 1] - 
            117276*CHu[2, 2] - 1800*CHu[3, 3]) - 2048*MW2^11*MZ2*
           (2886*CHd[1, 1] + 2886*CHd[2, 2] + 2886*CHd[3, 3] - 
            8776*CHe[1, 1] - 8776*CHl1[1, 1] + 17653*CHl3[1, 1] + 
            6021*CHl3[2, 2] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^10*(-1109232*CHd[1, 1] - 
            1109232*CHd[2, 2] - 1109232*CHd[3, 3] + 3082624*CHe[1, 1] + 
            3875131*CHl1[1, 1] - 168768*CHl1[2, 2] - 2763255*CHl3[1, 1] - 
            370378*CHl3[2, 2] + 2715840*CHq1[1, 1] + 2715840*CHq1[2, 2] + 
            988605*CHq1[3, 3] + 1173018*CHq3[1, 1] + 1173018*CHq3[2, 2] + 
            859857*CHq3[3, 3] + 2218464*CHu[1, 1] + 2218464*CHu[2, 2] + 
            54180*CHu[3, 3]) - 64*MW2^8*MZ2^4*(297618*CHd[1, 1] + 
            297618*CHd[2, 2] + 297618*CHd[3, 3] - 960784*CHe[1, 1] - 
            1014042*CHl1[1, 1] - 201816*CHl1[2, 2] - 2125483*CHl3[1, 1] - 
            1782913*CHl3[2, 2] - 222450*CHq1[1, 1] - 222450*CHq1[2, 2] + 
            327192*CHq1[3, 3] + 769530*CHq3[1, 1] + 769530*CHq3[2, 2] + 
            478452*CHq3[3, 3] - 595236*CHu[1, 1] - 595236*CHu[2, 2] + 
            164808*CHu[3, 3]) - 8*MW2^6*MZ2^6*(7246341*CHd[1, 1] + 
            7246341*CHd[2, 2] + 7246341*CHd[3, 3] - 18148775*CHe[1, 1] - 
            19040929*CHl1[1, 1] - 796176*CHl1[2, 2] + 13104441*CHl3[1, 1] + 
            1662234*CHl3[2, 2] - 10922661*CHq1[1, 1] - 10922661*CHq1[2, 2] - 
            1860993*CHq1[3, 3] - 3076701*CHq3[1, 1] - 3076701*CHq3[2, 2] - 
            2103897*CHq3[3, 3] - 14492682*CHu[1, 1] - 14492682*CHu[2, 2] + 
            196848*CHu[3, 3]) + 32*MW2^7*MZ2^5*(1552869*CHd[1, 1] + 
            1552869*CHd[2, 2] + 1552869*CHd[3, 3] - 4049567*CHe[1, 1] - 
            4261567*CHl1[1, 1] - 415080*CHl1[2, 2] + 169687*CHl3[1, 1] - 
            1555530*CHl3[2, 2] - 1966221*CHq1[1, 1] - 1966221*CHq1[2, 2] + 
            201591*CHq1[3, 3] + 418911*CHq3[1, 1] + 418911*CHq3[2, 2] + 
            314703*CHq3[3, 3] - 3105738*CHu[1, 1] - 3105738*CHu[2, 2] + 
            212706*CHu[3, 3])) - MT2^5*MW2*
         (24576*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            462*CHe[1, 1] - 462*CHl1[1, 1] + 577*CHl3[1, 1] + 
            115*CHl3[2, 2] - 126*CHq1[1, 1] - 126*CHq1[2, 2] + 
            126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 
            252*CHu[1, 1] - 252*CHu[2, 2]) - 2*MW2^4*MZ2^8*
           (31357383*CHd[1, 1] + 31357383*CHd[2, 2] + 31357383*CHd[3, 3] - 
            82900041*CHe[1, 1] - 88328141*CHl1[1, 1] + 2674944*CHl1[2, 2] + 
            79129995*CHl3[1, 1] + 20290152*CHl3[2, 2] - 60151047*CHq1[1, 1] - 
            60151047*CHq1[2, 2] - 20963469*CHq1[3, 3] - 31033539*CHq3[1, 1] - 
            31033539*CHq3[2, 2] - 21856725*CHq3[3, 3] - 62714766*CHu[1, 1] - 
            62714766*CHu[2, 2] - 721800*CHu[3, 3]) + 8*MW2^5*MZ2^7*
           (16437477*CHd[1, 1] + 16437477*CHd[2, 2] + 16437477*CHd[3, 3] - 
            41882507*CHe[1, 1] - 43903618*CHl1[1, 1] - 33048*CHl1[2, 2] + 
            38910122*CHl3[1, 1] + 10082196*CHl3[2, 2] - 28041717*CHq1[1, 1] - 
            28041717*CHq1[2, 2] - 8079864*CHq1[3, 3] - 12755859*CHq3[1, 1] - 
            12755859*CHq3[2, 2] - 9307128*CHq3[3, 3] - 32874954*CHu[1, 1] - 
            32874954*CHu[2, 2] - 231552*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (9816297*CHd[1, 1] + 9816297*CHd[2, 2] + 9816297*CHd[3, 3] - 
            26882355*CHe[1, 1] - 30140724*CHl1[1, 1] + 1390752*CHl1[2, 2] + 
            24462224*CHl3[1, 1] + 4840620*CHl3[2, 2] - 21139233*CHq1[1, 1] - 
            21139233*CHq1[2, 2] - 7805496*CHq1[3, 3] - 10640595*CHq3[1, 1] - 
            10640595*CHq3[2, 2] - 7250016*CHq3[3, 3] - 19632594*CHu[1, 1] - 
            19632594*CHu[2, 2] - 212454*CHu[3, 3]) - 256*MW2^9*MZ2^3*
           (92571*CHd[1, 1] + 92571*CHd[2, 2] + 92571*CHd[3, 3] - 
            105065*CHe[1, 1] - 95377*CHl1[1, 1] + 75456*CHl1[2, 2] + 
            2152725*CHl3[1, 1] + 1283910*CHl3[2, 2] - 212955*CHq1[1, 1] - 
            212955*CHq1[2, 2] - 121377*CHq1[3, 3] - 586167*CHq3[1, 1] - 
            586167*CHq3[2, 2] - 263529*CHq3[3, 3] - 185142*CHu[1, 1] - 
            185142*CHu[2, 2] - 56376*CHu[3, 3]) + 512*MW2^10*MZ2^2*
           (75291*CHd[1, 1] + 75291*CHd[2, 2] + 75291*CHd[3, 3] - 
            186151*CHe[1, 1] - 185899*CHl1[1, 1] + 7560*CHl1[2, 2] + 
            673612*CHl3[1, 1] + 316959*CHl3[2, 2] - 106683*CHq1[1, 1] - 
            106683*CHq1[2, 2] + 6459*CHq1[3, 3] - 142191*CHq3[1, 1] - 
            142191*CHq3[2, 2] - 35421*CHq3[3, 3] - 150582*CHu[1, 1] - 
            150582*CHu[2, 2] - 12960*CHu[3, 3]) + 
          2*MZ2^12*(-10380*CHd[1, 1] - 10380*CHd[2, 2] - 10380*CHd[3, 3] + 
            25976*CHe[1, 1] + 48268*CHl1[1, 1] - 32797*CHl3[1, 1] - 
            6585*CHl3[2, 2] + 31980*CHq1[1, 1] + 31980*CHq1[2, 2] + 
            8790*CHq1[3, 3] + 7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 
            3240*CHq3[3, 3] + 20760*CHu[1, 1] + 20760*CHu[2, 2] - 
            450*CHu[3, 3]) - 6144*MW2^11*MZ2*(2910*CHd[1, 1] + 
            2910*CHd[2, 2] + 2910*CHd[3, 3] - 8920*CHe[1, 1] - 
            8920*CHl1[1, 1] + 17875*CHl3[1, 1] + 6211*CHl3[2, 2] - 
            3414*CHq1[1, 1] - 3414*CHq1[2, 2] + 1692*CHq1[3, 3] - 
            2678*CHq3[1, 1] - 2678*CHq3[2, 2] + 780*CHq3[3, 3] - 
            5820*CHu[1, 1] - 5820*CHu[2, 2] - 210*CHu[3, 3]) + 
          MW2*MZ2^11*(432774*CHd[1, 1] + 432774*CHd[2, 2] + 
            432774*CHd[3, 3] - 1169154*CHe[1, 1] - 1723797*CHl1[1, 1] + 
            46080*CHl1[2, 2] + 1153891*CHl3[1, 1] + 148224*CHl3[2, 2] - 
            1183734*CHq1[1, 1] - 1183734*CHq1[2, 2] - 384507*CHq1[3, 3] - 
            402240*CHq3[1, 1] - 402240*CHq3[2, 2] - 237027*CHq3[3, 3] - 
            865548*CHu[1, 1] - 865548*CHu[2, 2] + 4320*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-3870306*CHd[1, 1] - 3870306*CHd[2, 2] - 
            3870306*CHd[3, 3] + 10739734*CHe[1, 1] + 13358329*CHl1[1, 1] - 
            594432*CHl1[2, 2] - 9569045*CHl3[1, 1] - 1263334*CHl3[2, 2] + 
            9379458*CHq1[1, 1] + 9379458*CHq1[2, 2] + 3368079*CHq1[3, 3] + 
            4120452*CHq3[1, 1] + 4120452*CHq3[2, 2] + 2673363*CHq3[3, 3] + 
            7740612*CHu[1, 1] + 7740612*CHu[2, 2] + 42336*CHu[3, 3]) - 
          8*MW2^6*MZ2^6*(22575723*CHd[1, 1] + 22575723*CHd[2, 2] + 
            22575723*CHd[3, 3] - 56696121*CHe[1, 1] - 59459559*CHl1[1, 1] - 
            2595024*CHl1[2, 2] + 39830611*CHl3[1, 1] + 4553466*CHl3[2, 2] - 
            33849771*CHq1[1, 1] - 33849771*CHq1[2, 2] - 5751615*CHq1[3, 3] - 
            9099747*CHq3[1, 1] - 9099747*CHq3[2, 2] - 7394967*CHq3[3, 3] - 
            45151446*CHu[1, 1] - 45151446*CHu[2, 2] + 223992*CHu[3, 3]) - 
          64*MW2^8*MZ2^4*(880218*CHd[1, 1] + 880218*CHd[2, 2] + 
            880218*CHd[3, 3] - 2851092*CHe[1, 1] - 3022114*CHl1[1, 1] - 
            619272*CHl1[2, 2] - 6551899*CHl3[1, 1] - 5396617*CHl3[2, 2] - 
            633978*CHq1[1, 1] - 633978*CHq1[2, 2] + 800316*CHq1[3, 3] + 
            2410362*CHq3[1, 1] + 2410362*CHq3[2, 2] + 1245408*CHq3[3, 3] - 
            1760436*CHu[1, 1] - 1760436*CHu[2, 2] + 261720*CHu[3, 3]) + 
          32*MW2^7*MZ2^5*(4747251*CHd[1, 1] + 4747251*CHd[2, 2] + 
            4747251*CHd[3, 3] - 12427325*CHe[1, 1] - 13083409*CHl1[1, 1] - 
            1298952*CHl1[2, 2] + 240525*CHl3[1, 1] - 4870434*CHl3[2, 2] - 
            5971755*CHq1[1, 1] - 5971755*CHq1[2, 2] + 420357*CHq1[3, 3] + 
            1447521*CHq3[1, 1] + 1447521*CHq3[2, 2] + 501933*CHq3[3, 3] - 
            9494502*CHu[1, 1] - 9494502*CHu[2, 2] + 320094*CHu[3, 3])) + 
        MT2^4*MW2*(245760*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 
            21*CHd[3, 3] - 77*CHe[1, 1] - 77*CHl1[1, 1] + 97*CHl3[1, 1] + 
            20*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + MZ2^13*(-5190*CHd[1, 1] - 5190*CHd[2, 2] - 
            5190*CHd[3, 3] + 13018*CHe[1, 1] + 24149*CHl1[1, 1] - 
            17171*CHl3[1, 1] - 4080*CHl3[2, 2] + 15990*CHq1[1, 1] + 
            15990*CHq1[2, 2] + 4395*CHq1[3, 3] + 3600*CHq3[1, 1] + 
            3600*CHq3[2, 2] + 2595*CHq3[3, 3] + 10380*CHu[1, 1] + 
            10380*CHu[2, 2]) + 8*MW2^6*MZ2^7*(25032990*CHd[1, 1] + 
            25032990*CHd[2, 2] + 25032990*CHd[3, 3] - 63842566*CHe[1, 1] - 
            66904341*CHl1[1, 1] + 291816*CHl1[2, 2] + 61244631*CHl3[1, 1] + 
            16692228*CHl3[2, 2] - 43311342*CHq1[1, 1] - 43311342*CHq1[2, 2] - 
            12679575*CHq1[3, 3] - 20626536*CHq3[1, 1] - 20626536*CHq3[2, 2] - 
            14905551*CHq3[3, 3] - 50065980*CHu[1, 1] - 50065980*CHu[2, 2] - 
            310176*CHu[3, 3]) + 2*MW2^4*MZ2^9*(12210990*CHd[1, 1] + 
            12210990*CHd[2, 2] + 12210990*CHd[3, 3] - 33943354*CHe[1, 1] - 
            38750549*CHl1[1, 1] + 2066112*CHl1[2, 2] + 30634017*CHl3[1, 1] + 
            5562622*CHl3[2, 2] - 27543606*CHq1[1, 1] - 27543606*CHq1[2, 2] - 
            10626429*CHq1[3, 3] - 13851240*CHq3[1, 1] - 13851240*CHq3[2, 2] - 
            8950521*CHq3[3, 3] - 24421980*CHu[1, 1] - 24421980*CHu[2, 2] - 
            79182*CHu[3, 3]) + MW2^3*MZ2^10*(-3486714*CHd[1, 1] - 
            3486714*CHd[2, 2] - 3486714*CHd[3, 3] + 9867638*CHe[1, 1] + 
            13440785*CHl1[1, 1] - 611136*CHl1[2, 2] - 8573639*CHl3[1, 1] - 
            540464*CHl3[2, 2] + 9477258*CHq1[1, 1] + 9477258*CHq1[2, 2] + 
            3605259*CHq1[3, 3] + 3702132*CHq3[1, 1] + 3702132*CHq3[2, 2] + 
            2076099*CHq3[3, 3] + 6973428*CHu[1, 1] + 6973428*CHu[2, 2] - 
            68292*CHu[3, 3]) - 256*MW2^10*MZ2^3*(140139*CHd[1, 1] + 
            140139*CHd[2, 2] + 140139*CHd[3, 3] - 144953*CHe[1, 1] - 
            127213*CHl1[1, 1] + 124560*CHl1[2, 2] + 3444249*CHl3[1, 1] + 
            2066102*CHl3[2, 2] - 335403*CHq1[1, 1] - 335403*CHq1[2, 2] - 
            176841*CHq1[3, 3] - 952311*CHq3[1, 1] - 952311*CHq3[2, 2] - 
            414177*CHq3[3, 3] - 280278*CHu[1, 1] - 280278*CHu[2, 2] - 
            52488*CHu[3, 3]) - 8*MW2^7*MZ2^6*(35877129*CHd[1, 1] + 
            35877129*CHd[2, 2] + 35877129*CHd[3, 3] - 89879075*CHe[1, 1] - 
            94204045*CHl1[1, 1] - 3766032*CHl1[2, 2] + 67113129*CHl3[1, 1] + 
            9837558*CHl3[2, 2] - 54320937*CHq1[1, 1] - 54320937*CHq1[2, 2] - 
            9409341*CHq1[3, 3] - 16146657*CHq3[1, 1] - 16146657*CHq3[2, 2] - 
            13545693*CHq3[3, 3] - 71754258*CHu[1, 1] - 71754258*CHu[2, 2] - 
            34704*CHu[3, 3]) + 512*MW2^11*MZ2^2*(122517*CHd[1, 1] + 
            122517*CHd[2, 2] + 122517*CHd[3, 3] - 303229*CHe[1, 1] - 
            302529*CHl1[1, 1] + 12600*CHl1[2, 2] + 1098290*CHl3[1, 1] + 
            517611*CHl3[2, 2] - 174357*CHq1[1, 1] - 174357*CHq1[2, 2] + 
            16677*CHq1[3, 3] - 234369*CHq3[1, 1] - 234369*CHq3[2, 2] - 
            67611*CHq3[3, 3] - 245034*CHu[1, 1] - 245034*CHu[2, 2] - 
            12600*CHu[3, 3]) + 4*MW2*MZ2^12*(13749*CHd[1, 1] + 
            13749*CHd[2, 2] + 13749*CHd[3, 3] - 39619*CHe[1, 1] - 
            45812*CHl1[1, 1] + 2880*CHl1[2, 2] + 32166*CHl3[1, 1] + 
            2814*CHl3[2, 2] - 33009*CHq1[1, 1] - 33009*CHq1[2, 2] - 
            11307*CHq1[3, 3] - 15915*CHq3[1, 1] - 15915*CHq3[2, 2] - 
            12747*CHq3[3, 3] - 27498*CHu[1, 1] - 27498*CHu[2, 2] - 
            675*CHu[3, 3]) - 2048*MW2^12*MZ2*(14430*CHd[1, 1] + 
            14430*CHd[2, 2] + 14430*CHd[3, 3] - 44300*CHe[1, 1] - 
            44300*CHl1[1, 1] + 88679*CHl3[1, 1] + 30939*CHl3[2, 2] - 
            16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 8760*CHq1[3, 3] - 
            13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 1740*CHq3[3, 3] - 
            28860*CHu[1, 1] - 28860*CHu[2, 2] - 630*CHu[3, 3]) + 
          2*MW2^2*MZ2^11*(21885*CHd[1, 1] + 21885*CHd[2, 2] + 
            21885*CHd[3, 3] - 35675*CHe[1, 1] - 313158*CHl1[1, 1] - 
            15264*CHl1[2, 2] + 116372*CHl3[1, 1] - 9302*CHl3[2, 2] - 
            193821*CHq1[1, 1] - 193821*CHq1[2, 2] - 60258*CHq1[3, 3] + 
            33549*CHq3[1, 1] + 33549*CHq3[2, 2] + 67338*CHq3[3, 3] - 
            43770*CHu[1, 1] - 43770*CHu[2, 2] + 13230*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(1514322*CHd[1, 1] + 1514322*CHd[2, 2] + 
            1514322*CHd[3, 3] - 4819060*CHe[1, 1] - 5106574*CHl1[1, 1] - 
            1006200*CHl1[2, 2] - 10027949*CHl3[1, 1] - 8468111*CHl3[2, 2] - 
            1150002*CHq1[1, 1] - 1150002*CHq1[2, 2] + 1212192*CHq1[3, 3] + 
            3795786*CHq3[1, 1] + 3795786*CHq3[2, 2] + 1743396*CHq3[3, 3] - 
            3028644*CHu[1, 1] - 3028644*CHu[2, 2] + 225720*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(7789617*CHd[1, 1] + 7789617*CHd[2, 2] + 
            7789617*CHd[3, 3] - 20289055*CHe[1, 1] - 21351075*CHl1[1, 1] - 
            2047752*CHl1[2, 2] + 1844533*CHl3[1, 1] - 7033480*CHl3[2, 2] - 
            9897849*CHq1[1, 1] - 9897849*CHq1[2, 2] + 556191*CHq1[3, 3] + 
            1891011*CHq3[1, 1] + 1891011*CHq3[2, 2] + 107523*CHq3[3, 3] - 
            15579234*CHu[1, 1] - 15579234*CHu[2, 2] + 228942*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(-44544153*CHd[1, 1] - 44544153*CHd[2, 2] - 
            44544153*CHd[3, 3] + 118558063*CHe[1, 1] + 126681855*CHl1[1, 1] - 
            4698720*CHl1[2, 2] - 114874397*CHl3[1, 1] - 29972652*CHl3[2, 2] + 
            87511449*CHq1[1, 1] + 87511449*CHq1[2, 2] + 31363647*CHq1[3, 3] + 
            46422261*CHq3[1, 1] + 46422261*CHq3[2, 2] + 31734615*CHq3[3, 3] + 
            89088306*CHu[1, 1] + 89088306*CHu[2, 2] + 625320*CHu[3, 3])))))/
    (72*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) + 
   (9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
       MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
       MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
      (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
         11327*CHe[1, 1] - 9649*CHl1[1, 1] - 12279*CHl3[1, 1] - 
         2630*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
         2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
         2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
       2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
         9867*CHe[1, 1] - 6971*CHl1[1, 1] - 8179*CHl3[1, 1] - 
         1208*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
         285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
         285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
       8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
         6494*CHe[1, 1] - 5113*CHl1[1, 1] - 6677*CHl3[1, 1] - 
         1564*CHl3[2, 2] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
         825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
         825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
       32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
         3257*CHe[1, 1] - 2965*CHl1[1, 1] - 3113*CHl3[1, 1] - 
         148*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
         2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 
         1950*CHu[1, 1] - 1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*
        (330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 1176*CHe[1, 1] - 
         1134*CHl1[1, 1] - 769*CHl3[1, 1] + 365*CHl3[2, 2] - 330*CHq1[1, 1] - 
         330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 954*CHq3[2, 2] + 
         312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
       256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
         121*CHe[1, 1] - 121*CHl1[1, 1] - 24*CHl3[1, 1] + 97*CHl3[2, 2] - 
         33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 99*CHq3[1, 1] + 
         99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
       5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
         49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
         15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
       512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
         11*CHl1[1, 1] + 4*CHl3[1, 1] + 15*CHl3[2, 2] - 3*CHq1[1, 1] - 
         3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
         3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
         2292*CHe[1, 1] + 1391*CHl1[1, 1] + 1391*CHl3[1, 1] + 
         780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
         450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
         1560*CHu[2, 2])) + 
     MW2*(3*MT2^7*(-2048*MW2^9*MZ2*(1248*CHd[1, 1] + 1248*CHd[2, 2] + 
           1248*CHd[3, 3] - 3936*CHe[1, 1] - 3232*CHl1[1, 1] - 
           4305*CHl3[1, 1] - 1073*CHl3[2, 2] - 1248*CHq1[1, 1] - 
           1248*CHq1[2, 2] + 672*CHq1[3, 3] + 2592*CHq3[1, 1] + 
           2592*CHq3[2, 2] + 834*CHq3[3, 3] - 2496*CHu[1, 1] - 
           2496*CHu[2, 2]) + 131072*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 
           3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 16*CHl3[1, 1] - 
           5*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
           9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
           6*CHu[2, 2]) + 8*MW2^3*MZ2^7*(26004*CHd[1, 1] + 26004*CHd[2, 2] + 
           26004*CHd[3, 3] + 10088*CHe[1, 1] - 161490*CHl1[1, 1] - 
           335081*CHl3[1, 1] - 173591*CHl3[2, 2] - 26004*CHq1[1, 1] - 
           26004*CHq1[2, 2] + 431622*CHq1[3, 3] + 359856*CHq3[1, 1] + 
           359856*CHq3[2, 2] + 489858*CHq3[3, 3] - 52008*CHu[1, 1] - 
           52008*CHu[2, 2] - 47388*CHu[3, 3]) - 4*MW2^2*MZ2^8*
          (69531*CHd[1, 1] + 69531*CHd[2, 2] + 69531*CHd[3, 3] - 
           142467*CHe[1, 1] - 148703*CHl1[1, 1] - 206007*CHl3[1, 1] - 
           57304*CHl3[2, 2] - 69531*CHq1[1, 1] - 69531*CHq1[2, 2] + 
           233955*CHq1[3, 3] + 159345*CHq3[1, 1] + 159345*CHq3[2, 2] + 
           305679*CHq3[3, 3] - 139062*CHu[1, 1] - 139062*CHu[2, 2] - 
           41568*CHu[3, 3]) + 64*MW2^6*MZ2^4*(163764*CHd[1, 1] + 
           163764*CHd[2, 2] + 163764*CHd[3, 3] - 409570*CHe[1, 1] - 
           160382*CHl1[1, 1] + 3577*CHl3[1, 1] + 163959*CHl3[2, 2] - 
           163764*CHq1[1, 1] - 163764*CHq1[2, 2] - 135024*CHq1[3, 3] - 
           57132*CHq3[1, 1] - 57132*CHq3[2, 2] - 75072*CHq3[3, 3] - 
           327528*CHu[1, 1] - 327528*CHu[2, 2] - 36816*CHu[3, 3]) - 
         64*MW2^5*MZ2^5*(91095*CHd[1, 1] + 91095*CHd[2, 2] + 
           91095*CHd[3, 3] - 238678*CHe[1, 1] - 51161*CHl1[1, 1] + 
           98014*CHl3[1, 1] + 149175*CHl3[2, 2] - 91095*CHq1[1, 1] - 
           91095*CHq1[2, 2] - 164445*CHq1[3, 3] - 138051*CHq3[1, 1] - 
           138051*CHq3[2, 2] - 131472*CHq3[3, 3] - 182190*CHu[1, 1] - 
           182190*CHu[2, 2] - 21972*CHu[3, 3]) - 512*MW2^7*MZ2^3*
          (21729*CHd[1, 1] + 21729*CHd[2, 2] + 21729*CHd[3, 3] - 
           55787*CHe[1, 1] - 29620*CHl1[1, 1] - 19906*CHl3[1, 1] + 
           9714*CHl3[2, 2] - 21729*CHq1[1, 1] - 21729*CHq1[2, 2] - 
           6111*CHq1[3, 3] + 10611*CHq3[1, 1] + 10611*CHq3[2, 2] + 
           717*CHq3[3, 3] - 43458*CHu[1, 1] - 43458*CHu[2, 2] - 
           3216*CHu[3, 3]) + 6*MW2*MZ2^9*(13200*CHd[1, 1] + 13200*CHd[2, 2] + 
           13200*CHd[3, 3] - 33618*CHe[1, 1] - 21974*CHl1[1, 1] - 
           26519*CHl3[1, 1] - 4545*CHl3[2, 2] - 13200*CHq1[1, 1] - 
           13200*CHq1[2, 2] + 22150*CHq1[3, 3] + 9900*CHq3[1, 1] + 
           9900*CHq3[2, 2] + 34040*CHq3[3, 3] - 26400*CHu[1, 1] - 
           26400*CHu[2, 2] - 3140*CHu[3, 3]) + 16*MW2^4*MZ2^6*
          (94125*CHd[1, 1] + 94125*CHd[2, 2] + 94125*CHd[3, 3] - 
           303123*CHe[1, 1] + 46769*CHl1[1, 1] + 347457*CHl3[1, 1] + 
           300688*CHl3[2, 2] - 94125*CHq1[1, 1] - 94125*CHq1[2, 2] - 
           477129*CHq1[3, 3] - 432693*CHq3[1, 1] - 432693*CHq3[2, 2] - 
           465111*CHq3[3, 3] - 188250*CHu[1, 1] - 188250*CHu[2, 2] - 
           1698*CHu[3, 3]) + 512*MW2^8*MZ2^2*(13926*CHd[1, 1] + 
           13926*CHd[2, 2] + 13926*CHd[3, 3] - 38804*CHe[1, 1] - 
           25940*CHl1[1, 1] - 28171*CHl3[1, 1] - 2231*CHl3[2, 2] - 
           13926*CHq1[1, 1] - 13926*CHq1[2, 2] + 1878*CHq1[3, 3] + 
           17586*CHq3[1, 1] + 17586*CHq3[2, 2] + 5130*CHq3[3, 3] - 
           27852*CHu[1, 1] - 27852*CHu[2, 2] - 852*CHu[3, 3]) - 
         135*MZ2^10*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 
           176*CHe[1, 1] - 88*CHl1[1, 1] - 113*CHl3[1, 1] - 25*CHl3[2, 2] - 
           60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 100*CHq3[3, 3] - 
           120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3])) - 
       MW2^5*(MW2 + MZ2)*(221184*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 
           6*CHd[3, 3] - 22*CHe[1, 1] - 22*CHl1[1, 1] - 9*CHl3[1, 1] + 
           13*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 
           34*CHq3[1, 1] + 34*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
           12*CHu[2, 2]) + MZ2^11*(-30*(-7383 + 904*Pi^2)*CHd[1, 1] - 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] + 221490*CHd[3, 3] - 
           27120*Pi^2*CHd[3, 3] + 729522*CHe[1, 1] - 87536*Pi^2*CHe[1, 1] - 
           508419*CHl1[1, 1] + 62072*Pi^2*CHl1[1, 1] + 256581*CHl3[1, 1] - 
           31368*Pi^2*CHl3[1, 1] + 770880*CHl3[2, 2] - 
           93440*Pi^2*CHl3[2, 2] - 280890*CHq1[1, 1] + 
           34320*Pi^2*CHq1[1, 1] - 280890*CHq1[2, 2] + 
           34320*Pi^2*CHq1[2, 2] - 140445*CHq1[3, 3] + 
           17160*Pi^2*CHq1[3, 3] - 142245*CHq3[3, 3] + 
           17160*Pi^2*CHq3[3, 3] + 32220*CHu[1, 1] - 3360*Pi^2*CHu[1, 1] + 
           32220*CHu[2, 2] - 3360*Pi^2*CHu[2, 2]) + 1024*MW2^9*MZ2^2*
          ((-34557 + 4608*Pi^2)*CHd[1, 1] + (-34557 + 4608*Pi^2)*CHd[2, 2] - 
           34557*CHd[3, 3] + 4608*Pi^2*CHd[3, 3] - 92883*CHe[1, 1] + 
           10304*Pi^2*CHe[1, 1] - 32387*CHl1[1, 1] + 3408*Pi^2*CHl1[1, 1] + 
           86898*CHl3[1, 1] + 7184*Pi^2*CHl3[1, 1] + 47369*CHl3[2, 2] + 
           3776*Pi^2*CHl3[2, 2] - 27651*CHq1[1, 1] + 1440*Pi^2*CHq1[1, 1] - 
           27651*CHq1[2, 2] + 1440*Pi^2*CHq1[2, 2] - 42837*CHq1[3, 3] + 
           4176*Pi^2*CHq1[3, 3] - 110403*CHq3[1, 1] + 6912*Pi^2*CHq3[1, 1] - 
           110403*CHq3[2, 2] + 6912*Pi^2*CHq3[2, 2] - 55185*CHq3[3, 3] + 
           4176*Pi^2*CHq3[3, 3] - 10590*CHu[1, 1] - 576*Pi^2*CHu[1, 1] - 
           10590*CHu[2, 2] - 576*Pi^2*CHu[2, 2]) - 4096*MW2^10*MZ2*
          (21*(-1 + 8*Pi^2)*CHd[1, 1] + 21*(-1 + 8*Pi^2)*CHd[2, 2] - 
           21*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 6235*CHe[1, 1] + 
           280*Pi^2*CHe[1, 1] - 5641*CHl1[1, 1] + 280*Pi^2*CHl1[1, 1] + 
           5692*CHl3[1, 1] + 352*Pi^2*CHl3[1, 1] + 6383*CHl3[2, 2] + 
           72*Pi^2*CHl3[2, 2] - 3003*CHq1[1, 1] + 120*Pi^2*CHq1[1, 1] - 
           3003*CHq1[2, 2] + 120*Pi^2*CHq1[2, 2] - 993*CHq1[3, 3] + 
           168*Pi^2*CHq1[3, 3] - 225*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] - 
           225*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] - 1803*CHq3[3, 3] + 
           168*Pi^2*CHq3[3, 3] - 2658*CHu[1, 1] - 48*Pi^2*CHu[1, 1] - 
           2658*CHu[2, 2] - 48*Pi^2*CHu[2, 2]) + 4*MW2^3*MZ2^8*
          (9*(-2037471 + 223984*Pi^2)*CHd[1, 1] + 9*(-2037471 + 223984*Pi^2)*
            CHd[2, 2] - 18337239*CHd[3, 3] + 2015856*Pi^2*CHd[3, 3] - 
           51639607*CHe[1, 1] + 6706864*Pi^2*CHe[1, 1] - 52032*CHe[2, 2] - 
           52032*CHe[3, 3] + 33450723*CHl1[1, 1] - 3621120*Pi^2*CHl1[1, 1] - 
           52032*CHl1[2, 2] - 52032*CHl1[3, 3] - 21305687*CHl3[1, 1] + 
           2373248*Pi^2*CHl3[1, 1] - 49805474*CHl3[2, 2] + 
           5994368*Pi^2*CHl3[2, 2] + 52032*CHl3[3, 3] + 22448799*CHq1[1, 1] - 
           2382192*Pi^2*CHq1[1, 1] + 22448799*CHq1[2, 2] - 
           2382192*Pi^2*CHq1[2, 2] + 4981911*CHq1[3, 3] - 
           421920*Pi^2*CHq1[3, 3] - 9936261*CHq3[1, 1] + 
           1538352*Pi^2*CHq3[1, 1] - 9936261*CHq3[2, 2] + 
           1538352*Pi^2*CHq3[2, 2] + 5012751*CHq3[3, 3] - 
           421920*Pi^2*CHq3[3, 3] - 1292490*CHu[1, 1] + 
           428256*Pi^2*CHu[1, 1] - 1292490*CHu[2, 2] + 428256*Pi^2*
            CHu[2, 2] - 52032*CHu[3, 3]) - 2*MW2^2*MZ2^9*
          (15*(-649767 + 74672*Pi^2)*CHd[1, 1] + 15*(-649767 + 74672*Pi^2)*
            CHd[2, 2] - 9746505*CHd[3, 3] + 1120080*Pi^2*CHd[3, 3] - 
           29703057*CHe[1, 1] + 3709904*Pi^2*CHe[1, 1] - 51072*CHe[2, 2] - 
           51072*CHe[3, 3] + 19639741*CHl1[1, 1] - 2230848*Pi^2*CHl1[1, 1] - 
           51072*CHl1[2, 2] - 51072*CHl1[3, 3] - 11766693*CHl3[1, 1] + 
           1346624*Pi^2*CHl3[1, 1] - 29399830*CHl3[2, 2] + 
           3577472*Pi^2*CHl3[2, 2] + 51072*CHl3[3, 3] + 12517137*CHq1[1, 1] - 
           1394256*Pi^2*CHq1[1, 1] + 12517137*CHq1[2, 2] - 
           1394256*Pi^2*CHq1[2, 2] + 3998613*CHq1[3, 3] - 
           418272*Pi^2*CHq1[3, 3] - 3657303*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 3657303*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 3946065*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] - 1155726*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] - 1155726*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] - 51072*CHu[3, 3]) + 4*MW2*MZ2^10*
          (12*(-64367 + 7671*Pi^2)*CHd[1, 1] + 12*(-64367 + 7671*Pi^2)*
            CHd[2, 2] - 772404*CHd[3, 3] + 92052*Pi^2*CHd[3, 3] - 
           2488464*CHe[1, 1] + 301588*Pi^2*CHe[1, 1] - 3840*CHe[2, 2] - 
           3840*CHe[3, 3] + 1678497*CHl1[1, 1] - 198408*Pi^2*CHl1[1, 1] - 
           3840*CHl1[2, 2] - 3840*CHl1[3, 3] - 951444*CHl3[1, 1] + 
           109944*Pi^2*CHl3[1, 1] - 2551134*CHl3[2, 2] + 
           308352*Pi^2*CHl3[2, 2] + 3840*CHl3[3, 3] + 1001634*CHq1[1, 1] - 
           116892*Pi^2*CHq1[1, 1] + 1001634*CHq1[2, 2] - 
           116892*Pi^2*CHq1[2, 2] + 409407*CHq1[3, 3] - 
           47376*Pi^2*CHq1[3, 3] - 155610*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 155610*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 405702*CHq3[3, 3] - 
           47376*Pi^2*CHq3[3, 3] - 110832*CHu[1, 1] + 14616*Pi^2*CHu[1, 1] - 
           110832*CHu[2, 2] + 14616*Pi^2*CHu[2, 2] - 3840*CHu[3, 3]) - 
         1024*MW2^8*MZ2^3*(12*(-11684 + 1207*Pi^2)*CHd[1, 1] + 
           12*(-11684 + 1207*Pi^2)*CHd[2, 2] - 140208*CHd[3, 3] + 
           14484*Pi^2*CHd[3, 3] - 275743*CHe[1, 1] + 38444*Pi^2*CHe[1, 1] + 
           240*CHe[2, 2] + 240*CHe[3, 3] + 32225*CHl1[1, 1] + 
           300*Pi^2*CHl1[1, 1] + 240*CHl1[2, 2] + 240*CHl1[3, 3] + 
           72439*CHl3[1, 1] + 17880*Pi^2*CHl3[1, 1] - 62560*CHl3[2, 2] + 
           17580*Pi^2*CHl3[2, 2] - 240*CHl3[3, 3] + 4884*CHq1[1, 1] - 
           948*Pi^2*CHq1[1, 1] + 4884*CHq1[2, 2] - 948*Pi^2*CHq1[2, 2] - 
           112698*CHq1[3, 3] + 11028*Pi^2*CHq1[3, 3] - 330534*CHq3[1, 1] + 
           23004*Pi^2*CHq3[1, 1] - 330534*CHq3[2, 2] + 
           23004*Pi^2*CHq3[2, 2] - 131142*CHq3[3, 3] + 
           11028*Pi^2*CHq3[3, 3] + 16140*CHu[1, 1] + 120*Pi^2*CHu[1, 1] + 
           16140*CHu[2, 2] + 120*Pi^2*CHu[2, 2] + 240*CHu[3, 3]) + 
         256*MW2^7*MZ2^4*(9*(-126197 + 12200*Pi^2)*CHd[1, 1] + 
           9*(-126197 + 12200*Pi^2)*CHd[2, 2] - 1135773*CHd[3, 3] + 
           109800*Pi^2*CHd[3, 3] - 2243872*CHe[1, 1] + 323384*Pi^2*
            CHe[1, 1] + 3648*CHe[2, 2] + 3648*CHe[3, 3] + 815629*CHl1[1, 1] - 
           58272*Pi^2*CHl1[1, 1] + 3648*CHl1[2, 2] + 3648*CHl1[3, 3] - 
           419177*CHl3[1, 1] + 118216*Pi^2*CHl3[1, 1] - 1455774*CHl3[2, 2] + 
           176488*Pi^2*CHl3[2, 2] - 3648*CHl3[3, 3] + 507861*CHq1[1, 1] - 
           44136*Pi^2*CHq1[1, 1] + 507861*CHq1[2, 2] - 
           44136*Pi^2*CHq1[2, 2] - 584682*CHq1[3, 3] + 
           63792*Pi^2*CHq1[3, 3] - 1982673*CHq3[1, 1] + 
           171720*Pi^2*CHq3[1, 1] - 1982673*CHq3[2, 2] + 
           171720*Pi^2*CHq3[2, 2] - 632694*CHq3[3, 3] + 
           63792*Pi^2*CHq3[3, 3] + 197946*CHu[1, 1] + 11952*Pi^2*CHu[1, 1] + 
           197946*CHu[2, 2] + 11952*Pi^2*CHu[2, 2] + 3648*CHu[3, 3]) - 
         8*MW2^4*MZ2^7*(3*(-7590077 + 794768*Pi^2)*CHd[1, 1] + 
           3*(-7590077 + 794768*Pi^2)*CHd[2, 2] - 22770231*CHd[3, 3] + 
           2384304*Pi^2*CHd[3, 3] - 58489947*CHe[1, 1] + 
           7894384*Pi^2*CHe[1, 1] + 6720*CHe[2, 2] + 6720*CHe[3, 3] + 
           36486613*CHl1[1, 1] - 3733328*Pi^2*CHl1[1, 1] + 6720*CHl1[2, 2] + 
           6720*CHl1[3, 3] - 25288857*CHl3[1, 1] + 2685360*Pi^2*CHl3[1, 1] - 
           55379734*CHl3[2, 2] + 6418688*Pi^2*CHl3[2, 2] - 6720*CHl3[3, 3] + 
           25353375*CHq1[1, 1] - 2555952*Pi^2*CHq1[1, 1] + 
           25353375*CHq1[2, 2] - 2555952*Pi^2*CHq1[2, 2] + 
           2555361*CHq1[3, 3] - 59088*Pi^2*CHq1[3, 3] - 16604217*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 16604217*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] + 2781177*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 86298*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           86298*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 6720*CHu[3, 3]) - 
         128*MW2^6*MZ2^5*(6*(-477383 + 46208*Pi^2)*CHd[1, 1] + 
           6*(-477383 + 46208*Pi^2)*CHd[2, 2] - 2864298*CHd[3, 3] + 
           277248*Pi^2*CHd[3, 3] - 6099521*CHe[1, 1] + 869600*Pi^2*
            CHe[1, 1] + 10608*CHe[2, 2] + 10608*CHe[3, 3] + 
           3040799*CHl1[1, 1] - 264968*Pi^2*CHl1[1, 1] + 10608*CHl1[2, 2] + 
           10608*CHl1[3, 3] - 2324527*CHl3[1, 1] + 287696*Pi^2*CHl3[1, 1] - 
           5130291*CHl3[2, 2] + 552664*Pi^2*CHl3[2, 2] - 10608*CHl3[3, 3] + 
           2101386*CHq1[1, 1] - 189840*Pi^2*CHq1[1, 1] + 2101386*CHq1[2, 2] - 
           189840*Pi^2*CHq1[2, 2] - 792321*CHq1[3, 3] + 
           105528*Pi^2*CHq1[3, 3] - 3713949*CHq3[1, 1] + 
           400896*Pi^2*CHq3[1, 1] - 3713949*CHq3[2, 2] + 
           400896*Pi^2*CHq3[2, 2] - 798030*CHq3[3, 3] + 
           105528*Pi^2*CHq3[3, 3] + 400038*CHu[1, 1] + 48720*Pi^2*CHu[1, 1] + 
           400038*CHu[2, 2] + 48720*Pi^2*CHu[2, 2] + 10608*CHu[3, 3]) + 
         16*MW2^5*MZ2^6*(3*(-6477287 + 647712*Pi^2)*CHd[1, 1] + 
           3*(-6477287 + 647712*Pi^2)*CHd[2, 2] - 19431861*CHd[3, 3] + 
           1943136*Pi^2*CHd[3, 3] - 45360721*CHe[1, 1] + 
           6319584*Pi^2*CHe[1, 1] + 52800*CHe[2, 2] + 52800*CHe[3, 3] + 
           26226133*CHl1[1, 1] - 2509344*Pi^2*CHl1[1, 1] + 52800*CHl1[2, 2] + 
           52800*CHl1[3, 3] - 19802801*CHl3[1, 1] + 2076736*Pi^2*CHl3[1, 1] - 
           41654634*CHl3[2, 2] + 4586080*Pi^2*CHl3[2, 2] - 52800*CHl3[3, 3] + 
           18478005*CHq1[1, 1] - 1764288*Pi^2*CHq1[1, 1] + 
           18478005*CHq1[2, 2] - 1764288*Pi^2*CHq1[2, 2] - 
           1354707*CHq1[3, 3] + 339552*Pi^2*CHq1[3, 3] - 
           18839727*CHq3[1, 1] + 2443392*Pi^2*CHq3[1, 1] - 
           18839727*CHq3[2, 2] + 2443392*Pi^2*CHq3[2, 2] - 
           1129287*CHq3[3, 3] + 339552*Pi^2*CHq3[3, 3] + 1390530*CHu[1, 1] + 
           411264*Pi^2*CHu[1, 1] + 1390530*CHu[2, 2] + 411264*Pi^2*
            CHu[2, 2] + 52800*CHu[3, 3])) + MT2*MW2^3*
        (49152*MW2^13*(186*CHd[1, 1] + 186*CHd[2, 2] + 186*CHd[3, 3] - 
           682*CHe[1, 1] - 682*CHl1[1, 1] - 371*CHl3[1, 1] + 311*CHl3[2, 2] - 
           186*CHq1[1, 1] - 186*CHq1[2, 2] + 186*CHq1[3, 3] + 
           990*CHq3[1, 1] + 990*CHq3[2, 2] + 186*CHq3[3, 3] - 372*CHu[1, 1] - 
           372*CHu[2, 2]) - 12288*MW2^12*MZ2*(6*(27 + 56*Pi^2)*CHd[1, 1] + 
           6*(27 + 56*Pi^2)*CHd[2, 2] + 162*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           12898*CHe[1, 1] + 560*Pi^2*CHe[1, 1] - 11358*CHl1[1, 1] + 
           560*Pi^2*CHl1[1, 1] + 10261*CHl3[1, 1] + 704*Pi^2*CHl3[1, 1] + 
           11719*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 6210*CHq1[1, 1] + 
           240*Pi^2*CHq1[1, 1] - 6210*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] - 
           2070*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] - 1278*CHq3[1, 1] + 
           432*Pi^2*CHq3[1, 1] - 1278*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 
           3555*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 5724*CHu[1, 1] - 
           96*Pi^2*CHu[1, 1] - 5724*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 
         MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 508419*CHl1[1, 1] - 
           62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) + MW2^2*MZ2^11*
          (6*(-4576203 + 530344*Pi^2)*CHd[1, 1] + 6*(-4576203 + 530344*Pi^2)*
            CHd[2, 2] - 27457218*CHd[3, 3] + 3182064*Pi^2*CHd[3, 3] - 
           84816030*CHe[1, 1] + 10513648*Pi^2*CHe[1, 1] - 148224*CHe[2, 2] - 
           148224*CHe[3, 3] + 56408192*CHl1[1, 1] - 6470160*Pi^2*CHl1[1, 1] - 
           148224*CHl1[2, 2] - 148224*CHl1[3, 3] - 33377343*CHl3[1, 1] + 
           3824368*Pi^2*CHl3[1, 1] - 84791363*CHl3[2, 2] + 
           10294528*Pi^2*CHl3[2, 2] + 148224*CHl3[3, 3] + 
           35392842*CHq1[1, 1] - 3985296*Pi^2*CHq1[1, 1] + 
           35392842*CHq1[2, 2] - 3985296*Pi^2*CHq1[2, 2] + 
           12071490*CHq1[3, 3] - 1302096*Pi^2*CHq1[3, 3] - 
           9181926*CHq3[1, 1] + 1381104*Pi^2*CHq3[1, 1] - 
           9181926*CHq3[2, 2] + 1381104*Pi^2*CHq3[2, 2] + 
           11898984*CHq3[3, 3] - 1302096*Pi^2*CHq3[3, 3] - 
           3399516*CHu[1, 1] + 580128*Pi^2*CHu[1, 1] - 3399516*CHu[2, 2] + 
           580128*Pi^2*CHu[2, 2] - 152274*CHu[3, 3]) - 512*MW2^10*MZ2^3*
          (3*(-483859 + 48272*Pi^2)*CHd[1, 1] + 3*(-483859 + 48272*Pi^2)*
            CHd[2, 2] - 1451577*CHd[3, 3] + 144816*Pi^2*CHd[3, 3] - 
           2752039*CHe[1, 1] + 397264*Pi^2*CHe[1, 1] + 2880*CHe[2, 2] + 
           2880*CHe[3, 3] + 615596*CHl1[1, 1] - 19088*Pi^2*CHl1[1, 1] + 
           2880*CHl1[2, 2] + 2880*CHl1[3, 3] + 331945*CHl3[1, 1] + 
           168640*Pi^2*CHl3[1, 1] - 1045843*CHl3[2, 2] + 
           187728*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] + 225129*CHq1[1, 1] - 
           20976*Pi^2*CHq1[1, 1] + 225129*CHq1[2, 2] - 
           20976*Pi^2*CHq1[2, 2] - 1117209*CHq1[3, 3] + 
           105936*Pi^2*CHq1[3, 3] - 3323115*CHq3[1, 1] + 
           232848*Pi^2*CHq3[1, 1] - 3323115*CHq3[2, 2] + 
           232848*Pi^2*CHq3[2, 2] - 1245945*CHq3[3, 3] + 
           105936*Pi^2*CHq3[3, 3] + 231666*CHu[1, 1] + 5280*Pi^2*CHu[1, 1] + 
           231666*CHu[2, 2] + 5280*Pi^2*CHu[2, 2] - 4212*CHu[3, 3]) + 
         1536*MW2^11*MZ2^2*(6*(-21665 + 2848*Pi^2)*CHd[1, 1] + 
           6*(-21665 + 2848*Pi^2)*CHd[2, 2] - 129990*CHd[3, 3] + 
           17088*Pi^2*CHd[3, 3] - 341436*CHe[1, 1] + 38976*Pi^2*CHe[1, 1] - 
           94156*CHl1[1, 1] + 11392*Pi^2*CHl1[1, 1] + 293715*CHl3[1, 1] + 
           25920*Pi^2*CHl3[1, 1] + 139807*CHl3[2, 2] + 
           14528*Pi^2*CHl3[2, 2] - 94650*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 
           94650*CHq1[2, 2] + 4800*Pi^2*CHq1[2, 2] - 165726*CHq1[3, 3] + 
           15360*Pi^2*CHq1[3, 3] - 437490*CHq3[1, 1] + 
           25920*Pi^2*CHq3[1, 1] - 437490*CHq3[2, 2] + 
           25920*Pi^2*CHq3[2, 2] - 204954*CHq3[3, 3] + 
           15360*Pi^2*CHq3[3, 3] - 37236*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 
           37236*CHu[2, 2] - 1920*Pi^2*CHu[2, 2] - 852*CHu[3, 3]) + 
         MW2*MZ2^12*(-42*(-89383 + 10704*Pi^2)*CHd[1, 1] - 
           42*(-89383 + 10704*Pi^2)*CHd[2, 2] + 3754086*CHd[3, 3] - 
           449568*Pi^2*CHd[3, 3] + 12142422*CHe[1, 1] - 1468960*Pi^2*
            CHe[1, 1] + 15360*CHe[2, 2] + 15360*CHe[3, 3] - 
           8239245*CHl1[1, 1] + 979848*Pi^2*CHl1[1, 1] + 15360*CHl1[2, 2] + 
           15360*CHl1[3, 3] + 4575519*CHl3[1, 1] - 533880*Pi^2*CHl3[1, 1] + 
           12517176*CHl3[2, 2] - 1513728*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           4849206*CHq1[1, 1] + 570528*Pi^2*CHq1[1, 1] - 4849206*CHq1[2, 2] + 
           570528*Pi^2*CHq1[2, 2] - 2058963*CHq1[3, 3] + 
           240984*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2049543*CHq3[3, 3] + 
           240984*Pi^2*CHq3[3, 3] + 539988*CHu[1, 1] - 68544*Pi^2*CHu[1, 1] + 
           539988*CHu[2, 2] - 68544*Pi^2*CHu[2, 2] + 15360*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(60*(-333431 + 31104*Pi^2)*CHd[1, 1] + 
           60*(-333431 + 31104*Pi^2)*CHd[2, 2] - 20005860*CHd[3, 3] + 
           1866240*Pi^2*CHd[3, 3] - 39021282*CHe[1, 1] + 
           5751040*Pi^2*CHe[1, 1] + 76032*CHe[2, 2] + 76032*CHe[3, 3] + 
           18774602*CHl1[1, 1] - 1467456*Pi^2*CHl1[1, 1] + 76032*CHl1[2, 2] + 
           76032*CHl1[3, 3] - 14470155*CHl3[1, 1] + 1864000*Pi^2*CHl3[1, 1] - 
           32464181*CHl3[2, 2] + 3331456*Pi^2*CHl3[2, 2] - 76032*CHl3[3, 3] + 
           12426852*CHq1[1, 1] - 1036800*Pi^2*CHq1[1, 1] + 
           12426852*CHq1[2, 2] - 1036800*Pi^2*CHq1[2, 2] - 
           8234760*CHq1[3, 3] + 934848*Pi^2*CHq1[3, 3] - 
           30378132*CHq3[1, 1] + 2906496*Pi^2*CHq3[1, 1] - 
           30378132*CHq3[2, 2] + 2906496*Pi^2*CHq3[2, 2] - 
           8315400*CHq3[3, 3] + 934848*Pi^2*CHq3[3, 3] + 4205832*CHu[1, 1] + 
           290304*Pi^2*CHu[1, 1] + 4205832*CHu[2, 2] + 290304*Pi^2*
            CHu[2, 2] + 42768*CHu[3, 3]) + 4*MW2^4*MZ2^9*
          ((-71461857 + 7455936*Pi^2)*CHd[1, 1] + (-71461857 + 7455936*Pi^2)*
            CHd[2, 2] - 71461857*CHd[3, 3] + 7455936*Pi^2*CHd[3, 3] - 
           182515530*CHe[1, 1] + 24779648*Pi^2*CHe[1, 1] + 10560*CHe[2, 2] + 
           10560*CHe[3, 3] + 114753722*CHl1[1, 1] - 11637472*Pi^2*
            CHl1[1, 1] + 10560*CHl1[2, 2] + 10560*CHl1[3, 3] - 
           78869931*CHl3[1, 1] + 8450592*Pi^2*CHl3[1, 1] - 
           171999185*CHl3[2, 2] + 20088064*Pi^2*CHl3[2, 2] - 
           10560*CHl3[3, 3] + 80650929*CHq1[1, 1] - 8075712*Pi^2*CHq1[1, 1] + 
           80650929*CHq1[2, 2] - 8075712*Pi^2*CHq1[2, 2] + 
           7576038*CHq1[3, 3] - 129120*Pi^2*CHq1[3, 3] - 
           52478793*CHq3[1, 1] + 7817472*Pi^2*CHq3[1, 1] - 
           52478793*CHq3[2, 2] + 7817472*Pi^2*CHq3[2, 2] + 
           8123781*CHq3[3, 3] - 129120*Pi^2*CHq3[3, 3] - 284502*CHu[1, 1] + 
           1705152*Pi^2*CHu[1, 1] - 284502*CHu[2, 2] + 1705152*Pi^2*
            CHu[2, 2] + 121134*CHu[3, 3]) - 32*MW2^8*MZ2^5*
          (6*(-6238993 + 592544*Pi^2)*CHd[1, 1] + 6*(-6238993 + 592544*Pi^2)*
            CHd[2, 2] - 37433958*CHd[3, 3] + 3555264*Pi^2*CHd[3, 3] - 
           82700380*CHe[1, 1] + 11878976*Pi^2*CHe[1, 1] + 159360*CHe[2, 2] + 
           159360*CHe[3, 3] + 53017190*CHl1[1, 1] - 4970304*Pi^2*CHl1[1, 1] + 
           159360*CHl1[2, 2] + 159360*CHl1[3, 3] - 47700119*CHl3[1, 1] + 
           3495360*Pi^2*CHl3[1, 1] - 86484469*CHl3[2, 2] + 
           8465664*Pi^2*CHl3[2, 2] - 159360*CHl3[3, 3] + 
           38524326*CHq1[1, 1] - 3466560*Pi^2*CHq1[1, 1] + 
           38524326*CHq1[2, 2] - 3466560*Pi^2*CHq1[2, 2] - 
           1510758*CHq1[3, 3] + 648768*Pi^2*CHq1[3, 3] - 
           31459050*CHq3[1, 1] + 4764096*Pi^2*CHq3[1, 1] - 
           31459050*CHq3[2, 2] + 4764096*Pi^2*CHq3[2, 2] - 
           129036*CHq3[3, 3] + 648768*Pi^2*CHq3[3, 3] + 5205756*CHu[1, 1] + 
           878592*Pi^2*CHu[1, 1] + 5205756*CHu[2, 2] + 878592*Pi^2*
            CHu[2, 2] + 248424*CHu[3, 3]) + 16*MW2^7*MZ2^6*
          (9*(-3387379 + 360896*Pi^2)*CHd[1, 1] + 9*(-3387379 + 360896*Pi^2)*
            CHd[2, 2] - 30486411*CHd[3, 3] + 3248064*Pi^2*CHd[3, 3] - 
           87934655*CHe[1, 1] + 11872960*Pi^2*CHe[1, 1] + 3840*CHe[2, 2] + 
           3840*CHe[3, 3] + 72074345*CHl1[1, 1] - 7764480*Pi^2*CHl1[1, 1] + 
           3840*CHl1[2, 2] + 3840*CHl1[3, 3] - 56830207*CHl3[1, 1] + 
           3664256*Pi^2*CHl3[1, 1] - 104764104*CHl3[2, 2] + 
           11428736*Pi^2*CHl3[2, 2] - 3840*CHl3[3, 3] + 53119755*CHq1[1, 1] - 
           5323392*Pi^2*CHq1[1, 1] + 53119755*CHq1[2, 2] - 
           5323392*Pi^2*CHq1[2, 2] + 21012747*CHq1[3, 3] - 
           1516032*Pi^2*CHq1[3, 3] + 8177715*CHq3[1, 1] + 
           2291328*Pi^2*CHq3[1, 1] + 8177715*CHq3[2, 2] + 
           2291328*Pi^2*CHq3[2, 2] + 22898865*CHq3[3, 3] - 
           1516032*Pi^2*CHq3[3, 3] - 2803338*CHu[1, 1] + 
           1107072*Pi^2*CHu[1, 1] - 2803338*CHu[2, 2] + 1107072*Pi^2*
            CHu[2, 2] + 262410*CHu[3, 3]) + 8*MW2^6*MZ2^7*
          (6*(-4192631 + 298160*Pi^2)*CHd[1, 1] + 6*(-4192631 + 298160*Pi^2)*
            CHd[2, 2] - 25155786*CHd[3, 3] + 1788960*Pi^2*CHd[3, 3] - 
           20619062*CHe[1, 1] + 4464800*Pi^2*CHe[1, 1] + 446208*CHe[2, 2] + 
           446208*CHe[3, 3] - 13126912*CHl1[1, 1] + 3104416*Pi^2*CHl1[1, 1] + 
           446208*CHl1[2, 2] + 446208*CHl1[3, 3] - 3025309*CHl3[1, 1] + 
           951392*Pi^2*CHl3[1, 1] + 1733547*CHl3[2, 2] - 
           2153024*Pi^2*CHl3[2, 2] - 446208*CHl3[3, 3] - 8272806*CHq1[1, 1] + 
           1712544*Pi^2*CHq1[1, 1] - 8272806*CHq1[2, 2] + 
           1712544*Pi^2*CHq1[2, 2] - 37969836*CHq1[3, 3] + 
           4080288*Pi^2*CHq1[3, 3] - 74352834*CHq3[1, 1] + 
           6448032*Pi^2*CHq3[1, 1] - 74352834*CHq3[2, 2] + 
           6448032*Pi^2*CHq3[2, 2] - 37903572*CHq3[3, 3] + 
           4080288*Pi^2*CHq3[3, 3] + 13976052*CHu[1, 1] + 
           73920*Pi^2*CHu[1, 1] + 13976052*CHu[2, 2] + 73920*Pi^2*CHu[2, 2] + 
           293856*CHu[3, 3]) + MW2^3*MZ2^10*(-18*(-6305755 + 698592*Pi^2)*
            CHd[1, 1] - 18*(-6305755 + 698592*Pi^2)*CHd[2, 2] + 
           113503590*CHd[3, 3] - 12574656*Pi^2*CHd[3, 3] + 
           324505534*CHe[1, 1] - 41848768*Pi^2*CHe[1, 1] + 422400*CHe[2, 2] + 
           422400*CHe[3, 3] - 211726050*CHl1[1, 1] + 23107776*Pi^2*
            CHl1[1, 1] + 422400*CHl1[2, 2] + 422400*CHl1[3, 3] + 
           132718295*CHl3[1, 1] - 14934080*Pi^2*CHl3[1, 1] + 
           314492345*CHl3[2, 2] - 38041856*Pi^2*CHl3[2, 2] - 
           422400*CHl3[3, 3] - 141072102*CHq1[1, 1] + 15088896*Pi^2*
            CHq1[1, 1] - 141072102*CHq1[2, 2] + 15088896*Pi^2*CHq1[2, 2] - 
           33904644*CHq1[3, 3] + 3060288*Pi^2*CHq1[3, 3] + 
           58132422*CHq3[1, 1] - 8968320*Pi^2*CHq3[1, 1] + 
           58132422*CHq3[2, 2] - 8968320*Pi^2*CHq3[2, 2] - 
           33654846*CHq3[3, 3] + 3060288*Pi^2*CHq3[3, 3] + 
           9017748*CHu[1, 1] - 2636928*Pi^2*CHu[1, 1] + 9017748*CHu[2, 2] - 
           2636928*Pi^2*CHu[2, 2] + 361830*CHu[3, 3]) - 
         4*MW2^5*MZ2^8*(3*(-34757609 + 3327744*Pi^2)*CHd[1, 1] + 
           3*(-34757609 + 3327744*Pi^2)*CHd[2, 2] - 104272827*CHd[3, 3] + 
           9983232*Pi^2*CHd[3, 3] - 223062337*CHe[1, 1] + 
           32403456*Pi^2*CHe[1, 1] + 563712*CHe[2, 2] + 563712*CHe[3, 3] + 
           123625531*CHl1[1, 1] - 10710624*Pi^2*CHl1[1, 1] + 
           563712*CHl1[2, 2] + 563712*CHl1[3, 3] - 101954279*CHl3[1, 1] + 
           10179616*Pi^2*CHl3[1, 1] - 199413810*CHl3[2, 2] + 
           20890240*Pi^2*CHl3[2, 2] - 563712*CHl3[3, 3] + 
           91286907*CHq1[1, 1] - 8099712*Pi^2*CHq1[1, 1] + 
           91286907*CHq1[2, 2] - 8099712*Pi^2*CHq1[2, 2] - 
           21869883*CHq1[3, 3] + 3535200*Pi^2*CHq1[3, 3] - 
           117047745*CHq3[1, 1] + 15170112*Pi^2*CHq3[1, 1] - 
           117047745*CHq3[2, 2] + 15170112*Pi^2*CHq3[2, 2] - 
           20012295*CHq3[3, 3] + 3535200*Pi^2*CHq3[3, 3] + 
           12694134*CHu[1, 1] + 2248704*Pi^2*CHu[1, 1] + 12694134*CHu[2, 2] + 
           2248704*Pi^2*CHu[2, 2] + 723336*CHu[3, 3])) + 
       MT2^6*(-73728*MW2^11*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] - 
           418*CHe[1, 1] - 418*CHl1[1, 1] - 539*CHl3[1, 1] - 121*CHl3[2, 2] - 
           114*CHq1[1, 1] - 114*CHq1[2, 2] + 114*CHq1[3, 3] + 
           390*CHq3[1, 1] + 390*CHq3[2, 2] + 114*CHq3[3, 3] - 228*CHu[1, 1] - 
           228*CHu[2, 2]) + 2048*MW2^10*MZ2*(6*(3833 + 56*Pi^2)*CHd[1, 1] + 
           6*(3833 + 56*Pi^2)*CHd[2, 2] + 22998*CHd[3, 3] + 
           336*Pi^2*CHd[3, 3] - 85430*CHe[1, 1] + 560*Pi^2*CHe[1, 1] - 
           71570*CHl1[1, 1] + 560*Pi^2*CHl1[1, 1] - 68827*CHl3[1, 1] + 
           704*Pi^2*CHl3[1, 1] - 7157*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 
           29046*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 29046*CHq1[2, 2] + 
           240*Pi^2*CHq1[2, 2] + 10686*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] + 
           47934*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 47934*CHq3[2, 2] + 
           432*Pi^2*CHq3[2, 2] + 12306*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
           51396*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 51396*CHu[2, 2] - 
           96*Pi^2*CHu[2, 2]) + 32*MW2^6*MZ2^5*(12*(-599599 + 92416*Pi^2)*
            CHd[1, 1] + 12*(-599599 + 92416*Pi^2)*CHd[2, 2] - 
           7195188*CHd[3, 3] + 1108992*Pi^2*CHd[3, 3] - 35446940*CHe[1, 1] + 
           3478400*Pi^2*CHe[1, 1] + 42432*CHe[2, 2] + 42432*CHe[3, 3] + 
           9357812*CHl1[1, 1] - 1059872*Pi^2*CHl1[1, 1] + 42432*CHl1[2, 2] + 
           42432*CHl1[3, 3] - 5607013*CHl3[1, 1] + 1150784*Pi^2*CHl3[1, 1] - 
           14024685*CHl3[2, 2] + 2210656*Pi^2*CHl3[2, 2] - 42432*CHl3[3, 3] + 
           4143540*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 4143540*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 10058856*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 20168424*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 20168424*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 8557956*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] - 6923856*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] - 6923856*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] - 969456*CHu[3, 3]) - 16*MW2^5*MZ2^6*
          (3*(-5548157 + 647712*Pi^2)*CHd[1, 1] + 3*(-5548157 + 647712*Pi^2)*
            CHd[2, 2] - 16644471*CHd[3, 3] + 1943136*Pi^2*CHd[3, 3] - 
           53694679*CHe[1, 1] + 6319584*Pi^2*CHe[1, 1] + 52800*CHe[2, 2] + 
           52800*CHe[3, 3] + 26443999*CHl1[1, 1] - 2509344*Pi^2*CHl1[1, 1] + 
           52800*CHl1[2, 2] + 52800*CHl1[3, 3] - 12394223*CHl3[1, 1] + 
           2076736*Pi^2*CHl3[1, 1] - 34463922*CHl3[2, 2] + 
           4586080*Pi^2*CHl3[2, 2] - 52800*CHl3[3, 3] + 15690615*CHq1[1, 1] - 
           1764288*Pi^2*CHq1[1, 1] + 15690615*CHq1[2, 2] - 
           1764288*Pi^2*CHq1[2, 2] - 12006765*CHq1[3, 3] + 
           339552*Pi^2*CHq1[3, 3] - 28284813*CHq3[1, 1] + 
           2443392*Pi^2*CHq3[1, 1] - 28284813*CHq3[2, 2] + 
           2443392*Pi^2*CHq3[2, 2] - 11227341*CHq3[3, 3] + 
           339552*Pi^2*CHq3[3, 3] - 4184250*CHu[1, 1] + 
           411264*Pi^2*CHu[1, 1] - 4184250*CHu[2, 2] + 411264*Pi^2*
            CHu[2, 2] - 241428*CHu[3, 3]) - 256*MW2^7*MZ2^4*
          (549*(-489 + 200*Pi^2)*CHd[1, 1] + 549*(-489 + 200*Pi^2)*
            CHd[2, 2] - 268461*CHd[3, 3] + 109800*Pi^2*CHd[3, 3] - 
           4419796*CHe[1, 1] + 323384*Pi^2*CHe[1, 1] + 3648*CHe[2, 2] + 
           3648*CHe[3, 3] - 82595*CHl1[1, 1] - 58272*Pi^2*CHl1[1, 1] + 
           3648*CHl1[2, 2] + 3648*CHl1[3, 3] - 484892*CHl3[1, 1] + 
           118216*Pi^2*CHl3[1, 1] - 623265*CHl3[2, 2] + 
           176488*Pi^2*CHl3[2, 2] - 3648*CHl3[3, 3] - 359451*CHq1[1, 1] - 
           44136*Pi^2*CHq1[1, 1] - 359451*CHq1[2, 2] - 
           44136*Pi^2*CHq1[2, 2] - 1254228*CHq1[3, 3] + 
           63792*Pi^2*CHq1[3, 3] - 2176101*CHq3[1, 1] + 
           171720*Pi^2*CHq3[1, 1] - 2176101*CHq3[2, 2] + 
           171720*Pi^2*CHq3[2, 2] - 986628*CHq3[3, 3] + 
           63792*Pi^2*CHq3[3, 3] - 1536678*CHu[1, 1] + 11952*Pi^2*CHu[1, 1] - 
           1536678*CHu[2, 2] + 11952*Pi^2*CHu[2, 2] - 181320*CHu[3, 3]) + 
         512*MW2^8*MZ2^3*(12*(12707 + 2414*Pi^2)*CHd[1, 1] + 
           12*(12707 + 2414*Pi^2)*CHd[2, 2] + 152484*CHd[3, 3] + 
           28968*Pi^2*CHd[3, 3] - 1671092*CHe[1, 1] + 76888*Pi^2*CHe[1, 1] + 
           480*CHe[2, 2] + 480*CHe[3, 3] - 545720*CHl1[1, 1] + 
           600*Pi^2*CHl1[1, 1] + 480*CHl1[2, 2] + 480*CHl1[3, 3] - 
           280285*CHl3[1, 1] + 35760*Pi^2*CHl3[1, 1] + 59887*CHl3[2, 2] + 
           35160*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 423132*CHq1[1, 1] - 
           1896*Pi^2*CHq1[1, 1] - 423132*CHq1[2, 2] - 1896*Pi^2*CHq1[2, 2] - 
           337536*CHq1[3, 3] + 22056*Pi^2*CHq1[3, 3] - 417312*CHq3[1, 1] + 
           46008*Pi^2*CHq3[1, 1] - 417312*CHq3[2, 2] + 
           46008*Pi^2*CHq3[2, 2] - 235932*CHq3[3, 3] + 
           22056*Pi^2*CHq3[3, 3] - 833520*CHu[1, 1] + 240*Pi^2*CHu[1, 1] - 
           833520*CHu[2, 2] + 240*Pi^2*CHu[2, 2] - 59964*CHu[3, 3]) - 
         1024*MW2^9*MZ2^2*((98265 + 4608*Pi^2)*CHd[1, 1] + 
           (98265 + 4608*Pi^2)*CHd[2, 2] + 98265*CHd[3, 3] + 
           4608*Pi^2*CHd[3, 3] - 465573*CHe[1, 1] + 10304*Pi^2*CHe[1, 1] - 
           285077*CHl1[1, 1] + 3408*Pi^2*CHl1[1, 1] - 188448*CHl3[1, 1] + 
           7184*Pi^2*CHl3[1, 1] + 24713*CHl3[2, 2] + 3776*Pi^2*CHl3[2, 2] - 
           160473*CHq1[1, 1] + 1440*Pi^2*CHq1[1, 1] - 160473*CHq1[2, 2] + 
           1440*Pi^2*CHq1[2, 2] - 22875*CHq1[3, 3] + 4176*Pi^2*CHq1[3, 3] + 
           63423*CHq3[1, 1] + 6912*Pi^2*CHq3[1, 1] + 63423*CHq3[2, 2] + 
           6912*Pi^2*CHq3[2, 2] - 2715*CHq3[3, 3] + 4176*Pi^2*CHq3[3, 3] - 
           276234*CHu[1, 1] - 576*Pi^2*CHu[1, 1] - 276234*CHu[2, 2] - 
           576*Pi^2*CHu[2, 2] - 7668*CHu[3, 3]) + 
         MZ2^11*(30*(-8193 + 904*Pi^2)*CHd[1, 1] + 30*(-8193 + 904*Pi^2)*
            CHd[2, 2] - 245790*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           658242*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 544059*CHl1[1, 1] - 
           62072*Pi^2*CHl1[1, 1] - 210816*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 760755*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 305190*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 305190*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 120195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 101745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] + 16380*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] + 
           16380*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] - 4050*CHu[3, 3]) - 
         4*MW2*MZ2^10*((-868254 + 92052*Pi^2)*CHd[1, 1] + 
           (-868254 + 92052*Pi^2)*CHd[2, 2] - 868254*CHd[3, 3] + 
           92052*Pi^2*CHd[3, 3] - 2229453*CHe[1, 1] + 301588*Pi^2*CHe[1, 1] - 
           3840*CHe[2, 2] - 3840*CHe[3, 3] + 1831245*CHl1[1, 1] - 
           198408*Pi^2*CHl1[1, 1] - 3840*CHl1[2, 2] - 3840*CHl1[3, 3] - 
           763731*CHl3[1, 1] + 109944*Pi^2*CHl3[1, 1] - 2516169*CHl3[2, 2] + 
           308352*Pi^2*CHl3[2, 2] + 3840*CHl3[3, 3] + 1097484*CHq1[1, 1] - 
           116892*Pi^2*CHq1[1, 1] + 1097484*CHq1[2, 2] - 
           116892*Pi^2*CHq1[2, 2] + 285432*CHq1[3, 3] - 
           47376*Pi^2*CHq1[3, 3] - 200160*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 200160*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 199872*CHq3[3, 3] - 
           47376*Pi^2*CHq3[3, 3] + 80868*CHu[1, 1] + 14616*Pi^2*CHu[1, 1] + 
           80868*CHu[2, 2] + 14616*Pi^2*CHu[2, 2] + 4215*CHu[3, 3]) + 
         2*MW2^2*MZ2^9*(3*(-3625497 + 373360*Pi^2)*CHd[1, 1] + 
           3*(-3625497 + 373360*Pi^2)*CHd[2, 2] - 10876491*CHd[3, 3] + 
           1120080*Pi^2*CHd[3, 3] - 27024135*CHe[1, 1] + 
           3709904*Pi^2*CHe[1, 1] - 51072*CHe[2, 2] - 51072*CHe[3, 3] + 
           21723739*CHl1[1, 1] - 2230848*Pi^2*CHl1[1, 1] - 51072*CHl1[2, 2] - 
           51072*CHl1[3, 3] - 9140556*CHl3[1, 1] + 1346624*Pi^2*CHl3[1, 1] - 
           28857691*CHl3[2, 2] + 3577472*Pi^2*CHl3[2, 2] + 51072*CHl3[3, 3] + 
           13647123*CHq1[1, 1] - 1394256*Pi^2*CHq1[1, 1] + 
           13647123*CHq1[2, 2] - 1394256*Pi^2*CHq1[2, 2] + 
           1505703*CHq1[3, 3] - 418272*Pi^2*CHq1[3, 3] - 5147973*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 5147973*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 408291*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] + 1104246*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] + 1104246*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] + 367896*CHu[3, 3]) + 8*MW2^4*MZ2^7*
          (3*(-7557851 + 794768*Pi^2)*CHd[1, 1] + 3*(-7557851 + 794768*Pi^2)*
            CHd[2, 2] - 22673553*CHd[3, 3] + 2384304*Pi^2*CHd[3, 3] - 
           60503877*CHe[1, 1] + 7894384*Pi^2*CHe[1, 1] + 6720*CHe[2, 2] + 
           6720*CHe[3, 3] + 39666919*CHl1[1, 1] - 3733328*Pi^2*CHl1[1, 1] + 
           6720*CHl1[2, 2] + 6720*CHl1[3, 3] - 17343891*CHl3[1, 1] + 
           2685360*Pi^2*CHl3[1, 1] - 50615074*CHl3[2, 2] + 
           6418688*Pi^2*CHl3[2, 2] - 6720*CHl3[3, 3] + 25256697*CHq1[1, 1] - 
           2555952*Pi^2*CHq1[1, 1] + 25256697*CHq1[2, 2] - 
           2555952*Pi^2*CHq1[2, 2] - 7993017*CHq1[3, 3] - 
           59088*Pi^2*CHq1[3, 3] - 25677783*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 25677783*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] - 8772501*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 279654*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           279654*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 849516*CHu[3, 3]) - 
         4*MW2^3*MZ2^8*(9*(-2193869 + 223984*Pi^2)*CHd[1, 1] + 
           9*(-2193869 + 223984*Pi^2)*CHd[2, 2] - 19744821*CHd[3, 3] + 
           2015856*Pi^2*CHd[3, 3] - 49133461*CHe[1, 1] + 
           6706864*Pi^2*CHe[1, 1] - 52032*CHe[2, 2] - 52032*CHe[3, 3] + 
           37099233*CHl1[1, 1] - 3621120*Pi^2*CHl1[1, 1] - 52032*CHl1[2, 2] - 
           52032*CHl1[3, 3] - 15730769*CHl3[1, 1] + 2373248*Pi^2*CHl3[1, 1] - 
           47879066*CHl3[2, 2] + 5994368*Pi^2*CHl3[2, 2] + 52032*CHl3[3, 3] + 
           23856381*CHq1[1, 1] - 2382192*Pi^2*CHq1[1, 1] + 
           23856381*CHq1[2, 2] - 2382192*Pi^2*CHq1[2, 2] - 
           1647939*CHq1[3, 3] - 421920*Pi^2*CHq1[3, 3] - 
           14963607*CHq3[1, 1] + 1538352*Pi^2*CHq3[1, 1] - 
           14963607*CHq3[2, 2] + 1538352*Pi^2*CHq3[2, 2] - 
           3236163*CHq3[3, 3] - 421920*Pi^2*CHq3[3, 3] + 1522674*CHu[1, 1] + 
           428256*Pi^2*CHu[1, 1] + 1522674*CHu[2, 2] + 428256*Pi^2*
            CHu[2, 2] + 980520*CHu[3, 3])) - 3*MT2^4*MW2*
        (40960*MW2^12*(354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 
           1298*CHe[1, 1] - 1298*CHl1[1, 1] - 1267*CHl3[1, 1] + 
           31*CHl3[2, 2] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 354*CHq1[3, 3] + 
           1494*CHq3[1, 1] + 1494*CHq3[2, 2] + 354*CHq3[3, 3] - 
           708*CHu[1, 1] - 708*CHu[2, 2]) - 4096*MW2^11*MZ2*
          (3*(4297 + 280*Pi^2)*CHd[1, 1] + 3*(4297 + 280*Pi^2)*CHd[2, 2] + 
           12891*CHd[3, 3] + 840*Pi^2*CHd[3, 3] - 72427*CHe[1, 1] + 
           1400*Pi^2*CHe[1, 1] - 62417*CHl1[1, 1] + 1400*Pi^2*CHl1[1, 1] - 
           15623*CHl3[1, 1] + 1760*Pi^2*CHl3[1, 1] + 22044*CHl3[2, 2] + 
           360*Pi^2*CHl3[2, 2] - 28011*CHq1[1, 1] + 600*Pi^2*CHq1[1, 1] - 
           28011*CHq1[2, 2] + 600*Pi^2*CHq1[2, 2] + 2271*CHq1[3, 3] + 
           840*Pi^2*CHq1[3, 3] + 27207*CHq3[1, 1] + 1080*Pi^2*CHq3[1, 1] + 
           27207*CHq3[2, 2] + 1080*Pi^2*CHq3[2, 2] + 381*CHq3[3, 3] + 
           840*Pi^2*CHq3[3, 3] - 39282*CHu[1, 1] - 240*Pi^2*CHu[1, 1] - 
           39282*CHu[2, 2] - 240*Pi^2*CHu[2, 2]) - 64*MW2^7*MZ2^5*
          (12*(-2600873 + 267640*Pi^2)*CHd[1, 1] + 
           12*(-2600873 + 267640*Pi^2)*CHd[2, 2] - 31210476*CHd[3, 3] + 
           3211680*Pi^2*CHd[3, 3] - 75110514*CHe[1, 1] + 
           9989536*Pi^2*CHe[1, 1] + 120672*CHe[2, 2] + 120672*CHe[3, 3] + 
           32564562*CHl1[1, 1] - 2882768*Pi^2*CHl1[1, 1] + 
           120672*CHl1[2, 2] + 120672*CHl1[3, 3] - 22658793*CHl3[1, 1] + 
           3349824*Pi^2*CHl3[1, 1] - 53756877*CHl3[2, 2] + 
           6232592*Pi^2*CHl3[2, 2] - 120672*CHl3[3, 3] + 
           21069708*CHq1[1, 1] - 2074944*Pi^2*CHq1[1, 1] + 
           21069708*CHq1[2, 2] - 2074944*Pi^2*CHq1[2, 2] - 
           14105070*CHq1[3, 3] + 1310448*Pi^2*CHq1[3, 3] - 
           48030354*CHq3[1, 1] + 4695840*Pi^2*CHq3[1, 1] - 
           48030354*CHq3[2, 2] + 4695840*Pi^2*CHq3[2, 2] - 
           13654848*CHq3[3, 3] + 1310448*Pi^2*CHq3[3, 3] + 840972*CHu[1, 1] + 
           535008*Pi^2*CHu[1, 1] + 840972*CHu[2, 2] + 535008*Pi^2*CHu[2, 2] - 
           366672*CHu[3, 3]) - 2*MW2^3*MZ2^9*((-86373111 + 9632112*Pi^2)*
            CHd[1, 1] + (-86373111 + 9632112*Pi^2)*CHd[2, 2] - 
           86373111*CHd[3, 3] + 9632112*Pi^2*CHd[3, 3] - 
           249135015*CHe[1, 1] + 31963248*Pi^2*CHe[1, 1] - 359424*CHe[2, 2] - 
           359424*CHe[3, 3] + 166388611*CHl1[1, 1] - 18396480*Pi^2*
            CHl1[1, 1] - 359424*CHl1[2, 2] - 359424*CHl1[3, 3] - 
           100393125*CHl3[1, 1] + 11479616*Pi^2*CHl3[1, 1] - 
           246846844*CHl3[2, 2] + 29876096*Pi^2*CHl3[2, 2] + 
           359424*CHl3[3, 3] + 108449391*CHq1[1, 1] - 11735664*Pi^2*
            CHq1[1, 1] + 108449391*CHq1[2, 2] - 11735664*Pi^2*CHq1[2, 2] + 
           30003051*CHq1[3, 3] - 2935200*Pi^2*CHq1[3, 3] - 
           37950993*CHq3[1, 1] + 5865264*Pi^2*CHq3[1, 1] - 
           37950993*CHq3[2, 2] + 5865264*Pi^2*CHq3[2, 2] + 
           29154951*CHq3[3, 3] - 2935200*Pi^2*CHq3[3, 3] - 
           6431394*CHu[1, 1] + 1918752*Pi^2*CHu[1, 1] - 6431394*CHu[2, 2] + 
           1918752*Pi^2*CHu[2, 2] - 194304*CHu[3, 3]) + 
         256*MW2^8*MZ2^4*((-5361813 + 606936*Pi^2)*CHd[1, 1] + 
           (-5361813 + 606936*Pi^2)*CHd[2, 2] - 5361813*CHd[3, 3] + 
           606936*Pi^2*CHd[3, 3] - 14508216*CHe[1, 1] + 1770696*Pi^2*
            CHe[1, 1] + 19200*CHe[2, 2] + 19200*CHe[3, 3] + 
           3343665*CHl1[1, 1] - 290160*Pi^2*CHl1[1, 1] + 19200*CHl1[2, 2] + 
           19200*CHl1[3, 3] - 1724559*CHl3[1, 1] + 662600*Pi^2*CHl3[1, 1] - 
           6584160*CHl3[2, 2] + 952760*Pi^2*CHl3[2, 2] - 19200*CHl3[3, 3] + 
           1680957*CHq1[1, 1] - 224472*Pi^2*CHq1[1, 1] + 1680957*CHq1[2, 2] - 
           224472*Pi^2*CHq1[2, 2] - 4172130*CHq1[3, 3] + 
           363072*Pi^2*CHq1[3, 3] - 11513889*CHq3[1, 1] + 
           950616*Pi^2*CHq3[1, 1] - 11513889*CHq3[2, 2] + 
           950616*Pi^2*CHq3[2, 2] - 4141422*CHq3[3, 3] + 
           363072*Pi^2*CHq3[3, 3] - 701478*CHu[1, 1] + 60240*Pi^2*CHu[1, 1] - 
           701478*CHu[2, 2] + 60240*Pi^2*CHu[2, 2] - 176040*CHu[3, 3]) + 
         2*MW2^2*MZ2^10*(3*(-5830561 + 680200*Pi^2)*CHd[1, 1] + 
           3*(-5830561 + 680200*Pi^2)*CHd[2, 2] - 17491683*CHd[3, 3] + 
           2040600*Pi^2*CHd[3, 3] - 54422091*CHe[1, 1] + 
           6725784*Pi^2*CHe[1, 1] - 89472*CHe[2, 2] - 89472*CHe[3, 3] + 
           36384105*CHl1[1, 1] - 4214928*Pi^2*CHl1[1, 1] - 89472*CHl1[2, 2] - 
           89472*CHl1[3, 3] - 21370827*CHl3[1, 1] + 2446064*Pi^2*CHl3[1, 1] - 
           54960258*CHl3[2, 2] + 6660992*Pi^2*CHl3[2, 2] + 89472*CHl3[3, 3] + 
           22554615*CHq1[1, 1] - 2563176*Pi^2*CHq1[1, 1] + 
           22554615*CHq1[2, 2] - 2563176*Pi^2*CHq1[2, 2] + 
           8471973*CHq1[3, 3] - 892032*Pi^2*CHq1[3, 3] - 4954113*CHq3[1, 1] + 
           779112*Pi^2*CHq3[1, 1] - 4954113*CHq3[2, 2] + 
           779112*Pi^2*CHq3[2, 2] + 8418843*CHq3[3, 3] - 
           892032*Pi^2*CHq3[3, 3] - 2221770*CHu[1, 1] + 
           358608*Pi^2*CHu[1, 1] - 2221770*CHu[2, 2] + 358608*Pi^2*
            CHu[2, 2] - 167268*CHu[3, 3]) - 1024*MW2^9*MZ2^3*
          (21*(-24137 + 3668*Pi^2)*CHd[1, 1] + 21*(-24137 + 3668*Pi^2)*
            CHd[2, 2] - 506877*CHd[3, 3] + 77028*Pi^2*CHd[3, 3] - 
           2058672*CHe[1, 1] + 202524*Pi^2*CHe[1, 1] + 1200*CHe[2, 2] + 
           1200*CHe[3, 3] - 185480*CHl1[1, 1] + 4908*Pi^2*CHl1[1, 1] + 
           1200*CHl1[2, 2] + 1200*CHl1[3, 3] + 252360*CHl3[1, 1] + 
           96584*Pi^2*CHl3[1, 1] - 147946*CHl3[2, 2] + 
           91676*Pi^2*CHl3[2, 2] - 1200*CHl3[3, 3] - 231951*CHq1[1, 1] - 
           3300*Pi^2*CHq1[1, 1] - 231951*CHq1[2, 2] - 3300*Pi^2*CHq1[2, 2] - 
           680511*CHq1[3, 3] + 59316*Pi^2*CHq1[3, 3] - 1644561*CHq3[1, 1] + 
           121932*Pi^2*CHq3[1, 1] - 1644561*CHq3[2, 2] + 
           121932*Pi^2*CHq3[2, 2] - 702639*CHq3[3, 3] + 
           59316*Pi^2*CHq3[3, 3] - 387330*CHu[1, 1] + 24*Pi^2*CHu[1, 1] - 
           387330*CHu[2, 2] + 24*Pi^2*CHu[2, 2] - 31812*CHu[3, 3]) + 
         1024*MW2^10*MZ2^2*(3*(-9667 + 7904*Pi^2)*CHd[1, 1] + 
           3*(-9667 + 7904*Pi^2)*CHd[2, 2] - 29001*CHd[3, 3] + 
           23712*Pi^2*CHd[3, 3] - 891191*CHe[1, 1] + 52640*Pi^2*CHe[1, 1] - 
           454879*CHl1[1, 1] + 18160*Pi^2*CHl1[1, 1] + 170834*CHl3[1, 1] + 
           37328*Pi^2*CHl3[1, 1] + 246333*CHl3[2, 2] + 
           19168*Pi^2*CHl3[2, 2] - 294135*CHq1[1, 1] + 7680*Pi^2*CHq1[1, 1] - 
           294135*CHq1[2, 2] + 7680*Pi^2*CHq1[2, 2] - 200313*CHq1[3, 3] + 
           21552*Pi^2*CHq1[3, 3] - 367839*CHq3[1, 1] + 
           35424*Pi^2*CHq3[1, 1] - 367839*CHq3[2, 2] + 
           35424*Pi^2*CHq3[2, 2] - 224133*CHq3[3, 3] + 
           21552*Pi^2*CHq3[3, 3] - 351318*CHu[1, 1] - 3072*Pi^2*CHu[1, 1] - 
           351318*CHu[2, 2] - 3072*Pi^2*CHu[2, 2] - 8520*CHu[3, 3]) + 
         MZ2^12*(30*(-7113 + 904*Pi^2)*CHd[1, 1] + 30*(-7113 + 904*Pi^2)*
            CHd[2, 2] - 213390*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           753282*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 496539*CHl1[1, 1] - 
           62072*Pi^2*CHl1[1, 1] - 271836*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 774255*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 272790*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 272790*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 147195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 155745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 48420*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           48420*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] + 1350*CHu[3, 3]) + 
         MW2*MZ2^11*(-6*(-689011 + 83968*Pi^2)*CHd[1, 1] - 
           6*(-689011 + 83968*Pi^2)*CHd[2, 2] + 4134066*CHd[3, 3] - 
           503808*Pi^2*CHd[3, 3] + 13753494*CHe[1, 1] - 1644032*Pi^2*
            CHe[1, 1] + 15360*CHe[2, 2] + 15360*CHe[3, 3] - 
           9149079*CHl1[1, 1] + 1103992*Pi^2*CHl1[1, 1] + 15360*CHl1[2, 2] + 
           15360*CHl1[3, 3] + 5217105*CHl3[1, 1] - 596616*Pi^2*CHl3[1, 1] + 
           14080356*CHl3[2, 2] - 1700608*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           5347986*CHq1[1, 1] + 639168*Pi^2*CHq1[1, 1] - 5347986*CHq1[2, 2] + 
           639168*Pi^2*CHq1[2, 2] - 2475453*CHq1[3, 3] + 
           275304*Pi^2*CHq1[3, 3] + 563040*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 563040*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2532873*CHq3[3, 3] + 
           275304*Pi^2*CHq3[3, 3] + 730428*CHu[1, 1] - 75264*Pi^2*CHu[1, 1] + 
           730428*CHu[2, 2] - 75264*Pi^2*CHu[2, 2] + 36900*CHu[3, 3]) + 
         16*MW2^6*MZ2^6*(3*(-39372495 + 3977888*Pi^2)*CHd[1, 1] + 
           3*(-39372495 + 3977888*Pi^2)*CHd[2, 2] - 118117485*CHd[3, 3] + 
           11933664*Pi^2*CHd[3, 3] - 281977441*CHe[1, 1] + 
           38554720*Pi^2*CHe[1, 1] + 348864*CHe[2, 2] + 348864*CHe[3, 3] + 
           156589469*CHl1[1, 1] - 14666464*Pi^2*CHl1[1, 1] + 
           348864*CHl1[2, 2] + 348864*CHl1[3, 3] - 110034125*CHl3[1, 1] + 
           12685248*Pi^2*CHl3[1, 1] - 242871814*CHl3[2, 2] + 
           27351712*Pi^2*CHl3[2, 2] - 348864*CHl3[3, 3] + 
           107244909*CHq1[1, 1] - 10340160*Pi^2*CHq1[1, 1] + 
           107244909*CHq1[2, 2] - 10340160*Pi^2*CHq1[2, 2] - 
           23944011*CHq1[3, 3] + 2541984*Pi^2*CHq1[3, 3] - 
           133439967*CHq3[1, 1] + 15424128*Pi^2*CHq3[1, 1] - 
           133439967*CHq3[2, 2] + 15424128*Pi^2*CHq3[2, 2] - 
           22822239*CHq3[3, 3] + 2541984*Pi^2*CHq3[3, 3] + 
           6240546*CHu[1, 1] + 2446080*Pi^2*CHu[1, 1] + 6240546*CHu[2, 2] + 
           2446080*Pi^2*CHu[2, 2] + 286392*CHu[3, 3]) + 
         4*MW2^4*MZ2^8*(3*(-46365931 + 4949296*Pi^2)*CHd[1, 1] + 
           3*(-46365931 + 4949296*Pi^2)*CHd[2, 2] - 139097793*CHd[3, 3] + 
           14847888*Pi^2*CHd[3, 3] - 371167033*CHe[1, 1] + 
           49323088*Pi^2*CHe[1, 1] - 246720*CHe[2, 2] - 246720*CHe[3, 3] + 
           243660001*CHl1[1, 1] - 25572256*Pi^2*CHl1[1, 1] - 
           246720*CHl1[2, 2] - 246720*CHl1[3, 3] - 153303677*CHl3[1, 1] + 
           17236960*Pi^2*CHl3[1, 1] - 359417526*CHl3[2, 2] + 
           42809216*Pi^2*CHl3[2, 2] + 246720*CHl3[3, 3] + 
           164821881*CHq1[1, 1] - 17022864*Pi^2*CHq1[1, 1] + 
           164821881*CHq1[2, 2] - 17022864*Pi^2*CHq1[2, 2] + 
           26204901*CHq1[3, 3] - 2227776*Pi^2*CHq1[3, 3] - 
           85785291*CHq3[1, 1] + 12567312*Pi^2*CHq3[1, 1] - 
           85785291*CHq3[2, 2] + 12567312*Pi^2*CHq3[2, 2] + 
           25127637*CHq3[3, 3] - 2227776*Pi^2*CHq3[3, 3] - 
           2892774*CHu[1, 1] + 3199008*Pi^2*CHu[1, 1] - 2892774*CHu[2, 2] + 
           3199008*Pi^2*CHu[2, 2] + 780984*CHu[3, 3]) - 
         8*MW2^5*MZ2^7*(147*(-1044811 + 107536*Pi^2)*CHd[1, 1] + 
           147*(-1044811 + 107536*Pi^2)*CHd[2, 2] - 153587217*CHd[3, 3] + 
           15807792*Pi^2*CHd[3, 3] - 382739509*CHe[1, 1] + 
           52111088*Pi^2*CHe[1, 1] + 139200*CHe[2, 2] + 139200*CHe[3, 3] + 
           238674343*CHl1[1, 1] - 23685328*Pi^2*CHl1[1, 1] + 
           139200*CHl1[2, 2] + 139200*CHl1[3, 3] - 159171707*CHl3[1, 1] + 
           17580272*Pi^2*CHl3[1, 1] - 357118770*CHl3[2, 2] + 
           41265600*Pi^2*CHl3[2, 2] - 139200*CHl3[3, 3] + 
           164595225*CHq1[1, 1] - 16308336*Pi^2*CHq1[1, 1] + 
           164595225*CHq1[2, 2] - 16308336*Pi^2*CHq1[2, 2] + 
           1000107*CHq1[3, 3] + 383664*Pi^2*CHq1[3, 3] - 
           128524023*CHq3[1, 1] + 17075664*Pi^2*CHq3[1, 1] - 
           128524023*CHq3[2, 2] + 17075664*Pi^2*CHq3[2, 2] + 
           1025067*CHq3[3, 3] + 383664*Pi^2*CHq3[3, 3] + 4094250*CHu[1, 1] + 
           3466848*Pi^2*CHu[1, 1] + 4094250*CHu[2, 2] + 3466848*Pi^2*
            CHu[2, 2] + 1255944*CHu[3, 3])) + MT2^2*MW2^2*
        (-73728*MW2^13*(366*CHd[1, 1] + 366*CHd[2, 2] + 366*CHd[3, 3] - 
           1342*CHe[1, 1] - 1342*CHl1[1, 1] - 917*CHl3[1, 1] + 
           425*CHl3[2, 2] - 366*CHq1[1, 1] - 366*CHq1[2, 2] + 
           366*CHq1[3, 3] + 1818*CHq3[1, 1] + 1818*CHq3[2, 2] + 
           366*CHq3[3, 3] - 732*CHu[1, 1] - 732*CHu[2, 2]) + 
         6144*MW2^12*MZ2*(30*(209 + 56*Pi^2)*CHd[1, 1] + 30*(209 + 56*Pi^2)*
            CHd[2, 2] + 6270*CHd[3, 3] + 1680*Pi^2*CHd[3, 3] - 
           82270*CHe[1, 1] + 2800*Pi^2*CHe[1, 1] - 72106*CHl1[1, 1] + 
           2800*Pi^2*CHl1[1, 1] + 35179*CHl3[1, 1] + 3520*Pi^2*CHl3[1, 1] + 
           57785*CHl3[2, 2] + 720*Pi^2*CHl3[2, 2] - 36510*CHq1[1, 1] + 
           1200*Pi^2*CHq1[1, 1] - 36510*CHq1[2, 2] + 1200*Pi^2*CHq1[2, 2] - 
           6906*CHq1[3, 3] + 1680*Pi^2*CHq1[3, 3] + 9126*CHq3[1, 1] + 
           2160*Pi^2*CHq3[1, 1] + 9126*CHq3[2, 2] + 2160*Pi^2*CHq3[2, 2] - 
           13494*CHq3[3, 3] + 1680*Pi^2*CHq3[3, 3] - 39540*CHu[1, 1] - 
           480*Pi^2*CHu[1, 1] - 39540*CHu[2, 2] - 480*Pi^2*CHu[2, 2]) - 
         2*MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 508419*CHl1[1, 1] - 
           62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 4*MW2^5*MZ2^8*
          ((-30435759 + 5155536*Pi^2)*CHd[1, 1] + (-30435759 + 5155536*Pi^2)*
            CHd[2, 2] - 30435759*CHd[3, 3] + 5155536*Pi^2*CHd[3, 3] - 
           171244879*CHe[1, 1] + 18468752*Pi^2*CHe[1, 1] - 
           1229760*CHe[2, 2] - 1229760*CHe[3, 3] + 145297203*CHl1[1, 1] - 
           19308736*Pi^2*CHl1[1, 1] - 1229760*CHl1[2, 2] - 
           1229760*CHl1[3, 3] - 66192755*CHl3[1, 1] + 8243392*Pi^2*
            CHl3[1, 1] - 197803262*CHl3[2, 2] + 27552128*Pi^2*CHl3[2, 2] + 
           1229760*CHl3[3, 3] + 89407431*CHq1[1, 1] - 11394768*Pi^2*
            CHq1[1, 1] + 89407431*CHq1[2, 2] - 11394768*Pi^2*CHq1[2, 2] + 
           85511007*CHq1[3, 3] - 8808864*Pi^2*CHq1[3, 3] + 
           76892283*CHq3[1, 1] - 6222960*Pi^2*CHq3[1, 1] + 
           76892283*CHq3[2, 2] - 6222960*Pi^2*CHq3[2, 2] + 
           83335527*CHq3[3, 3] - 8808864*Pi^2*CHq3[3, 3] - 
           26340426*CHu[1, 1] + 1018272*Pi^2*CHu[1, 1] - 26340426*CHu[2, 2] + 
           1018272*Pi^2*CHu[2, 2] - 1314144*CHu[3, 3]) - 
         256*MW2^9*MZ2^4*(3*(-5125405 + 498088*Pi^2)*CHd[1, 1] + 
           3*(-5125405 + 498088*Pi^2)*CHd[2, 2] - 15376215*CHd[3, 3] + 
           1494264*Pi^2*CHd[3, 3] - 31310368*CHe[1, 1] + 
           4460776*Pi^2*CHe[1, 1] + 52800*CHe[2, 2] + 52800*CHe[3, 3] + 
           12204999*CHl1[1, 1] - 903744*Pi^2*CHl1[1, 1] + 52800*CHl1[2, 2] + 
           52800*CHl1[3, 3] - 6994202*CHl3[1, 1] + 1572728*Pi^2*CHl3[1, 1] - 
           21116201*CHl3[2, 2] + 2476472*Pi^2*CHl3[2, 2] - 52800*CHl3[3, 3] + 
           7537791*CHq1[1, 1] - 665976*Pi^2*CHq1[1, 1] + 7537791*CHq1[2, 2] - 
           665976*Pi^2*CHq1[2, 2] - 8126196*CHq1[3, 3] + 
           835248*Pi^2*CHq1[3, 3] - 26766207*CHq3[1, 1] + 
           2336472*Pi^2*CHq3[1, 1] - 26766207*CHq3[2, 2] + 
           2336472*Pi^2*CHq3[2, 2] - 8480772*CHq3[3, 3] + 
           835248*Pi^2*CHq3[3, 3] + 2400270*CHu[1, 1] + 
           182928*Pi^2*CHu[1, 1] + 2400270*CHu[2, 2] + 182928*Pi^2*
            CHu[2, 2] - 49872*CHu[3, 3]) + 512*MW2^10*MZ2^3*
          (24*(-159036 + 17225*Pi^2)*CHd[1, 1] + 24*(-159036 + 17225*Pi^2)*
            CHd[2, 2] - 3816864*CHd[3, 3] + 413400*Pi^2*CHd[3, 3] - 
           8404484*CHe[1, 1] + 1107624*Pi^2*CHe[1, 1] + 7200*CHe[2, 2] + 
           7200*CHe[3, 3] + 929040*CHl1[1, 1] - 9112*Pi^2*CHl1[1, 1] + 
           7200*CHl1[2, 2] + 7200*CHl1[3, 3] + 1718063*CHl3[1, 1] + 
           502032*Pi^2*CHl3[1, 1] - 1927333*CHl3[2, 2] + 
           511144*Pi^2*CHl3[2, 2] - 7200*CHl3[3, 3] + 54360*CHq1[1, 1] - 
           36120*Pi^2*CHq1[1, 1] + 54360*CHq1[2, 2] - 36120*Pi^2*CHq1[2, 2] - 
           3363660*CHq1[3, 3] + 311448*Pi^2*CHq1[3, 3] - 9469188*CHq3[1, 1] + 
           659016*Pi^2*CHq3[1, 1] - 9469188*CHq3[2, 2] + 
           659016*Pi^2*CHq3[2, 2] - 3744144*CHq3[3, 3] + 
           311448*Pi^2*CHq3[3, 3] + 67464*CHu[1, 1] + 6672*Pi^2*CHu[1, 1] + 
           67464*CHu[2, 2] + 6672*Pi^2*CHu[2, 2] - 43020*CHu[3, 3]) + 
         MW2*MZ2^12*(48*(-138469 + 16472*Pi^2)*CHd[1, 1] + 
           48*(-138469 + 16472*Pi^2)*CHd[2, 2] - 6646512*CHd[3, 3] + 
           790656*Pi^2*CHd[3, 3] - 21292236*CHe[1, 1] + 2587776*Pi^2*
            CHe[1, 1] - 30720*CHe[2, 2] - 30720*CHe[3, 3] + 
           14482074*CHl1[1, 1] - 1711408*Pi^2*CHl1[1, 1] - 30720*CHl1[2, 2] - 
           30720*CHl1[3, 3] - 8090829*CHl3[1, 1] + 942288*Pi^2*CHl3[1, 1] - 
           21954207*CHl3[2, 2] + 2653696*Pi^2*CHl3[2, 2] + 30720*CHl3[3, 3] + 
           8599152*CHq1[1, 1] - 1003776*Pi^2*CHq1[1, 1] + 
           8599152*CHq1[2, 2] - 1003776*Pi^2*CHq1[2, 2] + 
           3560196*CHq1[3, 3] - 413328*Pi^2*CHq1[3, 3] - 1244880*CHq3[1, 1] + 
           177120*Pi^2*CHq3[1, 1] - 1244880*CHq3[2, 2] + 
           177120*Pi^2*CHq3[2, 2] + 3522006*CHq3[3, 3] - 
           413328*Pi^2*CHq3[3, 3] - 902496*CHu[1, 1] + 123648*Pi^2*
            CHu[1, 1] - 902496*CHu[2, 2] + 123648*Pi^2*CHu[2, 2] - 
           34770*CHu[3, 3]) - 1024*MW2^11*MZ2^2*((-419061 + 67776*Pi^2)*
            CHd[1, 1] + (-419061 + 67776*Pi^2)*CHd[2, 2] - 419061*CHd[3, 3] + 
           67776*Pi^2*CHd[3, 3] - 1607215*CHe[1, 1] + 152320*Pi^2*CHe[1, 1] - 
           601423*CHl1[1, 1] + 48880*Pi^2*CHl1[1, 1] + 1103176*CHl3[1, 1] + 
           104944*Pi^2*CHl3[1, 1] + 665459*CHl3[2, 2] + 
           56064*Pi^2*CHl3[2, 2] - 489867*CHq1[1, 1] + 
           20640*Pi^2*CHq1[1, 1] - 489867*CHq1[2, 2] + 
           20640*Pi^2*CHq1[2, 2] - 638409*CHq1[3, 3] + 
           61296*Pi^2*CHq1[3, 3] - 1560771*CHq3[1, 1] + 
           101952*Pi^2*CHq3[1, 1] - 1560771*CHq3[2, 2] + 
           101952*Pi^2*CHq3[2, 2] - 780753*CHq3[3, 3] + 
           61296*Pi^2*CHq3[3, 3] - 335838*CHu[1, 1] - 8256*Pi^2*CHu[1, 1] - 
           335838*CHu[2, 2] - 8256*Pi^2*CHu[2, 2] - 7668*CHu[3, 3]) + 
         4*MW2^3*MZ2^10*(6*(-5864211 + 628502*Pi^2)*CHd[1, 1] + 
           6*(-5864211 + 628502*Pi^2)*CHd[2, 2] - 35185266*CHd[3, 3] + 
           3771012*Pi^2*CHd[3, 3] - 94874021*CHe[1, 1] + 12599812*Pi^2*
            CHe[1, 1] - 97536*CHe[2, 2] - 97536*CHe[3, 3] + 
           62059105*CHl1[1, 1] - 6496968*Pi^2*CHl1[1, 1] - 97536*CHl1[2, 2] - 
           97536*CHl1[3, 3] - 39371719*CHl3[1, 1] + 4443960*Pi^2*CHl3[1, 1] - 
           90704453*CHl3[2, 2] + 10940928*Pi^2*CHl3[2, 2] + 
           97536*CHl3[3, 3] + 42740568*CHq1[1, 1] - 4405260*Pi^2*CHq1[1, 1] + 
           42740568*CHq1[2, 2] - 4405260*Pi^2*CHq1[2, 2] + 
           7098432*CHq1[3, 3] - 551472*Pi^2*CHq1[3, 3] - 
           21807360*CHq3[1, 1] + 3302316*Pi^2*CHq3[1, 1] - 
           21807360*CHq3[2, 2] + 3302316*Pi^2*CHq3[2, 2] + 
           6856626*CHq3[3, 3] - 551472*Pi^2*CHq3[3, 3] - 1377540*CHu[1, 1] + 
           849720*Pi^2*CHu[1, 1] - 1377540*CHu[2, 2] + 849720*Pi^2*
            CHu[2, 2] + 75633*CHu[3, 3]) + MW2^2*MZ2^11*
          (-6*(-7025567 + 801656*Pi^2)*CHd[1, 1] - 6*(-7025567 + 801656*Pi^2)*
            CHd[2, 2] + 42153402*CHd[3, 3] - 4809936*Pi^2*CHd[3, 3] + 
           126934170*CHe[1, 1] - 15939280*Pi^2*CHe[1, 1] + 235008*CHe[2, 2] + 
           235008*CHe[3, 3] - 84876715*CHl1[1, 1] + 9579576*Pi^2*CHl1[1, 1] + 
           235008*CHl1[2, 2] + 235008*CHl1[3, 3] + 50339334*CHl3[1, 1] - 
           5795528*Pi^2*CHl3[1, 1] + 126470977*CHl3[2, 2] - 
           15375104*Pi^2*CHl3[2, 2] - 235008*CHl3[3, 3] - 
           54178770*CHq1[1, 1] + 5997360*Pi^2*CHq1[1, 1] - 
           54178770*CHq1[2, 2] + 5997360*Pi^2*CHq1[2, 2] - 
           16966023*CHq1[3, 3] + 1794696*Pi^2*CHq1[3, 3] + 
           16052292*CHq3[1, 1] - 2407968*Pi^2*CHq3[1, 1] + 
           16052292*CHq3[2, 2] - 2407968*Pi^2*CHq3[2, 2] - 
           16495701*CHq3[3, 3] + 1794696*Pi^2*CHq3[3, 3] + 
           4405260*CHu[1, 1] - 916320*Pi^2*CHu[1, 1] + 4405260*CHu[2, 2] - 
           916320*Pi^2*CHu[2, 2] + 190638*CHu[3, 3]) + 
         32*MW2^8*MZ2^5*(12*(-12118627 + 1162592*Pi^2)*CHd[1, 1] + 
           12*(-12118627 + 1162592*Pi^2)*CHd[2, 2] - 145423524*CHd[3, 3] + 
           13951104*Pi^2*CHd[3, 3] - 311004628*CHe[1, 1] + 
           44541440*Pi^2*CHe[1, 1] + 562752*CHe[2, 2] + 562752*CHe[3, 3] + 
           169763436*CHl1[1, 1] - 14984928*Pi^2*CHl1[1, 1] + 
           562752*CHl1[2, 2] + 562752*CHl1[3, 3] - 133454993*CHl3[1, 1] + 
           14225984*Pi^2*CHl3[1, 1] - 279003305*CHl3[2, 2] + 
           29210912*Pi^2*CHl3[2, 2] - 562752*CHl3[3, 3] + 
           118356132*CHq1[1, 1] - 10623552*Pi^2*CHq1[1, 1] + 
           118356132*CHq1[2, 2] - 10623552*Pi^2*CHq1[2, 2] - 
           34436208*CHq1[3, 3] + 4605216*Pi^2*CHq1[3, 3] - 
           174410784*CHq3[1, 1] + 19833984*Pi^2*CHq3[1, 1] - 
           174410784*CHq3[2, 2] + 19833984*Pi^2*CHq3[2, 2] - 
           33336084*CHq3[3, 3] + 4605216*Pi^2*CHq3[3, 3] + 
           21224832*CHu[1, 1] + 2724288*Pi^2*CHu[1, 1] + 21224832*CHu[2, 2] + 
           2724288*Pi^2*CHu[2, 2] + 588816*CHu[3, 3]) + 
         8*MW2^6*MZ2^7*(57*(-3096791 + 335440*Pi^2)*CHd[1, 1] + 
           57*(-3096791 + 335440*Pi^2)*CHd[2, 2] - 176517087*CHd[3, 3] + 
           19120080*Pi^2*CHd[3, 3] - 489736243*CHe[1, 1] + 
           65310224*Pi^2*CHe[1, 1] - 449856*CHe[2, 2] - 449856*CHe[3, 3] + 
           348391657*CHl1[1, 1] - 37483568*Pi^2*CHl1[1, 1] - 
           449856*CHl1[2, 2] - 449856*CHl1[3, 3] - 229216121*CHl3[1, 1] + 
           22767184*Pi^2*CHl3[1, 1] - 506690058*CHl3[2, 2] + 
           60250752*Pi^2*CHl3[2, 2] + 449856*CHl3[3, 3] + 
           243492855*CHq1[1, 1] - 25207248*Pi^2*CHq1[1, 1] + 
           243492855*CHq1[2, 2] - 25207248*Pi^2*CHq1[2, 2] + 
           75286497*CHq1[3, 3] - 5621424*Pi^2*CHq1[3, 3] - 
           50233689*CHq3[1, 1] + 13964400*Pi^2*CHq3[1, 1] - 
           50233689*CHq3[2, 2] + 13964400*Pi^2*CHq3[2, 2] + 
           76077021*CHq3[3, 3] - 5621424*Pi^2*CHq3[3, 3] - 
           10960602*CHu[1, 1] + 4728864*Pi^2*CHu[1, 1] - 10960602*CHu[2, 2] + 
           4728864*Pi^2*CHu[2, 2] + 961020*CHu[3, 3]) - 
         16*MW2^7*MZ2^6*(3*(-70951583 + 7065824*Pi^2)*CHd[1, 1] + 
           3*(-70951583 + 7065824*Pi^2)*CHd[2, 2] - 212854749*CHd[3, 3] + 
           21197472*Pi^2*CHd[3, 3] - 503065277*CHe[1, 1] + 
           70531872*Pi^2*CHe[1, 1] + 505536*CHe[2, 2] + 505536*CHe[3, 3] + 
           323182829*CHl1[1, 1] - 31535968*Pi^2*CHl1[1, 1] + 
           505536*CHl1[2, 2] + 505536*CHl1[3, 3] - 244942849*CHl3[1, 1] + 
           22764992*Pi^2*CHl3[1, 1] - 499200762*CHl3[2, 2] + 
           54300960*Pi^2*CHl3[2, 2] - 505536*CHl3[3, 3] + 
           230846685*CHq1[1, 1] - 22014528*Pi^2*CHq1[1, 1] + 
           230846685*CHq1[2, 2] - 22014528*Pi^2*CHq1[2, 2] + 
           10608345*CHq1[3, 3] + 1363488*Pi^2*CHq1[3, 3] - 
           161860239*CHq3[1, 1] + 24741504*Pi^2*CHq3[1, 1] - 
           161860239*CHq3[2, 2] + 24741504*Pi^2*CHq3[2, 2] + 
           13651521*CHq3[3, 3] + 1363488*Pi^2*CHq3[3, 3] + 
           15223746*CHu[1, 1] + 5006976*Pi^2*CHu[1, 1] + 15223746*CHu[2, 2] + 
           5006976*Pi^2*CHu[2, 2] + 1707756*CHu[3, 3]) - 
         2*MW2^4*MZ2^9*(3*(-36721345 + 3445552*Pi^2)*CHd[1, 1] + 
           3*(-36721345 + 3445552*Pi^2)*CHd[2, 2] - 110164035*CHd[3, 3] + 
           10336656*Pi^2*CHd[3, 3] - 228393271*CHe[1, 1] + 
           34333968*Pi^2*CHe[1, 1] + 611712*CHe[2, 2] + 611712*CHe[3, 3] + 
           134484851*CHl1[1, 1] - 10888384*Pi^2*CHl1[1, 1] + 
           611712*CHl1[2, 2] + 611712*CHl1[3, 3] - 105714266*CHl3[1, 1] + 
           10776512*Pi^2*CHl3[1, 1] - 199328545*CHl3[2, 2] + 
           21664896*Pi^2*CHl3[2, 2] - 611712*CHl3[3, 3] + 
           105715947*CHq1[1, 1] - 9062544*Pi^2*CHq1[1, 1] + 
           105715947*CHq1[2, 2] - 9062544*Pi^2*CHq1[2, 2] - 
           27319161*CHq1[3, 3] + 4113696*Pi^2*CHq1[3, 3] - 
           124371117*CHq3[1, 1] + 17289936*Pi^2*CHq3[1, 1] - 
           124371117*CHq3[2, 2] + 17289936*Pi^2*CHq3[2, 2] - 
           26117661*CHq3[3, 3] + 4113696*Pi^2*CHq3[3, 3] + 
           13177158*CHu[1, 1] + 2757216*Pi^2*CHu[1, 1] + 13177158*CHu[2, 2] + 
           2757216*Pi^2*CHu[2, 2] + 1759032*CHu[3, 3])) + 
       MT2^5*(147456*MW2^12*(174*CHd[1, 1] + 174*CHd[2, 2] + 174*CHd[3, 3] - 
           638*CHe[1, 1] - 638*CHl1[1, 1] - 721*CHl3[1, 1] - 83*CHl3[2, 2] - 
           174*CHq1[1, 1] - 174*CHq1[2, 2] + 174*CHq1[3, 3] + 
           666*CHq3[1, 1] + 666*CHq3[2, 2] + 174*CHq3[3, 3] - 348*CHu[1, 1] - 
           348*CHu[2, 2]) - 12288*MW2^11*MZ2*(6*(1619 + 56*Pi^2)*CHd[1, 1] + 
           6*(1619 + 56*Pi^2)*CHd[2, 2] + 9714*CHd[3, 3] + 
           336*Pi^2*CHd[3, 3] - 43442*CHe[1, 1] + 560*Pi^2*CHe[1, 1] - 
           36974*CHl1[1, 1] + 560*Pi^2*CHl1[1, 1] - 22336*CHl3[1, 1] + 
           704*Pi^2*CHl3[1, 1] + 4738*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 
           15762*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 15762*CHq1[2, 2] + 
           240*Pi^2*CHq1[2, 2] + 3450*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] + 
           20466*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 20466*CHq3[2, 2] + 
           432*Pi^2*CHq3[2, 2] + 3315*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
           24828*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 24828*CHu[2, 2] - 
           96*Pi^2*CHu[2, 2]) + MZ2^12*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 
           508419*CHl1[1, 1] - 62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 32*MW2^7*MZ2^5*
          (54*(-1234871 + 139488*Pi^2)*CHd[1, 1] + 
           54*(-1234871 + 139488*Pi^2)*CHd[2, 2] - 66683034*CHd[3, 3] + 
           7532352*Pi^2*CHd[3, 3] - 193172996*CHe[1, 1] + 
           23457472*Pi^2*CHe[1, 1] + 283776*CHe[2, 2] + 283776*CHe[3, 3] + 
           72016082*CHl1[1, 1] - 6825408*Pi^2*CHl1[1, 1] + 
           283776*CHl1[2, 2] + 283776*CHl1[3, 3] - 49590139*CHl3[1, 1] + 
           7850432*Pi^2*CHl3[1, 1] - 117733125*CHl3[2, 2] + 
           14675840*Pi^2*CHl3[2, 2] - 283776*CHl3[3, 3] + 
           43349850*CHq1[1, 1] - 4909248*Pi^2*CHq1[1, 1] + 
           43349850*CHq1[2, 2] - 4909248*Pi^2*CHq1[2, 2] - 
           41922858*CHq1[3, 3] + 3043008*Pi^2*CHq1[3, 3] - 
           118449126*CHq3[1, 1] + 10995264*Pi^2*CHq3[1, 1] - 
           118449126*CHq3[2, 2] + 10995264*Pi^2*CHq3[2, 2] - 
           38473404*CHq3[3, 3] + 3043008*Pi^2*CHq3[3, 3] - 
           11108124*CHu[1, 1] + 1264896*Pi^2*CHu[1, 1] - 11108124*CHu[2, 2] + 
           1264896*Pi^2*CHu[2, 2] - 2356392*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(12*(-1714001 + 238912*Pi^2)*CHd[1, 1] + 
           12*(-1714001 + 238912*Pi^2)*CHd[2, 2] - 20568012*CHd[3, 3] + 
           2866944*Pi^2*CHd[3, 3] - 80667094*CHe[1, 1] + 
           8376320*Pi^2*CHe[1, 1] + 91392*CHe[2, 2] + 91392*CHe[3, 3] + 
           10771646*CHl1[1, 1] - 1393728*Pi^2*CHl1[1, 1] + 91392*CHl1[2, 2] + 
           91392*CHl1[3, 3] - 9489689*CHl3[1, 1] + 3123264*Pi^2*CHl3[1, 1] - 
           27208951*CHl3[2, 2] + 4516992*Pi^2*CHl3[2, 2] - 91392*CHl3[3, 3] + 
           3332940*CHq1[1, 1] - 1074432*Pi^2*CHq1[1, 1] + 
           3332940*CHq1[2, 2] - 1074432*Pi^2*CHq1[2, 2] - 
           22919256*CHq1[3, 3] + 1707456*Pi^2*CHq1[3, 3] - 
           54679644*CHq3[1, 1] + 4489344*Pi^2*CHq3[1, 1] - 
           54679644*CHq3[2, 2] + 4489344*Pi^2*CHq3[2, 2] - 
           21033336*CHq3[3, 3] + 1707456*Pi^2*CHq3[3, 3] - 
           12858792*CHu[1, 1] + 288768*Pi^2*CHu[1, 1] - 12858792*CHu[2, 2] + 
           288768*Pi^2*CHu[2, 2] - 1796880*CHu[3, 3]) + 
         16*MW2^6*MZ2^6*(15*(-8799367 + 925120*Pi^2)*CHd[1, 1] + 
           15*(-8799367 + 925120*Pi^2)*CHd[2, 2] - 131990505*CHd[3, 3] + 
           13876800*Pi^2*CHd[3, 3] - 343259533*CHe[1, 1] + 
           44874304*Pi^2*CHe[1, 1] + 401664*CHe[2, 2] + 401664*CHe[3, 3] + 
           181893187*CHl1[1, 1] - 17175808*Pi^2*CHl1[1, 1] + 
           401664*CHl1[2, 2] + 401664*CHl1[3, 3] - 118297229*CHl3[1, 1] + 
           14761984*Pi^2*CHl3[1, 1] - 272064336*CHl3[2, 2] + 
           31937792*Pi^2*CHl3[2, 2] - 401664*CHl3[3, 3] + 
           120164073*CHq1[1, 1] - 12104448*Pi^2*CHq1[1, 1] + 
           120164073*CHq1[2, 2] - 12104448*Pi^2*CHq1[2, 2] - 
           42628431*CHq1[3, 3] + 2881536*Pi^2*CHq1[3, 3] - 
           167190975*CHq3[1, 1] + 17867520*Pi^2*CHq3[1, 1] - 
           167190975*CHq3[2, 2] + 17867520*Pi^2*CHq3[2, 2] - 
           39929733*CHq3[3, 3] + 2881536*Pi^2*CHq3[3, 3] - 
           3486606*CHu[1, 1] + 2857344*Pi^2*CHu[1, 1] - 3486606*CHu[2, 2] + 
           2857344*Pi^2*CHu[2, 2] - 465738*CHu[3, 3]) - 
         512*MW2^9*MZ2^3*(3*(-216157 + 61008*Pi^2)*CHd[1, 1] + 
           3*(-216157 + 61008*Pi^2)*CHd[2, 2] - 648471*CHd[3, 3] + 
           183024*Pi^2*CHd[3, 3] - 6349149*CHe[1, 1] + 481936*Pi^2*
            CHe[1, 1] + 2880*CHe[2, 2] + 2880*CHe[3, 3] - 
           1240060*CHl1[1, 1] + 10416*Pi^2*CHl1[1, 1] + 2880*CHl1[2, 2] + 
           2880*CHl1[3, 3] - 26919*CHl3[1, 1] + 228928*Pi^2*CHl3[1, 1] - 
           163979*CHl3[2, 2] + 218512*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] - 
           1099833*CHq1[1, 1] - 8496*Pi^2*CHq1[1, 1] - 1099833*CHq1[2, 2] - 
           8496*Pi^2*CHq1[2, 2] - 1736967*CHq1[3, 3] + 140688*Pi^2*
            CHq1[3, 3] - 3551445*CHq3[1, 1] + 289872*Pi^2*CHq3[1, 1] - 
           3551445*CHq3[2, 2] + 289872*Pi^2*CHq3[2, 2] - 1612767*CHq3[3, 3] + 
           140688*Pi^2*CHq3[3, 3] - 2033778*CHu[1, 1] + 288*Pi^2*CHu[1, 1] - 
           2033778*CHu[2, 2] + 288*Pi^2*CHu[2, 2] - 149508*CHu[3, 3]) + 
         MW2^2*MZ2^10*(6*(-6518001 + 741568*Pi^2)*CHd[1, 1] + 
           6*(-6518001 + 741568*Pi^2)*CHd[2, 2] - 39108006*CHd[3, 3] + 
           4449408*Pi^2*CHd[3, 3] - 116210982*CHe[1, 1] + 
           14657920*Pi^2*CHe[1, 1] - 194304*CHe[2, 2] - 194304*CHe[3, 3] + 
           81303074*CHl1[1, 1] - 9223488*Pi^2*CHl1[1, 1] - 
           194304*CHl1[2, 2] - 194304*CHl1[3, 3] - 44274003*CHl3[1, 1] + 
           5331904*Pi^2*CHl3[1, 1] - 119672501*CHl3[2, 2] + 
           14555392*Pi^2*CHl3[2, 2] + 194304*CHl3[3, 3] + 
           50150790*CHq1[1, 1] - 5593920*Pi^2*CHq1[1, 1] + 
           50150790*CHq1[2, 2] - 5593920*Pi^2*CHq1[2, 2] + 
           16658484*CHq1[3, 3] - 1973568*Pi^2*CHq1[3, 3] - 
           11583846*CHq3[1, 1] + 1646784*Pi^2*CHq3[1, 1] - 
           11583846*CHq3[2, 2] + 1646784*Pi^2*CHq3[2, 2] + 
           15614238*CHq3[3, 3] - 1973568*Pi^2*CHq3[3, 3] - 
           2816820*CHu[1, 1] + 775680*Pi^2*CHu[1, 1] - 2816820*CHu[2, 2] + 
           775680*Pi^2*CHu[2, 2] - 85494*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          (6*(42791 + 9440*Pi^2)*CHd[1, 1] + 6*(42791 + 9440*Pi^2)*
            CHd[2, 2] + 256746*CHd[3, 3] + 56640*Pi^2*CHd[3, 3] - 
           3050732*CHe[1, 1] + 125888*Pi^2*CHe[1, 1] - 1715804*CHl1[1, 1] + 
           43136*Pi^2*CHl1[1, 1] - 298237*CHl3[1, 1] + 
           89024*Pi^2*CHl3[1, 1] + 514975*CHl3[2, 2] + 
           45888*Pi^2*CHl3[2, 2] - 1027434*CHq1[1, 1] + 
           18240*Pi^2*CHq1[1, 1] - 1027434*CHq1[2, 2] + 
           18240*Pi^2*CHq1[2, 2] - 423006*CHq1[3, 3] + 
           51456*Pi^2*CHq1[3, 3] - 441954*CHq3[1, 1] + 
           84672*Pi^2*CHq3[1, 1] - 441954*CHq3[2, 2] + 
           84672*Pi^2*CHq3[2, 2] - 401514*CHq3[3, 3] + 
           51456*Pi^2*CHq3[3, 3] - 1491540*CHu[1, 1] - 7296*Pi^2*CHu[1, 1] - 
           1491540*CHu[2, 2] - 7296*Pi^2*CHu[2, 2] - 38340*CHu[3, 3]) + 
         MW2*MZ2^11*(-48*(-93572 + 11061*Pi^2)*CHd[1, 1] - 
           48*(-93572 + 11061*Pi^2)*CHd[2, 2] + 4491456*CHd[3, 3] - 
           530928*Pi^2*CHd[3, 3] + 14113908*CHe[1, 1] - 1731568*Pi^2*
            CHe[1, 1] + 15360*CHe[2, 2] + 15360*CHe[3, 3] - 
           9873042*CHl1[1, 1] + 1166064*Pi^2*CHl1[1, 1] + 15360*CHl1[2, 2] + 
           15360*CHl1[3, 3] + 5209047*CHl3[1, 1] - 627984*Pi^2*CHl3[1, 1] + 
           14802141*CHl3[2, 2] - 1794048*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           5764776*CHq1[1, 1] + 673488*Pi^2*CHq1[1, 1] - 5764776*CHq1[2, 2] + 
           673488*Pi^2*CHq1[2, 2] - 2443848*CHq1[3, 3] + 
           292464*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2387178*CHq3[3, 3] + 
           292464*Pi^2*CHq3[3, 3] + 490848*CHu[1, 1] - 78624*Pi^2*CHu[1, 1] + 
           490848*CHu[2, 2] - 78624*Pi^2*CHu[2, 2] + 27510*CHu[3, 3]) - 
         4*MW2^3*MZ2^9*(9*(-5454837 + 597344*Pi^2)*CHd[1, 1] + 
           9*(-5454837 + 597344*Pi^2)*CHd[2, 2] - 49093533*CHd[3, 3] + 
           5376096*Pi^2*CHd[3, 3] - 137173222*CHe[1, 1] + 
           17836576*Pi^2*CHe[1, 1] - 205248*CHe[2, 2] - 205248*CHe[3, 3] + 
           95207394*CHl1[1, 1] - 10313664*Pi^2*CHl1[1, 1] - 
           205248*CHl1[2, 2] - 205248*CHl1[3, 3] - 53079782*CHl3[1, 1] + 
           6413120*Pi^2*CHl3[1, 1] - 137316428*CHl3[2, 2] + 
           16726784*Pi^2*CHl3[2, 2] + 205248*CHl3[3, 3] + 
           61516989*CHq1[1, 1] - 6564960*Pi^2*CHq1[1, 1] + 
           61516989*CHq1[2, 2] - 6564960*Pi^2*CHq1[2, 2] + 
           13815402*CHq1[3, 3] - 1676736*Pi^2*CHq1[3, 3] - 
           23010525*CHq3[1, 1] + 3211488*Pi^2*CHq3[1, 1] - 
           23010525*CHq3[2, 2] + 3211488*Pi^2*CHq3[2, 2] + 
           12330741*CHq3[3, 3] - 1676736*Pi^2*CHq3[3, 3] - 
           1726110*CHu[1, 1] + 1065600*Pi^2*CHu[1, 1] - 1726110*CHu[2, 2] + 
           1065600*Pi^2*CHu[2, 2] + 380814*CHu[3, 3]) - 
         8*MW2^5*MZ2^7*(6*(-29160173 + 3032016*Pi^2)*CHd[1, 1] + 
           6*(-29160173 + 3032016*Pi^2)*CHd[2, 2] - 174961038*CHd[3, 3] + 
           18192096*Pi^2*CHd[3, 3] - 447666554*CHe[1, 1] + 
           60005472*Pi^2*CHe[1, 1] + 145920*CHe[2, 2] + 145920*CHe[3, 3] + 
           279425108*CHl1[1, 1] - 27418656*Pi^2*CHl1[1, 1] + 
           145920*CHl1[2, 2] + 145920*CHl1[3, 3] - 170757445*CHl3[1, 1] + 
           20265632*Pi^2*CHl3[1, 1] - 403059537*CHl3[2, 2] + 
           47684288*Pi^2*CHl3[2, 2] - 145920*CHl3[3, 3] + 
           188552190*CHq1[1, 1] - 18864288*Pi^2*CHq1[1, 1] + 
           188552190*CHq1[2, 2] - 18864288*Pi^2*CHq1[2, 2] - 
           15151392*CHq1[3, 3] + 324576*Pi^2*CHq1[3, 3] - 
           161286750*CHq3[1, 1] + 19513440*Pi^2*CHq3[1, 1] - 
           161286750*CHq3[2, 2] + 19513440*Pi^2*CHq3[2, 2] - 
           16011744*CHq3[3, 3] + 324576*Pi^2*CHq3[3, 3] + 1215132*CHu[1, 1] + 
           3995712*Pi^2*CHu[1, 1] + 1215132*CHu[2, 2] + 3995712*Pi^2*
            CHu[2, 2] + 2247816*CHu[3, 3]) + 4*MW2^4*MZ2^8*
          (3*(-53053621 + 5621248*Pi^2)*CHd[1, 1] + 
           3*(-53053621 + 5621248*Pi^2)*CHd[2, 2] - 159160863*CHd[3, 3] + 
           16863744*Pi^2*CHd[3, 3] - 420603981*CHe[1, 1] + 
           56029952*Pi^2*CHe[1, 1] - 298752*CHe[2, 2] - 298752*CHe[3, 3] + 
           283276343*CHl1[1, 1] - 29193376*Pi^2*CHl1[1, 1] - 
           298752*CHl1[2, 2] - 298752*CHl1[3, 3] - 163793379*CHl3[1, 1] + 
           19610208*Pi^2*CHl3[1, 1] - 404572634*CHl3[2, 2] + 
           48803584*Pi^2*CHl3[2, 2] + 298752*CHl3[3, 3] + 
           188996511*CHq1[1, 1] - 19405056*Pi^2*CHq1[1, 1] + 
           188996511*CHq1[2, 2] - 19405056*Pi^2*CHq1[2, 2] + 
           17727561*CHq1[3, 3] - 2649696*Pi^2*CHq1[3, 3] - 
           106473933*CHq3[1, 1] + 14105664*Pi^2*CHq3[1, 1] - 
           106473933*CHq3[2, 2] + 14105664*Pi^2*CHq3[2, 2] + 
           14137005*CHq3[3, 3] - 2649696*Pi^2*CHq3[3, 3] - 733602*CHu[1, 1] + 
           3627264*Pi^2*CHu[1, 1] - 733602*CHu[2, 2] + 3627264*Pi^2*
            CHu[2, 2] + 2424792*CHu[3, 3])) + 
       MT2^3*MW2*(1474560*MW2^13*(30*CHd[1, 1] + 30*CHd[2, 2] + 
           30*CHd[3, 3] - 110*CHe[1, 1] - 110*CHl1[1, 1] - 91*CHl3[1, 1] + 
           19*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 30*CHq1[3, 3] + 
           138*CHq3[1, 1] + 138*CHq3[2, 2] + 30*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) - 2048*MW2^12*MZ2*(24*(2311 + 280*Pi^2)*CHd[1, 1] + 
           24*(2311 + 280*Pi^2)*CHd[2, 2] + 55464*CHd[3, 3] + 
           6720*Pi^2*CHd[3, 3] - 427048*CHe[1, 1] + 11200*Pi^2*CHe[1, 1] - 
           371608*CHl1[1, 1] + 11200*Pi^2*CHl1[1, 1] + 40693*CHl3[1, 1] + 
           14080*Pi^2*CHl3[1, 1] + 214301*CHl3[2, 2] + 2880*Pi^2*CHl3[2, 2] - 
           176424*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 176424*CHq1[2, 2] + 
           4800*Pi^2*CHq1[2, 2] - 9336*CHq1[3, 3] + 6720*Pi^2*CHq1[3, 3] + 
           111528*CHq3[1, 1] + 8640*Pi^2*CHq3[1, 1] + 111528*CHq3[2, 2] + 
           8640*Pi^2*CHq3[2, 2] - 31206*CHq3[3, 3] + 6720*Pi^2*CHq3[3, 3] - 
           218928*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 218928*CHu[2, 2] - 
           1920*Pi^2*CHu[2, 2]) + MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 
           508419*CHl1[1, 1] - 62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 2*MW2^4*MZ2^9*
          (192*(-924592 + 108999*Pi^2)*CHd[1, 1] + 
           192*(-924592 + 108999*Pi^2)*CHd[2, 2] - 177521664*CHd[3, 3] + 
           20927808*Pi^2*CHd[3, 3] - 563446930*CHe[1, 1] + 
           69448000*Pi^2*CHe[1, 1] - 1256448*CHe[2, 2] - 1256448*CHe[3, 3] + 
           378037906*CHl1[1, 1] - 44168128*Pi^2*CHl1[1, 1] - 
           1256448*CHl1[2, 2] - 1256448*CHl1[3, 3] - 225459425*CHl3[1, 1] + 
           25684032*Pi^2*CHl3[1, 1] - 569144451*CHl3[2, 2] + 
           69852160*Pi^2*CHl3[2, 2] + 1256448*CHl3[3, 3] + 
           239047968*CHq1[1, 1] - 27190080*Pi^2*CHq1[1, 1] + 
           239047968*CHq1[2, 2] - 27190080*Pi^2*CHq1[2, 2] + 
           100589430*CHq1[3, 3] - 9816768*Pi^2*CHq1[3, 3] - 
           37262052*CHq3[1, 1] + 7556544*Pi^2*CHq3[1, 1] - 
           37262052*CHq3[2, 2] + 7556544*Pi^2*CHq3[2, 2] + 
           99803808*CHq3[3, 3] - 9816768*Pi^2*CHq3[3, 3] - 
           27292224*CHu[1, 1] + 3846528*Pi^2*CHu[1, 1] - 27292224*CHu[2, 2] + 
           3846528*Pi^2*CHu[2, 2] - 2468676*CHu[3, 3]) + 
         MW2^3*MZ2^10*(12*(-2137495 + 315088*Pi^2)*CHd[1, 1] + 
           12*(-2137495 + 315088*Pi^2)*CHd[2, 2] - 25649940*CHd[3, 3] + 
           3781056*Pi^2*CHd[3, 3] - 114867848*CHe[1, 1] + 
           12139200*Pi^2*CHe[1, 1] - 303360*CHe[2, 2] - 303360*CHe[3, 3] + 
           75215032*CHl1[1, 1] - 10311552*Pi^2*CHl1[1, 1] - 
           303360*CHl1[2, 2] - 303360*CHl1[3, 3] - 42602113*CHl3[1, 1] + 
           4689024*Pi^2*CHl3[1, 1] - 123289913*CHl3[2, 2] + 
           15000576*Pi^2*CHl3[2, 2] + 303360*CHl3[3, 3] + 
           38624628*CHq1[1, 1] - 5399616*Pi^2*CHq1[1, 1] + 
           38624628*CHq1[2, 2] - 5399616*Pi^2*CHq1[2, 2] + 
           34486650*CHq1[3, 3] - 3775488*Pi^2*CHq1[3, 3] + 
           16847712*CHq3[1, 1] - 2151360*Pi^2*CHq3[1, 1] + 
           16847712*CHq3[2, 2] - 2151360*Pi^2*CHq3[2, 2] + 
           35697828*CHq3[3, 3] - 3775488*Pi^2*CHq3[3, 3] - 
           11878392*CHu[1, 1] + 306048*Pi^2*CHu[1, 1] - 11878392*CHu[2, 2] + 
           306048*Pi^2*CHu[2, 2] - 1474782*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(12*(-7428137 + 764480*Pi^2)*CHd[1, 1] + 
           12*(-7428137 + 764480*Pi^2)*CHd[2, 2] - 89137644*CHd[3, 3] + 
           9173760*Pi^2*CHd[3, 3] - 200665762*CHe[1, 1] + 
           26936064*Pi^2*CHe[1, 1] + 299520*CHe[2, 2] + 299520*CHe[3, 3] + 
           62295410*CHl1[1, 1] - 4706688*Pi^2*CHl1[1, 1] + 
           299520*CHl1[2, 2] + 299520*CHl1[3, 3] - 29518439*CHl3[1, 1] + 
           9914496*Pi^2*CHl3[1, 1] - 111629401*CHl3[2, 2] + 
           14621184*Pi^2*CHl3[2, 2] - 299520*CHl3[3, 3] + 
           35569644*CHq1[1, 1] - 3584256*Pi^2*CHq1[1, 1] + 
           35569644*CHq1[2, 2] - 3584256*Pi^2*CHq1[2, 2] - 
           56563728*CHq1[3, 3] + 5389440*Pi^2*CHq1[3, 3] - 
           171348876*CHq3[1, 1] + 14363136*Pi^2*CHq3[1, 1] - 
           171348876*CHq3[2, 2] + 14363136*Pi^2*CHq3[2, 2] - 
           58425216*CHq3[3, 3] + 5389440*Pi^2*CHq3[3, 3] + 
           5205720*CHu[1, 1] + 969216*Pi^2*CHu[1, 1] + 5205720*CHu[2, 2] + 
           969216*Pi^2*CHu[2, 2] - 1161936*CHu[3, 3]) - 
         64*MW2^8*MZ2^5*(3*(-39780359 + 3912192*Pi^2)*CHd[1, 1] + 
           3*(-39780359 + 3912192*Pi^2)*CHd[2, 2] - 119341077*CHd[3, 3] + 
           11736576*Pi^2*CHd[3, 3] - 263128158*CHe[1, 1] + 
           36755968*Pi^2*CHe[1, 1] + 449664*CHe[2, 2] + 449664*CHe[3, 3] + 
           127710239*CHl1[1, 1] - 11069696*Pi^2*CHl1[1, 1] + 
           449664*CHl1[2, 2] + 449664*CHl1[3, 3] - 92159745*CHl3[1, 1] + 
           12167488*Pi^2*CHl3[1, 1] - 210591944*CHl3[2, 2] + 
           23237184*Pi^2*CHl3[2, 2] - 449664*CHl3[3, 3] + 
           85966485*CHq1[1, 1] - 7931520*Pi^2*CHq1[1, 1] + 
           85966485*CHq1[2, 2] - 7931520*Pi^2*CHq1[2, 2] - 
           41598513*CHq1[3, 3] + 4555008*Pi^2*CHq1[3, 3] - 
           165509631*CHq3[1, 1] + 17041536*Pi^2*CHq3[1, 1] - 
           165509631*CHq3[2, 2] + 17041536*Pi^2*CHq3[2, 2] - 
           41281212*CHq3[3, 3] + 4555008*Pi^2*CHq3[3, 3] + 
           13179450*CHu[1, 1] + 2042496*Pi^2*CHu[1, 1] + 13179450*CHu[2, 2] + 
           2042496*Pi^2*CHu[2, 2] - 163812*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-4882083 + 596448*Pi^2)*CHd[1, 1] + 
           (-4882083 + 596448*Pi^2)*CHd[2, 2] - 4882083*CHd[3, 3] + 
           596448*Pi^2*CHd[3, 3] - 13524779*CHe[1, 1] + 1576736*Pi^2*
            CHe[1, 1] + 9600*CHe[2, 2] + 9600*CHe[3, 3] + 112988*CHl1[1, 1] + 
           23392*Pi^2*CHl1[1, 1] + 9600*CHl1[2, 2] + 9600*CHl1[3, 3] + 
           2677064*CHl3[1, 1] + 741120*Pi^2*CHl3[1, 1] - 1794948*CHl3[2, 2] + 
           717728*Pi^2*CHl3[2, 2] - 9600*CHl3[3, 3] - 755517*CHq1[1, 1] - 
           33120*Pi^2*CHq1[1, 1] - 755517*CHq1[2, 2] - 
           33120*Pi^2*CHq1[2, 2] - 5051475*CHq1[3, 3] + 
           456480*Pi^2*CHq1[3, 3] - 13351401*CHq3[1, 1] + 
           946080*Pi^2*CHq3[1, 1] - 13351401*CHq3[2, 2] + 
           946080*Pi^2*CHq3[2, 2] - 5491263*CHq3[3, 3] + 
           456480*Pi^2*CHq3[3, 3] - 1104090*CHu[1, 1] + 2880*Pi^2*CHu[1, 1] - 
           1104090*CHu[2, 2] + 2880*Pi^2*CHu[2, 2] - 130008*CHu[3, 3]) + 
         512*MW2^11*MZ2^2*(6*(-132183 + 31168*Pi^2)*CHd[1, 1] + 
           6*(-132183 + 31168*Pi^2)*CHd[2, 2] - 793098*CHd[3, 3] + 
           187008*Pi^2*CHd[3, 3] - 5437156*CHe[1, 1] + 416640*Pi^2*
            CHe[1, 1] - 2445828*CHl1[1, 1] + 140800*Pi^2*CHl1[1, 1] + 
           2484325*CHl3[1, 1] + 292992*Pi^2*CHl3[1, 1] + 1974313*CHl3[2, 2] + 
           152192*Pi^2*CHl3[2, 2] - 1743606*CHq1[1, 1] + 
           59520*Pi^2*CHq1[1, 1] - 1743606*CHq1[2, 2] + 
           59520*Pi^2*CHq1[2, 2] - 1687626*CHq1[3, 3] + 
           169728*Pi^2*CHq1[3, 3] - 3719070*CHq3[1, 1] + 
           279936*Pi^2*CHq3[1, 1] - 3719070*CHq3[2, 2] + 
           279936*Pi^2*CHq3[2, 2] - 2006694*CHq3[3, 3] + 
           169728*Pi^2*CHq3[3, 3] - 1645164*CHu[1, 1] - 
           23808*Pi^2*CHu[1, 1] - 1645164*CHu[2, 2] - 23808*Pi^2*CHu[2, 2] - 
           38340*CHu[3, 3]) - 2*MW2*MZ2^12*(6*(-224603 + 26164*Pi^2)*
            CHd[1, 1] + 6*(-224603 + 26164*Pi^2)*CHd[2, 2] - 
           1347618*CHd[3, 3] + 156984*Pi^2*CHd[3, 3] - 4174506*CHe[1, 1] + 
           515640*Pi^2*CHe[1, 1] - 7680*CHe[2, 2] - 7680*CHe[3, 3] + 
           2885025*CHl1[1, 1] - 334744*Pi^2*CHl1[1, 1] - 7680*CHl1[2, 2] - 
           7680*CHl1[3, 3] - 1602432*CHl3[1, 1] + 188520*Pi^2*CHl3[1, 1] - 
           4323963*CHl3[2, 2] + 523264*Pi^2*CHl3[2, 2] + 7680*CHl3[3, 3] + 
           1746678*CHq1[1, 1] - 199464*Pi^2*CHq1[1, 1] + 1746678*CHq1[2, 2] - 
           199464*Pi^2*CHq1[2, 2] + 670269*CHq1[3, 3] - 
           77592*Pi^2*CHq1[3, 3] - 311220*CHq3[1, 1] + 
           44280*Pi^2*CHq3[1, 1] - 311220*CHq3[2, 2] + 
           44280*Pi^2*CHq3[2, 2] + 644859*CHq3[3, 3] - 
           77592*Pi^2*CHq3[3, 3] - 140844*CHu[1, 1] + 25872*Pi^2*CHu[1, 1] - 
           140844*CHu[2, 2] + 25872*Pi^2*CHu[2, 2] - 11730*CHu[3, 3]) + 
         2*MW2^2*MZ2^11*((-4703889 + 480672*Pi^2)*CHd[1, 1] + 
           (-4703889 + 480672*Pi^2)*CHd[2, 2] - 4703889*CHd[3, 3] + 
           480672*Pi^2*CHd[3, 3] - 11768829*CHe[1, 1] + 1628192*Pi^2*
            CHe[1, 1] - 35712*CHe[2, 2] - 35712*CHe[3, 3] + 
           8277919*CHl1[1, 1] - 816496*Pi^2*CHl1[1, 1] - 35712*CHl1[2, 2] - 
           35712*CHl1[3, 3] - 4905561*CHl3[1, 1] + 593168*Pi^2*CHl3[1, 1] - 
           11433304*CHl3[2, 2] + 1409664*Pi^2*CHl3[2, 2] + 35712*CHl3[3, 3] + 
           5963601*CHq1[1, 1] - 583488*Pi^2*CHq1[1, 1] + 5963601*CHq1[2, 2] - 
           583488*Pi^2*CHq1[2, 2] + 644505*CHq1[3, 3] - 
           57168*Pi^2*CHq1[3, 3] - 3213063*CHq3[1, 1] + 
           469152*Pi^2*CHq3[1, 1] - 3213063*CHq3[2, 2] + 
           469152*Pi^2*CHq3[2, 2] + 382047*CHq3[3, 3] - 
           57168*Pi^2*CHq3[3, 3] + 133602*CHu[1, 1] + 120384*Pi^2*CHu[1, 1] + 
           133602*CHu[2, 2] + 120384*Pi^2*CHu[2, 2] + 16758*CHu[3, 3]) + 
         4*MW2^5*MZ2^8*((-385174107 + 42081792*Pi^2)*CHd[1, 1] + 
           (-385174107 + 42081792*Pi^2)*CHd[2, 2] - 385174107*CHd[3, 3] + 
           42081792*Pi^2*CHd[3, 3] - 1071424909*CHe[1, 1] + 
           140436480*Pi^2*CHe[1, 1] - 1224960*CHe[2, 2] - 1224960*CHe[3, 3] + 
           713757015*CHl1[1, 1] - 77318336*Pi^2*CHl1[1, 1] - 
           1224960*CHl1[2, 2] - 1224960*CHl1[3, 3] - 451171673*CHl3[1, 1] + 
           49899456*Pi^2*CHl3[1, 1] - 1057824224*CHl3[2, 2] + 
           127217792*Pi^2*CHl3[2, 2] + 1224960*CHl3[3, 3] + 
           481553307*CHq1[1, 1] - 50810496*Pi^2*CHq1[1, 1] + 
           481553307*CHq1[2, 2] - 50810496*Pi^2*CHq1[2, 2] + 
           123453381*CHq1[3, 3] - 10032960*Pi^2*CHq1[3, 3] - 
           182250801*CHq3[1, 1] + 30744576*Pi^2*CHq3[1, 1] - 
           182250801*CHq3[2, 2] + 30744576*Pi^2*CHq3[2, 2] + 
           121700409*CHq3[3, 3] - 10032960*Pi^2*CHq3[3, 3] - 
           21605418*CHu[1, 1] + 9035520*Pi^2*CHu[1, 1] - 21605418*CHu[2, 2] + 
           9035520*Pi^2*CHu[2, 2] + 117696*CHu[3, 3]) + 
         16*MW2^7*MZ2^6*((-418174611 + 41541888*Pi^2)*CHd[1, 1] + 
           (-418174611 + 41541888*Pi^2)*CHd[2, 2] - 418174611*CHd[3, 3] + 
           41541888*Pi^2*CHd[3, 3] - 967153275*CHe[1, 1] + 
           135131136*Pi^2*CHe[1, 1] + 1167360*CHe[2, 2] + 1167360*CHe[3, 3] + 
           567187137*CHl1[1, 1] - 53494016*Pi^2*CHl1[1, 1] + 
           1167360*CHl1[2, 2] + 1167360*CHl1[3, 3] - 414630951*CHl3[1, 1] + 
           44246400*Pi^2*CHl3[1, 1] - 887036040*CHl3[2, 2] + 
           97740416*Pi^2*CHl3[2, 2] - 1167360*CHl3[3, 3] + 
           396937491*CHq1[1, 1] - 37617024*Pi^2*CHq1[1, 1] + 
           396937491*CHq1[2, 2] - 37617024*Pi^2*CHq1[2, 2] - 
           45199521*CHq1[3, 3] + 7458816*Pi^2*CHq1[3, 3] - 
           419281749*CHq3[1, 1] + 52534656*Pi^2*CHq3[1, 1] - 
           419281749*CHq3[2, 2] + 52534656*Pi^2*CHq3[2, 2] - 
           42361383*CHq3[3, 3] + 7458816*Pi^2*CHq3[3, 3] + 
           34806054*CHu[1, 1] + 8813568*Pi^2*CHu[1, 1] + 34806054*CHu[2, 2] + 
           8813568*Pi^2*CHu[2, 2] + 2501862*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*(48*(-10291157 + 1062972*Pi^2)*CHd[1, 1] + 
           48*(-10291157 + 1062972*Pi^2)*CHd[2, 2] - 493975536*CHd[3, 3] + 
           51022656*Pi^2*CHd[3, 3] - 1239149396*CHe[1, 1] + 
           169252416*Pi^2*CHe[1, 1] + 175872*CHe[2, 2] + 175872*CHe[3, 3] + 
           795079462*CHl1[1, 1] - 80464448*Pi^2*CHl1[1, 1] + 
           175872*CHl1[2, 2] + 175872*CHl1[3, 3] - 542993263*CHl3[1, 1] + 
           57411008*Pi^2*CHl3[1, 1] - 1196421365*CHl3[2, 2] + 
           137875456*Pi^2*CHl3[2, 2] - 175872*CHl3[3, 3] + 
           554029584*CHq1[1, 1] - 55138752*Pi^2*CHq1[1, 1] + 
           554029584*CHq1[2, 2] - 55138752*Pi^2*CHq1[2, 2] + 
           54034998*CHq1[3, 3] - 1512000*Pi^2*CHq1[3, 3] - 
           352394820*CHq3[1, 1] + 52114752*Pi^2*CHq3[1, 1] - 
           352394820*CHq3[2, 2] + 52114752*Pi^2*CHq3[2, 2] + 
           54997218*CHq3[3, 3] - 1512000*Pi^2*CHq3[3, 3] + 
           10780032*CHu[1, 1] + 11442816*Pi^2*CHu[1, 1] + 
           10780032*CHu[2, 2] + 11442816*Pi^2*CHu[2, 2] + 
           3383364*CHu[3, 3]))) - 
     MH2*(3*MT2^7*(-2048*MW2^9*MZ2*(1248*CHd[1, 1] + 1248*CHd[2, 2] + 
           1248*CHd[3, 3] - 3936*CHe[1, 1] - 3232*CHl1[1, 1] - 
           4305*CHl3[1, 1] - 1073*CHl3[2, 2] - 1248*CHq1[1, 1] - 
           1248*CHq1[2, 2] + 672*CHq1[3, 3] + 2592*CHq3[1, 1] + 
           2592*CHq3[2, 2] + 834*CHq3[3, 3] - 2496*CHu[1, 1] - 
           2496*CHu[2, 2]) + 131072*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 
           3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 16*CHl3[1, 1] - 
           5*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
           9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
           6*CHu[2, 2]) + 8*MW2^3*MZ2^7*(26004*CHd[1, 1] + 26004*CHd[2, 2] + 
           26004*CHd[3, 3] + 10088*CHe[1, 1] - 161490*CHl1[1, 1] - 
           335081*CHl3[1, 1] - 173591*CHl3[2, 2] - 26004*CHq1[1, 1] - 
           26004*CHq1[2, 2] + 431622*CHq1[3, 3] + 359856*CHq3[1, 1] + 
           359856*CHq3[2, 2] + 489858*CHq3[3, 3] - 52008*CHu[1, 1] - 
           52008*CHu[2, 2] - 47388*CHu[3, 3]) - 4*MW2^2*MZ2^8*
          (69531*CHd[1, 1] + 69531*CHd[2, 2] + 69531*CHd[3, 3] - 
           142467*CHe[1, 1] - 148703*CHl1[1, 1] - 206007*CHl3[1, 1] - 
           57304*CHl3[2, 2] - 69531*CHq1[1, 1] - 69531*CHq1[2, 2] + 
           233955*CHq1[3, 3] + 159345*CHq3[1, 1] + 159345*CHq3[2, 2] + 
           305679*CHq3[3, 3] - 139062*CHu[1, 1] - 139062*CHu[2, 2] - 
           41568*CHu[3, 3]) + 64*MW2^6*MZ2^4*(163764*CHd[1, 1] + 
           163764*CHd[2, 2] + 163764*CHd[3, 3] - 409570*CHe[1, 1] - 
           160382*CHl1[1, 1] + 3577*CHl3[1, 1] + 163959*CHl3[2, 2] - 
           163764*CHq1[1, 1] - 163764*CHq1[2, 2] - 135024*CHq1[3, 3] - 
           57132*CHq3[1, 1] - 57132*CHq3[2, 2] - 75072*CHq3[3, 3] - 
           327528*CHu[1, 1] - 327528*CHu[2, 2] - 36816*CHu[3, 3]) - 
         64*MW2^5*MZ2^5*(91095*CHd[1, 1] + 91095*CHd[2, 2] + 
           91095*CHd[3, 3] - 238678*CHe[1, 1] - 51161*CHl1[1, 1] + 
           98014*CHl3[1, 1] + 149175*CHl3[2, 2] - 91095*CHq1[1, 1] - 
           91095*CHq1[2, 2] - 164445*CHq1[3, 3] - 138051*CHq3[1, 1] - 
           138051*CHq3[2, 2] - 131472*CHq3[3, 3] - 182190*CHu[1, 1] - 
           182190*CHu[2, 2] - 21972*CHu[3, 3]) - 512*MW2^7*MZ2^3*
          (21729*CHd[1, 1] + 21729*CHd[2, 2] + 21729*CHd[3, 3] - 
           55787*CHe[1, 1] - 29620*CHl1[1, 1] - 19906*CHl3[1, 1] + 
           9714*CHl3[2, 2] - 21729*CHq1[1, 1] - 21729*CHq1[2, 2] - 
           6111*CHq1[3, 3] + 10611*CHq3[1, 1] + 10611*CHq3[2, 2] + 
           717*CHq3[3, 3] - 43458*CHu[1, 1] - 43458*CHu[2, 2] - 
           3216*CHu[3, 3]) + 6*MW2*MZ2^9*(13200*CHd[1, 1] + 13200*CHd[2, 2] + 
           13200*CHd[3, 3] - 33618*CHe[1, 1] - 21974*CHl1[1, 1] - 
           26519*CHl3[1, 1] - 4545*CHl3[2, 2] - 13200*CHq1[1, 1] - 
           13200*CHq1[2, 2] + 22150*CHq1[3, 3] + 9900*CHq3[1, 1] + 
           9900*CHq3[2, 2] + 34040*CHq3[3, 3] - 26400*CHu[1, 1] - 
           26400*CHu[2, 2] - 3140*CHu[3, 3]) + 16*MW2^4*MZ2^6*
          (94125*CHd[1, 1] + 94125*CHd[2, 2] + 94125*CHd[3, 3] - 
           303123*CHe[1, 1] + 46769*CHl1[1, 1] + 347457*CHl3[1, 1] + 
           300688*CHl3[2, 2] - 94125*CHq1[1, 1] - 94125*CHq1[2, 2] - 
           477129*CHq1[3, 3] - 432693*CHq3[1, 1] - 432693*CHq3[2, 2] - 
           465111*CHq3[3, 3] - 188250*CHu[1, 1] - 188250*CHu[2, 2] - 
           1698*CHu[3, 3]) + 512*MW2^8*MZ2^2*(13926*CHd[1, 1] + 
           13926*CHd[2, 2] + 13926*CHd[3, 3] - 38804*CHe[1, 1] - 
           25940*CHl1[1, 1] - 28171*CHl3[1, 1] - 2231*CHl3[2, 2] - 
           13926*CHq1[1, 1] - 13926*CHq1[2, 2] + 1878*CHq1[3, 3] + 
           17586*CHq3[1, 1] + 17586*CHq3[2, 2] + 5130*CHq3[3, 3] - 
           27852*CHu[1, 1] - 27852*CHu[2, 2] - 852*CHu[3, 3]) - 
         135*MZ2^10*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 
           176*CHe[1, 1] - 88*CHl1[1, 1] - 113*CHl3[1, 1] - 25*CHl3[2, 2] - 
           60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 100*CHq3[3, 3] - 
           120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3])) - 
       MW2^5*(MW2 + MZ2)*(221184*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 
           6*CHd[3, 3] - 22*CHe[1, 1] - 22*CHl1[1, 1] - 9*CHl3[1, 1] + 
           13*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 
           34*CHq3[1, 1] + 34*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
           12*CHu[2, 2]) + MZ2^11*(-30*(-7383 + 904*Pi^2)*CHd[1, 1] - 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] + 221490*CHd[3, 3] - 
           27120*Pi^2*CHd[3, 3] + 729522*CHe[1, 1] - 87536*Pi^2*CHe[1, 1] - 
           508419*CHl1[1, 1] + 62072*Pi^2*CHl1[1, 1] + 256581*CHl3[1, 1] - 
           31368*Pi^2*CHl3[1, 1] + 770880*CHl3[2, 2] - 
           93440*Pi^2*CHl3[2, 2] - 280890*CHq1[1, 1] + 
           34320*Pi^2*CHq1[1, 1] - 280890*CHq1[2, 2] + 
           34320*Pi^2*CHq1[2, 2] - 140445*CHq1[3, 3] + 
           17160*Pi^2*CHq1[3, 3] - 142245*CHq3[3, 3] + 
           17160*Pi^2*CHq3[3, 3] + 32220*CHu[1, 1] - 3360*Pi^2*CHu[1, 1] + 
           32220*CHu[2, 2] - 3360*Pi^2*CHu[2, 2]) + 512*MW2^9*MZ2^2*
          ((-69141 + 9216*Pi^2)*CHd[1, 1] + (-69141 + 9216*Pi^2)*CHd[2, 2] - 
           69141*CHd[3, 3] + 9216*Pi^2*CHd[3, 3] - 185667*CHe[1, 1] + 
           20608*Pi^2*CHe[1, 1] - 64675*CHl1[1, 1] + 6816*Pi^2*CHl1[1, 1] + 
           172950*CHl3[1, 1] + 14368*Pi^2*CHl3[1, 1] + 93793*CHl3[2, 2] + 
           7552*Pi^2*CHl3[2, 2] - 55275*CHq1[1, 1] + 2880*Pi^2*CHq1[1, 1] - 
           55275*CHq1[2, 2] + 2880*Pi^2*CHq1[2, 2] - 85701*CHq1[3, 3] + 
           8352*Pi^2*CHq1[3, 3] - 220887*CHq3[1, 1] + 13824*Pi^2*CHq3[1, 1] - 
           220887*CHq3[2, 2] + 13824*Pi^2*CHq3[2, 2] - 110397*CHq3[3, 3] + 
           8352*Pi^2*CHq3[3, 3] - 21126*CHu[1, 1] - 1152*Pi^2*CHu[1, 1] - 
           21126*CHu[2, 2] - 1152*Pi^2*CHu[2, 2]) - 4096*MW2^10*MZ2*
          (21*(-1 + 8*Pi^2)*CHd[1, 1] + 21*(-1 + 8*Pi^2)*CHd[2, 2] - 
           21*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 6235*CHe[1, 1] + 
           280*Pi^2*CHe[1, 1] - 5641*CHl1[1, 1] + 280*Pi^2*CHl1[1, 1] + 
           5692*CHl3[1, 1] + 352*Pi^2*CHl3[1, 1] + 6383*CHl3[2, 2] + 
           72*Pi^2*CHl3[2, 2] - 3003*CHq1[1, 1] + 120*Pi^2*CHq1[1, 1] - 
           3003*CHq1[2, 2] + 120*Pi^2*CHq1[2, 2] - 993*CHq1[3, 3] + 
           168*Pi^2*CHq1[3, 3] - 225*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] - 
           225*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] - 1803*CHq3[3, 3] + 
           168*Pi^2*CHq3[3, 3] - 2658*CHu[1, 1] - 48*Pi^2*CHu[1, 1] - 
           2658*CHu[2, 2] - 48*Pi^2*CHu[2, 2]) + 2*MW2^3*MZ2^8*
          (9*(-4078467 + 447968*Pi^2)*CHd[1, 1] + 9*(-4078467 + 447968*Pi^2)*
            CHd[2, 2] - 36706203*CHd[3, 3] + 4031712*Pi^2*CHd[3, 3] - 
           103190411*CHe[1, 1] + 13413728*Pi^2*CHe[1, 1] - 104064*CHe[2, 2] - 
           104064*CHe[3, 3] + 66964185*CHl1[1, 1] - 7242240*Pi^2*CHl1[1, 1] - 
           104064*CHl1[2, 2] - 104064*CHl1[3, 3] - 42391315*CHl3[1, 1] + 
           4746496*Pi^2*CHl3[1, 1] - 99453628*CHl3[2, 2] + 
           11988736*Pi^2*CHl3[2, 2] + 104064*CHl3[3, 3] + 
           44929323*CHq1[1, 1] - 4764384*Pi^2*CHq1[1, 1] + 
           44929323*CHq1[2, 2] - 4764384*Pi^2*CHq1[2, 2] + 
           9961257*CHq1[3, 3] - 843840*Pi^2*CHq1[3, 3] - 
           19909377*CHq3[1, 1] + 3076704*Pi^2*CHq3[1, 1] - 
           19909377*CHq3[2, 2] + 3076704*Pi^2*CHq3[2, 2] + 
           10022937*CHq3[3, 3] - 843840*Pi^2*CHq3[3, 3] - 2521530*CHu[1, 1] + 
           856512*Pi^2*CHu[1, 1] - 2521530*CHu[2, 2] + 856512*Pi^2*
            CHu[2, 2] - 104064*CHu[3, 3]) - 2*MW2^2*MZ2^9*
          (15*(-650235 + 74672*Pi^2)*CHd[1, 1] + 15*(-650235 + 74672*Pi^2)*
            CHd[2, 2] - 9753525*CHd[3, 3] + 1120080*Pi^2*CHd[3, 3] - 
           29682429*CHe[1, 1] + 3709904*Pi^2*CHe[1, 1] - 51072*CHe[2, 2] - 
           51072*CHe[3, 3] + 19652260*CHl1[1, 1] - 2230848*Pi^2*CHl1[1, 1] - 
           51072*CHl1[2, 2] - 51072*CHl1[3, 3] - 11728254*CHl3[1, 1] + 
           1346624*Pi^2*CHl3[1, 1] - 29373910*CHl3[2, 2] + 
           3577472*Pi^2*CHl3[2, 2] + 51072*CHl3[3, 3] + 12524157*CHq1[1, 1] - 
           1394256*Pi^2*CHq1[1, 1] + 12524157*CHq1[2, 2] - 
           1394256*Pi^2*CHq1[2, 2] + 4000098*CHq1[3, 3] - 
           418272*Pi^2*CHq1[3, 3] - 3661353*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 3661353*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 3947550*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] - 1141686*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] - 1141686*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] - 51072*CHu[3, 3]) + MW2*MZ2^10*
          (6*(-515161 + 61368*Pi^2)*CHd[1, 1] + 6*(-515161 + 61368*Pi^2)*
            CHd[2, 2] - 3090966*CHd[3, 3] + 368208*Pi^2*CHd[3, 3] - 
           9949446*CHe[1, 1] + 1206352*Pi^2*CHe[1, 1] - 15360*CHe[2, 2] - 
           15360*CHe[3, 3] + 6716193*CHl1[1, 1] - 793632*Pi^2*CHl1[1, 1] - 
           15360*CHl1[2, 2] - 15360*CHl1[3, 3] - 3803571*CHl3[1, 1] + 
           439776*Pi^2*CHl3[1, 1] - 10204536*CHl3[2, 2] + 
           1233408*Pi^2*CHl3[2, 2] + 15360*CHl3[3, 3] + 4007886*CHq1[1, 1] - 
           467568*Pi^2*CHq1[1, 1] + 4007886*CHq1[2, 2] - 
           467568*Pi^2*CHq1[2, 2] + 1638303*CHq1[3, 3] - 
           189504*Pi^2*CHq1[3, 3] - 622440*CHq3[1, 1] + 
           88560*Pi^2*CHq3[1, 1] - 622440*CHq3[2, 2] + 
           88560*Pi^2*CHq3[2, 2] + 1623483*CHq3[3, 3] - 
           189504*Pi^2*CHq3[3, 3] - 440628*CHu[1, 1] + 58464*Pi^2*CHu[1, 1] - 
           440628*CHu[2, 2] + 58464*Pi^2*CHu[2, 2] - 15360*CHu[3, 3]) - 
         256*MW2^8*MZ2^3*((-561129 + 57936*Pi^2)*CHd[1, 1] + 
           (-561129 + 57936*Pi^2)*CHd[2, 2] - 561129*CHd[3, 3] + 
           57936*Pi^2*CHd[3, 3] - 1101883*CHe[1, 1] + 153776*Pi^2*CHe[1, 1] + 
           960*CHe[2, 2] + 960*CHe[3, 3] + 129989*CHl1[1, 1] + 
           1200*Pi^2*CHl1[1, 1] + 960*CHl1[2, 2] + 960*CHl1[3, 3] + 
           283006*CHl3[1, 1] + 71520*Pi^2*CHl3[1, 1] - 258079*CHl3[2, 2] + 
           70320*Pi^2*CHl3[2, 2] - 960*CHl3[3, 3] + 19833*CHq1[1, 1] - 
           3792*Pi^2*CHq1[1, 1] + 19833*CHq1[2, 2] - 3792*Pi^2*CHq1[2, 2] - 
           451089*CHq1[3, 3] + 44112*Pi^2*CHq1[3, 3] - 1323027*CHq3[1, 1] + 
           92016*Pi^2*CHq3[1, 1] - 1323027*CHq3[2, 2] + 
           92016*Pi^2*CHq3[2, 2] - 524865*CHq3[3, 3] + 
           44112*Pi^2*CHq3[3, 3] + 65154*CHu[1, 1] + 480*Pi^2*CHu[1, 1] + 
           65154*CHu[2, 2] + 480*Pi^2*CHu[2, 2] + 960*CHu[3, 3]) - 
         8*MW2^4*MZ2^7*(3*(-7596899 + 794768*Pi^2)*CHd[1, 1] + 
           3*(-7596899 + 794768*Pi^2)*CHd[2, 2] - 22790697*CHd[3, 3] + 
           2384304*Pi^2*CHd[3, 3] - 58431501*CHe[1, 1] + 
           7894384*Pi^2*CHe[1, 1] + 6720*CHe[2, 2] + 6720*CHe[3, 3] + 
           36532630*CHl1[1, 1] - 3733328*Pi^2*CHl1[1, 1] + 6720*CHl1[2, 2] + 
           6720*CHl1[3, 3] - 25171092*CHl3[1, 1] + 2685360*Pi^2*CHl3[1, 1] - 
           55307986*CHl3[2, 2] + 6418688*Pi^2*CHl3[2, 2] - 6720*CHl3[3, 3] + 
           25373841*CHq1[1, 1] - 2555952*Pi^2*CHq1[1, 1] + 
           25373841*CHq1[2, 2] - 2555952*Pi^2*CHq1[2, 2] + 
           2547936*CHq1[3, 3] - 59088*Pi^2*CHq1[3, 3] - 16639533*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 16639533*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] + 2773752*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 45366*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           45366*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 6720*CHu[3, 3]) + 
         64*MW2^7*MZ2^4*(18*(-252559 + 24400*Pi^2)*CHd[1, 1] + 
           18*(-252559 + 24400*Pi^2)*CHd[2, 2] - 4546062*CHd[3, 3] + 
           439200*Pi^2*CHd[3, 3] - 8964904*CHe[1, 1] + 1293536*Pi^2*
            CHe[1, 1] + 14592*CHe[2, 2] + 14592*CHe[3, 3] + 
           3272722*CHl1[1, 1] - 233088*Pi^2*CHl1[1, 1] + 14592*CHl1[2, 2] + 
           14592*CHl1[3, 3] - 1716281*CHl3[1, 1] + 472864*Pi^2*CHl3[1, 1] - 
           5872875*CHl3[2, 2] + 705952*Pi^2*CHl3[2, 2] - 14592*CHl3[3, 3] + 
           2034414*CHq1[1, 1] - 176544*Pi^2*CHq1[1, 1] + 2034414*CHq1[2, 2] - 
           176544*Pi^2*CHq1[2, 2] - 2341536*CHq1[3, 3] + 
           255168*Pi^2*CHq1[3, 3] - 7939278*CHq3[1, 1] + 
           686880*Pi^2*CHq3[1, 1] - 7939278*CHq3[2, 2] + 
           686880*Pi^2*CHq3[2, 2] - 2533584*CHq3[3, 3] + 
           255168*Pi^2*CHq3[3, 3] + 797724*CHu[1, 1] + 47808*Pi^2*CHu[1, 1] + 
           797724*CHu[2, 2] + 47808*Pi^2*CHu[2, 2] + 14592*CHu[3, 3]) - 
         32*MW2^6*MZ2^5*(3*(-3821989 + 369664*Pi^2)*CHd[1, 1] + 
           3*(-3821989 + 369664*Pi^2)*CHd[2, 2] - 11465967*CHd[3, 3] + 
           1108992*Pi^2*CHd[3, 3] - 24368771*CHe[1, 1] + 
           3478400*Pi^2*CHe[1, 1] + 42432*CHe[2, 2] + 42432*CHe[3, 3] + 
           12189881*CHl1[1, 1] - 1059872*Pi^2*CHl1[1, 1] + 42432*CHl1[2, 2] + 
           42432*CHl1[3, 3] - 9339751*CHl3[1, 1] + 1150784*Pi^2*CHl3[1, 1] - 
           20589492*CHl3[2, 2] + 2210656*Pi^2*CHl3[2, 2] - 42432*CHl3[3, 3] + 
           8414319*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 8414319*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 3176439*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 14878881*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 14878881*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 3199275*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] + 1617702*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] + 1617702*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] + 42432*CHu[3, 3]) + 8*MW2^5*MZ2^6*
          ((-38896959 + 3886272*Pi^2)*CHd[1, 1] + (-38896959 + 3886272*Pi^2)*
            CHd[2, 2] - 38896959*CHd[3, 3] + 3886272*Pi^2*CHd[3, 3] - 
           90619499*CHe[1, 1] + 12639168*Pi^2*CHe[1, 1] + 105600*CHe[2, 2] + 
           105600*CHe[3, 3] + 52539107*CHl1[1, 1] - 5018688*Pi^2*CHl1[1, 1] + 
           105600*CHl1[2, 2] + 105600*CHl1[3, 3] - 39545311*CHl3[1, 1] + 
           4153472*Pi^2*CHl3[1, 1] - 83335818*CHl3[2, 2] + 
           9172160*Pi^2*CHl3[2, 2] - 105600*CHl3[3, 3] + 
           36989247*CHq1[1, 1] - 3528576*Pi^2*CHq1[1, 1] + 
           36989247*CHq1[2, 2] - 3528576*Pi^2*CHq1[2, 2] - 
           2729853*CHq1[3, 3] + 679104*Pi^2*CHq1[3, 3] - 
           37753569*CHq3[1, 1] + 4886784*Pi^2*CHq3[1, 1] - 
           37753569*CHq3[2, 2] + 4886784*Pi^2*CHq3[2, 2] - 
           2279013*CHq3[3, 3] + 679104*Pi^2*CHq3[3, 3] + 2847534*CHu[1, 1] + 
           822528*Pi^2*CHu[1, 1] + 2847534*CHu[2, 2] + 822528*Pi^2*
            CHu[2, 2] + 105600*CHu[3, 3])) + 
       MT2*MW2^3*(49152*MW2^13*(186*CHd[1, 1] + 186*CHd[2, 2] + 
           186*CHd[3, 3] - 682*CHe[1, 1] - 682*CHl1[1, 1] - 371*CHl3[1, 1] + 
           311*CHl3[2, 2] - 186*CHq1[1, 1] - 186*CHq1[2, 2] + 
           186*CHq1[3, 3] + 990*CHq3[1, 1] + 990*CHq3[2, 2] + 
           186*CHq3[3, 3] - 372*CHu[1, 1] - 372*CHu[2, 2]) - 
         12288*MW2^12*MZ2*(6*(27 + 56*Pi^2)*CHd[1, 1] + 6*(27 + 56*Pi^2)*
            CHd[2, 2] + 162*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           12898*CHe[1, 1] + 560*Pi^2*CHe[1, 1] - 11358*CHl1[1, 1] + 
           560*Pi^2*CHl1[1, 1] + 10261*CHl3[1, 1] + 704*Pi^2*CHl3[1, 1] + 
           11719*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 6210*CHq1[1, 1] + 
           240*Pi^2*CHq1[1, 1] - 6210*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] - 
           2070*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] - 1278*CHq3[1, 1] + 
           432*Pi^2*CHq3[1, 1] - 1278*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 
           3555*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 5724*CHu[1, 1] - 
           96*Pi^2*CHu[1, 1] - 5724*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 
         MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 508419*CHl1[1, 1] - 
           62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) + MW2^2*MZ2^11*
          (12*(-2289609 + 265172*Pi^2)*CHd[1, 1] + 
           12*(-2289609 + 265172*Pi^2)*CHd[2, 2] - 27475308*CHd[3, 3] + 
           3182064*Pi^2*CHd[3, 3] - 84761544*CHe[1, 1] + 10513648*Pi^2*
            CHe[1, 1] - 148224*CHe[2, 2] - 148224*CHe[3, 3] + 
           56439845*CHl1[1, 1] - 6470160*Pi^2*CHl1[1, 1] - 
           148224*CHl1[2, 2] - 148224*CHl1[3, 3] - 33293850*CHl3[1, 1] + 
           3824368*Pi^2*CHl3[1, 1] - 84739523*CHl3[2, 2] + 
           10294528*Pi^2*CHl3[2, 2] + 148224*CHl3[3, 3] + 
           35410932*CHq1[1, 1] - 3985296*Pi^2*CHq1[1, 1] + 
           35410932*CHq1[2, 2] - 3985296*Pi^2*CHq1[2, 2] + 
           12076485*CHq1[3, 3] - 1302096*Pi^2*CHq1[3, 3] - 
           9190026*CHq3[1, 1] + 1381104*Pi^2*CHq3[1, 1] - 
           9190026*CHq3[2, 2] + 1381104*Pi^2*CHq3[2, 2] + 
           11903979*CHq3[3, 3] - 1302096*Pi^2*CHq3[3, 3] - 
           3363336*CHu[1, 1] + 580128*Pi^2*CHu[1, 1] - 3363336*CHu[2, 2] + 
           580128*Pi^2*CHu[2, 2] - 152274*CHu[3, 3]) - 
         2*MW2*MZ2^12*(6*(-312953 + 37464*Pi^2)*CHd[1, 1] + 
           6*(-312953 + 37464*Pi^2)*CHd[2, 2] - 1877718*CHd[3, 3] + 
           224784*Pi^2*CHd[3, 3] - 6069006*CHe[1, 1] + 734480*Pi^2*
            CHe[1, 1] - 7680*CHe[2, 2] - 7680*CHe[3, 3] + 
           4120725*CHl1[1, 1] - 489924*Pi^2*CHl1[1, 1] - 7680*CHl1[2, 2] - 
           7680*CHl1[3, 3] - 2286657*CHl3[1, 1] + 266940*Pi^2*CHl3[1, 1] - 
           6258588*CHl3[2, 2] + 756864*Pi^2*CHl3[2, 2] + 7680*CHl3[3, 3] + 
           2425278*CHq1[1, 1] - 285264*Pi^2*CHq1[1, 1] + 2425278*CHq1[2, 2] - 
           285264*Pi^2*CHq1[2, 2] + 1029819*CHq1[3, 3] - 
           120492*Pi^2*CHq1[3, 3] - 311220*CHq3[1, 1] + 
           44280*Pi^2*CHq3[1, 1] - 311220*CHq3[2, 2] + 
           44280*Pi^2*CHq3[2, 2] + 1025109*CHq3[3, 3] - 
           120492*Pi^2*CHq3[3, 3] - 268644*CHu[1, 1] + 34272*Pi^2*CHu[1, 1] - 
           268644*CHu[2, 2] + 34272*Pi^2*CHu[2, 2] - 7680*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*(3*(-484129 + 48272*Pi^2)*CHd[1, 1] + 
           3*(-484129 + 48272*Pi^2)*CHd[2, 2] - 1452387*CHd[3, 3] + 
           144816*Pi^2*CHd[3, 3] - 2749069*CHe[1, 1] + 397264*Pi^2*
            CHe[1, 1] + 2880*CHe[2, 2] + 2880*CHe[3, 3] + 618566*CHl1[1, 1] - 
           19088*Pi^2*CHl1[1, 1] + 2880*CHl1[2, 2] + 2880*CHl1[3, 3] + 
           314233*CHl3[1, 1] + 168640*Pi^2*CHl3[1, 1] - 1066525*CHl3[2, 2] + 
           187728*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] + 225939*CHq1[1, 1] - 
           20976*Pi^2*CHq1[1, 1] + 225939*CHq1[2, 2] - 
           20976*Pi^2*CHq1[2, 2] - 1118019*CHq1[3, 3] + 
           105936*Pi^2*CHq1[3, 3] - 3325545*CHq3[1, 1] + 
           232848*Pi^2*CHq3[1, 1] - 3325545*CHq3[2, 2] + 
           232848*Pi^2*CHq3[2, 2] - 1246755*CHq3[3, 3] + 
           105936*Pi^2*CHq3[3, 3] + 233286*CHu[1, 1] + 5280*Pi^2*CHu[1, 1] + 
           233286*CHu[2, 2] + 5280*Pi^2*CHu[2, 2] - 4212*CHu[3, 3]) + 
         1536*MW2^11*MZ2^2*(12*(-10837 + 1424*Pi^2)*CHd[1, 1] + 
           12*(-10837 + 1424*Pi^2)*CHd[2, 2] - 130044*CHd[3, 3] + 
           17088*Pi^2*CHd[3, 3] - 341238*CHe[1, 1] + 38976*Pi^2*CHe[1, 1] - 
           93958*CHl1[1, 1] + 11392*Pi^2*CHl1[1, 1] + 292023*CHl3[1, 1] + 
           25920*Pi^2*CHl3[1, 1] + 137917*CHl3[2, 2] + 
           14528*Pi^2*CHl3[2, 2] - 94596*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 
           94596*CHq1[2, 2] + 4800*Pi^2*CHq1[2, 2] - 165780*CHq1[3, 3] + 
           15360*Pi^2*CHq1[3, 3] - 437652*CHq3[1, 1] + 
           25920*Pi^2*CHq3[1, 1] - 437652*CHq3[2, 2] + 
           25920*Pi^2*CHq3[2, 2] - 205008*CHq3[3, 3] + 
           15360*Pi^2*CHq3[3, 3] - 37128*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 
           37128*CHu[2, 2] - 1920*Pi^2*CHu[2, 2] - 852*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(60*(-333665 + 31104*Pi^2)*CHd[1, 1] + 
           60*(-333665 + 31104*Pi^2)*CHd[2, 2] - 20019900*CHd[3, 3] + 
           1866240*Pi^2*CHd[3, 3] - 38971638*CHe[1, 1] + 
           5751040*Pi^2*CHe[1, 1] + 76032*CHe[2, 2] + 76032*CHe[3, 3] + 
           18821978*CHl1[1, 1] - 1467456*Pi^2*CHl1[1, 1] + 76032*CHl1[2, 2] + 
           76032*CHl1[3, 3] - 14619825*CHl3[1, 1] + 1864000*Pi^2*CHl3[1, 1] - 
           32661227*CHl3[2, 2] + 3331456*Pi^2*CHl3[2, 2] - 76032*CHl3[3, 3] + 
           12440892*CHq1[1, 1] - 1036800*Pi^2*CHq1[1, 1] + 
           12440892*CHq1[2, 2] - 1036800*Pi^2*CHq1[2, 2] - 
           8247828*CHq1[3, 3] + 934848*Pi^2*CHq1[3, 3] - 
           30418308*CHq3[1, 1] + 2906496*Pi^2*CHq3[1, 1] - 
           30418308*CHq3[2, 2] + 2906496*Pi^2*CHq3[2, 2] - 
           8328468*CHq3[3, 3] + 934848*Pi^2*CHq3[3, 3] + 4233912*CHu[1, 1] + 
           290304*Pi^2*CHu[1, 1] + 4233912*CHu[2, 2] + 290304*Pi^2*
            CHu[2, 2] + 42768*CHu[3, 3]) + 32*MW2^7*MZ2^6*
          (36*(-423911 + 45112*Pi^2)*CHd[1, 1] + 36*(-423911 + 45112*Pi^2)*
            CHd[2, 2] - 15260796*CHd[3, 3] + 1624032*Pi^2*CHd[3, 3] - 
           43923520*CHe[1, 1] + 5936480*Pi^2*CHe[1, 1] + 1920*CHe[2, 2] + 
           1920*CHe[3, 3] + 36066967*CHl1[1, 1] - 3882240*Pi^2*CHl1[1, 1] + 
           1920*CHl1[2, 2] + 1920*CHl1[3, 3] - 28120592*CHl3[1, 1] + 
           1832128*Pi^2*CHl3[1, 1] - 52117335*CHl3[2, 2] + 
           5714368*Pi^2*CHl3[2, 2] - 1920*CHl3[3, 3] + 26577468*CHq1[1, 1] - 
           2661696*Pi^2*CHq1[1, 1] + 26577468*CHq1[2, 2] - 
           2661696*Pi^2*CHq1[2, 2] + 10502796*CHq1[3, 3] - 
           758016*Pi^2*CHq1[3, 3] + 4064112*CHq3[1, 1] + 
           1145664*Pi^2*CHq3[1, 1] + 4064112*CHq3[2, 2] + 
           1145664*Pi^2*CHq3[2, 2] + 11445855*CHq3[3, 3] - 
           758016*Pi^2*CHq3[3, 3] - 1366488*CHu[1, 1] + 
           553536*Pi^2*CHu[1, 1] - 1366488*CHu[2, 2] + 553536*Pi^2*
            CHu[2, 2] + 131205*CHu[3, 3]) + 2*MW2^4*MZ2^9*
          (3*(-47686211 + 4970624*Pi^2)*CHd[1, 1] + 
           3*(-47686211 + 4970624*Pi^2)*CHd[2, 2] - 143058633*CHd[3, 3] + 
           14911872*Pi^2*CHd[3, 3] - 364654635*CHe[1, 1] + 
           49559296*Pi^2*CHe[1, 1] + 21120*CHe[2, 2] + 21120*CHe[3, 3] + 
           229804615*CHl1[1, 1] - 23274944*Pi^2*CHl1[1, 1] + 
           21120*CHl1[2, 2] + 21120*CHl1[3, 3] - 156839259*CHl3[1, 1] + 
           16901184*Pi^2*CHl3[1, 1] - 343394938*CHl3[2, 2] + 
           40176128*Pi^2*CHl3[2, 2] - 21120*CHl3[3, 3] + 
           161436777*CHq1[1, 1] - 16151424*Pi^2*CHq1[1, 1] + 
           161436777*CHq1[2, 2] - 16151424*Pi^2*CHq1[2, 2] + 
           15105771*CHq1[3, 3] - 258240*Pi^2*CHq1[3, 3] - 
           105185115*CHq3[1, 1] + 15634944*Pi^2*CHq3[1, 1] - 
           105185115*CHq3[2, 2] + 15634944*Pi^2*CHq3[2, 2] + 
           16201257*CHq3[3, 3] - 258240*Pi^2*CHq3[3, 3] - 299166*CHu[1, 1] + 
           3410304*Pi^2*CHu[1, 1] - 299166*CHu[2, 2] + 3410304*Pi^2*
            CHu[2, 2] + 242268*CHu[3, 3]) - 32*MW2^8*MZ2^5*
          (12*(-3122201 + 296272*Pi^2)*CHd[1, 1] + 
           12*(-3122201 + 296272*Pi^2)*CHd[2, 2] - 37466412*CHd[3, 3] + 
           3555264*Pi^2*CHd[3, 3] - 82596718*CHe[1, 1] + 11878976*Pi^2*
            CHe[1, 1] + 159360*CHe[2, 2] + 159360*CHe[3, 3] + 
           53107352*CHl1[1, 1] - 4970304*Pi^2*CHl1[1, 1] + 
           159360*CHl1[2, 2] + 159360*CHl1[3, 3] - 47658539*CHl3[1, 1] + 
           3495360*Pi^2*CHl3[1, 1] - 86533051*CHl3[2, 2] + 
           8465664*Pi^2*CHl3[2, 2] - 159360*CHl3[3, 3] + 
           38556780*CHq1[1, 1] - 3466560*Pi^2*CHq1[1, 1] + 
           38556780*CHq1[2, 2] - 3466560*Pi^2*CHq1[2, 2] - 
           1534464*CHq1[3, 3] + 648768*Pi^2*CHq1[3, 3] - 
           31538916*CHq3[1, 1] + 4764096*Pi^2*CHq3[1, 1] - 
           31538916*CHq3[2, 2] + 4764096*Pi^2*CHq3[2, 2] - 
           152742*CHq3[3, 3] + 648768*Pi^2*CHq3[3, 3] + 5270664*CHu[1, 1] + 
           878592*Pi^2*CHu[1, 1] + 5270664*CHu[2, 2] + 878592*Pi^2*
            CHu[2, 2] + 248424*CHu[3, 3]) + 8*MW2^6*MZ2^7*
          (3*(-8389267 + 596320*Pi^2)*CHd[1, 1] + 3*(-8389267 + 596320*Pi^2)*
            CHd[2, 2] - 25167801*CHd[3, 3] + 1788960*Pi^2*CHd[3, 3] - 
           20546657*CHe[1, 1] + 4464800*Pi^2*CHe[1, 1] + 446208*CHe[2, 2] + 
           446208*CHe[3, 3] - 13035751*CHl1[1, 1] + 3104416*Pi^2*CHl1[1, 1] + 
           446208*CHl1[2, 2] + 446208*CHl1[3, 3] - 3717598*CHl3[1, 1] + 
           951392*Pi^2*CHl3[1, 1] + 950097*CHl3[2, 2] - 2153024*Pi^2*
            CHl3[2, 2] - 446208*CHl3[3, 3] - 8260791*CHq1[1, 1] + 
           1712544*Pi^2*CHq1[1, 1] - 8260791*CHq1[2, 2] + 
           1712544*Pi^2*CHq1[2, 2] - 38015223*CHq1[3, 3] + 
           4080288*Pi^2*CHq1[3, 3] - 74455623*CHq3[1, 1] + 
           6448032*Pi^2*CHq3[1, 1] - 74455623*CHq3[2, 2] + 
           6448032*Pi^2*CHq3[2, 2] - 37948959*CHq3[3, 3] + 
           4080288*Pi^2*CHq3[3, 3] + 14000082*CHu[1, 1] + 
           73920*Pi^2*CHu[1, 1] + 14000082*CHu[2, 2] + 73920*Pi^2*CHu[2, 2] + 
           293856*CHu[3, 3]) - 8*MW2^5*MZ2^8*((-52183461 + 4991616*Pi^2)*
            CHd[1, 1] + (-52183461 + 4991616*Pi^2)*CHd[2, 2] - 
           52183461*CHd[3, 3] + 4991616*Pi^2*CHd[3, 3] - 
           111387092*CHe[1, 1] + 16201728*Pi^2*CHe[1, 1] + 281856*CHe[2, 2] + 
           281856*CHe[3, 3] + 61943549*CHl1[1, 1] - 5355312*Pi^2*CHl1[1, 1] + 
           281856*CHl1[2, 2] + 281856*CHl1[3, 3] - 50893642*CHl3[1, 1] + 
           5089808*Pi^2*CHl3[1, 1] - 99754191*CHl3[2, 2] + 
           10445120*Pi^2*CHl3[2, 2] - 281856*CHl3[3, 3] + 
           45690501*CHq1[1, 1] - 4049856*Pi^2*CHq1[1, 1] + 
           45690501*CHq1[2, 2] - 4049856*Pi^2*CHq1[2, 2] - 
           10973808*CHq1[3, 3] + 1767600*Pi^2*CHq1[3, 3] - 
           58648653*CHq3[1, 1] + 7585056*Pi^2*CHq3[1, 1] - 
           58648653*CHq3[2, 2] + 7585056*Pi^2*CHq3[2, 2] - 
           10045014*CHq3[3, 3] + 1767600*Pi^2*CHq3[3, 3] + 
           6441162*CHu[1, 1] + 1124352*Pi^2*CHu[1, 1] + 6441162*CHu[2, 2] + 
           1124352*Pi^2*CHu[2, 2] + 361668*CHu[3, 3]) + 
         MW2^3*MZ2^10*(-36*(-3155585 + 349296*Pi^2)*CHd[1, 1] - 
           36*(-3155585 + 349296*Pi^2)*CHd[2, 2] + 113601060*CHd[3, 3] - 
           12574656*Pi^2*CHd[3, 3] + 324230620*CHe[1, 1] - 
           41848768*Pi^2*CHe[1, 1] + 422400*CHe[2, 2] + 422400*CHe[3, 3] - 
           211913412*CHl1[1, 1] + 23107776*Pi^2*CHl1[1, 1] + 
           422400*CHl1[2, 2] + 422400*CHl1[3, 3] + 132060773*CHl3[1, 1] - 
           14934080*Pi^2*CHl3[1, 1] + 314022185*CHl3[2, 2] - 
           38041856*Pi^2*CHl3[2, 2] - 422400*CHl3[3, 3] - 
           141169572*CHq1[1, 1] + 15088896*Pi^2*CHq1[1, 1] - 
           141169572*CHq1[2, 2] + 15088896*Pi^2*CHq1[2, 2] - 
           33904374*CHq1[3, 3] + 3060288*Pi^2*CHq1[3, 3] + 
           58230432*CHq3[1, 1] - 8968320*Pi^2*CHq3[1, 1] + 
           58230432*CHq3[2, 2] - 8968320*Pi^2*CHq3[2, 2] - 
           33654576*CHq3[3, 3] + 3060288*Pi^2*CHq3[3, 3] + 
           8822808*CHu[1, 1] - 2636928*Pi^2*CHu[1, 1] + 8822808*CHu[2, 2] - 
           2636928*Pi^2*CHu[2, 2] + 361830*CHu[3, 3])) - 
       3*MT2^4*MW2*(40960*MW2^12*(354*CHd[1, 1] + 354*CHd[2, 2] + 
           354*CHd[3, 3] - 1298*CHe[1, 1] - 1298*CHl1[1, 1] - 
           1267*CHl3[1, 1] + 31*CHl3[2, 2] - 354*CHq1[1, 1] - 
           354*CHq1[2, 2] + 354*CHq1[3, 3] + 1494*CHq3[1, 1] + 
           1494*CHq3[2, 2] + 354*CHq3[3, 3] - 708*CHu[1, 1] - 
           708*CHu[2, 2]) - 4096*MW2^11*MZ2*(3*(4297 + 280*Pi^2)*CHd[1, 1] + 
           3*(4297 + 280*Pi^2)*CHd[2, 2] + 12891*CHd[3, 3] + 
           840*Pi^2*CHd[3, 3] - 72427*CHe[1, 1] + 1400*Pi^2*CHe[1, 1] - 
           62417*CHl1[1, 1] + 1400*Pi^2*CHl1[1, 1] - 15623*CHl3[1, 1] + 
           1760*Pi^2*CHl3[1, 1] + 22044*CHl3[2, 2] + 360*Pi^2*CHl3[2, 2] - 
           28011*CHq1[1, 1] + 600*Pi^2*CHq1[1, 1] - 28011*CHq1[2, 2] + 
           600*Pi^2*CHq1[2, 2] + 2271*CHq1[3, 3] + 840*Pi^2*CHq1[3, 3] + 
           27207*CHq3[1, 1] + 1080*Pi^2*CHq3[1, 1] + 27207*CHq3[2, 2] + 
           1080*Pi^2*CHq3[2, 2] + 381*CHq3[3, 3] + 840*Pi^2*CHq3[3, 3] - 
           39282*CHu[1, 1] - 240*Pi^2*CHu[1, 1] - 39282*CHu[2, 2] - 
           240*Pi^2*CHu[2, 2]) - 32*MW2^7*MZ2^5*((-62470767 + 6423360*Pi^2)*
            CHd[1, 1] + (-62470767 + 6423360*Pi^2)*CHd[2, 2] - 
           62470767*CHd[3, 3] + 6423360*Pi^2*CHd[3, 3] - 
           150053295*CHe[1, 1] + 19979072*Pi^2*CHe[1, 1] + 241344*CHe[2, 2] + 
           241344*CHe[3, 3] + 65282961*CHl1[1, 1] - 5765536*Pi^2*CHl1[1, 1] + 
           241344*CHl1[2, 2] + 241344*CHl1[3, 3] - 45604947*CHl3[1, 1] + 
           6699648*Pi^2*CHl3[1, 1] - 107954952*CHl3[2, 2] + 
           12465184*Pi^2*CHl3[2, 2] - 241344*CHl3[3, 3] + 
           42189231*CHq1[1, 1] - 4149888*Pi^2*CHq1[1, 1] + 
           42189231*CHq1[2, 2] - 4149888*Pi^2*CHq1[2, 2] - 
           28251531*CHq1[3, 3] + 2620896*Pi^2*CHq1[3, 3] - 
           96193305*CHq3[1, 1] + 9391680*Pi^2*CHq3[1, 1] - 
           96193305*CHq3[2, 2] + 9391680*Pi^2*CHq3[2, 2] - 
           27351087*CHq3[3, 3] + 2620896*Pi^2*CHq3[3, 3] + 
           1781574*CHu[1, 1] + 1070016*Pi^2*CHu[1, 1] + 1781574*CHu[2, 2] + 
           1070016*Pi^2*CHu[2, 2] - 733344*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(6*(-3577215 + 404624*Pi^2)*CHd[1, 1] + 
           6*(-3577215 + 404624*Pi^2)*CHd[2, 2] - 21463290*CHd[3, 3] + 
           2427744*Pi^2*CHd[3, 3] - 57975588*CHe[1, 1] + 
           7082784*Pi^2*CHe[1, 1] + 76800*CHe[2, 2] + 76800*CHe[3, 3] + 
           13430046*CHl1[1, 1] - 1160640*Pi^2*CHl1[1, 1] + 76800*CHl1[2, 2] + 
           76800*CHl1[3, 3] - 7123101*CHl3[1, 1] + 2650400*Pi^2*CHl3[1, 1] - 
           26616891*CHl3[2, 2] + 3811040*Pi^2*CHl3[2, 2] - 76800*CHl3[3, 3] + 
           6739866*CHq1[1, 1] - 897888*Pi^2*CHq1[1, 1] + 6739866*CHq1[2, 2] - 
           897888*Pi^2*CHq1[2, 2] - 16703748*CHq1[3, 3] + 
           1452288*Pi^2*CHq1[3, 3] - 46102050*CHq3[1, 1] + 
           3802464*Pi^2*CHq3[1, 1] - 46102050*CHq3[2, 2] + 
           3802464*Pi^2*CHq3[2, 2] - 16580916*CHq3[3, 3] + 
           1452288*Pi^2*CHq3[3, 3] - 2773836*CHu[1, 1] + 
           240960*Pi^2*CHu[1, 1] - 2773836*CHu[2, 2] + 240960*Pi^2*
            CHu[2, 2] - 704160*CHu[3, 3]) + MW2^2*MZ2^10*
          (228*(-153527 + 17900*Pi^2)*CHd[1, 1] + 228*(-153527 + 17900*Pi^2)*
            CHd[2, 2] - 35004156*CHd[3, 3] + 4081200*Pi^2*CHd[3, 3] - 
           108780876*CHe[1, 1] + 13451568*Pi^2*CHe[1, 1] - 178944*CHe[2, 2] - 
           178944*CHe[3, 3] + 72804273*CHl1[1, 1] - 8429856*Pi^2*CHl1[1, 1] - 
           178944*CHl1[2, 2] - 178944*CHl1[3, 3] - 42653751*CHl3[1, 1] + 
           4892128*Pi^2*CHl3[1, 1] - 109868676*CHl3[2, 2] + 
           13321984*Pi^2*CHl3[2, 2] + 178944*CHl3[3, 3] + 
           45130020*CHq1[1, 1] - 5126352*Pi^2*CHq1[1, 1] + 
           45130020*CHq1[2, 2] - 5126352*Pi^2*CHq1[2, 2] + 
           16950291*CHq1[3, 3] - 1784064*Pi^2*CHq1[3, 3] - 
           9916326*CHq3[1, 1] + 1558224*Pi^2*CHq3[1, 1] - 
           9916326*CHq3[2, 2] + 1558224*Pi^2*CHq3[2, 2] + 
           16844031*CHq3[3, 3] - 1784064*Pi^2*CHq3[3, 3] - 
           4401960*CHu[1, 1] + 717216*Pi^2*CHu[1, 1] - 4401960*CHu[2, 2] + 
           717216*Pi^2*CHu[2, 2] - 334536*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*(48*(-1800832 + 200669*Pi^2)*CHd[1, 1] + 
           48*(-1800832 + 200669*Pi^2)*CHd[2, 2] - 86439936*CHd[3, 3] + 
           9632112*Pi^2*CHd[3, 3] - 248943072*CHe[1, 1] + 
           31963248*Pi^2*CHe[1, 1] - 359424*CHe[2, 2] - 359424*CHe[3, 3] + 
           166513945*CHl1[1, 1] - 18396480*Pi^2*CHl1[1, 1] - 
           359424*CHl1[2, 2] - 359424*CHl1[3, 3] - 99980871*CHl3[1, 1] + 
           11479616*Pi^2*CHl3[1, 1] - 246559924*CHl3[2, 2] + 
           29876096*Pi^2*CHl3[2, 2] + 359424*CHl3[3, 3] + 
           108516216*CHq1[1, 1] - 11735664*Pi^2*CHq1[1, 1] + 
           108516216*CHq1[2, 2] - 11735664*Pi^2*CHq1[2, 2] + 
           30007911*CHq1[3, 3] - 2935200*Pi^2*CHq1[3, 3] - 
           38008098*CHq3[1, 1] + 5865264*Pi^2*CHq3[1, 1] - 
           38008098*CHq3[2, 2] + 5865264*Pi^2*CHq3[2, 2] + 
           29159811*CHq3[3, 3] - 2935200*Pi^2*CHq3[3, 3] - 
           6297744*CHu[1, 1] + 1918752*Pi^2*CHu[1, 1] - 6297744*CHu[2, 2] + 
           1918752*Pi^2*CHu[2, 2] - 194304*CHu[3, 3]) - 
         256*MW2^9*MZ2^3*(3*(-676349 + 102704*Pi^2)*CHd[1, 1] + 
           3*(-676349 + 102704*Pi^2)*CHd[2, 2] - 2029047*CHd[3, 3] + 
           308112*Pi^2*CHd[3, 3] - 8229045*CHe[1, 1] + 810096*Pi^2*
            CHe[1, 1] + 4800*CHe[2, 2] + 4800*CHe[3, 3] - 736277*CHl1[1, 1] + 
           19632*Pi^2*CHl1[1, 1] + 4800*CHl1[2, 2] + 4800*CHl1[3, 3] + 
           973998*CHl3[1, 1] + 386336*Pi^2*CHl3[1, 1] - 632869*CHl3[2, 2] + 
           366704*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 926265*CHq1[1, 1] - 
           13200*Pi^2*CHq1[1, 1] - 926265*CHq1[2, 2] - 
           13200*Pi^2*CHq1[2, 2] - 2723583*CHq1[3, 3] + 
           237264*Pi^2*CHq1[3, 3] - 6582861*CHq3[1, 1] + 
           487728*Pi^2*CHq3[1, 1] - 6582861*CHq3[2, 2] + 
           487728*Pi^2*CHq3[2, 2] - 2812095*CHq3[3, 3] + 
           237264*Pi^2*CHq3[3, 3] - 1546242*CHu[1, 1] + 96*Pi^2*CHu[1, 1] - 
           1546242*CHu[2, 2] + 96*Pi^2*CHu[2, 2] - 127248*CHu[3, 3]) + 
         512*MW2^10*MZ2^2*((-58137 + 47424*Pi^2)*CHd[1, 1] + 
           (-58137 + 47424*Pi^2)*CHd[2, 2] - 58137*CHd[3, 3] + 
           47424*Pi^2*CHd[3, 3] - 1781887*CHe[1, 1] + 105280*Pi^2*CHe[1, 1] - 
           909263*CHl1[1, 1] + 36320*Pi^2*CHl1[1, 1] + 337438*CHl3[1, 1] + 
           74656*Pi^2*CHl3[1, 1] + 487941*CHl3[2, 2] + 
           38336*Pi^2*CHl3[2, 2] - 588135*CHq1[1, 1] + 
           15360*Pi^2*CHq1[1, 1] - 588135*CHq1[2, 2] + 
           15360*Pi^2*CHq1[2, 2] - 400761*CHq1[3, 3] + 
           43104*Pi^2*CHq1[3, 3] - 736083*CHq3[1, 1] + 
           70848*Pi^2*CHq3[1, 1] - 736083*CHq3[2, 2] + 
           70848*Pi^2*CHq3[2, 2] - 448401*CHq3[3, 3] + 
           43104*Pi^2*CHq3[3, 3] - 702366*CHu[1, 1] - 6144*Pi^2*CHu[1, 1] - 
           702366*CHu[2, 2] - 6144*Pi^2*CHu[2, 2] - 17040*CHu[3, 3]) - 
         4*MW2*MZ2^11*(6*(-172309 + 20992*Pi^2)*CHd[1, 1] + 
           6*(-172309 + 20992*Pi^2)*CHd[2, 2] - 1033854*CHd[3, 3] + 
           125952*Pi^2*CHd[3, 3] - 3437271*CHe[1, 1] + 411008*Pi^2*
            CHe[1, 1] - 3840*CHe[2, 2] - 3840*CHe[3, 3] + 
           2287821*CHl1[1, 1] - 275998*Pi^2*CHl1[1, 1] - 3840*CHl1[2, 2] - 
           3840*CHl1[3, 3] - 1303725*CHl3[1, 1] + 149154*Pi^2*CHl3[1, 1] - 
           3520089*CHl3[2, 2] + 425152*Pi^2*CHl3[2, 2] + 3840*CHl3[3, 3] + 
           1337334*CHq1[1, 1] - 159792*Pi^2*CHq1[1, 1] + 1337334*CHq1[2, 2] - 
           159792*Pi^2*CHq1[2, 2] + 619032*CHq1[3, 3] - 
           68826*Pi^2*CHq1[3, 3] - 140760*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 140760*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 633387*CHq3[3, 3] - 
           68826*Pi^2*CHq3[3, 3] - 181932*CHu[1, 1] + 18816*Pi^2*CHu[1, 1] - 
           181932*CHu[2, 2] + 18816*Pi^2*CHu[2, 2] - 9225*CHu[3, 3]) + 
         MZ2^12*(30*(-7113 + 904*Pi^2)*CHd[1, 1] + 30*(-7113 + 904*Pi^2)*
            CHd[2, 2] - 213390*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           753282*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 496539*CHl1[1, 1] - 
           62072*Pi^2*CHl1[1, 1] - 271836*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 774255*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 272790*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 272790*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 147195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 155745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 48420*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           48420*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] + 1350*CHu[3, 3]) + 
         8*MW2^6*MZ2^6*(3*(-78812085 + 7955776*Pi^2)*CHd[1, 1] + 
           3*(-78812085 + 7955776*Pi^2)*CHd[2, 2] - 236436255*CHd[3, 3] + 
           23867328*Pi^2*CHd[3, 3] - 563327915*CHe[1, 1] + 
           77109440*Pi^2*CHe[1, 1] + 697728*CHe[2, 2] + 697728*CHe[3, 3] + 
           313719883*CHl1[1, 1] - 29332928*Pi^2*CHl1[1, 1] + 
           697728*CHl1[2, 2] + 697728*CHl1[3, 3] - 219933367*CHl3[1, 1] + 
           25370496*Pi^2*CHl3[1, 1] - 486149690*CHl3[2, 2] + 
           54703424*Pi^2*CHl3[2, 2] - 697728*CHl3[3, 3] + 
           214691103*CHq1[1, 1] - 20680320*Pi^2*CHq1[1, 1] + 
           214691103*CHq1[2, 2] - 20680320*Pi^2*CHq1[2, 2] - 
           48018837*CHq1[3, 3] + 5083968*Pi^2*CHq1[3, 3] - 
           267342849*CHq3[1, 1] + 30848256*Pi^2*CHq3[1, 1] - 
           267342849*CHq3[2, 2] + 30848256*Pi^2*CHq3[2, 2] - 
           45775293*CHq3[3, 3] + 5083968*Pi^2*CHq3[3, 3] + 
           12883662*CHu[1, 1] + 4892160*Pi^2*CHu[1, 1] + 12883662*CHu[2, 2] + 
           4892160*Pi^2*CHu[2, 2] + 572784*CHu[3, 3]) - 
         8*MW2^5*MZ2^7*(48*(-3202558 + 329329*Pi^2)*CHd[1, 1] + 
           48*(-3202558 + 329329*Pi^2)*CHd[2, 2] - 153722784*CHd[3, 3] + 
           15807792*Pi^2*CHd[3, 3] - 382345336*CHe[1, 1] + 
           52111088*Pi^2*CHe[1, 1] + 139200*CHe[2, 2] + 139200*CHe[3, 3] + 
           238991269*CHl1[1, 1] - 23685328*Pi^2*CHl1[1, 1] + 
           139200*CHl1[2, 2] + 139200*CHl1[3, 3] - 158522591*CHl3[1, 1] + 
           17580272*Pi^2*CHl3[1, 1] - 356786580*CHl3[2, 2] + 
           41265600*Pi^2*CHl3[2, 2] - 139200*CHl3[3, 3] + 
           164730792*CHq1[1, 1] - 16308336*Pi^2*CHq1[1, 1] + 
           164730792*CHq1[2, 2] - 16308336*Pi^2*CHq1[2, 2] + 
           942543*CHq1[3, 3] + 383664*Pi^2*CHq1[3, 3] - 
           128774718*CHq3[1, 1] + 17075664*Pi^2*CHq3[1, 1] - 
           128774718*CHq3[2, 2] + 17075664*Pi^2*CHq3[2, 2] + 
           967503*CHq3[3, 3] + 383664*Pi^2*CHq3[3, 3] + 4365384*CHu[1, 1] + 
           3466848*Pi^2*CHu[1, 1] + 4365384*CHu[2, 2] + 3466848*Pi^2*
            CHu[2, 2] + 1255944*CHu[3, 3]) + 2*MW2^4*MZ2^8*
          (3*(-92812025 + 9898592*Pi^2)*CHd[1, 1] + 
           3*(-92812025 + 9898592*Pi^2)*CHd[2, 2] - 278436075*CHd[3, 3] + 
           29695776*Pi^2*CHd[3, 3] - 741656267*CHe[1, 1] + 
           98646176*Pi^2*CHe[1, 1] - 493440*CHe[2, 2] - 493440*CHe[3, 3] + 
           487817765*CHl1[1, 1] - 51144512*Pi^2*CHl1[1, 1] - 
           493440*CHl1[2, 2] - 493440*CHl1[3, 3] - 305035999*CHl3[1, 1] + 
           34473920*Pi^2*CHl3[1, 1] - 717761460*CHl3[2, 2] + 
           85618432*Pi^2*CHl3[2, 2] + 493440*CHl3[3, 3] + 
           329884251*CHq1[1, 1] - 34045728*Pi^2*CHq1[1, 1] + 
           329884251*CHq1[2, 2] - 34045728*Pi^2*CHq1[2, 2] + 
           52367277*CHq1[3, 3] - 4455552*Pi^2*CHq1[3, 3] - 
           171896121*CHq3[1, 1] + 25134624*Pi^2*CHq3[1, 1] - 
           171896121*CHq3[2, 2] + 25134624*Pi^2*CHq3[2, 2] + 
           50212749*CHq3[3, 3] - 4455552*Pi^2*CHq3[3, 3] - 
           5304570*CHu[1, 1] + 6398016*Pi^2*CHu[1, 1] - 5304570*CHu[2, 2] + 
           6398016*Pi^2*CHu[2, 2] + 1561968*CHu[3, 3])) + 
       MT2^6*(-73728*MW2^11*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] - 
           418*CHe[1, 1] - 418*CHl1[1, 1] - 539*CHl3[1, 1] - 121*CHl3[2, 2] - 
           114*CHq1[1, 1] - 114*CHq1[2, 2] + 114*CHq1[3, 3] + 
           390*CHq3[1, 1] + 390*CHq3[2, 2] + 114*CHq3[3, 3] - 228*CHu[1, 1] - 
           228*CHu[2, 2]) + 2048*MW2^10*MZ2*(6*(3833 + 56*Pi^2)*CHd[1, 1] + 
           6*(3833 + 56*Pi^2)*CHd[2, 2] + 22998*CHd[3, 3] + 
           336*Pi^2*CHd[3, 3] - 85430*CHe[1, 1] + 560*Pi^2*CHe[1, 1] - 
           71570*CHl1[1, 1] + 560*Pi^2*CHl1[1, 1] - 68827*CHl3[1, 1] + 
           704*Pi^2*CHl3[1, 1] - 7157*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 
           29046*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 29046*CHq1[2, 2] + 
           240*Pi^2*CHq1[2, 2] + 10686*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] + 
           47934*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 47934*CHq3[2, 2] + 
           432*Pi^2*CHq3[2, 2] + 12306*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
           51396*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 51396*CHu[2, 2] - 
           96*Pi^2*CHu[2, 2]) + 32*MW2^6*MZ2^5*(3*(-2401321 + 369664*Pi^2)*
            CHd[1, 1] + 3*(-2401321 + 369664*Pi^2)*CHd[2, 2] - 
           7203963*CHd[3, 3] + 1108992*Pi^2*CHd[3, 3] - 35417627*CHe[1, 1] + 
           3478400*Pi^2*CHe[1, 1] + 42432*CHe[2, 2] + 42432*CHe[3, 3] + 
           9384497*CHl1[1, 1] - 1059872*Pi^2*CHl1[1, 1] + 42432*CHl1[2, 2] + 
           42432*CHl1[3, 3] - 5648656*CHl3[1, 1] + 1150784*Pi^2*CHl3[1, 1] - 
           14093013*CHl3[2, 2] + 2210656*Pi^2*CHl3[2, 2] - 42432*CHl3[3, 3] + 
           4152315*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 4152315*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 10066011*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 20191509*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 20191509*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 8565111*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] - 6906306*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] - 6906306*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] - 969456*CHu[3, 3]) - 64*MW2^7*MZ2^4*
          (18*(-59823 + 24400*Pi^2)*CHd[1, 1] + 18*(-59823 + 24400*Pi^2)*
            CHd[2, 2] - 1076814*CHd[3, 3] + 439200*Pi^2*CHd[3, 3] - 
           17668600*CHe[1, 1] + 1293536*Pi^2*CHe[1, 1] + 14592*CHe[2, 2] + 
           14592*CHe[3, 3] - 320174*CHl1[1, 1] - 233088*Pi^2*CHl1[1, 1] + 
           14592*CHl1[2, 2] + 14592*CHl1[3, 3] - 1979141*CHl3[1, 1] + 
           472864*Pi^2*CHl3[1, 1] - 2542839*CHl3[2, 2] + 
           705952*Pi^2*CHl3[2, 2] - 14592*CHl3[3, 3] - 1434834*CHq1[1, 1] - 
           176544*Pi^2*CHq1[1, 1] - 1434834*CHq1[2, 2] - 
           176544*Pi^2*CHq1[2, 2] - 5019720*CHq1[3, 3] + 
           255168*Pi^2*CHq1[3, 3] - 8712990*CHq3[1, 1] + 
           686880*Pi^2*CHq3[1, 1] - 8712990*CHq3[2, 2] + 
           686880*Pi^2*CHq3[2, 2] - 3949320*CHq3[3, 3] + 
           255168*Pi^2*CHq3[3, 3] - 6140772*CHu[1, 1] + 
           47808*Pi^2*CHu[1, 1] - 6140772*CHu[2, 2] + 47808*Pi^2*CHu[2, 2] - 
           725280*CHu[3, 3]) - 8*MW2^5*MZ2^6*((-33322179 + 3886272*Pi^2)*
            CHd[1, 1] + (-33322179 + 3886272*Pi^2)*CHd[2, 2] - 
           33322179*CHd[3, 3] + 3886272*Pi^2*CHd[3, 3] - 
           107287415*CHe[1, 1] + 12639168*Pi^2*CHe[1, 1] + 105600*CHe[2, 2] + 
           105600*CHe[3, 3] + 52974839*CHl1[1, 1] - 5018688*Pi^2*CHl1[1, 1] + 
           105600*CHl1[2, 2] + 105600*CHl1[3, 3] - 24728155*CHl3[1, 1] + 
           4153472*Pi^2*CHl3[1, 1] - 68954394*CHl3[2, 2] + 
           9172160*Pi^2*CHl3[2, 2] - 105600*CHl3[3, 3] + 
           31414467*CHq1[1, 1] - 3528576*Pi^2*CHq1[1, 1] + 
           31414467*CHq1[2, 2] - 3528576*Pi^2*CHq1[2, 2] - 
           24033969*CHq1[3, 3] + 679104*Pi^2*CHq1[3, 3] - 
           56643741*CHq3[1, 1] + 4886784*Pi^2*CHq3[1, 1] - 
           56643741*CHq3[2, 2] + 4886784*Pi^2*CHq3[2, 2] - 
           22475121*CHq3[3, 3] + 679104*Pi^2*CHq3[3, 3] - 8302026*CHu[1, 1] + 
           822528*Pi^2*CHu[1, 1] - 8302026*CHu[2, 2] + 822528*Pi^2*
            CHu[2, 2] - 482856*CHu[3, 3]) + 256*MW2^8*MZ2^3*
          ((304671 + 57936*Pi^2)*CHd[1, 1] + (304671 + 57936*Pi^2)*
            CHd[2, 2] + 304671*CHd[3, 3] + 57936*Pi^2*CHd[3, 3] - 
           3341095*CHe[1, 1] + 153776*Pi^2*CHe[1, 1] + 960*CHe[2, 2] + 
           960*CHe[3, 3] - 1090351*CHl1[1, 1] + 1200*Pi^2*CHl1[1, 1] + 
           960*CHl1[2, 2] + 960*CHl1[3, 3] - 567320*CHl3[1, 1] + 
           71520*Pi^2*CHl3[1, 1] + 111935*CHl3[2, 2] + 
           70320*Pi^2*CHl3[2, 2] - 960*CHl3[3, 3] - 845967*CHq1[1, 1] - 
           3792*Pi^2*CHq1[1, 1] - 845967*CHq1[2, 2] - 3792*Pi^2*CHq1[2, 2] - 
           675369*CHq1[3, 3] + 44112*Pi^2*CHq1[3, 3] - 835515*CHq3[1, 1] + 
           92016*Pi^2*CHq3[1, 1] - 835515*CHq3[2, 2] + 
           92016*Pi^2*CHq3[2, 2] - 472161*CHq3[3, 3] + 
           44112*Pi^2*CHq3[3, 3] - 1666446*CHu[1, 1] + 480*Pi^2*CHu[1, 1] - 
           1666446*CHu[2, 2] + 480*Pi^2*CHu[2, 2] - 119928*CHu[3, 3]) - 
         512*MW2^9*MZ2^2*(3*(65501 + 3072*Pi^2)*CHd[1, 1] + 
           3*(65501 + 3072*Pi^2)*CHd[2, 2] + 196503*CHd[3, 3] + 
           9216*Pi^2*CHd[3, 3] - 931047*CHe[1, 1] + 20608*Pi^2*CHe[1, 1] - 
           570055*CHl1[1, 1] + 6816*Pi^2*CHl1[1, 1] - 377742*CHl3[1, 1] + 
           14368*Pi^2*CHl3[1, 1] + 48481*CHl3[2, 2] + 7552*Pi^2*CHl3[2, 2] - 
           320919*CHq1[1, 1] + 2880*Pi^2*CHq1[1, 1] - 320919*CHq1[2, 2] + 
           2880*Pi^2*CHq1[2, 2] - 45777*CHq1[3, 3] + 8352*Pi^2*CHq1[3, 3] + 
           126765*CHq3[1, 1] + 13824*Pi^2*CHq3[1, 1] + 126765*CHq3[2, 2] + 
           13824*Pi^2*CHq3[2, 2] - 5457*CHq3[3, 3] + 8352*Pi^2*CHq3[3, 3] - 
           552414*CHu[1, 1] - 1152*Pi^2*CHu[1, 1] - 552414*CHu[2, 2] - 
           1152*Pi^2*CHu[2, 2] - 15336*CHu[3, 3]) + 
         MZ2^11*(30*(-8193 + 904*Pi^2)*CHd[1, 1] + 30*(-8193 + 904*Pi^2)*
            CHd[2, 2] - 245790*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           658242*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 544059*CHl1[1, 1] - 
           62072*Pi^2*CHl1[1, 1] - 210816*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 760755*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 305190*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 305190*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 120195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 101745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] + 16380*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] + 
           16380*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] - 4050*CHu[3, 3]) - 
         MW2*MZ2^10*(6*(-579061 + 61368*Pi^2)*CHd[1, 1] + 
           6*(-579061 + 61368*Pi^2)*CHd[2, 2] - 3474366*CHd[3, 3] + 
           368208*Pi^2*CHd[3, 3] - 8913402*CHe[1, 1] + 1206352*Pi^2*
            CHe[1, 1] - 15360*CHe[2, 2] - 15360*CHe[3, 3] + 
           7327185*CHl1[1, 1] - 793632*Pi^2*CHl1[1, 1] - 15360*CHl1[2, 2] - 
           15360*CHl1[3, 3] - 3052719*CHl3[1, 1] + 439776*Pi^2*CHl3[1, 1] - 
           10064676*CHl3[2, 2] + 1233408*Pi^2*CHl3[2, 2] + 15360*CHl3[3, 3] + 
           4391286*CHq1[1, 1] - 467568*Pi^2*CHq1[1, 1] + 4391286*CHq1[2, 2] - 
           467568*Pi^2*CHq1[2, 2] + 1142403*CHq1[3, 3] - 
           189504*Pi^2*CHq1[3, 3] - 800640*CHq3[1, 1] + 
           88560*Pi^2*CHq3[1, 1] - 800640*CHq3[2, 2] + 
           88560*Pi^2*CHq3[2, 2] + 800163*CHq3[3, 3] - 189504*Pi^2*
            CHq3[3, 3] + 326172*CHu[1, 1] + 58464*Pi^2*CHu[1, 1] + 
           326172*CHu[2, 2] + 58464*Pi^2*CHu[2, 2] + 16860*CHu[3, 3]) + 
         2*MW2^2*MZ2^9*(3*(-3627837 + 373360*Pi^2)*CHd[1, 1] + 
           3*(-3627837 + 373360*Pi^2)*CHd[2, 2] - 10883511*CHd[3, 3] + 
           1120080*Pi^2*CHd[3, 3] - 27003507*CHe[1, 1] + 
           3709904*Pi^2*CHe[1, 1] - 51072*CHe[2, 2] - 51072*CHe[3, 3] + 
           21736258*CHl1[1, 1] - 2230848*Pi^2*CHl1[1, 1] - 51072*CHl1[2, 2] - 
           51072*CHl1[3, 3] - 9102117*CHl3[1, 1] + 1346624*Pi^2*CHl3[1, 1] - 
           28831771*CHl3[2, 2] + 3577472*Pi^2*CHl3[2, 2] + 51072*CHl3[3, 3] + 
           13654143*CHq1[1, 1] - 1394256*Pi^2*CHq1[1, 1] + 
           13654143*CHq1[2, 2] - 1394256*Pi^2*CHq1[2, 2] + 
           1507188*CHq1[3, 3] - 418272*Pi^2*CHq1[3, 3] - 5152023*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 5152023*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 409776*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] + 1118286*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] + 1118286*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] + 367896*CHu[3, 3]) + 8*MW2^4*MZ2^7*
          (3*(-7564673 + 794768*Pi^2)*CHd[1, 1] + 3*(-7564673 + 794768*Pi^2)*
            CHd[2, 2] - 22694019*CHd[3, 3] + 2384304*Pi^2*CHd[3, 3] - 
           60445431*CHe[1, 1] + 7894384*Pi^2*CHe[1, 1] + 6720*CHe[2, 2] + 
           6720*CHe[3, 3] + 39712936*CHl1[1, 1] - 3733328*Pi^2*CHl1[1, 1] + 
           6720*CHl1[2, 2] + 6720*CHl1[3, 3] - 17226126*CHl3[1, 1] + 
           2685360*Pi^2*CHl3[1, 1] - 50543326*CHl3[2, 2] + 
           6418688*Pi^2*CHl3[2, 2] - 6720*CHl3[3, 3] + 25277163*CHq1[1, 1] - 
           2555952*Pi^2*CHq1[1, 1] + 25277163*CHq1[2, 2] - 
           2555952*Pi^2*CHq1[2, 2] - 8000442*CHq1[3, 3] - 
           59088*Pi^2*CHq1[3, 3] - 25713099*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 25713099*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] - 8779926*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 238722*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           238722*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 849516*CHu[3, 3]) - 
         2*MW2^3*MZ2^8*(9*(-4391263 + 447968*Pi^2)*CHd[1, 1] + 
           9*(-4391263 + 447968*Pi^2)*CHd[2, 2] - 39521367*CHd[3, 3] + 
           4031712*Pi^2*CHd[3, 3] - 98178119*CHe[1, 1] + 13413728*Pi^2*
            CHe[1, 1] - 104064*CHe[2, 2] - 104064*CHe[3, 3] + 
           74261205*CHl1[1, 1] - 7242240*Pi^2*CHl1[1, 1] - 
           104064*CHl1[2, 2] - 104064*CHl1[3, 3] - 31241479*CHl3[1, 1] + 
           4746496*Pi^2*CHl3[1, 1] - 95600812*CHl3[2, 2] + 
           11988736*Pi^2*CHl3[2, 2] + 104064*CHl3[3, 3] + 
           47744487*CHq1[1, 1] - 4764384*Pi^2*CHq1[1, 1] + 
           47744487*CHq1[2, 2] - 4764384*Pi^2*CHq1[2, 2] - 
           3298443*CHq1[3, 3] - 843840*Pi^2*CHq1[3, 3] - 
           29964069*CHq3[1, 1] + 3076704*Pi^2*CHq3[1, 1] - 
           29964069*CHq3[2, 2] + 3076704*Pi^2*CHq3[2, 2] - 
           6474891*CHq3[3, 3] - 843840*Pi^2*CHq3[3, 3] + 3108798*CHu[1, 1] + 
           856512*Pi^2*CHu[1, 1] + 3108798*CHu[2, 2] + 856512*Pi^2*
            CHu[2, 2] + 1961040*CHu[3, 3])) + 
       MT2^5*(147456*MW2^12*(174*CHd[1, 1] + 174*CHd[2, 2] + 174*CHd[3, 3] - 
           638*CHe[1, 1] - 638*CHl1[1, 1] - 721*CHl3[1, 1] - 83*CHl3[2, 2] - 
           174*CHq1[1, 1] - 174*CHq1[2, 2] + 174*CHq1[3, 3] + 
           666*CHq3[1, 1] + 666*CHq3[2, 2] + 174*CHq3[3, 3] - 348*CHu[1, 1] - 
           348*CHu[2, 2]) - 12288*MW2^11*MZ2*(6*(1619 + 56*Pi^2)*CHd[1, 1] + 
           6*(1619 + 56*Pi^2)*CHd[2, 2] + 9714*CHd[3, 3] + 
           336*Pi^2*CHd[3, 3] - 43442*CHe[1, 1] + 560*Pi^2*CHe[1, 1] - 
           36974*CHl1[1, 1] + 560*Pi^2*CHl1[1, 1] - 22336*CHl3[1, 1] + 
           704*Pi^2*CHl3[1, 1] + 4738*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 
           15762*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 15762*CHq1[2, 2] + 
           240*Pi^2*CHq1[2, 2] + 3450*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] + 
           20466*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 20466*CHq3[2, 2] + 
           432*Pi^2*CHq3[2, 2] + 3315*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
           24828*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 24828*CHu[2, 2] - 
           96*Pi^2*CHu[2, 2]) + MZ2^12*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 
           508419*CHl1[1, 1] - 62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 32*MW2^7*MZ2^5*
          (216*(-308989 + 34872*Pi^2)*CHd[1, 1] + 216*(-308989 + 34872*Pi^2)*
            CHd[2, 2] - 66741624*CHd[3, 3] + 7532352*Pi^2*CHd[3, 3] - 
           192975950*CHe[1, 1] + 23457472*Pi^2*CHe[1, 1] + 283776*CHe[2, 2] + 
           283776*CHe[3, 3] + 72196604*CHl1[1, 1] - 6825408*Pi^2*CHl1[1, 1] + 
           283776*CHl1[2, 2] + 283776*CHl1[3, 3] - 49919143*CHl3[1, 1] + 
           7850432*Pi^2*CHl3[1, 1] - 118242651*CHl3[2, 2] + 
           14675840*Pi^2*CHl3[2, 2] - 283776*CHl3[3, 3] + 
           43408440*CHq1[1, 1] - 4909248*Pi^2*CHq1[1, 1] + 
           43408440*CHq1[2, 2] - 4909248*Pi^2*CHq1[2, 2] - 
           41971404*CHq1[3, 3] + 3043008*Pi^2*CHq1[3, 3] - 
           118604808*CHq3[1, 1] + 10995264*Pi^2*CHq3[1, 1] - 
           118604808*CHq3[2, 2] + 10995264*Pi^2*CHq3[2, 2] - 
           38521950*CHq3[3, 3] + 3043008*Pi^2*CHq3[3, 3] - 
           10990944*CHu[1, 1] + 1264896*Pi^2*CHu[1, 1] - 10990944*CHu[2, 2] + 
           1264896*Pi^2*CHu[2, 2] - 2356392*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(12*(-1715585 + 238912*Pi^2)*CHd[1, 1] + 
           12*(-1715585 + 238912*Pi^2)*CHd[2, 2] - 20587020*CHd[3, 3] + 
           2866944*Pi^2*CHd[3, 3] - 80599234*CHe[1, 1] + 
           8376320*Pi^2*CHe[1, 1] + 91392*CHe[2, 2] + 91392*CHe[3, 3] + 
           10837238*CHl1[1, 1] - 1393728*Pi^2*CHl1[1, 1] + 91392*CHl1[2, 2] + 
           91392*CHl1[3, 3] - 9754127*CHl3[1, 1] + 3123264*Pi^2*CHl3[1, 1] - 
           27538981*CHl3[2, 2] + 4516992*Pi^2*CHl3[2, 2] - 91392*CHl3[3, 3] + 
           3351948*CHq1[1, 1] - 1074432*Pi^2*CHq1[1, 1] + 
           3351948*CHq1[2, 2] - 1074432*Pi^2*CHq1[2, 2] - 
           22937292*CHq1[3, 3] + 1707456*Pi^2*CHq1[3, 3] - 
           54734724*CHq3[1, 1] + 4489344*Pi^2*CHq3[1, 1] - 
           54734724*CHq3[2, 2] + 4489344*Pi^2*CHq3[2, 2] - 
           21051372*CHq3[3, 3] + 1707456*Pi^2*CHq3[3, 3] - 
           12820776*CHu[1, 1] + 288768*Pi^2*CHu[1, 1] - 12820776*CHu[2, 2] + 
           288768*Pi^2*CHu[2, 2] - 1796880*CHu[3, 3]) + 
         32*MW2^6*MZ2^6*(21*(-3145423 + 330400*Pi^2)*CHd[1, 1] + 
           21*(-3145423 + 330400*Pi^2)*CHd[2, 2] - 66053883*CHd[3, 3] + 
           6938400*Pi^2*CHd[3, 3] - 171447539*CHe[1, 1] + 
           22437152*Pi^2*CHe[1, 1] + 200832*CHe[2, 2] + 200832*CHe[3, 3] + 
           91103540*CHl1[1, 1] - 8587904*Pi^2*CHl1[1, 1] + 
           200832*CHl1[2, 2] + 200832*CHl1[3, 3] - 59099821*CHl3[1, 1] + 
           7380992*Pi^2*CHl3[1, 1] - 136140321*CHl3[2, 2] + 
           15968896*Pi^2*CHl3[2, 2] - 200832*CHl3[3, 3] + 
           60140667*CHq1[1, 1] - 6052224*Pi^2*CHq1[1, 1] + 
           60140667*CHq1[2, 2] - 6052224*Pi^2*CHq1[2, 2] - 
           21352029*CHq1[3, 3] + 1440768*Pi^2*CHq1[3, 3] - 
           83729745*CHq3[1, 1] + 8933760*Pi^2*CHq3[1, 1] - 
           83729745*CHq3[2, 2] + 8933760*Pi^2*CHq3[2, 2] - 
           20002680*CHq3[3, 3] + 1440768*Pi^2*CHq3[3, 3] - 
           1626042*CHu[1, 1] + 1428672*Pi^2*CHu[1, 1] - 1626042*CHu[2, 2] + 
           1428672*Pi^2*CHu[2, 2] - 232869*CHu[3, 3]) - 
         512*MW2^9*MZ2^3*(3*(-216463 + 61008*Pi^2)*CHd[1, 1] + 
           3*(-216463 + 61008*Pi^2)*CHd[2, 2] - 649389*CHd[3, 3] + 
           183024*Pi^2*CHd[3, 3] - 6345783*CHe[1, 1] + 481936*Pi^2*
            CHe[1, 1] + 2880*CHe[2, 2] + 2880*CHe[3, 3] - 
           1236694*CHl1[1, 1] + 10416*Pi^2*CHl1[1, 1] + 2880*CHl1[2, 2] + 
           2880*CHl1[3, 3] - 48015*CHl3[1, 1] + 228928*Pi^2*CHl3[1, 1] - 
           188441*CHl3[2, 2] + 218512*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] - 
           1098915*CHq1[1, 1] - 8496*Pi^2*CHq1[1, 1] - 1098915*CHq1[2, 2] - 
           8496*Pi^2*CHq1[2, 2] - 1737885*CHq1[3, 3] + 140688*Pi^2*
            CHq1[3, 3] - 3554199*CHq3[1, 1] + 289872*Pi^2*CHq3[1, 1] - 
           3554199*CHq3[2, 2] + 289872*Pi^2*CHq3[2, 2] - 1613685*CHq3[3, 3] + 
           140688*Pi^2*CHq3[3, 3] - 2031942*CHu[1, 1] + 288*Pi^2*CHu[1, 1] - 
           2031942*CHu[2, 2] + 288*Pi^2*CHu[2, 2] - 149508*CHu[3, 3]) + 
         MW2^2*MZ2^10*(6*(-6521691 + 741568*Pi^2)*CHd[1, 1] + 
           6*(-6521691 + 741568*Pi^2)*CHd[2, 2] - 39130146*CHd[3, 3] + 
           4449408*Pi^2*CHd[3, 3] - 116143266*CHe[1, 1] + 
           14657920*Pi^2*CHe[1, 1] - 194304*CHe[2, 2] - 194304*CHe[3, 3] + 
           81341342*CHl1[1, 1] - 9223488*Pi^2*CHl1[1, 1] - 
           194304*CHl1[2, 2] - 194304*CHl1[3, 3] - 44183895*CHl3[1, 1] + 
           5331904*Pi^2*CHl3[1, 1] - 119620661*CHl3[2, 2] + 
           14555392*Pi^2*CHl3[2, 2] + 194304*CHl3[3, 3] + 
           50172930*CHq1[1, 1] - 5593920*Pi^2*CHq1[1, 1] + 
           50172930*CHq1[2, 2] - 5593920*Pi^2*CHq1[2, 2] + 
           16665504*CHq1[3, 3] - 1973568*Pi^2*CHq1[3, 3] - 
           11591946*CHq3[1, 1] + 1646784*Pi^2*CHq3[1, 1] - 
           11591946*CHq3[2, 2] + 1646784*Pi^2*CHq3[2, 2] + 
           15621258*CHq3[3, 3] - 1973568*Pi^2*CHq3[3, 3] - 
           2772540*CHu[1, 1] + 775680*Pi^2*CHu[1, 1] - 2772540*CHu[2, 2] + 
           775680*Pi^2*CHu[2, 2] - 85494*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          (24*(10691 + 2360*Pi^2)*CHd[1, 1] + 24*(10691 + 2360*Pi^2)*
            CHd[2, 2] + 256584*CHd[3, 3] + 56640*Pi^2*CHd[3, 3] - 
           3050138*CHe[1, 1] + 125888*Pi^2*CHe[1, 1] - 1715210*CHl1[1, 1] + 
           43136*Pi^2*CHl1[1, 1] - 303313*CHl3[1, 1] + 
           89024*Pi^2*CHl3[1, 1] + 509305*CHl3[2, 2] + 
           45888*Pi^2*CHl3[2, 2] - 1027272*CHq1[1, 1] + 
           18240*Pi^2*CHq1[1, 1] - 1027272*CHq1[2, 2] + 
           18240*Pi^2*CHq1[2, 2] - 423168*CHq1[3, 3] + 
           51456*Pi^2*CHq1[3, 3] - 442440*CHq3[1, 1] + 
           84672*Pi^2*CHq3[1, 1] - 442440*CHq3[2, 2] + 
           84672*Pi^2*CHq3[2, 2] - 401676*CHq3[3, 3] + 
           51456*Pi^2*CHq3[3, 3] - 1491216*CHu[1, 1] - 7296*Pi^2*CHu[1, 1] - 
           1491216*CHu[2, 2] - 7296*Pi^2*CHu[2, 2] - 38340*CHu[3, 3]) + 
         MW2*MZ2^11*(-6*(-748801 + 88488*Pi^2)*CHd[1, 1] - 
           6*(-748801 + 88488*Pi^2)*CHd[2, 2] + 4492806*CHd[3, 3] - 
           530928*Pi^2*CHd[3, 3] + 14109498*CHe[1, 1] - 1731568*Pi^2*
            CHe[1, 1] + 15360*CHe[2, 2] + 15360*CHe[3, 3] - 
           9875247*CHl1[1, 1] + 1166064*Pi^2*CHl1[1, 1] + 15360*CHl1[2, 2] + 
           15360*CHl1[3, 3] + 5206842*CHl3[1, 1] - 627984*Pi^2*CHl3[1, 1] + 
           14802141*CHl3[2, 2] - 1794048*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           5766126*CHq1[1, 1] + 673488*Pi^2*CHq1[1, 1] - 5766126*CHq1[2, 2] + 
           673488*Pi^2*CHq1[2, 2] - 2444523*CHq1[3, 3] + 
           292464*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2387853*CHq3[3, 3] + 
           292464*Pi^2*CHq3[3, 3] + 488148*CHu[1, 1] - 78624*Pi^2*CHu[1, 1] + 
           488148*CHu[2, 2] - 78624*Pi^2*CHu[2, 2] + 27510*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*(9*(-10917879 + 1194688*Pi^2)*CHd[1, 1] + 
           9*(-10917879 + 1194688*Pi^2)*CHd[2, 2] - 98260911*CHd[3, 3] + 
           10752192*Pi^2*CHd[3, 3] - 274133873*CHe[1, 1] + 
           35673152*Pi^2*CHe[1, 1] - 410496*CHe[2, 2] - 410496*CHe[3, 3] + 
           190552641*CHl1[1, 1] - 20627328*Pi^2*CHl1[1, 1] - 
           410496*CHl1[2, 2] - 410496*CHl1[3, 3] - 105708871*CHl3[1, 1] + 
           12826240*Pi^2*CHl3[1, 1] - 274320016*CHl3[2, 2] + 
           33453568*Pi^2*CHl3[2, 2] + 410496*CHl3[3, 3] + 
           123107823*CHq1[1, 1] - 13129920*Pi^2*CHq1[1, 1] + 
           123107823*CHq1[2, 2] - 13129920*Pi^2*CHq1[2, 2] + 
           27637149*CHq1[3, 3] - 3353472*Pi^2*CHq1[3, 3] - 
           46082205*CHq3[1, 1] + 6422976*Pi^2*CHq3[1, 1] - 
           46082205*CHq3[2, 2] + 6422976*Pi^2*CHq3[2, 2] + 
           24667827*CHq3[3, 3] - 3353472*Pi^2*CHq3[3, 3] - 
           3304530*CHu[1, 1] + 2131200*Pi^2*CHu[1, 1] - 3304530*CHu[2, 2] + 
           2131200*Pi^2*CHu[2, 2] + 761628*CHu[3, 3]) + 
         8*MW2^4*MZ2^8*((-79648485 + 8431872*Pi^2)*CHd[1, 1] + 
           (-79648485 + 8431872*Pi^2)*CHd[2, 2] - 79648485*CHd[3, 3] + 
           8431872*Pi^2*CHd[3, 3] - 210110340*CHe[1, 1] + 
           28014976*Pi^2*CHe[1, 1] - 149376*CHe[2, 2] - 149376*CHe[3, 3] + 
           141778297*CHl1[1, 1] - 14596688*Pi^2*CHl1[1, 1] - 
           149376*CHl1[2, 2] - 149376*CHl1[3, 3] - 81448836*CHl3[1, 1] + 
           9805104*Pi^2*CHl3[1, 1] - 201978589*CHl3[2, 2] + 
           24401792*Pi^2*CHl3[2, 2] + 149376*CHl3[3, 3] + 
           94566309*CHq1[1, 1] - 9702528*Pi^2*CHq1[1, 1] + 
           94566309*CHq1[2, 2] - 9702528*Pi^2*CHq1[2, 2] + 
           8852508*CHq1[3, 3] - 1324848*Pi^2*CHq1[3, 3] - 
           53327565*CHq3[1, 1] + 7052832*Pi^2*CHq3[1, 1] - 
           53327565*CHq3[2, 2] + 7052832*Pi^2*CHq3[2, 2] + 
           7057230*CHq3[3, 3] - 1324848*Pi^2*CHq3[3, 3] - 230694*CHu[1, 1] + 
           1813632*Pi^2*CHu[1, 1] - 230694*CHu[2, 2] + 1813632*Pi^2*
            CHu[2, 2] + 1212396*CHu[3, 3]) - 8*MW2^5*MZ2^7*
          (3*(-58372357 + 6064032*Pi^2)*CHd[1, 1] + 
           3*(-58372357 + 6064032*Pi^2)*CHd[2, 2] - 175117071*CHd[3, 3] + 
           18192096*Pi^2*CHd[3, 3] - 447213935*CHe[1, 1] + 
           60005472*Pi^2*CHe[1, 1] + 145920*CHe[2, 2] + 145920*CHe[3, 3] + 
           279788051*CHl1[1, 1] - 27418656*Pi^2*CHl1[1, 1] + 
           145920*CHl1[2, 2] + 145920*CHl1[3, 3] - 169990564*CHl3[1, 1] + 
           20265632*Pi^2*CHl3[1, 1] - 402655599*CHl3[2, 2] + 
           47684288*Pi^2*CHl3[2, 2] - 145920*CHl3[3, 3] + 
           188708223*CHq1[1, 1] - 18864288*Pi^2*CHq1[1, 1] + 
           188708223*CHq1[2, 2] - 18864288*Pi^2*CHq1[2, 2] - 
           15216381*CHq1[3, 3] + 324576*Pi^2*CHq1[3, 3] - 
           161572761*CHq3[1, 1] + 19513440*Pi^2*CHq3[1, 1] - 
           161572761*CHq3[2, 2] + 19513440*Pi^2*CHq3[2, 2] - 
           16076733*CHq3[3, 3] + 324576*Pi^2*CHq3[3, 3] + 1527198*CHu[1, 1] + 
           3995712*Pi^2*CHu[1, 1] + 1527198*CHu[2, 2] + 3995712*Pi^2*
            CHu[2, 2] + 2247816*CHu[3, 3])) + 
       MT2^3*MW2*(1474560*MW2^13*(30*CHd[1, 1] + 30*CHd[2, 2] + 
           30*CHd[3, 3] - 110*CHe[1, 1] - 110*CHl1[1, 1] - 91*CHl3[1, 1] + 
           19*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 30*CHq1[3, 3] + 
           138*CHq3[1, 1] + 138*CHq3[2, 2] + 30*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) - 2048*MW2^12*MZ2*(24*(2311 + 280*Pi^2)*CHd[1, 1] + 
           24*(2311 + 280*Pi^2)*CHd[2, 2] + 55464*CHd[3, 3] + 
           6720*Pi^2*CHd[3, 3] - 427048*CHe[1, 1] + 11200*Pi^2*CHe[1, 1] - 
           371608*CHl1[1, 1] + 11200*Pi^2*CHl1[1, 1] + 40693*CHl3[1, 1] + 
           14080*Pi^2*CHl3[1, 1] + 214301*CHl3[2, 2] + 2880*Pi^2*CHl3[2, 2] - 
           176424*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 176424*CHq1[2, 2] + 
           4800*Pi^2*CHq1[2, 2] - 9336*CHq1[3, 3] + 6720*Pi^2*CHq1[3, 3] + 
           111528*CHq3[1, 1] + 8640*Pi^2*CHq3[1, 1] + 111528*CHq3[2, 2] + 
           8640*Pi^2*CHq3[2, 2] - 31206*CHq3[3, 3] + 6720*Pi^2*CHq3[3, 3] - 
           218928*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 218928*CHu[2, 2] - 
           1920*Pi^2*CHu[2, 2]) + MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 
           508419*CHl1[1, 1] - 62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 2*MW2^4*MZ2^9*
          (6*(-29607275 + 3487968*Pi^2)*CHd[1, 1] + 
           6*(-29607275 + 3487968*Pi^2)*CHd[2, 2] - 177643650*CHd[3, 3] + 
           20927808*Pi^2*CHd[3, 3] - 563090548*CHe[1, 1] + 
           69448000*Pi^2*CHe[1, 1] - 1256448*CHe[2, 2] - 1256448*CHe[3, 3] + 
           378229696*CHl1[1, 1] - 44168128*Pi^2*CHl1[1, 1] - 
           1256448*CHl1[2, 2] - 1256448*CHl1[3, 3] - 224721587*CHl3[1, 1] + 
           25684032*Pi^2*CHl3[1, 1] - 568598403*CHl3[2, 2] + 
           69852160*Pi^2*CHl3[2, 2] + 1256448*CHl3[3, 3] + 
           239169954*CHq1[1, 1] - 27190080*Pi^2*CHq1[1, 1] + 
           239169954*CHq1[2, 2] - 27190080*Pi^2*CHq1[2, 2] + 
           100643700*CHq1[3, 3] - 9816768*Pi^2*CHq1[3, 3] - 
           37275498*CHq3[1, 1] + 7556544*Pi^2*CHq3[1, 1] - 
           37275498*CHq3[2, 2] + 7556544*Pi^2*CHq3[2, 2] + 
           99858078*CHq3[3, 3] - 9816768*Pi^2*CHq3[3, 3] - 
           27048252*CHu[1, 1] + 3846528*Pi^2*CHu[1, 1] - 27048252*CHu[2, 2] + 
           3846528*Pi^2*CHu[2, 2] - 2468676*CHu[3, 3]) + 
         MW2^3*MZ2^10*(6*(-4273595 + 630176*Pi^2)*CHd[1, 1] + 
           6*(-4273595 + 630176*Pi^2)*CHd[2, 2] - 25641570*CHd[3, 3] + 
           3781056*Pi^2*CHd[3, 3] - 114874742*CHe[1, 1] + 
           12139200*Pi^2*CHe[1, 1] - 303360*CHe[2, 2] - 303360*CHe[3, 3] + 
           75183730*CHl1[1, 1] - 10311552*Pi^2*CHl1[1, 1] - 
           303360*CHl1[2, 2] - 303360*CHl1[3, 3] - 42844375*CHl3[1, 1] + 
           4689024*Pi^2*CHl3[1, 1] - 123500873*CHl3[2, 2] + 
           15000576*Pi^2*CHl3[2, 2] + 303360*CHl3[3, 3] + 
           38616258*CHq1[1, 1] - 5399616*Pi^2*CHq1[1, 1] + 
           38616258*CHq1[2, 2] - 5399616*Pi^2*CHq1[2, 2] + 
           34511220*CHq1[3, 3] - 3775488*Pi^2*CHq1[3, 3] + 
           16905222*CHq3[1, 1] - 2151360*Pi^2*CHq3[1, 1] + 
           16905222*CHq3[2, 2] - 2151360*Pi^2*CHq3[2, 2] + 
           35722398*CHq3[3, 3] - 3775488*Pi^2*CHq3[3, 3] - 
           11895132*CHu[1, 1] + 306048*Pi^2*CHu[1, 1] - 11895132*CHu[2, 2] + 
           306048*Pi^2*CHu[2, 2] - 1474782*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(12*(-7433267 + 764480*Pi^2)*CHd[1, 1] + 
           12*(-7433267 + 764480*Pi^2)*CHd[2, 2] - 89199204*CHd[3, 3] + 
           9173760*Pi^2*CHd[3, 3] - 200446162*CHe[1, 1] + 
           26936064*Pi^2*CHe[1, 1] + 299520*CHe[2, 2] + 299520*CHe[3, 3] + 
           62507450*CHl1[1, 1] - 4706688*Pi^2*CHl1[1, 1] + 
           299520*CHl1[2, 2] + 299520*CHl1[3, 3] - 30357131*CHl3[1, 1] + 
           9914496*Pi^2*CHl3[1, 1] - 112680133*CHl3[2, 2] + 
           14621184*Pi^2*CHl3[2, 2] - 299520*CHl3[3, 3] + 
           35631204*CHq1[1, 1] - 3584256*Pi^2*CHq1[1, 1] + 
           35631204*CHq1[2, 2] - 3584256*Pi^2*CHq1[2, 2] - 
           56622048*CHq1[3, 3] + 5389440*Pi^2*CHq1[3, 3] - 
           171527076*CHq3[1, 1] + 14363136*Pi^2*CHq3[1, 1] - 
           171527076*CHq3[2, 2] + 14363136*Pi^2*CHq3[2, 2] - 
           58483536*CHq3[3, 3] + 5389440*Pi^2*CHq3[3, 3] + 
           5328840*CHu[1, 1] + 969216*Pi^2*CHu[1, 1] + 5328840*CHu[2, 2] + 
           969216*Pi^2*CHu[2, 2] - 1161936*CHu[3, 3]) - 
         64*MW2^8*MZ2^5*(3*(-39811193 + 3912192*Pi^2)*CHd[1, 1] + 
           3*(-39811193 + 3912192*Pi^2)*CHd[2, 2] - 119433579*CHd[3, 3] + 
           11736576*Pi^2*CHd[3, 3] - 262818216*CHe[1, 1] + 
           36755968*Pi^2*CHe[1, 1] + 449664*CHe[2, 2] + 449664*CHe[3, 3] + 
           127993145*CHl1[1, 1] - 11069696*Pi^2*CHl1[1, 1] + 
           449664*CHl1[2, 2] + 449664*CHl1[3, 3] - 92628321*CHl3[1, 1] + 
           12167488*Pi^2*CHl3[1, 1] - 211343426*CHl3[2, 2] + 
           23237184*Pi^2*CHl3[2, 2] - 449664*CHl3[3, 3] + 
           86058987*CHq1[1, 1] - 7931520*Pi^2*CHq1[1, 1] + 
           86058987*CHq1[2, 2] - 7931520*Pi^2*CHq1[2, 2] - 
           41674491*CHq1[3, 3] + 4555008*Pi^2*CHq1[3, 3] - 
           165754089*CHq3[1, 1] + 17041536*Pi^2*CHq3[1, 1] - 
           165754089*CHq3[2, 2] + 17041536*Pi^2*CHq3[2, 2] - 
           41357190*CHq3[3, 3] + 4555008*Pi^2*CHq3[3, 3] + 
           13364454*CHu[1, 1] + 2042496*Pi^2*CHu[1, 1] + 13364454*CHu[2, 2] + 
           2042496*Pi^2*CHu[2, 2] - 163812*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-4885107 + 596448*Pi^2)*CHd[1, 1] + 
           (-4885107 + 596448*Pi^2)*CHd[2, 2] - 4885107*CHd[3, 3] + 
           596448*Pi^2*CHd[3, 3] - 13513691*CHe[1, 1] + 1576736*Pi^2*
            CHe[1, 1] + 9600*CHe[2, 2] + 9600*CHe[3, 3] + 124076*CHl1[1, 1] + 
           23392*Pi^2*CHl1[1, 1] + 9600*CHl1[2, 2] + 9600*CHl1[3, 3] + 
           2607872*CHl3[1, 1] + 741120*Pi^2*CHl3[1, 1] - 1875228*CHl3[2, 2] + 
           717728*Pi^2*CHl3[2, 2] - 9600*CHl3[3, 3] - 752493*CHq1[1, 1] - 
           33120*Pi^2*CHq1[1, 1] - 752493*CHq1[2, 2] - 
           33120*Pi^2*CHq1[2, 2] - 5054499*CHq1[3, 3] + 
           456480*Pi^2*CHq1[3, 3] - 13360473*CHq3[1, 1] + 
           946080*Pi^2*CHq3[1, 1] - 13360473*CHq3[2, 2] + 
           946080*Pi^2*CHq3[2, 2] - 5494287*CHq3[3, 3] + 
           456480*Pi^2*CHq3[3, 3] - 1098042*CHu[1, 1] + 2880*Pi^2*CHu[1, 1] - 
           1098042*CHu[2, 2] + 2880*Pi^2*CHu[2, 2] - 130008*CHu[3, 3]) + 
         512*MW2^11*MZ2^2*(6*(-132273 + 31168*Pi^2)*CHd[1, 1] + 
           6*(-132273 + 31168*Pi^2)*CHd[2, 2] - 793638*CHd[3, 3] + 
           187008*Pi^2*CHd[3, 3] - 5435176*CHe[1, 1] + 416640*Pi^2*
            CHe[1, 1] - 2443848*CHl1[1, 1] + 140800*Pi^2*CHl1[1, 1] + 
           2467405*CHl3[1, 1] + 292992*Pi^2*CHl3[1, 1] + 1955413*CHl3[2, 2] + 
           152192*Pi^2*CHl3[2, 2] - 1743066*CHq1[1, 1] + 
           59520*Pi^2*CHq1[1, 1] - 1743066*CHq1[2, 2] + 
           59520*Pi^2*CHq1[2, 2] - 1688166*CHq1[3, 3] + 
           169728*Pi^2*CHq1[3, 3] - 3720690*CHq3[1, 1] + 
           279936*Pi^2*CHq3[1, 1] - 3720690*CHq3[2, 2] + 
           279936*Pi^2*CHq3[2, 2] - 2007234*CHq3[3, 3] + 
           169728*Pi^2*CHq3[3, 3] - 1644084*CHu[1, 1] - 
           23808*Pi^2*CHu[1, 1] - 1644084*CHu[2, 2] - 23808*Pi^2*CHu[2, 2] - 
           38340*CHu[3, 3]) + 2*MW2^2*MZ2^11*((-4709559 + 480672*Pi^2)*
            CHd[1, 1] + (-4709559 + 480672*Pi^2)*CHd[2, 2] - 
           4709559*CHd[3, 3] + 480672*Pi^2*CHd[3, 3] - 11752611*CHe[1, 1] + 
           1628192*Pi^2*CHe[1, 1] - 35712*CHe[2, 2] - 35712*CHe[3, 3] + 
           8288233*CHl1[1, 1] - 816496*Pi^2*CHl1[1, 1] - 35712*CHl1[2, 2] - 
           35712*CHl1[3, 3] - 4869327*CHl3[1, 1] + 593168*Pi^2*CHl3[1, 1] - 
           11407384*CHl3[2, 2] + 1409664*Pi^2*CHl3[2, 2] + 35712*CHl3[3, 3] + 
           5969271*CHq1[1, 1] - 583488*Pi^2*CHq1[1, 1] + 5969271*CHq1[2, 2] - 
           583488*Pi^2*CHq1[2, 2] + 645315*CHq1[3, 3] - 
           57168*Pi^2*CHq1[3, 3] - 3217113*CHq3[1, 1] + 
           469152*Pi^2*CHq3[1, 1] - 3217113*CHq3[2, 2] + 
           469152*Pi^2*CHq3[2, 2] + 382857*CHq3[3, 3] - 
           57168*Pi^2*CHq3[3, 3] + 144942*CHu[1, 1] + 120384*Pi^2*CHu[1, 1] + 
           144942*CHu[2, 2] + 120384*Pi^2*CHu[2, 2] + 16758*CHu[3, 3]) + 
         MW2*MZ2^12*(-6*(-449431 + 52328*Pi^2)*CHd[1, 1] - 
           6*(-449431 + 52328*Pi^2)*CHd[2, 2] + 2696586*CHd[3, 3] - 
           313968*Pi^2*CHd[3, 3] + 8344602*CHe[1, 1] - 1031280*Pi^2*
            CHe[1, 1] + 15360*CHe[2, 2] + 15360*CHe[3, 3] - 
           5772255*CHl1[1, 1] + 669488*Pi^2*CHl1[1, 1] + 15360*CHl1[2, 2] + 
           15360*CHl1[3, 3] + 3202659*CHl3[1, 1] - 377040*Pi^2*CHl3[1, 1] + 
           8647926*CHl3[2, 2] - 1046528*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           3494706*CHq1[1, 1] + 398928*Pi^2*CHq1[1, 1] - 3494706*CHq1[2, 2] + 
           398928*Pi^2*CHq1[2, 2] - 1341213*CHq1[3, 3] + 
           155184*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 1290393*CHq3[3, 3] + 
           155184*Pi^2*CHq3[3, 3] + 278988*CHu[1, 1] - 51744*Pi^2*CHu[1, 1] + 
           278988*CHu[2, 2] - 51744*Pi^2*CHu[2, 2] + 23460*CHu[3, 3]) + 
         4*MW2^5*MZ2^8*((-385506747 + 42081792*Pi^2)*CHd[1, 1] + 
           (-385506747 + 42081792*Pi^2)*CHd[2, 2] - 385506747*CHd[3, 3] + 
           42081792*Pi^2*CHd[3, 3] - 1070506981*CHe[1, 1] + 
           140436480*Pi^2*CHe[1, 1] - 1224960*CHe[2, 2] - 1224960*CHe[3, 3] + 
           714394791*CHl1[1, 1] - 77318336*Pi^2*CHl1[1, 1] - 
           1224960*CHl1[2, 2] - 1224960*CHl1[3, 3] - 448620605*CHl3[1, 1] + 
           49899456*Pi^2*CHl3[1, 1] - 1055910932*CHl3[2, 2] + 
           127217792*Pi^2*CHl3[2, 2] + 1224960*CHl3[3, 3] + 
           481885947*CHq1[1, 1] - 50810496*Pi^2*CHq1[1, 1] + 
           481885947*CHq1[2, 2] - 50810496*Pi^2*CHq1[2, 2] + 
           123438909*CHq1[3, 3] - 10032960*Pi^2*CHq1[3, 3] - 
           182612385*CHq3[1, 1] + 30744576*Pi^2*CHq3[1, 1] - 
           182612385*CHq3[2, 2] + 30744576*Pi^2*CHq3[2, 2] + 
           121685937*CHq3[3, 3] - 10032960*Pi^2*CHq3[3, 3] - 
           20940138*CHu[1, 1] + 9035520*Pi^2*CHu[1, 1] - 20940138*CHu[2, 2] + 
           9035520*Pi^2*CHu[2, 2] + 117696*CHu[3, 3]) + 
         16*MW2^7*MZ2^6*((-418530201 + 41541888*Pi^2)*CHd[1, 1] + 
           (-418530201 + 41541888*Pi^2)*CHd[2, 2] - 418530201*CHd[3, 3] + 
           41541888*Pi^2*CHd[3, 3] - 966058929*CHe[1, 1] + 
           135131136*Pi^2*CHe[1, 1] + 1167360*CHe[2, 2] + 1167360*CHe[3, 3] + 
           568121463*CHl1[1, 1] - 53494016*Pi^2*CHl1[1, 1] + 
           1167360*CHl1[2, 2] + 1167360*CHl1[3, 3] - 414036321*CHl3[1, 1] + 
           44246400*Pi^2*CHl3[1, 1] - 887375736*CHl3[2, 2] + 
           97740416*Pi^2*CHl3[2, 2] - 1167360*CHl3[3, 3] + 
           397293081*CHq1[1, 1] - 37617024*Pi^2*CHq1[1, 1] + 
           397293081*CHq1[2, 2] - 37617024*Pi^2*CHq1[2, 2] - 
           45421299*CHq1[3, 3] + 7458816*Pi^2*CHq1[3, 3] - 
           420080895*CHq3[1, 1] + 52534656*Pi^2*CHq3[1, 1] - 
           420080895*CHq3[2, 2] + 52534656*Pi^2*CHq3[2, 2] - 
           42583161*CHq3[3, 3] + 7458816*Pi^2*CHq3[3, 3] + 
           35517234*CHu[1, 1] + 8813568*Pi^2*CHu[1, 1] + 35517234*CHu[2, 2] + 
           8813568*Pi^2*CHu[2, 2] + 2501862*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*(6*(-82402705 + 8503776*Pi^2)*CHd[1, 1] + 
           6*(-82402705 + 8503776*Pi^2)*CHd[2, 2] - 494416230*CHd[3, 3] + 
           51022656*Pi^2*CHd[3, 3] - 1237893842*CHe[1, 1] + 
           169252416*Pi^2*CHe[1, 1] + 175872*CHe[2, 2] + 175872*CHe[3, 3] + 
           796066744*CHl1[1, 1] - 80464448*Pi^2*CHl1[1, 1] + 
           175872*CHl1[2, 2] + 175872*CHl1[3, 3] - 540350809*CHl3[1, 1] + 
           57411008*Pi^2*CHl3[1, 1] - 1194766193*CHl3[2, 2] + 
           137875456*Pi^2*CHl3[2, 2] - 175872*CHl3[3, 3] + 
           554470278*CHq1[1, 1] - 55138752*Pi^2*CHq1[1, 1] + 
           554470278*CHq1[2, 2] - 55138752*Pi^2*CHq1[2, 2] + 
           53874240*CHq1[3, 3] - 1512000*Pi^2*CHq1[3, 3] - 
           353157030*CHq3[1, 1] + 52114752*Pi^2*CHq3[1, 1] - 
           353157030*CHq3[2, 2] + 52114752*Pi^2*CHq3[2, 2] + 
           54836460*CHq3[3, 3] - 1512000*Pi^2*CHq3[3, 3] + 
           11661420*CHu[1, 1] + 11442816*Pi^2*CHu[1, 1] + 
           11661420*CHu[2, 2] + 11442816*Pi^2*CHu[2, 2] + 
           3383364*CHu[3, 3])) + MT2^2*MW2^2*
        (-73728*MW2^13*(366*CHd[1, 1] + 366*CHd[2, 2] + 366*CHd[3, 3] - 
           1342*CHe[1, 1] - 1342*CHl1[1, 1] - 917*CHl3[1, 1] + 
           425*CHl3[2, 2] - 366*CHq1[1, 1] - 366*CHq1[2, 2] + 
           366*CHq1[3, 3] + 1818*CHq3[1, 1] + 1818*CHq3[2, 2] + 
           366*CHq3[3, 3] - 732*CHu[1, 1] - 732*CHu[2, 2]) + 
         6144*MW2^12*MZ2*(30*(209 + 56*Pi^2)*CHd[1, 1] + 30*(209 + 56*Pi^2)*
            CHd[2, 2] + 6270*CHd[3, 3] + 1680*Pi^2*CHd[3, 3] - 
           82270*CHe[1, 1] + 2800*Pi^2*CHe[1, 1] - 72106*CHl1[1, 1] + 
           2800*Pi^2*CHl1[1, 1] + 35179*CHl3[1, 1] + 3520*Pi^2*CHl3[1, 1] + 
           57785*CHl3[2, 2] + 720*Pi^2*CHl3[2, 2] - 36510*CHq1[1, 1] + 
           1200*Pi^2*CHq1[1, 1] - 36510*CHq1[2, 2] + 1200*Pi^2*CHq1[2, 2] - 
           6906*CHq1[3, 3] + 1680*Pi^2*CHq1[3, 3] + 9126*CHq3[1, 1] + 
           2160*Pi^2*CHq3[1, 1] + 9126*CHq3[2, 2] + 2160*Pi^2*CHq3[2, 2] - 
           13494*CHq3[3, 3] + 1680*Pi^2*CHq3[3, 3] - 39540*CHu[1, 1] - 
           480*Pi^2*CHu[1, 1] - 39540*CHu[2, 2] - 480*Pi^2*CHu[2, 2]) - 
         2*MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[1, 1] + 87536*Pi^2*CHe[1, 1] + 508419*CHl1[1, 1] - 
           62072*Pi^2*CHl1[1, 1] - 256581*CHl3[1, 1] + 
           31368*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 2*MW2^5*MZ2^8*
          (3*(-20305923 + 3437024*Pi^2)*CHd[1, 1] + 
           3*(-20305923 + 3437024*Pi^2)*CHd[2, 2] - 60917769*CHd[3, 3] + 
           10311072*Pi^2*CHd[3, 3] - 342440825*CHe[1, 1] + 
           36937504*Pi^2*CHe[1, 1] - 2459520*CHe[2, 2] - 2459520*CHe[3, 3] + 
           290472627*CHl1[1, 1] - 38617472*Pi^2*CHl1[1, 1] - 
           2459520*CHl1[2, 2] - 2459520*CHl1[3, 3] - 130509073*CHl3[1, 1] + 
           16486784*Pi^2*CHl3[1, 1] - 393608308*CHl3[2, 2] + 
           55104256*Pi^2*CHl3[2, 2] + 2459520*CHl3[3, 3] + 
           178861113*CHq1[1, 1] - 22789536*Pi^2*CHq1[1, 1] + 
           178861113*CHq1[2, 2] - 22789536*Pi^2*CHq1[2, 2] + 
           171206451*CHq1[3, 3] - 17617728*Pi^2*CHq1[3, 3] + 
           154107189*CHq3[1, 1] - 12445920*Pi^2*CHq3[1, 1] + 
           154107189*CHq3[2, 2] - 12445920*Pi^2*CHq3[2, 2] + 
           166855491*CHq3[3, 3] - 17617728*Pi^2*CHq3[3, 3] - 
           52588350*CHu[1, 1] + 2036544*Pi^2*CHu[1, 1] - 52588350*CHu[2, 2] + 
           2036544*Pi^2*CHu[2, 2] - 2628288*CHu[3, 3]) - 
         64*MW2^9*MZ2^4*(6*(-10257767 + 996176*Pi^2)*CHd[1, 1] + 
           6*(-10257767 + 996176*Pi^2)*CHd[2, 2] - 61546602*CHd[3, 3] + 
           5977056*Pi^2*CHd[3, 3] - 125093008*CHe[1, 1] + 
           17843104*Pi^2*CHe[1, 1] + 211200*CHe[2, 2] + 211200*CHe[3, 3] + 
           48962790*CHl1[1, 1] - 3614976*Pi^2*CHl1[1, 1] + 
           211200*CHl1[2, 2] + 211200*CHl1[3, 3] - 28502867*CHl3[1, 1] + 
           6290912*Pi^2*CHl3[1, 1] - 85133657*CHl3[2, 2] + 
           9905888*Pi^2*CHl3[2, 2] - 211200*CHl3[3, 3] + 
           30192906*CHq1[1, 1] - 2663904*Pi^2*CHq1[1, 1] + 
           30192906*CHq1[2, 2] - 2663904*Pi^2*CHq1[2, 2] - 
           32544096*CHq1[3, 3] + 3340992*Pi^2*CHq1[3, 3] - 
           107185194*CHq3[1, 1] + 9345888*Pi^2*CHq3[1, 1] - 
           107185194*CHq3[2, 2] + 9345888*Pi^2*CHq3[2, 2] - 
           33962400*CHq3[3, 3] + 3340992*Pi^2*CHq3[3, 3] + 
           9684564*CHu[1, 1] + 731712*Pi^2*CHu[1, 1] + 9684564*CHu[2, 2] + 
           731712*Pi^2*CHu[2, 2] - 199488*CHu[3, 3]) + 256*MW2^10*MZ2^3*
          (75*(-101841 + 11024*Pi^2)*CHd[1, 1] + 75*(-101841 + 11024*Pi^2)*
            CHd[2, 2] - 7638075*CHd[3, 3] + 826800*Pi^2*CHd[3, 3] - 
           16793029*CHe[1, 1] + 2215248*Pi^2*CHe[1, 1] + 14400*CHe[2, 2] + 
           14400*CHe[3, 3] + 1874019*CHl1[1, 1] - 18224*Pi^2*CHl1[1, 1] + 
           14400*CHl1[2, 2] + 14400*CHl1[3, 3] + 3338260*CHl3[1, 1] + 
           1004064*Pi^2*CHl3[1, 1] - 3968471*CHl3[2, 2] + 
           1022288*Pi^2*CHl3[2, 2] - 14400*CHl3[3, 3] + 113067*CHq1[1, 1] - 
           72240*Pi^2*CHq1[1, 1] + 113067*CHq1[2, 2] - 
           72240*Pi^2*CHq1[2, 2] - 6731667*CHq1[3, 3] + 
           622896*Pi^2*CHq1[3, 3] - 18951417*CHq3[1, 1] + 
           1318032*Pi^2*CHq3[1, 1] - 18951417*CHq3[2, 2] + 
           1318032*Pi^2*CHq3[2, 2] - 7492635*CHq3[3, 3] + 
           622896*Pi^2*CHq3[3, 3] + 143622*CHu[1, 1] + 13344*Pi^2*CHu[1, 1] + 
           143622*CHu[2, 2] + 13344*Pi^2*CHu[2, 2] - 86040*CHu[3, 3]) + 
         MW2*MZ2^12*(12*(-554101 + 65888*Pi^2)*CHd[1, 1] + 
           12*(-554101 + 65888*Pi^2)*CHd[2, 2] - 6649212*CHd[3, 3] + 
           790656*Pi^2*CHd[3, 3] - 21283416*CHe[1, 1] + 2587776*Pi^2*
            CHe[1, 1] - 30720*CHe[2, 2] - 30720*CHe[3, 3] + 
           14486484*CHl1[1, 1] - 1711408*Pi^2*CHl1[1, 1] - 30720*CHl1[2, 2] - 
           30720*CHl1[3, 3] - 8086419*CHl3[1, 1] + 942288*Pi^2*CHl3[1, 1] - 
           21954207*CHl3[2, 2] + 2653696*Pi^2*CHl3[2, 2] + 30720*CHl3[3, 3] + 
           8601852*CHq1[1, 1] - 1003776*Pi^2*CHq1[1, 1] + 
           8601852*CHq1[2, 2] - 1003776*Pi^2*CHq1[2, 2] + 
           3561546*CHq1[3, 3] - 413328*Pi^2*CHq1[3, 3] - 1244880*CHq3[1, 1] + 
           177120*Pi^2*CHq3[1, 1] - 1244880*CHq3[2, 2] + 
           177120*Pi^2*CHq3[2, 2] + 3523356*CHq3[3, 3] - 
           413328*Pi^2*CHq3[3, 3] - 897096*CHu[1, 1] + 123648*Pi^2*
            CHu[1, 1] - 897096*CHu[2, 2] + 123648*Pi^2*CHu[2, 2] - 
           34770*CHu[3, 3]) - 512*MW2^11*MZ2^2*(3*(-279509 + 45184*Pi^2)*
            CHd[1, 1] + 3*(-279509 + 45184*Pi^2)*CHd[2, 2] - 
           838527*CHd[3, 3] + 135552*Pi^2*CHd[3, 3] - 3212945*CHe[1, 1] + 
           304640*Pi^2*CHe[1, 1] - 1201361*CHl1[1, 1] + 
           97760*Pi^2*CHl1[1, 1] + 2193662*CHl3[1, 1] + 
           209888*Pi^2*CHl3[1, 1] + 1316743*CHl3[2, 2] + 
           112128*Pi^2*CHl3[2, 2] - 979329*CHq1[1, 1] + 
           41280*Pi^2*CHq1[1, 1] - 979329*CHq1[2, 2] + 
           41280*Pi^2*CHq1[2, 2] - 1277223*CHq1[3, 3] + 
           122592*Pi^2*CHq1[3, 3] - 3122757*CHq3[1, 1] + 
           203904*Pi^2*CHq3[1, 1] - 3122757*CHq3[2, 2] + 
           203904*Pi^2*CHq3[2, 2] - 1561911*CHq3[3, 3] + 
           122592*Pi^2*CHq3[3, 3] - 670866*CHu[1, 1] - 16512*Pi^2*CHu[1, 1] - 
           670866*CHu[2, 2] - 16512*Pi^2*CHu[2, 2] - 15336*CHu[3, 3]) + 
         MW2^2*MZ2^11*(-6*(-7030697 + 801656*Pi^2)*CHd[1, 1] - 
           6*(-7030697 + 801656*Pi^2)*CHd[2, 2] + 42184182*CHd[3, 3] - 
           4809936*Pi^2*CHd[3, 3] + 126842838*CHe[1, 1] - 
           15939280*Pi^2*CHe[1, 1] + 235008*CHe[2, 2] + 235008*CHe[3, 3] - 
           84931201*CHl1[1, 1] + 9579576*Pi^2*CHl1[1, 1] + 
           235008*CHl1[2, 2] + 235008*CHl1[3, 3] + 50181168*CHl3[1, 1] - 
           5795528*Pi^2*CHl3[1, 1] + 126367297*CHl3[2, 2] - 
           15375104*Pi^2*CHl3[2, 2] - 235008*CHl3[3, 3] - 
           54209550*CHq1[1, 1] + 5997360*Pi^2*CHq1[1, 1] - 
           54209550*CHq1[2, 2] + 5997360*Pi^2*CHq1[2, 2] - 
           16973313*CHq1[3, 3] + 1794696*Pi^2*CHq1[3, 3] + 
           16068492*CHq3[1, 1] - 2407968*Pi^2*CHq3[1, 1] + 
           16068492*CHq3[2, 2] - 2407968*Pi^2*CHq3[2, 2] - 
           16502991*CHq3[3, 3] + 1794696*Pi^2*CHq3[3, 3] + 
           4343700*CHu[1, 1] - 916320*Pi^2*CHu[1, 1] + 4343700*CHu[2, 2] - 
           916320*Pi^2*CHu[2, 2] + 190638*CHu[3, 3]) + 
         MW2^3*MZ2^10*(6*(-23479299 + 2514008*Pi^2)*CHd[1, 1] + 
           6*(-23479299 + 2514008*Pi^2)*CHd[2, 2] - 140875794*CHd[3, 3] + 
           15084048*Pi^2*CHd[3, 3] - 379124510*CHe[1, 1] + 
           50399248*Pi^2*CHe[1, 1] - 390144*CHe[2, 2] - 390144*CHe[3, 3] + 
           248504377*CHl1[1, 1] - 25987872*Pi^2*CHl1[1, 1] - 
           390144*CHl1[2, 2] - 390144*CHl1[3, 3] - 156485959*CHl3[1, 1] + 
           17775840*Pi^2*CHl3[1, 1] - 362084852*CHl3[2, 2] + 
           43763712*Pi^2*CHl3[2, 2] + 390144*CHl3[3, 3] + 
           171097002*CHq1[1, 1] - 17621040*Pi^2*CHq1[1, 1] + 
           171097002*CHq1[2, 2] - 17621040*Pi^2*CHq1[2, 2] + 
           28379283*CHq1[3, 3] - 2205888*Pi^2*CHq1[3, 3] - 
           87393060*CHq3[1, 1] + 13209264*Pi^2*CHq3[1, 1] - 
           87393060*CHq3[2, 2] + 13209264*Pi^2*CHq3[2, 2] + 
           27412059*CHq3[3, 3] - 2205888*Pi^2*CHq3[3, 3] - 
           5240700*CHu[1, 1] + 3398880*Pi^2*CHu[1, 1] - 5240700*CHu[2, 2] + 
           3398880*Pi^2*CHu[2, 2] + 302532*CHu[3, 3]) + 
         32*MW2^8*MZ2^5*(3*(-48512839 + 4650368*Pi^2)*CHd[1, 1] + 
           3*(-48512839 + 4650368*Pi^2)*CHd[2, 2] - 145538517*CHd[3, 3] + 
           13951104*Pi^2*CHd[3, 3] - 310624693*CHe[1, 1] + 
           44541440*Pi^2*CHe[1, 1] + 562752*CHe[2, 2] + 562752*CHe[3, 3] + 
           170105463*CHl1[1, 1] - 14984928*Pi^2*CHl1[1, 1] + 
           562752*CHl1[2, 2] + 562752*CHl1[3, 3] - 133813346*CHl3[1, 1] + 
           14225984*Pi^2*CHl3[1, 1] - 279703685*CHl3[2, 2] + 
           29210912*Pi^2*CHl3[2, 2] - 562752*CHl3[3, 3] + 
           118471125*CHq1[1, 1] - 10623552*Pi^2*CHq1[1, 1] + 
           118471125*CHq1[2, 2] - 10623552*Pi^2*CHq1[2, 2] - 
           34527549*CHq1[3, 3] + 4605216*Pi^2*CHq1[3, 3] - 
           174708459*CHq3[1, 1] + 19833984*Pi^2*CHq3[1, 1] - 
           174708459*CHq3[2, 2] + 19833984*Pi^2*CHq3[2, 2] - 
           33427425*CHq3[3, 3] + 4605216*Pi^2*CHq3[3, 3] + 
           21454818*CHu[1, 1] + 2724288*Pi^2*CHu[1, 1] + 21454818*CHu[2, 2] + 
           2724288*Pi^2*CHu[2, 2] + 588816*CHu[3, 3]) + 
         8*MW2^6*MZ2^7*(57*(-3099779 + 335440*Pi^2)*CHd[1, 1] + 
           57*(-3099779 + 335440*Pi^2)*CHd[2, 2] - 176687403*CHd[3, 3] + 
           19120080*Pi^2*CHd[3, 3] - 489297943*CHe[1, 1] + 
           65310224*Pi^2*CHe[1, 1] - 449856*CHe[2, 2] - 449856*CHe[3, 3] + 
           348694750*CHl1[1, 1] - 37483568*Pi^2*CHl1[1, 1] - 
           449856*CHl1[2, 2] - 449856*CHl1[3, 3] - 227237084*CHl3[1, 1] + 
           22767184*Pi^2*CHl3[1, 1] - 505014114*CHl3[2, 2] + 
           60250752*Pi^2*CHl3[2, 2] + 449856*CHl3[3, 3] + 
           243663171*CHq1[1, 1] - 25207248*Pi^2*CHq1[1, 1] + 
           243663171*CHq1[2, 2] - 25207248*Pi^2*CHq1[2, 2] + 
           75273240*CHq1[3, 3] - 5621424*Pi^2*CHq1[3, 3] - 
           50430519*CHq3[1, 1] + 13964400*Pi^2*CHq3[1, 1] - 
           50430519*CHq3[2, 2] + 13964400*Pi^2*CHq3[2, 2] + 
           76063764*CHq3[3, 3] - 5621424*Pi^2*CHq3[3, 3] - 
           10619970*CHu[1, 1] + 4728864*Pi^2*CHu[1, 1] - 10619970*CHu[2, 2] + 
           4728864*Pi^2*CHu[2, 2] + 961020*CHu[3, 3]) - 
         2*MW2^4*MZ2^9*(3*(-36761971 + 3445552*Pi^2)*CHd[1, 1] + 
           3*(-36761971 + 3445552*Pi^2)*CHd[2, 2] - 110285913*CHd[3, 3] + 
           10336656*Pi^2*CHd[3, 3] - 228057517*CHe[1, 1] + 
           34333968*Pi^2*CHe[1, 1] + 611712*CHe[2, 2] + 611712*CHe[3, 3] + 
           134790680*CHl1[1, 1] - 10888384*Pi^2*CHl1[1, 1] + 
           611712*CHl1[2, 2] + 611712*CHl1[3, 3] - 104908613*CHl3[1, 1] + 
           10776512*Pi^2*CHl3[1, 1] - 198828721*CHl3[2, 2] + 
           21664896*Pi^2*CHl3[2, 2] - 611712*CHl3[3, 3] + 
           105837825*CHq1[1, 1] - 9062544*Pi^2*CHq1[1, 1] + 
           105837825*CHq1[2, 2] - 9062544*Pi^2*CHq1[2, 2] - 
           27405966*CHq1[3, 3] + 4113696*Pi^2*CHq1[3, 3] - 
           124666605*CHq3[1, 1] + 17289936*Pi^2*CHq3[1, 1] - 
           124666605*CHq3[2, 2] + 17289936*Pi^2*CHq3[2, 2] - 
           26204466*CHq3[3, 3] + 4113696*Pi^2*CHq3[3, 3] + 
           13420914*CHu[1, 1] + 2757216*Pi^2*CHu[1, 1] + 13420914*CHu[2, 2] + 
           2757216*Pi^2*CHu[2, 2] + 1759032*CHu[3, 3]) - 
         8*MW2^7*MZ2^6*((-426090333 + 42394944*Pi^2)*CHd[1, 1] + 
           (-426090333 + 42394944*Pi^2)*CHd[2, 2] - 426090333*CHd[3, 3] + 
           42394944*Pi^2*CHd[3, 3] - 1005005257*CHe[1, 1] + 
           141063744*Pi^2*CHe[1, 1] + 1011072*CHe[2, 2] + 1011072*CHe[3, 3] + 
           647291497*CHl1[1, 1] - 63071936*Pi^2*CHl1[1, 1] + 
           1011072*CHl1[2, 2] + 1011072*CHl1[3, 3] - 488015021*CHl3[1, 1] + 
           45529984*Pi^2*CHl3[1, 1] - 997456686*CHl3[2, 2] + 
           108601920*Pi^2*CHl3[2, 2] - 1011072*CHl3[3, 3] + 
           462074205*CHq1[1, 1] - 44029056*Pi^2*CHq1[1, 1] + 
           462074205*CHq1[2, 2] - 44029056*Pi^2*CHq1[2, 2] + 
           21012273*CHq1[3, 3] + 2726976*Pi^2*CHq1[3, 3] - 
           324510147*CHq3[1, 1] + 49483008*Pi^2*CHq3[1, 1] - 
           324510147*CHq3[2, 2] + 49483008*Pi^2*CHq3[2, 2] + 
           27098625*CHq3[3, 3] + 2726976*Pi^2*CHq3[3, 3] + 
           31209162*CHu[1, 1] + 10013952*Pi^2*CHu[1, 1] + 
           31209162*CHu[2, 2] + 10013952*Pi^2*CHu[2, 2] + 
           3415512*CHu[3, 3]))))/(1296*(MH2 - MW2)*(MT2 - MW2)^2*
     (2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 (32*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 Class[8]*((8*MW2^2*MZ2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
     B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*Alfas*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VMU^2*Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi) + 
   ((MW2*(3*MT2^7*(655360*MW2^10 - 2197504*MW2^9*MZ2 + 1418752*MW2^8*MZ2^2 + 
           3922944*MW2^7*MZ2^3 - 8965824*MW2^6*MZ2^4 + 8596800*MW2^5*MZ2^5 - 
           4750528*MW2^4*MZ2^6 + 1622872*MW2^3*MZ2^7 - 344128*MW2^2*MZ2^8 + 
           44550*MW2*MZ2^9 - 3375*MZ2^10) + MT2^6*(-8921088*MW2^11 + 
           2*MW2^2*MZ2^9*(28027003 - 3577472*Pi^2) + 16*MW2^4*MZ2^7*
            (24771749 - 3209344*Pi^2) + 5*MZ2^11*(150975 - 18688*Pi^2) - 
           2048*MW2^10*MZ2*(-7157 + 144*Pi^2) + 1024*MW2^9*MZ2^2*
            (20381 + 3776*Pi^2) - 512*MW2^8*MZ2^3*(24439 + 35160*Pi^2) + 
           12*MW2*MZ2^10*(-821487 + 102784*Pi^2) + 256*MW2^7*MZ2^4*
            (-735327 + 176488*Pi^2) - 224*MW2^6*MZ2^5*(-2089827 + 
             315808*Pi^2) + 32*MW2^5*MZ2^6*(-17233221 + 2293040*Pi^2) + 
           8*MW2^3*MZ2^8*(-23224837 + 2997184*Pi^2)) + 4*MW2^5*(MW2 + MZ2)*
          (718848*MW2^11 + MW2^2*MZ2^9*(14448515 - 1788736*Pi^2) + 
           10*MZ2^11*(19125 - 2336*Pi^2) - 1024*MW2^10*MZ2*(6383 + 72*Pi^2) + 
           256*MW2^9*MZ2^2*(47897 + 3776*Pi^2) - 512*MW2^8*MZ2^3*
            (-30503 + 8790*Pi^2) + 6*MW2*MZ2^10*(-418731 + 51392*Pi^2) + 
           128*MW2^7*MZ2^4*(-724059 + 88244*Pi^2) - 32*MW2^6*MZ2^5*
            (-5111865 + 552664*Pi^2) + 8*MW2^5*MZ2^6*(-20705457 + 
             2293040*Pi^2) + 2*MW2^3*MZ2^8*(-24534397 + 2997184*Pi^2) - 
           4*MW2^4*MZ2^7*(-27406151 + 3209344*Pi^2)) + 
         3*MT2^4*MW2*(1269760*MW2^12 - 49152*MW2^11*MZ2*(1837 + 30*Pi^2) + 
           5*MZ2^12*(-153675 + 18688*Pi^2) + 1024*MW2^10*MZ2^2*
            (243573 + 19168*Pi^2) - 4096*MW2^9*MZ2^3*(-40177 + 22919*Pi^2) + 
           1024*MW2^8*MZ2^4*(-1666533 + 238190*Pi^2) - 4*MW2*MZ2^11*
            (-3478311 + 425152*Pi^2) - 240*MW2^5*MZ2^7*(-11770171 + 
             1375520*Pi^2) + 4*MW2^2*MZ2^10*(-27055077 + 3330496*Pi^2) - 
           64*MW2^7*MZ2^5*(-53870313 + 6232592*Pi^2) - 8*MW2^3*MZ2^9*
            (-60672211 + 7469024*Pi^2) + 32*MW2^6*MZ2^6*(-120802367 + 
             13675856*Pi^2) + 8*MW2^4*MZ2^8*(-176946255 + 21404608*Pi^2)) + 
         MT2^2*MW2^2*(31334400*MW2^13 + 32*MW2^8*MZ2^5*(278126177 - 
             29210912*Pi^2) + 4*MW2^3*MZ2^10*(89184449 - 10940928*Pi^2) + 
           MW2*MZ2^12*(21632463 - 2653696*Pi^2) - 30720*MW2^12*MZ2*
            (11557 + 144*Pi^2) + 80*MZ2^13*(-19125 + 2336*Pi^2) + 
           1024*MW2^11*MZ2^2*(668519 + 56064*Pi^2) - 512*MW2^10*MZ2^3*
            (-1914901 + 511144*Pi^2) + 256*MW2^9*MZ2^4*(-21085247 + 
             2476472*Pi^2) + 288*MW2^7*MZ2^6*(-27518433 + 3016720*Pi^2) - 
           144*MW2^6*MZ2^7*(-27710657 + 3347264*Pi^2) + 8*MW2^5*MZ2^8*
            (-95468455 + 13776064*Pi^2) + MW2^2*MZ2^11*(-124186153 + 
             15375104*Pi^2) + 2*MW2^4*MZ2^9*(-198671569 + 21664896*Pi^2)) + 
         MT2*MW2^3*(-15286272*MW2^13 + 4*MW2^4*MZ2^9*(170089457 - 
             20088064*Pi^2) + MW2^2*MZ2^11*(83356067 - 10294528*Pi^2) + 
           40*MZ2^13*(19125 - 2336*Pi^2) + 12288*MW2^12*MZ2*
            (11719 + 144*Pi^2) + 288*MW2*MZ2^12*(-42863 + 5256*Pi^2) - 
           1536*MW2^11*MZ2^2*(141379 + 14528*Pi^2) + 512*MW2^10*MZ2^3*
            (-1034899 + 187728*Pi^2) - 1088*MW2^9*MZ2^4*(-1905049 + 
             195968*Pi^2) + 8*MW2^6*MZ2^7*(24393 + 2153024*Pi^2) - 
           64*MW2^7*MZ2^6*(-25924911 + 2857184*Pi^2) + 32*MW2^8*MZ2^5*
            (-86221609 + 8465664*Pi^2) + 8*MW2^5*MZ2^8*(-99682497 + 
             10445120*Pi^2) + MW2^3*MZ2^10*(-309406937 + 38041856*Pi^2)) + 
         MT2^5*(12238848*MW2^12 + MW2^2*MZ2^10*(117581429 - 14555392*Pi^2) + 
           40*MZ2^12*(19125 - 2336*Pi^2) + 24576*MW2^11*MZ2*
            (2369 + 72*Pi^2) - 512*MW2^10*MZ2^2*(497011 + 45888*Pi^2) + 
           512*MW2^9*MZ2^3*(-241475 + 218512*Pi^2) + 3*MW2*MZ2^11*
            (-4870623 + 598016*Pi^2) + 16*MW2^3*MZ2^9*(-33654599 + 
             4181696*Pi^2) - 64*MW2^8*MZ2^4*(-28222147 + 4516992*Pi^2) - 
           64*MW2^6*MZ2^6*(-67789827 + 7984448*Pi^2) + 32*MW2^7*MZ2^5*
            (-118995777 + 14675840*Pi^2) - 8*MW2^4*MZ2^8*(-198599053 + 
             24401792*Pi^2) + 8*MW2^5*MZ2^7*(-397918485 + 47684288*Pi^2)) + 
         MT2^3*MW2*(-28016640*MW2^13 + 32*MW2^5*MZ2^8*(130095439 - 
             15902224*Pi^2) + MW2^3*MZ2^10*(121918745 - 15000576*Pi^2) + 
           64*MW2^9*MZ2^4*(111925285 - 14621184*Pi^2) + 16*MW2^2*MZ2^11*
            (1386557 - 176208*Pi^2) + 40*MZ2^13*(19125 - 2336*Pi^2) + 
           2048*MW2^12*MZ2*(214301 + 2880*Pi^2) + 16384*MW2^10*MZ2^3*
            (-56868 + 22429*Pi^2) - 512*MW2^11*MZ2^2*(1971133 + 
             152192*Pi^2) + 2*MW2*MZ2^12*(-4252347 + 523264*Pi^2) + 
           128*MW2^8*MZ2^5*(-105122533 + 11618592*Pi^2) - 
           64*MW2^7*MZ2^6*(-220307547 + 24435104*Pi^2) + 2*MW2^4*MZ2^9*
            (-559069827 + 69852160*Pi^2) + 8*MW2^6*MZ2^7*(-1182317441 + 
             137875456*Pi^2))) - 
       MH2*(3*MT2^7*(655360*MW2^10 - 2197504*MW2^9*MZ2 + 1418752*MW2^8*
            MZ2^2 + 3922944*MW2^7*MZ2^3 - 8965824*MW2^6*MZ2^4 + 
           8596800*MW2^5*MZ2^5 - 4750528*MW2^4*MZ2^6 + 1622872*MW2^3*MZ2^7 - 
           344128*MW2^2*MZ2^8 + 44550*MW2*MZ2^9 - 3375*MZ2^10) + 
         4*MW2^5*(MW2 + MZ2)*(718848*MW2^11 + MW2^2*MZ2^9*
            (14435555 - 1788736*Pi^2) + 10*MZ2^11*(19125 - 2336*Pi^2) - 
           1024*MW2^10*MZ2*(6383 + 72*Pi^2) + 128*MW2^9*MZ2^2*
            (94849 + 7552*Pi^2) + 6*MW2*MZ2^10*(-418731 + 51392*Pi^2) - 
           64*MW2^8*MZ2^3*(-251863 + 70320*Pi^2) - 32*MW2^6*MZ2^5*
            (-5128947 + 552664*Pi^2) + 16*MW2^7*MZ2^4*(-5842251 + 
             705952*Pi^2) + 2*MW2^3*MZ2^8*(-24495067 + 2997184*Pi^2) - 
           4*MW2^4*MZ2^7*(-27370277 + 3209344*Pi^2) + 4*MW2^5*MZ2^6*
            (-41424189 + 4586080*Pi^2)) + MT2^6*(-8921088*MW2^11 + 
           2*MW2^2*MZ2^9*(28001083 - 3577472*Pi^2) + 16*MW2^4*MZ2^7*
            (24735875 - 3209344*Pi^2) + 32*MW2^6*MZ2^5*(14697117 - 
             2210656*Pi^2) + 5*MZ2^11*(150975 - 18688*Pi^2) - 
           2048*MW2^10*MZ2*(-7157 + 144*Pi^2) + 512*MW2^9*MZ2^2*
            (39817 + 7552*Pi^2) - 256*MW2^8*MZ2^3*(41039 + 70320*Pi^2) + 
           12*MW2*MZ2^10*(-821487 + 102784*Pi^2) + 64*MW2^7*MZ2^4*
            (-2991087 + 705952*Pi^2) + 8*MW2^3*MZ2^8*(-23185507 + 
             2997184*Pi^2) + 16*MW2^5*MZ2^6*(-34479717 + 4586080*Pi^2)) + 
         MT2^2*MW2^2*(31334400*MW2^13 + 32*MW2^8*MZ2^5*(278826557 - 
             29210912*Pi^2) + 4*MW2^3*MZ2^10*(89001209 - 10940928*Pi^2) + 
           MW2*MZ2^12*(21632463 - 2653696*Pi^2) - 30720*MW2^12*MZ2*
            (11557 + 144*Pi^2) + 80*MZ2^13*(-19125 + 2336*Pi^2) + 
           512*MW2^11*MZ2^2*(1322863 + 112128*Pi^2) - 256*MW2^10*MZ2^3*
            (-3943607 + 1022288*Pi^2) + 720*MW2^7*MZ2^6*(-10996875 + 
             1206688*Pi^2) - 144*MW2^6*MZ2^7*(-27617549 + 3347264*Pi^2) + 
           64*MW2^9*MZ2^4*(-85009841 + 9905888*Pi^2) + 8*MW2^5*MZ2^8*
            (-94968901 + 13776064*Pi^2) + MW2^2*MZ2^11*(-124082473 + 
             15375104*Pi^2) + 2*MW2^4*MZ2^9*(-198171745 + 21664896*Pi^2)) + 
         3*MT2^4*MW2*(1269760*MW2^12 - 49152*MW2^11*MZ2*(1837 + 30*Pi^2) + 
           5*MZ2^12*(-153675 + 18688*Pi^2) - 3328*MW2^9*MZ2^3*
            (-52609 + 28208*Pi^2) + 512*MW2^10*MZ2^2*(482421 + 38336*Pi^2) - 
           1024*MW2^7*MZ2^5*(-3380682 + 389537*Pi^2) - 4*MW2*MZ2^11*
            (-3478311 + 425152*Pi^2) - 480*MW2^5*MZ2^7*(-5879549 + 
             687760*Pi^2) + 4*MW2^2*MZ2^10*(-27042117 + 3330496*Pi^2) + 
           64*MW2^8*MZ2^4*(-26944779 + 3811040*Pi^2) - 8*MW2^3*MZ2^9*
            (-60600481 + 7469024*Pi^2) + 8*MW2^4*MZ2^8*(-176677857 + 
             21404608*Pi^2) + 16*MW2^6*MZ2^6*(-241807765 + 27351712*Pi^2)) + 
         MT2*MW2^3*(-15286272*MW2^13 + 4*MW2^4*MZ2^9*(169787741 - 
             20088064*Pi^2) + MW2^2*MZ2^11*(83304227 - 10294528*Pi^2) + 
           40*MZ2^13*(19125 - 2336*Pi^2) + 12288*MW2^12*MZ2*
            (11719 + 144*Pi^2) + 288*MW2*MZ2^12*(-42863 + 5256*Pi^2) - 
           1536*MW2^11*MZ2^2*(139489 + 14528*Pi^2) + 512*MW2^10*MZ2^3*
            (-1055581 + 187728*Pi^2) - 352*MW2^7*MZ2^6*(-4689555 + 
             519488*Pi^2) + 8*MW2^6*MZ2^7*(807843 + 2153024*Pi^2) - 
           64*MW2^9*MZ2^4*(-32582879 + 3331456*Pi^2) + 32*MW2^8*MZ2^5*
            (-86270191 + 8465664*Pi^2) + 8*MW2^5*MZ2^8*(-99729783 + 
             10445120*Pi^2) + MW2^3*MZ2^10*(-308936777 + 38041856*Pi^2)) + 
         MT2^5*(12238848*MW2^12 + 32*MW2^6*MZ2^6*(135687807 - 
             15968896*Pi^2) + MW2^2*MZ2^10*(117529589 - 14555392*Pi^2) + 
           40*MZ2^12*(19125 - 2336*Pi^2) + 24576*MW2^11*MZ2*
            (2369 + 72*Pi^2) + 3584*MW2^9*MZ2^3*(-37991 + 31216*Pi^2) - 
           512*MW2^10*MZ2^2*(491341 + 45888*Pi^2) + 3*MW2*MZ2^11*
            (-4870623 + 598016*Pi^2) + 32*MW2^3*MZ2^9*(-16807747 + 
             2090848*Pi^2) - 64*MW2^8*MZ2^4*(-28552177 + 4516992*Pi^2) + 
           32*MW2^7*MZ2^5*(-119505303 + 14675840*Pi^2) - 8*MW2^4*MZ2^8*
            (-198291325 + 24401792*Pi^2) + 8*MW2^5*MZ2^7*(-397514547 + 
             47684288*Pi^2)) + MT2^3*MW2*(-28016640*MW2^13 + 
           16*MW2^5*MZ2^8*(259712555 - 31804448*Pi^2) + MW2^3*MZ2^10*
            (122129705 - 15000576*Pi^2) + 64*MW2^9*MZ2^4*(112976017 - 
             14621184*Pi^2) + 16*MW2^2*MZ2^11*(1383317 - 176208*Pi^2) + 
           40*MZ2^13*(19125 - 2336*Pi^2) + 2048*MW2^12*MZ2*
            (214301 + 2880*Pi^2) + 4096*MW2^10*MZ2^3*(-237507 + 89716*Pi^2) - 
           512*MW2^11*MZ2^2*(1952233 + 152192*Pi^2) + 2*MW2*MZ2^12*
            (-4252347 + 523264*Pi^2) + 256*MW2^8*MZ2^5*(-52749137 + 
             5809296*Pi^2) - 64*MW2^7*MZ2^6*(-220392471 + 24435104*Pi^2) + 
           2*MW2^4*MZ2^9*(-558523779 + 69852160*Pi^2) + 8*MW2^6*MZ2^7*
            (-1180662269 + 137875456*Pi^2))) - 144*MH2^2*(MT2 - MW2)^2*MW2^2*
        MZ2^4*(480*MW2^4 - 592*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 
         151*MZ2^4)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2^2)/
      (1296*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (2*MH2*MW2^2*MZ2^2*(12*MW2^2*MZ2*(480*MW2^4 - 592*MW2^3*MZ2 - 
          204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 151*MZ2^4) + 
        MH2^3*(-480*MW2^4 + 592*MW2^3*MZ2 + 204*MW2^2*MZ2^2 - 480*MW2*MZ2^3 + 
          151*MZ2^4) + MH2^2*(960*MW2^5 + 256*MW2^4*MZ2 - 2184*MW2^3*MZ2^2 + 
          348*MW2^2*MZ2^3 + 1138*MW2*MZ2^4 - 453*MZ2^5) + 
        MH2*(-480*MW2^6 - 5168*MW2^5*MZ2 + 5772*MW2^4*MZ2^2 + 
          4848*MW2^3*MZ2^3 - 6941*MW2^2*MZ2^4 + 1608*MW2*MZ2^5 + 180*MZ2^6))*
       SW2^2*B0i[bb0, 0, 0, MH2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((-18*MT2^9*(-2*MW2 + MZ2)^2*(512*MW2^7 - 640*MW2^6*MZ2 - 
          896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 704*MW2^3*MZ2^4 - 
          308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) + 
        MT2^8*(512000*MW2^10 - 1485824*MW2^9*MZ2 + 642560*MW2^8*MZ2^2 + 
          2792064*MW2^7*MZ2^3 - 5428416*MW2^6*MZ2^4 + 4802688*MW2^5*MZ2^5 - 
          2434160*MW2^4*MZ2^6 + 663080*MW2^3*MZ2^7 - 52940*MW2^2*MZ2^8 - 
          11160*MW2*MZ2^9 + 675*MZ2^10) - MT2^7*(2662400*MW2^11 - 
          8938496*MW2^10*MZ2 + 6915584*MW2^9*MZ2^2 + 12845952*MW2^8*MZ2^3 - 
          34983936*MW2^7*MZ2^4 + 38235072*MW2^6*MZ2^5 - 23820176*MW2^5*
           MZ2^6 + 8479832*MW2^4*MZ2^7 - 1452056*MW2^3*MZ2^8 + 
          51504*MW2^2*MZ2^9 + 4545*MW2*MZ2^10 - 225*MZ2^11) + 
        2*MT2^6*MW2*(3643392*MW2^11 - 13291008*MW2^10*MZ2 + 
          12617216*MW2^9*MZ2^2 + 16468288*MW2^8*MZ2^3 - 55292800*MW2^7*
           MZ2^4 + 66133776*MW2^6*MZ2^5 - 43754424*MW2^5*MZ2^6 + 
          16198800*MW2^4*MZ2^7 - 2812106*MW2^3*MZ2^8 + 68636*MW2^2*MZ2^9 + 
          17980*MW2*MZ2^10 + 225*MZ2^11) - 4*MT2*MW2^6*(91136*MW2^11 - 
          481792*MW2^10*MZ2 + 510720*MW2^9*MZ2^2 + 1423296*MW2^8*MZ2^3 - 
          3983216*MW2^7*MZ2^4 + 3032512*MW2^6*MZ2^5 + 659656*MW2^5*MZ2^6 - 
          2229152*MW2^4*MZ2^7 + 1160709*MW2^3*MZ2^8 - 162003*MW2^2*MZ2^9 - 
          27472*MW2*MZ2^10 + 5120*MZ2^11) + 4*MT2^2*MW2^5*
         (619520*MW2^11 - 2524416*MW2^10*MZ2 + 2114048*MW2^9*MZ2^2 + 
          6434784*MW2^8*MZ2^3 - 17485024*MW2^7*MZ2^4 + 16229448*MW2^6*MZ2^5 - 
          3579116*MW2^5*MZ2^6 - 4509036*MW2^4*MZ2^7 + 3452917*MW2^3*MZ2^8 - 
          742110*MW2^2*MZ2^9 - 31424*MW2*MZ2^10 + 18465*MZ2^11) + 
        MT2^5*MW2*(-11837440*MW2^12 + 45028352*MW2^11*MZ2 - 
          45165568*MW2^10*MZ2^2 - 58407552*MW2^9*MZ2^3 + 
          206184256*MW2^8*MZ2^4 - 250570176*MW2^7*MZ2^5 + 
          162445648*MW2^6*MZ2^6 - 54403952*MW2^5*MZ2^7 + 
          5662984*MW2^4*MZ2^8 + 1339518*MW2^3*MZ2^9 - 262804*MW2^2*MZ2^10 - 
          2070*MW2*MZ2^11 + 225*MZ2^12) + MT2^4*MW2^2*(11874304*MW2^12 - 
          45868032*MW2^11*MZ2 + 44424704*MW2^10*MZ2^2 + 72240000*MW2^9*
           MZ2^3 - 237724352*MW2^8*MZ2^4 + 277393216*MW2^7*MZ2^5 - 
          162347056*MW2^6*MZ2^6 + 38006184*MW2^5*MZ2^7 + 
          6028108*MW2^4*MZ2^8 - 4571760*MW2^3*MZ2^9 + 506213*MW2^2*MZ2^10 + 
          20660*MW2*MZ2^11 + 1125*MZ2^12) - MT2^3*MW2^3*
         (7249920*MW2^12 - 28220416*MW2^11*MZ2 + 24987136*MW2^10*MZ2^2 + 
          56999552*MW2^9*MZ2^3 - 167930496*MW2^8*MZ2^4 + 
          179155392*MW2^7*MZ2^5 - 81912528*MW2^6*MZ2^6 - 
          2261384*MW2^5*MZ2^7 + 17059448*MW2^4*MZ2^8 - 5455868*MW2^3*MZ2^9 + 
          246987*MW2^2*MZ2^10 + 64815*MW2*MZ2^11 + 2700*MZ2^12) - 
        1024*MW2^8*MZ2^3*(160*MW2^7 - 16*MW2^6*MZ2 - 660*MW2^5*MZ2^2 + 
          428*MW2^4*MZ2^3 + 439*MW2^3*MZ2^4 - 435*MW2^2*MZ2^5 + 
          58*MW2*MZ2^6 + 20*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
        3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     (CW2*(MW2^2*(-6*MT2^8*(-2*MW2 + MZ2)^2*(512*MW2^7 - 640*MW2^6*MZ2 - 
            896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 704*MW2^3*MZ2^4 - 
            308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) - 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 715392*MW2^8*MZ2^2 - 
            1071200*MW2^7*MZ2^3 + 625648*MW2^6*MZ2^4 + 78064*MW2^5*MZ2^5 - 
            271136*MW2^4*MZ2^6 + 119122*MW2^3*MZ2^7 - 17933*MW2^2*MZ2^8 + 
            1497*MW2*MZ2^9 - 510*MZ2^10) + 16*MW2^6*(3840*MW2^11 - 
            46848*MW2^10*MZ2 + 124128*MW2^9*MZ2^2 - 79376*MW2^8*MZ2^3 - 
            105736*MW2^7*MZ2^4 + 166604*MW2^6*MZ2^5 - 47536*MW2^5*MZ2^6 - 
            35926*MW2^4*MZ2^7 + 25148*MW2^3*MZ2^8 - 4337*MW2^2*MZ2^9 + 
            183*MW2*MZ2^10 - 90*MZ2^11) + MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20352000*MW2^9*MZ2^2 - 30270080*MW2^8*
             MZ2^3 + 18660672*MW2^7*MZ2^4 + 1216992*MW2^6*MZ2^5 - 
            7888512*MW2^5*MZ2^6 + 4047024*MW2^4*MZ2^7 - 797568*MW2^3*MZ2^8 + 
            73820*MW2^2*MZ2^9 - 16113*MW2*MZ2^10 + 1890*MZ2^11) - 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            60813312*MW2^9*MZ2^2 - 90658176*MW2^8*MZ2^3 + 57077504*MW2^7*
             MZ2^4 + 2561216*MW2^6*MZ2^5 - 23932144*MW2^5*MZ2^6 + 
            12894200*MW2^4*MZ2^7 - 2706376*MW2^3*MZ2^8 + 246476*MW2^2*MZ2^9 - 
            44487*MW2*MZ2^10 + 6585*MZ2^11) + MT2*MW2^4*(-454656*MW2^12 + 
            5409792*MW2^11*MZ2 - 15909888*MW2^10*MZ2^2 + 15879296*MW2^9*
             MZ2^3 + 2429056*MW2^8*MZ2^4 - 14782912*MW2^7*MZ2^5 + 
            7825424*MW2^6*MZ2^6 + 1303688*MW2^5*MZ2^7 - 2306200*MW2^4*MZ2^8 + 
            662880*MW2^3*MZ2^9 - 69077*MW2^2*MZ2^10 + 10203*MW2*MZ2^11 - 
            1440*MZ2^12) + 2*MT2^4*MW2*(1228800*MW2^12 - 14611968*MW2^11*
             MZ2 + 49424640*MW2^10*MZ2^2 - 72187328*MW2^9*MZ2^3 + 
            43059648*MW2^8*MZ2^4 + 5109472*MW2^7*MZ2^5 - 20168936*MW2^6*
             MZ2^6 + 9657784*MW2^5*MZ2^7 - 1484138*MW2^4*MZ2^8 - 
            18591*MW2^3*MZ2^9 - 7331*MW2^2*MZ2^10 + 1086*MW2*MZ2^11 + 
            1020*MZ2^12) + MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 52709376*MW2^10*MZ2^2 - 64956288*MW2^9*MZ2^3 + 
            18394688*MW2^8*MZ2^4 + 29033696*MW2^7*MZ2^5 - 25162240*MW2^6*
             MZ2^6 + 2808224*MW2^5*MZ2^7 + 3790064*MW2^4*MZ2^8 - 
            1445356*MW2^3*MZ2^9 + 149823*MW2^2*MZ2^10 - 16704*MW2*MZ2^11 + 
            4395*MZ2^12) - MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 94315008*MW2^10*MZ2^2 - 130129024*MW2^9*MZ2^3 + 
            64472000*MW2^8*MZ2^4 + 25347776*MW2^7*MZ2^5 - 41253568*MW2^6*
             MZ2^6 + 13553960*MW2^5*MZ2^7 + 858788*MW2^4*MZ2^8 - 
            1054152*MW2^3*MZ2^9 + 102018*MW2^2*MZ2^10 - 13074*MW2*MZ2^11 + 
            5445*MZ2^12)) + 2*MH2*MW2*(6*MT2^8*(-2*MW2 + MZ2)^2*
           (512*MW2^7 - 640*MW2^6*MZ2 - 896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 
            704*MW2^3*MZ2^4 - 308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) + 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 724032*MW2^8*MZ2^2 - 
            1099136*MW2^7*MZ2^3 + 651928*MW2^6*MZ2^4 + 83392*MW2^5*MZ2^5 - 
            294806*MW2^4*MZ2^6 + 133198*MW2^3*MZ2^7 - 20651*MW2^2*MZ2^8 + 
            1497*MW2*MZ2^9 - 510*MZ2^10) - 8*MW2^6*(7680*MW2^11 - 
            93696*MW2^10*MZ2 + 252576*MW2^9*MZ2^2 - 168400*MW2^8*MZ2^3 - 
            212300*MW2^7*MZ2^4 + 349012*MW2^6*MZ2^5 - 104243*MW2^5*MZ2^6 - 
            76649*MW2^4*MZ2^7 + 55975*MW2^3*MZ2^8 - 10033*MW2^2*MZ2^9 + 
            366*MW2*MZ2^10 - 180*MZ2^11) - MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20593920*MW2^9*MZ2^2 - 31086848*MW2^8*
             MZ2^3 + 19508256*MW2^7*MZ2^4 + 1261056*MW2^6*MZ2^5 - 
            8572584*MW2^5*MZ2^6 + 4535832*MW2^4*MZ2^7 - 929976*MW2^3*MZ2^8 + 
            84692*MW2^2*MZ2^9 - 16113*MW2*MZ2^10 + 1890*MZ2^11) + 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            61539072*MW2^9*MZ2^2 - 93143040*MW2^8*MZ2^3 + 59732000*MW2^7*
             MZ2^4 + 2588288*MW2^6*MZ2^5 - 26005672*MW2^5*MZ2^6 + 
            14455304*MW2^4*MZ2^7 - 3159904*MW2^3*MZ2^8 + 289964*MW2^2*MZ2^9 - 
            44487*MW2*MZ2^10 + 6585*MZ2^11) - 2*MT2^4*MW2*(1228800*MW2^12 - 
            14611968*MW2^11*MZ2 + 50029440*MW2^10*MZ2^2 - 74229248*MW2^9*
             MZ2^3 + 45161328*MW2^8*MZ2^4 + 5275504*MW2^7*MZ2^5 - 
            21931676*MW2^6*MZ2^6 + 10869148*MW2^5*MZ2^7 - 1767818*MW2^4*
             MZ2^8 - 19563*MW2^3*MZ2^9 - 1895*MW2^2*MZ2^10 + 
            1086*MW2*MZ2^11 + 1020*MZ2^12) + MT2*MW2^4*(454656*MW2^12 - 
            5409792*MW2^11*MZ2 + 16151808*MW2^10*MZ2^2 - 16523264*MW2^9*
             MZ2^3 - 2174752*MW2^8*MZ2^4 + 15464320*MW2^7*MZ2^5 - 
            8508056*MW2^6*MZ2^6 - 1309592*MW2^5*MZ2^7 + 2549992*MW2^4*MZ2^8 - 
            762672*MW2^3*MZ2^9 + 79949*MW2^2*MZ2^10 - 10203*MW2*MZ2^11 + 
            1440*MZ2^12) - MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 53435136*MW2^10*MZ2^2 - 67130112*MW2^9*MZ2^3 + 
            19939808*MW2^8*MZ2^4 + 30342080*MW2^7*MZ2^5 - 27359320*MW2^6*
             MZ2^6 + 3453272*MW2^5*MZ2^7 + 4127312*MW2^4*MZ2^8 - 
            1668628*MW2^3*MZ2^9 + 182439*MW2^2*MZ2^10 - 16704*MW2*MZ2^11 + 
            4395*MZ2^12) + MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 95524608*MW2^10*MZ2^2 - 134040064*MW2^9*MZ2^3 + 
            68047520*MW2^8*MZ2^4 + 26428928*MW2^7*MZ2^5 - 44882728*MW2^6*
             MZ2^6 + 15460664*MW2^5*MZ2^7 + 762308*MW2^4*MZ2^8 - 
            1223064*MW2^3*MZ2^9 + 134634*MW2^2*MZ2^10 - 13074*MW2*MZ2^11 + 
            5445*MZ2^12)) + MH2^2*(-6*MT2^8*(-2*MW2 + MZ2)^2*
           (512*MW2^7 - 640*MW2^6*MZ2 - 896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 
            704*MW2^3*MZ2^4 - 308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) - 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 726912*MW2^8*MZ2^2 - 
            1102304*MW2^7*MZ2^3 + 636880*MW2^6*MZ2^4 + 119680*MW2^5*MZ2^5 - 
            324056*MW2^4*MZ2^6 + 140866*MW2^3*MZ2^7 - 19301*MW2^2*MZ2^8 + 
            777*MW2*MZ2^9 - 510*MZ2^10) + 16*MW2^6*(3840*MW2^11 - 
            46848*MW2^10*MZ2 + 127008*MW2^9*MZ2^2 - 84272*MW2^8*MZ2^3 - 
            110704*MW2^7*MZ2^4 + 179816*MW2^6*MZ2^5 - 50362*MW2^5*MZ2^6 - 
            43720*MW2^4*MZ2^7 + 30242*MW2^3*MZ2^8 - 4859*MW2^2*MZ2^9 + 
            3*MW2*MZ2^10 - 90*MZ2^11) + MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20674560*MW2^9*MZ2^2 - 31187072*MW2^8*
             MZ2^3 + 19099584*MW2^7*MZ2^4 + 2337312*MW2^6*MZ2^5 - 
            9536736*MW2^5*MZ2^6 + 4867536*MW2^4*MZ2^7 - 922848*MW2^3*MZ2^8 + 
            59132*MW2^2*MZ2^9 - 13233*MW2*MZ2^10 + 1890*MZ2^11) - 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            61780992*MW2^9*MZ2^2 - 93455232*MW2^8*MZ2^3 + 58518656*MW2^7*
             MZ2^4 + 5877248*MW2^6*MZ2^5 - 29043280*MW2^5*MZ2^6 + 
            15567416*MW2^4*MZ2^7 - 3169192*MW2^3*MZ2^8 + 207884*MW2^2*MZ2^9 - 
            32967*MW2*MZ2^10 + 6585*MZ2^11) + MT2*MW2^4*(-454656*MW2^12 + 
            5409792*MW2^11*MZ2 - 16232448*MW2^10*MZ2^2 + 16565888*MW2^9*
             MZ2^3 + 2658304*MW2^8*MZ2^4 - 16252288*MW2^7*MZ2^5 + 
            8686256*MW2^6*MZ2^6 + 1708040*MW2^5*MZ2^7 - 2827480*MW2^4*MZ2^8 + 
            791904*MW2^3*MZ2^9 - 63029*MW2^2*MZ2^10 + 7323*MW2*MZ2^11 - 
            1440*MZ2^12) + 2*MT2^4*MW2*(1228800*MW2^12 - 14611968*MW2^11*
             MZ2 + 50231040*MW2^10*MZ2^2 - 74479808*MW2^9*MZ2^3 + 
            44133888*MW2^8*MZ2^4 + 7972480*MW2^7*MZ2^5 - 24311960*MW2^6*
             MZ2^6 + 11625832*MW2^5*MZ2^7 - 1691498*MW2^4*MZ2^8 - 
            98799*MW2^3*MZ2^9 + 2605*MW2^2*MZ2^10 + 2526*MW2*MZ2^11 + 
            1020*MZ2^12) + MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 53677056*MW2^10*MZ2^2 - 67338624*MW2^9*MZ2^3 + 
            18577856*MW2^8*MZ2^4 + 33127328*MW2^7*MZ2^5 - 28909984*MW2^6*
             MZ2^6 + 3076928*MW2^5*MZ2^7 + 4745072*MW2^4*MZ2^8 - 
            1794124*MW2^3*MZ2^9 + 151839*MW2^2*MZ2^10 - 8064*MW2*MZ2^11 + 
            4395*MZ2^12) - MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 95927808*MW2^10*MZ2^2 - 134483584*MW2^9*MZ2^3 + 
            65906240*MW2^8*MZ2^4 + 31547264*MW2^7*MZ2^5 - 48797152*MW2^6*
             MZ2^6 + 16098728*MW2^5*MZ2^7 + 1302308*MW2^4*MZ2^8 - 
            1415880*MW2^3*MZ2^9 + 118434*MW2^2*MZ2^10 - 4434*MW2*MZ2^11 + 
            5445*MZ2^12)))*B0i[bb0, 0, 0, MW2])/(72*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + ((49152*MW2^11 - 393216*MW2^10*MZ2 + 
        947200*MW2^9*MZ2^2 + 64*MW2^7*(194*MH2 - 10381*MZ2)*MZ2^3 - 
        32*MW2^6*(365*MH2 - 44687*MZ2)*MZ2^4 - 4986*MW2*MZ2^10 + 490*MZ2^11 - 
        768*MW2^8*MZ2^2*(5*MH2 + 867*MZ2) - 46*MW2^3*MZ2^7*
         (136*MH2 + 1007*MZ2) + MW2^2*MZ2^8*(1208*MH2 + 14867*MZ2) + 
        4*MW2^4*MZ2^6*(2630*MH2 + 70943*MZ2) - 8*MW2^5*MZ2^5*
         (296*MH2 + 118805*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (36*MZ2*(-2*MW2 + MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (480*MW2^4 - 592*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 
        151*MZ2^4)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(9*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((36*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(256*MW2^5 - 384*MW2^4*MZ2 - 
          32*MW2^3*MZ2^2 + 328*MW2^2*MZ2^3 - 180*MW2*MZ2^4 + 25*MZ2^5) + 
        2*MT2^3*(63488*MW2^10 - 134144*MW2^9*MZ2 - 123904*MW2^8*MZ2^2 + 
          685632*MW2^7*MZ2^3 - 987456*MW2^6*MZ2^4 + 790056*MW2^5*MZ2^5 - 
          389696*MW2^4*MZ2^6 + 103742*MW2^3*MZ2^7 - 4442*MW2^2*MZ2^8 - 
          3420*MW2*MZ2^9 + 225*MZ2^10) + MT2^2*MW2*(-327680*MW2^10 + 
          839680*MW2^9*MZ2 + 20480*MW2^8*MZ2^2 - 2687872*MW2^7*MZ2^3 + 
          4932672*MW2^6*MZ2^4 - 4804752*MW2^5*MZ2^5 + 2841104*MW2^4*MZ2^6 - 
          947764*MW2^3*MZ2^7 + 131896*MW2^2*MZ2^8 + 1282*MW2*MZ2^9 + 
          225*MZ2^10) + 2*MT2*MW2*(63488*MW2^11 + 22528*MW2^10*MZ2 - 
          640000*MW2^9*MZ2^2 + 1361856*MW2^8*MZ2^3 - 1420608*MW2^7*MZ2^4 + 
          818856*MW2^6*MZ2^5 - 110840*MW2^5*MZ2^6 - 205318*MW2^4*MZ2^7 + 
          135004*MW2^3*MZ2^8 - 22329*MW2^2*MZ2^9 - 2295*MW2*MZ2^10 + 
          225*MZ2^11) + MW2^2*(36864*MW2^11 - 176128*MW2^10*MZ2 + 
          233472*MW2^9*MZ2^2 - 129024*MW2^8*MZ2^3 + 133760*MW2^7*MZ2^4 - 
          74304*MW2^6*MZ2^5 - 231672*MW2^5*MZ2^6 + 351148*MW2^4*MZ2^7 - 
          172806*MW2^3*MZ2^8 + 27453*MW2^2*MZ2^9 - 23*MW2*MZ2^10 + 
          450*MZ2^11))*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*(-2*MW2 + MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     ((18*MT2^4*(-2*MW2 + MZ2)^2*(512*MW2^7 - 1408*MW2^6*MZ2 + 
          1024*MW2^5*MZ2^2 + 624*MW2^4*MZ2^3 - 1392*MW2^3*MZ2^4 + 
          848*MW2^2*MZ2^5 - 230*MW2*MZ2^6 + 25*MZ2^7) - 
        9*MT2^3*(-2*MW2 + MZ2)^2*(1024*MW2^8 - 5376*MW2^7*MZ2 + 
          8320*MW2^6*MZ2^2 - 1952*MW2^5*MZ2^3 - 7120*MW2^4*MZ2^4 + 
          7968*MW2^3*MZ2^5 - 3544*MW2^2*MZ2^6 + 740*MW2*MZ2^7 - 75*MZ2^8) + 
        MT2*MW2^2*(-86016*MW2^10 + 396288*MW2^9*MZ2 - 176640*MW2^8*MZ2^2 - 
          1432960*MW2^7*MZ2^3 + 2561216*MW2^6*MZ2^4 - 1212384*MW2^5*MZ2^5 - 
          663504*MW2^4*MZ2^6 + 882192*MW2^3*MZ2^7 - 280236*MW2^2*MZ2^8 + 
          3832*MW2*MZ2^9 + 8401*MZ2^10) + MT2^2*(24576*MW2^11 - 
          181248*MW2^10*MZ2 + 262656*MW2^9*MZ2^2 + 93824*MW2^8*MZ2^3 - 
          371712*MW2^7*MZ2^4 + 117216*MW2^6*MZ2^5 + 67728*MW2^5*MZ2^6 + 
          51768*MW2^4*MZ2^7 - 95196*MW2^3*MZ2^8 + 32998*MW2^2*MZ2^9 - 
          2970*MW2*MZ2^10 + 225*MZ2^11) + 16*MW2^4*MZ2^2*
         (3840*MW2^7 - 3072*MW2^6*MZ2 - 20064*MW2^5*MZ2^2 + 
          25616*MW2^4*MZ2^3 + 2560*MW2^3*MZ2^4 - 12144*MW2^2*MZ2^5 + 
          2666*MW2*MZ2^6 + 511*MZ2^7)*SW2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (72*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
     (MW2^3*(896*MW2^7 - 5824*MW2^6*MZ2 + 8768*MW2^5*MZ2^2 + 
        3720*MW2^4*MZ2^3 - 16590*MW2^3*MZ2^4 + 9982*MW2^2*MZ2^5 + 
        55*MW2*MZ2^6 - 980*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (3*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
          320*MW2*MZ2^3 + 83*MZ2^4) + MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 
          32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 112*MW2^3*MZ2^2 + 
          134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
          130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MW2^2*(-2048*MW2^8 + 13312*MW2^7*MZ2 - 21632*MW2^6*MZ2^2 + 
        1760*MW2^5*MZ2^3 + 20264*MW2^4*MZ2^4 - 13880*MW2^3*MZ2^5 + 
        2777*MW2^2*MZ2^6 - 1210*MW2*MZ2^7 + 621*MZ2^8)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 85*MW2^2*MZ2^2 + 
          30*MW2*MZ2^3 + 37*MZ2^4) + MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 
          352*MW2^3*MZ2^2 + 296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
          452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
        4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(12*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(32*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] + 
        4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] - 8*Ced[1, 1, 1, 1] - 
        8*Ced[1, 1, 2, 2] - 8*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
        3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
        3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 1, 1] - 
        44*Cee[1, 1, 2, 2] - 44*Cee[1, 1, 3, 3] + 16*Ceu[1, 1, 1, 1] + 
        16*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] - 8*Cld[1, 1, 1, 1] - 
        8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
        3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
        3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 22*Cle[1, 1, 1, 1] - 
        11*Cle[1, 1, 2, 2] - 11*Cle[1, 1, 3, 3] - 11*Cle[2, 2, 1, 1] - 
        11*Cle[3, 3, 1, 1] - 44*Cll[1, 1, 1, 1] - 22*Cll[1, 1, 2, 2] - 
        22*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] + 8*Clq1[1, 1, 1, 1] + 
        8*Clq1[1, 1, 2, 2] - 8*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
        3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] - 24*Clq3[1, 1, 1, 1] - 
        24*Clq3[1, 1, 2, 2] - 8*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
        9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
        9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 16*Clu[1, 1, 1, 1] + 
        16*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
        6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 
        6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] + 8*Cqe[1, 1, 1, 1] - 
        3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] + 8*Cqe[2, 2, 1, 1] - 
        3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] - 8*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
        4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] - 
        12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
        12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] + 
        84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 28*Cdd[1, 3, 3, 1] + 
        56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 28*Cdd[2, 3, 3, 2] + 
        56*Cdd[3, 3, 3, 3] - 46*Ced[1, 1, 1, 1] - 46*Ced[1, 1, 2, 2] - 
        46*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 21*Ced[2, 2, 2, 2] + 
        21*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] + 
        21*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 1, 1] - 268*Cee[1, 1, 2, 2] - 
        268*Cee[1, 1, 3, 3] + 92*Ceu[1, 1, 1, 1] + 92*Ceu[1, 1, 2, 2] - 
        42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
        42*Ceu[3, 3, 2, 2] - 35*Cld[1, 1, 1, 1] - 35*Cld[1, 1, 2, 2] - 
        35*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 21*Cld[2, 2, 2, 2] + 
        21*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] + 
        21*Cld[3, 3, 3, 3] - 123*Cle[1, 1, 1, 1] - 56*Cle[1, 1, 2, 2] - 
        56*Cle[1, 1, 3, 3] - 67*Cle[2, 2, 1, 1] - 67*Cle[3, 3, 1, 1] - 
        202*Cll[1, 1, 1, 1] - 112*Cll[1, 1, 2, 2] - 112*Cll[1, 1, 3, 3] - 
        90*Cll[1, 3, 3, 1] + 35*Clq1[1, 1, 1, 1] + 35*Clq1[1, 1, 2, 2] - 
        11*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] + 
        12*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] + 
        12*Clq1[3, 3, 3, 3] - 75*Clq3[1, 1, 1, 1] - 75*Clq3[1, 1, 2, 2] - 
        17*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 1, 1] + 27*Clq3[2, 2, 2, 2] + 
        6*Clq3[2, 2, 3, 3] + 27*Clq3[3, 3, 1, 1] + 27*Clq3[3, 3, 2, 2] + 
        6*Clq3[3, 3, 3, 3] + 70*Clu[1, 1, 1, 1] + 70*Clu[1, 1, 2, 2] - 
        42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
        42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] - 
        42*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] - 
        42*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
        24*Cqd1[3, 3, 3, 3] + 46*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 
        21*Cqe[1, 1, 3, 3] + 46*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] - 
        21*Cqe[2, 2, 3, 3] - 22*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 
        12*Cqe[3, 3, 3, 3] + 76*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] - 
        48*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 
        76*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 
        8*Cqq1[3, 3, 3, 3] + 156*Cqq3[1, 1, 1, 1] + 324*Cqq3[1, 1, 2, 2] + 
        72*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        156*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 
        8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 
        84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] - 48*Cqu1[3, 3, 1, 1] - 
        48*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] - 
        84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] - 
        84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 
        112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(160*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] + 
        240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] + 
        160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] + 
        160*Cdd[3, 3, 3, 3] - 136*Ced[1, 1, 1, 1] - 136*Ced[1, 1, 2, 2] - 
        136*Ced[1, 1, 3, 3] + 60*Ced[2, 2, 1, 1] + 60*Ced[2, 2, 2, 2] + 
        60*Ced[2, 2, 3, 3] + 60*Ced[3, 3, 1, 1] + 60*Ced[3, 3, 2, 2] + 
        60*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 1, 1] - 784*Cee[1, 1, 2, 2] - 
        784*Cee[1, 1, 3, 3] + 272*Ceu[1, 1, 1, 1] + 272*Ceu[1, 1, 2, 2] - 
        120*Ceu[2, 2, 1, 1] - 120*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 
        120*Ceu[3, 3, 2, 2] - 38*Cld[1, 1, 1, 1] - 38*Cld[1, 1, 2, 2] - 
        38*Cld[1, 1, 3, 3] + 60*Cld[2, 2, 1, 1] + 60*Cld[2, 2, 2, 2] + 
        60*Cld[2, 2, 3, 3] + 60*Cld[3, 3, 1, 1] + 60*Cld[3, 3, 2, 2] + 
        60*Cld[3, 3, 3, 3] - 294*Cle[1, 1, 1, 1] - 98*Cle[1, 1, 2, 2] - 
        98*Cle[1, 1, 3, 3] - 196*Cle[2, 2, 1, 1] - 196*Cle[3, 3, 1, 1] - 
        294*Cll[1, 1, 1, 1] - 196*Cll[1, 1, 2, 2] - 196*Cll[1, 1, 3, 3] - 
        98*Cll[1, 3, 3, 1] + 38*Clq1[1, 1, 1, 1] + 38*Clq1[1, 1, 2, 2] + 
        19*Clq1[1, 1, 3, 3] - 60*Clq1[2, 2, 1, 1] - 60*Clq1[2, 2, 2, 2] - 
        30*Clq1[2, 2, 3, 3] - 60*Clq1[3, 3, 1, 1] - 60*Clq1[3, 3, 2, 2] - 
        30*Clq1[3, 3, 3, 3] + 49*Clq3[1, 1, 3, 3] + 76*Clu[1, 1, 1, 1] + 
        76*Clu[1, 1, 2, 2] - 120*Clu[2, 2, 1, 1] - 120*Clu[2, 2, 2, 2] - 
        120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 120*Cqd1[1, 1, 1, 1] - 
        120*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] - 120*Cqd1[2, 2, 1, 1] - 
        120*Cqd1[2, 2, 2, 2] - 120*Cqd1[2, 2, 3, 3] - 60*Cqd1[3, 3, 1, 1] - 
        60*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] + 136*Cqe[1, 1, 1, 1] - 
        60*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] + 136*Cqe[2, 2, 1, 1] - 
        60*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] + 68*Cqe[3, 3, 1, 1] - 
        30*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 140*Cqq1[1, 1, 1, 1] + 
        240*Cqq1[1, 1, 2, 2] + 120*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 
        20*Cqq1[1, 3, 3, 1] + 140*Cqq1[2, 2, 2, 2] + 120*Cqq1[2, 2, 3, 3] + 
        20*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        120*Cqq3[1, 2, 2, 1] + 60*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 
        60*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 240*Cqu1[1, 1, 1, 1] + 
        240*Cqu1[1, 1, 2, 2] + 240*Cqu1[2, 2, 1, 1] + 240*Cqu1[2, 2, 2, 2] + 
        120*Cqu1[3, 3, 1, 1] + 120*Cqu1[3, 3, 2, 2] - 240*Cud1[1, 1, 1, 1] - 
        240*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 
        240*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
        960*Cuu[1, 1, 2, 2] + 320*Cuu[1, 2, 2, 1] + 640*Cuu[2, 2, 2, 2]) + 
      4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 
        444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 148*Cdd[1, 3, 3, 1] + 
        296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 148*Cdd[2, 3, 3, 2] + 
        296*Cdd[3, 3, 3, 3] - 210*Ced[1, 1, 1, 1] - 210*Ced[1, 1, 2, 2] - 
        210*Ced[1, 1, 3, 3] + 111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 
        111*Ced[2, 2, 3, 3] + 111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 
        111*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 1, 1] - 1284*Cee[1, 1, 2, 2] - 
        1284*Cee[1, 1, 3, 3] + 420*Ceu[1, 1, 1, 1] + 420*Ceu[1, 1, 2, 2] - 
        222*Ceu[2, 2, 1, 1] - 222*Ceu[2, 2, 2, 2] - 222*Ceu[3, 3, 1, 1] - 
        222*Ceu[3, 3, 2, 2] - 120*Cld[1, 1, 1, 1] - 120*Cld[1, 1, 2, 2] - 
        120*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
        111*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
        111*Cld[3, 3, 3, 3] - 552*Cle[1, 1, 1, 1] - 231*Cle[1, 1, 2, 2] - 
        231*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 1, 1] - 321*Cle[3, 3, 1, 1] - 
        788*Cll[1, 1, 1, 1] - 462*Cll[1, 1, 2, 2] - 462*Cll[1, 1, 3, 3] - 
        326*Cll[1, 3, 3, 1] + 120*Clq1[1, 1, 1, 1] + 120*Clq1[1, 1, 2, 2] - 
        6*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 111*Clq1[2, 2, 2, 2] + 
        21*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
        21*Clq1[3, 3, 3, 3] - 240*Clq3[1, 1, 1, 1] - 240*Clq3[1, 1, 2, 2] - 
        30*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 45*Clq3[2, 2, 2, 2] - 
        3*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
        3*Clq3[3, 3, 3, 3] + 240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] - 
        222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] - 222*Clu[3, 3, 1, 1] - 
        222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 
        222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 
        222*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 42*Cqd1[3, 3, 2, 2] + 
        42*Cqd1[3, 3, 3, 3] + 210*Cqe[1, 1, 1, 1] - 111*Cqe[1, 1, 2, 2] - 
        111*Cqe[1, 1, 3, 3] + 210*Cqe[2, 2, 1, 1] - 111*Cqe[2, 2, 2, 2] - 
        111*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] + 21*Cqe[3, 3, 2, 2] + 
        21*Cqe[3, 3, 3, 3] + 304*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 
        84*Cqq1[1, 1, 3, 3] + 164*Cqq1[1, 2, 2, 1] - 20*Cqq1[1, 3, 3, 1] + 
        304*Cqq1[2, 2, 2, 2] - 84*Cqq1[2, 2, 3, 3] - 20*Cqq1[2, 3, 3, 2] - 
        40*Cqq1[3, 3, 3, 3] + 336*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 
        36*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        336*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] - 
        40*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] + 
        444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 84*Cqu1[3, 3, 1, 1] - 
        84*Cqu1[3, 3, 2, 2] - 444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 
        444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 
        444*Cud1[2, 2, 3, 3] + 1184*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] + 
        592*Cuu[1, 2, 2, 1] + 1184*Cuu[2, 2, 2, 2]) - 
      2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 528*Cdd[1, 1, 2, 2] + 
        528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 176*Cdd[1, 3, 3, 1] + 
        352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 176*Cdd[2, 3, 3, 2] + 
        352*Cdd[3, 3, 3, 3] - 248*Ced[1, 1, 1, 1] - 248*Ced[1, 1, 2, 2] - 
        248*Ced[1, 1, 3, 3] + 132*Ced[2, 2, 1, 1] + 132*Ced[2, 2, 2, 2] + 
        132*Ced[2, 2, 3, 3] + 132*Ced[3, 3, 1, 1] + 132*Ced[3, 3, 2, 2] + 
        132*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 1, 1] - 1520*Cee[1, 1, 2, 2] - 
        1520*Cee[1, 1, 3, 3] + 496*Ceu[1, 1, 1, 1] + 496*Ceu[1, 1, 2, 2] - 
        264*Ceu[2, 2, 1, 1] - 264*Ceu[2, 2, 2, 2] - 264*Ceu[3, 3, 1, 1] - 
        264*Ceu[3, 3, 2, 2] - 107*Cld[1, 1, 1, 1] - 107*Cld[1, 1, 2, 2] - 
        107*Cld[1, 1, 3, 3] + 132*Cld[2, 2, 1, 1] + 132*Cld[2, 2, 2, 2] + 
        132*Cld[2, 2, 3, 3] + 132*Cld[3, 3, 1, 1] + 132*Cld[3, 3, 2, 2] + 
        132*Cld[3, 3, 3, 3] - 619*Cle[1, 1, 1, 1] - 239*Cle[1, 1, 2, 2] - 
        239*Cle[1, 1, 3, 3] - 380*Cle[2, 2, 1, 1] - 380*Cle[3, 3, 1, 1] - 
        766*Cll[1, 1, 1, 1] - 478*Cll[1, 1, 2, 2] - 478*Cll[1, 1, 3, 3] - 
        288*Cll[1, 3, 3, 1] + 107*Clq1[1, 1, 1, 1] + 107*Clq1[1, 1, 2, 2] + 
        25*Clq1[1, 1, 3, 3] - 132*Clq1[2, 2, 1, 1] - 132*Clq1[2, 2, 2, 2] - 
        21*Clq1[2, 2, 3, 3] - 132*Clq1[3, 3, 1, 1] - 132*Clq1[3, 3, 2, 2] - 
        21*Clq1[3, 3, 3, 3] - 147*Clq3[1, 1, 1, 1] - 147*Clq3[1, 1, 2, 2] + 
        31*Clq3[1, 1, 3, 3] - 15*Clq3[2, 2, 3, 3] - 15*Clq3[3, 3, 3, 3] + 
        214*Clu[1, 1, 1, 1] + 214*Clu[1, 1, 2, 2] - 264*Clu[2, 2, 1, 1] - 
        264*Clu[2, 2, 2, 2] - 264*Clu[3, 3, 1, 1] - 264*Clu[3, 3, 2, 2] - 
        264*Cqd1[1, 1, 1, 1] - 264*Cqd1[1, 1, 2, 2] - 264*Cqd1[1, 1, 3, 3] - 
        264*Cqd1[2, 2, 1, 1] - 264*Cqd1[2, 2, 2, 2] - 264*Cqd1[2, 2, 3, 3] - 
        42*Cqd1[3, 3, 1, 1] - 42*Cqd1[3, 3, 2, 2] - 42*Cqd1[3, 3, 3, 3] + 
        248*Cqe[1, 1, 1, 1] - 132*Cqe[1, 1, 2, 2] - 132*Cqe[1, 1, 3, 3] + 
        248*Cqe[2, 2, 1, 1] - 132*Cqe[2, 2, 2, 2] - 132*Cqe[2, 2, 3, 3] + 
        22*Cqe[3, 3, 1, 1] - 21*Cqe[3, 3, 2, 2] - 21*Cqe[3, 3, 3, 3] + 
        308*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] + 84*Cqq1[1, 1, 3, 3] + 
        88*Cqq1[1, 2, 2, 1] - 16*Cqq1[1, 3, 3, 1] + 308*Cqq1[2, 2, 2, 2] + 
        84*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 32*Cqq1[3, 3, 3, 3] + 
        132*Cqq3[1, 1, 1, 1] - 180*Cqq3[1, 1, 3, 3] + 264*Cqq3[1, 2, 2, 1] + 
        72*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] + 
        72*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 528*Cqu1[1, 1, 1, 1] + 
        528*Cqu1[1, 1, 2, 2] + 528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] + 
        84*Cqu1[3, 3, 1, 1] + 84*Cqu1[3, 3, 2, 2] - 528*Cud1[1, 1, 1, 1] - 
        528*Cud1[1, 1, 2, 2] - 528*Cud1[1, 1, 3, 3] - 528*Cud1[2, 2, 1, 1] - 
        528*Cud1[2, 2, 2, 2] - 528*Cud1[2, 2, 3, 3] + 1408*Cuu[1, 1, 1, 1] + 
        2112*Cuu[1, 1, 2, 2] + 704*Cuu[1, 2, 2, 1] + 1408*Cuu[2, 2, 2, 2])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(128*MW2^5*(11*Ceu[1, 1, 3, 3] + 
        11*Clq1[1, 1, 3, 3] - 11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
        11*Cqe[3, 3, 1, 1] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^4*MZ2*(312*Ceu[1, 1, 3, 3] + 202*Clq1[1, 1, 3, 3] - 
        157*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 3, 3] + 268*Clu[1, 1, 3, 3] - 
        78*Cqd1[3, 3, 1, 1] - 78*Cqd1[3, 3, 2, 2] - 78*Cqd1[3, 3, 3, 3] + 
        246*Cqe[3, 3, 1, 1] + 156*Cqq1[1, 1, 3, 3] + 80*Cqq1[1, 3, 3, 1] + 
        156*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] - 84*Cqq1[3, 3, 3, 3] + 
        324*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 324*Cqq3[2, 2, 3, 3] + 
        24*Cqq3[2, 3, 3, 2] + 28*Cqq3[3, 3, 3, 3] + 96*Cqu1[1, 1, 3, 3] + 
        96*Cqu1[2, 2, 3, 3] + 156*Cqu1[3, 3, 1, 1] + 156*Cqu1[3, 3, 2, 2] - 
        60*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 1, 1] - 96*Cud1[3, 3, 2, 2] - 
        96*Cud1[3, 3, 3, 3] + 384*Cuu[1, 1, 3, 3] + 128*Cuu[1, 3, 3, 1] + 
        384*Cuu[2, 2, 3, 3] + 128*Cuu[2, 3, 3, 2]) - 
      MZ2^5*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
        49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) + 
      8*MW2^3*MZ2^2*(910*Ceu[1, 1, 3, 3] + 416*Clq1[1, 1, 3, 3] - 
        299*Clq3[1, 1, 3, 3] + 117*Clq3[2, 2, 3, 3] + 686*Clu[1, 1, 3, 3] - 
        198*Cqd1[3, 3, 1, 1] - 198*Cqd1[3, 3, 2, 2] - 198*Cqd1[3, 3, 3, 3] + 
        574*Cqe[3, 3, 1, 1] + 396*Cqq1[1, 1, 3, 3] + 156*Cqq1[1, 3, 3, 1] + 
        396*Cqq1[2, 2, 3, 3] + 156*Cqq1[2, 3, 3, 2] - 72*Cqq1[3, 3, 3, 3] + 
        540*Cqq3[1, 1, 3, 3] + 108*Cqq3[1, 3, 3, 1] + 540*Cqq3[2, 2, 3, 3] + 
        108*Cqq3[2, 3, 3, 2] + 24*Cqq3[3, 3, 3, 3] + 306*Cqu1[1, 1, 3, 3] + 
        306*Cqu1[2, 2, 3, 3] + 396*Cqu1[3, 3, 1, 1] + 396*Cqu1[3, 3, 2, 2] - 
        90*Cqu1[3, 3, 3, 3] - 306*Cud1[3, 3, 1, 1] - 306*Cud1[3, 3, 2, 2] - 
        306*Cud1[3, 3, 3, 3] + 1224*Cuu[1, 1, 3, 3] + 408*Cuu[1, 3, 3, 1] + 
        1224*Cuu[2, 2, 3, 3] + 408*Cuu[2, 3, 3, 2]) + 
      2*MW2*MZ2^4*(1152*Ceu[1, 1, 3, 3] + 242*Clq1[1, 1, 3, 3] - 
        386*Clq3[1, 1, 3, 3] - 144*Clq3[2, 2, 3, 3] + 674*Clu[1, 1, 3, 3] - 
        141*Cqd1[3, 3, 1, 1] - 141*Cqd1[3, 3, 2, 2] - 141*Cqd1[3, 3, 3, 3] + 
        435*Cqe[3, 3, 1, 1] + 282*Cqq1[1, 1, 3, 3] + 62*Cqq1[1, 3, 3, 1] + 
        282*Cqq1[2, 2, 3, 3] + 62*Cqq1[2, 3, 3, 2] + 96*Cqq1[3, 3, 3, 3] + 
        90*Cqq3[1, 1, 3, 3] + 126*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 
        126*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 384*Cqu1[1, 1, 3, 3] + 
        384*Cqu1[2, 2, 3, 3] + 282*Cqu1[3, 3, 1, 1] + 282*Cqu1[3, 3, 2, 2] + 
        102*Cqu1[3, 3, 3, 3] - 384*Cud1[3, 3, 1, 1] - 384*Cud1[3, 3, 2, 2] - 
        384*Cud1[3, 3, 3, 3] + 1536*Cuu[1, 1, 3, 3] + 512*Cuu[1, 3, 3, 1] + 
        1536*Cuu[2, 2, 3, 3] + 512*Cuu[2, 3, 3, 2]) - 
      4*MW2^2*MZ2^3*(1402*Ceu[1, 1, 3, 3] + 451*Clq1[1, 1, 3, 3] - 
        469*Clq3[1, 1, 3, 3] - 18*Clq3[2, 2, 3, 3] + 940*Clu[1, 1, 3, 3] - 
        243*Cqd1[3, 3, 1, 1] - 243*Cqd1[3, 3, 2, 2] - 243*Cqd1[3, 3, 3, 3] + 
        709*Cqe[3, 3, 1, 1] + 486*Cqq1[1, 1, 3, 3] + 144*Cqq1[1, 3, 3, 1] + 
        486*Cqq1[2, 2, 3, 3] + 144*Cqq1[2, 3, 3, 2] + 54*Cqq1[3, 3, 3, 3] + 
        378*Cqq3[1, 1, 3, 3] + 180*Cqq3[1, 3, 3, 1] + 378*Cqq3[2, 2, 3, 3] + 
        180*Cqq3[2, 3, 3, 2] - 18*Cqq3[3, 3, 3, 3] + 486*Cqu1[1, 1, 3, 3] + 
        486*Cqu1[2, 2, 3, 3] + 486*Cqu1[3, 3, 1, 1] + 486*Cqu1[3, 3, 2, 2] - 
        486*Cud1[3, 3, 1, 1] - 486*Cud1[3, 3, 2, 2] - 486*Cud1[3, 3, 3, 3] + 
        1944*Cuu[1, 1, 3, 3] + 648*Cuu[1, 3, 3, 1] + 1944*Cuu[2, 2, 3, 3] + 
        648*Cuu[2, 3, 3, 2])))/(18*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
          11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[1, 1, 3, 3] - 539*Clq1[1, 1, 3, 3] + 
          539*Clq3[1, 1, 3, 3] + 49*Clu[1, 1, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 1, 1] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[1, 1, 3, 3] + 
          257*Clq1[1, 1, 3, 3] - 257*Clq3[1, 1, 3, 3] + 125*Clu[1, 1, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 1, 1] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[1, 1, 3, 3] + 1241*Clq1[1, 1, 3, 3] - 
          1241*Clq3[1, 1, 3, 3] + 101*Clu[1, 1, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 1, 1] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[1, 1, 3, 3] + 564*Clq1[1, 1, 3, 3] - 
          564*Clq3[1, 1, 3, 3] + 156*Clu[1, 1, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 1, 1] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
          11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[1, 1, 3, 3] + 79*Clq1[1, 1, 3, 3] - 
          79*Clq3[1, 1, 3, 3] + 112*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 1, 1] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[1, 1, 3, 3] + 
          129*Clq1[1, 1, 3, 3] - 129*Clq3[1, 1, 3, 3] + 231*Clu[1, 1, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 1, 1] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
          49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[1, 1, 3, 3] + 193*Clq1[1, 1, 3, 3] - 
          193*Clq3[1, 1, 3, 3] + 478*Clu[1, 1, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 1, 1] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-32*MW2^5*(MZ2*(20*Cdd[1, 1, 1, 1] + 48*Cdd[1, 1, 2, 2] + 
         48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 2, 2, 1] - 8*Cdd[1, 3, 3, 1] + 
         20*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 
         20*Cdd[3, 3, 3, 3] - 32*Ced[1, 1, 1, 1] - 32*Ced[1, 1, 2, 2] - 
         32*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 1, 1] + 12*Ced[2, 2, 2, 2] + 
         12*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 1, 1] + 12*Ced[3, 3, 2, 2] + 
         12*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 1, 1] - 44*Cee[1, 1, 2, 2] - 
         44*Cee[1, 1, 3, 3] + 64*Ceu[1, 1, 1, 1] + 64*Ceu[1, 1, 2, 2] - 
         44*Ceu[1, 1, 3, 3] - 24*Ceu[2, 2, 1, 1] - 24*Ceu[2, 2, 2, 2] - 
         24*Ceu[3, 3, 1, 1] - 24*Ceu[3, 3, 2, 2] - 32*Cld[1, 1, 1, 1] - 
         32*Cld[1, 1, 2, 2] - 32*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 1, 1] + 
         12*Cld[2, 2, 2, 2] + 12*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 1, 1] + 
         12*Cld[3, 3, 2, 2] + 12*Cld[3, 3, 3, 3] - 88*Cle[1, 1, 1, 1] - 
         44*Cle[1, 1, 2, 2] - 44*Cle[1, 1, 3, 3] - 44*Cle[2, 2, 1, 1] - 
         44*Cle[3, 3, 1, 1] - 44*Cll[1, 1, 1, 1] + 137*Cll[1, 1, 2, 2] - 
         88*Cll[1, 1, 3, 3] + 44*Cll[1, 3, 3, 1] + 32*Clq1[1, 1, 1, 1] + 
         32*Clq1[1, 1, 2, 2] - 76*Clq1[1, 1, 3, 3] - 12*Clq1[2, 2, 1, 1] - 
         12*Clq1[2, 2, 2, 2] + 12*Clq1[2, 2, 3, 3] - 12*Clq1[3, 3, 1, 1] - 
         12*Clq1[3, 3, 2, 2] + 12*Clq1[3, 3, 3, 3] - 96*Clq3[1, 1, 1, 1] - 
         96*Clq3[1, 1, 2, 2] + 12*Clq3[1, 1, 3, 3] + 36*Clq3[2, 2, 1, 1] + 
         36*Clq3[2, 2, 2, 2] + 12*Clq3[2, 2, 3, 3] + 36*Clq3[3, 3, 1, 1] + 
         36*Clq3[3, 3, 2, 2] + 12*Clq3[3, 3, 3, 3] + 64*Clu[1, 1, 1, 1] + 
         64*Clu[1, 1, 2, 2] - 44*Clu[1, 1, 3, 3] - 24*Clu[2, 2, 1, 1] - 
         24*Clu[2, 2, 2, 2] - 24*Clu[3, 3, 1, 1] - 24*Clu[3, 3, 2, 2] - 
         24*Cqd1[1, 1, 1, 1] - 24*Cqd1[1, 1, 2, 2] - 24*Cqd1[1, 1, 3, 3] - 
         24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] + 
         36*Cqd1[3, 3, 1, 1] + 36*Cqd1[3, 3, 2, 2] + 36*Cqd1[3, 3, 3, 3] + 
         32*Cqe[1, 1, 1, 1] - 12*Cqe[1, 1, 2, 2] - 12*Cqe[1, 1, 3, 3] + 
         32*Cqe[2, 2, 1, 1] - 12*Cqe[2, 2, 2, 2] - 12*Cqe[2, 2, 3, 3] - 
         76*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 12*Cqe[3, 3, 3, 3] + 
         4*Cqq1[1, 1, 1, 1] + 48*Cqq1[1, 1, 2, 2] - 72*Cqq1[1, 1, 3, 3] - 
         40*Cqq1[1, 2, 2, 1] - 72*Cqq1[1, 3, 3, 1] + 4*Cqq1[2, 2, 2, 2] - 
         72*Cqq1[2, 2, 3, 3] - 72*Cqq1[2, 3, 3, 2] + 44*Cqq1[3, 3, 3, 3] + 
         228*Cqq3[1, 1, 1, 1] + 432*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] + 
         24*Cqq3[1, 2, 2, 1] + 24*Cqq3[1, 3, 3, 1] + 228*Cqq3[2, 2, 2, 2] + 
         72*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 
         48*Cqu1[1, 1, 1, 1] + 48*Cqu1[1, 1, 2, 2] - 12*Cqu1[1, 1, 3, 3] + 
         48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 12*Cqu1[2, 2, 3, 3] - 
         72*Cqu1[3, 3, 1, 1] - 72*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 
         48*Cud1[1, 1, 1, 1] - 48*Cud1[1, 1, 2, 2] - 48*Cud1[1, 1, 3, 3] - 
         48*Cud1[2, 2, 1, 1] - 48*Cud1[2, 2, 2, 2] - 48*Cud1[2, 2, 3, 3] + 
         12*Cud1[3, 3, 1, 1] + 12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] + 
         80*Cuu[1, 1, 1, 1] + 192*Cuu[1, 1, 2, 2] - 48*Cuu[1, 1, 3, 3] - 
         32*Cuu[1, 2, 2, 1] - 64*Cuu[1, 3, 3, 1] + 80*Cuu[2, 2, 2, 2] - 
         48*Cuu[2, 2, 3, 3] - 64*Cuu[2, 3, 3, 2]) + 
       24*MT2*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
         11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
         3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^4*MZ2*(MZ2*(160*Cdd[1, 1, 1, 1] + 384*Cdd[1, 1, 2, 2] + 
         384*Cdd[1, 1, 3, 3] - 64*Cdd[1, 2, 2, 1] - 64*Cdd[1, 3, 3, 1] + 
         160*Cdd[2, 2, 2, 2] + 384*Cdd[2, 2, 3, 3] - 64*Cdd[2, 3, 3, 2] + 
         160*Cdd[3, 3, 3, 3] - 216*Ced[1, 1, 1, 1] - 216*Ced[1, 1, 2, 2] - 
         216*Ced[1, 1, 3, 3] + 96*Ced[2, 2, 1, 1] + 96*Ced[2, 2, 2, 2] + 
         96*Ced[2, 2, 3, 3] + 96*Ced[3, 3, 1, 1] + 96*Ced[3, 3, 2, 2] + 
         96*Ced[3, 3, 3, 3] - 312*Cee[1, 1, 1, 1] - 312*Cee[1, 1, 2, 2] - 
         312*Cee[1, 1, 3, 3] + 432*Ceu[1, 1, 1, 1] + 432*Ceu[1, 1, 2, 2] - 
         312*Ceu[1, 1, 3, 3] - 192*Ceu[2, 2, 1, 1] - 192*Ceu[2, 2, 2, 2] - 
         192*Ceu[3, 3, 1, 1] - 192*Ceu[3, 3, 2, 2] - 172*Cld[1, 1, 1, 1] - 
         172*Cld[1, 1, 2, 2] - 172*Cld[1, 1, 3, 3] + 96*Cld[2, 2, 1, 1] + 
         96*Cld[2, 2, 2, 2] + 96*Cld[2, 2, 3, 3] + 96*Cld[3, 3, 1, 1] + 
         96*Cld[3, 3, 2, 2] + 96*Cld[3, 3, 3, 3] - 580*Cle[1, 1, 1, 1] - 
         268*Cle[1, 1, 2, 2] - 268*Cle[1, 1, 3, 3] - 312*Cle[2, 2, 1, 1] - 
         312*Cle[3, 3, 1, 1] - 312*Cll[1, 1, 1, 1] + 49*Cll[1, 1, 2, 2] - 
         536*Cll[1, 1, 3, 3] + 224*Cll[1, 3, 3, 1] + 172*Clq1[1, 1, 1, 1] + 
         172*Clq1[1, 1, 2, 2] - 278*Clq1[1, 1, 3, 3] - 96*Clq1[2, 2, 1, 1] - 
         96*Clq1[2, 2, 2, 2] + 60*Clq1[2, 2, 3, 3] - 96*Clq1[3, 3, 1, 1] - 
         96*Clq1[3, 3, 2, 2] + 60*Clq1[3, 3, 3, 3] - 396*Clq3[1, 1, 1, 1] - 
         396*Clq3[1, 1, 2, 2] + 102*Clq3[1, 1, 3, 3] + 144*Clq3[2, 2, 1, 1] + 
         144*Clq3[2, 2, 2, 2] + 36*Clq3[2, 2, 3, 3] + 144*Clq3[3, 3, 1, 1] + 
         144*Clq3[3, 3, 2, 2] + 36*Clq3[3, 3, 3, 3] + 344*Clu[1, 1, 1, 1] + 
         344*Clu[1, 1, 2, 2] - 268*Clu[1, 1, 3, 3] - 192*Clu[2, 2, 1, 1] - 
         192*Clu[2, 2, 2, 2] - 192*Clu[3, 3, 1, 1] - 192*Clu[3, 3, 2, 2] - 
         192*Cqd1[1, 1, 1, 1] - 192*Cqd1[1, 1, 2, 2] - 192*Cqd1[1, 1, 3, 3] - 
         192*Cqd1[2, 2, 1, 1] - 192*Cqd1[2, 2, 2, 2] - 192*Cqd1[2, 2, 3, 3] + 
         198*Cqd1[3, 3, 1, 1] + 198*Cqd1[3, 3, 2, 2] + 198*Cqd1[3, 3, 3, 3] + 
         216*Cqe[1, 1, 1, 1] - 96*Cqe[1, 1, 2, 2] - 96*Cqe[1, 1, 3, 3] + 
         216*Cqe[2, 2, 1, 1] - 96*Cqe[2, 2, 2, 2] - 96*Cqe[2, 2, 3, 3] - 
         366*Cqe[3, 3, 1, 1] + 60*Cqe[3, 3, 2, 2] + 60*Cqe[3, 3, 3, 3] + 
         104*Cqq1[1, 1, 1, 1] + 384*Cqq1[1, 1, 2, 2] - 396*Cqq1[1, 1, 3, 3] - 
         176*Cqq1[1, 2, 2, 1] - 336*Cqq1[1, 3, 3, 1] + 104*Cqq1[2, 2, 2, 2] - 
         396*Cqq1[2, 2, 3, 3] - 336*Cqq1[2, 3, 3, 2] + 124*Cqq1[3, 3, 3, 3] + 
         888*Cqq3[1, 1, 1, 1] + 1728*Cqq3[1, 1, 2, 2] + 
         108*Cqq3[1, 1, 3, 3] + 48*Cqq3[1, 2, 2, 1] + 888*Cqq3[2, 2, 2, 2] + 
         108*Cqq3[2, 2, 3, 3] + 180*Cqq3[3, 3, 3, 3] + 384*Cqu1[1, 1, 1, 1] + 
         384*Cqu1[1, 1, 2, 2] - 96*Cqu1[1, 1, 3, 3] + 384*Cqu1[2, 2, 1, 1] + 
         384*Cqu1[2, 2, 2, 2] - 96*Cqu1[2, 2, 3, 3] - 396*Cqu1[3, 3, 1, 1] - 
         396*Cqu1[3, 3, 2, 2] + 60*Cqu1[3, 3, 3, 3] - 384*Cud1[1, 1, 1, 1] - 
         384*Cud1[1, 1, 2, 2] - 384*Cud1[1, 1, 3, 3] - 384*Cud1[2, 2, 1, 1] - 
         384*Cud1[2, 2, 2, 2] - 384*Cud1[2, 2, 3, 3] + 96*Cud1[3, 3, 1, 1] + 
         96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
         1536*Cuu[1, 1, 2, 2] - 384*Cuu[1, 1, 3, 3] - 256*Cuu[1, 2, 2, 1] - 
         512*Cuu[1, 3, 3, 1] + 640*Cuu[2, 2, 2, 2] - 384*Cuu[2, 2, 3, 3] - 
         512*Cuu[2, 3, 3, 2]) + 3*MT2*(624*Ceu[1, 1, 3, 3] + 
         404*Clq1[1, 1, 3, 3] - 359*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 3, 3] + 
         536*Clu[1, 1, 3, 3] - 156*Cqd1[3, 3, 1, 1] - 156*Cqd1[3, 3, 2, 2] - 
         156*Cqd1[3, 3, 3, 3] + 492*Cqe[3, 3, 1, 1] + 312*Cqq1[1, 1, 3, 3] + 
         88*Cqq1[1, 3, 3, 1] + 312*Cqq1[2, 2, 3, 3] + 88*Cqq1[2, 3, 3, 2] - 
         168*Cqq1[3, 3, 3, 3] + 648*Cqq3[1, 1, 3, 3] + 48*Cqq3[1, 3, 3, 1] + 
         648*Cqq3[2, 2, 3, 3] + 48*Cqq3[2, 3, 3, 2] + 128*Cqq3[3, 3, 3, 3] + 
         192*Cqu1[1, 1, 3, 3] + 192*Cqu1[2, 2, 3, 3] + 312*Cqu1[3, 3, 1, 1] + 
         312*Cqu1[3, 3, 2, 2] - 120*Cqu1[3, 3, 3, 3] - 192*Cud1[3, 3, 1, 1] - 
         192*Cud1[3, 3, 2, 2] - 192*Cud1[3, 3, 3, 3] + 768*Cuu[1, 1, 3, 3] + 
         328*Cuu[1, 3, 3, 1] + 768*Cuu[2, 2, 3, 3] + 328*Cuu[2, 3, 3, 2])) + 
     MZ2^5*(MZ2*(200*Cdd[1, 1, 1, 1] + 480*Cdd[1, 1, 2, 2] + 
         480*Cdd[1, 1, 3, 3] - 80*Cdd[1, 2, 2, 1] - 80*Cdd[1, 3, 3, 1] + 
         200*Cdd[2, 2, 2, 2] + 480*Cdd[2, 2, 3, 3] - 80*Cdd[2, 3, 3, 2] + 
         200*Cdd[3, 3, 3, 3] - 272*Ced[1, 1, 1, 1] - 272*Ced[1, 1, 2, 2] - 
         272*Ced[1, 1, 3, 3] + 120*Ced[2, 2, 1, 1] + 120*Ced[2, 2, 2, 2] + 
         120*Ced[2, 2, 3, 3] + 120*Ced[3, 3, 1, 1] + 120*Ced[3, 3, 2, 2] + 
         120*Ced[3, 3, 3, 3] - 392*Cee[1, 1, 1, 1] - 392*Cee[1, 1, 2, 2] - 
         392*Cee[1, 1, 3, 3] + 544*Ceu[1, 1, 1, 1] + 544*Ceu[1, 1, 2, 2] - 
         392*Ceu[1, 1, 3, 3] - 240*Ceu[2, 2, 1, 1] - 240*Ceu[2, 2, 2, 2] - 
         240*Ceu[3, 3, 1, 1] - 240*Ceu[3, 3, 2, 2] - 76*Cld[1, 1, 1, 1] - 
         76*Cld[1, 1, 2, 2] - 76*Cld[1, 1, 3, 3] + 120*Cld[2, 2, 1, 1] + 
         120*Cld[2, 2, 2, 2] + 120*Cld[2, 2, 3, 3] + 120*Cld[3, 3, 1, 1] + 
         120*Cld[3, 3, 2, 2] + 120*Cld[3, 3, 3, 3] - 588*Cle[1, 1, 1, 1] - 
         196*Cle[1, 1, 2, 2] - 196*Cle[1, 1, 3, 3] - 392*Cle[2, 2, 1, 1] - 
         392*Cle[3, 3, 1, 1] - 294*Cll[1, 1, 1, 1] - 392*Cll[1, 1, 2, 2] - 
         392*Cll[1, 1, 3, 3] + 98*Cll[1, 3, 3, 1] + 76*Clq1[1, 1, 1, 1] + 
         76*Clq1[1, 1, 2, 2] - 11*Clq1[1, 1, 3, 3] - 120*Clq1[2, 2, 1, 1] - 
         120*Clq1[2, 2, 2, 2] - 60*Clq1[2, 2, 3, 3] - 120*Clq1[3, 3, 1, 1] - 
         120*Clq1[3, 3, 2, 2] - 60*Clq1[3, 3, 3, 3] + 147*Clq3[1, 1, 3, 3] + 
         152*Clu[1, 1, 1, 1] + 152*Clu[1, 1, 2, 2] - 196*Clu[1, 1, 3, 3] - 
         240*Clu[2, 2, 1, 1] - 240*Clu[2, 2, 2, 2] - 240*Clu[3, 3, 1, 1] - 
         240*Clu[3, 3, 2, 2] - 240*Cqd1[1, 1, 1, 1] - 240*Cqd1[1, 1, 2, 2] - 
         240*Cqd1[1, 1, 3, 3] - 240*Cqd1[2, 2, 1, 1] - 240*Cqd1[2, 2, 2, 2] - 
         240*Cqd1[2, 2, 3, 3] - 90*Cqd1[3, 3, 1, 1] - 90*Cqd1[3, 3, 2, 2] - 
         90*Cqd1[3, 3, 3, 3] + 272*Cqe[1, 1, 1, 1] - 120*Cqe[1, 1, 2, 2] - 
         120*Cqe[1, 1, 3, 3] + 272*Cqe[2, 2, 1, 1] - 120*Cqe[2, 2, 2, 2] - 
         120*Cqe[2, 2, 3, 3] + 38*Cqe[3, 3, 1, 1] - 60*Cqe[3, 3, 2, 2] - 
         60*Cqe[3, 3, 3, 3] + 220*Cqq1[1, 1, 1, 1] + 480*Cqq1[1, 1, 2, 2] + 
         180*Cqq1[1, 1, 3, 3] - 40*Cqq1[1, 2, 2, 1] - 60*Cqq1[1, 3, 3, 1] + 
         220*Cqq1[2, 2, 2, 2] + 180*Cqq1[2, 2, 3, 3] - 60*Cqq1[2, 3, 3, 2] + 
         20*Cqq1[3, 3, 3, 3] - 60*Cqq3[1, 1, 1, 1] - 120*Cqq3[1, 2, 2, 1] - 
         180*Cqq3[1, 3, 3, 1] - 60*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 3, 3, 2] + 
         480*Cqu1[1, 1, 1, 1] + 480*Cqu1[1, 1, 2, 2] - 120*Cqu1[1, 1, 3, 3] + 
         480*Cqu1[2, 2, 1, 1] + 480*Cqu1[2, 2, 2, 2] - 120*Cqu1[2, 2, 3, 3] + 
         180*Cqu1[3, 3, 1, 1] + 180*Cqu1[3, 3, 2, 2] - 60*Cqu1[3, 3, 3, 3] - 
         480*Cud1[1, 1, 1, 1] - 480*Cud1[1, 1, 2, 2] - 480*Cud1[1, 1, 3, 3] - 
         480*Cud1[2, 2, 1, 1] - 480*Cud1[2, 2, 2, 2] - 480*Cud1[2, 2, 3, 3] + 
         120*Cud1[3, 3, 1, 1] + 120*Cud1[3, 3, 2, 2] + 120*Cud1[3, 3, 3, 3] + 
         800*Cuu[1, 1, 1, 1] + 1920*Cuu[1, 1, 2, 2] - 480*Cuu[1, 1, 3, 3] - 
         320*Cuu[1, 2, 2, 1] - 640*Cuu[1, 3, 3, 1] + 800*Cuu[2, 2, 2, 2] - 
         480*Cuu[2, 2, 3, 3] - 640*Cuu[2, 3, 3, 2]) + 
       6*MT2*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
         49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2])) - 
     2*MW2*MZ2^4*(MZ2*(640*Cdd[1, 1, 1, 1] + 1536*Cdd[1, 1, 2, 2] + 
         1536*Cdd[1, 1, 3, 3] - 256*Cdd[1, 2, 2, 1] - 256*Cdd[1, 3, 3, 1] + 
         640*Cdd[2, 2, 2, 2] + 1536*Cdd[2, 2, 3, 3] - 256*Cdd[2, 3, 3, 2] + 
         640*Cdd[3, 3, 3, 3] - 768*Ced[1, 1, 1, 1] - 768*Ced[1, 1, 2, 2] - 
         768*Ced[1, 1, 3, 3] + 384*Ced[2, 2, 1, 1] + 384*Ced[2, 2, 2, 2] + 
         384*Ced[2, 2, 3, 3] + 384*Ced[3, 3, 1, 1] + 384*Ced[3, 3, 2, 2] + 
         384*Ced[3, 3, 3, 3] - 1152*Cee[1, 1, 1, 1] - 1152*Cee[1, 1, 2, 2] - 
         1152*Cee[1, 1, 3, 3] + 1536*Ceu[1, 1, 1, 1] + 1536*Ceu[1, 1, 2, 2] - 
         1152*Ceu[1, 1, 3, 3] - 768*Ceu[2, 2, 1, 1] - 768*Ceu[2, 2, 2, 2] - 
         768*Ceu[3, 3, 1, 1] - 768*Ceu[3, 3, 2, 2] - 290*Cld[1, 1, 1, 1] - 
         290*Cld[1, 1, 2, 2] - 290*Cld[1, 1, 3, 3] + 384*Cld[2, 2, 1, 1] + 
         384*Cld[2, 2, 2, 2] + 384*Cld[2, 2, 3, 3] + 384*Cld[3, 3, 1, 1] + 
         384*Cld[3, 3, 2, 2] + 384*Cld[3, 3, 3, 3] - 1826*Cle[1, 1, 1, 1] - 
         674*Cle[1, 1, 2, 2] - 674*Cle[1, 1, 3, 3] - 1152*Cle[2, 2, 1, 1] - 
         1152*Cle[3, 3, 1, 1] - 962*Cll[1, 1, 1, 1] - 1348*Cll[1, 1, 2, 2] - 
         1348*Cll[1, 1, 3, 3] + 386*Cll[1, 3, 3, 1] + 290*Clq1[1, 1, 1, 1] + 
         290*Clq1[1, 1, 2, 2] - 154*Clq1[1, 1, 3, 3] - 384*Clq1[2, 2, 1, 1] - 
         384*Clq1[2, 2, 2, 2] - 102*Clq1[2, 2, 3, 3] - 384*Clq1[3, 3, 1, 1] - 
         384*Clq1[3, 3, 2, 2] - 102*Clq1[3, 3, 3, 3] - 294*Clq3[1, 1, 1, 1] - 
         294*Clq3[1, 1, 2, 2] + 402*Clq3[1, 1, 3, 3] - 30*Clq3[2, 2, 3, 3] - 
         30*Clq3[3, 3, 3, 3] + 580*Clu[1, 1, 1, 1] + 580*Clu[1, 1, 2, 2] - 
         674*Clu[1, 1, 3, 3] - 768*Clu[2, 2, 1, 1] - 768*Clu[2, 2, 2, 2] - 
         768*Clu[3, 3, 1, 1] - 768*Clu[3, 3, 2, 2] - 768*Cqd1[1, 1, 1, 1] - 
         768*Cqd1[1, 1, 2, 2] - 768*Cqd1[1, 1, 3, 3] - 768*Cqd1[2, 2, 1, 1] - 
         768*Cqd1[2, 2, 2, 2] - 768*Cqd1[2, 2, 3, 3] - 63*Cqd1[3, 3, 1, 1] - 
         63*Cqd1[3, 3, 2, 2] - 63*Cqd1[3, 3, 3, 3] + 768*Cqe[1, 1, 1, 1] - 
         384*Cqe[1, 1, 2, 2] - 384*Cqe[1, 1, 3, 3] + 768*Cqe[2, 2, 1, 1] - 
         384*Cqe[2, 2, 2, 2] - 384*Cqe[2, 2, 3, 3] - 255*Cqe[3, 3, 1, 1] - 
         102*Cqe[3, 3, 2, 2] - 102*Cqe[3, 3, 3, 3] + 704*Cqq1[1, 1, 1, 1] + 
         1536*Cqq1[1, 1, 2, 2] + 126*Cqq1[1, 1, 3, 3] - 
         128*Cqq1[1, 2, 2, 1] - 252*Cqq1[1, 3, 3, 1] + 704*Cqq1[2, 2, 2, 2] + 
         126*Cqq1[2, 2, 3, 3] - 252*Cqq1[2, 3, 3, 2] - 86*Cqq1[3, 3, 3, 3] - 
         192*Cqq3[1, 1, 1, 1] - 450*Cqq3[1, 1, 3, 3] - 384*Cqq3[1, 2, 2, 1] - 
         636*Cqq3[1, 3, 3, 1] - 192*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 
         636*Cqq3[2, 3, 3, 2] - 150*Cqq3[3, 3, 3, 3] + 
         1536*Cqu1[1, 1, 1, 1] + 1536*Cqu1[1, 1, 2, 2] - 
         384*Cqu1[1, 1, 3, 3] + 1536*Cqu1[2, 2, 1, 1] + 
         1536*Cqu1[2, 2, 2, 2] - 384*Cqu1[2, 2, 3, 3] + 
         126*Cqu1[3, 3, 1, 1] + 126*Cqu1[3, 3, 2, 2] - 102*Cqu1[3, 3, 3, 3] - 
         1536*Cud1[1, 1, 1, 1] - 1536*Cud1[1, 1, 2, 2] - 
         1536*Cud1[1, 1, 3, 3] - 1536*Cud1[2, 2, 1, 1] - 
         1536*Cud1[2, 2, 2, 2] - 1536*Cud1[2, 2, 3, 3] + 
         384*Cud1[3, 3, 1, 1] + 384*Cud1[3, 3, 2, 2] + 384*Cud1[3, 3, 3, 3] + 
         2560*Cuu[1, 1, 1, 1] + 6144*Cuu[1, 1, 2, 2] - 1536*Cuu[1, 1, 3, 3] - 
         1024*Cuu[1, 2, 2, 1] - 2048*Cuu[1, 3, 3, 1] + 2560*Cuu[2, 2, 2, 2] - 
         1536*Cuu[2, 2, 3, 3] - 2048*Cuu[2, 3, 3, 2]) + 
       6*MT2*(1152*Ceu[1, 1, 3, 3] + 242*Clq1[1, 1, 3, 3] - 
         314*Clq3[1, 1, 3, 3] - 72*Clq3[2, 2, 3, 3] + 674*Clu[1, 1, 3, 3] - 
         141*Cqd1[3, 3, 1, 1] - 141*Cqd1[3, 3, 2, 2] - 141*Cqd1[3, 3, 3, 3] + 
         435*Cqe[3, 3, 1, 1] + 282*Cqq1[1, 1, 3, 3] - 127*Cqq1[1, 3, 3, 1] + 
         282*Cqq1[2, 2, 3, 3] - 127*Cqq1[2, 3, 3, 2] + 96*Cqq1[3, 3, 3, 3] + 
         90*Cqq3[1, 1, 3, 3] - 171*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] - 
         171*Cqq3[2, 3, 3, 2] - 140*Cqq3[3, 3, 3, 3] + 384*Cqu1[1, 1, 3, 3] + 
         384*Cqu1[2, 2, 3, 3] + 282*Cqu1[3, 3, 1, 1] + 282*Cqu1[3, 3, 2, 2] + 
         102*Cqu1[3, 3, 3, 3] - 384*Cud1[3, 3, 1, 1] - 384*Cud1[3, 3, 2, 2] - 
         384*Cud1[3, 3, 3, 3] + 1536*Cuu[1, 1, 3, 3] + 998*Cuu[1, 3, 3, 1] + 
         1536*Cuu[2, 2, 3, 3] + 998*Cuu[2, 3, 3, 2])) + 
     4*MW2^2*MZ2^3*(MZ2*(810*Cdd[1, 1, 1, 1] + 1944*Cdd[1, 1, 2, 2] + 
         1944*Cdd[1, 1, 3, 3] - 324*Cdd[1, 2, 2, 1] - 324*Cdd[1, 3, 3, 1] + 
         810*Cdd[2, 2, 2, 2] + 1944*Cdd[2, 2, 3, 3] - 324*Cdd[2, 3, 3, 2] + 
         810*Cdd[3, 3, 3, 3] - 916*Ced[1, 1, 1, 1] - 916*Ced[1, 1, 2, 2] - 
         916*Ced[1, 1, 3, 3] + 486*Ced[2, 2, 1, 1] + 486*Ced[2, 2, 2, 2] + 
         486*Ced[2, 2, 3, 3] + 486*Ced[3, 3, 1, 1] + 486*Ced[3, 3, 2, 2] + 
         486*Ced[3, 3, 3, 3] - 1402*Cee[1, 1, 1, 1] - 1402*Cee[1, 1, 2, 2] - 
         1402*Cee[1, 1, 3, 3] + 1832*Ceu[1, 1, 1, 1] + 1832*Ceu[1, 1, 2, 2] - 
         1402*Ceu[1, 1, 3, 3] - 972*Ceu[2, 2, 1, 1] - 972*Ceu[2, 2, 2, 2] - 
         972*Ceu[3, 3, 1, 1] - 972*Ceu[3, 3, 2, 2] - 454*Cld[1, 1, 1, 1] - 
         454*Cld[1, 1, 2, 2] - 454*Cld[1, 1, 3, 3] + 486*Cld[2, 2, 1, 1] + 
         486*Cld[2, 2, 2, 2] + 486*Cld[2, 2, 3, 3] + 486*Cld[3, 3, 1, 1] + 
         486*Cld[3, 3, 2, 2] + 486*Cld[3, 3, 3, 3] - 2342*Cle[1, 1, 1, 1] - 
         940*Cle[1, 1, 2, 2] - 940*Cle[1, 1, 3, 3] - 1402*Cle[2, 2, 1, 1] - 
         1402*Cle[3, 3, 1, 1] - 1266*Cll[1, 1, 1, 1] - 2600*Cll[1, 1, 2, 2] - 
         1880*Cll[1, 1, 3, 3] + 614*Cll[1, 3, 3, 1] + 454*Clq1[1, 1, 1, 1] + 
         454*Clq1[1, 1, 2, 2] - 413*Clq1[1, 1, 3, 3] - 486*Clq1[2, 2, 1, 1] - 
         486*Clq1[2, 2, 2, 2] - 486*Clq1[3, 3, 1, 1] - 486*Clq1[3, 3, 2, 2] - 
         774*Clq3[1, 1, 1, 1] - 774*Clq3[1, 1, 2, 2] + 453*Clq3[1, 1, 3, 3] + 
         90*Clq3[2, 2, 1, 1] + 90*Clq3[2, 2, 2, 2] - 36*Clq3[2, 2, 3, 3] + 
         90*Clq3[3, 3, 1, 1] + 90*Clq3[3, 3, 2, 2] - 36*Clq3[3, 3, 3, 3] + 
         908*Clu[1, 1, 1, 1] + 908*Clu[1, 1, 2, 2] - 940*Clu[1, 1, 3, 3] - 
         972*Clu[2, 2, 1, 1] - 972*Clu[2, 2, 2, 2] - 972*Clu[3, 3, 1, 1] - 
         972*Clu[3, 3, 2, 2] - 972*Cqd1[1, 1, 1, 1] - 972*Cqd1[1, 1, 2, 2] - 
         972*Cqd1[1, 1, 3, 3] - 972*Cqd1[2, 2, 1, 1] - 972*Cqd1[2, 2, 2, 2] - 
         972*Cqd1[2, 2, 3, 3] + 243*Cqd1[3, 3, 1, 1] + 243*Cqd1[3, 3, 2, 2] + 
         243*Cqd1[3, 3, 3, 3] + 916*Cqe[1, 1, 1, 1] - 486*Cqe[1, 1, 2, 2] - 
         486*Cqe[1, 1, 3, 3] + 916*Cqe[2, 2, 1, 1] - 486*Cqe[2, 2, 2, 2] - 
         486*Cqe[2, 2, 3, 3] - 725*Cqe[3, 3, 1, 1] + 846*Cqq1[1, 1, 1, 1] + 
         1944*Cqq1[1, 1, 2, 2] - 486*Cqq1[1, 1, 3, 3] - 
         252*Cqq1[1, 2, 2, 1] - 540*Cqq1[1, 3, 3, 1] + 846*Cqq1[2, 2, 2, 2] - 
         486*Cqq1[2, 2, 3, 3] - 540*Cqq1[2, 3, 3, 2] - 144*Cqq1[3, 3, 3, 3] + 
         342*Cqq3[1, 1, 1, 1] + 1080*Cqq3[1, 1, 2, 2] - 
         810*Cqq3[1, 1, 3, 3] - 396*Cqq3[1, 2, 2, 1] - 756*Cqq3[1, 3, 3, 1] + 
         342*Cqq3[2, 2, 2, 2] - 810*Cqq3[2, 2, 3, 3] - 756*Cqq3[2, 3, 3, 2] - 
         180*Cqq3[3, 3, 3, 3] + 1944*Cqu1[1, 1, 1, 1] + 
         1944*Cqu1[1, 1, 2, 2] - 486*Cqu1[1, 1, 3, 3] + 
         1944*Cqu1[2, 2, 1, 1] + 1944*Cqu1[2, 2, 2, 2] - 
         486*Cqu1[2, 2, 3, 3] - 486*Cqu1[3, 3, 1, 1] - 486*Cqu1[3, 3, 2, 2] - 
         1944*Cud1[1, 1, 1, 1] - 1944*Cud1[1, 1, 2, 2] - 
         1944*Cud1[1, 1, 3, 3] - 1944*Cud1[2, 2, 1, 1] - 
         1944*Cud1[2, 2, 2, 2] - 1944*Cud1[2, 2, 3, 3] + 
         486*Cud1[3, 3, 1, 1] + 486*Cud1[3, 3, 2, 2] + 486*Cud1[3, 3, 3, 3] + 
         3240*Cuu[1, 1, 1, 1] + 7776*Cuu[1, 1, 2, 2] - 1944*Cuu[1, 1, 3, 3] - 
         1296*Cuu[1, 2, 2, 1] - 2592*Cuu[1, 3, 3, 1] + 3240*Cuu[2, 2, 2, 2] - 
         1944*Cuu[2, 2, 3, 3] - 2592*Cuu[2, 3, 3, 2]) + 
       6*MT2*(1402*Ceu[1, 1, 3, 3] + 451*Clq1[1, 1, 3, 3] - 
         460*Clq3[1, 1, 3, 3] - 9*Clq3[2, 2, 3, 3] + 940*Clu[1, 1, 3, 3] - 
         243*Cqd1[3, 3, 1, 1] - 243*Cqd1[3, 3, 2, 2] - 243*Cqd1[3, 3, 3, 3] + 
         709*Cqe[3, 3, 1, 1] + 486*Cqq1[1, 1, 3, 3] - 126*Cqq1[1, 3, 3, 1] + 
         486*Cqq1[2, 2, 3, 3] - 126*Cqq1[2, 3, 3, 2] + 54*Cqq1[3, 3, 3, 3] + 
         378*Cqq3[1, 1, 3, 3] - 36*Cqq3[1, 3, 3, 1] + 378*Cqq3[2, 2, 3, 3] - 
         36*Cqq3[2, 3, 3, 2] + 36*Cqq3[3, 3, 3, 3] + 486*Cqu1[1, 1, 3, 3] + 
         486*Cqu1[2, 2, 3, 3] + 486*Cqu1[3, 3, 1, 1] + 486*Cqu1[3, 3, 2, 2] - 
         486*Cud1[3, 3, 1, 1] - 486*Cud1[3, 3, 2, 2] - 486*Cud1[3, 3, 3, 3] + 
         1944*Cuu[1, 1, 3, 3] + 1134*Cuu[1, 3, 3, 1] + 1944*Cuu[2, 2, 3, 3] + 
         1134*Cuu[2, 3, 3, 2])) - 8*MW2^3*MZ2^2*
      (2*MZ2*(255*Cdd[1, 1, 1, 1] + 612*Cdd[1, 1, 2, 2] + 
         612*Cdd[1, 1, 3, 3] - 102*Cdd[1, 2, 2, 1] - 102*Cdd[1, 3, 3, 1] + 
         255*Cdd[2, 2, 2, 2] + 612*Cdd[2, 2, 3, 3] - 102*Cdd[2, 3, 3, 2] + 
         255*Cdd[3, 3, 3, 3] - 302*Ced[1, 1, 1, 1] - 302*Ced[1, 1, 2, 2] - 
         302*Ced[1, 1, 3, 3] + 153*Ced[2, 2, 1, 1] + 153*Ced[2, 2, 2, 2] + 
         153*Ced[2, 2, 3, 3] + 153*Ced[3, 3, 1, 1] + 153*Ced[3, 3, 2, 2] + 
         153*Ced[3, 3, 3, 3] - 455*Cee[1, 1, 1, 1] - 455*Cee[1, 1, 2, 2] - 
         455*Cee[1, 1, 3, 3] + 604*Ceu[1, 1, 1, 1] + 604*Ceu[1, 1, 2, 2] - 
         455*Ceu[1, 1, 3, 3] - 306*Ceu[2, 2, 1, 1] - 306*Ceu[2, 2, 2, 2] - 
         306*Ceu[3, 3, 1, 1] - 306*Ceu[3, 3, 2, 2] - 190*Cld[1, 1, 1, 1] - 
         190*Cld[1, 1, 2, 2] - 190*Cld[1, 1, 3, 3] + 153*Cld[2, 2, 1, 1] + 
         153*Cld[2, 2, 2, 2] + 153*Cld[2, 2, 3, 3] + 153*Cld[3, 3, 1, 1] + 
         153*Cld[3, 3, 2, 2] + 153*Cld[3, 3, 3, 3] - 798*Cle[1, 1, 1, 1] - 
         343*Cle[1, 1, 2, 2] - 343*Cle[1, 1, 3, 3] - 455*Cle[2, 2, 1, 1] - 
         455*Cle[3, 3, 1, 1] - 433*Cll[1, 1, 1, 1] - 731*Cll[1, 1, 2, 2] - 
         686*Cll[1, 1, 3, 3] + 253*Cll[1, 3, 3, 1] + 190*Clq1[1, 1, 1, 1] + 
         190*Clq1[1, 1, 2, 2] - 236*Clq1[1, 1, 3, 3] - 153*Clq1[2, 2, 1, 1] - 
         153*Clq1[2, 2, 2, 2] + 45*Clq1[2, 2, 3, 3] - 153*Clq1[3, 3, 1, 1] - 
         153*Clq1[3, 3, 2, 2] + 45*Clq1[3, 3, 3, 3] - 390*Clq3[1, 1, 1, 1] - 
         390*Clq3[1, 1, 2, 2] + 144*Clq3[1, 1, 3, 3] + 99*Clq3[2, 2, 1, 1] + 
         99*Clq3[2, 2, 2, 2] + 9*Clq3[2, 2, 3, 3] + 99*Clq3[3, 3, 1, 1] + 
         99*Clq3[3, 3, 2, 2] + 9*Clq3[3, 3, 3, 3] + 380*Clu[1, 1, 1, 1] + 
         380*Clu[1, 1, 2, 2] - 343*Clu[1, 1, 3, 3] - 306*Clu[2, 2, 1, 1] - 
         306*Clu[2, 2, 2, 2] - 306*Clu[3, 3, 1, 1] - 306*Clu[3, 3, 2, 2] - 
         306*Cqd1[1, 1, 1, 1] - 306*Cqd1[1, 1, 2, 2] - 306*Cqd1[1, 1, 3, 3] - 
         306*Cqd1[2, 2, 1, 1] - 306*Cqd1[2, 2, 2, 2] - 306*Cqd1[2, 2, 3, 3] + 
         189*Cqd1[3, 3, 1, 1] + 189*Cqd1[3, 3, 2, 2] + 189*Cqd1[3, 3, 3, 3] + 
         302*Cqe[1, 1, 1, 1] - 153*Cqe[1, 1, 2, 2] - 153*Cqe[1, 1, 3, 3] + 
         302*Cqe[2, 2, 1, 1] - 153*Cqe[2, 2, 2, 2] - 153*Cqe[2, 2, 3, 3] - 
         361*Cqe[3, 3, 1, 1] + 45*Cqe[3, 3, 2, 2] + 45*Cqe[3, 3, 3, 3] + 
         231*Cqq1[1, 1, 1, 1] + 612*Cqq1[1, 1, 2, 2] - 378*Cqq1[1, 1, 3, 3] - 
         150*Cqq1[1, 2, 2, 1] - 306*Cqq1[1, 3, 3, 1] + 231*Cqq1[2, 2, 2, 2] - 
         378*Cqq1[2, 2, 3, 3] - 306*Cqq1[2, 3, 3, 2] + 21*Cqq1[3, 3, 3, 3] + 
         567*Cqq3[1, 1, 1, 1] + 1188*Cqq3[1, 1, 2, 2] - 
         162*Cqq3[1, 1, 3, 3] - 54*Cqq3[1, 2, 2, 1] - 162*Cqq3[1, 3, 3, 1] + 
         567*Cqq3[2, 2, 2, 2] - 162*Cqq3[2, 2, 3, 3] - 162*Cqq3[2, 3, 3, 2] + 
         45*Cqq3[3, 3, 3, 3] + 612*Cqu1[1, 1, 1, 1] + 612*Cqu1[1, 1, 2, 2] - 
         153*Cqu1[1, 1, 3, 3] + 612*Cqu1[2, 2, 1, 1] + 612*Cqu1[2, 2, 2, 2] - 
         153*Cqu1[2, 2, 3, 3] - 378*Cqu1[3, 3, 1, 1] - 378*Cqu1[3, 3, 2, 2] + 
         45*Cqu1[3, 3, 3, 3] - 612*Cud1[1, 1, 1, 1] - 612*Cud1[1, 1, 2, 2] - 
         612*Cud1[1, 1, 3, 3] - 612*Cud1[2, 2, 1, 1] - 612*Cud1[2, 2, 2, 2] - 
         612*Cud1[2, 2, 3, 3] + 153*Cud1[3, 3, 1, 1] + 153*Cud1[3, 3, 2, 2] + 
         153*Cud1[3, 3, 3, 3] + 1020*Cuu[1, 1, 1, 1] + 2448*Cuu[1, 1, 2, 2] - 
         612*Cuu[1, 1, 3, 3] - 408*Cuu[1, 2, 2, 1] - 816*Cuu[1, 3, 3, 1] + 
         1020*Cuu[2, 2, 2, 2] - 612*Cuu[2, 2, 3, 3] - 816*Cuu[2, 3, 3, 2]) + 
       3*MT2*(1820*Ceu[1, 1, 3, 3] + 832*Clq1[1, 1, 3, 3] - 
         715*Clq3[1, 1, 3, 3] + 117*Clq3[2, 2, 3, 3] + 1372*Clu[1, 1, 3, 3] - 
         396*Cqd1[3, 3, 1, 1] - 396*Cqd1[3, 3, 2, 2] - 396*Cqd1[3, 3, 3, 3] + 
         1148*Cqe[3, 3, 1, 1] + 792*Cqq1[1, 1, 3, 3] - 12*Cqq1[1, 3, 3, 1] + 
         792*Cqq1[2, 2, 3, 3] - 12*Cqq1[2, 3, 3, 2] - 144*Cqq1[3, 3, 3, 3] + 
         1080*Cqq3[1, 1, 3, 3] + 108*Cqq3[1, 3, 3, 1] + 
         1080*Cqq3[2, 2, 3, 3] + 108*Cqq3[2, 3, 3, 2] + 
         264*Cqq3[3, 3, 3, 3] + 612*Cqu1[1, 1, 3, 3] + 612*Cqu1[2, 2, 3, 3] + 
         792*Cqu1[3, 3, 1, 1] + 792*Cqu1[3, 3, 2, 2] - 180*Cqu1[3, 3, 3, 3] - 
         612*Cud1[3, 3, 1, 1] - 612*Cud1[3, 3, 2, 2] - 612*Cud1[3, 3, 3, 3] + 
         2448*Cuu[1, 1, 3, 3] + 1248*Cuu[1, 3, 3, 1] + 2448*Cuu[2, 2, 3, 3] + 
         1248*Cuu[2, 3, 3, 2])))/(108*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW2*(2*MW2 + MZ2)*(512*MT2*MW*MW2*(5*MW2 - 4*MZ2)*MZ2^2*SW2^2*
       CuB[3, 3] - 512*MW*MW2^2*(5*MW2 - 4*MZ2)*MZ2^2*SW2^2*CuB[3, 3] + 
      MW2*MZ*(-1504*MW2^4 + 5200*MW2^3*MZ2 - 5492*MW2^2*MZ2^2 + 
        1916*MW2*MZ2^3 - 45*MZ2^4)*SW*CuW[3, 3] + 
      MT2*MZ*(1696*MW2^4 - 5488*MW2^3*MZ2 + 5564*MW2^2*MZ2^2 - 
        1844*MW2*MZ2^3 + 15*MZ2^4)*SW*CuW[3, 3]))/(12*Sqrt[2]*MW*(MT2 - MW2)*
     MZ*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*(-256*MW2^4*(5*MW2 - 4*MZ2)*MZ2^3*
       SW2^2*(MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 
      6*MT2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       (MW*MZ2^2*SW2*CuB[3, 3] + 2*MW2^2*MZ*SW*CuW[3, 3]) + 
      2*MT2*MW2^2*(2*MW*MZ2*(640*MW2^4 - 15*MZ2^4*SW2 + 
          16*MW2^3*MZ2*(-112 + 3*SW2) - 32*MW2^2*MZ2^2*(-52 + 3*SW2) + 
          2*MW2*MZ2^3*(-256 + 33*SW2))*CuB[3, 3] + 
        MZ*(96*MW2^5 + 1168*MW2^4*MZ2 - 3548*MW2^3*MZ2^2 + 3280*MW2^2*MZ2^3 - 
          961*MW2*MZ2^4 - 20*MZ2^5)*SW*CuW[3, 3]) + 
      MT2^2*MW2*(2*MW*MZ2*(-640*MW2^4 + 2*MW2*MZ2^3*(256 - 99*SW2) + 
          45*MZ2^4*SW2 - 16*MW2^3*MZ2*(-112 + 9*SW2) + 32*MW2^2*MZ2^2*
           (-52 + 9*SW2))*CuB[3, 3] + MZ*(-384*MW2^5 - 576*MW2^4*MZ2 + 
          3104*MW2^3*MZ2^2 - 3136*MW2^2*MZ2^3 + 934*MW2*MZ2^4 + 25*MZ2^5)*SW*
         CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MT2*(32*MW2^4 - 48*MW2^3*MZ2 + 
        12*MW2^2*MZ2^2 + 12*MW2*MZ2^3 - 5*MZ2^4)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(MW*MZ2*(1920*MW2^5 + 16*MW2^4*MZ2*(-435 + 52*SW2) + 
          3*MZ2^5*(-125 + 147*SW2) - 16*MW2^3*MZ2^2*(-630 + 229*SW2) - 
          7*MW2*MZ2^4*(-375 + 374*SW2) + 10*MW2^2*MZ2^3*(-729 + 500*SW2))*
         CuB[3, 3] + MZ*(-384*MW2^6 + 1536*MW2^5*MZ2 - 2384*MW2^4*MZ2^2 + 
          1336*MW2^3*MZ2^3 + 144*MW2^2*MZ2^4 - 418*MW2*MZ2^5 + 125*MZ2^6)*SW*
         CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/Re_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
     2408*MW2*MZ2^3 - 225*MZ2^4) + 4*MW2*(MW2*MZ2^5*(240369 - 27808*Pi^2) + 
     1168*MZ2^6*(-33 + 4*Pi^2) + 512*MW2^6*(-363 + 32*Pi^2) - 
     160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 32*MW2^4*MZ2^2*(-38541 + 3818*Pi^2) + 
     14*MW2^2*MZ2^4*(-47667 + 5456*Pi^2) - 8*MW2^3*MZ2^3*
      (-143115 + 15496*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(313125 - 30544*Pi^2) + 
     16*MW2^2*MZ2^4*(165399 - 19096*Pi^2) - 4672*MZ2^6*(-33 + 4*Pi^2) - 
     2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
     MW2*MZ2^5*(-960261 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
      (-1144335 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MT2*(2*MW2 + MZ2)*
   (6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 59*MZ2^3) + 
    MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 1786*MW2*MZ2^2 + 15*MZ2^3) + 
    4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 678*MW2^2*MZ2^2 + 259*MW2*MZ2^3 + 
      30*MZ2^4) - 2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 2706*MW2^2*MZ2^2 + 
      1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
  (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
      MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
    4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
      MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 704*MW2^4*MZ2 + 
      4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
      4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*(48*MH2 + 4045*MZ2)))*
   B0i[bb0, 0, 0, MW2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) - ((-1536*MW2^6 + 672*MW2^5*MZ2 + 1360*MW2^4*MZ2^2 + 
    32*MZ2^6 + MW2*MZ2^4*(32*MH2 + 19*MZ2) + 24*MW2^2*MZ2^3*(MH2 + 57*MZ2) - 
    20*MW2^3*MZ2^2*(4*MH2 + 119*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
   (10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 234*MW2^2*MZ2^3 + 
    67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
      5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
      78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
      1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
      32*MW2*MZ2^3 - 5*MZ2^4) - 16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 
      98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA^2) + 
 ((4*CWw*MW*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(-16*MW2*(5*MW2^2 - 14*MW2*MZ2 + 8*MZ2^2) + 
      MT2*(56*MW2^2 - 188*MW2*MZ2 + 113*MZ2^2))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (16*CWw*MW*MW2*MZ2^2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (16*CWw*MW*MW2*MZ2*(40*MW2^3 - 22*MW2^2*MZ2 - 13*MW2*MZ2^2 + 4*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) - (8*CWw*MW*MW2*(20*MW2^4 + 44*MW2^3*MZ2 - 33*MW2^2*MZ2^2 - 
      17*MW2*MZ2^3 + 4*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA) + (3*CWw*MW*MW2*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA))*Class[1] + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VALPHA^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/2592*(CHD*(3*MT2^2*(327680*MW2^8 - 1265920*MW2^7*MZ2 + 
          1496192*MW2^6*MZ2^2 + 98496*MW2^5*MZ2^3 - 1472144*MW2^4*MZ2^4 + 
          994468*MW2^3*MZ2^5 - 143168*MW2^2*MZ2^6 - 37035*MW2*MZ2^7 + 
          1350*MZ2^8) + 4*MW2*(387072*MW2^9 + 5840*MZ2^9*(-33 + 4*Pi^2) + 
          512*MW2^8*MZ2*(-817 + 36*Pi^2) - 512*MW2^7*MZ2^2*
           (2341 + 436*Pi^2) + 32*MW2*MZ2^7*(90*MH2 + 55257*MZ2 - 
            6716*MZ2*Pi^2) + 160*MW2^6*MZ2^2*(72*MH2 - 1253*MZ2 + 
            5608*MZ2*Pi^2) - 64*MW2^5*MZ2^3*(504*MH2 - 146811*MZ2 + 
            29230*MZ2*Pi^2) + 4*MW2^4*MZ2^4*(7128*MH2 - 4480963*MZ2 + 
            581568*MZ2*Pi^2) + MW2^2*MZ2^6*(-7632*MH2 - 7249153*MZ2 + 
            835648*MZ2*Pi^2) - 2*MW2^3*MZ2^5*(1512*MH2 - 7815343*MZ2 + 
            896064*MZ2*Pi^2)) + MT2*(-2531328*MW2^9 - 23360*MZ2^9*
           (-33 + 4*Pi^2) - 256*MW2^8*MZ2*(-21533 + 288*Pi^2) + 
          128*MW2^7*MZ2^2*(2551 + 6976*Pi^2) + MW2^2*MZ2^6*
           (30528*MH2 + 29137687*MZ2 - 3342592*MZ2*Pi^2) - 
          64*MW2^6*MZ2^2*(720*MH2 - 3863*MZ2 + 56080*MZ2*Pi^2) + 
          2*MW2*MZ2^7*(-5760*MH2 - 3538473*MZ2 + 429824*MZ2*Pi^2) + 
          16*MW2^3*MZ2^5*(756*MH2 - 3885323*MZ2 + 448032*MZ2*Pi^2) + 
          16*MW2^5*MZ2^3*(8064*MH2 - 2054643*MZ2 + 467680*MZ2*Pi^2) - 
          4*MW2^4*MZ2^4*(28512*MH2 - 17164879*MZ2 + 2326272*MZ2*Pi^2))) + 
      1536*CHbox*(MT2 - MW2)*MW2*MZ2^4*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)/
     ((MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (16*Alfas*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*QCD*VALPHA^2)/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-4*CHbox*MH2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*MZ2*(MH2*(136*MW2^4 - 372*MW2^3*MZ2 + 291*MW2^2*MZ2^2 - 
          38*MW2*MZ2^3 - 20*MZ2^4) + 12*MW2*(80*MW2^4 - 144*MW2^3*MZ2 + 
          54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)))*B0i[bb0, 0, 0, MH2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(4*MT2^2*MW2^2*(78464*MW2^7 - 335232*MW2^6*MZ2 + 456192*MW2^5*MZ2^2 - 
        73688*MW2^4*MZ2^3 - 330170*MW2^3*MZ2^4 + 247791*MW2^2*MZ2^5 - 
        31485*MW2*MZ2^6 - 12115*MZ2^7) + 
      18*MT2^4*(256*MW2^7 + 512*MW2^6*MZ2 - 2944*MW2^5*MZ2^2 + 
        6992*MW2^4*MZ2^3 - 9396*MW2^3*MZ2^4 + 4914*MW2^2*MZ2^5 + 
        390*MW2*MZ2^6 - 715*MZ2^7) - 4*MT2*MW2^3*(38656*MW2^7 - 
        202368*MW2^6*MZ2 + 350016*MW2^5*MZ2^2 - 196624*MW2^4*MZ2^3 - 
        80188*MW2^3*MZ2^4 + 128772*MW2^2*MZ2^5 - 39657*MW2*MZ2^6 + 
        1150*MZ2^7) + MT2^3*MW2*(-163840*MW2^7 + 611072*MW2^6*MZ2 - 
        679552*MW2^5*MZ2^2 - 228672*MW2^4*MZ2^3 + 993616*MW2^3*MZ2^4 - 
        606044*MW2^2*MZ2^5 + 23056*MW2*MZ2^6 + 50445*MZ2^7) - 
      1024*MW2^4*MZ2^3*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (432*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*(-64*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-6*MT2^3*(256*MW2^7 + 512*MW2^6*MZ2 - 2944*MW2^5*MZ2^2 + 
          3536*MW2^4*MZ2^3 - 1140*MW2^3*MZ2^4 - 606*MW2^2*MZ2^5 + 
          470*MW2*MZ2^6 - 75*MZ2^7) + 8*MT2^2*(8064*MW2^8 - 27392*MW2^7*MZ2 + 
          20384*MW2^6*MZ2^2 - 40*MZ2^7*(MH2 + 3*MZ2) + 8*MW2^5*MZ2^2*
           (20*MH2 + 4273*MZ2) - MW2*MZ2^6*(116*MH2 + 5153*MZ2) + 
          MW2^2*MZ2^5*(648*MH2 + 7343*MZ2) + 3*MW2^3*MZ2^4*
           (-212*MH2 + 8797*MZ2) - 2*MW2^4*MZ2^3*(8*MH2 + 31837*MZ2)) + 
        MT2*MW2*(-124416*MW2^8 + 448256*MW2^7*MZ2 - 378752*MW2^6*MZ2^2 + 
          24*MW2^3*(424*MH2 - 18089*MZ2)*MZ2^4 + 640*MZ2^7*(MH2 + 3*MZ2) - 
          8*MW2^2*MZ2^5*(1296*MH2 + 13795*MZ2) - 32*MW2^5*MZ2^2*
           (80*MH2 + 15253*MZ2) + MW2*MZ2^6*(1856*MH2 + 81653*MZ2) + 
          8*MW2^4*MZ2^3*(32*MH2 + 125461*MZ2)) - 16*MW2^2*MZ2*
         (3840*MW2^7 - 10432*MW2^6*MZ2 + 1872*MW2^5*MZ2^2 + 
          6*MW2^3*(12*MH2 - 2471*MZ2)*MZ2^3 + 20*MZ2^6*(MH2 + 3*MZ2) - 
          3*MW2^2*MZ2^4*(82*MH2 + 311*MZ2) + 8*MW2^4*MZ2^2*
           (10*MH2 + 2189*MZ2) + MW2*MZ2^5*(78*MH2 + 2719*MZ2))*SW2))*
     B0i[bb0, 0, 0, MW2])/(144*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   ((32*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-12288*MW2^9 + 10752*MW2^8*MZ2 + 20736*MW2^7*MZ2^2 - 
        19136*MW2^6*MZ2^3 + MW2^2*(40*MH2 - 6003*MZ2)*MZ2^6 + 480*MZ2^9 + 
        64*MW2*MZ2^7*(5*MH2 + 44*MZ2) - 48*MW2^5*MZ2^3*(36*MH2 + 275*MZ2) + 
        32*MW2^4*MZ2^4*(129*MH2 + 712*MZ2) - 2*MW2^3*MZ2^5*
         (1380*MH2 + 3403*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (2*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(216*MW2^3 - 300*MW2^2*MZ2 + 
      45*MW2*MZ2^2 + 40*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (2*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4) - CHD*(40*MW2^4 + 36*MW2^3*MZ2 - 123*MW2^2*MZ2^2 + 
        39*MW2*MZ2^3 + 10*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*(1920*MW2^7 - 5920*MW2^6*MZ2 - 4384*MW2^5*MZ2^2 + 
      14588*MW2^4*MZ2^3 - 4500*MW2^3*MZ2^4 - 2121*MW2^2*MZ2^5 + 
      486*MW2*MZ2^6 + 30*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*MZ2*(216*MW2^3 - 300*MW2^2*MZ2 + 45*MW2*MZ2^2 + 40*MZ2^3)) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(MT2*(-86528*MW2^7 + 306688*MW2^6*MZ2 - 399104*MW2^5*MZ2^2 + 
        116640*MW2^4*MZ2^3 + 219032*MW2^3*MZ2^4 - 209116*MW2^2*MZ2^5 + 
        50246*MW2*MZ2^6 + 1980*MZ2^7) + MW2*(9216*MW2^7 - 36352*MW2^6*MZ2 + 
        111872*MW2^5*MZ2^2 - 163840*MW2^4*MZ2^3 + 74304*MW2^3*MZ2^4 + 
        33304*MW2^2*MZ2^5 - 35042*MW2*MZ2^6 + 6943*MZ2^7) - 
      72*MT2^2*MZ2^2*(64*MW2^4 - 32*MW2^3*MZ2 - 144*MW2^2*MZ2^2 + 
        172*MW2*MZ2^3 - 55*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    (216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*(18*MT2^2*(256*MW2^7 - 256*MW2^6*MZ2 - 1024*MW2^5*MZ2^2 + 
        2320*MW2^4*MZ2^3 - 1828*MW2^3*MZ2^4 + 550*MW2^2*MZ2^5 + 
        10*MW2*MZ2^6 - 25*MZ2^7) + 16*MW2^2*(1920*MW2^7 - 9280*MW2^6*MZ2 - 
        720*MW2^5*MZ2^2 + 24816*MW2^4*MZ2^3 - 15368*MW2^3*MZ2^4 - 
        5820*MW2^2*MZ2^5 + 4221*MW2*MZ2^6 + 231*MZ2^7) + 
      9*MT2*(512*MW2^8 + 256*MW2^7*MZ2 - 2560*MW2^6*MZ2^2 + 
        1440*MW2^5*MZ2^3 + 2216*MW2^4*MZ2^4 - 2608*MW2^3*MZ2^5 + 
        730*MW2^2*MZ2^6 + 60*MW2*MZ2^7 - 25*MZ2^8))*B0i[bb0, MZ2, MW2, MW2])/
    (144*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*MW2^3*(896*MW2^7 + 576*MW2^6*MZ2 - 5760*MW2^5*MZ2^2 + 
      952*MW2^4*MZ2^3 + 10514*MW2^3*MZ2^4 - 8916*MW2^2*MZ2^5 + 
      1221*MW2*MZ2^6 + 490*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (6*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*(16*MW2^4 + 16*MW2^3*MZ2 - 54*MW2^2*MZ2^2 + 20*MW2*MZ2^3 + 5*MZ2^4)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (CHD*MW2^2*(MW2 + MZ2)^2*(2048*MW2^6 - 4864*MW2^5*MZ2 + 1280*MW2^4*MZ2^2 + 
      4256*MW2^3*MZ2^3 - 2904*MW2^2*MZ2^4 - 156*MW2*MZ2^5 + 331*MZ2^6)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (12*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*MW2*(-2*MW2*(MW2 + MZ2)^2*(64*MW2^4 + 32*MW2^3*MZ2 - 
        200*MW2^2*MZ2^2 + 120*MW2*MZ2^3 - 7*MZ2^4) + 
      MT2^2*MZ2*(-256*MW2^4 + 64*MW2^3*MZ2 + 440*MW2^2*MZ2^2 - 
        282*MW2*MZ2^3 + 7*MZ2^4) + 4*MT2*MW2*(48*MW2^5 + 80*MW2^4*MZ2 - 
        98*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 37*MZ2^5) - 
      8*MT2^3*MZ2^2*(8*MW2^2 + 8*MW2*MZ2 - 11*MZ2^2)*SW2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (24*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2))*Class[3] + 
 (32*CHWB*CW*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VALPHA^2*
   Class[4])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/648*(CHWB*CW2*(3*MT2^2*(163840*MW2^7 - 725248*MW2^6*MZ2 + 
         1082048*MW2^5*MZ2^2 - 394304*MW2^4*MZ2^3 - 515704*MW2^3*MZ2^4 + 
         531280*MW2^2*MZ2^5 - 144368*MW2*MZ2^6 + 2375*MZ2^7) - 
       4*MW2*(-248832*MW2^8 + 128*MW2^7*MZ2*(-1933 + 440*Pi^2) - 
         64*MW2^6*MZ2^2*(-57097 + 4032*Pi^2) + 4*MZ2^7*(360*MH2 - 16167*MZ2 + 
           2476*MZ2*Pi^2) - 64*MW2^4*MZ2^3*(252*MH2 - 104919*MZ2 + 
           7237*MZ2*Pi^2) + 32*MW2^5*MZ2^2*(180*MH2 - 237877*MZ2 + 
           15252*MZ2*Pi^2) + MW2^2*MZ2^5*(-1512*MH2 - 483673*MZ2 + 
           16608*MZ2*Pi^2) - 2*MW2*MZ2^6*(1908*MH2 - 226063*MZ2 + 
           20664*MZ2*Pi^2) + 2*MW2^3*MZ2^4*(7128*MH2 - 1081799*MZ2 + 
           95824*MZ2*Pi^2)) + MT2*(-1486848*MW2^8 + 1280*MW2^7*MZ2*
          (959 + 176*Pi^2) - 64*MW2^6*MZ2^2*(-177181 + 16128*Pi^2) + 
         MW2*MZ2^6*(-15264*MH2 + 1818389*MZ2 - 165312*MZ2*Pi^2) + 
         16*MZ2^7*(360*MH2 - 16167*MZ2 + 2476*MZ2*Pi^2) + 
         4*MW2^2*MZ2^5*(-1512*MH2 - 384793*MZ2 + 16608*MZ2*Pi^2) + 
         64*MW2^5*MZ2^2*(360*MH2 - 459053*MZ2 + 30504*MZ2*Pi^2) + 
         8*MW2^3*MZ2^4*(7128*MH2 - 1285889*MZ2 + 95824*MZ2*Pi^2) - 
         8*MW2^4*MZ2^3*(8064*MH2 - 3571371*MZ2 + 231584*MZ2*Pi^2))))/
     (MW*(MT2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (32*Alfas*CHWB*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VALPHA^2)/(3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi*SW) + 
   (MH2*MZ2*(12*CHWB*MW2*(2*MW2 + MZ2)^2*(40*MW2^3 - 92*MW2^2*MZ2 + 
        73*MW2*MZ2^2 - 20*MZ2^3) + CHWB*MH2*(320*MW2^5 - 224*MW2^4*MZ2 - 
        672*MW2^3*MZ2^2 + 768*MW2^2*MZ2^3 - 123*MW2*MZ2^4 - 60*MZ2^5) + 
      24*(CHB - CHW)*MW*MW2*MZ*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(MT2^3*MW2*(81920*MW2^7 - 354560*MW2^6*MZ2 + 537280*MW2^5*MZ2^2 - 
        165184*MW2^4*MZ2^3 - 353720*MW2^3*MZ2^4 + 326768*MW2^2*MZ2^5 - 
        59368*MW2*MZ2^6 - 12785*MZ2^7) - 
      18*MT2^4*(256*MW2^7 - 192*MW2^6*MZ2 - 64*MW2^5*MZ2^2 + 
        1272*MW2^4*MZ2^3 - 3360*MW2^3*MZ2^4 + 2576*MW2^2*MZ2^5 - 
        227*MW2*MZ2^6 - 240*MZ2^7) + 2*MT2^2*MW2^2*(-75008*MW2^7 + 
        381376*MW2^6*MZ2 - 644480*MW2^5*MZ2^2 + 325992*MW2^4*MZ2^3 + 
        210536*MW2^3*MZ2^4 - 272644*MW2^2*MZ2^5 + 72881*MW2*MZ2^6 + 
        1725*MZ2^7) + 4*MT2*MW2^3*(18176*MW2^7 - 114880*MW2^6*MZ2 + 
        227840*MW2^5*MZ2^2 - 165240*MW2^4*MZ2^3 - 10784*MW2^3*MZ2^4 + 
        71938*MW2^2*MZ2^5 - 30398*MW2*MZ2^6 + 3105*MZ2^7) + 
      512*MW2^4*MZ2^3*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (108*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - 
   (CW2*(CHWB*(-6*MT2^3*MW2*(256*MW2^6 - 192*MW2^5*MZ2 - 704*MW2^4*MZ2^2 + 
          1016*MW2^3*MZ2^3 - 240*MW2^2*MZ2^4 - 232*MW2*MZ2^5 + 105*MZ2^6) + 
        4*MT2^2*(8448*MW2^8 - 35520*MW2^7*MZ2 + 45056*MW2^6*MZ2^2 + 
          8*MW2^4*(8*MH2 - 7759*MZ2)*MZ2^3 - 60*MZ2^7*(MH2 + MZ2) + 
          2*MW2^2*MZ2^5*(351*MH2 + 271*MZ2) + 8*MW2^5*MZ2^2*
           (20*MH2 + 1201*MZ2) - MW2*MZ2^6*(83*MH2 + 4217*MZ2) + 
          MW2^3*(-780*MH2*MZ2^4 + 38326*MZ2^5)) + 
        4*MW2^2*(7680*MW2^8 - 36864*MW2^7*MZ2 + 51776*MW2^6*MZ2^2 + 
          64*MW2^4*(MH2 - 968*MZ2)*MZ2^3 - 60*MZ2^7*(MH2 + MZ2) + 
          2*MW2^2*MZ2^5*(351*MH2 + 34*MZ2) + 32*MW2^5*MZ2^2*
           (5*MH2 + 109*MZ2) - MW2*MZ2^6*(83*MH2 + 4307*MZ2) + 
          MW2^3*(-780*MH2*MZ2^4 + 40228*MZ2^5)) + 
        MT2*MW2*(-62976*MW2^8 + 286080*MW2^7*MZ2 - 389824*MW2^6*MZ2^2 - 
          8*MW2^4*(64*MH2 - 60689*MZ2)*MZ2^3 + 8*MW2^3*(780*MH2 - 39181*MZ2)*
           MZ2^4 + 480*MZ2^7*(MH2 + MZ2) - 16*MW2^5*MZ2^2*
           (80*MH2 + 2497*MZ2) + MW2*MZ2^6*(664*MH2 + 33151*MZ2) + 
          MW2^2*(-5616*MH2*MZ2^5 + 278*MZ2^6))) - 192*CHW*MW*(MT2 - MW2)^2*
       MW2*MZ*MZ2^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW)*B0i[bb0, 0, 0, MW2])/
    (36*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((CHWB*(36864*MW2^9 - 51840*MW2^8*MZ2 + 23552*MW2^7*MZ2^2 + 
        32*MW2^6*(60*MH2 - 3287*MZ2)*MZ2^2 - 8*MW2^5*(288*MH2 - 24373*MZ2)*
         MZ2^3 + MW2^3*(3960*MH2 - 23069*MZ2)*MZ2^5 - 360*MZ2^9 - 
        2*MW2*MZ2^7*(60*MH2 + 7369*MZ2) - 6*MW2^4*MZ2^4*
         (384*MH2 + 18127*MZ2) + 2*MW2^2*MZ2^6*(-567*MH2 + 24299*MZ2)) + 
      144*MW*MW2*MZ*MZ2^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*
     B0i[bb0, 0, 0, MZ2])/(54*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (2*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
     (160*MW2^5 + 64*MW2^4*MZ2 - 780*MW2^3*MZ2^2 + 702*MW2^2*MZ2^3 - 
      83*MW2*MZ2^4 - 60*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
    (3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MZ2*(-(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(160*MW2^5 + 64*MW2^4*MZ2 - 
         780*MW2^3*MZ2^2 + 702*MW2^2*MZ2^3 - 83*MW2*MZ2^4 - 60*MZ2^5)) + 
      48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*(7680*MW2^8 - 48000*MW2^7*MZ2 + 45376*MW2^6*MZ2^2 + 
      47632*MW2^5*MZ2^3 - 76616*MW2^4*MZ2^4 + 17720*MW2^3*MZ2^5 + 
      7814*MW2^2*MZ2^6 - 1843*MW2*MZ2^7 - 60*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MW2*(CHWB*(MH2^2*(320*MW2^5 - 384*MW2^4*MZ2 - 384*MW2^3*MZ2^2 + 
          660*MW2^2*MZ2^3 - 189*MW2*MZ2^4 - 20*MZ2^5) - 
        12*MZ2*(320*MW2^6 - 1056*MW2^5*MZ2 + 728*MW2^4*MZ2^2 + 
          696*MW2^3*MZ2^3 - 914*MW2^2*MZ2^4 + 163*MW2*MZ2^5 + 60*MZ2^6) + 
        4*MH2*(480*MW2^6 - 1424*MW2^5*MZ2 + 900*MW2^4*MZ2^2 + 
          852*MW2^3*MZ2^3 - 1041*MW2^2*MZ2^4 + 150*MW2*MZ2^5 + 80*MZ2^6)) + 
      24*MW*MZ*(MH2 - 2*MZ2)*(-80*MW2^4 + 144*MW2^3*MZ2 - 54*MW2^2*MZ2^2 - 
        33*MW2*MZ2^3 + 20*MZ2^4)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*
     B0i[bb0, MZ2, MH2, MZ2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW2*(9216*MW2^8 - 23936*MW2^7*MZ2 + 59264*MW2^6*MZ2^2 - 
      97888*MW2^5*MZ2^3 + 65848*MW2^4*MZ2^4 + 410*MW2^3*MZ2^5 - 
      19619*MW2^2*MZ2^6 + 8578*MW2*MZ2^7 - 1360*MZ2^8 - 
      18*MT2^2*(256*MW2^6 - 768*MW2^5*MZ2 + 544*MW2^4*MZ2^2 + 
        584*MW2^3*MZ2^3 - 1140*MW2^2*MZ2^4 + 659*MW2*MZ2^5 - 135*MZ2^6) + 
      MT2*(-45568*MW2^7 + 177280*MW2^6*MZ2 - 259712*MW2^5*MZ2^2 + 
        113264*MW2^4*MZ2^3 + 100504*MW2^3*MZ2^4 - 118060*MW2^2*MZ2^5 + 
        31367*MW2*MZ2^6 + 655*MZ2^7))*B0i[bb0, MZ2, MT2, MT2])/
    (54*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(18*MT2^2*(256*MW2^6 - 576*MW2^5*MZ2 + 128*MW2^4*MZ2^2 + 
        728*MW2^3*MZ2^3 - 840*MW2^2*MZ2^4 + 362*MW2*MZ2^5 - 55*MZ2^6) + 
      9*MT2*(512*MW2^7 - 128*MW2^6*MZ2 - 1984*MW2^5*MZ2^2 + 
        2160*MW2^4*MZ2^3 + 248*MW2^3*MZ2^4 - 1304*MW2^2*MZ2^5 + 
        572*MW2*MZ2^6 - 55*MZ2^7) - 4*MZ2*(19968*MW2^7 - 15424*MW2^6*MZ2 - 
        34048*MW2^5*MZ2^2 + 29528*MW2^4*MZ2^3 + 8072*MW2^3*MZ2^4 - 
        7244*MW2^2*MZ2^5 - 575*MW2*MZ2^6 + 20*MZ2^7))*
     B0i[bb0, MZ2, MW2, MW2])/(36*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW*MW2^2*(1792*MW2^7 + 640*MW2^6*MZ2 - 
      12128*MW2^5*MZ2^2 + 10488*MW2^4*MZ2^3 + 6612*MW2^3*MZ2^4 - 
      10297*MW2^2*MZ2^5 + 2594*MW2*MZ2^6 + 245*MZ2^7)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*(MT2^3*(32*MW2^4 - 24*MW2^3*MZ2 - 40*MW2^2*MZ2^2 + 46*MW2*MZ2^3 - 
        11*MZ2^4) + MT2^2*MZ2*(80*MW2^4 - 56*MW2^3*MZ2 - 82*MW2^2*MZ2^2 + 
        78*MW2*MZ2^3 - 11*MZ2^4) + 2*MW2^2*(32*MW2^5 + 80*MW2^4*MZ2 - 
        88*MW2^3*MZ2^2 - 73*MW2^2*MZ2^3 + 62*MW2*MZ2^4 + 5*MZ2^5) + 
      MT2*(-96*MW2^6 - 120*MW2^5*MZ2 + 328*MW2^4*MZ2^2 - 2*MW2^3*MZ2^3 - 
        193*MW2^2*MZ2^4 + 57*MW2*MZ2^5 + 5*MZ2^6))*C0i[cc0, 0, MZ2, 0, MT2, 
      MW2, MW2])/(2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*CW*MW2*(MW2 + MZ2)^2*(2048*MW2^6 - 5952*MW2^5*MZ2 + 
      5472*MW2^4*MZ2^2 - 1344*MW2^3*MZ2^3 + 36*MW2^2*MZ2^4 - 507*MW2*MZ2^5 + 
      238*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(-2*MW2*(MW2 + MZ2)^2*(64*MW2^4 - 24*MW2^3*MZ2 - 96*MW2^2*MZ2^2 + 
        71*MW2*MZ2^3 - 6*MZ2^4) + MT2^2*MZ2*(-208*MW2^4 + 120*MW2^3*MZ2 + 
        222*MW2^2*MZ2^2 - 167*MW2*MZ2^3 + 6*MZ2^4) + 
      MT2^3*(-64*MW2^4 + 96*MW2^3*MZ2 + 48*MW2^2*MZ2^2 - 134*MW2*MZ2^3 + 
        54*MZ2^4) + 2*MT2*MW2*(96*MW2^5 + 64*MW2^4*MZ2 - 120*MW2^3*MZ2^2 - 
        69*MW2^2*MZ2^3 + 23*MW2*MZ2^4 + 42*MZ2^5))*C0i[cc0, MZ2, 0, 0, MT2, 
      MT2, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))*
  Class[4] - (2*MZ2*VALPHA^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
      51*CHd[3, 3] - 141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 
      51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
      45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
      49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[1, 1] - 
      34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (((MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*(4*MW2*MZ2^2*(CHe[1, 1] - 9*CHq1[3, 3] - 10*CHq3[3, 3]) + 
      32*MW2^3*CHq3[3, 3] - 8*MW2^2*MZ2*(CHe[1, 1] + CHl1[1, 1] + 
        CHl3[1, 1] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
      MZ2^3*(4*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] + 15*CHq1[3, 3] + 
        25*CHq3[3, 3])))/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(24576*MW2^10*(CHq3[1, 1] + CHq3[2, 2]) - 
      1536*MW2^9*MZ2*(8*CHe[1, 1] - 3*CHl1[1, 1] + 41*CHl3[1, 1] - 
        6*CHq1[1, 1] - 6*CHq1[2, 2] + 18*CHq3[1, 1] + 18*CHq3[2, 2]) + 
      MH2*MW2*MZ2^2*(8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 
          489*CHd[3, 3] - 1543*CHe[1, 1] - 1335*CHl1[1, 1] - 
          1335*CHl3[1, 1] - 489*CHq1[1, 1] - 489*CHq1[2, 2] + 
          345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
          345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
        2*MW2*MZ2^5*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
          1312*CHe[1, 1] - 901*CHl1[1, 1] - 901*CHl3[1, 1] - 480*CHq1[1, 1] - 
          480*CHq1[2, 2] - 15*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] - 
          15*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2]) - 
        6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
          1213*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 435*CHq1[1, 1] - 
          435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
          165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) - 
        32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          379*CHe[1, 1] - 358*CHl1[1, 1] - 358*CHl3[1, 1] - 108*CHq1[1, 1] - 
          108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
          99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) - 
        5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
        128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 576*MW2^5*MZ2*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 
          11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) - 4*MW2^4*MZ2^6*(3050*CHd[1, 1] + 3050*CHd[2, 2] + 
        3050*CHd[3, 3] + 3252*CHe[1, 1] + 512*CHe[2, 2] + 512*CHe[3, 3] - 
        26805*CHl1[1, 1] + 512*CHl1[2, 2] + 512*CHl1[3, 3] + 
        52731*CHl3[1, 1] + 1184*CHl3[2, 2] + 1184*CHl3[3, 3] - 
        23336*CHq1[1, 1] - 23336*CHq1[2, 2] + 854*CHq1[3, 3] - 
        21504*CHq3[1, 1] - 21504*CHq3[2, 2] + 854*CHq3[3, 3] - 
        6100*CHu[1, 1] - 6100*CHu[2, 2]) + 8*MW2^5*MZ2^5*
       (2544*CHd[1, 1] + 2544*CHd[2, 2] + 2544*CHd[3, 3] - 6600*CHe[1, 1] - 
        1752*CHe[2, 2] - 1752*CHe[3, 3] - 23705*CHl1[1, 1] - 
        1752*CHl1[2, 2] - 1752*CHl1[3, 3] + 33307*CHl3[1, 1] + 
        1416*CHl3[2, 2] + 1416*CHl3[3, 3] - 14262*CHq1[1, 1] - 
        14262*CHq1[2, 2] + 5190*CHq1[3, 3] - 4002*CHq3[1, 1] - 
        4002*CHq3[2, 2] + 5190*CHq3[3, 3] - 5088*CHu[1, 1] - 
        5088*CHu[2, 2]) + 4*MW2^3*MZ2^7*(685*CHd[1, 1] + 685*CHd[2, 2] + 
        685*CHd[3, 3] + 4993*CHe[1, 1] + 1168*CHe[2, 2] + 1168*CHe[3, 3] - 
        8093*CHl1[1, 1] + 1168*CHl1[2, 2] + 1168*CHl1[3, 3] + 
        19365*CHl3[1, 1] - 528*CHl3[2, 2] - 528*CHl3[3, 3] - 
        8965*CHq1[1, 1] - 8965*CHq1[2, 2] - 2498*CHq1[3, 3] - 
        11571*CHq3[1, 1] - 11571*CHq3[2, 2] - 2498*CHq3[3, 3] - 
        1370*CHu[1, 1] - 1370*CHu[2, 2]) - 32*MW2^6*MZ2^4*
       (611*CHd[1, 1] + 611*CHd[2, 2] + 611*CHd[3, 3] - 4046*CHe[1, 1] - 
        844*CHe[2, 2] - 844*CHe[3, 3] - 5742*CHl1[1, 1] - 844*CHl1[2, 2] - 
        844*CHl1[3, 3] + 3002*CHl3[1, 1] + 52*CHl3[2, 2] + 52*CHl3[3, 3] - 
        1727*CHq1[1, 1] - 1727*CHq1[2, 2] + 1613*CHq1[3, 3] + 
        3717*CHq3[1, 1] + 3717*CHq3[2, 2] + 1613*CHq3[3, 3] - 
        1222*CHu[1, 1] - 1222*CHu[2, 2]) + 2*MW2^2*MZ2^8*
       (215*CHd[1, 1] + 215*CHd[2, 2] + 215*CHd[3, 3] - 3309*CHe[1, 1] - 
        640*CHe[2, 2] - 640*CHe[3, 3] + 1778*CHl1[1, 1] - 640*CHl1[2, 2] - 
        640*CHl1[3, 3] - 5762*CHl3[1, 1] + 640*CHl3[2, 2] + 640*CHl3[3, 3] + 
        2485*CHq1[1, 1] + 2485*CHq1[2, 2] + 1280*CHq1[3, 3] + 
        3675*CHq3[1, 1] + 3675*CHq3[2, 2] + 1280*CHq3[3, 3] - 430*CHu[1, 1] - 
        430*CHu[2, 2]) + 128*MW2^7*MZ2^3*(91*CHd[1, 1] + 91*CHd[2, 2] + 
        91*CHd[3, 3] - 1028*CHe[1, 1] - 152*CHe[2, 2] - 152*CHe[3, 3] - 
        659*CHl1[1, 1] - 152*CHl1[2, 2] - 152*CHl1[3, 3] - 1107*CHl3[1, 1] - 
        72*CHl3[2, 2] - 72*CHl3[3, 3] + 125*CHq1[1, 1] + 125*CHq1[2, 2] + 
        184*CHq1[3, 3] + 1491*CHq3[1, 1] + 1491*CHq3[2, 2] + 184*CHq3[3, 3] - 
        182*CHu[1, 1] - 182*CHu[2, 2]) - 5*MZ2^10*(30*CHd[1, 1] + 
        30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 49*CHl1[1, 1] - 
        49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
        15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      4*MW2*MZ2^9*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] + 
        79*CHe[1, 1] - 83*CHl1[1, 1] - 83*CHl3[1, 1] - 15*CHq1[1, 1] - 
        15*CHq1[2, 2] + 105*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
        105*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) - 
      256*MW2^8*MZ2^2*(13*CHd[1, 1] + 13*CHd[2, 2] + 13*CHd[3, 3] - 
        258*CHe[1, 1] - 20*CHe[2, 2] - 20*CHe[3, 3] - 33*CHl1[1, 1] - 
        20*CHl1[2, 2] - 20*CHl1[3, 3] - 705*CHl3[1, 1] - 20*CHl3[2, 2] - 
        20*CHl3[3, 3] + 113*CHq1[1, 1] + 113*CHq1[2, 2] + 13*CHq1[3, 3] + 
        333*CHq3[1, 1] + 333*CHq3[2, 2] + 13*CHq3[3, 3] - 26*CHu[1, 1] - 
        26*CHu[2, 2])))/(72*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) + ((MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (2*MW2^2*MZ2^4*(1305*CHd[1, 1] + 1305*CHd[2, 2] + 1305*CHd[3, 3] - 
        3639*CHe[1, 1] - 2877*CHl1[1, 1] - 2877*CHl3[1, 1] - 
        1305*CHq1[1, 1] - 1305*CHq1[2, 2] + 495*CHq1[3, 3] + 
        2295*CHq3[1, 1] + 2295*CHq3[2, 2] + 1343*CHq3[3, 3] - 
        2610*CHu[1, 1] - 2610*CHu[2, 2]) - 8*MW2^3*MZ2^3*
       (489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 1543*CHe[1, 1] - 
        1335*CHl1[1, 1] - 1335*CHl3[1, 1] - 489*CHq1[1, 1] - 489*CHq1[2, 2] + 
        345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 261*CHq3[3, 3] - 
        978*CHu[1, 1] - 978*CHu[2, 2]) - 2*MW2*MZ2^5*
       (480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 1312*CHe[1, 1] - 
        901*CHl1[1, 1] - 901*CHl3[1, 1] - 480*CHq1[1, 1] - 480*CHq1[2, 2] - 
        15*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 305*CHq3[3, 3] - 
        960*CHu[1, 1] - 960*CHu[2, 2]) + 32*MW2^4*MZ2^2*
       (108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 379*CHe[1, 1] - 
        358*CHl1[1, 1] - 358*CHl3[1, 1] - 108*CHq1[1, 1] - 108*CHq1[2, 2] + 
        99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] - 99*CHq3[3, 3] - 
        216*CHu[1, 1] - 216*CHu[2, 2]) + 5*MZ2^6*(30*CHd[1, 1] + 
        30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 49*CHl1[1, 1] - 
        49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
        15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
      64*MW2^5*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 
        99*CHe[1, 1] - 99*CHl1[1, 1] - 99*CHl3[1, 1] - 27*CHq1[1, 1] - 
        27*CHq1[2, 2] + 27*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] - 
        85*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
        11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 17*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(12*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW2) - (2*Alfas*MZ2*QCD*VALPHA^2*
     (-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
        141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 51*CHq1[1, 1] - 
        51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
        3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
      MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
        49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
        45*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 
        15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
        6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) - 
      16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
        11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi) + (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (1024*MW2^6*(CHq3[1, 1] + CHq3[2, 2]) - 64*MW2^5*MZ2*
       (8*CHe[1, 1] - 3*CHl1[1, 1] + 41*CHl3[1, 1] - 6*CHq1[1, 1] - 
        6*CHq1[2, 2] + 26*CHq3[1, 1] + 26*CHq3[2, 2]) + 
      MW2*MZ2^5*(162*CHd[1, 1] + 162*CHd[2, 2] + 162*CHd[3, 3] - 
        740*CHe[1, 1] + 845*CHl1[1, 1] - 2231*CHl3[1, 1] + 708*CHq1[1, 1] + 
        708*CHq1[2, 2] - 36*CHq1[3, 3] + 880*CHq3[1, 1] + 880*CHq3[2, 2] - 
        36*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2]) - 
      4*MW2^2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
        434*CHe[1, 1] + 456*CHl1[1, 1] - 1560*CHl3[1, 1] + 435*CHq1[1, 1] + 
        435*CHq1[2, 2] + 9*CHq1[3, 3] + 771*CHq3[1, 1] + 771*CHq3[2, 2] + 
        9*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) - 
      MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 156*CHe[1, 1] + 
        167*CHl1[1, 1] - 323*CHl3[1, 1] + 120*CHq1[1, 1] + 120*CHq1[2, 2] - 
        15*CHq1[3, 3] + 50*CHq3[1, 1] + 50*CHq3[2, 2] - 15*CHq3[3, 3] - 
        60*CHu[1, 1] - 60*CHu[2, 2]) + 16*MW2^3*MZ2^3*
       (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 156*CHe[1, 1] + 
        119*CHl1[1, 1] - 589*CHl3[1, 1] + 138*CHq1[1, 1] + 138*CHq1[2, 2] + 
        9*CHq1[3, 3] + 248*CHq3[1, 1] + 248*CHq3[2, 2] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) - 32*MW2^4*MZ2^2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 58*CHe[1, 1] + 
        28*CHl1[1, 1] - 240*CHl3[1, 1] + 45*CHq1[1, 1] + 45*CHq1[2, 2] + 
        3*CHq1[3, 3] + 33*CHq3[1, 1] + 33*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (256*MW2^5*(11*CHl3[1, 1] - 9*(CHq3[1, 1] + CHq3[2, 2])) - 
      4*MW2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
        298*CHe[1, 1] + 64*CHl1[1, 1] - 705*CHl3[1, 1] - 81*CHq1[1, 1] - 
        81*CHq1[2, 2] - 18*CHq1[3, 3] - 270*CHq3[1, 1] - 270*CHq3[2, 2] - 
        18*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
      MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 392*CHe[1, 1] + 
        49*CHl1[1, 1] - 441*CHl3[1, 1] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
        30*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 30*CHq3[3, 3] - 
        120*CHu[1, 1] - 120*CHu[2, 2]) + 24*MW2^2*MZ2^3*
       (27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 52*CHe[1, 1] + 
        38*CHl1[1, 1] - 298*CHl3[1, 1] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 
        3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] + 3*CHq3[3, 3] - 
        54*CHu[1, 1] - 54*CHu[2, 2]) - 32*MW2^3*MZ2^2*
       (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 22*CHe[1, 1] + 
        38*CHl1[1, 1] - 316*CHl3[1, 1] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 
        9*CHq1[3, 3] + 180*CHq3[1, 1] + 180*CHq3[2, 2] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*MZ2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 4*CHe[1, 1] + 
        7*CHl1[1, 1] - 127*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (MH2^2*B0i[bb0, 0, 0, MH2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[1, 1] - 1335*CHl1[1, 1] - 1335*CHl3[1, 1] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[1, 1] - 358*CHl1[1, 1] - 358*CHl3[1, 1] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
        49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
        11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 
        11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[1, 1] + 901*CHl1[1, 1] + 901*CHl3[1, 1] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[1, 1] - 1335*CHl1[1, 1] - 1335*CHl3[1, 1] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[1, 1] - 358*CHl1[1, 1] - 358*CHl3[1, 1] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
        49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
        11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 
        11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[1, 1] + 901*CHl1[1, 1] + 901*CHl3[1, 1] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[1, 1] - 1335*CHl1[1, 1] - 1335*CHl3[1, 1] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[1, 1] - 358*CHl1[1, 1] - 358*CHl3[1, 1] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
        49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
        11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 
        11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[1, 1] + 901*CHl1[1, 1] + 901*CHl3[1, 1] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[1, 1] - 1335*CHl1[1, 1] - 1335*CHl3[1, 1] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[1, 1] - 358*CHl1[1, 1] - 358*CHl3[1, 1] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
        49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
        11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 
        11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[1, 1] + 901*CHl1[1, 1] + 901*CHl3[1, 1] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MW2, MW2]*
     (8*MW2^4*MZ2^3*(-36*MT2^2*(35*CHe[1, 1] + 25*CHl1[1, 1] + 
          25*CHl3[1, 1] - 204*CHq1[3, 3] - 64*CHq3[3, 3]) - 
        18*MT2*MZ2*(51*CHe[1, 1] + 40*CHl1[1, 1] + 40*CHl3[1, 1] - 
          102*CHq1[3, 3] + 133*CHq3[3, 3]) + MZ2^2*(27219*CHd[1, 1] + 
          27219*CHd[2, 2] + 27219*CHd[3, 3] - 75537*CHe[1, 1] - 
          53416*CHl1[1, 1] + 16020*CHl3[1, 1] - 27219*CHq1[1, 1] - 
          27219*CHq1[2, 2] + 3306*CHq1[3, 3] - 7731*CHq3[1, 1] - 
          7731*CHq3[2, 2] - 510*CHq3[3, 3] - 54438*CHu[1, 1] - 
          54438*CHu[2, 2])) - 4*MW2^3*MZ2^4*
       (-9*MT2*MZ2*(122*CHe[1, 1] + 64*CHl1[1, 1] + 64*CHl3[1, 1] - 
          909*CHq1[3, 3] - 691*CHq3[3, 3]) - 36*MT2^2*(30*CHe[1, 1] + 
          15*CHl1[1, 1] + 15*CHl3[1, 1] - 414*CHq1[3, 3] - 373*CHq3[3, 3]) + 
        2*MZ2^2*(13488*CHd[1, 1] + 13488*CHd[2, 2] + 13488*CHd[3, 3] - 
          39072*CHe[1, 1] - 23354*CHl1[1, 1] + 10298*CHl3[1, 1] - 
          13488*CHq1[1, 1] - 13488*CHq1[2, 2] - 3666*CHq1[3, 3] - 
          7191*CHq3[1, 1] - 7191*CHq3[2, 2] - 1188*CHq3[3, 3] - 
          26976*CHu[1, 1] - 26976*CHu[2, 2])) - 32*MW2^5*MZ2^2*
       (-36*MT2^2*(7*CHe[1, 1] + 6*CHl1[1, 1] + 6*CHl3[1, 1] - 
          27*CHq1[3, 3] + 23*CHq3[3, 3]) - 9*MT2*MZ2*(3*CHe[1, 1] + 
          7*CHl1[1, 1] + 7*CHl3[1, 1] + 54*CHq1[3, 3] + 158*CHq3[3, 3]) + 
        MZ2^2*(6825*CHd[1, 1] + 6825*CHd[2, 2] + 6825*CHd[3, 3] - 
          21139*CHe[1, 1] - 17494*CHl1[1, 1] + 1959*CHl3[1, 1] - 
          6825*CHq1[1, 1] - 6825*CHq1[2, 2] + 4116*CHq1[3, 3] + 
          585*CHq3[3, 3] - 13650*CHu[1, 1] - 13650*CHu[2, 2])) + 
      6*MW2^2*MZ2^5*(6*MT2*MZ2*(21*CHe[1, 1] + 24*CHl1[1, 1] + 
          24*CHl3[1, 1] + 618*CHq1[3, 3] + 785*CHq3[3, 3]) + 
        6*MT2^2*(34*CHe[1, 1] + 34*CHl1[1, 1] + 34*CHl3[1, 1] + 
          951*CHq1[3, 3] + 1195*CHq3[3, 3]) + 
        MZ2^2*(4097*CHd[1, 1] + 4097*CHd[2, 2] + 4097*CHd[3, 3] - 
          13775*CHe[1, 1] - 6564*CHl1[1, 1] + 4564*CHl3[1, 1] - 
          4097*CHq1[1, 1] - 4097*CHq1[2, 2] - 2326*CHq1[3, 3] - 
          2385*CHq3[1, 1] - 2385*CHq3[2, 2] + 30*CHq3[3, 3] - 
          8194*CHu[1, 1] - 8194*CHu[2, 2])) + 64*MW2^6*MZ2*
       (18*MT2*MZ2*(4*CHe[1, 1] + 3*(CHl1[1, 1] + CHl3[1, 1] - 6*CHq1[3, 3] - 
            4*CHq3[3, 3])) - 36*MT2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] - 
          3*CHq1[3, 3] + 13*CHq3[3, 3]) + MZ2^2*(1179*CHd[1, 1] + 
          1179*CHd[2, 2] + 1179*CHd[3, 3] - 4903*CHe[1, 1] - 
          5337*CHl1[1, 1] - 741*CHl3[1, 1] - 1179*CHq1[1, 1] - 
          1179*CHq1[2, 2] + 1863*CHq1[3, 3] + 441*CHq3[1, 1] + 
          441*CHq3[2, 2] + 219*CHq3[3, 3] - 2358*CHu[1, 1] - 
          2358*CHu[2, 2])) - MW2*MZ2^6*
       (18*MT2^2*(88*CHe[1, 1] + 54*CHl1[1, 1] + 54*CHl3[1, 1] + 
          585*CHq1[3, 3] + 875*CHq3[3, 3]) + 9*MT2*MZ2*(128*CHe[1, 1] + 
          74*CHl1[1, 1] + 74*CHl3[1, 1] + 735*CHq1[3, 3] + 1125*CHq3[3, 3]) + 
        2*MZ2^2*(660*CHd[1, 1] + 660*CHd[2, 2] + 660*CHd[3, 3] - 
          2156*CHe[1, 1] - 1078*CHl1[1, 1] + 1549*CHl3[1, 1] - 
          660*CHq1[1, 1] - 660*CHq1[2, 2] - 330*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 735*CHq3[3, 3] - 1320*CHu[1, 1] - 
          1320*CHu[2, 2])) + 256*MW2^7*(36*MT2^2*CHq3[3, 3] - 
        9*MT2*MZ2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] + 
          7*CHq3[3, 3]) + MZ2^2*(207*CHd[1, 1] + 207*CHd[2, 2] + 
          207*CHd[3, 3] - 529*CHe[1, 1] - 276*CHl1[1, 1] + 146*CHl3[1, 1] - 
          207*CHq1[1, 1] - 207*CHq1[2, 2] - 27*CHq3[1, 1] - 27*CHq3[2, 2] + 
          24*CHq3[3, 3] - 414*CHu[1, 1] - 414*CHu[2, 2])) - 
      512*MW2^8*(-18*MT2*CHq3[3, 3] + MZ2*(120*CHd[1, 1] + 120*CHd[2, 2] + 
          120*CHd[3, 3] - 410*CHe[1, 1] - 377*CHl1[1, 1] + 3*CHl3[1, 1] - 
          120*CHq1[1, 1] - 120*CHq1[2, 2] + 93*CHq1[3, 3] + 9*CHq3[3, 3] - 
          240*CHu[1, 1] - 240*CHu[2, 2])) + 6144*MW2^9*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
        11*CHl1[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + 
      5*MZ2^7*(18*MT2^2*(4*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + 9*MT2*MZ2*(4*CHe[1, 1] + 
          2*CHl1[1, 1] + 2*CHl3[1, 1] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        MZ2^2*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 98*CHe[1, 1] + 
          49*CHl1[1, 1] - 49*CHl3[1, 1] + 30*CHq1[1, 1] + 30*CHq1[2, 2] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (4*MW2*(MW2 + MZ2)^2*(4*MW2^2*MZ2^2*(3*CHe[1, 1] + CHl1[1, 1] + 
          CHl3[1, 1] - 15*CHq1[3, 3] - 25*CHq3[3, 3]) + 64*MW2^4*CHq3[3, 3] - 
        8*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
          3*CHq1[3, 3] + CHq3[3, 3]) - MZ2^4*(2*CHe[1, 1] + CHl1[1, 1] + 
          CHl3[1, 1] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
        MW2*MZ2^3*(6*CHe[1, 1] + 4*CHl1[1, 1] + 4*CHl3[1, 1] + 
          51*CHq1[3, 3] + 67*CHq3[3, 3])) - 
      MT2*MW2*(384*MW2^5*CHq3[3, 3] + 2*MW2^2*MZ2^3*(24*CHe[1, 1] - 
          4*CHl1[1, 1] - 4*CHl3[1, 1] + 102*CHq1[3, 3] - 134*CHq3[3, 3] - 
          51*CHu[3, 3]) - 16*MW2^4*MZ2*(6*CHe[1, 1] + 6*CHl1[1, 1] + 
          6*CHl3[1, 1] - 6*CHq1[3, 3] - 22*CHq3[3, 3] - 3*CHu[3, 3]) - 
        16*MW2^3*MZ2^2*(CHe[1, 1] + 4*CHl1[1, 1] + 4*CHl3[1, 1] + 
          15*CHq1[3, 3] + 26*CHq3[3, 3] - 3*CHu[3, 3]) + 
        MW2*MZ2^4*(48*CHe[1, 1] + 16*CHl1[1, 1] + 16*CHl3[1, 1] - 
          60*CHq1[3, 3] + 76*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MZ2^5*(8*CHe[1, 1] + 4*CHl1[1, 1] + 4*CHl3[1, 1] + 80*CHq3[3, 3] + 
          15*CHu[3, 3])) + MT2^3*(128*MW2^4*CHq3[3, 3] + 
        16*MW2^2*MZ2^2*(3*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
          15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
        16*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
          6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MW2*MZ2^3*(4*CHl1[1, 1] + 4*CHl3[1, 1] + 102*CHq1[3, 3] + 
          130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[1, 1] + 
          8*CHl1[1, 1] + 8*CHl3[1, 1] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3])) - 2*MT2^2*MZ2*
       (MZ2^4*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] + 15*CHq1[3, 3] + 
          5*CHq3[3, 3]) + 16*MW2^4*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 
          3*CHu[3, 3]) + 2*MW2^2*MZ2^2*(-12*CHe[1, 1] - 2*CHl1[1, 1] - 
          2*CHl3[1, 1] + 81*CHq1[3, 3] + 113*CHq3[3, 3] + 3*CHu[3, 3]) + 
        8*MW2^3*MZ2*(5*CHe[1, 1] + 5*CHl1[1, 1] + 5*CHl3[1, 1] - 
          18*CHq1[3, 3] + 10*CHq3[3, 3] + 6*CHu[3, 3]) - 
        MW2*MZ2^3*(18*CHe[1, 1] + 10*CHl1[1, 1] + 10*CHl3[1, 1] + 
          81*CHq1[3, 3] + 157*CHq3[3, 3] + 15*CHu[3, 3]))))/
    (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(18*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(128*MW2^4*CHq3[3, 3] + 
        16*MW2^2*MZ2^2*(3*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
          15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
        16*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
          6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MW2*MZ2^3*(4*CHl1[1, 1] + 4*CHl3[1, 1] + 102*CHq1[3, 3] + 
          130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[1, 1] + 
          8*CHl1[1, 1] + 8*CHl3[1, 1] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3])) - 2*MW2*(18432*MW2^8*CHq3[3, 3] - 
        256*MW2^7*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
          158*CHe[1, 1] - 158*CHl1[1, 1] - 158*CHl3[1, 1] - 48*CHq1[1, 1] - 
          48*CHq1[2, 2] + 21*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 
          129*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
        4*MW2^3*MZ2^5*(48648*CHd[1, 1] + 48648*CHd[2, 2] + 48648*CHd[3, 3] - 
          141768*CHe[1, 1] - 90382*CHl1[1, 1] - 90382*CHl3[1, 1] - 
          48648*CHq1[1, 1] - 48648*CHq1[2, 2] + 17193*CHq1[3, 3] + 
          40392*CHq3[1, 1] + 40392*CHq3[2, 2] + 17517*CHq3[3, 3] - 
          97296*CHu[1, 1] - 97296*CHu[2, 2] - 10512*CHu[3, 3]) + 
        2*MW2*MZ2^7*(-13446*CHd[1, 1] - 13446*CHd[2, 2] - 13446*CHd[3, 3] + 
          41678*CHe[1, 1] + 20451*CHl1[1, 1] + 20451*CHl3[1, 1] + 
          13446*CHq1[1, 1] + 13446*CHq1[2, 2] - 4488*CHq1[3, 3] + 
          1170*CHq3[1, 1] + 1170*CHq3[2, 2] - 4206*CHq3[3, 3] + 
          26892*CHu[1, 1] + 26892*CHu[2, 2] - 7008*CHu[3, 3]) + 
        16*MW2^4*MZ2^4*(14628*CHd[1, 1] + 14628*CHd[2, 2] + 14628*CHd[3, 3] - 
          43893*CHe[1, 1] - 31529*CHl1[1, 1] - 31529*CHl3[1, 1] - 
          14628*CHq1[1, 1] - 14628*CHq1[2, 2] + 3282*CHq1[3, 3] + 
          19908*CHq3[1, 1] + 19908*CHq3[2, 2] + 3852*CHq3[3, 3] - 
          29256*CHu[1, 1] - 29256*CHu[2, 2] - 5064*CHu[3, 3]) - 
        64*MW2^5*MZ2^3*(2652*CHd[1, 1] + 2652*CHd[2, 2] + 2652*CHd[3, 3] - 
          8326*CHe[1, 1] - 6753*CHl1[1, 1] - 6753*CHl3[1, 1] - 
          2652*CHq1[1, 1] - 2652*CHq1[2, 2] + 336*CHq1[3, 3] + 
          5076*CHq3[1, 1] + 5076*CHq3[2, 2] + 216*CHq3[3, 3] - 
          5304*CHu[1, 1] - 5304*CHu[2, 2] - 912*CHu[3, 3]) + 
        128*MW2^6*MZ2^2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1757*CHe[1, 1] - 1599*CHl1[1, 1] - 1599*CHl3[1, 1] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 87*CHq1[3, 3] + 1332*CHq3[1, 1] + 
          1332*CHq3[2, 2] + 75*CHq3[3, 3] - 1080*CHu[1, 1] - 1080*CHu[2, 2] - 
          120*CHu[3, 3]) + 2*MW2^2*MZ2^6*(48576*CHd[1, 1] + 48576*CHd[2, 2] + 
          48576*CHd[3, 3] - 142970*CHe[1, 1] - 80478*CHl1[1, 1] - 
          80478*CHl3[1, 1] - 48576*CHq1[1, 1] - 48576*CHq1[2, 2] + 
          20517*CHq1[3, 3] + 16560*CHq3[1, 1] + 16560*CHq3[2, 2] + 
          17289*CHq3[3, 3] - 97152*CHu[1, 1] - 97152*CHu[2, 2] + 
          3072*CHu[3, 3]) + MZ2^8*(3180*CHd[1, 1] + 3180*CHd[2, 2] + 
          3180*CHd[3, 3] - 10616*CHe[1, 1] - 4573*CHl1[1, 1] - 
          4573*CHl3[1, 1] - 3180*CHq1[1, 1] - 3180*CHq1[2, 2] - 
          135*CHq1[3, 3] - 1350*CHq3[1, 1] - 1350*CHq3[2, 2] + 
          1005*CHq3[3, 3] - 6360*CHu[1, 1] - 6360*CHu[2, 2] + 
          3840*CHu[3, 3])) + MT2*(2048*MW2^8*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 88*CHe[1, 1] - 88*CHl1[1, 1] - 88*CHl3[1, 1] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 33*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        4*MW2^3*MZ2^5*(-105900*CHd[1, 1] - 105900*CHd[2, 2] - 
          105900*CHd[3, 3] + 305668*CHe[1, 1] + 151704*CHl1[1, 1] + 
          151704*CHl3[1, 1] + 105900*CHq1[1, 1] + 105900*CHq1[2, 2] + 
          34620*CHq1[3, 3] + 10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 
          44316*CHq3[3, 3] + 211800*CHu[1, 1] + 211800*CHu[2, 2] - 
          14109*CHu[3, 3]) + 4*MW2^2*MZ2^6*(31266*CHd[1, 1] + 
          31266*CHd[2, 2] + 31266*CHd[3, 3] - 103426*CHe[1, 1] - 
          39804*CHl1[1, 1] - 39804*CHl3[1, 1] - 31266*CHq1[1, 1] - 
          31266*CHq1[2, 2] + 4683*CHq1[3, 3] - 29070*CHq3[1, 1] - 
          29070*CHq3[2, 2] - 29991*CHq3[3, 3] - 62532*CHu[1, 1] - 
          62532*CHu[2, 2] - 7233*CHu[3, 3]) + 256*MW2^6*MZ2^2*
         (2652*CHd[1, 1] + 2652*CHd[2, 2] + 2652*CHd[3, 3] - 8200*CHe[1, 1] - 
          6609*CHl1[1, 1] - 6609*CHl3[1, 1] - 2652*CHq1[1, 1] - 
          2652*CHq1[2, 2] + 147*CHq1[3, 3] + 5076*CHq3[1, 1] + 
          5076*CHq3[2, 2] + 1989*CHq3[3, 3] - 5304*CHu[1, 1] - 
          5304*CHu[2, 2] - 480*CHu[3, 3]) - 256*MW2^7*MZ2*
         (1080*CHd[1, 1] + 1080*CHd[2, 2] + 1080*CHd[3, 3] - 3622*CHe[1, 1] - 
          3270*CHl1[1, 1] - 3270*CHl3[1, 1] - 1080*CHq1[1, 1] - 
          1080*CHq1[2, 2] + 552*CHq1[3, 3] + 2664*CHq3[1, 1] + 
          2664*CHq3[2, 2] + 1104*CHq3[3, 3] - 2160*CHu[1, 1] - 
          2160*CHu[2, 2] - 267*CHu[3, 3]) + 45*MZ2^8*(16*CHe[1, 1] + 
          8*CHl1[1, 1] + 8*CHl3[1, 1] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3]) - 64*MW2^5*MZ2^3*(14790*CHd[1, 1] + 14790*CHd[2, 2] + 
          14790*CHd[3, 3] - 42759*CHe[1, 1] - 30125*CHl1[1, 1] - 
          30125*CHl3[1, 1] - 14790*CHq1[1, 1] - 14790*CHq1[2, 2] - 
          4224*CHq1[3, 3] + 19422*CHq3[1, 1] + 19422*CHq3[2, 2] + 
          6804*CHq3[3, 3] - 29580*CHu[1, 1] - 29580*CHu[2, 2] + 
          309*CHu[3, 3]) + 32*MW2^4*MZ2^4*(25296*CHd[1, 1] + 
          25296*CHd[2, 2] + 25296*CHd[3, 3] - 70623*CHe[1, 1] - 
          42392*CHl1[1, 1] - 42392*CHl3[1, 1] - 25296*CHq1[1, 1] - 
          25296*CHq1[2, 2] - 11046*CHq1[3, 3] + 16308*CHq3[1, 1] + 
          16308*CHq3[2, 2] + 1995*CHq3[3, 3] - 50592*CHu[1, 1] - 
          50592*CHu[2, 2] + 4491*CHu[3, 3]) + MW2*MZ2^7*(-15960*CHd[1, 1] - 
          15960*CHd[2, 2] - 15960*CHd[3, 3] + 65864*CHe[1, 1] + 
          16402*CHl1[1, 1] + 16402*CHl3[1, 1] + 15960*CHq1[1, 1] + 
          15960*CHq1[2, 2] - 22410*CHq1[3, 3] + 29700*CHq3[1, 1] + 
          29700*CHq3[2, 2] + 15510*CHq3[3, 3] + 31920*CHu[1, 1] + 
          31920*CHu[2, 2] + 15285*CHu[3, 3]))))/
    (216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^4*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       SW2^2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
          141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 51*CHq1[1, 1] - 
          51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
          3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
        8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
          45*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 
          15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
        16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
          30*CHd[3, 3] + 98*CHe[1, 1] + 49*CHl1[1, 1] + 49*CHl3[1, 1] + 
          30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
          60*CHu[1, 1] + 60*CHu[2, 2])) - 9*MT2^4*(512*MW2^8*CHq3[3, 3] - 
        5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        2*MW2^3*MZ2^5*(1956*CHd[1, 1] + 1956*CHd[2, 2] + 1956*CHd[3, 3] - 
          6110*CHe[1, 1] - 5306*CHl1[1, 1] - 5306*CHl3[1, 1] - 
          1956*CHq1[1, 1] - 1956*CHq1[2, 2] + 1299*CHq1[3, 3] + 
          4716*CHq3[1, 1] + 4716*CHq3[2, 2] + 1099*CHq3[3, 3] - 
          3912*CHu[1, 1] - 3912*CHu[2, 2] - 81*CHu[3, 3]) + 
        MW2*MZ2^7*(960*CHd[1, 1] + 960*CHd[2, 2] + 960*CHd[3, 3] - 
          2644*CHe[1, 1] - 1812*CHl1[1, 1] - 1812*CHl3[1, 1] - 
          960*CHq1[1, 1] - 960*CHq1[2, 2] - 105*CHq1[3, 3] + 900*CHq3[1, 1] + 
          900*CHq3[2, 2] + 485*CHq3[3, 3] - 1920*CHu[1, 1] - 1920*CHu[2, 2] - 
          75*CHu[3, 3]) - 128*MW2^7*MZ2*(CHe[1, 1] + CHl1[1, 1] + 
          CHl3[1, 1] - 3*CHq1[3, 3] + 9*CHq3[3, 3] - 3*CHu[3, 3]) - 
        64*MW2^6*MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
          27*CHe[1, 1] - 26*CHl1[1, 1] - 26*CHl3[1, 1] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] + 27*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 
          35*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] + 21*CHu[3, 3]) - 
        8*MW2^4*MZ2^4*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] - 
          1500*CHe[1, 1] - 1417*CHl1[1, 1] - 1417*CHl3[1, 1] - 
          432*CHq1[1, 1] - 432*CHq1[2, 2] + 498*CHq1[3, 3] + 
          1224*CHq3[1, 1] + 1224*CHq3[2, 2] - 199*CHq3[3, 3] - 
          864*CHu[1, 1] - 864*CHu[2, 2] + 102*CHu[3, 3]) + 
        16*MW2^5*MZ2^3*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          407*CHe[1, 1] - 401*CHl1[1, 1] - 401*CHl3[1, 1] - 108*CHq1[1, 1] - 
          108*CHq1[2, 2] + 216*CHq1[3, 3] + 324*CHq3[1, 1] + 324*CHq3[2, 2] - 
          228*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2] + 108*CHu[3, 3]) + 
        MW2^2*MZ2^6*(-2610*CHd[1, 1] - 2610*CHd[2, 2] - 2610*CHd[3, 3] + 
          7286*CHe[1, 1] + 5768*CHl1[1, 1] + 5768*CHl3[1, 1] + 
          2610*CHq1[1, 1] + 2610*CHq1[2, 2] - 705*CHq1[3, 3] - 
          4590*CHq3[1, 1] - 4590*CHq3[2, 2] - 2311*CHq3[3, 3] + 
          5220*CHu[1, 1] + 5220*CHu[2, 2] + 285*CHu[3, 3])) - 
      2*MT2*MW2^3*MZ2*SW2*(512*MW2^7*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 88*CHe[1, 1] - 88*CHl1[1, 1] - 88*CHl3[1, 1] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        5*MZ2^7*(-690*CHd[1, 1] - 690*CHd[2, 2] - 690*CHd[3, 3] + 
          2182*CHe[1, 1] + 1091*CHl1[1, 1] + 1091*CHl3[1, 1] + 
          690*CHq1[1, 1] + 690*CHq1[2, 2] - 195*CHq1[3, 3] + 165*CHq3[3, 3] + 
          1380*CHu[1, 1] + 1380*CHu[2, 2]) - 16*MW2^4*MZ2^3*
         (14880*CHd[1, 1] + 14880*CHd[2, 2] + 14880*CHd[3, 3] - 
          43359*CHe[1, 1] - 31337*CHl1[1, 1] - 31337*CHl3[1, 1] - 
          14880*CHq1[1, 1] - 14880*CHq1[2, 2] + 1812*CHq1[3, 3] + 
          20664*CHq3[1, 1] + 20664*CHq3[2, 2] + 5952*CHq3[3, 3] - 
          29760*CHu[1, 1] - 29760*CHu[2, 2] - 2376*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(2670*CHd[1, 1] + 2670*CHd[2, 2] + 2670*CHd[3, 3] - 
          8293*CHe[1, 1] - 6684*CHl1[1, 1] - 6684*CHl3[1, 1] - 
          2670*CHq1[1, 1] - 2670*CHq1[2, 2] + 972*CHq1[3, 3] + 
          5130*CHq3[1, 1] + 5130*CHq3[2, 2] + 2136*CHq3[3, 3] - 
          5340*CHu[1, 1] - 5340*CHu[2, 2] - 672*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(25044*CHd[1, 1] + 25044*CHd[2, 2] + 25044*CHd[3, 3] - 
          72102*CHe[1, 1] - 47195*CHl1[1, 1] - 47195*CHl3[1, 1] - 
          25044*CHq1[1, 1] - 25044*CHq1[2, 2] - 3144*CHq1[3, 3] + 
          22572*CHq3[1, 1] + 22572*CHq3[2, 2] - 1389*CHq3[3, 3] - 
          50088*CHu[1, 1] - 50088*CHu[2, 2] - 504*CHu[3, 3]) - 
        128*MW2^6*MZ2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1829*CHe[1, 1] - 1653*CHl1[1, 1] - 1653*CHl3[1, 1] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 330*CHq1[3, 3] + 
          1332*CHq3[1, 1] + 1332*CHq3[2, 2] + 516*CHq3[3, 3] - 
          1080*CHu[1, 1] - 1080*CHu[2, 2] - 120*CHu[3, 3]) + 
        2*MW2*MZ2^6*(14265*CHd[1, 1] + 14265*CHd[2, 2] + 14265*CHd[3, 3] - 
          45389*CHe[1, 1] - 23952*CHl1[1, 1] - 23952*CHl3[1, 1] - 
          14265*CHq1[1, 1] - 14265*CHq1[2, 2] - 3750*CHq1[3, 3] + 
          2475*CHq3[1, 1] + 2475*CHq3[2, 2] - 7680*CHq3[3, 3] - 
          28530*CHu[1, 1] - 28530*CHu[2, 2] + 1920*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(25350*CHd[1, 1] + 25350*CHd[2, 2] + 25350*CHd[3, 3] - 
          76159*CHe[1, 1] - 44919*CHl1[1, 1] - 44919*CHl3[1, 1] - 
          25350*CHq1[1, 1] - 25350*CHq1[2, 2] - 7719*CHq1[3, 3] + 
          12330*CHq3[1, 1] + 12330*CHq3[2, 2] - 10548*CHq3[3, 3] - 
          50700*CHu[1, 1] - 50700*CHu[2, 2] + 2544*CHu[3, 3])) + 
      MT2^3*MW2*(-45*MZ2^8*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] - 
          394*CHe[1, 1] - 197*CHl1[1, 1] - 197*CHl3[1, 1] - 120*CHq1[1, 1] - 
          120*CHq1[2, 2] - 75*CHq1[3, 3] - 20*CHq3[3, 3] - 240*CHu[1, 1] - 
          240*CHu[2, 2]) + 8192*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
        2*MW2^2*MZ2^6*(20088*CHd[1, 1] + 20088*CHd[2, 2] + 20088*CHd[3, 3] - 
          44273*CHe[1, 1] - 60699*CHl1[1, 1] - 60699*CHl3[1, 1] - 
          20088*CHq1[1, 1] - 20088*CHq1[2, 2] + 35520*CHq1[3, 3] + 
          84960*CHq3[1, 1] + 84960*CHq3[2, 2] + 61950*CHq3[3, 3] - 
          40176*CHu[1, 1] - 40176*CHu[2, 2] - 16581*CHu[3, 3]) + 
        8*MW2^4*MZ2^4*(33096*CHd[1, 1] + 33096*CHd[2, 2] + 33096*CHd[3, 3] - 
          84357*CHe[1, 1] - 37363*CHl1[1, 1] - 37363*CHl3[1, 1] - 
          33096*CHq1[1, 1] - 33096*CHq1[2, 2] - 14748*CHq1[3, 3] - 
          3672*CHq3[1, 1] - 3672*CHq3[2, 2] + 10344*CHq3[3, 3] - 
          66192*CHu[1, 1] - 66192*CHu[2, 2] - 12348*CHu[3, 3]) + 
        MW2*MZ2^7*(28200*CHd[1, 1] + 28200*CHd[2, 2] + 28200*CHd[3, 3] - 
          72188*CHe[1, 1] - 55249*CHl1[1, 1] - 55249*CHl3[1, 1] - 
          28200*CHq1[1, 1] - 28200*CHq1[2, 2] + 6075*CHq1[3, 3] + 
          35100*CHq3[1, 1] + 35100*CHq3[2, 2] + 28590*CHq3[3, 3] - 
          56400*CHu[1, 1] - 56400*CHu[2, 2] - 9030*CHu[3, 3]) - 
        32*MW2^5*MZ2^3*(12684*CHd[1, 1] + 12684*CHd[2, 2] + 12684*CHd[3, 3] - 
          35487*CHe[1, 1] - 23420*CHl1[1, 1] - 23420*CHl3[1, 1] - 
          12684*CHq1[1, 1] - 12684*CHq1[2, 2] + 258*CHq1[3, 3] + 
          14076*CHq3[1, 1] + 14076*CHq3[2, 2] + 10152*CHq3[3, 3] - 
          25368*CHu[1, 1] - 25368*CHu[2, 2] - 6036*CHu[3, 3]) + 
        64*MW2^6*MZ2^2*(5088*CHd[1, 1] + 5088*CHd[2, 2] + 5088*CHd[3, 3] - 
          15671*CHe[1, 1] - 12471*CHl1[1, 1] - 12471*CHl3[1, 1] - 
          5088*CHq1[1, 1] - 5088*CHq1[2, 2] + 1428*CHq1[3, 3] + 
          9504*CHq3[1, 1] + 9504*CHq3[2, 2] + 4644*CHq3[3, 3] - 
          10176*CHu[1, 1] - 10176*CHu[2, 2] - 2202*CHu[3, 3]) - 
        256*MW2^7*MZ2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1820*CHe[1, 1] - 1644*CHl1[1, 1] - 1644*CHl3[1, 1] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 303*CHq1[3, 3] + 
          1332*CHq3[1, 1] + 1332*CHq3[2, 2] + 498*CHq3[3, 3] - 
          1080*CHu[1, 1] - 1080*CHu[2, 2] - 147*CHu[3, 3]) - 
        4*MW2^3*MZ2^5*(13368*CHd[1, 1] + 13368*CHd[2, 2] + 13368*CHd[3, 3] - 
          33080*CHe[1, 1] + 14337*CHl1[1, 1] + 14337*CHl3[1, 1] - 
          13368*CHq1[1, 1] - 13368*CHq1[2, 2] - 37317*CHq1[3, 3] - 
          68328*CHq3[1, 1] - 68328*CHq3[2, 2] - 35514*CHq3[3, 3] - 
          26736*CHu[1, 1] - 26736*CHu[2, 2] + 3801*CHu[3, 3])) - 
      MT2^2*MW2^2*(-5*MZ2^8*(390*CHd[1, 1] + 390*CHd[2, 2] + 390*CHd[3, 3] - 
          1382*CHe[1, 1] - 691*CHl1[1, 1] - 691*CHl3[1, 1] - 390*CHq1[1, 1] - 
          390*CHq1[2, 2] - 1005*CHq1[3, 3] + 345*CHq3[3, 3] - 780*CHu[1, 1] - 
          780*CHu[2, 2]) + 512*MW2^8*(96*CHd[1, 1] + 96*CHd[2, 2] + 
          96*CHd[3, 3] - 352*CHe[1, 1] - 352*CHl1[1, 1] - 352*CHl3[1, 1] - 
          96*CHq1[1, 1] - 96*CHq1[2, 2] + 96*CHq1[3, 3] + 288*CHq3[1, 1] + 
          288*CHq3[2, 2] + 69*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2]) - 
        16*MW2^5*MZ2^3*(65556*CHd[1, 1] + 65556*CHd[2, 2] + 65556*CHd[3, 3] - 
          190273*CHe[1, 1] - 135515*CHl1[1, 1] - 135515*CHl3[1, 1] - 
          65556*CHq1[1, 1] - 65556*CHq1[2, 2] + 9984*CHq1[3, 3] + 
          89244*CHq3[1, 1] + 89244*CHq3[2, 2] + 42180*CHq3[3, 3] - 
          131112*CHu[1, 1] - 131112*CHu[2, 2] - 21228*CHu[3, 3]) + 
        2*MW2^3*MZ2^5*(-226188*CHd[1, 1] - 226188*CHd[2, 2] - 
          226188*CHd[3, 3] + 650090*CHe[1, 1] + 331250*CHl1[1, 1] + 
          331250*CHl3[1, 1] + 226188*CHq1[1, 1] + 226188*CHq1[2, 2] + 
          118419*CHq1[3, 3] + 5148*CHq3[1, 1] + 5148*CHq3[2, 2] + 
          108759*CHq3[3, 3] + 452376*CHu[1, 1] + 452376*CHu[2, 2] - 
          13017*CHu[3, 3]) + 24*MW2^4*MZ2^4*(37408*CHd[1, 1] + 
          37408*CHd[2, 2] + 37408*CHd[3, 3] - 104102*CHe[1, 1] - 
          63799*CHl1[1, 1] - 63799*CHl3[1, 1] - 37408*CHq1[1, 1] - 
          37408*CHq1[2, 2] - 4550*CHq1[3, 3] + 26808*CHq3[1, 1] + 
          26808*CHq3[2, 2] + 8449*CHq3[3, 3] - 74816*CHu[1, 1] - 
          74816*CHu[2, 2] - 7314*CHu[3, 3]) + 64*MW2^6*MZ2^2*
         (11490*CHd[1, 1] + 11490*CHd[2, 2] + 11490*CHd[3, 3] - 
          35939*CHe[1, 1] - 29160*CHl1[1, 1] - 29160*CHl3[1, 1] - 
          11490*CHq1[1, 1] - 11490*CHq1[2, 2] + 4233*CHq1[3, 3] + 
          22374*CHq3[1, 1] + 22374*CHq3[2, 2] + 9639*CHq3[3, 3] - 
          22980*CHu[1, 1] - 22980*CHu[2, 2] - 3837*CHu[3, 3]) - 
        128*MW2^7*MZ2*(2256*CHd[1, 1] + 2256*CHd[2, 2] + 2256*CHd[3, 3] - 
          7659*CHe[1, 1] - 6955*CHl1[1, 1] - 6955*CHl3[1, 1] - 
          2256*CHq1[1, 1] - 2256*CHq1[2, 2] + 1389*CHq1[3, 3] + 
          5616*CHq3[1, 1] + 5616*CHq3[2, 2] + 1917*CHq3[3, 3] - 
          4512*CHu[1, 1] - 4512*CHu[2, 2] - 507*CHu[3, 3]) - 
        5*MW2*MZ2^7*(1392*CHd[1, 1] + 1392*CHd[2, 2] + 1392*CHd[3, 3] - 
          8196*CHe[1, 1] - 614*CHl1[1, 1] - 614*CHl3[1, 1] - 
          1392*CHq1[1, 1] - 1392*CHq1[2, 2] - 3249*CHq1[3, 3] - 
          6300*CHq3[1, 1] - 6300*CHq3[2, 2] - 10797*CHq3[3, 3] - 
          2784*CHu[1, 1] - 2784*CHu[2, 2] + 3207*CHu[3, 3]) + 
        MW2^2*MZ2^6*(116646*CHd[1, 1] + 116646*CHd[2, 2] + 116646*CHd[3, 3] - 
          394022*CHe[1, 1] - 149460*CHl1[1, 1] - 149460*CHl3[1, 1] - 
          116646*CHq1[1, 1] - 116646*CHq1[2, 2] - 131517*CHq1[3, 3] - 
          117990*CHq3[1, 1] - 117990*CHq3[2, 2] - 204603*CHq3[3, 3] - 
          233292*CHu[1, 1] - 233292*CHu[2, 2] + 58629*CHu[3, 3]))))/
    (108*(MT2 - MW2)^2*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - (3*MT2^2*MZ2*SW2*(16384*MW2^7*(3*CHd[1, 1] + 3*CHd[2, 2] + 
         3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 
         3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
         9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
       32*MW2^4*MZ2^3*(13632*CHd[1, 1] + 13632*CHd[2, 2] + 13632*CHd[3, 3] - 
         36917*CHe[1, 1] - 22830*CHl1[1, 1] - 22830*CHl3[1, 1] - 
         13632*CHq1[1, 1] - 13632*CHq1[2, 2] - 2424*CHq1[3, 3] + 
         11376*CHq3[1, 1] + 11376*CHq3[2, 2] + 4542*CHq3[3, 3] - 
         27264*CHu[1, 1] - 27264*CHu[2, 2] - 4482*CHu[3, 3]) + 
       64*MW2^5*MZ2^2*(6840*CHd[1, 1] + 6840*CHd[2, 2] + 6840*CHd[3, 3] - 
         20327*CHe[1, 1] - 15335*CHl1[1, 1] - 15335*CHl3[1, 1] - 
         6840*CHq1[1, 1] - 6840*CHq1[2, 2] + 768*CHq1[3, 3] + 
         11304*CHq3[1, 1] + 11304*CHq3[2, 2] + 5784*CHq3[3, 3] - 
         13680*CHu[1, 1] - 13680*CHu[2, 2] - 2634*CHu[3, 3]) - 
       10*MW2*MZ2^6*(1644*CHd[1, 1] + 1644*CHd[2, 2] + 1644*CHd[3, 3] - 
         2869*CHe[1, 1] - 3425*CHl1[1, 1] - 3425*CHl3[1, 1] - 
         1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 4968*CHq1[3, 3] + 
         3780*CHq3[1, 1] + 3780*CHq3[2, 2] + 7086*CHq3[3, 3] - 
         3288*CHu[1, 1] - 3288*CHu[2, 2] - 1347*CHu[3, 3]) + 
       8*MW2^3*MZ2^4*(27216*CHd[1, 1] + 27216*CHd[2, 2] + 27216*CHd[3, 3] - 
         72337*CHe[1, 1] - 32483*CHl1[1, 1] - 32483*CHl3[1, 1] - 
         27216*CHq1[1, 1] - 27216*CHq1[2, 2] - 23472*CHq1[3, 3] - 
         8784*CHq3[1, 1] - 8784*CHq3[2, 2] - 22572*CHq3[3, 3] - 
         54432*CHu[1, 1] - 54432*CHu[2, 2] - 1152*CHu[3, 3]) - 
       256*MW2^6*MZ2*(888*CHd[1, 1] + 888*CHd[2, 2] + 888*CHd[3, 3] - 
         2936*CHe[1, 1] - 2584*CHl1[1, 1] - 2584*CHl3[1, 1] - 
         888*CHq1[1, 1] - 888*CHq1[2, 2] + 360*CHq1[3, 3] + 2088*CHq3[1, 1] + 
         2088*CHq3[2, 2] + 921*CHq3[3, 3] - 1776*CHu[1, 1] - 1776*CHu[2, 2] - 
         240*CHu[3, 3]) + 45*MZ2^7*(120*CHd[1, 1] + 120*CHd[2, 2] + 
         120*CHd[3, 3] - 362*CHe[1, 1] - 181*CHl1[1, 1] - 181*CHl3[1, 1] - 
         120*CHq1[1, 1] - 120*CHq1[2, 2] + 60*CHq1[3, 3] + 135*CHq3[3, 3] - 
         240*CHu[1, 1] - 240*CHu[2, 2] + 15*CHu[3, 3]) - 
       4*MW2^2*MZ2^5*(7512*CHd[1, 1] + 7512*CHd[2, 2] + 7512*CHd[3, 3] - 
         28622*CHe[1, 1] - 185*CHl1[1, 1] - 185*CHl3[1, 1] - 
         7512*CHq1[1, 1] - 7512*CHq1[2, 2] - 38760*CHq1[3, 3] - 
         34200*CHq3[1, 1] - 34200*CHq3[2, 2] - 51903*CHq3[3, 3] - 
         15024*CHu[1, 1] - 15024*CHu[2, 2] + 10284*CHu[3, 3])) + 
     MW2*(-55296*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
         11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 
         3*CHq1[2, 2] + 3*CHq1[3, 3] + 13*CHq3[1, 1] + 13*CHq3[2, 2] + 
         3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       512*MW2^8*MZ2*((78 + 84*Pi^2)*CHd[1, 1] + (78 + 84*Pi^2)*CHd[2, 2] + 
         78*CHd[3, 3] + 84*Pi^2*CHd[3, 3] - 3442*CHe[1, 1] + 
         140*Pi^2*CHe[1, 1] - 3145*CHl1[1, 1] + 140*Pi^2*CHl1[1, 1] - 
         670*CHl3[1, 1] + 140*Pi^2*CHl3[1, 1] - 1590*CHq1[1, 1] + 
         60*Pi^2*CHq1[1, 1] - 1590*CHq1[2, 2] + 60*Pi^2*CHq1[2, 2] - 
         408*CHq1[3, 3] + 84*Pi^2*CHq1[3, 3] - 63*CHq3[1, 1] + 
         108*Pi^2*CHq3[1, 1] - 63*CHq3[2, 2] + 108*Pi^2*CHq3[2, 2] - 
         813*CHq3[3, 3] + 84*Pi^2*CHq3[3, 3] - 1506*CHu[1, 1] - 
         24*Pi^2*CHu[1, 1] - 1506*CHu[2, 2] - 24*Pi^2*CHu[2, 2]) + 
       MZ2^9*(30*(-3669 + 452*Pi^2)*CHd[1, 1] + 30*(-3669 + 452*Pi^2)*
          CHd[2, 2] - 110070*CHd[3, 3] + 13560*Pi^2*CHd[3, 3] - 
         366966*CHe[1, 1] + 43768*Pi^2*CHe[1, 1] + 253107*CHl1[1, 1] - 
         31036*Pi^2*CHl1[1, 1] + 256047*CHl3[1, 1] - 31036*Pi^2*CHl3[1, 1] + 
         139770*CHq1[1, 1] - 17160*Pi^2*CHq1[1, 1] + 139770*CHq1[2, 2] - 
         17160*Pi^2*CHq1[2, 2] + 69885*CHq1[3, 3] - 8580*Pi^2*CHq1[3, 3] + 
         70785*CHq3[3, 3] - 8580*Pi^2*CHq3[3, 3] - 17460*CHu[1, 1] + 
         1680*Pi^2*CHu[1, 1] - 17460*CHu[2, 2] + 1680*Pi^2*CHu[2, 2]) + 
       2*MW2^2*MZ2^7*(15*(-178073 + 14788*Pi^2)*CHd[1, 1] + 
         15*(-178073 + 14788*Pi^2)*CHd[2, 2] - 2671095*CHd[3, 3] + 
         221820*Pi^2*CHd[3, 3] - 3890423*CHe[1, 1] + 740924*Pi^2*CHe[1, 1] - 
         14016*CHe[2, 2] - 14016*CHe[3, 3] + 4927827*CHl1[1, 1] - 
         402708*Pi^2*CHl1[1, 1] - 14016*CHl1[2, 2] - 14016*CHl1[3, 3] + 
         4366716*CHl3[1, 1] - 402708*Pi^2*CHl3[1, 1] + 14016*CHl3[2, 2] + 
         14016*CHl3[3, 3] + 3177561*CHq1[1, 1] - 267108*Pi^2*CHq1[1, 1] + 
         3177561*CHq1[2, 2] - 267108*Pi^2*CHq1[2, 2] + 624909*CHq1[3, 3] - 
         49476*Pi^2*CHq1[3, 3] - 1605609*CHq3[1, 1] + 
         168156*Pi^2*CHq3[1, 1] - 1605609*CHq3[2, 2] + 
         168156*Pi^2*CHq3[2, 2] + 617580*CHq3[3, 3] - 49476*Pi^2*CHq3[3, 3] + 
         1157622*CHu[1, 1] + 48264*Pi^2*CHu[1, 1] + 1157622*CHu[2, 2] + 
         48264*Pi^2*CHu[2, 2] - 14016*CHu[3, 3]) - 
       4*MW2^3*MZ2^6*(3*(-1121291 + 82152*Pi^2)*CHd[1, 1] + 
         3*(-1121291 + 82152*Pi^2)*CHd[2, 2] - 3363873*CHd[3, 3] + 
         246456*Pi^2*CHd[3, 3] - 3280471*CHe[1, 1] + 817592*Pi^2*CHe[1, 1] - 
         3072*CHe[2, 2] - 3072*CHe[3, 3] + 5811468*CHl1[1, 1] - 
         373168*Pi^2*CHl1[1, 1] - 3072*CHl1[2, 2] - 3072*CHl1[3, 3] + 
         5103240*CHl3[1, 1] - 373168*Pi^2*CHl3[1, 1] + 3072*CHl3[2, 2] + 
         3072*CHl3[3, 3] + 3603633*CHq1[1, 1] - 260064*Pi^2*CHq1[1, 1] + 
         3603633*CHq1[2, 2] - 260064*Pi^2*CHq1[2, 2] - 122895*CHq1[3, 3] + 
         5616*Pi^2*CHq1[3, 3] - 3368979*CHq3[1, 1] + 271296*Pi^2*CHq3[1, 1] - 
         3368979*CHq3[2, 2] + 271296*Pi^2*CHq3[2, 2] - 94071*CHq3[3, 3] + 
         5616*Pi^2*CHq3[3, 3] + 1980822*CHu[1, 1] + 56592*Pi^2*CHu[1, 1] + 
         1980822*CHu[2, 2] + 56592*Pi^2*CHu[2, 2] - 3072*CHu[3, 3]) - 
       128*MW2^7*MZ2^2*(3*(-8245 + 712*Pi^2)*CHd[1, 1] + 
         3*(-8245 + 712*Pi^2)*CHd[2, 2] - 24735*CHd[3, 3] + 
         2136*Pi^2*CHd[3, 3] - 10751*CHe[1, 1] + 4872*Pi^2*CHe[1, 1] + 
         240*CHe[2, 2] + 240*CHe[3, 3] + 20037*CHl1[1, 1] + 
         1424*Pi^2*CHl1[1, 1] + 240*CHl1[2, 2] + 240*CHl1[3, 3] + 
         50565*CHl3[1, 1] + 1424*Pi^2*CHl3[1, 1] - 240*CHl3[2, 2] - 
         240*CHl3[3, 3] - 3345*CHq1[1, 1] + 600*Pi^2*CHq1[1, 1] - 
         3345*CHq1[2, 2] + 600*Pi^2*CHq1[2, 2] - 28149*CHq1[3, 3] + 
         1920*Pi^2*CHq1[3, 3] - 79821*CHq3[1, 1] + 3240*Pi^2*CHq3[1, 1] - 
         79821*CHq3[2, 2] + 3240*Pi^2*CHq3[2, 2] - 33273*CHq3[3, 3] + 
         1920*Pi^2*CHq3[3, 3] + 12318*CHu[1, 1] - 240*Pi^2*CHu[1, 1] + 
         12318*CHu[2, 2] - 240*Pi^2*CHu[2, 2] + 240*CHu[3, 3]) + 
       64*MW2^6*MZ2^3*(6*(-29971 + 2030*Pi^2)*CHd[1, 1] + 
         6*(-29971 + 2030*Pi^2)*CHd[2, 2] - 179826*CHd[3, 3] + 
         12180*Pi^2*CHd[3, 3] - 12880*CHe[1, 1] + 33292*Pi^2*CHe[1, 1] + 
         1824*CHe[2, 2] + 1824*CHe[3, 3] + 262623*CHl1[1, 1] - 
         1404*Pi^2*CHl1[1, 1] + 1824*CHl1[2, 2] + 1824*CHl1[3, 3] + 
         326031*CHl3[1, 1] - 1404*Pi^2*CHl3[1, 1] - 1824*CHl3[2, 2] - 
         1824*CHl3[3, 3] + 75606*CHq1[1, 1] - 1668*Pi^2*CHq1[1, 1] + 
         75606*CHq1[2, 2] - 1668*Pi^2*CHq1[2, 2] - 148203*CHq1[3, 3] + 
         8940*Pi^2*CHq1[3, 3] - 455724*CHq3[1, 1] + 19548*Pi^2*CHq3[1, 1] - 
         455724*CHq3[2, 2] + 19548*Pi^2*CHq3[2, 2] - 158889*CHq3[3, 3] + 
         8940*Pi^2*CHq3[3, 3] + 135228*CHu[1, 1] + 408*Pi^2*CHu[1, 1] + 
         135228*CHu[2, 2] + 408*Pi^2*CHu[2, 2] + 1824*CHu[3, 3]) + 
       MW2*MZ2^8*(-24*(-49287 + 4846*Pi^2)*CHd[1, 1] - 
         24*(-49287 + 4846*Pi^2)*CHd[2, 2] + 1182888*CHd[3, 3] - 
         116304*Pi^2*CHd[3, 3] + 2524256*CHe[1, 1] - 384336*Pi^2*CHe[1, 1] + 
         7680*CHe[2, 2] + 7680*CHe[3, 3] - 2398175*CHl1[1, 1] + 
         241636*Pi^2*CHl1[1, 1] + 7680*CHl1[2, 2] + 7680*CHl1[3, 3] - 
         2233541*CHl3[1, 1] + 241636*Pi^2*CHl3[1, 1] - 7680*CHl3[2, 2] - 
         7680*CHl3[3, 3] - 1492848*CHq1[1, 1] + 147984*Pi^2*CHq1[1, 1] - 
         1492848*CHq1[2, 2] + 147984*Pi^2*CHq1[2, 2] - 565629*CHq1[3, 3] + 
         51852*Pi^2*CHq1[3, 3] + 307170*CHq3[1, 1] - 44280*Pi^2*CHq3[1, 1] + 
         307170*CHq3[2, 2] - 44280*Pi^2*CHq3[2, 2] - 553719*CHq3[3, 3] + 
         51852*Pi^2*CHq3[3, 3] - 242496*CHu[1, 1] - 20832*Pi^2*CHu[1, 1] - 
         242496*CHu[2, 2] - 20832*Pi^2*CHu[2, 2] + 7680*CHu[3, 3]) - 
       16*MW2^5*MZ2^4*(3*(-418111 + 27168*Pi^2)*CHd[1, 1] + 
         3*(-418111 + 27168*Pi^2)*CHd[2, 2] - 1254333*CHd[3, 3] + 
         81504*Pi^2*CHd[3, 3] - 323973*CHe[1, 1] + 247616*Pi^2*CHe[1, 1] + 
         10128*CHe[2, 2] + 10128*CHe[3, 3] + 2016259*CHl1[1, 1] - 
         57752*Pi^2*CHl1[1, 1] + 10128*CHl1[2, 2] + 10128*CHl1[3, 3] + 
         2034391*CHl3[1, 1] - 57752*Pi^2*CHl3[1, 1] - 10128*CHl3[2, 2] - 
         10128*CHl3[3, 3] + 884973*CHq1[1, 1] - 41760*Pi^2*CHq1[1, 1] + 
         884973*CHq1[2, 2] - 41760*Pi^2*CHq1[2, 2] - 712413*CHq1[3, 3] + 
         42408*Pi^2*CHq1[3, 3] - 2459835*CHq3[1, 1] + 
         126576*Pi^2*CHq3[1, 1] - 2459835*CHq3[2, 2] + 
         126576*Pi^2*CHq3[2, 2] - 719817*CHq3[3, 3] + 42408*Pi^2*CHq3[3, 3] + 
         952818*CHu[1, 1] + 11520*Pi^2*CHu[1, 1] + 952818*CHu[2, 2] + 
         11520*Pi^2*CHu[2, 2] + 10128*CHu[3, 3]) + 
       8*MW2^4*MZ2^5*(3*(-866113 + 58328*Pi^2)*CHd[1, 1] + 
         3*(-866113 + 58328*Pi^2)*CHd[2, 2] - 2598339*CHd[3, 3] + 
         174984*Pi^2*CHd[3, 3] - 1509957*CHe[1, 1] + 564024*Pi^2*CHe[1, 1] + 
         10512*CHe[2, 2] + 10512*CHe[3, 3] + 4318981*CHl1[1, 1] - 
         202680*Pi^2*CHl1[1, 1] + 10512*CHl1[2, 2] + 10512*CHl1[3, 3] + 
         3943246*CHl3[1, 1] - 202680*Pi^2*CHl3[1, 1] - 10512*CHl3[2, 2] - 
         10512*CHl3[3, 3] + 2369163*CHq1[1, 1] - 144024*Pi^2*CHq1[1, 1] + 
         2369163*CHq1[2, 2] - 144024*Pi^2*CHq1[2, 2] - 798384*CHq1[3, 3] + 
         48408*Pi^2*CHq1[3, 3] - 3778488*CHq3[1, 1] + 
         240840*Pi^2*CHq3[1, 1] - 3778488*CHq3[2, 2] + 
         240840*Pi^2*CHq3[2, 2] - 769125*CHq3[3, 3] + 48408*Pi^2*CHq3[3, 3] + 
         1809312*CHu[1, 1] + 36096*Pi^2*CHu[1, 1] + 1809312*CHu[2, 2] + 
         36096*Pi^2*CHu[2, 2] + 10512*CHu[3, 3])) + 
     MT2*(6144*MW2^9*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
         187*CHe[1, 1] - 187*CHl1[1, 1] - 187*CHl3[1, 1] - 51*CHq1[1, 1] - 
         51*CHq1[2, 2] + 51*CHq1[3, 3] + 189*CHq3[1, 1] + 189*CHq3[2, 2] + 
         51*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
       MZ2^9*(-30*(-3669 + 452*Pi^2)*CHd[1, 1] - 30*(-3669 + 452*Pi^2)*
          CHd[2, 2] + 110070*CHd[3, 3] - 13560*Pi^2*CHd[3, 3] + 
         366966*CHe[1, 1] - 43768*Pi^2*CHe[1, 1] - 253107*CHl1[1, 1] + 
         31036*Pi^2*CHl1[1, 1] - 256047*CHl3[1, 1] + 31036*Pi^2*CHl3[1, 1] - 
         139770*CHq1[1, 1] + 17160*Pi^2*CHq1[1, 1] - 139770*CHq1[2, 2] + 
         17160*Pi^2*CHq1[2, 2] - 69885*CHq1[3, 3] + 8580*Pi^2*CHq1[3, 3] - 
         70785*CHq3[3, 3] + 8580*Pi^2*CHq3[3, 3] + 17460*CHu[1, 1] - 
         1680*Pi^2*CHu[1, 1] + 17460*CHu[2, 2] - 1680*Pi^2*CHu[2, 2]) + 
       8*MW2^5*MZ2^4*(1698*(-1333 + 96*Pi^2)*CHd[1, 1] + 
         1698*(-1333 + 96*Pi^2)*CHd[2, 2] - 2263434*CHd[3, 3] + 
         163008*Pi^2*CHd[3, 3] - 1306179*CHe[1, 1] + 495232*Pi^2*CHe[1, 1] + 
         20256*CHe[2, 2] + 20256*CHe[3, 3] + 3661919*CHl1[1, 1] - 
         115504*Pi^2*CHl1[1, 1] + 20256*CHl1[2, 2] + 20256*CHl1[3, 3] + 
         3698183*CHl3[1, 1] - 115504*Pi^2*CHl3[1, 1] - 20256*CHl3[2, 2] - 
         20256*CHl3[3, 3] + 1524714*CHq1[1, 1] - 83520*Pi^2*CHq1[1, 1] + 
         1524714*CHq1[2, 2] - 83520*Pi^2*CHq1[2, 2] - 1559322*CHq1[3, 3] + 
         84816*Pi^2*CHq1[3, 3] - 4809510*CHq3[1, 1] + 
         253152*Pi^2*CHq3[1, 1] - 4809510*CHq3[2, 2] + 
         253152*Pi^2*CHq3[2, 2] - 1488486*CHq3[3, 3] + 
         84816*Pi^2*CHq3[3, 3] + 1415172*CHu[1, 1] + 23040*Pi^2*CHu[1, 1] + 
         1415172*CHu[2, 2] + 23040*Pi^2*CHu[2, 2] - 36984*CHu[3, 3]) - 
       32*MW2^6*MZ2^3*(12*(-23143 + 2030*Pi^2)*CHd[1, 1] + 
         12*(-23143 + 2030*Pi^2)*CHd[2, 2] - 277716*CHd[3, 3] + 
         24360*Pi^2*CHd[3, 3] - 257663*CHe[1, 1] + 66584*Pi^2*CHe[1, 1] + 
         3648*CHe[2, 2] + 3648*CHe[3, 3] + 365394*CHl1[1, 1] - 
         2808*Pi^2*CHl1[1, 1] + 3648*CHl1[2, 2] + 3648*CHl1[3, 3] + 
         492210*CHl3[1, 1] - 2808*Pi^2*CHl3[1, 1] - 3648*CHl3[2, 2] - 
         3648*CHl3[3, 3] + 69276*CHq1[1, 1] - 3336*Pi^2*CHq1[1, 1] + 
         69276*CHq1[2, 2] - 3336*Pi^2*CHq1[2, 2] - 305874*CHq1[3, 3] + 
         17880*Pi^2*CHq1[3, 3] - 809496*CHq3[1, 1] + 39096*Pi^2*CHq3[1, 1] - 
         809496*CHq3[2, 2] + 39096*Pi^2*CHq3[2, 2] - 272688*CHq3[3, 3] + 
         17880*Pi^2*CHq3[3, 3] + 106584*CHu[1, 1] + 816*Pi^2*CHu[1, 1] + 
         106584*CHu[2, 2] + 816*Pi^2*CHu[2, 2] - 25602*CHu[3, 3]) + 
       64*MW2^7*MZ2^2*(6*(-3049 + 712*Pi^2)*CHd[1, 1] + 6*(-3049 + 712*Pi^2)*
          CHd[2, 2] - 18294*CHd[3, 3] + 4272*Pi^2*CHd[3, 3] - 
         117553*CHe[1, 1] + 9744*Pi^2*CHe[1, 1] + 480*CHe[2, 2] + 
         480*CHe[3, 3] - 36777*CHl1[1, 1] + 2848*Pi^2*CHl1[1, 1] + 
         480*CHl1[2, 2] + 480*CHl1[3, 3] + 24279*CHl3[1, 1] + 
         2848*Pi^2*CHl3[1, 1] - 480*CHl3[2, 2] - 480*CHl3[3, 3] - 
         37866*CHq1[1, 1] + 1200*Pi^2*CHq1[1, 1] - 37866*CHq1[2, 2] + 
         1200*Pi^2*CHq1[2, 2] - 50646*CHq1[3, 3] + 3840*Pi^2*CHq1[3, 3] - 
         100674*CHq3[1, 1] + 6480*Pi^2*CHq3[1, 1] - 100674*CHq3[2, 2] + 
         6480*Pi^2*CHq3[2, 2] - 37170*CHq3[3, 3] + 3840*Pi^2*CHq3[3, 3] - 
         37716*CHu[1, 1] - 480*Pi^2*CHu[1, 1] - 37716*CHu[2, 2] - 
         480*Pi^2*CHu[2, 2] - 10302*CHu[3, 3]) + 
       MW2*MZ2^8*(48*(-24981 + 2423*Pi^2)*CHd[1, 1] + 48*(-24981 + 2423*Pi^2)*
          CHd[2, 2] - 1199088*CHd[3, 3] + 116304*Pi^2*CHd[3, 3] - 
         2473766*CHe[1, 1] + 384336*Pi^2*CHe[1, 1] - 7680*CHe[2, 2] - 
         7680*CHe[3, 3] + 2423420*CHl1[1, 1] - 241636*Pi^2*CHl1[1, 1] - 
         7680*CHl1[2, 2] - 7680*CHl1[3, 3] + 2258786*CHl3[1, 1] - 
         241636*Pi^2*CHl3[1, 1] + 7680*CHl3[2, 2] + 7680*CHl3[3, 3] + 
         1509048*CHq1[1, 1] - 147984*Pi^2*CHq1[1, 1] + 1509048*CHq1[2, 2] - 
         147984*Pi^2*CHq1[2, 2] + 569679*CHq1[3, 3] - 51852*Pi^2*CHq1[3, 3] - 
         307170*CHq3[1, 1] + 44280*Pi^2*CHq3[1, 1] - 307170*CHq3[2, 2] + 
         44280*Pi^2*CHq3[2, 2] + 551694*CHq3[3, 3] - 51852*Pi^2*CHq3[3, 3] + 
         274896*CHu[1, 1] + 20832*Pi^2*CHu[1, 1] + 274896*CHu[2, 2] + 
         20832*Pi^2*CHu[2, 2] - 9705*CHu[3, 3]) - 256*MW2^8*MZ2*
        (12*(283 + 14*Pi^2)*CHd[1, 1] + 12*(283 + 14*Pi^2)*CHd[2, 2] + 
         3396*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 17804*CHe[1, 1] + 
         280*Pi^2*CHe[1, 1] - 16154*CHl1[1, 1] + 280*Pi^2*CHl1[1, 1] - 
         11204*CHl3[1, 1] + 280*Pi^2*CHl3[1, 1] - 6420*CHq1[1, 1] + 
         120*Pi^2*CHq1[1, 1] - 6420*CHq1[2, 2] + 120*Pi^2*CHq1[2, 2] + 
         840*CHq1[3, 3] + 168*Pi^2*CHq1[3, 3] + 7866*CHq3[1, 1] + 
         216*Pi^2*CHq3[1, 1] + 7866*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] + 
         1875*CHq3[3, 3] + 168*Pi^2*CHq3[3, 3] - 9492*CHu[1, 1] - 
         48*Pi^2*CHu[1, 1] - 9492*CHu[2, 2] - 48*Pi^2*CHu[2, 2] - 
         720*CHu[3, 3]) - MW2^2*MZ2^7*(30*(-180257 + 14788*Pi^2)*CHd[1, 1] + 
         30*(-180257 + 14788*Pi^2)*CHd[2, 2] - 5407710*CHd[3, 3] + 
         443640*Pi^2*CHd[3, 3] - 7645258*CHe[1, 1] + 1481848*Pi^2*CHe[1, 1] - 
         28032*CHe[2, 2] - 28032*CHe[3, 3] + 9983973*CHl1[1, 1] - 
         805416*Pi^2*CHl1[1, 1] - 28032*CHl1[2, 2] - 28032*CHl1[3, 3] + 
         8861751*CHl3[1, 1] - 805416*Pi^2*CHl3[1, 1] + 28032*CHl3[2, 2] + 
         28032*CHl3[3, 3] + 6420642*CHq1[1, 1] - 534216*Pi^2*CHq1[1, 1] + 
         6420642*CHq1[2, 2] - 534216*Pi^2*CHq1[2, 2] + 1138848*CHq1[3, 3] - 
         98952*Pi^2*CHq1[3, 3] - 3324618*CHq3[1, 1] + 
         336312*Pi^2*CHq3[1, 1] - 3324618*CHq3[2, 2] + 
         336312*Pi^2*CHq3[2, 2] + 1057815*CHq3[3, 3] - 
         98952*Pi^2*CHq3[3, 3] + 2446284*CHu[1, 1] + 96528*Pi^2*CHu[1, 1] + 
         2446284*CHu[2, 2] + 96528*Pi^2*CHu[2, 2] + 10353*CHu[3, 3]) - 
       4*MW2^4*MZ2^5*(6*(-835141 + 58328*Pi^2)*CHd[1, 1] + 
         6*(-835141 + 58328*Pi^2)*CHd[2, 2] - 5010846*CHd[3, 3] + 
         349968*Pi^2*CHd[3, 3] - 3542394*CHe[1, 1] + 1128048*Pi^2*CHe[1, 1] + 
         21024*CHe[2, 2] + 21024*CHe[3, 3] + 8440079*CHl1[1, 1] - 
         405360*Pi^2*CHl1[1, 1] + 21024*CHl1[2, 2] + 21024*CHl1[3, 3] + 
         7688609*CHl3[1, 1] - 405360*Pi^2*CHl3[1, 1] - 21024*CHl3[2, 2] - 
         21024*CHl3[3, 3] + 4552494*CHq1[1, 1] - 288048*Pi^2*CHq1[1, 1] + 
         4552494*CHq1[2, 2] - 288048*Pi^2*CHq1[2, 2] - 1886928*CHq1[3, 3] + 
         96816*Pi^2*CHq1[3, 3] - 7712280*CHq3[1, 1] + 
         481680*Pi^2*CHq3[1, 1] - 7712280*CHq3[2, 2] + 
         481680*Pi^2*CHq3[2, 2] - 1877829*CHq3[3, 3] + 
         96816*Pi^2*CHq3[3, 3] + 3246960*CHu[1, 1] + 72192*Pi^2*CHu[1, 1] + 
         3246960*CHu[2, 2] + 72192*Pi^2*CHu[2, 2] + 44964*CHu[3, 3]) + 
       2*MW2^3*MZ2^6*(6*(-1117889 + 82152*Pi^2)*CHd[1, 1] + 
         6*(-1117889 + 82152*Pi^2)*CHd[2, 2] - 6707334*CHd[3, 3] + 
         492912*Pi^2*CHd[3, 3] - 6694661*CHe[1, 1] + 1635184*Pi^2*CHe[1, 1] - 
         6144*CHe[2, 2] - 6144*CHe[3, 3] + 11670447*CHl1[1, 1] - 
         746336*Pi^2*CHl1[1, 1] - 6144*CHl1[2, 2] - 6144*CHl1[3, 3] + 
         10253991*CHl3[1, 1] - 746336*Pi^2*CHl3[1, 1] + 6144*CHl3[2, 2] + 
         6144*CHl3[3, 3] + 7186854*CHq1[1, 1] - 520128*Pi^2*CHq1[1, 1] + 
         7186854*CHq1[2, 2] - 520128*Pi^2*CHq1[2, 2] - 539748*CHq1[3, 3] + 
         11232*Pi^2*CHq1[3, 3] - 6999858*CHq3[1, 1] + 
         542592*Pi^2*CHq3[1, 1] - 6999858*CHq3[2, 2] + 
         542592*Pi^2*CHq3[2, 2] - 603744*CHq3[3, 3] + 11232*Pi^2*CHq3[3, 3] + 
         3920820*CHu[1, 1] + 113184*Pi^2*CHu[1, 1] + 3920820*CHu[2, 2] + 
         113184*Pi^2*CHu[2, 2] + 75765*CHu[3, 3])))/
    (648*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, 0, 0, MW2]*
     (MW2^2*(2*MW2*MZ2^7*(-10*MZ2*(543*CHd[1, 1] + 543*CHd[2, 2] + 
            543*CHd[3, 3] - 1713*CHe[1, 1] - 1273*CHl1[1, 1] - 
            342*CHl3[1, 1] - 813*CHq1[1, 1] - 813*CHq1[2, 2] - 
            429*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
            324*CHq3[3, 3] - 1086*CHu[1, 1] - 1086*CHu[2, 2]) + 
          MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[1, 1] - 901*CHl1[1, 1] - 901*CHl3[1, 1] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) + 256*MW2^7*MZ2^2*(417*CHd[1, 1] + 
          417*CHd[2, 2] + 417*CHd[3, 3] - 1161*CHe[1, 1] - 1139*CHl1[1, 1] + 
          171*CHl3[1, 1] + 40*CHl3[2, 2] + 40*CHl3[3, 3] - 543*CHq1[1, 1] - 
          543*CHq1[2, 2] + 147*CHq1[3, 3] + 285*CHq3[1, 1] + 285*CHq3[2, 2] + 
          39*CHq3[3, 3] - 834*CHu[1, 1] - 834*CHu[2, 2]) - 
        1024*MW2^8*MZ2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
          256*CHe[1, 1] - 256*CHl1[1, 1] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 
          60*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 36*CHq3[3, 3] - 
          156*CHu[1, 1] - 156*CHu[2, 2]) - 5*MZ2^8*(MH2 + MZ2)*
         (30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] + 4*CHq3[2, 2] + 2*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) - 64*MW2^6*MZ2^2*(2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-573*CHd[1, 1] - 573*CHd[2, 2] - 573*CHd[3, 3] + 
            2979*CHe[1, 1] + 3139*CHl1[1, 1] + 2851*CHl3[1, 1] + 
            448*CHl3[2, 2] + 448*CHl3[3, 3] + 141*CHq1[1, 1] + 
            141*CHq1[2, 2] - 1617*CHq1[3, 3] - 1899*CHq3[1, 1] - 
            1899*CHq3[2, 2] - 1449*CHq3[3, 3] + 1146*CHu[1, 1] + 
            1146*CHu[2, 2])) + 32*MW2^5*MZ2^3*
         (18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
            11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-8592*CHd[1, 1] - 
            8592*CHd[2, 2] - 8592*CHd[3, 3] + 27044*CHe[1, 1] + 
            26439*CHl1[1, 1] + 9526*CHl3[1, 1] + 792*CHl3[2, 2] + 
            792*CHl3[3, 3] + 9708*CHq1[1, 1] + 9708*CHq1[2, 2] - 
            6099*CHq1[3, 3] - 11553*CHq3[1, 1] - 11553*CHq3[2, 2] - 
            4710*CHq3[3, 3] + 17184*CHu[1, 1] + 17184*CHu[2, 2])) - 
        2*MW2^2*MZ2^6*(3*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-39579*CHd[1, 1] - 
            39579*CHd[2, 2] - 39579*CHd[3, 3] + 109909*CHe[1, 1] + 
            93497*CHl1[1, 1] + 23483*CHl3[1, 1] - 1280*CHl3[2, 2] - 
            1280*CHl3[3, 3] + 56139*CHq1[1, 1] + 56139*CHq1[2, 2] + 
            15177*CHq1[3, 3] - 14205*CHq3[1, 1] - 14205*CHq3[2, 2] + 
            11487*CHq3[3, 3] + 79158*CHu[1, 1] + 79158*CHu[2, 2])) - 
        8*MW2^4*MZ2^4*(4*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[1, 1] - 358*CHl1[1, 1] - 358*CHl3[1, 1] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-44799*CHd[1, 1] - 44799*CHd[2, 2] - 
            44799*CHd[3, 3] + 127701*CHe[1, 1] + 120015*CHl1[1, 1] + 
            33367*CHl3[1, 1] + 336*CHl3[2, 2] + 336*CHl3[3, 3] + 
            56517*CHq1[1, 1] + 56517*CHq1[2, 2] - 14001*CHq1[3, 3] - 
            47919*CHq3[1, 1] - 47919*CHq3[2, 2] - 10413*CHq3[3, 3] + 
            89598*CHu[1, 1] + 89598*CHu[2, 2])) + 4*MW2^3*MZ2^5*
         (2*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[1, 1] - 1335*CHl1[1, 1] - 1335*CHl3[1, 1] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-58395*CHd[1, 1] - 
            58395*CHd[2, 2] - 58395*CHd[3, 3] + 158645*CHe[1, 1] + 
            143534*CHl1[1, 1] + 35382*CHl3[1, 1] - 1696*CHl3[2, 2] - 
            1696*CHl3[3, 3] + 78681*CHq1[1, 1] + 78681*CHq1[2, 2] + 
            1644*CHq1[3, 3] - 45309*CHq3[1, 1] - 45309*CHq3[2, 2] + 
            1380*CHq3[3, 3] + 116790*CHu[1, 1] + 116790*CHu[2, 2]))) - 
      6*MT2^3*MW2*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
        5*MZ2^4)*(32*MW2^3*CHq3[3, 3] + 4*MW2*MZ2^2*(CHe[1, 1] - 
          9*CHq1[3, 3] - 10*CHq3[3, 3] - 9*CHu[3, 3]) - 
        8*MW2^2*MZ2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] + 
          CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^3*(4*CHe[1, 1] + 2*CHl1[1, 1] + 
          2*CHl3[1, 1] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2^2*(2*MW2*MZ2^7*(-10*MZ2*(543*CHd[1, 1] + 543*CHd[2, 2] + 
            543*CHd[3, 3] - 1701*CHe[1, 1] - 1267*CHl1[1, 1] - 
            336*CHl3[1, 1] - 813*CHq1[1, 1] - 813*CHq1[2, 2] - 
            339*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
            294*CHq3[3, 3] - 1086*CHu[1, 1] - 1086*CHu[2, 2]) + 
          MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[1, 1] - 901*CHl1[1, 1] - 901*CHl3[1, 1] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) - 5*MZ2^8*(MH2 + MZ2)*(30*CHd[1, 1] + 
          30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 49*CHl1[1, 1] - 
          49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
          15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
          11*CHl1[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] + 4*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) - 64*MW2^6*MZ2^2*(2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-573*CHd[1, 1] - 573*CHd[2, 2] - 573*CHd[3, 3] + 
            2952*CHe[1, 1] + 3106*CHl1[1, 1] + 2818*CHl3[1, 1] + 
            448*CHl3[2, 2] + 448*CHl3[3, 3] + 141*CHq1[1, 1] + 
            141*CHq1[2, 2] - 1437*CHq1[3, 3] - 1899*CHq3[1, 1] - 
            1899*CHq3[2, 2] - 2049*CHq3[3, 3] + 1146*CHu[1, 1] + 
            1146*CHu[2, 2] - 324*CHu[3, 3])) + 32*MW2^5*MZ2^3*
         (18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
            11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-8592*CHd[1, 1] - 
            8592*CHd[2, 2] - 8592*CHd[3, 3] + 26930*CHe[1, 1] + 
            26364*CHl1[1, 1] + 9451*CHl3[1, 1] + 792*CHl3[2, 2] + 
            792*CHl3[3, 3] + 9708*CHq1[1, 1] + 9708*CHq1[2, 2] - 
            5109*CHq1[3, 3] - 11553*CHq3[1, 1] - 11553*CHq3[2, 2] - 
            5277*CHq3[3, 3] + 17184*CHu[1, 1] + 17184*CHu[2, 2] - 
            306*CHu[3, 3])) + 256*MW2^7*MZ2^2*(417*CHd[1, 1] + 
          417*CHd[2, 2] + 417*CHd[3, 3] - 1152*CHe[1, 1] - 1133*CHl1[1, 1] + 
          177*CHl3[1, 1] + 40*CHl3[2, 2] + 40*CHl3[3, 3] - 543*CHq1[1, 1] - 
          543*CHq1[2, 2] + 120*CHq1[3, 3] + 285*CHq3[1, 1] + 285*CHq3[2, 2] - 
          30*CHq3[3, 3] - 834*CHu[1, 1] - 834*CHu[2, 2] - 63*CHu[3, 3]) - 
        512*MW2^8*MZ2*(156*CHd[1, 1] + 156*CHd[2, 2] + 156*CHd[3, 3] - 
          509*CHe[1, 1] - 509*CHl1[1, 1] + 3*CHl3[1, 1] - 174*CHq1[1, 1] - 
          174*CHq1[2, 2] + 111*CHq1[3, 3] + 162*CHq3[1, 1] + 162*CHq3[2, 2] + 
          87*CHq3[3, 3] - 312*CHu[1, 1] - 312*CHu[2, 2] - 9*CHu[3, 3]) - 
        8*MW2^4*MZ2^4*(4*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[1, 1] - 358*CHl1[1, 1] - 358*CHl3[1, 1] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-44799*CHd[1, 1] - 44799*CHd[2, 2] - 
            44799*CHd[3, 3] + 127707*CHe[1, 1] + 120093*CHl1[1, 1] + 
            33445*CHl3[1, 1] + 336*CHl3[2, 2] + 336*CHl3[3, 3] + 
            56517*CHq1[1, 1] + 56517*CHq1[2, 2] - 11310*CHq1[3, 3] - 
            47919*CHq3[1, 1] - 47919*CHq3[2, 2] - 9438*CHq3[3, 3] + 
            89598*CHu[1, 1] + 89598*CHu[2, 2] + 243*CHu[3, 3])) - 
        2*MW2^2*MZ2^6*(3*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-39579*CHd[1, 1] - 
            39579*CHd[2, 2] - 39579*CHd[3, 3] + 109981*CHe[1, 1] + 
            93473*CHl1[1, 1] + 23459*CHl3[1, 1] - 1280*CHl3[2, 2] - 
            1280*CHl3[3, 3] + 56139*CHq1[1, 1] + 56139*CHq1[2, 2] + 
            12207*CHq1[3, 3] - 14205*CHq3[1, 1] - 14205*CHq3[2, 2] + 
            11697*CHq3[3, 3] + 79158*CHu[1, 1] + 79158*CHu[2, 2] + 
            450*CHu[3, 3])) + 4*MW2^3*MZ2^5*
         (2*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[1, 1] - 1335*CHl1[1, 1] - 1335*CHl3[1, 1] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-58395*CHd[1, 1] - 
            58395*CHd[2, 2] - 58395*CHd[3, 3] + 159041*CHe[1, 1] + 
            143780*CHl1[1, 1] + 35628*CHl3[1, 1] - 1696*CHl3[2, 2] - 
            1696*CHl3[3, 3] + 78681*CHq1[1, 1] + 78681*CHq1[2, 2] + 
            1527*CHq1[3, 3] - 45309*CHq3[1, 1] - 45309*CHq3[2, 2] + 
            3321*CHq3[3, 3] + 116790*CHu[1, 1] + 116790*CHu[2, 2] + 
            855*CHu[3, 3]))) - 2*MT2*MW2*(-5*MZ2^8*(MH2 + MZ2)*
         (30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
          49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        1536*MW2^9*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          44*CHe[1, 1] - 44*CHl1[1, 1] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 
          12*CHq1[3, 3] + 16*CHq3[1, 1] + 16*CHq3[2, 2] + 9*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2]) + MW2*MZ2^7*
         (2*MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[1, 1] - 901*CHl1[1, 1] - 901*CHl3[1, 1] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2]) + 5*MZ2*(-2172*CHd[1, 1] - 2172*CHd[2, 2] - 
            2172*CHd[3, 3] + 6810*CHe[1, 1] + 5071*CHl1[1, 1] + 
            1347*CHl3[1, 1] + 3252*CHq1[1, 1] + 3252*CHq1[2, 2] + 
            1401*CHq1[3, 3] + 540*CHq3[1, 1] + 540*CHq3[2, 2] + 
            1056*CHq3[3, 3] + 4344*CHu[1, 1] + 4344*CHu[2, 2])) - 
        16*MW2^6*MZ2^2*(8*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-2292*CHd[1, 1] - 2292*CHd[2, 2] - 2292*CHd[3, 3] + 
            11739*CHe[1, 1] + 12403*CHl1[1, 1] + 11251*CHl3[1, 1] + 
            1792*CHl3[2, 2] + 1792*CHl3[3, 3] + 564*CHq1[1, 1] + 
            564*CHq1[2, 2] - 5028*CHq1[3, 3] - 7596*CHq3[1, 1] - 
            7596*CHq3[2, 2] - 6300*CHq3[3, 3] + 4584*CHu[1, 1] + 
            4584*CHu[2, 2] - 324*CHu[3, 3])) + 8*MW2^5*MZ2^3*
         (72*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
            11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-34368*CHd[1, 1] - 
            34368*CHd[2, 2] - 34368*CHd[3, 3] + 107897*CHe[1, 1] + 
            105606*CHl1[1, 1] + 37954*CHl3[1, 1] + 3168*CHl3[2, 2] + 
            3168*CHl3[3, 3] + 38832*CHq1[1, 1] + 38832*CHq1[2, 2] - 
            20166*CHq1[3, 3] - 46212*CHq3[1, 1] - 46212*CHq3[2, 2] - 
            17403*CHq3[3, 3] + 68736*CHu[1, 1] + 68736*CHu[2, 2] - 
            306*CHu[3, 3])) + 64*MW2^7*MZ2^2*(1668*CHd[1, 1] + 
          1668*CHd[2, 2] + 1668*CHd[3, 3] - 4650*CHe[1, 1] - 
          4565*CHl1[1, 1] + 675*CHl3[1, 1] + 160*CHl3[2, 2] + 
          160*CHl3[3, 3] - 2172*CHq1[1, 1] - 2172*CHq1[2, 2] + 
          651*CHq1[3, 3] + 1140*CHq3[1, 1] + 1140*CHq3[2, 2] - 
          39*CHq3[3, 3] - 3336*CHu[1, 1] - 3336*CHu[2, 2] - 63*CHu[3, 3]) - 
        128*MW2^8*MZ2*(624*CHd[1, 1] + 624*CHd[2, 2] + 624*CHd[3, 3] - 
          2045*CHe[1, 1] - 2045*CHl1[1, 1] + 3*CHl3[1, 1] - 696*CHq1[1, 1] - 
          696*CHq1[2, 2] + 471*CHq1[3, 3] + 648*CHq3[1, 1] + 648*CHq3[2, 2] + 
          273*CHq3[3, 3] - 1248*CHu[1, 1] - 1248*CHu[2, 2] - 9*CHu[3, 3]) - 
        MW2^2*MZ2^6*(6*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[1, 1] - 959*CHl1[1, 1] - 959*CHl3[1, 1] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-79158*CHd[1, 1] - 
            79158*CHd[2, 2] - 79158*CHd[3, 3] + 219794*CHe[1, 1] + 
            186877*CHl1[1, 1] + 46849*CHl3[1, 1] - 2560*CHl3[2, 2] - 
            2560*CHl3[3, 3] + 112278*CHq1[1, 1] + 112278*CHq1[2, 2] + 
            24594*CHq1[3, 3] - 28410*CHq3[1, 1] - 28410*CHq3[2, 2] + 
            19839*CHq3[3, 3] + 158316*CHu[1, 1] + 158316*CHu[2, 2] + 
            225*CHu[3, 3])) - 2*MW2^4*MZ2^4*
         (16*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[1, 1] - 358*CHl1[1, 1] - 358*CHl3[1, 1] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-179196*CHd[1, 1] - 179196*CHd[2, 2] - 
            179196*CHd[3, 3] + 511290*CHe[1, 1] + 480588*CHl1[1, 1] + 
            133996*CHl3[1, 1] + 1344*CHl3[2, 2] + 1344*CHl3[3, 3] + 
            226068*CHq1[1, 1] + 226068*CHq1[2, 2] - 47193*CHq1[3, 3] - 
            191676*CHq3[1, 1] - 191676*CHq3[2, 2] - 34155*CHq3[3, 3] + 
            358392*CHu[1, 1] + 358392*CHu[2, 2] + 243*CHu[3, 3])) + 
        MW2^3*MZ2^5*(8*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[1, 1] - 1335*CHl1[1, 1] - 1335*CHl3[1, 1] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-233580*CHd[1, 1] - 
            233580*CHd[2, 2] - 233580*CHd[3, 3] + 635906*CHe[1, 1] + 
            574892*CHl1[1, 1] + 142284*CHl3[1, 1] - 6784*CHl3[2, 2] - 
            6784*CHl3[3, 3] + 314724*CHq1[1, 1] + 314724*CHq1[2, 2] + 
            4029*CHq1[3, 3] - 181236*CHq3[1, 1] - 181236*CHq3[2, 2] + 
            8043*CHq3[3, 3] + 467160*CHu[1, 1] + 467160*CHu[2, 2] + 
            855*CHu[3, 3])))))/(72*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2))*Class[7] + 
 Class[8]*((-1/54*(MZ2*(-2*MW2 + MZ2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2))/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MZ2*(-2*MW2 + MZ2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       B0i[bb0, 0, 0, MZ2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*
    Cll[1, 2, 2, 1] - (MZ2*B0i[bb0, 0, 0, MZ2]*
     (32*MW2^4*(8*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 
        4*Cdd[1, 2, 2, 1] + 4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 
        12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] - 
        8*Ced[1, 1, 1, 1] - 8*Ced[1, 1, 2, 2] - 8*Ced[1, 1, 3, 3] + 
        3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 
        3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 
        44*Cee[1, 1, 1, 1] - 44*Cee[1, 1, 2, 2] - 44*Cee[1, 1, 3, 3] + 
        16*Ceu[1, 1, 1, 1] + 16*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 
        6*Ceu[2, 2, 2, 2] - 6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] - 
        8*Cld[1, 1, 1, 1] - 8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] + 
        3*Cld[2, 2, 1, 1] + 3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 
        3*Cld[3, 3, 1, 1] + 3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 
        22*Cle[1, 1, 1, 1] - 11*Cle[1, 1, 2, 2] - 11*Cle[1, 1, 3, 3] - 
        11*Cle[2, 2, 1, 1] - 11*Cle[3, 3, 1, 1] - 44*Cll[1, 1, 1, 1] - 
        22*Cll[1, 1, 2, 2] - 22*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] + 
        8*Clq1[1, 1, 1, 1] + 8*Clq1[1, 1, 2, 2] - 8*Clq1[1, 1, 3, 3] - 
        3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 
        3*Clq1[3, 3, 1, 1] - 3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] - 
        24*Clq3[1, 1, 1, 1] - 24*Clq3[1, 1, 2, 2] - 8*Clq3[1, 1, 3, 3] + 
        9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 
        9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 
        16*Clu[1, 1, 1, 1] + 16*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 
        6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 
        6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
        6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
        6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] + 
        8*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] + 
        8*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] - 
        8*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
        16*Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 
        20*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 
        12*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 
        48*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 
        12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 
        36*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 
        12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 
        12*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 
        12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
        12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
        32*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 
        32*Cuu[2, 2, 2, 2]) - 16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 
        84*Cdd[1, 1, 2, 2] + 84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 
        28*Cdd[1, 3, 3, 1] + 56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 
        28*Cdd[2, 3, 3, 2] + 56*Cdd[3, 3, 3, 3] - 46*Ced[1, 1, 1, 1] - 
        46*Ced[1, 1, 2, 2] - 46*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 
        21*Ced[2, 2, 2, 2] + 21*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 
        21*Ced[3, 3, 2, 2] + 21*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 1, 1] - 
        268*Cee[1, 1, 2, 2] - 268*Cee[1, 1, 3, 3] + 92*Ceu[1, 1, 1, 1] + 
        92*Ceu[1, 1, 2, 2] - 42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 
        42*Ceu[3, 3, 1, 1] - 42*Ceu[3, 3, 2, 2] - 35*Cld[1, 1, 1, 1] - 
        35*Cld[1, 1, 2, 2] - 35*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 
        21*Cld[2, 2, 2, 2] + 21*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 
        21*Cld[3, 3, 2, 2] + 21*Cld[3, 3, 3, 3] - 123*Cle[1, 1, 1, 1] - 
        56*Cle[1, 1, 2, 2] - 56*Cle[1, 1, 3, 3] - 67*Cle[2, 2, 1, 1] - 
        67*Cle[3, 3, 1, 1] - 202*Cll[1, 1, 1, 1] - 112*Cll[1, 1, 2, 2] - 
        112*Cll[1, 1, 3, 3] - 90*Cll[1, 3, 3, 1] + 35*Clq1[1, 1, 1, 1] + 
        35*Clq1[1, 1, 2, 2] - 11*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 
        21*Clq1[2, 2, 2, 2] + 12*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 
        21*Clq1[3, 3, 2, 2] + 12*Clq1[3, 3, 3, 3] - 75*Clq3[1, 1, 1, 1] - 
        75*Clq3[1, 1, 2, 2] - 17*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 1, 1] + 
        27*Clq3[2, 2, 2, 2] + 6*Clq3[2, 2, 3, 3] + 27*Clq3[3, 3, 1, 1] + 
        27*Clq3[3, 3, 2, 2] + 6*Clq3[3, 3, 3, 3] + 70*Clu[1, 1, 1, 1] + 
        70*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 
        42*Clu[3, 3, 1, 1] - 42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 
        42*Cqd1[1, 1, 2, 2] - 42*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 
        42*Cqd1[2, 2, 2, 2] - 42*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 
        24*Cqd1[3, 3, 2, 2] + 24*Cqd1[3, 3, 3, 3] + 46*Cqe[1, 1, 1, 1] - 
        21*Cqe[1, 1, 2, 2] - 21*Cqe[1, 1, 3, 3] + 46*Cqe[2, 2, 1, 1] - 
        21*Cqe[2, 2, 2, 2] - 21*Cqe[2, 2, 3, 3] - 22*Cqe[3, 3, 1, 1] + 
        12*Cqe[3, 3, 2, 2] + 12*Cqe[3, 3, 3, 3] + 76*Cqq1[1, 1, 1, 1] + 
        84*Cqq1[1, 1, 2, 2] - 48*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 76*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] + 
        4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 156*Cqq3[1, 1, 1, 1] + 
        324*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 
        36*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] - 
        36*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 
        84*Cqu1[1, 1, 2, 2] + 84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] - 
        48*Cqu1[3, 3, 1, 1] - 48*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 
        84*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 
        84*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 
        336*Cuu[1, 1, 2, 2] + 112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(160*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] + 
        240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] + 
        160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] + 
        160*Cdd[3, 3, 3, 3] - 136*Ced[1, 1, 1, 1] - 136*Ced[1, 1, 2, 2] - 
        136*Ced[1, 1, 3, 3] + 60*Ced[2, 2, 1, 1] + 60*Ced[2, 2, 2, 2] + 
        60*Ced[2, 2, 3, 3] + 60*Ced[3, 3, 1, 1] + 60*Ced[3, 3, 2, 2] + 
        60*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 1, 1] - 784*Cee[1, 1, 2, 2] - 
        784*Cee[1, 1, 3, 3] + 272*Ceu[1, 1, 1, 1] + 272*Ceu[1, 1, 2, 2] - 
        120*Ceu[2, 2, 1, 1] - 120*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 
        120*Ceu[3, 3, 2, 2] - 38*Cld[1, 1, 1, 1] - 38*Cld[1, 1, 2, 2] - 
        38*Cld[1, 1, 3, 3] + 60*Cld[2, 2, 1, 1] + 60*Cld[2, 2, 2, 2] + 
        60*Cld[2, 2, 3, 3] + 60*Cld[3, 3, 1, 1] + 60*Cld[3, 3, 2, 2] + 
        60*Cld[3, 3, 3, 3] - 294*Cle[1, 1, 1, 1] - 98*Cle[1, 1, 2, 2] - 
        98*Cle[1, 1, 3, 3] - 196*Cle[2, 2, 1, 1] - 196*Cle[3, 3, 1, 1] - 
        294*Cll[1, 1, 1, 1] - 196*Cll[1, 1, 2, 2] - 196*Cll[1, 1, 3, 3] - 
        98*Cll[1, 3, 3, 1] + 38*Clq1[1, 1, 1, 1] + 38*Clq1[1, 1, 2, 2] + 
        19*Clq1[1, 1, 3, 3] - 60*Clq1[2, 2, 1, 1] - 60*Clq1[2, 2, 2, 2] - 
        30*Clq1[2, 2, 3, 3] - 60*Clq1[3, 3, 1, 1] - 60*Clq1[3, 3, 2, 2] - 
        30*Clq1[3, 3, 3, 3] + 49*Clq3[1, 1, 3, 3] + 76*Clu[1, 1, 1, 1] + 
        76*Clu[1, 1, 2, 2] - 120*Clu[2, 2, 1, 1] - 120*Clu[2, 2, 2, 2] - 
        120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 120*Cqd1[1, 1, 1, 1] - 
        120*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] - 120*Cqd1[2, 2, 1, 1] - 
        120*Cqd1[2, 2, 2, 2] - 120*Cqd1[2, 2, 3, 3] - 60*Cqd1[3, 3, 1, 1] - 
        60*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] + 136*Cqe[1, 1, 1, 1] - 
        60*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] + 136*Cqe[2, 2, 1, 1] - 
        60*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] + 68*Cqe[3, 3, 1, 1] - 
        30*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 140*Cqq1[1, 1, 1, 1] + 
        240*Cqq1[1, 1, 2, 2] + 120*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 
        20*Cqq1[1, 3, 3, 1] + 140*Cqq1[2, 2, 2, 2] + 120*Cqq1[2, 2, 3, 3] + 
        20*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        120*Cqq3[1, 2, 2, 1] + 60*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 
        60*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 240*Cqu1[1, 1, 1, 1] + 
        240*Cqu1[1, 1, 2, 2] + 240*Cqu1[2, 2, 1, 1] + 240*Cqu1[2, 2, 2, 2] + 
        120*Cqu1[3, 3, 1, 1] + 120*Cqu1[3, 3, 2, 2] - 240*Cud1[1, 1, 1, 1] - 
        240*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 
        240*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
        960*Cuu[1, 1, 2, 2] + 320*Cuu[1, 2, 2, 1] + 640*Cuu[2, 2, 2, 2]) + 
      4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 
        444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 148*Cdd[1, 3, 3, 1] + 
        296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 148*Cdd[2, 3, 3, 2] + 
        296*Cdd[3, 3, 3, 3] - 210*Ced[1, 1, 1, 1] - 210*Ced[1, 1, 2, 2] - 
        210*Ced[1, 1, 3, 3] + 111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 
        111*Ced[2, 2, 3, 3] + 111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 
        111*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 1, 1] - 1284*Cee[1, 1, 2, 2] - 
        1284*Cee[1, 1, 3, 3] + 420*Ceu[1, 1, 1, 1] + 420*Ceu[1, 1, 2, 2] - 
        222*Ceu[2, 2, 1, 1] - 222*Ceu[2, 2, 2, 2] - 222*Ceu[3, 3, 1, 1] - 
        222*Ceu[3, 3, 2, 2] - 120*Cld[1, 1, 1, 1] - 120*Cld[1, 1, 2, 2] - 
        120*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
        111*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
        111*Cld[3, 3, 3, 3] - 552*Cle[1, 1, 1, 1] - 231*Cle[1, 1, 2, 2] - 
        231*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 1, 1] - 321*Cle[3, 3, 1, 1] - 
        788*Cll[1, 1, 1, 1] - 462*Cll[1, 1, 2, 2] - 462*Cll[1, 1, 3, 3] - 
        326*Cll[1, 3, 3, 1] + 120*Clq1[1, 1, 1, 1] + 120*Clq1[1, 1, 2, 2] - 
        6*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 111*Clq1[2, 2, 2, 2] + 
        21*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
        21*Clq1[3, 3, 3, 3] - 240*Clq3[1, 1, 1, 1] - 240*Clq3[1, 1, 2, 2] - 
        30*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 45*Clq3[2, 2, 2, 2] - 
        3*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
        3*Clq3[3, 3, 3, 3] + 240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] - 
        222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] - 222*Clu[3, 3, 1, 1] - 
        222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 
        222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 
        222*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 42*Cqd1[3, 3, 2, 2] + 
        42*Cqd1[3, 3, 3, 3] + 210*Cqe[1, 1, 1, 1] - 111*Cqe[1, 1, 2, 2] - 
        111*Cqe[1, 1, 3, 3] + 210*Cqe[2, 2, 1, 1] - 111*Cqe[2, 2, 2, 2] - 
        111*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] + 21*Cqe[3, 3, 2, 2] + 
        21*Cqe[3, 3, 3, 3] + 304*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 
        84*Cqq1[1, 1, 3, 3] + 164*Cqq1[1, 2, 2, 1] - 20*Cqq1[1, 3, 3, 1] + 
        304*Cqq1[2, 2, 2, 2] - 84*Cqq1[2, 2, 3, 3] - 20*Cqq1[2, 3, 3, 2] - 
        40*Cqq1[3, 3, 3, 3] + 336*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 
        36*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        336*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] - 
        40*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] + 
        444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 84*Cqu1[3, 3, 1, 1] - 
        84*Cqu1[3, 3, 2, 2] - 444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 
        444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 
        444*Cud1[2, 2, 3, 3] + 1184*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] + 
        592*Cuu[1, 2, 2, 1] + 1184*Cuu[2, 2, 2, 2]) - 
      2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 528*Cdd[1, 1, 2, 2] + 
        528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 176*Cdd[1, 3, 3, 1] + 
        352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 176*Cdd[2, 3, 3, 2] + 
        352*Cdd[3, 3, 3, 3] - 248*Ced[1, 1, 1, 1] - 248*Ced[1, 1, 2, 2] - 
        248*Ced[1, 1, 3, 3] + 132*Ced[2, 2, 1, 1] + 132*Ced[2, 2, 2, 2] + 
        132*Ced[2, 2, 3, 3] + 132*Ced[3, 3, 1, 1] + 132*Ced[3, 3, 2, 2] + 
        132*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 1, 1] - 1520*Cee[1, 1, 2, 2] - 
        1520*Cee[1, 1, 3, 3] + 496*Ceu[1, 1, 1, 1] + 496*Ceu[1, 1, 2, 2] - 
        264*Ceu[2, 2, 1, 1] - 264*Ceu[2, 2, 2, 2] - 264*Ceu[3, 3, 1, 1] - 
        264*Ceu[3, 3, 2, 2] - 107*Cld[1, 1, 1, 1] - 107*Cld[1, 1, 2, 2] - 
        107*Cld[1, 1, 3, 3] + 132*Cld[2, 2, 1, 1] + 132*Cld[2, 2, 2, 2] + 
        132*Cld[2, 2, 3, 3] + 132*Cld[3, 3, 1, 1] + 132*Cld[3, 3, 2, 2] + 
        132*Cld[3, 3, 3, 3] - 619*Cle[1, 1, 1, 1] - 239*Cle[1, 1, 2, 2] - 
        239*Cle[1, 1, 3, 3] - 380*Cle[2, 2, 1, 1] - 380*Cle[3, 3, 1, 1] - 
        766*Cll[1, 1, 1, 1] - 478*Cll[1, 1, 2, 2] - 478*Cll[1, 1, 3, 3] - 
        288*Cll[1, 3, 3, 1] + 107*Clq1[1, 1, 1, 1] + 107*Clq1[1, 1, 2, 2] + 
        25*Clq1[1, 1, 3, 3] - 132*Clq1[2, 2, 1, 1] - 132*Clq1[2, 2, 2, 2] - 
        21*Clq1[2, 2, 3, 3] - 132*Clq1[3, 3, 1, 1] - 132*Clq1[3, 3, 2, 2] - 
        21*Clq1[3, 3, 3, 3] - 147*Clq3[1, 1, 1, 1] - 147*Clq3[1, 1, 2, 2] + 
        31*Clq3[1, 1, 3, 3] - 15*Clq3[2, 2, 3, 3] - 15*Clq3[3, 3, 3, 3] + 
        214*Clu[1, 1, 1, 1] + 214*Clu[1, 1, 2, 2] - 264*Clu[2, 2, 1, 1] - 
        264*Clu[2, 2, 2, 2] - 264*Clu[3, 3, 1, 1] - 264*Clu[3, 3, 2, 2] - 
        264*Cqd1[1, 1, 1, 1] - 264*Cqd1[1, 1, 2, 2] - 264*Cqd1[1, 1, 3, 3] - 
        264*Cqd1[2, 2, 1, 1] - 264*Cqd1[2, 2, 2, 2] - 264*Cqd1[2, 2, 3, 3] - 
        42*Cqd1[3, 3, 1, 1] - 42*Cqd1[3, 3, 2, 2] - 42*Cqd1[3, 3, 3, 3] + 
        248*Cqe[1, 1, 1, 1] - 132*Cqe[1, 1, 2, 2] - 132*Cqe[1, 1, 3, 3] + 
        248*Cqe[2, 2, 1, 1] - 132*Cqe[2, 2, 2, 2] - 132*Cqe[2, 2, 3, 3] + 
        22*Cqe[3, 3, 1, 1] - 21*Cqe[3, 3, 2, 2] - 21*Cqe[3, 3, 3, 3] + 
        308*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] + 84*Cqq1[1, 1, 3, 3] + 
        88*Cqq1[1, 2, 2, 1] - 16*Cqq1[1, 3, 3, 1] + 308*Cqq1[2, 2, 2, 2] + 
        84*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 32*Cqq1[3, 3, 3, 3] + 
        132*Cqq3[1, 1, 1, 1] - 180*Cqq3[1, 1, 3, 3] + 264*Cqq3[1, 2, 2, 1] + 
        72*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] + 
        72*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 528*Cqu1[1, 1, 1, 1] + 
        528*Cqu1[1, 1, 2, 2] + 528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] + 
        84*Cqu1[3, 3, 1, 1] + 84*Cqu1[3, 3, 2, 2] - 528*Cud1[1, 1, 1, 1] - 
        528*Cud1[1, 1, 2, 2] - 528*Cud1[1, 1, 3, 3] - 528*Cud1[2, 2, 1, 1] - 
        528*Cud1[2, 2, 2, 2] - 528*Cud1[2, 2, 3, 3] + 1408*Cuu[1, 1, 1, 1] + 
        2112*Cuu[1, 1, 2, 2] + 704*Cuu[1, 2, 2, 1] + 1408*Cuu[2, 2, 2, 2])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(64*MW2^4*(11*Ceu[1, 1, 3, 3] + 
        11*Clq1[1, 1, 3, 3] - 11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
        11*Cqe[3, 3, 1, 1] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2*(134*Ceu[1, 1, 3, 3] + 79*Clq1[1, 1, 3, 3] - 
        79*Clq3[1, 1, 3, 3] + 112*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
        33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 1, 1] + 
        66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
        32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
        12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
        10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
        66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
        42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
        168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
        56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[1, 1, 3, 3] + 
        129*Clq1[1, 1, 3, 3] - 129*Clq3[1, 1, 3, 3] + 231*Clu[1, 1, 3, 3] - 
        66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
        186*Cqe[3, 3, 1, 1] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
        132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
        42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
        111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
        21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
        111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 148*Cuu[1, 3, 3, 1] + 
        444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
      MZ2^4*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
        49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
      2*MW2*MZ2^3*(760*Ceu[1, 1, 3, 3] + 193*Clq1[1, 1, 3, 3] - 
        193*Clq3[1, 1, 3, 3] + 478*Clu[1, 1, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
        111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 1, 1] + 
        222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
        52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
        96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
        22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
        222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
        264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 264*Cud1[3, 3, 3, 3] + 
        1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 1056*Cuu[2, 2, 3, 3] + 
        352*Cuu[2, 3, 3, 2])))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
          11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[1, 1, 3, 3] - 539*Clq1[1, 1, 3, 3] + 
          539*Clq3[1, 1, 3, 3] + 49*Clu[1, 1, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 1, 1] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[1, 1, 3, 3] + 
          257*Clq1[1, 1, 3, 3] - 257*Clq3[1, 1, 3, 3] + 125*Clu[1, 1, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 1, 1] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[1, 1, 3, 3] + 1241*Clq1[1, 1, 3, 3] - 
          1241*Clq3[1, 1, 3, 3] + 101*Clu[1, 1, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 1, 1] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[1, 1, 3, 3] + 564*Clq1[1, 1, 3, 3] - 
          564*Clq3[1, 1, 3, 3] + 156*Clu[1, 1, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 1, 1] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
          11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[1, 1, 3, 3] + 79*Clq1[1, 1, 3, 3] - 
          79*Clq3[1, 1, 3, 3] + 112*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 1, 1] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[1, 1, 3, 3] + 
          129*Clq1[1, 1, 3, 3] - 129*Clq3[1, 1, 3, 3] + 231*Clu[1, 1, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 1, 1] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
          49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[1, 1, 3, 3] + 193*Clq1[1, 1, 3, 3] - 
          193*Clq3[1, 1, 3, 3] + 478*Clu[1, 1, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 1, 1] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-64*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] - 8*Ced[1, 1, 1, 1] - 8*Ced[1, 1, 2, 2] - 
         8*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 
         3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 
         3*Ced[3, 3, 3, 3] - 11*Cee[1, 1, 1, 1] - 11*Cee[1, 1, 2, 2] - 
         11*Cee[1, 1, 3, 3] + 16*Ceu[1, 1, 1, 1] + 16*Ceu[1, 1, 2, 2] - 
         11*Ceu[1, 1, 3, 3] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
         6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] - 8*Cld[1, 1, 1, 1] - 
         8*Cld[1, 1, 2, 2] - 8*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
         3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
         3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 22*Cle[1, 1, 1, 1] - 
         11*Cle[1, 1, 2, 2] - 11*Cle[1, 1, 3, 3] - 11*Cle[2, 2, 1, 1] - 
         11*Cle[3, 3, 1, 1] - 11*Cll[1, 1, 1, 1] - 22*Cll[1, 1, 2, 2] - 
         22*Cll[1, 1, 3, 3] + 11*Cll[1, 3, 3, 1] + 8*Clq1[1, 1, 1, 1] + 
         8*Clq1[1, 1, 2, 2] - 19*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
         3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
         3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] - 24*Clq3[1, 1, 1, 1] - 
         24*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
         9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
         9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 16*Clu[1, 1, 1, 1] + 
         16*Clu[1, 1, 2, 2] - 11*Clu[1, 1, 3, 3] - 6*Clu[2, 2, 1, 1] - 
         6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 
         6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
         6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
         9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] + 
         8*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] + 
         8*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] - 
         19*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
         Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 18*Cqq1[1, 1, 3, 3] - 
         10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + Cqq1[2, 2, 2, 2] - 
         18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 11*Cqq1[3, 3, 3, 3] + 
         57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 57*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 15*Cqq3[3, 3, 3, 3] + 
         12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 3*Cqu1[1, 1, 3, 3] + 
         12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] - 
         18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
         12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
         12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
         3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] + 
         20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 12*Cuu[1, 1, 3, 3] - 
         8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 20*Cuu[2, 2, 2, 2] - 
         12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
       6*MT2*(11*Ceu[1, 1, 3, 3] + 11*Clq1[1, 1, 3, 3] - 
         11*Clq3[1, 1, 3, 3] + 11*Clu[1, 1, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
         3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 1, 1] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^3*MZ2*(MZ2*(70*Cdd[1, 1, 1, 1] + 168*Cdd[1, 1, 2, 2] + 
         168*Cdd[1, 1, 3, 3] - 28*Cdd[1, 2, 2, 1] - 28*Cdd[1, 3, 3, 1] + 
         70*Cdd[2, 2, 2, 2] + 168*Cdd[2, 2, 3, 3] - 28*Cdd[2, 3, 3, 2] + 
         70*Cdd[3, 3, 3, 3] - 92*Ced[1, 1, 1, 1] - 92*Ced[1, 1, 2, 2] - 
         92*Ced[1, 1, 3, 3] + 42*Ced[2, 2, 1, 1] + 42*Ced[2, 2, 2, 2] + 
         42*Ced[2, 2, 3, 3] + 42*Ced[3, 3, 1, 1] + 42*Ced[3, 3, 2, 2] + 
         42*Ced[3, 3, 3, 3] - 134*Cee[1, 1, 1, 1] - 134*Cee[1, 1, 2, 2] - 
         134*Cee[1, 1, 3, 3] + 184*Ceu[1, 1, 1, 1] + 184*Ceu[1, 1, 2, 2] - 
         134*Ceu[1, 1, 3, 3] - 84*Ceu[2, 2, 1, 1] - 84*Ceu[2, 2, 2, 2] - 
         84*Ceu[3, 3, 1, 1] - 84*Ceu[3, 3, 2, 2] - 70*Cld[1, 1, 1, 1] - 
         70*Cld[1, 1, 2, 2] - 70*Cld[1, 1, 3, 3] + 42*Cld[2, 2, 1, 1] + 
         42*Cld[2, 2, 2, 2] + 42*Cld[2, 2, 3, 3] + 42*Cld[3, 3, 1, 1] + 
         42*Cld[3, 3, 2, 2] + 42*Cld[3, 3, 3, 3] - 246*Cle[1, 1, 1, 1] - 
         112*Cle[1, 1, 2, 2] - 112*Cle[1, 1, 3, 3] - 134*Cle[2, 2, 1, 1] - 
         134*Cle[3, 3, 1, 1] - 134*Cll[1, 1, 1, 1] - 224*Cll[1, 1, 2, 2] - 
         224*Cll[1, 1, 3, 3] + 90*Cll[1, 3, 3, 1] + 70*Clq1[1, 1, 1, 1] + 
         70*Clq1[1, 1, 2, 2] - 101*Clq1[1, 1, 3, 3] - 42*Clq1[2, 2, 1, 1] - 
         42*Clq1[2, 2, 2, 2] + 24*Clq1[2, 2, 3, 3] - 42*Clq1[3, 3, 1, 1] - 
         42*Clq1[3, 3, 2, 2] + 24*Clq1[3, 3, 3, 3] - 150*Clq3[1, 1, 1, 1] - 
         150*Clq3[1, 1, 2, 2] + 45*Clq3[1, 1, 3, 3] + 54*Clq3[2, 2, 1, 1] + 
         54*Clq3[2, 2, 2, 2] + 12*Clq3[2, 2, 3, 3] + 54*Clq3[3, 3, 1, 1] + 
         54*Clq3[3, 3, 2, 2] + 12*Clq3[3, 3, 3, 3] + 140*Clu[1, 1, 1, 1] + 
         140*Clu[1, 1, 2, 2] - 112*Clu[1, 1, 3, 3] - 84*Clu[2, 2, 1, 1] - 
         84*Clu[2, 2, 2, 2] - 84*Clu[3, 3, 1, 1] - 84*Clu[3, 3, 2, 2] - 
         84*Cqd1[1, 1, 1, 1] - 84*Cqd1[1, 1, 2, 2] - 84*Cqd1[1, 1, 3, 3] - 
         84*Cqd1[2, 2, 1, 1] - 84*Cqd1[2, 2, 2, 2] - 84*Cqd1[2, 2, 3, 3] + 
         81*Cqd1[3, 3, 1, 1] + 81*Cqd1[3, 3, 2, 2] + 81*Cqd1[3, 3, 3, 3] + 
         92*Cqe[1, 1, 1, 1] - 42*Cqe[1, 1, 2, 2] - 42*Cqe[1, 1, 3, 3] + 
         92*Cqe[2, 2, 1, 1] - 42*Cqe[2, 2, 2, 2] - 42*Cqe[2, 2, 3, 3] - 
         145*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] + 24*Cqe[3, 3, 3, 3] + 
         50*Cqq1[1, 1, 1, 1] + 168*Cqq1[1, 1, 2, 2] - 162*Cqq1[1, 1, 3, 3] - 
         68*Cqq1[1, 2, 2, 1] - 132*Cqq1[1, 3, 3, 1] + 50*Cqq1[2, 2, 2, 2] - 
         162*Cqq1[2, 2, 3, 3] - 132*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 
         330*Cqq3[1, 1, 1, 1] + 648*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 330*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 
         168*Cqu1[1, 1, 1, 1] + 168*Cqu1[1, 1, 2, 2] - 42*Cqu1[1, 1, 3, 3] + 
         168*Cqu1[2, 2, 1, 1] + 168*Cqu1[2, 2, 2, 2] - 42*Cqu1[2, 2, 3, 3] - 
         162*Cqu1[3, 3, 1, 1] - 162*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 
         168*Cud1[1, 1, 1, 1] - 168*Cud1[1, 1, 2, 2] - 168*Cud1[1, 1, 3, 3] - 
         168*Cud1[2, 2, 1, 1] - 168*Cud1[2, 2, 2, 2] - 168*Cud1[2, 2, 3, 3] + 
         42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 42*Cud1[3, 3, 3, 3] + 
         280*Cuu[1, 1, 1, 1] + 672*Cuu[1, 1, 2, 2] - 168*Cuu[1, 1, 3, 3] - 
         112*Cuu[1, 2, 2, 1] - 224*Cuu[1, 3, 3, 1] + 280*Cuu[2, 2, 2, 2] - 
         168*Cuu[2, 2, 3, 3] - 224*Cuu[2, 3, 3, 2]) + 
       6*MT2*(134*Ceu[1, 1, 3, 3] + 79*Clq1[1, 1, 3, 3] - 
         79*Clq3[1, 1, 3, 3] + 112*Clu[1, 1, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
         33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 1, 1] + 
         66*Cqq1[1, 1, 3, 3] + 14*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
         14*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
         28*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
         66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
         42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
         168*Cuu[1, 1, 3, 3] + 74*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
         74*Cuu[2, 3, 3, 2])) - 8*MW2^2*MZ2^2*
      (MZ2*(185*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 444*Cdd[1, 1, 3, 3] - 
         74*Cdd[1, 2, 2, 1] - 74*Cdd[1, 3, 3, 1] + 185*Cdd[2, 2, 2, 2] + 
         444*Cdd[2, 2, 3, 3] - 74*Cdd[2, 3, 3, 2] + 185*Cdd[3, 3, 3, 3] - 
         210*Ced[1, 1, 1, 1] - 210*Ced[1, 1, 2, 2] - 210*Ced[1, 1, 3, 3] + 
         111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 111*Ced[2, 2, 3, 3] + 
         111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 111*Ced[3, 3, 3, 3] - 
         321*Cee[1, 1, 1, 1] - 321*Cee[1, 1, 2, 2] - 321*Cee[1, 1, 3, 3] + 
         420*Ceu[1, 1, 1, 1] + 420*Ceu[1, 1, 2, 2] - 321*Ceu[1, 1, 3, 3] - 
         222*Ceu[2, 2, 1, 1] - 222*Ceu[2, 2, 2, 2] - 222*Ceu[3, 3, 1, 1] - 
         222*Ceu[3, 3, 2, 2] - 120*Cld[1, 1, 1, 1] - 120*Cld[1, 1, 2, 2] - 
         120*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
         111*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
         111*Cld[3, 3, 3, 3] - 552*Cle[1, 1, 1, 1] - 231*Cle[1, 1, 2, 2] - 
         231*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 1, 1] - 321*Cle[3, 3, 1, 1] - 
         299*Cll[1, 1, 1, 1] - 462*Cll[1, 1, 2, 2] - 462*Cll[1, 1, 3, 3] + 
         163*Cll[1, 3, 3, 1] + 120*Clq1[1, 1, 1, 1] + 120*Clq1[1, 1, 2, 2] - 
         135*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 111*Clq1[2, 2, 2, 2] + 
         21*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
         21*Clq1[3, 3, 3, 3] - 240*Clq3[1, 1, 1, 1] - 240*Clq3[1, 1, 2, 2] + 
         99*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 45*Clq3[2, 2, 2, 2] - 
         3*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
         3*Clq3[3, 3, 3, 3] + 240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] - 
         231*Clu[1, 1, 3, 3] - 222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] - 
         222*Clu[3, 3, 1, 1] - 222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 
         222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 
         222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 108*Cqd1[3, 3, 1, 1] + 
         108*Cqd1[3, 3, 2, 2] + 108*Cqd1[3, 3, 3, 3] + 210*Cqe[1, 1, 1, 1] - 
         111*Cqe[1, 1, 2, 2] - 111*Cqe[1, 1, 3, 3] + 210*Cqe[2, 2, 1, 1] - 
         111*Cqe[2, 2, 2, 2] - 111*Cqe[2, 2, 3, 3] - 216*Cqe[3, 3, 1, 1] + 
         21*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 181*Cqq1[1, 1, 1, 1] + 
         444*Cqq1[1, 1, 2, 2] - 216*Cqq1[1, 1, 3, 3] - 82*Cqq1[1, 2, 2, 1] - 
         174*Cqq1[1, 3, 3, 1] + 181*Cqq1[2, 2, 2, 2] - 216*Cqq1[2, 2, 3, 3] - 
         174*Cqq1[2, 3, 3, 2] - 19*Cqq1[3, 3, 3, 3] + 237*Cqq3[1, 1, 1, 1] + 
         540*Cqq3[1, 1, 2, 2] - 180*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 2, 2, 1] - 
         150*Cqq3[1, 3, 3, 1] + 237*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] - 
         150*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 
         444*Cqu1[1, 1, 2, 2] - 111*Cqu1[1, 1, 3, 3] + 444*Cqu1[2, 2, 1, 1] + 
         444*Cqu1[2, 2, 2, 2] - 111*Cqu1[2, 2, 3, 3] - 216*Cqu1[3, 3, 1, 1] - 
         216*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] - 444*Cud1[1, 1, 1, 1] - 
         444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 
         444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 111*Cud1[3, 3, 1, 1] + 
         111*Cud1[3, 3, 2, 2] + 111*Cud1[3, 3, 3, 3] + 740*Cuu[1, 1, 1, 1] + 
         1776*Cuu[1, 1, 2, 2] - 444*Cuu[1, 1, 3, 3] - 296*Cuu[1, 2, 2, 1] - 
         592*Cuu[1, 3, 3, 1] + 740*Cuu[2, 2, 2, 2] - 444*Cuu[2, 2, 3, 3] - 
         592*Cuu[2, 3, 3, 2]) + 6*MT2*(321*Ceu[1, 1, 3, 3] + 
         129*Clq1[1, 1, 3, 3] - 129*Clq3[1, 1, 3, 3] + 231*Clu[1, 1, 3, 3] - 
         66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
         186*Cqe[3, 3, 1, 1] + 132*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
         132*Cqq1[2, 2, 3, 3] - 17*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
         144*Cqq3[1, 1, 3, 3] + 15*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
         15*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
         111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
         21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
         111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 238*Cuu[1, 3, 3, 1] + 
         444*Cuu[2, 2, 3, 3] + 238*Cuu[2, 3, 3, 2])) + 
     MZ2^4*(-6*MT2*(392*Ceu[1, 1, 3, 3] + 49*Clq1[1, 1, 3, 3] - 
         49*Clq3[1, 1, 3, 3] + 196*Clu[1, 1, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 1, 1] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(-200*Cdd[1, 1, 1, 1] - 480*Cdd[1, 1, 2, 2] - 
         480*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] - 
         200*Cdd[2, 2, 2, 2] - 480*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] - 
         200*Cdd[3, 3, 3, 3] + 272*Ced[1, 1, 1, 1] + 272*Ced[1, 1, 2, 2] + 
         272*Ced[1, 1, 3, 3] - 120*Ced[2, 2, 1, 1] - 120*Ced[2, 2, 2, 2] - 
         120*Ced[2, 2, 3, 3] - 120*Ced[3, 3, 1, 1] - 120*Ced[3, 3, 2, 2] - 
         120*Ced[3, 3, 3, 3] + 392*Cee[1, 1, 1, 1] + 392*Cee[1, 1, 2, 2] + 
         392*Cee[1, 1, 3, 3] - 544*Ceu[1, 1, 1, 1] - 544*Ceu[1, 1, 2, 2] + 
         392*Ceu[1, 1, 3, 3] + 240*Ceu[2, 2, 1, 1] + 240*Ceu[2, 2, 2, 2] + 
         240*Ceu[3, 3, 1, 1] + 240*Ceu[3, 3, 2, 2] + 76*Cld[1, 1, 1, 1] + 
         76*Cld[1, 1, 2, 2] + 76*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 
         120*Cld[2, 2, 2, 2] - 120*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 
         120*Cld[3, 3, 2, 2] - 120*Cld[3, 3, 3, 3] + 588*Cle[1, 1, 1, 1] + 
         196*Cle[1, 1, 2, 2] + 196*Cle[1, 1, 3, 3] + 392*Cle[2, 2, 1, 1] + 
         392*Cle[3, 3, 1, 1] + 294*Cll[1, 1, 1, 1] + 392*Cll[1, 1, 2, 2] + 
         392*Cll[1, 1, 3, 3] - 98*Cll[1, 3, 3, 1] - 76*Clq1[1, 1, 1, 1] - 
         76*Clq1[1, 1, 2, 2] + 11*Clq1[1, 1, 3, 3] + 120*Clq1[2, 2, 1, 1] + 
         120*Clq1[2, 2, 2, 2] + 60*Clq1[2, 2, 3, 3] + 120*Clq1[3, 3, 1, 1] + 
         120*Clq1[3, 3, 2, 2] + 60*Clq1[3, 3, 3, 3] - 147*Clq3[1, 1, 3, 3] - 
         152*Clu[1, 1, 1, 1] - 152*Clu[1, 1, 2, 2] + 196*Clu[1, 1, 3, 3] + 
         240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] + 240*Clu[3, 3, 1, 1] + 
         240*Clu[3, 3, 2, 2] + 240*Cqd1[1, 1, 1, 1] + 240*Cqd1[1, 1, 2, 2] + 
         240*Cqd1[1, 1, 3, 3] + 240*Cqd1[2, 2, 1, 1] + 240*Cqd1[2, 2, 2, 2] + 
         240*Cqd1[2, 2, 3, 3] + 90*Cqd1[3, 3, 1, 1] + 90*Cqd1[3, 3, 2, 2] + 
         90*Cqd1[3, 3, 3, 3] - 272*Cqe[1, 1, 1, 1] + 120*Cqe[1, 1, 2, 2] + 
         120*Cqe[1, 1, 3, 3] - 272*Cqe[2, 2, 1, 1] + 120*Cqe[2, 2, 2, 2] + 
         120*Cqe[2, 2, 3, 3] - 38*Cqe[3, 3, 1, 1] + 60*Cqe[3, 3, 2, 2] + 
         60*Cqe[3, 3, 3, 3] - 220*Cqq1[1, 1, 1, 1] - 480*Cqq1[1, 1, 2, 2] - 
         180*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 60*Cqq1[1, 3, 3, 1] - 
         220*Cqq1[2, 2, 2, 2] - 180*Cqq1[2, 2, 3, 3] + 60*Cqq1[2, 3, 3, 2] - 
         20*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 120*Cqq3[1, 2, 2, 1] + 
         180*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 180*Cqq3[2, 3, 3, 2] - 
         480*Cqu1[1, 1, 1, 1] - 480*Cqu1[1, 1, 2, 2] + 120*Cqu1[1, 1, 3, 3] - 
         480*Cqu1[2, 2, 1, 1] - 480*Cqu1[2, 2, 2, 2] + 120*Cqu1[2, 2, 3, 3] - 
         180*Cqu1[3, 3, 1, 1] - 180*Cqu1[3, 3, 2, 2] + 60*Cqu1[3, 3, 3, 3] + 
         480*Cud1[1, 1, 1, 1] + 480*Cud1[1, 1, 2, 2] + 480*Cud1[1, 1, 3, 3] + 
         480*Cud1[2, 2, 1, 1] + 480*Cud1[2, 2, 2, 2] + 480*Cud1[2, 2, 3, 3] - 
         120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 120*Cud1[3, 3, 3, 3] - 
         800*Cuu[1, 1, 1, 1] - 1920*Cuu[1, 1, 2, 2] + 480*Cuu[1, 1, 3, 3] + 
         320*Cuu[1, 2, 2, 1] + 640*Cuu[1, 3, 3, 1] - 800*Cuu[2, 2, 2, 2] + 
         480*Cuu[2, 2, 3, 3] + 640*Cuu[2, 3, 3, 2])) + 
     2*MW2*MZ2^3*(MZ2*(440*Cdd[1, 1, 1, 1] + 1056*Cdd[1, 1, 2, 2] + 
         1056*Cdd[1, 1, 3, 3] - 176*Cdd[1, 2, 2, 1] - 176*Cdd[1, 3, 3, 1] + 
         440*Cdd[2, 2, 2, 2] + 1056*Cdd[2, 2, 3, 3] - 176*Cdd[2, 3, 3, 2] + 
         440*Cdd[3, 3, 3, 3] - 496*Ced[1, 1, 1, 1] - 496*Ced[1, 1, 2, 2] - 
         496*Ced[1, 1, 3, 3] + 264*Ced[2, 2, 1, 1] + 264*Ced[2, 2, 2, 2] + 
         264*Ced[2, 2, 3, 3] + 264*Ced[3, 3, 1, 1] + 264*Ced[3, 3, 2, 2] + 
         264*Ced[3, 3, 3, 3] - 760*Cee[1, 1, 1, 1] - 760*Cee[1, 1, 2, 2] - 
         760*Cee[1, 1, 3, 3] + 992*Ceu[1, 1, 1, 1] + 992*Ceu[1, 1, 2, 2] - 
         760*Ceu[1, 1, 3, 3] - 528*Ceu[2, 2, 1, 1] - 528*Ceu[2, 2, 2, 2] - 
         528*Ceu[3, 3, 1, 1] - 528*Ceu[3, 3, 2, 2] - 214*Cld[1, 1, 1, 1] - 
         214*Cld[1, 1, 2, 2] - 214*Cld[1, 1, 3, 3] + 264*Cld[2, 2, 1, 1] + 
         264*Cld[2, 2, 2, 2] + 264*Cld[2, 2, 3, 3] + 264*Cld[3, 3, 1, 1] + 
         264*Cld[3, 3, 2, 2] + 264*Cld[3, 3, 3, 3] - 1238*Cle[1, 1, 1, 1] - 
         478*Cle[1, 1, 2, 2] - 478*Cle[1, 1, 3, 3] - 760*Cle[2, 2, 1, 1] - 
         760*Cle[3, 3, 1, 1] - 668*Cll[1, 1, 1, 1] - 956*Cll[1, 1, 2, 2] - 
         956*Cll[1, 1, 3, 3] + 288*Cll[1, 3, 3, 1] + 214*Clq1[1, 1, 1, 1] + 
         214*Clq1[1, 1, 2, 2] - 143*Clq1[1, 1, 3, 3] - 264*Clq1[2, 2, 1, 1] - 
         264*Clq1[2, 2, 2, 2] - 42*Clq1[2, 2, 3, 3] - 264*Clq1[3, 3, 1, 1] - 
         264*Clq1[3, 3, 2, 2] - 42*Clq1[3, 3, 3, 3] - 294*Clq3[1, 1, 1, 1] - 
         294*Clq3[1, 1, 2, 2] + 255*Clq3[1, 1, 3, 3] - 30*Clq3[2, 2, 3, 3] - 
         30*Clq3[3, 3, 3, 3] + 428*Clu[1, 1, 1, 1] + 428*Clu[1, 1, 2, 2] - 
         478*Clu[1, 1, 3, 3] - 528*Clu[2, 2, 1, 1] - 528*Clu[2, 2, 2, 2] - 
         528*Clu[3, 3, 1, 1] - 528*Clu[3, 3, 2, 2] - 528*Cqd1[1, 1, 1, 1] - 
         528*Cqd1[1, 1, 2, 2] - 528*Cqd1[1, 1, 3, 3] - 528*Cqd1[2, 2, 1, 1] - 
         528*Cqd1[2, 2, 2, 2] - 528*Cqd1[2, 2, 3, 3] + 27*Cqd1[3, 3, 1, 1] + 
         27*Cqd1[3, 3, 2, 2] + 27*Cqd1[3, 3, 3, 3] + 496*Cqe[1, 1, 1, 1] - 
         264*Cqe[1, 1, 2, 2] - 264*Cqe[1, 1, 3, 3] + 496*Cqe[2, 2, 1, 1] - 
         264*Cqe[2, 2, 2, 2] - 264*Cqe[2, 2, 3, 3] - 293*Cqe[3, 3, 1, 1] - 
         42*Cqe[3, 3, 2, 2] - 42*Cqe[3, 3, 3, 3] + 484*Cqq1[1, 1, 1, 1] + 
         1056*Cqq1[1, 1, 2, 2] - 54*Cqq1[1, 1, 3, 3] - 88*Cqq1[1, 2, 2, 1] - 
         192*Cqq1[1, 3, 3, 1] + 484*Cqq1[2, 2, 2, 2] - 54*Cqq1[2, 2, 3, 3] - 
         192*Cqq1[2, 3, 3, 2] - 106*Cqq1[3, 3, 3, 3] - 132*Cqq3[1, 1, 1, 1] - 
         450*Cqq3[1, 1, 3, 3] - 264*Cqq3[1, 2, 2, 1] - 456*Cqq3[1, 3, 3, 1] - 
         132*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 456*Cqq3[2, 3, 3, 2] - 
         150*Cqq3[3, 3, 3, 3] + 1056*Cqu1[1, 1, 1, 1] + 
         1056*Cqu1[1, 1, 2, 2] - 264*Cqu1[1, 1, 3, 3] + 
         1056*Cqu1[2, 2, 1, 1] + 1056*Cqu1[2, 2, 2, 2] - 
         264*Cqu1[2, 2, 3, 3] - 54*Cqu1[3, 3, 1, 1] - 54*Cqu1[3, 3, 2, 2] - 
         42*Cqu1[3, 3, 3, 3] - 1056*Cud1[1, 1, 1, 1] - 
         1056*Cud1[1, 1, 2, 2] - 1056*Cud1[1, 1, 3, 3] - 
         1056*Cud1[2, 2, 1, 1] - 1056*Cud1[2, 2, 2, 2] - 
         1056*Cud1[2, 2, 3, 3] + 264*Cud1[3, 3, 1, 1] + 
         264*Cud1[3, 3, 2, 2] + 264*Cud1[3, 3, 3, 3] + 1760*Cuu[1, 1, 1, 1] + 
         4224*Cuu[1, 1, 2, 2] - 1056*Cuu[1, 1, 3, 3] - 704*Cuu[1, 2, 2, 1] - 
         1408*Cuu[1, 3, 3, 1] + 1760*Cuu[2, 2, 2, 2] - 1056*Cuu[2, 2, 3, 3] - 
         1408*Cuu[2, 3, 3, 2]) + 6*MT2*(760*Ceu[1, 1, 3, 3] + 
         193*Clq1[1, 1, 3, 3] - 193*Clq3[1, 1, 3, 3] + 478*Clu[1, 1, 3, 3] - 
         111*Cqd1[3, 3, 1, 1] - 111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 
         337*Cqe[3, 3, 1, 1] + 222*Cqq1[1, 1, 3, 3] - 92*Cqq1[1, 3, 3, 1] + 
         222*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 
         90*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] - 
         66*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 
         264*Cqu1[2, 2, 3, 3] + 222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
         42*Cqu1[3, 3, 3, 3] - 264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
         264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 658*Cuu[1, 3, 3, 1] + 
         1056*Cuu[2, 2, 3, 3] + 658*Cuu[2, 3, 3, 2])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(MW*(5632*MW2^7 - 30*MT2*MZ2^6 + 
        64*MW2^6*MZ2*(-397 + 88*SW2) + MW2*MZ2^5*(72*MT2 + 1975*MZ2 - 
          2107*MZ2*SW2) - 16*MW2^5*MZ2*(6*MT2 - 3139*MZ2 + 1248*MZ2*SW2) + 
        8*MW2^4*MZ2^2*(36*MT2 - 6949*MZ2 + 3794*MZ2*SW2) + 
        MW2^2*MZ2^4*(42*MT2 - 12925*MZ2 + 10914*MZ2*SW2) - 
        2*MW2^3*MZ2^3*(138*MT2 - 18047*MZ2 + 12344*MZ2*SW2))*CuB[3, 3] + 
      2*MW2*MZ*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(96*MW2^4 - 64*MW2^3*MZ2 + 
        324*MW2^2*MZ2^2 - 418*MW2*MZ2^3 + 125*MZ2^4 - 
        3*MT2*(32*MW2^3 - 56*MW2^2*MZ2 + 32*MW2*MZ2^2 - 5*MZ2^3))*SW*
       CuW[3, 3]))/(6*Sqrt[2]*MW*MZ*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(8*MW2^3 - 12*MW2^2*MZ2 + 45*MW2*MZ2^2 - 32*MZ2^3)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*
         CuB[3, 3] + MZ*(48*MW2^4 - 32*MW2^3*MZ2 + 242*MW2^2*MZ2^2 - 
          215*MW2*MZ2^3 + 20*MZ2^4)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        MZ*(192*MW2^4 - 256*MW2^3*MZ2 + 1072*MW2^2*MZ2^2 - 808*MW2*MZ2^3 + 
          25*MZ2^4)*CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/Re_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-81*MT2^2*MZ2*(-12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2) + 
   4*MW2*(MW2*MZ2^3*(34041 - 3728*Pi^2) + 320*MZ2^4*(-33 + 4*Pi^2) + 
     64*MW2^4*(-363 + 32*Pi^2) + 78*MW2^2*MZ2^2*(-507 + 56*Pi^2) - 
     64*MW2^3*MZ2*(-633 + 62*Pi^2)) + 
   MT2*(12*MW2^2*MZ2^2*(13155 - 1456*Pi^2) + 1280*MZ2^4*(33 - 4*Pi^2) - 
     256*MW2^4*(-363 + 32*Pi^2) + 4*MW2^3*MZ2*(-40917 + 3968*Pi^2) + 
     MW2*MZ2^3*(-135921 + 14912*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) - 
 (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/
  (24*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
      418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
      51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
      14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
  (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(64*MW2^3 + 28*MW2^2*MZ2 - 116*MW2*MZ2^2 - 21*MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) + ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
    4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) - 
 (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 ((3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) - 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) - 
   (3*CWw*MW2^4*(2*MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VALPHAEFF))*Class[1] + 
 ((CHD*(-3*MT2^7*MZ2*(-12*MW2^2 + 8*MW2*MZ2 + 7*MZ2^2) + 
      MT2^6*(-512*MW2^4 + 40*MW2^3*MZ2 + 748*MW2^2*MZ2^2 + 186*MW2*MZ2^3 - 
        21*MZ2^4) + 8*MW2^6*(-64*MW2^4 - 48*MW2^3*MZ2 + 80*MW2^2*MZ2^2 + 
        75*MW2*MZ2^3 + 11*MZ2^4) + 3*MT2^5*MW2*(1024*MW2^4 - 444*MW2^3*MZ2 - 
        1244*MW2^2*MZ2^2 - 93*MW2*MZ2^3 + 49*MZ2^4) + 
      MT2^2*MW2^3*(-7680*MW2^5 + 1128*MW2^4*MZ2 + 9676*MW2^3*MZ2^2 + 
        2542*MW2^2*MZ2^3 - 773*MW2*MZ2^4 - 177*MZ2^5) + 
      MT2^4*MW2*(-7680*MW2^5 + 3824*MW2^4*MZ2 + 8712*MW2^3*MZ2^2 + 
        360*MW2^2*MZ2^3 - 326*MW2*MZ2^4 - 21*MZ2^5) + 
      MT2*MW2^4*(3072*MW2^5 + 724*MW2^4*MZ2 - 4100*MW2^3*MZ2^2 - 
        1993*MW2^2*MZ2^3 + 247*MW2*MZ2^4 + 88*MZ2^5) + 
      MT2^3*MW2^2*(10240*MW2^5 - 4036*MW2^4*MZ2 - 11920*MW2^3*MZ2^2 - 
        1347*MW2^2*MZ2^3 + 686*MW2*MZ2^4 + 122*MZ2^5)))/
    (96*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*(MT2^8*(8*MW2^2 - 4*MW2*MZ2 - 4*MZ2^2) + 
      MT2^7*(-40*MW2^3 + 56*MW2^2*MZ2 + 32*MW2*MZ2^2 - 3*MZ2^3) + 
      8*MW2^7*(4*MW2^3 + 20*MW2^2*MZ2 + 23*MW2*MZ2^2 + 7*MZ2^3) + 
      2*MT2^5*MW2*(-116*MW2^4 + 166*MW2^3*MZ2 + 122*MW2^2*MZ2^2 + MW2*MZ2^3 - 
        2*MZ2^4) + MT2^6*(104*MW2^4 - 224*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 
        21*MW2*MZ2^3 + MZ2^4) - 4*MT2*MW2^5*(46*MW2^4 + 181*MW2^3*MZ2 + 
        137*MW2^2*MZ2^2 + 31*MW2*MZ2^3 + MZ2^4) + 
      MT2^2*MW2^3*(440*MW2^5 + 1256*MW2^4*MZ2 + 444*MW2^3*MZ2^2 - 
        35*MW2^2*MZ2^3 - 23*MW2*MZ2^4 - 12*MZ2^5) + 
      MT2^4*MW2*(440*MW2^5 + 92*MW2^4*MZ2 - 396*MW2^3*MZ2^2 - 
        118*MW2^2*MZ2^3 + 26*MW2*MZ2^4 + MZ2^5) + 
      MT2^3*MW2^2*(-568*MW2^5 - 944*MW2^4*MZ2 + 144*MW2^3*MZ2^2 + 
        177*MW2^2*MZ2^3 - 20*MW2*MZ2^4 + 5*MZ2^5))*B0i[bb0, 0, 0, MT2])/
    (48*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(MT2^8*(8*MW2^2 - 4*MW2*MZ2 - 4*MZ2^2) + 
      6*MT2^7*(52*MW2^3 + 6*MW2^2*MZ2 - 20*MW2*MZ2^2 - 5*MZ2^3) + 
      MT2^6*(-2360*MW2^4 + 192*MW2^3*MZ2 + 916*MW2^2*MZ2^2 + 63*MW2*MZ2^3 - 
        26*MZ2^4) - 32*MW2^6*(10*MW2^4 + 7*MW2^3*MZ2 - 9*MW2^2*MZ2^2 - 
        7*MW2*MZ2^3 - MZ2^4) + MT2^5*MW2*(7160*MW2^4 - 1064*MW2^3*MZ2 - 
        2708*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 111*MZ2^4) - 
      2*MT2^4*MW2*(5940*MW2^5 - 766*MW2^4*MZ2 - 2350*MW2^3*MZ2^2 + 
        5*MW2^2*MZ2^3 + 147*MW2*MZ2^4 + 12*MZ2^5) + 
      MT2*MW2^4*(2280*MW2^5 + 880*MW2^4*MZ2 - 1676*MW2^3*MZ2^2 - 
        771*MW2^2*MZ2^3 + 65*MW2*MZ2^4 + 32*MZ2^5) + 
      MT2^3*MW2^2*(11752*MW2^5 - 364*MW2^4*MZ2 - 5416*MW2^3*MZ2^2 - 
        488*MW2^2*MZ2^3 + 492*MW2*MZ2^4 + 81*MZ2^5) - 
      MT2^2*MW2^3*(6952*MW2^5 + 984*MW2^4*MZ2 - 4020*MW2^3*MZ2^2 - 
        959*MW2^2*MZ2^3 + 404*MW2*MZ2^4 + 95*MZ2^5))*B0i[bb0, 0, 0, MW2])/
    (48*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(-64*MW2^3 + 36*MW2^2*MZ2 + 48*MW2*MZ2^2 + 7*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*(2*MW2 + MZ2)*(MT2^2*MW2*(-12*MW2^2 - 4*MW2*MZ2 + MZ2^2) + 
      2*MT2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
      2*MW2^2*(8*MW2^3 + 10*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3) + 
      2*MT2*MW2*(14*MW2^3 + MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3) + 
      4*MT2^4*MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - (CHD*MT2*(2*MW2 + MZ2)*
     (MW2^2*(-2*MW2^2 - 9*MW2*MZ2 + MZ2^2) + 
      MT2^2*(2*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(2*MW2^3 + 10*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) + 2*MT2^3*MZ2*SW2)*
     B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (CHD*MW2^3*(2*MW2^2 + 3*MW2*MZ2 + MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*(2*MW2 + MZ2)*(MT2^2*(2*MW2 - MZ2)*MZ2 - 4*MW2^3*(MW2 + MZ2) + 
      MT2*(3*MW2^3 + 2*MW2*MZ2^2) - MT2^3*MZ2*SW2)*C0i[cc0, 0, MZ2, 0, MT2, 
      MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*MW2^2*(-32*MW2^3 + 2*MW2^2*MZ2 + 41*MW2*MZ2^2 + 7*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (CHD*(2*MW2 + MZ2)*(12*MT2*MW2^3 + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^2*(-4*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[3] + 
 ((CHWB*(144*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(MW2 - CW2*MZ2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2*(3*MT2^7*MZ2*SW2*(40960*MW2^6 - 675*MZ2^6 + 
          4*MW2*MZ2^5*(2407 - 2137*SW2) + 64*MW2^5*MZ2*(-2793 + 640*SW2) + 
          8*MW2^2*MZ2^4*(-3324 + 2485*SW2) - 32*MW2^4*MZ2^2*
           (-6799 + 4306*SW2) + 8*MW2^3*MZ2^3*(-7757 + 9648*SW2)) + 
        MT2^6*(2826240*MW2^8 + 25*MZ2^8*(8367 - 1024*Pi^2) + 
          64*MW2^7*MZ2*(-247749 + 1384*Pi^2 + 46752*SW2) + 
          12*MW2^3*MZ2^5*(-1555281 + 784480*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          MW2*MZ2^7*(-1803351 + 498906*SW2 + 64*Pi^2*(2471 + 54*SW2)) + 
          32*MW2^6*MZ2^2*(1133691 - 402108*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          2*MW2^2*MZ2^6*(-3603438 + 1533945*SW2 + 16*Pi^2*
             (13357 + 387*SW2)) + 24*MW2^4*MZ2^4*(1454520 - 767563*SW2 + 
            4*Pi^2*(-8567 + 456*SW2)) - 16*MW2^5*MZ2^3*
           (2819139 - 1340916*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        4*MW2^5*(MW2 + MZ2)*(522240*MW2^8 + 1600*MZ2^8*(33 - 4*Pi^2) + 
          16*MW2^7*MZ2*(-183873 + 1384*Pi^2 + 35232*SW2) + 
          3*MW2^3*MZ2^5*(-1601771 + 814434*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          2*MW2*MZ2^7*(-230700 + 65535*SW2 + 8*Pi^2*(2471 + 54*SW2)) + 
          8*MW2^6*MZ2^2*(889029 - 296370*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          MW2^2*MZ2^6*(-1876179 + 830040*SW2 + 8*Pi^2*(13357 + 387*SW2)) + 
          6*MW2^4*MZ2^4*(1392807 - 696210*SW2 + 4*Pi^2*(-8567 + 456*SW2)) - 
          4*MW2^5*MZ2^3*(2427903 - 1060206*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        MT2^5*(-14376960*MW2^9 - 6400*MZ2^9*(-33 + 4*Pi^2) - 
          192*MW2^8*MZ2*(-432311 + 2768*Pi^2 + 80064*SW2) + 
          MW2*MZ2^8*(-3107535 + 524550*SW2 + 64*Pi^2*(4871 + 54*SW2)) + 
          12*MW2^4*MZ2^5*(177*(69391 - 35071*SW2) + 
            8*Pi^2*(-52463 + 402*SW2)) - 32*MW2^7*MZ2^2*
           (6327033 - 2118000*SW2 + 8*Pi^2*(-9079 + 540*SW2)) + 
          3*MW2^3*MZ2^6*(-21142997 + 9663258*SW2 + 32*Pi^2*
             (34030 + 783*SW2)) - 2*MW2^2*MZ2^7*(-9227769 + 3195048*SW2 + 
            16*Pi^2*(43009 + 1035*SW2)) + 8*MW2^6*MZ2^3*
           (34737723 - 15369372*SW2 + 16*Pi^2*(-35677 + 2934*SW2)) - 
          16*MW2^5*MZ2^4*(15223761 - 7619055*SW2 + 
            4*Pi^2*(-88025 + 5022*SW2))) - MT2*MW2^3*(12656640*MW2^10 + 
          6400*MZ2^10*(-33 + 4*Pi^2) + 192*MW2^9*MZ2*(-337953 + 2768*Pi^2 + 
            71104*SW2) + 96*MW2^8*MZ2^2*(1394341 - 526924*SW2 + 
            360*Pi^2*(-57 + 4*SW2)) - 8*MW2*MZ2^9*(-309900 + 65535*SW2 + 
            8*Pi^2*(3671 + 54*SW2)) - 12*MW2^3*MZ2^7*(-2552365 + 
            1378919*SW2 + 8*Pi^2*(10789 + 180*SW2)) + 160*MW2^6*MZ2^4*
           (342561 - 245931*SW2 + 2*Pi^2*(-7703 + 198*SW2)) - 
          3*MW2^4*MZ2^6*(15325497 - 8681950*SW2 + 96*Pi^2*
             (-1267 + 401*SW2)) + MW2^2*MZ2^8*(-11773101 + 4891110*SW2 + 
            32*Pi^2*(23383 + 711*SW2)) - 8*MW2^7*MZ2^3*(16951905 - 
            8900892*SW2 + 16*Pi^2*(-23341 + 2214*SW2)) + 
          4*MW2^5*MZ2^5*(6008073 - 2192589*SW2 + 8*Pi^2*
             (32741 + 6102*SW2))) + 3*MT2^4*MW2*(11264000*MW2^9 + 
          25*MZ2^9*(-8475 + 1024*Pi^2) + 320*MW2^8*MZ2*(-204497 + 1384*Pi^2 + 
            37792*SW2) - MW2*MZ2^8*(-2911093 + 533188*SW2 + 
            64*Pi^2*(4471 + 54*SW2)) - 12*MW2^4*MZ2^5*(10713507 - 
            5402354*SW2 + 24*Pi^2*(-15049 + 137*SW2)) + 
          2*MW2^2*MZ2^7*(-8367523 + 2980028*SW2 + 48*Pi^2*
             (12689 + 309*SW2)) - 48*MW2^6*MZ2^3*(4770751 - 2065738*SW2 + 
            8*Pi^2*(-10072 + 825*SW2)) + 32*MW2^7*MZ2^2*
           (5077039 - 1670662*SW2 + 4*Pi^2*(-15247 + 900*SW2)) + 
          8*MW2^5*MZ2^4*(25861689 - 12746988*SW2 + 
            4*Pi^2*(-150349 + 8676*SW2)) - 4*MW2^3*MZ2^6*
           (8*Pi^2*(88733 + 1962*SW2) + 19*(-742240 + 342849*SW2))) - 
        MT2^3*MW2*(43622400*MW2^10 + 6400*MZ2^10*(-33 + 4*Pi^2) + 
          320*MW2^9*MZ2*(-779001 + 5536*Pi^2 + 146688*SW2) - 
          6*MW2*MZ2^9*(-236660 + 87335*SW2 + 32*Pi^2*(557 + 18*SW2)) - 
          4*MW2^5*MZ2^5*(102188049 - 52165425*SW2 + 
            16*Pi^2*(-234259 + 180*SW2)) + 96*MW2^8*MZ2^2*
           (6323527 - 2107858*SW2 + 16*Pi^2*(-4967 + 300*SW2)) - 
          8*MW2^7*MZ2^3*(103913913 - 45613728*SW2 + 160*Pi^2*
             (-11435 + 954*SW2)) + MW2^3*MZ2^7*(-32969355 + 7633428*SW2 + 
            32*Pi^2*(103606 + 2907*SW2)) + 8*MW2^6*MZ2^4*
           (89416767 - 44852013*SW2 + 32*Pi^2*(-68258 + 3789*SW2)) - 
          MW2^4*MZ2^6*(-154609209 + 68620560*SW2 + 32*Pi^2*
             (285335 + 9162*SW2)) + 2*MW2^2*MZ2^8*
           (16*Pi^2*(-12527 + 171*SW2) + 3*(80013 + 368999*SW2))) + 
        MT2^2*MW2^2*(32071680*MW2^10 + 12800*MZ2^10*(-33 + 4*Pi^2) + 
          192*MW2^9*MZ2*(-916553 + 6920*Pi^2 + 180000*SW2) + 
          MW2^3*MZ2^7*(25554885 - 18115770*SW2 + 2816*Pi^2*(40 + 9*SW2)) + 
          8*MW2^6*MZ2^4*(45457566 - 24519657*SW2 + 428*Pi^2*
             (-2977 + 144*SW2)) + 2*MW2^2*MZ2^8*(-7746771 + 3828405*SW2 + 
            32*Pi^2*(12299 + 495*SW2)) - 48*MW2^7*MZ2^3*
           (10482819 - 4860760*SW2 + 24*Pi^2*(-8301 + 725*SW2)) + 
          32*MW2^8*MZ2^2*(12631701 - 4399104*SW2 + 
            4*Pi^2*(-42281 + 2700*SW2)) - 3*MW2*MZ2^9*
           (384*Pi^2*(319 + 6*SW2) + 5*(-274159 + 69778*SW2)) - 
          6*MW2^4*MZ2^6*(48*Pi^2*(11673 + 943*SW2) - 
            5*(243658 + 108229*SW2)) + 4*MW2^5*MZ2^5*
           (8*Pi^2*(234130 + 6813*SW2) + 9*(-3940395 + 2148604*SW2)))) + 
      MH2*(-3*MT2^7*MZ2*SW2*(40960*MW2^6 - 675*MZ2^6 + 
          4*MW2*MZ2^5*(2407 - 2137*SW2) + 64*MW2^5*MZ2*(-2793 + 640*SW2) + 
          8*MW2^2*MZ2^4*(-3324 + 2485*SW2) - 32*MW2^4*MZ2^2*
           (-6799 + 4306*SW2) + 8*MW2^3*MZ2^3*(-7757 + 9648*SW2)) - 
        MT2^6*(2826240*MW2^8 + 25*MZ2^8*(8367 - 1024*Pi^2) + 
          64*MW2^7*MZ2*(-247749 + 1384*Pi^2 + 46752*SW2) + 
          12*MW2^3*MZ2^5*(-1555761 + 784576*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          MW2*MZ2^7*(-1803351 + 498906*SW2 + 64*Pi^2*(2471 + 54*SW2)) + 
          32*MW2^6*MZ2^2*(1133331 - 402108*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          2*MW2^2*MZ2^6*(-3605742 + 1536249*SW2 + 16*Pi^2*
             (13357 + 387*SW2)) + 24*MW2^4*MZ2^4*(1453944 - 766939*SW2 + 
            4*Pi^2*(-8567 + 456*SW2)) - 16*MW2^5*MZ2^3*
           (2817483 - 1340196*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        MT2^5*(14376960*MW2^9 + 6400*MZ2^9*(-33 + 4*Pi^2) + 
          192*MW2^8*MZ2*(-432311 + 2768*Pi^2 + 80064*SW2) - 
          MW2*MZ2^8*(-3107535 + 524550*SW2 + 64*Pi^2*(4871 + 54*SW2)) - 
          12*MW2^4*MZ2^5*(12283935 - 6206895*SW2 + 
            8*Pi^2*(-52463 + 402*SW2)) + 32*MW2^7*MZ2^2*
           (6324873 - 2118000*SW2 + 8*Pi^2*(-9079 + 540*SW2)) - 
          3*MW2^3*MZ2^6*(-21154133 + 9672858*SW2 + 32*Pi^2*
             (34030 + 783*SW2)) + 2*MW2^2*MZ2^7*(-9230073 + 3197352*SW2 + 
            16*Pi^2*(43009 + 1035*SW2)) - 8*MW2^6*MZ2^3*
           (34716411 - 15360732*SW2 + 16*Pi^2*(-35677 + 2934*SW2)) + 
          16*MW2^5*MZ2^4*(15216921 - 7612719*SW2 + 
            4*Pi^2*(-88025 + 5022*SW2))) + MT2*MW2^3*(12656640*MW2^10 + 
          6400*MZ2^10*(-33 + 4*Pi^2) + 192*MW2^9*MZ2*(-337953 + 2768*Pi^2 + 
            71104*SW2) + 96*MW2^8*MZ2^2*(1393621 - 526924*SW2 + 
            360*Pi^2*(-57 + 4*SW2)) - 8*MW2*MZ2^9*(-309900 + 65535*SW2 + 
            8*Pi^2*(3671 + 54*SW2)) - 12*MW2^3*MZ2^7*(-2553997 + 
            1380167*SW2 + 8*Pi^2*(10789 + 180*SW2)) + 32*MW2^6*MZ2^4*
           (1713057 - 1227927*SW2 + 10*Pi^2*(-7703 + 198*SW2)) - 
          3*MW2^4*MZ2^6*(15317433 - 8668894*SW2 + 96*Pi^2*
             (-1267 + 401*SW2)) + MW2^2*MZ2^8*(-11777709 + 4895718*SW2 + 
            32*Pi^2*(23383 + 711*SW2)) - 8*MW2^7*MZ2^3*(16936353 - 
            8892252*SW2 + 16*Pi^2*(-23341 + 2214*SW2)) + 
          4*MW2^5*MZ2^5*(5982441 - 2176749*SW2 + 8*Pi^2*
             (32741 + 6102*SW2))) - 3*MT2^4*MW2*(11264000*MW2^9 + 
          25*MZ2^9*(-8475 + 1024*Pi^2) + 320*MW2^8*MZ2*(-204497 + 1384*Pi^2 + 
            37792*SW2) - MW2*MZ2^8*(-2911093 + 533188*SW2 + 
            64*Pi^2*(4471 + 54*SW2)) - 12*MW2^4*MZ2^5*(10714755 - 
            5401586*SW2 + 24*Pi^2*(-15049 + 137*SW2)) + 
          2*MW2^2*MZ2^7*(-8369827 + 2982332*SW2 + 48*Pi^2*
             (12689 + 309*SW2)) - 48*MW2^6*MZ2^3*(4767751 - 2064538*SW2 + 
            8*Pi^2*(-10072 + 825*SW2)) + 32*MW2^7*MZ2^2*
           (5075239 - 1670662*SW2 + 4*Pi^2*(-15247 + 900*SW2)) - 
          4*MW2^3*MZ2^6*(-14109760 + 6520179*SW2 + 
            8*Pi^2*(88733 + 1962*SW2)) + 8*MW2^5*MZ2^4*(25849737 - 
            12736188*SW2 + 4*Pi^2*(-150349 + 8676*SW2))) - 
        4*MW2^5*(MW2 + MZ2)*(522240*MW2^8 + 1600*MZ2^8*(33 - 4*Pi^2) + 
          16*MW2^7*MZ2*(-183873 + 1384*Pi^2 + 35232*SW2) + 
          2*MW2*MZ2^7*(-230700 + 65535*SW2 + 8*Pi^2*(2471 + 54*SW2)) + 
          8*MW2^6*MZ2^2*(888669 - 296370*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          MW2^2*MZ2^6*(-1877331 + 831192*SW2 + 8*Pi^2*(13357 + 387*SW2)) + 
          6*MW2^4*MZ2^4*(1392231 - 695586*SW2 + 4*Pi^2*(-8567 + 456*SW2)) - 
          4*MW2^5*MZ2^3*(2426247 - 1059486*SW2 + 8*Pi^2*(-5461 + 459*SW2)) + 
          3*MW2^3*MZ2^5*(8*Pi^2*(7316 + 9*SW2) + 19*(-84329 + 42870*SW2))) + 
        MT2^3*MW2*(43622400*MW2^10 + 6400*MZ2^10*(-33 + 4*Pi^2) + 
          320*MW2^9*MZ2*(-779001 + 5536*Pi^2 + 146688*SW2) - 
          6*MW2*MZ2^9*(-236660 + 87335*SW2 + 32*Pi^2*(557 + 18*SW2)) - 
          4*MW2^5*MZ2^5*(102216561 - 52166577*SW2 + 
            16*Pi^2*(-234259 + 180*SW2)) + 96*MW2^8*MZ2^2*
           (6321127 - 2107858*SW2 + 16*Pi^2*(-4967 + 300*SW2)) - 
          8*MW2^7*MZ2^3*(103844793 - 45584928*SW2 + 160*Pi^2*
             (-11435 + 954*SW2)) + MW2^3*MZ2^7*(-32972811 + 7641492*SW2 + 
            32*Pi^2*(103606 + 2907*SW2)) + 8*MW2^6*MZ2^4*
           (89377023 - 44811693*SW2 + 32*Pi^2*(-68258 + 3789*SW2)) - 
          MW2^4*MZ2^6*(-154726713 + 68730000*SW2 + 32*Pi^2*
             (285335 + 9162*SW2)) + 2*MW2^2*MZ2^8*
           (16*Pi^2*(-12527 + 171*SW2) + 3*(79245 + 369767*SW2))) - 
        MT2^2*MW2^2*(32071680*MW2^10 + 12800*MZ2^10*(-33 + 4*Pi^2) + 
          192*MW2^9*MZ2*(-916553 + 6920*Pi^2 + 180000*SW2) + 
          MW2^3*MZ2^7*(25575621 - 18127290*SW2 + 2816*Pi^2*(40 + 9*SW2)) + 
          8*MW2^6*MZ2^4*(45441150 - 24494457*SW2 + 428*Pi^2*
             (-2977 + 144*SW2)) + 2*MW2^2*MZ2^8*(-7751379 + 3833013*SW2 + 
            32*Pi^2*(12299 + 495*SW2)) - 48*MW2^7*MZ2^3*
           (10475019 - 4857160*SW2 + 24*Pi^2*(-8301 + 725*SW2)) - 
          6*MW2^4*MZ2^6*(-1232498 - 525017*SW2 + 48*Pi^2*(11673 + 943*SW2)) + 
          32*MW2^8*MZ2^2*(12626301 - 4399104*SW2 + 
            4*Pi^2*(-42281 + 2700*SW2)) - 3*MW2*MZ2^9*
           (384*Pi^2*(319 + 6*SW2) + 5*(-274159 + 69778*SW2)) + 
          4*MW2^5*MZ2^5*(8*Pi^2*(234130 + 6813*SW2) + 
            9*(-3945035 + 2150556*SW2))))))/(1296*MW*(MT2 - MW2)^2*
     (-MH2 + 4*MW2)*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (CHWB*MH2*(MW2 - CW2*MZ2)*(MH2^2*MW2*(6016*MW2^3 - 12584*MW2^2*MZ2 + 
        10566*MW2*MZ2^2 - 3611*MZ2^3) + 
      8*MW2^3*(4928*MW2^3 - 8312*MW2^2*MZ2 + 6644*MW2*MZ2^2 - 2525*MZ2^3) + 
      MH2^3*(768*MW2^3 - 1000*MW2^2*MZ2 + 602*MW2*MZ2^2 - 211*MZ2^3) + 
      MH2*(-46208*MW2^5 + 84400*MW2^4*MZ2 - 65616*MW2^3*MZ2^2 + 
        22294*MW2^2*MZ2^3))*B0i[bb0, 0, 0, MH2])/(72*MW*(MH2 - 4*MW2)*
     (MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MT2*(-18*MT2^8*MZ2*(32*MW2^5 - 288*MW2^4*MZ2 + 
        MW2*MZ2^4*(93 - 32*SW2) - 60*MW2^3*MZ2^2*(-7 + 4*SW2) + 
        4*MW2^2*MZ2^3*(-47 + 46*SW2) + MZ2^5*(-69 + 64*SW2)) + 
      4*MW2^6*(MW2^2 - MZ2^2)*(5120*MW2^6 + 90*CW2*MZ2^6 + 
        224*MW2^5*MZ2*(-93 + 19*SW2) - 4*MW2*MZ2^5*(-428 + 653*SW2) - 
        8*MW2^4*MZ2^2*(-3161 + 2342*SW2) + 4*MW2^3*MZ2^3*(-1586 + 3069*SW2) + 
        MW2^2*MZ2^4*(-4791 + 3448*SW2)) + 
      MT2^7*(-20480*MW2^7 + 9*MZ2^7*(143 - 128*SW2) - 
        128*MW2^6*MZ2*(-829 + 160*SW2) - 256*MW2^4*MZ2^3*(-690 + 493*SW2) + 
        64*MW2^5*MZ2^2*(-3346 + 1293*SW2) + MW2*MZ2^6*(-4609 + 3088*SW2) + 
        2*MW2^2*MZ2^5*(-3925 + 4956*SW2) + 4*MW2^3*MZ2^4*
         (-9239 + 12374*SW2)) - 2*MT2*MW2^4*(71680*MW2^9 + 180*CW2*MZ2^9 + 
        MW2^4*MZ2^5*(164453 - 195186*SW2) + 16*MW2^7*MZ2^2*
         (26577 - 17270*SW2) + MW2*MZ2^8*(2749 - 3199*SW2) + 
        MW2^3*MZ2^6*(24113 + 1595*SW2) + 32*MW2^8*MZ2*(-10029 + 1916*SW2) + 
        MW2^2*MZ2^7*(-25721 + 27670*SW2) + 4*MW2^6*MZ2^3*
         (-5667 + 56848*SW2) + 2*MW2^5*MZ2^4*(-159545 + 78674*SW2)) + 
      MT2^6*(143360*MW2^8 + 45*MZ2^8 + 2*MW2^3*MZ2^5*(53637 - 37574*SW2) - 
        8*MW2*MZ2^7*(-37 + 73*SW2) + 128*MW2^7*MZ2*(-5837 + 1093*SW2) - 
        128*MW2^6*MZ2^2*(-11370 + 4663*SW2) + 5*MW2^2*MZ2^6*
         (-6119 + 6076*SW2) + 16*MW2^5*MZ2^3*(-74266 + 53071*SW2) - 
        4*MW2^4*MZ2^4*(-64913 + 84870*SW2)) + 
      MT2^2*MW2^3*(430080*MW2^9 + 2*MW2^4*MZ2^5*(460295 - 442922*SW2) + 
        90*MZ2^9*(7 - 13*SW2) + 128*MW2^8*MZ2*(-16114 + 2955*SW2) - 
        3*MW2*MZ2^8*(-5429 + 5972*SW2) - 64*MW2^7*MZ2^2*
         (-50981 + 26984*SW2) + 4*MW2^5*MZ2^4*(-255969 + 31754*SW2) + 
        2*MW2^2*MZ2^7*(-50144 + 45335*SW2) + 16*MW2^6*MZ2^3*
         (-88297 + 118245*SW2) + MW2^3*MZ2^6*(-30863 + 148380*SW2)) + 
      MT2^4*MW2*(716800*MW2^9 + 45*MZ2^9 + 12*MW2^5*MZ2^4*
         (60883 - 121888*SW2) + 6*MW2^4*MZ2^5*(147095 - 99552*SW2) + 
        MW2*MZ2^8*(2933 - 2726*SW2) + 10*MW2^2*MZ2^7*(686 - 2017*SW2) + 
        320*MW2^8*MZ2*(-11575 + 2078*SW2) + 4*MW2^3*MZ2^6*
         (-74629 + 80760*SW2) - 32*MW2^7*MZ2^2*(-216419 + 94142*SW2) + 
        24*MW2^6*MZ2^3*(-219279 + 171718*SW2)) - 
      2*MT2^5*MW2*(215040*MW2^8 + 2*MW2^4*MZ2^4*(186645 - 257794*SW2) + 
        MW2^3*MZ2^5*(199727 - 124334*SW2) + MW2*MZ2^7*(8224 - 9025*SW2) + 
        9*MZ2^8*(-49 + 44*SW2) + 32*MW2^7*MZ2*(-35117 + 6396*SW2) - 
        80*MW2^6*MZ2^2*(-27053 + 11330*SW2) + MW2^2*MZ2^6*
         (-83284 + 79839*SW2) + 4*MW2^5*MZ2^3*(-438263 + 319176*SW2)) + 
      MT2^3*MW2^2*(-716800*MW2^9 + MW2^3*MZ2^6*(225475 - 326932*SW2) + 
        16*MW2^6*MZ2^3*(255327 - 235268*SW2) + 3*MW2^2*MZ2^7*
         (21233 - 13470*SW2) + 45*MZ2^9*(-7 + 12*SW2) - 
        256*MW2^8*MZ2*(-14071 + 2530*SW2) + 3*MW2*MZ2^8*(-4763 + 4838*SW2) + 
        64*MW2^7*MZ2^2*(-99005 + 46299*SW2) + 4*MW2^5*MZ2^4*
         (73979 + 206362*SW2) + 2*MW2^4*MZ2^5*(-602387 + 482868*SW2)))*
     B0i[bb0, 0, 0, MT2])/(216*MW*(MT2 - MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-8*MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) - 
      4*MW2^2*(6*MT2^8*MZ2*(2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
          17*MW2*MZ2^2 - 5*MZ2^3) + 4*MW2^6*(MW2 + MZ2)*
         (1248*MW2^7 + MW2*MZ2^6*(3103 - 2919*SW2) + 16*MW2^6*MZ2*
           (541 - 102*SW2) + 4*MZ2^7*(-79 + 49*SW2) + 272*MW2^5*MZ2^2*
           (-124 + 59*SW2) - 40*MW2^4*MZ2^3*(-839 + 661*SW2) + 
          MW2^2*MZ2^5*(-7972 + 7201*SW2) + MW2^3*MZ2^4*(-4551 + 7324*SW2)) - 
        2*MT2^7*(2496*MW2^7 + 4*MW2^4*MZ2^3*(16723 - 12590*SW2) + 
          MW2*MZ2^6*(6092 - 5433*SW2) - 64*MW2^6*MZ2*(-281 + 60*SW2) + 
          MZ2^7*(-647 + 467*SW2) + 16*MW2^5*MZ2^2*(-4273 + 1976*SW2) + 
          2*MW2^3*MZ2^4*(-4263 + 6724*SW2) + MW2^2*MZ2^5*
           (-15923 + 13658*SW2)) + MT2*MW2^4*(-34944*MW2^9 + 
          MW2*MZ2^8*(17573 - 14932*SW2) + 16*MZ2^9*(-79 + 49*SW2) + 
          64*MW2^8*MZ2*(-4093 + 732*SW2) - 3*MW2^3*MZ2^6*(-7245 + 932*SW2) - 
          66*MW2^4*MZ2^5*(-6499 + 6282*SW2) - 64*MW2^7*MZ2^2*
           (-12643 + 6517*SW2) + 16*MW2^6*MZ2^3*(-22802 + 29349*SW2) + 
          2*MW2^2*MZ2^7*(-36155 + 33774*SW2) + 4*MW2^5*MZ2^4*
           (-135523 + 68386*SW2)) + MT2^6*(34944*MW2^8 + 
          MW2^2*MZ2^6*(117455 - 102748*SW2) + 2*MZ2^8*(662 - 467*SW2) - 
          64*MW2^7*MZ2*(-3763 + 822*SW2) + 64*MW2^6*MZ2^2*
           (-15336 + 6979*SW2) - 64*MW2^5*MZ2^3*(-16708 + 11939*SW2) + 
          20*MW2^4*MZ2^4*(-12877 + 14368*SW2) + MW2*MZ2^7*
           (-21509 + 17254*SW2) + 2*MW2^3*MZ2^5*(-101657 + 81894*SW2)) + 
        MT2^5*MW2*(-104832*MW2^8 + 4*MW2^4*MZ2^4*(227195 - 241798*SW2) + 
          2*MW2^3*MZ2^5*(294945 - 231514*SW2) + 2*MW2*MZ2^7*
           (38417 - 31458*SW2) + 192*MW2^7*MZ2*(-3703 + 804*SW2) + 
          MZ2^8*(-5311 + 3556*SW2) - 64*MW2^6*MZ2^2*(-46348 + 20949*SW2) + 
          16*MW2^5*MZ2^3*(-208553 + 147139*SW2) + MW2^2*MZ2^6*
           (-383809 + 336820*SW2)) + MT2^3*MW2^2*(-174720*MW2^9 + 
          4*MW2^5*MZ2^4*(57657 - 200936*SW2) + 3*MW2*MZ2^8*
           (12329 - 11278*SW2) + 3*MZ2^9*(-1319 + 914*SW2) + 
          256*MW2^8*MZ2*(-4727 + 960*SW2) - 494*MW2^4*MZ2^5*
           (-3043 + 2542*SW2) + 2*MW2^2*MZ2^7*(-24275 + 23417*SW2) - 
          32*MW2^7*MZ2^2*(-147377 + 68356*SW2) + 2*MW2^3*MZ2^6*
           (-242875 + 238443*SW2) + 8*MW2^6*MZ2^3*(-570479 + 442114*SW2)) + 
        2*MT2^4*MW2*(87360*MW2^9 + 2*MW2^3*MZ2^6*(151432 - 137463*SW2) + 
          2*MZ2^9*(331 - 241*SW2) - 320*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-1439 + 1717*SW2) + MW2^2*MZ2^7*(-37929 + 30728*SW2) + 
          16*MW2^7*MZ2^2*(-152535 + 69334*SW2) + 2*MW2^5*MZ2^4*
           (-290135 + 351276*SW2) + MW2^4*MZ2^5*(-573029 + 457322*SW2) - 
          4*MW2^6*MZ2^3*(-662465 + 478772*SW2)) + MT2^2*MW2^3*
         (104832*MW2^9 + MW2^3*MZ2^6*(156331 - 186232*SW2) + 
          MW2^2*MZ2^7*(128951 - 118854*SW2) + 4*MW2^5*MZ2^4*
           (171877 - 23072*SW2) + 3*MZ2^9*(1299 - 824*SW2) - 
          576*MW2^8*MZ2*(-1303 + 250*SW2) + 64*MW2^7*MZ2^2*
           (-41641 + 20085*SW2) - 80*MW2^6*MZ2^3*(-25387 + 22820*SW2) + 
          MW2*MZ2^8*(-43553 + 38546*SW2) + 2*MW2^4*MZ2^5*
           (-577215 + 512518*SW2))) + 
      MH2^2*(6*MT2^8*MZ2*(2*MW2 + MZ2)^2*(-8*MW2^3 + 20*MW2^2*MZ2 - 
          17*MW2*MZ2^2 + 5*MZ2^3) - 4*MW2^6*(MW2 + MZ2)*
         (1248*MW2^7 + MW2*MZ2^6*(3231 - 3047*SW2) + 26*MW2^4*MZ2^3*
           (1281 - 1010*SW2) + 16*MW2^6*MZ2*(541 - 102*SW2) + 
          4*MZ2^7*(-79 + 49*SW2) + 25*MW2^3*MZ2^4*(-177 + 290*SW2) + 
          4*MW2^5*MZ2^2*(-8387 + 4012*SW2) + MW2^2*MZ2^5*
           (-8152 + 7253*SW2)) + 2*MT2^7*(2496*MW2^7 + 
          MW2*MZ2^6*(6348 - 5689*SW2) + 16*MW2^4*MZ2^3*(4149 - 3125*SW2) - 
          64*MW2^6*MZ2*(-281 + 60*SW2) + MZ2^7*(-647 + 467*SW2) + 
          14*MW2^3*MZ2^4*(-591 + 950*SW2) + 8*MW2^5*MZ2^2*
           (-8501 + 3952*SW2) + MW2^2*MZ2^5*(-16283 + 13762*SW2)) + 
        MT2^6*(-34944*MW2^8 + 2*MW2^3*MZ2^5*(104429 - 82770*SW2) + 
          16*MW2^6*MZ2^2*(61029 - 27916*SW2) + 12*MW2^4*MZ2^4*
           (21083 - 23714*SW2) + MW2*MZ2^7*(22021 - 17766*SW2) + 
          2*MZ2^8*(-662 + 467*SW2) + 64*MW2^7*MZ2*(-3763 + 822*SW2) + 
          8*MW2^5*MZ2^3*(-132685 + 94882*SW2) + MW2^2*MZ2^6*
           (-121759 + 106540*SW2)) + MT2*MW2^4*(34944*MW2^9 + 
          4*MW2^5*MZ2^4*(135209 - 68184*SW2) + 24*MW2^6*MZ2^3*
           (15025 - 19356*SW2) + 18*MW2^2*MZ2^7*(4171 - 3878*SW2) + 
          16*MZ2^9*(79 - 49*SW2) + 5*MW2^3*MZ2^6*(-4307 + 68*SW2) - 
          64*MW2^8*MZ2*(-4093 + 732*SW2) + MW2*MZ2^8*(-18085 + 15444*SW2) + 
          16*MW2^7*MZ2^2*(-50257 + 26068*SW2) + 2*MW2^4*MZ2^5*
           (-215471 + 207082*SW2)) + MT2^5*MW2*(104832*MW2^8 + 
          MW2^2*MZ2^6*(397441 - 348404*SW2) + MZ2^8*(5311 - 3556*SW2) - 
          192*MW2^7*MZ2*(-3703 + 804*SW2) + 2*MW2*MZ2^7*
           (-39441 + 32482*SW2) + 14*MW2^3*MZ2^5*(-43359 + 33470*SW2) + 
          16*MW2^6*MZ2^2*(-184447 + 83796*SW2) + 4*MW2^4*MZ2^4*
           (-223533 + 239524*SW2) - 8*MW2^5*MZ2^3*(-414079 + 292388*SW2)) - 
        2*MT2^4*MW2*(87360*MW2^9 + 2*MW2^3*MZ2^6*(156686 - 142129*SW2) + 
          2*MZ2^9*(331 - 241*SW2) - 320*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-1567 + 1845*SW2) + MW2^2*MZ2^7*(-38849 + 31904*SW2) + 
          8*MW2^7*MZ2^2*(-303495 + 138668*SW2) - 8*MW2^6*MZ2^3*
           (-328785 + 237811*SW2) + 2*MW2^5*MZ2^4*(-284635 + 347786*SW2) + 
          MW2^4*MZ2^5*(-586381 + 461342*SW2)) + MT2^2*MW2^3*
         (-104832*MW2^9 + MW2*MZ2^8*(45089 - 40082*SW2) + 
          576*MW2^8*MZ2*(-1303 + 250*SW2) + 3*MZ2^9*(-1299 + 824*SW2) + 
          4*MW2^5*MZ2^4*(-172713 + 23726*SW2) - 16*MW2^7*MZ2^2*
           (-165619 + 80340*SW2) + MW2^2*MZ2^7*(-133671 + 122038*SW2) + 
          MW2^3*MZ2^6*(-161971 + 195056*SW2) + 8*MW2^6*MZ2^3*
           (-251653 + 226310*SW2) - 2*MW2^4*MZ2^5*(-581991 + 512882*SW2)) + 
        MT2^3*MW2^2*(174720*MW2^9 + 2*MW2^3*MZ2^6*(251079 - 246959*SW2) + 
          16*MW2^6*MZ2^3*(283017 - 219482*SW2) + 2*MW2^2*MZ2^7*
           (25355 - 23729*SW2) + 3*MZ2^9*(1319 - 914*SW2) - 
          256*MW2^8*MZ2*(-4727 + 960*SW2) + 3*MW2*MZ2^8*
           (-12841 + 11790*SW2) + 16*MW2^7*MZ2^2*(-293179 + 136712*SW2) + 
          4*MW2^5*MZ2^4*(-53787 + 198346*SW2) + 2*MW2^4*MZ2^5*
           (-762697 + 630434*SW2))) + 
      MH2*MW2*(30*MT2^8*MZ2*(2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
          17*MW2*MZ2^2 - 5*MZ2^3) + 4*MW2^6*(MW2 + MZ2)*
         (6240*MW2^7 + MW2*MZ2^6*(16059 - 15139*SW2) + 
          20*MZ2^7*(-79 + 49*SW2) - 80*MW2^6*MZ2*(-541 + 102*SW2) + 
          80*MW2^5*MZ2^2*(-2120 + 1003*SW2) - 8*MW2^4*MZ2^3*
           (-21267 + 16645*SW2) + MW2^2*MZ2^5*(-40556 + 36157*SW2) + 
          MW2^3*MZ2^4*(-23979 + 37996*SW2)) - 
        2*MT2^7*(12480*MW2^7 + MW2*MZ2^6*(31548 - 28253*SW2) - 
          320*MW2^6*MZ2*(-281 + 60*SW2) + 5*MZ2^7*(-647 + 467*SW2) + 
          80*MW2^5*MZ2^2*(-4297 + 1976*SW2) + 2*MW2^3*MZ2^4*
           (-22539 + 34996*SW2) - 4*MW2^4*MZ2^3*(-84783 + 63430*SW2) + 
          MW2^2*MZ2^5*(-81007 + 68594*SW2)) + MT2*MW2^4*
         (-174720*MW2^9 + 2*MW2^4*MZ2^5*(1096543 - 1051586*SW2) + 
          19*MW2*MZ2^8*(4739 - 4044*SW2) + 80*MZ2^9*(-79 + 49*SW2) + 
          320*MW2^8*MZ2*(-4093 + 732*SW2) + MW2^3*MZ2^6*(99683 + 4324*SW2) - 
          320*MW2^7*MZ2^2*(-12727 + 6517*SW2) + 48*MW2^6*MZ2^3*
           (-39046 + 49475*SW2) + 6*MW2^2*MZ2^7*(-62173 + 57842*SW2) + 
          4*MW2^5*MZ2^4*(-679351 + 336138*SW2)) + 
        MT2^6*(174720*MW2^8 + MW2^2*MZ2^6*(605291 - 529580*SW2) + 
          10*MZ2^8*(662 - 467*SW2) - 320*MW2^7*MZ2*(-3763 + 822*SW2) + 
          320*MW2^6*MZ2^2*(-15420 + 6979*SW2) + 108*MW2^4*MZ2^4*
           (-12327 + 13696*SW2) - 64*MW2^5*MZ2^3*(-84622 + 60115*SW2) + 
          MW2*MZ2^7*(-109721 + 88446*SW2) + 2*MW2^3*MZ2^5*
           (-515581 + 408846*SW2)) + MT2^3*MW2^2*(-873600*MW2^9 + 
          2*MW2^4*MZ2^5*(3820841 - 3155770*SW2) + 
          15*MZ2^9*(-1319 + 914*SW2) + 1280*MW2^8*MZ2*(-4727 + 960*SW2) - 
          3*MW2*MZ2^8*(-63821 + 58566*SW2) - 160*MW2^7*MZ2^2*
           (-148217 + 68356*SW2) + 2*MW2^2*MZ2^7*(-125551 + 117997*SW2) - 
          20*MW2^5*MZ2^4*(-65649 + 210568*SW2) + 40*MW2^6*MZ2^3*
           (-578655 + 445474*SW2) + 2*MW2^3*MZ2^6*(-1259799 + 1238551*SW2)) + 
        MT2^5*MW2*(-524160*MW2^8 + 4*MW2^4*MZ2^4*(1171023 - 1241726*SW2) + 
          2*MW2^3*MZ2^5*(1494165 - 1152946*SW2) + 2*MW2*MZ2^7*
           (196437 - 161642*SW2) + 960*MW2^7*MZ2*(-3703 + 804*SW2) + 
          5*MZ2^8*(-5311 + 3556*SW2) - 320*MW2^6*MZ2^2*(-46600 + 20949*SW2) + 
          16*MW2^5*MZ2^3*(-1055989 + 740735*SW2) + MW2^2*MZ2^6*
           (-1975877 + 1732228*SW2)) + 2*MT2^4*MW2*(436800*MW2^9 + 
          10*MZ2^9*(331 - 241*SW2) - 1600*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-7739 + 9129*SW2) + 80*MW2^7*MZ2^2*
           (-153375 + 69334*SW2) + MW2^2*MZ2^7*(-193693 + 158776*SW2) + 
          10*MW2^5*MZ2^4*(-300847 + 361868*SW2) - 20*MW2^6*MZ2^3*
           (-671121 + 482132*SW2) - 2*MW2^3*MZ2^6*(-780904 + 708491*SW2) + 
          MW2^4*MZ2^5*(-2906297 + 2285410*SW2)) + MT2^2*MW2^3*
         (524160*MW2^9 + MW2^3*MZ2^6*(828119 - 990328*SW2) + 
          MW2^2*MZ2^7*(663987 - 606974*SW2) + 15*MZ2^9*(1299 - 824*SW2) - 
          2880*MW2^8*MZ2*(-1303 + 250*SW2) + 320*MW2^7*MZ2^2*
           (-41893 + 20085*SW2) - 4*MW2^5*MZ2^4*(-848241 + 91264*SW2) + 
          MW2*MZ2^8*(-224293 + 199258*SW2) - 16*MW2^6*MZ2^3*
           (-645739 + 575540*SW2) + 2*MW2^4*MZ2^5*(-2941563 + 2588494*SW2))))*
     B0i[bb0, 0, 0, MW2])/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*(3072*MW2^8 + 32*CW2*MZ2^8 + 
      MW2*MZ2^6*(32*CW2*MH2 + MZ2*(597 - 419*SW2)) + 
      2*MW2^3*MZ2^4*(23*MZ2*(160 - 199*SW2) + MH2*(54 - 46*SW2)) + 
      384*MW2^7*MZ2*(-13 + 20*SW2) - 288*MW2^6*MZ2^2*(2 + 45*SW2) + 
      4*MW2^5*MZ2^2*(30*MH2 + MZ2*(2045 + 804*SW2)) + 
      MW2^2*MZ2^5*(16*MH2*(-3 + SW2) + MZ2*(-2795 + 2577*SW2)) + 
      2*MW2^4*MZ2^3*(2*MH2*(-53 + 30*SW2) + MZ2*(-5439 + 4804*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(36*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW*SW2) - (CHWB*CW2*(MW2 - CW2*MZ2)*
     (MH2^2*(640*MW2^3 - 1528*MW2^2*MZ2 + 1286*MW2*MZ2^2 - 377*MZ2^3) - 
      4*MH2*(2992*MW2^4 - 7936*MW2^3*MZ2 + 8230*MW2^2*MZ2^2 - 
        4179*MW2*MZ2^3 + 914*MZ2^4) + 12*(704*MW2^5 - 32*MW2^4*MZ2 - 
        2768*MW2^3*MZ2^2 + 3604*MW2^2*MZ2^3 - 1879*MW2*MZ2^4 + 392*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(72*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW*SW2) + 
   (CHWB*(-36*MT2^4*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (4*MW2^3 + MZ2^3 - MW2*MZ2^2*(-2 + SW2) + MW2^2*MZ2*(-7 + 4*SW2)) + 
      3*MW2^2*(MW2 + MZ2)*(768*MW2^7 + 2*MW2^3*MZ2^4*(583 - 204*SW2) + 
        2*MW2^2*MZ2^5*(198 - 107*SW2) + MZ2^7*(19 + 11*SW2) - 
        192*MW2^5*MZ2^2*(-13 + 12*SW2) + 96*MW2^6*MZ2*(-19 + 20*SW2) + 
        12*MW2^4*MZ2^3*(-229 + 80*SW2) + MW2*MZ2^6*(-273 + 107*SW2)) + 
      MT2^3*(-9088*MW2^7 + 90*MZ2^7 + 16*MW2^4*MZ2^3*(3387 - 2873*SW2) - 
        64*MW2^6*MZ2*(-739 + 142*SW2) + 80*MW2^5*MZ2^2*(-1045 + 474*SW2) - 
        4*MW2*MZ2^6*(-496 + 595*SW2) + 8*MW2^2*MZ2^5*(-1457 + 1164*SW2) + 
        2*MW2^3*MZ2^4*(391 + 4994*SW2)) + 
      MT2^2*MW2*(23936*MW2^7 + 2*MW2^3*MZ2^4*(6691 - 14578*SW2) + 
        3*MZ2^7*(19 - 4*SW2) + 64*MW2^6*MZ2*(-1811 + 428*SW2) - 
        32*MW2^5*MZ2^2*(-6368 + 2937*SW2) - 4*MW2^2*MZ2^5*
         (-5873 + 4380*SW2) + MW2*MZ2^6*(-5579 + 5144*SW2) + 
        8*MW2^4*MZ2^3*(-17895 + 13598*SW2)) - 
      2*MT2*MW2*(8000*MW2^8 - 45*MZ2^8 + MW2^3*MZ2^5*(8641 - 11318*SW2) + 
        MW2^2*MZ2^6*(4089 - 2749*SW2) + 32*MW2^7*MZ2*(-885 + 358*SW2) + 
        8*MW2^5*MZ2^3*(1046 + 971*SW2) + MW2*MZ2^7*(-1160 + 1133*SW2) - 
        8*MW2^6*MZ2^2*(-3601 + 2954*SW2) + MW2^4*MZ2^4*(-28381 + 17774*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(108*MW*MZ*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) - (CHWB*(8*MW2^3*(MW2 - CW2*MZ2)*(1680*MW2^6 + 3680*MW2^5*MZ2 - 
        3952*MW2^4*MZ2^2 - 2612*MW2^3*MZ2^3 + 997*MW2^2*MZ2^4 + 
        496*MW2*MZ2^5 + 8*MZ2^6) + 9*MT2^3*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(16*MW2^4 - 3*MZ2^4 + 
        4*MW2^2*MZ2^2*(13 - 10*SW2) + 2*MW2*MZ2^3*(3 - 2*SW2) + 
        8*MW2^3*MZ2*(-7 + 2*SW2)) - 18*MT2^4*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(8*MW2^3 + MZ2^3 + 
        4*MW2^2*MZ2*(-3 + 2*SW2)) + MT2^2*(14592*MW2^8 + 45*MZ2^8 + 
        256*MW2^7*MZ2*(49 + 57*SW2) + MW2*MZ2^7*(-397 + 244*SW2) + 
        16*MW2^6*MZ2^2*(-3789 + 1660*SW2) + 2*MW2^3*MZ2^5*(363 + 1900*SW2) - 
        8*MW2^4*MZ2^4*(-2277 + 2018*SW2) + 2*MW2^2*MZ2^6*(-2051 + 2398*SW2) - 
        8*MW2^5*MZ2^3*(-2375 + 3934*SW2)) - 
      MT2*MW2*(28032*MW2^8 + 64*CW2*MZ2^8 + 8*MW2^5*MZ2^3*
         (10681 - 11206*SW2) + MW2*MZ2^7*(3731 - 3840*SW2) + 
        4*MW2^4*MZ2^4*(10883 - 2490*SW2) + 128*MW2^7*MZ2*(118 + 219*SW2) + 
        MW2^2*MZ2^6*(-3557 + 500*SW2) + 16*MW2^6*MZ2^2*(-8515 + 2624*SW2) + 
        2*MW2^3*MZ2^5*(-18057 + 17686*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (72*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2^3*(2*MW2 + MZ2)*(280*MW2^4 + MW2*MZ2^3*(855 - 457*SW2) + 
      4*MW2^2*MZ2^2*(-149 + SW2) + 16*MW2^3*MZ2*(-15 + 13*SW2) + 
      5*MZ2^4*(-58 + 49*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*(2*MW2 + MZ2)*(MT2^3*(-2*MW2 + MZ2) + 
      MT2^2*MZ2*(MZ2 + 2*MW2*(-2 + SW2)) + MT2*MW2*(MW2^2*(6 - 12*SW2) + 
        5*MW2*MZ2*(1 - 2*SW2) + 2*MZ2^2*(-2 + SW2)) + 
      4*MW2^3*(MW2*(-1 + 3*SW2) + MZ2*(-2 + 5*SW2)))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW) - 
   (CHWB*MW2*(MW2 + MZ2)*(-29*CW2*MZ2^5 + MW2*MZ2^4*(41 - 47*SW2) + 
      2*MW2^2*MZ2^3*(15 - 29*SW2) + 16*MW2^5*(19 + 48*SW2) + 
      8*MW2^3*MZ2^2*(30 + 59*SW2) - 8*MW2^4*MZ2*(71 + 144*SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*(2*MW2 + MZ2)*(4*MT2*MW2*(2*CW2*MW2*MZ2 + CW2*MZ2^2 + 
        MW2^2*(3 - 6*SW2)) + 4*MT2^3*MZ2*SW2 + 
      MT2^2*MZ2*(MZ2 + 2*MW2*(-5 + 3*SW2)) + 
      2*MW2*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2)*(-(CW2*MZ2) + MW2*(-1 + 3*SW2)))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))*Class[4] - 
 (2*MZ2*VALPHAEFF^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[1, 1] - 360*MW2^2*MZ2*CHe[1, 1] + 
    282*MW2*MZ2^2*CHe[1, 1] - 98*MZ2^3*CHe[1, 1] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[1, 1] - 272*MW2^2*MZ2*CHl1[1, 1] + 
    190*MW2*MZ2^2*CHl1[1, 1] - 49*MZ2^3*CHl1[1, 1] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[1, 1] - 272*MW2^2*MZ2*CHl3[1, 1] + 
    190*MW2*MZ2^2*CHl3[1, 1] - 49*MZ2^3*CHl3[1, 1] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((-28*MT2*MW2^2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^3*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^4*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[1, 1])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[1, 1])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[1, 1])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[1, 1])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[1, 1])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MH2*MW2^2*MZ2*CHd[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MW2^3*MZ2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[1, 1])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[1, 1])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[1, 1])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHd[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHd[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (13*MW2*MZ2^3*CHd[1, 1])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[1, 1])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[1, 1])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[1, 1])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHd[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^3*SW2*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2*MZ2^3*SW2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[1, 1])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[1, 1])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[1, 1])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2^2*CHd[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MH2*MZ2^3*SW2^3*CHd[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^3*CHd[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (28*MT2*MW2^2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^3*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^4*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[2, 2])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[2, 2])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[2, 2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[2, 2])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[2, 2])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MH2*MW2^2*MZ2*CHd[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MW2^3*MZ2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[2, 2])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[2, 2])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[2, 2])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHd[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHd[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (13*MW2*MZ2^3*CHd[2, 2])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[2, 2])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[2, 2])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[2, 2])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHd[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^3*SW2*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2*MZ2^3*SW2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[2, 2])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[2, 2])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[2, 2])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2^2*CHd[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MH2*MZ2^3*SW2^3*CHd[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^3*CHd[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (28*MT2*MW2^2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[3, 3])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[3, 3])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[3, 3])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MW2^2*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^3*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[3, 3])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[3, 3])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[3, 3])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[3, 3])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MZ2^3*CHd[3, 3])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHd[3, 3])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (13*MW2*MZ2^3*CHd[3, 3])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[3, 3])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[3, 3])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[3, 3])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^3*CHd[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (32*MW2^4*CHd[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (38*MH2*MW2^4*CHd[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^5*CHd[3, 3])/(27*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35*MH2*MW2^2*MZ2*CHd[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (70*MW2^3*MZ2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MW2*MZ2^2*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MW2^2*MZ2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[3, 3])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[3, 3])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^2*MZ2^2*SW2^2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^3*SW2^2*CHd[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (98*MW2^3*CHe[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^3*CHe[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHe[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^4*CHe[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHe[1, 1])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (106*MW2^2*MZ2*CHe[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (34*MH2*MW2^2*MZ2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^2*MZ2*CHe[1, 1])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (136*MW2^3*MZ2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*MZ2*CHe[1, 1])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^2*CHe[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2*MW2*MZ2^2*CHe[1, 1])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHe[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHe[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHe[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MZ2^3*CHe[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHe[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHe[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1937*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (481*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[1, 1])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - (20*MW2^2*MZ2*SW2*CHe[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHe[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MW2*MZ2^2*SW2*CHe[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MZ2^3*SW2*CHe[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*SW2*CHe[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*SW2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (80*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (22*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (491*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[1, 1])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^2*SW2^2*CHe[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHe[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2^2*CHe[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + (2*MH2*MZ2^3*SW2^3*CHe[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^3*SW2^3*CHe[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (622*MW2^3*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (280*MW2^4*CHe[Leff, Leff])/(81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (265*MW2^2*MZ2*CHe[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1181*MW2*MZ2^2*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (791*MZ2^3*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (169*MZ2^4*CHe[Leff, Leff])/(162*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^5*CHe[Leff, Leff])/(96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (509*MT2*MW2^2*CHe[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (7*MH2^2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MH2*MT2*MW2^2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MH2^3*MW2^2*CHe[Leff, Leff])/
    (9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2^2*CHe[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2^2*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MT2^3*MW2^2*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MT2*MW2^2*CHe[Leff, Leff])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2^2*MW2^2*CHe[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (22381*MW2^3*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89327*MH2*MW2^3*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (95*MT2*MW2^3*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^3*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (247*MH2*MW2^3*CHe[Leff, Leff])/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^3*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2^2*MW2^3*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2^3*CHe[Leff, Leff])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (277*MT2*MW2^3*CHe[Leff, Leff])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (89819*MW2^4*CHe[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MW2^4*CHe[Leff, Leff])/
    (36*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^2*MW2^4*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2^4*CHe[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (469*MW2^5*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2^2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^3*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^4*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^4*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^5*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (472*MT2^2*MW2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MW2^2*CHe[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MW2^4*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (28*MT2*MW2^4*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (128*MT2^3*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^5*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (136*MT2*MW2^5*CHe[Leff, Leff])/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^6*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^6*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (104*MW2^6*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (254*MT2*MW2^3*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (169*MT2^3*MW2^3*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (32*MT2^2*MW2^3*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5849*MW2^4*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6935*MH2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (830*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (38*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (6935*MW2^5*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1153*MT2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (82*MW2^5*CHe[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (164*MW2^6*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1648*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2^2*MW2^3*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^4*CHe[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (128*MW2^5*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (119*MT2*MW2*MZ2*CHe[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (15*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (577*MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^3*MW2*MZ2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (53*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2^3*MW2*MZ2*CHe[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40633*MW2^2*MZ2*CHe[Leff, Leff])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (13249*MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (577*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (512*MH2*MW2^2*MZ2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (601*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(216*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (155*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13267*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (461*MW2^3*MZ2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (154*MT2*MW2^3*MZ2*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^3*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (65*MW2^3*MZ2*CHe[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (221*MW2^4*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^4*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^5*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^2*MW2*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHe[Leff, Leff])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*CHe[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (499*MW2^3*MZ2*CHe[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1321*MT2*MZ2^2*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (239*MH2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (185*MH2*MT2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^3*MZ2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2^2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^3*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MT2*MZ2^2*CHe[Leff, Leff])/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MT2^2*MZ2^2*CHe[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44629*MW2*MZ2^2*CHe[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4133*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (185*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (679*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1585*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(432*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHe[Leff, Leff])/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33493*MW2^2*MZ2^2*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5503*MW2^2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (737*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MW2^2*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (481*MW2^3*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^3*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^3*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MW2^3*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^4*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2^2*MZ2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2^2*MZ2^2*CHe[Leff, Leff])/(4*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHe[Leff, Leff])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (34*MW2^2*MZ2^2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (97397*MZ2^3*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (80167*MH2*MZ2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (259*MT2*MZ2^3*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (343*MH2*MZ2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (65*MT2^2*MZ2^3*CHe[Leff, Leff])/
    (288*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (31*MT2*MZ2^3*CHe[Leff, Leff])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MH2*MZ2^3*CHe[Leff, Leff])/(576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (671*MT2*MZ2^3*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MT2*MZ2^3*CHe[Leff, Leff])/
    (288*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^3*CHe[Leff, Leff])/(216*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80611*MW2*MZ2^3*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (309*MW2*MZ2^3*CHe[Leff, Leff])/
    (32*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MT2*MW2*MZ2^3*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (17*MW2*MZ2^3*CHe[Leff, Leff])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (59*MW2^2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^3*CHe[Leff, Leff])/(144*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^3*CHe[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (35*MT2^2*MZ2^3*CHe[Leff, Leff])/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHe[Leff, Leff])/(8*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (181*MW2*MZ2^3*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (75295*MZ2^4*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (37*MZ2^4*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MZ2^4*CHe[Leff, Leff])/(96*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (76249*MZ2^4*CHe[Leff, Leff])/
    (1152*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (75295*MH2*MZ2^4*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^4*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MT2*MZ2^4*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHe[Leff, Leff])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MZ2^4*CHe[Leff, Leff])/(36*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MT2*MZ2^4*CHe[Leff, Leff])/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MZ2^4*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (1221*MZ2^5*CHe[Leff, Leff])/
    (128*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^5*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^5*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^5*CHe[Leff, Leff])/(12*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MZ2^5*CHe[Leff, Leff])/(96*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (412*MW2^3*MZ2*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^2*MZ2^2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MW2*MZ2^3*CHe[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MZ2^4*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (85*MZ2^5*CHe[Leff, Leff])/(216*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (6302*MW2^5*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^7*CHe[Leff, Leff])/(3*MZ2^2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (364*MW2^6*CHe[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5035*MW2^4*MZ2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3539*MW2^3*MZ2^2*CHe[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1657*MW2^2*MZ2^3*CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (521*MW2*MZ2^4*CHe[Leff, Leff])/
    (72*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (61*MZ2^5*CHe[Leff, Leff])/(144*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^6*CHe[Leff, Leff])/
    (288*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MZ2^4*CHe[Leff, Leff])/(18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (11*MH2^2*MW2^3*CHe[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1418*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (96*MT2^2*MW2^4*CHe[Leff, Leff])/((4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^3*MZ2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (451*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^3*MZ2*CHe[Leff, Leff])/((4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (83*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(2*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2^2*MZ2^3*CHe[Leff, Leff])/
    (144*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MW2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*CHe[Leff, Leff])/(108*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^3*CHe[Leff, Leff])/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MH2*MZ2^4*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*CHe[Leff, Leff])/(8*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (451*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (815*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (208*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (112*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (521*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1895*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (557*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (509*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (539*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (545*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5045*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4985*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (34*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7151*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2065*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (192*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2077*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (21*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2035*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6859*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2035*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (52*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (458*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^7*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (164*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (289*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (111*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (15*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (350*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (352*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (157*MT2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (61*MT2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(6*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MT2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (80*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MW2^7*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (109*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (43*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(36*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2^5*MW2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MT2^3*MW2^4*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (5*MT2*MW2^6*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MW2^7*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^5*MW2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^6*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^7*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^8*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MW2*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MW2^2*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^3*MW2^3*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (11*MT2*MW2^5*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MW2^6*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^5*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MW2*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2^2*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2^3*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (5*MT2*MW2^4*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MW2^5*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MZ2^3*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2^2*MZ2^3*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2*MW2^3*MZ2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (5*MT2^3*MW2^3*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^4*CHe[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (11*MT2*MW2^5*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (7*MW2^6*CHe[Leff, Leff])/(3*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^6*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (4*MW2^7*CHe[Leff, Leff])/(3*(-MT2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2^2*MZ2*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MT2*MW2^4*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MW2^5*MZ2*CHe[Leff, Leff])/(3*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (5*MT2^3*MW2*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (3*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (5*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (11*MW2^4*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MZ2^3*CHe[Leff, Leff])/(24*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2*MZ2^3*CHe[Leff, Leff])/
    (8*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2^2*MZ2^3*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MW2^3*MZ2^3*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2*MZ2^4*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MW2^2*MZ2^4*CHe[Leff, Leff])/(12*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (121*MT2*MW2^2*CHe[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (72431*MW2^3*CHe[Leff, Leff])/(96*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) + (950*MT2*MW2^6*CHe[Leff, Leff])/
    (27*MZ2^4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (152*MW2^7*CHe[Leff, Leff])/(3*MZ2^4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) - (847*MT2*MW2^5*CHe[Leff, Leff])/
    (9*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (10505*MW2^6*CHe[Leff, Leff])/(36*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) + (5699*MT2*MW2^4*CHe[Leff, Leff])/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (152275*MW2^5*CHe[Leff, Leff])/(216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (6953*MT2*MW2^3*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (404773*MW2^4*CHe[Leff, Leff])/(432*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (259*MT2*MW2*MZ2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (322855*MW2^2*MZ2*CHe[Leff, Leff])/(864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (90755*MW2*MZ2^2*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (407*MZ2^3*CHe[Leff, Leff])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) - (23*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (5227*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (25*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (89*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (467*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (1537*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (1907*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (2576*MW2^3*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (622*MW2^5*CHe[Leff, Leff])/(81*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (1291*MW2^4*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (6877*MW2^2*MZ2*CHe[Leff, Leff])/(324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (119*MW2*MZ2^2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - (131*MZ2^3*CHe[Leff, Leff])/
    (2592*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^4*CHe[Leff, Leff])/(96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (41*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (20*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (95*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (13*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (25*MH2*MW2^2*CHe[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (985*MT2*MW2^2*CHe[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (53*MH2^2*MW2^2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (481*MH2*MT2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MH2^2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (MT2^2*MW2^2*CHe[Leff, Leff])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (292589*MW2^3*CHe[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (158347*MH2*MW2^3*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (481*MT2*MW2^3*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (2707*MH2^2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (6259*MH2*MW2^3*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (47*MH2*MT2^2*MW2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^3*CHe[Leff, Leff])/(72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (101*MT2*MW2^3*CHe[Leff, Leff])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (159301*MW2^4*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5293*MH2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4727*MW2^4*CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (19*MH2*MT2*MW2^4*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (29*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (431*MW2^5*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (47*MH2*MW2^5*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7*MW2^6*CHe[Leff, Leff])/(12*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7*MT2^2*MW2^4*CHe[Leff, Leff])/(12*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (11*MT2*MW2^5*CHe[Leff, Leff])/(12*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (449*MW2^4*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (196*MT2*MW2^5*CHe[Leff, Leff])/
    (27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (110*MW2^6*CHe[Leff, Leff])/(3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (40*MH2^2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MH2*MT2^2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (136*MT2*MW2^6*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (80*MH2*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8*MH2*MT2*MW2^7*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (8*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (40*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MH2*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4*MW2^9*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MT2^2*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (8*MT2*MW2^8*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (176*MW2^7*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (410*MT2*MW2^4*CHe[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (38*MH2*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (32*MT2^2*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (18533*MW2^5*CHe[Leff, Leff])/(54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (6935*MH2*MW2^5*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (152*MT2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (128*MH2^2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (329*MH2*MW2^5*CHe[Leff, Leff])/(12*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MH2*MT2^2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (38*MT2*MW2^5*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (6935*MW2^6*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (256*MH2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (329*MW2^6*CHe[Leff, Leff])/(12*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (20*MH2*MT2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (82*MW2^6*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (128*MW2^7*CHe[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MH2*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (10*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MT2^2*MW2^6*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (20*MT2*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (172*MW2^6*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^3*CHe[Leff, Leff])/(72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (2159*MT2*MW2^3*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MH2^2*MW2^3*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (503*MH2*MT2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (19*MH2^2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^3*CHe[Leff, Leff])/(36*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (21565*MW2^4*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (125789*MH2*MW2^4*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (503*MT2*MW2^4*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1483*MH2^2*MW2^4*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1789*MH2*MW2^4*CHe[Leff, Leff])/(72*(MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (119*MH2*MT2^2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^4*CHe[Leff, Leff])/(36*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (475*MT2*MW2^4*CHe[Leff, Leff])/
    (54*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (126473*MW2^5*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (977*MH2*MW2^5*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (165*MW2^5*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (55*MH2*MT2*MW2^5*CHe[Leff, Leff])/
    (9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (35*MW2^5*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (724*MW2^6*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (119*MH2*MW2^6*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (28*MW2^7*CHe[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (28*MT2^2*MW2^5*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (103*MT2*MW2^6*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (752*MW2^5*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (55*MH2*MW2*MZ2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (829*MT2*MW2*MZ2*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (71*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (71*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (23*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (132421*MW2^2*MZ2*CHe[Leff, Leff])/(864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (17573*MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (53*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (305*MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (2203*MH2*MW2^2*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (11*MH2*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(16*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2*CHe[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (155*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35359*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (881*MH2*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (3565*MW2^3*MZ2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MW2^3*MZ2*CHe[Leff, Leff])/((MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (41*MW2^3*MZ2*CHe[Leff, Leff])/(12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (847*MW2^4*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (11*MH2*MW2^4*MZ2*CHe[Leff, Leff])/(16*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^5*MZ2*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MT2^2*MW2^3*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (47*MT2*MW2^4*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (155*MW2^3*MZ2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (29*MH2*MZ2^2*CHe[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (671*MT2*MZ2^2*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2^2*MZ2^2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MH2*MT2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MZ2^2*CHe[Leff, Leff])/(288*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (47*MT2^2*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (55117*MW2*MZ2^2*CHe[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (287119*MH2*MW2*MZ2^2*CHe[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (259*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (169*MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (71*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (107*MH2*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (31*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (288451*MW2^2*MZ2^2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (295*MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1645*MW2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (49*MH2*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7*MW2^3*MZ2^2*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (107*MH2*MW2^3*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^4*MZ2^2*CHe[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (17*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/(48*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (31*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(48*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (161*MW2^2*MZ2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (69517*MZ2^3*CHe[Leff, Leff])/(1152*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (55099*MH2*MZ2^3*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MH2^2*MZ2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (703*MH2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2^2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (43*MT2*MZ2^3*CHe[Leff, Leff])/(96*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (55099*MW2*MZ2^3*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (19*MH2*MW2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MW2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (25*MH2*MT2*MW2*MZ2^3*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (43*MW2*MZ2^3*CHe[Leff, Leff])/(96*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MW2^2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (25*MW2^3*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (25*MT2^2*MW2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (17*MT2*MW2^2*MZ2^3*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MW2*MZ2^3*CHe[Leff, Leff])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MZ2^4*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1221*MZ2^4*CHe[Leff, Leff])/(128*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MH2*MZ2^4*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MZ2^4*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (24*MW2^4*CHe[Leff, Leff])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (352*MW2^5*CHe[Leff, Leff])/(27*MZ2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (503*MW2^3*MZ2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (401*MW2^2*MZ2^2*CHe[Leff, Leff])/(54*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (73*MW2*MZ2^3*CHe[Leff, Leff])/(36*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (85*MZ2^4*CHe[Leff, Leff])/(216*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (22*MW2^3*MZ2*CHe[Leff, Leff])/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (13*MW2^2*MZ2^2*CHe[Leff, Leff])/(3*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MW2*MZ2^3*CHe[Leff, Leff])/(6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (5*MZ2^4*CHe[Leff, Leff])/
    (12*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (421*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1033*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (365*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (365*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (19*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (64*MT2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (8*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (58*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (142*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (28*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (41*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (623*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3*MH2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (443*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (763*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4661*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (15*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4697*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (39*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (3*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (192*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3641*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2065*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (13*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2077*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (33*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (6859*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2035*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2035*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (88*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (101*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (119*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (68*MW2^3*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (131*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (271*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (295*MZ2^3*SW2*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (145*MZ2^4*SW2*CHe[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^5*SW2*CHe[Leff, Leff])/(32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (20*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (53*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (17*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (167*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (23*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (224*MT2*MW2^2*SW2*CHe[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2^2*SW2*CHe[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1133*MW2^3*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (365*MH2*MW2^3*SW2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^3*SW2*CHe[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MH2^2*MW2^3*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (245*MH2*MW2^3*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (365*MW2^4*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MH2*MW2^4*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (245*MW2^4*SW2*CHe[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MW2^5*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (20*MW2^4*SW2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (484*MT2*MW2^3*SW2*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (118*MW2^4*SW2*CHe[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MH2^2*MW2^4*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^4*SW2*CHe[Leff, Leff])/((MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^5*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2^5*SW2*CHe[Leff, Leff])/
    ((MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^6*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^5*SW2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (179*MT2*MW2*MZ2*SW2*CHe[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MT2*MW2*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MW2*MZ2*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4159*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4405*MH2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (231*MH2^2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (410*MH2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4505*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1375*MH2*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (404*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (506*MW2^4*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^2*SW2*CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3161*MT2*MZ2^2*SW2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (73*MH2^2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MT2*MZ2^2*SW2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^3*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*SW2*CHe[Leff, Leff])/(24*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2^2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7913*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (5939*MH2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (803*MH2^2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3961*MH2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1375*MH2*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3805*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^3*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (56*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1417*MZ2^3*SW2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2035*MH2*MZ2^3*SW2*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MH2^2*MZ2^3*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1733*MH2*MZ2^3*SW2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2*MZ2^3*SW2*CHe[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (196*MT2*MZ2^3*SW2*CHe[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2035*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (583*MH2*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1625*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (341*MW2^2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2*CHe[Leff, Leff])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1001*MZ2^4*SW2*CHe[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (33*MH2*MZ2^4*SW2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^4*SW2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^3*MZ2^2*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MW2^2*MZ2^3*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2*MZ2^4*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (118*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (718*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (365*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (730*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (515*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1463*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (34*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5864*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (79*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5879*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1369*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (127*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5500*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (13*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (235*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7927*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4115*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (403*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (16*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (48*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4133*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (479*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1441*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9365*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1441*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2^2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^3*SW2*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MT2^4*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (16*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (20*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (13*MZ2^4*SW2^2*CHe[Leff, Leff])/
    (12*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (MZ2^5*SW2^2*CHe[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (70*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2^2*SW2^2*CHe[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^4*SW2^2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (365*MH2*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (365*MW2^3*MZ2*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^3*MZ2*SW2^2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHe[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (7*MT2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MT2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1529*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4661*MH2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4697*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MT2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2351*MZ2^3*SW2^2*CHe[Leff, Leff])/(48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2065*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (48*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2077*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(36*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MT2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2035*MZ2^4*SW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*SW2^2*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2005*MZ2^4*SW2^2*CHe[Leff, Leff])/(96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2035*MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^4*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MZ2^4*SW2^2*CHe[Leff, Leff])/(2*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MZ2^4*SW2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^5*SW2^2*CHe[Leff, Leff])/(32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (33*MH2*MZ2^5*SW2^2*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^5*SW2^2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHe[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHe[Leff, Leff])/(24*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^4*SW2^2*CHe[Leff, Leff])/((-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (187*MZ2^5*SW2^2*CHe[Leff, Leff])/(54*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^5*SW2^2*CHe[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^4*MZ2*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (902*MW2^3*MZ2^2*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (209*MW2*MZ2^4*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (55*MZ2^5*SW2^2*CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^6*SW2^2*CHe[Leff, Leff])/(72*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (365*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (730*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (895*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4661*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (103*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4697*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (25*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1201*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2065*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2077*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (101*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2035*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2011*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2035*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (432*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (2*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (54*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (847*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (2*MZ2^4*SW2^3*CHe[Leff, Leff])/
    (MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (3*MZ2^5*SW2^3*CHe[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (2*MT2*MZ2^2*SW2^3*CHe[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (71*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (53*MH2*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (53*MW2^2*MZ2^2*SW2^3*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MZ2^3*SW2^3*CHe[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MH2*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2^3*CHe[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MW2*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (53*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^3*SW2^4*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (140*MZ2^4*SW2^4*CHe[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHe[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + (98*MW2^3*CHl1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (38*MH2*MW2^3*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*CHl1[1, 1])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (152*MW2^4*CHl1[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MW2^4*CHl1[1, 1])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (106*MW2^2*MZ2*CHl1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (34*MH2*MW2^2*MZ2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHl1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MW2^3*MZ2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHl1[1, 1])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (65*MW2*MZ2^2*CHl1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHl1[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHl1[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHl1[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MZ2^3*CHl1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHl1[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHl1[1, 1])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (68*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (427*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (112*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (49*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (401*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (541*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (281*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (37*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[1, 1])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - (20*MW2^2*MZ2*SW2*CHl1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHl1[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MW2*MZ2^2*SW2*CHl1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MZ2^3*SW2*CHl1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*SW2*CHl1[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*SW2*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^2*SW2^2*CHl1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHl1[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^2*MZ2^2*SW2^2*CHl1[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*SW2^3*CHl1[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^3*CHl1[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12463*MW2^3*CHl1[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2798*MW2^4*CHl1[Leff, Leff])/(81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5005*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2669*MW2*MZ2^2*CHl1[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (13747*MZ2^3*CHl1[Leff, Leff])/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*CHl1[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^5*CHl1[Leff, Leff])/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (53*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (127*MT2*MW2^2*CHl1[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (19*MH2^2*MW2^2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MH2*MT2*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2^2*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2^2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MW2^2*CHl1[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68717*MW2^3*CHl1[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40621*MH2*MW2^3*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MT2*MW2^3*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1159*MH2^2*MW2^3*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (290*MH2*MW2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MT2^2*MW2^3*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^3*CHl1[Leff, Leff])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (67*MT2*MW2^3*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40963*MW2^4*CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (761*MH2*MW2^4*CHl1[Leff, Leff])/(6*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (28*MW2^4*CHl1[Leff, Leff])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MH2*MT2*MW2^4*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (35*MW2^4*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (562*MW2^5*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MW2^5*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^6*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^4*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (55*MT2*MW2^5*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (158*MT2^2*MW2^2*CHl1[Leff, Leff])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (178*MW2^4*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (196*MT2*MW2^4*CHl1[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^4*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (110*MW2^5*CHl1[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MH2^2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (76*MH2*MW2^5*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2^2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MT2*MW2^5*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MH2*MW2^6*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MW2^6*CHl1[Leff, Leff])/(3*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2*MW2^6*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^6*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2^7*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MH2*MW2^7*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^8*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^2*MW2^6*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2^7*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1408*MT2^2*MW2^4*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (176*MW2^6*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (508*MT2*MW2^3*CHl1[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17543*MW2^4*CHl1[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7163*MH2*MW2^4*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^4*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MH2^2*MW2^4*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (59*MH2*MW2^4*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2^2*MW2^4*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (274*MT2*MW2^4*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7163*MW2^5*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (72*MH2*MW2^5*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (59*MW2^5*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MH2*MT2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (70*MW2^5*CHl1[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MW2^6*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MH2*MW2^6*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^7*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2^2*MW2^5*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^6*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1888*MT2^2*MW2^3*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (436*MW2^5*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2*MZ2*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (79*MT2*MW2*MZ2*CHl1[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (103*MH2*MT2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (155155*MW2^2*MZ2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11209*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (103*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MH2^2*MW2^2*MZ2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1313*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MW2^2*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (605*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11311*MW2^3*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1505*MH2*MW2^3*MZ2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2711*MW2^3*MZ2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2^3*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (151*MW2^3*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (731*MW2^4*MZ2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^4*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MW2^5*MZ2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2^3*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^4*MZ2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (214*MT2^2*MW2*MZ2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (182*MW2^3*MZ2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (29*MH2*MZ2^2*CHl1[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2*MZ2^2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2^2*MZ2^2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MZ2^2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (421*MW2*MZ2^2*CHl1[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2801*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/
    (24*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MT2*MW2*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MH2^2*MW2*MZ2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (445*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2^2*MW2*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (325*MT2*MW2*MZ2^2*CHl1[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (473*MW2^2*MZ2^2*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (257*MH2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (427*MW2^2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MT2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2^2*MZ2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MW2^3*MZ2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MW2^3*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2^4*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2*MW2^3*MZ2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2^2*MZ2^2*CHl1[Leff, Leff])/(54*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*CHl1[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MW2^2*MZ2^2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47539*MZ2^3*CHl1[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11143*MH2*MZ2^3*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MZ2^3*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (703*MH2*MZ2^3*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MT2*MZ2^3*CHl1[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11143*MW2*MZ2^3*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2*MW2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MW2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2*MW2*MZ2^3*CHl1[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (43*MW2*MZ2^3*CHl1[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MW2^2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2^3*CHl1[Leff, Leff])/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2^3*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MT2*MW2^2*MZ2^3*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MZ2^3*CHl1[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MW2*MZ2^3*CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1221*MZ2^4*CHl1[Leff, Leff])/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (407*MH2*MZ2^4*CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (472*MW2^3*MZ2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89*MW2^2*MZ2^2*CHl1[Leff, Leff])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (67*MW2*MZ2^3*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (85*MZ2^4*CHl1[Leff, Leff])/(108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MZ2^4*CHl1[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl1[Leff, Leff])/(36*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^3*(-MW2 + MZ2)*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (227*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (142*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (106*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (97*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1655*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (377*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2923*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (563*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (286*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5077*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*(-MW2 + MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (2657*MW2^3*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + (190*MW2^5*CHl1[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (373*MW2^4*CHl1[Leff, Leff])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (3191*MW2^2*MZ2*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (183*MW2*MZ2^2*CHl1[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (65*MZ2^3*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (37*MZ2^4*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (5*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (41*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (47*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (830*MT2*MW2^2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (31253*MW2^3*CHl1[Leff, Leff])/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (950*MT2*MW2^5*CHl1[Leff, Leff])/(27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^6*CHl1[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2066*MT2*MW2^4*CHl1[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (9593*MW2^5*CHl1[Leff, Leff])/
    (36*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1211*MT2*MW2^3*CHl1[Leff, Leff])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (15437*MW2^4*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MT2*MW2*MZ2*CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (6863*MW2^2*MZ2*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (68777*MW2*MZ2^2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MZ2^3*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (419*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (25*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1985*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (1313*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1160*MW2^3*SW2*CHl1[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1786*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (23*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4169*MZ2^3*SW2*CHl1[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2633*MZ2^4*SW2*CHl1[Leff, Leff])/(1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (28*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (59*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (91*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^2*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^3*MW2^2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6317*MW2^3*SW2*CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (7163*MH2*MW2^3*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (274*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7163*MW2^4*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MT2*MW2^4*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (70*MW2^4*SW2*CHl1[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (134*MW2^5*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (944*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (340*MW2^4*SW2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (28*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (128*MT2^3*MW2^3*SW2*CHl1[Leff, Leff])/
    (27*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^4*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^4*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MT2*MW2^4*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^5*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^6*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (104*MW2^5*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (191*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (133*MH2*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MT2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4016*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (10889*MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (133*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (247*MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MT2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22024*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (97*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (67*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (445*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (83*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MT2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (24569*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12109*MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1307*MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (695*MT2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (623*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12301*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (331*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1261*MT2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (163*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (211*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (21563*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (47305*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1409*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (65*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (325*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (671*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MH2*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47971*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2855*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (95*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31339*MZ2^4*SW2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MZ2^4*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MZ2^4*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (54271*MZ2^4*SW2*CHl1[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (31339*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MT2*MZ2^4*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*SW2*CHl1[Leff, Leff])/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MZ2^4*SW2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1221*MZ2^5*SW2*CHl1[Leff, Leff])/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (407*MH2*MZ2^5*SW2*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MZ2^5*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^5*SW2*CHl1[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^5*SW2*CHl1[Leff, Leff])/(48*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (352*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (236*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MZ2^4*SW2*CHl1[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (85*MZ2^5*SW2*CHl1[Leff, Leff])/(108*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (604*MW2^5*SW2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^6*SW2*CHl1[Leff, Leff])/(3*MZ2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5396*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (779*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (601*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (455*MW2*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHl1[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^6*SW2*CHl1[Leff, Leff])/(144*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (172*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (173*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (31*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (247*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (121*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3709*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (505*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (473*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1037*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (563*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (96*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (286*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (191*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5077*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (48*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (108*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (572*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (581*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (209*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (125*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^5*MW2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^4*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^6*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^7*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (8*MT2^3*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (8*MT2*MW2^5*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (10*MW2^6*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^3*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (3*MT2*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^5*MZ2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^3*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (2*MT2*MW2^3*MZ2^3*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^4*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^5*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (4*MW2^6*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (5*MT2^3*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (16*MT2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*MW2^5*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MT2^3*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (2*MT2^2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (19*MT2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (11*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MZ2^3*SW2*CHl1[Leff, Leff])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2*MZ2^4*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MW2^2*MZ2^4*SW2*CHl1[Leff, Leff])/
    (6*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (8*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (14*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (23*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (181*MZ2^4*SW2^2*CHl1[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MZ2^5*SW2^2*CHl1[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (41*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (484*MT2*MW2^2*SW2^2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^3*SW2^2*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (44*MH2^2*MW2^3*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^3*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^4*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^4*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^5*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2^2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (956*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (377*MH2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MH2^2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (263*MH2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (377*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MH2*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^4*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (59*MT2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (749*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (499*MH2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MH2^2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (557*MH2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1048*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MH2*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (545*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MW2^3*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3419*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (847*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (121*MH2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1733*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (392*MT2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (583*MH2*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1625*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (341*MW2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (26*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^4*SW2^2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1001*MZ2^4*SW2^2*CHl1[Leff, Leff])/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^4*SW2^2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*SW2^2*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2*MZ2^4*SW2^2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHl1[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (58*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (574*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (754*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3487*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3479*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3491*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (919*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1033*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1045*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (487*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (253*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7583*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (253*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (18*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^4*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (5*MZ2^3*SW2^3*CHl1[Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (3*MZ2^4*SW2^3*CHl1[Leff, Leff])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^3*MZ2*SW2^3*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^2*SW2^3*CHl1[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MZ2^2*SW2^3*CHl1[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (377*MH2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (377*MW2^2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (235*MZ2^3*SW2^3*CHl1[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (563*MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1144*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MT2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MZ2^4*SW2^3*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*SW2^3*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1411*MZ2^4*SW2^3*CHl1[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (847*MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (99*MZ2^5*SW2^3*CHl1[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^5*SW2^3*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^5*SW2^3*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^5*SW2^3*CHl1[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl1[Leff, Leff])/(12*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MZ2^4*SW2^3*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (187*MZ2^5*SW2^3*CHl1[Leff, Leff])/(27*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^4*MZ2*SW2^3*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MW2^3*MZ2^2*SW2^3*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MW2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/((-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (352*MW2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^6*SW2^3*CHl1[Leff, Leff])/(36*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (754*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (985*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (563*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (12*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2288*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (14*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (25*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (847*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1417*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (2*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (12*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    ((-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (36*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MZ2^3*SW2^4*CHl1[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MZ2^4*SW2^4*CHl1[Leff, Leff])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (3*MZ2^5*SW2^4*CHl1[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (71*MZ2^3*SW2^4*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MH2*MZ2^3*SW2^4*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^3*SW2^4*CHl1[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MW2*MZ2^3*SW2^4*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^4*SW2^5*CHl1[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^5*
     CHl1[Leff, Leff])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (509*MW2^2*MZ2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MW2*MZ2^2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (185*MZ2^3*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^4*CHl3[1, 1])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (116*MW2^3*CHl3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (152*MW2^4*CHl3[1, 1])/(72*MW2^2*MZ2 - 108*MW2*MZ2^2 + 45*MZ2^3) + 
   (MH2*MW2^2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MT2*MW2^2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2^2*CHl3[1, 1])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (21257*MW2^3*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4693*MH2*MW2^3*CHl3[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*CHl3[1, 1])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (23*MT2*MW2^3*CHl3[1, 1])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (18772*MW2^4*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MW2^4*CHl3[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2*MW2^3*CHl3[1, 1])/(36*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^4*CHl3[1, 1])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^4*CHl3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (64*MT2*MW2^4*CHl3[1, 1])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2^5*CHl3[1, 1])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^6*CHl3[1, 1])/(3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (8*MW2^6*CHl3[1, 1])/(3*(-MT2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^6*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (28*MT2*MW2^3*CHl3[1, 1])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1055*MW2^4*CHl3[1, 1])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1349*MH2*MW2^4*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2698*MW2^5*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (52*MW2^5*CHl3[1, 1])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2*CHl3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (119*MT2*MW2*MZ2*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHl3[1, 1])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7232*MW2^2*MZ2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (9233*MH2*MW2^2*MZ2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (47*MT2*MW2^2*MZ2*CHl3[1, 1])/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9233*MW2^3*MZ2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (151*MW2^3*MZ2*CHl3[1, 1])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (379*MW2^3*MZ2*CHl3[1, 1])/
    (108*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (151*MW2^3*MZ2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MZ2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (455*MT2*MZ2^2*CHl3[1, 1])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MZ2^2*CHl3[1, 1])/
    (16*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1933*MW2*MZ2^2*CHl3[1, 1])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12931*MH2*MW2*MZ2^2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[1, 1])/(144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MT2*MW2*MZ2^2*CHl3[1, 1])/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12931*MW2^2*MZ2^2*CHl3[1, 1])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (49*MW2^2*MZ2^2*CHl3[1, 1])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[1, 1])/(144*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (127*MW2^2*MZ2^2*CHl3[1, 1])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13255*MZ2^3*CHl3[1, 1])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17279*MH2*MZ2^3*CHl3[1, 1])/(288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17279*MW2*MZ2^3*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2*MZ2^3*CHl3[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (407*MZ2^4*CHl3[1, 1])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[1, 1])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^4*CHl3[1, 1])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHl3[1, 1])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[1, 1])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MZ2^3*(-MW2 + MZ2)*CHl3[1, 1])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (299*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (112*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (211*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1363*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2419*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (251*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (251*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2557*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (467*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (37*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^3*CHl3[1, 1])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (76*MW2^5*CHl3[1, 1])/(9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (239*MW2^4*CHl3[1, 1])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (889*MW2^2*MZ2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (685*MW2*MZ2^2*CHl3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^3*CHl3[1, 1])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (35*MH2*MT2*MW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (633*MW2^3*CHl3[1, 1])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (633*MH2*MW2^3*CHl3[1, 1])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (140*MT2*MW2^3*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1266*MW2^4*CHl3[1, 1])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (76*MH2*MT2*MW2^4*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1349*MW2^5*CHl3[1, 1])/(18*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (1349*MH2*MW2^5*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2698*MW2^6*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (16*MH2*MT2*MW2^3*CHl3[1, 1])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4361*MW2^4*CHl3[1, 1])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (4361*MH2*MW2^4*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHl3[1, 1])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8722*MW2^5*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7981*MW2^2*MZ2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7981*MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (7981*MW2^3*MZ2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2*MZ2^2*CHl3[1, 1])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (24011*MH2*MW2*MZ2^2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2^2*MZ2^2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (407*MZ2^3*CHl3[1, 1])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (407*MH2*MZ2^3*CHl3[1, 1])/(32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MW2*MZ2^3*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (83*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (467*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (274*MW2^3*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (434*MW2^2*MZ2*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (137*MW2*MZ2^2*SW2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (155*MZ2^3*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*SW2*CHl3[1, 1])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (26*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (28*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (49*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (44*MT2*MW2^2*SW2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1367*MW2^3*SW2*CHl3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2*MW2^3*SW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^4*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (32*MT2^2*MW2^2*SW2*CHl3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*SW2*CHl3[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*SW2*CHl3[1, 1])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (128*MT2^2*MW2^3*SW2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2^5*SW2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2*SW2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4411*MW2^2*MZ2*SW2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (785*MH2*MW2^2*MZ2*SW2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (3140*MW2^3*MZ2*SW2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*SW2*CHl3[1, 1])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MT2^2*MW2*MZ2*SW2*CHl3[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (940*MW2^3*MZ2*SW2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2*MZ2^2*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9883*MW2*MZ2^2*SW2*CHl3[1, 1])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (467*MH2*MW2*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (14*MT2^2*MZ2^2*SW2*CHl3[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (190*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (709*MZ2^3*SW2*CHl3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (743*MH2*MZ2^3*SW2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (743*MW2*MZ2^3*SW2*CHl3[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2*CHl3[1, 1])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^3*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*SW2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*MZ2*SW2*CHl3[1, 1])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^3*SW2*CHl3[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1607*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (403*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (806*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2309*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (799*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (799*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (665*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1991*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (58*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MZ2^3*SW2^2*CHl3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^4*SW2^2*CHl3[1, 1])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (32*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2^2*MW2^2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (176*MW2^4*SW2^2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2*MZ2*SW2^2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1319*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (71*MH2*MW2^2*MZ2*SW2^2*CHl3[1, 1])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (484*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (3*MT2*MZ2^2*SW2^2*CHl3[1, 1])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1343*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (247*MH2*MW2*MZ2^2*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (988*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2^2*CHl3[1, 1])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MT2^2*MZ2^2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (550*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (467*MZ2^3*SW2^2*CHl3[1, 1])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (467*MH2*MZ2^3*SW2^2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2*MZ2^3*SW2^2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*SW2^2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (77*MW2*MZ2^3*SW2^2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^4*SW2^2*CHl3[1, 1])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2^2*CHl3[1, 1])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MH2*MZ2^4*SW2^2*CHl3[1, 1])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MZ2^4*SW2^2*CHl3[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^4*SW2^2*CHl3[1, 1])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHl3[1, 1])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17*MZ2^4*SW2^2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (967*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (494*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1976*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1393*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1393*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^2*SW2^3*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (143*MZ2^3*SW2^3*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^4*SW2^3*CHl3[1, 1])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MT2*MZ2^2*SW2^3*CHl3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MW2*MZ2^2*SW2^3*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MH2*MZ2^3*SW2^3*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*SW2^4*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (509*MW2^2*MZ2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MW2*MZ2^2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (185*MZ2^3*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^4*CHl3[2, 2])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (116*MW2^3*CHl3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (152*MW2^4*CHl3[2, 2])/(72*MW2^2*MZ2 - 108*MW2*MZ2^2 + 45*MZ2^3) + 
   (MH2*MW2^2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MT2*MW2^2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2^2*CHl3[2, 2])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (21257*MW2^3*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4693*MH2*MW2^3*CHl3[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*CHl3[2, 2])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (23*MT2*MW2^3*CHl3[2, 2])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (18772*MW2^4*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MW2^4*CHl3[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2*MW2^3*CHl3[2, 2])/(36*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^4*CHl3[2, 2])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^4*CHl3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (64*MT2*MW2^4*CHl3[2, 2])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2^5*CHl3[2, 2])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^6*CHl3[2, 2])/(3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (8*MW2^6*CHl3[2, 2])/(3*(-MT2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^6*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (28*MT2*MW2^3*CHl3[2, 2])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1055*MW2^4*CHl3[2, 2])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1349*MH2*MW2^4*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2698*MW2^5*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (52*MW2^5*CHl3[2, 2])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2*CHl3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (119*MT2*MW2*MZ2*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHl3[2, 2])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7232*MW2^2*MZ2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (9233*MH2*MW2^2*MZ2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (47*MT2*MW2^2*MZ2*CHl3[2, 2])/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9233*MW2^3*MZ2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (151*MW2^3*MZ2*CHl3[2, 2])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (379*MW2^3*MZ2*CHl3[2, 2])/
    (108*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (151*MW2^3*MZ2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MZ2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (455*MT2*MZ2^2*CHl3[2, 2])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MZ2^2*CHl3[2, 2])/
    (16*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1933*MW2*MZ2^2*CHl3[2, 2])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12931*MH2*MW2*MZ2^2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[2, 2])/(144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MT2*MW2*MZ2^2*CHl3[2, 2])/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12931*MW2^2*MZ2^2*CHl3[2, 2])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (49*MW2^2*MZ2^2*CHl3[2, 2])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[2, 2])/(144*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (127*MW2^2*MZ2^2*CHl3[2, 2])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13255*MZ2^3*CHl3[2, 2])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17279*MH2*MZ2^3*CHl3[2, 2])/(288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17279*MW2*MZ2^3*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2*MZ2^3*CHl3[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (407*MZ2^4*CHl3[2, 2])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[2, 2])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^4*CHl3[2, 2])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHl3[2, 2])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[2, 2])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MZ2^3*(-MW2 + MZ2)*CHl3[2, 2])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (97*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (65*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (239*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (251*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (251*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (467*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^3*CHl3[2, 2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (76*MW2^5*CHl3[2, 2])/(9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (239*MW2^4*CHl3[2, 2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (889*MW2^2*MZ2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (685*MW2*MZ2^2*CHl3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^3*CHl3[2, 2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (35*MH2*MT2*MW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (633*MW2^3*CHl3[2, 2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (633*MH2*MW2^3*CHl3[2, 2])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (140*MT2*MW2^3*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1266*MW2^4*CHl3[2, 2])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (76*MH2*MT2*MW2^4*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1349*MW2^5*CHl3[2, 2])/(18*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (1349*MH2*MW2^5*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2698*MW2^6*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (16*MH2*MT2*MW2^3*CHl3[2, 2])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4361*MW2^4*CHl3[2, 2])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (4361*MH2*MW2^4*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHl3[2, 2])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8722*MW2^5*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7981*MW2^2*MZ2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7981*MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (7981*MW2^3*MZ2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2*MZ2^2*CHl3[2, 2])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (24011*MH2*MW2*MZ2^2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2^2*MZ2^2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (407*MZ2^3*CHl3[2, 2])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (407*MH2*MZ2^3*CHl3[2, 2])/(32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MW2*MZ2^3*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (83*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (467*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (274*MW2^3*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (434*MW2^2*MZ2*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (137*MW2*MZ2^2*SW2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (155*MZ2^3*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*SW2*CHl3[2, 2])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (23*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (44*MT2*MW2^2*SW2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1367*MW2^3*SW2*CHl3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2*MW2^3*SW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^4*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (32*MT2^2*MW2^2*SW2*CHl3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*SW2*CHl3[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*SW2*CHl3[2, 2])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (128*MT2^2*MW2^3*SW2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2^5*SW2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2*SW2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4411*MW2^2*MZ2*SW2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (785*MH2*MW2^2*MZ2*SW2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (3140*MW2^3*MZ2*SW2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*SW2*CHl3[2, 2])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MT2^2*MW2*MZ2*SW2*CHl3[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (940*MW2^3*MZ2*SW2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2*MZ2^2*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9883*MW2*MZ2^2*SW2*CHl3[2, 2])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (467*MH2*MW2*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (14*MT2^2*MZ2^2*SW2*CHl3[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (190*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (709*MZ2^3*SW2*CHl3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (743*MH2*MZ2^3*SW2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (743*MW2*MZ2^3*SW2*CHl3[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2*CHl3[2, 2])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^3*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*SW2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*MZ2*SW2*CHl3[2, 2])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^3*SW2*CHl3[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1589*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (403*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (806*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2363*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (799*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (799*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (665*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1991*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (58*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MZ2^3*SW2^2*CHl3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^4*SW2^2*CHl3[2, 2])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (32*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2^2*MW2^2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (176*MW2^4*SW2^2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2*MZ2*SW2^2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1319*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (71*MH2*MW2^2*MZ2*SW2^2*CHl3[2, 2])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (484*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (3*MT2*MZ2^2*SW2^2*CHl3[2, 2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1343*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (247*MH2*MW2*MZ2^2*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (988*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2^2*CHl3[2, 2])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MT2^2*MZ2^2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (550*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (467*MZ2^3*SW2^2*CHl3[2, 2])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (467*MH2*MZ2^3*SW2^2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2*MZ2^3*SW2^2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*SW2^2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (77*MW2*MZ2^3*SW2^2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^4*SW2^2*CHl3[2, 2])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2^2*CHl3[2, 2])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MH2*MZ2^4*SW2^2*CHl3[2, 2])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MZ2^4*SW2^2*CHl3[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^4*SW2^2*CHl3[2, 2])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHl3[2, 2])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17*MZ2^4*SW2^2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (967*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (494*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1976*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1393*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1393*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^2*SW2^3*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (143*MZ2^3*SW2^3*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^4*SW2^3*CHl3[2, 2])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MT2*MZ2^2*SW2^3*CHl3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MW2*MZ2^2*SW2^3*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MH2*MZ2^3*SW2^3*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*SW2^4*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (12463*MW2^3*CHl3[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2798*MW2^4*CHl3[Leff, Leff])/(81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5005*MW2^2*MZ2*CHl3[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2669*MW2*MZ2^2*CHl3[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (13747*MZ2^3*CHl3[Leff, Leff])/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*CHl3[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^5*CHl3[Leff, Leff])/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (53*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (127*MT2*MW2^2*CHl3[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (19*MH2^2*MW2^2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MH2*MT2*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2^2*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2^2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MW2^2*CHl3[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68717*MW2^3*CHl3[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40727*MH2*MW2^3*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MT2*MW2^3*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1159*MH2^2*MW2^3*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (290*MH2*MW2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MT2^2*MW2^3*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^3*CHl3[Leff, Leff])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (67*MT2*MW2^3*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (41069*MW2^4*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (761*MH2*MW2^4*CHl3[Leff, Leff])/(6*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (28*MW2^4*CHl3[Leff, Leff])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MH2*MT2*MW2^4*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (35*MW2^4*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (562*MW2^5*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MW2^5*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^6*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^4*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (55*MT2*MW2^5*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MW2^2*CHl3[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (158*MT2^2*MW2^2*CHl3[Leff, Leff])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (178*MW2^4*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (196*MT2*MW2^4*CHl3[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^4*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (110*MW2^5*CHl3[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MH2^2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (76*MH2*MW2^5*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2^2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MT2*MW2^5*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MH2*MW2^6*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MW2^6*CHl3[Leff, Leff])/(3*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2*MW2^6*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^6*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2^7*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MH2*MW2^7*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^8*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^2*MW2^6*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2^7*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1408*MT2^2*MW2^4*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (176*MW2^6*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (508*MT2*MW2^3*CHl3[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17543*MW2^4*CHl3[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5263*MH2*MW2^4*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^4*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MH2^2*MW2^4*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (59*MH2*MW2^4*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2^2*MW2^4*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (274*MT2*MW2^4*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5263*MW2^5*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (72*MH2*MW2^5*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (59*MW2^5*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MH2*MT2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (70*MW2^5*CHl3[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MW2^6*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MH2*MW2^6*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^7*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2^2*MW2^5*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^6*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1888*MT2^2*MW2^3*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (436*MW2^5*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2*MZ2*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (79*MT2*MW2*MZ2*CHl3[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (103*MH2*MT2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (155155*MW2^2*MZ2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (17717*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (103*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MH2^2*MW2^2*MZ2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1313*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MW2^2*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (605*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35740*MW2^3*MZ2*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1505*MH2*MW2^3*MZ2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2711*MW2^3*MZ2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2^3*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (151*MW2^3*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (731*MW2^4*MZ2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^4*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MW2^5*MZ2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2^3*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^4*MZ2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (214*MT2^2*MW2*MZ2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (182*MW2^3*MZ2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (29*MH2*MZ2^2*CHl3[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2*MZ2^2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2^2*MZ2^2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MZ2^2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (421*MW2*MZ2^2*CHl3[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (15071*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MT2*MW2*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MH2^2*MW2*MZ2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (445*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2^2*MW2*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (325*MT2*MW2*MZ2^2*CHl3[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (30475*MW2^2*MZ2^2*CHl3[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (257*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (427*MW2^2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MT2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2^2*MZ2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MW2^3*MZ2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MW2^3*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2^4*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2*MW2^3*MZ2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2^2*MZ2^2*CHl3[Leff, Leff])/(54*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*CHl3[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MW2^2*MZ2^2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47539*MZ2^3*CHl3[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3517*MH2*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MZ2^3*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (703*MH2*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MT2*MZ2^3*CHl3[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3517*MW2*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2*MW2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MW2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2*MW2*MZ2^3*CHl3[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (43*MW2*MZ2^3*CHl3[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MW2^2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2^3*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MT2*MW2^2*MZ2^3*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MZ2^3*CHl3[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MW2*MZ2^3*CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1221*MZ2^4*CHl3[Leff, Leff])/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (407*MH2*MZ2^4*CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (472*MW2^3*MZ2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89*MW2^2*MZ2^2*CHl3[Leff, Leff])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (67*MW2*MZ2^3*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (85*MZ2^4*CHl3[Leff, Leff])/(108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MZ2^4*CHl3[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[Leff, Leff])/(36*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^3*(-MW2 + MZ2)*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (227*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (142*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (106*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (97*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1655*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2923*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (175*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (709*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5077*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*(-MW2 + MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (2657*MW2^3*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + (190*MW2^5*CHl3[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (373*MW2^4*CHl3[Leff, Leff])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (3191*MW2^2*MZ2*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (183*MW2*MZ2^2*CHl3[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (65*MZ2^3*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (37*MZ2^4*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (5*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (41*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (47*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (830*MT2*MW2^2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (31253*MW2^3*CHl3[Leff, Leff])/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (950*MT2*MW2^5*CHl3[Leff, Leff])/(27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^6*CHl3[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2066*MT2*MW2^4*CHl3[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (9593*MW2^5*CHl3[Leff, Leff])/
    (36*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1211*MT2*MW2^3*CHl3[Leff, Leff])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (15437*MW2^4*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MT2*MW2*MZ2*CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (6863*MW2^2*MZ2*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (68777*MW2*MZ2^2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MZ2^3*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (419*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (25*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1985*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (1313*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1160*MW2^3*SW2*CHl3[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1786*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (23*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4169*MZ2^3*SW2*CHl3[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2633*MZ2^4*SW2*CHl3[Leff, Leff])/(1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (28*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (59*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (91*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^2*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^3*MW2^2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6317*MW2^3*SW2*CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (5263*MH2*MW2^3*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (274*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5263*MW2^4*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MT2*MW2^4*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (70*MW2^4*SW2*CHl3[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (134*MW2^5*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (944*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (340*MW2^4*SW2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (28*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (128*MT2^3*MW2^3*SW2*CHl3[Leff, Leff])/
    (27*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^4*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^4*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MT2*MW2^4*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^5*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^6*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (104*MW2^5*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (191*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (133*MH2*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MT2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4016*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (6746*MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (133*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (247*MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MT2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (27230*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (97*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (67*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (445*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (83*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MT2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (24569*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2237*MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1307*MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (695*MT2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (623*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (767*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (331*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1261*MT2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (163*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (211*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (21563*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (57443*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1409*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (65*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (325*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (671*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MH2*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (58109*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2855*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (95*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10249*MZ2^4*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MZ2^4*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MZ2^4*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (54271*MZ2^4*SW2*CHl3[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10249*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MT2*MZ2^4*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*SW2*CHl3[Leff, Leff])/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MZ2^4*SW2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1221*MZ2^5*SW2*CHl3[Leff, Leff])/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (407*MH2*MZ2^5*SW2*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MZ2^5*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^5*SW2*CHl3[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^5*SW2*CHl3[Leff, Leff])/(48*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (352*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (236*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MZ2^4*SW2*CHl3[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (85*MZ2^5*SW2*CHl3[Leff, Leff])/(108*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (604*MW2^5*SW2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^6*SW2*CHl3[Leff, Leff])/(3*MZ2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5396*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (779*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (601*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (455*MW2*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHl3[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^6*SW2*CHl3[Leff, Leff])/(144*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (172*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (173*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (31*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (247*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (121*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3709*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (373*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1037*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (175*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (96*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (709*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (191*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5077*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (576*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (48*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (108*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (572*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (581*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (209*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (125*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^5*MW2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^4*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^6*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^7*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (8*MT2^3*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (8*MT2*MW2^5*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (10*MW2^6*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^3*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (3*MT2*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^5*MZ2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^3*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (2*MT2*MW2^3*MZ2^3*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^4*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^5*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (4*MW2^6*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (5*MT2^3*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (16*MT2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*MW2^5*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MT2^3*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (2*MT2^2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (19*MT2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (11*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MZ2^3*SW2*CHl3[Leff, Leff])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2*MZ2^4*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MW2^2*MZ2^4*SW2*CHl3[Leff, Leff])/
    (6*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (8*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (14*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (23*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (181*MZ2^4*SW2^2*CHl3[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MZ2^5*SW2^2*CHl3[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (41*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (484*MT2*MW2^2*SW2^2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^3*SW2^2*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (44*MH2^2*MW2^3*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^3*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^4*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^4*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^5*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2^2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (956*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (277*MH2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MH2^2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (263*MH2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MH2*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^4*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (59*MT2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (749*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (106*MH2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MH2^2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (557*MH2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1322*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MH2*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (545*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MW2^3*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3419*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (277*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (48*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (121*MH2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1733*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (392*MT2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (583*MH2*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1625*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (341*MW2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (26*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^4*SW2^2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1001*MZ2^4*SW2^2*CHl3[Leff, Leff])/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^4*SW2^2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*SW2^2*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2*MZ2^4*SW2^2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHl3[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (58*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (574*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (554*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3487*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3727*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3739*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (919*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3631*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3667*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (487*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (79*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7583*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (79*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (18*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^4*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (5*MZ2^3*SW2^3*CHl3[Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (3*MZ2^4*SW2^3*CHl3[Leff, Leff])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^3*MZ2*SW2^3*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^2*SW2^3*CHl3[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MZ2^2*SW2^3*CHl3[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (277*MH2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2^2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (235*MZ2^3*SW2^3*CHl3[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (350*MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1418*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MT2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MZ2^4*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*SW2^3*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1411*MZ2^4*SW2^3*CHl3[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (277*MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/
    (48*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (99*MZ2^5*SW2^3*CHl3[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^5*SW2^3*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^5*SW2^3*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^5*SW2^3*CHl3[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl3[Leff, Leff])/(12*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MZ2^4*SW2^3*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (187*MZ2^5*SW2^3*CHl3[Leff, Leff])/(27*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^4*MZ2*SW2^3*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MW2^3*MZ2^2*SW2^3*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MW2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/((-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (352*MW2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^6*SW2^3*CHl3[Leff, Leff])/(36*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (554*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (985*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (700*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (12*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2836*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (14*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (25*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (277*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1417*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (72*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (2*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (12*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    ((-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (36*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MZ2^3*SW2^4*CHl3[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MZ2^4*SW2^4*CHl3[Leff, Leff])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (3*MZ2^5*SW2^4*CHl3[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (71*MZ2^3*SW2^4*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MH2*MZ2^3*SW2^4*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^3*SW2^4*CHl3[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MW2*MZ2^3*SW2^4*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^4*SW2^5*CHl3[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^5*
     CHl3[Leff, Leff])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (38*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (95*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (17*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (185*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (37*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (5*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (941*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5803*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (223*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (301*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (50651*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (5184*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (895*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (472*MT2^2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (352*MT2^2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MH2^2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (79*MT2^2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (107*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MT2*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (110*MZ2^2*(-MW2 + MZ2)*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (109*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (89*MW2^3*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (91*MW2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (16*MW2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (154*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (487*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (82*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (127*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (115*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (74243*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2592*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (5*MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (89*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (1195*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (103*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    ((4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (80*MT2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (41*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (34*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (19*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (415*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (27893*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (475*MT2*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (38*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (1033*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (7769*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (1211*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (12845*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (259*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (19405*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (68777*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (407*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (8*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (323*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (25*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (7*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (1697*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (1313*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (1363*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (272*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (859*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (2575*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (989*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (8*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) - 
   (5*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MH2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (103*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2^2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (47027*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (67*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (35*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (217*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (16*MT2^2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (20*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (34*MT2*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (44*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (517*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (16*MT2^2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4097*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (137*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (35*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (629*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MT2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (9869*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (605*MT2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (151*MW2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (54359*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (576*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (325*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (169*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (576*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (47*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (95*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (35*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (43*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (743*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (43*MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MH2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (407*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (88*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (118*MW2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (89*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (67*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (85*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (85*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (263*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (71*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (53*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MH2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (113*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (427*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (1099*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (1615*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (65*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (12*MW2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (2*MW2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (14*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (MT2*MW2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (352*MT2^2*MW2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (44*MW2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (739*MW2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (440*MT2^2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (121*MW2^2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1883*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2^2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MT2^2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (88*MW2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (275*MW2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (39*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MT2*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (77*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (187*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (64*MT2^2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (25*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (211*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (22*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12395*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (5*MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (31*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (25*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (313*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MT2*MZ2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1475*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (70*MZ2^3*SW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) - 
        2*MW2*MZ2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (56*MW2^3*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (20*MW2^2*MZ2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MW2*MZ2^2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MZ2^3*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (28*MT2*MW2^2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1193*MW2^3*CHq1[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^3*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHq1[1, 1])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*CHq1[1, 1])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^4*CHq1[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (32*MT2*MW2^3*CHq1[1, 1])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^4*CHq1[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^3*CHq1[1, 1])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*CHq1[1, 1])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (23*MT2*MW2*MZ2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (740*MW2^2*MZ2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^2*MZ2*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*CHq1[1, 1])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (29*MT2^2*MW2*MZ2*CHq1[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MW2^3*MZ2*CHq1[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MT2*MZ2^2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (247*MW2*MZ2^2*CHq1[1, 1])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MW2*MZ2^2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHq1[1, 1])/
    (54*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*CHq1[1, 1])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHq1[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2^2*MZ2^2*CHq1[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MW2*MZ2^2*CHq1[1, 1])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHq1[1, 1])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (95*MZ2^3*CHq1[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHq1[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHq1[1, 1])/(18*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHq1[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHq1[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*CHq1[1, 1])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHq1[1, 1])/
    (12*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^3*MZ2*CHq1[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*CHq1[1, 1])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2*MZ2^3*CHq1[1, 1])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MZ2^4*CHq1[1, 1])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[1, 1])/
    (12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MW2*MZ2^2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHq1[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (76*MW2^3*SW2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (196*MW2^2*MZ2*SW2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (38*MH2*MW2^2*MZ2*SW2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2*MZ2^2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MZ2^3*SW2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2^2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^3*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq1[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq1[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (56*MW2^3*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (20*MW2^2*MZ2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MW2*MZ2^2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MZ2^3*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (28*MT2*MW2^2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1193*MW2^3*CHq1[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^3*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHq1[2, 2])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*CHq1[2, 2])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^4*CHq1[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (32*MT2*MW2^3*CHq1[2, 2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^4*CHq1[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^3*CHq1[2, 2])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*CHq1[2, 2])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (23*MT2*MW2*MZ2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (740*MW2^2*MZ2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^2*MZ2*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*CHq1[2, 2])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (29*MT2^2*MW2*MZ2*CHq1[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MW2^3*MZ2*CHq1[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MT2*MZ2^2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (247*MW2*MZ2^2*CHq1[2, 2])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MW2*MZ2^2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHq1[2, 2])/
    (54*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*CHq1[2, 2])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHq1[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2^2*MZ2^2*CHq1[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MW2*MZ2^2*CHq1[2, 2])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHq1[2, 2])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (95*MZ2^3*CHq1[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHq1[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHq1[2, 2])/(18*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHq1[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHq1[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*CHq1[2, 2])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHq1[2, 2])/
    (12*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^3*MZ2*CHq1[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*CHq1[2, 2])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2*MZ2^3*CHq1[2, 2])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MZ2^4*CHq1[2, 2])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[2, 2])/
    (12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MW2*MZ2^2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHq1[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (76*MW2^3*SW2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (196*MW2^2*MZ2*SW2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (38*MH2*MW2^2*MZ2*SW2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2*MZ2^2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MZ2^3*SW2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2^2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^3*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq1[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq1[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MW2^2*MZ2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MW2*MZ2^2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (119*MT2*MW2^2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MT2*MW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MT2^2*MW2^2*CHq1[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (577*MW2^3*CHq1[3, 3])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (152*MT2*MW2^3*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (328*MT2*MW2^3*CHq1[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MW2^4*CHq1[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (226*MW2^4*CHq1[3, 3])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (70*MT2^2*MW2^2*CHq1[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MW2^4*CHq1[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (76*MT2*MW2^4*CHq1[3, 3])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2*MW2^3*CHq1[3, 3])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2^2*MW2^3*CHq1[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (190*MW2^4*CHq1[3, 3])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (304*MT2*MW2^4*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68*MT2*MW2^4*CHq1[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^5*CHq1[3, 3])/((MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (112*MT2^2*MW2^3*CHq1[3, 3])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^5*CHq1[3, 3])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (32*MT2*MW2*MZ2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MT2^2*MW2*MZ2*CHq1[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (682*MW2^2*MZ2*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MH2*MW2^2*MZ2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (404*MT2*MW2^2*MZ2*CHq1[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (380*MW2^3*MZ2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (607*MW2^3*MZ2*CHq1[3, 3])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MW2*MZ2*CHq1[3, 3])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2*CHq1[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (11*MT2*MW2^2*MZ2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MW2^3*MZ2*CHq1[3, 3])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MZ2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MT2*MZ2^2*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4007*MW2*MZ2^2*CHq1[3, 3])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (74*MT2*MW2*MZ2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (157*MT2*MW2*MZ2^2*CHq1[3, 3])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2^2*MZ2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (233*MW2^2*MZ2^2*CHq1[3, 3])/(108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*CHq1[3, 3])/(24*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2*MZ2^2*CHq1[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MT2^2*MZ2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq1[3, 3])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (313*MZ2^3*CHq1[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (185*MH2*MZ2^3*CHq1[3, 3])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (91*MT2*MZ2^3*CHq1[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (185*MW2*MZ2^3*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (91*MW2*MZ2^3*CHq1[3, 3])/
    (36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*CHq1[3, 3])/(6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq1[3, 3])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MZ2^3*CHq1[3, 3])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*CHq1[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[3, 3])/(2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (28*MW2^3*MZ2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq1[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MW2*MZ2^3*CHq1[3, 3])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (11*MZ2^4*CHq1[3, 3])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[3, 3])/
    (24*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MT2^2*MZ2*(-MW2 + MZ2)*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (92*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (86*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (37*MW2^3*CHq1[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^3*CHq1[3, 3])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (4*MT2*MW2^3*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MW2^4*CHq1[3, 3])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (38*MT2*MW2^5*CHq1[3, 3])/(3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (34*MT2*MW2^4*CHq1[3, 3])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MT2*MW2^4*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MW2^5*CHq1[3, 3])/(3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (304*MT2*MW2^5*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MT2*MW2^3*CHq1[3, 3])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (10*MH2*MT2*MW2^3*CHq1[3, 3])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^4*CHq1[3, 3])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MH2*MW2^4*CHq1[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (40*MT2*MW2^4*CHq1[3, 3])/
    (3*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (304*MW2^5*CHq1[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (37*MH2*MT2*MW2*MZ2*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (16*MH2*MW2^2*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MT2*MW2^2*MZ2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (64*MW2^3*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (185*MH2*MW2*MZ2^2*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (185*MW2^2*MZ2^2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHq1[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (34*MT2*MW2^2*SW2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (46*MW2^3*SW2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^3*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*SW2*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2^3*SW2*CHq1[3, 3])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (341*MT2*MW2*MZ2*SW2*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2*MZ2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (71*MW2^2*MZ2*SW2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^2*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MT2^2*MW2*MZ2*SW2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MT2*MZ2^2*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (161*MW2*MZ2^2*SW2*CHq1[3, 3])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (5*MH2*MW2*MZ2^2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MW2^2*MZ2^2*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHq1[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MZ2^3*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MZ2^3*SW2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^2*MZ2^2*SW2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MW2*MZ2^3*SW2*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*SW2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*SW2^2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MW2^2*MZ2*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MZ2^2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MT2^2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MT2*MZ2^3*SW2^2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (10*MZ2^4*SW2^2*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^2*SW2^3*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (4*MW2^2*MZ2*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (2*MW2*MZ2^2*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (52*MT2*MW2^2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MW2^3*CHq3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MW2^3*CHq3[1, 1])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (10*MW2^4*CHq3[1, 1])/(9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2^2*MW2^2*CHq3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MW2^4*CHq3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MT2*MW2^3*CHq3[1, 1])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MW2^4*CHq3[1, 1])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHq3[1, 1])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (24*MW2^5*CHq3[1, 1])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MT2*MW2*MZ2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MW2^2*MZ2*CHq3[1, 1])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHq3[1, 1])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHq3[1, 1])/(4*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MW2*MZ2*CHq3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2*CHq3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (3655*MW2*MZ2^2*CHq3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHq3[1, 1])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq3[1, 1])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHq3[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (9*MT2*MW2*MZ2^2*CHq3[1, 1])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7*MW2^2*MZ2^2*CHq3[1, 1])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^3*CHq3[1, 1])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2*MZ2^3*CHq3[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[1, 1])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*CHq3[1, 1])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MW2^2*MZ2^2*CHq3[1, 1])/(3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MW2*MZ2^3*CHq3[1, 1])/
    (6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHq3[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (5*MW2*MZ2^2*SW2*CHq3[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (3*MZ2^3*SW2*CHq3[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MT2*MW2*MZ2*SW2*CHq3[1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (208*MW2^2*MZ2*SW2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^2*MZ2*SW2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (100*MW2*MZ2^2*SW2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (4*MW2^2*MZ2*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (2*MW2*MZ2^2*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (52*MT2*MW2^2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MW2^3*CHq3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MW2^3*CHq3[2, 2])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (10*MW2^4*CHq3[2, 2])/(9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2^2*MW2^2*CHq3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MW2^4*CHq3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MT2*MW2^3*CHq3[2, 2])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MW2^4*CHq3[2, 2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHq3[2, 2])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (24*MW2^5*CHq3[2, 2])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MT2*MW2*MZ2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MW2^2*MZ2*CHq3[2, 2])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHq3[2, 2])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHq3[2, 2])/(4*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MW2*MZ2*CHq3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2*CHq3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (3655*MW2*MZ2^2*CHq3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHq3[2, 2])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHq3[2, 2])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq3[2, 2])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHq3[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (9*MT2*MW2*MZ2^2*CHq3[2, 2])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7*MW2^2*MZ2^2*CHq3[2, 2])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^3*CHq3[2, 2])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2*MZ2^3*CHq3[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[2, 2])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*CHq3[2, 2])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MW2^2*MZ2^2*CHq3[2, 2])/(3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MW2*MZ2^3*CHq3[2, 2])/
    (6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHq3[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (5*MW2*MZ2^2*SW2*CHq3[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (3*MZ2^3*SW2*CHq3[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MT2*MW2*MZ2*SW2*CHq3[2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (208*MW2^2*MZ2*SW2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^2*MZ2*SW2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (100*MW2*MZ2^2*SW2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq3[2, 2])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MW2^2*MZ2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MW2*MZ2^2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*CHq3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (62*MT2*MW2^2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MT2^2*MW2^2*CHq3[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MW2^3*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (304*MT2*MW2^3*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (127*MT2*MW2^3*CHq3[3, 3])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (152*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (119*MW2^4*CHq3[3, 3])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MT2^2*MW2^2*CHq3[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MW2^4*CHq3[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (38*MT2*MW2^3*CHq3[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2^2*MW2^3*CHq3[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MT2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68*MT2*MW2^4*CHq3[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^5*CHq3[3, 3])/((MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (80*MT2^2*MW2^3*CHq3[3, 3])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^5*CHq3[3, 3])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (70*MT2*MW2*MZ2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MW2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (13*MT2^2*MW2*MZ2*CHq3[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (517*MW2^2*MZ2*CHq3[3, 3])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2*MW2^2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MT2*MW2^2*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2*MW2^2*MZ2*CHq3[3, 3])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (76*MW2^3*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (139*MW2^3*MZ2*CHq3[3, 3])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MW2*MZ2*CHq3[3, 3])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2^2*MW2*MZ2*CHq3[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11*MT2*MW2^2*MZ2*CHq3[3, 3])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (14*MW2^3*MZ2*CHq3[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MZ2^2*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (31*MT2^2*MZ2^2*CHq3[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1283*MW2*MZ2^2*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2*MZ2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MT2*MW2*MZ2^2*CHq3[3, 3])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2^2*MZ2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MH2^2*MZ2^2*CHq3[3, 3])/(24*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2*MZ2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2^2*MZ2^2*CHq3[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MT2*MW2*MZ2^2*CHq3[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (313*MZ2^3*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2*MZ2^3*CHq3[3, 3])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (31*MT2*MZ2^3*CHq3[3, 3])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MW2*MZ2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (31*MW2*MZ2^3*CHq3[3, 3])/
    (12*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*CHq3[3, 3])/(6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[3, 3])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MZ2^3*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHq3[3, 3])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MZ2^4*CHq3[3, 3])/(2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (20*MW2^3*MZ2*CHq3[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHq3[3, 3])/(2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq3[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHq3[3, 3])/(24*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (92*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (86*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (35*MT2*MW2^2*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35*MH2*MT2*MW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (17*MW2^3*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MH2*MW2^3*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (140*MT2*MW2^3*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (20*MW2^4*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (38*MT2*MW2^4*CHq3[3, 3])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MH2*MT2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (304*MT2*MW2^5*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (24*MT2*MW2^3*CHq3[3, 3])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (16*MH2*MT2*MW2^3*CHq3[3, 3])/((MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MW2^4*CHq3[3, 3])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (38*MH2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (64*MT2*MW2^4*CHq3[3, 3])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (152*MW2^5*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (37*MT2*MW2*MZ2*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MT2*MW2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^2*MZ2*CHq3[3, 3])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (148*MT2*MW2^2*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2*MW2^3*MZ2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (37*MH2*MW2*MZ2^2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^2*MZ2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHq3[3, 3])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MT2*MW2^2*SW2*CHq3[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2^2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MT2*MW2^3*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (71*MT2*MW2*MZ2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (25*MW2^2*MZ2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MT2^2*MW2*MZ2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (65*MT2*MZ2^2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (10*MW2*MZ2^2*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MT2^2*MZ2^2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*SW2*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MZ2^3*SW2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^2*MZ2^2*SW2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MW2*MZ2^3*SW2*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*SW2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (4*MH2*MT2*MW2*MZ2*SW2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (160*MT2^2*MW2*MZ2*SW2^2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MZ2^2*SW2^2*CHq3[3, 3])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2*MZ2^2*SW2^2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MT2^2*MZ2^2*SW2^2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2*MZ2^3*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MZ2^3*SW2^2*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2*MZ2^3*SW2^2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MZ2^4*SW2^2*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     ((2*MW2 - MZ2)*(MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 
          128*MW2^2*MZ2^2 - 320*MW2*MZ2^3 + 83*MZ2^4) + 
        MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
          34*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 
          112*MW2^3*MZ2^2 + 134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
          130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHe[Leff, Leff] + 
      2*MZ2*SW2*((MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 
            128*MW2^2*MZ2^2 - 320*MW2*MZ2^3 + 83*MZ2^4) + 
          MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
            34*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 
            112*MW2^3*MZ2^2 + 134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
            130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHl1[Leff, Leff] + 
        (MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
            320*MW2*MZ2^3 + 83*MZ2^4) + MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 
            32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 112*MW2^3*MZ2^2 + 
            134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
            130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHl3[Leff, Leff] - 
        MW2*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
          4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
         (4*MW2*MZ2^2*(CHe[1, 1] - 9*CHq1[3, 3] - 10*CHq3[3, 3]) + 
          32*MW2^3*CHq3[3, 3] - 8*MW2^2*MZ2*(CHe[1, 1] + CHl1[1, 1] + 
            CHl3[1, 1] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2^3*(4*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] + 15*CHq1[3, 3] + 
            25*CHq3[3, 3])))))/(8*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2*SW2) + (56*MT2*MW2^2*CHu[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (275*MW2^3*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2^3*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MW2^4*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^4*CHu[1, 1])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^4*CHu[1, 1])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*CHu[1, 1])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*CHu[1, 1])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^5*CHu[1, 1])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (46*MT2*MW2*MZ2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1774*MW2^2*MZ2*CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (68*MH2*MW2^2*MZ2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MT2*MW2^2*MZ2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (272*MW2^3*MZ2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (94*MW2^3*MZ2*CHu[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MT2*MZ2^2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (6467*MW2*MZ2^2*CHu[1, 1])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (148*MW2^2*MZ2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHu[1, 1])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHu[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (565*MZ2^3*CHu[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^3*CHu[1, 1])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHu[1, 1])/(9*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHu[1, 1])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHu[1, 1])/(6*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (14*MT2^2*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^2*(-MW2 + MZ2)*CHu[1, 1])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^2*(-MW2 + MZ2)*CHu[1, 1])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2*SW2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (10*MW2*MZ2^2*SW2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHu[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (128*MT2^2*MW2^2*SW2*CHu[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2*MZ2*SW2*CHu[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (256*MW2^2*MZ2*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^2*MZ2*SW2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (304*MW2^3*MZ2*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2*CHu[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2*MZ2^2*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2*CHu[1, 1])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MZ2^3*SW2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2*MZ2^3*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MZ2^4*SW2*CHu[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MW2^2*MZ2^2*SW2*CHu[1, 1])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^3*SW2*CHu[1, 1])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MZ2^4*SW2*CHu[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*SW2^2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHu[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHu[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*SW2^3*CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MH2*MZ2^3*SW2^3*CHu[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MW2*MZ2^3*SW2^3*CHu[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MW2, MW2]*
     ((2*MW2 - MZ2)*(18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
          80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) - 
        9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 240*MW2^4*MZ2^2 + 
          416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 112*MW2*MZ2^5 - 15*MZ2^6) + 
        MT2*MW2*(-6528*MW2^7 + 11296*MW2^6*MZ2 + 10672*MW2^5*MZ2^2 - 
          25792*MW2^4*MZ2^3 + 6856*MW2^3*MZ2^4 + 5912*MW2^2*MZ2^5 - 
          2099*MW2*MZ2^6 - 128*MZ2^7) + MT2^2*(2688*MW2^7 - 5600*MW2^6*MZ2 - 
          1728*MW2^5*MZ2^2 + 6992*MW2^4*MZ2^3 - 2020*MW2^3*MZ2^4 - 
          78*MW2^2*MZ2^5 - 434*MW2*MZ2^6 + 45*MZ2^7) + 
        32*MW2^3*MZ2^2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 
          83*MW2*MZ2^3 - 4*MZ2^4)*SW2^2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*((18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
            80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) - 
          9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 240*MW2^4*MZ2^2 + 
            416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 112*MW2*MZ2^5 - 15*MZ2^6) + 
          MT2*MW2*(-6528*MW2^7 + 11296*MW2^6*MZ2 + 10672*MW2^5*MZ2^2 - 
            25792*MW2^4*MZ2^3 + 6856*MW2^3*MZ2^4 + 5912*MW2^2*MZ2^5 - 
            2099*MW2*MZ2^6 - 128*MZ2^7) + MT2^2*(2688*MW2^7 - 
            5600*MW2^6*MZ2 - 1728*MW2^5*MZ2^2 + 6992*MW2^4*MZ2^3 - 
            2020*MW2^3*MZ2^4 - 78*MW2^2*MZ2^5 - 434*MW2*MZ2^6 + 45*MZ2^7) + 
          32*MW2^3*MZ2^2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 
            83*MW2*MZ2^3 - 4*MZ2^4)*SW2^2)*CHl1[Leff, Leff] + 
        (-32*MW2^4*(120*MW2^5 + 44*MW2^4*MZ2 - 262*MW2^3*MZ2^2 + 
            15*MW2^2*MZ2^3 + 79*MW2*MZ2^4 + 4*MZ2^5) + 
          18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
            80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          MT2*MW2^2*(8832*MW2^6 + 1568*MW2^5*MZ2 - 24656*MW2^4*MZ2^2 + 
            11072*MW2^3*MZ2^3 + 6664*MW2^2*MZ2^4 - 3208*MW2*MZ2^5 - 
            83*MZ2^6) - 9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 
            240*MW2^4*MZ2^2 + 416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 
            112*MW2*MZ2^5 - 15*MZ2^6) - MT2^2*(4992*MW2^7 + 4576*MW2^6*MZ2 - 
            16448*MW2^5*MZ2^2 + 2352*MW2^4*MZ2^3 + 6596*MW2^3*MZ2^4 - 
            2194*MW2^2*MZ2^5 + 306*MW2*MZ2^6 - 45*MZ2^7))*CHl3[Leff, Leff] - 
        MW2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
         (-4*MW2^2*MZ2^2*(-9*MT2*MZ2*(10*CHe[1, 1] + 4*CHl1[1, 1] + 
              4*CHl3[1, 1] - 27*CHq1[3, 3] - 13*CHq3[3, 3]) - 
            36*MT2^2*(2*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] - 12*CHq1[3, 3] - 
              9*CHq3[3, 3]) + MZ2^2*(1029*CHd[1, 1] + 1029*CHd[2, 2] + 
              1029*CHd[3, 3] - 2891*CHe[1, 1] - 1865*CHl1[1, 1] + 
              395*CHl3[1, 1] - 1029*CHq1[1, 1] - 1029*CHq1[2, 2] - 
              141*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] + 
              147*CHq3[3, 3] - 2058*CHu[1, 1] - 2058*CHu[2, 2])) + 
          8*MW2^3*MZ2*(-36*MT2^2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] - 
              3*CHq1[3, 3] + 3*CHq3[3, 3]) - 18*MT2*MZ2*(CHe[1, 1] + 
              2*CHl1[1, 1] + 2*CHl3[1, 1] + 3*CHq1[3, 3] + 14*CHq3[3, 3]) + 
            MZ2^2*(672*CHd[1, 1] + 672*CHd[2, 2] + 672*CHd[3, 3] - 
              1936*CHe[1, 1] - 1481*CHl1[1, 1] + 735*CHl3[1, 1] - 
              672*CHq1[1, 1] - 672*CHq1[2, 2] + 249*CHq1[3, 3] - 
              396*CHq3[1, 1] - 396*CHq3[2, 2] - 3*CHq3[3, 3] - 
              1344*CHu[1, 1] - 1344*CHu[2, 2])) + 2*MW2*MZ2^3*
           (18*MT2*MZ2*(3*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] + 
              24*CHq1[3, 3] + 35*CHq3[3, 3]) + 18*MT2^2*(2*CHe[1, 1] + 
              2*CHl1[1, 1] + 2*CHl3[1, 1] + 33*CHq1[3, 3] + 45*CHq3[3, 3]) + 
            MZ2^2*(468*CHd[1, 1] + 468*CHd[2, 2] + 468*CHd[3, 3] - 
              1580*CHe[1, 1] - 741*CHl1[1, 1] - 49*CHl3[1, 1] - 
              468*CHq1[1, 1] - 468*CHq1[2, 2] - 279*CHq1[3, 3] - 
              15*CHq3[3, 3] - 936*CHu[1, 1] - 936*CHu[2, 2])) - 
          16*MW2^4*(18*MT2*MZ2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] - 
              3*CHq1[3, 3] - 3*CHq3[3, 3]) - 72*MT2^2*CHq3[3, 3] + 
            MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
              355*CHe[1, 1] - 405*CHl1[1, 1] + 373*CHl3[1, 1] - 
              81*CHq1[1, 1] - 81*CHq1[2, 2] + 171*CHq1[3, 3] - 
              387*CHq3[1, 1] - 387*CHq3[2, 2] - 123*CHq3[3, 3] - 
              162*CHu[1, 1] - 162*CHu[2, 2])) - 64*MW2^5*
           (-18*MT2*CHq3[3, 3] + MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
              33*CHd[3, 3] - 91*CHe[1, 1] - 58*CHl1[1, 1] - 8*CHl3[1, 1] - 
              33*CHq1[1, 1] - 33*CHq1[2, 2] + 6*CHq1[3, 3] + 9*CHq3[1, 1] + 
              9*CHq3[2, 2] + 12*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2])) + 
          MZ2^4*(-18*MT2^2*(4*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] + 
              15*CHq1[3, 3] + 25*CHq3[3, 3]) - 9*MT2*MZ2*(4*CHe[1, 1] + 
              2*CHl1[1, 1] + 2*CHl3[1, 1] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
            2*MZ2^2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[1, 1] - 49*CHl1[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
              15*CHq1[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2])) + 
          384*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[1, 1] - 
            11*CHl1[1, 1] + 11*CHl3[1, 1] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2])))))/(144*MW2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW2) + ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((512*MW2^7 - 3648*MW2^6*MZ2 + 7936*MW2^5*MZ2^2 - 6296*MW2^4*MZ2^3 + 
        626*MW2^3*MZ2^4 + 1167*MW2^2*MZ2^5 - 215*MW2*MZ2^6 - 64*MZ2^7)*
       CHe[Leff, Leff] + 2*MZ2*SW2*((256*MW2^6 - 1536*MW2^5*MZ2 + 
          3072*MW2^4*MZ2^2 - 1812*MW2^3*MZ2^3 - 433*MW2^2*MZ2^4 + 
          407*MW2*MZ2^5 + 64*MZ2^6)*CHl1[Leff, Leff] + 
        (256*MW2^6 - 2176*MW2^5*MZ2 + 3264*MW2^4*MZ2^2 - 916*MW2^3*MZ2^3 - 
          625*MW2^2*MZ2^4 + 151*MW2*MZ2^5 + 64*MZ2^6)*CHl3[Leff, Leff] + 
        (MW2 + MZ2)*(256*MW2^5*(CHq3[1, 1] + CHq3[2, 2]) + 
          2*MW2^2*MZ2^3*(111*CHd[1, 1] + 111*CHd[2, 2] + 111*CHd[3, 3] - 
            375*CHe[1, 1] - 156*CHl1[1, 1] - 536*CHl3[1, 1] - 9*CHq1[1, 1] - 
            9*CHq1[2, 2] + 75*CHq1[3, 3] + 395*CHq3[1, 1] + 395*CHq3[2, 2] + 
            75*CHq3[3, 3] - 222*CHu[1, 1] - 222*CHu[2, 2]) - 
          4*MW2*MZ2^4*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
            88*CHe[1, 1] - 44*CHl1[1, 1] - 93*CHl3[1, 1] - 18*CHq1[1, 1] - 
            18*CHq1[2, 2] + 6*CHq1[3, 3] + 50*CHq3[1, 1] + 50*CHq3[2, 2] + 
            6*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
          MZ2^5*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 
            49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
            15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
          8*MW2^3*MZ2^2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            100*CHe[1, 1] - 47*CHl1[1, 1] - 183*CHl3[1, 1] + 9*CHq1[1, 1] + 
            9*CHq1[2, 2] + 21*CHq1[3, 3] + 113*CHq3[1, 1] + 113*CHq3[2, 2] + 
            21*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          16*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            19*CHe[1, 1] - 8*CHl1[1, 1] - 52*CHl3[1, 1] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 7*CHq3[1, 1] + 7*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))))/
    (12*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (56*MT2*MW2^2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^3*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2^3*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MW2^4*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^4*CHu[2, 2])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^4*CHu[2, 2])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*CHu[2, 2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*CHu[2, 2])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^5*CHu[2, 2])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (46*MT2*MW2*MZ2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1774*MW2^2*MZ2*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (68*MH2*MW2^2*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MT2*MW2^2*MZ2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (272*MW2^3*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (94*MW2^3*MZ2*CHu[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MT2*MZ2^2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (6467*MW2*MZ2^2*CHu[2, 2])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (148*MW2^2*MZ2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHu[2, 2])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHu[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (565*MZ2^3*CHu[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^3*CHu[2, 2])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHu[2, 2])/(9*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHu[2, 2])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHu[2, 2])/(6*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (14*MT2^2*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^2*(-MW2 + MZ2)*CHu[2, 2])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^2*(-MW2 + MZ2)*CHu[2, 2])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2*SW2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (10*MW2*MZ2^2*SW2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHu[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (128*MT2^2*MW2^2*SW2*CHu[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2*MZ2*SW2*CHu[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (256*MW2^2*MZ2*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^2*MZ2*SW2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (304*MW2^3*MZ2*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2*CHu[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2*MZ2^2*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2*CHu[2, 2])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MZ2^3*SW2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2*MZ2^3*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MZ2^4*SW2*CHu[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MW2^2*MZ2^2*SW2*CHu[2, 2])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^3*SW2*CHu[2, 2])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MZ2^4*SW2*CHu[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*SW2^2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHu[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHu[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*SW2^3*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MH2*MZ2^3*SW2^3*CHu[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MW2*MZ2^3*SW2^3*CHu[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VALPHAEFF^2*(48*MW2^3*CHd[1, 1] - 
      120*MW2^2*MZ2*CHd[1, 1] + 102*MW2*MZ2^2*CHd[1, 1] - 
      30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 120*MW2^2*MZ2*CHd[2, 2] + 
      102*MW2*MZ2^2*CHd[2, 2] - 30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 
      120*MW2^2*MZ2*CHd[3, 3] + 102*MW2*MZ2^2*CHd[3, 3] - 
      30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[1, 1] + 360*MW2^2*MZ2*CHe[1, 1] - 
      282*MW2*MZ2^2*CHe[1, 1] + 98*MZ2^3*CHe[1, 1] + 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] - 
      176*MW2^3*CHl1[1, 1] + 272*MW2^2*MZ2*CHl1[1, 1] - 
      190*MW2*MZ2^2*CHl1[1, 1] + 49*MZ2^3*CHl1[1, 1] - 
      16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] - 
      176*MW2^3*CHl3[1, 1] + 272*MW2^2*MZ2*CHl3[1, 1] - 
      190*MW2*MZ2^2*CHl3[1, 1] + 49*MZ2^3*CHl3[1, 1] - 
      160*MW2^3*CHl3[Leff, Leff] + 208*MW2^2*MZ2*CHl3[Leff, Leff] + 
      16*MW2*MZ2^2*CHl3[Leff, Leff] - 64*MZ2^3*CHl3[Leff, Leff] - 
      48*MW2^3*CHq1[1, 1] + 120*MW2^2*MZ2*CHq1[1, 1] - 
      102*MW2*MZ2^2*CHq1[1, 1] + 30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 
      120*MW2^2*MZ2*CHq1[2, 2] - 102*MW2*MZ2^2*CHq1[2, 2] + 
      30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 48*MW2^2*MZ2*CHq1[3, 3] - 
      6*MW2*MZ2^2*CHq1[3, 3] + 15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 
      216*MW2^2*MZ2*CHq3[1, 1] + 90*MW2*MZ2^2*CHq3[1, 1] + 
      144*MW2^3*CHq3[2, 2] - 216*MW2^2*MZ2*CHq3[2, 2] + 
      90*MW2*MZ2^2*CHq3[2, 2] + 48*MW2^3*CHq3[3, 3] - 
      48*MW2^2*MZ2*CHq3[3, 3] - 6*MW2*MZ2^2*CHq3[3, 3] + 
      15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 240*MW2^2*MZ2*CHu[1, 1] - 
      204*MW2*MZ2^2*CHu[1, 1] + 60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 
      240*MW2^2*MZ2*CHu[2, 2] - 204*MW2*MZ2^2*CHu[2, 2] + 
      60*MZ2^3*CHu[2, 2]))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (77*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (487*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (41*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (127*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (115*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (74243*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(5184*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (89*MT2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1195*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (8*MT2^2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MT2^2*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(2*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (41*MW2^3*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MW2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (323*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (25*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (7*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (1697*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (1313*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (11*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (4*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (5*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     SW2) - (MH2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (85*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (263*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (16*MT2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (2*MW2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (4*MW2^5*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MW2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (53*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MH2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (113*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (427*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (1099*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MT2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (MH2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(288*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1615*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) + (MH2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MT2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(16*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(288*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (8*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (65*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(108*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (17*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(432*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(24*MW2*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (2*MT2*MW2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MT2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (211*MW2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MT2^2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2^2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12395*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (31*MT2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MW2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (313*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(108*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MT2*MZ2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1475*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MZ2^3*SW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     ((416*MW2^6 - 784*MW2^5*MZ2 - 884*MW2^4*MZ2^2 + 2294*MW2^3*MZ2^3 - 
        908*MW2^2*MZ2^4 - 349*MW2*MZ2^5 + 188*MZ2^6)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((-208*MW2^5 + 288*MW2^4*MZ2 + 586*MW2^3*MZ2^2 - 
          854*MW2^2*MZ2^3 + 27*MW2*MZ2^4 + 188*MZ2^5)*CHl1[Leff, Leff] + 
        (-528*MW2^5 + 64*MW2^4*MZ2 + 1450*MW2^3*MZ2^2 - 918*MW2^2*MZ2^3 - 
          229*MW2*MZ2^4 + 188*MZ2^5)*CHl3[Leff, Leff] + 
        (MW2 + 2*MZ2)*(2*MW2^2*MZ2^2*(111*CHd[1, 1] + 111*CHd[2, 2] + 
            111*CHd[3, 3] - 327*CHe[1, 1] - 231*CHl1[1, 1] - 421*CHl3[1, 1] - 
            111*CHq1[1, 1] - 111*CHq1[2, 2] + 75*CHq1[3, 3] + 
            243*CHq3[1, 1] + 243*CHq3[2, 2] + 75*CHq3[3, 3] - 222*CHu[1, 1] - 
            222*CHu[2, 2]) + MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 
            30*CHd[3, 3] - 98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 
            30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
            60*CHu[1, 1] - 60*CHu[2, 2]) - 8*MW2^3*MZ2*(21*CHd[1, 1] + 
            21*CHd[2, 2] + 21*CHd[3, 3] - 70*CHe[1, 1] - 59*CHl1[1, 1] - 
            127*CHl3[1, 1] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] + 
            99*CHq3[1, 1] + 99*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + 16*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[1, 1] - 11*CHl1[1, 1] - 33*CHl3[1, 1] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
            27*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MW2*MZ2^3*(-132*CHd[1, 1] - 132*CHd[2, 2] - 132*CHd[3, 3] + 
            368*CHe[1, 1] + 233*CHl1[1, 1] + 331*CHl3[1, 1] + 
            132*CHq1[1, 1] + 132*CHq1[2, 2] - 24*CHq1[3, 3] - 90*CHq3[1, 1] - 
            90*CHq3[2, 2] - 24*CHq3[3, 3] + 264*CHu[1, 1] + 
            264*CHu[2, 2])))))/(6*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (B0i[bb0, 0, 0, MZ2]*
     ((-3072*MW2^7 + 20352*MW2^6*MZ2 - 38208*MW2^5*MZ2^2 + 
        17360*MW2^4*MZ2^3 + 15804*MW2^3*MZ2^4 - 14656*MW2^2*MZ2^5 + 
        1563*MW2*MZ2^6 + 722*MZ2^7)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((1536*MW2^6 - 8448*MW2^5*MZ2 + 14592*MW2^4*MZ2^2 - 
          3448*MW2^3*MZ2^3 - 8402*MW2^2*MZ2^4 + 3583*MW2*MZ2^5 + 722*MZ2^6)*
         CHl1[Leff, Leff] + (1536*MW2^6 - 12288*MW2^5*MZ2 + 
          13824*MW2^4*MZ2^2 + 4424*MW2^3*MZ2^3 - 9362*MW2^2*MZ2^4 + 
          1279*MW2*MZ2^5 + 722*MZ2^6)*CHl3[Leff, Leff] + 
        2*(768*MW2^6*(CHq3[1, 1] + CHq3[2, 2]) + MW2^2*MZ2^4*
           (543*CHd[1, 1] + 543*CHd[2, 2] + 543*CHd[3, 3] - 2139*CHe[1, 1] - 
            740*CHl1[1, 1] - 3572*CHl3[1, 1] + 195*CHq1[1, 1] + 
            195*CHq1[2, 2] + 579*CHq1[3, 3] + 2847*CHq3[1, 1] + 
            2847*CHq3[2, 2] + 579*CHq3[3, 3] - 1086*CHu[1, 1] - 
            1086*CHu[2, 2]) - 2*MW2^3*MZ2^3*(33*CHd[1, 1] + 33*CHd[2, 2] + 
            33*CHd[3, 3] - 631*CHe[1, 1] - 334*CHl1[1, 1] - 1642*CHl3[1, 1] + 
            201*CHq1[1, 1] + 201*CHq1[2, 2] + 141*CHq1[3, 3] + 
            813*CHq3[1, 1] + 813*CHq3[2, 2] + 141*CHq3[3, 3] - 66*CHu[1, 1] - 
            66*CHu[2, 2]) + 4*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 
            30*CHd[3, 3] - 98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 
            30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
            60*CHu[1, 1] - 60*CHu[2, 2]) - 24*MW2^4*MZ2^2*
           (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 43*CHe[1, 1] - 
            23*CHl1[1, 1] - 27*CHl3[1, 1] + 12*CHq1[3, 3] + 92*CHq3[1, 1] + 
            92*CHq3[2, 2] + 12*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
          48*MW2^5*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            19*CHe[1, 1] - 8*CHl1[1, 1] - 52*CHl3[1, 1] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 31*CHq3[1, 1] + 31*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MW2*MZ2^5*(-453*CHd[1, 1] - 453*CHd[2, 2] - 453*CHd[3, 3] + 
            1149*CHe[1, 1] + 550*CHl1[1, 1] + 1432*CHl3[1, 1] + 
            183*CHq1[1, 1] + 183*CHq1[2, 2] - 156*CHq1[3, 3] - 
            855*CHq3[1, 1] - 855*CHq3[2, 2] - 156*CHq3[3, 3] + 
            906*CHu[1, 1] + 906*CHu[2, 2])))))/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (152*MT2*MW2^2*CHu[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2^2*MW2^2*CHu[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHu[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2*MW2^3*CHu[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (152*MW2^4*CHu[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2^4*CHu[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MT2^2*MW2^2*CHu[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (152*MT2*MW2^3*CHu[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (176*MT2^2*MW2^3*CHu[3, 3])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (106*MT2*MW2*MZ2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHu[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^2*MZ2*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*CHu[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^2*MZ2*CHu[3, 3])/(108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*MZ2*CHu[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MT2^2*MW2*MZ2*CHu[3, 3])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MT2*MW2^2*MZ2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MZ2^2*CHu[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MZ2^2*CHu[3, 3])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MW2*MZ2^2*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHu[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MT2*MW2*MZ2^2*CHu[3, 3])/(216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2^2*MZ2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2^2*CHu[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2^2*MZ2^2*CHu[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2*MZ2^2*CHu[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MZ2^3*CHu[3, 3])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^3*CHu[3, 3])/(4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHu[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^3*MZ2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^2*MZ2^2*CHu[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (44*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (35*MH2*MT2*MW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (8*MH2*MW2^3*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (140*MT2*MW2^3*CHu[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (32*MW2^4*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MT2*MW2^4*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MH2*MT2*MW2^3*CHu[3, 3])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (38*MH2*MW2^4*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHu[3, 3])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^5*CHu[3, 3])/(27*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (35*MH2*MW2^2*MZ2*CHu[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (70*MW2^3*MZ2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MW2*MZ2^2*CHu[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MW2^2*MZ2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MH2*MT2*MW2^2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2^2*MW2^2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2*MW2*MZ2*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^2*MZ2*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (14*MT2^2*MW2*MZ2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MT2*MZ2^2*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^2*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MT2^2*MZ2^2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*SW2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^2*MZ2^2*SW2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MZ2^4*SW2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2*SW2^2*CHu[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2*MZ2^2*SW2^2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^2*MZ2^2*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2^2*MZ2^2*SW2^2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^3*SW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MZ2^3*SW2^2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MZ2^4*SW2^2*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     ((2*MW2 - MZ2)*(-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 
          85*MW2^2*MZ2^2 + 30*MW2*MZ2^3 + 37*MZ2^4) + 
        MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 352*MW2^3*MZ2^2 + 
          296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
          452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
        4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
       CHe[Leff, Leff] + 2*MZ2*SW2*
       ((-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 85*MW2^2*MZ2^2 + 
            30*MW2*MZ2^3 + 37*MZ2^4) + MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 
            352*MW2^3*MZ2^2 + 296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
            452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
          4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
         CHl1[Leff, Leff] + (-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 
            85*MW2^2*MZ2^2 + 30*MW2*MZ2^3 + 37*MZ2^4) + 
          MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 352*MW2^3*MZ2^2 + 
            296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
            452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
          4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
         CHl3[Leff, Leff] + MW2*(-4*MW2*(MW2 + MZ2)^2*
           (4*MW2^2*MZ2^2*(3*CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] - 
              15*CHq1[3, 3] - 25*CHq3[3, 3]) + 64*MW2^4*CHq3[3, 3] - 
            8*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
              3*CHq1[3, 3] + CHq3[3, 3]) - MZ2^4*(2*CHe[1, 1] + CHl1[1, 1] + 
              CHl3[1, 1] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
            MW2*MZ2^3*(6*CHe[1, 1] + 4*CHl1[1, 1] + 4*CHl3[1, 1] + 
              51*CHq1[3, 3] + 67*CHq3[3, 3])) + 
          MT2*MW2*(384*MW2^5*CHq3[3, 3] + 2*MW2^2*MZ2^3*(24*CHe[1, 1] - 
              4*CHl1[1, 1] - 4*CHl3[1, 1] + 102*CHq1[3, 3] - 134*CHq3[3, 3] - 
              51*CHu[3, 3]) - 16*MW2^4*MZ2*(6*CHe[1, 1] + 6*CHl1[1, 1] + 
              6*CHl3[1, 1] - 6*CHq1[3, 3] - 22*CHq3[3, 3] - 3*CHu[3, 3]) - 
            16*MW2^3*MZ2^2*(CHe[1, 1] + 4*CHl1[1, 1] + 4*CHl3[1, 1] + 
              15*CHq1[3, 3] + 26*CHq3[3, 3] - 3*CHu[3, 3]) + 
            MW2*MZ2^4*(48*CHe[1, 1] + 16*CHl1[1, 1] + 16*CHl3[1, 1] - 
              60*CHq1[3, 3] + 76*CHq3[3, 3] + 3*CHu[3, 3]) + 
            2*MZ2^5*(8*CHe[1, 1] + 4*CHl1[1, 1] + 4*CHl3[1, 1] + 
              80*CHq3[3, 3] + 15*CHu[3, 3])) + MT2^3*(-128*MW2^4*CHq3[3, 3] - 
            16*MW2^2*MZ2^2*(3*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
              15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) + 
            16*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
              6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) - 
            2*MW2*MZ2^3*(4*CHl1[1, 1] + 4*CHl3[1, 1] + 102*CHq1[3, 3] + 
              130*CHq3[3, 3] + 3*CHu[3, 3]) + MZ2^4*(16*CHe[1, 1] + 
              8*CHl1[1, 1] + 8*CHl3[1, 1] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
              15*CHu[3, 3])) + 2*MT2^2*MZ2*(MZ2^4*(2*CHe[1, 1] + CHl1[1, 1] + 
              CHl3[1, 1] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
            16*MW2^4*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
            2*MW2^2*MZ2^2*(-12*CHe[1, 1] - 2*CHl1[1, 1] - 2*CHl3[1, 1] + 
              81*CHq1[3, 3] + 113*CHq3[3, 3] + 3*CHu[3, 3]) + 
            8*MW2^3*MZ2*(5*CHe[1, 1] + 5*CHl1[1, 1] + 5*CHl3[1, 1] - 
              18*CHq1[3, 3] + 10*CHq3[3, 3] + 6*CHu[3, 3]) - 
            MW2*MZ2^3*(18*CHe[1, 1] + 10*CHl1[1, 1] + 10*CHl3[1, 1] + 
              81*CHq1[3, 3] + 157*CHq3[3, 3] + 15*CHu[3, 3]))))))/
    (24*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MW2]*((2*MW2 - MZ2)*
       (6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 28*MW2^2*MZ2^3 + 
          34*MW2*MZ2^4 - 5*MZ2^5) - 4*MT2^7*(384*MW2^6 + 5464*MW2^5*MZ2 - 
          10916*MW2^4*MZ2^2 + 1926*MW2^3*MZ2^3 + 5633*MW2^2*MZ2^4 - 
          2005*MW2*MZ2^5 - 378*MZ2^6) + MT2^5*MW2*(3840*MW2^7 - 
          435360*MW2^6*MZ2 + 893824*MW2^5*MZ2^2 - 281672*MW2^4*MZ2^3 - 
          425316*MW2^3*MZ2^4 + 245744*MW2^2*MZ2^5 + 2117*MW2*MZ2^6 - 
          6363*MZ2^7) + MT2^6*(1152*MW2^7 + 148192*MW2^6*MZ2 - 
          300144*MW2^5*MZ2^2 + 83360*MW2^4*MZ2^3 + 145892*MW2^3*MZ2^4 - 
          75252*MW2^2*MZ2^5 - 3203*MW2*MZ2^6 + 1542*MZ2^7) + 
        MT2^3*MW2^2*(9216*MW2^8 - 706208*MW2^7*MZ2 + 1348816*MW2^6*MZ2^2 - 
          189000*MW2^5*MZ2^3 - 850132*MW2^4*MZ2^4 + 297392*MW2^3*MZ2^5 + 
          114942*MW2^2*MZ2^6 - 23946*MW2*MZ2^7 - 4671*MZ2^8) + 
        MT2*MW2^4*(768*MW2^8 - 141664*MW2^7*MZ2 + 198688*MW2^6*MZ2^2 + 
          120552*MW2^5*MZ2^3 - 219892*MW2^4*MZ2^4 - 20044*MW2^3*MZ2^5 + 
          64689*MW2^2*MZ2^6 - 1951*MW2*MZ2^7 - 1632*MZ2^8) - 
        2*MT2^4*MW2*(4800*MW2^8 - 356944*MW2^7*MZ2 + 721440*MW2^6*MZ2^2 - 
          198540*MW2^5*MZ2^3 - 373926*MW2^4*MZ2^4 + 191949*MW2^3*MZ2^5 + 
          17865*MW2^2*MZ2^6 - 7994*MW2*MZ2^7 - 756*MZ2^8) + 
        MT2^2*MW2^3*(-4224*MW2^8 + 422304*MW2^7*MZ2 - 720688*MW2^6*MZ2^2 - 
          90928*MW2^5*MZ2^3 + 594180*MW2^4*MZ2^4 - 85316*MW2^3*MZ2^5 - 
          134735*MW2^2*MZ2^6 + 16416*MW2*MZ2^7 + 4881*MZ2^8) + 
        16*MW2^6*MZ2^3*(1288*MW2^4 + 1294*MW2^3*MZ2 - 727*MW2^2*MZ2^2 - 
          835*MW2*MZ2^3 - 102*MZ2^4)*SW2^2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*((6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) - 
          4*MT2^7*(384*MW2^6 + 4984*MW2^5*MZ2 - 11012*MW2^4*MZ2^2 + 
            2910*MW2^3*MZ2^3 + 5513*MW2^2*MZ2^4 - 2293*MW2*MZ2^5 - 
            378*MZ2^6) + 16*MW2^6*MZ2*(1168*MW2^6 - 1426*MW2^5*MZ2 - 
            1805*MW2^4*MZ2^2 + 2129*MW2^3*MZ2^3 + 739*MW2^2*MZ2^4 - 
            703*MW2*MZ2^5 - 102*MZ2^6) + MT2^5*MW2*(3840*MW2^7 - 
            395040*MW2^6*MZ2 + 894208*MW2^5*MZ2^2 - 365864*MW2^4*MZ2^3 - 
            399492*MW2^3*MZ2^4 + 268016*MW2^2*MZ2^5 - 2491*MW2*MZ2^6 - 
            6363*MZ2^7) + MT2^6*(1152*MW2^7 + 134752*MW2^6*MZ2 - 
            300912*MW2^5*MZ2^2 + 111296*MW2^4*MZ2^3 + 138596*MW2^3*MZ2^4 - 
            82836*MW2^2*MZ2^5 - 2051*MW2*MZ2^6 + 1542*MZ2^7) + 
          MT2^3*MW2^2*(9216*MW2^8 - 639008*MW2^7*MZ2 + 1362256*MW2^6*MZ2^2 - 
            332520*MW2^5*MZ2^3 - 834484*MW2^4*MZ2^4 + 349520*MW2^3*MZ2^5 + 
            113502*MW2^2*MZ2^6 - 27402*MW2*MZ2^7 - 4671*MZ2^8) + 
          MT2*MW2^4*(768*MW2^8 - 128224*MW2^7*MZ2 + 209056*MW2^6*MZ2^2 + 
            92616*MW2^5*MZ2^3 - 232660*MW2^4*MZ2^4 - 6124*MW2^3*MZ2^5 + 
            68817*MW2^2*MZ2^6 - 3103*MW2*MZ2^7 - 1632*MZ2^8) - 
          2*MT2^4*MW2*(4800*MW2^8 - 323344*MW2^7*MZ2 + 723360*MW2^6*MZ2^2 - 
            269340*MW2^5*MZ2^3 - 355878*MW2^4*MZ2^4 + 212877*MW2^3*MZ2^5 + 
            14745*MW2^2*MZ2^6 - 8570*MW2*MZ2^7 - 756*MZ2^8) + 
          MT2^2*MW2^3*(-4224*MW2^8 + 381984*MW2^7*MZ2 - 738352*MW2^6*MZ2^2 - 
            4432*MW2^5*MZ2^3 + 604932*MW2^4*MZ2^4 - 123716*MW2^3*MZ2^5 - 
            139055*MW2^2*MZ2^6 + 19872*MW2*MZ2^7 + 4881*MZ2^8))*
         CHl1[Leff, Leff] + (6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 
            128*MW2^3*MZ2^2 + 28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          4*MT2^7*(1536*MW2^6 - 7160*MW2^5*MZ2 + 7364*MW2^4*MZ2^2 + 
            1778*MW2^3*MZ2^3 - 5081*MW2^2*MZ2^4 + 1077*MW2*MZ2^5 + 
            378*MZ2^6) + MT2^5*MW2*(165120*MW2^7 - 608544*MW2^6*MZ2 + 
            622592*MW2^5*MZ2^2 + 86296*MW2^4*MZ2^3 - 438212*MW2^3*MZ2^4 + 
            158960*MW2^2*MZ2^5 + 16965*MW2*MZ2^6 - 6363*MZ2^7) - 
          MT2^6*(52608*MW2^7 - 203360*MW2^6*MZ2 + 207472*MW2^5*MZ2^2 + 
            34560*MW2^4*MZ2^3 - 145252*MW2^3*MZ2^4 + 47060*MW2^2*MZ2^5 + 
            6915*MW2*MZ2^6 - 1542*MZ2^7) - 16*MW2^6*(480*MW2^7 - 
            1232*MW2^6*MZ2 - 30*MW2^5*MZ2^2 + 2065*MW2^4*MZ2^3 - 
            849*MW2^3*MZ2^4 - 935*MW2^2*MZ2^5 + 399*MW2*MZ2^6 + 102*MZ2^7) + 
          MT2^3*MW2^2*(278016*MW2^8 - 943648*MW2^7*MZ2 + 828496*MW2^6*MZ2^2 + 
            349912*MW2^5*MZ2^3 - 730228*MW2^4*MZ2^4 + 123024*MW2^3*MZ2^5 + 
            108318*MW2^2*MZ2^6 - 12810*MW2*MZ2^7 - 4671*MZ2^8) + 
          MT2*MW2^4*(54528*MW2^8 - 158432*MW2^7*MZ2 + 64416*MW2^6*MZ2^2 + 
            174216*MW2^5*MZ2^3 - 130964*MW2^4*MZ2^4 - 52012*MW2^3*MZ2^5 + 
            47633*MW2^2*MZ2^6 + 1761*MW2*MZ2^7 - 1632*MZ2^8) - 
          2*MT2^4*MW2*(139200*MW2^8 - 494864*MW2^7*MZ2 + 485920*MW2^6*MZ2^2 + 
            99652*MW2^5*MZ2^3 - 365222*MW2^4*MZ2^4 + 114061*MW2^3*MZ2^5 + 
            26041*MW2^2*MZ2^6 - 6138*MW2*MZ2^7 - 756*MZ2^8) + 
          MT2^2*MW2^3*(-165504*MW2^8 + 526368*MW2^7*MZ2 - 
            365360*MW2^6*MZ2^2 - 351376*MW2^5*MZ2^3 + 431108*MW2^4*MZ2^4 + 
            26044*MW2^3*MZ2^5 - 109551*MW2^2*MZ2^6 + 5280*MW2*MZ2^7 + 
            4881*MZ2^8))*CHl3[Leff, Leff] - 2*(MT2 - MW2)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
         (MW2^2*(-4*MW2^3*MZ2^3*(669*CHd[1, 1] + 669*CHd[2, 2] + 
              669*CHd[3, 3] - 1323*CHe[1, 1] - 1185*CHl1[1, 1] + 
              1295*CHl3[1, 1] - 903*CHq1[1, 1] - 903*CHq1[2, 2] + 
              3*CHq1[3, 3] - 327*CHq3[1, 1] - 327*CHq3[2, 2] - 
              201*CHq3[3, 3] - 1338*CHu[1, 1] - 1338*CHu[2, 2]) + 
            2*MW2^2*MZ2^4*(537*CHd[1, 1] + 537*CHd[2, 2] + 537*CHd[3, 3] - 
              935*CHe[1, 1] - 1250*CHl1[1, 1] + 2458*CHl3[1, 1] - 
              1275*CHq1[1, 1] - 1275*CHq1[2, 2] - 1092*CHq1[3, 3] - 
              2145*CHq3[1, 1] - 2145*CHq3[2, 2] - 1080*CHq3[3, 3] - 
              1074*CHu[1, 1] - 1074*CHu[2, 2]) + 2*MW2*MZ2^5*
             (204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 292*CHe[1, 1] - 
              146*CHl1[1, 1] - 1077*CHl3[1, 1] + 66*CHq1[1, 1] + 
              66*CHq1[2, 2] + 438*CHq1[3, 3] + 900*CHq3[1, 1] + 
              900*CHq3[2, 2] + 333*CHq3[3, 3] - 408*CHu[1, 1] - 
              408*CHu[2, 2]) + 8*MW2^4*MZ2^2*(159*CHd[1, 1] + 159*CHd[2, 2] + 
              159*CHd[3, 3] - 617*CHe[1, 1] - 535*CHl1[1, 1] - 
              133*CHl3[1, 1] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 
              285*CHq1[3, 3] + 471*CHq3[1, 1] + 471*CHq3[2, 2] + 
              219*CHq3[3, 3] - 318*CHu[1, 1] - 318*CHu[2, 2]) - 
            9*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 
              30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
              60*CHu[2, 2]) + 64*MW2^5*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
              12*CHd[3, 3] - 14*CHe[1, 1] - 14*CHl1[1, 1] + 77*CHl3[1, 1] - 
              21*CHq1[1, 1] - 21*CHq1[2, 2] - 6*CHq1[3, 3] - 42*CHq3[1, 1] - 
              42*CHq3[2, 2] - 15*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
            192*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[1, 1] - 11*CHl1[1, 1] + 11*CHl3[1, 1] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] + 
              CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
          3*MT2^3*MW2*(2*MW2 + MZ2)*(32*MW2^3*CHq3[3, 3] + 
            4*MW2*MZ2^2*(CHe[1, 1] - 9*CHq1[3, 3] - 10*CHq3[3, 3] - 
              9*CHu[3, 3]) - 8*MW2^2*MZ2*(CHe[1, 1] + CHl1[1, 1] + 
              CHl3[1, 1] - 3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) + 
            MZ2^3*(4*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] + 
              15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
          MT2^2*(2*MW2*MZ2^5*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 
              304*CHe[1, 1] - 152*CHl1[1, 1] - 1083*CHl3[1, 1] + 
              66*CHq1[1, 1] + 66*CHq1[2, 2] + 348*CHq1[3, 3] + 
              900*CHq3[1, 1] + 900*CHq3[2, 2] + 303*CHq3[3, 3] - 
              408*CHu[1, 1] - 408*CHu[2, 2]) - 9*MZ2^6*(30*CHd[1, 1] + 
              30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[1, 1] - 49*CHl1[1, 1] - 
              49*CHl3[1, 1] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
              15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
            192*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[1, 1] - 11*CHl1[1, 1] + 11*CHl3[1, 1] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2^2*MZ2^4*
             (537*CHd[1, 1] + 537*CHd[2, 2] + 537*CHd[3, 3] - 983*CHe[1, 1] - 
              1268*CHl1[1, 1] + 2440*CHl3[1, 1] - 1275*CHq1[1, 1] - 
              1275*CHq1[2, 2] - 1101*CHq1[3, 3] - 2145*CHq3[1, 1] - 
              2145*CHq3[2, 2] - 1203*CHq3[3, 3] - 1074*CHu[1, 1] - 
              1074*CHu[2, 2] - 45*CHu[3, 3]) + 32*MW2^5*MZ2*
             (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 25*CHe[1, 1] - 
              25*CHl1[1, 1] + 157*CHl3[1, 1] - 42*CHq1[1, 1] - 
              42*CHq1[2, 2] - 21*CHq1[3, 3] - 84*CHq3[1, 1] - 84*CHq3[2, 2] - 
              45*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2] - 9*CHu[3, 3]) + 
            4*MW2^3*MZ2^3*(-669*CHd[1, 1] - 669*CHd[2, 2] - 669*CHd[3, 3] + 
              1305*CHe[1, 1] + 1191*CHl1[1, 1] - 1289*CHl3[1, 1] + 
              903*CHq1[1, 1] + 903*CHq1[2, 2] + 150*CHq1[3, 3] + 
              327*CHq3[1, 1] + 327*CHq3[2, 2] + 246*CHq3[3, 3] + 
              1338*CHu[1, 1] + 1338*CHu[2, 2] + 9*CHu[3, 3]) + 
            8*MW2^4*MZ2^2*(159*CHd[1, 1] + 159*CHd[2, 2] + 159*CHd[3, 3] - 
              605*CHe[1, 1] - 517*CHl1[1, 1] - 115*CHl3[1, 1] - 
              87*CHq1[1, 1] - 87*CHq1[2, 2] + 249*CHq1[3, 3] + 
              471*CHq3[1, 1] + 471*CHq3[2, 2] + 309*CHq3[3, 3] - 
              318*CHu[1, 1] - 318*CHu[2, 2] + 36*CHu[3, 3])) + 
          MT2*MW2*(-(MW2*MZ2^5*(816*CHd[1, 1] + 816*CHd[2, 2] + 816*
                CHd[3, 3] - 1210*CHe[1, 1] - 605*CHl1[1, 1] - 4329*
                CHl3[1, 1] + 264*CHq1[1, 1] + 264*CHq1[2, 2] + 1437*
                CHq1[3, 3] + 3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 1092*
                CHq3[3, 3] - 1632*CHu[1, 1] - 1632*CHu[2, 2])) + 
            18*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 
              30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
              60*CHu[2, 2]) + 192*MW2^6*(6*CHd[1, 1] + 6*CHd[2, 2] + 
              6*CHd[3, 3] - 22*CHe[1, 1] - 22*CHl1[1, 1] + 22*CHl3[1, 1] - 
              6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
              2*CHq3[2, 2] + 3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
            2*MW2^3*MZ2^3*(2676*CHd[1, 1] + 2676*CHd[2, 2] + 2676*CHd[3, 3] - 
              5274*CHe[1, 1] - 4776*CHl1[1, 1] + 5144*CHl3[1, 1] - 
              3612*CHq1[1, 1] - 3612*CHq1[2, 2] - 501*CHq1[3, 3] - 
              1308*CHq3[1, 1] - 1308*CHq3[2, 2] - 1215*CHq3[3, 3] - 
              5352*CHu[1, 1] - 5352*CHu[2, 2] - 9*CHu[3, 3]) - 
            16*MW2^5*MZ2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] - 
              109*CHe[1, 1] - 109*CHl1[1, 1] + 619*CHl3[1, 1] - 
              168*CHq1[1, 1] - 168*CHq1[2, 2] - 57*CHq1[3, 3] - 
              336*CHq3[1, 1] - 336*CHq3[2, 2] - 165*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] - 9*CHu[3, 3]) - 
            8*MW2^4*MZ2^2*(318*CHd[1, 1] + 318*CHd[2, 2] + 318*CHd[3, 3] - 
              1213*CHe[1, 1] - 1046*CHl1[1, 1] - 242*CHl3[1, 1] - 
              174*CHq1[1, 1] - 174*CHq1[2, 2] + 462*CHq1[3, 3] + 
              942*CHq3[1, 1] + 942*CHq3[2, 2] + 459*CHq3[3, 3] - 
              636*CHu[1, 1] - 636*CHu[2, 2] + 18*CHu[3, 3]) + 
            MW2^2*MZ2^4*(-2148*CHd[1, 1] - 2148*CHd[2, 2] - 2148*CHd[3, 3] + 
              3878*CHe[1, 1] + 5048*CHl1[1, 1] - 9784*CHl3[1, 1] + 
              5100*CHq1[1, 1] + 5100*CHq1[2, 2] + 4287*CHq1[3, 3] + 
              8580*CHq3[1, 1] + 8580*CHq3[2, 2] + 4509*CHq3[3, 3] + 
              4296*CHu[1, 1] + 4296*CHu[2, 2] + 45*CHu[3, 3]))))))/
    (144*(MT2 - MW2)^3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MT2, MT2]*
     (-((2*MW2 - MZ2)*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 
           7632*MW2^4*MZ2^2 - 2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 
           660*MW2*MZ2^5 + 45*MZ2^6) + MT2^2*MW2*(-20480*MW2^6 + 
           44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 17060*MW2^3*MZ2^3 + 
           5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 237*MZ2^6) + 
         2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 3744*MW2^5*MZ2^2 - 
           4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 1119*MW2^2*MZ2^5 + 
           693*MW2*MZ2^6 + 45*MZ2^7) + MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 
           9680*MW2^5*MZ2^2 + 3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 
           4111*MW2^2*MZ2^5 - 1931*MW2*MZ2^6 + 282*MZ2^7) + 
         36*MT2^4*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
        CHe[Leff, Leff]) - MZ2*SW2*
       (2*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 7632*MW2^4*MZ2^2 - 
            2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 660*MW2*MZ2^5 + 45*MZ2^6) + 
          MT2^2*MW2*(-20480*MW2^6 + 44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 
            17060*MW2^3*MZ2^3 + 5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 
            237*MZ2^6) + 2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 
            3744*MW2^5*MZ2^2 - 4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 
            1119*MW2^2*MZ2^5 + 693*MW2*MZ2^6 + 45*MZ2^7) + 
          MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 9680*MW2^5*MZ2^2 + 
            3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 4111*MW2^2*MZ2^5 - 
            1931*MW2*MZ2^6 + 282*MZ2^7) + 36*MT2^4*MZ2^2*
           (32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*CHl1[Leff, Leff] + 
        2*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 7632*MW2^4*MZ2^2 - 
            2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 660*MW2*MZ2^5 + 45*MZ2^6) + 
          MT2^2*MW2*(-20480*MW2^6 + 44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 
            17060*MW2^3*MZ2^3 + 5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 
            237*MZ2^6) + 2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 
            3744*MW2^5*MZ2^2 - 4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 
            1119*MW2^2*MZ2^5 + 693*MW2*MZ2^6 + 45*MZ2^7) + 
          MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 9680*MW2^5*MZ2^2 + 
            3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 4111*MW2^2*MZ2^5 - 
            1931*MW2*MZ2^6 + 282*MZ2^7) + 36*MT2^4*MZ2^2*
           (32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*CHl3[Leff, Leff] - 
        MW2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*(-4608*MW2^6*CHq3[3, 3] - 
          4*MW2^2*MZ2^4*(2292*CHd[1, 1] + 2292*CHd[2, 2] + 2292*CHd[3, 3] - 
            6494*CHe[1, 1] - 4142*CHl1[1, 1] - 4142*CHl3[1, 1] - 
            2292*CHq1[1, 1] - 2292*CHq1[2, 2] + 843*CHq1[3, 3] + 
            1764*CHq3[1, 1] + 1764*CHq3[2, 2] + 1455*CHq3[3, 3] - 
            4584*CHu[1, 1] - 4584*CHu[2, 2]) + 4*MW2*MZ2^5*
           (633*CHd[1, 1] + 633*CHd[2, 2] + 633*CHd[3, 3] - 1937*CHe[1, 1] - 
            1042*CHl1[1, 1] - 1042*CHl3[1, 1] - 633*CHq1[1, 1] - 
            633*CHq1[2, 2] + 156*CHq1[3, 3] + 135*CHq3[1, 1] + 
            135*CHq3[2, 2] - 114*CHq3[3, 3] - 1266*CHu[1, 1] - 
            1266*CHu[2, 2]) + 24*MW2^3*MZ2^3*(604*CHd[1, 1] + 604*CHd[2, 2] + 
            604*CHd[3, 3] - 1828*CHe[1, 1] - 1306*CHl1[1, 1] - 
            1306*CHl3[1, 1] - 604*CHq1[1, 1] - 604*CHq1[2, 2] + 
            241*CHq1[3, 3] + 852*CHq3[1, 1] + 852*CHq3[2, 2] + 
            373*CHq3[3, 3] - 1208*CHu[1, 1] - 1208*CHu[2, 2]) - 
          32*MW2^4*MZ2^2*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
            1099*CHe[1, 1] - 941*CHl1[1, 1] - 941*CHl3[1, 1] - 
            336*CHq1[1, 1] - 336*CHq1[2, 2] + 138*CHq1[3, 3] + 
            720*CHq3[1, 1] + 720*CHq3[2, 2] - 60*CHq3[3, 3] - 672*CHu[1, 1] - 
            672*CHu[2, 2]) + 64*MW2^5*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
            48*CHd[3, 3] - 158*CHe[1, 1] - 158*CHl1[1, 1] - 158*CHl3[1, 1] - 
            48*CHq1[1, 1] - 48*CHq1[2, 2] + 21*CHq1[3, 3] + 144*CHq3[1, 1] + 
            144*CHq3[2, 2] - 51*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
          6*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
            98*CHe[1, 1] - 49*CHl1[1, 1] - 49*CHl3[1, 1] - 30*CHq1[1, 1] - 
            30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
            60*CHu[2, 2]) + 18*MT2^2*(128*MW2^4*CHq3[3, 3] + 
            16*MW2^2*MZ2^2*(3*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
              15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
            16*MW2^3*MZ2*(2*CHe[1, 1] + 2*CHl1[1, 1] + 2*CHl3[1, 1] - 
              6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
            2*MW2*MZ2^3*(4*CHl1[1, 1] + 4*CHl3[1, 1] + 102*CHq1[3, 3] + 
              130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[1, 1] + 
              8*CHl1[1, 1] + 8*CHl3[1, 1] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
              15*CHu[3, 3])) + MT2*(256*MW2^5*(24*CHd[1, 1] + 24*CHd[2, 2] + 
              24*CHd[3, 3] - 88*CHe[1, 1] - 88*CHl1[1, 1] - 88*CHl3[1, 1] - 
              24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
              72*CHq3[2, 2] + 33*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) - 
            4*MW2^2*MZ2^3*(6204*CHd[1, 1] + 6204*CHd[2, 2] + 6204*CHd[3, 3] - 
              18316*CHe[1, 1] - 12244*CHl1[1, 1] - 12244*CHl3[1, 1] - 
              6204*CHq1[1, 1] - 6204*CHq1[2, 2] + 660*CHq1[3, 3] + 
              6444*CHq3[1, 1] + 6444*CHq3[2, 2] + 372*CHq3[3, 3] - 
              12408*CHu[1, 1] - 12408*CHu[2, 2] - 81*CHu[3, 3]) + 
            3*MZ2^5*(-660*CHd[1, 1] - 660*CHd[2, 2] - 660*CHd[3, 3] + 
              2108*CHe[1, 1] + 1054*CHl1[1, 1] + 1054*CHl3[1, 1] + 
              660*CHq1[1, 1] + 660*CHq1[2, 2] + 150*CHq1[3, 3] + 
              30*CHq3[3, 3] + 1320*CHu[1, 1] + 1320*CHu[2, 2] - 
              45*CHu[3, 3]) - 32*MW2^4*MZ2*(672*CHd[1, 1] + 672*CHd[2, 2] + 
              672*CHd[3, 3] - 2126*CHe[1, 1] - 1774*CHl1[1, 1] - 
              1774*CHl3[1, 1] - 672*CHq1[1, 1] - 672*CHq1[2, 2] + 
              384*CHq1[3, 3] + 1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 
              276*CHq3[3, 3] - 1344*CHu[1, 1] - 1344*CHu[2, 2] - 
              27*CHu[3, 3]) + 48*MW2^3*MZ2^2*(658*CHd[1, 1] + 658*CHd[2, 2] + 
              658*CHd[3, 3] - 1960*CHe[1, 1] - 1486*CHl1[1, 1] - 
              1486*CHl3[1, 1] - 658*CHq1[1, 1] - 658*CHq1[2, 2] + 
              196*CHq1[3, 3] + 1014*CHq3[1, 1] + 1014*CHq3[2, 2] + 
              46*CHq3[3, 3] - 1316*CHu[1, 1] - 1316*CHu[2, 2] - 
              27*CHu[3, 3]) + 4*MW2*MZ2^4*(2643*CHd[1, 1] + 2643*CHd[2, 2] + 
              2643*CHd[3, 3] - 7753*CHe[1, 1] - 4667*CHl1[1, 1] - 
              4667*CHl3[1, 1] - 2643*CHq1[1, 1] - 2643*CHq1[2, 2] - 
              120*CHq1[3, 3] + 1485*CHq3[1, 1] + 1485*CHq3[2, 2] + 
              366*CHq3[3, 3] - 5286*CHu[1, 1] - 5286*CHu[2, 2] + 
              81*CHu[3, 3]))))))/(216*MW2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW2) - (B0i[bb0, 0, 0, MT2]*
     (-((4*MW2^2 - MZ2^2)*(18*MT2^9*(32*MW2^4 - 8*MW2^3*MZ2 - 
           60*MW2^2*MZ2^2 + 44*MW2*MZ2^3 - 5*MZ2^4) + 
         MT2^8*(-13120*MW2^5 + 30256*MW2^4*MZ2 - 22400*MW2^3*MZ2^2 + 
           4340*MW2^2*MZ2^3 + 870*MW2*MZ2^4 - 135*MZ2^5) - 
         4*MT2^2*MW2^5*(18640*MW2^6 - 68724*MW2^5*MZ2 + 77570*MW2^4*MZ2^2 - 
           17731*MW2^3*MZ2^3 - 22062*MW2^2*MZ2^4 + 14302*MW2*MZ2^5 - 
           2643*MZ2^6) + 4*MT2*MW2^6*(2704*MW2^6 - 13640*MW2^5*MZ2 + 
           17806*MW2^4*MZ2^2 - 1977*MW2^3*MZ2^3 - 10351*MW2^2*MZ2^4 + 
           6320*MW2*MZ2^5 - 1024*MZ2^6) + MT2^7*(77440*MW2^6 - 
           225424*MW2^5*MZ2 + 233432*MW2^4*MZ2^2 - 98672*MW2^3*MZ2^3 + 
           13326*MW2^2*MZ2^4 - 57*MW2*MZ2^5 - 45*MZ2^6) - 
         2*MT2^6*MW2*(110688*MW2^6 - 354936*MW2^5*MZ2 + 408964*MW2^4*MZ2^2 - 
           200938*MW2^3*MZ2^3 + 37340*MW2^2*MZ2^4 - 1838*MW2*MZ2^5 + 
           45*MZ2^6) + MT2^5*MW2*(364160*MW2^7 - 1219408*MW2^6*MZ2 + 
           1445296*MW2^5*MZ2^2 - 709932*MW2^4*MZ2^3 + 113442*MW2^3*MZ2^4 + 
           3232*MW2^2*MZ2^5 - 552*MW2*MZ2^6 - 45*MZ2^7) - 
         MT2^4*MW2^2*(364736*MW2^7 - 1241616*MW2^6*MZ2 + 1447536*MW2^5*
            MZ2^2 - 635948*MW2^4*MZ2^3 + 28238*MW2^3*MZ2^4 + 
           36641*MW2^2*MZ2^5 - 5374*MW2*MZ2^6 + 225*MZ2^7) + 
         MT2^3*MW2^3*(220800*MW2^7 - 762224*MW2^6*MZ2 + 858488*MW2^5*MZ2^2 - 
           297208*MW2^4*MZ2^3 - 78962*MW2^3*MZ2^4 + 65193*MW2^2*MZ2^5 - 
           11541*MW2*MZ2^6 + 540*MZ2^7) + 1024*MW2^8*MZ2^3*
          (5*MW2^2 + MW2*MZ2 - 4*MZ2^2)*SW2^2)*CHe[Leff, Leff]) - 
      2*MZ2*SW2*((18*MT2^9*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          MT2^8*(-26240*MW2^6 + 47392*MW2^5*MZ2 - 14544*MW2^4*MZ2^2 - 
            13720*MW2^3*MZ2^3 + 6080*MW2^2*MZ2^4 + 600*MW2*MZ2^5 - 
            135*MZ2^6) - 4*MT2^2*MW2^5*(37280*MW2^7 - 118808*MW2^6*MZ2 + 
            86416*MW2^5*MZ2^2 + 42108*MW2^4*MZ2^3 - 61855*MW2^3*MZ2^4 + 
            6542*MW2^2*MZ2^5 + 9016*MW2*MZ2^6 - 2643*MZ2^7) + 
          4*MT2*MW2^6*(5408*MW2^7 - 24576*MW2^6*MZ2 + 21972*MW2^5*MZ2^2 + 
            13852*MW2^4*MZ2^3 - 22679*MW2^3*MZ2^4 + 2289*MW2^2*MZ2^5 + 
            4272*MW2*MZ2^6 - 1024*MZ2^7) + MT2^7*(154880*MW2^7 - 
            373408*MW2^6*MZ2 + 241440*MW2^5*MZ2^2 + 36088*MW2^4*MZ2^3 - 
            72020*MW2^3*MZ2^4 + 13212*MW2^2*MZ2^5 - 147*MW2*MZ2^6 - 
            45*MZ2^7) - 2*MT2^6*MW2*(221376*MW2^7 - 599184*MW2^6*MZ2 + 
            462992*MW2^5*MZ2^2 + 7088*MW2^4*MZ2^3 - 126258*MW2^3*MZ2^4 + 
            33664*MW2^2*MZ2^5 - 1748*MW2*MZ2^6 + 45*MZ2^7) + 
          MT2^5*MW2*(728320*MW2^8 - 2074656*MW2^7*MZ2 + 1671184*MW2^6*MZ2^2 + 
            25432*MW2^5*MZ2^3 - 483048*MW2^4*MZ2^4 + 119906*MW2^3*MZ2^5 + 
            2128*MW2^2*MZ2^6 - 642*MW2*MZ2^7 - 45*MZ2^8) - 
          MT2^4*MW2^2*(729472*MW2^8 - 2118496*MW2^7*MZ2 + 1653456*MW2^6*
             MZ2^2 + 175640*MW2^5*MZ2^3 - 579472*MW2^4*MZ2^4 + 
            101520*MW2^3*MZ2^5 + 25893*MW2^2*MZ2^6 - 4924*MW2*MZ2^7 + 
            225*MZ2^8) + MT2^3*MW2^3*(441600*MW2^8 - 1303648*MW2^7*MZ2 + 
            954752*MW2^6*MZ2^2 + 264072*MW2^5*MZ2^3 - 455132*MW2^4*MZ2^4 + 
            51424*MW2^3*MZ2^5 + 42111*MW2^2*MZ2^6 - 10461*MW2*MZ2^7 + 
            540*MZ2^8) + 1024*MW2^8*MZ2^3*(10*MW2^3 + 7*MW2^2*MZ2 - 
            7*MW2*MZ2^2 - 4*MZ2^3)*SW2^2)*CHl1[Leff, Leff] + 
        (18*MT2^9*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          MT2^8*(-26240*MW2^6 + 47392*MW2^5*MZ2 - 14544*MW2^4*MZ2^2 - 
            13720*MW2^3*MZ2^3 + 6080*MW2^2*MZ2^4 + 600*MW2*MZ2^5 - 
            135*MZ2^6) - 4*MT2^2*MW2^5*(37280*MW2^7 - 118808*MW2^6*MZ2 + 
            86416*MW2^5*MZ2^2 + 42108*MW2^4*MZ2^3 - 61855*MW2^3*MZ2^4 + 
            6542*MW2^2*MZ2^5 + 9016*MW2*MZ2^6 - 2643*MZ2^7) + 
          4*MT2*MW2^6*(5408*MW2^7 - 24576*MW2^6*MZ2 + 21972*MW2^5*MZ2^2 + 
            13852*MW2^4*MZ2^3 - 22679*MW2^3*MZ2^4 + 2289*MW2^2*MZ2^5 + 
            4272*MW2*MZ2^6 - 1024*MZ2^7) + MT2^7*(154880*MW2^7 - 
            373408*MW2^6*MZ2 + 241440*MW2^5*MZ2^2 + 36088*MW2^4*MZ2^3 - 
            72020*MW2^3*MZ2^4 + 13212*MW2^2*MZ2^5 - 147*MW2*MZ2^6 - 
            45*MZ2^7) - 2*MT2^6*MW2*(221376*MW2^7 - 599184*MW2^6*MZ2 + 
            462992*MW2^5*MZ2^2 + 7088*MW2^4*MZ2^3 - 126258*MW2^3*MZ2^4 + 
            33664*MW2^2*MZ2^5 - 1748*MW2*MZ2^6 + 45*MZ2^7) + 
          MT2^5*MW2*(728320*MW2^8 - 2074656*MW2^7*MZ2 + 1671184*MW2^6*MZ2^2 + 
            25432*MW2^5*MZ2^3 - 483048*MW2^4*MZ2^4 + 119906*MW2^3*MZ2^5 + 
            2128*MW2^2*MZ2^6 - 642*MW2*MZ2^7 - 45*MZ2^8) - 
          MT2^4*MW2^2*(729472*MW2^8 - 2118496*MW2^7*MZ2 + 1653456*MW2^6*
             MZ2^2 + 175640*MW2^5*MZ2^3 - 579472*MW2^4*MZ2^4 + 
            101520*MW2^3*MZ2^5 + 25893*MW2^2*MZ2^6 - 4924*MW2*MZ2^7 + 
            225*MZ2^8) + MT2^3*MW2^3*(441600*MW2^8 - 1303648*MW2^7*MZ2 + 
            954752*MW2^6*MZ2^2 + 264072*MW2^5*MZ2^3 - 455132*MW2^4*MZ2^4 + 
            51424*MW2^3*MZ2^5 + 42111*MW2^2*MZ2^6 - 10461*MW2*MZ2^7 + 
            540*MZ2^8) + 1024*MW2^8*MZ2^3*(10*MW2^3 + 7*MW2^2*MZ2 - 
            7*MW2*MZ2^2 - 4*MZ2^3)*SW2^2)*CHl3[Leff, Leff] - 
        2*(MT2 - MW2)*MW2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
          MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
          MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
         (32*MW2^3*MZ2^2*SW2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
              51*CHd[3, 3] - 141*CHe[1, 1] - 95*CHl1[1, 1] - 95*CHl3[1, 1] - 
              51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
              45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
            8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
              45*CHe[1, 1] - 34*CHl1[1, 1] - 34*CHl3[1, 1] - 15*CHq1[1, 1] - 
              15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
              6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
            16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
            MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 
              98*CHe[1, 1] + 49*CHl1[1, 1] + 49*CHl3[1, 1] + 30*CHq1[1, 1] + 
              30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 60*CHu[1, 1] + 
              60*CHu[2, 2])) - 2*MT2*MW2^2*(-4*MW2^2*MZ2^3*(2922*CHd[1, 1] + 
              2922*CHd[2, 2] + 2922*CHd[3, 3] - 8419*CHe[1, 1] - 
              5839*CHl1[1, 1] - 5839*CHl3[1, 1] - 2922*CHq1[1, 1] - 
              2922*CHq1[2, 2] - 255*CHq1[3, 3] + 3330*CHq3[1, 1] + 
              3330*CHq3[2, 2] + 60*CHq3[3, 3] - 5844*CHu[1, 1] - 
              5844*CHu[2, 2]) + 2*MW2*MZ2^4*(2745*CHd[1, 1] + 
              2745*CHd[2, 2] + 2745*CHd[3, 3] - 8197*CHe[1, 1] - 
              4938*CHl1[1, 1] - 4938*CHl3[1, 1] - 2745*CHq1[1, 1] - 
              2745*CHq1[2, 2] - 612*CHq1[3, 3] + 1575*CHq3[1, 1] + 
              1575*CHq3[2, 2] - 774*CHq3[3, 3] - 5490*CHu[1, 1] - 
              5490*CHu[2, 2]) + 8*MW2^3*MZ2^2*(1578*CHd[1, 1] + 
              1578*CHd[2, 2] + 1578*CHd[3, 3] - 4742*CHe[1, 1] - 
              3661*CHl1[1, 1] - 3661*CHl3[1, 1] - 1578*CHq1[1, 1] - 
              1578*CHq1[2, 2] + 462*CHq1[3, 3] + 2718*CHq3[1, 1] + 
              2718*CHq3[2, 2] + 687*CHq3[3, 3] - 3156*CHu[1, 1] - 
              3156*CHu[2, 2]) - 16*MW2^4*MZ2*(432*CHd[1, 1] + 432*CHd[2, 2] + 
              432*CHd[3, 3] - 1433*CHe[1, 1] - 1257*CHl1[1, 1] - 
              1257*CHl3[1, 1] - 432*CHq1[1, 1] - 432*CHq1[2, 2] + 
              342*CHq1[3, 3] + 1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 
              342*CHq3[3, 3] - 864*CHu[1, 1] - 864*CHu[2, 2]) + 
            64*MW2^5*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
              88*CHe[1, 1] - 88*CHl1[1, 1] - 88*CHl3[1, 1] - 24*CHq1[1, 1] - 
              24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 
              15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
            MZ2^5*(-1050*CHd[1, 1] - 1050*CHd[2, 2] - 1050*CHd[3, 3] + 
              3358*CHe[1, 1] + 1679*CHl1[1, 1] + 1679*CHl3[1, 1] + 
              1050*CHq1[1, 1] + 1050*CHq1[2, 2] - 15*CHq1[3, 3] + 
              345*CHq3[3, 3] + 2100*CHu[1, 1] + 2100*CHu[2, 2])) + 
          9*MT2^4*(2*MW2 + MZ2)*(32*MW2^3*CHq3[3, 3] + 4*MW2*MZ2^2*
             (CHe[1, 1] - 9*CHq1[3, 3] - 10*CHq3[3, 3] - 9*CHu[3, 3]) - 
            8*MW2^2*MZ2*(CHe[1, 1] + CHl1[1, 1] + CHl3[1, 1] - 3*CHq1[3, 3] + 
              CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^3*(4*CHe[1, 1] + 2*CHl1[1, 1] + 
              2*CHl3[1, 1] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
          MT2^2*MW2*(64*MW2^5*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] - 
              352*CHe[1, 1] - 352*CHl1[1, 1] - 352*CHl3[1, 1] - 
              96*CHq1[1, 1] - 96*CHq1[2, 2] + 96*CHq1[3, 3] + 
              288*CHq3[1, 1] + 288*CHq3[2, 2] + 69*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2]) + 2*MZ2^5*(-660*CHd[1, 1] - 
              660*CHd[2, 2] - 660*CHd[3, 3] + 2102*CHe[1, 1] + 
              1051*CHl1[1, 1] + 1051*CHl3[1, 1] + 660*CHq1[1, 1] + 
              660*CHq1[2, 2] - 75*CHq1[3, 3] + 600*CHq3[3, 3] + 
              1320*CHu[1, 1] + 1320*CHu[2, 2]) + 8*MW2^3*MZ2^2*
             (4296*CHd[1, 1] + 4296*CHd[2, 2] + 4296*CHd[3, 3] - 
              12626*CHe[1, 1] - 9367*CHl1[1, 1] - 9367*CHl3[1, 1] - 
              4296*CHq1[1, 1] - 4296*CHq1[2, 2] + 1182*CHq1[3, 3] + 
              6552*CHq3[1, 1] + 6552*CHq3[2, 2] + 1641*CHq3[3, 3] - 
              8592*CHu[1, 1] - 8592*CHu[2, 2] - 54*CHu[3, 3]) - 
            16*MW2^4*MZ2*(1440*CHd[1, 1] + 1440*CHd[2, 2] + 1440*CHd[3, 3] - 
              4667*CHe[1, 1] - 3963*CHl1[1, 1] - 3963*CHl3[1, 1] - 
              1440*CHq1[1, 1] - 1440*CHq1[2, 2] + 1053*CHq1[3, 3] + 
              3168*CHq3[1, 1] + 3168*CHq3[2, 2] + 891*CHq3[3, 3] - 
              2880*CHu[1, 1] - 2880*CHu[2, 2] - 27*CHu[3, 3]) + 
            2*MW2^2*MZ2^3*(-12720*CHd[1, 1] - 12720*CHd[2, 2] - 
              12720*CHd[3, 3] + 36590*CHe[1, 1] + 24374*CHl1[1, 1] + 
              24374*CHl3[1, 1] + 12720*CHq1[1, 1] + 12720*CHq1[2, 2] + 
              1869*CHq1[3, 3] - 11952*CHq3[1, 1] - 11952*CHq3[2, 2] - 
              615*CHq3[3, 3] + 25440*CHu[1, 1] + 25440*CHu[2, 2] - 
              27*CHu[3, 3]) + MW2*MZ2^4*(9288*CHd[1, 1] + 9288*CHd[2, 2] + 
              9288*CHd[3, 3] - 28520*CHe[1, 1] - 16362*CHl1[1, 1] - 
              16362*CHl3[1, 1] - 9288*CHq1[1, 1] - 9288*CHq1[2, 2] - 
              3285*CHq1[3, 3] + 3960*CHq3[1, 1] + 3960*CHq3[2, 2] - 
              3555*CHq3[3, 3] - 18576*CHu[1, 1] - 18576*CHu[2, 2] + 
              135*CHu[3, 3])) - MT2^3*(-15*MZ2^5*(12*CHd[1, 1] + 
              12*CHd[2, 2] + 12*CHd[3, 3] - 38*CHe[1, 1] - 19*CHl1[1, 1] - 
              19*CHl3[1, 1] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 3*CHq1[3, 3] - 
              30*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
            1024*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[1, 1] - 11*CHl1[1, 1] - 11*CHl3[1, 1] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 24*MW2^3*MZ2^2*
             (604*CHd[1, 1] + 604*CHd[2, 2] + 604*CHd[3, 3] - 
              1753*CHe[1, 1] - 1273*CHl1[1, 1] - 1273*CHl3[1, 1] - 
              604*CHq1[1, 1] - 604*CHq1[2, 2] + 142*CHq1[3, 3] + 
              852*CHq3[1, 1] + 852*CHq3[2, 2] + 148*CHq3[3, 3] - 
              1208*CHu[1, 1] - 1208*CHu[2, 2] - 36*CHu[3, 3]) - 
            32*MW2^4*MZ2*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
              1072*CHe[1, 1] - 896*CHl1[1, 1] - 896*CHl3[1, 1] - 
              336*CHq1[1, 1] - 336*CHq1[2, 2] + 219*CHq1[3, 3] + 
              720*CHq3[1, 1] + 720*CHq3[2, 2] + 174*CHq3[3, 3] - 
              672*CHu[1, 1] - 672*CHu[2, 2] - 27*CHu[3, 3]) - 
            4*MW2^2*MZ2^3*(2292*CHd[1, 1] + 2292*CHd[2, 2] + 2292*CHd[3, 3] - 
              6620*CHe[1, 1] - 4241*CHl1[1, 1] - 4241*CHl3[1, 1] - 
              2292*CHq1[1, 1] - 2292*CHq1[2, 2] - 399*CHq1[3, 3] + 
              1764*CHq3[1, 1] + 1764*CHq3[2, 2] + 42*CHq3[3, 3] - 
              4584*CHu[1, 1] - 4584*CHu[2, 2] + 27*CHu[3, 3]) + 
            2*MW2*MZ2^4*(1266*CHd[1, 1] + 1266*CHd[2, 2] + 1266*CHd[3, 3] - 
              4009*CHe[1, 1] - 2147*CHl1[1, 1] - 2147*CHl3[1, 1] - 
              1266*CHq1[1, 1] - 1266*CHq1[2, 2] - 606*CHq1[3, 3] + 
              270*CHq3[1, 1] + 270*CHq3[2, 2] - 480*CHq3[3, 3] - 
              2532*CHu[1, 1] - 2532*CHu[2, 2] + 135*CHu[3, 3]))))))/
    (432*(MT2 - MW2)^3*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2))*Class[7] + 
 Class[8]*((-1/54*(MZ2*(-2*MW2 + MZ2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2))/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MZ2*(-2*MW2 + MZ2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       B0i[bb0, 0, 0, MZ2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*
    Cll[1, 2, 2, 1] + (MZ2*B0i[bb0, 0, 0, MZ2]*(-256*MW2^4*Cdd[1, 1, 1, 1] + 
      896*MW2^3*MZ2*Cdd[1, 1, 1, 1] - 1184*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] + 
      704*MW2*MZ2^3*Cdd[1, 1, 1, 1] - 160*MZ2^4*Cdd[1, 1, 1, 1] - 
      384*MW2^4*Cdd[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cdd[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cdd[1, 1, 2, 2] - 
      240*MZ2^4*Cdd[1, 1, 2, 2] - 384*MW2^4*Cdd[1, 1, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[1, 1, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[1, 1, 3, 3] - 240*MZ2^4*Cdd[1, 1, 3, 3] - 
      128*MW2^4*Cdd[1, 2, 2, 1] + 448*MW2^3*MZ2*Cdd[1, 2, 2, 1] - 
      592*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 352*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 
      80*MZ2^4*Cdd[1, 2, 2, 1] - 128*MW2^4*Cdd[1, 3, 3, 1] + 
      448*MW2^3*MZ2*Cdd[1, 3, 3, 1] - 592*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
      352*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 80*MZ2^4*Cdd[1, 3, 3, 1] - 
      256*MW2^4*Cdd[2, 2, 2, 2] + 896*MW2^3*MZ2*Cdd[2, 2, 2, 2] - 
      1184*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] + 704*MW2*MZ2^3*Cdd[2, 2, 2, 2] - 
      160*MZ2^4*Cdd[2, 2, 2, 2] - 384*MW2^4*Cdd[2, 2, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 240*MZ2^4*Cdd[2, 2, 3, 3] - 
      128*MW2^4*Cdd[2, 3, 3, 2] + 448*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 
      592*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 352*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
      80*MZ2^4*Cdd[2, 3, 3, 2] - 256*MW2^4*Cdd[3, 3, 3, 3] + 
      896*MW2^3*MZ2*Cdd[3, 3, 3, 3] - 1184*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] + 
      704*MW2*MZ2^3*Cdd[3, 3, 3, 3] - 160*MZ2^4*Cdd[3, 3, 3, 3] + 
      256*MW2^4*Ced[1, 1, 1, 1] - 736*MW2^3*MZ2*Ced[1, 1, 1, 1] + 
      840*MW2^2*MZ2^2*Ced[1, 1, 1, 1] - 496*MW2*MZ2^3*Ced[1, 1, 1, 1] + 
      136*MZ2^4*Ced[1, 1, 1, 1] + 256*MW2^4*Ced[1, 1, 2, 2] - 
      736*MW2^3*MZ2*Ced[1, 1, 2, 2] + 840*MW2^2*MZ2^2*Ced[1, 1, 2, 2] - 
      496*MW2*MZ2^3*Ced[1, 1, 2, 2] + 136*MZ2^4*Ced[1, 1, 2, 2] + 
      256*MW2^4*Ced[1, 1, 3, 3] - 736*MW2^3*MZ2*Ced[1, 1, 3, 3] + 
      840*MW2^2*MZ2^2*Ced[1, 1, 3, 3] - 496*MW2*MZ2^3*Ced[1, 1, 3, 3] + 
      136*MZ2^4*Ced[1, 1, 3, 3] - 96*MW2^4*Ced[2, 2, 1, 1] + 
      336*MW2^3*MZ2*Ced[2, 2, 1, 1] - 444*MW2^2*MZ2^2*Ced[2, 2, 1, 1] + 
      264*MW2*MZ2^3*Ced[2, 2, 1, 1] - 60*MZ2^4*Ced[2, 2, 1, 1] - 
      96*MW2^4*Ced[2, 2, 2, 2] + 336*MW2^3*MZ2*Ced[2, 2, 2, 2] - 
      444*MW2^2*MZ2^2*Ced[2, 2, 2, 2] + 264*MW2*MZ2^3*Ced[2, 2, 2, 2] - 
      60*MZ2^4*Ced[2, 2, 2, 2] - 96*MW2^4*Ced[2, 2, 3, 3] + 
      336*MW2^3*MZ2*Ced[2, 2, 3, 3] - 444*MW2^2*MZ2^2*Ced[2, 2, 3, 3] + 
      264*MW2*MZ2^3*Ced[2, 2, 3, 3] - 60*MZ2^4*Ced[2, 2, 3, 3] - 
      96*MW2^4*Ced[3, 3, 1, 1] + 336*MW2^3*MZ2*Ced[3, 3, 1, 1] - 
      444*MW2^2*MZ2^2*Ced[3, 3, 1, 1] + 264*MW2*MZ2^3*Ced[3, 3, 1, 1] - 
      60*MZ2^4*Ced[3, 3, 1, 1] - 96*MW2^4*Ced[3, 3, 2, 2] + 
      336*MW2^3*MZ2*Ced[3, 3, 2, 2] - 444*MW2^2*MZ2^2*Ced[3, 3, 2, 2] + 
      264*MW2*MZ2^3*Ced[3, 3, 2, 2] - 60*MZ2^4*Ced[3, 3, 2, 2] - 
      96*MW2^4*Ced[3, 3, 3, 3] + 336*MW2^3*MZ2*Ced[3, 3, 3, 3] - 
      444*MW2^2*MZ2^2*Ced[3, 3, 3, 3] + 264*MW2*MZ2^3*Ced[3, 3, 3, 3] - 
      60*MZ2^4*Ced[3, 3, 3, 3] - 16*(20*MW2^4 - 36*MW2^3*MZ2 + 
        11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*Ced[Leff, Leff, 1, 1] - 
      16*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ced[Leff, Leff, 2, 2] - 320*MW2^4*Ced[Leff, Leff, 3, 3] + 
      576*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] - 176*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 144*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      64*MZ2^4*Ced[Leff, Leff, 3, 3] + 1408*MW2^4*Cee[1, 1, 1, 1] - 
      4288*MW2^3*MZ2*Cee[1, 1, 1, 1] + 5136*MW2^2*MZ2^2*Cee[1, 1, 1, 1] - 
      3040*MW2*MZ2^3*Cee[1, 1, 1, 1] + 784*MZ2^4*Cee[1, 1, 1, 1] + 
      1408*MW2^4*Cee[1, 1, 2, 2] - 4288*MW2^3*MZ2*Cee[1, 1, 2, 2] + 
      5136*MW2^2*MZ2^2*Cee[1, 1, 2, 2] - 3040*MW2*MZ2^3*Cee[1, 1, 2, 2] + 
      784*MZ2^4*Cee[1, 1, 2, 2] + 1408*MW2^4*Cee[1, 1, 3, 3] - 
      4288*MW2^3*MZ2*Cee[1, 1, 3, 3] + 5136*MW2^2*MZ2^2*Cee[1, 1, 3, 3] - 
      3040*MW2*MZ2^3*Cee[1, 1, 3, 3] + 784*MZ2^4*Cee[1, 1, 3, 3] - 
      1280*MW2^4*Cee[Leff, Leff, 1, 1] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 1, 1] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 1, 1] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 256*MZ2^4*Cee[Leff, Leff, 1, 1] - 
      1280*MW2^4*Cee[Leff, Leff, 2, 2] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 2, 2] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 256*MZ2^4*Cee[Leff, Leff, 2, 2] - 
      1280*MW2^4*Cee[Leff, Leff, 3, 3] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 3, 3] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 256*MZ2^4*Cee[Leff, Leff, 3, 3] - 
      512*MW2^4*Ceu[1, 1, 1, 1] + 1472*MW2^3*MZ2*Ceu[1, 1, 1, 1] - 
      1680*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] + 992*MW2*MZ2^3*Ceu[1, 1, 1, 1] - 
      272*MZ2^4*Ceu[1, 1, 1, 1] - 512*MW2^4*Ceu[1, 1, 2, 2] + 
      1472*MW2^3*MZ2*Ceu[1, 1, 2, 2] - 1680*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] + 
      992*MW2*MZ2^3*Ceu[1, 1, 2, 2] - 272*MZ2^4*Ceu[1, 1, 2, 2] + 
      192*MW2^4*Ceu[2, 2, 1, 1] - 672*MW2^3*MZ2*Ceu[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] - 528*MW2*MZ2^3*Ceu[2, 2, 1, 1] + 
      120*MZ2^4*Ceu[2, 2, 1, 1] + 192*MW2^4*Ceu[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Ceu[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Ceu[2, 2, 2, 2] + 120*MZ2^4*Ceu[2, 2, 2, 2] + 
      192*MW2^4*Ceu[3, 3, 1, 1] - 672*MW2^3*MZ2*Ceu[3, 3, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] - 528*MW2*MZ2^3*Ceu[3, 3, 1, 1] + 
      120*MZ2^4*Ceu[3, 3, 1, 1] + 192*MW2^4*Ceu[3, 3, 2, 2] - 
      672*MW2^3*MZ2*Ceu[3, 3, 2, 2] + 888*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] - 
      528*MW2*MZ2^3*Ceu[3, 3, 2, 2] + 120*MZ2^4*Ceu[3, 3, 2, 2] + 
      640*MW2^4*Ceu[Leff, Leff, 1, 1] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 1, 1] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 128*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
      640*MW2^4*Ceu[Leff, Leff, 2, 2] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 2, 2] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 128*MZ2^4*Ceu[Leff, Leff, 2, 2] + 
      256*MW2^4*Cld[1, 1, 1, 1] - 560*MW2^3*MZ2*Cld[1, 1, 1, 1] + 
      480*MW2^2*MZ2^2*Cld[1, 1, 1, 1] - 214*MW2*MZ2^3*Cld[1, 1, 1, 1] + 
      38*MZ2^4*Cld[1, 1, 1, 1] + 256*MW2^4*Cld[1, 1, 2, 2] - 
      560*MW2^3*MZ2*Cld[1, 1, 2, 2] + 480*MW2^2*MZ2^2*Cld[1, 1, 2, 2] - 
      214*MW2*MZ2^3*Cld[1, 1, 2, 2] + 38*MZ2^4*Cld[1, 1, 2, 2] + 
      256*MW2^4*Cld[1, 1, 3, 3] - 560*MW2^3*MZ2*Cld[1, 1, 3, 3] + 
      480*MW2^2*MZ2^2*Cld[1, 1, 3, 3] - 214*MW2*MZ2^3*Cld[1, 1, 3, 3] + 
      38*MZ2^4*Cld[1, 1, 3, 3] - 96*MW2^4*Cld[2, 2, 1, 1] + 
      336*MW2^3*MZ2*Cld[2, 2, 1, 1] - 444*MW2^2*MZ2^2*Cld[2, 2, 1, 1] + 
      264*MW2*MZ2^3*Cld[2, 2, 1, 1] - 60*MZ2^4*Cld[2, 2, 1, 1] - 
      96*MW2^4*Cld[2, 2, 2, 2] + 336*MW2^3*MZ2*Cld[2, 2, 2, 2] - 
      444*MW2^2*MZ2^2*Cld[2, 2, 2, 2] + 264*MW2*MZ2^3*Cld[2, 2, 2, 2] - 
      60*MZ2^4*Cld[2, 2, 2, 2] - 96*MW2^4*Cld[2, 2, 3, 3] + 
      336*MW2^3*MZ2*Cld[2, 2, 3, 3] - 444*MW2^2*MZ2^2*Cld[2, 2, 3, 3] + 
      264*MW2*MZ2^3*Cld[2, 2, 3, 3] - 60*MZ2^4*Cld[2, 2, 3, 3] - 
      96*MW2^4*Cld[3, 3, 1, 1] + 336*MW2^3*MZ2*Cld[3, 3, 1, 1] - 
      444*MW2^2*MZ2^2*Cld[3, 3, 1, 1] + 264*MW2*MZ2^3*Cld[3, 3, 1, 1] - 
      60*MZ2^4*Cld[3, 3, 1, 1] - 96*MW2^4*Cld[3, 3, 2, 2] + 
      336*MW2^3*MZ2*Cld[3, 3, 2, 2] - 444*MW2^2*MZ2^2*Cld[3, 3, 2, 2] + 
      264*MW2*MZ2^3*Cld[3, 3, 2, 2] - 60*MZ2^4*Cld[3, 3, 2, 2] - 
      96*MW2^4*Cld[3, 3, 3, 3] + 336*MW2^3*MZ2*Cld[3, 3, 3, 3] - 
      444*MW2^2*MZ2^2*Cld[3, 3, 3, 3] + 264*MW2*MZ2^3*Cld[3, 3, 3, 3] - 
      60*MZ2^4*Cld[3, 3, 3, 3] + 320*MW2^4*Cld[Leff, Leff, 1, 1] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] - 
      128*MZ2^4*Cld[Leff, Leff, 1, 1] + 320*MW2^4*Cld[Leff, Leff, 2, 2] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      128*MZ2^4*Cld[Leff, Leff, 2, 2] + 320*MW2^4*Cld[Leff, Leff, 3, 3] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      128*MZ2^4*Cld[Leff, Leff, 3, 3] + 704*MW2^4*Cle[1, 1, 1, 1] - 
      1968*MW2^3*MZ2*Cle[1, 1, 1, 1] + 2208*MW2^2*MZ2^2*Cle[1, 1, 1, 1] - 
      1238*MW2*MZ2^3*Cle[1, 1, 1, 1] + 294*MZ2^4*Cle[1, 1, 1, 1] + 
      352*MW2^4*Cle[1, 1, 2, 2] - 896*MW2^3*MZ2*Cle[1, 1, 2, 2] + 
      924*MW2^2*MZ2^2*Cle[1, 1, 2, 2] - 478*MW2*MZ2^3*Cle[1, 1, 2, 2] + 
      98*MZ2^4*Cle[1, 1, 2, 2] + 352*MW2^4*Cle[1, 1, 3, 3] - 
      896*MW2^3*MZ2*Cle[1, 1, 3, 3] + 924*MW2^2*MZ2^2*Cle[1, 1, 3, 3] - 
      478*MW2*MZ2^3*Cle[1, 1, 3, 3] + 98*MZ2^4*Cle[1, 1, 3, 3] - 
      320*MW2^4*Cle[1, 1, Leff, Leff] + 576*MW2^3*MZ2*Cle[1, 1, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] + 64*MZ2^4*Cle[1, 1, Leff, Leff] + 
      352*MW2^4*Cle[2, 2, 1, 1] - 1072*MW2^3*MZ2*Cle[2, 2, 1, 1] + 
      1284*MW2^2*MZ2^2*Cle[2, 2, 1, 1] - 760*MW2*MZ2^3*Cle[2, 2, 1, 1] + 
      196*MZ2^4*Cle[2, 2, 1, 1] - 320*MW2^4*Cle[2, 2, Leff, Leff] + 
      576*MW2^3*MZ2*Cle[2, 2, Leff, Leff] - 176*MW2^2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 144*MW2*MZ2^3*Cle[2, 2, Leff, Leff] + 
      64*MZ2^4*Cle[2, 2, Leff, Leff] + 352*MW2^4*Cle[3, 3, 1, 1] - 
      1072*MW2^3*MZ2*Cle[3, 3, 1, 1] + 1284*MW2^2*MZ2^2*Cle[3, 3, 1, 1] - 
      760*MW2*MZ2^3*Cle[3, 3, 1, 1] + 196*MZ2^4*Cle[3, 3, 1, 1] - 
      320*MW2^4*Cle[3, 3, Leff, Leff] + 576*MW2^3*MZ2*Cle[3, 3, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] + 64*MZ2^4*Cle[3, 3, Leff, Leff] + 
      320*MW2^4*Cle[Leff, Leff, 1, 1] - 736*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 1, 1] - 128*MZ2^4*Cle[Leff, Leff, 1, 1] + 
      320*MW2^4*Cle[Leff, Leff, 2, 2] - 736*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 2, 2] - 128*MZ2^4*Cle[Leff, Leff, 2, 2] + 
      320*MW2^4*Cle[Leff, Leff, 3, 3] - 736*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 3, 3] - 128*MZ2^4*Cle[Leff, Leff, 3, 3] + 
      1408*MW2^4*Cll[1, 1, 1, 1] - 3232*MW2^3*MZ2*Cll[1, 1, 1, 1] + 
      3152*MW2^2*MZ2^2*Cll[1, 1, 1, 1] - 1532*MW2*MZ2^3*Cll[1, 1, 1, 1] + 
      294*MZ2^4*Cll[1, 1, 1, 1] + 704*MW2^4*Cll[1, 1, 2, 2] - 
      1792*MW2^3*MZ2*Cll[1, 1, 2, 2] + 1848*MW2^2*MZ2^2*Cll[1, 1, 2, 2] - 
      956*MW2*MZ2^3*Cll[1, 1, 2, 2] + 196*MZ2^4*Cll[1, 1, 2, 2] + 
      704*MW2^4*Cll[1, 1, 3, 3] - 1792*MW2^3*MZ2*Cll[1, 1, 3, 3] + 
      1848*MW2^2*MZ2^2*Cll[1, 1, 3, 3] - 956*MW2*MZ2^3*Cll[1, 1, 3, 3] + 
      196*MZ2^4*Cll[1, 1, 3, 3] + 704*MW2^4*Cll[1, 3, 3, 1] - 
      1440*MW2^3*MZ2*Cll[1, 3, 3, 1] + 1304*MW2^2*MZ2^2*Cll[1, 3, 3, 1] - 
      576*MW2*MZ2^3*Cll[1, 3, 3, 1] + 98*MZ2^4*Cll[1, 3, 3, 1] + 
      640*MW2^4*Cll[Leff, 1, 1, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 1, 1, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 128*MZ2^4*Cll[Leff, 1, 1, Leff] + 
      640*MW2^4*Cll[Leff, 2, 2, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 2, 2, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] - 128*MZ2^4*Cll[Leff, 2, 2, Leff] + 
      640*MW2^4*Cll[Leff, 3, 3, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 3, 3, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 128*MZ2^4*Cll[Leff, 3, 3, Leff] + 
      640*MW2^4*Cll[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] - 256*MZ2^4*Cll[Leff, Leff, 1, 1] + 
      640*MW2^4*Cll[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] - 256*MZ2^4*Cll[Leff, Leff, 2, 2] + 
      640*MW2^4*Cll[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] - 256*MZ2^4*Cll[Leff, Leff, 3, 3] - 
      256*MW2^4*Clq1[1, 1, 1, 1] + 560*MW2^3*MZ2*Clq1[1, 1, 1, 1] - 
      480*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] + 214*MW2*MZ2^3*Clq1[1, 1, 1, 1] - 
      38*MZ2^4*Clq1[1, 1, 1, 1] - 256*MW2^4*Clq1[1, 1, 2, 2] + 
      560*MW2^3*MZ2*Clq1[1, 1, 2, 2] - 480*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] + 
      214*MW2*MZ2^3*Clq1[1, 1, 2, 2] - 38*MZ2^4*Clq1[1, 1, 2, 2] + 
      256*MW2^4*Clq1[1, 1, 3, 3] - 176*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 
      24*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] + 50*MW2*MZ2^3*Clq1[1, 1, 3, 3] - 
      19*MZ2^4*Clq1[1, 1, 3, 3] + 96*MW2^4*Clq1[2, 2, 1, 1] - 
      336*MW2^3*MZ2*Clq1[2, 2, 1, 1] + 444*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] - 
      264*MW2*MZ2^3*Clq1[2, 2, 1, 1] + 60*MZ2^4*Clq1[2, 2, 1, 1] + 
      96*MW2^4*Clq1[2, 2, 2, 2] - 336*MW2^3*MZ2*Clq1[2, 2, 2, 2] + 
      444*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] - 264*MW2*MZ2^3*Clq1[2, 2, 2, 2] + 
      60*MZ2^4*Clq1[2, 2, 2, 2] - 96*MW2^4*Clq1[2, 2, 3, 3] + 
      192*MW2^3*MZ2*Clq1[2, 2, 3, 3] - 84*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 
      42*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 30*MZ2^4*Clq1[2, 2, 3, 3] + 
      96*MW2^4*Clq1[3, 3, 1, 1] - 336*MW2^3*MZ2*Clq1[3, 3, 1, 1] + 
      444*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] - 264*MW2*MZ2^3*Clq1[3, 3, 1, 1] + 
      60*MZ2^4*Clq1[3, 3, 1, 1] + 96*MW2^4*Clq1[3, 3, 2, 2] - 
      336*MW2^3*MZ2*Clq1[3, 3, 2, 2] + 444*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] - 
      264*MW2*MZ2^3*Clq1[3, 3, 2, 2] + 60*MZ2^4*Clq1[3, 3, 2, 2] - 
      96*MW2^4*Clq1[3, 3, 3, 3] + 192*MW2^3*MZ2*Clq1[3, 3, 3, 3] - 
      84*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 42*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 
      30*MZ2^4*Clq1[3, 3, 3, 3] - 320*MW2^4*Clq1[Leff, Leff, 1, 1] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      128*MZ2^4*Clq1[Leff, Leff, 1, 1] - 320*MW2^4*Clq1[Leff, Leff, 2, 2] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      128*MZ2^4*Clq1[Leff, Leff, 2, 2] + 320*MW2^4*Clq1[Leff, Leff, 3, 3] - 
      256*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 112*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq1[Leff, Leff, 3, 3] + 768*MW2^4*Clq3[1, 1, 1, 1] - 
      1200*MW2^3*MZ2*Clq3[1, 1, 1, 1] + 960*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
      294*MW2*MZ2^3*Clq3[1, 1, 1, 1] + 768*MW2^4*Clq3[1, 1, 2, 2] - 
      1200*MW2^3*MZ2*Clq3[1, 1, 2, 2] + 960*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 
      294*MW2*MZ2^3*Clq3[1, 1, 2, 2] + 256*MW2^4*Clq3[1, 1, 3, 3] - 
      272*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 120*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 
      62*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 49*MZ2^4*Clq3[1, 1, 3, 3] - 
      288*MW2^4*Clq3[2, 2, 1, 1] + 432*MW2^3*MZ2*Clq3[2, 2, 1, 1] - 
      180*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 288*MW2^4*Clq3[2, 2, 2, 2] + 
      432*MW2^3*MZ2*Clq3[2, 2, 2, 2] - 180*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 
      96*MW2^4*Clq3[2, 2, 3, 3] + 96*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 
      12*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] - 30*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 
      288*MW2^4*Clq3[3, 3, 1, 1] + 432*MW2^3*MZ2*Clq3[3, 3, 1, 1] - 
      180*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 288*MW2^4*Clq3[3, 3, 2, 2] + 
      432*MW2^3*MZ2*Clq3[3, 3, 2, 2] - 180*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 
      96*MW2^4*Clq3[3, 3, 3, 3] + 96*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 
      12*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] - 30*MW2*MZ2^3*Clq3[3, 3, 3, 3] + 
      960*MW2^4*Clq3[Leff, Leff, 1, 1] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 1, 1] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      960*MW2^4*Clq3[Leff, Leff, 2, 2] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      320*MW2^4*Clq3[Leff, Leff, 3, 3] - 256*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      112*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] - 512*MW2^4*Clu[1, 1, 1, 1] + 
      1120*MW2^3*MZ2*Clu[1, 1, 1, 1] - 960*MW2^2*MZ2^2*Clu[1, 1, 1, 1] + 
      428*MW2*MZ2^3*Clu[1, 1, 1, 1] - 76*MZ2^4*Clu[1, 1, 1, 1] - 
      512*MW2^4*Clu[1, 1, 2, 2] + 1120*MW2^3*MZ2*Clu[1, 1, 2, 2] - 
      960*MW2^2*MZ2^2*Clu[1, 1, 2, 2] + 428*MW2*MZ2^3*Clu[1, 1, 2, 2] - 
      76*MZ2^4*Clu[1, 1, 2, 2] + 192*MW2^4*Clu[2, 2, 1, 1] - 
      672*MW2^3*MZ2*Clu[2, 2, 1, 1] + 888*MW2^2*MZ2^2*Clu[2, 2, 1, 1] - 
      528*MW2*MZ2^3*Clu[2, 2, 1, 1] + 120*MZ2^4*Clu[2, 2, 1, 1] + 
      192*MW2^4*Clu[2, 2, 2, 2] - 672*MW2^3*MZ2*Clu[2, 2, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[2, 2, 2, 2] - 528*MW2*MZ2^3*Clu[2, 2, 2, 2] + 
      120*MZ2^4*Clu[2, 2, 2, 2] + 192*MW2^4*Clu[3, 3, 1, 1] - 
      672*MW2^3*MZ2*Clu[3, 3, 1, 1] + 888*MW2^2*MZ2^2*Clu[3, 3, 1, 1] - 
      528*MW2*MZ2^3*Clu[3, 3, 1, 1] + 120*MZ2^4*Clu[3, 3, 1, 1] + 
      192*MW2^4*Clu[3, 3, 2, 2] - 672*MW2^3*MZ2*Clu[3, 3, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[3, 3, 2, 2] - 528*MW2*MZ2^3*Clu[3, 3, 2, 2] + 
      120*MZ2^4*Clu[3, 3, 2, 2] - 640*MW2^4*Clu[Leff, Leff, 1, 1] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 320*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
      256*MZ2^4*Clu[Leff, Leff, 1, 1] - 640*MW2^4*Clu[Leff, Leff, 2, 2] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 320*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      256*MZ2^4*Clu[Leff, Leff, 2, 2] + 192*MW2^4*Cqd1[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 1, 1] + 120*MZ2^4*Cqd1[1, 1, 1, 1] + 
      192*MW2^4*Cqd1[1, 1, 2, 2] - 672*MW2^3*MZ2*Cqd1[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] - 528*MW2*MZ2^3*Cqd1[1, 1, 2, 2] + 
      120*MZ2^4*Cqd1[1, 1, 2, 2] + 192*MW2^4*Cqd1[1, 1, 3, 3] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 3, 3] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 3, 3] + 120*MZ2^4*Cqd1[1, 1, 3, 3] + 
      192*MW2^4*Cqd1[2, 2, 1, 1] - 672*MW2^3*MZ2*Cqd1[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] - 528*MW2*MZ2^3*Cqd1[2, 2, 1, 1] + 
      120*MZ2^4*Cqd1[2, 2, 1, 1] + 192*MW2^4*Cqd1[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Cqd1[2, 2, 2, 2] + 120*MZ2^4*Cqd1[2, 2, 2, 2] + 
      192*MW2^4*Cqd1[2, 2, 3, 3] - 672*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 528*MW2*MZ2^3*Cqd1[2, 2, 3, 3] + 
      120*MZ2^4*Cqd1[2, 2, 3, 3] - 192*MW2^4*Cqd1[3, 3, 1, 1] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 60*MZ2^4*Cqd1[3, 3, 1, 1] - 
      192*MW2^4*Cqd1[3, 3, 2, 2] + 384*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      168*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 84*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      60*MZ2^4*Cqd1[3, 3, 2, 2] - 192*MW2^4*Cqd1[3, 3, 3, 3] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 60*MZ2^4*Cqd1[3, 3, 3, 3] - 
      256*MW2^4*Cqe[1, 1, 1, 1] + 736*MW2^3*MZ2*Cqe[1, 1, 1, 1] - 
      840*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] + 496*MW2*MZ2^3*Cqe[1, 1, 1, 1] - 
      136*MZ2^4*Cqe[1, 1, 1, 1] + 96*MW2^4*Cqe[1, 1, 2, 2] - 
      336*MW2^3*MZ2*Cqe[1, 1, 2, 2] + 444*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] - 
      264*MW2*MZ2^3*Cqe[1, 1, 2, 2] + 60*MZ2^4*Cqe[1, 1, 2, 2] + 
      96*MW2^4*Cqe[1, 1, 3, 3] - 336*MW2^3*MZ2*Cqe[1, 1, 3, 3] + 
      444*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] - 264*MW2*MZ2^3*Cqe[1, 1, 3, 3] + 
      60*MZ2^4*Cqe[1, 1, 3, 3] + 320*MW2^4*Cqe[1, 1, Leff, Leff] - 
      576*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] + 176*MW2^2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 144*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      64*MZ2^4*Cqe[1, 1, Leff, Leff] - 256*MW2^4*Cqe[2, 2, 1, 1] + 
      736*MW2^3*MZ2*Cqe[2, 2, 1, 1] - 840*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] + 
      496*MW2*MZ2^3*Cqe[2, 2, 1, 1] - 136*MZ2^4*Cqe[2, 2, 1, 1] + 
      96*MW2^4*Cqe[2, 2, 2, 2] - 336*MW2^3*MZ2*Cqe[2, 2, 2, 2] + 
      444*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] - 264*MW2*MZ2^3*Cqe[2, 2, 2, 2] + 
      60*MZ2^4*Cqe[2, 2, 2, 2] + 96*MW2^4*Cqe[2, 2, 3, 3] - 
      336*MW2^3*MZ2*Cqe[2, 2, 3, 3] + 444*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] - 
      264*MW2*MZ2^3*Cqe[2, 2, 3, 3] + 60*MZ2^4*Cqe[2, 2, 3, 3] + 
      320*MW2^4*Cqe[2, 2, Leff, Leff] - 576*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] + 
      176*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] + 144*MW2*MZ2^3*
       Cqe[2, 2, Leff, Leff] - 64*MZ2^4*Cqe[2, 2, Leff, Leff] + 
      256*MW2^4*Cqe[3, 3, 1, 1] - 352*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 
      120*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] + 44*MW2*MZ2^3*Cqe[3, 3, 1, 1] - 
      68*MZ2^4*Cqe[3, 3, 1, 1] - 96*MW2^4*Cqe[3, 3, 2, 2] + 
      192*MW2^3*MZ2*Cqe[3, 3, 2, 2] - 84*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
      42*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 30*MZ2^4*Cqe[3, 3, 2, 2] - 
      96*MW2^4*Cqe[3, 3, 3, 3] + 192*MW2^3*MZ2*Cqe[3, 3, 3, 3] - 
      84*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 42*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
      30*MZ2^4*Cqe[3, 3, 3, 3] - 320*MW2^4*Cqe[3, 3, Leff, Leff] + 
      96*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 208*MW2^2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 24*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      32*MZ2^4*Cqe[3, 3, Leff, Leff] - 512*MW2^4*Cqq1[1, 1, 1, 1] + 
      1216*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 1216*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 
      616*MW2*MZ2^3*Cqq1[1, 1, 1, 1] - 140*MZ2^4*Cqq1[1, 1, 1, 1] - 
      384*MW2^4*Cqq1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqq1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqq1[1, 1, 2, 2] - 
      240*MZ2^4*Cqq1[1, 1, 2, 2] + 384*MW2^4*Cqq1[1, 1, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 120*MZ2^4*Cqq1[1, 1, 3, 3] - 
      640*MW2^4*Cqq1[1, 2, 2, 1] + 1088*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
      656*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 176*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 
      40*MZ2^4*Cqq1[1, 2, 2, 1] - 128*MW2^4*Cqq1[1, 3, 3, 1] + 
      64*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 80*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      32*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 20*MZ2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^4*Cqq1[2, 2, 2, 2] + 1216*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
      1216*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] + 616*MW2*MZ2^3*Cqq1[2, 2, 2, 2] - 
      140*MZ2^4*Cqq1[2, 2, 2, 2] + 384*MW2^4*Cqq1[2, 2, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 120*MZ2^4*Cqq1[2, 2, 3, 3] - 
      128*MW2^4*Cqq1[2, 3, 3, 2] + 64*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      80*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 32*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
      20*MZ2^4*Cqq1[2, 3, 3, 2] - 256*MW2^4*Cqq1[3, 3, 3, 3] + 
      128*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 160*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
      64*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 40*MZ2^4*Cqq1[3, 3, 3, 3] - 
      1536*MW2^4*Cqq3[1, 1, 1, 1] + 2496*MW2^3*MZ2*Cqq3[1, 1, 1, 1] - 
      1344*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] + 264*MW2*MZ2^3*Cqq3[1, 1, 1, 1] - 
      60*MZ2^4*Cqq3[1, 1, 1, 1] - 3456*MW2^4*Cqq3[1, 1, 2, 2] + 
      5184*MW2^3*MZ2*Cqq3[1, 1, 2, 2] - 2160*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 
      1152*MW2^4*Cqq3[1, 1, 3, 3] + 1152*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      144*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 360*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
      384*MW2^4*Cqq3[1, 2, 2, 1] - 192*MW2^3*MZ2*Cqq3[1, 2, 2, 1] - 
      528*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 528*MW2*MZ2^3*Cqq3[1, 2, 2, 1] - 
      120*MZ2^4*Cqq3[1, 2, 2, 1] + 384*MW2^4*Cqq3[1, 3, 3, 1] - 
      576*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 144*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 
      144*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 60*MZ2^4*Cqq3[1, 3, 3, 1] - 
      1536*MW2^4*Cqq3[2, 2, 2, 2] + 2496*MW2^3*MZ2*Cqq3[2, 2, 2, 2] - 
      1344*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 264*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 
      60*MZ2^4*Cqq3[2, 2, 2, 2] - 1152*MW2^4*Cqq3[2, 2, 3, 3] + 
      1152*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 144*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      360*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 384*MW2^4*Cqq3[2, 3, 3, 2] - 
      576*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 144*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 
      144*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 60*MZ2^4*Cqq3[2, 3, 3, 2] - 
      256*MW2^4*Cqq3[3, 3, 3, 3] + 128*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      160*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 64*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
      40*MZ2^4*Cqq3[3, 3, 3, 3] - 384*MW2^4*Cqu1[1, 1, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[1, 1, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[1, 1, 1, 1] - 240*MZ2^4*Cqu1[1, 1, 1, 1] - 
      384*MW2^4*Cqu1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqu1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqu1[1, 1, 2, 2] - 
      240*MZ2^4*Cqu1[1, 1, 2, 2] - 384*MW2^4*Cqu1[2, 2, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[2, 2, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[2, 2, 1, 1] - 240*MZ2^4*Cqu1[2, 2, 1, 1] - 
      384*MW2^4*Cqu1[2, 2, 2, 2] + 1344*MW2^3*MZ2*Cqu1[2, 2, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] + 1056*MW2*MZ2^3*Cqu1[2, 2, 2, 2] - 
      240*MZ2^4*Cqu1[2, 2, 2, 2] + 384*MW2^4*Cqu1[3, 3, 1, 1] - 
      768*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 336*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 120*MZ2^4*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*Cqu1[3, 3, 2, 2] - 768*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      336*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 168*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
      120*MZ2^4*Cqu1[3, 3, 2, 2] + 384*MW2^4*Cud1[1, 1, 1, 1] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 1, 1] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 1, 1] + 240*MZ2^4*Cud1[1, 1, 1, 1] + 
      384*MW2^4*Cud1[1, 1, 2, 2] - 1344*MW2^3*MZ2*Cud1[1, 1, 2, 2] + 
      1776*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] - 1056*MW2*MZ2^3*Cud1[1, 1, 2, 2] + 
      240*MZ2^4*Cud1[1, 1, 2, 2] + 384*MW2^4*Cud1[1, 1, 3, 3] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 3, 3] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 3, 3] + 240*MZ2^4*Cud1[1, 1, 3, 3] + 
      384*MW2^4*Cud1[2, 2, 1, 1] - 1344*MW2^3*MZ2*Cud1[2, 2, 1, 1] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] - 1056*MW2*MZ2^3*Cud1[2, 2, 1, 1] + 
      240*MZ2^4*Cud1[2, 2, 1, 1] + 384*MW2^4*Cud1[2, 2, 2, 2] - 
      1344*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 1776*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 
      1056*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 240*MZ2^4*Cud1[2, 2, 2, 2] + 
      384*MW2^4*Cud1[2, 2, 3, 3] - 1344*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 1056*MW2*MZ2^3*Cud1[2, 2, 3, 3] + 
      240*MZ2^4*Cud1[2, 2, 3, 3] - 1024*MW2^4*Cuu[1, 1, 1, 1] + 
      3584*MW2^3*MZ2*Cuu[1, 1, 1, 1] - 4736*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] + 
      2816*MW2*MZ2^3*Cuu[1, 1, 1, 1] - 640*MZ2^4*Cuu[1, 1, 1, 1] - 
      1536*MW2^4*Cuu[1, 1, 2, 2] + 5376*MW2^3*MZ2*Cuu[1, 1, 2, 2] - 
      7104*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] + 4224*MW2*MZ2^3*Cuu[1, 1, 2, 2] - 
      960*MZ2^4*Cuu[1, 1, 2, 2] - 512*MW2^4*Cuu[1, 2, 2, 1] + 
      1792*MW2^3*MZ2*Cuu[1, 2, 2, 1] - 2368*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 
      1408*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 320*MZ2^4*Cuu[1, 2, 2, 1] - 
      1024*MW2^4*Cuu[2, 2, 2, 2] + 3584*MW2^3*MZ2*Cuu[2, 2, 2, 2] - 
      4736*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] + 2816*MW2*MZ2^3*Cuu[2, 2, 2, 2] - 
      640*MZ2^4*Cuu[2, 2, 2, 2]))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*(704*MW2^4*Ceu[1, 1, 3, 3] - 
      2144*MW2^3*MZ2*Ceu[1, 1, 3, 3] + 2568*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 
      1520*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 392*MZ2^4*Ceu[1, 1, 3, 3] - 
      32*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ceu[Leff, Leff, 3, 3] + 704*MW2^4*Clq1[1, 1, 3, 3] - 
      1264*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 1032*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 
      386*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 49*MZ2^4*Clq1[1, 1, 3, 3] + 
      16*(40*MW2^4 - 62*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 4*MZ2^4)*
       Clq1[Leff, Leff, 3, 3] - 704*MW2^4*Clq3[1, 1, 3, 3] + 
      1264*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 1032*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 
      386*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 49*MZ2^4*Clq3[1, 1, 3, 3] - 
      640*MW2^4*Clq3[Leff, Leff, 3, 3] + 992*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      272*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 704*MW2^4*Clu[1, 1, 3, 3] - 
      1792*MW2^3*MZ2*Clu[1, 1, 3, 3] + 1848*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 
      956*MW2*MZ2^3*Clu[1, 1, 3, 3] + 196*MZ2^4*Clu[1, 1, 3, 3] + 
      640*MW2^4*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] - 256*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      192*MW2^4*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 222*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      30*MZ2^4*Cqd1[3, 3, 1, 1] - 192*MW2^4*Cqd1[3, 3, 2, 2] + 
      528*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 30*MZ2^4*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 222*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 
      30*MZ2^4*Cqd1[3, 3, 3, 3] + 704*MW2^4*Cqe[3, 3, 1, 1] - 
      1616*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 1488*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 
      674*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 98*MZ2^4*Cqe[3, 3, 1, 1] - 
      640*MW2^4*Cqe[3, 3, Leff, Leff] + 672*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      32*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      384*MW2^4*Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 444*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      60*MZ2^4*Cqq1[1, 1, 3, 3] + 256*MW2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      104*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 10*MZ2^4*Cqq1[1, 3, 3, 1] + 
      384*MW2^4*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 444*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      60*MZ2^4*Cqq1[2, 2, 3, 3] + 256*MW2^4*Cqq1[2, 3, 3, 2] - 
      512*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      104*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 10*MZ2^4*Cqq1[2, 3, 3, 2] - 
      384*MW2^4*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 132*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
      30*MZ2^4*Cqq1[3, 3, 3, 3] + 1152*MW2^4*Cqq3[1, 1, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 192*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      336*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 192*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      30*MZ2^4*Cqq3[1, 3, 3, 1] + 1152*MW2^4*Cqq3[2, 2, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 192*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      336*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      30*MZ2^4*Cqq3[2, 3, 3, 2] + 128*MW2^4*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 16*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 10*MZ2^4*Cqq3[3, 3, 3, 3] + 
      192*MW2^4*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 528*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      120*MZ2^4*Cqu1[1, 1, 3, 3] + 192*MW2^4*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 888*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 120*MZ2^4*Cqu1[2, 2, 3, 3] + 
      384*MW2^4*Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      1056*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 444*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      60*MZ2^4*Cqu1[3, 3, 1, 1] + 384*MW2^4*Cqu1[3, 3, 2, 2] - 
      1056*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 60*MZ2^4*Cqu1[3, 3, 2, 2] - 
      192*MW2^4*Cqu1[3, 3, 3, 3] + 384*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 84*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      60*MZ2^4*Cqu1[3, 3, 3, 3] - 192*MW2^4*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 888*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 120*MZ2^4*Cud1[3, 3, 1, 1] - 
      192*MW2^4*Cud1[3, 3, 2, 2] + 672*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 528*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      120*MZ2^4*Cud1[3, 3, 2, 2] - 192*MW2^4*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 888*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 120*MZ2^4*Cud1[3, 3, 3, 3] + 
      768*MW2^4*Cuu[1, 1, 3, 3] - 2688*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 2112*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      480*MZ2^4*Cuu[1, 1, 3, 3] + 256*MW2^4*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1184*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 160*MZ2^4*Cuu[1, 3, 3, 1] + 
      768*MW2^4*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2112*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      480*MZ2^4*Cuu[2, 2, 3, 3] + 256*MW2^4*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 1184*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 160*MZ2^4*Cuu[2, 3, 3, 2]))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(1408*MT2*MW2^4*Ceu[1, 1, 3, 3] - 
      2704*MT2*MW2^3*MZ2*Ceu[1, 1, 3, 3] + 704*MW2^4*MZ2*Ceu[1, 1, 3, 3] + 
      1896*MT2*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 2144*MW2^3*MZ2^2*
       Ceu[1, 1, 3, 3] - 502*MT2*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 
      2568*MW2^2*MZ2^3*Ceu[1, 1, 3, 3] - 98*MT2*MZ2^4*Ceu[1, 1, 3, 3] - 
      1520*MW2*MZ2^4*Ceu[1, 1, 3, 3] + 392*MZ2^5*Ceu[1, 1, 3, 3] - 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*
       (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clq1[1, 1, 3, 3] - 4112*MT2*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 
      704*MW2^4*MZ2*Clq1[1, 1, 3, 3] + 4512*MT2*MW2^2*MZ2^2*
       Clq1[1, 1, 3, 3] - 1264*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] - 
      2482*MT2*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 1032*MW2^2*MZ2^3*
       Clq1[1, 1, 3, 3] + 539*MT2*MZ2^4*Clq1[1, 1, 3, 3] - 
      386*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 49*MZ2^5*Clq1[1, 1, 3, 3] + 
      16*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] - 1408*MT2*MW2^4*Clq3[1, 1, 3, 3] + 
      4112*MT2*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 704*MW2^4*MZ2*Clq3[1, 1, 3, 3] - 
      4512*MT2*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 1264*MW2^3*MZ2^2*
       Clq3[1, 1, 3, 3] + 2482*MT2*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 
      1032*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] - 539*MT2*MZ2^4*Clq3[1, 1, 3, 3] + 
      386*MW2*MZ2^4*Clq3[1, 1, 3, 3] - 49*MZ2^5*Clq3[1, 1, 3, 3] - 
      1280*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] + 3424*MT2*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2160*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      992*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 688*MT2*MW2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      704*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 272*MW2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] + 64*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clu[1, 1, 3, 3] - 2000*MT2*MW2^3*MZ2*Clu[1, 1, 3, 3] + 
      704*MW2^4*MZ2*Clu[1, 1, 3, 3] + 1248*MT2*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 
      1792*MW2^3*MZ2^2*Clu[1, 1, 3, 3] - 202*MT2*MW2*MZ2^3*Clu[1, 1, 3, 3] + 
      1848*MW2^2*MZ2^3*Clu[1, 1, 3, 3] - 49*MT2*MZ2^4*Clu[1, 1, 3, 3] - 
      956*MW2*MZ2^4*Clu[1, 1, 3, 3] + 196*MZ2^5*Clu[1, 1, 3, 3] + 
      1280*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 1504*MT2*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
      336*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 496*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 64*MT2*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      256*MZ2^5*Clu[Leff, Leff, 3, 3] - 384*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 
      1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 192*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 
      2136*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2^2*
       Cqd1[3, 3, 1, 1] + 1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 330*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 30*MZ2^5*Cqd1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 2, 2] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 2, 2] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 2, 2] - 330*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 30*MZ2^5*Cqd1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 3, 3] - 330*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 30*MZ2^5*Cqd1[3, 3, 3, 3] + 
      1408*MT2*MW2^4*Cqe[3, 3, 1, 1] - 4816*MT2*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 
      704*MW2^4*MZ2*Cqe[3, 3, 1, 1] + 6216*MT2*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 
      1616*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] - 3886*MT2*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
      1488*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] + 1078*MT2*MZ2^4*Cqe[3, 3, 1, 1] - 
      674*MW2*MZ2^4*Cqe[3, 3, 1, 1] + 98*MZ2^5*Cqe[3, 3, 1, 1] - 
      1280*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 2784*MT2*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] - 640*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
      1088*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      672*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] - 696*MT2*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      352*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      768*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2976*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      384*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 4272*MT2*MW2^2*MZ2^2*
       Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 
      2724*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1056*MW2^2*MZ2^3*
       Cqq1[1, 1, 3, 3] + 660*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 60*MZ2^5*Cqq1[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 1600*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[1, 3, 3, 1] - 512*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 
      784*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      110*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 104*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 
      10*MZ2^5*Cqq1[1, 3, 3, 1] + 768*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 
      2976*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 384*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
      4272*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2^2*
       Cqq1[2, 2, 3, 3] - 2724*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 660*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 60*MZ2^5*Cqq1[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 1600*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[2, 3, 3, 2] - 512*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 
      784*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      110*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 104*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
      10*MZ2^5*Cqq1[2, 3, 3, 2] - 768*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 
      1824*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 384*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 
      960*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2^2*
       Cqq1[3, 3, 3, 3] - 372*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 330*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
      132*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 30*MZ2^5*Cqq1[3, 3, 3, 3] + 
      2304*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[1, 1, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[1, 1, 3, 3] - 180*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 
      1032*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 336*MW2^2*MZ2^3*
       Cqq3[1, 3, 3, 1] + 330*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
      192*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 30*MZ2^5*Cqq3[1, 3, 3, 1] + 
      2304*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[2, 2, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[2, 2, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[2, 2, 3, 3] - 180*MW2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] - 
      1032*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 336*MW2^2*MZ2^3*
       Cqq3[2, 3, 3, 2] + 330*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      192*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 30*MZ2^5*Cqq3[2, 3, 3, 2] + 
      256*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 608*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      128*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 320*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] + 124*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      16*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 110*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 10*MZ2^5*Cqq3[3, 3, 3, 3] + 
      384*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 30*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] + 
      384*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 30*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] + 
      768*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 1, 1] + 660*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 60*MZ2^5*Cqu1[3, 3, 1, 1] + 
      768*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 2, 2] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 2, 2] + 660*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 60*MZ2^5*Cqu1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 336*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 96*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
      384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 114*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 15*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] - 
      384*MT2*MW2^4*Cud1[3, 3, 1, 1] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
      192*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 30*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cud1[3, 3, 2, 2] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 30*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
      528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cud1[3, 3, 3, 3] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 30*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] + 
      1536*MT2*MW2^4*Cuu[1, 1, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      768*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 120*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cuu[1, 3, 3, 1] - 1216*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 928*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 184*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
      1184*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 40*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 160*MZ2^5*Cuu[1, 3, 3, 1] + 
      1536*MT2*MW2^4*Cuu[2, 2, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      768*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 120*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cuu[2, 3, 3, 2] - 1216*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 928*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 184*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      1184*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 40*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 160*MZ2^5*Cuu[2, 3, 3, 2]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-320*MW2^4*MZ2*Cdd[1, 1, 1, 1] + 1120*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] - 
     1480*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] + 880*MW2*MZ2^4*Cdd[1, 1, 1, 1] - 
     200*MZ2^5*Cdd[1, 1, 1, 1] - 768*MW2^4*MZ2*Cdd[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cdd[1, 1, 2, 2] - 480*MZ2^5*Cdd[1, 1, 2, 2] - 
     768*MW2^4*MZ2*Cdd[1, 1, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] + 2112*MW2*MZ2^4*Cdd[1, 1, 3, 3] - 
     480*MZ2^5*Cdd[1, 1, 3, 3] + 128*MW2^4*MZ2*Cdd[1, 2, 2, 1] - 
     448*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] + 592*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] - 
     352*MW2*MZ2^4*Cdd[1, 2, 2, 1] + 80*MZ2^5*Cdd[1, 2, 2, 1] + 
     128*MW2^4*MZ2*Cdd[1, 3, 3, 1] - 448*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] + 
     592*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] - 352*MW2*MZ2^4*Cdd[1, 3, 3, 1] + 
     80*MZ2^5*Cdd[1, 3, 3, 1] - 320*MW2^4*MZ2*Cdd[2, 2, 2, 2] + 
     1120*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] - 1480*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] + 
     880*MW2*MZ2^4*Cdd[2, 2, 2, 2] - 200*MZ2^5*Cdd[2, 2, 2, 2] - 
     768*MW2^4*MZ2*Cdd[2, 2, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] + 2112*MW2*MZ2^4*Cdd[2, 2, 3, 3] - 
     480*MZ2^5*Cdd[2, 2, 3, 3] + 128*MW2^4*MZ2*Cdd[2, 3, 3, 2] - 
     448*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] + 592*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] - 
     352*MW2*MZ2^4*Cdd[2, 3, 3, 2] + 80*MZ2^5*Cdd[2, 3, 3, 2] - 
     320*MW2^4*MZ2*Cdd[3, 3, 3, 3] + 1120*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] - 
     1480*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] + 880*MW2*MZ2^4*Cdd[3, 3, 3, 3] - 
     200*MZ2^5*Cdd[3, 3, 3, 3] + 512*MW2^4*MZ2*Ced[1, 1, 1, 1] - 
     1472*MW2^3*MZ2^2*Ced[1, 1, 1, 1] + 1680*MW2^2*MZ2^3*Ced[1, 1, 1, 1] - 
     992*MW2*MZ2^4*Ced[1, 1, 1, 1] + 272*MZ2^5*Ced[1, 1, 1, 1] + 
     512*MW2^4*MZ2*Ced[1, 1, 2, 2] - 1472*MW2^3*MZ2^2*Ced[1, 1, 2, 2] + 
     1680*MW2^2*MZ2^3*Ced[1, 1, 2, 2] - 992*MW2*MZ2^4*Ced[1, 1, 2, 2] + 
     272*MZ2^5*Ced[1, 1, 2, 2] + 512*MW2^4*MZ2*Ced[1, 1, 3, 3] - 
     1472*MW2^3*MZ2^2*Ced[1, 1, 3, 3] + 1680*MW2^2*MZ2^3*Ced[1, 1, 3, 3] - 
     992*MW2*MZ2^4*Ced[1, 1, 3, 3] + 272*MZ2^5*Ced[1, 1, 3, 3] - 
     192*MW2^4*MZ2*Ced[2, 2, 1, 1] + 672*MW2^3*MZ2^2*Ced[2, 2, 1, 1] - 
     888*MW2^2*MZ2^3*Ced[2, 2, 1, 1] + 528*MW2*MZ2^4*Ced[2, 2, 1, 1] - 
     120*MZ2^5*Ced[2, 2, 1, 1] - 192*MW2^4*MZ2*Ced[2, 2, 2, 2] + 
     672*MW2^3*MZ2^2*Ced[2, 2, 2, 2] - 888*MW2^2*MZ2^3*Ced[2, 2, 2, 2] + 
     528*MW2*MZ2^4*Ced[2, 2, 2, 2] - 120*MZ2^5*Ced[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Ced[2, 2, 3, 3] + 672*MW2^3*MZ2^2*Ced[2, 2, 3, 3] - 
     888*MW2^2*MZ2^3*Ced[2, 2, 3, 3] + 528*MW2*MZ2^4*Ced[2, 2, 3, 3] - 
     120*MZ2^5*Ced[2, 2, 3, 3] - 192*MW2^4*MZ2*Ced[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Ced[3, 3, 1, 1] - 888*MW2^2*MZ2^3*Ced[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Ced[3, 3, 1, 1] - 120*MZ2^5*Ced[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Ced[3, 3, 2, 2] + 672*MW2^3*MZ2^2*Ced[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Ced[3, 3, 2, 2] + 528*MW2*MZ2^4*Ced[3, 3, 2, 2] - 
     120*MZ2^5*Ced[3, 3, 2, 2] - 192*MW2^4*MZ2*Ced[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Ced[3, 3, 3, 3] - 888*MW2^2*MZ2^3*Ced[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Ced[3, 3, 3, 3] - 120*MZ2^5*Ced[3, 3, 3, 3] + 
     32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 
       4*MZ2^4)*Ced[Leff, Leff, 1, 1] + 32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 
       11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 4*MZ2^4)*Ced[Leff, Leff, 2, 2] - 
     640*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] + 1152*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] - 
     288*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] + 128*MZ2^5*Ced[Leff, Leff, 3, 3] + 
     704*MW2^4*MZ2*Cee[1, 1, 1, 1] - 2144*MW2^3*MZ2^2*Cee[1, 1, 1, 1] + 
     2568*MW2^2*MZ2^3*Cee[1, 1, 1, 1] - 1520*MW2*MZ2^4*Cee[1, 1, 1, 1] + 
     392*MZ2^5*Cee[1, 1, 1, 1] + 704*MW2^4*MZ2*Cee[1, 1, 2, 2] - 
     2144*MW2^3*MZ2^2*Cee[1, 1, 2, 2] + 2568*MW2^2*MZ2^3*Cee[1, 1, 2, 2] - 
     1520*MW2*MZ2^4*Cee[1, 1, 2, 2] + 392*MZ2^5*Cee[1, 1, 2, 2] + 
     704*MW2^4*MZ2*Cee[1, 1, 3, 3] - 2144*MW2^3*MZ2^2*Cee[1, 1, 3, 3] + 
     2568*MW2^2*MZ2^3*Cee[1, 1, 3, 3] - 1520*MW2*MZ2^4*Cee[1, 1, 3, 3] + 
     392*MZ2^5*Cee[1, 1, 3, 3] - 640*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 1, 1] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 1, 1] - 288*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] + 
     128*MZ2^5*Cee[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 2, 2] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 2, 2] - 288*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] + 
     128*MZ2^5*Cee[Leff, Leff, 2, 2] - 640*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] + 
     128*MZ2^5*Cee[Leff, Leff, 3, 3] - 1024*MW2^4*MZ2*Ceu[1, 1, 1, 1] + 
     2944*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] - 3360*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] + 
     1984*MW2*MZ2^4*Ceu[1, 1, 1, 1] - 544*MZ2^5*Ceu[1, 1, 1, 1] - 
     1024*MW2^4*MZ2*Ceu[1, 1, 2, 2] + 2944*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] - 
     3360*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] + 1984*MW2*MZ2^4*Ceu[1, 1, 2, 2] - 
     544*MZ2^5*Ceu[1, 1, 2, 2] - 4224*MT2*MW2^4*Ceu[1, 1, 3, 3] + 
     12864*MT2*MW2^3*MZ2*Ceu[1, 1, 3, 3] + 704*MW2^4*MZ2*Ceu[1, 1, 3, 3] - 
     15408*MT2*MW2^2*MZ2^2*Ceu[1, 1, 3, 3] - 2144*MW2^3*MZ2^2*
      Ceu[1, 1, 3, 3] + 9120*MT2*MW2*MZ2^3*Ceu[1, 1, 3, 3] + 
     2568*MW2^2*MZ2^3*Ceu[1, 1, 3, 3] - 2352*MT2*MZ2^4*Ceu[1, 1, 3, 3] - 
     1520*MW2*MZ2^4*Ceu[1, 1, 3, 3] + 392*MZ2^5*Ceu[1, 1, 3, 3] + 
     384*MW2^4*MZ2*Ceu[2, 2, 1, 1] - 1344*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] + 
     1776*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] - 1056*MW2*MZ2^4*Ceu[2, 2, 1, 1] + 
     240*MZ2^5*Ceu[2, 2, 1, 1] + 384*MW2^4*MZ2*Ceu[2, 2, 2, 2] - 
     1344*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] + 1776*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] - 
     1056*MW2*MZ2^4*Ceu[2, 2, 2, 2] + 240*MZ2^5*Ceu[2, 2, 2, 2] + 
     384*MW2^4*MZ2*Ceu[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] + 
     1776*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] - 1056*MW2*MZ2^4*Ceu[3, 3, 1, 1] + 
     240*MZ2^5*Ceu[3, 3, 1, 1] + 384*MW2^4*MZ2*Ceu[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] + 1776*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] - 
     1056*MW2*MZ2^4*Ceu[3, 3, 2, 2] + 240*MZ2^5*Ceu[3, 3, 2, 2] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] - 256*MZ2^5*Ceu[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] - 256*MZ2^5*Ceu[Leff, Leff, 2, 2] + 
     3840*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] - 6912*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 
     2112*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] + 1728*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
     768*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] + 128*MZ2^5*Ceu[Leff, Leff, 3, 3] + 
     512*MW2^4*MZ2*Cld[1, 1, 1, 1] - 1120*MW2^3*MZ2^2*Cld[1, 1, 1, 1] + 
     960*MW2^2*MZ2^3*Cld[1, 1, 1, 1] - 428*MW2*MZ2^4*Cld[1, 1, 1, 1] + 
     76*MZ2^5*Cld[1, 1, 1, 1] + 512*MW2^4*MZ2*Cld[1, 1, 2, 2] - 
     1120*MW2^3*MZ2^2*Cld[1, 1, 2, 2] + 960*MW2^2*MZ2^3*Cld[1, 1, 2, 2] - 
     428*MW2*MZ2^4*Cld[1, 1, 2, 2] + 76*MZ2^5*Cld[1, 1, 2, 2] + 
     512*MW2^4*MZ2*Cld[1, 1, 3, 3] - 1120*MW2^3*MZ2^2*Cld[1, 1, 3, 3] + 
     960*MW2^2*MZ2^3*Cld[1, 1, 3, 3] - 428*MW2*MZ2^4*Cld[1, 1, 3, 3] + 
     76*MZ2^5*Cld[1, 1, 3, 3] - 192*MW2^4*MZ2*Cld[2, 2, 1, 1] + 
     672*MW2^3*MZ2^2*Cld[2, 2, 1, 1] - 888*MW2^2*MZ2^3*Cld[2, 2, 1, 1] + 
     528*MW2*MZ2^4*Cld[2, 2, 1, 1] - 120*MZ2^5*Cld[2, 2, 1, 1] - 
     192*MW2^4*MZ2*Cld[2, 2, 2, 2] + 672*MW2^3*MZ2^2*Cld[2, 2, 2, 2] - 
     888*MW2^2*MZ2^3*Cld[2, 2, 2, 2] + 528*MW2*MZ2^4*Cld[2, 2, 2, 2] - 
     120*MZ2^5*Cld[2, 2, 2, 2] - 192*MW2^4*MZ2*Cld[2, 2, 3, 3] + 
     672*MW2^3*MZ2^2*Cld[2, 2, 3, 3] - 888*MW2^2*MZ2^3*Cld[2, 2, 3, 3] + 
     528*MW2*MZ2^4*Cld[2, 2, 3, 3] - 120*MZ2^5*Cld[2, 2, 3, 3] - 
     192*MW2^4*MZ2*Cld[3, 3, 1, 1] + 672*MW2^3*MZ2^2*Cld[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cld[3, 3, 1, 1] + 528*MW2*MZ2^4*Cld[3, 3, 1, 1] - 
     120*MZ2^5*Cld[3, 3, 1, 1] - 192*MW2^4*MZ2*Cld[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[3, 3, 2, 2] - 888*MW2^2*MZ2^3*Cld[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cld[3, 3, 2, 2] - 120*MZ2^5*Cld[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cld[3, 3, 3, 3] + 672*MW2^3*MZ2^2*Cld[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cld[3, 3, 3, 3] + 528*MW2*MZ2^4*Cld[3, 3, 3, 3] - 
     120*MZ2^5*Cld[3, 3, 3, 3] + 640*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] + 320*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] - 
     256*MZ2^5*Cld[Leff, Leff, 1, 1] + 640*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] + 320*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] - 
     256*MZ2^5*Cld[Leff, Leff, 2, 2] + 640*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] - 
     256*MZ2^5*Cld[Leff, Leff, 3, 3] + 1408*MW2^4*MZ2*Cle[1, 1, 1, 1] - 
     3936*MW2^3*MZ2^2*Cle[1, 1, 1, 1] + 4416*MW2^2*MZ2^3*Cle[1, 1, 1, 1] - 
     2476*MW2*MZ2^4*Cle[1, 1, 1, 1] + 588*MZ2^5*Cle[1, 1, 1, 1] + 
     704*MW2^4*MZ2*Cle[1, 1, 2, 2] - 1792*MW2^3*MZ2^2*Cle[1, 1, 2, 2] + 
     1848*MW2^2*MZ2^3*Cle[1, 1, 2, 2] - 956*MW2*MZ2^4*Cle[1, 1, 2, 2] + 
     196*MZ2^5*Cle[1, 1, 2, 2] + 704*MW2^4*MZ2*Cle[1, 1, 3, 3] - 
     1792*MW2^3*MZ2^2*Cle[1, 1, 3, 3] + 1848*MW2^2*MZ2^3*Cle[1, 1, 3, 3] - 
     956*MW2*MZ2^4*Cle[1, 1, 3, 3] + 196*MZ2^5*Cle[1, 1, 3, 3] - 
     640*MW2^4*MZ2*Cle[1, 1, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[1, 1, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[1, 1, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[1, 1, Leff, Leff] + 128*MZ2^5*Cle[1, 1, Leff, Leff] + 
     704*MW2^4*MZ2*Cle[2, 2, 1, 1] - 2144*MW2^3*MZ2^2*Cle[2, 2, 1, 1] + 
     2568*MW2^2*MZ2^3*Cle[2, 2, 1, 1] - 1520*MW2*MZ2^4*Cle[2, 2, 1, 1] + 
     392*MZ2^5*Cle[2, 2, 1, 1] - 640*MW2^4*MZ2*Cle[2, 2, Leff, Leff] + 
     1152*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 352*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] - 288*MW2*MZ2^4*Cle[2, 2, Leff, Leff] + 
     128*MZ2^5*Cle[2, 2, Leff, Leff] + 704*MW2^4*MZ2*Cle[3, 3, 1, 1] - 
     2144*MW2^3*MZ2^2*Cle[3, 3, 1, 1] + 2568*MW2^2*MZ2^3*Cle[3, 3, 1, 1] - 
     1520*MW2*MZ2^4*Cle[3, 3, 1, 1] + 392*MZ2^5*Cle[3, 3, 1, 1] - 
     640*MW2^4*MZ2*Cle[3, 3, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[3, 3, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[3, 3, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[3, 3, Leff, Leff] + 128*MZ2^5*Cle[3, 3, Leff, Leff] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 1, 1] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] - 256*MZ2^5*Cle[Leff, Leff, 1, 1] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] - 256*MZ2^5*Cle[Leff, Leff, 2, 2] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 3, 3] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] - 256*MZ2^5*Cle[Leff, Leff, 3, 3] + 
     704*MW2^4*MZ2*Cll[1, 1, 1, 1] - 2144*MW2^3*MZ2^2*Cll[1, 1, 1, 1] + 
     2392*MW2^2*MZ2^3*Cll[1, 1, 1, 1] - 1336*MW2*MZ2^4*Cll[1, 1, 1, 1] + 
     294*MZ2^5*Cll[1, 1, 1, 1] + 1408*MW2^4*MZ2*Cll[1, 1, 2, 2] - 
     3584*MW2^3*MZ2^2*Cll[1, 1, 2, 2] + 3696*MW2^2*MZ2^3*Cll[1, 1, 2, 2] - 
     1912*MW2*MZ2^4*Cll[1, 1, 2, 2] + 392*MZ2^5*Cll[1, 1, 2, 2] + 
     1408*MW2^4*MZ2*Cll[1, 1, 3, 3] - 3584*MW2^3*MZ2^2*Cll[1, 1, 3, 3] + 
     3696*MW2^2*MZ2^3*Cll[1, 1, 3, 3] - 1912*MW2*MZ2^4*Cll[1, 1, 3, 3] + 
     392*MZ2^5*Cll[1, 1, 3, 3] - 704*MW2^4*MZ2*Cll[1, 3, 3, 1] + 
     1440*MW2^3*MZ2^2*Cll[1, 3, 3, 1] - 1304*MW2^2*MZ2^3*Cll[1, 3, 3, 1] + 
     576*MW2*MZ2^4*Cll[1, 3, 3, 1] - 98*MZ2^5*Cll[1, 3, 3, 1] - 
     640*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 1, 1, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] + 128*MZ2^5*Cll[Leff, 1, 1, Leff] - 
     640*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 2, 2, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 2, 2, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] + 128*MZ2^5*Cll[Leff, 2, 2, Leff] - 
     640*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 3, 3, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] + 128*MZ2^5*Cll[Leff, 3, 3, Leff] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 1, 1] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 1, 1] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] - 512*MZ2^5*Cll[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 2, 2] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 2, 2] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 2, 2] - 512*MZ2^5*Cll[Leff, Leff, 2, 2] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 3, 3] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 3, 3] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] - 512*MZ2^5*Cll[Leff, Leff, 3, 3] - 
     512*MW2^4*MZ2*Clq1[1, 1, 1, 1] + 1120*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] - 
     960*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] + 428*MW2*MZ2^4*Clq1[1, 1, 1, 1] - 
     76*MZ2^5*Clq1[1, 1, 1, 1] - 512*MW2^4*MZ2*Clq1[1, 1, 2, 2] + 
     1120*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] - 960*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] + 
     428*MW2*MZ2^4*Clq1[1, 1, 2, 2] - 76*MZ2^5*Clq1[1, 1, 2, 2] - 
     4224*MT2*MW2^4*Clq1[1, 1, 3, 3] + 7584*MT2*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 
     1216*MW2^4*MZ2*Clq1[1, 1, 3, 3] - 6192*MT2*MW2^2*MZ2^2*
      Clq1[1, 1, 3, 3] - 1616*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] + 
     2316*MT2*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 1080*MW2^2*MZ2^3*
      Clq1[1, 1, 3, 3] - 294*MT2*MZ2^4*Clq1[1, 1, 3, 3] - 
     286*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 11*MZ2^5*Clq1[1, 1, 3, 3] + 
     192*MW2^4*MZ2*Clq1[2, 2, 1, 1] - 672*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] + 
     888*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] - 528*MW2*MZ2^4*Clq1[2, 2, 1, 1] + 
     120*MZ2^5*Clq1[2, 2, 1, 1] + 192*MW2^4*MZ2*Clq1[2, 2, 2, 2] - 
     672*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] + 888*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] - 
     528*MW2*MZ2^4*Clq1[2, 2, 2, 2] + 120*MZ2^5*Clq1[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clq1[2, 2, 3, 3] + 384*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] - 
     168*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] - 84*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 
     60*MZ2^5*Clq1[2, 2, 3, 3] + 192*MW2^4*MZ2*Clq1[3, 3, 1, 1] - 
     672*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] + 888*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] - 
     528*MW2*MZ2^4*Clq1[3, 3, 1, 1] + 120*MZ2^5*Clq1[3, 3, 1, 1] + 
     192*MW2^4*MZ2*Clq1[3, 3, 2, 2] - 672*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] + 
     888*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] - 528*MW2*MZ2^4*Clq1[3, 3, 2, 2] + 
     120*MZ2^5*Clq1[3, 3, 2, 2] - 192*MW2^4*MZ2*Clq1[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] - 168*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 60*MZ2^5*Clq1[3, 3, 3, 3] - 
     640*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] + 1472*MW2^3*MZ2^2*
      Clq1[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
     320*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] + 
     256*MZ2^5*Clq1[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] + 1472*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     768*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 320*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] + 256*MZ2^5*Clq1[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] + 5952*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] + 1280*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 
     864*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
     1504*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] - 1632*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] - 336*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
     384*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] + 496*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] + 64*MZ2^5*Clq1[Leff, Leff, 3, 3] + 
     1536*MW2^4*MZ2*Clq3[1, 1, 1, 1] - 2400*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] + 
     1920*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 588*MW2*MZ2^4*Clq3[1, 1, 1, 1] + 
     1536*MW2^4*MZ2*Clq3[1, 1, 2, 2] - 2400*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] + 
     1920*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] - 588*MW2*MZ2^4*Clq3[1, 1, 2, 2] + 
     4224*MT2*MW2^4*Clq3[1, 1, 3, 3] - 7584*MT2*MW2^3*MZ2*Clq3[1, 1, 3, 3] - 
     192*MW2^4*MZ2*Clq3[1, 1, 3, 3] + 6192*MT2*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 
     720*MW2^3*MZ2^2*Clq3[1, 1, 3, 3] - 2316*MT2*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 
     792*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] + 294*MT2*MZ2^4*Clq3[1, 1, 3, 3] + 
     510*MW2*MZ2^4*Clq3[1, 1, 3, 3] - 147*MZ2^5*Clq3[1, 1, 3, 3] - 
     576*MW2^4*MZ2*Clq3[2, 2, 1, 1] + 864*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 576*MW2^4*MZ2*Clq3[2, 2, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] - 360*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clq3[2, 2, 3, 3] + 192*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] - 60*MW2*MZ2^4*Clq3[2, 2, 3, 3] - 
     576*MW2^4*MZ2*Clq3[3, 3, 1, 1] + 864*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 576*MW2^4*MZ2*Clq3[3, 3, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] - 360*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Clq3[3, 3, 3, 3] + 192*MW2^3*MZ2^2*Clq3[3, 3, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] - 60*MW2*MZ2^4*Clq3[3, 3, 3, 3] + 
     1920*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] - 2496*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 1, 1] - 192*MW2^2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
     768*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 1920*MW2^4*MZ2*
      Clq3[Leff, Leff, 2, 2] - 2496*MW2^3*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
     192*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 768*MW2*MZ2^4*
      Clq3[Leff, Leff, 2, 2] + 3840*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
     5952*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 864*MT2*MW2^2*MZ2^2*
      Clq3[Leff, Leff, 3, 3] + 480*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
     1632*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
     624*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 384*MT2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] - 48*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
     192*MZ2^5*Clq3[Leff, Leff, 3, 3] - 1024*MW2^4*MZ2*Clu[1, 1, 1, 1] + 
     2240*MW2^3*MZ2^2*Clu[1, 1, 1, 1] - 1920*MW2^2*MZ2^3*Clu[1, 1, 1, 1] + 
     856*MW2*MZ2^4*Clu[1, 1, 1, 1] - 152*MZ2^5*Clu[1, 1, 1, 1] - 
     1024*MW2^4*MZ2*Clu[1, 1, 2, 2] + 2240*MW2^3*MZ2^2*Clu[1, 1, 2, 2] - 
     1920*MW2^2*MZ2^3*Clu[1, 1, 2, 2] + 856*MW2*MZ2^4*Clu[1, 1, 2, 2] - 
     152*MZ2^5*Clu[1, 1, 2, 2] - 4224*MT2*MW2^4*Clu[1, 1, 3, 3] + 
     10752*MT2*MW2^3*MZ2*Clu[1, 1, 3, 3] + 704*MW2^4*MZ2*Clu[1, 1, 3, 3] - 
     11088*MT2*MW2^2*MZ2^2*Clu[1, 1, 3, 3] - 1792*MW2^3*MZ2^2*
      Clu[1, 1, 3, 3] + 5736*MT2*MW2*MZ2^3*Clu[1, 1, 3, 3] + 
     1848*MW2^2*MZ2^3*Clu[1, 1, 3, 3] - 1176*MT2*MZ2^4*Clu[1, 1, 3, 3] - 
     956*MW2*MZ2^4*Clu[1, 1, 3, 3] + 196*MZ2^5*Clu[1, 1, 3, 3] + 
     384*MW2^4*MZ2*Clu[2, 2, 1, 1] - 1344*MW2^3*MZ2^2*Clu[2, 2, 1, 1] + 
     1776*MW2^2*MZ2^3*Clu[2, 2, 1, 1] - 1056*MW2*MZ2^4*Clu[2, 2, 1, 1] + 
     240*MZ2^5*Clu[2, 2, 1, 1] + 384*MW2^4*MZ2*Clu[2, 2, 2, 2] - 
     1344*MW2^3*MZ2^2*Clu[2, 2, 2, 2] + 1776*MW2^2*MZ2^3*Clu[2, 2, 2, 2] - 
     1056*MW2*MZ2^4*Clu[2, 2, 2, 2] + 240*MZ2^5*Clu[2, 2, 2, 2] + 
     384*MW2^4*MZ2*Clu[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Clu[3, 3, 1, 1] + 
     1776*MW2^2*MZ2^3*Clu[3, 3, 1, 1] - 1056*MW2*MZ2^4*Clu[3, 3, 1, 1] + 
     240*MZ2^5*Clu[3, 3, 1, 1] + 384*MW2^4*MZ2*Clu[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Clu[3, 3, 2, 2] + 1776*MW2^2*MZ2^3*Clu[3, 3, 2, 2] - 
     1056*MW2*MZ2^4*Clu[3, 3, 2, 2] + 240*MZ2^5*Clu[3, 3, 2, 2] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] + 512*MZ2^5*Clu[Leff, Leff, 1, 1] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 2, 2] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] + 512*MZ2^5*Clu[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clu[Leff, Leff, 3, 3] + 8832*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
     4608*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 1920*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
     1536*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] - 256*MZ2^5*Clu[Leff, Leff, 3, 3] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 1, 1] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] - 1056*MW2*MZ2^4*Cqd1[1, 1, 1, 1] + 
     240*MZ2^5*Cqd1[1, 1, 1, 1] + 384*MW2^4*MZ2*Cqd1[1, 1, 2, 2] - 
     1344*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] + 1776*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] - 
     1056*MW2*MZ2^4*Cqd1[1, 1, 2, 2] + 240*MZ2^5*Cqd1[1, 1, 2, 2] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 3, 3] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] - 1056*MW2*MZ2^4*Cqd1[1, 1, 3, 3] + 
     240*MZ2^5*Cqd1[1, 1, 3, 3] + 384*MW2^4*MZ2*Cqd1[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 1, 1] + 240*MZ2^5*Cqd1[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 1056*MW2*MZ2^4*Cqd1[2, 2, 2, 2] + 
     240*MZ2^5*Cqd1[2, 2, 2, 2] + 384*MW2^4*MZ2*Cqd1[2, 2, 3, 3] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 3, 3] + 240*MZ2^5*Cqd1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 1, 1] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 54*MW2*MZ2^4*Cqd1[3, 3, 1, 1] + 
     90*MZ2^5*Cqd1[3, 3, 1, 1] + 1152*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 
     3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 576*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 
     3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 1296*MW2^3*MZ2^2*
      Cqd1[3, 3, 2, 2] - 1332*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
     864*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 180*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
     54*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 90*MZ2^5*Cqd1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 3, 3] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 54*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 
     90*MZ2^5*Cqd1[3, 3, 3, 3] - 512*MW2^4*MZ2*Cqe[1, 1, 1, 1] + 
     1472*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] - 1680*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] + 
     992*MW2*MZ2^4*Cqe[1, 1, 1, 1] - 272*MZ2^5*Cqe[1, 1, 1, 1] + 
     192*MW2^4*MZ2*Cqe[1, 1, 2, 2] - 672*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] + 
     888*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] - 528*MW2*MZ2^4*Cqe[1, 1, 2, 2] + 
     120*MZ2^5*Cqe[1, 1, 2, 2] + 192*MW2^4*MZ2*Cqe[1, 1, 3, 3] - 
     672*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] + 888*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqe[1, 1, 3, 3] + 120*MZ2^5*Cqe[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] - 1152*MW2^3*MZ2^2*
      Cqe[1, 1, Leff, Leff] + 352*MW2^2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
     288*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] - 128*MZ2^5*Cqe[1, 1, Leff, Leff] - 
     512*MW2^4*MZ2*Cqe[2, 2, 1, 1] + 1472*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] - 
     1680*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] + 992*MW2*MZ2^4*Cqe[2, 2, 1, 1] - 
     272*MZ2^5*Cqe[2, 2, 1, 1] + 192*MW2^4*MZ2*Cqe[2, 2, 2, 2] - 
     672*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] + 888*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] - 
     528*MW2*MZ2^4*Cqe[2, 2, 2, 2] + 120*MZ2^5*Cqe[2, 2, 2, 2] + 
     192*MW2^4*MZ2*Cqe[2, 2, 3, 3] - 672*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] - 528*MW2*MZ2^4*Cqe[2, 2, 3, 3] + 
     120*MZ2^5*Cqe[2, 2, 3, 3] + 640*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] - 
     1152*MW2^3*MZ2^2*Cqe[2, 2, Leff, Leff] + 352*MW2^2*MZ2^3*
      Cqe[2, 2, Leff, Leff] + 288*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] - 
     128*MZ2^5*Cqe[2, 2, Leff, Leff] - 4224*MT2*MW2^4*Cqe[3, 3, 1, 1] + 
     9696*MT2*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 1216*MW2^4*MZ2*Cqe[3, 3, 1, 1] - 
     8928*MT2*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 2320*MW2^3*MZ2^2*
      Cqe[3, 3, 1, 1] + 4044*MT2*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
     1728*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] - 588*MT2*MZ2^4*Cqe[3, 3, 1, 1] - 
     586*MW2*MZ2^4*Cqe[3, 3, 1, 1] - 38*MZ2^5*Cqe[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cqe[3, 3, 2, 2] + 384*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] - 
     168*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] - 84*MW2*MZ2^4*Cqe[3, 3, 2, 2] + 
     60*MZ2^5*Cqe[3, 3, 2, 2] - 192*MW2^4*MZ2*Cqe[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] - 168*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Cqe[3, 3, 3, 3] + 60*MZ2^5*Cqe[3, 3, 3, 3] + 
     3840*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 4032*MT2*MW2^3*MZ2*
      Cqe[3, 3, Leff, Leff] - 1280*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
     192*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
     864*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 1008*MT2*MW2*MZ2^3*
      Cqe[3, 3, Leff, Leff] + 448*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
     192*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 216*MW2*MZ2^4*
      Cqe[3, 3, Leff, Leff] - 32*MZ2^5*Cqe[3, 3, Leff, Leff] - 
     64*MW2^4*MZ2*Cqq1[1, 1, 1, 1] + 800*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] - 
     1448*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] + 968*MW2*MZ2^4*Cqq1[1, 1, 1, 1] - 
     220*MZ2^5*Cqq1[1, 1, 1, 1] - 768*MW2^4*MZ2*Cqq1[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cqq1[1, 1, 2, 2] - 480*MZ2^5*Cqq1[1, 1, 2, 2] - 
     2304*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 6336*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
     1152*MW2^4*MZ2*Cqq1[1, 1, 3, 3] - 6336*MT2*MW2^2*MZ2^2*
      Cqq1[1, 1, 3, 3] - 2592*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] + 
     2664*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1728*MW2^2*MZ2^3*
      Cqq1[1, 1, 3, 3] - 360*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 180*MZ2^5*Cqq1[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqq1[1, 2, 2, 1] - 1088*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] + 
     656*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] - 176*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 
     40*MZ2^5*Cqq1[1, 2, 2, 1] - 1536*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 
     1344*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 1152*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 
     816*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 2112*MW2^3*MZ2^2*
      Cqq1[1, 3, 3, 1] - 1104*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
     1392*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 210*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     384*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 60*MZ2^5*Cqq1[1, 3, 3, 1] - 
     64*MW2^4*MZ2*Cqq1[2, 2, 2, 2] + 800*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] - 
     1448*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 968*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 
     220*MZ2^5*Cqq1[2, 2, 2, 2] - 2304*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 
     6336*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 1152*MW2^4*MZ2*Cqq1[2, 2, 3, 3] - 
     6336*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 2592*MW2^3*MZ2^2*
      Cqq1[2, 2, 3, 3] + 2664*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
     1728*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 360*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 180*MZ2^5*Cqq1[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 1344*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
     1152*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 816*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
     2112*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 1104*MT2*MW2*MZ2^3*
      Cqq1[2, 3, 3, 2] + 1392*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
     210*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 384*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
     60*MZ2^5*Cqq1[2, 3, 3, 2] + 2304*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 
     2880*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 704*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 
     288*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 640*MW2^3*MZ2^2*
      Cqq1[3, 3, 3, 3] + 792*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     152*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] - 180*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
     212*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 20*MZ2^5*Cqq1[3, 3, 3, 3] - 
     3648*MW2^4*MZ2*Cqq3[1, 1, 1, 1] + 5280*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] - 
     1896*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] - 264*MW2*MZ2^4*Cqq3[1, 1, 1, 1] + 
     60*MZ2^5*Cqq3[1, 1, 1, 1] - 6912*MW2^4*MZ2*Cqq3[1, 1, 2, 2] + 
     10368*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] - 4320*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] - 
     6912*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 12096*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] - 
     1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 6912*MT2*MW2^2*MZ2^2*
      Cqq3[1, 1, 3, 3] + 288*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] + 
     1080*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1440*MW2^2*MZ2^3*
      Cqq3[1, 1, 3, 3] - 900*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
     384*MW2^4*MZ2*Cqq3[1, 2, 2, 1] + 192*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] + 
     528*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] - 528*MW2*MZ2^4*Cqq3[1, 2, 2, 1] + 
     120*MZ2^5*Cqq3[1, 2, 2, 1] + 1152*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
     384*MW2^4*MZ2*Cqq3[1, 3, 3, 1] - 720*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
     192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 792*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
     1200*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 630*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
     912*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 180*MZ2^5*Cqq3[1, 3, 3, 1] - 
     3648*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 5280*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
     1896*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] - 264*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     60*MZ2^5*Cqq3[2, 2, 2, 2] - 6912*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     12096*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] - 1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
     6912*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 288*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] + 1080*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     1440*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 900*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 
     1152*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 384*MW2^4*MZ2*Cqq3[2, 3, 3, 2] - 
     720*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*
      Cqq3[2, 3, 3, 2] - 792*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
     1200*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 630*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     912*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 180*MZ2^5*Cqq3[2, 3, 3, 2] - 
     768*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 2688*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
     960*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 1824*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
     960*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 480*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
     120*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 600*MT2*MZ2^4*Cqq3[3, 3, 3, 3] - 
     300*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 768*MW2^4*MZ2*Cqu1[1, 1, 1, 1] + 
     2688*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] - 3552*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] + 
     2112*MW2*MZ2^4*Cqu1[1, 1, 1, 1] - 480*MZ2^5*Cqu1[1, 1, 1, 1] - 
     768*MW2^4*MZ2*Cqu1[1, 1, 2, 2] + 2688*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] - 
     3552*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] + 2112*MW2*MZ2^4*Cqu1[1, 1, 2, 2] - 
     480*MZ2^5*Cqu1[1, 1, 2, 2] - 1152*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 
     4032*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 
     5328*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2^2*
      Cqu1[1, 1, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 720*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] - 
     768*MW2^4*MZ2*Cqu1[2, 2, 1, 1] + 2688*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] - 
     3552*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] + 2112*MW2*MZ2^4*Cqu1[2, 2, 1, 1] - 
     480*MZ2^5*Cqu1[2, 2, 1, 1] - 768*MW2^4*MZ2*Cqu1[2, 2, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] - 3552*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] + 
     2112*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 480*MZ2^5*Cqu1[2, 2, 2, 2] - 
     1152*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 4032*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
     192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 5328*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
     672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 720*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 1, 1] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 1, 1] - 360*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 1, 1] - 180*MZ2^5*Cqu1[3, 3, 1, 1] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 2, 2] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 2, 2] - 360*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 2, 2] - 180*MZ2^5*Cqu1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 2304*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 1008*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 504*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 360*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] + 
     768*MW2^4*MZ2*Cud1[1, 1, 1, 1] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] - 2112*MW2*MZ2^4*Cud1[1, 1, 1, 1] + 
     480*MZ2^5*Cud1[1, 1, 1, 1] + 768*MW2^4*MZ2*Cud1[1, 1, 2, 2] - 
     2688*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] + 3552*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] - 
     2112*MW2*MZ2^4*Cud1[1, 1, 2, 2] + 480*MZ2^5*Cud1[1, 1, 2, 2] + 
     768*MW2^4*MZ2*Cud1[1, 1, 3, 3] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] - 2112*MW2*MZ2^4*Cud1[1, 1, 3, 3] + 
     480*MZ2^5*Cud1[1, 1, 3, 3] + 768*MW2^4*MZ2*Cud1[2, 2, 1, 1] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 1, 1] + 480*MZ2^5*Cud1[2, 2, 1, 1] + 
     768*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 2688*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 
     3552*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 2112*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 
     480*MZ2^5*Cud1[2, 2, 2, 2] + 768*MW2^4*MZ2*Cud1[2, 2, 3, 3] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 3, 3] + 480*MZ2^5*Cud1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cud1[3, 3, 1, 1] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 720*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] + 
     1152*MT2*MW2^4*Cud1[3, 3, 2, 2] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 720*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cud1[3, 3, 3, 3] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 720*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] - 
     1280*MW2^4*MZ2*Cuu[1, 1, 1, 1] + 4480*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] - 
     5920*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] + 3520*MW2*MZ2^4*Cuu[1, 1, 1, 1] - 
     800*MZ2^5*Cuu[1, 1, 1, 1] - 3072*MW2^4*MZ2*Cuu[1, 1, 2, 2] + 
     10752*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] - 14208*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] + 
     8448*MW2*MZ2^4*Cuu[1, 1, 2, 2] - 1920*MZ2^5*Cuu[1, 1, 2, 2] - 
     4608*MT2*MW2^4*Cuu[1, 1, 3, 3] + 16128*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
     768*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 21312*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
     2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 2880*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
     512*MW2^4*MZ2*Cuu[1, 2, 2, 1] - 1792*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] + 
     2368*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] - 1408*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
     320*MZ2^5*Cuu[1, 2, 2, 1] - 1536*MT2*MW2^4*Cuu[1, 3, 3, 1] + 
     7104*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1024*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 
     11424*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 3584*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] + 7896*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
     4736*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 2040*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
     2816*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 640*MZ2^5*Cuu[1, 3, 3, 1] - 
     1280*MW2^4*MZ2*Cuu[2, 2, 2, 2] + 4480*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] - 
     5920*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] + 3520*MW2*MZ2^4*Cuu[2, 2, 2, 2] - 
     800*MZ2^5*Cuu[2, 2, 2, 2] - 4608*MT2*MW2^4*Cuu[2, 2, 3, 3] + 
     16128*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 768*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 
     21312*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2^2*
      Cuu[2, 2, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 2880*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cuu[2, 3, 3, 2] + 7104*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
     1024*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 11424*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
     3584*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] + 7896*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
     4736*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 2040*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
     2816*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 640*MZ2^5*Cuu[2, 3, 3, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (3*MT2*(2*MW2 + MZ2)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*
         SW*CuW[3, 3]) + MW2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 - 23*SW2) + 
          MW2*MZ2*(-65 + 44*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 - 32*MW2^2*MZ2 + 
          4*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))


==> anc/Rmu_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VMU^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
      49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[2, 2] - 
      34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rmu_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (2*MZ2*VMU^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[2, 2] - 360*MW2^2*MZ2*CHe[2, 2] + 
    282*MW2*MZ2^2*CHe[2, 2] - 98*MZ2^3*CHe[2, 2] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[2, 2] - 272*MW2^2*MZ2*CHl1[2, 2] + 
    190*MW2*MZ2^2*CHl1[2, 2] - 49*MZ2^3*CHl1[2, 2] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[2, 2] - 272*MW2^2*MZ2*CHl3[2, 2] + 
    190*MW2*MZ2^2*CHl3[2, 2] - 49*MZ2^3*CHl3[2, 2] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rmu_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (16*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*
   Class[3])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      239*CHe[2, 2] - 144*CHl1[2, 2] + 32*CHl3[1, 1] - 112*CHl3[2, 2] - 
      81*CHq1[1, 1] - 81*CHq1[2, 2] - 18*CHq1[3, 3] + 45*CHq3[1, 1] + 
      45*CHq3[2, 2] - 18*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
    4*MW2^2*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      231*CHe[2, 2] - 163*CHl1[2, 2] + 4*CHl3[1, 1] - 159*CHl3[2, 2] - 
      81*CHq1[1, 1] - 81*CHq1[2, 2] + 9*CHq1[3, 3] + 99*CHq3[1, 1] + 
      99*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
    MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
      49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
    16*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 56*CHe[2, 2] - 
      45*CHl1[2, 2] - 13*CHl3[1, 1] - 58*CHl3[2, 2] - 18*CHq1[1, 1] - 
      18*CHq1[2, 2] + 9*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] + 
      9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
    32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
      11*CHl1[2, 2] - 5*CHl3[1, 1] - 16*CHl3[2, 2] - 3*CHq1[1, 1] - 
      3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
      3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rmu_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VALPHA^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VALPHA^2*
   Class[4])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) - 
 (2*MZ2*VALPHA^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
      49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[2, 2] - 
      34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rmu_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (2*MZ2*VALPHAEFF^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[2, 2] - 360*MW2^2*MZ2*CHe[2, 2] + 
    282*MW2*MZ2^2*CHe[2, 2] - 98*MZ2^3*CHe[2, 2] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[2, 2] - 272*MW2^2*MZ2*CHl1[2, 2] + 
    190*MW2*MZ2^2*CHl1[2, 2] - 49*MZ2^3*CHl1[2, 2] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[2, 2] - 272*MW2^2*MZ2*CHl3[2, 2] + 
    190*MW2*MZ2^2*CHl3[2, 2] - 49*MZ2^3*CHl3[2, 2] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rmu_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
     2408*MW2*MZ2^3 - 225*MZ2^4) + 4*MW2*(MW2*MZ2^5*(240369 - 27808*Pi^2) + 
     1168*MZ2^6*(-33 + 4*Pi^2) + 512*MW2^6*(-363 + 32*Pi^2) - 
     160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 32*MW2^4*MZ2^2*(-38541 + 3818*Pi^2) + 
     14*MW2^2*MZ2^4*(-47667 + 5456*Pi^2) - 8*MW2^3*MZ2^3*
      (-143115 + 15496*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(313125 - 30544*Pi^2) + 
     16*MW2^2*MZ2^4*(165399 - 19096*Pi^2) - 4672*MZ2^6*(-33 + 4*Pi^2) - 
     2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
     MW2*MZ2^5*(-960261 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
      (-1144335 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MT2*(2*MW2 + MZ2)*(6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 
      59*MZ2^3) + MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 1786*MW2*MZ2^2 + 
      15*MZ2^3) + 4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 678*MW2^2*MZ2^2 + 
      259*MW2*MZ2^3 + 30*MZ2^4) - 2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 
      2706*MW2^2*MZ2^2 + 1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
  (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
      MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
    4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
      MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 704*MW2^4*MZ2 + 
      4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
      4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*(48*MH2 + 4045*MZ2)))*
   B0i[bb0, 0, 0, MW2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - ((-1536*MW2^6 + 672*MW2^5*MZ2 + 1360*MW2^4*MZ2^2 + 
    32*MZ2^6 + MW2*MZ2^4*(32*MH2 + 19*MZ2) + 24*MW2^2*MZ2^3*(MH2 + 57*MZ2) - 
    20*MW2^3*MZ2^2*(4*MH2 + 119*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 
    234*MW2^2*MZ2^3 + 67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + 
 ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
      5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
      78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
      1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
      32*MW2*MZ2^3 - 5*MZ2^4) - 16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 
      98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((4*CWw*MW*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(-16*MW2*(5*MW2^2 - 14*MW2*MZ2 + 8*MZ2^2) + 
      MT2*(56*MW2^2 - 188*MW2*MZ2 + 113*MZ2^2))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (16*CWw*MW*MW2*MZ2^2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (16*CWw*MW*MW2*MZ2*(40*MW2^3 - 22*MW2^2*MZ2 - 13*MW2*MZ2^2 + 4*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (8*CWw*MW*MW2*(20*MW2^4 + 44*MW2^3*MZ2 - 33*MW2^2*MZ2^2 - 17*MW2*MZ2^3 + 
      4*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 
      49*MZ2^3)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] + (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*
   VMU^2*Class[3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((768*CHbox*(MT2 - MW2)*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
       198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
     CHD*(-9*MT2^2*MZ2*(20480*MW2^6 + 9536*MW2^5*MZ2 - 109056*MW2^4*MZ2^2 + 
         105768*MW2^3*MZ2^3 - 21172*MW2^2*MZ2^4 - 5550*MW2*MZ2^5 + 
         225*MZ2^6) + MT2*(-131072*MW2^8*(-21 + 2*Pi^2) + 
         11680*MZ2^8*(-33 + 4*Pi^2) + 4608*MW2^7*MZ2*(-2579 + 256*Pi^2) - 
         64*MW2^6*MZ2^2*(-364383 + 33136*Pi^2) + 3*MW2*MZ2^6*
          (2400*MH2 + 923011*MZ2 - 112128*MZ2*Pi^2) + 72*MW2^4*MZ2^3*
          (720*MH2 + 82059*MZ2 + 16*MZ2*Pi^2) + 384*MW2^5*MZ2^2*
          (-75*MH2 - 59249*MZ2 + 4372*MZ2*Pi^2) - 108*MW2^3*MZ2^4*
          (180*MH2 - 77533*MZ2 + 10496*MZ2*Pi^2) + 2*MW2^2*MZ2^5*
          (-5940*MH2 - 4026159*MZ2 + 472352*MZ2*Pi^2)) + 
       8*MW2*(1460*MZ2^8*(33 - 4*Pi^2) + 16384*MW2^8*(-21 + 2*Pi^2) - 
         576*MW2^7*MZ2*(-2619 + 256*Pi^2) + 64*MW2^6*MZ2^2*
          (-45279 + 4142*Pi^2) + 48*MW2^5*MZ2^2*(75*MH2 + 56450*MZ2 - 
           4372*MZ2*Pi^2) + MW2^2*MZ2^5*(1485*MH2 + 
           4*MZ2*(249669 - 29522*Pi^2)) - 144*MW2^4*MZ2^3*
          (45*MH2 + MZ2*(4272 + Pi^2)) + 12*MW2*MZ2^6*
          (-75*MH2 + MZ2*(-28823 + 3504*Pi^2)) + 9*MW2^3*MZ2^4*
          (270*MH2 + MZ2*(-118649 + 15744*Pi^2)))))/
    (1296*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (16*Alfas*CHD*MW2*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*QCD*VMU^2)/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-4*CHbox*MH2*(MH2 - MW2)*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*MW2*MZ2*(MH2^2*(56*MW2^3 - 228*MW2^2*MZ2 + 237*MW2*MZ2^2 - 
          71*MZ2^3) + MH2*(1144*MW2^4 - 1932*MW2^3*MZ2 + 573*MW2^2*MZ2^2 + 
          566*MW2*MZ2^3 - 300*MZ2^4) - 24*MW2*(80*MW2^4 - 144*MW2^3*MZ2 + 
          54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)))*B0i[bb0, 0, 0, MH2])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MT2*(2*MT2^2*MW2*(3968*MW2^5 + 3488*MW2^4*MZ2 - 35040*MW2^3*MZ2^2 + 
        36036*MW2^2*MZ2^3 - 4780*MW2*MZ2^4 - 3705*MZ2^5) + 
      16*MW2^3*(880*MW2^5 + 544*MW2^4*MZ2 - 4254*MW2^3*MZ2^2 + 
        3393*MW2^2*MZ2^3 - 95*MW2*MZ2^4 - 420*MZ2^5) + 
      3*MT2^3*(1024*MW2^5 - 832*MW2^4*MZ2 + 2352*MW2^3*MZ2^2 - 
        3720*MW2^2*MZ2^3 + 878*MW2*MZ2^4 + 395*MZ2^5) + 
      MT2*MW2^2*(-25088*MW2^5 - 10304*MW2^4*MZ2 + 125904*MW2^3*MZ2^2 - 
        113256*MW2^2*MZ2^3 + 9634*MW2*MZ2^4 + 12225*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (CW2*(-32*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*
       MZ2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5) + CHD*(8*MH2^2*(MT2 - MW2)^2*MW2*MZ2*
         (160*MW2^4 - 232*MW2^3*MZ2 - 120*MW2^2*MZ2^2 + 303*MW2*MZ2^3 - 
          111*MZ2^4) + MH2*(-3*MT2^3*(1024*MW2^6 - 3136*MW2^5*MZ2 + 
            3312*MW2^4*MZ2^2 - 984*MW2^3*MZ2^3 - 586*MW2^2*MZ2^4 + 
            445*MW2*MZ2^5 - 75*MZ2^6) - 8*MW2^2*(4800*MW2^7 - 
            12848*MW2^6*MZ2 + 4976*MW2^5*MZ2^2 + 11646*MW2^4*MZ2^3 - 
            9260*MW2^3*MZ2^4 - 908*MW2^2*MZ2^5 + 1527*MW2*MZ2^6 + 40*MZ2^7) - 
          2*MT2^2*(16128*MW2^7 - 43904*MW2^6*MZ2 + 15344*MW2^5*MZ2^2 + 
            44784*MW2^4*MZ2^3 - 34778*MW2^3*MZ2^4 - 3695*MW2^2*MZ2^5 + 
            5853*MW2*MZ2^6 + 160*MZ2^7) + MT2*MW2*(73728*MW2^7 - 
            202880*MW2^6*MZ2 + 88496*MW2^5*MZ2^2 + 172656*MW2^4*MZ2^3 - 
            144638*MW2^3*MZ2^4 - 11411*MW2^2*MZ2^5 + 22977*MW2*MZ2^6 + 
            640*MZ2^7)) + MW2*(3*MT2^3*(1024*MW2^6 - 3136*MW2^5*MZ2 + 
            3312*MW2^4*MZ2^2 - 984*MW2^3*MZ2^3 - 586*MW2^2*MZ2^4 + 
            445*MW2*MZ2^5 - 75*MZ2^6) + 8*MW2^2*(4800*MW2^7 - 
            12288*MW2^6*MZ2 + 3192*MW2^5*MZ2^2 + 13548*MW2^4*MZ2^3 - 
            9752*MW2^3*MZ2^4 - 1274*MW2^2*MZ2^5 + 1707*MW2*MZ2^6 + 
            40*MZ2^7) + 2*MT2^2*(16128*MW2^7 - 41664*MW2^6*MZ2 + 
            8208*MW2^5*MZ2^2 + 52392*MW2^4*MZ2^3 - 36746*MW2^3*MZ2^4 - 
            5159*MW2^2*MZ2^5 + 6573*MW2*MZ2^6 + 160*MZ2^7) - 
          MT2*MW2*(73728*MW2^7 - 193920*MW2^6*MZ2 + 59952*MW2^5*MZ2^2 + 
            203088*MW2^4*MZ2^3 - 152510*MW2^3*MZ2^4 - 17267*MW2^2*MZ2^5 + 
            25857*MW2*MZ2^6 + 640*MZ2^7))))*B0i[bb0, 0, 0, MW2])/
    (72*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - ((16*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-6528*MW2^8 + 2560*MW2^7*MZ2 + 19104*MW2^6*MZ2^2 + 160*MZ2^8 + 
        20*MW2*MZ2^6*(8*MH2 + 13*MZ2) + MW2^2*MZ2^5*(20*MH2 + 779*MZ2) + 
        6*MW2^4*MZ2^3*(344*MH2 + 1507*MZ2) - 8*MW2^5*MZ2^2*
         (108*MH2 + 2687*MZ2) - MW2^3*MZ2^4*(1380*MH2 + 3989*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - (4*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(40*MW2^4 + 36*MW2^3*MZ2 - 
      123*MW2^2*MZ2^2 + 39*MW2*MZ2^3 + 10*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(-160*MW2^3 + 72*MW2^2*MZ2 + 192*MW2*MZ2^2 - 111*MZ2^3) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2*(-10368*MW2^6 - 288*MW2^5*MZ2 + 21696*MW2^4*MZ2^2 - 
      9564*MW2^3*MZ2^3 - 2300*MW2^2*MZ2^4 + 685*MW2*MZ2^5 + 40*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*MZ2*(216*MW2^3 - 300*MW2^2*MZ2 + 45*MW2*MZ2^2 + 40*MZ2^3)) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(6*MT2^2*(128*MW2^4 - 480*MW2^3*MZ2 + 648*MW2^2*MZ2^2 - 
        384*MW2*MZ2^3 + 85*MZ2^4) + MW2*(-2688*MW2^5 - 256*MW2^4*MZ2 + 
        3296*MW2^3*MZ2^2 + 1032*MW2^2*MZ2^3 - 1794*MW2*MZ2^4 + 203*MZ2^5) + 
      MT2*(-3200*MW2^5 + 6400*MW2^4*MZ2 + 9264*MW2^3*MZ2^2 - 
        19152*MW2^2*MZ2^3 + 6856*MW2*MZ2^4 + 255*MZ2^5))*
     B0i[bb0, MZ2, MT2, MT2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(-18*MT2^2*(512*MW2^5 - 1344*MW2^4*MZ2 + 1264*MW2^3*MZ2^2 - 
        440*MW2^2*MZ2^3 - 10*MW2*MZ2^4 + 25*MZ2^5) + 
      16*MW2^2*(7104*MW2^5 + 3776*MW2^4*MZ2 - 14072*MW2^3*MZ2^2 - 
        420*MW2^2*MZ2^3 + 3718*MW2*MZ2^4 + 191*MZ2^5) - 
      9*MT2*(1024*MW2^6 - 1152*MW2^5*MZ2 - 992*MW2^4*MZ2^2 + 
        1824*MW2^3*MZ2^3 - 620*MW2^2*MZ2^4 - 60*MW2*MZ2^5 + 25*MZ2^6))*
     B0i[bb0, MZ2, MW2, MW2])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^3*(-1408*MW2^5 + 1504*MW2^4*MZ2 + 5064*MW2^3*MZ2^2 - 
      6664*MW2^2*MZ2^3 + 1221*MW2*MZ2^4 + 490*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHD*(32*MW2^2 - 20*MW2*MZ2 - 5*MZ2^2)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHD*MW2^2*(MW2 + MZ2)^2*(1088*MW2^4 - 3104*MW2^3*MZ2 + 2496*MW2^2*MZ2^2 - 
      444*MW2*MZ2^3 - 93*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2*(2*MW2*(MW2 + MZ2)^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2) + 
      MT2^3*(32*MW2^2 - 72*MW2*MZ2 + 34*MZ2^2) + 
      MT2^2*(48*MW2^3 + 104*MW2^2*MZ2 - 114*MW2*MZ2^2 + MZ2^3) + 
      2*MT2*MW2*(-96*MW2^3 - 20*MW2^2*MZ2 + 39*MW2*MZ2^2 + 32*MZ2^3))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[3] + 
 (32*CHWB*CW*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHWB*CW2*(3*MT2^2*(81920*MW2^7 + 16*MW2^3*MZ2^4*(21181 - 13230*SW2) + 
        5*MZ2^7*(1529 - 1717*SW2) - 2624*MW2^5*MZ2^2*(-323 + 146*SW2) + 
        2912*MW2^4*MZ2^3*(-278 + 187*SW2) + 128*MW2^6*MZ2*(-3313 + 640*SW2) - 
        2*MW2^2*MZ2^5*(1685 + 51094*SW2) + MW2*MZ2^6*(-39043 + 79228*SW2)) - 
      MT2*(4423680*MW2^8 + 128*MW2^7*MZ2*(-195753 + 256*(51 + 8*Pi^2)*SW2) - 
        64*MW2^6*MZ2^2*(-983067 + 2*(54975 + 10384*Pi^2)*SW2) + 
        48*MW2^4*MZ2^3*(12*MH2*(-56 + 5*SW2) + MZ2*(1799853 - 281646*SW2 - 
            75760*Pi^2*SW2)) + MZ2^7*(-720*MH2*(-4 + SW2) + 
          MZ2*(682095 - 426711*SW2 - 26912*Pi^2*SW2)) + 
        96*MW2^5*MZ2^2*(120*MH2 + MZ2*(-957812 + 132151*SW2 + 
            30560*Pi^2*SW2)) + MW2*MZ2^6*(36*MH2*(-212 + 33*SW2) + 
          MZ2*(-5721678 + 2667561*SW2 + 280640*Pi^2*SW2)) + 
        2*MW2^3*MZ2^4*(-1296*MH2*(-11 + 2*SW2) + 
          MZ2*(-27097581 + 5376330*SW2 + 1354496*Pi^2*SW2)) + 
        3*MW2^2*MZ2^5*(72*MH2*(-14 + 9*SW2) + 
          MZ2*(7502939 - 32*(70681 + 12418*Pi^2)*SW2))) + 
      MW2*(4177920*MW2^8 + 512*MW2^7*MZ2*(-46413 + 32*(87 + 16*Pi^2)*SW2) - 
        256*MW2^6*MZ2^2*(-235551 + (22917 + 5192*Pi^2)*SW2) + 
        12*MW2^2*MZ2^5*(18*MH2*(-14 + 9*SW2) + MZ2*(1886778 - 585309*SW2 - 
            99344*Pi^2*SW2)) + MZ2^7*(-720*MH2*(-4 + SW2) + 
          MZ2*(682095 - 426711*SW2 - 26912*Pi^2*SW2)) + 
        MW2*MZ2^6*(36*MH2*(-212 + 33*SW2) + MZ2*(-5748663 + 2690886*SW2 + 
            280640*Pi^2*SW2)) + 192*MW2^5*MZ2^2*(60*MH2 + 
          MZ2*(-465771 + 8*(7179 + 1910*Pi^2)*SW2)) - 
        8*MW2^3*MZ2^4*(324*MH2*(-11 + 2*SW2) + 
          MZ2*(6774225 - 26*(53241 + 13024*Pi^2)*SW2)) + 
        96*MW2^4*MZ2^3*(6*MH2*(-56 + 5*SW2) + 
          MZ2*(888877 - 2*(67131 + 18940*Pi^2)*SW2)))))/
    (324*MW*(MT2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (32*Alfas*CHWB*MW2*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*QCD*SW*VMU^2)/
    (3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-192*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*MW*(MH2^2*(5504*MW2^6 + 2*MW2^2*MZ2^4*(10191 - 5360*SW2) + 
          5*MZ2^6*(115 - 147*SW2) + 64*MW2^5*MZ2*(-367 + 106*SW2) - 
          64*MW2^4*MZ2^2*(-651 + 293*SW2) + 16*MW2^3*MZ2^3*
           (-2447 + 1234*SW2) + MW2*MZ2^5*(-5485 + 3718*SW2)) - 
        2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(3968*MW2^4 + 
          MZ2^4*(2045 - 2621*SW2) + 4*MW2^2*MZ2^2*(4153 - 2018*SW2) + 
          8*MW2^3*MZ2*(-1649 + 616*SW2) + MW2*MZ2^3*(-9433 + 6572*SW2)) + 
        MH2*MW2*(57984*MW2^6 + 5*MZ2^6*(3975 - 4519*SW2) + 
          64*MW2^5*MZ2*(-4419 + 1126*SW2) - 192*MW2^4*MZ2^2*
           (-3023 + 1251*SW2) + 48*MW2^3*MZ2^3*(-13383 + 7274*SW2) - 
          30*MW2^2*MZ2^4*(-13495 + 9248*SW2) + MW2*MZ2^5*
           (-137925 + 120154*SW2))))*B0i[bb0, 0, 0, MH2])/
    (72*(MH2 - MW2)*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MT2*(36*MT2^3*MZ2^2*(20*MZ2^5 + 2*MW2^3*MZ2^2*(526 - 309*SW2) + 
        80*MW2^5*(6 + SW2) + 43*MW2*MZ2^4*(-1 + 4*SW2) + 
        16*MW2^4*MZ2*(-76 + 31*SW2) - MW2^2*MZ2^3*(290 + 79*SW2)) + 
      2*MT2*MW2^2*(40960*MW2^7 + 2*MW2^2*MZ2^5*(7685 - 35429*SW2) + 
        4*MW2^3*MZ2^4*(31634 - 18081*SW2) + 5*MZ2^7*(724 + 37*SW2) + 
        128*MW2^6*MZ2*(-1553 + 320*SW2) + 64*MW2^4*MZ2^3*(-5411 + 3937*SW2) - 
        32*MW2^5*MZ2^2*(-11902 + 5815*SW2) + 2*MW2*MZ2^6*
         (-11104 + 18277*SW2)) - MW2^3*(40960*MW2^7 + 
        2560*MW2^6*MZ2*(-79 + 16*SW2) + 5*MZ2^7*(787 + 127*SW2) - 
        64*MW2^5*MZ2^2*(-6005 + 3038*SW2) - 16*MW2^3*MZ2^4*
         (-7184 + 3879*SW2) + 64*MW2^4*MZ2^3*(-5312 + 3955*SW2) - 
        8*MW2^2*MZ2^5*(-2756 + 9179*SW2) + MW2*MZ2^6*(-23999 + 34268*SW2)) - 
      2*MT2^2*MW2*(20480*MW2^7 + 8*MW2^3*MZ2^4*(11459 - 6498*SW2) + 
        10*MZ2^7*(235 + 7*SW2) - 448*MW2^5*MZ2^2*(-454 + 199*SW2) + 
        64*MW2^6*MZ2*(-1553 + 320*SW2) + 5*MW2*MZ2^6*(-2453 + 4514*SW2) + 
        16*MW2^4*MZ2^3*(-12874 + 8531*SW2) - MW2^2*MZ2^5*(145 + 36806*SW2)))*
     B0i[bb0, 0, 0, MT2])/(54*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((96*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*MW*(-2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(480*MW2^5 + 20*MZ2^5 + 
          4*MW2^3*MZ2^2*(263 - 168*SW2) + 64*MW2^4*MZ2*(-19 + 10*SW2) - 
          2*MW2^2*MZ2^3*(145 + 56*SW2) + MW2*MZ2^4*(-43 + 192*SW2)) + 
        MW2*(12*MT2^3*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
            21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
          MT2^2*(-16896*MW2^9 + 40*MZ2^9 + MW2^3*MZ2^6*(29199 - 48524*SW2) + 
            MW2*MZ2^8*(6089 - 893*SW2) - 512*MW2^8*MZ2*(-203 + 33*SW2) + 
            64*MW2^7*MZ2^2*(-4541 + 1834*SW2) - 24*MW2^4*MZ2^5*
             (-4795 + 3484*SW2) - 64*MW2^6*MZ2^3*(-6896 + 4511*SW2) + 
            5*MW2^2*MZ2^7*(-6240 + 5449*SW2) + 8*MW2^5*MZ2^4*
             (-44621 + 36738*SW2)) + MW2^2*(-16896*MW2^9 + 40*MZ2^9 + 
            MW2^3*MZ2^6*(29199 - 51272*SW2) + MW2*MZ2^8*(6089 - 863*SW2) - 
            512*MW2^8*MZ2*(-203 + 33*SW2) + 1216*MW2^7*MZ2^2*
             (-239 + 100*SW2) - 24*MW2^4*MZ2^5*(-4795 + 3511*SW2) - 
            64*MW2^6*MZ2^3*(-6896 + 4691*SW2) + MW2^2*MZ2^7*
             (-31200 + 28163*SW2) + 8*MW2^5*MZ2^4*(-44621 + 37956*SW2)) + 
          MT2*MW2*(33792*MW2^9 - 80*MZ2^9 + MW2^2*MZ2^7*(61320 - 55747*SW2) + 
            128*MW2^8*MZ2*(-1615 + 264*SW2) + MW2*MZ2^8*(-11953 + 1891*SW2) - 
            64*MW2^7*MZ2^2*(-9001 + 3731*SW2) + 7*MW2^3*MZ2^6*
             (-8151 + 14224*SW2) + 32*MW2^6*MZ2^3*(-27296 + 18407*SW2) + 
            6*MW2^4*MZ2^5*(-38033 + 28208*SW2) - 8*MW2^5*MZ2^4*
             (-88288 + 74847*SW2))) + 
        MH2*(-12*MT2^3*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
            198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
          MT2^2*(16896*MW2^9 - 40*MZ2^9 + MW2^2*MZ2^7*(31074 - 28769*SW2) + 
            16*MW2^5*MZ2^4*(22027 - 18709*SW2) + 512*MW2^8*MZ2*
             (-203 + 33*SW2) - 128*MW2^7*MZ2^2*(-2263 + 917*SW2) + 
            192*MW2^6*MZ2^3*(-2281 + 1512*SW2) + MW2*MZ2^8*
             (-6049 + 1613*SW2) + 4*MW2^4*MZ2^5*(-28099 + 22406*SW2) + 
            MW2^3*MZ2^6*(-29693 + 47160*SW2)) + MW2^2*(16896*MW2^9 - 
            40*MZ2^9 + MW2^2*MZ2^7*(31074 - 29687*SW2) + 16*MW2^5*MZ2^4*
             (22027 - 19318*SW2) + 512*MW2^8*MZ2*(-203 + 33*SW2) - 
            128*MW2^7*MZ2^2*(-2263 + 950*SW2) + 192*MW2^6*MZ2^3*
             (-2281 + 1572*SW2) + MW2*MZ2^8*(-6049 + 1583*SW2) + 
            4*MW2^4*MZ2^5*(-28099 + 22568*SW2) + MW2^3*MZ2^6*
             (-29693 + 49908*SW2)) + MT2*MW2*(-33792*MW2^9 + 80*MZ2^9 + 
            2*MW2^4*MZ2^5*(111415 - 90632*SW2) + 5*MW2^3*MZ2^6*
             (11609 - 19368*SW2) + MW2*MZ2^8*(11873 - 3331*SW2) - 
            128*MW2^8*MZ2*(-1615 + 264*SW2) + 64*MW2^7*MZ2^2*
             (-8971 + 3731*SW2) - 96*MW2^6*MZ2^3*(-9028 + 6169*SW2) + 
            MW2^2*MZ2^7*(-61068 + 58795*SW2) + 8*MW2^5*MZ2^4*
             (-87154 + 76207*SW2)))))*B0i[bb0, 0, 0, MW2])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW*SW2) - 
   ((144*MW*MW2*MZ*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW*(-(CHW*(MW2 + MZ2)) - 
        CHB*MZ2*SW2) + CHWB*(-36864*MW2^10 + 120*MZ2^10 - 
        1152*MW2^9*MZ2*(-119 + 32*SW2) + 64*MW2^8*MZ2^2*(-1699 + 1260*SW2) + 
        2*MW2*MZ2^8*(MZ2*(6331 - 864*SW2) + 60*MH2*(-3 + 4*SW2)) + 
        MW2^4*MZ2^5*(MZ2*(310915 - 150936*SW2) + 12*MH2*(233 + 116*SW2)) - 
        96*MW2^7*MZ2^2*(10*MH2 + MZ2*(3199 + 502*SW2)) - 
        96*MW2^6*MZ2^3*(10*MH2*(-3 + 2*SW2) + MZ2*(-8543 + 796*SW2)) + 
        6*MW2^3*MZ2^6*(-(MH2*(375 + 388*SW2)) + 5*MZ2*(1052 + 901*SW2)) + 
        3*MW2^2*MZ2^7*(MH2*(458 - 40*SW2) + MZ2*(-20121 + 3586*SW2)) + 
        2*MW2^5*MZ2^4*(12*MH2*(-145 + 104*SW2) + MZ2*(-399703 + 97692*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(54*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW*SW2) + (2*CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
     (160*MW2^5 - 96*MW2^4*MZ2 - 492*MW2^3*MZ2^2 + 594*MW2^2*MZ2^3 - 
      149*MW2*MZ2^4 - 20*MZ2^5)*SW*B0i[bb0, MW2, 0, MT2])/
    (3*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(160*MW2^5 - 96*MW2^4*MZ2 - 
        492*MW2^3*MZ2^2 + 594*MW2^2*MZ2^3 - 149*MW2*MZ2^4 - 20*MZ2^5)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(9*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW2) - (CHWB*CW*(7680*MW2^8 - 40320*MW2^7*MZ2 + 42432*MW2^6*MZ2^2 + 
      30672*MW2^5*MZ2^3 - 61656*MW2^4*MZ2^4 + 18848*MW2^3*MZ2^5 + 
      3930*MW2^2*MZ2^6 - 1269*MW2*MZ2^7 - 20*MZ2^8)*SW*
     B0i[bb0, MW2, MW2, MZ2])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - ((-192*MW2*MZ*(MH2 - 2*MZ2)*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(MH2^2*(5760*MW2^6 + 5*MZ2^6*(345 - 313*SW2) + 
          64*MW2^5*MZ2*(-429 + 70*SW2) - 192*MW2^4*MZ2^2*(-287 + 109*SW2) + 
          48*MW2^3*MZ2^3*(-1243 + 778*SW2) - 6*MW2^2*MZ2^4*
           (-6131 + 5168*SW2) + MW2*MZ2^5*(-12255 + 11722*SW2)) + 
        12*(5632*MW2^8 + MW2*MZ2^7*(16115 - 13331*SW2) + 
          5632*MW2^7*MZ2*(-3 + SW2) + 120*MZ2^8*(-15 + 19*SW2) - 
          64*MW2^6*MZ2^2*(7 + 136*SW2) - 64*MW2^5*MZ2^3*(-1079 + 295*SW2) - 
          200*MW2^3*MZ2^5*(-593 + 333*SW2) + 8*MW2^4*MZ2^4*
           (-16297 + 7608*SW2) + 3*MW2^2*MZ2^6*(-19961 + 12928*SW2)) - 
        4*MH2*(20096*MW2^7 + 2*MW2^3*MZ2^4*(137761 - 83176*SW2) + 
          64*MW2^6*MZ2*(-1719 + 374*SW2) + 10*MZ2^7*(-425 + 489*SW2) - 
          45*MW2*MZ2^6*(-805 + 691*SW2) - 64*MW2^5*MZ2^2*(-4063 + 1563*SW2) + 
          16*MW2^4*MZ2^3*(-21509 + 10938*SW2) + 5*MW2^2*MZ2^5*
           (-26693 + 18738*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW*SW2) + 
   (CHWB*CW2*(-9216*MW2^8 - 1360*MZ2^8 + MW2^2*MZ2^6*(503 - 6456*SW2) - 
      1152*MW2^7*MZ2*(-19 + 8*SW2) + 64*MW2^6*MZ2^2*(-347 + 72*SW2) - 
      64*MW2^5*MZ2^3*(-151 + 201*SW2) - 6*MW2^3*MZ2^5*(1835 + 508*SW2) + 
      32*MW2^4*MZ2^4*(236 + 717*SW2) + MW2*MZ2^7*(4079 + 1494*SW2) + 
      18*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (32*MW2^3 - 8*MW2*MZ2^2*(-4 + SW2) + 8*MW2^2*MZ2*(-7 + 4*SW2) - 
        MZ2^3*(5 + 12*SW2)) + MT2*(45568*MW2^7 + 8*MW2^3*MZ2^4*
         (14125 - 11862*SW2) + 5*MZ2^7*(157 - 116*SW2) + 
        512*MW2^6*MZ2*(-431 + 89*SW2) - 64*MW2^5*MZ2^2*(-6455 + 2966*SW2) + 
        64*MW2^4*MZ2^3*(-5555 + 4153*SW2) - 8*MW2^2*MZ2^5*
         (-2567 + 7775*SW2) + MW2*MZ2^6*(-16709 + 37976*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(54*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*CW*(9*MT2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (32*MW2^5 + 4*MW2^2*MZ2^3*(12 - 7*SW2) + 3*MZ2^5*SW2 - 
        10*MW2*MZ2^4*(2 + SW2) + 16*MW2^4*MZ2*(-3 + 2*SW2) + 
        12*MW2^3*MZ2^2*(-1 + 2*SW2)) + 18*MT2^2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(16*MW2^4 + 2*MW2^2*MZ2^2*(17 - 6*SW2) + 3*MZ2^4*SW2 + 
        8*MW2^3*MZ2*(-5 + 2*SW2) - 2*MW2*MZ2^3*(5 + 2*SW2)) - 
      2*MZ2*(2*MW2 + MZ2)*(10816*MW2^6 - 20*MZ2^6 + 
        MW2*MZ2^5*(1103 - 608*SW2) + 1792*MW2^5*MZ2*(-13 + 10*SW2) - 
        44*MW2^3*MZ2^3*(-95 + 196*SW2) - 8*MW2^4*MZ2^2*(-1595 + 2032*SW2) + 
        4*MW2^2*MZ2^4*(-1361 + 2222*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*MW2^2*MZ2*(2304*MW2^5 - 4128*MW2^4*MZ2 - 2664*MW2^3*MZ2^2 + 
      6376*MW2^2*MZ2^3 - 1859*MW2*MZ2^4 - 245*MZ2^5)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHWB*CW*MZ2*(MT2^3*(-24*MW2^2 + 28*MW2*MZ2 - 6*MZ2^2) - 
      2*MT2^2*(8*MW2^3 + 20*MW2^2*MZ2 - 25*MW2*MZ2^2 + 3*MZ2^3) + 
      2*MW2^2*(-48*MW2^3 - 28*MW2^2*MZ2 + 47*MW2*MZ2^2 + 5*MZ2^3) + 
      MT2*(136*MW2^4 - 36*MW2^3*MZ2 - 118*MW2^2*MZ2^2 + 42*MW2*MZ2^3 + 
        5*MZ2^4))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHWB*CW*MW2*MZ2*(MW2 + MZ2)^2*(1088*MW2^4 - 3104*MW2^3*MZ2 + 
      2496*MW2^2*MZ2^2 - 444*MW2*MZ2^3 - 93*MZ2^4)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHWB*CW*MZ2*(2*MW2*(MW2 + MZ2)^2*(56*MW2^2 - 48*MW2*MZ2 + 
        MZ2^2) + MT2^3*(32*MW2^2 - 72*MW2*MZ2 + 34*MZ2^2) + 
      MT2^2*(48*MW2^3 + 104*MW2^2*MZ2 - 114*MW2*MZ2^2 + MZ2^3) + 
      2*MT2*MW2*(-96*MW2^3 - 20*MW2^2*MZ2 + 39*MW2*MZ2^2 + 32*MZ2^3))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[4] - 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
      49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[2, 2] - 
      34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (((MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*(2*MW2*MZ2^2*(2*CHe[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
        18*CHq1[3, 3] - 20*CHq3[3, 3]) - 16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 
        2*CHq3[3, 3]) - 8*MW2^2*MZ2*(CHe[2, 2] + CHl1[2, 2] - 2*CHl3[1, 1] - 
        CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
      MZ2^3*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
        15*CHq1[3, 3] + 25*CHq3[3, 3])))/
    (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2048*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
      128*MW2^5*MZ2*(8*CHe[2, 2] - 3*CHl1[2, 2] - 55*CHl3[1, 1] - 
        14*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 26*CHq3[1, 1] + 
        26*CHq3[2, 2]) - 2*MW2*MZ2^5*(162*CHd[1, 1] + 162*CHd[2, 2] + 
        162*CHd[3, 3] - 740*CHe[2, 2] + 845*CHl1[2, 2] + 429*CHl3[1, 1] - 
        1802*CHl3[2, 2] + 708*CHq1[1, 1] + 708*CHq1[2, 2] - 36*CHq1[3, 3] + 
        880*CHq3[1, 1] + 880*CHq3[2, 2] - 36*CHq3[3, 3] - 324*CHu[1, 1] - 
        324*CHu[2, 2]) + 8*MW2^2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 
        81*CHd[3, 3] - 434*CHe[2, 2] + 456*CHl1[2, 2] + 372*CHl3[1, 1] - 
        1188*CHl3[2, 2] + 435*CHq1[1, 1] + 435*CHq1[2, 2] + 9*CHq1[3, 3] + 
        771*CHq3[1, 1] + 771*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 
        162*CHu[2, 2]) + MZ2^6*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 
        312*CHe[2, 2] + 334*CHl1[2, 2] + 145*CHl3[1, 1] - 501*CHl3[2, 2] + 
        240*CHq1[1, 1] + 240*CHq1[2, 2] - 30*CHq1[3, 3] + 100*CHq3[1, 1] + 
        100*CHq3[2, 2] - 30*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) - 
      32*MW2^3*MZ2^3*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        156*CHe[2, 2] + 119*CHl1[2, 2] + 217*CHl3[1, 1] - 372*CHl3[2, 2] + 
        138*CHq1[1, 1] + 138*CHq1[2, 2] + 9*CHq1[3, 3] + 248*CHq3[1, 1] + 
        248*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      64*MW2^4*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        58*CHe[2, 2] + 28*CHl1[2, 2] + 151*CHl3[1, 1] - 89*CHl3[2, 2] + 
        45*CHq1[1, 1] + 45*CHq1[2, 2] + 3*CHq1[3, 3] + 33*CHq3[1, 1] + 
        33*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 4*MW2*MZ2^4*
       (165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 411*CHe[2, 2] - 
        328*CHl1[2, 2] - 80*CHl3[1, 1] - 408*CHl3[2, 2] - 165*CHq1[1, 1] - 
        165*CHq1[2, 2] + 30*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
        30*CHq3[3, 3] - 330*CHu[1, 1] - 330*CHu[2, 2]) - 
      24*MW2^2*MZ2^3*(45*CHd[1, 1] + 45*CHd[2, 2] + 45*CHd[3, 3] - 
        127*CHe[2, 2] - 121*CHl1[2, 2] - 22*CHl3[1, 1] - 143*CHl3[2, 2] - 
        45*CHq1[1, 1] - 45*CHq1[2, 2] + 45*CHq1[3, 3] + 135*CHq3[1, 1] + 
        135*CHq3[2, 2] + 45*CHq3[3, 3] - 90*CHu[1, 1] - 90*CHu[2, 2]) - 
      5*MZ2^5*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
        49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      32*MW2^3*MZ2^2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
        104*CHe[2, 2] - 117*CHl1[2, 2] + 27*CHl3[1, 1] - 90*CHl3[2, 2] - 
        24*CHq1[1, 1] - 24*CHq1[2, 2] + 51*CHq1[3, 3] + 126*CHq3[1, 1] + 
        126*CHq3[2, 2] + 51*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) - 
      64*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 21*CHe[2, 2] - 
        32*CHl1[2, 2] + 36*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 
        3*CHq1[2, 2] + 12*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
        12*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
        51*CHd[3, 3] - 141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 
        51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
        45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
      8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
        45*CHe[2, 2] - 34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 
        15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
        6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
      16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
        11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
        30*CHd[3, 3] + 98*CHe[2, 2] + 49*CHl1[2, 2] + 49*CHl3[2, 2] + 
        30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
        60*CHu[1, 1] + 60*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[2, 2] - 
        113*CHl1[2, 2] + 160*CHl3[1, 1] + 47*CHl3[2, 2] - 105*CHq1[1, 1] - 
        105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 225*CHq3[2, 2] - 
        165*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[2, 2] - 35*CHl1[2, 2] - 36*CHl3[1, 1] - 71*CHl3[2, 2] - 
        21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
        27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        43*CHe[2, 2] - 20*CHl1[2, 2] - 9*CHl3[1, 1] - 29*CHl3[2, 2] - 
        18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] - 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 10*CHl3[1, 1] - 
        21*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 
        123*CHd[3, 3] + 365*CHe[2, 2] + 141*CHl1[2, 2] - 66*CHl3[1, 1] + 
        75*CHl3[2, 2] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[2, 2] - 
        113*CHl1[2, 2] + 160*CHl3[1, 1] + 47*CHl3[2, 2] - 105*CHq1[1, 1] - 
        105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 225*CHq3[2, 2] - 
        165*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[2, 2] - 35*CHl1[2, 2] - 36*CHl3[1, 1] - 71*CHl3[2, 2] - 
        21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
        27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        43*CHe[2, 2] - 20*CHl1[2, 2] - 9*CHl3[1, 1] - 29*CHl3[2, 2] - 
        18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] - 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 10*CHl3[1, 1] - 
        21*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 
        123*CHd[3, 3] + 365*CHe[2, 2] + 141*CHl1[2, 2] - 66*CHl3[1, 1] + 
        75*CHl3[2, 2] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[2, 2] - 
        113*CHl1[2, 2] + 160*CHl3[1, 1] + 47*CHl3[2, 2] - 105*CHq1[1, 1] - 
        105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 225*CHq3[2, 2] - 
        485*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[2, 2] - 35*CHl1[2, 2] - 36*CHl3[1, 1] - 71*CHl3[2, 2] - 
        21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
        27*CHq3[2, 2] + 75*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
      48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        43*CHe[2, 2] - 20*CHl1[2, 2] - 9*CHl3[1, 1] - 29*CHl3[2, 2] - 
        18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 10*CHl3[1, 1] - 
        21*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 23*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 
        123*CHd[3, 3] + 365*CHe[2, 2] + 141*CHl1[2, 2] - 66*CHl3[1, 1] + 
        75*CHl3[2, 2] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 261*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (128*MW2^5*(7*CHl3[1, 1] + 29*CHl3[2, 2] - 
        18*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 
        60*CHd[3, 3] - 392*CHe[2, 2] + 49*CHl1[2, 2] + 245*CHl3[1, 1] - 
        196*CHl3[2, 2] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 30*CHq1[3, 3] - 
        450*CHq3[1, 1] - 450*CHq3[2, 2] - 30*CHq3[3, 3] - 120*CHu[1, 1] - 
        120*CHu[2, 2]) + 24*MW2^2*MZ2^3*(27*CHd[1, 1] + 27*CHd[2, 2] + 
        27*CHd[3, 3] - 52*CHe[2, 2] + 38*CHl1[2, 2] - 12*CHl3[1, 1] - 
        310*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 3*CHq1[3, 3] + 
        45*CHq3[1, 1] + 45*CHq3[2, 2] + 3*CHq3[3, 3] - 54*CHu[1, 1] - 
        54*CHu[2, 2]) - 32*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 
        18*CHd[3, 3] - 22*CHe[2, 2] + 38*CHl1[2, 2] - 75*CHl3[1, 1] - 
        391*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 9*CHq1[3, 3] + 
        180*CHq3[1, 1] + 180*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 
        36*CHu[2, 2]) + 64*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 4*CHe[2, 2] + 7*CHl1[2, 2] - 41*CHl3[1, 1] - 
        168*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        99*CHq3[1, 1] + 99*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^4*(-162*CHd[1, 1] - 162*CHd[2, 2] - 
        162*CHd[3, 3] + 596*CHe[2, 2] - 128*CHl1[2, 2] - 319*CHl3[1, 1] + 
        1091*CHl3[2, 2] + 162*CHq1[1, 1] + 162*CHq1[2, 2] + 36*CHq1[3, 3] + 
        540*CHq3[1, 1] + 540*CHq3[2, 2] + 36*CHq3[3, 3] + 324*CHu[1, 1] + 
        324*CHu[2, 2])))/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(6144*MW2^8*(5*CHl3[1, 1] + 16*CHl3[2, 2] - 
        3*(3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3])) + 
      8*MW2^3*MZ2^3*(-108*MT2^2*(5*CHe[2, 2] + 3*CHl1[2, 2] - 6*CHl3[1, 1] - 
          3*CHl3[2, 2] - 40*CHq1[3, 3] - 28*CHq3[3, 3]) - 
        9*MT2*MZ2*(58*CHe[2, 2] + 36*CHl1[2, 2] - 
          3*(25*CHl3[1, 1] + 13*CHl3[2, 2] + 76*CHq1[3, 3] + 
            26*CHq3[3, 3])) + MZ2^2*(8052*CHd[1, 1] + 8052*CHd[2, 2] + 
          8052*CHd[3, 3] - 21468*CHe[2, 2] - 14405*CHl1[2, 2] - 
          520*CHl3[1, 1] + 11099*CHl3[2, 2] - 8052*CHq1[1, 1] - 
          8052*CHq1[2, 2] - 1083*CHq1[3, 3] - 5976*CHq3[1, 1] - 
          5976*CHq3[2, 2] - 87*CHq3[3, 3] - 16104*CHu[1, 1] - 
          16104*CHu[2, 2])) - 4*MW2^2*MZ2^4*
       (-9*MT2*MZ2*(6*CHe[2, 2] - 8*CHl1[2, 2] + 41*CHl3[1, 1] + 
          33*CHl3[2, 2] - 453*CHq1[3, 3] - 535*CHq3[3, 3]) + 
        18*MT2^2*(6*CHl1[2, 2] - 31*CHl3[1, 1] - 25*CHl3[2, 2] + 
          348*CHq1[3, 3] + 410*CHq3[3, 3]) + MZ2^2*(5358*CHd[1, 1] + 
          5358*CHd[2, 2] + 5358*CHd[3, 3] - 18026*CHe[2, 2] - 
          8589*CHl1[2, 2] + 1628*CHl3[1, 1] + 8295*CHl3[2, 2] - 
          5358*CHq1[1, 1] - 5358*CHq1[2, 2] - 3039*CHq1[3, 3] - 
          3690*CHq3[1, 1] - 3690*CHq3[2, 2] - 75*CHq3[3, 3] - 
          10716*CHu[1, 1] - 10716*CHu[2, 2])) - 32*MW2^4*MZ2^2*
       (-36*MT2^2*(5*CHe[2, 2] + 4*CHl1[2, 2] - 13*CHl3[1, 1] - 
          9*CHl3[2, 2] - 21*CHq1[3, 3] + 5*CHq3[3, 3]) - 
        9*MT2*MZ2*(11*CHe[2, 2] + 11*CHl1[2, 2] - 40*CHl3[1, 1] - 
          29*CHl3[2, 2] + 6*CHq1[3, 3] + 86*CHq3[3, 3]) + 
        MZ2^2*(2214*CHd[1, 1] + 2214*CHd[2, 2] + 2214*CHd[3, 3] - 
          6006*CHe[2, 2] - 5013*CHl1[2, 2] - 1140*CHl3[1, 1] + 
          4700*CHl3[2, 2] - 2214*CHq1[1, 1] - 2214*CHq1[2, 2] + 
          1431*CHq1[3, 3] - 2349*CHq3[1, 1] - 2349*CHq3[2, 2] + 
          228*CHq3[3, 3] - 4428*CHu[1, 1] - 4428*CHu[2, 2])) + 
      2*MW2*MZ2^5*(18*MT2^2*(34*CHe[2, 2] + 22*CHl1[2, 2] - 60*CHl3[1, 1] - 
          38*CHl3[2, 2] + 255*CHq1[3, 3] + 375*CHq3[3, 3]) + 
        9*MT2*MZ2*(54*CHe[2, 2] + 32*CHl1[2, 2] - 85*CHl3[1, 1] - 
          53*CHl3[2, 2] + 330*CHq1[3, 3] + 500*CHq3[3, 3]) + 
        MZ2^2*(810*CHd[1, 1] + 810*CHd[2, 2] + 810*CHd[3, 3] - 
          2646*CHe[2, 2] - 1323*CHl1[2, 2] - 160*CHl3[1, 1] + 
          1389*CHl3[2, 2] - 810*CHq1[1, 1] - 810*CHq1[2, 2] - 
          405*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 735*CHq3[3, 3] - 
          1620*CHu[1, 1] - 1620*CHu[2, 2])) + 64*MW2^5*MZ2*
       (18*MT2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + 3*CHl3[1, 1] + 4*CHl3[2, 2] - 
          12*CHq1[3, 3] - 18*CHq3[3, 3]) - 36*MT2^2*(CHe[2, 2] + CHl1[2, 2] - 
          6*CHl3[1, 1] - 5*CHl3[2, 2] - 3*CHq1[3, 3] + 9*CHq3[3, 3]) + 
        MZ2^2*(165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 
          1379*CHe[2, 2] - 1761*CHl1[2, 2] + 128*CHl3[1, 1] + 
          2667*CHl3[2, 2] - 165*CHq1[1, 1] - 165*CHq1[2, 2] + 
          957*CHq1[3, 3] - 1737*CHq3[1, 1] - 1737*CHq3[2, 2] - 
          207*CHq3[3, 3] - 330*CHu[1, 1] - 330*CHu[2, 2])) + 
      256*MW2^6*(-18*MT2^2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        9*MT2*MZ2*(CHe[2, 2] + CHl1[2, 2] - 3*CHl3[1, 1] - 2*CHl3[2, 2] - 
          3*CHq1[3, 3] + 3*CHq3[3, 3]) + MZ2^2*(117*CHd[1, 1] + 
          117*CHd[2, 2] + 117*CHd[3, 3] - 287*CHe[2, 2] - 117*CHl1[2, 2] - 
          277*CHl3[1, 1] - 468*CHl3[2, 2] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 
          27*CHq1[3, 3] + 333*CHq3[1, 1] + 333*CHq3[2, 2] + 147*CHq3[3, 3] - 
          234*CHu[1, 1] - 234*CHu[2, 2])) - 
      512*MW2^7*(9*MT2*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 129*CHe[2, 2] - 
          162*CHl1[2, 2] - 22*CHl3[1, 1] + 64*CHl3[2, 2] - 27*CHq1[1, 1] - 
          27*CHq1[2, 2] + 54*CHq1[3, 3] - 63*CHq3[1, 1] - 63*CHq3[2, 2] + 
          6*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2])) - 
      5*MZ2^6*(18*MT2^2*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 
          3*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        9*MT2*MZ2*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + MZ2^2*(-30*CHd[1, 1] - 
          30*CHd[2, 2] - 30*CHd[3, 3] + 98*CHe[2, 2] + 49*CHl1[2, 2] - 
          49*CHl3[2, 2] + 30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] - 
          15*CHq3[3, 3] + 60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*B0i[bb0, 0, 0, MH2]*(-(MH2*(1280*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
         4*MW2^2*MZ2^4*(1629*CHd[1, 1] + 1629*CHd[2, 2] + 1629*CHd[3, 3] - 
           4795*CHe[2, 2] - 2978*CHl1[2, 2] + 212*CHl3[1, 1] - 
           2766*CHl3[2, 2] - 1629*CHq1[1, 1] - 1629*CHq1[2, 2] - 
           252*CHq1[3, 3] + 1125*CHq3[1, 1] + 1125*CHq3[2, 2] - 
           252*CHq3[3, 3] - 3258*CHu[1, 1] - 3258*CHu[2, 2]) + 
         5*MW2*MZ2^5*(534*CHd[1, 1] + 534*CHd[2, 2] + 534*CHd[3, 3] - 
           1642*CHe[2, 2] - 919*CHl1[2, 2] + 64*CHl3[1, 1] - 855*CHl3[2, 2] - 
           534*CHq1[1, 1] - 534*CHq1[2, 2] - 177*CHq1[3, 3] + 
           180*CHq3[1, 1] + 180*CHq3[2, 2] - 177*CHq3[3, 3] - 
           1068*CHu[1, 1] - 1068*CHu[2, 2]) + 24*MW2^3*MZ2^3*
          (339*CHd[1, 1] + 339*CHd[2, 2] + 339*CHd[3, 3] - 977*CHe[2, 2] - 
           667*CHl1[2, 2] - 14*CHl3[1, 1] - 681*CHl3[2, 2] - 339*CHq1[1, 1] - 
           339*CHq1[2, 2] + 15*CHq1[3, 3] + 369*CHq3[1, 1] + 369*CHq3[2, 2] + 
           15*CHq3[3, 3] - 678*CHu[1, 1] - 678*CHu[2, 2]) - 
         32*MW2^4*MZ2^2*(162*CHd[1, 1] + 162*CHd[2, 2] + 162*CHd[3, 3] - 
           478*CHe[2, 2] - 355*CHl1[2, 2] - 99*CHl3[1, 1] - 454*CHl3[2, 2] - 
           162*CHq1[1, 1] - 162*CHq1[2, 2] + 45*CHq1[3, 3] + 252*CHq3[1, 1] + 
           252*CHq3[2, 2] + 45*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2]) - 
         15*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 
           30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) + 64*MW2^5*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
           21*CHd[3, 3] - 67*CHe[2, 2] - 56*CHl1[2, 2] - 56*CHl3[1, 1] - 
           112*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 12*CHq1[3, 3] + 
           45*CHq3[1, 1] + 45*CHq3[2, 2] + 12*CHq3[3, 3] - 42*CHu[1, 1] - 
           42*CHu[2, 2]))) + MH2^2*(1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
        4*MW2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
          319*CHe[2, 2] + 46*CHl1[2, 2] + 212*CHl3[1, 1] + 258*CHl3[2, 2] - 
          81*CHq1[1, 1] - 81*CHq1[2, 2] - 288*CHq1[3, 3] - 495*CHq3[1, 1] - 
          495*CHq3[2, 2] - 288*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
        MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 452*CHe[2, 2] + 
          19*CHl1[2, 2] + 320*CHl3[1, 1] + 339*CHl3[2, 2] - 60*CHq1[1, 1] - 
          60*CHq1[2, 2] - 255*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 
          255*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) + 
        24*MW2^2*MZ2^3*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 
          45*CHe[2, 2] + 41*CHl1[2, 2] - 14*CHl3[1, 1] + 27*CHl3[2, 2] - 
          27*CHq1[1, 1] - 27*CHq1[2, 2] - 81*CHq1[3, 3] - 135*CHq3[1, 1] - 
          135*CHq3[2, 2] - 81*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) - 
        32*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
          10*CHe[2, 2] + 47*CHl1[2, 2] - 99*CHl3[1, 1] - 52*CHl3[2, 2] - 
          18*CHq1[1, 1] - 18*CHq1[2, 2] - 45*CHq1[3, 3] - 72*CHq3[1, 1] - 
          72*CHq3[2, 2] - 45*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
        64*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - CHe[2, 2] + 
          10*CHl1[2, 2] - 56*CHl3[1, 1] - 46*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] - 6*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 
          6*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      12*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
          141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 51*CHq1[1, 1] - 
          51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
          3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
        8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
          45*CHe[2, 2] - 34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 
          15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
        16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
          11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
          30*CHd[3, 3] + 98*CHe[2, 2] + 49*CHl1[2, 2] + 49*CHl3[2, 2] + 
          30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
          60*CHu[1, 1] + 60*CHu[2, 2]))))/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(-24576*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
        CHq3[2, 2]) - 1536*MW2^8*MZ2*(8*CHe[2, 2] - 3*CHl1[2, 2] - 
        47*CHl3[1, 1] - 6*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
        18*CHq3[1, 1] + 18*CHq3[2, 2]) + MW2*MZ2^7*
       (-2*MZ2*(6628*CHd[1, 1] + 6628*CHd[2, 2] + 6628*CHd[3, 3] + 
          640*CHe[1, 1] - 17512*CHe[2, 2] + 640*CHe[3, 3] + 640*CHl1[1, 1] - 
          13502*CHl1[2, 2] + 640*CHl1[3, 3] - 1089*CHl3[1, 1] - 
          6411*CHl3[2, 2] - 640*CHl3[3, 3] - 9328*CHq1[1, 1] - 
          9328*CHq1[2, 2] - 3554*CHq1[3, 3] - 1380*CHq3[1, 1] - 
          1380*CHq3[2, 2] - 3554*CHq3[3, 3] - 13256*CHu[1, 1] - 
          13256*CHu[2, 2]) + MH2*(810*CHd[1, 1] + 810*CHd[2, 2] + 
          810*CHd[3, 3] - 2134*CHe[2, 2] - 1557*CHl1[2, 2] - 320*CHl3[1, 1] - 
          1877*CHl3[2, 2] - 810*CHq1[1, 1] - 810*CHq1[2, 2] + 45*CHq1[3, 3] + 
          900*CHq3[1, 1] + 900*CHq3[2, 2] + 45*CHq3[3, 3] - 1620*CHu[1, 1] - 
          1620*CHu[2, 2])) - 128*MW2^6*MZ2^2*
       (10*MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(239*CHd[1, 1] + 
          239*CHd[2, 2] + 239*CHd[3, 3] + 152*CHe[1, 1] - 22*CHe[2, 2] + 
          152*CHe[3, 3] + 152*CHl1[1, 1] - 215*CHl1[2, 2] + 152*CHl1[3, 3] + 
          496*CHl3[1, 1] + 657*CHl3[2, 2] + 72*CHl3[3, 3] - 455*CHq1[1, 1] - 
          455*CHq1[2, 2] + 2*CHq1[3, 3] - 789*CHq3[1, 1] - 789*CHq3[2, 2] + 
          2*CHq3[3, 3] - 478*CHu[1, 1] - 478*CHu[2, 2])) + 
      4*MW2^3*MZ2^5*(-(MZ2*(14354*CHd[1, 1] + 14354*CHd[2, 2] + 
           14354*CHd[3, 3] + 512*CHe[1, 1] - 29628*CHe[2, 2] + 
           512*CHe[3, 3] + 512*CHl1[1, 1] - 52813*CHl1[2, 2] + 
           512*CHl1[3, 3] - 16332*CHl3[1, 1] + 9207*CHl3[2, 2] + 
           1184*CHl3[3, 3] - 34640*CHq1[1, 1] - 34640*CHq1[2, 2] + 
           5390*CHq1[3, 3] - 1128*CHq3[1, 1] - 1128*CHq3[2, 2] + 
           5390*CHq3[3, 3] - 28708*CHu[1, 1] - 28708*CHu[2, 2])) + 
        2*MH2*(231*CHd[1, 1] + 231*CHd[2, 2] + 231*CHd[3, 3] - 
          797*CHe[2, 2] - 831*CHl1[2, 2] + 42*CHl3[1, 1] - 789*CHl3[2, 2] - 
          231*CHq1[1, 1] - 231*CHq1[2, 2] + 339*CHq1[3, 3] + 909*CHq3[1, 1] + 
          909*CHq3[2, 2] + 339*CHq3[3, 3] - 462*CHu[1, 1] - 462*CHu[2, 2])) + 
      MZ2^8*(MZ2*(1440*CHd[1, 1] + 1440*CHd[2, 2] + 1440*CHd[3, 3] - 
          4448*CHe[2, 2] - 2469*CHl1[2, 2] - 320*CHl3[1, 1] - 
          2789*CHl3[2, 2] - 1440*CHq1[1, 1] - 1440*CHq1[2, 2] - 
          495*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] - 495*CHq3[3, 3] - 
          2880*CHu[1, 1] - 2880*CHu[2, 2]) - 
        5*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
          49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2])) + 
      32*MW2^5*MZ2^3*(MZ2*(841*CHd[1, 1] + 841*CHd[2, 2] + 841*CHd[3, 3] + 
          844*CHe[1, 1] + 58*CHe[2, 2] + 844*CHe[3, 3] + 844*CHl1[1, 1] + 
          3150*CHl1[2, 2] + 844*CHl1[3, 3] + 4842*CHl3[1, 1] - 
          700*CHl3[2, 2] - 52*CHl3[3, 3] + 275*CHq1[1, 1] + 275*CHq1[2, 2] - 
          1565*CHq1[3, 3] - 2169*CHq3[1, 1] - 2169*CHq3[2, 2] - 
          1565*CHq3[3, 3] - 1682*CHu[1, 1] - 1682*CHu[2, 2]) + 
        2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 21*CHe[2, 2] - 
          32*CHl1[2, 2] + 56*CHl3[1, 1] + 24*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 12*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          12*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      256*MW2^7*MZ2^2*(35*CHd[1, 1] + 35*CHd[2, 2] + 35*CHd[3, 3] + 
        20*CHe[1, 1] + 82*CHe[2, 2] + 20*CHe[3, 3] + 20*CHl1[1, 1] - 
        143*CHl1[2, 2] + 20*CHl1[3, 3] - 204*CHl3[1, 1] + 305*CHl3[2, 2] + 
        20*CHl3[3, 3] - 161*CHq1[1, 1] - 161*CHq1[2, 2] + 35*CHq1[3, 3] - 
        189*CHq3[1, 1] - 189*CHq3[2, 2] + 35*CHq3[3, 3] - 70*CHu[1, 1] - 
        70*CHu[2, 2]) - 8*MW2^4*MZ2^4*(4*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 146*CHe[2, 2] - 181*CHl1[2, 2] + 99*CHl3[1, 1] - 
          82*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 75*CHq1[3, 3] + 
          180*CHq3[1, 1] + 180*CHq3[2, 2] + 75*CHq3[3, 3] - 60*CHu[1, 1] - 
          60*CHu[2, 2]) + MZ2*(-2736*CHd[1, 1] - 2736*CHd[2, 2] - 
          2736*CHd[3, 3] + 1752*CHe[1, 1] + 8688*CHe[2, 2] + 1752*CHe[3, 3] + 
          1752*CHl1[1, 1] + 28185*CHl1[2, 2] + 1752*CHl1[3, 3] + 
          17201*CHl3[1, 1] - 10210*CHl3[2, 2] - 1416*CHl3[3, 3] + 
          14454*CHq1[1, 1] + 14454*CHq1[2, 2] - 8478*CHq1[3, 3] - 
          2766*CHq3[1, 1] - 2766*CHq3[2, 2] - 8478*CHq3[3, 3] + 
          5472*CHu[1, 1] + 5472*CHu[2, 2])) - 2*MW2^2*MZ2^6*
       (2*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
          1173*CHe[2, 2] - 1054*CHl1[2, 2] - 212*CHl3[1, 1] - 
          1266*CHl3[2, 2] - 435*CHq1[1, 1] - 435*CHq1[2, 2] + 
          300*CHq1[3, 3] + 1035*CHq3[1, 1] + 1035*CHq3[2, 2] + 
          300*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
        MZ2*(-21032*CHd[1, 1] - 21032*CHd[2, 2] - 21032*CHd[3, 3] - 
          2336*CHe[1, 1] + 46480*CHe[2, 2] - 2336*CHe[3, 3] - 
          2336*CHl1[1, 1] + 53516*CHl1[2, 2] - 2336*CHl1[3, 3] + 
          8213*CHl3[1, 1] + 5757*CHl3[2, 2] + 1056*CHl3[3, 3] + 
          37592*CHq1[1, 1] + 37592*CHq1[2, 2] + 5710*CHq1[3, 3] + 
          4908*CHq3[1, 1] + 4908*CHq3[2, 2] + 5710*CHq3[3, 3] + 
          42064*CHu[1, 1] + 42064*CHu[2, 2]))))/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)^2*(-8*MW2^2*MZ2^2*(3*CHe[2, 2] + CHl1[2, 2] - 
          CHl3[1, 1] - 15*CHq1[3, 3] - 25*CHq3[3, 3]) + 
        64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 
          3*CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
        MZ2^4*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
          30*CHq1[3, 3] + 10*CHq3[3, 3]) - 2*MW2*MZ2^3*
         (6*CHe[2, 2] + 4*CHl1[2, 2] - 11*CHl3[1, 1] - 7*CHl3[2, 2] + 
          51*CHq1[3, 3] + 67*CHq3[3, 3])) + 
      MT2*MW2*(192*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        2*MW2^2*MZ2^3*(24*CHe[2, 2] - 4*CHl1[2, 2] + 10*CHl3[1, 1] + 
          6*CHl3[2, 2] + 102*CHq1[3, 3] - 134*CHq3[3, 3] - 51*CHu[3, 3]) + 
        8*MW2^3*MZ2^2*(2*CHe[2, 2] + 8*CHl1[2, 2] - 11*CHl3[1, 1] - 
          3*CHl3[2, 2] + 30*CHq1[3, 3] + 52*CHq3[3, 3] - 6*CHu[3, 3]) + 
        MW2*MZ2^4*(-48*CHe[2, 2] - 16*CHl1[2, 2] + 32*CHl3[1, 1] + 
          16*CHl3[2, 2] + 60*CHq1[3, 3] - 76*CHq3[3, 3] - 3*CHu[3, 3]) + 
        16*MW2^4*MZ2*(6*CHe[2, 2] + 6*CHl1[2, 2] - 4*CHl3[1, 1] + 
          2*CHl3[2, 2] - 6*CHq1[3, 3] - 22*CHq3[3, 3] - 3*CHu[3, 3]) - 
        2*MZ2^5*(8*CHe[2, 2] + 4*CHl1[2, 2] - 10*CHl3[1, 1] - 6*CHl3[2, 2] + 
          80*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2^3*(64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 8*CHl3[1, 1] - 
          6*CHl3[2, 2] - 6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) - 
        2*MW2*MZ2^3*(4*CHl1[2, 2] - 14*CHl3[1, 1] - 10*CHl3[2, 2] + 
          102*CHq1[3, 3] + 130*CHq3[3, 3] + 3*CHu[3, 3]) - 
        8*MW2^2*MZ2^2*(6*CHe[2, 2] + 4*CHl1[2, 2] - 7*CHl3[1, 1] - 
          3*CHl3[2, 2] - 30*CHq1[3, 3] - 16*CHq3[3, 3] + 6*CHu[3, 3]) + 
        MZ2^4*(16*CHe[2, 2] + 8*CHl1[2, 2] - 20*CHl3[1, 1] - 12*CHl3[2, 2] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2^2*MZ2*(-(MZ2^4*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 
           3*CHl3[2, 2] + 30*CHq1[3, 3] + 10*CHq3[3, 3])) + 
        4*MW2^2*MZ2^2*(12*CHe[2, 2] + 2*CHl1[2, 2] + CHl3[1, 1] + 
          3*CHl3[2, 2] - 81*CHq1[3, 3] - 113*CHq3[3, 3] - 3*CHu[3, 3]) - 
        32*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) - 16*MW2^3*MZ2*(5*CHe[2, 2] + 
          5*CHl1[2, 2] - 11*CHl3[1, 1] - 6*CHl3[2, 2] - 18*CHq1[3, 3] + 
          10*CHq3[3, 3] + 6*CHu[3, 3]) + 2*MW2*MZ2^3*(18*CHe[2, 2] + 
          10*CHl1[2, 2] - 26*CHl3[1, 1] - 16*CHl3[2, 2] + 81*CHq1[3, 3] + 
          157*CHq3[3, 3] + 15*CHu[3, 3]))))/
    (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(6*MT2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 8*CHl3[1, 1] - 
          6*CHl3[2, 2] - 6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) - 
        2*MW2*MZ2^3*(4*CHl1[2, 2] - 14*CHl3[1, 1] - 10*CHl3[2, 2] + 
          102*CHq1[3, 3] + 130*CHq3[3, 3] + 3*CHu[3, 3]) - 
        8*MW2^2*MZ2^2*(6*CHe[2, 2] + 4*CHl1[2, 2] - 7*CHl3[1, 1] - 
          3*CHl3[2, 2] - 30*CHq1[3, 3] - 16*CHq3[3, 3] + 6*CHu[3, 3]) + 
        MZ2^4*(16*CHe[2, 2] + 8*CHl1[2, 2] - 20*CHl3[1, 1] - 12*CHl3[2, 2] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2*(3072*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        4*MW2^2*MZ2^5*(6252*CHd[1, 1] + 6252*CHd[2, 2] + 6252*CHd[3, 3] - 
          19948*CHe[2, 2] - 7096*CHl1[2, 2] + 3962*CHl3[1, 1] - 
          3134*CHl3[2, 2] - 6252*CHq1[1, 1] - 6252*CHq1[2, 2] + 
          1076*CHq1[3, 3] - 7740*CHq3[1, 1] - 7740*CHq3[2, 2] - 
          7172*CHq3[3, 3] - 12504*CHu[1, 1] - 12504*CHu[2, 2] - 
          1081*CHu[3, 3]) + 256*MW2^6*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 82*CHe[2, 2] - 82*CHl1[2, 2] - 98*CHl3[1, 1] - 
          180*CHl3[2, 2] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 56*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 104*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2] - 89*CHu[3, 3]) - 256*MW2^5*MZ2^2*
         (117*CHd[1, 1] + 117*CHd[2, 2] + 117*CHd[3, 3] - 343*CHe[2, 2] - 
          258*CHl1[2, 2] - 242*CHl3[1, 1] - 500*CHl3[2, 2] - 117*CHq1[1, 1] - 
          117*CHq1[2, 2] - 230*CHq1[3, 3] + 207*CHq3[1, 1] + 207*CHq3[2, 2] + 
          224*CHq3[3, 3] - 234*CHu[1, 1] - 234*CHu[2, 2] - 71*CHu[3, 3]) + 
        15*MZ2^7*(16*CHe[2, 2] + 8*CHl1[2, 2] - 20*CHl3[1, 1] - 
          12*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3]) + 
        64*MW2^4*MZ2^3*(894*CHd[1, 1] + 894*CHd[2, 2] + 894*CHd[3, 3] - 
          2325*CHe[2, 2] - 1289*CHl1[2, 2] - 858*CHl3[1, 1] - 
          2147*CHl3[2, 2] - 894*CHq1[1, 1] - 894*CHq1[2, 2] - 
          1230*CHq1[3, 3] + 594*CHq3[1, 1] + 594*CHq3[2, 2] + 
          630*CHq3[3, 3] - 1788*CHu[1, 1] - 1788*CHu[2, 2] + 387*CHu[3, 3]) + 
        4*MW2*MZ2^6*(-1155*CHd[1, 1] - 1155*CHd[2, 2] - 1155*CHd[3, 3] + 
          4977*CHe[2, 2] + 1111*CHl1[2, 2] - 1400*CHl3[1, 1] - 
          289*CHl3[2, 2] + 1155*CHq1[1, 1] + 1155*CHq1[2, 2] - 
          1730*CHq1[3, 3] + 2475*CHq3[1, 1] + 2475*CHq3[2, 2] + 
          1580*CHq3[3, 3] + 2310*CHu[1, 1] + 2310*CHu[2, 2] + 
          1330*CHu[3, 3]) - 16*MW2^3*MZ2^4*(3360*CHd[1, 1] + 3360*CHd[2, 2] + 
          3360*CHd[3, 3] - 8818*CHe[2, 2] - 3912*CHl1[2, 2] - 
          339*CHl3[1, 1] - 4251*CHl3[2, 2] - 3360*CHq1[1, 1] - 
          3360*CHq1[2, 2] - 2268*CHq1[3, 3] - 1080*CHq3[1, 1] - 
          1080*CHq3[2, 2] - 1014*CHq3[3, 3] - 6720*CHu[1, 1] - 
          6720*CHu[2, 2] + 1446*CHu[3, 3])) - 
      2*MW2*(3072*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        768*MW2^6*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 
          3*CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3]) - 
        16*MW2^3*MZ2^4*(516*CHd[1, 1] + 516*CHd[2, 2] + 516*CHd[3, 3] - 
          1479*CHe[2, 2] - 755*CHl1[2, 2] - 81*CHl3[1, 1] - 836*CHl3[2, 2] - 
          516*CHq1[1, 1] - 516*CHq1[2, 2] + 498*CHq1[3, 3] + 108*CHq3[1, 1] + 
          108*CHq3[2, 2] + 624*CHq3[3, 3] - 1032*CHu[1, 1] - 1032*CHu[2, 2] - 
          792*CHu[3, 3]) + 4*MW2^2*MZ2^5*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 
          1416*CHd[3, 3] - 3988*CHe[2, 2] - 1542*CHl1[2, 2] - 27*CHl3[1, 1] - 
          1569*CHl3[2, 2] - 1416*CHq1[1, 1] - 1416*CHq1[2, 2] + 
          3051*CHq1[3, 3] - 1080*CHq3[1, 1] - 1080*CHq3[2, 2] + 
          2655*CHq3[3, 3] - 2832*CHu[1, 1] - 2832*CHu[2, 2] - 
          336*CHu[3, 3]) + 64*MW2^4*MZ2^3*(90*CHd[1, 1] + 90*CHd[2, 2] + 
          90*CHd[3, 3] - 298*CHe[2, 2] - 207*CHl1[2, 2] - 5*CHl3[1, 1] - 
          212*CHl3[2, 2] - 90*CHq1[1, 1] - 90*CHq1[2, 2] - 104*CHq1[3, 3] + 
          126*CHq3[1, 1] + 126*CHq3[2, 2] - 88*CHq3[3, 3] - 180*CHu[1, 1] - 
          180*CHu[2, 2] - 224*CHu[3, 3]) - 128*MW2^5*MZ2^2*
         (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 35*CHe[2, 2] - 
          41*CHl1[2, 2] - 4*CHl3[1, 1] - 45*CHl3[2, 2] - 12*CHq1[1, 1] - 
          12*CHq1[2, 2] - 73*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] - 
          101*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 40*CHu[3, 3]) + 
        MZ2^7*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
          762*CHe[2, 2] - 136*CHl1[2, 2] + 95*CHl3[1, 1] - 41*CHl3[2, 2] - 
          210*CHq1[1, 1] - 210*CHq1[2, 2] + 380*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 760*CHq3[3, 3] - 420*CHu[1, 1] - 420*CHu[2, 2] + 
          1280*CHu[3, 3]) - 2*MW2*MZ2^6*(912*CHd[1, 1] + 912*CHd[2, 2] + 
          912*CHd[3, 3] - 2918*CHe[2, 2] - 758*CHl1[2, 2] + 214*CHl3[1, 1] - 
          544*CHl3[2, 2] - 912*CHq1[1, 1] - 912*CHq1[2, 2] + 
          2401*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] + 
          2117*CHq3[3, 3] - 1824*CHu[1, 1] - 1824*CHu[2, 2] + 
          1696*CHu[3, 3]))))/(72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-(MT2^2*MZ2*(-15*MZ2^6*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 
           592*CHe[2, 2] - 296*CHl1[2, 2] + 5*CHl3[1, 1] - 291*CHl3[2, 2] - 
           180*CHq1[1, 1] - 180*CHq1[2, 2] - 120*CHq1[3, 3] - 10*CHq3[3, 3] - 
           360*CHu[1, 1] - 360*CHu[2, 2]) - 4*MW2^2*MZ2^4*
          (1560*CHd[1, 1] + 1560*CHd[2, 2] + 1560*CHd[3, 3] - 
           2564*CHe[2, 2] - 9290*CHl1[2, 2] - 5093*CHl3[1, 1] - 
           14383*CHl3[2, 2] - 1560*CHq1[1, 1] - 1560*CHq1[2, 2] + 
           9238*CHq1[3, 3] + 19080*CHq3[1, 1] + 19080*CHq3[2, 2] + 
           14708*CHq3[3, 3] - 3120*CHu[1, 1] - 3120*CHu[2, 2] - 
           4022*CHu[3, 3]) + 4*MW2*MZ2^5*(2445*CHd[1, 1] + 2445*CHd[2, 2] + 
           2445*CHd[3, 3] - 5034*CHe[2, 2] - 5342*CHl1[2, 2] - 
           2225*CHl3[1, 1] - 7567*CHl3[2, 2] - 2445*CHq1[1, 1] - 
           2445*CHq1[2, 2] + 1915*CHq1[3, 3] + 5175*CHq3[1, 1] + 
           5175*CHq3[2, 2] + 5255*CHq3[3, 3] - 4890*CHu[1, 1] - 
           4890*CHu[2, 2] - 1505*CHu[3, 3]) + 64*MW2^4*MZ2^2*
          (588*CHd[1, 1] + 588*CHd[2, 2] + 588*CHd[3, 3] - 1215*CHe[2, 2] - 
           248*CHl1[2, 2] - 1233*CHl3[1, 1] - 1481*CHl3[2, 2] - 
           588*CHq1[1, 1] - 588*CHq1[2, 2] - 276*CHq1[3, 3] - 
           216*CHq3[1, 1] - 216*CHq3[2, 2] + 1398*CHq3[3, 3] - 
           1176*CHu[1, 1] - 1176*CHu[2, 2] - 936*CHu[3, 3]) - 
         128*MW2^5*MZ2*(198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] - 
           563*CHe[2, 2] - 387*CHl1[2, 2] - 580*CHl3[1, 1] - 967*CHl3[2, 2] - 
           198*CHq1[1, 1] - 198*CHq1[2, 2] - 82*CHq1[3, 3] + 306*CHq3[1, 1] + 
           306*CHq3[2, 2] + 730*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2] - 
           538*CHu[3, 3]) - 16*MW2^3*MZ2^3*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 
           1200*CHd[3, 3] - 1759*CHe[2, 2] + 1875*CHl1[2, 2] - 
           942*CHl3[1, 1] + 933*CHl3[2, 2] - 1200*CHq1[1, 1] - 
           1200*CHq1[2, 2] - 2700*CHq1[3, 3] - 5616*CHq3[1, 1] - 
           5616*CHq3[2, 2] - 1032*CHq3[3, 3] - 2400*CHu[1, 1] - 
           2400*CHu[2, 2] - 372*CHu[3, 3]) + 256*MW2^6*(24*CHd[1, 1] + 
           24*CHd[2, 2] + 24*CHd[3, 3] - 88*CHe[2, 2] - 88*CHl1[2, 2] - 
           83*CHl3[1, 1] - 171*CHl3[2, 2] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 
           38*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 92*CHq3[3, 3] - 
           48*CHu[1, 1] - 48*CHu[2, 2] - 98*CHu[3, 3]))) + 
      6*MT2^3*(256*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^6*(-210*CHd[1, 1] - 210*CHd[2, 2] - 210*CHd[3, 3] + 
          922*CHe[2, 2] + 216*CHl1[2, 2] - 295*CHl3[1, 1] - 79*CHl3[2, 2] + 
          210*CHq1[1, 1] + 210*CHq1[2, 2] + 255*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 845*CHq3[3, 3] + 420*CHu[1, 1] + 420*CHu[2, 2] - 
          75*CHu[3, 3]) + 16*MW2^3*MZ2^3*(84*CHd[1, 1] + 84*CHd[2, 2] + 
          84*CHd[3, 3] - 229*CHe[2, 2] - 143*CHl1[2, 2] - 130*CHl3[1, 1] - 
          273*CHl3[2, 2] - 84*CHq1[1, 1] - 84*CHq1[2, 2] - 36*CHq1[3, 3] + 
          108*CHq3[1, 1] + 108*CHq3[2, 2] + 224*CHq3[3, 3] - 168*CHu[1, 1] - 
          168*CHu[2, 2] - 48*CHu[3, 3]) - 64*MW2^4*MZ2^2*
         (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 19*CHe[2, 2] - 
          20*CHl1[2, 2] - 23*CHl3[1, 1] - 43*CHl3[2, 2] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] - 9*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 
          37*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] - 15*CHu[3, 3]) - 
        4*MW2^2*MZ2^4*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] - 
          1060*CHe[2, 2] - 498*CHl1[2, 2] - 177*CHl3[1, 1] - 675*CHl3[2, 2] - 
          432*CHq1[1, 1] - 432*CHq1[2, 2] - 228*CHq1[3, 3] + 126*CHq3[3, 3] - 
          864*CHu[1, 1] - 864*CHu[2, 2] - 12*CHu[3, 3]) + 
        128*MW2^5*MZ2*(CHe[2, 2] + CHl1[2, 2] - 4*CHl3[1, 1] - 3*CHl3[2, 2] - 
          3*CHq1[3, 3] + 5*CHq3[3, 3] - 3*CHu[3, 3]) + 
        2*MW2*MZ2^5*(492*CHd[1, 1] + 492*CHd[2, 2] + 492*CHd[3, 3] - 
          1466*CHe[2, 2] - 562*CHl1[2, 2] + 254*CHl3[1, 1] - 308*CHl3[2, 2] - 
          492*CHq1[1, 1] - 492*CHq1[2, 2] - 411*CHq1[3, 3] - 540*CHq3[1, 1] - 
          540*CHq3[2, 2] - 919*CHq3[3, 3] - 984*CHu[1, 1] - 984*CHu[2, 2] + 
          105*CHu[3, 3])) + 2*MW2^2*(1536*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 75*MZ2^7*(18*CHd[1, 1] + 18*CHd[2, 2] + 
          18*CHd[3, 3] - 62*CHe[2, 2] - 31*CHl1[2, 2] + 4*CHl3[1, 1] - 
          27*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 33*CHq1[3, 3] - 
          17*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
        8*MW2^2*MZ2^5*(1128*CHd[1, 1] + 1128*CHd[2, 2] + 1128*CHd[3, 3] - 
          2693*CHe[2, 2] - 3071*CHl1[2, 2] - 1097*CHl3[1, 1] - 
          4168*CHl3[2, 2] - 1128*CHq1[1, 1] - 1128*CHq1[2, 2] + 
          1819*CHq1[3, 3] + 3960*CHq3[1, 1] + 3960*CHq3[2, 2] + 
          2762*CHq3[3, 3] - 2256*CHu[1, 1] - 2256*CHu[2, 2] - 
          848*CHu[3, 3]) - 32*MW2^4*MZ2^3*(336*CHd[1, 1] + 336*CHd[2, 2] + 
          336*CHd[3, 3] - 465*CHe[2, 2] + 223*CHl1[2, 2] - 906*CHl3[1, 1] - 
          683*CHl3[2, 2] - 336*CHq1[1, 1] - 336*CHq1[2, 2] - 798*CHq1[3, 3] - 
          540*CHq3[1, 1] - 540*CHq3[2, 2] + 582*CHq3[3, 3] - 672*CHu[1, 1] - 
          672*CHu[2, 2] - 792*CHu[3, 3]) + 128*MW2^5*MZ2^2*
         (81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 214*CHe[2, 2] - 
          123*CHl1[2, 2] - 263*CHl3[1, 1] - 386*CHl3[2, 2] - 81*CHq1[1, 1] - 
          81*CHq1[2, 2] - 77*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 
          311*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2] - 224*CHu[3, 3]) - 
        256*MW2^6*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          47*CHe[2, 2] - 47*CHl1[2, 2] - 40*CHl3[1, 1] - 87*CHl3[2, 2] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] - 10*CHq1[3, 3] + 36*CHq3[1, 1] + 
          36*CHq3[2, 2] + 52*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
          40*CHu[3, 3]) - 8*MW2^3*MZ2^4*(96*CHd[1, 1] + 96*CHd[2, 2] + 
          96*CHd[3, 3] - 1400*CHe[2, 2] - 3306*CHl1[2, 2] + 117*CHl3[1, 1] - 
          3189*CHl3[2, 2] - 96*CHq1[1, 1] - 96*CHq1[2, 2] + 4032*CHq1[3, 3] + 
          5616*CHq3[1, 1] + 5616*CHq3[2, 2] + 2862*CHq3[3, 3] - 
          192*CHu[1, 1] - 192*CHu[2, 2] + 336*CHu[3, 3]) + 
        2*MW2*MZ2^6*(-3075*CHd[1, 1] - 3075*CHd[2, 2] - 3075*CHd[3, 3] + 
          7737*CHe[2, 2] + 6011*CHl1[2, 2] + 1235*CHl3[1, 1] + 
          7246*CHl3[2, 2] + 3075*CHq1[1, 1] + 3075*CHq1[2, 2] + 
          1055*CHq1[3, 3] - 3825*CHq3[1, 1] - 3825*CHq3[2, 2] - 
          1565*CHq3[3, 3] + 6150*CHu[1, 1] + 6150*CHu[2, 2] + 
          1280*CHu[3, 3])) - 2*MT2*MW2*
       (2304*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        225*MZ2^7*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          40*CHe[2, 2] - 20*CHl1[2, 2] + CHl3[1, 1] - 19*CHl3[2, 2] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] - 12*CHq1[3, 3] - 2*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2]) + 2*MW2^2*MZ2^5*(7548*CHd[1, 1] + 
          7548*CHd[2, 2] + 7548*CHd[3, 3] - 17986*CHe[2, 2] - 
          23422*CHl1[2, 2] - 8368*CHl3[1, 1] - 31790*CHl3[2, 2] - 
          7548*CHq1[1, 1] - 7548*CHq1[2, 2] + 15065*CHq1[3, 3] + 
          33300*CHq3[1, 1] + 33300*CHq3[2, 2] + 22081*CHq3[3, 3] - 
          15096*CHu[1, 1] - 15096*CHu[2, 2] - 7099*CHu[3, 3]) - 
        16*MW2^4*MZ2^3*(1596*CHd[1, 1] + 1596*CHd[2, 2] + 1596*CHd[3, 3] - 
          2727*CHe[2, 2] + 343*CHl1[2, 2] - 3834*CHl3[1, 1] - 
          3491*CHl3[2, 2] - 1596*CHq1[1, 1] - 1596*CHq1[2, 2] - 
          1500*CHq1[3, 3] - 1836*CHq3[1, 1] - 1836*CHq3[2, 2] + 
          3720*CHq3[3, 3] - 3192*CHu[1, 1] - 3192*CHu[2, 2] - 
          3312*CHu[3, 3]) + 4*MW2^3*MZ2^4*(912*CHd[1, 1] + 912*CHd[2, 2] + 
          912*CHd[3, 3] + 2480*CHe[2, 2] + 11910*CHl1[2, 2] - 
          1839*CHl3[1, 1] + 10071*CHl3[2, 2] - 912*CHq1[1, 1] - 
          912*CHq1[2, 2] - 11052*CHq1[3, 3] - 22464*CHq3[1, 1] - 
          22464*CHq3[2, 2] - 5934*CHq3[3, 3] - 1824*CHu[1, 1] - 
          1824*CHu[2, 2] - 1380*CHu[3, 3]) + 64*MW2^5*MZ2^2*
         (342*CHd[1, 1] + 342*CHd[2, 2] + 342*CHd[3, 3] - 943*CHe[2, 2] - 
          582*CHl1[2, 2] - 1001*CHl3[1, 1] - 1583*CHl3[2, 2] - 
          342*CHq1[1, 1] - 342*CHq1[2, 2] - 155*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 1223*CHq3[3, 3] - 684*CHu[1, 1] - 684*CHu[2, 2] - 
          941*CHu[3, 3]) - 128*MW2^6*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
          48*CHd[3, 3] - 185*CHe[2, 2] - 185*CHl1[2, 2] - 142*CHl3[1, 1] - 
          327*CHl3[2, 2] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 49*CHq1[3, 3] + 
          144*CHq3[1, 1] + 144*CHq3[2, 2] + 163*CHq3[3, 3] - 96*CHu[1, 1] - 
          96*CHu[2, 2] - 169*CHu[3, 3]) + MW2*MZ2^6*(-11670*CHd[1, 1] - 
          11670*CHd[2, 2] - 11670*CHd[3, 3] + 28362*CHe[2, 2] + 
          23336*CHl1[2, 2] + 6125*CHl3[1, 1] + 29461*CHl3[2, 2] + 
          11670*CHq1[1, 1] + 11670*CHq1[2, 2] - 2845*CHq1[3, 3] - 
          16650*CHq3[1, 1] - 16650*CHq3[2, 2] - 13175*CHq3[3, 3] + 
          23340*CHu[1, 1] + 23340*CHu[2, 2] + 5345*CHu[3, 3]))))/
    (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, 0, 0, MW2]*(2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*
       (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 
          471*CHe[2, 2] - 113*CHl1[2, 2] + 160*CHl3[1, 1] + 47*CHl3[2, 2] - 
          105*CHq1[1, 1] - 105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 
          225*CHq3[2, 2] - 165*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
        32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          57*CHe[2, 2] - 35*CHl1[2, 2] - 36*CHl3[1, 1] - 71*CHl3[2, 2] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
          27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
        48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
          43*CHe[2, 2] - 20*CHl1[2, 2] - 9*CHl3[1, 1] - 29*CHl3[2, 2] - 
          18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] - 9*CHq3[3, 3] - 
          36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 
          10*CHl3[1, 1] - 21*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 4*MW2*MZ2^3*(-123*CHd[1, 1] - 
          123*CHd[2, 2] - 123*CHd[3, 3] + 365*CHe[2, 2] + 141*CHl1[2, 2] - 
          66*CHl3[1, 1] + 75*CHl3[2, 2] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 
          129*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 
          246*CHu[1, 1] + 246*CHu[2, 2])) - 
      MH2*(MW2^2*(6144*MW2^8*(11*CHl3[2, 2] - 5*CHq3[1, 1] - 5*CHq3[2, 2] - 
            CHq3[3, 3]) + MW2*MZ2^7*(8802*CHd[1, 1] + 8802*CHd[2, 2] + 
            8802*CHd[3, 3] - 5854*CHe[2, 2] - 65135*CHl1[2, 2] - 
            24096*CHl3[1, 1] + 48237*CHl3[2, 2] + 2560*CHl3[3, 3] - 
            41922*CHq1[1, 1] - 41922*CHq1[2, 2] - 8721*CHq1[3, 3] + 
            1320*CHq3[1, 1] + 1320*CHq3[2, 2] - 1341*CHq3[3, 3] - 
            17604*CHu[1, 1] - 17604*CHu[2, 2]) - 4*MW2^2*MZ2^6*
           (2766*CHd[1, 1] + 2766*CHd[2, 2] + 2766*CHd[3, 3] + 
            3638*CHe[2, 2] - 39043*CHl1[2, 2] - 21124*CHl3[1, 1] + 
            46289*CHl3[2, 2] + 1696*CHl3[3, 3] - 23052*CHq1[1, 1] - 
            23052*CHq1[2, 2] + 2847*CHq1[3, 3] - 1338*CHq3[1, 1] - 
            1338*CHq3[2, 2] + 3111*CHq3[3, 3] - 5532*CHu[1, 1] - 
            5532*CHu[2, 2]) + 8*MW2^3*MZ2^5*(153*CHd[1, 1] + 153*CHd[2, 2] + 
            153*CHd[3, 3] + 2749*CHe[2, 2] - 25521*CHl1[2, 2] - 
            15652*CHl3[1, 1] + 45811*CHl3[2, 2] - 336*CHl3[3, 3] - 
            11871*CHq1[1, 1] - 11871*CHq1[2, 2] + 5877*CHq1[3, 3] - 
            12975*CHq3[1, 1] - 12975*CHq3[2, 2] + 2289*CHq3[3, 3] - 
            306*CHu[1, 1] - 306*CHu[2, 2]) + 64*MW2^5*MZ2^3*
           (144*CHd[1, 1] + 144*CHd[2, 2] + 144*CHd[3, 3] - 574*CHe[2, 2] + 
            281*CHl1[2, 2] + 78*CHl3[1, 1] + 1095*CHl3[2, 2] - 
            448*CHl3[3, 3] + 288*CHq1[1, 1] + 288*CHq1[2, 2] - 
            81*CHq1[3, 3] - 1926*CHq3[1, 1] - 1926*CHq3[2, 2] - 
            249*CHq3[3, 3] - 288*CHu[1, 1] - 288*CHu[2, 2]) + 
          32*MW2^4*MZ2^4*(75*CHd[1, 1] + 75*CHd[2, 2] + 75*CHd[3, 3] + 
            119*CHe[2, 2] + 3871*CHl1[2, 2] + 2308*CHl3[1, 1] - 
            11526*CHl3[2, 2] + 792*CHl3[3, 3] + 1041*CHq1[1, 1] + 
            1041*CHq1[2, 2] - 1185*CHq1[3, 3] + 6942*CHq3[1, 1] + 
            6942*CHq3[2, 2] + 204*CHq3[3, 3] - 150*CHu[1, 1] - 
            150*CHu[2, 2]) - 256*MW2^6*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
            51*CHd[3, 3] - 167*CHe[2, 2] + 224*CHl1[2, 2] + 82*CHl3[1, 1] - 
            964*CHl3[2, 2] - 40*CHl3[3, 3] + 75*CHq1[1, 1] + 75*CHq1[2, 2] - 
            66*CHq1[3, 3] + 345*CHq3[1, 1] + 345*CHq3[2, 2] + 42*CHq3[3, 3] - 
            102*CHu[1, 1] - 102*CHu[2, 2]) + 512*MW2^7*MZ2*
           (9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 33*CHe[2, 2] + 
            33*CHl1[2, 2] + 10*CHl3[1, 1] - 469*CHl3[2, 2] + 9*CHq1[1, 1] + 
            9*CHq1[2, 2] - 9*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
            39*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          2*MZ2^8*(-1065*CHd[1, 1] - 1065*CHd[2, 2] - 1065*CHd[3, 3] + 
            2743*CHe[2, 2] + 5659*CHl1[2, 2] + 920*CHl3[1, 1] - 
            2731*CHl3[2, 2] + 3765*CHq1[1, 1] + 3765*CHq1[2, 2] + 
            1995*CHq1[3, 3] + 1125*CHq3[1, 1] + 1125*CHq3[2, 2] + 
            945*CHq3[3, 3] + 2130*CHu[1, 1] + 2130*CHu[2, 2])) + 
        6*MT2^3*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
          5*MZ2^4)*(16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^2*(2*CHe[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
            18*CHq1[3, 3] - 20*CHq3[3, 3] - 18*CHu[3, 3]) + 
          8*MW2^2*MZ2*(CHe[2, 2] + CHl1[2, 2] - 2*CHl3[1, 1] - CHl3[2, 2] - 
            3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) - 
          MZ2^3*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
            15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
        MT2^2*(-3072*MW2^8*(CHl3[1, 1] - 21*CHl3[2, 2] + 
            10*(CHq3[1, 1] + CHq3[2, 2])) + 2*MZ2^8*(-1065*CHd[1, 1] - 
            1065*CHd[2, 2] - 1065*CHd[3, 3] + 2623*CHe[2, 2] + 
            5599*CHl1[2, 2] + 1070*CHl3[1, 1] - 2641*CHl3[2, 2] + 
            3765*CHq1[1, 1] + 3765*CHq1[2, 2] + 1095*CHq1[3, 3] + 
            1125*CHq3[1, 1] + 1125*CHq3[2, 2] + 645*CHq3[3, 3] + 
            2130*CHu[1, 1] + 2130*CHu[2, 2]) + MW2*MZ2^7*(8802*CHd[1, 1] + 
            8802*CHd[2, 2] + 8802*CHd[3, 3] - 5998*CHe[2, 2] - 
            65087*CHl1[2, 2] - 24336*CHl3[1, 1] + 48045*CHl3[2, 2] + 
            2560*CHl3[3, 3] - 41922*CHq1[1, 1] - 41922*CHq1[2, 2] - 
            2781*CHq1[3, 3] + 1320*CHq3[1, 1] + 1320*CHq3[2, 2] - 
            1761*CHq3[3, 3] - 17604*CHu[1, 1] - 17604*CHu[2, 2] - 
            900*CHu[3, 3]) - 4*MW2^2*MZ2^6*(2766*CHd[1, 1] + 2766*CHd[2, 2] + 
            2766*CHd[3, 3] + 3242*CHe[2, 2] - 39289*CHl1[2, 2] - 
            20581*CHl3[1, 1] + 46586*CHl3[2, 2] + 1696*CHl3[3, 3] - 
            23052*CHq1[1, 1] - 23052*CHq1[2, 2] + 2964*CHq1[3, 3] - 
            1338*CHq3[1, 1] - 1338*CHq3[2, 2] + 1170*CHq3[3, 3] - 
            5532*CHu[1, 1] - 5532*CHu[2, 2] - 855*CHu[3, 3]) + 
          16*MW2^4*MZ2^4*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
            10*CHe[2, 2] + 7592*CHl1[2, 2] + 4877*CHl3[1, 1] - 
            22941*CHl3[2, 2] + 1584*CHl3[3, 3] + 2082*CHq1[1, 1] + 
            2082*CHq1[2, 2] - 390*CHq1[3, 3] + 13884*CHq3[1, 1] + 
            13884*CHq3[2, 2] - 726*CHq3[3, 3] - 300*CHu[1, 1] - 
            300*CHu[2, 2] - 612*CHu[3, 3]) + 8*MW2^3*MZ2^5*
           (153*CHd[1, 1] + 153*CHd[2, 2] + 153*CHd[3, 3] + 2743*CHe[2, 2] - 
            25599*CHl1[2, 2] - 15286*CHl3[1, 1] + 46099*CHl3[2, 2] - 
            336*CHl3[3, 3] - 11871*CHq1[1, 1] - 11871*CHq1[2, 2] + 
            3186*CHq1[3, 3] - 12975*CHq3[1, 1] - 12975*CHq3[2, 2] + 
            1314*CHq3[3, 3] - 306*CHu[1, 1] - 306*CHu[2, 2] - 
            243*CHu[3, 3]) + 512*MW2^7*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] - 36*CHe[2, 2] + 30*CHl1[2, 2] + 22*CHl3[1, 1] - 
            460*CHl3[2, 2] + 9*CHq1[1, 1] + 9*CHq1[2, 2] + 225*CHq3[1, 1] + 
            225*CHq3[2, 2] + 24*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2] + 
            9*CHu[3, 3]) - 256*MW2^6*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
            51*CHd[3, 3] - 176*CHe[2, 2] + 218*CHl1[2, 2] + 79*CHl3[1, 1] - 
            973*CHl3[2, 2] - 40*CHl3[3, 3] + 75*CHq1[1, 1] + 75*CHq1[2, 2] - 
            39*CHq1[3, 3] + 345*CHq3[1, 1] + 345*CHq3[2, 2] + 
            111*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2] + 63*CHu[3, 3]) + 
          64*MW2^5*MZ2^3*(144*CHd[1, 1] + 144*CHd[2, 2] + 144*CHd[3, 3] - 
            547*CHe[2, 2] + 314*CHl1[2, 2] - 60*CHl3[1, 1] + 990*CHl3[2, 2] - 
            448*CHl3[3, 3] + 288*CHq1[1, 1] + 288*CHq1[2, 2] - 
            261*CHq1[3, 3] - 1926*CHq3[1, 1] - 1926*CHq3[2, 2] + 
            351*CHq3[3, 3] - 288*CHu[1, 1] - 288*CHu[2, 2] + 
            324*CHu[3, 3])) + MT2*MW2*(1536*MW2^8*(CHl3[1, 1] - 
            87*CHl3[2, 2] + 40*CHq3[1, 1] + 40*CHq3[2, 2] + 6*CHq3[3, 3]) + 
          MZ2^8*(4260*CHd[1, 1] + 4260*CHd[2, 2] + 4260*CHd[3, 3] - 
            10552*CHe[2, 2] - 22426*CHl1[2, 2] - 4205*CHl3[1, 1] + 
            10609*CHl3[2, 2] - 15060*CHq1[1, 1] - 15060*CHq1[2, 2] - 
            4830*CHq1[3, 3] - 4500*CHq3[1, 1] - 4500*CHq3[2, 2] - 
            1380*CHq3[3, 3] - 8520*CHu[1, 1] - 8520*CHu[2, 2]) + 
          2*MW2^2*MZ2^6*(11064*CHd[1, 1] + 11064*CHd[2, 2] + 
            11064*CHd[3, 3] + 13226*CHe[2, 2] - 156928*CHl1[2, 2] - 
            82933*CHl3[1, 1] + 185963*CHl3[2, 2] + 6784*CHl3[3, 3] - 
            92208*CHq1[1, 1] - 92208*CHq1[2, 2] + 13935*CHq1[3, 3] - 
            5352*CHq3[1, 1] - 5352*CHq3[2, 2] + 9921*CHq3[3, 3] - 
            22128*CHu[1, 1] - 22128*CHu[2, 2] - 855*CHu[3, 3]) - 
          8*MW2^4*MZ2^4*(600*CHd[1, 1] + 600*CHd[2, 2] + 600*CHd[3, 3] + 
            394*CHe[2, 2] + 30668*CHl1[2, 2] + 18665*CHl3[1, 1] - 
            92307*CHl3[2, 2] + 6336*CHl3[3, 3] + 8328*CHq1[1, 1] + 
            8328*CHq1[2, 2] - 1020*CHq1[3, 3] + 55536*CHq3[1, 1] + 
            55536*CHq3[2, 2] + 4506*CHq3[3, 3] - 1200*CHu[1, 1] - 
            1200*CHu[2, 2] - 612*CHu[3, 3]) - 4*MW2^3*MZ2^5*
           (612*CHd[1, 1] + 612*CHd[2, 2] + 612*CHd[3, 3] + 10510*CHe[2, 2] - 
            102612*CHl1[2, 2] - 60817*CHl3[1, 1] + 184507*CHl3[2, 2] - 
            1344*CHl3[3, 3] - 47484*CHq1[1, 1] - 47484*CHq1[2, 2] + 
            14697*CHq1[3, 3] - 51900*CHq3[1, 1] - 51900*CHq3[2, 2] + 
            1659*CHq3[3, 3] - 1224*CHu[1, 1] - 1224*CHu[2, 2] - 
            243*CHu[3, 3]) - 256*MW2^7*MZ2*(36*CHd[1, 1] + 36*CHd[2, 2] + 
            36*CHd[3, 3] - 135*CHe[2, 2] + 129*CHl1[2, 2] + 37*CHl3[1, 1] - 
            1882*CHl3[2, 2] + 36*CHq1[1, 1] + 36*CHq1[2, 2] - 27*CHq1[3, 3] + 
            900*CHq3[1, 1] + 900*CHq3[2, 2] + 171*CHq3[3, 3] - 72*CHu[1, 1] - 
            72*CHu[2, 2] + 9*CHu[3, 3]) + 128*MW2^6*MZ2^2*(204*CHd[1, 1] + 
            204*CHd[2, 2] + 204*CHd[3, 3] - 662*CHe[2, 2] + 905*CHl1[2, 2] + 
            235*CHl3[1, 1] - 3940*CHl3[2, 2] - 160*CHl3[3, 3] + 
            300*CHq1[1, 1] + 300*CHq1[2, 2] - 327*CHq1[3, 3] + 
            1380*CHq3[1, 1] + 1380*CHq3[2, 2] + 363*CHq3[3, 3] - 
            408*CHu[1, 1] - 408*CHu[2, 2] + 63*CHu[3, 3]) - 
          32*MW2^5*MZ2^3*(576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] - 
            2119*CHe[2, 2] + 1277*CHl1[2, 2] - 156*CHl3[1, 1] + 
            4065*CHl3[2, 2] - 1792*CHl3[3, 3] + 1152*CHq1[1, 1] + 
            1152*CHq1[2, 2] - 1764*CHq1[3, 3] - 7704*CHq3[1, 1] - 
            7704*CHq3[2, 2] - 492*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] + 324*CHu[3, 3]) + MW2*MZ2^7*(-17604*CHd[1, 1] - 
            17604*CHd[2, 2] - 17604*CHd[3, 3] + 11660*CHe[2, 2] + 
            130036*CHl1[2, 2] + 48987*CHl3[1, 1] - 95913*CHl3[2, 2] - 
            5120*CHl3[3, 3] + 83844*CHq1[1, 1] + 83844*CHq1[2, 2] + 
            5922*CHq1[3, 3] - 2640*CHq3[1, 1] - 2640*CHq3[2, 2] - 
            3588*CHq3[3, 3] + 35208*CHu[1, 1] + 35208*CHu[2, 2] + 
            450*CHu[3, 3]))) + 
      MW2*(MW2^2*(6144*MW2^8*(11*CHl3[2, 2] - 5*CHq3[1, 1] - 5*CHq3[2, 2] - 
            CHq3[3, 3]) - 4*MW2^2*MZ2^6*(9069*CHd[1, 1] + 9069*CHd[2, 2] + 
            9069*CHd[3, 3] - 14643*CHe[2, 2] - 51237*CHl1[2, 2] - 
            21336*CHl3[1, 1] + 33883*CHl3[2, 2] + 1696*CHl3[3, 3] - 
            29355*CHq1[1, 1] - 29355*CHq1[2, 2] + 2823*CHq1[3, 3] + 
            4917*CHq3[1, 1] + 4917*CHq3[2, 2] + 3087*CHq3[3, 3] - 
            18138*CHu[1, 1] - 18138*CHu[2, 2]) + 4*MW2*MZ2^7*
           (4443*CHd[1, 1] + 4443*CHd[2, 2] + 4443*CHd[3, 3] - 
            8149*CHe[2, 2] - 20239*CHl1[2, 2] - 6104*CHl3[1, 1] + 
            8024*CHl3[2, 2] + 640*CHl3[3, 3] - 12723*CHq1[1, 1] - 
            12723*CHq1[2, 2] - 2739*CHq1[3, 3] + 1455*CHq3[1, 1] + 
            1455*CHq3[2, 2] - 894*CHq3[3, 3] - 8886*CHu[1, 1] - 
            8886*CHu[2, 2]) + 16*MW2^3*MZ2^5*(2472*CHd[1, 1] + 
            2472*CHd[2, 2] + 2472*CHd[3, 3] - 5736*CHe[2, 2] - 
            18024*CHl1[2, 2] - 7805*CHl3[1, 1] + 17663*CHl3[2, 2] - 
            168*CHl3[3, 3] - 8331*CHq1[1, 1] - 8331*CHq1[2, 2] + 
            3516*CHq1[3, 3] - 2937*CHq3[1, 1] - 2937*CHq3[2, 2] + 
            1722*CHq3[3, 3] - 4944*CHu[1, 1] - 4944*CHu[2, 2]) - 
          32*MW2^4*MZ2^4*(963*CHd[1, 1] + 963*CHd[2, 2] + 963*CHd[3, 3] - 
            3377*CHe[2, 2] - 6540*CHl1[2, 2] - 2209*CHl3[1, 1] + 
            8956*CHl3[2, 2] - 792*CHl3[3, 3] - 2079*CHq1[1, 1] - 
            2079*CHq1[2, 2] + 1692*CHq1[3, 3] - 4890*CHq3[1, 1] - 
            4890*CHq3[2, 2] + 303*CHq3[3, 3] - 1926*CHu[1, 1] - 
            1926*CHu[2, 2]) + 64*MW2^5*MZ2^3*(387*CHd[1, 1] + 387*CHd[2, 2] + 
            387*CHd[3, 3] - 1395*CHe[2, 2] - 463*CHl1[2, 2] + 
            134*CHl3[1, 1] + 407*CHl3[2, 2] - 448*CHl3[3, 3] + 
            45*CHq1[1, 1] + 45*CHq1[2, 2] + 99*CHq1[3, 3] - 1323*CHq3[1, 1] - 
            1323*CHq3[2, 2] - 69*CHq3[3, 3] - 774*CHu[1, 1] - 
            774*CHu[2, 2]) - 256*MW2^6*MZ2^2*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 211*CHe[2, 2] + 180*CHl1[2, 2] + 87*CHl3[1, 1] - 
            1003*CHl3[2, 2] - 40*CHl3[3, 3] + 63*CHq1[1, 1] + 63*CHq1[2, 2] - 
            54*CHq1[3, 3] + 381*CHq3[1, 1] + 381*CHq3[2, 2] + 54*CHq3[3, 3] - 
            126*CHu[1, 1] - 126*CHu[2, 2]) + 512*MW2^7*MZ2*
           (9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 33*CHe[2, 2] + 
            33*CHl1[2, 2] + 10*CHl3[1, 1] - 469*CHl3[2, 2] + 9*CHq1[1, 1] + 
            9*CHq1[2, 2] - 9*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
            39*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          MZ2^8*(-3480*CHd[1, 1] - 3480*CHd[2, 2] - 3480*CHd[3, 3] + 
            9896*CHe[2, 2] + 13523*CHl1[2, 2] + 1840*CHl3[1, 1] - 
            3257*CHl3[2, 2] + 8880*CHq1[1, 1] + 8880*CHq1[2, 2] + 
            4665*CHq1[3, 3] + 2250*CHq3[1, 1] + 2250*CHq3[2, 2] + 
            2565*CHq3[3, 3] + 6960*CHu[1, 1] + 6960*CHu[2, 2])) + 
        6*MT2^3*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
          5*MZ2^4)*(16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^2*(2*CHe[2, 2] + CHl3[1, 1] + CHl3[2, 2] - 
            18*CHq1[3, 3] - 20*CHq3[3, 3] - 18*CHu[3, 3]) + 
          8*MW2^2*MZ2*(CHe[2, 2] + CHl1[2, 2] - 2*CHl3[1, 1] - CHl3[2, 2] - 
            3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) - 
          MZ2^3*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
            15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
        MT2*MW2*(1536*MW2^8*(CHl3[1, 1] - 87*CHl3[2, 2] + 40*CHq3[1, 1] + 
            40*CHq3[2, 2] + 6*CHq3[3, 3]) + MZ2^8*(6960*CHd[1, 1] + 
            6960*CHd[2, 2] + 6960*CHd[3, 3] - 19372*CHe[2, 2] - 
            26836*CHl1[2, 2] - 4205*CHl3[1, 1] + 6199*CHl3[2, 2] - 
            17760*CHq1[1, 1] - 17760*CHq1[2, 2] - 6180*CHq1[3, 3] - 
            4500*CHq3[1, 1] - 4500*CHq3[2, 2] - 2730*CHq3[3, 3] - 
            13920*CHu[1, 1] - 13920*CHu[2, 2]) + 2*MW2^2*MZ2^6*
           (36276*CHd[1, 1] + 36276*CHd[2, 2] + 36276*CHd[3, 3] - 
            59898*CHe[2, 2] - 205704*CHl1[2, 2] - 83781*CHl3[1, 1] + 
            136339*CHl3[2, 2] + 6784*CHl3[3, 3] - 117420*CHq1[1, 1] - 
            117420*CHq1[2, 2] + 13839*CHq1[3, 3] + 19668*CHq3[1, 1] + 
            19668*CHq3[2, 2] + 9825*CHq3[3, 3] - 72552*CHu[1, 1] - 
            72552*CHu[2, 2] - 855*CHu[3, 3]) - 4*MW2^3*MZ2^5*
           (19776*CHd[1, 1] + 19776*CHd[2, 2] + 19776*CHd[3, 3] - 
            46374*CHe[2, 2] - 144720*CHl1[2, 2] - 60649*CHl3[1, 1] + 
            142567*CHl3[2, 2] - 1344*CHl3[3, 3] - 66648*CHq1[1, 1] - 
            66648*CHq1[2, 2] + 19317*CHq1[3, 3] - 23496*CHq3[1, 1] - 
            23496*CHq3[2, 2] + 6279*CHq3[3, 3] - 39552*CHu[1, 1] - 
            39552*CHu[2, 2] - 243*CHu[3, 3]) - 256*MW2^7*MZ2*
           (36*CHd[1, 1] + 36*CHd[2, 2] + 36*CHd[3, 3] - 135*CHe[2, 2] + 
            129*CHl1[2, 2] + 37*CHl3[1, 1] - 1882*CHl3[2, 2] + 
            36*CHq1[1, 1] + 36*CHq1[2, 2] - 27*CHq1[3, 3] + 900*CHq3[1, 1] + 
            900*CHq3[2, 2] + 171*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2] + 
            9*CHu[3, 3]) + 128*MW2^6*MZ2^2*(252*CHd[1, 1] + 252*CHd[2, 2] + 
            252*CHd[3, 3] - 838*CHe[2, 2] + 729*CHl1[2, 2] + 255*CHl3[1, 1] - 
            4096*CHl3[2, 2] - 160*CHl3[3, 3] + 252*CHq1[1, 1] + 
            252*CHq1[2, 2] - 279*CHq1[3, 3] + 1524*CHq3[1, 1] + 
            1524*CHq3[2, 2] + 411*CHq3[3, 3] - 504*CHu[1, 1] - 
            504*CHu[2, 2] + 63*CHu[3, 3]) - 32*MW2^5*MZ2^3*
           (1548*CHd[1, 1] + 1548*CHd[2, 2] + 1548*CHd[3, 3] - 
            5403*CHe[2, 2] - 1699*CHl1[2, 2] + 68*CHl3[1, 1] + 
            1313*CHl3[2, 2] - 1792*CHl3[3, 3] + 180*CHq1[1, 1] + 
            180*CHq1[2, 2] - 1044*CHq1[3, 3] - 5292*CHq3[1, 1] - 
            5292*CHq3[2, 2] + 228*CHq3[3, 3] - 3096*CHu[1, 1] - 
            3096*CHu[2, 2] + 324*CHu[3, 3]) + MW2*MZ2^7*(-35544*CHd[1, 1] - 
            35544*CHd[2, 2] - 35544*CHd[3, 3] + 65144*CHe[2, 2] + 
            161678*CHl1[2, 2] + 49627*CHl3[1, 1] - 63631*CHl3[2, 2] - 
            5120*CHl3[3, 3] + 101784*CHq1[1, 1] + 101784*CHq1[2, 2] + 
            10392*CHq1[3, 3] - 11640*CHq3[1, 1] - 11640*CHq3[2, 2] + 
            882*CHq3[3, 3] + 71088*CHu[1, 1] + 71088*CHu[2, 2] + 
            450*CHu[3, 3]) + 8*MW2^4*MZ2^4*(7704*CHd[1, 1] + 7704*CHd[2, 2] + 
            7704*CHd[3, 3] - 26458*CHe[2, 2] - 52020*CHl1[2, 2] - 
            17873*CHl3[1, 1] + 71747*CHl3[2, 2] - 6336*CHl3[3, 3] - 
            16632*CHq1[1, 1] - 16632*CHq1[2, 2] + 5076*CHq1[3, 3] - 
            39120*CHq3[1, 1] - 39120*CHq3[2, 2] - 450*CHq3[3, 3] - 
            15408*CHu[1, 1] - 15408*CHu[2, 2] + 612*CHu[3, 3])) + 
        MT2^2*(-3072*MW2^8*(CHl3[1, 1] - 21*CHl3[2, 2] + 
            10*(CHq3[1, 1] + CHq3[2, 2])) + MZ2^8*(-3480*CHd[1, 1] - 
            3480*CHd[2, 2] - 3480*CHd[3, 3] + 9656*CHe[2, 2] + 
            13403*CHl1[2, 2] + 2140*CHl3[1, 1] - 3077*CHl3[2, 2] + 
            8880*CHq1[1, 1] + 8880*CHq1[2, 2] + 2865*CHq1[3, 3] + 
            2250*CHq3[1, 1] + 2250*CHq3[2, 2] + 1965*CHq3[3, 3] + 
            6960*CHu[1, 1] + 6960*CHu[2, 2]) - 4*MW2^2*MZ2^6*
           (9069*CHd[1, 1] + 9069*CHd[2, 2] + 9069*CHd[3, 3] - 
            15039*CHe[2, 2] - 51483*CHl1[2, 2] - 20793*CHl3[1, 1] + 
            34180*CHl3[2, 2] + 1696*CHl3[3, 3] - 29355*CHq1[1, 1] - 
            29355*CHq1[2, 2] + 2940*CHq1[3, 3] + 4917*CHq3[1, 1] + 
            4917*CHq3[2, 2] + 1146*CHq3[3, 3] - 18138*CHu[1, 1] - 
            18138*CHu[2, 2] - 855*CHu[3, 3]) + 8*MW2^3*MZ2^5*
           (4944*CHd[1, 1] + 4944*CHd[2, 2] + 4944*CHd[3, 3] - 
            11478*CHe[2, 2] - 36126*CHl1[2, 2] - 15244*CHl3[1, 1] + 
            35614*CHl3[2, 2] - 336*CHl3[3, 3] - 16662*CHq1[1, 1] - 
            16662*CHq1[2, 2] + 4341*CHq1[3, 3] - 5874*CHq3[1, 1] - 
            5874*CHq3[2, 2] + 2469*CHq3[3, 3] - 9888*CHu[1, 1] - 
            9888*CHu[2, 2] - 243*CHu[3, 3]) + 4*MW2*MZ2^7*(4443*CHd[1, 1] + 
            4443*CHd[2, 2] + 4443*CHd[3, 3] - 8185*CHe[2, 2] - 
            20227*CHl1[2, 2] - 6164*CHl3[1, 1] + 7976*CHl3[2, 2] + 
            640*CHl3[3, 3] - 12723*CHq1[1, 1] - 12723*CHq1[2, 2] - 
            1254*CHq1[3, 3] + 1455*CHq3[1, 1] + 1455*CHq3[2, 2] - 
            999*CHq3[3, 3] - 8886*CHu[1, 1] - 8886*CHu[2, 2] - 
            225*CHu[3, 3]) + 512*MW2^7*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] - 36*CHe[2, 2] + 30*CHl1[2, 2] + 22*CHl3[1, 1] - 
            460*CHl3[2, 2] + 9*CHq1[1, 1] + 9*CHq1[2, 2] + 225*CHq3[1, 1] + 
            225*CHq3[2, 2] + 24*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2] + 
            9*CHu[3, 3]) - 256*MW2^6*MZ2^2*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 220*CHe[2, 2] + 174*CHl1[2, 2] + 84*CHl3[1, 1] - 
            1012*CHl3[2, 2] - 40*CHl3[3, 3] + 63*CHq1[1, 1] + 63*CHq1[2, 2] - 
            27*CHq1[3, 3] + 381*CHq3[1, 1] + 381*CHq3[2, 2] + 
            123*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2] + 63*CHu[3, 3]) + 
          64*MW2^5*MZ2^3*(387*CHd[1, 1] + 387*CHd[2, 2] + 387*CHd[3, 3] - 
            1368*CHe[2, 2] - 430*CHl1[2, 2] - 4*CHl3[1, 1] + 302*CHl3[2, 2] - 
            448*CHl3[3, 3] + 45*CHq1[1, 1] + 45*CHq1[2, 2] - 81*CHq1[3, 3] - 
            1323*CHq3[1, 1] - 1323*CHq3[2, 2] + 531*CHq3[3, 3] - 
            774*CHu[1, 1] - 774*CHu[2, 2] + 324*CHu[3, 3]) - 
          16*MW2^4*MZ2^4*(1926*CHd[1, 1] + 1926*CHd[2, 2] + 1926*CHd[3, 3] - 
            6526*CHe[2, 2] - 12930*CHl1[2, 2] - 4679*CHl3[1, 1] + 
            17801*CHl3[2, 2] - 1584*CHl3[3, 3] - 4158*CHq1[1, 1] - 
            4158*CHq1[2, 2] + 1404*CHq1[3, 3] - 9780*CHq3[1, 1] - 
            9780*CHq3[2, 2] + 1740*CHq3[3, 3] - 3852*CHu[1, 1] - 
            3852*CHu[2, 2] + 612*CHu[3, 3])))))/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (9*MT2^2*MZ2*(4*MW2*MZ2^5*(2235*CHd[1, 1] + 2235*CHd[2, 2] + 
         2235*CHd[3, 3] - 3516*CHe[2, 2] - 4708*CHl1[2, 2] - 
         3685*CHl3[1, 1] - 8393*CHl3[2, 2] - 2235*CHq1[1, 1] - 
         2235*CHq1[2, 2] + 8195*CHq1[3, 3] + 5625*CHq3[1, 1] + 
         5625*CHq3[2, 2] + 11725*CHq3[3, 3] - 4470*CHu[1, 1] - 
         4470*CHu[2, 2] - 2245*CHu[3, 3]) + 64*MW2^4*MZ2^2*
        (1104*CHd[1, 1] + 1104*CHd[2, 2] + 1104*CHd[3, 3] - 2331*CHe[2, 2] - 
         748*CHl1[2, 2] - 2025*CHl3[1, 1] - 2773*CHl3[2, 2] - 
         1104*CHq1[1, 1] - 1104*CHq1[2, 2] - 1038*CHq1[3, 3] - 
         108*CHq3[1, 1] - 108*CHq3[2, 2] + 1284*CHq3[3, 3] - 2208*CHu[1, 1] - 
         2208*CHu[2, 2] - 1494*CHu[3, 3]) - 128*MW2^5*MZ2*
        (378*CHd[1, 1] + 378*CHd[2, 2] + 378*CHd[3, 3] - 1039*CHe[2, 2] - 
         687*CHl1[2, 2] - 1076*CHl3[1, 1] - 1763*CHl3[2, 2] - 
         378*CHq1[1, 1] - 378*CHq1[2, 2] - 398*CHq1[3, 3] + 558*CHq3[1, 1] + 
         558*CHq3[2, 2] + 1274*CHq3[3, 3] - 756*CHu[1, 1] - 756*CHu[2, 2] - 
         878*CHu[3, 3]) - 16*MW2^3*MZ2^3*(2616*CHd[1, 1] + 2616*CHd[2, 2] + 
         2616*CHd[3, 3] - 5159*CHe[2, 2] + 627*CHl1[2, 2] - 1446*CHl3[1, 1] - 
         819*CHl3[2, 2] - 2616*CHq1[1, 1] - 2616*CHq1[2, 2] - 
         6480*CHq1[3, 3] - 6696*CHq3[1, 1] - 6696*CHq3[2, 2] - 
         6180*CHq3[3, 3] - 5232*CHu[1, 1] - 5232*CHu[2, 2] - 384*CHu[3, 3]) + 
       256*MW2^6*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
         176*CHe[2, 2] - 176*CHl1[2, 2] - 187*CHl3[1, 1] - 363*CHl3[2, 2] - 
         48*CHq1[1, 1] - 48*CHq1[2, 2] - 112*CHq1[3, 3] + 144*CHq3[1, 1] + 
         144*CHq3[2, 2] + 262*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 
         160*CHu[3, 3]) - 45*MZ2^6*(60*CHd[1, 1] + 60*CHd[2, 2] + 
         60*CHd[3, 3] - 176*CHe[2, 2] - 88*CHl1[2, 2] - 25*CHl3[1, 1] - 
         113*CHl3[2, 2] - 60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 
         100*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3]) + 
       4*MW2^2*MZ2^4*(264*CHd[1, 1] + 264*CHd[2, 2] + 264*CHd[3, 3] - 
         3788*CHe[2, 2] + 7258*CHl1[2, 2] + 7549*CHl3[1, 1] + 
         14807*CHl3[2, 2] - 264*CHq1[1, 1] - 264*CHq1[2, 2] - 
         23048*CHq1[3, 3] - 21960*CHq3[1, 1] - 21960*CHq3[2, 2] - 
         31810*CHq3[3, 3] - 528*CHu[1, 1] - 528*CHu[2, 2] + 
         6856*CHu[3, 3])) - MW2*(16384*MW2^8*((-363 + 32*Pi^2)*CHl3[1, 1] + 
         (-363 + 32*Pi^2)*CHl3[2, 2] + 27*(CHq3[1, 1] + CHq3[2, 2])) - 
       1024*MW2^7*MZ2*(3*(-87 + 28*Pi^2)*CHd[1, 1] + 3*(-87 + 28*Pi^2)*
          CHd[2, 2] - 261*CHd[3, 3] + 84*Pi^2*CHd[3, 3] - 2739*CHe[2, 2] + 
         140*Pi^2*CHe[2, 2] - 3036*CHl1[2, 2] + 140*Pi^2*CHl1[2, 2] - 
         31827*CHl3[1, 1] + 2888*Pi^2*CHl3[1, 1] - 32388*CHl3[2, 2] + 
         3028*Pi^2*CHl3[2, 2] - 1251*CHq1[1, 1] + 60*Pi^2*CHq1[1, 1] - 
         1251*CHq1[2, 2] + 60*Pi^2*CHq1[2, 2] - 261*CHq1[3, 3] + 
         84*Pi^2*CHq1[3, 3] - 540*CHq3[1, 1] + 108*Pi^2*CHq3[1, 1] - 
         540*CHq3[2, 2] + 108*Pi^2*CHq3[2, 2] - 666*CHq3[3, 3] + 
         84*Pi^2*CHq3[3, 3] - 828*CHu[1, 1] - 24*Pi^2*CHu[1, 1] - 
         828*CHu[2, 2] - 24*Pi^2*CHu[2, 2]) + 
       MZ2^7*(-45*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 
           30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) + MZ2*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 
           508419*CHl1[2, 2] - 62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2])) + 
       128*MW2^5*MZ2^2*(9*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
           11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
           3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2*((47427 - 8580*Pi^2)*CHd[1, 1] + (47427 - 8580*Pi^2)*CHd[2, 2] + 
           47427*CHd[3, 3] - 8580*Pi^2*CHd[3, 3] - 1344*CHe[1, 1] + 
           272667*CHe[2, 2] - 24668*Pi^2*CHe[2, 2] - 1344*CHe[3, 3] - 
           1344*CHl1[1, 1] + 6681*CHl1[2, 2] + 3132*Pi^2*CHl1[2, 2] - 
           1344*CHl1[3, 3] + 865641*CHl3[1, 1] - 87408*Pi^2*CHl3[1, 1] + 
           848826*CHl3[2, 2] - 84276*Pi^2*CHl3[2, 2] + 1344*CHl3[3, 3] + 
           12729*CHq1[1, 1] + 2388*Pi^2*CHq1[1, 1] + 12729*CHq1[2, 2] + 
           2388*Pi^2*CHq1[2, 2] + 57585*CHq1[3, 3] - 5772*Pi^2*CHq1[3, 3] + 
           142569*CHq3[1, 1] - 13932*Pi^2*CHq3[1, 1] + 142569*CHq3[2, 2] - 
           13932*Pi^2*CHq3[2, 2] + 61263*CHq3[3, 3] - 5772*Pi^2*CHq3[3, 3] + 
           66066*CHu[1, 1] - 696*Pi^2*CHu[1, 1] + 66066*CHu[2, 2] - 
           696*Pi^2*CHu[2, 2] - 1344*CHu[3, 3])) + 512*MW2^6*MZ2^2*
        (12*(-317 + 75*Pi^2)*CHd[1, 1] + 12*(-317 + 75*Pi^2)*CHd[2, 2] - 
         3804*CHd[3, 3] + 900*Pi^2*CHd[3, 3] + 120*CHe[1, 1] - 
         29055*CHe[2, 2] + 2156*Pi^2*CHe[2, 2] + 120*CHe[3, 3] + 
         120*CHl1[1, 1] - 12582*CHl1[2, 2] + 432*Pi^2*CHl1[2, 2] + 
         120*CHl1[3, 3] - 153807*CHl3[1, 1] + 14636*Pi^2*CHl3[1, 1] - 
         155955*CHl3[2, 2] + 15068*Pi^2*CHl3[2, 2] - 120*CHl3[3, 3] - 
         7212*CHq1[1, 1] + 180*Pi^2*CHq1[1, 1] - 7212*CHq1[2, 2] + 
         180*Pi^2*CHq1[2, 2] - 5466*CHq1[3, 3] + 792*Pi^2*CHq1[3, 3] - 
         14616*CHq3[1, 1] + 1404*Pi^2*CHq3[1, 1] - 14616*CHq3[2, 2] + 
         1404*Pi^2*CHq3[2, 2] - 7218*CHq3[3, 3] + 792*Pi^2*CHq3[3, 3] - 
         8268*CHu[1, 1] - 72*Pi^2*CHu[1, 1] - 8268*CHu[2, 2] - 
         72*Pi^2*CHu[2, 2] + 120*CHu[3, 3]) - 16*MW2^3*MZ2^4*
        (-18*MH2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
           233*CHe[2, 2] - 177*CHl1[2, 2] - 177*CHl3[2, 2] - 78*CHq1[1, 1] - 
           78*CHq1[2, 2] + 24*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] + 
           24*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2]) + 
         MZ2*((-630990 + 80616*Pi^2)*CHd[1, 1] + (-630990 + 80616*Pi^2)*
            CHd[2, 2] - 630990*CHd[3, 3] + 80616*Pi^2*CHd[3, 3] + 
           1008*CHe[1, 1] - 2444934*CHe[2, 2] + 266136*Pi^2*CHe[2, 2] + 
           1008*CHe[3, 3] + 1008*CHl1[1, 1] + 964524*CHl1[2, 2] - 
           112232*Pi^2*CHl1[2, 2] + 1008*CHl1[3, 3] - 3914910*CHl3[1, 1] + 
           439728*Pi^2*CHl3[1, 1] - 3184161*CHl3[2, 2] + 
           327496*Pi^2*CHl3[2, 2] - 1008*CHl3[3, 3] + 659286*CHq1[1, 1] - 
           79608*Pi^2*CHq1[1, 1] + 659286*CHq1[2, 2] - 
           79608*Pi^2*CHq1[2, 2] - 190017*CHq1[3, 3] + 9768*Pi^2*CHq1[3, 3] - 
           872829*CHq3[1, 1] + 99144*Pi^2*CHq3[1, 1] - 872829*CHq3[2, 2] + 
           99144*Pi^2*CHq3[2, 2] - 175374*CHq3[3, 3] + 9768*Pi^2*CHq3[3, 3] - 
           301050*CHu[1, 1] + 18624*Pi^2*CHu[1, 1] - 301050*CHu[2, 2] + 
           18624*Pi^2*CHu[2, 2] + 1008*CHu[3, 3])) + 
       32*MW2^4*MZ2^3*(-18*MH2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
           78*CHe[2, 2] - 67*CHl1[2, 2] - 67*CHl3[2, 2] - 24*CHq1[1, 1] - 
           24*CHq1[2, 2] + 15*CHq1[3, 3] + 54*CHq3[1, 1] + 54*CHq3[2, 2] + 
           15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
         MZ2*((-320823 + 47184*Pi^2)*CHd[1, 1] + (-320823 + 47184*Pi^2)*
            CHd[2, 2] - 320823*CHd[3, 3] + 47184*Pi^2*CHd[3, 3] + 
           4752*CHe[1, 1] - 1472457*CHe[2, 2] + 148944*Pi^2*CHe[2, 2] + 
           4752*CHe[3, 3] + 4752*CHl1[1, 1] + 330345*CHl1[2, 2] - 
           45224*Pi^2*CHl1[2, 2] + 4752*CHl1[3, 3] - 3160290*CHl3[1, 1] + 
           338696*Pi^2*CHl3[1, 1] - 2895669*CHl3[2, 2] + 
           293472*Pi^2*CHl3[2, 2] - 4752*CHl3[3, 3] + 192087*CHq1[1, 1] - 
           32208*Pi^2*CHq1[1, 1] + 192087*CHq1[2, 2] - 
           32208*Pi^2*CHq1[2, 2] - 247653*CHq1[3, 3] + 
           19320*Pi^2*CHq1[3, 3] - 676917*CHq3[1, 1] + 
           70848*Pi^2*CHq3[1, 1] - 676917*CHq3[2, 2] + 
           70848*Pi^2*CHq3[2, 2] - 240345*CHq3[3, 3] + 
           19320*Pi^2*CHq3[3, 3] - 270522*CHu[1, 1] + 8736*Pi^2*CHu[1, 1] - 
           270522*CHu[2, 2] + 8736*Pi^2*CHu[2, 2] + 4752*CHu[3, 3])) + 
       2*MW2*MZ2^6*(9*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
           1293*CHe[2, 2] - 769*CHl1[2, 2] - 769*CHl3[2, 2] - 
           435*CHq1[1, 1] - 435*CHq1[2, 2] - 105*CHq1[3, 3] + 
           225*CHq3[1, 1] + 225*CHq3[2, 2] - 105*CHq3[3, 3] - 870*CHu[1, 1] - 
           870*CHu[2, 2]) + MZ2*((881283 - 102744*Pi^2)*CHd[1, 1] + 
           (881283 - 102744*Pi^2)*CHd[2, 2] + 881283*CHd[3, 3] - 
           102744*Pi^2*CHd[3, 3] + 7680*CHe[1, 1] + 2784123*CHe[2, 2] - 
           340568*Pi^2*CHe[2, 2] + 7680*CHe[3, 3] + 7680*CHl1[1, 1] - 
           1832754*CHl1[2, 2] + 210600*Pi^2*CHl1[2, 2] + 7680*CHl1[3, 3] + 
           3321066*CHl3[1, 1] - 390208*Pi^2*CHl3[1, 1] + 1663566*CHl3[2, 2] - 
           179608*Pi^2*CHl3[2, 2] - 7680*CHl3[3, 3] - 1161543*CHq1[1, 1] + 
           130824*Pi^2*CHq1[1, 1] - 1161543*CHq1[2, 2] + 
           130824*Pi^2*CHq1[2, 2] - 398964*CHq1[3, 3] + 
           43272*Pi^2*CHq1[3, 3] + 309195*CHq3[1, 1] - 
           44280*Pi^2*CHq3[1, 1] + 309195*CHq3[2, 2] - 
           44280*Pi^2*CHq3[2, 2] - 386154*CHq3[3, 3] + 
           43272*Pi^2*CHq3[3, 3] + 123114*CHu[1, 1] - 19152*Pi^2*CHu[1, 1] + 
           123114*CHu[2, 2] - 19152*Pi^2*CHu[2, 2] + 7680*CHu[3, 3])) - 
       4*MW2^2*MZ2^5*(36*MH2*(129*CHd[1, 1] + 129*CHd[2, 2] + 129*CHd[3, 3] - 
           373*CHe[2, 2] - 252*CHl1[2, 2] - 252*CHl3[2, 2] - 129*CHq1[1, 1] - 
           129*CHq1[2, 2] + 3*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
           3*CHq3[3, 3] - 258*CHu[1, 1] - 258*CHu[2, 2]) + 
         MZ2*(-3*(-480125 + 56816*Pi^2)*CHd[1, 1] - 3*(-480125 + 56816*Pi^2)*
            CHd[2, 2] + 1440375*CHd[3, 3] - 170448*Pi^2*CHd[3, 3] + 
           10176*CHe[1, 1] + 4914819*CHe[2, 2] - 570640*Pi^2*CHe[2, 2] + 
           10176*CHe[3, 3] + 10176*CHl1[1, 1] - 2646513*CHl1[2, 2] + 
           297408*Pi^2*CHl1[2, 2] + 10176*CHl1[3, 3] + 6519294*CHl3[1, 1] - 
           752992*Pi^2*CHl3[1, 1] + 4360281*CHl3[2, 2] - 
           455584*Pi^2*CHl3[2, 2] - 10176*CHl3[3, 3] - 1806711*CHq1[1, 1] + 
           201696*Pi^2*CHq1[1, 1] - 1806711*CHq1[2, 2] + 
           201696*Pi^2*CHq1[2, 2] - 174039*CHq1[3, 3] + 
           27840*Pi^2*CHq1[3, 3] + 1163709*CHq3[1, 1] - 
           146016*Pi^2*CHq3[1, 1] + 1163709*CHq3[2, 2] - 
           146016*Pi^2*CHq3[2, 2] - 173115*CHq3[3, 3] + 
           27840*Pi^2*CHq3[3, 3] + 360978*CHu[1, 1] - 38688*Pi^2*CHu[1, 1] + 
           360978*CHu[2, 2] - 38688*Pi^2*CHu[2, 2] + 10176*CHu[3, 3]))) + 
     MT2*(16384*MW2^8*((-363 + 32*Pi^2)*CHl3[1, 1] + (-363 + 32*Pi^2)*
          CHl3[2, 2] + 27*(CHq3[1, 1] + CHq3[2, 2])) + 
       MZ2^7*(-45*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 
           30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) + MZ2*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 
           508419*CHl1[2, 2] - 62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2])) - 
       4*MW2^2*MZ2^5*(36*MH2*(129*CHd[1, 1] + 129*CHd[2, 2] + 129*CHd[3, 3] - 
           373*CHe[2, 2] - 252*CHl1[2, 2] - 252*CHl3[2, 2] - 129*CHq1[1, 1] - 
           129*CHq1[2, 2] + 3*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
           3*CHq3[3, 3] - 258*CHu[1, 1] - 258*CHu[2, 2]) + 
         MZ2*(-6*(-243415 + 28408*Pi^2)*CHd[1, 1] - 6*(-243415 + 28408*Pi^2)*
            CHd[2, 2] + 1460490*CHd[3, 3] - 170448*Pi^2*CHd[3, 3] + 
           10176*CHe[1, 1] + 4883661*CHe[2, 2] - 570640*Pi^2*CHe[2, 2] + 
           10176*CHe[3, 3] + 10176*CHl1[1, 1] - 2689047*CHl1[2, 2] + 
           297408*Pi^2*CHl1[2, 2] + 10176*CHl1[3, 3] + 6486939*CHl3[1, 1] - 
           752992*Pi^2*CHl3[1, 1] + 4285392*CHl3[2, 2] - 
           455584*Pi^2*CHl3[2, 2] - 10176*CHl3[3, 3] - 1826826*CHq1[1, 1] + 
           201696*Pi^2*CHq1[1, 1] - 1826826*CHq1[2, 2] + 
           201696*Pi^2*CHq1[2, 2] - 117294*CHq1[3, 3] + 
           27840*Pi^2*CHq1[3, 3] + 1214334*CHq3[1, 1] - 
           146016*Pi^2*CHq3[1, 1] + 1214334*CHq3[2, 2] - 
           146016*Pi^2*CHq3[2, 2] - 86220*CHq3[3, 3] + 
           27840*Pi^2*CHq3[3, 3] + 320748*CHu[1, 1] - 38688*Pi^2*CHu[1, 1] + 
           320748*CHu[2, 2] - 38688*Pi^2*CHu[2, 2] - 10029*CHu[3, 3])) + 
       128*MW2^6*MZ2^2*(6*(-1969 + 600*Pi^2)*CHd[1, 1] + 
         6*(-1969 + 600*Pi^2)*CHd[2, 2] - 11814*CHd[3, 3] + 
         3600*Pi^2*CHd[3, 3] + 480*CHe[1, 1] - 125409*CHe[2, 2] + 
         8624*Pi^2*CHe[2, 2] + 480*CHe[3, 3] + 480*CHl1[1, 1] - 
         56349*CHl1[2, 2] + 1728*Pi^2*CHl1[2, 2] + 480*CHl1[3, 3] - 
         625560*CHl3[1, 1] + 58544*Pi^2*CHl3[1, 1] - 640173*CHl3[2, 2] + 
         60272*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 32250*CHq1[1, 1] + 
         720*Pi^2*CHq1[1, 1] - 32250*CHq1[2, 2] + 720*Pi^2*CHq1[2, 2] - 
         26418*CHq1[3, 3] + 3168*Pi^2*CHq1[3, 3] - 53442*CHq3[1, 1] + 
         5616*Pi^2*CHq3[1, 1] - 53442*CHq3[2, 2] + 5616*Pi^2*CHq3[2, 2] - 
         17082*CHq3[3, 3] + 3168*Pi^2*CHq3[3, 3] - 39876*CHu[1, 1] - 
         288*Pi^2*CHu[1, 1] - 39876*CHu[2, 2] - 288*Pi^2*CHu[2, 2] - 
         7422*CHu[3, 3]) - 256*MW2^7*MZ2*(12*(-51 + 28*Pi^2)*CHd[1, 1] + 
         12*(-51 + 28*Pi^2)*CHd[2, 2] - 612*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
         12540*CHe[2, 2] + 560*Pi^2*CHe[2, 2] - 13728*CHl1[2, 2] + 
         560*Pi^2*CHl1[2, 2] - 129153*CHl3[1, 1] + 11552*Pi^2*CHl3[1, 1] - 
         132981*CHl3[2, 2] + 12112*Pi^2*CHl3[2, 2] - 5436*CHq1[1, 1] + 
         240*Pi^2*CHq1[1, 1] - 5436*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] - 
         2052*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] - 864*CHq3[1, 1] + 
         432*Pi^2*CHq3[1, 1] - 864*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] + 
         18*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 4176*CHu[1, 1] - 
         96*Pi^2*CHu[1, 1] - 4176*CHu[2, 2] - 96*Pi^2*CHu[2, 2] - 
         1440*CHu[3, 3]) + 16*MW2^4*MZ2^3*
        (-36*MH2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 78*CHe[2, 2] - 
           67*CHl1[2, 2] - 67*CHl3[2, 2] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
           15*CHq1[3, 3] + 54*CHq3[1, 1] + 54*CHq3[2, 2] + 15*CHq3[3, 3] - 
           48*CHu[1, 1] - 48*CHu[2, 2]) + 
         MZ2*((-618102 + 94368*Pi^2)*CHd[1, 1] + (-618102 + 94368*Pi^2)*
            CHd[2, 2] - 618102*CHd[3, 3] + 94368*Pi^2*CHd[3, 3] + 
           9504*CHe[1, 1] - 2991507*CHe[2, 2] + 297888*Pi^2*CHe[2, 2] + 
           9504*CHe[3, 3] + 9504*CHl1[1, 1] + 665847*CHl1[2, 2] - 
           90448*Pi^2*CHl1[2, 2] + 9504*CHl1[3, 3] - 6331326*CHl3[1, 1] + 
           677392*Pi^2*CHl3[1, 1] - 5796927*CHl3[2, 2] + 
           586944*Pi^2*CHl3[2, 2] - 9504*CHl3[3, 3] + 360630*CHq1[1, 1] - 
           64416*Pi^2*CHq1[1, 1] + 360630*CHq1[2, 2] - 
           64416*Pi^2*CHq1[2, 2] - 569178*CHq1[3, 3] + 
           38640*Pi^2*CHq1[3, 3] - 1414098*CHq3[1, 1] + 
           141696*Pi^2*CHq3[1, 1] - 1414098*CHq3[2, 2] + 
           141696*Pi^2*CHq3[2, 2] - 556398*CHq3[3, 3] + 
           38640*Pi^2*CHq3[3, 3] - 588132*CHu[1, 1] + 17472*Pi^2*CHu[1, 1] - 
           588132*CHu[2, 2] + 17472*Pi^2*CHu[2, 2] + 6048*CHu[3, 3])) + 
       64*MW2^5*MZ2^2*(18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
           11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
           3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2*((84918 - 17160*Pi^2)*CHd[1, 1] + (84918 - 17160*Pi^2)*
            CHd[2, 2] + 84918*CHd[3, 3] - 17160*Pi^2*CHd[3, 3] - 
           2688*CHe[1, 1] + 565827*CHe[2, 2] - 49336*Pi^2*CHe[2, 2] - 
           2688*CHe[3, 3] - 2688*CHl1[1, 1] + 19770*CHl1[2, 2] + 
           6264*Pi^2*CHl1[2, 2] - 2688*CHl1[3, 3] + 1749993*CHl3[1, 1] - 
           174816*Pi^2*CHl3[1, 1] + 1722771*CHl3[2, 2] - 
           168552*Pi^2*CHl3[2, 2] + 2688*CHl3[3, 3] + 35394*CHq1[1, 1] + 
           4776*Pi^2*CHq1[1, 1] + 35394*CHq1[2, 2] + 4776*Pi^2*CHq1[2, 2] + 
           129372*CHq1[3, 3] - 11544*Pi^2*CHq1[3, 3] + 286110*CHq3[1, 1] - 
           27864*Pi^2*CHq3[1, 1] + 286110*CHq3[2, 2] - 
           27864*Pi^2*CHq3[2, 2] + 114858*CHq3[3, 3] - 
           11544*Pi^2*CHq3[3, 3] + 152004*CHu[1, 1] - 1392*Pi^2*CHu[1, 1] + 
           152004*CHu[2, 2] - 1392*Pi^2*CHu[2, 2] + 10758*CHu[3, 3])) + 
       MW2*MZ2^6*(18*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
           1293*CHe[2, 2] - 769*CHl1[2, 2] - 769*CHl3[2, 2] - 
           435*CHq1[1, 1] - 435*CHq1[2, 2] - 105*CHq1[3, 3] + 
           225*CHq3[1, 1] + 225*CHq3[2, 2] - 105*CHq3[3, 3] - 870*CHu[1, 1] - 
           870*CHu[2, 2]) + MZ2*(-6*(-297811 + 34248*Pi^2)*CHd[1, 1] - 
           6*(-297811 + 34248*Pi^2)*CHd[2, 2] + 1786866*CHd[3, 3] - 
           205488*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 5493726*CHe[2, 2] - 
           681136*Pi^2*CHe[2, 2] + 15360*CHe[3, 3] + 15360*CHl1[1, 1] - 
           3702768*CHl1[2, 2] + 421200*Pi^2*CHl1[2, 2] + 15360*CHl1[3, 3] + 
           6636057*CHl3[1, 1] - 780416*Pi^2*CHl3[1, 1] + 3283797*CHl3[2, 2] - 
           359216*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 2347386*CHq1[1, 1] + 
           261648*Pi^2*CHq1[1, 1] - 2347386*CHq1[2, 2] + 
           261648*Pi^2*CHq1[2, 2] - 801978*CHq1[3, 3] + 
           86544*Pi^2*CHq1[3, 3] + 618390*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 618390*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 764208*CHq3[3, 3] + 
           86544*Pi^2*CHq3[3, 3] + 197628*CHu[1, 1] - 38304*Pi^2*CHu[1, 1] + 
           197628*CHu[2, 2] - 38304*Pi^2*CHu[2, 2] + 19410*CHu[3, 3])) - 
       4*MW2^3*MZ2^4*(-72*MH2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
           233*CHe[2, 2] - 177*CHl1[2, 2] - 177*CHl3[2, 2] - 78*CHq1[1, 1] - 
           78*CHq1[2, 2] + 24*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] + 
           24*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2]) + 
         MZ2*(48*(-52533 + 6718*Pi^2)*CHd[1, 1] + 48*(-52533 + 6718*Pi^2)*
            CHd[2, 2] - 2521584*CHd[3, 3] + 322464*Pi^2*CHd[3, 3] + 
           4032*CHe[1, 1] - 9818364*CHe[2, 2] + 1064544*Pi^2*CHe[2, 2] + 
           4032*CHe[3, 3] + 4032*CHl1[1, 1] + 3920502*CHl1[2, 2] - 
           448928*Pi^2*CHl1[2, 2] + 4032*CHl1[3, 3] - 15585381*CHl3[1, 1] + 
           1758912*Pi^2*CHl3[1, 1] - 12599979*CHl3[2, 2] + 
           1309984*Pi^2*CHl3[2, 2] - 4032*CHl3[3, 3] + 2634768*CHq1[1, 1] - 
           318432*Pi^2*CHq1[1, 1] + 2634768*CHq1[2, 2] - 
           318432*Pi^2*CHq1[2, 2] - 971388*CHq1[3, 3] + 
           39072*Pi^2*CHq1[3, 3] - 3688956*CHq3[1, 1] + 
           396576*Pi^2*CHq3[1, 1] - 3688956*CHq3[2, 2] + 
           396576*Pi^2*CHq3[2, 2] - 1004310*CHq3[3, 3] + 
           39072*Pi^2*CHq3[3, 3] - 1208952*CHu[1, 1] + 74496*Pi^2*CHu[1, 1] - 
           1208952*CHu[2, 2] + 74496*Pi^2*CHu[2, 2] + 65736*CHu[3, 3]))))/
    (1296*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  (((9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
         2408*MW2*MZ2^3 - 225*MZ2^4) + 
       4*MW2*(MW2*MZ2^5*(238641 - 27808*Pi^2) + 512*MW2^6*(-363 + 32*Pi^2) - 
         160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 2*MZ2^6*(-19125 + 2336*Pi^2) + 
         32*MW2^4*MZ2^2*(-38475 + 3818*Pi^2) - 8*MW2^3*MZ2^3*
          (-142575 + 15496*Pi^2) + 2*MW2^2*MZ2^4*(-331713 + 38192*Pi^2)) + 
       MT2*(16*MW2^4*MZ2^2*(312597 - 30544*Pi^2) + 16*MW2^2*MZ2^4*
          (164421 - 19096*Pi^2) + 8*MZ2^6*(19125 - 2336*Pi^2) - 
         2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
         MW2*MZ2^5*(-953349 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
          (-1140015 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
       B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MT2*(2*MW2 + MZ2)*(6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 
          59*MZ2^3) + MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 
          1786*MW2*MZ2^2 + 15*MZ2^3) + 4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 
          678*MW2^2*MZ2^2 + 259*MW2*MZ2^3 + 30*MZ2^4) - 
        2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 2706*MW2^2*MZ2^2 + 
          1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
      (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
        16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
          MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
        4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
          40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
          MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 
          704*MW2^4*MZ2 + 4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
          4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*
           (48*MH2 + 4045*MZ2)))*B0i[bb0, 0, 0, MW2])/
      (72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((-1536*MW2^6 + 672*MW2^5*MZ2 + 656*MW2^4*MZ2^2 - 66*MZ2^6 + 
        8*MW2^2*MZ2^3*(3*MH2 + 8*MZ2) - 20*MW2^3*MZ2^2*(4*MH2 + 47*MZ2) + 
        MW2*MZ2^4*(32*MH2 + 595*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 234*MW2^2*MZ2^3 + 
        67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
          5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
          78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
          1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*
       B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 
          22*MW2*MZ2^2 - 5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 
          36*MW2^2*MZ2^2 + 32*MW2*MZ2^3 - 5*MZ2^4) - 
        16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 
          4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
      (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
        98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*Pi^2) + (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 
        304*MW2^2*MZ2^2 - 102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
         (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
        4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(32*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] + 
        4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] - 8*Ced[2, 2, 1, 1] - 
        8*Ced[2, 2, 2, 2] - 8*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
        3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 2, 2] - 
        44*Cee[2, 2, 2, 2] - 44*Cee[2, 2, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] + 16*Ceu[2, 2, 1, 1] + 16*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
        3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] - 8*Cld[2, 2, 1, 1] - 
        8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
        3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 2, 2] - 
        11*Cle[2, 2, 1, 1] - 22*Cle[2, 2, 2, 2] - 11*Cle[2, 2, 3, 3] - 
        11*Cle[3, 3, 2, 2] - 22*Cll[1, 1, 2, 2] - 44*Cll[2, 2, 2, 2] - 
        22*Cll[2, 2, 3, 3] - 22*Cll[2, 3, 3, 2] - 3*Clq1[1, 1, 1, 1] - 
        3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] + 8*Clq1[2, 2, 1, 1] + 
        8*Clq1[2, 2, 2, 2] - 8*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
        9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 24*Clq3[2, 2, 1, 1] - 
        24*Clq3[2, 2, 2, 2] - 8*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
        9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
        6*Clu[1, 1, 2, 2] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
        6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 
        6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] + 
        8*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] + 
        8*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] - 
        8*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
        4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] - 
        12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
        12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] + 
        84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 28*Cdd[1, 3, 3, 1] + 
        56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 28*Cdd[2, 3, 3, 2] + 
        56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 21*Ced[1, 1, 2, 2] + 
        21*Ced[1, 1, 3, 3] - 46*Ced[2, 2, 1, 1] - 46*Ced[2, 2, 2, 2] - 
        46*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] + 
        21*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 2, 2] - 268*Cee[2, 2, 2, 2] - 
        268*Cee[2, 2, 3, 3] - 42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] + 
        92*Ceu[2, 2, 1, 1] + 92*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
        42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 21*Cld[1, 1, 2, 2] + 
        21*Cld[1, 1, 3, 3] - 35*Cld[2, 2, 1, 1] - 35*Cld[2, 2, 2, 2] - 
        35*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] + 
        21*Cld[3, 3, 3, 3] - 67*Cle[1, 1, 2, 2] - 56*Cle[2, 2, 1, 1] - 
        123*Cle[2, 2, 2, 2] - 56*Cle[2, 2, 3, 3] - 67*Cle[3, 3, 2, 2] - 
        112*Cll[1, 1, 2, 2] - 202*Cll[2, 2, 2, 2] - 112*Cll[2, 2, 3, 3] - 
        90*Cll[2, 3, 3, 2] - 21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] + 
        12*Clq1[1, 1, 3, 3] + 35*Clq1[2, 2, 1, 1] + 35*Clq1[2, 2, 2, 2] - 
        11*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] + 
        12*Clq1[3, 3, 3, 3] + 27*Clq3[1, 1, 1, 1] + 27*Clq3[1, 1, 2, 2] + 
        6*Clq3[1, 1, 3, 3] - 75*Clq3[2, 2, 1, 1] - 75*Clq3[2, 2, 2, 2] - 
        17*Clq3[2, 2, 3, 3] + 27*Clq3[3, 3, 1, 1] + 27*Clq3[3, 3, 2, 2] + 
        6*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] + 
        70*Clu[2, 2, 1, 1] + 70*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
        42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] - 
        42*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] - 
        42*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
        24*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] + 46*Cqe[1, 1, 2, 2] - 
        21*Cqe[1, 1, 3, 3] - 21*Cqe[2, 2, 1, 1] + 46*Cqe[2, 2, 2, 2] - 
        21*Cqe[2, 2, 3, 3] + 12*Cqe[3, 3, 1, 1] - 22*Cqe[3, 3, 2, 2] + 
        12*Cqe[3, 3, 3, 3] + 76*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] - 
        48*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 
        76*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 
        8*Cqq1[3, 3, 3, 3] + 156*Cqq3[1, 1, 1, 1] + 324*Cqq3[1, 1, 2, 2] + 
        72*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        156*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 
        8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 
        84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] - 48*Cqu1[3, 3, 1, 1] - 
        48*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] - 
        84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] - 
        84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 
        112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(160*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] + 
        240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] + 
        160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] + 
        160*Cdd[3, 3, 3, 3] + 60*Ced[1, 1, 1, 1] + 60*Ced[1, 1, 2, 2] + 
        60*Ced[1, 1, 3, 3] - 136*Ced[2, 2, 1, 1] - 136*Ced[2, 2, 2, 2] - 
        136*Ced[2, 2, 3, 3] + 60*Ced[3, 3, 1, 1] + 60*Ced[3, 3, 2, 2] + 
        60*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 2, 2] - 784*Cee[2, 2, 2, 2] - 
        784*Cee[2, 2, 3, 3] - 120*Ceu[1, 1, 1, 1] - 120*Ceu[1, 1, 2, 2] + 
        272*Ceu[2, 2, 1, 1] + 272*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 
        120*Ceu[3, 3, 2, 2] + 60*Cld[1, 1, 1, 1] + 60*Cld[1, 1, 2, 2] + 
        60*Cld[1, 1, 3, 3] - 38*Cld[2, 2, 1, 1] - 38*Cld[2, 2, 2, 2] - 
        38*Cld[2, 2, 3, 3] + 60*Cld[3, 3, 1, 1] + 60*Cld[3, 3, 2, 2] + 
        60*Cld[3, 3, 3, 3] - 196*Cle[1, 1, 2, 2] - 98*Cle[2, 2, 1, 1] - 
        294*Cle[2, 2, 2, 2] - 98*Cle[2, 2, 3, 3] - 196*Cle[3, 3, 2, 2] - 
        196*Cll[1, 1, 2, 2] - 294*Cll[2, 2, 2, 2] - 196*Cll[2, 2, 3, 3] - 
        98*Cll[2, 3, 3, 2] - 60*Clq1[1, 1, 1, 1] - 60*Clq1[1, 1, 2, 2] - 
        30*Clq1[1, 1, 3, 3] + 38*Clq1[2, 2, 1, 1] + 38*Clq1[2, 2, 2, 2] + 
        19*Clq1[2, 2, 3, 3] - 60*Clq1[3, 3, 1, 1] - 60*Clq1[3, 3, 2, 2] - 
        30*Clq1[3, 3, 3, 3] + 49*Clq3[2, 2, 3, 3] - 120*Clu[1, 1, 1, 1] - 
        120*Clu[1, 1, 2, 2] + 76*Clu[2, 2, 1, 1] + 76*Clu[2, 2, 2, 2] - 
        120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 120*Cqd1[1, 1, 1, 1] - 
        120*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] - 120*Cqd1[2, 2, 1, 1] - 
        120*Cqd1[2, 2, 2, 2] - 120*Cqd1[2, 2, 3, 3] - 60*Cqd1[3, 3, 1, 1] - 
        60*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] - 60*Cqe[1, 1, 1, 1] + 
        136*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] - 60*Cqe[2, 2, 1, 1] + 
        136*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] + 
        68*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 140*Cqq1[1, 1, 1, 1] + 
        240*Cqq1[1, 1, 2, 2] + 120*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 
        20*Cqq1[1, 3, 3, 1] + 140*Cqq1[2, 2, 2, 2] + 120*Cqq1[2, 2, 3, 3] + 
        20*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        120*Cqq3[1, 2, 2, 1] + 60*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 
        60*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 240*Cqu1[1, 1, 1, 1] + 
        240*Cqu1[1, 1, 2, 2] + 240*Cqu1[2, 2, 1, 1] + 240*Cqu1[2, 2, 2, 2] + 
        120*Cqu1[3, 3, 1, 1] + 120*Cqu1[3, 3, 2, 2] - 240*Cud1[1, 1, 1, 1] - 
        240*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 
        240*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
        960*Cuu[1, 1, 2, 2] + 320*Cuu[1, 2, 2, 1] + 640*Cuu[2, 2, 2, 2]) + 
      4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 
        444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 148*Cdd[1, 3, 3, 1] + 
        296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 148*Cdd[2, 3, 3, 2] + 
        296*Cdd[3, 3, 3, 3] + 111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 
        111*Ced[1, 1, 3, 3] - 210*Ced[2, 2, 1, 1] - 210*Ced[2, 2, 2, 2] - 
        210*Ced[2, 2, 3, 3] + 111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 
        111*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 2, 2] - 1284*Cee[2, 2, 2, 2] - 
        1284*Cee[2, 2, 3, 3] - 222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] + 
        420*Ceu[2, 2, 1, 1] + 420*Ceu[2, 2, 2, 2] - 222*Ceu[3, 3, 1, 1] - 
        222*Ceu[3, 3, 2, 2] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
        111*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 120*Cld[2, 2, 2, 2] - 
        120*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
        111*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 2, 2] - 231*Cle[2, 2, 1, 1] - 
        552*Cle[2, 2, 2, 2] - 231*Cle[2, 2, 3, 3] - 321*Cle[3, 3, 2, 2] - 
        462*Cll[1, 1, 2, 2] - 788*Cll[2, 2, 2, 2] - 462*Cll[2, 2, 3, 3] - 
        326*Cll[2, 3, 3, 2] - 111*Clq1[1, 1, 1, 1] - 111*Clq1[1, 1, 2, 2] + 
        21*Clq1[1, 1, 3, 3] + 120*Clq1[2, 2, 1, 1] + 120*Clq1[2, 2, 2, 2] - 
        6*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
        21*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 45*Clq3[1, 1, 2, 2] - 
        3*Clq3[1, 1, 3, 3] - 240*Clq3[2, 2, 1, 1] - 240*Clq3[2, 2, 2, 2] - 
        30*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
        3*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 222*Clu[1, 1, 2, 2] + 
        240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] - 222*Clu[3, 3, 1, 1] - 
        222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 
        222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 
        222*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 42*Cqd1[3, 3, 2, 2] + 
        42*Cqd1[3, 3, 3, 3] - 111*Cqe[1, 1, 1, 1] + 210*Cqe[1, 1, 2, 2] - 
        111*Cqe[1, 1, 3, 3] - 111*Cqe[2, 2, 1, 1] + 210*Cqe[2, 2, 2, 2] - 
        111*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] + 
        21*Cqe[3, 3, 3, 3] + 304*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 
        84*Cqq1[1, 1, 3, 3] + 164*Cqq1[1, 2, 2, 1] - 20*Cqq1[1, 3, 3, 1] + 
        304*Cqq1[2, 2, 2, 2] - 84*Cqq1[2, 2, 3, 3] - 20*Cqq1[2, 3, 3, 2] - 
        40*Cqq1[3, 3, 3, 3] + 336*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 
        36*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        336*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] - 
        40*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] + 
        444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 84*Cqu1[3, 3, 1, 1] - 
        84*Cqu1[3, 3, 2, 2] - 444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 
        444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 
        444*Cud1[2, 2, 3, 3] + 1184*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] + 
        592*Cuu[1, 2, 2, 1] + 1184*Cuu[2, 2, 2, 2]) - 
      2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 528*Cdd[1, 1, 2, 2] + 
        528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 176*Cdd[1, 3, 3, 1] + 
        352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 176*Cdd[2, 3, 3, 2] + 
        352*Cdd[3, 3, 3, 3] + 132*Ced[1, 1, 1, 1] + 132*Ced[1, 1, 2, 2] + 
        132*Ced[1, 1, 3, 3] - 248*Ced[2, 2, 1, 1] - 248*Ced[2, 2, 2, 2] - 
        248*Ced[2, 2, 3, 3] + 132*Ced[3, 3, 1, 1] + 132*Ced[3, 3, 2, 2] + 
        132*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 2, 2] - 1520*Cee[2, 2, 2, 2] - 
        1520*Cee[2, 2, 3, 3] - 264*Ceu[1, 1, 1, 1] - 264*Ceu[1, 1, 2, 2] + 
        496*Ceu[2, 2, 1, 1] + 496*Ceu[2, 2, 2, 2] - 264*Ceu[3, 3, 1, 1] - 
        264*Ceu[3, 3, 2, 2] + 132*Cld[1, 1, 1, 1] + 132*Cld[1, 1, 2, 2] + 
        132*Cld[1, 1, 3, 3] - 107*Cld[2, 2, 1, 1] - 107*Cld[2, 2, 2, 2] - 
        107*Cld[2, 2, 3, 3] + 132*Cld[3, 3, 1, 1] + 132*Cld[3, 3, 2, 2] + 
        132*Cld[3, 3, 3, 3] - 380*Cle[1, 1, 2, 2] - 239*Cle[2, 2, 1, 1] - 
        619*Cle[2, 2, 2, 2] - 239*Cle[2, 2, 3, 3] - 380*Cle[3, 3, 2, 2] - 
        478*Cll[1, 1, 2, 2] - 766*Cll[2, 2, 2, 2] - 478*Cll[2, 2, 3, 3] - 
        288*Cll[2, 3, 3, 2] - 132*Clq1[1, 1, 1, 1] - 132*Clq1[1, 1, 2, 2] - 
        21*Clq1[1, 1, 3, 3] + 107*Clq1[2, 2, 1, 1] + 107*Clq1[2, 2, 2, 2] + 
        25*Clq1[2, 2, 3, 3] - 132*Clq1[3, 3, 1, 1] - 132*Clq1[3, 3, 2, 2] - 
        21*Clq1[3, 3, 3, 3] - 15*Clq3[1, 1, 3, 3] - 147*Clq3[2, 2, 1, 1] - 
        147*Clq3[2, 2, 2, 2] + 31*Clq3[2, 2, 3, 3] - 15*Clq3[3, 3, 3, 3] - 
        264*Clu[1, 1, 1, 1] - 264*Clu[1, 1, 2, 2] + 214*Clu[2, 2, 1, 1] + 
        214*Clu[2, 2, 2, 2] - 264*Clu[3, 3, 1, 1] - 264*Clu[3, 3, 2, 2] - 
        264*Cqd1[1, 1, 1, 1] - 264*Cqd1[1, 1, 2, 2] - 264*Cqd1[1, 1, 3, 3] - 
        264*Cqd1[2, 2, 1, 1] - 264*Cqd1[2, 2, 2, 2] - 264*Cqd1[2, 2, 3, 3] - 
        42*Cqd1[3, 3, 1, 1] - 42*Cqd1[3, 3, 2, 2] - 42*Cqd1[3, 3, 3, 3] - 
        132*Cqe[1, 1, 1, 1] + 248*Cqe[1, 1, 2, 2] - 132*Cqe[1, 1, 3, 3] - 
        132*Cqe[2, 2, 1, 1] + 248*Cqe[2, 2, 2, 2] - 132*Cqe[2, 2, 3, 3] - 
        21*Cqe[3, 3, 1, 1] + 22*Cqe[3, 3, 2, 2] - 21*Cqe[3, 3, 3, 3] + 
        308*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] + 84*Cqq1[1, 1, 3, 3] + 
        88*Cqq1[1, 2, 2, 1] - 16*Cqq1[1, 3, 3, 1] + 308*Cqq1[2, 2, 2, 2] + 
        84*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 32*Cqq1[3, 3, 3, 3] + 
        132*Cqq3[1, 1, 1, 1] - 180*Cqq3[1, 1, 3, 3] + 264*Cqq3[1, 2, 2, 1] + 
        72*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] + 
        72*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 528*Cqu1[1, 1, 1, 1] + 
        528*Cqu1[1, 1, 2, 2] + 528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] + 
        84*Cqu1[3, 3, 1, 1] + 84*Cqu1[3, 3, 2, 2] - 528*Cud1[1, 1, 1, 1] - 
        528*Cud1[1, 1, 2, 2] - 528*Cud1[1, 1, 3, 3] - 528*Cud1[2, 2, 1, 1] - 
        528*Cud1[2, 2, 2, 2] - 528*Cud1[2, 2, 3, 3] + 1408*Cuu[1, 1, 1, 1] + 
        2112*Cuu[1, 1, 2, 2] + 704*Cuu[1, 2, 2, 1] + 1408*Cuu[2, 2, 2, 2])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(64*MW2^4*(11*Ceu[2, 2, 3, 3] + 
        11*Clq1[2, 2, 3, 3] - 11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
        11*Cqe[3, 3, 2, 2] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2*(134*Ceu[2, 2, 3, 3] + 79*Clq1[2, 2, 3, 3] - 
        79*Clq3[2, 2, 3, 3] + 112*Clu[2, 2, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
        33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 2, 2] + 
        66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
        32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
        12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
        10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
        66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
        42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
        168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
        56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[2, 2, 3, 3] + 
        129*Clq1[2, 2, 3, 3] - 129*Clq3[2, 2, 3, 3] + 231*Clu[2, 2, 3, 3] - 
        66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
        186*Cqe[3, 3, 2, 2] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
        132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
        42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
        111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
        21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
        111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 148*Cuu[1, 3, 3, 1] + 
        444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
      MZ2^4*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
        49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
      2*MW2*MZ2^3*(760*Ceu[2, 2, 3, 3] + 193*Clq1[2, 2, 3, 3] - 
        193*Clq3[2, 2, 3, 3] + 478*Clu[2, 2, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
        111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 2, 2] + 
        222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
        52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
        96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
        22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
        222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
        264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 264*Cud1[3, 3, 3, 3] + 
        1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 1056*Cuu[2, 2, 3, 3] + 
        352*Cuu[2, 3, 3, 2])))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
          11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[2, 2, 3, 3] - 539*Clq1[2, 2, 3, 3] + 
          539*Clq3[2, 2, 3, 3] + 49*Clu[2, 2, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 2, 2] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[2, 2, 3, 3] + 
          257*Clq1[2, 2, 3, 3] - 257*Clq3[2, 2, 3, 3] + 125*Clu[2, 2, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 2, 2] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[2, 2, 3, 3] + 1241*Clq1[2, 2, 3, 3] - 
          1241*Clq3[2, 2, 3, 3] + 101*Clu[2, 2, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 2, 2] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[2, 2, 3, 3] + 564*Clq1[2, 2, 3, 3] - 
          564*Clq3[2, 2, 3, 3] + 156*Clu[2, 2, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 2, 2] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
          11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[2, 2, 3, 3] + 79*Clq1[2, 2, 3, 3] - 
          79*Clq3[2, 2, 3, 3] + 112*Clu[2, 2, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 2, 2] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[2, 2, 3, 3] + 
          129*Clq1[2, 2, 3, 3] - 129*Clq3[2, 2, 3, 3] + 231*Clu[2, 2, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 2, 2] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
          49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[2, 2, 3, 3] + 193*Clq1[2, 2, 3, 3] - 
          193*Clq3[2, 2, 3, 3] + 478*Clu[2, 2, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 2, 2] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-64*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 
         3*Ced[1, 1, 3, 3] - 8*Ced[2, 2, 1, 1] - 8*Ced[2, 2, 2, 2] - 
         8*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 
         3*Ced[3, 3, 3, 3] - 11*Cee[1, 1, 2, 2] - 11*Cee[2, 2, 2, 2] - 
         11*Cee[2, 2, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] + 
         16*Ceu[2, 2, 1, 1] + 16*Ceu[2, 2, 2, 2] - 11*Ceu[2, 2, 3, 3] - 
         6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
         3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] - 8*Cld[2, 2, 1, 1] - 
         8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
         3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 2, 2] - 
         11*Cle[2, 2, 1, 1] - 22*Cle[2, 2, 2, 2] - 11*Cle[2, 2, 3, 3] - 
         11*Cle[3, 3, 2, 2] - 22*Cll[1, 1, 2, 2] - 11*Cll[2, 2, 2, 2] - 
         22*Cll[2, 2, 3, 3] + 11*Cll[2, 3, 3, 2] - 3*Clq1[1, 1, 1, 1] - 
         3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] + 8*Clq1[2, 2, 1, 1] + 
         8*Clq1[2, 2, 2, 2] - 19*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
         3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
         9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 24*Clq3[2, 2, 1, 1] - 
         24*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
         9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
         6*Clu[1, 1, 2, 2] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
         11*Clu[2, 2, 3, 3] - 6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 
         6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
         6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
         9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] - 
         3*Cqe[1, 1, 1, 1] + 8*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 
         3*Cqe[2, 2, 1, 1] + 8*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
         3*Cqe[3, 3, 1, 1] - 19*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
         Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 18*Cqq1[1, 1, 3, 3] - 
         10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + Cqq1[2, 2, 2, 2] - 
         18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 11*Cqq1[3, 3, 3, 3] + 
         57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 57*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 15*Cqq3[3, 3, 3, 3] + 
         12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 3*Cqu1[1, 1, 3, 3] + 
         12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] - 
         18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
         12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
         12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
         3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] + 
         20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 12*Cuu[1, 1, 3, 3] - 
         8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 20*Cuu[2, 2, 2, 2] - 
         12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
       6*MT2*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
         11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
         3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^3*MZ2*(MZ2*(70*Cdd[1, 1, 1, 1] + 168*Cdd[1, 1, 2, 2] + 
         168*Cdd[1, 1, 3, 3] - 28*Cdd[1, 2, 2, 1] - 28*Cdd[1, 3, 3, 1] + 
         70*Cdd[2, 2, 2, 2] + 168*Cdd[2, 2, 3, 3] - 28*Cdd[2, 3, 3, 2] + 
         70*Cdd[3, 3, 3, 3] + 42*Ced[1, 1, 1, 1] + 42*Ced[1, 1, 2, 2] + 
         42*Ced[1, 1, 3, 3] - 92*Ced[2, 2, 1, 1] - 92*Ced[2, 2, 2, 2] - 
         92*Ced[2, 2, 3, 3] + 42*Ced[3, 3, 1, 1] + 42*Ced[3, 3, 2, 2] + 
         42*Ced[3, 3, 3, 3] - 134*Cee[1, 1, 2, 2] - 134*Cee[2, 2, 2, 2] - 
         134*Cee[2, 2, 3, 3] - 84*Ceu[1, 1, 1, 1] - 84*Ceu[1, 1, 2, 2] + 
         184*Ceu[2, 2, 1, 1] + 184*Ceu[2, 2, 2, 2] - 134*Ceu[2, 2, 3, 3] - 
         84*Ceu[3, 3, 1, 1] - 84*Ceu[3, 3, 2, 2] + 42*Cld[1, 1, 1, 1] + 
         42*Cld[1, 1, 2, 2] + 42*Cld[1, 1, 3, 3] - 70*Cld[2, 2, 1, 1] - 
         70*Cld[2, 2, 2, 2] - 70*Cld[2, 2, 3, 3] + 42*Cld[3, 3, 1, 1] + 
         42*Cld[3, 3, 2, 2] + 42*Cld[3, 3, 3, 3] - 134*Cle[1, 1, 2, 2] - 
         112*Cle[2, 2, 1, 1] - 246*Cle[2, 2, 2, 2] - 112*Cle[2, 2, 3, 3] - 
         134*Cle[3, 3, 2, 2] - 224*Cll[1, 1, 2, 2] - 134*Cll[2, 2, 2, 2] - 
         224*Cll[2, 2, 3, 3] + 90*Cll[2, 3, 3, 2] - 42*Clq1[1, 1, 1, 1] - 
         42*Clq1[1, 1, 2, 2] + 24*Clq1[1, 1, 3, 3] + 70*Clq1[2, 2, 1, 1] + 
         70*Clq1[2, 2, 2, 2] - 101*Clq1[2, 2, 3, 3] - 42*Clq1[3, 3, 1, 1] - 
         42*Clq1[3, 3, 2, 2] + 24*Clq1[3, 3, 3, 3] + 54*Clq3[1, 1, 1, 1] + 
         54*Clq3[1, 1, 2, 2] + 12*Clq3[1, 1, 3, 3] - 150*Clq3[2, 2, 1, 1] - 
         150*Clq3[2, 2, 2, 2] + 45*Clq3[2, 2, 3, 3] + 54*Clq3[3, 3, 1, 1] + 
         54*Clq3[3, 3, 2, 2] + 12*Clq3[3, 3, 3, 3] - 84*Clu[1, 1, 1, 1] - 
         84*Clu[1, 1, 2, 2] + 140*Clu[2, 2, 1, 1] + 140*Clu[2, 2, 2, 2] - 
         112*Clu[2, 2, 3, 3] - 84*Clu[3, 3, 1, 1] - 84*Clu[3, 3, 2, 2] - 
         84*Cqd1[1, 1, 1, 1] - 84*Cqd1[1, 1, 2, 2] - 84*Cqd1[1, 1, 3, 3] - 
         84*Cqd1[2, 2, 1, 1] - 84*Cqd1[2, 2, 2, 2] - 84*Cqd1[2, 2, 3, 3] + 
         81*Cqd1[3, 3, 1, 1] + 81*Cqd1[3, 3, 2, 2] + 81*Cqd1[3, 3, 3, 3] - 
         42*Cqe[1, 1, 1, 1] + 92*Cqe[1, 1, 2, 2] - 42*Cqe[1, 1, 3, 3] - 
         42*Cqe[2, 2, 1, 1] + 92*Cqe[2, 2, 2, 2] - 42*Cqe[2, 2, 3, 3] + 
         24*Cqe[3, 3, 1, 1] - 145*Cqe[3, 3, 2, 2] + 24*Cqe[3, 3, 3, 3] + 
         50*Cqq1[1, 1, 1, 1] + 168*Cqq1[1, 1, 2, 2] - 162*Cqq1[1, 1, 3, 3] - 
         68*Cqq1[1, 2, 2, 1] - 132*Cqq1[1, 3, 3, 1] + 50*Cqq1[2, 2, 2, 2] - 
         162*Cqq1[2, 2, 3, 3] - 132*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 
         330*Cqq3[1, 1, 1, 1] + 648*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 330*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 
         168*Cqu1[1, 1, 1, 1] + 168*Cqu1[1, 1, 2, 2] - 42*Cqu1[1, 1, 3, 3] + 
         168*Cqu1[2, 2, 1, 1] + 168*Cqu1[2, 2, 2, 2] - 42*Cqu1[2, 2, 3, 3] - 
         162*Cqu1[3, 3, 1, 1] - 162*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 
         168*Cud1[1, 1, 1, 1] - 168*Cud1[1, 1, 2, 2] - 168*Cud1[1, 1, 3, 3] - 
         168*Cud1[2, 2, 1, 1] - 168*Cud1[2, 2, 2, 2] - 168*Cud1[2, 2, 3, 3] + 
         42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 42*Cud1[3, 3, 3, 3] + 
         280*Cuu[1, 1, 1, 1] + 672*Cuu[1, 1, 2, 2] - 168*Cuu[1, 1, 3, 3] - 
         112*Cuu[1, 2, 2, 1] - 224*Cuu[1, 3, 3, 1] + 280*Cuu[2, 2, 2, 2] - 
         168*Cuu[2, 2, 3, 3] - 224*Cuu[2, 3, 3, 2]) + 
       6*MT2*(134*Ceu[2, 2, 3, 3] + 79*Clq1[2, 2, 3, 3] - 
         79*Clq3[2, 2, 3, 3] + 112*Clu[2, 2, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
         33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 2, 2] + 
         66*Cqq1[1, 1, 3, 3] + 14*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
         14*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
         28*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
         66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
         42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
         168*Cuu[1, 1, 3, 3] + 74*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
         74*Cuu[2, 3, 3, 2])) - 8*MW2^2*MZ2^2*
      (MZ2*(185*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 444*Cdd[1, 1, 3, 3] - 
         74*Cdd[1, 2, 2, 1] - 74*Cdd[1, 3, 3, 1] + 185*Cdd[2, 2, 2, 2] + 
         444*Cdd[2, 2, 3, 3] - 74*Cdd[2, 3, 3, 2] + 185*Cdd[3, 3, 3, 3] + 
         111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 111*Ced[1, 1, 3, 3] - 
         210*Ced[2, 2, 1, 1] - 210*Ced[2, 2, 2, 2] - 210*Ced[2, 2, 3, 3] + 
         111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 111*Ced[3, 3, 3, 3] - 
         321*Cee[1, 1, 2, 2] - 321*Cee[2, 2, 2, 2] - 321*Cee[2, 2, 3, 3] - 
         222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] + 420*Ceu[2, 2, 1, 1] + 
         420*Ceu[2, 2, 2, 2] - 321*Ceu[2, 2, 3, 3] - 222*Ceu[3, 3, 1, 1] - 
         222*Ceu[3, 3, 2, 2] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
         111*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 120*Cld[2, 2, 2, 2] - 
         120*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
         111*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 2, 2] - 231*Cle[2, 2, 1, 1] - 
         552*Cle[2, 2, 2, 2] - 231*Cle[2, 2, 3, 3] - 321*Cle[3, 3, 2, 2] - 
         462*Cll[1, 1, 2, 2] - 299*Cll[2, 2, 2, 2] - 462*Cll[2, 2, 3, 3] + 
         163*Cll[2, 3, 3, 2] - 111*Clq1[1, 1, 1, 1] - 111*Clq1[1, 1, 2, 2] + 
         21*Clq1[1, 1, 3, 3] + 120*Clq1[2, 2, 1, 1] + 120*Clq1[2, 2, 2, 2] - 
         135*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
         21*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 45*Clq3[1, 1, 2, 2] - 
         3*Clq3[1, 1, 3, 3] - 240*Clq3[2, 2, 1, 1] - 240*Clq3[2, 2, 2, 2] + 
         99*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
         3*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 222*Clu[1, 1, 2, 2] + 
         240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] - 231*Clu[2, 2, 3, 3] - 
         222*Clu[3, 3, 1, 1] - 222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 
         222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 
         222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 108*Cqd1[3, 3, 1, 1] + 
         108*Cqd1[3, 3, 2, 2] + 108*Cqd1[3, 3, 3, 3] - 111*Cqe[1, 1, 1, 1] + 
         210*Cqe[1, 1, 2, 2] - 111*Cqe[1, 1, 3, 3] - 111*Cqe[2, 2, 1, 1] + 
         210*Cqe[2, 2, 2, 2] - 111*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] - 
         216*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 181*Cqq1[1, 1, 1, 1] + 
         444*Cqq1[1, 1, 2, 2] - 216*Cqq1[1, 1, 3, 3] - 82*Cqq1[1, 2, 2, 1] - 
         174*Cqq1[1, 3, 3, 1] + 181*Cqq1[2, 2, 2, 2] - 216*Cqq1[2, 2, 3, 3] - 
         174*Cqq1[2, 3, 3, 2] - 19*Cqq1[3, 3, 3, 3] + 237*Cqq3[1, 1, 1, 1] + 
         540*Cqq3[1, 1, 2, 2] - 180*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 2, 2, 1] - 
         150*Cqq3[1, 3, 3, 1] + 237*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] - 
         150*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 
         444*Cqu1[1, 1, 2, 2] - 111*Cqu1[1, 1, 3, 3] + 444*Cqu1[2, 2, 1, 1] + 
         444*Cqu1[2, 2, 2, 2] - 111*Cqu1[2, 2, 3, 3] - 216*Cqu1[3, 3, 1, 1] - 
         216*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] - 444*Cud1[1, 1, 1, 1] - 
         444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 
         444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 111*Cud1[3, 3, 1, 1] + 
         111*Cud1[3, 3, 2, 2] + 111*Cud1[3, 3, 3, 3] + 740*Cuu[1, 1, 1, 1] + 
         1776*Cuu[1, 1, 2, 2] - 444*Cuu[1, 1, 3, 3] - 296*Cuu[1, 2, 2, 1] - 
         592*Cuu[1, 3, 3, 1] + 740*Cuu[2, 2, 2, 2] - 444*Cuu[2, 2, 3, 3] - 
         592*Cuu[2, 3, 3, 2]) + 6*MT2*(321*Ceu[2, 2, 3, 3] + 
         129*Clq1[2, 2, 3, 3] - 129*Clq3[2, 2, 3, 3] + 231*Clu[2, 2, 3, 3] - 
         66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
         186*Cqe[3, 3, 2, 2] + 132*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
         132*Cqq1[2, 2, 3, 3] - 17*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
         144*Cqq3[1, 1, 3, 3] + 15*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
         15*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
         111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
         21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
         111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 238*Cuu[1, 3, 3, 1] + 
         444*Cuu[2, 2, 3, 3] + 238*Cuu[2, 3, 3, 2])) + 
     MZ2^4*(-6*MT2*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
         49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(-200*Cdd[1, 1, 1, 1] - 480*Cdd[1, 1, 2, 2] - 
         480*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] - 
         200*Cdd[2, 2, 2, 2] - 480*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] - 
         200*Cdd[3, 3, 3, 3] - 120*Ced[1, 1, 1, 1] - 120*Ced[1, 1, 2, 2] - 
         120*Ced[1, 1, 3, 3] + 272*Ced[2, 2, 1, 1] + 272*Ced[2, 2, 2, 2] + 
         272*Ced[2, 2, 3, 3] - 120*Ced[3, 3, 1, 1] - 120*Ced[3, 3, 2, 2] - 
         120*Ced[3, 3, 3, 3] + 392*Cee[1, 1, 2, 2] + 392*Cee[2, 2, 2, 2] + 
         392*Cee[2, 2, 3, 3] + 240*Ceu[1, 1, 1, 1] + 240*Ceu[1, 1, 2, 2] - 
         544*Ceu[2, 2, 1, 1] - 544*Ceu[2, 2, 2, 2] + 392*Ceu[2, 2, 3, 3] + 
         240*Ceu[3, 3, 1, 1] + 240*Ceu[3, 3, 2, 2] - 120*Cld[1, 1, 1, 1] - 
         120*Cld[1, 1, 2, 2] - 120*Cld[1, 1, 3, 3] + 76*Cld[2, 2, 1, 1] + 
         76*Cld[2, 2, 2, 2] + 76*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 
         120*Cld[3, 3, 2, 2] - 120*Cld[3, 3, 3, 3] + 392*Cle[1, 1, 2, 2] + 
         196*Cle[2, 2, 1, 1] + 588*Cle[2, 2, 2, 2] + 196*Cle[2, 2, 3, 3] + 
         392*Cle[3, 3, 2, 2] + 392*Cll[1, 1, 2, 2] + 294*Cll[2, 2, 2, 2] + 
         392*Cll[2, 2, 3, 3] - 98*Cll[2, 3, 3, 2] + 120*Clq1[1, 1, 1, 1] + 
         120*Clq1[1, 1, 2, 2] + 60*Clq1[1, 1, 3, 3] - 76*Clq1[2, 2, 1, 1] - 
         76*Clq1[2, 2, 2, 2] + 11*Clq1[2, 2, 3, 3] + 120*Clq1[3, 3, 1, 1] + 
         120*Clq1[3, 3, 2, 2] + 60*Clq1[3, 3, 3, 3] - 147*Clq3[2, 2, 3, 3] + 
         240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] - 152*Clu[2, 2, 1, 1] - 
         152*Clu[2, 2, 2, 2] + 196*Clu[2, 2, 3, 3] + 240*Clu[3, 3, 1, 1] + 
         240*Clu[3, 3, 2, 2] + 240*Cqd1[1, 1, 1, 1] + 240*Cqd1[1, 1, 2, 2] + 
         240*Cqd1[1, 1, 3, 3] + 240*Cqd1[2, 2, 1, 1] + 240*Cqd1[2, 2, 2, 2] + 
         240*Cqd1[2, 2, 3, 3] + 90*Cqd1[3, 3, 1, 1] + 90*Cqd1[3, 3, 2, 2] + 
         90*Cqd1[3, 3, 3, 3] + 120*Cqe[1, 1, 1, 1] - 272*Cqe[1, 1, 2, 2] + 
         120*Cqe[1, 1, 3, 3] + 120*Cqe[2, 2, 1, 1] - 272*Cqe[2, 2, 2, 2] + 
         120*Cqe[2, 2, 3, 3] + 60*Cqe[3, 3, 1, 1] - 38*Cqe[3, 3, 2, 2] + 
         60*Cqe[3, 3, 3, 3] - 220*Cqq1[1, 1, 1, 1] - 480*Cqq1[1, 1, 2, 2] - 
         180*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 60*Cqq1[1, 3, 3, 1] - 
         220*Cqq1[2, 2, 2, 2] - 180*Cqq1[2, 2, 3, 3] + 60*Cqq1[2, 3, 3, 2] - 
         20*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 120*Cqq3[1, 2, 2, 1] + 
         180*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 180*Cqq3[2, 3, 3, 2] - 
         480*Cqu1[1, 1, 1, 1] - 480*Cqu1[1, 1, 2, 2] + 120*Cqu1[1, 1, 3, 3] - 
         480*Cqu1[2, 2, 1, 1] - 480*Cqu1[2, 2, 2, 2] + 120*Cqu1[2, 2, 3, 3] - 
         180*Cqu1[3, 3, 1, 1] - 180*Cqu1[3, 3, 2, 2] + 60*Cqu1[3, 3, 3, 3] + 
         480*Cud1[1, 1, 1, 1] + 480*Cud1[1, 1, 2, 2] + 480*Cud1[1, 1, 3, 3] + 
         480*Cud1[2, 2, 1, 1] + 480*Cud1[2, 2, 2, 2] + 480*Cud1[2, 2, 3, 3] - 
         120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 120*Cud1[3, 3, 3, 3] - 
         800*Cuu[1, 1, 1, 1] - 1920*Cuu[1, 1, 2, 2] + 480*Cuu[1, 1, 3, 3] + 
         320*Cuu[1, 2, 2, 1] + 640*Cuu[1, 3, 3, 1] - 800*Cuu[2, 2, 2, 2] + 
         480*Cuu[2, 2, 3, 3] + 640*Cuu[2, 3, 3, 2])) + 
     2*MW2*MZ2^3*(MZ2*(440*Cdd[1, 1, 1, 1] + 1056*Cdd[1, 1, 2, 2] + 
         1056*Cdd[1, 1, 3, 3] - 176*Cdd[1, 2, 2, 1] - 176*Cdd[1, 3, 3, 1] + 
         440*Cdd[2, 2, 2, 2] + 1056*Cdd[2, 2, 3, 3] - 176*Cdd[2, 3, 3, 2] + 
         440*Cdd[3, 3, 3, 3] + 264*Ced[1, 1, 1, 1] + 264*Ced[1, 1, 2, 2] + 
         264*Ced[1, 1, 3, 3] - 496*Ced[2, 2, 1, 1] - 496*Ced[2, 2, 2, 2] - 
         496*Ced[2, 2, 3, 3] + 264*Ced[3, 3, 1, 1] + 264*Ced[3, 3, 2, 2] + 
         264*Ced[3, 3, 3, 3] - 760*Cee[1, 1, 2, 2] - 760*Cee[2, 2, 2, 2] - 
         760*Cee[2, 2, 3, 3] - 528*Ceu[1, 1, 1, 1] - 528*Ceu[1, 1, 2, 2] + 
         992*Ceu[2, 2, 1, 1] + 992*Ceu[2, 2, 2, 2] - 760*Ceu[2, 2, 3, 3] - 
         528*Ceu[3, 3, 1, 1] - 528*Ceu[3, 3, 2, 2] + 264*Cld[1, 1, 1, 1] + 
         264*Cld[1, 1, 2, 2] + 264*Cld[1, 1, 3, 3] - 214*Cld[2, 2, 1, 1] - 
         214*Cld[2, 2, 2, 2] - 214*Cld[2, 2, 3, 3] + 264*Cld[3, 3, 1, 1] + 
         264*Cld[3, 3, 2, 2] + 264*Cld[3, 3, 3, 3] - 760*Cle[1, 1, 2, 2] - 
         478*Cle[2, 2, 1, 1] - 1238*Cle[2, 2, 2, 2] - 478*Cle[2, 2, 3, 3] - 
         760*Cle[3, 3, 2, 2] - 956*Cll[1, 1, 2, 2] - 668*Cll[2, 2, 2, 2] - 
         956*Cll[2, 2, 3, 3] + 288*Cll[2, 3, 3, 2] - 264*Clq1[1, 1, 1, 1] - 
         264*Clq1[1, 1, 2, 2] - 42*Clq1[1, 1, 3, 3] + 214*Clq1[2, 2, 1, 1] + 
         214*Clq1[2, 2, 2, 2] - 143*Clq1[2, 2, 3, 3] - 264*Clq1[3, 3, 1, 1] - 
         264*Clq1[3, 3, 2, 2] - 42*Clq1[3, 3, 3, 3] - 30*Clq3[1, 1, 3, 3] - 
         294*Clq3[2, 2, 1, 1] - 294*Clq3[2, 2, 2, 2] + 255*Clq3[2, 2, 3, 3] - 
         30*Clq3[3, 3, 3, 3] - 528*Clu[1, 1, 1, 1] - 528*Clu[1, 1, 2, 2] + 
         428*Clu[2, 2, 1, 1] + 428*Clu[2, 2, 2, 2] - 478*Clu[2, 2, 3, 3] - 
         528*Clu[3, 3, 1, 1] - 528*Clu[3, 3, 2, 2] - 528*Cqd1[1, 1, 1, 1] - 
         528*Cqd1[1, 1, 2, 2] - 528*Cqd1[1, 1, 3, 3] - 528*Cqd1[2, 2, 1, 1] - 
         528*Cqd1[2, 2, 2, 2] - 528*Cqd1[2, 2, 3, 3] + 27*Cqd1[3, 3, 1, 1] + 
         27*Cqd1[3, 3, 2, 2] + 27*Cqd1[3, 3, 3, 3] - 264*Cqe[1, 1, 1, 1] + 
         496*Cqe[1, 1, 2, 2] - 264*Cqe[1, 1, 3, 3] - 264*Cqe[2, 2, 1, 1] + 
         496*Cqe[2, 2, 2, 2] - 264*Cqe[2, 2, 3, 3] - 42*Cqe[3, 3, 1, 1] - 
         293*Cqe[3, 3, 2, 2] - 42*Cqe[3, 3, 3, 3] + 484*Cqq1[1, 1, 1, 1] + 
         1056*Cqq1[1, 1, 2, 2] - 54*Cqq1[1, 1, 3, 3] - 88*Cqq1[1, 2, 2, 1] - 
         192*Cqq1[1, 3, 3, 1] + 484*Cqq1[2, 2, 2, 2] - 54*Cqq1[2, 2, 3, 3] - 
         192*Cqq1[2, 3, 3, 2] - 106*Cqq1[3, 3, 3, 3] - 132*Cqq3[1, 1, 1, 1] - 
         450*Cqq3[1, 1, 3, 3] - 264*Cqq3[1, 2, 2, 1] - 456*Cqq3[1, 3, 3, 1] - 
         132*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 456*Cqq3[2, 3, 3, 2] - 
         150*Cqq3[3, 3, 3, 3] + 1056*Cqu1[1, 1, 1, 1] + 
         1056*Cqu1[1, 1, 2, 2] - 264*Cqu1[1, 1, 3, 3] + 
         1056*Cqu1[2, 2, 1, 1] + 1056*Cqu1[2, 2, 2, 2] - 
         264*Cqu1[2, 2, 3, 3] - 54*Cqu1[3, 3, 1, 1] - 54*Cqu1[3, 3, 2, 2] - 
         42*Cqu1[3, 3, 3, 3] - 1056*Cud1[1, 1, 1, 1] - 
         1056*Cud1[1, 1, 2, 2] - 1056*Cud1[1, 1, 3, 3] - 
         1056*Cud1[2, 2, 1, 1] - 1056*Cud1[2, 2, 2, 2] - 
         1056*Cud1[2, 2, 3, 3] + 264*Cud1[3, 3, 1, 1] + 
         264*Cud1[3, 3, 2, 2] + 264*Cud1[3, 3, 3, 3] + 1760*Cuu[1, 1, 1, 1] + 
         4224*Cuu[1, 1, 2, 2] - 1056*Cuu[1, 1, 3, 3] - 704*Cuu[1, 2, 2, 1] - 
         1408*Cuu[1, 3, 3, 1] + 1760*Cuu[2, 2, 2, 2] - 1056*Cuu[2, 2, 3, 3] - 
         1408*Cuu[2, 3, 3, 2]) + 6*MT2*(760*Ceu[2, 2, 3, 3] + 
         193*Clq1[2, 2, 3, 3] - 193*Clq3[2, 2, 3, 3] + 478*Clu[2, 2, 3, 3] - 
         111*Cqd1[3, 3, 1, 1] - 111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 
         337*Cqe[3, 3, 2, 2] + 222*Cqq1[1, 1, 3, 3] - 92*Cqq1[1, 3, 3, 1] + 
         222*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 
         90*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] - 
         66*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 
         264*Cqu1[2, 2, 3, 3] + 222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
         42*Cqu1[3, 3, 3, 3] - 264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
         264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 658*Cuu[1, 3, 3, 1] + 
         1056*Cuu[2, 2, 3, 3] + 658*Cuu[2, 3, 3, 2])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(8*MW2^3 - 12*MW2^2*MZ2 + 45*MW2*MZ2^2 - 32*MZ2^3)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*
         CuB[3, 3] + MZ*(48*MW2^4 - 32*MW2^3*MZ2 + 242*MW2^2*MZ2^2 - 
          215*MW2*MZ2^3 + 20*MZ2^4)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        MZ*(192*MW2^4 - 256*MW2^3*MZ2 + 1072*MW2^2*MZ2^2 - 808*MW2*MZ2^3 + 
          25*MZ2^4)*CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MT2*(16*MW2^3 - 16*MW2^2*MZ2 - 
        2*MW2*MZ2^2 + 5*MZ2^3)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ2*(320*MW2^4 + 4*MW2^2*MZ2^2*(295 - 158*SW2) + 
          MZ2^4*(125 - 147*SW2) + 8*MW2^3*MZ2*(-125 + 44*SW2) + 
          MW2*MZ2^3*(-625 + 472*SW2))*CuB[3, 3] + 
        MZ*(-192*MW2^5 + 32*MW2^4*MZ2 - 584*MW2^3*MZ2^2 + 512*MW2^2*MZ2^3 + 
          168*MW2*MZ2^4 - 125*MZ2^5)*SW*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/Rmu_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-81*MT2^2*MZ2*(-12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2) + 
   4*MW2*(MW2*MZ2^3*(34041 - 3728*Pi^2) + 320*MZ2^4*(-33 + 4*Pi^2) + 
     64*MW2^4*(-363 + 32*Pi^2) + 78*MW2^2*MZ2^2*(-507 + 56*Pi^2) - 
     64*MW2^3*MZ2*(-633 + 62*Pi^2)) + 
   MT2*(12*MW2^2*MZ2^2*(13155 - 1456*Pi^2) + 1280*MZ2^4*(33 - 4*Pi^2) - 
     256*MW2^4*(-363 + 32*Pi^2) + 4*MW2^3*MZ2*(-40917 + 3968*Pi^2) + 
     MW2*MZ2^3*(-135921 + 14912*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) - 
 (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/
  (24*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
      418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
      51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
      14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
  (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(64*MW2^3 + 28*MW2^2*MZ2 - 116*MW2*MZ2^2 - 21*MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VMU^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
    4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) - 
 (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VMU^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) - 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) - 
   (3*CWw*MW2^4*(2*MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] + 
 ((CHD*(-81*MT2^7*MZ2^2*(2*MW2 + MZ2) + 2*MW2^5*(MW2 + MZ2)*
       (MW2*MZ2^3*(34635 - 3728*Pi^2) + 32*MW2^3*MZ2*(1293 - 124*Pi^2) + 
        320*MZ2^4*(-33 + 4*Pi^2) + 64*MW2^4*(-417 + 32*Pi^2) + 
        6*MW2^2*MZ2^2*(-6015 + 728*Pi^2)) + 
      MT2^6*(MW2^3*MZ2*(84804 - 7936*Pi^2) + MW2*MZ2^3*(69621 - 7456*Pi^2) + 
        128*MW2^4*(-417 + 32*Pi^2) + 48*MW2^2*MZ2^2*(-1461 + 182*Pi^2) + 
        MZ2^4*(-21201 + 2560*Pi^2)) - 2*MT2*MW2^3*
       (MW2^3*MZ2^3*(58569 - 5296*Pi^2) + 3*MW2^2*MZ2^4*(25527 - 2624*Pi^2) - 
        320*MZ2^6*(-33 + 4*Pi^2) + 384*MW2^6*(-417 + 32*Pi^2) - 
        6*MW2^5*MZ2*(-28149 + 2944*Pi^2) + MW2*MZ2^5*(-66315 + 7568*Pi^2) + 
        MW2^4*MZ2^2*(-64347 + 12256*Pi^2)) + 3*MT2^4*MW2*
       (4*MW2^2*MZ2^3*(104943 - 11504*Pi^2) + MZ2^5*(21093 - 2560*Pi^2) + 
        640*MW2^5*(-417 + 32*Pi^2) - 72*MW2^4*MZ2*(-6571 + 608*Pi^2) + 
        6*MW2*MZ2^4*(-29169 + 3376*Pi^2) + 4*MW2^3*MZ2^2*
         (-109455 + 12904*Pi^2)) + 
      MT2^5*(2*MW2^3*MZ2^2*(253893 - 30176*Pi^2) + 640*MZ2^5*(-33 + 4*Pi^2) - 
        768*MW2^5*(-417 + 32*Pi^2) + 48*MW2^2*MZ2^3*(-10185 + 1114*Pi^2) - 
        4*MW2*MZ2^4*(-49065 + 5704*Pi^2) + 4*MW2^4*MZ2*
         (-139875 + 12928*Pi^2)) + MT2^2*MW2^2*
       (MW2^3*MZ2^3*(733857 - 78496*Pi^2) + 1280*MZ2^6*(33 - 4*Pi^2) + 
        1920*MW2^6*(-417 + 32*Pi^2) + 64*MW2*MZ2^5*(-2823 + 313*Pi^2) + 
        MW2^2*MZ2^4*(-33495 + 6016*Pi^2) + 8*MW2^4*MZ2^2*
         (-99753 + 13372*Pi^2) - 4*MW2^5*MZ2*(-285549 + 27712*Pi^2)) + 
      MT2^3*MW2*(2*MW2^2*MZ2^4*(244569 - 28688*Pi^2) + 
        MW2*MZ2^5*(27165 - 2336*Pi^2) + 640*MZ2^6*(-33 + 4*Pi^2) - 
        2560*MW2^6*(-417 + 32*Pi^2) + 8*MW2^5*MZ2*(-222303 + 20864*Pi^2) - 
        2*MW2^4*MZ2^2*(-767361 + 93248*Pi^2) + MW2^3*MZ2^3*
         (-1453137 + 158656*Pi^2))))/(1296*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*MT2*(3*MT2^8*MZ2*(2*MW2 + MZ2) + 3*MT2^7*MZ2*(-14*MW2^2 - 5*MW2*MZ2 + 
        MZ2^2) + MT2^6*MW2*(-24*MW2^3 + 110*MW2^2*MZ2 + 29*MW2*MZ2^2 - 
        16*MZ2^3) + MT2^4*MW2^2*(-360*MW2^4 - 366*MW2^3*MZ2 + 
        19*MW2^2*MZ2^2 + 52*MW2*MZ2^3 - 2*MZ2^4) + 
      MT2^5*MW2*(144*MW2^4 - 54*MW2^3*MZ2 - 43*MW2^2*MZ2^2 + 8*MW2*MZ2^3 - 
        MZ2^4) - 2*MW2^6*(12*MW2^4 + 56*MW2^3*MZ2 + 67*MW2^2*MZ2^2 + 
        25*MW2*MZ2^3 + 2*MZ2^4) - MT2^2*MW2^3*(360*MW2^5 + 1014*MW2^4*MZ2 + 
        509*MW2^3*MZ2^2 + 22*MW2^2*MZ2^3 - 38*MW2*MZ2^4 - 13*MZ2^5) + 
      MT2^3*MW2^2*(480*MW2^5 + 938*MW2^4*MZ2 + 207*MW2^3*MZ2^2 - 
        75*MW2^2*MZ2^3 - 14*MW2*MZ2^4 - 6*MZ2^5) + 
      MT2*MW2^4*(144*MW2^5 + 534*MW2^4*MZ2 + 443*MW2^3*MZ2^2 + 
        112*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 4*MZ2^5))*B0i[bb0, 0, 0, MT2])/
    (24*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*CW2*(3*MT2^8*MZ2*(2*MW2 + MZ2) + MT2^7*(-264*MW2^3 - 106*MW2^2*MZ2 + 
        161*MW2*MZ2^2 + 38*MZ2^3) + MT2^5*MW2*(-5400*MW2^4 - 594*MW2^3*MZ2 + 
        3799*MW2^2*MZ2^2 + 43*MW2*MZ2^3 - 143*MZ2^4) + 
      8*MW2^6*(30*MW2^4 + 31*MW2^3*MZ2 - 25*MW2^2*MZ2^2 - 31*MW2*MZ2^3 - 
        5*MZ2^4) + MT2^6*(1824*MW2^4 + 338*MW2^3*MZ2 - 1247*MW2^2*MZ2^2 - 
        86*MW2*MZ2^3 + 35*MZ2^4) + MT2^4*MW2*(8880*MW2^5 + 1154*MW2^4*MZ2 - 
        6415*MW2^3*MZ2^2 - 324*MW2^2*MZ2^3 + 361*MW2*MZ2^4 + 34*MZ2^5) - 
      MT2*MW2^4*(1704*MW2^5 + 1174*MW2^4*MZ2 - 1445*MW2^3*MZ2^2 - 
        1039*MW2^2*MZ2^3 + 52*MW2*MZ2^4 + 40*MZ2^5) - 
      MT2^3*MW2^2*(8760*MW2^5 + 2062*MW2^4*MZ2 - 6643*MW2^3*MZ2^2 - 
        1220*MW2^2*MZ2^3 + 561*MW2*MZ2^4 + 107*MZ2^5) + 
      MT2^2*MW2^3*(5184*MW2^5 + 2190*MW2^4*MZ2 - 4189*MW2^3*MZ2^2 - 
        1670*MW2^2*MZ2^3 + 412*MW2*MZ2^4 + 116*MZ2^5))*B0i[bb0, 0, 0, MW2])/
    (24*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(-192*MW2^3 + 44*MW2^2*MZ2 + 212*MW2*MZ2^2 + 35*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*CW2*(2*MW2 + MZ2)*(6*MT2^3*MZ2 + 6*MT2*MW2^2*(8*MW2 + 5*MZ2) + 
      MT2^2*(-24*MW2^2 - 22*MW2*MZ2 + 4*MZ2^2) - 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*(2*MW2 + MZ2)*(2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + 
      MT2^2*(-2*MW2 + 3*MZ2) + MT2*(14*MW2^2 + MZ2^2))*
     B0i[bb0, MZ2, MW2, MW2])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (CHD*MW2^3*(6*MW2^2 + 11*MW2*MZ2 + 4*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/(2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHD*(2*MW2 + MZ2)*(MT2^3*MZ2 + MT2^2*MZ2^2 + 4*MW2^3*(3*MW2 + 4*MZ2) - 
      MT2*MW2^2*(12*MW2 + 5*MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*CW2*(-96*MW2^4 - 26*MW2^3*MZ2 + 125*MW2^2*MZ2^2 + 62*MW2*MZ2^3 + 
      7*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHD*CW2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[3] + 
 ((CHWB*MW2*(24*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      MH2*(2*MT2^7*(MW2 - CW2*MZ2)*(10240*MW2^5 - 44688*MW2^4*MZ2 + 
          53744*MW2^3*MZ2^2 - 14326*MW2^2*MZ2^3 - 7107*MW2*MZ2^4 + 
          2137*MZ2^5) + MT2^6*(-471040*MW2^7 + 3*MZ2^7*
           (23392 + 192*CW2*Pi^2 - 27717*SW2) - 32*MW2^6*MZ2*
           (-78711 + 120*Pi^2 + 15584*SW2) + 4*MW2^3*MZ2^4*
           (-1136760 + Pi^2*(1788 - 1824*SW2) + 766939*SW2) - 
          8*MW2^2*MZ2^5*(-251661 + 196144*SW2 + 6*Pi^2*(-46 + 3*SW2)) - 
          16*MW2^5*MZ2^2*(344373 - 134036*SW2 + 12*Pi^2*(-71 + 20*SW2)) + 
          MW2*MZ2^6*(-548464 + 512083*SW2 + 48*Pi^2*(-55 + 43*SW2)) + 
          8*MW2^4*MZ2^3*(809287 - 446732*SW2 + 24*Pi^2*(-89 + 51*SW2))) + 
        MT2^5*(2396160*MW2^8 + MZ2^8*(74450 + 576*CW2*Pi^2 - 87425*SW2) + 
          32*MW2^7*MZ2*(-409079 + 720*Pi^2 + 80064*SW2) + 
          32*MW2^6*MZ2^2*(950939 - 353000*SW2 + 12*Pi^2*(-223 + 60*SW2)) + 
          2*MW2*MZ2^7*(-513237 + 532892*SW2 + 24*Pi^2*(-127 + 115*SW2)) - 
          6*MW2^3*MZ2^5*(2791705 - 2068965*SW2 + 8*Pi^2*(127 + 134*SW2)) + 
          MW2^2*MZ2^6*(5546320 - 4836429*SW2 - 48*Pi^2*(-376 + 261*SW2)) - 
          4*MW2^5*MZ2^3*(9902551 - 5120244*SW2 + 48*Pi^2*(-605 + 326*SW2)) + 
          2*MW2^4*MZ2^4*(16015229 - 10150292*SW2 + 48*Pi^2*
             (-625 + 558*SW2))) - 2*MW2^5*(MW2 + MZ2)*(174080*MW2^7 + 
          16*MW2^6*MZ2*(-57419 + 120*Pi^2 + 11744*SW2) + 
          MZ2^7*(-37225 - 288*CW2*Pi^2 + 43690*SW2) + MW2^2*MZ2^5*
           (-1055537 + 814530*SW2 + 24*Pi^2*(-46 + 3*SW2)) + 
          8*MW2^5*MZ2^2*(263359 - 98790*SW2 + 12*Pi^2*(-71 + 20*SW2)) - 
          8*MW2*MZ2^6*(-37071 + 34633*SW2 + 3*Pi^2*(-55 + 43*SW2)) - 
          4*MW2^4*MZ2^3*(681953 - 353162*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          6*MW2^3*MZ2^4*(360293 - 231862*SW2 + Pi^2*(-596 + 608*SW2))) + 
        MT2*MW2^3*(2109440*MW2^9 + 2*MZ2^9*(37225 + 288*CW2*Pi^2 - 
            43690*SW2) + 32*MW2^8*MZ2*(-314721 + 720*Pi^2 + 71104*SW2) + 
          32*MW2^7*MZ2^2*(609767 - 263462*SW2 + 36*Pi^2*(-61 + 20*SW2)) + 
          2*MW2^2*MZ2^7*(1719484 - 1380167*SW2 - 24*Pi^2*(-139 + 60*SW2)) + 
          MW2*MZ2^8*(-816486 + 815953*SW2 + 48*Pi^2*(-91 + 79*SW2)) + 
          2*MW2^5*MZ2^4*(2617283 - 3274472*SW2 + 48*Pi^2*(229 + 110*SW2)) - 
          4*MW2^6*MZ2^3*(4548541 - 2964084*SW2 + 48*Pi^2*(-301 + 246*SW2)) + 
          MW2^3*MZ2^6*(-7082952 + 4334447*SW2 - 48*Pi^2*(-341 + 401*SW2)) + 
          2*MW2^4*MZ2^5*(2897353 - 725583*SW2 + 24*Pi^2*(-1079 + 678*SW2))) - 
        2*MT2^4*MW2*(2816000*MW2^8 + MZ2^8*(113812 + 864*CW2*Pi^2 - 
            133297*SW2) + 80*MW2^7*MZ2*(-192881 + 360*Pi^2 + 37792*SW2) + 
          8*MW2^6*MZ2^2*(4556887 - 1670662*SW2 + 900*Pi^2*(-15 + 4*SW2)) + 
          MW2*MZ2^7*(-1452509 + 1491166*SW2 + 72*Pi^2*(-115 + 103*SW2)) - 
          3*MW2^3*MZ2^5*(7358031 - 5401586*SW2 + 24*Pi^2*(81 + 137*SW2)) + 
          MW2^2*MZ2^6*(7542688 - 6520179*SW2 - 72*Pi^2*(-321 + 218*SW2)) - 
          12*MW2^5*MZ2^3*(4064263 - 2064538*SW2 + 24*Pi^2*(-516 + 275*SW2)) + 
          6*MW2^4*MZ2^4*(6800107 - 4245396*SW2 + 12*Pi^2*
             (-1101 + 964*SW2))) + MT2^3*MW2*(7270400*MW2^9 + 
          MZ2^9*(74450 + 576*CW2*Pi^2 - 87335*SW2) + 160*MW2^8*MZ2*
           (-244179 + 480*Pi^2 + 48896*SW2) + 2*MW2^2*MZ2^7*
           (-305509 + 636791*SW2 + 456*Pi^2*(-16 + 17*SW2)) + 
          MW2*MZ2^8*(-435148 + 369767*SW2 + 48*Pi^2*(-31 + 19*SW2)) + 
          32*MW2^7*MZ2^2*(2823302 - 1053929*SW2 + 120*Pi^2*(-73 + 20*SW2)) - 
          2*MW2^4*MZ2^5*(22408242 - 17388859*SW2 + 48*Pi^2*(489 + 20*SW2)) + 
          2*MW2^5*MZ2^4*(46360381 - 29874462*SW2 + 192*Pi^2*
             (-426 + 421*SW2)) - 12*MW2^6*MZ2^3*(9764931 - 5064992*SW2 + 
            32*Pi^2*(-951 + 530*SW2)) - 2*MW2^3*MZ2^6*(-5849593 + 
            5727500*SW2 + 24*Pi^2*(-1341 + 1018*SW2))) - 
        MT2^2*MW2^2*(5345280*MW2^9 + MZ2^9*(148900 + 1152*CW2*Pi^2 - 
            174445*SW2) + 32*MW2^8*MZ2*(-858473 + 1800*Pi^2 + 180000*SW2) + 
          MW2^2*MZ2^7*(4257984 - 3021215*SW2 + 1056*Pi^2*(1 + 4*SW2)) + 
          16*MW2^7*MZ2^2*(179*(20841 - 8192*SW2) + 300*Pi^2*(-41 + 12*SW2)) + 
          MW2*MZ2^8*(-1330358 + 1277671*SW2 + 96*Pi^2*(-67 + 55*SW2)) - 
          8*MW2^6*MZ2^3*(8732649 - 4857160*SW2 + 24*Pi^2*(-1153 + 725*SW2)) + 
          8*MW2^4*MZ2^5*(-1475561 + 1612917*SW2 + 6*Pi^2*(-1700 + 757*SW2)) + 
          MW2^3*MZ2^6*(-3957622 + 525017*SW2 - 48*Pi^2*(-1031 + 943*SW2)) + 
          4*MW2^5*MZ2^4*(11246002 - 8164819*SW2 + 12*Pi^2*
             (-955 + 1712*SW2)))) + 
      4*MW2*(-2*MT2^7*(MW2 - CW2*MZ2)*(10240*MW2^5 - 44688*MW2^4*MZ2 + 
          53744*MW2^3*MZ2^2 - 14326*MW2^2*MZ2^3 - 7107*MW2*MZ2^4 + 
          2137*MZ2^5) + MT2^6*(471040*MW2^7 - 3*MZ2^7*(23392 + 192*CW2*Pi^2 - 
            27717*SW2) + 32*MW2^6*MZ2*(-78711 + 120*Pi^2 + 15584*SW2) + 
          8*MW2^2*MZ2^5*(-251541 + 196120*SW2 + 6*Pi^2*(-46 + 3*SW2)) + 
          16*MW2^5*MZ2^2*(344493 - 134036*SW2 + 12*Pi^2*(-71 + 20*SW2)) + 
          MW2*MZ2^6*(547696 - 511315*SW2 - 48*Pi^2*(-55 + 43*SW2)) - 
          8*MW2^4*MZ2^3*(809839 - 446972*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          4*MW2^3*MZ2^4*(1137336 - 767563*SW2 + 12*Pi^2*(-149 + 152*SW2))) + 
        MT2^5*(-2396160*MW2^8 - 32*MW2^7*MZ2*(-409079 + 720*Pi^2 + 
            80064*SW2) + MZ2^8*(-74450 - 576*CW2*Pi^2 + 87425*SW2) - 
          32*MW2^6*MZ2^2*(951299 - 353000*SW2 + 12*Pi^2*(-223 + 60*SW2)) - 
          2*MW2*MZ2^7*(-512853 + 532508*SW2 + 24*Pi^2*(-127 + 115*SW2)) + 
          6*MW2^3*MZ2^5*(2791129 - 2069189*SW2 + 8*Pi^2*(127 + 134*SW2)) + 
          MW2^2*MZ2^6*(-5540752 + 4831629*SW2 + 48*Pi^2*(-376 + 261*SW2)) + 
          4*MW2^5*MZ2^3*(9909655 - 5123124*SW2 + 48*Pi^2*(-605 + 326*SW2)) + 
          2*MW2^4*MZ2^4*(-16024349 + 10158740*SW2 - 
            48*Pi^2*(-625 + 558*SW2))) + 2*MW2^5*(MW2 + MZ2)*
         (174080*MW2^7 + 16*MW2^6*MZ2*(-57419 + 120*Pi^2 + 11744*SW2) + 
          MZ2^7*(-37225 - 288*CW2*Pi^2 + 43690*SW2) + MW2^2*MZ2^5*
           (-1055057 + 814434*SW2 + 24*Pi^2*(-46 + 3*SW2)) + 
          8*MW2^5*MZ2^2*(263479 - 98790*SW2 + 12*Pi^2*(-71 + 20*SW2)) - 
          8*MW2*MZ2^6*(-37023 + 34585*SW2 + 3*Pi^2*(-55 + 43*SW2)) - 
          4*MW2^4*MZ2^3*(682505 - 353402*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          6*MW2^3*MZ2^4*(360485 - 232070*SW2 + Pi^2*(-596 + 608*SW2))) - 
        MT2*MW2^3*(2109440*MW2^9 + 2*MZ2^9*(37225 + 288*CW2*Pi^2 - 
            43690*SW2) + 32*MW2^8*MZ2*(-314721 + 720*Pi^2 + 71104*SW2) + 
          32*MW2^7*MZ2^2*(610127 - 263462*SW2 + 36*Pi^2*(-61 + 20*SW2)) + 
          2*MW2^2*MZ2^7*(1717852 - 1378919*SW2 - 24*Pi^2*(-139 + 60*SW2)) + 
          MW2*MZ2^8*(-815718 + 815185*SW2 + 48*Pi^2*(-91 + 79*SW2)) + 
          2*MW2^5*MZ2^4*(2616611 - 3279080*SW2 + 48*Pi^2*(229 + 110*SW2)) - 
          4*MW2^6*MZ2^3*(4553725 - 2966964*SW2 + 48*Pi^2*(-301 + 246*SW2)) + 
          MW2^3*MZ2^6*(-7086984 + 4340975*SW2 - 48*Pi^2*(-341 + 401*SW2)) + 
          2*MW2^4*MZ2^5*(2905897 - 730863*SW2 + 24*Pi^2*(-1079 + 678*SW2))) + 
        2*MT2^4*MW2*(2816000*MW2^8 + MZ2^8*(113812 + 864*CW2*Pi^2 - 
            133297*SW2) + 80*MW2^7*MZ2*(-192881 + 360*Pi^2 + 37792*SW2) + 
          8*MW2^6*MZ2^2*(4558687 - 1670662*SW2 + 900*Pi^2*(-15 + 4*SW2)) + 
          MW2*MZ2^7*(-1451357 + 1490014*SW2 + 72*Pi^2*(-115 + 103*SW2)) - 
          3*MW2^3*MZ2^5*(7356783 - 5402354*SW2 + 24*Pi^2*(81 + 137*SW2)) + 
          MW2^2*MZ2^6*(7535488 - 6514131*SW2 - 72*Pi^2*(-321 + 218*SW2)) - 
          12*MW2^5*MZ2^3*(4067263 - 2065738*SW2 + 24*Pi^2*(-516 + 275*SW2)) + 
          6*MW2^4*MZ2^4*(6804091 - 4248996*SW2 + 12*Pi^2*
             (-1101 + 964*SW2))) + MT2^3*MW2*(-7270400*MW2^9 - 
          160*MW2^8*MZ2*(-244179 + 480*Pi^2 + 48896*SW2) + 
          MZ2^9*(-74450 - 576*CW2*Pi^2 + 87335*SW2) - 2*MW2^2*MZ2^7*
           (-305221 + 636119*SW2 + 456*Pi^2*(-16 + 17*SW2)) + 
          MW2*MZ2^8*(434380 - 368999*SW2 - 48*Pi^2*(-31 + 19*SW2)) - 
          32*MW2^7*MZ2^2*(2824502 - 1053929*SW2 + 120*Pi^2*(-73 + 20*SW2)) + 
          2*MW2^4*MZ2^5*(22398738 - 17388475*SW2 + 48*Pi^2*(489 + 20*SW2)) - 
          2*MW2^5*MZ2^4*(46386877 - 29901342*SW2 + 192*Pi^2*
             (-426 + 421*SW2)) + 12*MW2^6*MZ2^3*(9772611 - 5068192*SW2 + 
            32*Pi^2*(-951 + 530*SW2)) + 2*MW2^3*MZ2^6*(-5839801 + 
            5718380*SW2 + 24*Pi^2*(-1341 + 1018*SW2))) + 
        MT2^2*MW2^2*(5345280*MW2^9 + MZ2^9*(148900 + 1152*CW2*Pi^2 - 
            174445*SW2) + 32*MW2^8*MZ2*(-858473 + 1800*Pi^2 + 180000*SW2) + 
          MW2^2*MZ2^7*(4254528 - 3019295*SW2 + 1056*Pi^2*(1 + 4*SW2)) + 
          16*MW2^7*MZ2^2*(3732339 - 1466368*SW2 + 300*Pi^2*(-41 + 12*SW2)) - 
          8*MW2^6*MZ2^3*(8740449 - 4860760*SW2 + 24*Pi^2*(-1153 + 725*SW2)) + 
          8*MW2^4*MZ2^5*(-1472081 + 1611453*SW2 + 6*Pi^2*(-1700 + 757*SW2)) + 
          MW2^3*MZ2^6*(-3971830 + 541145*SW2 - 48*Pi^2*(-1031 + 943*SW2)) + 
          4*MW2^5*MZ2^4*(11251474 - 8173219*SW2 + 12*Pi^2*
             (-955 + 1712*SW2)) + MW2*MZ2^8*(96*Pi^2*(-67 + 55*SW2) + 
            19*(-69938 + 67165*SW2))))))/(216*MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*
     MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*MH2*(MW2 - CW2*MZ2)*
     (MH2^2*MW2*(6016*MW2^3 - 12584*MW2^2*MZ2 + 10566*MW2*MZ2^2 - 
        3611*MZ2^3) + 8*MW2^3*(4928*MW2^3 - 8312*MW2^2*MZ2 + 6644*MW2*MZ2^2 - 
        2525*MZ2^3) + MH2^3*(768*MW2^3 - 1000*MW2^2*MZ2 + 602*MW2*MZ2^2 - 
        211*MZ2^3) + MH2*(-46208*MW2^5 + 84400*MW2^4*MZ2 - 
        65616*MW2^3*MZ2^2 + 22294*MW2^2*MZ2^3))*B0i[bb0, 0, 0, MH2])/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (CHWB*MT2*(72*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3) - 
      4*MT2^7*(MW2 - CW2*MZ2)*(2560*MW2^6 - 10344*MW2^5*MZ2 + 
        15776*MW2^4*MZ2^2 - 6187*MW2^3*MZ2^3 - 1239*MW2^2*MZ2^4 - 
        386*MW2*MZ2^5 + 144*MZ2^6) + 2*MW2^6*(MW2^2 - MZ2^2)*
       (5120*MW2^6 + MW2*MZ2^5*(1523 - 2612*SW2) - 90*MZ2^6*SW2 + 
        32*MW2^5*MZ2*(-660 + 133*SW2) - 8*MW2^4*MZ2^2*(-3107 + 2342*SW2) + 
        4*MW2^3*MZ2^3*(-1469 + 3069*SW2) + MW2^2*MZ2^4*(-4503 + 3448*SW2)) + 
      MT2^2*MW2^3*(215040*MW2^9 + 2*MW2^4*MZ2^5*(221386 - 221461*SW2) + 
        6*MW2*MZ2^8*(1337 - 1493*SW2) - 585*MZ2^9*SW2 + 
        32*MW2^8*MZ2*(-32543 + 5910*SW2) - 128*MW2^7*MZ2^2*
         (-12725 + 6746*SW2) + 4*MW2^5*MZ2^4*(-128970 + 15877*SW2) + 
        2*MW2^3*MZ2^6*(-6413 + 37095*SW2) + MW2^2*MZ2^7*
         (-45572 + 45335*SW2) + 20*MW2^6*MZ2^3*(-33949 + 47298*SW2)) + 
      MT2^4*MW2^2*(358400*MW2^8 + MW2*MZ2^7*(5338 - 10085*SW2) + 
        MZ2^8*(1048 - 1363*SW2) + 320*MW2^7*MZ2*(-5819 + 1039*SW2) - 
        78*MW2^4*MZ2^4*(-4543 + 9376*SW2) - 32*MW2^6*MZ2^2*
         (-108277 + 47071*SW2) - 6*MW2^3*MZ2^5*(-71725 + 49776*SW2) + 
        2*MW2^2*MZ2^6*(-72109 + 80760*SW2) + 24*MW2^5*MZ2^3*
         (-108669 + 85859*SW2)) - MT2*MW2^4*(71680*MW2^9 + 
        MW2*MZ2^8*(3046 - 3199*SW2) - 180*MZ2^9*SW2 + 
        64*MW2^8*MZ2*(-5073 + 958*SW2) + MW2^3*MZ2^6*(23096 + 1595*SW2) + 
        136*MW2^6*MZ2^3*(-87 + 1672*SW2) + 10*MW2^2*MZ2^7*
         (-2312 + 2767*SW2) - 32*MW2^7*MZ2^2*(-13194 + 8635*SW2) + 
        2*MW2^5*MZ2^4*(-158123 + 78674*SW2) - 2*MW2^4*MZ2^5*
         (-77920 + 97593*SW2)) + 2*MT2^6*MW2*(35840*MW2^7 + 
        2*MW2^3*MZ2^4*(32911 - 42435*SW2) + MW2^2*MZ2^5*(25770 - 18787*SW2) + 
        2*MZ2^7*(118 - 73*SW2) + 16*MW2^6*MZ2*(-11611 + 2186*SW2) - 
        32*MW2^5*MZ2^2*(-11289 + 4663*SW2) + MW2*MZ2^6*(-7642 + 7595*SW2) + 
        2*MW2^4*MZ2^3*(-147749 + 106142*SW2)) + 
      MT2^5*MW2*(-215040*MW2^8 + MW2^2*MZ2^6*(81646 - 79839*SW2) + 
        36*MZ2^8*(16 - 11*SW2) - 128*MW2^7*MZ2*(-8795 + 1599*SW2) + 
        14*MW2^3*MZ2^5*(-13894 + 8881*SW2) + MW2*MZ2^7*(-9088 + 9025*SW2) + 
        32*MW2^6*MZ2^2*(-67538 + 28325*SW2) - 16*MW2^5*MZ2^3*
         (-108929 + 79794*SW2) + 2*MW2^4*MZ2^4*(-185493 + 257794*SW2)) + 
      MT2^3*MW2^2*(-358400*MW2^9 + 15*MW2^2*MZ2^7*(1880 - 1347*SW2) + 
        270*MZ2^9*SW2 - 160*MW2^8*MZ2*(-11345 + 2024*SW2) + 
        3*MW2*MZ2^8*(-2200 + 2419*SW2) + 32*MW2^7*MZ2^2*
         (-99059 + 46299*SW2) - 2*MW2^3*MZ2^6*(-53158 + 81733*SW2) + 
        4*MW2^5*MZ2^4*(40297 + 103181*SW2) + 4*MW2^4*MZ2^5*
         (-146207 + 120717*SW2) - 4*MW2^6*MZ2^3*(-502203 + 470536*SW2)))*
     B0i[bb0, 0, 0, MT2])/(108*MW*(MT2 - MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-4*MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^2*(MT2^7*(2496*MW2^7 + MW2*MZ2^6*(5750 - 5433*SW2) - 
          32*MW2^6*MZ2*(-481 + 120*SW2) + 128*MW2^5*MZ2^2*(-500 + 247*SW2) + 
          MZ2^7*(-992 + 467*SW2) - 8*MW2^4*MZ2^3*(-8636 + 6295*SW2) + 
          2*MW2^3*MZ2^4*(-8451 + 6724*SW2) + 2*MW2^2*MZ2^5*
           (-5416 + 6829*SW2)) - 2*MW2^6*(MW2 + MZ2)*(1248*MW2^7 + 
          MW2*MZ2^6*(2875 - 2919*SW2) + 16*MW2^6*MZ2*(481 - 102*SW2) + 
          4*MZ2^7*(-124 + 49*SW2) + 16*MW2^5*MZ2^2*(-2000 + 1003*SW2) - 
          8*MW2^4*MZ2^3*(-4318 + 3305*SW2) + MW2^2*MZ2^5*(-5416 + 7201*SW2) + 
          MW2^3*MZ2^4*(-8451 + 7324*SW2)) + 2*MT2*MW2^4*
         (8736*MW2^9 + 2*MW2^5*MZ2^4*(55334 - 34193*SW2) + 
          MW2^2*MZ2^7*(13399 - 16887*SW2) + 4*MZ2^9*(124 - 49*SW2) + 
          3*MW2^3*MZ2^6*(2325 + 233*SW2) - 32*MW2^8*MZ2*(-1835 + 366*SW2) + 
          MW2*MZ2^8*(-4859 + 3733*SW2) + 16*MW2^7*MZ2^2*(-12136 + 6517*SW2) + 
          3*MW2^4*MZ2^5*(-35363 + 34551*SW2) - 2*MW2^6*MZ2^3*
           (-53065 + 58698*SW2)) + MT2^6*(-17472*MW2^8 + 
          2*MW2^3*MZ2^5*(29353 - 40947*SW2) + MW2*MZ2^7*(12694 - 8627*SW2) + 
          64*MW2^7*MZ2*(-1640 + 411*SW2) + MZ2^8*(-992 + 467*SW2) - 
          32*MW2^6*MZ2^2*(-14454 + 6979*SW2) + 2*MW2^2*MZ2^6*
           (-25496 + 25687*SW2) - 4*MW2^4*MZ2^4*(-46819 + 35920*SW2) + 
          4*MW2^5*MZ2^3*(-136697 + 95512*SW2)) + 2*MT2^5*MW2*
         (26208*MW2^8 + 2*MW2^5*MZ2^3*(425461 - 294278*SW2) + 
          MW2^2*MZ2^6*(81706 - 84205*SW2) + MZ2^8*(1984 - 889*SW2) - 
          192*MW2^7*MZ2*(-812 + 201*SW2) + MW2*MZ2^7*(-21871 + 15729*SW2) + 
          16*MW2^6*MZ2^2*(-43780 + 20949*SW2) + MW2^3*MZ2^5*
           (-79455 + 115757*SW2) + 2*MW2^4*MZ2^4*(-157459 + 120899*SW2)) + 
        MT2^2*MW2^3*(-52416*MW2^9 + 2*MW2^4*MZ2^5*(258543 - 256259*SW2) + 
          MW2*MZ2^8*(22120 - 19273*SW2) + 12*MZ2^9*(-248 + 103*SW2) + 
          192*MW2^8*MZ2*(-1741 + 375*SW2) + 64*MW2^5*MZ2^4*
           (-2822 + 721*SW2) - 32*MW2^7*MZ2^2*(-39712 + 20085*SW2) + 
          4*MW2^3*MZ2^6*(-29288 + 23279*SW2) + MW2^2*MZ2^7*
           (-40018 + 59427*SW2) + 4*MW2^6*MZ2^3*(-270637 + 228200*SW2)) + 
        MT2^3*MW2^2*(87360*MW2^9 + MW2^3*MZ2^6*(250930 - 238443*SW2) + 
          3*MZ2^9*(992 - 457*SW2) - 160*MW2^8*MZ2*(-3349 + 768*SW2) + 
          3*MW2*MZ2^8*(-5720 + 5639*SW2) + 64*MW2^7*MZ2^2*
           (-34982 + 17089*SW2) - MW2^2*MZ2^7*(2440 + 23417*SW2) + 
          2*MW2^5*MZ2^4*(-199587 + 200936*SW2) - 8*MW2^6*MZ2^3*
           (-295489 + 221057*SW2) + 2*MW2^4*MZ2^5*(-291698 + 313937*SW2)) - 
        2*MT2^4*MW2*(43680*MW2^9 + 4*MW2^6*MZ2^3*(339085 - 239386*SW2) + 
          MW2^3*MZ2^6*(135490 - 137463*SW2) + MZ2^9*(496 - 241*SW2) - 
          80*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-395 + 1717*SW2) + 
          MW2^2*MZ2^7*(-26229 + 15364*SW2) + 16*MW2^7*MZ2^2*
           (-72195 + 34667*SW2) + MW2^4*MZ2^5*(-180895 + 228661*SW2) + 
          MW2^5*MZ2^4*(-435047 + 351276*SW2))) + 
      MH2^2*(MT2^7*(2496*MW2^7 + MW2*MZ2^6*(6006 - 5689*SW2) + 
          20*MW2^4*MZ2^3*(3429 - 2500*SW2) - 32*MW2^6*MZ2*(-481 + 120*SW2) + 
          50*MW2^3*MZ2^4*(-333 + 266*SW2) + MZ2^7*(-992 + 467*SW2) + 
          8*MW2^5*MZ2^2*(-7955 + 3952*SW2) + 2*MW2^2*MZ2^5*
           (-5596 + 6881*SW2)) - 2*MW2^6*(MW2 + MZ2)*(1248*MW2^7 + 
          10*MW2^4*MZ2^3*(3429 - 2626*SW2) + 11*MW2*MZ2^6*(273 - 277*SW2) + 
          16*MW2^6*MZ2*(481 - 102*SW2) + 4*MZ2^7*(-124 + 49*SW2) + 
          25*MW2^3*MZ2^4*(-333 + 290*SW2) + 4*MW2^5*MZ2^2*
           (-7955 + 4012*SW2) + MW2^2*MZ2^5*(-5596 + 7253*SW2)) + 
        MT2^6*(-17472*MW2^8 + 2*MW2^3*MZ2^5*(30739 - 41385*SW2) + 
          12*MW2^4*MZ2^4*(15417 - 11857*SW2) + 7*MW2*MZ2^7*
           (1850 - 1269*SW2) + 64*MW2^7*MZ2*(-1640 + 411*SW2) + 
          MZ2^8*(-992 + 467*SW2) + 14*MW2^2*MZ2^6*(-3796 + 3805*SW2) - 
          8*MW2^6*MZ2^2*(-57501 + 27916*SW2) + 8*MW2^5*MZ2^3*
           (-67859 + 47441*SW2)) + MT2^2*MW2^3*(-52416*MW2^9 + 
          2*MW2^4*MZ2^5*(260931 - 256441*SW2) + MW2*MZ2^8*
           (22888 - 20041*SW2) + 12*MZ2^9*(-248 + 103*SW2) + 
          192*MW2^8*MZ2*(-1741 + 375*SW2) + 7*MW2^2*MZ2^7*
           (-6054 + 8717*SW2) + 4*MW2^5*MZ2^4*(-45570 + 11863*SW2) + 
          40*MW2^6*MZ2^3*(-26842 + 22631*SW2) + 4*MW2^3*MZ2^6*
           (-29993 + 24382*SW2) - 8*MW2^7*MZ2^2*(-157903 + 80340*SW2)) + 
        2*MT2*MW2^4*(8736*MW2^9 + 2*MW2^5*MZ2^4*(55177 - 34092*SW2) + 
          4*MZ2^9*(124 - 49*SW2) + 5*MW2^3*MZ2^6*(1405 + 17*SW2) - 
          32*MW2^8*MZ2*(-1835 + 366*SW2) - 21*MW2^2*MZ2^7*(-671 + 831*SW2) + 
          MW2*MZ2^8*(-4987 + 3861*SW2) - 24*MW2^6*MZ2^3*(-4378 + 4839*SW2) + 
          4*MW2^7*MZ2^2*(-48229 + 26068*SW2) + MW2^4*MZ2^5*
           (-106591 + 103541*SW2)) + 2*MT2^5*MW2*(26208*MW2^8 + 
          4*MW2^5*MZ2^3*(211217 - 146194*SW2) + MW2^2*MZ2^6*
           (85114 - 87101*SW2) + MZ2^8*(1984 - 889*SW2) - 
          192*MW2^7*MZ2*(-812 + 201*SW2) + MW2*MZ2^7*(-22383 + 16241*SW2) + 
          4*MW2^4*MZ2^4*(-77814 + 59881*SW2) + 4*MW2^6*MZ2^2*
           (-174175 + 83796*SW2) + MW2^3*MZ2^5*(-83739 + 117145*SW2)) - 
        2*MT2^4*MW2*(43680*MW2^9 + 2*MW2^6*MZ2^3*(673275 - 475622*SW2) + 
          MW2^3*MZ2^6*(140744 - 142129*SW2) + MZ2^9*(496 - 241*SW2) - 
          80*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-523 + 1845*SW2) + 
          MW2^2*MZ2^7*(-26689 + 15952*SW2) + 4*MW2^7*MZ2^2*
           (-287205 + 138668*SW2) + MW2^4*MZ2^5*(-187571 + 230671*SW2) + 
          MW2^5*MZ2^4*(-429547 + 347786*SW2)) + MT2^3*MW2^2*
         (87360*MW2^9 + MW2^3*MZ2^6*(259134 - 246959*SW2) + 
          3*MZ2^9*(992 - 457*SW2) + 27*MW2*MZ2^8*(-664 + 655*SW2) - 
          160*MW2^8*MZ2*(-3349 + 768*SW2) - MW2^2*MZ2^7*(1360 + 23729*SW2) + 
          8*MW2^7*MZ2^2*(-278281 + 136712*SW2) + 2*MW2^5*MZ2^4*
           (-195717 + 198346*SW2) + 2*MW2^4*MZ2^5*(-297236 + 315217*SW2) - 
          4*MW2^6*MZ2^3*(-586533 + 438964*SW2))) + 
      MH2*MW2*(MT2^7*(-12480*MW2^7 + 2*MW2^3*MZ2^4*(43479 - 34996*SW2) + 
          2*MW2^2*MZ2^5*(27776 - 34297*SW2) + 5*MZ2^7*(992 - 467*SW2) + 
          160*MW2^6*MZ2*(-481 + 120*SW2) - 640*MW2^5*MZ2^2*(-503 + 247*SW2) + 
          MW2*MZ2^6*(-29838 + 28253*SW2) + 8*MW2^4*MZ2^3*
           (-43764 + 31715*SW2)) + 2*MW2^6*(MW2 + MZ2)*
         (6240*MW2^7 + MW2*MZ2^6*(14919 - 15139*SW2) + 
          20*MZ2^7*(-124 + 49*SW2) - 80*MW2^6*MZ2*(-481 + 102*SW2) + 
          80*MW2^5*MZ2^2*(-2012 + 1003*SW2) - 8*MW2^4*MZ2^3*
           (-21882 + 16645*SW2) + MW2^2*MZ2^5*(-27776 + 36157*SW2) + 
          MW2^3*MZ2^4*(-43479 + 37996*SW2)) + 
        MT2^6*(87360*MW2^8 + 2*MW2^2*MZ2^6*(131984 - 132395*SW2) + 
          5*MZ2^8*(992 - 467*SW2) - 320*MW2^7*MZ2*(-1640 + 411*SW2) + 
          160*MW2^6*MZ2^2*(-14538 + 6979*SW2) + MW2*MZ2^7*
           (-64558 + 44223*SW2) + 12*MW2^4*MZ2^4*(-79849 + 61632*SW2) + 
          2*MW2^3*MZ2^5*(-150413 + 204423*SW2) - 4*MW2^5*MZ2^3*
           (-692141 + 480920*SW2)) - 2*MT2*MW2^4*(43680*MW2^9 + 
          2*MW2^5*MZ2^4*(277538 - 168069*SW2) + 3*MW2^2*MZ2^7*
           (23289 - 28921*SW2) + MW2^3*MZ2^6*(37123 - 1081*SW2) + 
          20*MZ2^9*(124 - 49*SW2) - 160*MW2^8*MZ2*(-1835 + 366*SW2) + 
          80*MW2^7*MZ2^2*(-12220 + 6517*SW2) + MW2*MZ2^8*
           (-24839 + 19209*SW2) - 6*MW2^6*MZ2^3*(-90527 + 98950*SW2) + 
          MW2^4*MZ2^5*(-542549 + 525793*SW2)) - 2*MT2^5*MW2*
         (131040*MW2^8 + 2*MW2^5*MZ2^3*(2153753 - 1481470*SW2) + 
          MW2^2*MZ2^6*(422738 - 433057*SW2) + 5*MZ2^8*(1984 - 889*SW2) - 
          960*MW2^7*MZ2*(-812 + 201*SW2) + 80*MW2^6*MZ2^2*
           (-44032 + 20949*SW2) + MW2*MZ2^7*(-111531 + 80821*SW2) + 
          MW2^3*MZ2^5*(-406995 + 576473*SW2) + 2*MW2^4*MZ2^4*
           (-804819 + 620863*SW2)) + 2*MT2^4*MW2*(218400*MW2^9 + 
          MW2^3*MZ2^6*(701194 - 708491*SW2) + 5*MZ2^9*(496 - 241*SW2) - 
          400*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-2519 + 9129*SW2) - 
          140*MW2^6*MZ2^3*(-49059 + 34438*SW2) + 80*MW2^7*MZ2^2*
           (-72615 + 34667*SW2) + MW2^2*MZ2^7*(-133169 + 79388*SW2) + 
          5*MW2^5*MZ2^4*(-445759 + 361868*SW2) + MW2^4*MZ2^5*
           (-925051 + 1142705*SW2)) + MT2^3*MW2^2*(-436800*MW2^9 + 
          10*MW2^5*MZ2^4*(207579 - 210568*SW2) + 15*MZ2^9*(-992 + 457*SW2) + 
          800*MW2^8*MZ2*(-3349 + 768*SW2) + 17*MW2^2*MZ2^7*(472 + 6941*SW2) - 
          9*MW2*MZ2^8*(-9896 + 9761*SW2) - 320*MW2^7*MZ2^2*
           (-35192 + 17089*SW2) - 82*MW2^4*MZ2^5*(-36338 + 38485*SW2) + 
          40*MW2^6*MZ2^3*(-299577 + 222737*SW2) + MW2^3*MZ2^6*
           (-1300074 + 1238551*SW2)) + MT2^2*MW2^3*(262080*MW2^9 + 
          4*MW2^6*MZ2^3*(1375313 - 1151080*SW2) + MW2^2*MZ2^7*
           (209706 - 303487*SW2) + 4*MW2^3*MZ2^6*(152248 - 123791*SW2) + 
          16*MW2^5*MZ2^4*(55047 - 11408*SW2) + 60*MZ2^9*(248 - 103*SW2) + 
          16480*MW2^7*MZ2^2*(-388 + 195*SW2) - 960*MW2^8*MZ2*
           (-1741 + 375*SW2) + MW2*MZ2^8*(-113864 + 99629*SW2) + 
          2*MW2^4*MZ2^5*(-1320459 + 1294247*SW2))))*B0i[bb0, 0, 0, MW2])/
    (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (CHWB*(3072*MW2^8 + 32*CW2*MZ2^8 + MW2*MZ2^6*(32*CW2*MH2 + 
        MZ2*(912 - 419*SW2)) + 2*MW2^3*MZ2^4*(MZ2*(1142 - 4577*SW2) + 
        MH2*(54 - 46*SW2)) + 384*MW2^7*MZ2*(-9 + 20*SW2) - 
      288*MW2^6*MZ2^2*(13 + 45*SW2) + 4*MW2^5*MZ2^2*
       (30*MH2 + MZ2*(1745 + 804*SW2)) + MW2^2*MZ2^5*(16*MH2*(-3 + SW2) + 
        MZ2*(-2126 + 2577*SW2)) + 2*MW2^4*MZ2^3*(2*MH2*(-53 + 30*SW2) + 
        MZ2*(-1977 + 4804*SW2)))*B0i[bb0, 0, 0, MZ2])/
    (36*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW*SW2) - 
   (CHWB*CW2*(MW2 - CW2*MZ2)*(MH2^2*(640*MW2^3 - 1528*MW2^2*MZ2 + 
        1286*MW2*MZ2^2 - 377*MZ2^3) - 4*MH2*(2992*MW2^4 - 7936*MW2^3*MZ2 + 
        8230*MW2^2*MZ2^2 - 4179*MW2*MZ2^3 + 914*MZ2^4) + 
      12*(704*MW2^5 - 32*MW2^4*MZ2 - 2768*MW2^3*MZ2^2 + 3604*MW2^2*MZ2^3 - 
        1879*MW2*MZ2^4 + 392*MZ2^5))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW*SW2) + 
   (CHWB*CW2*(-36*MT2^4*(MW2 - CW2*MZ2)*(32*MW2^4 - 88*MW2^3*MZ2 + 
        88*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 5*MZ2^4) + 3*MW2*(MW2 + MZ2)*
       (768*MW2^7 + 2*MW2^3*MZ2^4*(1021 - 204*SW2) + 
        2*MW2^2*MZ2^5*(180 - 107*SW2) + 480*MW2^6*MZ2*(-3 + 4*SW2) + 
        MZ2^7*(64 + 11*SW2) - 96*MW2^5*MZ2^2*(-23 + 24*SW2) + 
        12*MW2^4*MZ2^3*(-293 + 80*SW2) + MW2*MZ2^6*(-486 + 107*SW2)) + 
      2*MT2^2*(11968*MW2^7 + MW2^3*MZ2^4*(8635 - 14578*SW2) + 
        2*MW2^2*MZ2^5*(5927 - 4380*SW2) - 6*MZ2^7*(-16 + SW2) + 
        128*MW2^6*MZ2*(-446 + 107*SW2) + 104*MW2^4*MZ2^3*(-708 + 523*SW2) + 
        MW2*MZ2^6*(-3289 + 2572*SW2) - 16*MW2^5*MZ2^2*(-6341 + 2937*SW2)) - 
      2*MT2^3*(4544*MW2^6 + MW2^2*MZ2^4*(527 - 4994*SW2) + 
        2*MW2*MZ2^5*(3085 - 2328*SW2) + 64*MW2^5*MZ2*(-374 + 71*SW2) + 
        5*MZ2^6*(-265 + 238*SW2) - 40*MW2^4*MZ2^2*(-1081 + 474*SW2) + 
        4*MW2^3*MZ2^3*(-7305 + 5746*SW2)) - 
      2*MT2*MW2*(8000*MW2^7 - 1133*CW2*MZ2^7 + MW2^2*MZ2^5*
         (9109 - 11318*SW2) + MW2*MZ2^6*(3207 - 2749*SW2) + 
        64*MW2^6*MZ2*(-420 + 179*SW2) - 56*MW2^5*MZ2^2*(-499 + 422*SW2) + 
        4*MW2^4*MZ2^3*(1327 + 1942*SW2) + MW2^3*MZ2^4*(-25555 + 17774*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(108*MW*MZ*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) - (CHWB*MW2*(-36*MT2^4*MW2*(MW2 - CW2*MZ2)*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3) + 
      2*MW2^2*(MW2 - CW2*MZ2)*(1680*MW2^6 + 3680*MW2^5*MZ2 - 
        3952*MW2^4*MZ2^2 - 2612*MW2^3*MZ2^3 + 997*MW2^2*MZ2^4 + 
        496*MW2*MZ2^5 + 8*MZ2^6) + 9*MT2^3*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 
        4*MW2^2*MZ2*(-3 + SW2) - MZ2^3*SW2) + 
      MT2^2*(3648*MW2^7 + 2*MW2^3*MZ2^4*(2637 - 2018*SW2) + 
        28*MW2^4*MZ2^3*(151 - 281*SW2) + MZ2^7*(-16 + 61*SW2) + 
        10*MW2^2*MZ2^5*(-3 + 95*SW2) + 16*MW2^6*MZ2*(205 + 228*SW2) + 
        MW2*MZ2^6*(-1156 + 1199*SW2) + 4*MW2^5*MZ2^2*(-3807 + 1660*SW2)) - 
      MT2*(7008*MW2^8 + 16*CW2*MZ2^8 + 2*MW2^4*MZ2^4*(5572 - 1245*SW2) + 
        16*MW2*MZ2^7*(59 - 60*SW2) + 25*MW2^2*MZ2^6*(-38 + 5*SW2) - 
        52*MW2^5*MZ2^3*(-407 + 431*SW2) + 16*MW2^7*MZ2*(245 + 438*SW2) + 
        4*MW2^6*MZ2^2*(-8551 + 2624*SW2) + MW2^3*MZ2^5*(-9042 + 8843*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(18*MW*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW*SW2) - (CHWB*MW2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
     (280*MW2^3 + 5*MZ2^3*(64 - 49*SW2) + 4*MW2*MZ2^2*(-148 + 53*SW2) + 
      16*MW2^2*(MZ2 + 13*MZ2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(2*MW2 + MZ2)*(MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHWB*MW2*(MW2 + MZ2)*(2*MW2^2*MZ2^3*(228 - 29*SW2) + 
      MZ2^5*(-64 + 29*SW2) - MW2*MZ2^4*(80 + 47*SW2) + 
      16*MW2^5*(35 + 48*SW2) + 8*MW2^3*MZ2^2*(12 + 59*SW2) - 
      8*MW2^4*MZ2*(121 + 144*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[4] - 
 (2*MZ2*VMU^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[2, 2] - 360*MW2^2*MZ2*CHe[2, 2] + 
    282*MW2*MZ2^2*CHe[2, 2] - 98*MZ2^3*CHe[2, 2] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[2, 2] - 272*MW2^2*MZ2*CHl1[2, 2] + 
    190*MW2*MZ2^2*CHl1[2, 2] - 49*MZ2^3*CHl1[2, 2] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[2, 2] - 272*MW2^2*MZ2*CHl3[2, 2] + 
    190*MW2*MZ2^2*CHl3[2, 2] - 49*MZ2^3*CHl3[2, 2] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/4*(C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(16*MT2^3*MW2^3*MZ2*CHe[2, 2] - 
       48*MT2*MW2^5*MZ2*CHe[2, 2] + 32*MW2^6*MZ2*CHe[2, 2] - 
       16*MT2^3*MW2^2*MZ2^2*CHe[2, 2] + 32*MT2^2*MW2^3*MZ2^2*CHe[2, 2] - 
       16*MT2*MW2^4*MZ2^2*CHe[2, 2] + 48*MW2^5*MZ2^2*CHe[2, 2] - 
       4*MT2^3*MW2*MZ2^3*CHe[2, 2] - 24*MT2^2*MW2^2*MZ2^3*CHe[2, 2] + 
       76*MT2*MW2^3*MZ2^3*CHe[2, 2] - 48*MW2^4*MZ2^3*CHe[2, 2] + 
       4*MT2^3*MZ2^4*CHe[2, 2] - 12*MT2^2*MW2*MZ2^4*CHe[2, 2] + 
       4*MT2*MW2^2*MZ2^4*CHe[2, 2] - 32*MW2^3*MZ2^4*CHe[2, 2] + 
       4*MT2^2*MZ2^5*CHe[2, 2] - 16*MT2*MW2*MZ2^5*CHe[2, 2] + 
       (2*MW2 - MZ2)*(-(MT2^2*MZ2^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2)) - 
         2*MT2^3*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
         4*MW2^2*(24*MW2^4 - 8*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
           15*MZ2^4) + MT2*(-96*MW2^5 + 152*MW2^4*MZ2 + 72*MW2^3*MZ2^2 - 
           154*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 10*MZ2^5))*CHe[Leff, Leff] + 
       16*MT2^3*MW2^3*MZ2*CHl1[2, 2] - 48*MT2*MW2^5*MZ2*CHl1[2, 2] + 
       32*MW2^6*MZ2*CHl1[2, 2] - 8*MT2^3*MW2^2*MZ2^2*CHl1[2, 2] + 
       32*MT2^2*MW2^3*MZ2^2*CHl1[2, 2] - 40*MT2*MW2^4*MZ2^2*CHl1[2, 2] + 
       64*MW2^5*MZ2^2*CHl1[2, 2] - 4*MT2^3*MW2*MZ2^3*CHl1[2, 2] - 
       8*MT2^2*MW2^2*MZ2^3*CHl1[2, 2] + 44*MT2*MW2^3*MZ2^3*CHl1[2, 2] - 
       8*MW2^4*MZ2^3*CHl1[2, 2] + 2*MT2^3*MZ2^4*CHl1[2, 2] - 
       8*MT2^2*MW2*MZ2^4*CHl1[2, 2] + 10*MT2*MW2^2*MZ2^4*CHl1[2, 2] - 
       16*MW2^3*MZ2^4*CHl1[2, 2] + 2*MT2^2*MZ2^5*CHl1[2, 2] - 
       8*MT2*MW2*MZ2^5*CHl1[2, 2] - 
       2*MZ2*(MT2^2*MZ2^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2) + 
         2*MT2^3*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) - 
         4*MW2^2*(24*MW2^4 - 8*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
           15*MZ2^4) + MT2*(96*MW2^5 - 152*MW2^4*MZ2 - 72*MW2^3*MZ2^2 + 
           154*MW2^2*MZ2^3 - 15*MW2*MZ2^4 - 10*MZ2^5))*SW2*CHl1[Leff, Leff] + 
       32*MT2^3*MW2^4*CHl3[1, 1] - 96*MT2*MW2^6*CHl3[1, 1] + 
       64*MW2^7*CHl3[1, 1] - 48*MT2^3*MW2^3*MZ2*CHl3[1, 1] + 
       64*MT2^2*MW2^4*MZ2*CHl3[1, 1] + 16*MT2*MW2^5*MZ2*CHl3[1, 1] + 
       64*MW2^6*MZ2*CHl3[1, 1] + 12*MT2^3*MW2^2*MZ2^2*CHl3[1, 1] - 
       80*MT2^2*MW2^3*MZ2^2*CHl3[1, 1] + 156*MT2*MW2^4*MZ2^2*CHl3[1, 1] - 
       136*MW2^5*MZ2^2*CHl3[1, 1] + 12*MT2^3*MW2*MZ2^3*CHl3[1, 1] + 
       8*MT2^2*MW2^2*MZ2^3*CHl3[1, 1] - 84*MT2*MW2^3*MZ2^3*CHl3[1, 1] + 
       4*MW2^4*MZ2^3*CHl3[1, 1] - 5*MT2^3*MZ2^4*CHl3[1, 1] + 
       22*MT2^2*MW2*MZ2^4*CHl3[1, 1] - 33*MT2*MW2^2*MZ2^4*CHl3[1, 1] + 
       40*MW2^3*MZ2^4*CHl3[1, 1] - 5*MT2^2*MZ2^5*CHl3[1, 1] + 
       20*MT2*MW2*MZ2^5*CHl3[1, 1] + 32*MT2^3*MW2^4*CHl3[2, 2] - 
       96*MT2*MW2^6*CHl3[2, 2] + 64*MW2^7*CHl3[2, 2] - 
       32*MT2^3*MW2^3*MZ2*CHl3[2, 2] + 64*MT2^2*MW2^4*MZ2*CHl3[2, 2] - 
       32*MT2*MW2^5*MZ2*CHl3[2, 2] + 96*MW2^6*MZ2*CHl3[2, 2] + 
       4*MT2^3*MW2^2*MZ2^2*CHl3[2, 2] - 48*MT2^2*MW2^3*MZ2^2*CHl3[2, 2] + 
       116*MT2*MW2^4*MZ2^2*CHl3[2, 2] - 72*MW2^5*MZ2^2*CHl3[2, 2] + 
       8*MT2^3*MW2*MZ2^3*CHl3[2, 2] - 40*MT2*MW2^3*MZ2^3*CHl3[2, 2] - 
       4*MW2^4*MZ2^3*CHl3[2, 2] - 3*MT2^3*MZ2^4*CHl3[2, 2] + 
       14*MT2^2*MW2*MZ2^4*CHl3[2, 2] - 23*MT2*MW2^2*MZ2^4*CHl3[2, 2] + 
       24*MW2^3*MZ2^4*CHl3[2, 2] - 3*MT2^2*MZ2^5*CHl3[2, 2] + 
       12*MT2*MW2*MZ2^5*CHl3[2, 2] + 192*MT2*MW2^6*CHl3[Leff, Leff] - 
       192*MW2^7*CHl3[Leff, Leff] + 48*MT2^3*MW2^3*MZ2*CHl3[Leff, Leff] - 
       496*MT2*MW2^5*MZ2*CHl3[Leff, Leff] + 256*MW2^6*MZ2*CHl3[Leff, Leff] - 
       104*MT2^3*MW2^2*MZ2^2*CHl3[Leff, Leff] + 112*MT2^2*MW2^3*MZ2^2*
        CHl3[Leff, Leff] + 160*MT2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
       392*MW2^5*MZ2^2*CHl3[Leff, Leff] + 68*MT2^3*MW2*MZ2^3*
        CHl3[Leff, Leff] - 208*MT2^2*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
       452*MT2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 664*MW2^4*MZ2^3*
        CHl3[Leff, Leff] - 12*MT2^3*MZ2^4*CHl3[Leff, Leff] + 
       98*MT2^2*MW2*MZ2^4*CHl3[Leff, Leff] - 338*MT2*MW2^2*MZ2^4*
        CHl3[Leff, Leff] + 88*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
       2*MT2^2*MZ2^5*CHl3[Leff, Leff] + 10*MT2*MW2*MZ2^5*CHl3[Leff, Leff] + 
       120*MW2^2*MZ2^5*CHl3[Leff, Leff] + 20*MT2*MZ2^6*CHl3[Leff, Leff] - 
       48*MT2^3*MW2^3*MZ2*CHq1[3, 3] + 144*MT2*MW2^5*MZ2*CHq1[3, 3] - 
       96*MW2^6*MZ2*CHq1[3, 3] + 96*MT2^3*MW2^2*MZ2^2*CHq1[3, 3] - 
       96*MT2^2*MW2^3*MZ2^2*CHq1[3, 3] - 96*MT2*MW2^4*MZ2^2*CHq1[3, 3] - 
       48*MW2^5*MZ2^2*CHq1[3, 3] - 66*MT2^3*MW2*MZ2^3*CHq1[3, 3] + 
       168*MT2^2*MW2^2*MZ2^3*CHq1[3, 3] - 186*MT2*MW2^3*MZ2^3*CHq1[3, 3] + 
       228*MW2^4*MZ2^3*CHq1[3, 3] + 15*MT2^3*MZ2^4*CHq1[3, 3] - 
       96*MT2^2*MW2*MZ2^4*CHq1[3, 3] + 219*MT2*MW2^2*MZ2^4*CHq1[3, 3] - 
       120*MW2^3*MZ2^4*CHq1[3, 3] + 15*MT2^2*MZ2^5*CHq1[3, 3] - 
       60*MT2*MW2*MZ2^5*CHq1[3, 3] - 64*MT2^3*MW2^4*CHq3[3, 3] + 
       192*MT2*MW2^6*CHq3[3, 3] - 128*MW2^7*CHq3[3, 3] + 
       48*MT2^3*MW2^3*MZ2*CHq3[3, 3] - 128*MT2^2*MW2^4*MZ2*CHq3[3, 3] + 
       112*MT2*MW2^5*MZ2*CHq3[3, 3] - 224*MW2^6*MZ2*CHq3[3, 3] + 
       72*MT2^3*MW2^2*MZ2^2*CHq3[3, 3] + 64*MT2^2*MW2^3*MZ2^2*CHq3[3, 3] - 
       408*MT2*MW2^4*MZ2^2*CHq3[3, 3] + 224*MW2^5*MZ2^2*CHq3[3, 3] - 
       90*MT2^3*MW2*MZ2^3*CHq3[3, 3] + 152*MT2^2*MW2^2*MZ2^3*CHq3[3, 3] - 
       18*MT2*MW2^3*MZ2^3*CHq3[3, 3] + 220*MW2^4*MZ2^3*CHq3[3, 3] + 
       25*MT2^3*MZ2^4*CHq3[3, 3] - 140*MT2^2*MW2*MZ2^4*CHq3[3, 3] + 
       285*MT2*MW2^2*MZ2^4*CHq3[3, 3] - 200*MW2^3*MZ2^4*CHq3[3, 3] + 
       25*MT2^2*MZ2^5*CHq3[3, 3] - 100*MT2*MW2*MZ2^5*CHq3[3, 3]))/
     (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
      102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
      120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 
      30*MZ2^3*CHd[2, 2] - 48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 
      102*MW2*MZ2^2*CHd[3, 3] + 30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[2, 2] - 
      360*MW2^2*MZ2*CHe[2, 2] + 282*MW2*MZ2^2*CHe[2, 2] - 
      98*MZ2^3*CHe[2, 2] - 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] + 176*MW2^3*CHl1[2, 2] - 
      272*MW2^2*MZ2*CHl1[2, 2] + 190*MW2*MZ2^2*CHl1[2, 2] - 
      49*MZ2^3*CHl1[2, 2] + 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] + 176*MW2^3*CHl3[2, 2] - 
      272*MW2^2*MZ2*CHl3[2, 2] + 190*MW2*MZ2^2*CHl3[2, 2] - 
      49*MZ2^3*CHl3[2, 2] + 160*MW2^3*CHl3[Leff, Leff] - 
      208*MW2^2*MZ2*CHl3[Leff, Leff] - 16*MW2*MZ2^2*CHl3[Leff, Leff] + 
      64*MZ2^3*CHl3[Leff, Leff] + 48*MW2^3*CHq1[1, 1] - 
      120*MW2^2*MZ2*CHq1[1, 1] + 102*MW2*MZ2^2*CHq1[1, 1] - 
      30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 120*MW2^2*MZ2*CHq1[2, 2] + 
      102*MW2*MZ2^2*CHq1[2, 2] - 30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 
      48*MW2^2*MZ2*CHq1[3, 3] + 6*MW2*MZ2^2*CHq1[3, 3] - 
      15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 216*MW2^2*MZ2*CHq3[1, 1] - 
      90*MW2*MZ2^2*CHq3[1, 1] - 144*MW2^3*CHq3[2, 2] + 
      216*MW2^2*MZ2*CHq3[2, 2] - 90*MW2*MZ2^2*CHq3[2, 2] - 
      48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
      6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
      240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 
      60*MZ2^3*CHu[1, 1] + 96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 
      204*MW2*MZ2^2*CHu[2, 2] - 60*MZ2^3*CHu[2, 2]))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(48*MW2^3*CHd[1, 1] - 120*MW2^2*MZ2*CHd[1, 1] + 
      102*MW2*MZ2^2*CHd[1, 1] - 30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 
      120*MW2^2*MZ2*CHd[2, 2] + 102*MW2*MZ2^2*CHd[2, 2] - 
      30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 120*MW2^2*MZ2*CHd[3, 3] + 
      102*MW2*MZ2^2*CHd[3, 3] - 30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[2, 2] + 
      360*MW2^2*MZ2*CHe[2, 2] - 282*MW2*MZ2^2*CHe[2, 2] + 
      98*MZ2^3*CHe[2, 2] + 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] - 176*MW2^3*CHl1[2, 2] + 
      272*MW2^2*MZ2*CHl1[2, 2] - 190*MW2*MZ2^2*CHl1[2, 2] + 
      49*MZ2^3*CHl1[2, 2] - 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] - 176*MW2^3*CHl3[2, 2] + 
      272*MW2^2*MZ2*CHl3[2, 2] - 190*MW2*MZ2^2*CHl3[2, 2] + 
      49*MZ2^3*CHl3[2, 2] - 160*MW2^3*CHl3[Leff, Leff] + 
      208*MW2^2*MZ2*CHl3[Leff, Leff] + 16*MW2*MZ2^2*CHl3[Leff, Leff] - 
      64*MZ2^3*CHl3[Leff, Leff] - 48*MW2^3*CHq1[1, 1] + 
      120*MW2^2*MZ2*CHq1[1, 1] - 102*MW2*MZ2^2*CHq1[1, 1] + 
      30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 120*MW2^2*MZ2*CHq1[2, 2] - 
      102*MW2*MZ2^2*CHq1[2, 2] + 30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 
      48*MW2^2*MZ2*CHq1[3, 3] - 6*MW2*MZ2^2*CHq1[3, 3] + 
      15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 216*MW2^2*MZ2*CHq3[1, 1] + 
      90*MW2*MZ2^2*CHq3[1, 1] + 144*MW2^3*CHq3[2, 2] - 
      216*MW2^2*MZ2*CHq3[2, 2] + 90*MW2*MZ2^2*CHq3[2, 2] + 
      48*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] - 
      6*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 
      240*MW2^2*MZ2*CHu[1, 1] - 204*MW2*MZ2^2*CHu[1, 1] + 
      60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 240*MW2^2*MZ2*CHu[2, 2] - 
      204*MW2*MZ2^2*CHu[2, 2] + 60*MZ2^3*CHu[2, 2]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
     (48*MW2^3*CHd[1, 1] - 120*MW2^2*MZ2*CHd[1, 1] + 
      102*MW2*MZ2^2*CHd[1, 1] - 30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 
      120*MW2^2*MZ2*CHd[2, 2] + 102*MW2*MZ2^2*CHd[2, 2] - 
      30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 120*MW2^2*MZ2*CHd[3, 3] + 
      102*MW2*MZ2^2*CHd[3, 3] - 30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[2, 2] + 
      360*MW2^2*MZ2*CHe[2, 2] - 282*MW2*MZ2^2*CHe[2, 2] + 
      98*MZ2^3*CHe[2, 2] + 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] - 176*MW2^3*CHl1[2, 2] + 
      272*MW2^2*MZ2*CHl1[2, 2] - 190*MW2*MZ2^2*CHl1[2, 2] + 
      49*MZ2^3*CHl1[2, 2] - 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] - 176*MW2^3*CHl3[2, 2] + 
      272*MW2^2*MZ2*CHl3[2, 2] - 190*MW2*MZ2^2*CHl3[2, 2] + 
      49*MZ2^3*CHl3[2, 2] - 160*MW2^3*CHl3[Leff, Leff] + 
      208*MW2^2*MZ2*CHl3[Leff, Leff] + 16*MW2*MZ2^2*CHl3[Leff, Leff] - 
      64*MZ2^3*CHl3[Leff, Leff] - 48*MW2^3*CHq1[1, 1] + 
      120*MW2^2*MZ2*CHq1[1, 1] - 102*MW2*MZ2^2*CHq1[1, 1] + 
      30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 120*MW2^2*MZ2*CHq1[2, 2] - 
      102*MW2*MZ2^2*CHq1[2, 2] + 30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 
      48*MW2^2*MZ2*CHq1[3, 3] - 6*MW2*MZ2^2*CHq1[3, 3] + 
      15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 216*MW2^2*MZ2*CHq3[1, 1] + 
      90*MW2*MZ2^2*CHq3[1, 1] + 144*MW2^3*CHq3[2, 2] - 
      216*MW2^2*MZ2*CHq3[2, 2] + 90*MW2*MZ2^2*CHq3[2, 2] + 
      48*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] - 
      6*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 
      240*MW2^2*MZ2*CHu[1, 1] - 204*MW2*MZ2^2*CHu[1, 1] + 
      60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 240*MW2^2*MZ2*CHu[2, 2] - 
      204*MW2*MZ2^2*CHu[2, 2] + 60*MZ2^3*CHu[2, 2]))/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(-48*MW2^5*CHd[1, 1] + 
      24*MW2^4*MZ2*CHd[1, 1] + 138*MW2^3*MZ2^2*CHd[1, 1] - 
      174*MW2^2*MZ2^3*CHd[1, 1] + 60*MW2*MZ2^4*CHd[1, 1] - 
      48*MW2^5*CHd[2, 2] + 24*MW2^4*MZ2*CHd[2, 2] + 
      138*MW2^3*MZ2^2*CHd[2, 2] - 174*MW2^2*MZ2^3*CHd[2, 2] + 
      60*MW2*MZ2^4*CHd[2, 2] - 48*MW2^5*CHd[3, 3] + 24*MW2^4*MZ2*CHd[3, 3] + 
      138*MW2^3*MZ2^2*CHd[3, 3] - 174*MW2^2*MZ2^3*CHd[3, 3] + 
      60*MW2*MZ2^4*CHd[3, 3] + 176*MW2^5*CHe[2, 2] + 16*MW2^4*MZ2*CHe[2, 2] - 
      402*MW2^3*MZ2^2*CHe[2, 2] + 430*MW2^2*MZ2^3*CHe[2, 2] - 
      220*MW2*MZ2^4*CHe[2, 2] - (16*MW2^5 + 312*MW2^4*MZ2 + 22*MW2^3*MZ2^2 - 
        375*MW2^2*MZ2^3 + 52*MW2*MZ2^4 + 45*MZ2^5)*CHe[Leff, Leff] + 
      176*MW2^5*CHl1[2, 2] + 104*MW2^4*MZ2*CHl1[2, 2] - 
      306*MW2^3*MZ2^2*CHl1[2, 2] + 325*MW2^2*MZ2^3*CHl1[2, 2] - 
      110*MW2*MZ2^4*CHl1[2, 2] + 2*(8*MW2^5 + 152*MW2^4*MZ2 - 
        69*MW2^3*MZ2^2 - 233*MW2^2*MZ2^3 + 97*MW2*MZ2^4 + 45*MZ2^5)*
       CHl1[Leff, Leff] + 48*MW2^5*CHl3[1, 1] + 48*MW2^4*MZ2*CHl3[1, 1] - 
      102*MW2^3*MZ2^2*CHl3[1, 1] + 3*MW2^2*MZ2^3*CHl3[1, 1] + 
      30*MW2*MZ2^4*CHl3[1, 1] - 128*MW2^5*CHl3[2, 2] - 
      8*MW2^4*MZ2*CHl3[2, 2] + 300*MW2^3*MZ2^2*CHl3[2, 2] - 
      334*MW2^2*MZ2^3*CHl3[2, 2] + 116*MW2*MZ2^4*CHl3[2, 2] - 
      304*MW2^5*CHl3[Leff, Leff] + 80*MW2^4*MZ2*CHl3[Leff, Leff] + 
      726*MW2^3*MZ2^2*CHl3[Leff, Leff] - 530*MW2^2*MZ2^3*CHl3[Leff, Leff] - 
      62*MW2*MZ2^4*CHl3[Leff, Leff] + 90*MZ2^5*CHl3[Leff, Leff] + 
      48*MW2^5*CHq1[1, 1] - 24*MW2^4*MZ2*CHq1[1, 1] - 
      138*MW2^3*MZ2^2*CHq1[1, 1] + 174*MW2^2*MZ2^3*CHq1[1, 1] - 
      60*MW2*MZ2^4*CHq1[1, 1] + 48*MW2^5*CHq1[2, 2] - 
      24*MW2^4*MZ2*CHq1[2, 2] - 138*MW2^3*MZ2^2*CHq1[2, 2] + 
      174*MW2^2*MZ2^3*CHq1[2, 2] - 60*MW2*MZ2^4*CHq1[2, 2] - 
      48*MW2^5*CHq1[3, 3] - 120*MW2^4*MZ2*CHq1[3, 3] + 
      66*MW2^3*MZ2^2*CHq1[3, 3] + 168*MW2^2*MZ2^3*CHq1[3, 3] - 
      120*MW2*MZ2^4*CHq1[3, 3] + 144*MW2^5*CHq3[1, 1] + 
      72*MW2^4*MZ2*CHq3[1, 1] - 342*MW2^3*MZ2^2*CHq3[1, 1] + 
      180*MW2^2*MZ2^3*CHq3[1, 1] + 144*MW2^5*CHq3[2, 2] + 
      72*MW2^4*MZ2*CHq3[2, 2] - 342*MW2^3*MZ2^2*CHq3[2, 2] + 
      180*MW2^2*MZ2^3*CHq3[2, 2] - 48*MW2^5*CHq3[3, 3] - 
      120*MW2^4*MZ2*CHq3[3, 3] + 66*MW2^3*MZ2^2*CHq3[3, 3] + 
      168*MW2^2*MZ2^3*CHq3[3, 3] - 120*MW2*MZ2^4*CHq3[3, 3] + 
      96*MW2^5*CHu[1, 1] - 48*MW2^4*MZ2*CHu[1, 1] - 
      276*MW2^3*MZ2^2*CHu[1, 1] + 348*MW2^2*MZ2^3*CHu[1, 1] - 
      120*MW2*MZ2^4*CHu[1, 1] + 96*MW2^5*CHu[2, 2] - 48*MW2^4*MZ2*CHu[2, 2] - 
      276*MW2^3*MZ2^2*CHu[2, 2] + 348*MW2^2*MZ2^3*CHu[2, 2] - 
      120*MW2*MZ2^4*CHu[2, 2]))/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (B0i[bb0, 0, 0, MZ2]*(576*MW2^6*MZ2*CHd[1, 1] + 
      48*MH2*MW2^4*MZ2^2*CHd[1, 1] - 1152*MW2^5*MZ2^2*CHd[1, 1] - 
      168*MH2*MW2^3*MZ2^3*CHd[1, 1] - 1320*MW2^4*MZ2^3*CHd[1, 1] + 
      222*MH2*MW2^2*MZ2^4*CHd[1, 1] + 5340*MW2^3*MZ2^4*CHd[1, 1] - 
      132*MH2*MW2*MZ2^5*CHd[1, 1] - 5376*MW2^2*MZ2^5*CHd[1, 1] + 
      30*MH2*MZ2^6*CHd[1, 1] + 2262*MW2*MZ2^6*CHd[1, 1] - 
      330*MZ2^7*CHd[1, 1] + 576*MW2^6*MZ2*CHd[2, 2] + 
      48*MH2*MW2^4*MZ2^2*CHd[2, 2] - 1152*MW2^5*MZ2^2*CHd[2, 2] - 
      168*MH2*MW2^3*MZ2^3*CHd[2, 2] - 1320*MW2^4*MZ2^3*CHd[2, 2] + 
      222*MH2*MW2^2*MZ2^4*CHd[2, 2] + 5340*MW2^3*MZ2^4*CHd[2, 2] - 
      132*MH2*MW2*MZ2^5*CHd[2, 2] - 5376*MW2^2*MZ2^5*CHd[2, 2] + 
      30*MH2*MZ2^6*CHd[2, 2] + 2262*MW2*MZ2^6*CHd[2, 2] - 
      330*MZ2^7*CHd[2, 2] + 576*MW2^6*MZ2*CHd[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHd[3, 3] - 1152*MW2^5*MZ2^2*CHd[3, 3] - 
      168*MH2*MW2^3*MZ2^3*CHd[3, 3] - 1320*MW2^4*MZ2^3*CHd[3, 3] + 
      222*MH2*MW2^2*MZ2^4*CHd[3, 3] + 5340*MW2^3*MZ2^4*CHd[3, 3] - 
      132*MH2*MW2*MZ2^5*CHd[3, 3] - 5376*MW2^2*MZ2^5*CHd[3, 3] + 
      30*MH2*MZ2^6*CHd[3, 3] + 2262*MW2*MZ2^6*CHd[3, 3] - 
      330*MZ2^7*CHd[3, 3] - 576*MW2^6*MZ2*CHe[2, 2] - 
      176*MH2*MW2^4*MZ2^2*CHe[2, 2] + 864*MW2^5*MZ2^2*CHe[2, 2] + 
      536*MH2*MW2^3*MZ2^3*CHe[2, 2] + 2872*MW2^4*MZ2^3*CHe[2, 2] - 
      642*MH2*MW2^2*MZ2^4*CHe[2, 2] - 10396*MW2^3*MZ2^4*CHe[2, 2] + 
      380*MH2*MW2*MZ2^5*CHe[2, 2] + 13488*MW2^2*MZ2^5*CHe[2, 2] - 
      98*MH2*MZ2^6*CHe[2, 2] - 7330*MW2*MZ2^6*CHe[2, 2] + 
      1078*MZ2^7*CHe[2, 2] + (2*MW2 - MZ2)*(4608*MW2^6 - 12288*MW2^5*MZ2 + 
        9792*MW2^4*MZ2^2 + MZ2^5*(32*MH2 + 173*MZ2) + 
        16*MW2^3*MZ2^2*(5*MH2 + 248*MZ2) - 26*MW2^2*MZ2^3*(4*MH2 + 427*MZ2) + 
        MW2*MZ2^4*(-8*MH2 + 4633*MZ2))*CHe[Leff, Leff] - 
      2688*MW2^6*MZ2*CHl1[2, 2] - 176*MH2*MW2^4*MZ2^2*CHl1[2, 2] + 
      2784*MW2^5*MZ2^2*CHl1[2, 2] + 448*MH2*MW2^3*MZ2^3*CHl1[2, 2] + 
      5536*MW2^4*MZ2^3*CHl1[2, 2] - 462*MH2*MW2^2*MZ2^4*CHl1[2, 2] - 
      14264*MW2^3*MZ2^4*CHl1[2, 2] + 239*MH2*MW2*MZ2^5*CHl1[2, 2] + 
      13584*MW2^2*MZ2^5*CHl1[2, 2] - 49*MH2*MZ2^6*CHl1[2, 2] - 
      5086*MW2*MZ2^6*CHl1[2, 2] + 539*MZ2^7*CHl1[2, 2] + 
      2*MZ2*(4608*MW2^6 - 11328*MW2^5*MZ2 + 9984*MW2^4*MZ2^2 + 
        80*MW2^3*MZ2^2*(MH2 + 25*MZ2) + MZ2^5*(32*MH2 + 173*MZ2) + 
        MW2*MZ2^4*(-8*MH2 + 5209*MZ2) - 2*MW2^2*MZ2^3*(52*MH2 + 5431*MZ2))*
       SW2*CHl1[Leff, Leff] + 3072*MW2^7*CHl3[1, 1] - 
      6336*MW2^6*MZ2*CHl3[1, 1] - 2400*MW2^5*MZ2^2*CHl3[1, 1] + 
      13848*MW2^4*MZ2^3*CHl3[1, 1] - 10152*MW2^3*MZ2^4*CHl3[1, 1] + 
      1338*MW2^2*MZ2^5*CHl3[1, 1] + 630*MW2*MZ2^6*CHl3[1, 1] + 
      3072*MW2^7*CHl3[2, 2] - 576*MW2^6*MZ2*CHl3[2, 2] - 
      176*MH2*MW2^4*MZ2^2*CHl3[2, 2] - 8448*MW2^5*MZ2^2*CHl3[2, 2] + 
      448*MH2*MW2^3*MZ2^3*CHl3[2, 2] + 9304*MW2^4*MZ2^3*CHl3[2, 2] - 
      462*MH2*MW2^2*MZ2^4*CHl3[2, 2] - 2624*MW2^3*MZ2^4*CHl3[2, 2] + 
      239*MH2*MW2*MZ2^5*CHl3[2, 2] + 66*MW2^2*MZ2^5*CHl3[2, 2] - 
      49*MH2*MZ2^6*CHl3[2, 2] - 928*MW2*MZ2^6*CHl3[2, 2] + 
      539*MZ2^7*CHl3[2, 2] - 9216*MW2^7*CHl3[Leff, Leff] + 
      39552*MW2^6*MZ2*CHl3[Leff, Leff] - 160*MH2*MW2^4*MZ2^2*
       CHl3[Leff, Leff] - 48768*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      368*MH2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 1312*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 192*MH2*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      43388*MW2^3*MZ2^4*CHl3[Leff, Leff] - 80*MH2*MW2*MZ2^5*
       CHl3[Leff, Leff] - 29454*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      64*MH2*MZ2^6*CHl3[Leff, Leff] + 5464*MW2*MZ2^6*CHl3[Leff, Leff] + 
      346*MZ2^7*CHl3[Leff, Leff] - 1728*MW2^6*MZ2*CHq1[1, 1] - 
      48*MH2*MW2^4*MZ2^2*CHq1[1, 1] + 3456*MW2^5*MZ2^2*CHq1[1, 1] + 
      168*MH2*MW2^3*MZ2^3*CHq1[1, 1] + 2040*MW2^4*MZ2^3*CHq1[1, 1] - 
      222*MH2*MW2^2*MZ2^4*CHq1[1, 1] - 10164*MW2^3*MZ2^4*CHq1[1, 1] + 
      132*MH2*MW2*MZ2^5*CHq1[1, 1] + 9408*MW2^2*MZ2^5*CHq1[1, 1] - 
      30*MH2*MZ2^6*CHq1[1, 1] - 3342*MW2*MZ2^6*CHq1[1, 1] + 
      330*MZ2^7*CHq1[1, 1] - 1728*MW2^6*MZ2*CHq1[2, 2] - 
      48*MH2*MW2^4*MZ2^2*CHq1[2, 2] + 3456*MW2^5*MZ2^2*CHq1[2, 2] + 
      168*MH2*MW2^3*MZ2^3*CHq1[2, 2] + 2040*MW2^4*MZ2^3*CHq1[2, 2] - 
      222*MH2*MW2^2*MZ2^4*CHq1[2, 2] - 10164*MW2^3*MZ2^4*CHq1[2, 2] + 
      132*MH2*MW2*MZ2^5*CHq1[2, 2] + 9408*MW2^2*MZ2^5*CHq1[2, 2] - 
      30*MH2*MZ2^6*CHq1[2, 2] - 3342*MW2*MZ2^6*CHq1[2, 2] + 
      330*MZ2^7*CHq1[2, 2] + 576*MW2^6*MZ2*CHq1[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHq1[3, 3] + 576*MW2^5*MZ2^2*CHq1[3, 3] - 
      96*MH2*MW2^3*MZ2^3*CHq1[3, 3] - 3048*MW2^4*MZ2^3*CHq1[3, 3] + 
      42*MH2*MW2^2*MZ2^4*CHq1[3, 3] + 1092*MW2^3*MZ2^4*CHq1[3, 3] + 
      21*MH2*MW2*MZ2^5*CHq1[3, 3] + 2004*MW2^2*MZ2^5*CHq1[3, 3] - 
      15*MH2*MZ2^6*CHq1[3, 3] - 1446*MW2*MZ2^6*CHq1[3, 3] + 
      165*MZ2^7*CHq1[3, 3] - 3072*MW2^7*CHq3[1, 1] + 
      576*MW2^6*MZ2*CHq3[1, 1] + 144*MH2*MW2^4*MZ2^2*CHq3[1, 1] + 
      9600*MW2^5*MZ2^2*CHq3[1, 1] - 360*MH2*MW2^3*MZ2^3*CHq3[1, 1] - 
      8808*MW2^4*MZ2^3*CHq3[1, 1] + 306*MH2*MW2^2*MZ2^4*CHq3[1, 1] - 
      1044*MW2^3*MZ2^4*CHq3[1, 1] - 90*MH2*MW2*MZ2^5*CHq3[1, 1] + 
      3576*MW2^2*MZ2^5*CHq3[1, 1] - 990*MW2*MZ2^6*CHq3[1, 1] - 
      3072*MW2^7*CHq3[2, 2] + 576*MW2^6*MZ2*CHq3[2, 2] + 
      144*MH2*MW2^4*MZ2^2*CHq3[2, 2] + 9600*MW2^5*MZ2^2*CHq3[2, 2] - 
      360*MH2*MW2^3*MZ2^3*CHq3[2, 2] - 8808*MW2^4*MZ2^3*CHq3[2, 2] + 
      306*MH2*MW2^2*MZ2^4*CHq3[2, 2] - 1044*MW2^3*MZ2^4*CHq3[2, 2] - 
      90*MH2*MW2*MZ2^5*CHq3[2, 2] + 3576*MW2^2*MZ2^5*CHq3[2, 2] - 
      990*MW2*MZ2^6*CHq3[2, 2] + 576*MW2^6*MZ2*CHq3[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHq3[3, 3] + 576*MW2^5*MZ2^2*CHq3[3, 3] - 
      96*MH2*MW2^3*MZ2^3*CHq3[3, 3] - 3048*MW2^4*MZ2^3*CHq3[3, 3] + 
      42*MH2*MW2^2*MZ2^4*CHq3[3, 3] + 1092*MW2^3*MZ2^4*CHq3[3, 3] + 
      21*MH2*MW2*MZ2^5*CHq3[3, 3] + 2004*MW2^2*MZ2^5*CHq3[3, 3] - 
      15*MH2*MZ2^6*CHq3[3, 3] - 1446*MW2*MZ2^6*CHq3[3, 3] + 
      165*MZ2^7*CHq3[3, 3] - 1152*MW2^6*MZ2*CHu[1, 1] - 
      96*MH2*MW2^4*MZ2^2*CHu[1, 1] + 2304*MW2^5*MZ2^2*CHu[1, 1] + 
      336*MH2*MW2^3*MZ2^3*CHu[1, 1] + 2640*MW2^4*MZ2^3*CHu[1, 1] - 
      444*MH2*MW2^2*MZ2^4*CHu[1, 1] - 10680*MW2^3*MZ2^4*CHu[1, 1] + 
      264*MH2*MW2*MZ2^5*CHu[1, 1] + 10752*MW2^2*MZ2^5*CHu[1, 1] - 
      60*MH2*MZ2^6*CHu[1, 1] - 4524*MW2*MZ2^6*CHu[1, 1] + 
      660*MZ2^7*CHu[1, 1] - 1152*MW2^6*MZ2*CHu[2, 2] - 
      96*MH2*MW2^4*MZ2^2*CHu[2, 2] + 2304*MW2^5*MZ2^2*CHu[2, 2] + 
      336*MH2*MW2^3*MZ2^3*CHu[2, 2] + 2640*MW2^4*MZ2^3*CHu[2, 2] - 
      444*MH2*MW2^2*MZ2^4*CHu[2, 2] - 10680*MW2^3*MZ2^4*CHu[2, 2] + 
      264*MH2*MW2*MZ2^5*CHu[2, 2] + 10752*MW2^2*MZ2^5*CHu[2, 2] - 
      60*MH2*MZ2^6*CHu[2, 2] - 4524*MW2*MZ2^6*CHu[2, 2] + 
      660*MZ2^7*CHu[2, 2]))/(72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (B0i[bb0, MZ2, MW2, MW2]*(1152*MT2^2*MW2^6*CHd[1, 1] - 
      2304*MT2*MW2^7*CHd[1, 1] + 1152*MW2^8*CHd[1, 1] - 
      1536*MT2^2*MW2^5*MZ2*CHd[1, 1] + 4224*MT2*MW2^6*MZ2*CHd[1, 1] - 
      1536*MW2^7*MZ2*CHd[1, 1] - 1776*MT2^2*MW2^4*MZ2^2*CHd[1, 1] + 
      2016*MT2*MW2^5*MZ2^2*CHd[1, 1] - 1776*MW2^6*MZ2^2*CHd[1, 1] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[1, 1] - 10272*MT2*MW2^4*MZ2^3*CHd[1, 1] + 
      4248*MW2^5*MZ2^3*CHd[1, 1] - 2556*MT2^2*MW2^2*MZ2^4*CHd[1, 1] + 
      9360*MT2*MW2^3*MZ2^4*CHd[1, 1] - 2556*MW2^4*MZ2^4*CHd[1, 1] + 
      438*MT2^2*MW2*MZ2^5*CHd[1, 1] - 3432*MT2*MW2^2*MZ2^5*CHd[1, 1] + 
      438*MW2^3*MZ2^5*CHd[1, 1] + 30*MT2^2*MZ2^6*CHd[1, 1] + 
      378*MT2*MW2*MZ2^6*CHd[1, 1] + 30*MW2^2*MZ2^6*CHd[1, 1] + 
      30*MT2*MZ2^7*CHd[1, 1] + 1152*MT2^2*MW2^6*CHd[2, 2] - 
      2304*MT2*MW2^7*CHd[2, 2] + 1152*MW2^8*CHd[2, 2] - 
      1536*MT2^2*MW2^5*MZ2*CHd[2, 2] + 4224*MT2*MW2^6*MZ2*CHd[2, 2] - 
      1536*MW2^7*MZ2*CHd[2, 2] - 1776*MT2^2*MW2^4*MZ2^2*CHd[2, 2] + 
      2016*MT2*MW2^5*MZ2^2*CHd[2, 2] - 1776*MW2^6*MZ2^2*CHd[2, 2] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[2, 2] - 10272*MT2*MW2^4*MZ2^3*CHd[2, 2] + 
      4248*MW2^5*MZ2^3*CHd[2, 2] - 2556*MT2^2*MW2^2*MZ2^4*CHd[2, 2] + 
      9360*MT2*MW2^3*MZ2^4*CHd[2, 2] - 2556*MW2^4*MZ2^4*CHd[2, 2] + 
      438*MT2^2*MW2*MZ2^5*CHd[2, 2] - 3432*MT2*MW2^2*MZ2^5*CHd[2, 2] + 
      438*MW2^3*MZ2^5*CHd[2, 2] + 30*MT2^2*MZ2^6*CHd[2, 2] + 
      378*MT2*MW2*MZ2^6*CHd[2, 2] + 30*MW2^2*MZ2^6*CHd[2, 2] + 
      30*MT2*MZ2^7*CHd[2, 2] + 1152*MT2^2*MW2^6*CHd[3, 3] - 
      2304*MT2*MW2^7*CHd[3, 3] + 1152*MW2^8*CHd[3, 3] - 
      1536*MT2^2*MW2^5*MZ2*CHd[3, 3] + 4224*MT2*MW2^6*MZ2*CHd[3, 3] - 
      1536*MW2^7*MZ2*CHd[3, 3] - 1776*MT2^2*MW2^4*MZ2^2*CHd[3, 3] + 
      2016*MT2*MW2^5*MZ2^2*CHd[3, 3] - 1776*MW2^6*MZ2^2*CHd[3, 3] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[3, 3] - 10272*MT2*MW2^4*MZ2^3*CHd[3, 3] + 
      4248*MW2^5*MZ2^3*CHd[3, 3] - 2556*MT2^2*MW2^2*MZ2^4*CHd[3, 3] + 
      9360*MT2*MW2^3*MZ2^4*CHd[3, 3] - 2556*MW2^4*MZ2^4*CHd[3, 3] + 
      438*MT2^2*MW2*MZ2^5*CHd[3, 3] - 3432*MT2*MW2^2*MZ2^5*CHd[3, 3] + 
      438*MW2^3*MZ2^5*CHd[3, 3] + 30*MT2^2*MZ2^6*CHd[3, 3] + 
      378*MT2*MW2*MZ2^6*CHd[3, 3] + 30*MW2^2*MZ2^6*CHd[3, 3] + 
      30*MT2*MZ2^7*CHd[3, 3] - 4224*MT2^2*MW2^6*CHe[2, 2] + 
      8448*MT2*MW2^7*CHe[2, 2] - 4224*MW2^8*CHe[2, 2] - 
      288*MT2^4*MW2^3*MZ2*CHe[2, 2] + 288*MT2^3*MW2^4*MZ2*CHe[2, 2] + 
      4000*MT2^2*MW2^5*MZ2*CHe[2, 2] - 11936*MT2*MW2^6*MZ2*CHe[2, 2] + 
      3712*MW2^7*MZ2*CHe[2, 2] + 288*MT2^4*MW2^2*MZ2^2*CHe[2, 2] - 
      1008*MT2^3*MW2^3*MZ2^2*CHe[2, 2] + 6768*MT2^2*MW2^4*MZ2^2*CHe[2, 2] - 
      9392*MT2*MW2^5*MZ2^2*CHe[2, 2] + 6480*MW2^6*MZ2^2*CHe[2, 2] + 
      72*MT2^4*MW2*MZ2^3*CHe[2, 2] + 504*MT2^3*MW2^2*MZ2^3*CHe[2, 2] - 
      12640*MT2^2*MW2^3*MZ2^3*CHe[2, 2] + 30536*MT2*MW2^4*MZ2^3*CHe[2, 2] - 
      11848*MW2^5*MZ2^3*CHe[2, 2] - 72*MT2^4*MZ2^4*CHe[2, 2] + 
      324*MT2^3*MW2*MZ2^4*CHe[2, 2] + 7532*MT2^2*MW2^2*MZ2^4*CHe[2, 2] - 
      26660*MT2*MW2^3*MZ2^4*CHe[2, 2] + 7460*MW2^4*MZ2^4*CHe[2, 2] - 
      108*MT2^3*MZ2^5*CHe[2, 2] - 1302*MT2^2*MW2*MZ2^5*CHe[2, 2] + 
      10388*MT2*MW2^2*MZ2^5*CHe[2, 2] - 1482*MW2^3*MZ2^5*CHe[2, 2] - 
      134*MT2^2*MZ2^6*CHe[2, 2] - 1286*MT2*MW2*MZ2^6*CHe[2, 2] - 
      98*MW2^2*MZ2^6*CHe[2, 2] - 98*MT2*MZ2^7*CHe[2, 2] + 
      4*(2*MW2 - MZ2)*(9*MT2^4*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
        18*MT2^3*MZ2*(-6*MW2^3 + 24*MW2^2*MZ2 - 17*MW2*MZ2^2 + MZ2^3) + 
        MT2^2*(480*MW2^5 + 20*MW2^4*MZ2 - 594*MW2^3*MZ2^2 + 251*MW2^2*MZ2^3 - 
          48*MW2*MZ2^4 - MZ2^5) + 2*MW2^2*(240*MW2^5 + 208*MW2^4*MZ2 - 
          360*MW2^3*MZ2^2 - 68*MW2^2*MZ2^3 + 75*MW2*MZ2^4 + 4*MZ2^5) + 
        MT2*(-960*MW2^6 + 44*MW2^5*MZ2 + 1640*MW2^4*MZ2^2 - 610*MW2^3*MZ2^3 - 
          355*MW2^2*MZ2^4 + 134*MW2*MZ2^5 + 8*MZ2^6))*CHe[Leff, Leff] - 
      4224*MT2^2*MW2^6*CHl1[2, 2] + 8448*MT2*MW2^7*CHl1[2, 2] - 
      4224*MW2^8*CHl1[2, 2] - 288*MT2^4*MW2^3*MZ2*CHl1[2, 2] + 
      288*MT2^3*MW2^4*MZ2*CHl1[2, 2] + 1888*MT2^2*MW2^5*MZ2*CHl1[2, 2] - 
      7712*MT2*MW2^6*MZ2*CHl1[2, 2] + 1600*MW2^7*MZ2*CHl1[2, 2] + 
      144*MT2^4*MW2^2*MZ2^2*CHl1[2, 2] - 864*MT2^3*MW2^3*MZ2^2*CHl1[2, 2] + 
      6656*MT2^2*MW2^4*MZ2^2*CHl1[2, 2] - 11136*MT2*MW2^5*MZ2^2*CHl1[2, 2] + 
      6224*MW2^6*MZ2^2*CHl1[2, 2] + 72*MT2^4*MW2*MZ2^3*CHl1[2, 2] + 
      144*MT2^3*MW2^2*MZ2^3*CHl1[2, 2] - 9368*MT2^2*MW2^3*MZ2^3*CHl1[2, 2] + 
      24096*MT2*MW2^4*MZ2^3*CHl1[2, 2] - 8864*MW2^5*MZ2^3*CHl1[2, 2] - 
      36*MT2^4*MZ2^4*CHl1[2, 2] + 216*MT2^3*MW2*MZ2^4*CHl1[2, 2] + 
      4484*MT2^2*MW2^2*MZ2^4*CHl1[2, 2] - 17832*MT2*MW2^3*MZ2^4*CHl1[2, 2] + 
      4520*MW2^4*MZ2^4*CHl1[2, 2] - 54*MT2^3*MZ2^5*CHl1[2, 2] - 
      584*MT2^2*MW2*MZ2^5*CHl1[2, 2] + 5886*MT2*MW2^2*MZ2^5*CHl1[2, 2] - 
      692*MW2^3*MZ2^5*CHl1[2, 2] - 67*MT2^2*MZ2^6*CHl1[2, 2] - 
      594*MT2*MW2*MZ2^6*CHl1[2, 2] - 49*MW2^2*MZ2^6*CHl1[2, 2] - 
      49*MT2*MZ2^7*CHl1[2, 2] + 
      8*MZ2*(9*MT2^4*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
        18*MT2^3*MZ2*(-6*MW2^3 + 24*MW2^2*MZ2 - 17*MW2*MZ2^2 + MZ2^3) + 
        MT2^2*(480*MW2^5 + 20*MW2^4*MZ2 - 594*MW2^3*MZ2^2 + 251*MW2^2*MZ2^3 - 
          48*MW2*MZ2^4 - MZ2^5) + 2*MW2^2*(240*MW2^5 + 208*MW2^4*MZ2 - 
          360*MW2^3*MZ2^2 - 68*MW2^2*MZ2^3 + 75*MW2*MZ2^4 + 4*MZ2^5) + 
        MT2*(-960*MW2^6 + 44*MW2^5*MZ2 + 1640*MW2^4*MZ2^2 - 610*MW2^3*MZ2^3 - 
          355*MW2^2*MZ2^4 + 134*MW2*MZ2^5 + 8*MZ2^6))*SW2*CHl1[Leff, Leff] - 
      576*MT2^4*MW2^4*CHl3[1, 1] + 576*MT2^3*MW2^5*CHl3[1, 1] + 
      576*MT2^2*MW2^6*CHl3[1, 1] - 576*MT2*MW2^7*CHl3[1, 1] + 
      864*MT2^4*MW2^3*MZ2*CHl3[1, 1] - 2304*MT2^3*MW2^4*MZ2*CHl3[1, 1] + 
      288*MT2^2*MW2^5*MZ2*CHl3[1, 1] - 216*MT2^4*MW2^2*MZ2^2*CHl3[1, 1] + 
      2088*MT2^3*MW2^3*MZ2^2*CHl3[1, 1] - 1800*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] + 
      792*MT2*MW2^5*MZ2^2*CHl3[1, 1] - 216*MT2^4*MW2*MZ2^3*CHl3[1, 1] - 
      36*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] + 1080*MT2^2*MW2^3*MZ2^3*CHl3[1, 1] - 
      252*MT2*MW2^4*MZ2^3*CHl3[1, 1] + 90*MT2^4*MZ2^4*CHl3[1, 1] - 
      594*MT2^3*MW2*MZ2^4*CHl3[1, 1] + 234*MT2^2*MW2^2*MZ2^4*CHl3[1, 1] - 
      198*MT2*MW2^3*MZ2^4*CHl3[1, 1] + 135*MT2^3*MZ2^5*CHl3[1, 1] - 
      288*MT2^2*MW2*MZ2^5*CHl3[1, 1] + 45*MT2*MW2^2*MZ2^5*CHl3[1, 1] + 
      45*MT2^2*MZ2^6*CHl3[1, 1] - 576*MT2^4*MW2^4*CHl3[2, 2] + 
      576*MT2^3*MW2^5*CHl3[2, 2] + 4800*MT2^2*MW2^6*CHl3[2, 2] - 
      9024*MT2*MW2^7*CHl3[2, 2] + 4224*MW2^8*CHl3[2, 2] + 
      576*MT2^4*MW2^3*MZ2*CHl3[2, 2] - 2016*MT2^3*MW2^4*MZ2*CHl3[2, 2] - 
      1024*MT2^2*MW2^5*MZ2*CHl3[2, 2] + 7136*MT2*MW2^6*MZ2*CHl3[2, 2] - 
      1600*MW2^7*MZ2*CHl3[2, 2] - 72*MT2^4*MW2^2*MZ2^2*CHl3[2, 2] + 
      1224*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] - 7592*MT2^2*MW2^4*MZ2^2*CHl3[2, 2] + 
      11352*MT2*MW2^5*MZ2^2*CHl3[2, 2] - 6224*MW2^6*MZ2^2*CHl3[2, 2] - 
      144*MT2^4*MW2*MZ2^3*CHl3[2, 2] + 108*MT2^3*MW2^2*MZ2^3*CHl3[2, 2] + 
      9440*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] - 24060*MT2*MW2^4*MZ2^3*CHl3[2, 2] + 
      8864*MW2^5*MZ2^3*CHl3[2, 2] + 54*MT2^4*MZ2^4*CHl3[2, 2] - 
      378*MT2^3*MW2*MZ2^4*CHl3[2, 2] - 4322*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] + 
      17778*MT2*MW2^3*MZ2^4*CHl3[2, 2] - 4520*MW2^4*MZ2^4*CHl3[2, 2] + 
      81*MT2^3*MZ2^5*CHl3[2, 2] + 512*MT2^2*MW2*MZ2^5*CHl3[2, 2] - 
      5877*MT2*MW2^2*MZ2^5*CHl3[2, 2] + 692*MW2^3*MZ2^5*CHl3[2, 2] + 
      76*MT2^2*MZ2^6*CHl3[2, 2] + 594*MT2*MW2*MZ2^6*CHl3[2, 2] + 
      49*MW2^2*MZ2^6*CHl3[2, 2] + 49*MT2*MZ2^7*CHl3[2, 2] + 
      3840*MT2^2*MW2^6*CHl3[Leff, Leff] - 7680*MT2*MW2^7*CHl3[Leff, Leff] + 
      3840*MW2^8*CHl3[Leff, Leff] - 864*MT2^4*MW2^3*MZ2*CHl3[Leff, Leff] + 
      864*MT2^3*MW2^4*MZ2*CHl3[Leff, Leff] + 2656*MT2^2*MW2^5*MZ2*
       CHl3[Leff, Leff] + 1696*MT2*MW2^6*MZ2*CHl3[Leff, Leff] - 
      512*MW2^7*MZ2*CHl3[Leff, Leff] + 1872*MT2^4*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 4320*MT2^3*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      13264*MT2^2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 22560*MT2*MW2^5*MZ2^2*
       CHl3[Leff, Leff] - 9088*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      1224*MT2^4*MW2*MZ2^3*CHl3[Leff, Leff] + 5904*MT2^3*MW2^2*MZ2^3*
       CHl3[Leff, Leff] + 2584*MT2^2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      18864*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] + 4672*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 216*MT2^4*MZ2^4*CHl3[Leff, Leff] - 
      2592*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] + 6968*MT2^2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 1848*MT2*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      2288*MW2^4*MZ2^4*CHl3[Leff, Leff] + 144*MT2^3*MZ2^5*CHl3[Leff, Leff] - 
      2648*MT2^2*MW2*MZ2^5*CHl3[Leff, Leff] + 5208*MT2*MW2^2*MZ2^5*
       CHl3[Leff, Leff] - 1136*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      136*MT2^2*MZ2^6*CHl3[Leff, Leff] - 1008*MT2*MW2*MZ2^6*
       CHl3[Leff, Leff] - 64*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      64*MT2*MZ2^7*CHl3[Leff, Leff] - 1152*MT2^2*MW2^6*CHq1[1, 1] + 
      2304*MT2*MW2^7*CHq1[1, 1] - 1152*MW2^8*CHq1[1, 1] + 
      1536*MT2^2*MW2^5*MZ2*CHq1[1, 1] - 4224*MT2*MW2^6*MZ2*CHq1[1, 1] + 
      1536*MW2^7*MZ2*CHq1[1, 1] + 1776*MT2^2*MW2^4*MZ2^2*CHq1[1, 1] - 
      2016*MT2*MW2^5*MZ2^2*CHq1[1, 1] + 1776*MW2^6*MZ2^2*CHq1[1, 1] - 
      4248*MT2^2*MW2^3*MZ2^3*CHq1[1, 1] + 10272*MT2*MW2^4*MZ2^3*CHq1[1, 1] - 
      4248*MW2^5*MZ2^3*CHq1[1, 1] + 2556*MT2^2*MW2^2*MZ2^4*CHq1[1, 1] - 
      9360*MT2*MW2^3*MZ2^4*CHq1[1, 1] + 2556*MW2^4*MZ2^4*CHq1[1, 1] - 
      438*MT2^2*MW2*MZ2^5*CHq1[1, 1] + 3432*MT2*MW2^2*MZ2^5*CHq1[1, 1] - 
      438*MW2^3*MZ2^5*CHq1[1, 1] - 30*MT2^2*MZ2^6*CHq1[1, 1] - 
      378*MT2*MW2*MZ2^6*CHq1[1, 1] - 30*MW2^2*MZ2^6*CHq1[1, 1] - 
      30*MT2*MZ2^7*CHq1[1, 1] - 1152*MT2^2*MW2^6*CHq1[2, 2] + 
      2304*MT2*MW2^7*CHq1[2, 2] - 1152*MW2^8*CHq1[2, 2] + 
      1536*MT2^2*MW2^5*MZ2*CHq1[2, 2] - 4224*MT2*MW2^6*MZ2*CHq1[2, 2] + 
      1536*MW2^7*MZ2*CHq1[2, 2] + 1776*MT2^2*MW2^4*MZ2^2*CHq1[2, 2] - 
      2016*MT2*MW2^5*MZ2^2*CHq1[2, 2] + 1776*MW2^6*MZ2^2*CHq1[2, 2] - 
      4248*MT2^2*MW2^3*MZ2^3*CHq1[2, 2] + 10272*MT2*MW2^4*MZ2^3*CHq1[2, 2] - 
      4248*MW2^5*MZ2^3*CHq1[2, 2] + 2556*MT2^2*MW2^2*MZ2^4*CHq1[2, 2] - 
      9360*MT2*MW2^3*MZ2^4*CHq1[2, 2] + 2556*MW2^4*MZ2^4*CHq1[2, 2] - 
      438*MT2^2*MW2*MZ2^5*CHq1[2, 2] + 3432*MT2*MW2^2*MZ2^5*CHq1[2, 2] - 
      438*MW2^3*MZ2^5*CHq1[2, 2] - 30*MT2^2*MZ2^6*CHq1[2, 2] - 
      378*MT2*MW2*MZ2^6*CHq1[2, 2] - 30*MW2^2*MZ2^6*CHq1[2, 2] - 
      30*MT2*MZ2^7*CHq1[2, 2] + 1152*MT2^2*MW2^6*CHq1[3, 3] - 
      2304*MT2*MW2^7*CHq1[3, 3] + 1152*MW2^8*CHq1[3, 3] + 
      864*MT2^4*MW2^3*MZ2*CHq1[3, 3] - 864*MT2^3*MW2^4*MZ2*CHq1[3, 3] - 
      672*MT2^2*MW2^5*MZ2*CHq1[3, 3] + 1632*MT2*MW2^6*MZ2*CHq1[3, 3] + 
      192*MW2^7*MZ2*CHq1[3, 3] - 1728*MT2^4*MW2^2*MZ2^2*CHq1[3, 3] + 
      3888*MT2^3*MW2^3*MZ2^2*CHq1[3, 3] - 2352*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] + 
      4464*MT2*MW2^5*MZ2^2*CHq1[3, 3] - 2352*MW2^6*MZ2^2*CHq1[3, 3] + 
      1188*MT2^4*MW2*MZ2^3*CHq1[3, 3] - 5076*MT2^3*MW2^2*MZ2^3*CHq1[3, 3] + 
      3708*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] - 5340*MT2*MW2^4*MZ2^3*CHq1[3, 3] + 
      1008*MW2^5*MZ2^3*CHq1[3, 3] - 270*MT2^4*MZ2^4*CHq1[3, 3] + 
      2592*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 2394*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 
      720*MT2*MW2^3*MZ2^4*CHq1[3, 3] + 576*MW2^4*MZ2^4*CHq1[3, 3] - 
      405*MT2^3*MZ2^5*CHq1[3, 3] + 870*MT2^2*MW2*MZ2^5*CHq1[3, 3] + 
      969*MT2*MW2^2*MZ2^5*CHq1[3, 3] - 264*MW2^3*MZ2^5*CHq1[3, 3] - 
      150*MT2^2*MZ2^6*CHq1[3, 3] - 234*MT2*MW2*MZ2^6*CHq1[3, 3] - 
      15*MW2^2*MZ2^6*CHq1[3, 3] - 15*MT2*MZ2^7*CHq1[3, 3] - 
      3456*MT2^2*MW2^6*CHq3[1, 1] + 6912*MT2*MW2^7*CHq3[1, 1] - 
      3456*MW2^8*CHq3[1, 1] + 1152*MT2^2*MW2^5*MZ2*CHq3[1, 1] - 
      5760*MT2*MW2^6*MZ2*CHq3[1, 1] + 1152*MW2^7*MZ2*CHq3[1, 1] + 
      6480*MT2^2*MW2^4*MZ2^2*CHq3[1, 1] - 11808*MT2*MW2^5*MZ2^2*CHq3[1, 1] + 
      6480*MW2^6*MZ2^2*CHq3[1, 1] - 6264*MT2^2*MW2^3*MZ2^3*CHq3[1, 1] + 
      19008*MT2*MW2^4*MZ2^3*CHq3[1, 1] - 6264*MW2^5*MZ2^3*CHq3[1, 1] + 
      1404*MT2^2*MW2^2*MZ2^4*CHq3[1, 1] - 9072*MT2*MW2^3*MZ2^4*CHq3[1, 1] + 
      1404*MW2^4*MZ2^4*CHq3[1, 1] + 90*MT2^2*MW2*MZ2^5*CHq3[1, 1] + 
      1224*MT2*MW2^2*MZ2^5*CHq3[1, 1] + 90*MW2^3*MZ2^5*CHq3[1, 1] + 
      90*MT2*MW2*MZ2^6*CHq3[1, 1] - 3456*MT2^2*MW2^6*CHq3[2, 2] + 
      6912*MT2*MW2^7*CHq3[2, 2] - 3456*MW2^8*CHq3[2, 2] + 
      1152*MT2^2*MW2^5*MZ2*CHq3[2, 2] - 5760*MT2*MW2^6*MZ2*CHq3[2, 2] + 
      1152*MW2^7*MZ2*CHq3[2, 2] + 6480*MT2^2*MW2^4*MZ2^2*CHq3[2, 2] - 
      11808*MT2*MW2^5*MZ2^2*CHq3[2, 2] + 6480*MW2^6*MZ2^2*CHq3[2, 2] - 
      6264*MT2^2*MW2^3*MZ2^3*CHq3[2, 2] + 19008*MT2*MW2^4*MZ2^3*CHq3[2, 2] - 
      6264*MW2^5*MZ2^3*CHq3[2, 2] + 1404*MT2^2*MW2^2*MZ2^4*CHq3[2, 2] - 
      9072*MT2*MW2^3*MZ2^4*CHq3[2, 2] + 1404*MW2^4*MZ2^4*CHq3[2, 2] + 
      90*MT2^2*MW2*MZ2^5*CHq3[2, 2] + 1224*MT2*MW2^2*MZ2^5*CHq3[2, 2] + 
      90*MW2^3*MZ2^5*CHq3[2, 2] + 90*MT2*MW2*MZ2^6*CHq3[2, 2] + 
      1152*MT2^4*MW2^4*CHq3[3, 3] - 1152*MT2^3*MW2^5*CHq3[3, 3] - 
      2304*MT2^2*MW2^6*CHq3[3, 3] + 3456*MT2*MW2^7*CHq3[3, 3] - 
      1152*MW2^8*CHq3[3, 3] - 864*MT2^4*MW2^3*MZ2*CHq3[3, 3] + 
      3744*MT2^3*MW2^4*MZ2*CHq3[3, 3] - 1632*MT2^2*MW2^5*MZ2*CHq3[3, 3] + 
      96*MT2*MW2^6*MZ2*CHq3[3, 3] - 192*MW2^7*MZ2*CHq3[3, 3] - 
      1296*MT2^4*MW2^2*MZ2^2*CHq3[3, 3] - 288*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] + 
      5952*MT2^2*MW2^4*MZ2^2*CHq3[3, 3] - 6912*MT2*MW2^5*MZ2^2*CHq3[3, 3] + 
      2352*MW2^6*MZ2^2*CHq3[3, 3] + 1620*MT2^4*MW2*MZ2^3*CHq3[3, 3] - 
      5004*MT2^3*MW2^2*MZ2^3*CHq3[3, 3] - 468*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] + 
      3900*MT2*MW2^4*MZ2^3*CHq3[3, 3] - 1008*MW2^5*MZ2^3*CHq3[3, 3] - 
      450*MT2^4*MZ2^4*CHq3[3, 3] + 3780*MT2^3*MW2*MZ2^4*CHq3[3, 3] - 
      4014*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 1404*MT2*MW2^3*MZ2^4*CHq3[3, 3] - 
      576*MW2^4*MZ2^4*CHq3[3, 3] - 675*MT2^3*MZ2^5*CHq3[3, 3] + 
      1974*MT2^2*MW2*MZ2^5*CHq3[3, 3] - 1329*MT2*MW2^2*MZ2^5*CHq3[3, 3] + 
      264*MW2^3*MZ2^5*CHq3[3, 3] - 210*MT2^2*MZ2^6*CHq3[3, 3] + 
      234*MT2*MW2*MZ2^6*CHq3[3, 3] + 15*MW2^2*MZ2^6*CHq3[3, 3] + 
      15*MT2*MZ2^7*CHq3[3, 3] - 2304*MT2^2*MW2^6*CHu[1, 1] + 
      4608*MT2*MW2^7*CHu[1, 1] - 2304*MW2^8*CHu[1, 1] + 
      3072*MT2^2*MW2^5*MZ2*CHu[1, 1] - 8448*MT2*MW2^6*MZ2*CHu[1, 1] + 
      3072*MW2^7*MZ2*CHu[1, 1] + 3552*MT2^2*MW2^4*MZ2^2*CHu[1, 1] - 
      4032*MT2*MW2^5*MZ2^2*CHu[1, 1] + 3552*MW2^6*MZ2^2*CHu[1, 1] - 
      8496*MT2^2*MW2^3*MZ2^3*CHu[1, 1] + 20544*MT2*MW2^4*MZ2^3*CHu[1, 1] - 
      8496*MW2^5*MZ2^3*CHu[1, 1] + 5112*MT2^2*MW2^2*MZ2^4*CHu[1, 1] - 
      18720*MT2*MW2^3*MZ2^4*CHu[1, 1] + 5112*MW2^4*MZ2^4*CHu[1, 1] - 
      876*MT2^2*MW2*MZ2^5*CHu[1, 1] + 6864*MT2*MW2^2*MZ2^5*CHu[1, 1] - 
      876*MW2^3*MZ2^5*CHu[1, 1] - 60*MT2^2*MZ2^6*CHu[1, 1] - 
      756*MT2*MW2*MZ2^6*CHu[1, 1] - 60*MW2^2*MZ2^6*CHu[1, 1] - 
      60*MT2*MZ2^7*CHu[1, 1] - 2304*MT2^2*MW2^6*CHu[2, 2] + 
      4608*MT2*MW2^7*CHu[2, 2] - 2304*MW2^8*CHu[2, 2] + 
      3072*MT2^2*MW2^5*MZ2*CHu[2, 2] - 8448*MT2*MW2^6*MZ2*CHu[2, 2] + 
      3072*MW2^7*MZ2*CHu[2, 2] + 3552*MT2^2*MW2^4*MZ2^2*CHu[2, 2] - 
      4032*MT2*MW2^5*MZ2^2*CHu[2, 2] + 3552*MW2^6*MZ2^2*CHu[2, 2] - 
      8496*MT2^2*MW2^3*MZ2^3*CHu[2, 2] + 20544*MT2*MW2^4*MZ2^3*CHu[2, 2] - 
      8496*MW2^5*MZ2^3*CHu[2, 2] + 5112*MT2^2*MW2^2*MZ2^4*CHu[2, 2] - 
      18720*MT2*MW2^3*MZ2^4*CHu[2, 2] + 5112*MW2^4*MZ2^4*CHu[2, 2] - 
      876*MT2^2*MW2*MZ2^5*CHu[2, 2] + 6864*MT2*MW2^2*MZ2^5*CHu[2, 2] - 
      876*MW2^3*MZ2^5*CHu[2, 2] - 60*MT2^2*MZ2^6*CHu[2, 2] - 
      756*MT2*MW2*MZ2^6*CHu[2, 2] - 60*MW2^2*MZ2^6*CHu[2, 2] - 
      60*MT2*MZ2^7*CHu[2, 2]))/(72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((1536*MW2^6 - 4096*MW2^5*MZ2 + 4288*MW2^4*MZ2^2 - 672*MW2^3*MZ2^3 - 
        1338*MW2^2*MZ2^4 + 439*MW2*MZ2^5 + 35*MZ2^6)*CHe[Leff, Leff] - 
      2*(768*MW2^6 - 2272*MW2^5*MZ2 + 2928*MW2^4*MZ2^2 - 1216*MW2^3*MZ2^3 - 
        781*MW2^2*MZ2^4 + 538*MW2*MZ2^5 + 35*MZ2^6)*CHl1[Leff, Leff] - 
      2*(768*MW2^6 - 2912*MW2^5*MZ2 + 3120*MW2^4*MZ2^2 - 320*MW2^3*MZ2^3 - 
        973*MW2^2*MZ2^4 + 282*MW2*MZ2^5 + 35*MZ2^6)*CHl3[Leff, Leff] + 
      2*MW2*(MW2 + MZ2)*(256*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
          CHq3[2, 2]) + 2*MW2*MZ2^3*(51*CHd[1, 1] + 51*CHd[2, 2] + 
          51*CHd[3, 3] - 87*CHe[2, 2] - 170*CHl1[2, 2] - 43*CHl3[1, 1] + 
          167*CHl3[2, 2] - 153*CHq1[1, 1] - 153*CHq1[2, 2] - 57*CHq1[3, 3] - 
          197*CHq3[1, 1] - 197*CHq3[2, 2] - 57*CHq3[3, 3] - 102*CHu[1, 1] - 
          102*CHu[2, 2]) - 8*MW2^2*MZ2^2*(15*CHd[1, 1] + 15*CHd[2, 2] + 
          15*CHd[3, 3] - 12*CHe[2, 2] - 43*CHl1[2, 2] - 64*CHl3[1, 1] + 
          29*CHl3[2, 2] - 45*CHq1[1, 1] - 45*CHq1[2, 2] - 3*CHq1[3, 3] - 
          41*CHq3[1, 1] - 41*CHq3[2, 2] - 3*CHq3[3, 3] - 30*CHu[1, 1] - 
          30*CHu[2, 2]) + 16*MW2^3*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 3*CHe[2, 2] - 14*CHl1[2, 2] - 41*CHl3[1, 1] - 
          11*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 3*CHq1[3, 3] + 
          11*CHq3[1, 1] + 11*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) + MZ2^4*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 
          126*CHe[2, 2] + 112*CHl1[2, 2] - 35*CHl3[1, 1] - 119*CHl3[2, 2] + 
          90*CHq1[1, 1] + 90*CHq1[2, 2] + 60*CHq1[3, 3] + 110*CHq3[1, 1] + 
          110*CHq3[2, 2] + 60*CHq3[3, 3] + 60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*(32*MT2^3*MW2^3*MZ2*CHe[2, 2] - 
      96*MT2*MW2^5*MZ2*CHe[2, 2] + 64*MW2^6*MZ2*CHe[2, 2] - 
      48*MT2^3*MW2^2*MZ2^2*CHe[2, 2] + 80*MT2^2*MW2^3*MZ2^2*CHe[2, 2] - 
      16*MT2*MW2^4*MZ2^2*CHe[2, 2] + 80*MW2^5*MZ2^2*CHe[2, 2] - 
      48*MT2^2*MW2^2*MZ2^3*CHe[2, 2] + 48*MT2*MW2^3*MZ2^3*CHe[2, 2] - 
      56*MW2^4*MZ2^3*CHe[2, 2] + 16*MT2^3*MZ2^4*CHe[2, 2] - 
      36*MT2^2*MW2*MZ2^4*CHe[2, 2] + 48*MT2*MW2^2*MZ2^4*CHe[2, 2] - 
      88*MW2^3*MZ2^4*CHe[2, 2] + 4*MT2^2*MZ2^5*CHe[2, 2] + 
      16*MT2*MW2*MZ2^5*CHe[2, 2] - 8*MW2^2*MZ2^5*CHe[2, 2] + 
      8*MW2*MZ2^6*CHe[2, 2] - (2*MW2 - MZ2)*(-192*MW2^6 + 96*MW2^5*MZ2 + 
        360*MW2^4*MZ2^2 - 96*MW2^3*MZ2^3 - 173*MW2^2*MZ2^4 + 5*MZ2^6 - 
        2*MT2^2*MZ2^2*(-76*MW2^2 + 54*MW2*MZ2 + 7*MZ2^2) + 
        2*MT2^3*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        2*MT2*(96*MW2^5 - 160*MW2^4*MZ2 - 48*MW2^3*MZ2^2 + 49*MW2^2*MZ2^3 + 
          40*MW2*MZ2^4 + 5*MZ2^5))*CHe[Leff, Leff] + 
      32*MT2^3*MW2^3*MZ2*CHl1[2, 2] - 96*MT2*MW2^5*MZ2*CHl1[2, 2] + 
      64*MW2^6*MZ2*CHl1[2, 2] - 32*MT2^3*MW2^2*MZ2^2*CHl1[2, 2] + 
      80*MT2^2*MW2^3*MZ2^2*CHl1[2, 2] - 64*MT2*MW2^4*MZ2^2*CHl1[2, 2] + 
      112*MW2^5*MZ2^2*CHl1[2, 2] - 8*MT2^3*MW2*MZ2^3*CHl1[2, 2] - 
      8*MT2^2*MW2^2*MZ2^3*CHl1[2, 2] - 8*MT2*MW2^3*MZ2^3*CHl1[2, 2] + 
      16*MW2^4*MZ2^3*CHl1[2, 2] + 8*MT2^3*MZ2^4*CHl1[2, 2] - 
      20*MT2^2*MW2*MZ2^4*CHl1[2, 2] + 16*MT2*MW2^2*MZ2^4*CHl1[2, 2] - 
      44*MW2^3*MZ2^4*CHl1[2, 2] + 2*MT2^2*MZ2^5*CHl1[2, 2] + 
      8*MT2*MW2*MZ2^5*CHl1[2, 2] - 8*MW2^2*MZ2^5*CHl1[2, 2] + 
      4*MW2*MZ2^6*CHl1[2, 2] - 2*MZ2*(-192*MW2^6 + 96*MW2^5*MZ2 + 
        360*MW2^4*MZ2^2 - 96*MW2^3*MZ2^3 - 173*MW2^2*MZ2^4 + 5*MZ2^6 - 
        2*MT2^2*MZ2^2*(-76*MW2^2 + 54*MW2*MZ2 + 7*MZ2^2) + 
        2*MT2^3*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        2*MT2*(96*MW2^5 - 160*MW2^4*MZ2 - 48*MW2^3*MZ2^2 + 49*MW2^2*MZ2^3 + 
          40*MW2*MZ2^4 + 5*MZ2^5))*SW2*CHl1[Leff, Leff] + 
      64*MT2^3*MW2^4*CHl3[1, 1] - 192*MT2*MW2^6*CHl3[1, 1] + 
      128*MW2^7*CHl3[1, 1] - 128*MT2^3*MW2^3*MZ2*CHl3[1, 1] + 
      160*MT2^2*MW2^4*MZ2*CHl3[1, 1] + 64*MT2*MW2^5*MZ2*CHl3[1, 1] + 
      96*MW2^6*MZ2*CHl3[1, 1] + 56*MT2^3*MW2^2*MZ2^2*CHl3[1, 1] - 
      176*MT2^2*MW2^3*MZ2^2*CHl3[1, 1] + 88*MT2*MW2^4*MZ2^2*CHl3[1, 1] - 
      176*MW2^5*MZ2^2*CHl3[1, 1] + 28*MT2^3*MW2*MZ2^3*CHl3[1, 1] - 
      4*MT2^2*MW2^2*MZ2^3*CHl3[1, 1] + 20*MT2*MW2^3*MZ2^3*CHl3[1, 1] - 
      84*MW2^4*MZ2^3*CHl3[1, 1] - 20*MT2^3*MZ2^4*CHl3[1, 1] + 
      52*MT2^2*MW2*MZ2^4*CHl3[1, 1] - 32*MT2*MW2^2*MZ2^4*CHl3[1, 1] + 
      94*MW2^3*MZ2^4*CHl3[1, 1] - 5*MT2^2*MZ2^5*CHl3[1, 1] - 
      20*MT2*MW2*MZ2^5*CHl3[1, 1] + 24*MW2^2*MZ2^5*CHl3[1, 1] - 
      10*MW2*MZ2^6*CHl3[1, 1] + 64*MT2^3*MW2^4*CHl3[2, 2] - 
      192*MT2*MW2^6*CHl3[2, 2] + 128*MW2^7*CHl3[2, 2] - 
      96*MT2^3*MW2^3*MZ2*CHl3[2, 2] + 160*MT2^2*MW2^4*MZ2*CHl3[2, 2] - 
      32*MT2*MW2^5*MZ2*CHl3[2, 2] + 160*MW2^6*MZ2*CHl3[2, 2] + 
      24*MT2^3*MW2^2*MZ2^2*CHl3[2, 2] - 96*MT2^2*MW2^3*MZ2^2*CHl3[2, 2] + 
      24*MT2*MW2^4*MZ2^2*CHl3[2, 2] - 64*MW2^5*MZ2^2*CHl3[2, 2] + 
      20*MT2^3*MW2*MZ2^3*CHl3[2, 2] - 12*MT2^2*MW2^2*MZ2^3*CHl3[2, 2] + 
      12*MT2*MW2^3*MZ2^3*CHl3[2, 2] - 68*MW2^4*MZ2^3*CHl3[2, 2] - 
      12*MT2^3*MZ2^4*CHl3[2, 2] + 32*MT2^2*MW2*MZ2^4*CHl3[2, 2] - 
      16*MT2*MW2^2*MZ2^4*CHl3[2, 2] + 50*MW2^3*MZ2^4*CHl3[2, 2] - 
      3*MT2^2*MZ2^5*CHl3[2, 2] - 12*MT2*MW2*MZ2^5*CHl3[2, 2] + 
      16*MW2^2*MZ2^5*CHl3[2, 2] - 6*MW2*MZ2^6*CHl3[2, 2] + 
      384*MT2*MW2^6*CHl3[Leff, Leff] - 384*MW2^7*CHl3[Leff, Leff] + 
      64*MT2^3*MW2^3*MZ2*CHl3[Leff, Leff] - 1024*MT2*MW2^5*MZ2*
       CHl3[Leff, Leff] + 576*MW2^6*MZ2*CHl3[Leff, Leff] - 
      208*MT2^3*MW2^2*MZ2^2*CHl3[Leff, Leff] + 304*MT2^2*MW2^3*MZ2^2*
       CHl3[Leff, Leff] + 448*MT2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      528*MW2^5*MZ2^2*CHl3[Leff, Leff] + 212*MT2^3*MW2*MZ2^3*
       CHl3[Leff, Leff] - 520*MT2^2*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      388*MT2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 912*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 68*MT2^3*MZ2^4*CHl3[Leff, Leff] + 
      188*MT2^2*MW2*MZ2^4*CHl3[Leff, Leff] - 36*MT2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 154*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      28*MT2^2*MZ2^5*CHl3[Leff, Leff] - 140*MT2*MW2*MZ2^5*CHl3[Leff, Leff] + 
      346*MW2^2*MZ2^5*CHl3[Leff, Leff] - 20*MT2*MZ2^6*CHl3[Leff, Leff] + 
      10*MW2*MZ2^6*CHl3[Leff, Leff] - 10*MZ2^7*CHl3[Leff, Leff] - 
      96*MT2^3*MW2^3*MZ2*CHq1[3, 3] + 96*MT2^2*MW2^4*MZ2*CHq1[3, 3] + 
      96*MT2*MW2^5*MZ2*CHq1[3, 3] - 96*MW2^6*MZ2*CHq1[3, 3] + 
      240*MT2^3*MW2^2*MZ2^2*CHq1[3, 3] - 288*MT2^2*MW2^3*MZ2^2*CHq1[3, 3] - 
      240*MT2*MW2^4*MZ2^2*CHq1[3, 3] + 48*MW2^5*MZ2^2*CHq1[3, 3] - 
      204*MT2^3*MW2*MZ2^3*CHq1[3, 3] + 324*MT2^2*MW2^2*MZ2^3*CHq1[3, 3] + 
      204*MT2*MW2^3*MZ2^3*CHq1[3, 3] + 180*MW2^4*MZ2^3*CHq1[3, 3] + 
      60*MT2^3*MZ2^4*CHq1[3, 3] - 162*MT2^2*MW2*MZ2^4*CHq1[3, 3] - 
      60*MT2*MW2^2*MZ2^4*CHq1[3, 3] - 108*MW2^3*MZ2^4*CHq1[3, 3] + 
      30*MT2^2*MZ2^5*CHq1[3, 3] - 84*MW2^2*MZ2^5*CHq1[3, 3] + 
      60*MW2*MZ2^6*CHq1[3, 3] - 128*MT2^3*MW2^4*CHq3[3, 3] + 
      384*MT2*MW2^6*CHq3[3, 3] - 256*MW2^7*CHq3[3, 3] + 
      160*MT2^3*MW2^3*MZ2*CHq3[3, 3] - 416*MT2^2*MW2^4*MZ2*CHq3[3, 3] + 
      352*MT2*MW2^5*MZ2*CHq3[3, 3] - 480*MW2^6*MZ2*CHq3[3, 3] + 
      128*MT2^3*MW2^2*MZ2^2*CHq3[3, 3] + 160*MT2^2*MW2^3*MZ2^2*CHq3[3, 3] - 
      416*MT2*MW2^4*MZ2^2*CHq3[3, 3] + 208*MW2^5*MZ2^2*CHq3[3, 3] - 
      260*MT2^3*MW2*MZ2^3*CHq3[3, 3] + 452*MT2^2*MW2^2*MZ2^3*CHq3[3, 3] - 
      268*MT2*MW2^3*MZ2^3*CHq3[3, 3] + 564*MW2^4*MZ2^3*CHq3[3, 3] + 
      100*MT2^3*MZ2^4*CHq3[3, 3] - 314*MT2^2*MW2*MZ2^4*CHq3[3, 3] + 
      76*MT2*MW2^2*MZ2^4*CHq3[3, 3] - 116*MW2^3*MZ2^4*CHq3[3, 3] + 
      10*MT2^2*MZ2^5*CHq3[3, 3] + 160*MT2*MW2*MZ2^5*CHq3[3, 3] - 
      228*MW2^2*MZ2^5*CHq3[3, 3] + 20*MW2*MZ2^6*CHq3[3, 3] + 
      48*MT2^3*MW2^3*MZ2*CHu[3, 3] - 96*MT2^2*MW2^4*MZ2*CHu[3, 3] + 
      48*MT2*MW2^5*MZ2*CHu[3, 3] - 48*MT2^3*MW2^2*MZ2^2*CHu[3, 3] + 
      96*MT2^2*MW2^3*MZ2^2*CHu[3, 3] + 48*MT2*MW2^4*MZ2^2*CHu[3, 3] - 
      6*MT2^3*MW2*MZ2^3*CHu[3, 3] + 12*MT2^2*MW2^2*MZ2^3*CHu[3, 3] - 
      102*MT2*MW2^3*MZ2^3*CHu[3, 3] + 15*MT2^3*MZ2^4*CHu[3, 3] - 
      30*MT2^2*MW2*MZ2^4*CHu[3, 3] + 3*MT2*MW2^2*MZ2^4*CHu[3, 3] + 
      30*MT2*MW2*MZ2^5*CHu[3, 3]))/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (B0i[bb0, MZ2, MT2, MT2]*(-64*MT2^4*MW2^3*MZ2*CHe[2, 2] + 
      64*MT2^3*MW2^4*MZ2*CHe[2, 2] + 192*MT2^2*MW2^5*MZ2*CHe[2, 2] - 
      320*MT2*MW2^6*MZ2*CHe[2, 2] + 128*MW2^7*MZ2*CHe[2, 2] + 
      96*MT2^4*MW2^2*MZ2^2*CHe[2, 2] - 224*MT2^3*MW2^3*MZ2^2*CHe[2, 2] + 
      192*MT2^2*MW2^4*MZ2^2*CHe[2, 2] - 288*MT2*MW2^5*MZ2^2*CHe[2, 2] + 
      224*MW2^6*MZ2^2*CHe[2, 2] + 96*MT2^3*MW2^2*MZ2^3*CHe[2, 2] - 
      288*MT2^2*MW2^3*MZ2^3*CHe[2, 2] + 448*MT2*MW2^4*MZ2^3*CHe[2, 2] - 
      96*MW2^5*MZ2^3*CHe[2, 2] - 32*MT2^4*MZ2^4*CHe[2, 2] + 
      80*MT2^3*MW2*MZ2^4*CHe[2, 2] - 120*MT2^2*MW2^2*MZ2^4*CHe[2, 2] + 
      224*MT2*MW2^3*MZ2^4*CHe[2, 2] - 248*MW2^4*MZ2^4*CHe[2, 2] - 
      16*MT2^3*MZ2^5*CHe[2, 2] + 24*MT2^2*MW2*MZ2^5*CHe[2, 2] - 
      48*MT2*MW2^2*MZ2^5*CHe[2, 2] - 32*MW2^3*MZ2^5*CHe[2, 2] - 
      16*MT2*MW2*MZ2^6*CHe[2, 2] + 24*MW2^2*MZ2^6*CHe[2, 2] + 
      (2*MW2 - MZ2)*(4*MT2^4*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        4*MT2^3*MZ2*(-16*MW2^3 + 92*MW2^2*MZ2 - 65*MW2*MZ2^2 + MZ2^3) + 
        4*MT2^2*(96*MW2^5 - 128*MW2^4*MZ2 - 164*MW2^3*MZ2^2 + 
          155*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 5*MZ2^5) + 
        2*MT2*MW2*(-384*MW2^5 + 448*MW2^4*MZ2 + 504*MW2^3*MZ2^2 - 
          450*MW2^2*MZ2^3 - 120*MW2*MZ2^4 + 17*MZ2^5) + 
        MW2*(384*MW2^6 - 880*MW2^4*MZ2^2 - 40*MW2^3*MZ2^3 + 530*MW2^2*MZ2^4 + 
          49*MW2*MZ2^5 - 25*MZ2^6))*CHe[Leff, Leff] - 
      64*MT2^4*MW2^3*MZ2*CHl1[2, 2] + 64*MT2^3*MW2^4*MZ2*CHl1[2, 2] + 
      192*MT2^2*MW2^5*MZ2*CHl1[2, 2] - 320*MT2*MW2^6*MZ2*CHl1[2, 2] + 
      128*MW2^7*MZ2*CHl1[2, 2] + 64*MT2^4*MW2^2*MZ2^2*CHl1[2, 2] - 
      192*MT2^3*MW2^3*MZ2^2*CHl1[2, 2] + 288*MT2^2*MW2^4*MZ2^2*CHl1[2, 2] - 
      448*MT2*MW2^5*MZ2^2*CHl1[2, 2] + 288*MW2^6*MZ2^2*CHl1[2, 2] + 
      16*MT2^4*MW2*MZ2^3*CHl1[2, 2] + 16*MT2^3*MW2^2*MZ2^3*CHl1[2, 2] - 
      96*MT2^2*MW2^3*MZ2^3*CHl1[2, 2] + 144*MT2*MW2^4*MZ2^3*CHl1[2, 2] + 
      80*MW2^5*MZ2^3*CHl1[2, 2] - 16*MT2^4*MZ2^4*CHl1[2, 2] + 
      48*MT2^3*MW2*MZ2^4*CHl1[2, 2] - 72*MT2^2*MW2^2*MZ2^4*CHl1[2, 2] + 
      144*MT2*MW2^3*MZ2^4*CHl1[2, 2] - 120*MW2^4*MZ2^4*CHl1[2, 2] - 
      8*MT2^3*MZ2^5*CHl1[2, 2] + 12*MT2^2*MW2*MZ2^5*CHl1[2, 2] - 
      16*MT2*MW2^2*MZ2^5*CHl1[2, 2] - 28*MW2^3*MZ2^5*CHl1[2, 2] - 
      8*MT2*MW2*MZ2^6*CHl1[2, 2] + 12*MW2^2*MZ2^6*CHl1[2, 2] + 
      2*MZ2*(4*MT2^4*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        4*MT2^3*MZ2*(-16*MW2^3 + 92*MW2^2*MZ2 - 65*MW2*MZ2^2 + MZ2^3) + 
        4*MT2^2*(96*MW2^5 - 128*MW2^4*MZ2 - 164*MW2^3*MZ2^2 + 
          155*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 5*MZ2^5) + 
        2*MT2*MW2*(-384*MW2^5 + 448*MW2^4*MZ2 + 504*MW2^3*MZ2^2 - 
          450*MW2^2*MZ2^3 - 120*MW2*MZ2^4 + 17*MZ2^5) + 
        MW2*(384*MW2^6 - 880*MW2^4*MZ2^2 - 40*MW2^3*MZ2^3 + 530*MW2^2*MZ2^4 + 
          49*MW2*MZ2^5 - 25*MZ2^6))*SW2*CHl1[Leff, Leff] - 
      128*MT2^4*MW2^4*CHl3[1, 1] + 128*MT2^3*MW2^5*CHl3[1, 1] + 
      384*MT2^2*MW2^6*CHl3[1, 1] - 640*MT2*MW2^7*CHl3[1, 1] + 
      256*MW2^8*CHl3[1, 1] + 256*MT2^4*MW2^3*MZ2*CHl3[1, 1] - 
      512*MT2^3*MW2^4*MZ2*CHl3[1, 1] + 192*MT2^2*MW2^5*MZ2*CHl3[1, 1] - 
      256*MT2*MW2^6*MZ2*CHl3[1, 1] + 320*MW2^7*MZ2*CHl3[1, 1] - 
      112*MT2^4*MW2^2*MZ2^2*CHl3[1, 1] + 432*MT2^3*MW2^3*MZ2^2*CHl3[1, 1] - 
      720*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] + 1104*MT2*MW2^5*MZ2^2*CHl3[1, 1] - 
      384*MW2^6*MZ2^2*CHl3[1, 1] - 56*MT2^4*MW2*MZ2^3*CHl3[1, 1] + 
      24*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] + 144*MT2^2*MW2^3*MZ2^3*CHl3[1, 1] - 
      152*MT2*MW2^4*MZ2^3*CHl3[1, 1] - 312*MW2^5*MZ2^3*CHl3[1, 1] + 
      40*MT2^4*MZ2^4*CHl3[1, 1] - 128*MT2^3*MW2*MZ2^4*CHl3[1, 1] + 
      192*MT2^2*MW2^2*MZ2^4*CHl3[1, 1] - 360*MT2*MW2^3*MZ2^4*CHl3[1, 1] + 
      248*MW2^4*MZ2^4*CHl3[1, 1] + 20*MT2^3*MZ2^5*CHl3[1, 1] - 
      30*MT2^2*MW2*MZ2^5*CHl3[1, 1] + 32*MT2*MW2^2*MZ2^5*CHl3[1, 1] + 
      82*MW2^3*MZ2^5*CHl3[1, 1] + 20*MT2*MW2*MZ2^6*CHl3[1, 1] - 
      30*MW2^2*MZ2^6*CHl3[1, 1] - 128*MT2^4*MW2^4*CHl3[2, 2] + 
      128*MT2^3*MW2^5*CHl3[2, 2] + 384*MT2^2*MW2^6*CHl3[2, 2] - 
      640*MT2*MW2^7*CHl3[2, 2] + 256*MW2^8*CHl3[2, 2] + 
      192*MT2^4*MW2^3*MZ2*CHl3[2, 2] - 448*MT2^3*MW2^4*MZ2*CHl3[2, 2] + 
      384*MT2^2*MW2^5*MZ2*CHl3[2, 2] - 576*MT2*MW2^6*MZ2*CHl3[2, 2] + 
      448*MW2^7*MZ2*CHl3[2, 2] - 48*MT2^4*MW2^2*MZ2^2*CHl3[2, 2] + 
      240*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] - 432*MT2^2*MW2^4*MZ2^2*CHl3[2, 2] + 
      656*MT2*MW2^5*MZ2^2*CHl3[2, 2] - 96*MW2^6*MZ2^2*CHl3[2, 2] - 
      40*MT2^4*MW2*MZ2^3*CHl3[2, 2] + 40*MT2^3*MW2^2*MZ2^3*CHl3[2, 2] + 
      48*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] - 8*MT2*MW2^4*MZ2^3*CHl3[2, 2] - 
      232*MW2^5*MZ2^3*CHl3[2, 2] + 24*MT2^4*MZ2^4*CHl3[2, 2] - 
      80*MT2^3*MW2*MZ2^4*CHl3[2, 2] + 120*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] - 
      216*MT2*MW2^3*MZ2^4*CHl3[2, 2] + 128*MW2^4*MZ2^4*CHl3[2, 2] + 
      12*MT2^3*MZ2^5*CHl3[2, 2] - 18*MT2^2*MW2*MZ2^5*CHl3[2, 2] + 
      16*MT2*MW2^2*MZ2^5*CHl3[2, 2] + 54*MW2^3*MZ2^5*CHl3[2, 2] + 
      12*MT2*MW2*MZ2^6*CHl3[2, 2] - 18*MW2^2*MZ2^6*CHl3[2, 2] - 
      768*MT2^2*MW2^6*CHl3[Leff, Leff] + 1536*MT2*MW2^7*CHl3[Leff, Leff] - 
      768*MW2^8*CHl3[Leff, Leff] - 128*MT2^4*MW2^3*MZ2*CHl3[Leff, Leff] + 
      128*MT2^3*MW2^4*MZ2*CHl3[Leff, Leff] + 1792*MT2^2*MW2^5*MZ2*
       CHl3[Leff, Leff] - 3328*MT2*MW2^6*MZ2*CHl3[Leff, Leff] + 
      768*MW2^7*MZ2*CHl3[Leff, Leff] + 416*MT2^4*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 864*MT2^3*MW2^3*MZ2^2*CHl3[Leff, Leff] + 
      288*MT2^2*MW2^4*MZ2^2*CHl3[Leff, Leff] - 224*MT2*MW2^5*MZ2^2*
       CHl3[Leff, Leff] + 1760*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      424*MT2^4*MW2*MZ2^3*CHl3[Leff, Leff] + 1256*MT2^3*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 2552*MT2^2*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      3816*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] - 1680*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 136*MT2^4*MZ2^4*CHl3[Leff, Leff] - 
      528*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] + 1016*MT2^2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 1320*MT2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      1140*MW2^4*MZ2^4*CHl3[Leff, Leff] + 8*MT2^3*MZ2^5*CHl3[Leff, Leff] + 
      264*MT2^2*MW2*MZ2^5*CHl3[Leff, Leff] - 548*MT2*MW2^2*MZ2^5*
       CHl3[Leff, Leff] + 962*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      40*MT2^2*MZ2^6*CHl3[Leff, Leff] + 68*MT2*MW2*MZ2^6*CHl3[Leff, Leff] + 
      148*MW2^2*MZ2^6*CHl3[Leff, Leff] - 50*MW2*MZ2^7*CHl3[Leff, Leff] + 
      192*MT2^4*MW2^3*MZ2*CHq1[3, 3] - 384*MT2^3*MW2^4*MZ2*CHq1[3, 3] + 
      384*MT2*MW2^6*MZ2*CHq1[3, 3] - 192*MW2^7*MZ2*CHq1[3, 3] - 
      480*MT2^4*MW2^2*MZ2^2*CHq1[3, 3] + 1056*MT2^3*MW2^3*MZ2^2*CHq1[3, 3] - 
      288*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] - 288*MT2*MW2^5*MZ2^2*CHq1[3, 3] + 
      408*MT2^4*MW2*MZ2^3*CHq1[3, 3] - 1056*MT2^3*MW2^2*MZ2^3*CHq1[3, 3] + 
      720*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] - 768*MT2*MW2^4*MZ2^3*CHq1[3, 3] + 
      504*MW2^5*MZ2^3*CHq1[3, 3] - 120*MT2^4*MZ2^4*CHq1[3, 3] + 
      444*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 612*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 
      948*MT2*MW2^3*MZ2^4*CHq1[3, 3] - 180*MW2^4*MZ2^4*CHq1[3, 3] - 
      60*MT2^3*MZ2^5*CHq1[3, 3] + 180*MT2^2*MW2*MZ2^5*CHq1[3, 3] - 
      216*MT2*MW2^2*MZ2^5*CHq1[3, 3] - 312*MW2^3*MZ2^5*CHq1[3, 3] - 
      60*MT2*MW2*MZ2^6*CHq1[3, 3] + 180*MW2^2*MZ2^6*CHq1[3, 3] + 
      256*MT2^4*MW2^4*CHq3[3, 3] - 256*MT2^3*MW2^5*CHq3[3, 3] - 
      768*MT2^2*MW2^6*CHq3[3, 3] + 1280*MT2*MW2^7*CHq3[3, 3] - 
      512*MW2^8*CHq3[3, 3] - 320*MT2^4*MW2^3*MZ2*CHq3[3, 3] + 
      1024*MT2^3*MW2^4*MZ2*CHq3[3, 3] - 1536*MT2^2*MW2^5*MZ2*CHq3[3, 3] + 
      2048*MT2*MW2^6*MZ2*CHq3[3, 3] - 1216*MW2^7*MZ2*CHq3[3, 3] - 
      256*MT2^4*MW2^2*MZ2^2*CHq3[3, 3] - 192*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] + 
      1728*MT2^2*MW2^4*MZ2^2*CHq3[3, 3] - 2112*MT2*MW2^5*MZ2^2*CHq3[3, 3] + 
      192*MW2^6*MZ2^2*CHq3[3, 3] + 520*MT2^4*MW2*MZ2^3*CHq3[3, 3] - 
      1152*MT2^3*MW2^2*MZ2^3*CHq3[3, 3] + 1152*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] - 
      2144*MT2*MW2^4*MZ2^3*CHq3[3, 3] + 1560*MW2^5*MZ2^3*CHq3[3, 3] - 
      200*MT2^4*MZ2^4*CHq3[3, 3] + 820*MT2^3*MW2*MZ2^4*CHq3[3, 3] - 
      1284*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 1836*MT2*MW2^3*MZ2^4*CHq3[3, 3] - 
      100*MW2^4*MZ2^4*CHq3[3, 3] - 100*MT2^3*MZ2^5*CHq3[3, 3] + 
      60*MT2^2*MW2*MZ2^5*CHq3[3, 3] + 200*MT2*MW2^2*MZ2^5*CHq3[3, 3] - 
      704*MW2^3*MZ2^5*CHq3[3, 3] - 100*MT2*MW2*MZ2^6*CHq3[3, 3] + 
      60*MW2^2*MZ2^6*CHq3[3, 3] - 96*MT2^4*MW2^3*MZ2*CHu[3, 3] + 
      288*MT2^3*MW2^4*MZ2*CHu[3, 3] - 288*MT2^2*MW2^5*MZ2*CHu[3, 3] + 
      96*MT2*MW2^6*MZ2*CHu[3, 3] + 96*MT2^4*MW2^2*MZ2^2*CHu[3, 3] - 
      336*MT2^3*MW2^3*MZ2^2*CHu[3, 3] + 288*MT2^2*MW2^4*MZ2^2*CHu[3, 3] - 
      48*MT2*MW2^5*MZ2^2*CHu[3, 3] + 12*MT2^4*MW2*MZ2^3*CHu[3, 3] + 
      12*MT2^3*MW2^2*MZ2^3*CHu[3, 3] + 36*MT2^2*MW2^3*MZ2^3*CHu[3, 3] - 
      108*MT2*MW2^4*MZ2^3*CHu[3, 3] - 30*MT2^4*MZ2^4*CHu[3, 3] + 
      96*MT2^3*MW2*MZ2^4*CHu[3, 3] - 90*MT2^2*MW2^2*MZ2^4*CHu[3, 3] + 
      72*MT2*MW2^3*MZ2^4*CHu[3, 3] - 15*MT2^3*MZ2^5*CHu[3, 3] + 
      21*MT2*MW2^2*MZ2^5*CHu[3, 3] - 15*MT2*MW2*MZ2^6*CHu[3, 3]))/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-288*MT2^7*MW2^3*MZ2^2*CHd[1, 1] + 2016*MT2^6*MW2^4*MZ2^2*CHd[1, 1] - 
      6048*MT2^5*MW2^5*MZ2^2*CHd[1, 1] + 10080*MT2^4*MW2^6*MZ2^2*CHd[1, 1] - 
      10080*MT2^3*MW2^7*MZ2^2*CHd[1, 1] + 6048*MT2^2*MW2^8*MZ2^2*CHd[1, 1] - 
      2016*MT2*MW2^9*MZ2^2*CHd[1, 1] + 288*MW2^10*MZ2^2*CHd[1, 1] + 
      720*MT2^7*MW2^2*MZ2^3*CHd[1, 1] - 5328*MT2^6*MW2^3*MZ2^3*CHd[1, 1] + 
      16272*MT2^5*MW2^4*MZ2^3*CHd[1, 1] - 26640*MT2^4*MW2^5*MZ2^3*CHd[1, 1] + 
      25200*MT2^3*MW2^6*MZ2^3*CHd[1, 1] - 13680*MT2^2*MW2^7*MZ2^3*CHd[1, 1] + 
      3888*MT2*MW2^8*MZ2^3*CHd[1, 1] - 432*MW2^9*MZ2^3*CHd[1, 1] - 
      612*MT2^7*MW2*MZ2^4*CHd[1, 1] + 5004*MT2^6*MW2^2*MZ2^4*CHd[1, 1] - 
      15732*MT2^5*MW2^3*MZ2^4*CHd[1, 1] + 24732*MT2^4*MW2^4*MZ2^4*CHd[1, 1] - 
      20556*MT2^3*MW2^5*MZ2^4*CHd[1, 1] + 8388*MT2^2*MW2^6*MZ2^4*CHd[1, 1] - 
      1116*MT2*MW2^7*MZ2^4*CHd[1, 1] - 108*MW2^8*MZ2^4*CHd[1, 1] + 
      180*MT2^7*MZ2^5*CHd[1, 1] - 1872*MT2^6*MW2*MZ2^5*CHd[1, 1] + 
      6228*MT2^5*MW2^2*MZ2^5*CHd[1, 1] - 8640*MT2^4*MW2^3*MZ2^5*CHd[1, 1] + 
      4140*MT2^3*MW2^4*MZ2^5*CHd[1, 1] + 1440*MT2^2*MW2^5*MZ2^5*CHd[1, 1] - 
      1908*MT2*MW2^6*MZ2^5*CHd[1, 1] + 432*MW2^7*MZ2^5*CHd[1, 1] + 
      180*MT2^6*MZ2^6*CHd[1, 1] - 720*MT2^5*MW2*MZ2^6*CHd[1, 1] + 
      288*MT2^4*MW2^2*MZ2^6*CHd[1, 1] + 1836*MT2^3*MW2^3*MZ2^6*CHd[1, 1] - 
      2736*MT2^2*MW2^4*MZ2^6*CHd[1, 1] + 1332*MT2*MW2^5*MZ2^6*CHd[1, 1] - 
      180*MW2^6*MZ2^6*CHd[1, 1] + 180*MT2^4*MW2*MZ2^7*CHd[1, 1] - 
      540*MT2^3*MW2^2*MZ2^7*CHd[1, 1] + 540*MT2^2*MW2^3*MZ2^7*CHd[1, 1] - 
      180*MT2*MW2^4*MZ2^7*CHd[1, 1] - 288*MT2^7*MW2^3*MZ2^2*CHd[2, 2] + 
      2016*MT2^6*MW2^4*MZ2^2*CHd[2, 2] - 6048*MT2^5*MW2^5*MZ2^2*CHd[2, 2] + 
      10080*MT2^4*MW2^6*MZ2^2*CHd[2, 2] - 10080*MT2^3*MW2^7*MZ2^2*CHd[2, 2] + 
      6048*MT2^2*MW2^8*MZ2^2*CHd[2, 2] - 2016*MT2*MW2^9*MZ2^2*CHd[2, 2] + 
      288*MW2^10*MZ2^2*CHd[2, 2] + 720*MT2^7*MW2^2*MZ2^3*CHd[2, 2] - 
      5328*MT2^6*MW2^3*MZ2^3*CHd[2, 2] + 16272*MT2^5*MW2^4*MZ2^3*CHd[2, 2] - 
      26640*MT2^4*MW2^5*MZ2^3*CHd[2, 2] + 25200*MT2^3*MW2^6*MZ2^3*CHd[2, 2] - 
      13680*MT2^2*MW2^7*MZ2^3*CHd[2, 2] + 3888*MT2*MW2^8*MZ2^3*CHd[2, 2] - 
      432*MW2^9*MZ2^3*CHd[2, 2] - 612*MT2^7*MW2*MZ2^4*CHd[2, 2] + 
      5004*MT2^6*MW2^2*MZ2^4*CHd[2, 2] - 15732*MT2^5*MW2^3*MZ2^4*CHd[2, 2] + 
      24732*MT2^4*MW2^4*MZ2^4*CHd[2, 2] - 20556*MT2^3*MW2^5*MZ2^4*CHd[2, 2] + 
      8388*MT2^2*MW2^6*MZ2^4*CHd[2, 2] - 1116*MT2*MW2^7*MZ2^4*CHd[2, 2] - 
      108*MW2^8*MZ2^4*CHd[2, 2] + 180*MT2^7*MZ2^5*CHd[2, 2] - 
      1872*MT2^6*MW2*MZ2^5*CHd[2, 2] + 6228*MT2^5*MW2^2*MZ2^5*CHd[2, 2] - 
      8640*MT2^4*MW2^3*MZ2^5*CHd[2, 2] + 4140*MT2^3*MW2^4*MZ2^5*CHd[2, 2] + 
      1440*MT2^2*MW2^5*MZ2^5*CHd[2, 2] - 1908*MT2*MW2^6*MZ2^5*CHd[2, 2] + 
      432*MW2^7*MZ2^5*CHd[2, 2] + 180*MT2^6*MZ2^6*CHd[2, 2] - 
      720*MT2^5*MW2*MZ2^6*CHd[2, 2] + 288*MT2^4*MW2^2*MZ2^6*CHd[2, 2] + 
      1836*MT2^3*MW2^3*MZ2^6*CHd[2, 2] - 2736*MT2^2*MW2^4*MZ2^6*CHd[2, 2] + 
      1332*MT2*MW2^5*MZ2^6*CHd[2, 2] - 180*MW2^6*MZ2^6*CHd[2, 2] + 
      180*MT2^4*MW2*MZ2^7*CHd[2, 2] - 540*MT2^3*MW2^2*MZ2^7*CHd[2, 2] + 
      540*MT2^2*MW2^3*MZ2^7*CHd[2, 2] - 180*MT2*MW2^4*MZ2^7*CHd[2, 2] - 
      288*MT2^7*MW2^3*MZ2^2*CHd[3, 3] + 2016*MT2^6*MW2^4*MZ2^2*CHd[3, 3] - 
      6048*MT2^5*MW2^5*MZ2^2*CHd[3, 3] + 10080*MT2^4*MW2^6*MZ2^2*CHd[3, 3] - 
      10080*MT2^3*MW2^7*MZ2^2*CHd[3, 3] + 6048*MT2^2*MW2^8*MZ2^2*CHd[3, 3] - 
      2016*MT2*MW2^9*MZ2^2*CHd[3, 3] + 288*MW2^10*MZ2^2*CHd[3, 3] + 
      720*MT2^7*MW2^2*MZ2^3*CHd[3, 3] - 5328*MT2^6*MW2^3*MZ2^3*CHd[3, 3] + 
      16272*MT2^5*MW2^4*MZ2^3*CHd[3, 3] - 26640*MT2^4*MW2^5*MZ2^3*CHd[3, 3] + 
      25200*MT2^3*MW2^6*MZ2^3*CHd[3, 3] - 13680*MT2^2*MW2^7*MZ2^3*CHd[3, 3] + 
      3888*MT2*MW2^8*MZ2^3*CHd[3, 3] - 432*MW2^9*MZ2^3*CHd[3, 3] - 
      612*MT2^7*MW2*MZ2^4*CHd[3, 3] + 5004*MT2^6*MW2^2*MZ2^4*CHd[3, 3] - 
      15732*MT2^5*MW2^3*MZ2^4*CHd[3, 3] + 24732*MT2^4*MW2^4*MZ2^4*CHd[3, 3] - 
      20556*MT2^3*MW2^5*MZ2^4*CHd[3, 3] + 8388*MT2^2*MW2^6*MZ2^4*CHd[3, 3] - 
      1116*MT2*MW2^7*MZ2^4*CHd[3, 3] - 108*MW2^8*MZ2^4*CHd[3, 3] + 
      180*MT2^7*MZ2^5*CHd[3, 3] - 1872*MT2^6*MW2*MZ2^5*CHd[3, 3] + 
      6228*MT2^5*MW2^2*MZ2^5*CHd[3, 3] - 8640*MT2^4*MW2^3*MZ2^5*CHd[3, 3] + 
      4140*MT2^3*MW2^4*MZ2^5*CHd[3, 3] + 1440*MT2^2*MW2^5*MZ2^5*CHd[3, 3] - 
      1908*MT2*MW2^6*MZ2^5*CHd[3, 3] + 432*MW2^7*MZ2^5*CHd[3, 3] + 
      180*MT2^6*MZ2^6*CHd[3, 3] - 720*MT2^5*MW2*MZ2^6*CHd[3, 3] + 
      288*MT2^4*MW2^2*MZ2^6*CHd[3, 3] + 1836*MT2^3*MW2^3*MZ2^6*CHd[3, 3] - 
      2736*MT2^2*MW2^4*MZ2^6*CHd[3, 3] + 1332*MT2*MW2^5*MZ2^6*CHd[3, 3] - 
      180*MW2^6*MZ2^6*CHd[3, 3] + 180*MT2^4*MW2*MZ2^7*CHd[3, 3] - 
      540*MT2^3*MW2^2*MZ2^7*CHd[3, 3] + 540*MT2^2*MW2^3*MZ2^7*CHd[3, 3] - 
      180*MT2*MW2^4*MZ2^7*CHd[3, 3] + 32*MT2^8*MW2^3*MZ2*CHe[2, 2] - 
      160*MT2^7*MW2^4*MZ2*CHe[2, 2] + 224*MT2^6*MW2^5*MZ2*CHe[2, 2] + 
      224*MT2^5*MW2^6*MZ2*CHe[2, 2] - 1120*MT2^4*MW2^7*MZ2*CHe[2, 2] + 
      1568*MT2^3*MW2^8*MZ2*CHe[2, 2] - 1120*MT2^2*MW2^9*MZ2*CHe[2, 2] + 
      416*MT2*MW2^10*MZ2*CHe[2, 2] - 64*MW2^11*MZ2*CHe[2, 2] + 
      1104*MT2^7*MW2^3*MZ2^2*CHe[2, 2] - 7632*MT2^6*MW2^4*MZ2^2*CHe[2, 2] + 
      22848*MT2^5*MW2^5*MZ2^2*CHe[2, 2] - 38400*MT2^4*MW2^6*MZ2^2*CHe[2, 2] + 
      39120*MT2^3*MW2^7*MZ2^2*CHe[2, 2] - 24144*MT2^2*MW2^8*MZ2^2*CHe[2, 2] + 
      8352*MT2*MW2^9*MZ2^2*CHe[2, 2] - 1248*MW2^10*MZ2^2*CHe[2, 2] - 
      24*MT2^8*MW2*MZ2^3*CHe[2, 2] - 2040*MT2^7*MW2^2*MZ2^3*CHe[2, 2] + 
      16024*MT2^6*MW2^3*MZ2^3*CHe[2, 2] - 49848*MT2^5*MW2^4*MZ2^3*CHe[2, 2] + 
      82008*MT2^4*MW2^5*MZ2^3*CHe[2, 2] - 77096*MT2^3*MW2^6*MZ2^3*CHe[2, 2] + 
      40872*MT2^2*MW2^7*MZ2^3*CHe[2, 2] - 10920*MT2*MW2^8*MZ2^3*CHe[2, 2] + 
      1024*MW2^9*MZ2^3*CHe[2, 2] - 8*MT2^8*MZ2^4*CHe[2, 2] + 
      1696*MT2^7*MW2*MZ2^4*CHe[2, 2] - 13880*MT2^6*MW2^2*MZ2^4*CHe[2, 2] + 
      43612*MT2^5*MW2^3*MZ2^4*CHe[2, 2] - 67588*MT2^4*MW2^4*MZ2^4*CHe[2, 2] + 
      53928*MT2^3*MW2^5*MZ2^4*CHe[2, 2] - 19584*MT2^2*MW2^6*MZ2^4*CHe[2, 2] + 
      1196*MT2*MW2^7*MZ2^4*CHe[2, 2] + 628*MW2^8*MZ2^4*CHe[2, 2] - 
      600*MT2^7*MZ2^5*CHe[2, 2] + 5856*MT2^6*MW2*MZ2^5*CHe[2, 2] - 
      19212*MT2^5*MW2^2*MZ2^5*CHe[2, 2] + 27024*MT2^4*MW2^3*MZ2^5*CHe[2, 2] - 
      14400*MT2^3*MW2^4*MZ2^5*CHe[2, 2] - 2064*MT2^2*MW2^5*MZ2^5*CHe[2, 2] + 
      4356*MT2*MW2^6*MZ2^5*CHe[2, 2] - 960*MW2^7*MZ2^5*CHe[2, 2] - 
      592*MT2^6*MZ2^6*CHe[2, 2] + 2376*MT2^5*MW2*MZ2^6*CHe[2, 2] - 
      1332*MT2^4*MW2^2*MZ2^6*CHe[2, 2] - 4912*MT2^3*MW2^3*MZ2^6*CHe[2, 2] + 
      7860*MT2^2*MW2^4*MZ2^6*CHe[2, 2] - 4020*MT2*MW2^5*MZ2^6*CHe[2, 2] + 
      620*MW2^6*MZ2^6*CHe[2, 2] - 592*MT2^4*MW2*MZ2^7*CHe[2, 2] + 
      1792*MT2^3*MW2^2*MZ2^7*CHe[2, 2] - 1820*MT2^2*MW2^3*MZ2^7*CHe[2, 2] + 
      620*MT2*MW2^4*MZ2^7*CHe[2, 2] - (4*MW2^2 - MZ2^2)*
       (8*MT2^8*(5*MW2 - 4*MZ2)*MZ2 - 20*MT2^7*MZ2*(10*MW2^2 - 23*MW2*MZ2 + 
          12*MZ2^2) + 2*MT2^6*(48*MW2^4 + 76*MW2^3*MZ2 - 1068*MW2^2*MZ2^2 + 
          903*MW2*MZ2^3 - 94*MZ2^4) + MT2^4*MW2*(1440*MW2^5 - 
          1976*MW2^4*MZ2 - 11004*MW2^3*MZ2^2 + 11326*MW2^2*MZ2^3 - 
          1184*MW2*MZ2^4 - 243*MZ2^5) + 2*MW2^5*(48*MW2^5 + 88*MW2^4*MZ2 - 
          310*MW2^3*MZ2^2 - 119*MW2^2*MZ2^3 + 241*MW2*MZ2^4 + 10*MZ2^5) + 
        MT2^5*(-576*MW2^5 + 808*MW2^4*MZ2 + 5840*MW2^3*MZ2^2 - 
          6022*MW2^2*MZ2^3 + 841*MW2*MZ2^4 + 20*MZ2^5) + 
        MT2^2*MW2^2*(1440*MW2^6 - 56*MW2^5*MZ2 - 10272*MW2^4*MZ2^2 + 
          6114*MW2^3*MZ2^3 + 2374*MW2^2*MZ2^4 - 719*MW2*MZ2^5 - 65*MZ2^6) + 
        MT2*MW2^3*(-576*MW2^6 - 488*MW2^5*MZ2 + 4040*MW2^4*MZ2^2 - 
          870*MW2^3*MZ2^3 - 1933*MW2^2*MZ2^4 + 257*MW2*MZ2^5 + 20*MZ2^6) + 
        MT2^3*MW2*(-1920*MW2^6 + 1544*MW2^5*MZ2 + 13724*MW2^4*MZ2^2 - 
          11924*MW2^3*MZ2^3 - 344*MW2^2*MZ2^4 + 671*MW2*MZ2^5 + 30*MZ2^6))*
       CHe[Leff, Leff] + 32*MT2^8*MW2^3*MZ2*CHl1[2, 2] - 
      160*MT2^7*MW2^4*MZ2*CHl1[2, 2] + 224*MT2^6*MW2^5*MZ2*CHl1[2, 2] + 
      224*MT2^5*MW2^6*MZ2*CHl1[2, 2] - 1120*MT2^4*MW2^7*MZ2*CHl1[2, 2] + 
      1568*MT2^3*MW2^8*MZ2*CHl1[2, 2] - 1120*MT2^2*MW2^9*MZ2*CHl1[2, 2] + 
      416*MT2*MW2^10*MZ2*CHl1[2, 2] - 64*MW2^11*MZ2*CHl1[2, 2] + 
      16*MT2^8*MW2^2*MZ2^2*CHl1[2, 2] + 1024*MT2^7*MW2^3*MZ2^2*CHl1[2, 2] - 
      7520*MT2^6*MW2^4*MZ2^2*CHl1[2, 2] + 22960*MT2^5*MW2^5*MZ2^2*
       CHl1[2, 2] - 38960*MT2^4*MW2^6*MZ2^2*CHl1[2, 2] + 
      39904*MT2^3*MW2^7*MZ2^2*CHl1[2, 2] - 24704*MT2^2*MW2^8*MZ2^2*
       CHl1[2, 2] + 8560*MT2*MW2^9*MZ2^2*CHl1[2, 2] - 
      1280*MW2^10*MZ2^2*CHl1[2, 2] - 8*MT2^8*MW2*MZ2^3*CHl1[2, 2] - 
      1568*MT2^7*MW2^2*MZ2^3*CHl1[2, 2] + 12320*MT2^6*MW2^3*MZ2^3*
       CHl1[2, 2] - 38312*MT2^5*MW2^4*MZ2^3*CHl1[2, 2] + 
      62248*MT2^4*MW2^5*MZ2^3*CHl1[2, 2] - 56752*MT2^3*MW2^6*MZ2^3*
       CHl1[2, 2] + 28240*MT2^2*MW2^7*MZ2^3*CHl1[2, 2] - 
      6536*MT2*MW2^8*MZ2^3*CHl1[2, 2] + 368*MW2^9*MZ2^3*CHl1[2, 2] - 
      4*MT2^8*MZ2^4*CHl1[2, 2] + 1148*MT2^7*MW2*MZ2^4*CHl1[2, 2] - 
      9572*MT2^6*MW2^2*MZ2^4*CHl1[2, 2] + 30224*MT2^5*MW2^3*MZ2^4*
       CHl1[2, 2] - 46344*MT2^4*MW2^4*MZ2^4*CHl1[2, 2] + 
      35724*MT2^3*MW2^5*MZ2^4*CHl1[2, 2] - 11780*MT2^2*MW2^6*MZ2^4*
       CHl1[2, 2] + 120*MT2*MW2^7*MZ2^4*CHl1[2, 2] + 
      484*MW2^8*MZ2^4*CHl1[2, 2] - 300*MT2^7*MZ2^5*CHl1[2, 2] + 
      3224*MT2^6*MW2*MZ2^5*CHl1[2, 2] - 10794*MT2^5*MW2^2*MZ2^5*CHl1[2, 2] + 
      14474*MT2^4*MW2^3*MZ2^5*CHl1[2, 2] - 5640*MT2^3*MW2^4*MZ2^5*
       CHl1[2, 2] - 4052*MT2^2*MW2^5*MZ2^5*CHl1[2, 2] + 
      3878*MT2*MW2^6*MZ2^5*CHl1[2, 2] - 790*MW2^7*MZ2^5*CHl1[2, 2] - 
      296*MT2^6*MZ2^6*CHl1[2, 2] + 1188*MT2^5*MW2*MZ2^6*CHl1[2, 2] - 
      370*MT2^4*MW2^2*MZ2^6*CHl1[2, 2] - 3352*MT2^3*MW2^3*MZ2^6*CHl1[2, 2] + 
      4840*MT2^2*MW2^4*MZ2^6*CHl1[2, 2] - 2320*MT2*MW2^5*MZ2^6*CHl1[2, 2] + 
      310*MW2^6*MZ2^6*CHl1[2, 2] - 296*MT2^4*MW2*MZ2^7*CHl1[2, 2] + 
      896*MT2^3*MW2^2*MZ2^7*CHl1[2, 2] - 910*MT2^2*MW2^3*MZ2^7*CHl1[2, 2] + 
      310*MT2*MW2^4*MZ2^7*CHl1[2, 2] + 2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       (8*MT2^8*(5*MW2 - 4*MZ2)*MZ2 - 20*MT2^7*MZ2*(10*MW2^2 - 23*MW2*MZ2 + 
          12*MZ2^2) + 2*MT2^6*(48*MW2^4 + 76*MW2^3*MZ2 - 1068*MW2^2*MZ2^2 + 
          903*MW2*MZ2^3 - 94*MZ2^4) + MT2^4*MW2*(1440*MW2^5 - 
          1976*MW2^4*MZ2 - 11004*MW2^3*MZ2^2 + 11326*MW2^2*MZ2^3 - 
          1184*MW2*MZ2^4 - 243*MZ2^5) + 2*MW2^5*(48*MW2^5 + 88*MW2^4*MZ2 - 
          310*MW2^3*MZ2^2 - 119*MW2^2*MZ2^3 + 241*MW2*MZ2^4 + 10*MZ2^5) + 
        MT2^5*(-576*MW2^5 + 808*MW2^4*MZ2 + 5840*MW2^3*MZ2^2 - 
          6022*MW2^2*MZ2^3 + 841*MW2*MZ2^4 + 20*MZ2^5) + 
        MT2^2*MW2^2*(1440*MW2^6 - 56*MW2^5*MZ2 - 10272*MW2^4*MZ2^2 + 
          6114*MW2^3*MZ2^3 + 2374*MW2^2*MZ2^4 - 719*MW2*MZ2^5 - 65*MZ2^6) + 
        MT2*MW2^3*(-576*MW2^6 - 488*MW2^5*MZ2 + 4040*MW2^4*MZ2^2 - 
          870*MW2^3*MZ2^3 - 1933*MW2^2*MZ2^4 + 257*MW2*MZ2^5 + 20*MZ2^6) + 
        MT2^3*MW2*(-1920*MW2^6 + 1544*MW2^5*MZ2 + 13724*MW2^4*MZ2^2 - 
          11924*MW2^3*MZ2^3 - 344*MW2^2*MZ2^4 + 671*MW2*MZ2^5 + 30*MZ2^6))*
       CHl1[Leff, Leff] + 64*MT2^8*MW2^4*CHl3[1, 1] - 
      320*MT2^7*MW2^5*CHl3[1, 1] + 448*MT2^6*MW2^6*CHl3[1, 1] + 
      448*MT2^5*MW2^7*CHl3[1, 1] - 2240*MT2^4*MW2^8*CHl3[1, 1] + 
      3136*MT2^3*MW2^9*CHl3[1, 1] - 2240*MT2^2*MW2^10*CHl3[1, 1] + 
      832*MT2*MW2^11*CHl3[1, 1] - 128*MW2^12*CHl3[1, 1] - 
      32*MT2^8*MW2^3*MZ2*CHl3[1, 1] + 256*MT2^7*MW2^4*MZ2*CHl3[1, 1] - 
      704*MT2^6*MW2^5*MZ2*CHl3[1, 1] + 1120*MT2^5*MW2^6*MZ2*CHl3[1, 1] - 
      1760*MT2^4*MW2^7*MZ2*CHl3[1, 1] + 2752*MT2^3*MW2^8*MZ2*CHl3[1, 1] - 
      2816*MT2^2*MW2^9*MZ2*CHl3[1, 1] + 1504*MT2*MW2^10*MZ2*CHl3[1, 1] - 
      320*MW2^11*MZ2*CHl3[1, 1] - 40*MT2^8*MW2^2*MZ2^2*CHl3[1, 1] + 
      152*MT2^7*MW2^3*MZ2^2*CHl3[1, 1] - 8*MT2^6*MW2^4*MZ2^2*CHl3[1, 1] - 
      1144*MT2^5*MW2^5*MZ2^2*CHl3[1, 1] + 3416*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] - 
      4760*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] + 3272*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] - 
      904*MT2*MW2^9*MZ2^2*CHl3[1, 1] + 16*MW2^10*MZ2^2*CHl3[1, 1] + 
      16*MT2^8*MW2*MZ2^3*CHl3[1, 1] - 140*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] + 
      396*MT2^6*MW2^3*MZ2^3*CHl3[1, 1] - 632*MT2^5*MW2^4*MZ2^3*CHl3[1, 1] + 
      984*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] - 1820*MT2^3*MW2^6*MZ2^3*CHl3[1, 1] + 
      2396*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 1536*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 
      336*MW2^9*MZ2^3*CHl3[1, 1] + 10*MT2^8*MZ2^4*CHl3[1, 1] - 
      26*MT2^7*MW2*MZ2^4*CHl3[1, 1] - 70*MT2^6*MW2^2*MZ2^4*CHl3[1, 1] + 
      526*MT2^5*MW2^3*MZ2^4*CHl3[1, 1] - 1446*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 
      2082*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] - 1498*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 
      378*MT2*MW2^7*MZ2^4*CHl3[1, 1] + 44*MW2^8*MZ2^4*CHl3[1, 1] + 
      15*MT2^7*MZ2^5*CHl3[1, 1] - 67*MT2^6*MW2*MZ2^5*CHl3[1, 1] + 
      162*MT2^5*MW2^2*MZ2^5*CHl3[1, 1] - 326*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] + 
      655*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] - 919*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] + 
      604*MT2*MW2^6*MZ2^5*CHl3[1, 1] - 124*MW2^7*MZ2^5*CHl3[1, 1] + 
      5*MT2^6*MZ2^6*CHl3[1, 1] - 30*MT2^5*MW2*MZ2^6*CHl3[1, 1] + 
      98*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] - 156*MT2^3*MW2^3*MZ2^6*CHl3[1, 1] + 
      97*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] + 26*MT2*MW2^5*MZ2^6*CHl3[1, 1] - 
      40*MW2^6*MZ2^6*CHl3[1, 1] + 5*MT2^4*MW2*MZ2^7*CHl3[1, 1] - 
      35*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] + 70*MT2^2*MW2^3*MZ2^7*CHl3[1, 1] - 
      40*MT2*MW2^4*MZ2^7*CHl3[1, 1] + 64*MT2^8*MW2^4*CHl3[2, 2] - 
      320*MT2^7*MW2^5*CHl3[2, 2] + 448*MT2^6*MW2^6*CHl3[2, 2] + 
      448*MT2^5*MW2^7*CHl3[2, 2] - 2240*MT2^4*MW2^8*CHl3[2, 2] + 
      3136*MT2^3*MW2^9*CHl3[2, 2] - 2240*MT2^2*MW2^10*CHl3[2, 2] + 
      832*MT2*MW2^11*CHl3[2, 2] - 128*MW2^12*CHl3[2, 2] + 
      96*MT2^7*MW2^4*MZ2*CHl3[2, 2] - 480*MT2^6*MW2^5*MZ2*CHl3[2, 2] + 
      1344*MT2^5*MW2^6*MZ2*CHl3[2, 2] - 2880*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 
      4320*MT2^3*MW2^8*MZ2*CHl3[2, 2] - 3936*MT2^2*MW2^9*MZ2*CHl3[2, 2] + 
      1920*MT2*MW2^10*MZ2*CHl3[2, 2] - 384*MW2^11*MZ2*CHl3[2, 2] - 
      24*MT2^8*MW2^2*MZ2^2*CHl3[2, 2] + 1176*MT2^7*MW2^3*MZ2^2*CHl3[2, 2] - 
      7528*MT2^6*MW2^4*MZ2^2*CHl3[2, 2] + 21816*MT2^5*MW2^5*MZ2^2*
       CHl3[2, 2] - 35544*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] + 
      35144*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] - 21432*MT2^2*MW2^8*MZ2^2*
       CHl3[2, 2] + 7656*MT2*MW2^9*MZ2^2*CHl3[2, 2] - 
      1264*MW2^10*MZ2^2*CHl3[2, 2] + 8*MT2^8*MW2*MZ2^3*CHl3[2, 2] - 
      1708*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] + 12716*MT2^6*MW2^3*MZ2^3*
       CHl3[2, 2] - 38944*MT2^5*MW2^4*MZ2^3*CHl3[2, 2] + 
      63232*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] - 58572*MT2^3*MW2^6*MZ2^3*
       CHl3[2, 2] + 30636*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] - 
      8072*MT2*MW2^8*MZ2^3*CHl3[2, 2] + 704*MW2^9*MZ2^3*CHl3[2, 2] + 
      6*MT2^8*MZ2^4*CHl3[2, 2] + 1122*MT2^7*MW2*MZ2^4*CHl3[2, 2] - 
      9642*MT2^6*MW2^2*MZ2^4*CHl3[2, 2] + 30750*MT2^5*MW2^3*MZ2^4*
       CHl3[2, 2] - 47790*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] + 
      37806*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] - 13278*MT2^2*MW2^6*MZ2^4*
       CHl3[2, 2] + 498*MT2*MW2^7*MZ2^4*CHl3[2, 2] + 
      528*MW2^8*MZ2^4*CHl3[2, 2] - 285*MT2^7*MZ2^5*CHl3[2, 2] + 
      3157*MT2^6*MW2*MZ2^5*CHl3[2, 2] - 10632*MT2^5*MW2^2*MZ2^5*CHl3[2, 2] + 
      14148*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] - 4985*MT2^3*MW2^4*MZ2^5*
       CHl3[2, 2] - 4971*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] + 
      4482*MT2*MW2^6*MZ2^5*CHl3[2, 2] - 914*MW2^7*MZ2^5*CHl3[2, 2] - 
      291*MT2^6*MZ2^6*CHl3[2, 2] + 1158*MT2^5*MW2*MZ2^6*CHl3[2, 2] - 
      272*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] - 3508*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] + 
      4937*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] - 2294*MT2*MW2^5*MZ2^6*CHl3[2, 2] + 
      270*MW2^6*MZ2^6*CHl3[2, 2] - 291*MT2^4*MW2*MZ2^7*CHl3[2, 2] + 
      861*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] - 840*MT2^2*MW2^3*MZ2^7*CHl3[2, 2] + 
      270*MT2*MW2^4*MZ2^7*CHl3[2, 2] + 384*MT2^6*MW2^6*CHl3[Leff, Leff] - 
      2304*MT2^5*MW2^7*CHl3[Leff, Leff] + 5760*MT2^4*MW2^8*CHl3[Leff, Leff] - 
      7680*MT2^3*MW2^9*CHl3[Leff, Leff] + 5760*MT2^2*MW2^10*
       CHl3[Leff, Leff] - 2304*MT2*MW2^11*CHl3[Leff, Leff] + 
      384*MW2^12*CHl3[Leff, Leff] + 160*MT2^8*MW2^3*MZ2*CHl3[Leff, Leff] - 
      800*MT2^7*MW2^4*MZ2*CHl3[Leff, Leff] + 416*MT2^6*MW2^5*MZ2*
       CHl3[Leff, Leff] + 4384*MT2^5*MW2^6*MZ2*CHl3[Leff, Leff] - 
      10784*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 10016*MT2^3*MW2^8*MZ2*
       CHl3[Leff, Leff] - 3104*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] - 
      800*MT2*MW2^10*MZ2*CHl3[Leff, Leff] + 512*MW2^11*MZ2*CHl3[Leff, Leff] - 
      208*MT2^8*MW2^2*MZ2^2*CHl3[Leff, Leff] + 2240*MT2^7*MW2^3*MZ2^2*
       CHl3[Leff, Leff] - 9040*MT2^6*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      22896*MT2^5*MW2^5*MZ2^2*CHl3[Leff, Leff] - 42944*MT2^4*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 55648*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      43856*MT2^2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 18288*MT2*MW2^9*MZ2^2*
       CHl3[Leff, Leff] - 3024*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
      16*MT2^8*MW2*MZ2^3*CHl3[Leff, Leff] - 1480*MT2^7*MW2^2*MZ2^3*
       CHl3[Leff, Leff] + 11192*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      37384*MT2^5*MW2^4*MZ2^3*CHl3[Leff, Leff] + 71264*MT2^4*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 78232*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      45112*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 10584*MT2*MW2^8*MZ2^3*
       CHl3[Leff, Leff] - 64*MW2^9*MZ2^3*CHl3[Leff, Leff] + 
      64*MT2^8*MZ2^4*CHl3[Leff, Leff] - 440*MT2^7*MW2*MZ2^4*
       CHl3[Leff, Leff] - 92*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      3728*MT2^5*MW2^3*MZ2^4*CHl3[Leff, Leff] - 5380*MT2^4*MW2^4*MZ2^4*
       CHl3[Leff, Leff] - 4976*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      17812*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] - 14072*MT2*MW2^7*MZ2^4*
       CHl3[Leff, Leff] + 3644*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      480*MT2^7*MZ2^5*CHl3[Leff, Leff] - 3236*MT2^6*MW2*MZ2^5*
       CHl3[Leff, Leff] + 10442*MT2^5*MW2^2*MZ2^5*CHl3[Leff, Leff] - 
      21256*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] + 27220*MT2^3*MW2^4*MZ2^5*
       CHl3[Leff, Leff] - 19852*MT2^2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      6634*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 408*MW2^7*MZ2^5*
       CHl3[Leff, Leff] + 376*MT2^6*MZ2^6*CHl3[Leff, Leff] - 
      1722*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] + 2854*MT2^4*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 534*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      3570*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] + 3432*MT2*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 1004*MW2^6*MZ2^6*CHl3[Leff, Leff] - 
      40*MT2^5*MZ2^7*CHl3[Leff, Leff] + 486*MT2^4*MW2*MZ2^7*
       CHl3[Leff, Leff] - 1402*MT2^3*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      1568*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 554*MT2*MW2^4*MZ2^7*
       CHl3[Leff, Leff] - 40*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
      60*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] + 130*MT2^2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 40*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      288*MT2^7*MW2^3*MZ2^2*CHq1[1, 1] - 2016*MT2^6*MW2^4*MZ2^2*CHq1[1, 1] + 
      6048*MT2^5*MW2^5*MZ2^2*CHq1[1, 1] - 10080*MT2^4*MW2^6*MZ2^2*
       CHq1[1, 1] + 10080*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] - 
      6048*MT2^2*MW2^8*MZ2^2*CHq1[1, 1] + 2016*MT2*MW2^9*MZ2^2*CHq1[1, 1] - 
      288*MW2^10*MZ2^2*CHq1[1, 1] - 720*MT2^7*MW2^2*MZ2^3*CHq1[1, 1] + 
      5328*MT2^6*MW2^3*MZ2^3*CHq1[1, 1] - 16272*MT2^5*MW2^4*MZ2^3*
       CHq1[1, 1] + 26640*MT2^4*MW2^5*MZ2^3*CHq1[1, 1] - 
      25200*MT2^3*MW2^6*MZ2^3*CHq1[1, 1] + 13680*MT2^2*MW2^7*MZ2^3*
       CHq1[1, 1] - 3888*MT2*MW2^8*MZ2^3*CHq1[1, 1] + 
      432*MW2^9*MZ2^3*CHq1[1, 1] + 612*MT2^7*MW2*MZ2^4*CHq1[1, 1] - 
      5004*MT2^6*MW2^2*MZ2^4*CHq1[1, 1] + 15732*MT2^5*MW2^3*MZ2^4*
       CHq1[1, 1] - 24732*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] + 
      20556*MT2^3*MW2^5*MZ2^4*CHq1[1, 1] - 8388*MT2^2*MW2^6*MZ2^4*
       CHq1[1, 1] + 1116*MT2*MW2^7*MZ2^4*CHq1[1, 1] + 
      108*MW2^8*MZ2^4*CHq1[1, 1] - 180*MT2^7*MZ2^5*CHq1[1, 1] + 
      1872*MT2^6*MW2*MZ2^5*CHq1[1, 1] - 6228*MT2^5*MW2^2*MZ2^5*CHq1[1, 1] + 
      8640*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] - 4140*MT2^3*MW2^4*MZ2^5*CHq1[1, 1] - 
      1440*MT2^2*MW2^5*MZ2^5*CHq1[1, 1] + 1908*MT2*MW2^6*MZ2^5*CHq1[1, 1] - 
      432*MW2^7*MZ2^5*CHq1[1, 1] - 180*MT2^6*MZ2^6*CHq1[1, 1] + 
      720*MT2^5*MW2*MZ2^6*CHq1[1, 1] - 288*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] - 
      1836*MT2^3*MW2^3*MZ2^6*CHq1[1, 1] + 2736*MT2^2*MW2^4*MZ2^6*CHq1[1, 1] - 
      1332*MT2*MW2^5*MZ2^6*CHq1[1, 1] + 180*MW2^6*MZ2^6*CHq1[1, 1] - 
      180*MT2^4*MW2*MZ2^7*CHq1[1, 1] + 540*MT2^3*MW2^2*MZ2^7*CHq1[1, 1] - 
      540*MT2^2*MW2^3*MZ2^7*CHq1[1, 1] + 180*MT2*MW2^4*MZ2^7*CHq1[1, 1] + 
      288*MT2^7*MW2^3*MZ2^2*CHq1[2, 2] - 2016*MT2^6*MW2^4*MZ2^2*CHq1[2, 2] + 
      6048*MT2^5*MW2^5*MZ2^2*CHq1[2, 2] - 10080*MT2^4*MW2^6*MZ2^2*
       CHq1[2, 2] + 10080*MT2^3*MW2^7*MZ2^2*CHq1[2, 2] - 
      6048*MT2^2*MW2^8*MZ2^2*CHq1[2, 2] + 2016*MT2*MW2^9*MZ2^2*CHq1[2, 2] - 
      288*MW2^10*MZ2^2*CHq1[2, 2] - 720*MT2^7*MW2^2*MZ2^3*CHq1[2, 2] + 
      5328*MT2^6*MW2^3*MZ2^3*CHq1[2, 2] - 16272*MT2^5*MW2^4*MZ2^3*
       CHq1[2, 2] + 26640*MT2^4*MW2^5*MZ2^3*CHq1[2, 2] - 
      25200*MT2^3*MW2^6*MZ2^3*CHq1[2, 2] + 13680*MT2^2*MW2^7*MZ2^3*
       CHq1[2, 2] - 3888*MT2*MW2^8*MZ2^3*CHq1[2, 2] + 
      432*MW2^9*MZ2^3*CHq1[2, 2] + 612*MT2^7*MW2*MZ2^4*CHq1[2, 2] - 
      5004*MT2^6*MW2^2*MZ2^4*CHq1[2, 2] + 15732*MT2^5*MW2^3*MZ2^4*
       CHq1[2, 2] - 24732*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] + 
      20556*MT2^3*MW2^5*MZ2^4*CHq1[2, 2] - 8388*MT2^2*MW2^6*MZ2^4*
       CHq1[2, 2] + 1116*MT2*MW2^7*MZ2^4*CHq1[2, 2] + 
      108*MW2^8*MZ2^4*CHq1[2, 2] - 180*MT2^7*MZ2^5*CHq1[2, 2] + 
      1872*MT2^6*MW2*MZ2^5*CHq1[2, 2] - 6228*MT2^5*MW2^2*MZ2^5*CHq1[2, 2] + 
      8640*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] - 4140*MT2^3*MW2^4*MZ2^5*CHq1[2, 2] - 
      1440*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] + 1908*MT2*MW2^6*MZ2^5*CHq1[2, 2] - 
      432*MW2^7*MZ2^5*CHq1[2, 2] - 180*MT2^6*MZ2^6*CHq1[2, 2] + 
      720*MT2^5*MW2*MZ2^6*CHq1[2, 2] - 288*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] - 
      1836*MT2^3*MW2^3*MZ2^6*CHq1[2, 2] + 2736*MT2^2*MW2^4*MZ2^6*CHq1[2, 2] - 
      1332*MT2*MW2^5*MZ2^6*CHq1[2, 2] + 180*MW2^6*MZ2^6*CHq1[2, 2] - 
      180*MT2^4*MW2*MZ2^7*CHq1[2, 2] + 540*MT2^3*MW2^2*MZ2^7*CHq1[2, 2] - 
      540*MT2^2*MW2^3*MZ2^7*CHq1[2, 2] + 180*MT2*MW2^4*MZ2^7*CHq1[2, 2] - 
      96*MT2^8*MW2^3*MZ2*CHq1[3, 3] + 288*MT2^7*MW2^4*MZ2*CHq1[3, 3] + 
      672*MT2^6*MW2^5*MZ2*CHq1[3, 3] - 4704*MT2^5*MW2^6*MZ2*CHq1[3, 3] + 
      10080*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 11424*MT2^3*MW2^8*MZ2*CHq1[3, 3] + 
      7392*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 2592*MT2*MW2^10*MZ2*CHq1[3, 3] + 
      384*MW2^11*MZ2*CHq1[3, 3] + 96*MT2^8*MW2^2*MZ2^2*CHq1[3, 3] - 
      768*MT2^7*MW2^3*MZ2^2*CHq1[3, 3] + 2400*MT2^6*MW2^4*MZ2^2*CHq1[3, 3] - 
      4896*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] + 8640*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] - 
      12096*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] + 10848*MT2^2*MW2^8*MZ2^2*
       CHq1[3, 3] - 5280*MT2*MW2^9*MZ2^2*CHq1[3, 3] + 
      1056*MW2^10*MZ2^2*CHq1[3, 3] + 12*MT2^8*MW2*MZ2^3*CHq1[3, 3] + 
      444*MT2^7*MW2^2*MZ2^3*CHq1[3, 3] - 3540*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] + 
      12012*MT2^5*MW2^4*MZ2^3*CHq1[3, 3] - 23436*MT2^4*MW2^5*MZ2^3*
       CHq1[3, 3] + 27156*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] - 
      17532*MT2^2*MW2^7*MZ2^3*CHq1[3, 3] + 5316*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 
      432*MW2^9*MZ2^3*CHq1[3, 3] - 30*MT2^8*MZ2^4*CHq1[3, 3] + 
      150*MT2^7*MW2*MZ2^4*CHq1[3, 3] + 210*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] - 
      2094*MT2^5*MW2^3*MZ2^4*CHq1[3, 3] + 3882*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 
      1302*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] - 3810*MT2^2*MW2^6*MZ2^4*CHq1[3, 3] + 
      4110*MT2*MW2^7*MZ2^4*CHq1[3, 3] - 1116*MW2^8*MZ2^4*CHq1[3, 3] - 
      150*MT2^7*MZ2^5*CHq1[3, 3] + 1008*MT2^6*MW2*MZ2^5*CHq1[3, 3] - 
      3228*MT2^5*MW2^2*MZ2^5*CHq1[3, 3] + 6666*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] - 
      9162*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] + 7704*MT2^2*MW2^5*MZ2^5*CHq1[3, 3] - 
      3156*MT2*MW2^6*MZ2^5*CHq1[3, 3] + 318*MW2^7*MZ2^5*CHq1[3, 3] - 
      120*MT2^6*MZ2^6*CHq1[3, 3] + 570*MT2^5*MW2*MZ2^6*CHq1[3, 3] - 
      1032*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] + 498*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] + 
      786*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] - 1032*MT2*MW2^5*MZ2^6*CHq1[3, 3] + 
      330*MW2^6*MZ2^6*CHq1[3, 3] - 120*MT2^4*MW2*MZ2^7*CHq1[3, 3] + 
      480*MT2^3*MW2^2*MZ2^7*CHq1[3, 3] - 690*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] + 
      330*MT2*MW2^4*MZ2^7*CHq1[3, 3] - 864*MT2^7*MW2^3*MZ2^2*CHq3[1, 1] + 
      6048*MT2^6*MW2^4*MZ2^2*CHq3[1, 1] - 18144*MT2^5*MW2^5*MZ2^2*
       CHq3[1, 1] + 30240*MT2^4*MW2^6*MZ2^2*CHq3[1, 1] - 
      30240*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] + 18144*MT2^2*MW2^8*MZ2^2*
       CHq3[1, 1] - 6048*MT2*MW2^9*MZ2^2*CHq3[1, 1] + 
      864*MW2^10*MZ2^2*CHq3[1, 1] + 1296*MT2^7*MW2^2*MZ2^3*CHq3[1, 1] - 
      9936*MT2^6*MW2^3*MZ2^3*CHq3[1, 1] + 30672*MT2^5*MW2^4*MZ2^3*
       CHq3[1, 1] - 49680*MT2^4*MW2^5*MZ2^3*CHq3[1, 1] + 
      45360*MT2^3*MW2^6*MZ2^3*CHq3[1, 1] - 22896*MT2^2*MW2^7*MZ2^3*
       CHq3[1, 1] + 5616*MT2*MW2^8*MZ2^3*CHq3[1, 1] - 
      432*MW2^9*MZ2^3*CHq3[1, 1] - 540*MT2^7*MW2*MZ2^4*CHq3[1, 1] + 
      5076*MT2^6*MW2^2*MZ2^4*CHq3[1, 1] - 16524*MT2^5*MW2^3*MZ2^4*
       CHq3[1, 1] + 24516*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] - 
      16308*MT2^3*MW2^5*MZ2^4*CHq3[1, 1] + 2268*MT2^2*MW2^6*MZ2^4*
       CHq3[1, 1] + 2268*MT2*MW2^7*MZ2^4*CHq3[1, 1] - 
      756*MW2^8*MZ2^4*CHq3[1, 1] - 540*MT2^6*MW2*MZ2^5*CHq3[1, 1] + 
      2160*MT2^5*MW2^2*MZ2^5*CHq3[1, 1] - 1404*MT2^4*MW2^3*MZ2^5*CHq3[1, 1] - 
      3888*MT2^3*MW2^4*MZ2^5*CHq3[1, 1] + 6588*MT2^2*MW2^5*MZ2^5*CHq3[1, 1] - 
      3456*MT2*MW2^6*MZ2^5*CHq3[1, 1] + 540*MW2^7*MZ2^5*CHq3[1, 1] - 
      540*MT2^4*MW2^2*MZ2^6*CHq3[1, 1] + 1620*MT2^3*MW2^3*MZ2^6*CHq3[1, 1] - 
      1620*MT2^2*MW2^4*MZ2^6*CHq3[1, 1] + 540*MT2*MW2^5*MZ2^6*CHq3[1, 1] - 
      864*MT2^7*MW2^3*MZ2^2*CHq3[2, 2] + 6048*MT2^6*MW2^4*MZ2^2*CHq3[2, 2] - 
      18144*MT2^5*MW2^5*MZ2^2*CHq3[2, 2] + 30240*MT2^4*MW2^6*MZ2^2*
       CHq3[2, 2] - 30240*MT2^3*MW2^7*MZ2^2*CHq3[2, 2] + 
      18144*MT2^2*MW2^8*MZ2^2*CHq3[2, 2] - 6048*MT2*MW2^9*MZ2^2*CHq3[2, 2] + 
      864*MW2^10*MZ2^2*CHq3[2, 2] + 1296*MT2^7*MW2^2*MZ2^3*CHq3[2, 2] - 
      9936*MT2^6*MW2^3*MZ2^3*CHq3[2, 2] + 30672*MT2^5*MW2^4*MZ2^3*
       CHq3[2, 2] - 49680*MT2^4*MW2^5*MZ2^3*CHq3[2, 2] + 
      45360*MT2^3*MW2^6*MZ2^3*CHq3[2, 2] - 22896*MT2^2*MW2^7*MZ2^3*
       CHq3[2, 2] + 5616*MT2*MW2^8*MZ2^3*CHq3[2, 2] - 
      432*MW2^9*MZ2^3*CHq3[2, 2] - 540*MT2^7*MW2*MZ2^4*CHq3[2, 2] + 
      5076*MT2^6*MW2^2*MZ2^4*CHq3[2, 2] - 16524*MT2^5*MW2^3*MZ2^4*
       CHq3[2, 2] + 24516*MT2^4*MW2^4*MZ2^4*CHq3[2, 2] - 
      16308*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] + 2268*MT2^2*MW2^6*MZ2^4*
       CHq3[2, 2] + 2268*MT2*MW2^7*MZ2^4*CHq3[2, 2] - 
      756*MW2^8*MZ2^4*CHq3[2, 2] - 540*MT2^6*MW2*MZ2^5*CHq3[2, 2] + 
      2160*MT2^5*MW2^2*MZ2^5*CHq3[2, 2] - 1404*MT2^4*MW2^3*MZ2^5*CHq3[2, 2] - 
      3888*MT2^3*MW2^4*MZ2^5*CHq3[2, 2] + 6588*MT2^2*MW2^5*MZ2^5*CHq3[2, 2] - 
      3456*MT2*MW2^6*MZ2^5*CHq3[2, 2] + 540*MW2^7*MZ2^5*CHq3[2, 2] - 
      540*MT2^4*MW2^2*MZ2^6*CHq3[2, 2] + 1620*MT2^3*MW2^3*MZ2^6*CHq3[2, 2] - 
      1620*MT2^2*MW2^4*MZ2^6*CHq3[2, 2] + 540*MT2*MW2^5*MZ2^6*CHq3[2, 2] - 
      128*MT2^8*MW2^4*CHq3[3, 3] + 640*MT2^7*MW2^5*CHq3[3, 3] - 
      896*MT2^6*MW2^6*CHq3[3, 3] - 896*MT2^5*MW2^7*CHq3[3, 3] + 
      4480*MT2^4*MW2^8*CHq3[3, 3] - 6272*MT2^3*MW2^9*CHq3[3, 3] + 
      4480*MT2^2*MW2^10*CHq3[3, 3] - 1664*MT2*MW2^11*CHq3[3, 3] + 
      256*MW2^12*CHq3[3, 3] - 32*MT2^8*MW2^3*MZ2*CHq3[3, 3] + 
      160*MT2^7*MW2^4*MZ2*CHq3[3, 3] - 608*MT2^6*MW2^5*MZ2*CHq3[3, 3] + 
      1120*MT2^5*MW2^6*MZ2*CHq3[3, 3] + 160*MT2^4*MW2^7*MZ2*CHq3[3, 3] - 
      3488*MT2^3*MW2^8*MZ2*CHq3[3, 3] + 4960*MT2^2*MW2^9*MZ2*CHq3[3, 3] - 
      2912*MT2*MW2^10*MZ2*CHq3[3, 3] + 640*MW2^11*MZ2*CHq3[3, 3] + 
      176*MT2^8*MW2^2*MZ2^2*CHq3[3, 3] - 1072*MT2^7*MW2^3*MZ2^2*CHq3[3, 3] + 
      2416*MT2^6*MW2^4*MZ2^2*CHq3[3, 3] - 1840*MT2^5*MW2^5*MZ2^2*CHq3[3, 3] - 
      2032*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 5104*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 
      3376*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] + 368*MT2*MW2^9*MZ2^2*CHq3[3, 3] + 
      256*MW2^10*MZ2^2*CHq3[3, 3] - 20*MT2^8*MW2*MZ2^3*CHq3[3, 3] + 
      292*MT2^7*MW2^2*MZ2^3*CHq3[3, 3] - 924*MT2^6*MW2^3*MZ2^3*CHq3[3, 3] + 
      1516*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] - 2988*MT2^4*MW2^5*MZ2^3*CHq3[3, 3] + 
      6076*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] - 7108*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 
      3828*MT2*MW2^8*MZ2^3*CHq3[3, 3] - 672*MW2^9*MZ2^3*CHq3[3, 3] - 
      50*MT2^8*MZ2^4*CHq3[3, 3] + 274*MT2^7*MW2*MZ2^4*CHq3[3, 3] - 
      538*MT2^6*MW2^2*MZ2^4*CHq3[3, 3] + 190*MT2^5*MW2^3*MZ2^4*CHq3[3, 3] + 
      1662*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 3522*MT2^3*MW2^5*MZ2^4*CHq3[3, 3] + 
      2090*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] + 306*MT2*MW2^7*MZ2^4*CHq3[3, 3] - 
      412*MW2^8*MZ2^4*CHq3[3, 3] - 60*MT2^7*MZ2^5*CHq3[3, 3] + 
      254*MT2^6*MW2*MZ2^5*CHq3[3, 3] - 552*MT2^5*MW2^2*MZ2^5*CHq3[3, 3] + 
      1102*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] - 2096*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] + 
      2894*MT2^2*MW2^5*MZ2^5*CHq3[3, 3] - 1844*MT2*MW2^6*MZ2^5*CHq3[3, 3] + 
      302*MW2^7*MZ2^5*CHq3[3, 3] - 10*MT2^6*MZ2^6*CHq3[3, 3] + 
      30*MT2^5*MW2*MZ2^6*CHq3[3, 3] - 196*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] + 
      402*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] - 128*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] - 
      268*MT2*MW2^5*MZ2^6*CHq3[3, 3] + 170*MW2^6*MZ2^6*CHq3[3, 3] - 
      10*MT2^4*MW2*MZ2^7*CHq3[3, 3] + 70*MT2^3*MW2^2*MZ2^7*CHq3[3, 3] - 
      230*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] + 170*MT2*MW2^4*MZ2^7*CHq3[3, 3] + 
      576*MT2^7*MW2^3*MZ2^2*CHu[1, 1] - 4032*MT2^6*MW2^4*MZ2^2*CHu[1, 1] + 
      12096*MT2^5*MW2^5*MZ2^2*CHu[1, 1] - 20160*MT2^4*MW2^6*MZ2^2*CHu[1, 1] + 
      20160*MT2^3*MW2^7*MZ2^2*CHu[1, 1] - 12096*MT2^2*MW2^8*MZ2^2*CHu[1, 1] + 
      4032*MT2*MW2^9*MZ2^2*CHu[1, 1] - 576*MW2^10*MZ2^2*CHu[1, 1] - 
      1440*MT2^7*MW2^2*MZ2^3*CHu[1, 1] + 10656*MT2^6*MW2^3*MZ2^3*CHu[1, 1] - 
      32544*MT2^5*MW2^4*MZ2^3*CHu[1, 1] + 53280*MT2^4*MW2^5*MZ2^3*CHu[1, 1] - 
      50400*MT2^3*MW2^6*MZ2^3*CHu[1, 1] + 27360*MT2^2*MW2^7*MZ2^3*CHu[1, 1] - 
      7776*MT2*MW2^8*MZ2^3*CHu[1, 1] + 864*MW2^9*MZ2^3*CHu[1, 1] + 
      1224*MT2^7*MW2*MZ2^4*CHu[1, 1] - 10008*MT2^6*MW2^2*MZ2^4*CHu[1, 1] + 
      31464*MT2^5*MW2^3*MZ2^4*CHu[1, 1] - 49464*MT2^4*MW2^4*MZ2^4*CHu[1, 1] + 
      41112*MT2^3*MW2^5*MZ2^4*CHu[1, 1] - 16776*MT2^2*MW2^6*MZ2^4*CHu[1, 1] + 
      2232*MT2*MW2^7*MZ2^4*CHu[1, 1] + 216*MW2^8*MZ2^4*CHu[1, 1] - 
      360*MT2^7*MZ2^5*CHu[1, 1] + 3744*MT2^6*MW2*MZ2^5*CHu[1, 1] - 
      12456*MT2^5*MW2^2*MZ2^5*CHu[1, 1] + 17280*MT2^4*MW2^3*MZ2^5*CHu[1, 1] - 
      8280*MT2^3*MW2^4*MZ2^5*CHu[1, 1] - 2880*MT2^2*MW2^5*MZ2^5*CHu[1, 1] + 
      3816*MT2*MW2^6*MZ2^5*CHu[1, 1] - 864*MW2^7*MZ2^5*CHu[1, 1] - 
      360*MT2^6*MZ2^6*CHu[1, 1] + 1440*MT2^5*MW2*MZ2^6*CHu[1, 1] - 
      576*MT2^4*MW2^2*MZ2^6*CHu[1, 1] - 3672*MT2^3*MW2^3*MZ2^6*CHu[1, 1] + 
      5472*MT2^2*MW2^4*MZ2^6*CHu[1, 1] - 2664*MT2*MW2^5*MZ2^6*CHu[1, 1] + 
      360*MW2^6*MZ2^6*CHu[1, 1] - 360*MT2^4*MW2*MZ2^7*CHu[1, 1] + 
      1080*MT2^3*MW2^2*MZ2^7*CHu[1, 1] - 1080*MT2^2*MW2^3*MZ2^7*CHu[1, 1] + 
      360*MT2*MW2^4*MZ2^7*CHu[1, 1] + 576*MT2^7*MW2^3*MZ2^2*CHu[2, 2] - 
      4032*MT2^6*MW2^4*MZ2^2*CHu[2, 2] + 12096*MT2^5*MW2^5*MZ2^2*CHu[2, 2] - 
      20160*MT2^4*MW2^6*MZ2^2*CHu[2, 2] + 20160*MT2^3*MW2^7*MZ2^2*CHu[2, 2] - 
      12096*MT2^2*MW2^8*MZ2^2*CHu[2, 2] + 4032*MT2*MW2^9*MZ2^2*CHu[2, 2] - 
      576*MW2^10*MZ2^2*CHu[2, 2] - 1440*MT2^7*MW2^2*MZ2^3*CHu[2, 2] + 
      10656*MT2^6*MW2^3*MZ2^3*CHu[2, 2] - 32544*MT2^5*MW2^4*MZ2^3*CHu[2, 2] + 
      53280*MT2^4*MW2^5*MZ2^3*CHu[2, 2] - 50400*MT2^3*MW2^6*MZ2^3*CHu[2, 2] + 
      27360*MT2^2*MW2^7*MZ2^3*CHu[2, 2] - 7776*MT2*MW2^8*MZ2^3*CHu[2, 2] + 
      864*MW2^9*MZ2^3*CHu[2, 2] + 1224*MT2^7*MW2*MZ2^4*CHu[2, 2] - 
      10008*MT2^6*MW2^2*MZ2^4*CHu[2, 2] + 31464*MT2^5*MW2^3*MZ2^4*CHu[2, 2] - 
      49464*MT2^4*MW2^4*MZ2^4*CHu[2, 2] + 41112*MT2^3*MW2^5*MZ2^4*CHu[2, 2] - 
      16776*MT2^2*MW2^6*MZ2^4*CHu[2, 2] + 2232*MT2*MW2^7*MZ2^4*CHu[2, 2] + 
      216*MW2^8*MZ2^4*CHu[2, 2] - 360*MT2^7*MZ2^5*CHu[2, 2] + 
      3744*MT2^6*MW2*MZ2^5*CHu[2, 2] - 12456*MT2^5*MW2^2*MZ2^5*CHu[2, 2] + 
      17280*MT2^4*MW2^3*MZ2^5*CHu[2, 2] - 8280*MT2^3*MW2^4*MZ2^5*CHu[2, 2] - 
      2880*MT2^2*MW2^5*MZ2^5*CHu[2, 2] + 3816*MT2*MW2^6*MZ2^5*CHu[2, 2] - 
      864*MW2^7*MZ2^5*CHu[2, 2] - 360*MT2^6*MZ2^6*CHu[2, 2] + 
      1440*MT2^5*MW2*MZ2^6*CHu[2, 2] - 576*MT2^4*MW2^2*MZ2^6*CHu[2, 2] - 
      3672*MT2^3*MW2^3*MZ2^6*CHu[2, 2] + 5472*MT2^2*MW2^4*MZ2^6*CHu[2, 2] - 
      2664*MT2*MW2^5*MZ2^6*CHu[2, 2] + 360*MW2^6*MZ2^6*CHu[2, 2] - 
      360*MT2^4*MW2*MZ2^7*CHu[2, 2] + 1080*MT2^3*MW2^2*MZ2^7*CHu[2, 2] - 
      1080*MT2^2*MW2^3*MZ2^7*CHu[2, 2] + 360*MT2*MW2^4*MZ2^7*CHu[2, 2] - 
      96*MT2^8*MW2^3*MZ2*CHu[3, 3] + 672*MT2^7*MW2^4*MZ2*CHu[3, 3] - 
      2016*MT2^6*MW2^5*MZ2*CHu[3, 3] + 3360*MT2^5*MW2^6*MZ2*CHu[3, 3] - 
      3360*MT2^4*MW2^7*MZ2*CHu[3, 3] + 2016*MT2^3*MW2^8*MZ2*CHu[3, 3] - 
      672*MT2^2*MW2^9*MZ2*CHu[3, 3] + 96*MT2*MW2^10*MZ2*CHu[3, 3] + 
      96*MT2^8*MW2^2*MZ2^2*CHu[3, 3] - 768*MT2^7*MW2^3*MZ2^2*CHu[3, 3] + 
      2400*MT2^6*MW2^4*MZ2^2*CHu[3, 3] - 3840*MT2^5*MW2^5*MZ2^2*CHu[3, 3] + 
      3360*MT2^4*MW2^6*MZ2^2*CHu[3, 3] - 1536*MT2^3*MW2^7*MZ2^2*CHu[3, 3] + 
      288*MT2^2*MW2^8*MZ2^2*CHu[3, 3] + 12*MT2^8*MW2*MZ2^3*CHu[3, 3] + 
      12*MT2^7*MW2^2*MZ2^3*CHu[3, 3] - 132*MT2^6*MW2^3*MZ2^3*CHu[3, 3] - 
      36*MT2^5*MW2^4*MZ2^3*CHu[3, 3] + 708*MT2^4*MW2^5*MZ2^3*CHu[3, 3] - 
      1020*MT2^3*MW2^6*MZ2^3*CHu[3, 3] + 564*MT2^2*MW2^7*MZ2^3*CHu[3, 3] - 
      108*MT2*MW2^8*MZ2^3*CHu[3, 3] - 30*MT2^8*MZ2^4*CHu[3, 3] + 
      222*MT2^7*MW2*MZ2^4*CHu[3, 3] - 678*MT2^6*MW2^2*MZ2^4*CHu[3, 3] + 
      1206*MT2^5*MW2^3*MZ2^4*CHu[3, 3] - 1338*MT2^4*MW2^4*MZ2^4*CHu[3, 3] + 
      858*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 258*MT2^2*MW2^6*MZ2^4*CHu[3, 3] + 
      18*MT2*MW2^7*MZ2^4*CHu[3, 3] - 30*MT2^7*MZ2^5*CHu[3, 3] + 
      120*MT2^6*MW2*MZ2^5*CHu[3, 3] - 138*MT2^5*MW2^2*MZ2^5*CHu[3, 3] - 
      36*MT2^4*MW2^3*MZ2^5*CHu[3, 3] + 186*MT2^3*MW2^4*MZ2^5*CHu[3, 3] - 
      132*MT2^2*MW2^5*MZ2^5*CHu[3, 3] + 30*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
      30*MT2^5*MW2*MZ2^6*CHu[3, 3] + 90*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 
      90*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 30*MT2^2*MW2^4*MZ2^6*CHu[3, 3]))/
    (24*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (197568*MT2^6*MW2^5*MZ2*CHd[1, 1] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[1, 1] + 2963520*MT2^4*MW2^7*MZ2*CHd[1, 1] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[1, 1] + 2963520*MT2^2*MW2^9*MZ2*CHd[1, 1] - 
     1185408*MT2*MW2^10*MZ2*CHd[1, 1] + 197568*MW2^11*MZ2*CHd[1, 1] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[1, 1] + 7776*MT2^7*MW2^3*MZ2^2*CHd[1, 1] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[1, 1] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[1, 1] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[1, 1] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[1, 1] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[1, 1] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[1, 1] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[1, 1] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[1, 1] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[1, 1] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[1, 1] + 432*MH2*MW2^9*MZ2^2*CHd[1, 1] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[1, 1] - 660096*MW2^10*MZ2^2*CHd[1, 1] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[1, 1] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[1, 1] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[1, 1] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[1, 1] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[1, 1] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[1, 1] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[1, 1] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[1, 1] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[1, 1] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[1, 1] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[1, 1] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[1, 1] - 
     648*MH2*MW2^8*MZ2^3*CHd[1, 1] - 6000768*MT2*MW2^8*MZ2^3*CHd[1, 1] + 
     602280*MW2^9*MZ2^3*CHd[1, 1] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[1, 1] + 
     16524*MT2^7*MW2*MZ2^4*CHd[1, 1] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[1, 1] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[1, 1] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[1, 1] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[1, 1] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[1, 1] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[1, 1] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[1, 1] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[1, 1] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[1, 1] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[1, 1] - 
     162*MH2*MW2^7*MZ2^4*CHd[1, 1] + 2099484*MT2*MW2^7*MZ2^4*CHd[1, 1] + 
     236628*MW2^8*MZ2^4*CHd[1, 1] - 270*MH2*MT2^6*MZ2^5*CHd[1, 1] - 
     4860*MT2^7*MZ2^5*CHd[1, 1] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[1, 1] + 
     550872*MT2^6*MW2*MZ2^5*CHd[1, 1] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[1, 1] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[1, 1] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[1, 1] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[1, 1] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[1, 1] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[1, 1] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[1, 1] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[1, 1] + 
     648*MH2*MW2^6*MZ2^5*CHd[1, 1] + 2110428*MT2*MW2^6*MZ2^5*CHd[1, 1] - 
     718128*MW2^7*MZ2^5*CHd[1, 1] - 270*MH2*MT2^5*MZ2^6*CHd[1, 1] - 
     86580*MT2^6*MZ2^6*CHd[1, 1] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[1, 1] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[1, 1] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[1, 1] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[1, 1] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[1, 1] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[1, 1] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[1, 1] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[1, 1] - 270*MH2*MW2^5*MZ2^6*CHd[1, 1] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[1, 1] + 423468*MW2^6*MZ2^6*CHd[1, 1] - 
     81720*MT2^5*MZ2^7*CHd[1, 1] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[1, 1] + 
     240300*MT2^4*MW2*MZ2^7*CHd[1, 1] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[1, 1] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[1, 1] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[1, 1] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[1, 1] + 750348*MT2*MW2^4*MZ2^7*CHd[1, 1] - 
     81720*MW2^5*MZ2^7*CHd[1, 1] - 81720*MT2^3*MW2*MZ2^8*CHd[1, 1] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[1, 1] - 81720*MT2*MW2^3*MZ2^8*CHd[1, 1] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[1, 1] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[1, 1] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[1, 1] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[1, 1] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[1, 1] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[1, 1] - 
     24576*MW2^11*MZ2*Pi^2*CHd[1, 1] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[1, 1] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[1, 1] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[1, 1] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[1, 1] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[1, 1] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[1, 1] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[1, 1] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[1, 1] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[1, 1] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[1, 1] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[1, 1] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[1, 1] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[1, 1] - 64896*MW2^9*MZ2^3*Pi^2*CHd[1, 1] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[1, 1] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[1, 1] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[1, 1] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[1, 1] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[1, 1] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[1, 1] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[1, 1] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[1, 1] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[1, 1] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[1, 1] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[1, 1] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[1, 1] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[1, 1] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[1, 1] + 9960*MT2^6*MZ2^6*Pi^2*CHd[1, 1] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[1, 1] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[1, 1] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[1, 1] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[1, 1] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[1, 1] - 48144*MW2^6*MZ2^6*Pi^2*CHd[1, 1] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[1, 1] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[1, 1] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[1, 1] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[1, 1] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[1, 1] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[1, 1] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[1, 1] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[1, 1] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[1, 1] + 197568*MT2^6*MW2^5*MZ2*CHd[2, 2] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[2, 2] + 2963520*MT2^4*MW2^7*MZ2*CHd[2, 2] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[2, 2] + 2963520*MT2^2*MW2^9*MZ2*CHd[2, 2] - 
     1185408*MT2*MW2^10*MZ2*CHd[2, 2] + 197568*MW2^11*MZ2*CHd[2, 2] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[2, 2] + 7776*MT2^7*MW2^3*MZ2^2*CHd[2, 2] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[2, 2] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[2, 2] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[2, 2] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[2, 2] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[2, 2] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[2, 2] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[2, 2] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[2, 2] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[2, 2] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[2, 2] + 432*MH2*MW2^9*MZ2^2*CHd[2, 2] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[2, 2] - 660096*MW2^10*MZ2^2*CHd[2, 2] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[2, 2] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[2, 2] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[2, 2] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[2, 2] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[2, 2] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[2, 2] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[2, 2] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[2, 2] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[2, 2] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[2, 2] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[2, 2] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[2, 2] - 
     648*MH2*MW2^8*MZ2^3*CHd[2, 2] - 6000768*MT2*MW2^8*MZ2^3*CHd[2, 2] + 
     602280*MW2^9*MZ2^3*CHd[2, 2] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[2, 2] + 
     16524*MT2^7*MW2*MZ2^4*CHd[2, 2] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[2, 2] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[2, 2] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[2, 2] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[2, 2] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[2, 2] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[2, 2] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[2, 2] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[2, 2] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[2, 2] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[2, 2] - 
     162*MH2*MW2^7*MZ2^4*CHd[2, 2] + 2099484*MT2*MW2^7*MZ2^4*CHd[2, 2] + 
     236628*MW2^8*MZ2^4*CHd[2, 2] - 270*MH2*MT2^6*MZ2^5*CHd[2, 2] - 
     4860*MT2^7*MZ2^5*CHd[2, 2] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[2, 2] + 
     550872*MT2^6*MW2*MZ2^5*CHd[2, 2] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[2, 2] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[2, 2] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[2, 2] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[2, 2] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[2, 2] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[2, 2] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[2, 2] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[2, 2] + 
     648*MH2*MW2^6*MZ2^5*CHd[2, 2] + 2110428*MT2*MW2^6*MZ2^5*CHd[2, 2] - 
     718128*MW2^7*MZ2^5*CHd[2, 2] - 270*MH2*MT2^5*MZ2^6*CHd[2, 2] - 
     86580*MT2^6*MZ2^6*CHd[2, 2] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[2, 2] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[2, 2] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[2, 2] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[2, 2] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[2, 2] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[2, 2] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[2, 2] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[2, 2] - 270*MH2*MW2^5*MZ2^6*CHd[2, 2] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[2, 2] + 423468*MW2^6*MZ2^6*CHd[2, 2] - 
     81720*MT2^5*MZ2^7*CHd[2, 2] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[2, 2] + 
     240300*MT2^4*MW2*MZ2^7*CHd[2, 2] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[2, 2] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[2, 2] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[2, 2] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[2, 2] + 750348*MT2*MW2^4*MZ2^7*CHd[2, 2] - 
     81720*MW2^5*MZ2^7*CHd[2, 2] - 81720*MT2^3*MW2*MZ2^8*CHd[2, 2] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[2, 2] - 81720*MT2*MW2^3*MZ2^8*CHd[2, 2] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[2, 2] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[2, 2] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[2, 2] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[2, 2] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[2, 2] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[2, 2] - 
     24576*MW2^11*MZ2*Pi^2*CHd[2, 2] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[2, 2] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[2, 2] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[2, 2] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[2, 2] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[2, 2] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[2, 2] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[2, 2] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[2, 2] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[2, 2] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[2, 2] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[2, 2] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[2, 2] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[2, 2] - 64896*MW2^9*MZ2^3*Pi^2*CHd[2, 2] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[2, 2] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[2, 2] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[2, 2] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[2, 2] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[2, 2] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[2, 2] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[2, 2] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[2, 2] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[2, 2] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[2, 2] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[2, 2] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[2, 2] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[2, 2] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[2, 2] + 9960*MT2^6*MZ2^6*Pi^2*CHd[2, 2] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[2, 2] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[2, 2] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[2, 2] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[2, 2] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[2, 2] - 48144*MW2^6*MZ2^6*Pi^2*CHd[2, 2] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[2, 2] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[2, 2] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[2, 2] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[2, 2] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[2, 2] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[2, 2] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[2, 2] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[2, 2] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[2, 2] + 197568*MT2^6*MW2^5*MZ2*CHd[3, 3] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[3, 3] + 2963520*MT2^4*MW2^7*MZ2*CHd[3, 3] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[3, 3] + 2963520*MT2^2*MW2^9*MZ2*CHd[3, 3] - 
     1185408*MT2*MW2^10*MZ2*CHd[3, 3] + 197568*MW2^11*MZ2*CHd[3, 3] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[3, 3] + 7776*MT2^7*MW2^3*MZ2^2*CHd[3, 3] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[3, 3] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[3, 3] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[3, 3] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[3, 3] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[3, 3] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[3, 3] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[3, 3] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[3, 3] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[3, 3] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[3, 3] + 432*MH2*MW2^9*MZ2^2*CHd[3, 3] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[3, 3] - 660096*MW2^10*MZ2^2*CHd[3, 3] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[3, 3] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[3, 3] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[3, 3] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[3, 3] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[3, 3] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[3, 3] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[3, 3] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[3, 3] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[3, 3] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[3, 3] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[3, 3] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[3, 3] - 
     648*MH2*MW2^8*MZ2^3*CHd[3, 3] - 6000768*MT2*MW2^8*MZ2^3*CHd[3, 3] + 
     602280*MW2^9*MZ2^3*CHd[3, 3] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[3, 3] + 
     16524*MT2^7*MW2*MZ2^4*CHd[3, 3] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[3, 3] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[3, 3] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[3, 3] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[3, 3] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[3, 3] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[3, 3] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[3, 3] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[3, 3] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[3, 3] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[3, 3] - 
     162*MH2*MW2^7*MZ2^4*CHd[3, 3] + 2099484*MT2*MW2^7*MZ2^4*CHd[3, 3] + 
     236628*MW2^8*MZ2^4*CHd[3, 3] - 270*MH2*MT2^6*MZ2^5*CHd[3, 3] - 
     4860*MT2^7*MZ2^5*CHd[3, 3] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[3, 3] + 
     550872*MT2^6*MW2*MZ2^5*CHd[3, 3] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[3, 3] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[3, 3] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[3, 3] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[3, 3] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[3, 3] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[3, 3] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[3, 3] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[3, 3] + 
     648*MH2*MW2^6*MZ2^5*CHd[3, 3] + 2110428*MT2*MW2^6*MZ2^5*CHd[3, 3] - 
     718128*MW2^7*MZ2^5*CHd[3, 3] - 270*MH2*MT2^5*MZ2^6*CHd[3, 3] - 
     86580*MT2^6*MZ2^6*CHd[3, 3] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[3, 3] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[3, 3] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[3, 3] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[3, 3] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[3, 3] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[3, 3] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[3, 3] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[3, 3] - 270*MH2*MW2^5*MZ2^6*CHd[3, 3] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[3, 3] + 423468*MW2^6*MZ2^6*CHd[3, 3] - 
     81720*MT2^5*MZ2^7*CHd[3, 3] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[3, 3] + 
     240300*MT2^4*MW2*MZ2^7*CHd[3, 3] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[3, 3] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[3, 3] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[3, 3] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[3, 3] + 750348*MT2*MW2^4*MZ2^7*CHd[3, 3] - 
     81720*MW2^5*MZ2^7*CHd[3, 3] - 81720*MT2^3*MW2*MZ2^8*CHd[3, 3] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[3, 3] - 81720*MT2*MW2^3*MZ2^8*CHd[3, 3] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[3, 3] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[3, 3] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[3, 3] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[3, 3] - 
     24576*MW2^11*MZ2*Pi^2*CHd[3, 3] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[3, 3] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[3, 3] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[3, 3] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[3, 3] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[3, 3] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[3, 3] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[3, 3] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[3, 3] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[3, 3] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[3, 3] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[3, 3] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[3, 3] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[3, 3] - 64896*MW2^9*MZ2^3*Pi^2*CHd[3, 3] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[3, 3] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[3, 3] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[3, 3] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[3, 3] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[3, 3] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[3, 3] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[3, 3] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[3, 3] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[3, 3] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[3, 3] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[3, 3] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[3, 3] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[3, 3] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[3, 3] + 9960*MT2^6*MZ2^6*Pi^2*CHd[3, 3] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[3, 3] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[3, 3] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[3, 3] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[3, 3] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[3, 3] - 48144*MW2^6*MZ2^6*Pi^2*CHd[3, 3] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[3, 3] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[3, 3] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[3, 3] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[3, 3] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[3, 3] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[3, 3] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[3, 3] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[3, 3] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[3, 3] - 251328*MT2^6*MW2^5*MZ2*CHe[2, 2] + 
     1507968*MT2^5*MW2^6*MZ2*CHe[2, 2] - 3769920*MT2^4*MW2^7*MZ2*CHe[2, 2] + 
     5026560*MT2^3*MW2^8*MZ2*CHe[2, 2] - 3769920*MT2^2*MW2^9*MZ2*CHe[2, 2] + 
     1507968*MT2*MW2^10*MZ2*CHe[2, 2] - 251328*MW2^11*MZ2*CHe[2, 2] - 
     1584*MH2*MT2^6*MW2^3*MZ2^2*CHe[2, 2] - 32400*MT2^7*MW2^3*MZ2^2*
      CHe[2, 2] + 9504*MH2*MT2^5*MW2^4*MZ2^2*CHe[2, 2] + 
     716160*MT2^6*MW2^4*MZ2^2*CHe[2, 2] - 23760*MH2*MT2^4*MW2^5*MZ2^2*
      CHe[2, 2] - 3865296*MT2^5*MW2^5*MZ2^2*CHe[2, 2] + 
     31680*MH2*MT2^3*MW2^6*MZ2^2*CHe[2, 2] + 9215424*MT2^4*MW2^6*MZ2^2*
      CHe[2, 2] - 23760*MH2*MT2^2*MW2^7*MZ2^2*CHe[2, 2] - 
     11397936*MT2^3*MW2^7*MZ2^2*CHe[2, 2] + 9504*MH2*MT2*MW2^8*MZ2^2*
      CHe[2, 2] + 7492224*MT2^2*MW2^8*MZ2^2*CHe[2, 2] - 
     1584*MH2*MW2^9*MZ2^2*CHe[2, 2] - 2396016*MT2*MW2^9*MZ2^2*CHe[2, 2] + 
     267840*MW2^10*MZ2^2*CHe[2, 2] + 3240*MH2*MT2^6*MW2^2*MZ2^3*CHe[2, 2] + 
     63504*MT2^7*MW2^2*MZ2^3*CHe[2, 2] - 21024*MH2*MT2^5*MW2^3*MZ2^3*
      CHe[2, 2] - 716904*MT2^6*MW2^3*MZ2^3*CHe[2, 2] + 
     53352*MH2*MT2^4*MW2^4*MZ2^3*CHe[2, 2] + 3392400*MT2^5*MW2^4*MZ2^3*
      CHe[2, 2] - 67968*MH2*MT2^3*MW2^5*MZ2^3*CHe[2, 2] - 
     7449768*MT2^4*MW2^5*MZ2^3*CHe[2, 2] + 45432*MH2*MT2^2*MW2^6*MZ2^3*
      CHe[2, 2] + 7744368*MT2^3*MW2^6*MZ2^3*CHe[2, 2] - 
     14688*MH2*MT2*MW2^7*MZ2^3*CHe[2, 2] - 3289848*MT2^2*MW2^7*MZ2^3*
      CHe[2, 2] + 1656*MH2*MW2^8*MZ2^3*CHe[2, 2] + 40560*MT2*MW2^8*MZ2^3*
      CHe[2, 2] + 215688*MW2^9*MZ2^3*CHe[2, 2] - 2538*MH2*MT2^6*MW2*MZ2^4*
      CHe[2, 2] - 45360*MT2^7*MW2*MZ2^4*CHe[2, 2] + 
     18468*MH2*MT2^5*MW2^2*MZ2^4*CHe[2, 2] + 496308*MT2^6*MW2^2*MZ2^4*
      CHe[2, 2] - 47790*MH2*MT2^4*MW2^3*MZ2^4*CHe[2, 2] - 
     2140200*MT2^5*MW2^3*MZ2^4*CHe[2, 2] + 55656*MH2*MT2^3*MW2^4*MZ2^4*
      CHe[2, 2] + 4331628*MT2^4*MW2^4*MZ2^4*CHe[2, 2] - 
     28422*MH2*MT2^2*MW2^5*MZ2^4*CHe[2, 2] - 3806112*MT2^3*MW2^5*MZ2^4*
      CHe[2, 2] + 3924*MH2*MT2*MW2^6*MZ2^4*CHe[2, 2] + 
     830460*MT2^2*MW2^6*MZ2^4*CHe[2, 2] + 702*MH2*MW2^7*MZ2^4*CHe[2, 2] + 
     474168*MT2*MW2^7*MZ2^4*CHe[2, 2] - 140892*MW2^8*MZ2^4*CHe[2, 2] + 
     882*MH2*MT2^6*MZ2^5*CHe[2, 2] + 14256*MT2^7*MZ2^5*CHe[2, 2] - 
     7830*MH2*MT2^5*MW2*MZ2^5*CHe[2, 2] - 280452*MT2^6*MW2*MZ2^5*CHe[2, 2] + 
     20844*MH2*MT2^4*MW2^2*MZ2^5*CHe[2, 2] + 1407252*MT2^5*MW2^2*MZ2^5*
      CHe[2, 2] - 19476*MH2*MT2^3*MW2^3*MZ2^5*CHe[2, 2] - 
     3036312*MT2^4*MW2^3*MZ2^5*CHe[2, 2] + 1674*MH2*MT2^2*MW2^4*MZ2^5*
      CHe[2, 2] + 3002448*MT2^3*MW2^4*MZ2^5*CHe[2, 2] + 
     5562*MH2*MT2*MW2^5*MZ2^5*CHe[2, 2] - 1194564*MT2^2*MW2^5*MZ2^5*
      CHe[2, 2] - 1656*MH2*MW2^6*MZ2^5*CHe[2, 2] + 73692*MT2*MW2^6*MZ2^5*
      CHe[2, 2] + 13680*MW2^7*MZ2^5*CHe[2, 2] + 882*MH2*MT2^5*MZ2^6*
      CHe[2, 2] + 36216*MT2^6*MZ2^6*CHe[2, 2] - 2646*MH2*MT2^4*MW2*MZ2^6*
      CHe[2, 2] - 324084*MT2^5*MW2*MZ2^6*CHe[2, 2] - 
     774*MH2*MT2^3*MW2^2*MZ2^6*CHe[2, 2] + 760572*MT2^4*MW2^2*MZ2^6*
      CHe[2, 2] + 6840*MH2*MT2^2*MW2^3*MZ2^6*CHe[2, 2] - 
     457140*MT2^3*MW2^3*MZ2^6*CHe[2, 2] - 5184*MH2*MT2*MW2^4*MZ2^6*
      CHe[2, 2] - 381072*MT2^2*MW2^4*MZ2^6*CHe[2, 2] + 
     882*MH2*MW2^5*MZ2^6*CHe[2, 2] + 492456*MT2*MW2^5*MZ2^6*CHe[2, 2] - 
     126948*MW2^6*MZ2^6*CHe[2, 2] + 21960*MT2^5*MZ2^7*CHe[2, 2] + 
     882*MH2*MT2^3*MW2*MZ2^7*CHe[2, 2] - 51624*MT2^4*MW2*MZ2^7*CHe[2, 2] - 
     1764*MH2*MT2^2*MW2^2*MZ2^7*CHe[2, 2] - 134148*MT2^3*MW2^2*MZ2^7*
      CHe[2, 2] + 882*MH2*MT2*MW2^3*MZ2^7*CHe[2, 2] + 
     356640*MT2^2*MW2^3*MZ2^7*CHe[2, 2] - 214788*MT2*MW2^4*MZ2^7*CHe[2, 2] + 
     21960*MW2^5*MZ2^7*CHe[2, 2] + 21960*MT2^3*MW2*MZ2^8*CHe[2, 2] - 
     43920*MT2^2*MW2^2*MZ2^8*CHe[2, 2] + 21960*MT2*MW2^3*MZ2^8*CHe[2, 2] + 
     32768*MT2^6*MW2^5*MZ2*Pi^2*CHe[2, 2] - 196608*MT2^5*MW2^6*MZ2*Pi^2*
      CHe[2, 2] + 491520*MT2^4*MW2^7*MZ2*Pi^2*CHe[2, 2] - 
     655360*MT2^3*MW2^8*MZ2*Pi^2*CHe[2, 2] + 491520*MT2^2*MW2^9*MZ2*Pi^2*
      CHe[2, 2] - 196608*MT2*MW2^10*MZ2*Pi^2*CHe[2, 2] + 
     32768*MW2^11*MZ2*Pi^2*CHe[2, 2] - 58240*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHe[2, 2] + 382208*MT2^5*MW2^5*MZ2^2*Pi^2*CHe[2, 2] - 
     971904*MT2^4*MW2^6*MZ2^2*Pi^2*CHe[2, 2] + 1230336*MT2^3*MW2^7*MZ2^2*Pi^2*
      CHe[2, 2] - 808064*MT2^2*MW2^8*MZ2^2*Pi^2*CHe[2, 2] + 
     251136*MT2*MW2^9*MZ2^2*Pi^2*CHe[2, 2] - 25472*MW2^10*MZ2^2*Pi^2*
      CHe[2, 2] + 23936*MT2^6*MW2^3*MZ2^3*Pi^2*CHe[2, 2] - 
     201856*MT2^5*MW2^4*MZ2^3*Pi^2*CHe[2, 2] + 533760*MT2^4*MW2^5*MZ2^3*Pi^2*
      CHe[2, 2] - 562432*MT2^3*MW2^6*MZ2^3*Pi^2*CHe[2, 2] + 
     177024*MT2^2*MW2^7*MZ2^3*Pi^2*CHe[2, 2] + 63872*MT2*MW2^8*MZ2^3*Pi^2*
      CHe[2, 2] - 34304*MW2^9*MZ2^3*Pi^2*CHe[2, 2] - 
     3824*MT2^6*MW2^2*MZ2^4*Pi^2*CHe[2, 2] + 46880*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHe[2, 2] - 129168*MT2^4*MW2^4*MZ2^4*Pi^2*CHe[2, 2] + 
     66112*MT2^3*MW2^5*MZ2^4*Pi^2*CHe[2, 2] + 106992*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHe[2, 2] - 107104*MT2*MW2^7*MZ2^4*Pi^2*CHe[2, 2] + 
     20112*MW2^8*MZ2^4*Pi^2*CHe[2, 2] + 8200*MT2^6*MW2*MZ2^5*Pi^2*CHe[2, 2] - 
     53024*MT2^5*MW2^2*MZ2^5*Pi^2*CHe[2, 2] + 134472*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHe[2, 2] - 147712*MT2^3*MW2^4*MZ2^5*Pi^2*CHe[2, 2] + 
     67480*MT2^2*MW2^5*MZ2^5*Pi^2*CHe[2, 2] - 13792*MT2*MW2^6*MZ2^5*Pi^2*
      CHe[2, 2] + 4376*MW2^7*MZ2^5*Pi^2*CHe[2, 2] - 
     2840*MT2^6*MZ2^6*Pi^2*CHe[2, 2] + 25240*MT2^5*MW2*MZ2^6*Pi^2*CHe[2, 2] - 
     67200*MT2^4*MW2^2*MZ2^6*Pi^2*CHe[2, 2] + 69376*MT2^3*MW2^3*MZ2^6*Pi^2*
      CHe[2, 2] - 18552*MT2^2*MW2^4*MZ2^6*Pi^2*CHe[2, 2] - 
     11384*MT2*MW2^5*MZ2^6*Pi^2*CHe[2, 2] + 5360*MW2^6*MZ2^6*Pi^2*CHe[2, 2] - 
     2840*MT2^5*MZ2^7*Pi^2*CHe[2, 2] + 8520*MT2^4*MW2*MZ2^7*Pi^2*CHe[2, 2] + 
     2520*MT2^3*MW2^2*MZ2^7*Pi^2*CHe[2, 2] - 22080*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHe[2, 2] + 16720*MT2*MW2^4*MZ2^7*Pi^2*CHe[2, 2] - 
     2840*MW2^5*MZ2^7*Pi^2*CHe[2, 2] - 2840*MT2^3*MW2*MZ2^8*Pi^2*CHe[2, 2] + 
     5680*MT2^2*MW2^2*MZ2^8*Pi^2*CHe[2, 2] - 2840*MT2*MW2^3*MZ2^8*Pi^2*
      CHe[2, 2] + (2*MW2 - MZ2)*(-324*MT2^7*MZ2^2*(-54*MW2^2 + 37*MW2*MZ2 + 
         6*MZ2^2) + MT2^6*(1024*MW2^5*(-753 + 64*Pi^2) - 
         32*MW2^4*MZ2*(-72141 + 6592*Pi^2) + 16*MW2^3*MZ2^2*
          (-175869 + 15944*Pi^2) + 4*MW2^2*MZ2^2*(180*MH2 + 375447*MZ2 - 
           36160*MZ2*Pi^2) + MZ2^4*(-288*MH2 + 139101*MZ2 - 12320*MZ2*Pi^2) + 
         4*MW2*MZ2^3*(-54*MH2 - 109851*MZ2 + 12248*MZ2*Pi^2)) + 
       2*MW2^5*(MW2 + MZ2)*(512*MW2^5*(-753 + 64*Pi^2) - 
         64*MW2^4*MZ2*(-17907 + 1648*Pi^2) + 64*MW2^3*MZ2^2*
          (-20988 + 1993*Pi^2) + 4*MW2^2*MZ2^2*(90*MH2 + 
           MZ2*(176613 - 18080*Pi^2)) + MZ2^4*(-144*MH2 + 
           385*MZ2*(183 - 16*Pi^2)) + 2*MW2*MZ2^3*(-54*MH2 + 
           MZ2*(-111687 + 12248*Pi^2))) + MT2^2*MW2^2*
        (15360*MW2^7*(-753 + 64*Pi^2) + 48*MW2^5*MZ2^2*
          (-714759 + 68200*Pi^2) - 32*MW2^6*MZ2*(-1028145 + 94784*Pi^2) + 
         4*MW2^4*MZ2^2*(2700*MH2 + MZ2*(2795799 - 309376*Pi^2)) + 
         MZ2^6*(576*MH2 + 35*MZ2*(-8025 + 704*Pi^2)) - 
         12*MW2^3*MZ2^3*(150*MH2 + MZ2*(-133451 + 5384*Pi^2)) + 
         9*MW2^2*MZ2^4*(-688*MH2 + MZ2*(-176939 + 22496*Pi^2)) - 
         4*MW2*MZ2^5*(36*MH2 + MZ2*(-292533 + 30656*Pi^2))) + 
       MT2*MW2^3*(8*MW2^5*MZ2^2*(1061439 - 104032*Pi^2) - 
         6144*MW2^7*(-753 + 64*Pi^2) + 8352*MW2^6*MZ2*(-1371 + 128*Pi^2) + 
         MW2^2*MZ2^4*(3096*MH2 + MZ2*(1898049 - 217696*Pi^2)) - 
         2*MZ2^6*(144*MH2 + 385*MZ2*(-183 + 16*Pi^2)) - 
         8*MW2^4*MZ2^2*(540*MH2 + MZ2*(-237957 + 13552*Pi^2)) + 
         8*MW2^3*MZ2^3*(-108*MH2 + MZ2*(-533475 + 49384*Pi^2)) + 
         MW2*MZ2^5*(648*MH2 + MZ2*(-868533 + 85952*Pi^2))) + 
       6*MT2^4*MW2*(32*MW2^5*MZ2*(191865 - 17504*Pi^2) + 
         2560*MW2^6*(-753 + 64*Pi^2) + 48*MW2^4*MZ2^2*
          (-165587 + 15484*Pi^2) + 8*MW2^3*MZ2^2*(225*MH2 + 
           8*MZ2*(76818 - 7643*Pi^2)) - 36*MW2*MZ2^4*
          (17*MH2 + MZ2*(-15955 + 1536*Pi^2)) + 
         MZ2^5*(144*MH2 + MZ2*(-70869 + 6160*Pi^2)) + 2*MW2^2*MZ2^3*
          (-450*MH2 + MZ2*(-903687 + 97400*Pi^2))) + 
       MT2^5*(-6144*MW2^6*(-753 + 64*Pi^2) + 32*MW2^5*MZ2*
          (-456267 + 41600*Pi^2) - 8*MW2^4*MZ2^2*(-2347017 + 217696*Pi^2) + 
         8*MW2^2*MZ2^3*(252*MH2 + MZ2*(508191 - 54824*Pi^2)) + 
         MZ2^5*(-288*MH2 + 5*MZ2*(28209 - 2464*Pi^2)) + 
         32*MW2^3*MZ2^2*(-135*MH2 + MZ2*(-356121 + 35092*Pi^2)) + 
         MW2*MZ2^4*(1512*MH2 + MZ2*(-1285863 + 122912*Pi^2))) + 
       MT2^3*MW2*(-20480*MW2^7*(-753 + 64*Pi^2) + 576*MW2^6*MZ2*
          (-82495 + 7552*Pi^2) - 8*MW2^5*MZ2^2*(-7240077 + 682304*Pi^2) + 
         8*MW2^3*MZ2^3*(720*MH2 + MZ2*(1114713 - 126752*Pi^2)) + 
         MZ2^6*(-288*MH2 + 5*MZ2*(28155 - 2464*Pi^2)) + 
         4*MW2*MZ2^5*(-198*MH2 + MZ2*(-39261 + 6088*Pi^2)) + 
         2*MW2^2*MZ2^4*(3024*MH2 + MZ2*(-1151259 + 99872*Pi^2)) + 
         4*MW2^4*MZ2^2*(-3600*MH2 + MZ2*(-7850037 + 798016*Pi^2))))*
      CHe[Leff, Leff] - 213312*MT2^6*MW2^5*MZ2*CHl1[2, 2] + 
     1279872*MT2^5*MW2^6*MZ2*CHl1[2, 2] - 3199680*MT2^4*MW2^7*MZ2*
      CHl1[2, 2] + 4266240*MT2^3*MW2^8*MZ2*CHl1[2, 2] - 
     3199680*MT2^2*MW2^9*MZ2*CHl1[2, 2] + 1279872*MT2*MW2^10*MZ2*CHl1[2, 2] - 
     213312*MW2^11*MZ2*CHl1[2, 2] - 1584*MH2*MT2^6*MW2^3*MZ2^2*CHl1[2, 2] - 
     32400*MT2^7*MW2^3*MZ2^2*CHl1[2, 2] + 9504*MH2*MT2^5*MW2^4*MZ2^2*
      CHl1[2, 2] + 1225536*MT2^6*MW2^4*MZ2^2*CHl1[2, 2] - 
     23760*MH2*MT2^4*MW2^5*MZ2^2*CHl1[2, 2] - 6883536*MT2^5*MW2^5*MZ2^2*
      CHl1[2, 2] + 31680*MH2*MT2^3*MW2^6*MZ2^2*CHl1[2, 2] + 
     16742016*MT2^4*MW2^6*MZ2^2*CHl1[2, 2] - 23760*MH2*MT2^2*MW2^7*MZ2^2*
      CHl1[2, 2] - 21509424*MT2^3*MW2^7*MZ2^2*CHl1[2, 2] + 
     9504*MH2*MT2*MW2^8*MZ2^2*CHl1[2, 2] + 15208896*MT2^2*MW2^8*MZ2^2*
      CHl1[2, 2] - 1584*MH2*MW2^9*MZ2^2*CHl1[2, 2] - 
     5566320*MT2*MW2^9*MZ2^2*CHl1[2, 2] + 815232*MW2^10*MZ2^2*CHl1[2, 2] + 
     2448*MH2*MT2^6*MW2^2*MZ2^3*CHl1[2, 2] + 47304*MT2^7*MW2^2*MZ2^3*
      CHl1[2, 2] - 16272*MH2*MT2^5*MW2^3*MZ2^3*CHl1[2, 2] - 
     1986120*MT2^6*MW2^3*MZ2^3*CHl1[2, 2] + 41472*MH2*MT2^4*MW2^4*MZ2^3*
      CHl1[2, 2] + 11858568*MT2^5*MW2^4*MZ2^3*CHl1[2, 2] - 
     52128*MH2*MT2^3*MW2^5*MZ2^3*CHl1[2, 2] - 29156616*MT2^4*MW2^5*MZ2^3*
      CHl1[2, 2] + 33552*MH2*MT2^2*MW2^6*MZ2^3*CHl1[2, 2] + 
     35899416*MT2^3*MW2^6*MZ2^3*CHl1[2, 2] - 9936*MH2*MT2*MW2^7*MZ2^3*
      CHl1[2, 2] - 22759128*MT2^2*MW2^7*MZ2^3*CHl1[2, 2] + 
     864*MH2*MW2^8*MZ2^3*CHl1[2, 2] + 6739224*MT2*MW2^8*MZ2^3*CHl1[2, 2] - 
     642648*MW2^9*MZ2^3*CHl1[2, 2] - 1710*MH2*MT2^6*MW2*MZ2^4*CHl1[2, 2] - 
     29808*MT2^7*MW2*MZ2^4*CHl1[2, 2] + 12708*MH2*MT2^5*MW2^2*MZ2^4*
      CHl1[2, 2] + 1835724*MT2^6*MW2^2*MZ2^4*CHl1[2, 2] - 
     32994*MH2*MT2^4*MW2^3*MZ2^4*CHl1[2, 2] - 11917008*MT2^5*MW2^3*MZ2^4*
      CHl1[2, 2] + 37512*MH2*MT2^3*MW2^4*MZ2^4*CHl1[2, 2] + 
     29816172*MT2^4*MW2^4*MZ2^4*CHl1[2, 2] - 17586*MH2*MT2^2*MW2^5*MZ2^4*
      CHl1[2, 2] - 34796880*MT2^3*MW2^5*MZ2^4*CHl1[2, 2] + 
     1332*MH2*MT2*MW2^6*MZ2^4*CHl1[2, 2] + 18755124*MT2^2*MW2^6*MZ2^4*
      CHl1[2, 2] + 738*MH2*MW2^7*MZ2^4*CHl1[2, 2] - 
     3602352*MT2*MW2^7*MZ2^4*CHl1[2, 2] - 60972*MW2^8*MZ2^4*CHl1[2, 2] + 
     441*MH2*MT2^6*MZ2^5*CHl1[2, 2] + 7128*MT2^7*MZ2^5*CHl1[2, 2] - 
     4356*MH2*MT2^5*MW2*MZ2^5*CHl1[2, 2] - 859362*MT2^6*MW2*MZ2^5*
      CHl1[2, 2] + 11745*MH2*MT2^4*MW2^2*MZ2^5*CHl1[2, 2] + 
     6526308*MT2^5*MW2^2*MZ2^5*CHl1[2, 2] - 9792*MH2*MT2^3*MW2^3*MZ2^5*
      CHl1[2, 2] - 16784406*MT2^4*MW2^3*MZ2^5*CHl1[2, 2] - 
     1701*MH2*MT2^2*MW2^4*MZ2^5*CHl1[2, 2] + 17235720*MT2^3*MW2^4*MZ2^5*
      CHl1[2, 2] + 4932*MH2*MT2*MW2^5*MZ2^5*CHl1[2, 2] - 
     5144358*MT2^2*MW2^5*MZ2^5*CHl1[2, 2] - 1269*MH2*MW2^6*MZ2^5*CHl1[2, 2] - 
     1804788*MT2*MW2^6*MZ2^5*CHl1[2, 2] + 823758*MW2^7*MZ2^5*CHl1[2, 2] + 
     441*MH2*MT2^5*MZ2^6*CHl1[2, 2] + 149085*MT2^6*MZ2^6*CHl1[2, 2] - 
     1323*MH2*MT2^4*MW2*MZ2^6*CHl1[2, 2] - 1659912*MT2^5*MW2*MZ2^6*
      CHl1[2, 2] - 828*MH2*MT2^3*MW2^2*MZ2^6*CHl1[2, 2] + 
     4473837*MT2^4*MW2^2*MZ2^6*CHl1[2, 2] + 4302*MH2*MT2^2*MW2^3*MZ2^6*
      CHl1[2, 2] - 2728620*MT2^3*MW2^3*MZ2^6*CHl1[2, 2] - 
     3033*MH2*MT2*MW2^4*MZ2^6*CHl1[2, 2] - 2715201*MT2^2*MW2^4*MZ2^6*
      CHl1[2, 2] + 441*MH2*MW2^5*MZ2^6*CHl1[2, 2] + 
     3125316*MT2*MW2^5*MZ2^6*CHl1[2, 2] - 644505*MW2^6*MZ2^6*CHl1[2, 2] + 
     141957*MT2^5*MZ2^7*CHl1[2, 2] + 441*MH2*MT2^3*MW2*MZ2^7*CHl1[2, 2] - 
     418743*MT2^4*MW2*MZ2^7*CHl1[2, 2] - 882*MH2*MT2^2*MW2^2*MZ2^7*
      CHl1[2, 2] - 517128*MT2^3*MW2^2*MZ2^7*CHl1[2, 2] + 
     441*MH2*MT2*MW2^3*MZ2^7*CHl1[2, 2] + 1864290*MT2^2*MW2^3*MZ2^7*
      CHl1[2, 2] - 1212333*MT2*MW2^4*MZ2^7*CHl1[2, 2] + 
     141957*MW2^5*MZ2^7*CHl1[2, 2] + 141957*MT2^3*MW2*MZ2^8*CHl1[2, 2] - 
     283914*MT2^2*MW2^2*MZ2^8*CHl1[2, 2] + 141957*MT2*MW2^3*MZ2^8*
      CHl1[2, 2] + 32768*MT2^6*MW2^5*MZ2*Pi^2*CHl1[2, 2] - 
     196608*MT2^5*MW2^6*MZ2*Pi^2*CHl1[2, 2] + 491520*MT2^4*MW2^7*MZ2*Pi^2*
      CHl1[2, 2] - 655360*MT2^3*MW2^8*MZ2*Pi^2*CHl1[2, 2] + 
     491520*MT2^2*MW2^9*MZ2*Pi^2*CHl1[2, 2] - 196608*MT2*MW2^10*MZ2*Pi^2*
      CHl1[2, 2] + 32768*MW2^11*MZ2*Pi^2*CHl1[2, 2] - 
     117888*MT2^6*MW2^4*MZ2^2*Pi^2*CHl1[2, 2] + 740096*MT2^5*MW2^5*MZ2^2*Pi^2*
      CHl1[2, 2] - 1866624*MT2^4*MW2^6*MZ2^2*Pi^2*CHl1[2, 2] + 
     2423296*MT2^3*MW2^7*MZ2^2*Pi^2*CHl1[2, 2] - 1702784*MT2^2*MW2^8*MZ2^2*
      Pi^2*CHl1[2, 2] + 609024*MT2*MW2^9*MZ2^2*Pi^2*CHl1[2, 2] - 
     85120*MW2^10*MZ2^2*Pi^2*CHl1[2, 2] + 185728*MT2^6*MW2^3*MZ2^3*Pi^2*
      CHl1[2, 2] - 1232256*MT2^5*MW2^4*MZ2^3*Pi^2*CHl1[2, 2] + 
     3139584*MT2^4*MW2^5*MZ2^3*Pi^2*CHl1[2, 2] - 3917568*MT2^3*MW2^6*MZ2^3*
      Pi^2*CHl1[2, 2] + 2484608*MT2^2*MW2^7*MZ2^3*Pi^2*CHl1[2, 2] - 
     727936*MT2*MW2^8*MZ2^3*Pi^2*CHl1[2, 2] + 67840*MW2^9*MZ2^3*Pi^2*
      CHl1[2, 2] - 174800*MT2^6*MW2^2*MZ2^4*Pi^2*CHl1[2, 2] + 
     1234528*MT2^5*MW2^3*MZ2^4*Pi^2*CHl1[2, 2] - 3179184*MT2^4*MW2^4*MZ2^4*
      Pi^2*CHl1[2, 2] + 3749568*MT2^3*MW2^5*MZ2^4*Pi^2*CHl1[2, 2] - 
     2014768*MT2^2*MW2^6*MZ2^4*Pi^2*CHl1[2, 2] + 373728*MT2*MW2^7*MZ2^4*Pi^2*
      CHl1[2, 2] + 10928*MW2^8*MZ2^4*Pi^2*CHl1[2, 2] + 
     88248*MT2^6*MW2*MZ2^5*Pi^2*CHl1[2, 2] - 704288*MT2^5*MW2^2*MZ2^5*Pi^2*
      CHl1[2, 2] + 1848120*MT2^4*MW2^3*MZ2^5*Pi^2*CHl1[2, 2] - 
     1928832*MT2^3*MW2^4*MZ2^5*Pi^2*CHl1[2, 2] + 602664*MT2^2*MW2^5*MZ2^5*
      Pi^2*CHl1[2, 2] + 180640*MT2*MW2^6*MZ2^5*Pi^2*CHl1[2, 2] - 
     86552*MW2^7*MZ2^5*Pi^2*CHl1[2, 2] - 17296*MT2^6*MZ2^6*Pi^2*CHl1[2, 2] + 
     192024*MT2^5*MW2*MZ2^6*Pi^2*CHl1[2, 2] - 524184*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHl1[2, 2] + 347616*MT2^3*MW2^3*MZ2^6*Pi^2*CHl1[2, 2] + 
     266656*MT2^2*MW2^4*MZ2^6*Pi^2*CHl1[2, 2] - 335768*MT2*MW2^5*MZ2^6*Pi^2*
      CHl1[2, 2] + 70952*MW2^6*MZ2^6*Pi^2*CHl1[2, 2] - 
     17296*MT2^5*MZ2^7*Pi^2*CHl1[2, 2] + 51888*MT2^4*MW2*MZ2^7*Pi^2*
      CHl1[2, 2] + 53656*MT2^3*MW2^2*MZ2^7*Pi^2*CHl1[2, 2] - 
     211088*MT2^2*MW2^3*MZ2^7*Pi^2*CHl1[2, 2] + 140136*MT2*MW2^4*MZ2^7*Pi^2*
      CHl1[2, 2] - 17296*MW2^5*MZ2^7*Pi^2*CHl1[2, 2] - 
     17296*MT2^3*MW2*MZ2^8*Pi^2*CHl1[2, 2] + 34592*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHl1[2, 2] - 17296*MT2*MW2^3*MZ2^8*Pi^2*CHl1[2, 2] + 
     2*MZ2*(-324*MT2^7*MZ2^2*(-54*MW2^2 + 37*MW2*MZ2 + 6*MZ2^2) + 
       2*MW2^5*(MW2 + MZ2)*(512*MW2^5*(-753 + 64*Pi^2) - 
         256*MW2^4*MZ2*(-4443 + 412*Pi^2) + 16*MW2^3*MZ2^2*
          (-93645 + 9052*Pi^2) + 4*MW2^2*MZ2^2*(90*MH2 + 216033*MZ2 - 
           22616*MZ2*Pi^2) + MZ2^4*(-144*MH2 + 27687*MZ2 - 976*MZ2*Pi^2) + 
         2*MW2*MZ2^3*(-54*MH2 - 96189*MZ2 + 10736*MZ2*Pi^2)) + 
       MT2^6*(1024*MW2^5*(-753 + 64*Pi^2) - 32*MW2^4*MZ2*
          (-71601 + 6592*Pi^2) + 16*MW2^3*MZ2^2*(-195255 + 18104*Pi^2) + 
         4*MW2^2*MZ2^2*(180*MH2 + 454287*MZ2 - 45232*MZ2*Pi^2) + 
         MZ2^4*(-288*MH2 + 53565*MZ2 - 1952*MZ2*Pi^2) + 
         4*MW2*MZ2^3*(-54*MH2 - 94353*MZ2 + 10736*MZ2*Pi^2)) + 
       MT2^2*MW2^2*(15360*MW2^7*(-753 + 64*Pi^2) + 48*MW2^5*MZ2^2*
          (-812409 + 79000*Pi^2) - 32*MW2^6*MZ2*(-1020045 + 94784*Pi^2) + 
         4*MW2^4*MZ2^2*(2700*MH2 + 3831951*MZ2 - 428176*MZ2*Pi^2) + 
         MZ2^6*(576*MH2 - 109803*MZ2 + 3904*MZ2*Pi^2) - 
         4*MW2*MZ2^5*(36*MH2 - 218769*MZ2 + 22448*MZ2*Pi^2) - 
         12*MW2^3*MZ2^3*(150*MH2 - 315197*MZ2 + 24752*MZ2*Pi^2) + 
         9*MW2^2*MZ2^4*(-688*MH2 - 375803*MZ2 + 46496*MZ2*Pi^2)) + 
       MT2^5*(-6144*MW2^6*(-753 + 64*Pi^2) + 32*MW2^5*MZ2*
          (-453027 + 41600*Pi^2) - 8*MW2^4*MZ2^2*(-2577489 + 243616*Pi^2) + 
         8*MW2^2*MZ2^3*(252*MH2 + 501117*MZ2 - 54824*MZ2*Pi^2) + 
         MZ2^5*(-288*MH2 + 55509*MZ2 - 1952*MZ2*Pi^2) + 
         32*MW2^3*MZ2^2*(-135*MH2 - 424944*MZ2 + 42976*MZ2*Pi^2) + 
         MW2*MZ2^4*(1512*MH2 - 710655*MZ2 + 54656*MZ2*Pi^2)) + 
       MT2*MW2^3*(-6144*MW2^7*(-753 + 64*Pi^2) + 288*MW2^6*MZ2*
          (-39399 + 3712*Pi^2) - 8*MW2^5*MZ2^2*(-1300551 + 129952*Pi^2) + 
         MW2^2*MZ2^4*(3096*MH2 + 2540649*MZ2 - 298048*MZ2*Pi^2) + 
         8*MW2^4*MZ2^2*(-540*MH2 + 115593*MZ2 + 704*MZ2*Pi^2) - 
         2*MZ2^6*(144*MH2 - 27687*MZ2 + 976*MZ2*Pi^2) + 
         MW2*MZ2^5*(648*MH2 - 549933*MZ2 + 48800*MZ2*Pi^2) + 
         8*MW2^3*MZ2^3*(-108*MH2 - 737001*MZ2 + 71848*MZ2*Pi^2)) + 
       6*MT2^4*MW2*(32*MW2^5*MZ2*(190515 - 17504*Pi^2) + 
         2560*MW2^6*(-753 + 64*Pi^2) + 96*MW2^4*MZ2^2*(-90781 + 8642*Pi^2) + 
         8*MW2^3*MZ2^2*(225*MH2 + 732480*MZ2 - 74644*MZ2*Pi^2) - 
         36*MW2*MZ2^4*(17*MH2 - 9154*MZ2 + 732*MZ2*Pi^2) + 
         MZ2^5*(144*MH2 - 28101*MZ2 + 976*MZ2*Pi^2) + 2*MW2^2*MZ2^3*
          (-450*MH2 - 905037*MZ2 + 98912*MZ2*Pi^2)) - 
       MT2^3*MW2*(20480*MW2^7*(-753 + 64*Pi^2) - 576*MW2^6*MZ2*
          (-81895 + 7552*Pi^2) + 8*MW2^5*MZ2^2*(-8011197 + 768704*Pi^2) + 
         4*MW2^4*MZ2^2*(3600*MH2 + 9586245*MZ2 - 996736*MZ2*Pi^2) + 
         4*MW2*MZ2^5*(198*MH2 + 66531*MZ2 - 9760*MZ2*Pi^2) + 
         MZ2^6*(288*MH2 - 55239*MZ2 + 1952*MZ2*Pi^2) + 
         2*MW2^2*MZ2^4*(-3024*MH2 + 76227*MZ2 + 28000*MZ2*Pi^2) + 
         8*MW2^3*MZ2^3*(-720*MH2 - 999801*MZ2 + 116384*MZ2*Pi^2)))*SW2*
      CHl1[Leff, Leff] - 743424*MT2^6*MW2^6*CHl3[1, 1] + 
     4460544*MT2^5*MW2^7*CHl3[1, 1] - 11151360*MT2^4*MW2^8*CHl3[1, 1] + 
     14868480*MT2^3*MW2^9*CHl3[1, 1] - 11151360*MT2^2*MW2^10*CHl3[1, 1] + 
     4460544*MT2*MW2^11*CHl3[1, 1] - 743424*MW2^12*CHl3[1, 1] - 
     7776*MT2^7*MW2^4*MZ2*CHl3[1, 1] + 2463360*MT2^6*MW2^5*MZ2*CHl3[1, 1] - 
     15355104*MT2^5*MW2^6*MZ2*CHl3[1, 1] + 38610432*MT2^4*MW2^7*MZ2*
      CHl3[1, 1] - 49885728*MT2^3*MW2^8*MZ2*CHl3[1, 1] + 
     34758528*MT2^2*MW2^9*MZ2*CHl3[1, 1] - 12251808*MT2*MW2^10*MZ2*
      CHl3[1, 1] + 1668096*MW2^11*MZ2*CHl3[1, 1] + 14256*MT2^7*MW2^3*MZ2^2*
      CHl3[1, 1] - 3770592*MT2^6*MW2^4*MZ2^2*CHl3[1, 1] + 
     24714960*MT2^5*MW2^5*MZ2^2*CHl3[1, 1] - 62691840*MT2^4*MW2^6*MZ2^2*
      CHl3[1, 1] + 77797584*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] - 
     48875232*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] + 14074032*MT2*MW2^9*MZ2^2*
      CHl3[1, 1] - 1263168*MW2^10*MZ2^2*CHl3[1, 1] - 
     5508*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] + 3841824*MT2^6*MW2^3*MZ2^3*
      CHl3[1, 1] - 26573028*MT2^5*MW2^4*MZ2^3*CHl3[1, 1] + 
     68094144*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] - 80894028*MT2^3*MW2^6*MZ2^3*
      CHl3[1, 1] + 44749920*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 
     9336396*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 123072*MW2^9*MZ2^3*CHl3[1, 1] - 
     3240*MT2^7*MW2*MZ2^4*CHl3[1, 1] - 2747580*MT2^6*MW2^2*MZ2^4*CHl3[1, 1] + 
     20332812*MT2^5*MW2^3*MZ2^4*CHl3[1, 1] - 52747920*MT2^4*MW2^4*MZ2^4*
      CHl3[1, 1] + 59073312*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] - 
     26444412*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 1502076*MT2*MW2^7*MZ2^4*
      CHl3[1, 1] + 1034952*MW2^8*MZ2^4*CHl3[1, 1] + 
     2025*MT2^7*MZ2^5*CHl3[1, 1] + 1173120*MT2^6*MW2*MZ2^5*CHl3[1, 1] - 
     9851667*MT2^5*MW2^2*MZ2^5*CHl3[1, 1] + 26056944*MT2^4*MW2^3*MZ2^5*
      CHl3[1, 1] - 25458285*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] + 
     4696308*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] + 4956663*MT2*MW2^6*MZ2^5*
      CHl3[1, 1] - 1575108*MW2^7*MZ2^5*CHl3[1, 1] - 
     209175*MT2^6*MZ2^6*CHl3[1, 1] + 2449635*MT2^5*MW2*MZ2^6*CHl3[1, 1] - 
     6731910*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] + 3848418*MT2^3*MW2^3*MZ2^6*
      CHl3[1, 1] + 4724025*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] - 
     5057493*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 976500*MW2^6*MZ2^6*CHl3[1, 1] - 
     211200*MT2^5*MZ2^7*CHl3[1, 1] + 635625*MT2^4*MW2*MZ2^7*CHl3[1, 1] + 
     762060*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] - 2796585*MT2^2*MW2^3*MZ2^7*
      CHl3[1, 1] + 1821300*MT2*MW2^4*MZ2^7*CHl3[1, 1] - 
     211200*MW2^5*MZ2^7*CHl3[1, 1] - 211200*MT2^3*MW2*MZ2^8*CHl3[1, 1] + 
     422400*MT2^2*MW2^2*MZ2^8*CHl3[1, 1] - 211200*MT2*MW2^3*MZ2^8*
      CHl3[1, 1] + 65536*MT2^6*MW2^6*Pi^2*CHl3[1, 1] - 
     393216*MT2^5*MW2^7*Pi^2*CHl3[1, 1] + 983040*MT2^4*MW2^8*Pi^2*
      CHl3[1, 1] - 1310720*MT2^3*MW2^9*Pi^2*CHl3[1, 1] + 
     983040*MT2^2*MW2^10*Pi^2*CHl3[1, 1] - 393216*MT2*MW2^11*Pi^2*
      CHl3[1, 1] + 65536*MW2^12*Pi^2*CHl3[1, 1] - 225280*MT2^6*MW2^5*MZ2*Pi^2*
      CHl3[1, 1] + 1417216*MT2^5*MW2^6*MZ2*Pi^2*CHl3[1, 1] - 
     3575808*MT2^4*MW2^7*MZ2*Pi^2*CHl3[1, 1] + 4636672*MT2^3*MW2^8*MZ2*Pi^2*
      CHl3[1, 1] - 3248128*MT2^2*MW2^9*MZ2*Pi^2*CHl3[1, 1] + 
     1155072*MT2*MW2^10*MZ2*Pi^2*CHl3[1, 1] - 159744*MW2^11*MZ2*Pi^2*
      CHl3[1, 1] + 371200*MT2^6*MW2^4*MZ2^2*Pi^2*CHl3[1, 1] - 
     2452480*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[1, 1] + 6243840*MT2^4*MW2^6*MZ2^2*
      Pi^2*CHl3[1, 1] - 7809024*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[1, 1] + 
     4986368*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[1, 1] - 1485824*MT2*MW2^9*MZ2^2*Pi^2*
      CHl3[1, 1] + 145920*MW2^10*MZ2^2*Pi^2*CHl3[1, 1] - 
     408320*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[1, 1] + 2821120*MT2^5*MW2^4*MZ2^3*
      Pi^2*CHl3[1, 1] - 7238400*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[1, 1] + 
     8683520*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[1, 1] - 4931840*MT2^2*MW2^7*MZ2^3*
      Pi^2*CHl3[1, 1] + 1111040*MT2*MW2^8*MZ2^3*Pi^2*CHl3[1, 1] - 
     37120*MW2^9*MZ2^3*Pi^2*CHl3[1, 1] + 307264*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHl3[1, 1] - 2251904*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[1, 1] + 
     5833920*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[1, 1] - 6590720*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHl3[1, 1] + 3049920*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[1, 1] - 
     247424*MT2*MW2^7*MZ2^4*Pi^2*CHl3[1, 1] - 101056*MW2^8*MZ2^4*Pi^2*
      CHl3[1, 1] - 136000*MT2^6*MW2*MZ2^5*Pi^2*CHl3[1, 1] + 
     1123264*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[1, 1] - 2961792*MT2^4*MW2^3*MZ2^5*
      Pi^2*CHl3[1, 1] + 2926208*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[1, 1] - 
     608832*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[1, 1] - 514112*MT2*MW2^6*MZ2^5*Pi^2*
      CHl3[1, 1] + 171264*MW2^7*MZ2^5*Pi^2*CHl3[1, 1] + 
     25600*MT2^6*MZ2^6*Pi^2*CHl3[1, 1] - 289600*MT2^5*MW2*MZ2^6*Pi^2*
      CHl3[1, 1] + 792000*MT2^4*MW2^2*MZ2^6*Pi^2*CHl3[1, 1] - 
     476736*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[1, 1] - 502528*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHl3[1, 1] + 561664*MT2*MW2^5*MZ2^6*Pi^2*CHl3[1, 1] - 
     110400*MW2^6*MZ2^6*Pi^2*CHl3[1, 1] + 25600*MT2^5*MZ2^7*Pi^2*CHl3[1, 1] - 
     76800*MT2^4*MW2*MZ2^7*Pi^2*CHl3[1, 1] - 84800*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHl3[1, 1] + 323200*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] - 
     212800*MT2*MW2^4*MZ2^7*Pi^2*CHl3[1, 1] + 25600*MW2^5*MZ2^7*Pi^2*
      CHl3[1, 1] + 25600*MT2^3*MW2*MZ2^8*Pi^2*CHl3[1, 1] - 
     51200*MT2^2*MW2^2*MZ2^8*Pi^2*CHl3[1, 1] + 25600*MT2*MW2^3*MZ2^8*Pi^2*
      CHl3[1, 1] - 743424*MT2^6*MW2^6*CHl3[2, 2] + 
     4460544*MT2^5*MW2^7*CHl3[2, 2] - 11151360*MT2^4*MW2^8*CHl3[2, 2] + 
     14868480*MT2^3*MW2^9*CHl3[2, 2] - 11151360*MT2^2*MW2^10*CHl3[2, 2] + 
     4460544*MT2*MW2^11*CHl3[2, 2] - 743424*MW2^12*CHl3[2, 2] - 
     7776*MT2^7*MW2^4*MZ2*CHl3[2, 2] + 1933248*MT2^6*MW2^5*MZ2*CHl3[2, 2] - 
     12174432*MT2^5*MW2^6*MZ2*CHl3[2, 2] + 30658752*MT2^4*MW2^7*MZ2*
      CHl3[2, 2] - 39283488*MT2^3*MW2^8*MZ2*CHl3[2, 2] + 
     26806848*MT2^2*MW2^9*MZ2*CHl3[2, 2] - 9071136*MT2*MW2^10*MZ2*
      CHl3[2, 2] + 1137984*MW2^11*MZ2*CHl3[2, 2] - 1584*MH2*MT2^6*MW2^3*MZ2^2*
      CHl3[2, 2] - 18144*MT2^7*MW2^3*MZ2^2*CHl3[2, 2] + 
     9504*MH2*MT2^5*MW2^4*MZ2^2*CHl3[2, 2] - 2344800*MT2^6*MW2^4*MZ2^2*
      CHl3[2, 2] - 23760*MH2*MT2^4*MW2^5*MZ2^2*CHl3[2, 2] + 
     16313088*MT2^5*MW2^5*MZ2^2*CHl3[2, 2] + 31680*MH2*MT2^3*MW2^6*MZ2^2*
      CHl3[2, 2] - 41995584*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] - 
     23760*MH2*MT2^2*MW2^7*MZ2^2*CHl3[2, 2] + 51649440*MT2^3*MW2^7*MZ2^2*
      CHl3[2, 2] + 9504*MH2*MT2*MW2^8*MZ2^2*CHl3[2, 2] - 
     31296096*MT2^2*MW2^8*MZ2^2*CHl3[2, 2] - 1584*MH2*MW2^9*MZ2^2*
      CHl3[2, 2] + 8256576*MT2*MW2^9*MZ2^2*CHl3[2, 2] - 
     564480*MW2^10*MZ2^2*CHl3[2, 2] + 2448*MH2*MT2^6*MW2^2*MZ2^3*CHl3[2, 2] + 
     41796*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] - 16272*MH2*MT2^5*MW2^3*MZ2^3*
      CHl3[2, 2] + 1956648*MT2^6*MW2^3*MZ2^3*CHl3[2, 2] + 
     41472*MH2*MT2^4*MW2^4*MZ2^3*CHl3[2, 2] - 15119868*MT2^5*MW2^4*MZ2^3*
      CHl3[2, 2] - 52128*MH2*MT2^3*MW2^5*MZ2^3*CHl3[2, 2] + 
     39850920*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] + 33552*MH2*MT2^2*MW2^6*MZ2^3*
      CHl3[2, 2] - 46929780*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] - 
     9936*MH2*MT2*MW2^7*MZ2^3*CHl3[2, 2] + 24539064*MT2^2*MW2^7*MZ2^3*
      CHl3[2, 2] + 864*MH2*MW2^8*MZ2^3*CHl3[2, 2] - 
     4120404*MT2*MW2^8*MZ2^3*CHl3[2, 2] - 218376*MW2^9*MZ2^3*CHl3[2, 2] - 
     1710*MH2*MT2^6*MW2*MZ2^4*CHl3[2, 2] - 33048*MT2^7*MW2*MZ2^4*CHl3[2, 2] + 
     12708*MH2*MT2^5*MW2^2*MZ2^4*CHl3[2, 2] - 1129488*MT2^6*MW2^2*MZ2^4*
      CHl3[2, 2] - 32994*MH2*MT2^4*MW2^3*MZ2^4*CHl3[2, 2] + 
     9822540*MT2^5*MW2^3*MZ2^4*CHl3[2, 2] + 37512*MH2*MT2^3*MW2^4*MZ2^4*
      CHl3[2, 2] - 26499060*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] - 
     17586*MH2*MT2^2*MW2^5*MZ2^4*CHl3[2, 2] + 29031216*MT2^3*MW2^5*MZ2^4*
      CHl3[2, 2] + 1332*MH2*MT2*MW2^6*MZ2^4*CHl3[2, 2] - 
     11152392*MT2^2*MW2^6*MZ2^4*CHl3[2, 2] + 738*MH2*MW2^7*MZ2^4*CHl3[2, 2] - 
     897060*MT2*MW2^7*MZ2^4*CHl3[2, 2] + 857292*MW2^8*MZ2^4*CHl3[2, 2] + 
     441*MH2*MT2^6*MZ2^5*CHl3[2, 2] + 9153*MT2^7*MZ2^5*CHl3[2, 2] - 
     4356*MH2*MT2^5*MW2*MZ2^5*CHl3[2, 2] + 389754*MT2^6*MW2*MZ2^5*
      CHl3[2, 2] + 11745*MH2*MT2^4*MW2^2*MZ2^5*CHl3[2, 2] - 
     3998967*MT2^5*MW2^2*MZ2^5*CHl3[2, 2] - 9792*MH2*MT2^3*MW2^3*MZ2^5*
      CHl3[2, 2] + 11065374*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] - 
     1701*MH2*MT2^2*MW2^4*MZ2^5*CHl3[2, 2] - 10076805*MT2^3*MW2^4*MZ2^5*
      CHl3[2, 2] + 4932*MH2*MT2*MW2^5*MZ2^5*CHl3[2, 2] + 
     54738*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] - 1269*MH2*MW2^6*MZ2^5*CHl3[2, 2] + 
     3449739*MT2*MW2^6*MZ2^5*CHl3[2, 2] - 892986*MW2^7*MZ2^5*CHl3[2, 2] + 
     441*MH2*MT2^5*MZ2^6*CHl3[2, 2] - 58914*MT2^6*MZ2^6*CHl3[2, 2] - 
     1323*MH2*MT2^4*MW2*MZ2^6*CHl3[2, 2] + 858663*MT2^5*MW2*MZ2^6*
      CHl3[2, 2] - 828*MH2*MT2^3*MW2^2*MZ2^6*CHl3[2, 2] - 
     2468421*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] + 4302*MH2*MT2^2*MW2^3*MZ2^6*
      CHl3[2, 2] + 1030638*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] - 
     3033*MH2*MT2*MW2^4*MZ2^6*CHl3[2, 2] + 2613720*MT2^2*MW2^4*MZ2^6*
      CHl3[2, 2] + 441*MH2*MW2^5*MZ2^6*CHl3[2, 2] - 
     2384853*MT2*MW2^5*MZ2^6*CHl3[2, 2] + 409167*MW2^6*MZ2^6*CHl3[2, 2] - 
     68067*MT2^5*MZ2^7*CHl3[2, 2] + 441*MH2*MT2^3*MW2*MZ2^7*CHl3[2, 2] + 
     213354*MT2^4*MW2*MZ2^7*CHl3[2, 2] - 882*MH2*MT2^2*MW2^2*MZ2^7*
      CHl3[2, 2] + 323280*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] + 
     441*MH2*MT2*MW2^3*MZ2^7*CHl3[2, 2] - 1081935*MT2^2*MW2^3*MZ2^7*
      CHl3[2, 2] + 681435*MT2*MW2^4*MZ2^7*CHl3[2, 2] - 
     68067*MW2^5*MZ2^7*CHl3[2, 2] - 68067*MT2^3*MW2*MZ2^8*CHl3[2, 2] + 
     136134*MT2^2*MW2^2*MZ2^8*CHl3[2, 2] - 68067*MT2*MW2^3*MZ2^8*CHl3[2, 2] + 
     65536*MT2^6*MW2^6*Pi^2*CHl3[2, 2] - 393216*MT2^5*MW2^7*Pi^2*CHl3[2, 2] + 
     983040*MT2^4*MW2^8*Pi^2*CHl3[2, 2] - 1310720*MT2^3*MW2^9*Pi^2*
      CHl3[2, 2] + 983040*MT2^2*MW2^10*Pi^2*CHl3[2, 2] - 
     393216*MT2*MW2^11*Pi^2*CHl3[2, 2] + 65536*MW2^12*Pi^2*CHl3[2, 2] - 
     192512*MT2^6*MW2^5*MZ2*Pi^2*CHl3[2, 2] + 1220608*MT2^5*MW2^6*MZ2*Pi^2*
      CHl3[2, 2] - 3084288*MT2^4*MW2^7*MZ2*Pi^2*CHl3[2, 2] + 
     3981312*MT2^3*MW2^8*MZ2*Pi^2*CHl3[2, 2] - 2756608*MT2^2*MW2^9*MZ2*Pi^2*
      CHl3[2, 2] + 958464*MT2*MW2^10*MZ2*Pi^2*CHl3[2, 2] - 
     126976*MW2^11*MZ2*Pi^2*CHl3[2, 2] + 253312*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHl3[2, 2] - 1712384*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[2, 2] + 
     4377216*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[2, 2] - 5385728*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHl3[2, 2] + 3283584*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[2, 2] - 
     876800*MT2*MW2^9*MZ2^2*Pi^2*CHl3[2, 2] + 60800*MW2^10*MZ2^2*Pi^2*
      CHl3[2, 2] - 222592*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[2, 2] + 
     1588864*MT2^5*MW2^4*MZ2^3*Pi^2*CHl3[2, 2] - 4098816*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHl3[2, 2] + 4765952*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[2, 2] - 
     2447232*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[2, 2] + 383104*MT2*MW2^8*MZ2^3*Pi^2*
      CHl3[2, 2] + 30720*MW2^9*MZ2^3*Pi^2*CHl3[2, 2] + 
     132464*MT2^6*MW2^2*MZ2^4*Pi^2*CHl3[2, 2] - 1017376*MT2^5*MW2^3*MZ2^4*
      Pi^2*CHl3[2, 2] + 2654736*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[2, 2] - 
     2841152*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[2, 2] + 1035152*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHl3[2, 2] + 126304*MT2*MW2^7*MZ2^4*Pi^2*CHl3[2, 2] - 
     90128*MW2^8*MZ2^4*Pi^2*CHl3[2, 2] - 47752*MT2^6*MW2*MZ2^5*Pi^2*
      CHl3[2, 2] + 418976*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[2, 2] - 
     1113672*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[2, 2] + 997376*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHl3[2, 2] - 6168*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[2, 2] - 
     333472*MT2*MW2^6*MZ2^5*Pi^2*CHl3[2, 2] + 84712*MW2^7*MZ2^5*Pi^2*
      CHl3[2, 2] + 8304*MT2^6*MZ2^6*Pi^2*CHl3[2, 2] - 
     97576*MT2^5*MW2*MZ2^6*Pi^2*CHl3[2, 2] + 267816*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHl3[2, 2] - 129120*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[2, 2] - 
     235872*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[2, 2] + 225896*MT2*MW2^5*MZ2^6*Pi^2*
      CHl3[2, 2] - 39448*MW2^6*MZ2^6*Pi^2*CHl3[2, 2] + 
     8304*MT2^5*MZ2^7*Pi^2*CHl3[2, 2] - 24912*MT2^4*MW2*MZ2^7*Pi^2*
      CHl3[2, 2] - 31144*MT2^3*MW2^2*MZ2^7*Pi^2*CHl3[2, 2] + 
     112112*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] - 72664*MT2*MW2^4*MZ2^7*Pi^2*
      CHl3[2, 2] + 8304*MW2^5*MZ2^7*Pi^2*CHl3[2, 2] + 
     8304*MT2^3*MW2*MZ2^8*Pi^2*CHl3[2, 2] - 16608*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHl3[2, 2] + 8304*MT2*MW2^3*MZ2^8*Pi^2*CHl3[2, 2] + 
     1542144*MT2^6*MW2^6*CHl3[Leff, Leff] - 9252864*MT2^5*MW2^7*
      CHl3[Leff, Leff] + 23132160*MT2^4*MW2^8*CHl3[Leff, Leff] - 
     30842880*MT2^3*MW2^9*CHl3[Leff, Leff] + 23132160*MT2^2*MW2^10*
      CHl3[Leff, Leff] - 9252864*MT2*MW2^11*CHl3[Leff, Leff] + 
     1542144*MW2^12*CHl3[Leff, Leff] - 6412608*MT2^6*MW2^5*MZ2*
      CHl3[Leff, Leff] + 39974592*MT2^5*MW2^6*MZ2*CHl3[Leff, Leff] - 
     100609920*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 130945920*MT2^3*MW2^8*MZ2*
      CHl3[Leff, Leff] - 92735040*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] + 
     33674688*MT2*MW2^10*MZ2*CHl3[Leff, Leff] - 4837632*MW2^11*MZ2*
      CHl3[Leff, Leff] - 1440*MH2*MT2^6*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
     34992*MT2^7*MW2^3*MZ2^2*CHl3[Leff, Leff] + 8640*MH2*MT2^5*MW2^4*MZ2^2*
      CHl3[Leff, Leff] + 10941984*MT2^6*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
     21600*MH2*MT2^4*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
     71189712*MT2^5*MW2^5*MZ2^2*CHl3[Leff, Leff] + 28800*MH2*MT2^3*MW2^6*
      MZ2^2*CHl3[Leff, Leff] + 180271872*MT2^4*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
     21600*MH2*MT2^2*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
     225325392*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
     8640*MH2*MT2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 144368544*MT2^2*MW2^8*MZ2^2*
      CHl3[Leff, Leff] - 1440*MH2*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
     43306800*MT2*MW2^9*MZ2^2*CHl3[Leff, Leff] + 4274496*MW2^10*MZ2^2*
      CHl3[Leff, Leff] + 1872*MH2*MT2^6*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
     58968*MT2^7*MW2^2*MZ2^3*CHl3[Leff, Leff] - 12672*MH2*MT2^5*MW2^3*MZ2^3*
      CHl3[Leff, Leff] - 9515544*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
     32400*MH2*MT2^4*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
     66346128*MT2^5*MW2^4*MZ2^3*CHl3[Leff, Leff] - 40320*MH2*MT2^3*MW2^5*
      MZ2^3*CHl3[Leff, Leff] - 169728192*MT2^4*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
     25200*MH2*MT2^2*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
     197465592*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
     6912*MH2*MT2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 102344472*MT2^2*MW2^7*MZ2^3*
      CHl3[Leff, Leff] + 432*MH2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
     16135776*MT2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 1571376*MW2^9*MZ2^3*
      CHl3[Leff, Leff] + 144*MH2*MT2^6*MW2*MZ2^4*CHl3[Leff, Leff] - 
     20088*MT2^7*MW2*MZ2^4*CHl3[Leff, Leff] + 1008*MH2*MT2^5*MW2^2*MZ2^4*
      CHl3[Leff, Leff] + 4305216*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] - 
     3456*MH2*MT2^4*MW2^3*MZ2^4*CHl3[Leff, Leff] - 34343952*MT2^5*MW2^3*MZ2^4*
      CHl3[Leff, Leff] - 576*MH2*MT2^3*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
     89679672*MT2^4*MW2^4*MZ2^4*CHl3[Leff, Leff] + 8784*MH2*MT2^2*MW2^5*MZ2^4*
      CHl3[Leff, Leff] - 90163512*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
     7920*MH2*MT2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 22343424*MT2^2*MW2^6*MZ2^4*
      CHl3[Leff, Leff] + 2016*MH2*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
     13155552*MT2*MW2^7*MZ2^4*CHl3[Leff, Leff] - 4940760*MW2^8*MZ2^4*
      CHl3[Leff, Leff] - 576*MH2*MT2^6*MZ2^5*CHl3[Leff, Leff] - 
     3888*MT2^7*MZ2^5*CHl3[Leff, Leff] + 3600*MH2*MT2^5*MW2*MZ2^5*
      CHl3[Leff, Leff] - 966786*MT2^6*MW2*MZ2^5*CHl3[Leff, Leff] - 
     9072*MH2*MT2^4*MW2^2*MZ2^5*CHl3[Leff, Leff] + 9984270*MT2^5*MW2^2*MZ2^5*
      CHl3[Leff, Leff] + 13680*MH2*MT2^3*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
     26996184*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] - 12096*MH2*MT2^2*MW2^4*
      MZ2^5*CHl3[Leff, Leff] + 18597468*MT2^3*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
     4896*MH2*MT2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 11855070*MT2^2*MW2^5*MZ2^5*
      CHl3[Leff, Leff] - 432*MH2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
     15625698*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] + 3157044*MW2^7*MZ2^5*
      CHl3[Leff, Leff] - 576*MH2*MT2^5*MZ2^6*CHl3[Leff, Leff] + 
     105594*MT2^6*MZ2^6*CHl3[Leff, Leff] + 1728*MH2*MT2^4*MW2*MZ2^6*
      CHl3[Leff, Leff] - 1627944*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] - 
     1008*MH2*MT2^3*MW2^2*MZ2^6*CHl3[Leff, Leff] + 4583196*MT2^4*MW2^2*MZ2^6*
      CHl3[Leff, Leff] - 1440*MH2*MT2^2*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
     35508*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] + 1872*MH2*MT2*MW2^4*MZ2^6*
      CHl3[Leff, Leff] - 8579502*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
     576*MH2*MW2^5*MZ2^6*CHl3[Leff, Leff] + 6420972*MT2*MW2^5*MZ2^6*
      CHl3[Leff, Leff] - 875880*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
     109482*MT2^5*MZ2^7*CHl3[Leff, Leff] - 576*MH2*MT2^3*MW2*MZ2^7*
      CHl3[Leff, Leff] - 332604*MT2^4*MW2*MZ2^7*CHl3[Leff, Leff] + 
     1152*MH2*MT2^2*MW2^2*MZ2^7*CHl3[Leff, Leff] - 750630*MT2^3*MW2^2*MZ2^7*
      CHl3[Leff, Leff] - 576*MH2*MT2*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
     2176350*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 1310838*MT2*MW2^4*MZ2^7*
      CHl3[Leff, Leff] + 109212*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
     108942*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] - 216534*MT2^2*MW2^2*MZ2^8*
      CHl3[Leff, Leff] + 109212*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
     131072*MT2^6*MW2^6*Pi^2*CHl3[Leff, Leff] + 786432*MT2^5*MW2^7*Pi^2*
      CHl3[Leff, Leff] - 1966080*MT2^4*MW2^8*Pi^2*CHl3[Leff, Leff] + 
     2621440*MT2^3*MW2^9*Pi^2*CHl3[Leff, Leff] - 1966080*MT2^2*MW2^10*Pi^2*
      CHl3[Leff, Leff] + 786432*MT2*MW2^11*Pi^2*CHl3[Leff, Leff] - 
     131072*MW2^12*Pi^2*CHl3[Leff, Leff] + 552960*MT2^6*MW2^5*MZ2*Pi^2*
      CHl3[Leff, Leff] - 3448832*MT2^5*MW2^6*MZ2*Pi^2*CHl3[Leff, Leff] + 
     8687616*MT2^4*MW2^7*MZ2*Pi^2*CHl3[Leff, Leff] - 
     11321344*MT2^3*MW2^8*MZ2*Pi^2*CHl3[Leff, Leff] + 
     8032256*MT2^2*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] - 
     2924544*MT2*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] + 
     421888*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] - 1001216*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHl3[Leff, Leff] + 6560256*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     16677120*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     20999168*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     13650176*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     4217344*MT2*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     448256*MW2^10*MZ2^2*Pi^2*CHl3[Leff, Leff] + 941184*MT2^6*MW2^3*MZ2^3*
      Pi^2*CHl3[Leff, Leff] - 6648320*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHl3[Leff, Leff] + 17121408*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     20273152*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     11009408*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     2090496*MT2*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     60032*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] - 447744*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHl3[Leff, Leff] + 3627648*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     9539712*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     9836032*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     2831360*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     1138304*MT2*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     493440*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] + 89792*MT2^6*MW2*MZ2^5*Pi^2*
      CHl3[Leff, Leff] - 986496*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     2690112*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     1750144*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     1430976*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     1745664*MT2*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     357952*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] - 3904*MT2^6*MZ2^6*Pi^2*
      CHl3[Leff, Leff] + 113216*MT2^5*MW2*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     327936*MT2^4*MW2^2*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     190080*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     1016512*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     693696*MT2*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     85888*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] - 3904*MT2^5*MZ2^7*Pi^2*
      CHl3[Leff, Leff] + 11712*MT2^4*MW2*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     81984*MT2^3*MW2^2*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     187392*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     101504*MT2*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     3904*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 3904*MT2^3*MW2*MZ2^8*Pi^2*
      CHl3[Leff, Leff] + 7808*MT2^2*MW2^2*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     3904*MT2*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] - 4032*MT2^6*MW2^5*MZ2*
      CHq1[1, 1] + 24192*MT2^5*MW2^6*MZ2*CHq1[1, 1] - 
     60480*MT2^4*MW2^7*MZ2*CHq1[1, 1] + 80640*MT2^3*MW2^8*MZ2*CHq1[1, 1] - 
     60480*MT2^2*MW2^9*MZ2*CHq1[1, 1] + 24192*MT2*MW2^10*MZ2*CHq1[1, 1] - 
     4032*MW2^11*MZ2*CHq1[1, 1] - 432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[1, 1] - 
     7776*MT2^7*MW2^3*MZ2^2*CHq1[1, 1] + 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq1[1, 1] + 489600*MT2^6*MW2^4*MZ2^2*CHq1[1, 1] - 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq1[1, 1] - 2778336*MT2^5*MW2^5*MZ2^2*
      CHq1[1, 1] + 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[1, 1] + 
     6811776*MT2^4*MW2^6*MZ2^2*CHq1[1, 1] - 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq1[1, 1] - 8983584*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] + 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq1[1, 1] + 6682752*MT2^2*MW2^8*MZ2^2*
      CHq1[1, 1] - 432*MH2*MW2^9*MZ2^2*CHq1[1, 1] - 
     2653344*MT2*MW2^9*MZ2^2*CHq1[1, 1] + 438912*MW2^10*MZ2^2*CHq1[1, 1] + 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHq1[1, 1] + 19440*MT2^7*MW2^2*MZ2^3*
      CHq1[1, 1] - 6912*MH2*MT2^5*MW2^3*MZ2^3*CHq1[1, 1] - 
     1364904*MT2^6*MW2^3*MZ2^3*CHq1[1, 1] + 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHq1[1, 1] + 8200800*MT2^5*MW2^4*MZ2^3*CHq1[1, 1] - 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHq1[1, 1] - 20340504*MT2^4*MW2^5*MZ2^3*
      CHq1[1, 1] + 15336*MH2*MT2^2*MW2^6*MZ2^3*CHq1[1, 1] + 
     25967664*MT2^3*MW2^6*MZ2^3*CHq1[1, 1] - 5184*MH2*MT2*MW2^7*MZ2^3*
      CHq1[1, 1] - 17806680*MT2^2*MW2^7*MZ2^3*CHq1[1, 1] + 
     648*MH2*MW2^8*MZ2^3*CHq1[1, 1] + 6121728*MT2*MW2^8*MZ2^3*CHq1[1, 1] - 
     797544*MW2^9*MZ2^3*CHq1[1, 1] - 918*MH2*MT2^6*MW2*MZ2^4*CHq1[1, 1] - 
     16524*MT2^7*MW2*MZ2^4*CHq1[1, 1] + 6588*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[1, 1] + 1415340*MT2^6*MW2^2*MZ2^4*CHq1[1, 1] - 
     17010*MH2*MT2^4*MW2^3*MZ2^4*CHq1[1, 1] - 9327204*MT2^5*MW2^3*MZ2^4*
      CHq1[1, 1] + 20088*MH2*MT2^3*MW2^4*MZ2^4*CHq1[1, 1] + 
     23534388*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] - 10746*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[1, 1] - 28166580*MT2^3*MW2^5*MZ2^4*CHq1[1, 1] + 
     1836*MH2*MT2*MW2^6*MZ2^4*CHq1[1, 1] + 16117524*MT2^2*MW2^6*MZ2^4*
      CHq1[1, 1] + 162*MH2*MW2^7*MZ2^4*CHq1[1, 1] - 
     3613212*MT2*MW2^7*MZ2^4*CHq1[1, 1] + 56268*MW2^8*MZ2^4*CHq1[1, 1] + 
     270*MH2*MT2^6*MZ2^5*CHq1[1, 1] + 4860*MT2^7*MZ2^5*CHq1[1, 1] - 
     2538*MH2*MT2^5*MW2*MZ2^5*CHq1[1, 1] - 634464*MT2^6*MW2*MZ2^5*
      CHq1[1, 1] + 6804*MH2*MT2^4*MW2^2*MZ2^5*CHq1[1, 1] + 
     4951908*MT2^5*MW2^2*MZ2^5*CHq1[1, 1] - 6156*MH2*MT2^3*MW2^3*MZ2^5*
      CHq1[1, 1] - 12832776*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] + 
     54*MH2*MT2^2*MW2^4*MZ2^5*CHq1[1, 1] + 13129596*MT2^3*MW2^4*MZ2^5*
      CHq1[1, 1] + 2214*MH2*MT2*MW2^5*MZ2^5*CHq1[1, 1] - 
     3717360*MT2^2*MW2^5*MZ2^5*CHq1[1, 1] - 648*MH2*MW2^6*MZ2^5*CHq1[1, 1] - 
     1609740*MT2*MW2^6*MZ2^5*CHq1[1, 1] + 707976*MW2^7*MZ2^5*CHq1[1, 1] + 
     270*MH2*MT2^5*MZ2^6*CHq1[1, 1] + 98460*MT2^6*MZ2^6*CHq1[1, 1] - 
     810*MH2*MT2^4*MW2*MZ2^6*CHq1[1, 1] - 1164960*MT2^5*MW2*MZ2^6*
      CHq1[1, 1] - 378*MH2*MT2^3*MW2^2*MZ2^6*CHq1[1, 1] + 
     3163536*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] + 2376*MH2*MT2^2*MW2^3*MZ2^6*
      CHq1[1, 1] - 1710036*MT2^3*MW2^3*MZ2^6*CHq1[1, 1] - 
     1728*MH2*MT2*MW2^4*MZ2^6*CHq1[1, 1] - 2398176*MT2^2*MW2^4*MZ2^6*
      CHq1[1, 1] + 270*MH2*MW2^5*MZ2^6*CHq1[1, 1] + 
     2506356*MT2*MW2^5*MZ2^6*CHq1[1, 1] - 495180*MW2^6*MZ2^6*CHq1[1, 1] + 
     93600*MT2^5*MZ2^7*CHq1[1, 1] + 270*MH2*MT2^3*MW2*MZ2^7*CHq1[1, 1] - 
     275940*MT2^4*MW2*MZ2^7*CHq1[1, 1] - 540*MH2*MT2^2*MW2^2*MZ2^7*
      CHq1[1, 1] - 411300*MT2^3*MW2^2*MZ2^7*CHq1[1, 1] + 
     270*MH2*MT2*MW2^3*MZ2^7*CHq1[1, 1] + 1369620*MT2^2*MW2^3*MZ2^7*
      CHq1[1, 1] - 869580*MT2*MW2^4*MZ2^7*CHq1[1, 1] + 
     93600*MW2^5*MZ2^7*CHq1[1, 1] + 93600*MT2^3*MW2*MZ2^8*CHq1[1, 1] - 
     187200*MT2^2*MW2^2*MZ2^8*CHq1[1, 1] + 93600*MT2*MW2^3*MZ2^8*CHq1[1, 1] + 
     6144*MT2^6*MW2^5*MZ2*Pi^2*CHq1[1, 1] - 36864*MT2^5*MW2^6*MZ2*Pi^2*
      CHq1[1, 1] + 92160*MT2^4*MW2^7*MZ2*Pi^2*CHq1[1, 1] - 
     122880*MT2^3*MW2^8*MZ2*Pi^2*CHq1[1, 1] + 92160*MT2^2*MW2^9*MZ2*Pi^2*
      CHq1[1, 1] - 36864*MT2*MW2^10*MZ2*Pi^2*CHq1[1, 1] + 
     6144*MW2^11*MZ2*Pi^2*CHq1[1, 1] - 58752*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq1[1, 1] + 358656*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[1, 1] - 
     899712*MT2^4*MW2^6*MZ2^2*Pi^2*CHq1[1, 1] + 1187328*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq1[1, 1] - 868992*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[1, 1] + 
     334080*MT2*MW2^9*MZ2^2*Pi^2*CHq1[1, 1] - 52608*MW2^10*MZ2^2*Pi^2*
      CHq1[1, 1] + 139776*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[1, 1] - 
     897408*MT2^5*MW2^4*MZ2^3*Pi^2*CHq1[1, 1] + 2272896*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq1[1, 1] - 2906880*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[1, 1] + 
     1966848*MT2^2*MW2^7*MZ2^3*Pi^2*CHq1[1, 1] - 656256*MT2*MW2^8*MZ2^3*Pi^2*
      CHq1[1, 1] + 81024*MW2^9*MZ2^3*Pi^2*CHq1[1, 1] - 
     141648*MT2^6*MW2^2*MZ2^4*Pi^2*CHq1[1, 1] + 989664*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq1[1, 1] - 2544048*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[1, 1] + 
     3053760*MT2^3*MW2^5*MZ2^4*Pi^2*CHq1[1, 1] - 1727664*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHq1[1, 1] + 371808*MT2*MW2^7*MZ2^4*Pi^2*CHq1[1, 1] - 
     1872*MW2^8*MZ2^4*Pi^2*CHq1[1, 1] + 65880*MT2^6*MW2*MZ2^5*Pi^2*
      CHq1[1, 1] - 536928*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[1, 1] + 
     1413144*MT2^4*MW2^3*MZ2^5*Pi^2*CHq1[1, 1] - 1461120*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHq1[1, 1] + 425352*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[1, 1] + 
     169440*MT2*MW2^6*MZ2^5*Pi^2*CHq1[1, 1] - 75768*MW2^7*MZ2^5*Pi^2*
      CHq1[1, 1] - 11400*MT2^6*MZ2^6*Pi^2*CHq1[1, 1] + 
     134280*MT2^5*MW2*MZ2^6*Pi^2*CHq1[1, 1] - 368640*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq1[1, 1] + 218112*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[1, 1] + 
     244056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq1[1, 1] - 270888*MT2*MW2^5*MZ2^6*Pi^2*
      CHq1[1, 1] + 54480*MW2^6*MZ2^6*Pi^2*CHq1[1, 1] - 
     11400*MT2^5*MZ2^7*Pi^2*CHq1[1, 1] + 34200*MT2^4*MW2*MZ2^7*Pi^2*
      CHq1[1, 1] + 43080*MT2^3*MW2^2*MZ2^7*Pi^2*CHq1[1, 1] - 
     154560*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[1, 1] + 100080*MT2*MW2^4*MZ2^7*Pi^2*
      CHq1[1, 1] - 11400*MW2^5*MZ2^7*Pi^2*CHq1[1, 1] - 
     11400*MT2^3*MW2*MZ2^8*Pi^2*CHq1[1, 1] + 22800*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq1[1, 1] - 11400*MT2*MW2^3*MZ2^8*Pi^2*CHq1[1, 1] - 
     4032*MT2^6*MW2^5*MZ2*CHq1[2, 2] + 24192*MT2^5*MW2^6*MZ2*CHq1[2, 2] - 
     60480*MT2^4*MW2^7*MZ2*CHq1[2, 2] + 80640*MT2^3*MW2^8*MZ2*CHq1[2, 2] - 
     60480*MT2^2*MW2^9*MZ2*CHq1[2, 2] + 24192*MT2*MW2^10*MZ2*CHq1[2, 2] - 
     4032*MW2^11*MZ2*CHq1[2, 2] - 432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[2, 2] - 
     7776*MT2^7*MW2^3*MZ2^2*CHq1[2, 2] + 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq1[2, 2] + 489600*MT2^6*MW2^4*MZ2^2*CHq1[2, 2] - 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq1[2, 2] - 2778336*MT2^5*MW2^5*MZ2^2*
      CHq1[2, 2] + 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[2, 2] + 
     6811776*MT2^4*MW2^6*MZ2^2*CHq1[2, 2] - 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq1[2, 2] - 8983584*MT2^3*MW2^7*MZ2^2*CHq1[2, 2] + 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq1[2, 2] + 6682752*MT2^2*MW2^8*MZ2^2*
      CHq1[2, 2] - 432*MH2*MW2^9*MZ2^2*CHq1[2, 2] - 
     2653344*MT2*MW2^9*MZ2^2*CHq1[2, 2] + 438912*MW2^10*MZ2^2*CHq1[2, 2] + 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHq1[2, 2] + 19440*MT2^7*MW2^2*MZ2^3*
      CHq1[2, 2] - 6912*MH2*MT2^5*MW2^3*MZ2^3*CHq1[2, 2] - 
     1364904*MT2^6*MW2^3*MZ2^3*CHq1[2, 2] + 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHq1[2, 2] + 8200800*MT2^5*MW2^4*MZ2^3*CHq1[2, 2] - 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHq1[2, 2] - 20340504*MT2^4*MW2^5*MZ2^3*
      CHq1[2, 2] + 15336*MH2*MT2^2*MW2^6*MZ2^3*CHq1[2, 2] + 
     25967664*MT2^3*MW2^6*MZ2^3*CHq1[2, 2] - 5184*MH2*MT2*MW2^7*MZ2^3*
      CHq1[2, 2] - 17806680*MT2^2*MW2^7*MZ2^3*CHq1[2, 2] + 
     648*MH2*MW2^8*MZ2^3*CHq1[2, 2] + 6121728*MT2*MW2^8*MZ2^3*CHq1[2, 2] - 
     797544*MW2^9*MZ2^3*CHq1[2, 2] - 918*MH2*MT2^6*MW2*MZ2^4*CHq1[2, 2] - 
     16524*MT2^7*MW2*MZ2^4*CHq1[2, 2] + 6588*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[2, 2] + 1415340*MT2^6*MW2^2*MZ2^4*CHq1[2, 2] - 
     17010*MH2*MT2^4*MW2^3*MZ2^4*CHq1[2, 2] - 9327204*MT2^5*MW2^3*MZ2^4*
      CHq1[2, 2] + 20088*MH2*MT2^3*MW2^4*MZ2^4*CHq1[2, 2] + 
     23534388*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] - 10746*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[2, 2] - 28166580*MT2^3*MW2^5*MZ2^4*CHq1[2, 2] + 
     1836*MH2*MT2*MW2^6*MZ2^4*CHq1[2, 2] + 16117524*MT2^2*MW2^6*MZ2^4*
      CHq1[2, 2] + 162*MH2*MW2^7*MZ2^4*CHq1[2, 2] - 
     3613212*MT2*MW2^7*MZ2^4*CHq1[2, 2] + 56268*MW2^8*MZ2^4*CHq1[2, 2] + 
     270*MH2*MT2^6*MZ2^5*CHq1[2, 2] + 4860*MT2^7*MZ2^5*CHq1[2, 2] - 
     2538*MH2*MT2^5*MW2*MZ2^5*CHq1[2, 2] - 634464*MT2^6*MW2*MZ2^5*
      CHq1[2, 2] + 6804*MH2*MT2^4*MW2^2*MZ2^5*CHq1[2, 2] + 
     4951908*MT2^5*MW2^2*MZ2^5*CHq1[2, 2] - 6156*MH2*MT2^3*MW2^3*MZ2^5*
      CHq1[2, 2] - 12832776*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] + 
     54*MH2*MT2^2*MW2^4*MZ2^5*CHq1[2, 2] + 13129596*MT2^3*MW2^4*MZ2^5*
      CHq1[2, 2] + 2214*MH2*MT2*MW2^5*MZ2^5*CHq1[2, 2] - 
     3717360*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] - 648*MH2*MW2^6*MZ2^5*CHq1[2, 2] - 
     1609740*MT2*MW2^6*MZ2^5*CHq1[2, 2] + 707976*MW2^7*MZ2^5*CHq1[2, 2] + 
     270*MH2*MT2^5*MZ2^6*CHq1[2, 2] + 98460*MT2^6*MZ2^6*CHq1[2, 2] - 
     810*MH2*MT2^4*MW2*MZ2^6*CHq1[2, 2] - 1164960*MT2^5*MW2*MZ2^6*
      CHq1[2, 2] - 378*MH2*MT2^3*MW2^2*MZ2^6*CHq1[2, 2] + 
     3163536*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] + 2376*MH2*MT2^2*MW2^3*MZ2^6*
      CHq1[2, 2] - 1710036*MT2^3*MW2^3*MZ2^6*CHq1[2, 2] - 
     1728*MH2*MT2*MW2^4*MZ2^6*CHq1[2, 2] - 2398176*MT2^2*MW2^4*MZ2^6*
      CHq1[2, 2] + 270*MH2*MW2^5*MZ2^6*CHq1[2, 2] + 
     2506356*MT2*MW2^5*MZ2^6*CHq1[2, 2] - 495180*MW2^6*MZ2^6*CHq1[2, 2] + 
     93600*MT2^5*MZ2^7*CHq1[2, 2] + 270*MH2*MT2^3*MW2*MZ2^7*CHq1[2, 2] - 
     275940*MT2^4*MW2*MZ2^7*CHq1[2, 2] - 540*MH2*MT2^2*MW2^2*MZ2^7*
      CHq1[2, 2] - 411300*MT2^3*MW2^2*MZ2^7*CHq1[2, 2] + 
     270*MH2*MT2*MW2^3*MZ2^7*CHq1[2, 2] + 1369620*MT2^2*MW2^3*MZ2^7*
      CHq1[2, 2] - 869580*MT2*MW2^4*MZ2^7*CHq1[2, 2] + 
     93600*MW2^5*MZ2^7*CHq1[2, 2] + 93600*MT2^3*MW2*MZ2^8*CHq1[2, 2] - 
     187200*MT2^2*MW2^2*MZ2^8*CHq1[2, 2] + 93600*MT2*MW2^3*MZ2^8*CHq1[2, 2] + 
     6144*MT2^6*MW2^5*MZ2*Pi^2*CHq1[2, 2] - 36864*MT2^5*MW2^6*MZ2*Pi^2*
      CHq1[2, 2] + 92160*MT2^4*MW2^7*MZ2*Pi^2*CHq1[2, 2] - 
     122880*MT2^3*MW2^8*MZ2*Pi^2*CHq1[2, 2] + 92160*MT2^2*MW2^9*MZ2*Pi^2*
      CHq1[2, 2] - 36864*MT2*MW2^10*MZ2*Pi^2*CHq1[2, 2] + 
     6144*MW2^11*MZ2*Pi^2*CHq1[2, 2] - 58752*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq1[2, 2] + 358656*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[2, 2] - 
     899712*MT2^4*MW2^6*MZ2^2*Pi^2*CHq1[2, 2] + 1187328*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq1[2, 2] - 868992*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[2, 2] + 
     334080*MT2*MW2^9*MZ2^2*Pi^2*CHq1[2, 2] - 52608*MW2^10*MZ2^2*Pi^2*
      CHq1[2, 2] + 139776*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[2, 2] - 
     897408*MT2^5*MW2^4*MZ2^3*Pi^2*CHq1[2, 2] + 2272896*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq1[2, 2] - 2906880*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[2, 2] + 
     1966848*MT2^2*MW2^7*MZ2^3*Pi^2*CHq1[2, 2] - 656256*MT2*MW2^8*MZ2^3*Pi^2*
      CHq1[2, 2] + 81024*MW2^9*MZ2^3*Pi^2*CHq1[2, 2] - 
     141648*MT2^6*MW2^2*MZ2^4*Pi^2*CHq1[2, 2] + 989664*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq1[2, 2] - 2544048*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[2, 2] + 
     3053760*MT2^3*MW2^5*MZ2^4*Pi^2*CHq1[2, 2] - 1727664*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHq1[2, 2] + 371808*MT2*MW2^7*MZ2^4*Pi^2*CHq1[2, 2] - 
     1872*MW2^8*MZ2^4*Pi^2*CHq1[2, 2] + 65880*MT2^6*MW2*MZ2^5*Pi^2*
      CHq1[2, 2] - 536928*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[2, 2] + 
     1413144*MT2^4*MW2^3*MZ2^5*Pi^2*CHq1[2, 2] - 1461120*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHq1[2, 2] + 425352*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[2, 2] + 
     169440*MT2*MW2^6*MZ2^5*Pi^2*CHq1[2, 2] - 75768*MW2^7*MZ2^5*Pi^2*
      CHq1[2, 2] - 11400*MT2^6*MZ2^6*Pi^2*CHq1[2, 2] + 
     134280*MT2^5*MW2*MZ2^6*Pi^2*CHq1[2, 2] - 368640*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq1[2, 2] + 218112*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[2, 2] + 
     244056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq1[2, 2] - 270888*MT2*MW2^5*MZ2^6*Pi^2*
      CHq1[2, 2] + 54480*MW2^6*MZ2^6*Pi^2*CHq1[2, 2] - 
     11400*MT2^5*MZ2^7*Pi^2*CHq1[2, 2] + 34200*MT2^4*MW2*MZ2^7*Pi^2*
      CHq1[2, 2] + 43080*MT2^3*MW2^2*MZ2^7*Pi^2*CHq1[2, 2] - 
     154560*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[2, 2] + 100080*MT2*MW2^4*MZ2^7*Pi^2*
      CHq1[2, 2] - 11400*MW2^5*MZ2^7*Pi^2*CHq1[2, 2] - 
     11400*MT2^3*MW2*MZ2^8*Pi^2*CHq1[2, 2] + 22800*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq1[2, 2] - 11400*MT2*MW2^3*MZ2^8*Pi^2*CHq1[2, 2] + 
     197568*MT2^6*MW2^5*MZ2*CHq1[3, 3] - 1185408*MT2^5*MW2^6*MZ2*CHq1[3, 3] + 
     2963520*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 3951360*MT2^3*MW2^8*MZ2*
      CHq1[3, 3] + 2963520*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 
     1185408*MT2*MW2^10*MZ2*CHq1[3, 3] + 197568*MW2^11*MZ2*CHq1[3, 3] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[3, 3] + 18144*MT2^7*MW2^3*MZ2^2*
      CHq1[3, 3] - 2592*MH2*MT2^5*MW2^4*MZ2^2*CHq1[3, 3] - 
     603648*MT2^6*MW2^4*MZ2^2*CHq1[3, 3] + 6480*MH2*MT2^4*MW2^5*MZ2^2*
      CHq1[3, 3] + 3422880*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] - 
     8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[3, 3] - 8299584*MT2^4*MW2^6*MZ2^2*
      CHq1[3, 3] + 6480*MH2*MT2^2*MW2^7*MZ2^2*CHq1[3, 3] + 
     10407456*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] - 2592*MH2*MT2*MW2^8*MZ2^2*
      CHq1[3, 3] - 6979968*MT2^2*MW2^8*MZ2^2*CHq1[3, 3] + 
     432*MH2*MW2^9*MZ2^2*CHq1[3, 3] + 2316384*MT2*MW2^9*MZ2^2*CHq1[3, 3] - 
     281664*MW2^10*MZ2^2*CHq1[3, 3] - 432*MH2*MT2^6*MW2^2*MZ2^3*CHq1[3, 3] - 
     33696*MT2^7*MW2^2*MZ2^3*CHq1[3, 3] + 3024*MH2*MT2^5*MW2^3*MZ2^3*
      CHq1[3, 3] + 319896*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] - 
     7776*MH2*MT2^4*MW2^4*MZ2^3*CHq1[3, 3] - 1636560*MT2^5*MW2^4*MZ2^3*
      CHq1[3, 3] + 9504*MH2*MT2^3*MW2^5*MZ2^3*CHq1[3, 3] + 
     3594888*MT2^4*MW2^5*MZ2^3*CHq1[3, 3] - 5616*MH2*MT2^2*MW2^6*MZ2^3*
      CHq1[3, 3] - 3066048*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] + 
     1296*MH2*MT2*MW2^7*MZ2^3*CHq1[3, 3] + 101160*MT2^2*MW2^7*MZ2^3*
      CHq1[3, 3] + 1115568*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 
     395208*MW2^9*MZ2^3*CHq1[3, 3] - 54*MH2*MT2^6*MW2*MZ2^4*CHq1[3, 3] + 
     21060*MT2^7*MW2*MZ2^4*CHq1[3, 3] - 108*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[3, 3] + 337284*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] + 
     486*MH2*MT2^4*MW2^3*MZ2^4*CHq1[3, 3] - 2465532*MT2^5*MW2^3*MZ2^4*
      CHq1[3, 3] + 648*MH2*MT2^3*MW2^4*MZ2^4*CHq1[3, 3] + 
     6696756*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 2538*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[3, 3] - 10041876*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] + 
     2052*MH2*MT2*MW2^6*MZ2^4*CHq1[3, 3] + 8606700*MT2^2*MW2^6*MZ2^4*
      CHq1[3, 3] - 486*MH2*MW2^7*MZ2^4*CHq1[3, 3] - 
     3733812*MT2*MW2^7*MZ2^4*CHq1[3, 3] + 579420*MW2^8*MZ2^4*CHq1[3, 3] + 
     135*MH2*MT2^6*MZ2^5*CHq1[3, 3] - 4050*MT2^7*MZ2^5*CHq1[3, 3] - 
     864*MH2*MT2^5*MW2*MZ2^5*CHq1[3, 3] - 364158*MT2^6*MW2*MZ2^5*CHq1[3, 3] + 
     2187*MH2*MT2^4*MW2^2*MZ2^5*CHq1[3, 3] + 2825658*MT2^5*MW2^2*MZ2^5*
      CHq1[3, 3] - 3240*MH2*MT2^3*MW2^3*MZ2^5*CHq1[3, 3] - 
     7519122*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] + 2781*MH2*MT2^2*MW2^4*MZ2^5*
      CHq1[3, 3] + 9280890*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] - 
     1080*MH2*MT2*MW2^5*MZ2^5*CHq1[3, 3] - 5355666*MT2^2*MW2^5*MZ2^5*
      CHq1[3, 3] + 81*MH2*MW2^6*MZ2^5*CHq1[3, 3] + 1045710*MT2*MW2^6*MZ2^5*
      CHq1[3, 3] + 90738*MW2^7*MZ2^5*CHq1[3, 3] + 135*MH2*MT2^5*MZ2^6*
      CHq1[3, 3] + 82845*MT2^6*MZ2^6*CHq1[3, 3] - 405*MH2*MT2^4*MW2*MZ2^6*
      CHq1[3, 3] - 918738*MT2^5*MW2*MZ2^6*CHq1[3, 3] + 
     216*MH2*MT2^3*MW2^2*MZ2^6*CHq1[3, 3] + 2540079*MT2^4*MW2^2*MZ2^6*
      CHq1[3, 3] + 378*MH2*MT2^2*MW2^3*MZ2^6*CHq1[3, 3] - 
     2100096*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] - 459*MH2*MT2*MW2^4*MZ2^6*
      CHq1[3, 3] - 475137*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] + 
     135*MH2*MW2^5*MZ2^6*CHq1[3, 3] + 1188810*MT2*MW2^5*MZ2^6*CHq1[3, 3] - 
     317763*MW2^6*MZ2^6*CHq1[3, 3] + 86895*MT2^5*MZ2^7*CHq1[3, 3] + 
     135*MH2*MT2^3*MW2*MZ2^7*CHq1[3, 3] - 264735*MT2^4*MW2*MZ2^7*CHq1[3, 3] - 
     270*MH2*MT2^2*MW2^2*MZ2^7*CHq1[3, 3] - 227628*MT2^3*MW2^2*MZ2^7*
      CHq1[3, 3] + 135*MH2*MT2*MW2^3*MZ2^7*CHq1[3, 3] + 
     983916*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] - 665343*MT2*MW2^4*MZ2^7*
      CHq1[3, 3] + 86895*MW2^5*MZ2^7*CHq1[3, 3] + 86895*MT2^3*MW2*MZ2^8*
      CHq1[3, 3] - 173790*MT2^2*MW2^2*MZ2^8*CHq1[3, 3] + 
     86895*MT2*MW2^3*MZ2^8*CHq1[3, 3] - 24576*MT2^6*MW2^5*MZ2*Pi^2*
      CHq1[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*CHq1[3, 3] - 
     368640*MT2^4*MW2^7*MZ2*Pi^2*CHq1[3, 3] + 491520*MT2^3*MW2^8*MZ2*Pi^2*
      CHq1[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*CHq1[3, 3] + 
     147456*MT2*MW2^10*MZ2*Pi^2*CHq1[3, 3] - 24576*MW2^11*MZ2*Pi^2*
      CHq1[3, 3] + 51840*MT2^6*MW2^4*MZ2^2*Pi^2*CHq1[3, 3] - 
     335616*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[3, 3] + 851328*MT2^4*MW2^6*MZ2^2*Pi^2*
      CHq1[3, 3] - 1085952*MT2^3*MW2^7*MZ2^2*Pi^2*CHq1[3, 3] + 
     728448*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] - 237312*MT2*MW2^9*MZ2^2*Pi^2*
      CHq1[3, 3] + 27264*MW2^10*MZ2^2*Pi^2*CHq1[3, 3] - 
     6144*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[3, 3] + 88704*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHq1[3, 3] - 247680*MT2^4*MW2^5*MZ2^3*Pi^2*CHq1[3, 3] + 
     201984*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] + 60672*MT2^2*MW2^7*MZ2^3*Pi^2*
      CHq1[3, 3] - 143232*MT2*MW2^8*MZ2^3*Pi^2*CHq1[3, 3] + 
     45696*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] - 55056*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHq1[3, 3] + 324192*MT2^5*MW2^3*MZ2^4*Pi^2*CHq1[3, 3] - 
     807408*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[3, 3] + 1140672*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHq1[3, 3] - 941808*MT2^2*MW2^6*MZ2^4*Pi^2*CHq1[3, 3] + 
     400608*MT2*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] - 61200*MW2^8*MZ2^4*Pi^2*
      CHq1[3, 3] + 45144*MT2^6*MW2*MZ2^5*Pi^2*CHq1[3, 3] - 
     325920*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[3, 3] + 842328*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHq1[3, 3] - 1019136*MT2^3*MW2^4*MZ2^5*Pi^2*CHq1[3, 3] + 
     579336*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] - 111840*MT2*MW2^6*MZ2^5*Pi^2*
      CHq1[3, 3] - 9912*MW2^7*MZ2^5*Pi^2*CHq1[3, 3] - 
     10560*MT2^6*MZ2^6*Pi^2*CHq1[3, 3] + 108504*MT2^5*MW2*MZ2^6*Pi^2*
      CHq1[3, 3] - 293832*MT2^4*MW2^2*MZ2^6*Pi^2*CHq1[3, 3] + 
     246432*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] + 42000*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHq1[3, 3] - 127128*MT2*MW2^5*MZ2^6*Pi^2*CHq1[3, 3] + 
     34584*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] - 10560*MT2^5*MZ2^7*Pi^2*CHq1[3, 3] + 
     31680*MT2^4*MW2*MZ2^7*Pi^2*CHq1[3, 3] + 24024*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHq1[3, 3] - 111408*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[3, 3] + 
     76824*MT2*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] - 10560*MW2^5*MZ2^7*Pi^2*
      CHq1[3, 3] - 10560*MT2^3*MW2*MZ2^8*Pi^2*CHq1[3, 3] + 
     21120*MT2^2*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] - 10560*MT2*MW2^3*MZ2^8*Pi^2*
      CHq1[3, 3] + 55296*MT2^6*MW2^6*CHq3[1, 1] - 331776*MT2^5*MW2^7*
      CHq3[1, 1] + 829440*MT2^4*MW2^8*CHq3[1, 1] - 
     1105920*MT2^3*MW2^9*CHq3[1, 1] + 829440*MT2^2*MW2^10*CHq3[1, 1] - 
     331776*MT2*MW2^11*CHq3[1, 1] + 55296*MW2^12*CHq3[1, 1] + 
     644544*MT2^6*MW2^5*MZ2*CHq3[1, 1] - 3811968*MT2^5*MW2^6*MZ2*CHq3[1, 1] + 
     9502272*MT2^4*MW2^7*MZ2*CHq3[1, 1] - 12780288*MT2^3*MW2^8*MZ2*
      CHq3[1, 1] + 9778752*MT2^2*MW2^9*MZ2*CHq3[1, 1] - 
     4033152*MT2*MW2^10*MZ2*CHq3[1, 1] + 699840*MW2^11*MZ2*CHq3[1, 1] + 
     1296*MH2*MT2^6*MW2^3*MZ2^2*CHq3[1, 1] + 23328*MT2^7*MW2^3*MZ2^2*
      CHq3[1, 1] - 7776*MH2*MT2^5*MW2^4*MZ2^2*CHq3[1, 1] - 
     1843776*MT2^6*MW2^4*MZ2^2*CHq3[1, 1] + 19440*MH2*MT2^4*MW2^5*MZ2^2*
      CHq3[1, 1] + 11217312*MT2^5*MW2^5*MZ2^2*CHq3[1, 1] - 
     25920*MH2*MT2^3*MW2^6*MZ2^2*CHq3[1, 1] - 27957312*MT2^4*MW2^6*MZ2^2*
      CHq3[1, 1] + 19440*MH2*MT2^2*MW2^7*MZ2^2*CHq3[1, 1] + 
     35770464*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] - 7776*MH2*MT2*MW2^8*MZ2^2*
      CHq3[1, 1] - 24518592*MT2^2*MW2^8*MZ2^2*CHq3[1, 1] + 
     1296*MH2*MW2^9*MZ2^2*CHq3[1, 1] + 8367840*MT2*MW2^9*MZ2^2*CHq3[1, 1] - 
     1059264*MW2^10*MZ2^2*CHq3[1, 1] - 1944*MH2*MT2^6*MW2^2*MZ2^3*
      CHq3[1, 1] - 34992*MT2^7*MW2^2*MZ2^3*CHq3[1, 1] + 
     12960*MH2*MT2^5*MW2^3*MZ2^3*CHq3[1, 1] + 1573992*MT2^6*MW2^3*MZ2^3*
      CHq3[1, 1] - 33048*MH2*MT2^4*MW2^4*MZ2^3*CHq3[1, 1] - 
     10342944*MT2^5*MW2^4*MZ2^3*CHq3[1, 1] + 41472*MH2*MT2^3*MW2^5*MZ2^3*
      CHq3[1, 1] + 25968600*MT2^4*MW2^5*MZ2^3*CHq3[1, 1] - 
     26568*MH2*MT2^2*MW2^6*MZ2^3*CHq3[1, 1] - 30055536*MT2^3*MW2^6*MZ2^3*
      CHq3[1, 1] + 7776*MH2*MT2*MW2^7*MZ2^3*CHq3[1, 1] + 
     15553944*MT2^2*MW2^7*MZ2^3*CHq3[1, 1] - 648*MH2*MW2^8*MZ2^3*CHq3[1, 1] - 
     2299968*MT2*MW2^8*MZ2^3*CHq3[1, 1] - 363096*MW2^9*MZ2^3*CHq3[1, 1] + 
     810*MH2*MT2^6*MW2*MZ2^4*CHq3[1, 1] + 14580*MT2^7*MW2*MZ2^4*CHq3[1, 1] - 
     6804*MH2*MT2^5*MW2^2*MZ2^4*CHq3[1, 1] - 271620*MT2^6*MW2^2*MZ2^4*
      CHq3[1, 1] + 17982*MH2*MT2^4*MW2^3*MZ2^4*CHq3[1, 1] + 
     2559276*MT2^5*MW2^3*MZ2^4*CHq3[1, 1] - 18792*MH2*MT2^3*MW2^4*MZ2^4*
      CHq3[1, 1] - 6597612*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] + 
     5670*MH2*MT2^2*MW2^5*MZ2^4*CHq3[1, 1] + 4062636*MT2^3*MW2^5*MZ2^4*
      CHq3[1, 1] + 2268*MH2*MT2*MW2^6*MZ2^4*CHq3[1, 1] + 
     3892644*MT2^2*MW2^6*MZ2^4*CHq3[1, 1] - 1134*MH2*MW2^7*MZ2^4*CHq3[1, 1] - 
     4851468*MT2*MW2^7*MZ2^4*CHq3[1, 1] + 1191564*MW2^8*MZ2^4*CHq3[1, 1] + 
     810*MH2*MT2^5*MW2*MZ2^5*CHq3[1, 1] - 230796*MT2^6*MW2*MZ2^5*CHq3[1, 1] - 
     2430*MH2*MT2^4*MW2^2*MZ2^5*CHq3[1, 1] + 1279368*MT2^5*MW2^2*MZ2^5*
      CHq3[1, 1] - 324*MH2*MT2^3*MW2^3*MZ2^5*CHq3[1, 1] - 
     3239028*MT2^4*MW2^3*MZ2^5*CHq3[1, 1] + 5508*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[1, 1] + 6049080*MT2^3*MW2^4*MZ2^5*CHq3[1, 1] - 
     4374*MH2*MT2*MW2^5*MZ2^5*CHq3[1, 1] - 6739092*MT2^2*MW2^5*MZ2^5*
      CHq3[1, 1] + 810*MH2*MW2^6*MZ2^5*CHq3[1, 1] + 
     3274992*MT2*MW2^6*MZ2^5*CHq3[1, 1] - 394524*MW2^7*MZ2^5*CHq3[1, 1] + 
     80190*MT2^6*MZ2^6*CHq3[1, 1] - 726516*MT2^5*MW2*MZ2^6*CHq3[1, 1] + 
     810*MH2*MT2^3*MW2^2*MZ2^6*CHq3[1, 1] + 1953558*MT2^4*MW2^2*MZ2^6*
      CHq3[1, 1] - 1620*MH2*MT2^2*MW2^3*MZ2^6*CHq3[1, 1] - 
     2272860*MT2^3*MW2^3*MZ2^6*CHq3[1, 1] + 810*MH2*MT2*MW2^4*MZ2^6*
      CHq3[1, 1] + 1024974*MT2^2*MW2^4*MZ2^6*CHq3[1, 1] + 
     105840*MT2*MW2^5*MZ2^6*CHq3[1, 1] - 165186*MW2^6*MZ2^6*CHq3[1, 1] + 
     80190*MT2^5*MZ2^7*CHq3[1, 1] - 240570*MT2^4*MW2*MZ2^7*CHq3[1, 1] - 
     84996*MT2^3*MW2^2*MZ2^7*CHq3[1, 1] + 651132*MT2^2*MW2^3*MZ2^7*
      CHq3[1, 1] - 485946*MT2*MW2^4*MZ2^7*CHq3[1, 1] + 
     80190*MW2^5*MZ2^7*CHq3[1, 1] + 80190*MT2^3*MW2*MZ2^8*CHq3[1, 1] - 
     160380*MT2^2*MW2^2*MZ2^8*CHq3[1, 1] + 80190*MT2*MW2^3*MZ2^8*CHq3[1, 1] - 
     55296*MT2^6*MW2^5*MZ2*Pi^2*CHq3[1, 1] + 331776*MT2^5*MW2^6*MZ2*Pi^2*
      CHq3[1, 1] - 829440*MT2^4*MW2^7*MZ2*Pi^2*CHq3[1, 1] + 
     1105920*MT2^3*MW2^8*MZ2*Pi^2*CHq3[1, 1] - 829440*MT2^2*MW2^9*MZ2*Pi^2*
      CHq3[1, 1] + 331776*MT2*MW2^10*MZ2*Pi^2*CHq3[1, 1] - 
     55296*MW2^11*MZ2*Pi^2*CHq3[1, 1] + 162432*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq3[1, 1] - 1029888*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[1, 1] + 
     2602368*MT2^4*MW2^6*MZ2^2*Pi^2*CHq3[1, 1] - 3359232*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq3[1, 1] + 2325888*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[1, 1] - 
     808704*MT2*MW2^9*MZ2^2*Pi^2*CHq3[1, 1] + 107136*MW2^10*MZ2^2*Pi^2*
      CHq3[1, 1] - 152064*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[1, 1] + 
     1074816*MT2^5*MW2^4*MZ2^3*Pi^2*CHq3[1, 1] - 2768256*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq3[1, 1] + 3310848*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[1, 1] - 
     1845504*MT2^2*MW2^7*MZ2^3*Pi^2*CHq3[1, 1] + 369792*MT2*MW2^8*MZ2^3*Pi^2*
      CHq3[1, 1] + 10368*MW2^9*MZ2^3*Pi^2*CHq3[1, 1] + 
     31536*MT2^6*MW2^2*MZ2^4*Pi^2*CHq3[1, 1] - 341280*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq3[1, 1] + 929232*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[1, 1] - 
     772416*MT2^3*MW2^5*MZ2^4*Pi^2*CHq3[1, 1] - 155952*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHq3[1, 1] + 429408*MT2*MW2^7*MZ2^4*Pi^2*CHq3[1, 1] - 
     120528*MW2^8*MZ2^4*Pi^2*CHq3[1, 1] + 24408*MT2^6*MW2*MZ2^5*Pi^2*
      CHq3[1, 1] - 114912*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[1, 1] + 
     271512*MT2^4*MW2^3*MZ2^5*Pi^2*CHq3[1, 1] - 577152*MT2^3*MW2^4*MZ2^5*Pi^2*
      CHq3[1, 1] + 733320*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[1, 1] - 
     393120*MT2*MW2^6*MZ2^5*Pi^2*CHq3[1, 1] + 55944*MW2^7*MZ2^5*Pi^2*
      CHq3[1, 1] - 9720*MT2^6*MZ2^6*Pi^2*CHq3[1, 1] + 
     82728*MT2^5*MW2*MZ2^6*Pi^2*CHq3[1, 1] - 219024*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq3[1, 1] + 274752*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[1, 1] - 
     160056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq3[1, 1] + 16632*MT2*MW2^5*MZ2^6*Pi^2*
      CHq3[1, 1] + 14688*MW2^6*MZ2^6*Pi^2*CHq3[1, 1] - 
     9720*MT2^5*MZ2^7*Pi^2*CHq3[1, 1] + 29160*MT2^4*MW2*MZ2^7*Pi^2*
      CHq3[1, 1] + 4968*MT2^3*MW2^2*MZ2^7*Pi^2*CHq3[1, 1] - 
     68256*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[1, 1] + 53568*MT2*MW2^4*MZ2^7*Pi^2*
      CHq3[1, 1] - 9720*MW2^5*MZ2^7*Pi^2*CHq3[1, 1] - 
     9720*MT2^3*MW2*MZ2^8*Pi^2*CHq3[1, 1] + 19440*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq3[1, 1] - 9720*MT2*MW2^3*MZ2^8*Pi^2*CHq3[1, 1] + 
     55296*MT2^6*MW2^6*CHq3[2, 2] - 331776*MT2^5*MW2^7*CHq3[2, 2] + 
     829440*MT2^4*MW2^8*CHq3[2, 2] - 1105920*MT2^3*MW2^9*CHq3[2, 2] + 
     829440*MT2^2*MW2^10*CHq3[2, 2] - 331776*MT2*MW2^11*CHq3[2, 2] + 
     55296*MW2^12*CHq3[2, 2] + 644544*MT2^6*MW2^5*MZ2*CHq3[2, 2] - 
     3811968*MT2^5*MW2^6*MZ2*CHq3[2, 2] + 9502272*MT2^4*MW2^7*MZ2*
      CHq3[2, 2] - 12780288*MT2^3*MW2^8*MZ2*CHq3[2, 2] + 
     9778752*MT2^2*MW2^9*MZ2*CHq3[2, 2] - 4033152*MT2*MW2^10*MZ2*CHq3[2, 2] + 
     699840*MW2^11*MZ2*CHq3[2, 2] + 1296*MH2*MT2^6*MW2^3*MZ2^2*CHq3[2, 2] + 
     23328*MT2^7*MW2^3*MZ2^2*CHq3[2, 2] - 7776*MH2*MT2^5*MW2^4*MZ2^2*
      CHq3[2, 2] - 1843776*MT2^6*MW2^4*MZ2^2*CHq3[2, 2] + 
     19440*MH2*MT2^4*MW2^5*MZ2^2*CHq3[2, 2] + 11217312*MT2^5*MW2^5*MZ2^2*
      CHq3[2, 2] - 25920*MH2*MT2^3*MW2^6*MZ2^2*CHq3[2, 2] - 
     27957312*MT2^4*MW2^6*MZ2^2*CHq3[2, 2] + 19440*MH2*MT2^2*MW2^7*MZ2^2*
      CHq3[2, 2] + 35770464*MT2^3*MW2^7*MZ2^2*CHq3[2, 2] - 
     7776*MH2*MT2*MW2^8*MZ2^2*CHq3[2, 2] - 24518592*MT2^2*MW2^8*MZ2^2*
      CHq3[2, 2] + 1296*MH2*MW2^9*MZ2^2*CHq3[2, 2] + 
     8367840*MT2*MW2^9*MZ2^2*CHq3[2, 2] - 1059264*MW2^10*MZ2^2*CHq3[2, 2] - 
     1944*MH2*MT2^6*MW2^2*MZ2^3*CHq3[2, 2] - 34992*MT2^7*MW2^2*MZ2^3*
      CHq3[2, 2] + 12960*MH2*MT2^5*MW2^3*MZ2^3*CHq3[2, 2] + 
     1573992*MT2^6*MW2^3*MZ2^3*CHq3[2, 2] - 33048*MH2*MT2^4*MW2^4*MZ2^3*
      CHq3[2, 2] - 10342944*MT2^5*MW2^4*MZ2^3*CHq3[2, 2] + 
     41472*MH2*MT2^3*MW2^5*MZ2^3*CHq3[2, 2] + 25968600*MT2^4*MW2^5*MZ2^3*
      CHq3[2, 2] - 26568*MH2*MT2^2*MW2^6*MZ2^3*CHq3[2, 2] - 
     30055536*MT2^3*MW2^6*MZ2^3*CHq3[2, 2] + 7776*MH2*MT2*MW2^7*MZ2^3*
      CHq3[2, 2] + 15553944*MT2^2*MW2^7*MZ2^3*CHq3[2, 2] - 
     648*MH2*MW2^8*MZ2^3*CHq3[2, 2] - 2299968*MT2*MW2^8*MZ2^3*CHq3[2, 2] - 
     363096*MW2^9*MZ2^3*CHq3[2, 2] + 810*MH2*MT2^6*MW2*MZ2^4*CHq3[2, 2] + 
     14580*MT2^7*MW2*MZ2^4*CHq3[2, 2] - 6804*MH2*MT2^5*MW2^2*MZ2^4*
      CHq3[2, 2] - 271620*MT2^6*MW2^2*MZ2^4*CHq3[2, 2] + 
     17982*MH2*MT2^4*MW2^3*MZ2^4*CHq3[2, 2] + 2559276*MT2^5*MW2^3*MZ2^4*
      CHq3[2, 2] - 18792*MH2*MT2^3*MW2^4*MZ2^4*CHq3[2, 2] - 
     6597612*MT2^4*MW2^4*MZ2^4*CHq3[2, 2] + 5670*MH2*MT2^2*MW2^5*MZ2^4*
      CHq3[2, 2] + 4062636*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] + 
     2268*MH2*MT2*MW2^6*MZ2^4*CHq3[2, 2] + 3892644*MT2^2*MW2^6*MZ2^4*
      CHq3[2, 2] - 1134*MH2*MW2^7*MZ2^4*CHq3[2, 2] - 
     4851468*MT2*MW2^7*MZ2^4*CHq3[2, 2] + 1191564*MW2^8*MZ2^4*CHq3[2, 2] + 
     810*MH2*MT2^5*MW2*MZ2^5*CHq3[2, 2] - 230796*MT2^6*MW2*MZ2^5*CHq3[2, 2] - 
     2430*MH2*MT2^4*MW2^2*MZ2^5*CHq3[2, 2] + 1279368*MT2^5*MW2^2*MZ2^5*
      CHq3[2, 2] - 324*MH2*MT2^3*MW2^3*MZ2^5*CHq3[2, 2] - 
     3239028*MT2^4*MW2^3*MZ2^5*CHq3[2, 2] + 5508*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[2, 2] + 6049080*MT2^3*MW2^4*MZ2^5*CHq3[2, 2] - 
     4374*MH2*MT2*MW2^5*MZ2^5*CHq3[2, 2] - 6739092*MT2^2*MW2^5*MZ2^5*
      CHq3[2, 2] + 810*MH2*MW2^6*MZ2^5*CHq3[2, 2] + 
     3274992*MT2*MW2^6*MZ2^5*CHq3[2, 2] - 394524*MW2^7*MZ2^5*CHq3[2, 2] + 
     80190*MT2^6*MZ2^6*CHq3[2, 2] - 726516*MT2^5*MW2*MZ2^6*CHq3[2, 2] + 
     810*MH2*MT2^3*MW2^2*MZ2^6*CHq3[2, 2] + 1953558*MT2^4*MW2^2*MZ2^6*
      CHq3[2, 2] - 1620*MH2*MT2^2*MW2^3*MZ2^6*CHq3[2, 2] - 
     2272860*MT2^3*MW2^3*MZ2^6*CHq3[2, 2] + 810*MH2*MT2*MW2^4*MZ2^6*
      CHq3[2, 2] + 1024974*MT2^2*MW2^4*MZ2^6*CHq3[2, 2] + 
     105840*MT2*MW2^5*MZ2^6*CHq3[2, 2] - 165186*MW2^6*MZ2^6*CHq3[2, 2] + 
     80190*MT2^5*MZ2^7*CHq3[2, 2] - 240570*MT2^4*MW2*MZ2^7*CHq3[2, 2] - 
     84996*MT2^3*MW2^2*MZ2^7*CHq3[2, 2] + 651132*MT2^2*MW2^3*MZ2^7*
      CHq3[2, 2] - 485946*MT2*MW2^4*MZ2^7*CHq3[2, 2] + 
     80190*MW2^5*MZ2^7*CHq3[2, 2] + 80190*MT2^3*MW2*MZ2^8*CHq3[2, 2] - 
     160380*MT2^2*MW2^2*MZ2^8*CHq3[2, 2] + 80190*MT2*MW2^3*MZ2^8*CHq3[2, 2] - 
     55296*MT2^6*MW2^5*MZ2*Pi^2*CHq3[2, 2] + 331776*MT2^5*MW2^6*MZ2*Pi^2*
      CHq3[2, 2] - 829440*MT2^4*MW2^7*MZ2*Pi^2*CHq3[2, 2] + 
     1105920*MT2^3*MW2^8*MZ2*Pi^2*CHq3[2, 2] - 829440*MT2^2*MW2^9*MZ2*Pi^2*
      CHq3[2, 2] + 331776*MT2*MW2^10*MZ2*Pi^2*CHq3[2, 2] - 
     55296*MW2^11*MZ2*Pi^2*CHq3[2, 2] + 162432*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq3[2, 2] - 1029888*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[2, 2] + 
     2602368*MT2^4*MW2^6*MZ2^2*Pi^2*CHq3[2, 2] - 3359232*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq3[2, 2] + 2325888*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[2, 2] - 
     808704*MT2*MW2^9*MZ2^2*Pi^2*CHq3[2, 2] + 107136*MW2^10*MZ2^2*Pi^2*
      CHq3[2, 2] - 152064*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[2, 2] + 
     1074816*MT2^5*MW2^4*MZ2^3*Pi^2*CHq3[2, 2] - 2768256*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq3[2, 2] + 3310848*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[2, 2] - 
     1845504*MT2^2*MW2^7*MZ2^3*Pi^2*CHq3[2, 2] + 369792*MT2*MW2^8*MZ2^3*Pi^2*
      CHq3[2, 2] + 10368*MW2^9*MZ2^3*Pi^2*CHq3[2, 2] + 
     31536*MT2^6*MW2^2*MZ2^4*Pi^2*CHq3[2, 2] - 341280*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq3[2, 2] + 929232*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[2, 2] - 
     772416*MT2^3*MW2^5*MZ2^4*Pi^2*CHq3[2, 2] - 155952*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHq3[2, 2] + 429408*MT2*MW2^7*MZ2^4*Pi^2*CHq3[2, 2] - 
     120528*MW2^8*MZ2^4*Pi^2*CHq3[2, 2] + 24408*MT2^6*MW2*MZ2^5*Pi^2*
      CHq3[2, 2] - 114912*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[2, 2] + 
     271512*MT2^4*MW2^3*MZ2^5*Pi^2*CHq3[2, 2] - 577152*MT2^3*MW2^4*MZ2^5*Pi^2*
      CHq3[2, 2] + 733320*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[2, 2] - 
     393120*MT2*MW2^6*MZ2^5*Pi^2*CHq3[2, 2] + 55944*MW2^7*MZ2^5*Pi^2*
      CHq3[2, 2] - 9720*MT2^6*MZ2^6*Pi^2*CHq3[2, 2] + 
     82728*MT2^5*MW2*MZ2^6*Pi^2*CHq3[2, 2] - 219024*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq3[2, 2] + 274752*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[2, 2] - 
     160056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq3[2, 2] + 16632*MT2*MW2^5*MZ2^6*Pi^2*
      CHq3[2, 2] + 14688*MW2^6*MZ2^6*Pi^2*CHq3[2, 2] - 
     9720*MT2^5*MZ2^7*Pi^2*CHq3[2, 2] + 29160*MT2^4*MW2*MZ2^7*Pi^2*
      CHq3[2, 2] + 4968*MT2^3*MW2^2*MZ2^7*Pi^2*CHq3[2, 2] - 
     68256*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[2, 2] + 53568*MT2*MW2^4*MZ2^7*Pi^2*
      CHq3[2, 2] - 9720*MW2^5*MZ2^7*Pi^2*CHq3[2, 2] - 
     9720*MT2^3*MW2*MZ2^8*Pi^2*CHq3[2, 2] + 19440*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq3[2, 2] - 9720*MT2*MW2^3*MZ2^8*Pi^2*CHq3[2, 2] + 
     15552*MT2^7*MW2^4*MZ2*CHq3[3, 3] + 145728*MT2^6*MW2^5*MZ2*CHq3[3, 3] - 
     1211328*MT2^5*MW2^6*MZ2*CHq3[3, 3] + 3326400*MT2^4*MW2^7*MZ2*
      CHq3[3, 3] - 4651200*MT2^3*MW2^8*MZ2*CHq3[3, 3] + 
     3595968*MT2^2*MW2^9*MZ2*CHq3[3, 3] - 1470528*MT2*MW2^10*MZ2*CHq3[3, 3] + 
     249408*MW2^11*MZ2*CHq3[3, 3] + 432*MH2*MT2^6*MW2^3*MZ2^2*CHq3[3, 3] - 
     10368*MT2^7*MW2^3*MZ2^2*CHq3[3, 3] - 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq3[3, 3] - 453888*MT2^6*MW2^4*MZ2^2*CHq3[3, 3] + 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq3[3, 3] + 3216384*MT2^5*MW2^5*MZ2^2*
      CHq3[3, 3] - 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq3[3, 3] - 
     8411904*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq3[3, 3] + 10903680*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq3[3, 3] - 7377408*MT2^2*MW2^8*MZ2^2*
      CHq3[3, 3] + 432*MH2*MW2^9*MZ2^2*CHq3[3, 3] + 
     2405376*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 271872*MW2^10*MZ2^2*CHq3[3, 3] - 
     432*MH2*MT2^6*MW2^2*MZ2^3*CHq3[3, 3] - 22680*MT2^7*MW2^2*MZ2^3*
      CHq3[3, 3] + 3024*MH2*MT2^5*MW2^3*MZ2^3*CHq3[3, 3] + 
     216648*MT2^6*MW2^3*MZ2^3*CHq3[3, 3] - 7776*MH2*MT2^4*MW2^4*MZ2^3*
      CHq3[3, 3] - 1364328*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] + 
     9504*MH2*MT2^3*MW2^5*MZ2^3*CHq3[3, 3] + 3286872*MT2^4*MW2^5*MZ2^3*
      CHq3[3, 3] - 5616*MH2*MT2^2*MW2^6*MZ2^3*CHq3[3, 3] - 
     2793960*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] + 1296*MH2*MT2*MW2^7*MZ2^3*
      CHq3[3, 3] - 225288*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 
     1355112*MT2*MW2^8*MZ2^3*CHq3[3, 3] - 452376*MW2^9*MZ2^3*CHq3[3, 3] - 
     54*MH2*MT2^6*MW2*MZ2^4*CHq3[3, 3] + 27540*MT2^7*MW2*MZ2^4*CHq3[3, 3] - 
     108*MH2*MT2^5*MW2^2*MZ2^4*CHq3[3, 3] + 320652*MT2^6*MW2^2*MZ2^4*
      CHq3[3, 3] + 486*MH2*MT2^4*MW2^3*MZ2^4*CHq3[3, 3] - 
     2480004*MT2^5*MW2^3*MZ2^4*CHq3[3, 3] + 648*MH2*MT2^3*MW2^4*MZ2^4*
      CHq3[3, 3] + 6774516*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 
     2538*MH2*MT2^2*MW2^5*MZ2^4*CHq3[3, 3] - 10183284*MT2^3*MW2^5*MZ2^4*
      CHq3[3, 3] + 2052*MH2*MT2*MW2^6*MZ2^4*CHq3[3, 3] + 
     8762292*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] - 486*MH2*MW2^7*MZ2^4*CHq3[3, 3] - 
     3799836*MT2*MW2^7*MZ2^4*CHq3[3, 3] + 578124*MW2^8*MZ2^4*CHq3[3, 3] + 
     135*MH2*MT2^6*MZ2^5*CHq3[3, 3] - 8100*MT2^7*MZ2^5*CHq3[3, 3] - 
     864*MH2*MT2^5*MW2*MZ2^5*CHq3[3, 3] - 332082*MT2^6*MW2*MZ2^5*CHq3[3, 3] + 
     2187*MH2*MT2^4*MW2^2*MZ2^5*CHq3[3, 3] + 2747304*MT2^5*MW2^2*MZ2^5*
      CHq3[3, 3] - 3240*MH2*MT2^3*MW2^3*MZ2^5*CHq3[3, 3] - 
     7422894*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] + 2781*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[3, 3] + 9187956*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] - 
     1080*MH2*MT2*MW2^5*MZ2^5*CHq3[3, 3] - 5257926*MT2^2*MW2^5*MZ2^5*
      CHq3[3, 3] + 81*MH2*MW2^6*MZ2^5*CHq3[3, 3] + 978264*MT2*MW2^6*MZ2^5*
      CHq3[3, 3] + 107478*MW2^7*MZ2^5*CHq3[3, 3] + 
     135*MH2*MT2^5*MZ2^6*CHq3[3, 3] + 79155*MT2^6*MZ2^6*CHq3[3, 3] - 
     405*MH2*MT2^4*MW2*MZ2^6*CHq3[3, 3] - 907452*MT2^5*MW2*MZ2^6*CHq3[3, 3] + 
     216*MH2*MT2^3*MW2^2*MZ2^6*CHq3[3, 3] + 2538351*MT2^4*MW2^2*MZ2^6*
      CHq3[3, 3] + 378*MH2*MT2^2*MW2^3*MZ2^6*CHq3[3, 3] - 
     2111292*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] - 459*MH2*MT2*MW2^4*MZ2^6*
      CHq3[3, 3] - 473571*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] + 
     135*MH2*MW2^5*MZ2^6*CHq3[3, 3] + 1189296*MT2*MW2^5*MZ2^6*CHq3[3, 3] - 
     314487*MW2^6*MZ2^6*CHq3[3, 3] + 87255*MT2^5*MZ2^7*CHq3[3, 3] + 
     135*MH2*MT2^3*MW2*MZ2^7*CHq3[3, 3] - 269865*MT2^4*MW2*MZ2^7*CHq3[3, 3] - 
     270*MH2*MT2^2*MW2^2*MZ2^7*CHq3[3, 3] - 217512*MT2^3*MW2^2*MZ2^7*
      CHq3[3, 3] + 135*MH2*MT2*MW2^3*MZ2^7*CHq3[3, 3] + 
     976374*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] - 663507*MT2*MW2^4*MZ2^7*
      CHq3[3, 3] + 87255*MW2^5*MZ2^7*CHq3[3, 3] + 87255*MT2^3*MW2*MZ2^8*
      CHq3[3, 3] - 174510*MT2^2*MW2^2*MZ2^8*CHq3[3, 3] + 
     87255*MT2*MW2^3*MZ2^8*CHq3[3, 3] - 24576*MT2^6*MW2^5*MZ2*Pi^2*
      CHq3[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*CHq3[3, 3] - 
     368640*MT2^4*MW2^7*MZ2*Pi^2*CHq3[3, 3] + 491520*MT2^3*MW2^8*MZ2*Pi^2*
      CHq3[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*CHq3[3, 3] + 
     147456*MT2*MW2^10*MZ2*Pi^2*CHq3[3, 3] - 24576*MW2^11*MZ2*Pi^2*
      CHq3[3, 3] + 51840*MT2^6*MW2^4*MZ2^2*Pi^2*CHq3[3, 3] - 
     335616*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[3, 3] + 851328*MT2^4*MW2^6*MZ2^2*Pi^2*
      CHq3[3, 3] - 1085952*MT2^3*MW2^7*MZ2^2*Pi^2*CHq3[3, 3] + 
     728448*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] - 237312*MT2*MW2^9*MZ2^2*Pi^2*
      CHq3[3, 3] + 27264*MW2^10*MZ2^2*Pi^2*CHq3[3, 3] - 
     6144*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[3, 3] + 88704*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHq3[3, 3] - 247680*MT2^4*MW2^5*MZ2^3*Pi^2*CHq3[3, 3] + 
     201984*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] + 60672*MT2^2*MW2^7*MZ2^3*Pi^2*
      CHq3[3, 3] - 143232*MT2*MW2^8*MZ2^3*Pi^2*CHq3[3, 3] + 
     45696*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] - 55056*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHq3[3, 3] + 324192*MT2^5*MW2^3*MZ2^4*Pi^2*CHq3[3, 3] - 
     807408*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[3, 3] + 1140672*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHq3[3, 3] - 941808*MT2^2*MW2^6*MZ2^4*Pi^2*CHq3[3, 3] + 
     400608*MT2*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] - 61200*MW2^8*MZ2^4*Pi^2*
      CHq3[3, 3] + 45144*MT2^6*MW2*MZ2^5*Pi^2*CHq3[3, 3] - 
     325920*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[3, 3] + 842328*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHq3[3, 3] - 1019136*MT2^3*MW2^4*MZ2^5*Pi^2*CHq3[3, 3] + 
     579336*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] - 111840*MT2*MW2^6*MZ2^5*Pi^2*
      CHq3[3, 3] - 9912*MW2^7*MZ2^5*Pi^2*CHq3[3, 3] - 
     10560*MT2^6*MZ2^6*Pi^2*CHq3[3, 3] + 108504*MT2^5*MW2*MZ2^6*Pi^2*
      CHq3[3, 3] - 293832*MT2^4*MW2^2*MZ2^6*Pi^2*CHq3[3, 3] + 
     246432*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] + 42000*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHq3[3, 3] - 127128*MT2*MW2^5*MZ2^6*Pi^2*CHq3[3, 3] + 
     34584*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] - 10560*MT2^5*MZ2^7*Pi^2*CHq3[3, 3] + 
     31680*MT2^4*MW2*MZ2^7*Pi^2*CHq3[3, 3] + 24024*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHq3[3, 3] - 111408*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[3, 3] + 
     76824*MT2*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] - 10560*MW2^5*MZ2^7*Pi^2*
      CHq3[3, 3] - 10560*MT2^3*MW2*MZ2^8*Pi^2*CHq3[3, 3] + 
     21120*MT2^2*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] - 10560*MT2*MW2^3*MZ2^8*Pi^2*
      CHq3[3, 3] - 222336*MT2^6*MW2^5*MZ2*CHu[1, 1] + 
     1334016*MT2^5*MW2^6*MZ2*CHu[1, 1] - 3335040*MT2^4*MW2^7*MZ2*CHu[1, 1] + 
     4446720*MT2^3*MW2^8*MZ2*CHu[1, 1] - 3335040*MT2^2*MW2^9*MZ2*CHu[1, 1] + 
     1334016*MT2*MW2^10*MZ2*CHu[1, 1] - 222336*MW2^11*MZ2*CHu[1, 1] - 
     864*MH2*MT2^6*MW2^3*MZ2^2*CHu[1, 1] - 15552*MT2^7*MW2^3*MZ2^2*
      CHu[1, 1] + 5184*MH2*MT2^5*MW2^4*MZ2^2*CHu[1, 1] + 
     1051776*MT2^6*MW2^4*MZ2^2*CHu[1, 1] - 12960*MH2*MT2^4*MW2^5*MZ2^2*
      CHu[1, 1] - 6206400*MT2^5*MW2^5*MZ2^2*CHu[1, 1] + 
     17280*MH2*MT2^3*MW2^6*MZ2^2*CHu[1, 1] + 15355008*MT2^4*MW2^6*MZ2^2*
      CHu[1, 1] - 12960*MH2*MT2^2*MW2^7*MZ2^2*CHu[1, 1] - 
     19847232*MT2^3*MW2^7*MZ2^2*CHu[1, 1] + 5184*MH2*MT2*MW2^8*MZ2^2*
      CHu[1, 1] + 14025600*MT2^2*MW2^8*MZ2^2*CHu[1, 1] - 
     864*MH2*MW2^9*MZ2^2*CHu[1, 1] - 5099328*MT2*MW2^9*MZ2^2*CHu[1, 1] + 
     736128*MW2^10*MZ2^2*CHu[1, 1] + 2160*MH2*MT2^6*MW2^2*MZ2^3*CHu[1, 1] + 
     38880*MT2^7*MW2^2*MZ2^3*CHu[1, 1] - 13824*MH2*MT2^5*MW2^3*MZ2^3*
      CHu[1, 1] - 1837296*MT2^6*MW2^3*MZ2^3*CHu[1, 1] + 
     34992*MH2*MT2^4*MW2^4*MZ2^3*CHu[1, 1] + 11119104*MT2^5*MW2^4*MZ2^3*
      CHu[1, 1] - 44928*MH2*MT2^3*MW2^5*MZ2^3*CHu[1, 1] - 
     27511056*MT2^4*MW2^5*MZ2^3*CHu[1, 1] + 30672*MH2*MT2^2*MW2^6*MZ2^3*
      CHu[1, 1] + 34015968*MT2^3*MW2^6*MZ2^3*CHu[1, 1] - 
     10368*MH2*MT2*MW2^7*MZ2^3*CHu[1, 1] - 21651984*MT2^2*MW2^7*MZ2^3*
      CHu[1, 1] + 1296*MH2*MW2^8*MZ2^3*CHu[1, 1] + 6456384*MT2*MW2^8*MZ2^3*
      CHu[1, 1] - 630000*MW2^9*MZ2^3*CHu[1, 1] - 1836*MH2*MT2^6*MW2*MZ2^4*
      CHu[1, 1] - 33048*MT2^7*MW2*MZ2^4*CHu[1, 1] + 
     13176*MH2*MT2^5*MW2^2*MZ2^4*CHu[1, 1] + 1505304*MT2^6*MW2^2*MZ2^4*
      CHu[1, 1] - 34020*MH2*MT2^4*MW2^3*MZ2^4*CHu[1, 1] - 
     9809640*MT2^5*MW2^3*MZ2^4*CHu[1, 1] + 40176*MH2*MT2^3*MW2^4*MZ2^4*
      CHu[1, 1] + 24510600*MT2^4*MW2^4*MZ2^4*CHu[1, 1] - 
     21492*MH2*MT2^2*MW2^5*MZ2^4*CHu[1, 1] - 27968040*MT2^3*MW2^5*MZ2^4*
      CHu[1, 1] + 3672*MH2*MT2*MW2^6*MZ2^4*CHu[1, 1] + 
     13994280*MT2^2*MW2^6*MZ2^4*CHu[1, 1] + 324*MH2*MW2^7*MZ2^4*CHu[1, 1] - 
     1879128*MT2*MW2^7*MZ2^4*CHu[1, 1] - 320328*MW2^8*MZ2^4*CHu[1, 1] + 
     540*MH2*MT2^6*MZ2^5*CHu[1, 1] + 9720*MT2^7*MZ2^5*CHu[1, 1] - 
     5076*MH2*MT2^5*MW2*MZ2^5*CHu[1, 1] - 575568*MT2^6*MW2*MZ2^5*CHu[1, 1] + 
     13608*MH2*MT2^4*MW2^2*MZ2^5*CHu[1, 1] + 4418280*MT2^5*MW2^2*MZ2^5*
      CHu[1, 1] - 12312*MH2*MT2^3*MW2^3*MZ2^5*CHu[1, 1] - 
     11289024*MT2^4*MW2^3*MZ2^5*CHu[1, 1] + 108*MH2*MT2^2*MW2^4*MZ2^5*
      CHu[1, 1] + 10633752*MT2^3*MW2^4*MZ2^5*CHu[1, 1] + 
     4428*MH2*MT2*MW2^5*MZ2^5*CHu[1, 1] - 1470096*MT2^2*MW2^5*MZ2^5*
      CHu[1, 1] - 1296*MH2*MW2^6*MZ2^5*CHu[1, 1] - 2511000*MT2*MW2^6*MZ2^5*
      CHu[1, 1] + 783936*MW2^7*MZ2^5*CHu[1, 1] + 540*MH2*MT2^5*MZ2^6*
      CHu[1, 1] + 78120*MT2^6*MZ2^6*CHu[1, 1] - 1620*MH2*MT2^4*MW2*MZ2^6*
      CHu[1, 1] - 923760*MT2^5*MW2*MZ2^6*CHu[1, 1] - 
     756*MH2*MT2^3*MW2^2*MZ2^6*CHu[1, 1] + 2464992*MT2^4*MW2^2*MZ2^6*
      CHu[1, 1] + 4752*MH2*MT2^2*MW2^3*MZ2^6*CHu[1, 1] - 
     982728*MT2^3*MW2^3*MZ2^6*CHu[1, 1] - 3456*MH2*MT2*MW2^4*MZ2^6*
      CHu[1, 1] - 2540880*MT2^2*MW2^4*MZ2^6*CHu[1, 1] + 
     540*MH2*MW2^5*MZ2^6*CHu[1, 1] + 2320056*MT2*MW2^5*MZ2^6*CHu[1, 1] - 
     415800*MW2^6*MZ2^6*CHu[1, 1] + 68400*MT2^5*MZ2^7*CHu[1, 1] + 
     540*MH2*MT2^3*MW2*MZ2^7*CHu[1, 1] - 195480*MT2^4*MW2*MZ2^7*CHu[1, 1] - 
     1080*MH2*MT2^2*MW2^2*MZ2^7*CHu[1, 1] - 366840*MT2^3*MW2^2*MZ2^7*
      CHu[1, 1] + 540*MH2*MT2*MW2^3*MZ2^7*CHu[1, 1] + 
     1114920*MT2^2*MW2^3*MZ2^7*CHu[1, 1] - 689400*MT2*MW2^4*MZ2^7*CHu[1, 1] + 
     68400*MW2^5*MZ2^7*CHu[1, 1] + 68400*MT2^3*MW2*MZ2^8*CHu[1, 1] - 
     136800*MT2^2*MW2^2*MZ2^8*CHu[1, 1] + 68400*MT2*MW2^3*MZ2^8*CHu[1, 1] + 
     30720*MT2^6*MW2^5*MZ2*Pi^2*CHu[1, 1] - 184320*MT2^5*MW2^6*MZ2*Pi^2*
      CHu[1, 1] + 460800*MT2^4*MW2^7*MZ2*Pi^2*CHu[1, 1] - 
     614400*MT2^3*MW2^8*MZ2*Pi^2*CHu[1, 1] + 460800*MT2^2*MW2^9*MZ2*Pi^2*
      CHu[1, 1] - 184320*MT2*MW2^10*MZ2*Pi^2*CHu[1, 1] + 
     30720*MW2^11*MZ2*Pi^2*CHu[1, 1] - 117504*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHu[1, 1] + 735744*MT2^5*MW2^5*MZ2^2*Pi^2*CHu[1, 1] - 
     1854720*MT2^4*MW2^6*MZ2^2*Pi^2*CHu[1, 1] + 2411520*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHu[1, 1] - 1701120*MT2^2*MW2^8*MZ2^2*Pi^2*CHu[1, 1] + 
     612864*MT2*MW2^9*MZ2^2*Pi^2*CHu[1, 1] - 86784*MW2^10*MZ2^2*Pi^2*
      CHu[1, 1] + 180480*MT2^6*MW2^3*MZ2^3*Pi^2*CHu[1, 1] - 
     1200384*MT2^5*MW2^4*MZ2^3*Pi^2*CHu[1, 1] + 3059712*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHu[1, 1] - 3813888*MT2^3*MW2^6*MZ2^3*Pi^2*CHu[1, 1] + 
     2410752*MT2^2*MW2^7*MZ2^3*Pi^2*CHu[1, 1] - 699648*MT2*MW2^8*MZ2^3*Pi^2*
      CHu[1, 1] + 62976*MW2^9*MZ2^3*Pi^2*CHu[1, 1] - 
     139296*MT2^6*MW2^2*MZ2^4*Pi^2*CHu[1, 1] + 1016256*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHu[1, 1] - 2630880*MT2^4*MW2^4*MZ2^4*Pi^2*CHu[1, 1] + 
     3029376*MT2^3*MW2^5*MZ2^4*Pi^2*CHu[1, 1] - 1493472*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHu[1, 1] + 176832*MT2*MW2^7*MZ2^4*Pi^2*CHu[1, 1] + 
     41184*MW2^8*MZ2^4*Pi^2*CHu[1, 1] + 54000*MT2^6*MW2*MZ2^5*Pi^2*
      CHu[1, 1] - 463296*MT2^5*MW2^2*MZ2^5*Pi^2*CHu[1, 1] + 
     1227888*MT2^4*MW2^3*MZ2^5*Pi^2*CHu[1, 1] - 1178112*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHu[1, 1] + 170448*MT2^2*MW2^5*MZ2^5*Pi^2*CHu[1, 1] + 
     274368*MT2*MW2^6*MZ2^5*Pi^2*CHu[1, 1] - 85296*MW2^7*MZ2^5*Pi^2*
      CHu[1, 1] - 8400*MT2^6*MZ2^6*Pi^2*CHu[1, 1] + 
     104400*MT2^5*MW2*MZ2^6*Pi^2*CHu[1, 1] - 288000*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHu[1, 1] + 136704*MT2^3*MW2^3*MZ2^6*Pi^2*CHu[1, 1] + 
     260592*MT2^2*MW2^4*MZ2^6*Pi^2*CHu[1, 1] - 250896*MT2*MW2^5*MZ2^6*Pi^2*
      CHu[1, 1] + 45600*MW2^6*MZ2^6*Pi^2*CHu[1, 1] - 
     8400*MT2^5*MZ2^7*Pi^2*CHu[1, 1] + 25200*MT2^4*MW2*MZ2^7*Pi^2*CHu[1, 1] + 
     37200*MT2^3*MW2^2*MZ2^7*Pi^2*CHu[1, 1] - 124800*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHu[1, 1] + 79200*MT2*MW2^4*MZ2^7*Pi^2*CHu[1, 1] - 
     8400*MW2^5*MZ2^7*Pi^2*CHu[1, 1] - 8400*MT2^3*MW2*MZ2^8*Pi^2*CHu[1, 1] + 
     16800*MT2^2*MW2^2*MZ2^8*Pi^2*CHu[1, 1] - 8400*MT2*MW2^3*MZ2^8*Pi^2*
      CHu[1, 1] - 222336*MT2^6*MW2^5*MZ2*CHu[2, 2] + 
     1334016*MT2^5*MW2^6*MZ2*CHu[2, 2] - 3335040*MT2^4*MW2^7*MZ2*CHu[2, 2] + 
     4446720*MT2^3*MW2^8*MZ2*CHu[2, 2] - 3335040*MT2^2*MW2^9*MZ2*CHu[2, 2] + 
     1334016*MT2*MW2^10*MZ2*CHu[2, 2] - 222336*MW2^11*MZ2*CHu[2, 2] - 
     864*MH2*MT2^6*MW2^3*MZ2^2*CHu[2, 2] - 15552*MT2^7*MW2^3*MZ2^2*
      CHu[2, 2] + 5184*MH2*MT2^5*MW2^4*MZ2^2*CHu[2, 2] + 
     1051776*MT2^6*MW2^4*MZ2^2*CHu[2, 2] - 12960*MH2*MT2^4*MW2^5*MZ2^2*
      CHu[2, 2] - 6206400*MT2^5*MW2^5*MZ2^2*CHu[2, 2] + 
     17280*MH2*MT2^3*MW2^6*MZ2^2*CHu[2, 2] + 15355008*MT2^4*MW2^6*MZ2^2*
      CHu[2, 2] - 12960*MH2*MT2^2*MW2^7*MZ2^2*CHu[2, 2] - 
     19847232*MT2^3*MW2^7*MZ2^2*CHu[2, 2] + 5184*MH2*MT2*MW2^8*MZ2^2*
      CHu[2, 2] + 14025600*MT2^2*MW2^8*MZ2^2*CHu[2, 2] - 
     864*MH2*MW2^9*MZ2^2*CHu[2, 2] - 5099328*MT2*MW2^9*MZ2^2*CHu[2, 2] + 
     736128*MW2^10*MZ2^2*CHu[2, 2] + 2160*MH2*MT2^6*MW2^2*MZ2^3*CHu[2, 2] + 
     38880*MT2^7*MW2^2*MZ2^3*CHu[2, 2] - 13824*MH2*MT2^5*MW2^3*MZ2^3*
      CHu[2, 2] - 1837296*MT2^6*MW2^3*MZ2^3*CHu[2, 2] + 
     34992*MH2*MT2^4*MW2^4*MZ2^3*CHu[2, 2] + 11119104*MT2^5*MW2^4*MZ2^3*
      CHu[2, 2] - 44928*MH2*MT2^3*MW2^5*MZ2^3*CHu[2, 2] - 
     27511056*MT2^4*MW2^5*MZ2^3*CHu[2, 2] + 30672*MH2*MT2^2*MW2^6*MZ2^3*
      CHu[2, 2] + 34015968*MT2^3*MW2^6*MZ2^3*CHu[2, 2] - 
     10368*MH2*MT2*MW2^7*MZ2^3*CHu[2, 2] - 21651984*MT2^2*MW2^7*MZ2^3*
      CHu[2, 2] + 1296*MH2*MW2^8*MZ2^3*CHu[2, 2] + 6456384*MT2*MW2^8*MZ2^3*
      CHu[2, 2] - 630000*MW2^9*MZ2^3*CHu[2, 2] - 1836*MH2*MT2^6*MW2*MZ2^4*
      CHu[2, 2] - 33048*MT2^7*MW2*MZ2^4*CHu[2, 2] + 
     13176*MH2*MT2^5*MW2^2*MZ2^4*CHu[2, 2] + 1505304*MT2^6*MW2^2*MZ2^4*
      CHu[2, 2] - 34020*MH2*MT2^4*MW2^3*MZ2^4*CHu[2, 2] - 
     9809640*MT2^5*MW2^3*MZ2^4*CHu[2, 2] + 40176*MH2*MT2^3*MW2^4*MZ2^4*
      CHu[2, 2] + 24510600*MT2^4*MW2^4*MZ2^4*CHu[2, 2] - 
     21492*MH2*MT2^2*MW2^5*MZ2^4*CHu[2, 2] - 27968040*MT2^3*MW2^5*MZ2^4*
      CHu[2, 2] + 3672*MH2*MT2*MW2^6*MZ2^4*CHu[2, 2] + 
     13994280*MT2^2*MW2^6*MZ2^4*CHu[2, 2] + 324*MH2*MW2^7*MZ2^4*CHu[2, 2] - 
     1879128*MT2*MW2^7*MZ2^4*CHu[2, 2] - 320328*MW2^8*MZ2^4*CHu[2, 2] + 
     540*MH2*MT2^6*MZ2^5*CHu[2, 2] + 9720*MT2^7*MZ2^5*CHu[2, 2] - 
     5076*MH2*MT2^5*MW2*MZ2^5*CHu[2, 2] - 575568*MT2^6*MW2*MZ2^5*CHu[2, 2] + 
     13608*MH2*MT2^4*MW2^2*MZ2^5*CHu[2, 2] + 4418280*MT2^5*MW2^2*MZ2^5*
      CHu[2, 2] - 12312*MH2*MT2^3*MW2^3*MZ2^5*CHu[2, 2] - 
     11289024*MT2^4*MW2^3*MZ2^5*CHu[2, 2] + 108*MH2*MT2^2*MW2^4*MZ2^5*
      CHu[2, 2] + 10633752*MT2^3*MW2^4*MZ2^5*CHu[2, 2] + 
     4428*MH2*MT2*MW2^5*MZ2^5*CHu[2, 2] - 1470096*MT2^2*MW2^5*MZ2^5*
      CHu[2, 2] - 1296*MH2*MW2^6*MZ2^5*CHu[2, 2] - 2511000*MT2*MW2^6*MZ2^5*
      CHu[2, 2] + 783936*MW2^7*MZ2^5*CHu[2, 2] + 540*MH2*MT2^5*MZ2^6*
      CHu[2, 2] + 78120*MT2^6*MZ2^6*CHu[2, 2] - 1620*MH2*MT2^4*MW2*MZ2^6*
      CHu[2, 2] - 923760*MT2^5*MW2*MZ2^6*CHu[2, 2] - 
     756*MH2*MT2^3*MW2^2*MZ2^6*CHu[2, 2] + 2464992*MT2^4*MW2^2*MZ2^6*
      CHu[2, 2] + 4752*MH2*MT2^2*MW2^3*MZ2^6*CHu[2, 2] - 
     982728*MT2^3*MW2^3*MZ2^6*CHu[2, 2] - 3456*MH2*MT2*MW2^4*MZ2^6*
      CHu[2, 2] - 2540880*MT2^2*MW2^4*MZ2^6*CHu[2, 2] + 
     540*MH2*MW2^5*MZ2^6*CHu[2, 2] + 2320056*MT2*MW2^5*MZ2^6*CHu[2, 2] - 
     415800*MW2^6*MZ2^6*CHu[2, 2] + 68400*MT2^5*MZ2^7*CHu[2, 2] + 
     540*MH2*MT2^3*MW2*MZ2^7*CHu[2, 2] - 195480*MT2^4*MW2*MZ2^7*CHu[2, 2] - 
     1080*MH2*MT2^2*MW2^2*MZ2^7*CHu[2, 2] - 366840*MT2^3*MW2^2*MZ2^7*
      CHu[2, 2] + 540*MH2*MT2*MW2^3*MZ2^7*CHu[2, 2] + 
     1114920*MT2^2*MW2^3*MZ2^7*CHu[2, 2] - 689400*MT2*MW2^4*MZ2^7*CHu[2, 2] + 
     68400*MW2^5*MZ2^7*CHu[2, 2] + 68400*MT2^3*MW2*MZ2^8*CHu[2, 2] - 
     136800*MT2^2*MW2^2*MZ2^8*CHu[2, 2] + 68400*MT2*MW2^3*MZ2^8*CHu[2, 2] + 
     30720*MT2^6*MW2^5*MZ2*Pi^2*CHu[2, 2] - 184320*MT2^5*MW2^6*MZ2*Pi^2*
      CHu[2, 2] + 460800*MT2^4*MW2^7*MZ2*Pi^2*CHu[2, 2] - 
     614400*MT2^3*MW2^8*MZ2*Pi^2*CHu[2, 2] + 460800*MT2^2*MW2^9*MZ2*Pi^2*
      CHu[2, 2] - 184320*MT2*MW2^10*MZ2*Pi^2*CHu[2, 2] + 
     30720*MW2^11*MZ2*Pi^2*CHu[2, 2] - 117504*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHu[2, 2] + 735744*MT2^5*MW2^5*MZ2^2*Pi^2*CHu[2, 2] - 
     1854720*MT2^4*MW2^6*MZ2^2*Pi^2*CHu[2, 2] + 2411520*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHu[2, 2] - 1701120*MT2^2*MW2^8*MZ2^2*Pi^2*CHu[2, 2] + 
     612864*MT2*MW2^9*MZ2^2*Pi^2*CHu[2, 2] - 86784*MW2^10*MZ2^2*Pi^2*
      CHu[2, 2] + 180480*MT2^6*MW2^3*MZ2^3*Pi^2*CHu[2, 2] - 
     1200384*MT2^5*MW2^4*MZ2^3*Pi^2*CHu[2, 2] + 3059712*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHu[2, 2] - 3813888*MT2^3*MW2^6*MZ2^3*Pi^2*CHu[2, 2] + 
     2410752*MT2^2*MW2^7*MZ2^3*Pi^2*CHu[2, 2] - 699648*MT2*MW2^8*MZ2^3*Pi^2*
      CHu[2, 2] + 62976*MW2^9*MZ2^3*Pi^2*CHu[2, 2] - 
     139296*MT2^6*MW2^2*MZ2^4*Pi^2*CHu[2, 2] + 1016256*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHu[2, 2] - 2630880*MT2^4*MW2^4*MZ2^4*Pi^2*CHu[2, 2] + 
     3029376*MT2^3*MW2^5*MZ2^4*Pi^2*CHu[2, 2] - 1493472*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHu[2, 2] + 176832*MT2*MW2^7*MZ2^4*Pi^2*CHu[2, 2] + 
     41184*MW2^8*MZ2^4*Pi^2*CHu[2, 2] + 54000*MT2^6*MW2*MZ2^5*Pi^2*
      CHu[2, 2] - 463296*MT2^5*MW2^2*MZ2^5*Pi^2*CHu[2, 2] + 
     1227888*MT2^4*MW2^3*MZ2^5*Pi^2*CHu[2, 2] - 1178112*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHu[2, 2] + 170448*MT2^2*MW2^5*MZ2^5*Pi^2*CHu[2, 2] + 
     274368*MT2*MW2^6*MZ2^5*Pi^2*CHu[2, 2] - 85296*MW2^7*MZ2^5*Pi^2*
      CHu[2, 2] - 8400*MT2^6*MZ2^6*Pi^2*CHu[2, 2] + 
     104400*MT2^5*MW2*MZ2^6*Pi^2*CHu[2, 2] - 288000*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHu[2, 2] + 136704*MT2^3*MW2^3*MZ2^6*Pi^2*CHu[2, 2] + 
     260592*MT2^2*MW2^4*MZ2^6*Pi^2*CHu[2, 2] - 250896*MT2*MW2^5*MZ2^6*Pi^2*
      CHu[2, 2] + 45600*MW2^6*MZ2^6*Pi^2*CHu[2, 2] - 
     8400*MT2^5*MZ2^7*Pi^2*CHu[2, 2] + 25200*MT2^4*MW2*MZ2^7*Pi^2*CHu[2, 2] + 
     37200*MT2^3*MW2^2*MZ2^7*Pi^2*CHu[2, 2] - 124800*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHu[2, 2] + 79200*MT2*MW2^4*MZ2^7*Pi^2*CHu[2, 2] - 
     8400*MW2^5*MZ2^7*Pi^2*CHu[2, 2] - 8400*MT2^3*MW2*MZ2^8*Pi^2*CHu[2, 2] + 
     16800*MT2^2*MW2^2*MZ2^8*Pi^2*CHu[2, 2] - 8400*MT2*MW2^3*MZ2^8*Pi^2*
      CHu[2, 2] - 2592*MT2^7*MW2^3*MZ2^2*CHu[3, 3] + 
     15552*MT2^6*MW2^4*MZ2^2*CHu[3, 3] - 38880*MT2^5*MW2^5*MZ2^2*CHu[3, 3] + 
     51840*MT2^4*MW2^6*MZ2^2*CHu[3, 3] - 38880*MT2^3*MW2^7*MZ2^2*CHu[3, 3] + 
     15552*MT2^2*MW2^8*MZ2^2*CHu[3, 3] - 2592*MT2*MW2^9*MZ2^2*CHu[3, 3] + 
     2592*MT2^7*MW2^2*MZ2^3*CHu[3, 3] - 18144*MT2^6*MW2^3*MZ2^3*CHu[3, 3] + 
     46656*MT2^5*MW2^4*MZ2^3*CHu[3, 3] - 57024*MT2^4*MW2^5*MZ2^3*CHu[3, 3] + 
     33696*MT2^3*MW2^6*MZ2^3*CHu[3, 3] - 7776*MT2^2*MW2^7*MZ2^3*CHu[3, 3] + 
     324*MT2^7*MW2*MZ2^4*CHu[3, 3] + 648*MT2^6*MW2^2*MZ2^4*CHu[3, 3] - 
     2916*MT2^5*MW2^3*MZ2^4*CHu[3, 3] - 3888*MT2^4*MW2^4*MZ2^4*CHu[3, 3] + 
     15228*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 12312*MT2^2*MW2^6*MZ2^4*CHu[3, 3] + 
     2916*MT2*MW2^7*MZ2^4*CHu[3, 3] - 810*MT2^7*MZ2^5*CHu[3, 3] + 
     5184*MT2^6*MW2*MZ2^5*CHu[3, 3] - 13122*MT2^5*MW2^2*MZ2^5*CHu[3, 3] + 
     19440*MT2^4*MW2^3*MZ2^5*CHu[3, 3] - 16686*MT2^3*MW2^4*MZ2^5*CHu[3, 3] + 
     6480*MT2^2*MW2^5*MZ2^5*CHu[3, 3] - 486*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
     810*MT2^6*MZ2^6*CHu[3, 3] + 2430*MT2^5*MW2*MZ2^6*CHu[3, 3] - 
     1296*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 2268*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 
     2754*MT2^2*MW2^4*MZ2^6*CHu[3, 3] - 810*MT2*MW2^5*MZ2^6*CHu[3, 3] - 
     810*MT2^4*MW2*MZ2^7*CHu[3, 3] + 1620*MT2^3*MW2^2*MZ2^7*CHu[3, 3] - 
     810*MT2^2*MW2^3*MZ2^7*CHu[3, 3])/(1296*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (B0i[bb0, 0, 0, MW2]*(1152*MH2*MT2^7*MW2^7*CHd[1, 1] - 
      8064*MH2*MT2^6*MW2^8*CHd[1, 1] - 1152*MT2^7*MW2^8*CHd[1, 1] + 
      24192*MH2*MT2^5*MW2^9*CHd[1, 1] + 8064*MT2^6*MW2^9*CHd[1, 1] - 
      40320*MH2*MT2^4*MW2^10*CHd[1, 1] - 24192*MT2^5*MW2^10*CHd[1, 1] + 
      40320*MH2*MT2^3*MW2^11*CHd[1, 1] + 40320*MT2^4*MW2^11*CHd[1, 1] - 
      24192*MH2*MT2^2*MW2^12*CHd[1, 1] - 40320*MT2^3*MW2^12*CHd[1, 1] + 
      8064*MH2*MT2*MW2^13*CHd[1, 1] + 24192*MT2^2*MW2^13*CHd[1, 1] - 
      1152*MH2*MW2^14*CHd[1, 1] - 8064*MT2*MW2^14*CHd[1, 1] + 
      1152*MW2^15*CHd[1, 1] - 3264*MH2*MT2^7*MW2^6*MZ2*CHd[1, 1] + 
      24000*MH2*MT2^6*MW2^7*MZ2*CHd[1, 1] + 3264*MT2^7*MW2^7*MZ2*CHd[1, 1] - 
      73152*MH2*MT2^5*MW2^8*MZ2*CHd[1, 1] - 24000*MT2^6*MW2^8*MZ2*CHd[1, 1] + 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[1, 1] + 73152*MT2^5*MW2^9*MZ2*
       CHd[1, 1] - 114240*MH2*MT2^3*MW2^10*MZ2*CHd[1, 1] - 
      120000*MT2^4*MW2^10*MZ2*CHd[1, 1] + 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[1, 1] + 114240*MT2^3*MW2^11*MZ2*CHd[1, 1] - 
      18240*MH2*MT2*MW2^12*MZ2*CHd[1, 1] - 62784*MT2^2*MW2^12*MZ2*CHd[1, 1] + 
      2112*MH2*MW2^13*MZ2*CHd[1, 1] + 18240*MT2*MW2^13*MZ2*CHd[1, 1] - 
      2112*MW2^14*MZ2*CHd[1, 1] + 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[1, 1] - 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[1, 1] - 816*MT2^7*MW2^6*MZ2^2*
       CHd[1, 1] + 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[1, 1] + 
      8976*MT2^6*MW2^7*MZ2^2*CHd[1, 1] - 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[1, 1] - 30192*MT2^5*MW2^8*MZ2^2*CHd[1, 1] + 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[1, 1] + 43728*MT2^4*MW2^9*MZ2^2*
       CHd[1, 1] - 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[1, 1] - 
      25104*MT2^3*MW2^10*MZ2^2*CHd[1, 1] - 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[1, 1] - 2640*MT2^2*MW2^11*MZ2^2*CHd[1, 1] + 
      2016*MH2*MW2^12*MZ2^2*CHd[1, 1] + 8496*MT2*MW2^12*MZ2^2*CHd[1, 1] - 
      2448*MW2^13*MZ2^2*CHd[1, 1] + 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[1, 1] - 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[1, 1] - 7200*MT2^7*MW2^5*MZ2^3*
       CHd[1, 1] + 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[1, 1] + 
      49584*MT2^6*MW2^6*MZ2^3*CHd[1, 1] - 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[1, 1] - 147936*MT2^5*MW2^7*MZ2^3*CHd[1, 1] + 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[1, 1] + 251184*MT2^4*MW2^8*MZ2^3*
       CHd[1, 1] - 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[1, 1] - 
      261792*MT2^3*MW2^9*MZ2^3*CHd[1, 1] + 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[1, 1] + 165072*MT2^2*MW2^10*MZ2^3*CHd[1, 1] - 
      6936*MH2*MW2^11*MZ2^3*CHd[1, 1] - 56928*MT2*MW2^11*MZ2^3*CHd[1, 1] + 
      8016*MW2^12*MZ2^3*CHd[1, 1] - 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[1, 1] + 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[1, 1] + 10908*MT2^7*MW2^4*MZ2^4*
       CHd[1, 1] - 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[1, 1] - 
      83556*MT2^6*MW2^5*MZ2^4*CHd[1, 1] + 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[1, 1] + 257868*MT2^5*MW2^6*MZ2^4*CHd[1, 1] - 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[1, 1] - 418596*MT2^4*MW2^7*MZ2^4*
       CHd[1, 1] + 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[1, 1] + 
      384228*MT2^3*MW2^8*MZ2^4*CHd[1, 1] - 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[1, 1] - 195516*MT2^2*MW2^9*MZ2^4*CHd[1, 1] + 
      3222*MH2*MW2^10*MZ2^4*CHd[1, 1] + 48372*MT2*MW2^10*MZ2^4*CHd[1, 1] - 
      3708*MW2^11*MZ2^4*CHd[1, 1] + 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[1, 1] - 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[1, 1] - 6414*MT2^7*MW2^3*MZ2^5*
       CHd[1, 1] + 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[1, 1] + 
      55806*MT2^6*MW2^4*MZ2^5*CHd[1, 1] - 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[1, 1] - 178326*MT2^5*MW2^5*MZ2^5*CHd[1, 1] + 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[1, 1] + 271830*MT2^4*MW2^6*MZ2^5*
       CHd[1, 1] - 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[1, 1] - 
      202890*MT2^3*MW2^7*MZ2^5*CHd[1, 1] - 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[1, 1] + 58554*MT2^2*MW2^8*MZ2^5*CHd[1, 1] + 
      3684*MH2*MW2^9*MZ2^5*CHd[1, 1] + 5934*MT2*MW2^9*MZ2^5*CHd[1, 1] - 
      4494*MW2^10*MZ2^5*CHd[1, 1] - 1140*MH2*MT2^7*MW2*MZ2^6*CHd[1, 1] + 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[1, 1] + 1410*MT2^7*MW2^2*MZ2^6*
       CHd[1, 1] - 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[1, 1] - 
      16284*MT2^6*MW2^3*MZ2^6*CHd[1, 1] + 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[1, 1] + 55266*MT2^5*MW2^4*MZ2^6*CHd[1, 1] - 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[1, 1] - 70512*MT2^4*MW2^5*MZ2^6*
       CHd[1, 1] - 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[1, 1] + 
      16626*MT2^3*MW2^6*MZ2^6*CHd[1, 1] + 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[1, 1] + 35184*MT2^2*MW2^7*MZ2^6*CHd[1, 1] - 
      4086*MH2*MW2^8*MZ2^6*CHd[1, 1] - 26694*MT2*MW2^8*MZ2^6*CHd[1, 1] + 
      5004*MW2^9*MZ2^6*CHd[1, 1] - 1140*MH2*MT2^6*MW2*MZ2^7*CHd[1, 1] + 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[1, 1] + 1410*MT2^6*MW2^2*MZ2^7*
       CHd[1, 1] - 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[1, 1] - 
      5640*MT2^5*MW2^3*MZ2^7*CHd[1, 1] - 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[1, 1] + 636*MT2^4*MW2^4*MZ2^7*CHd[1, 1] + 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[1, 1] + 19242*MT2^3*MW2^5*MZ2^7*
       CHd[1, 1] - 9786*MH2*MT2*MW2^6*MZ2^7*CHd[1, 1] - 
      26292*MT2^2*MW2^6*MZ2^7*CHd[1, 1] + 1140*MH2*MW2^7*MZ2^7*CHd[1, 1] + 
      12054*MT2*MW2^7*MZ2^7*CHd[1, 1] - 1410*MW2^8*MZ2^7*CHd[1, 1] - 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[1, 1] + 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[1, 1] + 1410*MT2^4*MW2^3*MZ2^8*CHd[1, 1] - 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[1, 1] - 4230*MT2^3*MW2^4*MZ2^8*
       CHd[1, 1] + 1140*MH2*MT2*MW2^5*MZ2^8*CHd[1, 1] + 
      4230*MT2^2*MW2^5*MZ2^8*CHd[1, 1] - 1410*MT2*MW2^6*MZ2^8*CHd[1, 1] + 
      1152*MH2*MT2^7*MW2^7*CHd[2, 2] - 8064*MH2*MT2^6*MW2^8*CHd[2, 2] - 
      1152*MT2^7*MW2^8*CHd[2, 2] + 24192*MH2*MT2^5*MW2^9*CHd[2, 2] + 
      8064*MT2^6*MW2^9*CHd[2, 2] - 40320*MH2*MT2^4*MW2^10*CHd[2, 2] - 
      24192*MT2^5*MW2^10*CHd[2, 2] + 40320*MH2*MT2^3*MW2^11*CHd[2, 2] + 
      40320*MT2^4*MW2^11*CHd[2, 2] - 24192*MH2*MT2^2*MW2^12*CHd[2, 2] - 
      40320*MT2^3*MW2^12*CHd[2, 2] + 8064*MH2*MT2*MW2^13*CHd[2, 2] + 
      24192*MT2^2*MW2^13*CHd[2, 2] - 1152*MH2*MW2^14*CHd[2, 2] - 
      8064*MT2*MW2^14*CHd[2, 2] + 1152*MW2^15*CHd[2, 2] - 
      3264*MH2*MT2^7*MW2^6*MZ2*CHd[2, 2] + 24000*MH2*MT2^6*MW2^7*MZ2*
       CHd[2, 2] + 3264*MT2^7*MW2^7*MZ2*CHd[2, 2] - 73152*MH2*MT2^5*MW2^8*MZ2*
       CHd[2, 2] - 24000*MT2^6*MW2^8*MZ2*CHd[2, 2] + 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[2, 2] + 73152*MT2^5*MW2^9*MZ2*
       CHd[2, 2] - 114240*MH2*MT2^3*MW2^10*MZ2*CHd[2, 2] - 
      120000*MT2^4*MW2^10*MZ2*CHd[2, 2] + 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[2, 2] + 114240*MT2^3*MW2^11*MZ2*CHd[2, 2] - 
      18240*MH2*MT2*MW2^12*MZ2*CHd[2, 2] - 62784*MT2^2*MW2^12*MZ2*CHd[2, 2] + 
      2112*MH2*MW2^13*MZ2*CHd[2, 2] + 18240*MT2*MW2^13*MZ2*CHd[2, 2] - 
      2112*MW2^14*MZ2*CHd[2, 2] + 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[2, 2] - 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[2, 2] - 816*MT2^7*MW2^6*MZ2^2*
       CHd[2, 2] + 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[2, 2] + 
      8976*MT2^6*MW2^7*MZ2^2*CHd[2, 2] - 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[2, 2] - 30192*MT2^5*MW2^8*MZ2^2*CHd[2, 2] + 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[2, 2] + 43728*MT2^4*MW2^9*MZ2^2*
       CHd[2, 2] - 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[2, 2] - 
      25104*MT2^3*MW2^10*MZ2^2*CHd[2, 2] - 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[2, 2] - 2640*MT2^2*MW2^11*MZ2^2*CHd[2, 2] + 
      2016*MH2*MW2^12*MZ2^2*CHd[2, 2] + 8496*MT2*MW2^12*MZ2^2*CHd[2, 2] - 
      2448*MW2^13*MZ2^2*CHd[2, 2] + 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[2, 2] - 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[2, 2] - 7200*MT2^7*MW2^5*MZ2^3*
       CHd[2, 2] + 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[2, 2] + 
      49584*MT2^6*MW2^6*MZ2^3*CHd[2, 2] - 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[2, 2] - 147936*MT2^5*MW2^7*MZ2^3*CHd[2, 2] + 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[2, 2] + 251184*MT2^4*MW2^8*MZ2^3*
       CHd[2, 2] - 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[2, 2] - 
      261792*MT2^3*MW2^9*MZ2^3*CHd[2, 2] + 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[2, 2] + 165072*MT2^2*MW2^10*MZ2^3*CHd[2, 2] - 
      6936*MH2*MW2^11*MZ2^3*CHd[2, 2] - 56928*MT2*MW2^11*MZ2^3*CHd[2, 2] + 
      8016*MW2^12*MZ2^3*CHd[2, 2] - 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[2, 2] + 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[2, 2] + 10908*MT2^7*MW2^4*MZ2^4*
       CHd[2, 2] - 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[2, 2] - 
      83556*MT2^6*MW2^5*MZ2^4*CHd[2, 2] + 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[2, 2] + 257868*MT2^5*MW2^6*MZ2^4*CHd[2, 2] - 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[2, 2] - 418596*MT2^4*MW2^7*MZ2^4*
       CHd[2, 2] + 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[2, 2] + 
      384228*MT2^3*MW2^8*MZ2^4*CHd[2, 2] - 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[2, 2] - 195516*MT2^2*MW2^9*MZ2^4*CHd[2, 2] + 
      3222*MH2*MW2^10*MZ2^4*CHd[2, 2] + 48372*MT2*MW2^10*MZ2^4*CHd[2, 2] - 
      3708*MW2^11*MZ2^4*CHd[2, 2] + 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[2, 2] - 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[2, 2] - 6414*MT2^7*MW2^3*MZ2^5*
       CHd[2, 2] + 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[2, 2] + 
      55806*MT2^6*MW2^4*MZ2^5*CHd[2, 2] - 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[2, 2] - 178326*MT2^5*MW2^5*MZ2^5*CHd[2, 2] + 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[2, 2] + 271830*MT2^4*MW2^6*MZ2^5*
       CHd[2, 2] - 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[2, 2] - 
      202890*MT2^3*MW2^7*MZ2^5*CHd[2, 2] - 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[2, 2] + 58554*MT2^2*MW2^8*MZ2^5*CHd[2, 2] + 
      3684*MH2*MW2^9*MZ2^5*CHd[2, 2] + 5934*MT2*MW2^9*MZ2^5*CHd[2, 2] - 
      4494*MW2^10*MZ2^5*CHd[2, 2] - 1140*MH2*MT2^7*MW2*MZ2^6*CHd[2, 2] + 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[2, 2] + 1410*MT2^7*MW2^2*MZ2^6*
       CHd[2, 2] - 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[2, 2] - 
      16284*MT2^6*MW2^3*MZ2^6*CHd[2, 2] + 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[2, 2] + 55266*MT2^5*MW2^4*MZ2^6*CHd[2, 2] - 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[2, 2] - 70512*MT2^4*MW2^5*MZ2^6*
       CHd[2, 2] - 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[2, 2] + 
      16626*MT2^3*MW2^6*MZ2^6*CHd[2, 2] + 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[2, 2] + 35184*MT2^2*MW2^7*MZ2^6*CHd[2, 2] - 
      4086*MH2*MW2^8*MZ2^6*CHd[2, 2] - 26694*MT2*MW2^8*MZ2^6*CHd[2, 2] + 
      5004*MW2^9*MZ2^6*CHd[2, 2] - 1140*MH2*MT2^6*MW2*MZ2^7*CHd[2, 2] + 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[2, 2] + 1410*MT2^6*MW2^2*MZ2^7*
       CHd[2, 2] - 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[2, 2] - 
      5640*MT2^5*MW2^3*MZ2^7*CHd[2, 2] - 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[2, 2] + 636*MT2^4*MW2^4*MZ2^7*CHd[2, 2] + 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[2, 2] + 19242*MT2^3*MW2^5*MZ2^7*
       CHd[2, 2] - 9786*MH2*MT2*MW2^6*MZ2^7*CHd[2, 2] - 
      26292*MT2^2*MW2^6*MZ2^7*CHd[2, 2] + 1140*MH2*MW2^7*MZ2^7*CHd[2, 2] + 
      12054*MT2*MW2^7*MZ2^7*CHd[2, 2] - 1410*MW2^8*MZ2^7*CHd[2, 2] - 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[2, 2] + 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[2, 2] + 1410*MT2^4*MW2^3*MZ2^8*CHd[2, 2] - 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[2, 2] - 4230*MT2^3*MW2^4*MZ2^8*
       CHd[2, 2] + 1140*MH2*MT2*MW2^5*MZ2^8*CHd[2, 2] + 
      4230*MT2^2*MW2^5*MZ2^8*CHd[2, 2] - 1410*MT2*MW2^6*MZ2^8*CHd[2, 2] + 
      1152*MH2*MT2^7*MW2^7*CHd[3, 3] - 8064*MH2*MT2^6*MW2^8*CHd[3, 3] - 
      1152*MT2^7*MW2^8*CHd[3, 3] + 24192*MH2*MT2^5*MW2^9*CHd[3, 3] + 
      8064*MT2^6*MW2^9*CHd[3, 3] - 40320*MH2*MT2^4*MW2^10*CHd[3, 3] - 
      24192*MT2^5*MW2^10*CHd[3, 3] + 40320*MH2*MT2^3*MW2^11*CHd[3, 3] + 
      40320*MT2^4*MW2^11*CHd[3, 3] - 24192*MH2*MT2^2*MW2^12*CHd[3, 3] - 
      40320*MT2^3*MW2^12*CHd[3, 3] + 8064*MH2*MT2*MW2^13*CHd[3, 3] + 
      24192*MT2^2*MW2^13*CHd[3, 3] - 1152*MH2*MW2^14*CHd[3, 3] - 
      8064*MT2*MW2^14*CHd[3, 3] + 1152*MW2^15*CHd[3, 3] - 
      3264*MH2*MT2^7*MW2^6*MZ2*CHd[3, 3] + 24000*MH2*MT2^6*MW2^7*MZ2*
       CHd[3, 3] + 3264*MT2^7*MW2^7*MZ2*CHd[3, 3] - 73152*MH2*MT2^5*MW2^8*MZ2*
       CHd[3, 3] - 24000*MT2^6*MW2^8*MZ2*CHd[3, 3] + 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[3, 3] + 73152*MT2^5*MW2^9*MZ2*
       CHd[3, 3] - 114240*MH2*MT2^3*MW2^10*MZ2*CHd[3, 3] - 
      120000*MT2^4*MW2^10*MZ2*CHd[3, 3] + 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[3, 3] + 114240*MT2^3*MW2^11*MZ2*CHd[3, 3] - 
      18240*MH2*MT2*MW2^12*MZ2*CHd[3, 3] - 62784*MT2^2*MW2^12*MZ2*CHd[3, 3] + 
      2112*MH2*MW2^13*MZ2*CHd[3, 3] + 18240*MT2*MW2^13*MZ2*CHd[3, 3] - 
      2112*MW2^14*MZ2*CHd[3, 3] + 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[3, 3] - 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[3, 3] - 816*MT2^7*MW2^6*MZ2^2*
       CHd[3, 3] + 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[3, 3] + 
      8976*MT2^6*MW2^7*MZ2^2*CHd[3, 3] - 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[3, 3] - 30192*MT2^5*MW2^8*MZ2^2*CHd[3, 3] + 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[3, 3] + 43728*MT2^4*MW2^9*MZ2^2*
       CHd[3, 3] - 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[3, 3] - 
      25104*MT2^3*MW2^10*MZ2^2*CHd[3, 3] - 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[3, 3] - 2640*MT2^2*MW2^11*MZ2^2*CHd[3, 3] + 
      2016*MH2*MW2^12*MZ2^2*CHd[3, 3] + 8496*MT2*MW2^12*MZ2^2*CHd[3, 3] - 
      2448*MW2^13*MZ2^2*CHd[3, 3] + 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[3, 3] - 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[3, 3] - 7200*MT2^7*MW2^5*MZ2^3*
       CHd[3, 3] + 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[3, 3] + 
      49584*MT2^6*MW2^6*MZ2^3*CHd[3, 3] - 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[3, 3] - 147936*MT2^5*MW2^7*MZ2^3*CHd[3, 3] + 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[3, 3] + 251184*MT2^4*MW2^8*MZ2^3*
       CHd[3, 3] - 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[3, 3] - 
      261792*MT2^3*MW2^9*MZ2^3*CHd[3, 3] + 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[3, 3] + 165072*MT2^2*MW2^10*MZ2^3*CHd[3, 3] - 
      6936*MH2*MW2^11*MZ2^3*CHd[3, 3] - 56928*MT2*MW2^11*MZ2^3*CHd[3, 3] + 
      8016*MW2^12*MZ2^3*CHd[3, 3] - 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[3, 3] + 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[3, 3] + 10908*MT2^7*MW2^4*MZ2^4*
       CHd[3, 3] - 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[3, 3] - 
      83556*MT2^6*MW2^5*MZ2^4*CHd[3, 3] + 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[3, 3] + 257868*MT2^5*MW2^6*MZ2^4*CHd[3, 3] - 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[3, 3] - 418596*MT2^4*MW2^7*MZ2^4*
       CHd[3, 3] + 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[3, 3] + 
      384228*MT2^3*MW2^8*MZ2^4*CHd[3, 3] - 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[3, 3] - 195516*MT2^2*MW2^9*MZ2^4*CHd[3, 3] + 
      3222*MH2*MW2^10*MZ2^4*CHd[3, 3] + 48372*MT2*MW2^10*MZ2^4*CHd[3, 3] - 
      3708*MW2^11*MZ2^4*CHd[3, 3] + 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[3, 3] - 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[3, 3] - 6414*MT2^7*MW2^3*MZ2^5*
       CHd[3, 3] + 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[3, 3] + 
      55806*MT2^6*MW2^4*MZ2^5*CHd[3, 3] - 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[3, 3] - 178326*MT2^5*MW2^5*MZ2^5*CHd[3, 3] + 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[3, 3] + 271830*MT2^4*MW2^6*MZ2^5*
       CHd[3, 3] - 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[3, 3] - 
      202890*MT2^3*MW2^7*MZ2^5*CHd[3, 3] - 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[3, 3] + 58554*MT2^2*MW2^8*MZ2^5*CHd[3, 3] + 
      3684*MH2*MW2^9*MZ2^5*CHd[3, 3] + 5934*MT2*MW2^9*MZ2^5*CHd[3, 3] - 
      4494*MW2^10*MZ2^5*CHd[3, 3] - 1140*MH2*MT2^7*MW2*MZ2^6*CHd[3, 3] + 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[3, 3] + 1410*MT2^7*MW2^2*MZ2^6*
       CHd[3, 3] - 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[3, 3] - 
      16284*MT2^6*MW2^3*MZ2^6*CHd[3, 3] + 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[3, 3] + 55266*MT2^5*MW2^4*MZ2^6*CHd[3, 3] - 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[3, 3] - 70512*MT2^4*MW2^5*MZ2^6*
       CHd[3, 3] - 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[3, 3] + 
      16626*MT2^3*MW2^6*MZ2^6*CHd[3, 3] + 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[3, 3] + 35184*MT2^2*MW2^7*MZ2^6*CHd[3, 3] - 
      4086*MH2*MW2^8*MZ2^6*CHd[3, 3] - 26694*MT2*MW2^8*MZ2^6*CHd[3, 3] + 
      5004*MW2^9*MZ2^6*CHd[3, 3] - 1140*MH2*MT2^6*MW2*MZ2^7*CHd[3, 3] + 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[3, 3] + 1410*MT2^6*MW2^2*MZ2^7*
       CHd[3, 3] - 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[3, 3] - 
      5640*MT2^5*MW2^3*MZ2^7*CHd[3, 3] - 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[3, 3] + 636*MT2^4*MW2^4*MZ2^7*CHd[3, 3] + 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[3, 3] + 19242*MT2^3*MW2^5*MZ2^7*
       CHd[3, 3] - 9786*MH2*MT2*MW2^6*MZ2^7*CHd[3, 3] - 
      26292*MT2^2*MW2^6*MZ2^7*CHd[3, 3] + 1140*MH2*MW2^7*MZ2^7*CHd[3, 3] + 
      12054*MT2*MW2^7*MZ2^7*CHd[3, 3] - 1410*MW2^8*MZ2^7*CHd[3, 3] - 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[3, 3] + 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[3, 3] + 1410*MT2^4*MW2^3*MZ2^8*CHd[3, 3] - 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[3, 3] - 4230*MT2^3*MW2^4*MZ2^8*
       CHd[3, 3] + 1140*MH2*MT2*MW2^5*MZ2^8*CHd[3, 3] + 
      4230*MT2^2*MW2^5*MZ2^8*CHd[3, 3] - 1410*MT2*MW2^6*MZ2^8*CHd[3, 3] - 
      4224*MH2*MT2^7*MW2^7*CHe[2, 2] + 29568*MH2*MT2^6*MW2^8*CHe[2, 2] + 
      4224*MT2^7*MW2^8*CHe[2, 2] - 88704*MH2*MT2^5*MW2^9*CHe[2, 2] - 
      29568*MT2^6*MW2^9*CHe[2, 2] + 147840*MH2*MT2^4*MW2^10*CHe[2, 2] + 
      88704*MT2^5*MW2^10*CHe[2, 2] - 147840*MH2*MT2^3*MW2^11*CHe[2, 2] - 
      147840*MT2^4*MW2^11*CHe[2, 2] + 88704*MH2*MT2^2*MW2^12*CHe[2, 2] + 
      147840*MT2^3*MW2^12*CHe[2, 2] - 29568*MH2*MT2*MW2^13*CHe[2, 2] - 
      88704*MT2^2*MW2^13*CHe[2, 2] + 4224*MH2*MW2^14*CHe[2, 2] + 
      29568*MT2*MW2^14*CHe[2, 2] - 4224*MW2^15*CHe[2, 2] + 
      96*MH2*MT2^8*MW2^5*MZ2*CHe[2, 2] + 7456*MH2*MT2^7*MW2^6*MZ2*CHe[2, 2] - 
      96*MT2^8*MW2^6*MZ2*CHe[2, 2] - 59104*MH2*MT2^6*MW2^7*MZ2*CHe[2, 2] - 
      7456*MT2^7*MW2^7*MZ2*CHe[2, 2] + 184224*MH2*MT2^5*MW2^8*MZ2*CHe[2, 2] + 
      59104*MT2^6*MW2^8*MZ2*CHe[2, 2] - 302240*MH2*MT2^4*MW2^9*MZ2*
       CHe[2, 2] - 184224*MT2^5*MW2^9*MZ2*CHe[2, 2] + 
      282464*MH2*MT2^3*MW2^10*MZ2*CHe[2, 2] + 302240*MT2^4*MW2^10*MZ2*
       CHe[2, 2] - 148896*MH2*MT2^2*MW2^11*MZ2*CHe[2, 2] - 
      282464*MT2^3*MW2^11*MZ2*CHe[2, 2] + 39904*MH2*MT2*MW2^12*MZ2*
       CHe[2, 2] + 148896*MT2^2*MW2^12*MZ2*CHe[2, 2] - 
      3904*MH2*MW2^13*MZ2*CHe[2, 2] - 39904*MT2*MW2^13*MZ2*CHe[2, 2] + 
      3904*MW2^14*MZ2*CHe[2, 2] - 96*MH2*MT2^8*MW2^4*MZ2^2*CHe[2, 2] + 
      1344*MH2*MT2^7*MW2^5*MZ2^2*CHe[2, 2] + 96*MT2^8*MW2^5*MZ2^2*CHe[2, 2] + 
      1648*MH2*MT2^6*MW2^6*MZ2^2*CHe[2, 2] - 2928*MT2^7*MW2^6*MZ2^2*
       CHe[2, 2] - 16144*MH2*MT2^5*MW2^7*MZ2^2*CHe[2, 2] + 
      9440*MT2^6*MW2^7*MZ2^2*CHe[2, 2] + 11456*MH2*MT2^4*MW2^8*MZ2^2*
       CHe[2, 2] - 17120*MT2^5*MW2^8*MZ2^2*CHe[2, 2] + 
      36768*MH2*MT2^3*MW2^9*MZ2^2*CHe[2, 2] + 43984*MT2^4*MW2^9*MZ2^2*
       CHe[2, 2] - 67856*MH2*MT2^2*MW2^10*MZ2^2*CHe[2, 2] - 
      92208*MT2^3*MW2^10*MZ2^2*CHe[2, 2] + 41776*MH2*MT2*MW2^11*MZ2^2*
       CHe[2, 2] + 101120*MT2^2*MW2^11*MZ2^2*CHe[2, 2] - 
      8896*MH2*MW2^12*MZ2^2*CHe[2, 2] - 52864*MT2*MW2^12*MZ2^2*CHe[2, 2] + 
      10480*MW2^13*MZ2^2*CHe[2, 2] - 72*MH2*MT2^8*MW2^3*MZ2^3*CHe[2, 2] - 
      14224*MH2*MT2^7*MW2^4*MZ2^3*CHe[2, 2] + 72*MT2^8*MW2^4*MZ2^3*
       CHe[2, 2] + 101920*MH2*MT2^6*MW2^5*MZ2^3*CHe[2, 2] + 
      19048*MT2^7*MW2^5*MZ2^3*CHe[2, 2] - 307920*MH2*MT2^5*MW2^6*MZ2^3*
       CHe[2, 2] - 137272*MT2^6*MW2^6*MZ2^3*CHe[2, 2] + 
      522048*MH2*MT2^4*MW2^7*MZ2^3*CHe[2, 2] + 415560*MT2^5*MW2^7*MZ2^3*
       CHe[2, 2] - 537008*MH2*MT2^3*MW2^8*MZ2^3*CHe[2, 2] - 
      698808*MT2^4*MW2^8*MZ2^3*CHe[2, 2] + 329856*MH2*MT2^2*MW2^9*MZ2^3*
       CHe[2, 2] + 705848*MT2^3*MW2^9*MZ2^3*CHe[2, 2] - 
      108656*MH2*MT2*MW2^10*MZ2^3*CHe[2, 2] - 423240*MT2^2*MW2^10*MZ2^3*
       CHe[2, 2] + 14056*MH2*MW2^11*MZ2^3*CHe[2, 2] + 
      136088*MT2*MW2^11*MZ2^3*CHe[2, 2] - 17296*MW2^12*MZ2^3*CHe[2, 2] + 
      48*MH2*MT2^8*MW2^2*MZ2^4*CHe[2, 2] + 19178*MH2*MT2^7*MW2^3*MZ2^4*
       CHe[2, 2] - 48*MT2^8*MW2^3*MZ2^4*CHe[2, 2] - 150402*MH2*MT2^6*MW2^4*
       MZ2^4*CHe[2, 2] - 24956*MT2^7*MW2^4*MZ2^4*CHe[2, 2] + 
      467422*MH2*MT2^5*MW2^5*MZ2^4*CHe[2, 2] + 195672*MT2^6*MW2^5*MZ2^4*
       CHe[2, 2] - 755334*MH2*MT2^4*MW2^6*MZ2^4*CHe[2, 2] - 
      608056*MT2^5*MW2^6*MZ2^4*CHe[2, 2] + 681382*MH2*MT2^3*MW2^7*MZ2^4*
       CHe[2, 2] + 980100*MT2^4*MW2^7*MZ2^4*CHe[2, 2] - 
      334318*MH2*MT2^2*MW2^8*MZ2^4*CHe[2, 2] - 878860*MT2^3*MW2^8*MZ2^4*
       CHe[2, 2] + 76642*MH2*MT2*MW2^9*MZ2^4*CHe[2, 2] + 
      426784*MT2^2*MW2^9*MZ2^4*CHe[2, 2] - 4618*MH2*MW2^10*MZ2^4*CHe[2, 2] - 
      96208*MT2*MW2^10*MZ2^4*CHe[2, 2] + 5572*MW2^11*MZ2^4*CHe[2, 2] + 
      24*MH2*MT2^8*MW2*MZ2^5*CHe[2, 2] - 13806*MH2*MT2^7*MW2^2*MZ2^5*
       CHe[2, 2] - 24*MT2^8*MW2^2*MZ2^5*CHe[2, 2] + 115676*MH2*MT2^6*MW2^3*
       MZ2^5*CHe[2, 2] + 17226*MT2^7*MW2^3*MZ2^5*CHe[2, 2] - 
      366170*MH2*MT2^5*MW2^4*MZ2^5*CHe[2, 2] - 145394*MT2^6*MW2^4*MZ2^5*
       CHe[2, 2] + 562428*MH2*MT2^4*MW2^5*MZ2^5*CHe[2, 2] + 
      461102*MT2^5*MW2^5*MZ2^5*CHe[2, 2] - 434538*MH2*MT2^3*MW2^6*MZ2^5*
       CHe[2, 2] - 706194*MT2^4*MW2^6*MZ2^5*CHe[2, 2] + 
      144764*MH2*MT2^2*MW2^7*MZ2^5*CHe[2, 2] + 539766*MT2^3*MW2^7*MZ2^5*
       CHe[2, 2] - 2526*MH2*MT2*MW2^8*MZ2^5*CHe[2, 2] - 
      173222*MT2^2*MW2^8*MZ2^5*CHe[2, 2] - 5852*MH2*MW2^9*MZ2^5*CHe[2, 2] - 
      1470*MT2*MW2^9*MZ2^5*CHe[2, 2] + 8210*MW2^10*MZ2^5*CHe[2, 2] + 
      4276*MH2*MT2^7*MW2*MZ2^6*CHe[2, 2] - 43558*MH2*MT2^6*MW2^2*MZ2^6*
       CHe[2, 2] - 5158*MT2^7*MW2^2*MZ2^6*CHe[2, 2] + 
      144288*MH2*MT2^5*MW2^3*MZ2^6*CHe[2, 2] + 53152*MT2^6*MW2^3*MZ2^6*
       CHe[2, 2] - 198024*MH2*MT2^4*MW2^4*MZ2^6*CHe[2, 2] - 
      176490*MT2^5*MW2^4*MZ2^6*CHe[2, 2] + 90530*MH2*MT2^3*MW2^5*MZ2^6*
       CHe[2, 2] + 240216*MT2^4*MW2^5*MZ2^6*CHe[2, 2] + 
      37176*MH2*MT2^2*MW2^6*MZ2^6*CHe[2, 2] - 104066*MT2^3*MW2^6*MZ2^6*
       CHe[2, 2] - 43978*MH2*MT2*MW2^7*MZ2^6*CHe[2, 2] - 
      53088*MT2^2*MW2^7*MZ2^6*CHe[2, 2] + 9290*MH2*MW2^8*MZ2^6*CHe[2, 2] + 
      57262*MT2*MW2^8*MZ2^6*CHe[2, 2] - 11828*MW2^9*MZ2^6*CHe[2, 2] + 
      4252*MH2*MT2^6*MW2*MZ2^7*CHe[2, 2] - 16996*MH2*MT2^5*MW2^2*MZ2^7*
       CHe[2, 2] - 5134*MT2^6*MW2^2*MZ2^7*CHe[2, 2] + 
      7574*MH2*MT2^4*MW2^3*MZ2^7*CHe[2, 2] + 20524*MT2^5*MW2^3*MZ2^7*
       CHe[2, 2] + 41010*MH2*MT2^3*MW2^4*MZ2^7*CHe[2, 2] - 
      8564*MT2^4*MW2^4*MZ2^7*CHe[2, 2] - 62246*MH2*MT2^2*MW2^5*MZ2^7*
       CHe[2, 2] - 51270*MT2^3*MW2^5*MZ2^7*CHe[2, 2] + 
      30706*MH2*MT2*MW2^6*MZ2^7*CHe[2, 2] + 76916*MT2^2*MW2^6*MZ2^7*
       CHe[2, 2] - 4300*MH2*MW2^7*MZ2^7*CHe[2, 2] - 37654*MT2*MW2^7*MZ2^7*
       CHe[2, 2] + 5182*MW2^8*MZ2^7*CHe[2, 2] + 4252*MH2*MT2^4*MW2^2*MZ2^8*
       CHe[2, 2] - 12768*MH2*MT2^3*MW2^3*MZ2^8*CHe[2, 2] - 
      5134*MT2^4*MW2^3*MZ2^8*CHe[2, 2] + 12816*MH2*MT2^2*MW2^4*MZ2^8*
       CHe[2, 2] + 15414*MT2^3*MW2^4*MZ2^8*CHe[2, 2] - 
      4300*MH2*MT2*MW2^5*MZ2^8*CHe[2, 2] - 15462*MT2^2*MW2^5*MZ2^8*
       CHe[2, 2] + 5182*MT2*MW2^6*MZ2^8*CHe[2, 2] - 
      (2*MW2 - MZ2)*(MW2*(-24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - 
            MW2*MZ2^2 + 4*MZ2^3) - MT2^7*(4416*MW2^6 - 16112*MW2^5*MZ2 + 
            14736*MW2^4*MZ2^2 + 6256*MW2^3*MZ2^3 - 14604*MW2^2*MZ2^4 + 
            4567*MW2*MZ2^5 + 525*MZ2^6) + MT2^6*(30336*MW2^7 - 
            108368*MW2^6*MZ2 + 105584*MW2^5*MZ2^2 + 32656*MW2^4*MZ2^3 - 
            105490*MW2^3*MZ2^4 + 45232*MW2^2*MZ2^5 - 721*MW2*MZ2^6 - 
            525*MZ2^7) + 8*MW2^6*(480*MW2^7 - 1312*MW2^6*MZ2 - 
            22*MW2^5*MZ2^2 + 2405*MW2^4*MZ2^3 - 1171*MW2^3*MZ2^4 - 
            1195*MW2^2*MZ2^5 + 686*MW2*MZ2^6 + 75*MZ2^7) + 
          2*MT2^5*MW2*(-44640*MW2^7 + 159096*MW2^6*MZ2 - 159124*MW2^5*MZ2^2 - 
            42870*MW2^4*MZ2^3 + 159635*MW2^3*MZ2^4 - 74676*MW2^2*MZ2^5 + 
            3320*MW2*MZ2^6 + 1095*MZ2^7) + MT2^2*MW2^3*(84096*MW2^8 - 
            273456*MW2^7*MZ2 + 190784*MW2^6*MZ2^2 + 220320*MW2^5*MZ2^3 - 
            301342*MW2^4*MZ2^4 + 11874*MW2^3*MZ2^5 + 75893*MW2^2*MZ2^6 - 
            11397*MW2*MZ2^7 - 1740*MZ2^8) + 2*MT2^4*MW2*(72960*MW2^8 - 
            256712*MW2^7*MZ2 + 249380*MW2^6*MZ2^2 + 84344*MW2^5*MZ2^3 - 
            264736*MW2^4*MZ2^4 + 110897*MW2^3*MZ2^5 + 4706*MW2^2*MZ2^6 - 
            3716*MW2*MZ2^7 - 255*MZ2^8) + 2*MT2*MW2^4*(-13728*MW2^8 + 
            41512*MW2^7*MZ2 - 17156*MW2^6*MZ2^2 - 51894*MW2^5*MZ2^3 + 
            45013*MW2^4*MZ2^4 + 14208*MW2^3*MZ2^5 - 18449*MW2^2*MZ2^6 + 
            1274*MW2*MZ2^7 + 300*MZ2^8) + MT2^3*MW2^2*(-143040*MW2^8 + 
            488656*MW2^7*MZ2 - 427968*MW2^6*MZ2^2 - 244856*MW2^5*MZ2^3 + 
            521436*MW2^4*MZ2^4 - 143873*MW2^3*MZ2^5 - 59037*MW2^2*MZ2^6 + 
            13989*MW2*MZ2^7 + 1605*MZ2^8)) + 
        MH2*(24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) + MT2^7*(4416*MW2^6 - 16112*MW2^5*MZ2 + 
            14016*MW2^4*MZ2^2 + 7192*MW2^3*MZ2^3 - 14532*MW2^2*MZ2^4 + 
            4279*MW2*MZ2^5 + 525*MZ2^6) + 2*MT2^5*MW2*(44640*MW2^7 - 
            159096*MW2^6*MZ2 + 151564*MW2^5*MZ2^2 + 54138*MW2^4*MZ2^3 - 
            160751*MW2^3*MZ2^4 + 71508*MW2^2*MZ2^5 - 2744*MW2*MZ2^6 - 
            1095*MZ2^7) - 8*MW2^6*(480*MW2^7 - 1312*MW2^6*MZ2 - 
            112*MW2^5*MZ2^2 + 2432*MW2^4*MZ2^3 - 1045*MW2^3*MZ2^4 - 
            1222*MW2^2*MZ2^5 + 650*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*(-30336*MW2^7 + 108368*MW2^6*MZ2 - 100544*MW2^5*MZ2^2 - 
            39928*MW2^4*MZ2^3 + 105922*MW2^3*MZ2^4 - 43144*MW2^2*MZ2^5 + 
            433*MW2*MZ2^6 + 525*MZ2^7) + MT2^3*MW2^2*(143040*MW2^8 - 
            488656*MW2^7*MZ2 + 402768*MW2^6*MZ2^2 + 277616*MW2^5*MZ2^3 - 
            516756*MW2^4*MZ2^4 + 130985*MW2^3*MZ2^5 + 58821*MW2^2*MZ2^6 - 
            13125*MW2*MZ2^7 - 1605*MZ2^8) + 2*MT2*MW2^4*(13728*MW2^8 - 
            41512*MW2^7*MZ2 + 14636*MW2^6*MZ2^2 + 53730*MW2^5*MZ2^3 - 
            42529*MW2^4*MZ2^4 - 15540*MW2^3*MZ2^5 + 17837*MW2^2*MZ2^6 - 
            1130*MW2*MZ2^7 - 300*MZ2^8) - 2*MT2^4*MW2*(72960*MW2^8 - 
            256712*MW2^7*MZ2 + 236780*MW2^6*MZ2^2 + 102524*MW2^5*MZ2^3 - 
            265456*MW2^4*MZ2^4 + 105209*MW2^3*MZ2^5 + 5390*MW2^2*MZ2^6 - 
            3572*MW2*MZ2^7 - 255*MZ2^8) + MT2^2*MW2^3*(-84096*MW2^8 + 
            273456*MW2^7*MZ2 - 175664*MW2^6*MZ2^2 - 236376*MW2^5*MZ2^3 + 
            292990*MW2^4*MZ2^4 - 3378*MW2^3*MZ2^5 - 74237*MW2^2*MZ2^6 + 
            10533*MW2*MZ2^7 + 1740*MZ2^8)))*CHe[Leff, Leff] - 
      4224*MH2*MT2^7*MW2^7*CHl1[2, 2] + 29568*MH2*MT2^6*MW2^8*CHl1[2, 2] + 
      4224*MT2^7*MW2^8*CHl1[2, 2] - 88704*MH2*MT2^5*MW2^9*CHl1[2, 2] - 
      29568*MT2^6*MW2^9*CHl1[2, 2] + 147840*MH2*MT2^4*MW2^10*CHl1[2, 2] + 
      88704*MT2^5*MW2^10*CHl1[2, 2] - 147840*MH2*MT2^3*MW2^11*CHl1[2, 2] - 
      147840*MT2^4*MW2^11*CHl1[2, 2] + 88704*MH2*MT2^2*MW2^12*CHl1[2, 2] + 
      147840*MT2^3*MW2^12*CHl1[2, 2] - 29568*MH2*MT2*MW2^13*CHl1[2, 2] - 
      88704*MT2^2*MW2^13*CHl1[2, 2] + 4224*MH2*MW2^14*CHl1[2, 2] + 
      29568*MT2*MW2^14*CHl1[2, 2] - 4224*MW2^15*CHl1[2, 2] + 
      96*MH2*MT2^8*MW2^5*MZ2*CHl1[2, 2] + 7456*MH2*MT2^7*MW2^6*MZ2*
       CHl1[2, 2] - 96*MT2^8*MW2^6*MZ2*CHl1[2, 2] - 59104*MH2*MT2^6*MW2^7*MZ2*
       CHl1[2, 2] - 7456*MT2^7*MW2^7*MZ2*CHl1[2, 2] + 
      184224*MH2*MT2^5*MW2^8*MZ2*CHl1[2, 2] + 59104*MT2^6*MW2^8*MZ2*
       CHl1[2, 2] - 302240*MH2*MT2^4*MW2^9*MZ2*CHl1[2, 2] - 
      184224*MT2^5*MW2^9*MZ2*CHl1[2, 2] + 282464*MH2*MT2^3*MW2^10*MZ2*
       CHl1[2, 2] + 302240*MT2^4*MW2^10*MZ2*CHl1[2, 2] - 
      148896*MH2*MT2^2*MW2^11*MZ2*CHl1[2, 2] - 282464*MT2^3*MW2^11*MZ2*
       CHl1[2, 2] + 39904*MH2*MT2*MW2^12*MZ2*CHl1[2, 2] + 
      148896*MT2^2*MW2^12*MZ2*CHl1[2, 2] - 3904*MH2*MW2^13*MZ2*CHl1[2, 2] - 
      39904*MT2*MW2^13*MZ2*CHl1[2, 2] + 3904*MW2^14*MZ2*CHl1[2, 2] - 
      48*MH2*MT2^8*MW2^4*MZ2^2*CHl1[2, 2] + 752*MH2*MT2^7*MW2^5*MZ2^2*
       CHl1[2, 2] + 48*MT2^8*MW2^5*MZ2^2*CHl1[2, 2] + 
      4448*MH2*MT2^6*MW2^6*MZ2^2*CHl1[2, 2] - 2336*MT2^7*MW2^6*MZ2^2*
       CHl1[2, 2] - 23200*MH2*MT2^5*MW2^7*MZ2^2*CHl1[2, 2] + 
      6640*MT2^6*MW2^7*MZ2^2*CHl1[2, 2] + 22096*MH2*MT2^4*MW2^8*MZ2^2*
       CHl1[2, 2] - 10064*MT2^5*MW2^8*MZ2^2*CHl1[2, 2] + 
      26800*MH2*MT2^3*MW2^9*MZ2^2*CHl1[2, 2] + 33344*MT2^4*MW2^9*MZ2^2*
       CHl1[2, 2] - 62144*MH2*MT2^2*MW2^10*MZ2^2*CHl1[2, 2] - 
      82240*MT2^3*MW2^10*MZ2^2*CHl1[2, 2] + 39936*MH2*MT2*MW2^11*MZ2^2*
       CHl1[2, 2] + 95408*MT2^2*MW2^11*MZ2^2*CHl1[2, 2] - 
      8640*MH2*MW2^12*MZ2^2*CHl1[2, 2] - 51024*MT2*MW2^12*MZ2^2*CHl1[2, 2] + 
      10224*MW2^13*MZ2^2*CHl1[2, 2] - 72*MH2*MT2^8*MW2^3*MZ2^3*CHl1[2, 2] - 
      14456*MH2*MT2^7*MW2^4*MZ2^3*CHl1[2, 2] + 72*MT2^8*MW2^4*MZ2^3*
       CHl1[2, 2] + 103408*MH2*MT2^6*MW2^5*MZ2^3*CHl1[2, 2] + 
      18488*MT2^7*MW2^5*MZ2^3*CHl1[2, 2] - 312320*MH2*MT2^5*MW2^6*MZ2^3*
       CHl1[2, 2] - 133216*MT2^6*MW2^6*MZ2^3*CHl1[2, 2] + 
      529848*MH2*MT2^4*MW2^7*MZ2^3*CHl1[2, 2] + 403328*MT2^5*MW2^7*MZ2^3*
       CHl1[2, 2] - 545848*MH2*MT2^3*MW2^8*MZ2^3*CHl1[2, 2] - 
      678888*MT2^4*MW2^8*MZ2^3*CHl1[2, 2] + 336128*MH2*MT2^2*MW2^9*MZ2^3*
       CHl1[2, 2] + 686968*MT2^3*MW2^9*MZ2^3*CHl1[2, 2] - 
      111184*MH2*MT2*MW2^10*MZ2^3*CHl1[2, 2] - 412880*MT2^2*MW2^10*MZ2^3*
       CHl1[2, 2] + 14496*MH2*MW2^11*MZ2^3*CHl1[2, 2] + 
      133072*MT2*MW2^11*MZ2^3*CHl1[2, 2] - 16944*MW2^12*MZ2^3*CHl1[2, 2] + 
      12*MH2*MT2^8*MW2^2*MZ2^4*CHl1[2, 2] + 19802*MH2*MT2^7*MW2^3*MZ2^4*
       CHl1[2, 2] - 12*MT2^8*MW2^3*MZ2^4*CHl1[2, 2] - 
      154042*MH2*MT2^6*MW2^4*MZ2^4*CHl1[2, 2] - 23960*MT2^7*MW2^4*MZ2^4*
       CHl1[2, 2] + 477638*MH2*MT2^5*MW2^5*MZ2^4*CHl1[2, 2] + 
      187180*MT2^6*MW2^5*MZ2^4*CHl1[2, 2] - 771270*MH2*MT2^4*MW2^6*MZ2^4*
       CHl1[2, 2] - 581084*MT2^5*MW2^6*MZ2^4*CHl1[2, 2] + 
      695878*MH2*MT2^3*MW2^7*MZ2^4*CHl1[2, 2] + 935376*MT2^4*MW2^7*MZ2^4*
       CHl1[2, 2] - 341846*MH2*MT2^2*MW2^8*MZ2^4*CHl1[2, 2] - 
      836656*MT2^3*MW2^8*MZ2^4*CHl1[2, 2] + 78634*MH2*MT2*MW2^9*MZ2^4*
       CHl1[2, 2] + 404252*MT2^2*MW2^9*MZ2^4*CHl1[2, 2] - 
      4806*MH2*MW2^10*MZ2^4*CHl1[2, 2] - 90028*MT2*MW2^10*MZ2^4*CHl1[2, 2] + 
      4932*MW2^11*MZ2^4*CHl1[2, 2] + 12*MH2*MT2^8*MW2*MZ2^5*CHl1[2, 2] - 
      12755*MH2*MT2^7*MW2^2*MZ2^5*CHl1[2, 2] - 12*MT2^8*MW2^2*MZ2^5*
       CHl1[2, 2] + 108937*MH2*MT2^6*MW2^3*MZ2^5*CHl1[2, 2] + 
      14906*MT2^7*MW2^3*MZ2^5*CHl1[2, 2] - 346517*MH2*MT2^5*MW2^4*MZ2^5*
       CHl1[2, 2] - 128152*MT2^6*MW2^4*MZ2^5*CHl1[2, 2] + 
      529023*MH2*MT2^4*MW2^5*MZ2^5*CHl1[2, 2] + 408320*MT2^5*MW2^5*MZ2^5*
       CHl1[2, 2] - 399085*MH2*MT2^3*MW2^6*MZ2^5*CHl1[2, 2] - 
      621066*MT2^4*MW2^6*MZ2^5*CHl1[2, 2] + 121703*MH2*MT2^2*MW2^7*MZ2^5*
       CHl1[2, 2] + 462274*MT2^3*MW2^7*MZ2^5*CHl1[2, 2] + 
      5837*MH2*MT2*MW2^8*MZ2^5*CHl1[2, 2] - 133988*MT2^2*MW2^8*MZ2^5*
       CHl1[2, 2] - 7155*MH2*MW2^9*MZ2^5*CHl1[2, 2] - 
      11444*MT2*MW2^9*MZ2^5*CHl1[2, 2] + 9162*MW2^10*MZ2^5*CHl1[2, 2] + 
      3020*MH2*MT2^7*MW2*MZ2^6*CHl1[2, 2] - 33793*MH2*MT2^6*MW2^2*MZ2^6*
       CHl1[2, 2] - 3461*MT2^7*MW2^2*MZ2^6*CHl1[2, 2] + 
      114020*MH2*MT2^5*MW2^3*MZ2^6*CHl1[2, 2] + 39031*MT2^6*MW2^3*MZ2^6*
       CHl1[2, 2] - 148917*MH2*MT2^4*MW2^4*MZ2^6*CHl1[2, 2] - 
      131885*MT2^5*MW2^4*MZ2^6*CHl1[2, 2] + 45670*MH2*MT2^3*MW2^5*MZ2^6*
       CHl1[2, 2] + 170949*MT2^4*MW2^5*MZ2^6*CHl1[2, 2] + 
      59695*MH2*MT2^2*MW2^6*MZ2^6*CHl1[2, 2] - 48631*MT2^3*MW2^6*MZ2^6*
       CHl1[2, 2] - 49322*MH2*MT2*MW2^7*MZ2^6*CHl1[2, 2] - 
      73663*MT2^2*MW2^7*MZ2^6*CHl1[2, 2] + 9627*MH2*MW2^8*MZ2^6*CHl1[2, 2] + 
      58997*MT2*MW2^8*MZ2^6*CHl1[2, 2] - 11337*MW2^9*MZ2^6*CHl1[2, 2] + 
      3008*MH2*MT2^6*MW2*MZ2^7*CHl1[2, 2] - 12026*MH2*MT2^5*MW2^2*MZ2^7*
       CHl1[2, 2] - 3449*MT2^6*MW2^2*MZ2^7*CHl1[2, 2] + 
      2357*MH2*MT2^4*MW2^3*MZ2^7*CHl1[2, 2] + 13790*MT2^5*MW2^3*MZ2^7*
       CHl1[2, 2] + 38031*MH2*MT2^3*MW2^4*MZ2^7*CHl1[2, 2] - 
      2411*MT2^4*MW2^4*MZ2^7*CHl1[2, 2] - 53083*MH2*MT2^2*MW2^5*MZ2^7*
       CHl1[2, 2] - 44484*MT2^3*MW2^5*MZ2^7*CHl1[2, 2] + 
      24745*MH2*MT2*MW2^6*MZ2^7*CHl1[2, 2] + 61741*MT2^2*MW2^6*MZ2^7*
       CHl1[2, 2] - 3032*MH2*MW2^7*MZ2^7*CHl1[2, 2] - 
      28660*MT2*MW2^7*MZ2^7*CHl1[2, 2] + 3473*MW2^8*MZ2^7*CHl1[2, 2] + 
      3008*MH2*MT2^4*MW2^2*MZ2^8*CHl1[2, 2] - 9030*MH2*MT2^3*MW2^3*MZ2^8*
       CHl1[2, 2] - 3449*MT2^4*MW2^3*MZ2^8*CHl1[2, 2] + 
      9054*MH2*MT2^2*MW2^4*MZ2^8*CHl1[2, 2] + 10353*MT2^3*MW2^4*MZ2^8*
       CHl1[2, 2] - 3032*MH2*MT2*MW2^5*MZ2^8*CHl1[2, 2] - 
      10377*MT2^2*MW2^5*MZ2^8*CHl1[2, 2] + 3473*MT2*MW2^6*MZ2^8*CHl1[2, 2] - 
      2*MZ2*(MW2*(-24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) - MT2^7*(4416*MW2^6 - 15152*MW2^5*MZ2 + 
            14928*MW2^4*MZ2^2 + 4288*MW2^3*MZ2^3 - 14364*MW2^2*MZ2^4 + 
            5143*MW2*MZ2^5 + 525*MZ2^6) + MT2^6*(30336*MW2^7 - 
            101648*MW2^6*MZ2 + 105968*MW2^5*MZ2^2 + 18688*MW2^4*MZ2^3 - 
            101842*MW2^3*MZ2^4 + 49024*MW2^2*MZ2^5 - 1297*MW2*MZ2^6 - 
            525*MZ2^7) + 8*MW2^6*(480*MW2^7 - 1192*MW2^6*MZ2 + 
            122*MW2^5*MZ2^2 + 2183*MW2^4*MZ2^3 - 1387*MW2^3*MZ2^4 - 
            1093*MW2^2*MZ2^5 + 758*MW2*MZ2^6 + 75*MZ2^7) + 
          2*MT2^5*MW2*(-44640*MW2^7 + 149016*MW2^6*MZ2 - 159220*MW2^5*MZ2^2 - 
            21822*MW2^4*MZ2^3 + 153179*MW2^3*MZ2^4 - 80244*MW2^2*MZ2^5 + 
            4472*MW2*MZ2^6 + 1095*MZ2^7) + MT2^2*MW2^3*(84096*MW2^8 - 
            253296*MW2^7*MZ2 + 199616*MW2^6*MZ2^2 + 177072*MW2^5*MZ2^3 - 
            306718*MW2^4*MZ2^4 + 31074*MW2^3*MZ2^5 + 78053*MW2^2*MZ2^6 - 
            13125*MW2*MZ2^7 - 1740*MZ2^8) + 2*MT2^4*MW2*(72960*MW2^8 - 
            239912*MW2^7*MZ2 + 250340*MW2^6*MZ2^2 + 48944*MW2^5*MZ2^3 - 
            255712*MW2^4*MZ2^4 + 121361*MW2^3*MZ2^5 + 3146*MW2^2*MZ2^6 - 
            4004*MW2*MZ2^7 - 255*MZ2^8) + 2*MT2*MW2^4*(-13728*MW2^8 + 
            38152*MW2^7*MZ2 - 19748*MW2^6*MZ2^2 - 44910*MW2^5*MZ2^3 + 
            48205*MW2^4*MZ2^4 + 10728*MW2^3*MZ2^5 - 19481*MW2^2*MZ2^6 + 
            1562*MW2*MZ2^7 + 300*MZ2^8) + MT2^3*MW2^2*(-143040*MW2^8 + 
            455056*MW2^7*MZ2 - 434688*MW2^6*MZ2^2 - 173096*MW2^5*MZ2^3 + 
            513612*MW2^4*MZ2^4 - 169937*MW2^3*MZ2^5 - 58317*MW2^2*MZ2^6 + 
            15717*MW2*MZ2^7 + 1605*MZ2^8)) + 
        MH2*(24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) + MT2^7*(4416*MW2^6 - 15152*MW2^5*MZ2 + 
            14208*MW2^4*MZ2^2 + 5224*MW2^3*MZ2^3 - 14292*MW2^2*MZ2^4 + 
            4855*MW2*MZ2^5 + 525*MZ2^6) + 2*MT2^5*MW2*(44640*MW2^7 - 
            149016*MW2^6*MZ2 + 151660*MW2^5*MZ2^2 + 33090*MW2^4*MZ2^3 - 
            154295*MW2^3*MZ2^4 + 77076*MW2^2*MZ2^5 - 3896*MW2*MZ2^6 - 
            1095*MZ2^7) - 8*MW2^6*(480*MW2^7 - 1192*MW2^6*MZ2 + 
            32*MW2^5*MZ2^2 + 2210*MW2^4*MZ2^3 - 1261*MW2^3*MZ2^4 - 
            1120*MW2^2*MZ2^5 + 722*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*(-30336*MW2^7 + 101648*MW2^6*MZ2 - 100928*MW2^5*MZ2^2 - 
            25960*MW2^4*MZ2^3 + 102274*MW2^3*MZ2^4 - 46936*MW2^2*MZ2^5 + 
            1009*MW2*MZ2^6 + 525*MZ2^7) + MT2^3*MW2^2*(143040*MW2^8 - 
            455056*MW2^7*MZ2 + 409488*MW2^6*MZ2^2 + 205856*MW2^5*MZ2^3 - 
            508932*MW2^4*MZ2^4 + 157049*MW2^3*MZ2^5 + 58101*MW2^2*MZ2^6 - 
            14853*MW2*MZ2^7 - 1605*MZ2^8) + 2*MT2*MW2^4*(13728*MW2^8 - 
            38152*MW2^7*MZ2 + 17228*MW2^6*MZ2^2 + 46746*MW2^5*MZ2^3 - 
            45721*MW2^4*MZ2^4 - 12060*MW2^3*MZ2^5 + 18869*MW2^2*MZ2^6 - 
            1418*MW2*MZ2^7 - 300*MZ2^8) - 2*MT2^4*MW2*(72960*MW2^8 - 
            239912*MW2^7*MZ2 + 237740*MW2^6*MZ2^2 + 67124*MW2^5*MZ2^3 - 
            256432*MW2^4*MZ2^4 + 115673*MW2^3*MZ2^5 + 3830*MW2^2*MZ2^6 - 
            3860*MW2*MZ2^7 - 255*MZ2^8) + MT2^2*MW2^3*(-84096*MW2^8 + 
            253296*MW2^7*MZ2 - 184496*MW2^6*MZ2^2 - 193128*MW2^5*MZ2^3 + 
            298366*MW2^4*MZ2^4 - 22578*MW2^3*MZ2^5 - 76397*MW2^2*MZ2^6 + 
            12261*MW2*MZ2^7 + 1740*MZ2^8)))*SW2*CHl1[Leff, Leff] + 
      192*MH2*MT2^8*MW2^6*CHl3[1, 1] - 5184*MH2*MT2^7*MW2^7*CHl3[1, 1] - 
      192*MT2^8*MW2^7*CHl3[1, 1] + 30912*MH2*MT2^6*MW2^8*CHl3[1, 1] + 
      5184*MT2^7*MW2^8*CHl3[1, 1] - 87360*MH2*MT2^5*MW2^9*CHl3[1, 1] - 
      30912*MT2^6*MW2^9*CHl3[1, 1] + 141120*MH2*MT2^4*MW2^10*CHl3[1, 1] + 
      87360*MT2^5*MW2^10*CHl3[1, 1] - 138432*MH2*MT2^3*MW2^11*CHl3[1, 1] - 
      141120*MT2^4*MW2^11*CHl3[1, 1] + 81984*MH2*MT2^2*MW2^12*CHl3[1, 1] + 
      138432*MT2^3*MW2^12*CHl3[1, 1] - 27072*MH2*MT2*MW2^13*CHl3[1, 1] - 
      81984*MT2^2*MW2^13*CHl3[1, 1] + 3840*MH2*MW2^14*CHl3[1, 1] + 
      27072*MT2*MW2^14*CHl3[1, 1] - 3840*MW2^15*CHl3[1, 1] - 
      288*MH2*MT2^8*MW2^5*MZ2*CHl3[1, 1] + 8736*MH2*MT2^7*MW2^6*MZ2*
       CHl3[1, 1] + 288*MT2^8*MW2^6*MZ2*CHl3[1, 1] - 
      56448*MH2*MT2^6*MW2^7*MZ2*CHl3[1, 1] - 8736*MT2^7*MW2^7*MZ2*
       CHl3[1, 1] + 164352*MH2*MT2^5*MW2^8*MZ2*CHl3[1, 1] + 
      56448*MT2^6*MW2^8*MZ2*CHl3[1, 1] - 260640*MH2*MT2^4*MW2^9*MZ2*
       CHl3[1, 1] - 164352*MT2^5*MW2^9*MZ2*CHl3[1, 1] + 
      238368*MH2*MT2^3*MW2^10*MZ2*CHl3[1, 1] + 260640*MT2^4*MW2^10*MZ2*
       CHl3[1, 1] - 123456*MH2*MT2^2*MW2^11*MZ2*CHl3[1, 1] - 
      238368*MT2^3*MW2^11*MZ2*CHl3[1, 1] + 32448*MH2*MT2*MW2^12*MZ2*
       CHl3[1, 1] + 123456*MT2^2*MW2^12*MZ2*CHl3[1, 1] - 
      3072*MH2*MW2^13*MZ2*CHl3[1, 1] - 32448*MT2*MW2^13*MZ2*CHl3[1, 1] + 
      3072*MW2^14*MZ2*CHl3[1, 1] - 24*MH2*MT2^8*MW2^4*MZ2^2*CHl3[1, 1] + 
      4392*MH2*MT2^7*MW2^5*MZ2^2*CHl3[1, 1] + 24*MT2^8*MW2^5*MZ2^2*
       CHl3[1, 1] - 24264*MH2*MT2^6*MW2^6*MZ2^2*CHl3[1, 1] - 
      4392*MT2^7*MW2^6*MZ2^2*CHl3[1, 1] + 66840*MH2*MT2^5*MW2^7*MZ2^2*
       CHl3[1, 1] + 24264*MT2^6*MW2^7*MZ2^2*CHl3[1, 1] - 
      125640*MH2*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] - 66840*MT2^5*MW2^8*MZ2^2*
       CHl3[1, 1] + 163992*MH2*MT2^3*MW2^9*MZ2^2*CHl3[1, 1] + 
      125640*MT2^4*MW2^9*MZ2^2*CHl3[1, 1] - 134136*MH2*MT2^2*MW2^10*MZ2^2*
       CHl3[1, 1] - 163992*MT2^3*MW2^10*MZ2^2*CHl3[1, 1] + 
      59688*MH2*MT2*MW2^11*MZ2^2*CHl3[1, 1] + 134136*MT2^2*MW2^11*MZ2^2*
       CHl3[1, 1] - 10848*MH2*MW2^12*MZ2^2*CHl3[1, 1] - 
      59688*MT2*MW2^12*MZ2^2*CHl3[1, 1] + 10848*MW2^13*MZ2^2*CHl3[1, 1] + 
      168*MH2*MT2^8*MW2^3*MZ2^3*CHl3[1, 1] - 16752*MH2*MT2^7*MW2^4*MZ2^3*
       CHl3[1, 1] - 168*MT2^8*MW2^4*MZ2^3*CHl3[1, 1] + 
      117012*MH2*MT2^6*MW2^5*MZ2^3*CHl3[1, 1] + 16752*MT2^7*MW2^5*MZ2^3*
       CHl3[1, 1] - 350892*MH2*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] - 
      117012*MT2^6*MW2^6*MZ2^3*CHl3[1, 1] + 579648*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[1, 1] + 350892*MT2^5*MW2^7*MZ2^3*CHl3[1, 1] - 
      567720*MH2*MT2^3*MW2^8*MZ2^3*CHl3[1, 1] - 579648*MT2^4*MW2^8*MZ2^3*
       CHl3[1, 1] + 326292*MH2*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] + 
      567720*MT2^3*MW2^9*MZ2^3*CHl3[1, 1] - 99420*MH2*MT2*MW2^10*MZ2^3*
       CHl3[1, 1] - 326292*MT2^2*MW2^10*MZ2^3*CHl3[1, 1] + 
      11664*MH2*MW2^11*MZ2^3*CHl3[1, 1] + 99420*MT2*MW2^11*MZ2^3*CHl3[1, 1] - 
      11664*MW2^12*MZ2^3*CHl3[1, 1] - 18*MH2*MT2^8*MW2^2*MZ2^4*CHl3[1, 1] + 
      10182*MH2*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] + 18*MT2^8*MW2^3*MZ2^4*
       CHl3[1, 1] - 85902*MH2*MT2^6*MW2^4*MZ2^4*CHl3[1, 1] - 
      10182*MT2^7*MW2^4*MZ2^4*CHl3[1, 1] + 272070*MH2*MT2^5*MW2^5*MZ2^4*
       CHl3[1, 1] + 85902*MT2^6*MW2^5*MZ2^4*CHl3[1, 1] - 
      422478*MH2*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] - 272070*MT2^5*MW2^6*MZ2^4*
       CHl3[1, 1] + 336450*MH2*MT2^3*MW2^7*MZ2^4*CHl3[1, 1] + 
      422478*MT2^4*MW2^7*MZ2^4*CHl3[1, 1] - 120258*MH2*MT2^2*MW2^8*MZ2^4*
       CHl3[1, 1] - 336450*MT2^3*MW2^8*MZ2^4*CHl3[1, 1] + 
      4578*MH2*MT2*MW2^9*MZ2^4*CHl3[1, 1] + 120258*MT2^2*MW2^9*MZ2^4*
       CHl3[1, 1] + 5376*MH2*MW2^10*MZ2^4*CHl3[1, 1] - 
      4578*MT2*MW2^10*MZ2^4*CHl3[1, 1] - 5376*MW2^11*MZ2^4*CHl3[1, 1] - 
      30*MH2*MT2^8*MW2*MZ2^5*CHl3[1, 1] - 684*MH2*MT2^7*MW2^2*MZ2^5*
       CHl3[1, 1] + 30*MT2^8*MW2^2*MZ2^5*CHl3[1, 1] + 
      15471*MH2*MT2^6*MW2^3*MZ2^5*CHl3[1, 1] + 684*MT2^7*MW2^3*MZ2^5*
       CHl3[1, 1] - 56985*MH2*MT2^5*MW2^4*MZ2^5*CHl3[1, 1] - 
      15471*MT2^6*MW2^4*MZ2^5*CHl3[1, 1] + 63768*MH2*MT2^4*MW2^5*MZ2^5*
       CHl3[1, 1] + 56985*MT2^5*MW2^5*MZ2^5*CHl3[1, 1] + 
      16110*MH2*MT2^3*MW2^6*MZ2^5*CHl3[1, 1] - 63768*MT2^4*MW2^6*MZ2^5*
       CHl3[1, 1] - 77973*MH2*MT2^2*MW2^7*MZ2^5*CHl3[1, 1] - 
      16110*MT2^3*MW2^7*MZ2^5*CHl3[1, 1] + 49635*MH2*MT2*MW2^8*MZ2^5*
       CHl3[1, 1] + 77973*MT2^2*MW2^8*MZ2^5*CHl3[1, 1] - 
      9312*MH2*MW2^9*MZ2^5*CHl3[1, 1] - 49635*MT2*MW2^9*MZ2^5*CHl3[1, 1] + 
      9312*MW2^10*MZ2^5*CHl3[1, 1] - 690*MH2*MT2^7*MW2*MZ2^6*CHl3[1, 1] + 
      3879*MH2*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] + 690*MT2^7*MW2^2*MZ2^6*
       CHl3[1, 1] - 10650*MH2*MT2^5*MW2^3*MZ2^6*CHl3[1, 1] - 
      3879*MT2^6*MW2^3*MZ2^6*CHl3[1, 1] + 29058*MH2*MT2^4*MW2^4*MZ2^6*
       CHl3[1, 1] + 10650*MT2^5*MW2^4*MZ2^6*CHl3[1, 1] - 
      53430*MH2*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] - 29058*MT2^4*MW2^5*MZ2^6*
       CHl3[1, 1] + 48915*MH2*MT2^2*MW2^6*MZ2^6*CHl3[1, 1] + 
      53430*MT2^3*MW2^6*MZ2^6*CHl3[1, 1] - 18714*MH2*MT2*MW2^7*MZ2^6*
       CHl3[1, 1] - 48915*MT2^2*MW2^7*MZ2^6*CHl3[1, 1] + 
      1632*MH2*MW2^8*MZ2^6*CHl3[1, 1] + 18714*MT2*MW2^8*MZ2^6*CHl3[1, 1] - 
      1632*MW2^9*MZ2^6*CHl3[1, 1] - 660*MH2*MT2^6*MW2*MZ2^7*CHl3[1, 1] + 
      2625*MH2*MT2^5*MW2^2*MZ2^7*CHl3[1, 1] + 660*MT2^6*MW2^2*MZ2^7*
       CHl3[1, 1] - 4176*MH2*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] - 
      2625*MT2^5*MW2^3*MZ2^7*CHl3[1, 1] + 2667*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[1, 1] + 4176*MT2^4*MW2^4*MZ2^7*CHl3[1, 1] + 
      687*MH2*MT2^2*MW2^5*MZ2^7*CHl3[1, 1] - 2667*MT2^3*MW2^5*MZ2^7*
       CHl3[1, 1] - 1863*MH2*MT2*MW2^6*MZ2^7*CHl3[1, 1] - 
      687*MT2^2*MW2^6*MZ2^7*CHl3[1, 1] + 720*MH2*MW2^7*MZ2^7*CHl3[1, 1] + 
      1863*MT2*MW2^7*MZ2^7*CHl3[1, 1] - 720*MW2^8*MZ2^7*CHl3[1, 1] - 
      660*MH2*MT2^4*MW2^2*MZ2^8*CHl3[1, 1] + 1995*MH2*MT2^3*MW2^3*MZ2^8*
       CHl3[1, 1] + 660*MT2^4*MW2^3*MZ2^8*CHl3[1, 1] - 
      2055*MH2*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] - 1995*MT2^3*MW2^4*MZ2^8*
       CHl3[1, 1] + 720*MH2*MT2*MW2^5*MZ2^8*CHl3[1, 1] + 
      2055*MT2^2*MW2^5*MZ2^8*CHl3[1, 1] - 720*MT2*MW2^6*MZ2^8*CHl3[1, 1] + 
      192*MH2*MT2^8*MW2^6*CHl3[2, 2] - 960*MH2*MT2^7*MW2^7*CHl3[2, 2] - 
      192*MT2^8*MW2^7*CHl3[2, 2] + 1344*MH2*MT2^6*MW2^8*CHl3[2, 2] + 
      960*MT2^7*MW2^8*CHl3[2, 2] + 1344*MH2*MT2^5*MW2^9*CHl3[2, 2] - 
      1344*MT2^6*MW2^9*CHl3[2, 2] - 6720*MH2*MT2^4*MW2^10*CHl3[2, 2] - 
      1344*MT2^5*MW2^10*CHl3[2, 2] + 9408*MH2*MT2^3*MW2^11*CHl3[2, 2] + 
      6720*MT2^4*MW2^11*CHl3[2, 2] - 6720*MH2*MT2^2*MW2^12*CHl3[2, 2] - 
      9408*MT2^3*MW2^12*CHl3[2, 2] + 2496*MH2*MT2*MW2^13*CHl3[2, 2] + 
      6720*MT2^2*MW2^13*CHl3[2, 2] - 384*MH2*MW2^14*CHl3[2, 2] - 
      2496*MT2*MW2^14*CHl3[2, 2] + 384*MW2^15*CHl3[2, 2] - 
      192*MH2*MT2^8*MW2^5*MZ2*CHl3[2, 2] - 3904*MH2*MT2^7*MW2^6*MZ2*
       CHl3[2, 2] + 192*MT2^8*MW2^6*MZ2*CHl3[2, 2] + 
      33568*MH2*MT2^6*MW2^7*MZ2*CHl3[2, 2] + 3904*MT2^7*MW2^7*MZ2*
       CHl3[2, 2] - 107232*MH2*MT2^5*MW2^8*MZ2*CHl3[2, 2] - 
      33568*MT2^6*MW2^8*MZ2*CHl3[2, 2] + 182720*MH2*MT2^4*MW2^9*MZ2*
       CHl3[2, 2] + 107232*MT2^5*MW2^9*MZ2*CHl3[2, 2] - 
      182528*MH2*MT2^3*MW2^10*MZ2*CHl3[2, 2] - 182720*MT2^4*MW2^10*MZ2*
       CHl3[2, 2] + 107424*MH2*MT2^2*MW2^11*MZ2*CHl3[2, 2] + 
      182528*MT2^3*MW2^11*MZ2*CHl3[2, 2] - 34528*MH2*MT2*MW2^12*MZ2*
       CHl3[2, 2] - 107424*MT2^2*MW2^12*MZ2*CHl3[2, 2] + 
      4672*MH2*MW2^13*MZ2*CHl3[2, 2] + 34528*MT2*MW2^13*MZ2*CHl3[2, 2] - 
      4672*MW2^14*MZ2*CHl3[2, 2] - 72*MH2*MT2^8*MW2^4*MZ2^2*CHl3[2, 2] + 
      10360*MH2*MT2^7*MW2^5*MZ2^2*CHl3[2, 2] + 72*MT2^8*MW2^5*MZ2^2*
       CHl3[2, 2] - 76424*MH2*MT2^6*MW2^6*MZ2^2*CHl3[2, 2] - 
      11944*MT2^7*MW2^6*MZ2^2*CHl3[2, 2] + 233560*MH2*MT2^5*MW2^7*MZ2^2*
       CHl3[2, 2] + 87512*MT2^6*MW2^7*MZ2^2*CHl3[2, 2] - 
      378136*MH2*MT2^4*MW2^8*MZ2^2*CHl3[2, 2] - 266824*MT2^5*MW2^8*MZ2^2*
       CHl3[2, 2] + 348008*MH2*MT2^3*MW2^9*MZ2^2*CHl3[2, 2] + 
      433576*MT2^4*MW2^9*MZ2^2*CHl3[2, 2] - 179992*MH2*MT2^2*MW2^10*MZ2^2*
       CHl3[2, 2] - 403448*MT2^3*MW2^10*MZ2^2*CHl3[2, 2] + 
      47304*MH2*MT2*MW2^11*MZ2^2*CHl3[2, 2] + 213256*MT2^2*MW2^11*MZ2^2*
       CHl3[2, 2] - 4608*MH2*MW2^12*MZ2^2*CHl3[2, 2] - 
      58392*MT2*MW2^12*MZ2^2*CHl3[2, 2] + 6192*MW2^13*MZ2^2*CHl3[2, 2] + 
      96*MH2*MT2^8*MW2^3*MZ2^3*CHl3[2, 2] - 4936*MH2*MT2^7*MW2^4*MZ2^3*
       CHl3[2, 2] - 96*MT2^8*MW2^4*MZ2^3*CHl3[2, 2] + 
      41732*MH2*MT2^6*MW2^5*MZ2^3*CHl3[2, 2] + 8968*MT2^7*MW2^5*MZ2^3*
       CHl3[2, 2] - 132364*MH2*MT2^5*MW2^6*MZ2^3*CHl3[2, 2] - 
      71540*MT2^6*MW2^6*MZ2^3*CHl3[2, 2] + 195960*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[2, 2] + 223372*MT2^5*MW2^7*MZ2^3*CHl3[2, 2] - 
      133760*MH2*MT2^3*MW2^8*MZ2^3*CHl3[2, 2] - 345000*MT2^4*MW2^8*MZ2^3*
       CHl3[2, 2] + 24340*MH2*MT2^2*MW2^9*MZ2^3*CHl3[2, 2] + 
      274880*MT2^3*MW2^9*MZ2^3*CHl3[2, 2] + 14260*MH2*MT2*MW2^10*MZ2^3*
       CHl3[2, 2] - 101092*MT2^2*MW2^10*MZ2^3*CHl3[2, 2] - 
      5328*MH2*MW2^11*MZ2^3*CHl3[2, 2] + 7628*MT2*MW2^11*MZ2^3*CHl3[2, 2] + 
      2880*MW2^12*MZ2^3*CHl3[2, 2] - 6*MH2*MT2^8*MW2^2*MZ2^4*CHl3[2, 2] - 
      4688*MH2*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] + 6*MT2^8*MW2^3*MZ2^4*
       CHl3[2, 2] + 29032*MH2*MT2^6*MW2^4*MZ2^4*CHl3[2, 2] + 
      530*MT2^7*MW2^4*MZ2^4*CHl3[2, 2] - 83492*MH2*MT2^5*MW2^5*MZ2^4*
       CHl3[2, 2] + 4106*MT2^6*MW2^5*MZ2^4*CHl3[2, 2] + 
      156348*MH2*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] - 19954*MT2^5*MW2^6*MZ2^4*
       CHl3[2, 2] - 196840*MH2*MT2^3*MW2^7*MZ2^4*CHl3[2, 2] + 
      7758*MT2^4*MW2^7*MZ2^4*CHl3[2, 2] + 150296*MH2*MT2^2*MW2^8*MZ2^4*
       CHl3[2, 2] + 56062*MT2^3*MW2^8*MZ2^4*CHl3[2, 2] - 
      59620*MH2*MT2*MW2^9*MZ2^4*CHl3[2, 2] - 87890*MT2^2*MW2^9*MZ2^4*
       CHl3[2, 2] + 8970*MH2*MW2^10*MZ2^4*CHl3[2, 2] + 
      48226*MT2*MW2^10*MZ2^4*CHl3[2, 2] - 8844*MW2^11*MZ2^4*CHl3[2, 2] - 
      18*MH2*MT2^8*MW2*MZ2^5*CHl3[2, 2] + 5117*MH2*MT2^7*MW2^2*MZ2^5*
       CHl3[2, 2] + 18*MT2^8*MW2^2*MZ2^5*CHl3[2, 2] - 
      40156*MH2*MT2^6*MW2^3*MZ2^5*CHl3[2, 2] - 2966*MT2^7*MW2^3*MZ2^5*
       CHl3[2, 2] + 124862*MH2*MT2^5*MW2^4*MZ2^5*CHl3[2, 2] + 
      20941*MT2^6*MW2^4*MZ2^5*CHl3[2, 2] - 203757*MH2*MT2^4*MW2^5*MZ2^5*
       CHl3[2, 2] - 63059*MT2^5*MW2^5*MZ2^5*CHl3[2, 2] + 
      187669*MH2*MT2^3*MW2^6*MZ2^5*CHl3[2, 2] + 111714*MT2^4*MW2^6*MZ2^5*
       CHl3[2, 2] - 93770*MH2*MT2^2*MW2^7*MZ2^5*CHl3[2, 2] - 
      124480*MT2^3*MW2^7*MZ2^5*CHl3[2, 2] + 20404*MH2*MT2*MW2^8*MZ2^5*
       CHl3[2, 2] + 81485*MT2^2*MW2^8*MZ2^5*CHl3[2, 2] - 
      351*MH2*MW2^9*MZ2^5*CHl3[2, 2] - 26011*MT2*MW2^9*MZ2^5*CHl3[2, 2] + 
      2358*MW2^10*MZ2^5*CHl3[2, 2] - 1394*MH2*MT2^7*MW2*MZ2^6*CHl3[2, 2] + 
      14710*MH2*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] + 953*MT2^7*MW2^2*MZ2^6*
       CHl3[2, 2] - 49058*MH2*MT2^5*MW2^3*MZ2^6*CHl3[2, 2] - 
      9472*MT2^6*MW2^3*MZ2^6*CHl3[2, 2] + 68589*MH2*MT2^4*MW2^4*MZ2^6*
       CHl3[2, 2] + 31193*MT2^5*MW2^4*MZ2^6*CHl3[2, 2] - 
      34084*MH2*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] - 46557*MT2^4*MW2^5*MZ2^6*
       CHl3[2, 2] - 9982*MH2*MT2^2*MW2^6*MZ2^6*CHl3[2, 2] + 
      31123*MT2^3*MW2^6*MZ2^6*CHl3[2, 2] + 14792*MH2*MT2*MW2^7*MZ2^6*
       CHl3[2, 2] - 3986*MT2^2*MW2^7*MZ2^6*CHl3[2, 2] - 
      3573*MH2*MW2^8*MZ2^6*CHl3[2, 2] - 5117*MT2*MW2^8*MZ2^6*CHl3[2, 2] + 
      1863*MW2^9*MZ2^6*CHl3[2, 2] - 1376*MH2*MT2^6*MW2*MZ2^7*CHl3[2, 2] + 
      5495*MH2*MT2^5*MW2^2*MZ2^7*CHl3[2, 2] + 935*MT2^6*MW2^2*MZ2^7*
       CHl3[2, 2] - 1883*MH2*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] - 
      3731*MT2^5*MW2^3*MZ2^7*CHl3[2, 2] - 14970*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[2, 2] + 1829*MT2^4*MW2^4*MZ2^7*CHl3[2, 2] + 
      21892*MH2*MT2^2*MW2^5*MZ2^7*CHl3[2, 2] + 8517*MT2^3*MW2^5*MZ2^7*
       CHl3[2, 2] - 10570*MH2*MT2*MW2^6*MZ2^7*CHl3[2, 2] - 
      13234*MT2^2*MW2^6*MZ2^7*CHl3[2, 2] + 1412*MH2*MW2^7*MZ2^7*CHl3[2, 2] + 
      6655*MT2*MW2^7*MZ2^7*CHl3[2, 2] - 971*MW2^8*MZ2^7*CHl3[2, 2] - 
      1376*MH2*MT2^4*MW2^2*MZ2^8*CHl3[2, 2] + 4137*MH2*MT2^3*MW2^3*MZ2^8*
       CHl3[2, 2] + 935*MT2^4*MW2^3*MZ2^8*CHl3[2, 2] - 
      4173*MH2*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] - 2814*MT2^3*MW2^4*MZ2^8*
       CHl3[2, 2] + 1412*MH2*MT2*MW2^5*MZ2^8*CHl3[2, 2] + 
      2850*MT2^2*MW2^5*MZ2^8*CHl3[2, 2] - 971*MT2*MW2^6*MZ2^8*CHl3[2, 2] + 
      16512*MH2*MT2^7*MW2^7*CHl3[Leff, Leff] - 114432*MH2*MT2^6*MW2^8*
       CHl3[Leff, Leff] - 16512*MT2^7*MW2^8*CHl3[Leff, Leff] + 
      339840*MH2*MT2^5*MW2^9*CHl3[Leff, Leff] + 114432*MT2^6*MW2^9*
       CHl3[Leff, Leff] - 560640*MH2*MT2^4*MW2^10*CHl3[Leff, Leff] - 
      339840*MT2^5*MW2^10*CHl3[Leff, Leff] + 554880*MH2*MT2^3*MW2^11*
       CHl3[Leff, Leff] + 560640*MT2^4*MW2^11*CHl3[Leff, Leff] - 
      329472*MH2*MT2^2*MW2^12*CHl3[Leff, Leff] - 554880*MT2^3*MW2^12*
       CHl3[Leff, Leff] + 108672*MH2*MT2*MW2^13*CHl3[Leff, Leff] + 
      329472*MT2^2*MW2^13*CHl3[Leff, Leff] - 15360*MH2*MW2^14*
       CHl3[Leff, Leff] - 108672*MT2*MW2^14*CHl3[Leff, Leff] + 
      15360*MW2^15*CHl3[Leff, Leff] + 480*MH2*MT2^8*MW2^5*MZ2*
       CHl3[Leff, Leff] - 55520*MH2*MT2^7*MW2^6*MZ2*CHl3[Leff, Leff] - 
      480*MT2^8*MW2^6*MZ2*CHl3[Leff, Leff] + 386336*MH2*MT2^6*MW2^7*MZ2*
       CHl3[Leff, Leff] + 55520*MT2^7*MW2^7*MZ2*CHl3[Leff, Leff] - 
      1149408*MH2*MT2^5*MW2^8*MZ2*CHl3[Leff, Leff] - 
      386336*MT2^6*MW2^8*MZ2*CHl3[Leff, Leff] + 1863328*MH2*MT2^4*MW2^9*MZ2*
       CHl3[Leff, Leff] + 1149408*MT2^5*MW2^9*MZ2*CHl3[Leff, Leff] - 
      1769632*MH2*MT2^3*MW2^10*MZ2*CHl3[Leff, Leff] - 
      1863328*MT2^4*MW2^10*MZ2*CHl3[Leff, Leff] + 980448*MH2*MT2^2*MW2^11*MZ2*
       CHl3[Leff, Leff] + 1769632*MT2^3*MW2^11*MZ2*CHl3[Leff, Leff] - 
      291488*MH2*MT2*MW2^12*MZ2*CHl3[Leff, Leff] - 980448*MT2^2*MW2^12*MZ2*
       CHl3[Leff, Leff] + 35456*MH2*MW2^13*MZ2*CHl3[Leff, Leff] + 
      291488*MT2*MW2^13*MZ2*CHl3[Leff, Leff] - 35456*MW2^14*MZ2*
       CHl3[Leff, Leff] - 1104*MH2*MT2^8*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      52832*MH2*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      1104*MT2^8*MW2^5*MZ2^2*CHl3[Leff, Leff] - 380320*MH2*MT2^6*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 54272*MT2^7*MW2^6*MZ2^2*CHl3[Leff, Leff] + 
      1144592*MH2*MT2^5*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      390400*MT2^6*MW2^7*MZ2^2*CHl3[Leff, Leff] - 1778768*MH2*MT2^4*MW2^8*
       MZ2^2*CHl3[Leff, Leff] - 1174832*MT2^5*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      1499968*MH2*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
      1829168*MT2^4*MW2^9*MZ2^2*CHl3[Leff, Leff] - 646976*MH2*MT2^2*MW2^10*
       MZ2^2*CHl3[Leff, Leff] - 1550368*MT2^3*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
      107088*MH2*MT2*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      677216*MT2^2*MW2^11*MZ2^2*CHl3[Leff, Leff] + 2688*MH2*MW2^12*MZ2^2*
       CHl3[Leff, Leff] - 117168*MT2*MW2^12*MZ2^2*CHl3[Leff, Leff] - 
      1248*MW2^13*MZ2^2*CHl3[Leff, Leff] + 576*MH2*MT2^8*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 15376*MH2*MT2^7*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      576*MT2^8*MW2^4*MZ2^3*CHl3[Leff, Leff] - 89360*MH2*MT2^6*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 12064*MT2^7*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      249496*MH2*MT2^5*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      64736*MT2^6*MW2^6*MZ2^3*CHl3[Leff, Leff] - 530400*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[Leff, Leff] - 174184*MT2^5*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      808928*MH2*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
      407280*MT2^4*MW2^8*MZ2^3*CHl3[Leff, Leff] - 737200*MH2*MT2^2*MW2^9*
       MZ2^3*CHl3[Leff, Leff] - 693008*MT2^3*MW2^9*MZ2^3*CHl3[Leff, Leff] + 
      344312*MH2*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
      674848*MT2^2*MW2^10*MZ2^3*CHl3[Leff, Leff] - 62304*MH2*MW2^11*MZ2^3*
       CHl3[Leff, Leff] - 326888*MT2*MW2^11*MZ2^3*CHl3[Leff, Leff] + 
      60432*MW2^12*MZ2^3*CHl3[Leff, Leff] + 240*MH2*MT2^8*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 56056*MH2*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      240*MT2^8*MW2^3*MZ2^4*CHl3[Leff, Leff] + 408980*MH2*MT2^6*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 54328*MT2^7*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      1240420*MH2*MT2^5*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      393572*MT2^6*MW2^5*MZ2^4*CHl3[Leff, Leff] + 2050896*MH2*MT2^4*MW2^6*
       MZ2^4*CHl3[Leff, Leff] + 1190884*MT2^5*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
      2007752*MH2*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] - 
      1975296*MT2^4*MW2^7*MZ2^4*CHl3[Leff, Leff] + 1156108*MH2*MT2^2*MW2^8*
       MZ2^4*CHl3[Leff, Leff] + 1951592*MT2^3*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
      349772*MH2*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] - 1140700*MT2^2*MW2^9*MZ2^4*
       CHl3[Leff, Leff] + 39216*MH2*MW2^10*MZ2^4*CHl3[Leff, Leff] + 
      352364*MT2*MW2^10*MZ2^4*CHl3[Leff, Leff] - 40800*MW2^11*MZ2^4*
       CHl3[Leff, Leff] - 192*MH2*MT2^8*MW2*MZ2^5*CHl3[Leff, Leff] + 
      31702*MH2*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      192*MT2^8*MW2^2*MZ2^5*CHl3[Leff, Leff] - 269300*MH2*MT2^6*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 32422*MT2^7*MW2^3*MZ2^5*CHl3[Leff, Leff] + 
      855148*MH2*MT2^5*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      272612*MT2^6*MW2^4*MZ2^5*CHl3[Leff, Leff] - 1309476*MH2*MT2^4*MW2^5*
       MZ2^5*CHl3[Leff, Leff] - 863356*MT2^5*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      1001210*MH2*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
      1329348*MT2^4*MW2^6*MZ2^5*CHl3[Leff, Leff] - 318304*MH2*MT2^2*MW2^7*
       MZ2^5*CHl3[Leff, Leff] - 1036346*MT2^3*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      12940*MH2*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] + 352000*MT2^2*MW2^8*MZ2^5*
       CHl3[Leff, Leff] + 21360*MH2*MW2^9*MZ2^5*CHl3[Leff, Leff] - 
      2324*MT2*MW2^9*MZ2^5*CHl3[Leff, Leff] - 18912*MW2^10*MZ2^5*
       CHl3[Leff, Leff] - 3796*MH2*MT2^7*MW2*MZ2^6*CHl3[Leff, Leff] + 
      55250*MH2*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      4372*MT2^7*MW2^2*MZ2^6*CHl3[Leff, Leff] - 195376*MH2*MT2^5*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 60002*MT2^6*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      227148*MH2*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      210352*MT2^5*MW2^4*MZ2^6*CHl3[Leff, Leff] + 23416*MH2*MT2^3*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 252636*MT2^4*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
      227894*MH2*MT2^2*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      1928*MT2^3*MW2^6*MZ2^6*CHl3[Leff, Leff] + 148420*MH2*MT2*MW2^7*MZ2^6*
       CHl3[Leff, Leff] + 214214*MT2^2*MW2^7*MZ2^6*CHl3[Leff, Leff] - 
      27744*MH2*MW2^8*MZ2^6*CHl3[Leff, Leff] - 145540*MT2*MW2^8*MZ2^6*
       CHl3[Leff, Leff] + 27888*MW2^9*MZ2^6*CHl3[Leff, Leff] - 
      1050*MH2*MT2^7*MZ2^7*CHl3[Leff, Leff] + 3896*MH2*MT2^6*MW2*MZ2^7*
       CHl3[Leff, Leff] + 1050*MT2^7*MW2*MZ2^7*CHl3[Leff, Leff] - 
      8252*MH2*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] - 3320*MT2^6*MW2^2*MZ2^7*
       CHl3[Leff, Leff] + 48488*MH2*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      5948*MT2^5*MW2^3*MZ2^7*CHl3[Leff, Leff] - 126132*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[Leff, Leff] - 46328*MT2^4*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      133220*MH2*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      128292*MT2^3*MW2^5*MZ2^7*CHl3[Leff, Leff] - 55100*MH2*MT2*MW2^6*MZ2^7*
       CHl3[Leff, Leff] - 138260*MT2^2*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
      5488*MH2*MW2^7*MZ2^7*CHl3[Leff, Leff] + 58124*MT2*MW2^7*MZ2^7*
       CHl3[Leff, Leff] - 6064*MW2^8*MZ2^7*CHl3[Leff, Leff] - 
      1050*MH2*MT2^6*MZ2^8*CHl3[Leff, Leff] + 4380*MH2*MT2^5*MW2*MZ2^8*
       CHl3[Leff, Leff] + 1050*MT2^6*MW2*MZ2^8*CHl3[Leff, Leff] - 
      9556*MH2*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] - 4380*MT2^5*MW2^2*MZ2^8*
       CHl3[Leff, Leff] + 11904*MH2*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      10132*MT2^4*MW2^3*MZ2^8*CHl3[Leff, Leff] - 6450*MH2*MT2^2*MW2^4*MZ2^8*
       CHl3[Leff, Leff] - 13632*MT2^3*MW2^4*MZ2^8*CHl3[Leff, Leff] - 
      392*MH2*MT2*MW2^5*MZ2^8*CHl3[Leff, Leff] + 8178*MT2^2*MW2^5*MZ2^8*
       CHl3[Leff, Leff] + 1200*MH2*MW2^6*MZ2^8*CHl3[Leff, Leff] - 
      184*MT2*MW2^6*MZ2^8*CHl3[Leff, Leff] - 1200*MW2^7*MZ2^8*
       CHl3[Leff, Leff] - 1020*MH2*MT2^4*MW2*MZ2^9*CHl3[Leff, Leff] + 
      3210*MH2*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] + 1020*MT2^4*MW2^2*MZ2^9*
       CHl3[Leff, Leff] - 3480*MH2*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
      3210*MT2^3*MW2^3*MZ2^9*CHl3[Leff, Leff] + 1200*MH2*MT2*MW2^4*MZ2^9*
       CHl3[Leff, Leff] + 3480*MT2^2*MW2^4*MZ2^9*CHl3[Leff, Leff] - 
      1200*MT2*MW2^5*MZ2^9*CHl3[Leff, Leff] - 1152*MH2*MT2^7*MW2^7*
       CHq1[1, 1] + 8064*MH2*MT2^6*MW2^8*CHq1[1, 1] + 
      1152*MT2^7*MW2^8*CHq1[1, 1] - 24192*MH2*MT2^5*MW2^9*CHq1[1, 1] - 
      8064*MT2^6*MW2^9*CHq1[1, 1] + 40320*MH2*MT2^4*MW2^10*CHq1[1, 1] + 
      24192*MT2^5*MW2^10*CHq1[1, 1] - 40320*MH2*MT2^3*MW2^11*CHq1[1, 1] - 
      40320*MT2^4*MW2^11*CHq1[1, 1] + 24192*MH2*MT2^2*MW2^12*CHq1[1, 1] + 
      40320*MT2^3*MW2^12*CHq1[1, 1] - 8064*MH2*MT2*MW2^13*CHq1[1, 1] - 
      24192*MT2^2*MW2^13*CHq1[1, 1] + 1152*MH2*MW2^14*CHq1[1, 1] + 
      8064*MT2*MW2^14*CHq1[1, 1] - 1152*MW2^15*CHq1[1, 1] + 
      4416*MH2*MT2^7*MW2^6*MZ2*CHq1[1, 1] - 32064*MH2*MT2^6*MW2^7*MZ2*
       CHq1[1, 1] - 4416*MT2^7*MW2^7*MZ2*CHq1[1, 1] + 
      97344*MH2*MT2^5*MW2^8*MZ2*CHq1[1, 1] + 32064*MT2^6*MW2^8*MZ2*
       CHq1[1, 1] - 160320*MH2*MT2^4*MW2^9*MZ2*CHq1[1, 1] - 
      97344*MT2^5*MW2^9*MZ2*CHq1[1, 1] + 154560*MH2*MT2^3*MW2^10*MZ2*
       CHq1[1, 1] + 160320*MT2^4*MW2^10*MZ2*CHq1[1, 1] - 
      86976*MH2*MT2^2*MW2^11*MZ2*CHq1[1, 1] - 154560*MT2^3*MW2^11*MZ2*
       CHq1[1, 1] + 26304*MH2*MT2*MW2^12*MZ2*CHq1[1, 1] + 
      86976*MT2^2*MW2^12*MZ2*CHq1[1, 1] - 3264*MH2*MW2^13*MZ2*CHq1[1, 1] - 
      26304*MT2*MW2^13*MZ2*CHq1[1, 1] + 3264*MW2^14*MZ2*CHq1[1, 1] - 
      3552*MH2*MT2^7*MW2^5*MZ2^2*CHq1[1, 1] + 29280*MH2*MT2^6*MW2^6*MZ2^2*
       CHq1[1, 1] + 3120*MT2^7*MW2^6*MZ2^2*CHq1[1, 1] - 
      92256*MH2*MT2^5*MW2^7*MZ2^2*CHq1[1, 1] - 26256*MT2^6*MW2^7*MZ2^2*
       CHq1[1, 1] + 145248*MH2*MT2^4*MW2^8*MZ2^2*CHq1[1, 1] + 
      83184*MT2^5*MW2^8*MZ2^2*CHq1[1, 1] - 120864*MH2*MT2^3*MW2^9*MZ2^2*
       CHq1[1, 1] - 130128*MT2^4*MW2^9*MZ2^2*CHq1[1, 1] + 
      49056*MH2*MT2^2*MW2^10*MZ2^2*CHq1[1, 1] + 105744*MT2^3*MW2^10*MZ2^2*
       CHq1[1, 1] - 6048*MH2*MT2*MW2^11*MZ2^2*CHq1[1, 1] - 
      39984*MT2^2*MW2^11*MZ2^2*CHq1[1, 1] - 864*MH2*MW2^12*MZ2^2*CHq1[1, 1] + 
      3024*MT2*MW2^12*MZ2^2*CHq1[1, 1] + 1296*MW2^13*MZ2^2*CHq1[1, 1] - 
      6408*MH2*MT2^7*MW2^4*MZ2^3*CHq1[1, 1] + 41304*MH2*MT2^6*MW2^5*MZ2^3*
       CHq1[1, 1] + 7920*MT2^7*MW2^5*MZ2^3*CHq1[1, 1] - 
      120360*MH2*MT2^5*MW2^6*MZ2^3*CHq1[1, 1] - 52320*MT2^6*MW2^6*MZ2^3*
       CHq1[1, 1] + 210936*MH2*MT2^4*MW2^7*MZ2^3*CHq1[1, 1] + 
      153840*MT2^5*MW2^7*MZ2^3*CHq1[1, 1] - 237528*MH2*MT2^3*MW2^8*MZ2^3*
       CHq1[1, 1] - 266016*MT2^4*MW2^8*MZ2^3*CHq1[1, 1] + 
      165576*MH2*MT2^2*MW2^9*MZ2^3*CHq1[1, 1] + 290448*MT2^3*MW2^9*MZ2^3*
       CHq1[1, 1] - 63480*MH2*MT2*MW2^10*MZ2^3*CHq1[1, 1] - 
      195168*MT2^2*MW2^10*MZ2^3*CHq1[1, 1] + 9960*MH2*MW2^11*MZ2^3*
       CHq1[1, 1] + 72336*MT2*MW2^11*MZ2^3*CHq1[1, 1] - 
      11040*MW2^12*MZ2^3*CHq1[1, 1] + 13734*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[1, 1] - 102546*MH2*MT2^6*MW2^4*MZ2^4*CHq1[1, 1] - 
      15732*MT2^7*MW2^4*MZ2^4*CHq1[1, 1] + 314046*MH2*MT2^5*MW2^5*MZ2^4*
       CHq1[1, 1] + 118044*MT2^6*MW2^5*MZ2^4*CHq1[1, 1] - 
      516282*MH2*MT2^4*MW2^6*MZ2^4*CHq1[1, 1] - 362052*MT2^5*MW2^6*MZ2^4*
       CHq1[1, 1] + 491346*MH2*MT2^3*MW2^7*MZ2^4*CHq1[1, 1] + 
      593340*MT2^4*MW2^7*MZ2^4*CHq1[1, 1] - 267030*MH2*MT2^2*MW2^8*MZ2^4*
       CHq1[1, 1] - 559980*MT2^3*MW2^8*MZ2^4*CHq1[1, 1] + 
      74058*MH2*MT2*MW2^9*MZ2^4*CHq1[1, 1] + 300132*MT2^2*MW2^9*MZ2^4*
       CHq1[1, 1] - 7326*MH2*MW2^10*MZ2^4*CHq1[1, 1] - 
      81564*MT2*MW2^10*MZ2^4*CHq1[1, 1] + 7812*MW2^11*MZ2^4*CHq1[1, 1] - 
      9258*MH2*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] + 78540*MH2*MT2^6*MW2^3*MZ2^5*
       CHq1[1, 1] + 10446*MT2^7*MW2^3*MZ2^5*CHq1[1, 1] - 
      249354*MH2*MT2^5*MW2^4*MZ2^5*CHq1[1, 1] - 88854*MT2^6*MW2^4*MZ2^5*
       CHq1[1, 1] + 386292*MH2*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] + 
      282294*MT2^5*MW2^5*MZ2^5*CHq1[1, 1] - 304806*MH2*MT2^3*MW2^6*MZ2^5*
       CHq1[1, 1] - 436350*MT2^4*MW2^6*MZ2^5*CHq1[1, 1] + 
      106524*MH2*MT2^2*MW2^7*MZ2^5*CHq1[1, 1] + 341850*MT2^3*MW2^7*MZ2^5*
       CHq1[1, 1] - 3462*MH2*MT2*MW2^8*MZ2^5*CHq1[1, 1] - 
      116946*MT2^2*MW2^8*MZ2^5*CHq1[1, 1] - 4476*MH2*MW2^9*MZ2^5*CHq1[1, 1] + 
      2274*MT2*MW2^9*MZ2^5*CHq1[1, 1] + 5286*MW2^10*MZ2^5*CHq1[1, 1] + 
      2220*MH2*MT2^7*MW2*MZ2^6*CHq1[1, 1] - 24798*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[1, 1] - 2490*MT2^7*MW2^2*MZ2^6*CHq1[1, 1] + 
      83652*MH2*MT2^5*MW2^3*MZ2^6*CHq1[1, 1] + 27876*MT2^6*MW2^3*MZ2^6*
       CHq1[1, 1] - 110256*MH2*MT2^4*MW2^4*MZ2^6*CHq1[1, 1] - 
      94074*MT2^5*MW2^4*MZ2^6*CHq1[1, 1] + 36498*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[1, 1] + 123648*MT2^4*MW2^5*MZ2^6*CHq1[1, 1] + 
      40872*MH2*MT2^2*MW2^6*MZ2^6*CHq1[1, 1] - 39954*MT2^3*MW2^6*MZ2^6*
       CHq1[1, 1] - 35226*MH2*MT2*MW2^7*MZ2^6*CHq1[1, 1] - 
      47136*MT2^2*MW2^7*MZ2^6*CHq1[1, 1] + 7038*MH2*MW2^8*MZ2^6*CHq1[1, 1] + 
      40086*MT2*MW2^8*MZ2^6*CHq1[1, 1] - 7956*MW2^9*MZ2^6*CHq1[1, 1] + 
      2220*MH2*MT2^6*MW2*MZ2^7*CHq1[1, 1] - 8880*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[1, 1] - 2490*MT2^6*MW2^2*MZ2^7*CHq1[1, 1] + 
      1842*MH2*MT2^4*MW2^3*MZ2^7*CHq1[1, 1] + 9960*MT2^5*MW2^3*MZ2^7*
       CHq1[1, 1] + 27774*MH2*MT2^3*MW2^4*MZ2^7*CHq1[1, 1] - 
      2004*MT2^4*MW2^4*MZ2^7*CHq1[1, 1] - 38874*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[1, 1] - 31338*MT2^3*MW2^5*MZ2^7*CHq1[1, 1] + 
      18138*MH2*MT2*MW2^6*MZ2^7*CHq1[1, 1] + 43788*MT2^2*MW2^6*MZ2^7*
       CHq1[1, 1] - 2220*MH2*MW2^7*MZ2^7*CHq1[1, 1] - 
      20406*MT2*MW2^7*MZ2^7*CHq1[1, 1] + 2490*MW2^8*MZ2^7*CHq1[1, 1] + 
      2220*MH2*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] - 6660*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[1, 1] - 2490*MT2^4*MW2^3*MZ2^8*CHq1[1, 1] + 
      6660*MH2*MT2^2*MW2^4*MZ2^8*CHq1[1, 1] + 7470*MT2^3*MW2^4*MZ2^8*
       CHq1[1, 1] - 2220*MH2*MT2*MW2^5*MZ2^8*CHq1[1, 1] - 
      7470*MT2^2*MW2^5*MZ2^8*CHq1[1, 1] + 2490*MT2*MW2^6*MZ2^8*CHq1[1, 1] - 
      1152*MH2*MT2^7*MW2^7*CHq1[2, 2] + 8064*MH2*MT2^6*MW2^8*CHq1[2, 2] + 
      1152*MT2^7*MW2^8*CHq1[2, 2] - 24192*MH2*MT2^5*MW2^9*CHq1[2, 2] - 
      8064*MT2^6*MW2^9*CHq1[2, 2] + 40320*MH2*MT2^4*MW2^10*CHq1[2, 2] + 
      24192*MT2^5*MW2^10*CHq1[2, 2] - 40320*MH2*MT2^3*MW2^11*CHq1[2, 2] - 
      40320*MT2^4*MW2^11*CHq1[2, 2] + 24192*MH2*MT2^2*MW2^12*CHq1[2, 2] + 
      40320*MT2^3*MW2^12*CHq1[2, 2] - 8064*MH2*MT2*MW2^13*CHq1[2, 2] - 
      24192*MT2^2*MW2^13*CHq1[2, 2] + 1152*MH2*MW2^14*CHq1[2, 2] + 
      8064*MT2*MW2^14*CHq1[2, 2] - 1152*MW2^15*CHq1[2, 2] + 
      4416*MH2*MT2^7*MW2^6*MZ2*CHq1[2, 2] - 32064*MH2*MT2^6*MW2^7*MZ2*
       CHq1[2, 2] - 4416*MT2^7*MW2^7*MZ2*CHq1[2, 2] + 
      97344*MH2*MT2^5*MW2^8*MZ2*CHq1[2, 2] + 32064*MT2^6*MW2^8*MZ2*
       CHq1[2, 2] - 160320*MH2*MT2^4*MW2^9*MZ2*CHq1[2, 2] - 
      97344*MT2^5*MW2^9*MZ2*CHq1[2, 2] + 154560*MH2*MT2^3*MW2^10*MZ2*
       CHq1[2, 2] + 160320*MT2^4*MW2^10*MZ2*CHq1[2, 2] - 
      86976*MH2*MT2^2*MW2^11*MZ2*CHq1[2, 2] - 154560*MT2^3*MW2^11*MZ2*
       CHq1[2, 2] + 26304*MH2*MT2*MW2^12*MZ2*CHq1[2, 2] + 
      86976*MT2^2*MW2^12*MZ2*CHq1[2, 2] - 3264*MH2*MW2^13*MZ2*CHq1[2, 2] - 
      26304*MT2*MW2^13*MZ2*CHq1[2, 2] + 3264*MW2^14*MZ2*CHq1[2, 2] - 
      3552*MH2*MT2^7*MW2^5*MZ2^2*CHq1[2, 2] + 29280*MH2*MT2^6*MW2^6*MZ2^2*
       CHq1[2, 2] + 3120*MT2^7*MW2^6*MZ2^2*CHq1[2, 2] - 
      92256*MH2*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] - 26256*MT2^6*MW2^7*MZ2^2*
       CHq1[2, 2] + 145248*MH2*MT2^4*MW2^8*MZ2^2*CHq1[2, 2] + 
      83184*MT2^5*MW2^8*MZ2^2*CHq1[2, 2] - 120864*MH2*MT2^3*MW2^9*MZ2^2*
       CHq1[2, 2] - 130128*MT2^4*MW2^9*MZ2^2*CHq1[2, 2] + 
      49056*MH2*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] + 105744*MT2^3*MW2^10*MZ2^2*
       CHq1[2, 2] - 6048*MH2*MT2*MW2^11*MZ2^2*CHq1[2, 2] - 
      39984*MT2^2*MW2^11*MZ2^2*CHq1[2, 2] - 864*MH2*MW2^12*MZ2^2*CHq1[2, 2] + 
      3024*MT2*MW2^12*MZ2^2*CHq1[2, 2] + 1296*MW2^13*MZ2^2*CHq1[2, 2] - 
      6408*MH2*MT2^7*MW2^4*MZ2^3*CHq1[2, 2] + 41304*MH2*MT2^6*MW2^5*MZ2^3*
       CHq1[2, 2] + 7920*MT2^7*MW2^5*MZ2^3*CHq1[2, 2] - 
      120360*MH2*MT2^5*MW2^6*MZ2^3*CHq1[2, 2] - 52320*MT2^6*MW2^6*MZ2^3*
       CHq1[2, 2] + 210936*MH2*MT2^4*MW2^7*MZ2^3*CHq1[2, 2] + 
      153840*MT2^5*MW2^7*MZ2^3*CHq1[2, 2] - 237528*MH2*MT2^3*MW2^8*MZ2^3*
       CHq1[2, 2] - 266016*MT2^4*MW2^8*MZ2^3*CHq1[2, 2] + 
      165576*MH2*MT2^2*MW2^9*MZ2^3*CHq1[2, 2] + 290448*MT2^3*MW2^9*MZ2^3*
       CHq1[2, 2] - 63480*MH2*MT2*MW2^10*MZ2^3*CHq1[2, 2] - 
      195168*MT2^2*MW2^10*MZ2^3*CHq1[2, 2] + 9960*MH2*MW2^11*MZ2^3*
       CHq1[2, 2] + 72336*MT2*MW2^11*MZ2^3*CHq1[2, 2] - 
      11040*MW2^12*MZ2^3*CHq1[2, 2] + 13734*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[2, 2] - 102546*MH2*MT2^6*MW2^4*MZ2^4*CHq1[2, 2] - 
      15732*MT2^7*MW2^4*MZ2^4*CHq1[2, 2] + 314046*MH2*MT2^5*MW2^5*MZ2^4*
       CHq1[2, 2] + 118044*MT2^6*MW2^5*MZ2^4*CHq1[2, 2] - 
      516282*MH2*MT2^4*MW2^6*MZ2^4*CHq1[2, 2] - 362052*MT2^5*MW2^6*MZ2^4*
       CHq1[2, 2] + 491346*MH2*MT2^3*MW2^7*MZ2^4*CHq1[2, 2] + 
      593340*MT2^4*MW2^7*MZ2^4*CHq1[2, 2] - 267030*MH2*MT2^2*MW2^8*MZ2^4*
       CHq1[2, 2] - 559980*MT2^3*MW2^8*MZ2^4*CHq1[2, 2] + 
      74058*MH2*MT2*MW2^9*MZ2^4*CHq1[2, 2] + 300132*MT2^2*MW2^9*MZ2^4*
       CHq1[2, 2] - 7326*MH2*MW2^10*MZ2^4*CHq1[2, 2] - 
      81564*MT2*MW2^10*MZ2^4*CHq1[2, 2] + 7812*MW2^11*MZ2^4*CHq1[2, 2] - 
      9258*MH2*MT2^7*MW2^2*MZ2^5*CHq1[2, 2] + 78540*MH2*MT2^6*MW2^3*MZ2^5*
       CHq1[2, 2] + 10446*MT2^7*MW2^3*MZ2^5*CHq1[2, 2] - 
      249354*MH2*MT2^5*MW2^4*MZ2^5*CHq1[2, 2] - 88854*MT2^6*MW2^4*MZ2^5*
       CHq1[2, 2] + 386292*MH2*MT2^4*MW2^5*MZ2^5*CHq1[2, 2] + 
      282294*MT2^5*MW2^5*MZ2^5*CHq1[2, 2] - 304806*MH2*MT2^3*MW2^6*MZ2^5*
       CHq1[2, 2] - 436350*MT2^4*MW2^6*MZ2^5*CHq1[2, 2] + 
      106524*MH2*MT2^2*MW2^7*MZ2^5*CHq1[2, 2] + 341850*MT2^3*MW2^7*MZ2^5*
       CHq1[2, 2] - 3462*MH2*MT2*MW2^8*MZ2^5*CHq1[2, 2] - 
      116946*MT2^2*MW2^8*MZ2^5*CHq1[2, 2] - 4476*MH2*MW2^9*MZ2^5*CHq1[2, 2] + 
      2274*MT2*MW2^9*MZ2^5*CHq1[2, 2] + 5286*MW2^10*MZ2^5*CHq1[2, 2] + 
      2220*MH2*MT2^7*MW2*MZ2^6*CHq1[2, 2] - 24798*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[2, 2] - 2490*MT2^7*MW2^2*MZ2^6*CHq1[2, 2] + 
      83652*MH2*MT2^5*MW2^3*MZ2^6*CHq1[2, 2] + 27876*MT2^6*MW2^3*MZ2^6*
       CHq1[2, 2] - 110256*MH2*MT2^4*MW2^4*MZ2^6*CHq1[2, 2] - 
      94074*MT2^5*MW2^4*MZ2^6*CHq1[2, 2] + 36498*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[2, 2] + 123648*MT2^4*MW2^5*MZ2^6*CHq1[2, 2] + 
      40872*MH2*MT2^2*MW2^6*MZ2^6*CHq1[2, 2] - 39954*MT2^3*MW2^6*MZ2^6*
       CHq1[2, 2] - 35226*MH2*MT2*MW2^7*MZ2^6*CHq1[2, 2] - 
      47136*MT2^2*MW2^7*MZ2^6*CHq1[2, 2] + 7038*MH2*MW2^8*MZ2^6*CHq1[2, 2] + 
      40086*MT2*MW2^8*MZ2^6*CHq1[2, 2] - 7956*MW2^9*MZ2^6*CHq1[2, 2] + 
      2220*MH2*MT2^6*MW2*MZ2^7*CHq1[2, 2] - 8880*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[2, 2] - 2490*MT2^6*MW2^2*MZ2^7*CHq1[2, 2] + 
      1842*MH2*MT2^4*MW2^3*MZ2^7*CHq1[2, 2] + 9960*MT2^5*MW2^3*MZ2^7*
       CHq1[2, 2] + 27774*MH2*MT2^3*MW2^4*MZ2^7*CHq1[2, 2] - 
      2004*MT2^4*MW2^4*MZ2^7*CHq1[2, 2] - 38874*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[2, 2] - 31338*MT2^3*MW2^5*MZ2^7*CHq1[2, 2] + 
      18138*MH2*MT2*MW2^6*MZ2^7*CHq1[2, 2] + 43788*MT2^2*MW2^6*MZ2^7*
       CHq1[2, 2] - 2220*MH2*MW2^7*MZ2^7*CHq1[2, 2] - 
      20406*MT2*MW2^7*MZ2^7*CHq1[2, 2] + 2490*MW2^8*MZ2^7*CHq1[2, 2] + 
      2220*MH2*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] - 6660*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[2, 2] - 2490*MT2^4*MW2^3*MZ2^8*CHq1[2, 2] + 
      6660*MH2*MT2^2*MW2^4*MZ2^8*CHq1[2, 2] + 7470*MT2^3*MW2^4*MZ2^8*
       CHq1[2, 2] - 2220*MH2*MT2*MW2^5*MZ2^8*CHq1[2, 2] - 
      7470*MT2^2*MW2^5*MZ2^8*CHq1[2, 2] + 2490*MT2*MW2^6*MZ2^8*CHq1[2, 2] + 
      1152*MH2*MT2^7*MW2^7*CHq1[3, 3] - 8064*MH2*MT2^6*MW2^8*CHq1[3, 3] - 
      1152*MT2^7*MW2^8*CHq1[3, 3] + 24192*MH2*MT2^5*MW2^9*CHq1[3, 3] + 
      8064*MT2^6*MW2^9*CHq1[3, 3] - 40320*MH2*MT2^4*MW2^10*CHq1[3, 3] - 
      24192*MT2^5*MW2^10*CHq1[3, 3] + 40320*MH2*MT2^3*MW2^11*CHq1[3, 3] + 
      40320*MT2^4*MW2^11*CHq1[3, 3] - 24192*MH2*MT2^2*MW2^12*CHq1[3, 3] - 
      40320*MT2^3*MW2^12*CHq1[3, 3] + 8064*MH2*MT2*MW2^13*CHq1[3, 3] + 
      24192*MT2^2*MW2^13*CHq1[3, 3] - 1152*MH2*MW2^14*CHq1[3, 3] - 
      8064*MT2*MW2^14*CHq1[3, 3] + 1152*MW2^15*CHq1[3, 3] - 
      288*MH2*MT2^8*MW2^5*MZ2*CHq1[3, 3] + 1056*MH2*MT2^7*MW2^6*MZ2*
       CHq1[3, 3] + 288*MT2^8*MW2^6*MZ2*CHq1[3, 3] + 1824*MH2*MT2^6*MW2^7*MZ2*
       CHq1[3, 3] - 1056*MT2^7*MW2^7*MZ2*CHq1[3, 3] - 
      14688*MH2*MT2^5*MW2^8*MZ2*CHq1[3, 3] - 1824*MT2^6*MW2^8*MZ2*
       CHq1[3, 3] + 29280*MH2*MT2^4*MW2^9*MZ2*CHq1[3, 3] + 
      14688*MT2^5*MW2^9*MZ2*CHq1[3, 3] - 27552*MH2*MT2^3*MW2^10*MZ2*
       CHq1[3, 3] - 29280*MT2^4*MW2^10*MZ2*CHq1[3, 3] + 
      12384*MH2*MT2^2*MW2^11*MZ2*CHq1[3, 3] + 27552*MT2^3*MW2^11*MZ2*
       CHq1[3, 3] - 1824*MH2*MT2*MW2^12*MZ2*CHq1[3, 3] - 
      12384*MT2^2*MW2^12*MZ2*CHq1[3, 3] - 192*MH2*MW2^13*MZ2*CHq1[3, 3] + 
      1824*MT2*MW2^13*MZ2*CHq1[3, 3] + 192*MW2^14*MZ2*CHq1[3, 3] + 
      576*MH2*MT2^8*MW2^4*MZ2^2*CHq1[3, 3] - 7104*MH2*MT2^7*MW2^5*MZ2^2*
       CHq1[3, 3] - 576*MT2^8*MW2^5*MZ2^2*CHq1[3, 3] + 
      32064*MH2*MT2^6*MW2^6*MZ2^2*CHq1[3, 3] + 7536*MT2^7*MW2^6*MZ2^2*
       CHq1[3, 3] - 78816*MH2*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] - 
      35088*MT2^6*MW2^7*MZ2^2*CHq1[3, 3] + 122592*MH2*MT2^4*MW2^8*MZ2^2*
       CHq1[3, 3] + 87888*MT2^5*MW2^8*MZ2^2*CHq1[3, 3] - 
      125952*MH2*MT2^3*MW2^9*MZ2^2*CHq1[3, 3] - 137712*MT2^4*MW2^9*MZ2^2*
       CHq1[3, 3] + 82560*MH2*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] + 
      141072*MT2^3*MW2^10*MZ2^2*CHq1[3, 3] - 30816*MH2*MT2*MW2^11*MZ2^2*
       CHq1[3, 3] - 91632*MT2^2*MW2^11*MZ2^2*CHq1[3, 3] + 
      4896*MH2*MW2^12*MZ2^2*CHq1[3, 3] + 33840*MT2*MW2^12*MZ2^2*CHq1[3, 3] - 
      5328*MW2^13*MZ2^2*CHq1[3, 3] - 252*MH2*MT2^8*MW2^3*MZ2^3*CHq1[3, 3] + 
      4932*MH2*MT2^7*MW2^4*MZ2^3*CHq1[3, 3] + 252*MT2^8*MW2^4*MZ2^3*
       CHq1[3, 3] - 29100*MH2*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] - 
      5796*MT2^7*MW2^5*MZ2^3*CHq1[3, 3] + 82452*MH2*MT2^5*MW2^6*MZ2^3*
       CHq1[3, 3] + 35580*MT2^6*MW2^6*MZ2^3*CHq1[3, 3] - 
      132564*MH2*MT2^4*MW2^7*MZ2^3*CHq1[3, 3] - 102324*MT2^5*MW2^7*MZ2^3*
       CHq1[3, 3] + 126252*MH2*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] + 
      164964*MT2^4*MW2^8*MZ2^3*CHq1[3, 3] - 67908*MH2*MT2^2*MW2^9*MZ2^3*
       CHq1[3, 3] - 156492*MT2^3*MW2^9*MZ2^3*CHq1[3, 3] + 
      17148*MH2*MT2*MW2^10*MZ2^3*CHq1[3, 3] + 83892*MT2^2*MW2^10*MZ2^3*
       CHq1[3, 3] - 960*MH2*MW2^11*MZ2^3*CHq1[3, 3] - 
      21468*MT2*MW2^11*MZ2^3*CHq1[3, 3] + 1392*MW2^12*MZ2^3*CHq1[3, 3] - 
      126*MH2*MT2^8*MW2^2*MZ2^4*CHq1[3, 3] + 3780*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[3, 3] + 126*MT2^8*MW2^3*MZ2^4*CHq1[3, 3] - 
      20844*MH2*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] - 3402*MT2^7*MW2^4*MZ2^4*
       CHq1[3, 3] + 56664*MH2*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] + 
      17334*MT2^6*MW2^5*MZ2^4*CHq1[3, 3] - 95196*MH2*MT2^4*MW2^6*MZ2^4*
       CHq1[3, 3] - 45270*MT2^5*MW2^6*MZ2^4*CHq1[3, 3] + 
      107316*MH2*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] + 78078*MT2^4*MW2^7*MZ2^4*
       CHq1[3, 3] - 81180*MH2*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] - 
      95382*MT2^3*MW2^8*MZ2^4*CHq1[3, 3] + 36624*MH2*MT2*MW2^9*MZ2^4*
       CHq1[3, 3] + 78858*MT2^2*MW2^9*MZ2^4*CHq1[3, 3] - 
      7038*MH2*MW2^10*MZ2^4*CHq1[3, 3] - 37866*MT2*MW2^10*MZ2^4*CHq1[3, 3] + 
      7524*MW2^11*MZ2^4*CHq1[3, 3] + 90*MH2*MT2^8*MW2*MZ2^5*CHq1[3, 3] - 
      5385*MH2*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] - 90*MT2^8*MW2^2*MZ2^5*
       CHq1[3, 3] + 38073*MH2*MT2^6*MW2^3*MZ2^5*CHq1[3, 3] + 
      5574*MT2^7*MW2^3*MZ2^5*CHq1[3, 3] - 114723*MH2*MT2^5*MW2^4*MZ2^5*
       CHq1[3, 3] - 39018*MT2^6*MW2^4*MZ2^5*CHq1[3, 3] + 
      186531*MH2*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] + 117180*MT2^5*MW2^5*MZ2^5*
       CHq1[3, 3] - 176667*MH2*MT2^3*MW2^6*MZ2^5*CHq1[3, 3] - 
      192120*MT2^4*MW2^6*MZ2^5*CHq1[3, 3] + 98667*MH2*MT2^2*MW2^7*MZ2^5*
       CHq1[3, 3] + 185874*MT2^3*MW2^7*MZ2^5*CHq1[3, 3] - 
      29577*MH2*MT2*MW2^8*MZ2^5*CHq1[3, 3] - 107118*MT2^2*MW2^8*MZ2^5*
       CHq1[3, 3] + 2991*MH2*MW2^9*MZ2^5*CHq1[3, 3] + 
      33276*MT2*MW2^9*MZ2^5*CHq1[3, 3] - 3558*MW2^10*MZ2^5*CHq1[3, 3] + 
      1650*MH2*MT2^7*MW2*MZ2^6*CHq1[3, 3] - 15999*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[3, 3] - 1785*MT2^7*MW2^2*MZ2^6*CHq1[3, 3] + 
      52536*MH2*MT2^5*MW2^3*MZ2^6*CHq1[3, 3] + 17133*MT2^6*MW2^3*MZ2^6*
       CHq1[3, 3] - 77673*MH2*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] - 
      56127*MT2^5*MW2^4*MZ2^6*CHq1[3, 3] + 50082*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[3, 3] + 83721*MT2^4*MW2^5*MZ2^6*CHq1[3, 3] - 
      4737*MH2*MT2^2*MW2^6*MZ2^6*CHq1[3, 3] - 55941*MT2^3*MW2^6*MZ2^6*
       CHq1[3, 3] - 9072*MH2*MT2*MW2^7*MZ2^6*CHq1[3, 3] + 
      7761*MT2^2*MW2^7*MZ2^6*CHq1[3, 3] + 3213*MH2*MW2^8*MZ2^6*CHq1[3, 3] + 
      8505*MT2*MW2^8*MZ2^6*CHq1[3, 3] - 3267*MW2^9*MZ2^6*CHq1[3, 3] + 
      1560*MH2*MT2^6*MW2*MZ2^7*CHq1[3, 3] - 6240*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[3, 3] - 1695*MT2^6*MW2^2*MZ2^7*CHq1[3, 3] + 
      3441*MH2*MT2^4*MW2^3*MZ2^7*CHq1[3, 3] + 6780*MT2^5*MW2^3*MZ2^7*
       CHq1[3, 3] + 13563*MH2*MT2^3*MW2^4*MZ2^7*CHq1[3, 3] - 
      3927*MT2^4*MW2^4*MZ2^7*CHq1[3, 3] - 22587*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[3, 3] - 14130*MT2^3*MW2^5*MZ2^7*CHq1[3, 3] + 
      12183*MH2*MT2*MW2^6*MZ2^7*CHq1[3, 3] + 23829*MT2^2*MW2^6*MZ2^7*
       CHq1[3, 3] - 1920*MH2*MW2^7*MZ2^7*CHq1[3, 3] - 
      12912*MT2*MW2^7*MZ2^7*CHq1[3, 3] + 2055*MW2^8*MZ2^7*CHq1[3, 3] + 
      1560*MH2*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] - 4770*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[3, 3] - 1695*MT2^4*MW2^3*MZ2^8*CHq1[3, 3] + 
      5130*MH2*MT2^2*MW2^4*MZ2^8*CHq1[3, 3] + 5175*MT2^3*MW2^4*MZ2^8*
       CHq1[3, 3] - 1920*MH2*MT2*MW2^5*MZ2^8*CHq1[3, 3] - 
      5535*MT2^2*MW2^5*MZ2^8*CHq1[3, 3] + 2055*MT2*MW2^6*MZ2^8*CHq1[3, 3] - 
      384*MH2*MT2^7*MW2^7*CHq3[1, 1] + 2688*MH2*MT2^6*MW2^8*CHq3[1, 1] + 
      384*MT2^7*MW2^8*CHq3[1, 1] - 8064*MH2*MT2^5*MW2^9*CHq3[1, 1] - 
      2688*MT2^6*MW2^9*CHq3[1, 1] + 13440*MH2*MT2^4*MW2^10*CHq3[1, 1] + 
      8064*MT2^5*MW2^10*CHq3[1, 1] - 13440*MH2*MT2^3*MW2^11*CHq3[1, 1] - 
      13440*MT2^4*MW2^11*CHq3[1, 1] + 8064*MH2*MT2^2*MW2^12*CHq3[1, 1] + 
      13440*MT2^3*MW2^12*CHq3[1, 1] - 2688*MH2*MT2*MW2^13*CHq3[1, 1] - 
      8064*MT2^2*MW2^13*CHq3[1, 1] + 384*MH2*MW2^14*CHq3[1, 1] + 
      2688*MT2*MW2^14*CHq3[1, 1] - 384*MW2^15*CHq3[1, 1] + 
      4032*MH2*MT2^7*MW2^6*MZ2*CHq3[1, 1] - 28608*MH2*MT2^6*MW2^7*MZ2*
       CHq3[1, 1] - 4032*MT2^7*MW2^7*MZ2*CHq3[1, 1] + 
      86208*MH2*MT2^5*MW2^8*MZ2*CHq3[1, 1] + 28608*MT2^6*MW2^8*MZ2*
       CHq3[1, 1] - 143040*MH2*MT2^4*MW2^9*MZ2*CHq3[1, 1] - 
      86208*MT2^5*MW2^9*MZ2*CHq3[1, 1] + 141120*MH2*MT2^3*MW2^10*MZ2*
       CHq3[1, 1] + 143040*MT2^4*MW2^10*MZ2*CHq3[1, 1] - 
      82752*MH2*MT2^2*MW2^11*MZ2*CHq3[1, 1] - 141120*MT2^3*MW2^11*MZ2*
       CHq3[1, 1] + 26688*MH2*MT2*MW2^12*MZ2*CHq3[1, 1] + 
      82752*MT2^2*MW2^12*MZ2*CHq3[1, 1] - 3648*MH2*MW2^13*MZ2*CHq3[1, 1] - 
      26688*MT2*MW2^13*MZ2*CHq3[1, 1] + 3648*MW2^14*MZ2*CHq3[1, 1] - 
      7872*MH2*MT2^7*MW2^5*MZ2^2*CHq3[1, 1] + 59136*MH2*MT2^6*MW2^6*MZ2^2*
       CHq3[1, 1] + 9168*MT2^7*MW2^6*MZ2^2*CHq3[1, 1] - 
      181440*MH2*MT2^5*MW2^7*MZ2^2*CHq3[1, 1] - 68208*MT2^6*MW2^7*MZ2^2*
       CHq3[1, 1] + 295296*MH2*MT2^4*MW2^8*MZ2^2*CHq3[1, 1] + 
      208656*MT2^5*MW2^8*MZ2^2*CHq3[1, 1] - 274368*MH2*MT2^3*MW2^9*MZ2^2*
       CHq3[1, 1] - 340656*MT2^4*MW2^9*MZ2^2*CHq3[1, 1] + 
      144000*MH2*MT2^2*MW2^10*MZ2^2*CHq3[1, 1] + 319728*MT2^3*MW2^10*MZ2^2*
       CHq3[1, 1] - 38592*MH2*MT2*MW2^11*MZ2^2*CHq3[1, 1] - 
      171216*MT2^2*MW2^11*MZ2^2*CHq3[1, 1] + 3840*MH2*MW2^12*MZ2^2*
       CHq3[1, 1] + 47664*MT2*MW2^12*MZ2^2*CHq3[1, 1] - 
      5136*MW2^13*MZ2^2*CHq3[1, 1] + 3336*MH2*MT2^7*MW2^4*MZ2^3*CHq3[1, 1] - 
      31224*MH2*MT2^6*MW2^5*MZ2^3*CHq3[1, 1] - 6576*MT2^7*MW2^5*MZ2^3*
       CHq3[1, 1] + 101544*MH2*MT2^5*MW2^6*MZ2^3*CHq3[1, 1] + 
      55200*MT2^6*MW2^6*MZ2^3*CHq3[1, 1] - 152088*MH2*MT2^4*MW2^7*MZ2^3*
       CHq3[1, 1] - 174768*MT2^5*MW2^7*MZ2^3*CHq3[1, 1] + 
      104664*MH2*MT2^3*MW2^8*MZ2^3*CHq3[1, 1] + 271968*MT2^4*MW2^8*MZ2^3*
       CHq3[1, 1] - 18600*MH2*MT2^2*MW2^9*MZ2^3*CHq3[1, 1] - 
      218064*MT2^3*MW2^9*MZ2^3*CHq3[1, 1] - 12168*MH2*MT2*MW2^10*MZ2^3*
       CHq3[1, 1] + 80160*MT2^2*MW2^10*MZ2^3*CHq3[1, 1] + 
      4536*MH2*MW2^11*MZ2^3*CHq3[1, 1] - 5328*MT2*MW2^11*MZ2^3*CHq3[1, 1] - 
      2592*MW2^12*MZ2^3*CHq3[1, 1] + 5382*MH2*MT2^7*MW2^3*MZ2^4*CHq3[1, 1] - 
      34338*MH2*MT2^6*MW2^4*MZ2^4*CHq3[1, 1] - 2628*MT2^7*MW2^4*MZ2^4*
       CHq3[1, 1] + 99678*MH2*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] + 
      11820*MT2^6*MW2^5*MZ2^4*CHq3[1, 1] - 179562*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[1, 1] - 28884*MT2^5*MW2^6*MZ2^4*CHq3[1, 1] + 
      211986*MH2*MT2^3*MW2^7*MZ2^4*CHq3[1, 1] + 68268*MT2^4*MW2^7*MZ2^4*
       CHq3[1, 1] - 153318*MH2*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] - 
      119484*MT2^3*MW2^8*MZ2^4*CHq3[1, 1] + 58890*MH2*MT2*MW2^9*MZ2^4*
       CHq3[1, 1] + 115572*MT2^2*MW2^9*MZ2^4*CHq3[1, 1] - 
      8718*MH2*MW2^10*MZ2^4*CHq3[1, 1] - 53868*MT2*MW2^10*MZ2^4*CHq3[1, 1] + 
      9204*MW2^11*MZ2^4*CHq3[1, 1] - 6312*MH2*MT2^7*MW2^2*MZ2^5*CHq3[1, 1] + 
      49566*MH2*MT2^6*MW2^3*MZ2^5*CHq3[1, 1] + 5502*MT2^7*MW2^3*MZ2^5*
       CHq3[1, 1] - 154080*MH2*MT2^5*MW2^4*MZ2^5*CHq3[1, 1] - 
      41142*MT2^6*MW2^4*MZ2^5*CHq3[1, 1] + 251166*MH2*MT2^4*MW2^5*MZ2^5*
       CHq3[1, 1] + 126054*MT2^5*MW2^5*MZ2^5*CHq3[1, 1] - 
      230928*MH2*MT2^3*MW2^6*MZ2^5*CHq3[1, 1] - 212286*MT2^4*MW2^6*MZ2^5*
       CHq3[1, 1] + 115650*MH2*MT2^2*MW2^7*MZ2^5*CHq3[1, 1] + 
      212298*MT2^3*MW2^7*MZ2^5*CHq3[1, 1] - 25992*MH2*MT2*MW2^8*MZ2^5*
       CHq3[1, 1] - 122130*MT2^2*MW2^8*MZ2^5*CHq3[1, 1] + 
      930*MH2*MW2^9*MZ2^5*CHq3[1, 1] + 34578*MT2*MW2^9*MZ2^5*CHq3[1, 1] - 
      2874*MW2^10*MZ2^5*CHq3[1, 1] + 1980*MH2*MT2^7*MW2*MZ2^6*CHq3[1, 1] - 
      20172*MH2*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] - 1980*MT2^7*MW2^2*MZ2^6*
       CHq3[1, 1] + 66828*MH2*MT2^5*MW2^3*MZ2^6*CHq3[1, 1] + 
      19362*MT2^6*MW2^3*MZ2^6*CHq3[1, 1] - 95478*MH2*MT2^4*MW2^4*MZ2^6*
       CHq3[1, 1] - 63588*MT2^5*MW2^4*MZ2^6*CHq3[1, 1] + 
      53154*MH2*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] + 94182*MT2^4*MW2^5*MZ2^6*
       CHq3[1, 1] + 6126*MH2*MT2^2*MW2^6*MZ2^6*CHq3[1, 1] - 
      61416*MT2^3*MW2^6*MZ2^6*CHq3[1, 1] - 16770*MH2*MT2*MW2^7*MZ2^6*
       CHq3[1, 1] + 6186*MT2^2*MW2^7*MZ2^6*CHq3[1, 1] + 
      4332*MH2*MW2^8*MZ2^6*CHq3[1, 1] + 10776*MT2*MW2^8*MZ2^6*CHq3[1, 1] - 
      3522*MW2^9*MZ2^6*CHq3[1, 1] + 1980*MH2*MT2^6*MW2*MZ2^7*CHq3[1, 1] - 
      7920*MH2*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] - 1980*MT2^6*MW2^2*MZ2^7*
       CHq3[1, 1] + 3588*MH2*MT2^4*MW2^3*MZ2^7*CHq3[1, 1] + 
      7920*MT2^5*MW2^3*MZ2^7*CHq3[1, 1] + 18936*MH2*MT2^3*MW2^4*MZ2^7*
       CHq3[1, 1] - 4398*MT2^4*MW2^4*MZ2^7*CHq3[1, 1] - 
      28836*MH2*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] - 16506*MT2^3*MW2^5*MZ2^7*
       CHq3[1, 1] + 14232*MH2*MT2*MW2^6*MZ2^7*CHq3[1, 1] + 
      26406*MT2^2*MW2^6*MZ2^7*CHq3[1, 1] - 1980*MH2*MW2^7*MZ2^7*CHq3[1, 1] - 
      13422*MT2*MW2^7*MZ2^7*CHq3[1, 1] + 1980*MW2^8*MZ2^7*CHq3[1, 1] + 
      1980*MH2*MT2^4*MW2^2*MZ2^8*CHq3[1, 1] - 5940*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[1, 1] - 1980*MT2^4*MW2^3*MZ2^8*CHq3[1, 1] + 
      5940*MH2*MT2^2*MW2^4*MZ2^8*CHq3[1, 1] + 5940*MT2^3*MW2^4*MZ2^8*
       CHq3[1, 1] - 1980*MH2*MT2*MW2^5*MZ2^8*CHq3[1, 1] - 
      5940*MT2^2*MW2^5*MZ2^8*CHq3[1, 1] + 1980*MT2*MW2^6*MZ2^8*CHq3[1, 1] - 
      384*MH2*MT2^7*MW2^7*CHq3[2, 2] + 2688*MH2*MT2^6*MW2^8*CHq3[2, 2] + 
      384*MT2^7*MW2^8*CHq3[2, 2] - 8064*MH2*MT2^5*MW2^9*CHq3[2, 2] - 
      2688*MT2^6*MW2^9*CHq3[2, 2] + 13440*MH2*MT2^4*MW2^10*CHq3[2, 2] + 
      8064*MT2^5*MW2^10*CHq3[2, 2] - 13440*MH2*MT2^3*MW2^11*CHq3[2, 2] - 
      13440*MT2^4*MW2^11*CHq3[2, 2] + 8064*MH2*MT2^2*MW2^12*CHq3[2, 2] + 
      13440*MT2^3*MW2^12*CHq3[2, 2] - 2688*MH2*MT2*MW2^13*CHq3[2, 2] - 
      8064*MT2^2*MW2^13*CHq3[2, 2] + 384*MH2*MW2^14*CHq3[2, 2] + 
      2688*MT2*MW2^14*CHq3[2, 2] - 384*MW2^15*CHq3[2, 2] + 
      4032*MH2*MT2^7*MW2^6*MZ2*CHq3[2, 2] - 28608*MH2*MT2^6*MW2^7*MZ2*
       CHq3[2, 2] - 4032*MT2^7*MW2^7*MZ2*CHq3[2, 2] + 
      86208*MH2*MT2^5*MW2^8*MZ2*CHq3[2, 2] + 28608*MT2^6*MW2^8*MZ2*
       CHq3[2, 2] - 143040*MH2*MT2^4*MW2^9*MZ2*CHq3[2, 2] - 
      86208*MT2^5*MW2^9*MZ2*CHq3[2, 2] + 141120*MH2*MT2^3*MW2^10*MZ2*
       CHq3[2, 2] + 143040*MT2^4*MW2^10*MZ2*CHq3[2, 2] - 
      82752*MH2*MT2^2*MW2^11*MZ2*CHq3[2, 2] - 141120*MT2^3*MW2^11*MZ2*
       CHq3[2, 2] + 26688*MH2*MT2*MW2^12*MZ2*CHq3[2, 2] + 
      82752*MT2^2*MW2^12*MZ2*CHq3[2, 2] - 3648*MH2*MW2^13*MZ2*CHq3[2, 2] - 
      26688*MT2*MW2^13*MZ2*CHq3[2, 2] + 3648*MW2^14*MZ2*CHq3[2, 2] - 
      7872*MH2*MT2^7*MW2^5*MZ2^2*CHq3[2, 2] + 59136*MH2*MT2^6*MW2^6*MZ2^2*
       CHq3[2, 2] + 9168*MT2^7*MW2^6*MZ2^2*CHq3[2, 2] - 
      181440*MH2*MT2^5*MW2^7*MZ2^2*CHq3[2, 2] - 68208*MT2^6*MW2^7*MZ2^2*
       CHq3[2, 2] + 295296*MH2*MT2^4*MW2^8*MZ2^2*CHq3[2, 2] + 
      208656*MT2^5*MW2^8*MZ2^2*CHq3[2, 2] - 274368*MH2*MT2^3*MW2^9*MZ2^2*
       CHq3[2, 2] - 340656*MT2^4*MW2^9*MZ2^2*CHq3[2, 2] + 
      144000*MH2*MT2^2*MW2^10*MZ2^2*CHq3[2, 2] + 319728*MT2^3*MW2^10*MZ2^2*
       CHq3[2, 2] - 38592*MH2*MT2*MW2^11*MZ2^2*CHq3[2, 2] - 
      171216*MT2^2*MW2^11*MZ2^2*CHq3[2, 2] + 3840*MH2*MW2^12*MZ2^2*
       CHq3[2, 2] + 47664*MT2*MW2^12*MZ2^2*CHq3[2, 2] - 
      5136*MW2^13*MZ2^2*CHq3[2, 2] + 3336*MH2*MT2^7*MW2^4*MZ2^3*CHq3[2, 2] - 
      31224*MH2*MT2^6*MW2^5*MZ2^3*CHq3[2, 2] - 6576*MT2^7*MW2^5*MZ2^3*
       CHq3[2, 2] + 101544*MH2*MT2^5*MW2^6*MZ2^3*CHq3[2, 2] + 
      55200*MT2^6*MW2^6*MZ2^3*CHq3[2, 2] - 152088*MH2*MT2^4*MW2^7*MZ2^3*
       CHq3[2, 2] - 174768*MT2^5*MW2^7*MZ2^3*CHq3[2, 2] + 
      104664*MH2*MT2^3*MW2^8*MZ2^3*CHq3[2, 2] + 271968*MT2^4*MW2^8*MZ2^3*
       CHq3[2, 2] - 18600*MH2*MT2^2*MW2^9*MZ2^3*CHq3[2, 2] - 
      218064*MT2^3*MW2^9*MZ2^3*CHq3[2, 2] - 12168*MH2*MT2*MW2^10*MZ2^3*
       CHq3[2, 2] + 80160*MT2^2*MW2^10*MZ2^3*CHq3[2, 2] + 
      4536*MH2*MW2^11*MZ2^3*CHq3[2, 2] - 5328*MT2*MW2^11*MZ2^3*CHq3[2, 2] - 
      2592*MW2^12*MZ2^3*CHq3[2, 2] + 5382*MH2*MT2^7*MW2^3*MZ2^4*CHq3[2, 2] - 
      34338*MH2*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] - 2628*MT2^7*MW2^4*MZ2^4*
       CHq3[2, 2] + 99678*MH2*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] + 
      11820*MT2^6*MW2^5*MZ2^4*CHq3[2, 2] - 179562*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[2, 2] - 28884*MT2^5*MW2^6*MZ2^4*CHq3[2, 2] + 
      211986*MH2*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] + 68268*MT2^4*MW2^7*MZ2^4*
       CHq3[2, 2] - 153318*MH2*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] - 
      119484*MT2^3*MW2^8*MZ2^4*CHq3[2, 2] + 58890*MH2*MT2*MW2^9*MZ2^4*
       CHq3[2, 2] + 115572*MT2^2*MW2^9*MZ2^4*CHq3[2, 2] - 
      8718*MH2*MW2^10*MZ2^4*CHq3[2, 2] - 53868*MT2*MW2^10*MZ2^4*CHq3[2, 2] + 
      9204*MW2^11*MZ2^4*CHq3[2, 2] - 6312*MH2*MT2^7*MW2^2*MZ2^5*CHq3[2, 2] + 
      49566*MH2*MT2^6*MW2^3*MZ2^5*CHq3[2, 2] + 5502*MT2^7*MW2^3*MZ2^5*
       CHq3[2, 2] - 154080*MH2*MT2^5*MW2^4*MZ2^5*CHq3[2, 2] - 
      41142*MT2^6*MW2^4*MZ2^5*CHq3[2, 2] + 251166*MH2*MT2^4*MW2^5*MZ2^5*
       CHq3[2, 2] + 126054*MT2^5*MW2^5*MZ2^5*CHq3[2, 2] - 
      230928*MH2*MT2^3*MW2^6*MZ2^5*CHq3[2, 2] - 212286*MT2^4*MW2^6*MZ2^5*
       CHq3[2, 2] + 115650*MH2*MT2^2*MW2^7*MZ2^5*CHq3[2, 2] + 
      212298*MT2^3*MW2^7*MZ2^5*CHq3[2, 2] - 25992*MH2*MT2*MW2^8*MZ2^5*
       CHq3[2, 2] - 122130*MT2^2*MW2^8*MZ2^5*CHq3[2, 2] + 
      930*MH2*MW2^9*MZ2^5*CHq3[2, 2] + 34578*MT2*MW2^9*MZ2^5*CHq3[2, 2] - 
      2874*MW2^10*MZ2^5*CHq3[2, 2] + 1980*MH2*MT2^7*MW2*MZ2^6*CHq3[2, 2] - 
      20172*MH2*MT2^6*MW2^2*MZ2^6*CHq3[2, 2] - 1980*MT2^7*MW2^2*MZ2^6*
       CHq3[2, 2] + 66828*MH2*MT2^5*MW2^3*MZ2^6*CHq3[2, 2] + 
      19362*MT2^6*MW2^3*MZ2^6*CHq3[2, 2] - 95478*MH2*MT2^4*MW2^4*MZ2^6*
       CHq3[2, 2] - 63588*MT2^5*MW2^4*MZ2^6*CHq3[2, 2] + 
      53154*MH2*MT2^3*MW2^5*MZ2^6*CHq3[2, 2] + 94182*MT2^4*MW2^5*MZ2^6*
       CHq3[2, 2] + 6126*MH2*MT2^2*MW2^6*MZ2^6*CHq3[2, 2] - 
      61416*MT2^3*MW2^6*MZ2^6*CHq3[2, 2] - 16770*MH2*MT2*MW2^7*MZ2^6*
       CHq3[2, 2] + 6186*MT2^2*MW2^7*MZ2^6*CHq3[2, 2] + 
      4332*MH2*MW2^8*MZ2^6*CHq3[2, 2] + 10776*MT2*MW2^8*MZ2^6*CHq3[2, 2] - 
      3522*MW2^9*MZ2^6*CHq3[2, 2] + 1980*MH2*MT2^6*MW2*MZ2^7*CHq3[2, 2] - 
      7920*MH2*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] - 1980*MT2^6*MW2^2*MZ2^7*
       CHq3[2, 2] + 3588*MH2*MT2^4*MW2^3*MZ2^7*CHq3[2, 2] + 
      7920*MT2^5*MW2^3*MZ2^7*CHq3[2, 2] + 18936*MH2*MT2^3*MW2^4*MZ2^7*
       CHq3[2, 2] - 4398*MT2^4*MW2^4*MZ2^7*CHq3[2, 2] - 
      28836*MH2*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] - 16506*MT2^3*MW2^5*MZ2^7*
       CHq3[2, 2] + 14232*MH2*MT2*MW2^6*MZ2^7*CHq3[2, 2] + 
      26406*MT2^2*MW2^6*MZ2^7*CHq3[2, 2] - 1980*MH2*MW2^7*MZ2^7*CHq3[2, 2] - 
      13422*MT2*MW2^7*MZ2^7*CHq3[2, 2] + 1980*MW2^8*MZ2^7*CHq3[2, 2] + 
      1980*MH2*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] - 5940*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[2, 2] - 1980*MT2^4*MW2^3*MZ2^8*CHq3[2, 2] + 
      5940*MH2*MT2^2*MW2^4*MZ2^8*CHq3[2, 2] + 5940*MT2^3*MW2^4*MZ2^8*
       CHq3[2, 2] - 1980*MH2*MT2*MW2^5*MZ2^8*CHq3[2, 2] - 
      5940*MT2^2*MW2^5*MZ2^8*CHq3[2, 2] + 1980*MT2*MW2^6*MZ2^8*CHq3[2, 2] - 
      384*MH2*MT2^8*MW2^6*CHq3[3, 3] + 3072*MH2*MT2^7*MW2^7*CHq3[3, 3] + 
      384*MT2^8*MW2^7*CHq3[3, 3] - 10752*MH2*MT2^6*MW2^8*CHq3[3, 3] - 
      3072*MT2^7*MW2^8*CHq3[3, 3] + 21504*MH2*MT2^5*MW2^9*CHq3[3, 3] + 
      10752*MT2^6*MW2^9*CHq3[3, 3] - 26880*MH2*MT2^4*MW2^10*CHq3[3, 3] - 
      21504*MT2^5*MW2^10*CHq3[3, 3] + 21504*MH2*MT2^3*MW2^11*CHq3[3, 3] + 
      26880*MT2^4*MW2^11*CHq3[3, 3] - 10752*MH2*MT2^2*MW2^12*CHq3[3, 3] - 
      21504*MT2^3*MW2^12*CHq3[3, 3] + 3072*MH2*MT2*MW2^13*CHq3[3, 3] + 
      10752*MT2^2*MW2^13*CHq3[3, 3] - 384*MH2*MW2^14*CHq3[3, 3] - 
      3072*MT2*MW2^14*CHq3[3, 3] + 384*MW2^15*CHq3[3, 3] + 
      288*MH2*MT2^8*MW2^5*MZ2*CHq3[3, 3] - 672*MH2*MT2^7*MW2^6*MZ2*
       CHq3[3, 3] - 288*MT2^8*MW2^6*MZ2*CHq3[3, 3] - 3936*MH2*MT2^6*MW2^7*MZ2*
       CHq3[3, 3] + 672*MT2^7*MW2^7*MZ2*CHq3[3, 3] + 
      21024*MH2*MT2^5*MW2^8*MZ2*CHq3[3, 3] + 3936*MT2^6*MW2^8*MZ2*
       CHq3[3, 3] - 42720*MH2*MT2^4*MW2^9*MZ2*CHq3[3, 3] - 
      21024*MT2^5*MW2^9*MZ2*CHq3[3, 3] + 46752*MH2*MT2^3*MW2^10*MZ2*
       CHq3[3, 3] + 42720*MT2^4*MW2^10*MZ2*CHq3[3, 3] - 
      29088*MH2*MT2^2*MW2^11*MZ2*CHq3[3, 3] - 46752*MT2^3*MW2^11*MZ2*
       CHq3[3, 3] + 9696*MH2*MT2*MW2^12*MZ2*CHq3[3, 3] + 
      29088*MT2^2*MW2^12*MZ2*CHq3[3, 3] - 1344*MH2*MW2^13*MZ2*CHq3[3, 3] - 
      9696*MT2*MW2^13*MZ2*CHq3[3, 3] + 1344*MW2^14*MZ2*CHq3[3, 3] + 
      624*MH2*MT2^8*MW2^4*MZ2^2*CHq3[3, 3] - 9264*MH2*MT2^7*MW2^5*MZ2^2*
       CHq3[3, 3] - 624*MT2^8*MW2^5*MZ2^2*CHq3[3, 3] + 
      48816*MH2*MT2^6*MW2^6*MZ2^2*CHq3[3, 3] + 9696*MT2^7*MW2^6*MZ2^2*
       CHq3[3, 3] - 129456*MH2*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] - 
      51840*MT2^6*MW2^7*MZ2^2*CHq3[3, 3] + 195024*MH2*MT2^4*MW2^8*MZ2^2*
       CHq3[3, 3] + 138528*MT2^5*MW2^8*MZ2^2*CHq3[3, 3] - 
      173712*MH2*MT2^3*MW2^9*MZ2^2*CHq3[3, 3] - 210144*MT2^4*MW2^9*MZ2^2*
       CHq3[3, 3] + 90384*MH2*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] + 
      188832*MT2^3*MW2^10*MZ2^2*CHq3[3, 3] - 25488*MH2*MT2*MW2^11*MZ2^2*
       CHq3[3, 3] - 99456*MT2^2*MW2^11*MZ2^2*CHq3[3, 3] + 
      3072*MH2*MW2^12*MZ2^2*CHq3[3, 3] + 28512*MT2*MW2^12*MZ2^2*CHq3[3, 3] - 
      3504*MW2^13*MZ2^2*CHq3[3, 3] - 588*MH2*MT2^8*MW2^3*MZ2^3*CHq3[3, 3] + 
      6852*MH2*MT2^7*MW2^4*MZ2^3*CHq3[3, 3] + 588*MT2^8*MW2^4*MZ2^3*
       CHq3[3, 3] - 33108*MH2*MT2^6*MW2^5*MZ2^3*CHq3[3, 3] - 
      7716*MT2^7*MW2^5*MZ2^3*CHq3[3, 3] + 79500*MH2*MT2^5*MW2^6*MZ2^3*
       CHq3[3, 3] + 39588*MT2^6*MW2^6*MZ2^3*CHq3[3, 3] - 
      99540*MH2*MT2^4*MW2^7*MZ2^3*CHq3[3, 3] - 99372*MT2^5*MW2^7*MZ2^3*
       CHq3[3, 3] + 60636*MH2*MT2^3*MW2^8*MZ2^3*CHq3[3, 3] + 
      131940*MT2^4*MW2^8*MZ2^3*CHq3[3, 3] - 10860*MH2*MT2^2*MW2^9*MZ2^3*
       CHq3[3, 3] - 90876*MT2^3*MW2^9*MZ2^3*CHq3[3, 3] - 
      4716*MH2*MT2*MW2^10*MZ2^3*CHq3[3, 3] + 26844*MT2^2*MW2^10*MZ2^3*
       CHq3[3, 3] + 1824*MH2*MW2^11*MZ2^3*CHq3[3, 3] + 
      396*MT2*MW2^11*MZ2^3*CHq3[3, 3] - 1392*MW2^12*MZ2^3*CHq3[3, 3] - 
      90*MH2*MT2^8*MW2^2*MZ2^4*CHq3[3, 3] + 4440*MH2*MT2^7*MW2^3*MZ2^4*
       CHq3[3, 3] + 90*MT2^8*MW2^3*MZ2^4*CHq3[3, 3] - 
      28800*MH2*MT2^6*MW2^4*MZ2^4*CHq3[3, 3] - 4062*MT2^7*MW2^4*MZ2^4*
       CHq3[3, 3] + 88716*MH2*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] + 
      25290*MT2^6*MW2^5*MZ2^4*CHq3[3, 3] - 159408*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[3, 3] - 77322*MT2^5*MW2^6*MZ2^4*CHq3[3, 3] + 
      174000*MH2*MT2^3*MW2^7*MZ2^4*CHq3[3, 3] + 142290*MT2^4*MW2^7*MZ2^4*
       CHq3[3, 3] - 112584*MH2*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] - 
      162066*MT2^3*MW2^8*MZ2^4*CHq3[3, 3] + 39660*MH2*MT2*MW2^9*MZ2^4*
       CHq3[3, 3] + 110262*MT2^2*MW2^9*MZ2^4*CHq3[3, 3] - 
      5934*MH2*MW2^10*MZ2^4*CHq3[3, 3] - 40902*MT2*MW2^10*MZ2^4*CHq3[3, 3] + 
      6420*MW2^11*MZ2^4*CHq3[3, 3] + 150*MH2*MT2^8*MW2*MZ2^5*CHq3[3, 3] - 
      5877*MH2*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] - 150*MT2^8*MW2^2*MZ2^5*
       CHq3[3, 3] + 40671*MH2*MT2^6*MW2^3*MZ2^5*CHq3[3, 3] + 
      6066*MT2^7*MW2^3*MZ2^5*CHq3[3, 3] - 121893*MH2*MT2^5*MW2^4*MZ2^5*
       CHq3[3, 3] - 41616*MT2^6*MW2^4*MZ2^5*CHq3[3, 3] + 
      193095*MH2*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] + 124350*MT2^5*MW2^5*MZ2^5*
       CHq3[3, 3] - 168867*MH2*MT2^3*MW2^6*MZ2^5*CHq3[3, 3] - 
      198684*MT2^4*MW2^6*MZ2^5*CHq3[3, 3] + 79617*MH2*MT2^2*MW2^7*MZ2^5*
       CHq3[3, 3] + 178074*MT2^3*MW2^7*MZ2^5*CHq3[3, 3] - 
      17835*MH2*MT2*MW2^8*MZ2^5*CHq3[3, 3] - 88068*MT2^2*MW2^8*MZ2^5*
       CHq3[3, 3] + 939*MH2*MW2^9*MZ2^5*CHq3[3, 3] + 
      21534*MT2*MW2^9*MZ2^5*CHq3[3, 3] - 1506*MW2^10*MZ2^5*CHq3[3, 3] + 
      1530*MH2*MT2^7*MW2*MZ2^6*CHq3[3, 3] - 14757*MH2*MT2^6*MW2^2*MZ2^6*
       CHq3[3, 3] - 1665*MT2^7*MW2^2*MZ2^6*CHq3[3, 3] + 
      47112*MH2*MT2^5*MW2^3*MZ2^6*CHq3[3, 3] + 15891*MT2^6*MW2^3*MZ2^6*
       CHq3[3, 3] - 64653*MH2*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] - 
      50703*MT2^5*MW2^4*MZ2^6*CHq3[3, 3] + 32154*MH2*MT2^3*MW2^5*MZ2^6*
       CHq3[3, 3] + 70701*MT2^4*MW2^5*MZ2^6*CHq3[3, 3] + 
      7713*MH2*MT2^2*MW2^6*MZ2^6*CHq3[3, 3] - 38013*MT2^3*MW2^6*MZ2^6*
       CHq3[3, 3] - 12264*MH2*MT2*MW2^7*MZ2^6*CHq3[3, 3] - 
      4689*MT2^2*MW2^7*MZ2^6*CHq3[3, 3] + 3165*MH2*MW2^8*MZ2^6*CHq3[3, 3] + 
      11697*MT2*MW2^8*MZ2^6*CHq3[3, 3] - 3219*MW2^9*MZ2^6*CHq3[3, 3] + 
      1380*MH2*MT2^6*MW2*MZ2^7*CHq3[3, 3] - 5130*MH2*MT2^5*MW2^2*MZ2^7*
       CHq3[3, 3] - 1515*MT2^6*MW2^2*MZ2^7*CHq3[3, 3] + 
      1353*MH2*MT2^4*MW2^3*MZ2^7*CHq3[3, 3] + 5670*MT2^5*MW2^3*MZ2^7*
       CHq3[3, 3] + 14025*MH2*MT2^3*MW2^4*MZ2^7*CHq3[3, 3] - 
      1839*MT2^4*MW2^4*MZ2^7*CHq3[3, 3] - 20313*MH2*MT2^2*MW2^5*MZ2^7*
       CHq3[3, 3] - 14592*MT2^3*MW2^5*MZ2^7*CHq3[3, 3] + 
      10185*MH2*MT2*MW2^6*MZ2^7*CHq3[3, 3] + 21555*MT2^2*MW2^6*MZ2^7*
       CHq3[3, 3] - 1500*MH2*MW2^7*MZ2^7*CHq3[3, 3] - 
      10914*MT2*MW2^7*MZ2^7*CHq3[3, 3] + 1635*MW2^8*MZ2^7*CHq3[3, 3] + 
      1380*MH2*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] - 3900*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[3, 3] - 1515*MT2^4*MW2^3*MZ2^8*CHq3[3, 3] + 
      4020*MH2*MT2^2*MW2^4*MZ2^8*CHq3[3, 3] + 4305*MT2^3*MW2^4*MZ2^8*
       CHq3[3, 3] - 1500*MH2*MT2*MW2^5*MZ2^8*CHq3[3, 3] - 
      4425*MT2^2*MW2^5*MZ2^8*CHq3[3, 3] + 1635*MT2*MW2^6*MZ2^8*CHq3[3, 3] - 
      2304*MH2*MT2^7*MW2^7*CHu[1, 1] + 16128*MH2*MT2^6*MW2^8*CHu[1, 1] + 
      2304*MT2^7*MW2^8*CHu[1, 1] - 48384*MH2*MT2^5*MW2^9*CHu[1, 1] - 
      16128*MT2^6*MW2^9*CHu[1, 1] + 80640*MH2*MT2^4*MW2^10*CHu[1, 1] + 
      48384*MT2^5*MW2^10*CHu[1, 1] - 80640*MH2*MT2^3*MW2^11*CHu[1, 1] - 
      80640*MT2^4*MW2^11*CHu[1, 1] + 48384*MH2*MT2^2*MW2^12*CHu[1, 1] + 
      80640*MT2^3*MW2^12*CHu[1, 1] - 16128*MH2*MT2*MW2^13*CHu[1, 1] - 
      48384*MT2^2*MW2^13*CHu[1, 1] + 2304*MH2*MW2^14*CHu[1, 1] + 
      16128*MT2*MW2^14*CHu[1, 1] - 2304*MW2^15*CHu[1, 1] + 
      6528*MH2*MT2^7*MW2^6*MZ2*CHu[1, 1] - 48000*MH2*MT2^6*MW2^7*MZ2*
       CHu[1, 1] - 6528*MT2^7*MW2^7*MZ2*CHu[1, 1] + 146304*MH2*MT2^5*MW2^8*
       MZ2*CHu[1, 1] + 48000*MT2^6*MW2^8*MZ2*CHu[1, 1] - 
      240000*MH2*MT2^4*MW2^9*MZ2*CHu[1, 1] - 146304*MT2^5*MW2^9*MZ2*
       CHu[1, 1] + 228480*MH2*MT2^3*MW2^10*MZ2*CHu[1, 1] + 
      240000*MT2^4*MW2^10*MZ2*CHu[1, 1] - 125568*MH2*MT2^2*MW2^11*MZ2*
       CHu[1, 1] - 228480*MT2^3*MW2^11*MZ2*CHu[1, 1] + 
      36480*MH2*MT2*MW2^12*MZ2*CHu[1, 1] + 125568*MT2^2*MW2^12*MZ2*
       CHu[1, 1] - 4224*MH2*MW2^13*MZ2*CHu[1, 1] - 36480*MT2*MW2^13*MZ2*
       CHu[1, 1] + 4224*MW2^14*MZ2*CHu[1, 1] - 2496*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[1, 1] + 24000*MH2*MT2^6*MW2^6*MZ2^2*CHu[1, 1] + 
      1632*MT2^7*MW2^6*MZ2^2*CHu[1, 1] - 78528*MH2*MT2^5*MW2^7*MZ2^2*
       CHu[1, 1] - 17952*MT2^6*MW2^7*MZ2^2*CHu[1, 1] + 
      117696*MH2*MT2^4*MW2^8*MZ2^2*CHu[1, 1] + 60384*MT2^5*MW2^8*MZ2^2*
       CHu[1, 1] - 80448*MH2*MT2^3*MW2^9*MZ2^2*CHu[1, 1] - 
      87456*MT2^4*MW2^9*MZ2^2*CHu[1, 1] + 12864*MH2*MT2^2*MW2^10*MZ2^2*
       CHu[1, 1] + 50208*MT2^3*MW2^10*MZ2^2*CHu[1, 1] + 
      10944*MH2*MT2*MW2^11*MZ2^2*CHu[1, 1] + 5280*MT2^2*MW2^11*MZ2^2*
       CHu[1, 1] - 4032*MH2*MW2^12*MZ2^2*CHu[1, 1] - 
      16992*MT2*MW2^12*MZ2^2*CHu[1, 1] + 4896*MW2^13*MZ2^2*CHu[1, 1] - 
      11376*MH2*MT2^7*MW2^4*MZ2^3*CHu[1, 1] + 77136*MH2*MT2^6*MW2^5*MZ2^3*
       CHu[1, 1] + 14400*MT2^7*MW2^5*MZ2^3*CHu[1, 1] - 
      228912*MH2*MT2^5*MW2^6*MZ2^3*CHu[1, 1] - 99168*MT2^6*MW2^6*MZ2^3*
       CHu[1, 1] + 392208*MH2*MT2^4*MW2^7*MZ2^3*CHu[1, 1] + 
      295872*MT2^5*MW2^7*MZ2^3*CHu[1, 1] - 417744*MH2*MT2^3*MW2^8*MZ2^3*
       CHu[1, 1] - 502368*MT2^4*MW2^8*MZ2^3*CHu[1, 1] + 
      270960*MH2*MT2^2*MW2^9*MZ2^3*CHu[1, 1] + 523584*MT2^3*MW2^9*MZ2^3*
       CHu[1, 1] - 96144*MH2*MT2*MW2^10*MZ2^3*CHu[1, 1] - 
      330144*MT2^2*MW2^10*MZ2^3*CHu[1, 1] + 13872*MH2*MW2^11*MZ2^3*
       CHu[1, 1] + 113856*MT2*MW2^11*MZ2^3*CHu[1, 1] - 
      16032*MW2^12*MZ2^3*CHu[1, 1] + 17820*MH2*MT2^7*MW2^3*MZ2^4*CHu[1, 1] - 
      136116*MH2*MT2^6*MW2^4*MZ2^4*CHu[1, 1] - 21816*MT2^7*MW2^4*MZ2^4*
       CHu[1, 1] + 419724*MH2*MT2^5*MW2^5*MZ2^4*CHu[1, 1] + 
      167112*MT2^6*MW2^5*MZ2^4*CHu[1, 1] - 683076*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[1, 1] - 515736*MT2^5*MW2^6*MZ2^4*CHu[1, 1] + 
      631188*MH2*MT2^3*MW2^7*MZ2^4*CHu[1, 1] + 837192*MT2^4*MW2^7*MZ2^4*
       CHu[1, 1] - 324828*MH2*MT2^2*MW2^8*MZ2^4*CHu[1, 1] - 
      768456*MT2^3*MW2^8*MZ2^4*CHu[1, 1] + 81732*MH2*MT2*MW2^9*MZ2^4*
       CHu[1, 1] + 391032*MT2^2*MW2^9*MZ2^4*CHu[1, 1] - 
      6444*MH2*MW2^10*MZ2^4*CHu[1, 1] - 96744*MT2*MW2^10*MZ2^4*CHu[1, 1] + 
      7416*MW2^11*MZ2^4*CHu[1, 1] - 10452*MH2*MT2^7*MW2^2*MZ2^5*CHu[1, 1] + 
      90984*MH2*MT2^6*MW2^3*MZ2^5*CHu[1, 1] + 12828*MT2^7*MW2^3*MZ2^5*
       CHu[1, 1] - 290772*MH2*MT2^5*MW2^4*MZ2^5*CHu[1, 1] - 
      111612*MT2^6*MW2^4*MZ2^5*CHu[1, 1] + 443544*MH2*MT2^4*MW2^5*MZ2^5*
       CHu[1, 1] + 356652*MT2^5*MW2^5*MZ2^5*CHu[1, 1] - 
      331692*MH2*MT2^3*MW2^6*MZ2^5*CHu[1, 1] - 543660*MT2^4*MW2^6*MZ2^5*
       CHu[1, 1] + 96264*MH2*MT2^2*MW2^7*MZ2^5*CHu[1, 1] + 
      405780*MT2^3*MW2^7*MZ2^5*CHu[1, 1] + 9492*MH2*MT2*MW2^8*MZ2^5*
       CHu[1, 1] - 117108*MT2^2*MW2^8*MZ2^5*CHu[1, 1] - 
      7368*MH2*MW2^9*MZ2^5*CHu[1, 1] - 11868*MT2*MW2^9*MZ2^5*CHu[1, 1] + 
      8988*MW2^10*MZ2^5*CHu[1, 1] + 2280*MH2*MT2^7*MW2*MZ2^6*CHu[1, 1] - 
      26412*MH2*MT2^6*MW2^2*MZ2^6*CHu[1, 1] - 2820*MT2^7*MW2^2*MZ2^6*
       CHu[1, 1] + 89688*MH2*MT2^5*MW2^3*MZ2^6*CHu[1, 1] + 
      32568*MT2^6*MW2^3*MZ2^6*CHu[1, 1] - 114240*MH2*MT2^4*MW2^4*MZ2^6*
       CHu[1, 1] - 110532*MT2^5*MW2^4*MZ2^6*CHu[1, 1] + 
      26340*MH2*MT2^3*MW2^5*MZ2^6*CHu[1, 1] + 141024*MT2^4*MW2^5*MZ2^6*
       CHu[1, 1] + 57840*MH2*MT2^2*MW2^6*MZ2^6*CHu[1, 1] - 
      33252*MT2^3*MW2^6*MZ2^6*CHu[1, 1] - 43668*MH2*MT2*MW2^7*MZ2^6*
       CHu[1, 1] - 70368*MT2^2*MW2^7*MZ2^6*CHu[1, 1] + 
      8172*MH2*MW2^8*MZ2^6*CHu[1, 1] + 53388*MT2*MW2^8*MZ2^6*CHu[1, 1] - 
      10008*MW2^9*MZ2^6*CHu[1, 1] + 2280*MH2*MT2^6*MW2*MZ2^7*CHu[1, 1] - 
      9120*MH2*MT2^5*MW2^2*MZ2^7*CHu[1, 1] - 2820*MT2^6*MW2^2*MZ2^7*
       CHu[1, 1] + 948*MH2*MT2^4*MW2^3*MZ2^7*CHu[1, 1] + 
      11280*MT2^5*MW2^3*MZ2^7*CHu[1, 1] + 31356*MH2*MT2^3*MW2^4*MZ2^7*
       CHu[1, 1] - 1272*MT2^4*MW2^4*MZ2^7*CHu[1, 1] - 
      42756*MH2*MT2^2*MW2^5*MZ2^7*CHu[1, 1] - 38484*MT2^3*MW2^5*MZ2^7*
       CHu[1, 1] + 19572*MH2*MT2*MW2^6*MZ2^7*CHu[1, 1] + 
      52584*MT2^2*MW2^6*MZ2^7*CHu[1, 1] - 2280*MH2*MW2^7*MZ2^7*CHu[1, 1] - 
      24108*MT2*MW2^7*MZ2^7*CHu[1, 1] + 2820*MW2^8*MZ2^7*CHu[1, 1] + 
      2280*MH2*MT2^4*MW2^2*MZ2^8*CHu[1, 1] - 6840*MH2*MT2^3*MW2^3*MZ2^8*
       CHu[1, 1] - 2820*MT2^4*MW2^3*MZ2^8*CHu[1, 1] + 
      6840*MH2*MT2^2*MW2^4*MZ2^8*CHu[1, 1] + 8460*MT2^3*MW2^4*MZ2^8*
       CHu[1, 1] - 2280*MH2*MT2*MW2^5*MZ2^8*CHu[1, 1] - 
      8460*MT2^2*MW2^5*MZ2^8*CHu[1, 1] + 2820*MT2*MW2^6*MZ2^8*CHu[1, 1] - 
      2304*MH2*MT2^7*MW2^7*CHu[2, 2] + 16128*MH2*MT2^6*MW2^8*CHu[2, 2] + 
      2304*MT2^7*MW2^8*CHu[2, 2] - 48384*MH2*MT2^5*MW2^9*CHu[2, 2] - 
      16128*MT2^6*MW2^9*CHu[2, 2] + 80640*MH2*MT2^4*MW2^10*CHu[2, 2] + 
      48384*MT2^5*MW2^10*CHu[2, 2] - 80640*MH2*MT2^3*MW2^11*CHu[2, 2] - 
      80640*MT2^4*MW2^11*CHu[2, 2] + 48384*MH2*MT2^2*MW2^12*CHu[2, 2] + 
      80640*MT2^3*MW2^12*CHu[2, 2] - 16128*MH2*MT2*MW2^13*CHu[2, 2] - 
      48384*MT2^2*MW2^13*CHu[2, 2] + 2304*MH2*MW2^14*CHu[2, 2] + 
      16128*MT2*MW2^14*CHu[2, 2] - 2304*MW2^15*CHu[2, 2] + 
      6528*MH2*MT2^7*MW2^6*MZ2*CHu[2, 2] - 48000*MH2*MT2^6*MW2^7*MZ2*
       CHu[2, 2] - 6528*MT2^7*MW2^7*MZ2*CHu[2, 2] + 146304*MH2*MT2^5*MW2^8*
       MZ2*CHu[2, 2] + 48000*MT2^6*MW2^8*MZ2*CHu[2, 2] - 
      240000*MH2*MT2^4*MW2^9*MZ2*CHu[2, 2] - 146304*MT2^5*MW2^9*MZ2*
       CHu[2, 2] + 228480*MH2*MT2^3*MW2^10*MZ2*CHu[2, 2] + 
      240000*MT2^4*MW2^10*MZ2*CHu[2, 2] - 125568*MH2*MT2^2*MW2^11*MZ2*
       CHu[2, 2] - 228480*MT2^3*MW2^11*MZ2*CHu[2, 2] + 
      36480*MH2*MT2*MW2^12*MZ2*CHu[2, 2] + 125568*MT2^2*MW2^12*MZ2*
       CHu[2, 2] - 4224*MH2*MW2^13*MZ2*CHu[2, 2] - 36480*MT2*MW2^13*MZ2*
       CHu[2, 2] + 4224*MW2^14*MZ2*CHu[2, 2] - 2496*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[2, 2] + 24000*MH2*MT2^6*MW2^6*MZ2^2*CHu[2, 2] + 
      1632*MT2^7*MW2^6*MZ2^2*CHu[2, 2] - 78528*MH2*MT2^5*MW2^7*MZ2^2*
       CHu[2, 2] - 17952*MT2^6*MW2^7*MZ2^2*CHu[2, 2] + 
      117696*MH2*MT2^4*MW2^8*MZ2^2*CHu[2, 2] + 60384*MT2^5*MW2^8*MZ2^2*
       CHu[2, 2] - 80448*MH2*MT2^3*MW2^9*MZ2^2*CHu[2, 2] - 
      87456*MT2^4*MW2^9*MZ2^2*CHu[2, 2] + 12864*MH2*MT2^2*MW2^10*MZ2^2*
       CHu[2, 2] + 50208*MT2^3*MW2^10*MZ2^2*CHu[2, 2] + 
      10944*MH2*MT2*MW2^11*MZ2^2*CHu[2, 2] + 5280*MT2^2*MW2^11*MZ2^2*
       CHu[2, 2] - 4032*MH2*MW2^12*MZ2^2*CHu[2, 2] - 
      16992*MT2*MW2^12*MZ2^2*CHu[2, 2] + 4896*MW2^13*MZ2^2*CHu[2, 2] - 
      11376*MH2*MT2^7*MW2^4*MZ2^3*CHu[2, 2] + 77136*MH2*MT2^6*MW2^5*MZ2^3*
       CHu[2, 2] + 14400*MT2^7*MW2^5*MZ2^3*CHu[2, 2] - 
      228912*MH2*MT2^5*MW2^6*MZ2^3*CHu[2, 2] - 99168*MT2^6*MW2^6*MZ2^3*
       CHu[2, 2] + 392208*MH2*MT2^4*MW2^7*MZ2^3*CHu[2, 2] + 
      295872*MT2^5*MW2^7*MZ2^3*CHu[2, 2] - 417744*MH2*MT2^3*MW2^8*MZ2^3*
       CHu[2, 2] - 502368*MT2^4*MW2^8*MZ2^3*CHu[2, 2] + 
      270960*MH2*MT2^2*MW2^9*MZ2^3*CHu[2, 2] + 523584*MT2^3*MW2^9*MZ2^3*
       CHu[2, 2] - 96144*MH2*MT2*MW2^10*MZ2^3*CHu[2, 2] - 
      330144*MT2^2*MW2^10*MZ2^3*CHu[2, 2] + 13872*MH2*MW2^11*MZ2^3*
       CHu[2, 2] + 113856*MT2*MW2^11*MZ2^3*CHu[2, 2] - 
      16032*MW2^12*MZ2^3*CHu[2, 2] + 17820*MH2*MT2^7*MW2^3*MZ2^4*CHu[2, 2] - 
      136116*MH2*MT2^6*MW2^4*MZ2^4*CHu[2, 2] - 21816*MT2^7*MW2^4*MZ2^4*
       CHu[2, 2] + 419724*MH2*MT2^5*MW2^5*MZ2^4*CHu[2, 2] + 
      167112*MT2^6*MW2^5*MZ2^4*CHu[2, 2] - 683076*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[2, 2] - 515736*MT2^5*MW2^6*MZ2^4*CHu[2, 2] + 
      631188*MH2*MT2^3*MW2^7*MZ2^4*CHu[2, 2] + 837192*MT2^4*MW2^7*MZ2^4*
       CHu[2, 2] - 324828*MH2*MT2^2*MW2^8*MZ2^4*CHu[2, 2] - 
      768456*MT2^3*MW2^8*MZ2^4*CHu[2, 2] + 81732*MH2*MT2*MW2^9*MZ2^4*
       CHu[2, 2] + 391032*MT2^2*MW2^9*MZ2^4*CHu[2, 2] - 
      6444*MH2*MW2^10*MZ2^4*CHu[2, 2] - 96744*MT2*MW2^10*MZ2^4*CHu[2, 2] + 
      7416*MW2^11*MZ2^4*CHu[2, 2] - 10452*MH2*MT2^7*MW2^2*MZ2^5*CHu[2, 2] + 
      90984*MH2*MT2^6*MW2^3*MZ2^5*CHu[2, 2] + 12828*MT2^7*MW2^3*MZ2^5*
       CHu[2, 2] - 290772*MH2*MT2^5*MW2^4*MZ2^5*CHu[2, 2] - 
      111612*MT2^6*MW2^4*MZ2^5*CHu[2, 2] + 443544*MH2*MT2^4*MW2^5*MZ2^5*
       CHu[2, 2] + 356652*MT2^5*MW2^5*MZ2^5*CHu[2, 2] - 
      331692*MH2*MT2^3*MW2^6*MZ2^5*CHu[2, 2] - 543660*MT2^4*MW2^6*MZ2^5*
       CHu[2, 2] + 96264*MH2*MT2^2*MW2^7*MZ2^5*CHu[2, 2] + 
      405780*MT2^3*MW2^7*MZ2^5*CHu[2, 2] + 9492*MH2*MT2*MW2^8*MZ2^5*
       CHu[2, 2] - 117108*MT2^2*MW2^8*MZ2^5*CHu[2, 2] - 
      7368*MH2*MW2^9*MZ2^5*CHu[2, 2] - 11868*MT2*MW2^9*MZ2^5*CHu[2, 2] + 
      8988*MW2^10*MZ2^5*CHu[2, 2] + 2280*MH2*MT2^7*MW2*MZ2^6*CHu[2, 2] - 
      26412*MH2*MT2^6*MW2^2*MZ2^6*CHu[2, 2] - 2820*MT2^7*MW2^2*MZ2^6*
       CHu[2, 2] + 89688*MH2*MT2^5*MW2^3*MZ2^6*CHu[2, 2] + 
      32568*MT2^6*MW2^3*MZ2^6*CHu[2, 2] - 114240*MH2*MT2^4*MW2^4*MZ2^6*
       CHu[2, 2] - 110532*MT2^5*MW2^4*MZ2^6*CHu[2, 2] + 
      26340*MH2*MT2^3*MW2^5*MZ2^6*CHu[2, 2] + 141024*MT2^4*MW2^5*MZ2^6*
       CHu[2, 2] + 57840*MH2*MT2^2*MW2^6*MZ2^6*CHu[2, 2] - 
      33252*MT2^3*MW2^6*MZ2^6*CHu[2, 2] - 43668*MH2*MT2*MW2^7*MZ2^6*
       CHu[2, 2] - 70368*MT2^2*MW2^7*MZ2^6*CHu[2, 2] + 
      8172*MH2*MW2^8*MZ2^6*CHu[2, 2] + 53388*MT2*MW2^8*MZ2^6*CHu[2, 2] - 
      10008*MW2^9*MZ2^6*CHu[2, 2] + 2280*MH2*MT2^6*MW2*MZ2^7*CHu[2, 2] - 
      9120*MH2*MT2^5*MW2^2*MZ2^7*CHu[2, 2] - 2820*MT2^6*MW2^2*MZ2^7*
       CHu[2, 2] + 948*MH2*MT2^4*MW2^3*MZ2^7*CHu[2, 2] + 
      11280*MT2^5*MW2^3*MZ2^7*CHu[2, 2] + 31356*MH2*MT2^3*MW2^4*MZ2^7*
       CHu[2, 2] - 1272*MT2^4*MW2^4*MZ2^7*CHu[2, 2] - 
      42756*MH2*MT2^2*MW2^5*MZ2^7*CHu[2, 2] - 38484*MT2^3*MW2^5*MZ2^7*
       CHu[2, 2] + 19572*MH2*MT2*MW2^6*MZ2^7*CHu[2, 2] + 
      52584*MT2^2*MW2^6*MZ2^7*CHu[2, 2] - 2280*MH2*MW2^7*MZ2^7*CHu[2, 2] - 
      24108*MT2*MW2^7*MZ2^7*CHu[2, 2] + 2820*MW2^8*MZ2^7*CHu[2, 2] + 
      2280*MH2*MT2^4*MW2^2*MZ2^8*CHu[2, 2] - 6840*MH2*MT2^3*MW2^3*MZ2^8*
       CHu[2, 2] - 2820*MT2^4*MW2^3*MZ2^8*CHu[2, 2] + 
      6840*MH2*MT2^2*MW2^4*MZ2^8*CHu[2, 2] + 8460*MT2^3*MW2^4*MZ2^8*
       CHu[2, 2] - 2280*MH2*MT2*MW2^5*MZ2^8*CHu[2, 2] - 
      8460*MT2^2*MW2^5*MZ2^8*CHu[2, 2] + 2820*MT2*MW2^6*MZ2^8*CHu[2, 2] - 
      288*MH2*MT2^8*MW2^5*MZ2*CHu[3, 3] + 2016*MH2*MT2^7*MW2^6*MZ2*
       CHu[3, 3] + 288*MT2^8*MW2^6*MZ2*CHu[3, 3] - 6048*MH2*MT2^6*MW2^7*MZ2*
       CHu[3, 3] - 2016*MT2^7*MW2^7*MZ2*CHu[3, 3] + 10080*MH2*MT2^5*MW2^8*MZ2*
       CHu[3, 3] + 6048*MT2^6*MW2^8*MZ2*CHu[3, 3] - 10080*MH2*MT2^4*MW2^9*MZ2*
       CHu[3, 3] - 10080*MT2^5*MW2^9*MZ2*CHu[3, 3] + 
      6048*MH2*MT2^3*MW2^10*MZ2*CHu[3, 3] + 10080*MT2^4*MW2^10*MZ2*
       CHu[3, 3] - 2016*MH2*MT2^2*MW2^11*MZ2*CHu[3, 3] - 
      6048*MT2^3*MW2^11*MZ2*CHu[3, 3] + 288*MH2*MT2*MW2^12*MZ2*CHu[3, 3] + 
      2016*MT2^2*MW2^12*MZ2*CHu[3, 3] - 288*MT2*MW2^13*MZ2*CHu[3, 3] + 
      576*MH2*MT2^8*MW2^4*MZ2^2*CHu[3, 3] - 4320*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[3, 3] - 576*MT2^8*MW2^5*MZ2^2*CHu[3, 3] + 
      13248*MH2*MT2^6*MW2^6*MZ2^2*CHu[3, 3] + 4320*MT2^7*MW2^6*MZ2^2*
       CHu[3, 3] - 21600*MH2*MT2^5*MW2^7*MZ2^2*CHu[3, 3] - 
      13248*MT2^6*MW2^7*MZ2^2*CHu[3, 3] + 20160*MH2*MT2^4*MW2^8*MZ2^2*
       CHu[3, 3] + 21600*MT2^5*MW2^8*MZ2^2*CHu[3, 3] - 
      10656*MH2*MT2^3*MW2^9*MZ2^2*CHu[3, 3] - 20160*MT2^4*MW2^9*MZ2^2*
       CHu[3, 3] + 2880*MH2*MT2^2*MW2^10*MZ2^2*CHu[3, 3] + 
      10656*MT2^3*MW2^10*MZ2^2*CHu[3, 3] - 288*MH2*MT2*MW2^11*MZ2^2*
       CHu[3, 3] - 2880*MT2^2*MW2^11*MZ2^2*CHu[3, 3] + 
      288*MT2*MW2^12*MZ2^2*CHu[3, 3] - 252*MH2*MT2^8*MW2^3*MZ2^3*CHu[3, 3] + 
      2340*MH2*MT2^7*MW2^4*MZ2^3*CHu[3, 3] + 252*MT2^8*MW2^4*MZ2^3*
       CHu[3, 3] - 7596*MH2*MT2^6*MW2^5*MZ2^3*CHu[3, 3] - 
      2340*MT2^7*MW2^5*MZ2^3*CHu[3, 3] + 11412*MH2*MT2^5*MW2^6*MZ2^3*
       CHu[3, 3] + 7596*MT2^6*MW2^6*MZ2^3*CHu[3, 3] - 
      7956*MH2*MT2^4*MW2^7*MZ2^3*CHu[3, 3] - 11412*MT2^5*MW2^7*MZ2^3*
       CHu[3, 3] + 1548*MH2*MT2^3*MW2^8*MZ2^3*CHu[3, 3] + 
      7956*MT2^4*MW2^8*MZ2^3*CHu[3, 3] + 828*MH2*MT2^2*MW2^9*MZ2^3*
       CHu[3, 3] - 1548*MT2^3*MW2^9*MZ2^3*CHu[3, 3] - 
      324*MH2*MT2*MW2^10*MZ2^3*CHu[3, 3] - 828*MT2^2*MW2^10*MZ2^3*CHu[3, 3] + 
      324*MT2*MW2^11*MZ2^3*CHu[3, 3] - 126*MH2*MT2^8*MW2^2*MZ2^4*CHu[3, 3] + 
      630*MH2*MT2^7*MW2^3*MZ2^4*CHu[3, 3] + 126*MT2^8*MW2^3*MZ2^4*CHu[3, 3] - 
      1638*MH2*MT2^6*MW2^4*MZ2^4*CHu[3, 3] - 630*MT2^7*MW2^4*MZ2^4*
       CHu[3, 3] + 3726*MH2*MT2^5*MW2^5*MZ2^4*CHu[3, 3] + 
      1638*MT2^6*MW2^5*MZ2^4*CHu[3, 3] - 6138*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[3, 3] - 3726*MT2^5*MW2^6*MZ2^4*CHu[3, 3] + 
      5634*MH2*MT2^3*MW2^7*MZ2^4*CHu[3, 3] + 6138*MT2^4*MW2^7*MZ2^4*
       CHu[3, 3] - 2466*MH2*MT2^2*MW2^8*MZ2^4*CHu[3, 3] - 
      5634*MT2^3*MW2^8*MZ2^4*CHu[3, 3] + 378*MH2*MT2*MW2^9*MZ2^4*CHu[3, 3] + 
      2466*MT2^2*MW2^9*MZ2^4*CHu[3, 3] - 378*MT2*MW2^10*MZ2^4*CHu[3, 3] + 
      90*MH2*MT2^8*MW2*MZ2^5*CHu[3, 3] - 756*MH2*MT2^7*MW2^2*MZ2^5*
       CHu[3, 3] - 90*MT2^8*MW2^2*MZ2^5*CHu[3, 3] + 2394*MH2*MT2^6*MW2^3*
       MZ2^5*CHu[3, 3] + 756*MT2^7*MW2^3*MZ2^5*CHu[3, 3] - 
      4032*MH2*MT2^5*MW2^4*MZ2^5*CHu[3, 3] - 2394*MT2^6*MW2^4*MZ2^5*
       CHu[3, 3] + 3906*MH2*MT2^4*MW2^5*MZ2^5*CHu[3, 3] + 
      4032*MT2^5*MW2^5*MZ2^5*CHu[3, 3] - 2016*MH2*MT2^3*MW2^6*MZ2^5*
       CHu[3, 3] - 3906*MT2^4*MW2^6*MZ2^5*CHu[3, 3] + 
      378*MH2*MT2^2*MW2^7*MZ2^5*CHu[3, 3] + 2016*MT2^3*MW2^7*MZ2^5*
       CHu[3, 3] + 36*MH2*MT2*MW2^8*MZ2^5*CHu[3, 3] - 
      378*MT2^2*MW2^8*MZ2^5*CHu[3, 3] - 36*MT2*MW2^9*MZ2^5*CHu[3, 3] + 
      90*MH2*MT2^7*MW2*MZ2^6*CHu[3, 3] - 360*MH2*MT2^6*MW2^2*MZ2^6*
       CHu[3, 3] - 90*MT2^7*MW2^2*MZ2^6*CHu[3, 3] + 324*MH2*MT2^5*MW2^3*MZ2^6*
       CHu[3, 3] + 360*MT2^6*MW2^3*MZ2^6*CHu[3, 3] + 
      378*MH2*MT2^4*MW2^4*MZ2^6*CHu[3, 3] - 324*MT2^5*MW2^4*MZ2^6*CHu[3, 3] - 
      828*MH2*MT2^3*MW2^5*MZ2^6*CHu[3, 3] - 378*MT2^4*MW2^5*MZ2^6*CHu[3, 3] + 
      486*MH2*MT2^2*MW2^6*MZ2^6*CHu[3, 3] + 828*MT2^3*MW2^6*MZ2^6*CHu[3, 3] - 
      90*MH2*MT2*MW2^7*MZ2^6*CHu[3, 3] - 486*MT2^2*MW2^7*MZ2^6*CHu[3, 3] + 
      90*MT2*MW2^8*MZ2^6*CHu[3, 3] + 90*MH2*MT2^5*MW2^2*MZ2^7*CHu[3, 3] - 
      270*MH2*MT2^4*MW2^3*MZ2^7*CHu[3, 3] - 90*MT2^5*MW2^3*MZ2^7*CHu[3, 3] + 
      270*MH2*MT2^3*MW2^4*MZ2^7*CHu[3, 3] + 270*MT2^4*MW2^4*MZ2^7*CHu[3, 3] - 
      90*MH2*MT2^2*MW2^5*MZ2^7*CHu[3, 3] - 270*MT2^3*MW2^5*MZ2^7*CHu[3, 3] + 
      90*MT2^2*MW2^6*MZ2^7*CHu[3, 3]))/(72*(MH2 - MW2)*(-MT2 + MW2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2))*Class[7] + 
 Class[8]*
  (((81*MT2^2*MZ2*(96*MW2^4 - 176*MW2^3*MZ2 + 68*MW2^2*MZ2^2 + 40*MW2*MZ2^3 - 
         25*MZ2^4) + 4*MW2*(MW2*MZ2^5*(295197 - 34000*Pi^2) + 
         512*MW2^6*(-363 + 32*Pi^2) - 1280*MW2^5*MZ2*(-471 + 44*Pi^2) - 
         1760*MW2^3*MZ2^3*(-537 + 58*Pi^2) + 80*MW2^4*MZ2^2*
          (-11457 + 1160*Pi^2) + 2*MZ2^6*(-26253 + 3200*Pi^2) + 
         2*MW2^2*MZ2^4*(-343395 + 38408*Pi^2)) + 
       MT2*(16*MW2^4*MZ2^2*(230193 - 23200*Pi^2) + 
         8*MZ2^6*(26253 - 3200*Pi^2) - 2048*MW2^6*(-363 + 32*Pi^2) + 
         160*MW2^5*MZ2*(-15153 + 1408*Pi^2) - 32*MW2^2*MZ2^4*
          (-85707 + 9602*Pi^2) + 4*MW2^3*MZ2^3*(-945687 + 102080*Pi^2) + 
         MW2*MZ2^5*(-1179573 + 136000*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
        4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/(24*(MT2 - MW2)^2*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
          418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
          51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
          14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
      (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     ((1536*MW2^6 - 1632*MW2^5*MZ2 - 2128*MW2^4*MZ2^2 + 2652*MW2^3*MZ2^3 + 
        320*MW2^2*MZ2^4 - 891*MW2*MZ2^5 + 98*MZ2^6)*B0i[bb0, 0, 0, MZ2])/
      (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
        MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
       B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       Pi^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
        4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
     (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*Pi^2) + (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       Pi^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(-256*MW2^4*Cdd[1, 1, 1, 1] + 
      896*MW2^3*MZ2*Cdd[1, 1, 1, 1] - 1184*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] + 
      704*MW2*MZ2^3*Cdd[1, 1, 1, 1] - 160*MZ2^4*Cdd[1, 1, 1, 1] - 
      384*MW2^4*Cdd[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cdd[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cdd[1, 1, 2, 2] - 
      240*MZ2^4*Cdd[1, 1, 2, 2] - 384*MW2^4*Cdd[1, 1, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[1, 1, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[1, 1, 3, 3] - 240*MZ2^4*Cdd[1, 1, 3, 3] - 
      128*MW2^4*Cdd[1, 2, 2, 1] + 448*MW2^3*MZ2*Cdd[1, 2, 2, 1] - 
      592*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 352*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 
      80*MZ2^4*Cdd[1, 2, 2, 1] - 128*MW2^4*Cdd[1, 3, 3, 1] + 
      448*MW2^3*MZ2*Cdd[1, 3, 3, 1] - 592*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
      352*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 80*MZ2^4*Cdd[1, 3, 3, 1] - 
      256*MW2^4*Cdd[2, 2, 2, 2] + 896*MW2^3*MZ2*Cdd[2, 2, 2, 2] - 
      1184*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] + 704*MW2*MZ2^3*Cdd[2, 2, 2, 2] - 
      160*MZ2^4*Cdd[2, 2, 2, 2] - 384*MW2^4*Cdd[2, 2, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 240*MZ2^4*Cdd[2, 2, 3, 3] - 
      128*MW2^4*Cdd[2, 3, 3, 2] + 448*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 
      592*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 352*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
      80*MZ2^4*Cdd[2, 3, 3, 2] - 256*MW2^4*Cdd[3, 3, 3, 3] + 
      896*MW2^3*MZ2*Cdd[3, 3, 3, 3] - 1184*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] + 
      704*MW2*MZ2^3*Cdd[3, 3, 3, 3] - 160*MZ2^4*Cdd[3, 3, 3, 3] - 
      96*MW2^4*Ced[1, 1, 1, 1] + 336*MW2^3*MZ2*Ced[1, 1, 1, 1] - 
      444*MW2^2*MZ2^2*Ced[1, 1, 1, 1] + 264*MW2*MZ2^3*Ced[1, 1, 1, 1] - 
      60*MZ2^4*Ced[1, 1, 1, 1] - 96*MW2^4*Ced[1, 1, 2, 2] + 
      336*MW2^3*MZ2*Ced[1, 1, 2, 2] - 444*MW2^2*MZ2^2*Ced[1, 1, 2, 2] + 
      264*MW2*MZ2^3*Ced[1, 1, 2, 2] - 60*MZ2^4*Ced[1, 1, 2, 2] - 
      96*MW2^4*Ced[1, 1, 3, 3] + 336*MW2^3*MZ2*Ced[1, 1, 3, 3] - 
      444*MW2^2*MZ2^2*Ced[1, 1, 3, 3] + 264*MW2*MZ2^3*Ced[1, 1, 3, 3] - 
      60*MZ2^4*Ced[1, 1, 3, 3] + 256*MW2^4*Ced[2, 2, 1, 1] - 
      736*MW2^3*MZ2*Ced[2, 2, 1, 1] + 840*MW2^2*MZ2^2*Ced[2, 2, 1, 1] - 
      496*MW2*MZ2^3*Ced[2, 2, 1, 1] + 136*MZ2^4*Ced[2, 2, 1, 1] + 
      256*MW2^4*Ced[2, 2, 2, 2] - 736*MW2^3*MZ2*Ced[2, 2, 2, 2] + 
      840*MW2^2*MZ2^2*Ced[2, 2, 2, 2] - 496*MW2*MZ2^3*Ced[2, 2, 2, 2] + 
      136*MZ2^4*Ced[2, 2, 2, 2] + 256*MW2^4*Ced[2, 2, 3, 3] - 
      736*MW2^3*MZ2*Ced[2, 2, 3, 3] + 840*MW2^2*MZ2^2*Ced[2, 2, 3, 3] - 
      496*MW2*MZ2^3*Ced[2, 2, 3, 3] + 136*MZ2^4*Ced[2, 2, 3, 3] - 
      96*MW2^4*Ced[3, 3, 1, 1] + 336*MW2^3*MZ2*Ced[3, 3, 1, 1] - 
      444*MW2^2*MZ2^2*Ced[3, 3, 1, 1] + 264*MW2*MZ2^3*Ced[3, 3, 1, 1] - 
      60*MZ2^4*Ced[3, 3, 1, 1] - 96*MW2^4*Ced[3, 3, 2, 2] + 
      336*MW2^3*MZ2*Ced[3, 3, 2, 2] - 444*MW2^2*MZ2^2*Ced[3, 3, 2, 2] + 
      264*MW2*MZ2^3*Ced[3, 3, 2, 2] - 60*MZ2^4*Ced[3, 3, 2, 2] - 
      96*MW2^4*Ced[3, 3, 3, 3] + 336*MW2^3*MZ2*Ced[3, 3, 3, 3] - 
      444*MW2^2*MZ2^2*Ced[3, 3, 3, 3] + 264*MW2*MZ2^3*Ced[3, 3, 3, 3] - 
      60*MZ2^4*Ced[3, 3, 3, 3] - 16*(20*MW2^4 - 36*MW2^3*MZ2 + 
        11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*Ced[Leff, Leff, 1, 1] - 
      16*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ced[Leff, Leff, 2, 2] - 320*MW2^4*Ced[Leff, Leff, 3, 3] + 
      576*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] - 176*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 144*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      64*MZ2^4*Ced[Leff, Leff, 3, 3] + 1408*MW2^4*Cee[1, 1, 2, 2] - 
      4288*MW2^3*MZ2*Cee[1, 1, 2, 2] + 5136*MW2^2*MZ2^2*Cee[1, 1, 2, 2] - 
      3040*MW2*MZ2^3*Cee[1, 1, 2, 2] + 784*MZ2^4*Cee[1, 1, 2, 2] + 
      1408*MW2^4*Cee[2, 2, 2, 2] - 4288*MW2^3*MZ2*Cee[2, 2, 2, 2] + 
      5136*MW2^2*MZ2^2*Cee[2, 2, 2, 2] - 3040*MW2*MZ2^3*Cee[2, 2, 2, 2] + 
      784*MZ2^4*Cee[2, 2, 2, 2] + 1408*MW2^4*Cee[2, 2, 3, 3] - 
      4288*MW2^3*MZ2*Cee[2, 2, 3, 3] + 5136*MW2^2*MZ2^2*Cee[2, 2, 3, 3] - 
      3040*MW2*MZ2^3*Cee[2, 2, 3, 3] + 784*MZ2^4*Cee[2, 2, 3, 3] - 
      1280*MW2^4*Cee[Leff, Leff, 1, 1] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 1, 1] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 1, 1] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 256*MZ2^4*Cee[Leff, Leff, 1, 1] - 
      1280*MW2^4*Cee[Leff, Leff, 2, 2] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 2, 2] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 256*MZ2^4*Cee[Leff, Leff, 2, 2] - 
      1280*MW2^4*Cee[Leff, Leff, 3, 3] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 3, 3] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 256*MZ2^4*Cee[Leff, Leff, 3, 3] + 
      192*MW2^4*Ceu[1, 1, 1, 1] - 672*MW2^3*MZ2*Ceu[1, 1, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] - 528*MW2*MZ2^3*Ceu[1, 1, 1, 1] + 
      120*MZ2^4*Ceu[1, 1, 1, 1] + 192*MW2^4*Ceu[1, 1, 2, 2] - 
      672*MW2^3*MZ2*Ceu[1, 1, 2, 2] + 888*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] - 
      528*MW2*MZ2^3*Ceu[1, 1, 2, 2] + 120*MZ2^4*Ceu[1, 1, 2, 2] - 
      512*MW2^4*Ceu[2, 2, 1, 1] + 1472*MW2^3*MZ2*Ceu[2, 2, 1, 1] - 
      1680*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] + 992*MW2*MZ2^3*Ceu[2, 2, 1, 1] - 
      272*MZ2^4*Ceu[2, 2, 1, 1] - 512*MW2^4*Ceu[2, 2, 2, 2] + 
      1472*MW2^3*MZ2*Ceu[2, 2, 2, 2] - 1680*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] + 
      992*MW2*MZ2^3*Ceu[2, 2, 2, 2] - 272*MZ2^4*Ceu[2, 2, 2, 2] + 
      192*MW2^4*Ceu[3, 3, 1, 1] - 672*MW2^3*MZ2*Ceu[3, 3, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] - 528*MW2*MZ2^3*Ceu[3, 3, 1, 1] + 
      120*MZ2^4*Ceu[3, 3, 1, 1] + 192*MW2^4*Ceu[3, 3, 2, 2] - 
      672*MW2^3*MZ2*Ceu[3, 3, 2, 2] + 888*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] - 
      528*MW2*MZ2^3*Ceu[3, 3, 2, 2] + 120*MZ2^4*Ceu[3, 3, 2, 2] + 
      640*MW2^4*Ceu[Leff, Leff, 1, 1] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 1, 1] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 128*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
      640*MW2^4*Ceu[Leff, Leff, 2, 2] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 2, 2] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 128*MZ2^4*Ceu[Leff, Leff, 2, 2] - 
      96*MW2^4*Cld[1, 1, 1, 1] + 336*MW2^3*MZ2*Cld[1, 1, 1, 1] - 
      444*MW2^2*MZ2^2*Cld[1, 1, 1, 1] + 264*MW2*MZ2^3*Cld[1, 1, 1, 1] - 
      60*MZ2^4*Cld[1, 1, 1, 1] - 96*MW2^4*Cld[1, 1, 2, 2] + 
      336*MW2^3*MZ2*Cld[1, 1, 2, 2] - 444*MW2^2*MZ2^2*Cld[1, 1, 2, 2] + 
      264*MW2*MZ2^3*Cld[1, 1, 2, 2] - 60*MZ2^4*Cld[1, 1, 2, 2] - 
      96*MW2^4*Cld[1, 1, 3, 3] + 336*MW2^3*MZ2*Cld[1, 1, 3, 3] - 
      444*MW2^2*MZ2^2*Cld[1, 1, 3, 3] + 264*MW2*MZ2^3*Cld[1, 1, 3, 3] - 
      60*MZ2^4*Cld[1, 1, 3, 3] + 256*MW2^4*Cld[2, 2, 1, 1] - 
      560*MW2^3*MZ2*Cld[2, 2, 1, 1] + 480*MW2^2*MZ2^2*Cld[2, 2, 1, 1] - 
      214*MW2*MZ2^3*Cld[2, 2, 1, 1] + 38*MZ2^4*Cld[2, 2, 1, 1] + 
      256*MW2^4*Cld[2, 2, 2, 2] - 560*MW2^3*MZ2*Cld[2, 2, 2, 2] + 
      480*MW2^2*MZ2^2*Cld[2, 2, 2, 2] - 214*MW2*MZ2^3*Cld[2, 2, 2, 2] + 
      38*MZ2^4*Cld[2, 2, 2, 2] + 256*MW2^4*Cld[2, 2, 3, 3] - 
      560*MW2^3*MZ2*Cld[2, 2, 3, 3] + 480*MW2^2*MZ2^2*Cld[2, 2, 3, 3] - 
      214*MW2*MZ2^3*Cld[2, 2, 3, 3] + 38*MZ2^4*Cld[2, 2, 3, 3] - 
      96*MW2^4*Cld[3, 3, 1, 1] + 336*MW2^3*MZ2*Cld[3, 3, 1, 1] - 
      444*MW2^2*MZ2^2*Cld[3, 3, 1, 1] + 264*MW2*MZ2^3*Cld[3, 3, 1, 1] - 
      60*MZ2^4*Cld[3, 3, 1, 1] - 96*MW2^4*Cld[3, 3, 2, 2] + 
      336*MW2^3*MZ2*Cld[3, 3, 2, 2] - 444*MW2^2*MZ2^2*Cld[3, 3, 2, 2] + 
      264*MW2*MZ2^3*Cld[3, 3, 2, 2] - 60*MZ2^4*Cld[3, 3, 2, 2] - 
      96*MW2^4*Cld[3, 3, 3, 3] + 336*MW2^3*MZ2*Cld[3, 3, 3, 3] - 
      444*MW2^2*MZ2^2*Cld[3, 3, 3, 3] + 264*MW2*MZ2^3*Cld[3, 3, 3, 3] - 
      60*MZ2^4*Cld[3, 3, 3, 3] + 320*MW2^4*Cld[Leff, Leff, 1, 1] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] - 
      128*MZ2^4*Cld[Leff, Leff, 1, 1] + 320*MW2^4*Cld[Leff, Leff, 2, 2] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      128*MZ2^4*Cld[Leff, Leff, 2, 2] + 320*MW2^4*Cld[Leff, Leff, 3, 3] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      128*MZ2^4*Cld[Leff, Leff, 3, 3] + 352*MW2^4*Cle[1, 1, 2, 2] - 
      1072*MW2^3*MZ2*Cle[1, 1, 2, 2] + 1284*MW2^2*MZ2^2*Cle[1, 1, 2, 2] - 
      760*MW2*MZ2^3*Cle[1, 1, 2, 2] + 196*MZ2^4*Cle[1, 1, 2, 2] - 
      320*MW2^4*Cle[1, 1, Leff, Leff] + 576*MW2^3*MZ2*Cle[1, 1, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] + 64*MZ2^4*Cle[1, 1, Leff, Leff] + 
      352*MW2^4*Cle[2, 2, 1, 1] - 896*MW2^3*MZ2*Cle[2, 2, 1, 1] + 
      924*MW2^2*MZ2^2*Cle[2, 2, 1, 1] - 478*MW2*MZ2^3*Cle[2, 2, 1, 1] + 
      98*MZ2^4*Cle[2, 2, 1, 1] + 704*MW2^4*Cle[2, 2, 2, 2] - 
      1968*MW2^3*MZ2*Cle[2, 2, 2, 2] + 2208*MW2^2*MZ2^2*Cle[2, 2, 2, 2] - 
      1238*MW2*MZ2^3*Cle[2, 2, 2, 2] + 294*MZ2^4*Cle[2, 2, 2, 2] + 
      352*MW2^4*Cle[2, 2, 3, 3] - 896*MW2^3*MZ2*Cle[2, 2, 3, 3] + 
      924*MW2^2*MZ2^2*Cle[2, 2, 3, 3] - 478*MW2*MZ2^3*Cle[2, 2, 3, 3] + 
      98*MZ2^4*Cle[2, 2, 3, 3] - 320*MW2^4*Cle[2, 2, Leff, Leff] + 
      576*MW2^3*MZ2*Cle[2, 2, Leff, Leff] - 176*MW2^2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 144*MW2*MZ2^3*Cle[2, 2, Leff, Leff] + 
      64*MZ2^4*Cle[2, 2, Leff, Leff] + 352*MW2^4*Cle[3, 3, 2, 2] - 
      1072*MW2^3*MZ2*Cle[3, 3, 2, 2] + 1284*MW2^2*MZ2^2*Cle[3, 3, 2, 2] - 
      760*MW2*MZ2^3*Cle[3, 3, 2, 2] + 196*MZ2^4*Cle[3, 3, 2, 2] - 
      320*MW2^4*Cle[3, 3, Leff, Leff] + 576*MW2^3*MZ2*Cle[3, 3, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] + 64*MZ2^4*Cle[3, 3, Leff, Leff] + 
      320*MW2^4*Cle[Leff, Leff, 1, 1] - 736*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 1, 1] - 128*MZ2^4*Cle[Leff, Leff, 1, 1] + 
      320*MW2^4*Cle[Leff, Leff, 2, 2] - 736*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 2, 2] - 128*MZ2^4*Cle[Leff, Leff, 2, 2] + 
      320*MW2^4*Cle[Leff, Leff, 3, 3] - 736*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 3, 3] - 128*MZ2^4*Cle[Leff, Leff, 3, 3] + 
      704*MW2^4*Cll[1, 1, 2, 2] - 1792*MW2^3*MZ2*Cll[1, 1, 2, 2] + 
      1848*MW2^2*MZ2^2*Cll[1, 1, 2, 2] - 956*MW2*MZ2^3*Cll[1, 1, 2, 2] + 
      196*MZ2^4*Cll[1, 1, 2, 2] + 1408*MW2^4*Cll[2, 2, 2, 2] - 
      3232*MW2^3*MZ2*Cll[2, 2, 2, 2] + 3152*MW2^2*MZ2^2*Cll[2, 2, 2, 2] - 
      1532*MW2*MZ2^3*Cll[2, 2, 2, 2] + 294*MZ2^4*Cll[2, 2, 2, 2] + 
      704*MW2^4*Cll[2, 2, 3, 3] - 1792*MW2^3*MZ2*Cll[2, 2, 3, 3] + 
      1848*MW2^2*MZ2^2*Cll[2, 2, 3, 3] - 956*MW2*MZ2^3*Cll[2, 2, 3, 3] + 
      196*MZ2^4*Cll[2, 2, 3, 3] + 704*MW2^4*Cll[2, 3, 3, 2] - 
      1440*MW2^3*MZ2*Cll[2, 3, 3, 2] + 1304*MW2^2*MZ2^2*Cll[2, 3, 3, 2] - 
      576*MW2*MZ2^3*Cll[2, 3, 3, 2] + 98*MZ2^4*Cll[2, 3, 3, 2] + 
      640*MW2^4*Cll[Leff, 1, 1, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 1, 1, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 128*MZ2^4*Cll[Leff, 1, 1, Leff] + 
      640*MW2^4*Cll[Leff, 2, 2, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 2, 2, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] - 128*MZ2^4*Cll[Leff, 2, 2, Leff] + 
      640*MW2^4*Cll[Leff, 3, 3, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 3, 3, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 128*MZ2^4*Cll[Leff, 3, 3, Leff] + 
      640*MW2^4*Cll[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] - 256*MZ2^4*Cll[Leff, Leff, 1, 1] + 
      640*MW2^4*Cll[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] - 256*MZ2^4*Cll[Leff, Leff, 2, 2] + 
      640*MW2^4*Cll[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] - 256*MZ2^4*Cll[Leff, Leff, 3, 3] + 
      96*MW2^4*Clq1[1, 1, 1, 1] - 336*MW2^3*MZ2*Clq1[1, 1, 1, 1] + 
      444*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] - 264*MW2*MZ2^3*Clq1[1, 1, 1, 1] + 
      60*MZ2^4*Clq1[1, 1, 1, 1] + 96*MW2^4*Clq1[1, 1, 2, 2] - 
      336*MW2^3*MZ2*Clq1[1, 1, 2, 2] + 444*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] - 
      264*MW2*MZ2^3*Clq1[1, 1, 2, 2] + 60*MZ2^4*Clq1[1, 1, 2, 2] - 
      96*MW2^4*Clq1[1, 1, 3, 3] + 192*MW2^3*MZ2*Clq1[1, 1, 3, 3] - 
      84*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 42*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 
      30*MZ2^4*Clq1[1, 1, 3, 3] - 256*MW2^4*Clq1[2, 2, 1, 1] + 
      560*MW2^3*MZ2*Clq1[2, 2, 1, 1] - 480*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] + 
      214*MW2*MZ2^3*Clq1[2, 2, 1, 1] - 38*MZ2^4*Clq1[2, 2, 1, 1] - 
      256*MW2^4*Clq1[2, 2, 2, 2] + 560*MW2^3*MZ2*Clq1[2, 2, 2, 2] - 
      480*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] + 214*MW2*MZ2^3*Clq1[2, 2, 2, 2] - 
      38*MZ2^4*Clq1[2, 2, 2, 2] + 256*MW2^4*Clq1[2, 2, 3, 3] - 
      176*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 24*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] + 
      50*MW2*MZ2^3*Clq1[2, 2, 3, 3] - 19*MZ2^4*Clq1[2, 2, 3, 3] + 
      96*MW2^4*Clq1[3, 3, 1, 1] - 336*MW2^3*MZ2*Clq1[3, 3, 1, 1] + 
      444*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] - 264*MW2*MZ2^3*Clq1[3, 3, 1, 1] + 
      60*MZ2^4*Clq1[3, 3, 1, 1] + 96*MW2^4*Clq1[3, 3, 2, 2] - 
      336*MW2^3*MZ2*Clq1[3, 3, 2, 2] + 444*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] - 
      264*MW2*MZ2^3*Clq1[3, 3, 2, 2] + 60*MZ2^4*Clq1[3, 3, 2, 2] - 
      96*MW2^4*Clq1[3, 3, 3, 3] + 192*MW2^3*MZ2*Clq1[3, 3, 3, 3] - 
      84*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 42*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 
      30*MZ2^4*Clq1[3, 3, 3, 3] - 320*MW2^4*Clq1[Leff, Leff, 1, 1] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      128*MZ2^4*Clq1[Leff, Leff, 1, 1] - 320*MW2^4*Clq1[Leff, Leff, 2, 2] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      128*MZ2^4*Clq1[Leff, Leff, 2, 2] + 320*MW2^4*Clq1[Leff, Leff, 3, 3] - 
      256*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 112*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq1[Leff, Leff, 3, 3] - 288*MW2^4*Clq3[1, 1, 1, 1] + 
      432*MW2^3*MZ2*Clq3[1, 1, 1, 1] - 180*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
      288*MW2^4*Clq3[1, 1, 2, 2] + 432*MW2^3*MZ2*Clq3[1, 1, 2, 2] - 
      180*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 96*MW2^4*Clq3[1, 1, 3, 3] + 
      96*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 12*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] - 
      30*MW2*MZ2^3*Clq3[1, 1, 3, 3] + 768*MW2^4*Clq3[2, 2, 1, 1] - 
      1200*MW2^3*MZ2*Clq3[2, 2, 1, 1] + 960*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 
      294*MW2*MZ2^3*Clq3[2, 2, 1, 1] + 768*MW2^4*Clq3[2, 2, 2, 2] - 
      1200*MW2^3*MZ2*Clq3[2, 2, 2, 2] + 960*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 
      294*MW2*MZ2^3*Clq3[2, 2, 2, 2] + 256*MW2^4*Clq3[2, 2, 3, 3] - 
      272*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 120*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
      62*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 49*MZ2^4*Clq3[2, 2, 3, 3] - 
      288*MW2^4*Clq3[3, 3, 1, 1] + 432*MW2^3*MZ2*Clq3[3, 3, 1, 1] - 
      180*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 288*MW2^4*Clq3[3, 3, 2, 2] + 
      432*MW2^3*MZ2*Clq3[3, 3, 2, 2] - 180*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 
      96*MW2^4*Clq3[3, 3, 3, 3] + 96*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 
      12*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] - 30*MW2*MZ2^3*Clq3[3, 3, 3, 3] + 
      960*MW2^4*Clq3[Leff, Leff, 1, 1] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 1, 1] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      960*MW2^4*Clq3[Leff, Leff, 2, 2] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      320*MW2^4*Clq3[Leff, Leff, 3, 3] - 256*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      112*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 192*MW2^4*Clu[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Clu[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Clu[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Clu[1, 1, 1, 1] + 120*MZ2^4*Clu[1, 1, 1, 1] + 
      192*MW2^4*Clu[1, 1, 2, 2] - 672*MW2^3*MZ2*Clu[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[1, 1, 2, 2] - 528*MW2*MZ2^3*Clu[1, 1, 2, 2] + 
      120*MZ2^4*Clu[1, 1, 2, 2] - 512*MW2^4*Clu[2, 2, 1, 1] + 
      1120*MW2^3*MZ2*Clu[2, 2, 1, 1] - 960*MW2^2*MZ2^2*Clu[2, 2, 1, 1] + 
      428*MW2*MZ2^3*Clu[2, 2, 1, 1] - 76*MZ2^4*Clu[2, 2, 1, 1] - 
      512*MW2^4*Clu[2, 2, 2, 2] + 1120*MW2^3*MZ2*Clu[2, 2, 2, 2] - 
      960*MW2^2*MZ2^2*Clu[2, 2, 2, 2] + 428*MW2*MZ2^3*Clu[2, 2, 2, 2] - 
      76*MZ2^4*Clu[2, 2, 2, 2] + 192*MW2^4*Clu[3, 3, 1, 1] - 
      672*MW2^3*MZ2*Clu[3, 3, 1, 1] + 888*MW2^2*MZ2^2*Clu[3, 3, 1, 1] - 
      528*MW2*MZ2^3*Clu[3, 3, 1, 1] + 120*MZ2^4*Clu[3, 3, 1, 1] + 
      192*MW2^4*Clu[3, 3, 2, 2] - 672*MW2^3*MZ2*Clu[3, 3, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[3, 3, 2, 2] - 528*MW2*MZ2^3*Clu[3, 3, 2, 2] + 
      120*MZ2^4*Clu[3, 3, 2, 2] - 640*MW2^4*Clu[Leff, Leff, 1, 1] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 320*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
      256*MZ2^4*Clu[Leff, Leff, 1, 1] - 640*MW2^4*Clu[Leff, Leff, 2, 2] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 320*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      256*MZ2^4*Clu[Leff, Leff, 2, 2] + 192*MW2^4*Cqd1[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 1, 1] + 120*MZ2^4*Cqd1[1, 1, 1, 1] + 
      192*MW2^4*Cqd1[1, 1, 2, 2] - 672*MW2^3*MZ2*Cqd1[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] - 528*MW2*MZ2^3*Cqd1[1, 1, 2, 2] + 
      120*MZ2^4*Cqd1[1, 1, 2, 2] + 192*MW2^4*Cqd1[1, 1, 3, 3] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 3, 3] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 3, 3] + 120*MZ2^4*Cqd1[1, 1, 3, 3] + 
      192*MW2^4*Cqd1[2, 2, 1, 1] - 672*MW2^3*MZ2*Cqd1[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] - 528*MW2*MZ2^3*Cqd1[2, 2, 1, 1] + 
      120*MZ2^4*Cqd1[2, 2, 1, 1] + 192*MW2^4*Cqd1[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Cqd1[2, 2, 2, 2] + 120*MZ2^4*Cqd1[2, 2, 2, 2] + 
      192*MW2^4*Cqd1[2, 2, 3, 3] - 672*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 528*MW2*MZ2^3*Cqd1[2, 2, 3, 3] + 
      120*MZ2^4*Cqd1[2, 2, 3, 3] - 192*MW2^4*Cqd1[3, 3, 1, 1] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 60*MZ2^4*Cqd1[3, 3, 1, 1] - 
      192*MW2^4*Cqd1[3, 3, 2, 2] + 384*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      168*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 84*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      60*MZ2^4*Cqd1[3, 3, 2, 2] - 192*MW2^4*Cqd1[3, 3, 3, 3] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 60*MZ2^4*Cqd1[3, 3, 3, 3] + 
      96*MW2^4*Cqe[1, 1, 1, 1] - 336*MW2^3*MZ2*Cqe[1, 1, 1, 1] + 
      444*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] - 264*MW2*MZ2^3*Cqe[1, 1, 1, 1] + 
      60*MZ2^4*Cqe[1, 1, 1, 1] - 256*MW2^4*Cqe[1, 1, 2, 2] + 
      736*MW2^3*MZ2*Cqe[1, 1, 2, 2] - 840*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] + 
      496*MW2*MZ2^3*Cqe[1, 1, 2, 2] - 136*MZ2^4*Cqe[1, 1, 2, 2] + 
      96*MW2^4*Cqe[1, 1, 3, 3] - 336*MW2^3*MZ2*Cqe[1, 1, 3, 3] + 
      444*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] - 264*MW2*MZ2^3*Cqe[1, 1, 3, 3] + 
      60*MZ2^4*Cqe[1, 1, 3, 3] + 320*MW2^4*Cqe[1, 1, Leff, Leff] - 
      576*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] + 176*MW2^2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 144*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      64*MZ2^4*Cqe[1, 1, Leff, Leff] + 96*MW2^4*Cqe[2, 2, 1, 1] - 
      336*MW2^3*MZ2*Cqe[2, 2, 1, 1] + 444*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] - 
      264*MW2*MZ2^3*Cqe[2, 2, 1, 1] + 60*MZ2^4*Cqe[2, 2, 1, 1] - 
      256*MW2^4*Cqe[2, 2, 2, 2] + 736*MW2^3*MZ2*Cqe[2, 2, 2, 2] - 
      840*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] + 496*MW2*MZ2^3*Cqe[2, 2, 2, 2] - 
      136*MZ2^4*Cqe[2, 2, 2, 2] + 96*MW2^4*Cqe[2, 2, 3, 3] - 
      336*MW2^3*MZ2*Cqe[2, 2, 3, 3] + 444*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] - 
      264*MW2*MZ2^3*Cqe[2, 2, 3, 3] + 60*MZ2^4*Cqe[2, 2, 3, 3] + 
      320*MW2^4*Cqe[2, 2, Leff, Leff] - 576*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] + 
      176*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] + 144*MW2*MZ2^3*
       Cqe[2, 2, Leff, Leff] - 64*MZ2^4*Cqe[2, 2, Leff, Leff] - 
      96*MW2^4*Cqe[3, 3, 1, 1] + 192*MW2^3*MZ2*Cqe[3, 3, 1, 1] - 
      84*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 42*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
      30*MZ2^4*Cqe[3, 3, 1, 1] + 256*MW2^4*Cqe[3, 3, 2, 2] - 
      352*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 120*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] + 
      44*MW2*MZ2^3*Cqe[3, 3, 2, 2] - 68*MZ2^4*Cqe[3, 3, 2, 2] - 
      96*MW2^4*Cqe[3, 3, 3, 3] + 192*MW2^3*MZ2*Cqe[3, 3, 3, 3] - 
      84*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 42*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
      30*MZ2^4*Cqe[3, 3, 3, 3] - 320*MW2^4*Cqe[3, 3, Leff, Leff] + 
      96*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 208*MW2^2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 24*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      32*MZ2^4*Cqe[3, 3, Leff, Leff] - 512*MW2^4*Cqq1[1, 1, 1, 1] + 
      1216*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 1216*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 
      616*MW2*MZ2^3*Cqq1[1, 1, 1, 1] - 140*MZ2^4*Cqq1[1, 1, 1, 1] - 
      384*MW2^4*Cqq1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqq1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqq1[1, 1, 2, 2] - 
      240*MZ2^4*Cqq1[1, 1, 2, 2] + 384*MW2^4*Cqq1[1, 1, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 120*MZ2^4*Cqq1[1, 1, 3, 3] - 
      640*MW2^4*Cqq1[1, 2, 2, 1] + 1088*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
      656*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 176*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 
      40*MZ2^4*Cqq1[1, 2, 2, 1] - 128*MW2^4*Cqq1[1, 3, 3, 1] + 
      64*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 80*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      32*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 20*MZ2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^4*Cqq1[2, 2, 2, 2] + 1216*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
      1216*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] + 616*MW2*MZ2^3*Cqq1[2, 2, 2, 2] - 
      140*MZ2^4*Cqq1[2, 2, 2, 2] + 384*MW2^4*Cqq1[2, 2, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 120*MZ2^4*Cqq1[2, 2, 3, 3] - 
      128*MW2^4*Cqq1[2, 3, 3, 2] + 64*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      80*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 32*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
      20*MZ2^4*Cqq1[2, 3, 3, 2] - 256*MW2^4*Cqq1[3, 3, 3, 3] + 
      128*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 160*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
      64*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 40*MZ2^4*Cqq1[3, 3, 3, 3] - 
      1536*MW2^4*Cqq3[1, 1, 1, 1] + 2496*MW2^3*MZ2*Cqq3[1, 1, 1, 1] - 
      1344*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] + 264*MW2*MZ2^3*Cqq3[1, 1, 1, 1] - 
      60*MZ2^4*Cqq3[1, 1, 1, 1] - 3456*MW2^4*Cqq3[1, 1, 2, 2] + 
      5184*MW2^3*MZ2*Cqq3[1, 1, 2, 2] - 2160*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 
      1152*MW2^4*Cqq3[1, 1, 3, 3] + 1152*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      144*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 360*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
      384*MW2^4*Cqq3[1, 2, 2, 1] - 192*MW2^3*MZ2*Cqq3[1, 2, 2, 1] - 
      528*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 528*MW2*MZ2^3*Cqq3[1, 2, 2, 1] - 
      120*MZ2^4*Cqq3[1, 2, 2, 1] + 384*MW2^4*Cqq3[1, 3, 3, 1] - 
      576*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 144*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 
      144*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 60*MZ2^4*Cqq3[1, 3, 3, 1] - 
      1536*MW2^4*Cqq3[2, 2, 2, 2] + 2496*MW2^3*MZ2*Cqq3[2, 2, 2, 2] - 
      1344*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 264*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 
      60*MZ2^4*Cqq3[2, 2, 2, 2] - 1152*MW2^4*Cqq3[2, 2, 3, 3] + 
      1152*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 144*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      360*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 384*MW2^4*Cqq3[2, 3, 3, 2] - 
      576*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 144*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 
      144*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 60*MZ2^4*Cqq3[2, 3, 3, 2] - 
      256*MW2^4*Cqq3[3, 3, 3, 3] + 128*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      160*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 64*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
      40*MZ2^4*Cqq3[3, 3, 3, 3] - 384*MW2^4*Cqu1[1, 1, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[1, 1, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[1, 1, 1, 1] - 240*MZ2^4*Cqu1[1, 1, 1, 1] - 
      384*MW2^4*Cqu1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqu1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqu1[1, 1, 2, 2] - 
      240*MZ2^4*Cqu1[1, 1, 2, 2] - 384*MW2^4*Cqu1[2, 2, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[2, 2, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[2, 2, 1, 1] - 240*MZ2^4*Cqu1[2, 2, 1, 1] - 
      384*MW2^4*Cqu1[2, 2, 2, 2] + 1344*MW2^3*MZ2*Cqu1[2, 2, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] + 1056*MW2*MZ2^3*Cqu1[2, 2, 2, 2] - 
      240*MZ2^4*Cqu1[2, 2, 2, 2] + 384*MW2^4*Cqu1[3, 3, 1, 1] - 
      768*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 336*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 120*MZ2^4*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*Cqu1[3, 3, 2, 2] - 768*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      336*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 168*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
      120*MZ2^4*Cqu1[3, 3, 2, 2] + 384*MW2^4*Cud1[1, 1, 1, 1] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 1, 1] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 1, 1] + 240*MZ2^4*Cud1[1, 1, 1, 1] + 
      384*MW2^4*Cud1[1, 1, 2, 2] - 1344*MW2^3*MZ2*Cud1[1, 1, 2, 2] + 
      1776*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] - 1056*MW2*MZ2^3*Cud1[1, 1, 2, 2] + 
      240*MZ2^4*Cud1[1, 1, 2, 2] + 384*MW2^4*Cud1[1, 1, 3, 3] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 3, 3] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 3, 3] + 240*MZ2^4*Cud1[1, 1, 3, 3] + 
      384*MW2^4*Cud1[2, 2, 1, 1] - 1344*MW2^3*MZ2*Cud1[2, 2, 1, 1] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] - 1056*MW2*MZ2^3*Cud1[2, 2, 1, 1] + 
      240*MZ2^4*Cud1[2, 2, 1, 1] + 384*MW2^4*Cud1[2, 2, 2, 2] - 
      1344*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 1776*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 
      1056*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 240*MZ2^4*Cud1[2, 2, 2, 2] + 
      384*MW2^4*Cud1[2, 2, 3, 3] - 1344*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 1056*MW2*MZ2^3*Cud1[2, 2, 3, 3] + 
      240*MZ2^4*Cud1[2, 2, 3, 3] - 1024*MW2^4*Cuu[1, 1, 1, 1] + 
      3584*MW2^3*MZ2*Cuu[1, 1, 1, 1] - 4736*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] + 
      2816*MW2*MZ2^3*Cuu[1, 1, 1, 1] - 640*MZ2^4*Cuu[1, 1, 1, 1] - 
      1536*MW2^4*Cuu[1, 1, 2, 2] + 5376*MW2^3*MZ2*Cuu[1, 1, 2, 2] - 
      7104*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] + 4224*MW2*MZ2^3*Cuu[1, 1, 2, 2] - 
      960*MZ2^4*Cuu[1, 1, 2, 2] - 512*MW2^4*Cuu[1, 2, 2, 1] + 
      1792*MW2^3*MZ2*Cuu[1, 2, 2, 1] - 2368*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 
      1408*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 320*MZ2^4*Cuu[1, 2, 2, 1] - 
      1024*MW2^4*Cuu[2, 2, 2, 2] + 3584*MW2^3*MZ2*Cuu[2, 2, 2, 2] - 
      4736*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] + 2816*MW2*MZ2^3*Cuu[2, 2, 2, 2] - 
      640*MZ2^4*Cuu[2, 2, 2, 2]))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*(704*MW2^4*Ceu[2, 2, 3, 3] - 
      2144*MW2^3*MZ2*Ceu[2, 2, 3, 3] + 2568*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 
      1520*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 392*MZ2^4*Ceu[2, 2, 3, 3] - 
      32*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ceu[Leff, Leff, 3, 3] + 704*MW2^4*Clq1[2, 2, 3, 3] - 
      1264*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 1032*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 
      386*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 49*MZ2^4*Clq1[2, 2, 3, 3] + 
      16*(40*MW2^4 - 62*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 4*MZ2^4)*
       Clq1[Leff, Leff, 3, 3] - 704*MW2^4*Clq3[2, 2, 3, 3] + 
      1264*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 1032*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
      386*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 49*MZ2^4*Clq3[2, 2, 3, 3] - 
      640*MW2^4*Clq3[Leff, Leff, 3, 3] + 992*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      272*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 704*MW2^4*Clu[2, 2, 3, 3] - 
      1792*MW2^3*MZ2*Clu[2, 2, 3, 3] + 1848*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 
      956*MW2*MZ2^3*Clu[2, 2, 3, 3] + 196*MZ2^4*Clu[2, 2, 3, 3] + 
      640*MW2^4*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] - 256*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      192*MW2^4*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 222*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      30*MZ2^4*Cqd1[3, 3, 1, 1] - 192*MW2^4*Cqd1[3, 3, 2, 2] + 
      528*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 30*MZ2^4*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 222*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 
      30*MZ2^4*Cqd1[3, 3, 3, 3] + 704*MW2^4*Cqe[3, 3, 2, 2] - 
      1616*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 1488*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
      674*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 98*MZ2^4*Cqe[3, 3, 2, 2] - 
      640*MW2^4*Cqe[3, 3, Leff, Leff] + 672*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      32*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      384*MW2^4*Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 444*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      60*MZ2^4*Cqq1[1, 1, 3, 3] + 256*MW2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      104*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 10*MZ2^4*Cqq1[1, 3, 3, 1] + 
      384*MW2^4*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 444*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      60*MZ2^4*Cqq1[2, 2, 3, 3] + 256*MW2^4*Cqq1[2, 3, 3, 2] - 
      512*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      104*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 10*MZ2^4*Cqq1[2, 3, 3, 2] - 
      384*MW2^4*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 132*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
      30*MZ2^4*Cqq1[3, 3, 3, 3] + 1152*MW2^4*Cqq3[1, 1, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 192*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      336*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 192*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      30*MZ2^4*Cqq3[1, 3, 3, 1] + 1152*MW2^4*Cqq3[2, 2, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 192*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      336*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      30*MZ2^4*Cqq3[2, 3, 3, 2] + 128*MW2^4*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 16*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 10*MZ2^4*Cqq3[3, 3, 3, 3] + 
      192*MW2^4*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 528*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      120*MZ2^4*Cqu1[1, 1, 3, 3] + 192*MW2^4*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 888*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 120*MZ2^4*Cqu1[2, 2, 3, 3] + 
      384*MW2^4*Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      1056*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 444*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      60*MZ2^4*Cqu1[3, 3, 1, 1] + 384*MW2^4*Cqu1[3, 3, 2, 2] - 
      1056*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 60*MZ2^4*Cqu1[3, 3, 2, 2] - 
      192*MW2^4*Cqu1[3, 3, 3, 3] + 384*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 84*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      60*MZ2^4*Cqu1[3, 3, 3, 3] - 192*MW2^4*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 888*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 120*MZ2^4*Cud1[3, 3, 1, 1] - 
      192*MW2^4*Cud1[3, 3, 2, 2] + 672*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 528*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      120*MZ2^4*Cud1[3, 3, 2, 2] - 192*MW2^4*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 888*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 120*MZ2^4*Cud1[3, 3, 3, 3] + 
      768*MW2^4*Cuu[1, 1, 3, 3] - 2688*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 2112*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      480*MZ2^4*Cuu[1, 1, 3, 3] + 256*MW2^4*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1184*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 160*MZ2^4*Cuu[1, 3, 3, 1] + 
      768*MW2^4*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2112*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      480*MZ2^4*Cuu[2, 2, 3, 3] + 256*MW2^4*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 1184*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 160*MZ2^4*Cuu[2, 3, 3, 2]))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(1408*MT2*MW2^4*Ceu[2, 2, 3, 3] - 
      2704*MT2*MW2^3*MZ2*Ceu[2, 2, 3, 3] + 704*MW2^4*MZ2*Ceu[2, 2, 3, 3] + 
      1896*MT2*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 2144*MW2^3*MZ2^2*
       Ceu[2, 2, 3, 3] - 502*MT2*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 
      2568*MW2^2*MZ2^3*Ceu[2, 2, 3, 3] - 98*MT2*MZ2^4*Ceu[2, 2, 3, 3] - 
      1520*MW2*MZ2^4*Ceu[2, 2, 3, 3] + 392*MZ2^5*Ceu[2, 2, 3, 3] - 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*
       (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clq1[2, 2, 3, 3] - 4112*MT2*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 
      704*MW2^4*MZ2*Clq1[2, 2, 3, 3] + 4512*MT2*MW2^2*MZ2^2*
       Clq1[2, 2, 3, 3] - 1264*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] - 
      2482*MT2*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 1032*MW2^2*MZ2^3*
       Clq1[2, 2, 3, 3] + 539*MT2*MZ2^4*Clq1[2, 2, 3, 3] - 
      386*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 49*MZ2^5*Clq1[2, 2, 3, 3] + 
      16*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] - 1408*MT2*MW2^4*Clq3[2, 2, 3, 3] + 
      4112*MT2*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 704*MW2^4*MZ2*Clq3[2, 2, 3, 3] - 
      4512*MT2*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 1264*MW2^3*MZ2^2*
       Clq3[2, 2, 3, 3] + 2482*MT2*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 
      1032*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] - 539*MT2*MZ2^4*Clq3[2, 2, 3, 3] + 
      386*MW2*MZ2^4*Clq3[2, 2, 3, 3] - 49*MZ2^5*Clq3[2, 2, 3, 3] - 
      1280*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] + 3424*MT2*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2160*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      992*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 688*MT2*MW2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      704*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 272*MW2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] + 64*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clu[2, 2, 3, 3] - 2000*MT2*MW2^3*MZ2*Clu[2, 2, 3, 3] + 
      704*MW2^4*MZ2*Clu[2, 2, 3, 3] + 1248*MT2*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 
      1792*MW2^3*MZ2^2*Clu[2, 2, 3, 3] - 202*MT2*MW2*MZ2^3*Clu[2, 2, 3, 3] + 
      1848*MW2^2*MZ2^3*Clu[2, 2, 3, 3] - 49*MT2*MZ2^4*Clu[2, 2, 3, 3] - 
      956*MW2*MZ2^4*Clu[2, 2, 3, 3] + 196*MZ2^5*Clu[2, 2, 3, 3] + 
      1280*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 1504*MT2*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
      336*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 496*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 64*MT2*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      256*MZ2^5*Clu[Leff, Leff, 3, 3] - 384*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 
      1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 192*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 
      2136*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2^2*
       Cqd1[3, 3, 1, 1] + 1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 330*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 30*MZ2^5*Cqd1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 2, 2] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 2, 2] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 2, 2] - 330*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 30*MZ2^5*Cqd1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 3, 3] - 330*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 30*MZ2^5*Cqd1[3, 3, 3, 3] + 
      1408*MT2*MW2^4*Cqe[3, 3, 2, 2] - 4816*MT2*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 
      704*MW2^4*MZ2*Cqe[3, 3, 2, 2] + 6216*MT2*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
      1616*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] - 3886*MT2*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 
      1488*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] + 1078*MT2*MZ2^4*Cqe[3, 3, 2, 2] - 
      674*MW2*MZ2^4*Cqe[3, 3, 2, 2] + 98*MZ2^5*Cqe[3, 3, 2, 2] - 
      1280*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 2784*MT2*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] - 640*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
      1088*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      672*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] - 696*MT2*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      352*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      768*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2976*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      384*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 4272*MT2*MW2^2*MZ2^2*
       Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 
      2724*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1056*MW2^2*MZ2^3*
       Cqq1[1, 1, 3, 3] + 660*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 60*MZ2^5*Cqq1[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 1600*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[1, 3, 3, 1] - 512*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 
      784*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      110*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 104*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 
      10*MZ2^5*Cqq1[1, 3, 3, 1] + 768*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 
      2976*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 384*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
      4272*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2^2*
       Cqq1[2, 2, 3, 3] - 2724*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 660*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 60*MZ2^5*Cqq1[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 1600*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[2, 3, 3, 2] - 512*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 
      784*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      110*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 104*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
      10*MZ2^5*Cqq1[2, 3, 3, 2] - 768*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 
      1824*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 384*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 
      960*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2^2*
       Cqq1[3, 3, 3, 3] - 372*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 330*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
      132*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 30*MZ2^5*Cqq1[3, 3, 3, 3] + 
      2304*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[1, 1, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[1, 1, 3, 3] - 180*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 
      1032*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 336*MW2^2*MZ2^3*
       Cqq3[1, 3, 3, 1] + 330*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
      192*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 30*MZ2^5*Cqq3[1, 3, 3, 1] + 
      2304*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[2, 2, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[2, 2, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[2, 2, 3, 3] - 180*MW2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] - 
      1032*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 336*MW2^2*MZ2^3*
       Cqq3[2, 3, 3, 2] + 330*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      192*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 30*MZ2^5*Cqq3[2, 3, 3, 2] + 
      256*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 608*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      128*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 320*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] + 124*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      16*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 110*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 10*MZ2^5*Cqq3[3, 3, 3, 3] + 
      384*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 30*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] + 
      384*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 30*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] + 
      768*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 1, 1] + 660*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 60*MZ2^5*Cqu1[3, 3, 1, 1] + 
      768*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 2, 2] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 2, 2] + 660*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 60*MZ2^5*Cqu1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 336*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 96*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
      384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 114*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 15*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] - 
      384*MT2*MW2^4*Cud1[3, 3, 1, 1] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
      192*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 30*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cud1[3, 3, 2, 2] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 30*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
      528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cud1[3, 3, 3, 3] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 30*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] + 
      1536*MT2*MW2^4*Cuu[1, 1, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      768*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 120*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cuu[1, 3, 3, 1] - 1216*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 928*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 184*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
      1184*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 40*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 160*MZ2^5*Cuu[1, 3, 3, 1] + 
      1536*MT2*MW2^4*Cuu[2, 2, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      768*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 120*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cuu[2, 3, 3, 2] - 1216*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 928*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 184*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      1184*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 40*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 160*MZ2^5*Cuu[2, 3, 3, 2]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-320*MW2^4*MZ2*Cdd[1, 1, 1, 1] + 1120*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] - 
     1480*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] + 880*MW2*MZ2^4*Cdd[1, 1, 1, 1] - 
     200*MZ2^5*Cdd[1, 1, 1, 1] - 768*MW2^4*MZ2*Cdd[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cdd[1, 1, 2, 2] - 480*MZ2^5*Cdd[1, 1, 2, 2] - 
     768*MW2^4*MZ2*Cdd[1, 1, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] + 2112*MW2*MZ2^4*Cdd[1, 1, 3, 3] - 
     480*MZ2^5*Cdd[1, 1, 3, 3] + 128*MW2^4*MZ2*Cdd[1, 2, 2, 1] - 
     448*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] + 592*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] - 
     352*MW2*MZ2^4*Cdd[1, 2, 2, 1] + 80*MZ2^5*Cdd[1, 2, 2, 1] + 
     128*MW2^4*MZ2*Cdd[1, 3, 3, 1] - 448*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] + 
     592*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] - 352*MW2*MZ2^4*Cdd[1, 3, 3, 1] + 
     80*MZ2^5*Cdd[1, 3, 3, 1] - 320*MW2^4*MZ2*Cdd[2, 2, 2, 2] + 
     1120*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] - 1480*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] + 
     880*MW2*MZ2^4*Cdd[2, 2, 2, 2] - 200*MZ2^5*Cdd[2, 2, 2, 2] - 
     768*MW2^4*MZ2*Cdd[2, 2, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] + 2112*MW2*MZ2^4*Cdd[2, 2, 3, 3] - 
     480*MZ2^5*Cdd[2, 2, 3, 3] + 128*MW2^4*MZ2*Cdd[2, 3, 3, 2] - 
     448*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] + 592*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] - 
     352*MW2*MZ2^4*Cdd[2, 3, 3, 2] + 80*MZ2^5*Cdd[2, 3, 3, 2] - 
     320*MW2^4*MZ2*Cdd[3, 3, 3, 3] + 1120*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] - 
     1480*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] + 880*MW2*MZ2^4*Cdd[3, 3, 3, 3] - 
     200*MZ2^5*Cdd[3, 3, 3, 3] - 192*MW2^4*MZ2*Ced[1, 1, 1, 1] + 
     672*MW2^3*MZ2^2*Ced[1, 1, 1, 1] - 888*MW2^2*MZ2^3*Ced[1, 1, 1, 1] + 
     528*MW2*MZ2^4*Ced[1, 1, 1, 1] - 120*MZ2^5*Ced[1, 1, 1, 1] - 
     192*MW2^4*MZ2*Ced[1, 1, 2, 2] + 672*MW2^3*MZ2^2*Ced[1, 1, 2, 2] - 
     888*MW2^2*MZ2^3*Ced[1, 1, 2, 2] + 528*MW2*MZ2^4*Ced[1, 1, 2, 2] - 
     120*MZ2^5*Ced[1, 1, 2, 2] - 192*MW2^4*MZ2*Ced[1, 1, 3, 3] + 
     672*MW2^3*MZ2^2*Ced[1, 1, 3, 3] - 888*MW2^2*MZ2^3*Ced[1, 1, 3, 3] + 
     528*MW2*MZ2^4*Ced[1, 1, 3, 3] - 120*MZ2^5*Ced[1, 1, 3, 3] + 
     512*MW2^4*MZ2*Ced[2, 2, 1, 1] - 1472*MW2^3*MZ2^2*Ced[2, 2, 1, 1] + 
     1680*MW2^2*MZ2^3*Ced[2, 2, 1, 1] - 992*MW2*MZ2^4*Ced[2, 2, 1, 1] + 
     272*MZ2^5*Ced[2, 2, 1, 1] + 512*MW2^4*MZ2*Ced[2, 2, 2, 2] - 
     1472*MW2^3*MZ2^2*Ced[2, 2, 2, 2] + 1680*MW2^2*MZ2^3*Ced[2, 2, 2, 2] - 
     992*MW2*MZ2^4*Ced[2, 2, 2, 2] + 272*MZ2^5*Ced[2, 2, 2, 2] + 
     512*MW2^4*MZ2*Ced[2, 2, 3, 3] - 1472*MW2^3*MZ2^2*Ced[2, 2, 3, 3] + 
     1680*MW2^2*MZ2^3*Ced[2, 2, 3, 3] - 992*MW2*MZ2^4*Ced[2, 2, 3, 3] + 
     272*MZ2^5*Ced[2, 2, 3, 3] - 192*MW2^4*MZ2*Ced[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Ced[3, 3, 1, 1] - 888*MW2^2*MZ2^3*Ced[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Ced[3, 3, 1, 1] - 120*MZ2^5*Ced[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Ced[3, 3, 2, 2] + 672*MW2^3*MZ2^2*Ced[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Ced[3, 3, 2, 2] + 528*MW2*MZ2^4*Ced[3, 3, 2, 2] - 
     120*MZ2^5*Ced[3, 3, 2, 2] - 192*MW2^4*MZ2*Ced[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Ced[3, 3, 3, 3] - 888*MW2^2*MZ2^3*Ced[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Ced[3, 3, 3, 3] - 120*MZ2^5*Ced[3, 3, 3, 3] + 
     32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 
       4*MZ2^4)*Ced[Leff, Leff, 1, 1] + 32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 
       11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 4*MZ2^4)*Ced[Leff, Leff, 2, 2] - 
     640*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] + 1152*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] - 
     288*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] + 128*MZ2^5*Ced[Leff, Leff, 3, 3] + 
     704*MW2^4*MZ2*Cee[1, 1, 2, 2] - 2144*MW2^3*MZ2^2*Cee[1, 1, 2, 2] + 
     2568*MW2^2*MZ2^3*Cee[1, 1, 2, 2] - 1520*MW2*MZ2^4*Cee[1, 1, 2, 2] + 
     392*MZ2^5*Cee[1, 1, 2, 2] + 704*MW2^4*MZ2*Cee[2, 2, 2, 2] - 
     2144*MW2^3*MZ2^2*Cee[2, 2, 2, 2] + 2568*MW2^2*MZ2^3*Cee[2, 2, 2, 2] - 
     1520*MW2*MZ2^4*Cee[2, 2, 2, 2] + 392*MZ2^5*Cee[2, 2, 2, 2] + 
     704*MW2^4*MZ2*Cee[2, 2, 3, 3] - 2144*MW2^3*MZ2^2*Cee[2, 2, 3, 3] + 
     2568*MW2^2*MZ2^3*Cee[2, 2, 3, 3] - 1520*MW2*MZ2^4*Cee[2, 2, 3, 3] + 
     392*MZ2^5*Cee[2, 2, 3, 3] - 640*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 1, 1] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 1, 1] - 288*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] + 
     128*MZ2^5*Cee[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 2, 2] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 2, 2] - 288*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] + 
     128*MZ2^5*Cee[Leff, Leff, 2, 2] - 640*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] + 
     128*MZ2^5*Cee[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Ceu[1, 1, 1, 1] - 
     1344*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] + 1776*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] - 
     1056*MW2*MZ2^4*Ceu[1, 1, 1, 1] + 240*MZ2^5*Ceu[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Ceu[1, 1, 2, 2] - 1344*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] + 
     1776*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] - 1056*MW2*MZ2^4*Ceu[1, 1, 2, 2] + 
     240*MZ2^5*Ceu[1, 1, 2, 2] - 1024*MW2^4*MZ2*Ceu[2, 2, 1, 1] + 
     2944*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] - 3360*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] + 
     1984*MW2*MZ2^4*Ceu[2, 2, 1, 1] - 544*MZ2^5*Ceu[2, 2, 1, 1] - 
     1024*MW2^4*MZ2*Ceu[2, 2, 2, 2] + 2944*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] - 
     3360*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] + 1984*MW2*MZ2^4*Ceu[2, 2, 2, 2] - 
     544*MZ2^5*Ceu[2, 2, 2, 2] - 4224*MT2*MW2^4*Ceu[2, 2, 3, 3] + 
     12864*MT2*MW2^3*MZ2*Ceu[2, 2, 3, 3] + 704*MW2^4*MZ2*Ceu[2, 2, 3, 3] - 
     15408*MT2*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 2144*MW2^3*MZ2^2*
      Ceu[2, 2, 3, 3] + 9120*MT2*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 
     2568*MW2^2*MZ2^3*Ceu[2, 2, 3, 3] - 2352*MT2*MZ2^4*Ceu[2, 2, 3, 3] - 
     1520*MW2*MZ2^4*Ceu[2, 2, 3, 3] + 392*MZ2^5*Ceu[2, 2, 3, 3] + 
     384*MW2^4*MZ2*Ceu[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] + 
     1776*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] - 1056*MW2*MZ2^4*Ceu[3, 3, 1, 1] + 
     240*MZ2^5*Ceu[3, 3, 1, 1] + 384*MW2^4*MZ2*Ceu[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] + 1776*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] - 
     1056*MW2*MZ2^4*Ceu[3, 3, 2, 2] + 240*MZ2^5*Ceu[3, 3, 2, 2] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] - 256*MZ2^5*Ceu[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] - 256*MZ2^5*Ceu[Leff, Leff, 2, 2] + 
     3840*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] - 6912*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 
     2112*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] + 1728*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
     768*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] + 128*MZ2^5*Ceu[Leff, Leff, 3, 3] - 
     192*MW2^4*MZ2*Cld[1, 1, 1, 1] + 672*MW2^3*MZ2^2*Cld[1, 1, 1, 1] - 
     888*MW2^2*MZ2^3*Cld[1, 1, 1, 1] + 528*MW2*MZ2^4*Cld[1, 1, 1, 1] - 
     120*MZ2^5*Cld[1, 1, 1, 1] - 192*MW2^4*MZ2*Cld[1, 1, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[1, 1, 2, 2] - 888*MW2^2*MZ2^3*Cld[1, 1, 2, 2] + 
     528*MW2*MZ2^4*Cld[1, 1, 2, 2] - 120*MZ2^5*Cld[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Cld[1, 1, 3, 3] + 672*MW2^3*MZ2^2*Cld[1, 1, 3, 3] - 
     888*MW2^2*MZ2^3*Cld[1, 1, 3, 3] + 528*MW2*MZ2^4*Cld[1, 1, 3, 3] - 
     120*MZ2^5*Cld[1, 1, 3, 3] + 512*MW2^4*MZ2*Cld[2, 2, 1, 1] - 
     1120*MW2^3*MZ2^2*Cld[2, 2, 1, 1] + 960*MW2^2*MZ2^3*Cld[2, 2, 1, 1] - 
     428*MW2*MZ2^4*Cld[2, 2, 1, 1] + 76*MZ2^5*Cld[2, 2, 1, 1] + 
     512*MW2^4*MZ2*Cld[2, 2, 2, 2] - 1120*MW2^3*MZ2^2*Cld[2, 2, 2, 2] + 
     960*MW2^2*MZ2^3*Cld[2, 2, 2, 2] - 428*MW2*MZ2^4*Cld[2, 2, 2, 2] + 
     76*MZ2^5*Cld[2, 2, 2, 2] + 512*MW2^4*MZ2*Cld[2, 2, 3, 3] - 
     1120*MW2^3*MZ2^2*Cld[2, 2, 3, 3] + 960*MW2^2*MZ2^3*Cld[2, 2, 3, 3] - 
     428*MW2*MZ2^4*Cld[2, 2, 3, 3] + 76*MZ2^5*Cld[2, 2, 3, 3] - 
     192*MW2^4*MZ2*Cld[3, 3, 1, 1] + 672*MW2^3*MZ2^2*Cld[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cld[3, 3, 1, 1] + 528*MW2*MZ2^4*Cld[3, 3, 1, 1] - 
     120*MZ2^5*Cld[3, 3, 1, 1] - 192*MW2^4*MZ2*Cld[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[3, 3, 2, 2] - 888*MW2^2*MZ2^3*Cld[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cld[3, 3, 2, 2] - 120*MZ2^5*Cld[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cld[3, 3, 3, 3] + 672*MW2^3*MZ2^2*Cld[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cld[3, 3, 3, 3] + 528*MW2*MZ2^4*Cld[3, 3, 3, 3] - 
     120*MZ2^5*Cld[3, 3, 3, 3] + 640*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] + 320*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] - 
     256*MZ2^5*Cld[Leff, Leff, 1, 1] + 640*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] + 320*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] - 
     256*MZ2^5*Cld[Leff, Leff, 2, 2] + 640*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] - 
     256*MZ2^5*Cld[Leff, Leff, 3, 3] + 704*MW2^4*MZ2*Cle[1, 1, 2, 2] - 
     2144*MW2^3*MZ2^2*Cle[1, 1, 2, 2] + 2568*MW2^2*MZ2^3*Cle[1, 1, 2, 2] - 
     1520*MW2*MZ2^4*Cle[1, 1, 2, 2] + 392*MZ2^5*Cle[1, 1, 2, 2] - 
     640*MW2^4*MZ2*Cle[1, 1, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[1, 1, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[1, 1, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[1, 1, Leff, Leff] + 128*MZ2^5*Cle[1, 1, Leff, Leff] + 
     704*MW2^4*MZ2*Cle[2, 2, 1, 1] - 1792*MW2^3*MZ2^2*Cle[2, 2, 1, 1] + 
     1848*MW2^2*MZ2^3*Cle[2, 2, 1, 1] - 956*MW2*MZ2^4*Cle[2, 2, 1, 1] + 
     196*MZ2^5*Cle[2, 2, 1, 1] + 1408*MW2^4*MZ2*Cle[2, 2, 2, 2] - 
     3936*MW2^3*MZ2^2*Cle[2, 2, 2, 2] + 4416*MW2^2*MZ2^3*Cle[2, 2, 2, 2] - 
     2476*MW2*MZ2^4*Cle[2, 2, 2, 2] + 588*MZ2^5*Cle[2, 2, 2, 2] + 
     704*MW2^4*MZ2*Cle[2, 2, 3, 3] - 1792*MW2^3*MZ2^2*Cle[2, 2, 3, 3] + 
     1848*MW2^2*MZ2^3*Cle[2, 2, 3, 3] - 956*MW2*MZ2^4*Cle[2, 2, 3, 3] + 
     196*MZ2^5*Cle[2, 2, 3, 3] - 640*MW2^4*MZ2*Cle[2, 2, Leff, Leff] + 
     1152*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 352*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] - 288*MW2*MZ2^4*Cle[2, 2, Leff, Leff] + 
     128*MZ2^5*Cle[2, 2, Leff, Leff] + 704*MW2^4*MZ2*Cle[3, 3, 2, 2] - 
     2144*MW2^3*MZ2^2*Cle[3, 3, 2, 2] + 2568*MW2^2*MZ2^3*Cle[3, 3, 2, 2] - 
     1520*MW2*MZ2^4*Cle[3, 3, 2, 2] + 392*MZ2^5*Cle[3, 3, 2, 2] - 
     640*MW2^4*MZ2*Cle[3, 3, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[3, 3, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[3, 3, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[3, 3, Leff, Leff] + 128*MZ2^5*Cle[3, 3, Leff, Leff] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 1, 1] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] - 256*MZ2^5*Cle[Leff, Leff, 1, 1] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] - 256*MZ2^5*Cle[Leff, Leff, 2, 2] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 3, 3] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] - 256*MZ2^5*Cle[Leff, Leff, 3, 3] + 
     1408*MW2^4*MZ2*Cll[1, 1, 2, 2] - 3584*MW2^3*MZ2^2*Cll[1, 1, 2, 2] + 
     3696*MW2^2*MZ2^3*Cll[1, 1, 2, 2] - 1912*MW2*MZ2^4*Cll[1, 1, 2, 2] + 
     392*MZ2^5*Cll[1, 1, 2, 2] + 704*MW2^4*MZ2*Cll[2, 2, 2, 2] - 
     2144*MW2^3*MZ2^2*Cll[2, 2, 2, 2] + 2392*MW2^2*MZ2^3*Cll[2, 2, 2, 2] - 
     1336*MW2*MZ2^4*Cll[2, 2, 2, 2] + 294*MZ2^5*Cll[2, 2, 2, 2] + 
     1408*MW2^4*MZ2*Cll[2, 2, 3, 3] - 3584*MW2^3*MZ2^2*Cll[2, 2, 3, 3] + 
     3696*MW2^2*MZ2^3*Cll[2, 2, 3, 3] - 1912*MW2*MZ2^4*Cll[2, 2, 3, 3] + 
     392*MZ2^5*Cll[2, 2, 3, 3] - 704*MW2^4*MZ2*Cll[2, 3, 3, 2] + 
     1440*MW2^3*MZ2^2*Cll[2, 3, 3, 2] - 1304*MW2^2*MZ2^3*Cll[2, 3, 3, 2] + 
     576*MW2*MZ2^4*Cll[2, 3, 3, 2] - 98*MZ2^5*Cll[2, 3, 3, 2] - 
     640*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 1, 1, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] + 128*MZ2^5*Cll[Leff, 1, 1, Leff] - 
     640*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 2, 2, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 2, 2, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] + 128*MZ2^5*Cll[Leff, 2, 2, Leff] - 
     640*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 3, 3, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] + 128*MZ2^5*Cll[Leff, 3, 3, Leff] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 1, 1] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 1, 1] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] - 512*MZ2^5*Cll[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 2, 2] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 2, 2] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 2, 2] - 512*MZ2^5*Cll[Leff, Leff, 2, 2] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 3, 3] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 3, 3] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] - 512*MZ2^5*Cll[Leff, Leff, 3, 3] + 
     192*MW2^4*MZ2*Clq1[1, 1, 1, 1] - 672*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] + 
     888*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] - 528*MW2*MZ2^4*Clq1[1, 1, 1, 1] + 
     120*MZ2^5*Clq1[1, 1, 1, 1] + 192*MW2^4*MZ2*Clq1[1, 1, 2, 2] - 
     672*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] + 888*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] - 
     528*MW2*MZ2^4*Clq1[1, 1, 2, 2] + 120*MZ2^5*Clq1[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Clq1[1, 1, 3, 3] + 384*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] - 
     168*MW2^2*MZ2^3*Clq1[1, 1, 3, 3] - 84*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 
     60*MZ2^5*Clq1[1, 1, 3, 3] - 512*MW2^4*MZ2*Clq1[2, 2, 1, 1] + 
     1120*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] - 960*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] + 
     428*MW2*MZ2^4*Clq1[2, 2, 1, 1] - 76*MZ2^5*Clq1[2, 2, 1, 1] - 
     512*MW2^4*MZ2*Clq1[2, 2, 2, 2] + 1120*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] - 
     960*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] + 428*MW2*MZ2^4*Clq1[2, 2, 2, 2] - 
     76*MZ2^5*Clq1[2, 2, 2, 2] - 4224*MT2*MW2^4*Clq1[2, 2, 3, 3] + 
     7584*MT2*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 1216*MW2^4*MZ2*Clq1[2, 2, 3, 3] - 
     6192*MT2*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 1616*MW2^3*MZ2^2*
      Clq1[2, 2, 3, 3] + 2316*MT2*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 
     1080*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] - 294*MT2*MZ2^4*Clq1[2, 2, 3, 3] - 
     286*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 11*MZ2^5*Clq1[2, 2, 3, 3] + 
     192*MW2^4*MZ2*Clq1[3, 3, 1, 1] - 672*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] + 
     888*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] - 528*MW2*MZ2^4*Clq1[3, 3, 1, 1] + 
     120*MZ2^5*Clq1[3, 3, 1, 1] + 192*MW2^4*MZ2*Clq1[3, 3, 2, 2] - 
     672*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] + 888*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] - 
     528*MW2*MZ2^4*Clq1[3, 3, 2, 2] + 120*MZ2^5*Clq1[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Clq1[3, 3, 3, 3] + 384*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] - 84*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 
     60*MZ2^5*Clq1[3, 3, 3, 3] - 640*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] + 
     1472*MW2^3*MZ2^2*Clq1[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^3*
      Clq1[Leff, Leff, 1, 1] - 320*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] + 
     256*MZ2^5*Clq1[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] + 1472*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     768*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 320*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] + 256*MZ2^5*Clq1[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] + 5952*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] + 1280*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 
     864*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
     1504*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] - 1632*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] - 336*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
     384*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] + 496*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] + 64*MZ2^5*Clq1[Leff, Leff, 3, 3] - 
     576*MW2^4*MZ2*Clq3[1, 1, 1, 1] + 864*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 576*MW2^4*MZ2*Clq3[1, 1, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] - 360*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Clq3[1, 1, 3, 3] + 192*MW2^3*MZ2^2*Clq3[1, 1, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] - 60*MW2*MZ2^4*Clq3[1, 1, 3, 3] + 
     1536*MW2^4*MZ2*Clq3[2, 2, 1, 1] - 2400*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] + 
     1920*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 588*MW2*MZ2^4*Clq3[2, 2, 1, 1] + 
     1536*MW2^4*MZ2*Clq3[2, 2, 2, 2] - 2400*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] + 
     1920*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] - 588*MW2*MZ2^4*Clq3[2, 2, 2, 2] + 
     4224*MT2*MW2^4*Clq3[2, 2, 3, 3] - 7584*MT2*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 
     192*MW2^4*MZ2*Clq3[2, 2, 3, 3] + 6192*MT2*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
     720*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] - 2316*MT2*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 
     792*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] + 294*MT2*MZ2^4*Clq3[2, 2, 3, 3] + 
     510*MW2*MZ2^4*Clq3[2, 2, 3, 3] - 147*MZ2^5*Clq3[2, 2, 3, 3] - 
     576*MW2^4*MZ2*Clq3[3, 3, 1, 1] + 864*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 576*MW2^4*MZ2*Clq3[3, 3, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] - 360*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Clq3[3, 3, 3, 3] + 192*MW2^3*MZ2^2*Clq3[3, 3, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] - 60*MW2*MZ2^4*Clq3[3, 3, 3, 3] + 
     1920*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] - 2496*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 1, 1] - 192*MW2^2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
     768*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 1920*MW2^4*MZ2*
      Clq3[Leff, Leff, 2, 2] - 2496*MW2^3*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
     192*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 768*MW2*MZ2^4*
      Clq3[Leff, Leff, 2, 2] + 3840*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
     5952*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 864*MT2*MW2^2*MZ2^2*
      Clq3[Leff, Leff, 3, 3] + 480*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
     1632*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
     624*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 384*MT2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] - 48*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
     192*MZ2^5*Clq3[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Clu[1, 1, 1, 1] - 
     1344*MW2^3*MZ2^2*Clu[1, 1, 1, 1] + 1776*MW2^2*MZ2^3*Clu[1, 1, 1, 1] - 
     1056*MW2*MZ2^4*Clu[1, 1, 1, 1] + 240*MZ2^5*Clu[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Clu[1, 1, 2, 2] - 1344*MW2^3*MZ2^2*Clu[1, 1, 2, 2] + 
     1776*MW2^2*MZ2^3*Clu[1, 1, 2, 2] - 1056*MW2*MZ2^4*Clu[1, 1, 2, 2] + 
     240*MZ2^5*Clu[1, 1, 2, 2] - 1024*MW2^4*MZ2*Clu[2, 2, 1, 1] + 
     2240*MW2^3*MZ2^2*Clu[2, 2, 1, 1] - 1920*MW2^2*MZ2^3*Clu[2, 2, 1, 1] + 
     856*MW2*MZ2^4*Clu[2, 2, 1, 1] - 152*MZ2^5*Clu[2, 2, 1, 1] - 
     1024*MW2^4*MZ2*Clu[2, 2, 2, 2] + 2240*MW2^3*MZ2^2*Clu[2, 2, 2, 2] - 
     1920*MW2^2*MZ2^3*Clu[2, 2, 2, 2] + 856*MW2*MZ2^4*Clu[2, 2, 2, 2] - 
     152*MZ2^5*Clu[2, 2, 2, 2] - 4224*MT2*MW2^4*Clu[2, 2, 3, 3] + 
     10752*MT2*MW2^3*MZ2*Clu[2, 2, 3, 3] + 704*MW2^4*MZ2*Clu[2, 2, 3, 3] - 
     11088*MT2*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 1792*MW2^3*MZ2^2*
      Clu[2, 2, 3, 3] + 5736*MT2*MW2*MZ2^3*Clu[2, 2, 3, 3] + 
     1848*MW2^2*MZ2^3*Clu[2, 2, 3, 3] - 1176*MT2*MZ2^4*Clu[2, 2, 3, 3] - 
     956*MW2*MZ2^4*Clu[2, 2, 3, 3] + 196*MZ2^5*Clu[2, 2, 3, 3] + 
     384*MW2^4*MZ2*Clu[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Clu[3, 3, 1, 1] + 
     1776*MW2^2*MZ2^3*Clu[3, 3, 1, 1] - 1056*MW2*MZ2^4*Clu[3, 3, 1, 1] + 
     240*MZ2^5*Clu[3, 3, 1, 1] + 384*MW2^4*MZ2*Clu[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Clu[3, 3, 2, 2] + 1776*MW2^2*MZ2^3*Clu[3, 3, 2, 2] - 
     1056*MW2*MZ2^4*Clu[3, 3, 2, 2] + 240*MZ2^5*Clu[3, 3, 2, 2] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] + 512*MZ2^5*Clu[Leff, Leff, 1, 1] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 2, 2] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] + 512*MZ2^5*Clu[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clu[Leff, Leff, 3, 3] + 8832*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
     4608*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 1920*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
     1536*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] - 256*MZ2^5*Clu[Leff, Leff, 3, 3] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 1, 1] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] - 1056*MW2*MZ2^4*Cqd1[1, 1, 1, 1] + 
     240*MZ2^5*Cqd1[1, 1, 1, 1] + 384*MW2^4*MZ2*Cqd1[1, 1, 2, 2] - 
     1344*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] + 1776*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] - 
     1056*MW2*MZ2^4*Cqd1[1, 1, 2, 2] + 240*MZ2^5*Cqd1[1, 1, 2, 2] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 3, 3] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] - 1056*MW2*MZ2^4*Cqd1[1, 1, 3, 3] + 
     240*MZ2^5*Cqd1[1, 1, 3, 3] + 384*MW2^4*MZ2*Cqd1[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 1, 1] + 240*MZ2^5*Cqd1[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 1056*MW2*MZ2^4*Cqd1[2, 2, 2, 2] + 
     240*MZ2^5*Cqd1[2, 2, 2, 2] + 384*MW2^4*MZ2*Cqd1[2, 2, 3, 3] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 3, 3] + 240*MZ2^5*Cqd1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 1, 1] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 54*MW2*MZ2^4*Cqd1[3, 3, 1, 1] + 
     90*MZ2^5*Cqd1[3, 3, 1, 1] + 1152*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 
     3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 576*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 
     3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 1296*MW2^3*MZ2^2*
      Cqd1[3, 3, 2, 2] - 1332*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
     864*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 180*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
     54*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 90*MZ2^5*Cqd1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 3, 3] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 54*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 
     90*MZ2^5*Cqd1[3, 3, 3, 3] + 192*MW2^4*MZ2*Cqe[1, 1, 1, 1] - 
     672*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] + 888*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] - 
     528*MW2*MZ2^4*Cqe[1, 1, 1, 1] + 120*MZ2^5*Cqe[1, 1, 1, 1] - 
     512*MW2^4*MZ2*Cqe[1, 1, 2, 2] + 1472*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] - 
     1680*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] + 992*MW2*MZ2^4*Cqe[1, 1, 2, 2] - 
     272*MZ2^5*Cqe[1, 1, 2, 2] + 192*MW2^4*MZ2*Cqe[1, 1, 3, 3] - 
     672*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] + 888*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqe[1, 1, 3, 3] + 120*MZ2^5*Cqe[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] - 1152*MW2^3*MZ2^2*
      Cqe[1, 1, Leff, Leff] + 352*MW2^2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
     288*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] - 128*MZ2^5*Cqe[1, 1, Leff, Leff] + 
     192*MW2^4*MZ2*Cqe[2, 2, 1, 1] - 672*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] + 
     888*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] - 528*MW2*MZ2^4*Cqe[2, 2, 1, 1] + 
     120*MZ2^5*Cqe[2, 2, 1, 1] - 512*MW2^4*MZ2*Cqe[2, 2, 2, 2] + 
     1472*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] - 1680*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] + 
     992*MW2*MZ2^4*Cqe[2, 2, 2, 2] - 272*MZ2^5*Cqe[2, 2, 2, 2] + 
     192*MW2^4*MZ2*Cqe[2, 2, 3, 3] - 672*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] - 528*MW2*MZ2^4*Cqe[2, 2, 3, 3] + 
     120*MZ2^5*Cqe[2, 2, 3, 3] + 640*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] - 
     1152*MW2^3*MZ2^2*Cqe[2, 2, Leff, Leff] + 352*MW2^2*MZ2^3*
      Cqe[2, 2, Leff, Leff] + 288*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] - 
     128*MZ2^5*Cqe[2, 2, Leff, Leff] - 192*MW2^4*MZ2*Cqe[3, 3, 1, 1] + 
     384*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] - 168*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] - 
     84*MW2*MZ2^4*Cqe[3, 3, 1, 1] + 60*MZ2^5*Cqe[3, 3, 1, 1] - 
     4224*MT2*MW2^4*Cqe[3, 3, 2, 2] + 9696*MT2*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 
     1216*MW2^4*MZ2*Cqe[3, 3, 2, 2] - 8928*MT2*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
     2320*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] + 4044*MT2*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 
     1728*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] - 588*MT2*MZ2^4*Cqe[3, 3, 2, 2] - 
     586*MW2*MZ2^4*Cqe[3, 3, 2, 2] - 38*MZ2^5*Cqe[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cqe[3, 3, 3, 3] + 384*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] - 84*MW2*MZ2^4*Cqe[3, 3, 3, 3] + 
     60*MZ2^5*Cqe[3, 3, 3, 3] + 3840*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 
     4032*MT2*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 
     1280*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 192*MT2*MW2^2*MZ2^2*
      Cqe[3, 3, Leff, Leff] + 864*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
     1008*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 448*MW2^2*MZ2^3*
      Cqe[3, 3, Leff, Leff] - 192*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 
     216*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] - 32*MZ2^5*Cqe[3, 3, Leff, Leff] - 
     64*MW2^4*MZ2*Cqq1[1, 1, 1, 1] + 800*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] - 
     1448*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] + 968*MW2*MZ2^4*Cqq1[1, 1, 1, 1] - 
     220*MZ2^5*Cqq1[1, 1, 1, 1] - 768*MW2^4*MZ2*Cqq1[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cqq1[1, 1, 2, 2] - 480*MZ2^5*Cqq1[1, 1, 2, 2] - 
     2304*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 6336*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
     1152*MW2^4*MZ2*Cqq1[1, 1, 3, 3] - 6336*MT2*MW2^2*MZ2^2*
      Cqq1[1, 1, 3, 3] - 2592*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] + 
     2664*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1728*MW2^2*MZ2^3*
      Cqq1[1, 1, 3, 3] - 360*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 180*MZ2^5*Cqq1[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqq1[1, 2, 2, 1] - 1088*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] + 
     656*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] - 176*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 
     40*MZ2^5*Cqq1[1, 2, 2, 1] - 1536*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 
     1344*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 1152*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 
     816*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 2112*MW2^3*MZ2^2*
      Cqq1[1, 3, 3, 1] - 1104*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
     1392*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 210*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     384*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 60*MZ2^5*Cqq1[1, 3, 3, 1] - 
     64*MW2^4*MZ2*Cqq1[2, 2, 2, 2] + 800*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] - 
     1448*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 968*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 
     220*MZ2^5*Cqq1[2, 2, 2, 2] - 2304*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 
     6336*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 1152*MW2^4*MZ2*Cqq1[2, 2, 3, 3] - 
     6336*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 2592*MW2^3*MZ2^2*
      Cqq1[2, 2, 3, 3] + 2664*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
     1728*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 360*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 180*MZ2^5*Cqq1[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 1344*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
     1152*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 816*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
     2112*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 1104*MT2*MW2*MZ2^3*
      Cqq1[2, 3, 3, 2] + 1392*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
     210*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 384*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
     60*MZ2^5*Cqq1[2, 3, 3, 2] + 2304*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 
     2880*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 704*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 
     288*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 640*MW2^3*MZ2^2*
      Cqq1[3, 3, 3, 3] + 792*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     152*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] - 180*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
     212*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 20*MZ2^5*Cqq1[3, 3, 3, 3] - 
     3648*MW2^4*MZ2*Cqq3[1, 1, 1, 1] + 5280*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] - 
     1896*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] - 264*MW2*MZ2^4*Cqq3[1, 1, 1, 1] + 
     60*MZ2^5*Cqq3[1, 1, 1, 1] - 6912*MW2^4*MZ2*Cqq3[1, 1, 2, 2] + 
     10368*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] - 4320*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] - 
     6912*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 12096*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] - 
     1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 6912*MT2*MW2^2*MZ2^2*
      Cqq3[1, 1, 3, 3] + 288*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] + 
     1080*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1440*MW2^2*MZ2^3*
      Cqq3[1, 1, 3, 3] - 900*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
     384*MW2^4*MZ2*Cqq3[1, 2, 2, 1] + 192*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] + 
     528*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] - 528*MW2*MZ2^4*Cqq3[1, 2, 2, 1] + 
     120*MZ2^5*Cqq3[1, 2, 2, 1] + 1152*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
     384*MW2^4*MZ2*Cqq3[1, 3, 3, 1] - 720*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
     192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 792*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
     1200*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 630*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
     912*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 180*MZ2^5*Cqq3[1, 3, 3, 1] - 
     3648*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 5280*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
     1896*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] - 264*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     60*MZ2^5*Cqq3[2, 2, 2, 2] - 6912*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     12096*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] - 1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
     6912*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 288*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] + 1080*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     1440*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 900*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 
     1152*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 384*MW2^4*MZ2*Cqq3[2, 3, 3, 2] - 
     720*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*
      Cqq3[2, 3, 3, 2] - 792*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
     1200*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 630*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     912*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 180*MZ2^5*Cqq3[2, 3, 3, 2] - 
     768*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 2688*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
     960*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 1824*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
     960*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 480*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
     120*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 600*MT2*MZ2^4*Cqq3[3, 3, 3, 3] - 
     300*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 768*MW2^4*MZ2*Cqu1[1, 1, 1, 1] + 
     2688*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] - 3552*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] + 
     2112*MW2*MZ2^4*Cqu1[1, 1, 1, 1] - 480*MZ2^5*Cqu1[1, 1, 1, 1] - 
     768*MW2^4*MZ2*Cqu1[1, 1, 2, 2] + 2688*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] - 
     3552*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] + 2112*MW2*MZ2^4*Cqu1[1, 1, 2, 2] - 
     480*MZ2^5*Cqu1[1, 1, 2, 2] - 1152*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 
     4032*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 
     5328*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2^2*
      Cqu1[1, 1, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 720*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] - 
     768*MW2^4*MZ2*Cqu1[2, 2, 1, 1] + 2688*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] - 
     3552*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] + 2112*MW2*MZ2^4*Cqu1[2, 2, 1, 1] - 
     480*MZ2^5*Cqu1[2, 2, 1, 1] - 768*MW2^4*MZ2*Cqu1[2, 2, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] - 3552*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] + 
     2112*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 480*MZ2^5*Cqu1[2, 2, 2, 2] - 
     1152*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 4032*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
     192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 5328*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
     672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 720*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 1, 1] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 1, 1] - 360*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 1, 1] - 180*MZ2^5*Cqu1[3, 3, 1, 1] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 2, 2] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 2, 2] - 360*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 2, 2] - 180*MZ2^5*Cqu1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 2304*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 1008*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 504*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 360*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] + 
     768*MW2^4*MZ2*Cud1[1, 1, 1, 1] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] - 2112*MW2*MZ2^4*Cud1[1, 1, 1, 1] + 
     480*MZ2^5*Cud1[1, 1, 1, 1] + 768*MW2^4*MZ2*Cud1[1, 1, 2, 2] - 
     2688*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] + 3552*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] - 
     2112*MW2*MZ2^4*Cud1[1, 1, 2, 2] + 480*MZ2^5*Cud1[1, 1, 2, 2] + 
     768*MW2^4*MZ2*Cud1[1, 1, 3, 3] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] - 2112*MW2*MZ2^4*Cud1[1, 1, 3, 3] + 
     480*MZ2^5*Cud1[1, 1, 3, 3] + 768*MW2^4*MZ2*Cud1[2, 2, 1, 1] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 1, 1] + 480*MZ2^5*Cud1[2, 2, 1, 1] + 
     768*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 2688*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 
     3552*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 2112*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 
     480*MZ2^5*Cud1[2, 2, 2, 2] + 768*MW2^4*MZ2*Cud1[2, 2, 3, 3] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 3, 3] + 480*MZ2^5*Cud1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cud1[3, 3, 1, 1] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 720*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] + 
     1152*MT2*MW2^4*Cud1[3, 3, 2, 2] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 720*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cud1[3, 3, 3, 3] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 720*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] - 
     1280*MW2^4*MZ2*Cuu[1, 1, 1, 1] + 4480*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] - 
     5920*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] + 3520*MW2*MZ2^4*Cuu[1, 1, 1, 1] - 
     800*MZ2^5*Cuu[1, 1, 1, 1] - 3072*MW2^4*MZ2*Cuu[1, 1, 2, 2] + 
     10752*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] - 14208*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] + 
     8448*MW2*MZ2^4*Cuu[1, 1, 2, 2] - 1920*MZ2^5*Cuu[1, 1, 2, 2] - 
     4608*MT2*MW2^4*Cuu[1, 1, 3, 3] + 16128*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
     768*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 21312*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
     2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 2880*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
     512*MW2^4*MZ2*Cuu[1, 2, 2, 1] - 1792*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] + 
     2368*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] - 1408*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
     320*MZ2^5*Cuu[1, 2, 2, 1] - 1536*MT2*MW2^4*Cuu[1, 3, 3, 1] + 
     7104*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1024*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 
     11424*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 3584*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] + 7896*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
     4736*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 2040*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
     2816*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 640*MZ2^5*Cuu[1, 3, 3, 1] - 
     1280*MW2^4*MZ2*Cuu[2, 2, 2, 2] + 4480*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] - 
     5920*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] + 3520*MW2*MZ2^4*Cuu[2, 2, 2, 2] - 
     800*MZ2^5*Cuu[2, 2, 2, 2] - 4608*MT2*MW2^4*Cuu[2, 2, 3, 3] + 
     16128*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 768*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 
     21312*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2^2*
      Cuu[2, 2, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 2880*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cuu[2, 3, 3, 2] + 7104*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
     1024*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 11424*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
     3584*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] + 7896*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
     4736*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 2040*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
     2816*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 640*MZ2^5*Cuu[2, 3, 3, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (3*MT2*(2*MW2 + MZ2)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*
         SW*CuW[3, 3]) + MW2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 - 23*SW2) + 
          MW2*MZ2*(-65 + 44*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 - 32*MW2^2*MZ2 + 
          4*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))


==> anc/Rmu_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-3*MT2^2*(40960*MW2^6 - 99392*MW2^5*MZ2 + 73728*MW2^4*MZ2^2 - 
     4168*MW2^3*MZ2^3 - 17956*MW2^2*MZ2^4 + 7422*MW2*MZ2^5 - 675*MZ2^6) + 
   4*MW2*(1168*MZ2^7*(33 - 4*Pi^2) + 256*MW2^7*(-1587 + 128*Pi^2) - 
     128*MW2^6*MZ2*(-12293 + 1188*Pi^2) + 16*MW2^5*MZ2^2*
      (-182291 + 19512*Pi^2) + 8*MW2^4*MZ2^2*(45*MH2 + 423318*MZ2 - 
       46264*MZ2*Pi^2) + 9*MW2*MZ2^5*(16*MH2 - 35257*MZ2 + 4128*MZ2*Pi^2) - 
     4*MW2^2*MZ2^4*(9*MH2 - 297434*MZ2 + 33000*MZ2*Pi^2) + 
     4*MW2^3*MZ2^3*(-117*MH2 - 636718*MZ2 + 69184*MZ2*Pi^2)) + 
   MT2*(4672*MZ2^7*(-33 + 4*Pi^2) - 1024*MW2^7*(-1707 + 128*Pi^2) + 
     64*MW2^6*MZ2*(-103165 + 9504*Pi^2) - 64*MW2^5*MZ2^2*
      (-185909 + 19512*Pi^2) + 4*MW2^3*MZ2^3*(468*MH2 + 2531947*MZ2 - 
       276736*MZ2*Pi^2) - 9*MW2*MZ2^5*(64*MH2 - 140893*MZ2 + 
       16512*MZ2*Pi^2) + 8*MW2^4*MZ2^2*(-180*MH2 - 1694349*MZ2 + 
       185056*MZ2*Pi^2) + 2*MW2^2*MZ2^4*(72*MH2 - 2368501*MZ2 + 
       264000*MZ2*Pi^2)))/(1296*(MT2 - MW2)*(2*MW2 - MZ2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*MH2*MW2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
   (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + 
 ((2*MW2 + MZ2)*(-18*MT2^4*(32*MW2^4 - 48*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 
      12*MW2*MZ2^3 - 5*MZ2^4) + MT2^3*(10240*MW2^5 - 28960*MW2^4*MZ2 + 
      32336*MW2^3*MZ2^2 - 17804*MW2^2*MZ2^3 + 4116*MW2*MZ2^4 + 45*MZ2^5) + 
    4*MT2*MW2^2*(2272*MW2^5 - 9872*MW2^4*MZ2 + 15900*MW2^3*MZ2^2 - 
      11404*MW2^2*MZ2^3 + 2933*MW2*MZ2^4 + 90*MZ2^5) - 
    2*MT2^2*MW2*(9376*MW2^5 - 30800*MW2^4*MZ2 + 40044*MW2^3*MZ2^2 - 
      25000*MW2^2*MZ2^3 + 6083*MW2*MZ2^4 + 135*MZ2^5) + 
    1024*MW2^4*(5*MW2 - 4*MZ2)*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
  (216*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + 
 (CW2*(MH2*(6*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3) + MT2*MW2*(15744*MW2^6 - 15168*MW2^5*MZ2 - 
        29968*MW2^4*MZ2^2 + 41152*MW2^3*MZ2^3 - 12896*MW2^2*MZ2^4 + 
        1484*MW2*MZ2^5 - 969*MZ2^6) - 16*MW2^2*(480*MW2^6 - 504*MW2^5*MZ2 - 
        890*MW2^4*MZ2^2 + 1295*MW2^3*MZ2^3 - 427*MW2^2*MZ2^4 + 46*MW2*MZ2^5 - 
        27*MZ2^6) + MT2^2*(-8448*MW2^6 + 8064*MW2^5*MZ2 + 15296*MW2^4*MZ2^2 - 
        20864*MW2^3*MZ2^3 + 6376*MW2^2*MZ2^4 - 700*MW2*MZ2^5 + 492*MZ2^6)) + 
    MW2*(-6*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3) + 4*MT2^2*(2112*MW2^6 - 2016*MW2^5*MZ2 - 3464*MW2^4*MZ2^2 + 
        4748*MW2^3*MZ2^3 - 1630*MW2^2*MZ2^4 + 319*MW2*MZ2^5 - 123*MZ2^6) + 
      16*MW2^2*(480*MW2^6 - 504*MW2^5*MZ2 - 800*MW2^4*MZ2^2 + 
        1178*MW2^3*MZ2^3 - 436*MW2^2*MZ2^4 + 82*MW2*MZ2^5 - 27*MZ2^6) + 
      MT2*MW2*(-15744*MW2^6 + 15168*MW2^5*MZ2 + 27088*MW2^4*MZ2^2 - 
        37408*MW2^3*MZ2^3 + 13184*MW2^2*MZ2^4 - 2636*MW2*MZ2^5 + 969*MZ2^6)))*
   B0i[bb0, 0, 0, MW2])/(72*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(3072*MW2^6 - 2880*MW2^5*MZ2 - 4608*MW2^4*MZ2^2 + 
    (32*MH2 - 549*MZ2)*MZ2^5 - 4*MW2^2*MZ2^3*(26*MH2 + 615*MZ2) + 
    8*MW2^3*MZ2^2*(10*MH2 + 681*MZ2) + 2*MW2*MZ2^4*(-4*MH2 + 813*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(36*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((2*MW2 + MZ2)*(36*MT2^2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
      27*MW2*MZ2^3 + 5*MZ2^4) + 2*MT2*(2848*MW2^5 - 7456*MW2^4*MZ2 + 
      7652*MW2^3*MZ2^2 - 3830*MW2^2*MZ2^3 + 768*MW2*MZ2^4 + 45*MZ2^5) + 
    MW2*(-1152*MW2^5 + 3424*MW2^4*MZ2 - 5440*MW2^3*MZ2^2 + 4412*MW2^2*MZ2^3 - 
      1436*MW2*MZ2^4 + 57*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2*MZ2*(60*MW2^4 - 8*MW2^3*MZ2 - 127*MW2^2*MZ2^2 + 71*MW2*MZ2^3 + 
      4*MZ2^4) + 9*MT2*(64*MW2^5 - 64*MW2^4*MZ2 - 56*MW2^3*MZ2^2 + 
      100*MW2^2*MZ2^3 - 42*MW2*MZ2^4 + 5*MZ2^5))*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((4*CWw*MW*MW2*(480*MW2^5 - 1124*MW2^4*MZ2 + 592*MW2^3*MZ2^2 + 
      255*MW2^2*MZ2^3 - 199*MW2*MZ2^4 - 4*MZ2^5))/
    (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(16*MW2*(10*MW2^3 - 33*MW2^2*MZ2 + 
        35*MW2*MZ2^2 - 12*MZ2^3) + MT2*(-208*MW2^3 + 624*MW2^2*MZ2 - 
        626*MW2*MZ2^2 + 207*MZ2^3))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (8*CWw*MW*MW2*(40*MW2^5 - 112*MW2^4*MZ2 + 84*MW2^3*MZ2^2 + 9*MW2^2*MZ2^3 - 
      25*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] - 
 (16*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*
   Class[3])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/1296*(96*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
       (3*MH2 - 9*MW2 + 8*MZ2)*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*(72*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(1120*MW2^7 - 4528*MW2^6*MZ2 + 
          7380*MW2^5*MZ2^2 - 5796*MW2^4*MZ2^3 + 1665*MW2^3*MZ2^4 + 
          573*MW2^2*MZ2^5 - 514*MW2*MZ2^6 + 100*MZ2^7)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
        MH2*(-3*MT2^7*(327680*MW2^10 - 1015808*MW2^9*MZ2 + 4352*MW2^8*MZ2^2 + 
            3938304*MW2^7*MZ2^3 - 7064544*MW2^6*MZ2^4 + 5865264*MW2^5*MZ2^5 - 
            2520632*MW2^4*MZ2^6 + 455252*MW2^3*MZ2^7 + 27196*MW2^2*MZ2^8 - 
            17820*MW2*MZ2^9 + 675*MZ2^10) + MT2^6*(11317248*MW2^11 + 
            4*MW2^3*MZ2^8*(24695419 - 2997184*Pi^2) + 6*MW2*MZ2^10*
             (858023 - 102784*Pi^2) + 1024*MW2^10*MZ2*(-33671 + 144*Pi^2) - 
            256*MW2^9*MZ2^2*(-83153 + 7552*Pi^2) + 5*MZ2^11*
             (-77493 + 9344*Pi^2) + 640*MW2^8*MZ2^3*(27559 + 14064*Pi^2) - 
            32*MW2^7*MZ2^4*(-1081125 + 705952*Pi^2) - 40*MW2^5*MZ2^6*
             (-6505215 + 917216*Pi^2) + 16*MW2^6*MZ2^5*(-11260665 + 
              2210656*Pi^2) + 8*MW2^4*MZ2^7*(-25523729 + 3209344*Pi^2) + 
            MW2^2*MZ2^9*(-29763157 + 3577472*Pi^2)) + 2*MW2^5*(MW2 + MZ2)*
           (2709504*MW2^11 + 2*MW2^3*MZ2^8*(24898195 - 2997184*Pi^2) + 
            5840*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-7171 + 72*Pi^2) - 
            528*MW2*MZ2^10*(-4813 + 584*Pi^2) - 128*MW2^9*MZ2^2*
             (-64625 + 7552*Pi^2) + 64*MW2^8*MZ2^3*(-402967 + 70320*Pi^2) - 
            16*MW2^7*MZ2^4*(-5416857 + 705952*Pi^2) + 16*MW2^6*MZ2^5*
             (-9614025 + 1105328*Pi^2) + 8*MW2^4*MZ2^7*(-13745953 + 
              1604672*Pi^2) + MW2^2*MZ2^9*(-14673587 + 1788736*Pi^2) - 
            4*MW2^5*MZ2^6*(-40449459 + 4586080*Pi^2)) + 
          3*MT2^4*MW2*(33648640*MW2^12 + 4*MW2^4*MZ2^8*(180136473 - 
              21404608*Pi^2) + 2*MW2^2*MZ2^10*(27395649 - 3330496*Pi^2) + 
            5*MZ2^12*(76953 - 9344*Pi^2) + 49152*MW2^11*MZ2*
             (-2062 + 15*Pi^2) - 256*MW2^10*MZ2^2*(-403941 + 38336*Pi^2) + 
            128*MW2^3*MZ2^9*(-1932215 + 233407*Pi^2) + 128*MW2^9*MZ2^3*
             (-1543537 + 366704*Pi^2) + 2*MW2*MZ2^11*(-3496629 + 
              425152*Pi^2) + 120*MW2^5*MZ2^7*(-11794647 + 1375520*Pi^2) - 
            32*MW2^8*MZ2^4*(-23961201 + 3811040*Pi^2) + 32*MW2^7*MZ2^5*
             (-49366803 + 6232592*Pi^2) - 8*MW2^6*MZ2^6*(-233593567 + 
              27351712*Pi^2)) + MT2^2*MW2^2*(87183360*MW2^13 + 
            MW2^4*MZ2^9*(197516719 - 21664896*Pi^2) + 4*MW2^5*MZ2^8*
             (104916763 - 13776064*Pi^2) + 2*MW2^2*MZ2^11*(31572787 - 
              3843776*Pi^2) - 23360*MZ2^13*(-33 + 4*Pi^2) + 
            3072*MW2^12*MZ2*(-73813 + 720*Pi^2) - 256*MW2^11*MZ2^2*
             (-788231 + 112128*Pi^2) - 504*MW2^7*MZ2^6*(-7779423 + 
              861920*Pi^2) + 128*MW2^10*MZ2^3*(-4970387 + 1022288*Pi^2) + 
            MW2*MZ2^12*(-10937961 + 1326848*Pi^2) - 32*MW2^9*MZ2^4*
             (-73878587 + 9905888*Pi^2) + 24*MW2^6*MZ2^7*(-86282249 + 
              10041792*Pi^2) + 2*MW2^3*MZ2^10*(-90975215 + 10940928*Pi^2) + 
            16*MW2^8*MZ2^5*(-258034565 + 29210912*Pi^2)) + 
          MT2*MW2^3*(-33497088*MW2^13 + 4*MW2^6*MZ2^7*(11952465 - 
              2153024*Pi^2) + 11680*MZ2^13*(-33 + 4*Pi^2) - 
            3072*MW2^12*MZ2*(-24181 + 288*Pi^2) - 384*MW2*MZ2^12*
             (-16247 + 1971*Pi^2) + 768*MW2^11*MZ2^2*(-61613 + 14528*Pi^2) - 
            256*MW2^10*MZ2^3*(-908863 + 187728*Pi^2) - 40*MW2^5*MZ2^8*
             (-9606873 + 1044512*Pi^2) - 128*MW2^8*MZ2^5*(-9973151 + 
              1058208*Pi^2) + 32*MW2^9*MZ2^4*(-26792759 + 3331456*Pi^2) - 
            4*MW2^3*MZ2^10*(-39299701 + 4755232*Pi^2) + MW2^2*MZ2^11*
             (-42284143 + 5147264*Pi^2) + 8*MW2^7*MZ2^6*(-106928763 + 
              11428736*Pi^2) + MW2^4*MZ2^9*(-342676141 + 40176128*Pi^2)) + 
          MT2^5*(-47259648*MW2^12 + MW2^3*MZ2^9*(276888187 - 33453568*Pi^2) + 
            3*MW2*MZ2^11*(2467081 - 299008*Pi^2) + 11680*MZ2^12*
             (-33 + 4*Pi^2) - 3072*MW2^11*MZ2*(-47089 + 288*Pi^2) + 
            256*MW2^10*MZ2^2*(-510377 + 45888*Pi^2) - 256*MW2^9*MZ2^3*
             (-607967 + 218512*Pi^2) - 160*MW2^7*MZ2^5*(-10541007 + 
              1467584*Pi^2) + 4*MW2^2*MZ2^10*(-15011683 + 1819424*Pi^2) + 
            32*MW2^8*MZ2^4*(-23046385 + 4516992*Pi^2) + 16*MW2^4*MZ2^8*
             (-50948971 + 6100448*Pi^2) + 8*MW2^6*MZ2^6*(-260032977 + 
              31937792*Pi^2) - 4*MW2^5*MZ2^7*(-400049283 + 47684288*Pi^2)) + 
          MT2^3*MW2*(-123125760*MW2^13 + 4*MW2^6*MZ2^7*(1192737551 - 
              137875456*Pi^2) + 16*MW2^8*MZ2^5*(389763739 - 46474368*Pi^2) + 
            2*MW2^4*MZ2^9*(284850999 - 34926080*Pi^2) + 2*MW2*MZ2^12*
             (2157849 - 261632*Pi^2) + 11680*MZ2^13*(-33 + 4*Pi^2) - 
            2048*MW2^12*MZ2*(-172151 + 1440*Pi^2) + 256*MW2^11*MZ2^2*
             (-1395197 + 152192*Pi^2) - 512*MW2^10*MZ2^3*(-1698567 + 
              358864*Pi^2) + MW2^2*MZ2^11*(-11596573 + 1409664*Pi^2) + 
            MW2^3*MZ2^10*(-60437563 + 7500288*Pi^2) + 32*MW2^9*MZ2^4*
             (-101455909 + 14621184*Pi^2) + 4*MW2^5*MZ2^8*(-532219537 + 
              63608896*Pi^2) + 8*MW2^7*MZ2^6*(-859379505 + 97740416*Pi^2))) + 
        MW2*(3*MT2^7*(327680*MW2^10 - 1015808*MW2^9*MZ2 + 4352*MW2^8*MZ2^2 + 
            3938304*MW2^7*MZ2^3 - 7064544*MW2^6*MZ2^4 + 5865264*MW2^5*MZ2^5 - 
            2520632*MW2^4*MZ2^6 + 455252*MW2^3*MZ2^7 + 27196*MW2^2*MZ2^8 - 
            17820*MW2*MZ2^9 + 675*MZ2^10) - MT2^6*(11317248*MW2^11 + 
            4*MW2^3*MZ2^8*(24679687 - 2997184*Pi^2) + 6*MW2*MZ2^10*
             (858023 - 102784*Pi^2) + 1024*MW2^10*MZ2*(-33671 + 144*Pi^2) - 
            512*MW2^9*MZ2^2*(-42139 + 3776*Pi^2) + 5*MZ2^11*
             (-77493 + 9344*Pi^2) + 256*MW2^8*MZ2^3*(64951 + 35160*Pi^2) - 
            256*MW2^7*MZ2^4*(-140355 + 88244*Pi^2) + 19*MW2^2*MZ2^9*
             (-1566103 + 188288*Pi^2) - 80*MW2^5*MZ2^6*(-3252729 + 
              458608*Pi^2) + 16*MW2^4*MZ2^7*(-12751753 + 1604672*Pi^2) + 
            16*MW2^6*MZ2^5*(-11306187 + 2210656*Pi^2)) - 2*MW2^5*(MW2 + MZ2)*
           (2709504*MW2^11 + 2*MW2^3*MZ2^8*(24882463 - 2997184*Pi^2) + 
            5840*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-7171 + 72*Pi^2) - 
            528*MW2*MZ2^10*(-4813 + 584*Pi^2) + 1280*MW2^8*MZ2^3*
             (-20543 + 3516*Pi^2) - 256*MW2^9*MZ2^2*(-32875 + 3776*Pi^2) - 
            64*MW2^7*MZ2^4*(-1364643 + 176488*Pi^2) + 32*MW2^6*MZ2^5*
             (-4818393 + 552664*Pi^2) + MW2^2*MZ2^9*(-14669987 + 
              1788736*Pi^2) - 8*MW2^5*MZ2^6*(-20225337 + 2293040*Pi^2) + 
            4*MW2^4*MZ2^7*(-27471683 + 3209344*Pi^2)) + 
          MT2*MW2^3*(33497088*MW2^13 + MW2^4*MZ2^9*(342368773 - 
              40176128*Pi^2) + 8*MW2^7*MZ2^6*(106496061 - 11428736*Pi^2) + 
            MW2^2*MZ2^11*(42276943 - 5147264*Pi^2) - 11680*MZ2^13*
             (-33 + 4*Pi^2) + 3072*MW2^12*MZ2*(-24181 + 288*Pi^2) + 
            384*MW2*MZ2^12*(-16247 + 1971*Pi^2) - 768*MW2^11*MZ2^2*
             (-63863 + 14528*Pi^2) + 256*MW2^10*MZ2^3*(-929167 + 
              187728*Pi^2) + 56*MW2^5*MZ2^8*(-6860301 + 746080*Pi^2) + 
            4*MW2^6*MZ2^7*(-11520411 + 2153024*Pi^2) - 32*MW2^9*MZ2^4*
             (-26939333 + 3331456*Pi^2) + 32*MW2^8*MZ2^5*(-39872453 + 
              4232832*Pi^2) + 4*MW2^3*MZ2^10*(-39278569 + 4755232*Pi^2)) - 
          3*MT2^4*MW2*(33648640*MW2^12 + 4*MW2^4*MZ2^8*(180017367 - 
              21404608*Pi^2) + 16*MW2^6*MZ2^6*(116845343 - 13675856*Pi^2) + 
            2*MW2^2*MZ2^10*(27392049 - 3330496*Pi^2) + 
            5*MZ2^12*(76953 - 9344*Pi^2) + 49152*MW2^11*MZ2*
             (-2062 + 15*Pi^2) - 512*MW2^10*MZ2^2*(-204783 + 19168*Pi^2) + 
            512*MW2^9*MZ2^3*(-396313 + 91676*Pi^2) + 2*MW2*MZ2^11*
             (-3496629 + 425152*Pi^2) - 128*MW2^8*MZ2^4*(-6050337 + 
              952760*Pi^2) + 120*MW2^5*MZ2^7*(-11787987 + 1375520*Pi^2) + 
            16*MW2^3*MZ2^9*(-15451537 + 1867256*Pi^2) + 32*MW2^7*MZ2^5*
             (-49522323 + 6232592*Pi^2)) + MT2^2*MW2^2*(-87183360*MW2^13 + 
            16*MW2^8*MZ2^5*(258424247 - 29210912*Pi^2) + 2*MW2^3*MZ2^10*
             (90905087 - 10940928*Pi^2) + MW2*MZ2^12*(10937961 - 
              1326848*Pi^2) + 23360*MZ2^13*(-33 + 4*Pi^2) - 
            3072*MW2^12*MZ2*(-73813 + 720*Pi^2) + 512*MW2^11*MZ2^2*
             (-402553 + 56064*Pi^2) + 1024*MW2^9*MZ2^4*(-2325724 + 
              309559*Pi^2) - 256*MW2^10*MZ2^3*(-2542141 + 511144*Pi^2) - 
            96*MW2^6*MZ2^7*(-21529907 + 2510448*Pi^2) + 144*MW2^7*MZ2^6*
             (-27200337 + 3016720*Pi^2) + 2*MW2^2*MZ2^11*(-31565587 + 
              3843776*Pi^2) + 4*MW2^5*MZ2^8*(-104756815 + 13776064*Pi^2) + 
            MW2^4*MZ2^9*(-197175295 + 21664896*Pi^2)) + 
          MT2^5*(47259648*MW2^12 + 8*MW2^4*MZ2^8*(101830523 - 
              12200896*Pi^2) + 4*MW2^2*MZ2^10*(15009883 - 1819424*Pi^2) - 
            11680*MZ2^12*(-33 + 4*Pi^2) + 3072*MW2^11*MZ2*
             (-47089 + 288*Pi^2) - 256*MW2^10*MZ2^2*(-517127 + 45888*Pi^2) + 
            256*MW2^9*MZ2^3*(-632771 + 218512*Pi^2) + 3*MW2*MZ2^11*
             (-2467081 + 299008*Pi^2) + 128*MW2^7*MZ2^5*(-13220829 + 
              1834480*Pi^2) - 32*MW2^8*MZ2^4*(-23328247 + 4516992*Pi^2) - 
            8*MW2^6*MZ2^6*(-260131311 + 31937792*Pi^2) + MW2^3*MZ2^9*
             (-276782059 + 33453568*Pi^2) + 4*MW2^5*MZ2^7*(-399809037 + 
              47684288*Pi^2)) + MT2^3*MW2*(123125760*MW2^13 + 
            32*MW2^9*MZ2^4*(102344353 - 14621184*Pi^2) + MW2^3*MZ2^10*
             (60486091 - 7500288*Pi^2) + MW2^2*MZ2^11*(11589373 - 
              1409664*Pi^2) - 11680*MZ2^13*(-33 + 4*Pi^2) + 
            2048*MW2^12*MZ2*(-172151 + 1440*Pi^2) - 256*MW2^11*MZ2^2*
             (-1417697 + 152192*Pi^2) + 2*MW2*MZ2^12*(-2157849 + 
              261632*Pi^2) + 512*MW2^10*MZ2^3*(-1739157 + 358864*Pi^2) + 
            2*MW2^4*MZ2^9*(-284796963 + 34926080*Pi^2) + 16*MW2^8*MZ2^5*
             (-390777895 + 46474368*Pi^2) - 4*MW2^5*MZ2^8*(-531821575 + 
              63608896*Pi^2) - 8*MW2^7*MZ2^6*(-859419033 + 97740416*Pi^2) + 
            4*MW2^6*MZ2^7*(-1191751403 + 137875456*Pi^2)))))/
     ((MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (16*Alfas*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VMU^2)/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*MW2*MZ2*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(MH2^3*(160*MW2^6 - 720*MW2^5*MZ2 + 1356*MW2^4*MZ2^2 - 
          1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 75*MW2*MZ2^5 - 40*MZ2^6) - 
        12*MW2^2*MZ2*(160*MW2^6 - 720*MW2^5*MZ2 + 1356*MW2^4*MZ2^2 - 
          1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 75*MW2*MZ2^5 - 40*MZ2^6) + 
        MH2*MW2*(160*MW2^7 + 3120*MW2^6*MZ2 - 14196*MW2^5*MZ2^2 + 
          24780*MW2^4*MZ2^3 - 18945*MW2^3*MZ2^4 + 4035*MW2^2*MZ2^5 + 
          1922*MW2*MZ2^6 - 780*MZ2^7) + MH2^2*(-320*MW2^7 - 1920*MW2^6*MZ2 + 
          7512*MW2^5*MZ2^2 - 9636*MW2^4*MZ2^3 + 4842*MW2^3*MZ2^4 + 
          327*MW2^2*MZ2^5 - 1162*MW2*MZ2^6 + 300*MZ2^7)))*SW2*
     B0i[bb0, 0, 0, MH2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(-9*MT2^9*MZ2*(-2*MW2 + MZ2)^2*(-1408*MW2^6 + 4096*MW2^5*MZ2 - 
        4080*MW2^4*MZ2^2 + 1032*MW2^3*MZ2^3 + 796*MW2^2*MZ2^4 - 
        520*MW2*MZ2^5 + 75*MZ2^6) + MT2^8*(-163840*MW2^10 + 
        199168*MW2^9*MZ2 + 1268480*MW2^8*MZ2^2 - 4112448*MW2^7*MZ2^3 + 
        5362944*MW2^6*MZ2^4 - 3615120*MW2^5*MZ2^5 + 1116640*MW2^4*MZ2^6 + 
        52076*MW2^3*MZ2^7 - 137816*MW2^2*MZ2^8 + 30105*MW2*MZ2^9 - 
        675*MZ2^10) + MT2^7*MW2*(1091584*MW2^10 - 2874880*MW2^9*MZ2 - 
        2666240*MW2^8*MZ2^2 + 19760832*MW2^7*MZ2^3 - 33393312*MW2^6*MZ2^4 + 
        28479696*MW2^5*MZ2^5 - 12795472*MW2^4*MZ2^6 + 2107204*MW2^3*MZ2^7 + 
        512066*MW2^2*MZ2^8 - 241287*MW2*MZ2^9 + 20700*MZ2^10) - 
      MT2^6*MW2*(3108864*MW2^11 - 10120704*MW2^10*MZ2 - 745984*MW2^9*MZ2^2 + 
        48883264*MW2^8*MZ2^3 - 97267360*MW2^7*MZ2^4 + 92987184*MW2^6*MZ2^5 - 
        47603688*MW2^5*MZ2^6 + 10703400*MW2^4*MZ2^7 + 728368*MW2^3*MZ2^8 - 
        756520*MW2^2*MZ2^9 + 82015*MW2*MZ2^10 + 675*MZ2^11) + 
      2*MT2*MW2^6*(54272*MW2^11 - 500224*MW2^10*MZ2 + 667392*MW2^9*MZ2^2 + 
        1437120*MW2^8*MZ2^3 - 4263728*MW2^7*MZ2^4 + 3139360*MW2^6*MZ2^5 + 
        831016*MW2^5*MZ2^6 - 2357024*MW2^4*MZ2^7 + 1155057*MW2^3*MZ2^8 - 
        136857*MW2^2*MZ2^9 - 32962*MW2*MZ2^10 + 5120*MZ2^11) + 
      MT2^5*MW2^2*(4904960*MW2^11 - 18164224*MW2^10*MZ2 + 
        5901824*MW2^9*MZ2^2 + 71300160*MW2^8*MZ2^3 - 159107840*MW2^7*MZ2^4 + 
        160262976*MW2^6*MZ2^5 - 84020600*MW2^5*MZ2^6 + 18315232*MW2^4*MZ2^7 + 
        1902850*MW2^3*MZ2^8 - 1384899*MW2^2*MZ2^9 + 63623*MW2*MZ2^10 + 
        20025*MZ2^11) - 2*MT2^2*MW2^5*(407552*MW2^11 - 2404608*MW2^10*MZ2 + 
        2413568*MW2^9*MZ2^2 + 6972768*MW2^8*MZ2^3 - 18869008*MW2^7*MZ2^4 + 
        16084872*MW2^6*MZ2^5 - 1810796*MW2^5*MZ2^6 - 5662656*MW2^4*MZ2^7 + 
        3443368*MW2^3*MZ2^8 - 489003*MW2^2*MZ2^9 - 118895*MW2*MZ2^10 + 
        27330*MZ2^11) - MT2^4*MW2^3*(4628480*MW2^11 - 19219968*MW2^10*MZ2 + 
        11203840*MW2^9*MZ2^2 + 65208000*MW2^8*MZ2^3 - 157930816*MW2^7*MZ2^4 + 
        159132080*MW2^6*MZ2^5 - 76384448*MW2^5*MZ2^6 + 9135924*MW2^4*MZ2^7 + 
        6112448*MW2^3*MZ2^8 - 1805973*MW2^2*MZ2^9 - 163832*MW2*MZ2^10 + 
        70495*MZ2^11) + MT2^3*MW2^4*(2611200*MW2^11 - 12442112*MW2^10*MZ2 + 
        9816320*MW2^9*MZ2^2 + 38174272*MW2^8*MZ2^3 - 98019360*MW2^7*MZ2^4 + 
        93471888*MW2^6*MZ2^5 - 33167664*MW2^5*MZ2^6 - 7953628*MW2^4*MZ2^7 + 
        9425566*MW2^3*MZ2^8 - 1678597*MW2^2*MZ2^9 - 350811*MW2*MZ2^10 + 
        96240*MZ2^11) + 512*MW2^8*MZ2^3*(160*MW2^7 - 16*MW2^6*MZ2 - 
        660*MW2^5*MZ2^2 + 428*MW2^4*MZ2^3 + 439*MW2^3*MZ2^4 - 
        435*MW2^2*MZ2^5 + 58*MW2*MZ2^6 + 20*MZ2^7)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   ((-288*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(MW2^2*(3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(1408*MW2^7 - 
            5504*MW2^6*MZ2 + 8176*MW2^5*MZ2^2 - 5112*MW2^4*MZ2^3 + 
            236*MW2^3*MZ2^4 + 1316*MW2^2*MZ2^5 - 595*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*MW2*(1185792*MW2^11 - 5337600*MW2^10*MZ2 + 
            8558592*MW2^9*MZ2^2 - 3914432*MW2^8*MZ2^3 - 3956032*MW2^7*MZ2^4 + 
            4307808*MW2^6*MZ2^5 + 902280*MW2^5*MZ2^6 - 3130800*MW2^4*MZ2^7 + 
            1764666*MW2^3*MZ2^8 - 413521*MW2^2*MZ2^9 + 35044*MW2*MZ2^10 - 
            501*MZ2^11) - MT2^7*(172032*MW2^11 - 686592*MW2^10*MZ2 + 
            811776*MW2^9*MZ2^2 + 287680*MW2^8*MZ2^3 - 1425792*MW2^7*MZ2^4 + 
            1018080*MW2^6*MZ2^5 + 112560*MW2^5*MZ2^6 - 497388*MW2^4*MZ2^7 + 
            256764*MW2^3*MZ2^8 - 52540*MW2^2*MZ2^9 + 3861*MW2*MZ2^10 - 
            225*MZ2^11) + 8*MW2^7*(19200*MW2^11 - 75264*MW2^10*MZ2 + 
            78816*MW2^9*MZ2^2 + 47504*MW2^8*MZ2^3 - 129640*MW2^7*MZ2^4 + 
            34788*MW2^6*MZ2^5 + 55884*MW2^5*MZ2^6 - 24078*MW2^4*MZ2^7 - 
            20553*MW2^3*MZ2^8 + 16960*MW2^2*MZ2^9 - 3680*MW2*MZ2^10 + 
            117*MZ2^11) + MT2^2*MW2^4*(3336192*MW2^12 - 14937600*MW2^11*MZ2 + 
            23327232*MW2^10*MZ2^2 - 9686592*MW2^9*MZ2^3 - 10126336*MW2^8*
             MZ2^4 + 7510752*MW2^7*MZ2^5 + 5914056*MW2^6*MZ2^6 - 
            7104216*MW2^5*MZ2^7 + 989550*MW2^4*MZ2^8 + 1308375*MW2^3*MZ2^9 - 
            605348*MW2^2*MZ2^10 + 79956*MW2*MZ2^11 - 1053*MZ2^12) + 
          MT2^4*MW2^2*(5744640*MW2^12 - 27038208*MW2^11*MZ2 + 
            47266560*MW2^10*MZ2^2 - 30934336*MW2^9*MZ2^3 - 
            5862176*MW2^8*MZ2^4 + 12528800*MW2^7*MZ2^5 + 6761016*MW2^6*
             MZ2^6 - 14496264*MW2^5*MZ2^7 + 7353060*MW2^4*MZ2^8 - 
            1288469*MW2^3*MZ2^9 - 56365*MW2^2*MZ2^10 + 28207*MW2*MZ2^11 - 
            201*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*MZ2 + 
            44329728*MW2^10*MZ2^2 - 26090176*MW2^9*MZ2^3 - 
            9025728*MW2^8*MZ2^4 + 11796864*MW2^7*MZ2^5 + 8162880*MW2^6*
             MZ2^6 - 13324380*MW2^5*MZ2^7 + 4887900*MW2^4*MZ2^8 + 
            229156*MW2^3*MZ2^9 - 478935*MW2^2*MZ2^10 + 72687*MW2*MZ2^11 + 
            132*MZ2^12) + MT2^5*MW2*(-3502080*MW2^12 + 16372224*MW2^11*MZ2 - 
            28294656*MW2^10*MZ2^2 + 17705280*MW2^9*MZ2^3 + 
            5260960*MW2^8*MZ2^4 - 9314544*MW2^7*MZ2^5 - 3294432*MW2^6*MZ2^6 + 
            9115572*MW2^5*MZ2^7 - 5184186*MW2^4*MZ2^8 + 1230123*MW2^3*MZ2^9 - 
            95692*MW2^2*MZ2^10 - 2466*MW2*MZ2^11 + 225*MZ2^12) + 
          MT2*MW2^5*(-1093632*MW2^12 + 4634112*MW2^11*MZ2 - 
            6263808*MW2^10*MZ2^2 + 488384*MW2^9*MZ2^3 + 5408288*MW2^8*MZ2^4 - 
            2529584*MW2^7*MZ2^5 - 2483280*MW2^6*MZ2^6 + 2000292*MW2^5*MZ2^7 + 
            392874*MW2^4*MZ2^8 - 799583*MW2^3*MZ2^9 + 275206*MW2^2*MZ2^10 - 
            32365*MW2*MZ2^11 + 936*MZ2^12)) - 2*MH2*MW2*
         (3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(1408*MW2^7 - 5504*MW2^6*MZ2 + 
            8176*MW2^5*MZ2^2 - 5112*MW2^4*MZ2^3 + 236*MW2^3*MZ2^4 + 
            1316*MW2^2*MZ2^5 - 595*MW2*MZ2^6 + 75*MZ2^7) - 
          MT2^7*(172032*MW2^11 - 686592*MW2^10*MZ2 + 806016*MW2^9*MZ2^2 + 
            305536*MW2^8*MZ2^3 - 1426800*MW2^7*MZ2^4 + 956736*MW2^6*MZ2^5 + 
            212676*MW2^5*MZ2^6 - 565644*MW2^4*MZ2^7 + 275808*MW2^3*MZ2^8 - 
            52468*MW2^2*MZ2^9 + 3141*MW2*MZ2^10 - 225*MZ2^11) + 
          4*MW2^7*(38400*MW2^11 - 150528*MW2^10*MZ2 + 156192*MW2^9*MZ2^2 + 
            98032*MW2^8*MZ2^3 - 255068*MW2^7*MZ2^4 + 53988*MW2^6*MZ2^5 + 
            121461*MW2^5*MZ2^6 - 40191*MW2^4*MZ2^7 - 53409*MW2^3*MZ2^8 + 
            38699*MW2^2*MZ2^9 - 7522*MW2*MZ2^10 + 54*MZ2^11) + 
          MT2^6*MW2*(1185792*MW2^11 - 5337600*MW2^10*MZ2 + 
            8518272*MW2^9*MZ2^2 - 3783680*MW2^8*MZ2^3 - 3980944*MW2^7*MZ2^4 + 
            3879408*MW2^6*MZ2^5 + 1664436*MW2^5*MZ2^6 - 3708708*MW2^4*MZ2^7 + 
            1966230*MW2^3*MZ2^8 - 432061*MW2^2*MZ2^9 + 29932*MW2*MZ2^10 + 
            219*MZ2^11) + MT2*MW2^5*(-1093632*MW2^12 + 4634112*MW2^11*MZ2 - 
            6223488*MW2^10*MZ2^2 + 386432*MW2^9*MZ2^3 + 5338160*MW2^8*MZ2^4 - 
            2078288*MW2^7*MZ2^5 - 2939724*MW2^6*MZ2^6 + 2016276*MW2^5*MZ2^7 + 
            632706*MW2^4*MZ2^8 - 944519*MW2^3*MZ2^9 + 299002*MW2^2*MZ2^10 - 
            29413*MW2*MZ2^11 + 216*MZ2^12) + MT2^5*MW2*(-3502080*MW2^12 + 
            16372224*MW2^11*MZ2 - 28173696*MW2^10*MZ2^2 + 17307264*MW2^9*
             MZ2^3 + 5353552*MW2^8*MZ2^4 - 8030352*MW2^7*MZ2^5 - 
            5642244*MW2^6*MZ2^6 + 10949412*MW2^5*MZ2^7 - 5857134*MW2^4*
             MZ2^8 + 1304787*MW2^3*MZ2^9 - 80284*MW2^2*MZ2^10 - 
            5346*MW2*MZ2^11 + 225*MZ2^12) + MT2^4*MW2^2*(5744640*MW2^12 - 
            27038208*MW2^11*MZ2 + 47064960*MW2^10*MZ2^2 - 30280576*MW2^9*
             MZ2^3 - 5980976*MW2^8*MZ2^4 + 10368944*MW2^7*MZ2^5 + 
            10572804*MW2^6*MZ2^6 - 17324460*MW2^5*MZ2^7 + 8260764*MW2^4*
             MZ2^8 - 1312913*MW2^3*MZ2^9 - 100969*MW2^2*MZ2^10 + 
            31735*MW2*MZ2^11 + 519*MZ2^12) + MT2^2*MW2^4*(3336192*MW2^12 - 
            14937600*MW2^11*MZ2 + 23206272*MW2^10*MZ2^2 - 9340416*MW2^9*
             MZ2^3 - 10040944*MW2^8*MZ2^4 + 6163920*MW2^7*MZ2^5 + 
            7712796*MW2^6*MZ2^6 - 7852980*MW2^5*MZ2^7 + 747846*MW2^4*MZ2^8 + 
            1609875*MW2^3*MZ2^9 - 677240*MW2^2*MZ2^10 + 76140*MW2*MZ2^11 + 
            1107*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*
             MZ2 + 44128128*MW2^10*MZ2^2 - 25465216*MW2^9*MZ2^3 - 
            9043728*MW2^8*MZ2^4 + 9596256*MW2^7*MZ2^5 + 11669964*MW2^6*
             MZ2^6 - 15529308*MW2^5*MZ2^7 + 5254092*MW2^4*MZ2^8 + 
            436444*MW2^3*MZ2^9 - 561267*MW2^2*MZ2^10 + 72471*MW2*MZ2^11 + 
            2292*MZ2^12)) + MH2^2*(3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (1408*MW2^7 - 5504*MW2^6*MZ2 + 8176*MW2^5*MZ2^2 - 
            5112*MW2^4*MZ2^3 + 236*MW2^3*MZ2^4 + 1316*MW2^2*MZ2^5 - 
            595*MW2*MZ2^6 + 75*MZ2^7) - MT2^7*(172032*MW2^11 - 
            686592*MW2^10*MZ2 + 788736*MW2^9*MZ2^2 + 372928*MW2^8*MZ2^3 - 
            1510464*MW2^7*MZ2^4 + 957312*MW2^6*MZ2^5 + 301632*MW2^5*MZ2^6 - 
            646716*MW2^4*MZ2^7 + 302988*MW2^3*MZ2^8 - 53836*MW2^2*MZ2^9 + 
            2421*MW2*MZ2^10 - 225*MZ2^11) + 8*MW2^7*(19200*MW2^11 - 
            75264*MW2^10*MZ2 + 75936*MW2^9*MZ2^2 + 55280*MW2^8*MZ2^3 - 
            129568*MW2^7*MZ2^4 + 16608*MW2^6*MZ2^5 + 71922*MW2^5*MZ2^6 - 
            19110*MW2^4*MZ2^7 - 33441*MW2^3*MZ2^8 + 22576*MW2^2*MZ2^9 - 
            4022*MW2*MZ2^10 - 63*MZ2^11) + MT2^6*MW2*(1185792*MW2^11 - 
            5337600*MW2^10*MZ2 + 8397312*MW2^9*MZ2^2 - 3294656*MW2^8*MZ2^3 - 
            4633984*MW2^7*MZ2^4 + 3967104*MW2^6*MZ2^5 + 2286552*MW2^5*MZ2^6 - 
            4365168*MW2^4*MZ2^7 + 2237562*MW2^3*MZ2^8 - 468817*MW2^2*MZ2^9 + 
            26260*MW2*MZ2^10 + 939*MZ2^11) + MT2^5*MW2*(-3502080*MW2^12 + 
            16372224*MW2^11*MZ2 - 27810816*MW2^10*MZ2^2 + 15822912*MW2^9*
             MZ2^3 + 7380064*MW2^8*MZ2^4 - 8377104*MW2^7*MZ2^5 - 
            7508016*MW2^6*MZ2^6 + 13007748*MW2^5*MZ2^7 - 6752202*MW2^4*
             MZ2^8 + 1442235*MW2^3*MZ2^9 - 70636*MW2^2*MZ2^10 - 
            8226*MW2*MZ2^11 + 225*MZ2^12) - MT2*MW2^5*(1093632*MW2^12 - 
            4634112*MW2^11*MZ2 + 6102528*MW2^10*MZ2^2 + 16192*MW2^9*MZ2^3 - 
            5636960*MW2^8*MZ2^4 + 1680272*MW2^7*MZ2^5 + 3648384*MW2^6*MZ2^6 - 
            2228532*MW2^5*MZ2^7 - 855690*MW2^4*MZ2^8 + 1124735*MW2^3*MZ2^9 - 
            336694*MW2^2*MZ2^10 + 27901*MW2*MZ2^11 + 504*MZ2^12) + 
          MT2^4*MW2^2*(5744640*MW2^12 - 27038208*MW2^11*MZ2 + 
            46460160*MW2^10*MZ2^2 - 27835456*MW2^9*MZ2^3 - 
            9228896*MW2^8*MZ2^4 + 10740032*MW2^7*MZ2^5 + 13767048*MW2^6*
             MZ2^6 - 20607336*MW2^5*MZ2^7 + 9528468*MW2^4*MZ2^8 - 
            1415621*MW2^3*MZ2^9 - 146509*MW2^2*MZ2^10 + 36703*MW2*MZ2^11 + 
            1239*MZ2^12) + MT2^2*MW2^4*(3336192*MW2^12 - 14937600*MW2^11*
             MZ2 + 22843392*MW2^10*MZ2^2 - 8011584*MW2^9*MZ2^3 - 
            11409088*MW2^8*MZ2^4 + 5555520*MW2^7*MZ2^5 + 9834744*MW2^6*
             MZ2^6 - 9112440*MW2^5*MZ2^7 + 646398*MW2^4*MZ2^8 + 
            1960263*MW2^3*MZ2^9 - 780740*MW2^2*MZ2^10 + 76644*MW2*MZ2^11 + 
            3267*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*
             MZ2 + 43523328*MW2^10*MZ2^2 - 23106496*MW2^9*MZ2^3 - 
            11920128*MW2^8*MZ2^4 + 9414240*MW2^7*MZ2^5 + 15034416*MW2^6*
             MZ2^6 - 18368556*MW2^5*MZ2^7 + 5938524*MW2^4*MZ2^8 + 
            631780*MW2^3*MZ2^9 - 668007*MW2^2*MZ2^10 + 76575*MW2*MZ2^11 + 
            4452*MZ2^12))))*B0i[bb0, 0, 0, MW2])/
    (72*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) - 
   (MW2*(32*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4) + CHD*(-147456*MW2^11 + 626688*MW2^10*MZ2 - 
        906240*MW2^9*MZ2^2 + 32*MW2^6*(739*MH2 - 44465*MZ2)*MZ2^4 + 
        36*MW2^4*(878*MH2 - 10679*MZ2)*MZ2^6 - 6*MW2^3*(2260*MH2 - 2203*MZ2)*
         MZ2^7 + MW2*(1240*MH2 - 33303*MZ2)*MZ2^9 + 
        160*MZ2^10*(-2*MH2 + 31*MZ2) + 256*MW2^8*MZ2^2*(5*MH2 + 719*MZ2) + 
        25*MW2^2*MZ2^8*(40*MH2 + 2857*MZ2) + 64*MW2^7*MZ2^3*
         (-130*MH2 + 15567*MZ2) + 24*MW2^5*MZ2^5*(-1524*MH2 + 41561*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(72*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (4*CHbox*(-2*MW2 + MZ2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4) + CHD*(160*MW2^6 - 720*MW2^5*MZ2 + 
        1356*MW2^4*MZ2^2 - 1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 
        75*MW2*MZ2^5 - 40*MZ2^6))*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*CW2*(36*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-128*MW2^5 + 608*MW2^4*MZ2 - 
        1128*MW2^3*MZ2^2 + 1032*MW2^2*MZ2^3 - 469*MW2*MZ2^4 + 85*MZ2^5) + 
      2*MT2^2*MW2*(219136*MW2^9 - 622592*MW2^8*MZ2 + 270848*MW2^7*MZ2^2 + 
        1198784*MW2^6*MZ2^3 - 2510400*MW2^5*MZ2^4 + 2489928*MW2^4*MZ2^5 - 
        1452880*MW2^3*MZ2^6 + 469994*MW2^2*MZ2^7 - 60170*MW2*MZ2^8 - 
        2081*MZ2^9) - 2*MT2^3*(81920*MW2^9 - 235520*MW2^8*MZ2 + 
        115712*MW2^7*MZ2^2 + 374592*MW2^6*MZ2^3 - 759072*MW2^5*MZ2^4 + 
        715032*MW2^4*MZ2^5 - 407552*MW2^3*MZ2^6 + 132902*MW2^2*MZ2^7 - 
        17168*MW2*MZ2^8 - 765*MZ2^9) + MW2^2*(110592*MW2^10 - 
        229376*MW2^9*MZ2 + 6144*MW2^8*MZ2^2 + 479232*MW2^7*MZ2^3 - 
        670592*MW2^6*MZ2^4 + 226944*MW2^5*MZ2^5 + 375384*MW2^4*MZ2^6 - 
        460588*MW2^3*MZ2^7 + 183750*MW2^2*MZ2^8 - 15321*MW2*MZ2^9 - 
        4387*MZ2^10) - 2*MT2*MW2*(192512*MW2^10 - 484352*MW2^9*MZ2 + 
        180224*MW2^8*MZ2^2 + 696000*MW2^7*MZ2^3 - 1197408*MW2^6*MZ2^4 + 
        884376*MW2^5*MZ2^5 - 213800*MW2^4*MZ2^6 - 158158*MW2^3*MZ2^7 + 
        127354*MW2^2*MZ2^8 - 24930*MW2*MZ2^9 - 765*MZ2^10))*
     B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (CHD*(18*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-640*MW2^6 + 
        2176*MW2^5*MZ2 - 2864*MW2^4*MZ2^2 + 1720*MW2^3*MZ2^3 - 
        360*MW2^2*MZ2^4 - 60*MW2*MZ2^5 + 25*MZ2^6) + 
      9*MT2^3*MZ2*(-2*MW2 + MZ2)^2*(1280*MW2^7 - 7296*MW2^6*MZ2 + 
        15456*MW2^5*MZ2^2 - 15648*MW2^4*MZ2^3 + 7480*MW2^3*MZ2^4 - 
        1020*MW2^2*MZ2^5 - 330*MW2*MZ2^6 + 75*MZ2^7) + 
      16*MW2^4*(3840*MW2^9 + 4608*MW2^8*MZ2 - 29280*MW2^7*MZ2^2 + 
        16336*MW2^6*MZ2^3 + 23040*MW2^5*MZ2^4 - 16608*MW2^4*MZ2^5 - 
        11934*MW2^3*MZ2^6 + 12747*MW2^2*MZ2^7 - 2598*MW2*MZ2^8 - 151*MZ2^9) - 
      MT2*MW2^2*(122880*MW2^10 + 58368*MW2^9*MZ2 - 895488*MW2^8*MZ2^2 + 
        761984*MW2^7*MZ2^3 + 751232*MW2^6*MZ2^4 - 1105728*MW2^5*MZ2^5 - 
        28176*MW2^4*MZ2^6 + 584448*MW2^3*MZ2^7 - 290688*MW2^2*MZ2^8 + 
        38626*MW2*MZ2^9 + 2191*MZ2^10) + 
      MT2^2*(61440*MW2^11 + 46080*MW2^10*MZ2 - 339456*MW2^9*MZ2^2 - 
        78464*MW2^8*MZ2^3 + 964800*MW2^7*MZ2^4 - 945120*MW2^6*MZ2^5 + 
        289872*MW2^5*MZ2^6 + 9912*MW2^4*MZ2^7 - 9168*MW2^3*MZ2^8 + 
        1814*MW2^2*MZ2^9 - 2340*MW2*MZ2^10 + 225*MZ2^11))*
     B0i[bb0, MZ2, MW2, MW2])/(144*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (CHD*MW2^3*(2688*MW2^7 - 2880*MW2^6*MZ2 - 6208*MW2^5*MZ2^2 + 
      5176*MW2^4*MZ2^3 + 8662*MW2^3*MZ2^4 - 9702*MW2^2*MZ2^5 + 
      1711*MW2*MZ2^6 + 490*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (6*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^3*MZ2*(80*MW2^4 - 152*MW2^3*MZ2 + 80*MW2^2*MZ2^2 - 5*MZ2^4) + 
      MT2^2*MZ2^2*(144*MW2^4 - 256*MW2^3*MZ2 + 110*MW2^2*MZ2^2 + 
        10*MW2*MZ2^3 - 5*MZ2^4) + 4*MW2^3*(48*MW2^5 + 48*MW2^4*MZ2 - 
        58*MW2^3*MZ2^2 - 82*MW2^2*MZ2^3 + 55*MW2*MZ2^4 + 10*MZ2^5) + 
      MT2*MW2*(-192*MW2^6 - 80*MW2^5*MZ2 + 256*MW2^4*MZ2^2 + 
        248*MW2^3*MZ2^3 - 338*MW2^2*MZ2^4 + 35*MW2*MZ2^5 + 20*MZ2^6))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(8*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHD*MW2^2*(6144*MW2^8 - 10752*MW2^7*MZ2 - 1152*MW2^6*MZ2^2 + 
      7392*MW2^5*MZ2^3 - 1048*MW2^4*MZ2^4 + 2528*MW2^3*MZ2^5 - 
      4311*MW2^2*MZ2^6 + 796*MW2*MZ2^7 + 331*MZ2^8)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(2*MT2^3*MZ2*(-16*MW2^3 + 52*MW2^2*MZ2 - 53*MW2*MZ2^2 + 
        17*MZ2^3) + MT2^2*MZ2*(-96*MW2^4 - 8*MW2^3*MZ2 + 224*MW2^2*MZ2^2 - 
        130*MW2*MZ2^3 + MZ2^4) + 2*MT2*MW2*(96*MW2^5 + 32*MW2^4*MZ2 - 
        104*MW2^3*MZ2^2 - 49*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 37*MZ2^5) + 
      MW2*(-192*MW2^6 - 128*MW2^5*MZ2 + 216*MW2^4*MZ2^2 + 188*MW2^3*MZ2^3 - 
        67*MW2^2*MZ2^4 - 96*MW2*MZ2^5 + 7*MZ2^6))*C0i[cc0, MZ2, 0, 0, MT2, 
      MT2, MW2])/(12*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*
  Class[3] + (32*CHWB*CW*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*SW*VMU^2*
   Class[4])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/324*(CHWB*MW2*(-18*MH2^3*(MT2 - MW2)^2*MZ2^3*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*
        (960*MW2^8 + 20*MZ2^8*(8 - 3*SW2) + 32*MW2^7*MZ2*(-29 + 30*SW2) + 
         MW2*MZ2^7*(-1064 + 37*SW2) - 38*MW2^3*MZ2^5*(-35 + 69*SW2) + 
         8*MW2^5*MZ2^3*(1489 + 193*SW2) + 4*MW2^2*MZ2^6*(492 + 247*SW2) - 
         8*MW2^6*MZ2^2*(639 + 316*SW2) + 2*MW2^4*MZ2^4*(-4613 + 848*SW2)) + 
       MH2^2*(-3*MT2^7*MZ2*SW2*(491520*MW2^10 + 8*MW2^4*MZ2^6*
            (303917 - 115472*SW2) + 3*MW2*MZ2^9*(26171 - 42818*SW2) + 
           5120*MW2^9*MZ2*(-773 + 96*SW2) + 5*MZ2^10*(-1529 + 1861*SW2) - 
           768*MW2^8*MZ2^2*(-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*
            (-152735 + 75778*SW2) - 8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 
           4*MW2^2*MZ2^8*(-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*
            (-567707 + 364736*SW2) + 16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) - 
         MW2^5*(MW2 + MZ2)*(31211520*MW2^12 + 1024*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 128*MW2^10*MZ2^2*(-8117025 + 
             8*(238451 + 1024*Pi^2)*SW2) + 64*MW2^9*MZ2^3*
            (-37993037 + 10*(1184553 + 11584*Pi^2)*SW2) + 
           MZ2^12*(682095 - (427071 + 26912*Pi^2)*SW2) + 2*MW2^3*MZ2^9*
            (-162396891 + 25*(3493137 + 220448*Pi^2)*SW2) - 
           16*MW2^8*MZ2^4*(-239152091 + 4*(22068731 + 369984*Pi^2)*SW2) + 
           MW2*MZ2^11*(-10475328 + (6105979 + 415200*Pi^2)*SW2) - 
           8*MW2^4*MZ2^8*(-122630003 + 8*(7855121 + 435016*Pi^2)*SW2) - 
           4*MW2^6*MZ2^6*(-880741757 + 24*(16510093 + 582560*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(74261527 - 2*(20756529 + 1405312*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-267832963 + (110681499 + 2807744*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-539063287 + (260226179 + 11889152*Pi^2)*SW2)) + 
         MT2^6*(-40058880*MW2^12 - 1024*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           128*MW2^10*MZ2^2*(-10495389 + 64*(39487 + 128*Pi^2)*SW2) + 
           4*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           64*MW2^9*MZ2^3*(-47706605 + 2*(7945569 + 57920*Pi^2)*SW2) + 
           16*MW2^8*MZ2^4*(-287758079 + 4*(28804211 + 369984*Pi^2)*SW2) + 
           MW2*MZ2^11*(10075194 - (5528317 + 415200*Pi^2)*SW2) + 
           8*MW2^4*MZ2^8*(-122350067 + 8*(7377863 + 435016*Pi^2)*SW2) + 
           4*MW2^6*MZ2^6*(-956498717 + 12*(37083547 + 1165120*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-306435121 + (135734367 + 2807744*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-71536000 + (36815247 + 2810624*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-158191251 + (78147993 + 5511200*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-558261961 + (265344143 + 11889152*Pi^2)*SW2)) + 
         MT2*MW2^3*(188743680*MW2^14 + 3072*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 1536*MW2^12*MZ2^2*(-3539701 + (892172 + 4096*Pi^2)*
              SW2) - 2048*MW2^10*MZ2^4*(-7150431 + 5*(584083 + 11600*Pi^2)*
              SW2) + MZ2^14*(-682095 + (427071 + 26912*Pi^2)*SW2) + 
           128*MW2^11*MZ2^3*(-87918521 + 12*(2480507 + 26912*Pi^2)*SW2) + 
           MW2*MZ2^13*(12521613 - 8*(923399 + 61992*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-242225583 + 56*(2340315 + 151456*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-1028488757 + 24*(17669453 + 328640*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1508834101 + 80*(9693739 + 550556*Pi^2)*SW2) + 
           64*MW2^9*MZ2^5*(-183920101 + 4*(21950757 + 746456*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-101567956 + (57238359 + 3894752*Pi^2)*SW2) - 
           16*MW2^8*MZ2^6*(-275398861 + 2*(85876025 + 5534496*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(486911191 + 2*(-38344227 + 9079808*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(3150119413 - 2*(748913203 + 32472640*Pi^2)*SW2)) + 
         MT2^5*(209387520*MW2^13 + 9216*MW2^12*MZ2*(-199621 + 25528*SW2) - 
           2048*MW2^11*MZ2^2*(-3550513 + 12*(69219 + 256*Pi^2)*SW2) + 
           MZ2^13*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-134484951 + 8*(5325989 + 44464*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-428026625 + 16*(10101585 + 145984*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-67965029 + 17*(2250627 + 155936*Pi^2)*SW2) + 
           MW2*MZ2^12*(14495043 - (8587765 + 576672*Pi^2)*SW2) + 
           32*MW2^8*MZ2^5*(-973446211 + (408893314 + 9163200*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(762684927 - 2*(205430457 + 13943072*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-4167909881 + 6*(328820937 + 14219392*Pi^2)*SW2) - 
           16*MW2^7*MZ2^6*(-1639284979 + (737537538 + 23779904*Pi^2)*SW2) - 
           8*MW2^5*MZ2^8*(-1004904659 + (497347075 + 26825344*Pi^2)*SW2) + 
           MW2^4*MZ2^9*(-2907207757 + 2*(750831301 + 46987712*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(165888000*MW2^13 + 15360*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 64*MW2^10*MZ2^3*(-216686467 + 
             198*(341067 + 3008*Pi^2)*SW2) + 4*MZ2^13*(-172435 + 
             2*(54547 + 3364*Pi^2)*SW2) - 128*MW2^11*MZ2^2*
            (-45282981 + 8*(1313641 + 5120*Pi^2)*SW2) - 16*MW2^9*MZ2^4*
            (-1398706547 + 20*(25896301 + 393152*Pi^2)*SW2) + 
           MW2*MZ2^12*(13953971 - (8363003 + 549760*Pi^2)*SW2) - 
           4*MW2^7*MZ2^6*(-5541680997 + 28*(88106885 + 2897792*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-126647272 + (72354495 + 4886624*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(693830991 - 2*(189860779 + 12537760*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1616655694 + (667389451 + 15518656*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1296689687 + (678850661 + 41476512*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-1760735495 + (877904883 + 46690432*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-3586534168 + (1695371159 + 73427200*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(477020160*MW2^14 + 46080*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 128*MW2^12*MZ2^2*(-119071387 + 
             48*(596853 + 2560*Pi^2)*SW2) + 2*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + MW2*MZ2^13*(22287861 - 
             2*(6517945 + 442112*Pi^2)*SW2) + 64*MW2^11*MZ2^3*
            (-535688639 + 2*(86139463 + 852416*Pi^2)*SW2) + 
           2*MW2^2*MZ2^12*(-79431583 + (44152522 + 3023984*Pi^2)*SW2) - 
           16*MW2^10*MZ2^4*(-3175801649 + 4*(303836729 + 5285312*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(638955335 - 3*(112400921 + 7146016*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(706005155 + (-232069045 + 7270368*Pi^2)*SW2) - 
           8*MW2^6*MZ2^8*(-411125808 + (279347443 + 26331328*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1493931230 + (721917601 + 35567488*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3239750725 + (1395192065 + 38229568*Pi^2)*SW2) - 
           4*MW2^8*MZ2^6*(-9117931323 + 4*(1081512203 + 43855040*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-4142273565 + (2191064793 + 127912448*Pi^2)*SW2)) + 
         MT2^3*MW2*(646348800*MW2^14 + 5120*MW2^13*MZ2*(-1094681 + 
             143088*SW2) - 256*MW2^12*MZ2^2*(-85891567 + 
             4*(5029627 + 20480*Pi^2)*SW2) + MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) - 2*MW2*MZ2^13*(-4530609 + 
             (2598881 + 180688*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-404460181 + 2*(63353419 + 587392*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(-5717886289 + 128*(21524254 + 994199*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-39062413 + (19868683 + 1441984*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2556212881 + 8*(118806413 + 1903744*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-35819519 + (35580509 + 2902848*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(-6272306671 + 10*(343589549 + 22857344*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-9420527339 + 4*(1060299053 + 37021376*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(1154973136 - (686090539 + 50416256*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-5737037383 + (2383009354 + 58651392*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-5074393454 + (2606548637 + 149001984*Pi^2)*
              SW2))) + 4*MW2^2*(-3*MT2^7*MZ2*SW2*(491520*MW2^10 + 
           8*MW2^4*MZ2^6*(303917 - 115472*SW2) + 3*MW2*MZ2^9*
            (26171 - 42818*SW2) + 5120*MW2^9*MZ2*(-773 + 96*SW2) + 
           5*MZ2^10*(-1529 + 1861*SW2) - 768*MW2^8*MZ2^2*
            (-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*(-152735 + 75778*SW2) - 
           8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 4*MW2^2*MZ2^8*
            (-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*(-567707 + 364736*SW2) + 
           16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) + 
         MT2^6*(-40058880*MW2^12 - 1024*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           256*MW2^10*MZ2^2*(-5247627 + 32*(39487 + 128*Pi^2)*SW2) + 
           4*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           128*MW2^9*MZ2^3*(-23853757 + (7947054 + 57920*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-478449091 + 96*(2318977 + 72820*Pi^2)*SW2) + 
           MW2*MZ2^11*(10060794 - (5522917 + 415200*Pi^2)*SW2) + 
           32*MW2^8*MZ2^4*(-143897017 + (57631444 + 739968*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-306523105 + 2*(67903467 + 1403872*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-71434480 + (36789237 + 2810624*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-158074899 + (78133332 + 5511200*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-558463507 + 2*(132728209 + 5944576*Pi^2)*SW2) + 
           4*MW2^4*MZ2^8*(-244692799 + (118068497 + 6960256*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(31211520*MW2^12 + 1024*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 256*MW2^10*MZ2^2*(-4058445 + 
             (953804 + 4096*Pi^2)*SW2) + 128*MW2^9*MZ2^3*(-18996973 + 
             10*(592425 + 5792*Pi^2)*SW2) + MZ2^12*(682095 - 
             (427071 + 26912*Pi^2)*SW2) - 8*MW2^6*MZ2^6*(-440570611 + 
             66*(3003661 + 105920*Pi^2)*SW2) + MW2^2*MZ2^10*
            (74160007 - 8*(5185881 + 351328*Pi^2)*SW2) + 
           MW2*MZ2^11*(-10460928 + (6100579 + 415200*Pi^2)*SW2) - 
           32*MW2^8*MZ2^4*(-119594023 + (44160484 + 739968*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-267920947 + 2*(55377033 + 1403872*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-162280539 + (87313764 + 5511200*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-539264833 + 2*(130169227 + 5944576*Pi^2)*SW2) - 
           4*MW2^4*MZ2^8*(-245252671 + (125704625 + 6960256*Pi^2)*SW2)) + 
         MT2*MW2^3*(188743680*MW2^14 + 3072*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 768*MW2^12*MZ2^2*(-7079267 + 8*(223043 + 1024*Pi^2)*
              SW2) + MW2*MZ2^13*(12507213 - 32*(230681 + 15498*Pi^2)*SW2) + 
           MZ2^14*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-87921653 + 6*(4962499 + 53824*Pi^2)*SW2) - 32*MW2^10*MZ2^4*
            (-457730535 + 8*(23378359 + 464000*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-242000151 + 4*(32755041 + 2120384*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-101423236 + (57196149 + 3894752*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1508715769 + 10*(77565797 + 4404448*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-736096807 + 2*(175748751 + 5971648*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-1029536870 + (424508583 + 7887360*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(243626123 + (-38514066 + 9079808*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-551396303 + (343699670 + 22137984*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(3152233801 - 2*(749361853 + 32472640*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(165888000*MW2^13 + 15360*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 128*MW2^10*MZ2^3*(-108345371 + 
             198*(170571 + 1504*Pi^2)*SW2) + 4*MZ2^13*(-172435 + 
             2*(54547 + 3364*Pi^2)*SW2) - 256*MW2^11*MZ2^2*
            (-22641153 + 4*(1313641 + 5120*Pi^2)*SW2) - 32*MW2^9*MZ2^4*
            (-699444979 + 20*(12954203 + 196576*Pi^2)*SW2) + 
           MW2*MZ2^12*(13939571 - (8357603 + 549760*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-2772015129 + 14*(88160291 + 2897792*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-126473752 + (72301485 + 4886624*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1617131569 + 2*(333899165 + 7759328*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(693090687 - 2*(189781093 + 12537760*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-3587941363 + 2*(848086777 + 36713600*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1296093257 + (678822734 + 41476512*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-1760900366 + (878130603 + 46690432*Pi^2)*SW2)) + 
         MT2^5*(209387520*MW2^13 + 9216*MW2^12*MZ2*(-199621 + 25528*SW2) - 
           256*MW2^11*MZ2^2*(-28403699 + 96*(69219 + 256*Pi^2)*SW2) + 
           MZ2^13*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-134487543 + (42616822 + 355712*Pi^2)*SW2) + 
           MW2*MZ2^12*(14480643 - (8582365 + 576672*Pi^2)*SW2) - 
           32*MW2^9*MZ2^4*(-856162933 + 8*(40424349 + 583936*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-67871069 + (38231454 + 2650912*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-2009966854 + 13*(76534043 + 4126976*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(761843103 - 4*(102668883 + 6971536*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-2084759311 + 6*(164486691 + 7109696*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1947456281 + 2*(409134037 + 9163200*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-3279944321 + 2*(737971635 + 23779904*Pi^2)*SW2) + 
           MW2^4*MZ2^9*(-2905782193 + 2*(750788713 + 46987712*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(477020160*MW2^14 + 46080*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 256*MW2^12*MZ2^2*(-59534681 + 
             24*(596853 + 2560*Pi^2)*SW2) + 2*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 2*MW2^2*MZ2^12*(-79315663 + 
             8*(5515139 + 377998*Pi^2)*SW2) + MW2*MZ2^13*(22259061 - 
             2*(6512545 + 442112*Pi^2)*SW2) + 2*MW2^5*MZ2^9*
            (708527279 + 16*(-14551801 + 454398*Pi^2)*SW2) + 
           128*MW2^11*MZ2^3*(-267851407 + (86161738 + 852416*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-1588167931 + 4*(152001727 + 2642656*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(638502887 - 3*(112391033 + 7146016*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3240991303 + 2*(698082361 + 19114784*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-4561465893 + 4*(541089403 + 21927520*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1494929942 + (722430619 + 35567488*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-820939569 + (558328631 + 52662656*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-4143793953 + 2*(1095843171 + 63956224*Pi^2)*
              SW2)) + MT2^3*MW2*(646348800*MW2^14 + 5120*MW2^13*MZ2*
            (-1094681 + 143088*SW2) - 256*MW2^12*MZ2^2*(-85890217 + 
             4*(5029627 + 20480*Pi^2)*SW2) + MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) - 2*MW2*MZ2^13*(-4523409 + 
             (2596181 + 180688*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-404469001 + 2*(63368269 + 587392*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-38989693 + (19853473 + 1441984*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2556576607 + 8*(118865453 + 1903744*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-35561183 + (35449811 + 2902848*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-9424802015 + 16*(265237787 + 9255344*Pi^2)*SW2) + 
           16*MW2^7*MZ2^7*(-2860062623 + 2*(689080787 + 31814368*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(1152506668 - (685420939 + 50416256*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-5738865337 + (2384540902 + 58651392*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-5074250381 + (2606985947 + 149001984*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(-6266787727 + (3435041462 + 228573440*Pi^2)*SW2))) - 
       MH2*MW2*(-15*MT2^7*MZ2*SW2*(491520*MW2^10 + 8*MW2^4*MZ2^6*
            (303917 - 115472*SW2) + 3*MW2*MZ2^9*(26171 - 42818*SW2) + 
           5120*MW2^9*MZ2*(-773 + 96*SW2) + 5*MZ2^10*(-1529 + 1861*SW2) - 
           768*MW2^8*MZ2^2*(-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*
            (-152735 + 75778*SW2) - 8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 
           4*MW2^2*MZ2^8*(-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*
            (-567707 + 364736*SW2) + 16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) + 
         MT2^6*(-200294400*MW2^12 - 5120*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           1280*MW2^10*MZ2^2*(-5248113 + 32*(39487 + 128*Pi^2)*SW2) + 
           20*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           128*MW2^9*MZ2^3*(-119293823 + 50*(794673 + 5792*Pi^2)*SW2) - 
           5*MW2*MZ2^11*(-10063098 + (5523781 + 415200*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-790205007 + 40*(9767247 + 688900*Pi^2)*SW2) + 
           32*MW2^8*MZ2^4*(-719692535 + 4*(72033059 + 924960*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-2392586573 + 24*(46374533 + 1456400*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-1533034637 + 2*(339478761 + 7019360*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-357174128 + (183970449 + 14053120*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-2792141135 + 2*(663594623 + 29722880*Pi^2)*SW2) + 
           4*MW2^4*MZ2^8*(-1223185607 + (590336041 + 34801280*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(156057600*MW2^12 + 5120*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 1280*MW2^10*MZ2^2*(-4058931 + 
             (953804 + 4096*Pi^2)*SW2) - 5*MZ2^12*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^9*MZ2^3*
            (-95009903 + 10*(2961963 + 28960*Pi^2)*SW2) + 
           5*MW2*MZ2^11*(-10463232 + (6101443 + 415200*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-811233207 + 40*(10914801 + 688900*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(370801763 - 16*(12966219 + 878320*Pi^2)*SW2) - 
           32*MW2^8*MZ2^4*(-598177565 + 4*(55194359 + 924960*Pi^2)*SW2) - 
           8*MW2^6*MZ2^6*(-2203194173 + 6*(165181327 + 5825600*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-1340023847 + 2*(276846591 + 7019360*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-2696147765 + 2*(650799713 + 29722880*Pi^2)*SW2) - 
           4*MW2^4*MZ2^8*(-1225984967 + (628516681 + 34801280*Pi^2)*SW2)) + 
         MT2*MW2^3*(943718400*MW2^14 + 15360*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 3840*MW2^12*MZ2^2*(-7080239 + 
             8*(223043 + 1024*Pi^2)*SW2) - 5*MW2*MZ2^13*(-12509517 + 
             64*(115354 + 7749*Pi^2)*SW2) + 5*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-439743913 + 30*(4962175 + 53824*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2289577479 + 8*(116875487 + 2320000*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-5149507714 + 3*(707354237 + 13145600*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-507152468 + (286017969 + 19473760*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-7541437997 + 10*(387825781 + 22022240*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(1220521393 + 2*(-96167031 + 22699520*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3681553703 + 2*(878593743 + 29858240*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-1209799299 + (655147476 + 42407680*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-2755683751 + 2*(859170083 + 55344960*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(15759156605 - 2*(3746445593 + 162363200*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(2385100800*MW2^14 + 230400*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 1280*MW2^12*MZ2^2*(-59541971 + 
             24*(596853 + 2560*Pi^2)*SW2) + 10*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 2*MW2^5*MZ2^9*(3543359563 + 
             868*(-1340321 + 41880*Pi^2)*SW2) - 5*MW2*MZ2^13*
            (-22263669 + 2*(6513409 + 442112*Pi^2)*SW2) + 640*MW2^11*MZ2^3*
            (-267924577 + (86156878 + 852416*Pi^2)*SW2) + 
           2*MW2^2*MZ2^12*(-396591563 + 16*(13789634 + 944995*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-7943712221 + 20*(151983637 + 2642656*Pi^2)*
              SW2) + MW2^3*MZ2^11*(3191667139 - 3*(561980701 + 35730080*Pi^2)*
              SW2) - 4*MW2^6*MZ2^8*(-4099510353 + 5*(558442571 + 52662656*
                Pi^2)*SW2) + 16*MW2^9*MZ2^5*(-16210012787 + 
             2*(3489896123 + 95573920*Pi^2)*SW2) - 8*MW2^8*MZ2^6*
            (-22809110187 + 4*(2705123501 + 109637600*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-7471718734 + (3611830463 + 177837440*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-20711606397 + 2*(5479068453 + 319781120*Pi^2)*
              SW2)) - 3*MT2^4*MW2*(829440000*MW2^13 + 76800*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 20*MZ2^13*(-172435 + 2*(54547 + 3364*Pi^2)*
              SW2) - 1280*MW2^11*MZ2^2*(-22643583 + 4*(1313641 + 5120*Pi^2)*
              SW2) + 640*MW2^10*MZ2^3*(-108371381 + 18*(1876191 + 16544*Pi^2)*
              SW2) - 32*MW2^9*MZ2^4*(-3498362297 + 100*(12952889 + 196576*
                Pi^2)*SW2) - 5*MW2*MZ2^12*(-13941875 + 
             (8358467 + 549760*Pi^2)*SW2) + MW2^3*MZ2^10*(3465123099 - 
             10*(189797869 + 12537760*Pi^2)*SW2) + 2*MW2^4*MZ2^9*
            (-6479062069 + 14*(242444063 + 14813040*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-632428088 + (361553289 + 24433120*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-8088168305 + (3338555942 + 77593280*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-13862619459 + (6170465234 + 202845440*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-8802933490 + (4390527951 + 233452160*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-17939507051 + (8480163214 + 367136000*Pi^2)*
              SW2)) + MT2^5*(1046937600*MW2^13 + 46080*MW2^12*MZ2*
            (-199621 + 25528*SW2) - 1280*MW2^11*MZ2^2*(-28406615 + 
             96*(69219 + 256*Pi^2)*SW2) + 5*MZ2^13*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-672592803 + 10*(21307439 + 177856*Pi^2)*SW2) - 
           5*MW2*MZ2^12*(-14482947 + (8583229 + 576672*Pi^2)*SW2) - 
           32*MW2^9*MZ2^4*(-4282159517 + 8*(202102197 + 2919680*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-339390769 + 2*(95591181 + 6627280*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-10423608473 + 30*(164473401 + 7109696*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-10047987542 + 13*(382660099 + 20634880*Pi^2)*
              SW2) + MW2^3*MZ2^10*(3808886907 - 4*(513392421 + 34857680*Pi^2)*
              SW2) + 16*MW2^8*MZ2^5*(-9740210977 + (4090827514 + 91632000*
                Pi^2)*SW2) - 8*MW2^7*MZ2^6*(-16402606537 + 
             (7378841046 + 237799040*Pi^2)*SW2) + MW2^4*MZ2^9*
            (-14525763557 + (7508139994 + 469877120*Pi^2)*SW2)) + 
         MT2^3*MW2*(3231744000*MW2^14 + 25600*MW2^13*MZ2*(-1094681 + 
             143088*SW2) - 1280*MW2^12*MZ2^2*(-85899937 + 
             4*(5029627 + 20480*Pi^2)*SW2) + 5*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 640*MW2^11*MZ2^3*
            (-404571097 + 26*(4874233 + 45184*Pi^2)*SW2) - 
           10*MW2*MZ2^13*(-4524561 + (2596613 + 180688*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-12787212899 + 40*(118852637 + 1903744*Pi^2)*
              SW2) + MW2^2*MZ2^12*(-194927153 + (99282989 + 7209920*Pi^2)*
              SW2) - 8*MW2^8*MZ2^6*(-47131679083 + 64*(331506421 + 11569180*
                Pi^2)*SW2) + MW2^3*MZ2^11*(-178378747 + 
             (177337543 + 14514240*Pi^2)*SW2) + 16*MW2^7*MZ2^7*
            (-14299353121 + 10*(689030063 + 31814368*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-28703338421 + 2*(5960537287 + 146628480*Pi^2)*
              SW2) + MW2^4*MZ2^10*(5763003500 - (3427708631 + 252081280*Pi^2)*
              SW2) + MW2^5*MZ2^9*(-31325637611 + 2*(8588227967 + 571433600*
                Pi^2)*SW2) - 4*MW2^6*MZ2^8*(-25364649109 + 
             (13034855503 + 745009920*Pi^2)*SW2)))))/
     (MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (32*Alfas*CHWB*MW2*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*QCD*SW*VMU^2)/
    (3*MW*MZ*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(192*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*(MH2^4*(46592*MW2^9 - 575*CW2*MZ2^9 + 5*MW2*MZ2^8*
           (1979 - 1896*SW2) + 256*MW2^8*MZ2*(-965 + 182*SW2) - 
          64*MW2^7*MZ2^2*(-9351 + 3212*SW2) + 16*MW2^2*MZ2^7*
           (-4181 + 3504*SW2) + 64*MW2^6*MZ2^3*(-13672 + 6375*SW2) - 
          64*MW2^5*MZ2^4*(-13266 + 7441*SW2) - 24*MW2^3*MZ2^6*
           (-10225 + 7458*SW2) + 16*MW2^4*MZ2^5*(-34991 + 22454*SW2)) + 
        4*MH2^3*MW2*(87808*MW2^9 + 2*MW2^3*MZ2^6*(453441 - 332524*SW2) + 
          MW2*MZ2^8*(52645 - 51089*SW2) + 256*MW2^8*MZ2*(-2108 + 343*SW2) + 
          10*MZ2^9*(-425 + 509*SW2) + 80*MW2^6*MZ2^3*(-30507 + 12730*SW2) - 
          32*MW2^7*MZ2^2*(-46653 + 13880*SW2) + 16*MW2^4*MZ2^5*
           (-116789 + 74139*SW2) - 16*MW2^5*MZ2^4*(-162409 + 85993*SW2) + 
          MW2^2*MZ2^7*(-285693 + 238630*SW2)) - 3*MH2^2*MW2^2*
         (1121792*MW2^9 + 8*MW2^3*MZ2^6*(1184951 - 859812*SW2) + 
          5*MW2*MZ2^8*(102683 - 99240*SW2) + 256*MW2^8*MZ2*
           (-25499 + 4382*SW2) + 5*MZ2^9*(-7835 + 9467*SW2) - 
          192*MW2^5*MZ2^4*(-147553 + 79554*SW2) - 64*MW2^7*MZ2^2*
           (-269831 + 84468*SW2) + 96*MW2^4*MZ2^5*(-207897 + 131957*SW2) + 
          64*MW2^6*MZ2^3*(-426359 + 184727*SW2) + 8*MW2^2*MZ2^7*
           (-362771 + 299642*SW2)) - 8*MW2^4*(315392*MW2^9 + 
          512*MW2^8*MZ2*(-3473 + 616*SW2) + 5*MZ2^9*(-2045 + 2813*SW2) - 
          25*MW2*MZ2^8*(-5591 + 5470*SW2) - 256*MW2^7*MZ2^2*
           (-18027 + 5714*SW2) + 128*MW2^6*MZ2^3*(-56625 + 24506*SW2) + 
          56*MW2^4*MZ2^5*(-96155 + 59544*SW2) - 64*MW2^5*MZ2^4*
           (-118133 + 62918*SW2) + 2*MW2^2*MZ2^7*(-398397 + 318502*SW2) - 
          4*MW2^3*MZ2^6*(-646821 + 452650*SW2)) + 2*MH2*MW2^3*
         (2745344*MW2^9 + 12*MW2^3*MZ2^6*(1892415 - 1345046*SW2) + 
          MW2*MZ2^8*(1227625 - 1184382*SW2) + 1024*MW2^8*MZ2*
           (-15266 + 2681*SW2) + 5*MZ2^9*(-18175 + 23359*SW2) - 
          128*MW2^7*MZ2^2*(-318603 + 101320*SW2) + 128*MW2^6*MZ2^3*
           (-500843 + 219063*SW2) - 128*MW2^5*MZ2^4*(-521439 + 281474*SW2) + 
          2*MW2^2*MZ2^7*(-3492205 + 2819214*SW2) + 8*MW2^4*MZ2^5*
           (-5923969 + 3723448*SW2))))*B0i[bb0, 0, 0, MH2])/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*(36*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (60*MW2^5 + 4*CW2*MZ2^5 + MW2^3*MZ2^2*(176 - 93*SW2) + 
        MW2*MZ2^4*(13 - 21*SW2) + 2*MW2^4*MZ2*(-83 + 25*SW2) + 
        MW2^2*MZ2^3*(-87 + 71*SW2)) - 128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (320*MW2^8 + 2*MW2^4*MZ2^4*(353 - 432*SW2) + 20*MZ2^8*SW2 + 
        32*MW2^7*MZ2*(-43 + 10*SW2) + 8*MW2^5*MZ2^3*(-271 + 19*SW2) - 
        8*MW2^6*MZ2^2*(-307 + 52*SW2) + MW2*MZ2^7*(80 + 109*SW2) - 
        4*MW2^2*MZ2^6*(83 + 213*SW2) + 2*MW2^3*MZ2^5*(157 + 767*SW2)) - 
      2*MT2^8*(122880*MW2^12 - 360*CW2*MZ2^12 + MW2^4*MZ2^8*
         (531229 - 129582*SW2) + 4*MW2*MZ2^11*(1321 - 626*SW2) + 
        512*MW2^11*MZ2*(-2069 + 240*SW2) - 2176*MW2^10*MZ2^2*
         (-1819 + 468*SW2) - 4*MW2^3*MZ2^9*(8621 + 8403*SW2) + 
        320*MW2^9*MZ2^3*(-26249 + 10396*SW2) + MW2^2*MZ2^10*
         (-18619 + 13814*SW2) - 16*MW2^8*MZ2^4*(-701639 + 357576*SW2) - 
        8*MW2^6*MZ2^6*(-734094 + 426919*SW2) + 2*MW2^5*MZ2^7*
         (-1146633 + 561440*SW2) + 8*MW2^7*MZ2^5*(-1238847 + 716788*SW2)) - 
      MT2*MW2^6*MZ2*SW2*(245760*MW2^12 + 2*MW2^4*MZ2^8*
         (129923 - 604066*SW2) + MW2*MZ2^11*(6305 - 1103*SW2) + 
        2560*MZ2^12*SW2 + 2048*MW2^11*MZ2*(-668 + 93*SW2) - 
        256*MW2^10*MZ2^2*(-9537 + 5384*SW2) + 384*MW2^9*MZ2^3*
         (-1799 + 7218*SW2) - 384*MW2^7*MZ2^5*(-10143 + 9011*SW2) - 
        32*MW2^8*MZ2^4*(93887 + 33364*SW2) + 64*MW2^6*MZ2^6*
         (-23473 + 77735*SW2) - MW2^2*MZ2^10*(53222 + 243483*SW2) - 
        4*MW2^5*MZ2^7*(70979 + 418156*SW2) + MW2^3*MZ2^9*
         (54379 + 1087584*SW2)) + 2*MT2^7*MW2*(860160*MW2^12 + 
        16*MW2^8*MZ2^4*(4547341 - 2472240*SW2) + 3*MW2^3*MZ2^9*
         (167697 - 482917*SW2) + MW2*MZ2^11*(44033 - 28361*SW2) + 
        10*MZ2^12*(-307 + 101*SW2) + 512*MW2^11*MZ2*(-14683 + 1626*SW2) - 
        128*MW2^10*MZ2^2*(-216169 + 55772*SW2) + MW2^2*MZ2^10*
         (-235413 + 324050*SW2) + 64*MW2^9*MZ2^3*(-890001 + 364892*SW2) + 
        2*MW2^5*MZ2^7*(-4791103 + 1438340*SW2) + MW2^4*MZ2^8*
         (904221 + 2337034*SW2) - 8*MW2^6*MZ2^6*(-3931133 + 2421887*SW2) + 
        8*MW2^7*MZ2^5*(-7486151 + 4727926*SW2)) + 
      MT2^2*MW2^5*(-1720320*MW2^13 + 2*MW2^5*MZ2^8*(2524167 - 6564404*SW2) + 
        3*MW2^4*MZ2^9*(279623 - 1316478*SW2) - 2048*MW2^12*MZ2*
         (-6409 + 678*SW2) + 5*MZ2^13*(787 + 1987*SW2) + 
        2*MW2*MZ2^12*(-16367 + 26574*SW2) + 256*MW2^11*MZ2^2*
         (-152093 + 48708*SW2) - 64*MW2^8*MZ2^5*(201559 + 190772*SW2) - 
        128*MW2^10*MZ2^3*(-437951 + 285348*SW2) - 3*MW2^2*MZ2^11*
         (-56804 + 381901*SW2) - 48*MW2^7*MZ2^6*(-711339 + 667456*SW2) + 
        32*MW2^9*MZ2^4*(-1036021 + 1422508*SW2) + 2*MW2^3*MZ2^10*
         (-352886 + 2215327*SW2) + 4*MW2^6*MZ2^7*(-5485525 + 9475218*SW2)) + 
      MT2^6*MW2*(-5160960*MW2^13 + 720*CW2*MZ2^13 + 2*MW2^5*MZ2^8*
         (1395137 - 12443112*SW2) + 2*MW2^3*MZ2^10*(885476 - 1435443*SW2) + 
        12*MW2^6*MZ2^7*(3274051 - 220670*SW2) - 4096*MW2^12*MZ2*
         (-11039 + 1179*SW2) + 2*MW2*MZ2^12*(7186 + 2109*SW2) + 
        256*MW2^11*MZ2^2*(-645679 + 166124*SW2) + MW2^2*MZ2^11*
         (-279343 + 216474*SW2) - 128*MW2^10*MZ2^3*(-2623877 + 1097188*SW2) - 
        160*MW2^8*MZ2^5*(-2082253 + 1399820*SW2) + 96*MW2^9*MZ2^4*
         (-4375253 + 2479460*SW2) + 16*MW2^7*MZ2^6*(-10124811 + 
          6604786*SW2) + MW2^4*MZ2^9*(-5342019 + 13190014*SW2)) + 
      MT2^4*MW2^3*(-8601600*MW2^13 + 2*MW2^5*MZ2^8*(13992669 - 
          34459922*SW2) + 16*MW2^8*MZ2^5*(20691739 - 17735172*SW2) + 
        MW2^2*MZ2^11*(464422 - 1310469*SW2) + 20*MZ2^13*(597 + 221*SW2) - 
        5120*MW2^12*MZ2*(-14257 + 1464*SW2) + 34*MW2^3*MZ2^10*
         (1497 + 9476*SW2) + MW2*MZ2^12*(-121976 + 167885*SW2) + 
        256*MW2^11*MZ2^2*(-989561 + 266236*SW2) - 384*MW2^10*MZ2^3*
         (-1239365 + 575652*SW2) + 10*MW2^4*MZ2^9*(-767649 + 2046382*SW2) + 
        16*MW2^7*MZ2^6*(-5432200 + 4193031*SW2) + 32*MW2^9*MZ2^4*
         (-16415717 + 11014816*SW2) + 4*MW2^6*MZ2^7*(-6636649 + 
          18464824*SW2)) + MT2^3*MW2^4*(5160960*MW2^13 + 
        4*MW2^6*MZ2^7*(12181099 - 19781836*SW2) + 2*MW2^4*MZ2^9*
         (789614 - 2128599*SW2) - 75*MZ2^13*(149 + 174*SW2) + 
        1024*MW2^12*MZ2*(-41119 + 4230*SW2) - 5*MW2*MZ2^12*
         (-24236 + 31321*SW2) + 1152*MW2^10*MZ2^3*(-205027 + 107116*SW2) - 
        256*MW2^11*MZ2^2*(-538523 + 154300*SW2) - 18*MW2^3*MZ2^10*
         (-86182 + 294005*SW2) + 16*MW2^7*MZ2^6*(-1820297 + 1347815*SW2) + 
        MW2^2*MZ2^11*(-631519 + 1964755*SW2) + 48*MW2^8*MZ2^5*
         (-1796465 + 2338414*SW2) - 32*MW2^9*MZ2^4*(-6864615 + 5630392*SW2) + 
        2*MW2^5*MZ2^8*(-10185941 + 22508946*SW2)) + 
      MT2^5*MW2^2*(8601600*MW2^13 + 32*MW2^9*MZ2^4*(19901361 - 
          12000964*SW2) + 7*MW2^4*MZ2^9*(1403267 - 3512580*SW2) + 
        MW2*MZ2^12*(30883 - 67134*SW2) + 235520*MW2^12*MZ2*(-317 + 33*SW2) + 
        20*MZ2^13*(-271 + 65*SW2) + MW2^2*MZ2^11*(148523 + 92501*SW2) - 
        256*MW2^11*MZ2^2*(-1047565 + 272664*SW2) + 128*MW2^10*MZ2^3*
         (-4145097 + 1798928*SW2) + MW2^3*MZ2^10*(-2176633 + 3974249*SW2) - 
        4*MW2^6*MZ2^7*(6527963 + 6869914*SW2) - 16*MW2^7*MZ2^6*
         (-12358113 + 8616697*SW2) + 32*MW2^8*MZ2^5*(-14719777 + 
          10790031*SW2) + 2*MW2^5*MZ2^8*(-8397425 + 28227152*SW2)))*
     B0i[bb0, 0, 0, MT2])/(54*MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-2*MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (480*MW2^6 - 1568*MW2^5*MZ2 + 2132*MW2^4*MZ2^2 - 1506*MW2^3*MZ2^3 + 
        522*MW2^2*MZ2^4 - 37*MW2*MZ2^5 - 20*MZ2^6)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^3*(12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 
          224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 
          20*MZ2^5)*SW2 + MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          3*MW2^3*MZ2^9*(115273 - 83374*SW2) + MW2*MZ2^11*(4489 - 5406*SW2) + 
          512*MW2^11*MZ2*(-1613 + 240*SW2) - 136*MW2^5*MZ2^7*
           (-620 + 353*SW2) - 2816*MW2^10*MZ2^2*(-1581 + 506*SW2) - 
          448*MW2^8*MZ2^4*(-30814 + 17755*SW2) + 192*MW2^9*MZ2^3*
           (-54975 + 25532*SW2) + 2*MW2^2*MZ2^10*(-32905 + 27482*SW2) + 
          64*MW2^7*MZ2^5*(-162173 + 105878*SW2) + 2*MW2^4*MZ2^8*
           (-390985 + 273204*SW2) - 8*MW2^6*MZ2^6*(-488023 + 339950*SW2)) - 
        MW2^6*(MW2 + MZ2)*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          3*MW2^3*MZ2^9*(115273 - 92878*SW2) + 8*MW2^5*MZ2^7*
           (10540 - 8101*SW2) + MW2*MZ2^11*(4489 - 5241*SW2) + 
          512*MW2^11*MZ2*(-1613 + 204*SW2) - 256*MW2^10*MZ2^2*
           (-17391 + 5446*SW2) + 576*MW2^9*MZ2^3*(-18325 + 8704*SW2) - 
          448*MW2^8*MZ2^4*(-30814 + 18643*SW2) + MW2^2*MZ2^10*
           (-65810 + 58183*SW2) + 64*MW2^7*MZ2^5*(-162173 + 113474*SW2) + 
          2*MW2^4*MZ2^8*(-390985 + 309216*SW2) - 8*MW2^6*MZ2^6*
           (-488023 + 370208*SW2)) + MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 
          48*MW2^8*MZ2^5*(1797717 - 1164278*SW2) + MW2^3*MZ2^10*
           (804059 - 657784*SW2) + 14*MW2^5*MZ2^8*(395519 - 279382*SW2) + 
          MW2*MZ2^12*(4209 - 5366*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          4*MW2^2*MZ2^11*(-24252 + 24133*SW2) + 256*MW2^11*MZ2^2*
           (-124747 + 39034*SW2) - 8*MW2^6*MZ2^7*(-414909 + 322228*SW2) - 
          64*MW2^10*MZ2^3*(-1221807 + 556180*SW2) + 64*MW2^9*MZ2^4*
           (-1671625 + 948397*SW2) + 2*MW2^4*MZ2^9*(-1596091 + 1179855*SW2) + 
          8*MW2^7*MZ2^6*(-4705067 + 3290868*SW2)) + 
        MT2*MW2^4*(86016*MW2^14 - 40*CW2*MZ2^14 + MW2^2*MZ2^12*
           (83821 - 79892*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4329 + 5081*SW2) - 107*MW2^4*MZ2^10*
           (-15855 + 11986*SW2) - 256*MW2^12*MZ2^2*(-108605 + 36286*SW2) + 
          2*MW2^5*MZ2^9*(-390572 + 245641*SW2) + 64*MW2^11*MZ2^3*
           (-861947 + 454292*SW2) + MW2^3*MZ2^11*(-575431 + 470335*SW2) - 
          64*MW2^10*MZ2^4*(-779668 + 571809*SW2) + 16*MW2^9*MZ2^5*
           (-432235 + 782476*SW2) + 8*MW2^8*MZ2^6*(-3486467 + 2007382*SW2) - 
          8*MW2^7*MZ2^7*(-3314112 + 2388907*SW2) + 2*MW2^6*MZ2^8*
           (-4512589 + 3495868*SW2)) + MT2^2*MW2^3*(-258048*MW2^14 + 
          120*CW2*MZ2^14 + 2*MW2^3*MZ2^11*(628991 - 492538*SW2) - 
          1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 2*MW2*MZ2^13*
           (-6521 + 7994*SW2) + 56*MW2^8*MZ2^6*(198593 + 40120*SW2) + 
          5*MW2^2*MZ2^12*(-43567 + 40590*SW2) + 256*MW2^12*MZ2^2*
           (-347929 + 111534*SW2) - 158*MW2^6*MZ2^8*(-174373 + 132742*SW2) + 
          10*MW2^5*MZ2^9*(-309380 + 280527*SW2) + 3*MW2^4*MZ2^10*
           (-887753 + 613844*SW2) + 192*MW2^10*MZ2^4*(-1161913 + 
            743841*SW2) - 64*MW2^11*MZ2^3*(-3067605 + 1501276*SW2) + 
          8*MW2^7*MZ2^7*(-6512351 + 4500010*SW2) - 16*MW2^9*MZ2^5*
           (-7311463 + 5882062*SW2)) + MT2^5*MW2*(258048*MW2^13 - 
          160*CW2*MZ2^13 + 8*MW2^7*MZ2^6*(15374659 - 10840558*SW2) + 
          2*MW2^4*MZ2^9*(5158315 - 3873591*SW2) + MW2^2*MZ2^11*
           (353954 - 350089*SW2) + 1536*MW2^12*MZ2*(-11293 + 1608*SW2) + 
          MW2*MZ2^12*(-16891 + 21639*SW2) - 256*MW2^11*MZ2^2*
           (-376999 + 116610*SW2) + 9*MW2^3*MZ2^10*(-304735 + 251708*SW2) - 
          192*MW2^9*MZ2^4*(-1723732 + 975173*SW2) + 8*MW2^6*MZ2^7*
           (-1725604 + 1350881*SW2) + 64*MW2^10*MZ2^3*(-3729657 + 
            1686076*SW2) + 2*MW2^5*MZ2^8*(-8324551 + 5932600*SW2) + 
          16*MW2^8*MZ2^5*(-17008531 + 11035852*SW2)) + 
        MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 8*MW2^8*MZ2^6*
           (11844761 - 9718906*SW2) + 3*MW2^5*MZ2^9*(3916941 - 3176182*SW2) + 
          MW2^2*MZ2^12*(196400 - 178547*SW2) + 2560*MW2^13*MZ2*
           (-11255 + 1536*SW2) + 3*MW2*MZ2^13*(-4414 + 5631*SW2) - 
          2752*MW2^10*MZ2^4*(-169994 + 101369*SW2) - 256*MW2^12*MZ2^2*
           (-606381 + 189602*SW2) + 2*MW2^4*MZ2^10*(23008 + 197833*SW2) + 
          MW2^3*MZ2^11*(-872071 + 603270*SW2) + 192*MW2^11*MZ2^3*
           (-1903829 + 889876*SW2) - 8*MW2^7*MZ2^7*(-4233422 + 2661869*SW2) + 
          32*MW2^9*MZ2^5*(-10314599 + 7235624*SW2) + 2*MW2^6*MZ2^8*
           (-19402619 + 14461728*SW2)) + MT2^4*MW2*(-430080*MW2^14 + 
          40*CW2*MZ2^14 + 2*MW2^6*MZ2^8*(15737819 - 11441674*SW2) + 
          MW2^4*MZ2^10*(3205133 - 2831243*SW2) + MW2*MZ2^13*
           (4689 - 5921*SW2) - 2560*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          5*MW2^2*MZ2^12*(-9043 + 6534*SW2) + 4*MW2^3*MZ2^11*
           (-33309 + 56168*SW2) + 256*MW2^12*MZ2^2*(-622535 + 192458*SW2) - 
          8*MW2^7*MZ2^7*(-763535 + 846412*SW2) - 64*MW2^11*MZ2^3*
           (-6083243 + 2772644*SW2) - 96*MW2^9*MZ2^5*(-4371357 + 
            2900887*SW2) + 64*MW2^10*MZ2^4*(-8268167 + 4748479*SW2) + 
          MW2^5*MZ2^9*(-15782297 + 12192118*SW2) + 8*MW2^8*MZ2^6*
           (-21715421 + 15852646*SW2))) - 
      MH2^3*(12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
          198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
        MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 3*MW2^3*MZ2^9*
           (124349 - 84284*SW2) + 4*MW2^5*MZ2^7*(62894 - 21623*SW2) + 
          MW2*MZ2^11*(4249 - 6246*SW2) + 512*MW2^11*MZ2*(-1613 + 240*SW2) - 
          128*MW2^10*MZ2^2*(-34797 + 11132*SW2) + 384*MW2^9*MZ2^3*
           (-27506 + 12741*SW2) + 2*MW2^2*MZ2^10*(-34207 + 29057*SW2) + 
          2*MW2^4*MZ2^8*(-438115 + 276174*SW2) + 16*MW2^7*MZ2^5*
           (-643682 + 418079*SW2) - 16*MW2^8*MZ2^4*(-862237 + 494368*SW2) - 
          4*MW2^6*MZ2^6*(-935177 + 658624*SW2)) - MW2^6*(MW2 + MZ2)*
         (12288*MW2^12 + 40*CW2*MZ2^12 + 3*MW2^3*MZ2^9*(124349 - 93788*SW2) + 
          MW2*MZ2^11*(4249 - 6081*SW2) + 512*MW2^11*MZ2*(-1613 + 204*SW2) - 
          896*MW2^10*MZ2^2*(-4971 + 1556*SW2) + 384*MW2^9*MZ2^3*
           (-27506 + 13031*SW2) - 4*MW2^5*MZ2^7*(-62894 + 25823*SW2) + 
          MW2^2*MZ2^10*(-68414 + 61333*SW2) + 2*MW2^4*MZ2^8*
           (-438115 + 312186*SW2) + 16*MW2^7*MZ2^5*(-643682 + 448463*SW2) - 
          16*MW2^8*MZ2^4*(-862237 + 519232*SW2) - 4*MW2^6*MZ2^6*
           (-935177 + 719140*SW2)) + MT2*MW2^4*(86016*MW2^14 - 
          40*CW2*MZ2^14 + 16*MW2^10*MZ2^4*(3112891 - 2270232*SW2) + 
          MW2^4*MZ2^10*(1881429 - 1277312*SW2) + MW2^2*MZ2^12*
           (85465 - 86402*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4089 + 5921*SW2) - 128*MW2^12*MZ2^2*
           (-217315 + 72572*SW2) + 5*MW2^3*MZ2^11*(-122951 + 95957*SW2) + 
          4*MW2^5*MZ2^9*(-283711 + 133604*SW2) + 128*MW2^11*MZ2^3*
           (-431302 + 226621*SW2) - 68*MW2^7*MZ2^7*(-396318 + 278725*SW2) + 
          16*MW2^9*MZ2^5*(-398941 + 756133*SW2) + 2*MW2^6*MZ2^8*
           (-4426249 + 3397138*SW2) + 4*MW2^8*MZ2^6*(-7176637 + 
            4065680*SW2)) + MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 
          2*MW2^5*MZ2^8*(3182171 - 1995706*SW2) + 48*MW2^8*MZ2^5*
           (1785842 - 1150677*SW2) + MW2^3*MZ2^10*(849515 - 682564*SW2) + 
          MW2*MZ2^12*(3969 - 6206*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          2*MW2^2*MZ2^11*(-48966 + 52781*SW2) + 128*MW2^11*MZ2^2*
           (-249599 + 78068*SW2) - 128*MW2^10*MZ2^3*(-611307 + 277565*SW2) - 
          4*MW2^6*MZ2^7*(-496251 + 555833*SW2) + 2*MW2^4*MZ2^9*
           (-1738519 + 1192380*SW2) + 16*MW2^9*MZ2^4*(-6683059 + 
            3773584*SW2) + 4*MW2^7*MZ2^6*(-9104011 + 6411072*SW2)) + 
        MT2^2*MW2^3*(-258048*MW2^14 + 120*CW2*MZ2^14 + 2*MW2^6*MZ2^8*
           (14101843 - 10325122*SW2) + 2*MW2^3*MZ2^11*(678863 - 495688*SW2) - 
          1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 2*MW2*MZ2^13*
           (-6161 + 9254*SW2) + 19*MW2^2*MZ2^12*(-11813 + 11400*SW2) + 
          128*MW2^12*MZ2^2*(-696173 + 223068*SW2) + 4*MW2^8*MZ2^6*
           (3531691 + 256808*SW2) + 8*MW2^5*MZ2^9*(-336565 + 339681*SW2) + 
          3*MW2^4*MZ2^10*(-1009165 + 602284*SW2) - 128*MW2^11*MZ2^3*
           (-1534893 + 749063*SW2) + 48*MW2^10*MZ2^4*(-4642907 + 
            2956960*SW2) - 16*MW2^9*MZ2^5*(-7207696 + 5783629*SW2) + 
          4*MW2^7*MZ2^7*(-13638331 + 9030485*SW2)) + 
        MT2^5*MW2*(258048*MW2^13 - 160*CW2*MZ2^13 + 4*MW2^7*MZ2^6*
           (29810909 - 21147392*SW2) + 2*MW2^4*MZ2^9*(5632729 - 
            3914136*SW2) + MW2^2*MZ2^11*(359330 - 380329*SW2) + 
          1536*MW2^12*MZ2*(-11293 + 1608*SW2) + MW2*MZ2^12*
           (-15931 + 24999*SW2) - 128*MW2^11*MZ2^2*(-754313 + 233220*SW2) + 
          3*MW2^3*MZ2^10*(-968737 + 780814*SW2) + 128*MW2^10*MZ2^3*
           (-1866054 + 841463*SW2) + 4*MW2^6*MZ2^7*(-2409638 + 2414617*SW2) - 
          48*MW2^9*MZ2^4*(-6891635 + 3880488*SW2) + 2*MW2^5*MZ2^8*
           (-9648793 + 6071938*SW2) + 16*MW2^8*MZ2^5*(-16901101 + 
            10910671*SW2)) + MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 
          4*MW2^8*MZ2^6*(22265767 - 18726416*SW2) + 16*MW2^10*MZ2^4*
           (29219183 - 17338448*SW2) + 3*MW2^5*MZ2^9*(4067345 - 
            3169548*SW2) + MW2^2*MZ2^12*(204212 - 187997*SW2) + 
          2560*MW2^13*MZ2*(-11255 + 1536*SW2) + 3*MW2*MZ2^13*
           (-4174 + 6471*SW2) + 8*MW2^4*MZ2^10*(29707 + 61012*SW2) + 
          5*MW2^3*MZ2^11*(-192431 + 116412*SW2) - 128*MW2^12*MZ2^2*
           (-1213287 + 379204*SW2) + 384*MW2^11*MZ2^3*(-952562 + 
            444063*SW2) - 4*MW2^7*MZ2^7*(-9870214 + 5595277*SW2) + 
          16*MW2^9*MZ2^5*(-20452516 + 14282893*SW2) + 2*MW2^6*MZ2^8*
           (-20806955 + 14438022*SW2)) - MT2^4*MW2*(430080*MW2^14 - 
          40*CW2*MZ2^14 + 16*MW2^10*MZ2^4*(33055343 - 18893896*SW2) + 
          MW2^5*MZ2^9*(17039321 - 12278884*SW2) + MW2^2*MZ2^12*
           (49019 - 31620*SW2) + 2560*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          MW2*MZ2^13*(-4449 + 6761*SW2) - 28*MW2^3*MZ2^11*
           (-3951 + 9539*SW2) - 128*MW2^12*MZ2^2*(-1245595 + 384916*SW2) + 
          4*MW2^7*MZ2^7*(120725 + 1271441*SW2) + 128*MW2^11*MZ2^3*
           (-3043639 + 1383697*SW2) + 144*MW2^9*MZ2^5*(-2894397 + 
            1911323*SW2) + MW2^4*MZ2^10*(-3338153 + 2949203*SW2) + 
          2*MW2^6*MZ2^8*(-17723771 + 11599282*SW2) - 4*MW2^8*MZ2^6*
           (-41902447 + 30863060*SW2))) + 6*MH2^2*MW2*
       (12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
          198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 - 
        MW2^6*(MW2 + MZ2)*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          2*MW2^6*MZ2^6*(1984201 - 1514992*SW2) + 8*MW2^8*MZ2^4*
           (1751395 - 1050204*SW2) + MW2^3*MZ2^9*(366756 - 279971*SW2) + 
          2*MW2^5*MZ2^7*(65173 - 11745*SW2) + MW2*MZ2^11*(4429 - 6081*SW2) + 
          512*MW2^11*MZ2*(-1613 + 204*SW2) - 64*MW2^10*MZ2^2*
           (-69889 + 21784*SW2) + MW2^2*MZ2^10*(-68661 + 61589*SW2) + 
          88*MW2^7*MZ2^5*(-120191 + 83401*SW2) + 4*MW2^4*MZ2^8*
           (-209100 + 150923*SW2) + 32*MW2^9*MZ2^3*(-333081 + 157082*SW2)) + 
        MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 2*MW2^6*MZ2^6*
           (1984201 - 1393960*SW2) + 8*MW2^8*MZ2^4*(1751395 - 1000476*SW2) + 
          13*MW2^3*MZ2^9*(28212 - 19343*SW2) + MW2*MZ2^11*(4429 - 6246*SW2) + 
          2*MW2^5*MZ2^7*(65173 - 3345*SW2) + 512*MW2^11*MZ2*
           (-1613 + 240*SW2) - 64*MW2^10*MZ2^2*(-69889 + 22264*SW2) + 
          MW2^2*MZ2^10*(-68661 + 58370*SW2) + 4*MW2^4*MZ2^8*
           (-209100 + 132917*SW2) + 32*MW2^9*MZ2^3*(-333081 + 153602*SW2) + 
          8*MW2^7*MZ2^5*(-1322101 + 856643*SW2)) + 
        MT2*MW2^4*(86016*MW2^14 - 40*CW2*MZ2^14 + 2*MW2^2*MZ2^12*
           (43216 - 43329*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4269 + 5921*SW2) + 8*MW2^3*MZ2^11*
           (-76024 + 59927*SW2) - 64*MW2^12*MZ2^2*(-436695 + 145144*SW2) + 
          72*MW2^9*MZ2^5*(-102369 + 178429*SW2) + MW2^5*MZ2^9*
           (-898331 + 381645*SW2) - 2*MW2^4*MZ2^10*(-907353 + 624634*SW2) + 
          32*MW2^11*MZ2^3*(-1743911 + 911454*SW2) - 6*MW2^7*MZ2^7*
           (-4548281 + 3195377*SW2) + 2*MW2^6*MZ2^8*(-4643151 + 
            3561074*SW2) - 8*MW2^10*MZ2^4*(-6363725 + 4611284*SW2) + 
          2*MW2^8*MZ2^6*(-14219821 + 7969096*SW2)) + 
        MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 8*MW2^8*MZ2^5*
           (10985132 - 7059197*SW2) + 2*MW2^5*MZ2^8*(2982151 - 1883425*SW2) + 
          2*MW2^6*MZ2^7*(1530654 - 1467685*SW2) + 32*MW2^10*MZ2^3*
           (2466881 - 1115230*SW2) + MW2^3*MZ2^10*(844953 - 682963*SW2) + 
          MW2*MZ2^12*(4149 - 6206*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          MW2^2*MZ2^11*(-99439 + 105818*SW2) + 64*MW2^11*MZ2^2*
           (-501263 + 156136*SW2) + MW2^4*MZ2^9*(-3393171 + 2354329*SW2) + 
          8*MW2^9*MZ2^4*(-13566601 + 7632188*SW2) + 2*MW2^7*MZ2^6*
           (-19143899 + 13441068*SW2)) + MT2^2*MW2^3*(-258048*MW2^14 + 
          120*CW2*MZ2^14 + 8*MW2^9*MZ2^5*(14974156 - 11930223*SW2) + 
          2*MW2^6*MZ2^8*(14328244 - 10537623*SW2) + MW2^3*MZ2^11*
           (1336308 - 988477*SW2) - 1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 
          2*MW2*MZ2^13*(-6431 + 9254*SW2) + 8*MW2^2*MZ2^12*
           (-28261 + 27171*SW2) + 64*MW2^12*MZ2^2*(-1398541 + 446136*SW2) + 
          2*MW2^8*MZ2^6*(5690387 + 1573988*SW2) + MW2^4*MZ2^10*
           (-2871363 + 1732471*SW2) - 32*MW2^11*MZ2^3*(-6199811 + 
            3011162*SW2) + MW2^5*MZ2^9*(-3123249 + 3031001*SW2) + 
          2*MW2^7*MZ2^7*(-26989826 + 17852429*SW2) + 8*MW2^10*MZ2^4*
           (-28355523 + 17974100*SW2)) + MT2^5*MW2*(258048*MW2^13 - 
          160*CW2*MZ2^13 + 2*MW2^7*MZ2^6*(62568397 - 44233496*SW2) + 
          MW2^4*MZ2^9*(10974027 - 7716299*SW2) + 1536*MW2^12*MZ2*
           (-11293 + 1608*SW2) + MW2*MZ2^12*(-16651 + 24999*SW2) - 
          7*MW2^2*MZ2^11*(-52014 + 54479*SW2) - 64*MW2^11*MZ2^2*
           (-1514821 + 466440*SW2) + 2*MW2^3*MZ2^10*(-1443117 + 
            1171123*SW2) + 4*MW2^5*MZ2^8*(-4494059 + 2847597*SW2) + 
          32*MW2^10*MZ2^3*(-7529765 + 3380762*SW2) + 2*MW2^6*MZ2^7*
           (-6547579 + 5974003*SW2) + 8*MW2^8*MZ2^5*(-34639363 + 
            22298487*SW2) - 8*MW2^9*MZ2^4*(-41963295 + 23540828*SW2)) + 
        MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 2*MW2^8*MZ2^6*
           (48193127 - 39996872*SW2) + 2*MW2^7*MZ2^7*(18035747 - 
            10039839*SW2) + 5*MW2^5*MZ2^9*(2469108 - 1939859*SW2) + 
          2560*MW2^13*MZ2*(-11255 + 1536*SW2) + 3*MW2*MZ2^13*
           (-4354 + 6471*SW2) - 19*MW2^2*MZ2^12*(-10787 + 9935*SW2) - 
          1856*MW2^12*MZ2^2*(-84031 + 26152*SW2) + 584*MW2^9*MZ2^5*
           (-576503 + 401017*SW2) + MW2^4*MZ2^10*(109521 + 559096*SW2) + 
          MW2^3*MZ2^11*(-936982 + 577881*SW2) + 32*MW2^11*MZ2^3*
           (-11536059 + 5353606*SW2) + 2*MW2^6*MZ2^8*(-20451471 + 
            14306258*SW2) - 8*MW2^10*MZ2^4*(-59373521 + 35087796*SW2)) + 
        MT2^4*MW2*(-430080*MW2^14 + 40*CW2*MZ2^14 + 2*MW2^7*MZ2^7*
           (2310362 - 4241037*SW2) + 3*MW2^4*MZ2^10*(1118391 - 990626*SW2) + 
          MW2*MZ2^13*(4629 - 6761*SW2) - 2560*MW2^13*MZ2*
           (-11279 + 1572*SW2) + 2*MW2^2*MZ2^12*(-24183 + 15938*SW2) - 
          138*MW2^6*MZ2^8*(-244022 + 161081*SW2) + MW2^3*MZ2^11*
           (-124454 + 269765*SW2) + 64*MW2^12*MZ2^2*(-2501515 + 769832*SW2) + 
          30*MW2^8*MZ2^6*(-5891773 + 4318252*SW2) - 32*MW2^11*MZ2^3*
           (-12282821 + 5559638*SW2) + MW2^5*MZ2^9*(-16741216 + 
            12206531*SW2) - 8*MW2^9*MZ2^5*(-53437510 + 35176649*SW2) + 
          8*MW2^10*MZ2^4*(-67110741 + 38212892*SW2))) - 
      MH2*MW2^2*(108*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
          53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + MT2^7*(110592*MW2^12 + 
          360*CW2*MZ2^12 + MW2*MZ2^11*(40241 - 52814*SW2) + 
          8*MW2^5*MZ2^7*(111348 - 20771*SW2) + 4608*MW2^11*MZ2*
           (-1613 + 240*SW2) - 8448*MW2^10*MZ2^2*(-4753 + 1518*SW2) + 
          2*MW2^2*MZ2^10*(-301173 + 255938*SW2) - 7*MW2^3*MZ2^9*
           (-454733 + 322510*SW2) + 64*MW2^9*MZ2^3*(-1490729 + 690684*SW2) + 
          64*MW2^7*MZ2^5*(-1471589 + 960997*SW2) - 64*MW2^8*MZ2^4*
           (-1953849 + 1123649*SW2) + 2*MW2^4*MZ2^8*(-3607929 + 
            2415388*SW2) - 8*MW2^6*MZ2^6*(-4426809 + 3117398*SW2)) - 
        MW2^6*(MW2 + MZ2)*(110592*MW2^12 + 360*CW2*MZ2^12 + 
          MW2^3*MZ2^9*(3183131 - 2514178*SW2) + MW2*MZ2^11*
           (40241 - 51329*SW2) + 8*MW2^5*MZ2^7*(111348 - 39671*SW2) + 
          4608*MW2^11*MZ2*(-1613 + 204*SW2) - 5376*MW2^10*MZ2^2*
           (-7469 + 2334*SW2) + 38*MW2^4*MZ2^8*(-189891 + 144184*SW2) + 
          MW2^2*MZ2^10*(-602346 + 540847*SW2) + 64*MW2^9*MZ2^3*
           (-1490729 + 706344*SW2) + 64*MW2^7*MZ2^5*(-1471589 + 
            1029361*SW2) - 64*MW2^8*MZ2^4*(-1953849 + 1179593*SW2) - 
          8*MW2^6*MZ2^6*(-4426809 + 3389720*SW2)) + 
        MT2^6*(-774144*MW2^13 + 360*CW2*MZ2^13 + 16*MW2^8*MZ2^5*
           (48925523 - 31682502*SW2) + MW2^3*MZ2^10*(7377683 - 6046928*SW2) + 
          24*MW2^6*MZ2^7*(1217789 - 1063522*SW2) + MW2*MZ2^12*
           (37721 - 52454*SW2) - 4608*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          768*MW2^11*MZ2^2*(-375011 + 117102*SW2) + 4*MW2^2*MZ2^11*
           (-220502 + 228777*SW2) - 64*MW2^10*MZ2^3*(-11042411 + 
            5014860*SW2) - 6*MW2^5*MZ2^8*(-8535699 + 5721326*SW2) + 
          64*MW2^9*MZ2^4*(-15138998 + 8572481*SW2) + 2*MW2^4*MZ2^9*
           (-14701543 + 10597899*SW2) + 8*MW2^7*MZ2^6*(-42684073 + 
            30087508*SW2)) + MT2*MW2^4*(774144*MW2^14 - 360*CW2*MZ2^14 + 
          MW2^4*MZ2^10*(15659141 - 11361110*SW2) + MW2^2*MZ2^12*
           (763805 - 752868*SW2) + 4608*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          7*MW2*MZ2^13*(-5543 + 7127*SW2) - 768*MW2^12*MZ2^2*
           (-326585 + 108858*SW2) + 9*MW2^3*MZ2^11*(-587887 + 475463*SW2) + 
          2*MW2^5*MZ2^9*(-3689696 + 1881373*SW2) + 64*MW2^11*MZ2^3*
           (-7797071 + 4097868*SW2) - 64*MW2^10*MZ2^4*(-7078045 + 
            5176589*SW2) + 16*MW2^9*MZ2^5*(-4000323 + 7182320*SW2) + 
          8*MW2^8*MZ2^6*(-31621549 + 17961214*SW2) - 8*MW2^7*MZ2^7*
           (-30177088 + 21563649*SW2) + 2*MW2^6*MZ2^8*(-41111349 + 
            31921876*SW2)) + MT2^2*MW2^3*(-2322432*MW2^14 + 1080*CW2*MZ2^14 + 
          2*MW2^6*MZ2^8*(125935011 - 94826090*SW2) + 2*MW2^3*MZ2^11*
           (5793879 - 4441870*SW2) - 13824*MW2^13*MZ2*(-11221 + 1500*SW2) - 
          6*MW2*MZ2^13*(-19483 + 26062*SW2) + 6912*MW2^12*MZ2^2*
           (-116233 + 37178*SW2) + 296*MW2^8*MZ2^6*(339665 + 89096*SW2) + 
          MW2^2*MZ2^12*(-1989883 + 1898950*SW2) - 192*MW2^11*MZ2^3*
           (-9245443 + 4513068*SW2) + 2*MW2^5*MZ2^9*(-14021904 + 
            13307767*SW2) + MW2^4*MZ2^10*(-24646339 + 15984260*SW2) + 
          64*MW2^10*MZ2^4*(-31599578 + 20183871*SW2) + 8*MW2^7*MZ2^7*
           (-59419185 + 40285612*SW2) - 16*MW2^9*MZ2^5*(-66485667 + 
            53501018*SW2)) + MT2^5*MW2*(2322432*MW2^13 - 1440*CW2*MZ2^13 + 
          2*MW2^4*MZ2^9*(47524071 - 34756483*SW2) + 13824*MW2^12*MZ2*
           (-11293 + 1608*SW2) - 6912*MW2^11*MZ2^2*(-125923 + 38870*SW2) + 
          MW2*MZ2^12*(-151379 + 211391*SW2) - 7*MW2^2*MZ2^11*
           (-460350 + 472423*SW2) + 192*MW2^10*MZ2^3*(-11235559 + 
            5067468*SW2) + 14*MW2^5*MZ2^8*(-11007873 + 7421312*SW2) + 
          8*MW2^6*MZ2^7*(-15322596 + 13087319*SW2) + MW2^3*MZ2^10*
           (-25177751 + 20775436*SW2) - 64*MW2^9*MZ2^4*(-46830287 + 
            26441715*SW2) - 8*MW2^7*MZ2^6*(-139483597 + 99038870*SW2) + 
          16*MW2^8*MZ2^5*(-154288539 + 100083992*SW2)) + 
        MT2^3*MW2^2*(3870720*MW2^14 - 1080*CW2*MZ2^14 + 
          8*MW2^8*MZ2^6*(107512311 - 89372818*SW2) + MW2^5*MZ2^9*
           (107838295 - 86781146*SW2) + 23040*MW2^13*MZ2*
           (-11255 + 1536*SW2) + 3*MW2*MZ2^13*(-39566 + 54839*SW2) - 
          3*MW2^2*MZ2^12*(-599256 + 552841*SW2) - 768*MW2^12*MZ2^2*
           (-1822993 + 568806*SW2) + 2*MW2^4*MZ2^10*(298284 + 2211841*SW2) + 
          MW2^3*MZ2^11*(-8066519 + 5303246*SW2) - 8*MW2^7*MZ2^7*
           (-38966646 + 22987771*SW2) + 64*MW2^11*MZ2^3*(-51627523 + 
            24072852*SW2) - 64*MW2^10*MZ2^4*(-66223563 + 39407743*SW2) + 
          32*MW2^9*MZ2^5*(-93635207 + 65679346*SW2) + 2*MW2^6*MZ2^8*
           (-178156035 + 129329048*SW2)) + MT2^4*MW2*(-3870720*MW2^14 + 
          360*CW2*MZ2^14 + 2*MW2^6*MZ2^8*(145225779 - 101021018*SW2) + 
          MW2^4*MZ2^10*(29373829 - 26202443*SW2) + MW2*MZ2^13*
           (42041 - 57449*SW2) - 23040*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          MW2^2*MZ2^12*(-417791 + 290430*SW2) + 4*MW2^3*MZ2^11*
           (-293261 + 561794*SW2) + 768*MW2^12*MZ2^2*(-1871455 + 
            577374*SW2) - 8*MW2^7*MZ2^7*(-6371489 + 9005518*SW2) - 
          64*MW2^11*MZ2^3*(-54979927 + 24999996*SW2) + 64*MW2^10*MZ2^4*
           (-74884048 + 42920851*SW2) - 32*MW2^9*MZ2^5*(-118981741 + 
            78938799*SW2) + MW2^5*MZ2^9*(-145276009 + 109787006*SW2) + 
          8*MW2^8*MZ2^6*(-197030603 + 144981622*SW2))))*B0i[bb0, 0, 0, MW2])/
    (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*(2*MW2 - MZ2)^3*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + ((144*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       SW + CHWB*(294912*MW2^13 + 120*CW2*MZ2^13 + 
        MW2^4*MZ2^8*(MZ2*(366319 - 871806*SW2) + MH2*(34692 - 6456*SW2)) + 
        9216*MW2^12*MZ2*(-167 + 80*SW2) - 36864*MW2^11*MZ2^2*(-92 + 89*SW2) - 
        64*MW2^9*MZ2^3*(669*MH2 + 9914*MZ2 - 150*MH2*SW2 + 62340*MZ2*SW2) - 
        12*MW2^6*MZ2^6*(-6009*MH2 - 567820*MZ2 + 4016*MH2*SW2 + 
          408666*MZ2*SW2) + 2*MW2*MZ2^11*(MZ2*(3931 - 2331*SW2) + 
          60*MH2*(-3 + 4*SW2)) + 128*MW2^10*MZ2^2*
         (75*MH2 + 4*MZ2*(-6635 + 11223*SW2)) + MW2^2*MZ2^10*
         (-6*MH2*(-629 + 400*SW2) + MZ2*(-67523 + 12159*SW2)) - 
        16*MW2^8*MZ2^4*(3*MH2*(-1687 + 772*SW2) + 
          MZ2*(-411221 + 92352*SW2)) + MW2^3*MZ2^9*(6*MH2*(-2575 + 713*SW2) + 
          MZ2*(146882 + 128001*SW2)) + 12*MW2^5*MZ2^7*
         (MH2*(-4457 + 1723*SW2) + MZ2*(-227177 + 220913*SW2)) + 
        16*MW2^7*MZ2^5*(MH2*(-5565 + 3693*SW2) + 
          MZ2*(-577289 + 328452*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (54*MW*MZ*(2*MW2 - MZ2)^3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW*SW2) - ((-192*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW + 
      CHWB*MW*(MH2^2*(43520*MW2^9 + MW2*MZ2^8*(22285 - 21912*SW2) + 
          24*MW2^3*MZ2^6*(18439 - 14772*SW2) + 1280*MW2^8*MZ2*
           (-217 + 34*SW2) + 5*MZ2^9*(-345 + 313*SW2) - 64*MW2^7*MZ2^2*
           (-12309 + 3580*SW2) + 64*MW2^6*MZ2^3*(-20315 + 8413*SW2) - 
          64*MW2^5*MZ2^4*(-21447 + 11522*SW2) + 8*MW2^2*MZ2^7*
           (-16271 + 14994*SW2) + 32*MW2^4*MZ2^5*(-29966 + 19985*SW2)) - 
        4*MH2*(191488*MW2^10 + 16*MW2^6*MZ2^4*(507833 - 255836*SW2) + 
          21*MW2^2*MZ2^8*(19083 - 16148*SW2) + 10*MZ2^10*(425 - 489*SW2) + 
          512*MW2^9*MZ2*(-2483 + 374*SW2) - 1536*MW2^8*MZ2^2*
           (-2486 + 703*SW2) + 5*MW2*MZ2^9*(-12409 + 11927*SW2) + 
          36*MW2^3*MZ2^7*(-42473 + 32300*SW2) + 64*MW2^7*MZ2^3*
           (-106971 + 42752*SW2) - 32*MW2^4*MZ2^6*(-120110 + 81797*SW2) + 
          16*MW2^5*MZ2^5*(-417207 + 249041*SW2)) + 
        12*(45056*MW2^11 + 120*MZ2^11*(15 - 19*SW2) - 2560*MW2^8*MZ2^3*
           (-255 + 2*SW2) + 2048*MW2^10*MZ2*(-89 + 22*SW2) - 
          1024*MW2^9*MZ2^2*(-129 + 134*SW2) + 128*MW2^7*MZ2^4*
           (-16079 + 5060*SW2) + MW2*MZ2^10*(-27235 + 26211*SW2) - 
          32*MW2^6*MZ2^5*(-94121 + 43940*SW2) - 3*MW2^2*MZ2^9*
           (-59247 + 48766*SW2) + 8*MW2^5*MZ2^6*(-342055 + 197796*SW2) + 
          2*MW2^3*MZ2^8*(-337295 + 249782*SW2) - 4*MW2^4*MZ2^7*
           (-414321 + 275966*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MZ*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW*
     SW2) + (CHWB*CW2*(18*MT2^4*(-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(64*MW2^5 + MW2*MZ2^4*(47 - 6*SW2) + 
        16*MW2^4*MZ2*(-13 + 4*SW2) - 24*MW2^3*MZ2^2*(-11 + 6*SW2) - 
        MZ2^5*(5 + 12*SW2) + 2*MW2^2*MZ2^3*(-81 + 52*SW2)) - 
      MW2*(MW2 + MZ2)*(73728*MW2^12 + 1360*MZ2^12 + 
        MW2*MZ2^11*(-10879 + 31*SW2) + 1024*MW2^11*MZ2*(-311 + 180*SW2) - 
        1024*MW2^10*MZ2^2*(-621 + 662*SW2) - 32*MW2^6*MZ2^6*
         (-6116 + 1095*SW2) + 7*MW2^2*MZ2^10*(4646 + 2601*SW2) + 
        256*MW2^9*MZ2^3*(-3391 + 4062*SW2) - 128*MW2^8*MZ2^4*
         (-7229 + 7126*SW2) + 48*MW2^7*MZ2^5*(-13855 + 10516*SW2) - 
        8*MW2^5*MZ2^7*(-9532 + 37157*SW2) + 4*MW2^4*MZ2^8*
         (-12422 + 73891*SW2) - MW2^3*MZ2^9*(28627 + 120342*SW2)) + 
      MT2^3*(208896*MW2^11 + MW2^2*MZ2^9*(195317 - 354108*SW2) + 
        16*MW2^5*MZ2^6*(207234 - 171085*SW2) + 4*MW2^4*MZ2^7*
         (55101 - 128518*SW2) + 5*MZ2^11*(157 - 116*SW2) + 
        4096*MW2^10*MZ2*(-461 + 51*SW2) + 8*MW2*MZ2^10*(-3028 + 6257*SW2) - 
        256*MW2^9*MZ2^2*(-26747 + 7092*SW2) + 128*MW2^8*MZ2^3*
         (-104209 + 44582*SW2) + 32*MW2^6*MZ2^5*(-319989 + 233987*SW2) - 
        32*MW2^7*MZ2^4*(-477917 + 279924*SW2) + 2*MW2^3*MZ2^8*
         (-295421 + 463158*SW2)) + MT2*MW2*(430080*MW2^12 + 
        4*MW2^5*MZ2^7*(1129399 - 1069522*SW2) + MW2^2*MZ2^10*
         (221917 - 272462*SW2) + 32*MW2^8*MZ2^4*(131909 - 179196*SW2) + 
        32*MW2^7*MZ2^5*(137108 - 12949*SW2) + 5*MZ2^12*(701 - 116*SW2) + 
        12288*MW2^11*MZ2*(-223 + 53*SW2) + 11*MW2*MZ2^11*(-4027 + 4618*SW2) - 
        256*MW2^10*MZ2^2*(-28263 + 13012*SW2) + 128*MW2^9*MZ2^3*
         (-73387 + 52406*SW2) + 5*MW2^3*MZ2^9*(-71339 + 62064*SW2) + 
        16*MW2^6*MZ2^6*(-478093 + 321021*SW2) + 2*MW2^4*MZ2^8*
         (-416365 + 587294*SW2)) + MT2^2*(-602112*MW2^12 - 1360*MZ2^12 + 
        2*MW2^4*MZ2^8*(413753 - 1070030*SW2) + 2*MW2^2*MZ2^10*
         (3508 - 65833*SW2) - 12288*MW2^11*MZ2*(-397 + 58*SW2) + 
        MW2*MZ2^11*(9759 + 2434*SW2) + 1024*MW2^10*MZ2^2*
         (-16438 + 4883*SW2) - 256*MW2^9*MZ2^3*(-126167 + 56024*SW2) + 
        9*MW2^3*MZ2^9*(-31525 + 96968*SW2) + 128*MW2^8*MZ2^4*
         (-292749 + 169966*SW2) + 4*MW2^5*MZ2^7*(211411 + 211740*SW2) - 
        32*MW2^7*MZ2^5*(-822387 + 570544*SW2) + 8*MW2^6*MZ2^6*
         (-1248977 + 888214*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (54*MW*MZ*(-2*MW2 + MZ2)^3*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (CHWB*CW*(18*MT2^4*(-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(32*MW2^5 + 4*MW2^3*MZ2^2*(27 - 16*SW2) + 
        32*MW2^4*MZ2*(-3 + SW2) - 3*MZ2^5*SW2 + 2*MW2*MZ2^4*(5 + 2*SW2) + 
        2*MW2^2*MZ2^3*(-27 + 16*SW2)) - 9*MT2^3*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (64*MW2^6 + 24*MW2^4*MZ2^2*(25 - 12*SW2) + 64*MW2^5*MZ2*(-5 + SW2) + 
        9*MZ2^6*SW2 - 40*MW2*MZ2^5*(1 + SW2) - 4*MW2^2*MZ2^4*(-59 + 28*SW2) + 
        4*MW2^3*MZ2^3*(-135 + 92*SW2)) + 2*MW2^2*(-61440*MW2^12 + 20*MZ2^12 + 
        2*MW2^5*MZ2^7*(136769 - 158016*SW2) + MW2^2*MZ2^10*
         (12373 - 14771*SW2) + 640*MW2^10*MZ2^2*(1289 + 34*SW2) - 
        256*MW2^11*MZ2*(149 + 420*SW2) + MW2*MZ2^11*(-1163 + 548*SW2) + 
        224*MW2^9*MZ2^3*(-7411 + 3208*SW2) + 2*MW2^4*MZ2^8*
         (12083 + 6689*SW2) + 6*MW2^3*MZ2^9*(-7885 + 8918*SW2) + 
        16*MW2^7*MZ2^5*(9623 + 30752*SW2) - 32*MW2^8*MZ2^4*
         (-36081 + 37385*SW2) + 8*MW2^6*MZ2^6*(-79437 + 41816*SW2)) + 
      MT2^2*(-141312*MW2^12 + 4*MW2^4*MZ2^8*(78890 - 19609*SW2) + 
        2*MW2^2*MZ2^10*(18583 - 10289*SW2) + 5*MZ2^12*(8 + 27*SW2) - 
        512*MW2^11*MZ2*(-49 + 456*SW2) + 256*MW2^10*MZ2^2*(5635 + 566*SW2) - 
        MW2*MZ2^11*(3226 + 1073*SW2) - 544*MW2^8*MZ2^4*(-4797 + 4322*SW2) + 
        6*MW2^3*MZ2^9*(-28394 + 18001*SW2) + 64*MW2^9*MZ2^3*
         (-50077 + 19612*SW2) + 8*MW2^6*MZ2^6*(-51279 + 23872*SW2) - 
        8*MW2^5*MZ2^7*(6248 + 37473*SW2) + 16*MW2^7*MZ2^5*
         (-28121 + 80296*SW2)) + MT2*(2*MW2 - MZ2)*(132096*MW2^12 - 
        40*MZ2^12 + 4*MW2^6*MZ2^6*(298605 - 158264*SW2) + 
        3*MW2^3*MZ2^9*(31840 - 35729*SW2) + 2*MW2*MZ2^11*(1163 - 548*SW2) - 
        512*MW2^10*MZ2^2*(3047 + 184*SW2) + 512*MW2^11*MZ2*(59 + 438*SW2) - 
        2*MW2^4*MZ2^8*(28576 + 9877*SW2) - 64*MW2^9*MZ2^3*
         (-50743 + 20854*SW2) + MW2^2*MZ2^10*(-24746 + 29407*SW2) - 
        32*MW2^7*MZ2^5*(7067 + 30374*SW2) + 8*MW2^5*MZ2^7*
         (-63889 + 75615*SW2) + 16*MW2^8*MZ2^4*(-145179 + 143996*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(18*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW*SW2) + (CHWB*CW*MW2^2*(-5376*MW2^7 + 6784*MW2^6*MZ2 + 
      14144*MW2^5*MZ2^2 - 26400*MW2^4*MZ2^3 + 4044*MW2^3*MZ2^4 + 
      11286*MW2^2*MZ2^5 - 4309*MW2*MZ2^6 - 245*MZ2^7)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHWB*CW*(2*MT2^3*MZ2^2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) - 
      2*MW2^2*(96*MW2^5 + 64*MW2^4*MZ2 - 220*MW2^3*MZ2^2 - 18*MW2^2*MZ2^3 + 
        97*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*(-32*MW2^4*MZ2 + 48*MW2^3*MZ2^2 + 
        44*MW2^2*MZ2^3 - 60*MW2*MZ2^4 + 6*MZ2^5) + 
      MT2*(192*MW2^6 - 32*MW2^5*MZ2 - 352*MW2^4*MZ2^2 + 108*MW2^3*MZ2^3 + 
        172*MW2^2*MZ2^4 - 52*MW2*MZ2^5 - 5*MZ2^6))*SW*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*CHWB*CW*MW2*(3072*MW2^8 - 6464*MW2^7*MZ2 + 896*MW2^6*MZ2^2 + 
      5856*MW2^5*MZ2^3 - 3280*MW2^4*MZ2^4 + 471*MW2^3*MZ2^5 - 
      768*MW2^2*MZ2^6 + 176*MW2*MZ2^7 + 119*MZ2^8)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHWB*CW*(2*MT2^3*MZ2^2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
      MT2^2*MZ2*(-96*MW2^4 + 144*MW2^3*MZ2 + 116*MW2^2*MZ2^2 - 
        144*MW2*MZ2^3 + MZ2^4) + 2*MT2*MW2*(192*MW2^5 - 128*MW2^4*MZ2 - 
        152*MW2^3*MZ2^2 + 55*MW2*MZ2^4 + 42*MZ2^5) - 
      4*MW2*(96*MW2^6 + 8*MW2^5*MZ2 - 144*MW2^4*MZ2^2 - 23*MW2^3*MZ2^3 + 
        60*MW2^2*MZ2^4 + 24*MW2*MZ2^5 - 3*MZ2^6))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[4] + 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      239*CHe[2, 2] - 144*CHl1[2, 2] + 32*CHl3[1, 1] - 112*CHl3[2, 2] - 
      81*CHq1[1, 1] - 81*CHq1[2, 2] - 18*CHq1[3, 3] + 45*CHq3[1, 1] + 
      45*CHq3[2, 2] - 18*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
    4*MW2^2*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      231*CHe[2, 2] - 163*CHl1[2, 2] + 4*CHl3[1, 1] - 159*CHl3[2, 2] - 
      81*CHq1[1, 1] - 81*CHq1[2, 2] + 9*CHq1[3, 3] + 99*CHq3[1, 1] + 
      99*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
    MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
      49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
    16*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 56*CHe[2, 2] - 
      45*CHl1[2, 2] - 13*CHl3[1, 1] - 58*CHl3[2, 2] - 18*CHq1[1, 1] - 
      18*CHq1[2, 2] + 9*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] + 
      9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
    32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
      11*CHl1[2, 2] - 5*CHl3[1, 1] - 16*CHl3[2, 2] - 3*CHq1[1, 1] - 
      3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
      3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (MT2^3*(4*MW2^2*MZ2^3*(2*CHe[2, 2] + 20*CHl3[1, 1] + 20*CHl3[2, 2] - 
          57*CHq1[3, 3] - 63*CHq3[3, 3]) - 16*MW2^3*MZ2^2*
         (3*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[1, 1] + 4*CHl3[2, 2] - 
          15*CHq1[3, 3] - 6*CHq3[3, 3]) + 64*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 16*MW2^4*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 
          5*CHl3[1, 1] - 3*CHl3[2, 2] - 6*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        MZ2^5*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + 2*MW2*MZ2^4*
         (6*CHe[2, 2] + 4*CHl1[2, 2] - 17*CHl3[1, 1] - 13*CHl3[2, 2] + 
          48*CHq1[3, 3] + 70*CHq3[3, 3])) - 
      4*MW2^3*(2*MW2^2*MZ2^3*(18*CHe[2, 2] + 10*CHl1[2, 2] + 65*CHl3[1, 1] + 
          75*CHl3[2, 2] - 63*CHq1[3, 3] - 27*CHq3[3, 3]) - 
        16*MW2^4*MZ2*(CHe[2, 2] + CHl1[2, 2] + 5*CHl3[1, 1] + 6*CHl3[2, 2] - 
          3*CHq1[3, 3] - 5*CHq3[3, 3]) + 16*MW2^5*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) - 2*MZ2^5*(4*CHe[2, 2] + 2*CHl1[2, 2] + 
          10*CHl3[1, 1] + 12*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) - 
        2*MW2^3*MZ2^2*(8*CHe[2, 2] + 12*CHl1[2, 2] + 7*CHl3[1, 1] + 
          19*CHl3[2, 2] + 84*CHq3[3, 3]) + MW2*MZ2^4*(4*CHe[2, 2] + 
          6*CHl1[2, 2] - 41*CHl3[1, 1] - 35*CHl3[2, 2] + 117*CHq1[3, 3] + 
          155*CHq3[3, 3])) - MT2^2*MZ2*
       (16*MW2^3*MZ2^2*(5*CHe[2, 2] + 3*CHl1[2, 2] + 7*CHl3[1, 1] + 
          10*CHl3[2, 2] - 27*CHq1[3, 3] - 15*CHq3[3, 3]) - 
        128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        16*MW2^4*MZ2*(4*CHe[2, 2] + 4*CHl1[2, 2] - 7*CHl3[1, 1] - 
          3*CHl3[2, 2] - 12*CHq1[3, 3] + 16*CHq3[3, 3]) + 
        MZ2^5*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) - 2*MW2*MZ2^4*(10*CHe[2, 2] + 
          6*CHl1[2, 2] - 17*CHl3[1, 1] - 11*CHl3[2, 2] + 63*CHq1[3, 3] + 
          95*CHq3[3, 3]) + 2*MW2^2*MZ2^3*(4*CHl1[2, 2] - 67*CHl3[1, 1] - 
          63*CHl3[2, 2] + 180*CHq1[3, 3] + 216*CHq3[3, 3])) + 
      MT2*MW2*(-4*MW2^2*MZ2^4*(17*CHe[2, 2] + 6*CHl1[2, 2] + 80*CHl3[1, 1] + 
          86*CHl3[2, 2] - 156*CHq1[3, 3] - 147*CHq3[3, 3]) + 
        8*MW2^4*MZ2^2*(2*CHe[2, 2] - 4*CHl1[2, 2] + 57*CHl3[1, 1] + 
          53*CHl3[2, 2] - 42*CHq1[3, 3] - 116*CHq3[3, 3]) - 
        16*MW2^5*MZ2*(6*CHe[2, 2] + 6*CHl1[2, 2] + 23*CHl3[1, 1] + 
          29*CHl3[2, 2] - 18*CHq1[3, 3] - 2*CHq3[3, 3]) + 
        384*MW2^6*CHq3[3, 3] + 4*MZ2^6*(4*CHe[2, 2] + 2*CHl1[2, 2] + 
          2*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        4*MW2^3*MZ2^3*(42*CHe[2, 2] + 32*CHl1[2, 2] + 32*CHl3[1, 1] + 
          64*CHl3[2, 2] - 69*CHq1[3, 3] + 93*CHq3[3, 3]) - 
        MW2*MZ2^5*(36*CHe[2, 2] + 26*CHl1[2, 2] - 83*CHl3[1, 1] - 
          57*CHl3[2, 2] + 339*CHq1[3, 3] + 485*CHq3[3, 3]))))/
    (4*MZ2*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 
        81*CHd[3, 3] - 239*CHe[2, 2] - 144*CHl1[2, 2] + 32*CHl3[1, 1] - 
        112*CHl3[2, 2] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 18*CHq1[3, 3] + 
        45*CHq3[1, 1] + 45*CHq3[2, 2] - 18*CHq3[3, 3] - 162*CHu[1, 1] - 
        162*CHu[2, 2]) + 4*MW2^2*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 
        81*CHd[3, 3] - 231*CHe[2, 2] - 163*CHl1[2, 2] + 4*CHl3[1, 1] - 
        159*CHl3[2, 2] - 81*CHq1[1, 1] - 81*CHq1[2, 2] + 9*CHq1[3, 3] + 
        99*CHq3[1, 1] + 99*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 
        162*CHu[2, 2]) + MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
        98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 
        30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
        60*CHu[2, 2]) - 16*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 
        18*CHd[3, 3] - 56*CHe[2, 2] - 45*CHl1[2, 2] - 13*CHl3[1, 1] - 
        58*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 9*CHq1[3, 3] + 
        36*CHq3[1, 1] + 36*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 
        36*CHu[2, 2]) + 32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        11*CHe[2, 2] - 11*CHl1[2, 2] - 5*CHl3[1, 1] - 16*CHl3[2, 2] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (CW2*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-256*MW2^7*MZ2*(8*CHe[2, 2] - 3*CHl1[2, 2] + 60*CHl3[1, 1] + 
        101*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 18*CHq3[1, 1] + 
        18*CHq3[2, 2]) + 2048*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
        2*(CHq3[1, 1] + CHq3[2, 2])) + MW2^2*MZ2^6*(852*CHd[1, 1] + 
        852*CHd[2, 2] + 852*CHd[3, 3] - 4328*CHe[2, 2] + 4670*CHl1[2, 2] + 
        1831*CHl3[1, 1] - 13819*CHl3[2, 2] + 4416*CHq1[1, 1] + 
        4416*CHq1[2, 2] + 60*CHq1[3, 3] + 7728*CHq3[1, 1] + 7728*CHq3[2, 2] + 
        60*CHq3[3, 3] - 1704*CHu[1, 1] - 1704*CHu[2, 2]) - 
      MW2*MZ2^7*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] - 
        1792*CHe[2, 2] + 2024*CHl1[2, 2] + 621*CHl3[1, 1] - 4487*CHl3[2, 2] + 
        1656*CHq1[1, 1] + 1656*CHq1[2, 2] - 102*CHq1[3, 3] + 
        1860*CHq3[1, 1] + 1860*CHq3[2, 2] - 102*CHq3[3, 3] - 768*CHu[1, 1] - 
        768*CHu[2, 2]) - 4*MW2^3*MZ2^5*(144*CHd[1, 1] + 144*CHd[2, 2] + 
        144*CHd[3, 3] - 1376*CHe[2, 2] + 1019*CHl1[2, 2] + 1152*CHl3[1, 1] - 
        4449*CHl3[2, 2] + 1266*CHq1[1, 1] + 1266*CHq1[2, 2] + 
        126*CHq1[3, 3] + 2646*CHq3[1, 1] + 2646*CHq3[2, 2] + 126*CHq3[3, 3] - 
        288*CHu[1, 1] - 288*CHu[2, 2]) - 8*MW2^4*MZ2^4*
       (66*CHd[1, 1] + 66*CHd[2, 2] + 66*CHd[3, 3] + 220*CHe[2, 2] + 
        212*CHl1[2, 2] - 2311*CHl3[1, 1] - 1155*CHl3[2, 2] - 42*CHq1[1, 1] - 
        42*CHq1[2, 2] - 42*CHq1[3, 3] + 286*CHq3[1, 1] + 286*CHq3[2, 2] - 
        42*CHq3[3, 3] - 132*CHu[1, 1] - 132*CHu[2, 2]) + 
      2*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 156*CHe[2, 2] + 
        167*CHl1[2, 2] - 323*CHl3[2, 2] + 120*CHq1[1, 1] + 120*CHq1[2, 2] - 
        15*CHq1[3, 3] + 50*CHq3[1, 1] + 50*CHq3[2, 2] - 15*CHq3[3, 3] - 
        60*CHu[1, 1] - 60*CHu[2, 2]) + 32*MW2^5*MZ2^3*
       (30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 164*CHe[2, 2] + 
        170*CHl1[2, 2] - 1211*CHl3[1, 1] - 1745*CHl3[2, 2] + 162*CHq1[1, 1] + 
        162*CHq1[2, 2] + 12*CHq1[3, 3] + 534*CHq3[1, 1] + 534*CHq3[2, 2] + 
        12*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
      128*MW2^6*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        50*CHe[2, 2] + 25*CHl1[2, 2] - 289*CHl3[1, 1] - 488*CHl3[2, 2] + 
        39*CHq1[1, 1] + 39*CHq1[2, 2] + 3*CHq1[3, 3] + 75*CHq3[1, 1] + 
        75*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (6*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
        11327*CHe[2, 2] - 9649*CHl1[2, 2] - 2630*CHl3[1, 1] - 
        12279*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
        2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
        2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
      2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
        9867*CHe[2, 2] - 6971*CHl1[2, 2] - 1208*CHl3[1, 1] - 
        8179*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
        285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 285*CHq3[3, 3] - 
        7050*CHu[1, 1] - 7050*CHu[2, 2]) - 8*MW2^3*MZ2^5*
       (2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 6494*CHe[2, 2] - 
        5113*CHl1[2, 2] - 1564*CHl3[1, 1] - 6677*CHl3[2, 2] - 
        2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 825*CHq1[3, 3] + 
        3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 825*CHq3[3, 3] - 4548*CHu[1, 1] - 
        4548*CHu[2, 2]) - 32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 
        975*CHd[3, 3] - 3257*CHe[2, 2] - 2965*CHl1[2, 2] - 148*CHl3[1, 1] - 
        3113*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
        2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 1950*CHu[1, 1] - 
        1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 
        330*CHd[3, 3] - 1176*CHe[2, 2] - 1134*CHl1[2, 2] + 365*CHl3[1, 1] - 
        769*CHl3[2, 2] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 
        954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 
        660*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
        33*CHd[3, 3] - 121*CHe[2, 2] - 121*CHl1[2, 2] + 97*CHl3[1, 1] - 
        24*CHl3[2, 2] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
        99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
        66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
        98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 
        30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
        60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        11*CHe[2, 2] - 11*CHl1[2, 2] + 15*CHl3[1, 1] + 4*CHl3[2, 2] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
      2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
        2292*CHe[2, 2] + 1391*CHl1[2, 2] + 1391*CHl3[2, 2] + 780*CHq1[1, 1] + 
        780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 
        165*CHq3[3, 3] + 1560*CHu[1, 1] + 1560*CHu[2, 2])))/
    (72*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (128*MW2^7*(7*CHl3[1, 1] - 37*CHl3[2, 2] + 
        36*(CHq3[1, 1] + CHq3[2, 2])) - 2*MW2^3*MZ2^4*
       (1224*CHd[1, 1] + 1224*CHd[2, 2] + 1224*CHd[3, 3] - 1384*CHe[2, 2] + 
        2328*CHl1[2, 2] + 8295*CHl3[1, 1] - 9725*CHl3[2, 2] - 
        1224*CHq1[1, 1] - 1224*CHq1[2, 2] + 468*CHq1[3, 3] + 
        8460*CHq3[1, 1] + 8460*CHq3[2, 2] + 468*CHq3[3, 3] - 2448*CHu[1, 1] - 
        2448*CHu[2, 2]) + 2*MW2^2*MZ2^5*(1074*CHd[1, 1] + 1074*CHd[2, 2] + 
        1074*CHd[3, 3] - 2644*CHe[2, 2] + 1247*CHl1[2, 2] + 4991*CHl3[1, 1] - 
        5950*CHl3[2, 2] - 1074*CHq1[1, 1] - 1074*CHq1[2, 2] - 6*CHq1[3, 3] - 
        90*CHq3[1, 1] - 90*CHq3[2, 2] - 6*CHq3[3, 3] - 2148*CHu[1, 1] - 
        2148*CHu[2, 2]) + 8*MW2^4*MZ2^3*(102*CHd[1, 1] + 102*CHd[2, 2] + 
        102*CHd[3, 3] - 16*CHe[2, 2] + 340*CHl1[2, 2] + 465*CHl3[1, 1] - 
        3571*CHl3[2, 2] - 102*CHq1[1, 1] - 102*CHq1[2, 2] + 138*CHq1[3, 3] + 
        3474*CHq3[1, 1] + 3474*CHq3[2, 2] + 138*CHq3[3, 3] - 204*CHu[1, 1] - 
        204*CHu[2, 2]) + 2*MZ2^7*(60*CHd[1, 1] + 60*CHd[2, 2] + 
        60*CHd[3, 3] - 392*CHe[2, 2] + 49*CHl1[2, 2] - 490*CHl3[1, 1] - 
        931*CHl3[2, 2] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 30*CHq1[3, 3] - 
        450*CHq3[1, 1] - 450*CHq3[2, 2] - 30*CHq3[3, 3] - 120*CHu[1, 1] - 
        120*CHu[2, 2]) + 64*MW2^5*MZ2^2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
        9*CHd[3, 3] - 10*CHe[2, 2] + 17*CHl1[2, 2] + 137*CHl3[1, 1] + 
        290*CHl3[2, 2] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 189*CHq3[1, 1] - 
        189*CHq3[2, 2] - 18*CHu[1, 1] - 18*CHu[2, 2]) - 
      64*MW2^6*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 8*CHe[2, 2] + 
        14*CHl1[2, 2] + 91*CHl3[1, 1] - 31*CHl3[2, 2] - 6*CHq1[1, 1] - 
        6*CHq1[2, 2] + 6*CHq1[3, 3] + 90*CHq3[1, 1] + 90*CHq3[2, 2] + 
        6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
      MW2*MZ2^6*(-828*CHd[1, 1] - 828*CHd[2, 2] - 828*CHd[3, 3] + 
        3560*CHe[2, 2] - 659*CHl1[2, 2] + 55*CHl3[1, 1] + 7018*CHl3[2, 2] + 
        828*CHq1[1, 1] + 828*CHq1[2, 2] + 234*CHq1[3, 3] + 3510*CHq3[1, 1] + 
        3510*CHq3[2, 2] + 234*CHq3[3, 3] + 1656*CHu[1, 1] + 1656*CHu[2, 2])))/
    (3*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*((-2*MW2 + MZ2)^2*
       (-3072*MW2^9*MZ2*(8*CHe[2, 2] - 3*CHl1[2, 2] + 64*CHl3[1, 1] + 
          105*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 26*CHq3[1, 1] + 
          26*CHq3[2, 2]) + 24576*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
          2*(CHq3[1, 1] + CHq3[2, 2])) + 2*MW2^3*MZ2^7*(39910*CHd[1, 1] + 
          39910*CHd[2, 2] + 39910*CHd[3, 3] + 1024*CHe[1, 1] - 
          88230*CHe[2, 2] + 1024*CHe[3, 3] + 11536*CHl1[1, 1] - 
          177468*CHl1[2, 2] + 1024*CHl1[3, 3] - 32311*CHl3[1, 1] + 
          53029*CHl3[2, 2] - 1024*CHl3[3, 3] - 113602*CHq1[1, 1] - 
          113602*CHq1[2, 2] + 20638*CHq1[3, 3] - 378*CHq3[1, 1] - 
          378*CHq3[2, 2] + 20638*CHq3[3, 3] - 79820*CHu[1, 1] - 
          79820*CHu[2, 2]) - 2*MW2^2*MZ2^8*(23519*CHd[1, 1] + 
          23519*CHd[2, 2] + 23519*CHd[3, 3] + 2336*CHe[1, 1] - 
          48865*CHe[2, 2] + 2336*CHe[3, 3] + 5216*CHl1[1, 1] - 
          68255*CHl1[2, 2] + 2336*CHl1[3, 3] - 12479*CHl3[1, 1] - 
          10002*CHl3[2, 2] - 2336*CHl3[3, 3] - 45479*CHq1[1, 1] - 
          45479*CHq1[2, 2] + 59*CHq1[3, 3] + 7317*CHq3[1, 1] + 
          7317*CHq3[2, 2] + 59*CHq3[3, 3] - 47038*CHu[1, 1] - 
          47038*CHu[2, 2]) - 4*MW2^4*MZ2^6*(19416*CHd[1, 1] + 
          19416*CHd[2, 2] + 19416*CHd[3, 3] - 3504*CHe[1, 1] - 
          48940*CHe[2, 2] - 3504*CHe[3, 3] - 1200*CHl1[1, 1] - 
          143144*CHl1[2, 2] - 3504*CHl1[3, 3] + 12795*CHl3[1, 1] + 
          136267*CHl3[2, 2] + 3504*CHl3[3, 3] - 83424*CHq1[1, 1] - 
          83424*CHq1[2, 2] + 26004*CHq1[3, 3] - 14952*CHq3[1, 1] - 
          14952*CHq3[2, 2] + 26004*CHq3[3, 3] - 38832*CHu[1, 1] - 
          38832*CHu[2, 2]) + 2*MW2*MZ2^9*(7090*CHd[1, 1] + 7090*CHd[2, 2] + 
          7090*CHd[3, 3] + 640*CHe[1, 1] - 16826*CHe[2, 2] + 640*CHe[3, 3] + 
          640*CHl1[1, 1] - 14953*CHl1[2, 2] + 640*CHl1[3, 3] + 
          230*CHl3[1, 1] - 6543*CHl3[2, 2] - 640*CHl3[3, 3] - 
          9790*CHq1[1, 1] - 9790*CHq1[2, 2] - 2255*CHq1[3, 3] + 
          1680*CHq3[1, 1] + 1680*CHq3[2, 2] - 2255*CHq3[3, 3] - 
          14180*CHu[1, 1] - 14180*CHu[2, 2]) + 16*MW2^5*MZ2^5*
         (3178*CHd[1, 1] + 3178*CHd[2, 2] + 3178*CHd[3, 3] - 1688*CHe[1, 1] - 
          7748*CHe[2, 2] - 1688*CHe[3, 3] - 5630*CHl1[1, 1] - 
          34759*CHl1[2, 2] - 1688*CHl1[3, 3] + 13679*CHl3[1, 1] + 
          54090*CHl3[2, 2] + 1688*CHl3[3, 3] - 17128*CHq1[1, 1] - 
          17128*CHq1[2, 2] + 7432*CHq1[3, 3] + 876*CHq3[1, 1] + 
          876*CHq3[2, 2] + 7432*CHq3[3, 3] - 6356*CHu[1, 1] - 
          6356*CHu[2, 2]) - 32*MW2^6*MZ2^4*(970*CHd[1, 1] + 970*CHd[2, 2] + 
          970*CHd[3, 3] - 608*CHe[1, 1] - 2612*CHe[2, 2] - 608*CHe[3, 3] - 
          4406*CHl1[1, 1] - 8998*CHl1[2, 2] - 608*CHl1[3, 3] - 
          1237*CHl3[1, 1] + 7755*CHl3[2, 2] + 608*CHl3[3, 3] - 
          2338*CHq1[1, 1] - 2338*CHq1[2, 2] + 2290*CHq1[3, 3] + 
          9438*CHq3[1, 1] + 9438*CHq3[2, 2] + 2290*CHq3[3, 3] - 
          1940*CHu[1, 1] - 1940*CHu[2, 2]) + 128*MW2^7*MZ2^3*
         (134*CHd[1, 1] + 134*CHd[2, 2] + 134*CHd[3, 3] - 40*CHe[1, 1] - 
          882*CHe[2, 2] - 40*CHe[3, 3] - 724*CHl1[1, 1] - 378*CHl1[2, 2] - 
          40*CHl1[3, 3] - 3977*CHl3[1, 1] - 6031*CHl3[2, 2] + 40*CHl3[3, 3] + 
          550*CHq1[1, 1] + 550*CHq1[2, 2] + 200*CHq1[3, 3] + 
          3186*CHq3[1, 1] + 3186*CHq3[2, 2] + 200*CHq3[3, 3] - 
          268*CHu[1, 1] - 268*CHu[2, 2]) - 55*MZ2^10*(30*CHd[1, 1] + 
          30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 
          49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
          15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
        1536*MW2^8*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
          58*CHe[2, 2] - 15*CHl1[1, 1] + 13*CHl1[2, 2] - 334*CHl3[1, 1] - 
          574*CHl3[2, 2] + 45*CHq1[1, 1] + 45*CHq1[2, 2] + 3*CHq1[3, 3] + 
          89*CHq3[1, 1] + 89*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) + MH2*MZ2^3*SW2*
       (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
          11327*CHe[2, 2] - 9649*CHl1[2, 2] - 2630*CHl3[1, 1] - 
          12279*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
          2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
          2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
          9867*CHe[2, 2] - 6971*CHl1[2, 2] - 1208*CHl3[1, 1] - 
          8179*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
          285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
          285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
        8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
          6494*CHe[2, 2] - 5113*CHl1[2, 2] - 1564*CHl3[1, 1] - 
          6677*CHl3[2, 2] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
          825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
          825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
          3257*CHe[2, 2] - 2965*CHl1[2, 2] - 148*CHl3[1, 1] - 
          3113*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 
          795*CHq1[3, 3] + 2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 
          795*CHq3[3, 3] - 1950*CHu[1, 1] - 1950*CHu[2, 2]) + 
        64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 
          1176*CHe[2, 2] - 1134*CHl1[2, 2] + 365*CHl3[1, 1] - 
          769*CHl3[2, 2] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 
          954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 
          660*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
          33*CHd[3, 3] - 121*CHe[2, 2] - 121*CHl1[2, 2] + 97*CHl3[1, 1] - 
          24*CHl3[2, 2] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] + 
          15*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2*MZ2^7*(-780*CHd[1, 1] - 
          780*CHd[2, 2] - 780*CHd[3, 3] + 2292*CHe[2, 2] + 1391*CHl1[2, 2] + 
          1391*CHl3[2, 2] + 780*CHq1[1, 1] + 780*CHq1[2, 2] + 
          165*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 165*CHq3[3, 3] + 
          1560*CHu[1, 1] + 1560*CHu[2, 2]))))/(72*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(-18*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (4*MW2^2*MZ2^3*(2*CHe[2, 2] + 20*CHl3[1, 1] + 20*CHl3[2, 2] - 
          57*CHq1[3, 3] - 63*CHq3[3, 3]) - 16*MW2^3*MZ2^2*
         (3*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[1, 1] + 4*CHl3[2, 2] - 
          15*CHq1[3, 3] - 6*CHq3[3, 3]) + 64*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 16*MW2^4*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 
          5*CHl3[1, 1] - 3*CHl3[2, 2] - 6*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        MZ2^5*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + 2*MW2*MZ2^4*
         (6*CHe[2, 2] + 4*CHl1[2, 2] - 17*CHl3[1, 1] - 13*CHl3[2, 2] + 
          48*CHq1[3, 3] + 70*CHq3[3, 3])) + 9*MT2^3*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (8*MW2^3*MZ2^3*(28*CHe[2, 2] + 16*CHl1[2, 2] + 52*CHl3[1, 1] + 
          68*CHl3[2, 2] - 195*CHq1[3, 3] - 135*CHq3[3, 3]) + 
        128*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        3*MZ2^6*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) - 16*MW2^4*MZ2^2*
         (16*CHe[2, 2] + 14*CHl1[2, 2] - 15*CHl3[1, 1] - CHl3[2, 2] - 
          60*CHq1[3, 3] + 30*CHq3[3, 3]) + 32*MW2^5*MZ2*
         (2*CHe[2, 2] + 2*CHl1[2, 2] - 15*CHl3[1, 1] - 13*CHl3[2, 2] - 
          6*CHq1[3, 3] + 30*CHq3[3, 3]) - 2*MW2*MZ2^5*(30*CHe[2, 2] + 
          18*CHl1[2, 2] - 56*CHl3[1, 1] - 38*CHl3[2, 2] + 189*CHq1[3, 3] + 
          285*CHq3[3, 3]) + 4*MW2^2*MZ2^4*(4*CHe[2, 2] + 8*CHl1[2, 2] - 
          104*CHl3[1, 1] - 96*CHl3[2, 2] + 285*CHq1[3, 3] + 
          349*CHq3[3, 3])) + MW2^2*(32*MW2^6*MZ2^5*(60501*CHd[1, 1] + 
          60501*CHd[2, 2] + 60501*CHd[3, 3] - 175731*CHe[2, 2] - 
          128355*CHl1[2, 2] - 4176*CHl3[1, 1] + 101945*CHl3[2, 2] - 
          60501*CHq1[1, 1] - 60501*CHq1[2, 2] + 12765*CHq1[3, 3] - 
          73881*CHq3[1, 1] - 73881*CHq3[2, 2] - 14607*CHq3[3, 3] - 
          121002*CHu[1, 1] - 121002*CHu[2, 2]) - 32*MW2^5*MZ2^6*
         (49560*CHd[1, 1] + 49560*CHd[2, 2] + 49560*CHd[3, 3] - 
          142816*CHe[2, 2] - 92600*CHl1[2, 2] + 14757*CHl3[1, 1] + 
          89203*CHl3[2, 2] - 49560*CHq1[1, 1] - 49560*CHq1[2, 2] - 
          3216*CHq1[3, 3] - 47610*CHq3[1, 1] - 47610*CHq3[2, 2] - 
          6810*CHq3[3, 3] - 99120*CHu[1, 1] - 99120*CHu[2, 2]) + 
        16*MW2^4*MZ2^7*(47778*CHd[1, 1] + 47778*CHd[2, 2] + 47778*CHd[3, 3] - 
          142608*CHe[2, 2] - 82865*CHl1[2, 2] + 16965*CHl3[1, 1] + 
          82518*CHl3[2, 2] - 47778*CHq1[1, 1] - 47778*CHq1[2, 2] - 
          13269*CHq1[3, 3] - 37656*CHq3[1, 1] - 37656*CHq3[2, 2] - 
          2655*CHq3[3, 3] - 95556*CHu[1, 1] - 95556*CHu[2, 2]) + 
        2*MW2^2*MZ2^9*(14571*CHd[1, 1] + 14571*CHd[2, 2] + 14571*CHd[3, 3] - 
          48517*CHe[2, 2] - 23533*CHl1[2, 2] - 4088*CHl3[1, 1] + 
          17183*CHl3[2, 2] - 14571*CHq1[1, 1] - 14571*CHq1[2, 2] - 
          7893*CHq1[3, 3] - 4455*CHq3[1, 1] - 4455*CHq3[2, 2] + 
          3975*CHq3[3, 3] - 29142*CHu[1, 1] - 29142*CHu[2, 2]) - 
        16*MW2^3*MZ2^8*(13299*CHd[1, 1] + 13299*CHd[2, 2] + 13299*CHd[3, 3] - 
          42021*CHe[2, 2] - 22047*CHl1[2, 2] + 1644*CHl3[1, 1] + 
          19556*CHl3[2, 2] - 13299*CHq1[1, 1] - 13299*CHq1[2, 2] - 
          5853*CHq1[3, 3] - 8118*CHq3[1, 1] - 8118*CHq3[2, 2] + 
          726*CHq3[3, 3] - 26598*CHu[1, 1] - 26598*CHu[2, 2]) - 
        256*MW2^7*MZ2^4*(4737*CHd[1, 1] + 4737*CHd[2, 2] + 4737*CHd[3, 3] - 
          14903*CHe[2, 2] - 12799*CHl1[2, 2] - 4296*CHl3[1, 1] + 
          6606*CHl3[2, 2] - 4737*CHq1[1, 1] - 4737*CHq1[2, 2] + 
          3099*CHq1[3, 3] - 8514*CHq3[1, 1] - 8514*CHq3[2, 2] - 
          2220*CHq3[3, 3] - 9474*CHu[1, 1] - 9474*CHu[2, 2]) + 
        512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 1014*CHd[2, 2] + 1014*CHd[3, 3] - 
          2882*CHe[2, 2] - 1990*CHl1[2, 2] + 315*CHl3[1, 1] + 
          1797*CHl3[2, 2] - 1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 
          186*CHq1[3, 3] - 990*CHq3[1, 1] - 990*CHq3[2, 2] - 126*CHq3[3, 3] - 
          2028*CHu[1, 1] - 2028*CHu[2, 2]) - 4*MW2*MZ2^10*
         (180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 588*CHe[2, 2] - 
          294*CHl1[2, 2] + 407*CHl3[2, 2] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 
          90*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 255*CHq3[3, 3] - 
          360*CHu[1, 1] - 360*CHu[2, 2]) - 2048*MW2^10*MZ2*
         (165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 545*CHe[2, 2] - 
          479*CHl1[2, 2] - 84*CHl3[1, 1] + 329*CHl3[2, 2] - 165*CHq1[1, 1] - 
          165*CHq1[2, 2] + 111*CHq1[3, 3] - 333*CHq3[1, 1] - 333*CHq3[2, 2] - 
          93*CHq3[3, 3] - 330*CHu[1, 1] - 330*CHu[2, 2]) + 
        256*MW2^8*MZ2^3*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          1674*CHe[2, 2] - 3152*CHl1[2, 2] - 3917*CHl3[1, 1] - 
          821*CHl3[2, 2] - 108*CHq1[1, 1] - 108*CHq1[2, 2] + 
          1854*CHq1[3, 3] - 3168*CHq3[1, 1] - 3168*CHq3[2, 2] - 
          1266*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) - 
        5*MZ2^11*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
          49*CHl1[2, 2] + 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] + 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
          22*CHe[2, 2] - 22*CHl1[2, 2] - 5*CHl3[1, 1] + 17*CHl3[2, 2] - 
          6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 18*CHq3[1, 1] - 
          18*CHq3[2, 2] - 6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
      MT2^2*(-16*MW2^5*MZ2^6*(99120*CHd[1, 1] + 99120*CHd[2, 2] + 
          99120*CHd[3, 3] - 291968*CHe[2, 2] - 188764*CHl1[2, 2] + 
          4233*CHl3[1, 1] + 149561*CHl3[2, 2] - 99120*CHq1[1, 1] - 
          99120*CHq1[2, 2] + 74136*CHq1[3, 3] - 95220*CHq3[1, 1] - 
          95220*CHq3[2, 2] + 52476*CHq3[3, 3] - 198240*CHu[1, 1] - 
          198240*CHu[2, 2]) + 8*MW2^4*MZ2^7*(95556*CHd[1, 1] + 
          95556*CHd[2, 2] + 95556*CHd[3, 3] - 284730*CHe[2, 2] - 
          164452*CHl1[2, 2] - 6471*CHl3[1, 1] + 125913*CHl3[2, 2] - 
          95556*CHq1[1, 1] - 95556*CHq1[2, 2] + 75738*CHq1[3, 3] - 
          75312*CHq3[1, 1] - 75312*CHq3[2, 2] + 110430*CHq3[3, 3] - 
          191112*CHu[1, 1] - 191112*CHu[2, 2]) + 32*MW2^6*MZ2^5*
         (60501*CHd[1, 1] + 60501*CHd[2, 2] + 60501*CHd[3, 3] - 
          182427*CHe[2, 2] - 133089*CHl1[2, 2] - 3663*CHl3[1, 1] + 
          97724*CHl3[2, 2] - 60501*CHq1[1, 1] - 60501*CHq1[2, 2] + 
          51294*CHq1[3, 3] - 73881*CHq3[1, 1] - 73881*CHq3[2, 2] - 
          4104*CHq3[3, 3] - 121002*CHu[1, 1] - 121002*CHu[2, 2]) - 
        4*MW2^3*MZ2^8*(53196*CHd[1, 1] + 53196*CHd[2, 2] + 53196*CHd[3, 3] - 
          161442*CHe[2, 2] - 83616*CHl1[2, 2] - 23799*CHl3[1, 1] + 
          52421*CHl3[2, 2] - 53196*CHq1[1, 1] - 53196*CHq1[2, 2] + 
          58668*CHq1[3, 3] - 32472*CHq3[1, 1] - 32472*CHq3[2, 2] + 
          112578*CHq3[3, 3] - 106392*CHu[1, 1] - 106392*CHu[2, 2]) + 
        2*MW2^2*MZ2^9*(14571*CHd[1, 1] + 14571*CHd[2, 2] + 14571*CHd[3, 3] - 
          42397*CHe[2, 2] - 19915*CHl1[2, 2] - 16499*CHl3[1, 1] + 
          8390*CHl3[2, 2] - 14571*CHq1[1, 1] - 14571*CHq1[2, 2] + 
          32796*CHq1[3, 3] - 4455*CHq3[1, 1] - 4455*CHq3[2, 2] + 
          64230*CHq3[3, 3] - 29142*CHu[1, 1] - 29142*CHu[2, 2]) - 
        128*MW2^7*MZ2^4*(9474*CHd[1, 1] + 9474*CHd[2, 2] + 9474*CHd[3, 3] - 
          31237*CHe[2, 2] - 26804*CHl1[2, 2] - 2904*CHl3[1, 1] + 
          17694*CHl3[2, 2] - 9474*CHq1[1, 1] - 9474*CHq1[2, 2] + 
          10788*CHq1[3, 3] - 17028*CHq3[1, 1] - 17028*CHq3[2, 2] - 
          9633*CHq3[3, 3] - 18948*CHu[1, 1] - 18948*CHu[2, 2]) + 
        512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 1014*CHd[2, 2] + 1014*CHd[3, 3] - 
          2954*CHe[2, 2] - 2044*CHl1[2, 2] - 513*CHl3[1, 1] + 
          915*CHl3[2, 2] - 1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 
          510*CHq1[3, 3] - 990*CHq3[1, 1] - 990*CHq3[2, 2] + 342*CHq3[3, 3] - 
          2028*CHu[1, 1] - 2028*CHu[2, 2]) - 2*MW2*MZ2^10*
         (360*CHd[1, 1] + 360*CHd[2, 2] + 360*CHd[3, 3] + 30*CHe[2, 2] + 
          60*CHl1[2, 2] - 1485*CHl3[1, 1] - 23*CHl3[2, 2] - 360*CHq1[1, 1] - 
          360*CHq1[2, 2] + 5490*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 9510*CHq3[3, 3] - 720*CHu[1, 1] - 720*CHu[2, 2]) - 
        1024*MW2^10*MZ2*(330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 
          1108*CHe[2, 2] - 976*CHl1[2, 2] - 177*CHl3[1, 1] + 631*CHl3[2, 2] - 
          330*CHq1[1, 1] - 330*CHq1[2, 2] + 276*CHq1[3, 3] - 666*CHq3[1, 1] - 
          666*CHq3[2, 2] - 312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) + 
        128*MW2^8*MZ2^3*(216*CHd[1, 1] + 216*CHd[2, 2] + 216*CHd[3, 3] - 
          3654*CHe[2, 2] - 6682*CHl1[2, 2] - 733*CHl3[1, 1] + 
          5081*CHl3[2, 2] - 216*CHq1[1, 1] - 216*CHq1[2, 2] + 
          3492*CHq1[3, 3] - 6336*CHq3[1, 1] - 6336*CHq3[2, 2] - 
          9012*CHq3[3, 3] - 432*CHu[1, 1] - 432*CHu[2, 2]) - 
        5*MZ2^11*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
          134*CHe[2, 2] - 67*CHl1[2, 2] + 45*CHl3[1, 1] + 76*CHl3[2, 2] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 150*CHq1[3, 3] - 210*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 24576*MW2^11*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 
          CHl3[1, 1] + 10*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 6*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2])) - MT2*(2*MW2 - MZ2)*
       (16*MW2^6*MZ2^5*(121002*CHd[1, 1] + 121002*CHd[2, 2] + 
          121002*CHd[3, 3] - 352758*CHe[2, 2] - 257484*CHl1[2, 2] - 
          9063*CHl3[1, 1] + 202405*CHl3[2, 2] - 121002*CHq1[1, 1] - 
          121002*CHq1[2, 2] + 33603*CHq1[3, 3] - 147762*CHq3[1, 1] - 
          147762*CHq3[2, 2] - 24543*CHq3[3, 3] - 242004*CHu[1, 1] - 
          242004*CHu[2, 2]) + 8*MW2^4*MZ2^7*(95556*CHd[1, 1] + 
          95556*CHd[2, 2] + 95556*CHd[3, 3] - 284667*CHe[2, 2] - 
          165361*CHl1[2, 2] + 29871*CHl3[1, 1] + 161346*CHl3[2, 2] - 
          95556*CHq1[1, 1] - 95556*CHq1[2, 2] - 21192*CHq1[3, 3] - 
          75312*CHq3[1, 1] - 75312*CHq3[2, 2] + 2160*CHq3[3, 3] - 
          191112*CHu[1, 1] - 191112*CHu[2, 2]) - 32*MW2^5*MZ2^6*
         (49560*CHd[1, 1] + 49560*CHd[2, 2] + 49560*CHd[3, 3] - 
          142852*CHe[2, 2] - 92573*CHl1[2, 2] + 12633*CHl3[1, 1] + 
          87106*CHl3[2, 2] - 49560*CHq1[1, 1] - 49560*CHq1[2, 2] + 
          78*CHq1[3, 3] - 47610*CHq3[1, 1] - 47610*CHq3[2, 2] - 
          3102*CHq3[3, 3] - 99120*CHu[1, 1] - 99120*CHu[2, 2]) + 
        MW2^2*MZ2^9*(29142*CHd[1, 1] + 29142*CHd[2, 2] + 29142*CHd[3, 3] - 
          96854*CHe[2, 2] - 46976*CHl1[2, 2] - 8401*CHl3[1, 1] + 
          34231*CHl3[2, 2] - 29142*CHq1[1, 1] - 29142*CHq1[2, 2] - 
          15111*CHq1[3, 3] - 8910*CHq3[1, 1] - 8910*CHq3[2, 2] + 
          9075*CHq3[3, 3] - 58284*CHu[1, 1] - 58284*CHu[2, 2]) - 
        64*MW2^7*MZ2^4*(18948*CHd[1, 1] + 18948*CHd[2, 2] + 18948*CHd[3, 3] - 
          60035*CHe[2, 2] - 51538*CHl1[2, 2] - 14412*CHl3[1, 1] + 
          28854*CHl3[2, 2] - 18948*CHq1[1, 1] - 18948*CHq1[2, 2] + 
          13098*CHq1[3, 3] - 34056*CHq3[1, 1] - 34056*CHq3[2, 2] - 
          10401*CHq3[3, 3] - 37896*CHu[1, 1] - 37896*CHu[2, 2]) + 
        512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 1014*CHd[2, 2] + 1014*CHd[3, 3] - 
          2918*CHe[2, 2] - 2017*CHl1[2, 2] + 1455*CHl3[2, 2] - 
          1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 348*CHq1[3, 3] - 
          990*CHq3[1, 1] - 990*CHq3[2, 2] - 36*CHq3[3, 3] - 2028*CHu[1, 1] - 
          2028*CHu[2, 2]) - 512*MW2^10*MZ2*(660*CHd[1, 1] + 660*CHd[2, 2] + 
          660*CHd[3, 3] - 2198*CHe[2, 2] - 1934*CHl1[2, 2] - 345*CHl3[1, 1] + 
          1289*CHl3[2, 2] - 660*CHq1[1, 1] - 660*CHq1[2, 2] + 
          498*CHq1[3, 3] - 1332*CHq3[1, 1] - 1332*CHq3[2, 2] - 
          498*CHq3[3, 3] - 1320*CHu[1, 1] - 1320*CHu[2, 2]) + 
        64*MW2^8*MZ2^3*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] - 
          6714*CHe[2, 2] - 12698*CHl1[2, 2] - 11195*CHl3[1, 1] + 
          1099*CHl3[2, 2] - 432*CHq1[1, 1] - 432*CHq1[2, 2] + 
          6336*CHq1[3, 3] - 12672*CHq3[1, 1] - 12672*CHq3[2, 2] - 
          7800*CHq3[3, 3] - 864*CHu[1, 1] - 864*CHu[2, 2]) - 
        4*MW2*MZ2^10*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 
          588*CHe[2, 2] - 294*CHl1[2, 2] + 407*CHl3[2, 2] - 180*CHq1[1, 1] - 
          180*CHq1[2, 2] - 90*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
          255*CHq3[3, 3] - 360*CHu[1, 1] - 360*CHu[2, 2]) - 
        5*MZ2^11*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
          49*CHl1[2, 2] + 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] + 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^11*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          44*CHe[2, 2] - 44*CHl1[2, 2] - 7*CHl3[1, 1] + 37*CHl3[2, 2] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] + 12*CHq1[3, 3] - 36*CHq3[1, 1] - 
          36*CHq3[2, 2] - 18*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
        2*MW2^3*MZ2^8*(-106392*CHd[1, 1] - 106392*CHd[2, 2] - 
          106392*CHd[3, 3] + 335322*CHe[2, 2] + 175908*CHl1[2, 2] - 
          10317*CHl3[1, 1] - 154081*CHl3[2, 2] + 106392*CHq1[1, 1] + 
          106392*CHq1[2, 2] + 42504*CHq1[3, 3] + 64944*CHq3[1, 1] + 
          64944*CHq3[2, 2] - 12558*CHq3[3, 3] + 212784*CHu[1, 1] + 
          212784*CHu[2, 2]))))/(72*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MH2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 
          3693*CHd[3, 3] - 11327*CHe[2, 2] - 9649*CHl1[2, 2] - 
          2630*CHl3[1, 1] - 12279*CHl3[2, 2] - 3693*CHq1[1, 1] - 
          3693*CHq1[2, 2] + 2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 
          8235*CHq3[2, 2] + 2271*CHq3[3, 3] - 7386*CHu[1, 1] - 
          7386*CHu[2, 2]) + 2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 
          3525*CHd[3, 3] - 9867*CHe[2, 2] - 6971*CHl1[2, 2] - 
          1208*CHl3[1, 1] - 8179*CHl3[2, 2] - 3525*CHq1[1, 1] - 
          3525*CHq1[2, 2] + 285*CHq1[3, 3] + 4095*CHq3[1, 1] + 
          4095*CHq3[2, 2] + 285*CHq3[3, 3] - 7050*CHu[1, 1] - 
          7050*CHu[2, 2]) - 8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 
          2274*CHd[3, 3] - 6494*CHe[2, 2] - 5113*CHl1[2, 2] - 
          1564*CHl3[1, 1] - 6677*CHl3[2, 2] - 2274*CHq1[1, 1] - 
          2274*CHq1[2, 2] + 825*CHq1[3, 3] + 3924*CHq3[1, 1] + 
          3924*CHq3[2, 2] + 825*CHq3[3, 3] - 4548*CHu[1, 1] - 
          4548*CHu[2, 2]) - 32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 
          975*CHd[3, 3] - 3257*CHe[2, 2] - 2965*CHl1[2, 2] - 148*CHl3[1, 1] - 
          3113*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 
          795*CHq1[3, 3] + 2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 
          795*CHq3[3, 3] - 1950*CHu[1, 1] - 1950*CHu[2, 2]) + 
        64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 
          1176*CHe[2, 2] - 1134*CHl1[2, 2] + 365*CHl3[1, 1] - 
          769*CHl3[2, 2] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 
          954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 
          660*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
          33*CHd[3, 3] - 121*CHe[2, 2] - 121*CHl1[2, 2] + 97*CHl3[1, 1] - 
          24*CHl3[2, 2] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] + 
          15*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2*MZ2^7*(-780*CHd[1, 1] - 
          780*CHd[2, 2] - 780*CHd[3, 3] + 2292*CHe[2, 2] + 1391*CHl1[2, 2] + 
          1391*CHl3[2, 2] + 780*CHq1[1, 1] + 780*CHq1[2, 2] + 
          165*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 165*CHq3[3, 3] + 
          1560*CHu[1, 1] + 1560*CHu[2, 2])) - 12*MW2^2*MZ2*
       (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
          11327*CHe[2, 2] - 9649*CHl1[2, 2] - 2630*CHl3[1, 1] - 
          12279*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
          2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
          2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
          9867*CHe[2, 2] - 6971*CHl1[2, 2] - 1208*CHl3[1, 1] - 
          8179*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
          285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
          285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
        8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
          6494*CHe[2, 2] - 5113*CHl1[2, 2] - 1564*CHl3[1, 1] - 
          6677*CHl3[2, 2] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
          825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
          825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
          3257*CHe[2, 2] - 2965*CHl1[2, 2] - 148*CHl3[1, 1] - 
          3113*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 
          795*CHq1[3, 3] + 2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 
          795*CHq3[3, 3] - 1950*CHu[1, 1] - 1950*CHu[2, 2]) + 
        64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 
          1176*CHe[2, 2] - 1134*CHl1[2, 2] + 365*CHl3[1, 1] - 
          769*CHl3[2, 2] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 
          954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 
          660*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
          33*CHd[3, 3] - 121*CHe[2, 2] - 121*CHl1[2, 2] + 97*CHl3[1, 1] - 
          24*CHl3[2, 2] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] + 
          15*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2*MZ2^7*(-780*CHd[1, 1] - 
          780*CHd[2, 2] - 780*CHd[3, 3] + 2292*CHe[2, 2] + 1391*CHl1[2, 2] + 
          1391*CHl3[2, 2] + 780*CHq1[1, 1] + 780*CHq1[2, 2] + 
          165*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 165*CHq3[3, 3] + 
          1560*CHu[1, 1] + 1560*CHu[2, 2])) - MH2^2*(2*MW2 + 3*MZ2)*
       (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
          11327*CHe[2, 2] - 9649*CHl1[2, 2] - 2630*CHl3[1, 1] - 
          12279*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
          2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
          2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
          9867*CHe[2, 2] - 6971*CHl1[2, 2] - 1208*CHl3[1, 1] - 
          8179*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
          285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
          285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
        8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
          6494*CHe[2, 2] - 5113*CHl1[2, 2] - 1564*CHl3[1, 1] - 
          6677*CHl3[2, 2] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
          825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
          825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
          3257*CHe[2, 2] - 2965*CHl1[2, 2] - 148*CHl3[1, 1] - 
          3113*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 
          795*CHq1[3, 3] + 2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 
          795*CHq3[3, 3] - 1950*CHu[1, 1] - 1950*CHu[2, 2]) + 
        64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 
          1176*CHe[2, 2] - 1134*CHl1[2, 2] + 365*CHl3[1, 1] - 
          769*CHl3[2, 2] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 
          954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 
          660*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
          33*CHd[3, 3] - 121*CHe[2, 2] - 121*CHl1[2, 2] + 97*CHl3[1, 1] - 
          24*CHl3[2, 2] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] + 
          15*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2*MZ2^7*(-780*CHd[1, 1] - 
          780*CHd[2, 2] - 780*CHd[3, 3] + 2292*CHe[2, 2] + 1391*CHl1[2, 2] + 
          1391*CHl3[2, 2] + 780*CHq1[1, 1] + 780*CHq1[2, 2] + 
          165*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 165*CHq3[3, 3] + 
          1560*CHu[1, 1] + 1560*CHu[2, 2])) + 
      MH2*MW2*(-8*MW2^5*MZ2^4*(54807*CHd[1, 1] + 54807*CHd[2, 2] + 
          54807*CHd[3, 3] - 184093*CHe[2, 2] - 168251*CHl1[2, 2] - 
          21730*CHl3[1, 1] - 189981*CHl3[2, 2] - 54807*CHq1[1, 1] - 
          54807*CHq1[2, 2] + 45429*CHq1[3, 3] + 145665*CHq3[1, 1] + 
          145665*CHq3[2, 2] + 45429*CHq3[3, 3] - 109614*CHu[1, 1] - 
          109614*CHu[2, 2]) + 8*MW2^4*MZ2^5*(53121*CHd[1, 1] + 
          53121*CHd[2, 2] + 53121*CHd[3, 3] - 163411*CHe[2, 2] - 
          139622*CHl1[2, 2] - 40676*CHl3[1, 1] - 180298*CHl3[2, 2] - 
          53121*CHq1[1, 1] - 53121*CHq1[2, 2] + 33240*CHq1[3, 3] + 
          119601*CHq3[1, 1] + 119601*CHq3[2, 2] + 33240*CHq3[3, 3] - 
          106242*CHu[1, 1] - 106242*CHu[2, 2]) + 2*MW2^2*MZ2^7*
         (52095*CHd[1, 1] + 52095*CHd[2, 2] + 52095*CHd[3, 3] - 
          145713*CHe[2, 2] - 103174*CHl1[2, 2] - 9984*CHl3[1, 1] - 
          113158*CHl3[2, 2] - 52095*CHq1[1, 1] - 52095*CHq1[2, 2] + 
          4440*CHq1[3, 3] + 60975*CHq3[1, 1] + 60975*CHq3[2, 2] + 
          4440*CHq3[3, 3] - 104190*CHu[1, 1] - 104190*CHu[2, 2]) + 
        32*MW2^6*MZ2^3*(8925*CHd[1, 1] + 8925*CHd[2, 2] + 8925*CHd[3, 3] - 
          32023*CHe[2, 2] - 31055*CHl1[2, 2] + 5932*CHl3[1, 1] - 
          25123*CHl3[2, 2] - 8925*CHq1[1, 1] - 8925*CHq1[2, 2] + 
          8565*CHq1[3, 3] + 26055*CHq3[1, 1] + 26055*CHq3[2, 2] + 
          8565*CHq3[3, 3] - 17850*CHu[1, 1] - 17850*CHu[2, 2]) - 
        5*MW2*MZ2^8*(4650*CHd[1, 1] + 4650*CHd[2, 2] + 4650*CHd[3, 3] - 
          13654*CHe[2, 2] - 8297*CHl1[2, 2] + 576*CHl3[1, 1] - 
          7721*CHl3[2, 2] - 4650*CHq1[1, 1] - 4650*CHq1[2, 2] - 
          975*CHq1[3, 3] + 2700*CHq3[1, 1] + 2700*CHq3[2, 2] - 
          975*CHq3[3, 3] - 9300*CHu[1, 1] - 9300*CHu[2, 2]) - 
        64*MW2^7*MZ2^2*(1650*CHd[1, 1] + 1650*CHd[2, 2] + 1650*CHd[3, 3] - 
          6084*CHe[2, 2] - 6126*CHl1[2, 2] + 3907*CHl3[1, 1] - 
          2219*CHl3[2, 2] - 1650*CHq1[1, 1] - 1650*CHq1[2, 2] + 
          1668*CHq1[3, 3] + 4986*CHq3[1, 1] + 4986*CHq3[2, 2] + 
          1668*CHq3[3, 3] - 3300*CHu[1, 1] - 3300*CHu[2, 2]) + 
        256*MW2^8*MZ2*(57*CHd[1, 1] + 57*CHd[2, 2] + 57*CHd[3, 3] - 
          209*CHe[2, 2] - 209*CHl1[2, 2] + 263*CHl3[1, 1] + 54*CHl3[2, 2] - 
          57*CHq1[1, 1] - 57*CHq1[2, 2] + 57*CHq1[3, 3] + 171*CHq3[1, 1] + 
          171*CHq3[2, 2] + 57*CHq3[3, 3] - 114*CHu[1, 1] - 114*CHu[2, 2]) + 
        75*MZ2^9*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
          49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        512*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
          11*CHl1[2, 2] + 15*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2^3*MZ2^6*(-132915*CHd[1, 1] - 132915*CHd[2, 2] - 
          132915*CHd[3, 3] + 379773*CHe[2, 2] + 299809*CHl1[2, 2] + 
          79816*CHl3[1, 1] + 379625*CHl3[2, 2] + 132915*CHq1[1, 1] + 
          132915*CHq1[2, 2] - 49215*CHq1[3, 3] - 231345*CHq3[1, 1] - 
          231345*CHq3[2, 2] - 49215*CHq3[3, 3] + 265830*CHu[1, 1] + 
          265830*CHu[2, 2]))))/(72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)*(-(MW2^2*MZ2^4*(20*CHe[2, 2] + 4*CHl1[2, 2] + 
           167*CHl3[1, 1] + 171*CHl3[2, 2] - 162*CHq1[3, 3] - 
           314*CHq3[3, 3])) + 8*MW2^4*MZ2^2*(2*CHe[2, 2] - 2*CHl1[2, 2] + 
          43*CHl3[1, 1] + 41*CHl3[2, 2] - 24*CHq1[3, 3] - 68*CHq3[3, 3]) - 
        32*MW2^5*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] + 12*CHl3[1, 1] + 
          14*CHl3[2, 2] - 3*CHq1[3, 3] - 3*CHq3[3, 3]) + 
        64*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) + 
        2*MZ2^6*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] + 15*CHq1[3, 3] + 
          5*CHq3[3, 3]) + 4*MW2^3*MZ2^3*(20*CHe[2, 2] + 14*CHl1[2, 2] + 
          27*CHl3[1, 1] + 41*CHl3[2, 2] + 9*CHq1[3, 3] + 21*CHq3[3, 3]) - 
        MW2*MZ2^5*(16*CHe[2, 2] + 10*CHl1[2, 2] - 17*CHl3[1, 1] - 
          7*CHl3[2, 2] + 132*CHq1[3, 3] + 144*CHq3[3, 3])) + 
      MT2^3*(128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        32*MW2^4*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 8*CHl3[1, 1] - 
          6*CHl3[2, 2] - 6*CHq1[3, 3] + 14*CHq3[3, 3] + 3*CHu[3, 3]) + 
        4*MW2^2*MZ2^3*(12*CHe[2, 2] + 4*CHl1[2, 2] + 53*CHl3[1, 1] + 
          57*CHl3[2, 2] - 162*CHq1[3, 3] - 162*CHq3[3, 3] + 9*CHu[3, 3]) - 
        16*MW2^3*MZ2^2*(8*CHe[2, 2] + 6*CHl1[2, 2] - 2*CHl3[1, 1] + 
          4*CHl3[2, 2] - 36*CHq1[3, 3] - 6*CHq3[3, 3] + 9*CHu[3, 3]) + 
        4*MW2*MZ2^4*(8*CHe[2, 2] + 6*CHl1[2, 2] - 34*CHl3[1, 1] - 
          28*CHl3[2, 2] + 81*CHq1[3, 3] + 115*CHq3[3, 3] + 9*CHu[3, 3]) - 
        MZ2^5*(16*CHe[2, 2] + 8*CHl1[2, 2] - 20*CHl3[1, 1] - 12*CHl3[2, 2] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2^2*MZ2*(MZ2^5*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 
          3*CHl3[2, 2] + 30*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        64*MW2^5*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) + 8*MW2^3*MZ2^2*(22*CHe[2, 2] + 
          12*CHl1[2, 2] + 44*CHl3[1, 1] + 56*CHl3[2, 2] - 117*CHq1[3, 3] - 
          93*CHq3[3, 3] + 9*CHu[3, 3]) + 8*MW2^2*MZ2^3*
         (3*CHe[2, 2] + 4*CHl1[2, 2] - 37*CHl3[1, 1] - 33*CHl3[2, 2] + 
          81*CHq1[3, 3] + 135*CHq3[3, 3] + 9*CHu[3, 3]) - 
        2*MW2*MZ2^4*(22*CHe[2, 2] + 12*CHl1[2, 2] - 17*CHl3[1, 1] - 
          5*CHl3[2, 2] + 111*CHq1[3, 3] + 167*CHq3[3, 3] + 15*CHu[3, 3]) - 
        16*MW2^4*MZ2*(10*CHe[2, 2] + 10*CHl1[2, 2] - 13*CHl3[1, 1] - 
          3*CHl3[2, 2] - 42*CHq1[3, 3] + 46*CHq3[3, 3] + 18*CHu[3, 3])) + 
      MT2*MW2*(768*MW2^6*CHq3[3, 3] + 4*MW2^3*MZ2^3*(28*CHe[2, 2] + 
          12*CHl1[2, 2] + 85*CHl3[1, 1] + 97*CHl3[2, 2] + 162*CHq1[3, 3] - 
          30*CHq3[3, 3] - 63*CHu[3, 3]) - 32*MW2^5*MZ2*
         (6*CHe[2, 2] + 6*CHl1[2, 2] + 22*CHl3[1, 1] + 28*CHl3[2, 2] - 
          6*CHq1[3, 3] - 10*CHq3[3, 3] - 3*CHu[3, 3]) + 
        16*MW2^4*MZ2^2*(4*CHe[2, 2] - 2*CHl1[2, 2] + 35*CHl3[1, 1] + 
          33*CHl3[2, 2] - 36*CHq1[3, 3] - 74*CHq3[3, 3] + 3*CHu[3, 3]) - 
        2*MZ2^6*(8*CHe[2, 2] + 4*CHl1[2, 2] + 4*CHl3[2, 2] + 80*CHq3[3, 3] + 
          15*CHu[3, 3]) + 4*MW2^2*MZ2^4*(12*CHe[2, 2] + 10*CHl1[2, 2] - 
          30*CHl3[1, 1] - 20*CHl3[2, 2] - 81*CHq1[3, 3] + 105*CHq3[3, 3] + 
          27*CHu[3, 3]) + MW2*MZ2^5*(-16*CHe[2, 2] - 148*CHl3[1, 1] - 
          148*CHl3[2, 2] + 60*CHq1[3, 3] + 244*CHq3[3, 3] + 57*CHu[3, 3]))))/
    (12*MZ2*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(18*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        32*MW2^4*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 8*CHl3[1, 1] - 
          6*CHl3[2, 2] - 6*CHq1[3, 3] + 14*CHq3[3, 3] + 3*CHu[3, 3]) + 
        4*MW2^2*MZ2^3*(12*CHe[2, 2] + 4*CHl1[2, 2] + 53*CHl3[1, 1] + 
          57*CHl3[2, 2] - 162*CHq1[3, 3] - 162*CHq3[3, 3] + 9*CHu[3, 3]) - 
        16*MW2^3*MZ2^2*(8*CHe[2, 2] + 6*CHl1[2, 2] - 2*CHl3[1, 1] + 
          4*CHl3[2, 2] - 36*CHq1[3, 3] - 6*CHq3[3, 3] + 9*CHu[3, 3]) + 
        4*MW2*MZ2^4*(8*CHe[2, 2] + 6*CHl1[2, 2] - 34*CHl3[1, 1] - 
          28*CHl3[2, 2] + 81*CHq1[3, 3] + 115*CHq3[3, 3] + 9*CHu[3, 3]) - 
        MZ2^5*(16*CHe[2, 2] + 8*CHl1[2, 2] - 20*CHl3[1, 1] - 12*CHl3[2, 2] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2^3*(8192*MW2^10*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          88*CHe[2, 2] - 88*CHl1[2, 2] - 31*CHl3[1, 1] - 119*CHl3[2, 2] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 6*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        4*MW2^2*MZ2^8*(40281*CHd[1, 1] + 40281*CHd[2, 2] + 40281*CHd[3, 3] - 
          144519*CHe[2, 2] - 37613*CHl1[2, 2] + 4442*CHl3[1, 1] - 
          33171*CHl3[2, 2] - 40281*CHq1[1, 1] - 40281*CHq1[2, 2] + 
          62613*CHq1[3, 3] - 69345*CHq3[1, 1] - 69345*CHq3[2, 2] + 
          22449*CHq3[3, 3] - 80562*CHu[1, 1] - 80562*CHu[2, 2] - 
          18258*CHu[3, 3]) - 8*MW2^3*MZ2^7*(104610*CHd[1, 1] + 
          104610*CHd[2, 2] + 104610*CHd[3, 3] - 342850*CHe[2, 2] - 
          109218*CHl1[2, 2] + 51871*CHl3[1, 1] - 57347*CHl3[2, 2] - 
          104610*CHq1[1, 1] - 104610*CHq1[2, 2] + 67284*CHq1[3, 3] - 
          134730*CHq3[1, 1] - 134730*CHq3[2, 2] + 43404*CHq3[3, 3] - 
          209220*CHu[1, 1] - 209220*CHu[2, 2] - 15942*CHu[3, 3]) - 
        6*MW2*MZ2^9*(2310*CHd[1, 1] + 2310*CHd[2, 2] + 2310*CHd[3, 3] - 
          8754*CHe[2, 2] - 1622*CHl1[2, 2] - 2280*CHl3[1, 1] - 
          3902*CHl3[2, 2] - 2310*CHq1[1, 1] - 2310*CHq1[2, 2] + 
          7960*CHq1[3, 3] - 4950*CHq3[1, 1] - 4950*CHq3[2, 2] + 
          4340*CHq3[3, 3] - 4620*CHu[1, 1] - 4620*CHu[2, 2] - 
          1535*CHu[3, 3]) + 1024*MW2^8*MZ2^2*(3603*CHd[1, 1] + 
          3603*CHd[2, 2] + 3603*CHd[3, 3] - 10421*CHe[2, 2] - 
          7187*CHl1[2, 2] + 484*CHl3[1, 1] - 6703*CHl3[2, 2] - 
          3603*CHq1[1, 1] - 3603*CHq1[2, 2] + 1401*CHq1[3, 3] + 
          4761*CHq3[1, 1] + 4761*CHq3[2, 2] - 1359*CHq3[3, 3] - 
          7206*CHu[1, 1] - 7206*CHu[2, 2] - 375*CHu[3, 3]) - 
        256*MW2^7*MZ2^3*(24402*CHd[1, 1] + 24402*CHd[2, 2] + 
          24402*CHd[3, 3] - 67460*CHe[2, 2] - 39628*CHl1[2, 2] + 
          10713*CHl3[1, 1] - 28915*CHl3[2, 2] - 24402*CHq1[1, 1] - 
          24402*CHq1[2, 2] + 2394*CHq1[3, 3] + 16686*CHq3[1, 1] + 
          16686*CHq3[2, 2] - 5790*CHq3[3, 3] - 48804*CHu[1, 1] - 
          48804*CHu[2, 2] - 84*CHu[3, 3]) - 2048*MW2^9*MZ2*
         (624*CHd[1, 1] + 624*CHd[2, 2] + 624*CHd[3, 3] - 1986*CHe[2, 2] - 
          1634*CHl1[2, 2] - 262*CHl3[1, 1] - 1896*CHl3[2, 2] - 
          624*CHq1[1, 1] - 624*CHq1[2, 2] + 444*CHq1[3, 3] + 
          1296*CHq3[1, 1] + 1296*CHq3[2, 2] - 168*CHq3[3, 3] - 
          1248*CHu[1, 1] - 1248*CHu[2, 2] - 81*CHu[3, 3]) + 
        45*MZ2^10*(16*CHe[2, 2] + 8*CHl1[2, 2] - 20*CHl3[1, 1] - 
          12*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3]) + 
        256*MW2^6*MZ2^4*(26829*CHd[1, 1] + 26829*CHd[2, 2] + 
          26829*CHd[3, 3] - 74090*CHe[2, 2] - 37420*CHl1[2, 2] + 
          15429*CHl3[1, 1] - 21991*CHl3[2, 2] - 26829*CHq1[1, 1] - 
          26829*CHq1[2, 2] - 2352*CHq1[3, 3] + 3429*CHq3[1, 1] + 
          3429*CHq3[2, 2] + 219*CHq3[3, 3] - 53658*CHu[1, 1] - 
          53658*CHu[2, 2] + 2607*CHu[3, 3]) + 16*MW2^4*MZ2^6*
         (160017*CHd[1, 1] + 160017*CHd[2, 2] + 160017*CHd[3, 3] - 
          484107*CHe[2, 2] - 181649*CHl1[2, 2] + 97424*CHl3[1, 1] - 
          84225*CHl3[2, 2] - 160017*CHq1[1, 1] - 160017*CHq1[2, 2] + 
          20433*CHq1[3, 3] - 134577*CHq3[1, 1] - 134577*CHq3[2, 2] + 
          59697*CHq3[3, 3] - 320034*CHu[1, 1] - 320034*CHu[2, 2] + 
          8655*CHu[3, 3]) - 32*MW2^5*MZ2^5*(159378*CHd[1, 1] + 
          159378*CHd[2, 2] + 159378*CHd[3, 3] - 454678*CHe[2, 2] - 
          198158*CHl1[2, 2] + 98757*CHl3[1, 1] - 99401*CHl3[2, 2] - 
          159378*CHq1[1, 1] - 159378*CHq1[2, 2] - 15594*CHq1[3, 3] - 
          59562*CHq3[1, 1] - 59562*CHq3[2, 2] + 37962*CHq3[3, 3] - 
          318756*CHu[1, 1] - 318756*CHu[2, 2] + 21039*CHu[3, 3])) + 
      2*MW2^2*(MW2 + MZ2)*(36864*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) + 1024*MW2^8*MZ2^2*(312*CHd[1, 1] + 312*CHd[2, 2] + 
          312*CHd[3, 3] - 903*CHe[2, 2] - 745*CHl1[2, 2] + 436*CHl3[1, 1] - 
          309*CHl3[2, 2] - 312*CHq1[1, 1] - 312*CHq1[2, 2] - 48*CHq1[3, 3] + 
          648*CHq3[1, 1] + 648*CHq3[2, 2] - 156*CHq3[3, 3] - 624*CHu[1, 1] - 
          624*CHu[2, 2]) - 2048*MW2^9*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 70*CHe[2, 2] - 70*CHl1[2, 2] + 104*CHl3[1, 1] + 
          34*CHl3[2, 2] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 3*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 141*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2]) + 8*MW2^4*MZ2^6*(117420*CHd[1, 1] + 
          117420*CHd[2, 2] + 117420*CHd[3, 3] - 341980*CHe[2, 2] - 
          139928*CHl1[2, 2] + 68985*CHl3[1, 1] - 70943*CHl3[2, 2] - 
          117420*CHq1[1, 1] - 117420*CHq1[2, 2] + 23232*CHq1[3, 3] - 
          68796*CHq3[1, 1] - 68796*CHq3[2, 2] + 29016*CHq3[3, 3] - 
          234840*CHu[1, 1] - 234840*CHu[2, 2] - 26400*CHu[3, 3]) + 
        MW2*MZ2^9*(-12822*CHd[1, 1] - 12822*CHd[2, 2] - 12822*CHd[3, 3] + 
          47238*CHe[2, 2] + 10838*CHl1[2, 2] - 473*CHl3[1, 1] + 
          10365*CHl3[2, 2] + 12822*CHq1[1, 1] + 12822*CHq1[2, 2] - 
          13716*CHq1[3, 3] + 24390*CHq3[1, 1] + 24390*CHq3[2, 2] - 
          22692*CHq3[3, 3] + 25644*CHu[1, 1] + 25644*CHu[2, 2] - 
          25536*CHu[3, 3]) - 32*MW2^5*MZ2^5*(45396*CHd[1, 1] + 
          45396*CHd[2, 2] + 45396*CHd[3, 3] - 126382*CHe[2, 2] - 
          61124*CHl1[2, 2] + 24486*CHl3[1, 1] - 36638*CHl3[2, 2] - 
          45396*CHq1[1, 1] - 45396*CHq1[2, 2] + 2073*CHq1[3, 3] - 
          1404*CHq3[1, 1] - 1404*CHq3[2, 2] - 7311*CHq3[3, 3] - 
          90792*CHu[1, 1] - 90792*CHu[2, 2] - 10608*CHu[3, 3]) - 
        4*MW2^3*MZ2^7*(96918*CHd[1, 1] + 96918*CHd[2, 2] + 96918*CHd[3, 3] - 
          304242*CHe[2, 2] - 104582*CHl1[2, 2] + 50183*CHl3[1, 1] - 
          54399*CHl3[2, 2] - 96918*CHq1[1, 1] - 96918*CHq1[2, 2] + 
          38766*CHq1[3, 3] - 105174*CHq3[1, 1] - 105174*CHq3[2, 2] + 
          59598*CHq3[3, 3] - 193836*CHu[1, 1] - 193836*CHu[2, 2] - 
          3360*CHu[3, 3]) + 128*MW2^6*MZ2^4*(11310*CHd[1, 1] + 
          11310*CHd[2, 2] + 11310*CHd[3, 3] - 31201*CHe[2, 2] - 
          17879*CHl1[2, 2] + 5541*CHl3[1, 1] - 12338*CHl3[2, 2] - 
          11310*CHq1[1, 1] - 11310*CHq1[2, 2] - 720*CHq1[3, 3] + 
          6642*CHq3[1, 1] + 6642*CHq3[2, 2] - 7062*CHq3[3, 3] - 
          22620*CHu[1, 1] - 22620*CHu[2, 2] - 1824*CHu[3, 3]) - 
        512*MW2^7*MZ2^3*(1761*CHd[1, 1] + 1761*CHd[2, 2] + 1761*CHd[3, 3] - 
          4954*CHe[2, 2] - 3391*CHl1[2, 2] + 1124*CHl3[1, 1] - 
          2267*CHl3[2, 2] - 1761*CHq1[1, 1] - 1761*CHq1[2, 2] - 
          231*CHq1[3, 3] + 2259*CHq3[1, 1] + 2259*CHq3[2, 2] - 
          1755*CHq3[3, 3] - 3522*CHu[1, 1] - 3522*CHu[2, 2] - 
          120*CHu[3, 3]) + 6*MZ2^10*(105*CHd[1, 1] + 105*CHd[2, 2] + 
          105*CHd[3, 3] - 381*CHe[2, 2] - 68*CHl1[2, 2] + 75*CHl3[1, 1] + 
          7*CHl3[2, 2] - 105*CHq1[1, 1] - 105*CHq1[2, 2] + 190*CHq1[3, 3] - 
          225*CHq3[1, 1] - 225*CHq3[2, 2] + 380*CHq3[3, 3] - 210*CHu[1, 1] - 
          210*CHu[2, 2] + 640*CHu[3, 3]) + 2*MW2^2*MZ2^8*
         (48396*CHd[1, 1] + 48396*CHd[2, 2] + 48396*CHd[3, 3] - 
          165856*CHe[2, 2] - 47136*CHl1[2, 2] + 13963*CHl3[1, 1] - 
          33173*CHl3[2, 2] - 48396*CHq1[1, 1] - 48396*CHq1[2, 2] + 
          32508*CHq1[3, 3] - 73980*CHq3[1, 1] - 73980*CHq3[2, 2] + 
          50388*CHq3[3, 3] - 96792*CHu[1, 1] - 96792*CHu[2, 2] + 
          26016*CHu[3, 3])) + 2*MT2^2*MW2*
       (8192*MW2^10*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          88*CHe[2, 2] - 88*CHl1[2, 2] - 40*CHl3[1, 1] - 128*CHl3[2, 2] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 51*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) - 
        4*MW2^3*MZ2^7*(306138*CHd[1, 1] + 306138*CHd[2, 2] + 
          306138*CHd[3, 3] - 1006898*CHe[2, 2] - 335078*CHl1[2, 2] + 
          236941*CHl3[1, 1] - 98137*CHl3[2, 2] - 306138*CHq1[1, 1] - 
          306138*CHq1[2, 2] - 68640*CHq1[3, 3] - 374634*CHq3[1, 1] - 
          374634*CHq3[2, 2] - 170520*CHq3[3, 3] - 612276*CHu[1, 1] - 
          612276*CHu[2, 2] - 54144*CHu[3, 3]) + 4*MW2^2*MZ2^8*
         (64479*CHd[1, 1] + 64479*CHd[2, 2] + 64479*CHd[3, 3] - 
          236483*CHe[2, 2] - 66635*CHl1[2, 2] + 32974*CHl3[1, 1] - 
          33661*CHl3[2, 2] - 64479*CHq1[1, 1] - 64479*CHq1[2, 2] + 
          14094*CHq1[3, 3] - 106335*CHq3[1, 1] - 106335*CHq3[2, 2] - 
          46992*CHq3[3, 3] - 128958*CHu[1, 1] - 128958*CHu[2, 2] - 
          14457*CHu[3, 3]) + MW2*MZ2^9*(-26682*CHd[1, 1] - 26682*CHd[2, 2] - 
          26682*CHd[3, 3] + 107970*CHe[2, 2] + 25034*CHl1[2, 2] + 
          1282*CHl3[1, 1] + 26316*CHl3[2, 2] + 26682*CHq1[1, 1] + 
          26682*CHq1[2, 2] - 21516*CHq1[3, 3] + 54090*CHq3[1, 1] + 
          54090*CHq3[2, 2] + 14268*CHq3[3, 3] + 53364*CHu[1, 1] + 
          53364*CHu[2, 2] - 8361*CHu[3, 3]) + 16*MW2^4*MZ2^6*
         (218727*CHd[1, 1] + 218727*CHd[2, 2] + 218727*CHd[3, 3] - 
          654881*CHe[2, 2] - 252729*CHl1[2, 2] + 177569*CHl3[1, 1] - 
          75160*CHl3[2, 2] - 218727*CHq1[1, 1] - 218727*CHq1[2, 2] - 
          111726*CHq1[3, 3] - 168975*CHq3[1, 1] - 168975*CHq3[2, 2] - 
          84762*CHq3[3, 3] - 437454*CHu[1, 1] - 437454*CHu[2, 2] - 
          5517*CHu[3, 3]) - 1024*MW2^9*MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 
          1296*CHd[3, 3] - 4058*CHe[2, 2] - 3354*CHl1[2, 2] - 
          820*CHl3[1, 1] - 4174*CHl3[2, 2] - 1296*CHq1[1, 1] - 
          1296*CHq1[2, 2] + 720*CHq1[3, 3] + 2736*CHq3[1, 1] + 
          2736*CHq3[2, 2] + 936*CHq3[3, 3] - 2592*CHu[1, 1] - 
          2592*CHu[2, 2] - 81*CHu[3, 3]) + 1024*MW2^8*MZ2^2*
         (3915*CHd[1, 1] + 3915*CHd[2, 2] + 3915*CHd[3, 3] - 
          11063*CHe[2, 2] - 7698*CHl1[2, 2] + 20*CHl3[1, 1] - 
          7678*CHl3[2, 2] - 3915*CHq1[1, 1] - 3915*CHq1[2, 2] + 
          408*CHq1[3, 3] + 5409*CHq3[1, 1] + 5409*CHq3[2, 2] + 
          168*CHq3[3, 3] - 7830*CHu[1, 1] - 7830*CHu[2, 2] - 24*CHu[3, 3]) + 
        3*MZ2^10*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
          762*CHe[2, 2] - 136*CHl1[2, 2] + 75*CHl3[1, 1] - 61*CHl3[2, 2] - 
          210*CHq1[1, 1] - 210*CHq1[2, 2] + 380*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 760*CHq3[3, 3] - 420*CHu[1, 1] - 420*CHu[2, 2] + 
          1280*CHu[3, 3]) - 128*MW2^7*MZ2^3*(55848*CHd[1, 1] + 
          55848*CHd[2, 2] + 55848*CHd[3, 3] - 150578*CHe[2, 2] - 
          89490*CHl1[2, 2] + 20999*CHl3[1, 1] - 68491*CHl3[2, 2] - 
          55848*CHq1[1, 1] - 55848*CHq1[2, 2] - 15684*CHq1[3, 3] + 
          42408*CHq3[1, 1] + 42408*CHq3[2, 2] - 12012*CHq3[3, 3] - 
          111696*CHu[1, 1] - 111696*CHu[2, 2] + 4428*CHu[3, 3]) + 
        64*MW2^6*MZ2^4*(129936*CHd[1, 1] + 129936*CHd[2, 2] + 
          129936*CHd[3, 3] - 350266*CHe[2, 2] - 179444*CHl1[2, 2] + 
          77073*CHl3[1, 1] - 102371*CHl3[2, 2] - 129936*CHq1[1, 1] - 
          129936*CHq1[2, 2] - 69600*CHq1[3, 3] + 27000*CHq3[1, 1] + 
          27000*CHq3[2, 2] - 35874*CHq3[3, 3] - 259872*CHu[1, 1] - 
          259872*CHu[2, 2] + 16230*CHu[3, 3]) - 16*MW2^5*MZ2^5*
         (409548*CHd[1, 1] + 409548*CHd[2, 2] + 409548*CHd[3, 3] - 
          1145488*CHe[2, 2] - 508916*CHl1[2, 2] + 300297*CHl3[1, 1] - 
          208619*CHl3[2, 2] - 409548*CHq1[1, 1] - 409548*CHq1[2, 2] - 
          252924*CHq1[3, 3] - 121932*CHq3[1, 1] - 121932*CHq3[2, 2] - 
          123468*CHq3[3, 3] - 819096*CHu[1, 1] - 819096*CHu[2, 2] + 
          37251*CHu[3, 3])) - MT2*MW2*
       (8192*MW2^11*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          88*CHe[2, 2] - 88*CHl1[2, 2] - 31*CHl3[1, 1] - 119*CHl3[2, 2] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 114*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        16*MW2^5*MZ2^6*(76101*CHd[1, 1] + 76101*CHd[2, 2] + 76101*CHd[3, 3] - 
          273399*CHe[2, 2] - 73973*CHl1[2, 2] + 27710*CHl3[1, 1] - 
          46263*CHl3[2, 2] - 76101*CHq1[1, 1] - 76101*CHq1[2, 2] + 
          195825*CHq1[3, 3] - 153045*CHq3[1, 1] - 153045*CHq3[2, 2] + 
          100089*CHq3[3, 3] - 152202*CHu[1, 1] - 152202*CHu[2, 2] - 
          100911*CHu[3, 3]) - 4*MW2^3*MZ2^8*(72147*CHd[1, 1] + 
          72147*CHd[2, 2] + 72147*CHd[3, 3] - 221421*CHe[2, 2] - 
          94831*CHl1[2, 2] + 135004*CHl3[1, 1] + 40173*CHl3[2, 2] - 
          72147*CHq1[1, 1] - 72147*CHq1[2, 2] - 124713*CHq1[3, 3] - 
          52155*CHq3[1, 1] - 52155*CHq3[2, 2] - 216957*CHq3[3, 3] - 
          144294*CHu[1, 1] - 144294*CHu[2, 2] - 78726*CHu[3, 3]) - 
        32*MW2^6*MZ2^5*(126330*CHd[1, 1] + 126330*CHd[2, 2] + 
          126330*CHd[3, 3] - 378286*CHe[2, 2] - 151646*CHl1[2, 2] + 
          102357*CHl3[1, 1] - 49289*CHl3[2, 2] - 126330*CHq1[1, 1] - 
          126330*CHq1[2, 2] + 29118*CHq1[3, 3] - 92610*CHq3[1, 1] - 
          92610*CHq3[2, 2] - 28854*CHq3[3, 3] - 252660*CHu[1, 1] - 
          252660*CHu[2, 2] - 54939*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (15996*CHd[1, 1] + 15996*CHd[2, 2] + 15996*CHd[3, 3] - 
          59652*CHe[2, 2] - 18244*CHl1[2, 2] + 14886*CHl3[1, 1] - 
          3358*CHl3[2, 2] - 15996*CHq1[1, 1] - 15996*CHq1[2, 2] + 
          5198*CHq1[3, 3] - 25020*CHq3[1, 1] - 25020*CHq3[2, 2] - 
          34502*CHq3[3, 3] - 31992*CHu[1, 1] - 31992*CHu[2, 2] - 
          31171*CHu[3, 3]) + 256*MW2^7*MZ2^4*(25047*CHd[1, 1] + 
          25047*CHd[2, 2] + 25047*CHd[3, 3] - 69320*CHe[2, 2] - 
          34000*CHl1[2, 2] + 22197*CHl3[1, 1] - 11803*CHl3[2, 2] - 
          25047*CHq1[1, 1] - 25047*CHq1[2, 2] - 10506*CHq1[3, 3] + 
          27*CHq3[1, 1] + 27*CHq3[2, 2] - 18249*CHq3[3, 3] - 
          50094*CHu[1, 1] - 50094*CHu[2, 2] - 1551*CHu[3, 3]) - 
        45*MW2*MZ2^10*(252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] - 
          1044*CHe[2, 2] - 220*CHl1[2, 2] - 204*CHl3[1, 1] - 424*CHl3[2, 2] - 
          252*CHq1[1, 1] - 252*CHq1[2, 2] + 660*CHq1[3, 3] - 540*CHq3[1, 1] - 
          540*CHq3[2, 2] - 124*CHq3[3, 3] - 504*CHu[1, 1] - 504*CHu[2, 2] - 
          621*CHu[3, 3]) - 2048*MW2^10*MZ2*(624*CHd[1, 1] + 624*CHd[2, 2] + 
          624*CHd[3, 3] - 1878*CHe[2, 2] - 1526*CHl1[2, 2] + 44*CHl3[1, 1] - 
          1482*CHl3[2, 2] - 624*CHq1[1, 1] - 624*CHq1[2, 2] + 
          228*CHq1[3, 3] + 1296*CHq3[1, 1] + 1296*CHq3[2, 2] + 
          840*CHq3[3, 3] - 1248*CHu[1, 1] - 1248*CHu[2, 2] - 27*CHu[3, 3]) + 
        45*MZ2^11*(16*CHe[2, 2] + 8*CHl1[2, 2] - 20*CHl3[1, 1] - 
          12*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3]) + 
        1024*MW2^9*MZ2^2*(3603*CHd[1, 1] + 3603*CHd[2, 2] + 3603*CHd[3, 3] - 
          9809*CHe[2, 2] - 6683*CHl1[2, 2] + 2500*CHl3[1, 1] - 
          4183*CHl3[2, 2] - 3603*CHq1[1, 1] - 3603*CHq1[2, 2] - 
          651*CHq1[3, 3] + 4761*CHq3[1, 1] + 4761*CHq3[2, 2] - 
          1035*CHq3[3, 3] - 7206*CHu[1, 1] - 7206*CHu[2, 2] + 
          111*CHu[3, 3]) - 256*MW2^8*MZ2^3*(24078*CHd[1, 1] + 
          24078*CHd[2, 2] + 24078*CHd[3, 3] - 64364*CHe[2, 2] - 
          37324*CHl1[2, 2] + 21279*CHl3[1, 1] - 16045*CHl3[2, 2] - 
          24078*CHq1[1, 1] - 24078*CHq1[2, 2] - 11754*CHq1[3, 3] + 
          15714*CHq3[1, 1] + 15714*CHq3[2, 2] - 19794*CHq3[3, 3] - 
          48156*CHu[1, 1] - 48156*CHu[2, 2] + 1536*CHu[3, 3]) + 
        8*MW2^4*MZ2^7*(21588*CHd[1, 1] + 21588*CHd[2, 2] + 21588*CHd[3, 3] - 
          14792*CHe[2, 2] - 45708*CHl1[2, 2] + 102659*CHl3[1, 1] + 
          56951*CHl3[2, 2] - 21588*CHq1[1, 1] - 21588*CHq1[2, 2] - 
          260874*CHq1[3, 3] + 75924*CHq3[1, 1] + 75924*CHq3[2, 2] - 
          216978*CHq3[3, 3] - 43176*CHu[1, 1] - 43176*CHu[2, 2] + 
          40188*CHu[3, 3]))))/(216*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (B0i[bb0, 0, 0, MT2]*(-128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (4*MW2^2*MZ2^4*(813*CHd[1, 1] + 813*CHd[2, 2] + 813*CHd[3, 3] - 
          2447*CHe[2, 2] - 917*CHl1[2, 2] + 946*CHl3[1, 1] + 29*CHl3[2, 2] - 
          813*CHq1[1, 1] - 813*CHq1[2, 2] - 789*CHq1[3, 3] - 765*CHq3[1, 1] - 
          765*CHq3[2, 2] - 789*CHq3[3, 3] - 1626*CHu[1, 1] - 
          1626*CHu[2, 2]) - 16*MW2^3*MZ2^3*(381*CHd[1, 1] + 381*CHd[2, 2] + 
          381*CHd[3, 3] - 995*CHe[2, 2] - 451*CHl1[2, 2] + 456*CHl3[1, 1] + 
          5*CHl3[2, 2] - 381*CHq1[1, 1] - 381*CHq1[2, 2] - 231*CHq1[3, 3] - 
          81*CHq3[1, 1] - 81*CHq3[2, 2] - 231*CHq3[3, 3] - 762*CHu[1, 1] - 
          762*CHu[2, 2]) + 32*MW2^4*MZ2^2*(198*CHd[1, 1] + 198*CHd[2, 2] + 
          198*CHd[3, 3] - 508*CHe[2, 2] - 282*CHl1[2, 2] + 121*CHl3[1, 1] - 
          161*CHl3[2, 2] - 198*CHq1[1, 1] - 198*CHq1[2, 2] - 36*CHq1[3, 3] + 
          126*CHq3[1, 1] + 126*CHq3[2, 2] - 36*CHq3[3, 3] - 396*CHu[1, 1] - 
          396*CHu[2, 2]) - 8*MW2*MZ2^5*(114*CHd[1, 1] + 114*CHd[2, 2] + 
          114*CHd[3, 3] - 418*CHe[2, 2] - 127*CHl1[2, 2] + 38*CHl3[1, 1] - 
          89*CHl3[2, 2] - 114*CHq1[1, 1] - 114*CHq1[2, 2] - 147*CHq1[3, 3] - 
          180*CHq3[1, 1] - 180*CHq3[2, 2] - 147*CHq3[3, 3] - 228*CHu[1, 1] - 
          228*CHu[2, 2]) + MZ2^6*(105*CHd[1, 1] + 105*CHd[2, 2] + 
          105*CHd[3, 3] - 471*CHe[2, 2] - 113*CHl1[2, 2] - 160*CHl3[1, 1] - 
          273*CHl3[2, 2] - 105*CHq1[1, 1] - 105*CHq1[2, 2] - 165*CHq1[3, 3] - 
          225*CHq3[1, 1] - 225*CHq3[2, 2] - 165*CHq3[3, 3] - 210*CHu[1, 1] - 
          210*CHu[2, 2]) - 128*MW2^5*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
          27*CHd[3, 3] - 79*CHe[2, 2] - 57*CHl1[2, 2] - 11*CHl3[1, 1] - 
          68*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 9*CHq1[3, 3] + 
          45*CHq3[1, 1] + 45*CHq3[2, 2] + 9*CHq3[3, 3] - 54*CHu[1, 1] - 
          54*CHu[2, 2]) + 256*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 5*CHl3[1, 1] - 
          16*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) + MT2^7*(-45*MZ2^11*(180*CHd[1, 1] + 180*CHd[2, 2] + 
          180*CHd[3, 3] - 592*CHe[2, 2] - 296*CHl1[2, 2] + 5*CHl3[1, 1] - 
          291*CHl3[2, 2] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 120*CHq1[3, 3] - 
          10*CHq3[3, 3] - 360*CHu[1, 1] - 360*CHu[2, 2]) - 
        8192*MW2^11*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
          616*CHe[2, 2] - 616*CHl1[2, 2] - 325*CHl3[1, 1] - 941*CHl3[2, 2] - 
          168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 
          504*CHq3[2, 2] + 231*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) + 
        4*MW2^3*MZ2^8*(689367*CHd[1, 1] + 689367*CHd[2, 2] + 
          689367*CHd[3, 3] - 1708509*CHe[2, 2] - 1627999*CHl1[2, 2] - 
          103382*CHl3[1, 1] - 1731381*CHl3[2, 2] - 689367*CHq1[1, 1] - 
          689367*CHq1[2, 2] + 466125*CHq1[3, 3] + 1576917*CHq3[1, 1] + 
          1576917*CHq3[2, 2] + 949419*CHq3[3, 3] - 1378734*CHu[1, 1] - 
          1378734*CHu[2, 2] - 331170*CHu[3, 3]) + 32*MW2^6*MZ2^5*
         (686454*CHd[1, 1] + 686454*CHd[2, 2] + 686454*CHd[3, 3] - 
          1703848*CHe[2, 2] - 56000*CHl1[2, 2] + 1450482*CHl3[1, 1] + 
          1394482*CHl3[2, 2] - 686454*CHq1[1, 1] - 686454*CHq1[2, 2] - 
          1103817*CHq1[3, 3] - 1566270*CHq3[1, 1] - 1566270*CHq3[2, 2] - 
          636753*CHq3[3, 3] - 1372908*CHu[1, 1] - 1372908*CHu[2, 2] - 
          315387*CHu[3, 3]) - 8*MW2^4*MZ2^7*(443490*CHd[1, 1] + 
          443490*CHd[2, 2] + 443490*CHd[3, 3] - 928004*CHe[2, 2] - 
          1759590*CHl1[2, 2] - 862663*CHl3[1, 1] - 2622253*CHl3[2, 2] - 
          443490*CHq1[1, 1] - 443490*CHq1[2, 2] + 1235580*CHq1[3, 3] + 
          2754810*CHq3[1, 1] + 2754810*CHq3[2, 2] + 1434048*CHq3[3, 3] - 
          886980*CHu[1, 1] - 886980*CHu[2, 2] - 293760*CHu[3, 3]) - 
        128*MW2^7*MZ2^4*(319302*CHd[1, 1] + 319302*CHd[2, 2] + 
          319302*CHd[3, 3] - 784198*CHe[2, 2] - 271385*CHl1[2, 2] + 
          365058*CHl3[1, 1] + 93673*CHl3[2, 2] - 319302*CHq1[1, 1] - 
          319302*CHq1[2, 2] - 216858*CHq1[3, 3] - 161730*CHq3[1, 1] - 
          161730*CHq3[2, 2] - 86451*CHq3[3, 3] - 638604*CHu[1, 1] - 
          638604*CHu[2, 2] - 139278*CHu[3, 3]) + 128*MW2^8*MZ2^3*
         (333276*CHd[1, 1] + 333276*CHd[2, 2] + 333276*CHd[3, 3] - 
          854938*CHe[2, 2] - 450422*CHl1[2, 2] + 159975*CHl3[1, 1] - 
          290447*CHl3[2, 2] - 333276*CHq1[1, 1] - 333276*CHq1[2, 2] - 
          58332*CHq1[3, 3] + 163188*CHq3[1, 1] + 163188*CHq3[2, 2] + 
          7404*CHq3[3, 3] - 666552*CHu[1, 1] - 666552*CHu[2, 2] - 
          118872*CHu[3, 3]) - 16*MW2^5*MZ2^6*(218085*CHd[1, 1] + 
          218085*CHd[2, 2] + 218085*CHd[3, 3] - 672387*CHe[2, 2] + 
          969265*CHl1[2, 2] + 1574621*CHl3[1, 1] + 2543886*CHl3[2, 2] - 
          218085*CHq1[1, 1] - 218085*CHq1[2, 2] - 1549137*CHq1[3, 3] - 
          2778093*CHq3[1, 1] - 2778093*CHq3[2, 2] - 1239483*CHq3[3, 3] - 
          436170*CHu[1, 1] - 436170*CHu[2, 2] - 47646*CHu[3, 3]) - 
        6*MW2^2*MZ2^9*(148002*CHd[1, 1] + 148002*CHd[2, 2] + 
          148002*CHd[3, 3] - 410740*CHe[2, 2] - 287590*CHl1[2, 2] + 
          30728*CHl3[1, 1] - 256862*CHl3[2, 2] - 148002*CHq1[1, 1] - 
          148002*CHq1[2, 2] - 4185*CHq1[3, 3] + 157770*CHq3[1, 1] + 
          157770*CHq3[2, 2] + 104487*CHq3[3, 3] - 296004*CHu[1, 1] - 
          296004*CHu[2, 2] - 47589*CHu[3, 3]) - 512*MW2^9*MZ2^2*
         (51918*CHd[1, 1] + 51918*CHd[2, 2] + 51918*CHd[3, 3] - 
          145084*CHe[2, 2] - 98074*CHl1[2, 2] - 9727*CHl3[1, 1] - 
          107801*CHl3[2, 2] - 51918*CHq1[1, 1] - 51918*CHq1[2, 2] + 
          11370*CHq1[3, 3] + 67626*CHq3[1, 1] + 67626*CHq3[2, 2] + 
          14886*CHq3[3, 3] - 103836*CHu[1, 1] - 103836*CHu[2, 2] - 
          12864*CHu[3, 3]) + 3*MW2*MZ2^10*(46140*CHd[1, 1] + 
          46140*CHd[2, 2] + 46140*CHd[3, 3] - 141708*CHe[2, 2] - 
          80684*CHl1[2, 2] + 7275*CHl3[1, 1] - 73409*CHl3[2, 2] - 
          46140*CHq1[1, 1] - 46140*CHq1[2, 2] - 20420*CHq1[3, 3] + 
          18000*CHq3[1, 1] + 18000*CHq3[2, 2] + 11150*CHq3[3, 3] - 
          92280*CHu[1, 1] - 92280*CHu[2, 2] - 6920*CHu[3, 3]) + 
        1024*MW2^10*MZ2*(9024*CHd[1, 1] + 9024*CHd[2, 2] + 9024*CHd[3, 3] - 
          28482*CHe[2, 2] - 23554*CHl1[2, 2] - 8729*CHl3[1, 1] - 
          32283*CHl3[2, 2] - 9024*CHq1[1, 1] - 9024*CHq1[2, 2] + 
          5370*CHq1[3, 3] + 19008*CHq3[1, 1] + 19008*CHq3[2, 2] + 
          6162*CHq3[3, 3] - 18048*CHu[1, 1] - 18048*CHu[2, 2] - 
          1134*CHu[3, 3])) + MT2^8*(4096*MW2^10*(48*CHd[1, 1] + 
          48*CHd[2, 2] + 48*CHd[3, 3] - 176*CHe[2, 2] - 176*CHl1[2, 2] - 
          125*CHl3[1, 1] - 301*CHl3[2, 2] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 
          48*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 138*CHq3[3, 3] - 
          96*CHu[1, 1] - 96*CHu[2, 2]) + 8*MW2^3*MZ2^7*(74400*CHd[1, 1] + 
          74400*CHd[2, 2] + 74400*CHd[3, 3] - 172490*CHe[2, 2] - 
          221928*CHl1[2, 2] - 53617*CHl3[1, 1] - 275545*CHl3[2, 2] - 
          74400*CHq1[1, 1] - 74400*CHq1[2, 2] + 95202*CHq1[3, 3] + 
          285876*CHq3[1, 1] + 285876*CHq3[2, 2] + 126210*CHq3[3, 3] - 
          148800*CHu[1, 1] - 148800*CHu[2, 2] - 63924*CHu[3, 3]) + 
        64*MW2^6*MZ2^4*(72972*CHd[1, 1] + 72972*CHd[2, 2] + 72972*CHd[3, 3] - 
          176408*CHe[2, 2] - 52930*CHl1[2, 2] + 108687*CHl3[1, 1] + 
          55757*CHl3[2, 2] - 72972*CHq1[1, 1] - 72972*CHq1[2, 2] - 
          77556*CHq1[3, 3] - 54324*CHq3[1, 1] - 54324*CHq3[2, 2] - 
          49434*CHq3[3, 3] - 145944*CHu[1, 1] - 145944*CHu[2, 2] - 
          57828*CHu[3, 3]) - 4*MW2^2*MZ2^8*(82353*CHd[1, 1] + 
          82353*CHd[2, 2] + 82353*CHd[3, 3] - 216183*CHe[2, 2] - 
          176137*CHl1[2, 2] + 15493*CHl3[1, 1] - 160644*CHl3[2, 2] - 
          82353*CHq1[1, 1] - 82353*CHq1[2, 2] + 11151*CHq1[3, 3] + 
          134955*CHq3[1, 1] + 134955*CHq3[2, 2] + 57993*CHq3[3, 3] - 
          164706*CHu[1, 1] - 164706*CHu[2, 2] - 55830*CHu[3, 3]) - 
        32*MW2^5*MZ2^5*(64770*CHd[1, 1] + 64770*CHd[2, 2] + 64770*CHd[3, 3] - 
          162592*CHe[2, 2] + 20380*CHl1[2, 2] + 179784*CHl3[1, 1] + 
          200164*CHl3[2, 2] - 64770*CHq1[1, 1] - 64770*CHq1[2, 2] - 
          148083*CHq1[3, 3] - 207306*CHq3[1, 1] - 207306*CHq3[2, 2] - 
          109647*CHq3[3, 3] - 129540*CHu[1, 1] - 129540*CHu[2, 2] - 
          52833*CHu[3, 3]) - 128*MW2^7*MZ2^3*(41676*CHd[1, 1] + 
          41676*CHd[2, 2] + 41676*CHd[3, 3] - 103726*CHe[2, 2] - 
          52058*CHl1[2, 2] + 30021*CHl3[1, 1] - 22037*CHl3[2, 2] - 
          41676*CHq1[1, 1] - 41676*CHq1[2, 2] - 21132*CHq1[3, 3] + 
          15876*CHq3[1, 1] + 15876*CHq3[2, 2] - 7044*CHq3[3, 3] - 
          83352*CHu[1, 1] - 83352*CHu[2, 2] - 28680*CHu[3, 3]) - 
        16*MW2^4*MZ2^6*(2793*CHd[1, 1] + 2793*CHd[2, 2] + 2793*CHd[3, 3] + 
          9933*CHe[2, 2] - 147535*CHl1[2, 2] - 155915*CHl3[1, 1] - 
          303450*CHl3[2, 2] - 2793*CHq1[1, 1] - 2793*CHq1[2, 2] + 
          163761*CHq1[3, 3] + 327519*CHq3[1, 1] + 327519*CHq3[2, 2] + 
          147951*CHq3[3, 3] - 5586*CHu[1, 1] - 5586*CHu[2, 2] - 
          7872*CHu[3, 3]) + 6*MW2*MZ2^9*(13620*CHd[1, 1] + 13620*CHd[2, 2] + 
          13620*CHd[3, 3] - 40158*CHe[2, 2] - 25024*CHl1[2, 2] + 
          4740*CHl3[1, 1] - 20284*CHl3[2, 2] - 13620*CHq1[1, 1] - 
          13620*CHq1[2, 2] - 5665*CHq1[3, 3] + 9000*CHq3[1, 1] + 
          9000*CHq3[2, 2] + 2275*CHq3[3, 3] - 27240*CHu[1, 1] - 
          27240*CHu[2, 2] - 6115*CHu[3, 3]) + 512*MW2^8*MZ2^2*
         (6882*CHd[1, 1] + 6882*CHd[2, 2] + 6882*CHd[3, 3] - 
          18592*CHe[2, 2] - 12250*CHl1[2, 2] - 715*CHl3[1, 1] - 
          12965*CHl3[2, 2] - 6882*CHq1[1, 1] - 6882*CHq1[2, 2] - 
          438*CHq1[3, 3] + 8550*CHq3[1, 1] + 8550*CHq3[2, 2] + 
          2862*CHq3[3, 3] - 13764*CHu[1, 1] - 13764*CHu[2, 2] - 
          3612*CHu[3, 3]) - 1024*MW2^9*MZ2*(1248*CHd[1, 1] + 1248*CHd[2, 2] + 
          1248*CHd[3, 3] - 3846*CHe[2, 2] - 3142*CHl1[2, 2] - 
          1451*CHl3[1, 1] - 4593*CHl3[2, 2] - 1248*CHq1[1, 1] - 
          1248*CHq1[2, 2] + 510*CHq1[3, 3] + 2592*CHq3[1, 1] + 
          2592*CHq3[2, 2] + 1662*CHq3[3, 3] - 2496*CHu[1, 1] - 
          2496*CHu[2, 2] - 378*CHu[3, 3]) - 675*MZ2^10*(12*CHd[1, 1] + 
          12*CHd[2, 2] + 12*CHd[3, 3] - 40*CHe[2, 2] - 20*CHl1[2, 2] + 
          CHl3[1, 1] - 19*CHl3[2, 2] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 
          10*CHq1[3, 3] - 4*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
          2*CHu[3, 3])) + 18*MT2^9*(-2*MW2 + MZ2)^2*
       (16*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*MZ2^2 + 5*MZ2^3)*
       (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        4*MW2^2*MZ2^2*(4*CHe[2, 2] + 2*CHl1[2, 2] + 15*CHl3[1, 1] + 
          17*CHl3[2, 2] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 24*CHu[3, 3]) + 
        8*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - CHl3[1, 1] + CHl3[2, 2] - 
          6*CHq1[3, 3] + 6*CHq3[3, 3] - 6*CHu[3, 3]) + 
        MZ2^4*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3]) - 
        2*MW2*MZ2^3*(2*CHe[2, 2] + 2*CHl1[2, 2] - 22*CHl3[1, 1] - 
          20*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) - 
      2*MT2*MW2^6*(MZ2^11*(2670*CHd[1, 1] + 2670*CHd[2, 2] + 2670*CHd[3, 3] - 
          16194*CHe[2, 2] - 257*CHl1[2, 2] - 10240*CHl3[1, 1] - 
          10497*CHl3[2, 2] - 2670*CHq1[1, 1] - 2670*CHq1[2, 2] - 
          3135*CHq1[3, 3] - 14400*CHq3[1, 1] - 14400*CHq3[2, 2] - 
          6735*CHq3[3, 3] - 5340*CHu[1, 1] - 5340*CHu[2, 2]) - 
        1024*MW2^10*MZ2*(864*CHd[1, 1] + 864*CHd[2, 2] + 864*CHd[3, 3] - 
          2866*CHe[2, 2] - 2514*CHl1[2, 2] - 941*CHl3[1, 1] - 
          3455*CHl3[2, 2] - 864*CHq1[1, 1] - 864*CHq1[2, 2] + 
          684*CHq1[3, 3] + 2016*CHq3[1, 1] + 2016*CHq3[2, 2] + 
          540*CHq3[3, 3] - 1728*CHu[1, 1] - 1728*CHu[2, 2]) + 
        2048*MW2^11*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
          176*CHe[2, 2] - 176*CHl1[2, 2] - 89*CHl3[1, 1] - 265*CHl3[2, 2] - 
          48*CHq1[1, 1] - 48*CHq1[2, 2] + 48*CHq1[3, 3] + 144*CHq3[1, 1] + 
          144*CHq3[2, 2] + 12*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
        8*MW2^5*MZ2^6*(250413*CHd[1, 1] + 250413*CHd[2, 2] + 
          250413*CHd[3, 3] - 451239*CHe[2, 2] - 356305*CHl1[2, 2] + 
          220534*CHl3[1, 1] - 135771*CHl3[2, 2] - 250413*CHq1[1, 1] - 
          250413*CHq1[2, 2] + 55983*CHq1[3, 3] + 457227*CHq3[1, 1] + 
          457227*CHq3[2, 2] + 204903*CHq3[3, 3] - 500826*CHu[1, 1] - 
          500826*CHu[2, 2] - 49440*CHu[3, 3]) + 8*MW2^4*MZ2^7*
         (350895*CHd[1, 1] + 350895*CHd[2, 2] + 350895*CHd[3, 3] - 
          849255*CHe[2, 2] - 351530*CHl1[2, 2] + 575702*CHl3[1, 1] + 
          224172*CHl3[2, 2] - 350895*CHq1[1, 1] - 350895*CHq1[2, 2] - 
          293646*CHq1[3, 3] - 135693*CHq3[1, 1] - 135693*CHq3[2, 2] - 
          229518*CHq3[3, 3] - 701790*CHu[1, 1] - 701790*CHu[2, 2] - 
          16368*CHu[3, 3]) + MW2*MZ2^10*(-61878*CHd[1, 1] - 61878*CHd[2, 2] - 
          61878*CHd[3, 3] + 287186*CHe[2, 2] + 39509*CHl1[2, 2] + 
          63584*CHl3[1, 1] + 103093*CHl3[2, 2] + 61878*CHq1[1, 1] + 
          61878*CHq1[2, 2] + 98139*CHq1[3, 3] + 205560*CHq3[1, 1] + 
          205560*CHq3[2, 2] + 137619*CHq3[3, 3] + 123756*CHu[1, 1] + 
          123756*CHu[2, 2] - 7680*CHu[3, 3]) + 32*MW2^7*MZ2^4*
         (178644*CHd[1, 1] + 178644*CHd[2, 2] + 178644*CHd[3, 3] - 
          437388*CHe[2, 2] - 163508*CHl1[2, 2] + 256403*CHl3[1, 1] + 
          92895*CHl3[2, 2] - 178644*CHq1[1, 1] - 178644*CHq1[2, 2] - 
          145176*CHq1[3, 3] - 74268*CHq3[1, 1] - 74268*CHq3[2, 2] - 
          120084*CHq3[3, 3] - 357288*CHu[1, 1] - 357288*CHu[2, 2] - 
          6624*CHu[3, 3]) - 384*MW2^8*MZ2^3*(15254*CHd[1, 1] + 
          15254*CHd[2, 2] + 15254*CHd[3, 3] - 39632*CHe[2, 2] - 
          22064*CHl1[2, 2] + 8421*CHl3[1, 1] - 13643*CHl3[2, 2] - 
          15254*CHq1[1, 1] - 15254*CHq1[2, 2] - 2946*CHq1[3, 3] + 
          10482*CHq3[1, 1] + 10482*CHq3[2, 2] + 70*CHq3[3, 3] - 
          30508*CHu[1, 1] - 30508*CHu[2, 2] - 896*CHu[3, 3]) + 
        512*MW2^9*MZ2^2*(6177*CHd[1, 1] + 6177*CHd[2, 2] + 6177*CHd[3, 3] - 
          18025*CHe[2, 2] - 13031*CHl1[2, 2] - 1725*CHl3[1, 1] - 
          14756*CHl3[2, 2] - 6177*CHq1[1, 1] - 6177*CHq1[2, 2] + 
          2049*CHq1[3, 3] + 9603*CHq3[1, 1] + 9603*CHq3[2, 2] + 
          2709*CHq3[3, 3] - 12354*CHu[1, 1] - 12354*CHu[2, 2] - 
          240*CHu[3, 3]) - 32*MW2^6*MZ2^5*(58509*CHd[1, 1] + 
          58509*CHd[2, 2] + 58509*CHd[3, 3] - 167231*CHe[2, 2] - 
          3353*CHl1[2, 2] + 180514*CHl3[1, 1] + 177161*CHl3[2, 2] - 
          58509*CHq1[1, 1] - 58509*CHq1[2, 2] - 140421*CHq1[3, 3] - 
          207945*CHq3[1, 1] - 207945*CHq3[2, 2] - 160341*CHq3[3, 3] - 
          117018*CHu[1, 1] - 117018*CHu[2, 2] + 8016*CHu[3, 3]) + 
        2*MW2^2*MZ2^9*(223965*CHd[1, 1] + 223965*CHd[2, 2] + 
          223965*CHd[3, 3] - 832819*CHe[2, 2] - 182690*CHl1[2, 2] + 
          137595*CHl3[1, 1] - 45095*CHl3[2, 2] - 223965*CHq1[1, 1] - 
          223965*CHq1[2, 2] - 336216*CHq1[3, 3] - 510255*CHq3[1, 1] - 
          510255*CHq3[2, 2] - 404304*CHq3[3, 3] - 447930*CHu[1, 1] - 
          447930*CHu[2, 2] + 21696*CHu[3, 3]) - 2*MW2^3*MZ2^8*
         (777777*CHd[1, 1] + 777777*CHd[2, 2] + 777777*CHd[3, 3] - 
          2329787*CHe[2, 2] - 701335*CHl1[2, 2] + 1130901*CHl3[1, 1] + 
          429566*CHl3[2, 2] - 777777*CHq1[1, 1] - 777777*CHq1[2, 2] - 
          972975*CHq1[3, 3] - 1085949*CHq3[1, 1] - 1085949*CHq3[2, 2] - 
          1015347*CHq3[3, 3] - 1555554*CHu[1, 1] - 1555554*CHu[2, 2] + 
          26496*CHu[3, 3])) + 2*MT2^6*MW2*
       (6144*MW2^11*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
          1232*CHe[2, 2] - 1232*CHl1[2, 2] - 593*CHl3[1, 1] - 
          1825*CHl3[2, 2] - 336*CHq1[1, 1] - 336*CHq1[2, 2] + 
          336*CHq1[3, 3] + 1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 
          294*CHq3[3, 3] - 672*CHu[1, 1] - 672*CHu[2, 2]) - 
        2*MW2^3*MZ2^8*(1907493*CHd[1, 1] + 1907493*CHd[2, 2] + 
          1907493*CHd[3, 3] - 4364349*CHe[2, 2] - 4972691*CHl1[2, 2] - 
          568621*CHl3[1, 1] - 5541312*CHl3[2, 2] - 1907493*CHq1[1, 1] - 
          1907493*CHq1[2, 2] + 2018163*CHq1[3, 3] + 5741703*CHq3[1, 1] + 
          5741703*CHq3[2, 2] + 3739545*CHq3[3, 3] - 3814986*CHu[1, 1] - 
          3814986*CHu[2, 2] - 886566*CHu[3, 3]) - 16*MW2^6*MZ2^5*
         (2642682*CHd[1, 1] + 2642682*CHd[2, 2] + 2642682*CHd[3, 3] - 
          6604214*CHe[2, 2] - 821524*CHl1[2, 2] + 4948005*CHl3[1, 1] + 
          4126481*CHl3[2, 2] - 2642682*CHq1[1, 1] - 2642682*CHq1[2, 2] - 
          3634167*CHq1[3, 3] - 4783266*CHq3[1, 1] - 4783266*CHq3[2, 2] - 
          1918701*CHq3[3, 3] - 5285364*CHu[1, 1] - 5285364*CHu[2, 2] - 
          845061*CHu[3, 3]) + MW2^2*MZ2^9*(1398036*CHd[1, 1] + 
          1398036*CHd[2, 2] + 1398036*CHd[3, 3] - 3722788*CHe[2, 2] - 
          2825904*CHl1[2, 2] + 342628*CHl3[1, 1] - 2483276*CHl3[2, 2] - 
          1398036*CHq1[1, 1] - 1398036*CHq1[2, 2] + 98205*CHq1[3, 3] + 
          1868400*CHq3[1, 1] + 1868400*CHq3[2, 2] + 1349739*CHq3[3, 3] - 
          2796072*CHu[1, 1] - 2796072*CHu[2, 2] - 399885*CHu[3, 3]) + 
        8*MW2^4*MZ2^7*(394140*CHd[1, 1] + 394140*CHd[2, 2] + 
          394140*CHd[3, 3] - 532199*CHe[2, 2] - 2476666*CHl1[2, 2] - 
          1732656*CHl3[1, 1] - 4209322*CHl3[2, 2] - 394140*CHq1[1, 1] - 
          394140*CHq1[2, 2] + 2362389*CHq1[3, 3] + 4727862*CHq3[1, 1] + 
          4727862*CHq3[2, 2] + 2658159*CHq3[3, 3] - 788280*CHu[1, 1] - 
          788280*CHu[2, 2] - 359520*CHu[3, 3]) + 64*MW2^7*MZ2^4*
         (1102494*CHd[1, 1] + 1102494*CHd[2, 2] + 1102494*CHd[3, 3] - 
          2733239*CHe[2, 2] - 1023632*CHl1[2, 2] + 1147396*CHl3[1, 1] + 
          123764*CHl3[2, 2] - 1102494*CHq1[1, 1] - 1102494*CHq1[2, 2] - 
          633450*CHq1[3, 3] - 401346*CHq3[1, 1] - 401346*CHq3[2, 2] - 
          176661*CHq3[3, 3] - 2204988*CHu[1, 1] - 2204988*CHu[2, 2] - 
          341754*CHu[3, 3]) - 64*MW2^8*MZ2^3*(1088412*CHd[1, 1] + 
          1088412*CHd[2, 2] + 1088412*CHd[3, 3] - 2826510*CHe[2, 2] - 
          1528822*CHl1[2, 2] + 438325*CHl3[1, 1] - 1090497*CHl3[2, 2] - 
          1088412*CHq1[1, 1] - 1088412*CHq1[2, 2] - 90348*CHq1[3, 3] + 
          605556*CHq3[1, 1] + 605556*CHq3[2, 2] + 95436*CHq3[3, 3] - 
          2176824*CHu[1, 1] - 2176824*CHu[2, 2] - 267384*CHu[3, 3]) + 
        8*MW2^5*MZ2^6*(1390419*CHd[1, 1] + 1390419*CHd[2, 2] + 
          1390419*CHd[3, 3] - 4017301*CHe[2, 2] + 2251729*CHl1[2, 2] + 
          5786283*CHl3[1, 1] + 8038012*CHl3[2, 2] - 1390419*CHq1[1, 1] - 
          1390419*CHq1[2, 2] - 5500527*CHq1[3, 3] - 9045243*CHq3[1, 1] - 
          9045243*CHq3[2, 2] - 4276335*CHq3[3, 3] - 2780838*CHu[1, 1] - 
          2780838*CHu[2, 2] - 207888*CHu[3, 3]) + 512*MW2^9*MZ2^2*
         (81717*CHd[1, 1] + 81717*CHd[2, 2] + 81717*CHd[3, 3] - 
          231325*CHe[2, 2] - 158446*CHl1[2, 2] - 18973*CHl3[1, 1] - 
          177419*CHl3[2, 2] - 81717*CHq1[1, 1] - 81717*CHq1[2, 2] + 
          24999*CHq1[3, 3] + 109503*CHq3[1, 1] + 109503*CHq3[2, 2] + 
          21363*CHq3[3, 3] - 163434*CHu[1, 1] - 163434*CHu[2, 2] - 
          12870*CHu[3, 3]) - 1536*MW2^10*MZ2*(9216*CHd[1, 1] + 
          9216*CHd[2, 2] + 9216*CHd[3, 3] - 29354*CHe[2, 2] - 
          24426*CHl1[2, 2] - 8653*CHl3[1, 1] - 33079*CHl3[2, 2] - 
          9216*CHq1[1, 1] - 9216*CHq1[2, 2] + 6066*CHq1[3, 3] + 
          19584*CHq3[1, 1] + 19584*CHq3[2, 2] + 4470*CHq3[3, 3] - 
          18432*CHu[1, 1] - 18432*CHu[2, 2] - 630*CHu[3, 3]) + 
        45*MZ2^11*(360*CHd[1, 1] + 360*CHd[2, 2] + 360*CHd[3, 3] - 
          1188*CHe[2, 2] - 594*CHl1[2, 2] - 5*CHl3[1, 1] - 599*CHl3[2, 2] - 
          360*CHq1[1, 1] - 360*CHq1[2, 2] - 285*CHq1[3, 3] - 15*CHq3[3, 3] - 
          720*CHu[1, 1] - 720*CHu[2, 2] + 15*CHu[3, 3]) + 
        MW2*MZ2^10*(-241770*CHd[1, 1] - 241770*CHd[2, 2] - 241770*CHd[3, 3] + 
          726846*CHe[2, 2] + 430333*CHl1[2, 2] - 52540*CHl3[1, 1] + 
          377793*CHl3[2, 2] + 241770*CHq1[1, 1] + 241770*CHq1[2, 2] + 
          110880*CHq1[3, 3] - 122400*CHq3[1, 1] - 122400*CHq3[2, 2] - 
          89790*CHq3[3, 3] + 483540*CHu[1, 1] + 483540*CHu[2, 2] + 
          28155*CHu[3, 3])) + 2*MT2^2*MW2^4*
       (2048*MW2^12*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
          1232*CHe[2, 2] - 1232*CHl1[2, 2] - 605*CHl3[1, 1] - 
          1837*CHl3[2, 2] - 336*CHq1[1, 1] - 336*CHq1[2, 2] + 
          336*CHq1[3, 3] + 1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 
          102*CHq3[3, 3] - 672*CHu[1, 1] - 672*CHu[2, 2]) + 
        225*MZ2^12*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
          62*CHe[2, 2] - 31*CHl1[2, 2] - 31*CHl3[2, 2] - 18*CHq1[1, 1] - 
          18*CHq1[2, 2] - 33*CHq1[3, 3] - 17*CHq3[3, 3] - 36*CHu[1, 1] - 
          36*CHu[2, 2]) + 8*MW2^5*MZ2^7*(571560*CHd[1, 1] + 
          571560*CHd[2, 2] + 571560*CHd[3, 3] - 1027901*CHe[2, 2] - 
          421918*CHl1[2, 2] + 1304217*CHl3[1, 1] + 882299*CHl3[2, 2] - 
          571560*CHq1[1, 1] - 571560*CHq1[2, 2] - 557475*CHq1[3, 3] - 
          81522*CHq3[1, 1] - 81522*CHq3[2, 2] - 29385*CHq3[3, 3] - 
          1143120*CHu[1, 1] - 1143120*CHu[2, 2] - 157350*CHu[3, 3]) + 
        MW2^2*MZ2^10*(50772*CHd[1, 1] + 50772*CHd[2, 2] + 50772*CHd[3, 3] + 
          161664*CHe[2, 2] - 327601*CHl1[2, 2] + 154864*CHl3[1, 1] - 
          172737*CHl3[2, 2] - 50772*CHq1[1, 1] - 50772*CHq1[2, 2] + 
          204096*CHq1[3, 3] + 812790*CHq3[1, 1] + 812790*CHq3[2, 2] + 
          522012*CHq3[3, 3] - 101544*CHu[1, 1] - 101544*CHu[2, 2] - 
          82467*CHu[3, 3]) + 64*MW2^8*MZ2^4*(442818*CHd[1, 1] + 
          442818*CHd[2, 2] + 442818*CHd[3, 3] - 1098307*CHe[2, 2] - 
          428086*CHl1[2, 2] + 594953*CHl3[1, 1] + 166867*CHl3[2, 2] - 
          442818*CHq1[1, 1] - 442818*CHq1[2, 2] - 349350*CHq1[3, 3] - 
          145134*CHq3[1, 1] - 145134*CHq3[2, 2] - 202071*CHq3[3, 3] - 
          885636*CHu[1, 1] - 885636*CHu[2, 2] - 42558*CHu[3, 3]) + 
        2*MW2^4*MZ2^8*(-1342227*CHd[1, 1] - 1342227*CHd[2, 2] - 
          1342227*CHd[3, 3] + 3728759*CHe[2, 2] + 464345*CHl1[2, 2] - 
          3434989*CHl3[1, 1] - 2970644*CHl3[2, 2] + 1342227*CHq1[1, 1] + 
          1342227*CHq1[2, 2] + 2781603*CHq1[3, 3] + 3218895*CHq3[1, 1] + 
          3218895*CHq3[2, 2] + 2513433*CHq3[3, 3] + 2684454*CHu[1, 1] + 
          2684454*CHu[2, 2] - 22470*CHu[3, 3]) - 192*MW2^9*MZ2^3*
         (146236*CHd[1, 1] + 146236*CHd[2, 2] + 146236*CHd[3, 3] - 
          379470*CHe[2, 2] - 207902*CHl1[2, 2] + 83301*CHl3[1, 1] - 
          124601*CHl3[2, 2] - 146236*CHq1[1, 1] - 146236*CHq1[2, 2] - 
          28188*CHq1[3, 3] + 89940*CHq3[1, 1] + 89940*CHq3[2, 2] + 
          13820*CHq3[3, 3] - 292472*CHu[1, 1] - 292472*CHu[2, 2] - 
          14824*CHu[3, 3]) + 512*MW2^10*MZ2^2*(31527*CHd[1, 1] + 
          31527*CHd[2, 2] + 31527*CHd[3, 3] - 90433*CHe[2, 2] - 
          63228*CHl1[2, 2] - 6368*CHl3[1, 1] - 69596*CHl3[2, 2] - 
          31527*CHq1[1, 1] - 31527*CHq1[2, 2] + 9993*CHq1[3, 3] + 
          44757*CHq3[1, 1] + 44757*CHq3[2, 2] + 12417*CHq3[3, 3] - 
          63054*CHu[1, 1] - 63054*CHu[2, 2] - 1842*CHu[3, 3]) - 
        6*MW2*MZ2^11*(6150*CHd[1, 1] + 6150*CHd[2, 2] + 6150*CHd[3, 3] - 
          14352*CHe[2, 2] - 13606*CHl1[2, 2] + 7595*CHl3[1, 1] - 
          6011*CHl3[2, 2] - 6150*CHq1[1, 1] - 6150*CHq1[2, 2] - 
          6530*CHq1[3, 3] + 11700*CHq3[1, 1] + 11700*CHq3[2, 2] + 
          2975*CHq3[3, 3] - 12300*CHu[1, 1] - 12300*CHu[2, 2] - 
          1280*CHu[3, 3]) - 512*MW2^11*MZ2*(9984*CHd[1, 1] + 9984*CHd[2, 2] + 
          9984*CHd[3, 3] - 32362*CHe[2, 2] - 27434*CHl1[2, 2] - 
          9861*CHl3[1, 1] - 37295*CHl3[2, 2] - 9984*CHq1[1, 1] - 
          9984*CHq1[2, 2] + 7410*CHq1[3, 3] + 21888*CHq3[1, 1] + 
          21888*CHq3[2, 2] + 4782*CHq3[3, 3] - 19968*CHu[1, 1] - 
          19968*CHu[2, 2] - 54*CHu[3, 3]) - 16*MW2^7*MZ2^5*
         (919758*CHd[1, 1] + 919758*CHd[2, 2] + 919758*CHd[3, 3] - 
          2492254*CHe[2, 2] - 516044*CHl1[2, 2] + 2012805*CHl3[1, 1] + 
          1496761*CHl3[2, 2] - 919758*CHq1[1, 1] - 919758*CHq1[2, 2] - 
          1522365*CHq1[3, 3] - 1680966*CHq3[1, 1] - 1680966*CHq3[2, 2] - 
          1448115*CHq3[3, 3] - 1839516*CHu[1, 1] - 1839516*CHu[2, 2] + 
          20457*CHu[3, 3]) + MW2^3*MZ2^9*(542268*CHd[1, 1] + 
          542268*CHd[2, 2] + 542268*CHd[3, 3] - 2462096*CHe[2, 2] + 
          381992*CHl1[2, 2] + 1197804*CHl3[1, 1] + 1579796*CHl3[2, 2] - 
          542268*CHq1[1, 1] - 542268*CHq1[2, 2] - 2011905*CHq1[3, 3] - 
          3520224*CHq3[1, 1] - 3520224*CHq3[2, 2] - 2644947*CHq3[3, 3] - 
          1084536*CHu[1, 1] - 1084536*CHu[2, 2] + 259857*CHu[3, 3]) + 
        8*MW2^6*MZ2^6*(35841*CHd[1, 1] + 35841*CHd[2, 2] + 35841*CHd[3, 3] - 
          899151*CHe[2, 2] + 301351*CHl1[2, 2] + 588167*CHl3[1, 1] + 
          889518*CHl3[2, 2] - 35841*CHq1[1, 1] - 35841*CHq1[2, 2] - 
          1094985*CHq1[3, 3] - 2140569*CHq3[1, 1] - 2140569*CHq3[2, 2] - 
          1794765*CHq3[3, 3] - 71682*CHu[1, 1] - 71682*CHu[2, 2] + 
          279888*CHu[3, 3])) + MT2^5*MW2*
       (-45*MZ2^12*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 
          592*CHe[2, 2] - 296*CHl1[2, 2] + 5*CHl3[1, 1] - 291*CHl3[2, 2] - 
          180*CHq1[1, 1] - 180*CHq1[2, 2] - 120*CHq1[3, 3] - 10*CHq3[3, 3] - 
          360*CHu[1, 1] - 360*CHu[2, 2]) - 40960*MW2^12*
         (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 616*CHe[2, 2] - 
          616*CHl1[2, 2] - 289*CHl3[1, 1] - 905*CHl3[2, 2] - 168*CHq1[1, 1] - 
          168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 504*CHq3[2, 2] + 
          105*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) + 
        4*MW2^4*MZ2^8*(2198031*CHd[1, 1] + 2198031*CHd[2, 2] + 
          2198031*CHd[3, 3] - 4145675*CHe[2, 2] - 6129477*CHl1[2, 2] - 
          102466*CHl3[1, 1] - 6231943*CHl3[2, 2] - 2198031*CHq1[1, 1] - 
          2198031*CHq1[2, 2] + 2891673*CHq1[3, 3] + 8331309*CHq3[1, 1] + 
          8331309*CHq3[2, 2] + 6052575*CHq3[3, 3] - 4396062*CHu[1, 1] - 
          4396062*CHu[2, 2] - 1243446*CHu[3, 3]) + 32*MW2^7*MZ2^5*
         (5015070*CHd[1, 1] + 5015070*CHd[2, 2] + 5015070*CHd[3, 3] - 
          12671114*CHe[2, 2] - 2276824*CHl1[2, 2] + 9075666*CHl3[1, 1] + 
          6798842*CHl3[2, 2] - 5015070*CHq1[1, 1] - 5015070*CHq1[2, 2] - 
          6615435*CHq1[3, 3] - 7798086*CHq3[1, 1] - 7798086*CHq3[2, 2] - 
          3581025*CHq3[3, 3] - 10030140*CHu[1, 1] - 10030140*CHu[2, 2] - 
          1161165*CHu[3, 3]) - 64*MW2^8*MZ2^4*(3961260*CHd[1, 1] + 
          3961260*CHd[2, 2] + 3961260*CHd[3, 3] - 9868366*CHe[2, 2] - 
          3851568*CHl1[2, 2] + 4134769*CHl3[1, 1] + 283201*CHl3[2, 2] - 
          3961260*CHq1[1, 1] - 3961260*CHq1[2, 2] - 2257980*CHq1[3, 3] - 
          1141956*CHq3[1, 1] - 1141956*CHq3[2, 2] - 544890*CHq3[3, 3] - 
          7922520*CHu[1, 1] - 7922520*CHu[2, 2] - 956292*CHu[3, 3]) - 
        16*MW2^5*MZ2^7*(142713*CHd[1, 1] + 142713*CHd[2, 2] + 
          142713*CHd[3, 3] + 794154*CHe[2, 2] - 3094213*CHl1[2, 2] - 
          2847557*CHl3[1, 1] - 5941770*CHl3[2, 2] - 142713*CHq1[1, 1] - 
          142713*CHq1[2, 2] + 4074996*CHq1[3, 3] + 7544925*CHq3[1, 1] + 
          7544925*CHq3[2, 2] + 4813602*CHq3[3, 3] - 285426*CHu[1, 1] - 
          285426*CHu[2, 2] - 589506*CHu[3, 3]) + 128*MW2^9*MZ2^3*
         (1900620*CHd[1, 1] + 1900620*CHd[2, 2] + 1900620*CHd[3, 3] - 
          4959718*CHe[2, 2] - 2716142*CHl1[2, 2] + 754389*CHl3[1, 1] - 
          1961753*CHl3[2, 2] - 1900620*CHq1[1, 1] - 1900620*CHq1[2, 2] - 
          126396*CHq1[3, 3] + 1122372*CHq3[1, 1] + 1122372*CHq3[2, 2] + 
          234972*CHq3[3, 3] - 3801240*CHu[1, 1] - 3801240*CHu[2, 2] - 
          361944*CHu[3, 3]) - 16*MW2^6*MZ2^6*(3225033*CHd[1, 1] + 
          3225033*CHd[2, 2] + 3225033*CHd[3, 3] - 9432735*CHe[2, 2] + 
          2215571*CHl1[2, 2] + 10486681*CHl3[1, 1] + 12702252*CHl3[2, 2] - 
          3225033*CHq1[1, 1] - 3225033*CHq1[2, 2] - 9938715*CHq1[3, 3] - 
          14858577*CHq3[1, 1] - 14858577*CHq3[2, 2] - 8074587*CHq3[3, 3] - 
          6450066*CHu[1, 1] - 6450066*CHu[2, 2] - 162330*CHu[3, 3]) - 
        1024*MW2^10*MZ2^2*(139971*CHd[1, 1] + 139971*CHd[2, 2] + 
          139971*CHd[3, 3] - 398547*CHe[2, 2] - 274760*CHl1[2, 2] - 
          34657*CHl3[1, 1] - 309417*CHl3[2, 2] - 139971*CHq1[1, 1] - 
          139971*CHq1[2, 2] + 47223*CHq1[3, 3] + 190377*CHq3[1, 1] + 
          190377*CHq3[2, 2] + 37851*CHq3[3, 3] - 279942*CHu[1, 1] - 
          279942*CHu[2, 2] - 15960*CHu[3, 3]) + 6*MW2*MZ2^11*
         (6870*CHd[1, 1] + 6870*CHd[2, 2] + 6870*CHd[3, 3] - 
          16944*CHe[2, 2] - 13387*CHl1[2, 2] + 3225*CHl3[1, 1] - 
          10162*CHl3[2, 2] - 6870*CHq1[1, 1] - 6870*CHq1[2, 2] + 
          5090*CHq1[3, 3] + 9000*CHq3[1, 1] + 9000*CHq3[2, 2] + 
          8950*CHq3[3, 3] - 13740*CHu[1, 1] - 13740*CHu[2, 2] - 
          3235*CHu[3, 3]) + 1024*MW2^11*MZ2*(46656*CHd[1, 1] + 
          46656*CHd[2, 2] + 46656*CHd[3, 3] - 149302*CHe[2, 2] - 
          124662*CHl1[2, 2] - 43973*CHl3[1, 1] - 168635*CHl3[2, 2] - 
          46656*CHq1[1, 1] - 46656*CHq1[2, 2] + 32166*CHq1[3, 3] + 
          99648*CHq3[1, 1] + 99648*CHq3[2, 2] + 19026*CHq3[3, 3] - 
          93312*CHu[1, 1] - 93312*CHu[2, 2] - 1890*CHu[3, 3]) + 
        2*MW2^2*MZ2^10*(154464*CHd[1, 1] + 154464*CHd[2, 2] + 
          154464*CHd[3, 3] - 522900*CHe[2, 2] - 231875*CHl1[2, 2] + 
          117146*CHl3[1, 1] - 114729*CHl3[2, 2] - 154464*CHq1[1, 1] - 
          154464*CHq1[2, 2] - 288705*CHq1[3, 3] - 77310*CHq3[1, 1] - 
          77310*CHq3[2, 2] - 90651*CHq3[3, 3] - 308928*CHu[1, 1] - 
          308928*CHu[2, 2] + 30492*CHu[3, 3]) + 2*MW2^3*MZ2^9*
         (-1527678*CHd[1, 1] - 1527678*CHd[2, 2] - 1527678*CHd[3, 3] + 
          3886058*CHe[2, 2] + 2994778*CHl1[2, 2] - 1142367*CHl3[1, 1] + 
          1852411*CHl3[2, 2] + 1527678*CHq1[1, 1] + 1527678*CHq1[2, 2] + 
          429465*CHq1[3, 3] - 1937286*CHq3[1, 1] - 1937286*CHq3[2, 2] - 
          1509141*CHq3[3, 3] + 3055356*CHu[1, 1] + 3055356*CHu[2, 2] + 
          386697*CHu[3, 3])) + MT2^3*MW2^3*
       (-24576*MW2^12*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
          616*CHe[2, 2] - 616*CHl1[2, 2] - 295*CHl3[1, 1] - 911*CHl3[2, 2] - 
          168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 
          504*CHq3[2, 2] + 63*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) - 
        450*MZ2^12*(54*CHd[1, 1] + 54*CHd[2, 2] + 54*CHd[3, 3] - 
          182*CHe[2, 2] - 91*CHl1[2, 2] - 6*CHl3[1, 1] - 97*CHl3[2, 2] - 
          54*CHq1[1, 1] - 54*CHq1[2, 2] - 69*CHq1[3, 3] - 23*CHq3[3, 3] - 
          108*CHu[1, 1] - 108*CHu[2, 2]) - 8*MW2^5*MZ2^7*
         (455790*CHd[1, 1] + 455790*CHd[2, 2] + 455790*CHd[3, 3] + 
          1204548*CHe[2, 2] - 875578*CHl1[2, 2] + 1291501*CHl3[1, 1] + 
          415923*CHl3[2, 2] - 455790*CHq1[1, 1] - 455790*CHq1[2, 2] + 
          1288152*CHq1[3, 3] + 3615174*CHq3[1, 1] + 3615174*CHq3[2, 2] + 
          3790644*CHq3[3, 3] - 911580*CHu[1, 1] - 911580*CHu[2, 2] - 
          921468*CHu[3, 3]) + 2*MW2^3*MZ2^9*(98718*CHd[1, 1] + 
          98718*CHd[2, 2] + 98718*CHd[3, 3] + 550992*CHe[2, 2] - 
          1944410*CHl1[2, 2] - 2270878*CHl3[1, 1] - 4215288*CHl3[2, 2] - 
          98718*CHq1[1, 1] - 98718*CHq1[2, 2] + 3004473*CHq1[3, 3] + 
          4892742*CHq3[1, 1] + 4892742*CHq3[2, 2] + 3526533*CHq3[3, 3] - 
          197436*CHu[1, 1] - 197436*CHu[2, 2] - 444315*CHu[3, 3]) + 
        4*MW2^4*MZ2^8*(992409*CHd[1, 1] + 992409*CHd[2, 2] + 
          992409*CHd[3, 3] - 1759895*CHe[2, 2] + 231939*CHl1[2, 2] + 
          4620830*CHl3[1, 1] + 4852769*CHl3[2, 2] - 992409*CHq1[1, 1] - 
          992409*CHq1[2, 2] - 2923125*CHq1[3, 3] - 2688309*CHq3[1, 1] - 
          2688309*CHq3[2, 2] - 1248003*CHq3[3, 3] - 1984818*CHu[1, 1] - 
          1984818*CHu[2, 2] - 289902*CHu[3, 3]) + 32*MW2^7*MZ2^5*
         (3011346*CHd[1, 1] + 3011346*CHd[2, 2] + 3011346*CHd[3, 3] - 
          7895612*CHe[2, 2] - 1808920*CHl1[2, 2] + 5885130*CHl3[1, 1] + 
          4076210*CHl3[2, 2] - 3011346*CHq1[1, 1] - 3011346*CHq1[2, 2] - 
          4411347*CHq1[3, 3] - 4441770*CHq3[1, 1] - 4441770*CHq3[2, 2] - 
          3292959*CHq3[3, 3] - 6022692*CHu[1, 1] - 6022692*CHu[2, 2] - 
          225609*CHu[3, 3]) - 128*MW2^8*MZ2^4*(1238106*CHd[1, 1] + 
          1238106*CHd[2, 2] + 1238106*CHd[3, 3] - 3084656*CHe[2, 2] - 
          1222201*CHl1[2, 2] + 1515051*CHl3[1, 1] + 292850*CHl3[2, 2] - 
          1238106*CHq1[1, 1] - 1238106*CHq1[2, 2] - 877926*CHq1[3, 3] - 
          345006*CHq3[1, 1] - 345006*CHq3[2, 2] - 343233*CHq3[3, 3] - 
          2476212*CHu[1, 1] - 2476212*CHu[2, 2] - 183066*CHu[3, 3]) + 
        128*MW2^9*MZ2^3*(1195860*CHd[1, 1] + 1195860*CHd[2, 2] + 
          1195860*CHd[3, 3] - 3112190*CHe[2, 2] - 1704458*CHl1[2, 2] + 
          606877*CHl3[1, 1] - 1097581*CHl3[2, 2] - 1195860*CHq1[1, 1] - 
          1195860*CHq1[2, 2] - 169380*CHq1[3, 3] + 718236*CHq3[1, 1] + 
          718236*CHq3[2, 2] + 165300*CHq3[3, 3] - 2391720*CHu[1, 1] - 
          2391720*CHu[2, 2] - 155928*CHu[3, 3]) - 3*MW2^2*MZ2^10*
         (265296*CHd[1, 1] + 265296*CHd[2, 2] + 265296*CHd[3, 3] - 
          509336*CHe[2, 2] - 691028*CHl1[2, 2] + 61383*CHl3[1, 1] - 
          629645*CHl3[2, 2] - 265296*CHq1[1, 1] - 265296*CHq1[2, 2] + 
          238916*CHq1[3, 3] + 871740*CHq3[1, 1] + 871740*CHq3[2, 2] + 
          634810*CHq3[3, 3] - 530592*CHu[1, 1] - 530592*CHu[2, 2] - 
          133504*CHu[3, 3]) - 512*MW2^10*MZ2^2*(174570*CHd[1, 1] + 
          174570*CHd[2, 2] + 174570*CHd[3, 3] - 498648*CHe[2, 2] - 
          345346*CHl1[2, 2] - 37463*CHl3[1, 1] - 382809*CHl3[2, 2] - 
          174570*CHq1[1, 1] - 174570*CHq1[2, 2] + 57750*CHq1[3, 3] + 
          240894*CHq3[1, 1] + 240894*CHq3[2, 2] + 59874*CHq3[3, 3] - 
          349140*CHu[1, 1] - 349140*CHu[2, 2] - 12672*CHu[3, 3]) + 
        15*MW2*MZ2^11*(16356*CHd[1, 1] + 16356*CHd[2, 2] + 16356*CHd[3, 3] - 
          44952*CHe[2, 2] - 31576*CHl1[2, 2] + 7777*CHl3[1, 1] - 
          23799*CHl3[2, 2] - 16356*CHq1[1, 1] - 16356*CHq1[2, 2] - 
          9630*CHq1[3, 3] + 16560*CHq3[1, 1] + 16560*CHq3[2, 2] + 
          8544*CHq3[3, 3] - 32712*CHu[1, 1] - 32712*CHu[2, 2] - 
          3162*CHu[3, 3]) + 1024*MW2^11*MZ2*(28608*CHd[1, 1] + 
          28608*CHd[2, 2] + 28608*CHd[3, 3] - 92086*CHe[2, 2] - 
          77302*CHl1[2, 2] - 27559*CHl3[1, 1] - 104861*CHl3[2, 2] - 
          28608*CHq1[1, 1] - 28608*CHq1[2, 2] + 20670*CHq1[3, 3] + 
          61632*CHq3[1, 1] + 61632*CHq3[2, 2] + 11742*CHq3[3, 3] - 
          57216*CHu[1, 1] - 57216*CHu[2, 2] - 378*CHu[3, 3]) - 
        16*MW2^6*MZ2^6*(1667967*CHd[1, 1] + 1667967*CHd[2, 2] + 
          1667967*CHd[3, 3] - 5916985*CHe[2, 2] - 65393*CHl1[2, 2] + 
          4615497*CHl3[1, 1] + 4550104*CHl3[2, 2] - 1667967*CHq1[1, 1] - 
          1667967*CHq1[2, 2] - 4991319*CHq1[3, 3] - 6933303*CHq3[1, 1] - 
          6933303*CHq3[2, 2] - 5657793*CHq3[3, 3] - 3335934*CHu[1, 1] - 
          3335934*CHu[2, 2] + 502086*CHu[3, 3])) + 
      MT2^4*MW2^2*(4096*MW2^12*(1680*CHd[1, 1] + 1680*CHd[2, 2] + 
          1680*CHd[3, 3] - 6160*CHe[2, 2] - 6160*CHl1[2, 2] - 
          2899*CHl3[1, 1] - 9059*CHl3[2, 2] - 1680*CHq1[1, 1] - 
          1680*CHq1[2, 2] + 1680*CHq1[3, 3] + 5040*CHq3[1, 1] + 
          5040*CHq3[2, 2] + 798*CHq3[3, 3] - 3360*CHu[1, 1] - 
          3360*CHu[2, 2]) + 45*MZ2^12*(540*CHd[1, 1] + 540*CHd[2, 2] + 
          540*CHd[3, 3] - 1792*CHe[2, 2] - 896*CHl1[2, 2] - 25*CHl3[1, 1] - 
          921*CHl3[2, 2] - 540*CHq1[1, 1] - 540*CHq1[2, 2] - 480*CHq1[3, 3] - 
          70*CHq3[3, 3] - 1080*CHu[1, 1] - 1080*CHu[2, 2]) - 
        4*MW2^4*MZ2^8*(1195623*CHd[1, 1] + 1195623*CHd[2, 2] + 
          1195623*CHd[3, 3] - 1229909*CHe[2, 2] - 2467715*CHl1[2, 2] + 
          2557867*CHl3[1, 1] + 90152*CHl3[2, 2] - 1195623*CHq1[1, 1] - 
          1195623*CHq1[2, 2] + 344361*CHq1[3, 3] + 3613005*CHq3[1, 1] + 
          3613005*CHq3[2, 2] + 3583383*CHq3[3, 3] - 2391246*CHu[1, 1] - 
          2391246*CHu[2, 2] - 921066*CHu[3, 3]) - 32*MW2^7*MZ2^5*
         (5204454*CHd[1, 1] + 5204454*CHd[2, 2] + 5204454*CHd[3, 3] - 
          13349372*CHe[2, 2] - 2853564*CHl1[2, 2] + 9609542*CHl3[1, 1] + 
          6755978*CHl3[2, 2] - 5204454*CHq1[1, 1] - 5204454*CHq1[2, 2] - 
          7081929*CHq1[3, 3] - 7493886*CHq3[1, 1] - 7493886*CHq3[2, 2] - 
          4333281*CHq3[3, 3] - 10408908*CHu[1, 1] - 10408908*CHu[2, 2] - 
          811203*CHu[3, 3]) + 64*MW2^8*MZ2^4*(4074708*CHd[1, 1] + 
          4074708*CHd[2, 2] + 4074708*CHd[3, 3] - 10165412*CHe[2, 2] - 
          4033698*CHl1[2, 2] + 4536863*CHl3[1, 1] + 503165*CHl3[2, 2] - 
          4074708*CHq1[1, 1] - 4074708*CHq1[2, 2] - 2540460*CHq1[3, 3] - 
          1071756*CHq3[1, 1] - 1071756*CHq3[2, 2] - 709614*CHq3[3, 3] - 
          8149416*CHu[1, 1] - 8149416*CHu[2, 2] - 785580*CHu[3, 3]) + 
        MW2^2*MZ2^10*(628320*CHd[1, 1] + 628320*CHd[2, 2] + 
          628320*CHd[3, 3] - 1347020*CHe[2, 2] - 1521692*CHl1[2, 2] - 
          161477*CHl3[1, 1] - 1683169*CHl3[2, 2] - 628320*CHq1[1, 1] - 
          628320*CHq1[2, 2] + 893874*CHq1[3, 3] + 1717380*CHq3[1, 1] + 
          1717380*CHq3[2, 2] + 1439256*CHq3[3, 3] - 1256640*CHu[1, 1] - 
          1256640*CHu[2, 2] - 348822*CHu[3, 3]) - 128*MW2^9*MZ2^3*
         (1943460*CHd[1, 1] + 1943460*CHd[2, 2] + 1943460*CHd[3, 3] - 
          5072026*CHe[2, 2] - 2785046*CHl1[2, 2] + 851655*CHl3[1, 1] - 
          1933391*CHl3[2, 2] - 1943460*CHq1[1, 1] - 1943460*CHq1[2, 2] - 
          177780*CHq1[3, 3] + 1167948*CHq3[1, 1] + 1167948*CHq3[2, 2] + 
          277284*CHq3[3, 3] - 3886920*CHu[1, 1] - 3886920*CHu[2, 2] - 
          304392*CHu[3, 3]) + 512*MW2^10*MZ2^2*(284358*CHd[1, 1] + 
          284358*CHd[2, 2] + 284358*CHd[3, 3] - 811428*CHe[2, 2] - 
          560786*CHl1[2, 2] - 67867*CHl3[1, 1] - 628653*CHl3[2, 2] - 
          284358*CHq1[1, 1] - 284358*CHq1[2, 2] + 97206*CHq1[3, 3] + 
          389394*CHq3[1, 1] + 389394*CHq3[2, 2] + 85194*CHq3[3, 3] - 
          568716*CHu[1, 1] - 568716*CHu[2, 2] - 25332*CHu[3, 3]) - 
        1024*MW2^11*MZ2*(47040*CHd[1, 1] + 47040*CHd[2, 2] + 
          47040*CHd[3, 3] - 150962*CHe[2, 2] - 126322*CHl1[2, 2] - 
          44793*CHl3[1, 1] - 171115*CHl3[2, 2] - 47040*CHq1[1, 1] - 
          47040*CHq1[2, 2] + 33306*CHq1[3, 3] + 100800*CHq3[1, 1] + 
          100800*CHq3[2, 2] + 18258*CHq3[3, 3] - 94080*CHu[1, 1] - 
          94080*CHu[2, 2] - 1134*CHu[3, 3]) + 2*MW2*MZ2^11*
         (-115860*CHd[1, 1] - 115860*CHd[2, 2] - 115860*CHd[3, 3] + 
          325806*CHe[2, 2] + 215158*CHl1[2, 2] - 36250*CHl3[1, 1] + 
          178908*CHl3[2, 2] + 115860*CHq1[1, 1] + 115860*CHq1[2, 2] + 
          24765*CHq1[3, 3] - 95400*CHq3[1, 1] - 95400*CHq3[2, 2] - 
          79365*CHq3[3, 3] + 231720*CHu[1, 1] + 231720*CHu[2, 2] + 
          25065*CHu[3, 3]) + 2*MW2^3*MZ2^9*(274644*CHd[1, 1] + 
          274644*CHd[2, 2] + 274644*CHd[3, 3] - 785570*CHe[2, 2] + 
          312632*CHl1[2, 2] + 2237064*CHl3[1, 1] + 2549696*CHl3[2, 2] - 
          274644*CHq1[1, 1] - 274644*CHq1[2, 2] - 2103081*CHq1[3, 3] - 
          1771272*CHq3[1, 1] - 1771272*CHq3[2, 2] - 1139457*CHq3[3, 3] - 
          549288*CHu[1, 1] - 549288*CHu[2, 2] + 115941*CHu[3, 3]) + 
        16*MW2^6*MZ2^6*(3503349*CHd[1, 1] + 3503349*CHd[2, 2] + 
          3503349*CHd[3, 3] - 10797591*CHe[2, 2] + 682289*CHl1[2, 2] + 
          9992575*CHl3[1, 1] + 10674864*CHl3[2, 2] - 3503349*CHq1[1, 1] - 
          3503349*CHq1[2, 2] - 9777687*CHq1[3, 3] - 13455981*CHq3[1, 1] - 
          13455981*CHq3[2, 2] - 8961141*CHq3[3, 3] - 7006698*CHu[1, 1] - 
          7006698*CHu[2, 2] + 264000*CHu[3, 3]) - 8*MW2^5*MZ2^7*
         (252600*CHd[1, 1] + 252600*CHd[2, 2] + 252600*CHd[3, 3] - 
          3809194*CHe[2, 2] + 3351640*CHl1[2, 2] + 3369993*CHl3[1, 1] + 
          6721633*CHl3[2, 2] - 252600*CHq1[1, 1] - 252600*CHq1[2, 2] - 
          6464826*CHq1[3, 3] - 11652948*CHq3[1, 1] - 11652948*CHq3[2, 2] - 
          9091338*CHq3[3, 3] - 505200*CHu[1, 1] - 505200*CHu[2, 2] + 
          1334064*CHu[3, 3]))))/(216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(MW2^6*(MW2 + MZ2)*(16*MW2^4*MZ2^7*(165507*CHd[1, 1] + 
            165507*CHd[2, 2] + 165507*CHd[3, 3] - 428655*CHe[2, 2] + 
            3618*CHl1[1, 1] - 440855*CHl1[2, 2] + 99060*CHl3[1, 1] + 
            339051*CHl3[2, 2] - 280311*CHq1[1, 1] - 280311*CHq1[2, 2] - 
            69663*CHq1[3, 3] - 102681*CHq3[1, 1] - 102681*CHq3[2, 2] - 
            78723*CHq3[3, 3] - 331014*CHu[1, 1] - 331014*CHu[2, 2]) + 
          2*MW2^2*MZ2^9*(155025*CHd[1, 1] + 155025*CHd[2, 2] + 
            155025*CHd[3, 3] - 432127*CHe[2, 2] + 22032*CHl1[1, 1] - 
            473611*CHl1[2, 2] + 61096*CHl3[1, 1] + 302489*CHl3[2, 2] - 
            327357*CHq1[1, 1] - 327357*CHq1[2, 2] - 141795*CHq1[3, 3] - 
            129897*CHq3[1, 1] - 129897*CHq3[2, 2] - 106527*CHq3[3, 3] - 
            310050*CHu[1, 1] - 310050*CHu[2, 2]) - 8*MW2^3*MZ2^8*
           (142914*CHd[1, 1] + 142914*CHd[2, 2] + 142914*CHd[3, 3] - 
            384222*CHe[2, 2] + 14544*CHl1[1, 1] - 400419*CHl1[2, 2] + 
            83280*CHl3[1, 1] + 299491*CHl3[2, 2] - 270570*CHq1[1, 1] - 
            270570*CHq1[2, 2] - 97161*CHq1[3, 3] - 112920*CHq3[1, 1] - 
            112920*CHq3[2, 2] - 86787*CHq3[3, 3] - 285828*CHu[1, 1] - 
            285828*CHu[2, 2]) + 32*MW2^6*MZ2^5*(111945*CHd[1, 1] + 
            111945*CHd[2, 2] + 111945*CHd[3, 3] - 296487*CHe[2, 2] - 
            25812*CHl1[1, 1] - 308433*CHl1[2, 2] - 90966*CHl3[1, 1] + 
            11513*CHl3[2, 2] - 142581*CHq1[1, 1] - 142581*CHq1[2, 2] + 
            28479*CHq1[3, 3] + 36423*CHq3[1, 1] + 36423*CHq3[2, 2] + 
            3483*CHq3[3, 3] - 223890*CHu[1, 1] - 223890*CHu[2, 2]) - 
          64*MW2^5*MZ2^6*(61500*CHd[1, 1] + 61500*CHd[2, 2] + 
            61500*CHd[3, 3] - 156872*CHe[2, 2] - 5265*CHl1[1, 1] - 
            162022*CHl1[2, 2] + 15693*CHl3[1, 1] + 96491*CHl3[2, 2] - 
            92136*CHq1[1, 1] - 92136*CHq1[2, 2] - 7665*CHq1[3, 3] - 
            18231*CHq3[1, 1] - 18231*CHq3[2, 2] - 17250*CHq3[3, 3] - 
            123000*CHu[1, 1] - 123000*CHu[2, 2]) - 128*MW2^7*MZ2^4*
           (12120*CHd[1, 1] + 12120*CHd[2, 2] + 12120*CHd[3, 3] - 
            38344*CHe[2, 2] - 6714*CHl1[1, 1] - 40178*CHl1[2, 2] - 
            57045*CHl3[1, 1] - 67971*CHl3[2, 2] - 10176*CHq1[1, 1] - 
            10176*CHq1[2, 2] + 12192*CHq1[3, 3] + 26886*CHq3[1, 1] + 
            26886*CHq3[2, 2] + 9894*CHq3[3, 3] - 24240*CHu[1, 1] - 
            24240*CHu[2, 2]) + MZ2^11*(3270*CHd[1, 1] + 3270*CHd[2, 2] + 
            3270*CHd[3, 3] - 8954*CHe[2, 2] - 13297*CHl1[2, 2] + 
            1440*CHl3[1, 1] + 6763*CHl3[2, 2] - 8670*CHq1[1, 1] - 
            8670*CHq1[2, 2] - 4335*CHq1[3, 3] - 1800*CHq3[1, 1] - 
            1800*CHq3[2, 2] - 2235*CHq3[3, 3] - 6540*CHu[1, 1] - 
            6540*CHu[2, 2]) + 512*MW2^9*MZ2^2*(1626*CHd[1, 1] + 
            1626*CHd[2, 2] + 1626*CHd[3, 3] - 3974*CHe[2, 2] + 
            180*CHl1[1, 1] - 3958*CHl1[2, 2] + 7227*CHl3[1, 1] + 
            15105*CHl3[2, 2] - 2346*CHq1[1, 1] - 2346*CHq1[2, 2] + 
            222*CHq1[3, 3] - 3282*CHq3[1, 1] - 3282*CHq3[2, 2] - 
            858*CHq3[3, 3] - 3252*CHu[1, 1] - 3252*CHu[2, 2]) - 
          256*MW2^8*MZ2^3*(1404*CHd[1, 1] + 1404*CHd[2, 2] + 1404*CHd[3, 3] - 
            402*CHe[2, 2] + 1728*CHl1[1, 1] - 136*CHl1[2, 2] + 
            28541*CHl3[1, 1] + 46853*CHl3[2, 2] - 3996*CHq1[1, 1] - 
            3996*CHq1[2, 2] - 3150*CHq1[3, 3] - 13248*CHq3[1, 1] - 
            13248*CHq3[2, 2] - 4710*CHq3[3, 3] - 2808*CHu[1, 1] - 
            2808*CHu[2, 2]) - 2048*MW2^10*MZ2*(201*CHd[1, 1] + 
            201*CHd[2, 2] + 201*CHd[3, 3] - 617*CHe[2, 2] - 617*CHl1[2, 2] + 
            426*CHl3[1, 1] + 1229*CHl3[2, 2] - 237*CHq1[1, 1] - 
            237*CHq1[2, 2] + 129*CHq1[3, 3] - 189*CHq3[1, 1] - 
            189*CHq3[2, 2] - 3*CHq3[3, 3] - 402*CHu[1, 1] - 402*CHu[2, 2]) + 
          12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[2, 2] - 22*CHl1[2, 2] + 5*CHl3[1, 1] + 27*CHl3[2, 2] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
            2*CHq3[2, 2] + 2*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          2*MW2*MZ2^10*(-24084*CHd[1, 1] - 24084*CHd[2, 2] - 
            24084*CHd[3, 3] + 68076*CHe[2, 2] - 2880*CHl1[1, 1] + 
            83253*CHl1[2, 2] - 5784*CHl3[1, 1] - 44245*CHl3[2, 2] + 
            56844*CHq1[1, 1] + 56844*CHq1[2, 2] + 27207*CHq1[3, 3] + 
            18390*CHq3[1, 1] + 18390*CHq3[2, 2] + 17217*CHq3[3, 3] + 
            48168*CHu[1, 1] + 48168*CHu[2, 2])) - 6*MT2^8*(-2*MW2 + MZ2)^2*
         (16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^2*(4*CHe[2, 2] + 2*CHl1[2, 2] + 15*CHl3[1, 1] + 
            17*CHl3[2, 2] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 24*CHu[3, 3]) + 
          8*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - CHl3[1, 1] + CHl3[2, 2] - 
            6*CHq1[3, 3] + 6*CHq3[3, 3] - 6*CHu[3, 3]) + 
          MZ2^4*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
            15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3]) - 
          2*MW2*MZ2^3*(2*CHe[2, 2] + 2*CHl1[2, 2] - 22*CHl3[1, 1] - 
            20*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(MZ2^13*(3270*CHd[1, 1] + 3270*CHd[2, 2] + 3270*CHd[3, 3] - 
            8954*CHe[2, 2] - 13297*CHl1[2, 2] + 1440*CHl3[1, 1] + 
            6763*CHl3[2, 2] - 8670*CHq1[1, 1] - 8670*CHq1[2, 2] - 
            4335*CHq1[3, 3] - 1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 
            2235*CHq3[3, 3] - 6540*CHu[1, 1] - 6540*CHu[2, 2]) - 
          12288*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] - 
            154*CHe[2, 2] - 154*CHl1[2, 2] + 37*CHl3[1, 1] + 191*CHl3[2, 2] - 
            42*CHq1[1, 1] - 42*CHq1[2, 2] + 42*CHq1[3, 3] - 14*CHq3[1, 1] - 
            14*CHq3[2, 2] + 16*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
          MW2*MZ2^12*(-61248*CHd[1, 1] - 61248*CHd[2, 2] - 61248*CHd[3, 3] + 
            171548*CHe[2, 2] - 5760*CHl1[1, 1] + 219484*CHl1[2, 2] - 
            17403*CHl3[1, 1] - 115827*CHl3[2, 2] + 148368*CHq1[1, 1] + 
            148368*CHq1[2, 2] + 68604*CHq1[3, 3] + 43980*CHq3[1, 1] + 
            43980*CHq3[2, 2] + 40974*CHq3[3, 3] + 122496*CHu[1, 1] + 
            122496*CHu[2, 2]) + 16*MW2^7*MZ2^6*(729480*CHd[1, 1] + 
            729480*CHd[2, 2] + 729480*CHd[3, 3] - 1719072*CHe[2, 2] + 
            112788*CHl1[1, 1] - 1751514*CHl1[2, 2] + 1525809*CHl3[1, 1] + 
            3051943*CHl3[2, 2] - 1357752*CHq1[1, 1] - 1357752*CHq1[2, 2] - 
            505968*CHq1[3, 3] - 1016940*CHq3[1, 1] - 1016940*CHq3[2, 2] - 
            598014*CHq3[3, 3] - 1458960*CHu[1, 1] - 1458960*CHu[2, 2] - 
            6678*CHu[3, 3]) + 2*MW2^4*MZ2^9*(2525505*CHd[1, 1] + 
            2525505*CHd[2, 2] + 2525505*CHd[3, 3] - 6560201*CHe[2, 2] + 
            107424*CHl1[1, 1] - 6622821*CHl1[2, 2] + 1591964*CHl3[1, 1] + 
            5276963*CHl3[2, 2] - 4280109*CHq1[1, 1] - 4280109*CHq1[2, 2] - 
            1095942*CHq1[3, 3] - 1718889*CHq3[1, 1] - 1718889*CHq3[2, 2] - 
            1286286*CHq3[3, 3] - 5051010*CHu[1, 1] - 5051010*CHu[2, 2] - 
            6111*CHu[3, 3]) - 32*MW2^8*MZ2^5*(600927*CHd[1, 1] + 
            600927*CHd[2, 2] + 600927*CHd[3, 3] - 1466207*CHe[2, 2] - 
            59436*CHl1[1, 1] - 1518573*CHl1[2, 2] + 478438*CHl3[1, 1] + 
            1515801*CHl3[2, 2] - 867219*CHq1[1, 1] - 867219*CHq1[2, 2] - 
            28362*CHq1[3, 3] - 281199*CHq3[1, 1] - 281199*CHq3[2, 2] - 
            189018*CHq3[3, 3] - 1201854*CHu[1, 1] - 1201854*CHu[2, 2] - 
            2907*CHu[3, 3]) - 8*MW2^5*MZ2^8*(815658*CHd[1, 1] + 
            815658*CHd[2, 2] + 815658*CHd[3, 3] - 1997752*CHe[2, 2] - 
            114984*CHl1[1, 1] - 2022564*CHl1[2, 2] + 336252*CHl3[1, 1] + 
            1386606*CHl3[2, 2] - 1085586*CHq1[1, 1] - 1085586*CHq1[2, 2] + 
            25926*CHq1[3, 3] - 176856*CHq3[1, 1] - 176856*CHq3[2, 2] - 
            191211*CHq3[3, 3] - 1631316*CHu[1, 1] - 1631316*CHu[2, 2] - 
            1053*CHu[3, 3]) + MW2^2*MZ2^11*(479832*CHd[1, 1] + 
            479832*CHd[2, 2] + 479832*CHd[3, 3] - 1344036*CHe[2, 2] + 
            67104*CHl1[1, 1] - 1518883*CHl1[2, 2] + 146384*CHl3[1, 1] + 
            900881*CHl3[2, 2] - 1048776*CHq1[1, 1] - 1048776*CHq1[2, 2] - 
            443631*CHq1[3, 3] - 394314*CHq3[1, 1] - 394314*CHq3[2, 2] - 
            316875*CHq3[3, 3] - 959664*CHu[1, 1] - 959664*CHu[2, 2] - 
            450*CHu[3, 3]) - 1024*MW2^11*MZ2^2*(4011*CHd[1, 1] + 
            4011*CHd[2, 2] + 4011*CHd[3, 3] - 8712*CHe[2, 2] + 
            630*CHl1[1, 1] - 8659*CHl1[2, 2] + 21450*CHl3[1, 1] + 
            42329*CHl3[2, 2] - 6243*CHq1[1, 1] - 6243*CHq1[2, 2] - 
            273*CHq1[3, 3] - 9951*CHq3[1, 1] - 9951*CHq3[2, 2] - 
            3231*CHq3[3, 3] - 8022*CHu[1, 1] - 8022*CHu[2, 2] - 
            72*CHu[3, 3]) + 1024*MW2^12*MZ2*(2526*CHd[1, 1] + 
            2526*CHd[2, 2] + 2526*CHd[3, 3] - 7576*CHe[2, 2] - 
            7576*CHl1[2, 2] + 5727*CHl3[1, 1] + 15919*CHl3[2, 2] - 
            3030*CHq1[1, 1] - 3030*CHq1[2, 2] + 1500*CHq1[3, 3] - 
            2550*CHq3[1, 1] - 2550*CHq3[2, 2] - 156*CHq3[3, 3] - 
            5052*CHu[1, 1] - 5052*CHu[2, 2] - 18*CHu[3, 3]) + 
          128*MW2^9*MZ2^4*(102576*CHd[1, 1] + 102576*CHd[2, 2] + 
            102576*CHd[3, 3] - 287070*CHe[2, 2] - 32454*CHl1[1, 1] - 
            297887*CHl1[2, 2] - 137534*CHl3[1, 1] - 35729*CHl3[2, 2] - 
            112584*CHq1[1, 1] - 112584*CHq1[2, 2] + 55650*CHq1[3, 3] + 
            69090*CHq3[1, 1] + 69090*CHq3[2, 2] + 25917*CHq3[3, 3] - 
            205152*CHu[1, 1] - 205152*CHu[2, 2] + 162*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(9576*CHd[1, 1] + 9576*CHd[2, 2] + 
            9576*CHd[3, 3] - 67414*CHe[2, 2] - 21312*CHl1[1, 1] - 
            70918*CHl1[2, 2] - 269665*CHl3[1, 1] - 386759*CHl3[2, 2] + 
            14616*CHq1[1, 1] + 14616*CHq1[2, 2] + 46476*CHq1[3, 3] + 
            129936*CHq3[1, 1] + 129936*CHq3[2, 2] + 53892*CHq3[3, 3] - 
            19152*CHu[1, 1] - 19152*CHu[2, 2] + 792*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-2046336*CHd[1, 1] - 2046336*CHd[2, 2] - 
            2046336*CHd[3, 3] + 5577620*CHe[2, 2] - 252288*CHl1[1, 1] + 
            5825780*CHl1[2, 2] - 984245*CHl3[1, 1] - 4107541*CHl3[2, 2] + 
            3987600*CHq1[1, 1] + 3987600*CHq1[2, 2] + 1449156*CHq1[3, 3] + 
            1685076*CHq3[1, 1] + 1685076*CHq3[2, 2] + 1264770*CHq3[3, 3] + 
            4092672*CHu[1, 1] + 4092672*CHu[2, 2] + 3960*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(98682*CHd[1, 1] + 98682*CHd[2, 2] + 
            98682*CHd[3, 3] - 201364*CHe[2, 2] - 322380*CHl1[1, 1] - 
            245416*CHl1[2, 2] - 1137597*CHl3[1, 1] - 1500969*CHl3[2, 2] + 
            405678*CHq1[1, 1] + 405678*CHq1[2, 2] + 755358*CHq1[3, 3] + 
            999834*CHq3[1, 1] + 999834*CHq3[2, 2] + 525462*CHq3[3, 3] - 
            197364*CHu[1, 1] - 197364*CHu[2, 2] + 4932*CHu[3, 3])) + 
        MT2^2*MW2^3*(24576*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 231*CHe[2, 2] - 231*CHl1[2, 2] + 58*CHl3[1, 1] + 
            289*CHl3[2, 2] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 
            21*CHq3[1, 1] - 21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 
            126*CHu[2, 2]) + 3*MZ2^13*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 
            3270*CHd[3, 3] + 8814*CHe[2, 2] + 13227*CHl1[2, 2] - 
            1465*CHl3[1, 1] - 6858*CHl3[2, 2] + 8670*CHq1[1, 1] + 
            8670*CHq1[2, 2] + 3285*CHq1[3, 3] + 1800*CHq3[1, 1] + 
            1800*CHq3[2, 2] + 1435*CHq3[3, 3] + 6540*CHu[1, 1] + 
            6540*CHu[2, 2]) + MW2^3*MZ2^10*(3968658*CHd[1, 1] + 
            3968658*CHd[2, 2] + 3968658*CHd[3, 3] - 10705678*CHe[2, 2] + 
            448416*CHl1[1, 1] - 10858906*CHl1[2, 2] + 2043595*CHl3[1, 1] + 
            8021861*CHl3[2, 2] - 7379802*CHq1[1, 1] - 7379802*CHq1[2, 2] - 
            2335464*CHq1[3, 3] - 3236670*CHq3[1, 1] - 3236670*CHq3[2, 2] - 
            2377734*CHq3[3, 3] - 7937316*CHu[1, 1] - 7937316*CHu[2, 2] - 
            31122*CHu[3, 3]) - 2*MW2^4*MZ2^9*(3574923*CHd[1, 1] + 
            3574923*CHd[2, 2] + 3574923*CHd[3, 3] - 8942319*CHe[2, 2] - 
            84960*CHl1[1, 1] - 8671935*CHl1[2, 2] + 2532750*CHl3[1, 1] + 
            7518635*CHl3[2, 2] - 5264367*CHq1[1, 1] - 5264367*CHq1[2, 2] - 
            817014*CHq1[3, 3] - 1994907*CHq3[1, 1] - 1994907*CHq3[2, 2] - 
            1639710*CHq3[3, 3] - 7149846*CHu[1, 1] - 7149846*CHu[2, 2] - 
            30357*CHu[3, 3]) + 16*MW2^6*MZ2^7*(1573977*CHd[1, 1] + 
            1573977*CHd[2, 2] + 1573977*CHd[3, 3] - 4102202*CHe[2, 2] + 
            336150*CHl1[1, 1] - 4176466*CHl1[2, 2] + 2084304*CHl3[1, 1] + 
            4883732*CHl3[2, 2] - 3188325*CHq1[1, 1] - 3188325*CHq1[2, 2] - 
            1307589*CHq1[3, 3] - 2010219*CHq3[1, 1] - 2010219*CHq3[2, 2] - 
            1313151*CHq3[3, 3] - 3147954*CHu[1, 1] - 3147954*CHu[2, 2] - 
            22140*CHu[3, 3]) - 32*MW2^7*MZ2^6*(1877835*CHd[1, 1] + 
            1877835*CHd[2, 2] + 1877835*CHd[3, 3] - 4657143*CHe[2, 2] - 
            11502*CHl1[1, 1] - 4789794*CHl1[2, 2] + 1682121*CHl3[1, 1] + 
            4685183*CHl3[2, 2] - 3034695*CHq1[1, 1] - 3034695*CHq1[2, 2] - 
            614238*CHq1[3, 3] - 1270449*CHq3[1, 1] - 1270449*CHq3[2, 2] - 
            935553*CHq3[3, 3] - 3755670*CHu[1, 1] - 3755670*CHu[2, 2] - 
            18702*CHu[3, 3]) - 128*MW2^10*MZ2^3*(16800*CHd[1, 1] + 
            16800*CHd[2, 2] + 16800*CHd[3, 3] + 90058*CHe[2, 2] + 
            68976*CHl1[1, 1] + 100970*CHl1[2, 2] + 988239*CHl3[1, 1] + 
            1559145*CHl3[2, 2] - 109536*CHq1[1, 1] - 109536*CHq1[2, 2] - 
            125004*CHq1[3, 3] - 481704*CHq3[1, 1] - 481704*CHq3[2, 2] - 
            198084*CHq3[3, 3] - 33600*CHu[1, 1] - 33600*CHu[2, 2] - 
            7560*CHu[3, 3]) + 32*MW2^8*MZ2^5*(2142141*CHd[1, 1] + 
            2142141*CHd[2, 2] + 2142141*CHd[3, 3] - 5465377*CHe[2, 2] - 
            366300*CHl1[1, 1] - 5676899*CHl1[2, 2] - 33831*CHl3[1, 1] + 
            2776134*CHl3[2, 2] - 2886585*CHq1[1, 1] - 2886585*CHq1[2, 2] + 
            140190*CHq1[3, 3] - 90789*CHq3[1, 1] - 90789*CHq3[2, 2] - 
            332970*CHq3[3, 3] - 4284282*CHu[1, 1] - 4284282*CHu[2, 2] - 
            6309*CHu[3, 3]) + 1024*MW2^11*MZ2^2*(14847*CHd[1, 1] + 
            14847*CHd[2, 2] + 14847*CHd[3, 3] - 34738*CHe[2, 2] + 
            1890*CHl1[1, 1] - 34591*CHl1[2, 2] + 69699*CHl3[1, 1] + 
            143602*CHl3[2, 2] - 22047*CHq1[1, 1] - 22047*CHq1[2, 2] + 
            969*CHq1[3, 3] - 32499*CHq3[1, 1] - 32499*CHq3[2, 2] - 
            10341*CHq3[3, 3] - 29694*CHu[1, 1] - 29694*CHu[2, 2] - 
            558*CHu[3, 3]) + MW2*MZ2^12*(160854*CHd[1, 1] + 
            160854*CHd[2, 2] + 160854*CHd[3, 3] - 449578*CHe[2, 2] + 
            17280*CHl1[1, 1] - 563969*CHl1[2, 2] + 38379*CHl3[1, 1] + 
            297794*CHl3[2, 2] - 384414*CHq1[1, 1] - 384414*CHq1[2, 2] - 
            146397*CHq1[3, 3] - 119340*CHq3[1, 1] - 119340*CHq3[2, 2] - 
            88407*CHq3[3, 3] - 321708*CHu[1, 1] - 321708*CHu[2, 2] - 
            450*CHu[3, 3]) - 3072*MW2^12*MZ2*(2694*CHd[1, 1] + 
            2694*CHd[2, 2] + 2694*CHd[3, 3] - 8184*CHe[2, 2] - 
            8184*CHl1[2, 2] + 5909*CHl3[1, 1] + 16725*CHl3[2, 2] - 
            3198*CHq1[1, 1] - 3198*CHq1[2, 2] + 1644*CHq1[3, 3] - 
            2606*CHq3[1, 1] - 2606*CHq3[2, 2] - 60*CHq3[3, 3] - 
            5388*CHu[1, 1] - 5388*CHu[2, 2] - 42*CHu[3, 3]) + 
          8*MW2^5*MZ2^8*(129876*CHd[1, 1] + 129876*CHd[2, 2] + 
            129876*CHd[3, 3] + 13782*CHe[2, 2] - 395604*CHl1[1, 1] + 
            106030*CHl1[2, 2] - 272874*CHl3[1, 1] - 479934*CHl3[2, 2] + 
            667596*CHq1[1, 1] + 667596*CHq1[2, 2] + 902976*CHq1[3, 3] + 
            906966*CHq3[1, 1] + 906966*CHq3[2, 2] + 472533*CHq3[3, 3] - 
            259752*CHu[1, 1] - 259752*CHu[2, 2] + 3825*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-1102320*CHd[1, 1] - 1102320*CHd[2, 2] - 
            1102320*CHd[3, 3] + 3078720*CHe[2, 2] - 160992*CHl1[1, 1] + 
            3389961*CHl1[2, 2] - 327519*CHl3[1, 1] - 2053702*CHl3[2, 2] + 
            2350512*CHq1[1, 1] + 2350512*CHq1[2, 2] + 859761*CHq1[3, 3] + 
            925482*CHq3[1, 1] + 925482*CHq3[2, 2] + 671103*CHq3[3, 3] + 
            2204640*CHu[1, 1] + 2204640*CHu[2, 2] + 6210*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(576144*CHd[1, 1] + 576144*CHd[2, 2] + 
            576144*CHd[3, 3] - 1706076*CHe[2, 2] - 243108*CHl1[1, 1] - 
            1779434*CHl1[2, 2] - 1545467*CHl3[1, 1] - 1443293*CHl3[2, 2] - 
            563616*CHq1[1, 1] - 563616*CHq1[2, 2] + 374292*CHq1[3, 3] + 
            785484*CHq3[1, 1] + 785484*CHq3[2, 2] + 299646*CHq3[3, 3] - 
            1152288*CHu[1, 1] - 1152288*CHu[2, 2] + 9900*CHu[3, 3])) + 
        MT2^7*(-12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[2, 2] - 22*CHl1[2, 2] + CHl3[1, 1] + 23*CHl3[2, 2] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
            2*CHq3[2, 2] + 16*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          4*MW2^3*MZ2^8*(285828*CHd[1, 1] + 285828*CHd[2, 2] + 
            285828*CHd[3, 3] - 771090*CHe[2, 2] + 29088*CHl1[1, 1] - 
            802686*CHl1[2, 2] + 166143*CHl3[1, 1] + 596717*CHl3[2, 2] - 
            541140*CHq1[1, 1] - 541140*CHq1[2, 2] - 204636*CHq1[3, 3] - 
            225840*CHq3[1, 1] - 225840*CHq3[2, 2] - 219426*CHq3[3, 3] - 
            571656*CHu[1, 1] - 571656*CHu[2, 2] - 35370*CHu[3, 3]) - 
          8*MW2^4*MZ2^7*(331014*CHd[1, 1] + 331014*CHd[2, 2] + 
            331014*CHd[3, 3] - 855588*CHe[2, 2] + 7236*CHl1[1, 1] - 
            881248*CHl1[2, 2] + 202365*CHl3[1, 1] + 682809*CHl3[2, 2] - 
            560622*CHq1[1, 1] - 560622*CHq1[2, 2] - 166650*CHq1[3, 3] - 
            205362*CHq3[1, 1] - 205362*CHq3[2, 2] - 178158*CHq3[3, 3] - 
            662028*CHu[1, 1] - 662028*CHu[2, 2] - 20124*CHu[3, 3]) + 
          128*MW2^8*MZ2^3*(2808*CHd[1, 1] + 2808*CHd[2, 2] + 2808*CHd[3, 3] + 
            978*CHe[2, 2] + 3456*CHl1[1, 1] + 1030*CHl1[2, 2] + 
            59287*CHl3[1, 1] + 97213*CHl3[2, 2] - 7992*CHq1[1, 1] - 
            7992*CHq1[2, 2] - 14724*CHq1[3, 3] - 26496*CHq3[1, 1] - 
            26496*CHq3[2, 2] - 13692*CHq3[3, 3] - 5616*CHu[1, 1] - 
            5616*CHu[2, 2] - 11304*CHu[3, 3]) + 2*MW2*MZ2^10*
           (24084*CHd[1, 1] + 24084*CHd[2, 2] + 24084*CHd[3, 3] - 
            68112*CHe[2, 2] + 2880*CHl1[1, 1] - 83241*CHl1[2, 2] + 
            6894*CHl3[1, 1] + 45367*CHl3[2, 2] - 56844*CHq1[1, 1] - 
            56844*CHq1[2, 2] - 22167*CHq1[3, 3] - 18390*CHq3[1, 1] - 
            18390*CHq3[2, 2] - 20877*CHq3[3, 3] - 48168*CHu[1, 1] - 
            48168*CHu[2, 2] - 3780*CHu[3, 3]) - 512*MW2^9*MZ2^2*
           (1626*CHd[1, 1] + 1626*CHd[2, 2] + 1626*CHd[3, 3] - 
            3650*CHe[2, 2] + 180*CHl1[1, 1] - 3676*CHl1[2, 2] + 
            7191*CHl3[1, 1] + 15351*CHl3[2, 2] - 2346*CHq1[1, 1] - 
            2346*CHq1[2, 2] - 930*CHq1[3, 3] - 3282*CHq3[1, 1] - 
            3282*CHq3[2, 2] + 318*CHq3[3, 3] - 3252*CHu[1, 1] - 
            3252*CHu[2, 2] - 1296*CHu[3, 3]) + 1024*MW2^10*MZ2*
           (402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 1192*CHe[2, 2] - 
            1192*CHl1[2, 2] + 723*CHl3[1, 1] + 2371*CHl3[2, 2] - 
            474*CHq1[1, 1] - 474*CHq1[2, 2] + 132*CHq1[3, 3] - 
            378*CHq3[1, 1] - 378*CHq3[2, 2] + 600*CHq3[3, 3] - 
            804*CHu[1, 1] - 804*CHu[2, 2] - 126*CHu[3, 3]) + 
          MZ2^11*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 3270*CHd[3, 3] + 
            8834*CHe[2, 2] + 13237*CHl1[2, 2] - 2040*CHl3[1, 1] - 
            7423*CHl3[2, 2] + 8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 
            2985*CHq1[3, 3] + 1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 
            2385*CHq3[3, 3] + 6540*CHu[1, 1] + 6540*CHu[2, 2] + 
            450*CHu[3, 3]) + 32*MW2^5*MZ2^6*(123000*CHd[1, 1] + 
            123000*CHd[2, 2] + 123000*CHd[3, 3] - 311314*CHe[2, 2] - 
            10530*CHl1[1, 1] - 322514*CHl1[2, 2] + 33120*CHl3[1, 1] + 
            196246*CHl3[2, 2] - 184272*CHq1[1, 1] - 184272*CHq1[2, 2] - 
            23547*CHq1[3, 3] - 36462*CHq3[1, 1] - 36462*CHq3[2, 2] - 
            20079*CHq3[3, 3] - 246000*CHu[1, 1] - 246000*CHu[2, 2] + 
            6939*CHu[3, 3]) + 2*MW2^2*MZ2^9*(-155025*CHd[1, 1] - 
            155025*CHd[2, 2] - 155025*CHd[3, 3] + 434323*CHe[2, 2] - 
            22032*CHl1[1, 1] + 474757*CHl1[2, 2] - 60892*CHl3[1, 1] - 
            301139*CHl3[2, 2] + 327357*CHq1[1, 1] + 327357*CHq1[2, 2] + 
            132282*CHq1[3, 3] + 129897*CHq3[1, 1] + 129897*CHq3[2, 2] + 
            135864*CHq3[3, 3] + 310050*CHu[1, 1] + 310050*CHu[2, 2] + 
            23751*CHu[3, 3]) + 64*MW2^7*MZ2^4*(24240*CHd[1, 1] + 
            24240*CHd[2, 2] + 24240*CHd[3, 3] - 78182*CHe[2, 2] - 
            13428*CHl1[1, 1] - 81028*CHl1[2, 2] - 119481*CHl3[1, 1] - 
            142005*CHl3[2, 2] - 20352*CHq1[1, 1] - 20352*CHq1[2, 2] + 
            38748*CHq1[3, 3] + 53772*CHq3[1, 1] + 53772*CHq3[2, 2] + 
            46638*CHq3[3, 3] - 48480*CHu[1, 1] - 48480*CHu[2, 2] + 
            26460*CHu[3, 3]) - 32*MW2^6*MZ2^5*(111945*CHd[1, 1] + 
            111945*CHd[2, 2] + 111945*CHd[3, 3] - 294387*CHe[2, 2] - 
            25812*CHl1[1, 1] - 306483*CHl1[2, 2] - 94260*CHl3[1, 1] + 
            10169*CHl3[2, 2] - 142581*CHq1[1, 1] - 142581*CHq1[2, 2] + 
            34914*CHq1[3, 3] + 36423*CHq3[1, 1] + 36423*CHq3[2, 2] + 
            50772*CHq3[3, 3] - 223890*CHu[1, 1] - 223890*CHu[2, 2] + 
            33219*CHu[3, 3])) - MT2^3*MW2^2*
         (12288*MW2^13*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
            770*CHe[2, 2] - 770*CHl1[2, 2] + 199*CHl3[1, 1] + 
            969*CHl3[2, 2] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) + 3*MZ2^13*(-3270*CHd[1, 1] - 
            3270*CHd[2, 2] - 3270*CHd[3, 3] + 8734*CHe[2, 2] + 
            13187*CHl1[2, 2] - 1815*CHl3[1, 1] - 7248*CHl3[2, 2] + 
            8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 2685*CHq1[3, 3] + 
            1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 1235*CHq3[3, 3] + 
            6540*CHu[1, 1] + 6540*CHu[2, 2]) + 8*MW2^6*MZ2^7*
           (10242150*CHd[1, 1] + 10242150*CHd[2, 2] + 10242150*CHd[3, 3] - 
            26525976*CHe[2, 2] + 563004*CHl1[1, 1] - 27210572*CHl1[2, 2] + 
            7413945*CHl3[1, 1] + 22931649*CHl3[2, 2] - 17910798*CHq1[1, 1] - 
            17910798*CHq1[2, 2] - 5084526*CHq1[3, 3] - 7624746*CHq3[1, 1] - 
            7624746*CHq3[2, 2] - 5905962*CHq3[3, 3] - 20484300*CHu[1, 1] - 
            20484300*CHu[2, 2] - 120240*CHu[3, 3]) - 4*MW2^5*MZ2^8*
           (7051980*CHd[1, 1] + 7051980*CHd[2, 2] + 7051980*CHd[3, 3] - 
            19404522*CHe[2, 2] + 1270800*CHl1[1, 1] - 20265246*CHl1[2, 2] + 
            4444593*CHl3[1, 1] + 15688087*CHl3[2, 2] - 14517372*CHq1[1, 1] - 
            14517372*CHq1[2, 2] - 5574156*CHq1[3, 3] - 7029312*CHq3[1, 1] - 
            7029312*CHq3[2, 2] - 5035278*CHq3[3, 3] - 14103960*CHu[1, 1] - 
            14103960*CHu[2, 2] - 66798*CHu[3, 3]) + 2*MW2^3*MZ2^10*
           (872028*CHd[1, 1] + 872028*CHd[2, 2] + 872028*CHd[3, 3] - 
            2255616*CHe[2, 2] + 73728*CHl1[1, 1] - 1905855*CHl1[2, 2] + 
            651813*CHl3[1, 1] + 1885528*CHl3[2, 2] - 1257300*CHq1[1, 1] - 
            1257300*CHq1[2, 2] - 239049*CHq1[3, 3] - 711390*CHq3[1, 1] - 
            711390*CHq3[2, 2] - 566457*CHq3[3, 3] - 1744056*CHu[1, 1] - 
            1744056*CHu[2, 2] - 31248*CHu[3, 3]) - 32*MW2^7*MZ2^6*
           (4159560*CHd[1, 1] + 4159560*CHd[2, 2] + 4159560*CHd[3, 3] - 
            10530566*CHe[2, 2] - 287982*CHl1[1, 1] - 10870744*CHl1[2, 2] + 
            1793310*CHl3[1, 1] + 7568942*CHl3[2, 2] - 6327408*CHq1[1, 1] - 
            6327408*CHq1[2, 2] - 933351*CHq1[3, 3] - 1598802*CHq3[1, 1] - 
            1598802*CHq3[2, 2] - 1546929*CHq3[3, 3] - 8319120*CHu[1, 1] - 
            8319120*CHu[2, 2] - 29583*CHu[3, 3]) - 128*MW2^10*MZ2^3*
           (88632*CHd[1, 1] + 88632*CHd[2, 2] + 88632*CHd[3, 3] - 
            2154*CHe[2, 2] + 120960*CHl1[1, 1] + 16154*CHl1[2, 2] + 
            1874429*CHl3[1, 1] + 3113783*CHl3[2, 2] - 268344*CHq1[1, 1] - 
            268344*CHq1[2, 2] - 190764*CHq1[3, 3] - 918288*CHq3[1, 1] - 
            918288*CHq3[2, 2] - 384852*CHq3[3, 3] - 177264*CHu[1, 1] - 
            177264*CHu[2, 2] - 27720*CHu[3, 3]) + 512*MW2^11*MZ2^2*
           (56478*CHd[1, 1] + 56478*CHd[2, 2] + 56478*CHd[3, 3] - 
            137098*CHe[2, 2] + 6300*CHl1[1, 1] - 136664*CHl1[2, 2] + 
            246447*CHl3[1, 1] + 520875*CHl3[2, 2] - 81678*CHq1[1, 1] - 
            81678*CHq1[2, 2] + 6978*CHq1[3, 3] - 114726*CHq3[1, 1] - 
            114726*CHq3[2, 2] - 35382*CHq3[3, 3] - 112956*CHu[1, 1] - 
            112956*CHu[2, 2] - 3600*CHu[3, 3]) + 3*MW2*MZ2^12*
           (48168*CHd[1, 1] + 48168*CHd[2, 2] + 48168*CHd[3, 3] - 
            134704*CHe[2, 2] + 5760*CHl1[1, 1] - 165672*CHl1[2, 2] + 
            11933*CHl3[1, 1] + 89689*CHl3[2, 2] - 113688*CHq1[1, 1] - 
            113688*CHq1[2, 2] - 37494*CHq1[3, 3] - 36780*CHq3[1, 1] - 
            36780*CHq3[2, 2] - 26084*CHq3[3, 3] - 96336*CHu[1, 1] - 
            96336*CHu[2, 2] - 450*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (14070*CHd[1, 1] + 14070*CHd[2, 2] + 14070*CHd[3, 3] - 
            43064*CHe[2, 2] - 43064*CHl1[2, 2] + 30357*CHl3[1, 1] + 
            86693*CHl3[2, 2] - 16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 
            8652*CHq1[3, 3] - 13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 
            480*CHq3[3, 3] - 28140*CHu[1, 1] - 28140*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^11*(-815700*CHd[1, 1] - 
            815700*CHd[2, 2] - 815700*CHd[3, 3] + 2279192*CHe[2, 2] - 
            132192*CHl1[1, 1] + 2374339*CHl1[2, 2] - 247284*CHl3[1, 1] - 
            1511269*CHl3[2, 2] + 1660692*CHq1[1, 1] + 1660692*CHq1[2, 2] + 
            536793*CHq1[3, 3] + 716382*CHq3[1, 1] + 716382*CHq3[2, 2] + 
            524037*CHq3[3, 3] + 1631400*CHu[1, 1] + 1631400*CHu[2, 2] + 
            15480*CHu[3, 3]) + 32*MW2^8*MZ2^5*(3951771*CHd[1, 1] + 
            3951771*CHd[2, 2] + 3951771*CHd[3, 3] - 10358109*CHe[2, 2] - 
            861948*CHl1[1, 1] - 10782441*CHl1[2, 2] - 2084580*CHl3[1, 1] + 
            1957651*CHl3[2, 2] - 5086239*CHq1[1, 1] - 5086239*CHq1[2, 2] + 
            426534*CHq1[3, 3] + 956853*CHq3[1, 1] + 956853*CHq3[2, 2] - 
            124272*CHq3[3, 3] - 7903542*CHu[1, 1] - 7903542*CHu[2, 2] + 
            27945*CHu[3, 3]) + 2*MW2^4*MZ2^9*(1453707*CHd[1, 1] + 
            1453707*CHd[2, 2] + 1453707*CHd[3, 3] - 4785077*CHe[2, 2] + 
            684288*CHl1[1, 1] - 5957111*CHl1[2, 2] - 272182*CHl3[1, 1] + 
            2455543*CHl3[2, 2] - 4730031*CHq1[1, 1] - 4730031*CHq1[2, 2] - 
            2530638*CHq1[3, 3] - 2082051*CHq3[1, 1] - 2082051*CHq3[2, 2] - 
            1308516*CHq3[3, 3] - 2907414*CHu[1, 1] - 2907414*CHu[2, 2] + 
            32859*CHu[3, 3]) - 64*MW2^9*MZ2^4*(887424*CHd[1, 1] + 
            887424*CHd[2, 2] + 887424*CHd[3, 3] - 2758342*CHe[2, 2] - 
            465660*CHl1[1, 1] - 2890592*CHl1[2, 2] - 3506301*CHl3[1, 1] - 
            4065189*CHl3[2, 2] - 768624*CHq1[1, 1] - 768624*CHq1[2, 2] + 
            652164*CHq1[3, 3] + 1803252*CHq3[1, 1] + 1803252*CHq3[2, 2] + 
            736650*CHq3[3, 3] - 1774848*CHu[1, 1] - 1774848*CHu[2, 2] + 
            50868*CHu[3, 3])) + MT2^6*(24576*MW2^12*(21*CHd[1, 1] + 
            21*CHd[2, 2] + 21*CHd[3, 3] - 77*CHe[2, 2] - 77*CHl1[2, 2] + 
            16*CHl3[1, 1] + 93*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MZ2^12*(-3270*CHd[1, 1] - 
            3270*CHd[2, 2] - 3270*CHd[3, 3] + 8714*CHe[2, 2] + 
            13177*CHl1[2, 2] - 1890*CHl3[1, 1] - 7333*CHl3[2, 2] + 
            8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 2535*CHq1[3, 3] + 
            1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 1635*CHq3[3, 3] + 
            6540*CHu[1, 1] + 6540*CHu[2, 2]) + 2*MW2^3*MZ2^9*
           (1656831*CHd[1, 1] + 1656831*CHd[2, 2] + 1656831*CHd[3, 3] - 
            4568863*CHe[2, 2] + 212400*CHl1[1, 1] - 4919419*CHl1[2, 2] + 
            648094*CHl3[1, 1] + 3200223*CHl3[2, 2] - 3373779*CHq1[1, 1] - 
            3373779*CHq1[2, 2] - 1186134*CHq1[3, 3] - 1360959*CHq3[1, 1] - 
            1360959*CHq3[2, 2] - 1152762*CHq3[3, 3] - 3313662*CHu[1, 1] - 
            3313662*CHu[2, 2] - 79569*CHu[3, 3]) - 8*MW2^4*MZ2^8*
           (1331412*CHd[1, 1] + 1331412*CHd[2, 2] + 1331412*CHd[3, 3] - 
            3556860*CHe[2, 2] + 109044*CHl1[1, 1] - 3690796*CHl1[2, 2] + 
            714618*CHl3[1, 1] + 2701924*CHl3[2, 2] - 2454612*CHq1[1, 1] - 
            2454612*CHq1[2, 2] - 798276*CHq1[3, 3] - 995802*CHq3[1, 1] - 
            995802*CHq3[2, 2] - 842667*CHq3[3, 3] - 2662824*CHu[1, 1] - 
            2662824*CHu[2, 2] - 56187*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (26160*CHd[1, 1] + 26160*CHd[2, 2] + 26160*CHd[3, 3] - 
            17522*CHe[2, 2] + 24912*CHl1[1, 1] - 15018*CHl1[2, 2] + 
            420397*CHl3[1, 1] + 710995*CHl3[2, 2] - 65328*CHq1[1, 1] - 
            65328*CHq1[2, 2] - 57828*CHq1[3, 3] - 198600*CHq3[1, 1] - 
            198600*CHq3[2, 2] - 92460*CHq3[3, 3] - 52320*CHu[1, 1] - 
            52320*CHu[2, 2] - 34632*CHu[3, 3]) + 16*MW2^5*MZ2^7*
           (1404549*CHd[1, 1] + 1404549*CHd[2, 2] + 1404549*CHd[3, 3] - 
            3631268*CHe[2, 2] + 4266*CHl1[1, 1] - 3737592*CHl1[2, 2] + 
            750237*CHl3[1, 1] + 2749847*CHl3[2, 2] - 2330721*CHq1[1, 1] - 
            2330721*CHq1[2, 2] - 602199*CHq1[3, 3] - 791691*CHq3[1, 1] - 
            791691*CHq3[2, 2] - 678105*CHq3[3, 3] - 2809098*CHu[1, 1] - 
            2809098*CHu[2, 2] - 29286*CHu[3, 3]) + 1024*MW2^10*MZ2^2*
           (6093*CHd[1, 1] + 6093*CHd[2, 2] + 6093*CHd[3, 3] - 
            14696*CHe[2, 2] + 630*CHl1[1, 1] - 14703*CHl1[2, 2] + 
            26142*CHl3[1, 1] + 55705*CHl3[2, 2] - 8685*CHq1[1, 1] - 
            8685*CHq1[2, 2] - 441*CHq1[3, 3] - 11865*CHq3[1, 1] - 
            11865*CHq3[2, 2] - 1959*CHq3[3, 3] - 12186*CHu[1, 1] - 
            12186*CHu[2, 2] - 1962*CHu[3, 3]) + MW2*MZ2^11*
           (71058*CHd[1, 1] + 71058*CHd[2, 2] + 71058*CHd[3, 3] - 
            196154*CHe[2, 2] + 5760*CHl1[1, 1] - 258127*CHl1[2, 2] + 
            23763*CHl3[1, 1] + 139404*CHl3[2, 2] - 174378*CHq1[1, 1] - 
            174378*CHq1[2, 2] - 56769*CHq1[3, 3] - 49380*CHq3[1, 1] - 
            49380*CHq3[2, 2] - 42999*CHq3[3, 3] - 142116*CHu[1, 1] - 
            142116*CHu[2, 2] - 1800*CHu[3, 3]) - 1024*MW2^11*MZ2*
           (2886*CHd[1, 1] + 2886*CHd[2, 2] + 2886*CHd[3, 3] - 
            8776*CHe[2, 2] - 8776*CHl1[2, 2] + 6021*CHl3[1, 1] + 
            17653*CHl3[2, 2] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) - 32*MW2^6*MZ2^6*(972945*CHd[1, 1] + 
            972945*CHd[2, 2] + 972945*CHd[3, 3] - 2485633*CHe[2, 2] - 
            99522*CHl1[1, 1] - 2573048*CHl1[2, 2] + 185025*CHl3[1, 1] + 
            1422369*CHl3[2, 2] - 1432485*CHq1[1, 1] - 1432485*CHq1[2, 2] - 
            183312*CHq1[3, 3] - 218811*CHq3[1, 1] - 218811*CHq3[2, 2] - 
            213675*CHq3[3, 3] - 1945890*CHu[1, 1] - 1945890*CHu[2, 2] + 
            24606*CHu[3, 3]) + MW2^2*MZ2^10*(-647226*CHd[1, 1] - 
            647226*CHd[2, 2] - 647226*CHd[3, 3] + 1810574*CHe[2, 2] - 
            84384*CHl1[1, 1] + 2108174*CHl1[2, 2] - 174317*CHl3[1, 1] - 
            1200147*CHl3[2, 2] + 1450530*CHq1[1, 1] + 1450530*CHq1[2, 2] + 
            505980*CHq1[3, 3] + 517254*CHq3[1, 1] + 517254*CHq3[2, 2] + 
            441606*CHq3[3, 3] + 1294452*CHu[1, 1] + 1294452*CHu[2, 2] + 
            27090*CHu[3, 3]) - 64*MW2^8*MZ2^4*(164064*CHd[1, 1] + 
            164064*CHd[2, 2] + 164064*CHd[3, 3] - 535256*CHe[2, 2] - 
            100908*CHl1[1, 1] - 560562*CHl1[2, 2] - 865451*CHl3[1, 1] - 
            1090277*CHl3[2, 2] - 126480*CHq1[1, 1] - 126480*CHq1[2, 2] + 
            178284*CHq1[3, 3] + 429396*CHq3[1, 1] + 429396*CHq3[2, 2] + 
            253914*CHq3[3, 3] - 328128*CHu[1, 1] - 328128*CHu[2, 2] + 
            82404*CHu[3, 3]) + 32*MW2^7*MZ2^5*(832095*CHd[1, 1] + 
            832095*CHd[2, 2] + 832095*CHd[3, 3] - 2216407*CHe[2, 2] - 
            207540*CHl1[1, 1] - 2310185*CHl1[2, 2] - 752655*CHl3[1, 1] - 
            69448*CHl3[2, 2] - 1038771*CHq1[1, 1] - 1038771*CHq1[2, 2] + 
            149490*CHq1[3, 3] + 362505*CHq3[1, 1] + 362505*CHq3[2, 2] + 
            206046*CHq3[3, 3] - 1664190*CHu[1, 1] - 1664190*CHu[2, 2] + 
            106353*CHu[3, 3])) + MT2^4*MW2*
         (122880*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            77*CHe[2, 2] - 77*CHl1[2, 2] + 20*CHl3[1, 1] + 97*CHl3[2, 2] - 
            21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 
            7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          MZ2^13*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 3270*CHd[3, 3] + 
            8714*CHe[2, 2] + 13177*CHl1[2, 2] - 2040*CHl3[1, 1] - 
            7483*CHl3[2, 2] + 8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 
            2535*CHq1[3, 3] + 1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 
            1635*CHq3[3, 3] + 6540*CHu[1, 1] + 6540*CHu[2, 2]) - 
          4*MW2^5*MZ2^8*(12330120*CHd[1, 1] + 12330120*CHd[2, 2] + 
            12330120*CHd[3, 3] - 33044902*CHe[2, 2] + 1174680*CHl1[1, 1] - 
            34300734*CHl1[2, 2] + 6745641*CHl3[1, 1] + 25340807*CHl3[2, 2] - 
            23071944*CHq1[1, 1] - 23071944*CHq1[2, 2] - 7468332*CHq1[3, 3] - 
            9666324*CHq3[1, 1] - 9666324*CHq3[2, 2] - 7561074*CHq3[3, 3] - 
            24660240*CHu[1, 1] - 24660240*CHu[2, 2] - 156330*CHu[3, 3]) + 
          16*MW2^6*MZ2^7*(6798855*CHd[1, 1] + 6798855*CHd[2, 2] + 
            6798855*CHd[3, 3] - 17587558*CHe[2, 2] + 72954*CHl1[1, 1] - 
            18083472*CHl1[2, 2] + 3801294*CHl3[1, 1] + 13582008*CHl3[2, 2] - 
            11368443*CHq1[1, 1] - 11368443*CHq1[2, 2] - 2877531*CHq1[3, 3] - 
            4031301*CHq3[1, 1] - 4031301*CHq3[2, 2] - 3434025*CHq3[3, 3] - 
            13597710*CHu[1, 1] - 13597710*CHu[2, 2] - 77544*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(127584*CHd[1, 1] + 127584*CHd[2, 2] + 
            127584*CHd[3, 3] - 98918*CHe[2, 2] + 124560*CHl1[1, 1] - 
            81178*CHl1[2, 2] + 2024747*CHl3[1, 1] + 3448929*CHl3[2, 2] - 
            322848*CHq1[1, 1] - 322848*CHq1[2, 2] - 189396*CHq1[3, 3] - 
            989976*CHq3[1, 1] - 989976*CHq3[2, 2] - 426732*CHq3[3, 3] - 
            255168*CHu[1, 1] - 255168*CHu[2, 2] - 52488*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(6960099*CHd[1, 1] + 6960099*CHd[2, 2] + 
            6960099*CHd[3, 3] - 19372409*CHe[2, 2] + 1033056*CHl1[1, 1] - 
            21043591*CHl1[2, 2] + 2498603*CHl3[1, 1] + 13365984*CHl3[2, 2] - 
            14626407*CHq1[1, 1] - 14626407*CHq1[2, 2] - 5269380*CHq1[3, 3] - 
            5983347*CHq3[1, 1] - 5983347*CHq3[2, 2] - 4431426*CHq3[3, 3] - 
            13920198*CHu[1, 1] - 13920198*CHu[2, 2] - 39591*CHu[3, 3]) + 
          2*MW2^3*MZ2^10*(-1046409*CHd[1, 1] - 1046409*CHd[2, 2] - 
            1046409*CHd[3, 3] + 2978771*CHe[2, 2] - 152784*CHl1[1, 1] + 
            3663314*CHl1[2, 2] - 141524*CHl3[1, 1] - 1846700*CHl3[2, 2] + 
            2544045*CHq1[1, 1] + 2544045*CHq1[2, 2] + 946641*CHq1[3, 3] + 
            841455*CHq3[1, 1] + 841455*CHq3[2, 2] + 564351*CHq3[3, 3] + 
            2092818*CHu[1, 1] + 2092818*CHu[2, 2] - 17073*CHu[3, 3]) - 
          16*MW2^7*MZ2^6*(9632490*CHd[1, 1] + 9632490*CHd[2, 2] + 
            9632490*CHd[3, 3] - 24610250*CHe[2, 2] - 941508*CHl1[1, 1] - 
            25451206*CHl1[2, 2] + 2218293*CHl3[1, 1] + 14636991*CHl3[2, 2] - 
            14243442*CHq1[1, 1] - 14243442*CHq1[2, 2] - 1867206*CHq1[3, 3] - 
            2403198*CHq3[1, 1] - 2403198*CHq3[2, 2] - 2901294*CHq3[3, 3] - 
            19264980*CHu[1, 1] - 19264980*CHu[2, 2] - 8676*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(60786*CHd[1, 1] + 60786*CHd[2, 2] + 
            60786*CHd[3, 3] - 149882*CHe[2, 2] + 6300*CHl1[1, 1] - 
            149532*CHl1[2, 2] + 256443*CHl3[1, 1] + 548515*CHl3[2, 2] - 
            86706*CHq1[1, 1] - 86706*CHq1[2, 2] + 7866*CHq1[3, 3] - 
            118602*CHq3[1, 1] - 118602*CHq3[2, 2] - 34278*CHq3[3, 3] - 
            121572*CHu[1, 1] - 121572*CHu[2, 2] - 6300*CHu[3, 3]) + 
          MW2*MZ2^12*(31818*CHd[1, 1] + 31818*CHd[2, 2] + 31818*CHd[3, 3] - 
            91046*CHe[2, 2] + 5760*CHl1[1, 1] - 99733*CHl1[2, 2] + 
            5628*CHl3[1, 1] + 56223*CHl3[2, 2] - 70338*CHq1[1, 1] - 
            70338*CHq1[2, 2] - 22749*CHq1[3, 3] - 27780*CHq3[1, 1] - 
            27780*CHq3[2, 2] - 25629*CHq3[3, 3] - 63636*CHu[1, 1] - 
            63636*CHu[2, 2] - 1350*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (14430*CHd[1, 1] + 14430*CHd[2, 2] + 14430*CHd[3, 3] - 
            44300*CHe[2, 2] - 44300*CHl1[2, 2] + 30939*CHl3[1, 1] + 
            88679*CHl3[2, 2] - 16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 
            8760*CHq1[3, 3] - 13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 
            1740*CHq3[3, 3] - 28860*CHu[1, 1] - 28860*CHu[2, 2] - 
            630*CHu[3, 3]) + MW2^2*MZ2^11*(45240*CHd[1, 1] + 
            45240*CHd[2, 2] + 45240*CHd[3, 3] - 117584*CHe[2, 2] - 
            15264*CHl1[1, 1] - 344595*CHl1[2, 2] + 1570*CHl3[1, 1] + 
            95807*CHl3[2, 2] - 217176*CHq1[1, 1] - 217176*CHq1[2, 2] - 
            82263*CHq1[3, 3] + 12894*CHq3[1, 1] + 12894*CHq3[2, 2] + 
            45333*CHq3[3, 3] - 90480*CHu[1, 1] - 90480*CHu[2, 2] + 
            13230*CHu[3, 3]) - 128*MW2^9*MZ2^4*(416664*CHd[1, 1] + 
            416664*CHd[2, 2] + 416664*CHd[3, 3] - 1341727*CHe[2, 2] - 
            251550*CHl1[1, 1] - 1410298*CHl1[2, 2] - 2052284*CHl3[1, 1] - 
            2575898*CHl3[2, 2] - 325584*CHq1[1, 1] - 325584*CHq1[2, 2] + 
            339714*CHq1[3, 3] + 1060362*CHq3[1, 1] + 1060362*CHq3[2, 2] + 
            472515*CHq3[3, 3] - 833328*CHu[1, 1] - 833328*CHu[2, 2] + 
            56430*CHu[3, 3]) + 32*MW2^8*MZ2^5*(4171707*CHd[1, 1] + 
            4171707*CHd[2, 2] + 4171707*CHd[3, 3] - 11097497*CHe[2, 2] - 
            1023876*CHl1[1, 1] - 11567397*CHl1[2, 2] - 3395762*CHl3[1, 1] + 
            151385*CHl3[2, 2] - 5225823*CHq1[1, 1] - 5225823*CHq1[2, 2] + 
            520164*CHq1[3, 3] + 1706541*CHq3[1, 1] + 1706541*CHq3[2, 2] + 
            295830*CHq3[3, 3] - 8343414*CHu[1, 1] - 8343414*CHu[2, 2] + 
            114471*CHu[3, 3])) - MT2^5*MW2*
         (12288*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            462*CHe[2, 2] - 462*CHl1[2, 2] + 115*CHl3[1, 1] + 
            577*CHl3[2, 2] - 126*CHq1[1, 1] - 126*CHq1[2, 2] + 
            126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 
            252*CHu[1, 1] - 252*CHu[2, 2]) + 8*MW2^5*MZ2^7*
           (8919294*CHd[1, 1] + 8919294*CHd[2, 2] + 8919294*CHd[3, 3] - 
            23063728*CHe[2, 2] - 16524*CHl1[1, 1] - 23733980*CHl1[2, 2] + 
            4586769*CHl3[1, 1] + 17218561*CHl3[2, 2] - 14721414*CHq1[1, 1] - 
            14721414*CHq1[2, 2] - 3649242*CHq1[3, 3] - 4895994*CHq3[1, 1] - 
            4895994*CHq3[2, 2] - 4262874*CHq3[3, 3] - 17838588*CHu[1, 1] - 
            17838588*CHu[2, 2] - 115776*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (5542149*CHd[1, 1] + 5542149*CHd[2, 2] + 5542149*CHd[3, 3] - 
            15235377*CHe[2, 2] + 695376*CHl1[1, 1] - 16354185*CHl1[2, 2] + 
            2171802*CHl3[1, 1] + 10698781*CHl3[2, 2] - 11203617*CHq1[1, 1] - 
            11203617*CHq1[2, 2] - 3826878*CHq1[3, 3] - 4534557*CHq3[1, 1] - 
            4534557*CHq3[2, 2] - 3549138*CHq3[3, 3] - 11084298*CHu[1, 1] - 
            11084298*CHu[2, 2] - 106227*CHu[3, 3]) - 8*MW2^4*MZ2^8*
           (4325250*CHd[1, 1] + 4325250*CHd[2, 2] + 4325250*CHd[3, 3] - 
            11530074*CHe[2, 2] + 334368*CHl1[1, 1] - 11954602*CHl1[2, 2] + 
            2284440*CHl3[1, 1] + 8725836*CHl3[2, 2] - 7924458*CHq1[1, 1] - 
            7924458*CHq1[2, 2] - 2480010*CHq1[3, 3] - 3192768*CHq3[1, 1] - 
            3192768*CHq3[2, 2] - 2591667*CHq3[3, 3] - 8650500*CHu[1, 1] - 
            8650500*CHu[2, 2] - 90225*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (84984*CHd[1, 1] + 84984*CHd[2, 2] + 84984*CHd[3, 3] - 
            77246*CHe[2, 2] + 75456*CHl1[1, 1] - 67558*CHl1[2, 2] + 
            1258827*CHl3[1, 1] + 2155461*CHl3[2, 2] - 205368*CHq1[1, 1] - 
            205368*CHq1[2, 2] - 128964*CHq1[3, 3] - 608928*CHq3[1, 1] - 
            608928*CHq3[2, 2] - 271116*CHq3[3, 3] - 169968*CHu[1, 1] - 
            169968*CHu[2, 2] - 56376*CHu[3, 3]) + 1024*MW2^10*MZ2^2*
           (18681*CHd[1, 1] + 18681*CHd[2, 2] + 18681*CHd[3, 3] - 
            46018*CHe[2, 2] + 1890*CHl1[1, 1] - 45955*CHl1[2, 2] + 
            78531*CHl3[1, 1] + 168214*CHl3[2, 2] - 26529*CHq1[1, 1] - 
            26529*CHq1[2, 2] + 1473*CHq1[3, 3] - 35973*CHq3[1, 1] - 
            35973*CHq3[2, 2] - 8997*CHq3[3, 3] - 37362*CHu[1, 1] - 
            37362*CHu[2, 2] - 3240*CHu[3, 3]) + MZ2^12*(-13080*CHd[1, 1] - 
            13080*CHd[2, 2] - 13080*CHd[3, 3] + 34796*CHe[2, 2] + 
            52678*CHl1[2, 2] - 6585*CHl3[1, 1] - 28387*CHl3[2, 2] + 
            34680*CHq1[1, 1] + 34680*CHq1[2, 2] + 10140*CHq1[3, 3] + 
            7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 4590*CHq3[3, 3] + 
            26160*CHu[1, 1] + 26160*CHu[2, 2] - 450*CHu[3, 3]) - 
          3072*MW2^11*MZ2*(2910*CHd[1, 1] + 2910*CHd[2, 2] + 2910*CHd[3, 3] - 
            8920*CHe[2, 2] - 8920*CHl1[2, 2] + 6211*CHl3[1, 1] + 
            17875*CHl3[2, 2] - 3414*CHq1[1, 1] - 3414*CHq1[2, 2] + 
            1692*CHq1[3, 3] - 2678*CHq3[1, 1] - 2678*CHq3[2, 2] + 
            780*CHq3[3, 3] - 5820*CHu[1, 1] - 5820*CHu[2, 2] - 
            210*CHu[3, 3]) + MW2*MZ2^11*(261342*CHd[1, 1] + 
            261342*CHd[2, 2] + 261342*CHd[3, 3] - 722214*CHe[2, 2] + 
            23040*CHl1[1, 1] - 939537*CHl1[2, 2] + 74112*CHl3[1, 1] + 
            499307*CHl3[2, 2] - 636822*CHq1[1, 1] - 636822*CHq1[2, 2] - 
            206631*CHq1[3, 3] - 184920*CHq3[1, 1] - 184920*CHq3[2, 2] - 
            132891*CHq3[3, 3] - 522684*CHu[1, 1] - 522684*CHu[2, 2] + 
            2160*CHu[3, 3]) + MW2^2*MZ2^10*(-2251728*CHd[1, 1] - 
            2251728*CHd[2, 2] - 2251728*CHd[3, 3] + 6287084*CHe[2, 2] - 
            297216*CHl1[1, 1] + 7266248*CHl1[2, 2] - 588179*CHl3[1, 1] - 
            4153951*CHl3[2, 2] + 5006304*CHq1[1, 1] + 5006304*CHq1[2, 2] + 
            1717992*CHq1[3, 3] + 1811556*CHq3[1, 1] + 1811556*CHq3[2, 2] + 
            1370634*CHq3[3, 3] + 4503456*CHu[1, 1] + 4503456*CHu[2, 2] + 
            21168*CHu[3, 3]) - 16*MW2^6*MZ2^6*(6061560*CHd[1, 1] + 
            6061560*CHd[2, 2] + 6061560*CHd[3, 3] - 15526728*CHe[2, 2] - 
            648756*CHl1[1, 1] - 16069578*CHl1[2, 2] + 1007079*CHl3[1, 1] + 
            8621677*CHl3[2, 2] - 8880072*CHq1[1, 1] - 8880072*CHq1[2, 2] - 
            1129260*CHq1[3, 3] - 1240020*CHq3[1, 1] - 1240020*CHq3[2, 2] - 
            1540098*CHq3[3, 3] - 12123120*CHu[1, 1] - 12123120*CHu[2, 2] + 
            55998*CHu[3, 3]) - 128*MW2^8*MZ2^4*(243288*CHd[1, 1] + 
            243288*CHd[2, 2] + 243288*CHd[3, 3] - 796356*CHe[2, 2] - 
            154818*CHl1[1, 1] - 837127*CHl1[2, 2] - 1309003*CHl3[1, 1] - 
            1679422*CHl3[2, 2] - 181728*CHq1[1, 1] - 181728*CHq1[2, 2] + 
            222462*CHq1[3, 3] + 670590*CHq3[1, 1] + 670590*CHq3[2, 2] + 
            333735*CHq3[3, 3] - 486576*CHu[1, 1] - 486576*CHu[2, 2] + 
            65430*CHu[3, 3]) + 32*MW2^7*MZ2^5*(2544765*CHd[1, 1] + 
            2544765*CHd[2, 2] + 2544765*CHd[3, 3] - 6803473*CHe[2, 2] - 
            649476*CHl1[1, 1] - 7094471*CHl1[2, 2] - 2353110*CHl3[1, 1] - 
            350397*CHl3[2, 2] - 3157017*CHq1[1, 1] - 3157017*CHq1[2, 2] + 
            360258*CHq1[3, 3] + 1195059*CHq3[1, 1] + 1195059*CHq3[2, 2] + 
            401046*CHq3[3, 3] - 5089530*CHu[1, 1] - 5089530*CHu[2, 2] + 
            160047*CHu[3, 3]))) + 
      MH2^2*(MW2^6*(MW2 + MZ2)*(-2*MW2^3*MZ2^8*(458067*CHd[1, 1] + 
            458067*CHd[2, 2] + 458067*CHd[3, 3] - 1214301*CHe[2, 2] + 
            58176*CHl1[1, 1] - 1354869*CHl1[2, 2] + 379344*CHl3[1, 1] + 
            1490995*CHl3[2, 2] - 968691*CHq1[1, 1] - 968691*CHq1[2, 2] - 
            420909*CHq1[3, 3] - 629799*CHq3[1, 1] - 629799*CHq3[2, 2] - 
            379413*CHq3[3, 3] - 916134*CHu[1, 1] - 916134*CHu[2, 2]) - 
          8*MW2^5*MZ2^6*(423663*CHd[1, 1] + 423663*CHd[2, 2] + 
            423663*CHd[3, 3] - 1035781*CHe[2, 2] - 42120*CHl1[1, 1] - 
            1102595*CHl1[2, 2] + 172812*CHl3[1, 1] + 1012777*CHl3[2, 2] - 
            668751*CHq1[1, 1] - 668751*CHq1[2, 2] - 110379*CHq1[3, 3] - 
            312303*CHq3[1, 1] - 312303*CHq3[2, 2] - 187059*CHq3[3, 3] - 
            847326*CHu[1, 1] - 847326*CHu[2, 2]) + 8*MW2^4*MZ2^7*
           (277311*CHd[1, 1] + 277311*CHd[2, 2] + 277311*CHd[3, 3] - 
            696921*CHe[2, 2] + 7236*CHl1[1, 1] - 748852*CHl1[2, 2] + 
            235452*CHl3[1, 1] + 848292*CHl3[2, 2] - 506919*CHq1[1, 1] - 
            506919*CHq1[2, 2] - 167190*CHq1[3, 3] - 314793*CHq3[1, 1] - 
            314793*CHq3[2, 2] - 185310*CHq3[3, 3] - 554622*CHu[1, 1] - 
            554622*CHu[2, 2]) + 2*MW2^2*MZ2^9*(116280*CHd[1, 1] + 
            116280*CHd[2, 2] + 116280*CHd[3, 3] - 322696*CHe[2, 2] + 
            22032*CHl1[1, 1] - 398353*CHl1[2, 2] + 62392*CHl3[1, 1] + 
            379043*CHl3[2, 2] - 288612*CHq1[1, 1] - 288612*CHq1[2, 2] - 
            142875*CHq1[3, 3] - 170802*CHq3[1, 1] - 170802*CHq3[2, 2] - 
            107607*CHq3[3, 3] - 232560*CHu[1, 1] - 232560*CHu[2, 2]) + 
          64*MW2^6*MZ2^5*(48615*CHd[1, 1] + 48615*CHd[2, 2] + 
            48615*CHd[3, 3] - 123003*CHe[2, 2] - 12906*CHl1[1, 1] - 
            130668*CHl1[2, 2] - 43584*CHl3[1, 1] + 31204*CHl3[2, 2] - 
            63933*CHq1[1, 1] - 63933*CHq1[2, 2] + 7854*CHq1[3, 3] - 
            1917*CHq3[1, 1] - 1917*CHq3[2, 2] - 4644*CHq3[3, 3] - 
            97230*CHu[1, 1] - 97230*CHu[2, 2]) - 128*MW2^7*MZ2^4*
           (10041*CHd[1, 1] + 10041*CHd[2, 2] + 10041*CHd[3, 3] - 
            30874*CHe[2, 2] - 6714*CHl1[1, 1] - 32897*CHl1[2, 2] - 
            58368*CHl3[1, 1] - 62013*CHl3[2, 2] - 8097*CHq1[1, 1] - 
            8097*CHq1[2, 2] + 10194*CHq1[3, 3] + 20811*CHq3[1, 1] + 
            20811*CHq3[2, 2] + 7896*CHq3[3, 3] - 20082*CHu[1, 1] - 
            20082*CHu[2, 2]) - 256*MW2^8*MZ2^3*(1755*CHd[1, 1] + 
            1755*CHd[2, 2] + 1755*CHd[3, 3] - 1689*CHe[2, 2] + 
            1728*CHl1[1, 1] - 1423*CHl1[2, 2] + 29207*CHl3[1, 1] + 
            46232*CHl3[2, 2] - 4347*CHq1[1, 1] - 4347*CHq1[2, 2] - 
            2799*CHq1[3, 3] - 12195*CHq3[1, 1] - 12195*CHq3[2, 2] - 
            4359*CHq3[3, 3] - 3510*CHu[1, 1] - 3510*CHu[2, 2]) + 
          512*MW2^9*MZ2^2*(1653*CHd[1, 1] + 1653*CHd[2, 2] + 1653*CHd[3, 3] - 
            4073*CHe[2, 2] + 180*CHl1[1, 1] - 4057*CHl1[2, 2] + 
            7317*CHl3[1, 1] + 15096*CHl3[2, 2] - 2373*CHq1[1, 1] - 
            2373*CHq1[2, 2] + 249*CHq1[3, 3] - 3201*CHq3[1, 1] - 
            3201*CHq3[2, 2] - 831*CHq3[3, 3] - 3306*CHu[1, 1] - 
            3306*CHu[2, 2]) + 4*MZ2^11*(480*CHd[1, 1] + 480*CHd[2, 2] + 
            480*CHd[3, 3] - 1136*CHe[2, 2] - 2773*CHl1[2, 2] + 
            360*CHl3[1, 1] + 2242*CHl3[2, 2] - 1830*CHq1[1, 1] - 
            1830*CHq1[2, 2] - 915*CHq1[3, 3] - 450*CHq3[1, 1] - 
            450*CHq3[2, 2] - 390*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2]) - 2048*MW2^10*MZ2*(201*CHd[1, 1] + 201*CHd[2, 2] + 
            201*CHd[3, 3] - 617*CHe[2, 2] - 617*CHl1[2, 2] + 426*CHl3[1, 1] + 
            1229*CHl3[2, 2] - 237*CHq1[1, 1] - 237*CHq1[2, 2] + 
            129*CHq1[3, 3] - 189*CHq3[1, 1] - 189*CHq3[2, 2] - 3*CHq3[3, 3] - 
            402*CHu[1, 1] - 402*CHu[2, 2]) + 12288*MW2^11*
           (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 22*CHe[2, 2] - 
            22*CHl1[2, 2] + 5*CHl3[1, 1] + 27*CHl3[2, 2] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 
            2*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          MW2*MZ2^10*(-32778*CHd[1, 1] - 32778*CHd[2, 2] - 32778*CHd[3, 3] + 
            90486*CHe[2, 2] - 5760*CHl1[1, 1] + 139263*CHl1[2, 2] - 
            8688*CHl3[1, 1] - 112853*CHl3[2, 2] + 98298*CHq1[1, 1] + 
            98298*CHq1[2, 2] + 50769*CHq1[3, 3] + 44880*CHq3[1, 1] + 
            44880*CHq3[2, 2] + 30789*CHq3[3, 3] + 65556*CHu[1, 1] + 
            65556*CHu[2, 2])) - 6*MT2^8*(-2*MW2 + MZ2)^2*
         (16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^2*(4*CHe[2, 2] + 2*CHl1[2, 2] + 15*CHl3[1, 1] + 
            17*CHl3[2, 2] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 24*CHu[3, 3]) + 
          8*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - CHl3[1, 1] + CHl3[2, 2] - 
            6*CHq1[3, 3] + 6*CHq3[3, 3] - 6*CHu[3, 3]) + 
          MZ2^4*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 3*CHl3[2, 2] + 
            15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3]) - 
          2*MW2*MZ2^3*(2*CHe[2, 2] + 2*CHl1[2, 2] - 22*CHl3[1, 1] - 
            20*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(4*MZ2^13*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1136*CHe[2, 2] - 2773*CHl1[2, 2] + 360*CHl3[1, 1] + 
            2242*CHl3[2, 2] - 1830*CHq1[1, 1] - 1830*CHq1[2, 2] - 
            915*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 
            390*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2]) - 
          12288*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] - 
            154*CHe[2, 2] - 154*CHl1[2, 2] + 37*CHl3[1, 1] + 191*CHl3[2, 2] - 
            42*CHq1[1, 1] - 42*CHq1[2, 2] + 42*CHq1[3, 3] - 14*CHq3[1, 1] - 
            14*CHq3[2, 2] + 16*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
          MW2*MZ2^12*(-40458*CHd[1, 1] - 40458*CHd[2, 2] - 40458*CHd[3, 3] + 
            108242*CHe[2, 2] - 5760*CHl1[1, 1] + 183421*CHl1[2, 2] - 
            14523*CHl3[1, 1] - 149010*CHl3[2, 2] + 127578*CHq1[1, 1] + 
            127578*CHq1[2, 2] + 62259*CHq1[3, 3] + 52080*CHq3[1, 1] + 
            52080*CHq3[2, 2] + 34629*CHq3[3, 3] + 80916*CHu[1, 1] + 
            80916*CHu[2, 2]) + 8*MW2^7*MZ2^6*(1249305*CHd[1, 1] + 
            1249305*CHd[2, 2] + 1249305*CHd[3, 3] - 2830995*CHe[2, 2] + 
            225576*CHl1[1, 1] - 3018009*CHl1[2, 2] + 3342894*CHl3[1, 1] + 
            6880181*CHl3[2, 2] - 2505849*CHq1[1, 1] - 2505849*CHq1[2, 2] - 
            1119045*CHq1[3, 3] - 2457753*CHq3[1, 1] - 2457753*CHq3[2, 2] - 
            1303137*CHq3[3, 3] - 2498610*CHu[1, 1] - 2498610*CHu[2, 2] - 
            13356*CHu[3, 3]) + 2*MW2^4*MZ2^9*(2127552*CHd[1, 1] + 
            2127552*CHd[2, 2] + 2127552*CHd[3, 3] - 5394314*CHe[2, 2] + 
            107424*CHl1[1, 1] - 5630967*CHl1[2, 2] + 1917116*CHl3[1, 1] + 
            6593969*CHl3[2, 2] - 3882156*CHq1[1, 1] - 3882156*CHq1[2, 2] - 
            1328898*CHq1[3, 3] - 2582754*CHq3[1, 1] - 2582754*CHq3[2, 2] - 
            1519242*CHq3[3, 3] - 4255104*CHu[1, 1] - 4255104*CHu[2, 2] - 
            6111*CHu[3, 3]) - 32*MW2^8*MZ2^5*(533994*CHd[1, 1] + 
            533994*CHd[2, 2] + 533994*CHd[3, 3] - 1242656*CHe[2, 2] - 
            59436*CHl1[1, 1] - 1315686*CHl1[2, 2] + 531520*CHl3[1, 1] + 
            1771770*CHl3[2, 2] - 800286*CHq1[1, 1] - 800286*CHq1[2, 2] - 
            82983*CHq1[3, 3] - 457374*CHq3[1, 1] - 457374*CHq3[2, 2] - 
            243639*CHq3[3, 3] - 1067988*CHu[1, 1] - 1067988*CHu[2, 2] - 
            2907*CHu[3, 3]) + 2*MW2^2*MZ2^11*(175116*CHd[1, 1] + 
            175116*CHd[2, 2] + 175116*CHd[3, 3] - 486690*CHe[2, 2] + 
            33552*CHl1[1, 1] - 637415*CHl1[2, 2] + 68728*CHl3[1, 1] + 
            568003*CHl3[2, 2] - 459588*CHq1[1, 1] - 459588*CHq1[2, 2] - 
            217968*CHq1[3, 3] - 254262*CHq3[1, 1] - 254262*CHq3[2, 2] - 
            154590*CHq3[3, 3] - 350232*CHu[1, 1] - 350232*CHu[2, 2] - 
            225*CHu[3, 3]) - 512*MW2^11*MZ2^2*(8211*CHd[1, 1] + 
            8211*CHd[2, 2] + 8211*CHd[3, 3] - 18117*CHe[2, 2] + 
            1260*CHl1[1, 1] - 18011*CHl1[2, 2] + 43530*CHl3[1, 1] + 
            84595*CHl3[2, 2] - 12675*CHq1[1, 1] - 12675*CHq1[2, 2] - 
            357*CHq1[3, 3] - 19335*CHq3[1, 1] - 19335*CHq3[2, 2] - 
            6273*CHq3[3, 3] - 16422*CHu[1, 1] - 16422*CHu[2, 2] - 
            144*CHu[3, 3]) + 1024*MW2^12*MZ2*(2526*CHd[1, 1] + 
            2526*CHd[2, 2] + 2526*CHd[3, 3] - 7576*CHe[2, 2] - 
            7576*CHl1[2, 2] + 5727*CHl3[1, 1] + 15919*CHl3[2, 2] - 
            3030*CHq1[1, 1] - 3030*CHq1[2, 2] + 1500*CHq1[3, 3] - 
            2550*CHq3[1, 1] - 2550*CHq3[2, 2] - 156*CHq3[3, 3] - 
            5052*CHu[1, 1] - 5052*CHu[2, 2] - 18*CHu[3, 3]) + 
          128*MW2^9*MZ2^4*(90939*CHd[1, 1] + 90939*CHd[2, 2] + 
            90939*CHd[3, 3] - 245472*CHe[2, 2] - 32454*CHl1[1, 1] - 
            257612*CHl1[2, 2] - 141107*CHl3[1, 1] + 973*CHl3[2, 2] - 
            100947*CHq1[1, 1] - 100947*CHq1[2, 2] + 44580*CHq1[3, 3] + 
            35313*CHq3[1, 1] + 35313*CHq3[2, 2] + 14847*CHq3[3, 3] - 
            181878*CHu[1, 1] - 181878*CHu[2, 2] + 162*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(5094*CHd[1, 1] + 5094*CHd[2, 2] + 
            5094*CHd[3, 3] - 50980*CHe[2, 2] - 21312*CHl1[1, 1] - 
            54484*CHl1[2, 2] - 277549*CHl3[1, 1] - 378209*CHl3[2, 2] + 
            19098*CHq1[1, 1] + 19098*CHq1[2, 2] + 41994*CHq1[3, 3] + 
            116490*CHq3[1, 1] + 116490*CHq3[2, 2] + 49410*CHq3[3, 3] - 
            10188*CHu[1, 1] - 10188*CHu[2, 2] + 792*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-1616928*CHd[1, 1] - 1616928*CHd[2, 2] - 
            1616928*CHd[3, 3] + 4376660*CHe[2, 2] - 252288*CHl1[1, 1] + 
            4920803*CHl1[2, 2] - 1107221*CHl3[1, 1] - 5135494*CHl3[2, 2] + 
            3558192*CHq1[1, 1] + 3558192*CHq1[2, 2] + 1547841*CHq1[3, 3] + 
            2311854*CHq3[1, 1] + 2311854*CHq3[2, 2] + 1363455*CHq3[3, 3] + 
            3233856*CHu[1, 1] + 3233856*CHu[2, 2] + 3960*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(-2925159*CHd[1, 1] - 2925159*CHd[2, 2] - 
            2925159*CHd[3, 3] + 6806113*CHe[2, 2] + 459936*CHl1[1, 1] + 
            6917853*CHl1[2, 2] - 1807824*CHl3[1, 1] - 7181643*CHl3[2, 2] + 
            4004871*CHq1[1, 1] + 4004871*CHq1[2, 2] + 312501*CHq1[3, 3] + 
            1877307*CHq3[1, 1] + 1877307*CHq3[2, 2] + 1181049*CHq3[3, 3] + 
            5850318*CHu[1, 1] + 5850318*CHu[2, 2] + 4212*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(142395*CHd[1, 1] + 142395*CHd[2, 2] + 
            142395*CHd[3, 3] - 245383*CHe[2, 2] - 322380*CHl1[1, 1] - 
            212710*CHl1[2, 2] - 1194657*CHl3[1, 1] - 1525323*CHl3[2, 2] + 
            361965*CHq1[1, 1] + 361965*CHq1[2, 2] + 703086*CHq1[3, 3] + 
            939003*CHq3[1, 1] + 939003*CHq3[2, 2] + 473190*CHq3[3, 3] - 
            284790*CHu[1, 1] - 284790*CHu[2, 2] + 4932*CHu[3, 3])) + 
        MT2^2*MW2^3*(24576*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 231*CHe[2, 2] - 231*CHl1[2, 2] + 58*CHl3[1, 1] + 
            289*CHl3[2, 2] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 
            21*CHq3[1, 1] - 21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 
            126*CHu[2, 2]) + 3*MZ2^13*(-1920*CHd[1, 1] - 1920*CHd[2, 2] - 
            1920*CHd[3, 3] + 4404*CHe[2, 2] + 11022*CHl1[2, 2] - 
            1465*CHl3[1, 1] - 9063*CHl3[2, 2] + 7320*CHq1[1, 1] + 
            7320*CHq1[2, 2] + 2610*CHq1[3, 3] + 1800*CHq3[1, 1] + 
            1800*CHq3[2, 2] + 760*CHq3[3, 3] + 3840*CHu[1, 1] + 
            3840*CHu[2, 2]) - 8*MW2^7*MZ2^6*(6470355*CHd[1, 1] + 
            6470355*CHd[2, 2] + 6470355*CHd[3, 3] - 15393657*CHe[2, 2] - 
            46008*CHl1[1, 1] - 16385403*CHl1[2, 2] + 7708656*CHl3[1, 1] + 
            22494677*CHl3[2, 2] - 11097795*CHq1[1, 1] - 11097795*CHq1[2, 2] - 
            3135867*CHq1[3, 3] - 7480611*CHq3[1, 1] - 7480611*CHq3[2, 2] - 
            4421127*CHq3[3, 3] - 12940710*CHu[1, 1] - 12940710*CHu[2, 2] - 
            74808*CHu[3, 3]) + 8*MW2^6*MZ2^7*(2538456*CHd[1, 1] + 
            2538456*CHd[2, 2] + 2538456*CHd[3, 3] - 6537982*CHe[2, 2] + 
            672300*CHl1[1, 1] - 7095983*CHl1[2, 2] + 4670664*CHl3[1, 1] + 
            11526469*CHl3[2, 2] - 5767152*CHq1[1, 1] - 5767152*CHq1[2, 2] - 
            2801775*CHq1[3, 3] - 5003130*CHq3[1, 1] - 5003130*CHq3[2, 2] - 
            2812899*CHq3[3, 3] - 5076912*CHu[1, 1] - 5076912*CHu[2, 2] - 
            44280*CHu[3, 3]) + MW2^3*MZ2^10*(3222864*CHd[1, 1] + 
            3222864*CHd[2, 2] + 3222864*CHd[3, 3] - 8634832*CHe[2, 2] + 
            448416*CHl1[1, 1] - 9197587*CHl1[2, 2] + 2394379*CHl3[1, 1] + 
            10033964*CHl3[2, 2] - 6634008*CHq1[1, 1] - 6634008*CHq1[2, 2] - 
            2616399*CHq1[3, 3] - 4544334*CHq3[1, 1] - 4544334*CHq3[2, 2] - 
            2658669*CHq3[3, 3] - 6445728*CHu[1, 1] - 6445728*CHu[2, 2] - 
            31122*CHu[3, 3]) - 128*MW2^10*MZ2^3*(31002*CHd[1, 1] + 
            31002*CHd[2, 2] + 31002*CHd[3, 3] + 37984*CHe[2, 2] + 
            68976*CHl1[1, 1] + 48896*CHl1[2, 2] + 1014411*CHl3[1, 1] + 
            1533243*CHl3[2, 2] - 123738*CHq1[1, 1] - 123738*CHq1[2, 2] - 
            110802*CHq1[3, 3] - 439098*CHq3[1, 1] - 439098*CHq3[2, 2] - 
            183882*CHq3[3, 3] - 62004*CHu[1, 1] - 62004*CHu[2, 2] - 
            7560*CHu[3, 3]) + 32*MW2^8*MZ2^5*(1883130*CHd[1, 1] + 
            1883130*CHd[2, 2] + 1883130*CHd[3, 3] - 4585564*CHe[2, 2] - 
            366300*CHl1[1, 1] - 4864370*CHl1[2, 2] + 88371*CHl3[1, 1] + 
            3710865*CHl3[2, 2] - 2627574*CHq1[1, 1] - 2627574*CHq1[2, 2] - 
            79617*CHq1[3, 3] - 789414*CHq3[1, 1] - 789414*CHq3[2, 2] - 
            552777*CHq3[3, 3] - 3766260*CHu[1, 1] - 3766260*CHu[2, 2] - 
            6309*CHu[3, 3]) + 512*MW2^11*MZ2^2*(30261*CHd[1, 1] + 
            30261*CHd[2, 2] + 30261*CHd[3, 3] - 71555*CHe[2, 2] + 
            3780*CHl1[1, 1] - 71261*CHl1[2, 2] + 141288*CHl3[1, 1] + 
            287015*CHl3[2, 2] - 44661*CHq1[1, 1] - 44661*CHq1[2, 2] + 
            2505*CHq1[3, 3] - 63297*CHq3[1, 1] - 63297*CHq3[2, 2] - 
            20115*CHq3[3, 3] - 60522*CHu[1, 1] - 60522*CHu[2, 2] - 
            1116*CHu[3, 3]) + MW2*MZ2^12*(107934*CHd[1, 1] + 
            107934*CHd[2, 2] + 107934*CHd[3, 3] - 290530*CHe[2, 2] + 
            17280*CHl1[1, 1] - 471215*CHl1[2, 2] + 29739*CHl3[1, 1] + 
            381908*CHl3[2, 2] - 331494*CHq1[1, 1] - 331494*CHq1[2, 2] - 
            132087*CHq1[3, 3] - 143640*CHq3[1, 1] - 143640*CHq3[2, 2] - 
            74097*CHq3[3, 3] - 215868*CHu[1, 1] - 215868*CHu[2, 2] - 
            450*CHu[3, 3]) - 3072*MW2^12*MZ2*(2694*CHd[1, 1] + 
            2694*CHd[2, 2] + 2694*CHd[3, 3] - 8184*CHe[2, 2] - 
            8184*CHl1[2, 2] + 5909*CHl3[1, 1] + 16725*CHl3[2, 2] - 
            3198*CHq1[1, 1] - 3198*CHq1[2, 2] + 1644*CHq1[3, 3] - 
            2606*CHq3[1, 1] - 2606*CHq3[2, 2] - 60*CHq3[3, 3] - 
            5388*CHu[1, 1] - 5388*CHu[2, 2] - 42*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-821250*CHd[1, 1] - 821250*CHd[2, 2] - 
            821250*CHd[3, 3] + 2286414*CHe[2, 2] - 160992*CHl1[1, 1] + 
            2848503*CHl1[2, 2] - 320895*CHl3[1, 1] - 2588536*CHl3[2, 2] + 
            2069442*CHq1[1, 1] + 2069442*CHq1[2, 2] + 862191*CHq1[3, 3] + 
            1211412*CHq3[1, 1] + 1211412*CHq3[2, 2] + 673533*CHq3[3, 3] + 
            1642500*CHu[1, 1] + 1642500*CHu[2, 2] + 6210*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(496494*CHd[1, 1] + 496494*CHd[2, 2] + 
            496494*CHd[3, 3] - 1420452*CHe[2, 2] - 243108*CHl1[1, 1] - 
            1501748*CHl1[2, 2] - 1585553*CHl3[1, 1] - 1205693*CHl3[2, 2] - 
            483966*CHq1[1, 1] - 483966*CHq1[2, 2] + 298044*CHq1[3, 3] + 
            553338*CHq3[1, 1] + 553338*CHq3[2, 2] + 223398*CHq3[3, 3] - 
            992988*CHu[1, 1] - 992988*CHu[2, 2] + 9900*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(1010769*CHd[1, 1] + 1010769*CHd[2, 2] + 
            1010769*CHd[3, 3] - 881079*CHe[2, 2] - 1582416*CHl1[1, 1] + 
            221305*CHl1[2, 2] - 748344*CHl3[1, 1] - 1779399*CHl3[2, 2] + 
            2179119*CHq1[1, 1] + 2179119*CHq1[2, 2] + 3143481*CHq1[3, 3] + 
            3182283*CHq3[1, 1] + 3182283*CHq3[2, 2] + 1421709*CHq3[3, 3] - 
            2021538*CHu[1, 1] - 2021538*CHu[2, 2] + 15300*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(-3176187*CHd[1, 1] - 3176187*CHd[2, 2] - 
            3176187*CHd[3, 3] + 7702767*CHe[2, 2] + 84960*CHl1[1, 1] + 
            7424022*CHl1[2, 2] - 3184638*CHl3[1, 1] - 9418436*CHl3[2, 2] + 
            4865631*CHq1[1, 1] + 4865631*CHq1[2, 2] + 1290027*CHq1[3, 3] + 
            3339669*CHq3[1, 1] + 3339669*CHq3[2, 2] + 2112723*CHq3[3, 3] + 
            6352374*CHu[1, 1] + 6352374*CHu[2, 2] + 30357*CHu[3, 3])) + 
        MT2^7*(-12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[2, 2] - 22*CHl1[2, 2] + CHl3[1, 1] + 23*CHl3[2, 2] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
            2*CHq3[2, 2] + 16*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          2*MW2^3*MZ2^8*(458067*CHd[1, 1] + 458067*CHd[2, 2] + 
            458067*CHd[3, 3] - 1219593*CHe[2, 2] + 58176*CHl1[1, 1] - 
            1358565*CHl1[2, 2] + 378510*CHl3[1, 1] + 1486465*CHl3[2, 2] - 
            968691*CHq1[1, 1] - 968691*CHq1[2, 2] - 441537*CHq1[3, 3] - 
            629799*CHq3[1, 1] - 629799*CHq3[2, 2] - 471117*CHq3[3, 3] - 
            916134*CHu[1, 1] - 916134*CHu[2, 2] - 70740*CHu[3, 3]) - 
          8*MW2^4*MZ2^7*(277311*CHd[1, 1] + 277311*CHd[2, 2] + 
            277311*CHd[3, 3] - 695199*CHe[2, 2] + 7236*CHl1[1, 1] - 
            748390*CHl1[2, 2] + 239697*CHl3[1, 1] + 852999*CHl3[2, 2] - 
            506919*CHq1[1, 1] - 506919*CHq1[2, 2] - 194514*CHq1[3, 3] - 
            314793*CHq3[1, 1] - 314793*CHq3[2, 2] - 206022*CHq3[3, 3] - 
            554622*CHu[1, 1] - 554622*CHu[2, 2] - 20124*CHu[3, 3]) + 
          128*MW2^8*MZ2^3*(3510*CHd[1, 1] + 3510*CHd[2, 2] + 3510*CHd[3, 3] - 
            1596*CHe[2, 2] + 3456*CHl1[1, 1] - 1544*CHl1[2, 2] + 
            60619*CHl3[1, 1] + 95971*CHl3[2, 2] - 8694*CHq1[1, 1] - 
            8694*CHq1[2, 2] - 14022*CHq1[3, 3] - 24390*CHq3[1, 1] - 
            24390*CHq3[2, 2] - 12990*CHq3[3, 3] - 7020*CHu[1, 1] - 
            7020*CHu[2, 2] - 11304*CHu[3, 3]) + MW2*MZ2^10*
           (32778*CHd[1, 1] + 32778*CHd[2, 2] + 32778*CHd[3, 3] - 
            90558*CHe[2, 2] + 5760*CHl1[1, 1] - 139239*CHl1[2, 2] + 
            10908*CHl3[1, 1] + 115097*CHl3[2, 2] - 98298*CHq1[1, 1] - 
            98298*CHq1[2, 2] - 40689*CHq1[3, 3] - 44880*CHq3[1, 1] - 
            44880*CHq3[2, 2] - 38109*CHq3[3, 3] - 65556*CHu[1, 1] - 
            65556*CHu[2, 2] - 7560*CHu[3, 3]) - 512*MW2^9*MZ2^2*
           (1653*CHd[1, 1] + 1653*CHd[2, 2] + 1653*CHd[3, 3] - 
            3749*CHe[2, 2] + 180*CHl1[1, 1] - 3775*CHl1[2, 2] + 
            7281*CHl3[1, 1] + 15342*CHl3[2, 2] - 2373*CHq1[1, 1] - 
            2373*CHq1[2, 2] - 903*CHq1[3, 3] - 3201*CHq3[1, 1] - 
            3201*CHq3[2, 2] + 345*CHq3[3, 3] - 3306*CHu[1, 1] - 
            3306*CHu[2, 2] - 1296*CHu[3, 3]) + 1024*MW2^10*MZ2*
           (402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 1192*CHe[2, 2] - 
            1192*CHl1[2, 2] + 723*CHl3[1, 1] + 2371*CHl3[2, 2] - 
            474*CHq1[1, 1] - 474*CHq1[2, 2] + 132*CHq1[3, 3] - 
            378*CHq3[1, 1] - 378*CHq3[2, 2] + 600*CHq3[3, 3] - 
            804*CHu[1, 1] - 804*CHu[2, 2] - 126*CHu[3, 3]) + 
          2*MZ2^11*(-960*CHd[1, 1] - 960*CHd[2, 2] - 960*CHd[3, 3] + 
            2212*CHe[2, 2] + 5516*CHl1[2, 2] - 1020*CHl3[1, 1] - 
            4814*CHl3[2, 2] + 3660*CHq1[1, 1] + 3660*CHq1[2, 2] + 
            1155*CHq1[3, 3] + 900*CHq3[1, 1] + 900*CHq3[2, 2] + 
            855*CHq3[3, 3] + 1920*CHu[1, 1] + 1920*CHu[2, 2] + 
            225*CHu[3, 3]) + 2*MW2^2*MZ2^9*(-116280*CHd[1, 1] - 
            116280*CHd[2, 2] - 116280*CHd[3, 3] + 324892*CHe[2, 2] - 
            22032*CHl1[1, 1] + 399499*CHl1[2, 2] - 62188*CHl3[1, 1] - 
            377693*CHl3[2, 2] + 288612*CHq1[1, 1] + 288612*CHq1[2, 2] + 
            133362*CHq1[3, 3] + 170802*CHq3[1, 1] + 170802*CHq3[2, 2] + 
            136944*CHq3[3, 3] + 232560*CHu[1, 1] + 232560*CHu[2, 2] + 
            23751*CHu[3, 3]) + 64*MW2^7*MZ2^4*(20082*CHd[1, 1] + 
            20082*CHd[2, 2] + 20082*CHd[3, 3] - 63242*CHe[2, 2] - 
            13428*CHl1[1, 1] - 66466*CHl1[2, 2] - 122127*CHl3[1, 1] - 
            130089*CHl3[2, 2] - 16194*CHq1[1, 1] - 16194*CHq1[2, 2] + 
            34752*CHq1[3, 3] + 41622*CHq3[1, 1] + 41622*CHq3[2, 2] + 
            42642*CHq3[3, 3] - 40164*CHu[1, 1] - 40164*CHu[2, 2] + 
            26460*CHu[3, 3]) + 8*MW2^5*MZ2^6*(423663*CHd[1, 1] + 
            423663*CHd[2, 2] + 423663*CHd[3, 3] - 1026061*CHe[2, 2] - 
            42120*CHl1[1, 1] - 1096475*CHl1[2, 2] + 179748*CHl3[1, 1] + 
            1025833*CHl3[2, 2] - 668751*CHq1[1, 1] - 668751*CHq1[2, 2] - 
            143247*CHq1[3, 3] - 312303*CHq3[1, 1] - 312303*CHq3[2, 2] - 
            129375*CHq3[3, 3] - 847326*CHu[1, 1] - 847326*CHu[2, 2] + 
            27756*CHu[3, 3]) - 32*MW2^6*MZ2^5*(97230*CHd[1, 1] + 
            97230*CHd[2, 2] + 97230*CHd[3, 3] - 243906*CHe[2, 2] - 
            25812*CHl1[1, 1] - 259386*CHl1[2, 2] - 90462*CHl3[1, 1] + 
            61064*CHl3[2, 2] - 127866*CHq1[1, 1] - 127866*CHq1[2, 2] + 
            22143*CHq1[3, 3] - 3834*CHq3[1, 1] - 3834*CHq3[2, 2] + 
            38001*CHq3[3, 3] - 194460*CHu[1, 1] - 194460*CHu[2, 2] + 
            33219*CHu[3, 3])) + MT2^3*MW2^2*
         (3*MZ2^13*(1920*CHd[1, 1] + 1920*CHd[2, 2] + 1920*CHd[3, 3] - 
            4324*CHe[2, 2] - 10982*CHl1[2, 2] + 1815*CHl3[1, 1] + 
            9453*CHl3[2, 2] - 7320*CHq1[1, 1] - 7320*CHq1[2, 2] - 
            2010*CHq1[3, 3] - 1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 
            560*CHq3[3, 3] - 3840*CHu[1, 1] - 3840*CHu[2, 2]) - 
          12288*MW2^13*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
            770*CHe[2, 2] - 770*CHl1[2, 2] + 199*CHl3[1, 1] + 
            969*CHl3[2, 2] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) + 2*MW2^5*MZ2^8*
           (10948389*CHd[1, 1] + 10948389*CHd[2, 2] + 10948389*CHd[3, 3] - 
            30148839*CHe[2, 2] + 2541600*CHl1[1, 1] - 34215219*CHl1[2, 2] + 
            9939810*CHl3[1, 1] + 38742071*CHl3[2, 2] - 25879173*CHq1[1, 1] - 
            25879173*CHq1[2, 2] - 11688879*CHq1[3, 3] - 18295329*CHq3[1, 1] - 
            18295329*CHq3[2, 2] - 10611123*CHq3[3, 3] - 21896778*CHu[1, 1] - 
            21896778*CHu[2, 2] - 133596*CHu[3, 3]) - 8*MW2^6*MZ2^7*
           (8539125*CHd[1, 1] + 8539125*CHd[2, 2] + 8539125*CHd[3, 3] - 
            21518133*CHe[2, 2] + 563004*CHl1[1, 1] - 23125706*CHl1[2, 2] + 
            8674989*CHl3[1, 1] + 28277559*CHl3[2, 2] - 16207773*CHq1[1, 1] - 
            16207773*CHq1[2, 2] - 5906514*CHq1[3, 3] - 10971747*CHq3[1, 1] - 
            10971747*CHq3[2, 2] - 6727950*CHq3[3, 3] - 17078250*CHu[1, 1] - 
            17078250*CHu[2, 2] - 120240*CHu[3, 3]) + 8*MW2^7*MZ2^6*
           (14346237*CHd[1, 1] + 14346237*CHd[2, 2] + 14346237*CHd[3, 3] - 
            34808999*CHe[2, 2] - 1151928*CHl1[1, 1] - 37057129*CHl1[2, 2] + 
            8891124*CHl3[1, 1] + 38419499*CHl3[2, 2] - 23017629*CHq1[1, 1] - 
            23017629*CHq1[2, 2] - 5354565*CHq1[3, 3] - 11929533*CHq3[1, 1] - 
            11929533*CHq3[2, 2] - 7808877*CHq3[3, 3] - 28692474*CHu[1, 1] - 
            28692474*CHu[2, 2] - 118332*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (-742068*CHd[1, 1] - 742068*CHd[2, 2] - 742068*CHd[3, 3] + 
            2879660*CHe[2, 2] - 684288*CHl1[1, 1] + 4917377*CHl1[2, 2] + 
            674806*CHl3[1, 1] - 3092653*CHl3[2, 2] + 4018392*CHq1[1, 1] + 
            4018392*CHq1[2, 2] + 2234070*CHq1[3, 3] + 2200554*CHq3[1, 1] + 
            2200554*CHq3[2, 2] + 1011948*CHq3[3, 3] + 1484136*CHu[1, 1] + 
            1484136*CHu[2, 2] - 32859*CHu[3, 3]) + 128*MW2^10*MZ2^3*
           (113202*CHd[1, 1] + 113202*CHd[2, 2] + 113202*CHd[3, 3] - 
            92244*CHe[2, 2] + 120960*CHl1[1, 1] - 73936*CHl1[2, 2] + 
            1921049*CHl3[1, 1] + 3070313*CHl3[2, 2] - 292914*CHq1[1, 1] - 
            292914*CHq1[2, 2] - 166194*CHq1[3, 3] - 844578*CHq3[1, 1] - 
            844578*CHq3[2, 2] - 360282*CHq3[3, 3] - 226404*CHu[1, 1] - 
            226404*CHu[2, 2] - 27720*CHu[3, 3]) + 2*MW2^2*MZ2^11*
           (315240*CHd[1, 1] + 315240*CHd[2, 2] + 315240*CHd[3, 3] - 
            888478*CHe[2, 2] + 66096*CHl1[1, 1] - 999983*CHl1[2, 2] + 
            127530*CHl3[1, 1] + 946709*CHl3[2, 2] - 737736*CHq1[1, 1] - 
            737736*CHq1[2, 2] - 283449*CHq1[3, 3] - 480906*CHq3[1, 1] - 
            480906*CHq3[2, 2] - 277071*CHq3[3, 3] - 630480*CHu[1, 1] - 
            630480*CHu[2, 2] - 7740*CHu[3, 3]) - 512*MW2^11*MZ2^2*
           (57423*CHd[1, 1] + 57423*CHd[2, 2] + 57423*CHd[3, 3] - 
            140563*CHe[2, 2] + 6300*CHl1[1, 1] - 140129*CHl1[2, 2] + 
            249597*CHl3[1, 1] + 520560*CHl3[2, 2] - 82623*CHq1[1, 1] - 
            82623*CHq1[2, 2] + 7923*CHq1[3, 3] - 111891*CHq3[1, 1] - 
            111891*CHq3[2, 2] - 34437*CHq3[3, 3] - 114846*CHu[1, 1] - 
            114846*CHu[2, 2] - 3600*CHu[3, 3]) - 3*MW2*MZ2^12*
           (32778*CHd[1, 1] + 32778*CHd[2, 2] + 32778*CHd[3, 3] - 
            89038*CHe[2, 2] + 5760*CHl1[1, 1] - 138429*CHl1[2, 2] + 
            9053*CHl3[1, 1] + 114052*CHl3[2, 2] - 98298*CHq1[1, 1] - 
            98298*CHq1[2, 2] - 33849*CHq1[3, 3] - 44880*CHq3[1, 1] - 
            44880*CHq3[2, 2] - 22439*CHq3[3, 3] - 65556*CHu[1, 1] - 
            65556*CHu[2, 2] - 450*CHu[3, 3]) + 1024*MW2^12*MZ2*
           (14070*CHd[1, 1] + 14070*CHd[2, 2] + 14070*CHd[3, 3] - 
            43064*CHe[2, 2] - 43064*CHl1[2, 2] + 30357*CHl3[1, 1] + 
            86693*CHl3[2, 2] - 16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 
            8652*CHq1[3, 3] - 13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 
            480*CHq3[3, 3] - 28140*CHu[1, 1] - 28140*CHu[2, 2] - 
            378*CHu[3, 3]) - 32*MW2^8*MZ2^5*(3445170*CHd[1, 1] + 
            3445170*CHd[2, 2] + 3445170*CHd[3, 3] - 8622162*CHe[2, 2] - 
            861948*CHl1[1, 1] - 9164934*CHl1[2, 2] - 1935666*CHl3[1, 1] + 
            3724072*CHl3[2, 2] - 4579638*CHq1[1, 1] - 4579638*CHq1[2, 2] - 
            12027*CHq1[3, 3] - 426870*CHq3[1, 1] - 426870*CHq3[2, 2] - 
            562833*CHq3[3, 3] - 6890340*CHu[1, 1] - 6890340*CHu[2, 2] + 
            27945*CHu[3, 3]) + 64*MW2^9*MZ2^4*(742542*CHd[1, 1] + 
            742542*CHd[2, 2] + 742542*CHd[3, 3] - 2237818*CHe[2, 2] - 
            465660*CHl1[1, 1] - 2383298*CHl1[2, 2] - 3596751*CHl3[1, 1] - 
            3648345*CHl3[2, 2] - 623742*CHq1[1, 1] - 623742*CHq1[2, 2] + 
            512952*CHq1[3, 3] + 1379946*CHq3[1, 1] + 1379946*CHq3[2, 2] + 
            597438*CHq3[3, 3] - 1485084*CHu[1, 1] - 1485084*CHu[2, 2] + 
            50868*CHu[3, 3]) + MW2^3*MZ2^10*(-1601172*CHd[1, 1] - 
            1601172*CHd[2, 2] - 1601172*CHd[3, 3] + 4174020*CHe[2, 2] - 
            147456*CHl1[1, 1] + 3284373*CHl1[2, 2] - 1681770*CHl3[1, 1] - 
            4676537*CHl3[2, 2] + 2371716*CHq1[1, 1] + 2371716*CHq1[2, 2] + 
            799263*CHq1[3, 3] + 2207994*CHq3[1, 1] + 2207994*CHq3[2, 2] + 
            1454079*CHq3[3, 3] + 3202344*CHu[1, 1] + 3202344*CHu[2, 2] + 
            62496*CHu[3, 3])) + MT2^6*(24576*MW2^12*(21*CHd[1, 1] + 
            21*CHd[2, 2] + 21*CHd[3, 3] - 77*CHe[2, 2] - 77*CHl1[2, 2] + 
            16*CHl3[1, 1] + 93*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + 2*MZ2^12*(-960*CHd[1, 1] - 
            960*CHd[2, 2] - 960*CHd[3, 3] + 2152*CHe[2, 2] + 
            5486*CHl1[2, 2] - 945*CHl3[1, 1] - 4769*CHl3[2, 2] + 
            3660*CHq1[1, 1] + 3660*CHq1[2, 2] + 930*CHq1[3, 3] + 
            900*CHq3[1, 1] + 900*CHq3[2, 2] + 480*CHq3[3, 3] + 
            1920*CHu[1, 1] + 1920*CHu[2, 2]) + 2*MW2^3*MZ2^9*
           (1272027*CHd[1, 1] + 1272027*CHd[2, 2] + 1272027*CHd[3, 3] - 
            3480259*CHe[2, 2] + 212400*CHl1[1, 1] - 4145806*CHl1[2, 2] + 
            703390*CHl3[1, 1] + 4029132*CHl3[2, 2] - 2988975*CHq1[1, 1] - 
            2988975*CHq1[2, 2] - 1225959*CHq1[3, 3] - 1825413*CHq3[1, 1] - 
            1825413*CHq3[2, 2] - 1192587*CHq3[3, 3] - 2544054*CHu[1, 1] - 
            2544054*CHu[2, 2] - 79569*CHu[3, 3]) + 8*MW2^5*MZ2^7*
           (2364840*CHd[1, 1] + 2364840*CHd[2, 2] + 2364840*CHd[3, 3] - 
            5920618*CHe[2, 2] + 8532*CHl1[1, 1] - 6351597*CHl1[2, 2] + 
            1809066*CHl3[1, 1] + 6931873*CHl3[2, 2] - 4217184*CHq1[1, 1] - 
            4217184*CHq1[2, 2] - 1448505*CHq1[3, 3] - 2515854*CHq3[1, 1] - 
            2515854*CHq3[2, 2] - 1600317*CHq3[3, 3] - 4729680*CHu[1, 1] - 
            4729680*CHu[2, 2] - 58572*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (31182*CHd[1, 1] + 31182*CHd[2, 2] + 31182*CHd[3, 3] - 
            35936*CHe[2, 2] + 24912*CHl1[1, 1] - 33432*CHl1[2, 2] + 
            430081*CHl3[1, 1] + 702265*CHl3[2, 2] - 70350*CHq1[1, 1] - 
            70350*CHq1[2, 2] - 52806*CHq1[3, 3] - 183534*CHq3[1, 1] - 
            183534*CHq3[2, 2] - 87438*CHq3[3, 3] - 62364*CHu[1, 1] - 
            62364*CHu[2, 2] - 34632*CHu[3, 3]) + 512*MW2^10*MZ2^2*
           (12375*CHd[1, 1] + 12375*CHd[2, 2] + 12375*CHd[3, 3] - 
            30085*CHe[2, 2] + 1260*CHl1[1, 1] - 30099*CHl1[2, 2] + 
            52914*CHl3[1, 1] + 111347*CHl3[2, 2] - 17559*CHq1[1, 1] - 
            17559*CHq1[2, 2] - 693*CHq1[3, 3] - 23163*CHq3[1, 1] - 
            23163*CHq3[2, 2] - 3729*CHq3[3, 3] - 24750*CHu[1, 1] - 
            24750*CHu[2, 2] - 3924*CHu[3, 3]) + MW2*MZ2^11*
           (46218*CHd[1, 1] + 46218*CHd[2, 2] + 46218*CHd[3, 3] - 
            119618*CHe[2, 2] + 5760*CHl1[1, 1] - 215449*CHl1[2, 2] + 
            20883*CHl3[1, 1] + 179202*CHl3[2, 2] - 149538*CHq1[1, 1] - 
            149538*CHq1[2, 2] - 48399*CHq1[3, 3] - 57480*CHq3[1, 1] - 
            57480*CHq3[2, 2] - 34629*CHq3[3, 3] - 92436*CHu[1, 1] - 
            92436*CHu[2, 2] - 1800*CHu[3, 3]) - 1024*MW2^11*MZ2*
           (2886*CHd[1, 1] + 2886*CHd[2, 2] + 2886*CHd[3, 3] - 
            8776*CHe[2, 2] - 8776*CHl1[2, 2] + 6021*CHl3[1, 1] + 
            17653*CHl3[2, 2] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^10*(-462006*CHd[1, 1] - 
            462006*CHd[2, 2] - 462006*CHd[3, 3] + 1272050*CHe[2, 2] - 
            84384*CHl1[1, 1] + 1766957*CHl1[2, 2] - 156749*CHl3[1, 1] - 
            1523796*CHl3[2, 2] + 1265310*CHq1[1, 1] + 1265310*CHq1[2, 2] + 
            482625*CHq1[3, 3] + 655764*CHq3[1, 1] + 655764*CHq3[2, 2] + 
            418251*CHq3[3, 3] + 924012*CHu[1, 1] + 924012*CHu[2, 2] + 
            27090*CHu[3, 3]) - 64*MW2^8*MZ2^4*(133554*CHd[1, 1] + 
            133554*CHd[2, 2] + 133554*CHd[3, 3] - 425528*CHe[2, 2] - 
            100908*CHl1[1, 1] - 453480*CHl1[2, 2] - 886637*CHl3[1, 1] - 
            1004381*CHl3[2, 2] - 95970*CHq1[1, 1] - 95970*CHq1[2, 2] + 
            148908*CHq1[3, 3] + 340134*CHq3[1, 1] + 340134*CHq3[2, 2] + 
            224538*CHq3[3, 3] - 267108*CHu[1, 1] - 267108*CHu[2, 2] + 
            82404*CHu[3, 3]) - 8*MW2^6*MZ2^6*(3354561*CHd[1, 1] + 
            3354561*CHd[2, 2] + 3354561*CHd[3, 3] - 8206243*CHe[2, 2] - 
            398088*CHl1[1, 1] - 8748737*CHl1[2, 2] + 1086168*CHl3[1, 1] + 
            7578999*CHl3[2, 2] - 5192721*CHq1[1, 1] - 5192721*CHq1[2, 2] - 
            1127745*CHq1[3, 3] - 2201457*CHq3[1, 1] - 2201457*CHq3[2, 2] - 
            1249197*CHq3[3, 3] - 6709122*CHu[1, 1] - 6709122*CHu[2, 2] + 
            98424*CHu[3, 3]) + 32*MW2^7*MZ2^5*(720774*CHd[1, 1] + 
            720774*CHd[2, 2] + 720774*CHd[3, 3] - 1833160*CHe[2, 2] - 
            207540*CHl1[1, 1] - 1951382*CHl1[2, 2] - 731361*CHl3[1, 1] + 
            310649*CHl3[2, 2] - 927450*CHq1[1, 1] - 927450*CHq1[2, 2] + 
            52101*CHq1[3, 3] + 56406*CHq3[1, 1] + 56406*CHq3[2, 2] + 
            108657*CHq3[3, 3] - 1441548*CHu[1, 1] - 1441548*CHu[2, 2] + 
            106353*CHu[3, 3]) + 2*MW2^4*MZ2^8*(-4315713*CHd[1, 1] - 
            4315713*CHd[2, 2] - 4315713*CHd[3, 3] + 11327775*CHe[2, 2] - 
            436176*CHl1[1, 1] + 12504103*CHl1[2, 2] - 3331368*CHl3[1, 1] - 
            13539673*CHl3[2, 2] + 8808513*CHq1[1, 1] + 8808513*CHq1[2, 2] + 
            3530415*CHq1[3, 3] + 5667765*CHq3[1, 1] + 5667765*CHq3[2, 2] + 
            3707979*CHq3[3, 3] + 8631426*CHu[1, 1] + 8631426*CHu[2, 2] + 
            224748*CHu[3, 3])) + MT2^4*MW2*
         (-4*MZ2^13*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1076*CHe[2, 2] - 2743*CHl1[2, 2] + 510*CHl3[1, 1] + 
            2422*CHl3[2, 2] - 1830*CHq1[1, 1] - 1830*CHq1[2, 2] - 
            465*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 
            240*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2]) + 
          122880*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            77*CHe[2, 2] - 77*CHl1[2, 2] + 20*CHl3[1, 1] + 97*CHl3[2, 2] - 
            21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 
            7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          8*MW2^6*MZ2^7*(11435280*CHd[1, 1] + 11435280*CHd[2, 2] + 
            11435280*CHd[3, 3] - 28667450*CHe[2, 2] + 145908*CHl1[1, 1] - 
            30737397*CHl1[2, 2] + 9130356*CHl3[1, 1] + 34121331*CHl3[2, 2] - 
            20574456*CHq1[1, 1] - 20574456*CHq1[2, 2] - 6924513*CHq1[3, 3] - 
            12563934*CHq3[1, 1] - 12563934*CHq3[2, 2] - 8037501*CHq3[3, 3] - 
            22870560*CHu[1, 1] - 22870560*CHu[2, 2] - 155088*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(152694*CHd[1, 1] + 152694*CHd[2, 2] + 
            152694*CHd[3, 3] - 190988*CHe[2, 2] + 124560*CHl1[1, 1] - 
            173248*CHl1[2, 2] + 2073167*CHl3[1, 1] + 3405279*CHl3[2, 2] - 
            347958*CHq1[1, 1] - 347958*CHq1[2, 2] - 164286*CHq1[3, 3] - 
            914646*CHq3[1, 1] - 914646*CHq3[2, 2] - 401622*CHq3[3, 3] - 
            305388*CHu[1, 1] - 305388*CHu[2, 2] - 52488*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(5250891*CHd[1, 1] + 5250891*CHd[2, 2] + 
            5250891*CHd[3, 3] - 14570945*CHe[2, 2] + 1033056*CHl1[1, 1] - 
            17706958*CHl1[2, 2] + 2625755*CHl3[1, 1] + 16829769*CHl3[2, 2] - 
            12917199*CHq1[1, 1] - 12917199*CHq1[2, 2] - 5357049*CHq1[3, 3] - 
            7867893*CHq3[1, 1] - 7867893*CHq3[2, 2] - 4519095*CHq3[3, 3] - 
            10501782*CHu[1, 1] - 10501782*CHu[2, 2] - 39591*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-1393896*CHd[1, 1] - 1393896*CHd[2, 2] - 
            1393896*CHd[3, 3] + 3910096*CHe[2, 2] - 305568*CHl1[1, 1] + 
            6114157*CHl1[2, 2] - 102760*CHl3[1, 1] - 4725583*CHl3[2, 2] + 
            4389168*CHq1[1, 1] + 4389168*CHq1[2, 2] + 1711977*CHq1[3, 3] + 
            2019222*CHq3[1, 1] + 2019222*CHq3[2, 2] + 947397*CHq3[3, 3] + 
            2787792*CHu[1, 1] + 2787792*CHu[2, 2] - 34146*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(16612149*CHd[1, 1] + 16612149*CHd[2, 2] + 
            16612149*CHd[3, 3] - 40658575*CHe[2, 2] - 1883016*CHl1[1, 1] - 
            43301633*CHl1[2, 2] + 6188094*CHl3[1, 1] + 38626269*CHl3[2, 2] - 
            25834053*CHq1[1, 1] - 25834053*CHq1[2, 2] - 5674929*CHq1[3, 3] - 
            11340261*CHq3[1, 1] - 11340261*CHq3[2, 2] - 7743105*CHq3[3, 3] - 
            33224298*CHu[1, 1] - 33224298*CHu[2, 2] - 17352*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(61731*CHd[1, 1] + 61731*CHd[2, 2] + 
            61731*CHd[3, 3] - 153347*CHe[2, 2] + 6300*CHl1[1, 1] - 
            152997*CHl1[2, 2] + 259593*CHl3[1, 1] + 548200*CHl3[2, 2] - 
            87651*CHq1[1, 1] - 87651*CHq1[2, 2] + 8811*CHq1[3, 3] - 
            115767*CHq3[1, 1] - 115767*CHq3[2, 2] - 33333*CHq3[3, 3] - 
            123462*CHu[1, 1] - 123462*CHu[2, 2] - 6300*CHu[3, 3]) + 
          MW2*MZ2^12*(23178*CHd[1, 1] + 23178*CHd[2, 2] + 23178*CHd[3, 3] - 
            67430*CHe[2, 2] + 5760*CHl1[1, 1] - 83515*CHl1[2, 2] + 
            2748*CHl3[1, 1] + 69561*CHl3[2, 2] - 61698*CHq1[1, 1] - 
            61698*CHq1[2, 2] - 22479*CHq1[3, 3] - 35880*CHq3[1, 1] - 
            35880*CHq3[2, 2] - 25359*CHq3[3, 3] - 46356*CHu[1, 1] - 
            46356*CHu[2, 2] - 1350*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (14430*CHd[1, 1] + 14430*CHd[2, 2] + 14430*CHd[3, 3] - 
            44300*CHe[2, 2] - 44300*CHl1[2, 2] + 30939*CHl3[1, 1] + 
            88679*CHl3[2, 2] - 16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 
            8760*CHq1[3, 3] - 13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 
            1740*CHq3[3, 3] - 28860*CHu[1, 1] - 28860*CHu[2, 2] - 
            630*CHu[3, 3]) + MW2^2*MZ2^11*(-1470*CHd[1, 1] - 1470*CHd[2, 2] - 
            1470*CHd[3, 3] + 46234*CHe[2, 2] - 15264*CHl1[1, 1] - 
            281721*CHl1[2, 2] - 15422*CHl3[1, 1] + 141689*CHl3[2, 2] - 
            170466*CHq1[1, 1] - 170466*CHq1[2, 2] - 38253*CHq1[3, 3] + 
            54204*CHq3[1, 1] + 54204*CHq3[2, 2] + 89343*CHq3[3, 3] + 
            2940*CHu[1, 1] + 2940*CHu[2, 2] + 13230*CHu[3, 3]) - 
          128*MW2^9*MZ2^4*(340497*CHd[1, 1] + 340497*CHd[2, 2] + 
            340497*CHd[3, 3] - 1067803*CHe[2, 2] - 251550*CHl1[1, 1] - 
            1142989*CHl1[2, 2] - 2104889*CHl3[1, 1] - 2361194*CHl3[2, 2] - 
            249417*CHq1[1, 1] - 249417*CHq1[2, 2] + 266382*CHq1[3, 3] + 
            837531*CHq3[1, 1] + 837531*CHq3[2, 2] + 399183*CHq3[3, 3] - 
            680994*CHu[1, 1] - 680994*CHu[2, 2] + 56430*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(3617910*CHd[1, 1] + 3617910*CHd[2, 2] + 
            3617910*CHd[3, 3] - 9191558*CHe[2, 2] - 1023876*CHl1[1, 1] - 
            9783678*CHl1[2, 2] - 3283964*CHl3[1, 1] + 2046902*CHl3[2, 2] - 
            4672026*CHq1[1, 1] - 4672026*CHq1[2, 2] + 36027*CHq1[3, 3] + 
            184470*CHq3[1, 1] + 184470*CHq3[2, 2] - 188307*CHq3[3, 3] - 
            7235820*CHu[1, 1] - 7235820*CHu[2, 2] + 114471*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(-19883913*CHd[1, 1] - 19883913*CHd[2, 2] - 
            19883913*CHd[3, 3] + 52468259*CHe[2, 2] - 2349360*CHl1[1, 1] + 
            58080387*CHl1[2, 2] - 15666690*CHl3[1, 1] - 63378103*CHl3[2, 2] + 
            41367561*CHq1[1, 1] + 41367561*CHq1[2, 2] + 16426983*CHq1[3, 3] + 
            27089613*CHq3[1, 1] + 27089613*CHq3[2, 2] + 16612467*CHq3[3, 3] + 
            39767826*CHu[1, 1] + 39767826*CHu[2, 2] + 312660*CHu[3, 3])) - 
        MT2^5*MW2*(12288*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 
            126*CHd[3, 3] - 462*CHe[2, 2] - 462*CHl1[2, 2] + 115*CHl3[1, 1] + 
            577*CHl3[2, 2] - 126*CHq1[1, 1] - 126*CHq1[2, 2] + 
            126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 
            252*CHu[1, 1] - 252*CHu[2, 2]) + 8*MW2^5*MZ2^7*
           (7518183*CHd[1, 1] + 7518183*CHd[2, 2] + 7518183*CHd[3, 3] - 
            18818779*CHe[2, 2] - 16524*CHl1[1, 1] - 20169638*CHl1[2, 2] + 
            5559813*CHl3[1, 1] + 21755947*CHl3[2, 2] - 13320303*CHq1[1, 1] - 
            13320303*CHq1[2, 2] - 4430622*CHq1[3, 3] - 7859865*CHq3[1, 1] - 
            7859865*CHq3[2, 2] - 5044254*CHq3[3, 3] - 15036366*CHu[1, 1] - 
            15036366*CHu[2, 2] - 115776*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (4274148*CHd[1, 1] + 4274148*CHd[2, 2] + 4274148*CHd[3, 3] - 
            11646978*CHe[2, 2] + 695376*CHl1[1, 1] - 13786539*CHl1[2, 2] + 
            2383914*CHl3[1, 1] + 13478539*CHl3[2, 2] - 9935616*CHq1[1, 1] - 
            9935616*CHq1[2, 2] - 3978618*CHq1[3, 3] - 6106038*CHq3[1, 1] - 
            6106038*CHq3[2, 2] - 3700878*CHq3[3, 3] - 8548296*CHu[1, 1] - 
            8548296*CHu[2, 2] - 106227*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (100158*CHd[1, 1] + 100158*CHd[2, 2] + 100158*CHd[3, 3] - 
            132884*CHe[2, 2] + 75456*CHl1[1, 1] - 123196*CHl1[2, 2] + 
            1288239*CHl3[1, 1] + 2129235*CHl3[2, 2] - 220542*CHq1[1, 1] - 
            220542*CHq1[2, 2] - 113790*CHq1[3, 3] - 563406*CHq3[1, 1] - 
            563406*CHq3[2, 2] - 255942*CHq3[3, 3] - 200316*CHu[1, 1] - 
            200316*CHu[2, 2] - 56376*CHu[3, 3]) + 512*MW2^10*MZ2^2*
           (37929*CHd[1, 1] + 37929*CHd[2, 2] + 37929*CHd[3, 3] - 
            94115*CHe[2, 2] + 3780*CHl1[1, 1] - 93989*CHl1[2, 2] + 
            158952*CHl3[1, 1] + 336239*CHl3[2, 2] - 53625*CHq1[1, 1] - 
            53625*CHq1[2, 2] + 3513*CHq1[3, 3] - 70245*CHq3[1, 1] - 
            70245*CHq3[2, 2] - 17427*CHq3[3, 3] - 75858*CHu[1, 1] - 
            75858*CHu[2, 2] - 6480*CHu[3, 3]) + MZ2^12*(-7680*CHd[1, 1] - 
            7680*CHd[2, 2] - 7680*CHd[3, 3] + 17156*CHe[2, 2] + 
            43858*CHl1[2, 2] - 6585*CHl3[1, 1] - 37207*CHl3[2, 2] + 
            29280*CHq1[1, 1] + 29280*CHq1[2, 2] + 7440*CHq1[3, 3] + 
            7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 1890*CHq3[3, 3] + 
            15360*CHu[1, 1] + 15360*CHu[2, 2] - 450*CHu[3, 3]) - 
          3072*MW2^11*MZ2*(2910*CHd[1, 1] + 2910*CHd[2, 2] + 2910*CHd[3, 3] - 
            8920*CHe[2, 2] - 8920*CHl1[2, 2] + 6211*CHl3[1, 1] + 
            17875*CHl3[2, 2] - 3414*CHq1[1, 1] - 3414*CHq1[2, 2] + 
            1692*CHq1[3, 3] - 2678*CHq3[1, 1] - 2678*CHq3[2, 2] + 
            780*CHq3[3, 3] - 5820*CHu[1, 1] - 5820*CHu[2, 2] - 
            210*CHu[3, 3]) + 4*MW2*MZ2^11*(42858*CHd[1, 1] + 
            42858*CHd[2, 2] + 42858*CHd[3, 3] - 111735*CHe[2, 2] + 
            5760*CHl1[1, 1] - 196065*CHl1[2, 2] + 15648*CHl3[1, 1] + 
            160766*CHl3[2, 2] - 136728*CHq1[1, 1] - 136728*CHq1[2, 2] - 
            44469*CHq1[3, 3] - 54330*CHq3[1, 1] - 54330*CHq3[2, 2] - 
            26034*CHq3[3, 3] - 85716*CHu[1, 1] - 85716*CHu[2, 2] + 
            540*CHu[3, 3]) + MW2^2*MZ2^10*(-1618578*CHd[1, 1] - 
            1618578*CHd[2, 2] - 1618578*CHd[3, 3] + 4452650*CHe[2, 2] - 
            297216*CHl1[1, 1] + 6092081*CHl1[2, 2] - 538067*CHl3[1, 1] - 
            5278006*CHl3[2, 2] + 4373154*CHq1[1, 1] + 4373154*CHq1[2, 2] + 
            1650087*CHq1[3, 3] + 2308896*CHq3[1, 1] + 2308896*CHq3[2, 2] + 
            1302729*CHq3[3, 3] + 3237156*CHu[1, 1] + 3237156*CHu[2, 2] + 
            21168*CHu[3, 3]) - 128*MW2^8*MZ2^4*(196821*CHd[1, 1] + 
            196821*CHd[2, 2] + 196821*CHd[3, 3] - 629190*CHe[2, 2] - 
            154818*CHl1[1, 1] - 673930*CHl1[2, 2] - 1342114*CHl3[1, 1] - 
            1549336*CHl3[2, 2] - 135261*CHq1[1, 1] - 135261*CHq1[2, 2] + 
            177696*CHq1[3, 3] + 534591*CHq3[1, 1] + 534591*CHq3[2, 2] + 
            288969*CHq3[3, 3] - 393642*CHu[1, 1] - 393642*CHu[2, 2] + 
            65430*CHu[3, 3]) - 8*MW2^6*MZ2^6*(10452603*CHd[1, 1] + 
            10452603*CHd[2, 2] + 10452603*CHd[3, 3] - 25642665*CHe[2, 2] - 
            1297512*CHl1[1, 1] - 27320403*CHl1[2, 2] + 3067554*CHl3[1, 1] + 
            23115503*CHl3[2, 2] - 16089627*CHq1[1, 1] - 16089627*CHq1[2, 2] - 
            3493095*CHq1[3, 3] - 6619707*CHq3[1, 1] - 6619707*CHq3[2, 2] - 
            4314771*CHq3[3, 3] - 20905206*CHu[1, 1] - 20905206*CHu[2, 2] + 
            111996*CHu[3, 3]) + 32*MW2^7*MZ2^5*(2202486*CHd[1, 1] + 
            2202486*CHd[2, 2] + 2202486*CHd[3, 3] - 5623852*CHe[2, 2] - 
            649476*CHl1[1, 1] - 5988938*CHl1[2, 2] - 2294520*CHl3[1, 1] + 
            813726*CHl3[2, 2] - 2814738*CHq1[1, 1] - 2814738*CHq1[2, 2] + 
            60099*CHq1[3, 3] + 252462*CHq3[1, 1] + 252462*CHq3[2, 2] + 
            100887*CHq3[3, 3] - 4404972*CHu[1, 1] - 4404972*CHu[2, 2] + 
            160047*CHu[3, 3]) + 2*MW2^4*MZ2^8*(-14056383*CHd[1, 1] - 
            14056383*CHd[2, 2] - 14056383*CHd[3, 3] + 36779745*CHe[2, 2] - 
            1337472*CHl1[1, 1] + 40509733*CHl1[2, 2] - 10705776*CHl3[1, 1] - 
            43780035*CHl3[2, 2] + 28453215*CHq1[1, 1] + 28453215*CHq1[2, 2] + 
            11043429*CHq1[3, 3] + 18262467*CHq3[1, 1] + 18262467*CHq3[2, 2] + 
            11490057*CHq3[3, 3] + 28112766*CHu[1, 1] + 28112766*CHu[2, 2] + 
            360900*CHu[3, 3]))) - MH2*MW2*
       (MW2^6*(MW2 + MZ2)*(-8*MW2^5*MZ2^6*(915663*CHd[1, 1] + 
            915663*CHd[2, 2] + 915663*CHd[3, 3] - 2290757*CHe[2, 2] - 
            84240*CHl1[1, 1] - 2398771*CHl1[2, 2] + 280086*CHl3[1, 1] + 
            1766435*CHl3[2, 2] - 1405839*CHq1[1, 1] - 1405839*CHq1[2, 2] - 
            171699*CHq1[3, 3] - 458151*CHq3[1, 1] - 458151*CHq3[2, 2] - 
            325059*CHq3[3, 3] - 1831326*CHu[1, 1] - 1831326*CHu[2, 2]) + 
          8*MW2^4*MZ2^7*(608325*CHd[1, 1] + 608325*CHd[2, 2] + 
            608325*CHd[3, 3] - 1554231*CHe[2, 2] + 14472*CHl1[1, 1] - 
            1630562*CHl1[2, 2] + 433986*CHl3[1, 1] + 1526808*CHl3[2, 2] - 
            1067541*CHq1[1, 1] - 1067541*CHq1[2, 2] - 306516*CHq1[3, 3] - 
            520155*CHq3[1, 1] - 520155*CHq3[2, 2] - 342756*CHq3[3, 3] - 
            1216650*CHu[1, 1] - 1216650*CHu[2, 2]) + 2*MW2^2*MZ2^9*
           (271305*CHd[1, 1] + 271305*CHd[2, 2] + 271305*CHd[3, 3] - 
            754823*CHe[2, 2] + 44064*CHl1[1, 1] - 871964*CHl1[2, 2] + 
            133064*CHl3[1, 1] + 691108*CHl3[2, 2] - 615969*CHq1[1, 1] - 
            615969*CHq1[2, 2] - 284670*CHq1[3, 3] - 300699*CHq3[1, 1] - 
            300699*CHq3[2, 2] - 214134*CHq3[3, 3] - 542610*CHu[1, 1] - 
            542610*CHu[2, 2]) + 32*MW2^6*MZ2^5*(209175*CHd[1, 1] + 
            209175*CHd[2, 2] + 209175*CHd[3, 3] - 542493*CHe[2, 2] - 
            51624*CHl1[1, 1] - 569769*CHl1[2, 2] - 187170*CHl3[1, 1] + 
            64885*CHl3[2, 2] - 270447*CHq1[1, 1] - 270447*CHq1[2, 2] + 
            44187*CHq1[3, 3] + 32589*CHq3[1, 1] + 32589*CHq3[2, 2] - 
            5805*CHq3[3, 3] - 418350*CHu[1, 1] - 418350*CHu[2, 2]) - 
          64*MW2^7*MZ2^4*(44322*CHd[1, 1] + 44322*CHd[2, 2] + 
            44322*CHd[3, 3] - 138436*CHe[2, 2] - 26856*CHl1[1, 1] - 
            146150*CHl1[2, 2] - 234957*CHl3[1, 1] - 264099*CHl3[2, 2] - 
            36546*CHq1[1, 1] - 36546*CHq1[2, 2] + 44772*CHq1[3, 3] + 
            95394*CHq3[1, 1] + 95394*CHq3[2, 2] + 35580*CHq3[3, 3] - 
            88644*CHu[1, 1] - 88644*CHu[2, 2]) + MZ2^11*(5190*CHd[1, 1] + 
            5190*CHd[2, 2] + 5190*CHd[3, 3] - 13498*CHe[2, 2] - 
            24389*CHl1[2, 2] + 2880*CHl3[1, 1] + 15731*CHl3[2, 2] - 
            15990*CHq1[1, 1] - 15990*CHq1[2, 2] - 7995*CHq1[3, 3] - 
            3600*CHq3[1, 1] - 3600*CHq3[2, 2] - 3795*CHq3[3, 3] - 
            10380*CHu[1, 1] - 10380*CHu[2, 2]) + 512*MW2^9*MZ2^2*
           (3279*CHd[1, 1] + 3279*CHd[2, 2] + 3279*CHd[3, 3] - 
            8047*CHe[2, 2] + 360*CHl1[1, 1] - 8015*CHl1[2, 2] + 
            14589*CHl3[1, 1] + 30246*CHl3[2, 2] - 4719*CHq1[1, 1] - 
            4719*CHq1[2, 2] + 471*CHq1[3, 3] - 6483*CHq3[1, 1] - 
            6483*CHq3[2, 2] - 1689*CHq3[3, 3] - 6558*CHu[1, 1] - 
            6558*CHu[2, 2]) - 256*MW2^8*MZ2^3*(3159*CHd[1, 1] + 
            3159*CHd[2, 2] + 3159*CHd[3, 3] - 2091*CHe[2, 2] + 
            3456*CHl1[1, 1] - 1559*CHl1[2, 2] + 58225*CHl3[1, 1] + 
            93562*CHl3[2, 2] - 8343*CHq1[1, 1] - 8343*CHq1[2, 2] - 
            5949*CHq1[3, 3] - 25443*CHq3[1, 1] - 25443*CHq3[2, 2] - 
            9069*CHq3[3, 3] - 6318*CHu[1, 1] - 6318*CHu[2, 2]) - 
          4096*MW2^10*MZ2*(201*CHd[1, 1] + 201*CHd[2, 2] + 201*CHd[3, 3] - 
            617*CHe[2, 2] - 617*CHl1[2, 2] + 426*CHl3[1, 1] + 
            1229*CHl3[2, 2] - 237*CHq1[1, 1] - 237*CHq1[2, 2] + 
            129*CHq1[3, 3] - 189*CHq3[1, 1] - 189*CHq3[2, 2] - 3*CHq3[3, 3] - 
            402*CHu[1, 1] - 402*CHu[2, 2]) + 24576*MW2^11*
           (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 22*CHe[2, 2] - 
            22*CHl1[2, 2] + 5*CHl3[1, 1] + 27*CHl3[2, 2] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 
            2*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          MW2*MZ2^10*(-80946*CHd[1, 1] - 80946*CHd[2, 2] - 80946*CHd[3, 3] + 
            226638*CHe[2, 2] - 11520*CHl1[1, 1] + 305769*CHl1[2, 2] - 
            23136*CHl3[1, 1] - 204223*CHl3[2, 2] + 211986*CHq1[1, 1] + 
            211986*CHq1[2, 2] + 105183*CHq1[3, 3] + 81660*CHq3[1, 1] + 
            81660*CHq3[2, 2] + 65223*CHq3[3, 3] + 161892*CHu[1, 1] + 
            161892*CHu[2, 2]) + 2*MW2^3*MZ2^8*(-1029723*CHd[1, 1] - 
            1029723*CHd[2, 2] - 1029723*CHd[3, 3] + 2751189*CHe[2, 2] - 
            116352*CHl1[1, 1] + 2956545*CHl1[2, 2] - 733416*CHl3[1, 1] - 
            2709911*CHl3[2, 2] + 2050971*CHq1[1, 1] + 2050971*CHq1[2, 2] + 
            809553*CHq1[3, 3] + 1081479*CHq3[1, 1] + 1081479*CHq3[2, 2] + 
            726561*CHq3[3, 3] + 2059446*CHu[1, 1] + 2059446*CHu[2, 2])) - 
        12*MT2^8*(-2*MW2 + MZ2)^2*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 
          7*MW2*MZ2^3 - 5*MZ2^4)*(32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) - 4*MW2^2*MZ2^2*(4*CHe[2, 2] + 2*CHl1[2, 2] + 
            15*CHl3[1, 1] + 17*CHl3[2, 2] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 
            24*CHu[3, 3]) + 8*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] - 
            CHl3[1, 1] + CHl3[2, 2] - 6*CHq1[3, 3] + 6*CHq3[3, 3] - 
            6*CHu[3, 3]) + MZ2^4*(4*CHe[2, 2] + 2*CHl1[2, 2] - 5*CHl3[1, 1] - 
            3*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3]) - 
          2*MW2*MZ2^3*(2*CHe[2, 2] + 2*CHl1[2, 2] - 22*CHl3[1, 1] - 
            20*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(MZ2^13*(5190*CHd[1, 1] + 5190*CHd[2, 2] + 5190*CHd[3, 3] - 
            13498*CHe[2, 2] - 24389*CHl1[2, 2] + 2880*CHl3[1, 1] + 
            15731*CHl3[2, 2] - 15990*CHq1[1, 1] - 15990*CHq1[2, 2] - 
            7995*CHq1[3, 3] - 3600*CHq3[1, 1] - 3600*CHq3[2, 2] - 
            3795*CHq3[3, 3] - 10380*CHu[1, 1] - 10380*CHu[2, 2]) - 
          24576*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] - 
            154*CHe[2, 2] - 154*CHl1[2, 2] + 37*CHl3[1, 1] + 191*CHl3[2, 2] - 
            42*CHq1[1, 1] - 42*CHq1[2, 2] + 42*CHq1[3, 3] - 14*CHq3[1, 1] - 
            14*CHq3[2, 2] + 16*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
          MW2*MZ2^12*(-101706*CHd[1, 1] - 101706*CHd[2, 2] - 
            101706*CHd[3, 3] + 279790*CHe[2, 2] - 11520*CHl1[1, 1] + 
            402905*CHl1[2, 2] - 34806*CHl3[1, 1] - 267717*CHl3[2, 2] + 
            275946*CHq1[1, 1] + 275946*CHq1[2, 2] + 130863*CHq1[3, 3] + 
            96060*CHq3[1, 1] + 96060*CHq3[2, 2] + 75603*CHq3[3, 3] + 
            203412*CHu[1, 1] + 203412*CHu[2, 2]) + 8*MW2^7*MZ2^6*
           (2708265*CHd[1, 1] + 2708265*CHd[2, 2] + 2708265*CHd[3, 3] - 
            6269139*CHe[2, 2] + 451152*CHl1[1, 1] - 6521037*CHl1[2, 2] + 
            6444246*CHl3[1, 1] + 13033801*CHl3[2, 2] - 5221353*CHq1[1, 1] - 
            5221353*CHq1[2, 2] - 2130981*CHq1[3, 3] - 4491633*CHq3[1, 1] - 
            4491633*CHq3[2, 2] - 2499165*CHq3[3, 3] - 5416530*CHu[1, 1] - 
            5416530*CHu[2, 2] - 26712*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (4653057*CHd[1, 1] + 4653057*CHd[2, 2] + 4653057*CHd[3, 3] - 
            11954515*CHe[2, 2] + 214848*CHl1[1, 1] - 12253788*CHl1[2, 2] + 
            3527512*CHl3[1, 1] + 11889364*CHl3[2, 2] - 8162265*CHq1[1, 1] - 
            8162265*CHq1[2, 2] - 2424840*CHq1[3, 3] - 4301643*CHq3[1, 1] - 
            4301643*CHq3[2, 2] - 2805528*CHq3[3, 3] - 9306114*CHu[1, 1] - 
            9306114*CHu[2, 2] - 12222*CHu[3, 3]) - 32*MW2^8*MZ2^5*
           (1134921*CHd[1, 1] + 1134921*CHd[2, 2] + 1134921*CHd[3, 3] - 
            2708863*CHe[2, 2] - 118872*CHl1[1, 1] - 2834259*CHl1[2, 2] + 
            983570*CHl3[1, 1] + 3261183*CHl3[2, 2] - 1667505*CHq1[1, 1] - 
            1667505*CHq1[2, 2] - 111345*CHq1[3, 3] - 738573*CHq3[1, 1] - 
            738573*CHq3[2, 2] - 432657*CHq3[3, 3] - 2269842*CHu[1, 1] - 
            2269842*CHu[2, 2] - 5814*CHu[3, 3]) + MW2^2*MZ2^11*
           (830064*CHd[1, 1] + 830064*CHd[2, 2] + 830064*CHd[3, 3] - 
            2317416*CHe[2, 2] + 134208*CHl1[1, 1] - 2793713*CHl1[2, 2] + 
            314512*CHl3[1, 1] + 2067559*CHl3[2, 2] - 1967952*CHq1[1, 1] - 
            1967952*CHq1[2, 2] - 879567*CHq1[3, 3] - 902838*CHq3[1, 1] - 
            902838*CHq3[2, 2] - 626055*CHq3[3, 3] - 1660128*CHu[1, 1] - 
            1660128*CHu[2, 2] - 900*CHu[3, 3]) - 512*MW2^11*MZ2^2*
           (16233*CHd[1, 1] + 16233*CHd[2, 2] + 16233*CHd[3, 3] - 
            35541*CHe[2, 2] + 2520*CHl1[1, 1] - 35329*CHl1[2, 2] + 
            86745*CHl3[1, 1] + 169568*CHl3[2, 2] - 25161*CHq1[1, 1] - 
            25161*CHq1[2, 2] - 903*CHq1[3, 3] - 39237*CHq3[1, 1] - 
            39237*CHq3[2, 2] - 12735*CHq3[3, 3] - 32466*CHu[1, 1] - 
            32466*CHu[2, 2] - 288*CHu[3, 3]) + 2048*MW2^12*MZ2*
           (2526*CHd[1, 1] + 2526*CHd[2, 2] + 2526*CHd[3, 3] - 
            7576*CHe[2, 2] - 7576*CHl1[2, 2] + 5727*CHl3[1, 1] + 
            15919*CHl3[2, 2] - 3030*CHq1[1, 1] - 3030*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2550*CHq3[1, 1] - 2550*CHq3[2, 2] - 
            156*CHq3[3, 3] - 5052*CHu[1, 1] - 5052*CHu[2, 2] - 
            18*CHu[3, 3]) + 64*MW2^9*MZ2^4*(387030*CHd[1, 1] + 
            387030*CHd[2, 2] + 387030*CHd[3, 3] - 1065084*CHe[2, 2] - 
            129816*CHl1[1, 1] - 1110998*CHl1[2, 2] - 578207*CHl3[1, 1] - 
            90437*CHl3[2, 2] - 427062*CHq1[1, 1] - 427062*CHq1[2, 2] + 
            200460*CHq1[3, 3] + 208806*CHq3[1, 1] + 208806*CHq3[2, 2] + 
            81528*CHq3[3, 3] - 774060*CHu[1, 1] - 774060*CHu[2, 2] + 
            648*CHu[3, 3]) - 256*MW2^10*MZ2^3*(7335*CHd[1, 1] + 
            7335*CHd[2, 2] + 7335*CHd[3, 3] - 59197*CHe[2, 2] - 
            21312*CHl1[1, 1] - 62701*CHl1[2, 2] - 276586*CHl3[1, 1] - 
            385463*CHl3[2, 2] + 16857*CHq1[1, 1] + 16857*CHq1[2, 2] + 
            44235*CHq1[3, 3] + 123213*CHq3[1, 1] + 123213*CHq3[2, 2] + 
            51651*CHq3[3, 3] - 14670*CHu[1, 1] - 14670*CHu[2, 2] + 
            792*CHu[3, 3]) + MW2^3*MZ2^10*(-3663264*CHd[1, 1] - 
            3663264*CHd[2, 2] - 3663264*CHd[3, 3] + 9954280*CHe[2, 2] - 
            504576*CHl1[1, 1] + 10746583*CHl1[2, 2] - 2189818*CHl3[1, 1] - 
            9341387*CHl3[2, 2] + 7545792*CHq1[1, 1] + 7545792*CHq1[2, 2] + 
            2996997*CHq1[3, 3] + 3996930*CHq3[1, 1] + 3996930*CHq3[2, 2] + 
            2628225*CHq3[3, 3] + 7326528*CHu[1, 1] + 7326528*CHu[2, 2] + 
            7920*CHu[3, 3]) + 2*MW2^5*MZ2^8*(-6187791*CHd[1, 1] - 
            6187791*CHd[2, 2] - 6187791*CHd[3, 3] + 14797121*CHe[2, 2] + 
            919872*CHl1[1, 1] + 15008109*CHl1[2, 2] - 2939712*CHl3[1, 1] - 
            12514947*CHl3[2, 2] + 8347215*CHq1[1, 1] + 8347215*CHq1[2, 2] + 
            208797*CHq1[3, 3] + 2584731*CHq3[1, 1] + 2584731*CHq3[2, 2] + 
            1945893*CHq3[3, 3] + 12375582*CHu[1, 1] + 12375582*CHu[2, 2] + 
            8424*CHu[3, 3]) + 8*MW2^6*MZ2^7*(241077*CHd[1, 1] + 
            241077*CHd[2, 2] + 241077*CHd[3, 3] - 446747*CHe[2, 2] - 
            644760*CHl1[1, 1] - 458126*CHl1[2, 2] - 2444376*CHl3[1, 1] - 
            3138414*CHl3[2, 2] + 767643*CHq1[1, 1] + 767643*CHq1[2, 2] + 
            1458444*CHq1[3, 3] + 1938837*CHq3[1, 1] + 1938837*CHq3[2, 2] + 
            998652*CHq3[3, 3] - 482154*CHu[1, 1] - 482154*CHu[2, 2] + 
            9864*CHu[3, 3])) + MT2^2*MW2^3*
         (49152*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
            231*CHe[2, 2] - 231*CHl1[2, 2] + 58*CHl3[1, 1] + 289*CHl3[2, 2] - 
            63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 21*CHq3[1, 1] - 
            21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          3*MZ2^13*(-5190*CHd[1, 1] - 5190*CHd[2, 2] - 5190*CHd[3, 3] + 
            13218*CHe[2, 2] + 24249*CHl1[2, 2] - 2930*CHl3[1, 1] - 
            15921*CHl3[2, 2] + 15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 
            5895*CHq1[3, 3] + 3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 
            2195*CHq3[3, 3] + 10380*CHu[1, 1] + 10380*CHu[2, 2]) - 
          8*MW2^7*MZ2^6*(13981695*CHd[1, 1] + 13981695*CHd[2, 2] + 
            13981695*CHd[3, 3] - 34022229*CHe[2, 2] - 92016*CHl1[1, 1] - 
            35544579*CHl1[2, 2] + 14333334*CHl3[1, 1] + 41131603*CHl3[2, 2] - 
            23236575*CHq1[1, 1] - 23236575*CHq1[2, 2] - 5592819*CHq1[3, 3] - 
            12562407*CHq3[1, 1] - 12562407*CHq3[2, 2] - 8163339*CHq3[3, 3] - 
            27963390*CHu[1, 1] - 27963390*CHu[2, 2] - 149616*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(5686410*CHd[1, 1] + 5686410*CHd[2, 2] + 
            5686410*CHd[3, 3] - 14742386*CHe[2, 2] + 1344600*CHl1[1, 1] - 
            15448915*CHl1[2, 2] + 9047748*CHl3[1, 1] + 21502409*CHl3[2, 2] - 
            12143802*CHq1[1, 1] - 12143802*CHq1[2, 2] - 5416953*CHq1[3, 3] - 
            9023568*CHq3[1, 1] - 9023568*CHq3[2, 2] - 5439201*CHq3[3, 3] - 
            11372820*CHu[1, 1] - 11372820*CHu[2, 2] - 88560*CHu[3, 3]) + 
          MW2^3*MZ2^10*(7191522*CHd[1, 1] + 7191522*CHd[2, 2] + 
            7191522*CHd[3, 3] - 19340510*CHe[2, 2] + 896832*CHl1[1, 1] - 
            20056493*CHl1[2, 2] + 4598966*CHl3[1, 1] + 18216817*CHl3[2, 2] - 
            14013810*CHq1[1, 1] - 14013810*CHq1[2, 2] - 4951863*CHq1[3, 3] - 
            7781004*CHq3[1, 1] - 7781004*CHq3[2, 2] - 5036403*CHq3[3, 3] - 
            14383044*CHu[1, 1] - 14383044*CHu[2, 2] - 62244*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(4025271*CHd[1, 1] + 4025271*CHd[2, 2] + 
            4025271*CHd[3, 3] - 10050941*CHe[2, 2] - 732600*CHl1[1, 1] - 
            10541269*CHl1[2, 2] - 82458*CHl3[1, 1] + 6350001*CHl3[2, 2] - 
            5514159*CHq1[1, 1] - 5514159*CHq1[2, 2] + 60573*CHq1[3, 3] - 
            880203*CHq3[1, 1] - 880203*CHq3[2, 2] - 885747*CHq3[3, 3] - 
            8050542*CHu[1, 1] - 8050542*CHu[2, 2] - 12618*CHu[3, 3]) - 
          256*MW2^10*MZ2^3*(23901*CHd[1, 1] + 23901*CHd[2, 2] + 
            23901*CHd[3, 3] + 64021*CHe[2, 2] + 68976*CHl1[1, 1] + 
            74933*CHl1[2, 2] + 1010892*CHl3[1, 1] + 1555761*CHl3[2, 2] - 
            116637*CHq1[1, 1] - 116637*CHq1[2, 2] - 117903*CHq1[3, 3] - 
            460401*CHq3[1, 1] - 460401*CHq3[2, 2] - 190983*CHq3[3, 3] - 
            47802*CHu[1, 1] - 47802*CHu[2, 2] - 7560*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(59955*CHd[1, 1] + 59955*CHd[2, 2] + 
            59955*CHd[3, 3] - 141031*CHe[2, 2] + 7560*CHl1[1, 1] - 
            140443*CHl1[2, 2] + 281631*CHl3[1, 1] + 575164*CHl3[2, 2] - 
            88755*CHq1[1, 1] - 88755*CHq1[2, 2] + 4443*CHq1[3, 3] - 
            128295*CHq3[1, 1] - 128295*CHq3[2, 2] - 40797*CHq3[3, 3] - 
            119910*CHu[1, 1] - 119910*CHu[2, 2] - 2232*CHu[3, 3]) + 
          2*MW2*MZ2^12*(134394*CHd[1, 1] + 134394*CHd[2, 2] + 
            134394*CHd[3, 3] - 370054*CHe[2, 2] + 17280*CHl1[1, 1] - 
            517592*CHl1[2, 2] + 38379*CHl3[1, 1] + 344171*CHl3[2, 2] - 
            357954*CHq1[1, 1] - 357954*CHq1[2, 2] - 139242*CHq1[3, 3] - 
            131490*CHq3[1, 1] - 131490*CHq3[2, 2] - 81252*CHq3[3, 3] - 
            268788*CHu[1, 1] - 268788*CHu[2, 2] - 450*CHu[3, 3]) - 
          6144*MW2^12*MZ2*(2694*CHd[1, 1] + 2694*CHd[2, 2] + 2694*CHd[3, 3] - 
            8184*CHe[2, 2] - 8184*CHl1[2, 2] + 5909*CHl3[1, 1] + 
            16725*CHl3[2, 2] - 3198*CHq1[1, 1] - 3198*CHq1[2, 2] + 
            1644*CHq1[3, 3] - 2606*CHq3[1, 1] - 2606*CHq3[2, 2] - 
            60*CHq3[3, 3] - 5388*CHu[1, 1] - 5388*CHu[2, 2] - 42*CHu[3, 3]) + 
          2*MW2^2*MZ2^11*(-961785*CHd[1, 1] - 961785*CHd[2, 2] - 
            961785*CHd[3, 3] + 2682567*CHe[2, 2] - 160992*CHl1[1, 1] + 
            3119232*CHl1[2, 2] - 360135*CHl3[1, 1] - 2357047*CHl3[2, 2] + 
            2209977*CHq1[1, 1] + 2209977*CHq1[2, 2] + 860976*CHq1[3, 3] + 
            1068447*CHq3[1, 1] + 1068447*CHq3[2, 2] + 672318*CHq3[3, 3] + 
            1923570*CHu[1, 1] + 1923570*CHu[2, 2] + 6210*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(1072638*CHd[1, 1] + 1072638*CHd[2, 2] + 
            1072638*CHd[3, 3] - 3126528*CHe[2, 2] - 486216*CHl1[1, 1] - 
            3281182*CHl1[2, 2] - 3207151*CHl3[1, 1] - 2725117*CHl3[2, 2] - 
            1047582*CHq1[1, 1] - 1047582*CHq1[2, 2] + 672336*CHq1[3, 3] + 
            1338822*CHq3[1, 1] + 1338822*CHq3[2, 2] + 523044*CHq3[3, 3] - 
            2145276*CHu[1, 1] - 2145276*CHu[2, 2] + 19800*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(1530273*CHd[1, 1] + 1530273*CHd[2, 2] + 
            1530273*CHd[3, 3] - 825951*CHe[2, 2] - 3164832*CHl1[1, 1] + 
            645425*CHl1[2, 2] - 2490792*CHl3[1, 1] - 4350087*CHl3[2, 2] + 
            4849503*CHq1[1, 1] + 4849503*CHq1[2, 2] + 6755385*CHq1[3, 3] + 
            6810147*CHq3[1, 1] + 6810147*CHq3[2, 2] + 3311841*CHq3[3, 3] - 
            3060546*CHu[1, 1] - 3060546*CHu[2, 2] + 30600*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(-6751110*CHd[1, 1] - 6751110*CHd[2, 2] - 
            6751110*CHd[3, 3] + 16645086*CHe[2, 2] + 169920*CHl1[1, 1] + 
            16095957*CHl1[2, 2] - 5626020*CHl3[1, 1] - 16845703*CHl3[2, 2] + 
            10129998*CHq1[1, 1] + 10129998*CHq1[2, 2] + 2107041*CHq1[3, 3] + 
            5334576*CHq3[1, 1] + 5334576*CHq3[2, 2] + 3752433*CHq3[3, 3] + 
            13502220*CHu[1, 1] + 13502220*CHu[2, 2] + 60714*CHu[3, 3])) - 
        MT2^3*MW2^2*(24576*MW2^13*(210*CHd[1, 1] + 210*CHd[2, 2] + 
            210*CHd[3, 3] - 770*CHe[2, 2] - 770*CHl1[2, 2] + 199*CHl3[1, 1] + 
            969*CHl3[2, 2] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) + 3*MZ2^13*(-5190*CHd[1, 1] - 
            5190*CHd[2, 2] - 5190*CHd[3, 3] + 13058*CHe[2, 2] + 
            24169*CHl1[2, 2] - 3630*CHl3[1, 1] - 16701*CHl3[2, 2] + 
            15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 4695*CHq1[3, 3] + 
            3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 1795*CHq3[3, 3] + 
            10380*CHu[1, 1] + 10380*CHu[2, 2]) - 2*MW2^5*MZ2^8*
           (25052349*CHd[1, 1] + 25052349*CHd[2, 2] + 25052349*CHd[3, 3] - 
            68957883*CHe[2, 2] + 5083200*CHl1[1, 1] - 74745711*CHl1[2, 2] + 
            19781556*CHl3[1, 1] + 71070805*CHl3[2, 2] - 54913917*CHq1[1, 1] - 
            54913917*CHq1[2, 2] - 22837191*CHq1[3, 3] - 32353953*CHq3[1, 1] - 
            32353953*CHq3[2, 2] - 20681679*CHq3[3, 3] - 50104698*CHu[1, 1] - 
            50104698*CHu[2, 2] - 267192*CHu[3, 3]) + 8*MW2^6*MZ2^7*
           (18781275*CHd[1, 1] + 18781275*CHd[2, 2] + 18781275*CHd[3, 3] - 
            48044109*CHe[2, 2] + 1126008*CHl1[1, 1] - 50336278*CHl1[2, 2] + 
            16211856*CHl3[1, 1] + 51332130*CHl3[2, 2] - 34118571*CHq1[1, 1] - 
            34118571*CHq1[2, 2] - 10991040*CHq1[3, 3] - 18596493*CHq3[1, 1] - 
            18596493*CHq3[2, 2] - 12633912*CHq3[3, 3] - 37562550*CHu[1, 1] - 
            37562550*CHu[2, 2] - 240480*CHu[3, 3]) - 8*MW2^7*MZ2^6*
           (30984477*CHd[1, 1] + 30984477*CHd[2, 2] + 30984477*CHd[3, 3] - 
            76931263*CHe[2, 2] - 2303856*CHl1[1, 1] - 80540105*CHl1[2, 2] + 
            15524058*CHl3[1, 1] + 68154961*CHl3[2, 2] - 48327261*CHq1[1, 1] - 
            48327261*CHq1[2, 2] - 9087969*CHq1[3, 3] - 18324741*CHq3[1, 1] - 
            18324741*CHq3[2, 2] - 13996593*CHq3[3, 3] - 61968954*CHu[1, 1] - 
            61968954*CHu[2, 2] - 236664*CHu[3, 3]) + MW2^3*MZ2^10*
           (3345228*CHd[1, 1] + 3345228*CHd[2, 2] + 3345228*CHd[3, 3] - 
            8685252*CHe[2, 2] + 294912*CHl1[1, 1] - 7096083*CHl1[2, 2] + 
            3010308*CHl3[1, 1] + 8472505*CHl3[2, 2] - 4886316*CHq1[1, 1] - 
            4886316*CHq1[2, 2] - 1277361*CHq1[3, 3] - 3630774*CHq3[1, 1] - 
            3630774*CHq3[2, 2] - 2586993*CHq3[3, 3] - 6690456*CHu[1, 1] - 
            6690456*CHu[2, 2] - 124992*CHu[3, 3]) - 256*MW2^10*MZ2^3*
           (100917*CHd[1, 1] + 100917*CHd[2, 2] + 100917*CHd[3, 3] - 
            47199*CHe[2, 2] + 120960*CHl1[1, 1] - 28891*CHl1[2, 2] + 
            1914434*CHl3[1, 1] + 3108743*CHl3[2, 2] - 280629*CHq1[1, 1] - 
            280629*CHq1[2, 2] - 178479*CHq1[3, 3] - 881433*CHq3[1, 1] - 
            881433*CHq3[2, 2] - 372567*CHq3[3, 3] - 201834*CHu[1, 1] - 
            201834*CHu[2, 2] - 27720*CHu[3, 3]) + 512*MW2^11*MZ2^2*
           (113901*CHd[1, 1] + 113901*CHd[2, 2] + 113901*CHd[3, 3] - 
            277661*CHe[2, 2] + 12600*CHl1[1, 1] - 276793*CHl1[2, 2] + 
            497619*CHl3[1, 1] + 1043010*CHl3[2, 2] - 164301*CHq1[1, 1] - 
            164301*CHq1[2, 2] + 14901*CHq1[3, 3] - 226617*CHq3[1, 1] - 
            226617*CHq3[2, 2] - 69819*CHq3[3, 3] - 227802*CHu[1, 1] - 
            227802*CHu[2, 2] - 7200*CHu[3, 3]) + 3*MW2*MZ2^12*
           (80946*CHd[1, 1] + 80946*CHd[2, 2] + 80946*CHd[3, 3] - 
            223742*CHe[2, 2] + 11520*CHl1[1, 1] - 304101*CHl1[2, 2] + 
            23866*CHl3[1, 1] + 206621*CHl3[2, 2] - 211986*CHq1[1, 1] - 
            211986*CHq1[2, 2] - 71343*CHq1[3, 3] - 81660*CHq3[1, 1] - 
            81660*CHq3[2, 2] - 48523*CHq3[3, 3] - 161892*CHu[1, 1] - 
            161892*CHu[2, 2] - 900*CHu[3, 3]) - 2048*MW2^12*MZ2*
           (14070*CHd[1, 1] + 14070*CHd[2, 2] + 14070*CHd[3, 3] - 
            43064*CHe[2, 2] - 43064*CHl1[2, 2] + 30357*CHl3[1, 1] + 
            86693*CHl3[2, 2] - 16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 
            8652*CHq1[3, 3] - 13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 
            480*CHq3[3, 3] - 28140*CHu[1, 1] - 28140*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^11*(-1446180*CHd[1, 1] - 
            1446180*CHd[2, 2] - 1446180*CHd[3, 3] + 4056148*CHe[2, 2] - 
            264384*CHl1[1, 1] + 4374305*CHl1[2, 2] - 559800*CHl3[1, 1] - 
            3462143*CHl3[2, 2] + 3136164*CHq1[1, 1] + 3136164*CHq1[2, 2] + 
            1103691*CHq1[3, 3] + 1678194*CHq3[1, 1] + 1678194*CHq3[2, 2] + 
            1078179*CHq3[3, 3] + 2892360*CHu[1, 1] + 2892360*CHu[2, 2] + 
            30960*CHu[3, 3]) + 32*MW2^8*MZ2^5*(7396941*CHd[1, 1] + 
            7396941*CHd[2, 2] + 7396941*CHd[3, 3] - 18980271*CHe[2, 2] - 
            1723896*CHl1[1, 1] - 19947375*CHl1[2, 2] - 4325058*CHl3[1, 1] + 
            5376911*CHl3[2, 2] - 9665877*CHq1[1, 1] - 9665877*CHq1[2, 2] + 
            414507*CHq1[3, 3] + 529983*CHq3[1, 1] + 529983*CHq3[2, 2] - 
            687105*CHq3[3, 3] - 14793882*CHu[1, 1] - 14793882*CHu[2, 2] + 
            55890*CHu[3, 3]) + 2*MW2^4*MZ2^9*(2195775*CHd[1, 1] + 
            2195775*CHd[2, 2] + 2195775*CHd[3, 3] - 7664737*CHe[2, 2] + 
            1368576*CHl1[1, 1] - 10874488*CHl1[2, 2] - 616796*CHl3[1, 1] + 
            5878388*CHl3[2, 2] - 8748423*CHq1[1, 1] - 8748423*CHq1[2, 2] - 
            4764708*CHq1[3, 3] - 4282605*CHq3[1, 1] - 4282605*CHq3[2, 2] - 
            2320464*CHq3[3, 3] - 4391550*CHu[1, 1] - 4391550*CHu[2, 2] + 
            65718*CHu[3, 3]) - 64*MW2^9*MZ2^4*(1629966*CHd[1, 1] + 
            1629966*CHd[2, 2] + 1629966*CHd[3, 3] - 4996160*CHe[2, 2] - 
            931320*CHl1[1, 1] - 5273890*CHl1[2, 2] - 7246557*CHl3[1, 1] - 
            7857039*CHl3[2, 2] - 1392366*CHq1[1, 1] - 1392366*CHq1[2, 2] + 
            1165116*CHq1[3, 3] + 3183198*CHq3[1, 1] + 3183198*CHq3[2, 2] + 
            1334088*CHq3[3, 3] - 3259932*CHu[1, 1] - 3259932*CHu[2, 2] + 
            101736*CHu[3, 3])) - MT2^7*(24576*MW2^11*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] - 22*CHe[2, 2] - 22*CHl1[2, 2] + 
            CHl3[1, 1] + 23*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
            6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 16*CHq3[3, 3] - 
            12*CHu[1, 1] - 12*CHu[2, 2]) + 2*MW2^2*MZ2^9*(271305*CHd[1, 1] + 
            271305*CHd[2, 2] + 271305*CHd[3, 3] - 759215*CHe[2, 2] + 
            44064*CHl1[1, 1] - 874256*CHl1[2, 2] + 132656*CHl3[1, 1] + 
            688408*CHl3[2, 2] - 615969*CHq1[1, 1] - 615969*CHq1[2, 2] - 
            265644*CHq1[3, 3] - 300699*CHq3[1, 1] - 300699*CHq3[2, 2] - 
            272808*CHq3[3, 3] - 542610*CHu[1, 1] - 542610*CHu[2, 2] - 
            47502*CHu[3, 3]) + 8*MW2^4*MZ2^7*(608325*CHd[1, 1] + 
            608325*CHd[2, 2] + 608325*CHd[3, 3] - 1550787*CHe[2, 2] + 
            14472*CHl1[1, 1] - 1629638*CHl1[2, 2] + 442476*CHl3[1, 1] + 
            1536222*CHl3[2, 2] - 1067541*CHq1[1, 1] - 1067541*CHq1[2, 2] - 
            361164*CHq1[3, 3] - 520155*CHq3[1, 1] - 520155*CHq3[2, 2] - 
            384180*CHq3[3, 3] - 1216650*CHu[1, 1] - 1216650*CHu[2, 2] - 
            40248*CHu[3, 3]) - 256*MW2^8*MZ2^3*(3159*CHd[1, 1] + 
            3159*CHd[2, 2] + 3159*CHd[3, 3] - 309*CHe[2, 2] + 
            3456*CHl1[1, 1] - 257*CHl1[2, 2] + 60430*CHl3[1, 1] + 
            97069*CHl3[2, 2] - 8343*CHq1[1, 1] - 8343*CHq1[2, 2] - 
            14373*CHq1[3, 3] - 25443*CHq3[1, 1] - 25443*CHq3[2, 2] - 
            13341*CHq3[3, 3] - 6318*CHu[1, 1] - 6318*CHu[2, 2] - 
            11304*CHu[3, 3]) + 512*MW2^9*MZ2^2*(3279*CHd[1, 1] + 
            3279*CHd[2, 2] + 3279*CHd[3, 3] - 7399*CHe[2, 2] + 
            360*CHl1[1, 1] - 7451*CHl1[2, 2] + 14517*CHl3[1, 1] + 
            30738*CHl3[2, 2] - 4719*CHq1[1, 1] - 4719*CHq1[2, 2] - 
            1833*CHq1[3, 3] - 6483*CHq3[1, 1] - 6483*CHq3[2, 2] + 
            663*CHq3[3, 3] - 6558*CHu[1, 1] - 6558*CHu[2, 2] - 
            2592*CHu[3, 3]) + MZ2^11*(5190*CHd[1, 1] + 5190*CHd[2, 2] + 
            5190*CHd[3, 3] - 13258*CHe[2, 2] - 24269*CHl1[2, 2] + 
            4080*CHl3[1, 1] + 17051*CHl3[2, 2] - 15990*CHq1[1, 1] - 
            15990*CHq1[2, 2] - 5295*CHq1[3, 3] - 3600*CHq3[1, 1] - 
            3600*CHq3[2, 2] - 4095*CHq3[3, 3] - 10380*CHu[1, 1] - 
            10380*CHu[2, 2] - 900*CHu[3, 3]) - 2048*MW2^10*MZ2*
           (402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 1192*CHe[2, 2] - 
            1192*CHl1[2, 2] + 723*CHl3[1, 1] + 2371*CHl3[2, 2] - 
            474*CHq1[1, 1] - 474*CHq1[2, 2] + 132*CHq1[3, 3] - 
            378*CHq3[1, 1] - 378*CHq3[2, 2] + 600*CHq3[3, 3] - 
            804*CHu[1, 1] - 804*CHu[2, 2] - 126*CHu[3, 3]) + 
          MW2*MZ2^10*(-80946*CHd[1, 1] - 80946*CHd[2, 2] - 80946*CHd[3, 3] + 
            226782*CHe[2, 2] - 11520*CHl1[1, 1] + 305721*CHl1[2, 2] - 
            27576*CHl3[1, 1] - 208711*CHl3[2, 2] + 211986*CHq1[1, 1] + 
            211986*CHq1[2, 2] + 85023*CHq1[3, 3] + 81660*CHq3[1, 1] + 
            81660*CHq3[2, 2] + 79863*CHq3[3, 3] + 161892*CHu[1, 1] + 
            161892*CHu[2, 2] + 15120*CHu[3, 3]) - 64*MW2^7*MZ2^4*
           (44322*CHd[1, 1] + 44322*CHd[2, 2] + 44322*CHd[3, 3] - 
            141424*CHe[2, 2] - 26856*CHl1[1, 1] - 147494*CHl1[2, 2] - 
            245739*CHl3[1, 1] - 276225*CHl3[2, 2] - 36546*CHq1[1, 1] - 
            36546*CHq1[2, 2] + 73500*CHq1[3, 3] + 95394*CHq3[1, 1] + 
            95394*CHq3[2, 2] + 89280*CHq3[3, 3] - 88644*CHu[1, 1] - 
            88644*CHu[2, 2] + 52920*CHu[3, 3]) - 8*MW2^5*MZ2^6*
           (915663*CHd[1, 1] + 915663*CHd[2, 2] + 915663*CHd[3, 3] - 
            2271317*CHe[2, 2] - 84240*CHl1[1, 1] - 2386531*CHl1[2, 2] + 
            293958*CHl3[1, 1] + 1792547*CHl3[2, 2] - 1405839*CHq1[1, 1] - 
            1405839*CHq1[2, 2] - 237435*CHq1[3, 3] - 458151*CHq3[1, 1] - 
            458151*CHq3[2, 2] - 209691*CHq3[3, 3] - 1831326*CHu[1, 1] - 
            1831326*CHu[2, 2] + 55512*CHu[3, 3]) + 32*MW2^6*MZ2^5*
           (209175*CHd[1, 1] + 209175*CHd[2, 2] + 209175*CHd[3, 3] - 
            538293*CHe[2, 2] - 51624*CHl1[1, 1] - 565869*CHl1[2, 2] - 
            193758*CHl3[1, 1] + 62197*CHl3[2, 2] - 270447*CHq1[1, 1] - 
            270447*CHq1[2, 2] + 57057*CHq1[3, 3] + 32589*CHq3[1, 1] + 
            32589*CHq3[2, 2] + 88773*CHq3[3, 3] - 418350*CHu[1, 1] - 
            418350*CHu[2, 2] + 66438*CHu[3, 3]) + 2*MW2^3*MZ2^8*
           (-1029723*CHd[1, 1] - 1029723*CHd[2, 2] - 1029723*CHd[3, 3] + 
            2761773*CHe[2, 2] - 116352*CHl1[1, 1] + 2963937*CHl1[2, 2] - 
            731748*CHl3[1, 1] - 2700851*CHl3[2, 2] + 2050971*CHq1[1, 1] + 
            2050971*CHq1[2, 2] + 850809*CHq1[3, 3] + 1081479*CHq3[1, 1] + 
            1081479*CHq3[2, 2] + 909969*CHq3[3, 3] + 2059446*CHu[1, 1] + 
            2059446*CHu[2, 2] + 141480*CHu[3, 3])) + 
        MT2^6*(49152*MW2^12*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            77*CHe[2, 2] - 77*CHl1[2, 2] + 16*CHl3[1, 1] + 93*CHl3[2, 2] - 
            21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 
            7*CHq3[2, 2] + 28*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          MZ2^12*(-5190*CHd[1, 1] - 5190*CHd[2, 2] - 5190*CHd[3, 3] + 
            13018*CHe[2, 2] + 24149*CHl1[2, 2] - 3780*CHl3[1, 1] - 
            16871*CHl3[2, 2] + 15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 
            4395*CHq1[3, 3] + 3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 
            2595*CHq3[3, 3] + 10380*CHu[1, 1] + 10380*CHu[2, 2]) - 
          2*MW2^4*MZ2^8*(9641361*CHd[1, 1] + 9641361*CHd[2, 2] + 
            9641361*CHd[3, 3] - 25555215*CHe[2, 2] + 872352*CHl1[1, 1] - 
            27267287*CHl1[2, 2] + 6338160*CHl3[1, 1] + 24495689*CHl3[2, 2] - 
            18626961*CHq1[1, 1] - 18626961*CHq1[2, 2] - 6723519*CHq1[3, 3] - 
            9650973*CHq3[1, 1] - 9650973*CHq3[2, 2] - 7078647*CHq3[3, 3] - 
            19282722*CHu[1, 1] - 19282722*CHu[2, 2] - 449496*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(2928858*CHd[1, 1] + 2928858*CHd[2, 2] + 
            2928858*CHd[3, 3] - 8049122*CHe[2, 2] + 424800*CHl1[1, 1] - 
            9065225*CHl1[2, 2] + 1439468*CHl3[1, 1] + 7317339*CHl3[2, 2] - 
            6362754*CHq1[1, 1] - 6362754*CHq1[2, 2] - 2412093*CHq1[3, 3] - 
            3186372*CHq3[1, 1] - 3186372*CHq3[2, 2] - 2345349*CHq3[3, 3] - 
            5857716*CHu[1, 1] - 5857716*CHu[2, 2] - 159138*CHu[3, 3]) + 
          8*MW2^5*MZ2^7*(5173938*CHd[1, 1] + 5173938*CHd[2, 2] + 
            5173938*CHd[3, 3] - 13183154*CHe[2, 2] + 17064*CHl1[1, 1] - 
            13826781*CHl1[2, 2] + 3294168*CHl3[1, 1] + 12416195*CHl3[2, 2] - 
            8878626*CHq1[1, 1] - 8878626*CHq1[2, 2] - 2652903*CHq1[3, 3] - 
            4099236*CHq3[1, 1] - 4099236*CHq3[2, 2] - 2956527*CHq3[3, 3] - 
            10347876*CHu[1, 1] - 10347876*CHu[2, 2] - 117144*CHu[3, 3]) - 
          256*MW2^9*MZ2^3*(28671*CHd[1, 1] + 28671*CHd[2, 2] + 
            28671*CHd[3, 3] - 26729*CHe[2, 2] + 24912*CHl1[1, 1] - 
            24225*CHl1[2, 2] + 428668*CHl3[1, 1] + 710059*CHl3[2, 2] - 
            67839*CHq1[1, 1] - 67839*CHq1[2, 2] - 55317*CHq1[3, 3] - 
            191067*CHq3[1, 1] - 191067*CHq3[2, 2] - 89949*CHq3[3, 3] - 
            57342*CHu[1, 1] - 57342*CHu[2, 2] - 34632*CHu[3, 3]) + 
          512*MW2^10*MZ2^2*(24561*CHd[1, 1] + 24561*CHd[2, 2] + 
            24561*CHd[3, 3] - 59477*CHe[2, 2] + 2520*CHl1[1, 1] - 
            59505*CHl1[2, 2] + 105513*CHl3[1, 1] + 223072*CHl3[2, 2] - 
            34929*CHq1[1, 1] - 34929*CHq1[2, 2] - 1575*CHq1[3, 3] - 
            46893*CHq3[1, 1] - 46893*CHq3[2, 2] - 7647*CHq3[3, 3] - 
            49122*CHu[1, 1] - 49122*CHu[2, 2] - 7848*CHu[3, 3]) + 
          2*MW2*MZ2^11*(58638*CHd[1, 1] + 58638*CHd[2, 2] + 58638*CHd[3, 3] - 
            157886*CHe[2, 2] + 5760*CHl1[1, 1] - 236788*CHl1[2, 2] + 
            23763*CHl3[1, 1] + 160743*CHl3[2, 2] - 161958*CHq1[1, 1] - 
            161958*CHq1[2, 2] - 52584*CHq1[3, 3] - 53430*CHq3[1, 1] - 
            53430*CHq3[2, 2] - 38814*CHq3[3, 3] - 117276*CHu[1, 1] - 
            117276*CHu[2, 2] - 1800*CHu[3, 3]) - 2048*MW2^11*MZ2*
           (2886*CHd[1, 1] + 2886*CHd[2, 2] + 2886*CHd[3, 3] - 
            8776*CHe[2, 2] - 8776*CHl1[2, 2] + 6021*CHl3[1, 1] + 
            17653*CHl3[2, 2] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^10*(-1109232*CHd[1, 1] - 
            1109232*CHd[2, 2] - 1109232*CHd[3, 3] + 3082624*CHe[2, 2] - 
            168768*CHl1[1, 1] + 3875131*CHl1[2, 2] - 370378*CHl3[1, 1] - 
            2763255*CHl3[2, 2] + 2715840*CHq1[1, 1] + 2715840*CHq1[2, 2] + 
            988605*CHq1[3, 3] + 1173018*CHq3[1, 1] + 1173018*CHq3[2, 2] + 
            859857*CHq3[3, 3] + 2218464*CHu[1, 1] + 2218464*CHu[2, 2] + 
            54180*CHu[3, 3]) - 64*MW2^8*MZ2^4*(297618*CHd[1, 1] + 
            297618*CHd[2, 2] + 297618*CHd[3, 3] - 960784*CHe[2, 2] - 
            201816*CHl1[1, 1] - 1014042*CHl1[2, 2] - 1782913*CHl3[1, 1] - 
            2125483*CHl3[2, 2] - 222450*CHq1[1, 1] - 222450*CHq1[2, 2] + 
            327192*CHq1[3, 3] + 769530*CHq3[1, 1] + 769530*CHq3[2, 2] + 
            478452*CHq3[3, 3] - 595236*CHu[1, 1] - 595236*CHu[2, 2] + 
            164808*CHu[3, 3]) - 8*MW2^6*MZ2^6*(7246341*CHd[1, 1] + 
            7246341*CHd[2, 2] + 7246341*CHd[3, 3] - 18148775*CHe[2, 2] - 
            796176*CHl1[1, 1] - 19040929*CHl1[2, 2] + 1662234*CHl3[1, 1] + 
            13104441*CHl3[2, 2] - 10922661*CHq1[1, 1] - 10922661*CHq1[2, 2] - 
            1860993*CHq1[3, 3] - 3076701*CHq3[1, 1] - 3076701*CHq3[2, 2] - 
            2103897*CHq3[3, 3] - 14492682*CHu[1, 1] - 14492682*CHu[2, 2] + 
            196848*CHu[3, 3]) + 32*MW2^7*MZ2^5*(1552869*CHd[1, 1] + 
            1552869*CHd[2, 2] + 1552869*CHd[3, 3] - 4049567*CHe[2, 2] - 
            415080*CHl1[1, 1] - 4261567*CHl1[2, 2] - 1555530*CHl3[1, 1] + 
            169687*CHl3[2, 2] - 1966221*CHq1[1, 1] - 1966221*CHq1[2, 2] + 
            201591*CHq1[3, 3] + 418911*CHq3[1, 1] + 418911*CHq3[2, 2] + 
            314703*CHq3[3, 3] - 3105738*CHu[1, 1] - 3105738*CHu[2, 2] + 
            212706*CHu[3, 3])) - MT2^5*MW2*
         (24576*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            462*CHe[2, 2] - 462*CHl1[2, 2] + 115*CHl3[1, 1] + 
            577*CHl3[2, 2] - 126*CHq1[1, 1] - 126*CHq1[2, 2] + 
            126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 
            252*CHu[1, 1] - 252*CHu[2, 2]) - 2*MW2^4*MZ2^8*
           (31357383*CHd[1, 1] + 31357383*CHd[2, 2] + 31357383*CHd[3, 3] - 
            82900041*CHe[2, 2] + 2674944*CHl1[1, 1] - 88328141*CHl1[2, 2] + 
            20290152*CHl3[1, 1] + 79129995*CHl3[2, 2] - 60151047*CHq1[1, 1] - 
            60151047*CHq1[2, 2] - 20963469*CHq1[3, 3] - 31033539*CHq3[1, 1] - 
            31033539*CHq3[2, 2] - 21856725*CHq3[3, 3] - 62714766*CHu[1, 1] - 
            62714766*CHu[2, 2] - 721800*CHu[3, 3]) + 8*MW2^5*MZ2^7*
           (16437477*CHd[1, 1] + 16437477*CHd[2, 2] + 16437477*CHd[3, 3] - 
            41882507*CHe[2, 2] - 33048*CHl1[1, 1] - 43903618*CHl1[2, 2] + 
            10082196*CHl3[1, 1] + 38910122*CHl3[2, 2] - 28041717*CHq1[1, 1] - 
            28041717*CHq1[2, 2] - 8079864*CHq1[3, 3] - 12755859*CHq3[1, 1] - 
            12755859*CHq3[2, 2] - 9307128*CHq3[3, 3] - 32874954*CHu[1, 1] - 
            32874954*CHu[2, 2] - 231552*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (9816297*CHd[1, 1] + 9816297*CHd[2, 2] + 9816297*CHd[3, 3] - 
            26882355*CHe[2, 2] + 1390752*CHl1[1, 1] - 30140724*CHl1[2, 2] + 
            4840620*CHl3[1, 1] + 24462224*CHl3[2, 2] - 21139233*CHq1[1, 1] - 
            21139233*CHq1[2, 2] - 7805496*CHq1[3, 3] - 10640595*CHq3[1, 1] - 
            10640595*CHq3[2, 2] - 7250016*CHq3[3, 3] - 19632594*CHu[1, 1] - 
            19632594*CHu[2, 2] - 212454*CHu[3, 3]) - 256*MW2^9*MZ2^3*
           (92571*CHd[1, 1] + 92571*CHd[2, 2] + 92571*CHd[3, 3] - 
            105065*CHe[2, 2] + 75456*CHl1[1, 1] - 95377*CHl1[2, 2] + 
            1283910*CHl3[1, 1] + 2152725*CHl3[2, 2] - 212955*CHq1[1, 1] - 
            212955*CHq1[2, 2] - 121377*CHq1[3, 3] - 586167*CHq3[1, 1] - 
            586167*CHq3[2, 2] - 263529*CHq3[3, 3] - 185142*CHu[1, 1] - 
            185142*CHu[2, 2] - 56376*CHu[3, 3]) + 512*MW2^10*MZ2^2*
           (75291*CHd[1, 1] + 75291*CHd[2, 2] + 75291*CHd[3, 3] - 
            186151*CHe[2, 2] + 7560*CHl1[1, 1] - 185899*CHl1[2, 2] + 
            316959*CHl3[1, 1] + 673612*CHl3[2, 2] - 106683*CHq1[1, 1] - 
            106683*CHq1[2, 2] + 6459*CHq1[3, 3] - 142191*CHq3[1, 1] - 
            142191*CHq3[2, 2] - 35421*CHq3[3, 3] - 150582*CHu[1, 1] - 
            150582*CHu[2, 2] - 12960*CHu[3, 3]) + 
          2*MZ2^12*(-10380*CHd[1, 1] - 10380*CHd[2, 2] - 10380*CHd[3, 3] + 
            25976*CHe[2, 2] + 48268*CHl1[2, 2] - 6585*CHl3[1, 1] - 
            32797*CHl3[2, 2] + 31980*CHq1[1, 1] + 31980*CHq1[2, 2] + 
            8790*CHq1[3, 3] + 7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 
            3240*CHq3[3, 3] + 20760*CHu[1, 1] + 20760*CHu[2, 2] - 
            450*CHu[3, 3]) - 6144*MW2^11*MZ2*(2910*CHd[1, 1] + 
            2910*CHd[2, 2] + 2910*CHd[3, 3] - 8920*CHe[2, 2] - 
            8920*CHl1[2, 2] + 6211*CHl3[1, 1] + 17875*CHl3[2, 2] - 
            3414*CHq1[1, 1] - 3414*CHq1[2, 2] + 1692*CHq1[3, 3] - 
            2678*CHq3[1, 1] - 2678*CHq3[2, 2] + 780*CHq3[3, 3] - 
            5820*CHu[1, 1] - 5820*CHu[2, 2] - 210*CHu[3, 3]) + 
          MW2*MZ2^11*(432774*CHd[1, 1] + 432774*CHd[2, 2] + 
            432774*CHd[3, 3] - 1169154*CHe[2, 2] + 46080*CHl1[1, 1] - 
            1723797*CHl1[2, 2] + 148224*CHl3[1, 1] + 1153891*CHl3[2, 2] - 
            1183734*CHq1[1, 1] - 1183734*CHq1[2, 2] - 384507*CHq1[3, 3] - 
            402240*CHq3[1, 1] - 402240*CHq3[2, 2] - 237027*CHq3[3, 3] - 
            865548*CHu[1, 1] - 865548*CHu[2, 2] + 4320*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-3870306*CHd[1, 1] - 3870306*CHd[2, 2] - 
            3870306*CHd[3, 3] + 10739734*CHe[2, 2] - 594432*CHl1[1, 1] + 
            13358329*CHl1[2, 2] - 1263334*CHl3[1, 1] - 9569045*CHl3[2, 2] + 
            9379458*CHq1[1, 1] + 9379458*CHq1[2, 2] + 3368079*CHq1[3, 3] + 
            4120452*CHq3[1, 1] + 4120452*CHq3[2, 2] + 2673363*CHq3[3, 3] + 
            7740612*CHu[1, 1] + 7740612*CHu[2, 2] + 42336*CHu[3, 3]) - 
          8*MW2^6*MZ2^6*(22575723*CHd[1, 1] + 22575723*CHd[2, 2] + 
            22575723*CHd[3, 3] - 56696121*CHe[2, 2] - 2595024*CHl1[1, 1] - 
            59459559*CHl1[2, 2] + 4553466*CHl3[1, 1] + 39830611*CHl3[2, 2] - 
            33849771*CHq1[1, 1] - 33849771*CHq1[2, 2] - 5751615*CHq1[3, 3] - 
            9099747*CHq3[1, 1] - 9099747*CHq3[2, 2] - 7394967*CHq3[3, 3] - 
            45151446*CHu[1, 1] - 45151446*CHu[2, 2] + 223992*CHu[3, 3]) - 
          64*MW2^8*MZ2^4*(880218*CHd[1, 1] + 880218*CHd[2, 2] + 
            880218*CHd[3, 3] - 2851092*CHe[2, 2] - 619272*CHl1[1, 1] - 
            3022114*CHl1[2, 2] - 5396617*CHl3[1, 1] - 6551899*CHl3[2, 2] - 
            633978*CHq1[1, 1] - 633978*CHq1[2, 2] + 800316*CHq1[3, 3] + 
            2410362*CHq3[1, 1] + 2410362*CHq3[2, 2] + 1245408*CHq3[3, 3] - 
            1760436*CHu[1, 1] - 1760436*CHu[2, 2] + 261720*CHu[3, 3]) + 
          32*MW2^7*MZ2^5*(4747251*CHd[1, 1] + 4747251*CHd[2, 2] + 
            4747251*CHd[3, 3] - 12427325*CHe[2, 2] - 1298952*CHl1[1, 1] - 
            13083409*CHl1[2, 2] - 4870434*CHl3[1, 1] + 240525*CHl3[2, 2] - 
            5971755*CHq1[1, 1] - 5971755*CHq1[2, 2] + 420357*CHq1[3, 3] + 
            1447521*CHq3[1, 1] + 1447521*CHq3[2, 2] + 501933*CHq3[3, 3] - 
            9494502*CHu[1, 1] - 9494502*CHu[2, 2] + 320094*CHu[3, 3])) + 
        MT2^4*MW2*(245760*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 
            21*CHd[3, 3] - 77*CHe[2, 2] - 77*CHl1[2, 2] + 20*CHl3[1, 1] + 
            97*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + MZ2^13*(-5190*CHd[1, 1] - 5190*CHd[2, 2] - 
            5190*CHd[3, 3] + 13018*CHe[2, 2] + 24149*CHl1[2, 2] - 
            4080*CHl3[1, 1] - 17171*CHl3[2, 2] + 15990*CHq1[1, 1] + 
            15990*CHq1[2, 2] + 4395*CHq1[3, 3] + 3600*CHq3[1, 1] + 
            3600*CHq3[2, 2] + 2595*CHq3[3, 3] + 10380*CHu[1, 1] + 
            10380*CHu[2, 2]) + 8*MW2^6*MZ2^7*(25032990*CHd[1, 1] + 
            25032990*CHd[2, 2] + 25032990*CHd[3, 3] - 63842566*CHe[2, 2] + 
            291816*CHl1[1, 1] - 66904341*CHl1[2, 2] + 16692228*CHl3[1, 1] + 
            61244631*CHl3[2, 2] - 43311342*CHq1[1, 1] - 43311342*CHq1[2, 2] - 
            12679575*CHq1[3, 3] - 20626536*CHq3[1, 1] - 20626536*CHq3[2, 2] - 
            14905551*CHq3[3, 3] - 50065980*CHu[1, 1] - 50065980*CHu[2, 2] - 
            310176*CHu[3, 3]) + 2*MW2^4*MZ2^9*(12210990*CHd[1, 1] + 
            12210990*CHd[2, 2] + 12210990*CHd[3, 3] - 33943354*CHe[2, 2] + 
            2066112*CHl1[1, 1] - 38750549*CHl1[2, 2] + 5562622*CHl3[1, 1] + 
            30634017*CHl3[2, 2] - 27543606*CHq1[1, 1] - 27543606*CHq1[2, 2] - 
            10626429*CHq1[3, 3] - 13851240*CHq3[1, 1] - 13851240*CHq3[2, 2] - 
            8950521*CHq3[3, 3] - 24421980*CHu[1, 1] - 24421980*CHu[2, 2] - 
            79182*CHu[3, 3]) + MW2^3*MZ2^10*(-3486714*CHd[1, 1] - 
            3486714*CHd[2, 2] - 3486714*CHd[3, 3] + 9867638*CHe[2, 2] - 
            611136*CHl1[1, 1] + 13440785*CHl1[2, 2] - 540464*CHl3[1, 1] - 
            8573639*CHl3[2, 2] + 9477258*CHq1[1, 1] + 9477258*CHq1[2, 2] + 
            3605259*CHq1[3, 3] + 3702132*CHq3[1, 1] + 3702132*CHq3[2, 2] + 
            2076099*CHq3[3, 3] + 6973428*CHu[1, 1] + 6973428*CHu[2, 2] - 
            68292*CHu[3, 3]) - 256*MW2^10*MZ2^3*(140139*CHd[1, 1] + 
            140139*CHd[2, 2] + 140139*CHd[3, 3] - 144953*CHe[2, 2] + 
            124560*CHl1[1, 1] - 127213*CHl1[2, 2] + 2066102*CHl3[1, 1] + 
            3444249*CHl3[2, 2] - 335403*CHq1[1, 1] - 335403*CHq1[2, 2] - 
            176841*CHq1[3, 3] - 952311*CHq3[1, 1] - 952311*CHq3[2, 2] - 
            414177*CHq3[3, 3] - 280278*CHu[1, 1] - 280278*CHu[2, 2] - 
            52488*CHu[3, 3]) - 8*MW2^7*MZ2^6*(35877129*CHd[1, 1] + 
            35877129*CHd[2, 2] + 35877129*CHd[3, 3] - 89879075*CHe[2, 2] - 
            3766032*CHl1[1, 1] - 94204045*CHl1[2, 2] + 9837558*CHl3[1, 1] + 
            67113129*CHl3[2, 2] - 54320937*CHq1[1, 1] - 54320937*CHq1[2, 2] - 
            9409341*CHq1[3, 3] - 16146657*CHq3[1, 1] - 16146657*CHq3[2, 2] - 
            13545693*CHq3[3, 3] - 71754258*CHu[1, 1] - 71754258*CHu[2, 2] - 
            34704*CHu[3, 3]) + 512*MW2^11*MZ2^2*(122517*CHd[1, 1] + 
            122517*CHd[2, 2] + 122517*CHd[3, 3] - 303229*CHe[2, 2] + 
            12600*CHl1[1, 1] - 302529*CHl1[2, 2] + 517611*CHl3[1, 1] + 
            1098290*CHl3[2, 2] - 174357*CHq1[1, 1] - 174357*CHq1[2, 2] + 
            16677*CHq1[3, 3] - 234369*CHq3[1, 1] - 234369*CHq3[2, 2] - 
            67611*CHq3[3, 3] - 245034*CHu[1, 1] - 245034*CHu[2, 2] - 
            12600*CHu[3, 3]) + 4*MW2*MZ2^12*(13749*CHd[1, 1] + 
            13749*CHd[2, 2] + 13749*CHd[3, 3] - 39619*CHe[2, 2] + 
            2880*CHl1[1, 1] - 45812*CHl1[2, 2] + 2814*CHl3[1, 1] + 
            32166*CHl3[2, 2] - 33009*CHq1[1, 1] - 33009*CHq1[2, 2] - 
            11307*CHq1[3, 3] - 15915*CHq3[1, 1] - 15915*CHq3[2, 2] - 
            12747*CHq3[3, 3] - 27498*CHu[1, 1] - 27498*CHu[2, 2] - 
            675*CHu[3, 3]) - 2048*MW2^12*MZ2*(14430*CHd[1, 1] + 
            14430*CHd[2, 2] + 14430*CHd[3, 3] - 44300*CHe[2, 2] - 
            44300*CHl1[2, 2] + 30939*CHl3[1, 1] + 88679*CHl3[2, 2] - 
            16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 8760*CHq1[3, 3] - 
            13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 1740*CHq3[3, 3] - 
            28860*CHu[1, 1] - 28860*CHu[2, 2] - 630*CHu[3, 3]) + 
          2*MW2^2*MZ2^11*(21885*CHd[1, 1] + 21885*CHd[2, 2] + 
            21885*CHd[3, 3] - 35675*CHe[2, 2] - 15264*CHl1[1, 1] - 
            313158*CHl1[2, 2] - 9302*CHl3[1, 1] + 116372*CHl3[2, 2] - 
            193821*CHq1[1, 1] - 193821*CHq1[2, 2] - 60258*CHq1[3, 3] + 
            33549*CHq3[1, 1] + 33549*CHq3[2, 2] + 67338*CHq3[3, 3] - 
            43770*CHu[1, 1] - 43770*CHu[2, 2] + 13230*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(1514322*CHd[1, 1] + 1514322*CHd[2, 2] + 
            1514322*CHd[3, 3] - 4819060*CHe[2, 2] - 1006200*CHl1[1, 1] - 
            5106574*CHl1[2, 2] - 8468111*CHl3[1, 1] - 10027949*CHl3[2, 2] - 
            1150002*CHq1[1, 1] - 1150002*CHq1[2, 2] + 1212192*CHq1[3, 3] + 
            3795786*CHq3[1, 1] + 3795786*CHq3[2, 2] + 1743396*CHq3[3, 3] - 
            3028644*CHu[1, 1] - 3028644*CHu[2, 2] + 225720*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(7789617*CHd[1, 1] + 7789617*CHd[2, 2] + 
            7789617*CHd[3, 3] - 20289055*CHe[2, 2] - 2047752*CHl1[1, 1] - 
            21351075*CHl1[2, 2] - 7033480*CHl3[1, 1] + 1844533*CHl3[2, 2] - 
            9897849*CHq1[1, 1] - 9897849*CHq1[2, 2] + 556191*CHq1[3, 3] + 
            1891011*CHq3[1, 1] + 1891011*CHq3[2, 2] + 107523*CHq3[3, 3] - 
            15579234*CHu[1, 1] - 15579234*CHu[2, 2] + 228942*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(-44544153*CHd[1, 1] - 44544153*CHd[2, 2] - 
            44544153*CHd[3, 3] + 118558063*CHe[2, 2] - 4698720*CHl1[1, 1] + 
            126681855*CHl1[2, 2] - 29972652*CHl3[1, 1] - 
            114874397*CHl3[2, 2] + 87511449*CHq1[1, 1] + 
            87511449*CHq1[2, 2] + 31363647*CHq1[3, 3] + 46422261*CHq3[1, 1] + 
            46422261*CHq3[2, 2] + 31734615*CHq3[3, 3] + 89088306*CHu[1, 1] + 
            89088306*CHu[2, 2] + 625320*CHu[3, 3])))))/
    (72*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) + 
   (9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
       MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
       MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
      (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
         11327*CHe[2, 2] - 9649*CHl1[2, 2] - 2630*CHl3[1, 1] - 
         12279*CHl3[2, 2] - 3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 
         2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 
         2271*CHq3[3, 3] - 7386*CHu[1, 1] - 7386*CHu[2, 2]) + 
       2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 
         9867*CHe[2, 2] - 6971*CHl1[2, 2] - 1208*CHl3[1, 1] - 
         8179*CHl3[2, 2] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
         285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
         285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
       8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
         6494*CHe[2, 2] - 5113*CHl1[2, 2] - 1564*CHl3[1, 1] - 
         6677*CHl3[2, 2] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
         825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
         825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
       32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
         3257*CHe[2, 2] - 2965*CHl1[2, 2] - 148*CHl3[1, 1] - 
         3113*CHl3[2, 2] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
         2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 
         1950*CHu[1, 1] - 1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*
        (330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 1176*CHe[2, 2] - 
         1134*CHl1[2, 2] + 365*CHl3[1, 1] - 769*CHl3[2, 2] - 330*CHq1[1, 1] - 
         330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 954*CHq3[2, 2] + 
         312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
       256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
         121*CHe[2, 2] - 121*CHl1[2, 2] + 97*CHl3[1, 1] - 24*CHl3[2, 2] - 
         33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 99*CHq3[1, 1] + 
         99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
       5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
         49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
         15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
       512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
         11*CHl1[2, 2] + 15*CHl3[1, 1] + 4*CHl3[2, 2] - 3*CHq1[1, 1] - 
         3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
         3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
         2292*CHe[2, 2] + 1391*CHl1[2, 2] + 1391*CHl3[2, 2] + 
         780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
         450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
         1560*CHu[2, 2])) + 
     MW2*(3*MT2^7*(-2048*MW2^9*MZ2*(1248*CHd[1, 1] + 1248*CHd[2, 2] + 
           1248*CHd[3, 3] - 3936*CHe[2, 2] - 3232*CHl1[2, 2] - 
           1073*CHl3[1, 1] - 4305*CHl3[2, 2] - 1248*CHq1[1, 1] - 
           1248*CHq1[2, 2] + 672*CHq1[3, 3] + 2592*CHq3[1, 1] + 
           2592*CHq3[2, 2] + 834*CHq3[3, 3] - 2496*CHu[1, 1] - 
           2496*CHu[2, 2]) + 131072*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 
           3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 5*CHl3[1, 1] - 
           16*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
           9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
           6*CHu[2, 2]) + 8*MW2^3*MZ2^7*(26004*CHd[1, 1] + 26004*CHd[2, 2] + 
           26004*CHd[3, 3] + 10088*CHe[2, 2] - 161490*CHl1[2, 2] - 
           173591*CHl3[1, 1] - 335081*CHl3[2, 2] - 26004*CHq1[1, 1] - 
           26004*CHq1[2, 2] + 431622*CHq1[3, 3] + 359856*CHq3[1, 1] + 
           359856*CHq3[2, 2] + 489858*CHq3[3, 3] - 52008*CHu[1, 1] - 
           52008*CHu[2, 2] - 47388*CHu[3, 3]) - 4*MW2^2*MZ2^8*
          (69531*CHd[1, 1] + 69531*CHd[2, 2] + 69531*CHd[3, 3] - 
           142467*CHe[2, 2] - 148703*CHl1[2, 2] - 57304*CHl3[1, 1] - 
           206007*CHl3[2, 2] - 69531*CHq1[1, 1] - 69531*CHq1[2, 2] + 
           233955*CHq1[3, 3] + 159345*CHq3[1, 1] + 159345*CHq3[2, 2] + 
           305679*CHq3[3, 3] - 139062*CHu[1, 1] - 139062*CHu[2, 2] - 
           41568*CHu[3, 3]) + 64*MW2^6*MZ2^4*(163764*CHd[1, 1] + 
           163764*CHd[2, 2] + 163764*CHd[3, 3] - 409570*CHe[2, 2] - 
           160382*CHl1[2, 2] + 163959*CHl3[1, 1] + 3577*CHl3[2, 2] - 
           163764*CHq1[1, 1] - 163764*CHq1[2, 2] - 135024*CHq1[3, 3] - 
           57132*CHq3[1, 1] - 57132*CHq3[2, 2] - 75072*CHq3[3, 3] - 
           327528*CHu[1, 1] - 327528*CHu[2, 2] - 36816*CHu[3, 3]) - 
         64*MW2^5*MZ2^5*(91095*CHd[1, 1] + 91095*CHd[2, 2] + 
           91095*CHd[3, 3] - 238678*CHe[2, 2] - 51161*CHl1[2, 2] + 
           149175*CHl3[1, 1] + 98014*CHl3[2, 2] - 91095*CHq1[1, 1] - 
           91095*CHq1[2, 2] - 164445*CHq1[3, 3] - 138051*CHq3[1, 1] - 
           138051*CHq3[2, 2] - 131472*CHq3[3, 3] - 182190*CHu[1, 1] - 
           182190*CHu[2, 2] - 21972*CHu[3, 3]) - 512*MW2^7*MZ2^3*
          (21729*CHd[1, 1] + 21729*CHd[2, 2] + 21729*CHd[3, 3] - 
           55787*CHe[2, 2] - 29620*CHl1[2, 2] + 9714*CHl3[1, 1] - 
           19906*CHl3[2, 2] - 21729*CHq1[1, 1] - 21729*CHq1[2, 2] - 
           6111*CHq1[3, 3] + 10611*CHq3[1, 1] + 10611*CHq3[2, 2] + 
           717*CHq3[3, 3] - 43458*CHu[1, 1] - 43458*CHu[2, 2] - 
           3216*CHu[3, 3]) + 6*MW2*MZ2^9*(13200*CHd[1, 1] + 13200*CHd[2, 2] + 
           13200*CHd[3, 3] - 33618*CHe[2, 2] - 21974*CHl1[2, 2] - 
           4545*CHl3[1, 1] - 26519*CHl3[2, 2] - 13200*CHq1[1, 1] - 
           13200*CHq1[2, 2] + 22150*CHq1[3, 3] + 9900*CHq3[1, 1] + 
           9900*CHq3[2, 2] + 34040*CHq3[3, 3] - 26400*CHu[1, 1] - 
           26400*CHu[2, 2] - 3140*CHu[3, 3]) + 16*MW2^4*MZ2^6*
          (94125*CHd[1, 1] + 94125*CHd[2, 2] + 94125*CHd[3, 3] - 
           303123*CHe[2, 2] + 46769*CHl1[2, 2] + 300688*CHl3[1, 1] + 
           347457*CHl3[2, 2] - 94125*CHq1[1, 1] - 94125*CHq1[2, 2] - 
           477129*CHq1[3, 3] - 432693*CHq3[1, 1] - 432693*CHq3[2, 2] - 
           465111*CHq3[3, 3] - 188250*CHu[1, 1] - 188250*CHu[2, 2] - 
           1698*CHu[3, 3]) + 512*MW2^8*MZ2^2*(13926*CHd[1, 1] + 
           13926*CHd[2, 2] + 13926*CHd[3, 3] - 38804*CHe[2, 2] - 
           25940*CHl1[2, 2] - 2231*CHl3[1, 1] - 28171*CHl3[2, 2] - 
           13926*CHq1[1, 1] - 13926*CHq1[2, 2] + 1878*CHq1[3, 3] + 
           17586*CHq3[1, 1] + 17586*CHq3[2, 2] + 5130*CHq3[3, 3] - 
           27852*CHu[1, 1] - 27852*CHu[2, 2] - 852*CHu[3, 3]) - 
         135*MZ2^10*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 
           176*CHe[2, 2] - 88*CHl1[2, 2] - 25*CHl3[1, 1] - 113*CHl3[2, 2] - 
           60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 100*CHq3[3, 3] - 
           120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3])) - 
       MW2^5*(MW2 + MZ2)*(221184*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 
           6*CHd[3, 3] - 22*CHe[2, 2] - 22*CHl1[2, 2] + 13*CHl3[1, 1] - 
           9*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 
           34*CHq3[1, 1] + 34*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
           12*CHu[2, 2]) + MZ2^11*(-30*(-7383 + 904*Pi^2)*CHd[1, 1] - 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] + 221490*CHd[3, 3] - 
           27120*Pi^2*CHd[3, 3] + 729522*CHe[2, 2] - 87536*Pi^2*CHe[2, 2] - 
           508419*CHl1[2, 2] + 62072*Pi^2*CHl1[2, 2] + 770880*CHl3[1, 1] - 
           93440*Pi^2*CHl3[1, 1] + 256581*CHl3[2, 2] - 
           31368*Pi^2*CHl3[2, 2] - 280890*CHq1[1, 1] + 
           34320*Pi^2*CHq1[1, 1] - 280890*CHq1[2, 2] + 
           34320*Pi^2*CHq1[2, 2] - 140445*CHq1[3, 3] + 
           17160*Pi^2*CHq1[3, 3] - 142245*CHq3[3, 3] + 
           17160*Pi^2*CHq3[3, 3] + 32220*CHu[1, 1] - 3360*Pi^2*CHu[1, 1] + 
           32220*CHu[2, 2] - 3360*Pi^2*CHu[2, 2]) + 1024*MW2^9*MZ2^2*
          ((-34557 + 4608*Pi^2)*CHd[1, 1] + (-34557 + 4608*Pi^2)*CHd[2, 2] - 
           34557*CHd[3, 3] + 4608*Pi^2*CHd[3, 3] - 92883*CHe[2, 2] + 
           10304*Pi^2*CHe[2, 2] - 32387*CHl1[2, 2] + 3408*Pi^2*CHl1[2, 2] + 
           47369*CHl3[1, 1] + 3776*Pi^2*CHl3[1, 1] + 86898*CHl3[2, 2] + 
           7184*Pi^2*CHl3[2, 2] - 27651*CHq1[1, 1] + 1440*Pi^2*CHq1[1, 1] - 
           27651*CHq1[2, 2] + 1440*Pi^2*CHq1[2, 2] - 42837*CHq1[3, 3] + 
           4176*Pi^2*CHq1[3, 3] - 110403*CHq3[1, 1] + 6912*Pi^2*CHq3[1, 1] - 
           110403*CHq3[2, 2] + 6912*Pi^2*CHq3[2, 2] - 55185*CHq3[3, 3] + 
           4176*Pi^2*CHq3[3, 3] - 10590*CHu[1, 1] - 576*Pi^2*CHu[1, 1] - 
           10590*CHu[2, 2] - 576*Pi^2*CHu[2, 2]) - 4096*MW2^10*MZ2*
          (21*(-1 + 8*Pi^2)*CHd[1, 1] + 21*(-1 + 8*Pi^2)*CHd[2, 2] - 
           21*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 6235*CHe[2, 2] + 
           280*Pi^2*CHe[2, 2] - 5641*CHl1[2, 2] + 280*Pi^2*CHl1[2, 2] + 
           6383*CHl3[1, 1] + 72*Pi^2*CHl3[1, 1] + 5692*CHl3[2, 2] + 
           352*Pi^2*CHl3[2, 2] - 3003*CHq1[1, 1] + 120*Pi^2*CHq1[1, 1] - 
           3003*CHq1[2, 2] + 120*Pi^2*CHq1[2, 2] - 993*CHq1[3, 3] + 
           168*Pi^2*CHq1[3, 3] - 225*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] - 
           225*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] - 1803*CHq3[3, 3] + 
           168*Pi^2*CHq3[3, 3] - 2658*CHu[1, 1] - 48*Pi^2*CHu[1, 1] - 
           2658*CHu[2, 2] - 48*Pi^2*CHu[2, 2]) + 4*MW2^3*MZ2^8*
          (9*(-2037471 + 223984*Pi^2)*CHd[1, 1] + 9*(-2037471 + 223984*Pi^2)*
            CHd[2, 2] - 18337239*CHd[3, 3] + 2015856*Pi^2*CHd[3, 3] - 
           52032*CHe[1, 1] - 51639607*CHe[2, 2] + 6706864*Pi^2*CHe[2, 2] - 
           52032*CHe[3, 3] - 52032*CHl1[1, 1] + 33450723*CHl1[2, 2] - 
           3621120*Pi^2*CHl1[2, 2] - 52032*CHl1[3, 3] - 49805474*CHl3[1, 1] + 
           5994368*Pi^2*CHl3[1, 1] - 21305687*CHl3[2, 2] + 
           2373248*Pi^2*CHl3[2, 2] + 52032*CHl3[3, 3] + 22448799*CHq1[1, 1] - 
           2382192*Pi^2*CHq1[1, 1] + 22448799*CHq1[2, 2] - 
           2382192*Pi^2*CHq1[2, 2] + 4981911*CHq1[3, 3] - 
           421920*Pi^2*CHq1[3, 3] - 9936261*CHq3[1, 1] + 
           1538352*Pi^2*CHq3[1, 1] - 9936261*CHq3[2, 2] + 
           1538352*Pi^2*CHq3[2, 2] + 5012751*CHq3[3, 3] - 
           421920*Pi^2*CHq3[3, 3] - 1292490*CHu[1, 1] + 
           428256*Pi^2*CHu[1, 1] - 1292490*CHu[2, 2] + 428256*Pi^2*
            CHu[2, 2] - 52032*CHu[3, 3]) - 2*MW2^2*MZ2^9*
          (15*(-649767 + 74672*Pi^2)*CHd[1, 1] + 15*(-649767 + 74672*Pi^2)*
            CHd[2, 2] - 9746505*CHd[3, 3] + 1120080*Pi^2*CHd[3, 3] - 
           51072*CHe[1, 1] - 29703057*CHe[2, 2] + 3709904*Pi^2*CHe[2, 2] - 
           51072*CHe[3, 3] - 51072*CHl1[1, 1] + 19639741*CHl1[2, 2] - 
           2230848*Pi^2*CHl1[2, 2] - 51072*CHl1[3, 3] - 29399830*CHl3[1, 1] + 
           3577472*Pi^2*CHl3[1, 1] - 11766693*CHl3[2, 2] + 
           1346624*Pi^2*CHl3[2, 2] + 51072*CHl3[3, 3] + 12517137*CHq1[1, 1] - 
           1394256*Pi^2*CHq1[1, 1] + 12517137*CHq1[2, 2] - 
           1394256*Pi^2*CHq1[2, 2] + 3998613*CHq1[3, 3] - 
           418272*Pi^2*CHq1[3, 3] - 3657303*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 3657303*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 3946065*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] - 1155726*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] - 1155726*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] - 51072*CHu[3, 3]) + 4*MW2*MZ2^10*
          (12*(-64367 + 7671*Pi^2)*CHd[1, 1] + 12*(-64367 + 7671*Pi^2)*
            CHd[2, 2] - 772404*CHd[3, 3] + 92052*Pi^2*CHd[3, 3] - 
           3840*CHe[1, 1] - 2488464*CHe[2, 2] + 301588*Pi^2*CHe[2, 2] - 
           3840*CHe[3, 3] - 3840*CHl1[1, 1] + 1678497*CHl1[2, 2] - 
           198408*Pi^2*CHl1[2, 2] - 3840*CHl1[3, 3] - 2551134*CHl3[1, 1] + 
           308352*Pi^2*CHl3[1, 1] - 951444*CHl3[2, 2] + 
           109944*Pi^2*CHl3[2, 2] + 3840*CHl3[3, 3] + 1001634*CHq1[1, 1] - 
           116892*Pi^2*CHq1[1, 1] + 1001634*CHq1[2, 2] - 
           116892*Pi^2*CHq1[2, 2] + 409407*CHq1[3, 3] - 
           47376*Pi^2*CHq1[3, 3] - 155610*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 155610*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 405702*CHq3[3, 3] - 
           47376*Pi^2*CHq3[3, 3] - 110832*CHu[1, 1] + 14616*Pi^2*CHu[1, 1] - 
           110832*CHu[2, 2] + 14616*Pi^2*CHu[2, 2] - 3840*CHu[3, 3]) - 
         1024*MW2^8*MZ2^3*(12*(-11684 + 1207*Pi^2)*CHd[1, 1] + 
           12*(-11684 + 1207*Pi^2)*CHd[2, 2] - 140208*CHd[3, 3] + 
           14484*Pi^2*CHd[3, 3] + 240*CHe[1, 1] - 275743*CHe[2, 2] + 
           38444*Pi^2*CHe[2, 2] + 240*CHe[3, 3] + 240*CHl1[1, 1] + 
           32225*CHl1[2, 2] + 300*Pi^2*CHl1[2, 2] + 240*CHl1[3, 3] - 
           62560*CHl3[1, 1] + 17580*Pi^2*CHl3[1, 1] + 72439*CHl3[2, 2] + 
           17880*Pi^2*CHl3[2, 2] - 240*CHl3[3, 3] + 4884*CHq1[1, 1] - 
           948*Pi^2*CHq1[1, 1] + 4884*CHq1[2, 2] - 948*Pi^2*CHq1[2, 2] - 
           112698*CHq1[3, 3] + 11028*Pi^2*CHq1[3, 3] - 330534*CHq3[1, 1] + 
           23004*Pi^2*CHq3[1, 1] - 330534*CHq3[2, 2] + 
           23004*Pi^2*CHq3[2, 2] - 131142*CHq3[3, 3] + 
           11028*Pi^2*CHq3[3, 3] + 16140*CHu[1, 1] + 120*Pi^2*CHu[1, 1] + 
           16140*CHu[2, 2] + 120*Pi^2*CHu[2, 2] + 240*CHu[3, 3]) + 
         256*MW2^7*MZ2^4*(9*(-126197 + 12200*Pi^2)*CHd[1, 1] + 
           9*(-126197 + 12200*Pi^2)*CHd[2, 2] - 1135773*CHd[3, 3] + 
           109800*Pi^2*CHd[3, 3] + 3648*CHe[1, 1] - 2243872*CHe[2, 2] + 
           323384*Pi^2*CHe[2, 2] + 3648*CHe[3, 3] + 3648*CHl1[1, 1] + 
           815629*CHl1[2, 2] - 58272*Pi^2*CHl1[2, 2] + 3648*CHl1[3, 3] - 
           1455774*CHl3[1, 1] + 176488*Pi^2*CHl3[1, 1] - 419177*CHl3[2, 2] + 
           118216*Pi^2*CHl3[2, 2] - 3648*CHl3[3, 3] + 507861*CHq1[1, 1] - 
           44136*Pi^2*CHq1[1, 1] + 507861*CHq1[2, 2] - 
           44136*Pi^2*CHq1[2, 2] - 584682*CHq1[3, 3] + 
           63792*Pi^2*CHq1[3, 3] - 1982673*CHq3[1, 1] + 
           171720*Pi^2*CHq3[1, 1] - 1982673*CHq3[2, 2] + 
           171720*Pi^2*CHq3[2, 2] - 632694*CHq3[3, 3] + 
           63792*Pi^2*CHq3[3, 3] + 197946*CHu[1, 1] + 11952*Pi^2*CHu[1, 1] + 
           197946*CHu[2, 2] + 11952*Pi^2*CHu[2, 2] + 3648*CHu[3, 3]) - 
         8*MW2^4*MZ2^7*(3*(-7590077 + 794768*Pi^2)*CHd[1, 1] + 
           3*(-7590077 + 794768*Pi^2)*CHd[2, 2] - 22770231*CHd[3, 3] + 
           2384304*Pi^2*CHd[3, 3] + 6720*CHe[1, 1] - 58489947*CHe[2, 2] + 
           7894384*Pi^2*CHe[2, 2] + 6720*CHe[3, 3] + 6720*CHl1[1, 1] + 
           36486613*CHl1[2, 2] - 3733328*Pi^2*CHl1[2, 2] + 6720*CHl1[3, 3] - 
           55379734*CHl3[1, 1] + 6418688*Pi^2*CHl3[1, 1] - 
           25288857*CHl3[2, 2] + 2685360*Pi^2*CHl3[2, 2] - 6720*CHl3[3, 3] + 
           25353375*CHq1[1, 1] - 2555952*Pi^2*CHq1[1, 1] + 
           25353375*CHq1[2, 2] - 2555952*Pi^2*CHq1[2, 2] + 
           2555361*CHq1[3, 3] - 59088*Pi^2*CHq1[3, 3] - 16604217*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 16604217*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] + 2781177*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 86298*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           86298*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 6720*CHu[3, 3]) - 
         128*MW2^6*MZ2^5*(6*(-477383 + 46208*Pi^2)*CHd[1, 1] + 
           6*(-477383 + 46208*Pi^2)*CHd[2, 2] - 2864298*CHd[3, 3] + 
           277248*Pi^2*CHd[3, 3] + 10608*CHe[1, 1] - 6099521*CHe[2, 2] + 
           869600*Pi^2*CHe[2, 2] + 10608*CHe[3, 3] + 10608*CHl1[1, 1] + 
           3040799*CHl1[2, 2] - 264968*Pi^2*CHl1[2, 2] + 10608*CHl1[3, 3] - 
           5130291*CHl3[1, 1] + 552664*Pi^2*CHl3[1, 1] - 2324527*CHl3[2, 2] + 
           287696*Pi^2*CHl3[2, 2] - 10608*CHl3[3, 3] + 2101386*CHq1[1, 1] - 
           189840*Pi^2*CHq1[1, 1] + 2101386*CHq1[2, 2] - 
           189840*Pi^2*CHq1[2, 2] - 792321*CHq1[3, 3] + 
           105528*Pi^2*CHq1[3, 3] - 3713949*CHq3[1, 1] + 
           400896*Pi^2*CHq3[1, 1] - 3713949*CHq3[2, 2] + 
           400896*Pi^2*CHq3[2, 2] - 798030*CHq3[3, 3] + 
           105528*Pi^2*CHq3[3, 3] + 400038*CHu[1, 1] + 48720*Pi^2*CHu[1, 1] + 
           400038*CHu[2, 2] + 48720*Pi^2*CHu[2, 2] + 10608*CHu[3, 3]) + 
         16*MW2^5*MZ2^6*(3*(-6477287 + 647712*Pi^2)*CHd[1, 1] + 
           3*(-6477287 + 647712*Pi^2)*CHd[2, 2] - 19431861*CHd[3, 3] + 
           1943136*Pi^2*CHd[3, 3] + 52800*CHe[1, 1] - 45360721*CHe[2, 2] + 
           6319584*Pi^2*CHe[2, 2] + 52800*CHe[3, 3] + 52800*CHl1[1, 1] + 
           26226133*CHl1[2, 2] - 2509344*Pi^2*CHl1[2, 2] + 52800*CHl1[3, 3] - 
           41654634*CHl3[1, 1] + 4586080*Pi^2*CHl3[1, 1] - 
           19802801*CHl3[2, 2] + 2076736*Pi^2*CHl3[2, 2] - 52800*CHl3[3, 3] + 
           18478005*CHq1[1, 1] - 1764288*Pi^2*CHq1[1, 1] + 
           18478005*CHq1[2, 2] - 1764288*Pi^2*CHq1[2, 2] - 
           1354707*CHq1[3, 3] + 339552*Pi^2*CHq1[3, 3] - 
           18839727*CHq3[1, 1] + 2443392*Pi^2*CHq3[1, 1] - 
           18839727*CHq3[2, 2] + 2443392*Pi^2*CHq3[2, 2] - 
           1129287*CHq3[3, 3] + 339552*Pi^2*CHq3[3, 3] + 1390530*CHu[1, 1] + 
           411264*Pi^2*CHu[1, 1] + 1390530*CHu[2, 2] + 411264*Pi^2*
            CHu[2, 2] + 52800*CHu[3, 3])) + MT2*MW2^3*
        (49152*MW2^13*(186*CHd[1, 1] + 186*CHd[2, 2] + 186*CHd[3, 3] - 
           682*CHe[2, 2] - 682*CHl1[2, 2] + 311*CHl3[1, 1] - 371*CHl3[2, 2] - 
           186*CHq1[1, 1] - 186*CHq1[2, 2] + 186*CHq1[3, 3] + 
           990*CHq3[1, 1] + 990*CHq3[2, 2] + 186*CHq3[3, 3] - 372*CHu[1, 1] - 
           372*CHu[2, 2]) - 12288*MW2^12*MZ2*(6*(27 + 56*Pi^2)*CHd[1, 1] + 
           6*(27 + 56*Pi^2)*CHd[2, 2] + 162*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           12898*CHe[2, 2] + 560*Pi^2*CHe[2, 2] - 11358*CHl1[2, 2] + 
           560*Pi^2*CHl1[2, 2] + 11719*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] + 
           10261*CHl3[2, 2] + 704*Pi^2*CHl3[2, 2] - 6210*CHq1[1, 1] + 
           240*Pi^2*CHq1[1, 1] - 6210*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] - 
           2070*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] - 1278*CHq3[1, 1] + 
           432*Pi^2*CHq3[1, 1] - 1278*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 
           3555*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 5724*CHu[1, 1] - 
           96*Pi^2*CHu[1, 1] - 5724*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 
         MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 508419*CHl1[2, 2] - 
           62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) + MW2^2*MZ2^11*
          (6*(-4576203 + 530344*Pi^2)*CHd[1, 1] + 6*(-4576203 + 530344*Pi^2)*
            CHd[2, 2] - 27457218*CHd[3, 3] + 3182064*Pi^2*CHd[3, 3] - 
           148224*CHe[1, 1] - 84816030*CHe[2, 2] + 10513648*Pi^2*CHe[2, 2] - 
           148224*CHe[3, 3] - 148224*CHl1[1, 1] + 56408192*CHl1[2, 2] - 
           6470160*Pi^2*CHl1[2, 2] - 148224*CHl1[3, 3] - 
           84791363*CHl3[1, 1] + 10294528*Pi^2*CHl3[1, 1] - 
           33377343*CHl3[2, 2] + 3824368*Pi^2*CHl3[2, 2] + 
           148224*CHl3[3, 3] + 35392842*CHq1[1, 1] - 3985296*Pi^2*
            CHq1[1, 1] + 35392842*CHq1[2, 2] - 3985296*Pi^2*CHq1[2, 2] + 
           12071490*CHq1[3, 3] - 1302096*Pi^2*CHq1[3, 3] - 
           9181926*CHq3[1, 1] + 1381104*Pi^2*CHq3[1, 1] - 
           9181926*CHq3[2, 2] + 1381104*Pi^2*CHq3[2, 2] + 
           11898984*CHq3[3, 3] - 1302096*Pi^2*CHq3[3, 3] - 
           3399516*CHu[1, 1] + 580128*Pi^2*CHu[1, 1] - 3399516*CHu[2, 2] + 
           580128*Pi^2*CHu[2, 2] - 152274*CHu[3, 3]) - 512*MW2^10*MZ2^3*
          (3*(-483859 + 48272*Pi^2)*CHd[1, 1] + 3*(-483859 + 48272*Pi^2)*
            CHd[2, 2] - 1451577*CHd[3, 3] + 144816*Pi^2*CHd[3, 3] + 
           2880*CHe[1, 1] - 2752039*CHe[2, 2] + 397264*Pi^2*CHe[2, 2] + 
           2880*CHe[3, 3] + 2880*CHl1[1, 1] + 615596*CHl1[2, 2] - 
           19088*Pi^2*CHl1[2, 2] + 2880*CHl1[3, 3] - 1045843*CHl3[1, 1] + 
           187728*Pi^2*CHl3[1, 1] + 331945*CHl3[2, 2] + 
           168640*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] + 225129*CHq1[1, 1] - 
           20976*Pi^2*CHq1[1, 1] + 225129*CHq1[2, 2] - 
           20976*Pi^2*CHq1[2, 2] - 1117209*CHq1[3, 3] + 
           105936*Pi^2*CHq1[3, 3] - 3323115*CHq3[1, 1] + 
           232848*Pi^2*CHq3[1, 1] - 3323115*CHq3[2, 2] + 
           232848*Pi^2*CHq3[2, 2] - 1245945*CHq3[3, 3] + 
           105936*Pi^2*CHq3[3, 3] + 231666*CHu[1, 1] + 5280*Pi^2*CHu[1, 1] + 
           231666*CHu[2, 2] + 5280*Pi^2*CHu[2, 2] - 4212*CHu[3, 3]) + 
         1536*MW2^11*MZ2^2*(6*(-21665 + 2848*Pi^2)*CHd[1, 1] + 
           6*(-21665 + 2848*Pi^2)*CHd[2, 2] - 129990*CHd[3, 3] + 
           17088*Pi^2*CHd[3, 3] - 341436*CHe[2, 2] + 38976*Pi^2*CHe[2, 2] - 
           94156*CHl1[2, 2] + 11392*Pi^2*CHl1[2, 2] + 139807*CHl3[1, 1] + 
           14528*Pi^2*CHl3[1, 1] + 293715*CHl3[2, 2] + 
           25920*Pi^2*CHl3[2, 2] - 94650*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 
           94650*CHq1[2, 2] + 4800*Pi^2*CHq1[2, 2] - 165726*CHq1[3, 3] + 
           15360*Pi^2*CHq1[3, 3] - 437490*CHq3[1, 1] + 
           25920*Pi^2*CHq3[1, 1] - 437490*CHq3[2, 2] + 
           25920*Pi^2*CHq3[2, 2] - 204954*CHq3[3, 3] + 
           15360*Pi^2*CHq3[3, 3] - 37236*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 
           37236*CHu[2, 2] - 1920*Pi^2*CHu[2, 2] - 852*CHu[3, 3]) + 
         MW2*MZ2^12*(-42*(-89383 + 10704*Pi^2)*CHd[1, 1] - 
           42*(-89383 + 10704*Pi^2)*CHd[2, 2] + 3754086*CHd[3, 3] - 
           449568*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 12142422*CHe[2, 2] - 
           1468960*Pi^2*CHe[2, 2] + 15360*CHe[3, 3] + 15360*CHl1[1, 1] - 
           8239245*CHl1[2, 2] + 979848*Pi^2*CHl1[2, 2] + 15360*CHl1[3, 3] + 
           12517176*CHl3[1, 1] - 1513728*Pi^2*CHl3[1, 1] + 
           4575519*CHl3[2, 2] - 533880*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           4849206*CHq1[1, 1] + 570528*Pi^2*CHq1[1, 1] - 4849206*CHq1[2, 2] + 
           570528*Pi^2*CHq1[2, 2] - 2058963*CHq1[3, 3] + 
           240984*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2049543*CHq3[3, 3] + 
           240984*Pi^2*CHq3[3, 3] + 539988*CHu[1, 1] - 68544*Pi^2*CHu[1, 1] + 
           539988*CHu[2, 2] - 68544*Pi^2*CHu[2, 2] + 15360*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(60*(-333431 + 31104*Pi^2)*CHd[1, 1] + 
           60*(-333431 + 31104*Pi^2)*CHd[2, 2] - 20005860*CHd[3, 3] + 
           1866240*Pi^2*CHd[3, 3] + 76032*CHe[1, 1] - 39021282*CHe[2, 2] + 
           5751040*Pi^2*CHe[2, 2] + 76032*CHe[3, 3] + 76032*CHl1[1, 1] + 
           18774602*CHl1[2, 2] - 1467456*Pi^2*CHl1[2, 2] + 76032*CHl1[3, 3] - 
           32464181*CHl3[1, 1] + 3331456*Pi^2*CHl3[1, 1] - 
           14470155*CHl3[2, 2] + 1864000*Pi^2*CHl3[2, 2] - 76032*CHl3[3, 3] + 
           12426852*CHq1[1, 1] - 1036800*Pi^2*CHq1[1, 1] + 
           12426852*CHq1[2, 2] - 1036800*Pi^2*CHq1[2, 2] - 
           8234760*CHq1[3, 3] + 934848*Pi^2*CHq1[3, 3] - 
           30378132*CHq3[1, 1] + 2906496*Pi^2*CHq3[1, 1] - 
           30378132*CHq3[2, 2] + 2906496*Pi^2*CHq3[2, 2] - 
           8315400*CHq3[3, 3] + 934848*Pi^2*CHq3[3, 3] + 4205832*CHu[1, 1] + 
           290304*Pi^2*CHu[1, 1] + 4205832*CHu[2, 2] + 290304*Pi^2*
            CHu[2, 2] + 42768*CHu[3, 3]) + 4*MW2^4*MZ2^9*
          ((-71461857 + 7455936*Pi^2)*CHd[1, 1] + (-71461857 + 7455936*Pi^2)*
            CHd[2, 2] - 71461857*CHd[3, 3] + 7455936*Pi^2*CHd[3, 3] + 
           10560*CHe[1, 1] - 182515530*CHe[2, 2] + 24779648*Pi^2*CHe[2, 2] + 
           10560*CHe[3, 3] + 10560*CHl1[1, 1] + 114753722*CHl1[2, 2] - 
           11637472*Pi^2*CHl1[2, 2] + 10560*CHl1[3, 3] - 
           171999185*CHl3[1, 1] + 20088064*Pi^2*CHl3[1, 1] - 
           78869931*CHl3[2, 2] + 8450592*Pi^2*CHl3[2, 2] - 10560*CHl3[3, 3] + 
           80650929*CHq1[1, 1] - 8075712*Pi^2*CHq1[1, 1] + 
           80650929*CHq1[2, 2] - 8075712*Pi^2*CHq1[2, 2] + 
           7576038*CHq1[3, 3] - 129120*Pi^2*CHq1[3, 3] - 
           52478793*CHq3[1, 1] + 7817472*Pi^2*CHq3[1, 1] - 
           52478793*CHq3[2, 2] + 7817472*Pi^2*CHq3[2, 2] + 
           8123781*CHq3[3, 3] - 129120*Pi^2*CHq3[3, 3] - 284502*CHu[1, 1] + 
           1705152*Pi^2*CHu[1, 1] - 284502*CHu[2, 2] + 1705152*Pi^2*
            CHu[2, 2] + 121134*CHu[3, 3]) - 32*MW2^8*MZ2^5*
          (6*(-6238993 + 592544*Pi^2)*CHd[1, 1] + 6*(-6238993 + 592544*Pi^2)*
            CHd[2, 2] - 37433958*CHd[3, 3] + 3555264*Pi^2*CHd[3, 3] + 
           159360*CHe[1, 1] - 82700380*CHe[2, 2] + 11878976*Pi^2*CHe[2, 2] + 
           159360*CHe[3, 3] + 159360*CHl1[1, 1] + 53017190*CHl1[2, 2] - 
           4970304*Pi^2*CHl1[2, 2] + 159360*CHl1[3, 3] - 
           86484469*CHl3[1, 1] + 8465664*Pi^2*CHl3[1, 1] - 
           47700119*CHl3[2, 2] + 3495360*Pi^2*CHl3[2, 2] - 
           159360*CHl3[3, 3] + 38524326*CHq1[1, 1] - 3466560*Pi^2*
            CHq1[1, 1] + 38524326*CHq1[2, 2] - 3466560*Pi^2*CHq1[2, 2] - 
           1510758*CHq1[3, 3] + 648768*Pi^2*CHq1[3, 3] - 
           31459050*CHq3[1, 1] + 4764096*Pi^2*CHq3[1, 1] - 
           31459050*CHq3[2, 2] + 4764096*Pi^2*CHq3[2, 2] - 
           129036*CHq3[3, 3] + 648768*Pi^2*CHq3[3, 3] + 5205756*CHu[1, 1] + 
           878592*Pi^2*CHu[1, 1] + 5205756*CHu[2, 2] + 878592*Pi^2*
            CHu[2, 2] + 248424*CHu[3, 3]) + 16*MW2^7*MZ2^6*
          (9*(-3387379 + 360896*Pi^2)*CHd[1, 1] + 9*(-3387379 + 360896*Pi^2)*
            CHd[2, 2] - 30486411*CHd[3, 3] + 3248064*Pi^2*CHd[3, 3] + 
           3840*CHe[1, 1] - 87934655*CHe[2, 2] + 11872960*Pi^2*CHe[2, 2] + 
           3840*CHe[3, 3] + 3840*CHl1[1, 1] + 72074345*CHl1[2, 2] - 
           7764480*Pi^2*CHl1[2, 2] + 3840*CHl1[3, 3] - 104764104*CHl3[1, 1] + 
           11428736*Pi^2*CHl3[1, 1] - 56830207*CHl3[2, 2] + 
           3664256*Pi^2*CHl3[2, 2] - 3840*CHl3[3, 3] + 53119755*CHq1[1, 1] - 
           5323392*Pi^2*CHq1[1, 1] + 53119755*CHq1[2, 2] - 
           5323392*Pi^2*CHq1[2, 2] + 21012747*CHq1[3, 3] - 
           1516032*Pi^2*CHq1[3, 3] + 8177715*CHq3[1, 1] + 
           2291328*Pi^2*CHq3[1, 1] + 8177715*CHq3[2, 2] + 
           2291328*Pi^2*CHq3[2, 2] + 22898865*CHq3[3, 3] - 
           1516032*Pi^2*CHq3[3, 3] - 2803338*CHu[1, 1] + 
           1107072*Pi^2*CHu[1, 1] - 2803338*CHu[2, 2] + 1107072*Pi^2*
            CHu[2, 2] + 262410*CHu[3, 3]) + 8*MW2^6*MZ2^7*
          (6*(-4192631 + 298160*Pi^2)*CHd[1, 1] + 6*(-4192631 + 298160*Pi^2)*
            CHd[2, 2] - 25155786*CHd[3, 3] + 1788960*Pi^2*CHd[3, 3] + 
           446208*CHe[1, 1] - 20619062*CHe[2, 2] + 4464800*Pi^2*CHe[2, 2] + 
           446208*CHe[3, 3] + 446208*CHl1[1, 1] - 13126912*CHl1[2, 2] + 
           3104416*Pi^2*CHl1[2, 2] + 446208*CHl1[3, 3] + 1733547*CHl3[1, 1] - 
           2153024*Pi^2*CHl3[1, 1] - 3025309*CHl3[2, 2] + 
           951392*Pi^2*CHl3[2, 2] - 446208*CHl3[3, 3] - 8272806*CHq1[1, 1] + 
           1712544*Pi^2*CHq1[1, 1] - 8272806*CHq1[2, 2] + 
           1712544*Pi^2*CHq1[2, 2] - 37969836*CHq1[3, 3] + 
           4080288*Pi^2*CHq1[3, 3] - 74352834*CHq3[1, 1] + 
           6448032*Pi^2*CHq3[1, 1] - 74352834*CHq3[2, 2] + 
           6448032*Pi^2*CHq3[2, 2] - 37903572*CHq3[3, 3] + 
           4080288*Pi^2*CHq3[3, 3] + 13976052*CHu[1, 1] + 
           73920*Pi^2*CHu[1, 1] + 13976052*CHu[2, 2] + 73920*Pi^2*CHu[2, 2] + 
           293856*CHu[3, 3]) + MW2^3*MZ2^10*(-18*(-6305755 + 698592*Pi^2)*
            CHd[1, 1] - 18*(-6305755 + 698592*Pi^2)*CHd[2, 2] + 
           113503590*CHd[3, 3] - 12574656*Pi^2*CHd[3, 3] + 422400*CHe[1, 1] + 
           324505534*CHe[2, 2] - 41848768*Pi^2*CHe[2, 2] + 422400*CHe[3, 3] + 
           422400*CHl1[1, 1] - 211726050*CHl1[2, 2] + 23107776*Pi^2*
            CHl1[2, 2] + 422400*CHl1[3, 3] + 314492345*CHl3[1, 1] - 
           38041856*Pi^2*CHl3[1, 1] + 132718295*CHl3[2, 2] - 
           14934080*Pi^2*CHl3[2, 2] - 422400*CHl3[3, 3] - 
           141072102*CHq1[1, 1] + 15088896*Pi^2*CHq1[1, 1] - 
           141072102*CHq1[2, 2] + 15088896*Pi^2*CHq1[2, 2] - 
           33904644*CHq1[3, 3] + 3060288*Pi^2*CHq1[3, 3] + 
           58132422*CHq3[1, 1] - 8968320*Pi^2*CHq3[1, 1] + 
           58132422*CHq3[2, 2] - 8968320*Pi^2*CHq3[2, 2] - 
           33654846*CHq3[3, 3] + 3060288*Pi^2*CHq3[3, 3] + 
           9017748*CHu[1, 1] - 2636928*Pi^2*CHu[1, 1] + 9017748*CHu[2, 2] - 
           2636928*Pi^2*CHu[2, 2] + 361830*CHu[3, 3]) - 
         4*MW2^5*MZ2^8*(3*(-34757609 + 3327744*Pi^2)*CHd[1, 1] + 
           3*(-34757609 + 3327744*Pi^2)*CHd[2, 2] - 104272827*CHd[3, 3] + 
           9983232*Pi^2*CHd[3, 3] + 563712*CHe[1, 1] - 223062337*CHe[2, 2] + 
           32403456*Pi^2*CHe[2, 2] + 563712*CHe[3, 3] + 563712*CHl1[1, 1] + 
           123625531*CHl1[2, 2] - 10710624*Pi^2*CHl1[2, 2] + 
           563712*CHl1[3, 3] - 199413810*CHl3[1, 1] + 20890240*Pi^2*
            CHl3[1, 1] - 101954279*CHl3[2, 2] + 10179616*Pi^2*CHl3[2, 2] - 
           563712*CHl3[3, 3] + 91286907*CHq1[1, 1] - 8099712*Pi^2*
            CHq1[1, 1] + 91286907*CHq1[2, 2] - 8099712*Pi^2*CHq1[2, 2] - 
           21869883*CHq1[3, 3] + 3535200*Pi^2*CHq1[3, 3] - 
           117047745*CHq3[1, 1] + 15170112*Pi^2*CHq3[1, 1] - 
           117047745*CHq3[2, 2] + 15170112*Pi^2*CHq3[2, 2] - 
           20012295*CHq3[3, 3] + 3535200*Pi^2*CHq3[3, 3] + 
           12694134*CHu[1, 1] + 2248704*Pi^2*CHu[1, 1] + 12694134*CHu[2, 2] + 
           2248704*Pi^2*CHu[2, 2] + 723336*CHu[3, 3])) + 
       MT2^6*(-73728*MW2^11*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] - 
           418*CHe[2, 2] - 418*CHl1[2, 2] - 121*CHl3[1, 1] - 539*CHl3[2, 2] - 
           114*CHq1[1, 1] - 114*CHq1[2, 2] + 114*CHq1[3, 3] + 
           390*CHq3[1, 1] + 390*CHq3[2, 2] + 114*CHq3[3, 3] - 228*CHu[1, 1] - 
           228*CHu[2, 2]) + 2048*MW2^10*MZ2*(6*(3833 + 56*Pi^2)*CHd[1, 1] + 
           6*(3833 + 56*Pi^2)*CHd[2, 2] + 22998*CHd[3, 3] + 
           336*Pi^2*CHd[3, 3] - 85430*CHe[2, 2] + 560*Pi^2*CHe[2, 2] - 
           71570*CHl1[2, 2] + 560*Pi^2*CHl1[2, 2] - 7157*CHl3[1, 1] + 
           144*Pi^2*CHl3[1, 1] - 68827*CHl3[2, 2] + 704*Pi^2*CHl3[2, 2] - 
           29046*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 29046*CHq1[2, 2] + 
           240*Pi^2*CHq1[2, 2] + 10686*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] + 
           47934*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 47934*CHq3[2, 2] + 
           432*Pi^2*CHq3[2, 2] + 12306*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
           51396*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 51396*CHu[2, 2] - 
           96*Pi^2*CHu[2, 2]) + 32*MW2^6*MZ2^5*(12*(-599599 + 92416*Pi^2)*
            CHd[1, 1] + 12*(-599599 + 92416*Pi^2)*CHd[2, 2] - 
           7195188*CHd[3, 3] + 1108992*Pi^2*CHd[3, 3] + 42432*CHe[1, 1] - 
           35446940*CHe[2, 2] + 3478400*Pi^2*CHe[2, 2] + 42432*CHe[3, 3] + 
           42432*CHl1[1, 1] + 9357812*CHl1[2, 2] - 1059872*Pi^2*CHl1[2, 2] + 
           42432*CHl1[3, 3] - 14024685*CHl3[1, 1] + 2210656*Pi^2*CHl3[1, 1] - 
           5607013*CHl3[2, 2] + 1150784*Pi^2*CHl3[2, 2] - 42432*CHl3[3, 3] + 
           4143540*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 4143540*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 10058856*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 20168424*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 20168424*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 8557956*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] - 6923856*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] - 6923856*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] - 969456*CHu[3, 3]) - 16*MW2^5*MZ2^6*
          (3*(-5548157 + 647712*Pi^2)*CHd[1, 1] + 3*(-5548157 + 647712*Pi^2)*
            CHd[2, 2] - 16644471*CHd[3, 3] + 1943136*Pi^2*CHd[3, 3] + 
           52800*CHe[1, 1] - 53694679*CHe[2, 2] + 6319584*Pi^2*CHe[2, 2] + 
           52800*CHe[3, 3] + 52800*CHl1[1, 1] + 26443999*CHl1[2, 2] - 
           2509344*Pi^2*CHl1[2, 2] + 52800*CHl1[3, 3] - 34463922*CHl3[1, 1] + 
           4586080*Pi^2*CHl3[1, 1] - 12394223*CHl3[2, 2] + 
           2076736*Pi^2*CHl3[2, 2] - 52800*CHl3[3, 3] + 15690615*CHq1[1, 1] - 
           1764288*Pi^2*CHq1[1, 1] + 15690615*CHq1[2, 2] - 
           1764288*Pi^2*CHq1[2, 2] - 12006765*CHq1[3, 3] + 
           339552*Pi^2*CHq1[3, 3] - 28284813*CHq3[1, 1] + 
           2443392*Pi^2*CHq3[1, 1] - 28284813*CHq3[2, 2] + 
           2443392*Pi^2*CHq3[2, 2] - 11227341*CHq3[3, 3] + 
           339552*Pi^2*CHq3[3, 3] - 4184250*CHu[1, 1] + 
           411264*Pi^2*CHu[1, 1] - 4184250*CHu[2, 2] + 411264*Pi^2*
            CHu[2, 2] - 241428*CHu[3, 3]) - 256*MW2^7*MZ2^4*
          (549*(-489 + 200*Pi^2)*CHd[1, 1] + 549*(-489 + 200*Pi^2)*
            CHd[2, 2] - 268461*CHd[3, 3] + 109800*Pi^2*CHd[3, 3] + 
           3648*CHe[1, 1] - 4419796*CHe[2, 2] + 323384*Pi^2*CHe[2, 2] + 
           3648*CHe[3, 3] + 3648*CHl1[1, 1] - 82595*CHl1[2, 2] - 
           58272*Pi^2*CHl1[2, 2] + 3648*CHl1[3, 3] - 623265*CHl3[1, 1] + 
           176488*Pi^2*CHl3[1, 1] - 484892*CHl3[2, 2] + 
           118216*Pi^2*CHl3[2, 2] - 3648*CHl3[3, 3] - 359451*CHq1[1, 1] - 
           44136*Pi^2*CHq1[1, 1] - 359451*CHq1[2, 2] - 
           44136*Pi^2*CHq1[2, 2] - 1254228*CHq1[3, 3] + 
           63792*Pi^2*CHq1[3, 3] - 2176101*CHq3[1, 1] + 
           171720*Pi^2*CHq3[1, 1] - 2176101*CHq3[2, 2] + 
           171720*Pi^2*CHq3[2, 2] - 986628*CHq3[3, 3] + 
           63792*Pi^2*CHq3[3, 3] - 1536678*CHu[1, 1] + 11952*Pi^2*CHu[1, 1] - 
           1536678*CHu[2, 2] + 11952*Pi^2*CHu[2, 2] - 181320*CHu[3, 3]) + 
         512*MW2^8*MZ2^3*(12*(12707 + 2414*Pi^2)*CHd[1, 1] + 
           12*(12707 + 2414*Pi^2)*CHd[2, 2] + 152484*CHd[3, 3] + 
           28968*Pi^2*CHd[3, 3] + 480*CHe[1, 1] - 1671092*CHe[2, 2] + 
           76888*Pi^2*CHe[2, 2] + 480*CHe[3, 3] + 480*CHl1[1, 1] - 
           545720*CHl1[2, 2] + 600*Pi^2*CHl1[2, 2] + 480*CHl1[3, 3] + 
           59887*CHl3[1, 1] + 35160*Pi^2*CHl3[1, 1] - 280285*CHl3[2, 2] + 
           35760*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 423132*CHq1[1, 1] - 
           1896*Pi^2*CHq1[1, 1] - 423132*CHq1[2, 2] - 1896*Pi^2*CHq1[2, 2] - 
           337536*CHq1[3, 3] + 22056*Pi^2*CHq1[3, 3] - 417312*CHq3[1, 1] + 
           46008*Pi^2*CHq3[1, 1] - 417312*CHq3[2, 2] + 
           46008*Pi^2*CHq3[2, 2] - 235932*CHq3[3, 3] + 
           22056*Pi^2*CHq3[3, 3] - 833520*CHu[1, 1] + 240*Pi^2*CHu[1, 1] - 
           833520*CHu[2, 2] + 240*Pi^2*CHu[2, 2] - 59964*CHu[3, 3]) - 
         1024*MW2^9*MZ2^2*((98265 + 4608*Pi^2)*CHd[1, 1] + 
           (98265 + 4608*Pi^2)*CHd[2, 2] + 98265*CHd[3, 3] + 
           4608*Pi^2*CHd[3, 3] - 465573*CHe[2, 2] + 10304*Pi^2*CHe[2, 2] - 
           285077*CHl1[2, 2] + 3408*Pi^2*CHl1[2, 2] + 24713*CHl3[1, 1] + 
           3776*Pi^2*CHl3[1, 1] - 188448*CHl3[2, 2] + 7184*Pi^2*CHl3[2, 2] - 
           160473*CHq1[1, 1] + 1440*Pi^2*CHq1[1, 1] - 160473*CHq1[2, 2] + 
           1440*Pi^2*CHq1[2, 2] - 22875*CHq1[3, 3] + 4176*Pi^2*CHq1[3, 3] + 
           63423*CHq3[1, 1] + 6912*Pi^2*CHq3[1, 1] + 63423*CHq3[2, 2] + 
           6912*Pi^2*CHq3[2, 2] - 2715*CHq3[3, 3] + 4176*Pi^2*CHq3[3, 3] - 
           276234*CHu[1, 1] - 576*Pi^2*CHu[1, 1] - 276234*CHu[2, 2] - 
           576*Pi^2*CHu[2, 2] - 7668*CHu[3, 3]) + 
         MZ2^11*(30*(-8193 + 904*Pi^2)*CHd[1, 1] + 30*(-8193 + 904*Pi^2)*
            CHd[2, 2] - 245790*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           658242*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 544059*CHl1[2, 2] - 
           62072*Pi^2*CHl1[2, 2] - 760755*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 210816*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 305190*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 305190*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 120195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 101745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] + 16380*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] + 
           16380*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] - 4050*CHu[3, 3]) - 
         4*MW2*MZ2^10*((-868254 + 92052*Pi^2)*CHd[1, 1] + 
           (-868254 + 92052*Pi^2)*CHd[2, 2] - 868254*CHd[3, 3] + 
           92052*Pi^2*CHd[3, 3] - 3840*CHe[1, 1] - 2229453*CHe[2, 2] + 
           301588*Pi^2*CHe[2, 2] - 3840*CHe[3, 3] - 3840*CHl1[1, 1] + 
           1831245*CHl1[2, 2] - 198408*Pi^2*CHl1[2, 2] - 3840*CHl1[3, 3] - 
           2516169*CHl3[1, 1] + 308352*Pi^2*CHl3[1, 1] - 763731*CHl3[2, 2] + 
           109944*Pi^2*CHl3[2, 2] + 3840*CHl3[3, 3] + 1097484*CHq1[1, 1] - 
           116892*Pi^2*CHq1[1, 1] + 1097484*CHq1[2, 2] - 
           116892*Pi^2*CHq1[2, 2] + 285432*CHq1[3, 3] - 
           47376*Pi^2*CHq1[3, 3] - 200160*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 200160*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 199872*CHq3[3, 3] - 
           47376*Pi^2*CHq3[3, 3] + 80868*CHu[1, 1] + 14616*Pi^2*CHu[1, 1] + 
           80868*CHu[2, 2] + 14616*Pi^2*CHu[2, 2] + 4215*CHu[3, 3]) + 
         2*MW2^2*MZ2^9*(3*(-3625497 + 373360*Pi^2)*CHd[1, 1] + 
           3*(-3625497 + 373360*Pi^2)*CHd[2, 2] - 10876491*CHd[3, 3] + 
           1120080*Pi^2*CHd[3, 3] - 51072*CHe[1, 1] - 27024135*CHe[2, 2] + 
           3709904*Pi^2*CHe[2, 2] - 51072*CHe[3, 3] - 51072*CHl1[1, 1] + 
           21723739*CHl1[2, 2] - 2230848*Pi^2*CHl1[2, 2] - 51072*CHl1[3, 3] - 
           28857691*CHl3[1, 1] + 3577472*Pi^2*CHl3[1, 1] - 
           9140556*CHl3[2, 2] + 1346624*Pi^2*CHl3[2, 2] + 51072*CHl3[3, 3] + 
           13647123*CHq1[1, 1] - 1394256*Pi^2*CHq1[1, 1] + 
           13647123*CHq1[2, 2] - 1394256*Pi^2*CHq1[2, 2] + 
           1505703*CHq1[3, 3] - 418272*Pi^2*CHq1[3, 3] - 5147973*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 5147973*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 408291*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] + 1104246*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] + 1104246*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] + 367896*CHu[3, 3]) + 8*MW2^4*MZ2^7*
          (3*(-7557851 + 794768*Pi^2)*CHd[1, 1] + 3*(-7557851 + 794768*Pi^2)*
            CHd[2, 2] - 22673553*CHd[3, 3] + 2384304*Pi^2*CHd[3, 3] + 
           6720*CHe[1, 1] - 60503877*CHe[2, 2] + 7894384*Pi^2*CHe[2, 2] + 
           6720*CHe[3, 3] + 6720*CHl1[1, 1] + 39666919*CHl1[2, 2] - 
           3733328*Pi^2*CHl1[2, 2] + 6720*CHl1[3, 3] - 50615074*CHl3[1, 1] + 
           6418688*Pi^2*CHl3[1, 1] - 17343891*CHl3[2, 2] + 
           2685360*Pi^2*CHl3[2, 2] - 6720*CHl3[3, 3] + 25256697*CHq1[1, 1] - 
           2555952*Pi^2*CHq1[1, 1] + 25256697*CHq1[2, 2] - 
           2555952*Pi^2*CHq1[2, 2] - 7993017*CHq1[3, 3] - 
           59088*Pi^2*CHq1[3, 3] - 25677783*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 25677783*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] - 8772501*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 279654*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           279654*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 849516*CHu[3, 3]) - 
         4*MW2^3*MZ2^8*(9*(-2193869 + 223984*Pi^2)*CHd[1, 1] + 
           9*(-2193869 + 223984*Pi^2)*CHd[2, 2] - 19744821*CHd[3, 3] + 
           2015856*Pi^2*CHd[3, 3] - 52032*CHe[1, 1] - 49133461*CHe[2, 2] + 
           6706864*Pi^2*CHe[2, 2] - 52032*CHe[3, 3] - 52032*CHl1[1, 1] + 
           37099233*CHl1[2, 2] - 3621120*Pi^2*CHl1[2, 2] - 52032*CHl1[3, 3] - 
           47879066*CHl3[1, 1] + 5994368*Pi^2*CHl3[1, 1] - 
           15730769*CHl3[2, 2] + 2373248*Pi^2*CHl3[2, 2] + 52032*CHl3[3, 3] + 
           23856381*CHq1[1, 1] - 2382192*Pi^2*CHq1[1, 1] + 
           23856381*CHq1[2, 2] - 2382192*Pi^2*CHq1[2, 2] - 
           1647939*CHq1[3, 3] - 421920*Pi^2*CHq1[3, 3] - 
           14963607*CHq3[1, 1] + 1538352*Pi^2*CHq3[1, 1] - 
           14963607*CHq3[2, 2] + 1538352*Pi^2*CHq3[2, 2] - 
           3236163*CHq3[3, 3] - 421920*Pi^2*CHq3[3, 3] + 1522674*CHu[1, 1] + 
           428256*Pi^2*CHu[1, 1] + 1522674*CHu[2, 2] + 428256*Pi^2*
            CHu[2, 2] + 980520*CHu[3, 3])) - 3*MT2^4*MW2*
        (40960*MW2^12*(354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 
           1298*CHe[2, 2] - 1298*CHl1[2, 2] + 31*CHl3[1, 1] - 
           1267*CHl3[2, 2] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 
           354*CHq1[3, 3] + 1494*CHq3[1, 1] + 1494*CHq3[2, 2] + 
           354*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2]) - 
         4096*MW2^11*MZ2*(3*(4297 + 280*Pi^2)*CHd[1, 1] + 3*(4297 + 280*Pi^2)*
            CHd[2, 2] + 12891*CHd[3, 3] + 840*Pi^2*CHd[3, 3] - 
           72427*CHe[2, 2] + 1400*Pi^2*CHe[2, 2] - 62417*CHl1[2, 2] + 
           1400*Pi^2*CHl1[2, 2] + 22044*CHl3[1, 1] + 360*Pi^2*CHl3[1, 1] - 
           15623*CHl3[2, 2] + 1760*Pi^2*CHl3[2, 2] - 28011*CHq1[1, 1] + 
           600*Pi^2*CHq1[1, 1] - 28011*CHq1[2, 2] + 600*Pi^2*CHq1[2, 2] + 
           2271*CHq1[3, 3] + 840*Pi^2*CHq1[3, 3] + 27207*CHq3[1, 1] + 
           1080*Pi^2*CHq3[1, 1] + 27207*CHq3[2, 2] + 1080*Pi^2*CHq3[2, 2] + 
           381*CHq3[3, 3] + 840*Pi^2*CHq3[3, 3] - 39282*CHu[1, 1] - 
           240*Pi^2*CHu[1, 1] - 39282*CHu[2, 2] - 240*Pi^2*CHu[2, 2]) - 
         64*MW2^7*MZ2^5*(12*(-2600873 + 267640*Pi^2)*CHd[1, 1] + 
           12*(-2600873 + 267640*Pi^2)*CHd[2, 2] - 31210476*CHd[3, 3] + 
           3211680*Pi^2*CHd[3, 3] + 120672*CHe[1, 1] - 75110514*CHe[2, 2] + 
           9989536*Pi^2*CHe[2, 2] + 120672*CHe[3, 3] + 120672*CHl1[1, 1] + 
           32564562*CHl1[2, 2] - 2882768*Pi^2*CHl1[2, 2] + 
           120672*CHl1[3, 3] - 53756877*CHl3[1, 1] + 6232592*Pi^2*
            CHl3[1, 1] - 22658793*CHl3[2, 2] + 3349824*Pi^2*CHl3[2, 2] - 
           120672*CHl3[3, 3] + 21069708*CHq1[1, 1] - 2074944*Pi^2*
            CHq1[1, 1] + 21069708*CHq1[2, 2] - 2074944*Pi^2*CHq1[2, 2] - 
           14105070*CHq1[3, 3] + 1310448*Pi^2*CHq1[3, 3] - 
           48030354*CHq3[1, 1] + 4695840*Pi^2*CHq3[1, 1] - 
           48030354*CHq3[2, 2] + 4695840*Pi^2*CHq3[2, 2] - 
           13654848*CHq3[3, 3] + 1310448*Pi^2*CHq3[3, 3] + 840972*CHu[1, 1] + 
           535008*Pi^2*CHu[1, 1] + 840972*CHu[2, 2] + 535008*Pi^2*CHu[2, 2] - 
           366672*CHu[3, 3]) - 2*MW2^3*MZ2^9*((-86373111 + 9632112*Pi^2)*
            CHd[1, 1] + (-86373111 + 9632112*Pi^2)*CHd[2, 2] - 
           86373111*CHd[3, 3] + 9632112*Pi^2*CHd[3, 3] - 359424*CHe[1, 1] - 
           249135015*CHe[2, 2] + 31963248*Pi^2*CHe[2, 2] - 359424*CHe[3, 3] - 
           359424*CHl1[1, 1] + 166388611*CHl1[2, 2] - 18396480*Pi^2*
            CHl1[2, 2] - 359424*CHl1[3, 3] - 246846844*CHl3[1, 1] + 
           29876096*Pi^2*CHl3[1, 1] - 100393125*CHl3[2, 2] + 
           11479616*Pi^2*CHl3[2, 2] + 359424*CHl3[3, 3] + 
           108449391*CHq1[1, 1] - 11735664*Pi^2*CHq1[1, 1] + 
           108449391*CHq1[2, 2] - 11735664*Pi^2*CHq1[2, 2] + 
           30003051*CHq1[3, 3] - 2935200*Pi^2*CHq1[3, 3] - 
           37950993*CHq3[1, 1] + 5865264*Pi^2*CHq3[1, 1] - 
           37950993*CHq3[2, 2] + 5865264*Pi^2*CHq3[2, 2] + 
           29154951*CHq3[3, 3] - 2935200*Pi^2*CHq3[3, 3] - 
           6431394*CHu[1, 1] + 1918752*Pi^2*CHu[1, 1] - 6431394*CHu[2, 2] + 
           1918752*Pi^2*CHu[2, 2] - 194304*CHu[3, 3]) + 
         256*MW2^8*MZ2^4*((-5361813 + 606936*Pi^2)*CHd[1, 1] + 
           (-5361813 + 606936*Pi^2)*CHd[2, 2] - 5361813*CHd[3, 3] + 
           606936*Pi^2*CHd[3, 3] + 19200*CHe[1, 1] - 14508216*CHe[2, 2] + 
           1770696*Pi^2*CHe[2, 2] + 19200*CHe[3, 3] + 19200*CHl1[1, 1] + 
           3343665*CHl1[2, 2] - 290160*Pi^2*CHl1[2, 2] + 19200*CHl1[3, 3] - 
           6584160*CHl3[1, 1] + 952760*Pi^2*CHl3[1, 1] - 1724559*CHl3[2, 2] + 
           662600*Pi^2*CHl3[2, 2] - 19200*CHl3[3, 3] + 1680957*CHq1[1, 1] - 
           224472*Pi^2*CHq1[1, 1] + 1680957*CHq1[2, 2] - 
           224472*Pi^2*CHq1[2, 2] - 4172130*CHq1[3, 3] + 
           363072*Pi^2*CHq1[3, 3] - 11513889*CHq3[1, 1] + 
           950616*Pi^2*CHq3[1, 1] - 11513889*CHq3[2, 2] + 
           950616*Pi^2*CHq3[2, 2] - 4141422*CHq3[3, 3] + 
           363072*Pi^2*CHq3[3, 3] - 701478*CHu[1, 1] + 60240*Pi^2*CHu[1, 1] - 
           701478*CHu[2, 2] + 60240*Pi^2*CHu[2, 2] - 176040*CHu[3, 3]) + 
         2*MW2^2*MZ2^10*(3*(-5830561 + 680200*Pi^2)*CHd[1, 1] + 
           3*(-5830561 + 680200*Pi^2)*CHd[2, 2] - 17491683*CHd[3, 3] + 
           2040600*Pi^2*CHd[3, 3] - 89472*CHe[1, 1] - 54422091*CHe[2, 2] + 
           6725784*Pi^2*CHe[2, 2] - 89472*CHe[3, 3] - 89472*CHl1[1, 1] + 
           36384105*CHl1[2, 2] - 4214928*Pi^2*CHl1[2, 2] - 89472*CHl1[3, 3] - 
           54960258*CHl3[1, 1] + 6660992*Pi^2*CHl3[1, 1] - 
           21370827*CHl3[2, 2] + 2446064*Pi^2*CHl3[2, 2] + 89472*CHl3[3, 3] + 
           22554615*CHq1[1, 1] - 2563176*Pi^2*CHq1[1, 1] + 
           22554615*CHq1[2, 2] - 2563176*Pi^2*CHq1[2, 2] + 
           8471973*CHq1[3, 3] - 892032*Pi^2*CHq1[3, 3] - 4954113*CHq3[1, 1] + 
           779112*Pi^2*CHq3[1, 1] - 4954113*CHq3[2, 2] + 
           779112*Pi^2*CHq3[2, 2] + 8418843*CHq3[3, 3] - 
           892032*Pi^2*CHq3[3, 3] - 2221770*CHu[1, 1] + 
           358608*Pi^2*CHu[1, 1] - 2221770*CHu[2, 2] + 358608*Pi^2*
            CHu[2, 2] - 167268*CHu[3, 3]) - 1024*MW2^9*MZ2^3*
          (21*(-24137 + 3668*Pi^2)*CHd[1, 1] + 21*(-24137 + 3668*Pi^2)*
            CHd[2, 2] - 506877*CHd[3, 3] + 77028*Pi^2*CHd[3, 3] + 
           1200*CHe[1, 1] - 2058672*CHe[2, 2] + 202524*Pi^2*CHe[2, 2] + 
           1200*CHe[3, 3] + 1200*CHl1[1, 1] - 185480*CHl1[2, 2] + 
           4908*Pi^2*CHl1[2, 2] + 1200*CHl1[3, 3] - 147946*CHl3[1, 1] + 
           91676*Pi^2*CHl3[1, 1] + 252360*CHl3[2, 2] + 
           96584*Pi^2*CHl3[2, 2] - 1200*CHl3[3, 3] - 231951*CHq1[1, 1] - 
           3300*Pi^2*CHq1[1, 1] - 231951*CHq1[2, 2] - 3300*Pi^2*CHq1[2, 2] - 
           680511*CHq1[3, 3] + 59316*Pi^2*CHq1[3, 3] - 1644561*CHq3[1, 1] + 
           121932*Pi^2*CHq3[1, 1] - 1644561*CHq3[2, 2] + 
           121932*Pi^2*CHq3[2, 2] - 702639*CHq3[3, 3] + 
           59316*Pi^2*CHq3[3, 3] - 387330*CHu[1, 1] + 24*Pi^2*CHu[1, 1] - 
           387330*CHu[2, 2] + 24*Pi^2*CHu[2, 2] - 31812*CHu[3, 3]) + 
         1024*MW2^10*MZ2^2*(3*(-9667 + 7904*Pi^2)*CHd[1, 1] + 
           3*(-9667 + 7904*Pi^2)*CHd[2, 2] - 29001*CHd[3, 3] + 
           23712*Pi^2*CHd[3, 3] - 891191*CHe[2, 2] + 52640*Pi^2*CHe[2, 2] - 
           454879*CHl1[2, 2] + 18160*Pi^2*CHl1[2, 2] + 246333*CHl3[1, 1] + 
           19168*Pi^2*CHl3[1, 1] + 170834*CHl3[2, 2] + 
           37328*Pi^2*CHl3[2, 2] - 294135*CHq1[1, 1] + 7680*Pi^2*CHq1[1, 1] - 
           294135*CHq1[2, 2] + 7680*Pi^2*CHq1[2, 2] - 200313*CHq1[3, 3] + 
           21552*Pi^2*CHq1[3, 3] - 367839*CHq3[1, 1] + 
           35424*Pi^2*CHq3[1, 1] - 367839*CHq3[2, 2] + 
           35424*Pi^2*CHq3[2, 2] - 224133*CHq3[3, 3] + 
           21552*Pi^2*CHq3[3, 3] - 351318*CHu[1, 1] - 3072*Pi^2*CHu[1, 1] - 
           351318*CHu[2, 2] - 3072*Pi^2*CHu[2, 2] - 8520*CHu[3, 3]) + 
         MZ2^12*(30*(-7113 + 904*Pi^2)*CHd[1, 1] + 30*(-7113 + 904*Pi^2)*
            CHd[2, 2] - 213390*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           753282*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 496539*CHl1[2, 2] - 
           62072*Pi^2*CHl1[2, 2] - 774255*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 271836*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 272790*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 272790*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 147195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 155745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 48420*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           48420*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] + 1350*CHu[3, 3]) + 
         MW2*MZ2^11*(-6*(-689011 + 83968*Pi^2)*CHd[1, 1] - 
           6*(-689011 + 83968*Pi^2)*CHd[2, 2] + 4134066*CHd[3, 3] - 
           503808*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 13753494*CHe[2, 2] - 
           1644032*Pi^2*CHe[2, 2] + 15360*CHe[3, 3] + 15360*CHl1[1, 1] - 
           9149079*CHl1[2, 2] + 1103992*Pi^2*CHl1[2, 2] + 15360*CHl1[3, 3] + 
           14080356*CHl3[1, 1] - 1700608*Pi^2*CHl3[1, 1] + 
           5217105*CHl3[2, 2] - 596616*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           5347986*CHq1[1, 1] + 639168*Pi^2*CHq1[1, 1] - 5347986*CHq1[2, 2] + 
           639168*Pi^2*CHq1[2, 2] - 2475453*CHq1[3, 3] + 
           275304*Pi^2*CHq1[3, 3] + 563040*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 563040*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2532873*CHq3[3, 3] + 
           275304*Pi^2*CHq3[3, 3] + 730428*CHu[1, 1] - 75264*Pi^2*CHu[1, 1] + 
           730428*CHu[2, 2] - 75264*Pi^2*CHu[2, 2] + 36900*CHu[3, 3]) + 
         16*MW2^6*MZ2^6*(3*(-39372495 + 3977888*Pi^2)*CHd[1, 1] + 
           3*(-39372495 + 3977888*Pi^2)*CHd[2, 2] - 118117485*CHd[3, 3] + 
           11933664*Pi^2*CHd[3, 3] + 348864*CHe[1, 1] - 281977441*CHe[2, 2] + 
           38554720*Pi^2*CHe[2, 2] + 348864*CHe[3, 3] + 348864*CHl1[1, 1] + 
           156589469*CHl1[2, 2] - 14666464*Pi^2*CHl1[2, 2] + 
           348864*CHl1[3, 3] - 242871814*CHl3[1, 1] + 27351712*Pi^2*
            CHl3[1, 1] - 110034125*CHl3[2, 2] + 12685248*Pi^2*CHl3[2, 2] - 
           348864*CHl3[3, 3] + 107244909*CHq1[1, 1] - 10340160*Pi^2*
            CHq1[1, 1] + 107244909*CHq1[2, 2] - 10340160*Pi^2*CHq1[2, 2] - 
           23944011*CHq1[3, 3] + 2541984*Pi^2*CHq1[3, 3] - 
           133439967*CHq3[1, 1] + 15424128*Pi^2*CHq3[1, 1] - 
           133439967*CHq3[2, 2] + 15424128*Pi^2*CHq3[2, 2] - 
           22822239*CHq3[3, 3] + 2541984*Pi^2*CHq3[3, 3] + 
           6240546*CHu[1, 1] + 2446080*Pi^2*CHu[1, 1] + 6240546*CHu[2, 2] + 
           2446080*Pi^2*CHu[2, 2] + 286392*CHu[3, 3]) + 
         4*MW2^4*MZ2^8*(3*(-46365931 + 4949296*Pi^2)*CHd[1, 1] + 
           3*(-46365931 + 4949296*Pi^2)*CHd[2, 2] - 139097793*CHd[3, 3] + 
           14847888*Pi^2*CHd[3, 3] - 246720*CHe[1, 1] - 371167033*CHe[2, 2] + 
           49323088*Pi^2*CHe[2, 2] - 246720*CHe[3, 3] - 246720*CHl1[1, 1] + 
           243660001*CHl1[2, 2] - 25572256*Pi^2*CHl1[2, 2] - 
           246720*CHl1[3, 3] - 359417526*CHl3[1, 1] + 42809216*Pi^2*
            CHl3[1, 1] - 153303677*CHl3[2, 2] + 17236960*Pi^2*CHl3[2, 2] + 
           246720*CHl3[3, 3] + 164821881*CHq1[1, 1] - 17022864*Pi^2*
            CHq1[1, 1] + 164821881*CHq1[2, 2] - 17022864*Pi^2*CHq1[2, 2] + 
           26204901*CHq1[3, 3] - 2227776*Pi^2*CHq1[3, 3] - 
           85785291*CHq3[1, 1] + 12567312*Pi^2*CHq3[1, 1] - 
           85785291*CHq3[2, 2] + 12567312*Pi^2*CHq3[2, 2] + 
           25127637*CHq3[3, 3] - 2227776*Pi^2*CHq3[3, 3] - 
           2892774*CHu[1, 1] + 3199008*Pi^2*CHu[1, 1] - 2892774*CHu[2, 2] + 
           3199008*Pi^2*CHu[2, 2] + 780984*CHu[3, 3]) - 
         8*MW2^5*MZ2^7*(147*(-1044811 + 107536*Pi^2)*CHd[1, 1] + 
           147*(-1044811 + 107536*Pi^2)*CHd[2, 2] - 153587217*CHd[3, 3] + 
           15807792*Pi^2*CHd[3, 3] + 139200*CHe[1, 1] - 382739509*CHe[2, 2] + 
           52111088*Pi^2*CHe[2, 2] + 139200*CHe[3, 3] + 139200*CHl1[1, 1] + 
           238674343*CHl1[2, 2] - 23685328*Pi^2*CHl1[2, 2] + 
           139200*CHl1[3, 3] - 357118770*CHl3[1, 1] + 41265600*Pi^2*
            CHl3[1, 1] - 159171707*CHl3[2, 2] + 17580272*Pi^2*CHl3[2, 2] - 
           139200*CHl3[3, 3] + 164595225*CHq1[1, 1] - 16308336*Pi^2*
            CHq1[1, 1] + 164595225*CHq1[2, 2] - 16308336*Pi^2*CHq1[2, 2] + 
           1000107*CHq1[3, 3] + 383664*Pi^2*CHq1[3, 3] - 
           128524023*CHq3[1, 1] + 17075664*Pi^2*CHq3[1, 1] - 
           128524023*CHq3[2, 2] + 17075664*Pi^2*CHq3[2, 2] + 
           1025067*CHq3[3, 3] + 383664*Pi^2*CHq3[3, 3] + 4094250*CHu[1, 1] + 
           3466848*Pi^2*CHu[1, 1] + 4094250*CHu[2, 2] + 3466848*Pi^2*
            CHu[2, 2] + 1255944*CHu[3, 3])) + MT2^2*MW2^2*
        (-73728*MW2^13*(366*CHd[1, 1] + 366*CHd[2, 2] + 366*CHd[3, 3] - 
           1342*CHe[2, 2] - 1342*CHl1[2, 2] + 425*CHl3[1, 1] - 
           917*CHl3[2, 2] - 366*CHq1[1, 1] - 366*CHq1[2, 2] + 
           366*CHq1[3, 3] + 1818*CHq3[1, 1] + 1818*CHq3[2, 2] + 
           366*CHq3[3, 3] - 732*CHu[1, 1] - 732*CHu[2, 2]) + 
         6144*MW2^12*MZ2*(30*(209 + 56*Pi^2)*CHd[1, 1] + 30*(209 + 56*Pi^2)*
            CHd[2, 2] + 6270*CHd[3, 3] + 1680*Pi^2*CHd[3, 3] - 
           82270*CHe[2, 2] + 2800*Pi^2*CHe[2, 2] - 72106*CHl1[2, 2] + 
           2800*Pi^2*CHl1[2, 2] + 57785*CHl3[1, 1] + 720*Pi^2*CHl3[1, 1] + 
           35179*CHl3[2, 2] + 3520*Pi^2*CHl3[2, 2] - 36510*CHq1[1, 1] + 
           1200*Pi^2*CHq1[1, 1] - 36510*CHq1[2, 2] + 1200*Pi^2*CHq1[2, 2] - 
           6906*CHq1[3, 3] + 1680*Pi^2*CHq1[3, 3] + 9126*CHq3[1, 1] + 
           2160*Pi^2*CHq3[1, 1] + 9126*CHq3[2, 2] + 2160*Pi^2*CHq3[2, 2] - 
           13494*CHq3[3, 3] + 1680*Pi^2*CHq3[3, 3] - 39540*CHu[1, 1] - 
           480*Pi^2*CHu[1, 1] - 39540*CHu[2, 2] - 480*Pi^2*CHu[2, 2]) - 
         2*MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 508419*CHl1[2, 2] - 
           62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 4*MW2^5*MZ2^8*
          ((-30435759 + 5155536*Pi^2)*CHd[1, 1] + (-30435759 + 5155536*Pi^2)*
            CHd[2, 2] - 30435759*CHd[3, 3] + 5155536*Pi^2*CHd[3, 3] - 
           1229760*CHe[1, 1] - 171244879*CHe[2, 2] + 18468752*Pi^2*
            CHe[2, 2] - 1229760*CHe[3, 3] - 1229760*CHl1[1, 1] + 
           145297203*CHl1[2, 2] - 19308736*Pi^2*CHl1[2, 2] - 
           1229760*CHl1[3, 3] - 197803262*CHl3[1, 1] + 27552128*Pi^2*
            CHl3[1, 1] - 66192755*CHl3[2, 2] + 8243392*Pi^2*CHl3[2, 2] + 
           1229760*CHl3[3, 3] + 89407431*CHq1[1, 1] - 11394768*Pi^2*
            CHq1[1, 1] + 89407431*CHq1[2, 2] - 11394768*Pi^2*CHq1[2, 2] + 
           85511007*CHq1[3, 3] - 8808864*Pi^2*CHq1[3, 3] + 
           76892283*CHq3[1, 1] - 6222960*Pi^2*CHq3[1, 1] + 
           76892283*CHq3[2, 2] - 6222960*Pi^2*CHq3[2, 2] + 
           83335527*CHq3[3, 3] - 8808864*Pi^2*CHq3[3, 3] - 
           26340426*CHu[1, 1] + 1018272*Pi^2*CHu[1, 1] - 26340426*CHu[2, 2] + 
           1018272*Pi^2*CHu[2, 2] - 1314144*CHu[3, 3]) - 
         256*MW2^9*MZ2^4*(3*(-5125405 + 498088*Pi^2)*CHd[1, 1] + 
           3*(-5125405 + 498088*Pi^2)*CHd[2, 2] - 15376215*CHd[3, 3] + 
           1494264*Pi^2*CHd[3, 3] + 52800*CHe[1, 1] - 31310368*CHe[2, 2] + 
           4460776*Pi^2*CHe[2, 2] + 52800*CHe[3, 3] + 52800*CHl1[1, 1] + 
           12204999*CHl1[2, 2] - 903744*Pi^2*CHl1[2, 2] + 52800*CHl1[3, 3] - 
           21116201*CHl3[1, 1] + 2476472*Pi^2*CHl3[1, 1] - 
           6994202*CHl3[2, 2] + 1572728*Pi^2*CHl3[2, 2] - 52800*CHl3[3, 3] + 
           7537791*CHq1[1, 1] - 665976*Pi^2*CHq1[1, 1] + 7537791*CHq1[2, 2] - 
           665976*Pi^2*CHq1[2, 2] - 8126196*CHq1[3, 3] + 
           835248*Pi^2*CHq1[3, 3] - 26766207*CHq3[1, 1] + 
           2336472*Pi^2*CHq3[1, 1] - 26766207*CHq3[2, 2] + 
           2336472*Pi^2*CHq3[2, 2] - 8480772*CHq3[3, 3] + 
           835248*Pi^2*CHq3[3, 3] + 2400270*CHu[1, 1] + 
           182928*Pi^2*CHu[1, 1] + 2400270*CHu[2, 2] + 182928*Pi^2*
            CHu[2, 2] - 49872*CHu[3, 3]) + 512*MW2^10*MZ2^3*
          (24*(-159036 + 17225*Pi^2)*CHd[1, 1] + 24*(-159036 + 17225*Pi^2)*
            CHd[2, 2] - 3816864*CHd[3, 3] + 413400*Pi^2*CHd[3, 3] + 
           7200*CHe[1, 1] - 8404484*CHe[2, 2] + 1107624*Pi^2*CHe[2, 2] + 
           7200*CHe[3, 3] + 7200*CHl1[1, 1] + 929040*CHl1[2, 2] - 
           9112*Pi^2*CHl1[2, 2] + 7200*CHl1[3, 3] - 1927333*CHl3[1, 1] + 
           511144*Pi^2*CHl3[1, 1] + 1718063*CHl3[2, 2] + 
           502032*Pi^2*CHl3[2, 2] - 7200*CHl3[3, 3] + 54360*CHq1[1, 1] - 
           36120*Pi^2*CHq1[1, 1] + 54360*CHq1[2, 2] - 36120*Pi^2*CHq1[2, 2] - 
           3363660*CHq1[3, 3] + 311448*Pi^2*CHq1[3, 3] - 9469188*CHq3[1, 1] + 
           659016*Pi^2*CHq3[1, 1] - 9469188*CHq3[2, 2] + 
           659016*Pi^2*CHq3[2, 2] - 3744144*CHq3[3, 3] + 
           311448*Pi^2*CHq3[3, 3] + 67464*CHu[1, 1] + 6672*Pi^2*CHu[1, 1] + 
           67464*CHu[2, 2] + 6672*Pi^2*CHu[2, 2] - 43020*CHu[3, 3]) + 
         MW2*MZ2^12*(48*(-138469 + 16472*Pi^2)*CHd[1, 1] + 
           48*(-138469 + 16472*Pi^2)*CHd[2, 2] - 6646512*CHd[3, 3] + 
           790656*Pi^2*CHd[3, 3] - 30720*CHe[1, 1] - 21292236*CHe[2, 2] + 
           2587776*Pi^2*CHe[2, 2] - 30720*CHe[3, 3] - 30720*CHl1[1, 1] + 
           14482074*CHl1[2, 2] - 1711408*Pi^2*CHl1[2, 2] - 30720*CHl1[3, 3] - 
           21954207*CHl3[1, 1] + 2653696*Pi^2*CHl3[1, 1] - 
           8090829*CHl3[2, 2] + 942288*Pi^2*CHl3[2, 2] + 30720*CHl3[3, 3] + 
           8599152*CHq1[1, 1] - 1003776*Pi^2*CHq1[1, 1] + 
           8599152*CHq1[2, 2] - 1003776*Pi^2*CHq1[2, 2] + 
           3560196*CHq1[3, 3] - 413328*Pi^2*CHq1[3, 3] - 1244880*CHq3[1, 1] + 
           177120*Pi^2*CHq3[1, 1] - 1244880*CHq3[2, 2] + 
           177120*Pi^2*CHq3[2, 2] + 3522006*CHq3[3, 3] - 
           413328*Pi^2*CHq3[3, 3] - 902496*CHu[1, 1] + 123648*Pi^2*
            CHu[1, 1] - 902496*CHu[2, 2] + 123648*Pi^2*CHu[2, 2] - 
           34770*CHu[3, 3]) - 1024*MW2^11*MZ2^2*((-419061 + 67776*Pi^2)*
            CHd[1, 1] + (-419061 + 67776*Pi^2)*CHd[2, 2] - 419061*CHd[3, 3] + 
           67776*Pi^2*CHd[3, 3] - 1607215*CHe[2, 2] + 152320*Pi^2*CHe[2, 2] - 
           601423*CHl1[2, 2] + 48880*Pi^2*CHl1[2, 2] + 665459*CHl3[1, 1] + 
           56064*Pi^2*CHl3[1, 1] + 1103176*CHl3[2, 2] + 
           104944*Pi^2*CHl3[2, 2] - 489867*CHq1[1, 1] + 
           20640*Pi^2*CHq1[1, 1] - 489867*CHq1[2, 2] + 
           20640*Pi^2*CHq1[2, 2] - 638409*CHq1[3, 3] + 
           61296*Pi^2*CHq1[3, 3] - 1560771*CHq3[1, 1] + 
           101952*Pi^2*CHq3[1, 1] - 1560771*CHq3[2, 2] + 
           101952*Pi^2*CHq3[2, 2] - 780753*CHq3[3, 3] + 
           61296*Pi^2*CHq3[3, 3] - 335838*CHu[1, 1] - 8256*Pi^2*CHu[1, 1] - 
           335838*CHu[2, 2] - 8256*Pi^2*CHu[2, 2] - 7668*CHu[3, 3]) + 
         4*MW2^3*MZ2^10*(6*(-5864211 + 628502*Pi^2)*CHd[1, 1] + 
           6*(-5864211 + 628502*Pi^2)*CHd[2, 2] - 35185266*CHd[3, 3] + 
           3771012*Pi^2*CHd[3, 3] - 97536*CHe[1, 1] - 94874021*CHe[2, 2] + 
           12599812*Pi^2*CHe[2, 2] - 97536*CHe[3, 3] - 97536*CHl1[1, 1] + 
           62059105*CHl1[2, 2] - 6496968*Pi^2*CHl1[2, 2] - 97536*CHl1[3, 3] - 
           90704453*CHl3[1, 1] + 10940928*Pi^2*CHl3[1, 1] - 
           39371719*CHl3[2, 2] + 4443960*Pi^2*CHl3[2, 2] + 97536*CHl3[3, 3] + 
           42740568*CHq1[1, 1] - 4405260*Pi^2*CHq1[1, 1] + 
           42740568*CHq1[2, 2] - 4405260*Pi^2*CHq1[2, 2] + 
           7098432*CHq1[3, 3] - 551472*Pi^2*CHq1[3, 3] - 
           21807360*CHq3[1, 1] + 3302316*Pi^2*CHq3[1, 1] - 
           21807360*CHq3[2, 2] + 3302316*Pi^2*CHq3[2, 2] + 
           6856626*CHq3[3, 3] - 551472*Pi^2*CHq3[3, 3] - 1377540*CHu[1, 1] + 
           849720*Pi^2*CHu[1, 1] - 1377540*CHu[2, 2] + 849720*Pi^2*
            CHu[2, 2] + 75633*CHu[3, 3]) + MW2^2*MZ2^11*
          (-6*(-7025567 + 801656*Pi^2)*CHd[1, 1] - 6*(-7025567 + 801656*Pi^2)*
            CHd[2, 2] + 42153402*CHd[3, 3] - 4809936*Pi^2*CHd[3, 3] + 
           235008*CHe[1, 1] + 126934170*CHe[2, 2] - 15939280*Pi^2*CHe[2, 2] + 
           235008*CHe[3, 3] + 235008*CHl1[1, 1] - 84876715*CHl1[2, 2] + 
           9579576*Pi^2*CHl1[2, 2] + 235008*CHl1[3, 3] + 
           126470977*CHl3[1, 1] - 15375104*Pi^2*CHl3[1, 1] + 
           50339334*CHl3[2, 2] - 5795528*Pi^2*CHl3[2, 2] - 
           235008*CHl3[3, 3] - 54178770*CHq1[1, 1] + 5997360*Pi^2*
            CHq1[1, 1] - 54178770*CHq1[2, 2] + 5997360*Pi^2*CHq1[2, 2] - 
           16966023*CHq1[3, 3] + 1794696*Pi^2*CHq1[3, 3] + 
           16052292*CHq3[1, 1] - 2407968*Pi^2*CHq3[1, 1] + 
           16052292*CHq3[2, 2] - 2407968*Pi^2*CHq3[2, 2] - 
           16495701*CHq3[3, 3] + 1794696*Pi^2*CHq3[3, 3] + 
           4405260*CHu[1, 1] - 916320*Pi^2*CHu[1, 1] + 4405260*CHu[2, 2] - 
           916320*Pi^2*CHu[2, 2] + 190638*CHu[3, 3]) + 
         32*MW2^8*MZ2^5*(12*(-12118627 + 1162592*Pi^2)*CHd[1, 1] + 
           12*(-12118627 + 1162592*Pi^2)*CHd[2, 2] - 145423524*CHd[3, 3] + 
           13951104*Pi^2*CHd[3, 3] + 562752*CHe[1, 1] - 311004628*CHe[2, 2] + 
           44541440*Pi^2*CHe[2, 2] + 562752*CHe[3, 3] + 562752*CHl1[1, 1] + 
           169763436*CHl1[2, 2] - 14984928*Pi^2*CHl1[2, 2] + 
           562752*CHl1[3, 3] - 279003305*CHl3[1, 1] + 29210912*Pi^2*
            CHl3[1, 1] - 133454993*CHl3[2, 2] + 14225984*Pi^2*CHl3[2, 2] - 
           562752*CHl3[3, 3] + 118356132*CHq1[1, 1] - 10623552*Pi^2*
            CHq1[1, 1] + 118356132*CHq1[2, 2] - 10623552*Pi^2*CHq1[2, 2] - 
           34436208*CHq1[3, 3] + 4605216*Pi^2*CHq1[3, 3] - 
           174410784*CHq3[1, 1] + 19833984*Pi^2*CHq3[1, 1] - 
           174410784*CHq3[2, 2] + 19833984*Pi^2*CHq3[2, 2] - 
           33336084*CHq3[3, 3] + 4605216*Pi^2*CHq3[3, 3] + 
           21224832*CHu[1, 1] + 2724288*Pi^2*CHu[1, 1] + 21224832*CHu[2, 2] + 
           2724288*Pi^2*CHu[2, 2] + 588816*CHu[3, 3]) + 
         8*MW2^6*MZ2^7*(57*(-3096791 + 335440*Pi^2)*CHd[1, 1] + 
           57*(-3096791 + 335440*Pi^2)*CHd[2, 2] - 176517087*CHd[3, 3] + 
           19120080*Pi^2*CHd[3, 3] - 449856*CHe[1, 1] - 489736243*CHe[2, 2] + 
           65310224*Pi^2*CHe[2, 2] - 449856*CHe[3, 3] - 449856*CHl1[1, 1] + 
           348391657*CHl1[2, 2] - 37483568*Pi^2*CHl1[2, 2] - 
           449856*CHl1[3, 3] - 506690058*CHl3[1, 1] + 60250752*Pi^2*
            CHl3[1, 1] - 229216121*CHl3[2, 2] + 22767184*Pi^2*CHl3[2, 2] + 
           449856*CHl3[3, 3] + 243492855*CHq1[1, 1] - 25207248*Pi^2*
            CHq1[1, 1] + 243492855*CHq1[2, 2] - 25207248*Pi^2*CHq1[2, 2] + 
           75286497*CHq1[3, 3] - 5621424*Pi^2*CHq1[3, 3] - 
           50233689*CHq3[1, 1] + 13964400*Pi^2*CHq3[1, 1] - 
           50233689*CHq3[2, 2] + 13964400*Pi^2*CHq3[2, 2] + 
           76077021*CHq3[3, 3] - 5621424*Pi^2*CHq3[3, 3] - 
           10960602*CHu[1, 1] + 4728864*Pi^2*CHu[1, 1] - 10960602*CHu[2, 2] + 
           4728864*Pi^2*CHu[2, 2] + 961020*CHu[3, 3]) - 
         16*MW2^7*MZ2^6*(3*(-70951583 + 7065824*Pi^2)*CHd[1, 1] + 
           3*(-70951583 + 7065824*Pi^2)*CHd[2, 2] - 212854749*CHd[3, 3] + 
           21197472*Pi^2*CHd[3, 3] + 505536*CHe[1, 1] - 503065277*CHe[2, 2] + 
           70531872*Pi^2*CHe[2, 2] + 505536*CHe[3, 3] + 505536*CHl1[1, 1] + 
           323182829*CHl1[2, 2] - 31535968*Pi^2*CHl1[2, 2] + 
           505536*CHl1[3, 3] - 499200762*CHl3[1, 1] + 54300960*Pi^2*
            CHl3[1, 1] - 244942849*CHl3[2, 2] + 22764992*Pi^2*CHl3[2, 2] - 
           505536*CHl3[3, 3] + 230846685*CHq1[1, 1] - 22014528*Pi^2*
            CHq1[1, 1] + 230846685*CHq1[2, 2] - 22014528*Pi^2*CHq1[2, 2] + 
           10608345*CHq1[3, 3] + 1363488*Pi^2*CHq1[3, 3] - 
           161860239*CHq3[1, 1] + 24741504*Pi^2*CHq3[1, 1] - 
           161860239*CHq3[2, 2] + 24741504*Pi^2*CHq3[2, 2] + 
           13651521*CHq3[3, 3] + 1363488*Pi^2*CHq3[3, 3] + 
           15223746*CHu[1, 1] + 5006976*Pi^2*CHu[1, 1] + 15223746*CHu[2, 2] + 
           5006976*Pi^2*CHu[2, 2] + 1707756*CHu[3, 3]) - 
         2*MW2^4*MZ2^9*(3*(-36721345 + 3445552*Pi^2)*CHd[1, 1] + 
           3*(-36721345 + 3445552*Pi^2)*CHd[2, 2] - 110164035*CHd[3, 3] + 
           10336656*Pi^2*CHd[3, 3] + 611712*CHe[1, 1] - 228393271*CHe[2, 2] + 
           34333968*Pi^2*CHe[2, 2] + 611712*CHe[3, 3] + 611712*CHl1[1, 1] + 
           134484851*CHl1[2, 2] - 10888384*Pi^2*CHl1[2, 2] + 
           611712*CHl1[3, 3] - 199328545*CHl3[1, 1] + 21664896*Pi^2*
            CHl3[1, 1] - 105714266*CHl3[2, 2] + 10776512*Pi^2*CHl3[2, 2] - 
           611712*CHl3[3, 3] + 105715947*CHq1[1, 1] - 9062544*Pi^2*
            CHq1[1, 1] + 105715947*CHq1[2, 2] - 9062544*Pi^2*CHq1[2, 2] - 
           27319161*CHq1[3, 3] + 4113696*Pi^2*CHq1[3, 3] - 
           124371117*CHq3[1, 1] + 17289936*Pi^2*CHq3[1, 1] - 
           124371117*CHq3[2, 2] + 17289936*Pi^2*CHq3[2, 2] - 
           26117661*CHq3[3, 3] + 4113696*Pi^2*CHq3[3, 3] + 
           13177158*CHu[1, 1] + 2757216*Pi^2*CHu[1, 1] + 13177158*CHu[2, 2] + 
           2757216*Pi^2*CHu[2, 2] + 1759032*CHu[3, 3])) + 
       MT2^5*(147456*MW2^12*(174*CHd[1, 1] + 174*CHd[2, 2] + 174*CHd[3, 3] - 
           638*CHe[2, 2] - 638*CHl1[2, 2] - 83*CHl3[1, 1] - 721*CHl3[2, 2] - 
           174*CHq1[1, 1] - 174*CHq1[2, 2] + 174*CHq1[3, 3] + 
           666*CHq3[1, 1] + 666*CHq3[2, 2] + 174*CHq3[3, 3] - 348*CHu[1, 1] - 
           348*CHu[2, 2]) - 12288*MW2^11*MZ2*(6*(1619 + 56*Pi^2)*CHd[1, 1] + 
           6*(1619 + 56*Pi^2)*CHd[2, 2] + 9714*CHd[3, 3] + 
           336*Pi^2*CHd[3, 3] - 43442*CHe[2, 2] + 560*Pi^2*CHe[2, 2] - 
           36974*CHl1[2, 2] + 560*Pi^2*CHl1[2, 2] + 4738*CHl3[1, 1] + 
           144*Pi^2*CHl3[1, 1] - 22336*CHl3[2, 2] + 704*Pi^2*CHl3[2, 2] - 
           15762*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 15762*CHq1[2, 2] + 
           240*Pi^2*CHq1[2, 2] + 3450*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] + 
           20466*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 20466*CHq3[2, 2] + 
           432*Pi^2*CHq3[2, 2] + 3315*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
           24828*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 24828*CHu[2, 2] - 
           96*Pi^2*CHu[2, 2]) + MZ2^12*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 
           508419*CHl1[2, 2] - 62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 32*MW2^7*MZ2^5*
          (54*(-1234871 + 139488*Pi^2)*CHd[1, 1] + 
           54*(-1234871 + 139488*Pi^2)*CHd[2, 2] - 66683034*CHd[3, 3] + 
           7532352*Pi^2*CHd[3, 3] + 283776*CHe[1, 1] - 193172996*CHe[2, 2] + 
           23457472*Pi^2*CHe[2, 2] + 283776*CHe[3, 3] + 283776*CHl1[1, 1] + 
           72016082*CHl1[2, 2] - 6825408*Pi^2*CHl1[2, 2] + 
           283776*CHl1[3, 3] - 117733125*CHl3[1, 1] + 14675840*Pi^2*
            CHl3[1, 1] - 49590139*CHl3[2, 2] + 7850432*Pi^2*CHl3[2, 2] - 
           283776*CHl3[3, 3] + 43349850*CHq1[1, 1] - 4909248*Pi^2*
            CHq1[1, 1] + 43349850*CHq1[2, 2] - 4909248*Pi^2*CHq1[2, 2] - 
           41922858*CHq1[3, 3] + 3043008*Pi^2*CHq1[3, 3] - 
           118449126*CHq3[1, 1] + 10995264*Pi^2*CHq3[1, 1] - 
           118449126*CHq3[2, 2] + 10995264*Pi^2*CHq3[2, 2] - 
           38473404*CHq3[3, 3] + 3043008*Pi^2*CHq3[3, 3] - 
           11108124*CHu[1, 1] + 1264896*Pi^2*CHu[1, 1] - 11108124*CHu[2, 2] + 
           1264896*Pi^2*CHu[2, 2] - 2356392*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(12*(-1714001 + 238912*Pi^2)*CHd[1, 1] + 
           12*(-1714001 + 238912*Pi^2)*CHd[2, 2] - 20568012*CHd[3, 3] + 
           2866944*Pi^2*CHd[3, 3] + 91392*CHe[1, 1] - 80667094*CHe[2, 2] + 
           8376320*Pi^2*CHe[2, 2] + 91392*CHe[3, 3] + 91392*CHl1[1, 1] + 
           10771646*CHl1[2, 2] - 1393728*Pi^2*CHl1[2, 2] + 91392*CHl1[3, 3] - 
           27208951*CHl3[1, 1] + 4516992*Pi^2*CHl3[1, 1] - 
           9489689*CHl3[2, 2] + 3123264*Pi^2*CHl3[2, 2] - 91392*CHl3[3, 3] + 
           3332940*CHq1[1, 1] - 1074432*Pi^2*CHq1[1, 1] + 
           3332940*CHq1[2, 2] - 1074432*Pi^2*CHq1[2, 2] - 
           22919256*CHq1[3, 3] + 1707456*Pi^2*CHq1[3, 3] - 
           54679644*CHq3[1, 1] + 4489344*Pi^2*CHq3[1, 1] - 
           54679644*CHq3[2, 2] + 4489344*Pi^2*CHq3[2, 2] - 
           21033336*CHq3[3, 3] + 1707456*Pi^2*CHq3[3, 3] - 
           12858792*CHu[1, 1] + 288768*Pi^2*CHu[1, 1] - 12858792*CHu[2, 2] + 
           288768*Pi^2*CHu[2, 2] - 1796880*CHu[3, 3]) + 
         16*MW2^6*MZ2^6*(15*(-8799367 + 925120*Pi^2)*CHd[1, 1] + 
           15*(-8799367 + 925120*Pi^2)*CHd[2, 2] - 131990505*CHd[3, 3] + 
           13876800*Pi^2*CHd[3, 3] + 401664*CHe[1, 1] - 343259533*CHe[2, 2] + 
           44874304*Pi^2*CHe[2, 2] + 401664*CHe[3, 3] + 401664*CHl1[1, 1] + 
           181893187*CHl1[2, 2] - 17175808*Pi^2*CHl1[2, 2] + 
           401664*CHl1[3, 3] - 272064336*CHl3[1, 1] + 31937792*Pi^2*
            CHl3[1, 1] - 118297229*CHl3[2, 2] + 14761984*Pi^2*CHl3[2, 2] - 
           401664*CHl3[3, 3] + 120164073*CHq1[1, 1] - 12104448*Pi^2*
            CHq1[1, 1] + 120164073*CHq1[2, 2] - 12104448*Pi^2*CHq1[2, 2] - 
           42628431*CHq1[3, 3] + 2881536*Pi^2*CHq1[3, 3] - 
           167190975*CHq3[1, 1] + 17867520*Pi^2*CHq3[1, 1] - 
           167190975*CHq3[2, 2] + 17867520*Pi^2*CHq3[2, 2] - 
           39929733*CHq3[3, 3] + 2881536*Pi^2*CHq3[3, 3] - 
           3486606*CHu[1, 1] + 2857344*Pi^2*CHu[1, 1] - 3486606*CHu[2, 2] + 
           2857344*Pi^2*CHu[2, 2] - 465738*CHu[3, 3]) - 
         512*MW2^9*MZ2^3*(3*(-216157 + 61008*Pi^2)*CHd[1, 1] + 
           3*(-216157 + 61008*Pi^2)*CHd[2, 2] - 648471*CHd[3, 3] + 
           183024*Pi^2*CHd[3, 3] + 2880*CHe[1, 1] - 6349149*CHe[2, 2] + 
           481936*Pi^2*CHe[2, 2] + 2880*CHe[3, 3] + 2880*CHl1[1, 1] - 
           1240060*CHl1[2, 2] + 10416*Pi^2*CHl1[2, 2] + 2880*CHl1[3, 3] - 
           163979*CHl3[1, 1] + 218512*Pi^2*CHl3[1, 1] - 26919*CHl3[2, 2] + 
           228928*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] - 1099833*CHq1[1, 1] - 
           8496*Pi^2*CHq1[1, 1] - 1099833*CHq1[2, 2] - 8496*Pi^2*CHq1[2, 2] - 
           1736967*CHq1[3, 3] + 140688*Pi^2*CHq1[3, 3] - 3551445*CHq3[1, 1] + 
           289872*Pi^2*CHq3[1, 1] - 3551445*CHq3[2, 2] + 
           289872*Pi^2*CHq3[2, 2] - 1612767*CHq3[3, 3] + 
           140688*Pi^2*CHq3[3, 3] - 2033778*CHu[1, 1] + 288*Pi^2*CHu[1, 1] - 
           2033778*CHu[2, 2] + 288*Pi^2*CHu[2, 2] - 149508*CHu[3, 3]) + 
         MW2^2*MZ2^10*(6*(-6518001 + 741568*Pi^2)*CHd[1, 1] + 
           6*(-6518001 + 741568*Pi^2)*CHd[2, 2] - 39108006*CHd[3, 3] + 
           4449408*Pi^2*CHd[3, 3] - 194304*CHe[1, 1] - 116210982*CHe[2, 2] + 
           14657920*Pi^2*CHe[2, 2] - 194304*CHe[3, 3] - 194304*CHl1[1, 1] + 
           81303074*CHl1[2, 2] - 9223488*Pi^2*CHl1[2, 2] - 
           194304*CHl1[3, 3] - 119672501*CHl3[1, 1] + 14555392*Pi^2*
            CHl3[1, 1] - 44274003*CHl3[2, 2] + 5331904*Pi^2*CHl3[2, 2] + 
           194304*CHl3[3, 3] + 50150790*CHq1[1, 1] - 5593920*Pi^2*
            CHq1[1, 1] + 50150790*CHq1[2, 2] - 5593920*Pi^2*CHq1[2, 2] + 
           16658484*CHq1[3, 3] - 1973568*Pi^2*CHq1[3, 3] - 
           11583846*CHq3[1, 1] + 1646784*Pi^2*CHq3[1, 1] - 
           11583846*CHq3[2, 2] + 1646784*Pi^2*CHq3[2, 2] + 
           15614238*CHq3[3, 3] - 1973568*Pi^2*CHq3[3, 3] - 
           2816820*CHu[1, 1] + 775680*Pi^2*CHu[1, 1] - 2816820*CHu[2, 2] + 
           775680*Pi^2*CHu[2, 2] - 85494*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          (6*(42791 + 9440*Pi^2)*CHd[1, 1] + 6*(42791 + 9440*Pi^2)*
            CHd[2, 2] + 256746*CHd[3, 3] + 56640*Pi^2*CHd[3, 3] - 
           3050732*CHe[2, 2] + 125888*Pi^2*CHe[2, 2] - 1715804*CHl1[2, 2] + 
           43136*Pi^2*CHl1[2, 2] + 514975*CHl3[1, 1] + 
           45888*Pi^2*CHl3[1, 1] - 298237*CHl3[2, 2] + 
           89024*Pi^2*CHl3[2, 2] - 1027434*CHq1[1, 1] + 
           18240*Pi^2*CHq1[1, 1] - 1027434*CHq1[2, 2] + 
           18240*Pi^2*CHq1[2, 2] - 423006*CHq1[3, 3] + 
           51456*Pi^2*CHq1[3, 3] - 441954*CHq3[1, 1] + 
           84672*Pi^2*CHq3[1, 1] - 441954*CHq3[2, 2] + 
           84672*Pi^2*CHq3[2, 2] - 401514*CHq3[3, 3] + 
           51456*Pi^2*CHq3[3, 3] - 1491540*CHu[1, 1] - 7296*Pi^2*CHu[1, 1] - 
           1491540*CHu[2, 2] - 7296*Pi^2*CHu[2, 2] - 38340*CHu[3, 3]) + 
         MW2*MZ2^11*(-48*(-93572 + 11061*Pi^2)*CHd[1, 1] - 
           48*(-93572 + 11061*Pi^2)*CHd[2, 2] + 4491456*CHd[3, 3] - 
           530928*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 14113908*CHe[2, 2] - 
           1731568*Pi^2*CHe[2, 2] + 15360*CHe[3, 3] + 15360*CHl1[1, 1] - 
           9873042*CHl1[2, 2] + 1166064*Pi^2*CHl1[2, 2] + 15360*CHl1[3, 3] + 
           14802141*CHl3[1, 1] - 1794048*Pi^2*CHl3[1, 1] + 
           5209047*CHl3[2, 2] - 627984*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           5764776*CHq1[1, 1] + 673488*Pi^2*CHq1[1, 1] - 5764776*CHq1[2, 2] + 
           673488*Pi^2*CHq1[2, 2] - 2443848*CHq1[3, 3] + 
           292464*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2387178*CHq3[3, 3] + 
           292464*Pi^2*CHq3[3, 3] + 490848*CHu[1, 1] - 78624*Pi^2*CHu[1, 1] + 
           490848*CHu[2, 2] - 78624*Pi^2*CHu[2, 2] + 27510*CHu[3, 3]) - 
         4*MW2^3*MZ2^9*(9*(-5454837 + 597344*Pi^2)*CHd[1, 1] + 
           9*(-5454837 + 597344*Pi^2)*CHd[2, 2] - 49093533*CHd[3, 3] + 
           5376096*Pi^2*CHd[3, 3] - 205248*CHe[1, 1] - 137173222*CHe[2, 2] + 
           17836576*Pi^2*CHe[2, 2] - 205248*CHe[3, 3] - 205248*CHl1[1, 1] + 
           95207394*CHl1[2, 2] - 10313664*Pi^2*CHl1[2, 2] - 
           205248*CHl1[3, 3] - 137316428*CHl3[1, 1] + 16726784*Pi^2*
            CHl3[1, 1] - 53079782*CHl3[2, 2] + 6413120*Pi^2*CHl3[2, 2] + 
           205248*CHl3[3, 3] + 61516989*CHq1[1, 1] - 6564960*Pi^2*
            CHq1[1, 1] + 61516989*CHq1[2, 2] - 6564960*Pi^2*CHq1[2, 2] + 
           13815402*CHq1[3, 3] - 1676736*Pi^2*CHq1[3, 3] - 
           23010525*CHq3[1, 1] + 3211488*Pi^2*CHq3[1, 1] - 
           23010525*CHq3[2, 2] + 3211488*Pi^2*CHq3[2, 2] + 
           12330741*CHq3[3, 3] - 1676736*Pi^2*CHq3[3, 3] - 
           1726110*CHu[1, 1] + 1065600*Pi^2*CHu[1, 1] - 1726110*CHu[2, 2] + 
           1065600*Pi^2*CHu[2, 2] + 380814*CHu[3, 3]) - 
         8*MW2^5*MZ2^7*(6*(-29160173 + 3032016*Pi^2)*CHd[1, 1] + 
           6*(-29160173 + 3032016*Pi^2)*CHd[2, 2] - 174961038*CHd[3, 3] + 
           18192096*Pi^2*CHd[3, 3] + 145920*CHe[1, 1] - 447666554*CHe[2, 2] + 
           60005472*Pi^2*CHe[2, 2] + 145920*CHe[3, 3] + 145920*CHl1[1, 1] + 
           279425108*CHl1[2, 2] - 27418656*Pi^2*CHl1[2, 2] + 
           145920*CHl1[3, 3] - 403059537*CHl3[1, 1] + 47684288*Pi^2*
            CHl3[1, 1] - 170757445*CHl3[2, 2] + 20265632*Pi^2*CHl3[2, 2] - 
           145920*CHl3[3, 3] + 188552190*CHq1[1, 1] - 18864288*Pi^2*
            CHq1[1, 1] + 188552190*CHq1[2, 2] - 18864288*Pi^2*CHq1[2, 2] - 
           15151392*CHq1[3, 3] + 324576*Pi^2*CHq1[3, 3] - 
           161286750*CHq3[1, 1] + 19513440*Pi^2*CHq3[1, 1] - 
           161286750*CHq3[2, 2] + 19513440*Pi^2*CHq3[2, 2] - 
           16011744*CHq3[3, 3] + 324576*Pi^2*CHq3[3, 3] + 1215132*CHu[1, 1] + 
           3995712*Pi^2*CHu[1, 1] + 1215132*CHu[2, 2] + 3995712*Pi^2*
            CHu[2, 2] + 2247816*CHu[3, 3]) + 4*MW2^4*MZ2^8*
          (3*(-53053621 + 5621248*Pi^2)*CHd[1, 1] + 
           3*(-53053621 + 5621248*Pi^2)*CHd[2, 2] - 159160863*CHd[3, 3] + 
           16863744*Pi^2*CHd[3, 3] - 298752*CHe[1, 1] - 420603981*CHe[2, 2] + 
           56029952*Pi^2*CHe[2, 2] - 298752*CHe[3, 3] - 298752*CHl1[1, 1] + 
           283276343*CHl1[2, 2] - 29193376*Pi^2*CHl1[2, 2] - 
           298752*CHl1[3, 3] - 404572634*CHl3[1, 1] + 48803584*Pi^2*
            CHl3[1, 1] - 163793379*CHl3[2, 2] + 19610208*Pi^2*CHl3[2, 2] + 
           298752*CHl3[3, 3] + 188996511*CHq1[1, 1] - 19405056*Pi^2*
            CHq1[1, 1] + 188996511*CHq1[2, 2] - 19405056*Pi^2*CHq1[2, 2] + 
           17727561*CHq1[3, 3] - 2649696*Pi^2*CHq1[3, 3] - 
           106473933*CHq3[1, 1] + 14105664*Pi^2*CHq3[1, 1] - 
           106473933*CHq3[2, 2] + 14105664*Pi^2*CHq3[2, 2] + 
           14137005*CHq3[3, 3] - 2649696*Pi^2*CHq3[3, 3] - 733602*CHu[1, 1] + 
           3627264*Pi^2*CHu[1, 1] - 733602*CHu[2, 2] + 3627264*Pi^2*
            CHu[2, 2] + 2424792*CHu[3, 3])) + 
       MT2^3*MW2*(1474560*MW2^13*(30*CHd[1, 1] + 30*CHd[2, 2] + 
           30*CHd[3, 3] - 110*CHe[2, 2] - 110*CHl1[2, 2] + 19*CHl3[1, 1] - 
           91*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 30*CHq1[3, 3] + 
           138*CHq3[1, 1] + 138*CHq3[2, 2] + 30*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) - 2048*MW2^12*MZ2*(24*(2311 + 280*Pi^2)*CHd[1, 1] + 
           24*(2311 + 280*Pi^2)*CHd[2, 2] + 55464*CHd[3, 3] + 
           6720*Pi^2*CHd[3, 3] - 427048*CHe[2, 2] + 11200*Pi^2*CHe[2, 2] - 
           371608*CHl1[2, 2] + 11200*Pi^2*CHl1[2, 2] + 214301*CHl3[1, 1] + 
           2880*Pi^2*CHl3[1, 1] + 40693*CHl3[2, 2] + 14080*Pi^2*CHl3[2, 2] - 
           176424*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 176424*CHq1[2, 2] + 
           4800*Pi^2*CHq1[2, 2] - 9336*CHq1[3, 3] + 6720*Pi^2*CHq1[3, 3] + 
           111528*CHq3[1, 1] + 8640*Pi^2*CHq3[1, 1] + 111528*CHq3[2, 2] + 
           8640*Pi^2*CHq3[2, 2] - 31206*CHq3[3, 3] + 6720*Pi^2*CHq3[3, 3] - 
           218928*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 218928*CHu[2, 2] - 
           1920*Pi^2*CHu[2, 2]) + MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 
           508419*CHl1[2, 2] - 62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 2*MW2^4*MZ2^9*
          (192*(-924592 + 108999*Pi^2)*CHd[1, 1] + 
           192*(-924592 + 108999*Pi^2)*CHd[2, 2] - 177521664*CHd[3, 3] + 
           20927808*Pi^2*CHd[3, 3] - 1256448*CHe[1, 1] - 
           563446930*CHe[2, 2] + 69448000*Pi^2*CHe[2, 2] - 
           1256448*CHe[3, 3] - 1256448*CHl1[1, 1] + 378037906*CHl1[2, 2] - 
           44168128*Pi^2*CHl1[2, 2] - 1256448*CHl1[3, 3] - 
           569144451*CHl3[1, 1] + 69852160*Pi^2*CHl3[1, 1] - 
           225459425*CHl3[2, 2] + 25684032*Pi^2*CHl3[2, 2] + 
           1256448*CHl3[3, 3] + 239047968*CHq1[1, 1] - 27190080*Pi^2*
            CHq1[1, 1] + 239047968*CHq1[2, 2] - 27190080*Pi^2*CHq1[2, 2] + 
           100589430*CHq1[3, 3] - 9816768*Pi^2*CHq1[3, 3] - 
           37262052*CHq3[1, 1] + 7556544*Pi^2*CHq3[1, 1] - 
           37262052*CHq3[2, 2] + 7556544*Pi^2*CHq3[2, 2] + 
           99803808*CHq3[3, 3] - 9816768*Pi^2*CHq3[3, 3] - 
           27292224*CHu[1, 1] + 3846528*Pi^2*CHu[1, 1] - 27292224*CHu[2, 2] + 
           3846528*Pi^2*CHu[2, 2] - 2468676*CHu[3, 3]) + 
         MW2^3*MZ2^10*(12*(-2137495 + 315088*Pi^2)*CHd[1, 1] + 
           12*(-2137495 + 315088*Pi^2)*CHd[2, 2] - 25649940*CHd[3, 3] + 
           3781056*Pi^2*CHd[3, 3] - 303360*CHe[1, 1] - 114867848*CHe[2, 2] + 
           12139200*Pi^2*CHe[2, 2] - 303360*CHe[3, 3] - 303360*CHl1[1, 1] + 
           75215032*CHl1[2, 2] - 10311552*Pi^2*CHl1[2, 2] - 
           303360*CHl1[3, 3] - 123289913*CHl3[1, 1] + 15000576*Pi^2*
            CHl3[1, 1] - 42602113*CHl3[2, 2] + 4689024*Pi^2*CHl3[2, 2] + 
           303360*CHl3[3, 3] + 38624628*CHq1[1, 1] - 5399616*Pi^2*
            CHq1[1, 1] + 38624628*CHq1[2, 2] - 5399616*Pi^2*CHq1[2, 2] + 
           34486650*CHq1[3, 3] - 3775488*Pi^2*CHq1[3, 3] + 
           16847712*CHq3[1, 1] - 2151360*Pi^2*CHq3[1, 1] + 
           16847712*CHq3[2, 2] - 2151360*Pi^2*CHq3[2, 2] + 
           35697828*CHq3[3, 3] - 3775488*Pi^2*CHq3[3, 3] - 
           11878392*CHu[1, 1] + 306048*Pi^2*CHu[1, 1] - 11878392*CHu[2, 2] + 
           306048*Pi^2*CHu[2, 2] - 1474782*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(12*(-7428137 + 764480*Pi^2)*CHd[1, 1] + 
           12*(-7428137 + 764480*Pi^2)*CHd[2, 2] - 89137644*CHd[3, 3] + 
           9173760*Pi^2*CHd[3, 3] + 299520*CHe[1, 1] - 200665762*CHe[2, 2] + 
           26936064*Pi^2*CHe[2, 2] + 299520*CHe[3, 3] + 299520*CHl1[1, 1] + 
           62295410*CHl1[2, 2] - 4706688*Pi^2*CHl1[2, 2] + 
           299520*CHl1[3, 3] - 111629401*CHl3[1, 1] + 14621184*Pi^2*
            CHl3[1, 1] - 29518439*CHl3[2, 2] + 9914496*Pi^2*CHl3[2, 2] - 
           299520*CHl3[3, 3] + 35569644*CHq1[1, 1] - 3584256*Pi^2*
            CHq1[1, 1] + 35569644*CHq1[2, 2] - 3584256*Pi^2*CHq1[2, 2] - 
           56563728*CHq1[3, 3] + 5389440*Pi^2*CHq1[3, 3] - 
           171348876*CHq3[1, 1] + 14363136*Pi^2*CHq3[1, 1] - 
           171348876*CHq3[2, 2] + 14363136*Pi^2*CHq3[2, 2] - 
           58425216*CHq3[3, 3] + 5389440*Pi^2*CHq3[3, 3] + 
           5205720*CHu[1, 1] + 969216*Pi^2*CHu[1, 1] + 5205720*CHu[2, 2] + 
           969216*Pi^2*CHu[2, 2] - 1161936*CHu[3, 3]) - 
         64*MW2^8*MZ2^5*(3*(-39780359 + 3912192*Pi^2)*CHd[1, 1] + 
           3*(-39780359 + 3912192*Pi^2)*CHd[2, 2] - 119341077*CHd[3, 3] + 
           11736576*Pi^2*CHd[3, 3] + 449664*CHe[1, 1] - 263128158*CHe[2, 2] + 
           36755968*Pi^2*CHe[2, 2] + 449664*CHe[3, 3] + 449664*CHl1[1, 1] + 
           127710239*CHl1[2, 2] - 11069696*Pi^2*CHl1[2, 2] + 
           449664*CHl1[3, 3] - 210591944*CHl3[1, 1] + 23237184*Pi^2*
            CHl3[1, 1] - 92159745*CHl3[2, 2] + 12167488*Pi^2*CHl3[2, 2] - 
           449664*CHl3[3, 3] + 85966485*CHq1[1, 1] - 7931520*Pi^2*
            CHq1[1, 1] + 85966485*CHq1[2, 2] - 7931520*Pi^2*CHq1[2, 2] - 
           41598513*CHq1[3, 3] + 4555008*Pi^2*CHq1[3, 3] - 
           165509631*CHq3[1, 1] + 17041536*Pi^2*CHq3[1, 1] - 
           165509631*CHq3[2, 2] + 17041536*Pi^2*CHq3[2, 2] - 
           41281212*CHq3[3, 3] + 4555008*Pi^2*CHq3[3, 3] + 
           13179450*CHu[1, 1] + 2042496*Pi^2*CHu[1, 1] + 13179450*CHu[2, 2] + 
           2042496*Pi^2*CHu[2, 2] - 163812*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-4882083 + 596448*Pi^2)*CHd[1, 1] + 
           (-4882083 + 596448*Pi^2)*CHd[2, 2] - 4882083*CHd[3, 3] + 
           596448*Pi^2*CHd[3, 3] + 9600*CHe[1, 1] - 13524779*CHe[2, 2] + 
           1576736*Pi^2*CHe[2, 2] + 9600*CHe[3, 3] + 9600*CHl1[1, 1] + 
           112988*CHl1[2, 2] + 23392*Pi^2*CHl1[2, 2] + 9600*CHl1[3, 3] - 
           1794948*CHl3[1, 1] + 717728*Pi^2*CHl3[1, 1] + 2677064*CHl3[2, 2] + 
           741120*Pi^2*CHl3[2, 2] - 9600*CHl3[3, 3] - 755517*CHq1[1, 1] - 
           33120*Pi^2*CHq1[1, 1] - 755517*CHq1[2, 2] - 
           33120*Pi^2*CHq1[2, 2] - 5051475*CHq1[3, 3] + 
           456480*Pi^2*CHq1[3, 3] - 13351401*CHq3[1, 1] + 
           946080*Pi^2*CHq3[1, 1] - 13351401*CHq3[2, 2] + 
           946080*Pi^2*CHq3[2, 2] - 5491263*CHq3[3, 3] + 
           456480*Pi^2*CHq3[3, 3] - 1104090*CHu[1, 1] + 2880*Pi^2*CHu[1, 1] - 
           1104090*CHu[2, 2] + 2880*Pi^2*CHu[2, 2] - 130008*CHu[3, 3]) + 
         512*MW2^11*MZ2^2*(6*(-132183 + 31168*Pi^2)*CHd[1, 1] + 
           6*(-132183 + 31168*Pi^2)*CHd[2, 2] - 793098*CHd[3, 3] + 
           187008*Pi^2*CHd[3, 3] - 5437156*CHe[2, 2] + 416640*Pi^2*
            CHe[2, 2] - 2445828*CHl1[2, 2] + 140800*Pi^2*CHl1[2, 2] + 
           1974313*CHl3[1, 1] + 152192*Pi^2*CHl3[1, 1] + 2484325*CHl3[2, 2] + 
           292992*Pi^2*CHl3[2, 2] - 1743606*CHq1[1, 1] + 
           59520*Pi^2*CHq1[1, 1] - 1743606*CHq1[2, 2] + 
           59520*Pi^2*CHq1[2, 2] - 1687626*CHq1[3, 3] + 
           169728*Pi^2*CHq1[3, 3] - 3719070*CHq3[1, 1] + 
           279936*Pi^2*CHq3[1, 1] - 3719070*CHq3[2, 2] + 
           279936*Pi^2*CHq3[2, 2] - 2006694*CHq3[3, 3] + 
           169728*Pi^2*CHq3[3, 3] - 1645164*CHu[1, 1] - 
           23808*Pi^2*CHu[1, 1] - 1645164*CHu[2, 2] - 23808*Pi^2*CHu[2, 2] - 
           38340*CHu[3, 3]) - 2*MW2*MZ2^12*(6*(-224603 + 26164*Pi^2)*
            CHd[1, 1] + 6*(-224603 + 26164*Pi^2)*CHd[2, 2] - 
           1347618*CHd[3, 3] + 156984*Pi^2*CHd[3, 3] - 7680*CHe[1, 1] - 
           4174506*CHe[2, 2] + 515640*Pi^2*CHe[2, 2] - 7680*CHe[3, 3] - 
           7680*CHl1[1, 1] + 2885025*CHl1[2, 2] - 334744*Pi^2*CHl1[2, 2] - 
           7680*CHl1[3, 3] - 4323963*CHl3[1, 1] + 523264*Pi^2*CHl3[1, 1] - 
           1602432*CHl3[2, 2] + 188520*Pi^2*CHl3[2, 2] + 7680*CHl3[3, 3] + 
           1746678*CHq1[1, 1] - 199464*Pi^2*CHq1[1, 1] + 1746678*CHq1[2, 2] - 
           199464*Pi^2*CHq1[2, 2] + 670269*CHq1[3, 3] - 
           77592*Pi^2*CHq1[3, 3] - 311220*CHq3[1, 1] + 
           44280*Pi^2*CHq3[1, 1] - 311220*CHq3[2, 2] + 
           44280*Pi^2*CHq3[2, 2] + 644859*CHq3[3, 3] - 
           77592*Pi^2*CHq3[3, 3] - 140844*CHu[1, 1] + 25872*Pi^2*CHu[1, 1] - 
           140844*CHu[2, 2] + 25872*Pi^2*CHu[2, 2] - 11730*CHu[3, 3]) + 
         2*MW2^2*MZ2^11*((-4703889 + 480672*Pi^2)*CHd[1, 1] + 
           (-4703889 + 480672*Pi^2)*CHd[2, 2] - 4703889*CHd[3, 3] + 
           480672*Pi^2*CHd[3, 3] - 35712*CHe[1, 1] - 11768829*CHe[2, 2] + 
           1628192*Pi^2*CHe[2, 2] - 35712*CHe[3, 3] - 35712*CHl1[1, 1] + 
           8277919*CHl1[2, 2] - 816496*Pi^2*CHl1[2, 2] - 35712*CHl1[3, 3] - 
           11433304*CHl3[1, 1] + 1409664*Pi^2*CHl3[1, 1] - 
           4905561*CHl3[2, 2] + 593168*Pi^2*CHl3[2, 2] + 35712*CHl3[3, 3] + 
           5963601*CHq1[1, 1] - 583488*Pi^2*CHq1[1, 1] + 5963601*CHq1[2, 2] - 
           583488*Pi^2*CHq1[2, 2] + 644505*CHq1[3, 3] - 
           57168*Pi^2*CHq1[3, 3] - 3213063*CHq3[1, 1] + 
           469152*Pi^2*CHq3[1, 1] - 3213063*CHq3[2, 2] + 
           469152*Pi^2*CHq3[2, 2] + 382047*CHq3[3, 3] - 
           57168*Pi^2*CHq3[3, 3] + 133602*CHu[1, 1] + 120384*Pi^2*CHu[1, 1] + 
           133602*CHu[2, 2] + 120384*Pi^2*CHu[2, 2] + 16758*CHu[3, 3]) + 
         4*MW2^5*MZ2^8*((-385174107 + 42081792*Pi^2)*CHd[1, 1] + 
           (-385174107 + 42081792*Pi^2)*CHd[2, 2] - 385174107*CHd[3, 3] + 
           42081792*Pi^2*CHd[3, 3] - 1224960*CHe[1, 1] - 
           1071424909*CHe[2, 2] + 140436480*Pi^2*CHe[2, 2] - 
           1224960*CHe[3, 3] - 1224960*CHl1[1, 1] + 713757015*CHl1[2, 2] - 
           77318336*Pi^2*CHl1[2, 2] - 1224960*CHl1[3, 3] - 
           1057824224*CHl3[1, 1] + 127217792*Pi^2*CHl3[1, 1] - 
           451171673*CHl3[2, 2] + 49899456*Pi^2*CHl3[2, 2] + 
           1224960*CHl3[3, 3] + 481553307*CHq1[1, 1] - 50810496*Pi^2*
            CHq1[1, 1] + 481553307*CHq1[2, 2] - 50810496*Pi^2*CHq1[2, 2] + 
           123453381*CHq1[3, 3] - 10032960*Pi^2*CHq1[3, 3] - 
           182250801*CHq3[1, 1] + 30744576*Pi^2*CHq3[1, 1] - 
           182250801*CHq3[2, 2] + 30744576*Pi^2*CHq3[2, 2] + 
           121700409*CHq3[3, 3] - 10032960*Pi^2*CHq3[3, 3] - 
           21605418*CHu[1, 1] + 9035520*Pi^2*CHu[1, 1] - 21605418*CHu[2, 2] + 
           9035520*Pi^2*CHu[2, 2] + 117696*CHu[3, 3]) + 
         16*MW2^7*MZ2^6*((-418174611 + 41541888*Pi^2)*CHd[1, 1] + 
           (-418174611 + 41541888*Pi^2)*CHd[2, 2] - 418174611*CHd[3, 3] + 
           41541888*Pi^2*CHd[3, 3] + 1167360*CHe[1, 1] - 
           967153275*CHe[2, 2] + 135131136*Pi^2*CHe[2, 2] + 
           1167360*CHe[3, 3] + 1167360*CHl1[1, 1] + 567187137*CHl1[2, 2] - 
           53494016*Pi^2*CHl1[2, 2] + 1167360*CHl1[3, 3] - 
           887036040*CHl3[1, 1] + 97740416*Pi^2*CHl3[1, 1] - 
           414630951*CHl3[2, 2] + 44246400*Pi^2*CHl3[2, 2] - 
           1167360*CHl3[3, 3] + 396937491*CHq1[1, 1] - 37617024*Pi^2*
            CHq1[1, 1] + 396937491*CHq1[2, 2] - 37617024*Pi^2*CHq1[2, 2] - 
           45199521*CHq1[3, 3] + 7458816*Pi^2*CHq1[3, 3] - 
           419281749*CHq3[1, 1] + 52534656*Pi^2*CHq3[1, 1] - 
           419281749*CHq3[2, 2] + 52534656*Pi^2*CHq3[2, 2] - 
           42361383*CHq3[3, 3] + 7458816*Pi^2*CHq3[3, 3] + 
           34806054*CHu[1, 1] + 8813568*Pi^2*CHu[1, 1] + 34806054*CHu[2, 2] + 
           8813568*Pi^2*CHu[2, 2] + 2501862*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*(48*(-10291157 + 1062972*Pi^2)*CHd[1, 1] + 
           48*(-10291157 + 1062972*Pi^2)*CHd[2, 2] - 493975536*CHd[3, 3] + 
           51022656*Pi^2*CHd[3, 3] + 175872*CHe[1, 1] - 
           1239149396*CHe[2, 2] + 169252416*Pi^2*CHe[2, 2] + 
           175872*CHe[3, 3] + 175872*CHl1[1, 1] + 795079462*CHl1[2, 2] - 
           80464448*Pi^2*CHl1[2, 2] + 175872*CHl1[3, 3] - 
           1196421365*CHl3[1, 1] + 137875456*Pi^2*CHl3[1, 1] - 
           542993263*CHl3[2, 2] + 57411008*Pi^2*CHl3[2, 2] - 
           175872*CHl3[3, 3] + 554029584*CHq1[1, 1] - 55138752*Pi^2*
            CHq1[1, 1] + 554029584*CHq1[2, 2] - 55138752*Pi^2*CHq1[2, 2] + 
           54034998*CHq1[3, 3] - 1512000*Pi^2*CHq1[3, 3] - 
           352394820*CHq3[1, 1] + 52114752*Pi^2*CHq3[1, 1] - 
           352394820*CHq3[2, 2] + 52114752*Pi^2*CHq3[2, 2] + 
           54997218*CHq3[3, 3] - 1512000*Pi^2*CHq3[3, 3] + 
           10780032*CHu[1, 1] + 11442816*Pi^2*CHu[1, 1] + 
           10780032*CHu[2, 2] + 11442816*Pi^2*CHu[2, 2] + 
           3383364*CHu[3, 3]))) - 
     MH2*(3*MT2^7*(-2048*MW2^9*MZ2*(1248*CHd[1, 1] + 1248*CHd[2, 2] + 
           1248*CHd[3, 3] - 3936*CHe[2, 2] - 3232*CHl1[2, 2] - 
           1073*CHl3[1, 1] - 4305*CHl3[2, 2] - 1248*CHq1[1, 1] - 
           1248*CHq1[2, 2] + 672*CHq1[3, 3] + 2592*CHq3[1, 1] + 
           2592*CHq3[2, 2] + 834*CHq3[3, 3] - 2496*CHu[1, 1] - 
           2496*CHu[2, 2]) + 131072*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 
           3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 5*CHl3[1, 1] - 
           16*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
           9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
           6*CHu[2, 2]) + 8*MW2^3*MZ2^7*(26004*CHd[1, 1] + 26004*CHd[2, 2] + 
           26004*CHd[3, 3] + 10088*CHe[2, 2] - 161490*CHl1[2, 2] - 
           173591*CHl3[1, 1] - 335081*CHl3[2, 2] - 26004*CHq1[1, 1] - 
           26004*CHq1[2, 2] + 431622*CHq1[3, 3] + 359856*CHq3[1, 1] + 
           359856*CHq3[2, 2] + 489858*CHq3[3, 3] - 52008*CHu[1, 1] - 
           52008*CHu[2, 2] - 47388*CHu[3, 3]) - 4*MW2^2*MZ2^8*
          (69531*CHd[1, 1] + 69531*CHd[2, 2] + 69531*CHd[3, 3] - 
           142467*CHe[2, 2] - 148703*CHl1[2, 2] - 57304*CHl3[1, 1] - 
           206007*CHl3[2, 2] - 69531*CHq1[1, 1] - 69531*CHq1[2, 2] + 
           233955*CHq1[3, 3] + 159345*CHq3[1, 1] + 159345*CHq3[2, 2] + 
           305679*CHq3[3, 3] - 139062*CHu[1, 1] - 139062*CHu[2, 2] - 
           41568*CHu[3, 3]) + 64*MW2^6*MZ2^4*(163764*CHd[1, 1] + 
           163764*CHd[2, 2] + 163764*CHd[3, 3] - 409570*CHe[2, 2] - 
           160382*CHl1[2, 2] + 163959*CHl3[1, 1] + 3577*CHl3[2, 2] - 
           163764*CHq1[1, 1] - 163764*CHq1[2, 2] - 135024*CHq1[3, 3] - 
           57132*CHq3[1, 1] - 57132*CHq3[2, 2] - 75072*CHq3[3, 3] - 
           327528*CHu[1, 1] - 327528*CHu[2, 2] - 36816*CHu[3, 3]) - 
         64*MW2^5*MZ2^5*(91095*CHd[1, 1] + 91095*CHd[2, 2] + 
           91095*CHd[3, 3] - 238678*CHe[2, 2] - 51161*CHl1[2, 2] + 
           149175*CHl3[1, 1] + 98014*CHl3[2, 2] - 91095*CHq1[1, 1] - 
           91095*CHq1[2, 2] - 164445*CHq1[3, 3] - 138051*CHq3[1, 1] - 
           138051*CHq3[2, 2] - 131472*CHq3[3, 3] - 182190*CHu[1, 1] - 
           182190*CHu[2, 2] - 21972*CHu[3, 3]) - 512*MW2^7*MZ2^3*
          (21729*CHd[1, 1] + 21729*CHd[2, 2] + 21729*CHd[3, 3] - 
           55787*CHe[2, 2] - 29620*CHl1[2, 2] + 9714*CHl3[1, 1] - 
           19906*CHl3[2, 2] - 21729*CHq1[1, 1] - 21729*CHq1[2, 2] - 
           6111*CHq1[3, 3] + 10611*CHq3[1, 1] + 10611*CHq3[2, 2] + 
           717*CHq3[3, 3] - 43458*CHu[1, 1] - 43458*CHu[2, 2] - 
           3216*CHu[3, 3]) + 6*MW2*MZ2^9*(13200*CHd[1, 1] + 13200*CHd[2, 2] + 
           13200*CHd[3, 3] - 33618*CHe[2, 2] - 21974*CHl1[2, 2] - 
           4545*CHl3[1, 1] - 26519*CHl3[2, 2] - 13200*CHq1[1, 1] - 
           13200*CHq1[2, 2] + 22150*CHq1[3, 3] + 9900*CHq3[1, 1] + 
           9900*CHq3[2, 2] + 34040*CHq3[3, 3] - 26400*CHu[1, 1] - 
           26400*CHu[2, 2] - 3140*CHu[3, 3]) + 16*MW2^4*MZ2^6*
          (94125*CHd[1, 1] + 94125*CHd[2, 2] + 94125*CHd[3, 3] - 
           303123*CHe[2, 2] + 46769*CHl1[2, 2] + 300688*CHl3[1, 1] + 
           347457*CHl3[2, 2] - 94125*CHq1[1, 1] - 94125*CHq1[2, 2] - 
           477129*CHq1[3, 3] - 432693*CHq3[1, 1] - 432693*CHq3[2, 2] - 
           465111*CHq3[3, 3] - 188250*CHu[1, 1] - 188250*CHu[2, 2] - 
           1698*CHu[3, 3]) + 512*MW2^8*MZ2^2*(13926*CHd[1, 1] + 
           13926*CHd[2, 2] + 13926*CHd[3, 3] - 38804*CHe[2, 2] - 
           25940*CHl1[2, 2] - 2231*CHl3[1, 1] - 28171*CHl3[2, 2] - 
           13926*CHq1[1, 1] - 13926*CHq1[2, 2] + 1878*CHq1[3, 3] + 
           17586*CHq3[1, 1] + 17586*CHq3[2, 2] + 5130*CHq3[3, 3] - 
           27852*CHu[1, 1] - 27852*CHu[2, 2] - 852*CHu[3, 3]) - 
         135*MZ2^10*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 
           176*CHe[2, 2] - 88*CHl1[2, 2] - 25*CHl3[1, 1] - 113*CHl3[2, 2] - 
           60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 100*CHq3[3, 3] - 
           120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3])) - 
       MW2^5*(MW2 + MZ2)*(221184*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 
           6*CHd[3, 3] - 22*CHe[2, 2] - 22*CHl1[2, 2] + 13*CHl3[1, 1] - 
           9*CHl3[2, 2] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 
           34*CHq3[1, 1] + 34*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
           12*CHu[2, 2]) + MZ2^11*(-30*(-7383 + 904*Pi^2)*CHd[1, 1] - 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] + 221490*CHd[3, 3] - 
           27120*Pi^2*CHd[3, 3] + 729522*CHe[2, 2] - 87536*Pi^2*CHe[2, 2] - 
           508419*CHl1[2, 2] + 62072*Pi^2*CHl1[2, 2] + 770880*CHl3[1, 1] - 
           93440*Pi^2*CHl3[1, 1] + 256581*CHl3[2, 2] - 
           31368*Pi^2*CHl3[2, 2] - 280890*CHq1[1, 1] + 
           34320*Pi^2*CHq1[1, 1] - 280890*CHq1[2, 2] + 
           34320*Pi^2*CHq1[2, 2] - 140445*CHq1[3, 3] + 
           17160*Pi^2*CHq1[3, 3] - 142245*CHq3[3, 3] + 
           17160*Pi^2*CHq3[3, 3] + 32220*CHu[1, 1] - 3360*Pi^2*CHu[1, 1] + 
           32220*CHu[2, 2] - 3360*Pi^2*CHu[2, 2]) + 512*MW2^9*MZ2^2*
          ((-69141 + 9216*Pi^2)*CHd[1, 1] + (-69141 + 9216*Pi^2)*CHd[2, 2] - 
           69141*CHd[3, 3] + 9216*Pi^2*CHd[3, 3] - 185667*CHe[2, 2] + 
           20608*Pi^2*CHe[2, 2] - 64675*CHl1[2, 2] + 6816*Pi^2*CHl1[2, 2] + 
           93793*CHl3[1, 1] + 7552*Pi^2*CHl3[1, 1] + 172950*CHl3[2, 2] + 
           14368*Pi^2*CHl3[2, 2] - 55275*CHq1[1, 1] + 2880*Pi^2*CHq1[1, 1] - 
           55275*CHq1[2, 2] + 2880*Pi^2*CHq1[2, 2] - 85701*CHq1[3, 3] + 
           8352*Pi^2*CHq1[3, 3] - 220887*CHq3[1, 1] + 13824*Pi^2*CHq3[1, 1] - 
           220887*CHq3[2, 2] + 13824*Pi^2*CHq3[2, 2] - 110397*CHq3[3, 3] + 
           8352*Pi^2*CHq3[3, 3] - 21126*CHu[1, 1] - 1152*Pi^2*CHu[1, 1] - 
           21126*CHu[2, 2] - 1152*Pi^2*CHu[2, 2]) - 4096*MW2^10*MZ2*
          (21*(-1 + 8*Pi^2)*CHd[1, 1] + 21*(-1 + 8*Pi^2)*CHd[2, 2] - 
           21*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 6235*CHe[2, 2] + 
           280*Pi^2*CHe[2, 2] - 5641*CHl1[2, 2] + 280*Pi^2*CHl1[2, 2] + 
           6383*CHl3[1, 1] + 72*Pi^2*CHl3[1, 1] + 5692*CHl3[2, 2] + 
           352*Pi^2*CHl3[2, 2] - 3003*CHq1[1, 1] + 120*Pi^2*CHq1[1, 1] - 
           3003*CHq1[2, 2] + 120*Pi^2*CHq1[2, 2] - 993*CHq1[3, 3] + 
           168*Pi^2*CHq1[3, 3] - 225*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] - 
           225*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] - 1803*CHq3[3, 3] + 
           168*Pi^2*CHq3[3, 3] - 2658*CHu[1, 1] - 48*Pi^2*CHu[1, 1] - 
           2658*CHu[2, 2] - 48*Pi^2*CHu[2, 2]) + 2*MW2^3*MZ2^8*
          (9*(-4078467 + 447968*Pi^2)*CHd[1, 1] + 9*(-4078467 + 447968*Pi^2)*
            CHd[2, 2] - 36706203*CHd[3, 3] + 4031712*Pi^2*CHd[3, 3] - 
           104064*CHe[1, 1] - 103190411*CHe[2, 2] + 13413728*Pi^2*CHe[2, 2] - 
           104064*CHe[3, 3] - 104064*CHl1[1, 1] + 66964185*CHl1[2, 2] - 
           7242240*Pi^2*CHl1[2, 2] - 104064*CHl1[3, 3] - 
           99453628*CHl3[1, 1] + 11988736*Pi^2*CHl3[1, 1] - 
           42391315*CHl3[2, 2] + 4746496*Pi^2*CHl3[2, 2] + 
           104064*CHl3[3, 3] + 44929323*CHq1[1, 1] - 4764384*Pi^2*
            CHq1[1, 1] + 44929323*CHq1[2, 2] - 4764384*Pi^2*CHq1[2, 2] + 
           9961257*CHq1[3, 3] - 843840*Pi^2*CHq1[3, 3] - 
           19909377*CHq3[1, 1] + 3076704*Pi^2*CHq3[1, 1] - 
           19909377*CHq3[2, 2] + 3076704*Pi^2*CHq3[2, 2] + 
           10022937*CHq3[3, 3] - 843840*Pi^2*CHq3[3, 3] - 2521530*CHu[1, 1] + 
           856512*Pi^2*CHu[1, 1] - 2521530*CHu[2, 2] + 856512*Pi^2*
            CHu[2, 2] - 104064*CHu[3, 3]) - 2*MW2^2*MZ2^9*
          (15*(-650235 + 74672*Pi^2)*CHd[1, 1] + 15*(-650235 + 74672*Pi^2)*
            CHd[2, 2] - 9753525*CHd[3, 3] + 1120080*Pi^2*CHd[3, 3] - 
           51072*CHe[1, 1] - 29682429*CHe[2, 2] + 3709904*Pi^2*CHe[2, 2] - 
           51072*CHe[3, 3] - 51072*CHl1[1, 1] + 19652260*CHl1[2, 2] - 
           2230848*Pi^2*CHl1[2, 2] - 51072*CHl1[3, 3] - 29373910*CHl3[1, 1] + 
           3577472*Pi^2*CHl3[1, 1] - 11728254*CHl3[2, 2] + 
           1346624*Pi^2*CHl3[2, 2] + 51072*CHl3[3, 3] + 12524157*CHq1[1, 1] - 
           1394256*Pi^2*CHq1[1, 1] + 12524157*CHq1[2, 2] - 
           1394256*Pi^2*CHq1[2, 2] + 4000098*CHq1[3, 3] - 
           418272*Pi^2*CHq1[3, 3] - 3661353*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 3661353*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 3947550*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] - 1141686*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] - 1141686*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] - 51072*CHu[3, 3]) + MW2*MZ2^10*
          (6*(-515161 + 61368*Pi^2)*CHd[1, 1] + 6*(-515161 + 61368*Pi^2)*
            CHd[2, 2] - 3090966*CHd[3, 3] + 368208*Pi^2*CHd[3, 3] - 
           15360*CHe[1, 1] - 9949446*CHe[2, 2] + 1206352*Pi^2*CHe[2, 2] - 
           15360*CHe[3, 3] - 15360*CHl1[1, 1] + 6716193*CHl1[2, 2] - 
           793632*Pi^2*CHl1[2, 2] - 15360*CHl1[3, 3] - 10204536*CHl3[1, 1] + 
           1233408*Pi^2*CHl3[1, 1] - 3803571*CHl3[2, 2] + 
           439776*Pi^2*CHl3[2, 2] + 15360*CHl3[3, 3] + 4007886*CHq1[1, 1] - 
           467568*Pi^2*CHq1[1, 1] + 4007886*CHq1[2, 2] - 
           467568*Pi^2*CHq1[2, 2] + 1638303*CHq1[3, 3] - 
           189504*Pi^2*CHq1[3, 3] - 622440*CHq3[1, 1] + 
           88560*Pi^2*CHq3[1, 1] - 622440*CHq3[2, 2] + 
           88560*Pi^2*CHq3[2, 2] + 1623483*CHq3[3, 3] - 
           189504*Pi^2*CHq3[3, 3] - 440628*CHu[1, 1] + 58464*Pi^2*CHu[1, 1] - 
           440628*CHu[2, 2] + 58464*Pi^2*CHu[2, 2] - 15360*CHu[3, 3]) - 
         256*MW2^8*MZ2^3*((-561129 + 57936*Pi^2)*CHd[1, 1] + 
           (-561129 + 57936*Pi^2)*CHd[2, 2] - 561129*CHd[3, 3] + 
           57936*Pi^2*CHd[3, 3] + 960*CHe[1, 1] - 1101883*CHe[2, 2] + 
           153776*Pi^2*CHe[2, 2] + 960*CHe[3, 3] + 960*CHl1[1, 1] + 
           129989*CHl1[2, 2] + 1200*Pi^2*CHl1[2, 2] + 960*CHl1[3, 3] - 
           258079*CHl3[1, 1] + 70320*Pi^2*CHl3[1, 1] + 283006*CHl3[2, 2] + 
           71520*Pi^2*CHl3[2, 2] - 960*CHl3[3, 3] + 19833*CHq1[1, 1] - 
           3792*Pi^2*CHq1[1, 1] + 19833*CHq1[2, 2] - 3792*Pi^2*CHq1[2, 2] - 
           451089*CHq1[3, 3] + 44112*Pi^2*CHq1[3, 3] - 1323027*CHq3[1, 1] + 
           92016*Pi^2*CHq3[1, 1] - 1323027*CHq3[2, 2] + 
           92016*Pi^2*CHq3[2, 2] - 524865*CHq3[3, 3] + 
           44112*Pi^2*CHq3[3, 3] + 65154*CHu[1, 1] + 480*Pi^2*CHu[1, 1] + 
           65154*CHu[2, 2] + 480*Pi^2*CHu[2, 2] + 960*CHu[3, 3]) - 
         8*MW2^4*MZ2^7*(3*(-7596899 + 794768*Pi^2)*CHd[1, 1] + 
           3*(-7596899 + 794768*Pi^2)*CHd[2, 2] - 22790697*CHd[3, 3] + 
           2384304*Pi^2*CHd[3, 3] + 6720*CHe[1, 1] - 58431501*CHe[2, 2] + 
           7894384*Pi^2*CHe[2, 2] + 6720*CHe[3, 3] + 6720*CHl1[1, 1] + 
           36532630*CHl1[2, 2] - 3733328*Pi^2*CHl1[2, 2] + 6720*CHl1[3, 3] - 
           55307986*CHl3[1, 1] + 6418688*Pi^2*CHl3[1, 1] - 
           25171092*CHl3[2, 2] + 2685360*Pi^2*CHl3[2, 2] - 6720*CHl3[3, 3] + 
           25373841*CHq1[1, 1] - 2555952*Pi^2*CHq1[1, 1] + 
           25373841*CHq1[2, 2] - 2555952*Pi^2*CHq1[2, 2] + 
           2547936*CHq1[3, 3] - 59088*Pi^2*CHq1[3, 3] - 16639533*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 16639533*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] + 2773752*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 45366*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           45366*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 6720*CHu[3, 3]) + 
         64*MW2^7*MZ2^4*(18*(-252559 + 24400*Pi^2)*CHd[1, 1] + 
           18*(-252559 + 24400*Pi^2)*CHd[2, 2] - 4546062*CHd[3, 3] + 
           439200*Pi^2*CHd[3, 3] + 14592*CHe[1, 1] - 8964904*CHe[2, 2] + 
           1293536*Pi^2*CHe[2, 2] + 14592*CHe[3, 3] + 14592*CHl1[1, 1] + 
           3272722*CHl1[2, 2] - 233088*Pi^2*CHl1[2, 2] + 14592*CHl1[3, 3] - 
           5872875*CHl3[1, 1] + 705952*Pi^2*CHl3[1, 1] - 1716281*CHl3[2, 2] + 
           472864*Pi^2*CHl3[2, 2] - 14592*CHl3[3, 3] + 2034414*CHq1[1, 1] - 
           176544*Pi^2*CHq1[1, 1] + 2034414*CHq1[2, 2] - 
           176544*Pi^2*CHq1[2, 2] - 2341536*CHq1[3, 3] + 
           255168*Pi^2*CHq1[3, 3] - 7939278*CHq3[1, 1] + 
           686880*Pi^2*CHq3[1, 1] - 7939278*CHq3[2, 2] + 
           686880*Pi^2*CHq3[2, 2] - 2533584*CHq3[3, 3] + 
           255168*Pi^2*CHq3[3, 3] + 797724*CHu[1, 1] + 47808*Pi^2*CHu[1, 1] + 
           797724*CHu[2, 2] + 47808*Pi^2*CHu[2, 2] + 14592*CHu[3, 3]) - 
         32*MW2^6*MZ2^5*(3*(-3821989 + 369664*Pi^2)*CHd[1, 1] + 
           3*(-3821989 + 369664*Pi^2)*CHd[2, 2] - 11465967*CHd[3, 3] + 
           1108992*Pi^2*CHd[3, 3] + 42432*CHe[1, 1] - 24368771*CHe[2, 2] + 
           3478400*Pi^2*CHe[2, 2] + 42432*CHe[3, 3] + 42432*CHl1[1, 1] + 
           12189881*CHl1[2, 2] - 1059872*Pi^2*CHl1[2, 2] + 42432*CHl1[3, 3] - 
           20589492*CHl3[1, 1] + 2210656*Pi^2*CHl3[1, 1] - 
           9339751*CHl3[2, 2] + 1150784*Pi^2*CHl3[2, 2] - 42432*CHl3[3, 3] + 
           8414319*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 8414319*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 3176439*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 14878881*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 14878881*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 3199275*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] + 1617702*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] + 1617702*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] + 42432*CHu[3, 3]) + 8*MW2^5*MZ2^6*
          ((-38896959 + 3886272*Pi^2)*CHd[1, 1] + (-38896959 + 3886272*Pi^2)*
            CHd[2, 2] - 38896959*CHd[3, 3] + 3886272*Pi^2*CHd[3, 3] + 
           105600*CHe[1, 1] - 90619499*CHe[2, 2] + 12639168*Pi^2*CHe[2, 2] + 
           105600*CHe[3, 3] + 105600*CHl1[1, 1] + 52539107*CHl1[2, 2] - 
           5018688*Pi^2*CHl1[2, 2] + 105600*CHl1[3, 3] - 
           83335818*CHl3[1, 1] + 9172160*Pi^2*CHl3[1, 1] - 
           39545311*CHl3[2, 2] + 4153472*Pi^2*CHl3[2, 2] - 
           105600*CHl3[3, 3] + 36989247*CHq1[1, 1] - 3528576*Pi^2*
            CHq1[1, 1] + 36989247*CHq1[2, 2] - 3528576*Pi^2*CHq1[2, 2] - 
           2729853*CHq1[3, 3] + 679104*Pi^2*CHq1[3, 3] - 
           37753569*CHq3[1, 1] + 4886784*Pi^2*CHq3[1, 1] - 
           37753569*CHq3[2, 2] + 4886784*Pi^2*CHq3[2, 2] - 
           2279013*CHq3[3, 3] + 679104*Pi^2*CHq3[3, 3] + 2847534*CHu[1, 1] + 
           822528*Pi^2*CHu[1, 1] + 2847534*CHu[2, 2] + 822528*Pi^2*
            CHu[2, 2] + 105600*CHu[3, 3])) + 
       MT2*MW2^3*(49152*MW2^13*(186*CHd[1, 1] + 186*CHd[2, 2] + 
           186*CHd[3, 3] - 682*CHe[2, 2] - 682*CHl1[2, 2] + 311*CHl3[1, 1] - 
           371*CHl3[2, 2] - 186*CHq1[1, 1] - 186*CHq1[2, 2] + 
           186*CHq1[3, 3] + 990*CHq3[1, 1] + 990*CHq3[2, 2] + 
           186*CHq3[3, 3] - 372*CHu[1, 1] - 372*CHu[2, 2]) - 
         12288*MW2^12*MZ2*(6*(27 + 56*Pi^2)*CHd[1, 1] + 6*(27 + 56*Pi^2)*
            CHd[2, 2] + 162*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           12898*CHe[2, 2] + 560*Pi^2*CHe[2, 2] - 11358*CHl1[2, 2] + 
           560*Pi^2*CHl1[2, 2] + 11719*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] + 
           10261*CHl3[2, 2] + 704*Pi^2*CHl3[2, 2] - 6210*CHq1[1, 1] + 
           240*Pi^2*CHq1[1, 1] - 6210*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] - 
           2070*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] - 1278*CHq3[1, 1] + 
           432*Pi^2*CHq3[1, 1] - 1278*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 
           3555*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 5724*CHu[1, 1] - 
           96*Pi^2*CHu[1, 1] - 5724*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 
         MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 508419*CHl1[2, 2] - 
           62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) + MW2^2*MZ2^11*
          (12*(-2289609 + 265172*Pi^2)*CHd[1, 1] + 
           12*(-2289609 + 265172*Pi^2)*CHd[2, 2] - 27475308*CHd[3, 3] + 
           3182064*Pi^2*CHd[3, 3] - 148224*CHe[1, 1] - 84761544*CHe[2, 2] + 
           10513648*Pi^2*CHe[2, 2] - 148224*CHe[3, 3] - 148224*CHl1[1, 1] + 
           56439845*CHl1[2, 2] - 6470160*Pi^2*CHl1[2, 2] - 
           148224*CHl1[3, 3] - 84739523*CHl3[1, 1] + 10294528*Pi^2*
            CHl3[1, 1] - 33293850*CHl3[2, 2] + 3824368*Pi^2*CHl3[2, 2] + 
           148224*CHl3[3, 3] + 35410932*CHq1[1, 1] - 3985296*Pi^2*
            CHq1[1, 1] + 35410932*CHq1[2, 2] - 3985296*Pi^2*CHq1[2, 2] + 
           12076485*CHq1[3, 3] - 1302096*Pi^2*CHq1[3, 3] - 
           9190026*CHq3[1, 1] + 1381104*Pi^2*CHq3[1, 1] - 
           9190026*CHq3[2, 2] + 1381104*Pi^2*CHq3[2, 2] + 
           11903979*CHq3[3, 3] - 1302096*Pi^2*CHq3[3, 3] - 
           3363336*CHu[1, 1] + 580128*Pi^2*CHu[1, 1] - 3363336*CHu[2, 2] + 
           580128*Pi^2*CHu[2, 2] - 152274*CHu[3, 3]) - 
         2*MW2*MZ2^12*(6*(-312953 + 37464*Pi^2)*CHd[1, 1] + 
           6*(-312953 + 37464*Pi^2)*CHd[2, 2] - 1877718*CHd[3, 3] + 
           224784*Pi^2*CHd[3, 3] - 7680*CHe[1, 1] - 6069006*CHe[2, 2] + 
           734480*Pi^2*CHe[2, 2] - 7680*CHe[3, 3] - 7680*CHl1[1, 1] + 
           4120725*CHl1[2, 2] - 489924*Pi^2*CHl1[2, 2] - 7680*CHl1[3, 3] - 
           6258588*CHl3[1, 1] + 756864*Pi^2*CHl3[1, 1] - 2286657*CHl3[2, 2] + 
           266940*Pi^2*CHl3[2, 2] + 7680*CHl3[3, 3] + 2425278*CHq1[1, 1] - 
           285264*Pi^2*CHq1[1, 1] + 2425278*CHq1[2, 2] - 
           285264*Pi^2*CHq1[2, 2] + 1029819*CHq1[3, 3] - 
           120492*Pi^2*CHq1[3, 3] - 311220*CHq3[1, 1] + 
           44280*Pi^2*CHq3[1, 1] - 311220*CHq3[2, 2] + 
           44280*Pi^2*CHq3[2, 2] + 1025109*CHq3[3, 3] - 
           120492*Pi^2*CHq3[3, 3] - 268644*CHu[1, 1] + 34272*Pi^2*CHu[1, 1] - 
           268644*CHu[2, 2] + 34272*Pi^2*CHu[2, 2] - 7680*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*(3*(-484129 + 48272*Pi^2)*CHd[1, 1] + 
           3*(-484129 + 48272*Pi^2)*CHd[2, 2] - 1452387*CHd[3, 3] + 
           144816*Pi^2*CHd[3, 3] + 2880*CHe[1, 1] - 2749069*CHe[2, 2] + 
           397264*Pi^2*CHe[2, 2] + 2880*CHe[3, 3] + 2880*CHl1[1, 1] + 
           618566*CHl1[2, 2] - 19088*Pi^2*CHl1[2, 2] + 2880*CHl1[3, 3] - 
           1066525*CHl3[1, 1] + 187728*Pi^2*CHl3[1, 1] + 314233*CHl3[2, 2] + 
           168640*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] + 225939*CHq1[1, 1] - 
           20976*Pi^2*CHq1[1, 1] + 225939*CHq1[2, 2] - 
           20976*Pi^2*CHq1[2, 2] - 1118019*CHq1[3, 3] + 
           105936*Pi^2*CHq1[3, 3] - 3325545*CHq3[1, 1] + 
           232848*Pi^2*CHq3[1, 1] - 3325545*CHq3[2, 2] + 
           232848*Pi^2*CHq3[2, 2] - 1246755*CHq3[3, 3] + 
           105936*Pi^2*CHq3[3, 3] + 233286*CHu[1, 1] + 5280*Pi^2*CHu[1, 1] + 
           233286*CHu[2, 2] + 5280*Pi^2*CHu[2, 2] - 4212*CHu[3, 3]) + 
         1536*MW2^11*MZ2^2*(12*(-10837 + 1424*Pi^2)*CHd[1, 1] + 
           12*(-10837 + 1424*Pi^2)*CHd[2, 2] - 130044*CHd[3, 3] + 
           17088*Pi^2*CHd[3, 3] - 341238*CHe[2, 2] + 38976*Pi^2*CHe[2, 2] - 
           93958*CHl1[2, 2] + 11392*Pi^2*CHl1[2, 2] + 137917*CHl3[1, 1] + 
           14528*Pi^2*CHl3[1, 1] + 292023*CHl3[2, 2] + 
           25920*Pi^2*CHl3[2, 2] - 94596*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 
           94596*CHq1[2, 2] + 4800*Pi^2*CHq1[2, 2] - 165780*CHq1[3, 3] + 
           15360*Pi^2*CHq1[3, 3] - 437652*CHq3[1, 1] + 
           25920*Pi^2*CHq3[1, 1] - 437652*CHq3[2, 2] + 
           25920*Pi^2*CHq3[2, 2] - 205008*CHq3[3, 3] + 
           15360*Pi^2*CHq3[3, 3] - 37128*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 
           37128*CHu[2, 2] - 1920*Pi^2*CHu[2, 2] - 852*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(60*(-333665 + 31104*Pi^2)*CHd[1, 1] + 
           60*(-333665 + 31104*Pi^2)*CHd[2, 2] - 20019900*CHd[3, 3] + 
           1866240*Pi^2*CHd[3, 3] + 76032*CHe[1, 1] - 38971638*CHe[2, 2] + 
           5751040*Pi^2*CHe[2, 2] + 76032*CHe[3, 3] + 76032*CHl1[1, 1] + 
           18821978*CHl1[2, 2] - 1467456*Pi^2*CHl1[2, 2] + 76032*CHl1[3, 3] - 
           32661227*CHl3[1, 1] + 3331456*Pi^2*CHl3[1, 1] - 
           14619825*CHl3[2, 2] + 1864000*Pi^2*CHl3[2, 2] - 76032*CHl3[3, 3] + 
           12440892*CHq1[1, 1] - 1036800*Pi^2*CHq1[1, 1] + 
           12440892*CHq1[2, 2] - 1036800*Pi^2*CHq1[2, 2] - 
           8247828*CHq1[3, 3] + 934848*Pi^2*CHq1[3, 3] - 
           30418308*CHq3[1, 1] + 2906496*Pi^2*CHq3[1, 1] - 
           30418308*CHq3[2, 2] + 2906496*Pi^2*CHq3[2, 2] - 
           8328468*CHq3[3, 3] + 934848*Pi^2*CHq3[3, 3] + 4233912*CHu[1, 1] + 
           290304*Pi^2*CHu[1, 1] + 4233912*CHu[2, 2] + 290304*Pi^2*
            CHu[2, 2] + 42768*CHu[3, 3]) + 32*MW2^7*MZ2^6*
          (36*(-423911 + 45112*Pi^2)*CHd[1, 1] + 36*(-423911 + 45112*Pi^2)*
            CHd[2, 2] - 15260796*CHd[3, 3] + 1624032*Pi^2*CHd[3, 3] + 
           1920*CHe[1, 1] - 43923520*CHe[2, 2] + 5936480*Pi^2*CHe[2, 2] + 
           1920*CHe[3, 3] + 1920*CHl1[1, 1] + 36066967*CHl1[2, 2] - 
           3882240*Pi^2*CHl1[2, 2] + 1920*CHl1[3, 3] - 52117335*CHl3[1, 1] + 
           5714368*Pi^2*CHl3[1, 1] - 28120592*CHl3[2, 2] + 
           1832128*Pi^2*CHl3[2, 2] - 1920*CHl3[3, 3] + 26577468*CHq1[1, 1] - 
           2661696*Pi^2*CHq1[1, 1] + 26577468*CHq1[2, 2] - 
           2661696*Pi^2*CHq1[2, 2] + 10502796*CHq1[3, 3] - 
           758016*Pi^2*CHq1[3, 3] + 4064112*CHq3[1, 1] + 
           1145664*Pi^2*CHq3[1, 1] + 4064112*CHq3[2, 2] + 
           1145664*Pi^2*CHq3[2, 2] + 11445855*CHq3[3, 3] - 
           758016*Pi^2*CHq3[3, 3] - 1366488*CHu[1, 1] + 
           553536*Pi^2*CHu[1, 1] - 1366488*CHu[2, 2] + 553536*Pi^2*
            CHu[2, 2] + 131205*CHu[3, 3]) + 2*MW2^4*MZ2^9*
          (3*(-47686211 + 4970624*Pi^2)*CHd[1, 1] + 
           3*(-47686211 + 4970624*Pi^2)*CHd[2, 2] - 143058633*CHd[3, 3] + 
           14911872*Pi^2*CHd[3, 3] + 21120*CHe[1, 1] - 364654635*CHe[2, 2] + 
           49559296*Pi^2*CHe[2, 2] + 21120*CHe[3, 3] + 21120*CHl1[1, 1] + 
           229804615*CHl1[2, 2] - 23274944*Pi^2*CHl1[2, 2] + 
           21120*CHl1[3, 3] - 343394938*CHl3[1, 1] + 40176128*Pi^2*
            CHl3[1, 1] - 156839259*CHl3[2, 2] + 16901184*Pi^2*CHl3[2, 2] - 
           21120*CHl3[3, 3] + 161436777*CHq1[1, 1] - 16151424*Pi^2*
            CHq1[1, 1] + 161436777*CHq1[2, 2] - 16151424*Pi^2*CHq1[2, 2] + 
           15105771*CHq1[3, 3] - 258240*Pi^2*CHq1[3, 3] - 
           105185115*CHq3[1, 1] + 15634944*Pi^2*CHq3[1, 1] - 
           105185115*CHq3[2, 2] + 15634944*Pi^2*CHq3[2, 2] + 
           16201257*CHq3[3, 3] - 258240*Pi^2*CHq3[3, 3] - 299166*CHu[1, 1] + 
           3410304*Pi^2*CHu[1, 1] - 299166*CHu[2, 2] + 3410304*Pi^2*
            CHu[2, 2] + 242268*CHu[3, 3]) - 32*MW2^8*MZ2^5*
          (12*(-3122201 + 296272*Pi^2)*CHd[1, 1] + 
           12*(-3122201 + 296272*Pi^2)*CHd[2, 2] - 37466412*CHd[3, 3] + 
           3555264*Pi^2*CHd[3, 3] + 159360*CHe[1, 1] - 82596718*CHe[2, 2] + 
           11878976*Pi^2*CHe[2, 2] + 159360*CHe[3, 3] + 159360*CHl1[1, 1] + 
           53107352*CHl1[2, 2] - 4970304*Pi^2*CHl1[2, 2] + 
           159360*CHl1[3, 3] - 86533051*CHl3[1, 1] + 8465664*Pi^2*
            CHl3[1, 1] - 47658539*CHl3[2, 2] + 3495360*Pi^2*CHl3[2, 2] - 
           159360*CHl3[3, 3] + 38556780*CHq1[1, 1] - 3466560*Pi^2*
            CHq1[1, 1] + 38556780*CHq1[2, 2] - 3466560*Pi^2*CHq1[2, 2] - 
           1534464*CHq1[3, 3] + 648768*Pi^2*CHq1[3, 3] - 
           31538916*CHq3[1, 1] + 4764096*Pi^2*CHq3[1, 1] - 
           31538916*CHq3[2, 2] + 4764096*Pi^2*CHq3[2, 2] - 
           152742*CHq3[3, 3] + 648768*Pi^2*CHq3[3, 3] + 5270664*CHu[1, 1] + 
           878592*Pi^2*CHu[1, 1] + 5270664*CHu[2, 2] + 878592*Pi^2*
            CHu[2, 2] + 248424*CHu[3, 3]) + 8*MW2^6*MZ2^7*
          (3*(-8389267 + 596320*Pi^2)*CHd[1, 1] + 3*(-8389267 + 596320*Pi^2)*
            CHd[2, 2] - 25167801*CHd[3, 3] + 1788960*Pi^2*CHd[3, 3] + 
           446208*CHe[1, 1] - 20546657*CHe[2, 2] + 4464800*Pi^2*CHe[2, 2] + 
           446208*CHe[3, 3] + 446208*CHl1[1, 1] - 13035751*CHl1[2, 2] + 
           3104416*Pi^2*CHl1[2, 2] + 446208*CHl1[3, 3] + 950097*CHl3[1, 1] - 
           2153024*Pi^2*CHl3[1, 1] - 3717598*CHl3[2, 2] + 
           951392*Pi^2*CHl3[2, 2] - 446208*CHl3[3, 3] - 8260791*CHq1[1, 1] + 
           1712544*Pi^2*CHq1[1, 1] - 8260791*CHq1[2, 2] + 
           1712544*Pi^2*CHq1[2, 2] - 38015223*CHq1[3, 3] + 
           4080288*Pi^2*CHq1[3, 3] - 74455623*CHq3[1, 1] + 
           6448032*Pi^2*CHq3[1, 1] - 74455623*CHq3[2, 2] + 
           6448032*Pi^2*CHq3[2, 2] - 37948959*CHq3[3, 3] + 
           4080288*Pi^2*CHq3[3, 3] + 14000082*CHu[1, 1] + 
           73920*Pi^2*CHu[1, 1] + 14000082*CHu[2, 2] + 73920*Pi^2*CHu[2, 2] + 
           293856*CHu[3, 3]) - 8*MW2^5*MZ2^8*((-52183461 + 4991616*Pi^2)*
            CHd[1, 1] + (-52183461 + 4991616*Pi^2)*CHd[2, 2] - 
           52183461*CHd[3, 3] + 4991616*Pi^2*CHd[3, 3] + 281856*CHe[1, 1] - 
           111387092*CHe[2, 2] + 16201728*Pi^2*CHe[2, 2] + 281856*CHe[3, 3] + 
           281856*CHl1[1, 1] + 61943549*CHl1[2, 2] - 5355312*Pi^2*
            CHl1[2, 2] + 281856*CHl1[3, 3] - 99754191*CHl3[1, 1] + 
           10445120*Pi^2*CHl3[1, 1] - 50893642*CHl3[2, 2] + 
           5089808*Pi^2*CHl3[2, 2] - 281856*CHl3[3, 3] + 
           45690501*CHq1[1, 1] - 4049856*Pi^2*CHq1[1, 1] + 
           45690501*CHq1[2, 2] - 4049856*Pi^2*CHq1[2, 2] - 
           10973808*CHq1[3, 3] + 1767600*Pi^2*CHq1[3, 3] - 
           58648653*CHq3[1, 1] + 7585056*Pi^2*CHq3[1, 1] - 
           58648653*CHq3[2, 2] + 7585056*Pi^2*CHq3[2, 2] - 
           10045014*CHq3[3, 3] + 1767600*Pi^2*CHq3[3, 3] + 
           6441162*CHu[1, 1] + 1124352*Pi^2*CHu[1, 1] + 6441162*CHu[2, 2] + 
           1124352*Pi^2*CHu[2, 2] + 361668*CHu[3, 3]) + 
         MW2^3*MZ2^10*(-36*(-3155585 + 349296*Pi^2)*CHd[1, 1] - 
           36*(-3155585 + 349296*Pi^2)*CHd[2, 2] + 113601060*CHd[3, 3] - 
           12574656*Pi^2*CHd[3, 3] + 422400*CHe[1, 1] + 324230620*CHe[2, 2] - 
           41848768*Pi^2*CHe[2, 2] + 422400*CHe[3, 3] + 422400*CHl1[1, 1] - 
           211913412*CHl1[2, 2] + 23107776*Pi^2*CHl1[2, 2] + 
           422400*CHl1[3, 3] + 314022185*CHl3[1, 1] - 38041856*Pi^2*
            CHl3[1, 1] + 132060773*CHl3[2, 2] - 14934080*Pi^2*CHl3[2, 2] - 
           422400*CHl3[3, 3] - 141169572*CHq1[1, 1] + 15088896*Pi^2*
            CHq1[1, 1] - 141169572*CHq1[2, 2] + 15088896*Pi^2*CHq1[2, 2] - 
           33904374*CHq1[3, 3] + 3060288*Pi^2*CHq1[3, 3] + 
           58230432*CHq3[1, 1] - 8968320*Pi^2*CHq3[1, 1] + 
           58230432*CHq3[2, 2] - 8968320*Pi^2*CHq3[2, 2] - 
           33654576*CHq3[3, 3] + 3060288*Pi^2*CHq3[3, 3] + 
           8822808*CHu[1, 1] - 2636928*Pi^2*CHu[1, 1] + 8822808*CHu[2, 2] - 
           2636928*Pi^2*CHu[2, 2] + 361830*CHu[3, 3])) - 
       3*MT2^4*MW2*(40960*MW2^12*(354*CHd[1, 1] + 354*CHd[2, 2] + 
           354*CHd[3, 3] - 1298*CHe[2, 2] - 1298*CHl1[2, 2] + 31*CHl3[1, 1] - 
           1267*CHl3[2, 2] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 
           354*CHq1[3, 3] + 1494*CHq3[1, 1] + 1494*CHq3[2, 2] + 
           354*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2]) - 
         4096*MW2^11*MZ2*(3*(4297 + 280*Pi^2)*CHd[1, 1] + 3*(4297 + 280*Pi^2)*
            CHd[2, 2] + 12891*CHd[3, 3] + 840*Pi^2*CHd[3, 3] - 
           72427*CHe[2, 2] + 1400*Pi^2*CHe[2, 2] - 62417*CHl1[2, 2] + 
           1400*Pi^2*CHl1[2, 2] + 22044*CHl3[1, 1] + 360*Pi^2*CHl3[1, 1] - 
           15623*CHl3[2, 2] + 1760*Pi^2*CHl3[2, 2] - 28011*CHq1[1, 1] + 
           600*Pi^2*CHq1[1, 1] - 28011*CHq1[2, 2] + 600*Pi^2*CHq1[2, 2] + 
           2271*CHq1[3, 3] + 840*Pi^2*CHq1[3, 3] + 27207*CHq3[1, 1] + 
           1080*Pi^2*CHq3[1, 1] + 27207*CHq3[2, 2] + 1080*Pi^2*CHq3[2, 2] + 
           381*CHq3[3, 3] + 840*Pi^2*CHq3[3, 3] - 39282*CHu[1, 1] - 
           240*Pi^2*CHu[1, 1] - 39282*CHu[2, 2] - 240*Pi^2*CHu[2, 2]) - 
         32*MW2^7*MZ2^5*((-62470767 + 6423360*Pi^2)*CHd[1, 1] + 
           (-62470767 + 6423360*Pi^2)*CHd[2, 2] - 62470767*CHd[3, 3] + 
           6423360*Pi^2*CHd[3, 3] + 241344*CHe[1, 1] - 150053295*CHe[2, 2] + 
           19979072*Pi^2*CHe[2, 2] + 241344*CHe[3, 3] + 241344*CHl1[1, 1] + 
           65282961*CHl1[2, 2] - 5765536*Pi^2*CHl1[2, 2] + 
           241344*CHl1[3, 3] - 107954952*CHl3[1, 1] + 12465184*Pi^2*
            CHl3[1, 1] - 45604947*CHl3[2, 2] + 6699648*Pi^2*CHl3[2, 2] - 
           241344*CHl3[3, 3] + 42189231*CHq1[1, 1] - 4149888*Pi^2*
            CHq1[1, 1] + 42189231*CHq1[2, 2] - 4149888*Pi^2*CHq1[2, 2] - 
           28251531*CHq1[3, 3] + 2620896*Pi^2*CHq1[3, 3] - 
           96193305*CHq3[1, 1] + 9391680*Pi^2*CHq3[1, 1] - 
           96193305*CHq3[2, 2] + 9391680*Pi^2*CHq3[2, 2] - 
           27351087*CHq3[3, 3] + 2620896*Pi^2*CHq3[3, 3] + 
           1781574*CHu[1, 1] + 1070016*Pi^2*CHu[1, 1] + 1781574*CHu[2, 2] + 
           1070016*Pi^2*CHu[2, 2] - 733344*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(6*(-3577215 + 404624*Pi^2)*CHd[1, 1] + 
           6*(-3577215 + 404624*Pi^2)*CHd[2, 2] - 21463290*CHd[3, 3] + 
           2427744*Pi^2*CHd[3, 3] + 76800*CHe[1, 1] - 57975588*CHe[2, 2] + 
           7082784*Pi^2*CHe[2, 2] + 76800*CHe[3, 3] + 76800*CHl1[1, 1] + 
           13430046*CHl1[2, 2] - 1160640*Pi^2*CHl1[2, 2] + 76800*CHl1[3, 3] - 
           26616891*CHl3[1, 1] + 3811040*Pi^2*CHl3[1, 1] - 
           7123101*CHl3[2, 2] + 2650400*Pi^2*CHl3[2, 2] - 76800*CHl3[3, 3] + 
           6739866*CHq1[1, 1] - 897888*Pi^2*CHq1[1, 1] + 6739866*CHq1[2, 2] - 
           897888*Pi^2*CHq1[2, 2] - 16703748*CHq1[3, 3] + 
           1452288*Pi^2*CHq1[3, 3] - 46102050*CHq3[1, 1] + 
           3802464*Pi^2*CHq3[1, 1] - 46102050*CHq3[2, 2] + 
           3802464*Pi^2*CHq3[2, 2] - 16580916*CHq3[3, 3] + 
           1452288*Pi^2*CHq3[3, 3] - 2773836*CHu[1, 1] + 
           240960*Pi^2*CHu[1, 1] - 2773836*CHu[2, 2] + 240960*Pi^2*
            CHu[2, 2] - 704160*CHu[3, 3]) + MW2^2*MZ2^10*
          (228*(-153527 + 17900*Pi^2)*CHd[1, 1] + 228*(-153527 + 17900*Pi^2)*
            CHd[2, 2] - 35004156*CHd[3, 3] + 4081200*Pi^2*CHd[3, 3] - 
           178944*CHe[1, 1] - 108780876*CHe[2, 2] + 13451568*Pi^2*CHe[2, 2] - 
           178944*CHe[3, 3] - 178944*CHl1[1, 1] + 72804273*CHl1[2, 2] - 
           8429856*Pi^2*CHl1[2, 2] - 178944*CHl1[3, 3] - 
           109868676*CHl3[1, 1] + 13321984*Pi^2*CHl3[1, 1] - 
           42653751*CHl3[2, 2] + 4892128*Pi^2*CHl3[2, 2] + 
           178944*CHl3[3, 3] + 45130020*CHq1[1, 1] - 5126352*Pi^2*
            CHq1[1, 1] + 45130020*CHq1[2, 2] - 5126352*Pi^2*CHq1[2, 2] + 
           16950291*CHq1[3, 3] - 1784064*Pi^2*CHq1[3, 3] - 
           9916326*CHq3[1, 1] + 1558224*Pi^2*CHq3[1, 1] - 
           9916326*CHq3[2, 2] + 1558224*Pi^2*CHq3[2, 2] + 
           16844031*CHq3[3, 3] - 1784064*Pi^2*CHq3[3, 3] - 
           4401960*CHu[1, 1] + 717216*Pi^2*CHu[1, 1] - 4401960*CHu[2, 2] + 
           717216*Pi^2*CHu[2, 2] - 334536*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*(48*(-1800832 + 200669*Pi^2)*CHd[1, 1] + 
           48*(-1800832 + 200669*Pi^2)*CHd[2, 2] - 86439936*CHd[3, 3] + 
           9632112*Pi^2*CHd[3, 3] - 359424*CHe[1, 1] - 248943072*CHe[2, 2] + 
           31963248*Pi^2*CHe[2, 2] - 359424*CHe[3, 3] - 359424*CHl1[1, 1] + 
           166513945*CHl1[2, 2] - 18396480*Pi^2*CHl1[2, 2] - 
           359424*CHl1[3, 3] - 246559924*CHl3[1, 1] + 29876096*Pi^2*
            CHl3[1, 1] - 99980871*CHl3[2, 2] + 11479616*Pi^2*CHl3[2, 2] + 
           359424*CHl3[3, 3] + 108516216*CHq1[1, 1] - 11735664*Pi^2*
            CHq1[1, 1] + 108516216*CHq1[2, 2] - 11735664*Pi^2*CHq1[2, 2] + 
           30007911*CHq1[3, 3] - 2935200*Pi^2*CHq1[3, 3] - 
           38008098*CHq3[1, 1] + 5865264*Pi^2*CHq3[1, 1] - 
           38008098*CHq3[2, 2] + 5865264*Pi^2*CHq3[2, 2] + 
           29159811*CHq3[3, 3] - 2935200*Pi^2*CHq3[3, 3] - 
           6297744*CHu[1, 1] + 1918752*Pi^2*CHu[1, 1] - 6297744*CHu[2, 2] + 
           1918752*Pi^2*CHu[2, 2] - 194304*CHu[3, 3]) - 
         256*MW2^9*MZ2^3*(3*(-676349 + 102704*Pi^2)*CHd[1, 1] + 
           3*(-676349 + 102704*Pi^2)*CHd[2, 2] - 2029047*CHd[3, 3] + 
           308112*Pi^2*CHd[3, 3] + 4800*CHe[1, 1] - 8229045*CHe[2, 2] + 
           810096*Pi^2*CHe[2, 2] + 4800*CHe[3, 3] + 4800*CHl1[1, 1] - 
           736277*CHl1[2, 2] + 19632*Pi^2*CHl1[2, 2] + 4800*CHl1[3, 3] - 
           632869*CHl3[1, 1] + 366704*Pi^2*CHl3[1, 1] + 973998*CHl3[2, 2] + 
           386336*Pi^2*CHl3[2, 2] - 4800*CHl3[3, 3] - 926265*CHq1[1, 1] - 
           13200*Pi^2*CHq1[1, 1] - 926265*CHq1[2, 2] - 
           13200*Pi^2*CHq1[2, 2] - 2723583*CHq1[3, 3] + 
           237264*Pi^2*CHq1[3, 3] - 6582861*CHq3[1, 1] + 
           487728*Pi^2*CHq3[1, 1] - 6582861*CHq3[2, 2] + 
           487728*Pi^2*CHq3[2, 2] - 2812095*CHq3[3, 3] + 
           237264*Pi^2*CHq3[3, 3] - 1546242*CHu[1, 1] + 96*Pi^2*CHu[1, 1] - 
           1546242*CHu[2, 2] + 96*Pi^2*CHu[2, 2] - 127248*CHu[3, 3]) + 
         512*MW2^10*MZ2^2*((-58137 + 47424*Pi^2)*CHd[1, 1] + 
           (-58137 + 47424*Pi^2)*CHd[2, 2] - 58137*CHd[3, 3] + 
           47424*Pi^2*CHd[3, 3] - 1781887*CHe[2, 2] + 105280*Pi^2*CHe[2, 2] - 
           909263*CHl1[2, 2] + 36320*Pi^2*CHl1[2, 2] + 487941*CHl3[1, 1] + 
           38336*Pi^2*CHl3[1, 1] + 337438*CHl3[2, 2] + 
           74656*Pi^2*CHl3[2, 2] - 588135*CHq1[1, 1] + 
           15360*Pi^2*CHq1[1, 1] - 588135*CHq1[2, 2] + 
           15360*Pi^2*CHq1[2, 2] - 400761*CHq1[3, 3] + 
           43104*Pi^2*CHq1[3, 3] - 736083*CHq3[1, 1] + 
           70848*Pi^2*CHq3[1, 1] - 736083*CHq3[2, 2] + 
           70848*Pi^2*CHq3[2, 2] - 448401*CHq3[3, 3] + 
           43104*Pi^2*CHq3[3, 3] - 702366*CHu[1, 1] - 6144*Pi^2*CHu[1, 1] - 
           702366*CHu[2, 2] - 6144*Pi^2*CHu[2, 2] - 17040*CHu[3, 3]) - 
         4*MW2*MZ2^11*(6*(-172309 + 20992*Pi^2)*CHd[1, 1] + 
           6*(-172309 + 20992*Pi^2)*CHd[2, 2] - 1033854*CHd[3, 3] + 
           125952*Pi^2*CHd[3, 3] - 3840*CHe[1, 1] - 3437271*CHe[2, 2] + 
           411008*Pi^2*CHe[2, 2] - 3840*CHe[3, 3] - 3840*CHl1[1, 1] + 
           2287821*CHl1[2, 2] - 275998*Pi^2*CHl1[2, 2] - 3840*CHl1[3, 3] - 
           3520089*CHl3[1, 1] + 425152*Pi^2*CHl3[1, 1] - 1303725*CHl3[2, 2] + 
           149154*Pi^2*CHl3[2, 2] + 3840*CHl3[3, 3] + 1337334*CHq1[1, 1] - 
           159792*Pi^2*CHq1[1, 1] + 1337334*CHq1[2, 2] - 
           159792*Pi^2*CHq1[2, 2] + 619032*CHq1[3, 3] - 
           68826*Pi^2*CHq1[3, 3] - 140760*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 140760*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 633387*CHq3[3, 3] - 
           68826*Pi^2*CHq3[3, 3] - 181932*CHu[1, 1] + 18816*Pi^2*CHu[1, 1] - 
           181932*CHu[2, 2] + 18816*Pi^2*CHu[2, 2] - 9225*CHu[3, 3]) + 
         MZ2^12*(30*(-7113 + 904*Pi^2)*CHd[1, 1] + 30*(-7113 + 904*Pi^2)*
            CHd[2, 2] - 213390*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           753282*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 496539*CHl1[2, 2] - 
           62072*Pi^2*CHl1[2, 2] - 774255*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 271836*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 272790*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 272790*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 147195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 155745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 48420*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           48420*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] + 1350*CHu[3, 3]) + 
         8*MW2^6*MZ2^6*(3*(-78812085 + 7955776*Pi^2)*CHd[1, 1] + 
           3*(-78812085 + 7955776*Pi^2)*CHd[2, 2] - 236436255*CHd[3, 3] + 
           23867328*Pi^2*CHd[3, 3] + 697728*CHe[1, 1] - 563327915*CHe[2, 2] + 
           77109440*Pi^2*CHe[2, 2] + 697728*CHe[3, 3] + 697728*CHl1[1, 1] + 
           313719883*CHl1[2, 2] - 29332928*Pi^2*CHl1[2, 2] + 
           697728*CHl1[3, 3] - 486149690*CHl3[1, 1] + 54703424*Pi^2*
            CHl3[1, 1] - 219933367*CHl3[2, 2] + 25370496*Pi^2*CHl3[2, 2] - 
           697728*CHl3[3, 3] + 214691103*CHq1[1, 1] - 20680320*Pi^2*
            CHq1[1, 1] + 214691103*CHq1[2, 2] - 20680320*Pi^2*CHq1[2, 2] - 
           48018837*CHq1[3, 3] + 5083968*Pi^2*CHq1[3, 3] - 
           267342849*CHq3[1, 1] + 30848256*Pi^2*CHq3[1, 1] - 
           267342849*CHq3[2, 2] + 30848256*Pi^2*CHq3[2, 2] - 
           45775293*CHq3[3, 3] + 5083968*Pi^2*CHq3[3, 3] + 
           12883662*CHu[1, 1] + 4892160*Pi^2*CHu[1, 1] + 12883662*CHu[2, 2] + 
           4892160*Pi^2*CHu[2, 2] + 572784*CHu[3, 3]) - 
         8*MW2^5*MZ2^7*(48*(-3202558 + 329329*Pi^2)*CHd[1, 1] + 
           48*(-3202558 + 329329*Pi^2)*CHd[2, 2] - 153722784*CHd[3, 3] + 
           15807792*Pi^2*CHd[3, 3] + 139200*CHe[1, 1] - 382345336*CHe[2, 2] + 
           52111088*Pi^2*CHe[2, 2] + 139200*CHe[3, 3] + 139200*CHl1[1, 1] + 
           238991269*CHl1[2, 2] - 23685328*Pi^2*CHl1[2, 2] + 
           139200*CHl1[3, 3] - 356786580*CHl3[1, 1] + 41265600*Pi^2*
            CHl3[1, 1] - 158522591*CHl3[2, 2] + 17580272*Pi^2*CHl3[2, 2] - 
           139200*CHl3[3, 3] + 164730792*CHq1[1, 1] - 16308336*Pi^2*
            CHq1[1, 1] + 164730792*CHq1[2, 2] - 16308336*Pi^2*CHq1[2, 2] + 
           942543*CHq1[3, 3] + 383664*Pi^2*CHq1[3, 3] - 
           128774718*CHq3[1, 1] + 17075664*Pi^2*CHq3[1, 1] - 
           128774718*CHq3[2, 2] + 17075664*Pi^2*CHq3[2, 2] + 
           967503*CHq3[3, 3] + 383664*Pi^2*CHq3[3, 3] + 4365384*CHu[1, 1] + 
           3466848*Pi^2*CHu[1, 1] + 4365384*CHu[2, 2] + 3466848*Pi^2*
            CHu[2, 2] + 1255944*CHu[3, 3]) + 2*MW2^4*MZ2^8*
          (3*(-92812025 + 9898592*Pi^2)*CHd[1, 1] + 
           3*(-92812025 + 9898592*Pi^2)*CHd[2, 2] - 278436075*CHd[3, 3] + 
           29695776*Pi^2*CHd[3, 3] - 493440*CHe[1, 1] - 741656267*CHe[2, 2] + 
           98646176*Pi^2*CHe[2, 2] - 493440*CHe[3, 3] - 493440*CHl1[1, 1] + 
           487817765*CHl1[2, 2] - 51144512*Pi^2*CHl1[2, 2] - 
           493440*CHl1[3, 3] - 717761460*CHl3[1, 1] + 85618432*Pi^2*
            CHl3[1, 1] - 305035999*CHl3[2, 2] + 34473920*Pi^2*CHl3[2, 2] + 
           493440*CHl3[3, 3] + 329884251*CHq1[1, 1] - 34045728*Pi^2*
            CHq1[1, 1] + 329884251*CHq1[2, 2] - 34045728*Pi^2*CHq1[2, 2] + 
           52367277*CHq1[3, 3] - 4455552*Pi^2*CHq1[3, 3] - 
           171896121*CHq3[1, 1] + 25134624*Pi^2*CHq3[1, 1] - 
           171896121*CHq3[2, 2] + 25134624*Pi^2*CHq3[2, 2] + 
           50212749*CHq3[3, 3] - 4455552*Pi^2*CHq3[3, 3] - 
           5304570*CHu[1, 1] + 6398016*Pi^2*CHu[1, 1] - 5304570*CHu[2, 2] + 
           6398016*Pi^2*CHu[2, 2] + 1561968*CHu[3, 3])) + 
       MT2^6*(-73728*MW2^11*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] - 
           418*CHe[2, 2] - 418*CHl1[2, 2] - 121*CHl3[1, 1] - 539*CHl3[2, 2] - 
           114*CHq1[1, 1] - 114*CHq1[2, 2] + 114*CHq1[3, 3] + 
           390*CHq3[1, 1] + 390*CHq3[2, 2] + 114*CHq3[3, 3] - 228*CHu[1, 1] - 
           228*CHu[2, 2]) + 2048*MW2^10*MZ2*(6*(3833 + 56*Pi^2)*CHd[1, 1] + 
           6*(3833 + 56*Pi^2)*CHd[2, 2] + 22998*CHd[3, 3] + 
           336*Pi^2*CHd[3, 3] - 85430*CHe[2, 2] + 560*Pi^2*CHe[2, 2] - 
           71570*CHl1[2, 2] + 560*Pi^2*CHl1[2, 2] - 7157*CHl3[1, 1] + 
           144*Pi^2*CHl3[1, 1] - 68827*CHl3[2, 2] + 704*Pi^2*CHl3[2, 2] - 
           29046*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 29046*CHq1[2, 2] + 
           240*Pi^2*CHq1[2, 2] + 10686*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] + 
           47934*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 47934*CHq3[2, 2] + 
           432*Pi^2*CHq3[2, 2] + 12306*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
           51396*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 51396*CHu[2, 2] - 
           96*Pi^2*CHu[2, 2]) + 32*MW2^6*MZ2^5*(3*(-2401321 + 369664*Pi^2)*
            CHd[1, 1] + 3*(-2401321 + 369664*Pi^2)*CHd[2, 2] - 
           7203963*CHd[3, 3] + 1108992*Pi^2*CHd[3, 3] + 42432*CHe[1, 1] - 
           35417627*CHe[2, 2] + 3478400*Pi^2*CHe[2, 2] + 42432*CHe[3, 3] + 
           42432*CHl1[1, 1] + 9384497*CHl1[2, 2] - 1059872*Pi^2*CHl1[2, 2] + 
           42432*CHl1[3, 3] - 14093013*CHl3[1, 1] + 2210656*Pi^2*CHl3[1, 1] - 
           5648656*CHl3[2, 2] + 1150784*Pi^2*CHl3[2, 2] - 42432*CHl3[3, 3] + 
           4152315*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 4152315*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 10066011*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 20191509*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 20191509*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 8565111*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] - 6906306*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] - 6906306*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] - 969456*CHu[3, 3]) - 64*MW2^7*MZ2^4*
          (18*(-59823 + 24400*Pi^2)*CHd[1, 1] + 18*(-59823 + 24400*Pi^2)*
            CHd[2, 2] - 1076814*CHd[3, 3] + 439200*Pi^2*CHd[3, 3] + 
           14592*CHe[1, 1] - 17668600*CHe[2, 2] + 1293536*Pi^2*CHe[2, 2] + 
           14592*CHe[3, 3] + 14592*CHl1[1, 1] - 320174*CHl1[2, 2] - 
           233088*Pi^2*CHl1[2, 2] + 14592*CHl1[3, 3] - 2542839*CHl3[1, 1] + 
           705952*Pi^2*CHl3[1, 1] - 1979141*CHl3[2, 2] + 
           472864*Pi^2*CHl3[2, 2] - 14592*CHl3[3, 3] - 1434834*CHq1[1, 1] - 
           176544*Pi^2*CHq1[1, 1] - 1434834*CHq1[2, 2] - 
           176544*Pi^2*CHq1[2, 2] - 5019720*CHq1[3, 3] + 
           255168*Pi^2*CHq1[3, 3] - 8712990*CHq3[1, 1] + 
           686880*Pi^2*CHq3[1, 1] - 8712990*CHq3[2, 2] + 
           686880*Pi^2*CHq3[2, 2] - 3949320*CHq3[3, 3] + 
           255168*Pi^2*CHq3[3, 3] - 6140772*CHu[1, 1] + 
           47808*Pi^2*CHu[1, 1] - 6140772*CHu[2, 2] + 47808*Pi^2*CHu[2, 2] - 
           725280*CHu[3, 3]) - 8*MW2^5*MZ2^6*((-33322179 + 3886272*Pi^2)*
            CHd[1, 1] + (-33322179 + 3886272*Pi^2)*CHd[2, 2] - 
           33322179*CHd[3, 3] + 3886272*Pi^2*CHd[3, 3] + 105600*CHe[1, 1] - 
           107287415*CHe[2, 2] + 12639168*Pi^2*CHe[2, 2] + 105600*CHe[3, 3] + 
           105600*CHl1[1, 1] + 52974839*CHl1[2, 2] - 5018688*Pi^2*
            CHl1[2, 2] + 105600*CHl1[3, 3] - 68954394*CHl3[1, 1] + 
           9172160*Pi^2*CHl3[1, 1] - 24728155*CHl3[2, 2] + 
           4153472*Pi^2*CHl3[2, 2] - 105600*CHl3[3, 3] + 
           31414467*CHq1[1, 1] - 3528576*Pi^2*CHq1[1, 1] + 
           31414467*CHq1[2, 2] - 3528576*Pi^2*CHq1[2, 2] - 
           24033969*CHq1[3, 3] + 679104*Pi^2*CHq1[3, 3] - 
           56643741*CHq3[1, 1] + 4886784*Pi^2*CHq3[1, 1] - 
           56643741*CHq3[2, 2] + 4886784*Pi^2*CHq3[2, 2] - 
           22475121*CHq3[3, 3] + 679104*Pi^2*CHq3[3, 3] - 8302026*CHu[1, 1] + 
           822528*Pi^2*CHu[1, 1] - 8302026*CHu[2, 2] + 822528*Pi^2*
            CHu[2, 2] - 482856*CHu[3, 3]) + 256*MW2^8*MZ2^3*
          ((304671 + 57936*Pi^2)*CHd[1, 1] + (304671 + 57936*Pi^2)*
            CHd[2, 2] + 304671*CHd[3, 3] + 57936*Pi^2*CHd[3, 3] + 
           960*CHe[1, 1] - 3341095*CHe[2, 2] + 153776*Pi^2*CHe[2, 2] + 
           960*CHe[3, 3] + 960*CHl1[1, 1] - 1090351*CHl1[2, 2] + 
           1200*Pi^2*CHl1[2, 2] + 960*CHl1[3, 3] + 111935*CHl3[1, 1] + 
           70320*Pi^2*CHl3[1, 1] - 567320*CHl3[2, 2] + 
           71520*Pi^2*CHl3[2, 2] - 960*CHl3[3, 3] - 845967*CHq1[1, 1] - 
           3792*Pi^2*CHq1[1, 1] - 845967*CHq1[2, 2] - 3792*Pi^2*CHq1[2, 2] - 
           675369*CHq1[3, 3] + 44112*Pi^2*CHq1[3, 3] - 835515*CHq3[1, 1] + 
           92016*Pi^2*CHq3[1, 1] - 835515*CHq3[2, 2] + 
           92016*Pi^2*CHq3[2, 2] - 472161*CHq3[3, 3] + 
           44112*Pi^2*CHq3[3, 3] - 1666446*CHu[1, 1] + 480*Pi^2*CHu[1, 1] - 
           1666446*CHu[2, 2] + 480*Pi^2*CHu[2, 2] - 119928*CHu[3, 3]) - 
         512*MW2^9*MZ2^2*(3*(65501 + 3072*Pi^2)*CHd[1, 1] + 
           3*(65501 + 3072*Pi^2)*CHd[2, 2] + 196503*CHd[3, 3] + 
           9216*Pi^2*CHd[3, 3] - 931047*CHe[2, 2] + 20608*Pi^2*CHe[2, 2] - 
           570055*CHl1[2, 2] + 6816*Pi^2*CHl1[2, 2] + 48481*CHl3[1, 1] + 
           7552*Pi^2*CHl3[1, 1] - 377742*CHl3[2, 2] + 14368*Pi^2*CHl3[2, 2] - 
           320919*CHq1[1, 1] + 2880*Pi^2*CHq1[1, 1] - 320919*CHq1[2, 2] + 
           2880*Pi^2*CHq1[2, 2] - 45777*CHq1[3, 3] + 8352*Pi^2*CHq1[3, 3] + 
           126765*CHq3[1, 1] + 13824*Pi^2*CHq3[1, 1] + 126765*CHq3[2, 2] + 
           13824*Pi^2*CHq3[2, 2] - 5457*CHq3[3, 3] + 8352*Pi^2*CHq3[3, 3] - 
           552414*CHu[1, 1] - 1152*Pi^2*CHu[1, 1] - 552414*CHu[2, 2] - 
           1152*Pi^2*CHu[2, 2] - 15336*CHu[3, 3]) + 
         MZ2^11*(30*(-8193 + 904*Pi^2)*CHd[1, 1] + 30*(-8193 + 904*Pi^2)*
            CHd[2, 2] - 245790*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           658242*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 544059*CHl1[2, 2] - 
           62072*Pi^2*CHl1[2, 2] - 760755*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 210816*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 305190*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 305190*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 120195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 101745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] + 16380*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] + 
           16380*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] - 4050*CHu[3, 3]) - 
         MW2*MZ2^10*(6*(-579061 + 61368*Pi^2)*CHd[1, 1] + 
           6*(-579061 + 61368*Pi^2)*CHd[2, 2] - 3474366*CHd[3, 3] + 
           368208*Pi^2*CHd[3, 3] - 15360*CHe[1, 1] - 8913402*CHe[2, 2] + 
           1206352*Pi^2*CHe[2, 2] - 15360*CHe[3, 3] - 15360*CHl1[1, 1] + 
           7327185*CHl1[2, 2] - 793632*Pi^2*CHl1[2, 2] - 15360*CHl1[3, 3] - 
           10064676*CHl3[1, 1] + 1233408*Pi^2*CHl3[1, 1] - 
           3052719*CHl3[2, 2] + 439776*Pi^2*CHl3[2, 2] + 15360*CHl3[3, 3] + 
           4391286*CHq1[1, 1] - 467568*Pi^2*CHq1[1, 1] + 4391286*CHq1[2, 2] - 
           467568*Pi^2*CHq1[2, 2] + 1142403*CHq1[3, 3] - 
           189504*Pi^2*CHq1[3, 3] - 800640*CHq3[1, 1] + 
           88560*Pi^2*CHq3[1, 1] - 800640*CHq3[2, 2] + 
           88560*Pi^2*CHq3[2, 2] + 800163*CHq3[3, 3] - 189504*Pi^2*
            CHq3[3, 3] + 326172*CHu[1, 1] + 58464*Pi^2*CHu[1, 1] + 
           326172*CHu[2, 2] + 58464*Pi^2*CHu[2, 2] + 16860*CHu[3, 3]) + 
         2*MW2^2*MZ2^9*(3*(-3627837 + 373360*Pi^2)*CHd[1, 1] + 
           3*(-3627837 + 373360*Pi^2)*CHd[2, 2] - 10883511*CHd[3, 3] + 
           1120080*Pi^2*CHd[3, 3] - 51072*CHe[1, 1] - 27003507*CHe[2, 2] + 
           3709904*Pi^2*CHe[2, 2] - 51072*CHe[3, 3] - 51072*CHl1[1, 1] + 
           21736258*CHl1[2, 2] - 2230848*Pi^2*CHl1[2, 2] - 51072*CHl1[3, 3] - 
           28831771*CHl3[1, 1] + 3577472*Pi^2*CHl3[1, 1] - 
           9102117*CHl3[2, 2] + 1346624*Pi^2*CHl3[2, 2] + 51072*CHl3[3, 3] + 
           13654143*CHq1[1, 1] - 1394256*Pi^2*CHq1[1, 1] + 
           13654143*CHq1[2, 2] - 1394256*Pi^2*CHq1[2, 2] + 
           1507188*CHq1[3, 3] - 418272*Pi^2*CHq1[3, 3] - 5152023*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 5152023*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 409776*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] + 1118286*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] + 1118286*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] + 367896*CHu[3, 3]) + 8*MW2^4*MZ2^7*
          (3*(-7564673 + 794768*Pi^2)*CHd[1, 1] + 3*(-7564673 + 794768*Pi^2)*
            CHd[2, 2] - 22694019*CHd[3, 3] + 2384304*Pi^2*CHd[3, 3] + 
           6720*CHe[1, 1] - 60445431*CHe[2, 2] + 7894384*Pi^2*CHe[2, 2] + 
           6720*CHe[3, 3] + 6720*CHl1[1, 1] + 39712936*CHl1[2, 2] - 
           3733328*Pi^2*CHl1[2, 2] + 6720*CHl1[3, 3] - 50543326*CHl3[1, 1] + 
           6418688*Pi^2*CHl3[1, 1] - 17226126*CHl3[2, 2] + 
           2685360*Pi^2*CHl3[2, 2] - 6720*CHl3[3, 3] + 25277163*CHq1[1, 1] - 
           2555952*Pi^2*CHq1[1, 1] + 25277163*CHq1[2, 2] - 
           2555952*Pi^2*CHq1[2, 2] - 8000442*CHq1[3, 3] - 
           59088*Pi^2*CHq1[3, 3] - 25713099*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 25713099*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] - 8779926*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 238722*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           238722*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 849516*CHu[3, 3]) - 
         2*MW2^3*MZ2^8*(9*(-4391263 + 447968*Pi^2)*CHd[1, 1] + 
           9*(-4391263 + 447968*Pi^2)*CHd[2, 2] - 39521367*CHd[3, 3] + 
           4031712*Pi^2*CHd[3, 3] - 104064*CHe[1, 1] - 98178119*CHe[2, 2] + 
           13413728*Pi^2*CHe[2, 2] - 104064*CHe[3, 3] - 104064*CHl1[1, 1] + 
           74261205*CHl1[2, 2] - 7242240*Pi^2*CHl1[2, 2] - 
           104064*CHl1[3, 3] - 95600812*CHl3[1, 1] + 11988736*Pi^2*
            CHl3[1, 1] - 31241479*CHl3[2, 2] + 4746496*Pi^2*CHl3[2, 2] + 
           104064*CHl3[3, 3] + 47744487*CHq1[1, 1] - 4764384*Pi^2*
            CHq1[1, 1] + 47744487*CHq1[2, 2] - 4764384*Pi^2*CHq1[2, 2] - 
           3298443*CHq1[3, 3] - 843840*Pi^2*CHq1[3, 3] - 
           29964069*CHq3[1, 1] + 3076704*Pi^2*CHq3[1, 1] - 
           29964069*CHq3[2, 2] + 3076704*Pi^2*CHq3[2, 2] - 
           6474891*CHq3[3, 3] - 843840*Pi^2*CHq3[3, 3] + 3108798*CHu[1, 1] + 
           856512*Pi^2*CHu[1, 1] + 3108798*CHu[2, 2] + 856512*Pi^2*
            CHu[2, 2] + 1961040*CHu[3, 3])) + 
       MT2^5*(147456*MW2^12*(174*CHd[1, 1] + 174*CHd[2, 2] + 174*CHd[3, 3] - 
           638*CHe[2, 2] - 638*CHl1[2, 2] - 83*CHl3[1, 1] - 721*CHl3[2, 2] - 
           174*CHq1[1, 1] - 174*CHq1[2, 2] + 174*CHq1[3, 3] + 
           666*CHq3[1, 1] + 666*CHq3[2, 2] + 174*CHq3[3, 3] - 348*CHu[1, 1] - 
           348*CHu[2, 2]) - 12288*MW2^11*MZ2*(6*(1619 + 56*Pi^2)*CHd[1, 1] + 
           6*(1619 + 56*Pi^2)*CHd[2, 2] + 9714*CHd[3, 3] + 
           336*Pi^2*CHd[3, 3] - 43442*CHe[2, 2] + 560*Pi^2*CHe[2, 2] - 
           36974*CHl1[2, 2] + 560*Pi^2*CHl1[2, 2] + 4738*CHl3[1, 1] + 
           144*Pi^2*CHl3[1, 1] - 22336*CHl3[2, 2] + 704*Pi^2*CHl3[2, 2] - 
           15762*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 15762*CHq1[2, 2] + 
           240*Pi^2*CHq1[2, 2] + 3450*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] + 
           20466*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 20466*CHq3[2, 2] + 
           432*Pi^2*CHq3[2, 2] + 3315*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
           24828*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 24828*CHu[2, 2] - 
           96*Pi^2*CHu[2, 2]) + MZ2^12*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 
           508419*CHl1[2, 2] - 62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 32*MW2^7*MZ2^5*
          (216*(-308989 + 34872*Pi^2)*CHd[1, 1] + 216*(-308989 + 34872*Pi^2)*
            CHd[2, 2] - 66741624*CHd[3, 3] + 7532352*Pi^2*CHd[3, 3] + 
           283776*CHe[1, 1] - 192975950*CHe[2, 2] + 23457472*Pi^2*CHe[2, 2] + 
           283776*CHe[3, 3] + 283776*CHl1[1, 1] + 72196604*CHl1[2, 2] - 
           6825408*Pi^2*CHl1[2, 2] + 283776*CHl1[3, 3] - 
           118242651*CHl3[1, 1] + 14675840*Pi^2*CHl3[1, 1] - 
           49919143*CHl3[2, 2] + 7850432*Pi^2*CHl3[2, 2] - 
           283776*CHl3[3, 3] + 43408440*CHq1[1, 1] - 4909248*Pi^2*
            CHq1[1, 1] + 43408440*CHq1[2, 2] - 4909248*Pi^2*CHq1[2, 2] - 
           41971404*CHq1[3, 3] + 3043008*Pi^2*CHq1[3, 3] - 
           118604808*CHq3[1, 1] + 10995264*Pi^2*CHq3[1, 1] - 
           118604808*CHq3[2, 2] + 10995264*Pi^2*CHq3[2, 2] - 
           38521950*CHq3[3, 3] + 3043008*Pi^2*CHq3[3, 3] - 
           10990944*CHu[1, 1] + 1264896*Pi^2*CHu[1, 1] - 10990944*CHu[2, 2] + 
           1264896*Pi^2*CHu[2, 2] - 2356392*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(12*(-1715585 + 238912*Pi^2)*CHd[1, 1] + 
           12*(-1715585 + 238912*Pi^2)*CHd[2, 2] - 20587020*CHd[3, 3] + 
           2866944*Pi^2*CHd[3, 3] + 91392*CHe[1, 1] - 80599234*CHe[2, 2] + 
           8376320*Pi^2*CHe[2, 2] + 91392*CHe[3, 3] + 91392*CHl1[1, 1] + 
           10837238*CHl1[2, 2] - 1393728*Pi^2*CHl1[2, 2] + 91392*CHl1[3, 3] - 
           27538981*CHl3[1, 1] + 4516992*Pi^2*CHl3[1, 1] - 
           9754127*CHl3[2, 2] + 3123264*Pi^2*CHl3[2, 2] - 91392*CHl3[3, 3] + 
           3351948*CHq1[1, 1] - 1074432*Pi^2*CHq1[1, 1] + 
           3351948*CHq1[2, 2] - 1074432*Pi^2*CHq1[2, 2] - 
           22937292*CHq1[3, 3] + 1707456*Pi^2*CHq1[3, 3] - 
           54734724*CHq3[1, 1] + 4489344*Pi^2*CHq3[1, 1] - 
           54734724*CHq3[2, 2] + 4489344*Pi^2*CHq3[2, 2] - 
           21051372*CHq3[3, 3] + 1707456*Pi^2*CHq3[3, 3] - 
           12820776*CHu[1, 1] + 288768*Pi^2*CHu[1, 1] - 12820776*CHu[2, 2] + 
           288768*Pi^2*CHu[2, 2] - 1796880*CHu[3, 3]) + 
         32*MW2^6*MZ2^6*(21*(-3145423 + 330400*Pi^2)*CHd[1, 1] + 
           21*(-3145423 + 330400*Pi^2)*CHd[2, 2] - 66053883*CHd[3, 3] + 
           6938400*Pi^2*CHd[3, 3] + 200832*CHe[1, 1] - 171447539*CHe[2, 2] + 
           22437152*Pi^2*CHe[2, 2] + 200832*CHe[3, 3] + 200832*CHl1[1, 1] + 
           91103540*CHl1[2, 2] - 8587904*Pi^2*CHl1[2, 2] + 
           200832*CHl1[3, 3] - 136140321*CHl3[1, 1] + 15968896*Pi^2*
            CHl3[1, 1] - 59099821*CHl3[2, 2] + 7380992*Pi^2*CHl3[2, 2] - 
           200832*CHl3[3, 3] + 60140667*CHq1[1, 1] - 6052224*Pi^2*
            CHq1[1, 1] + 60140667*CHq1[2, 2] - 6052224*Pi^2*CHq1[2, 2] - 
           21352029*CHq1[3, 3] + 1440768*Pi^2*CHq1[3, 3] - 
           83729745*CHq3[1, 1] + 8933760*Pi^2*CHq3[1, 1] - 
           83729745*CHq3[2, 2] + 8933760*Pi^2*CHq3[2, 2] - 
           20002680*CHq3[3, 3] + 1440768*Pi^2*CHq3[3, 3] - 
           1626042*CHu[1, 1] + 1428672*Pi^2*CHu[1, 1] - 1626042*CHu[2, 2] + 
           1428672*Pi^2*CHu[2, 2] - 232869*CHu[3, 3]) - 
         512*MW2^9*MZ2^3*(3*(-216463 + 61008*Pi^2)*CHd[1, 1] + 
           3*(-216463 + 61008*Pi^2)*CHd[2, 2] - 649389*CHd[3, 3] + 
           183024*Pi^2*CHd[3, 3] + 2880*CHe[1, 1] - 6345783*CHe[2, 2] + 
           481936*Pi^2*CHe[2, 2] + 2880*CHe[3, 3] + 2880*CHl1[1, 1] - 
           1236694*CHl1[2, 2] + 10416*Pi^2*CHl1[2, 2] + 2880*CHl1[3, 3] - 
           188441*CHl3[1, 1] + 218512*Pi^2*CHl3[1, 1] - 48015*CHl3[2, 2] + 
           228928*Pi^2*CHl3[2, 2] - 2880*CHl3[3, 3] - 1098915*CHq1[1, 1] - 
           8496*Pi^2*CHq1[1, 1] - 1098915*CHq1[2, 2] - 8496*Pi^2*CHq1[2, 2] - 
           1737885*CHq1[3, 3] + 140688*Pi^2*CHq1[3, 3] - 3554199*CHq3[1, 1] + 
           289872*Pi^2*CHq3[1, 1] - 3554199*CHq3[2, 2] + 
           289872*Pi^2*CHq3[2, 2] - 1613685*CHq3[3, 3] + 
           140688*Pi^2*CHq3[3, 3] - 2031942*CHu[1, 1] + 288*Pi^2*CHu[1, 1] - 
           2031942*CHu[2, 2] + 288*Pi^2*CHu[2, 2] - 149508*CHu[3, 3]) + 
         MW2^2*MZ2^10*(6*(-6521691 + 741568*Pi^2)*CHd[1, 1] + 
           6*(-6521691 + 741568*Pi^2)*CHd[2, 2] - 39130146*CHd[3, 3] + 
           4449408*Pi^2*CHd[3, 3] - 194304*CHe[1, 1] - 116143266*CHe[2, 2] + 
           14657920*Pi^2*CHe[2, 2] - 194304*CHe[3, 3] - 194304*CHl1[1, 1] + 
           81341342*CHl1[2, 2] - 9223488*Pi^2*CHl1[2, 2] - 
           194304*CHl1[3, 3] - 119620661*CHl3[1, 1] + 14555392*Pi^2*
            CHl3[1, 1] - 44183895*CHl3[2, 2] + 5331904*Pi^2*CHl3[2, 2] + 
           194304*CHl3[3, 3] + 50172930*CHq1[1, 1] - 5593920*Pi^2*
            CHq1[1, 1] + 50172930*CHq1[2, 2] - 5593920*Pi^2*CHq1[2, 2] + 
           16665504*CHq1[3, 3] - 1973568*Pi^2*CHq1[3, 3] - 
           11591946*CHq3[1, 1] + 1646784*Pi^2*CHq3[1, 1] - 
           11591946*CHq3[2, 2] + 1646784*Pi^2*CHq3[2, 2] + 
           15621258*CHq3[3, 3] - 1973568*Pi^2*CHq3[3, 3] - 
           2772540*CHu[1, 1] + 775680*Pi^2*CHu[1, 1] - 2772540*CHu[2, 2] + 
           775680*Pi^2*CHu[2, 2] - 85494*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          (24*(10691 + 2360*Pi^2)*CHd[1, 1] + 24*(10691 + 2360*Pi^2)*
            CHd[2, 2] + 256584*CHd[3, 3] + 56640*Pi^2*CHd[3, 3] - 
           3050138*CHe[2, 2] + 125888*Pi^2*CHe[2, 2] - 1715210*CHl1[2, 2] + 
           43136*Pi^2*CHl1[2, 2] + 509305*CHl3[1, 1] + 
           45888*Pi^2*CHl3[1, 1] - 303313*CHl3[2, 2] + 
           89024*Pi^2*CHl3[2, 2] - 1027272*CHq1[1, 1] + 
           18240*Pi^2*CHq1[1, 1] - 1027272*CHq1[2, 2] + 
           18240*Pi^2*CHq1[2, 2] - 423168*CHq1[3, 3] + 
           51456*Pi^2*CHq1[3, 3] - 442440*CHq3[1, 1] + 
           84672*Pi^2*CHq3[1, 1] - 442440*CHq3[2, 2] + 
           84672*Pi^2*CHq3[2, 2] - 401676*CHq3[3, 3] + 
           51456*Pi^2*CHq3[3, 3] - 1491216*CHu[1, 1] - 7296*Pi^2*CHu[1, 1] - 
           1491216*CHu[2, 2] - 7296*Pi^2*CHu[2, 2] - 38340*CHu[3, 3]) + 
         MW2*MZ2^11*(-6*(-748801 + 88488*Pi^2)*CHd[1, 1] - 
           6*(-748801 + 88488*Pi^2)*CHd[2, 2] + 4492806*CHd[3, 3] - 
           530928*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 14109498*CHe[2, 2] - 
           1731568*Pi^2*CHe[2, 2] + 15360*CHe[3, 3] + 15360*CHl1[1, 1] - 
           9875247*CHl1[2, 2] + 1166064*Pi^2*CHl1[2, 2] + 15360*CHl1[3, 3] + 
           14802141*CHl3[1, 1] - 1794048*Pi^2*CHl3[1, 1] + 
           5206842*CHl3[2, 2] - 627984*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           5766126*CHq1[1, 1] + 673488*Pi^2*CHq1[1, 1] - 5766126*CHq1[2, 2] + 
           673488*Pi^2*CHq1[2, 2] - 2444523*CHq1[3, 3] + 
           292464*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2387853*CHq3[3, 3] + 
           292464*Pi^2*CHq3[3, 3] + 488148*CHu[1, 1] - 78624*Pi^2*CHu[1, 1] + 
           488148*CHu[2, 2] - 78624*Pi^2*CHu[2, 2] + 27510*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*(9*(-10917879 + 1194688*Pi^2)*CHd[1, 1] + 
           9*(-10917879 + 1194688*Pi^2)*CHd[2, 2] - 98260911*CHd[3, 3] + 
           10752192*Pi^2*CHd[3, 3] - 410496*CHe[1, 1] - 274133873*CHe[2, 2] + 
           35673152*Pi^2*CHe[2, 2] - 410496*CHe[3, 3] - 410496*CHl1[1, 1] + 
           190552641*CHl1[2, 2] - 20627328*Pi^2*CHl1[2, 2] - 
           410496*CHl1[3, 3] - 274320016*CHl3[1, 1] + 33453568*Pi^2*
            CHl3[1, 1] - 105708871*CHl3[2, 2] + 12826240*Pi^2*CHl3[2, 2] + 
           410496*CHl3[3, 3] + 123107823*CHq1[1, 1] - 13129920*Pi^2*
            CHq1[1, 1] + 123107823*CHq1[2, 2] - 13129920*Pi^2*CHq1[2, 2] + 
           27637149*CHq1[3, 3] - 3353472*Pi^2*CHq1[3, 3] - 
           46082205*CHq3[1, 1] + 6422976*Pi^2*CHq3[1, 1] - 
           46082205*CHq3[2, 2] + 6422976*Pi^2*CHq3[2, 2] + 
           24667827*CHq3[3, 3] - 3353472*Pi^2*CHq3[3, 3] - 
           3304530*CHu[1, 1] + 2131200*Pi^2*CHu[1, 1] - 3304530*CHu[2, 2] + 
           2131200*Pi^2*CHu[2, 2] + 761628*CHu[3, 3]) + 
         8*MW2^4*MZ2^8*((-79648485 + 8431872*Pi^2)*CHd[1, 1] + 
           (-79648485 + 8431872*Pi^2)*CHd[2, 2] - 79648485*CHd[3, 3] + 
           8431872*Pi^2*CHd[3, 3] - 149376*CHe[1, 1] - 210110340*CHe[2, 2] + 
           28014976*Pi^2*CHe[2, 2] - 149376*CHe[3, 3] - 149376*CHl1[1, 1] + 
           141778297*CHl1[2, 2] - 14596688*Pi^2*CHl1[2, 2] - 
           149376*CHl1[3, 3] - 201978589*CHl3[1, 1] + 24401792*Pi^2*
            CHl3[1, 1] - 81448836*CHl3[2, 2] + 9805104*Pi^2*CHl3[2, 2] + 
           149376*CHl3[3, 3] + 94566309*CHq1[1, 1] - 9702528*Pi^2*
            CHq1[1, 1] + 94566309*CHq1[2, 2] - 9702528*Pi^2*CHq1[2, 2] + 
           8852508*CHq1[3, 3] - 1324848*Pi^2*CHq1[3, 3] - 
           53327565*CHq3[1, 1] + 7052832*Pi^2*CHq3[1, 1] - 
           53327565*CHq3[2, 2] + 7052832*Pi^2*CHq3[2, 2] + 
           7057230*CHq3[3, 3] - 1324848*Pi^2*CHq3[3, 3] - 230694*CHu[1, 1] + 
           1813632*Pi^2*CHu[1, 1] - 230694*CHu[2, 2] + 1813632*Pi^2*
            CHu[2, 2] + 1212396*CHu[3, 3]) - 8*MW2^5*MZ2^7*
          (3*(-58372357 + 6064032*Pi^2)*CHd[1, 1] + 
           3*(-58372357 + 6064032*Pi^2)*CHd[2, 2] - 175117071*CHd[3, 3] + 
           18192096*Pi^2*CHd[3, 3] + 145920*CHe[1, 1] - 447213935*CHe[2, 2] + 
           60005472*Pi^2*CHe[2, 2] + 145920*CHe[3, 3] + 145920*CHl1[1, 1] + 
           279788051*CHl1[2, 2] - 27418656*Pi^2*CHl1[2, 2] + 
           145920*CHl1[3, 3] - 402655599*CHl3[1, 1] + 47684288*Pi^2*
            CHl3[1, 1] - 169990564*CHl3[2, 2] + 20265632*Pi^2*CHl3[2, 2] - 
           145920*CHl3[3, 3] + 188708223*CHq1[1, 1] - 18864288*Pi^2*
            CHq1[1, 1] + 188708223*CHq1[2, 2] - 18864288*Pi^2*CHq1[2, 2] - 
           15216381*CHq1[3, 3] + 324576*Pi^2*CHq1[3, 3] - 
           161572761*CHq3[1, 1] + 19513440*Pi^2*CHq3[1, 1] - 
           161572761*CHq3[2, 2] + 19513440*Pi^2*CHq3[2, 2] - 
           16076733*CHq3[3, 3] + 324576*Pi^2*CHq3[3, 3] + 1527198*CHu[1, 1] + 
           3995712*Pi^2*CHu[1, 1] + 1527198*CHu[2, 2] + 3995712*Pi^2*
            CHu[2, 2] + 2247816*CHu[3, 3])) + 
       MT2^3*MW2*(1474560*MW2^13*(30*CHd[1, 1] + 30*CHd[2, 2] + 
           30*CHd[3, 3] - 110*CHe[2, 2] - 110*CHl1[2, 2] + 19*CHl3[1, 1] - 
           91*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 30*CHq1[3, 3] + 
           138*CHq3[1, 1] + 138*CHq3[2, 2] + 30*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) - 2048*MW2^12*MZ2*(24*(2311 + 280*Pi^2)*CHd[1, 1] + 
           24*(2311 + 280*Pi^2)*CHd[2, 2] + 55464*CHd[3, 3] + 
           6720*Pi^2*CHd[3, 3] - 427048*CHe[2, 2] + 11200*Pi^2*CHe[2, 2] - 
           371608*CHl1[2, 2] + 11200*Pi^2*CHl1[2, 2] + 214301*CHl3[1, 1] + 
           2880*Pi^2*CHl3[1, 1] + 40693*CHl3[2, 2] + 14080*Pi^2*CHl3[2, 2] - 
           176424*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 176424*CHq1[2, 2] + 
           4800*Pi^2*CHq1[2, 2] - 9336*CHq1[3, 3] + 6720*Pi^2*CHq1[3, 3] + 
           111528*CHq3[1, 1] + 8640*Pi^2*CHq3[1, 1] + 111528*CHq3[2, 2] + 
           8640*Pi^2*CHq3[2, 2] - 31206*CHq3[3, 3] + 6720*Pi^2*CHq3[3, 3] - 
           218928*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 218928*CHu[2, 2] - 
           1920*Pi^2*CHu[2, 2]) + MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 
           508419*CHl1[2, 2] - 62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 2*MW2^4*MZ2^9*
          (6*(-29607275 + 3487968*Pi^2)*CHd[1, 1] + 
           6*(-29607275 + 3487968*Pi^2)*CHd[2, 2] - 177643650*CHd[3, 3] + 
           20927808*Pi^2*CHd[3, 3] - 1256448*CHe[1, 1] - 
           563090548*CHe[2, 2] + 69448000*Pi^2*CHe[2, 2] - 
           1256448*CHe[3, 3] - 1256448*CHl1[1, 1] + 378229696*CHl1[2, 2] - 
           44168128*Pi^2*CHl1[2, 2] - 1256448*CHl1[3, 3] - 
           568598403*CHl3[1, 1] + 69852160*Pi^2*CHl3[1, 1] - 
           224721587*CHl3[2, 2] + 25684032*Pi^2*CHl3[2, 2] + 
           1256448*CHl3[3, 3] + 239169954*CHq1[1, 1] - 27190080*Pi^2*
            CHq1[1, 1] + 239169954*CHq1[2, 2] - 27190080*Pi^2*CHq1[2, 2] + 
           100643700*CHq1[3, 3] - 9816768*Pi^2*CHq1[3, 3] - 
           37275498*CHq3[1, 1] + 7556544*Pi^2*CHq3[1, 1] - 
           37275498*CHq3[2, 2] + 7556544*Pi^2*CHq3[2, 2] + 
           99858078*CHq3[3, 3] - 9816768*Pi^2*CHq3[3, 3] - 
           27048252*CHu[1, 1] + 3846528*Pi^2*CHu[1, 1] - 27048252*CHu[2, 2] + 
           3846528*Pi^2*CHu[2, 2] - 2468676*CHu[3, 3]) + 
         MW2^3*MZ2^10*(6*(-4273595 + 630176*Pi^2)*CHd[1, 1] + 
           6*(-4273595 + 630176*Pi^2)*CHd[2, 2] - 25641570*CHd[3, 3] + 
           3781056*Pi^2*CHd[3, 3] - 303360*CHe[1, 1] - 114874742*CHe[2, 2] + 
           12139200*Pi^2*CHe[2, 2] - 303360*CHe[3, 3] - 303360*CHl1[1, 1] + 
           75183730*CHl1[2, 2] - 10311552*Pi^2*CHl1[2, 2] - 
           303360*CHl1[3, 3] - 123500873*CHl3[1, 1] + 15000576*Pi^2*
            CHl3[1, 1] - 42844375*CHl3[2, 2] + 4689024*Pi^2*CHl3[2, 2] + 
           303360*CHl3[3, 3] + 38616258*CHq1[1, 1] - 5399616*Pi^2*
            CHq1[1, 1] + 38616258*CHq1[2, 2] - 5399616*Pi^2*CHq1[2, 2] + 
           34511220*CHq1[3, 3] - 3775488*Pi^2*CHq1[3, 3] + 
           16905222*CHq3[1, 1] - 2151360*Pi^2*CHq3[1, 1] + 
           16905222*CHq3[2, 2] - 2151360*Pi^2*CHq3[2, 2] + 
           35722398*CHq3[3, 3] - 3775488*Pi^2*CHq3[3, 3] - 
           11895132*CHu[1, 1] + 306048*Pi^2*CHu[1, 1] - 11895132*CHu[2, 2] + 
           306048*Pi^2*CHu[2, 2] - 1474782*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(12*(-7433267 + 764480*Pi^2)*CHd[1, 1] + 
           12*(-7433267 + 764480*Pi^2)*CHd[2, 2] - 89199204*CHd[3, 3] + 
           9173760*Pi^2*CHd[3, 3] + 299520*CHe[1, 1] - 200446162*CHe[2, 2] + 
           26936064*Pi^2*CHe[2, 2] + 299520*CHe[3, 3] + 299520*CHl1[1, 1] + 
           62507450*CHl1[2, 2] - 4706688*Pi^2*CHl1[2, 2] + 
           299520*CHl1[3, 3] - 112680133*CHl3[1, 1] + 14621184*Pi^2*
            CHl3[1, 1] - 30357131*CHl3[2, 2] + 9914496*Pi^2*CHl3[2, 2] - 
           299520*CHl3[3, 3] + 35631204*CHq1[1, 1] - 3584256*Pi^2*
            CHq1[1, 1] + 35631204*CHq1[2, 2] - 3584256*Pi^2*CHq1[2, 2] - 
           56622048*CHq1[3, 3] + 5389440*Pi^2*CHq1[3, 3] - 
           171527076*CHq3[1, 1] + 14363136*Pi^2*CHq3[1, 1] - 
           171527076*CHq3[2, 2] + 14363136*Pi^2*CHq3[2, 2] - 
           58483536*CHq3[3, 3] + 5389440*Pi^2*CHq3[3, 3] + 
           5328840*CHu[1, 1] + 969216*Pi^2*CHu[1, 1] + 5328840*CHu[2, 2] + 
           969216*Pi^2*CHu[2, 2] - 1161936*CHu[3, 3]) - 
         64*MW2^8*MZ2^5*(3*(-39811193 + 3912192*Pi^2)*CHd[1, 1] + 
           3*(-39811193 + 3912192*Pi^2)*CHd[2, 2] - 119433579*CHd[3, 3] + 
           11736576*Pi^2*CHd[3, 3] + 449664*CHe[1, 1] - 262818216*CHe[2, 2] + 
           36755968*Pi^2*CHe[2, 2] + 449664*CHe[3, 3] + 449664*CHl1[1, 1] + 
           127993145*CHl1[2, 2] - 11069696*Pi^2*CHl1[2, 2] + 
           449664*CHl1[3, 3] - 211343426*CHl3[1, 1] + 23237184*Pi^2*
            CHl3[1, 1] - 92628321*CHl3[2, 2] + 12167488*Pi^2*CHl3[2, 2] - 
           449664*CHl3[3, 3] + 86058987*CHq1[1, 1] - 7931520*Pi^2*
            CHq1[1, 1] + 86058987*CHq1[2, 2] - 7931520*Pi^2*CHq1[2, 2] - 
           41674491*CHq1[3, 3] + 4555008*Pi^2*CHq1[3, 3] - 
           165754089*CHq3[1, 1] + 17041536*Pi^2*CHq3[1, 1] - 
           165754089*CHq3[2, 2] + 17041536*Pi^2*CHq3[2, 2] - 
           41357190*CHq3[3, 3] + 4555008*Pi^2*CHq3[3, 3] + 
           13364454*CHu[1, 1] + 2042496*Pi^2*CHu[1, 1] + 13364454*CHu[2, 2] + 
           2042496*Pi^2*CHu[2, 2] - 163812*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-4885107 + 596448*Pi^2)*CHd[1, 1] + 
           (-4885107 + 596448*Pi^2)*CHd[2, 2] - 4885107*CHd[3, 3] + 
           596448*Pi^2*CHd[3, 3] + 9600*CHe[1, 1] - 13513691*CHe[2, 2] + 
           1576736*Pi^2*CHe[2, 2] + 9600*CHe[3, 3] + 9600*CHl1[1, 1] + 
           124076*CHl1[2, 2] + 23392*Pi^2*CHl1[2, 2] + 9600*CHl1[3, 3] - 
           1875228*CHl3[1, 1] + 717728*Pi^2*CHl3[1, 1] + 2607872*CHl3[2, 2] + 
           741120*Pi^2*CHl3[2, 2] - 9600*CHl3[3, 3] - 752493*CHq1[1, 1] - 
           33120*Pi^2*CHq1[1, 1] - 752493*CHq1[2, 2] - 
           33120*Pi^2*CHq1[2, 2] - 5054499*CHq1[3, 3] + 
           456480*Pi^2*CHq1[3, 3] - 13360473*CHq3[1, 1] + 
           946080*Pi^2*CHq3[1, 1] - 13360473*CHq3[2, 2] + 
           946080*Pi^2*CHq3[2, 2] - 5494287*CHq3[3, 3] + 
           456480*Pi^2*CHq3[3, 3] - 1098042*CHu[1, 1] + 2880*Pi^2*CHu[1, 1] - 
           1098042*CHu[2, 2] + 2880*Pi^2*CHu[2, 2] - 130008*CHu[3, 3]) + 
         512*MW2^11*MZ2^2*(6*(-132273 + 31168*Pi^2)*CHd[1, 1] + 
           6*(-132273 + 31168*Pi^2)*CHd[2, 2] - 793638*CHd[3, 3] + 
           187008*Pi^2*CHd[3, 3] - 5435176*CHe[2, 2] + 416640*Pi^2*
            CHe[2, 2] - 2443848*CHl1[2, 2] + 140800*Pi^2*CHl1[2, 2] + 
           1955413*CHl3[1, 1] + 152192*Pi^2*CHl3[1, 1] + 2467405*CHl3[2, 2] + 
           292992*Pi^2*CHl3[2, 2] - 1743066*CHq1[1, 1] + 
           59520*Pi^2*CHq1[1, 1] - 1743066*CHq1[2, 2] + 
           59520*Pi^2*CHq1[2, 2] - 1688166*CHq1[3, 3] + 
           169728*Pi^2*CHq1[3, 3] - 3720690*CHq3[1, 1] + 
           279936*Pi^2*CHq3[1, 1] - 3720690*CHq3[2, 2] + 
           279936*Pi^2*CHq3[2, 2] - 2007234*CHq3[3, 3] + 
           169728*Pi^2*CHq3[3, 3] - 1644084*CHu[1, 1] - 
           23808*Pi^2*CHu[1, 1] - 1644084*CHu[2, 2] - 23808*Pi^2*CHu[2, 2] - 
           38340*CHu[3, 3]) + 2*MW2^2*MZ2^11*((-4709559 + 480672*Pi^2)*
            CHd[1, 1] + (-4709559 + 480672*Pi^2)*CHd[2, 2] - 
           4709559*CHd[3, 3] + 480672*Pi^2*CHd[3, 3] - 35712*CHe[1, 1] - 
           11752611*CHe[2, 2] + 1628192*Pi^2*CHe[2, 2] - 35712*CHe[3, 3] - 
           35712*CHl1[1, 1] + 8288233*CHl1[2, 2] - 816496*Pi^2*CHl1[2, 2] - 
           35712*CHl1[3, 3] - 11407384*CHl3[1, 1] + 1409664*Pi^2*CHl3[1, 1] - 
           4869327*CHl3[2, 2] + 593168*Pi^2*CHl3[2, 2] + 35712*CHl3[3, 3] + 
           5969271*CHq1[1, 1] - 583488*Pi^2*CHq1[1, 1] + 5969271*CHq1[2, 2] - 
           583488*Pi^2*CHq1[2, 2] + 645315*CHq1[3, 3] - 
           57168*Pi^2*CHq1[3, 3] - 3217113*CHq3[1, 1] + 
           469152*Pi^2*CHq3[1, 1] - 3217113*CHq3[2, 2] + 
           469152*Pi^2*CHq3[2, 2] + 382857*CHq3[3, 3] - 
           57168*Pi^2*CHq3[3, 3] + 144942*CHu[1, 1] + 120384*Pi^2*CHu[1, 1] + 
           144942*CHu[2, 2] + 120384*Pi^2*CHu[2, 2] + 16758*CHu[3, 3]) + 
         MW2*MZ2^12*(-6*(-449431 + 52328*Pi^2)*CHd[1, 1] - 
           6*(-449431 + 52328*Pi^2)*CHd[2, 2] + 2696586*CHd[3, 3] - 
           313968*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 8344602*CHe[2, 2] - 
           1031280*Pi^2*CHe[2, 2] + 15360*CHe[3, 3] + 15360*CHl1[1, 1] - 
           5772255*CHl1[2, 2] + 669488*Pi^2*CHl1[2, 2] + 15360*CHl1[3, 3] + 
           8647926*CHl3[1, 1] - 1046528*Pi^2*CHl3[1, 1] + 
           3202659*CHl3[2, 2] - 377040*Pi^2*CHl3[2, 2] - 15360*CHl3[3, 3] - 
           3494706*CHq1[1, 1] + 398928*Pi^2*CHq1[1, 1] - 3494706*CHq1[2, 2] + 
           398928*Pi^2*CHq1[2, 2] - 1341213*CHq1[3, 3] + 
           155184*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 1290393*CHq3[3, 3] + 
           155184*Pi^2*CHq3[3, 3] + 278988*CHu[1, 1] - 51744*Pi^2*CHu[1, 1] + 
           278988*CHu[2, 2] - 51744*Pi^2*CHu[2, 2] + 23460*CHu[3, 3]) + 
         4*MW2^5*MZ2^8*((-385506747 + 42081792*Pi^2)*CHd[1, 1] + 
           (-385506747 + 42081792*Pi^2)*CHd[2, 2] - 385506747*CHd[3, 3] + 
           42081792*Pi^2*CHd[3, 3] - 1224960*CHe[1, 1] - 
           1070506981*CHe[2, 2] + 140436480*Pi^2*CHe[2, 2] - 
           1224960*CHe[3, 3] - 1224960*CHl1[1, 1] + 714394791*CHl1[2, 2] - 
           77318336*Pi^2*CHl1[2, 2] - 1224960*CHl1[3, 3] - 
           1055910932*CHl3[1, 1] + 127217792*Pi^2*CHl3[1, 1] - 
           448620605*CHl3[2, 2] + 49899456*Pi^2*CHl3[2, 2] + 
           1224960*CHl3[3, 3] + 481885947*CHq1[1, 1] - 50810496*Pi^2*
            CHq1[1, 1] + 481885947*CHq1[2, 2] - 50810496*Pi^2*CHq1[2, 2] + 
           123438909*CHq1[3, 3] - 10032960*Pi^2*CHq1[3, 3] - 
           182612385*CHq3[1, 1] + 30744576*Pi^2*CHq3[1, 1] - 
           182612385*CHq3[2, 2] + 30744576*Pi^2*CHq3[2, 2] + 
           121685937*CHq3[3, 3] - 10032960*Pi^2*CHq3[3, 3] - 
           20940138*CHu[1, 1] + 9035520*Pi^2*CHu[1, 1] - 20940138*CHu[2, 2] + 
           9035520*Pi^2*CHu[2, 2] + 117696*CHu[3, 3]) + 
         16*MW2^7*MZ2^6*((-418530201 + 41541888*Pi^2)*CHd[1, 1] + 
           (-418530201 + 41541888*Pi^2)*CHd[2, 2] - 418530201*CHd[3, 3] + 
           41541888*Pi^2*CHd[3, 3] + 1167360*CHe[1, 1] - 
           966058929*CHe[2, 2] + 135131136*Pi^2*CHe[2, 2] + 
           1167360*CHe[3, 3] + 1167360*CHl1[1, 1] + 568121463*CHl1[2, 2] - 
           53494016*Pi^2*CHl1[2, 2] + 1167360*CHl1[3, 3] - 
           887375736*CHl3[1, 1] + 97740416*Pi^2*CHl3[1, 1] - 
           414036321*CHl3[2, 2] + 44246400*Pi^2*CHl3[2, 2] - 
           1167360*CHl3[3, 3] + 397293081*CHq1[1, 1] - 37617024*Pi^2*
            CHq1[1, 1] + 397293081*CHq1[2, 2] - 37617024*Pi^2*CHq1[2, 2] - 
           45421299*CHq1[3, 3] + 7458816*Pi^2*CHq1[3, 3] - 
           420080895*CHq3[1, 1] + 52534656*Pi^2*CHq3[1, 1] - 
           420080895*CHq3[2, 2] + 52534656*Pi^2*CHq3[2, 2] - 
           42583161*CHq3[3, 3] + 7458816*Pi^2*CHq3[3, 3] + 
           35517234*CHu[1, 1] + 8813568*Pi^2*CHu[1, 1] + 35517234*CHu[2, 2] + 
           8813568*Pi^2*CHu[2, 2] + 2501862*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*(6*(-82402705 + 8503776*Pi^2)*CHd[1, 1] + 
           6*(-82402705 + 8503776*Pi^2)*CHd[2, 2] - 494416230*CHd[3, 3] + 
           51022656*Pi^2*CHd[3, 3] + 175872*CHe[1, 1] - 
           1237893842*CHe[2, 2] + 169252416*Pi^2*CHe[2, 2] + 
           175872*CHe[3, 3] + 175872*CHl1[1, 1] + 796066744*CHl1[2, 2] - 
           80464448*Pi^2*CHl1[2, 2] + 175872*CHl1[3, 3] - 
           1194766193*CHl3[1, 1] + 137875456*Pi^2*CHl3[1, 1] - 
           540350809*CHl3[2, 2] + 57411008*Pi^2*CHl3[2, 2] - 
           175872*CHl3[3, 3] + 554470278*CHq1[1, 1] - 55138752*Pi^2*
            CHq1[1, 1] + 554470278*CHq1[2, 2] - 55138752*Pi^2*CHq1[2, 2] + 
           53874240*CHq1[3, 3] - 1512000*Pi^2*CHq1[3, 3] - 
           353157030*CHq3[1, 1] + 52114752*Pi^2*CHq3[1, 1] - 
           353157030*CHq3[2, 2] + 52114752*Pi^2*CHq3[2, 2] + 
           54836460*CHq3[3, 3] - 1512000*Pi^2*CHq3[3, 3] + 
           11661420*CHu[1, 1] + 11442816*Pi^2*CHu[1, 1] + 
           11661420*CHu[2, 2] + 11442816*Pi^2*CHu[2, 2] + 
           3383364*CHu[3, 3])) + MT2^2*MW2^2*
        (-73728*MW2^13*(366*CHd[1, 1] + 366*CHd[2, 2] + 366*CHd[3, 3] - 
           1342*CHe[2, 2] - 1342*CHl1[2, 2] + 425*CHl3[1, 1] - 
           917*CHl3[2, 2] - 366*CHq1[1, 1] - 366*CHq1[2, 2] + 
           366*CHq1[3, 3] + 1818*CHq3[1, 1] + 1818*CHq3[2, 2] + 
           366*CHq3[3, 3] - 732*CHu[1, 1] - 732*CHu[2, 2]) + 
         6144*MW2^12*MZ2*(30*(209 + 56*Pi^2)*CHd[1, 1] + 30*(209 + 56*Pi^2)*
            CHd[2, 2] + 6270*CHd[3, 3] + 1680*Pi^2*CHd[3, 3] - 
           82270*CHe[2, 2] + 2800*Pi^2*CHe[2, 2] - 72106*CHl1[2, 2] + 
           2800*Pi^2*CHl1[2, 2] + 57785*CHl3[1, 1] + 720*Pi^2*CHl3[1, 1] + 
           35179*CHl3[2, 2] + 3520*Pi^2*CHl3[2, 2] - 36510*CHq1[1, 1] + 
           1200*Pi^2*CHq1[1, 1] - 36510*CHq1[2, 2] + 1200*Pi^2*CHq1[2, 2] - 
           6906*CHq1[3, 3] + 1680*Pi^2*CHq1[3, 3] + 9126*CHq3[1, 1] + 
           2160*Pi^2*CHq3[1, 1] + 9126*CHq3[2, 2] + 2160*Pi^2*CHq3[2, 2] - 
           13494*CHq3[3, 3] + 1680*Pi^2*CHq3[3, 3] - 39540*CHu[1, 1] - 
           480*Pi^2*CHu[1, 1] - 39540*CHu[2, 2] - 480*Pi^2*CHu[2, 2]) - 
         2*MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[2, 2] + 87536*Pi^2*CHe[2, 2] + 508419*CHl1[2, 2] - 
           62072*Pi^2*CHl1[2, 2] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 256581*CHl3[2, 2] + 
           31368*Pi^2*CHl3[2, 2] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 2*MW2^5*MZ2^8*
          (3*(-20305923 + 3437024*Pi^2)*CHd[1, 1] + 
           3*(-20305923 + 3437024*Pi^2)*CHd[2, 2] - 60917769*CHd[3, 3] + 
           10311072*Pi^2*CHd[3, 3] - 2459520*CHe[1, 1] - 
           342440825*CHe[2, 2] + 36937504*Pi^2*CHe[2, 2] - 
           2459520*CHe[3, 3] - 2459520*CHl1[1, 1] + 290472627*CHl1[2, 2] - 
           38617472*Pi^2*CHl1[2, 2] - 2459520*CHl1[3, 3] - 
           393608308*CHl3[1, 1] + 55104256*Pi^2*CHl3[1, 1] - 
           130509073*CHl3[2, 2] + 16486784*Pi^2*CHl3[2, 2] + 
           2459520*CHl3[3, 3] + 178861113*CHq1[1, 1] - 22789536*Pi^2*
            CHq1[1, 1] + 178861113*CHq1[2, 2] - 22789536*Pi^2*CHq1[2, 2] + 
           171206451*CHq1[3, 3] - 17617728*Pi^2*CHq1[3, 3] + 
           154107189*CHq3[1, 1] - 12445920*Pi^2*CHq3[1, 1] + 
           154107189*CHq3[2, 2] - 12445920*Pi^2*CHq3[2, 2] + 
           166855491*CHq3[3, 3] - 17617728*Pi^2*CHq3[3, 3] - 
           52588350*CHu[1, 1] + 2036544*Pi^2*CHu[1, 1] - 52588350*CHu[2, 2] + 
           2036544*Pi^2*CHu[2, 2] - 2628288*CHu[3, 3]) - 
         64*MW2^9*MZ2^4*(6*(-10257767 + 996176*Pi^2)*CHd[1, 1] + 
           6*(-10257767 + 996176*Pi^2)*CHd[2, 2] - 61546602*CHd[3, 3] + 
           5977056*Pi^2*CHd[3, 3] + 211200*CHe[1, 1] - 125093008*CHe[2, 2] + 
           17843104*Pi^2*CHe[2, 2] + 211200*CHe[3, 3] + 211200*CHl1[1, 1] + 
           48962790*CHl1[2, 2] - 3614976*Pi^2*CHl1[2, 2] + 
           211200*CHl1[3, 3] - 85133657*CHl3[1, 1] + 9905888*Pi^2*
            CHl3[1, 1] - 28502867*CHl3[2, 2] + 6290912*Pi^2*CHl3[2, 2] - 
           211200*CHl3[3, 3] + 30192906*CHq1[1, 1] - 2663904*Pi^2*
            CHq1[1, 1] + 30192906*CHq1[2, 2] - 2663904*Pi^2*CHq1[2, 2] - 
           32544096*CHq1[3, 3] + 3340992*Pi^2*CHq1[3, 3] - 
           107185194*CHq3[1, 1] + 9345888*Pi^2*CHq3[1, 1] - 
           107185194*CHq3[2, 2] + 9345888*Pi^2*CHq3[2, 2] - 
           33962400*CHq3[3, 3] + 3340992*Pi^2*CHq3[3, 3] + 
           9684564*CHu[1, 1] + 731712*Pi^2*CHu[1, 1] + 9684564*CHu[2, 2] + 
           731712*Pi^2*CHu[2, 2] - 199488*CHu[3, 3]) + 256*MW2^10*MZ2^3*
          (75*(-101841 + 11024*Pi^2)*CHd[1, 1] + 75*(-101841 + 11024*Pi^2)*
            CHd[2, 2] - 7638075*CHd[3, 3] + 826800*Pi^2*CHd[3, 3] + 
           14400*CHe[1, 1] - 16793029*CHe[2, 2] + 2215248*Pi^2*CHe[2, 2] + 
           14400*CHe[3, 3] + 14400*CHl1[1, 1] + 1874019*CHl1[2, 2] - 
           18224*Pi^2*CHl1[2, 2] + 14400*CHl1[3, 3] - 3968471*CHl3[1, 1] + 
           1022288*Pi^2*CHl3[1, 1] + 3338260*CHl3[2, 2] + 
           1004064*Pi^2*CHl3[2, 2] - 14400*CHl3[3, 3] + 113067*CHq1[1, 1] - 
           72240*Pi^2*CHq1[1, 1] + 113067*CHq1[2, 2] - 
           72240*Pi^2*CHq1[2, 2] - 6731667*CHq1[3, 3] + 
           622896*Pi^2*CHq1[3, 3] - 18951417*CHq3[1, 1] + 
           1318032*Pi^2*CHq3[1, 1] - 18951417*CHq3[2, 2] + 
           1318032*Pi^2*CHq3[2, 2] - 7492635*CHq3[3, 3] + 
           622896*Pi^2*CHq3[3, 3] + 143622*CHu[1, 1] + 13344*Pi^2*CHu[1, 1] + 
           143622*CHu[2, 2] + 13344*Pi^2*CHu[2, 2] - 86040*CHu[3, 3]) + 
         MW2*MZ2^12*(12*(-554101 + 65888*Pi^2)*CHd[1, 1] + 
           12*(-554101 + 65888*Pi^2)*CHd[2, 2] - 6649212*CHd[3, 3] + 
           790656*Pi^2*CHd[3, 3] - 30720*CHe[1, 1] - 21283416*CHe[2, 2] + 
           2587776*Pi^2*CHe[2, 2] - 30720*CHe[3, 3] - 30720*CHl1[1, 1] + 
           14486484*CHl1[2, 2] - 1711408*Pi^2*CHl1[2, 2] - 30720*CHl1[3, 3] - 
           21954207*CHl3[1, 1] + 2653696*Pi^2*CHl3[1, 1] - 
           8086419*CHl3[2, 2] + 942288*Pi^2*CHl3[2, 2] + 30720*CHl3[3, 3] + 
           8601852*CHq1[1, 1] - 1003776*Pi^2*CHq1[1, 1] + 
           8601852*CHq1[2, 2] - 1003776*Pi^2*CHq1[2, 2] + 
           3561546*CHq1[3, 3] - 413328*Pi^2*CHq1[3, 3] - 1244880*CHq3[1, 1] + 
           177120*Pi^2*CHq3[1, 1] - 1244880*CHq3[2, 2] + 
           177120*Pi^2*CHq3[2, 2] + 3523356*CHq3[3, 3] - 
           413328*Pi^2*CHq3[3, 3] - 897096*CHu[1, 1] + 123648*Pi^2*
            CHu[1, 1] - 897096*CHu[2, 2] + 123648*Pi^2*CHu[2, 2] - 
           34770*CHu[3, 3]) - 512*MW2^11*MZ2^2*(3*(-279509 + 45184*Pi^2)*
            CHd[1, 1] + 3*(-279509 + 45184*Pi^2)*CHd[2, 2] - 
           838527*CHd[3, 3] + 135552*Pi^2*CHd[3, 3] - 3212945*CHe[2, 2] + 
           304640*Pi^2*CHe[2, 2] - 1201361*CHl1[2, 2] + 
           97760*Pi^2*CHl1[2, 2] + 1316743*CHl3[1, 1] + 
           112128*Pi^2*CHl3[1, 1] + 2193662*CHl3[2, 2] + 
           209888*Pi^2*CHl3[2, 2] - 979329*CHq1[1, 1] + 
           41280*Pi^2*CHq1[1, 1] - 979329*CHq1[2, 2] + 
           41280*Pi^2*CHq1[2, 2] - 1277223*CHq1[3, 3] + 
           122592*Pi^2*CHq1[3, 3] - 3122757*CHq3[1, 1] + 
           203904*Pi^2*CHq3[1, 1] - 3122757*CHq3[2, 2] + 
           203904*Pi^2*CHq3[2, 2] - 1561911*CHq3[3, 3] + 
           122592*Pi^2*CHq3[3, 3] - 670866*CHu[1, 1] - 16512*Pi^2*CHu[1, 1] - 
           670866*CHu[2, 2] - 16512*Pi^2*CHu[2, 2] - 15336*CHu[3, 3]) + 
         MW2^2*MZ2^11*(-6*(-7030697 + 801656*Pi^2)*CHd[1, 1] - 
           6*(-7030697 + 801656*Pi^2)*CHd[2, 2] + 42184182*CHd[3, 3] - 
           4809936*Pi^2*CHd[3, 3] + 235008*CHe[1, 1] + 126842838*CHe[2, 2] - 
           15939280*Pi^2*CHe[2, 2] + 235008*CHe[3, 3] + 235008*CHl1[1, 1] - 
           84931201*CHl1[2, 2] + 9579576*Pi^2*CHl1[2, 2] + 
           235008*CHl1[3, 3] + 126367297*CHl3[1, 1] - 15375104*Pi^2*
            CHl3[1, 1] + 50181168*CHl3[2, 2] - 5795528*Pi^2*CHl3[2, 2] - 
           235008*CHl3[3, 3] - 54209550*CHq1[1, 1] + 5997360*Pi^2*
            CHq1[1, 1] - 54209550*CHq1[2, 2] + 5997360*Pi^2*CHq1[2, 2] - 
           16973313*CHq1[3, 3] + 1794696*Pi^2*CHq1[3, 3] + 
           16068492*CHq3[1, 1] - 2407968*Pi^2*CHq3[1, 1] + 
           16068492*CHq3[2, 2] - 2407968*Pi^2*CHq3[2, 2] - 
           16502991*CHq3[3, 3] + 1794696*Pi^2*CHq3[3, 3] + 
           4343700*CHu[1, 1] - 916320*Pi^2*CHu[1, 1] + 4343700*CHu[2, 2] - 
           916320*Pi^2*CHu[2, 2] + 190638*CHu[3, 3]) + 
         MW2^3*MZ2^10*(6*(-23479299 + 2514008*Pi^2)*CHd[1, 1] + 
           6*(-23479299 + 2514008*Pi^2)*CHd[2, 2] - 140875794*CHd[3, 3] + 
           15084048*Pi^2*CHd[3, 3] - 390144*CHe[1, 1] - 379124510*CHe[2, 2] + 
           50399248*Pi^2*CHe[2, 2] - 390144*CHe[3, 3] - 390144*CHl1[1, 1] + 
           248504377*CHl1[2, 2] - 25987872*Pi^2*CHl1[2, 2] - 
           390144*CHl1[3, 3] - 362084852*CHl3[1, 1] + 43763712*Pi^2*
            CHl3[1, 1] - 156485959*CHl3[2, 2] + 17775840*Pi^2*CHl3[2, 2] + 
           390144*CHl3[3, 3] + 171097002*CHq1[1, 1] - 17621040*Pi^2*
            CHq1[1, 1] + 171097002*CHq1[2, 2] - 17621040*Pi^2*CHq1[2, 2] + 
           28379283*CHq1[3, 3] - 2205888*Pi^2*CHq1[3, 3] - 
           87393060*CHq3[1, 1] + 13209264*Pi^2*CHq3[1, 1] - 
           87393060*CHq3[2, 2] + 13209264*Pi^2*CHq3[2, 2] + 
           27412059*CHq3[3, 3] - 2205888*Pi^2*CHq3[3, 3] - 
           5240700*CHu[1, 1] + 3398880*Pi^2*CHu[1, 1] - 5240700*CHu[2, 2] + 
           3398880*Pi^2*CHu[2, 2] + 302532*CHu[3, 3]) + 
         32*MW2^8*MZ2^5*(3*(-48512839 + 4650368*Pi^2)*CHd[1, 1] + 
           3*(-48512839 + 4650368*Pi^2)*CHd[2, 2] - 145538517*CHd[3, 3] + 
           13951104*Pi^2*CHd[3, 3] + 562752*CHe[1, 1] - 310624693*CHe[2, 2] + 
           44541440*Pi^2*CHe[2, 2] + 562752*CHe[3, 3] + 562752*CHl1[1, 1] + 
           170105463*CHl1[2, 2] - 14984928*Pi^2*CHl1[2, 2] + 
           562752*CHl1[3, 3] - 279703685*CHl3[1, 1] + 29210912*Pi^2*
            CHl3[1, 1] - 133813346*CHl3[2, 2] + 14225984*Pi^2*CHl3[2, 2] - 
           562752*CHl3[3, 3] + 118471125*CHq1[1, 1] - 10623552*Pi^2*
            CHq1[1, 1] + 118471125*CHq1[2, 2] - 10623552*Pi^2*CHq1[2, 2] - 
           34527549*CHq1[3, 3] + 4605216*Pi^2*CHq1[3, 3] - 
           174708459*CHq3[1, 1] + 19833984*Pi^2*CHq3[1, 1] - 
           174708459*CHq3[2, 2] + 19833984*Pi^2*CHq3[2, 2] - 
           33427425*CHq3[3, 3] + 4605216*Pi^2*CHq3[3, 3] + 
           21454818*CHu[1, 1] + 2724288*Pi^2*CHu[1, 1] + 21454818*CHu[2, 2] + 
           2724288*Pi^2*CHu[2, 2] + 588816*CHu[3, 3]) + 
         8*MW2^6*MZ2^7*(57*(-3099779 + 335440*Pi^2)*CHd[1, 1] + 
           57*(-3099779 + 335440*Pi^2)*CHd[2, 2] - 176687403*CHd[3, 3] + 
           19120080*Pi^2*CHd[3, 3] - 449856*CHe[1, 1] - 489297943*CHe[2, 2] + 
           65310224*Pi^2*CHe[2, 2] - 449856*CHe[3, 3] - 449856*CHl1[1, 1] + 
           348694750*CHl1[2, 2] - 37483568*Pi^2*CHl1[2, 2] - 
           449856*CHl1[3, 3] - 505014114*CHl3[1, 1] + 60250752*Pi^2*
            CHl3[1, 1] - 227237084*CHl3[2, 2] + 22767184*Pi^2*CHl3[2, 2] + 
           449856*CHl3[3, 3] + 243663171*CHq1[1, 1] - 25207248*Pi^2*
            CHq1[1, 1] + 243663171*CHq1[2, 2] - 25207248*Pi^2*CHq1[2, 2] + 
           75273240*CHq1[3, 3] - 5621424*Pi^2*CHq1[3, 3] - 
           50430519*CHq3[1, 1] + 13964400*Pi^2*CHq3[1, 1] - 
           50430519*CHq3[2, 2] + 13964400*Pi^2*CHq3[2, 2] + 
           76063764*CHq3[3, 3] - 5621424*Pi^2*CHq3[3, 3] - 
           10619970*CHu[1, 1] + 4728864*Pi^2*CHu[1, 1] - 10619970*CHu[2, 2] + 
           4728864*Pi^2*CHu[2, 2] + 961020*CHu[3, 3]) - 
         2*MW2^4*MZ2^9*(3*(-36761971 + 3445552*Pi^2)*CHd[1, 1] + 
           3*(-36761971 + 3445552*Pi^2)*CHd[2, 2] - 110285913*CHd[3, 3] + 
           10336656*Pi^2*CHd[3, 3] + 611712*CHe[1, 1] - 228057517*CHe[2, 2] + 
           34333968*Pi^2*CHe[2, 2] + 611712*CHe[3, 3] + 611712*CHl1[1, 1] + 
           134790680*CHl1[2, 2] - 10888384*Pi^2*CHl1[2, 2] + 
           611712*CHl1[3, 3] - 198828721*CHl3[1, 1] + 21664896*Pi^2*
            CHl3[1, 1] - 104908613*CHl3[2, 2] + 10776512*Pi^2*CHl3[2, 2] - 
           611712*CHl3[3, 3] + 105837825*CHq1[1, 1] - 9062544*Pi^2*
            CHq1[1, 1] + 105837825*CHq1[2, 2] - 9062544*Pi^2*CHq1[2, 2] - 
           27405966*CHq1[3, 3] + 4113696*Pi^2*CHq1[3, 3] - 
           124666605*CHq3[1, 1] + 17289936*Pi^2*CHq3[1, 1] - 
           124666605*CHq3[2, 2] + 17289936*Pi^2*CHq3[2, 2] - 
           26204466*CHq3[3, 3] + 4113696*Pi^2*CHq3[3, 3] + 
           13420914*CHu[1, 1] + 2757216*Pi^2*CHu[1, 1] + 13420914*CHu[2, 2] + 
           2757216*Pi^2*CHu[2, 2] + 1759032*CHu[3, 3]) - 
         8*MW2^7*MZ2^6*((-426090333 + 42394944*Pi^2)*CHd[1, 1] + 
           (-426090333 + 42394944*Pi^2)*CHd[2, 2] - 426090333*CHd[3, 3] + 
           42394944*Pi^2*CHd[3, 3] + 1011072*CHe[1, 1] - 
           1005005257*CHe[2, 2] + 141063744*Pi^2*CHe[2, 2] + 
           1011072*CHe[3, 3] + 1011072*CHl1[1, 1] + 647291497*CHl1[2, 2] - 
           63071936*Pi^2*CHl1[2, 2] + 1011072*CHl1[3, 3] - 
           997456686*CHl3[1, 1] + 108601920*Pi^2*CHl3[1, 1] - 
           488015021*CHl3[2, 2] + 45529984*Pi^2*CHl3[2, 2] - 
           1011072*CHl3[3, 3] + 462074205*CHq1[1, 1] - 44029056*Pi^2*
            CHq1[1, 1] + 462074205*CHq1[2, 2] - 44029056*Pi^2*CHq1[2, 2] + 
           21012273*CHq1[3, 3] + 2726976*Pi^2*CHq1[3, 3] - 
           324510147*CHq3[1, 1] + 49483008*Pi^2*CHq3[1, 1] - 
           324510147*CHq3[2, 2] + 49483008*Pi^2*CHq3[2, 2] + 
           27098625*CHq3[3, 3] + 2726976*Pi^2*CHq3[3, 3] + 
           31209162*CHu[1, 1] + 10013952*Pi^2*CHu[1, 1] + 
           31209162*CHu[2, 2] + 10013952*Pi^2*CHu[2, 2] + 
           3415512*CHu[3, 3]))))/(1296*(MH2 - MW2)*(MT2 - MW2)^2*
     (2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 (32*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 Class[8]*((8*MW2^2*MZ2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
     B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*Alfas*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VMU^2*Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi) + 
   ((MW2*(3*MT2^7*(655360*MW2^10 - 2197504*MW2^9*MZ2 + 1418752*MW2^8*MZ2^2 + 
           3922944*MW2^7*MZ2^3 - 8965824*MW2^6*MZ2^4 + 8596800*MW2^5*MZ2^5 - 
           4750528*MW2^4*MZ2^6 + 1622872*MW2^3*MZ2^7 - 344128*MW2^2*MZ2^8 + 
           44550*MW2*MZ2^9 - 3375*MZ2^10) + MT2^6*(-8921088*MW2^11 + 
           2*MW2^2*MZ2^9*(28027003 - 3577472*Pi^2) + 16*MW2^4*MZ2^7*
            (24771749 - 3209344*Pi^2) + 5*MZ2^11*(150975 - 18688*Pi^2) - 
           2048*MW2^10*MZ2*(-7157 + 144*Pi^2) + 1024*MW2^9*MZ2^2*
            (20381 + 3776*Pi^2) - 512*MW2^8*MZ2^3*(24439 + 35160*Pi^2) + 
           12*MW2*MZ2^10*(-821487 + 102784*Pi^2) + 256*MW2^7*MZ2^4*
            (-735327 + 176488*Pi^2) - 224*MW2^6*MZ2^5*(-2089827 + 
             315808*Pi^2) + 32*MW2^5*MZ2^6*(-17233221 + 2293040*Pi^2) + 
           8*MW2^3*MZ2^8*(-23224837 + 2997184*Pi^2)) + 4*MW2^5*(MW2 + MZ2)*
          (718848*MW2^11 + MW2^2*MZ2^9*(14448515 - 1788736*Pi^2) + 
           10*MZ2^11*(19125 - 2336*Pi^2) - 1024*MW2^10*MZ2*(6383 + 72*Pi^2) + 
           256*MW2^9*MZ2^2*(47897 + 3776*Pi^2) - 512*MW2^8*MZ2^3*
            (-30503 + 8790*Pi^2) + 6*MW2*MZ2^10*(-418731 + 51392*Pi^2) + 
           128*MW2^7*MZ2^4*(-724059 + 88244*Pi^2) - 32*MW2^6*MZ2^5*
            (-5111865 + 552664*Pi^2) + 8*MW2^5*MZ2^6*(-20705457 + 
             2293040*Pi^2) + 2*MW2^3*MZ2^8*(-24534397 + 2997184*Pi^2) - 
           4*MW2^4*MZ2^7*(-27406151 + 3209344*Pi^2)) + 
         3*MT2^4*MW2*(1269760*MW2^12 - 49152*MW2^11*MZ2*(1837 + 30*Pi^2) + 
           5*MZ2^12*(-153675 + 18688*Pi^2) + 1024*MW2^10*MZ2^2*
            (243573 + 19168*Pi^2) - 4096*MW2^9*MZ2^3*(-40177 + 22919*Pi^2) + 
           1024*MW2^8*MZ2^4*(-1666533 + 238190*Pi^2) - 4*MW2*MZ2^11*
            (-3478311 + 425152*Pi^2) - 240*MW2^5*MZ2^7*(-11770171 + 
             1375520*Pi^2) + 4*MW2^2*MZ2^10*(-27055077 + 3330496*Pi^2) - 
           64*MW2^7*MZ2^5*(-53870313 + 6232592*Pi^2) - 8*MW2^3*MZ2^9*
            (-60672211 + 7469024*Pi^2) + 32*MW2^6*MZ2^6*(-120802367 + 
             13675856*Pi^2) + 8*MW2^4*MZ2^8*(-176946255 + 21404608*Pi^2)) + 
         MT2^2*MW2^2*(31334400*MW2^13 + 32*MW2^8*MZ2^5*(278126177 - 
             29210912*Pi^2) + 4*MW2^3*MZ2^10*(89184449 - 10940928*Pi^2) + 
           MW2*MZ2^12*(21632463 - 2653696*Pi^2) - 30720*MW2^12*MZ2*
            (11557 + 144*Pi^2) + 80*MZ2^13*(-19125 + 2336*Pi^2) + 
           1024*MW2^11*MZ2^2*(668519 + 56064*Pi^2) - 512*MW2^10*MZ2^3*
            (-1914901 + 511144*Pi^2) + 256*MW2^9*MZ2^4*(-21085247 + 
             2476472*Pi^2) + 288*MW2^7*MZ2^6*(-27518433 + 3016720*Pi^2) - 
           144*MW2^6*MZ2^7*(-27710657 + 3347264*Pi^2) + 8*MW2^5*MZ2^8*
            (-95468455 + 13776064*Pi^2) + MW2^2*MZ2^11*(-124186153 + 
             15375104*Pi^2) + 2*MW2^4*MZ2^9*(-198671569 + 21664896*Pi^2)) + 
         MT2*MW2^3*(-15286272*MW2^13 + 4*MW2^4*MZ2^9*(170089457 - 
             20088064*Pi^2) + MW2^2*MZ2^11*(83356067 - 10294528*Pi^2) + 
           40*MZ2^13*(19125 - 2336*Pi^2) + 12288*MW2^12*MZ2*
            (11719 + 144*Pi^2) + 288*MW2*MZ2^12*(-42863 + 5256*Pi^2) - 
           1536*MW2^11*MZ2^2*(141379 + 14528*Pi^2) + 512*MW2^10*MZ2^3*
            (-1034899 + 187728*Pi^2) - 1088*MW2^9*MZ2^4*(-1905049 + 
             195968*Pi^2) + 8*MW2^6*MZ2^7*(24393 + 2153024*Pi^2) - 
           64*MW2^7*MZ2^6*(-25924911 + 2857184*Pi^2) + 32*MW2^8*MZ2^5*
            (-86221609 + 8465664*Pi^2) + 8*MW2^5*MZ2^8*(-99682497 + 
             10445120*Pi^2) + MW2^3*MZ2^10*(-309406937 + 38041856*Pi^2)) + 
         MT2^5*(12238848*MW2^12 + MW2^2*MZ2^10*(117581429 - 14555392*Pi^2) + 
           40*MZ2^12*(19125 - 2336*Pi^2) + 24576*MW2^11*MZ2*
            (2369 + 72*Pi^2) - 512*MW2^10*MZ2^2*(497011 + 45888*Pi^2) + 
           512*MW2^9*MZ2^3*(-241475 + 218512*Pi^2) + 3*MW2*MZ2^11*
            (-4870623 + 598016*Pi^2) + 16*MW2^3*MZ2^9*(-33654599 + 
             4181696*Pi^2) - 64*MW2^8*MZ2^4*(-28222147 + 4516992*Pi^2) - 
           64*MW2^6*MZ2^6*(-67789827 + 7984448*Pi^2) + 32*MW2^7*MZ2^5*
            (-118995777 + 14675840*Pi^2) - 8*MW2^4*MZ2^8*(-198599053 + 
             24401792*Pi^2) + 8*MW2^5*MZ2^7*(-397918485 + 47684288*Pi^2)) + 
         MT2^3*MW2*(-28016640*MW2^13 + 32*MW2^5*MZ2^8*(130095439 - 
             15902224*Pi^2) + MW2^3*MZ2^10*(121918745 - 15000576*Pi^2) + 
           64*MW2^9*MZ2^4*(111925285 - 14621184*Pi^2) + 16*MW2^2*MZ2^11*
            (1386557 - 176208*Pi^2) + 40*MZ2^13*(19125 - 2336*Pi^2) + 
           2048*MW2^12*MZ2*(214301 + 2880*Pi^2) + 16384*MW2^10*MZ2^3*
            (-56868 + 22429*Pi^2) - 512*MW2^11*MZ2^2*(1971133 + 
             152192*Pi^2) + 2*MW2*MZ2^12*(-4252347 + 523264*Pi^2) + 
           128*MW2^8*MZ2^5*(-105122533 + 11618592*Pi^2) - 
           64*MW2^7*MZ2^6*(-220307547 + 24435104*Pi^2) + 2*MW2^4*MZ2^9*
            (-559069827 + 69852160*Pi^2) + 8*MW2^6*MZ2^7*(-1182317441 + 
             137875456*Pi^2))) - 
       MH2*(3*MT2^7*(655360*MW2^10 - 2197504*MW2^9*MZ2 + 1418752*MW2^8*
            MZ2^2 + 3922944*MW2^7*MZ2^3 - 8965824*MW2^6*MZ2^4 + 
           8596800*MW2^5*MZ2^5 - 4750528*MW2^4*MZ2^6 + 1622872*MW2^3*MZ2^7 - 
           344128*MW2^2*MZ2^8 + 44550*MW2*MZ2^9 - 3375*MZ2^10) + 
         4*MW2^5*(MW2 + MZ2)*(718848*MW2^11 + MW2^2*MZ2^9*
            (14435555 - 1788736*Pi^2) + 10*MZ2^11*(19125 - 2336*Pi^2) - 
           1024*MW2^10*MZ2*(6383 + 72*Pi^2) + 128*MW2^9*MZ2^2*
            (94849 + 7552*Pi^2) + 6*MW2*MZ2^10*(-418731 + 51392*Pi^2) - 
           64*MW2^8*MZ2^3*(-251863 + 70320*Pi^2) - 32*MW2^6*MZ2^5*
            (-5128947 + 552664*Pi^2) + 16*MW2^7*MZ2^4*(-5842251 + 
             705952*Pi^2) + 2*MW2^3*MZ2^8*(-24495067 + 2997184*Pi^2) - 
           4*MW2^4*MZ2^7*(-27370277 + 3209344*Pi^2) + 4*MW2^5*MZ2^6*
            (-41424189 + 4586080*Pi^2)) + MT2^6*(-8921088*MW2^11 + 
           2*MW2^2*MZ2^9*(28001083 - 3577472*Pi^2) + 16*MW2^4*MZ2^7*
            (24735875 - 3209344*Pi^2) + 32*MW2^6*MZ2^5*(14697117 - 
             2210656*Pi^2) + 5*MZ2^11*(150975 - 18688*Pi^2) - 
           2048*MW2^10*MZ2*(-7157 + 144*Pi^2) + 512*MW2^9*MZ2^2*
            (39817 + 7552*Pi^2) - 256*MW2^8*MZ2^3*(41039 + 70320*Pi^2) + 
           12*MW2*MZ2^10*(-821487 + 102784*Pi^2) + 64*MW2^7*MZ2^4*
            (-2991087 + 705952*Pi^2) + 8*MW2^3*MZ2^8*(-23185507 + 
             2997184*Pi^2) + 16*MW2^5*MZ2^6*(-34479717 + 4586080*Pi^2)) + 
         MT2^2*MW2^2*(31334400*MW2^13 + 32*MW2^8*MZ2^5*(278826557 - 
             29210912*Pi^2) + 4*MW2^3*MZ2^10*(89001209 - 10940928*Pi^2) + 
           MW2*MZ2^12*(21632463 - 2653696*Pi^2) - 30720*MW2^12*MZ2*
            (11557 + 144*Pi^2) + 80*MZ2^13*(-19125 + 2336*Pi^2) + 
           512*MW2^11*MZ2^2*(1322863 + 112128*Pi^2) - 256*MW2^10*MZ2^3*
            (-3943607 + 1022288*Pi^2) + 720*MW2^7*MZ2^6*(-10996875 + 
             1206688*Pi^2) - 144*MW2^6*MZ2^7*(-27617549 + 3347264*Pi^2) + 
           64*MW2^9*MZ2^4*(-85009841 + 9905888*Pi^2) + 8*MW2^5*MZ2^8*
            (-94968901 + 13776064*Pi^2) + MW2^2*MZ2^11*(-124082473 + 
             15375104*Pi^2) + 2*MW2^4*MZ2^9*(-198171745 + 21664896*Pi^2)) + 
         3*MT2^4*MW2*(1269760*MW2^12 - 49152*MW2^11*MZ2*(1837 + 30*Pi^2) + 
           5*MZ2^12*(-153675 + 18688*Pi^2) - 3328*MW2^9*MZ2^3*
            (-52609 + 28208*Pi^2) + 512*MW2^10*MZ2^2*(482421 + 38336*Pi^2) - 
           1024*MW2^7*MZ2^5*(-3380682 + 389537*Pi^2) - 4*MW2*MZ2^11*
            (-3478311 + 425152*Pi^2) - 480*MW2^5*MZ2^7*(-5879549 + 
             687760*Pi^2) + 4*MW2^2*MZ2^10*(-27042117 + 3330496*Pi^2) + 
           64*MW2^8*MZ2^4*(-26944779 + 3811040*Pi^2) - 8*MW2^3*MZ2^9*
            (-60600481 + 7469024*Pi^2) + 8*MW2^4*MZ2^8*(-176677857 + 
             21404608*Pi^2) + 16*MW2^6*MZ2^6*(-241807765 + 27351712*Pi^2)) + 
         MT2*MW2^3*(-15286272*MW2^13 + 4*MW2^4*MZ2^9*(169787741 - 
             20088064*Pi^2) + MW2^2*MZ2^11*(83304227 - 10294528*Pi^2) + 
           40*MZ2^13*(19125 - 2336*Pi^2) + 12288*MW2^12*MZ2*
            (11719 + 144*Pi^2) + 288*MW2*MZ2^12*(-42863 + 5256*Pi^2) - 
           1536*MW2^11*MZ2^2*(139489 + 14528*Pi^2) + 512*MW2^10*MZ2^3*
            (-1055581 + 187728*Pi^2) - 352*MW2^7*MZ2^6*(-4689555 + 
             519488*Pi^2) + 8*MW2^6*MZ2^7*(807843 + 2153024*Pi^2) - 
           64*MW2^9*MZ2^4*(-32582879 + 3331456*Pi^2) + 32*MW2^8*MZ2^5*
            (-86270191 + 8465664*Pi^2) + 8*MW2^5*MZ2^8*(-99729783 + 
             10445120*Pi^2) + MW2^3*MZ2^10*(-308936777 + 38041856*Pi^2)) + 
         MT2^5*(12238848*MW2^12 + 32*MW2^6*MZ2^6*(135687807 - 
             15968896*Pi^2) + MW2^2*MZ2^10*(117529589 - 14555392*Pi^2) + 
           40*MZ2^12*(19125 - 2336*Pi^2) + 24576*MW2^11*MZ2*
            (2369 + 72*Pi^2) + 3584*MW2^9*MZ2^3*(-37991 + 31216*Pi^2) - 
           512*MW2^10*MZ2^2*(491341 + 45888*Pi^2) + 3*MW2*MZ2^11*
            (-4870623 + 598016*Pi^2) + 32*MW2^3*MZ2^9*(-16807747 + 
             2090848*Pi^2) - 64*MW2^8*MZ2^4*(-28552177 + 4516992*Pi^2) + 
           32*MW2^7*MZ2^5*(-119505303 + 14675840*Pi^2) - 8*MW2^4*MZ2^8*
            (-198291325 + 24401792*Pi^2) + 8*MW2^5*MZ2^7*(-397514547 + 
             47684288*Pi^2)) + MT2^3*MW2*(-28016640*MW2^13 + 
           16*MW2^5*MZ2^8*(259712555 - 31804448*Pi^2) + MW2^3*MZ2^10*
            (122129705 - 15000576*Pi^2) + 64*MW2^9*MZ2^4*(112976017 - 
             14621184*Pi^2) + 16*MW2^2*MZ2^11*(1383317 - 176208*Pi^2) + 
           40*MZ2^13*(19125 - 2336*Pi^2) + 2048*MW2^12*MZ2*
            (214301 + 2880*Pi^2) + 4096*MW2^10*MZ2^3*(-237507 + 89716*Pi^2) - 
           512*MW2^11*MZ2^2*(1952233 + 152192*Pi^2) + 2*MW2*MZ2^12*
            (-4252347 + 523264*Pi^2) + 256*MW2^8*MZ2^5*(-52749137 + 
             5809296*Pi^2) - 64*MW2^7*MZ2^6*(-220392471 + 24435104*Pi^2) + 
           2*MW2^4*MZ2^9*(-558523779 + 69852160*Pi^2) + 8*MW2^6*MZ2^7*
            (-1180662269 + 137875456*Pi^2))) - 144*MH2^2*(MT2 - MW2)^2*MW2^2*
        MZ2^4*(480*MW2^4 - 592*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 
         151*MZ2^4)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2^2)/
      (1296*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (2*MH2*MW2^2*MZ2^2*(12*MW2^2*MZ2*(480*MW2^4 - 592*MW2^3*MZ2 - 
          204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 151*MZ2^4) + 
        MH2^3*(-480*MW2^4 + 592*MW2^3*MZ2 + 204*MW2^2*MZ2^2 - 480*MW2*MZ2^3 + 
          151*MZ2^4) + MH2^2*(960*MW2^5 + 256*MW2^4*MZ2 - 2184*MW2^3*MZ2^2 + 
          348*MW2^2*MZ2^3 + 1138*MW2*MZ2^4 - 453*MZ2^5) + 
        MH2*(-480*MW2^6 - 5168*MW2^5*MZ2 + 5772*MW2^4*MZ2^2 + 
          4848*MW2^3*MZ2^3 - 6941*MW2^2*MZ2^4 + 1608*MW2*MZ2^5 + 180*MZ2^6))*
       SW2^2*B0i[bb0, 0, 0, MH2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((-18*MT2^9*(-2*MW2 + MZ2)^2*(512*MW2^7 - 640*MW2^6*MZ2 - 
          896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 704*MW2^3*MZ2^4 - 
          308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) + 
        MT2^8*(512000*MW2^10 - 1485824*MW2^9*MZ2 + 642560*MW2^8*MZ2^2 + 
          2792064*MW2^7*MZ2^3 - 5428416*MW2^6*MZ2^4 + 4802688*MW2^5*MZ2^5 - 
          2434160*MW2^4*MZ2^6 + 663080*MW2^3*MZ2^7 - 52940*MW2^2*MZ2^8 - 
          11160*MW2*MZ2^9 + 675*MZ2^10) - MT2^7*(2662400*MW2^11 - 
          8938496*MW2^10*MZ2 + 6915584*MW2^9*MZ2^2 + 12845952*MW2^8*MZ2^3 - 
          34983936*MW2^7*MZ2^4 + 38235072*MW2^6*MZ2^5 - 23820176*MW2^5*
           MZ2^6 + 8479832*MW2^4*MZ2^7 - 1452056*MW2^3*MZ2^8 + 
          51504*MW2^2*MZ2^9 + 4545*MW2*MZ2^10 - 225*MZ2^11) + 
        2*MT2^6*MW2*(3643392*MW2^11 - 13291008*MW2^10*MZ2 + 
          12617216*MW2^9*MZ2^2 + 16468288*MW2^8*MZ2^3 - 55292800*MW2^7*
           MZ2^4 + 66133776*MW2^6*MZ2^5 - 43754424*MW2^5*MZ2^6 + 
          16198800*MW2^4*MZ2^7 - 2812106*MW2^3*MZ2^8 + 68636*MW2^2*MZ2^9 + 
          17980*MW2*MZ2^10 + 225*MZ2^11) - 4*MT2*MW2^6*(91136*MW2^11 - 
          481792*MW2^10*MZ2 + 510720*MW2^9*MZ2^2 + 1423296*MW2^8*MZ2^3 - 
          3983216*MW2^7*MZ2^4 + 3032512*MW2^6*MZ2^5 + 659656*MW2^5*MZ2^6 - 
          2229152*MW2^4*MZ2^7 + 1160709*MW2^3*MZ2^8 - 162003*MW2^2*MZ2^9 - 
          27472*MW2*MZ2^10 + 5120*MZ2^11) + 4*MT2^2*MW2^5*
         (619520*MW2^11 - 2524416*MW2^10*MZ2 + 2114048*MW2^9*MZ2^2 + 
          6434784*MW2^8*MZ2^3 - 17485024*MW2^7*MZ2^4 + 16229448*MW2^6*MZ2^5 - 
          3579116*MW2^5*MZ2^6 - 4509036*MW2^4*MZ2^7 + 3452917*MW2^3*MZ2^8 - 
          742110*MW2^2*MZ2^9 - 31424*MW2*MZ2^10 + 18465*MZ2^11) + 
        MT2^5*MW2*(-11837440*MW2^12 + 45028352*MW2^11*MZ2 - 
          45165568*MW2^10*MZ2^2 - 58407552*MW2^9*MZ2^3 + 
          206184256*MW2^8*MZ2^4 - 250570176*MW2^7*MZ2^5 + 
          162445648*MW2^6*MZ2^6 - 54403952*MW2^5*MZ2^7 + 
          5662984*MW2^4*MZ2^8 + 1339518*MW2^3*MZ2^9 - 262804*MW2^2*MZ2^10 - 
          2070*MW2*MZ2^11 + 225*MZ2^12) + MT2^4*MW2^2*(11874304*MW2^12 - 
          45868032*MW2^11*MZ2 + 44424704*MW2^10*MZ2^2 + 72240000*MW2^9*
           MZ2^3 - 237724352*MW2^8*MZ2^4 + 277393216*MW2^7*MZ2^5 - 
          162347056*MW2^6*MZ2^6 + 38006184*MW2^5*MZ2^7 + 
          6028108*MW2^4*MZ2^8 - 4571760*MW2^3*MZ2^9 + 506213*MW2^2*MZ2^10 + 
          20660*MW2*MZ2^11 + 1125*MZ2^12) - MT2^3*MW2^3*
         (7249920*MW2^12 - 28220416*MW2^11*MZ2 + 24987136*MW2^10*MZ2^2 + 
          56999552*MW2^9*MZ2^3 - 167930496*MW2^8*MZ2^4 + 
          179155392*MW2^7*MZ2^5 - 81912528*MW2^6*MZ2^6 - 
          2261384*MW2^5*MZ2^7 + 17059448*MW2^4*MZ2^8 - 5455868*MW2^3*MZ2^9 + 
          246987*MW2^2*MZ2^10 + 64815*MW2*MZ2^11 + 2700*MZ2^12) - 
        1024*MW2^8*MZ2^3*(160*MW2^7 - 16*MW2^6*MZ2 - 660*MW2^5*MZ2^2 + 
          428*MW2^4*MZ2^3 + 439*MW2^3*MZ2^4 - 435*MW2^2*MZ2^5 + 
          58*MW2*MZ2^6 + 20*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
        3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     (CW2*(MW2^2*(-6*MT2^8*(-2*MW2 + MZ2)^2*(512*MW2^7 - 640*MW2^6*MZ2 - 
            896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 704*MW2^3*MZ2^4 - 
            308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) - 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 715392*MW2^8*MZ2^2 - 
            1071200*MW2^7*MZ2^3 + 625648*MW2^6*MZ2^4 + 78064*MW2^5*MZ2^5 - 
            271136*MW2^4*MZ2^6 + 119122*MW2^3*MZ2^7 - 17933*MW2^2*MZ2^8 + 
            1497*MW2*MZ2^9 - 510*MZ2^10) + 16*MW2^6*(3840*MW2^11 - 
            46848*MW2^10*MZ2 + 124128*MW2^9*MZ2^2 - 79376*MW2^8*MZ2^3 - 
            105736*MW2^7*MZ2^4 + 166604*MW2^6*MZ2^5 - 47536*MW2^5*MZ2^6 - 
            35926*MW2^4*MZ2^7 + 25148*MW2^3*MZ2^8 - 4337*MW2^2*MZ2^9 + 
            183*MW2*MZ2^10 - 90*MZ2^11) + MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20352000*MW2^9*MZ2^2 - 30270080*MW2^8*
             MZ2^3 + 18660672*MW2^7*MZ2^4 + 1216992*MW2^6*MZ2^5 - 
            7888512*MW2^5*MZ2^6 + 4047024*MW2^4*MZ2^7 - 797568*MW2^3*MZ2^8 + 
            73820*MW2^2*MZ2^9 - 16113*MW2*MZ2^10 + 1890*MZ2^11) - 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            60813312*MW2^9*MZ2^2 - 90658176*MW2^8*MZ2^3 + 57077504*MW2^7*
             MZ2^4 + 2561216*MW2^6*MZ2^5 - 23932144*MW2^5*MZ2^6 + 
            12894200*MW2^4*MZ2^7 - 2706376*MW2^3*MZ2^8 + 246476*MW2^2*MZ2^9 - 
            44487*MW2*MZ2^10 + 6585*MZ2^11) + MT2*MW2^4*(-454656*MW2^12 + 
            5409792*MW2^11*MZ2 - 15909888*MW2^10*MZ2^2 + 15879296*MW2^9*
             MZ2^3 + 2429056*MW2^8*MZ2^4 - 14782912*MW2^7*MZ2^5 + 
            7825424*MW2^6*MZ2^6 + 1303688*MW2^5*MZ2^7 - 2306200*MW2^4*MZ2^8 + 
            662880*MW2^3*MZ2^9 - 69077*MW2^2*MZ2^10 + 10203*MW2*MZ2^11 - 
            1440*MZ2^12) + 2*MT2^4*MW2*(1228800*MW2^12 - 14611968*MW2^11*
             MZ2 + 49424640*MW2^10*MZ2^2 - 72187328*MW2^9*MZ2^3 + 
            43059648*MW2^8*MZ2^4 + 5109472*MW2^7*MZ2^5 - 20168936*MW2^6*
             MZ2^6 + 9657784*MW2^5*MZ2^7 - 1484138*MW2^4*MZ2^8 - 
            18591*MW2^3*MZ2^9 - 7331*MW2^2*MZ2^10 + 1086*MW2*MZ2^11 + 
            1020*MZ2^12) + MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 52709376*MW2^10*MZ2^2 - 64956288*MW2^9*MZ2^3 + 
            18394688*MW2^8*MZ2^4 + 29033696*MW2^7*MZ2^5 - 25162240*MW2^6*
             MZ2^6 + 2808224*MW2^5*MZ2^7 + 3790064*MW2^4*MZ2^8 - 
            1445356*MW2^3*MZ2^9 + 149823*MW2^2*MZ2^10 - 16704*MW2*MZ2^11 + 
            4395*MZ2^12) - MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 94315008*MW2^10*MZ2^2 - 130129024*MW2^9*MZ2^3 + 
            64472000*MW2^8*MZ2^4 + 25347776*MW2^7*MZ2^5 - 41253568*MW2^6*
             MZ2^6 + 13553960*MW2^5*MZ2^7 + 858788*MW2^4*MZ2^8 - 
            1054152*MW2^3*MZ2^9 + 102018*MW2^2*MZ2^10 - 13074*MW2*MZ2^11 + 
            5445*MZ2^12)) + 2*MH2*MW2*(6*MT2^8*(-2*MW2 + MZ2)^2*
           (512*MW2^7 - 640*MW2^6*MZ2 - 896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 
            704*MW2^3*MZ2^4 - 308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) + 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 724032*MW2^8*MZ2^2 - 
            1099136*MW2^7*MZ2^3 + 651928*MW2^6*MZ2^4 + 83392*MW2^5*MZ2^5 - 
            294806*MW2^4*MZ2^6 + 133198*MW2^3*MZ2^7 - 20651*MW2^2*MZ2^8 + 
            1497*MW2*MZ2^9 - 510*MZ2^10) - 8*MW2^6*(7680*MW2^11 - 
            93696*MW2^10*MZ2 + 252576*MW2^9*MZ2^2 - 168400*MW2^8*MZ2^3 - 
            212300*MW2^7*MZ2^4 + 349012*MW2^6*MZ2^5 - 104243*MW2^5*MZ2^6 - 
            76649*MW2^4*MZ2^7 + 55975*MW2^3*MZ2^8 - 10033*MW2^2*MZ2^9 + 
            366*MW2*MZ2^10 - 180*MZ2^11) - MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20593920*MW2^9*MZ2^2 - 31086848*MW2^8*
             MZ2^3 + 19508256*MW2^7*MZ2^4 + 1261056*MW2^6*MZ2^5 - 
            8572584*MW2^5*MZ2^6 + 4535832*MW2^4*MZ2^7 - 929976*MW2^3*MZ2^8 + 
            84692*MW2^2*MZ2^9 - 16113*MW2*MZ2^10 + 1890*MZ2^11) + 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            61539072*MW2^9*MZ2^2 - 93143040*MW2^8*MZ2^3 + 59732000*MW2^7*
             MZ2^4 + 2588288*MW2^6*MZ2^5 - 26005672*MW2^5*MZ2^6 + 
            14455304*MW2^4*MZ2^7 - 3159904*MW2^3*MZ2^8 + 289964*MW2^2*MZ2^9 - 
            44487*MW2*MZ2^10 + 6585*MZ2^11) - 2*MT2^4*MW2*(1228800*MW2^12 - 
            14611968*MW2^11*MZ2 + 50029440*MW2^10*MZ2^2 - 74229248*MW2^9*
             MZ2^3 + 45161328*MW2^8*MZ2^4 + 5275504*MW2^7*MZ2^5 - 
            21931676*MW2^6*MZ2^6 + 10869148*MW2^5*MZ2^7 - 1767818*MW2^4*
             MZ2^8 - 19563*MW2^3*MZ2^9 - 1895*MW2^2*MZ2^10 + 
            1086*MW2*MZ2^11 + 1020*MZ2^12) + MT2*MW2^4*(454656*MW2^12 - 
            5409792*MW2^11*MZ2 + 16151808*MW2^10*MZ2^2 - 16523264*MW2^9*
             MZ2^3 - 2174752*MW2^8*MZ2^4 + 15464320*MW2^7*MZ2^5 - 
            8508056*MW2^6*MZ2^6 - 1309592*MW2^5*MZ2^7 + 2549992*MW2^4*MZ2^8 - 
            762672*MW2^3*MZ2^9 + 79949*MW2^2*MZ2^10 - 10203*MW2*MZ2^11 + 
            1440*MZ2^12) - MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 53435136*MW2^10*MZ2^2 - 67130112*MW2^9*MZ2^3 + 
            19939808*MW2^8*MZ2^4 + 30342080*MW2^7*MZ2^5 - 27359320*MW2^6*
             MZ2^6 + 3453272*MW2^5*MZ2^7 + 4127312*MW2^4*MZ2^8 - 
            1668628*MW2^3*MZ2^9 + 182439*MW2^2*MZ2^10 - 16704*MW2*MZ2^11 + 
            4395*MZ2^12) + MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 95524608*MW2^10*MZ2^2 - 134040064*MW2^9*MZ2^3 + 
            68047520*MW2^8*MZ2^4 + 26428928*MW2^7*MZ2^5 - 44882728*MW2^6*
             MZ2^6 + 15460664*MW2^5*MZ2^7 + 762308*MW2^4*MZ2^8 - 
            1223064*MW2^3*MZ2^9 + 134634*MW2^2*MZ2^10 - 13074*MW2*MZ2^11 + 
            5445*MZ2^12)) + MH2^2*(-6*MT2^8*(-2*MW2 + MZ2)^2*
           (512*MW2^7 - 640*MW2^6*MZ2 - 896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 
            704*MW2^3*MZ2^4 - 308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) - 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 726912*MW2^8*MZ2^2 - 
            1102304*MW2^7*MZ2^3 + 636880*MW2^6*MZ2^4 + 119680*MW2^5*MZ2^5 - 
            324056*MW2^4*MZ2^6 + 140866*MW2^3*MZ2^7 - 19301*MW2^2*MZ2^8 + 
            777*MW2*MZ2^9 - 510*MZ2^10) + 16*MW2^6*(3840*MW2^11 - 
            46848*MW2^10*MZ2 + 127008*MW2^9*MZ2^2 - 84272*MW2^8*MZ2^3 - 
            110704*MW2^7*MZ2^4 + 179816*MW2^6*MZ2^5 - 50362*MW2^5*MZ2^6 - 
            43720*MW2^4*MZ2^7 + 30242*MW2^3*MZ2^8 - 4859*MW2^2*MZ2^9 + 
            3*MW2*MZ2^10 - 90*MZ2^11) + MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20674560*MW2^9*MZ2^2 - 31187072*MW2^8*
             MZ2^3 + 19099584*MW2^7*MZ2^4 + 2337312*MW2^6*MZ2^5 - 
            9536736*MW2^5*MZ2^6 + 4867536*MW2^4*MZ2^7 - 922848*MW2^3*MZ2^8 + 
            59132*MW2^2*MZ2^9 - 13233*MW2*MZ2^10 + 1890*MZ2^11) - 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            61780992*MW2^9*MZ2^2 - 93455232*MW2^8*MZ2^3 + 58518656*MW2^7*
             MZ2^4 + 5877248*MW2^6*MZ2^5 - 29043280*MW2^5*MZ2^6 + 
            15567416*MW2^4*MZ2^7 - 3169192*MW2^3*MZ2^8 + 207884*MW2^2*MZ2^9 - 
            32967*MW2*MZ2^10 + 6585*MZ2^11) + MT2*MW2^4*(-454656*MW2^12 + 
            5409792*MW2^11*MZ2 - 16232448*MW2^10*MZ2^2 + 16565888*MW2^9*
             MZ2^3 + 2658304*MW2^8*MZ2^4 - 16252288*MW2^7*MZ2^5 + 
            8686256*MW2^6*MZ2^6 + 1708040*MW2^5*MZ2^7 - 2827480*MW2^4*MZ2^8 + 
            791904*MW2^3*MZ2^9 - 63029*MW2^2*MZ2^10 + 7323*MW2*MZ2^11 - 
            1440*MZ2^12) + 2*MT2^4*MW2*(1228800*MW2^12 - 14611968*MW2^11*
             MZ2 + 50231040*MW2^10*MZ2^2 - 74479808*MW2^9*MZ2^3 + 
            44133888*MW2^8*MZ2^4 + 7972480*MW2^7*MZ2^5 - 24311960*MW2^6*
             MZ2^6 + 11625832*MW2^5*MZ2^7 - 1691498*MW2^4*MZ2^8 - 
            98799*MW2^3*MZ2^9 + 2605*MW2^2*MZ2^10 + 2526*MW2*MZ2^11 + 
            1020*MZ2^12) + MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 53677056*MW2^10*MZ2^2 - 67338624*MW2^9*MZ2^3 + 
            18577856*MW2^8*MZ2^4 + 33127328*MW2^7*MZ2^5 - 28909984*MW2^6*
             MZ2^6 + 3076928*MW2^5*MZ2^7 + 4745072*MW2^4*MZ2^8 - 
            1794124*MW2^3*MZ2^9 + 151839*MW2^2*MZ2^10 - 8064*MW2*MZ2^11 + 
            4395*MZ2^12) - MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 95927808*MW2^10*MZ2^2 - 134483584*MW2^9*MZ2^3 + 
            65906240*MW2^8*MZ2^4 + 31547264*MW2^7*MZ2^5 - 48797152*MW2^6*
             MZ2^6 + 16098728*MW2^5*MZ2^7 + 1302308*MW2^4*MZ2^8 - 
            1415880*MW2^3*MZ2^9 + 118434*MW2^2*MZ2^10 - 4434*MW2*MZ2^11 + 
            5445*MZ2^12)))*B0i[bb0, 0, 0, MW2])/(72*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + ((49152*MW2^11 - 393216*MW2^10*MZ2 + 
        947200*MW2^9*MZ2^2 + 64*MW2^7*(194*MH2 - 10381*MZ2)*MZ2^3 - 
        32*MW2^6*(365*MH2 - 44687*MZ2)*MZ2^4 - 4986*MW2*MZ2^10 + 490*MZ2^11 - 
        768*MW2^8*MZ2^2*(5*MH2 + 867*MZ2) - 46*MW2^3*MZ2^7*
         (136*MH2 + 1007*MZ2) + MW2^2*MZ2^8*(1208*MH2 + 14867*MZ2) + 
        4*MW2^4*MZ2^6*(2630*MH2 + 70943*MZ2) - 8*MW2^5*MZ2^5*
         (296*MH2 + 118805*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (36*MZ2*(-2*MW2 + MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (480*MW2^4 - 592*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 
        151*MZ2^4)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(9*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((36*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(256*MW2^5 - 384*MW2^4*MZ2 - 
          32*MW2^3*MZ2^2 + 328*MW2^2*MZ2^3 - 180*MW2*MZ2^4 + 25*MZ2^5) + 
        2*MT2^3*(63488*MW2^10 - 134144*MW2^9*MZ2 - 123904*MW2^8*MZ2^2 + 
          685632*MW2^7*MZ2^3 - 987456*MW2^6*MZ2^4 + 790056*MW2^5*MZ2^5 - 
          389696*MW2^4*MZ2^6 + 103742*MW2^3*MZ2^7 - 4442*MW2^2*MZ2^8 - 
          3420*MW2*MZ2^9 + 225*MZ2^10) + MT2^2*MW2*(-327680*MW2^10 + 
          839680*MW2^9*MZ2 + 20480*MW2^8*MZ2^2 - 2687872*MW2^7*MZ2^3 + 
          4932672*MW2^6*MZ2^4 - 4804752*MW2^5*MZ2^5 + 2841104*MW2^4*MZ2^6 - 
          947764*MW2^3*MZ2^7 + 131896*MW2^2*MZ2^8 + 1282*MW2*MZ2^9 + 
          225*MZ2^10) + 2*MT2*MW2*(63488*MW2^11 + 22528*MW2^10*MZ2 - 
          640000*MW2^9*MZ2^2 + 1361856*MW2^8*MZ2^3 - 1420608*MW2^7*MZ2^4 + 
          818856*MW2^6*MZ2^5 - 110840*MW2^5*MZ2^6 - 205318*MW2^4*MZ2^7 + 
          135004*MW2^3*MZ2^8 - 22329*MW2^2*MZ2^9 - 2295*MW2*MZ2^10 + 
          225*MZ2^11) + MW2^2*(36864*MW2^11 - 176128*MW2^10*MZ2 + 
          233472*MW2^9*MZ2^2 - 129024*MW2^8*MZ2^3 + 133760*MW2^7*MZ2^4 - 
          74304*MW2^6*MZ2^5 - 231672*MW2^5*MZ2^6 + 351148*MW2^4*MZ2^7 - 
          172806*MW2^3*MZ2^8 + 27453*MW2^2*MZ2^9 - 23*MW2*MZ2^10 + 
          450*MZ2^11))*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*(-2*MW2 + MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     ((18*MT2^4*(-2*MW2 + MZ2)^2*(512*MW2^7 - 1408*MW2^6*MZ2 + 
          1024*MW2^5*MZ2^2 + 624*MW2^4*MZ2^3 - 1392*MW2^3*MZ2^4 + 
          848*MW2^2*MZ2^5 - 230*MW2*MZ2^6 + 25*MZ2^7) - 
        9*MT2^3*(-2*MW2 + MZ2)^2*(1024*MW2^8 - 5376*MW2^7*MZ2 + 
          8320*MW2^6*MZ2^2 - 1952*MW2^5*MZ2^3 - 7120*MW2^4*MZ2^4 + 
          7968*MW2^3*MZ2^5 - 3544*MW2^2*MZ2^6 + 740*MW2*MZ2^7 - 75*MZ2^8) + 
        MT2*MW2^2*(-86016*MW2^10 + 396288*MW2^9*MZ2 - 176640*MW2^8*MZ2^2 - 
          1432960*MW2^7*MZ2^3 + 2561216*MW2^6*MZ2^4 - 1212384*MW2^5*MZ2^5 - 
          663504*MW2^4*MZ2^6 + 882192*MW2^3*MZ2^7 - 280236*MW2^2*MZ2^8 + 
          3832*MW2*MZ2^9 + 8401*MZ2^10) + MT2^2*(24576*MW2^11 - 
          181248*MW2^10*MZ2 + 262656*MW2^9*MZ2^2 + 93824*MW2^8*MZ2^3 - 
          371712*MW2^7*MZ2^4 + 117216*MW2^6*MZ2^5 + 67728*MW2^5*MZ2^6 + 
          51768*MW2^4*MZ2^7 - 95196*MW2^3*MZ2^8 + 32998*MW2^2*MZ2^9 - 
          2970*MW2*MZ2^10 + 225*MZ2^11) + 16*MW2^4*MZ2^2*
         (3840*MW2^7 - 3072*MW2^6*MZ2 - 20064*MW2^5*MZ2^2 + 
          25616*MW2^4*MZ2^3 + 2560*MW2^3*MZ2^4 - 12144*MW2^2*MZ2^5 + 
          2666*MW2*MZ2^6 + 511*MZ2^7)*SW2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (72*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
     (MW2^3*(896*MW2^7 - 5824*MW2^6*MZ2 + 8768*MW2^5*MZ2^2 + 
        3720*MW2^4*MZ2^3 - 16590*MW2^3*MZ2^4 + 9982*MW2^2*MZ2^5 + 
        55*MW2*MZ2^6 - 980*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (3*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
          320*MW2*MZ2^3 + 83*MZ2^4) + MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 
          32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 112*MW2^3*MZ2^2 + 
          134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
          130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MW2^2*(-2048*MW2^8 + 13312*MW2^7*MZ2 - 21632*MW2^6*MZ2^2 + 
        1760*MW2^5*MZ2^3 + 20264*MW2^4*MZ2^4 - 13880*MW2^3*MZ2^5 + 
        2777*MW2^2*MZ2^6 - 1210*MW2*MZ2^7 + 621*MZ2^8)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 85*MW2^2*MZ2^2 + 
          30*MW2*MZ2^3 + 37*MZ2^4) + MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 
          352*MW2^3*MZ2^2 + 296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
          452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
        4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(12*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(32*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] + 
        4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] - 8*Ced[2, 2, 1, 1] - 
        8*Ced[2, 2, 2, 2] - 8*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 
        3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 2, 2] - 
        44*Cee[2, 2, 2, 2] - 44*Cee[2, 2, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] + 16*Ceu[2, 2, 1, 1] + 16*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
        3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] - 8*Cld[2, 2, 1, 1] - 
        8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
        3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 2, 2] - 
        11*Cle[2, 2, 1, 1] - 22*Cle[2, 2, 2, 2] - 11*Cle[2, 2, 3, 3] - 
        11*Cle[3, 3, 2, 2] - 22*Cll[1, 1, 2, 2] - 44*Cll[2, 2, 2, 2] - 
        22*Cll[2, 2, 3, 3] - 22*Cll[2, 3, 3, 2] - 3*Clq1[1, 1, 1, 1] - 
        3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] + 8*Clq1[2, 2, 1, 1] + 
        8*Clq1[2, 2, 2, 2] - 8*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
        9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 24*Clq3[2, 2, 1, 1] - 
        24*Clq3[2, 2, 2, 2] - 8*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
        9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
        6*Clu[1, 1, 2, 2] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
        6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 
        6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] + 
        8*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] + 
        8*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] - 
        8*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
        4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] - 
        12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
        12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
        12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] + 
        84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 28*Cdd[1, 3, 3, 1] + 
        56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 28*Cdd[2, 3, 3, 2] + 
        56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 21*Ced[1, 1, 2, 2] + 
        21*Ced[1, 1, 3, 3] - 46*Ced[2, 2, 1, 1] - 46*Ced[2, 2, 2, 2] - 
        46*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 21*Ced[3, 3, 2, 2] + 
        21*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 2, 2] - 268*Cee[2, 2, 2, 2] - 
        268*Cee[2, 2, 3, 3] - 42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] + 
        92*Ceu[2, 2, 1, 1] + 92*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
        42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 21*Cld[1, 1, 2, 2] + 
        21*Cld[1, 1, 3, 3] - 35*Cld[2, 2, 1, 1] - 35*Cld[2, 2, 2, 2] - 
        35*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 21*Cld[3, 3, 2, 2] + 
        21*Cld[3, 3, 3, 3] - 67*Cle[1, 1, 2, 2] - 56*Cle[2, 2, 1, 1] - 
        123*Cle[2, 2, 2, 2] - 56*Cle[2, 2, 3, 3] - 67*Cle[3, 3, 2, 2] - 
        112*Cll[1, 1, 2, 2] - 202*Cll[2, 2, 2, 2] - 112*Cll[2, 2, 3, 3] - 
        90*Cll[2, 3, 3, 2] - 21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] + 
        12*Clq1[1, 1, 3, 3] + 35*Clq1[2, 2, 1, 1] + 35*Clq1[2, 2, 2, 2] - 
        11*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 21*Clq1[3, 3, 2, 2] + 
        12*Clq1[3, 3, 3, 3] + 27*Clq3[1, 1, 1, 1] + 27*Clq3[1, 1, 2, 2] + 
        6*Clq3[1, 1, 3, 3] - 75*Clq3[2, 2, 1, 1] - 75*Clq3[2, 2, 2, 2] - 
        17*Clq3[2, 2, 3, 3] + 27*Clq3[3, 3, 1, 1] + 27*Clq3[3, 3, 2, 2] + 
        6*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] + 
        70*Clu[2, 2, 1, 1] + 70*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
        42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] - 
        42*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] - 
        42*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 
        24*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] + 46*Cqe[1, 1, 2, 2] - 
        21*Cqe[1, 1, 3, 3] - 21*Cqe[2, 2, 1, 1] + 46*Cqe[2, 2, 2, 2] - 
        21*Cqe[2, 2, 3, 3] + 12*Cqe[3, 3, 1, 1] - 22*Cqe[3, 3, 2, 2] + 
        12*Cqe[3, 3, 3, 3] + 76*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] - 
        48*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 
        76*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 
        8*Cqq1[3, 3, 3, 3] + 156*Cqq3[1, 1, 1, 1] + 324*Cqq3[1, 1, 2, 2] + 
        72*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        156*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 
        8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 
        84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] - 48*Cqu1[3, 3, 1, 1] - 
        48*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] - 
        84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] - 
        84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 
        112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(160*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] + 
        240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] + 
        160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] + 
        160*Cdd[3, 3, 3, 3] + 60*Ced[1, 1, 1, 1] + 60*Ced[1, 1, 2, 2] + 
        60*Ced[1, 1, 3, 3] - 136*Ced[2, 2, 1, 1] - 136*Ced[2, 2, 2, 2] - 
        136*Ced[2, 2, 3, 3] + 60*Ced[3, 3, 1, 1] + 60*Ced[3, 3, 2, 2] + 
        60*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 2, 2] - 784*Cee[2, 2, 2, 2] - 
        784*Cee[2, 2, 3, 3] - 120*Ceu[1, 1, 1, 1] - 120*Ceu[1, 1, 2, 2] + 
        272*Ceu[2, 2, 1, 1] + 272*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 
        120*Ceu[3, 3, 2, 2] + 60*Cld[1, 1, 1, 1] + 60*Cld[1, 1, 2, 2] + 
        60*Cld[1, 1, 3, 3] - 38*Cld[2, 2, 1, 1] - 38*Cld[2, 2, 2, 2] - 
        38*Cld[2, 2, 3, 3] + 60*Cld[3, 3, 1, 1] + 60*Cld[3, 3, 2, 2] + 
        60*Cld[3, 3, 3, 3] - 196*Cle[1, 1, 2, 2] - 98*Cle[2, 2, 1, 1] - 
        294*Cle[2, 2, 2, 2] - 98*Cle[2, 2, 3, 3] - 196*Cle[3, 3, 2, 2] - 
        196*Cll[1, 1, 2, 2] - 294*Cll[2, 2, 2, 2] - 196*Cll[2, 2, 3, 3] - 
        98*Cll[2, 3, 3, 2] - 60*Clq1[1, 1, 1, 1] - 60*Clq1[1, 1, 2, 2] - 
        30*Clq1[1, 1, 3, 3] + 38*Clq1[2, 2, 1, 1] + 38*Clq1[2, 2, 2, 2] + 
        19*Clq1[2, 2, 3, 3] - 60*Clq1[3, 3, 1, 1] - 60*Clq1[3, 3, 2, 2] - 
        30*Clq1[3, 3, 3, 3] + 49*Clq3[2, 2, 3, 3] - 120*Clu[1, 1, 1, 1] - 
        120*Clu[1, 1, 2, 2] + 76*Clu[2, 2, 1, 1] + 76*Clu[2, 2, 2, 2] - 
        120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 120*Cqd1[1, 1, 1, 1] - 
        120*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] - 120*Cqd1[2, 2, 1, 1] - 
        120*Cqd1[2, 2, 2, 2] - 120*Cqd1[2, 2, 3, 3] - 60*Cqd1[3, 3, 1, 1] - 
        60*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] - 60*Cqe[1, 1, 1, 1] + 
        136*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] - 60*Cqe[2, 2, 1, 1] + 
        136*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] + 
        68*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 140*Cqq1[1, 1, 1, 1] + 
        240*Cqq1[1, 1, 2, 2] + 120*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 
        20*Cqq1[1, 3, 3, 1] + 140*Cqq1[2, 2, 2, 2] + 120*Cqq1[2, 2, 3, 3] + 
        20*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        120*Cqq3[1, 2, 2, 1] + 60*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 
        60*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 240*Cqu1[1, 1, 1, 1] + 
        240*Cqu1[1, 1, 2, 2] + 240*Cqu1[2, 2, 1, 1] + 240*Cqu1[2, 2, 2, 2] + 
        120*Cqu1[3, 3, 1, 1] + 120*Cqu1[3, 3, 2, 2] - 240*Cud1[1, 1, 1, 1] - 
        240*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 
        240*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
        960*Cuu[1, 1, 2, 2] + 320*Cuu[1, 2, 2, 1] + 640*Cuu[2, 2, 2, 2]) + 
      4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 
        444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 148*Cdd[1, 3, 3, 1] + 
        296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 148*Cdd[2, 3, 3, 2] + 
        296*Cdd[3, 3, 3, 3] + 111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 
        111*Ced[1, 1, 3, 3] - 210*Ced[2, 2, 1, 1] - 210*Ced[2, 2, 2, 2] - 
        210*Ced[2, 2, 3, 3] + 111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 
        111*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 2, 2] - 1284*Cee[2, 2, 2, 2] - 
        1284*Cee[2, 2, 3, 3] - 222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] + 
        420*Ceu[2, 2, 1, 1] + 420*Ceu[2, 2, 2, 2] - 222*Ceu[3, 3, 1, 1] - 
        222*Ceu[3, 3, 2, 2] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
        111*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 120*Cld[2, 2, 2, 2] - 
        120*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
        111*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 2, 2] - 231*Cle[2, 2, 1, 1] - 
        552*Cle[2, 2, 2, 2] - 231*Cle[2, 2, 3, 3] - 321*Cle[3, 3, 2, 2] - 
        462*Cll[1, 1, 2, 2] - 788*Cll[2, 2, 2, 2] - 462*Cll[2, 2, 3, 3] - 
        326*Cll[2, 3, 3, 2] - 111*Clq1[1, 1, 1, 1] - 111*Clq1[1, 1, 2, 2] + 
        21*Clq1[1, 1, 3, 3] + 120*Clq1[2, 2, 1, 1] + 120*Clq1[2, 2, 2, 2] - 
        6*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
        21*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 45*Clq3[1, 1, 2, 2] - 
        3*Clq3[1, 1, 3, 3] - 240*Clq3[2, 2, 1, 1] - 240*Clq3[2, 2, 2, 2] - 
        30*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
        3*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 222*Clu[1, 1, 2, 2] + 
        240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] - 222*Clu[3, 3, 1, 1] - 
        222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 
        222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 
        222*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 42*Cqd1[3, 3, 2, 2] + 
        42*Cqd1[3, 3, 3, 3] - 111*Cqe[1, 1, 1, 1] + 210*Cqe[1, 1, 2, 2] - 
        111*Cqe[1, 1, 3, 3] - 111*Cqe[2, 2, 1, 1] + 210*Cqe[2, 2, 2, 2] - 
        111*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] + 
        21*Cqe[3, 3, 3, 3] + 304*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 
        84*Cqq1[1, 1, 3, 3] + 164*Cqq1[1, 2, 2, 1] - 20*Cqq1[1, 3, 3, 1] + 
        304*Cqq1[2, 2, 2, 2] - 84*Cqq1[2, 2, 3, 3] - 20*Cqq1[2, 3, 3, 2] - 
        40*Cqq1[3, 3, 3, 3] + 336*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 
        36*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        336*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] - 
        40*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] + 
        444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 84*Cqu1[3, 3, 1, 1] - 
        84*Cqu1[3, 3, 2, 2] - 444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 
        444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 
        444*Cud1[2, 2, 3, 3] + 1184*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] + 
        592*Cuu[1, 2, 2, 1] + 1184*Cuu[2, 2, 2, 2]) - 
      2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 528*Cdd[1, 1, 2, 2] + 
        528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 176*Cdd[1, 3, 3, 1] + 
        352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 176*Cdd[2, 3, 3, 2] + 
        352*Cdd[3, 3, 3, 3] + 132*Ced[1, 1, 1, 1] + 132*Ced[1, 1, 2, 2] + 
        132*Ced[1, 1, 3, 3] - 248*Ced[2, 2, 1, 1] - 248*Ced[2, 2, 2, 2] - 
        248*Ced[2, 2, 3, 3] + 132*Ced[3, 3, 1, 1] + 132*Ced[3, 3, 2, 2] + 
        132*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 2, 2] - 1520*Cee[2, 2, 2, 2] - 
        1520*Cee[2, 2, 3, 3] - 264*Ceu[1, 1, 1, 1] - 264*Ceu[1, 1, 2, 2] + 
        496*Ceu[2, 2, 1, 1] + 496*Ceu[2, 2, 2, 2] - 264*Ceu[3, 3, 1, 1] - 
        264*Ceu[3, 3, 2, 2] + 132*Cld[1, 1, 1, 1] + 132*Cld[1, 1, 2, 2] + 
        132*Cld[1, 1, 3, 3] - 107*Cld[2, 2, 1, 1] - 107*Cld[2, 2, 2, 2] - 
        107*Cld[2, 2, 3, 3] + 132*Cld[3, 3, 1, 1] + 132*Cld[3, 3, 2, 2] + 
        132*Cld[3, 3, 3, 3] - 380*Cle[1, 1, 2, 2] - 239*Cle[2, 2, 1, 1] - 
        619*Cle[2, 2, 2, 2] - 239*Cle[2, 2, 3, 3] - 380*Cle[3, 3, 2, 2] - 
        478*Cll[1, 1, 2, 2] - 766*Cll[2, 2, 2, 2] - 478*Cll[2, 2, 3, 3] - 
        288*Cll[2, 3, 3, 2] - 132*Clq1[1, 1, 1, 1] - 132*Clq1[1, 1, 2, 2] - 
        21*Clq1[1, 1, 3, 3] + 107*Clq1[2, 2, 1, 1] + 107*Clq1[2, 2, 2, 2] + 
        25*Clq1[2, 2, 3, 3] - 132*Clq1[3, 3, 1, 1] - 132*Clq1[3, 3, 2, 2] - 
        21*Clq1[3, 3, 3, 3] - 15*Clq3[1, 1, 3, 3] - 147*Clq3[2, 2, 1, 1] - 
        147*Clq3[2, 2, 2, 2] + 31*Clq3[2, 2, 3, 3] - 15*Clq3[3, 3, 3, 3] - 
        264*Clu[1, 1, 1, 1] - 264*Clu[1, 1, 2, 2] + 214*Clu[2, 2, 1, 1] + 
        214*Clu[2, 2, 2, 2] - 264*Clu[3, 3, 1, 1] - 264*Clu[3, 3, 2, 2] - 
        264*Cqd1[1, 1, 1, 1] - 264*Cqd1[1, 1, 2, 2] - 264*Cqd1[1, 1, 3, 3] - 
        264*Cqd1[2, 2, 1, 1] - 264*Cqd1[2, 2, 2, 2] - 264*Cqd1[2, 2, 3, 3] - 
        42*Cqd1[3, 3, 1, 1] - 42*Cqd1[3, 3, 2, 2] - 42*Cqd1[3, 3, 3, 3] - 
        132*Cqe[1, 1, 1, 1] + 248*Cqe[1, 1, 2, 2] - 132*Cqe[1, 1, 3, 3] - 
        132*Cqe[2, 2, 1, 1] + 248*Cqe[2, 2, 2, 2] - 132*Cqe[2, 2, 3, 3] - 
        21*Cqe[3, 3, 1, 1] + 22*Cqe[3, 3, 2, 2] - 21*Cqe[3, 3, 3, 3] + 
        308*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] + 84*Cqq1[1, 1, 3, 3] + 
        88*Cqq1[1, 2, 2, 1] - 16*Cqq1[1, 3, 3, 1] + 308*Cqq1[2, 2, 2, 2] + 
        84*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 32*Cqq1[3, 3, 3, 3] + 
        132*Cqq3[1, 1, 1, 1] - 180*Cqq3[1, 1, 3, 3] + 264*Cqq3[1, 2, 2, 1] + 
        72*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] + 
        72*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 528*Cqu1[1, 1, 1, 1] + 
        528*Cqu1[1, 1, 2, 2] + 528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] + 
        84*Cqu1[3, 3, 1, 1] + 84*Cqu1[3, 3, 2, 2] - 528*Cud1[1, 1, 1, 1] - 
        528*Cud1[1, 1, 2, 2] - 528*Cud1[1, 1, 3, 3] - 528*Cud1[2, 2, 1, 1] - 
        528*Cud1[2, 2, 2, 2] - 528*Cud1[2, 2, 3, 3] + 1408*Cuu[1, 1, 1, 1] + 
        2112*Cuu[1, 1, 2, 2] + 704*Cuu[1, 2, 2, 1] + 1408*Cuu[2, 2, 2, 2])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(128*MW2^5*(11*Ceu[2, 2, 3, 3] + 
        11*Clq1[2, 2, 3, 3] - 11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
        11*Cqe[3, 3, 2, 2] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^4*MZ2*(312*Ceu[2, 2, 3, 3] + 202*Clq1[2, 2, 3, 3] + 
        45*Clq3[1, 1, 3, 3] - 157*Clq3[2, 2, 3, 3] + 268*Clu[2, 2, 3, 3] - 
        78*Cqd1[3, 3, 1, 1] - 78*Cqd1[3, 3, 2, 2] - 78*Cqd1[3, 3, 3, 3] + 
        246*Cqe[3, 3, 2, 2] + 156*Cqq1[1, 1, 3, 3] + 80*Cqq1[1, 3, 3, 1] + 
        156*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] - 84*Cqq1[3, 3, 3, 3] + 
        324*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 324*Cqq3[2, 2, 3, 3] + 
        24*Cqq3[2, 3, 3, 2] + 28*Cqq3[3, 3, 3, 3] + 96*Cqu1[1, 1, 3, 3] + 
        96*Cqu1[2, 2, 3, 3] + 156*Cqu1[3, 3, 1, 1] + 156*Cqu1[3, 3, 2, 2] - 
        60*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 1, 1] - 96*Cud1[3, 3, 2, 2] - 
        96*Cud1[3, 3, 3, 3] + 384*Cuu[1, 1, 3, 3] + 128*Cuu[1, 3, 3, 1] + 
        384*Cuu[2, 2, 3, 3] + 128*Cuu[2, 3, 3, 2]) - 
      MZ2^5*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
        49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) + 
      8*MW2^3*MZ2^2*(910*Ceu[2, 2, 3, 3] + 416*Clq1[2, 2, 3, 3] + 
        117*Clq3[1, 1, 3, 3] - 299*Clq3[2, 2, 3, 3] + 686*Clu[2, 2, 3, 3] - 
        198*Cqd1[3, 3, 1, 1] - 198*Cqd1[3, 3, 2, 2] - 198*Cqd1[3, 3, 3, 3] + 
        574*Cqe[3, 3, 2, 2] + 396*Cqq1[1, 1, 3, 3] + 156*Cqq1[1, 3, 3, 1] + 
        396*Cqq1[2, 2, 3, 3] + 156*Cqq1[2, 3, 3, 2] - 72*Cqq1[3, 3, 3, 3] + 
        540*Cqq3[1, 1, 3, 3] + 108*Cqq3[1, 3, 3, 1] + 540*Cqq3[2, 2, 3, 3] + 
        108*Cqq3[2, 3, 3, 2] + 24*Cqq3[3, 3, 3, 3] + 306*Cqu1[1, 1, 3, 3] + 
        306*Cqu1[2, 2, 3, 3] + 396*Cqu1[3, 3, 1, 1] + 396*Cqu1[3, 3, 2, 2] - 
        90*Cqu1[3, 3, 3, 3] - 306*Cud1[3, 3, 1, 1] - 306*Cud1[3, 3, 2, 2] - 
        306*Cud1[3, 3, 3, 3] + 1224*Cuu[1, 1, 3, 3] + 408*Cuu[1, 3, 3, 1] + 
        1224*Cuu[2, 2, 3, 3] + 408*Cuu[2, 3, 3, 2]) + 
      2*MW2*MZ2^4*(1152*Ceu[2, 2, 3, 3] + 242*Clq1[2, 2, 3, 3] - 
        144*Clq3[1, 1, 3, 3] - 386*Clq3[2, 2, 3, 3] + 674*Clu[2, 2, 3, 3] - 
        141*Cqd1[3, 3, 1, 1] - 141*Cqd1[3, 3, 2, 2] - 141*Cqd1[3, 3, 3, 3] + 
        435*Cqe[3, 3, 2, 2] + 282*Cqq1[1, 1, 3, 3] + 62*Cqq1[1, 3, 3, 1] + 
        282*Cqq1[2, 2, 3, 3] + 62*Cqq1[2, 3, 3, 2] + 96*Cqq1[3, 3, 3, 3] + 
        90*Cqq3[1, 1, 3, 3] + 126*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 
        126*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 384*Cqu1[1, 1, 3, 3] + 
        384*Cqu1[2, 2, 3, 3] + 282*Cqu1[3, 3, 1, 1] + 282*Cqu1[3, 3, 2, 2] + 
        102*Cqu1[3, 3, 3, 3] - 384*Cud1[3, 3, 1, 1] - 384*Cud1[3, 3, 2, 2] - 
        384*Cud1[3, 3, 3, 3] + 1536*Cuu[1, 1, 3, 3] + 512*Cuu[1, 3, 3, 1] + 
        1536*Cuu[2, 2, 3, 3] + 512*Cuu[2, 3, 3, 2]) - 
      4*MW2^2*MZ2^3*(1402*Ceu[2, 2, 3, 3] + 451*Clq1[2, 2, 3, 3] - 
        18*Clq3[1, 1, 3, 3] - 469*Clq3[2, 2, 3, 3] + 940*Clu[2, 2, 3, 3] - 
        243*Cqd1[3, 3, 1, 1] - 243*Cqd1[3, 3, 2, 2] - 243*Cqd1[3, 3, 3, 3] + 
        709*Cqe[3, 3, 2, 2] + 486*Cqq1[1, 1, 3, 3] + 144*Cqq1[1, 3, 3, 1] + 
        486*Cqq1[2, 2, 3, 3] + 144*Cqq1[2, 3, 3, 2] + 54*Cqq1[3, 3, 3, 3] + 
        378*Cqq3[1, 1, 3, 3] + 180*Cqq3[1, 3, 3, 1] + 378*Cqq3[2, 2, 3, 3] + 
        180*Cqq3[2, 3, 3, 2] - 18*Cqq3[3, 3, 3, 3] + 486*Cqu1[1, 1, 3, 3] + 
        486*Cqu1[2, 2, 3, 3] + 486*Cqu1[3, 3, 1, 1] + 486*Cqu1[3, 3, 2, 2] - 
        486*Cud1[3, 3, 1, 1] - 486*Cud1[3, 3, 2, 2] - 486*Cud1[3, 3, 3, 3] + 
        1944*Cuu[1, 1, 3, 3] + 648*Cuu[1, 3, 3, 1] + 1944*Cuu[2, 2, 3, 3] + 
        648*Cuu[2, 3, 3, 2])))/(18*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
          11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[2, 2, 3, 3] - 539*Clq1[2, 2, 3, 3] + 
          539*Clq3[2, 2, 3, 3] + 49*Clu[2, 2, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 2, 2] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[2, 2, 3, 3] + 
          257*Clq1[2, 2, 3, 3] - 257*Clq3[2, 2, 3, 3] + 125*Clu[2, 2, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 2, 2] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[2, 2, 3, 3] + 1241*Clq1[2, 2, 3, 3] - 
          1241*Clq3[2, 2, 3, 3] + 101*Clu[2, 2, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 2, 2] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[2, 2, 3, 3] + 564*Clq1[2, 2, 3, 3] - 
          564*Clq3[2, 2, 3, 3] + 156*Clu[2, 2, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 2, 2] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
          11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[2, 2, 3, 3] + 79*Clq1[2, 2, 3, 3] - 
          79*Clq3[2, 2, 3, 3] + 112*Clu[2, 2, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 2, 2] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[2, 2, 3, 3] + 
          129*Clq1[2, 2, 3, 3] - 129*Clq3[2, 2, 3, 3] + 231*Clu[2, 2, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 2, 2] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
          49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[2, 2, 3, 3] + 193*Clq1[2, 2, 3, 3] - 
          193*Clq3[2, 2, 3, 3] + 478*Clu[2, 2, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 2, 2] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-32*MW2^5*(MZ2*(20*Cdd[1, 1, 1, 1] + 48*Cdd[1, 1, 2, 2] + 
         48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 2, 2, 1] - 8*Cdd[1, 3, 3, 1] + 
         20*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 
         20*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 1, 1] + 12*Ced[1, 1, 2, 2] + 
         12*Ced[1, 1, 3, 3] - 32*Ced[2, 2, 1, 1] - 32*Ced[2, 2, 2, 2] - 
         32*Ced[2, 2, 3, 3] + 12*Ced[3, 3, 1, 1] + 12*Ced[3, 3, 2, 2] + 
         12*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 2, 2] - 44*Cee[2, 2, 2, 2] - 
         44*Cee[2, 2, 3, 3] - 24*Ceu[1, 1, 1, 1] - 24*Ceu[1, 1, 2, 2] + 
         64*Ceu[2, 2, 1, 1] + 64*Ceu[2, 2, 2, 2] - 44*Ceu[2, 2, 3, 3] - 
         24*Ceu[3, 3, 1, 1] - 24*Ceu[3, 3, 2, 2] + 12*Cld[1, 1, 1, 1] + 
         12*Cld[1, 1, 2, 2] + 12*Cld[1, 1, 3, 3] - 32*Cld[2, 2, 1, 1] - 
         32*Cld[2, 2, 2, 2] - 32*Cld[2, 2, 3, 3] + 12*Cld[3, 3, 1, 1] + 
         12*Cld[3, 3, 2, 2] + 12*Cld[3, 3, 3, 3] - 44*Cle[1, 1, 2, 2] - 
         44*Cle[2, 2, 1, 1] - 88*Cle[2, 2, 2, 2] - 44*Cle[2, 2, 3, 3] - 
         44*Cle[3, 3, 2, 2] + 137*Cll[1, 1, 2, 2] - 44*Cll[2, 2, 2, 2] - 
         88*Cll[2, 2, 3, 3] + 44*Cll[2, 3, 3, 2] - 12*Clq1[1, 1, 1, 1] - 
         12*Clq1[1, 1, 2, 2] + 12*Clq1[1, 1, 3, 3] + 32*Clq1[2, 2, 1, 1] + 
         32*Clq1[2, 2, 2, 2] - 76*Clq1[2, 2, 3, 3] - 12*Clq1[3, 3, 1, 1] - 
         12*Clq1[3, 3, 2, 2] + 12*Clq1[3, 3, 3, 3] + 36*Clq3[1, 1, 1, 1] + 
         36*Clq3[1, 1, 2, 2] + 12*Clq3[1, 1, 3, 3] - 96*Clq3[2, 2, 1, 1] - 
         96*Clq3[2, 2, 2, 2] + 12*Clq3[2, 2, 3, 3] + 36*Clq3[3, 3, 1, 1] + 
         36*Clq3[3, 3, 2, 2] + 12*Clq3[3, 3, 3, 3] - 24*Clu[1, 1, 1, 1] - 
         24*Clu[1, 1, 2, 2] + 64*Clu[2, 2, 1, 1] + 64*Clu[2, 2, 2, 2] - 
         44*Clu[2, 2, 3, 3] - 24*Clu[3, 3, 1, 1] - 24*Clu[3, 3, 2, 2] - 
         24*Cqd1[1, 1, 1, 1] - 24*Cqd1[1, 1, 2, 2] - 24*Cqd1[1, 1, 3, 3] - 
         24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] + 
         36*Cqd1[3, 3, 1, 1] + 36*Cqd1[3, 3, 2, 2] + 36*Cqd1[3, 3, 3, 3] - 
         12*Cqe[1, 1, 1, 1] + 32*Cqe[1, 1, 2, 2] - 12*Cqe[1, 1, 3, 3] - 
         12*Cqe[2, 2, 1, 1] + 32*Cqe[2, 2, 2, 2] - 12*Cqe[2, 2, 3, 3] + 
         12*Cqe[3, 3, 1, 1] - 76*Cqe[3, 3, 2, 2] + 12*Cqe[3, 3, 3, 3] + 
         4*Cqq1[1, 1, 1, 1] + 48*Cqq1[1, 1, 2, 2] - 72*Cqq1[1, 1, 3, 3] - 
         40*Cqq1[1, 2, 2, 1] - 72*Cqq1[1, 3, 3, 1] + 4*Cqq1[2, 2, 2, 2] - 
         72*Cqq1[2, 2, 3, 3] - 72*Cqq1[2, 3, 3, 2] + 44*Cqq1[3, 3, 3, 3] + 
         228*Cqq3[1, 1, 1, 1] + 432*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] + 
         24*Cqq3[1, 2, 2, 1] + 24*Cqq3[1, 3, 3, 1] + 228*Cqq3[2, 2, 2, 2] + 
         72*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 
         48*Cqu1[1, 1, 1, 1] + 48*Cqu1[1, 1, 2, 2] - 12*Cqu1[1, 1, 3, 3] + 
         48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 12*Cqu1[2, 2, 3, 3] - 
         72*Cqu1[3, 3, 1, 1] - 72*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 
         48*Cud1[1, 1, 1, 1] - 48*Cud1[1, 1, 2, 2] - 48*Cud1[1, 1, 3, 3] - 
         48*Cud1[2, 2, 1, 1] - 48*Cud1[2, 2, 2, 2] - 48*Cud1[2, 2, 3, 3] + 
         12*Cud1[3, 3, 1, 1] + 12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] + 
         80*Cuu[1, 1, 1, 1] + 192*Cuu[1, 1, 2, 2] - 48*Cuu[1, 1, 3, 3] - 
         32*Cuu[1, 2, 2, 1] - 64*Cuu[1, 3, 3, 1] + 80*Cuu[2, 2, 2, 2] - 
         48*Cuu[2, 2, 3, 3] - 64*Cuu[2, 3, 3, 2]) + 
       24*MT2*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
         11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
         3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^4*MZ2*(MZ2*(160*Cdd[1, 1, 1, 1] + 384*Cdd[1, 1, 2, 2] + 
         384*Cdd[1, 1, 3, 3] - 64*Cdd[1, 2, 2, 1] - 64*Cdd[1, 3, 3, 1] + 
         160*Cdd[2, 2, 2, 2] + 384*Cdd[2, 2, 3, 3] - 64*Cdd[2, 3, 3, 2] + 
         160*Cdd[3, 3, 3, 3] + 96*Ced[1, 1, 1, 1] + 96*Ced[1, 1, 2, 2] + 
         96*Ced[1, 1, 3, 3] - 216*Ced[2, 2, 1, 1] - 216*Ced[2, 2, 2, 2] - 
         216*Ced[2, 2, 3, 3] + 96*Ced[3, 3, 1, 1] + 96*Ced[3, 3, 2, 2] + 
         96*Ced[3, 3, 3, 3] - 312*Cee[1, 1, 2, 2] - 312*Cee[2, 2, 2, 2] - 
         312*Cee[2, 2, 3, 3] - 192*Ceu[1, 1, 1, 1] - 192*Ceu[1, 1, 2, 2] + 
         432*Ceu[2, 2, 1, 1] + 432*Ceu[2, 2, 2, 2] - 312*Ceu[2, 2, 3, 3] - 
         192*Ceu[3, 3, 1, 1] - 192*Ceu[3, 3, 2, 2] + 96*Cld[1, 1, 1, 1] + 
         96*Cld[1, 1, 2, 2] + 96*Cld[1, 1, 3, 3] - 172*Cld[2, 2, 1, 1] - 
         172*Cld[2, 2, 2, 2] - 172*Cld[2, 2, 3, 3] + 96*Cld[3, 3, 1, 1] + 
         96*Cld[3, 3, 2, 2] + 96*Cld[3, 3, 3, 3] - 312*Cle[1, 1, 2, 2] - 
         268*Cle[2, 2, 1, 1] - 580*Cle[2, 2, 2, 2] - 268*Cle[2, 2, 3, 3] - 
         312*Cle[3, 3, 2, 2] + 49*Cll[1, 1, 2, 2] - 312*Cll[2, 2, 2, 2] - 
         536*Cll[2, 2, 3, 3] + 224*Cll[2, 3, 3, 2] - 96*Clq1[1, 1, 1, 1] - 
         96*Clq1[1, 1, 2, 2] + 60*Clq1[1, 1, 3, 3] + 172*Clq1[2, 2, 1, 1] + 
         172*Clq1[2, 2, 2, 2] - 278*Clq1[2, 2, 3, 3] - 96*Clq1[3, 3, 1, 1] - 
         96*Clq1[3, 3, 2, 2] + 60*Clq1[3, 3, 3, 3] + 144*Clq3[1, 1, 1, 1] + 
         144*Clq3[1, 1, 2, 2] + 36*Clq3[1, 1, 3, 3] - 396*Clq3[2, 2, 1, 1] - 
         396*Clq3[2, 2, 2, 2] + 102*Clq3[2, 2, 3, 3] + 144*Clq3[3, 3, 1, 1] + 
         144*Clq3[3, 3, 2, 2] + 36*Clq3[3, 3, 3, 3] - 192*Clu[1, 1, 1, 1] - 
         192*Clu[1, 1, 2, 2] + 344*Clu[2, 2, 1, 1] + 344*Clu[2, 2, 2, 2] - 
         268*Clu[2, 2, 3, 3] - 192*Clu[3, 3, 1, 1] - 192*Clu[3, 3, 2, 2] - 
         192*Cqd1[1, 1, 1, 1] - 192*Cqd1[1, 1, 2, 2] - 192*Cqd1[1, 1, 3, 3] - 
         192*Cqd1[2, 2, 1, 1] - 192*Cqd1[2, 2, 2, 2] - 192*Cqd1[2, 2, 3, 3] + 
         198*Cqd1[3, 3, 1, 1] + 198*Cqd1[3, 3, 2, 2] + 198*Cqd1[3, 3, 3, 3] - 
         96*Cqe[1, 1, 1, 1] + 216*Cqe[1, 1, 2, 2] - 96*Cqe[1, 1, 3, 3] - 
         96*Cqe[2, 2, 1, 1] + 216*Cqe[2, 2, 2, 2] - 96*Cqe[2, 2, 3, 3] + 
         60*Cqe[3, 3, 1, 1] - 366*Cqe[3, 3, 2, 2] + 60*Cqe[3, 3, 3, 3] + 
         104*Cqq1[1, 1, 1, 1] + 384*Cqq1[1, 1, 2, 2] - 396*Cqq1[1, 1, 3, 3] - 
         176*Cqq1[1, 2, 2, 1] - 336*Cqq1[1, 3, 3, 1] + 104*Cqq1[2, 2, 2, 2] - 
         396*Cqq1[2, 2, 3, 3] - 336*Cqq1[2, 3, 3, 2] + 124*Cqq1[3, 3, 3, 3] + 
         888*Cqq3[1, 1, 1, 1] + 1728*Cqq3[1, 1, 2, 2] + 
         108*Cqq3[1, 1, 3, 3] + 48*Cqq3[1, 2, 2, 1] + 888*Cqq3[2, 2, 2, 2] + 
         108*Cqq3[2, 2, 3, 3] + 180*Cqq3[3, 3, 3, 3] + 384*Cqu1[1, 1, 1, 1] + 
         384*Cqu1[1, 1, 2, 2] - 96*Cqu1[1, 1, 3, 3] + 384*Cqu1[2, 2, 1, 1] + 
         384*Cqu1[2, 2, 2, 2] - 96*Cqu1[2, 2, 3, 3] - 396*Cqu1[3, 3, 1, 1] - 
         396*Cqu1[3, 3, 2, 2] + 60*Cqu1[3, 3, 3, 3] - 384*Cud1[1, 1, 1, 1] - 
         384*Cud1[1, 1, 2, 2] - 384*Cud1[1, 1, 3, 3] - 384*Cud1[2, 2, 1, 1] - 
         384*Cud1[2, 2, 2, 2] - 384*Cud1[2, 2, 3, 3] + 96*Cud1[3, 3, 1, 1] + 
         96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
         1536*Cuu[1, 1, 2, 2] - 384*Cuu[1, 1, 3, 3] - 256*Cuu[1, 2, 2, 1] - 
         512*Cuu[1, 3, 3, 1] + 640*Cuu[2, 2, 2, 2] - 384*Cuu[2, 2, 3, 3] - 
         512*Cuu[2, 3, 3, 2]) + 3*MT2*(624*Ceu[2, 2, 3, 3] + 
         404*Clq1[2, 2, 3, 3] + 45*Clq3[1, 1, 3, 3] - 359*Clq3[2, 2, 3, 3] + 
         536*Clu[2, 2, 3, 3] - 156*Cqd1[3, 3, 1, 1] - 156*Cqd1[3, 3, 2, 2] - 
         156*Cqd1[3, 3, 3, 3] + 492*Cqe[3, 3, 2, 2] + 312*Cqq1[1, 1, 3, 3] + 
         88*Cqq1[1, 3, 3, 1] + 312*Cqq1[2, 2, 3, 3] + 88*Cqq1[2, 3, 3, 2] - 
         168*Cqq1[3, 3, 3, 3] + 648*Cqq3[1, 1, 3, 3] + 48*Cqq3[1, 3, 3, 1] + 
         648*Cqq3[2, 2, 3, 3] + 48*Cqq3[2, 3, 3, 2] + 128*Cqq3[3, 3, 3, 3] + 
         192*Cqu1[1, 1, 3, 3] + 192*Cqu1[2, 2, 3, 3] + 312*Cqu1[3, 3, 1, 1] + 
         312*Cqu1[3, 3, 2, 2] - 120*Cqu1[3, 3, 3, 3] - 192*Cud1[3, 3, 1, 1] - 
         192*Cud1[3, 3, 2, 2] - 192*Cud1[3, 3, 3, 3] + 768*Cuu[1, 1, 3, 3] + 
         328*Cuu[1, 3, 3, 1] + 768*Cuu[2, 2, 3, 3] + 328*Cuu[2, 3, 3, 2])) + 
     MZ2^5*(MZ2*(200*Cdd[1, 1, 1, 1] + 480*Cdd[1, 1, 2, 2] + 
         480*Cdd[1, 1, 3, 3] - 80*Cdd[1, 2, 2, 1] - 80*Cdd[1, 3, 3, 1] + 
         200*Cdd[2, 2, 2, 2] + 480*Cdd[2, 2, 3, 3] - 80*Cdd[2, 3, 3, 2] + 
         200*Cdd[3, 3, 3, 3] + 120*Ced[1, 1, 1, 1] + 120*Ced[1, 1, 2, 2] + 
         120*Ced[1, 1, 3, 3] - 272*Ced[2, 2, 1, 1] - 272*Ced[2, 2, 2, 2] - 
         272*Ced[2, 2, 3, 3] + 120*Ced[3, 3, 1, 1] + 120*Ced[3, 3, 2, 2] + 
         120*Ced[3, 3, 3, 3] - 392*Cee[1, 1, 2, 2] - 392*Cee[2, 2, 2, 2] - 
         392*Cee[2, 2, 3, 3] - 240*Ceu[1, 1, 1, 1] - 240*Ceu[1, 1, 2, 2] + 
         544*Ceu[2, 2, 1, 1] + 544*Ceu[2, 2, 2, 2] - 392*Ceu[2, 2, 3, 3] - 
         240*Ceu[3, 3, 1, 1] - 240*Ceu[3, 3, 2, 2] + 120*Cld[1, 1, 1, 1] + 
         120*Cld[1, 1, 2, 2] + 120*Cld[1, 1, 3, 3] - 76*Cld[2, 2, 1, 1] - 
         76*Cld[2, 2, 2, 2] - 76*Cld[2, 2, 3, 3] + 120*Cld[3, 3, 1, 1] + 
         120*Cld[3, 3, 2, 2] + 120*Cld[3, 3, 3, 3] - 392*Cle[1, 1, 2, 2] - 
         196*Cle[2, 2, 1, 1] - 588*Cle[2, 2, 2, 2] - 196*Cle[2, 2, 3, 3] - 
         392*Cle[3, 3, 2, 2] - 392*Cll[1, 1, 2, 2] - 294*Cll[2, 2, 2, 2] - 
         392*Cll[2, 2, 3, 3] + 98*Cll[2, 3, 3, 2] - 120*Clq1[1, 1, 1, 1] - 
         120*Clq1[1, 1, 2, 2] - 60*Clq1[1, 1, 3, 3] + 76*Clq1[2, 2, 1, 1] + 
         76*Clq1[2, 2, 2, 2] - 11*Clq1[2, 2, 3, 3] - 120*Clq1[3, 3, 1, 1] - 
         120*Clq1[3, 3, 2, 2] - 60*Clq1[3, 3, 3, 3] + 147*Clq3[2, 2, 3, 3] - 
         240*Clu[1, 1, 1, 1] - 240*Clu[1, 1, 2, 2] + 152*Clu[2, 2, 1, 1] + 
         152*Clu[2, 2, 2, 2] - 196*Clu[2, 2, 3, 3] - 240*Clu[3, 3, 1, 1] - 
         240*Clu[3, 3, 2, 2] - 240*Cqd1[1, 1, 1, 1] - 240*Cqd1[1, 1, 2, 2] - 
         240*Cqd1[1, 1, 3, 3] - 240*Cqd1[2, 2, 1, 1] - 240*Cqd1[2, 2, 2, 2] - 
         240*Cqd1[2, 2, 3, 3] - 90*Cqd1[3, 3, 1, 1] - 90*Cqd1[3, 3, 2, 2] - 
         90*Cqd1[3, 3, 3, 3] - 120*Cqe[1, 1, 1, 1] + 272*Cqe[1, 1, 2, 2] - 
         120*Cqe[1, 1, 3, 3] - 120*Cqe[2, 2, 1, 1] + 272*Cqe[2, 2, 2, 2] - 
         120*Cqe[2, 2, 3, 3] - 60*Cqe[3, 3, 1, 1] + 38*Cqe[3, 3, 2, 2] - 
         60*Cqe[3, 3, 3, 3] + 220*Cqq1[1, 1, 1, 1] + 480*Cqq1[1, 1, 2, 2] + 
         180*Cqq1[1, 1, 3, 3] - 40*Cqq1[1, 2, 2, 1] - 60*Cqq1[1, 3, 3, 1] + 
         220*Cqq1[2, 2, 2, 2] + 180*Cqq1[2, 2, 3, 3] - 60*Cqq1[2, 3, 3, 2] + 
         20*Cqq1[3, 3, 3, 3] - 60*Cqq3[1, 1, 1, 1] - 120*Cqq3[1, 2, 2, 1] - 
         180*Cqq3[1, 3, 3, 1] - 60*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 3, 3, 2] + 
         480*Cqu1[1, 1, 1, 1] + 480*Cqu1[1, 1, 2, 2] - 120*Cqu1[1, 1, 3, 3] + 
         480*Cqu1[2, 2, 1, 1] + 480*Cqu1[2, 2, 2, 2] - 120*Cqu1[2, 2, 3, 3] + 
         180*Cqu1[3, 3, 1, 1] + 180*Cqu1[3, 3, 2, 2] - 60*Cqu1[3, 3, 3, 3] - 
         480*Cud1[1, 1, 1, 1] - 480*Cud1[1, 1, 2, 2] - 480*Cud1[1, 1, 3, 3] - 
         480*Cud1[2, 2, 1, 1] - 480*Cud1[2, 2, 2, 2] - 480*Cud1[2, 2, 3, 3] + 
         120*Cud1[3, 3, 1, 1] + 120*Cud1[3, 3, 2, 2] + 120*Cud1[3, 3, 3, 3] + 
         800*Cuu[1, 1, 1, 1] + 1920*Cuu[1, 1, 2, 2] - 480*Cuu[1, 1, 3, 3] - 
         320*Cuu[1, 2, 2, 1] - 640*Cuu[1, 3, 3, 1] + 800*Cuu[2, 2, 2, 2] - 
         480*Cuu[2, 2, 3, 3] - 640*Cuu[2, 3, 3, 2]) + 
       6*MT2*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
         49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2])) - 
     2*MW2*MZ2^4*(MZ2*(640*Cdd[1, 1, 1, 1] + 1536*Cdd[1, 1, 2, 2] + 
         1536*Cdd[1, 1, 3, 3] - 256*Cdd[1, 2, 2, 1] - 256*Cdd[1, 3, 3, 1] + 
         640*Cdd[2, 2, 2, 2] + 1536*Cdd[2, 2, 3, 3] - 256*Cdd[2, 3, 3, 2] + 
         640*Cdd[3, 3, 3, 3] + 384*Ced[1, 1, 1, 1] + 384*Ced[1, 1, 2, 2] + 
         384*Ced[1, 1, 3, 3] - 768*Ced[2, 2, 1, 1] - 768*Ced[2, 2, 2, 2] - 
         768*Ced[2, 2, 3, 3] + 384*Ced[3, 3, 1, 1] + 384*Ced[3, 3, 2, 2] + 
         384*Ced[3, 3, 3, 3] - 1152*Cee[1, 1, 2, 2] - 1152*Cee[2, 2, 2, 2] - 
         1152*Cee[2, 2, 3, 3] - 768*Ceu[1, 1, 1, 1] - 768*Ceu[1, 1, 2, 2] + 
         1536*Ceu[2, 2, 1, 1] + 1536*Ceu[2, 2, 2, 2] - 1152*Ceu[2, 2, 3, 3] - 
         768*Ceu[3, 3, 1, 1] - 768*Ceu[3, 3, 2, 2] + 384*Cld[1, 1, 1, 1] + 
         384*Cld[1, 1, 2, 2] + 384*Cld[1, 1, 3, 3] - 290*Cld[2, 2, 1, 1] - 
         290*Cld[2, 2, 2, 2] - 290*Cld[2, 2, 3, 3] + 384*Cld[3, 3, 1, 1] + 
         384*Cld[3, 3, 2, 2] + 384*Cld[3, 3, 3, 3] - 1152*Cle[1, 1, 2, 2] - 
         674*Cle[2, 2, 1, 1] - 1826*Cle[2, 2, 2, 2] - 674*Cle[2, 2, 3, 3] - 
         1152*Cle[3, 3, 2, 2] - 1348*Cll[1, 1, 2, 2] - 962*Cll[2, 2, 2, 2] - 
         1348*Cll[2, 2, 3, 3] + 386*Cll[2, 3, 3, 2] - 384*Clq1[1, 1, 1, 1] - 
         384*Clq1[1, 1, 2, 2] - 102*Clq1[1, 1, 3, 3] + 290*Clq1[2, 2, 1, 1] + 
         290*Clq1[2, 2, 2, 2] - 154*Clq1[2, 2, 3, 3] - 384*Clq1[3, 3, 1, 1] - 
         384*Clq1[3, 3, 2, 2] - 102*Clq1[3, 3, 3, 3] - 30*Clq3[1, 1, 3, 3] - 
         294*Clq3[2, 2, 1, 1] - 294*Clq3[2, 2, 2, 2] + 402*Clq3[2, 2, 3, 3] - 
         30*Clq3[3, 3, 3, 3] - 768*Clu[1, 1, 1, 1] - 768*Clu[1, 1, 2, 2] + 
         580*Clu[2, 2, 1, 1] + 580*Clu[2, 2, 2, 2] - 674*Clu[2, 2, 3, 3] - 
         768*Clu[3, 3, 1, 1] - 768*Clu[3, 3, 2, 2] - 768*Cqd1[1, 1, 1, 1] - 
         768*Cqd1[1, 1, 2, 2] - 768*Cqd1[1, 1, 3, 3] - 768*Cqd1[2, 2, 1, 1] - 
         768*Cqd1[2, 2, 2, 2] - 768*Cqd1[2, 2, 3, 3] - 63*Cqd1[3, 3, 1, 1] - 
         63*Cqd1[3, 3, 2, 2] - 63*Cqd1[3, 3, 3, 3] - 384*Cqe[1, 1, 1, 1] + 
         768*Cqe[1, 1, 2, 2] - 384*Cqe[1, 1, 3, 3] - 384*Cqe[2, 2, 1, 1] + 
         768*Cqe[2, 2, 2, 2] - 384*Cqe[2, 2, 3, 3] - 102*Cqe[3, 3, 1, 1] - 
         255*Cqe[3, 3, 2, 2] - 102*Cqe[3, 3, 3, 3] + 704*Cqq1[1, 1, 1, 1] + 
         1536*Cqq1[1, 1, 2, 2] + 126*Cqq1[1, 1, 3, 3] - 
         128*Cqq1[1, 2, 2, 1] - 252*Cqq1[1, 3, 3, 1] + 704*Cqq1[2, 2, 2, 2] + 
         126*Cqq1[2, 2, 3, 3] - 252*Cqq1[2, 3, 3, 2] - 86*Cqq1[3, 3, 3, 3] - 
         192*Cqq3[1, 1, 1, 1] - 450*Cqq3[1, 1, 3, 3] - 384*Cqq3[1, 2, 2, 1] - 
         636*Cqq3[1, 3, 3, 1] - 192*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 
         636*Cqq3[2, 3, 3, 2] - 150*Cqq3[3, 3, 3, 3] + 
         1536*Cqu1[1, 1, 1, 1] + 1536*Cqu1[1, 1, 2, 2] - 
         384*Cqu1[1, 1, 3, 3] + 1536*Cqu1[2, 2, 1, 1] + 
         1536*Cqu1[2, 2, 2, 2] - 384*Cqu1[2, 2, 3, 3] + 
         126*Cqu1[3, 3, 1, 1] + 126*Cqu1[3, 3, 2, 2] - 102*Cqu1[3, 3, 3, 3] - 
         1536*Cud1[1, 1, 1, 1] - 1536*Cud1[1, 1, 2, 2] - 
         1536*Cud1[1, 1, 3, 3] - 1536*Cud1[2, 2, 1, 1] - 
         1536*Cud1[2, 2, 2, 2] - 1536*Cud1[2, 2, 3, 3] + 
         384*Cud1[3, 3, 1, 1] + 384*Cud1[3, 3, 2, 2] + 384*Cud1[3, 3, 3, 3] + 
         2560*Cuu[1, 1, 1, 1] + 6144*Cuu[1, 1, 2, 2] - 1536*Cuu[1, 1, 3, 3] - 
         1024*Cuu[1, 2, 2, 1] - 2048*Cuu[1, 3, 3, 1] + 2560*Cuu[2, 2, 2, 2] - 
         1536*Cuu[2, 2, 3, 3] - 2048*Cuu[2, 3, 3, 2]) + 
       6*MT2*(1152*Ceu[2, 2, 3, 3] + 242*Clq1[2, 2, 3, 3] - 
         72*Clq3[1, 1, 3, 3] - 314*Clq3[2, 2, 3, 3] + 674*Clu[2, 2, 3, 3] - 
         141*Cqd1[3, 3, 1, 1] - 141*Cqd1[3, 3, 2, 2] - 141*Cqd1[3, 3, 3, 3] + 
         435*Cqe[3, 3, 2, 2] + 282*Cqq1[1, 1, 3, 3] - 127*Cqq1[1, 3, 3, 1] + 
         282*Cqq1[2, 2, 3, 3] - 127*Cqq1[2, 3, 3, 2] + 96*Cqq1[3, 3, 3, 3] + 
         90*Cqq3[1, 1, 3, 3] - 171*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] - 
         171*Cqq3[2, 3, 3, 2] - 140*Cqq3[3, 3, 3, 3] + 384*Cqu1[1, 1, 3, 3] + 
         384*Cqu1[2, 2, 3, 3] + 282*Cqu1[3, 3, 1, 1] + 282*Cqu1[3, 3, 2, 2] + 
         102*Cqu1[3, 3, 3, 3] - 384*Cud1[3, 3, 1, 1] - 384*Cud1[3, 3, 2, 2] - 
         384*Cud1[3, 3, 3, 3] + 1536*Cuu[1, 1, 3, 3] + 998*Cuu[1, 3, 3, 1] + 
         1536*Cuu[2, 2, 3, 3] + 998*Cuu[2, 3, 3, 2])) + 
     4*MW2^2*MZ2^3*(MZ2*(810*Cdd[1, 1, 1, 1] + 1944*Cdd[1, 1, 2, 2] + 
         1944*Cdd[1, 1, 3, 3] - 324*Cdd[1, 2, 2, 1] - 324*Cdd[1, 3, 3, 1] + 
         810*Cdd[2, 2, 2, 2] + 1944*Cdd[2, 2, 3, 3] - 324*Cdd[2, 3, 3, 2] + 
         810*Cdd[3, 3, 3, 3] + 486*Ced[1, 1, 1, 1] + 486*Ced[1, 1, 2, 2] + 
         486*Ced[1, 1, 3, 3] - 916*Ced[2, 2, 1, 1] - 916*Ced[2, 2, 2, 2] - 
         916*Ced[2, 2, 3, 3] + 486*Ced[3, 3, 1, 1] + 486*Ced[3, 3, 2, 2] + 
         486*Ced[3, 3, 3, 3] - 1402*Cee[1, 1, 2, 2] - 1402*Cee[2, 2, 2, 2] - 
         1402*Cee[2, 2, 3, 3] - 972*Ceu[1, 1, 1, 1] - 972*Ceu[1, 1, 2, 2] + 
         1832*Ceu[2, 2, 1, 1] + 1832*Ceu[2, 2, 2, 2] - 1402*Ceu[2, 2, 3, 3] - 
         972*Ceu[3, 3, 1, 1] - 972*Ceu[3, 3, 2, 2] + 486*Cld[1, 1, 1, 1] + 
         486*Cld[1, 1, 2, 2] + 486*Cld[1, 1, 3, 3] - 454*Cld[2, 2, 1, 1] - 
         454*Cld[2, 2, 2, 2] - 454*Cld[2, 2, 3, 3] + 486*Cld[3, 3, 1, 1] + 
         486*Cld[3, 3, 2, 2] + 486*Cld[3, 3, 3, 3] - 1402*Cle[1, 1, 2, 2] - 
         940*Cle[2, 2, 1, 1] - 2342*Cle[2, 2, 2, 2] - 940*Cle[2, 2, 3, 3] - 
         1402*Cle[3, 3, 2, 2] - 2600*Cll[1, 1, 2, 2] - 1266*Cll[2, 2, 2, 2] - 
         1880*Cll[2, 2, 3, 3] + 614*Cll[2, 3, 3, 2] - 486*Clq1[1, 1, 1, 1] - 
         486*Clq1[1, 1, 2, 2] + 454*Clq1[2, 2, 1, 1] + 454*Clq1[2, 2, 2, 2] - 
         413*Clq1[2, 2, 3, 3] - 486*Clq1[3, 3, 1, 1] - 486*Clq1[3, 3, 2, 2] + 
         90*Clq3[1, 1, 1, 1] + 90*Clq3[1, 1, 2, 2] - 36*Clq3[1, 1, 3, 3] - 
         774*Clq3[2, 2, 1, 1] - 774*Clq3[2, 2, 2, 2] + 453*Clq3[2, 2, 3, 3] + 
         90*Clq3[3, 3, 1, 1] + 90*Clq3[3, 3, 2, 2] - 36*Clq3[3, 3, 3, 3] - 
         972*Clu[1, 1, 1, 1] - 972*Clu[1, 1, 2, 2] + 908*Clu[2, 2, 1, 1] + 
         908*Clu[2, 2, 2, 2] - 940*Clu[2, 2, 3, 3] - 972*Clu[3, 3, 1, 1] - 
         972*Clu[3, 3, 2, 2] - 972*Cqd1[1, 1, 1, 1] - 972*Cqd1[1, 1, 2, 2] - 
         972*Cqd1[1, 1, 3, 3] - 972*Cqd1[2, 2, 1, 1] - 972*Cqd1[2, 2, 2, 2] - 
         972*Cqd1[2, 2, 3, 3] + 243*Cqd1[3, 3, 1, 1] + 243*Cqd1[3, 3, 2, 2] + 
         243*Cqd1[3, 3, 3, 3] - 486*Cqe[1, 1, 1, 1] + 916*Cqe[1, 1, 2, 2] - 
         486*Cqe[1, 1, 3, 3] - 486*Cqe[2, 2, 1, 1] + 916*Cqe[2, 2, 2, 2] - 
         486*Cqe[2, 2, 3, 3] - 725*Cqe[3, 3, 2, 2] + 846*Cqq1[1, 1, 1, 1] + 
         1944*Cqq1[1, 1, 2, 2] - 486*Cqq1[1, 1, 3, 3] - 
         252*Cqq1[1, 2, 2, 1] - 540*Cqq1[1, 3, 3, 1] + 846*Cqq1[2, 2, 2, 2] - 
         486*Cqq1[2, 2, 3, 3] - 540*Cqq1[2, 3, 3, 2] - 144*Cqq1[3, 3, 3, 3] + 
         342*Cqq3[1, 1, 1, 1] + 1080*Cqq3[1, 1, 2, 2] - 
         810*Cqq3[1, 1, 3, 3] - 396*Cqq3[1, 2, 2, 1] - 756*Cqq3[1, 3, 3, 1] + 
         342*Cqq3[2, 2, 2, 2] - 810*Cqq3[2, 2, 3, 3] - 756*Cqq3[2, 3, 3, 2] - 
         180*Cqq3[3, 3, 3, 3] + 1944*Cqu1[1, 1, 1, 1] + 
         1944*Cqu1[1, 1, 2, 2] - 486*Cqu1[1, 1, 3, 3] + 
         1944*Cqu1[2, 2, 1, 1] + 1944*Cqu1[2, 2, 2, 2] - 
         486*Cqu1[2, 2, 3, 3] - 486*Cqu1[3, 3, 1, 1] - 486*Cqu1[3, 3, 2, 2] - 
         1944*Cud1[1, 1, 1, 1] - 1944*Cud1[1, 1, 2, 2] - 
         1944*Cud1[1, 1, 3, 3] - 1944*Cud1[2, 2, 1, 1] - 
         1944*Cud1[2, 2, 2, 2] - 1944*Cud1[2, 2, 3, 3] + 
         486*Cud1[3, 3, 1, 1] + 486*Cud1[3, 3, 2, 2] + 486*Cud1[3, 3, 3, 3] + 
         3240*Cuu[1, 1, 1, 1] + 7776*Cuu[1, 1, 2, 2] - 1944*Cuu[1, 1, 3, 3] - 
         1296*Cuu[1, 2, 2, 1] - 2592*Cuu[1, 3, 3, 1] + 3240*Cuu[2, 2, 2, 2] - 
         1944*Cuu[2, 2, 3, 3] - 2592*Cuu[2, 3, 3, 2]) + 
       6*MT2*(1402*Ceu[2, 2, 3, 3] + 451*Clq1[2, 2, 3, 3] - 
         9*Clq3[1, 1, 3, 3] - 460*Clq3[2, 2, 3, 3] + 940*Clu[2, 2, 3, 3] - 
         243*Cqd1[3, 3, 1, 1] - 243*Cqd1[3, 3, 2, 2] - 243*Cqd1[3, 3, 3, 3] + 
         709*Cqe[3, 3, 2, 2] + 486*Cqq1[1, 1, 3, 3] - 126*Cqq1[1, 3, 3, 1] + 
         486*Cqq1[2, 2, 3, 3] - 126*Cqq1[2, 3, 3, 2] + 54*Cqq1[3, 3, 3, 3] + 
         378*Cqq3[1, 1, 3, 3] - 36*Cqq3[1, 3, 3, 1] + 378*Cqq3[2, 2, 3, 3] - 
         36*Cqq3[2, 3, 3, 2] + 36*Cqq3[3, 3, 3, 3] + 486*Cqu1[1, 1, 3, 3] + 
         486*Cqu1[2, 2, 3, 3] + 486*Cqu1[3, 3, 1, 1] + 486*Cqu1[3, 3, 2, 2] - 
         486*Cud1[3, 3, 1, 1] - 486*Cud1[3, 3, 2, 2] - 486*Cud1[3, 3, 3, 3] + 
         1944*Cuu[1, 1, 3, 3] + 1134*Cuu[1, 3, 3, 1] + 1944*Cuu[2, 2, 3, 3] + 
         1134*Cuu[2, 3, 3, 2])) - 8*MW2^3*MZ2^2*
      (2*MZ2*(255*Cdd[1, 1, 1, 1] + 612*Cdd[1, 1, 2, 2] + 
         612*Cdd[1, 1, 3, 3] - 102*Cdd[1, 2, 2, 1] - 102*Cdd[1, 3, 3, 1] + 
         255*Cdd[2, 2, 2, 2] + 612*Cdd[2, 2, 3, 3] - 102*Cdd[2, 3, 3, 2] + 
         255*Cdd[3, 3, 3, 3] + 153*Ced[1, 1, 1, 1] + 153*Ced[1, 1, 2, 2] + 
         153*Ced[1, 1, 3, 3] - 302*Ced[2, 2, 1, 1] - 302*Ced[2, 2, 2, 2] - 
         302*Ced[2, 2, 3, 3] + 153*Ced[3, 3, 1, 1] + 153*Ced[3, 3, 2, 2] + 
         153*Ced[3, 3, 3, 3] - 455*Cee[1, 1, 2, 2] - 455*Cee[2, 2, 2, 2] - 
         455*Cee[2, 2, 3, 3] - 306*Ceu[1, 1, 1, 1] - 306*Ceu[1, 1, 2, 2] + 
         604*Ceu[2, 2, 1, 1] + 604*Ceu[2, 2, 2, 2] - 455*Ceu[2, 2, 3, 3] - 
         306*Ceu[3, 3, 1, 1] - 306*Ceu[3, 3, 2, 2] + 153*Cld[1, 1, 1, 1] + 
         153*Cld[1, 1, 2, 2] + 153*Cld[1, 1, 3, 3] - 190*Cld[2, 2, 1, 1] - 
         190*Cld[2, 2, 2, 2] - 190*Cld[2, 2, 3, 3] + 153*Cld[3, 3, 1, 1] + 
         153*Cld[3, 3, 2, 2] + 153*Cld[3, 3, 3, 3] - 455*Cle[1, 1, 2, 2] - 
         343*Cle[2, 2, 1, 1] - 798*Cle[2, 2, 2, 2] - 343*Cle[2, 2, 3, 3] - 
         455*Cle[3, 3, 2, 2] - 731*Cll[1, 1, 2, 2] - 433*Cll[2, 2, 2, 2] - 
         686*Cll[2, 2, 3, 3] + 253*Cll[2, 3, 3, 2] - 153*Clq1[1, 1, 1, 1] - 
         153*Clq1[1, 1, 2, 2] + 45*Clq1[1, 1, 3, 3] + 190*Clq1[2, 2, 1, 1] + 
         190*Clq1[2, 2, 2, 2] - 236*Clq1[2, 2, 3, 3] - 153*Clq1[3, 3, 1, 1] - 
         153*Clq1[3, 3, 2, 2] + 45*Clq1[3, 3, 3, 3] + 99*Clq3[1, 1, 1, 1] + 
         99*Clq3[1, 1, 2, 2] + 9*Clq3[1, 1, 3, 3] - 390*Clq3[2, 2, 1, 1] - 
         390*Clq3[2, 2, 2, 2] + 144*Clq3[2, 2, 3, 3] + 99*Clq3[3, 3, 1, 1] + 
         99*Clq3[3, 3, 2, 2] + 9*Clq3[3, 3, 3, 3] - 306*Clu[1, 1, 1, 1] - 
         306*Clu[1, 1, 2, 2] + 380*Clu[2, 2, 1, 1] + 380*Clu[2, 2, 2, 2] - 
         343*Clu[2, 2, 3, 3] - 306*Clu[3, 3, 1, 1] - 306*Clu[3, 3, 2, 2] - 
         306*Cqd1[1, 1, 1, 1] - 306*Cqd1[1, 1, 2, 2] - 306*Cqd1[1, 1, 3, 3] - 
         306*Cqd1[2, 2, 1, 1] - 306*Cqd1[2, 2, 2, 2] - 306*Cqd1[2, 2, 3, 3] + 
         189*Cqd1[3, 3, 1, 1] + 189*Cqd1[3, 3, 2, 2] + 189*Cqd1[3, 3, 3, 3] - 
         153*Cqe[1, 1, 1, 1] + 302*Cqe[1, 1, 2, 2] - 153*Cqe[1, 1, 3, 3] - 
         153*Cqe[2, 2, 1, 1] + 302*Cqe[2, 2, 2, 2] - 153*Cqe[2, 2, 3, 3] + 
         45*Cqe[3, 3, 1, 1] - 361*Cqe[3, 3, 2, 2] + 45*Cqe[3, 3, 3, 3] + 
         231*Cqq1[1, 1, 1, 1] + 612*Cqq1[1, 1, 2, 2] - 378*Cqq1[1, 1, 3, 3] - 
         150*Cqq1[1, 2, 2, 1] - 306*Cqq1[1, 3, 3, 1] + 231*Cqq1[2, 2, 2, 2] - 
         378*Cqq1[2, 2, 3, 3] - 306*Cqq1[2, 3, 3, 2] + 21*Cqq1[3, 3, 3, 3] + 
         567*Cqq3[1, 1, 1, 1] + 1188*Cqq3[1, 1, 2, 2] - 
         162*Cqq3[1, 1, 3, 3] - 54*Cqq3[1, 2, 2, 1] - 162*Cqq3[1, 3, 3, 1] + 
         567*Cqq3[2, 2, 2, 2] - 162*Cqq3[2, 2, 3, 3] - 162*Cqq3[2, 3, 3, 2] + 
         45*Cqq3[3, 3, 3, 3] + 612*Cqu1[1, 1, 1, 1] + 612*Cqu1[1, 1, 2, 2] - 
         153*Cqu1[1, 1, 3, 3] + 612*Cqu1[2, 2, 1, 1] + 612*Cqu1[2, 2, 2, 2] - 
         153*Cqu1[2, 2, 3, 3] - 378*Cqu1[3, 3, 1, 1] - 378*Cqu1[3, 3, 2, 2] + 
         45*Cqu1[3, 3, 3, 3] - 612*Cud1[1, 1, 1, 1] - 612*Cud1[1, 1, 2, 2] - 
         612*Cud1[1, 1, 3, 3] - 612*Cud1[2, 2, 1, 1] - 612*Cud1[2, 2, 2, 2] - 
         612*Cud1[2, 2, 3, 3] + 153*Cud1[3, 3, 1, 1] + 153*Cud1[3, 3, 2, 2] + 
         153*Cud1[3, 3, 3, 3] + 1020*Cuu[1, 1, 1, 1] + 2448*Cuu[1, 1, 2, 2] - 
         612*Cuu[1, 1, 3, 3] - 408*Cuu[1, 2, 2, 1] - 816*Cuu[1, 3, 3, 1] + 
         1020*Cuu[2, 2, 2, 2] - 612*Cuu[2, 2, 3, 3] - 816*Cuu[2, 3, 3, 2]) + 
       3*MT2*(1820*Ceu[2, 2, 3, 3] + 832*Clq1[2, 2, 3, 3] + 
         117*Clq3[1, 1, 3, 3] - 715*Clq3[2, 2, 3, 3] + 1372*Clu[2, 2, 3, 3] - 
         396*Cqd1[3, 3, 1, 1] - 396*Cqd1[3, 3, 2, 2] - 396*Cqd1[3, 3, 3, 3] + 
         1148*Cqe[3, 3, 2, 2] + 792*Cqq1[1, 1, 3, 3] - 12*Cqq1[1, 3, 3, 1] + 
         792*Cqq1[2, 2, 3, 3] - 12*Cqq1[2, 3, 3, 2] - 144*Cqq1[3, 3, 3, 3] + 
         1080*Cqq3[1, 1, 3, 3] + 108*Cqq3[1, 3, 3, 1] + 
         1080*Cqq3[2, 2, 3, 3] + 108*Cqq3[2, 3, 3, 2] + 
         264*Cqq3[3, 3, 3, 3] + 612*Cqu1[1, 1, 3, 3] + 612*Cqu1[2, 2, 3, 3] + 
         792*Cqu1[3, 3, 1, 1] + 792*Cqu1[3, 3, 2, 2] - 180*Cqu1[3, 3, 3, 3] - 
         612*Cud1[3, 3, 1, 1] - 612*Cud1[3, 3, 2, 2] - 612*Cud1[3, 3, 3, 3] + 
         2448*Cuu[1, 1, 3, 3] + 1248*Cuu[1, 3, 3, 1] + 2448*Cuu[2, 2, 3, 3] + 
         1248*Cuu[2, 3, 3, 2])))/(108*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW2*(2*MW2 + MZ2)*(512*MT2*MW*MW2*(5*MW2 - 4*MZ2)*MZ2^2*SW2^2*
       CuB[3, 3] - 512*MW*MW2^2*(5*MW2 - 4*MZ2)*MZ2^2*SW2^2*CuB[3, 3] + 
      MW2*MZ*(-1504*MW2^4 + 5200*MW2^3*MZ2 - 5492*MW2^2*MZ2^2 + 
        1916*MW2*MZ2^3 - 45*MZ2^4)*SW*CuW[3, 3] + 
      MT2*MZ*(1696*MW2^4 - 5488*MW2^3*MZ2 + 5564*MW2^2*MZ2^2 - 
        1844*MW2*MZ2^3 + 15*MZ2^4)*SW*CuW[3, 3]))/(12*Sqrt[2]*MW*(MT2 - MW2)*
     MZ*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*(-256*MW2^4*(5*MW2 - 4*MZ2)*MZ2^3*
       SW2^2*(MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 
      6*MT2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       (MW*MZ2^2*SW2*CuB[3, 3] + 2*MW2^2*MZ*SW*CuW[3, 3]) + 
      2*MT2*MW2^2*(2*MW*MZ2*(640*MW2^4 - 15*MZ2^4*SW2 + 
          16*MW2^3*MZ2*(-112 + 3*SW2) - 32*MW2^2*MZ2^2*(-52 + 3*SW2) + 
          2*MW2*MZ2^3*(-256 + 33*SW2))*CuB[3, 3] + 
        MZ*(96*MW2^5 + 1168*MW2^4*MZ2 - 3548*MW2^3*MZ2^2 + 3280*MW2^2*MZ2^3 - 
          961*MW2*MZ2^4 - 20*MZ2^5)*SW*CuW[3, 3]) + 
      MT2^2*MW2*(2*MW*MZ2*(-640*MW2^4 + 2*MW2*MZ2^3*(256 - 99*SW2) + 
          45*MZ2^4*SW2 - 16*MW2^3*MZ2*(-112 + 9*SW2) + 32*MW2^2*MZ2^2*
           (-52 + 9*SW2))*CuB[3, 3] + MZ*(-384*MW2^5 - 576*MW2^4*MZ2 + 
          3104*MW2^3*MZ2^2 - 3136*MW2^2*MZ2^3 + 934*MW2*MZ2^4 + 25*MZ2^5)*SW*
         CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MT2*(32*MW2^4 - 48*MW2^3*MZ2 + 
        12*MW2^2*MZ2^2 + 12*MW2*MZ2^3 - 5*MZ2^4)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(MW*MZ2*(1920*MW2^5 + 16*MW2^4*MZ2*(-435 + 52*SW2) + 
          3*MZ2^5*(-125 + 147*SW2) - 16*MW2^3*MZ2^2*(-630 + 229*SW2) - 
          7*MW2*MZ2^4*(-375 + 374*SW2) + 10*MW2^2*MZ2^3*(-729 + 500*SW2))*
         CuB[3, 3] + MZ*(-384*MW2^6 + 1536*MW2^5*MZ2 - 2384*MW2^4*MZ2^2 + 
          1336*MW2^3*MZ2^3 + 144*MW2^2*MZ2^4 - 418*MW2*MZ2^5 + 125*MZ2^6)*SW*
         CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/Rmu_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
     2408*MW2*MZ2^3 - 225*MZ2^4) + 4*MW2*(MW2*MZ2^5*(240369 - 27808*Pi^2) + 
     1168*MZ2^6*(-33 + 4*Pi^2) + 512*MW2^6*(-363 + 32*Pi^2) - 
     160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 32*MW2^4*MZ2^2*(-38541 + 3818*Pi^2) + 
     14*MW2^2*MZ2^4*(-47667 + 5456*Pi^2) - 8*MW2^3*MZ2^3*
      (-143115 + 15496*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(313125 - 30544*Pi^2) + 
     16*MW2^2*MZ2^4*(165399 - 19096*Pi^2) - 4672*MZ2^6*(-33 + 4*Pi^2) - 
     2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
     MW2*MZ2^5*(-960261 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
      (-1144335 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MT2*(2*MW2 + MZ2)*
   (6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 59*MZ2^3) + 
    MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 1786*MW2*MZ2^2 + 15*MZ2^3) + 
    4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 678*MW2^2*MZ2^2 + 259*MW2*MZ2^3 + 
      30*MZ2^4) - 2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 2706*MW2^2*MZ2^2 + 
      1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
  (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
      MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
    4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
      MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 704*MW2^4*MZ2 + 
      4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
      4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*(48*MH2 + 4045*MZ2)))*
   B0i[bb0, 0, 0, MW2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) - ((-1536*MW2^6 + 672*MW2^5*MZ2 + 1360*MW2^4*MZ2^2 + 
    32*MZ2^6 + MW2*MZ2^4*(32*MH2 + 19*MZ2) + 24*MW2^2*MZ2^3*(MH2 + 57*MZ2) - 
    20*MW2^3*MZ2^2*(4*MH2 + 119*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
   (10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 234*MW2^2*MZ2^3 + 
    67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
      5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
      78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
      1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
      32*MW2*MZ2^3 - 5*MZ2^4) - 16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 
      98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA^2) + 
 ((4*CWw*MW*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(-16*MW2*(5*MW2^2 - 14*MW2*MZ2 + 8*MZ2^2) + 
      MT2*(56*MW2^2 - 188*MW2*MZ2 + 113*MZ2^2))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (16*CWw*MW*MW2*MZ2^2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (16*CWw*MW*MW2*MZ2*(40*MW2^3 - 22*MW2^2*MZ2 - 13*MW2*MZ2^2 + 4*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) - (8*CWw*MW*MW2*(20*MW2^4 + 44*MW2^3*MZ2 - 33*MW2^2*MZ2^2 - 
      17*MW2*MZ2^3 + 4*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA) + (3*CWw*MW*MW2*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA))*Class[1] + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VALPHA^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/2592*(CHD*(3*MT2^2*(327680*MW2^8 - 1265920*MW2^7*MZ2 + 
          1496192*MW2^6*MZ2^2 + 98496*MW2^5*MZ2^3 - 1472144*MW2^4*MZ2^4 + 
          994468*MW2^3*MZ2^5 - 143168*MW2^2*MZ2^6 - 37035*MW2*MZ2^7 + 
          1350*MZ2^8) + 4*MW2*(387072*MW2^9 + 5840*MZ2^9*(-33 + 4*Pi^2) + 
          512*MW2^8*MZ2*(-817 + 36*Pi^2) - 512*MW2^7*MZ2^2*
           (2341 + 436*Pi^2) + 32*MW2*MZ2^7*(90*MH2 + 55257*MZ2 - 
            6716*MZ2*Pi^2) + 160*MW2^6*MZ2^2*(72*MH2 - 1253*MZ2 + 
            5608*MZ2*Pi^2) - 64*MW2^5*MZ2^3*(504*MH2 - 146811*MZ2 + 
            29230*MZ2*Pi^2) + 4*MW2^4*MZ2^4*(7128*MH2 - 4480963*MZ2 + 
            581568*MZ2*Pi^2) + MW2^2*MZ2^6*(-7632*MH2 - 7249153*MZ2 + 
            835648*MZ2*Pi^2) - 2*MW2^3*MZ2^5*(1512*MH2 - 7815343*MZ2 + 
            896064*MZ2*Pi^2)) + MT2*(-2531328*MW2^9 - 23360*MZ2^9*
           (-33 + 4*Pi^2) - 256*MW2^8*MZ2*(-21533 + 288*Pi^2) + 
          128*MW2^7*MZ2^2*(2551 + 6976*Pi^2) + MW2^2*MZ2^6*
           (30528*MH2 + 29137687*MZ2 - 3342592*MZ2*Pi^2) - 
          64*MW2^6*MZ2^2*(720*MH2 - 3863*MZ2 + 56080*MZ2*Pi^2) + 
          2*MW2*MZ2^7*(-5760*MH2 - 3538473*MZ2 + 429824*MZ2*Pi^2) + 
          16*MW2^3*MZ2^5*(756*MH2 - 3885323*MZ2 + 448032*MZ2*Pi^2) + 
          16*MW2^5*MZ2^3*(8064*MH2 - 2054643*MZ2 + 467680*MZ2*Pi^2) - 
          4*MW2^4*MZ2^4*(28512*MH2 - 17164879*MZ2 + 2326272*MZ2*Pi^2))) + 
      1536*CHbox*(MT2 - MW2)*MW2*MZ2^4*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)/
     ((MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (16*Alfas*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*QCD*VALPHA^2)/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-4*CHbox*MH2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*MZ2*(MH2*(136*MW2^4 - 372*MW2^3*MZ2 + 291*MW2^2*MZ2^2 - 
          38*MW2*MZ2^3 - 20*MZ2^4) + 12*MW2*(80*MW2^4 - 144*MW2^3*MZ2 + 
          54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)))*B0i[bb0, 0, 0, MH2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(4*MT2^2*MW2^2*(78464*MW2^7 - 335232*MW2^6*MZ2 + 456192*MW2^5*MZ2^2 - 
        73688*MW2^4*MZ2^3 - 330170*MW2^3*MZ2^4 + 247791*MW2^2*MZ2^5 - 
        31485*MW2*MZ2^6 - 12115*MZ2^7) + 
      18*MT2^4*(256*MW2^7 + 512*MW2^6*MZ2 - 2944*MW2^5*MZ2^2 + 
        6992*MW2^4*MZ2^3 - 9396*MW2^3*MZ2^4 + 4914*MW2^2*MZ2^5 + 
        390*MW2*MZ2^6 - 715*MZ2^7) - 4*MT2*MW2^3*(38656*MW2^7 - 
        202368*MW2^6*MZ2 + 350016*MW2^5*MZ2^2 - 196624*MW2^4*MZ2^3 - 
        80188*MW2^3*MZ2^4 + 128772*MW2^2*MZ2^5 - 39657*MW2*MZ2^6 + 
        1150*MZ2^7) + MT2^3*MW2*(-163840*MW2^7 + 611072*MW2^6*MZ2 - 
        679552*MW2^5*MZ2^2 - 228672*MW2^4*MZ2^3 + 993616*MW2^3*MZ2^4 - 
        606044*MW2^2*MZ2^5 + 23056*MW2*MZ2^6 + 50445*MZ2^7) - 
      1024*MW2^4*MZ2^3*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (432*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*(-64*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-6*MT2^3*(256*MW2^7 + 512*MW2^6*MZ2 - 2944*MW2^5*MZ2^2 + 
          3536*MW2^4*MZ2^3 - 1140*MW2^3*MZ2^4 - 606*MW2^2*MZ2^5 + 
          470*MW2*MZ2^6 - 75*MZ2^7) + 8*MT2^2*(8064*MW2^8 - 27392*MW2^7*MZ2 + 
          20384*MW2^6*MZ2^2 - 40*MZ2^7*(MH2 + 3*MZ2) + 8*MW2^5*MZ2^2*
           (20*MH2 + 4273*MZ2) - MW2*MZ2^6*(116*MH2 + 5153*MZ2) + 
          MW2^2*MZ2^5*(648*MH2 + 7343*MZ2) + 3*MW2^3*MZ2^4*
           (-212*MH2 + 8797*MZ2) - 2*MW2^4*MZ2^3*(8*MH2 + 31837*MZ2)) + 
        MT2*MW2*(-124416*MW2^8 + 448256*MW2^7*MZ2 - 378752*MW2^6*MZ2^2 + 
          24*MW2^3*(424*MH2 - 18089*MZ2)*MZ2^4 + 640*MZ2^7*(MH2 + 3*MZ2) - 
          8*MW2^2*MZ2^5*(1296*MH2 + 13795*MZ2) - 32*MW2^5*MZ2^2*
           (80*MH2 + 15253*MZ2) + MW2*MZ2^6*(1856*MH2 + 81653*MZ2) + 
          8*MW2^4*MZ2^3*(32*MH2 + 125461*MZ2)) - 16*MW2^2*MZ2*
         (3840*MW2^7 - 10432*MW2^6*MZ2 + 1872*MW2^5*MZ2^2 + 
          6*MW2^3*(12*MH2 - 2471*MZ2)*MZ2^3 + 20*MZ2^6*(MH2 + 3*MZ2) - 
          3*MW2^2*MZ2^4*(82*MH2 + 311*MZ2) + 8*MW2^4*MZ2^2*
           (10*MH2 + 2189*MZ2) + MW2*MZ2^5*(78*MH2 + 2719*MZ2))*SW2))*
     B0i[bb0, 0, 0, MW2])/(144*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   ((32*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-12288*MW2^9 + 10752*MW2^8*MZ2 + 20736*MW2^7*MZ2^2 - 
        19136*MW2^6*MZ2^3 + MW2^2*(40*MH2 - 6003*MZ2)*MZ2^6 + 480*MZ2^9 + 
        64*MW2*MZ2^7*(5*MH2 + 44*MZ2) - 48*MW2^5*MZ2^3*(36*MH2 + 275*MZ2) + 
        32*MW2^4*MZ2^4*(129*MH2 + 712*MZ2) - 2*MW2^3*MZ2^5*
         (1380*MH2 + 3403*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (2*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(216*MW2^3 - 300*MW2^2*MZ2 + 
      45*MW2*MZ2^2 + 40*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (2*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4) - CHD*(40*MW2^4 + 36*MW2^3*MZ2 - 123*MW2^2*MZ2^2 + 
        39*MW2*MZ2^3 + 10*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*(1920*MW2^7 - 5920*MW2^6*MZ2 - 4384*MW2^5*MZ2^2 + 
      14588*MW2^4*MZ2^3 - 4500*MW2^3*MZ2^4 - 2121*MW2^2*MZ2^5 + 
      486*MW2*MZ2^6 + 30*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*MZ2*(216*MW2^3 - 300*MW2^2*MZ2 + 45*MW2*MZ2^2 + 40*MZ2^3)) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(MT2*(-86528*MW2^7 + 306688*MW2^6*MZ2 - 399104*MW2^5*MZ2^2 + 
        116640*MW2^4*MZ2^3 + 219032*MW2^3*MZ2^4 - 209116*MW2^2*MZ2^5 + 
        50246*MW2*MZ2^6 + 1980*MZ2^7) + MW2*(9216*MW2^7 - 36352*MW2^6*MZ2 + 
        111872*MW2^5*MZ2^2 - 163840*MW2^4*MZ2^3 + 74304*MW2^3*MZ2^4 + 
        33304*MW2^2*MZ2^5 - 35042*MW2*MZ2^6 + 6943*MZ2^7) - 
      72*MT2^2*MZ2^2*(64*MW2^4 - 32*MW2^3*MZ2 - 144*MW2^2*MZ2^2 + 
        172*MW2*MZ2^3 - 55*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    (216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*(18*MT2^2*(256*MW2^7 - 256*MW2^6*MZ2 - 1024*MW2^5*MZ2^2 + 
        2320*MW2^4*MZ2^3 - 1828*MW2^3*MZ2^4 + 550*MW2^2*MZ2^5 + 
        10*MW2*MZ2^6 - 25*MZ2^7) + 16*MW2^2*(1920*MW2^7 - 9280*MW2^6*MZ2 - 
        720*MW2^5*MZ2^2 + 24816*MW2^4*MZ2^3 - 15368*MW2^3*MZ2^4 - 
        5820*MW2^2*MZ2^5 + 4221*MW2*MZ2^6 + 231*MZ2^7) + 
      9*MT2*(512*MW2^8 + 256*MW2^7*MZ2 - 2560*MW2^6*MZ2^2 + 
        1440*MW2^5*MZ2^3 + 2216*MW2^4*MZ2^4 - 2608*MW2^3*MZ2^5 + 
        730*MW2^2*MZ2^6 + 60*MW2*MZ2^7 - 25*MZ2^8))*B0i[bb0, MZ2, MW2, MW2])/
    (144*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*MW2^3*(896*MW2^7 + 576*MW2^6*MZ2 - 5760*MW2^5*MZ2^2 + 
      952*MW2^4*MZ2^3 + 10514*MW2^3*MZ2^4 - 8916*MW2^2*MZ2^5 + 
      1221*MW2*MZ2^6 + 490*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (6*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*(16*MW2^4 + 16*MW2^3*MZ2 - 54*MW2^2*MZ2^2 + 20*MW2*MZ2^3 + 5*MZ2^4)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (CHD*MW2^2*(MW2 + MZ2)^2*(2048*MW2^6 - 4864*MW2^5*MZ2 + 1280*MW2^4*MZ2^2 + 
      4256*MW2^3*MZ2^3 - 2904*MW2^2*MZ2^4 - 156*MW2*MZ2^5 + 331*MZ2^6)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (12*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*MW2*(-2*MW2*(MW2 + MZ2)^2*(64*MW2^4 + 32*MW2^3*MZ2 - 
        200*MW2^2*MZ2^2 + 120*MW2*MZ2^3 - 7*MZ2^4) + 
      MT2^2*MZ2*(-256*MW2^4 + 64*MW2^3*MZ2 + 440*MW2^2*MZ2^2 - 
        282*MW2*MZ2^3 + 7*MZ2^4) + 4*MT2*MW2*(48*MW2^5 + 80*MW2^4*MZ2 - 
        98*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 37*MZ2^5) - 
      8*MT2^3*MZ2^2*(8*MW2^2 + 8*MW2*MZ2 - 11*MZ2^2)*SW2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (24*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2))*Class[3] + 
 (32*CHWB*CW*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VALPHA^2*
   Class[4])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/648*(CHWB*CW2*(3*MT2^2*(163840*MW2^7 - 725248*MW2^6*MZ2 + 
         1082048*MW2^5*MZ2^2 - 394304*MW2^4*MZ2^3 - 515704*MW2^3*MZ2^4 + 
         531280*MW2^2*MZ2^5 - 144368*MW2*MZ2^6 + 2375*MZ2^7) - 
       4*MW2*(-248832*MW2^8 + 128*MW2^7*MZ2*(-1933 + 440*Pi^2) - 
         64*MW2^6*MZ2^2*(-57097 + 4032*Pi^2) + 4*MZ2^7*(360*MH2 - 16167*MZ2 + 
           2476*MZ2*Pi^2) - 64*MW2^4*MZ2^3*(252*MH2 - 104919*MZ2 + 
           7237*MZ2*Pi^2) + 32*MW2^5*MZ2^2*(180*MH2 - 237877*MZ2 + 
           15252*MZ2*Pi^2) + MW2^2*MZ2^5*(-1512*MH2 - 483673*MZ2 + 
           16608*MZ2*Pi^2) - 2*MW2*MZ2^6*(1908*MH2 - 226063*MZ2 + 
           20664*MZ2*Pi^2) + 2*MW2^3*MZ2^4*(7128*MH2 - 1081799*MZ2 + 
           95824*MZ2*Pi^2)) + MT2*(-1486848*MW2^8 + 1280*MW2^7*MZ2*
          (959 + 176*Pi^2) - 64*MW2^6*MZ2^2*(-177181 + 16128*Pi^2) + 
         MW2*MZ2^6*(-15264*MH2 + 1818389*MZ2 - 165312*MZ2*Pi^2) + 
         16*MZ2^7*(360*MH2 - 16167*MZ2 + 2476*MZ2*Pi^2) + 
         4*MW2^2*MZ2^5*(-1512*MH2 - 384793*MZ2 + 16608*MZ2*Pi^2) + 
         64*MW2^5*MZ2^2*(360*MH2 - 459053*MZ2 + 30504*MZ2*Pi^2) + 
         8*MW2^3*MZ2^4*(7128*MH2 - 1285889*MZ2 + 95824*MZ2*Pi^2) - 
         8*MW2^4*MZ2^3*(8064*MH2 - 3571371*MZ2 + 231584*MZ2*Pi^2))))/
     (MW*(MT2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (32*Alfas*CHWB*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VALPHA^2)/(3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi*SW) + 
   (MH2*MZ2*(12*CHWB*MW2*(2*MW2 + MZ2)^2*(40*MW2^3 - 92*MW2^2*MZ2 + 
        73*MW2*MZ2^2 - 20*MZ2^3) + CHWB*MH2*(320*MW2^5 - 224*MW2^4*MZ2 - 
        672*MW2^3*MZ2^2 + 768*MW2^2*MZ2^3 - 123*MW2*MZ2^4 - 60*MZ2^5) + 
      24*(CHB - CHW)*MW*MW2*MZ*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(MT2^3*MW2*(81920*MW2^7 - 354560*MW2^6*MZ2 + 537280*MW2^5*MZ2^2 - 
        165184*MW2^4*MZ2^3 - 353720*MW2^3*MZ2^4 + 326768*MW2^2*MZ2^5 - 
        59368*MW2*MZ2^6 - 12785*MZ2^7) - 
      18*MT2^4*(256*MW2^7 - 192*MW2^6*MZ2 - 64*MW2^5*MZ2^2 + 
        1272*MW2^4*MZ2^3 - 3360*MW2^3*MZ2^4 + 2576*MW2^2*MZ2^5 - 
        227*MW2*MZ2^6 - 240*MZ2^7) + 2*MT2^2*MW2^2*(-75008*MW2^7 + 
        381376*MW2^6*MZ2 - 644480*MW2^5*MZ2^2 + 325992*MW2^4*MZ2^3 + 
        210536*MW2^3*MZ2^4 - 272644*MW2^2*MZ2^5 + 72881*MW2*MZ2^6 + 
        1725*MZ2^7) + 4*MT2*MW2^3*(18176*MW2^7 - 114880*MW2^6*MZ2 + 
        227840*MW2^5*MZ2^2 - 165240*MW2^4*MZ2^3 - 10784*MW2^3*MZ2^4 + 
        71938*MW2^2*MZ2^5 - 30398*MW2*MZ2^6 + 3105*MZ2^7) + 
      512*MW2^4*MZ2^3*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (108*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - 
   (CW2*(CHWB*(-6*MT2^3*MW2*(256*MW2^6 - 192*MW2^5*MZ2 - 704*MW2^4*MZ2^2 + 
          1016*MW2^3*MZ2^3 - 240*MW2^2*MZ2^4 - 232*MW2*MZ2^5 + 105*MZ2^6) + 
        4*MT2^2*(8448*MW2^8 - 35520*MW2^7*MZ2 + 45056*MW2^6*MZ2^2 + 
          8*MW2^4*(8*MH2 - 7759*MZ2)*MZ2^3 - 60*MZ2^7*(MH2 + MZ2) + 
          2*MW2^2*MZ2^5*(351*MH2 + 271*MZ2) + 8*MW2^5*MZ2^2*
           (20*MH2 + 1201*MZ2) - MW2*MZ2^6*(83*MH2 + 4217*MZ2) + 
          MW2^3*(-780*MH2*MZ2^4 + 38326*MZ2^5)) + 
        4*MW2^2*(7680*MW2^8 - 36864*MW2^7*MZ2 + 51776*MW2^6*MZ2^2 + 
          64*MW2^4*(MH2 - 968*MZ2)*MZ2^3 - 60*MZ2^7*(MH2 + MZ2) + 
          2*MW2^2*MZ2^5*(351*MH2 + 34*MZ2) + 32*MW2^5*MZ2^2*
           (5*MH2 + 109*MZ2) - MW2*MZ2^6*(83*MH2 + 4307*MZ2) + 
          MW2^3*(-780*MH2*MZ2^4 + 40228*MZ2^5)) + 
        MT2*MW2*(-62976*MW2^8 + 286080*MW2^7*MZ2 - 389824*MW2^6*MZ2^2 - 
          8*MW2^4*(64*MH2 - 60689*MZ2)*MZ2^3 + 8*MW2^3*(780*MH2 - 39181*MZ2)*
           MZ2^4 + 480*MZ2^7*(MH2 + MZ2) - 16*MW2^5*MZ2^2*
           (80*MH2 + 2497*MZ2) + MW2*MZ2^6*(664*MH2 + 33151*MZ2) + 
          MW2^2*(-5616*MH2*MZ2^5 + 278*MZ2^6))) - 192*CHW*MW*(MT2 - MW2)^2*
       MW2*MZ*MZ2^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW)*B0i[bb0, 0, 0, MW2])/
    (36*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((CHWB*(36864*MW2^9 - 51840*MW2^8*MZ2 + 23552*MW2^7*MZ2^2 + 
        32*MW2^6*(60*MH2 - 3287*MZ2)*MZ2^2 - 8*MW2^5*(288*MH2 - 24373*MZ2)*
         MZ2^3 + MW2^3*(3960*MH2 - 23069*MZ2)*MZ2^5 - 360*MZ2^9 - 
        2*MW2*MZ2^7*(60*MH2 + 7369*MZ2) - 6*MW2^4*MZ2^4*
         (384*MH2 + 18127*MZ2) + 2*MW2^2*MZ2^6*(-567*MH2 + 24299*MZ2)) + 
      144*MW*MW2*MZ*MZ2^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*
     B0i[bb0, 0, 0, MZ2])/(54*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (2*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
     (160*MW2^5 + 64*MW2^4*MZ2 - 780*MW2^3*MZ2^2 + 702*MW2^2*MZ2^3 - 
      83*MW2*MZ2^4 - 60*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
    (3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MZ2*(-(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(160*MW2^5 + 64*MW2^4*MZ2 - 
         780*MW2^3*MZ2^2 + 702*MW2^2*MZ2^3 - 83*MW2*MZ2^4 - 60*MZ2^5)) + 
      48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*(7680*MW2^8 - 48000*MW2^7*MZ2 + 45376*MW2^6*MZ2^2 + 
      47632*MW2^5*MZ2^3 - 76616*MW2^4*MZ2^4 + 17720*MW2^3*MZ2^5 + 
      7814*MW2^2*MZ2^6 - 1843*MW2*MZ2^7 - 60*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MW2*(CHWB*(MH2^2*(320*MW2^5 - 384*MW2^4*MZ2 - 384*MW2^3*MZ2^2 + 
          660*MW2^2*MZ2^3 - 189*MW2*MZ2^4 - 20*MZ2^5) - 
        12*MZ2*(320*MW2^6 - 1056*MW2^5*MZ2 + 728*MW2^4*MZ2^2 + 
          696*MW2^3*MZ2^3 - 914*MW2^2*MZ2^4 + 163*MW2*MZ2^5 + 60*MZ2^6) + 
        4*MH2*(480*MW2^6 - 1424*MW2^5*MZ2 + 900*MW2^4*MZ2^2 + 
          852*MW2^3*MZ2^3 - 1041*MW2^2*MZ2^4 + 150*MW2*MZ2^5 + 80*MZ2^6)) + 
      24*MW*MZ*(MH2 - 2*MZ2)*(-80*MW2^4 + 144*MW2^3*MZ2 - 54*MW2^2*MZ2^2 - 
        33*MW2*MZ2^3 + 20*MZ2^4)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*
     B0i[bb0, MZ2, MH2, MZ2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW2*(9216*MW2^8 - 23936*MW2^7*MZ2 + 59264*MW2^6*MZ2^2 - 
      97888*MW2^5*MZ2^3 + 65848*MW2^4*MZ2^4 + 410*MW2^3*MZ2^5 - 
      19619*MW2^2*MZ2^6 + 8578*MW2*MZ2^7 - 1360*MZ2^8 - 
      18*MT2^2*(256*MW2^6 - 768*MW2^5*MZ2 + 544*MW2^4*MZ2^2 + 
        584*MW2^3*MZ2^3 - 1140*MW2^2*MZ2^4 + 659*MW2*MZ2^5 - 135*MZ2^6) + 
      MT2*(-45568*MW2^7 + 177280*MW2^6*MZ2 - 259712*MW2^5*MZ2^2 + 
        113264*MW2^4*MZ2^3 + 100504*MW2^3*MZ2^4 - 118060*MW2^2*MZ2^5 + 
        31367*MW2*MZ2^6 + 655*MZ2^7))*B0i[bb0, MZ2, MT2, MT2])/
    (54*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(18*MT2^2*(256*MW2^6 - 576*MW2^5*MZ2 + 128*MW2^4*MZ2^2 + 
        728*MW2^3*MZ2^3 - 840*MW2^2*MZ2^4 + 362*MW2*MZ2^5 - 55*MZ2^6) + 
      9*MT2*(512*MW2^7 - 128*MW2^6*MZ2 - 1984*MW2^5*MZ2^2 + 
        2160*MW2^4*MZ2^3 + 248*MW2^3*MZ2^4 - 1304*MW2^2*MZ2^5 + 
        572*MW2*MZ2^6 - 55*MZ2^7) - 4*MZ2*(19968*MW2^7 - 15424*MW2^6*MZ2 - 
        34048*MW2^5*MZ2^2 + 29528*MW2^4*MZ2^3 + 8072*MW2^3*MZ2^4 - 
        7244*MW2^2*MZ2^5 - 575*MW2*MZ2^6 + 20*MZ2^7))*
     B0i[bb0, MZ2, MW2, MW2])/(36*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW*MW2^2*(1792*MW2^7 + 640*MW2^6*MZ2 - 
      12128*MW2^5*MZ2^2 + 10488*MW2^4*MZ2^3 + 6612*MW2^3*MZ2^4 - 
      10297*MW2^2*MZ2^5 + 2594*MW2*MZ2^6 + 245*MZ2^7)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*(MT2^3*(32*MW2^4 - 24*MW2^3*MZ2 - 40*MW2^2*MZ2^2 + 46*MW2*MZ2^3 - 
        11*MZ2^4) + MT2^2*MZ2*(80*MW2^4 - 56*MW2^3*MZ2 - 82*MW2^2*MZ2^2 + 
        78*MW2*MZ2^3 - 11*MZ2^4) + 2*MW2^2*(32*MW2^5 + 80*MW2^4*MZ2 - 
        88*MW2^3*MZ2^2 - 73*MW2^2*MZ2^3 + 62*MW2*MZ2^4 + 5*MZ2^5) + 
      MT2*(-96*MW2^6 - 120*MW2^5*MZ2 + 328*MW2^4*MZ2^2 - 2*MW2^3*MZ2^3 - 
        193*MW2^2*MZ2^4 + 57*MW2*MZ2^5 + 5*MZ2^6))*C0i[cc0, 0, MZ2, 0, MT2, 
      MW2, MW2])/(2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*CW*MW2*(MW2 + MZ2)^2*(2048*MW2^6 - 5952*MW2^5*MZ2 + 
      5472*MW2^4*MZ2^2 - 1344*MW2^3*MZ2^3 + 36*MW2^2*MZ2^4 - 507*MW2*MZ2^5 + 
      238*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(-2*MW2*(MW2 + MZ2)^2*(64*MW2^4 - 24*MW2^3*MZ2 - 96*MW2^2*MZ2^2 + 
        71*MW2*MZ2^3 - 6*MZ2^4) + MT2^2*MZ2*(-208*MW2^4 + 120*MW2^3*MZ2 + 
        222*MW2^2*MZ2^2 - 167*MW2*MZ2^3 + 6*MZ2^4) + 
      MT2^3*(-64*MW2^4 + 96*MW2^3*MZ2 + 48*MW2^2*MZ2^2 - 134*MW2*MZ2^3 + 
        54*MZ2^4) + 2*MT2*MW2*(96*MW2^5 + 64*MW2^4*MZ2 - 120*MW2^3*MZ2^2 - 
        69*MW2^2*MZ2^3 + 23*MW2*MZ2^4 + 42*MZ2^5))*C0i[cc0, MZ2, 0, 0, MT2, 
      MT2, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))*
  Class[4] - (2*MZ2*VALPHA^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
      51*CHd[3, 3] - 141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 
      51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
      45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
      49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[2, 2] - 
      34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (((MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*(4*MW2*MZ2^2*(CHe[2, 2] - 9*CHq1[3, 3] - 10*CHq3[3, 3]) + 
      32*MW2^3*CHq3[3, 3] - 8*MW2^2*MZ2*(CHe[2, 2] + CHl1[2, 2] + 
        CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
      MZ2^3*(4*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] + 15*CHq1[3, 3] + 
        25*CHq3[3, 3])))/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(24576*MW2^10*(CHq3[1, 1] + CHq3[2, 2]) - 
      1536*MW2^9*MZ2*(8*CHe[2, 2] - 3*CHl1[2, 2] + 41*CHl3[2, 2] - 
        6*CHq1[1, 1] - 6*CHq1[2, 2] + 18*CHq3[1, 1] + 18*CHq3[2, 2]) + 
      MH2*MW2*MZ2^2*(8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 
          489*CHd[3, 3] - 1543*CHe[2, 2] - 1335*CHl1[2, 2] - 
          1335*CHl3[2, 2] - 489*CHq1[1, 1] - 489*CHq1[2, 2] + 
          345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
          345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
        2*MW2*MZ2^5*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
          1312*CHe[2, 2] - 901*CHl1[2, 2] - 901*CHl3[2, 2] - 480*CHq1[1, 1] - 
          480*CHq1[2, 2] - 15*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] - 
          15*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2]) - 
        6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
          1213*CHe[2, 2] - 959*CHl1[2, 2] - 959*CHl3[2, 2] - 435*CHq1[1, 1] - 
          435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
          165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) - 
        32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          379*CHe[2, 2] - 358*CHl1[2, 2] - 358*CHl3[2, 2] - 108*CHq1[1, 1] - 
          108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
          99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) - 
        5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
          49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
        128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
          11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 576*MW2^5*MZ2*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 
          11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) - 4*MW2^4*MZ2^6*(3050*CHd[1, 1] + 3050*CHd[2, 2] + 
        3050*CHd[3, 3] + 512*CHe[1, 1] + 3252*CHe[2, 2] + 512*CHe[3, 3] + 
        512*CHl1[1, 1] - 26805*CHl1[2, 2] + 512*CHl1[3, 3] + 
        1184*CHl3[1, 1] + 52731*CHl3[2, 2] + 1184*CHl3[3, 3] - 
        23336*CHq1[1, 1] - 23336*CHq1[2, 2] + 854*CHq1[3, 3] - 
        21504*CHq3[1, 1] - 21504*CHq3[2, 2] + 854*CHq3[3, 3] - 
        6100*CHu[1, 1] - 6100*CHu[2, 2]) + 8*MW2^5*MZ2^5*
       (2544*CHd[1, 1] + 2544*CHd[2, 2] + 2544*CHd[3, 3] - 1752*CHe[1, 1] - 
        6600*CHe[2, 2] - 1752*CHe[3, 3] - 1752*CHl1[1, 1] - 
        23705*CHl1[2, 2] - 1752*CHl1[3, 3] + 1416*CHl3[1, 1] + 
        33307*CHl3[2, 2] + 1416*CHl3[3, 3] - 14262*CHq1[1, 1] - 
        14262*CHq1[2, 2] + 5190*CHq1[3, 3] - 4002*CHq3[1, 1] - 
        4002*CHq3[2, 2] + 5190*CHq3[3, 3] - 5088*CHu[1, 1] - 
        5088*CHu[2, 2]) + 4*MW2^3*MZ2^7*(685*CHd[1, 1] + 685*CHd[2, 2] + 
        685*CHd[3, 3] + 1168*CHe[1, 1] + 4993*CHe[2, 2] + 1168*CHe[3, 3] + 
        1168*CHl1[1, 1] - 8093*CHl1[2, 2] + 1168*CHl1[3, 3] - 
        528*CHl3[1, 1] + 19365*CHl3[2, 2] - 528*CHl3[3, 3] - 
        8965*CHq1[1, 1] - 8965*CHq1[2, 2] - 2498*CHq1[3, 3] - 
        11571*CHq3[1, 1] - 11571*CHq3[2, 2] - 2498*CHq3[3, 3] - 
        1370*CHu[1, 1] - 1370*CHu[2, 2]) - 32*MW2^6*MZ2^4*
       (611*CHd[1, 1] + 611*CHd[2, 2] + 611*CHd[3, 3] - 844*CHe[1, 1] - 
        4046*CHe[2, 2] - 844*CHe[3, 3] - 844*CHl1[1, 1] - 5742*CHl1[2, 2] - 
        844*CHl1[3, 3] + 52*CHl3[1, 1] + 3002*CHl3[2, 2] + 52*CHl3[3, 3] - 
        1727*CHq1[1, 1] - 1727*CHq1[2, 2] + 1613*CHq1[3, 3] + 
        3717*CHq3[1, 1] + 3717*CHq3[2, 2] + 1613*CHq3[3, 3] - 
        1222*CHu[1, 1] - 1222*CHu[2, 2]) + 2*MW2^2*MZ2^8*
       (215*CHd[1, 1] + 215*CHd[2, 2] + 215*CHd[3, 3] - 640*CHe[1, 1] - 
        3309*CHe[2, 2] - 640*CHe[3, 3] - 640*CHl1[1, 1] + 1778*CHl1[2, 2] - 
        640*CHl1[3, 3] + 640*CHl3[1, 1] - 5762*CHl3[2, 2] + 640*CHl3[3, 3] + 
        2485*CHq1[1, 1] + 2485*CHq1[2, 2] + 1280*CHq1[3, 3] + 
        3675*CHq3[1, 1] + 3675*CHq3[2, 2] + 1280*CHq3[3, 3] - 430*CHu[1, 1] - 
        430*CHu[2, 2]) + 128*MW2^7*MZ2^3*(91*CHd[1, 1] + 91*CHd[2, 2] + 
        91*CHd[3, 3] - 152*CHe[1, 1] - 1028*CHe[2, 2] - 152*CHe[3, 3] - 
        152*CHl1[1, 1] - 659*CHl1[2, 2] - 152*CHl1[3, 3] - 72*CHl3[1, 1] - 
        1107*CHl3[2, 2] - 72*CHl3[3, 3] + 125*CHq1[1, 1] + 125*CHq1[2, 2] + 
        184*CHq1[3, 3] + 1491*CHq3[1, 1] + 1491*CHq3[2, 2] + 184*CHq3[3, 3] - 
        182*CHu[1, 1] - 182*CHu[2, 2]) - 5*MZ2^10*(30*CHd[1, 1] + 
        30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 
        49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
        15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      4*MW2*MZ2^9*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] + 
        79*CHe[2, 2] - 83*CHl1[2, 2] - 83*CHl3[2, 2] - 15*CHq1[1, 1] - 
        15*CHq1[2, 2] + 105*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
        105*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) - 
      256*MW2^8*MZ2^2*(13*CHd[1, 1] + 13*CHd[2, 2] + 13*CHd[3, 3] - 
        20*CHe[1, 1] - 258*CHe[2, 2] - 20*CHe[3, 3] - 20*CHl1[1, 1] - 
        33*CHl1[2, 2] - 20*CHl1[3, 3] - 20*CHl3[1, 1] - 705*CHl3[2, 2] - 
        20*CHl3[3, 3] + 113*CHq1[1, 1] + 113*CHq1[2, 2] + 13*CHq1[3, 3] + 
        333*CHq3[1, 1] + 333*CHq3[2, 2] + 13*CHq3[3, 3] - 26*CHu[1, 1] - 
        26*CHu[2, 2])))/(72*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) + ((MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (2*MW2^2*MZ2^4*(1305*CHd[1, 1] + 1305*CHd[2, 2] + 1305*CHd[3, 3] - 
        3639*CHe[2, 2] - 2877*CHl1[2, 2] - 2877*CHl3[2, 2] - 
        1305*CHq1[1, 1] - 1305*CHq1[2, 2] + 495*CHq1[3, 3] + 
        2295*CHq3[1, 1] + 2295*CHq3[2, 2] + 1343*CHq3[3, 3] - 
        2610*CHu[1, 1] - 2610*CHu[2, 2]) - 8*MW2^3*MZ2^3*
       (489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 1543*CHe[2, 2] - 
        1335*CHl1[2, 2] - 1335*CHl3[2, 2] - 489*CHq1[1, 1] - 489*CHq1[2, 2] + 
        345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 261*CHq3[3, 3] - 
        978*CHu[1, 1] - 978*CHu[2, 2]) - 2*MW2*MZ2^5*
       (480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 1312*CHe[2, 2] - 
        901*CHl1[2, 2] - 901*CHl3[2, 2] - 480*CHq1[1, 1] - 480*CHq1[2, 2] - 
        15*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 305*CHq3[3, 3] - 
        960*CHu[1, 1] - 960*CHu[2, 2]) + 32*MW2^4*MZ2^2*
       (108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 379*CHe[2, 2] - 
        358*CHl1[2, 2] - 358*CHl3[2, 2] - 108*CHq1[1, 1] - 108*CHq1[2, 2] + 
        99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] - 99*CHq3[3, 3] - 
        216*CHu[1, 1] - 216*CHu[2, 2]) + 5*MZ2^6*(30*CHd[1, 1] + 
        30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 
        49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
        15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
      64*MW2^5*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 
        99*CHe[2, 2] - 99*CHl1[2, 2] - 99*CHl3[2, 2] - 27*CHq1[1, 1] - 
        27*CHq1[2, 2] + 27*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] - 
        85*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
        11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 17*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(12*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW2) - (2*Alfas*MZ2*QCD*VALPHA^2*
     (-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
        141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 51*CHq1[1, 1] - 
        51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
        3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
      MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
        49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
        45*CHe[2, 2] - 34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 
        15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
        6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) - 
      16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
        11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi) + (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (1024*MW2^6*(CHq3[1, 1] + CHq3[2, 2]) - 64*MW2^5*MZ2*
       (8*CHe[2, 2] - 3*CHl1[2, 2] + 41*CHl3[2, 2] - 6*CHq1[1, 1] - 
        6*CHq1[2, 2] + 26*CHq3[1, 1] + 26*CHq3[2, 2]) + 
      MW2*MZ2^5*(162*CHd[1, 1] + 162*CHd[2, 2] + 162*CHd[3, 3] - 
        740*CHe[2, 2] + 845*CHl1[2, 2] - 2231*CHl3[2, 2] + 708*CHq1[1, 1] + 
        708*CHq1[2, 2] - 36*CHq1[3, 3] + 880*CHq3[1, 1] + 880*CHq3[2, 2] - 
        36*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2]) - 
      4*MW2^2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
        434*CHe[2, 2] + 456*CHl1[2, 2] - 1560*CHl3[2, 2] + 435*CHq1[1, 1] + 
        435*CHq1[2, 2] + 9*CHq1[3, 3] + 771*CHq3[1, 1] + 771*CHq3[2, 2] + 
        9*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) - 
      MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 156*CHe[2, 2] + 
        167*CHl1[2, 2] - 323*CHl3[2, 2] + 120*CHq1[1, 1] + 120*CHq1[2, 2] - 
        15*CHq1[3, 3] + 50*CHq3[1, 1] + 50*CHq3[2, 2] - 15*CHq3[3, 3] - 
        60*CHu[1, 1] - 60*CHu[2, 2]) + 16*MW2^3*MZ2^3*
       (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 156*CHe[2, 2] + 
        119*CHl1[2, 2] - 589*CHl3[2, 2] + 138*CHq1[1, 1] + 138*CHq1[2, 2] + 
        9*CHq1[3, 3] + 248*CHq3[1, 1] + 248*CHq3[2, 2] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) - 32*MW2^4*MZ2^2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 58*CHe[2, 2] + 
        28*CHl1[2, 2] - 240*CHl3[2, 2] + 45*CHq1[1, 1] + 45*CHq1[2, 2] + 
        3*CHq1[3, 3] + 33*CHq3[1, 1] + 33*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (256*MW2^5*(11*CHl3[2, 2] - 9*(CHq3[1, 1] + CHq3[2, 2])) - 
      4*MW2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
        298*CHe[2, 2] + 64*CHl1[2, 2] - 705*CHl3[2, 2] - 81*CHq1[1, 1] - 
        81*CHq1[2, 2] - 18*CHq1[3, 3] - 270*CHq3[1, 1] - 270*CHq3[2, 2] - 
        18*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
      MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 392*CHe[2, 2] + 
        49*CHl1[2, 2] - 441*CHl3[2, 2] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
        30*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 30*CHq3[3, 3] - 
        120*CHu[1, 1] - 120*CHu[2, 2]) + 24*MW2^2*MZ2^3*
       (27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 52*CHe[2, 2] + 
        38*CHl1[2, 2] - 298*CHl3[2, 2] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 
        3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] + 3*CHq3[3, 3] - 
        54*CHu[1, 1] - 54*CHu[2, 2]) - 32*MW2^3*MZ2^2*
       (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 22*CHe[2, 2] + 
        38*CHl1[2, 2] - 316*CHl3[2, 2] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 
        9*CHq1[3, 3] + 180*CHq3[1, 1] + 180*CHq3[2, 2] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*MZ2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 4*CHe[2, 2] + 
        7*CHl1[2, 2] - 127*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (MH2^2*B0i[bb0, 0, 0, MH2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[2, 2] - 1335*CHl1[2, 2] - 1335*CHl3[2, 2] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[2, 2] - 959*CHl1[2, 2] - 959*CHl3[2, 2] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[2, 2] - 358*CHl1[2, 2] - 358*CHl3[2, 2] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
        49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
        11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 
        11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[2, 2] + 901*CHl1[2, 2] + 901*CHl3[2, 2] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[2, 2] - 1335*CHl1[2, 2] - 1335*CHl3[2, 2] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[2, 2] - 959*CHl1[2, 2] - 959*CHl3[2, 2] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[2, 2] - 358*CHl1[2, 2] - 358*CHl3[2, 2] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
        49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
        11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 
        11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[2, 2] + 901*CHl1[2, 2] + 901*CHl3[2, 2] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[2, 2] - 1335*CHl1[2, 2] - 1335*CHl3[2, 2] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[2, 2] - 959*CHl1[2, 2] - 959*CHl3[2, 2] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[2, 2] - 358*CHl1[2, 2] - 358*CHl3[2, 2] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
        49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
        11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 
        11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[2, 2] + 901*CHl1[2, 2] + 901*CHl3[2, 2] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[2, 2] - 1335*CHl1[2, 2] - 1335*CHl3[2, 2] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[2, 2] - 959*CHl1[2, 2] - 959*CHl3[2, 2] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[2, 2] - 358*CHl1[2, 2] - 358*CHl3[2, 2] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
        49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
        11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 
        11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[2, 2] + 901*CHl1[2, 2] + 901*CHl3[2, 2] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MW2, MW2]*
     (8*MW2^4*MZ2^3*(-36*MT2^2*(35*CHe[2, 2] + 25*CHl1[2, 2] + 
          25*CHl3[2, 2] - 204*CHq1[3, 3] - 64*CHq3[3, 3]) - 
        18*MT2*MZ2*(51*CHe[2, 2] + 40*CHl1[2, 2] + 40*CHl3[2, 2] - 
          102*CHq1[3, 3] + 133*CHq3[3, 3]) + MZ2^2*(27219*CHd[1, 1] + 
          27219*CHd[2, 2] + 27219*CHd[3, 3] - 75537*CHe[2, 2] - 
          53416*CHl1[2, 2] + 16020*CHl3[2, 2] - 27219*CHq1[1, 1] - 
          27219*CHq1[2, 2] + 3306*CHq1[3, 3] - 7731*CHq3[1, 1] - 
          7731*CHq3[2, 2] - 510*CHq3[3, 3] - 54438*CHu[1, 1] - 
          54438*CHu[2, 2])) - 4*MW2^3*MZ2^4*
       (-9*MT2*MZ2*(122*CHe[2, 2] + 64*CHl1[2, 2] + 64*CHl3[2, 2] - 
          909*CHq1[3, 3] - 691*CHq3[3, 3]) - 36*MT2^2*(30*CHe[2, 2] + 
          15*CHl1[2, 2] + 15*CHl3[2, 2] - 414*CHq1[3, 3] - 373*CHq3[3, 3]) + 
        2*MZ2^2*(13488*CHd[1, 1] + 13488*CHd[2, 2] + 13488*CHd[3, 3] - 
          39072*CHe[2, 2] - 23354*CHl1[2, 2] + 10298*CHl3[2, 2] - 
          13488*CHq1[1, 1] - 13488*CHq1[2, 2] - 3666*CHq1[3, 3] - 
          7191*CHq3[1, 1] - 7191*CHq3[2, 2] - 1188*CHq3[3, 3] - 
          26976*CHu[1, 1] - 26976*CHu[2, 2])) - 32*MW2^5*MZ2^2*
       (-36*MT2^2*(7*CHe[2, 2] + 6*CHl1[2, 2] + 6*CHl3[2, 2] - 
          27*CHq1[3, 3] + 23*CHq3[3, 3]) - 9*MT2*MZ2*(3*CHe[2, 2] + 
          7*CHl1[2, 2] + 7*CHl3[2, 2] + 54*CHq1[3, 3] + 158*CHq3[3, 3]) + 
        MZ2^2*(6825*CHd[1, 1] + 6825*CHd[2, 2] + 6825*CHd[3, 3] - 
          21139*CHe[2, 2] - 17494*CHl1[2, 2] + 1959*CHl3[2, 2] - 
          6825*CHq1[1, 1] - 6825*CHq1[2, 2] + 4116*CHq1[3, 3] + 
          585*CHq3[3, 3] - 13650*CHu[1, 1] - 13650*CHu[2, 2])) + 
      6*MW2^2*MZ2^5*(6*MT2*MZ2*(21*CHe[2, 2] + 24*CHl1[2, 2] + 
          24*CHl3[2, 2] + 618*CHq1[3, 3] + 785*CHq3[3, 3]) + 
        6*MT2^2*(34*CHe[2, 2] + 34*CHl1[2, 2] + 34*CHl3[2, 2] + 
          951*CHq1[3, 3] + 1195*CHq3[3, 3]) + 
        MZ2^2*(4097*CHd[1, 1] + 4097*CHd[2, 2] + 4097*CHd[3, 3] - 
          13775*CHe[2, 2] - 6564*CHl1[2, 2] + 4564*CHl3[2, 2] - 
          4097*CHq1[1, 1] - 4097*CHq1[2, 2] - 2326*CHq1[3, 3] - 
          2385*CHq3[1, 1] - 2385*CHq3[2, 2] + 30*CHq3[3, 3] - 
          8194*CHu[1, 1] - 8194*CHu[2, 2])) + 64*MW2^6*MZ2*
       (18*MT2*MZ2*(4*CHe[2, 2] + 3*(CHl1[2, 2] + CHl3[2, 2] - 6*CHq1[3, 3] - 
            4*CHq3[3, 3])) - 36*MT2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] - 
          3*CHq1[3, 3] + 13*CHq3[3, 3]) + MZ2^2*(1179*CHd[1, 1] + 
          1179*CHd[2, 2] + 1179*CHd[3, 3] - 4903*CHe[2, 2] - 
          5337*CHl1[2, 2] - 741*CHl3[2, 2] - 1179*CHq1[1, 1] - 
          1179*CHq1[2, 2] + 1863*CHq1[3, 3] + 441*CHq3[1, 1] + 
          441*CHq3[2, 2] + 219*CHq3[3, 3] - 2358*CHu[1, 1] - 
          2358*CHu[2, 2])) - MW2*MZ2^6*
       (18*MT2^2*(88*CHe[2, 2] + 54*CHl1[2, 2] + 54*CHl3[2, 2] + 
          585*CHq1[3, 3] + 875*CHq3[3, 3]) + 9*MT2*MZ2*(128*CHe[2, 2] + 
          74*CHl1[2, 2] + 74*CHl3[2, 2] + 735*CHq1[3, 3] + 1125*CHq3[3, 3]) + 
        2*MZ2^2*(660*CHd[1, 1] + 660*CHd[2, 2] + 660*CHd[3, 3] - 
          2156*CHe[2, 2] - 1078*CHl1[2, 2] + 1549*CHl3[2, 2] - 
          660*CHq1[1, 1] - 660*CHq1[2, 2] - 330*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 735*CHq3[3, 3] - 1320*CHu[1, 1] - 
          1320*CHu[2, 2])) + 256*MW2^7*(36*MT2^2*CHq3[3, 3] - 
        9*MT2*MZ2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] - 3*CHq1[3, 3] + 
          7*CHq3[3, 3]) + MZ2^2*(207*CHd[1, 1] + 207*CHd[2, 2] + 
          207*CHd[3, 3] - 529*CHe[2, 2] - 276*CHl1[2, 2] + 146*CHl3[2, 2] - 
          207*CHq1[1, 1] - 207*CHq1[2, 2] - 27*CHq3[1, 1] - 27*CHq3[2, 2] + 
          24*CHq3[3, 3] - 414*CHu[1, 1] - 414*CHu[2, 2])) - 
      512*MW2^8*(-18*MT2*CHq3[3, 3] + MZ2*(120*CHd[1, 1] + 120*CHd[2, 2] + 
          120*CHd[3, 3] - 410*CHe[2, 2] - 377*CHl1[2, 2] + 3*CHl3[2, 2] - 
          120*CHq1[1, 1] - 120*CHq1[2, 2] + 93*CHq1[3, 3] + 9*CHq3[3, 3] - 
          240*CHu[1, 1] - 240*CHu[2, 2])) + 6144*MW2^9*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
        11*CHl1[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + 
      5*MZ2^7*(18*MT2^2*(4*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + 9*MT2*MZ2*(4*CHe[2, 2] + 
          2*CHl1[2, 2] + 2*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        MZ2^2*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 98*CHe[2, 2] + 
          49*CHl1[2, 2] - 49*CHl3[2, 2] + 30*CHq1[1, 1] + 30*CHq1[2, 2] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (4*MW2*(MW2 + MZ2)^2*(4*MW2^2*MZ2^2*(3*CHe[2, 2] + CHl1[2, 2] + 
          CHl3[2, 2] - 15*CHq1[3, 3] - 25*CHq3[3, 3]) + 64*MW2^4*CHq3[3, 3] - 
        8*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
          3*CHq1[3, 3] + CHq3[3, 3]) - MZ2^4*(2*CHe[2, 2] + CHl1[2, 2] + 
          CHl3[2, 2] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
        MW2*MZ2^3*(6*CHe[2, 2] + 4*CHl1[2, 2] + 4*CHl3[2, 2] + 
          51*CHq1[3, 3] + 67*CHq3[3, 3])) - 
      MT2*MW2*(384*MW2^5*CHq3[3, 3] + 2*MW2^2*MZ2^3*(24*CHe[2, 2] - 
          4*CHl1[2, 2] - 4*CHl3[2, 2] + 102*CHq1[3, 3] - 134*CHq3[3, 3] - 
          51*CHu[3, 3]) - 16*MW2^4*MZ2*(6*CHe[2, 2] + 6*CHl1[2, 2] + 
          6*CHl3[2, 2] - 6*CHq1[3, 3] - 22*CHq3[3, 3] - 3*CHu[3, 3]) - 
        16*MW2^3*MZ2^2*(CHe[2, 2] + 4*CHl1[2, 2] + 4*CHl3[2, 2] + 
          15*CHq1[3, 3] + 26*CHq3[3, 3] - 3*CHu[3, 3]) + 
        MW2*MZ2^4*(48*CHe[2, 2] + 16*CHl1[2, 2] + 16*CHl3[2, 2] - 
          60*CHq1[3, 3] + 76*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MZ2^5*(8*CHe[2, 2] + 4*CHl1[2, 2] + 4*CHl3[2, 2] + 80*CHq3[3, 3] + 
          15*CHu[3, 3])) + MT2^3*(128*MW2^4*CHq3[3, 3] + 
        16*MW2^2*MZ2^2*(3*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
          15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
        16*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
          6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MW2*MZ2^3*(4*CHl1[2, 2] + 4*CHl3[2, 2] + 102*CHq1[3, 3] + 
          130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[2, 2] + 
          8*CHl1[2, 2] + 8*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3])) - 2*MT2^2*MZ2*
       (MZ2^4*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] + 15*CHq1[3, 3] + 
          5*CHq3[3, 3]) + 16*MW2^4*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 
          3*CHu[3, 3]) + 2*MW2^2*MZ2^2*(-12*CHe[2, 2] - 2*CHl1[2, 2] - 
          2*CHl3[2, 2] + 81*CHq1[3, 3] + 113*CHq3[3, 3] + 3*CHu[3, 3]) + 
        8*MW2^3*MZ2*(5*CHe[2, 2] + 5*CHl1[2, 2] + 5*CHl3[2, 2] - 
          18*CHq1[3, 3] + 10*CHq3[3, 3] + 6*CHu[3, 3]) - 
        MW2*MZ2^3*(18*CHe[2, 2] + 10*CHl1[2, 2] + 10*CHl3[2, 2] + 
          81*CHq1[3, 3] + 157*CHq3[3, 3] + 15*CHu[3, 3]))))/
    (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(18*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(128*MW2^4*CHq3[3, 3] + 
        16*MW2^2*MZ2^2*(3*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
          15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
        16*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
          6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MW2*MZ2^3*(4*CHl1[2, 2] + 4*CHl3[2, 2] + 102*CHq1[3, 3] + 
          130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[2, 2] + 
          8*CHl1[2, 2] + 8*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3])) - 2*MW2*(18432*MW2^8*CHq3[3, 3] - 
        256*MW2^7*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
          158*CHe[2, 2] - 158*CHl1[2, 2] - 158*CHl3[2, 2] - 48*CHq1[1, 1] - 
          48*CHq1[2, 2] + 21*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 
          129*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
        4*MW2^3*MZ2^5*(48648*CHd[1, 1] + 48648*CHd[2, 2] + 48648*CHd[3, 3] - 
          141768*CHe[2, 2] - 90382*CHl1[2, 2] - 90382*CHl3[2, 2] - 
          48648*CHq1[1, 1] - 48648*CHq1[2, 2] + 17193*CHq1[3, 3] + 
          40392*CHq3[1, 1] + 40392*CHq3[2, 2] + 17517*CHq3[3, 3] - 
          97296*CHu[1, 1] - 97296*CHu[2, 2] - 10512*CHu[3, 3]) + 
        2*MW2*MZ2^7*(-13446*CHd[1, 1] - 13446*CHd[2, 2] - 13446*CHd[3, 3] + 
          41678*CHe[2, 2] + 20451*CHl1[2, 2] + 20451*CHl3[2, 2] + 
          13446*CHq1[1, 1] + 13446*CHq1[2, 2] - 4488*CHq1[3, 3] + 
          1170*CHq3[1, 1] + 1170*CHq3[2, 2] - 4206*CHq3[3, 3] + 
          26892*CHu[1, 1] + 26892*CHu[2, 2] - 7008*CHu[3, 3]) + 
        16*MW2^4*MZ2^4*(14628*CHd[1, 1] + 14628*CHd[2, 2] + 14628*CHd[3, 3] - 
          43893*CHe[2, 2] - 31529*CHl1[2, 2] - 31529*CHl3[2, 2] - 
          14628*CHq1[1, 1] - 14628*CHq1[2, 2] + 3282*CHq1[3, 3] + 
          19908*CHq3[1, 1] + 19908*CHq3[2, 2] + 3852*CHq3[3, 3] - 
          29256*CHu[1, 1] - 29256*CHu[2, 2] - 5064*CHu[3, 3]) - 
        64*MW2^5*MZ2^3*(2652*CHd[1, 1] + 2652*CHd[2, 2] + 2652*CHd[3, 3] - 
          8326*CHe[2, 2] - 6753*CHl1[2, 2] - 6753*CHl3[2, 2] - 
          2652*CHq1[1, 1] - 2652*CHq1[2, 2] + 336*CHq1[3, 3] + 
          5076*CHq3[1, 1] + 5076*CHq3[2, 2] + 216*CHq3[3, 3] - 
          5304*CHu[1, 1] - 5304*CHu[2, 2] - 912*CHu[3, 3]) + 
        128*MW2^6*MZ2^2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1757*CHe[2, 2] - 1599*CHl1[2, 2] - 1599*CHl3[2, 2] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 87*CHq1[3, 3] + 1332*CHq3[1, 1] + 
          1332*CHq3[2, 2] + 75*CHq3[3, 3] - 1080*CHu[1, 1] - 1080*CHu[2, 2] - 
          120*CHu[3, 3]) + 2*MW2^2*MZ2^6*(48576*CHd[1, 1] + 48576*CHd[2, 2] + 
          48576*CHd[3, 3] - 142970*CHe[2, 2] - 80478*CHl1[2, 2] - 
          80478*CHl3[2, 2] - 48576*CHq1[1, 1] - 48576*CHq1[2, 2] + 
          20517*CHq1[3, 3] + 16560*CHq3[1, 1] + 16560*CHq3[2, 2] + 
          17289*CHq3[3, 3] - 97152*CHu[1, 1] - 97152*CHu[2, 2] + 
          3072*CHu[3, 3]) + MZ2^8*(3180*CHd[1, 1] + 3180*CHd[2, 2] + 
          3180*CHd[3, 3] - 10616*CHe[2, 2] - 4573*CHl1[2, 2] - 
          4573*CHl3[2, 2] - 3180*CHq1[1, 1] - 3180*CHq1[2, 2] - 
          135*CHq1[3, 3] - 1350*CHq3[1, 1] - 1350*CHq3[2, 2] + 
          1005*CHq3[3, 3] - 6360*CHu[1, 1] - 6360*CHu[2, 2] + 
          3840*CHu[3, 3])) + MT2*(2048*MW2^8*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 88*CHe[2, 2] - 88*CHl1[2, 2] - 88*CHl3[2, 2] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 33*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        4*MW2^3*MZ2^5*(-105900*CHd[1, 1] - 105900*CHd[2, 2] - 
          105900*CHd[3, 3] + 305668*CHe[2, 2] + 151704*CHl1[2, 2] + 
          151704*CHl3[2, 2] + 105900*CHq1[1, 1] + 105900*CHq1[2, 2] + 
          34620*CHq1[3, 3] + 10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 
          44316*CHq3[3, 3] + 211800*CHu[1, 1] + 211800*CHu[2, 2] - 
          14109*CHu[3, 3]) + 4*MW2^2*MZ2^6*(31266*CHd[1, 1] + 
          31266*CHd[2, 2] + 31266*CHd[3, 3] - 103426*CHe[2, 2] - 
          39804*CHl1[2, 2] - 39804*CHl3[2, 2] - 31266*CHq1[1, 1] - 
          31266*CHq1[2, 2] + 4683*CHq1[3, 3] - 29070*CHq3[1, 1] - 
          29070*CHq3[2, 2] - 29991*CHq3[3, 3] - 62532*CHu[1, 1] - 
          62532*CHu[2, 2] - 7233*CHu[3, 3]) + 256*MW2^6*MZ2^2*
         (2652*CHd[1, 1] + 2652*CHd[2, 2] + 2652*CHd[3, 3] - 8200*CHe[2, 2] - 
          6609*CHl1[2, 2] - 6609*CHl3[2, 2] - 2652*CHq1[1, 1] - 
          2652*CHq1[2, 2] + 147*CHq1[3, 3] + 5076*CHq3[1, 1] + 
          5076*CHq3[2, 2] + 1989*CHq3[3, 3] - 5304*CHu[1, 1] - 
          5304*CHu[2, 2] - 480*CHu[3, 3]) - 256*MW2^7*MZ2*
         (1080*CHd[1, 1] + 1080*CHd[2, 2] + 1080*CHd[3, 3] - 3622*CHe[2, 2] - 
          3270*CHl1[2, 2] - 3270*CHl3[2, 2] - 1080*CHq1[1, 1] - 
          1080*CHq1[2, 2] + 552*CHq1[3, 3] + 2664*CHq3[1, 1] + 
          2664*CHq3[2, 2] + 1104*CHq3[3, 3] - 2160*CHu[1, 1] - 
          2160*CHu[2, 2] - 267*CHu[3, 3]) + 45*MZ2^8*(16*CHe[2, 2] + 
          8*CHl1[2, 2] + 8*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3]) - 64*MW2^5*MZ2^3*(14790*CHd[1, 1] + 14790*CHd[2, 2] + 
          14790*CHd[3, 3] - 42759*CHe[2, 2] - 30125*CHl1[2, 2] - 
          30125*CHl3[2, 2] - 14790*CHq1[1, 1] - 14790*CHq1[2, 2] - 
          4224*CHq1[3, 3] + 19422*CHq3[1, 1] + 19422*CHq3[2, 2] + 
          6804*CHq3[3, 3] - 29580*CHu[1, 1] - 29580*CHu[2, 2] + 
          309*CHu[3, 3]) + 32*MW2^4*MZ2^4*(25296*CHd[1, 1] + 
          25296*CHd[2, 2] + 25296*CHd[3, 3] - 70623*CHe[2, 2] - 
          42392*CHl1[2, 2] - 42392*CHl3[2, 2] - 25296*CHq1[1, 1] - 
          25296*CHq1[2, 2] - 11046*CHq1[3, 3] + 16308*CHq3[1, 1] + 
          16308*CHq3[2, 2] + 1995*CHq3[3, 3] - 50592*CHu[1, 1] - 
          50592*CHu[2, 2] + 4491*CHu[3, 3]) + MW2*MZ2^7*(-15960*CHd[1, 1] - 
          15960*CHd[2, 2] - 15960*CHd[3, 3] + 65864*CHe[2, 2] + 
          16402*CHl1[2, 2] + 16402*CHl3[2, 2] + 15960*CHq1[1, 1] + 
          15960*CHq1[2, 2] - 22410*CHq1[3, 3] + 29700*CHq3[1, 1] + 
          29700*CHq3[2, 2] + 15510*CHq3[3, 3] + 31920*CHu[1, 1] + 
          31920*CHu[2, 2] + 15285*CHu[3, 3]))))/
    (216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^4*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       SW2^2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
          141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 51*CHq1[1, 1] - 
          51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
          3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
        8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
          45*CHe[2, 2] - 34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 
          15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
        16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
          11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
          30*CHd[3, 3] + 98*CHe[2, 2] + 49*CHl1[2, 2] + 49*CHl3[2, 2] + 
          30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
          60*CHu[1, 1] + 60*CHu[2, 2])) - 9*MT2^4*(512*MW2^8*CHq3[3, 3] - 
        5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
          49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        2*MW2^3*MZ2^5*(1956*CHd[1, 1] + 1956*CHd[2, 2] + 1956*CHd[3, 3] - 
          6110*CHe[2, 2] - 5306*CHl1[2, 2] - 5306*CHl3[2, 2] - 
          1956*CHq1[1, 1] - 1956*CHq1[2, 2] + 1299*CHq1[3, 3] + 
          4716*CHq3[1, 1] + 4716*CHq3[2, 2] + 1099*CHq3[3, 3] - 
          3912*CHu[1, 1] - 3912*CHu[2, 2] - 81*CHu[3, 3]) + 
        MW2*MZ2^7*(960*CHd[1, 1] + 960*CHd[2, 2] + 960*CHd[3, 3] - 
          2644*CHe[2, 2] - 1812*CHl1[2, 2] - 1812*CHl3[2, 2] - 
          960*CHq1[1, 1] - 960*CHq1[2, 2] - 105*CHq1[3, 3] + 900*CHq3[1, 1] + 
          900*CHq3[2, 2] + 485*CHq3[3, 3] - 1920*CHu[1, 1] - 1920*CHu[2, 2] - 
          75*CHu[3, 3]) - 128*MW2^7*MZ2*(CHe[2, 2] + CHl1[2, 2] + 
          CHl3[2, 2] - 3*CHq1[3, 3] + 9*CHq3[3, 3] - 3*CHu[3, 3]) - 
        64*MW2^6*MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
          27*CHe[2, 2] - 26*CHl1[2, 2] - 26*CHl3[2, 2] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] + 27*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 
          35*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] + 21*CHu[3, 3]) - 
        8*MW2^4*MZ2^4*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] - 
          1500*CHe[2, 2] - 1417*CHl1[2, 2] - 1417*CHl3[2, 2] - 
          432*CHq1[1, 1] - 432*CHq1[2, 2] + 498*CHq1[3, 3] + 
          1224*CHq3[1, 1] + 1224*CHq3[2, 2] - 199*CHq3[3, 3] - 
          864*CHu[1, 1] - 864*CHu[2, 2] + 102*CHu[3, 3]) + 
        16*MW2^5*MZ2^3*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          407*CHe[2, 2] - 401*CHl1[2, 2] - 401*CHl3[2, 2] - 108*CHq1[1, 1] - 
          108*CHq1[2, 2] + 216*CHq1[3, 3] + 324*CHq3[1, 1] + 324*CHq3[2, 2] - 
          228*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2] + 108*CHu[3, 3]) + 
        MW2^2*MZ2^6*(-2610*CHd[1, 1] - 2610*CHd[2, 2] - 2610*CHd[3, 3] + 
          7286*CHe[2, 2] + 5768*CHl1[2, 2] + 5768*CHl3[2, 2] + 
          2610*CHq1[1, 1] + 2610*CHq1[2, 2] - 705*CHq1[3, 3] - 
          4590*CHq3[1, 1] - 4590*CHq3[2, 2] - 2311*CHq3[3, 3] + 
          5220*CHu[1, 1] + 5220*CHu[2, 2] + 285*CHu[3, 3])) - 
      2*MT2*MW2^3*MZ2*SW2*(512*MW2^7*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 88*CHe[2, 2] - 88*CHl1[2, 2] - 88*CHl3[2, 2] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        5*MZ2^7*(-690*CHd[1, 1] - 690*CHd[2, 2] - 690*CHd[3, 3] + 
          2182*CHe[2, 2] + 1091*CHl1[2, 2] + 1091*CHl3[2, 2] + 
          690*CHq1[1, 1] + 690*CHq1[2, 2] - 195*CHq1[3, 3] + 165*CHq3[3, 3] + 
          1380*CHu[1, 1] + 1380*CHu[2, 2]) - 16*MW2^4*MZ2^3*
         (14880*CHd[1, 1] + 14880*CHd[2, 2] + 14880*CHd[3, 3] - 
          43359*CHe[2, 2] - 31337*CHl1[2, 2] - 31337*CHl3[2, 2] - 
          14880*CHq1[1, 1] - 14880*CHq1[2, 2] + 1812*CHq1[3, 3] + 
          20664*CHq3[1, 1] + 20664*CHq3[2, 2] + 5952*CHq3[3, 3] - 
          29760*CHu[1, 1] - 29760*CHu[2, 2] - 2376*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(2670*CHd[1, 1] + 2670*CHd[2, 2] + 2670*CHd[3, 3] - 
          8293*CHe[2, 2] - 6684*CHl1[2, 2] - 6684*CHl3[2, 2] - 
          2670*CHq1[1, 1] - 2670*CHq1[2, 2] + 972*CHq1[3, 3] + 
          5130*CHq3[1, 1] + 5130*CHq3[2, 2] + 2136*CHq3[3, 3] - 
          5340*CHu[1, 1] - 5340*CHu[2, 2] - 672*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(25044*CHd[1, 1] + 25044*CHd[2, 2] + 25044*CHd[3, 3] - 
          72102*CHe[2, 2] - 47195*CHl1[2, 2] - 47195*CHl3[2, 2] - 
          25044*CHq1[1, 1] - 25044*CHq1[2, 2] - 3144*CHq1[3, 3] + 
          22572*CHq3[1, 1] + 22572*CHq3[2, 2] - 1389*CHq3[3, 3] - 
          50088*CHu[1, 1] - 50088*CHu[2, 2] - 504*CHu[3, 3]) - 
        128*MW2^6*MZ2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1829*CHe[2, 2] - 1653*CHl1[2, 2] - 1653*CHl3[2, 2] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 330*CHq1[3, 3] + 
          1332*CHq3[1, 1] + 1332*CHq3[2, 2] + 516*CHq3[3, 3] - 
          1080*CHu[1, 1] - 1080*CHu[2, 2] - 120*CHu[3, 3]) + 
        2*MW2*MZ2^6*(14265*CHd[1, 1] + 14265*CHd[2, 2] + 14265*CHd[3, 3] - 
          45389*CHe[2, 2] - 23952*CHl1[2, 2] - 23952*CHl3[2, 2] - 
          14265*CHq1[1, 1] - 14265*CHq1[2, 2] - 3750*CHq1[3, 3] + 
          2475*CHq3[1, 1] + 2475*CHq3[2, 2] - 7680*CHq3[3, 3] - 
          28530*CHu[1, 1] - 28530*CHu[2, 2] + 1920*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(25350*CHd[1, 1] + 25350*CHd[2, 2] + 25350*CHd[3, 3] - 
          76159*CHe[2, 2] - 44919*CHl1[2, 2] - 44919*CHl3[2, 2] - 
          25350*CHq1[1, 1] - 25350*CHq1[2, 2] - 7719*CHq1[3, 3] + 
          12330*CHq3[1, 1] + 12330*CHq3[2, 2] - 10548*CHq3[3, 3] - 
          50700*CHu[1, 1] - 50700*CHu[2, 2] + 2544*CHu[3, 3])) + 
      MT2^3*MW2*(-45*MZ2^8*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] - 
          394*CHe[2, 2] - 197*CHl1[2, 2] - 197*CHl3[2, 2] - 120*CHq1[1, 1] - 
          120*CHq1[2, 2] - 75*CHq1[3, 3] - 20*CHq3[3, 3] - 240*CHu[1, 1] - 
          240*CHu[2, 2]) + 8192*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
        2*MW2^2*MZ2^6*(20088*CHd[1, 1] + 20088*CHd[2, 2] + 20088*CHd[3, 3] - 
          44273*CHe[2, 2] - 60699*CHl1[2, 2] - 60699*CHl3[2, 2] - 
          20088*CHq1[1, 1] - 20088*CHq1[2, 2] + 35520*CHq1[3, 3] + 
          84960*CHq3[1, 1] + 84960*CHq3[2, 2] + 61950*CHq3[3, 3] - 
          40176*CHu[1, 1] - 40176*CHu[2, 2] - 16581*CHu[3, 3]) + 
        8*MW2^4*MZ2^4*(33096*CHd[1, 1] + 33096*CHd[2, 2] + 33096*CHd[3, 3] - 
          84357*CHe[2, 2] - 37363*CHl1[2, 2] - 37363*CHl3[2, 2] - 
          33096*CHq1[1, 1] - 33096*CHq1[2, 2] - 14748*CHq1[3, 3] - 
          3672*CHq3[1, 1] - 3672*CHq3[2, 2] + 10344*CHq3[3, 3] - 
          66192*CHu[1, 1] - 66192*CHu[2, 2] - 12348*CHu[3, 3]) + 
        MW2*MZ2^7*(28200*CHd[1, 1] + 28200*CHd[2, 2] + 28200*CHd[3, 3] - 
          72188*CHe[2, 2] - 55249*CHl1[2, 2] - 55249*CHl3[2, 2] - 
          28200*CHq1[1, 1] - 28200*CHq1[2, 2] + 6075*CHq1[3, 3] + 
          35100*CHq3[1, 1] + 35100*CHq3[2, 2] + 28590*CHq3[3, 3] - 
          56400*CHu[1, 1] - 56400*CHu[2, 2] - 9030*CHu[3, 3]) - 
        32*MW2^5*MZ2^3*(12684*CHd[1, 1] + 12684*CHd[2, 2] + 12684*CHd[3, 3] - 
          35487*CHe[2, 2] - 23420*CHl1[2, 2] - 23420*CHl3[2, 2] - 
          12684*CHq1[1, 1] - 12684*CHq1[2, 2] + 258*CHq1[3, 3] + 
          14076*CHq3[1, 1] + 14076*CHq3[2, 2] + 10152*CHq3[3, 3] - 
          25368*CHu[1, 1] - 25368*CHu[2, 2] - 6036*CHu[3, 3]) + 
        64*MW2^6*MZ2^2*(5088*CHd[1, 1] + 5088*CHd[2, 2] + 5088*CHd[3, 3] - 
          15671*CHe[2, 2] - 12471*CHl1[2, 2] - 12471*CHl3[2, 2] - 
          5088*CHq1[1, 1] - 5088*CHq1[2, 2] + 1428*CHq1[3, 3] + 
          9504*CHq3[1, 1] + 9504*CHq3[2, 2] + 4644*CHq3[3, 3] - 
          10176*CHu[1, 1] - 10176*CHu[2, 2] - 2202*CHu[3, 3]) - 
        256*MW2^7*MZ2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1820*CHe[2, 2] - 1644*CHl1[2, 2] - 1644*CHl3[2, 2] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 303*CHq1[3, 3] + 
          1332*CHq3[1, 1] + 1332*CHq3[2, 2] + 498*CHq3[3, 3] - 
          1080*CHu[1, 1] - 1080*CHu[2, 2] - 147*CHu[3, 3]) - 
        4*MW2^3*MZ2^5*(13368*CHd[1, 1] + 13368*CHd[2, 2] + 13368*CHd[3, 3] - 
          33080*CHe[2, 2] + 14337*CHl1[2, 2] + 14337*CHl3[2, 2] - 
          13368*CHq1[1, 1] - 13368*CHq1[2, 2] - 37317*CHq1[3, 3] - 
          68328*CHq3[1, 1] - 68328*CHq3[2, 2] - 35514*CHq3[3, 3] - 
          26736*CHu[1, 1] - 26736*CHu[2, 2] + 3801*CHu[3, 3])) - 
      MT2^2*MW2^2*(-5*MZ2^8*(390*CHd[1, 1] + 390*CHd[2, 2] + 390*CHd[3, 3] - 
          1382*CHe[2, 2] - 691*CHl1[2, 2] - 691*CHl3[2, 2] - 390*CHq1[1, 1] - 
          390*CHq1[2, 2] - 1005*CHq1[3, 3] + 345*CHq3[3, 3] - 780*CHu[1, 1] - 
          780*CHu[2, 2]) + 512*MW2^8*(96*CHd[1, 1] + 96*CHd[2, 2] + 
          96*CHd[3, 3] - 352*CHe[2, 2] - 352*CHl1[2, 2] - 352*CHl3[2, 2] - 
          96*CHq1[1, 1] - 96*CHq1[2, 2] + 96*CHq1[3, 3] + 288*CHq3[1, 1] + 
          288*CHq3[2, 2] + 69*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2]) - 
        16*MW2^5*MZ2^3*(65556*CHd[1, 1] + 65556*CHd[2, 2] + 65556*CHd[3, 3] - 
          190273*CHe[2, 2] - 135515*CHl1[2, 2] - 135515*CHl3[2, 2] - 
          65556*CHq1[1, 1] - 65556*CHq1[2, 2] + 9984*CHq1[3, 3] + 
          89244*CHq3[1, 1] + 89244*CHq3[2, 2] + 42180*CHq3[3, 3] - 
          131112*CHu[1, 1] - 131112*CHu[2, 2] - 21228*CHu[3, 3]) + 
        2*MW2^3*MZ2^5*(-226188*CHd[1, 1] - 226188*CHd[2, 2] - 
          226188*CHd[3, 3] + 650090*CHe[2, 2] + 331250*CHl1[2, 2] + 
          331250*CHl3[2, 2] + 226188*CHq1[1, 1] + 226188*CHq1[2, 2] + 
          118419*CHq1[3, 3] + 5148*CHq3[1, 1] + 5148*CHq3[2, 2] + 
          108759*CHq3[3, 3] + 452376*CHu[1, 1] + 452376*CHu[2, 2] - 
          13017*CHu[3, 3]) + 24*MW2^4*MZ2^4*(37408*CHd[1, 1] + 
          37408*CHd[2, 2] + 37408*CHd[3, 3] - 104102*CHe[2, 2] - 
          63799*CHl1[2, 2] - 63799*CHl3[2, 2] - 37408*CHq1[1, 1] - 
          37408*CHq1[2, 2] - 4550*CHq1[3, 3] + 26808*CHq3[1, 1] + 
          26808*CHq3[2, 2] + 8449*CHq3[3, 3] - 74816*CHu[1, 1] - 
          74816*CHu[2, 2] - 7314*CHu[3, 3]) + 64*MW2^6*MZ2^2*
         (11490*CHd[1, 1] + 11490*CHd[2, 2] + 11490*CHd[3, 3] - 
          35939*CHe[2, 2] - 29160*CHl1[2, 2] - 29160*CHl3[2, 2] - 
          11490*CHq1[1, 1] - 11490*CHq1[2, 2] + 4233*CHq1[3, 3] + 
          22374*CHq3[1, 1] + 22374*CHq3[2, 2] + 9639*CHq3[3, 3] - 
          22980*CHu[1, 1] - 22980*CHu[2, 2] - 3837*CHu[3, 3]) - 
        128*MW2^7*MZ2*(2256*CHd[1, 1] + 2256*CHd[2, 2] + 2256*CHd[3, 3] - 
          7659*CHe[2, 2] - 6955*CHl1[2, 2] - 6955*CHl3[2, 2] - 
          2256*CHq1[1, 1] - 2256*CHq1[2, 2] + 1389*CHq1[3, 3] + 
          5616*CHq3[1, 1] + 5616*CHq3[2, 2] + 1917*CHq3[3, 3] - 
          4512*CHu[1, 1] - 4512*CHu[2, 2] - 507*CHu[3, 3]) - 
        5*MW2*MZ2^7*(1392*CHd[1, 1] + 1392*CHd[2, 2] + 1392*CHd[3, 3] - 
          8196*CHe[2, 2] - 614*CHl1[2, 2] - 614*CHl3[2, 2] - 
          1392*CHq1[1, 1] - 1392*CHq1[2, 2] - 3249*CHq1[3, 3] - 
          6300*CHq3[1, 1] - 6300*CHq3[2, 2] - 10797*CHq3[3, 3] - 
          2784*CHu[1, 1] - 2784*CHu[2, 2] + 3207*CHu[3, 3]) + 
        MW2^2*MZ2^6*(116646*CHd[1, 1] + 116646*CHd[2, 2] + 116646*CHd[3, 3] - 
          394022*CHe[2, 2] - 149460*CHl1[2, 2] - 149460*CHl3[2, 2] - 
          116646*CHq1[1, 1] - 116646*CHq1[2, 2] - 131517*CHq1[3, 3] - 
          117990*CHq3[1, 1] - 117990*CHq3[2, 2] - 204603*CHq3[3, 3] - 
          233292*CHu[1, 1] - 233292*CHu[2, 2] + 58629*CHu[3, 3]))))/
    (108*(MT2 - MW2)^2*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - (3*MT2^2*MZ2*SW2*(16384*MW2^7*(3*CHd[1, 1] + 3*CHd[2, 2] + 
         3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 
         3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
         9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
       32*MW2^4*MZ2^3*(13632*CHd[1, 1] + 13632*CHd[2, 2] + 13632*CHd[3, 3] - 
         36917*CHe[2, 2] - 22830*CHl1[2, 2] - 22830*CHl3[2, 2] - 
         13632*CHq1[1, 1] - 13632*CHq1[2, 2] - 2424*CHq1[3, 3] + 
         11376*CHq3[1, 1] + 11376*CHq3[2, 2] + 4542*CHq3[3, 3] - 
         27264*CHu[1, 1] - 27264*CHu[2, 2] - 4482*CHu[3, 3]) + 
       64*MW2^5*MZ2^2*(6840*CHd[1, 1] + 6840*CHd[2, 2] + 6840*CHd[3, 3] - 
         20327*CHe[2, 2] - 15335*CHl1[2, 2] - 15335*CHl3[2, 2] - 
         6840*CHq1[1, 1] - 6840*CHq1[2, 2] + 768*CHq1[3, 3] + 
         11304*CHq3[1, 1] + 11304*CHq3[2, 2] + 5784*CHq3[3, 3] - 
         13680*CHu[1, 1] - 13680*CHu[2, 2] - 2634*CHu[3, 3]) - 
       10*MW2*MZ2^6*(1644*CHd[1, 1] + 1644*CHd[2, 2] + 1644*CHd[3, 3] - 
         2869*CHe[2, 2] - 3425*CHl1[2, 2] - 3425*CHl3[2, 2] - 
         1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 4968*CHq1[3, 3] + 
         3780*CHq3[1, 1] + 3780*CHq3[2, 2] + 7086*CHq3[3, 3] - 
         3288*CHu[1, 1] - 3288*CHu[2, 2] - 1347*CHu[3, 3]) + 
       8*MW2^3*MZ2^4*(27216*CHd[1, 1] + 27216*CHd[2, 2] + 27216*CHd[3, 3] - 
         72337*CHe[2, 2] - 32483*CHl1[2, 2] - 32483*CHl3[2, 2] - 
         27216*CHq1[1, 1] - 27216*CHq1[2, 2] - 23472*CHq1[3, 3] - 
         8784*CHq3[1, 1] - 8784*CHq3[2, 2] - 22572*CHq3[3, 3] - 
         54432*CHu[1, 1] - 54432*CHu[2, 2] - 1152*CHu[3, 3]) - 
       256*MW2^6*MZ2*(888*CHd[1, 1] + 888*CHd[2, 2] + 888*CHd[3, 3] - 
         2936*CHe[2, 2] - 2584*CHl1[2, 2] - 2584*CHl3[2, 2] - 
         888*CHq1[1, 1] - 888*CHq1[2, 2] + 360*CHq1[3, 3] + 2088*CHq3[1, 1] + 
         2088*CHq3[2, 2] + 921*CHq3[3, 3] - 1776*CHu[1, 1] - 1776*CHu[2, 2] - 
         240*CHu[3, 3]) + 45*MZ2^7*(120*CHd[1, 1] + 120*CHd[2, 2] + 
         120*CHd[3, 3] - 362*CHe[2, 2] - 181*CHl1[2, 2] - 181*CHl3[2, 2] - 
         120*CHq1[1, 1] - 120*CHq1[2, 2] + 60*CHq1[3, 3] + 135*CHq3[3, 3] - 
         240*CHu[1, 1] - 240*CHu[2, 2] + 15*CHu[3, 3]) - 
       4*MW2^2*MZ2^5*(7512*CHd[1, 1] + 7512*CHd[2, 2] + 7512*CHd[3, 3] - 
         28622*CHe[2, 2] - 185*CHl1[2, 2] - 185*CHl3[2, 2] - 
         7512*CHq1[1, 1] - 7512*CHq1[2, 2] - 38760*CHq1[3, 3] - 
         34200*CHq3[1, 1] - 34200*CHq3[2, 2] - 51903*CHq3[3, 3] - 
         15024*CHu[1, 1] - 15024*CHu[2, 2] + 10284*CHu[3, 3])) + 
     MW2*(-55296*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
         11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 
         3*CHq1[2, 2] + 3*CHq1[3, 3] + 13*CHq3[1, 1] + 13*CHq3[2, 2] + 
         3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       512*MW2^8*MZ2*((78 + 84*Pi^2)*CHd[1, 1] + (78 + 84*Pi^2)*CHd[2, 2] + 
         78*CHd[3, 3] + 84*Pi^2*CHd[3, 3] - 3442*CHe[2, 2] + 
         140*Pi^2*CHe[2, 2] - 3145*CHl1[2, 2] + 140*Pi^2*CHl1[2, 2] - 
         670*CHl3[2, 2] + 140*Pi^2*CHl3[2, 2] - 1590*CHq1[1, 1] + 
         60*Pi^2*CHq1[1, 1] - 1590*CHq1[2, 2] + 60*Pi^2*CHq1[2, 2] - 
         408*CHq1[3, 3] + 84*Pi^2*CHq1[3, 3] - 63*CHq3[1, 1] + 
         108*Pi^2*CHq3[1, 1] - 63*CHq3[2, 2] + 108*Pi^2*CHq3[2, 2] - 
         813*CHq3[3, 3] + 84*Pi^2*CHq3[3, 3] - 1506*CHu[1, 1] - 
         24*Pi^2*CHu[1, 1] - 1506*CHu[2, 2] - 24*Pi^2*CHu[2, 2]) + 
       MZ2^9*(30*(-3669 + 452*Pi^2)*CHd[1, 1] + 30*(-3669 + 452*Pi^2)*
          CHd[2, 2] - 110070*CHd[3, 3] + 13560*Pi^2*CHd[3, 3] - 
         366966*CHe[2, 2] + 43768*Pi^2*CHe[2, 2] + 253107*CHl1[2, 2] - 
         31036*Pi^2*CHl1[2, 2] + 256047*CHl3[2, 2] - 31036*Pi^2*CHl3[2, 2] + 
         139770*CHq1[1, 1] - 17160*Pi^2*CHq1[1, 1] + 139770*CHq1[2, 2] - 
         17160*Pi^2*CHq1[2, 2] + 69885*CHq1[3, 3] - 8580*Pi^2*CHq1[3, 3] + 
         70785*CHq3[3, 3] - 8580*Pi^2*CHq3[3, 3] - 17460*CHu[1, 1] + 
         1680*Pi^2*CHu[1, 1] - 17460*CHu[2, 2] + 1680*Pi^2*CHu[2, 2]) + 
       2*MW2^2*MZ2^7*(15*(-178073 + 14788*Pi^2)*CHd[1, 1] + 
         15*(-178073 + 14788*Pi^2)*CHd[2, 2] - 2671095*CHd[3, 3] + 
         221820*Pi^2*CHd[3, 3] - 14016*CHe[1, 1] - 3890423*CHe[2, 2] + 
         740924*Pi^2*CHe[2, 2] - 14016*CHe[3, 3] - 14016*CHl1[1, 1] + 
         4927827*CHl1[2, 2] - 402708*Pi^2*CHl1[2, 2] - 14016*CHl1[3, 3] + 
         14016*CHl3[1, 1] + 4366716*CHl3[2, 2] - 402708*Pi^2*CHl3[2, 2] + 
         14016*CHl3[3, 3] + 3177561*CHq1[1, 1] - 267108*Pi^2*CHq1[1, 1] + 
         3177561*CHq1[2, 2] - 267108*Pi^2*CHq1[2, 2] + 624909*CHq1[3, 3] - 
         49476*Pi^2*CHq1[3, 3] - 1605609*CHq3[1, 1] + 
         168156*Pi^2*CHq3[1, 1] - 1605609*CHq3[2, 2] + 
         168156*Pi^2*CHq3[2, 2] + 617580*CHq3[3, 3] - 49476*Pi^2*CHq3[3, 3] + 
         1157622*CHu[1, 1] + 48264*Pi^2*CHu[1, 1] + 1157622*CHu[2, 2] + 
         48264*Pi^2*CHu[2, 2] - 14016*CHu[3, 3]) - 
       4*MW2^3*MZ2^6*(3*(-1121291 + 82152*Pi^2)*CHd[1, 1] + 
         3*(-1121291 + 82152*Pi^2)*CHd[2, 2] - 3363873*CHd[3, 3] + 
         246456*Pi^2*CHd[3, 3] - 3072*CHe[1, 1] - 3280471*CHe[2, 2] + 
         817592*Pi^2*CHe[2, 2] - 3072*CHe[3, 3] - 3072*CHl1[1, 1] + 
         5811468*CHl1[2, 2] - 373168*Pi^2*CHl1[2, 2] - 3072*CHl1[3, 3] + 
         3072*CHl3[1, 1] + 5103240*CHl3[2, 2] - 373168*Pi^2*CHl3[2, 2] + 
         3072*CHl3[3, 3] + 3603633*CHq1[1, 1] - 260064*Pi^2*CHq1[1, 1] + 
         3603633*CHq1[2, 2] - 260064*Pi^2*CHq1[2, 2] - 122895*CHq1[3, 3] + 
         5616*Pi^2*CHq1[3, 3] - 3368979*CHq3[1, 1] + 271296*Pi^2*CHq3[1, 1] - 
         3368979*CHq3[2, 2] + 271296*Pi^2*CHq3[2, 2] - 94071*CHq3[3, 3] + 
         5616*Pi^2*CHq3[3, 3] + 1980822*CHu[1, 1] + 56592*Pi^2*CHu[1, 1] + 
         1980822*CHu[2, 2] + 56592*Pi^2*CHu[2, 2] - 3072*CHu[3, 3]) - 
       128*MW2^7*MZ2^2*(3*(-8245 + 712*Pi^2)*CHd[1, 1] + 
         3*(-8245 + 712*Pi^2)*CHd[2, 2] - 24735*CHd[3, 3] + 
         2136*Pi^2*CHd[3, 3] + 240*CHe[1, 1] - 10751*CHe[2, 2] + 
         4872*Pi^2*CHe[2, 2] + 240*CHe[3, 3] + 240*CHl1[1, 1] + 
         20037*CHl1[2, 2] + 1424*Pi^2*CHl1[2, 2] + 240*CHl1[3, 3] - 
         240*CHl3[1, 1] + 50565*CHl3[2, 2] + 1424*Pi^2*CHl3[2, 2] - 
         240*CHl3[3, 3] - 3345*CHq1[1, 1] + 600*Pi^2*CHq1[1, 1] - 
         3345*CHq1[2, 2] + 600*Pi^2*CHq1[2, 2] - 28149*CHq1[3, 3] + 
         1920*Pi^2*CHq1[3, 3] - 79821*CHq3[1, 1] + 3240*Pi^2*CHq3[1, 1] - 
         79821*CHq3[2, 2] + 3240*Pi^2*CHq3[2, 2] - 33273*CHq3[3, 3] + 
         1920*Pi^2*CHq3[3, 3] + 12318*CHu[1, 1] - 240*Pi^2*CHu[1, 1] + 
         12318*CHu[2, 2] - 240*Pi^2*CHu[2, 2] + 240*CHu[3, 3]) + 
       64*MW2^6*MZ2^3*(6*(-29971 + 2030*Pi^2)*CHd[1, 1] + 
         6*(-29971 + 2030*Pi^2)*CHd[2, 2] - 179826*CHd[3, 3] + 
         12180*Pi^2*CHd[3, 3] + 1824*CHe[1, 1] - 12880*CHe[2, 2] + 
         33292*Pi^2*CHe[2, 2] + 1824*CHe[3, 3] + 1824*CHl1[1, 1] + 
         262623*CHl1[2, 2] - 1404*Pi^2*CHl1[2, 2] + 1824*CHl1[3, 3] - 
         1824*CHl3[1, 1] + 326031*CHl3[2, 2] - 1404*Pi^2*CHl3[2, 2] - 
         1824*CHl3[3, 3] + 75606*CHq1[1, 1] - 1668*Pi^2*CHq1[1, 1] + 
         75606*CHq1[2, 2] - 1668*Pi^2*CHq1[2, 2] - 148203*CHq1[3, 3] + 
         8940*Pi^2*CHq1[3, 3] - 455724*CHq3[1, 1] + 19548*Pi^2*CHq3[1, 1] - 
         455724*CHq3[2, 2] + 19548*Pi^2*CHq3[2, 2] - 158889*CHq3[3, 3] + 
         8940*Pi^2*CHq3[3, 3] + 135228*CHu[1, 1] + 408*Pi^2*CHu[1, 1] + 
         135228*CHu[2, 2] + 408*Pi^2*CHu[2, 2] + 1824*CHu[3, 3]) + 
       MW2*MZ2^8*(-24*(-49287 + 4846*Pi^2)*CHd[1, 1] - 
         24*(-49287 + 4846*Pi^2)*CHd[2, 2] + 1182888*CHd[3, 3] - 
         116304*Pi^2*CHd[3, 3] + 7680*CHe[1, 1] + 2524256*CHe[2, 2] - 
         384336*Pi^2*CHe[2, 2] + 7680*CHe[3, 3] + 7680*CHl1[1, 1] - 
         2398175*CHl1[2, 2] + 241636*Pi^2*CHl1[2, 2] + 7680*CHl1[3, 3] - 
         7680*CHl3[1, 1] - 2233541*CHl3[2, 2] + 241636*Pi^2*CHl3[2, 2] - 
         7680*CHl3[3, 3] - 1492848*CHq1[1, 1] + 147984*Pi^2*CHq1[1, 1] - 
         1492848*CHq1[2, 2] + 147984*Pi^2*CHq1[2, 2] - 565629*CHq1[3, 3] + 
         51852*Pi^2*CHq1[3, 3] + 307170*CHq3[1, 1] - 44280*Pi^2*CHq3[1, 1] + 
         307170*CHq3[2, 2] - 44280*Pi^2*CHq3[2, 2] - 553719*CHq3[3, 3] + 
         51852*Pi^2*CHq3[3, 3] - 242496*CHu[1, 1] - 20832*Pi^2*CHu[1, 1] - 
         242496*CHu[2, 2] - 20832*Pi^2*CHu[2, 2] + 7680*CHu[3, 3]) - 
       16*MW2^5*MZ2^4*(3*(-418111 + 27168*Pi^2)*CHd[1, 1] + 
         3*(-418111 + 27168*Pi^2)*CHd[2, 2] - 1254333*CHd[3, 3] + 
         81504*Pi^2*CHd[3, 3] + 10128*CHe[1, 1] - 323973*CHe[2, 2] + 
         247616*Pi^2*CHe[2, 2] + 10128*CHe[3, 3] + 10128*CHl1[1, 1] + 
         2016259*CHl1[2, 2] - 57752*Pi^2*CHl1[2, 2] + 10128*CHl1[3, 3] - 
         10128*CHl3[1, 1] + 2034391*CHl3[2, 2] - 57752*Pi^2*CHl3[2, 2] - 
         10128*CHl3[3, 3] + 884973*CHq1[1, 1] - 41760*Pi^2*CHq1[1, 1] + 
         884973*CHq1[2, 2] - 41760*Pi^2*CHq1[2, 2] - 712413*CHq1[3, 3] + 
         42408*Pi^2*CHq1[3, 3] - 2459835*CHq3[1, 1] + 
         126576*Pi^2*CHq3[1, 1] - 2459835*CHq3[2, 2] + 
         126576*Pi^2*CHq3[2, 2] - 719817*CHq3[3, 3] + 42408*Pi^2*CHq3[3, 3] + 
         952818*CHu[1, 1] + 11520*Pi^2*CHu[1, 1] + 952818*CHu[2, 2] + 
         11520*Pi^2*CHu[2, 2] + 10128*CHu[3, 3]) + 
       8*MW2^4*MZ2^5*(3*(-866113 + 58328*Pi^2)*CHd[1, 1] + 
         3*(-866113 + 58328*Pi^2)*CHd[2, 2] - 2598339*CHd[3, 3] + 
         174984*Pi^2*CHd[3, 3] + 10512*CHe[1, 1] - 1509957*CHe[2, 2] + 
         564024*Pi^2*CHe[2, 2] + 10512*CHe[3, 3] + 10512*CHl1[1, 1] + 
         4318981*CHl1[2, 2] - 202680*Pi^2*CHl1[2, 2] + 10512*CHl1[3, 3] - 
         10512*CHl3[1, 1] + 3943246*CHl3[2, 2] - 202680*Pi^2*CHl3[2, 2] - 
         10512*CHl3[3, 3] + 2369163*CHq1[1, 1] - 144024*Pi^2*CHq1[1, 1] + 
         2369163*CHq1[2, 2] - 144024*Pi^2*CHq1[2, 2] - 798384*CHq1[3, 3] + 
         48408*Pi^2*CHq1[3, 3] - 3778488*CHq3[1, 1] + 
         240840*Pi^2*CHq3[1, 1] - 3778488*CHq3[2, 2] + 
         240840*Pi^2*CHq3[2, 2] - 769125*CHq3[3, 3] + 48408*Pi^2*CHq3[3, 3] + 
         1809312*CHu[1, 1] + 36096*Pi^2*CHu[1, 1] + 1809312*CHu[2, 2] + 
         36096*Pi^2*CHu[2, 2] + 10512*CHu[3, 3])) + 
     MT2*(6144*MW2^9*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
         187*CHe[2, 2] - 187*CHl1[2, 2] - 187*CHl3[2, 2] - 51*CHq1[1, 1] - 
         51*CHq1[2, 2] + 51*CHq1[3, 3] + 189*CHq3[1, 1] + 189*CHq3[2, 2] + 
         51*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
       MZ2^9*(-30*(-3669 + 452*Pi^2)*CHd[1, 1] - 30*(-3669 + 452*Pi^2)*
          CHd[2, 2] + 110070*CHd[3, 3] - 13560*Pi^2*CHd[3, 3] + 
         366966*CHe[2, 2] - 43768*Pi^2*CHe[2, 2] - 253107*CHl1[2, 2] + 
         31036*Pi^2*CHl1[2, 2] - 256047*CHl3[2, 2] + 31036*Pi^2*CHl3[2, 2] - 
         139770*CHq1[1, 1] + 17160*Pi^2*CHq1[1, 1] - 139770*CHq1[2, 2] + 
         17160*Pi^2*CHq1[2, 2] - 69885*CHq1[3, 3] + 8580*Pi^2*CHq1[3, 3] - 
         70785*CHq3[3, 3] + 8580*Pi^2*CHq3[3, 3] + 17460*CHu[1, 1] - 
         1680*Pi^2*CHu[1, 1] + 17460*CHu[2, 2] - 1680*Pi^2*CHu[2, 2]) + 
       8*MW2^5*MZ2^4*(1698*(-1333 + 96*Pi^2)*CHd[1, 1] + 
         1698*(-1333 + 96*Pi^2)*CHd[2, 2] - 2263434*CHd[3, 3] + 
         163008*Pi^2*CHd[3, 3] + 20256*CHe[1, 1] - 1306179*CHe[2, 2] + 
         495232*Pi^2*CHe[2, 2] + 20256*CHe[3, 3] + 20256*CHl1[1, 1] + 
         3661919*CHl1[2, 2] - 115504*Pi^2*CHl1[2, 2] + 20256*CHl1[3, 3] - 
         20256*CHl3[1, 1] + 3698183*CHl3[2, 2] - 115504*Pi^2*CHl3[2, 2] - 
         20256*CHl3[3, 3] + 1524714*CHq1[1, 1] - 83520*Pi^2*CHq1[1, 1] + 
         1524714*CHq1[2, 2] - 83520*Pi^2*CHq1[2, 2] - 1559322*CHq1[3, 3] + 
         84816*Pi^2*CHq1[3, 3] - 4809510*CHq3[1, 1] + 
         253152*Pi^2*CHq3[1, 1] - 4809510*CHq3[2, 2] + 
         253152*Pi^2*CHq3[2, 2] - 1488486*CHq3[3, 3] + 
         84816*Pi^2*CHq3[3, 3] + 1415172*CHu[1, 1] + 23040*Pi^2*CHu[1, 1] + 
         1415172*CHu[2, 2] + 23040*Pi^2*CHu[2, 2] - 36984*CHu[3, 3]) - 
       32*MW2^6*MZ2^3*(12*(-23143 + 2030*Pi^2)*CHd[1, 1] + 
         12*(-23143 + 2030*Pi^2)*CHd[2, 2] - 277716*CHd[3, 3] + 
         24360*Pi^2*CHd[3, 3] + 3648*CHe[1, 1] - 257663*CHe[2, 2] + 
         66584*Pi^2*CHe[2, 2] + 3648*CHe[3, 3] + 3648*CHl1[1, 1] + 
         365394*CHl1[2, 2] - 2808*Pi^2*CHl1[2, 2] + 3648*CHl1[3, 3] - 
         3648*CHl3[1, 1] + 492210*CHl3[2, 2] - 2808*Pi^2*CHl3[2, 2] - 
         3648*CHl3[3, 3] + 69276*CHq1[1, 1] - 3336*Pi^2*CHq1[1, 1] + 
         69276*CHq1[2, 2] - 3336*Pi^2*CHq1[2, 2] - 305874*CHq1[3, 3] + 
         17880*Pi^2*CHq1[3, 3] - 809496*CHq3[1, 1] + 39096*Pi^2*CHq3[1, 1] - 
         809496*CHq3[2, 2] + 39096*Pi^2*CHq3[2, 2] - 272688*CHq3[3, 3] + 
         17880*Pi^2*CHq3[3, 3] + 106584*CHu[1, 1] + 816*Pi^2*CHu[1, 1] + 
         106584*CHu[2, 2] + 816*Pi^2*CHu[2, 2] - 25602*CHu[3, 3]) + 
       64*MW2^7*MZ2^2*(6*(-3049 + 712*Pi^2)*CHd[1, 1] + 6*(-3049 + 712*Pi^2)*
          CHd[2, 2] - 18294*CHd[3, 3] + 4272*Pi^2*CHd[3, 3] + 480*CHe[1, 1] - 
         117553*CHe[2, 2] + 9744*Pi^2*CHe[2, 2] + 480*CHe[3, 3] + 
         480*CHl1[1, 1] - 36777*CHl1[2, 2] + 2848*Pi^2*CHl1[2, 2] + 
         480*CHl1[3, 3] - 480*CHl3[1, 1] + 24279*CHl3[2, 2] + 
         2848*Pi^2*CHl3[2, 2] - 480*CHl3[3, 3] - 37866*CHq1[1, 1] + 
         1200*Pi^2*CHq1[1, 1] - 37866*CHq1[2, 2] + 1200*Pi^2*CHq1[2, 2] - 
         50646*CHq1[3, 3] + 3840*Pi^2*CHq1[3, 3] - 100674*CHq3[1, 1] + 
         6480*Pi^2*CHq3[1, 1] - 100674*CHq3[2, 2] + 6480*Pi^2*CHq3[2, 2] - 
         37170*CHq3[3, 3] + 3840*Pi^2*CHq3[3, 3] - 37716*CHu[1, 1] - 
         480*Pi^2*CHu[1, 1] - 37716*CHu[2, 2] - 480*Pi^2*CHu[2, 2] - 
         10302*CHu[3, 3]) + MW2*MZ2^8*(48*(-24981 + 2423*Pi^2)*CHd[1, 1] + 
         48*(-24981 + 2423*Pi^2)*CHd[2, 2] - 1199088*CHd[3, 3] + 
         116304*Pi^2*CHd[3, 3] - 7680*CHe[1, 1] - 2473766*CHe[2, 2] + 
         384336*Pi^2*CHe[2, 2] - 7680*CHe[3, 3] - 7680*CHl1[1, 1] + 
         2423420*CHl1[2, 2] - 241636*Pi^2*CHl1[2, 2] - 7680*CHl1[3, 3] + 
         7680*CHl3[1, 1] + 2258786*CHl3[2, 2] - 241636*Pi^2*CHl3[2, 2] + 
         7680*CHl3[3, 3] + 1509048*CHq1[1, 1] - 147984*Pi^2*CHq1[1, 1] + 
         1509048*CHq1[2, 2] - 147984*Pi^2*CHq1[2, 2] + 569679*CHq1[3, 3] - 
         51852*Pi^2*CHq1[3, 3] - 307170*CHq3[1, 1] + 44280*Pi^2*CHq3[1, 1] - 
         307170*CHq3[2, 2] + 44280*Pi^2*CHq3[2, 2] + 551694*CHq3[3, 3] - 
         51852*Pi^2*CHq3[3, 3] + 274896*CHu[1, 1] + 20832*Pi^2*CHu[1, 1] + 
         274896*CHu[2, 2] + 20832*Pi^2*CHu[2, 2] - 9705*CHu[3, 3]) - 
       256*MW2^8*MZ2*(12*(283 + 14*Pi^2)*CHd[1, 1] + 12*(283 + 14*Pi^2)*
          CHd[2, 2] + 3396*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 17804*CHe[2, 2] + 
         280*Pi^2*CHe[2, 2] - 16154*CHl1[2, 2] + 280*Pi^2*CHl1[2, 2] - 
         11204*CHl3[2, 2] + 280*Pi^2*CHl3[2, 2] - 6420*CHq1[1, 1] + 
         120*Pi^2*CHq1[1, 1] - 6420*CHq1[2, 2] + 120*Pi^2*CHq1[2, 2] + 
         840*CHq1[3, 3] + 168*Pi^2*CHq1[3, 3] + 7866*CHq3[1, 1] + 
         216*Pi^2*CHq3[1, 1] + 7866*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] + 
         1875*CHq3[3, 3] + 168*Pi^2*CHq3[3, 3] - 9492*CHu[1, 1] - 
         48*Pi^2*CHu[1, 1] - 9492*CHu[2, 2] - 48*Pi^2*CHu[2, 2] - 
         720*CHu[3, 3]) - MW2^2*MZ2^7*(30*(-180257 + 14788*Pi^2)*CHd[1, 1] + 
         30*(-180257 + 14788*Pi^2)*CHd[2, 2] - 5407710*CHd[3, 3] + 
         443640*Pi^2*CHd[3, 3] - 28032*CHe[1, 1] - 7645258*CHe[2, 2] + 
         1481848*Pi^2*CHe[2, 2] - 28032*CHe[3, 3] - 28032*CHl1[1, 1] + 
         9983973*CHl1[2, 2] - 805416*Pi^2*CHl1[2, 2] - 28032*CHl1[3, 3] + 
         28032*CHl3[1, 1] + 8861751*CHl3[2, 2] - 805416*Pi^2*CHl3[2, 2] + 
         28032*CHl3[3, 3] + 6420642*CHq1[1, 1] - 534216*Pi^2*CHq1[1, 1] + 
         6420642*CHq1[2, 2] - 534216*Pi^2*CHq1[2, 2] + 1138848*CHq1[3, 3] - 
         98952*Pi^2*CHq1[3, 3] - 3324618*CHq3[1, 1] + 
         336312*Pi^2*CHq3[1, 1] - 3324618*CHq3[2, 2] + 
         336312*Pi^2*CHq3[2, 2] + 1057815*CHq3[3, 3] - 
         98952*Pi^2*CHq3[3, 3] + 2446284*CHu[1, 1] + 96528*Pi^2*CHu[1, 1] + 
         2446284*CHu[2, 2] + 96528*Pi^2*CHu[2, 2] + 10353*CHu[3, 3]) - 
       4*MW2^4*MZ2^5*(6*(-835141 + 58328*Pi^2)*CHd[1, 1] + 
         6*(-835141 + 58328*Pi^2)*CHd[2, 2] - 5010846*CHd[3, 3] + 
         349968*Pi^2*CHd[3, 3] + 21024*CHe[1, 1] - 3542394*CHe[2, 2] + 
         1128048*Pi^2*CHe[2, 2] + 21024*CHe[3, 3] + 21024*CHl1[1, 1] + 
         8440079*CHl1[2, 2] - 405360*Pi^2*CHl1[2, 2] + 21024*CHl1[3, 3] - 
         21024*CHl3[1, 1] + 7688609*CHl3[2, 2] - 405360*Pi^2*CHl3[2, 2] - 
         21024*CHl3[3, 3] + 4552494*CHq1[1, 1] - 288048*Pi^2*CHq1[1, 1] + 
         4552494*CHq1[2, 2] - 288048*Pi^2*CHq1[2, 2] - 1886928*CHq1[3, 3] + 
         96816*Pi^2*CHq1[3, 3] - 7712280*CHq3[1, 1] + 
         481680*Pi^2*CHq3[1, 1] - 7712280*CHq3[2, 2] + 
         481680*Pi^2*CHq3[2, 2] - 1877829*CHq3[3, 3] + 
         96816*Pi^2*CHq3[3, 3] + 3246960*CHu[1, 1] + 72192*Pi^2*CHu[1, 1] + 
         3246960*CHu[2, 2] + 72192*Pi^2*CHu[2, 2] + 44964*CHu[3, 3]) + 
       2*MW2^3*MZ2^6*(6*(-1117889 + 82152*Pi^2)*CHd[1, 1] + 
         6*(-1117889 + 82152*Pi^2)*CHd[2, 2] - 6707334*CHd[3, 3] + 
         492912*Pi^2*CHd[3, 3] - 6144*CHe[1, 1] - 6694661*CHe[2, 2] + 
         1635184*Pi^2*CHe[2, 2] - 6144*CHe[3, 3] - 6144*CHl1[1, 1] + 
         11670447*CHl1[2, 2] - 746336*Pi^2*CHl1[2, 2] - 6144*CHl1[3, 3] + 
         6144*CHl3[1, 1] + 10253991*CHl3[2, 2] - 746336*Pi^2*CHl3[2, 2] + 
         6144*CHl3[3, 3] + 7186854*CHq1[1, 1] - 520128*Pi^2*CHq1[1, 1] + 
         7186854*CHq1[2, 2] - 520128*Pi^2*CHq1[2, 2] - 539748*CHq1[3, 3] + 
         11232*Pi^2*CHq1[3, 3] - 6999858*CHq3[1, 1] + 
         542592*Pi^2*CHq3[1, 1] - 6999858*CHq3[2, 2] + 
         542592*Pi^2*CHq3[2, 2] - 603744*CHq3[3, 3] + 11232*Pi^2*CHq3[3, 3] + 
         3920820*CHu[1, 1] + 113184*Pi^2*CHu[1, 1] + 3920820*CHu[2, 2] + 
         113184*Pi^2*CHu[2, 2] + 75765*CHu[3, 3])))/
    (648*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, 0, 0, MW2]*
     (MW2^2*(2*MW2*MZ2^7*(-10*MZ2*(543*CHd[1, 1] + 543*CHd[2, 2] + 
            543*CHd[3, 3] - 1713*CHe[2, 2] - 1273*CHl1[2, 2] - 
            342*CHl3[2, 2] - 813*CHq1[1, 1] - 813*CHq1[2, 2] - 
            429*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
            324*CHq3[3, 3] - 1086*CHu[1, 1] - 1086*CHu[2, 2]) + 
          MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[2, 2] - 901*CHl1[2, 2] - 901*CHl3[2, 2] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) + 256*MW2^7*MZ2^2*(417*CHd[1, 1] + 
          417*CHd[2, 2] + 417*CHd[3, 3] - 1161*CHe[2, 2] - 1139*CHl1[2, 2] + 
          40*CHl3[1, 1] + 171*CHl3[2, 2] + 40*CHl3[3, 3] - 543*CHq1[1, 1] - 
          543*CHq1[2, 2] + 147*CHq1[3, 3] + 285*CHq3[1, 1] + 285*CHq3[2, 2] + 
          39*CHq3[3, 3] - 834*CHu[1, 1] - 834*CHu[2, 2]) - 
        1024*MW2^8*MZ2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
          256*CHe[2, 2] - 256*CHl1[2, 2] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 
          60*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 36*CHq3[3, 3] - 
          156*CHu[1, 1] - 156*CHu[2, 2]) - 5*MZ2^8*(MH2 + MZ2)*
         (30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
          49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
          11*CHl1[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] + 4*CHq3[2, 2] + 2*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) - 64*MW2^6*MZ2^2*(2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-573*CHd[1, 1] - 573*CHd[2, 2] - 573*CHd[3, 3] + 
            2979*CHe[2, 2] + 3139*CHl1[2, 2] + 448*CHl3[1, 1] + 
            2851*CHl3[2, 2] + 448*CHl3[3, 3] + 141*CHq1[1, 1] + 
            141*CHq1[2, 2] - 1617*CHq1[3, 3] - 1899*CHq3[1, 1] - 
            1899*CHq3[2, 2] - 1449*CHq3[3, 3] + 1146*CHu[1, 1] + 
            1146*CHu[2, 2])) + 32*MW2^5*MZ2^3*
         (18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
            11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-8592*CHd[1, 1] - 
            8592*CHd[2, 2] - 8592*CHd[3, 3] + 27044*CHe[2, 2] + 
            26439*CHl1[2, 2] + 792*CHl3[1, 1] + 9526*CHl3[2, 2] + 
            792*CHl3[3, 3] + 9708*CHq1[1, 1] + 9708*CHq1[2, 2] - 
            6099*CHq1[3, 3] - 11553*CHq3[1, 1] - 11553*CHq3[2, 2] - 
            4710*CHq3[3, 3] + 17184*CHu[1, 1] + 17184*CHu[2, 2])) - 
        2*MW2^2*MZ2^6*(3*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[2, 2] - 959*CHl1[2, 2] - 959*CHl3[2, 2] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-39579*CHd[1, 1] - 
            39579*CHd[2, 2] - 39579*CHd[3, 3] + 109909*CHe[2, 2] + 
            93497*CHl1[2, 2] - 1280*CHl3[1, 1] + 23483*CHl3[2, 2] - 
            1280*CHl3[3, 3] + 56139*CHq1[1, 1] + 56139*CHq1[2, 2] + 
            15177*CHq1[3, 3] - 14205*CHq3[1, 1] - 14205*CHq3[2, 2] + 
            11487*CHq3[3, 3] + 79158*CHu[1, 1] + 79158*CHu[2, 2])) - 
        8*MW2^4*MZ2^4*(4*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[2, 2] - 358*CHl1[2, 2] - 358*CHl3[2, 2] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-44799*CHd[1, 1] - 44799*CHd[2, 2] - 
            44799*CHd[3, 3] + 127701*CHe[2, 2] + 120015*CHl1[2, 2] + 
            336*CHl3[1, 1] + 33367*CHl3[2, 2] + 336*CHl3[3, 3] + 
            56517*CHq1[1, 1] + 56517*CHq1[2, 2] - 14001*CHq1[3, 3] - 
            47919*CHq3[1, 1] - 47919*CHq3[2, 2] - 10413*CHq3[3, 3] + 
            89598*CHu[1, 1] + 89598*CHu[2, 2])) + 4*MW2^3*MZ2^5*
         (2*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[2, 2] - 1335*CHl1[2, 2] - 1335*CHl3[2, 2] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-58395*CHd[1, 1] - 
            58395*CHd[2, 2] - 58395*CHd[3, 3] + 158645*CHe[2, 2] + 
            143534*CHl1[2, 2] - 1696*CHl3[1, 1] + 35382*CHl3[2, 2] - 
            1696*CHl3[3, 3] + 78681*CHq1[1, 1] + 78681*CHq1[2, 2] + 
            1644*CHq1[3, 3] - 45309*CHq3[1, 1] - 45309*CHq3[2, 2] + 
            1380*CHq3[3, 3] + 116790*CHu[1, 1] + 116790*CHu[2, 2]))) - 
      6*MT2^3*MW2*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
        5*MZ2^4)*(32*MW2^3*CHq3[3, 3] + 4*MW2*MZ2^2*(CHe[2, 2] - 
          9*CHq1[3, 3] - 10*CHq3[3, 3] - 9*CHu[3, 3]) - 
        8*MW2^2*MZ2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] - 3*CHq1[3, 3] + 
          CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^3*(4*CHe[2, 2] + 2*CHl1[2, 2] + 
          2*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2^2*(2*MW2*MZ2^7*(-10*MZ2*(543*CHd[1, 1] + 543*CHd[2, 2] + 
            543*CHd[3, 3] - 1701*CHe[2, 2] - 1267*CHl1[2, 2] - 
            336*CHl3[2, 2] - 813*CHq1[1, 1] - 813*CHq1[2, 2] - 
            339*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
            294*CHq3[3, 3] - 1086*CHu[1, 1] - 1086*CHu[2, 2]) + 
          MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[2, 2] - 901*CHl1[2, 2] - 901*CHl3[2, 2] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) - 5*MZ2^8*(MH2 + MZ2)*(30*CHd[1, 1] + 
          30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 
          49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
          15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
          11*CHl1[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] + 4*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) - 64*MW2^6*MZ2^2*(2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-573*CHd[1, 1] - 573*CHd[2, 2] - 573*CHd[3, 3] + 
            2952*CHe[2, 2] + 3106*CHl1[2, 2] + 448*CHl3[1, 1] + 
            2818*CHl3[2, 2] + 448*CHl3[3, 3] + 141*CHq1[1, 1] + 
            141*CHq1[2, 2] - 1437*CHq1[3, 3] - 1899*CHq3[1, 1] - 
            1899*CHq3[2, 2] - 2049*CHq3[3, 3] + 1146*CHu[1, 1] + 
            1146*CHu[2, 2] - 324*CHu[3, 3])) + 32*MW2^5*MZ2^3*
         (18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
            11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-8592*CHd[1, 1] - 
            8592*CHd[2, 2] - 8592*CHd[3, 3] + 26930*CHe[2, 2] + 
            26364*CHl1[2, 2] + 792*CHl3[1, 1] + 9451*CHl3[2, 2] + 
            792*CHl3[3, 3] + 9708*CHq1[1, 1] + 9708*CHq1[2, 2] - 
            5109*CHq1[3, 3] - 11553*CHq3[1, 1] - 11553*CHq3[2, 2] - 
            5277*CHq3[3, 3] + 17184*CHu[1, 1] + 17184*CHu[2, 2] - 
            306*CHu[3, 3])) + 256*MW2^7*MZ2^2*(417*CHd[1, 1] + 
          417*CHd[2, 2] + 417*CHd[3, 3] - 1152*CHe[2, 2] - 1133*CHl1[2, 2] + 
          40*CHl3[1, 1] + 177*CHl3[2, 2] + 40*CHl3[3, 3] - 543*CHq1[1, 1] - 
          543*CHq1[2, 2] + 120*CHq1[3, 3] + 285*CHq3[1, 1] + 285*CHq3[2, 2] - 
          30*CHq3[3, 3] - 834*CHu[1, 1] - 834*CHu[2, 2] - 63*CHu[3, 3]) - 
        512*MW2^8*MZ2*(156*CHd[1, 1] + 156*CHd[2, 2] + 156*CHd[3, 3] - 
          509*CHe[2, 2] - 509*CHl1[2, 2] + 3*CHl3[2, 2] - 174*CHq1[1, 1] - 
          174*CHq1[2, 2] + 111*CHq1[3, 3] + 162*CHq3[1, 1] + 162*CHq3[2, 2] + 
          87*CHq3[3, 3] - 312*CHu[1, 1] - 312*CHu[2, 2] - 9*CHu[3, 3]) - 
        8*MW2^4*MZ2^4*(4*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[2, 2] - 358*CHl1[2, 2] - 358*CHl3[2, 2] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-44799*CHd[1, 1] - 44799*CHd[2, 2] - 
            44799*CHd[3, 3] + 127707*CHe[2, 2] + 120093*CHl1[2, 2] + 
            336*CHl3[1, 1] + 33445*CHl3[2, 2] + 336*CHl3[3, 3] + 
            56517*CHq1[1, 1] + 56517*CHq1[2, 2] - 11310*CHq1[3, 3] - 
            47919*CHq3[1, 1] - 47919*CHq3[2, 2] - 9438*CHq3[3, 3] + 
            89598*CHu[1, 1] + 89598*CHu[2, 2] + 243*CHu[3, 3])) - 
        2*MW2^2*MZ2^6*(3*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[2, 2] - 959*CHl1[2, 2] - 959*CHl3[2, 2] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-39579*CHd[1, 1] - 
            39579*CHd[2, 2] - 39579*CHd[3, 3] + 109981*CHe[2, 2] + 
            93473*CHl1[2, 2] - 1280*CHl3[1, 1] + 23459*CHl3[2, 2] - 
            1280*CHl3[3, 3] + 56139*CHq1[1, 1] + 56139*CHq1[2, 2] + 
            12207*CHq1[3, 3] - 14205*CHq3[1, 1] - 14205*CHq3[2, 2] + 
            11697*CHq3[3, 3] + 79158*CHu[1, 1] + 79158*CHu[2, 2] + 
            450*CHu[3, 3])) + 4*MW2^3*MZ2^5*
         (2*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[2, 2] - 1335*CHl1[2, 2] - 1335*CHl3[2, 2] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-58395*CHd[1, 1] - 
            58395*CHd[2, 2] - 58395*CHd[3, 3] + 159041*CHe[2, 2] + 
            143780*CHl1[2, 2] - 1696*CHl3[1, 1] + 35628*CHl3[2, 2] - 
            1696*CHl3[3, 3] + 78681*CHq1[1, 1] + 78681*CHq1[2, 2] + 
            1527*CHq1[3, 3] - 45309*CHq3[1, 1] - 45309*CHq3[2, 2] + 
            3321*CHq3[3, 3] + 116790*CHu[1, 1] + 116790*CHu[2, 2] + 
            855*CHu[3, 3]))) - 2*MT2*MW2*(-5*MZ2^8*(MH2 + MZ2)*
         (30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
          49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        1536*MW2^9*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          44*CHe[2, 2] - 44*CHl1[2, 2] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 
          12*CHq1[3, 3] + 16*CHq3[1, 1] + 16*CHq3[2, 2] + 9*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2]) + MW2*MZ2^7*
         (2*MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[2, 2] - 901*CHl1[2, 2] - 901*CHl3[2, 2] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2]) + 5*MZ2*(-2172*CHd[1, 1] - 2172*CHd[2, 2] - 
            2172*CHd[3, 3] + 6810*CHe[2, 2] + 5071*CHl1[2, 2] + 
            1347*CHl3[2, 2] + 3252*CHq1[1, 1] + 3252*CHq1[2, 2] + 
            1401*CHq1[3, 3] + 540*CHq3[1, 1] + 540*CHq3[2, 2] + 
            1056*CHq3[3, 3] + 4344*CHu[1, 1] + 4344*CHu[2, 2])) - 
        16*MW2^6*MZ2^2*(8*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-2292*CHd[1, 1] - 2292*CHd[2, 2] - 2292*CHd[3, 3] + 
            11739*CHe[2, 2] + 12403*CHl1[2, 2] + 1792*CHl3[1, 1] + 
            11251*CHl3[2, 2] + 1792*CHl3[3, 3] + 564*CHq1[1, 1] + 
            564*CHq1[2, 2] - 5028*CHq1[3, 3] - 7596*CHq3[1, 1] - 
            7596*CHq3[2, 2] - 6300*CHq3[3, 3] + 4584*CHu[1, 1] + 
            4584*CHu[2, 2] - 324*CHu[3, 3])) + 8*MW2^5*MZ2^3*
         (72*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
            11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-34368*CHd[1, 1] - 
            34368*CHd[2, 2] - 34368*CHd[3, 3] + 107897*CHe[2, 2] + 
            105606*CHl1[2, 2] + 3168*CHl3[1, 1] + 37954*CHl3[2, 2] + 
            3168*CHl3[3, 3] + 38832*CHq1[1, 1] + 38832*CHq1[2, 2] - 
            20166*CHq1[3, 3] - 46212*CHq3[1, 1] - 46212*CHq3[2, 2] - 
            17403*CHq3[3, 3] + 68736*CHu[1, 1] + 68736*CHu[2, 2] - 
            306*CHu[3, 3])) + 64*MW2^7*MZ2^2*(1668*CHd[1, 1] + 
          1668*CHd[2, 2] + 1668*CHd[3, 3] - 4650*CHe[2, 2] - 
          4565*CHl1[2, 2] + 160*CHl3[1, 1] + 675*CHl3[2, 2] + 
          160*CHl3[3, 3] - 2172*CHq1[1, 1] - 2172*CHq1[2, 2] + 
          651*CHq1[3, 3] + 1140*CHq3[1, 1] + 1140*CHq3[2, 2] - 
          39*CHq3[3, 3] - 3336*CHu[1, 1] - 3336*CHu[2, 2] - 63*CHu[3, 3]) - 
        128*MW2^8*MZ2*(624*CHd[1, 1] + 624*CHd[2, 2] + 624*CHd[3, 3] - 
          2045*CHe[2, 2] - 2045*CHl1[2, 2] + 3*CHl3[2, 2] - 696*CHq1[1, 1] - 
          696*CHq1[2, 2] + 471*CHq1[3, 3] + 648*CHq3[1, 1] + 648*CHq3[2, 2] + 
          273*CHq3[3, 3] - 1248*CHu[1, 1] - 1248*CHu[2, 2] - 9*CHu[3, 3]) - 
        MW2^2*MZ2^6*(6*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[2, 2] - 959*CHl1[2, 2] - 959*CHl3[2, 2] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-79158*CHd[1, 1] - 
            79158*CHd[2, 2] - 79158*CHd[3, 3] + 219794*CHe[2, 2] + 
            186877*CHl1[2, 2] - 2560*CHl3[1, 1] + 46849*CHl3[2, 2] - 
            2560*CHl3[3, 3] + 112278*CHq1[1, 1] + 112278*CHq1[2, 2] + 
            24594*CHq1[3, 3] - 28410*CHq3[1, 1] - 28410*CHq3[2, 2] + 
            19839*CHq3[3, 3] + 158316*CHu[1, 1] + 158316*CHu[2, 2] + 
            225*CHu[3, 3])) - 2*MW2^4*MZ2^4*
         (16*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[2, 2] - 358*CHl1[2, 2] - 358*CHl3[2, 2] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-179196*CHd[1, 1] - 179196*CHd[2, 2] - 
            179196*CHd[3, 3] + 511290*CHe[2, 2] + 480588*CHl1[2, 2] + 
            1344*CHl3[1, 1] + 133996*CHl3[2, 2] + 1344*CHl3[3, 3] + 
            226068*CHq1[1, 1] + 226068*CHq1[2, 2] - 47193*CHq1[3, 3] - 
            191676*CHq3[1, 1] - 191676*CHq3[2, 2] - 34155*CHq3[3, 3] + 
            358392*CHu[1, 1] + 358392*CHu[2, 2] + 243*CHu[3, 3])) + 
        MW2^3*MZ2^5*(8*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[2, 2] - 1335*CHl1[2, 2] - 1335*CHl3[2, 2] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-233580*CHd[1, 1] - 
            233580*CHd[2, 2] - 233580*CHd[3, 3] + 635906*CHe[2, 2] + 
            574892*CHl1[2, 2] - 6784*CHl3[1, 1] + 142284*CHl3[2, 2] - 
            6784*CHl3[3, 3] + 314724*CHq1[1, 1] + 314724*CHq1[2, 2] + 
            4029*CHq1[3, 3] - 181236*CHq3[1, 1] - 181236*CHq3[2, 2] + 
            8043*CHq3[3, 3] + 467160*CHu[1, 1] + 467160*CHu[2, 2] + 
            855*CHu[3, 3])))))/(72*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2))*Class[7] + 
 Class[8]*((-1/54*(MZ2*(-2*MW2 + MZ2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2))/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MZ2*(-2*MW2 + MZ2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       B0i[bb0, 0, 0, MZ2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*
    Cll[1, 2, 2, 1] - (MZ2*B0i[bb0, 0, 0, MZ2]*
     (32*MW2^4*(8*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 
        4*Cdd[1, 2, 2, 1] + 4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 
        12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 
        3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] - 
        8*Ced[2, 2, 1, 1] - 8*Ced[2, 2, 2, 2] - 8*Ced[2, 2, 3, 3] + 
        3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 
        44*Cee[1, 1, 2, 2] - 44*Cee[2, 2, 2, 2] - 44*Cee[2, 2, 3, 3] - 
        6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] + 16*Ceu[2, 2, 1, 1] + 
        16*Ceu[2, 2, 2, 2] - 6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 
        3*Cld[1, 1, 1, 1] + 3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] - 
        8*Cld[2, 2, 1, 1] - 8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 
        3*Cld[3, 3, 1, 1] + 3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 
        11*Cle[1, 1, 2, 2] - 11*Cle[2, 2, 1, 1] - 22*Cle[2, 2, 2, 2] - 
        11*Cle[2, 2, 3, 3] - 11*Cle[3, 3, 2, 2] - 22*Cll[1, 1, 2, 2] - 
        44*Cll[2, 2, 2, 2] - 22*Cll[2, 2, 3, 3] - 22*Cll[2, 3, 3, 2] - 
        3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] + 
        8*Clq1[2, 2, 1, 1] + 8*Clq1[2, 2, 2, 2] - 8*Clq1[2, 2, 3, 3] - 
        3*Clq1[3, 3, 1, 1] - 3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 
        9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 
        24*Clq3[2, 2, 1, 1] - 24*Clq3[2, 2, 2, 2] - 8*Clq3[2, 2, 3, 3] + 
        9*Clq3[3, 3, 1, 1] + 9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 
        6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] + 16*Clu[2, 2, 1, 1] + 
        16*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 
        6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
        6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
        6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 
        3*Cqe[1, 1, 1, 1] + 8*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 
        3*Cqe[2, 2, 1, 1] + 8*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
        3*Cqe[3, 3, 1, 1] - 8*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
        16*Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 
        20*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 
        12*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 
        48*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 
        12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 
        36*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 
        12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 
        12*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 
        12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
        12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
        32*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 
        32*Cuu[2, 2, 2, 2]) - 16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 
        84*Cdd[1, 1, 2, 2] + 84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 
        28*Cdd[1, 3, 3, 1] + 56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 
        28*Cdd[2, 3, 3, 2] + 56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 
        21*Ced[1, 1, 2, 2] + 21*Ced[1, 1, 3, 3] - 46*Ced[2, 2, 1, 1] - 
        46*Ced[2, 2, 2, 2] - 46*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] + 
        21*Ced[3, 3, 2, 2] + 21*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 2, 2] - 
        268*Cee[2, 2, 2, 2] - 268*Cee[2, 2, 3, 3] - 42*Ceu[1, 1, 1, 1] - 
        42*Ceu[1, 1, 2, 2] + 92*Ceu[2, 2, 1, 1] + 92*Ceu[2, 2, 2, 2] - 
        42*Ceu[3, 3, 1, 1] - 42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 
        21*Cld[1, 1, 2, 2] + 21*Cld[1, 1, 3, 3] - 35*Cld[2, 2, 1, 1] - 
        35*Cld[2, 2, 2, 2] - 35*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] + 
        21*Cld[3, 3, 2, 2] + 21*Cld[3, 3, 3, 3] - 67*Cle[1, 1, 2, 2] - 
        56*Cle[2, 2, 1, 1] - 123*Cle[2, 2, 2, 2] - 56*Cle[2, 2, 3, 3] - 
        67*Cle[3, 3, 2, 2] - 112*Cll[1, 1, 2, 2] - 202*Cll[2, 2, 2, 2] - 
        112*Cll[2, 2, 3, 3] - 90*Cll[2, 3, 3, 2] - 21*Clq1[1, 1, 1, 1] - 
        21*Clq1[1, 1, 2, 2] + 12*Clq1[1, 1, 3, 3] + 35*Clq1[2, 2, 1, 1] + 
        35*Clq1[2, 2, 2, 2] - 11*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 
        21*Clq1[3, 3, 2, 2] + 12*Clq1[3, 3, 3, 3] + 27*Clq3[1, 1, 1, 1] + 
        27*Clq3[1, 1, 2, 2] + 6*Clq3[1, 1, 3, 3] - 75*Clq3[2, 2, 1, 1] - 
        75*Clq3[2, 2, 2, 2] - 17*Clq3[2, 2, 3, 3] + 27*Clq3[3, 3, 1, 1] + 
        27*Clq3[3, 3, 2, 2] + 6*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 
        42*Clu[1, 1, 2, 2] + 70*Clu[2, 2, 1, 1] + 70*Clu[2, 2, 2, 2] - 
        42*Clu[3, 3, 1, 1] - 42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 
        42*Cqd1[1, 1, 2, 2] - 42*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 
        42*Cqd1[2, 2, 2, 2] - 42*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 
        24*Cqd1[3, 3, 2, 2] + 24*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] + 
        46*Cqe[1, 1, 2, 2] - 21*Cqe[1, 1, 3, 3] - 21*Cqe[2, 2, 1, 1] + 
        46*Cqe[2, 2, 2, 2] - 21*Cqe[2, 2, 3, 3] + 12*Cqe[3, 3, 1, 1] - 
        22*Cqe[3, 3, 2, 2] + 12*Cqe[3, 3, 3, 3] + 76*Cqq1[1, 1, 1, 1] + 
        84*Cqq1[1, 1, 2, 2] - 48*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 76*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] + 
        4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 156*Cqq3[1, 1, 1, 1] + 
        324*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 
        36*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] - 
        36*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 
        84*Cqu1[1, 1, 2, 2] + 84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] - 
        48*Cqu1[3, 3, 1, 1] - 48*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 
        84*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 
        84*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 
        336*Cuu[1, 1, 2, 2] + 112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(160*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] + 
        240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] + 
        160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] + 
        160*Cdd[3, 3, 3, 3] + 60*Ced[1, 1, 1, 1] + 60*Ced[1, 1, 2, 2] + 
        60*Ced[1, 1, 3, 3] - 136*Ced[2, 2, 1, 1] - 136*Ced[2, 2, 2, 2] - 
        136*Ced[2, 2, 3, 3] + 60*Ced[3, 3, 1, 1] + 60*Ced[3, 3, 2, 2] + 
        60*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 2, 2] - 784*Cee[2, 2, 2, 2] - 
        784*Cee[2, 2, 3, 3] - 120*Ceu[1, 1, 1, 1] - 120*Ceu[1, 1, 2, 2] + 
        272*Ceu[2, 2, 1, 1] + 272*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 
        120*Ceu[3, 3, 2, 2] + 60*Cld[1, 1, 1, 1] + 60*Cld[1, 1, 2, 2] + 
        60*Cld[1, 1, 3, 3] - 38*Cld[2, 2, 1, 1] - 38*Cld[2, 2, 2, 2] - 
        38*Cld[2, 2, 3, 3] + 60*Cld[3, 3, 1, 1] + 60*Cld[3, 3, 2, 2] + 
        60*Cld[3, 3, 3, 3] - 196*Cle[1, 1, 2, 2] - 98*Cle[2, 2, 1, 1] - 
        294*Cle[2, 2, 2, 2] - 98*Cle[2, 2, 3, 3] - 196*Cle[3, 3, 2, 2] - 
        196*Cll[1, 1, 2, 2] - 294*Cll[2, 2, 2, 2] - 196*Cll[2, 2, 3, 3] - 
        98*Cll[2, 3, 3, 2] - 60*Clq1[1, 1, 1, 1] - 60*Clq1[1, 1, 2, 2] - 
        30*Clq1[1, 1, 3, 3] + 38*Clq1[2, 2, 1, 1] + 38*Clq1[2, 2, 2, 2] + 
        19*Clq1[2, 2, 3, 3] - 60*Clq1[3, 3, 1, 1] - 60*Clq1[3, 3, 2, 2] - 
        30*Clq1[3, 3, 3, 3] + 49*Clq3[2, 2, 3, 3] - 120*Clu[1, 1, 1, 1] - 
        120*Clu[1, 1, 2, 2] + 76*Clu[2, 2, 1, 1] + 76*Clu[2, 2, 2, 2] - 
        120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 120*Cqd1[1, 1, 1, 1] - 
        120*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] - 120*Cqd1[2, 2, 1, 1] - 
        120*Cqd1[2, 2, 2, 2] - 120*Cqd1[2, 2, 3, 3] - 60*Cqd1[3, 3, 1, 1] - 
        60*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] - 60*Cqe[1, 1, 1, 1] + 
        136*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] - 60*Cqe[2, 2, 1, 1] + 
        136*Cqe[2, 2, 2, 2] - 60*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] + 
        68*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 140*Cqq1[1, 1, 1, 1] + 
        240*Cqq1[1, 1, 2, 2] + 120*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 
        20*Cqq1[1, 3, 3, 1] + 140*Cqq1[2, 2, 2, 2] + 120*Cqq1[2, 2, 3, 3] + 
        20*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        120*Cqq3[1, 2, 2, 1] + 60*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 
        60*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 240*Cqu1[1, 1, 1, 1] + 
        240*Cqu1[1, 1, 2, 2] + 240*Cqu1[2, 2, 1, 1] + 240*Cqu1[2, 2, 2, 2] + 
        120*Cqu1[3, 3, 1, 1] + 120*Cqu1[3, 3, 2, 2] - 240*Cud1[1, 1, 1, 1] - 
        240*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 
        240*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
        960*Cuu[1, 1, 2, 2] + 320*Cuu[1, 2, 2, 1] + 640*Cuu[2, 2, 2, 2]) + 
      4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 
        444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 148*Cdd[1, 3, 3, 1] + 
        296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 148*Cdd[2, 3, 3, 2] + 
        296*Cdd[3, 3, 3, 3] + 111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 
        111*Ced[1, 1, 3, 3] - 210*Ced[2, 2, 1, 1] - 210*Ced[2, 2, 2, 2] - 
        210*Ced[2, 2, 3, 3] + 111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 
        111*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 2, 2] - 1284*Cee[2, 2, 2, 2] - 
        1284*Cee[2, 2, 3, 3] - 222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] + 
        420*Ceu[2, 2, 1, 1] + 420*Ceu[2, 2, 2, 2] - 222*Ceu[3, 3, 1, 1] - 
        222*Ceu[3, 3, 2, 2] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
        111*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 120*Cld[2, 2, 2, 2] - 
        120*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
        111*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 2, 2] - 231*Cle[2, 2, 1, 1] - 
        552*Cle[2, 2, 2, 2] - 231*Cle[2, 2, 3, 3] - 321*Cle[3, 3, 2, 2] - 
        462*Cll[1, 1, 2, 2] - 788*Cll[2, 2, 2, 2] - 462*Cll[2, 2, 3, 3] - 
        326*Cll[2, 3, 3, 2] - 111*Clq1[1, 1, 1, 1] - 111*Clq1[1, 1, 2, 2] + 
        21*Clq1[1, 1, 3, 3] + 120*Clq1[2, 2, 1, 1] + 120*Clq1[2, 2, 2, 2] - 
        6*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
        21*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 45*Clq3[1, 1, 2, 2] - 
        3*Clq3[1, 1, 3, 3] - 240*Clq3[2, 2, 1, 1] - 240*Clq3[2, 2, 2, 2] - 
        30*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
        3*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 222*Clu[1, 1, 2, 2] + 
        240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] - 222*Clu[3, 3, 1, 1] - 
        222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 
        222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 
        222*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 42*Cqd1[3, 3, 2, 2] + 
        42*Cqd1[3, 3, 3, 3] - 111*Cqe[1, 1, 1, 1] + 210*Cqe[1, 1, 2, 2] - 
        111*Cqe[1, 1, 3, 3] - 111*Cqe[2, 2, 1, 1] + 210*Cqe[2, 2, 2, 2] - 
        111*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] + 
        21*Cqe[3, 3, 3, 3] + 304*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 
        84*Cqq1[1, 1, 3, 3] + 164*Cqq1[1, 2, 2, 1] - 20*Cqq1[1, 3, 3, 1] + 
        304*Cqq1[2, 2, 2, 2] - 84*Cqq1[2, 2, 3, 3] - 20*Cqq1[2, 3, 3, 2] - 
        40*Cqq1[3, 3, 3, 3] + 336*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 
        36*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
        336*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] - 
        40*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] + 
        444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 84*Cqu1[3, 3, 1, 1] - 
        84*Cqu1[3, 3, 2, 2] - 444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 
        444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 
        444*Cud1[2, 2, 3, 3] + 1184*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] + 
        592*Cuu[1, 2, 2, 1] + 1184*Cuu[2, 2, 2, 2]) - 
      2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 528*Cdd[1, 1, 2, 2] + 
        528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 176*Cdd[1, 3, 3, 1] + 
        352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 176*Cdd[2, 3, 3, 2] + 
        352*Cdd[3, 3, 3, 3] + 132*Ced[1, 1, 1, 1] + 132*Ced[1, 1, 2, 2] + 
        132*Ced[1, 1, 3, 3] - 248*Ced[2, 2, 1, 1] - 248*Ced[2, 2, 2, 2] - 
        248*Ced[2, 2, 3, 3] + 132*Ced[3, 3, 1, 1] + 132*Ced[3, 3, 2, 2] + 
        132*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 2, 2] - 1520*Cee[2, 2, 2, 2] - 
        1520*Cee[2, 2, 3, 3] - 264*Ceu[1, 1, 1, 1] - 264*Ceu[1, 1, 2, 2] + 
        496*Ceu[2, 2, 1, 1] + 496*Ceu[2, 2, 2, 2] - 264*Ceu[3, 3, 1, 1] - 
        264*Ceu[3, 3, 2, 2] + 132*Cld[1, 1, 1, 1] + 132*Cld[1, 1, 2, 2] + 
        132*Cld[1, 1, 3, 3] - 107*Cld[2, 2, 1, 1] - 107*Cld[2, 2, 2, 2] - 
        107*Cld[2, 2, 3, 3] + 132*Cld[3, 3, 1, 1] + 132*Cld[3, 3, 2, 2] + 
        132*Cld[3, 3, 3, 3] - 380*Cle[1, 1, 2, 2] - 239*Cle[2, 2, 1, 1] - 
        619*Cle[2, 2, 2, 2] - 239*Cle[2, 2, 3, 3] - 380*Cle[3, 3, 2, 2] - 
        478*Cll[1, 1, 2, 2] - 766*Cll[2, 2, 2, 2] - 478*Cll[2, 2, 3, 3] - 
        288*Cll[2, 3, 3, 2] - 132*Clq1[1, 1, 1, 1] - 132*Clq1[1, 1, 2, 2] - 
        21*Clq1[1, 1, 3, 3] + 107*Clq1[2, 2, 1, 1] + 107*Clq1[2, 2, 2, 2] + 
        25*Clq1[2, 2, 3, 3] - 132*Clq1[3, 3, 1, 1] - 132*Clq1[3, 3, 2, 2] - 
        21*Clq1[3, 3, 3, 3] - 15*Clq3[1, 1, 3, 3] - 147*Clq3[2, 2, 1, 1] - 
        147*Clq3[2, 2, 2, 2] + 31*Clq3[2, 2, 3, 3] - 15*Clq3[3, 3, 3, 3] - 
        264*Clu[1, 1, 1, 1] - 264*Clu[1, 1, 2, 2] + 214*Clu[2, 2, 1, 1] + 
        214*Clu[2, 2, 2, 2] - 264*Clu[3, 3, 1, 1] - 264*Clu[3, 3, 2, 2] - 
        264*Cqd1[1, 1, 1, 1] - 264*Cqd1[1, 1, 2, 2] - 264*Cqd1[1, 1, 3, 3] - 
        264*Cqd1[2, 2, 1, 1] - 264*Cqd1[2, 2, 2, 2] - 264*Cqd1[2, 2, 3, 3] - 
        42*Cqd1[3, 3, 1, 1] - 42*Cqd1[3, 3, 2, 2] - 42*Cqd1[3, 3, 3, 3] - 
        132*Cqe[1, 1, 1, 1] + 248*Cqe[1, 1, 2, 2] - 132*Cqe[1, 1, 3, 3] - 
        132*Cqe[2, 2, 1, 1] + 248*Cqe[2, 2, 2, 2] - 132*Cqe[2, 2, 3, 3] - 
        21*Cqe[3, 3, 1, 1] + 22*Cqe[3, 3, 2, 2] - 21*Cqe[3, 3, 3, 3] + 
        308*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] + 84*Cqq1[1, 1, 3, 3] + 
        88*Cqq1[1, 2, 2, 1] - 16*Cqq1[1, 3, 3, 1] + 308*Cqq1[2, 2, 2, 2] + 
        84*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 32*Cqq1[3, 3, 3, 3] + 
        132*Cqq3[1, 1, 1, 1] - 180*Cqq3[1, 1, 3, 3] + 264*Cqq3[1, 2, 2, 1] + 
        72*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] + 
        72*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 528*Cqu1[1, 1, 1, 1] + 
        528*Cqu1[1, 1, 2, 2] + 528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] + 
        84*Cqu1[3, 3, 1, 1] + 84*Cqu1[3, 3, 2, 2] - 528*Cud1[1, 1, 1, 1] - 
        528*Cud1[1, 1, 2, 2] - 528*Cud1[1, 1, 3, 3] - 528*Cud1[2, 2, 1, 1] - 
        528*Cud1[2, 2, 2, 2] - 528*Cud1[2, 2, 3, 3] + 1408*Cuu[1, 1, 1, 1] + 
        2112*Cuu[1, 1, 2, 2] + 704*Cuu[1, 2, 2, 1] + 1408*Cuu[2, 2, 2, 2])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(64*MW2^4*(11*Ceu[2, 2, 3, 3] + 
        11*Clq1[2, 2, 3, 3] - 11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
        11*Cqe[3, 3, 2, 2] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2*(134*Ceu[2, 2, 3, 3] + 79*Clq1[2, 2, 3, 3] - 
        79*Clq3[2, 2, 3, 3] + 112*Clu[2, 2, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
        33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 2, 2] + 
        66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
        32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
        12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
        10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
        66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
        42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
        168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
        56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[2, 2, 3, 3] + 
        129*Clq1[2, 2, 3, 3] - 129*Clq3[2, 2, 3, 3] + 231*Clu[2, 2, 3, 3] - 
        66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
        186*Cqe[3, 3, 2, 2] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
        132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
        42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
        111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
        21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
        111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 148*Cuu[1, 3, 3, 1] + 
        444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
      MZ2^4*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
        49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
      2*MW2*MZ2^3*(760*Ceu[2, 2, 3, 3] + 193*Clq1[2, 2, 3, 3] - 
        193*Clq3[2, 2, 3, 3] + 478*Clu[2, 2, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
        111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 2, 2] + 
        222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
        52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
        96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
        22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
        222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
        264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 264*Cud1[3, 3, 3, 3] + 
        1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 1056*Cuu[2, 2, 3, 3] + 
        352*Cuu[2, 3, 3, 2])))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
          11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[2, 2, 3, 3] - 539*Clq1[2, 2, 3, 3] + 
          539*Clq3[2, 2, 3, 3] + 49*Clu[2, 2, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 2, 2] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[2, 2, 3, 3] + 
          257*Clq1[2, 2, 3, 3] - 257*Clq3[2, 2, 3, 3] + 125*Clu[2, 2, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 2, 2] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[2, 2, 3, 3] + 1241*Clq1[2, 2, 3, 3] - 
          1241*Clq3[2, 2, 3, 3] + 101*Clu[2, 2, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 2, 2] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[2, 2, 3, 3] + 564*Clq1[2, 2, 3, 3] - 
          564*Clq3[2, 2, 3, 3] + 156*Clu[2, 2, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 2, 2] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
          11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[2, 2, 3, 3] + 79*Clq1[2, 2, 3, 3] - 
          79*Clq3[2, 2, 3, 3] + 112*Clu[2, 2, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 2, 2] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[2, 2, 3, 3] + 
          129*Clq1[2, 2, 3, 3] - 129*Clq3[2, 2, 3, 3] + 231*Clu[2, 2, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 2, 2] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
          49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[2, 2, 3, 3] + 193*Clq1[2, 2, 3, 3] - 
          193*Clq3[2, 2, 3, 3] + 478*Clu[2, 2, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 2, 2] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-64*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 
         3*Ced[1, 1, 3, 3] - 8*Ced[2, 2, 1, 1] - 8*Ced[2, 2, 2, 2] - 
         8*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] + 3*Ced[3, 3, 2, 2] + 
         3*Ced[3, 3, 3, 3] - 11*Cee[1, 1, 2, 2] - 11*Cee[2, 2, 2, 2] - 
         11*Cee[2, 2, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] + 
         16*Ceu[2, 2, 1, 1] + 16*Ceu[2, 2, 2, 2] - 11*Ceu[2, 2, 3, 3] - 
         6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
         3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] - 8*Cld[2, 2, 1, 1] - 
         8*Cld[2, 2, 2, 2] - 8*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] + 
         3*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 2, 2] - 
         11*Cle[2, 2, 1, 1] - 22*Cle[2, 2, 2, 2] - 11*Cle[2, 2, 3, 3] - 
         11*Cle[3, 3, 2, 2] - 22*Cll[1, 1, 2, 2] - 11*Cll[2, 2, 2, 2] - 
         22*Cll[2, 2, 3, 3] + 11*Cll[2, 3, 3, 2] - 3*Clq1[1, 1, 1, 1] - 
         3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] + 8*Clq1[2, 2, 1, 1] + 
         8*Clq1[2, 2, 2, 2] - 19*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
         3*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
         9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] - 24*Clq3[2, 2, 1, 1] - 
         24*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] + 
         9*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
         6*Clu[1, 1, 2, 2] + 16*Clu[2, 2, 1, 1] + 16*Clu[2, 2, 2, 2] - 
         11*Clu[2, 2, 3, 3] - 6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 
         6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
         6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
         9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] - 
         3*Cqe[1, 1, 1, 1] + 8*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 
         3*Cqe[2, 2, 1, 1] + 8*Cqe[2, 2, 2, 2] - 3*Cqe[2, 2, 3, 3] + 
         3*Cqe[3, 3, 1, 1] - 19*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 
         Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 18*Cqq1[1, 1, 3, 3] - 
         10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + Cqq1[2, 2, 2, 2] - 
         18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 11*Cqq1[3, 3, 3, 3] + 
         57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 57*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 15*Cqq3[3, 3, 3, 3] + 
         12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 3*Cqu1[1, 1, 3, 3] + 
         12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] - 
         18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
         12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
         12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
         3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] + 
         20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 12*Cuu[1, 1, 3, 3] - 
         8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 20*Cuu[2, 2, 2, 2] - 
         12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
       6*MT2*(11*Ceu[2, 2, 3, 3] + 11*Clq1[2, 2, 3, 3] - 
         11*Clq3[2, 2, 3, 3] + 11*Clu[2, 2, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
         3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 2, 2] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^3*MZ2*(MZ2*(70*Cdd[1, 1, 1, 1] + 168*Cdd[1, 1, 2, 2] + 
         168*Cdd[1, 1, 3, 3] - 28*Cdd[1, 2, 2, 1] - 28*Cdd[1, 3, 3, 1] + 
         70*Cdd[2, 2, 2, 2] + 168*Cdd[2, 2, 3, 3] - 28*Cdd[2, 3, 3, 2] + 
         70*Cdd[3, 3, 3, 3] + 42*Ced[1, 1, 1, 1] + 42*Ced[1, 1, 2, 2] + 
         42*Ced[1, 1, 3, 3] - 92*Ced[2, 2, 1, 1] - 92*Ced[2, 2, 2, 2] - 
         92*Ced[2, 2, 3, 3] + 42*Ced[3, 3, 1, 1] + 42*Ced[3, 3, 2, 2] + 
         42*Ced[3, 3, 3, 3] - 134*Cee[1, 1, 2, 2] - 134*Cee[2, 2, 2, 2] - 
         134*Cee[2, 2, 3, 3] - 84*Ceu[1, 1, 1, 1] - 84*Ceu[1, 1, 2, 2] + 
         184*Ceu[2, 2, 1, 1] + 184*Ceu[2, 2, 2, 2] - 134*Ceu[2, 2, 3, 3] - 
         84*Ceu[3, 3, 1, 1] - 84*Ceu[3, 3, 2, 2] + 42*Cld[1, 1, 1, 1] + 
         42*Cld[1, 1, 2, 2] + 42*Cld[1, 1, 3, 3] - 70*Cld[2, 2, 1, 1] - 
         70*Cld[2, 2, 2, 2] - 70*Cld[2, 2, 3, 3] + 42*Cld[3, 3, 1, 1] + 
         42*Cld[3, 3, 2, 2] + 42*Cld[3, 3, 3, 3] - 134*Cle[1, 1, 2, 2] - 
         112*Cle[2, 2, 1, 1] - 246*Cle[2, 2, 2, 2] - 112*Cle[2, 2, 3, 3] - 
         134*Cle[3, 3, 2, 2] - 224*Cll[1, 1, 2, 2] - 134*Cll[2, 2, 2, 2] - 
         224*Cll[2, 2, 3, 3] + 90*Cll[2, 3, 3, 2] - 42*Clq1[1, 1, 1, 1] - 
         42*Clq1[1, 1, 2, 2] + 24*Clq1[1, 1, 3, 3] + 70*Clq1[2, 2, 1, 1] + 
         70*Clq1[2, 2, 2, 2] - 101*Clq1[2, 2, 3, 3] - 42*Clq1[3, 3, 1, 1] - 
         42*Clq1[3, 3, 2, 2] + 24*Clq1[3, 3, 3, 3] + 54*Clq3[1, 1, 1, 1] + 
         54*Clq3[1, 1, 2, 2] + 12*Clq3[1, 1, 3, 3] - 150*Clq3[2, 2, 1, 1] - 
         150*Clq3[2, 2, 2, 2] + 45*Clq3[2, 2, 3, 3] + 54*Clq3[3, 3, 1, 1] + 
         54*Clq3[3, 3, 2, 2] + 12*Clq3[3, 3, 3, 3] - 84*Clu[1, 1, 1, 1] - 
         84*Clu[1, 1, 2, 2] + 140*Clu[2, 2, 1, 1] + 140*Clu[2, 2, 2, 2] - 
         112*Clu[2, 2, 3, 3] - 84*Clu[3, 3, 1, 1] - 84*Clu[3, 3, 2, 2] - 
         84*Cqd1[1, 1, 1, 1] - 84*Cqd1[1, 1, 2, 2] - 84*Cqd1[1, 1, 3, 3] - 
         84*Cqd1[2, 2, 1, 1] - 84*Cqd1[2, 2, 2, 2] - 84*Cqd1[2, 2, 3, 3] + 
         81*Cqd1[3, 3, 1, 1] + 81*Cqd1[3, 3, 2, 2] + 81*Cqd1[3, 3, 3, 3] - 
         42*Cqe[1, 1, 1, 1] + 92*Cqe[1, 1, 2, 2] - 42*Cqe[1, 1, 3, 3] - 
         42*Cqe[2, 2, 1, 1] + 92*Cqe[2, 2, 2, 2] - 42*Cqe[2, 2, 3, 3] + 
         24*Cqe[3, 3, 1, 1] - 145*Cqe[3, 3, 2, 2] + 24*Cqe[3, 3, 3, 3] + 
         50*Cqq1[1, 1, 1, 1] + 168*Cqq1[1, 1, 2, 2] - 162*Cqq1[1, 1, 3, 3] - 
         68*Cqq1[1, 2, 2, 1] - 132*Cqq1[1, 3, 3, 1] + 50*Cqq1[2, 2, 2, 2] - 
         162*Cqq1[2, 2, 3, 3] - 132*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 
         330*Cqq3[1, 1, 1, 1] + 648*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 330*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 
         168*Cqu1[1, 1, 1, 1] + 168*Cqu1[1, 1, 2, 2] - 42*Cqu1[1, 1, 3, 3] + 
         168*Cqu1[2, 2, 1, 1] + 168*Cqu1[2, 2, 2, 2] - 42*Cqu1[2, 2, 3, 3] - 
         162*Cqu1[3, 3, 1, 1] - 162*Cqu1[3, 3, 2, 2] + 24*Cqu1[3, 3, 3, 3] - 
         168*Cud1[1, 1, 1, 1] - 168*Cud1[1, 1, 2, 2] - 168*Cud1[1, 1, 3, 3] - 
         168*Cud1[2, 2, 1, 1] - 168*Cud1[2, 2, 2, 2] - 168*Cud1[2, 2, 3, 3] + 
         42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 42*Cud1[3, 3, 3, 3] + 
         280*Cuu[1, 1, 1, 1] + 672*Cuu[1, 1, 2, 2] - 168*Cuu[1, 1, 3, 3] - 
         112*Cuu[1, 2, 2, 1] - 224*Cuu[1, 3, 3, 1] + 280*Cuu[2, 2, 2, 2] - 
         168*Cuu[2, 2, 3, 3] - 224*Cuu[2, 3, 3, 2]) + 
       6*MT2*(134*Ceu[2, 2, 3, 3] + 79*Clq1[2, 2, 3, 3] - 
         79*Clq3[2, 2, 3, 3] + 112*Clu[2, 2, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
         33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 2, 2] + 
         66*Cqq1[1, 1, 3, 3] + 14*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
         14*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
         28*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
         66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
         42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
         168*Cuu[1, 1, 3, 3] + 74*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
         74*Cuu[2, 3, 3, 2])) - 8*MW2^2*MZ2^2*
      (MZ2*(185*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 444*Cdd[1, 1, 3, 3] - 
         74*Cdd[1, 2, 2, 1] - 74*Cdd[1, 3, 3, 1] + 185*Cdd[2, 2, 2, 2] + 
         444*Cdd[2, 2, 3, 3] - 74*Cdd[2, 3, 3, 2] + 185*Cdd[3, 3, 3, 3] + 
         111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 111*Ced[1, 1, 3, 3] - 
         210*Ced[2, 2, 1, 1] - 210*Ced[2, 2, 2, 2] - 210*Ced[2, 2, 3, 3] + 
         111*Ced[3, 3, 1, 1] + 111*Ced[3, 3, 2, 2] + 111*Ced[3, 3, 3, 3] - 
         321*Cee[1, 1, 2, 2] - 321*Cee[2, 2, 2, 2] - 321*Cee[2, 2, 3, 3] - 
         222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] + 420*Ceu[2, 2, 1, 1] + 
         420*Ceu[2, 2, 2, 2] - 321*Ceu[2, 2, 3, 3] - 222*Ceu[3, 3, 1, 1] - 
         222*Ceu[3, 3, 2, 2] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
         111*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 120*Cld[2, 2, 2, 2] - 
         120*Cld[2, 2, 3, 3] + 111*Cld[3, 3, 1, 1] + 111*Cld[3, 3, 2, 2] + 
         111*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 2, 2] - 231*Cle[2, 2, 1, 1] - 
         552*Cle[2, 2, 2, 2] - 231*Cle[2, 2, 3, 3] - 321*Cle[3, 3, 2, 2] - 
         462*Cll[1, 1, 2, 2] - 299*Cll[2, 2, 2, 2] - 462*Cll[2, 2, 3, 3] + 
         163*Cll[2, 3, 3, 2] - 111*Clq1[1, 1, 1, 1] - 111*Clq1[1, 1, 2, 2] + 
         21*Clq1[1, 1, 3, 3] + 120*Clq1[2, 2, 1, 1] + 120*Clq1[2, 2, 2, 2] - 
         135*Clq1[2, 2, 3, 3] - 111*Clq1[3, 3, 1, 1] - 111*Clq1[3, 3, 2, 2] + 
         21*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 45*Clq3[1, 1, 2, 2] - 
         3*Clq3[1, 1, 3, 3] - 240*Clq3[2, 2, 1, 1] - 240*Clq3[2, 2, 2, 2] + 
         99*Clq3[2, 2, 3, 3] + 45*Clq3[3, 3, 1, 1] + 45*Clq3[3, 3, 2, 2] - 
         3*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 222*Clu[1, 1, 2, 2] + 
         240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] - 231*Clu[2, 2, 3, 3] - 
         222*Clu[3, 3, 1, 1] - 222*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 
         222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 
         222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 108*Cqd1[3, 3, 1, 1] + 
         108*Cqd1[3, 3, 2, 2] + 108*Cqd1[3, 3, 3, 3] - 111*Cqe[1, 1, 1, 1] + 
         210*Cqe[1, 1, 2, 2] - 111*Cqe[1, 1, 3, 3] - 111*Cqe[2, 2, 1, 1] + 
         210*Cqe[2, 2, 2, 2] - 111*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] - 
         216*Cqe[3, 3, 2, 2] + 21*Cqe[3, 3, 3, 3] + 181*Cqq1[1, 1, 1, 1] + 
         444*Cqq1[1, 1, 2, 2] - 216*Cqq1[1, 1, 3, 3] - 82*Cqq1[1, 2, 2, 1] - 
         174*Cqq1[1, 3, 3, 1] + 181*Cqq1[2, 2, 2, 2] - 216*Cqq1[2, 2, 3, 3] - 
         174*Cqq1[2, 3, 3, 2] - 19*Cqq1[3, 3, 3, 3] + 237*Cqq3[1, 1, 1, 1] + 
         540*Cqq3[1, 1, 2, 2] - 180*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 2, 2, 1] - 
         150*Cqq3[1, 3, 3, 1] + 237*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] - 
         150*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 
         444*Cqu1[1, 1, 2, 2] - 111*Cqu1[1, 1, 3, 3] + 444*Cqu1[2, 2, 1, 1] + 
         444*Cqu1[2, 2, 2, 2] - 111*Cqu1[2, 2, 3, 3] - 216*Cqu1[3, 3, 1, 1] - 
         216*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] - 444*Cud1[1, 1, 1, 1] - 
         444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 
         444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 111*Cud1[3, 3, 1, 1] + 
         111*Cud1[3, 3, 2, 2] + 111*Cud1[3, 3, 3, 3] + 740*Cuu[1, 1, 1, 1] + 
         1776*Cuu[1, 1, 2, 2] - 444*Cuu[1, 1, 3, 3] - 296*Cuu[1, 2, 2, 1] - 
         592*Cuu[1, 3, 3, 1] + 740*Cuu[2, 2, 2, 2] - 444*Cuu[2, 2, 3, 3] - 
         592*Cuu[2, 3, 3, 2]) + 6*MT2*(321*Ceu[2, 2, 3, 3] + 
         129*Clq1[2, 2, 3, 3] - 129*Clq3[2, 2, 3, 3] + 231*Clu[2, 2, 3, 3] - 
         66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
         186*Cqe[3, 3, 2, 2] + 132*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 
         132*Cqq1[2, 2, 3, 3] - 17*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
         144*Cqq3[1, 1, 3, 3] + 15*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
         15*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
         111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
         21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
         111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 238*Cuu[1, 3, 3, 1] + 
         444*Cuu[2, 2, 3, 3] + 238*Cuu[2, 3, 3, 2])) + 
     MZ2^4*(-6*MT2*(392*Ceu[2, 2, 3, 3] + 49*Clq1[2, 2, 3, 3] - 
         49*Clq3[2, 2, 3, 3] + 196*Clu[2, 2, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 2, 2] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(-200*Cdd[1, 1, 1, 1] - 480*Cdd[1, 1, 2, 2] - 
         480*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] - 
         200*Cdd[2, 2, 2, 2] - 480*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] - 
         200*Cdd[3, 3, 3, 3] - 120*Ced[1, 1, 1, 1] - 120*Ced[1, 1, 2, 2] - 
         120*Ced[1, 1, 3, 3] + 272*Ced[2, 2, 1, 1] + 272*Ced[2, 2, 2, 2] + 
         272*Ced[2, 2, 3, 3] - 120*Ced[3, 3, 1, 1] - 120*Ced[3, 3, 2, 2] - 
         120*Ced[3, 3, 3, 3] + 392*Cee[1, 1, 2, 2] + 392*Cee[2, 2, 2, 2] + 
         392*Cee[2, 2, 3, 3] + 240*Ceu[1, 1, 1, 1] + 240*Ceu[1, 1, 2, 2] - 
         544*Ceu[2, 2, 1, 1] - 544*Ceu[2, 2, 2, 2] + 392*Ceu[2, 2, 3, 3] + 
         240*Ceu[3, 3, 1, 1] + 240*Ceu[3, 3, 2, 2] - 120*Cld[1, 1, 1, 1] - 
         120*Cld[1, 1, 2, 2] - 120*Cld[1, 1, 3, 3] + 76*Cld[2, 2, 1, 1] + 
         76*Cld[2, 2, 2, 2] + 76*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 
         120*Cld[3, 3, 2, 2] - 120*Cld[3, 3, 3, 3] + 392*Cle[1, 1, 2, 2] + 
         196*Cle[2, 2, 1, 1] + 588*Cle[2, 2, 2, 2] + 196*Cle[2, 2, 3, 3] + 
         392*Cle[3, 3, 2, 2] + 392*Cll[1, 1, 2, 2] + 294*Cll[2, 2, 2, 2] + 
         392*Cll[2, 2, 3, 3] - 98*Cll[2, 3, 3, 2] + 120*Clq1[1, 1, 1, 1] + 
         120*Clq1[1, 1, 2, 2] + 60*Clq1[1, 1, 3, 3] - 76*Clq1[2, 2, 1, 1] - 
         76*Clq1[2, 2, 2, 2] + 11*Clq1[2, 2, 3, 3] + 120*Clq1[3, 3, 1, 1] + 
         120*Clq1[3, 3, 2, 2] + 60*Clq1[3, 3, 3, 3] - 147*Clq3[2, 2, 3, 3] + 
         240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] - 152*Clu[2, 2, 1, 1] - 
         152*Clu[2, 2, 2, 2] + 196*Clu[2, 2, 3, 3] + 240*Clu[3, 3, 1, 1] + 
         240*Clu[3, 3, 2, 2] + 240*Cqd1[1, 1, 1, 1] + 240*Cqd1[1, 1, 2, 2] + 
         240*Cqd1[1, 1, 3, 3] + 240*Cqd1[2, 2, 1, 1] + 240*Cqd1[2, 2, 2, 2] + 
         240*Cqd1[2, 2, 3, 3] + 90*Cqd1[3, 3, 1, 1] + 90*Cqd1[3, 3, 2, 2] + 
         90*Cqd1[3, 3, 3, 3] + 120*Cqe[1, 1, 1, 1] - 272*Cqe[1, 1, 2, 2] + 
         120*Cqe[1, 1, 3, 3] + 120*Cqe[2, 2, 1, 1] - 272*Cqe[2, 2, 2, 2] + 
         120*Cqe[2, 2, 3, 3] + 60*Cqe[3, 3, 1, 1] - 38*Cqe[3, 3, 2, 2] + 
         60*Cqe[3, 3, 3, 3] - 220*Cqq1[1, 1, 1, 1] - 480*Cqq1[1, 1, 2, 2] - 
         180*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 60*Cqq1[1, 3, 3, 1] - 
         220*Cqq1[2, 2, 2, 2] - 180*Cqq1[2, 2, 3, 3] + 60*Cqq1[2, 3, 3, 2] - 
         20*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 120*Cqq3[1, 2, 2, 1] + 
         180*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 180*Cqq3[2, 3, 3, 2] - 
         480*Cqu1[1, 1, 1, 1] - 480*Cqu1[1, 1, 2, 2] + 120*Cqu1[1, 1, 3, 3] - 
         480*Cqu1[2, 2, 1, 1] - 480*Cqu1[2, 2, 2, 2] + 120*Cqu1[2, 2, 3, 3] - 
         180*Cqu1[3, 3, 1, 1] - 180*Cqu1[3, 3, 2, 2] + 60*Cqu1[3, 3, 3, 3] + 
         480*Cud1[1, 1, 1, 1] + 480*Cud1[1, 1, 2, 2] + 480*Cud1[1, 1, 3, 3] + 
         480*Cud1[2, 2, 1, 1] + 480*Cud1[2, 2, 2, 2] + 480*Cud1[2, 2, 3, 3] - 
         120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 120*Cud1[3, 3, 3, 3] - 
         800*Cuu[1, 1, 1, 1] - 1920*Cuu[1, 1, 2, 2] + 480*Cuu[1, 1, 3, 3] + 
         320*Cuu[1, 2, 2, 1] + 640*Cuu[1, 3, 3, 1] - 800*Cuu[2, 2, 2, 2] + 
         480*Cuu[2, 2, 3, 3] + 640*Cuu[2, 3, 3, 2])) + 
     2*MW2*MZ2^3*(MZ2*(440*Cdd[1, 1, 1, 1] + 1056*Cdd[1, 1, 2, 2] + 
         1056*Cdd[1, 1, 3, 3] - 176*Cdd[1, 2, 2, 1] - 176*Cdd[1, 3, 3, 1] + 
         440*Cdd[2, 2, 2, 2] + 1056*Cdd[2, 2, 3, 3] - 176*Cdd[2, 3, 3, 2] + 
         440*Cdd[3, 3, 3, 3] + 264*Ced[1, 1, 1, 1] + 264*Ced[1, 1, 2, 2] + 
         264*Ced[1, 1, 3, 3] - 496*Ced[2, 2, 1, 1] - 496*Ced[2, 2, 2, 2] - 
         496*Ced[2, 2, 3, 3] + 264*Ced[3, 3, 1, 1] + 264*Ced[3, 3, 2, 2] + 
         264*Ced[3, 3, 3, 3] - 760*Cee[1, 1, 2, 2] - 760*Cee[2, 2, 2, 2] - 
         760*Cee[2, 2, 3, 3] - 528*Ceu[1, 1, 1, 1] - 528*Ceu[1, 1, 2, 2] + 
         992*Ceu[2, 2, 1, 1] + 992*Ceu[2, 2, 2, 2] - 760*Ceu[2, 2, 3, 3] - 
         528*Ceu[3, 3, 1, 1] - 528*Ceu[3, 3, 2, 2] + 264*Cld[1, 1, 1, 1] + 
         264*Cld[1, 1, 2, 2] + 264*Cld[1, 1, 3, 3] - 214*Cld[2, 2, 1, 1] - 
         214*Cld[2, 2, 2, 2] - 214*Cld[2, 2, 3, 3] + 264*Cld[3, 3, 1, 1] + 
         264*Cld[3, 3, 2, 2] + 264*Cld[3, 3, 3, 3] - 760*Cle[1, 1, 2, 2] - 
         478*Cle[2, 2, 1, 1] - 1238*Cle[2, 2, 2, 2] - 478*Cle[2, 2, 3, 3] - 
         760*Cle[3, 3, 2, 2] - 956*Cll[1, 1, 2, 2] - 668*Cll[2, 2, 2, 2] - 
         956*Cll[2, 2, 3, 3] + 288*Cll[2, 3, 3, 2] - 264*Clq1[1, 1, 1, 1] - 
         264*Clq1[1, 1, 2, 2] - 42*Clq1[1, 1, 3, 3] + 214*Clq1[2, 2, 1, 1] + 
         214*Clq1[2, 2, 2, 2] - 143*Clq1[2, 2, 3, 3] - 264*Clq1[3, 3, 1, 1] - 
         264*Clq1[3, 3, 2, 2] - 42*Clq1[3, 3, 3, 3] - 30*Clq3[1, 1, 3, 3] - 
         294*Clq3[2, 2, 1, 1] - 294*Clq3[2, 2, 2, 2] + 255*Clq3[2, 2, 3, 3] - 
         30*Clq3[3, 3, 3, 3] - 528*Clu[1, 1, 1, 1] - 528*Clu[1, 1, 2, 2] + 
         428*Clu[2, 2, 1, 1] + 428*Clu[2, 2, 2, 2] - 478*Clu[2, 2, 3, 3] - 
         528*Clu[3, 3, 1, 1] - 528*Clu[3, 3, 2, 2] - 528*Cqd1[1, 1, 1, 1] - 
         528*Cqd1[1, 1, 2, 2] - 528*Cqd1[1, 1, 3, 3] - 528*Cqd1[2, 2, 1, 1] - 
         528*Cqd1[2, 2, 2, 2] - 528*Cqd1[2, 2, 3, 3] + 27*Cqd1[3, 3, 1, 1] + 
         27*Cqd1[3, 3, 2, 2] + 27*Cqd1[3, 3, 3, 3] - 264*Cqe[1, 1, 1, 1] + 
         496*Cqe[1, 1, 2, 2] - 264*Cqe[1, 1, 3, 3] - 264*Cqe[2, 2, 1, 1] + 
         496*Cqe[2, 2, 2, 2] - 264*Cqe[2, 2, 3, 3] - 42*Cqe[3, 3, 1, 1] - 
         293*Cqe[3, 3, 2, 2] - 42*Cqe[3, 3, 3, 3] + 484*Cqq1[1, 1, 1, 1] + 
         1056*Cqq1[1, 1, 2, 2] - 54*Cqq1[1, 1, 3, 3] - 88*Cqq1[1, 2, 2, 1] - 
         192*Cqq1[1, 3, 3, 1] + 484*Cqq1[2, 2, 2, 2] - 54*Cqq1[2, 2, 3, 3] - 
         192*Cqq1[2, 3, 3, 2] - 106*Cqq1[3, 3, 3, 3] - 132*Cqq3[1, 1, 1, 1] - 
         450*Cqq3[1, 1, 3, 3] - 264*Cqq3[1, 2, 2, 1] - 456*Cqq3[1, 3, 3, 1] - 
         132*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 456*Cqq3[2, 3, 3, 2] - 
         150*Cqq3[3, 3, 3, 3] + 1056*Cqu1[1, 1, 1, 1] + 
         1056*Cqu1[1, 1, 2, 2] - 264*Cqu1[1, 1, 3, 3] + 
         1056*Cqu1[2, 2, 1, 1] + 1056*Cqu1[2, 2, 2, 2] - 
         264*Cqu1[2, 2, 3, 3] - 54*Cqu1[3, 3, 1, 1] - 54*Cqu1[3, 3, 2, 2] - 
         42*Cqu1[3, 3, 3, 3] - 1056*Cud1[1, 1, 1, 1] - 
         1056*Cud1[1, 1, 2, 2] - 1056*Cud1[1, 1, 3, 3] - 
         1056*Cud1[2, 2, 1, 1] - 1056*Cud1[2, 2, 2, 2] - 
         1056*Cud1[2, 2, 3, 3] + 264*Cud1[3, 3, 1, 1] + 
         264*Cud1[3, 3, 2, 2] + 264*Cud1[3, 3, 3, 3] + 1760*Cuu[1, 1, 1, 1] + 
         4224*Cuu[1, 1, 2, 2] - 1056*Cuu[1, 1, 3, 3] - 704*Cuu[1, 2, 2, 1] - 
         1408*Cuu[1, 3, 3, 1] + 1760*Cuu[2, 2, 2, 2] - 1056*Cuu[2, 2, 3, 3] - 
         1408*Cuu[2, 3, 3, 2]) + 6*MT2*(760*Ceu[2, 2, 3, 3] + 
         193*Clq1[2, 2, 3, 3] - 193*Clq3[2, 2, 3, 3] + 478*Clu[2, 2, 3, 3] - 
         111*Cqd1[3, 3, 1, 1] - 111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 
         337*Cqe[3, 3, 2, 2] + 222*Cqq1[1, 1, 3, 3] - 92*Cqq1[1, 3, 3, 1] + 
         222*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 
         90*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] - 
         66*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 
         264*Cqu1[2, 2, 3, 3] + 222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
         42*Cqu1[3, 3, 3, 3] - 264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
         264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 658*Cuu[1, 3, 3, 1] + 
         1056*Cuu[2, 2, 3, 3] + 658*Cuu[2, 3, 3, 2])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(MW*(5632*MW2^7 - 30*MT2*MZ2^6 + 
        64*MW2^6*MZ2*(-397 + 88*SW2) + MW2*MZ2^5*(72*MT2 + 1975*MZ2 - 
          2107*MZ2*SW2) - 16*MW2^5*MZ2*(6*MT2 - 3139*MZ2 + 1248*MZ2*SW2) + 
        8*MW2^4*MZ2^2*(36*MT2 - 6949*MZ2 + 3794*MZ2*SW2) + 
        MW2^2*MZ2^4*(42*MT2 - 12925*MZ2 + 10914*MZ2*SW2) - 
        2*MW2^3*MZ2^3*(138*MT2 - 18047*MZ2 + 12344*MZ2*SW2))*CuB[3, 3] + 
      2*MW2*MZ*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(96*MW2^4 - 64*MW2^3*MZ2 + 
        324*MW2^2*MZ2^2 - 418*MW2*MZ2^3 + 125*MZ2^4 - 
        3*MT2*(32*MW2^3 - 56*MW2^2*MZ2 + 32*MW2*MZ2^2 - 5*MZ2^3))*SW*
       CuW[3, 3]))/(6*Sqrt[2]*MW*MZ*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(8*MW2^3 - 12*MW2^2*MZ2 + 45*MW2*MZ2^2 - 32*MZ2^3)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*
         CuB[3, 3] + MZ*(48*MW2^4 - 32*MW2^3*MZ2 + 242*MW2^2*MZ2^2 - 
          215*MW2*MZ2^3 + 20*MZ2^4)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        MZ*(192*MW2^4 - 256*MW2^3*MZ2 + 1072*MW2^2*MZ2^2 - 808*MW2*MZ2^3 + 
          25*MZ2^4)*CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/Rmu_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-81*MT2^2*MZ2*(-12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2) + 
   4*MW2*(MW2*MZ2^3*(34041 - 3728*Pi^2) + 320*MZ2^4*(-33 + 4*Pi^2) + 
     64*MW2^4*(-363 + 32*Pi^2) + 78*MW2^2*MZ2^2*(-507 + 56*Pi^2) - 
     64*MW2^3*MZ2*(-633 + 62*Pi^2)) + 
   MT2*(12*MW2^2*MZ2^2*(13155 - 1456*Pi^2) + 1280*MZ2^4*(33 - 4*Pi^2) - 
     256*MW2^4*(-363 + 32*Pi^2) + 4*MW2^3*MZ2*(-40917 + 3968*Pi^2) + 
     MW2*MZ2^3*(-135921 + 14912*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) - 
 (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/
  (24*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
      418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
      51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
      14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
  (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(64*MW2^3 + 28*MW2^2*MZ2 - 116*MW2*MZ2^2 - 21*MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) + ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
    4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) - 
 (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 ((3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) - 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) - 
   (3*CWw*MW2^4*(2*MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VALPHAEFF))*Class[1] + 
 ((CHD*(-3*MT2^7*MZ2*(-12*MW2^2 + 8*MW2*MZ2 + 7*MZ2^2) + 
      MT2^6*(-512*MW2^4 + 40*MW2^3*MZ2 + 748*MW2^2*MZ2^2 + 186*MW2*MZ2^3 - 
        21*MZ2^4) + 8*MW2^6*(-64*MW2^4 - 48*MW2^3*MZ2 + 80*MW2^2*MZ2^2 + 
        75*MW2*MZ2^3 + 11*MZ2^4) + 3*MT2^5*MW2*(1024*MW2^4 - 444*MW2^3*MZ2 - 
        1244*MW2^2*MZ2^2 - 93*MW2*MZ2^3 + 49*MZ2^4) + 
      MT2^2*MW2^3*(-7680*MW2^5 + 1128*MW2^4*MZ2 + 9676*MW2^3*MZ2^2 + 
        2542*MW2^2*MZ2^3 - 773*MW2*MZ2^4 - 177*MZ2^5) + 
      MT2^4*MW2*(-7680*MW2^5 + 3824*MW2^4*MZ2 + 8712*MW2^3*MZ2^2 + 
        360*MW2^2*MZ2^3 - 326*MW2*MZ2^4 - 21*MZ2^5) + 
      MT2*MW2^4*(3072*MW2^5 + 724*MW2^4*MZ2 - 4100*MW2^3*MZ2^2 - 
        1993*MW2^2*MZ2^3 + 247*MW2*MZ2^4 + 88*MZ2^5) + 
      MT2^3*MW2^2*(10240*MW2^5 - 4036*MW2^4*MZ2 - 11920*MW2^3*MZ2^2 - 
        1347*MW2^2*MZ2^3 + 686*MW2*MZ2^4 + 122*MZ2^5)))/
    (96*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*(MT2^8*(8*MW2^2 - 4*MW2*MZ2 - 4*MZ2^2) + 
      MT2^7*(-40*MW2^3 + 56*MW2^2*MZ2 + 32*MW2*MZ2^2 - 3*MZ2^3) + 
      8*MW2^7*(4*MW2^3 + 20*MW2^2*MZ2 + 23*MW2*MZ2^2 + 7*MZ2^3) + 
      2*MT2^5*MW2*(-116*MW2^4 + 166*MW2^3*MZ2 + 122*MW2^2*MZ2^2 + MW2*MZ2^3 - 
        2*MZ2^4) + MT2^6*(104*MW2^4 - 224*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 
        21*MW2*MZ2^3 + MZ2^4) - 4*MT2*MW2^5*(46*MW2^4 + 181*MW2^3*MZ2 + 
        137*MW2^2*MZ2^2 + 31*MW2*MZ2^3 + MZ2^4) + 
      MT2^2*MW2^3*(440*MW2^5 + 1256*MW2^4*MZ2 + 444*MW2^3*MZ2^2 - 
        35*MW2^2*MZ2^3 - 23*MW2*MZ2^4 - 12*MZ2^5) + 
      MT2^4*MW2*(440*MW2^5 + 92*MW2^4*MZ2 - 396*MW2^3*MZ2^2 - 
        118*MW2^2*MZ2^3 + 26*MW2*MZ2^4 + MZ2^5) + 
      MT2^3*MW2^2*(-568*MW2^5 - 944*MW2^4*MZ2 + 144*MW2^3*MZ2^2 + 
        177*MW2^2*MZ2^3 - 20*MW2*MZ2^4 + 5*MZ2^5))*B0i[bb0, 0, 0, MT2])/
    (48*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(MT2^8*(8*MW2^2 - 4*MW2*MZ2 - 4*MZ2^2) + 
      6*MT2^7*(52*MW2^3 + 6*MW2^2*MZ2 - 20*MW2*MZ2^2 - 5*MZ2^3) + 
      MT2^6*(-2360*MW2^4 + 192*MW2^3*MZ2 + 916*MW2^2*MZ2^2 + 63*MW2*MZ2^3 - 
        26*MZ2^4) - 32*MW2^6*(10*MW2^4 + 7*MW2^3*MZ2 - 9*MW2^2*MZ2^2 - 
        7*MW2*MZ2^3 - MZ2^4) + MT2^5*MW2*(7160*MW2^4 - 1064*MW2^3*MZ2 - 
        2708*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 111*MZ2^4) - 
      2*MT2^4*MW2*(5940*MW2^5 - 766*MW2^4*MZ2 - 2350*MW2^3*MZ2^2 + 
        5*MW2^2*MZ2^3 + 147*MW2*MZ2^4 + 12*MZ2^5) + 
      MT2*MW2^4*(2280*MW2^5 + 880*MW2^4*MZ2 - 1676*MW2^3*MZ2^2 - 
        771*MW2^2*MZ2^3 + 65*MW2*MZ2^4 + 32*MZ2^5) + 
      MT2^3*MW2^2*(11752*MW2^5 - 364*MW2^4*MZ2 - 5416*MW2^3*MZ2^2 - 
        488*MW2^2*MZ2^3 + 492*MW2*MZ2^4 + 81*MZ2^5) - 
      MT2^2*MW2^3*(6952*MW2^5 + 984*MW2^4*MZ2 - 4020*MW2^3*MZ2^2 - 
        959*MW2^2*MZ2^3 + 404*MW2*MZ2^4 + 95*MZ2^5))*B0i[bb0, 0, 0, MW2])/
    (48*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(-64*MW2^3 + 36*MW2^2*MZ2 + 48*MW2*MZ2^2 + 7*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*(2*MW2 + MZ2)*(MT2^2*MW2*(-12*MW2^2 - 4*MW2*MZ2 + MZ2^2) + 
      2*MT2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
      2*MW2^2*(8*MW2^3 + 10*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3) + 
      2*MT2*MW2*(14*MW2^3 + MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3) + 
      4*MT2^4*MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - (CHD*MT2*(2*MW2 + MZ2)*
     (MW2^2*(-2*MW2^2 - 9*MW2*MZ2 + MZ2^2) + 
      MT2^2*(2*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(2*MW2^3 + 10*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) + 2*MT2^3*MZ2*SW2)*
     B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (CHD*MW2^3*(2*MW2^2 + 3*MW2*MZ2 + MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*(2*MW2 + MZ2)*(MT2^2*(2*MW2 - MZ2)*MZ2 - 4*MW2^3*(MW2 + MZ2) + 
      MT2*(3*MW2^3 + 2*MW2*MZ2^2) - MT2^3*MZ2*SW2)*C0i[cc0, 0, MZ2, 0, MT2, 
      MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*MW2^2*(-32*MW2^3 + 2*MW2^2*MZ2 + 41*MW2*MZ2^2 + 7*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (CHD*(2*MW2 + MZ2)*(12*MT2*MW2^3 + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^2*(-4*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[3] + 
 ((CHWB*(144*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(MW2 - CW2*MZ2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2*(3*MT2^7*MZ2*SW2*(40960*MW2^6 - 675*MZ2^6 + 
          4*MW2*MZ2^5*(2407 - 2137*SW2) + 64*MW2^5*MZ2*(-2793 + 640*SW2) + 
          8*MW2^2*MZ2^4*(-3324 + 2485*SW2) - 32*MW2^4*MZ2^2*
           (-6799 + 4306*SW2) + 8*MW2^3*MZ2^3*(-7757 + 9648*SW2)) + 
        MT2^6*(2826240*MW2^8 + 25*MZ2^8*(8367 - 1024*Pi^2) + 
          64*MW2^7*MZ2*(-247749 + 1384*Pi^2 + 46752*SW2) + 
          12*MW2^3*MZ2^5*(-1555281 + 784480*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          MW2*MZ2^7*(-1803351 + 498906*SW2 + 64*Pi^2*(2471 + 54*SW2)) + 
          32*MW2^6*MZ2^2*(1133691 - 402108*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          2*MW2^2*MZ2^6*(-3603438 + 1533945*SW2 + 16*Pi^2*
             (13357 + 387*SW2)) + 24*MW2^4*MZ2^4*(1454520 - 767563*SW2 + 
            4*Pi^2*(-8567 + 456*SW2)) - 16*MW2^5*MZ2^3*
           (2819139 - 1340916*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        4*MW2^5*(MW2 + MZ2)*(522240*MW2^8 + 1600*MZ2^8*(33 - 4*Pi^2) + 
          16*MW2^7*MZ2*(-183873 + 1384*Pi^2 + 35232*SW2) + 
          3*MW2^3*MZ2^5*(-1601771 + 814434*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          2*MW2*MZ2^7*(-230700 + 65535*SW2 + 8*Pi^2*(2471 + 54*SW2)) + 
          8*MW2^6*MZ2^2*(889029 - 296370*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          MW2^2*MZ2^6*(-1876179 + 830040*SW2 + 8*Pi^2*(13357 + 387*SW2)) + 
          6*MW2^4*MZ2^4*(1392807 - 696210*SW2 + 4*Pi^2*(-8567 + 456*SW2)) - 
          4*MW2^5*MZ2^3*(2427903 - 1060206*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        MT2^5*(-14376960*MW2^9 - 6400*MZ2^9*(-33 + 4*Pi^2) - 
          192*MW2^8*MZ2*(-432311 + 2768*Pi^2 + 80064*SW2) + 
          MW2*MZ2^8*(-3107535 + 524550*SW2 + 64*Pi^2*(4871 + 54*SW2)) + 
          12*MW2^4*MZ2^5*(177*(69391 - 35071*SW2) + 
            8*Pi^2*(-52463 + 402*SW2)) - 32*MW2^7*MZ2^2*
           (6327033 - 2118000*SW2 + 8*Pi^2*(-9079 + 540*SW2)) + 
          3*MW2^3*MZ2^6*(-21142997 + 9663258*SW2 + 32*Pi^2*
             (34030 + 783*SW2)) - 2*MW2^2*MZ2^7*(-9227769 + 3195048*SW2 + 
            16*Pi^2*(43009 + 1035*SW2)) + 8*MW2^6*MZ2^3*
           (34737723 - 15369372*SW2 + 16*Pi^2*(-35677 + 2934*SW2)) - 
          16*MW2^5*MZ2^4*(15223761 - 7619055*SW2 + 
            4*Pi^2*(-88025 + 5022*SW2))) - MT2*MW2^3*(12656640*MW2^10 + 
          6400*MZ2^10*(-33 + 4*Pi^2) + 192*MW2^9*MZ2*(-337953 + 2768*Pi^2 + 
            71104*SW2) + 96*MW2^8*MZ2^2*(1394341 - 526924*SW2 + 
            360*Pi^2*(-57 + 4*SW2)) - 8*MW2*MZ2^9*(-309900 + 65535*SW2 + 
            8*Pi^2*(3671 + 54*SW2)) - 12*MW2^3*MZ2^7*(-2552365 + 
            1378919*SW2 + 8*Pi^2*(10789 + 180*SW2)) + 160*MW2^6*MZ2^4*
           (342561 - 245931*SW2 + 2*Pi^2*(-7703 + 198*SW2)) - 
          3*MW2^4*MZ2^6*(15325497 - 8681950*SW2 + 96*Pi^2*
             (-1267 + 401*SW2)) + MW2^2*MZ2^8*(-11773101 + 4891110*SW2 + 
            32*Pi^2*(23383 + 711*SW2)) - 8*MW2^7*MZ2^3*(16951905 - 
            8900892*SW2 + 16*Pi^2*(-23341 + 2214*SW2)) + 
          4*MW2^5*MZ2^5*(6008073 - 2192589*SW2 + 8*Pi^2*
             (32741 + 6102*SW2))) + 3*MT2^4*MW2*(11264000*MW2^9 + 
          25*MZ2^9*(-8475 + 1024*Pi^2) + 320*MW2^8*MZ2*(-204497 + 1384*Pi^2 + 
            37792*SW2) - MW2*MZ2^8*(-2911093 + 533188*SW2 + 
            64*Pi^2*(4471 + 54*SW2)) - 12*MW2^4*MZ2^5*(10713507 - 
            5402354*SW2 + 24*Pi^2*(-15049 + 137*SW2)) + 
          2*MW2^2*MZ2^7*(-8367523 + 2980028*SW2 + 48*Pi^2*
             (12689 + 309*SW2)) - 48*MW2^6*MZ2^3*(4770751 - 2065738*SW2 + 
            8*Pi^2*(-10072 + 825*SW2)) + 32*MW2^7*MZ2^2*
           (5077039 - 1670662*SW2 + 4*Pi^2*(-15247 + 900*SW2)) + 
          8*MW2^5*MZ2^4*(25861689 - 12746988*SW2 + 
            4*Pi^2*(-150349 + 8676*SW2)) - 4*MW2^3*MZ2^6*
           (8*Pi^2*(88733 + 1962*SW2) + 19*(-742240 + 342849*SW2))) - 
        MT2^3*MW2*(43622400*MW2^10 + 6400*MZ2^10*(-33 + 4*Pi^2) + 
          320*MW2^9*MZ2*(-779001 + 5536*Pi^2 + 146688*SW2) - 
          6*MW2*MZ2^9*(-236660 + 87335*SW2 + 32*Pi^2*(557 + 18*SW2)) - 
          4*MW2^5*MZ2^5*(102188049 - 52165425*SW2 + 
            16*Pi^2*(-234259 + 180*SW2)) + 96*MW2^8*MZ2^2*
           (6323527 - 2107858*SW2 + 16*Pi^2*(-4967 + 300*SW2)) - 
          8*MW2^7*MZ2^3*(103913913 - 45613728*SW2 + 160*Pi^2*
             (-11435 + 954*SW2)) + MW2^3*MZ2^7*(-32969355 + 7633428*SW2 + 
            32*Pi^2*(103606 + 2907*SW2)) + 8*MW2^6*MZ2^4*
           (89416767 - 44852013*SW2 + 32*Pi^2*(-68258 + 3789*SW2)) - 
          MW2^4*MZ2^6*(-154609209 + 68620560*SW2 + 32*Pi^2*
             (285335 + 9162*SW2)) + 2*MW2^2*MZ2^8*
           (16*Pi^2*(-12527 + 171*SW2) + 3*(80013 + 368999*SW2))) + 
        MT2^2*MW2^2*(32071680*MW2^10 + 12800*MZ2^10*(-33 + 4*Pi^2) + 
          192*MW2^9*MZ2*(-916553 + 6920*Pi^2 + 180000*SW2) + 
          MW2^3*MZ2^7*(25554885 - 18115770*SW2 + 2816*Pi^2*(40 + 9*SW2)) + 
          8*MW2^6*MZ2^4*(45457566 - 24519657*SW2 + 428*Pi^2*
             (-2977 + 144*SW2)) + 2*MW2^2*MZ2^8*(-7746771 + 3828405*SW2 + 
            32*Pi^2*(12299 + 495*SW2)) - 48*MW2^7*MZ2^3*
           (10482819 - 4860760*SW2 + 24*Pi^2*(-8301 + 725*SW2)) + 
          32*MW2^8*MZ2^2*(12631701 - 4399104*SW2 + 
            4*Pi^2*(-42281 + 2700*SW2)) - 3*MW2*MZ2^9*
           (384*Pi^2*(319 + 6*SW2) + 5*(-274159 + 69778*SW2)) - 
          6*MW2^4*MZ2^6*(48*Pi^2*(11673 + 943*SW2) - 
            5*(243658 + 108229*SW2)) + 4*MW2^5*MZ2^5*
           (8*Pi^2*(234130 + 6813*SW2) + 9*(-3940395 + 2148604*SW2)))) + 
      MH2*(-3*MT2^7*MZ2*SW2*(40960*MW2^6 - 675*MZ2^6 + 
          4*MW2*MZ2^5*(2407 - 2137*SW2) + 64*MW2^5*MZ2*(-2793 + 640*SW2) + 
          8*MW2^2*MZ2^4*(-3324 + 2485*SW2) - 32*MW2^4*MZ2^2*
           (-6799 + 4306*SW2) + 8*MW2^3*MZ2^3*(-7757 + 9648*SW2)) - 
        MT2^6*(2826240*MW2^8 + 25*MZ2^8*(8367 - 1024*Pi^2) + 
          64*MW2^7*MZ2*(-247749 + 1384*Pi^2 + 46752*SW2) + 
          12*MW2^3*MZ2^5*(-1555761 + 784576*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          MW2*MZ2^7*(-1803351 + 498906*SW2 + 64*Pi^2*(2471 + 54*SW2)) + 
          32*MW2^6*MZ2^2*(1133331 - 402108*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          2*MW2^2*MZ2^6*(-3605742 + 1536249*SW2 + 16*Pi^2*
             (13357 + 387*SW2)) + 24*MW2^4*MZ2^4*(1453944 - 766939*SW2 + 
            4*Pi^2*(-8567 + 456*SW2)) - 16*MW2^5*MZ2^3*
           (2817483 - 1340196*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        MT2^5*(14376960*MW2^9 + 6400*MZ2^9*(-33 + 4*Pi^2) + 
          192*MW2^8*MZ2*(-432311 + 2768*Pi^2 + 80064*SW2) - 
          MW2*MZ2^8*(-3107535 + 524550*SW2 + 64*Pi^2*(4871 + 54*SW2)) - 
          12*MW2^4*MZ2^5*(12283935 - 6206895*SW2 + 
            8*Pi^2*(-52463 + 402*SW2)) + 32*MW2^7*MZ2^2*
           (6324873 - 2118000*SW2 + 8*Pi^2*(-9079 + 540*SW2)) - 
          3*MW2^3*MZ2^6*(-21154133 + 9672858*SW2 + 32*Pi^2*
             (34030 + 783*SW2)) + 2*MW2^2*MZ2^7*(-9230073 + 3197352*SW2 + 
            16*Pi^2*(43009 + 1035*SW2)) - 8*MW2^6*MZ2^3*
           (34716411 - 15360732*SW2 + 16*Pi^2*(-35677 + 2934*SW2)) + 
          16*MW2^5*MZ2^4*(15216921 - 7612719*SW2 + 
            4*Pi^2*(-88025 + 5022*SW2))) + MT2*MW2^3*(12656640*MW2^10 + 
          6400*MZ2^10*(-33 + 4*Pi^2) + 192*MW2^9*MZ2*(-337953 + 2768*Pi^2 + 
            71104*SW2) + 96*MW2^8*MZ2^2*(1393621 - 526924*SW2 + 
            360*Pi^2*(-57 + 4*SW2)) - 8*MW2*MZ2^9*(-309900 + 65535*SW2 + 
            8*Pi^2*(3671 + 54*SW2)) - 12*MW2^3*MZ2^7*(-2553997 + 
            1380167*SW2 + 8*Pi^2*(10789 + 180*SW2)) + 32*MW2^6*MZ2^4*
           (1713057 - 1227927*SW2 + 10*Pi^2*(-7703 + 198*SW2)) - 
          3*MW2^4*MZ2^6*(15317433 - 8668894*SW2 + 96*Pi^2*
             (-1267 + 401*SW2)) + MW2^2*MZ2^8*(-11777709 + 4895718*SW2 + 
            32*Pi^2*(23383 + 711*SW2)) - 8*MW2^7*MZ2^3*(16936353 - 
            8892252*SW2 + 16*Pi^2*(-23341 + 2214*SW2)) + 
          4*MW2^5*MZ2^5*(5982441 - 2176749*SW2 + 8*Pi^2*
             (32741 + 6102*SW2))) - 3*MT2^4*MW2*(11264000*MW2^9 + 
          25*MZ2^9*(-8475 + 1024*Pi^2) + 320*MW2^8*MZ2*(-204497 + 1384*Pi^2 + 
            37792*SW2) - MW2*MZ2^8*(-2911093 + 533188*SW2 + 
            64*Pi^2*(4471 + 54*SW2)) - 12*MW2^4*MZ2^5*(10714755 - 
            5401586*SW2 + 24*Pi^2*(-15049 + 137*SW2)) + 
          2*MW2^2*MZ2^7*(-8369827 + 2982332*SW2 + 48*Pi^2*
             (12689 + 309*SW2)) - 48*MW2^6*MZ2^3*(4767751 - 2064538*SW2 + 
            8*Pi^2*(-10072 + 825*SW2)) + 32*MW2^7*MZ2^2*
           (5075239 - 1670662*SW2 + 4*Pi^2*(-15247 + 900*SW2)) - 
          4*MW2^3*MZ2^6*(-14109760 + 6520179*SW2 + 
            8*Pi^2*(88733 + 1962*SW2)) + 8*MW2^5*MZ2^4*(25849737 - 
            12736188*SW2 + 4*Pi^2*(-150349 + 8676*SW2))) - 
        4*MW2^5*(MW2 + MZ2)*(522240*MW2^8 + 1600*MZ2^8*(33 - 4*Pi^2) + 
          16*MW2^7*MZ2*(-183873 + 1384*Pi^2 + 35232*SW2) + 
          2*MW2*MZ2^7*(-230700 + 65535*SW2 + 8*Pi^2*(2471 + 54*SW2)) + 
          8*MW2^6*MZ2^2*(888669 - 296370*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          MW2^2*MZ2^6*(-1877331 + 831192*SW2 + 8*Pi^2*(13357 + 387*SW2)) + 
          6*MW2^4*MZ2^4*(1392231 - 695586*SW2 + 4*Pi^2*(-8567 + 456*SW2)) - 
          4*MW2^5*MZ2^3*(2426247 - 1059486*SW2 + 8*Pi^2*(-5461 + 459*SW2)) + 
          3*MW2^3*MZ2^5*(8*Pi^2*(7316 + 9*SW2) + 19*(-84329 + 42870*SW2))) + 
        MT2^3*MW2*(43622400*MW2^10 + 6400*MZ2^10*(-33 + 4*Pi^2) + 
          320*MW2^9*MZ2*(-779001 + 5536*Pi^2 + 146688*SW2) - 
          6*MW2*MZ2^9*(-236660 + 87335*SW2 + 32*Pi^2*(557 + 18*SW2)) - 
          4*MW2^5*MZ2^5*(102216561 - 52166577*SW2 + 
            16*Pi^2*(-234259 + 180*SW2)) + 96*MW2^8*MZ2^2*
           (6321127 - 2107858*SW2 + 16*Pi^2*(-4967 + 300*SW2)) - 
          8*MW2^7*MZ2^3*(103844793 - 45584928*SW2 + 160*Pi^2*
             (-11435 + 954*SW2)) + MW2^3*MZ2^7*(-32972811 + 7641492*SW2 + 
            32*Pi^2*(103606 + 2907*SW2)) + 8*MW2^6*MZ2^4*
           (89377023 - 44811693*SW2 + 32*Pi^2*(-68258 + 3789*SW2)) - 
          MW2^4*MZ2^6*(-154726713 + 68730000*SW2 + 32*Pi^2*
             (285335 + 9162*SW2)) + 2*MW2^2*MZ2^8*
           (16*Pi^2*(-12527 + 171*SW2) + 3*(79245 + 369767*SW2))) - 
        MT2^2*MW2^2*(32071680*MW2^10 + 12800*MZ2^10*(-33 + 4*Pi^2) + 
          192*MW2^9*MZ2*(-916553 + 6920*Pi^2 + 180000*SW2) + 
          MW2^3*MZ2^7*(25575621 - 18127290*SW2 + 2816*Pi^2*(40 + 9*SW2)) + 
          8*MW2^6*MZ2^4*(45441150 - 24494457*SW2 + 428*Pi^2*
             (-2977 + 144*SW2)) + 2*MW2^2*MZ2^8*(-7751379 + 3833013*SW2 + 
            32*Pi^2*(12299 + 495*SW2)) - 48*MW2^7*MZ2^3*
           (10475019 - 4857160*SW2 + 24*Pi^2*(-8301 + 725*SW2)) - 
          6*MW2^4*MZ2^6*(-1232498 - 525017*SW2 + 48*Pi^2*(11673 + 943*SW2)) + 
          32*MW2^8*MZ2^2*(12626301 - 4399104*SW2 + 
            4*Pi^2*(-42281 + 2700*SW2)) - 3*MW2*MZ2^9*
           (384*Pi^2*(319 + 6*SW2) + 5*(-274159 + 69778*SW2)) + 
          4*MW2^5*MZ2^5*(8*Pi^2*(234130 + 6813*SW2) + 
            9*(-3945035 + 2150556*SW2))))))/(1296*MW*(MT2 - MW2)^2*
     (-MH2 + 4*MW2)*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (CHWB*MH2*(MW2 - CW2*MZ2)*(MH2^2*MW2*(6016*MW2^3 - 12584*MW2^2*MZ2 + 
        10566*MW2*MZ2^2 - 3611*MZ2^3) + 
      8*MW2^3*(4928*MW2^3 - 8312*MW2^2*MZ2 + 6644*MW2*MZ2^2 - 2525*MZ2^3) + 
      MH2^3*(768*MW2^3 - 1000*MW2^2*MZ2 + 602*MW2*MZ2^2 - 211*MZ2^3) + 
      MH2*(-46208*MW2^5 + 84400*MW2^4*MZ2 - 65616*MW2^3*MZ2^2 + 
        22294*MW2^2*MZ2^3))*B0i[bb0, 0, 0, MH2])/(72*MW*(MH2 - 4*MW2)*
     (MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MT2*(-18*MT2^8*MZ2*(32*MW2^5 - 288*MW2^4*MZ2 + 
        MW2*MZ2^4*(93 - 32*SW2) - 60*MW2^3*MZ2^2*(-7 + 4*SW2) + 
        4*MW2^2*MZ2^3*(-47 + 46*SW2) + MZ2^5*(-69 + 64*SW2)) + 
      4*MW2^6*(MW2^2 - MZ2^2)*(5120*MW2^6 + 90*CW2*MZ2^6 + 
        224*MW2^5*MZ2*(-93 + 19*SW2) - 4*MW2*MZ2^5*(-428 + 653*SW2) - 
        8*MW2^4*MZ2^2*(-3161 + 2342*SW2) + 4*MW2^3*MZ2^3*(-1586 + 3069*SW2) + 
        MW2^2*MZ2^4*(-4791 + 3448*SW2)) + 
      MT2^7*(-20480*MW2^7 + 9*MZ2^7*(143 - 128*SW2) - 
        128*MW2^6*MZ2*(-829 + 160*SW2) - 256*MW2^4*MZ2^3*(-690 + 493*SW2) + 
        64*MW2^5*MZ2^2*(-3346 + 1293*SW2) + MW2*MZ2^6*(-4609 + 3088*SW2) + 
        2*MW2^2*MZ2^5*(-3925 + 4956*SW2) + 4*MW2^3*MZ2^4*
         (-9239 + 12374*SW2)) - 2*MT2*MW2^4*(71680*MW2^9 + 180*CW2*MZ2^9 + 
        MW2^4*MZ2^5*(164453 - 195186*SW2) + 16*MW2^7*MZ2^2*
         (26577 - 17270*SW2) + MW2*MZ2^8*(2749 - 3199*SW2) + 
        MW2^3*MZ2^6*(24113 + 1595*SW2) + 32*MW2^8*MZ2*(-10029 + 1916*SW2) + 
        MW2^2*MZ2^7*(-25721 + 27670*SW2) + 4*MW2^6*MZ2^3*
         (-5667 + 56848*SW2) + 2*MW2^5*MZ2^4*(-159545 + 78674*SW2)) + 
      MT2^6*(143360*MW2^8 + 45*MZ2^8 + 2*MW2^3*MZ2^5*(53637 - 37574*SW2) - 
        8*MW2*MZ2^7*(-37 + 73*SW2) + 128*MW2^7*MZ2*(-5837 + 1093*SW2) - 
        128*MW2^6*MZ2^2*(-11370 + 4663*SW2) + 5*MW2^2*MZ2^6*
         (-6119 + 6076*SW2) + 16*MW2^5*MZ2^3*(-74266 + 53071*SW2) - 
        4*MW2^4*MZ2^4*(-64913 + 84870*SW2)) + 
      MT2^2*MW2^3*(430080*MW2^9 + 2*MW2^4*MZ2^5*(460295 - 442922*SW2) + 
        90*MZ2^9*(7 - 13*SW2) + 128*MW2^8*MZ2*(-16114 + 2955*SW2) - 
        3*MW2*MZ2^8*(-5429 + 5972*SW2) - 64*MW2^7*MZ2^2*
         (-50981 + 26984*SW2) + 4*MW2^5*MZ2^4*(-255969 + 31754*SW2) + 
        2*MW2^2*MZ2^7*(-50144 + 45335*SW2) + 16*MW2^6*MZ2^3*
         (-88297 + 118245*SW2) + MW2^3*MZ2^6*(-30863 + 148380*SW2)) + 
      MT2^4*MW2*(716800*MW2^9 + 45*MZ2^9 + 12*MW2^5*MZ2^4*
         (60883 - 121888*SW2) + 6*MW2^4*MZ2^5*(147095 - 99552*SW2) + 
        MW2*MZ2^8*(2933 - 2726*SW2) + 10*MW2^2*MZ2^7*(686 - 2017*SW2) + 
        320*MW2^8*MZ2*(-11575 + 2078*SW2) + 4*MW2^3*MZ2^6*
         (-74629 + 80760*SW2) - 32*MW2^7*MZ2^2*(-216419 + 94142*SW2) + 
        24*MW2^6*MZ2^3*(-219279 + 171718*SW2)) - 
      2*MT2^5*MW2*(215040*MW2^8 + 2*MW2^4*MZ2^4*(186645 - 257794*SW2) + 
        MW2^3*MZ2^5*(199727 - 124334*SW2) + MW2*MZ2^7*(8224 - 9025*SW2) + 
        9*MZ2^8*(-49 + 44*SW2) + 32*MW2^7*MZ2*(-35117 + 6396*SW2) - 
        80*MW2^6*MZ2^2*(-27053 + 11330*SW2) + MW2^2*MZ2^6*
         (-83284 + 79839*SW2) + 4*MW2^5*MZ2^3*(-438263 + 319176*SW2)) + 
      MT2^3*MW2^2*(-716800*MW2^9 + MW2^3*MZ2^6*(225475 - 326932*SW2) + 
        16*MW2^6*MZ2^3*(255327 - 235268*SW2) + 3*MW2^2*MZ2^7*
         (21233 - 13470*SW2) + 45*MZ2^9*(-7 + 12*SW2) - 
        256*MW2^8*MZ2*(-14071 + 2530*SW2) + 3*MW2*MZ2^8*(-4763 + 4838*SW2) + 
        64*MW2^7*MZ2^2*(-99005 + 46299*SW2) + 4*MW2^5*MZ2^4*
         (73979 + 206362*SW2) + 2*MW2^4*MZ2^5*(-602387 + 482868*SW2)))*
     B0i[bb0, 0, 0, MT2])/(216*MW*(MT2 - MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-8*MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) - 
      4*MW2^2*(6*MT2^8*MZ2*(2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
          17*MW2*MZ2^2 - 5*MZ2^3) + 4*MW2^6*(MW2 + MZ2)*
         (1248*MW2^7 + MW2*MZ2^6*(3103 - 2919*SW2) + 16*MW2^6*MZ2*
           (541 - 102*SW2) + 4*MZ2^7*(-79 + 49*SW2) + 272*MW2^5*MZ2^2*
           (-124 + 59*SW2) - 40*MW2^4*MZ2^3*(-839 + 661*SW2) + 
          MW2^2*MZ2^5*(-7972 + 7201*SW2) + MW2^3*MZ2^4*(-4551 + 7324*SW2)) - 
        2*MT2^7*(2496*MW2^7 + 4*MW2^4*MZ2^3*(16723 - 12590*SW2) + 
          MW2*MZ2^6*(6092 - 5433*SW2) - 64*MW2^6*MZ2*(-281 + 60*SW2) + 
          MZ2^7*(-647 + 467*SW2) + 16*MW2^5*MZ2^2*(-4273 + 1976*SW2) + 
          2*MW2^3*MZ2^4*(-4263 + 6724*SW2) + MW2^2*MZ2^5*
           (-15923 + 13658*SW2)) + MT2*MW2^4*(-34944*MW2^9 + 
          MW2*MZ2^8*(17573 - 14932*SW2) + 16*MZ2^9*(-79 + 49*SW2) + 
          64*MW2^8*MZ2*(-4093 + 732*SW2) - 3*MW2^3*MZ2^6*(-7245 + 932*SW2) - 
          66*MW2^4*MZ2^5*(-6499 + 6282*SW2) - 64*MW2^7*MZ2^2*
           (-12643 + 6517*SW2) + 16*MW2^6*MZ2^3*(-22802 + 29349*SW2) + 
          2*MW2^2*MZ2^7*(-36155 + 33774*SW2) + 4*MW2^5*MZ2^4*
           (-135523 + 68386*SW2)) + MT2^6*(34944*MW2^8 + 
          MW2^2*MZ2^6*(117455 - 102748*SW2) + 2*MZ2^8*(662 - 467*SW2) - 
          64*MW2^7*MZ2*(-3763 + 822*SW2) + 64*MW2^6*MZ2^2*
           (-15336 + 6979*SW2) - 64*MW2^5*MZ2^3*(-16708 + 11939*SW2) + 
          20*MW2^4*MZ2^4*(-12877 + 14368*SW2) + MW2*MZ2^7*
           (-21509 + 17254*SW2) + 2*MW2^3*MZ2^5*(-101657 + 81894*SW2)) + 
        MT2^5*MW2*(-104832*MW2^8 + 4*MW2^4*MZ2^4*(227195 - 241798*SW2) + 
          2*MW2^3*MZ2^5*(294945 - 231514*SW2) + 2*MW2*MZ2^7*
           (38417 - 31458*SW2) + 192*MW2^7*MZ2*(-3703 + 804*SW2) + 
          MZ2^8*(-5311 + 3556*SW2) - 64*MW2^6*MZ2^2*(-46348 + 20949*SW2) + 
          16*MW2^5*MZ2^3*(-208553 + 147139*SW2) + MW2^2*MZ2^6*
           (-383809 + 336820*SW2)) + MT2^3*MW2^2*(-174720*MW2^9 + 
          4*MW2^5*MZ2^4*(57657 - 200936*SW2) + 3*MW2*MZ2^8*
           (12329 - 11278*SW2) + 3*MZ2^9*(-1319 + 914*SW2) + 
          256*MW2^8*MZ2*(-4727 + 960*SW2) - 494*MW2^4*MZ2^5*
           (-3043 + 2542*SW2) + 2*MW2^2*MZ2^7*(-24275 + 23417*SW2) - 
          32*MW2^7*MZ2^2*(-147377 + 68356*SW2) + 2*MW2^3*MZ2^6*
           (-242875 + 238443*SW2) + 8*MW2^6*MZ2^3*(-570479 + 442114*SW2)) + 
        2*MT2^4*MW2*(87360*MW2^9 + 2*MW2^3*MZ2^6*(151432 - 137463*SW2) + 
          2*MZ2^9*(331 - 241*SW2) - 320*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-1439 + 1717*SW2) + MW2^2*MZ2^7*(-37929 + 30728*SW2) + 
          16*MW2^7*MZ2^2*(-152535 + 69334*SW2) + 2*MW2^5*MZ2^4*
           (-290135 + 351276*SW2) + MW2^4*MZ2^5*(-573029 + 457322*SW2) - 
          4*MW2^6*MZ2^3*(-662465 + 478772*SW2)) + MT2^2*MW2^3*
         (104832*MW2^9 + MW2^3*MZ2^6*(156331 - 186232*SW2) + 
          MW2^2*MZ2^7*(128951 - 118854*SW2) + 4*MW2^5*MZ2^4*
           (171877 - 23072*SW2) + 3*MZ2^9*(1299 - 824*SW2) - 
          576*MW2^8*MZ2*(-1303 + 250*SW2) + 64*MW2^7*MZ2^2*
           (-41641 + 20085*SW2) - 80*MW2^6*MZ2^3*(-25387 + 22820*SW2) + 
          MW2*MZ2^8*(-43553 + 38546*SW2) + 2*MW2^4*MZ2^5*
           (-577215 + 512518*SW2))) + 
      MH2^2*(6*MT2^8*MZ2*(2*MW2 + MZ2)^2*(-8*MW2^3 + 20*MW2^2*MZ2 - 
          17*MW2*MZ2^2 + 5*MZ2^3) - 4*MW2^6*(MW2 + MZ2)*
         (1248*MW2^7 + MW2*MZ2^6*(3231 - 3047*SW2) + 26*MW2^4*MZ2^3*
           (1281 - 1010*SW2) + 16*MW2^6*MZ2*(541 - 102*SW2) + 
          4*MZ2^7*(-79 + 49*SW2) + 25*MW2^3*MZ2^4*(-177 + 290*SW2) + 
          4*MW2^5*MZ2^2*(-8387 + 4012*SW2) + MW2^2*MZ2^5*
           (-8152 + 7253*SW2)) + 2*MT2^7*(2496*MW2^7 + 
          MW2*MZ2^6*(6348 - 5689*SW2) + 16*MW2^4*MZ2^3*(4149 - 3125*SW2) - 
          64*MW2^6*MZ2*(-281 + 60*SW2) + MZ2^7*(-647 + 467*SW2) + 
          14*MW2^3*MZ2^4*(-591 + 950*SW2) + 8*MW2^5*MZ2^2*
           (-8501 + 3952*SW2) + MW2^2*MZ2^5*(-16283 + 13762*SW2)) + 
        MT2^6*(-34944*MW2^8 + 2*MW2^3*MZ2^5*(104429 - 82770*SW2) + 
          16*MW2^6*MZ2^2*(61029 - 27916*SW2) + 12*MW2^4*MZ2^4*
           (21083 - 23714*SW2) + MW2*MZ2^7*(22021 - 17766*SW2) + 
          2*MZ2^8*(-662 + 467*SW2) + 64*MW2^7*MZ2*(-3763 + 822*SW2) + 
          8*MW2^5*MZ2^3*(-132685 + 94882*SW2) + MW2^2*MZ2^6*
           (-121759 + 106540*SW2)) + MT2*MW2^4*(34944*MW2^9 + 
          4*MW2^5*MZ2^4*(135209 - 68184*SW2) + 24*MW2^6*MZ2^3*
           (15025 - 19356*SW2) + 18*MW2^2*MZ2^7*(4171 - 3878*SW2) + 
          16*MZ2^9*(79 - 49*SW2) + 5*MW2^3*MZ2^6*(-4307 + 68*SW2) - 
          64*MW2^8*MZ2*(-4093 + 732*SW2) + MW2*MZ2^8*(-18085 + 15444*SW2) + 
          16*MW2^7*MZ2^2*(-50257 + 26068*SW2) + 2*MW2^4*MZ2^5*
           (-215471 + 207082*SW2)) + MT2^5*MW2*(104832*MW2^8 + 
          MW2^2*MZ2^6*(397441 - 348404*SW2) + MZ2^8*(5311 - 3556*SW2) - 
          192*MW2^7*MZ2*(-3703 + 804*SW2) + 2*MW2*MZ2^7*
           (-39441 + 32482*SW2) + 14*MW2^3*MZ2^5*(-43359 + 33470*SW2) + 
          16*MW2^6*MZ2^2*(-184447 + 83796*SW2) + 4*MW2^4*MZ2^4*
           (-223533 + 239524*SW2) - 8*MW2^5*MZ2^3*(-414079 + 292388*SW2)) - 
        2*MT2^4*MW2*(87360*MW2^9 + 2*MW2^3*MZ2^6*(156686 - 142129*SW2) + 
          2*MZ2^9*(331 - 241*SW2) - 320*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-1567 + 1845*SW2) + MW2^2*MZ2^7*(-38849 + 31904*SW2) + 
          8*MW2^7*MZ2^2*(-303495 + 138668*SW2) - 8*MW2^6*MZ2^3*
           (-328785 + 237811*SW2) + 2*MW2^5*MZ2^4*(-284635 + 347786*SW2) + 
          MW2^4*MZ2^5*(-586381 + 461342*SW2)) + MT2^2*MW2^3*
         (-104832*MW2^9 + MW2*MZ2^8*(45089 - 40082*SW2) + 
          576*MW2^8*MZ2*(-1303 + 250*SW2) + 3*MZ2^9*(-1299 + 824*SW2) + 
          4*MW2^5*MZ2^4*(-172713 + 23726*SW2) - 16*MW2^7*MZ2^2*
           (-165619 + 80340*SW2) + MW2^2*MZ2^7*(-133671 + 122038*SW2) + 
          MW2^3*MZ2^6*(-161971 + 195056*SW2) + 8*MW2^6*MZ2^3*
           (-251653 + 226310*SW2) - 2*MW2^4*MZ2^5*(-581991 + 512882*SW2)) + 
        MT2^3*MW2^2*(174720*MW2^9 + 2*MW2^3*MZ2^6*(251079 - 246959*SW2) + 
          16*MW2^6*MZ2^3*(283017 - 219482*SW2) + 2*MW2^2*MZ2^7*
           (25355 - 23729*SW2) + 3*MZ2^9*(1319 - 914*SW2) - 
          256*MW2^8*MZ2*(-4727 + 960*SW2) + 3*MW2*MZ2^8*
           (-12841 + 11790*SW2) + 16*MW2^7*MZ2^2*(-293179 + 136712*SW2) + 
          4*MW2^5*MZ2^4*(-53787 + 198346*SW2) + 2*MW2^4*MZ2^5*
           (-762697 + 630434*SW2))) + 
      MH2*MW2*(30*MT2^8*MZ2*(2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
          17*MW2*MZ2^2 - 5*MZ2^3) + 4*MW2^6*(MW2 + MZ2)*
         (6240*MW2^7 + MW2*MZ2^6*(16059 - 15139*SW2) + 
          20*MZ2^7*(-79 + 49*SW2) - 80*MW2^6*MZ2*(-541 + 102*SW2) + 
          80*MW2^5*MZ2^2*(-2120 + 1003*SW2) - 8*MW2^4*MZ2^3*
           (-21267 + 16645*SW2) + MW2^2*MZ2^5*(-40556 + 36157*SW2) + 
          MW2^3*MZ2^4*(-23979 + 37996*SW2)) - 
        2*MT2^7*(12480*MW2^7 + MW2*MZ2^6*(31548 - 28253*SW2) - 
          320*MW2^6*MZ2*(-281 + 60*SW2) + 5*MZ2^7*(-647 + 467*SW2) + 
          80*MW2^5*MZ2^2*(-4297 + 1976*SW2) + 2*MW2^3*MZ2^4*
           (-22539 + 34996*SW2) - 4*MW2^4*MZ2^3*(-84783 + 63430*SW2) + 
          MW2^2*MZ2^5*(-81007 + 68594*SW2)) + MT2*MW2^4*
         (-174720*MW2^9 + 2*MW2^4*MZ2^5*(1096543 - 1051586*SW2) + 
          19*MW2*MZ2^8*(4739 - 4044*SW2) + 80*MZ2^9*(-79 + 49*SW2) + 
          320*MW2^8*MZ2*(-4093 + 732*SW2) + MW2^3*MZ2^6*(99683 + 4324*SW2) - 
          320*MW2^7*MZ2^2*(-12727 + 6517*SW2) + 48*MW2^6*MZ2^3*
           (-39046 + 49475*SW2) + 6*MW2^2*MZ2^7*(-62173 + 57842*SW2) + 
          4*MW2^5*MZ2^4*(-679351 + 336138*SW2)) + 
        MT2^6*(174720*MW2^8 + MW2^2*MZ2^6*(605291 - 529580*SW2) + 
          10*MZ2^8*(662 - 467*SW2) - 320*MW2^7*MZ2*(-3763 + 822*SW2) + 
          320*MW2^6*MZ2^2*(-15420 + 6979*SW2) + 108*MW2^4*MZ2^4*
           (-12327 + 13696*SW2) - 64*MW2^5*MZ2^3*(-84622 + 60115*SW2) + 
          MW2*MZ2^7*(-109721 + 88446*SW2) + 2*MW2^3*MZ2^5*
           (-515581 + 408846*SW2)) + MT2^3*MW2^2*(-873600*MW2^9 + 
          2*MW2^4*MZ2^5*(3820841 - 3155770*SW2) + 
          15*MZ2^9*(-1319 + 914*SW2) + 1280*MW2^8*MZ2*(-4727 + 960*SW2) - 
          3*MW2*MZ2^8*(-63821 + 58566*SW2) - 160*MW2^7*MZ2^2*
           (-148217 + 68356*SW2) + 2*MW2^2*MZ2^7*(-125551 + 117997*SW2) - 
          20*MW2^5*MZ2^4*(-65649 + 210568*SW2) + 40*MW2^6*MZ2^3*
           (-578655 + 445474*SW2) + 2*MW2^3*MZ2^6*(-1259799 + 1238551*SW2)) + 
        MT2^5*MW2*(-524160*MW2^8 + 4*MW2^4*MZ2^4*(1171023 - 1241726*SW2) + 
          2*MW2^3*MZ2^5*(1494165 - 1152946*SW2) + 2*MW2*MZ2^7*
           (196437 - 161642*SW2) + 960*MW2^7*MZ2*(-3703 + 804*SW2) + 
          5*MZ2^8*(-5311 + 3556*SW2) - 320*MW2^6*MZ2^2*(-46600 + 20949*SW2) + 
          16*MW2^5*MZ2^3*(-1055989 + 740735*SW2) + MW2^2*MZ2^6*
           (-1975877 + 1732228*SW2)) + 2*MT2^4*MW2*(436800*MW2^9 + 
          10*MZ2^9*(331 - 241*SW2) - 1600*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-7739 + 9129*SW2) + 80*MW2^7*MZ2^2*
           (-153375 + 69334*SW2) + MW2^2*MZ2^7*(-193693 + 158776*SW2) + 
          10*MW2^5*MZ2^4*(-300847 + 361868*SW2) - 20*MW2^6*MZ2^3*
           (-671121 + 482132*SW2) - 2*MW2^3*MZ2^6*(-780904 + 708491*SW2) + 
          MW2^4*MZ2^5*(-2906297 + 2285410*SW2)) + MT2^2*MW2^3*
         (524160*MW2^9 + MW2^3*MZ2^6*(828119 - 990328*SW2) + 
          MW2^2*MZ2^7*(663987 - 606974*SW2) + 15*MZ2^9*(1299 - 824*SW2) - 
          2880*MW2^8*MZ2*(-1303 + 250*SW2) + 320*MW2^7*MZ2^2*
           (-41893 + 20085*SW2) - 4*MW2^5*MZ2^4*(-848241 + 91264*SW2) + 
          MW2*MZ2^8*(-224293 + 199258*SW2) - 16*MW2^6*MZ2^3*
           (-645739 + 575540*SW2) + 2*MW2^4*MZ2^5*(-2941563 + 2588494*SW2))))*
     B0i[bb0, 0, 0, MW2])/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*(3072*MW2^8 + 32*CW2*MZ2^8 + 
      MW2*MZ2^6*(32*CW2*MH2 + MZ2*(597 - 419*SW2)) + 
      2*MW2^3*MZ2^4*(23*MZ2*(160 - 199*SW2) + MH2*(54 - 46*SW2)) + 
      384*MW2^7*MZ2*(-13 + 20*SW2) - 288*MW2^6*MZ2^2*(2 + 45*SW2) + 
      4*MW2^5*MZ2^2*(30*MH2 + MZ2*(2045 + 804*SW2)) + 
      MW2^2*MZ2^5*(16*MH2*(-3 + SW2) + MZ2*(-2795 + 2577*SW2)) + 
      2*MW2^4*MZ2^3*(2*MH2*(-53 + 30*SW2) + MZ2*(-5439 + 4804*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(36*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW*SW2) - (CHWB*CW2*(MW2 - CW2*MZ2)*
     (MH2^2*(640*MW2^3 - 1528*MW2^2*MZ2 + 1286*MW2*MZ2^2 - 377*MZ2^3) - 
      4*MH2*(2992*MW2^4 - 7936*MW2^3*MZ2 + 8230*MW2^2*MZ2^2 - 
        4179*MW2*MZ2^3 + 914*MZ2^4) + 12*(704*MW2^5 - 32*MW2^4*MZ2 - 
        2768*MW2^3*MZ2^2 + 3604*MW2^2*MZ2^3 - 1879*MW2*MZ2^4 + 392*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(72*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW*SW2) + 
   (CHWB*(-36*MT2^4*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (4*MW2^3 + MZ2^3 - MW2*MZ2^2*(-2 + SW2) + MW2^2*MZ2*(-7 + 4*SW2)) + 
      3*MW2^2*(MW2 + MZ2)*(768*MW2^7 + 2*MW2^3*MZ2^4*(583 - 204*SW2) + 
        2*MW2^2*MZ2^5*(198 - 107*SW2) + MZ2^7*(19 + 11*SW2) - 
        192*MW2^5*MZ2^2*(-13 + 12*SW2) + 96*MW2^6*MZ2*(-19 + 20*SW2) + 
        12*MW2^4*MZ2^3*(-229 + 80*SW2) + MW2*MZ2^6*(-273 + 107*SW2)) + 
      MT2^3*(-9088*MW2^7 + 90*MZ2^7 + 16*MW2^4*MZ2^3*(3387 - 2873*SW2) - 
        64*MW2^6*MZ2*(-739 + 142*SW2) + 80*MW2^5*MZ2^2*(-1045 + 474*SW2) - 
        4*MW2*MZ2^6*(-496 + 595*SW2) + 8*MW2^2*MZ2^5*(-1457 + 1164*SW2) + 
        2*MW2^3*MZ2^4*(391 + 4994*SW2)) + 
      MT2^2*MW2*(23936*MW2^7 + 2*MW2^3*MZ2^4*(6691 - 14578*SW2) + 
        3*MZ2^7*(19 - 4*SW2) + 64*MW2^6*MZ2*(-1811 + 428*SW2) - 
        32*MW2^5*MZ2^2*(-6368 + 2937*SW2) - 4*MW2^2*MZ2^5*
         (-5873 + 4380*SW2) + MW2*MZ2^6*(-5579 + 5144*SW2) + 
        8*MW2^4*MZ2^3*(-17895 + 13598*SW2)) - 
      2*MT2*MW2*(8000*MW2^8 - 45*MZ2^8 + MW2^3*MZ2^5*(8641 - 11318*SW2) + 
        MW2^2*MZ2^6*(4089 - 2749*SW2) + 32*MW2^7*MZ2*(-885 + 358*SW2) + 
        8*MW2^5*MZ2^3*(1046 + 971*SW2) + MW2*MZ2^7*(-1160 + 1133*SW2) - 
        8*MW2^6*MZ2^2*(-3601 + 2954*SW2) + MW2^4*MZ2^4*(-28381 + 17774*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(108*MW*MZ*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) - (CHWB*(8*MW2^3*(MW2 - CW2*MZ2)*(1680*MW2^6 + 3680*MW2^5*MZ2 - 
        3952*MW2^4*MZ2^2 - 2612*MW2^3*MZ2^3 + 997*MW2^2*MZ2^4 + 
        496*MW2*MZ2^5 + 8*MZ2^6) + 9*MT2^3*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(16*MW2^4 - 3*MZ2^4 + 
        4*MW2^2*MZ2^2*(13 - 10*SW2) + 2*MW2*MZ2^3*(3 - 2*SW2) + 
        8*MW2^3*MZ2*(-7 + 2*SW2)) - 18*MT2^4*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(8*MW2^3 + MZ2^3 + 
        4*MW2^2*MZ2*(-3 + 2*SW2)) + MT2^2*(14592*MW2^8 + 45*MZ2^8 + 
        256*MW2^7*MZ2*(49 + 57*SW2) + MW2*MZ2^7*(-397 + 244*SW2) + 
        16*MW2^6*MZ2^2*(-3789 + 1660*SW2) + 2*MW2^3*MZ2^5*(363 + 1900*SW2) - 
        8*MW2^4*MZ2^4*(-2277 + 2018*SW2) + 2*MW2^2*MZ2^6*(-2051 + 2398*SW2) - 
        8*MW2^5*MZ2^3*(-2375 + 3934*SW2)) - 
      MT2*MW2*(28032*MW2^8 + 64*CW2*MZ2^8 + 8*MW2^5*MZ2^3*
         (10681 - 11206*SW2) + MW2*MZ2^7*(3731 - 3840*SW2) + 
        4*MW2^4*MZ2^4*(10883 - 2490*SW2) + 128*MW2^7*MZ2*(118 + 219*SW2) + 
        MW2^2*MZ2^6*(-3557 + 500*SW2) + 16*MW2^6*MZ2^2*(-8515 + 2624*SW2) + 
        2*MW2^3*MZ2^5*(-18057 + 17686*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (72*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2^3*(2*MW2 + MZ2)*(280*MW2^4 + MW2*MZ2^3*(855 - 457*SW2) + 
      4*MW2^2*MZ2^2*(-149 + SW2) + 16*MW2^3*MZ2*(-15 + 13*SW2) + 
      5*MZ2^4*(-58 + 49*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*(2*MW2 + MZ2)*(MT2^3*(-2*MW2 + MZ2) + 
      MT2^2*MZ2*(MZ2 + 2*MW2*(-2 + SW2)) + MT2*MW2*(MW2^2*(6 - 12*SW2) + 
        5*MW2*MZ2*(1 - 2*SW2) + 2*MZ2^2*(-2 + SW2)) + 
      4*MW2^3*(MW2*(-1 + 3*SW2) + MZ2*(-2 + 5*SW2)))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW) - 
   (CHWB*MW2*(MW2 + MZ2)*(-29*CW2*MZ2^5 + MW2*MZ2^4*(41 - 47*SW2) + 
      2*MW2^2*MZ2^3*(15 - 29*SW2) + 16*MW2^5*(19 + 48*SW2) + 
      8*MW2^3*MZ2^2*(30 + 59*SW2) - 8*MW2^4*MZ2*(71 + 144*SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*(2*MW2 + MZ2)*(4*MT2*MW2*(2*CW2*MW2*MZ2 + CW2*MZ2^2 + 
        MW2^2*(3 - 6*SW2)) + 4*MT2^3*MZ2*SW2 + 
      MT2^2*MZ2*(MZ2 + 2*MW2*(-5 + 3*SW2)) + 
      2*MW2*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2)*(-(CW2*MZ2) + MW2*(-1 + 3*SW2)))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))*Class[4] - 
 (2*MZ2*VALPHAEFF^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[2, 2] - 360*MW2^2*MZ2*CHe[2, 2] + 
    282*MW2*MZ2^2*CHe[2, 2] - 98*MZ2^3*CHe[2, 2] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[2, 2] - 272*MW2^2*MZ2*CHl1[2, 2] + 
    190*MW2*MZ2^2*CHl1[2, 2] - 49*MZ2^3*CHl1[2, 2] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[2, 2] - 272*MW2^2*MZ2*CHl3[2, 2] + 
    190*MW2*MZ2^2*CHl3[2, 2] - 49*MZ2^3*CHl3[2, 2] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((-28*MT2*MW2^2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^3*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^4*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[1, 1])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[1, 1])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[1, 1])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[1, 1])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[1, 1])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MH2*MW2^2*MZ2*CHd[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MW2^3*MZ2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[1, 1])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[1, 1])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[1, 1])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHd[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHd[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (13*MW2*MZ2^3*CHd[1, 1])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[1, 1])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[1, 1])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[1, 1])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHd[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^3*SW2*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2*MZ2^3*SW2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[1, 1])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[1, 1])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[1, 1])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2^2*CHd[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MH2*MZ2^3*SW2^3*CHd[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^3*CHd[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (28*MT2*MW2^2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^3*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^4*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[2, 2])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[2, 2])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[2, 2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[2, 2])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[2, 2])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MH2*MW2^2*MZ2*CHd[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MW2^3*MZ2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[2, 2])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[2, 2])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[2, 2])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHd[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHd[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (13*MW2*MZ2^3*CHd[2, 2])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[2, 2])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[2, 2])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[2, 2])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHd[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^3*SW2*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2*MZ2^3*SW2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[2, 2])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[2, 2])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[2, 2])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2^2*CHd[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MH2*MZ2^3*SW2^3*CHd[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^3*CHd[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (28*MT2*MW2^2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[3, 3])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[3, 3])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[3, 3])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MW2^2*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^3*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[3, 3])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[3, 3])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[3, 3])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[3, 3])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MZ2^3*CHd[3, 3])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHd[3, 3])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (13*MW2*MZ2^3*CHd[3, 3])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[3, 3])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[3, 3])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[3, 3])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^3*CHd[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (32*MW2^4*CHd[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (38*MH2*MW2^4*CHd[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^5*CHd[3, 3])/(27*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35*MH2*MW2^2*MZ2*CHd[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (70*MW2^3*MZ2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MW2*MZ2^2*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MW2^2*MZ2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[3, 3])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[3, 3])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^2*MZ2^2*SW2^2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^3*SW2^2*CHd[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (98*MW2^3*CHe[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^3*CHe[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHe[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^4*CHe[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHe[2, 2])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (106*MW2^2*MZ2*CHe[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (34*MH2*MW2^2*MZ2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^2*MZ2*CHe[2, 2])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (136*MW2^3*MZ2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*MZ2*CHe[2, 2])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^2*CHe[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2*MW2*MZ2^2*CHe[2, 2])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHe[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHe[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHe[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MZ2^3*CHe[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHe[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHe[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1937*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (481*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[2, 2])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - (20*MW2^2*MZ2*SW2*CHe[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHe[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MW2*MZ2^2*SW2*CHe[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MZ2^3*SW2*CHe[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*SW2*CHe[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*SW2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (80*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (22*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (491*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[2, 2])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^2*SW2^2*CHe[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHe[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2^2*CHe[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + (2*MH2*MZ2^3*SW2^3*CHe[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^3*SW2^3*CHe[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (622*MW2^3*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (280*MW2^4*CHe[Leff, Leff])/(81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (265*MW2^2*MZ2*CHe[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1181*MW2*MZ2^2*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (791*MZ2^3*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (169*MZ2^4*CHe[Leff, Leff])/(162*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^5*CHe[Leff, Leff])/(96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (509*MT2*MW2^2*CHe[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (7*MH2^2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MH2*MT2*MW2^2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MH2^3*MW2^2*CHe[Leff, Leff])/
    (9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2^2*CHe[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2^2*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MT2^3*MW2^2*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MT2*MW2^2*CHe[Leff, Leff])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2^2*MW2^2*CHe[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (22381*MW2^3*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89327*MH2*MW2^3*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (95*MT2*MW2^3*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^3*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (247*MH2*MW2^3*CHe[Leff, Leff])/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^3*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2^2*MW2^3*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2^3*CHe[Leff, Leff])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (277*MT2*MW2^3*CHe[Leff, Leff])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (89819*MW2^4*CHe[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MW2^4*CHe[Leff, Leff])/
    (36*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^2*MW2^4*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2^4*CHe[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (469*MW2^5*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2^2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^3*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^4*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^4*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^5*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (472*MT2^2*MW2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MW2^2*CHe[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MW2^4*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (28*MT2*MW2^4*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (128*MT2^3*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^5*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (136*MT2*MW2^5*CHe[Leff, Leff])/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^6*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^6*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (104*MW2^6*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (254*MT2*MW2^3*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (169*MT2^3*MW2^3*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (32*MT2^2*MW2^3*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5849*MW2^4*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6935*MH2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (830*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (38*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (6935*MW2^5*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1153*MT2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (82*MW2^5*CHe[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (164*MW2^6*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1648*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2^2*MW2^3*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^4*CHe[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (128*MW2^5*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (119*MT2*MW2*MZ2*CHe[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (15*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (577*MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^3*MW2*MZ2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (53*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2^3*MW2*MZ2*CHe[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40633*MW2^2*MZ2*CHe[Leff, Leff])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (13249*MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (577*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (512*MH2*MW2^2*MZ2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (601*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(216*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (155*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13267*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (461*MW2^3*MZ2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (154*MT2*MW2^3*MZ2*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^3*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (65*MW2^3*MZ2*CHe[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (221*MW2^4*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^4*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^5*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^2*MW2*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHe[Leff, Leff])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*CHe[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (499*MW2^3*MZ2*CHe[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1321*MT2*MZ2^2*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (239*MH2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (185*MH2*MT2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^3*MZ2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2^2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^3*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MT2*MZ2^2*CHe[Leff, Leff])/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MT2^2*MZ2^2*CHe[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44629*MW2*MZ2^2*CHe[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4133*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (185*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (679*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1585*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(432*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHe[Leff, Leff])/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33493*MW2^2*MZ2^2*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5503*MW2^2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (737*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MW2^2*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (481*MW2^3*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^3*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^3*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MW2^3*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^4*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2^2*MZ2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2^2*MZ2^2*CHe[Leff, Leff])/(4*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHe[Leff, Leff])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (34*MW2^2*MZ2^2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (97397*MZ2^3*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (80167*MH2*MZ2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (259*MT2*MZ2^3*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (343*MH2*MZ2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (65*MT2^2*MZ2^3*CHe[Leff, Leff])/
    (288*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (31*MT2*MZ2^3*CHe[Leff, Leff])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MH2*MZ2^3*CHe[Leff, Leff])/(576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (671*MT2*MZ2^3*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MT2*MZ2^3*CHe[Leff, Leff])/
    (288*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^3*CHe[Leff, Leff])/(216*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80611*MW2*MZ2^3*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (309*MW2*MZ2^3*CHe[Leff, Leff])/
    (32*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MT2*MW2*MZ2^3*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (17*MW2*MZ2^3*CHe[Leff, Leff])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (59*MW2^2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^3*CHe[Leff, Leff])/(144*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^3*CHe[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (35*MT2^2*MZ2^3*CHe[Leff, Leff])/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHe[Leff, Leff])/(8*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (181*MW2*MZ2^3*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (75295*MZ2^4*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (37*MZ2^4*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MZ2^4*CHe[Leff, Leff])/(96*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (76249*MZ2^4*CHe[Leff, Leff])/
    (1152*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (75295*MH2*MZ2^4*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^4*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MT2*MZ2^4*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHe[Leff, Leff])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MZ2^4*CHe[Leff, Leff])/(36*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MT2*MZ2^4*CHe[Leff, Leff])/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MZ2^4*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (1221*MZ2^5*CHe[Leff, Leff])/
    (128*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^5*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^5*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^5*CHe[Leff, Leff])/(12*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MZ2^5*CHe[Leff, Leff])/(96*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (412*MW2^3*MZ2*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^2*MZ2^2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MW2*MZ2^3*CHe[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MZ2^4*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (85*MZ2^5*CHe[Leff, Leff])/(216*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (6302*MW2^5*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^7*CHe[Leff, Leff])/(3*MZ2^2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (364*MW2^6*CHe[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5035*MW2^4*MZ2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3539*MW2^3*MZ2^2*CHe[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1657*MW2^2*MZ2^3*CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (521*MW2*MZ2^4*CHe[Leff, Leff])/
    (72*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (61*MZ2^5*CHe[Leff, Leff])/(144*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^6*CHe[Leff, Leff])/
    (288*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MZ2^4*CHe[Leff, Leff])/(18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (11*MH2^2*MW2^3*CHe[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1418*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (96*MT2^2*MW2^4*CHe[Leff, Leff])/((4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^3*MZ2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (451*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^3*MZ2*CHe[Leff, Leff])/((4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (83*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(2*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2^2*MZ2^3*CHe[Leff, Leff])/
    (144*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MW2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*CHe[Leff, Leff])/(108*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^3*CHe[Leff, Leff])/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MH2*MZ2^4*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*CHe[Leff, Leff])/(8*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (451*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (815*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (208*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (112*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (521*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1895*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (557*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (509*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (539*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (545*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5045*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4985*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (34*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7151*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2065*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (192*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2077*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (21*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2035*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6859*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2035*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (52*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (458*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^7*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (164*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (289*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (111*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (15*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (350*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (352*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (157*MT2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (61*MT2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(6*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MT2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (80*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MW2^7*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (109*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (43*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(36*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2^5*MW2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MT2^3*MW2^4*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (5*MT2*MW2^6*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MW2^7*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^5*MW2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^6*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^7*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^8*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MW2*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MW2^2*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^3*MW2^3*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (11*MT2*MW2^5*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MW2^6*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^5*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MW2*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2^2*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2^3*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (5*MT2*MW2^4*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MW2^5*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MZ2^3*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2^2*MZ2^3*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2*MW2^3*MZ2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (5*MT2^3*MW2^3*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^4*CHe[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (11*MT2*MW2^5*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (7*MW2^6*CHe[Leff, Leff])/(3*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^6*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (4*MW2^7*CHe[Leff, Leff])/(3*(-MT2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2^2*MZ2*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MT2*MW2^4*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MW2^5*MZ2*CHe[Leff, Leff])/(3*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (5*MT2^3*MW2*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (3*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (5*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (11*MW2^4*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MZ2^3*CHe[Leff, Leff])/(24*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2*MZ2^3*CHe[Leff, Leff])/
    (8*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2^2*MZ2^3*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MW2^3*MZ2^3*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2*MZ2^4*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MW2^2*MZ2^4*CHe[Leff, Leff])/(12*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (121*MT2*MW2^2*CHe[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (72431*MW2^3*CHe[Leff, Leff])/(96*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) + (950*MT2*MW2^6*CHe[Leff, Leff])/
    (27*MZ2^4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (152*MW2^7*CHe[Leff, Leff])/(3*MZ2^4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) - (847*MT2*MW2^5*CHe[Leff, Leff])/
    (9*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (10505*MW2^6*CHe[Leff, Leff])/(36*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) + (5699*MT2*MW2^4*CHe[Leff, Leff])/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (152275*MW2^5*CHe[Leff, Leff])/(216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (6953*MT2*MW2^3*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (404773*MW2^4*CHe[Leff, Leff])/(432*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (259*MT2*MW2*MZ2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (322855*MW2^2*MZ2*CHe[Leff, Leff])/(864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (90755*MW2*MZ2^2*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (407*MZ2^3*CHe[Leff, Leff])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) - (23*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (5227*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (25*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (89*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (467*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (1537*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (1907*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (2576*MW2^3*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (622*MW2^5*CHe[Leff, Leff])/(81*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (1291*MW2^4*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (6877*MW2^2*MZ2*CHe[Leff, Leff])/(324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (119*MW2*MZ2^2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - (131*MZ2^3*CHe[Leff, Leff])/
    (2592*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^4*CHe[Leff, Leff])/(96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (41*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (20*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (95*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (13*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (25*MH2*MW2^2*CHe[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (985*MT2*MW2^2*CHe[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (53*MH2^2*MW2^2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (481*MH2*MT2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MH2^2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (MT2^2*MW2^2*CHe[Leff, Leff])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (292589*MW2^3*CHe[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (158347*MH2*MW2^3*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (481*MT2*MW2^3*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (2707*MH2^2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (6259*MH2*MW2^3*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (47*MH2*MT2^2*MW2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^3*CHe[Leff, Leff])/(72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (101*MT2*MW2^3*CHe[Leff, Leff])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (159301*MW2^4*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5293*MH2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4727*MW2^4*CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (19*MH2*MT2*MW2^4*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (29*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (431*MW2^5*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (47*MH2*MW2^5*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7*MW2^6*CHe[Leff, Leff])/(12*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7*MT2^2*MW2^4*CHe[Leff, Leff])/(12*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (11*MT2*MW2^5*CHe[Leff, Leff])/(12*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (449*MW2^4*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (196*MT2*MW2^5*CHe[Leff, Leff])/
    (27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (110*MW2^6*CHe[Leff, Leff])/(3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (40*MH2^2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MH2*MT2^2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (136*MT2*MW2^6*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (80*MH2*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8*MH2*MT2*MW2^7*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (8*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (40*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MH2*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4*MW2^9*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MT2^2*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (8*MT2*MW2^8*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (176*MW2^7*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (410*MT2*MW2^4*CHe[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (38*MH2*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (32*MT2^2*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (18533*MW2^5*CHe[Leff, Leff])/(54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (6935*MH2*MW2^5*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (152*MT2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (128*MH2^2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (329*MH2*MW2^5*CHe[Leff, Leff])/(12*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MH2*MT2^2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (38*MT2*MW2^5*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (6935*MW2^6*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (256*MH2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (329*MW2^6*CHe[Leff, Leff])/(12*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (20*MH2*MT2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (82*MW2^6*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (128*MW2^7*CHe[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MH2*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (10*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MT2^2*MW2^6*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (20*MT2*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (172*MW2^6*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^3*CHe[Leff, Leff])/(72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (2159*MT2*MW2^3*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MH2^2*MW2^3*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (503*MH2*MT2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (19*MH2^2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^3*CHe[Leff, Leff])/(36*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (21565*MW2^4*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (125789*MH2*MW2^4*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (503*MT2*MW2^4*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1483*MH2^2*MW2^4*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1789*MH2*MW2^4*CHe[Leff, Leff])/(72*(MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (119*MH2*MT2^2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^4*CHe[Leff, Leff])/(36*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (475*MT2*MW2^4*CHe[Leff, Leff])/
    (54*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (126473*MW2^5*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (977*MH2*MW2^5*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (165*MW2^5*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (55*MH2*MT2*MW2^5*CHe[Leff, Leff])/
    (9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (35*MW2^5*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (724*MW2^6*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (119*MH2*MW2^6*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (28*MW2^7*CHe[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (28*MT2^2*MW2^5*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (103*MT2*MW2^6*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (752*MW2^5*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (55*MH2*MW2*MZ2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (829*MT2*MW2*MZ2*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (71*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (71*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (23*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (132421*MW2^2*MZ2*CHe[Leff, Leff])/(864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (17573*MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (53*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (305*MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (2203*MH2*MW2^2*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (11*MH2*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(16*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2*CHe[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (155*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35359*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (881*MH2*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (3565*MW2^3*MZ2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MW2^3*MZ2*CHe[Leff, Leff])/((MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (41*MW2^3*MZ2*CHe[Leff, Leff])/(12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (847*MW2^4*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (11*MH2*MW2^4*MZ2*CHe[Leff, Leff])/(16*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^5*MZ2*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MT2^2*MW2^3*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (47*MT2*MW2^4*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (155*MW2^3*MZ2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (29*MH2*MZ2^2*CHe[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (671*MT2*MZ2^2*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2^2*MZ2^2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MH2*MT2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MZ2^2*CHe[Leff, Leff])/(288*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (47*MT2^2*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (55117*MW2*MZ2^2*CHe[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (287119*MH2*MW2*MZ2^2*CHe[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (259*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (169*MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (71*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (107*MH2*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (31*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (288451*MW2^2*MZ2^2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (295*MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1645*MW2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (49*MH2*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7*MW2^3*MZ2^2*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (107*MH2*MW2^3*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^4*MZ2^2*CHe[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (17*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/(48*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (31*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(48*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (161*MW2^2*MZ2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (69517*MZ2^3*CHe[Leff, Leff])/(1152*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (55099*MH2*MZ2^3*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MH2^2*MZ2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (703*MH2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2^2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (43*MT2*MZ2^3*CHe[Leff, Leff])/(96*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (55099*MW2*MZ2^3*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (19*MH2*MW2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MW2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (25*MH2*MT2*MW2*MZ2^3*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (43*MW2*MZ2^3*CHe[Leff, Leff])/(96*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MW2^2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (25*MW2^3*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (25*MT2^2*MW2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (17*MT2*MW2^2*MZ2^3*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MW2*MZ2^3*CHe[Leff, Leff])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MZ2^4*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1221*MZ2^4*CHe[Leff, Leff])/(128*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MH2*MZ2^4*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MZ2^4*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (24*MW2^4*CHe[Leff, Leff])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (352*MW2^5*CHe[Leff, Leff])/(27*MZ2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (503*MW2^3*MZ2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (401*MW2^2*MZ2^2*CHe[Leff, Leff])/(54*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (73*MW2*MZ2^3*CHe[Leff, Leff])/(36*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (85*MZ2^4*CHe[Leff, Leff])/(216*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (22*MW2^3*MZ2*CHe[Leff, Leff])/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (13*MW2^2*MZ2^2*CHe[Leff, Leff])/(3*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MW2*MZ2^3*CHe[Leff, Leff])/(6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (5*MZ2^4*CHe[Leff, Leff])/
    (12*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (421*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1033*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (365*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (365*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (19*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (64*MT2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (8*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (58*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (142*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (28*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (41*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (623*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3*MH2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (443*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (763*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4661*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (15*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4697*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (39*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (3*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (192*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3641*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2065*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (13*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2077*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (33*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (6859*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2035*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2035*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (88*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (101*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (119*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (68*MW2^3*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (131*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (271*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (295*MZ2^3*SW2*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (145*MZ2^4*SW2*CHe[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^5*SW2*CHe[Leff, Leff])/(32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (20*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (53*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (17*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (167*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (23*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (224*MT2*MW2^2*SW2*CHe[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2^2*SW2*CHe[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1133*MW2^3*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (365*MH2*MW2^3*SW2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^3*SW2*CHe[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MH2^2*MW2^3*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (245*MH2*MW2^3*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (365*MW2^4*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MH2*MW2^4*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (245*MW2^4*SW2*CHe[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MW2^5*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (20*MW2^4*SW2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (484*MT2*MW2^3*SW2*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (118*MW2^4*SW2*CHe[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MH2^2*MW2^4*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^4*SW2*CHe[Leff, Leff])/((MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^5*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2^5*SW2*CHe[Leff, Leff])/
    ((MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^6*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^5*SW2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (179*MT2*MW2*MZ2*SW2*CHe[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MT2*MW2*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MW2*MZ2*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4159*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4405*MH2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (231*MH2^2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (410*MH2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4505*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1375*MH2*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (404*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (506*MW2^4*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^2*SW2*CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3161*MT2*MZ2^2*SW2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (73*MH2^2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MT2*MZ2^2*SW2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^3*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*SW2*CHe[Leff, Leff])/(24*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2^2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7913*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (5939*MH2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (803*MH2^2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3961*MH2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1375*MH2*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3805*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^3*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (56*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1417*MZ2^3*SW2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2035*MH2*MZ2^3*SW2*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MH2^2*MZ2^3*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1733*MH2*MZ2^3*SW2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2*MZ2^3*SW2*CHe[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (196*MT2*MZ2^3*SW2*CHe[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2035*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (583*MH2*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1625*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (341*MW2^2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2*CHe[Leff, Leff])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1001*MZ2^4*SW2*CHe[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (33*MH2*MZ2^4*SW2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^4*SW2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^3*MZ2^2*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MW2^2*MZ2^3*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2*MZ2^4*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (118*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (718*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (365*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (730*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (515*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1463*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (34*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5864*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (79*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5879*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1369*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (127*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5500*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (13*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (235*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7927*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4115*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (403*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (16*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (48*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4133*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (479*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1441*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9365*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1441*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2^2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^3*SW2*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MT2^4*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (16*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (20*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (13*MZ2^4*SW2^2*CHe[Leff, Leff])/
    (12*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (MZ2^5*SW2^2*CHe[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (70*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2^2*SW2^2*CHe[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^4*SW2^2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (365*MH2*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (365*MW2^3*MZ2*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^3*MZ2*SW2^2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHe[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (7*MT2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MT2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1529*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4661*MH2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4697*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MT2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2351*MZ2^3*SW2^2*CHe[Leff, Leff])/(48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2065*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (48*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2077*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(36*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MT2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2035*MZ2^4*SW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*SW2^2*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2005*MZ2^4*SW2^2*CHe[Leff, Leff])/(96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2035*MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^4*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MZ2^4*SW2^2*CHe[Leff, Leff])/(2*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MZ2^4*SW2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^5*SW2^2*CHe[Leff, Leff])/(32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (33*MH2*MZ2^5*SW2^2*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^5*SW2^2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHe[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHe[Leff, Leff])/(24*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^4*SW2^2*CHe[Leff, Leff])/((-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (187*MZ2^5*SW2^2*CHe[Leff, Leff])/(54*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^5*SW2^2*CHe[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^4*MZ2*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (902*MW2^3*MZ2^2*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (209*MW2*MZ2^4*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (55*MZ2^5*SW2^2*CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^6*SW2^2*CHe[Leff, Leff])/(72*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (365*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (730*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (895*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4661*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (103*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4697*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (25*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1201*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2065*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2077*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (101*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2035*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2011*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2035*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (432*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (2*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (54*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (847*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (2*MZ2^4*SW2^3*CHe[Leff, Leff])/
    (MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (3*MZ2^5*SW2^3*CHe[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (2*MT2*MZ2^2*SW2^3*CHe[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (71*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (53*MH2*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (53*MW2^2*MZ2^2*SW2^3*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MZ2^3*SW2^3*CHe[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MH2*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2^3*CHe[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MW2*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (53*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^3*SW2^4*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (140*MZ2^4*SW2^4*CHe[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHe[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + (98*MW2^3*CHl1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (38*MH2*MW2^3*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*CHl1[2, 2])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (152*MW2^4*CHl1[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MW2^4*CHl1[2, 2])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (106*MW2^2*MZ2*CHl1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (34*MH2*MW2^2*MZ2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHl1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MW2^3*MZ2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHl1[2, 2])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (65*MW2*MZ2^2*CHl1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHl1[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHl1[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHl1[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MZ2^3*CHl1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHl1[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHl1[2, 2])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (68*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (427*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (112*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (49*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (401*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (541*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (281*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (37*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[2, 2])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - (20*MW2^2*MZ2*SW2*CHl1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHl1[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MW2*MZ2^2*SW2*CHl1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MZ2^3*SW2*CHl1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*SW2*CHl1[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*SW2*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^2*SW2^2*CHl1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHl1[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^2*MZ2^2*SW2^2*CHl1[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*SW2^3*CHl1[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^3*CHl1[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12463*MW2^3*CHl1[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2798*MW2^4*CHl1[Leff, Leff])/(81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5005*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2669*MW2*MZ2^2*CHl1[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (13747*MZ2^3*CHl1[Leff, Leff])/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*CHl1[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^5*CHl1[Leff, Leff])/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (53*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (127*MT2*MW2^2*CHl1[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (19*MH2^2*MW2^2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MH2*MT2*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2^2*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2^2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MW2^2*CHl1[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68717*MW2^3*CHl1[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40621*MH2*MW2^3*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MT2*MW2^3*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1159*MH2^2*MW2^3*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (290*MH2*MW2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MT2^2*MW2^3*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^3*CHl1[Leff, Leff])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (67*MT2*MW2^3*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40963*MW2^4*CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (761*MH2*MW2^4*CHl1[Leff, Leff])/(6*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (28*MW2^4*CHl1[Leff, Leff])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MH2*MT2*MW2^4*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (35*MW2^4*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (562*MW2^5*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MW2^5*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^6*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^4*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (55*MT2*MW2^5*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (158*MT2^2*MW2^2*CHl1[Leff, Leff])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (178*MW2^4*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (196*MT2*MW2^4*CHl1[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^4*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (110*MW2^5*CHl1[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MH2^2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (76*MH2*MW2^5*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2^2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MT2*MW2^5*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MH2*MW2^6*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MW2^6*CHl1[Leff, Leff])/(3*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2*MW2^6*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^6*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2^7*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MH2*MW2^7*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^8*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^2*MW2^6*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2^7*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1408*MT2^2*MW2^4*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (176*MW2^6*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (508*MT2*MW2^3*CHl1[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17543*MW2^4*CHl1[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7163*MH2*MW2^4*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^4*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MH2^2*MW2^4*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (59*MH2*MW2^4*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2^2*MW2^4*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (274*MT2*MW2^4*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7163*MW2^5*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (72*MH2*MW2^5*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (59*MW2^5*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MH2*MT2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (70*MW2^5*CHl1[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MW2^6*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MH2*MW2^6*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^7*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2^2*MW2^5*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^6*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1888*MT2^2*MW2^3*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (436*MW2^5*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2*MZ2*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (79*MT2*MW2*MZ2*CHl1[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (103*MH2*MT2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (155155*MW2^2*MZ2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11209*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (103*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MH2^2*MW2^2*MZ2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1313*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MW2^2*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (605*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11311*MW2^3*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1505*MH2*MW2^3*MZ2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2711*MW2^3*MZ2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2^3*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (151*MW2^3*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (731*MW2^4*MZ2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^4*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MW2^5*MZ2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2^3*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^4*MZ2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (214*MT2^2*MW2*MZ2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (182*MW2^3*MZ2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (29*MH2*MZ2^2*CHl1[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2*MZ2^2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2^2*MZ2^2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MZ2^2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (421*MW2*MZ2^2*CHl1[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2801*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/
    (24*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MT2*MW2*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MH2^2*MW2*MZ2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (445*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2^2*MW2*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (325*MT2*MW2*MZ2^2*CHl1[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (473*MW2^2*MZ2^2*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (257*MH2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (427*MW2^2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MT2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2^2*MZ2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MW2^3*MZ2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MW2^3*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2^4*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2*MW2^3*MZ2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2^2*MZ2^2*CHl1[Leff, Leff])/(54*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*CHl1[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MW2^2*MZ2^2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47539*MZ2^3*CHl1[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11143*MH2*MZ2^3*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MZ2^3*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (703*MH2*MZ2^3*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MT2*MZ2^3*CHl1[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11143*MW2*MZ2^3*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2*MW2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MW2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2*MW2*MZ2^3*CHl1[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (43*MW2*MZ2^3*CHl1[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MW2^2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2^3*CHl1[Leff, Leff])/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2^3*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MT2*MW2^2*MZ2^3*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MZ2^3*CHl1[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MW2*MZ2^3*CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1221*MZ2^4*CHl1[Leff, Leff])/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (407*MH2*MZ2^4*CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (472*MW2^3*MZ2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89*MW2^2*MZ2^2*CHl1[Leff, Leff])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (67*MW2*MZ2^3*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (85*MZ2^4*CHl1[Leff, Leff])/(108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MZ2^4*CHl1[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl1[Leff, Leff])/(36*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^3*(-MW2 + MZ2)*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (227*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (142*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (106*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (97*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1655*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (377*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2923*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (563*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (286*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5077*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*(-MW2 + MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (2657*MW2^3*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + (190*MW2^5*CHl1[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (373*MW2^4*CHl1[Leff, Leff])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (3191*MW2^2*MZ2*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (183*MW2*MZ2^2*CHl1[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (65*MZ2^3*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (37*MZ2^4*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (5*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (41*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (47*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (830*MT2*MW2^2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (31253*MW2^3*CHl1[Leff, Leff])/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (950*MT2*MW2^5*CHl1[Leff, Leff])/(27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^6*CHl1[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2066*MT2*MW2^4*CHl1[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (9593*MW2^5*CHl1[Leff, Leff])/
    (36*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1211*MT2*MW2^3*CHl1[Leff, Leff])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (15437*MW2^4*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MT2*MW2*MZ2*CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (6863*MW2^2*MZ2*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (68777*MW2*MZ2^2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MZ2^3*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (419*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (25*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1985*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (1313*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1160*MW2^3*SW2*CHl1[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1786*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (23*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4169*MZ2^3*SW2*CHl1[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2633*MZ2^4*SW2*CHl1[Leff, Leff])/(1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (28*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (59*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (91*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^2*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^3*MW2^2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6317*MW2^3*SW2*CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (7163*MH2*MW2^3*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (274*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7163*MW2^4*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MT2*MW2^4*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (70*MW2^4*SW2*CHl1[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (134*MW2^5*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (944*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (340*MW2^4*SW2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (28*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (128*MT2^3*MW2^3*SW2*CHl1[Leff, Leff])/
    (27*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^4*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^4*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MT2*MW2^4*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^5*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^6*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (104*MW2^5*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (191*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (133*MH2*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MT2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4016*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (10889*MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (133*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (247*MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MT2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22024*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (97*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (67*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (445*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (83*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MT2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (24569*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12109*MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1307*MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (695*MT2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (623*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12301*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (331*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1261*MT2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (163*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (211*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (21563*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (47305*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1409*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (65*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (325*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (671*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MH2*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47971*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2855*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (95*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31339*MZ2^4*SW2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MZ2^4*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MZ2^4*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (54271*MZ2^4*SW2*CHl1[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (31339*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MT2*MZ2^4*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*SW2*CHl1[Leff, Leff])/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MZ2^4*SW2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1221*MZ2^5*SW2*CHl1[Leff, Leff])/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (407*MH2*MZ2^5*SW2*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MZ2^5*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^5*SW2*CHl1[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^5*SW2*CHl1[Leff, Leff])/(48*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (352*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (236*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MZ2^4*SW2*CHl1[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (85*MZ2^5*SW2*CHl1[Leff, Leff])/(108*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (604*MW2^5*SW2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^6*SW2*CHl1[Leff, Leff])/(3*MZ2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5396*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (779*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (601*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (455*MW2*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHl1[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^6*SW2*CHl1[Leff, Leff])/(144*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (172*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (173*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (31*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (247*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (121*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3709*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (505*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (473*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1037*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (563*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (96*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (286*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (191*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5077*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (48*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (108*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (572*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (581*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (209*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (125*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^5*MW2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^4*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^6*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^7*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (8*MT2^3*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (8*MT2*MW2^5*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (10*MW2^6*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^3*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (3*MT2*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^5*MZ2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^3*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (2*MT2*MW2^3*MZ2^3*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^4*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^5*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (4*MW2^6*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (5*MT2^3*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (16*MT2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*MW2^5*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MT2^3*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (2*MT2^2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (19*MT2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (11*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MZ2^3*SW2*CHl1[Leff, Leff])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2*MZ2^4*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MW2^2*MZ2^4*SW2*CHl1[Leff, Leff])/
    (6*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (8*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (14*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (23*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (181*MZ2^4*SW2^2*CHl1[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MZ2^5*SW2^2*CHl1[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (41*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (484*MT2*MW2^2*SW2^2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^3*SW2^2*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (44*MH2^2*MW2^3*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^3*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^4*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^4*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^5*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2^2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (956*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (377*MH2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MH2^2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (263*MH2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (377*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MH2*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^4*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (59*MT2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (749*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (499*MH2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MH2^2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (557*MH2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1048*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MH2*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (545*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MW2^3*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3419*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (847*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (121*MH2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1733*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (392*MT2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (583*MH2*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1625*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (341*MW2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (26*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^4*SW2^2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1001*MZ2^4*SW2^2*CHl1[Leff, Leff])/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^4*SW2^2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*SW2^2*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2*MZ2^4*SW2^2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHl1[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (58*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (574*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (754*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3487*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3479*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3491*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (919*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1033*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1045*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (487*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (253*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7583*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (253*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (18*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^4*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (5*MZ2^3*SW2^3*CHl1[Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (3*MZ2^4*SW2^3*CHl1[Leff, Leff])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^3*MZ2*SW2^3*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^2*SW2^3*CHl1[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MZ2^2*SW2^3*CHl1[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (377*MH2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (377*MW2^2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (235*MZ2^3*SW2^3*CHl1[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (563*MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1144*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MT2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MZ2^4*SW2^3*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*SW2^3*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1411*MZ2^4*SW2^3*CHl1[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (847*MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (99*MZ2^5*SW2^3*CHl1[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^5*SW2^3*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^5*SW2^3*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^5*SW2^3*CHl1[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl1[Leff, Leff])/(12*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MZ2^4*SW2^3*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (187*MZ2^5*SW2^3*CHl1[Leff, Leff])/(27*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^4*MZ2*SW2^3*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MW2^3*MZ2^2*SW2^3*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MW2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/((-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (352*MW2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^6*SW2^3*CHl1[Leff, Leff])/(36*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (754*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (985*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (563*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (12*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2288*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (14*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (25*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (847*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1417*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (2*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (12*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    ((-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (36*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MZ2^3*SW2^4*CHl1[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MZ2^4*SW2^4*CHl1[Leff, Leff])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (3*MZ2^5*SW2^4*CHl1[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (71*MZ2^3*SW2^4*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MH2*MZ2^3*SW2^4*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^3*SW2^4*CHl1[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MW2*MZ2^3*SW2^4*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^4*SW2^5*CHl1[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^5*
     CHl1[Leff, Leff])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (509*MW2^2*MZ2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MW2*MZ2^2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (185*MZ2^3*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^4*CHl3[1, 1])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (116*MW2^3*CHl3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (152*MW2^4*CHl3[1, 1])/(72*MW2^2*MZ2 - 108*MW2*MZ2^2 + 45*MZ2^3) + 
   (MH2*MW2^2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MT2*MW2^2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2^2*CHl3[1, 1])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (21257*MW2^3*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4693*MH2*MW2^3*CHl3[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*CHl3[1, 1])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (23*MT2*MW2^3*CHl3[1, 1])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (18772*MW2^4*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MW2^4*CHl3[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2*MW2^3*CHl3[1, 1])/(36*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^4*CHl3[1, 1])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^4*CHl3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (64*MT2*MW2^4*CHl3[1, 1])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2^5*CHl3[1, 1])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^6*CHl3[1, 1])/(3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (8*MW2^6*CHl3[1, 1])/(3*(-MT2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^6*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (28*MT2*MW2^3*CHl3[1, 1])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1055*MW2^4*CHl3[1, 1])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1349*MH2*MW2^4*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2698*MW2^5*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (52*MW2^5*CHl3[1, 1])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2*CHl3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (119*MT2*MW2*MZ2*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHl3[1, 1])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7232*MW2^2*MZ2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (9233*MH2*MW2^2*MZ2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (47*MT2*MW2^2*MZ2*CHl3[1, 1])/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9233*MW2^3*MZ2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (151*MW2^3*MZ2*CHl3[1, 1])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (379*MW2^3*MZ2*CHl3[1, 1])/
    (108*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (151*MW2^3*MZ2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MZ2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (455*MT2*MZ2^2*CHl3[1, 1])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MZ2^2*CHl3[1, 1])/
    (16*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1933*MW2*MZ2^2*CHl3[1, 1])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12931*MH2*MW2*MZ2^2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[1, 1])/(144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MT2*MW2*MZ2^2*CHl3[1, 1])/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12931*MW2^2*MZ2^2*CHl3[1, 1])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (49*MW2^2*MZ2^2*CHl3[1, 1])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[1, 1])/(144*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (127*MW2^2*MZ2^2*CHl3[1, 1])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13255*MZ2^3*CHl3[1, 1])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17279*MH2*MZ2^3*CHl3[1, 1])/(288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17279*MW2*MZ2^3*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2*MZ2^3*CHl3[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (407*MZ2^4*CHl3[1, 1])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[1, 1])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^4*CHl3[1, 1])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHl3[1, 1])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[1, 1])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MZ2^3*(-MW2 + MZ2)*CHl3[1, 1])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (97*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (65*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (239*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (251*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (251*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (467*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^3*CHl3[1, 1])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (76*MW2^5*CHl3[1, 1])/(9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (239*MW2^4*CHl3[1, 1])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (889*MW2^2*MZ2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (685*MW2*MZ2^2*CHl3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^3*CHl3[1, 1])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (35*MH2*MT2*MW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (633*MW2^3*CHl3[1, 1])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (633*MH2*MW2^3*CHl3[1, 1])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (140*MT2*MW2^3*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1266*MW2^4*CHl3[1, 1])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (76*MH2*MT2*MW2^4*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1349*MW2^5*CHl3[1, 1])/(18*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (1349*MH2*MW2^5*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2698*MW2^6*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (16*MH2*MT2*MW2^3*CHl3[1, 1])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4361*MW2^4*CHl3[1, 1])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (4361*MH2*MW2^4*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHl3[1, 1])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8722*MW2^5*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7981*MW2^2*MZ2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7981*MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (7981*MW2^3*MZ2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2*MZ2^2*CHl3[1, 1])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (24011*MH2*MW2*MZ2^2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2^2*MZ2^2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (407*MZ2^3*CHl3[1, 1])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (407*MH2*MZ2^3*CHl3[1, 1])/(32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MW2*MZ2^3*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (83*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (467*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (274*MW2^3*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (434*MW2^2*MZ2*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (137*MW2*MZ2^2*SW2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (155*MZ2^3*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*SW2*CHl3[1, 1])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (23*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (44*MT2*MW2^2*SW2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1367*MW2^3*SW2*CHl3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2*MW2^3*SW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^4*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (32*MT2^2*MW2^2*SW2*CHl3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*SW2*CHl3[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*SW2*CHl3[1, 1])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (128*MT2^2*MW2^3*SW2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2^5*SW2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2*SW2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4411*MW2^2*MZ2*SW2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (785*MH2*MW2^2*MZ2*SW2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (3140*MW2^3*MZ2*SW2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*SW2*CHl3[1, 1])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MT2^2*MW2*MZ2*SW2*CHl3[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (940*MW2^3*MZ2*SW2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2*MZ2^2*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9883*MW2*MZ2^2*SW2*CHl3[1, 1])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (467*MH2*MW2*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (14*MT2^2*MZ2^2*SW2*CHl3[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (190*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (709*MZ2^3*SW2*CHl3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (743*MH2*MZ2^3*SW2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (743*MW2*MZ2^3*SW2*CHl3[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2*CHl3[1, 1])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^3*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*SW2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*MZ2*SW2*CHl3[1, 1])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^3*SW2*CHl3[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1589*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (403*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (806*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2363*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (799*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (799*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (665*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1991*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (58*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MZ2^3*SW2^2*CHl3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^4*SW2^2*CHl3[1, 1])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (32*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2^2*MW2^2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (176*MW2^4*SW2^2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2*MZ2*SW2^2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1319*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (71*MH2*MW2^2*MZ2*SW2^2*CHl3[1, 1])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (484*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (3*MT2*MZ2^2*SW2^2*CHl3[1, 1])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1343*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (247*MH2*MW2*MZ2^2*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (988*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2^2*CHl3[1, 1])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MT2^2*MZ2^2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (550*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (467*MZ2^3*SW2^2*CHl3[1, 1])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (467*MH2*MZ2^3*SW2^2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2*MZ2^3*SW2^2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*SW2^2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (77*MW2*MZ2^3*SW2^2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^4*SW2^2*CHl3[1, 1])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2^2*CHl3[1, 1])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MH2*MZ2^4*SW2^2*CHl3[1, 1])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MZ2^4*SW2^2*CHl3[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^4*SW2^2*CHl3[1, 1])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHl3[1, 1])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17*MZ2^4*SW2^2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (967*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (494*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1976*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1393*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1393*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^2*SW2^3*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (143*MZ2^3*SW2^3*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^4*SW2^3*CHl3[1, 1])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MT2*MZ2^2*SW2^3*CHl3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MW2*MZ2^2*SW2^3*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MH2*MZ2^3*SW2^3*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*SW2^4*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (509*MW2^2*MZ2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MW2*MZ2^2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (185*MZ2^3*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^4*CHl3[2, 2])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (116*MW2^3*CHl3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (152*MW2^4*CHl3[2, 2])/(72*MW2^2*MZ2 - 108*MW2*MZ2^2 + 45*MZ2^3) + 
   (MH2*MW2^2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MT2*MW2^2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2^2*CHl3[2, 2])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (21257*MW2^3*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4693*MH2*MW2^3*CHl3[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*CHl3[2, 2])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (23*MT2*MW2^3*CHl3[2, 2])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (18772*MW2^4*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MW2^4*CHl3[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2*MW2^3*CHl3[2, 2])/(36*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^4*CHl3[2, 2])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^4*CHl3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (64*MT2*MW2^4*CHl3[2, 2])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2^5*CHl3[2, 2])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^6*CHl3[2, 2])/(3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (8*MW2^6*CHl3[2, 2])/(3*(-MT2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^6*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (28*MT2*MW2^3*CHl3[2, 2])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1055*MW2^4*CHl3[2, 2])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1349*MH2*MW2^4*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2698*MW2^5*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (52*MW2^5*CHl3[2, 2])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2*CHl3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (119*MT2*MW2*MZ2*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHl3[2, 2])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7232*MW2^2*MZ2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (9233*MH2*MW2^2*MZ2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (47*MT2*MW2^2*MZ2*CHl3[2, 2])/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9233*MW2^3*MZ2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (151*MW2^3*MZ2*CHl3[2, 2])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (379*MW2^3*MZ2*CHl3[2, 2])/
    (108*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (151*MW2^3*MZ2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MZ2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (455*MT2*MZ2^2*CHl3[2, 2])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MZ2^2*CHl3[2, 2])/
    (16*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1933*MW2*MZ2^2*CHl3[2, 2])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12931*MH2*MW2*MZ2^2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[2, 2])/(144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MT2*MW2*MZ2^2*CHl3[2, 2])/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12931*MW2^2*MZ2^2*CHl3[2, 2])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (49*MW2^2*MZ2^2*CHl3[2, 2])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[2, 2])/(144*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (127*MW2^2*MZ2^2*CHl3[2, 2])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13255*MZ2^3*CHl3[2, 2])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17279*MH2*MZ2^3*CHl3[2, 2])/(288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17279*MW2*MZ2^3*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2*MZ2^3*CHl3[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (407*MZ2^4*CHl3[2, 2])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[2, 2])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^4*CHl3[2, 2])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHl3[2, 2])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[2, 2])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MZ2^3*(-MW2 + MZ2)*CHl3[2, 2])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (299*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (112*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (211*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1363*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2419*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (251*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (251*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2557*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (467*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (37*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^3*CHl3[2, 2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (76*MW2^5*CHl3[2, 2])/(9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (239*MW2^4*CHl3[2, 2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (889*MW2^2*MZ2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (685*MW2*MZ2^2*CHl3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^3*CHl3[2, 2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (35*MH2*MT2*MW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (633*MW2^3*CHl3[2, 2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (633*MH2*MW2^3*CHl3[2, 2])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (140*MT2*MW2^3*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1266*MW2^4*CHl3[2, 2])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (76*MH2*MT2*MW2^4*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1349*MW2^5*CHl3[2, 2])/(18*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (1349*MH2*MW2^5*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2698*MW2^6*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (16*MH2*MT2*MW2^3*CHl3[2, 2])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4361*MW2^4*CHl3[2, 2])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (4361*MH2*MW2^4*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHl3[2, 2])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8722*MW2^5*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7981*MW2^2*MZ2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7981*MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (7981*MW2^3*MZ2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2*MZ2^2*CHl3[2, 2])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (24011*MH2*MW2*MZ2^2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2^2*MZ2^2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (407*MZ2^3*CHl3[2, 2])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (407*MH2*MZ2^3*CHl3[2, 2])/(32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MW2*MZ2^3*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (83*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (467*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (274*MW2^3*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (434*MW2^2*MZ2*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (137*MW2*MZ2^2*SW2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (155*MZ2^3*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*SW2*CHl3[2, 2])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (26*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (28*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (49*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (44*MT2*MW2^2*SW2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1367*MW2^3*SW2*CHl3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2*MW2^3*SW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^4*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (32*MT2^2*MW2^2*SW2*CHl3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*SW2*CHl3[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*SW2*CHl3[2, 2])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (128*MT2^2*MW2^3*SW2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2^5*SW2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2*SW2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4411*MW2^2*MZ2*SW2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (785*MH2*MW2^2*MZ2*SW2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (3140*MW2^3*MZ2*SW2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*SW2*CHl3[2, 2])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MT2^2*MW2*MZ2*SW2*CHl3[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (940*MW2^3*MZ2*SW2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2*MZ2^2*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9883*MW2*MZ2^2*SW2*CHl3[2, 2])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (467*MH2*MW2*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (14*MT2^2*MZ2^2*SW2*CHl3[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (190*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (709*MZ2^3*SW2*CHl3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (743*MH2*MZ2^3*SW2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (743*MW2*MZ2^3*SW2*CHl3[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2*CHl3[2, 2])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^3*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*SW2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*MZ2*SW2*CHl3[2, 2])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^3*SW2*CHl3[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1607*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (403*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (806*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2309*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (799*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (799*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (665*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1991*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (58*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MZ2^3*SW2^2*CHl3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^4*SW2^2*CHl3[2, 2])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (32*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2^2*MW2^2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (176*MW2^4*SW2^2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2*MZ2*SW2^2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1319*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (71*MH2*MW2^2*MZ2*SW2^2*CHl3[2, 2])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (484*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (3*MT2*MZ2^2*SW2^2*CHl3[2, 2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1343*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (247*MH2*MW2*MZ2^2*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (988*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2^2*CHl3[2, 2])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MT2^2*MZ2^2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (550*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (467*MZ2^3*SW2^2*CHl3[2, 2])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (467*MH2*MZ2^3*SW2^2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2*MZ2^3*SW2^2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*SW2^2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (77*MW2*MZ2^3*SW2^2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^4*SW2^2*CHl3[2, 2])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2^2*CHl3[2, 2])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MH2*MZ2^4*SW2^2*CHl3[2, 2])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MZ2^4*SW2^2*CHl3[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^4*SW2^2*CHl3[2, 2])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHl3[2, 2])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17*MZ2^4*SW2^2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (967*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (494*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1976*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1393*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1393*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^2*SW2^3*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (143*MZ2^3*SW2^3*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^4*SW2^3*CHl3[2, 2])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MT2*MZ2^2*SW2^3*CHl3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MW2*MZ2^2*SW2^3*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MH2*MZ2^3*SW2^3*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*SW2^4*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (12463*MW2^3*CHl3[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2798*MW2^4*CHl3[Leff, Leff])/(81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5005*MW2^2*MZ2*CHl3[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2669*MW2*MZ2^2*CHl3[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (13747*MZ2^3*CHl3[Leff, Leff])/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*CHl3[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^5*CHl3[Leff, Leff])/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (53*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (127*MT2*MW2^2*CHl3[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (19*MH2^2*MW2^2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MH2*MT2*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2^2*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2^2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MW2^2*CHl3[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68717*MW2^3*CHl3[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40727*MH2*MW2^3*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MT2*MW2^3*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1159*MH2^2*MW2^3*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (290*MH2*MW2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MT2^2*MW2^3*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^3*CHl3[Leff, Leff])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (67*MT2*MW2^3*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (41069*MW2^4*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (761*MH2*MW2^4*CHl3[Leff, Leff])/(6*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (28*MW2^4*CHl3[Leff, Leff])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MH2*MT2*MW2^4*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (35*MW2^4*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (562*MW2^5*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MW2^5*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^6*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^4*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (55*MT2*MW2^5*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MW2^2*CHl3[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (158*MT2^2*MW2^2*CHl3[Leff, Leff])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (178*MW2^4*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (196*MT2*MW2^4*CHl3[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^4*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (110*MW2^5*CHl3[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MH2^2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (76*MH2*MW2^5*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2^2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MT2*MW2^5*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MH2*MW2^6*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MW2^6*CHl3[Leff, Leff])/(3*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2*MW2^6*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^6*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2^7*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MH2*MW2^7*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^8*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^2*MW2^6*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2^7*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1408*MT2^2*MW2^4*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (176*MW2^6*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (508*MT2*MW2^3*CHl3[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17543*MW2^4*CHl3[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5263*MH2*MW2^4*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^4*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MH2^2*MW2^4*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (59*MH2*MW2^4*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2^2*MW2^4*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (274*MT2*MW2^4*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5263*MW2^5*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (72*MH2*MW2^5*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (59*MW2^5*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MH2*MT2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (70*MW2^5*CHl3[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MW2^6*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MH2*MW2^6*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^7*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2^2*MW2^5*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^6*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1888*MT2^2*MW2^3*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (436*MW2^5*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2*MZ2*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (79*MT2*MW2*MZ2*CHl3[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (103*MH2*MT2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (155155*MW2^2*MZ2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (17717*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (103*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MH2^2*MW2^2*MZ2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1313*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MW2^2*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (605*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35740*MW2^3*MZ2*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1505*MH2*MW2^3*MZ2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2711*MW2^3*MZ2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2^3*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (151*MW2^3*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (731*MW2^4*MZ2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^4*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MW2^5*MZ2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2^3*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^4*MZ2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (214*MT2^2*MW2*MZ2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (182*MW2^3*MZ2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (29*MH2*MZ2^2*CHl3[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2*MZ2^2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2^2*MZ2^2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MZ2^2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (421*MW2*MZ2^2*CHl3[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (15071*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MT2*MW2*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MH2^2*MW2*MZ2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (445*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2^2*MW2*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (325*MT2*MW2*MZ2^2*CHl3[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (30475*MW2^2*MZ2^2*CHl3[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (257*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (427*MW2^2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MT2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2^2*MZ2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MW2^3*MZ2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MW2^3*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2^4*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2*MW2^3*MZ2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2^2*MZ2^2*CHl3[Leff, Leff])/(54*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*CHl3[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MW2^2*MZ2^2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47539*MZ2^3*CHl3[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3517*MH2*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MZ2^3*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (703*MH2*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MT2*MZ2^3*CHl3[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3517*MW2*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2*MW2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MW2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2*MW2*MZ2^3*CHl3[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (43*MW2*MZ2^3*CHl3[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MW2^2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2^3*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MT2*MW2^2*MZ2^3*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MZ2^3*CHl3[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MW2*MZ2^3*CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1221*MZ2^4*CHl3[Leff, Leff])/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (407*MH2*MZ2^4*CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (472*MW2^3*MZ2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89*MW2^2*MZ2^2*CHl3[Leff, Leff])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (67*MW2*MZ2^3*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (85*MZ2^4*CHl3[Leff, Leff])/(108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MZ2^4*CHl3[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[Leff, Leff])/(36*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^3*(-MW2 + MZ2)*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (227*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (142*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (106*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (97*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1655*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2923*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (175*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (709*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5077*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*(-MW2 + MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (2657*MW2^3*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + (190*MW2^5*CHl3[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (373*MW2^4*CHl3[Leff, Leff])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (3191*MW2^2*MZ2*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (183*MW2*MZ2^2*CHl3[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (65*MZ2^3*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (37*MZ2^4*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (5*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (41*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (47*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (830*MT2*MW2^2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (31253*MW2^3*CHl3[Leff, Leff])/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (950*MT2*MW2^5*CHl3[Leff, Leff])/(27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^6*CHl3[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2066*MT2*MW2^4*CHl3[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (9593*MW2^5*CHl3[Leff, Leff])/
    (36*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1211*MT2*MW2^3*CHl3[Leff, Leff])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (15437*MW2^4*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MT2*MW2*MZ2*CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (6863*MW2^2*MZ2*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (68777*MW2*MZ2^2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MZ2^3*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (419*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (25*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1985*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (1313*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1160*MW2^3*SW2*CHl3[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1786*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (23*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4169*MZ2^3*SW2*CHl3[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2633*MZ2^4*SW2*CHl3[Leff, Leff])/(1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (28*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (59*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (91*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^2*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^3*MW2^2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6317*MW2^3*SW2*CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (5263*MH2*MW2^3*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (274*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5263*MW2^4*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MT2*MW2^4*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (70*MW2^4*SW2*CHl3[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (134*MW2^5*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (944*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (340*MW2^4*SW2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (28*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (128*MT2^3*MW2^3*SW2*CHl3[Leff, Leff])/
    (27*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^4*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^4*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MT2*MW2^4*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^5*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^6*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (104*MW2^5*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (191*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (133*MH2*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MT2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4016*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (6746*MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (133*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (247*MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MT2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (27230*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (97*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (67*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (445*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (83*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MT2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (24569*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2237*MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1307*MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (695*MT2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (623*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (767*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (331*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1261*MT2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (163*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (211*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (21563*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (57443*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1409*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (65*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (325*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (671*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MH2*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (58109*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2855*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (95*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10249*MZ2^4*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MZ2^4*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MZ2^4*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (54271*MZ2^4*SW2*CHl3[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10249*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MT2*MZ2^4*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*SW2*CHl3[Leff, Leff])/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MZ2^4*SW2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1221*MZ2^5*SW2*CHl3[Leff, Leff])/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (407*MH2*MZ2^5*SW2*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MZ2^5*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^5*SW2*CHl3[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^5*SW2*CHl3[Leff, Leff])/(48*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (352*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (236*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MZ2^4*SW2*CHl3[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (85*MZ2^5*SW2*CHl3[Leff, Leff])/(108*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (604*MW2^5*SW2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^6*SW2*CHl3[Leff, Leff])/(3*MZ2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5396*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (779*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (601*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (455*MW2*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHl3[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^6*SW2*CHl3[Leff, Leff])/(144*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (172*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (173*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (31*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (247*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (121*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3709*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (373*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1037*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (175*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (96*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (709*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (191*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5077*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (576*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (48*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (108*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (572*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (581*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (209*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (125*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^5*MW2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^4*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^6*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^7*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (8*MT2^3*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (8*MT2*MW2^5*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (10*MW2^6*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^3*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (3*MT2*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^5*MZ2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^3*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (2*MT2*MW2^3*MZ2^3*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^4*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^5*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (4*MW2^6*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (5*MT2^3*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (16*MT2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*MW2^5*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MT2^3*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (2*MT2^2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (19*MT2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (11*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MZ2^3*SW2*CHl3[Leff, Leff])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2*MZ2^4*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MW2^2*MZ2^4*SW2*CHl3[Leff, Leff])/
    (6*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (8*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (14*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (23*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (181*MZ2^4*SW2^2*CHl3[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MZ2^5*SW2^2*CHl3[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (41*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (484*MT2*MW2^2*SW2^2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^3*SW2^2*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (44*MH2^2*MW2^3*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^3*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^4*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^4*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^5*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2^2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (956*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (277*MH2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MH2^2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (263*MH2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MH2*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^4*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (59*MT2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (749*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (106*MH2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MH2^2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (557*MH2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1322*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MH2*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (545*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MW2^3*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3419*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (277*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (48*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (121*MH2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1733*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (392*MT2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (583*MH2*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1625*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (341*MW2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (26*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^4*SW2^2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1001*MZ2^4*SW2^2*CHl3[Leff, Leff])/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^4*SW2^2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*SW2^2*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2*MZ2^4*SW2^2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHl3[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (58*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (574*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (554*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3487*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3727*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3739*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (919*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3631*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3667*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (487*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (79*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7583*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (79*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (18*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^4*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (5*MZ2^3*SW2^3*CHl3[Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (3*MZ2^4*SW2^3*CHl3[Leff, Leff])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^3*MZ2*SW2^3*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^2*SW2^3*CHl3[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MZ2^2*SW2^3*CHl3[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (277*MH2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2^2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (235*MZ2^3*SW2^3*CHl3[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (350*MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1418*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MT2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MZ2^4*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*SW2^3*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1411*MZ2^4*SW2^3*CHl3[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (277*MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/
    (48*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (99*MZ2^5*SW2^3*CHl3[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^5*SW2^3*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^5*SW2^3*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^5*SW2^3*CHl3[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl3[Leff, Leff])/(12*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MZ2^4*SW2^3*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (187*MZ2^5*SW2^3*CHl3[Leff, Leff])/(27*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^4*MZ2*SW2^3*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MW2^3*MZ2^2*SW2^3*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MW2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/((-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (352*MW2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^6*SW2^3*CHl3[Leff, Leff])/(36*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (554*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (985*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (700*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (12*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2836*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (14*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (25*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (277*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1417*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (72*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (2*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (12*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    ((-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (36*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MZ2^3*SW2^4*CHl3[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MZ2^4*SW2^4*CHl3[Leff, Leff])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (3*MZ2^5*SW2^4*CHl3[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (71*MZ2^3*SW2^4*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MH2*MZ2^3*SW2^4*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^3*SW2^4*CHl3[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MW2*MZ2^3*SW2^4*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^4*SW2^5*CHl3[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^5*
     CHl3[Leff, Leff])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (38*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (95*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (17*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (185*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (37*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (5*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (941*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5803*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (223*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (301*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (50651*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (5184*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (895*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (472*MT2^2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (352*MT2^2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MH2^2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (79*MT2^2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (107*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MT2*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (110*MZ2^2*(-MW2 + MZ2)*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (109*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (89*MW2^3*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (91*MW2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (16*MW2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (154*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (487*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (82*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (127*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (115*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (74243*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2592*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (5*MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (89*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (1195*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (103*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    ((4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (80*MT2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (41*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (34*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (19*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (415*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (27893*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (475*MT2*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (38*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (1033*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (7769*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (1211*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (12845*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (259*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (19405*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (68777*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (407*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (8*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (323*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (25*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (7*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (1697*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (1313*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (1363*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (272*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (859*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (2575*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (989*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (8*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) - 
   (5*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MH2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (103*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2^2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (47027*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (67*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (35*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (217*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (16*MT2^2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (20*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (34*MT2*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (44*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (517*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (16*MT2^2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4097*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (137*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (35*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (629*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MT2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (9869*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (605*MT2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (151*MW2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (54359*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (576*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (325*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (169*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (576*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (47*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (95*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (35*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (43*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (743*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (43*MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MH2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (407*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (88*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (118*MW2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (89*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (67*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (85*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (85*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (263*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (71*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (53*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MH2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (113*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (427*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (1099*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (1615*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (65*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (12*MW2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (2*MW2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (14*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (MT2*MW2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (352*MT2^2*MW2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (44*MW2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (739*MW2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (440*MT2^2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (121*MW2^2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1883*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2^2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MT2^2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (88*MW2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (275*MW2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (39*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MT2*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (77*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (187*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (64*MT2^2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (25*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (211*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (22*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12395*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (5*MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (31*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (25*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (313*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MT2*MZ2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1475*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (70*MZ2^3*SW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) - 
        2*MW2*MZ2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (56*MW2^3*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (20*MW2^2*MZ2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MW2*MZ2^2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MZ2^3*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (28*MT2*MW2^2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1193*MW2^3*CHq1[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^3*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHq1[1, 1])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*CHq1[1, 1])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^4*CHq1[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (32*MT2*MW2^3*CHq1[1, 1])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^4*CHq1[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^3*CHq1[1, 1])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*CHq1[1, 1])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (23*MT2*MW2*MZ2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (740*MW2^2*MZ2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^2*MZ2*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*CHq1[1, 1])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (29*MT2^2*MW2*MZ2*CHq1[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MW2^3*MZ2*CHq1[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MT2*MZ2^2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (247*MW2*MZ2^2*CHq1[1, 1])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MW2*MZ2^2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHq1[1, 1])/
    (54*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*CHq1[1, 1])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHq1[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2^2*MZ2^2*CHq1[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MW2*MZ2^2*CHq1[1, 1])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHq1[1, 1])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (95*MZ2^3*CHq1[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHq1[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHq1[1, 1])/(18*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHq1[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHq1[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*CHq1[1, 1])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHq1[1, 1])/
    (12*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^3*MZ2*CHq1[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*CHq1[1, 1])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2*MZ2^3*CHq1[1, 1])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MZ2^4*CHq1[1, 1])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[1, 1])/
    (12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MW2*MZ2^2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHq1[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (76*MW2^3*SW2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (196*MW2^2*MZ2*SW2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (38*MH2*MW2^2*MZ2*SW2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2*MZ2^2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MZ2^3*SW2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2^2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^3*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq1[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq1[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (56*MW2^3*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (20*MW2^2*MZ2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MW2*MZ2^2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MZ2^3*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (28*MT2*MW2^2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1193*MW2^3*CHq1[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^3*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHq1[2, 2])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*CHq1[2, 2])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^4*CHq1[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (32*MT2*MW2^3*CHq1[2, 2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^4*CHq1[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^3*CHq1[2, 2])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*CHq1[2, 2])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (23*MT2*MW2*MZ2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (740*MW2^2*MZ2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^2*MZ2*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*CHq1[2, 2])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (29*MT2^2*MW2*MZ2*CHq1[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MW2^3*MZ2*CHq1[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MT2*MZ2^2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (247*MW2*MZ2^2*CHq1[2, 2])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MW2*MZ2^2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHq1[2, 2])/
    (54*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*CHq1[2, 2])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHq1[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2^2*MZ2^2*CHq1[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MW2*MZ2^2*CHq1[2, 2])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHq1[2, 2])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (95*MZ2^3*CHq1[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHq1[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHq1[2, 2])/(18*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHq1[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHq1[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*CHq1[2, 2])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHq1[2, 2])/
    (12*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^3*MZ2*CHq1[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*CHq1[2, 2])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2*MZ2^3*CHq1[2, 2])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MZ2^4*CHq1[2, 2])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[2, 2])/
    (12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MW2*MZ2^2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHq1[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (76*MW2^3*SW2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (196*MW2^2*MZ2*SW2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (38*MH2*MW2^2*MZ2*SW2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2*MZ2^2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MZ2^3*SW2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2^2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^3*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq1[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq1[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MW2^2*MZ2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MW2*MZ2^2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (119*MT2*MW2^2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MT2*MW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MT2^2*MW2^2*CHq1[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (577*MW2^3*CHq1[3, 3])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (152*MT2*MW2^3*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (328*MT2*MW2^3*CHq1[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MW2^4*CHq1[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (226*MW2^4*CHq1[3, 3])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (70*MT2^2*MW2^2*CHq1[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MW2^4*CHq1[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (76*MT2*MW2^4*CHq1[3, 3])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2*MW2^3*CHq1[3, 3])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2^2*MW2^3*CHq1[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (190*MW2^4*CHq1[3, 3])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (304*MT2*MW2^4*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68*MT2*MW2^4*CHq1[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^5*CHq1[3, 3])/((MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (112*MT2^2*MW2^3*CHq1[3, 3])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^5*CHq1[3, 3])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (32*MT2*MW2*MZ2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MT2^2*MW2*MZ2*CHq1[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (682*MW2^2*MZ2*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MH2*MW2^2*MZ2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (404*MT2*MW2^2*MZ2*CHq1[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (380*MW2^3*MZ2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (607*MW2^3*MZ2*CHq1[3, 3])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MW2*MZ2*CHq1[3, 3])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2*CHq1[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (11*MT2*MW2^2*MZ2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MW2^3*MZ2*CHq1[3, 3])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MZ2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MT2*MZ2^2*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4007*MW2*MZ2^2*CHq1[3, 3])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (74*MT2*MW2*MZ2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (157*MT2*MW2*MZ2^2*CHq1[3, 3])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2^2*MZ2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (233*MW2^2*MZ2^2*CHq1[3, 3])/(108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*CHq1[3, 3])/(24*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2*MZ2^2*CHq1[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MT2^2*MZ2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq1[3, 3])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (313*MZ2^3*CHq1[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (185*MH2*MZ2^3*CHq1[3, 3])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (91*MT2*MZ2^3*CHq1[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (185*MW2*MZ2^3*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (91*MW2*MZ2^3*CHq1[3, 3])/
    (36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*CHq1[3, 3])/(6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq1[3, 3])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MZ2^3*CHq1[3, 3])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*CHq1[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[3, 3])/(2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (28*MW2^3*MZ2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq1[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MW2*MZ2^3*CHq1[3, 3])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (11*MZ2^4*CHq1[3, 3])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[3, 3])/
    (24*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MT2^2*MZ2*(-MW2 + MZ2)*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (92*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (86*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (37*MW2^3*CHq1[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^3*CHq1[3, 3])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (4*MT2*MW2^3*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MW2^4*CHq1[3, 3])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (38*MT2*MW2^5*CHq1[3, 3])/(3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (34*MT2*MW2^4*CHq1[3, 3])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MT2*MW2^4*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MW2^5*CHq1[3, 3])/(3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (304*MT2*MW2^5*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MT2*MW2^3*CHq1[3, 3])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (10*MH2*MT2*MW2^3*CHq1[3, 3])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^4*CHq1[3, 3])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MH2*MW2^4*CHq1[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (40*MT2*MW2^4*CHq1[3, 3])/
    (3*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (304*MW2^5*CHq1[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (37*MH2*MT2*MW2*MZ2*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (16*MH2*MW2^2*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MT2*MW2^2*MZ2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (64*MW2^3*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (185*MH2*MW2*MZ2^2*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (185*MW2^2*MZ2^2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHq1[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (34*MT2*MW2^2*SW2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (46*MW2^3*SW2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^3*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*SW2*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2^3*SW2*CHq1[3, 3])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (341*MT2*MW2*MZ2*SW2*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2*MZ2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (71*MW2^2*MZ2*SW2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^2*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MT2^2*MW2*MZ2*SW2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MT2*MZ2^2*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (161*MW2*MZ2^2*SW2*CHq1[3, 3])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (5*MH2*MW2*MZ2^2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MW2^2*MZ2^2*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHq1[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MZ2^3*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MZ2^3*SW2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^2*MZ2^2*SW2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MW2*MZ2^3*SW2*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*SW2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*SW2^2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MW2^2*MZ2*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MZ2^2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MT2^2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MT2*MZ2^3*SW2^2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (10*MZ2^4*SW2^2*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^2*SW2^3*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (4*MW2^2*MZ2*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (2*MW2*MZ2^2*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (52*MT2*MW2^2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MW2^3*CHq3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MW2^3*CHq3[1, 1])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (10*MW2^4*CHq3[1, 1])/(9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2^2*MW2^2*CHq3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MW2^4*CHq3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MT2*MW2^3*CHq3[1, 1])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MW2^4*CHq3[1, 1])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHq3[1, 1])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (24*MW2^5*CHq3[1, 1])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MT2*MW2*MZ2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MW2^2*MZ2*CHq3[1, 1])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHq3[1, 1])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHq3[1, 1])/(4*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MW2*MZ2*CHq3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2*CHq3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (3655*MW2*MZ2^2*CHq3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHq3[1, 1])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq3[1, 1])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHq3[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (9*MT2*MW2*MZ2^2*CHq3[1, 1])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7*MW2^2*MZ2^2*CHq3[1, 1])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^3*CHq3[1, 1])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2*MZ2^3*CHq3[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[1, 1])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*CHq3[1, 1])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MW2^2*MZ2^2*CHq3[1, 1])/(3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MW2*MZ2^3*CHq3[1, 1])/
    (6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHq3[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (5*MW2*MZ2^2*SW2*CHq3[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (3*MZ2^3*SW2*CHq3[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MT2*MW2*MZ2*SW2*CHq3[1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (208*MW2^2*MZ2*SW2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^2*MZ2*SW2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (100*MW2*MZ2^2*SW2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (4*MW2^2*MZ2*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (2*MW2*MZ2^2*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (52*MT2*MW2^2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MW2^3*CHq3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MW2^3*CHq3[2, 2])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (10*MW2^4*CHq3[2, 2])/(9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2^2*MW2^2*CHq3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MW2^4*CHq3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MT2*MW2^3*CHq3[2, 2])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MW2^4*CHq3[2, 2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHq3[2, 2])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (24*MW2^5*CHq3[2, 2])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MT2*MW2*MZ2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MW2^2*MZ2*CHq3[2, 2])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHq3[2, 2])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHq3[2, 2])/(4*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MW2*MZ2*CHq3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2*CHq3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (3655*MW2*MZ2^2*CHq3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHq3[2, 2])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHq3[2, 2])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq3[2, 2])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHq3[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (9*MT2*MW2*MZ2^2*CHq3[2, 2])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7*MW2^2*MZ2^2*CHq3[2, 2])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^3*CHq3[2, 2])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2*MZ2^3*CHq3[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[2, 2])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*CHq3[2, 2])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MW2^2*MZ2^2*CHq3[2, 2])/(3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MW2*MZ2^3*CHq3[2, 2])/
    (6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHq3[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (5*MW2*MZ2^2*SW2*CHq3[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (3*MZ2^3*SW2*CHq3[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MT2*MW2*MZ2*SW2*CHq3[2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (208*MW2^2*MZ2*SW2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^2*MZ2*SW2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (100*MW2*MZ2^2*SW2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq3[2, 2])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MW2^2*MZ2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MW2*MZ2^2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*CHq3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (62*MT2*MW2^2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MT2^2*MW2^2*CHq3[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MW2^3*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (304*MT2*MW2^3*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (127*MT2*MW2^3*CHq3[3, 3])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (152*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (119*MW2^4*CHq3[3, 3])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MT2^2*MW2^2*CHq3[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MW2^4*CHq3[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (38*MT2*MW2^3*CHq3[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2^2*MW2^3*CHq3[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MT2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68*MT2*MW2^4*CHq3[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^5*CHq3[3, 3])/((MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (80*MT2^2*MW2^3*CHq3[3, 3])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^5*CHq3[3, 3])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (70*MT2*MW2*MZ2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MW2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (13*MT2^2*MW2*MZ2*CHq3[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (517*MW2^2*MZ2*CHq3[3, 3])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2*MW2^2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MT2*MW2^2*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2*MW2^2*MZ2*CHq3[3, 3])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (76*MW2^3*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (139*MW2^3*MZ2*CHq3[3, 3])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MW2*MZ2*CHq3[3, 3])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2^2*MW2*MZ2*CHq3[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11*MT2*MW2^2*MZ2*CHq3[3, 3])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (14*MW2^3*MZ2*CHq3[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MZ2^2*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (31*MT2^2*MZ2^2*CHq3[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1283*MW2*MZ2^2*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2*MZ2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MT2*MW2*MZ2^2*CHq3[3, 3])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2^2*MZ2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MH2^2*MZ2^2*CHq3[3, 3])/(24*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2*MZ2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2^2*MZ2^2*CHq3[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MT2*MW2*MZ2^2*CHq3[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (313*MZ2^3*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2*MZ2^3*CHq3[3, 3])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (31*MT2*MZ2^3*CHq3[3, 3])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MW2*MZ2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (31*MW2*MZ2^3*CHq3[3, 3])/
    (12*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*CHq3[3, 3])/(6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[3, 3])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MZ2^3*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHq3[3, 3])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MZ2^4*CHq3[3, 3])/(2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (20*MW2^3*MZ2*CHq3[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHq3[3, 3])/(2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq3[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHq3[3, 3])/(24*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (92*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (86*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (35*MT2*MW2^2*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35*MH2*MT2*MW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (17*MW2^3*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MH2*MW2^3*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (140*MT2*MW2^3*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (20*MW2^4*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (38*MT2*MW2^4*CHq3[3, 3])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MH2*MT2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (304*MT2*MW2^5*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (24*MT2*MW2^3*CHq3[3, 3])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (16*MH2*MT2*MW2^3*CHq3[3, 3])/((MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MW2^4*CHq3[3, 3])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (38*MH2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (64*MT2*MW2^4*CHq3[3, 3])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (152*MW2^5*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (37*MT2*MW2*MZ2*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MT2*MW2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^2*MZ2*CHq3[3, 3])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (148*MT2*MW2^2*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2*MW2^3*MZ2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (37*MH2*MW2*MZ2^2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^2*MZ2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHq3[3, 3])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MT2*MW2^2*SW2*CHq3[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2^2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MT2*MW2^3*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (71*MT2*MW2*MZ2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (25*MW2^2*MZ2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MT2^2*MW2*MZ2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (65*MT2*MZ2^2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (10*MW2*MZ2^2*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MT2^2*MZ2^2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*SW2*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MZ2^3*SW2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^2*MZ2^2*SW2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MW2*MZ2^3*SW2*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*SW2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (4*MH2*MT2*MW2*MZ2*SW2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (160*MT2^2*MW2*MZ2*SW2^2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MZ2^2*SW2^2*CHq3[3, 3])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2*MZ2^2*SW2^2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MT2^2*MZ2^2*SW2^2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2*MZ2^3*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MZ2^3*SW2^2*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2*MZ2^3*SW2^2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MZ2^4*SW2^2*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     ((2*MW2 - MZ2)*(MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 
          128*MW2^2*MZ2^2 - 320*MW2*MZ2^3 + 83*MZ2^4) + 
        MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
          34*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 
          112*MW2^3*MZ2^2 + 134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
          130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHe[Leff, Leff] + 
      2*MZ2*SW2*((MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 
            128*MW2^2*MZ2^2 - 320*MW2*MZ2^3 + 83*MZ2^4) + 
          MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
            34*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 
            112*MW2^3*MZ2^2 + 134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
            130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHl1[Leff, Leff] + 
        (MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
            320*MW2*MZ2^3 + 83*MZ2^4) + MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 
            32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 112*MW2^3*MZ2^2 + 
            134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
            130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHl3[Leff, Leff] - 
        MW2*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
          4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
         (4*MW2*MZ2^2*(CHe[2, 2] - 9*CHq1[3, 3] - 10*CHq3[3, 3]) + 
          32*MW2^3*CHq3[3, 3] - 8*MW2^2*MZ2*(CHe[2, 2] + CHl1[2, 2] + 
            CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2^3*(4*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] + 15*CHq1[3, 3] + 
            25*CHq3[3, 3])))))/(8*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2*SW2) + (56*MT2*MW2^2*CHu[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (275*MW2^3*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2^3*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MW2^4*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^4*CHu[1, 1])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^4*CHu[1, 1])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*CHu[1, 1])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*CHu[1, 1])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^5*CHu[1, 1])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (46*MT2*MW2*MZ2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1774*MW2^2*MZ2*CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (68*MH2*MW2^2*MZ2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MT2*MW2^2*MZ2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (272*MW2^3*MZ2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (94*MW2^3*MZ2*CHu[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MT2*MZ2^2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (6467*MW2*MZ2^2*CHu[1, 1])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (148*MW2^2*MZ2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHu[1, 1])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHu[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (565*MZ2^3*CHu[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^3*CHu[1, 1])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHu[1, 1])/(9*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHu[1, 1])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHu[1, 1])/(6*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (14*MT2^2*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^2*(-MW2 + MZ2)*CHu[1, 1])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^2*(-MW2 + MZ2)*CHu[1, 1])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2*SW2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (10*MW2*MZ2^2*SW2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHu[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (128*MT2^2*MW2^2*SW2*CHu[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2*MZ2*SW2*CHu[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (256*MW2^2*MZ2*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^2*MZ2*SW2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (304*MW2^3*MZ2*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2*CHu[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2*MZ2^2*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2*CHu[1, 1])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MZ2^3*SW2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2*MZ2^3*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MZ2^4*SW2*CHu[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MW2^2*MZ2^2*SW2*CHu[1, 1])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^3*SW2*CHu[1, 1])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MZ2^4*SW2*CHu[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*SW2^2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHu[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHu[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*SW2^3*CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MH2*MZ2^3*SW2^3*CHu[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MW2*MZ2^3*SW2^3*CHu[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MW2, MW2]*
     ((2*MW2 - MZ2)*(18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
          80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) - 
        9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 240*MW2^4*MZ2^2 + 
          416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 112*MW2*MZ2^5 - 15*MZ2^6) + 
        MT2*MW2*(-6528*MW2^7 + 11296*MW2^6*MZ2 + 10672*MW2^5*MZ2^2 - 
          25792*MW2^4*MZ2^3 + 6856*MW2^3*MZ2^4 + 5912*MW2^2*MZ2^5 - 
          2099*MW2*MZ2^6 - 128*MZ2^7) + MT2^2*(2688*MW2^7 - 5600*MW2^6*MZ2 - 
          1728*MW2^5*MZ2^2 + 6992*MW2^4*MZ2^3 - 2020*MW2^3*MZ2^4 - 
          78*MW2^2*MZ2^5 - 434*MW2*MZ2^6 + 45*MZ2^7) + 
        32*MW2^3*MZ2^2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 
          83*MW2*MZ2^3 - 4*MZ2^4)*SW2^2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*((18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
            80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) - 
          9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 240*MW2^4*MZ2^2 + 
            416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 112*MW2*MZ2^5 - 15*MZ2^6) + 
          MT2*MW2*(-6528*MW2^7 + 11296*MW2^6*MZ2 + 10672*MW2^5*MZ2^2 - 
            25792*MW2^4*MZ2^3 + 6856*MW2^3*MZ2^4 + 5912*MW2^2*MZ2^5 - 
            2099*MW2*MZ2^6 - 128*MZ2^7) + MT2^2*(2688*MW2^7 - 
            5600*MW2^6*MZ2 - 1728*MW2^5*MZ2^2 + 6992*MW2^4*MZ2^3 - 
            2020*MW2^3*MZ2^4 - 78*MW2^2*MZ2^5 - 434*MW2*MZ2^6 + 45*MZ2^7) + 
          32*MW2^3*MZ2^2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 
            83*MW2*MZ2^3 - 4*MZ2^4)*SW2^2)*CHl1[Leff, Leff] + 
        (-32*MW2^4*(120*MW2^5 + 44*MW2^4*MZ2 - 262*MW2^3*MZ2^2 + 
            15*MW2^2*MZ2^3 + 79*MW2*MZ2^4 + 4*MZ2^5) + 
          18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
            80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          MT2*MW2^2*(8832*MW2^6 + 1568*MW2^5*MZ2 - 24656*MW2^4*MZ2^2 + 
            11072*MW2^3*MZ2^3 + 6664*MW2^2*MZ2^4 - 3208*MW2*MZ2^5 - 
            83*MZ2^6) - 9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 
            240*MW2^4*MZ2^2 + 416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 
            112*MW2*MZ2^5 - 15*MZ2^6) - MT2^2*(4992*MW2^7 + 4576*MW2^6*MZ2 - 
            16448*MW2^5*MZ2^2 + 2352*MW2^4*MZ2^3 + 6596*MW2^3*MZ2^4 - 
            2194*MW2^2*MZ2^5 + 306*MW2*MZ2^6 - 45*MZ2^7))*CHl3[Leff, Leff] - 
        MW2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
         (-4*MW2^2*MZ2^2*(-9*MT2*MZ2*(10*CHe[2, 2] + 4*CHl1[2, 2] + 
              4*CHl3[2, 2] - 27*CHq1[3, 3] - 13*CHq3[3, 3]) - 
            36*MT2^2*(2*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] - 12*CHq1[3, 3] - 
              9*CHq3[3, 3]) + MZ2^2*(1029*CHd[1, 1] + 1029*CHd[2, 2] + 
              1029*CHd[3, 3] - 2891*CHe[2, 2] - 1865*CHl1[2, 2] + 
              395*CHl3[2, 2] - 1029*CHq1[1, 1] - 1029*CHq1[2, 2] - 
              141*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] + 
              147*CHq3[3, 3] - 2058*CHu[1, 1] - 2058*CHu[2, 2])) + 
          8*MW2^3*MZ2*(-36*MT2^2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] - 
              3*CHq1[3, 3] + 3*CHq3[3, 3]) - 18*MT2*MZ2*(CHe[2, 2] + 
              2*CHl1[2, 2] + 2*CHl3[2, 2] + 3*CHq1[3, 3] + 14*CHq3[3, 3]) + 
            MZ2^2*(672*CHd[1, 1] + 672*CHd[2, 2] + 672*CHd[3, 3] - 
              1936*CHe[2, 2] - 1481*CHl1[2, 2] + 735*CHl3[2, 2] - 
              672*CHq1[1, 1] - 672*CHq1[2, 2] + 249*CHq1[3, 3] - 
              396*CHq3[1, 1] - 396*CHq3[2, 2] - 3*CHq3[3, 3] - 
              1344*CHu[1, 1] - 1344*CHu[2, 2])) + 2*MW2*MZ2^3*
           (18*MT2*MZ2*(3*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] + 
              24*CHq1[3, 3] + 35*CHq3[3, 3]) + 18*MT2^2*(2*CHe[2, 2] + 
              2*CHl1[2, 2] + 2*CHl3[2, 2] + 33*CHq1[3, 3] + 45*CHq3[3, 3]) + 
            MZ2^2*(468*CHd[1, 1] + 468*CHd[2, 2] + 468*CHd[3, 3] - 
              1580*CHe[2, 2] - 741*CHl1[2, 2] - 49*CHl3[2, 2] - 
              468*CHq1[1, 1] - 468*CHq1[2, 2] - 279*CHq1[3, 3] - 
              15*CHq3[3, 3] - 936*CHu[1, 1] - 936*CHu[2, 2])) - 
          16*MW2^4*(18*MT2*MZ2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] - 
              3*CHq1[3, 3] - 3*CHq3[3, 3]) - 72*MT2^2*CHq3[3, 3] + 
            MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
              355*CHe[2, 2] - 405*CHl1[2, 2] + 373*CHl3[2, 2] - 
              81*CHq1[1, 1] - 81*CHq1[2, 2] + 171*CHq1[3, 3] - 
              387*CHq3[1, 1] - 387*CHq3[2, 2] - 123*CHq3[3, 3] - 
              162*CHu[1, 1] - 162*CHu[2, 2])) - 64*MW2^5*
           (-18*MT2*CHq3[3, 3] + MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
              33*CHd[3, 3] - 91*CHe[2, 2] - 58*CHl1[2, 2] - 8*CHl3[2, 2] - 
              33*CHq1[1, 1] - 33*CHq1[2, 2] + 6*CHq1[3, 3] + 9*CHq3[1, 1] + 
              9*CHq3[2, 2] + 12*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2])) + 
          MZ2^4*(-18*MT2^2*(4*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] + 
              15*CHq1[3, 3] + 25*CHq3[3, 3]) - 9*MT2*MZ2*(4*CHe[2, 2] + 
              2*CHl1[2, 2] + 2*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
            2*MZ2^2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[2, 2] - 49*CHl1[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
              15*CHq1[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2])) + 
          384*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[2, 2] - 
            11*CHl1[2, 2] + 11*CHl3[2, 2] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2])))))/(144*MW2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW2) + ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((512*MW2^7 - 3648*MW2^6*MZ2 + 7936*MW2^5*MZ2^2 - 6296*MW2^4*MZ2^3 + 
        626*MW2^3*MZ2^4 + 1167*MW2^2*MZ2^5 - 215*MW2*MZ2^6 - 64*MZ2^7)*
       CHe[Leff, Leff] + 2*MZ2*SW2*((256*MW2^6 - 1536*MW2^5*MZ2 + 
          3072*MW2^4*MZ2^2 - 1812*MW2^3*MZ2^3 - 433*MW2^2*MZ2^4 + 
          407*MW2*MZ2^5 + 64*MZ2^6)*CHl1[Leff, Leff] + 
        (256*MW2^6 - 2176*MW2^5*MZ2 + 3264*MW2^4*MZ2^2 - 916*MW2^3*MZ2^3 - 
          625*MW2^2*MZ2^4 + 151*MW2*MZ2^5 + 64*MZ2^6)*CHl3[Leff, Leff] + 
        (MW2 + MZ2)*(256*MW2^5*(CHq3[1, 1] + CHq3[2, 2]) + 
          2*MW2^2*MZ2^3*(111*CHd[1, 1] + 111*CHd[2, 2] + 111*CHd[3, 3] - 
            375*CHe[2, 2] - 156*CHl1[2, 2] - 536*CHl3[2, 2] - 9*CHq1[1, 1] - 
            9*CHq1[2, 2] + 75*CHq1[3, 3] + 395*CHq3[1, 1] + 395*CHq3[2, 2] + 
            75*CHq3[3, 3] - 222*CHu[1, 1] - 222*CHu[2, 2]) - 
          4*MW2*MZ2^4*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
            88*CHe[2, 2] - 44*CHl1[2, 2] - 93*CHl3[2, 2] - 18*CHq1[1, 1] - 
            18*CHq1[2, 2] + 6*CHq1[3, 3] + 50*CHq3[1, 1] + 50*CHq3[2, 2] + 
            6*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
          MZ2^5*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 
            49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
            15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
          8*MW2^3*MZ2^2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            100*CHe[2, 2] - 47*CHl1[2, 2] - 183*CHl3[2, 2] + 9*CHq1[1, 1] + 
            9*CHq1[2, 2] + 21*CHq1[3, 3] + 113*CHq3[1, 1] + 113*CHq3[2, 2] + 
            21*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          16*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            19*CHe[2, 2] - 8*CHl1[2, 2] - 52*CHl3[2, 2] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 7*CHq3[1, 1] + 7*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))))/
    (12*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (56*MT2*MW2^2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^3*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2^3*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MW2^4*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^4*CHu[2, 2])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^4*CHu[2, 2])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*CHu[2, 2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*CHu[2, 2])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^5*CHu[2, 2])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (46*MT2*MW2*MZ2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1774*MW2^2*MZ2*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (68*MH2*MW2^2*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MT2*MW2^2*MZ2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (272*MW2^3*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (94*MW2^3*MZ2*CHu[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MT2*MZ2^2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (6467*MW2*MZ2^2*CHu[2, 2])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (148*MW2^2*MZ2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHu[2, 2])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHu[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (565*MZ2^3*CHu[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^3*CHu[2, 2])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHu[2, 2])/(9*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHu[2, 2])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHu[2, 2])/(6*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (14*MT2^2*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^2*(-MW2 + MZ2)*CHu[2, 2])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^2*(-MW2 + MZ2)*CHu[2, 2])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2*SW2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (10*MW2*MZ2^2*SW2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHu[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (128*MT2^2*MW2^2*SW2*CHu[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2*MZ2*SW2*CHu[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (256*MW2^2*MZ2*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^2*MZ2*SW2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (304*MW2^3*MZ2*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2*CHu[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2*MZ2^2*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2*CHu[2, 2])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MZ2^3*SW2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2*MZ2^3*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MZ2^4*SW2*CHu[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MW2^2*MZ2^2*SW2*CHu[2, 2])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^3*SW2*CHu[2, 2])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MZ2^4*SW2*CHu[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*SW2^2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHu[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHu[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*SW2^3*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MH2*MZ2^3*SW2^3*CHu[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MW2*MZ2^3*SW2^3*CHu[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VALPHAEFF^2*(48*MW2^3*CHd[1, 1] - 
      120*MW2^2*MZ2*CHd[1, 1] + 102*MW2*MZ2^2*CHd[1, 1] - 
      30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 120*MW2^2*MZ2*CHd[2, 2] + 
      102*MW2*MZ2^2*CHd[2, 2] - 30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 
      120*MW2^2*MZ2*CHd[3, 3] + 102*MW2*MZ2^2*CHd[3, 3] - 
      30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[2, 2] + 360*MW2^2*MZ2*CHe[2, 2] - 
      282*MW2*MZ2^2*CHe[2, 2] + 98*MZ2^3*CHe[2, 2] + 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] - 
      176*MW2^3*CHl1[2, 2] + 272*MW2^2*MZ2*CHl1[2, 2] - 
      190*MW2*MZ2^2*CHl1[2, 2] + 49*MZ2^3*CHl1[2, 2] - 
      16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] - 
      176*MW2^3*CHl3[2, 2] + 272*MW2^2*MZ2*CHl3[2, 2] - 
      190*MW2*MZ2^2*CHl3[2, 2] + 49*MZ2^3*CHl3[2, 2] - 
      160*MW2^3*CHl3[Leff, Leff] + 208*MW2^2*MZ2*CHl3[Leff, Leff] + 
      16*MW2*MZ2^2*CHl3[Leff, Leff] - 64*MZ2^3*CHl3[Leff, Leff] - 
      48*MW2^3*CHq1[1, 1] + 120*MW2^2*MZ2*CHq1[1, 1] - 
      102*MW2*MZ2^2*CHq1[1, 1] + 30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 
      120*MW2^2*MZ2*CHq1[2, 2] - 102*MW2*MZ2^2*CHq1[2, 2] + 
      30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 48*MW2^2*MZ2*CHq1[3, 3] - 
      6*MW2*MZ2^2*CHq1[3, 3] + 15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 
      216*MW2^2*MZ2*CHq3[1, 1] + 90*MW2*MZ2^2*CHq3[1, 1] + 
      144*MW2^3*CHq3[2, 2] - 216*MW2^2*MZ2*CHq3[2, 2] + 
      90*MW2*MZ2^2*CHq3[2, 2] + 48*MW2^3*CHq3[3, 3] - 
      48*MW2^2*MZ2*CHq3[3, 3] - 6*MW2*MZ2^2*CHq3[3, 3] + 
      15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 240*MW2^2*MZ2*CHu[1, 1] - 
      204*MW2*MZ2^2*CHu[1, 1] + 60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 
      240*MW2^2*MZ2*CHu[2, 2] - 204*MW2*MZ2^2*CHu[2, 2] + 
      60*MZ2^3*CHu[2, 2]))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (77*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (487*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (41*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (127*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (115*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (74243*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(5184*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (89*MT2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1195*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (8*MT2^2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MT2^2*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(2*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (41*MW2^3*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MW2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (323*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (25*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (7*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (1697*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (1313*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (11*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (4*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (5*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     SW2) - (MH2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (85*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (263*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (16*MT2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (2*MW2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (4*MW2^5*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MW2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (53*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MH2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (113*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (427*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (1099*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MT2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (MH2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(288*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1615*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) + (MH2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MT2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(16*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(288*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (8*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (65*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(108*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (17*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(432*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(24*MW2*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (2*MT2*MW2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MT2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (211*MW2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MT2^2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2^2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12395*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (31*MT2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MW2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (313*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(108*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MT2*MZ2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1475*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MZ2^3*SW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     ((416*MW2^6 - 784*MW2^5*MZ2 - 884*MW2^4*MZ2^2 + 2294*MW2^3*MZ2^3 - 
        908*MW2^2*MZ2^4 - 349*MW2*MZ2^5 + 188*MZ2^6)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((-208*MW2^5 + 288*MW2^4*MZ2 + 586*MW2^3*MZ2^2 - 
          854*MW2^2*MZ2^3 + 27*MW2*MZ2^4 + 188*MZ2^5)*CHl1[Leff, Leff] + 
        (-528*MW2^5 + 64*MW2^4*MZ2 + 1450*MW2^3*MZ2^2 - 918*MW2^2*MZ2^3 - 
          229*MW2*MZ2^4 + 188*MZ2^5)*CHl3[Leff, Leff] + 
        (MW2 + 2*MZ2)*(2*MW2^2*MZ2^2*(111*CHd[1, 1] + 111*CHd[2, 2] + 
            111*CHd[3, 3] - 327*CHe[2, 2] - 231*CHl1[2, 2] - 421*CHl3[2, 2] - 
            111*CHq1[1, 1] - 111*CHq1[2, 2] + 75*CHq1[3, 3] + 
            243*CHq3[1, 1] + 243*CHq3[2, 2] + 75*CHq3[3, 3] - 222*CHu[1, 1] - 
            222*CHu[2, 2]) + MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 
            30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 
            30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
            60*CHu[1, 1] - 60*CHu[2, 2]) - 8*MW2^3*MZ2*(21*CHd[1, 1] + 
            21*CHd[2, 2] + 21*CHd[3, 3] - 70*CHe[2, 2] - 59*CHl1[2, 2] - 
            127*CHl3[2, 2] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] + 
            99*CHq3[1, 1] + 99*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + 16*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[2, 2] - 11*CHl1[2, 2] - 33*CHl3[2, 2] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
            27*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MW2*MZ2^3*(-132*CHd[1, 1] - 132*CHd[2, 2] - 132*CHd[3, 3] + 
            368*CHe[2, 2] + 233*CHl1[2, 2] + 331*CHl3[2, 2] + 
            132*CHq1[1, 1] + 132*CHq1[2, 2] - 24*CHq1[3, 3] - 90*CHq3[1, 1] - 
            90*CHq3[2, 2] - 24*CHq3[3, 3] + 264*CHu[1, 1] + 
            264*CHu[2, 2])))))/(6*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (B0i[bb0, 0, 0, MZ2]*
     ((-3072*MW2^7 + 20352*MW2^6*MZ2 - 38208*MW2^5*MZ2^2 + 
        17360*MW2^4*MZ2^3 + 15804*MW2^3*MZ2^4 - 14656*MW2^2*MZ2^5 + 
        1563*MW2*MZ2^6 + 722*MZ2^7)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((1536*MW2^6 - 8448*MW2^5*MZ2 + 14592*MW2^4*MZ2^2 - 
          3448*MW2^3*MZ2^3 - 8402*MW2^2*MZ2^4 + 3583*MW2*MZ2^5 + 722*MZ2^6)*
         CHl1[Leff, Leff] + (1536*MW2^6 - 12288*MW2^5*MZ2 + 
          13824*MW2^4*MZ2^2 + 4424*MW2^3*MZ2^3 - 9362*MW2^2*MZ2^4 + 
          1279*MW2*MZ2^5 + 722*MZ2^6)*CHl3[Leff, Leff] + 
        2*(768*MW2^6*(CHq3[1, 1] + CHq3[2, 2]) + MW2^2*MZ2^4*
           (543*CHd[1, 1] + 543*CHd[2, 2] + 543*CHd[3, 3] - 2139*CHe[2, 2] - 
            740*CHl1[2, 2] - 3572*CHl3[2, 2] + 195*CHq1[1, 1] + 
            195*CHq1[2, 2] + 579*CHq1[3, 3] + 2847*CHq3[1, 1] + 
            2847*CHq3[2, 2] + 579*CHq3[3, 3] - 1086*CHu[1, 1] - 
            1086*CHu[2, 2]) - 2*MW2^3*MZ2^3*(33*CHd[1, 1] + 33*CHd[2, 2] + 
            33*CHd[3, 3] - 631*CHe[2, 2] - 334*CHl1[2, 2] - 1642*CHl3[2, 2] + 
            201*CHq1[1, 1] + 201*CHq1[2, 2] + 141*CHq1[3, 3] + 
            813*CHq3[1, 1] + 813*CHq3[2, 2] + 141*CHq3[3, 3] - 66*CHu[1, 1] - 
            66*CHu[2, 2]) + 4*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 
            30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 
            30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
            60*CHu[1, 1] - 60*CHu[2, 2]) - 24*MW2^4*MZ2^2*
           (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 43*CHe[2, 2] - 
            23*CHl1[2, 2] - 27*CHl3[2, 2] + 12*CHq1[3, 3] + 92*CHq3[1, 1] + 
            92*CHq3[2, 2] + 12*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
          48*MW2^5*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            19*CHe[2, 2] - 8*CHl1[2, 2] - 52*CHl3[2, 2] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 31*CHq3[1, 1] + 31*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MW2*MZ2^5*(-453*CHd[1, 1] - 453*CHd[2, 2] - 453*CHd[3, 3] + 
            1149*CHe[2, 2] + 550*CHl1[2, 2] + 1432*CHl3[2, 2] + 
            183*CHq1[1, 1] + 183*CHq1[2, 2] - 156*CHq1[3, 3] - 
            855*CHq3[1, 1] - 855*CHq3[2, 2] - 156*CHq3[3, 3] + 
            906*CHu[1, 1] + 906*CHu[2, 2])))))/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (152*MT2*MW2^2*CHu[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2^2*MW2^2*CHu[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHu[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2*MW2^3*CHu[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (152*MW2^4*CHu[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2^4*CHu[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MT2^2*MW2^2*CHu[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (152*MT2*MW2^3*CHu[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (176*MT2^2*MW2^3*CHu[3, 3])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (106*MT2*MW2*MZ2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHu[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^2*MZ2*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*CHu[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^2*MZ2*CHu[3, 3])/(108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*MZ2*CHu[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MT2^2*MW2*MZ2*CHu[3, 3])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MT2*MW2^2*MZ2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MZ2^2*CHu[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MZ2^2*CHu[3, 3])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MW2*MZ2^2*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHu[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MT2*MW2*MZ2^2*CHu[3, 3])/(216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2^2*MZ2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2^2*CHu[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2^2*MZ2^2*CHu[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2*MZ2^2*CHu[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MZ2^3*CHu[3, 3])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^3*CHu[3, 3])/(4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHu[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^3*MZ2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^2*MZ2^2*CHu[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (44*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (35*MH2*MT2*MW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (8*MH2*MW2^3*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (140*MT2*MW2^3*CHu[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (32*MW2^4*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MT2*MW2^4*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MH2*MT2*MW2^3*CHu[3, 3])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (38*MH2*MW2^4*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHu[3, 3])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^5*CHu[3, 3])/(27*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (35*MH2*MW2^2*MZ2*CHu[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (70*MW2^3*MZ2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MW2*MZ2^2*CHu[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MW2^2*MZ2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MH2*MT2*MW2^2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2^2*MW2^2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2*MW2*MZ2*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^2*MZ2*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (14*MT2^2*MW2*MZ2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MT2*MZ2^2*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^2*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MT2^2*MZ2^2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*SW2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^2*MZ2^2*SW2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MZ2^4*SW2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2*SW2^2*CHu[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2*MZ2^2*SW2^2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^2*MZ2^2*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2^2*MZ2^2*SW2^2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^3*SW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MZ2^3*SW2^2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MZ2^4*SW2^2*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     ((2*MW2 - MZ2)*(-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 
          85*MW2^2*MZ2^2 + 30*MW2*MZ2^3 + 37*MZ2^4) + 
        MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 352*MW2^3*MZ2^2 + 
          296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
          452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
        4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
       CHe[Leff, Leff] + 2*MZ2*SW2*
       ((-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 85*MW2^2*MZ2^2 + 
            30*MW2*MZ2^3 + 37*MZ2^4) + MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 
            352*MW2^3*MZ2^2 + 296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
            452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
          4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
         CHl1[Leff, Leff] + (-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 
            85*MW2^2*MZ2^2 + 30*MW2*MZ2^3 + 37*MZ2^4) + 
          MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 352*MW2^3*MZ2^2 + 
            296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
            452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
          4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
         CHl3[Leff, Leff] + MW2*(-4*MW2*(MW2 + MZ2)^2*
           (4*MW2^2*MZ2^2*(3*CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] - 
              15*CHq1[3, 3] - 25*CHq3[3, 3]) + 64*MW2^4*CHq3[3, 3] - 
            8*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
              3*CHq1[3, 3] + CHq3[3, 3]) - MZ2^4*(2*CHe[2, 2] + CHl1[2, 2] + 
              CHl3[2, 2] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
            MW2*MZ2^3*(6*CHe[2, 2] + 4*CHl1[2, 2] + 4*CHl3[2, 2] + 
              51*CHq1[3, 3] + 67*CHq3[3, 3])) + 
          MT2*MW2*(384*MW2^5*CHq3[3, 3] + 2*MW2^2*MZ2^3*(24*CHe[2, 2] - 
              4*CHl1[2, 2] - 4*CHl3[2, 2] + 102*CHq1[3, 3] - 134*CHq3[3, 3] - 
              51*CHu[3, 3]) - 16*MW2^4*MZ2*(6*CHe[2, 2] + 6*CHl1[2, 2] + 
              6*CHl3[2, 2] - 6*CHq1[3, 3] - 22*CHq3[3, 3] - 3*CHu[3, 3]) - 
            16*MW2^3*MZ2^2*(CHe[2, 2] + 4*CHl1[2, 2] + 4*CHl3[2, 2] + 
              15*CHq1[3, 3] + 26*CHq3[3, 3] - 3*CHu[3, 3]) + 
            MW2*MZ2^4*(48*CHe[2, 2] + 16*CHl1[2, 2] + 16*CHl3[2, 2] - 
              60*CHq1[3, 3] + 76*CHq3[3, 3] + 3*CHu[3, 3]) + 
            2*MZ2^5*(8*CHe[2, 2] + 4*CHl1[2, 2] + 4*CHl3[2, 2] + 
              80*CHq3[3, 3] + 15*CHu[3, 3])) + MT2^3*(-128*MW2^4*CHq3[3, 3] - 
            16*MW2^2*MZ2^2*(3*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
              15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) + 
            16*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
              6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) - 
            2*MW2*MZ2^3*(4*CHl1[2, 2] + 4*CHl3[2, 2] + 102*CHq1[3, 3] + 
              130*CHq3[3, 3] + 3*CHu[3, 3]) + MZ2^4*(16*CHe[2, 2] + 
              8*CHl1[2, 2] + 8*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
              15*CHu[3, 3])) + 2*MT2^2*MZ2*(MZ2^4*(2*CHe[2, 2] + CHl1[2, 2] + 
              CHl3[2, 2] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
            16*MW2^4*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
            2*MW2^2*MZ2^2*(-12*CHe[2, 2] - 2*CHl1[2, 2] - 2*CHl3[2, 2] + 
              81*CHq1[3, 3] + 113*CHq3[3, 3] + 3*CHu[3, 3]) + 
            8*MW2^3*MZ2*(5*CHe[2, 2] + 5*CHl1[2, 2] + 5*CHl3[2, 2] - 
              18*CHq1[3, 3] + 10*CHq3[3, 3] + 6*CHu[3, 3]) - 
            MW2*MZ2^3*(18*CHe[2, 2] + 10*CHl1[2, 2] + 10*CHl3[2, 2] + 
              81*CHq1[3, 3] + 157*CHq3[3, 3] + 15*CHu[3, 3]))))))/
    (24*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MW2]*((2*MW2 - MZ2)*
       (6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 28*MW2^2*MZ2^3 + 
          34*MW2*MZ2^4 - 5*MZ2^5) - 4*MT2^7*(384*MW2^6 + 5464*MW2^5*MZ2 - 
          10916*MW2^4*MZ2^2 + 1926*MW2^3*MZ2^3 + 5633*MW2^2*MZ2^4 - 
          2005*MW2*MZ2^5 - 378*MZ2^6) + MT2^5*MW2*(3840*MW2^7 - 
          435360*MW2^6*MZ2 + 893824*MW2^5*MZ2^2 - 281672*MW2^4*MZ2^3 - 
          425316*MW2^3*MZ2^4 + 245744*MW2^2*MZ2^5 + 2117*MW2*MZ2^6 - 
          6363*MZ2^7) + MT2^6*(1152*MW2^7 + 148192*MW2^6*MZ2 - 
          300144*MW2^5*MZ2^2 + 83360*MW2^4*MZ2^3 + 145892*MW2^3*MZ2^4 - 
          75252*MW2^2*MZ2^5 - 3203*MW2*MZ2^6 + 1542*MZ2^7) + 
        MT2^3*MW2^2*(9216*MW2^8 - 706208*MW2^7*MZ2 + 1348816*MW2^6*MZ2^2 - 
          189000*MW2^5*MZ2^3 - 850132*MW2^4*MZ2^4 + 297392*MW2^3*MZ2^5 + 
          114942*MW2^2*MZ2^6 - 23946*MW2*MZ2^7 - 4671*MZ2^8) + 
        MT2*MW2^4*(768*MW2^8 - 141664*MW2^7*MZ2 + 198688*MW2^6*MZ2^2 + 
          120552*MW2^5*MZ2^3 - 219892*MW2^4*MZ2^4 - 20044*MW2^3*MZ2^5 + 
          64689*MW2^2*MZ2^6 - 1951*MW2*MZ2^7 - 1632*MZ2^8) - 
        2*MT2^4*MW2*(4800*MW2^8 - 356944*MW2^7*MZ2 + 721440*MW2^6*MZ2^2 - 
          198540*MW2^5*MZ2^3 - 373926*MW2^4*MZ2^4 + 191949*MW2^3*MZ2^5 + 
          17865*MW2^2*MZ2^6 - 7994*MW2*MZ2^7 - 756*MZ2^8) + 
        MT2^2*MW2^3*(-4224*MW2^8 + 422304*MW2^7*MZ2 - 720688*MW2^6*MZ2^2 - 
          90928*MW2^5*MZ2^3 + 594180*MW2^4*MZ2^4 - 85316*MW2^3*MZ2^5 - 
          134735*MW2^2*MZ2^6 + 16416*MW2*MZ2^7 + 4881*MZ2^8) + 
        16*MW2^6*MZ2^3*(1288*MW2^4 + 1294*MW2^3*MZ2 - 727*MW2^2*MZ2^2 - 
          835*MW2*MZ2^3 - 102*MZ2^4)*SW2^2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*((6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) - 
          4*MT2^7*(384*MW2^6 + 4984*MW2^5*MZ2 - 11012*MW2^4*MZ2^2 + 
            2910*MW2^3*MZ2^3 + 5513*MW2^2*MZ2^4 - 2293*MW2*MZ2^5 - 
            378*MZ2^6) + 16*MW2^6*MZ2*(1168*MW2^6 - 1426*MW2^5*MZ2 - 
            1805*MW2^4*MZ2^2 + 2129*MW2^3*MZ2^3 + 739*MW2^2*MZ2^4 - 
            703*MW2*MZ2^5 - 102*MZ2^6) + MT2^5*MW2*(3840*MW2^7 - 
            395040*MW2^6*MZ2 + 894208*MW2^5*MZ2^2 - 365864*MW2^4*MZ2^3 - 
            399492*MW2^3*MZ2^4 + 268016*MW2^2*MZ2^5 - 2491*MW2*MZ2^6 - 
            6363*MZ2^7) + MT2^6*(1152*MW2^7 + 134752*MW2^6*MZ2 - 
            300912*MW2^5*MZ2^2 + 111296*MW2^4*MZ2^3 + 138596*MW2^3*MZ2^4 - 
            82836*MW2^2*MZ2^5 - 2051*MW2*MZ2^6 + 1542*MZ2^7) + 
          MT2^3*MW2^2*(9216*MW2^8 - 639008*MW2^7*MZ2 + 1362256*MW2^6*MZ2^2 - 
            332520*MW2^5*MZ2^3 - 834484*MW2^4*MZ2^4 + 349520*MW2^3*MZ2^5 + 
            113502*MW2^2*MZ2^6 - 27402*MW2*MZ2^7 - 4671*MZ2^8) + 
          MT2*MW2^4*(768*MW2^8 - 128224*MW2^7*MZ2 + 209056*MW2^6*MZ2^2 + 
            92616*MW2^5*MZ2^3 - 232660*MW2^4*MZ2^4 - 6124*MW2^3*MZ2^5 + 
            68817*MW2^2*MZ2^6 - 3103*MW2*MZ2^7 - 1632*MZ2^8) - 
          2*MT2^4*MW2*(4800*MW2^8 - 323344*MW2^7*MZ2 + 723360*MW2^6*MZ2^2 - 
            269340*MW2^5*MZ2^3 - 355878*MW2^4*MZ2^4 + 212877*MW2^3*MZ2^5 + 
            14745*MW2^2*MZ2^6 - 8570*MW2*MZ2^7 - 756*MZ2^8) + 
          MT2^2*MW2^3*(-4224*MW2^8 + 381984*MW2^7*MZ2 - 738352*MW2^6*MZ2^2 - 
            4432*MW2^5*MZ2^3 + 604932*MW2^4*MZ2^4 - 123716*MW2^3*MZ2^5 - 
            139055*MW2^2*MZ2^6 + 19872*MW2*MZ2^7 + 4881*MZ2^8))*
         CHl1[Leff, Leff] + (6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 
            128*MW2^3*MZ2^2 + 28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          4*MT2^7*(1536*MW2^6 - 7160*MW2^5*MZ2 + 7364*MW2^4*MZ2^2 + 
            1778*MW2^3*MZ2^3 - 5081*MW2^2*MZ2^4 + 1077*MW2*MZ2^5 + 
            378*MZ2^6) + MT2^5*MW2*(165120*MW2^7 - 608544*MW2^6*MZ2 + 
            622592*MW2^5*MZ2^2 + 86296*MW2^4*MZ2^3 - 438212*MW2^3*MZ2^4 + 
            158960*MW2^2*MZ2^5 + 16965*MW2*MZ2^6 - 6363*MZ2^7) - 
          MT2^6*(52608*MW2^7 - 203360*MW2^6*MZ2 + 207472*MW2^5*MZ2^2 + 
            34560*MW2^4*MZ2^3 - 145252*MW2^3*MZ2^4 + 47060*MW2^2*MZ2^5 + 
            6915*MW2*MZ2^6 - 1542*MZ2^7) - 16*MW2^6*(480*MW2^7 - 
            1232*MW2^6*MZ2 - 30*MW2^5*MZ2^2 + 2065*MW2^4*MZ2^3 - 
            849*MW2^3*MZ2^4 - 935*MW2^2*MZ2^5 + 399*MW2*MZ2^6 + 102*MZ2^7) + 
          MT2^3*MW2^2*(278016*MW2^8 - 943648*MW2^7*MZ2 + 828496*MW2^6*MZ2^2 + 
            349912*MW2^5*MZ2^3 - 730228*MW2^4*MZ2^4 + 123024*MW2^3*MZ2^5 + 
            108318*MW2^2*MZ2^6 - 12810*MW2*MZ2^7 - 4671*MZ2^8) + 
          MT2*MW2^4*(54528*MW2^8 - 158432*MW2^7*MZ2 + 64416*MW2^6*MZ2^2 + 
            174216*MW2^5*MZ2^3 - 130964*MW2^4*MZ2^4 - 52012*MW2^3*MZ2^5 + 
            47633*MW2^2*MZ2^6 + 1761*MW2*MZ2^7 - 1632*MZ2^8) - 
          2*MT2^4*MW2*(139200*MW2^8 - 494864*MW2^7*MZ2 + 485920*MW2^6*MZ2^2 + 
            99652*MW2^5*MZ2^3 - 365222*MW2^4*MZ2^4 + 114061*MW2^3*MZ2^5 + 
            26041*MW2^2*MZ2^6 - 6138*MW2*MZ2^7 - 756*MZ2^8) + 
          MT2^2*MW2^3*(-165504*MW2^8 + 526368*MW2^7*MZ2 - 
            365360*MW2^6*MZ2^2 - 351376*MW2^5*MZ2^3 + 431108*MW2^4*MZ2^4 + 
            26044*MW2^3*MZ2^5 - 109551*MW2^2*MZ2^6 + 5280*MW2*MZ2^7 + 
            4881*MZ2^8))*CHl3[Leff, Leff] - 2*(MT2 - MW2)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
         (MW2^2*(-4*MW2^3*MZ2^3*(669*CHd[1, 1] + 669*CHd[2, 2] + 
              669*CHd[3, 3] - 1323*CHe[2, 2] - 1185*CHl1[2, 2] + 
              1295*CHl3[2, 2] - 903*CHq1[1, 1] - 903*CHq1[2, 2] + 
              3*CHq1[3, 3] - 327*CHq3[1, 1] - 327*CHq3[2, 2] - 
              201*CHq3[3, 3] - 1338*CHu[1, 1] - 1338*CHu[2, 2]) + 
            2*MW2^2*MZ2^4*(537*CHd[1, 1] + 537*CHd[2, 2] + 537*CHd[3, 3] - 
              935*CHe[2, 2] - 1250*CHl1[2, 2] + 2458*CHl3[2, 2] - 
              1275*CHq1[1, 1] - 1275*CHq1[2, 2] - 1092*CHq1[3, 3] - 
              2145*CHq3[1, 1] - 2145*CHq3[2, 2] - 1080*CHq3[3, 3] - 
              1074*CHu[1, 1] - 1074*CHu[2, 2]) + 2*MW2*MZ2^5*
             (204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 292*CHe[2, 2] - 
              146*CHl1[2, 2] - 1077*CHl3[2, 2] + 66*CHq1[1, 1] + 
              66*CHq1[2, 2] + 438*CHq1[3, 3] + 900*CHq3[1, 1] + 
              900*CHq3[2, 2] + 333*CHq3[3, 3] - 408*CHu[1, 1] - 
              408*CHu[2, 2]) + 8*MW2^4*MZ2^2*(159*CHd[1, 1] + 159*CHd[2, 2] + 
              159*CHd[3, 3] - 617*CHe[2, 2] - 535*CHl1[2, 2] - 
              133*CHl3[2, 2] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 
              285*CHq1[3, 3] + 471*CHq3[1, 1] + 471*CHq3[2, 2] + 
              219*CHq3[3, 3] - 318*CHu[1, 1] - 318*CHu[2, 2]) - 
            9*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 
              30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
              60*CHu[2, 2]) + 64*MW2^5*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
              12*CHd[3, 3] - 14*CHe[2, 2] - 14*CHl1[2, 2] + 77*CHl3[2, 2] - 
              21*CHq1[1, 1] - 21*CHq1[2, 2] - 6*CHq1[3, 3] - 42*CHq3[1, 1] - 
              42*CHq3[2, 2] - 15*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
            192*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[2, 2] - 11*CHl1[2, 2] + 11*CHl3[2, 2] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] + 
              CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
          3*MT2^3*MW2*(2*MW2 + MZ2)*(32*MW2^3*CHq3[3, 3] + 
            4*MW2*MZ2^2*(CHe[2, 2] - 9*CHq1[3, 3] - 10*CHq3[3, 3] - 
              9*CHu[3, 3]) - 8*MW2^2*MZ2*(CHe[2, 2] + CHl1[2, 2] + 
              CHl3[2, 2] - 3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) + 
            MZ2^3*(4*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] + 
              15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
          MT2^2*(2*MW2*MZ2^5*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 
              304*CHe[2, 2] - 152*CHl1[2, 2] - 1083*CHl3[2, 2] + 
              66*CHq1[1, 1] + 66*CHq1[2, 2] + 348*CHq1[3, 3] + 
              900*CHq3[1, 1] + 900*CHq3[2, 2] + 303*CHq3[3, 3] - 
              408*CHu[1, 1] - 408*CHu[2, 2]) - 9*MZ2^6*(30*CHd[1, 1] + 
              30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[2, 2] - 49*CHl1[2, 2] - 
              49*CHl3[2, 2] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
              15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
            192*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[2, 2] - 11*CHl1[2, 2] + 11*CHl3[2, 2] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2^2*MZ2^4*
             (537*CHd[1, 1] + 537*CHd[2, 2] + 537*CHd[3, 3] - 983*CHe[2, 2] - 
              1268*CHl1[2, 2] + 2440*CHl3[2, 2] - 1275*CHq1[1, 1] - 
              1275*CHq1[2, 2] - 1101*CHq1[3, 3] - 2145*CHq3[1, 1] - 
              2145*CHq3[2, 2] - 1203*CHq3[3, 3] - 1074*CHu[1, 1] - 
              1074*CHu[2, 2] - 45*CHu[3, 3]) + 32*MW2^5*MZ2*
             (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 25*CHe[2, 2] - 
              25*CHl1[2, 2] + 157*CHl3[2, 2] - 42*CHq1[1, 1] - 
              42*CHq1[2, 2] - 21*CHq1[3, 3] - 84*CHq3[1, 1] - 84*CHq3[2, 2] - 
              45*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2] - 9*CHu[3, 3]) + 
            4*MW2^3*MZ2^3*(-669*CHd[1, 1] - 669*CHd[2, 2] - 669*CHd[3, 3] + 
              1305*CHe[2, 2] + 1191*CHl1[2, 2] - 1289*CHl3[2, 2] + 
              903*CHq1[1, 1] + 903*CHq1[2, 2] + 150*CHq1[3, 3] + 
              327*CHq3[1, 1] + 327*CHq3[2, 2] + 246*CHq3[3, 3] + 
              1338*CHu[1, 1] + 1338*CHu[2, 2] + 9*CHu[3, 3]) + 
            8*MW2^4*MZ2^2*(159*CHd[1, 1] + 159*CHd[2, 2] + 159*CHd[3, 3] - 
              605*CHe[2, 2] - 517*CHl1[2, 2] - 115*CHl3[2, 2] - 
              87*CHq1[1, 1] - 87*CHq1[2, 2] + 249*CHq1[3, 3] + 
              471*CHq3[1, 1] + 471*CHq3[2, 2] + 309*CHq3[3, 3] - 
              318*CHu[1, 1] - 318*CHu[2, 2] + 36*CHu[3, 3])) + 
          MT2*MW2*(-(MW2*MZ2^5*(816*CHd[1, 1] + 816*CHd[2, 2] + 816*
                CHd[3, 3] - 1210*CHe[2, 2] - 605*CHl1[2, 2] - 4329*
                CHl3[2, 2] + 264*CHq1[1, 1] + 264*CHq1[2, 2] + 1437*
                CHq1[3, 3] + 3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 1092*
                CHq3[3, 3] - 1632*CHu[1, 1] - 1632*CHu[2, 2])) + 
            18*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 
              30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
              60*CHu[2, 2]) + 192*MW2^6*(6*CHd[1, 1] + 6*CHd[2, 2] + 
              6*CHd[3, 3] - 22*CHe[2, 2] - 22*CHl1[2, 2] + 22*CHl3[2, 2] - 
              6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
              2*CHq3[2, 2] + 3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
            2*MW2^3*MZ2^3*(2676*CHd[1, 1] + 2676*CHd[2, 2] + 2676*CHd[3, 3] - 
              5274*CHe[2, 2] - 4776*CHl1[2, 2] + 5144*CHl3[2, 2] - 
              3612*CHq1[1, 1] - 3612*CHq1[2, 2] - 501*CHq1[3, 3] - 
              1308*CHq3[1, 1] - 1308*CHq3[2, 2] - 1215*CHq3[3, 3] - 
              5352*CHu[1, 1] - 5352*CHu[2, 2] - 9*CHu[3, 3]) - 
            16*MW2^5*MZ2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] - 
              109*CHe[2, 2] - 109*CHl1[2, 2] + 619*CHl3[2, 2] - 
              168*CHq1[1, 1] - 168*CHq1[2, 2] - 57*CHq1[3, 3] - 
              336*CHq3[1, 1] - 336*CHq3[2, 2] - 165*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] - 9*CHu[3, 3]) - 
            8*MW2^4*MZ2^2*(318*CHd[1, 1] + 318*CHd[2, 2] + 318*CHd[3, 3] - 
              1213*CHe[2, 2] - 1046*CHl1[2, 2] - 242*CHl3[2, 2] - 
              174*CHq1[1, 1] - 174*CHq1[2, 2] + 462*CHq1[3, 3] + 
              942*CHq3[1, 1] + 942*CHq3[2, 2] + 459*CHq3[3, 3] - 
              636*CHu[1, 1] - 636*CHu[2, 2] + 18*CHu[3, 3]) + 
            MW2^2*MZ2^4*(-2148*CHd[1, 1] - 2148*CHd[2, 2] - 2148*CHd[3, 3] + 
              3878*CHe[2, 2] + 5048*CHl1[2, 2] - 9784*CHl3[2, 2] + 
              5100*CHq1[1, 1] + 5100*CHq1[2, 2] + 4287*CHq1[3, 3] + 
              8580*CHq3[1, 1] + 8580*CHq3[2, 2] + 4509*CHq3[3, 3] + 
              4296*CHu[1, 1] + 4296*CHu[2, 2] + 45*CHu[3, 3]))))))/
    (144*(MT2 - MW2)^3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MT2, MT2]*
     (-((2*MW2 - MZ2)*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 
           7632*MW2^4*MZ2^2 - 2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 
           660*MW2*MZ2^5 + 45*MZ2^6) + MT2^2*MW2*(-20480*MW2^6 + 
           44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 17060*MW2^3*MZ2^3 + 
           5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 237*MZ2^6) + 
         2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 3744*MW2^5*MZ2^2 - 
           4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 1119*MW2^2*MZ2^5 + 
           693*MW2*MZ2^6 + 45*MZ2^7) + MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 
           9680*MW2^5*MZ2^2 + 3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 
           4111*MW2^2*MZ2^5 - 1931*MW2*MZ2^6 + 282*MZ2^7) + 
         36*MT2^4*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
        CHe[Leff, Leff]) - MZ2*SW2*
       (2*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 7632*MW2^4*MZ2^2 - 
            2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 660*MW2*MZ2^5 + 45*MZ2^6) + 
          MT2^2*MW2*(-20480*MW2^6 + 44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 
            17060*MW2^3*MZ2^3 + 5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 
            237*MZ2^6) + 2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 
            3744*MW2^5*MZ2^2 - 4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 
            1119*MW2^2*MZ2^5 + 693*MW2*MZ2^6 + 45*MZ2^7) + 
          MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 9680*MW2^5*MZ2^2 + 
            3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 4111*MW2^2*MZ2^5 - 
            1931*MW2*MZ2^6 + 282*MZ2^7) + 36*MT2^4*MZ2^2*
           (32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*CHl1[Leff, Leff] + 
        2*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 7632*MW2^4*MZ2^2 - 
            2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 660*MW2*MZ2^5 + 45*MZ2^6) + 
          MT2^2*MW2*(-20480*MW2^6 + 44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 
            17060*MW2^3*MZ2^3 + 5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 
            237*MZ2^6) + 2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 
            3744*MW2^5*MZ2^2 - 4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 
            1119*MW2^2*MZ2^5 + 693*MW2*MZ2^6 + 45*MZ2^7) + 
          MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 9680*MW2^5*MZ2^2 + 
            3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 4111*MW2^2*MZ2^5 - 
            1931*MW2*MZ2^6 + 282*MZ2^7) + 36*MT2^4*MZ2^2*
           (32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*CHl3[Leff, Leff] - 
        MW2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*(-4608*MW2^6*CHq3[3, 3] - 
          4*MW2^2*MZ2^4*(2292*CHd[1, 1] + 2292*CHd[2, 2] + 2292*CHd[3, 3] - 
            6494*CHe[2, 2] - 4142*CHl1[2, 2] - 4142*CHl3[2, 2] - 
            2292*CHq1[1, 1] - 2292*CHq1[2, 2] + 843*CHq1[3, 3] + 
            1764*CHq3[1, 1] + 1764*CHq3[2, 2] + 1455*CHq3[3, 3] - 
            4584*CHu[1, 1] - 4584*CHu[2, 2]) + 4*MW2*MZ2^5*
           (633*CHd[1, 1] + 633*CHd[2, 2] + 633*CHd[3, 3] - 1937*CHe[2, 2] - 
            1042*CHl1[2, 2] - 1042*CHl3[2, 2] - 633*CHq1[1, 1] - 
            633*CHq1[2, 2] + 156*CHq1[3, 3] + 135*CHq3[1, 1] + 
            135*CHq3[2, 2] - 114*CHq3[3, 3] - 1266*CHu[1, 1] - 
            1266*CHu[2, 2]) + 24*MW2^3*MZ2^3*(604*CHd[1, 1] + 604*CHd[2, 2] + 
            604*CHd[3, 3] - 1828*CHe[2, 2] - 1306*CHl1[2, 2] - 
            1306*CHl3[2, 2] - 604*CHq1[1, 1] - 604*CHq1[2, 2] + 
            241*CHq1[3, 3] + 852*CHq3[1, 1] + 852*CHq3[2, 2] + 
            373*CHq3[3, 3] - 1208*CHu[1, 1] - 1208*CHu[2, 2]) - 
          32*MW2^4*MZ2^2*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
            1099*CHe[2, 2] - 941*CHl1[2, 2] - 941*CHl3[2, 2] - 
            336*CHq1[1, 1] - 336*CHq1[2, 2] + 138*CHq1[3, 3] + 
            720*CHq3[1, 1] + 720*CHq3[2, 2] - 60*CHq3[3, 3] - 672*CHu[1, 1] - 
            672*CHu[2, 2]) + 64*MW2^5*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
            48*CHd[3, 3] - 158*CHe[2, 2] - 158*CHl1[2, 2] - 158*CHl3[2, 2] - 
            48*CHq1[1, 1] - 48*CHq1[2, 2] + 21*CHq1[3, 3] + 144*CHq3[1, 1] + 
            144*CHq3[2, 2] - 51*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
          6*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
            98*CHe[2, 2] - 49*CHl1[2, 2] - 49*CHl3[2, 2] - 30*CHq1[1, 1] - 
            30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
            60*CHu[2, 2]) + 18*MT2^2*(128*MW2^4*CHq3[3, 3] + 
            16*MW2^2*MZ2^2*(3*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
              15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
            16*MW2^3*MZ2*(2*CHe[2, 2] + 2*CHl1[2, 2] + 2*CHl3[2, 2] - 
              6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
            2*MW2*MZ2^3*(4*CHl1[2, 2] + 4*CHl3[2, 2] + 102*CHq1[3, 3] + 
              130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[2, 2] + 
              8*CHl1[2, 2] + 8*CHl3[2, 2] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
              15*CHu[3, 3])) + MT2*(256*MW2^5*(24*CHd[1, 1] + 24*CHd[2, 2] + 
              24*CHd[3, 3] - 88*CHe[2, 2] - 88*CHl1[2, 2] - 88*CHl3[2, 2] - 
              24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
              72*CHq3[2, 2] + 33*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) - 
            4*MW2^2*MZ2^3*(6204*CHd[1, 1] + 6204*CHd[2, 2] + 6204*CHd[3, 3] - 
              18316*CHe[2, 2] - 12244*CHl1[2, 2] - 12244*CHl3[2, 2] - 
              6204*CHq1[1, 1] - 6204*CHq1[2, 2] + 660*CHq1[3, 3] + 
              6444*CHq3[1, 1] + 6444*CHq3[2, 2] + 372*CHq3[3, 3] - 
              12408*CHu[1, 1] - 12408*CHu[2, 2] - 81*CHu[3, 3]) + 
            3*MZ2^5*(-660*CHd[1, 1] - 660*CHd[2, 2] - 660*CHd[3, 3] + 
              2108*CHe[2, 2] + 1054*CHl1[2, 2] + 1054*CHl3[2, 2] + 
              660*CHq1[1, 1] + 660*CHq1[2, 2] + 150*CHq1[3, 3] + 
              30*CHq3[3, 3] + 1320*CHu[1, 1] + 1320*CHu[2, 2] - 
              45*CHu[3, 3]) - 32*MW2^4*MZ2*(672*CHd[1, 1] + 672*CHd[2, 2] + 
              672*CHd[3, 3] - 2126*CHe[2, 2] - 1774*CHl1[2, 2] - 
              1774*CHl3[2, 2] - 672*CHq1[1, 1] - 672*CHq1[2, 2] + 
              384*CHq1[3, 3] + 1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 
              276*CHq3[3, 3] - 1344*CHu[1, 1] - 1344*CHu[2, 2] - 
              27*CHu[3, 3]) + 48*MW2^3*MZ2^2*(658*CHd[1, 1] + 658*CHd[2, 2] + 
              658*CHd[3, 3] - 1960*CHe[2, 2] - 1486*CHl1[2, 2] - 
              1486*CHl3[2, 2] - 658*CHq1[1, 1] - 658*CHq1[2, 2] + 
              196*CHq1[3, 3] + 1014*CHq3[1, 1] + 1014*CHq3[2, 2] + 
              46*CHq3[3, 3] - 1316*CHu[1, 1] - 1316*CHu[2, 2] - 
              27*CHu[3, 3]) + 4*MW2*MZ2^4*(2643*CHd[1, 1] + 2643*CHd[2, 2] + 
              2643*CHd[3, 3] - 7753*CHe[2, 2] - 4667*CHl1[2, 2] - 
              4667*CHl3[2, 2] - 2643*CHq1[1, 1] - 2643*CHq1[2, 2] - 
              120*CHq1[3, 3] + 1485*CHq3[1, 1] + 1485*CHq3[2, 2] + 
              366*CHq3[3, 3] - 5286*CHu[1, 1] - 5286*CHu[2, 2] + 
              81*CHu[3, 3]))))))/(216*MW2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW2) - (B0i[bb0, 0, 0, MT2]*
     (-((4*MW2^2 - MZ2^2)*(18*MT2^9*(32*MW2^4 - 8*MW2^3*MZ2 - 
           60*MW2^2*MZ2^2 + 44*MW2*MZ2^3 - 5*MZ2^4) + 
         MT2^8*(-13120*MW2^5 + 30256*MW2^4*MZ2 - 22400*MW2^3*MZ2^2 + 
           4340*MW2^2*MZ2^3 + 870*MW2*MZ2^4 - 135*MZ2^5) - 
         4*MT2^2*MW2^5*(18640*MW2^6 - 68724*MW2^5*MZ2 + 77570*MW2^4*MZ2^2 - 
           17731*MW2^3*MZ2^3 - 22062*MW2^2*MZ2^4 + 14302*MW2*MZ2^5 - 
           2643*MZ2^6) + 4*MT2*MW2^6*(2704*MW2^6 - 13640*MW2^5*MZ2 + 
           17806*MW2^4*MZ2^2 - 1977*MW2^3*MZ2^3 - 10351*MW2^2*MZ2^4 + 
           6320*MW2*MZ2^5 - 1024*MZ2^6) + MT2^7*(77440*MW2^6 - 
           225424*MW2^5*MZ2 + 233432*MW2^4*MZ2^2 - 98672*MW2^3*MZ2^3 + 
           13326*MW2^2*MZ2^4 - 57*MW2*MZ2^5 - 45*MZ2^6) - 
         2*MT2^6*MW2*(110688*MW2^6 - 354936*MW2^5*MZ2 + 408964*MW2^4*MZ2^2 - 
           200938*MW2^3*MZ2^3 + 37340*MW2^2*MZ2^4 - 1838*MW2*MZ2^5 + 
           45*MZ2^6) + MT2^5*MW2*(364160*MW2^7 - 1219408*MW2^6*MZ2 + 
           1445296*MW2^5*MZ2^2 - 709932*MW2^4*MZ2^3 + 113442*MW2^3*MZ2^4 + 
           3232*MW2^2*MZ2^5 - 552*MW2*MZ2^6 - 45*MZ2^7) - 
         MT2^4*MW2^2*(364736*MW2^7 - 1241616*MW2^6*MZ2 + 1447536*MW2^5*
            MZ2^2 - 635948*MW2^4*MZ2^3 + 28238*MW2^3*MZ2^4 + 
           36641*MW2^2*MZ2^5 - 5374*MW2*MZ2^6 + 225*MZ2^7) + 
         MT2^3*MW2^3*(220800*MW2^7 - 762224*MW2^6*MZ2 + 858488*MW2^5*MZ2^2 - 
           297208*MW2^4*MZ2^3 - 78962*MW2^3*MZ2^4 + 65193*MW2^2*MZ2^5 - 
           11541*MW2*MZ2^6 + 540*MZ2^7) + 1024*MW2^8*MZ2^3*
          (5*MW2^2 + MW2*MZ2 - 4*MZ2^2)*SW2^2)*CHe[Leff, Leff]) - 
      2*MZ2*SW2*((18*MT2^9*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          MT2^8*(-26240*MW2^6 + 47392*MW2^5*MZ2 - 14544*MW2^4*MZ2^2 - 
            13720*MW2^3*MZ2^3 + 6080*MW2^2*MZ2^4 + 600*MW2*MZ2^5 - 
            135*MZ2^6) - 4*MT2^2*MW2^5*(37280*MW2^7 - 118808*MW2^6*MZ2 + 
            86416*MW2^5*MZ2^2 + 42108*MW2^4*MZ2^3 - 61855*MW2^3*MZ2^4 + 
            6542*MW2^2*MZ2^5 + 9016*MW2*MZ2^6 - 2643*MZ2^7) + 
          4*MT2*MW2^6*(5408*MW2^7 - 24576*MW2^6*MZ2 + 21972*MW2^5*MZ2^2 + 
            13852*MW2^4*MZ2^3 - 22679*MW2^3*MZ2^4 + 2289*MW2^2*MZ2^5 + 
            4272*MW2*MZ2^6 - 1024*MZ2^7) + MT2^7*(154880*MW2^7 - 
            373408*MW2^6*MZ2 + 241440*MW2^5*MZ2^2 + 36088*MW2^4*MZ2^3 - 
            72020*MW2^3*MZ2^4 + 13212*MW2^2*MZ2^5 - 147*MW2*MZ2^6 - 
            45*MZ2^7) - 2*MT2^6*MW2*(221376*MW2^7 - 599184*MW2^6*MZ2 + 
            462992*MW2^5*MZ2^2 + 7088*MW2^4*MZ2^3 - 126258*MW2^3*MZ2^4 + 
            33664*MW2^2*MZ2^5 - 1748*MW2*MZ2^6 + 45*MZ2^7) + 
          MT2^5*MW2*(728320*MW2^8 - 2074656*MW2^7*MZ2 + 1671184*MW2^6*MZ2^2 + 
            25432*MW2^5*MZ2^3 - 483048*MW2^4*MZ2^4 + 119906*MW2^3*MZ2^5 + 
            2128*MW2^2*MZ2^6 - 642*MW2*MZ2^7 - 45*MZ2^8) - 
          MT2^4*MW2^2*(729472*MW2^8 - 2118496*MW2^7*MZ2 + 1653456*MW2^6*
             MZ2^2 + 175640*MW2^5*MZ2^3 - 579472*MW2^4*MZ2^4 + 
            101520*MW2^3*MZ2^5 + 25893*MW2^2*MZ2^6 - 4924*MW2*MZ2^7 + 
            225*MZ2^8) + MT2^3*MW2^3*(441600*MW2^8 - 1303648*MW2^7*MZ2 + 
            954752*MW2^6*MZ2^2 + 264072*MW2^5*MZ2^3 - 455132*MW2^4*MZ2^4 + 
            51424*MW2^3*MZ2^5 + 42111*MW2^2*MZ2^6 - 10461*MW2*MZ2^7 + 
            540*MZ2^8) + 1024*MW2^8*MZ2^3*(10*MW2^3 + 7*MW2^2*MZ2 - 
            7*MW2*MZ2^2 - 4*MZ2^3)*SW2^2)*CHl1[Leff, Leff] + 
        (18*MT2^9*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          MT2^8*(-26240*MW2^6 + 47392*MW2^5*MZ2 - 14544*MW2^4*MZ2^2 - 
            13720*MW2^3*MZ2^3 + 6080*MW2^2*MZ2^4 + 600*MW2*MZ2^5 - 
            135*MZ2^6) - 4*MT2^2*MW2^5*(37280*MW2^7 - 118808*MW2^6*MZ2 + 
            86416*MW2^5*MZ2^2 + 42108*MW2^4*MZ2^3 - 61855*MW2^3*MZ2^4 + 
            6542*MW2^2*MZ2^5 + 9016*MW2*MZ2^6 - 2643*MZ2^7) + 
          4*MT2*MW2^6*(5408*MW2^7 - 24576*MW2^6*MZ2 + 21972*MW2^5*MZ2^2 + 
            13852*MW2^4*MZ2^3 - 22679*MW2^3*MZ2^4 + 2289*MW2^2*MZ2^5 + 
            4272*MW2*MZ2^6 - 1024*MZ2^7) + MT2^7*(154880*MW2^7 - 
            373408*MW2^6*MZ2 + 241440*MW2^5*MZ2^2 + 36088*MW2^4*MZ2^3 - 
            72020*MW2^3*MZ2^4 + 13212*MW2^2*MZ2^5 - 147*MW2*MZ2^6 - 
            45*MZ2^7) - 2*MT2^6*MW2*(221376*MW2^7 - 599184*MW2^6*MZ2 + 
            462992*MW2^5*MZ2^2 + 7088*MW2^4*MZ2^3 - 126258*MW2^3*MZ2^4 + 
            33664*MW2^2*MZ2^5 - 1748*MW2*MZ2^6 + 45*MZ2^7) + 
          MT2^5*MW2*(728320*MW2^8 - 2074656*MW2^7*MZ2 + 1671184*MW2^6*MZ2^2 + 
            25432*MW2^5*MZ2^3 - 483048*MW2^4*MZ2^4 + 119906*MW2^3*MZ2^5 + 
            2128*MW2^2*MZ2^6 - 642*MW2*MZ2^7 - 45*MZ2^8) - 
          MT2^4*MW2^2*(729472*MW2^8 - 2118496*MW2^7*MZ2 + 1653456*MW2^6*
             MZ2^2 + 175640*MW2^5*MZ2^3 - 579472*MW2^4*MZ2^4 + 
            101520*MW2^3*MZ2^5 + 25893*MW2^2*MZ2^6 - 4924*MW2*MZ2^7 + 
            225*MZ2^8) + MT2^3*MW2^3*(441600*MW2^8 - 1303648*MW2^7*MZ2 + 
            954752*MW2^6*MZ2^2 + 264072*MW2^5*MZ2^3 - 455132*MW2^4*MZ2^4 + 
            51424*MW2^3*MZ2^5 + 42111*MW2^2*MZ2^6 - 10461*MW2*MZ2^7 + 
            540*MZ2^8) + 1024*MW2^8*MZ2^3*(10*MW2^3 + 7*MW2^2*MZ2 - 
            7*MW2*MZ2^2 - 4*MZ2^3)*SW2^2)*CHl3[Leff, Leff] - 
        2*(MT2 - MW2)*MW2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
          MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
          MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
         (32*MW2^3*MZ2^2*SW2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
              51*CHd[3, 3] - 141*CHe[2, 2] - 95*CHl1[2, 2] - 95*CHl3[2, 2] - 
              51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
              45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
            8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
              45*CHe[2, 2] - 34*CHl1[2, 2] - 34*CHl3[2, 2] - 15*CHq1[1, 1] - 
              15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
              6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
            16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
            MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 
              98*CHe[2, 2] + 49*CHl1[2, 2] + 49*CHl3[2, 2] + 30*CHq1[1, 1] + 
              30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 60*CHu[1, 1] + 
              60*CHu[2, 2])) - 2*MT2*MW2^2*(-4*MW2^2*MZ2^3*(2922*CHd[1, 1] + 
              2922*CHd[2, 2] + 2922*CHd[3, 3] - 8419*CHe[2, 2] - 
              5839*CHl1[2, 2] - 5839*CHl3[2, 2] - 2922*CHq1[1, 1] - 
              2922*CHq1[2, 2] - 255*CHq1[3, 3] + 3330*CHq3[1, 1] + 
              3330*CHq3[2, 2] + 60*CHq3[3, 3] - 5844*CHu[1, 1] - 
              5844*CHu[2, 2]) + 2*MW2*MZ2^4*(2745*CHd[1, 1] + 
              2745*CHd[2, 2] + 2745*CHd[3, 3] - 8197*CHe[2, 2] - 
              4938*CHl1[2, 2] - 4938*CHl3[2, 2] - 2745*CHq1[1, 1] - 
              2745*CHq1[2, 2] - 612*CHq1[3, 3] + 1575*CHq3[1, 1] + 
              1575*CHq3[2, 2] - 774*CHq3[3, 3] - 5490*CHu[1, 1] - 
              5490*CHu[2, 2]) + 8*MW2^3*MZ2^2*(1578*CHd[1, 1] + 
              1578*CHd[2, 2] + 1578*CHd[3, 3] - 4742*CHe[2, 2] - 
              3661*CHl1[2, 2] - 3661*CHl3[2, 2] - 1578*CHq1[1, 1] - 
              1578*CHq1[2, 2] + 462*CHq1[3, 3] + 2718*CHq3[1, 1] + 
              2718*CHq3[2, 2] + 687*CHq3[3, 3] - 3156*CHu[1, 1] - 
              3156*CHu[2, 2]) - 16*MW2^4*MZ2*(432*CHd[1, 1] + 432*CHd[2, 2] + 
              432*CHd[3, 3] - 1433*CHe[2, 2] - 1257*CHl1[2, 2] - 
              1257*CHl3[2, 2] - 432*CHq1[1, 1] - 432*CHq1[2, 2] + 
              342*CHq1[3, 3] + 1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 
              342*CHq3[3, 3] - 864*CHu[1, 1] - 864*CHu[2, 2]) + 
            64*MW2^5*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
              88*CHe[2, 2] - 88*CHl1[2, 2] - 88*CHl3[2, 2] - 24*CHq1[1, 1] - 
              24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 
              15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
            MZ2^5*(-1050*CHd[1, 1] - 1050*CHd[2, 2] - 1050*CHd[3, 3] + 
              3358*CHe[2, 2] + 1679*CHl1[2, 2] + 1679*CHl3[2, 2] + 
              1050*CHq1[1, 1] + 1050*CHq1[2, 2] - 15*CHq1[3, 3] + 
              345*CHq3[3, 3] + 2100*CHu[1, 1] + 2100*CHu[2, 2])) + 
          9*MT2^4*(2*MW2 + MZ2)*(32*MW2^3*CHq3[3, 3] + 4*MW2*MZ2^2*
             (CHe[2, 2] - 9*CHq1[3, 3] - 10*CHq3[3, 3] - 9*CHu[3, 3]) - 
            8*MW2^2*MZ2*(CHe[2, 2] + CHl1[2, 2] + CHl3[2, 2] - 3*CHq1[3, 3] + 
              CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^3*(4*CHe[2, 2] + 2*CHl1[2, 2] + 
              2*CHl3[2, 2] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
          MT2^2*MW2*(64*MW2^5*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] - 
              352*CHe[2, 2] - 352*CHl1[2, 2] - 352*CHl3[2, 2] - 
              96*CHq1[1, 1] - 96*CHq1[2, 2] + 96*CHq1[3, 3] + 
              288*CHq3[1, 1] + 288*CHq3[2, 2] + 69*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2]) + 2*MZ2^5*(-660*CHd[1, 1] - 
              660*CHd[2, 2] - 660*CHd[3, 3] + 2102*CHe[2, 2] + 
              1051*CHl1[2, 2] + 1051*CHl3[2, 2] + 660*CHq1[1, 1] + 
              660*CHq1[2, 2] - 75*CHq1[3, 3] + 600*CHq3[3, 3] + 
              1320*CHu[1, 1] + 1320*CHu[2, 2]) + 8*MW2^3*MZ2^2*
             (4296*CHd[1, 1] + 4296*CHd[2, 2] + 4296*CHd[3, 3] - 
              12626*CHe[2, 2] - 9367*CHl1[2, 2] - 9367*CHl3[2, 2] - 
              4296*CHq1[1, 1] - 4296*CHq1[2, 2] + 1182*CHq1[3, 3] + 
              6552*CHq3[1, 1] + 6552*CHq3[2, 2] + 1641*CHq3[3, 3] - 
              8592*CHu[1, 1] - 8592*CHu[2, 2] - 54*CHu[3, 3]) - 
            16*MW2^4*MZ2*(1440*CHd[1, 1] + 1440*CHd[2, 2] + 1440*CHd[3, 3] - 
              4667*CHe[2, 2] - 3963*CHl1[2, 2] - 3963*CHl3[2, 2] - 
              1440*CHq1[1, 1] - 1440*CHq1[2, 2] + 1053*CHq1[3, 3] + 
              3168*CHq3[1, 1] + 3168*CHq3[2, 2] + 891*CHq3[3, 3] - 
              2880*CHu[1, 1] - 2880*CHu[2, 2] - 27*CHu[3, 3]) + 
            2*MW2^2*MZ2^3*(-12720*CHd[1, 1] - 12720*CHd[2, 2] - 
              12720*CHd[3, 3] + 36590*CHe[2, 2] + 24374*CHl1[2, 2] + 
              24374*CHl3[2, 2] + 12720*CHq1[1, 1] + 12720*CHq1[2, 2] + 
              1869*CHq1[3, 3] - 11952*CHq3[1, 1] - 11952*CHq3[2, 2] - 
              615*CHq3[3, 3] + 25440*CHu[1, 1] + 25440*CHu[2, 2] - 
              27*CHu[3, 3]) + MW2*MZ2^4*(9288*CHd[1, 1] + 9288*CHd[2, 2] + 
              9288*CHd[3, 3] - 28520*CHe[2, 2] - 16362*CHl1[2, 2] - 
              16362*CHl3[2, 2] - 9288*CHq1[1, 1] - 9288*CHq1[2, 2] - 
              3285*CHq1[3, 3] + 3960*CHq3[1, 1] + 3960*CHq3[2, 2] - 
              3555*CHq3[3, 3] - 18576*CHu[1, 1] - 18576*CHu[2, 2] + 
              135*CHu[3, 3])) - MT2^3*(-15*MZ2^5*(12*CHd[1, 1] + 
              12*CHd[2, 2] + 12*CHd[3, 3] - 38*CHe[2, 2] - 19*CHl1[2, 2] - 
              19*CHl3[2, 2] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 3*CHq1[3, 3] - 
              30*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
            1024*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[2, 2] - 11*CHl1[2, 2] - 11*CHl3[2, 2] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 24*MW2^3*MZ2^2*
             (604*CHd[1, 1] + 604*CHd[2, 2] + 604*CHd[3, 3] - 
              1753*CHe[2, 2] - 1273*CHl1[2, 2] - 1273*CHl3[2, 2] - 
              604*CHq1[1, 1] - 604*CHq1[2, 2] + 142*CHq1[3, 3] + 
              852*CHq3[1, 1] + 852*CHq3[2, 2] + 148*CHq3[3, 3] - 
              1208*CHu[1, 1] - 1208*CHu[2, 2] - 36*CHu[3, 3]) - 
            32*MW2^4*MZ2*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
              1072*CHe[2, 2] - 896*CHl1[2, 2] - 896*CHl3[2, 2] - 
              336*CHq1[1, 1] - 336*CHq1[2, 2] + 219*CHq1[3, 3] + 
              720*CHq3[1, 1] + 720*CHq3[2, 2] + 174*CHq3[3, 3] - 
              672*CHu[1, 1] - 672*CHu[2, 2] - 27*CHu[3, 3]) - 
            4*MW2^2*MZ2^3*(2292*CHd[1, 1] + 2292*CHd[2, 2] + 2292*CHd[3, 3] - 
              6620*CHe[2, 2] - 4241*CHl1[2, 2] - 4241*CHl3[2, 2] - 
              2292*CHq1[1, 1] - 2292*CHq1[2, 2] - 399*CHq1[3, 3] + 
              1764*CHq3[1, 1] + 1764*CHq3[2, 2] + 42*CHq3[3, 3] - 
              4584*CHu[1, 1] - 4584*CHu[2, 2] + 27*CHu[3, 3]) + 
            2*MW2*MZ2^4*(1266*CHd[1, 1] + 1266*CHd[2, 2] + 1266*CHd[3, 3] - 
              4009*CHe[2, 2] - 2147*CHl1[2, 2] - 2147*CHl3[2, 2] - 
              1266*CHq1[1, 1] - 1266*CHq1[2, 2] - 606*CHq1[3, 3] + 
              270*CHq3[1, 1] + 270*CHq3[2, 2] - 480*CHq3[3, 3] - 
              2532*CHu[1, 1] - 2532*CHu[2, 2] + 135*CHu[3, 3]))))))/
    (432*(MT2 - MW2)^3*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2))*Class[7] + 
 Class[8]*((-1/54*(MZ2*(-2*MW2 + MZ2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2))/
       ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MZ2*(-2*MW2 + MZ2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       B0i[bb0, 0, 0, MZ2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*
    Cll[1, 2, 2, 1] + (MZ2*B0i[bb0, 0, 0, MZ2]*(-256*MW2^4*Cdd[1, 1, 1, 1] + 
      896*MW2^3*MZ2*Cdd[1, 1, 1, 1] - 1184*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] + 
      704*MW2*MZ2^3*Cdd[1, 1, 1, 1] - 160*MZ2^4*Cdd[1, 1, 1, 1] - 
      384*MW2^4*Cdd[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cdd[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cdd[1, 1, 2, 2] - 
      240*MZ2^4*Cdd[1, 1, 2, 2] - 384*MW2^4*Cdd[1, 1, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[1, 1, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[1, 1, 3, 3] - 240*MZ2^4*Cdd[1, 1, 3, 3] - 
      128*MW2^4*Cdd[1, 2, 2, 1] + 448*MW2^3*MZ2*Cdd[1, 2, 2, 1] - 
      592*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 352*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 
      80*MZ2^4*Cdd[1, 2, 2, 1] - 128*MW2^4*Cdd[1, 3, 3, 1] + 
      448*MW2^3*MZ2*Cdd[1, 3, 3, 1] - 592*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
      352*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 80*MZ2^4*Cdd[1, 3, 3, 1] - 
      256*MW2^4*Cdd[2, 2, 2, 2] + 896*MW2^3*MZ2*Cdd[2, 2, 2, 2] - 
      1184*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] + 704*MW2*MZ2^3*Cdd[2, 2, 2, 2] - 
      160*MZ2^4*Cdd[2, 2, 2, 2] - 384*MW2^4*Cdd[2, 2, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 240*MZ2^4*Cdd[2, 2, 3, 3] - 
      128*MW2^4*Cdd[2, 3, 3, 2] + 448*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 
      592*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 352*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
      80*MZ2^4*Cdd[2, 3, 3, 2] - 256*MW2^4*Cdd[3, 3, 3, 3] + 
      896*MW2^3*MZ2*Cdd[3, 3, 3, 3] - 1184*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] + 
      704*MW2*MZ2^3*Cdd[3, 3, 3, 3] - 160*MZ2^4*Cdd[3, 3, 3, 3] - 
      96*MW2^4*Ced[1, 1, 1, 1] + 336*MW2^3*MZ2*Ced[1, 1, 1, 1] - 
      444*MW2^2*MZ2^2*Ced[1, 1, 1, 1] + 264*MW2*MZ2^3*Ced[1, 1, 1, 1] - 
      60*MZ2^4*Ced[1, 1, 1, 1] - 96*MW2^4*Ced[1, 1, 2, 2] + 
      336*MW2^3*MZ2*Ced[1, 1, 2, 2] - 444*MW2^2*MZ2^2*Ced[1, 1, 2, 2] + 
      264*MW2*MZ2^3*Ced[1, 1, 2, 2] - 60*MZ2^4*Ced[1, 1, 2, 2] - 
      96*MW2^4*Ced[1, 1, 3, 3] + 336*MW2^3*MZ2*Ced[1, 1, 3, 3] - 
      444*MW2^2*MZ2^2*Ced[1, 1, 3, 3] + 264*MW2*MZ2^3*Ced[1, 1, 3, 3] - 
      60*MZ2^4*Ced[1, 1, 3, 3] + 256*MW2^4*Ced[2, 2, 1, 1] - 
      736*MW2^3*MZ2*Ced[2, 2, 1, 1] + 840*MW2^2*MZ2^2*Ced[2, 2, 1, 1] - 
      496*MW2*MZ2^3*Ced[2, 2, 1, 1] + 136*MZ2^4*Ced[2, 2, 1, 1] + 
      256*MW2^4*Ced[2, 2, 2, 2] - 736*MW2^3*MZ2*Ced[2, 2, 2, 2] + 
      840*MW2^2*MZ2^2*Ced[2, 2, 2, 2] - 496*MW2*MZ2^3*Ced[2, 2, 2, 2] + 
      136*MZ2^4*Ced[2, 2, 2, 2] + 256*MW2^4*Ced[2, 2, 3, 3] - 
      736*MW2^3*MZ2*Ced[2, 2, 3, 3] + 840*MW2^2*MZ2^2*Ced[2, 2, 3, 3] - 
      496*MW2*MZ2^3*Ced[2, 2, 3, 3] + 136*MZ2^4*Ced[2, 2, 3, 3] - 
      96*MW2^4*Ced[3, 3, 1, 1] + 336*MW2^3*MZ2*Ced[3, 3, 1, 1] - 
      444*MW2^2*MZ2^2*Ced[3, 3, 1, 1] + 264*MW2*MZ2^3*Ced[3, 3, 1, 1] - 
      60*MZ2^4*Ced[3, 3, 1, 1] - 96*MW2^4*Ced[3, 3, 2, 2] + 
      336*MW2^3*MZ2*Ced[3, 3, 2, 2] - 444*MW2^2*MZ2^2*Ced[3, 3, 2, 2] + 
      264*MW2*MZ2^3*Ced[3, 3, 2, 2] - 60*MZ2^4*Ced[3, 3, 2, 2] - 
      96*MW2^4*Ced[3, 3, 3, 3] + 336*MW2^3*MZ2*Ced[3, 3, 3, 3] - 
      444*MW2^2*MZ2^2*Ced[3, 3, 3, 3] + 264*MW2*MZ2^3*Ced[3, 3, 3, 3] - 
      60*MZ2^4*Ced[3, 3, 3, 3] - 16*(20*MW2^4 - 36*MW2^3*MZ2 + 
        11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*Ced[Leff, Leff, 1, 1] - 
      16*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ced[Leff, Leff, 2, 2] - 320*MW2^4*Ced[Leff, Leff, 3, 3] + 
      576*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] - 176*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 144*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      64*MZ2^4*Ced[Leff, Leff, 3, 3] + 1408*MW2^4*Cee[1, 1, 2, 2] - 
      4288*MW2^3*MZ2*Cee[1, 1, 2, 2] + 5136*MW2^2*MZ2^2*Cee[1, 1, 2, 2] - 
      3040*MW2*MZ2^3*Cee[1, 1, 2, 2] + 784*MZ2^4*Cee[1, 1, 2, 2] + 
      1408*MW2^4*Cee[2, 2, 2, 2] - 4288*MW2^3*MZ2*Cee[2, 2, 2, 2] + 
      5136*MW2^2*MZ2^2*Cee[2, 2, 2, 2] - 3040*MW2*MZ2^3*Cee[2, 2, 2, 2] + 
      784*MZ2^4*Cee[2, 2, 2, 2] + 1408*MW2^4*Cee[2, 2, 3, 3] - 
      4288*MW2^3*MZ2*Cee[2, 2, 3, 3] + 5136*MW2^2*MZ2^2*Cee[2, 2, 3, 3] - 
      3040*MW2*MZ2^3*Cee[2, 2, 3, 3] + 784*MZ2^4*Cee[2, 2, 3, 3] - 
      1280*MW2^4*Cee[Leff, Leff, 1, 1] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 1, 1] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 1, 1] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 256*MZ2^4*Cee[Leff, Leff, 1, 1] - 
      1280*MW2^4*Cee[Leff, Leff, 2, 2] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 2, 2] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 256*MZ2^4*Cee[Leff, Leff, 2, 2] - 
      1280*MW2^4*Cee[Leff, Leff, 3, 3] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 3, 3] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 256*MZ2^4*Cee[Leff, Leff, 3, 3] + 
      192*MW2^4*Ceu[1, 1, 1, 1] - 672*MW2^3*MZ2*Ceu[1, 1, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] - 528*MW2*MZ2^3*Ceu[1, 1, 1, 1] + 
      120*MZ2^4*Ceu[1, 1, 1, 1] + 192*MW2^4*Ceu[1, 1, 2, 2] - 
      672*MW2^3*MZ2*Ceu[1, 1, 2, 2] + 888*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] - 
      528*MW2*MZ2^3*Ceu[1, 1, 2, 2] + 120*MZ2^4*Ceu[1, 1, 2, 2] - 
      512*MW2^4*Ceu[2, 2, 1, 1] + 1472*MW2^3*MZ2*Ceu[2, 2, 1, 1] - 
      1680*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] + 992*MW2*MZ2^3*Ceu[2, 2, 1, 1] - 
      272*MZ2^4*Ceu[2, 2, 1, 1] - 512*MW2^4*Ceu[2, 2, 2, 2] + 
      1472*MW2^3*MZ2*Ceu[2, 2, 2, 2] - 1680*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] + 
      992*MW2*MZ2^3*Ceu[2, 2, 2, 2] - 272*MZ2^4*Ceu[2, 2, 2, 2] + 
      192*MW2^4*Ceu[3, 3, 1, 1] - 672*MW2^3*MZ2*Ceu[3, 3, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] - 528*MW2*MZ2^3*Ceu[3, 3, 1, 1] + 
      120*MZ2^4*Ceu[3, 3, 1, 1] + 192*MW2^4*Ceu[3, 3, 2, 2] - 
      672*MW2^3*MZ2*Ceu[3, 3, 2, 2] + 888*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] - 
      528*MW2*MZ2^3*Ceu[3, 3, 2, 2] + 120*MZ2^4*Ceu[3, 3, 2, 2] + 
      640*MW2^4*Ceu[Leff, Leff, 1, 1] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 1, 1] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 128*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
      640*MW2^4*Ceu[Leff, Leff, 2, 2] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 2, 2] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 128*MZ2^4*Ceu[Leff, Leff, 2, 2] - 
      96*MW2^4*Cld[1, 1, 1, 1] + 336*MW2^3*MZ2*Cld[1, 1, 1, 1] - 
      444*MW2^2*MZ2^2*Cld[1, 1, 1, 1] + 264*MW2*MZ2^3*Cld[1, 1, 1, 1] - 
      60*MZ2^4*Cld[1, 1, 1, 1] - 96*MW2^4*Cld[1, 1, 2, 2] + 
      336*MW2^3*MZ2*Cld[1, 1, 2, 2] - 444*MW2^2*MZ2^2*Cld[1, 1, 2, 2] + 
      264*MW2*MZ2^3*Cld[1, 1, 2, 2] - 60*MZ2^4*Cld[1, 1, 2, 2] - 
      96*MW2^4*Cld[1, 1, 3, 3] + 336*MW2^3*MZ2*Cld[1, 1, 3, 3] - 
      444*MW2^2*MZ2^2*Cld[1, 1, 3, 3] + 264*MW2*MZ2^3*Cld[1, 1, 3, 3] - 
      60*MZ2^4*Cld[1, 1, 3, 3] + 256*MW2^4*Cld[2, 2, 1, 1] - 
      560*MW2^3*MZ2*Cld[2, 2, 1, 1] + 480*MW2^2*MZ2^2*Cld[2, 2, 1, 1] - 
      214*MW2*MZ2^3*Cld[2, 2, 1, 1] + 38*MZ2^4*Cld[2, 2, 1, 1] + 
      256*MW2^4*Cld[2, 2, 2, 2] - 560*MW2^3*MZ2*Cld[2, 2, 2, 2] + 
      480*MW2^2*MZ2^2*Cld[2, 2, 2, 2] - 214*MW2*MZ2^3*Cld[2, 2, 2, 2] + 
      38*MZ2^4*Cld[2, 2, 2, 2] + 256*MW2^4*Cld[2, 2, 3, 3] - 
      560*MW2^3*MZ2*Cld[2, 2, 3, 3] + 480*MW2^2*MZ2^2*Cld[2, 2, 3, 3] - 
      214*MW2*MZ2^3*Cld[2, 2, 3, 3] + 38*MZ2^4*Cld[2, 2, 3, 3] - 
      96*MW2^4*Cld[3, 3, 1, 1] + 336*MW2^3*MZ2*Cld[3, 3, 1, 1] - 
      444*MW2^2*MZ2^2*Cld[3, 3, 1, 1] + 264*MW2*MZ2^3*Cld[3, 3, 1, 1] - 
      60*MZ2^4*Cld[3, 3, 1, 1] - 96*MW2^4*Cld[3, 3, 2, 2] + 
      336*MW2^3*MZ2*Cld[3, 3, 2, 2] - 444*MW2^2*MZ2^2*Cld[3, 3, 2, 2] + 
      264*MW2*MZ2^3*Cld[3, 3, 2, 2] - 60*MZ2^4*Cld[3, 3, 2, 2] - 
      96*MW2^4*Cld[3, 3, 3, 3] + 336*MW2^3*MZ2*Cld[3, 3, 3, 3] - 
      444*MW2^2*MZ2^2*Cld[3, 3, 3, 3] + 264*MW2*MZ2^3*Cld[3, 3, 3, 3] - 
      60*MZ2^4*Cld[3, 3, 3, 3] + 320*MW2^4*Cld[Leff, Leff, 1, 1] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] - 
      128*MZ2^4*Cld[Leff, Leff, 1, 1] + 320*MW2^4*Cld[Leff, Leff, 2, 2] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      128*MZ2^4*Cld[Leff, Leff, 2, 2] + 320*MW2^4*Cld[Leff, Leff, 3, 3] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      128*MZ2^4*Cld[Leff, Leff, 3, 3] + 352*MW2^4*Cle[1, 1, 2, 2] - 
      1072*MW2^3*MZ2*Cle[1, 1, 2, 2] + 1284*MW2^2*MZ2^2*Cle[1, 1, 2, 2] - 
      760*MW2*MZ2^3*Cle[1, 1, 2, 2] + 196*MZ2^4*Cle[1, 1, 2, 2] - 
      320*MW2^4*Cle[1, 1, Leff, Leff] + 576*MW2^3*MZ2*Cle[1, 1, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] + 64*MZ2^4*Cle[1, 1, Leff, Leff] + 
      352*MW2^4*Cle[2, 2, 1, 1] - 896*MW2^3*MZ2*Cle[2, 2, 1, 1] + 
      924*MW2^2*MZ2^2*Cle[2, 2, 1, 1] - 478*MW2*MZ2^3*Cle[2, 2, 1, 1] + 
      98*MZ2^4*Cle[2, 2, 1, 1] + 704*MW2^4*Cle[2, 2, 2, 2] - 
      1968*MW2^3*MZ2*Cle[2, 2, 2, 2] + 2208*MW2^2*MZ2^2*Cle[2, 2, 2, 2] - 
      1238*MW2*MZ2^3*Cle[2, 2, 2, 2] + 294*MZ2^4*Cle[2, 2, 2, 2] + 
      352*MW2^4*Cle[2, 2, 3, 3] - 896*MW2^3*MZ2*Cle[2, 2, 3, 3] + 
      924*MW2^2*MZ2^2*Cle[2, 2, 3, 3] - 478*MW2*MZ2^3*Cle[2, 2, 3, 3] + 
      98*MZ2^4*Cle[2, 2, 3, 3] - 320*MW2^4*Cle[2, 2, Leff, Leff] + 
      576*MW2^3*MZ2*Cle[2, 2, Leff, Leff] - 176*MW2^2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 144*MW2*MZ2^3*Cle[2, 2, Leff, Leff] + 
      64*MZ2^4*Cle[2, 2, Leff, Leff] + 352*MW2^4*Cle[3, 3, 2, 2] - 
      1072*MW2^3*MZ2*Cle[3, 3, 2, 2] + 1284*MW2^2*MZ2^2*Cle[3, 3, 2, 2] - 
      760*MW2*MZ2^3*Cle[3, 3, 2, 2] + 196*MZ2^4*Cle[3, 3, 2, 2] - 
      320*MW2^4*Cle[3, 3, Leff, Leff] + 576*MW2^3*MZ2*Cle[3, 3, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] + 64*MZ2^4*Cle[3, 3, Leff, Leff] + 
      320*MW2^4*Cle[Leff, Leff, 1, 1] - 736*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 1, 1] - 128*MZ2^4*Cle[Leff, Leff, 1, 1] + 
      320*MW2^4*Cle[Leff, Leff, 2, 2] - 736*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 2, 2] - 128*MZ2^4*Cle[Leff, Leff, 2, 2] + 
      320*MW2^4*Cle[Leff, Leff, 3, 3] - 736*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 3, 3] - 128*MZ2^4*Cle[Leff, Leff, 3, 3] + 
      704*MW2^4*Cll[1, 1, 2, 2] - 1792*MW2^3*MZ2*Cll[1, 1, 2, 2] + 
      1848*MW2^2*MZ2^2*Cll[1, 1, 2, 2] - 956*MW2*MZ2^3*Cll[1, 1, 2, 2] + 
      196*MZ2^4*Cll[1, 1, 2, 2] + 1408*MW2^4*Cll[2, 2, 2, 2] - 
      3232*MW2^3*MZ2*Cll[2, 2, 2, 2] + 3152*MW2^2*MZ2^2*Cll[2, 2, 2, 2] - 
      1532*MW2*MZ2^3*Cll[2, 2, 2, 2] + 294*MZ2^4*Cll[2, 2, 2, 2] + 
      704*MW2^4*Cll[2, 2, 3, 3] - 1792*MW2^3*MZ2*Cll[2, 2, 3, 3] + 
      1848*MW2^2*MZ2^2*Cll[2, 2, 3, 3] - 956*MW2*MZ2^3*Cll[2, 2, 3, 3] + 
      196*MZ2^4*Cll[2, 2, 3, 3] + 704*MW2^4*Cll[2, 3, 3, 2] - 
      1440*MW2^3*MZ2*Cll[2, 3, 3, 2] + 1304*MW2^2*MZ2^2*Cll[2, 3, 3, 2] - 
      576*MW2*MZ2^3*Cll[2, 3, 3, 2] + 98*MZ2^4*Cll[2, 3, 3, 2] + 
      640*MW2^4*Cll[Leff, 1, 1, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 1, 1, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 128*MZ2^4*Cll[Leff, 1, 1, Leff] + 
      640*MW2^4*Cll[Leff, 2, 2, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 2, 2, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] - 128*MZ2^4*Cll[Leff, 2, 2, Leff] + 
      640*MW2^4*Cll[Leff, 3, 3, Leff] - 1152*MW2^3*MZ2*
       Cll[Leff, 3, 3, Leff] + 352*MW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] + 
      288*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 128*MZ2^4*Cll[Leff, 3, 3, Leff] + 
      640*MW2^4*Cll[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] - 256*MZ2^4*Cll[Leff, Leff, 1, 1] + 
      640*MW2^4*Cll[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 2, 2] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] - 256*MZ2^4*Cll[Leff, Leff, 2, 2] + 
      640*MW2^4*Cll[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Cll[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] - 256*MZ2^4*Cll[Leff, Leff, 3, 3] + 
      96*MW2^4*Clq1[1, 1, 1, 1] - 336*MW2^3*MZ2*Clq1[1, 1, 1, 1] + 
      444*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] - 264*MW2*MZ2^3*Clq1[1, 1, 1, 1] + 
      60*MZ2^4*Clq1[1, 1, 1, 1] + 96*MW2^4*Clq1[1, 1, 2, 2] - 
      336*MW2^3*MZ2*Clq1[1, 1, 2, 2] + 444*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] - 
      264*MW2*MZ2^3*Clq1[1, 1, 2, 2] + 60*MZ2^4*Clq1[1, 1, 2, 2] - 
      96*MW2^4*Clq1[1, 1, 3, 3] + 192*MW2^3*MZ2*Clq1[1, 1, 3, 3] - 
      84*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 42*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 
      30*MZ2^4*Clq1[1, 1, 3, 3] - 256*MW2^4*Clq1[2, 2, 1, 1] + 
      560*MW2^3*MZ2*Clq1[2, 2, 1, 1] - 480*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] + 
      214*MW2*MZ2^3*Clq1[2, 2, 1, 1] - 38*MZ2^4*Clq1[2, 2, 1, 1] - 
      256*MW2^4*Clq1[2, 2, 2, 2] + 560*MW2^3*MZ2*Clq1[2, 2, 2, 2] - 
      480*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] + 214*MW2*MZ2^3*Clq1[2, 2, 2, 2] - 
      38*MZ2^4*Clq1[2, 2, 2, 2] + 256*MW2^4*Clq1[2, 2, 3, 3] - 
      176*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 24*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] + 
      50*MW2*MZ2^3*Clq1[2, 2, 3, 3] - 19*MZ2^4*Clq1[2, 2, 3, 3] + 
      96*MW2^4*Clq1[3, 3, 1, 1] - 336*MW2^3*MZ2*Clq1[3, 3, 1, 1] + 
      444*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] - 264*MW2*MZ2^3*Clq1[3, 3, 1, 1] + 
      60*MZ2^4*Clq1[3, 3, 1, 1] + 96*MW2^4*Clq1[3, 3, 2, 2] - 
      336*MW2^3*MZ2*Clq1[3, 3, 2, 2] + 444*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] - 
      264*MW2*MZ2^3*Clq1[3, 3, 2, 2] + 60*MZ2^4*Clq1[3, 3, 2, 2] - 
      96*MW2^4*Clq1[3, 3, 3, 3] + 192*MW2^3*MZ2*Clq1[3, 3, 3, 3] - 
      84*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 42*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 
      30*MZ2^4*Clq1[3, 3, 3, 3] - 320*MW2^4*Clq1[Leff, Leff, 1, 1] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      128*MZ2^4*Clq1[Leff, Leff, 1, 1] - 320*MW2^4*Clq1[Leff, Leff, 2, 2] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      128*MZ2^4*Clq1[Leff, Leff, 2, 2] + 320*MW2^4*Clq1[Leff, Leff, 3, 3] - 
      256*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 112*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq1[Leff, Leff, 3, 3] - 288*MW2^4*Clq3[1, 1, 1, 1] + 
      432*MW2^3*MZ2*Clq3[1, 1, 1, 1] - 180*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
      288*MW2^4*Clq3[1, 1, 2, 2] + 432*MW2^3*MZ2*Clq3[1, 1, 2, 2] - 
      180*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 96*MW2^4*Clq3[1, 1, 3, 3] + 
      96*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 12*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] - 
      30*MW2*MZ2^3*Clq3[1, 1, 3, 3] + 768*MW2^4*Clq3[2, 2, 1, 1] - 
      1200*MW2^3*MZ2*Clq3[2, 2, 1, 1] + 960*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 
      294*MW2*MZ2^3*Clq3[2, 2, 1, 1] + 768*MW2^4*Clq3[2, 2, 2, 2] - 
      1200*MW2^3*MZ2*Clq3[2, 2, 2, 2] + 960*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 
      294*MW2*MZ2^3*Clq3[2, 2, 2, 2] + 256*MW2^4*Clq3[2, 2, 3, 3] - 
      272*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 120*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
      62*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 49*MZ2^4*Clq3[2, 2, 3, 3] - 
      288*MW2^4*Clq3[3, 3, 1, 1] + 432*MW2^3*MZ2*Clq3[3, 3, 1, 1] - 
      180*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 288*MW2^4*Clq3[3, 3, 2, 2] + 
      432*MW2^3*MZ2*Clq3[3, 3, 2, 2] - 180*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 
      96*MW2^4*Clq3[3, 3, 3, 3] + 96*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 
      12*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] - 30*MW2*MZ2^3*Clq3[3, 3, 3, 3] + 
      960*MW2^4*Clq3[Leff, Leff, 1, 1] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 1, 1] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      960*MW2^4*Clq3[Leff, Leff, 2, 2] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      320*MW2^4*Clq3[Leff, Leff, 3, 3] - 256*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      112*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 192*MW2^4*Clu[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Clu[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Clu[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Clu[1, 1, 1, 1] + 120*MZ2^4*Clu[1, 1, 1, 1] + 
      192*MW2^4*Clu[1, 1, 2, 2] - 672*MW2^3*MZ2*Clu[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[1, 1, 2, 2] - 528*MW2*MZ2^3*Clu[1, 1, 2, 2] + 
      120*MZ2^4*Clu[1, 1, 2, 2] - 512*MW2^4*Clu[2, 2, 1, 1] + 
      1120*MW2^3*MZ2*Clu[2, 2, 1, 1] - 960*MW2^2*MZ2^2*Clu[2, 2, 1, 1] + 
      428*MW2*MZ2^3*Clu[2, 2, 1, 1] - 76*MZ2^4*Clu[2, 2, 1, 1] - 
      512*MW2^4*Clu[2, 2, 2, 2] + 1120*MW2^3*MZ2*Clu[2, 2, 2, 2] - 
      960*MW2^2*MZ2^2*Clu[2, 2, 2, 2] + 428*MW2*MZ2^3*Clu[2, 2, 2, 2] - 
      76*MZ2^4*Clu[2, 2, 2, 2] + 192*MW2^4*Clu[3, 3, 1, 1] - 
      672*MW2^3*MZ2*Clu[3, 3, 1, 1] + 888*MW2^2*MZ2^2*Clu[3, 3, 1, 1] - 
      528*MW2*MZ2^3*Clu[3, 3, 1, 1] + 120*MZ2^4*Clu[3, 3, 1, 1] + 
      192*MW2^4*Clu[3, 3, 2, 2] - 672*MW2^3*MZ2*Clu[3, 3, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[3, 3, 2, 2] - 528*MW2*MZ2^3*Clu[3, 3, 2, 2] + 
      120*MZ2^4*Clu[3, 3, 2, 2] - 640*MW2^4*Clu[Leff, Leff, 1, 1] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 320*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
      256*MZ2^4*Clu[Leff, Leff, 1, 1] - 640*MW2^4*Clu[Leff, Leff, 2, 2] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 320*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      256*MZ2^4*Clu[Leff, Leff, 2, 2] + 192*MW2^4*Cqd1[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 1, 1] + 120*MZ2^4*Cqd1[1, 1, 1, 1] + 
      192*MW2^4*Cqd1[1, 1, 2, 2] - 672*MW2^3*MZ2*Cqd1[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] - 528*MW2*MZ2^3*Cqd1[1, 1, 2, 2] + 
      120*MZ2^4*Cqd1[1, 1, 2, 2] + 192*MW2^4*Cqd1[1, 1, 3, 3] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 3, 3] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 3, 3] + 120*MZ2^4*Cqd1[1, 1, 3, 3] + 
      192*MW2^4*Cqd1[2, 2, 1, 1] - 672*MW2^3*MZ2*Cqd1[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] - 528*MW2*MZ2^3*Cqd1[2, 2, 1, 1] + 
      120*MZ2^4*Cqd1[2, 2, 1, 1] + 192*MW2^4*Cqd1[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Cqd1[2, 2, 2, 2] + 120*MZ2^4*Cqd1[2, 2, 2, 2] + 
      192*MW2^4*Cqd1[2, 2, 3, 3] - 672*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 528*MW2*MZ2^3*Cqd1[2, 2, 3, 3] + 
      120*MZ2^4*Cqd1[2, 2, 3, 3] - 192*MW2^4*Cqd1[3, 3, 1, 1] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 60*MZ2^4*Cqd1[3, 3, 1, 1] - 
      192*MW2^4*Cqd1[3, 3, 2, 2] + 384*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      168*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 84*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      60*MZ2^4*Cqd1[3, 3, 2, 2] - 192*MW2^4*Cqd1[3, 3, 3, 3] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 60*MZ2^4*Cqd1[3, 3, 3, 3] + 
      96*MW2^4*Cqe[1, 1, 1, 1] - 336*MW2^3*MZ2*Cqe[1, 1, 1, 1] + 
      444*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] - 264*MW2*MZ2^3*Cqe[1, 1, 1, 1] + 
      60*MZ2^4*Cqe[1, 1, 1, 1] - 256*MW2^4*Cqe[1, 1, 2, 2] + 
      736*MW2^3*MZ2*Cqe[1, 1, 2, 2] - 840*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] + 
      496*MW2*MZ2^3*Cqe[1, 1, 2, 2] - 136*MZ2^4*Cqe[1, 1, 2, 2] + 
      96*MW2^4*Cqe[1, 1, 3, 3] - 336*MW2^3*MZ2*Cqe[1, 1, 3, 3] + 
      444*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] - 264*MW2*MZ2^3*Cqe[1, 1, 3, 3] + 
      60*MZ2^4*Cqe[1, 1, 3, 3] + 320*MW2^4*Cqe[1, 1, Leff, Leff] - 
      576*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] + 176*MW2^2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 144*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      64*MZ2^4*Cqe[1, 1, Leff, Leff] + 96*MW2^4*Cqe[2, 2, 1, 1] - 
      336*MW2^3*MZ2*Cqe[2, 2, 1, 1] + 444*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] - 
      264*MW2*MZ2^3*Cqe[2, 2, 1, 1] + 60*MZ2^4*Cqe[2, 2, 1, 1] - 
      256*MW2^4*Cqe[2, 2, 2, 2] + 736*MW2^3*MZ2*Cqe[2, 2, 2, 2] - 
      840*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] + 496*MW2*MZ2^3*Cqe[2, 2, 2, 2] - 
      136*MZ2^4*Cqe[2, 2, 2, 2] + 96*MW2^4*Cqe[2, 2, 3, 3] - 
      336*MW2^3*MZ2*Cqe[2, 2, 3, 3] + 444*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] - 
      264*MW2*MZ2^3*Cqe[2, 2, 3, 3] + 60*MZ2^4*Cqe[2, 2, 3, 3] + 
      320*MW2^4*Cqe[2, 2, Leff, Leff] - 576*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] + 
      176*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] + 144*MW2*MZ2^3*
       Cqe[2, 2, Leff, Leff] - 64*MZ2^4*Cqe[2, 2, Leff, Leff] - 
      96*MW2^4*Cqe[3, 3, 1, 1] + 192*MW2^3*MZ2*Cqe[3, 3, 1, 1] - 
      84*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 42*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
      30*MZ2^4*Cqe[3, 3, 1, 1] + 256*MW2^4*Cqe[3, 3, 2, 2] - 
      352*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 120*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] + 
      44*MW2*MZ2^3*Cqe[3, 3, 2, 2] - 68*MZ2^4*Cqe[3, 3, 2, 2] - 
      96*MW2^4*Cqe[3, 3, 3, 3] + 192*MW2^3*MZ2*Cqe[3, 3, 3, 3] - 
      84*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 42*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
      30*MZ2^4*Cqe[3, 3, 3, 3] - 320*MW2^4*Cqe[3, 3, Leff, Leff] + 
      96*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 208*MW2^2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 24*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      32*MZ2^4*Cqe[3, 3, Leff, Leff] - 512*MW2^4*Cqq1[1, 1, 1, 1] + 
      1216*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 1216*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 
      616*MW2*MZ2^3*Cqq1[1, 1, 1, 1] - 140*MZ2^4*Cqq1[1, 1, 1, 1] - 
      384*MW2^4*Cqq1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqq1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqq1[1, 1, 2, 2] - 
      240*MZ2^4*Cqq1[1, 1, 2, 2] + 384*MW2^4*Cqq1[1, 1, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 120*MZ2^4*Cqq1[1, 1, 3, 3] - 
      640*MW2^4*Cqq1[1, 2, 2, 1] + 1088*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
      656*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 176*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 
      40*MZ2^4*Cqq1[1, 2, 2, 1] - 128*MW2^4*Cqq1[1, 3, 3, 1] + 
      64*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 80*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      32*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 20*MZ2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^4*Cqq1[2, 2, 2, 2] + 1216*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
      1216*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] + 616*MW2*MZ2^3*Cqq1[2, 2, 2, 2] - 
      140*MZ2^4*Cqq1[2, 2, 2, 2] + 384*MW2^4*Cqq1[2, 2, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 120*MZ2^4*Cqq1[2, 2, 3, 3] - 
      128*MW2^4*Cqq1[2, 3, 3, 2] + 64*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      80*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 32*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
      20*MZ2^4*Cqq1[2, 3, 3, 2] - 256*MW2^4*Cqq1[3, 3, 3, 3] + 
      128*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 160*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
      64*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 40*MZ2^4*Cqq1[3, 3, 3, 3] - 
      1536*MW2^4*Cqq3[1, 1, 1, 1] + 2496*MW2^3*MZ2*Cqq3[1, 1, 1, 1] - 
      1344*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] + 264*MW2*MZ2^3*Cqq3[1, 1, 1, 1] - 
      60*MZ2^4*Cqq3[1, 1, 1, 1] - 3456*MW2^4*Cqq3[1, 1, 2, 2] + 
      5184*MW2^3*MZ2*Cqq3[1, 1, 2, 2] - 2160*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 
      1152*MW2^4*Cqq3[1, 1, 3, 3] + 1152*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      144*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 360*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
      384*MW2^4*Cqq3[1, 2, 2, 1] - 192*MW2^3*MZ2*Cqq3[1, 2, 2, 1] - 
      528*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 528*MW2*MZ2^3*Cqq3[1, 2, 2, 1] - 
      120*MZ2^4*Cqq3[1, 2, 2, 1] + 384*MW2^4*Cqq3[1, 3, 3, 1] - 
      576*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 144*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 
      144*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 60*MZ2^4*Cqq3[1, 3, 3, 1] - 
      1536*MW2^4*Cqq3[2, 2, 2, 2] + 2496*MW2^3*MZ2*Cqq3[2, 2, 2, 2] - 
      1344*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 264*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 
      60*MZ2^4*Cqq3[2, 2, 2, 2] - 1152*MW2^4*Cqq3[2, 2, 3, 3] + 
      1152*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 144*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      360*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 384*MW2^4*Cqq3[2, 3, 3, 2] - 
      576*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 144*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 
      144*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 60*MZ2^4*Cqq3[2, 3, 3, 2] - 
      256*MW2^4*Cqq3[3, 3, 3, 3] + 128*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      160*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 64*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
      40*MZ2^4*Cqq3[3, 3, 3, 3] - 384*MW2^4*Cqu1[1, 1, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[1, 1, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[1, 1, 1, 1] - 240*MZ2^4*Cqu1[1, 1, 1, 1] - 
      384*MW2^4*Cqu1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqu1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqu1[1, 1, 2, 2] - 
      240*MZ2^4*Cqu1[1, 1, 2, 2] - 384*MW2^4*Cqu1[2, 2, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[2, 2, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[2, 2, 1, 1] - 240*MZ2^4*Cqu1[2, 2, 1, 1] - 
      384*MW2^4*Cqu1[2, 2, 2, 2] + 1344*MW2^3*MZ2*Cqu1[2, 2, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] + 1056*MW2*MZ2^3*Cqu1[2, 2, 2, 2] - 
      240*MZ2^4*Cqu1[2, 2, 2, 2] + 384*MW2^4*Cqu1[3, 3, 1, 1] - 
      768*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 336*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 120*MZ2^4*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*Cqu1[3, 3, 2, 2] - 768*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      336*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 168*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
      120*MZ2^4*Cqu1[3, 3, 2, 2] + 384*MW2^4*Cud1[1, 1, 1, 1] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 1, 1] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 1, 1] + 240*MZ2^4*Cud1[1, 1, 1, 1] + 
      384*MW2^4*Cud1[1, 1, 2, 2] - 1344*MW2^3*MZ2*Cud1[1, 1, 2, 2] + 
      1776*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] - 1056*MW2*MZ2^3*Cud1[1, 1, 2, 2] + 
      240*MZ2^4*Cud1[1, 1, 2, 2] + 384*MW2^4*Cud1[1, 1, 3, 3] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 3, 3] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 3, 3] + 240*MZ2^4*Cud1[1, 1, 3, 3] + 
      384*MW2^4*Cud1[2, 2, 1, 1] - 1344*MW2^3*MZ2*Cud1[2, 2, 1, 1] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] - 1056*MW2*MZ2^3*Cud1[2, 2, 1, 1] + 
      240*MZ2^4*Cud1[2, 2, 1, 1] + 384*MW2^4*Cud1[2, 2, 2, 2] - 
      1344*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 1776*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 
      1056*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 240*MZ2^4*Cud1[2, 2, 2, 2] + 
      384*MW2^4*Cud1[2, 2, 3, 3] - 1344*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 1056*MW2*MZ2^3*Cud1[2, 2, 3, 3] + 
      240*MZ2^4*Cud1[2, 2, 3, 3] - 1024*MW2^4*Cuu[1, 1, 1, 1] + 
      3584*MW2^3*MZ2*Cuu[1, 1, 1, 1] - 4736*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] + 
      2816*MW2*MZ2^3*Cuu[1, 1, 1, 1] - 640*MZ2^4*Cuu[1, 1, 1, 1] - 
      1536*MW2^4*Cuu[1, 1, 2, 2] + 5376*MW2^3*MZ2*Cuu[1, 1, 2, 2] - 
      7104*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] + 4224*MW2*MZ2^3*Cuu[1, 1, 2, 2] - 
      960*MZ2^4*Cuu[1, 1, 2, 2] - 512*MW2^4*Cuu[1, 2, 2, 1] + 
      1792*MW2^3*MZ2*Cuu[1, 2, 2, 1] - 2368*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 
      1408*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 320*MZ2^4*Cuu[1, 2, 2, 1] - 
      1024*MW2^4*Cuu[2, 2, 2, 2] + 3584*MW2^3*MZ2*Cuu[2, 2, 2, 2] - 
      4736*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] + 2816*MW2*MZ2^3*Cuu[2, 2, 2, 2] - 
      640*MZ2^4*Cuu[2, 2, 2, 2]))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*(704*MW2^4*Ceu[2, 2, 3, 3] - 
      2144*MW2^3*MZ2*Ceu[2, 2, 3, 3] + 2568*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 
      1520*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 392*MZ2^4*Ceu[2, 2, 3, 3] - 
      32*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ceu[Leff, Leff, 3, 3] + 704*MW2^4*Clq1[2, 2, 3, 3] - 
      1264*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 1032*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 
      386*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 49*MZ2^4*Clq1[2, 2, 3, 3] + 
      16*(40*MW2^4 - 62*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 4*MZ2^4)*
       Clq1[Leff, Leff, 3, 3] - 704*MW2^4*Clq3[2, 2, 3, 3] + 
      1264*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 1032*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
      386*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 49*MZ2^4*Clq3[2, 2, 3, 3] - 
      640*MW2^4*Clq3[Leff, Leff, 3, 3] + 992*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      272*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 704*MW2^4*Clu[2, 2, 3, 3] - 
      1792*MW2^3*MZ2*Clu[2, 2, 3, 3] + 1848*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 
      956*MW2*MZ2^3*Clu[2, 2, 3, 3] + 196*MZ2^4*Clu[2, 2, 3, 3] + 
      640*MW2^4*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] - 256*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      192*MW2^4*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 222*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      30*MZ2^4*Cqd1[3, 3, 1, 1] - 192*MW2^4*Cqd1[3, 3, 2, 2] + 
      528*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 30*MZ2^4*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 222*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 
      30*MZ2^4*Cqd1[3, 3, 3, 3] + 704*MW2^4*Cqe[3, 3, 2, 2] - 
      1616*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 1488*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
      674*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 98*MZ2^4*Cqe[3, 3, 2, 2] - 
      640*MW2^4*Cqe[3, 3, Leff, Leff] + 672*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      32*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      384*MW2^4*Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 444*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      60*MZ2^4*Cqq1[1, 1, 3, 3] + 256*MW2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      104*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 10*MZ2^4*Cqq1[1, 3, 3, 1] + 
      384*MW2^4*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 444*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      60*MZ2^4*Cqq1[2, 2, 3, 3] + 256*MW2^4*Cqq1[2, 3, 3, 2] - 
      512*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      104*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 10*MZ2^4*Cqq1[2, 3, 3, 2] - 
      384*MW2^4*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 132*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
      30*MZ2^4*Cqq1[3, 3, 3, 3] + 1152*MW2^4*Cqq3[1, 1, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 192*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      336*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 192*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      30*MZ2^4*Cqq3[1, 3, 3, 1] + 1152*MW2^4*Cqq3[2, 2, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 192*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      336*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      30*MZ2^4*Cqq3[2, 3, 3, 2] + 128*MW2^4*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 16*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 10*MZ2^4*Cqq3[3, 3, 3, 3] + 
      192*MW2^4*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 528*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      120*MZ2^4*Cqu1[1, 1, 3, 3] + 192*MW2^4*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 888*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 120*MZ2^4*Cqu1[2, 2, 3, 3] + 
      384*MW2^4*Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      1056*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 444*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      60*MZ2^4*Cqu1[3, 3, 1, 1] + 384*MW2^4*Cqu1[3, 3, 2, 2] - 
      1056*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 60*MZ2^4*Cqu1[3, 3, 2, 2] - 
      192*MW2^4*Cqu1[3, 3, 3, 3] + 384*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 84*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      60*MZ2^4*Cqu1[3, 3, 3, 3] - 192*MW2^4*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 888*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 120*MZ2^4*Cud1[3, 3, 1, 1] - 
      192*MW2^4*Cud1[3, 3, 2, 2] + 672*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 528*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      120*MZ2^4*Cud1[3, 3, 2, 2] - 192*MW2^4*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 888*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 120*MZ2^4*Cud1[3, 3, 3, 3] + 
      768*MW2^4*Cuu[1, 1, 3, 3] - 2688*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 2112*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      480*MZ2^4*Cuu[1, 1, 3, 3] + 256*MW2^4*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1184*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 160*MZ2^4*Cuu[1, 3, 3, 1] + 
      768*MW2^4*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2112*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      480*MZ2^4*Cuu[2, 2, 3, 3] + 256*MW2^4*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 1184*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 160*MZ2^4*Cuu[2, 3, 3, 2]))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(1408*MT2*MW2^4*Ceu[2, 2, 3, 3] - 
      2704*MT2*MW2^3*MZ2*Ceu[2, 2, 3, 3] + 704*MW2^4*MZ2*Ceu[2, 2, 3, 3] + 
      1896*MT2*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 2144*MW2^3*MZ2^2*
       Ceu[2, 2, 3, 3] - 502*MT2*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 
      2568*MW2^2*MZ2^3*Ceu[2, 2, 3, 3] - 98*MT2*MZ2^4*Ceu[2, 2, 3, 3] - 
      1520*MW2*MZ2^4*Ceu[2, 2, 3, 3] + 392*MZ2^5*Ceu[2, 2, 3, 3] - 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*
       (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clq1[2, 2, 3, 3] - 4112*MT2*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 
      704*MW2^4*MZ2*Clq1[2, 2, 3, 3] + 4512*MT2*MW2^2*MZ2^2*
       Clq1[2, 2, 3, 3] - 1264*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] - 
      2482*MT2*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 1032*MW2^2*MZ2^3*
       Clq1[2, 2, 3, 3] + 539*MT2*MZ2^4*Clq1[2, 2, 3, 3] - 
      386*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 49*MZ2^5*Clq1[2, 2, 3, 3] + 
      16*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] - 1408*MT2*MW2^4*Clq3[2, 2, 3, 3] + 
      4112*MT2*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 704*MW2^4*MZ2*Clq3[2, 2, 3, 3] - 
      4512*MT2*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 1264*MW2^3*MZ2^2*
       Clq3[2, 2, 3, 3] + 2482*MT2*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 
      1032*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] - 539*MT2*MZ2^4*Clq3[2, 2, 3, 3] + 
      386*MW2*MZ2^4*Clq3[2, 2, 3, 3] - 49*MZ2^5*Clq3[2, 2, 3, 3] - 
      1280*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] + 3424*MT2*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2160*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      992*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 688*MT2*MW2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      704*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 272*MW2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] + 64*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clu[2, 2, 3, 3] - 2000*MT2*MW2^3*MZ2*Clu[2, 2, 3, 3] + 
      704*MW2^4*MZ2*Clu[2, 2, 3, 3] + 1248*MT2*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 
      1792*MW2^3*MZ2^2*Clu[2, 2, 3, 3] - 202*MT2*MW2*MZ2^3*Clu[2, 2, 3, 3] + 
      1848*MW2^2*MZ2^3*Clu[2, 2, 3, 3] - 49*MT2*MZ2^4*Clu[2, 2, 3, 3] - 
      956*MW2*MZ2^4*Clu[2, 2, 3, 3] + 196*MZ2^5*Clu[2, 2, 3, 3] + 
      1280*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 1504*MT2*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
      336*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 496*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 64*MT2*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      256*MZ2^5*Clu[Leff, Leff, 3, 3] - 384*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 
      1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 192*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 
      2136*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2^2*
       Cqd1[3, 3, 1, 1] + 1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 330*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 30*MZ2^5*Cqd1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 2, 2] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 2, 2] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 2, 2] - 330*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 30*MZ2^5*Cqd1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 3, 3] - 330*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 30*MZ2^5*Cqd1[3, 3, 3, 3] + 
      1408*MT2*MW2^4*Cqe[3, 3, 2, 2] - 4816*MT2*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 
      704*MW2^4*MZ2*Cqe[3, 3, 2, 2] + 6216*MT2*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
      1616*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] - 3886*MT2*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 
      1488*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] + 1078*MT2*MZ2^4*Cqe[3, 3, 2, 2] - 
      674*MW2*MZ2^4*Cqe[3, 3, 2, 2] + 98*MZ2^5*Cqe[3, 3, 2, 2] - 
      1280*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 2784*MT2*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] - 640*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
      1088*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      672*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] - 696*MT2*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      352*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      768*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2976*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      384*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 4272*MT2*MW2^2*MZ2^2*
       Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 
      2724*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1056*MW2^2*MZ2^3*
       Cqq1[1, 1, 3, 3] + 660*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 60*MZ2^5*Cqq1[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 1600*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[1, 3, 3, 1] - 512*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 
      784*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      110*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 104*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 
      10*MZ2^5*Cqq1[1, 3, 3, 1] + 768*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 
      2976*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 384*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
      4272*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2^2*
       Cqq1[2, 2, 3, 3] - 2724*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 660*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 60*MZ2^5*Cqq1[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 1600*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[2, 3, 3, 2] - 512*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 
      784*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      110*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 104*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
      10*MZ2^5*Cqq1[2, 3, 3, 2] - 768*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 
      1824*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 384*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 
      960*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2^2*
       Cqq1[3, 3, 3, 3] - 372*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 330*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
      132*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 30*MZ2^5*Cqq1[3, 3, 3, 3] + 
      2304*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[1, 1, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[1, 1, 3, 3] - 180*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 
      1032*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 336*MW2^2*MZ2^3*
       Cqq3[1, 3, 3, 1] + 330*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
      192*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 30*MZ2^5*Cqq3[1, 3, 3, 1] + 
      2304*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[2, 2, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[2, 2, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[2, 2, 3, 3] - 180*MW2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] - 
      1032*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 336*MW2^2*MZ2^3*
       Cqq3[2, 3, 3, 2] + 330*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      192*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 30*MZ2^5*Cqq3[2, 3, 3, 2] + 
      256*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 608*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      128*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 320*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] + 124*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      16*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 110*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 10*MZ2^5*Cqq3[3, 3, 3, 3] + 
      384*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 30*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] + 
      384*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 30*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] + 
      768*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 1, 1] + 660*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 60*MZ2^5*Cqu1[3, 3, 1, 1] + 
      768*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 2, 2] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 2, 2] + 660*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 60*MZ2^5*Cqu1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 336*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 96*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
      384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 114*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 15*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] - 
      384*MT2*MW2^4*Cud1[3, 3, 1, 1] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
      192*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 30*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cud1[3, 3, 2, 2] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 30*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
      528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cud1[3, 3, 3, 3] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 30*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] + 
      1536*MT2*MW2^4*Cuu[1, 1, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      768*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 120*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cuu[1, 3, 3, 1] - 1216*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 928*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 184*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
      1184*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 40*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 160*MZ2^5*Cuu[1, 3, 3, 1] + 
      1536*MT2*MW2^4*Cuu[2, 2, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      768*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 120*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cuu[2, 3, 3, 2] - 1216*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 928*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 184*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      1184*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 40*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 160*MZ2^5*Cuu[2, 3, 3, 2]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-320*MW2^4*MZ2*Cdd[1, 1, 1, 1] + 1120*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] - 
     1480*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] + 880*MW2*MZ2^4*Cdd[1, 1, 1, 1] - 
     200*MZ2^5*Cdd[1, 1, 1, 1] - 768*MW2^4*MZ2*Cdd[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cdd[1, 1, 2, 2] - 480*MZ2^5*Cdd[1, 1, 2, 2] - 
     768*MW2^4*MZ2*Cdd[1, 1, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] + 2112*MW2*MZ2^4*Cdd[1, 1, 3, 3] - 
     480*MZ2^5*Cdd[1, 1, 3, 3] + 128*MW2^4*MZ2*Cdd[1, 2, 2, 1] - 
     448*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] + 592*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] - 
     352*MW2*MZ2^4*Cdd[1, 2, 2, 1] + 80*MZ2^5*Cdd[1, 2, 2, 1] + 
     128*MW2^4*MZ2*Cdd[1, 3, 3, 1] - 448*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] + 
     592*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] - 352*MW2*MZ2^4*Cdd[1, 3, 3, 1] + 
     80*MZ2^5*Cdd[1, 3, 3, 1] - 320*MW2^4*MZ2*Cdd[2, 2, 2, 2] + 
     1120*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] - 1480*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] + 
     880*MW2*MZ2^4*Cdd[2, 2, 2, 2] - 200*MZ2^5*Cdd[2, 2, 2, 2] - 
     768*MW2^4*MZ2*Cdd[2, 2, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] + 2112*MW2*MZ2^4*Cdd[2, 2, 3, 3] - 
     480*MZ2^5*Cdd[2, 2, 3, 3] + 128*MW2^4*MZ2*Cdd[2, 3, 3, 2] - 
     448*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] + 592*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] - 
     352*MW2*MZ2^4*Cdd[2, 3, 3, 2] + 80*MZ2^5*Cdd[2, 3, 3, 2] - 
     320*MW2^4*MZ2*Cdd[3, 3, 3, 3] + 1120*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] - 
     1480*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] + 880*MW2*MZ2^4*Cdd[3, 3, 3, 3] - 
     200*MZ2^5*Cdd[3, 3, 3, 3] - 192*MW2^4*MZ2*Ced[1, 1, 1, 1] + 
     672*MW2^3*MZ2^2*Ced[1, 1, 1, 1] - 888*MW2^2*MZ2^3*Ced[1, 1, 1, 1] + 
     528*MW2*MZ2^4*Ced[1, 1, 1, 1] - 120*MZ2^5*Ced[1, 1, 1, 1] - 
     192*MW2^4*MZ2*Ced[1, 1, 2, 2] + 672*MW2^3*MZ2^2*Ced[1, 1, 2, 2] - 
     888*MW2^2*MZ2^3*Ced[1, 1, 2, 2] + 528*MW2*MZ2^4*Ced[1, 1, 2, 2] - 
     120*MZ2^5*Ced[1, 1, 2, 2] - 192*MW2^4*MZ2*Ced[1, 1, 3, 3] + 
     672*MW2^3*MZ2^2*Ced[1, 1, 3, 3] - 888*MW2^2*MZ2^3*Ced[1, 1, 3, 3] + 
     528*MW2*MZ2^4*Ced[1, 1, 3, 3] - 120*MZ2^5*Ced[1, 1, 3, 3] + 
     512*MW2^4*MZ2*Ced[2, 2, 1, 1] - 1472*MW2^3*MZ2^2*Ced[2, 2, 1, 1] + 
     1680*MW2^2*MZ2^3*Ced[2, 2, 1, 1] - 992*MW2*MZ2^4*Ced[2, 2, 1, 1] + 
     272*MZ2^5*Ced[2, 2, 1, 1] + 512*MW2^4*MZ2*Ced[2, 2, 2, 2] - 
     1472*MW2^3*MZ2^2*Ced[2, 2, 2, 2] + 1680*MW2^2*MZ2^3*Ced[2, 2, 2, 2] - 
     992*MW2*MZ2^4*Ced[2, 2, 2, 2] + 272*MZ2^5*Ced[2, 2, 2, 2] + 
     512*MW2^4*MZ2*Ced[2, 2, 3, 3] - 1472*MW2^3*MZ2^2*Ced[2, 2, 3, 3] + 
     1680*MW2^2*MZ2^3*Ced[2, 2, 3, 3] - 992*MW2*MZ2^4*Ced[2, 2, 3, 3] + 
     272*MZ2^5*Ced[2, 2, 3, 3] - 192*MW2^4*MZ2*Ced[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Ced[3, 3, 1, 1] - 888*MW2^2*MZ2^3*Ced[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Ced[3, 3, 1, 1] - 120*MZ2^5*Ced[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Ced[3, 3, 2, 2] + 672*MW2^3*MZ2^2*Ced[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Ced[3, 3, 2, 2] + 528*MW2*MZ2^4*Ced[3, 3, 2, 2] - 
     120*MZ2^5*Ced[3, 3, 2, 2] - 192*MW2^4*MZ2*Ced[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Ced[3, 3, 3, 3] - 888*MW2^2*MZ2^3*Ced[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Ced[3, 3, 3, 3] - 120*MZ2^5*Ced[3, 3, 3, 3] + 
     32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 
       4*MZ2^4)*Ced[Leff, Leff, 1, 1] + 32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 
       11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 4*MZ2^4)*Ced[Leff, Leff, 2, 2] - 
     640*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] + 1152*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] - 
     288*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] + 128*MZ2^5*Ced[Leff, Leff, 3, 3] + 
     704*MW2^4*MZ2*Cee[1, 1, 2, 2] - 2144*MW2^3*MZ2^2*Cee[1, 1, 2, 2] + 
     2568*MW2^2*MZ2^3*Cee[1, 1, 2, 2] - 1520*MW2*MZ2^4*Cee[1, 1, 2, 2] + 
     392*MZ2^5*Cee[1, 1, 2, 2] + 704*MW2^4*MZ2*Cee[2, 2, 2, 2] - 
     2144*MW2^3*MZ2^2*Cee[2, 2, 2, 2] + 2568*MW2^2*MZ2^3*Cee[2, 2, 2, 2] - 
     1520*MW2*MZ2^4*Cee[2, 2, 2, 2] + 392*MZ2^5*Cee[2, 2, 2, 2] + 
     704*MW2^4*MZ2*Cee[2, 2, 3, 3] - 2144*MW2^3*MZ2^2*Cee[2, 2, 3, 3] + 
     2568*MW2^2*MZ2^3*Cee[2, 2, 3, 3] - 1520*MW2*MZ2^4*Cee[2, 2, 3, 3] + 
     392*MZ2^5*Cee[2, 2, 3, 3] - 640*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 1, 1] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 1, 1] - 288*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] + 
     128*MZ2^5*Cee[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 2, 2] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 2, 2] - 288*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] + 
     128*MZ2^5*Cee[Leff, Leff, 2, 2] - 640*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] + 
     128*MZ2^5*Cee[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Ceu[1, 1, 1, 1] - 
     1344*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] + 1776*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] - 
     1056*MW2*MZ2^4*Ceu[1, 1, 1, 1] + 240*MZ2^5*Ceu[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Ceu[1, 1, 2, 2] - 1344*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] + 
     1776*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] - 1056*MW2*MZ2^4*Ceu[1, 1, 2, 2] + 
     240*MZ2^5*Ceu[1, 1, 2, 2] - 1024*MW2^4*MZ2*Ceu[2, 2, 1, 1] + 
     2944*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] - 3360*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] + 
     1984*MW2*MZ2^4*Ceu[2, 2, 1, 1] - 544*MZ2^5*Ceu[2, 2, 1, 1] - 
     1024*MW2^4*MZ2*Ceu[2, 2, 2, 2] + 2944*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] - 
     3360*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] + 1984*MW2*MZ2^4*Ceu[2, 2, 2, 2] - 
     544*MZ2^5*Ceu[2, 2, 2, 2] - 4224*MT2*MW2^4*Ceu[2, 2, 3, 3] + 
     12864*MT2*MW2^3*MZ2*Ceu[2, 2, 3, 3] + 704*MW2^4*MZ2*Ceu[2, 2, 3, 3] - 
     15408*MT2*MW2^2*MZ2^2*Ceu[2, 2, 3, 3] - 2144*MW2^3*MZ2^2*
      Ceu[2, 2, 3, 3] + 9120*MT2*MW2*MZ2^3*Ceu[2, 2, 3, 3] + 
     2568*MW2^2*MZ2^3*Ceu[2, 2, 3, 3] - 2352*MT2*MZ2^4*Ceu[2, 2, 3, 3] - 
     1520*MW2*MZ2^4*Ceu[2, 2, 3, 3] + 392*MZ2^5*Ceu[2, 2, 3, 3] + 
     384*MW2^4*MZ2*Ceu[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] + 
     1776*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] - 1056*MW2*MZ2^4*Ceu[3, 3, 1, 1] + 
     240*MZ2^5*Ceu[3, 3, 1, 1] + 384*MW2^4*MZ2*Ceu[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] + 1776*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] - 
     1056*MW2*MZ2^4*Ceu[3, 3, 2, 2] + 240*MZ2^5*Ceu[3, 3, 2, 2] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] - 256*MZ2^5*Ceu[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] - 256*MZ2^5*Ceu[Leff, Leff, 2, 2] + 
     3840*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] - 6912*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 
     2112*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] + 1728*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
     768*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] + 128*MZ2^5*Ceu[Leff, Leff, 3, 3] - 
     192*MW2^4*MZ2*Cld[1, 1, 1, 1] + 672*MW2^3*MZ2^2*Cld[1, 1, 1, 1] - 
     888*MW2^2*MZ2^3*Cld[1, 1, 1, 1] + 528*MW2*MZ2^4*Cld[1, 1, 1, 1] - 
     120*MZ2^5*Cld[1, 1, 1, 1] - 192*MW2^4*MZ2*Cld[1, 1, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[1, 1, 2, 2] - 888*MW2^2*MZ2^3*Cld[1, 1, 2, 2] + 
     528*MW2*MZ2^4*Cld[1, 1, 2, 2] - 120*MZ2^5*Cld[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Cld[1, 1, 3, 3] + 672*MW2^3*MZ2^2*Cld[1, 1, 3, 3] - 
     888*MW2^2*MZ2^3*Cld[1, 1, 3, 3] + 528*MW2*MZ2^4*Cld[1, 1, 3, 3] - 
     120*MZ2^5*Cld[1, 1, 3, 3] + 512*MW2^4*MZ2*Cld[2, 2, 1, 1] - 
     1120*MW2^3*MZ2^2*Cld[2, 2, 1, 1] + 960*MW2^2*MZ2^3*Cld[2, 2, 1, 1] - 
     428*MW2*MZ2^4*Cld[2, 2, 1, 1] + 76*MZ2^5*Cld[2, 2, 1, 1] + 
     512*MW2^4*MZ2*Cld[2, 2, 2, 2] - 1120*MW2^3*MZ2^2*Cld[2, 2, 2, 2] + 
     960*MW2^2*MZ2^3*Cld[2, 2, 2, 2] - 428*MW2*MZ2^4*Cld[2, 2, 2, 2] + 
     76*MZ2^5*Cld[2, 2, 2, 2] + 512*MW2^4*MZ2*Cld[2, 2, 3, 3] - 
     1120*MW2^3*MZ2^2*Cld[2, 2, 3, 3] + 960*MW2^2*MZ2^3*Cld[2, 2, 3, 3] - 
     428*MW2*MZ2^4*Cld[2, 2, 3, 3] + 76*MZ2^5*Cld[2, 2, 3, 3] - 
     192*MW2^4*MZ2*Cld[3, 3, 1, 1] + 672*MW2^3*MZ2^2*Cld[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cld[3, 3, 1, 1] + 528*MW2*MZ2^4*Cld[3, 3, 1, 1] - 
     120*MZ2^5*Cld[3, 3, 1, 1] - 192*MW2^4*MZ2*Cld[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[3, 3, 2, 2] - 888*MW2^2*MZ2^3*Cld[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cld[3, 3, 2, 2] - 120*MZ2^5*Cld[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cld[3, 3, 3, 3] + 672*MW2^3*MZ2^2*Cld[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cld[3, 3, 3, 3] + 528*MW2*MZ2^4*Cld[3, 3, 3, 3] - 
     120*MZ2^5*Cld[3, 3, 3, 3] + 640*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] + 320*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] - 
     256*MZ2^5*Cld[Leff, Leff, 1, 1] + 640*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] + 320*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] - 
     256*MZ2^5*Cld[Leff, Leff, 2, 2] + 640*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] - 
     256*MZ2^5*Cld[Leff, Leff, 3, 3] + 704*MW2^4*MZ2*Cle[1, 1, 2, 2] - 
     2144*MW2^3*MZ2^2*Cle[1, 1, 2, 2] + 2568*MW2^2*MZ2^3*Cle[1, 1, 2, 2] - 
     1520*MW2*MZ2^4*Cle[1, 1, 2, 2] + 392*MZ2^5*Cle[1, 1, 2, 2] - 
     640*MW2^4*MZ2*Cle[1, 1, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[1, 1, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[1, 1, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[1, 1, Leff, Leff] + 128*MZ2^5*Cle[1, 1, Leff, Leff] + 
     704*MW2^4*MZ2*Cle[2, 2, 1, 1] - 1792*MW2^3*MZ2^2*Cle[2, 2, 1, 1] + 
     1848*MW2^2*MZ2^3*Cle[2, 2, 1, 1] - 956*MW2*MZ2^4*Cle[2, 2, 1, 1] + 
     196*MZ2^5*Cle[2, 2, 1, 1] + 1408*MW2^4*MZ2*Cle[2, 2, 2, 2] - 
     3936*MW2^3*MZ2^2*Cle[2, 2, 2, 2] + 4416*MW2^2*MZ2^3*Cle[2, 2, 2, 2] - 
     2476*MW2*MZ2^4*Cle[2, 2, 2, 2] + 588*MZ2^5*Cle[2, 2, 2, 2] + 
     704*MW2^4*MZ2*Cle[2, 2, 3, 3] - 1792*MW2^3*MZ2^2*Cle[2, 2, 3, 3] + 
     1848*MW2^2*MZ2^3*Cle[2, 2, 3, 3] - 956*MW2*MZ2^4*Cle[2, 2, 3, 3] + 
     196*MZ2^5*Cle[2, 2, 3, 3] - 640*MW2^4*MZ2*Cle[2, 2, Leff, Leff] + 
     1152*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 352*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] - 288*MW2*MZ2^4*Cle[2, 2, Leff, Leff] + 
     128*MZ2^5*Cle[2, 2, Leff, Leff] + 704*MW2^4*MZ2*Cle[3, 3, 2, 2] - 
     2144*MW2^3*MZ2^2*Cle[3, 3, 2, 2] + 2568*MW2^2*MZ2^3*Cle[3, 3, 2, 2] - 
     1520*MW2*MZ2^4*Cle[3, 3, 2, 2] + 392*MZ2^5*Cle[3, 3, 2, 2] - 
     640*MW2^4*MZ2*Cle[3, 3, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[3, 3, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[3, 3, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[3, 3, Leff, Leff] + 128*MZ2^5*Cle[3, 3, Leff, Leff] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 1, 1] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] - 256*MZ2^5*Cle[Leff, Leff, 1, 1] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] - 256*MZ2^5*Cle[Leff, Leff, 2, 2] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 3, 3] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] - 256*MZ2^5*Cle[Leff, Leff, 3, 3] + 
     1408*MW2^4*MZ2*Cll[1, 1, 2, 2] - 3584*MW2^3*MZ2^2*Cll[1, 1, 2, 2] + 
     3696*MW2^2*MZ2^3*Cll[1, 1, 2, 2] - 1912*MW2*MZ2^4*Cll[1, 1, 2, 2] + 
     392*MZ2^5*Cll[1, 1, 2, 2] + 704*MW2^4*MZ2*Cll[2, 2, 2, 2] - 
     2144*MW2^3*MZ2^2*Cll[2, 2, 2, 2] + 2392*MW2^2*MZ2^3*Cll[2, 2, 2, 2] - 
     1336*MW2*MZ2^4*Cll[2, 2, 2, 2] + 294*MZ2^5*Cll[2, 2, 2, 2] + 
     1408*MW2^4*MZ2*Cll[2, 2, 3, 3] - 3584*MW2^3*MZ2^2*Cll[2, 2, 3, 3] + 
     3696*MW2^2*MZ2^3*Cll[2, 2, 3, 3] - 1912*MW2*MZ2^4*Cll[2, 2, 3, 3] + 
     392*MZ2^5*Cll[2, 2, 3, 3] - 704*MW2^4*MZ2*Cll[2, 3, 3, 2] + 
     1440*MW2^3*MZ2^2*Cll[2, 3, 3, 2] - 1304*MW2^2*MZ2^3*Cll[2, 3, 3, 2] + 
     576*MW2*MZ2^4*Cll[2, 3, 3, 2] - 98*MZ2^5*Cll[2, 3, 3, 2] - 
     640*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 1, 1, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] + 128*MZ2^5*Cll[Leff, 1, 1, Leff] - 
     640*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 2, 2, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 2, 2, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] + 128*MZ2^5*Cll[Leff, 2, 2, Leff] - 
     640*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] + 1152*MW2^3*MZ2^2*
      Cll[Leff, 3, 3, Leff] - 352*MW2^2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
     288*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] + 128*MZ2^5*Cll[Leff, 3, 3, Leff] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 1, 1] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 1, 1] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] - 512*MZ2^5*Cll[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 2, 2] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 2, 2] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 2, 2] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 2, 2] - 512*MZ2^5*Cll[Leff, Leff, 2, 2] + 
     1280*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] - 2944*MW2^3*MZ2^2*
      Cll[Leff, Leff, 3, 3] + 1536*MW2^2*MZ2^3*Cll[Leff, Leff, 3, 3] + 
     640*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] - 512*MZ2^5*Cll[Leff, Leff, 3, 3] + 
     192*MW2^4*MZ2*Clq1[1, 1, 1, 1] - 672*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] + 
     888*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] - 528*MW2*MZ2^4*Clq1[1, 1, 1, 1] + 
     120*MZ2^5*Clq1[1, 1, 1, 1] + 192*MW2^4*MZ2*Clq1[1, 1, 2, 2] - 
     672*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] + 888*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] - 
     528*MW2*MZ2^4*Clq1[1, 1, 2, 2] + 120*MZ2^5*Clq1[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Clq1[1, 1, 3, 3] + 384*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] - 
     168*MW2^2*MZ2^3*Clq1[1, 1, 3, 3] - 84*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 
     60*MZ2^5*Clq1[1, 1, 3, 3] - 512*MW2^4*MZ2*Clq1[2, 2, 1, 1] + 
     1120*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] - 960*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] + 
     428*MW2*MZ2^4*Clq1[2, 2, 1, 1] - 76*MZ2^5*Clq1[2, 2, 1, 1] - 
     512*MW2^4*MZ2*Clq1[2, 2, 2, 2] + 1120*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] - 
     960*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] + 428*MW2*MZ2^4*Clq1[2, 2, 2, 2] - 
     76*MZ2^5*Clq1[2, 2, 2, 2] - 4224*MT2*MW2^4*Clq1[2, 2, 3, 3] + 
     7584*MT2*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 1216*MW2^4*MZ2*Clq1[2, 2, 3, 3] - 
     6192*MT2*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 1616*MW2^3*MZ2^2*
      Clq1[2, 2, 3, 3] + 2316*MT2*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 
     1080*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] - 294*MT2*MZ2^4*Clq1[2, 2, 3, 3] - 
     286*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 11*MZ2^5*Clq1[2, 2, 3, 3] + 
     192*MW2^4*MZ2*Clq1[3, 3, 1, 1] - 672*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] + 
     888*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] - 528*MW2*MZ2^4*Clq1[3, 3, 1, 1] + 
     120*MZ2^5*Clq1[3, 3, 1, 1] + 192*MW2^4*MZ2*Clq1[3, 3, 2, 2] - 
     672*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] + 888*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] - 
     528*MW2*MZ2^4*Clq1[3, 3, 2, 2] + 120*MZ2^5*Clq1[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Clq1[3, 3, 3, 3] + 384*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] - 84*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 
     60*MZ2^5*Clq1[3, 3, 3, 3] - 640*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] + 
     1472*MW2^3*MZ2^2*Clq1[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^3*
      Clq1[Leff, Leff, 1, 1] - 320*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] + 
     256*MZ2^5*Clq1[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] + 1472*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     768*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 320*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] + 256*MZ2^5*Clq1[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] + 5952*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] + 1280*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 
     864*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
     1504*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] - 1632*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] - 336*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
     384*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] + 496*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] + 64*MZ2^5*Clq1[Leff, Leff, 3, 3] - 
     576*MW2^4*MZ2*Clq3[1, 1, 1, 1] + 864*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 576*MW2^4*MZ2*Clq3[1, 1, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] - 360*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Clq3[1, 1, 3, 3] + 192*MW2^3*MZ2^2*Clq3[1, 1, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] - 60*MW2*MZ2^4*Clq3[1, 1, 3, 3] + 
     1536*MW2^4*MZ2*Clq3[2, 2, 1, 1] - 2400*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] + 
     1920*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 588*MW2*MZ2^4*Clq3[2, 2, 1, 1] + 
     1536*MW2^4*MZ2*Clq3[2, 2, 2, 2] - 2400*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] + 
     1920*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] - 588*MW2*MZ2^4*Clq3[2, 2, 2, 2] + 
     4224*MT2*MW2^4*Clq3[2, 2, 3, 3] - 7584*MT2*MW2^3*MZ2*Clq3[2, 2, 3, 3] - 
     192*MW2^4*MZ2*Clq3[2, 2, 3, 3] + 6192*MT2*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
     720*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] - 2316*MT2*MW2*MZ2^3*Clq3[2, 2, 3, 3] - 
     792*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] + 294*MT2*MZ2^4*Clq3[2, 2, 3, 3] + 
     510*MW2*MZ2^4*Clq3[2, 2, 3, 3] - 147*MZ2^5*Clq3[2, 2, 3, 3] - 
     576*MW2^4*MZ2*Clq3[3, 3, 1, 1] + 864*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 576*MW2^4*MZ2*Clq3[3, 3, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] - 360*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Clq3[3, 3, 3, 3] + 192*MW2^3*MZ2^2*Clq3[3, 3, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] - 60*MW2*MZ2^4*Clq3[3, 3, 3, 3] + 
     1920*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] - 2496*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 1, 1] - 192*MW2^2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
     768*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 1920*MW2^4*MZ2*
      Clq3[Leff, Leff, 2, 2] - 2496*MW2^3*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
     192*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 768*MW2*MZ2^4*
      Clq3[Leff, Leff, 2, 2] + 3840*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
     5952*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 864*MT2*MW2^2*MZ2^2*
      Clq3[Leff, Leff, 3, 3] + 480*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
     1632*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
     624*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 384*MT2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] - 48*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
     192*MZ2^5*Clq3[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Clu[1, 1, 1, 1] - 
     1344*MW2^3*MZ2^2*Clu[1, 1, 1, 1] + 1776*MW2^2*MZ2^3*Clu[1, 1, 1, 1] - 
     1056*MW2*MZ2^4*Clu[1, 1, 1, 1] + 240*MZ2^5*Clu[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Clu[1, 1, 2, 2] - 1344*MW2^3*MZ2^2*Clu[1, 1, 2, 2] + 
     1776*MW2^2*MZ2^3*Clu[1, 1, 2, 2] - 1056*MW2*MZ2^4*Clu[1, 1, 2, 2] + 
     240*MZ2^5*Clu[1, 1, 2, 2] - 1024*MW2^4*MZ2*Clu[2, 2, 1, 1] + 
     2240*MW2^3*MZ2^2*Clu[2, 2, 1, 1] - 1920*MW2^2*MZ2^3*Clu[2, 2, 1, 1] + 
     856*MW2*MZ2^4*Clu[2, 2, 1, 1] - 152*MZ2^5*Clu[2, 2, 1, 1] - 
     1024*MW2^4*MZ2*Clu[2, 2, 2, 2] + 2240*MW2^3*MZ2^2*Clu[2, 2, 2, 2] - 
     1920*MW2^2*MZ2^3*Clu[2, 2, 2, 2] + 856*MW2*MZ2^4*Clu[2, 2, 2, 2] - 
     152*MZ2^5*Clu[2, 2, 2, 2] - 4224*MT2*MW2^4*Clu[2, 2, 3, 3] + 
     10752*MT2*MW2^3*MZ2*Clu[2, 2, 3, 3] + 704*MW2^4*MZ2*Clu[2, 2, 3, 3] - 
     11088*MT2*MW2^2*MZ2^2*Clu[2, 2, 3, 3] - 1792*MW2^3*MZ2^2*
      Clu[2, 2, 3, 3] + 5736*MT2*MW2*MZ2^3*Clu[2, 2, 3, 3] + 
     1848*MW2^2*MZ2^3*Clu[2, 2, 3, 3] - 1176*MT2*MZ2^4*Clu[2, 2, 3, 3] - 
     956*MW2*MZ2^4*Clu[2, 2, 3, 3] + 196*MZ2^5*Clu[2, 2, 3, 3] + 
     384*MW2^4*MZ2*Clu[3, 3, 1, 1] - 1344*MW2^3*MZ2^2*Clu[3, 3, 1, 1] + 
     1776*MW2^2*MZ2^3*Clu[3, 3, 1, 1] - 1056*MW2*MZ2^4*Clu[3, 3, 1, 1] + 
     240*MZ2^5*Clu[3, 3, 1, 1] + 384*MW2^4*MZ2*Clu[3, 3, 2, 2] - 
     1344*MW2^3*MZ2^2*Clu[3, 3, 2, 2] + 1776*MW2^2*MZ2^3*Clu[3, 3, 2, 2] - 
     1056*MW2*MZ2^4*Clu[3, 3, 2, 2] + 240*MZ2^5*Clu[3, 3, 2, 2] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] + 512*MZ2^5*Clu[Leff, Leff, 1, 1] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 2, 2] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] + 512*MZ2^5*Clu[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clu[Leff, Leff, 3, 3] + 8832*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
     4608*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 1920*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
     1536*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] - 256*MZ2^5*Clu[Leff, Leff, 3, 3] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 1, 1] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] - 1056*MW2*MZ2^4*Cqd1[1, 1, 1, 1] + 
     240*MZ2^5*Cqd1[1, 1, 1, 1] + 384*MW2^4*MZ2*Cqd1[1, 1, 2, 2] - 
     1344*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] + 1776*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] - 
     1056*MW2*MZ2^4*Cqd1[1, 1, 2, 2] + 240*MZ2^5*Cqd1[1, 1, 2, 2] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 3, 3] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] - 1056*MW2*MZ2^4*Cqd1[1, 1, 3, 3] + 
     240*MZ2^5*Cqd1[1, 1, 3, 3] + 384*MW2^4*MZ2*Cqd1[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 1, 1] + 240*MZ2^5*Cqd1[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 1056*MW2*MZ2^4*Cqd1[2, 2, 2, 2] + 
     240*MZ2^5*Cqd1[2, 2, 2, 2] + 384*MW2^4*MZ2*Cqd1[2, 2, 3, 3] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 3, 3] + 240*MZ2^5*Cqd1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 1, 1] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 54*MW2*MZ2^4*Cqd1[3, 3, 1, 1] + 
     90*MZ2^5*Cqd1[3, 3, 1, 1] + 1152*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 
     3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 576*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 
     3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 1296*MW2^3*MZ2^2*
      Cqd1[3, 3, 2, 2] - 1332*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
     864*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 180*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
     54*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 90*MZ2^5*Cqd1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 3, 3] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 54*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 
     90*MZ2^5*Cqd1[3, 3, 3, 3] + 192*MW2^4*MZ2*Cqe[1, 1, 1, 1] - 
     672*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] + 888*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] - 
     528*MW2*MZ2^4*Cqe[1, 1, 1, 1] + 120*MZ2^5*Cqe[1, 1, 1, 1] - 
     512*MW2^4*MZ2*Cqe[1, 1, 2, 2] + 1472*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] - 
     1680*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] + 992*MW2*MZ2^4*Cqe[1, 1, 2, 2] - 
     272*MZ2^5*Cqe[1, 1, 2, 2] + 192*MW2^4*MZ2*Cqe[1, 1, 3, 3] - 
     672*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] + 888*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqe[1, 1, 3, 3] + 120*MZ2^5*Cqe[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] - 1152*MW2^3*MZ2^2*
      Cqe[1, 1, Leff, Leff] + 352*MW2^2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
     288*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] - 128*MZ2^5*Cqe[1, 1, Leff, Leff] + 
     192*MW2^4*MZ2*Cqe[2, 2, 1, 1] - 672*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] + 
     888*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] - 528*MW2*MZ2^4*Cqe[2, 2, 1, 1] + 
     120*MZ2^5*Cqe[2, 2, 1, 1] - 512*MW2^4*MZ2*Cqe[2, 2, 2, 2] + 
     1472*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] - 1680*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] + 
     992*MW2*MZ2^4*Cqe[2, 2, 2, 2] - 272*MZ2^5*Cqe[2, 2, 2, 2] + 
     192*MW2^4*MZ2*Cqe[2, 2, 3, 3] - 672*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] - 528*MW2*MZ2^4*Cqe[2, 2, 3, 3] + 
     120*MZ2^5*Cqe[2, 2, 3, 3] + 640*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] - 
     1152*MW2^3*MZ2^2*Cqe[2, 2, Leff, Leff] + 352*MW2^2*MZ2^3*
      Cqe[2, 2, Leff, Leff] + 288*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] - 
     128*MZ2^5*Cqe[2, 2, Leff, Leff] - 192*MW2^4*MZ2*Cqe[3, 3, 1, 1] + 
     384*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] - 168*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] - 
     84*MW2*MZ2^4*Cqe[3, 3, 1, 1] + 60*MZ2^5*Cqe[3, 3, 1, 1] - 
     4224*MT2*MW2^4*Cqe[3, 3, 2, 2] + 9696*MT2*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 
     1216*MW2^4*MZ2*Cqe[3, 3, 2, 2] - 8928*MT2*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
     2320*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] + 4044*MT2*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 
     1728*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] - 588*MT2*MZ2^4*Cqe[3, 3, 2, 2] - 
     586*MW2*MZ2^4*Cqe[3, 3, 2, 2] - 38*MZ2^5*Cqe[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cqe[3, 3, 3, 3] + 384*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] - 84*MW2*MZ2^4*Cqe[3, 3, 3, 3] + 
     60*MZ2^5*Cqe[3, 3, 3, 3] + 3840*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 
     4032*MT2*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 
     1280*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 192*MT2*MW2^2*MZ2^2*
      Cqe[3, 3, Leff, Leff] + 864*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
     1008*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 448*MW2^2*MZ2^3*
      Cqe[3, 3, Leff, Leff] - 192*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 
     216*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] - 32*MZ2^5*Cqe[3, 3, Leff, Leff] - 
     64*MW2^4*MZ2*Cqq1[1, 1, 1, 1] + 800*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] - 
     1448*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] + 968*MW2*MZ2^4*Cqq1[1, 1, 1, 1] - 
     220*MZ2^5*Cqq1[1, 1, 1, 1] - 768*MW2^4*MZ2*Cqq1[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cqq1[1, 1, 2, 2] - 480*MZ2^5*Cqq1[1, 1, 2, 2] - 
     2304*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 6336*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
     1152*MW2^4*MZ2*Cqq1[1, 1, 3, 3] - 6336*MT2*MW2^2*MZ2^2*
      Cqq1[1, 1, 3, 3] - 2592*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] + 
     2664*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1728*MW2^2*MZ2^3*
      Cqq1[1, 1, 3, 3] - 360*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 180*MZ2^5*Cqq1[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqq1[1, 2, 2, 1] - 1088*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] + 
     656*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] - 176*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 
     40*MZ2^5*Cqq1[1, 2, 2, 1] - 1536*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 
     1344*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 1152*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 
     816*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 2112*MW2^3*MZ2^2*
      Cqq1[1, 3, 3, 1] - 1104*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
     1392*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 210*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     384*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 60*MZ2^5*Cqq1[1, 3, 3, 1] - 
     64*MW2^4*MZ2*Cqq1[2, 2, 2, 2] + 800*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] - 
     1448*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 968*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 
     220*MZ2^5*Cqq1[2, 2, 2, 2] - 2304*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 
     6336*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 1152*MW2^4*MZ2*Cqq1[2, 2, 3, 3] - 
     6336*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 2592*MW2^3*MZ2^2*
      Cqq1[2, 2, 3, 3] + 2664*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
     1728*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 360*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 180*MZ2^5*Cqq1[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 1344*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
     1152*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 816*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
     2112*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 1104*MT2*MW2*MZ2^3*
      Cqq1[2, 3, 3, 2] + 1392*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
     210*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 384*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
     60*MZ2^5*Cqq1[2, 3, 3, 2] + 2304*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 
     2880*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 704*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 
     288*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 640*MW2^3*MZ2^2*
      Cqq1[3, 3, 3, 3] + 792*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     152*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] - 180*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
     212*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 20*MZ2^5*Cqq1[3, 3, 3, 3] - 
     3648*MW2^4*MZ2*Cqq3[1, 1, 1, 1] + 5280*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] - 
     1896*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] - 264*MW2*MZ2^4*Cqq3[1, 1, 1, 1] + 
     60*MZ2^5*Cqq3[1, 1, 1, 1] - 6912*MW2^4*MZ2*Cqq3[1, 1, 2, 2] + 
     10368*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] - 4320*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] - 
     6912*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 12096*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] - 
     1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 6912*MT2*MW2^2*MZ2^2*
      Cqq3[1, 1, 3, 3] + 288*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] + 
     1080*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1440*MW2^2*MZ2^3*
      Cqq3[1, 1, 3, 3] - 900*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
     384*MW2^4*MZ2*Cqq3[1, 2, 2, 1] + 192*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] + 
     528*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] - 528*MW2*MZ2^4*Cqq3[1, 2, 2, 1] + 
     120*MZ2^5*Cqq3[1, 2, 2, 1] + 1152*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
     384*MW2^4*MZ2*Cqq3[1, 3, 3, 1] - 720*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
     192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 792*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
     1200*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 630*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
     912*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 180*MZ2^5*Cqq3[1, 3, 3, 1] - 
     3648*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 5280*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
     1896*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] - 264*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     60*MZ2^5*Cqq3[2, 2, 2, 2] - 6912*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     12096*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] - 1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
     6912*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 288*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] + 1080*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     1440*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 900*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 
     1152*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 384*MW2^4*MZ2*Cqq3[2, 3, 3, 2] - 
     720*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*
      Cqq3[2, 3, 3, 2] - 792*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
     1200*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 630*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     912*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 180*MZ2^5*Cqq3[2, 3, 3, 2] - 
     768*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 2688*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
     960*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 1824*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
     960*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 480*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
     120*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 600*MT2*MZ2^4*Cqq3[3, 3, 3, 3] - 
     300*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 768*MW2^4*MZ2*Cqu1[1, 1, 1, 1] + 
     2688*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] - 3552*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] + 
     2112*MW2*MZ2^4*Cqu1[1, 1, 1, 1] - 480*MZ2^5*Cqu1[1, 1, 1, 1] - 
     768*MW2^4*MZ2*Cqu1[1, 1, 2, 2] + 2688*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] - 
     3552*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] + 2112*MW2*MZ2^4*Cqu1[1, 1, 2, 2] - 
     480*MZ2^5*Cqu1[1, 1, 2, 2] - 1152*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 
     4032*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 
     5328*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2^2*
      Cqu1[1, 1, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 720*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] - 
     768*MW2^4*MZ2*Cqu1[2, 2, 1, 1] + 2688*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] - 
     3552*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] + 2112*MW2*MZ2^4*Cqu1[2, 2, 1, 1] - 
     480*MZ2^5*Cqu1[2, 2, 1, 1] - 768*MW2^4*MZ2*Cqu1[2, 2, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] - 3552*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] + 
     2112*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 480*MZ2^5*Cqu1[2, 2, 2, 2] - 
     1152*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 4032*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
     192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 5328*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
     672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 720*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 1, 1] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 1, 1] - 360*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 1, 1] - 180*MZ2^5*Cqu1[3, 3, 1, 1] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 2, 2] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 2, 2] - 360*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 2, 2] - 180*MZ2^5*Cqu1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 2304*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 1008*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 504*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 360*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] + 
     768*MW2^4*MZ2*Cud1[1, 1, 1, 1] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] - 2112*MW2*MZ2^4*Cud1[1, 1, 1, 1] + 
     480*MZ2^5*Cud1[1, 1, 1, 1] + 768*MW2^4*MZ2*Cud1[1, 1, 2, 2] - 
     2688*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] + 3552*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] - 
     2112*MW2*MZ2^4*Cud1[1, 1, 2, 2] + 480*MZ2^5*Cud1[1, 1, 2, 2] + 
     768*MW2^4*MZ2*Cud1[1, 1, 3, 3] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] - 2112*MW2*MZ2^4*Cud1[1, 1, 3, 3] + 
     480*MZ2^5*Cud1[1, 1, 3, 3] + 768*MW2^4*MZ2*Cud1[2, 2, 1, 1] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 1, 1] + 480*MZ2^5*Cud1[2, 2, 1, 1] + 
     768*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 2688*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 
     3552*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 2112*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 
     480*MZ2^5*Cud1[2, 2, 2, 2] + 768*MW2^4*MZ2*Cud1[2, 2, 3, 3] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 3, 3] + 480*MZ2^5*Cud1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cud1[3, 3, 1, 1] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 720*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] + 
     1152*MT2*MW2^4*Cud1[3, 3, 2, 2] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 720*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cud1[3, 3, 3, 3] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 720*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] - 
     1280*MW2^4*MZ2*Cuu[1, 1, 1, 1] + 4480*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] - 
     5920*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] + 3520*MW2*MZ2^4*Cuu[1, 1, 1, 1] - 
     800*MZ2^5*Cuu[1, 1, 1, 1] - 3072*MW2^4*MZ2*Cuu[1, 1, 2, 2] + 
     10752*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] - 14208*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] + 
     8448*MW2*MZ2^4*Cuu[1, 1, 2, 2] - 1920*MZ2^5*Cuu[1, 1, 2, 2] - 
     4608*MT2*MW2^4*Cuu[1, 1, 3, 3] + 16128*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
     768*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 21312*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
     2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 2880*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
     512*MW2^4*MZ2*Cuu[1, 2, 2, 1] - 1792*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] + 
     2368*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] - 1408*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
     320*MZ2^5*Cuu[1, 2, 2, 1] - 1536*MT2*MW2^4*Cuu[1, 3, 3, 1] + 
     7104*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1024*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 
     11424*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 3584*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] + 7896*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
     4736*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 2040*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
     2816*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 640*MZ2^5*Cuu[1, 3, 3, 1] - 
     1280*MW2^4*MZ2*Cuu[2, 2, 2, 2] + 4480*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] - 
     5920*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] + 3520*MW2*MZ2^4*Cuu[2, 2, 2, 2] - 
     800*MZ2^5*Cuu[2, 2, 2, 2] - 4608*MT2*MW2^4*Cuu[2, 2, 3, 3] + 
     16128*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 768*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 
     21312*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2^2*
      Cuu[2, 2, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 2880*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cuu[2, 3, 3, 2] + 7104*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
     1024*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 11424*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
     3584*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] + 7896*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
     4736*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 2040*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
     2816*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 640*MZ2^5*Cuu[2, 3, 3, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (3*MT2*(2*MW2 + MZ2)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*
         SW*CuW[3, 3]) + MW2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 - 23*SW2) + 
          MW2*MZ2*(-65 + 44*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 - 32*MW2^2*MZ2 + 
          4*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))


==> anc/Rs_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) - 
 (12*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VMU^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (24*CHWB*CW*MZ2^2*(-16*MW2^2 - 4*MW2*MZ2 + 11*MZ2^2)*SW*VMU^2*Class[4])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (6*MZ2*VMU^2*(MZ2^3*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
      10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
      5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
    6*MW2*MZ2^2*(3*CHd[1, 1] - 44*CHd[2, 2] + 3*CHd[3, 3] - 3*CHq1[1, 1] - 
      4*CHq1[2, 2] + CHq1[3, 3] + 5*CHq3[1, 1] + 4*CHq3[2, 2] + CHq3[3, 3] - 
      6*CHu[1, 1] - 6*CHu[2, 2]) + 24*MW2^2*MZ2*(CHd[1, 1] - 14*CHd[2, 2] + 
      CHd[3, 3] - CHq1[1, 1] - 5*CHq1[2, 2] + CHq3[1, 1] - 3*CHq3[2, 2] - 
      2*CHu[1, 1] - 2*CHu[2, 2]) - 16*MW2^3*(CHd[1, 1] - 10*CHd[2, 2] + 
      CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
      8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rs_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (6*MZ2*VMU^2*(-16*MW2^3*CHd[1, 1] + 24*MW2^2*MZ2*CHd[1, 1] - 
    18*MW2*MZ2^2*CHd[1, 1] + 10*MZ2^3*CHd[1, 1] + 160*MW2^3*CHd[2, 2] - 
    336*MW2^2*MZ2*CHd[2, 2] + 264*MW2*MZ2^2*CHd[2, 2] - 88*MZ2^3*CHd[2, 2] - 
    16*MW2^3*CHd[3, 3] + 24*MW2^2*MZ2*CHd[3, 3] - 18*MW2*MZ2^2*CHd[3, 3] + 
    10*MZ2^3*CHd[3, 3] + 2*(32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 11*MZ2^3)*
     CHe[Leff, Leff] + (-64*MW2^3 + 48*MW2^2*MZ2 + 60*MW2*MZ2^2 - 44*MZ2^3)*
     CHl1[Leff, Leff] - 64*MW2^3*CHl3[Leff, Leff] + 
    48*MW2^2*MZ2*CHl3[Leff, Leff] + 60*MW2*MZ2^2*CHl3[Leff, Leff] - 
    44*MZ2^3*CHl3[Leff, Leff] + 16*MW2^3*CHq1[1, 1] - 
    24*MW2^2*MZ2*CHq1[1, 1] + 18*MW2*MZ2^2*CHq1[1, 1] - 10*MZ2^3*CHq1[1, 1] + 
    192*MW2^3*CHq1[2, 2] - 120*MW2^2*MZ2*CHq1[2, 2] + 
    24*MW2*MZ2^2*CHq1[2, 2] + 39*MZ2^3*CHq1[2, 2] - 16*MW2^3*CHq1[3, 3] - 
    6*MW2*MZ2^2*CHq1[3, 3] - 5*MZ2^3*CHq1[3, 3] - 48*MW2^3*CHq3[1, 1] + 
    24*MW2^2*MZ2*CHq3[1, 1] - 30*MW2*MZ2^2*CHq3[1, 1] + 
    128*MW2^3*CHq3[2, 2] - 72*MW2^2*MZ2*CHq3[2, 2] - 
    24*MW2*MZ2^2*CHq3[2, 2] + 49*MZ2^3*CHq3[2, 2] - 16*MW2^3*CHq3[3, 3] - 
    6*MW2*MZ2^2*CHq3[3, 3] - 5*MZ2^3*CHq3[3, 3] + 32*MW2^3*CHu[1, 1] - 
    48*MW2^2*MZ2*CHu[1, 1] + 36*MW2*MZ2^2*CHu[1, 1] - 20*MZ2^3*CHu[1, 1] + 
    32*MW2^3*CHu[2, 2] - 48*MW2^2*MZ2*CHu[2, 2] + 36*MW2*MZ2^2*CHu[2, 2] - 
    20*MZ2^3*CHu[2, 2])*Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rs_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) - 
 (12*CHD*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[3])/((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 (24*CHWB*CW*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) - 
 (6*MZ2*VMU^2*(MZ2^4*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
      10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
      5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
    12*MW2^2*MZ2^2*(5*CHd[1, 1] - 72*CHd[2, 2] + 5*CHd[3, 3] - 5*CHl3[1, 1] - 
      5*CHl3[2, 2] - 5*CHq1[1, 1] - 14*CHq1[2, 2] + CHq1[3, 3] + 
      7*CHq3[1, 1] - 2*CHq3[2, 2] + CHq3[3, 3] - 10*CHu[1, 1] - 
      10*CHu[2, 2]) - 16*MW2^3*MZ2*(4*CHd[1, 1] - 52*CHd[2, 2] + 
      4*CHd[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq1[1, 1] - 
      27*CHq1[2, 2] + CHq1[3, 3] + 6*CHq3[1, 1] - 17*CHq3[2, 2] + 
      CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
    32*MW2^4*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 2*CHl3[1, 1] + 
      2*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
      8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
    2*MW2*MZ2^3*(-19*CHd[1, 1] + 220*CHd[2, 2] - 19*CHd[3, 3] + 
      22*CHl3[1, 1] + 22*CHl3[2, 2] + 19*CHq1[1, 1] - 27*CHq1[2, 2] + 
      2*CHq1[3, 3] - 15*CHq3[1, 1] - 61*CHq3[2, 2] + 2*CHq3[3, 3] + 
      38*CHu[1, 1] + 38*CHu[2, 2]))*Class[7])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 (24*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[8]*Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2)


==> anc/Rs_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) - 
 (12*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VALPHA^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (24*CHWB*CW*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VALPHA^2*
   Class[4])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*SW) + 
 (6*MZ2*VALPHA^2*(MZ2^3*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
      10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
      5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
    6*MW2*MZ2^2*(3*CHd[1, 1] - 44*CHd[2, 2] + 3*CHd[3, 3] - 3*CHq1[1, 1] - 
      4*CHq1[2, 2] + CHq1[3, 3] + 5*CHq3[1, 1] + 4*CHq3[2, 2] + CHq3[3, 3] - 
      6*CHu[1, 1] - 6*CHu[2, 2]) + 24*MW2^2*MZ2*(CHd[1, 1] - 14*CHd[2, 2] + 
      CHd[3, 3] - CHq1[1, 1] - 5*CHq1[2, 2] + CHq3[1, 1] - 3*CHq3[2, 2] - 
      2*CHu[1, 1] - 2*CHu[2, 2]) - 16*MW2^3*(CHd[1, 1] - 10*CHd[2, 2] + 
      CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
      8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rs_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (6*MZ2*VALPHAEFF^2*(-16*MW2^3*CHd[1, 1] + 24*MW2^2*MZ2*CHd[1, 1] - 
    18*MW2*MZ2^2*CHd[1, 1] + 10*MZ2^3*CHd[1, 1] + 160*MW2^3*CHd[2, 2] - 
    336*MW2^2*MZ2*CHd[2, 2] + 264*MW2*MZ2^2*CHd[2, 2] - 88*MZ2^3*CHd[2, 2] - 
    16*MW2^3*CHd[3, 3] + 24*MW2^2*MZ2*CHd[3, 3] - 18*MW2*MZ2^2*CHd[3, 3] + 
    10*MZ2^3*CHd[3, 3] + 2*(32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 11*MZ2^3)*
     CHe[Leff, Leff] + (-64*MW2^3 + 48*MW2^2*MZ2 + 60*MW2*MZ2^2 - 44*MZ2^3)*
     CHl1[Leff, Leff] - 64*MW2^3*CHl3[Leff, Leff] + 
    48*MW2^2*MZ2*CHl3[Leff, Leff] + 60*MW2*MZ2^2*CHl3[Leff, Leff] - 
    44*MZ2^3*CHl3[Leff, Leff] + 16*MW2^3*CHq1[1, 1] - 
    24*MW2^2*MZ2*CHq1[1, 1] + 18*MW2*MZ2^2*CHq1[1, 1] - 10*MZ2^3*CHq1[1, 1] + 
    192*MW2^3*CHq1[2, 2] - 120*MW2^2*MZ2*CHq1[2, 2] + 
    24*MW2*MZ2^2*CHq1[2, 2] + 39*MZ2^3*CHq1[2, 2] - 16*MW2^3*CHq1[3, 3] - 
    6*MW2*MZ2^2*CHq1[3, 3] - 5*MZ2^3*CHq1[3, 3] - 48*MW2^3*CHq3[1, 1] + 
    24*MW2^2*MZ2*CHq3[1, 1] - 30*MW2*MZ2^2*CHq3[1, 1] + 
    128*MW2^3*CHq3[2, 2] - 72*MW2^2*MZ2*CHq3[2, 2] - 
    24*MW2*MZ2^2*CHq3[2, 2] + 49*MZ2^3*CHq3[2, 2] - 16*MW2^3*CHq3[3, 3] - 
    6*MW2*MZ2^2*CHq3[3, 3] - 5*MZ2^3*CHq3[3, 3] + 32*MW2^3*CHu[1, 1] - 
    48*MW2^2*MZ2*CHu[1, 1] + 36*MW2*MZ2^2*CHu[1, 1] - 20*MZ2^3*CHu[1, 1] + 
    32*MW2^3*CHu[2, 2] - 48*MW2^2*MZ2*CHu[2, 2] + 36*MW2*MZ2^2*CHu[2, 2] - 
    20*MZ2^3*CHu[2, 2])*Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2


==> anc/Rs_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (9*MT2^2*MZ2*(1760*MW2^4 - 1296*MW2^3*MZ2 - 2028*MW2^2*MZ2^2 + 
     1408*MW2*MZ2^3 + 75*MZ2^4) + 4*MW2*(MW2*MZ2^5*(28095 - 3064*Pi^2) + 
     32*MW2^5*MZ2*(2589 - 208*Pi^2) + 48*MW2^3*MZ2^3*(1413 - 196*Pi^2) + 
     166*MZ2^6*(-33 + 4*Pi^2) + 128*MW2^6*(-231 + 16*Pi^2) + 
     32*MW2^4*MZ2^2*(-3135 + 314*Pi^2) + 2*MW2^2*MZ2^4*
      (-24009 + 3184*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(25863 - 2512*Pi^2) - 
     664*MZ2^6*(-33 + 4*Pi^2) - 512*MW2^6*(-231 + 16*Pi^2) + 
     32*MW2^5*MZ2*(-10797 + 832*Pi^2) + 12*MW2^3*MZ2^3*(-21033 + 3136*Pi^2) - 
     8*MW2^2*MZ2^4*(-22533 + 3184*Pi^2) + MW2*MZ2^5*(-112785 + 12256*Pi^2)))/
  (144*(MT2 - MW2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (MH2^2*(-16*MW2^3 + 12*MW2^2*MZ2 + 15*MW2*MZ2^2 - 11*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (MT2*(MT2^2*MZ2*(-992*MW2^4 + 1552*MW2^3*MZ2 + 1164*MW2^2*MZ2^2 - 
      1216*MW2*MZ2^3 + 5*MZ2^4) + MT2^3*(64*MW2^4 + 32*MW2^3*MZ2 - 
      360*MW2^2*MZ2^2 - 64*MW2*MZ2^3 + 274*MZ2^4) + 
    4*MW2^2*(32*MW2^5 - 176*MW2^4*MZ2 + 236*MW2^3*MZ2^2 + 280*MW2^2*MZ2^3 - 
      139*MW2*MZ2^4 + 10*MZ2^5) - 2*MT2*MW2*(96*MW2^5 - 880*MW2^4*MZ2 + 
      1044*MW2^3*MZ2^2 + 1092*MW2^2*MZ2^3 - 773*MW2*MZ2^4 + 15*MZ2^5))*
   B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
    4*MW2^2*MZ2*(-64*MW2^4 + 264*MW2^3*MZ2 + 2*MW2*(2*MH2 - 173*MZ2)*MZ2^2 - 
      MZ2^3*(11*MH2 + 47*MZ2) + 4*MW2^2*MZ2*(4*MH2 + 91*MZ2)) - 
    4*MT2^2*(32*MW2^5 + 112*MW2^4*MZ2 - 236*MW2^3*MZ2^2 - 
      16*MW2^2*MZ2^2*(MH2 + 21*MZ2) + MZ2^4*(11*MH2 + 52*MZ2) + 
      MW2*MZ2^3*(-4*MH2 + 367*MZ2)) + MT2*MW2*(64*MW2^5 + 768*MW2^4*MZ2 - 
      1976*MW2^3*MZ2^2 + MZ2^4*(88*MH2 + 411*MZ2) - 
      4*MW2^2*MZ2^2*(32*MH2 + 699*MZ2) + MW2*(-32*MH2*MZ2^3 + 2890*MZ2^4)))*
   B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
   Pi^2*VMU^2) + ((896*MW2^6 + 352*MW2^5*MZ2 - 928*MW2^4*MZ2^2 - 22*MZ2^6 + 
    8*MW2^2*MZ2^3*(MH2 + 11*MZ2) + 4*MW2^3*MZ2^2*(8*MH2 + 181*MZ2) - 
    MW2*MZ2^4*(22*MH2 + 255*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + ((768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 
    828*MW2^2*MZ2^3 + 172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + ((4*MT2^2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - MW2*MZ2^3 - 
      5*MZ2^4) - MW2*(128*MW2^5 + 160*MW2^4*MZ2 - 256*MW2^3*MZ2^2 + 
      100*MW2^2*MZ2^3 + 224*MW2*MZ2^4 - 59*MZ2^5) + 
    2*MT2*(32*MW2^5 + 288*MW2^4*MZ2 - 292*MW2^3*MZ2^2 - 242*MW2^2*MZ2^3 + 
      246*MW2*MZ2^4 - 5*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(-96*MW2^3 + 96*MW2^2*MZ2 - 84*MW2*MZ2^2 + 30*MZ2^3) - 
    3*MT2*(32*MW2^4 + 16*MW2^3*MZ2 - 4*MW2^2*MZ2^2 + 24*MW2*MZ2^3 - 
      5*MZ2^4) + 4*MW2*(-192*MW2^4 - 368*MW2^3*MZ2 + 36*MW2^2*MZ2^2 + 
      216*MW2*MZ2^3 + 11*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2^3*(80*MW2^4 + 112*MW2^3*MZ2 - 150*MW2^2*MZ2^2 - 59*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
   (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(448*MW2^4 - 496*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 
    134*MW2*MZ2^3 - 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*(MT2^2*MZ2*(-10*MW2 + MZ2) - 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((3*CWw*MW*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3))/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (9*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (9*CWw*MW*MW2^2*(4*MW2*(-16*MW2^3 + 28*MW2^2*MZ2 + 
        19*MW2*MZ2^2 - 22*MZ2^3) + MT2*(80*MW2^3 - 112*MW2^2*MZ2 - 
        70*MW2*MZ2^2 + 93*MZ2^3))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (36*CWw*MW*MW2*MZ2*(64*MW2^3 - 48*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VMU) - (18*CWw*MW*MW2*(32*MW2^4 + 88*MW2^3*MZ2 - 18*MW2^2*MZ2^2 - 
      59*MW2*MZ2^3 + 11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (9*CWw*MW*MW2^3*(80*MW2^3 - 48*MW2^2*MZ2 - 54*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) - (9*CWw*MW*MW2*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (12*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VMU^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((192*CHbox*(MT2 - MW2)*MW2*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
       568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
     CHD*(9*MT2^2*MZ2*(-90112*MW2^6 - 57152*MW2^5*MZ2 + 463872*MW2^4*MZ2^2 - 
         343448*MW2^3*MZ2^3 - 37804*MW2^2*MZ2^4 + 51678*MW2*MZ2^5 + 
         735*MZ2^6) + 2*MW2*(90112*MW2^8*(-21 + 2*Pi^2) - 
         8134*MZ2^8*(-33 + 4*Pi^2) + 3584*MW2^6*MZ2^2*(-3288 + 235*Pi^2) - 
         768*MW2^7*MZ2*(-7053 + 736*Pi^2) + 2*MW2^2*MZ2^5*
          (27180*MH2 + 2636163*MZ2 - 271952*MZ2*Pi^2) + 
         64*MW2^5*MZ2^2*(990*MH2 + 217911*MZ2 - 8956*MZ2*Pi^2) - 
         48*MW2^4*MZ2^3*(1050*MH2 + 65995*MZ2 + 4252*MZ2*Pi^2) + 
         3*MW2*MZ2^6*(-8085*MH2 - 494813*MZ2 + 61088*MZ2*Pi^2) + 
         4*MW2^3*MZ2^4*(-6210*MH2 - 1824363*MZ2 + 185600*MZ2*Pi^2)) + 
       MT2*(-180224*MW2^8*(-21 + 2*Pi^2) + 16268*MZ2^8*(-33 + 4*Pi^2) + 
         1536*MW2^7*MZ2*(-6525 + 736*Pi^2) - 320*MW2^6*MZ2^2*
          (-74643 + 5264*Pi^2) + 4*MW2^3*MZ2^4*(12420*MH2 + 3739779*MZ2 - 
           371200*MZ2*Pi^2) + 3*MW2*MZ2^6*(16170*MH2 + 987421*MZ2 - 
           122176*MZ2*Pi^2) + 256*MW2^5*MZ2^2*(-495*MH2 - 124980*MZ2 + 
           4478*MZ2*Pi^2) + 24*MW2^4*MZ2^3*(4200*MH2 + 390667*MZ2 + 
           17008*MZ2*Pi^2) + 2*MW2^2*MZ2^5*(-54360*MH2 - 5481873*MZ2 + 
           543904*MZ2*Pi^2))))/(144*(MT2 - MW2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MH2*(-4*CHbox*MH2*(MH2 - MW2)*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      3*CHD*MW2*MZ2*(10*MH2^2*(16*MW2^3 - 192*MW2^2*MZ2 + 174*MW2*MZ2^2 - 
          25*MZ2^3) + 5*MH2*(1376*MW2^4 - 736*MW2^3*MZ2 - 900*MW2^2*MZ2^2 + 
          1258*MW2*MZ2^3 - 539*MZ2^4) + 8*MW2*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 
          552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 539*MZ2^4)))*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (CHD*MT2*(-(MT2*MW2^2*(72448*MW2^5 + 92864*MW2^4*MZ2 - 
         558096*MW2^3*MZ2^2 + 404936*MW2^2*MZ2^3 + 62302*MW2*MZ2^4 - 
         65301*MZ2^5)) + 2*MT2^2*MW2*(26752*MW2^5 + 8864*MW2^4*MZ2 - 
        156096*MW2^3*MZ2^2 + 148556*MW2^2*MZ2^3 + 7900*MW2*MZ2^4 - 
        21477*MZ2^5) + 4*MW2^3*(7616*MW2^5 + 10048*MW2^4*MZ2 - 
        65544*MW2^3*MZ2^2 + 41716*MW2^2*MZ2^3 + 9548*MW2*MZ2^4 - 
        6381*MZ2^5) + 3*MT2^3*(-3840*MW2^5 + 8000*MW2^4*MZ2 + 
        6768*MW2^3*MZ2^2 - 20616*MW2^2*MZ2^3 + 3214*MW2*MZ2^4 + 1911*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2) - (CW2*(8*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(-8*MH2^2*(MT2 - MW2)^2*MW2*MZ2*(704*MW2^4 - 440*MW2^3*MZ2 - 
          1716*MW2^2*MZ2^2 + 1909*MW2*MZ2^3 - 457*MZ2^4) + 
        MH2*(-3*MT2^3*(3840*MW2^6 - 6208*MW2^5*MZ2 + 4304*MW2^4*MZ2^2 - 
            2344*MW2^3*MZ2^3 - 326*MW2^2*MZ2^4 + 979*MW2*MZ2^5 - 245*MZ2^6) + 
          MT2*MW2*(-349440*MW2^7 + 603392*MW2^6*MZ2 + 212496*MW2^5*MZ2^2 - 
            998208*MW2^4*MZ2^3 + 377438*MW2^3*MZ2^4 + 348411*MW2^2*MZ2^5 - 
            175197*MW2*MZ2^6 - 4312*MZ2^7) + 2*MW2^2*(84480*MW2^7 - 
            152576*MW2^6*MZ2 - 47616*MW2^5*MZ2^2 + 247320*MW2^4*MZ2^3 - 
            91700*MW2^3*MZ2^4 - 87123*MW2^2*MZ2^5 + 42492*MW2*MZ2^6 + 
            1078*MZ2^7) + 2*MT2^2*(96000*MW2^7 - 163904*MW2^6*MZ2 - 
            44688*MW2^5*MZ2^2 + 244848*MW2^4*MZ2^3 - 95438*MW2^3*MZ2^4 - 
            85002*MW2^2*MZ2^5 + 43461*MW2*MZ2^6 + 1078*MZ2^7)) + 
        MW2*(3*MT2^3*(3840*MW2^6 - 6208*MW2^5*MZ2 + 4304*MW2^4*MZ2^2 - 
            2344*MW2^3*MZ2^3 - 326*MW2^2*MZ2^4 + 979*MW2*MZ2^5 - 245*MZ2^6) + 
          2*MW2^2*(-84480*MW2^7 + 142720*MW2^6*MZ2 + 68608*MW2^5*MZ2^2 - 
            259296*MW2^4*MZ2^3 + 83496*MW2^3*MZ2^4 + 101018*MW2^2*MZ2^5 - 
            47343*MW2*MZ2^6 - 1078*MZ2^7) - 2*MT2^2*(96000*MW2^7 - 
            154048*MW2^6*MZ2 - 65680*MW2^5*MZ2^2 + 256824*MW2^4*MZ2^3 - 
            87234*MW2^3*MZ2^4 - 98897*MW2^2*MZ2^5 + 48312*MW2*MZ2^6 + 
            1078*MZ2^7) + MT2*MW2*(349440*MW2^7 - 563968*MW2^6*MZ2 - 
            296464*MW2^5*MZ2^2 + 1046112*MW2^4*MZ2^3 - 344622*MW2^3*MZ2^4 - 
            403991*MW2^2*MZ2^5 + 194601*MW2*MZ2^6 + 4312*MZ2^7))))*
     B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^2*(-MH2 + MW2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(-38784*MW2^8 + 53504*MW2^7*MZ2 + 31904*MW2^6*MZ2^2 - 
        17*MW2^2*(98*MH2 - 233*MZ2)*MZ2^5 + 49*MW2*(22*MH2 - MZ2)*MZ2^6 + 
        1078*MZ2^8 - 8*MW2^5*MZ2^2*(412*MH2 + 12653*MZ2) - 
        3*MW2^3*MZ2^4*(1372*MH2 + 17391*MZ2) + 2*MW2^4*MZ2^3*
         (4000*MH2 + 49069*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(1408*MW2^4 + 2176*MW2^3*MZ2 - 
      5256*MW2^2*MZ2^2 + 620*MW2*MZ2^3 + 539*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(704*MW2^3 + 264*MW2^2*MZ2 - 1452*MW2*MZ2^2 + 457*MZ2^3) + 
      CHbox*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 
        1208*MW2*MZ2^3 + 539*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2*(-79104*MW2^6 + 832*MW2^5*MZ2 + 200416*MW2^4*MZ2^2 - 
      41864*MW2^3*MZ2^3 - 43708*MW2^2*MZ2^4 + 8330*MW2*MZ2^5 + 539*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-1648*MW2^3 + 2352*MW2^2*MZ2 + 294*MW2*MZ2^2 - 539*MZ2^3) + 
      2*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(-6*MT2^2*(512*MW2^4 - 1184*MW2^3*MZ2 + 696*MW2^2*MZ2^2 - 
        752*MW2*MZ2^3 + 323*MZ2^4) + MT2*(-29824*MW2^5 + 28288*MW2^4*MZ2 + 
        109008*MW2^3*MZ2^2 - 138896*MW2^2*MZ2^3 + 35552*MW2*MZ2^4 - 
        969*MZ2^5) + MW2*(10368*MW2^5 - 5504*MW2^4*MZ2 - 20416*MW2^3*MZ2^2 + 
        47832*MW2^2*MZ2^3 - 24442*MW2*MZ2^4 - 305*MZ2^5))*
     B0i[bb0, MZ2, MT2, MT2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHD*(32*MW2^2*(4704*MW2^5 + 3664*MW2^4*MZ2 - 10060*MW2^3*MZ2^2 - 
        4176*MW2^2*MZ2^3 + 3029*MW2*MZ2^4 + 166*MZ2^5) + 
      2*MT2^2*(5888*MW2^5 - 7104*MW2^4*MZ2 + 4720*MW2^3*MZ2^2 - 
        3416*MW2^2*MZ2^3 + 558*MW2*MZ2^4 + 245*MZ2^5) + 
      MT2*(11776*MW2^6 + 3456*MW2^5*MZ2 - 5984*MW2^4*MZ2^2 + 
        3168*MW2^3*MZ2^3 - 6492*MW2^2*MZ2^4 + 68*MW2*MZ2^5 + 245*MZ2^6))*
     B0i[bb0, MZ2, MW2, MW2])/(16*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - (3*CHD*MW2^3*(10496*MW2^5 - 8608*MW2^4*MZ2 - 39208*MW2^3*MZ2^2 + 
      40768*MW2^2*MZ2^3 - 833*MW2*MZ2^4 - 4802*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2) + (3*CHD*(2944*MW2^4 - 2080*MW2^3*MZ2 + 1320*MW2^2*MZ2^2 - 
      1048*MW2*MZ2^3 - 245*MZ2^4)*(MT2^3*(2*MW2 - MZ2) + 
      MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*CHD*MW2^2*(MW2 + MZ2)^2*(6464*MW2^4 - 21536*MW2^3*MZ2 + 
      18048*MW2^2*MZ2^2 - 4148*MW2*MZ2^3 - 205*MZ2^4)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (3*CHD*MW2*(6*MW2*(MW2 + MZ2)^2*(576*MW2^4 - 544*MW2^3*MZ2 + 
        336*MW2^2*MZ2^2 - 300*MW2*MZ2^3 + 13*MZ2^4) + 
      2*MT2^3*(512*MW2^4 - 1184*MW2^3*MZ2 + 696*MW2^2*MZ2^2 - 752*MW2*MZ2^3 + 
        323*MZ2^4) - 2*MT2*MW2*(2944*MW2^5 + 352*MW2^4*MZ2 + 
        424*MW2^3*MZ2^2 - 424*MW2^2*MZ2^3 - 541*MW2*MZ2^4 - 568*MZ2^5) + 
      MT2^2*(1408*MW2^5 + 3200*MW2^4*MZ2 - 2400*MW2^3*MZ2^2 + 
        2216*MW2^2*MZ2^3 - 2114*MW2*MZ2^4 + 39*MZ2^5))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[3] + 
 (24*CHWB*CW*MZ2^2*(-16*MW2^2 - 4*MW2*MZ2 + 11*MZ2^2)*SW*VMU^2*Class[4])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 ((CHWB*CW2*(3*MT2^2*(360448*MW2^7 + 6*MW2^2*MZ2^5*(163277 - 204374*SW2) + 
        MZ2^7*(58261 - 36053*SW2) + 608*MW2^4*MZ2^3*(-1273 + 1611*SW2) + 
        128*MW2^6*MZ2*(-11095 + 2816*SW2) - 192*MW2^5*MZ2^2*
         (-10151 + 6458*SW2) + 16*MW2^3*MZ2^4*(-45275 + 44932*SW2) + 
        MW2*MZ2^6*(-428819 + 457236*SW2)) + 
      MW2*(10205184*MW2^8 + 256*MW2^7*MZ2*(-169683 + 88*(285 + 16*Pi^2)*
           SW2) - 384*MW2^6*MZ2^2*(-221143 + 8*(6013 + 436*Pi^2)*SW2) + 
        384*MW2^5*MZ2^2*(132*MH2 + MZ2*(-257076 + 63267*SW2 + 
            6352*Pi^2*SW2)) - 3*MZ2^7*(1617*MH2*(-4 + SW2) + 
          MZ2*(-236082 + 84271*SW2 + 9320*Pi^2*SW2)) + 
        2*MW2*MZ2^6*(18*MH2*(-1747 + 302*SW2) + MZ2*(-2267331 + 1449489*SW2 + 
            54224*Pi^2*SW2)) - 6*MW2^2*MZ2^5*(12*MH2*(-880 + 69*SW2) + 
          MZ2*(-2659159 + 1339908*SW2 + 95680*Pi^2*SW2)) + 
        32*MW2^4*MZ2^3*(36*MH2*(-79 + 11*SW2) + 
          MZ2*(2361753 - 8*(63417 + 10358*Pi^2)*SW2)) - 
        12*MW2^3*MZ2^4*(24*MH2*(-71 + 35*SW2) + 
          MZ2*(3387569 - 8*(106789 + 17856*Pi^2)*SW2))) - 
      MT2*(11286528*MW2^8 + 128*MW2^7*MZ2*(-372057 + 176*(333 + 16*Pi^2)*
           SW2) - 192*MW2^6*MZ2^2*(-471929 + 2*(57593 + 3488*Pi^2)*SW2) - 
        3*MZ2^7*(1617*MH2*(-4 + SW2) + MZ2*(-236082 + 84271*SW2 + 
            9320*Pi^2*SW2)) + 96*MW2^5*MZ2^2*(528*MH2 + 
          MZ2*(-1050925 + 283875*SW2 + 25408*Pi^2*SW2)) + 
        MW2*MZ2^6*(36*MH2*(-1747 + 302*SW2) + MZ2*(-4373109 + 2781045*SW2 + 
            108448*Pi^2*SW2)) + 16*MW2^4*MZ2^3*(72*MH2*(-79 + 11*SW2) + 
          MZ2*(4582875 - 4*(219429 + 41432*Pi^2)*SW2)) - 
        3*MW2^2*MZ2^5*(24*MH2*(-880 + 69*SW2) + 
          MZ2*(-4896897 + 4*(557391 + 47840*Pi^2)*SW2)) - 
        6*MW2^3*MZ2^4*(48*MH2*(-71 + 35*SW2) + 
          MZ2*(6285793 - 2*(549353 + 142848*Pi^2)*SW2)))))/
    (36*MW*(MT2 - MW2)*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (MH2*(-24*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW + 
      CHWB*MW*(2*MW2^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
          1208*MW2*MZ2^3 - 539*MZ2^4)*(12*MW2^2 - 7*MW2*MZ2 - 
          MZ2^2*(5 + 13*SW2)) + MH2^2*(2816*MW2^6 - 539*MZ2^6 + 
          MW2*MZ2^5*(1061 - 1892*SW2) + 16*MW2^4*MZ2^2*(1237 - 616*SW2) + 
          512*MW2^5*MZ2*(-25 + 11*SW2) - 48*MW2^3*MZ2^3*(285 + 82*SW2) + 
          2*MW2^2*MZ2^4*(1675 + 4216*SW2)) - MH2*MW2*(36608*MW2^6 + 
          16*MW2^4*MZ2^2*(509 - 1320*SW2) + 539*MZ2^6*(9 + 8*SW2) + 
          512*MW2^5*MZ2*(-116 + 11*SW2) + 32*MW2^3*MZ2^3*(1070 + 157*SW2) + 
          2*MW2^2*MZ2^4*(-10489 + 6424*SW2) - MW2*MZ2^5*(3473 + 11556*SW2))))*
     B0i[bb0, 0, 0, MH2])/(4*(MH2 - MW2)*MW2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MT2*(-9*MT2^3*MZ2^2*(-539*MZ2^5 + 2*MW2*MZ2^4*(1339 - 2166*SW2) + 
        64*MW2^5*(-132 + 19*SW2) - 64*MW2^4*MZ2*(-226 + 183*SW2) + 
        8*MW2^3*MZ2^2*(-950 + 423*SW2) + 4*MW2^2*MZ2^3*(-240 + 2267*SW2)) + 
      MW2^3*(-180224*MW2^7 + MW2*MZ2^6*(200563 - 182964*SW2) + 
        16*MW2^3*MZ2^4*(16507 - 22643*SW2) - 512*MW2^6*MZ2*
         (-1457 + 352*SW2) + 192*MW2^5*MZ2^2*(-5557 + 3170*SW2) - 
        64*MW2^4*MZ2^3*(-7912 + 7899*SW2) + MZ2^7*(-28763 + 14095*SW2) + 
        24*MW2^2*MZ2^5*(-18379 + 23735*SW2)) - 
      2*MT2^2*MW2*(90112*MW2^7 + 3*MW2^2*MZ2^5*(76477 - 123278*SW2) + 
        MZ2^7*(20335 - 5882*SW2) + 64*MW2^6*MZ2*(-5927 + 1408*SW2) - 
        192*MW2^5*MZ2^2*(-3242 + 1741*SW2) + 32*MW2^3*MZ2^4*
         (-1789 + 4376*SW2) + 16*MW2^4*MZ2^3*(-24743 + 22431*SW2) + 
        MW2*MZ2^6*(-126233 + 135042*SW2)) + 
      MT2*MW2^2*(360448*MW2^7 + 12*MW2^2*MZ2^5*(74317 - 102575*SW2) + 
        MZ2^7*(66787 - 24230*SW2) + 256*MW2^6*MZ2*(-5927 + 1408*SW2) - 
        192*MW2^5*MZ2^2*(-11780 + 6661*SW2) + 64*MW2^4*MZ2^3*
         (-18641 + 17418*SW2) + 8*MW2^3*MZ2^4*(-54274 + 83381*SW2) + 
        2*MW2*MZ2^6*(-216313 + 208776*SW2)))*B0i[bb0, 0, 0, MT2])/
    (6*MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) - ((48*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5)*SW + 
      CHWB*MW*(-(MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(8448*MW2^5 + 539*MZ2^5 + 
           16*MW2^3*MZ2^2*(475 - 192*SW2) - 192*MW2^2*MZ2^3*(-5 + 48*SW2) + 
           128*MW2^4*MZ2*(-113 + 88*SW2) + 2*MW2*MZ2^4*(-1339 + 2024*SW2))) + 
        MW2*(-24*MT2^3*MW2*MZ2^2*(304*MW2^5 - 416*MW2^4*MZ2 + 
            190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 71*MZ2^5)*
           SW2 + MW2^2*(-123904*MW2^9 + 539*MZ2^9 + 58*MW2^3*MZ2^6*
             (13143 - 14408*SW2) - 11264*MW2^8*MZ2*(-64 + 11*SW2) + 
            3*MW2*MZ2^8*(21141 + 3544*SW2) + 128*MW2^7*MZ2^2*
             (-14521 + 7040*SW2) - 128*MW2^6*MZ2^3*(-18427 + 14291*SW2) + 
            16*MW2^4*MZ2^5*(-19039 + 32693*SW2) + 16*MW2^5*MZ2^4*
             (-76989 + 69224*SW2) + 2*MW2^2*MZ2^7*(-193384 + 119551*SW2)) + 
          MT2^2*(-123904*MW2^9 + 539*MZ2^9 + 2*MW2^3*MZ2^6*
             (381147 - 421732*SW2) - 11264*MW2^8*MZ2*(-64 + 11*SW2) + 
            3*MW2*MZ2^8*(21141 + 3700*SW2) + 128*MW2^7*MZ2^2*
             (-14521 + 7286*SW2) - 128*MW2^6*MZ2^3*(-18427 + 14603*SW2) + 
            16*MW2^4*MZ2^5*(-19039 + 31850*SW2) + 16*MW2^5*MZ2^4*
             (-76989 + 70634*SW2) + 2*MW2^2*MZ2^7*(-193384 + 122905*SW2)) + 
          2*MT2*MW2*(123904*MW2^9 - 539*MZ2^9 + 2*MW2^4*MZ2^5*
             (150257 - 258436*SW2) + MW2^2*MZ2^7*(388736 - 242225*SW2) + 
            1408*MW2^8*MZ2*(-515 + 88*SW2) - 3*MW2*MZ2^8*(21386 + 3803*SW2) - 
            64*MW2^7*MZ2^2*(-29243 + 14335*SW2) + 32*MW2^6*MZ2^3*
             (-74239 + 57731*SW2) - 8*MW2^5*MZ2^4*(-155556 + 139681*SW2) + 
            MW2^3*MZ2^6*(-763689 + 841388*SW2))) + 
        MH2*(24*MT2^3*MW2*MZ2^2*(304*MW2^5 - 416*MW2^4*MZ2 + 
            190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 71*MZ2^5)*
           SW2 + MW2^2*(123904*MW2^9 - 539*MZ2^9 + MW2^2*MZ2^7*
             (383551 - 266500*SW2) + 11264*MW2^8*MZ2*(-64 + 11*SW2) - 
            2*MW2*MZ2^8*(31442 + 465*SW2) - 640*MW2^7*MZ2^2*
             (-2891 + 1408*SW2) + 64*MW2^3*MZ2^6*(-11854 + 13345*SW2) + 
            128*MW2^6*MZ2^3*(-18248 + 14401*SW2) - 32*MW2^4*MZ2^5*
             (-9727 + 15835*SW2) - 32*MW2^5*MZ2^4*(-37805 + 35586*SW2)) + 
          MT2^2*(123904*MW2^9 - 539*MZ2^9 + MW2^2*MZ2^7*(383551 - 
              273208*SW2) + 16*MW2^4*MZ2^5*(19454 - 30827*SW2) + 
            11264*MW2^8*MZ2*(-64 + 11*SW2) - 2*MW2*MZ2^8*(31442 + 699*SW2) - 
            128*MW2^7*MZ2^2*(-14455 + 7286*SW2) + 128*MW2^6*MZ2^3*
             (-18248 + 14713*SW2) - 32*MW2^5*MZ2^4*(-37805 + 36291*SW2) + 
            8*MW2^3*MZ2^6*(-94832 + 107735*SW2)) - 2*MT2*MW2*
           (123904*MW2^9 - 539*MZ2^9 + MW2^2*MZ2^7*(385519 - 269623*SW2) + 
            2*MW2^4*MZ2^5*(153577 - 250252*SW2) + 1408*MW2^8*MZ2*
             (-515 + 88*SW2) - MW2*MZ2^8*(63619 + 1707*SW2) - 
            64*MW2^7*MZ2^2*(-29111 + 14335*SW2) + 32*MW2^6*MZ2^3*
             (-73523 + 58171*SW2) - 8*MW2^5*MZ2^4*(-152798 + 143577*SW2) + 
            MW2^3*MZ2^6*(-760051 + 859804*SW2)))))*B0i[bb0, 0, 0, MW2])/
    (4*(MH2 - MW2)*(MT2 - MW2)^2*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2*SW*SW2) - 
   ((72*MW*MW2*MZ*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) - 
      CHWB*(473088*MW2^10 - 1617*MZ2^10 + 128*MW2^7*MZ2^2*
         (66*MH2 + MZ2*(24529 - 2571*SW2)) + 768*MW2^9*MZ2*
         (-1711 + 616*SW2) - 128*MW2^8*MZ2^2*(-3251 + 4752*SW2) + 
        192*MW2^6*MZ2^3*(8*MH2*(-14 + 11*SW2) + 51*MZ2*(-553 + 137*SW2)) + 
        MW2^2*MZ2^7*(993532*MZ2 - 226758*MZ2*SW2 + 
          3*MH2*(-5927 + 2940*SW2)) + MW2*MZ2^8*(-1617*MH2*(-3 + 4*SW2) + 
          MZ2*(-166063 + 26664*SW2)) + 6*MW2^3*MZ2^6*(MH2*(5195 + 3112*SW2) + 
          MZ2*(-327051 + 72802*SW2)) + 2*MW2^4*MZ2^5*
         (-24*MH2*(713 + 526*SW2) + MZ2*(404029 + 73416*SW2)) - 
        4*MW2^5*MZ2^4*(132*MH2*(-55 + 24*SW2) + MZ2*(-757123 + 309732*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2*SW*SW2) + (3*CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
     (2816*MW2^5 + 128*MW2^4*MZ2 - 13744*MW2^3*MZ2^2 + 12304*MW2^2*MZ2^3 - 
      1370*MW2*MZ2^4 - 539*MZ2^5)*SW*B0i[bb0, MW2, 0, MT2])/
    (2*CW2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(2816*MW2^5 + 
        128*MW2^4*MZ2 - 13744*MW2^3*MZ2^2 + 12304*MW2^2*MZ2^3 - 
        1370*MW2*MZ2^4 - 539*MZ2^5)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (4*MW2*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (CHWB*CW*(135168*MW2^8 - 525312*MW2^7*MZ2 + 465664*MW2^6*MZ2^2 + 
      851520*MW2^5*MZ2^3 - 1151712*MW2^4*MZ2^4 + 139576*MW2^3*MZ2^5 + 
      157284*MW2^2*MZ2^6 - 31554*MW2*MZ2^7 - 539*MZ2^8)*SW*
     B0i[bb0, MW2, MW2, MZ2])/(4*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) + ((24*MW2*MZ*(MH2 - 2*MZ2)*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 
        552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 539*MZ2^4)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(MH2^2*(-2816*MW2^5 - 539*MZ2^5*(-3 + 4*SW2) - 
          256*MW2^4*MZ2*(-17 + 22*SW2) - 16*MW2^3*MZ2^2*(333 + 88*SW2) + 
          32*MW2^2*MZ2^3*(190 + 219*SW2) + 2*MW2*MZ2^4*(-2155 + 392*SW2)) + 
        4*MH2*(8448*MW2^6 - 6720*MW2^5*MZ2 + 539*MZ2^6*(1 + 3*SW2) + 
          16*MW2^3*MZ2^3*(1135 + 18*SW2) + 4*MW2*MZ2^5*(139 + 106*SW2) - 
          18*MW2^2*MZ2^4*(529 + 420*SW2) + 16*MW2^4*MZ2^2*(-691 + 440*SW2)) - 
        12*MZ2*(5632*MW2^6 - 1664*MW2^5*MZ2 + 539*MZ2^6*(1 + 2*SW2) - 
          16*MW2^3*MZ2^3*(-915 + 52*SW2) + 96*MW2^4*MZ2^2*(-127 + 88*SW2) + 
          6*MW2*MZ2^5*(-87 + 272*SW2) - 4*MW2^2*MZ2^4*(1507 + 2028*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) + (CHWB*CW2*(33792*MW2^8 - 9163*MZ2^8 + 
      384*MW2^7*MZ2*(-81 + 88*SW2) + 288*MW2^4*MZ2^4*(-557 + 337*SW2) - 
      288*MW2^5*MZ2^3*(-777 + 482*SW2) + 64*MW2^6*MZ2^2*(-1777 + 528*SW2) + 
      3*MW2*MZ2^7*(7515 + 5134*SW2) - 3*MW2^2*MZ2^6*(8387 + 28872*SW2) + 
      2*MW2^3*MZ2^5*(27907 + 41892*SW2) + 6*MT2^2*MZ2*SW2*
       (2816*MW2^5 - 64*MW2^3*MZ2^2*(-92 + 11*SW2) - 
        4*MW2*MZ2^4*(-409 + 26*SW2) + 64*MW2^4*MZ2*(-79 + 44*SW2) + 
        16*MW2^2*MZ2^3*(-239 + 102*SW2) - MZ2^5*(245 + 724*SW2)) + 
      MT2*(163328*MW2^7 + 2*MZ2^7*(1519 - 4859*SW2) + 
        512*MW2^6*MZ2*(-1373 + 319*SW2) - 192*MW2^5*MZ2^2*
         (-5293 + 3394*SW2) - 168*MW2^2*MZ2^5*(-2080 + 3937*SW2) + 
        64*MW2^4*MZ2^3*(-7285 + 9009*SW2) + 8*MW2^3*MZ2^4*
         (-29285 + 41974*SW2) + MW2*MZ2^6*(-124921 + 240768*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(6*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + 
   (CHWB*CW*(12*MT2^2*(1408*MW2^6 + 2*MW2^2*MZ2^4*(901 - 230*SW2) + 
        181*MZ2^6*SW2 - 352*MW2^4*MZ2^2*(-13 + 3*SW2) + 
        128*MW2^5*MZ2*(-28 + 11*SW2) - 14*MW2*MZ2^5*(35 + 24*SW2) + 
        32*MW2^3*MZ2^3*(-116 + 31*SW2)) + 6*MT2*(2816*MW2^7 + 181*MZ2^7*SW2 + 
        32*MW2^4*MZ2^3*(54 + 7*SW2) + 256*MW2^6*MZ2*(-17 + 11*SW2) + 
        64*MW2^5*MZ2^2*(31 + 33*SW2) - 4*MW2^2*MZ2^5*(-656 + 309*SW2) - 
        2*MW2*MZ2^6*(490 + 349*SW2) + 4*MW2^3*MZ2^4*(-955 + 426*SW2)) + 
      MZ2*(343552*MW2^7 - 539*MZ2^7 + 2*MW2*MZ2^6*(13883 - 8756*SW2) + 
        256*MW2^6*MZ2*(-875 + 2224*SW2) + 64*MW2^5*MZ2^2*(-4125 + 2416*SW2) - 
        16*MW2^3*MZ2^4*(-793 + 3076*SW2) - 32*MW2^4*MZ2^3*
         (-8441 + 20416*SW2) + 4*MW2^2*MZ2^5*(-31371 + 47132*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + (3*CHWB*CW*MW2^2*MZ2*(-17536*MW2^5 + 20192*MW2^4*MZ2 + 
      35624*MW2^3*MZ2^2 - 47696*MW2^2*MZ2^3 + 7987*MW2*MZ2^4 + 2401*MZ2^5)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (3*CHWB*CW*MZ2*(2*MT2^3*(1120*MW2^4 - 1408*MW2^3*MZ2 + 
        852*MW2^2*MZ2^2 - 826*MW2*MZ2^3 + 181*MZ2^4) + 
      2*MW2^2*(4352*MW2^5 + 2336*MW2^4*MZ2 - 1528*MW2^3*MZ2^2 + 
        1480*MW2^2*MZ2^3 - 2507*MW2*MZ2^4 - 245*MZ2^5) + 
      2*MT2^2*(704*MW2^5 + 1856*MW2^4*MZ2 - 1792*MW2^3*MZ2^2 + 
        1456*MW2^2*MZ2^3 - 1433*MW2*MZ2^4 + 181*MZ2^5) + 
      MT2*(-12352*MW2^6 + 3968*MW2^5*MZ2 + 2376*MW2^4*MZ2^2 - 
        2724*MW2^3*MZ2^3 + 6298*MW2^2*MZ2^4 - 2262*MW2*MZ2^5 - 245*MZ2^6))*SW*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*CHWB*CW*MW2*MZ2*(MW2 + MZ2)^2*(6464*MW2^4 - 21536*MW2^3*MZ2 + 
      18048*MW2^2*MZ2^2 - 4148*MW2*MZ2^3 - 205*MZ2^4)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (3*CHWB*CW*MZ2*(6*MW2*(MW2 + MZ2)^2*(576*MW2^4 - 544*MW2^3*MZ2 + 
        336*MW2^2*MZ2^2 - 300*MW2*MZ2^3 + 13*MZ2^4) + 
      2*MT2^3*(512*MW2^4 - 1184*MW2^3*MZ2 + 696*MW2^2*MZ2^2 - 752*MW2*MZ2^3 + 
        323*MZ2^4) - 2*MT2*MW2*(2944*MW2^5 + 352*MW2^4*MZ2 + 
        424*MW2^3*MZ2^2 - 424*MW2^2*MZ2^3 - 541*MW2*MZ2^4 - 568*MZ2^5) + 
      MT2^2*(1408*MW2^5 + 3200*MW2^4*MZ2 - 2400*MW2^3*MZ2^2 + 
        2216*MW2^2*MZ2^3 - 2114*MW2*MZ2^4 + 39*MZ2^5))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[4] + 
 (6*MZ2*VMU^2*(MZ2^3*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
      10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
      5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
    6*MW2*MZ2^2*(3*CHd[1, 1] - 44*CHd[2, 2] + 3*CHd[3, 3] - 3*CHq1[1, 1] - 
      4*CHq1[2, 2] + CHq1[3, 3] + 5*CHq3[1, 1] + 4*CHq3[2, 2] + CHq3[3, 3] - 
      6*CHu[1, 1] - 6*CHu[2, 2]) + 24*MW2^2*MZ2*(CHd[1, 1] - 14*CHd[2, 2] + 
      CHd[3, 3] - CHq1[1, 1] - 5*CHq1[2, 2] + CHq3[1, 1] - 3*CHq3[2, 2] - 
      2*CHu[1, 1] - 2*CHu[2, 2]) - 16*MW2^3*(CHd[1, 1] - 10*CHd[2, 2] + 
      CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
      8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (-1/8*((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
      (5632*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 4*MW2*MZ2^4*
        (211*CHd[1, 1] - 4444*CHd[2, 2] + 211*CHd[3, 3] + 539*CHl3[1, 1] + 
         539*CHl3[2, 2] - 211*CHq1[1, 1] - 1485*CHq1[2, 2] + 262*CHq1[3, 3] + 
         735*CHq3[1, 1] - 539*CHq3[2, 2] + 262*CHq3[3, 3] - 422*CHu[1, 1] - 
         422*CHu[2, 2]) + 8*MW2^2*MZ2^3*(111*CHd[1, 1] - 3270*CHd[2, 2] + 
         111*CHd[3, 3] + 604*CHl3[1, 1] + 604*CHl3[2, 2] - 111*CHq1[1, 1] - 
         3492*CHq1[2, 2] + 165*CHq1[3, 3] + 441*CHq3[1, 1] - 
         2940*CHq3[2, 2] + 165*CHq3[3, 3] - 222*CHu[1, 1] - 222*CHu[2, 2]) - 
       32*MW2^3*MZ2^2*(68*CHd[1, 1] - 494*CHd[2, 2] + 68*CHd[3, 3] + 
         69*CHl3[1, 1] + 69*CHl3[2, 2] - 68*CHq1[1, 1] - 1389*CHq1[2, 2] + 
         65*CHq1[3, 3] + 198*CHq3[1, 1] - 1123*CHq3[2, 2] + 65*CHq3[3, 3] - 
         136*CHu[1, 1] - 136*CHu[2, 2]) + 64*MW2^4*MZ2*
        (13*CHd[1, 1] + 2*CHd[2, 2] + 13*CHd[3, 3] - 70*CHl3[1, 1] - 
         70*CHl3[2, 2] - 13*CHq1[1, 1] - 387*CHq1[2, 2] + 46*CHq1[3, 3] + 
         105*CHq3[1, 1] - 269*CHq3[2, 2] + 46*CHq3[3, 3] - 26*CHu[1, 1] - 
         26*CHu[2, 2]) + 49*MZ2^5*(10*CHd[1, 1] - 88*CHd[2, 2] + 
         10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 
         49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2])))/
     ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (5632*MW2^6*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 4*CHq3[1, 1] - 
        18*CHq3[2, 2]) - 6*MW2*MZ2^5*(174*CHd[1, 1] + 2086*CHd[2, 2] + 
        174*CHd[3, 3] - 1539*CHl3[1, 1] - 1539*CHl3[2, 2] - 1976*CHq1[1, 1] + 
        9073*CHq1[2, 2] - 60*CHq1[3, 3] - 2180*CHq3[1, 1] + 9261*CHq3[2, 2] - 
        60*CHq3[3, 3] - 348*CHu[1, 1] - 348*CHu[2, 2]) + 
      32*MW2^3*MZ2^3*(135*CHd[1, 1] + 1155*CHd[2, 2] + 135*CHd[3, 3] - 
        460*CHl3[1, 1] - 460*CHl3[2, 2] + 723*CHq1[1, 1] - 5757*CHq1[2, 2] - 
        108*CHq1[3, 3] + 1049*CHq3[1, 1] - 7443*CHq3[2, 2] - 108*CHq3[3, 3] - 
        270*CHu[1, 1] - 270*CHu[2, 2]) + 
      MZ2^6*(108*CHd[1, 1] + 2460*CHd[2, 2] + 108*CHd[3, 3] - 
        1421*CHl3[1, 1] - 1421*CHl3[2, 2] - 3048*CHq1[1, 1] + 
        10182*CHq1[2, 2] - 54*CHq1[3, 3] - 980*CHq3[1, 1] + 2646*CHq3[2, 2] - 
        54*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      24*MW2^2*MZ2^4*(75*CHd[1, 1] + 215*CHd[2, 2] + 75*CHd[3, 3] - 
        571*CHl3[1, 1] - 571*CHl3[2, 2] - 1003*CHq1[1, 1] + 6023*CHq1[2, 2] + 
        21*CHq1[3, 3] - 959*CHq3[1, 1] + 7629*CHq3[2, 2] + 21*CHq3[3, 3] - 
        150*CHu[1, 1] - 150*CHu[2, 2]) - 192*MW2^4*MZ2^2*
       (39*CHd[1, 1] + 355*CHd[2, 2] + 39*CHd[3, 3] - 363*CHl3[1, 1] - 
        363*CHl3[2, 2] + 73*CHq1[1, 1] - 623*CHq1[2, 2] + 21*CHq1[3, 3] + 
        145*CHq3[1, 1] - 315*CHq3[2, 2] + 21*CHq3[3, 3] - 78*CHu[1, 1] - 
        78*CHu[2, 2]) + 384*MW2^5*MZ2*(6*CHd[1, 1] + 94*CHd[2, 2] + 
        6*CHd[3, 3] - 221*CHl3[1, 1] - 221*CHl3[2, 2] + 16*CHq1[1, 1] - 
        17*CHq1[2, 2] + 6*CHq1[3, 3] + 8*CHq3[1, 1] + 327*CHq3[2, 2] + 
        6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])))/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (1408*MW2^5*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 6*CHq3[1, 1] - 
        16*CHq3[2, 2]) + 2*MW2*MZ2^4*(978*CHd[1, 1] - 2550*CHd[2, 2] + 
        978*CHd[3, 3] - 3577*CHl3[1, 1] - 3577*CHl3[2, 2] - 978*CHq1[1, 1] + 
        14310*CHq1[2, 2] - 48*CHq1[3, 3] + 384*CHq3[1, 1] + 
        19886*CHq3[2, 2] - 48*CHq3[3, 3] - 1956*CHu[1, 1] - 1956*CHu[2, 2]) - 
      8*MW2^2*MZ2^3*(171*CHd[1, 1] - 2367*CHd[2, 2] + 171*CHd[3, 3] - 
        866*CHl3[1, 1] - 866*CHl3[2, 2] - 171*CHq1[1, 1] + 6183*CHq1[2, 2] + 
        171*CHq1[3, 3] + 597*CHq3[1, 1] + 6715*CHq3[2, 2] + 171*CHq3[3, 3] - 
        342*CHu[1, 1] - 342*CHu[2, 2]) - 49*MZ2^5*(12*CHd[1, 1] + 
        12*CHd[2, 2] + 12*CHd[3, 3] - 49*CHl3[1, 1] - 49*CHl3[2, 2] - 
        12*CHq1[1, 1] + 135*CHq1[2, 2] - 6*CHq1[3, 3] - 30*CHq3[1, 1] + 
        215*CHq3[2, 2] - 6*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
      32*MW2^3*MZ2^2*(6*CHd[1, 1] - 804*CHd[2, 2] + 6*CHd[3, 3] + 
        112*CHl3[1, 1] + 112*CHl3[2, 2] - 6*CHq1[1, 1] + 1296*CHq1[2, 2] - 
        3*CHq1[3, 3] + 246*CHq3[1, 1] + 424*CHq3[2, 2] - 3*CHq3[3, 3] - 
        12*CHu[1, 1] - 12*CHu[2, 2]) - 64*MW2^4*MZ2*
       (3*CHd[1, 1] - 195*CHd[2, 2] + 3*CHd[3, 3] + 181*CHl3[1, 1] + 
        181*CHl3[2, 2] - 3*CHq1[1, 1] + 162*CHq1[2, 2] + 3*CHq1[3, 3] + 
        147*CHq3[1, 1] - 458*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2])))/(MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (MZ2^4*(479*CHd[1, 1] - 1628*CHd[2, 2] + 479*CHd[3, 3] - 
        1078*CHl3[1, 1] - 1078*CHl3[2, 2] - 479*CHq1[1, 1] + 
        4176*CHq1[2, 2] - 607*CHq1[3, 3] - 735*CHq3[1, 1] + 3920*CHq3[2, 2] + 
        1549*CHq3[3, 3] - 958*CHu[1, 1] - 958*CHu[2, 2]) - 
      4*MW2*MZ2^3*(353*CHd[1, 1] - 2792*CHd[2, 2] + 353*CHd[3, 3] - 
        604*CHl3[1, 1] - 604*CHl3[2, 2] - 353*CHq1[1, 1] + 2910*CHq1[2, 2] - 
        151*CHq1[3, 3] + 51*CHq3[1, 1] + 3314*CHq3[2, 2] + 1057*CHq3[3, 3] - 
        706*CHu[1, 1] - 706*CHu[2, 2]) - 32*MW2^3*MZ2*
       (43*CHd[1, 1] - 694*CHd[2, 2] + 43*CHd[3, 3] + 70*CHl3[1, 1] + 
        70*CHl3[2, 2] - 43*CHq1[1, 1] - 54*CHq1[2, 2] - 23*CHq1[3, 3] - 
        3*CHq3[1, 1] - 14*CHq3[2, 2] - 163*CHq3[3, 3] - 86*CHu[1, 1] - 
        86*CHu[2, 2]) + 48*MW2^2*MZ2^2*(25*CHd[1, 1] - 481*CHd[2, 2] + 
        25*CHd[3, 3] - 23*CHl3[1, 1] - 23*CHl3[2, 2] - 25*CHq1[1, 1] + 
        228*CHq1[2, 2] - 8*CHq1[3, 3] + 9*CHq3[1, 1] + 262*CHq3[2, 2] + 
        38*CHq3[3, 3] - 50*CHu[1, 1] - 50*CHu[2, 2]) + 
      704*MW2^4*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 4*CHl3[1, 1] + 
        4*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
        3*CHq3[1, 1] - 8*CHq3[2, 2] - 7*CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2])))/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (MZ2^4*(479*CHd[1, 1] - 1628*CHd[2, 2] + 479*CHd[3, 3] - 
        1078*CHl3[1, 1] - 1078*CHl3[2, 2] - 479*CHq1[1, 1] + 
        4176*CHq1[2, 2] - 607*CHq1[3, 3] - 735*CHq3[1, 1] + 3920*CHq3[2, 2] - 
        607*CHq3[3, 3] - 958*CHu[1, 1] - 958*CHu[2, 2]) - 
      4*MW2*MZ2^3*(353*CHd[1, 1] - 2792*CHd[2, 2] + 353*CHd[3, 3] - 
        604*CHl3[1, 1] - 604*CHl3[2, 2] - 353*CHq1[1, 1] + 2910*CHq1[2, 2] - 
        151*CHq1[3, 3] + 51*CHq3[1, 1] + 3314*CHq3[2, 2] - 151*CHq3[3, 3] - 
        706*CHu[1, 1] - 706*CHu[2, 2]) - 32*MW2^3*MZ2*
       (43*CHd[1, 1] - 694*CHd[2, 2] + 43*CHd[3, 3] + 70*CHl3[1, 1] + 
        70*CHl3[2, 2] - 43*CHq1[1, 1] - 54*CHq1[2, 2] - 23*CHq1[3, 3] - 
        3*CHq3[1, 1] - 14*CHq3[2, 2] - 23*CHq3[3, 3] - 86*CHu[1, 1] - 
        86*CHu[2, 2]) + 48*MW2^2*MZ2^2*(25*CHd[1, 1] - 481*CHd[2, 2] + 
        25*CHd[3, 3] - 23*CHl3[1, 1] - 23*CHl3[2, 2] - 25*CHq1[1, 1] + 
        228*CHq1[2, 2] - 8*CHq1[3, 3] + 9*CHq3[1, 1] + 262*CHq3[2, 2] - 
        8*CHq3[3, 3] - 50*CHu[1, 1] - 50*CHu[2, 2]) + 
      704*MW2^4*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 4*CHl3[1, 1] + 
        4*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
        3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2])))/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (MZ2^4*(479*CHd[1, 1] - 1628*CHd[2, 2] + 479*CHd[3, 3] - 
        1078*CHl3[1, 1] - 1078*CHl3[2, 2] - 479*CHq1[1, 1] + 
        4176*CHq1[2, 2] - 607*CHq1[3, 3] - 735*CHq3[1, 1] + 3920*CHq3[2, 2] - 
        607*CHq3[3, 3] - 958*CHu[1, 1] - 958*CHu[2, 2]) - 
      4*MW2*MZ2^3*(353*CHd[1, 1] - 2792*CHd[2, 2] + 353*CHd[3, 3] - 
        604*CHl3[1, 1] - 604*CHl3[2, 2] - 353*CHq1[1, 1] + 2910*CHq1[2, 2] - 
        151*CHq1[3, 3] + 51*CHq3[1, 1] + 3314*CHq3[2, 2] - 151*CHq3[3, 3] - 
        706*CHu[1, 1] - 706*CHu[2, 2]) - 32*MW2^3*MZ2*
       (43*CHd[1, 1] - 694*CHd[2, 2] + 43*CHd[3, 3] + 70*CHl3[1, 1] + 
        70*CHl3[2, 2] - 43*CHq1[1, 1] - 54*CHq1[2, 2] - 23*CHq1[3, 3] - 
        3*CHq3[1, 1] - 14*CHq3[2, 2] - 23*CHq3[3, 3] - 86*CHu[1, 1] - 
        86*CHu[2, 2]) + 48*MW2^2*MZ2^2*(25*CHd[1, 1] - 481*CHd[2, 2] + 
        25*CHd[3, 3] - 23*CHl3[1, 1] - 23*CHl3[2, 2] - 25*CHq1[1, 1] + 
        228*CHq1[2, 2] - 8*CHq1[3, 3] + 9*CHq3[1, 1] + 262*CHq3[2, 2] - 
        8*CHq3[3, 3] - 50*CHu[1, 1] - 50*CHu[2, 2]) + 
      704*MW2^4*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 4*CHl3[1, 1] + 
        4*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
        3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2])))/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (1408*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
      8*MW2^2*MZ2^3*(18*CHd[1, 1] - 135*CHd[2, 2] + 18*CHd[3, 3] - 
        14*CHl3[1, 1] - 14*CHl3[2, 2] - 18*CHq1[1, 1] + 45*CHq1[2, 2] - 
        432*CHq1[3, 3] + 54*CHq3[1, 1] + 117*CHq3[2, 2] - 404*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) - 2*MW2*MZ2^4*(12*CHd[1, 1] + 
        270*CHd[2, 2] + 12*CHd[3, 3] + 83*CHl3[1, 1] + 83*CHl3[2, 2] - 
        12*CHq1[1, 1] + 300*CHq1[2, 2] - 1080*CHq1[3, 3] - 180*CHq3[1, 1] + 
        132*CHq3[2, 2] - 1246*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
      32*MW2^3*MZ2^2*(12*CHd[1, 1] - 90*CHd[2, 2] + 12*CHd[3, 3] - 
        41*CHl3[1, 1] - 41*CHl3[2, 2] - 12*CHq1[1, 1] - 15*CHq1[2, 2] - 
        108*CHq1[3, 3] - 3*CHq3[2, 2] - 26*CHq3[3, 3] - 24*CHu[1, 1] - 
        24*CHu[2, 2]) + 64*MW2^4*MZ2*(6*CHd[1, 1] - 27*CHd[2, 2] + 
        6*CHd[3, 3] - 23*CHl3[1, 1] - 23*CHl3[2, 2] - 6*CHq1[1, 1] - 
        39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 15*CHq3[2, 2] + 
        19*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
      MZ2^5*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
        245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 174*CHq1[2, 2] - 
        675*CHq1[3, 3] - 294*CHq3[2, 2] - 1165*CHq3[3, 3] + 240*CHu[1, 1] + 
        240*CHu[2, 2])))/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MW2, MW2]*((12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (5632*MW2^6*(2*CHl3[1, 1] + 2*CHl3[2, 2] + 3*CHq3[1, 1] - 
          8*CHq3[2, 2] + CHq3[3, 3]) + 2*MW2*MZ2^5*(1870*CHd[1, 1] - 
          16456*CHd[2, 2] + 1870*CHd[3, 3] - 1078*CHl3[1, 1] - 
          1078*CHl3[2, 2] - 1870*CHq1[1, 1] + 7293*CHq1[2, 2] - 
          935*CHq1[3, 3] - 1470*CHq3[1, 1] - 1323*CHq3[2, 2] - 
          279*CHq3[3, 3] - 3740*CHu[1, 1] - 3740*CHu[2, 2]) - 
        8*MW2^2*MZ2^4*(1028*CHd[1, 1] - 13298*CHd[2, 2] + 1028*CHd[3, 3] - 
          65*CHl3[1, 1] - 65*CHl3[2, 2] - 1028*CHq1[1, 1] + 843*CHq1[2, 2] + 
          125*CHq1[3, 3] - 441*CHq3[1, 1] - 441*CHq3[2, 2] + 180*CHq3[3, 3] - 
          2056*CHu[1, 1] - 2056*CHu[2, 2]) + 16*MW2^3*MZ2^3*
         (547*CHd[1, 1] - 10030*CHd[2, 2] + 547*CHd[3, 3] + 466*CHl3[1, 1] + 
          466*CHl3[2, 2] - 547*CHq1[1, 1] - 3534*CHq1[2, 2] + 
          199*CHq1[3, 3] - 939*CHq3[1, 1] - 1442*CHq3[2, 2] + 7*CHq3[3, 3] - 
          1094*CHu[1, 1] - 1094*CHu[2, 2]) - 64*MW2^4*MZ2^2*
         (167*CHd[1, 1] - 1880*CHd[2, 2] + 167*CHd[3, 3] + 139*CHl3[1, 1] + 
          139*CHl3[2, 2] - 167*CHq1[1, 1] - 1884*CHq1[2, 2] + 65*CHq1[3, 3] - 
          357*CHq3[1, 1] - 180*CHq3[2, 2] - 63*CHq3[3, 3] - 334*CHu[1, 1] - 
          334*CHu[2, 2]) + 128*MW2^5*MZ2*(35*CHd[1, 1] - 218*CHd[2, 2] + 
          35*CHd[3, 3] - 26*CHl3[1, 1] - 26*CHl3[2, 2] - 35*CHq1[1, 1] - 
          651*CHq1[2, 2] + 68*CHq1[3, 3] - 99*CHq3[1, 1] + 297*CHq3[2, 2] - 
          70*CHu[1, 1] - 70*CHu[2, 2]) - 49*MZ2^6*(10*CHd[1, 1] - 
          88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 
          5*CHq1[3, 3] - 49*CHq3[2, 2] + 5*CHq3[3, 3] - 20*CHu[1, 1] - 
          20*CHu[2, 2])) + 6*MT2^2*(2*MW2 - MZ2)*
       (1408*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        8*MW2^2*MZ2^3*(18*CHd[1, 1] - 135*CHd[2, 2] + 18*CHd[3, 3] - 
          14*CHl3[1, 1] - 14*CHl3[2, 2] - 18*CHq1[1, 1] + 45*CHq1[2, 2] - 
          432*CHq1[3, 3] + 54*CHq3[1, 1] + 117*CHq3[2, 2] - 404*CHq3[3, 3] - 
          36*CHu[1, 1] - 36*CHu[2, 2]) - 2*MW2*MZ2^4*(12*CHd[1, 1] + 
          270*CHd[2, 2] + 12*CHd[3, 3] + 83*CHl3[1, 1] + 83*CHl3[2, 2] - 
          12*CHq1[1, 1] + 300*CHq1[2, 2] - 1080*CHq1[3, 3] - 180*CHq3[1, 1] + 
          132*CHq3[2, 2] - 1246*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
        32*MW2^3*MZ2^2*(12*CHd[1, 1] - 90*CHd[2, 2] + 12*CHd[3, 3] - 
          41*CHl3[1, 1] - 41*CHl3[2, 2] - 12*CHq1[1, 1] - 15*CHq1[2, 2] - 
          108*CHq1[3, 3] - 3*CHq3[2, 2] - 26*CHq3[3, 3] - 24*CHu[1, 1] - 
          24*CHu[2, 2]) + 64*MW2^4*MZ2*(6*CHd[1, 1] - 27*CHd[2, 2] + 
          6*CHd[3, 3] - 23*CHl3[1, 1] - 23*CHl3[2, 2] - 6*CHq1[1, 1] - 
          39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 15*CHq3[2, 2] + 
          19*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
        MZ2^5*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 174*CHq1[2, 2] - 
          675*CHq1[3, 3] - 294*CHq3[2, 2] - 1165*CHq3[3, 3] + 240*CHu[1, 1] + 
          240*CHu[2, 2])) + 3*MT2*(4*MW2^2 + 4*MW2*MZ2 - MZ2^2)*
       (1408*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        8*MW2^2*MZ2^3*(18*CHd[1, 1] - 135*CHd[2, 2] + 18*CHd[3, 3] - 
          14*CHl3[1, 1] - 14*CHl3[2, 2] - 18*CHq1[1, 1] + 45*CHq1[2, 2] - 
          432*CHq1[3, 3] + 54*CHq3[1, 1] + 117*CHq3[2, 2] - 404*CHq3[3, 3] - 
          36*CHu[1, 1] - 36*CHu[2, 2]) - 2*MW2*MZ2^4*(12*CHd[1, 1] + 
          270*CHd[2, 2] + 12*CHd[3, 3] + 83*CHl3[1, 1] + 83*CHl3[2, 2] - 
          12*CHq1[1, 1] + 300*CHq1[2, 2] - 1080*CHq1[3, 3] - 180*CHq3[1, 1] + 
          132*CHq3[2, 2] - 1246*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
        32*MW2^3*MZ2^2*(12*CHd[1, 1] - 90*CHd[2, 2] + 12*CHd[3, 3] - 
          41*CHl3[1, 1] - 41*CHl3[2, 2] - 12*CHq1[1, 1] - 15*CHq1[2, 2] - 
          108*CHq1[3, 3] - 3*CHq3[2, 2] - 26*CHq3[3, 3] - 24*CHu[1, 1] - 
          24*CHu[2, 2]) + 64*MW2^4*MZ2*(6*CHd[1, 1] - 27*CHd[2, 2] + 
          6*CHd[3, 3] - 23*CHl3[1, 1] - 23*CHl3[2, 2] - 6*CHq1[1, 1] - 
          39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 15*CHq3[2, 2] + 
          19*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
        MZ2^5*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 174*CHq1[2, 2] - 
          675*CHq1[3, 3] - 294*CHq3[2, 2] - 1165*CHq3[3, 3] + 240*CHu[1, 1] + 
          240*CHu[2, 2]))))/(8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (MH2*B0i[bb0, 0, 0, MH2]*
     (MH2*(-5632*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) + 
        MW2*MZ2^5*(5874*CHd[1, 1] - 62040*CHd[2, 2] + 5874*CHd[3, 3] - 
          2156*CHl3[1, 1] - 2156*CHl3[2, 2] - 5874*CHq1[1, 1] + 
          13677*CHq1[2, 2] - 1467*CHq1[3, 3] + 2940*CHq3[1, 1] + 
          22491*CHq3[2, 2] - 1467*CHq3[3, 3] - 11748*CHu[1, 1] - 
          11748*CHu[2, 2]) - 4*MW2^2*MZ2^4*(3279*CHd[1, 1] - 
          37512*CHd[2, 2] + 3279*CHd[3, 3] - 1747*CHl3[1, 1] - 
          1747*CHl3[2, 2] - 3279*CHq1[1, 1] + 3813*CHq1[2, 2] - 
          480*CHq1[3, 3] + 2319*CHq3[1, 1] + 9411*CHq3[2, 2] - 
          480*CHq3[3, 3] - 6558*CHu[1, 1] - 6558*CHu[2, 2]) + 
        8*MW2^3*MZ2^3*(1905*CHd[1, 1] - 25746*CHd[2, 2] + 1905*CHd[3, 3] - 
          880*CHl3[1, 1] - 880*CHl3[2, 2] - 1905*CHq1[1, 1] - 
          2232*CHq1[2, 2] + 231*CHq1[3, 3] + 2367*CHq3[1, 1] + 
          2040*CHq3[2, 2] + 231*CHq3[3, 3] - 3810*CHu[1, 1] - 
          3810*CHu[2, 2]) - 32*MW2^4*MZ2^2*(354*CHd[1, 1] - 5046*CHd[2, 2] + 
          354*CHd[3, 3] + 71*CHl3[1, 1] + 71*CHl3[2, 2] - 354*CHq1[1, 1] - 
          1365*CHq1[2, 2] + 27*CHq1[3, 3] + 408*CHq3[1, 1] - 603*CHq3[2, 2] + 
          27*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2]) + 
        64*MW2^5*MZ2*(75*CHd[1, 1] - 882*CHd[2, 2] + 75*CHd[3, 3] + 
          158*CHl3[1, 1] + 158*CHl3[2, 2] - 75*CHq1[1, 1] - 669*CHq1[2, 2] + 
          42*CHq1[3, 3] + 159*CHq3[1, 1] - 435*CHq3[2, 2] + 42*CHq3[3, 3] - 
          150*CHu[1, 1] - 150*CHu[2, 2]) - 147*MZ2^6*(10*CHd[1, 1] - 
          88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 
          5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 
          20*CHu[2, 2])) - 12*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       (6*MW2*MZ2^2*(3*CHd[1, 1] - 44*CHd[2, 2] + 3*CHd[3, 3] - 
          3*CHq1[1, 1] - 4*CHq1[2, 2] + CHq1[3, 3] + 5*CHq3[1, 1] + 
          4*CHq3[2, 2] + CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
        24*MW2^2*MZ2*(CHd[1, 1] - 14*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
          5*CHq1[2, 2] + CHq3[1, 1] - 3*CHq3[2, 2] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) + 16*MW2^3*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
          CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
          8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
        MZ2^3*(-10*CHd[1, 1] + 88*CHd[2, 2] - 10*CHd[3, 3] + 10*CHq1[1, 1] - 
          39*CHq1[2, 2] + 5*CHq1[3, 3] - 49*CHq3[2, 2] + 5*CHq3[3, 3] + 
          20*CHu[1, 1] + 20*CHu[2, 2])) + 
      MH2^2*(5632*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
        4*MW2*MZ2^4*(495*CHd[1, 1] - 1140*CHd[2, 2] + 495*CHd[3, 3] - 
          1747*CHl3[1, 1] - 1747*CHl3[2, 2] - 495*CHq1[1, 1] + 
          7305*CHq1[2, 2] - 564*CHq1[3, 3] - 633*CHq3[1, 1] + 
          7167*CHq3[2, 2] - 564*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2]) - 
        8*MW2^2*MZ2^3*(189*CHd[1, 1] - 2502*CHd[2, 2] + 189*CHd[3, 3] - 
          880*CHl3[1, 1] - 880*CHl3[2, 2] - 189*CHq1[1, 1] + 
          6228*CHq1[2, 2] - 261*CHq1[3, 3] - 333*CHq3[1, 1] + 
          6084*CHq3[2, 2] - 261*CHq3[3, 3] - 378*CHu[1, 1] - 378*CHu[2, 2]) + 
        32*MW2^3*MZ2^2*(18*CHd[1, 1] - 894*CHd[2, 2] + 18*CHd[3, 3] + 
          71*CHl3[1, 1] + 71*CHl3[2, 2] - 18*CHq1[1, 1] + 1281*CHq1[2, 2] - 
          111*CHq1[3, 3] - 204*CHq3[1, 1] + 1095*CHq3[2, 2] - 
          111*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) - 
        64*MW2^4*MZ2*(9*CHd[1, 1] - 222*CHd[2, 2] + 9*CHd[3, 3] + 
          158*CHl3[1, 1] + 158*CHl3[2, 2] - 9*CHq1[1, 1] + 123*CHq1[2, 2] - 
          24*CHq1[3, 3] - 39*CHq3[1, 1] + 93*CHq3[2, 2] - 24*CHq3[3, 3] - 
          18*CHu[1, 1] - 18*CHu[2, 2]) + MZ2^5*(-468*CHd[1, 1] - 
          1056*CHd[2, 2] - 468*CHd[3, 3] + 2156*CHl3[1, 1] + 
          2156*CHl3[2, 2] + 468*CHq1[1, 1] - 6441*CHq1[2, 2] + 
          969*CHq1[3, 3] + 1470*CHq3[1, 1] - 5439*CHq3[2, 2] + 
          969*CHq3[3, 3] + 936*CHu[1, 1] + 936*CHu[2, 2]))))/
    (8*(MH2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, 0, 0, MZ2]*(22528*MW2^9*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 
        4*CHq3[1, 1] - 18*CHq3[2, 2]) + 128*MW2^6*MZ2^2*
       (44*MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(190*CHd[1, 1] + 
          3122*CHd[2, 2] + 190*CHd[3, 3] + 492*CHe[1, 1] + 492*CHe[2, 2] + 
          492*CHe[3, 3] + 492*CHl1[1, 1] + 492*CHl1[2, 2] + 492*CHl1[3, 3] + 
          3835*CHl3[1, 1] + 3835*CHl3[2, 2] + 140*CHl3[3, 3] - 
          64*CHq1[1, 1] - 5226*CHq1[2, 2] + CHq1[3, 3] + 1310*CHq3[1, 1] - 
          12908*CHq3[2, 2] + CHq3[3, 3] - 380*CHu[1, 1] - 380*CHu[2, 2])) + 
      MZ2^8*(MZ2*(4432*CHd[1, 1] - 44176*CHd[2, 2] + 4432*CHd[3, 3] + 
          2156*CHl3[1, 1] + 2156*CHl3[2, 2] - 4432*CHq1[1, 1] + 
          12669*CHq1[2, 2] - 1481*CHq1[3, 3] + 1470*CHq3[1, 1] + 
          18571*CHq3[2, 2] - 1481*CHq3[3, 3] - 8864*CHu[1, 1] - 
          8864*CHu[2, 2]) - 49*MH2*(10*CHd[1, 1] - 88*CHd[2, 2] + 
          10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 
          49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2])) - 
      256*MW2^7*MZ2^2*(99*CHd[1, 1] + 1751*CHd[2, 2] + 99*CHd[3, 3] + 
        88*CHe[1, 1] + 88*CHe[2, 2] + 88*CHe[3, 3] + 88*CHl1[1, 1] + 
        88*CHl1[2, 2] + 88*CHl1[3, 3] + 234*CHl3[1, 1] + 234*CHl3[2, 2] + 
        88*CHl3[3, 3] + 171*CHq1[1, 1] - 850*CHq1[2, 2] + 45*CHq1[3, 3] + 
        939*CHq3[1, 1] - 3334*CHq3[2, 2] + 45*CHq3[3, 3] - 198*CHu[1, 1] - 
        198*CHu[2, 2]) + 512*MW2^8*MZ2*(18*CHd[1, 1] + 282*CHd[2, 2] + 
        18*CHd[3, 3] - 509*CHl3[1, 1] - 509*CHl3[2, 2] + 48*CHq1[1, 1] - 
        51*CHq1[2, 2] + 18*CHq1[3, 3] + 112*CHq3[1, 1] + 585*CHq3[2, 2] + 
        18*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      32*MW2^5*MZ2^3*(MH2*(26*CHd[1, 1] + 4*CHd[2, 2] + 26*CHd[3, 3] - 
          316*CHl3[1, 1] - 316*CHl3[2, 2] - 26*CHq1[1, 1] - 774*CHq1[2, 2] + 
          92*CHq1[3, 3] + 210*CHq3[1, 1] - 538*CHq3[2, 2] + 92*CHq3[3, 3] - 
          52*CHu[1, 1] - 52*CHu[2, 2]) + MZ2*(-793*CHd[1, 1] + 
          15595*CHd[2, 2] - 793*CHd[3, 3] - 1548*CHe[1, 1] - 1548*CHe[2, 2] - 
          1548*CHe[3, 3] - 1548*CHl1[1, 1] - 1548*CHl1[2, 2] - 
          1548*CHl1[3, 3] - 15937*CHl3[1, 1] - 15937*CHl3[2, 2] + 
          980*CHl3[3, 3] + 3757*CHq1[1, 1] + 22899*CHq1[2, 2] + 
          383*CHq1[3, 3] + 1309*CHq3[1, 1] + 29609*CHq3[2, 2] + 
          383*CHq3[3, 3] + 1586*CHu[1, 1] + 1586*CHu[2, 2])) - 
      8*MW2^4*MZ2^4*(4*MH2*(94*CHd[1, 1] - 490*CHd[2, 2] + 94*CHd[3, 3] - 
          71*CHl3[1, 1] - 71*CHl3[2, 2] - 94*CHq1[1, 1] - 2163*CHq1[2, 2] + 
          157*CHq1[3, 3] + 408*CHq3[1, 1] - 1661*CHq3[2, 2] + 
          157*CHq3[3, 3] - 188*CHu[1, 1] - 188*CHu[2, 2]) + 
        MZ2*(-4856*CHd[1, 1] + 197184*CHd[2, 2] - 4856*CHd[3, 3] + 
          2384*CHe[1, 1] + 2384*CHe[2, 2] + 2384*CHe[3, 3] + 
          2384*CHl1[1, 1] + 2384*CHl1[2, 2] + 2384*CHl1[3, 3] - 
          22663*CHl3[1, 1] - 22663*CHl3[2, 2] + 4656*CHl3[3, 3] + 
          25610*CHq1[1, 1] + 15097*CHq1[2, 2] - 4130*CHq1[3, 3] + 
          13758*CHq3[1, 1] - 53239*CHq3[2, 2] - 4130*CHq3[3, 3] + 
          9712*CHu[1, 1] + 9712*CHu[2, 2])) + 
      MW2*MZ2^7*(MH2*(1334*CHd[1, 1] - 22088*CHd[2, 2] + 1334*CHd[3, 3] + 
          2156*CHl3[1, 1] + 2156*CHl3[2, 2] - 1334*CHq1[1, 1] - 
          4029*CHq1[2, 2] + 803*CHq1[3, 3] + 2940*CHq3[1, 1] + 
          245*CHq3[2, 2] + 803*CHq3[3, 3] - 2668*CHu[1, 1] - 
          2668*CHu[2, 2]) + 2*MZ2*(-12764*CHd[1, 1] + 155956*CHd[2, 2] - 
          12764*CHd[3, 3] + 4312*CHe[1, 1] + 4312*CHe[2, 2] + 
          4312*CHe[3, 3] + 4312*CHl1[1, 1] + 4312*CHl1[2, 2] + 
          4312*CHl1[3, 3] + 5081*CHl3[1, 1] + 5081*CHl3[2, 2] - 
          4312*CHl3[3, 3] + 21584*CHq1[1, 1] - 84826*CHq1[2, 2] - 
          1454*CHq1[3, 3] - 12732*CHq3[1, 1] - 90330*CHq3[2, 2] - 
          1454*CHq3[3, 3] + 25528*CHu[1, 1] + 25528*CHu[2, 2])) + 
      4*MW2^3*MZ2^5*(2*MH2*(383*CHd[1, 1] - 5246*CHd[2, 2] + 383*CHd[3, 3] + 
          880*CHl3[1, 1] + 880*CHl3[2, 2] - 383*CHq1[1, 1] - 
          9048*CHq1[2, 2] + 425*CHq1[3, 3] + 1233*CHq3[1, 1] - 
          7432*CHq3[2, 2] + 425*CHq3[3, 3] - 766*CHu[1, 1] - 766*CHu[2, 2]) + 
        MZ2*(-14262*CHd[1, 1] + 427434*CHd[2, 2] - 14262*CHd[3, 3] + 
          14028*CHe[1, 1] + 14028*CHe[2, 2] + 14028*CHe[3, 3] + 
          14028*CHl1[1, 1] + 14028*CHl1[2, 2] + 14028*CHl1[3, 3] + 
          10396*CHl3[1, 1] + 10396*CHl3[2, 2] - 52*CHl3[3, 3] + 
          50136*CHq1[1, 1] - 121773*CHq1[2, 2] - 18186*CHq1[3, 3] - 
          6176*CHq3[1, 1] - 245097*CHq3[2, 2] - 18186*CHq3[3, 3] + 
          28524*CHu[1, 1] + 28524*CHu[2, 2])) - 2*MW2^2*MZ2^6*
       (2*MH2*(433*CHd[1, 1] - 10984*CHd[2, 2] + 433*CHd[3, 3] + 
          1747*CHl3[1, 1] + 1747*CHl3[2, 2] - 433*CHq1[1, 1] - 
          8469*CHq1[2, 2] + 592*CHq1[3, 3] + 1617*CHq3[1, 1] - 
          6419*CHq3[2, 2] + 592*CHq3[3, 3] - 866*CHu[1, 1] - 866*CHu[2, 2]) + 
        MZ2*(-28240*CHd[1, 1] + 497392*CHd[2, 2] - 28240*CHd[3, 3] + 
          18288*CHe[1, 1] + 18288*CHe[2, 2] + 18288*CHe[3, 3] + 
          18288*CHl1[1, 1] + 18288*CHl1[2, 2] + 18288*CHl1[3, 3] + 
          26643*CHl3[1, 1] + 26643*CHl3[2, 2] - 9664*CHl3[3, 3] + 
          63616*CHq1[1, 1] - 227424*CHq1[2, 2] - 22474*CHq1[3, 3] - 
          31996*CHq3[1, 1] - 320488*CHq3[2, 2] - 22474*CHq3[3, 3] + 
          56480*CHu[1, 1] + 56480*CHu[2, 2]))))/
    (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (2*MW2*(MW2 + MZ2)^2*(5632*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + MZ2^6*(120*CHd[1, 1] - 468*CHd[2, 2] + 
          120*CHd[3, 3] - 245*CHl3[1, 1] - 245*CHl3[2, 2] - 120*CHq1[1, 1] + 
          174*CHq1[2, 2] + 1410*CHq1[3, 3] + 294*CHq3[2, 2] + 
          430*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) - 
        6*MW2*MZ2^5*(76*CHd[1, 1] - 402*CHd[2, 2] + 76*CHd[3, 3] - 
          191*CHl3[1, 1] - 191*CHl3[2, 2] - 76*CHq1[1, 1] + 16*CHq1[2, 2] + 
          893*CHq1[3, 3] + 60*CHq3[1, 1] + 152*CHq3[2, 2] + 1109*CHq3[3, 3] - 
          152*CHu[1, 1] - 152*CHu[2, 2]) + 32*MW2^3*MZ2^3*
         (30*CHd[1, 1] - 225*CHd[2, 2] + 30*CHd[3, 3] - 55*CHl3[1, 1] - 
          55*CHl3[2, 2] - 30*CHq1[1, 1] + 30*CHq1[2, 2] - 417*CHq1[3, 3] + 
          54*CHq3[1, 1] + 114*CHq3[2, 2] - 553*CHq3[3, 3] - 60*CHu[1, 1] - 
          60*CHu[2, 2]) - 24*MW2^2*MZ2^4*(10*CHd[1, 1] + 45*CHd[2, 2] + 
          10*CHd[3, 3] + 23*CHl3[1, 1] + 23*CHl3[2, 2] - 10*CHq1[1, 1] + 
          115*CHq1[2, 2] - 490*CHq1[3, 3] - 42*CHq3[1, 1] + 83*CHq3[2, 2] - 
          564*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
        192*MW2^4*MZ2^2*(10*CHd[1, 1] - 69*CHd[2, 2] + 10*CHd[3, 3] - 
          35*CHl3[1, 1] - 35*CHl3[2, 2] - 10*CHq1[1, 1] - 23*CHq1[2, 2] - 
          58*CHq1[3, 3] + 6*CHq3[1, 1] - 7*CHq3[2, 2] - 34*CHq3[3, 3] - 
          20*CHu[1, 1] - 20*CHu[2, 2]) + 384*MW2^5*MZ2*
         (4*CHd[1, 1] - 18*CHd[2, 2] + 4*CHd[3, 3] - 19*CHl3[1, 1] - 
          19*CHl3[2, 2] - 4*CHq1[1, 1] - 26*CHq1[2, 2] - 7*CHq1[3, 3] + 
          12*CHq3[1, 1] - 10*CHq3[2, 2] + 9*CHq3[3, 3] - 8*CHu[1, 1] - 
          8*CHu[2, 2])) + MT2^2*MZ2*(MZ2^6*(120*CHd[1, 1] - 468*CHd[2, 2] + 
          120*CHd[3, 3] - 245*CHl3[1, 1] - 245*CHl3[2, 2] - 120*CHq1[1, 1] + 
          174*CHq1[2, 2] + 1410*CHq1[3, 3] + 294*CHq3[2, 2] + 
          430*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) - 
        12*MW2^2*MZ2^4*(32*CHd[1, 1] + 360*CHd[2, 2] + 32*CHd[3, 3] + 
          129*CHl3[1, 1] + 129*CHl3[2, 2] - 32*CHq1[1, 1] + 530*CHq1[2, 2] - 
          1977*CHq1[3, 3] - 264*CHq3[1, 1] + 298*CHq3[2, 2] - 
          2457*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2] - 83*CHu[3, 3]) + 
        2816*MW2^6*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) + 384*MW2^5*MZ2*(10*CHd[1, 1] - 
          45*CHd[2, 2] + 10*CHd[3, 3] - 42*CHl3[1, 1] - 42*CHl3[2, 2] - 
          10*CHq1[1, 1] - 65*CHq1[2, 2] - 57*CHq1[3, 3] + 30*CHq3[1, 1] - 
          25*CHq3[2, 2] + 51*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2] + 
          23*CHu[3, 3]) - 192*MW2^4*MZ2^2*(22*CHd[1, 1] - 159*CHd[2, 2] + 
          22*CHd[3, 3] - 76*CHl3[1, 1] - 76*CHl3[2, 2] - 22*CHq1[1, 1] - 
          38*CHq1[2, 2] - 207*CHq1[3, 3] + 6*CHq3[1, 1] - 10*CHq3[2, 2] - 
          19*CHq3[3, 3] - 44*CHu[1, 1] - 44*CHu[2, 2] + 41*CHu[3, 3]) + 
        16*MW2^3*MZ2^3*(114*CHd[1, 1] - 855*CHd[2, 2] + 114*CHd[3, 3] - 
          152*CHl3[1, 1] - 152*CHl3[2, 2] - 114*CHq1[1, 1] + 195*CHq1[2, 2] - 
          2172*CHq1[3, 3] + 270*CHq3[1, 1] + 579*CHq3[2, 2] - 
          2276*CHq3[3, 3] - 228*CHu[1, 1] - 228*CHu[2, 2] + 42*CHu[3, 3]) - 
        6*MW2*MZ2^5*(196*CHd[1, 1] - 870*CHd[2, 2] + 196*CHd[3, 3] - 
          436*CHl3[1, 1] - 436*CHl3[2, 2] - 196*CHq1[1, 1] + 190*CHq1[2, 2] + 
          1323*CHq1[3, 3] + 60*CHq3[1, 1] + 446*CHq3[2, 2] + 
          2519*CHq3[3, 3] - 392*CHu[1, 1] - 392*CHu[2, 2] + 245*CHu[3, 3])) + 
      MT2^3*(5632*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        384*MW2^5*MZ2*(4*CHd[1, 1] - 18*CHd[2, 2] + 4*CHd[3, 3] - 
          30*CHl3[1, 1] - 30*CHl3[2, 2] - 4*CHq1[1, 1] - 26*CHq1[2, 2] - 
          18*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 42*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2] + 11*CHu[3, 3]) - 
        24*MW2^2*MZ2^4*(28*CHd[1, 1] - 90*CHd[2, 2] + 28*CHd[3, 3] + 
          9*CHl3[1, 1] + 9*CHl3[2, 2] - 28*CHq1[1, 1] + 160*CHq1[2, 2] - 
          936*CHq1[3, 3] + 12*CHq3[1, 1] + 200*CHq3[2, 2] - 954*CHq3[3, 3] - 
          56*CHu[1, 1] - 56*CHu[2, 2] + 14*CHu[3, 3]) - 
        192*MW2^4*MZ2^2*(16*CHd[1, 1] - 96*CHd[2, 2] + 16*CHd[3, 3] - 
          58*CHl3[1, 1] - 58*CHl3[2, 2] - 16*CHq1[1, 1] - 62*CHq1[2, 2] - 
          108*CHq1[3, 3] + 24*CHq3[1, 1] - 22*CHq3[2, 2] + 8*CHq3[3, 3] - 
          32*CHu[1, 1] - 32*CHu[2, 2] + 23*CHu[3, 3]) - 
        6*MW2*MZ2^5*(64*CHd[1, 1] - 672*CHd[2, 2] + 64*CHd[3, 3] - 
          274*CHl3[1, 1] - 274*CHl3[2, 2] - 64*CHq1[1, 1] - 284*CHq1[2, 2] + 
          1890*CHq1[3, 3] + 240*CHq3[1, 1] + 20*CHq3[2, 2] + 
          2438*CHq3[3, 3] - 128*CHu[1, 1] - 128*CHu[2, 2] + 83*CHu[3, 3]) + 
        32*MW2^3*MZ2^3*(66*CHd[1, 1] - 495*CHd[2, 2] + 66*CHd[3, 3] - 
          178*CHl3[1, 1] - 178*CHl3[2, 2] - 66*CHq1[1, 1] - 15*CHq1[2, 2] - 
          864*CHq1[3, 3] + 54*CHq3[1, 1] + 105*CHq3[2, 2] - 508*CHq3[3, 3] - 
          132*CHu[1, 1] - 132*CHu[2, 2] + 123*CHu[3, 3]) + 
        MZ2^6*(480*CHd[1, 1] - 1872*CHd[2, 2] + 480*CHd[3, 3] - 
          980*CHl3[1, 1] - 980*CHl3[2, 2] - 480*CHq1[1, 1] + 696*CHq1[2, 2] + 
          2700*CHq1[3, 3] + 1176*CHq3[2, 2] + 4660*CHq3[3, 3] - 
          960*CHu[1, 1] - 960*CHu[2, 2] + 735*CHu[3, 3])) - 
      MT2*MW2*(16896*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MZ2^7*(-240*CHd[1, 1] + 936*CHd[2, 2] - 240*CHd[3, 3] + 
          490*CHl3[1, 1] + 490*CHl3[2, 2] + 240*CHq1[1, 1] - 348*CHq1[2, 2] + 
          120*CHq1[3, 3] - 588*CHq3[2, 2] - 3800*CHq3[3, 3] + 480*CHu[1, 1] + 
          480*CHu[2, 2] - 735*CHu[3, 3]) - 6*MW2^2*MZ2^5*
         (176*CHd[1, 1] + 504*CHd[2, 2] + 176*CHd[3, 3] - 194*CHl3[1, 1] - 
          194*CHl3[2, 2] - 176*CHq1[1, 1] + 908*CHq1[2, 2] + 
          1330*CHq1[3, 3] - 768*CHq3[1, 1] + 316*CHq3[2, 2] + 
          606*CHq3[3, 3] - 352*CHu[1, 1] - 352*CHu[2, 2] - 195*CHu[3, 3]) - 
        3*MW2*MZ2^6*(352*CHd[1, 1] - 528*CHd[2, 2] + 352*CHd[3, 3] - 
          432*CHl3[1, 1] - 432*CHl3[2, 2] - 352*CHq1[1, 1] + 
          1264*CHq1[2, 2] - 1396*CHq1[3, 3] - 480*CHq3[1, 1] + 
          1136*CHq3[2, 2] + 100*CHq3[3, 3] - 704*CHu[1, 1] - 704*CHu[2, 2] - 
          87*CHu[3, 3]) + 128*MW2^6*MZ2*(36*CHd[1, 1] - 162*CHd[2, 2] + 
          36*CHd[3, 3] - 50*CHl3[1, 1] - 50*CHl3[2, 2] - 36*CHq1[1, 1] - 
          234*CHq1[2, 2] - 30*CHq1[3, 3] + 108*CHq3[1, 1] - 90*CHq3[2, 2] - 
          194*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2] - 33*CHu[3, 3]) - 
        192*MW2^5*MZ2^2*(8*CHd[1, 1] - 108*CHd[2, 2] + 8*CHd[3, 3] - 
          50*CHl3[1, 1] - 50*CHl3[2, 2] - 8*CHq1[1, 1] + 74*CHq1[2, 2] - 
          140*CHq1[3, 3] - 48*CHq3[1, 1] + 34*CHq3[2, 2] - 48*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2] + 21*CHu[3, 3]) + 
        96*MW2^4*MZ2^3*(2*CHd[1, 1] + 33*CHd[2, 2] + 2*CHd[3, 3] + 
          34*CHl3[1, 1] + 34*CHl3[2, 2] - 2*CHq1[1, 1] - 19*CHq1[2, 2] - 
          236*CHq1[3, 3] + 102*CHq3[1, 1] + 85*CHq3[2, 2] - 264*CHq3[3, 3] - 
          4*CHu[1, 1] - 4*CHu[2, 2] + 51*CHu[3, 3]) - 
        8*MW2^3*MZ2^4*(84*CHd[1, 1] + 450*CHd[2, 2] + 84*CHd[3, 3] - 
          295*CHl3[1, 1] - 295*CHl3[2, 2] - 84*CHq1[1, 1] + 300*CHq1[2, 2] - 
          3312*CHq1[3, 3] - 972*CHq3[1, 1] - 588*CHq3[2, 2] + 
          878*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2] + 942*CHu[3, 3]))))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*
     (-2*MW2*(11264*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        768*MW2^6*MZ2*(4*CHd[1, 1] - 18*CHd[2, 2] + 4*CHd[3, 3] + 
          3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq1[1, 1] - 26*CHq1[2, 2] - 
          7*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] - 35*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2]) - 2*MW2*MZ2^6*(3892*CHd[1, 1] - 
          20830*CHd[2, 2] + 3892*CHd[3, 3] - 8202*CHl3[1, 1] - 
          8202*CHl3[2, 2] - 3892*CHq1[1, 1] + 28314*CHq1[2, 2] + 
          4115*CHq1[3, 3] - 2196*CHq3[1, 1] + 30010*CHq3[2, 2] + 
          5999*CHq3[3, 3] - 7784*CHu[1, 1] - 7784*CHu[2, 2] - 
          13976*CHu[3, 3]) + MZ2^7*(1318*CHd[1, 1] - 4660*CHd[2, 2] + 
          1318*CHd[3, 3] - 2891*CHl3[1, 1] - 2891*CHl3[2, 2] - 
          1318*CHq1[1, 1] + 8874*CHq1[2, 2] + 7328*CHq1[3, 3] - 
          1470*CHq3[1, 1] + 8722*CHq3[2, 2] - 4236*CHq3[3, 3] - 
          2636*CHu[1, 1] - 2636*CHu[2, 2] - 8624*CHu[3, 3]) + 
        4*MW2^2*MZ2^5*(3016*CHd[1, 1] - 33484*CHd[2, 2] + 3016*CHd[3, 3] - 
          5225*CHl3[1, 1] - 5225*CHl3[2, 2] - 3016*CHq1[1, 1] + 
          26634*CHq1[2, 2] + 1013*CHq1[3, 3] + 1200*CHq3[1, 1] + 
          30850*CHq3[2, 2] + 9153*CHq3[3, 3] - 6032*CHu[1, 1] - 
          6032*CHu[2, 2] - 7040*CHu[3, 3]) - 128*MW2^5*MZ2^2*
         (38*CHd[1, 1] - 485*CHd[2, 2] + 38*CHd[3, 3] + 242*CHl3[1, 1] + 
          242*CHl3[2, 2] - 38*CHq1[1, 1] - 363*CHq1[2, 2] + 109*CHq1[3, 3] + 
          42*CHq3[1, 1] - 283*CHq3[2, 2] - 315*CHq3[3, 3] - 76*CHu[1, 1] - 
          76*CHu[2, 2] + 176*CHu[3, 3]) - 16*MW2^3*MZ2^4*
         (622*CHd[1, 1] - 12835*CHd[2, 2] + 622*CHd[3, 3] + 127*CHl3[1, 1] + 
          127*CHl3[2, 2] - 622*CHq1[1, 1] + 5421*CHq1[2, 2] - 
          364*CHq1[3, 3] - 246*CHq3[1, 1] + 5797*CHq3[2, 2] + 
          2454*CHq3[3, 3] - 1244*CHu[1, 1] - 1244*CHu[2, 2] + 
          568*CHu[3, 3]) + 64*MW2^4*MZ2^3*(134*CHd[1, 1] - 2600*CHd[2, 2] + 
          134*CHd[3, 3] + 628*CHl3[1, 1] + 628*CHl3[2, 2] - 134*CHq1[1, 1] - 
          243*CHq1[2, 2] + 139*CHq1[3, 3] + 54*CHq3[1, 1] - 55*CHq3[2, 2] - 
          421*CHq3[3, 3] - 268*CHu[1, 1] - 268*CHu[2, 2] + 632*CHu[3, 3])) + 
      2*MT2^2*(5632*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        384*MW2^5*MZ2*(4*CHd[1, 1] - 18*CHd[2, 2] + 4*CHd[3, 3] - 
          30*CHl3[1, 1] - 30*CHl3[2, 2] - 4*CHq1[1, 1] - 26*CHq1[2, 2] - 
          18*CHq1[3, 3] + 12*CHq3[1, 1] - 10*CHq3[2, 2] + 42*CHq3[3, 3] - 
          8*CHu[1, 1] - 8*CHu[2, 2] + 11*CHu[3, 3]) - 
        24*MW2^2*MZ2^4*(28*CHd[1, 1] - 90*CHd[2, 2] + 28*CHd[3, 3] + 
          9*CHl3[1, 1] + 9*CHl3[2, 2] - 28*CHq1[1, 1] + 160*CHq1[2, 2] - 
          936*CHq1[3, 3] + 12*CHq3[1, 1] + 200*CHq3[2, 2] - 954*CHq3[3, 3] - 
          56*CHu[1, 1] - 56*CHu[2, 2] + 14*CHu[3, 3]) - 
        192*MW2^4*MZ2^2*(16*CHd[1, 1] - 96*CHd[2, 2] + 16*CHd[3, 3] - 
          58*CHl3[1, 1] - 58*CHl3[2, 2] - 16*CHq1[1, 1] - 62*CHq1[2, 2] - 
          108*CHq1[3, 3] + 24*CHq3[1, 1] - 22*CHq3[2, 2] + 8*CHq3[3, 3] - 
          32*CHu[1, 1] - 32*CHu[2, 2] + 23*CHu[3, 3]) - 
        6*MW2*MZ2^5*(64*CHd[1, 1] - 672*CHd[2, 2] + 64*CHd[3, 3] - 
          274*CHl3[1, 1] - 274*CHl3[2, 2] - 64*CHq1[1, 1] - 284*CHq1[2, 2] + 
          1890*CHq1[3, 3] + 240*CHq3[1, 1] + 20*CHq3[2, 2] + 
          2438*CHq3[3, 3] - 128*CHu[1, 1] - 128*CHu[2, 2] + 83*CHu[3, 3]) + 
        32*MW2^3*MZ2^3*(66*CHd[1, 1] - 495*CHd[2, 2] + 66*CHd[3, 3] - 
          178*CHl3[1, 1] - 178*CHl3[2, 2] - 66*CHq1[1, 1] - 15*CHq1[2, 2] - 
          864*CHq1[3, 3] + 54*CHq3[1, 1] + 105*CHq3[2, 2] - 508*CHq3[3, 3] - 
          132*CHu[1, 1] - 132*CHu[2, 2] + 123*CHu[3, 3]) + 
        MZ2^6*(480*CHd[1, 1] - 1872*CHd[2, 2] + 480*CHd[3, 3] - 
          980*CHl3[1, 1] - 980*CHl3[2, 2] - 480*CHq1[1, 1] + 696*CHq1[2, 2] + 
          2700*CHq1[3, 3] + 1176*CHq3[2, 2] + 4660*CHq3[3, 3] - 
          960*CHu[1, 1] - 960*CHu[2, 2] + 735*CHu[3, 3])) + 
      MT2*(11264*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        16*MW2^3*MZ2^4*(5968*CHd[1, 1] - 84298*CHd[2, 2] + 5968*CHd[3, 3] - 
          7401*CHl3[1, 1] - 7401*CHl3[2, 2] - 5968*CHq1[1, 1] + 
          53616*CHq1[2, 2] - 9364*CHq1[3, 3] + 1200*CHq3[1, 1] + 
          60784*CHq3[2, 2] + 6926*CHq3[3, 3] - 11936*CHu[1, 1] - 
          11936*CHu[2, 2] - 2360*CHu[3, 3]) + 64*MW2^4*MZ2^3*
         (1492*CHd[1, 1] - 26479*CHd[2, 2] + 1492*CHd[3, 3] + 
          1230*CHl3[1, 1] + 1230*CHl3[2, 2] - 1492*CHq1[1, 1] + 
          4545*CHq1[2, 2] + 1064*CHq1[3, 3] + 132*CHq3[1, 1] + 
          6169*CHq3[2, 2] - 2728*CHq3[3, 3] - 2984*CHu[1, 1] - 
          2984*CHu[2, 2] - 2144*CHu[3, 3]) - 256*MW2^5*MZ2^2*
         (293*CHd[1, 1] - 4022*CHd[2, 2] + 293*CHd[3, 3] + 791*CHl3[1, 1] + 
          791*CHl3[2, 2] - 293*CHq1[1, 1] - 1605*CHq1[2, 2] + 
          940*CHq1[3, 3] + 315*CHq3[1, 1] - 997*CHq3[2, 2] - 
          1044*CHq3[3, 3] - 586*CHu[1, 1] - 586*CHu[2, 2] - 211*CHu[3, 3]) + 
        256*MW2^6*MZ2*(100*CHd[1, 1] - 934*CHd[2, 2] + 100*CHd[3, 3] + 
          350*CHl3[1, 1] + 350*CHl3[2, 2] - 100*CHq1[1, 1] - 
          1134*CHq1[2, 2] + 452*CHq1[3, 3] + 300*CHq3[1, 1] - 
          734*CHq3[2, 2] - 380*CHq3[3, 3] - 200*CHu[1, 1] - 200*CHu[2, 2] + 
          319*CHu[3, 3]) + MZ2^7*(480*CHd[1, 1] - 1872*CHd[2, 2] + 
          480*CHd[3, 3] - 980*CHl3[1, 1] - 980*CHl3[2, 2] - 480*CHq1[1, 1] + 
          696*CHq1[2, 2] + 2700*CHq1[3, 3] + 1176*CHq3[2, 2] + 
          4660*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2] + 735*CHu[3, 3]) - 
        4*MW2*MZ2^6*(5485*CHd[1, 1] - 19384*CHd[2, 2] + 5485*CHd[3, 3] - 
          12514*CHl3[1, 1] - 12514*CHl3[2, 2] - 5485*CHq1[1, 1] + 
          45684*CHq1[2, 2] - 18994*CHq1[3, 3] - 7725*CHq3[1, 1] + 
          43444*CHq3[2, 2] + 13972*CHq3[3, 3] - 10970*CHu[1, 1] - 
          10970*CHu[2, 2] + 11272*CHu[3, 3]) + 4*MW2^2*MZ2^5*
         (18932*CHd[1, 1] - 134936*CHd[2, 2] + 18932*CHd[3, 3] - 
          34930*CHl3[1, 1] - 34930*CHl3[2, 2] - 18932*CHq1[1, 1] + 
          159540*CHq1[2, 2] - 48020*CHq1[3, 3] - 3348*CHq3[1, 1] + 
          175124*CHq3[2, 2] + 37332*CHq3[3, 3] - 37864*CHu[1, 1] - 
          37864*CHu[2, 2] + 15701*CHu[3, 3]))))/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*
     (-2*MT2^3*(2816*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^6*(-2994*CHd[1, 1] + 10236*CHd[2, 2] - 2994*CHd[3, 3] + 
          6713*CHl3[1, 1] + 6713*CHl3[2, 2] + 2994*CHq1[1, 1] - 
          25230*CHq1[2, 2] + 2967*CHq1[3, 3] + 4410*CHq3[1, 1] - 
          23814*CHq3[2, 2] - 10459*CHq3[3, 3] + 5988*CHu[1, 1] + 
          5988*CHu[2, 2] - 735*CHu[3, 3]) + 16*MW2^3*MZ2^3*
         (510*CHd[1, 1] - 8283*CHd[2, 2] + 510*CHd[3, 3] + 908*CHl3[1, 1] + 
          908*CHl3[2, 2] - 510*CHq1[1, 1] - 573*CHq1[2, 2] - 492*CHq1[3, 3] + 
          18*CHq3[1, 1] - 45*CHq3[2, 2] - 2308*CHq3[3, 3] - 1020*CHu[1, 1] - 
          1020*CHu[2, 2] - 246*CHu[3, 3]) - 12*MW2^2*MZ2^4*
         (592*CHd[1, 1] - 11364*CHd[2, 2] + 592*CHd[3, 3] - 515*CHl3[1, 1] - 
          515*CHl3[2, 2] - 592*CHq1[1, 1] + 5542*CHq1[2, 2] - 
          264*CHq1[3, 3] + 120*CHq3[1, 1] + 6254*CHq3[2, 2] + 
          766*CHq3[3, 3] - 1184*CHu[1, 1] - 1184*CHu[2, 2] - 28*CHu[3, 3]) - 
        192*MW2^4*MZ2^2*(24*CHd[1, 1] - 241*CHd[2, 2] + 24*CHd[3, 3] + 
          82*CHl3[1, 1] + 82*CHl3[2, 2] - 24*CHq1[1, 1] - 256*CHq1[2, 2] - 
          5*CHq1[3, 3] + 60*CHq3[1, 1] - 172*CHq3[2, 2] - 169*CHq3[3, 3] - 
          48*CHu[1, 1] - 48*CHu[2, 2] - 23*CHu[3, 3]) + 
        384*MW2^5*MZ2*(2*CHd[1, 1] - 9*CHd[2, 2] + 2*CHd[3, 3] - 
          4*CHl3[1, 1] - 4*CHl3[2, 2] - 2*CHq1[1, 1] - 13*CHq1[2, 2] - 
          9*CHq1[3, 3] + 6*CHq3[1, 1] - 5*CHq3[2, 2] - CHq3[3, 3] - 
          4*CHu[1, 1] - 4*CHu[2, 2] - 11*CHu[3, 3]) + 
        6*MW2*MZ2^5*(1368*CHd[1, 1] - 11102*CHd[2, 2] + 1368*CHd[3, 3] - 
          2362*CHl3[1, 1] - 2362*CHl3[2, 2] - 1368*CHq1[1, 1] + 
          11482*CHq1[2, 2] - 469*CHq1[3, 3] + 264*CHq3[1, 1] + 
          13114*CHq3[2, 2] + 4255*CHq3[3, 3] - 2736*CHu[1, 1] - 
          2736*CHu[2, 2] + 83*CHu[3, 3])) - 
      2*MW2^2*(5632*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(3930*CHd[1, 1] - 36936*CHd[2, 2] + 3930*CHd[3, 3] + 
          980*CHl3[1, 1] + 980*CHl3[2, 2] - 3930*CHq1[1, 1] + 
          16503*CHq1[2, 2] - 7845*CHq1[3, 3] + 20433*CHq3[2, 2] - 
          3925*CHq3[3, 3] - 7860*CHu[1, 1] - 7860*CHu[2, 2]) + 
        8*MW2^3*MZ2^4*(52*CHd[1, 1] + 1040*CHd[2, 2] + 52*CHd[3, 3] - 
          6607*CHl3[1, 1] - 6607*CHl3[2, 2] - 52*CHq1[1, 1] + 
          70938*CHq1[2, 2] - 10576*CHq1[3, 3] - 6108*CHq3[1, 1] + 
          64882*CHq3[2, 2] + 3094*CHq3[3, 3] - 104*CHu[1, 1] - 
          104*CHu[2, 2] - 7040*CHu[3, 3]) - 256*MW2^6*MZ2*
         (38*CHd[1, 1] - 413*CHd[2, 2] + 38*CHd[3, 3] + 144*CHl3[1, 1] + 
          144*CHl3[2, 2] - 38*CHq1[1, 1] - 489*CHq1[2, 2] + 280*CHq1[3, 3] + 
          114*CHq3[1, 1] - 337*CHq3[2, 2] - 74*CHq3[3, 3] - 76*CHu[1, 1] - 
          76*CHu[2, 2] + 176*CHu[3, 3]) - 32*MW2^4*MZ2^3*
         (334*CHd[1, 1] - 10741*CHd[2, 2] + 334*CHd[3, 3] + 356*CHl3[1, 1] + 
          356*CHl3[2, 2] - 334*CHq1[1, 1] + 12663*CHq1[2, 2] - 
          2824*CHq1[3, 3] - 1866*CHq3[1, 1] + 11131*CHq3[2, 2] - 
          1244*CHq3[3, 3] - 668*CHu[1, 1] - 668*CHu[2, 2] + 568*CHu[3, 3]) + 
        128*MW2^5*MZ2^2*(179*CHd[1, 1] - 2711*CHd[2, 2] + 179*CHd[3, 3] + 
          602*CHl3[1, 1] + 602*CHl3[2, 2] - 179*CHq1[1, 1] - 264*CHq1[2, 2] - 
          89*CHq1[3, 3] + 45*CHq3[1, 1] - 40*CHq3[2, 2] - 639*CHq3[3, 3] - 
          358*CHu[1, 1] - 358*CHu[2, 2] + 632*CHu[3, 3]) + 
        8*MW2^2*MZ2^5*(376*CHd[1, 1] - 29947*CHd[2, 2] + 376*CHd[3, 3] + 
          6847*CHl3[1, 1] + 6847*CHl3[2, 2] - 376*CHq1[1, 1] - 
          37527*CHq1[2, 2] + 3215*CHq1[3, 3] + 6156*CHq3[1, 1] - 
          30995*CHq3[2, 2] - 3816*CHq3[3, 3] - 752*CHu[1, 1] - 
          752*CHu[2, 2] + 6988*CHu[3, 3]) - 2*MW2*MZ2^6*
         (4925*CHd[1, 1] - 82880*CHd[2, 2] + 4925*CHd[3, 3] + 
          7731*CHl3[1, 1] + 7731*CHl3[2, 2] - 4925*CHq1[1, 1] - 
          20484*CHq1[2, 2] - 1409*CHq1[3, 3] + 11775*CHq3[1, 1] - 
          3784*CHq3[2, 2] - 3413*CHq3[3, 3] - 9850*CHu[1, 1] - 
          9850*CHu[2, 2] + 8624*CHu[3, 3])) + 
      2*MT2*MW2*(8448*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        3*MZ2^7*(2820*CHd[1, 1] - 25404*CHd[2, 2] + 2820*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] - 2820*CHq1[1, 1] + 
          11292*CHq1[2, 2] - 2880*CHq1[3, 3] + 14112*CHq3[2, 2] - 
          430*CHq3[3, 3] - 5640*CHu[1, 1] - 5640*CHu[2, 2]) + 
        MW2*MZ2^6*(-15386*CHd[1, 1] + 319304*CHd[2, 2] - 15386*CHd[3, 3] - 
          39257*CHl3[1, 1] - 39257*CHl3[2, 2] + 15386*CHq1[1, 1] + 
          111906*CHq1[2, 2] - 3871*CHq1[3, 3] - 53310*CHq3[1, 1] + 
          43210*CHq3[2, 2] + 22803*CHq3[3, 3] + 30772*CHu[1, 1] + 
          30772*CHu[2, 2] - 33761*CHu[3, 3]) + 4*MW2^3*MZ2^4*
         (2104*CHd[1, 1] - 30832*CHd[2, 2] + 2104*CHd[3, 3] - 
          29333*CHl3[1, 1] - 29333*CHl3[2, 2] - 2104*CHq1[1, 1] + 
          298878*CHq1[2, 2] - 33856*CHq1[3, 3] - 25152*CHq3[1, 1] + 
          275830*CHq3[2, 2] + 22698*CHq3[3, 3] - 4208*CHu[1, 1] - 
          4208*CHu[2, 2] - 28244*CHu[3, 3]) - 128*MW2^6*MZ2*
         (158*CHd[1, 1] - 1679*CHd[2, 2] + 158*CHd[3, 3] + 674*CHl3[1, 1] + 
          674*CHl3[2, 2] - 158*CHq1[1, 1] - 1995*CHq1[2, 2] + 
          1093*CHq1[3, 3] + 474*CHq3[1, 1] - 1363*CHq3[2, 2] - 
          519*CHq3[3, 3] - 316*CHu[1, 1] - 316*CHu[2, 2] + 671*CHu[3, 3]) - 
        16*MW2^4*MZ2^3*(1726*CHd[1, 1] - 49987*CHd[2, 2] + 1726*CHd[3, 3] + 
          2692*CHl3[1, 1] + 2692*CHl3[2, 2] - 1726*CHq1[1, 1] + 
          49599*CHq1[2, 2] - 8788*CHq1[3, 3] - 7086*CHq3[1, 1] + 
          44239*CHq3[2, 2] - 6108*CHq3[3, 3] - 3452*CHu[1, 1] - 
          3452*CHu[2, 2] + 2026*CHu[3, 3]) + 64*MW2^5*MZ2^2*
         (728*CHd[1, 1] - 11297*CHd[2, 2] + 728*CHd[3, 3] + 2774*CHl3[1, 1] + 
          2774*CHl3[2, 2] - 728*CHq1[1, 1] - 1434*CHq1[2, 2] + 
          229*CHq1[3, 3] + 180*CHq3[1, 1] - 526*CHq3[2, 2] - 
          2967*CHq3[3, 3] - 1456*CHu[1, 1] - 1456*CHu[2, 2] + 
          2459*CHu[3, 3]) + 2*MW2^2*MZ2^5*(-1336*CHd[1, 1] - 
          200870*CHd[2, 2] - 1336*CHd[3, 3] + 62972*CHl3[1, 1] + 
          62972*CHl3[2, 2] + 1336*CHq1[1, 1] - 332562*CHq1[2, 2] + 
          24127*CHq1[3, 3] + 45576*CHq3[1, 1] - 288322*CHq3[2, 2] - 
          47841*CHq3[3, 3] + 2672*CHu[1, 1] + 2672*CHu[2, 2] + 
          55655*CHu[3, 3])) + MT2^2*MZ2*
       (MZ2^6*(-8700*CHd[1, 1] + 77148*CHd[2, 2] - 8700*CHd[3, 3] - 
          245*CHl3[1, 1] - 245*CHl3[2, 2] + 8700*CHq1[1, 1] - 
          34224*CHq1[2, 2] + 5820*CHq1[3, 3] - 42924*CHq3[2, 2] + 
          430*CHq3[3, 3] + 17400*CHu[1, 1] + 17400*CHu[2, 2]) + 
        4*MW2^2*MZ2^4*(6872*CHd[1, 1] + 49396*CHd[2, 2] + 6872*CHd[3, 3] - 
          42337*CHl3[1, 1] - 42337*CHl3[2, 2] - 6872*CHq1[1, 1] + 
          217530*CHq1[2, 2] - 13574*CHq1[3, 3] - 21024*CHq3[1, 1] + 
          203378*CHq3[2, 2] + 43776*CHq3[3, 3] - 13744*CHu[1, 1] - 
          13744*CHu[2, 2] - 27454*CHu[3, 3]) - 16*MW2^3*MZ2^3*
         (1870*CHd[1, 1] - 33367*CHd[2, 2] + 1870*CHd[3, 3] - 
          8628*CHl3[1, 1] - 8628*CHl3[2, 2] - 1870*CHq1[1, 1] + 
          87039*CHq1[2, 2] - 8134*CHq1[3, 3] - 6126*CHq3[1, 1] + 
          82783*CHq3[2, 2] + 7610*CHq3[3, 3] - 3740*CHu[1, 1] - 
          3740*CHu[2, 2] - 7124*CHu[3, 3]) + 2816*MW2^6*
         (8*CHd[1, 1] - 80*CHd[2, 2] + 8*CHd[3, 3] + 31*CHl3[1, 1] + 
          31*CHl3[2, 2] - 8*CHq1[1, 1] - 96*CHq1[2, 2] + 46*CHq1[3, 3] + 
          24*CHq3[1, 1] - 64*CHq3[2, 2] - 28*CHq3[3, 3] - 16*CHu[1, 1] - 
          16*CHu[2, 2] + 26*CHu[3, 3]) - 128*MW2^5*MZ2*(460*CHd[1, 1] - 
          6679*CHd[2, 2] + 460*CHd[3, 3] + 1780*CHl3[1, 1] + 
          1780*CHl3[2, 2] - 460*CHq1[1, 1] - 1791*CHq1[2, 2] + 
          212*CHq1[3, 3] + 324*CHq3[1, 1] - 1007*CHq3[2, 2] - 
          2304*CHq3[3, 3] - 920*CHu[1, 1] - 920*CHu[2, 2] + 1126*CHu[3, 3]) + 
        4*MW2*MZ2^5*(1469*CHd[1, 1] - 71951*CHd[2, 2] + 1469*CHd[3, 3] + 
          15011*CHl3[1, 1] + 15011*CHl3[2, 2] - 1469*CHq1[1, 1] - 
          47373*CHq1[2, 2] + 3847*CHq1[3, 3] + 16815*CHq3[1, 1] - 
          29089*CHq3[2, 2] - 13713*CHq3[3, 3] - 2938*CHu[1, 1] - 
          2938*CHu[2, 2] + 7889*CHu[3, 3]) + 64*MW2^4*MZ2^2*
         (802*CHd[1, 1] - 18583*CHd[2, 2] + 2*(401*CHd[3, 3] + 
            695*CHl3[1, 1] + 695*CHl3[2, 2] - 401*CHq1[1, 1] + 
            5961*CHq1[2, 2] - 1133*CHq1[3, 3] - 861*CHq3[1, 1] + 
            5501*CHq3[2, 2] - 1653*CHq3[3, 3] - 802*CHu[1, 1] - 
            802*CHu[2, 2] + 161*CHu[3, 3])))))/(8*(MT2 - MW2)^2*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, 0, 0, MW2]*(-2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*
       (MZ2^4*(479*CHd[1, 1] - 1628*CHd[2, 2] + 479*CHd[3, 3] - 
          1078*CHl3[1, 1] - 1078*CHl3[2, 2] - 479*CHq1[1, 1] + 
          4176*CHq1[2, 2] - 607*CHq1[3, 3] - 735*CHq3[1, 1] + 
          3920*CHq3[2, 2] - 607*CHq3[3, 3] - 958*CHu[1, 1] - 958*CHu[2, 2]) - 
        4*MW2*MZ2^3*(353*CHd[1, 1] - 2792*CHd[2, 2] + 353*CHd[3, 3] - 
          604*CHl3[1, 1] - 604*CHl3[2, 2] - 353*CHq1[1, 1] + 
          2910*CHq1[2, 2] - 151*CHq1[3, 3] + 51*CHq3[1, 1] + 
          3314*CHq3[2, 2] - 151*CHq3[3, 3] - 706*CHu[1, 1] - 706*CHu[2, 2]) - 
        32*MW2^3*MZ2*(43*CHd[1, 1] - 694*CHd[2, 2] + 43*CHd[3, 3] + 
          70*CHl3[1, 1] + 70*CHl3[2, 2] - 43*CHq1[1, 1] - 54*CHq1[2, 2] - 
          23*CHq1[3, 3] - 3*CHq3[1, 1] - 14*CHq3[2, 2] - 23*CHq3[3, 3] - 
          86*CHu[1, 1] - 86*CHu[2, 2]) + 48*MW2^2*MZ2^2*
         (25*CHd[1, 1] - 481*CHd[2, 2] + 25*CHd[3, 3] - 23*CHl3[1, 1] - 
          23*CHl3[2, 2] - 25*CHq1[1, 1] + 228*CHq1[2, 2] - 8*CHq1[3, 3] + 
          9*CHq3[1, 1] + 262*CHq3[2, 2] - 8*CHq3[3, 3] - 50*CHu[1, 1] - 
          50*CHu[2, 2]) + 704*MW2^4*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 
          4*CHl3[1, 1] + 4*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + 
          CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2])) + 
      MW2*(MW2^2*(22528*MW2^8*(5*CHq3[1, 1] - 6*CHq3[2, 2] + CHq3[3, 3]) + 
          MZ2^8*(15096*CHd[1, 1] - 110736*CHd[2, 2] + 15096*CHd[3, 3] - 
            9212*CHl3[1, 1] - 9212*CHl3[2, 2] - 32736*CHq1[1, 1] + 
            123819*CHq1[2, 2] - 17103*CHq1[3, 3] - 7350*CHq3[1, 1] + 
            81977*CHq3[2, 2] - 10243*CHq3[3, 3] - 30192*CHu[1, 1] - 
            30192*CHu[2, 2]) - 4*MW2*MZ2^7*(9749*CHd[1, 1] - 
            149324*CHd[2, 2] + 9749*CHd[3, 3] + 6015*CHl3[1, 1] + 
            6015*CHl3[2, 2] - 4312*CHl3[3, 3] - 27437*CHq1[1, 1] + 
            38796*CHq1[2, 2] - 97*CHq1[3, 3] - 7759*CHq3[1, 1] + 
            16971*CHq3[2, 2] + 2290*CHq3[3, 3] - 19498*CHu[1, 1] - 
            19498*CHu[2, 2]) + 4*MW2^2*MZ2^6*(9247*CHd[1, 1] - 
            313960*CHd[2, 2] + 9247*CHd[3, 3] + 44186*CHl3[1, 1] + 
            44186*CHl3[2, 2] - 13976*CHl3[3, 3] - 45121*CHq1[1, 1] - 
            125598*CHq1[2, 2] + 8869*CHq1[3, 3] - 49513*CHq3[1, 1] - 
            130046*CHq3[2, 2] + 7445*CHq3[3, 3] - 18494*CHu[1, 1] - 
            18494*CHu[2, 2]) - 16*MW2^3*MZ2^5*(3788*CHd[1, 1] - 
            83312*CHd[2, 2] + 3788*CHd[3, 3] + 20613*CHl3[1, 1] + 
            20613*CHl3[2, 2] - 3520*CHl3[3, 3] - 14165*CHq1[1, 1] - 
            106935*CHq1[2, 2] + 3680*CHq1[3, 3] - 19767*CHq3[1, 1] - 
            71163*CHq3[2, 2] + 750*CHq3[3, 3] - 7576*CHu[1, 1] - 
            7576*CHu[2, 2]) + 32*MW2^4*MZ2^4*(2623*CHd[1, 1] - 
            24436*CHd[2, 2] + 2623*CHd[3, 3] + 7519*CHl3[1, 1] + 
            7519*CHl3[2, 2] + 568*CHl3[3, 3] - 5587*CHq1[1, 1] - 
            56103*CHq1[2, 2] + 3034*CHq1[3, 3] - 1072*CHq3[1, 1] - 
            17389*CHq3[2, 2] + 927*CHq3[3, 3] - 5246*CHu[1, 1] - 
            5246*CHu[2, 2]) - 64*MW2^5*MZ2^3*(853*CHd[1, 1] - 
            7306*CHd[2, 2] + 853*CHd[3, 3] - 268*CHl3[1, 1] - 
            268*CHl3[2, 2] + 1264*CHl3[3, 3] - 601*CHq1[1, 1] - 
            6636*CHq1[2, 2] + 925*CHq1[3, 3] + 4147*CHq3[1, 1] + 
            5608*CHq3[2, 2] + 369*CHq3[3, 3] - 1706*CHu[1, 1] - 
            1706*CHu[2, 2]) + 256*MW2^6*MZ2^2*(137*CHd[1, 1] - 
            1634*CHd[2, 2] + 137*CHd[3, 3] - 367*CHl3[1, 1] - 
            367*CHl3[2, 2] + 176*CHl3[3, 3] + 133*CHq1[1, 1] + 
            1761*CHq1[2, 2] - 100*CHq1[3, 3] + 1101*CHq3[1, 1] + 
            505*CHq3[2, 2] + 10*CHq3[3, 3] - 274*CHu[1, 1] - 274*CHu[2, 2]) - 
          512*MW2^7*MZ2*(33*CHd[1, 1] - 330*CHd[2, 2] + 33*CHd[3, 3] - 
            44*CHl3[1, 1] - 44*CHl3[2, 2] + 33*CHq1[1, 1] + 396*CHq1[2, 2] - 
            33*CHq1[3, 3] + 505*CHq3[1, 1] - 628*CHq3[2, 2] + 79*CHq3[3, 3] - 
            66*CHu[1, 1] - 66*CHu[2, 2])) - 2*MT2^3*(2*MW2^2 - MW2*MZ2 - 
          MZ2^2)*(1408*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^4*(12*CHd[1, 1] + 270*CHd[2, 2] + 12*CHd[3, 3] + 
            83*CHl3[1, 1] + 83*CHl3[2, 2] - 12*CHq1[1, 1] + 300*CHq1[2, 2] - 
            1080*CHq1[3, 3] - 180*CHq3[1, 1] + 132*CHq3[2, 2] - 
            1246*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 984*CHu[3, 3]) + 
          MZ2^5*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
            245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 
            174*CHq1[2, 2] - 675*CHq1[3, 3] - 294*CHq3[2, 2] - 
            1165*CHq3[3, 3] + 240*CHu[1, 1] + 240*CHu[2, 2] - 
            735*CHu[3, 3]) + 8*MW2^2*MZ2^3*(18*CHd[1, 1] - 135*CHd[2, 2] + 
            18*CHd[3, 3] - 14*CHl3[1, 1] - 14*CHl3[2, 2] - 18*CHq1[1, 1] + 
            45*CHq1[2, 2] - 432*CHq1[3, 3] + 54*CHq3[1, 1] + 117*CHq3[2, 2] - 
            404*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2] - 450*CHu[3, 3]) - 
          32*MW2^3*MZ2^2*(12*CHd[1, 1] - 90*CHd[2, 2] + 12*CHd[3, 3] - 
            41*CHl3[1, 1] - 41*CHl3[2, 2] - 12*CHq1[1, 1] - 15*CHq1[2, 2] - 
            108*CHq1[3, 3] - 3*CHq3[2, 2] - 26*CHq3[3, 3] - 24*CHu[1, 1] - 
            24*CHu[2, 2] - 102*CHu[3, 3]) + 64*MW2^4*MZ2*(6*CHd[1, 1] - 
            27*CHd[2, 2] + 6*CHd[3, 3] - 23*CHl3[1, 1] - 23*CHl3[2, 2] - 
            6*CHq1[1, 1] - 39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 
            15*CHq3[2, 2] + 19*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] - 
            33*CHu[3, 3])) + MT2^2*(11264*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
            10*CHq3[1, 1] - 12*CHq3[2, 2]) + MZ2^8*(15576*CHd[1, 1] - 
            112608*CHd[2, 2] + 15576*CHd[3, 3] - 10192*CHl3[1, 1] - 
            10192*CHl3[2, 2] - 33216*CHq1[1, 1] + 124515*CHq1[2, 2] - 
            11463*CHq1[3, 3] - 7350*CHq3[1, 1] + 83153*CHq3[2, 2] - 
            8523*CHq3[3, 3] - 31152*CHu[1, 1] - 31152*CHu[2, 2]) + 
          4*MW2^2*MZ2^6*(9031*CHd[1, 1] - 311332*CHd[2, 2] + 9031*CHd[3, 3] + 
            44875*CHl3[1, 1] + 44875*CHl3[2, 2] - 13976*CHl3[3, 3] - 
            44905*CHq1[1, 1] - 124932*CHq1[2, 2] + 7492*CHq1[3, 3] - 
            50665*CHq3[1, 1] - 130748*CHq3[2, 2] + 4366*CHq3[3, 3] - 
            18062*CHu[1, 1] - 18062*CHu[2, 2] - 1233*CHu[3, 3]) - 
          4*MW2*MZ2^7*(9485*CHd[1, 1] - 148928*CHd[2, 2] + 9485*CHd[3, 3] + 
            6339*CHl3[1, 1] + 6339*CHl3[2, 2] - 4312*CHl3[3, 3] - 
            27173*CHq1[1, 1] + 37848*CHq1[2, 2] + 1946*CHq1[3, 3] - 
            7399*CHq3[1, 1] + 16119*CHq3[2, 2] + 1219*CHq3[3, 3] - 
            18970*CHu[1, 1] - 18970*CHu[2, 2] - 735*CHu[3, 3]) - 
          8*MW2^3*MZ2^5*(7660*CHd[1, 1] - 166462*CHd[2, 2] + 7660*CHd[3, 3] + 
            41608*CHl3[1, 1] + 41608*CHl3[2, 2] - 7040*CHl3[3, 3] - 
            28414*CHq1[1, 1] - 212796*CHq1[2, 2] + 3091*CHq1[3, 3] - 
            39282*CHq3[1, 1] - 140916*CHq3[2, 2] + 739*CHq3[3, 3] - 
            15320*CHu[1, 1] - 15320*CHu[2, 2] - 81*CHu[3, 3]) - 
          512*MW2^7*MZ2*(27*CHd[1, 1] - 303*CHd[2, 2] + 27*CHd[3, 3] - 
            32*CHl3[1, 1] - 32*CHl3[2, 2] + 39*CHq1[1, 1] + 435*CHq1[2, 2] - 
            6*CHq1[3, 3] + 487*CHq3[1, 1] - 613*CHq3[2, 2] + 82*CHq3[3, 3] - 
            54*CHu[1, 1] - 54*CHu[2, 2] + 33*CHu[3, 3]) + 
          256*MW2^6*MZ2^2*(131*CHd[1, 1] - 1571*CHd[2, 2] + 131*CHd[3, 3] - 
            393*CHl3[1, 1] - 393*CHl3[2, 2] + 176*CHl3[3, 3] + 
            139*CHq1[1, 1] + 1737*CHq1[2, 2] - 85*CHq1[3, 3] + 
            1119*CHq3[1, 1] + 493*CHq3[2, 2] + 209*CHq3[3, 3] - 
            262*CHu[1, 1] - 262*CHu[2, 2] + 135*CHu[3, 3]) - 
          64*MW2^5*MZ2^3*(907*CHd[1, 1] - 7567*CHd[2, 2] + 907*CHd[3, 3] - 
            432*CHl3[1, 1] - 432*CHl3[2, 2] + 1264*CHl3[3, 3] - 
            655*CHq1[1, 1] - 7023*CHq1[2, 2] + 385*CHq1[3, 3] + 
            4237*CHq3[1, 1] + 5365*CHq3[2, 2] + 1237*CHq3[3, 3] - 
            1814*CHu[1, 1] - 1814*CHu[2, 2] + 522*CHu[3, 3]) + 
          16*MW2^4*MZ2^4*(5366*CHd[1, 1] - 50420*CHd[2, 2] + 5366*CHd[3, 3] + 
            14639*CHl3[1, 1] + 14639*CHl3[2, 2] + 1136*CHl3[3, 3] - 
            11294*CHq1[1, 1] - 112032*CHq1[2, 2] + 2900*CHq1[3, 3] - 
            2144*CHq3[1, 1] - 34484*CHq3[2, 2] + 3660*CHq3[3, 3] - 
            10732*CHu[1, 1] - 10732*CHu[2, 2] + 1068*CHu[3, 3])) - 
        MT2*MW2*(5632*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 40*CHq3[1, 1] - 
            48*CHq3[2, 2] + 6*CHq3[3, 3]) + MZ2^8*(31032*CHd[1, 1] - 
            224748*CHd[2, 2] + 31032*CHd[3, 3] - 20139*CHl3[1, 1] - 
            20139*CHl3[2, 2] - 66312*CHq1[1, 1] + 248856*CHq1[2, 2] - 
            24336*CHq1[3, 3] - 14700*CHq3[1, 1] + 166012*CHq3[2, 2] - 
            13066*CHq3[3, 3] - 62064*CHu[1, 1] - 62064*CHu[2, 2]) + 
          2*MW2^2*MZ2^6*(35872*CHd[1, 1] - 1246822*CHd[2, 2] + 
            35872*CHd[3, 3] + 179353*CHl3[1, 1] + 179353*CHl3[2, 2] - 
            55904*CHl3[3, 3] - 179368*CHq1[1, 1] - 501996*CHq1[2, 2] + 
            34369*CHq1[3, 3] - 201184*CHq3[1, 1] - 524036*CHq3[2, 2] + 
            22807*CHq3[3, 3] - 71744*CHu[1, 1] - 71744*CHu[2, 2] - 
            1233*CHu[3, 3]) - 4*MW2^3*MZ2^5*(30148*CHd[1, 1] - 
            662734*CHd[2, 2] + 30148*CHd[3, 3] + 167201*CHl3[1, 1] + 
            167201*CHl3[2, 2] - 28160*CHl3[3, 3] - 113164*CHq1[1, 1] - 
            851856*CHq1[2, 2] + 14431*CHq1[3, 3] - 158244*CHq3[1, 1] - 
            565944*CHq3[2, 2] - 5059*CHq3[3, 3] - 60296*CHu[1, 1] - 
            60296*CHu[2, 2] - 81*CHu[3, 3]) - 256*MW2^7*MZ2*
           (126*CHd[1, 1] - 1293*CHd[2, 2] + 126*CHd[3, 3] - 219*CHl3[1, 1] - 
            219*CHl3[2, 2] + 138*CHq1[1, 1] + 1623*CHq1[2, 2] - 
            105*CHq1[3, 3] + 2002*CHq3[1, 1] - 2497*CHq3[2, 2] + 
            429*CHq3[3, 3] - 252*CHu[1, 1] - 252*CHu[2, 2] + 33*CHu[3, 3]) + 
          128*MW2^6*MZ2^2*(572*CHd[1, 1] - 6608*CHd[2, 2] + 572*CHd[3, 3] - 
            1664*CHl3[1, 1] - 1664*CHl3[2, 2] + 704*CHl3[3, 3] + 
            508*CHq1[1, 1] + 6825*CHq1[2, 2] - 685*CHq1[3, 3] + 
            4512*CHq3[1, 1] + 1933*CHq3[2, 2] + 411*CHq3[3, 3] - 
            1144*CHu[1, 1] - 1144*CHu[2, 2] + 135*CHu[3, 3]) - 
          32*MW2^5*MZ2^3*(3646*CHd[1, 1] - 30655*CHd[2, 2] + 3646*CHd[3, 3] - 
            1656*CHl3[1, 1] - 1656*CHl3[2, 2] + 5056*CHl3[3, 3] - 
            2638*CHq1[1, 1] - 27471*CHq1[2, 2] + 460*CHq1[3, 3] + 
            16858*CHq3[1, 1] + 22009*CHq3[2, 2] + 1564*CHq3[3, 3] - 
            7292*CHu[1, 1] - 7292*CHu[2, 2] + 522*CHu[3, 3]) + 
          8*MW2^4*MZ2^4*(21284*CHd[1, 1] - 199106*CHd[2, 2] + 
            21284*CHd[3, 3] + 59713*CHl3[1, 1] + 59713*CHl3[2, 2] + 
            4544*CHl3[3, 3] - 44996*CHq1[1, 1] - 446940*CHq1[2, 2] + 
            10484*CHq1[3, 3] - 8756*CHq3[1, 1] - 137108*CHq3[2, 2] + 
            2858*CHq3[3, 3] - 42568*CHu[1, 1] - 42568*CHu[2, 2] + 
            1068*CHu[3, 3]) + MW2*MZ2^7*(-76744*CHd[1, 1] + 
            1194160*CHd[2, 2] - 76744*CHd[3, 3] - 49163*CHl3[1, 1] - 
            49163*CHl3[2, 2] + 34496*CHl3[3, 3] + 218248*CHq1[1, 1] - 
            304602*CHq1[2, 2] - 16900*CHq1[3, 3] + 59552*CHq3[1, 1] - 
            131274*CHq3[2, 2] - 24046*CHq3[3, 3] + 153488*CHu[1, 1] + 
            153488*CHu[2, 2] + 1470*CHu[3, 3]))) + 
      MH2*(MW2^2*(-22528*MW2^8*(5*CHq3[1, 1] - 6*CHq3[2, 2] + CHq3[3, 3]) + 
          MW2*MZ2^7*(19326*CHd[1, 1] - 372456*CHd[2, 2] + 19326*CHd[3, 3] + 
            21904*CHl3[1, 1] + 21904*CHl3[2, 2] - 17248*CHl3[3, 3] - 
            90078*CHq1[1, 1] + 124629*CHq1[2, 2] + 2097*CHq1[3, 3] - 
            45736*CHq3[1, 1] + 2959*CHq3[2, 2] + 11645*CHq3[3, 3] - 
            38652*CHu[1, 1] - 38652*CHu[2, 2]) + 4*MW2^2*MZ2^6*
           (2214*CHd[1, 1] + 163920*CHd[2, 2] + 2214*CHd[3, 3] - 
            42439*CHl3[1, 1] - 42439*CHl3[2, 2] + 13976*CHl3[3, 3] + 
            33660*CHq1[1, 1] + 112641*CHq1[2, 2] - 8385*CHq1[3, 3] + 
            61942*CHq3[1, 1] + 140979*CHq3[2, 2] - 6961*CHq3[3, 3] - 
            4428*CHu[1, 1] - 4428*CHu[2, 2]) - 8*MW2^3*MZ2^5*
           (1095*CHd[1, 1] + 50898*CHd[2, 2] + 1095*CHd[3, 3] - 
            40346*CHl3[1, 1] - 40346*CHl3[2, 2] + 7040*CHl3[3, 3] + 
            19659*CHq1[1, 1] + 177606*CHq1[2, 2] - 5511*CHq1[3, 3] + 
            51903*CHq3[1, 1] + 127102*CHq3[2, 2] + 349*CHq3[3, 3] - 
            2190*CHu[1, 1] - 2190*CHu[2, 2]) - 32*MW2^4*MZ2^4*
           (489*CHd[1, 1] + 2622*CHd[2, 2] + 489*CHd[3, 3] + 
            7590*CHl3[1, 1] + 7590*CHl3[2, 2] + 568*CHl3[3, 3] - 
            3453*CHq1[1, 1] - 41244*CHq1[2, 2] + 2181*CHq1[3, 3] - 
            4912*CHq3[1, 1] - 8504*CHq3[2, 2] + 74*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + 64*MW2^5*MZ2^3*
           (216*CHd[1, 1] - 12*CHd[2, 2] + 216*CHd[3, 3] - 110*CHl3[1, 1] - 
            110*CHl3[2, 2] + 1264*CHl3[3, 3] + 36*CHq1[1, 1] - 
            609*CHq1[2, 2] + 519*CHq1[3, 3] + 2698*CHq3[1, 1] + 
            9549*CHq3[2, 2] - 37*CHq3[3, 3] - 432*CHu[1, 1] - 
            432*CHu[2, 2]) - 256*MW2^6*MZ2^2*(93*CHd[1, 1] - 1194*CHd[2, 2] + 
            93*CHd[3, 3] - 345*CHl3[1, 1] - 345*CHl3[2, 2] + 176*CHl3[3, 3] + 
            177*CHq1[1, 1] + 2289*CHq1[2, 2] - 144*CHq1[3, 3] + 
            969*CHq3[1, 1] + 857*CHq3[2, 2] - 34*CHq3[3, 3] - 186*CHu[1, 1] - 
            186*CHu[2, 2]) + 512*MW2^7*MZ2*(33*CHd[1, 1] - 330*CHd[2, 2] + 
            33*CHd[3, 3] - 44*CHl3[1, 1] - 44*CHl3[2, 2] + 33*CHq1[1, 1] + 
            396*CHq1[2, 2] - 33*CHq1[3, 3] + 505*CHq3[1, 1] - 
            628*CHq3[2, 2] + 79*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
          2*MZ2^8*(-5343*CHd[1, 1] + 35964*CHd[2, 2] - 5343*CHd[3, 3] + 
            4606*CHl3[1, 1] + 4606*CHl3[2, 2] + 14163*CHq1[1, 1] - 
            53310*CHq1[2, 2] + 7449*CHq1[3, 3] + 3675*CHq3[1, 1] - 
            30184*CHq3[2, 2] + 4019*CHq3[3, 3] + 10686*CHu[1, 1] + 
            10686*CHu[2, 2])) + 2*MT2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (1408*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^4*(12*CHd[1, 1] + 270*CHd[2, 2] + 12*CHd[3, 3] + 
            83*CHl3[1, 1] + 83*CHl3[2, 2] - 12*CHq1[1, 1] + 300*CHq1[2, 2] - 
            1080*CHq1[3, 3] - 180*CHq3[1, 1] + 132*CHq3[2, 2] - 
            1246*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 984*CHu[3, 3]) + 
          MZ2^5*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
            245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 
            174*CHq1[2, 2] - 675*CHq1[3, 3] - 294*CHq3[2, 2] - 
            1165*CHq3[3, 3] + 240*CHu[1, 1] + 240*CHu[2, 2] - 
            735*CHu[3, 3]) + 8*MW2^2*MZ2^3*(18*CHd[1, 1] - 135*CHd[2, 2] + 
            18*CHd[3, 3] - 14*CHl3[1, 1] - 14*CHl3[2, 2] - 18*CHq1[1, 1] + 
            45*CHq1[2, 2] - 432*CHq1[3, 3] + 54*CHq3[1, 1] + 117*CHq3[2, 2] - 
            404*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2] - 450*CHu[3, 3]) - 
          32*MW2^3*MZ2^2*(12*CHd[1, 1] - 90*CHd[2, 2] + 12*CHd[3, 3] - 
            41*CHl3[1, 1] - 41*CHl3[2, 2] - 12*CHq1[1, 1] - 15*CHq1[2, 2] - 
            108*CHq1[3, 3] - 3*CHq3[2, 2] - 26*CHq3[3, 3] - 24*CHu[1, 1] - 
            24*CHu[2, 2] - 102*CHu[3, 3]) + 64*MW2^4*MZ2*(6*CHd[1, 1] - 
            27*CHd[2, 2] + 6*CHd[3, 3] - 23*CHl3[1, 1] - 23*CHl3[2, 2] - 
            6*CHq1[1, 1] - 39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 
            15*CHq3[2, 2] + 19*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] - 
            33*CHu[3, 3])) + MT2*MW2*(5632*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
            40*CHq3[1, 1] - 48*CHq3[2, 2] + 6*CHq3[3, 3]) + 
          MZ2^8*(22212*CHd[1, 1] - 147132*CHd[2, 2] + 22212*CHd[3, 3] - 
            20139*CHl3[1, 1] - 20139*CHl3[2, 2] - 57492*CHq1[1, 1] + 
            214458*CHq1[2, 2] - 19926*CHq1[3, 3] - 14700*CHq3[1, 1] + 
            122794*CHq3[2, 2] - 8656*CHq3[3, 3] - 44424*CHu[1, 1] - 
            44424*CHu[2, 2]) - 256*MW2^7*MZ2*(126*CHd[1, 1] - 
            1293*CHd[2, 2] + 126*CHd[3, 3] - 219*CHl3[1, 1] - 
            219*CHl3[2, 2] + 138*CHq1[1, 1] + 1623*CHq1[2, 2] - 
            105*CHq1[3, 3] + 2002*CHq3[1, 1] - 2497*CHq3[2, 2] + 
            429*CHq3[3, 3] - 252*CHu[1, 1] - 252*CHu[2, 2] + 33*CHu[3, 3]) + 
          4*MW2^3*MZ2^5*(4536*CHd[1, 1] + 199830*CHd[2, 2] + 4536*CHd[3, 3] - 
            163681*CHl3[1, 1] - 163681*CHl3[2, 2] + 28160*CHl3[3, 3] + 
            78480*CHq1[1, 1] + 706800*CHq1[2, 2] - 7035*CHq1[3, 3] + 
            207720*CHq3[1, 1] + 505048*CHq3[2, 2] + 12455*CHq3[3, 3] - 
            9072*CHu[1, 1] - 9072*CHu[2, 2] + 81*CHu[3, 3]) + 
          128*MW2^6*MZ2^2*(396*CHd[1, 1] - 4848*CHd[2, 2] + 396*CHd[3, 3] - 
            1576*CHl3[1, 1] - 1576*CHl3[2, 2] + 704*CHl3[3, 3] + 
            684*CHq1[1, 1] + 8937*CHq1[2, 2] - 861*CHq1[3, 3] + 
            3984*CHq3[1, 1] + 3341*CHq3[2, 2] + 235*CHq3[3, 3] - 
            792*CHu[1, 1] - 792*CHu[2, 2] + 135*CHu[3, 3]) - 
          32*MW2^5*MZ2^3*(1098*CHd[1, 1] - 1479*CHd[2, 2] + 1098*CHd[3, 3] - 
            1024*CHl3[1, 1] - 1024*CHl3[2, 2] + 5056*CHl3[3, 3] - 
            90*CHq1[1, 1] - 3363*CHq1[2, 2] - 1164*CHq1[3, 3] + 
            11062*CHq3[1, 1] + 37773*CHq3[2, 2] - 60*CHq3[3, 3] - 
            2196*CHu[1, 1] - 2196*CHu[2, 2] + 522*CHu[3, 3]) + 
          8*MW2^4*MZ2^4*(4212*CHd[1, 1] + 17358*CHd[2, 2] + 4212*CHd[3, 3] + 
            60281*CHl3[1, 1] + 60281*CHl3[2, 2] + 4544*CHl3[3, 3] - 
            27924*CHq1[1, 1] - 328068*CHq1[2, 2] + 3660*CHq1[3, 3] - 
            39476*CHq3[1, 1] - 66028*CHq3[2, 2] - 3966*CHq3[3, 3] - 
            8424*CHu[1, 1] - 8424*CHu[2, 2] + 1068*CHu[3, 3]) - 
          2*MW2^2*MZ2^6*(9972*CHd[1, 1] + 646662*CHd[2, 2] + 9972*CHd[3, 3] - 
            172365*CHl3[1, 1] - 172365*CHl3[2, 2] + 55904*CHl3[3, 3] + 
            133524*CHq1[1, 1] + 450168*CHq1[2, 2] - 32433*CHq1[3, 3] + 
            250900*CHq3[1, 1] + 567768*CHq3[2, 2] - 20871*CHq3[3, 3] - 
            19944*CHu[1, 1] - 19944*CHu[2, 2] + 1233*CHu[3, 3]) + 
          MW2*MZ2^7*(-37404*CHd[1, 1] + 744480*CHd[2, 2] - 37404*CHd[3, 3] - 
            44851*CHl3[1, 1] - 44851*CHl3[2, 2] + 34496*CHl3[3, 3] + 
            178908*CHq1[1, 1] - 243492*CHq1[2, 2] - 21870*CHq1[3, 3] + 
            88952*CHq3[1, 1] - 1424*CHq3[2, 2] - 29016*CHq3[3, 3] + 
            74808*CHu[1, 1] + 74808*CHu[2, 2] + 1470*CHu[3, 3])) - 
        MT2^2*(11264*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 10*CHq3[1, 1] - 
            12*CHq3[2, 2]) + 2*MZ2^8*(5583*CHd[1, 1] - 36900*CHd[2, 2] + 
            5583*CHd[3, 3] - 5096*CHl3[1, 1] - 5096*CHl3[2, 2] - 
            14403*CHq1[1, 1] + 53658*CHq1[2, 2] - 4629*CHq1[3, 3] - 
            3675*CHq3[1, 1] + 30772*CHq3[2, 2] - 3159*CHq3[3, 3] - 
            11166*CHu[1, 1] - 11166*CHu[2, 2]) - 512*MW2^7*MZ2*
           (27*CHd[1, 1] - 303*CHd[2, 2] + 27*CHd[3, 3] - 32*CHl3[1, 1] - 
            32*CHl3[2, 2] + 39*CHq1[1, 1] + 435*CHq1[2, 2] - 6*CHq1[3, 3] + 
            487*CHq3[1, 1] - 613*CHq3[2, 2] + 82*CHq3[3, 3] - 54*CHu[1, 1] - 
            54*CHu[2, 2] + 33*CHu[3, 3]) + 8*MW2^3*MZ2^5*(1011*CHd[1, 1] + 
            50736*CHd[2, 2] + 1011*CHd[3, 3] - 40728*CHl3[1, 1] - 
            40728*CHl3[2, 2] + 7040*CHl3[3, 3] + 19743*CHq1[1, 1] + 
            176532*CHq1[2, 2] - 1242*CHq1[3, 3] + 51651*CHq3[1, 1] + 
            125692*CHq3[2, 2] + 1110*CHq3[3, 3] - 2022*CHu[1, 1] - 
            2022*CHu[2, 2] + 81*CHu[3, 3]) + 256*MW2^6*MZ2^2*
           (87*CHd[1, 1] - 1131*CHd[2, 2] + 87*CHd[3, 3] - 371*CHl3[1, 1] - 
            371*CHl3[2, 2] + 176*CHl3[3, 3] + 183*CHq1[1, 1] + 
            2265*CHq1[2, 2] - 129*CHq1[3, 3] + 987*CHq3[1, 1] + 
            845*CHq3[2, 2] + 165*CHq3[3, 3] - 174*CHu[1, 1] - 174*CHu[2, 2] + 
            135*CHu[3, 3]) - 64*MW2^5*MZ2^3*(270*CHd[1, 1] - 273*CHd[2, 2] + 
            270*CHd[3, 3] - 274*CHl3[1, 1] - 274*CHl3[2, 2] + 
            1264*CHl3[3, 3] - 18*CHq1[1, 1] - 996*CHq1[2, 2] - 
            21*CHq1[3, 3] + 2788*CHq3[1, 1] + 9306*CHq3[2, 2] + 
            831*CHq3[3, 3] - 540*CHu[1, 1] - 540*CHu[2, 2] + 522*CHu[3, 3]) + 
          16*MW2^4*MZ2^4*(1098*CHd[1, 1] + 3696*CHd[2, 2] + 1098*CHd[3, 3] + 
            14781*CHl3[1, 1] + 14781*CHl3[2, 2] + 1136*CHl3[3, 3] - 
            7026*CHq1[1, 1] - 82314*CHq1[2, 2] + 1194*CHq1[3, 3] - 
            9824*CHq3[1, 1] - 16714*CHq3[2, 2] + 1954*CHq3[3, 3] - 
            2196*CHu[1, 1] - 2196*CHu[2, 2] + 1068*CHu[3, 3]) - 
          4*MW2^2*MZ2^6*(2430*CHd[1, 1] + 161292*CHd[2, 2] + 2430*CHd[3, 3] - 
            43128*CHl3[1, 1] - 43128*CHl3[2, 2] + 13976*CHl3[3, 3] + 
            33444*CHq1[1, 1] + 111975*CHq1[2, 2] - 7008*CHq1[3, 3] + 
            63094*CHq3[1, 1] + 141681*CHq3[2, 2] - 3882*CHq3[3, 3] - 
            4860*CHu[1, 1] - 4860*CHu[2, 2] + 1233*CHu[3, 3]) + 
          MW2*MZ2^7*(-18270*CHd[1, 1] + 370872*CHd[2, 2] - 18270*CHd[3, 3] - 
            23200*CHl3[1, 1] - 23200*CHl3[2, 2] + 17248*CHl3[3, 3] + 
            89022*CHq1[1, 1] - 120837*CHq1[2, 2] - 10269*CHq1[3, 3] + 
            44296*CHq3[1, 1] + 449*CHq3[2, 2] - 7361*CHq3[3, 3] + 
            36540*CHu[1, 1] + 36540*CHu[2, 2] + 2940*CHu[3, 3])))))/
    (8*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) + 
   (-9*MT2^2*MZ2*(4*MW2^2*MZ2^4*(14200*CHd[1, 1] + 11876*CHd[2, 2] + 
         14200*CHd[3, 3] - 55577*CHl3[1, 1] - 55577*CHl3[2, 2] - 
         14200*CHq1[1, 1] + 278058*CHq1[2, 2] - 40396*CHq1[3, 3] - 
         26208*CHq3[1, 1] + 266050*CHq3[2, 2] + 12774*CHq3[3, 3] - 
         28400*CHu[1, 1] - 28400*CHu[2, 2] - 55736*CHu[3, 3]) - 
       16*MW2^3*MZ2^3*(5822*CHd[1, 1] - 71207*CHd[2, 2] + 5822*CHd[3, 3] - 
         15436*CHl3[1, 1] - 15436*CHl3[2, 2] - 5822*CHq1[1, 1] + 
         115671*CHq1[2, 2] - 19766*CHq1[3, 3] - 5070*CHq3[1, 1] + 
         116423*CHq3[2, 2] + 4482*CHq3[3, 3] - 11644*CHu[1, 1] - 
         11644*CHu[2, 2] - 13588*CHu[3, 3]) + 2816*MW2^6*
        (16*CHd[1, 1] - 160*CHd[2, 2] + 16*CHd[3, 3] + 55*CHl3[1, 1] + 
         55*CHl3[2, 2] - 16*CHq1[1, 1] - 192*CHq1[2, 2] + 80*CHq1[3, 3] + 
         48*CHq3[1, 1] - 128*CHq3[2, 2] - 30*CHq3[3, 3] - 32*CHu[1, 1] - 
         32*CHu[2, 2] + 64*CHu[3, 3]) - 3*MZ2^6*(3540*CHd[1, 1] - 
         28212*CHd[2, 2] + 3540*CHd[3, 3] - 1225*CHl3[1, 1] - 
         1225*CHl3[2, 2] - 3540*CHq1[1, 1] + 12336*CHq1[2, 2] + 
         2150*CHq1[3, 3] + 15876*CHq3[2, 2] + 4600*CHq3[3, 3] - 
         7080*CHu[1, 1] - 7080*CHu[2, 2] + 490*CHu[3, 3]) - 
       128*MW2^5*MZ2*(896*CHd[1, 1] - 12887*CHd[2, 2] + 896*CHd[3, 3] + 
         2156*CHl3[1, 1] + 2156*CHl3[2, 2] - 896*CHq1[1, 1] - 
         3063*CHq1[2, 2] - 8*CHq1[3, 3] + 576*CHq3[1, 1] - 1591*CHq3[2, 2] - 
         2208*CHq3[3, 3] - 1792*CHu[1, 1] - 1792*CHu[2, 2] + 
         2594*CHu[3, 3]) + 4*MW2*MZ2^5*(895*CHd[1, 1] - 72727*CHd[2, 2] + 
         895*CHd[3, 3] + 15523*CHl3[1, 1] + 15523*CHl3[2, 2] - 
         895*CHq1[1, 1] - 57429*CHq1[2, 2] + 11603*CHq1[3, 3] + 
         19725*CHq3[1, 1] - 36809*CHq3[2, 2] + 6429*CHq3[3, 3] - 
         1790*CHu[1, 1] - 1790*CHu[2, 2] + 17497*CHu[3, 3]) + 
       64*MW2^4*MZ2^2*(1766*CHd[1, 1] - 34055*CHd[2, 2] + 
         2*(883*CHd[3, 3] + 211*CHl3[1, 1] + 211*CHl3[2, 2] - 
           883*CHq1[1, 1] + 8217*CHq1[2, 2] - 2533*CHq1[3, 3] - 
           615*CHq3[1, 1] + 8485*CHq3[2, 2] - 1275*CHq3[3, 3] - 
           1766*CHu[1, 1] - 1766*CHu[2, 2] + 637*CHu[3, 3]))) + 
     MW2*(-45056*MW2^8*((-231 + 16*Pi^2)*CHl3[1, 1] + (-231 + 16*Pi^2)*
          CHl3[2, 2] - 36*CHq3[1, 1] + 162*CHq3[2, 2]) - 
       1024*MW2^7*MZ2*((561 + 148*Pi^2)*CHd[1, 1] - 8*(2607 + 53*Pi^2)*
          CHd[2, 2] + 561*CHd[3, 3] + 148*Pi^2*CHd[3, 3] + 39105*CHl3[1, 1] - 
         3024*Pi^2*CHl3[1, 1] + 39105*CHl3[2, 2] - 3024*Pi^2*CHl3[2, 2] - 
         6105*CHq1[1, 1] + 380*Pi^2*CHq1[1, 1] - 24255*CHq1[2, 2] - 
         192*Pi^2*CHq1[2, 2] + 561*CHq1[3, 3] + 148*Pi^2*CHq1[3, 3] + 
         270*CHq3[1, 1] - 84*Pi^2*CHq3[1, 1] + 2019*CHq3[2, 2] - 
         656*Pi^2*CHq3[2, 2] - 924*CHq3[3, 3] + 148*Pi^2*CHq3[3, 3] - 
         6072*CHu[1, 1] + 232*Pi^2*CHu[1, 1] - 6072*CHu[2, 2] + 
         232*Pi^2*CHu[2, 2]) + MZ2^7*(-441*MH2*(10*CHd[1, 1] - 88*CHd[2, 2] + 
           10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 
           49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
         MZ2*((-369774 + 45712*Pi^2)*CHd[1, 1] + (677160 - 89920*Pi^2)*
            CHd[2, 2] - 369774*CHd[3, 3] + 45712*Pi^2*CHd[3, 3] + 
           1073688*CHl3[1, 1] - 130144*Pi^2*CHl3[1, 1] + 1073688*CHl3[2, 2] - 
           130144*Pi^2*CHl3[2, 2] + 563814*CHq1[1, 1] - 
           69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 113832*Pi^2*
            CHq1[2, 2] + 281907*CHq1[3, 3] - 34616*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2])) + 
       512*MW2^6*MZ2^2*(4*(111 + 275*Pi^2)*CHd[1, 1] - (149541 + 2648*Pi^2)*
          CHd[2, 2] + 4*((111 + 275*Pi^2)*CHd[3, 3] - 132*CHe[1, 1] - 
           132*CHe[2, 2] - 132*CHe[3, 3] - 132*CHl1[1, 1] - 132*CHl1[2, 2] - 
           132*CHl1[3, 3] + 35091*CHl3[1, 1] - 3119*Pi^2*CHl3[1, 1] + 
           35091*CHl3[2, 2] - 3119*Pi^2*CHl3[2, 2] + 132*CHl3[3, 3] - 
           6177*CHq1[1, 1] + 331*Pi^2*CHq1[1, 1] + 852*CHq1[2, 2] - 
           1629*Pi^2*CHq1[2, 2] - 2793*CHq1[3, 3] + 296*Pi^2*CHq1[3, 3] - 
           2043*CHq3[1, 1] + 261*Pi^2*CHq3[1, 1] + 21972*CHq3[2, 2] - 
           1699*Pi^2*CHq3[2, 2] - 3561*CHq3[3, 3] + 296*Pi^2*CHq3[3, 3] - 
           11175*CHu[1, 1] + 650*Pi^2*CHu[1, 1] - 11175*CHu[2, 2] + 
           650*Pi^2*CHu[2, 2] - 132*CHu[3, 3])) - 32*MW2^4*MZ2^3*
        (18*MH2*(56*CHd[1, 1] - 692*CHd[2, 2] + 56*CHd[3, 3] - 
           56*CHq1[1, 1] - 441*CHq1[2, 2] + 23*CHq1[3, 3] + 102*CHq3[1, 1] - 
           283*CHq3[2, 2] + 23*CHq3[3, 3] - 112*CHu[1, 1] - 112*CHu[2, 2]) + 
         MZ2*((145479 - 41776*Pi^2)*CHd[1, 1] + 2*(886833 + 65792*Pi^2)*
            CHd[2, 2] + 145479*CHd[3, 3] - 41776*Pi^2*CHd[3, 3] + 
           3408*CHe[1, 1] + 3408*CHe[2, 2] + 3408*CHe[3, 3] + 
           3408*CHl1[1, 1] + 3408*CHl1[2, 2] + 3408*CHl1[3, 3] - 
           1926042*CHl3[1, 1] + 239784*Pi^2*CHl3[1, 1] - 1926042*CHl3[2, 2] + 
           239784*Pi^2*CHl3[2, 2] - 3408*CHl3[3, 3] + 71961*CHq1[1, 1] + 
           16336*Pi^2*CHq1[1, 1] - 3212250*CHq1[2, 2] + 
           214248*Pi^2*CHq1[2, 2] + 233541*CHq1[3, 3] - 
           19816*Pi^2*CHq1[3, 3] + 391833*CHq3[1, 1] - 
           55968*Pi^2*CHq3[1, 1] - 2695122*CHq3[2, 2] + 
           141944*Pi^2*CHq3[2, 2] + 233469*CHq3[3, 3] - 
           19816*Pi^2*CHq3[3, 3] + 1449282*CHu[1, 1] - 113824*Pi^2*
            CHu[1, 1] + 1449282*CHu[2, 2] - 113824*Pi^2*CHu[2, 2] + 
           3408*CHu[3, 3])) + 128*MW2^5*MZ2^2*
        (99*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
           12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
           CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
         MZ2*((21477 - 8556*Pi^2)*CHd[1, 1] + 12*(66697 + 1826*Pi^2)*
            CHd[2, 2] + 21477*CHd[3, 3] - 8556*Pi^2*CHd[3, 3] + 
           3792*CHe[1, 1] + 3792*CHe[2, 2] + 3792*CHe[3, 3] + 
           3792*CHl1[1, 1] + 3792*CHl1[2, 2] + 3792*CHl1[3, 3] - 
           605589*CHl3[1, 1] + 64952*Pi^2*CHl3[1, 1] - 605589*CHl3[2, 2] + 
           64952*Pi^2*CHl3[2, 2] - 3792*CHl3[3, 3] + 77991*CHq1[1, 1] - 
           1956*Pi^2*CHq1[1, 1] - 601050*CHq1[2, 2] + 55656*Pi^2*CHq1[2, 2] + 
           69243*CHq1[3, 3] - 6468*Pi^2*CHq1[3, 3] + 101421*CHq3[1, 1] - 
           10980*Pi^2*CHq3[1, 1] - 767442*CHq3[2, 2] + 
           46632*Pi^2*CHq3[2, 2] + 82023*CHq3[3, 3] - 6468*Pi^2*CHq3[3, 3] + 
           310098*CHu[1, 1] - 22344*Pi^2*CHu[1, 1] + 310098*CHu[2, 2] - 
           22344*Pi^2*CHu[2, 2] + 3792*CHu[3, 3])) - 
       16*MW2^3*MZ2^4*(-18*MH2*(143*CHd[1, 1] - 1937*CHd[2, 2] + 
           143*CHd[3, 3] - 143*CHq1[1, 1] - 705*CHq1[2, 2] + 41*CHq1[3, 3] + 
           225*CHq3[1, 1] - 337*CHq3[2, 2] + 41*CHq3[3, 3] - 286*CHu[1, 1] - 
           286*CHu[2, 2]) + MZ2*((-306534 + 69512*Pi^2)*CHd[1, 1] - 
           2*(17493 + 125368*Pi^2)*CHd[2, 2] - 306534*CHd[3, 3] + 
           69512*Pi^2*CHd[3, 3] + 21120*CHe[1, 1] + 21120*CHe[2, 2] + 
           21120*CHe[3, 3] + 21120*CHl1[1, 1] + 21120*CHl1[2, 2] + 
           21120*CHl1[3, 3] + 2532228*CHl3[1, 1] - 329120*Pi^2*CHl3[1, 1] + 
           2532228*CHl3[2, 2] - 329120*Pi^2*CHl3[2, 2] - 21120*CHl3[3, 3] + 
           299766*CHq1[1, 1] - 62264*Pi^2*CHq1[1, 1] + 3055530*CHq1[2, 2] - 
           168336*Pi^2*CHq1[2, 2] - 288465*CHq1[3, 3] + 
           13544*Pi^2*CHq1[3, 3] - 805635*CHq3[1, 1] + 
           89352*Pi^2*CHq3[1, 1] + 1438164*CHq3[2, 2] - 
           16720*Pi^2*CHq3[2, 2] - 256680*CHq3[3, 3] + 
           13544*Pi^2*CHq3[3, 3] - 2268606*CHu[1, 1] + 192224*Pi^2*
            CHu[1, 1] - 2268606*CHu[2, 2] + 192224*Pi^2*CHu[2, 2] + 
           21120*CHu[3, 3])) - 2*MW2*MZ2^6*
        (-9*MH2*(901*CHd[1, 1] - 10516*CHd[2, 2] + 901*CHd[3, 3] - 
           901*CHq1[1, 1] + 1206*CHq1[2, 2] - 83*CHq1[3, 3] + 
           735*CHq3[1, 1] + 2842*CHq3[2, 2] - 83*CHq3[3, 3] - 
           1802*CHu[1, 1] - 1802*CHu[2, 2]) + 
         MZ2*((-1102005 + 131048*Pi^2)*CHd[1, 1] - 4*(-718107 + 87368*Pi^2)*
            CHd[2, 2] - 1102005*CHd[3, 3] + 131048*Pi^2*CHd[3, 3] + 
           51744*CHe[1, 1] + 51744*CHe[2, 2] + 51744*CHe[3, 3] + 
           51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 
           3709518*CHl3[1, 1] - 422448*Pi^2*CHl3[1, 1] + 3709518*CHl3[2, 2] - 
           422448*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 1811601*CHq1[1, 1] - 
           197816*Pi^2*CHq1[1, 1] - 3163611*CHq1[2, 2] + 
           272352*Pi^2*CHq1[2, 2] + 423552*CHq1[3, 3] - 
           58744*Pi^2*CHq1[3, 3] - 709893*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 4972155*CHq3[2, 2] + 
           550496*Pi^2*CHq3[2, 2] + 452298*CHq3[3, 3] - 
           58744*Pi^2*CHq3[3, 3] - 2308518*CHu[1, 1] + 272048*Pi^2*
            CHu[1, 1] - 2308518*CHu[2, 2] + 272048*Pi^2*CHu[2, 2] + 
           51744*CHu[3, 3])) + 4*MW2^2*MZ2^5*
        (-36*MH2*(232*CHd[1, 1] - 3031*CHd[2, 2] + 232*CHd[3, 3] - 
           232*CHq1[1, 1] - 291*CHq1[2, 2] + 7*CHq1[3, 3] + 246*CHq3[1, 1] + 
           187*CHq3[2, 2] + 7*CHq3[3, 3] - 464*CHu[1, 1] - 464*CHu[2, 2]) + 
         MZ2*(3*(-381071 + 56272*Pi^2)*CHd[1, 1] + (3594252 - 573312*Pi^2)*
            CHd[2, 2] - 1143213*CHd[3, 3] + 168816*Pi^2*CHd[3, 3] + 
           83856*CHe[1, 1] + 83856*CHe[2, 2] + 83856*CHe[3, 3] + 
           83856*CHl1[1, 1] + 83856*CHl1[2, 2] + 83856*CHl1[3, 3] + 
           5335830*CHl3[1, 1] - 652352*Pi^2*CHl3[1, 1] + 5335830*CHl3[2, 2] - 
           652352*Pi^2*CHl3[2, 2] - 83856*CHl3[3, 3] + 1665501*CHq1[1, 1] - 
           209568*Pi^2*CHq1[1, 1] + 631194*CHq1[2, 2] + 
           42912*Pi^2*CHq1[2, 2] - 361011*CHq1[3, 3] - 9888*Pi^2*CHq1[3, 3] - 
           1868031*CHq3[1, 1] + 189792*Pi^2*CHq3[1, 1] - 3566406*CHq3[2, 2] + 
           442272*Pi^2*CHq3[2, 2] - 220143*CHq3[3, 3] - 
           9888*Pi^2*CHq3[3, 3] - 4143462*CHu[1, 1] + 411744*Pi^2*CHu[1, 1] - 
           4143462*CHu[2, 2] + 411744*Pi^2*CHu[2, 2] + 83856*CHu[3, 3]))) + 
     MT2*(45056*MW2^8*((-231 + 16*Pi^2)*CHl3[1, 1] + (-231 + 16*Pi^2)*
          CHl3[2, 2] - 36*CHq3[1, 1] + 162*CHq3[2, 2]) - 
       MZ2^7*(-441*MH2*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
           10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
           5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
         MZ2*((-369774 + 45712*Pi^2)*CHd[1, 1] + (677160 - 89920*Pi^2)*
            CHd[2, 2] - 369774*CHd[3, 3] + 45712*Pi^2*CHd[3, 3] + 
           1073688*CHl3[1, 1] - 130144*Pi^2*CHl3[1, 1] + 1073688*CHl3[2, 2] - 
           130144*Pi^2*CHl3[2, 2] + 563814*CHq1[1, 1] - 
           69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 113832*Pi^2*
            CHq1[2, 2] + 281907*CHq1[3, 3] - 34616*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2])) + 
       4*MW2^3*MZ2^4*(-72*MH2*(143*CHd[1, 1] - 1937*CHd[2, 2] + 
           143*CHd[3, 3] - 143*CHq1[1, 1] - 705*CHq1[2, 2] + 41*CHq1[3, 3] + 
           225*CHq3[1, 1] - 337*CHq3[2, 2] + 41*CHq3[3, 3] - 286*CHu[1, 1] - 
           286*CHu[2, 2]) + MZ2*(16*(-68727 + 17378*Pi^2)*CHd[1, 1] - 
           4*(975 + 250736*Pi^2)*CHd[2, 2] - 1099632*CHd[3, 3] + 
           278048*Pi^2*CHd[3, 3] + 84480*CHe[1, 1] + 84480*CHe[2, 2] + 
           84480*CHe[3, 3] + 84480*CHl1[1, 1] + 84480*CHl1[2, 2] + 
           84480*CHl1[3, 3] + 9634713*CHl3[1, 1] - 1316480*Pi^2*CHl3[1, 1] + 
           9634713*CHl3[2, 2] - 1316480*Pi^2*CHl3[2, 2] - 84480*CHl3[3, 3] + 
           1072560*CHq1[1, 1] - 249056*Pi^2*CHq1[1, 1] + 
           14735982*CHq1[2, 2] - 673344*Pi^2*CHq1[2, 2] - 
           1533624*CHq1[3, 3] + 54176*Pi^2*CHq1[3, 3] - 3473964*CHq3[1, 1] + 
           357408*Pi^2*CHq3[1, 1] + 8141598*CHq3[2, 2] - 
           66880*Pi^2*CHq3[2, 2] - 939942*CHq3[3, 3] + 
           54176*Pi^2*CHq3[3, 3] - 9327432*CHu[1, 1] + 768896*Pi^2*
            CHu[1, 1] - 9327432*CHu[2, 2] + 768896*Pi^2*CHu[2, 2] - 
           417144*CHu[3, 3])) - 4*MW2^2*MZ2^5*
        (-36*MH2*(232*CHd[1, 1] - 3031*CHd[2, 2] + 232*CHd[3, 3] - 
           232*CHq1[1, 1] - 291*CHq1[2, 2] + 7*CHq1[3, 3] + 246*CHq3[1, 1] + 
           187*CHq3[2, 2] + 7*CHq3[3, 3] - 464*CHu[1, 1] - 464*CHu[2, 2]) + 
         MZ2*(48*(-24059 + 3517*Pi^2)*CHd[1, 1] + (4254141 - 573312*Pi^2)*
            CHd[2, 2] - 1154832*CHd[3, 3] + 168816*Pi^2*CHd[3, 3] + 
           83856*CHe[1, 1] + 83856*CHe[2, 2] + 83856*CHe[3, 3] + 
           83856*CHl1[1, 1] + 83856*CHl1[2, 2] + 83856*CHl1[3, 3] + 
           5200497*CHl3[1, 1] - 652352*Pi^2*CHl3[1, 1] + 5200497*CHl3[2, 2] - 
           652352*Pi^2*CHl3[2, 2] - 83856*CHl3[3, 3] + 1677120*CHq1[1, 1] - 
           209568*Pi^2*CHq1[1, 1] + 1135257*CHq1[2, 2] + 
           42912*Pi^2*CHq1[2, 2] - 447780*CHq1[3, 3] - 9888*Pi^2*CHq1[3, 3] - 
           2040696*CHq3[1, 1] + 189792*Pi^2*CHq3[1, 1] - 3246627*CHq3[2, 2] + 
           442272*Pi^2*CHq3[2, 2] - 269094*CHq3[3, 3] - 
           9888*Pi^2*CHq3[3, 3] - 4120224*CHu[1, 1] + 411744*Pi^2*CHu[1, 1] - 
           4120224*CHu[2, 2] + 411744*Pi^2*CHu[2, 2] - 73617*CHu[3, 3])) + 
       256*MW2^7*MZ2*(4*(957 + 148*Pi^2)*CHd[1, 1] - 32*(3102 + 53*Pi^2)*
          CHd[2, 2] + 3828*CHd[3, 3] + 592*Pi^2*CHd[3, 3] + 
         161271*CHl3[1, 1] - 12096*Pi^2*CHl3[1, 1] + 161271*CHl3[2, 2] - 
         12096*Pi^2*CHl3[2, 2] - 26004*CHq1[1, 1] + 1520*Pi^2*CHq1[1, 1] - 
         116028*CHq1[2, 2] - 768*Pi^2*CHq1[2, 2] + 10164*CHq1[3, 3] + 
         592*Pi^2*CHq1[3, 3] + 5832*CHq3[1, 1] - 336*Pi^2*CHq3[1, 1] - 
         4596*CHq3[2, 2] - 2624*Pi^2*CHq3[2, 2] - 5478*CHq3[3, 3] + 
         592*Pi^2*CHq3[3, 3] - 27456*CHu[1, 1] + 928*Pi^2*CHu[1, 1] - 
         27456*CHu[2, 2] + 928*Pi^2*CHu[2, 2] + 6336*CHu[3, 3]) - 
       128*MW2^6*MZ2^2*(44*(231 + 100*Pi^2)*CHd[1, 1] - (715605 + 10592*Pi^2)*
          CHd[2, 2] + 10164*CHd[3, 3] + 4400*Pi^2*CHd[3, 3] - 
         2112*CHe[1, 1] - 2112*CHe[2, 2] - 2112*CHe[3, 3] - 2112*CHl1[1, 1] - 
         2112*CHl1[2, 2] - 2112*CHl1[3, 3] + 580212*CHl3[1, 1] - 
         49904*Pi^2*CHl3[1, 1] + 580212*CHl3[2, 2] - 49904*Pi^2*CHl3[2, 2] + 
         2112*CHl3[3, 3] - 107220*CHq1[1, 1] + 5296*Pi^2*CHq1[1, 1] - 
         16041*CHq1[2, 2] - 26064*Pi^2*CHq1[2, 2] - 48000*CHq1[3, 3] + 
         4736*Pi^2*CHq1[3, 3] - 26532*CHq3[1, 1] + 4176*Pi^2*CHq3[1, 1] + 
         336423*CHq3[2, 2] - 27184*Pi^2*CHq3[2, 2] - 78792*CHq3[3, 3] + 
         4736*Pi^2*CHq3[3, 3] - 195576*CHu[1, 1] + 10400*Pi^2*CHu[1, 1] - 
         195576*CHu[2, 2] + 10400*Pi^2*CHu[2, 2] + 21234*CHu[3, 3]) + 
       MW2*MZ2^6*(-18*MH2*(901*CHd[1, 1] - 10516*CHd[2, 2] + 901*CHd[3, 3] - 
           901*CHq1[1, 1] + 1206*CHq1[2, 2] - 83*CHq1[3, 3] + 
           735*CHq3[1, 1] + 2842*CHq3[2, 2] - 83*CHq3[3, 3] - 
           1802*CHu[1, 1] - 1802*CHu[2, 2]) + 
         MZ2*((-2293110 + 262096*Pi^2)*CHd[1, 1] + (6481308 - 698944*Pi^2)*
            CHd[2, 2] - 2293110*CHd[3, 3] + 262096*Pi^2*CHd[3, 3] + 
           103488*CHe[1, 1] + 103488*CHe[2, 2] + 103488*CHe[3, 3] + 
           103488*CHl1[1, 1] + 103488*CHl1[2, 2] + 103488*CHl1[3, 3] + 
           7438881*CHl3[1, 1] - 844896*Pi^2*CHl3[1, 1] + 7438881*CHl3[2, 2] - 
           844896*Pi^2*CHl3[2, 2] - 103488*CHl3[3, 3] + 3712302*CHq1[1, 1] - 
           395632*Pi^2*CHq1[1, 1] - 6650898*CHq1[2, 2] + 
           544704*Pi^2*CHq1[2, 2] + 865194*CHq1[3, 3] - 
           117488*Pi^2*CHq1[3, 3] - 1419786*CHq3[1, 1] + 
           160656*Pi^2*CHq3[1, 1] - 10357086*CHq3[2, 2] + 
           1100992*Pi^2*CHq3[2, 2] + 882996*CHq3[3, 3] - 
           117488*Pi^2*CHq3[3, 3] - 4438836*CHu[1, 1] + 
           544096*Pi^2*CHu[1, 1] - 4438836*CHu[2, 2] + 544096*Pi^2*
            CHu[2, 2] + 90258*CHu[3, 3])) + 16*MW2^4*MZ2^3*
        (36*MH2*(56*CHd[1, 1] - 692*CHd[2, 2] + 56*CHd[3, 3] - 
           56*CHq1[1, 1] - 441*CHq1[2, 2] + 23*CHq1[3, 3] + 102*CHq3[1, 1] - 
           283*CHq3[2, 2] + 23*CHq3[3, 3] - 112*CHu[1, 1] - 112*CHu[2, 2]) + 
         MZ2*((238884 - 83552*Pi^2)*CHd[1, 1] + (4185765 + 263168*Pi^2)*
            CHd[2, 2] + 238884*CHd[3, 3] - 83552*Pi^2*CHd[3, 3] + 
           6816*CHe[1, 1] + 6816*CHe[2, 2] + 6816*CHe[3, 3] + 
           6816*CHl1[1, 1] + 6816*CHl1[2, 2] + 6816*CHl1[3, 3] - 
           3716832*CHl3[1, 1] + 479568*Pi^2*CHl3[1, 1] - 3716832*CHl3[2, 2] + 
           479568*Pi^2*CHl3[2, 2] - 6816*CHl3[3, 3] + 195996*CHq1[1, 1] + 
           32672*Pi^2*CHq1[1, 1] - 7469589*CHq1[2, 2] + 
           428496*Pi^2*CHq1[2, 2] + 669924*CHq1[3, 3] - 
           39632*Pi^2*CHq1[3, 3] + 826380*CHq3[1, 1] - 111936*Pi^2*
            CHq3[1, 1] - 6444693*CHq3[2, 2] + 283888*Pi^2*CHq3[2, 2] + 
           458892*CHq3[3, 3] - 39632*Pi^2*CHq3[3, 3] + 3002712*CHu[1, 1] - 
           227648*Pi^2*CHu[1, 1] + 3002712*CHu[2, 2] - 227648*Pi^2*
            CHu[2, 2] + 129108*CHu[3, 3])) - 64*MW2^5*MZ2^2*
        (198*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
           12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
           CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
         MZ2*(-24*(-1114 + 713*Pi^2)*CHd[1, 1] + 3*(636875 + 14608*Pi^2)*
            CHd[2, 2] - 2*(12*(-1114 + 713*Pi^2)*CHd[3, 3] - 3792*CHe[1, 1] - 
             3792*CHe[2, 2] - 3792*CHe[3, 3] - 3792*CHl1[1, 1] - 
             3792*CHl1[2, 2] - 3792*CHl1[3, 3] + 607002*CHl3[1, 1] - 
             64952*Pi^2*CHl3[1, 1] + 607002*CHl3[2, 2] - 64952*Pi^2*
              CHl3[2, 2] + 3792*CHl3[3, 3] - 86100*CHq1[1, 1] + 
             1956*Pi^2*CHq1[1, 1] + 675651*CHq1[2, 2] - 55656*Pi^2*
              CHq1[2, 2] - 96090*CHq1[3, 3] + 6468*Pi^2*CHq1[3, 3] - 
             107442*CHq3[1, 1] + 10980*Pi^2*CHq3[1, 1] + 844131*CHq3[2, 2] - 
             46632*Pi^2*CHq3[2, 2] - 96576*CHq3[3, 3] + 6468*Pi^2*
              CHq3[3, 3] - 326316*CHu[1, 1] + 22344*Pi^2*CHu[1, 1] - 
             326316*CHu[2, 2] + 22344*Pi^2*CHu[2, 2] + 1941*CHu[3, 3])))))/
    (144*(MT2 - MW2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  (((9*MT2^2*MZ2*(1760*MW2^4 - 1296*MW2^3*MZ2 - 2028*MW2^2*MZ2^2 + 
         1408*MW2*MZ2^3 + 75*MZ2^4) + 4*MW2*(MW2*MZ2^5*(28095 - 3064*Pi^2) + 
         32*MW2^5*MZ2*(2589 - 208*Pi^2) + 48*MW2^3*MZ2^3*(1413 - 196*Pi^2) + 
         166*MZ2^6*(-33 + 4*Pi^2) + 128*MW2^6*(-231 + 16*Pi^2) + 
         32*MW2^4*MZ2^2*(-3135 + 314*Pi^2) + 2*MW2^2*MZ2^4*
          (-24009 + 3184*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(25863 - 2512*Pi^2) - 
         664*MZ2^6*(-33 + 4*Pi^2) - 512*MW2^6*(-231 + 16*Pi^2) + 
         32*MW2^5*MZ2*(-10797 + 832*Pi^2) + 12*MW2^3*MZ2^3*
          (-21033 + 3136*Pi^2) - 8*MW2^2*MZ2^4*(-22533 + 3184*Pi^2) + 
         MW2*MZ2^5*(-112785 + 12256*Pi^2)))/(144*(MT2 - MW2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (MH2^2*(-16*MW2^3 + 12*MW2^2*MZ2 + 15*MW2*MZ2^2 - 11*MZ2^3)*
       B0i[bb0, 0, 0, MH2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (MT2*(MT2^2*MZ2*(-992*MW2^4 + 1552*MW2^3*MZ2 + 1164*MW2^2*MZ2^2 - 
          1216*MW2*MZ2^3 + 5*MZ2^4) + MT2^3*(64*MW2^4 + 32*MW2^3*MZ2 - 
          360*MW2^2*MZ2^2 - 64*MW2*MZ2^3 + 274*MZ2^4) + 
        4*MW2^2*(32*MW2^5 - 176*MW2^4*MZ2 + 236*MW2^3*MZ2^2 + 
          280*MW2^2*MZ2^3 - 139*MW2*MZ2^4 + 10*MZ2^5) - 
        2*MT2*MW2*(96*MW2^5 - 880*MW2^4*MZ2 + 1044*MW2^3*MZ2^2 + 
          1092*MW2^2*MZ2^3 - 773*MW2*MZ2^4 + 15*MZ2^5))*B0i[bb0, 0, 0, MT2])/
      (8*(MT2 - MW2)^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
        4*MW2^2*MZ2*(-64*MW2^4 + 264*MW2^3*MZ2 + 2*MW2*(2*MH2 - 173*MZ2)*
           MZ2^2 - MZ2^3*(11*MH2 + 47*MZ2) + 4*MW2^2*MZ2*(4*MH2 + 91*MZ2)) - 
        4*MT2^2*(32*MW2^5 + 112*MW2^4*MZ2 - 236*MW2^3*MZ2^2 - 
          16*MW2^2*MZ2^2*(MH2 + 21*MZ2) + MZ2^4*(11*MH2 + 52*MZ2) + 
          MW2*MZ2^3*(-4*MH2 + 367*MZ2)) + MT2*MW2*(64*MW2^5 + 768*MW2^4*MZ2 - 
          1976*MW2^3*MZ2^2 + MZ2^4*(88*MH2 + 411*MZ2) - 
          4*MW2^2*MZ2^2*(32*MH2 + 699*MZ2) + MW2*(-32*MH2*MZ2^3 + 
            2890*MZ2^4)))*B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((896*MW2^6 + 352*MW2^5*MZ2 - 928*MW2^4*MZ2^2 - 22*MZ2^6 + 
        8*MW2^2*MZ2^3*(MH2 + 11*MZ2) + 4*MW2^3*MZ2^2*(8*MH2 + 181*MZ2) - 
        MW2*MZ2^4*(22*MH2 + 255*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) + ((768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 
        828*MW2^2*MZ2^3 + 172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) + ((4*MT2^2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - 
          MW2*MZ2^3 - 5*MZ2^4) - MW2*(128*MW2^5 + 160*MW2^4*MZ2 - 
          256*MW2^3*MZ2^2 + 100*MW2^2*MZ2^3 + 224*MW2*MZ2^4 - 59*MZ2^5) + 
        2*MT2*(32*MW2^5 + 288*MW2^4*MZ2 - 292*MW2^3*MZ2^2 - 242*MW2^2*MZ2^3 + 
          246*MW2*MZ2^4 - 5*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^2*(-96*MW2^3 + 96*MW2^2*MZ2 - 84*MW2*MZ2^2 + 
          30*MZ2^3) - 3*MT2*(32*MW2^4 + 16*MW2^3*MZ2 - 4*MW2^2*MZ2^2 + 
          24*MW2*MZ2^3 - 5*MZ2^4) + 4*MW2*(-192*MW2^4 - 368*MW2^3*MZ2 + 
          36*MW2^2*MZ2^2 + 216*MW2*MZ2^3 + 11*MZ2^4))*
       B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
       Pi^2) + (3*MW2^3*(80*MW2^4 + 112*MW2^3*MZ2 - 150*MW2^2*MZ2^2 - 
        59*MW2*MZ2^3 + 98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + 
        MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
        MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, 
        MW2, MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (CW2*(MW2 + MZ2)^2*(448*MW2^4 - 496*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 
        134*MW2*MZ2^3 - 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(MT2^2*MZ2*(-10*MW2 + MZ2) - 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) + 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(16*MW2^4*(8*Cdd[1, 1, 1, 1] - 
        54*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] - 18*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] - 80*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] - 
        18*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] - 
        30*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] - 
        30*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] - 
        30*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] - 
        30*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] - 
        30*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] - 
        30*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 
        36*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
        36*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        36*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] - 
        24*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] - 
        24*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] - 
        24*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
        6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] + 
        27*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 39*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] - 39*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] - 
        27*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 
        3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 36*Cqe[2, 2, 1, 1] - 
        36*Cqe[2, 2, 2, 2] - 36*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        78*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 2, 2] - 78*Cqq1[2, 2, 3, 3] - 
        18*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] - 
        90*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] + 54*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] - 84*Cqq3[2, 2, 2, 2] - 30*Cqq3[2, 2, 3, 3] - 
        34*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 78*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] + 
        54*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] + 
        54*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(40*Cdd[1, 1, 1, 1] - 342*Cdd[1, 1, 2, 2] + 
        60*Cdd[1, 1, 3, 3] - 114*Cdd[1, 2, 2, 1] + 20*Cdd[1, 3, 3, 1] - 
        496*Cdd[2, 2, 2, 2] - 342*Cdd[2, 2, 3, 3] - 114*Cdd[2, 3, 3, 2] + 
        40*Cdd[3, 3, 3, 3] + 15*Ced[1, 1, 1, 1] - 186*Ced[1, 1, 2, 2] + 
        15*Ced[1, 1, 3, 3] + 15*Ced[2, 2, 1, 1] - 186*Ced[2, 2, 2, 2] + 
        15*Ced[2, 2, 3, 3] + 15*Ced[3, 3, 1, 1] - 186*Ced[3, 3, 2, 2] + 
        15*Ced[3, 3, 3, 3] - 30*Ceu[1, 1, 1, 1] - 30*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 1, 1] - 30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 1, 1] - 
        30*Ceu[3, 3, 2, 2] + 15*Cld[1, 1, 1, 1] - 186*Cld[1, 1, 2, 2] + 
        15*Cld[1, 1, 3, 3] + 15*Cld[2, 2, 1, 1] - 186*Cld[2, 2, 2, 2] + 
        15*Cld[2, 2, 3, 3] + 15*Cld[3, 3, 1, 1] - 186*Cld[3, 3, 2, 2] + 
        15*Cld[3, 3, 3, 3] - 15*Clq1[1, 1, 1, 1] - 117*Clq1[1, 1, 2, 2] + 
        6*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 1, 1] - 117*Clq1[2, 2, 2, 2] + 
        6*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 1, 1] - 117*Clq1[3, 3, 2, 2] + 
        6*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] - 27*Clq3[1, 1, 2, 2] + 
        9*Clq3[2, 2, 1, 1] - 27*Clq3[2, 2, 2, 2] + 9*Clq3[3, 3, 1, 1] - 
        27*Clq3[3, 3, 2, 2] - 30*Clu[1, 1, 1, 1] - 30*Clu[1, 1, 2, 2] - 
        30*Clu[2, 2, 1, 1] - 30*Clu[2, 2, 2, 2] - 30*Clu[3, 3, 1, 1] - 
        30*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] + 171*Cqd1[1, 1, 2, 2] - 
        30*Cqd1[1, 1, 3, 3] - 132*Cqd1[2, 2, 1, 1] + 69*Cqd1[2, 2, 2, 2] - 
        132*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] - 90*Cqd1[3, 3, 2, 2] + 
        12*Cqd1[3, 3, 3, 3] - 15*Cqe[1, 1, 1, 1] - 15*Cqe[1, 1, 2, 2] - 
        15*Cqe[1, 1, 3, 3] - 117*Cqe[2, 2, 1, 1] - 117*Cqe[2, 2, 2, 2] - 
        117*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
        6*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 264*Cqq1[1, 1, 2, 2] - 
        24*Cqq1[1, 1, 3, 3] + 26*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] + 
        246*Cqq1[2, 2, 2, 2] - 30*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        8*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] - 108*Cqq3[1, 1, 2, 2] + 
        150*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] - 14*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 264*Cqu1[2, 2, 1, 1] + 
        264*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
        60*Cud1[1, 1, 1, 1] + 342*Cud1[1, 1, 2, 2] - 60*Cud1[1, 1, 3, 3] - 
        60*Cud1[2, 2, 1, 1] + 342*Cud1[2, 2, 2, 2] - 60*Cud1[2, 2, 3, 3] + 
        160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 80*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 6*MW2^2*MZ2^2*(56*Cdd[1, 1, 1, 1] - 
        558*Cdd[1, 1, 2, 2] + 84*Cdd[1, 1, 3, 3] - 186*Cdd[1, 2, 2, 1] + 
        28*Cdd[1, 3, 3, 1] - 800*Cdd[2, 2, 2, 2] - 558*Cdd[2, 2, 3, 3] - 
        186*Cdd[2, 3, 3, 2] + 56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] - 
        300*Ced[1, 1, 2, 2] + 21*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] - 
        300*Ced[2, 2, 2, 2] + 21*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] - 
        300*Ced[3, 3, 2, 2] + 21*Ced[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 
        42*Ceu[1, 1, 2, 2] - 42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 
        42*Ceu[3, 3, 1, 1] - 42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] - 
        300*Cld[1, 1, 2, 2] + 21*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] - 
        300*Cld[2, 2, 2, 2] + 21*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] - 
        300*Cld[3, 3, 2, 2] + 21*Cld[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 
        72*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 
        72*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 
        72*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 15*Clq3[1, 1, 1, 1] + 
        12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 15*Clq3[2, 2, 1, 1] + 
        12*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 15*Clq3[3, 3, 1, 1] + 
        12*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 
        42*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 
        42*Clu[3, 3, 1, 1] - 42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] + 
        279*Cqd1[1, 1, 2, 2] - 42*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 1, 1] + 
        228*Cqd1[2, 2, 2, 2] - 93*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] - 
        45*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 
        21*Cqe[1, 1, 2, 2] - 21*Cqe[1, 1, 3, 3] - 72*Cqe[2, 2, 1, 1] - 
        72*Cqe[2, 2, 2, 2] - 72*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 64*Cqq1[1, 1, 1, 1] + 
        186*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 58*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 180*Cqq1[2, 2, 2, 2] + 30*Cqq1[2, 2, 3, 3] + 
        18*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 
        162*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] + 66*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] + 78*Cqq3[2, 2, 3, 3] + 
        2*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 
        84*Cqu1[1, 1, 2, 2] + 186*Cqu1[2, 2, 1, 1] + 186*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] + 
        558*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] + 
        558*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 
        336*Cuu[1, 1, 2, 2] + 112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(80*Cdd[1, 1, 1, 1] - 468*Cdd[1, 1, 2, 2] + 120*Cdd[1, 1, 3, 3] - 
        156*Cdd[1, 2, 2, 1] + 40*Cdd[1, 3, 3, 1] - 704*Cdd[2, 2, 2, 2] - 
        468*Cdd[2, 2, 3, 3] - 156*Cdd[2, 3, 3, 2] + 80*Cdd[3, 3, 3, 3] + 
        30*Ced[1, 1, 1, 1] - 264*Ced[1, 1, 2, 2] + 30*Ced[1, 1, 3, 3] + 
        30*Ced[2, 2, 1, 1] - 264*Ced[2, 2, 2, 2] + 30*Ced[2, 2, 3, 3] + 
        30*Ced[3, 3, 1, 1] - 264*Ced[3, 3, 2, 2] + 30*Ced[3, 3, 3, 3] - 
        60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 60*Ceu[2, 2, 1, 1] - 
        60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 60*Ceu[3, 3, 2, 2] + 
        30*Cld[1, 1, 1, 1] - 264*Cld[1, 1, 2, 2] + 30*Cld[1, 1, 3, 3] + 
        30*Cld[2, 2, 1, 1] - 264*Cld[2, 2, 2, 2] + 30*Cld[2, 2, 3, 3] + 
        30*Cld[3, 3, 1, 1] - 264*Cld[3, 3, 2, 2] + 30*Cld[3, 3, 3, 3] - 
        30*Clq1[1, 1, 1, 1] + 117*Clq1[1, 1, 2, 2] - 15*Clq1[1, 1, 3, 3] - 
        30*Clq1[2, 2, 1, 1] + 117*Clq1[2, 2, 2, 2] - 15*Clq1[2, 2, 3, 3] - 
        30*Clq1[3, 3, 1, 1] + 117*Clq1[3, 3, 2, 2] - 15*Clq1[3, 3, 3, 3] - 
        60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 60*Clu[2, 2, 1, 1] - 
        60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 60*Clu[3, 3, 2, 2] - 
        60*Cqd1[1, 1, 1, 1] + 234*Cqd1[1, 1, 2, 2] - 60*Cqd1[1, 1, 3, 3] + 
        87*Cqd1[2, 2, 1, 1] + 381*Cqd1[2, 2, 2, 2] + 87*Cqd1[2, 2, 3, 3] - 
        30*Cqd1[3, 3, 1, 1] + 117*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] - 
        30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 30*Cqe[1, 1, 3, 3] + 
        117*Cqe[2, 2, 1, 1] + 117*Cqe[2, 2, 2, 2] + 117*Cqe[2, 2, 3, 3] - 
        15*Cqe[3, 3, 1, 1] - 15*Cqe[3, 3, 2, 2] - 15*Cqe[3, 3, 3, 3] + 
        70*Cqq1[1, 1, 1, 1] - 174*Cqq1[1, 1, 2, 2] + 60*Cqq1[1, 1, 3, 3] - 
        29*Cqq1[1, 2, 2, 1] + 10*Cqq1[1, 3, 3, 1] - 273*Cqq1[2, 2, 2, 2] - 
        87*Cqq1[2, 2, 3, 3] - 39*Cqq1[2, 3, 3, 2] + 20*Cqq1[3, 3, 3, 3] + 
        30*Cqq3[1, 1, 1, 1] - 87*Cqq3[1, 2, 2, 1] + 30*Cqq3[1, 3, 3, 1] - 
        117*Cqq3[2, 2, 2, 2] - 147*Cqq3[2, 2, 3, 3] - 19*Cqq3[2, 3, 3, 2] + 
        20*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 
        174*Cqu1[2, 2, 1, 1] - 174*Cqu1[2, 2, 2, 2] + 60*Cqu1[3, 3, 1, 1] + 
        60*Cqu1[3, 3, 2, 2] - 120*Cud1[1, 1, 1, 1] + 468*Cud1[1, 1, 2, 2] - 
        120*Cud1[1, 1, 3, 3] - 120*Cud1[2, 2, 1, 1] + 468*Cud1[2, 2, 2, 2] - 
        120*Cud1[2, 2, 3, 3] + 320*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] + 
        160*Cuu[1, 2, 2, 1] + 320*Cuu[2, 2, 2, 2]) - 
      MW2*MZ2^3*(224*Cdd[1, 1, 1, 1] - 1944*Cdd[1, 1, 2, 2] + 
        336*Cdd[1, 1, 3, 3] - 648*Cdd[1, 2, 2, 1] + 112*Cdd[1, 3, 3, 1] - 
        2816*Cdd[2, 2, 2, 2] - 1944*Cdd[2, 2, 3, 3] - 648*Cdd[2, 3, 3, 2] + 
        224*Cdd[3, 3, 3, 3] + 84*Ced[1, 1, 1, 1] - 1056*Ced[1, 1, 2, 2] + 
        84*Ced[1, 1, 3, 3] + 84*Ced[2, 2, 1, 1] - 1056*Ced[2, 2, 2, 2] + 
        84*Ced[2, 2, 3, 3] + 84*Ced[3, 3, 1, 1] - 1056*Ced[3, 3, 2, 2] + 
        84*Ced[3, 3, 3, 3] - 168*Ceu[1, 1, 1, 1] - 168*Ceu[1, 1, 2, 2] - 
        168*Ceu[2, 2, 1, 1] - 168*Ceu[2, 2, 2, 2] - 168*Ceu[3, 3, 1, 1] - 
        168*Ceu[3, 3, 2, 2] + 84*Cld[1, 1, 1, 1] - 1056*Cld[1, 1, 2, 2] + 
        84*Cld[1, 1, 3, 3] + 84*Cld[2, 2, 1, 1] - 1056*Cld[2, 2, 2, 2] + 
        84*Cld[2, 2, 3, 3] + 84*Cld[3, 3, 1, 1] - 1056*Cld[3, 3, 2, 2] + 
        84*Cld[3, 3, 3, 3] - 84*Clq1[1, 1, 1, 1] + 45*Clq1[1, 1, 2, 2] + 
        3*Clq1[1, 1, 3, 3] - 84*Clq1[2, 2, 1, 1] + 45*Clq1[2, 2, 2, 2] + 
        3*Clq1[2, 2, 3, 3] - 84*Clq1[3, 3, 1, 1] + 45*Clq1[3, 3, 2, 2] + 
        3*Clq1[3, 3, 3, 3] + 147*Clq3[1, 1, 2, 2] - 15*Clq3[1, 1, 3, 3] + 
        147*Clq3[2, 2, 2, 2] - 15*Clq3[2, 2, 3, 3] + 147*Clq3[3, 3, 2, 2] - 
        15*Clq3[3, 3, 3, 3] - 168*Clu[1, 1, 1, 1] - 168*Clu[1, 1, 2, 2] - 
        168*Clu[2, 2, 1, 1] - 168*Clu[2, 2, 2, 2] - 168*Clu[3, 3, 1, 1] - 
        168*Clu[3, 3, 2, 2] - 168*Cqd1[1, 1, 1, 1] + 972*Cqd1[1, 1, 2, 2] - 
        168*Cqd1[1, 1, 3, 3] - 39*Cqd1[2, 2, 1, 1] + 1101*Cqd1[2, 2, 2, 2] - 
        39*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 135*Cqd1[3, 3, 2, 2] + 
        6*Cqd1[3, 3, 3, 3] - 84*Cqe[1, 1, 1, 1] - 84*Cqe[1, 1, 2, 2] - 
        84*Cqe[1, 1, 3, 3] + 45*Cqe[2, 2, 1, 1] + 45*Cqe[2, 2, 2, 2] + 
        45*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
        3*Cqe[3, 3, 3, 3] + 196*Cqq1[1, 1, 1, 1] + 78*Cqq1[1, 1, 2, 2] - 
        12*Cqq1[1, 1, 3, 3] + 160*Cqq1[1, 2, 2, 1] - 32*Cqq1[1, 3, 3, 1] + 
        42*Cqq1[2, 2, 2, 2] + 300*Cqq1[2, 2, 3, 3] + 72*Cqq1[2, 3, 3, 2] - 
        64*Cqq1[3, 3, 3, 3] + 84*Cqq3[1, 1, 1, 1] + 882*Cqq3[1, 1, 2, 2] - 
        180*Cqq3[1, 1, 3, 3] - 108*Cqq3[1, 2, 2, 1] + 24*Cqq3[1, 3, 3, 1] + 
        690*Cqq3[2, 2, 2, 2] + 132*Cqq3[2, 2, 3, 3] + 128*Cqq3[2, 3, 3, 2] - 
        64*Cqq3[3, 3, 3, 3] + 336*Cqu1[1, 1, 1, 1] + 336*Cqu1[1, 1, 2, 2] + 
        78*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 1, 1] - 
        12*Cqu1[3, 3, 2, 2] - 336*Cud1[1, 1, 1, 1] + 1944*Cud1[1, 1, 2, 2] - 
        336*Cud1[1, 1, 3, 3] - 336*Cud1[2, 2, 1, 1] + 1944*Cud1[2, 2, 2, 2] - 
        336*Cud1[2, 2, 3, 3] + 896*Cuu[1, 1, 1, 1] + 1344*Cuu[1, 1, 2, 2] + 
        448*Cuu[1, 2, 2, 1] + 896*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(MZ2^4*(15*Cqd1[3, 3, 1, 1] - 
        132*Cqd1[3, 3, 2, 2] + 15*Cqd1[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 
        5*Cqq1[1, 3, 3, 1] + 117*Cqq1[2, 2, 3, 3] - 5*Cqq1[2, 3, 3, 2] - 
        15*Cqq1[3, 3, 3, 3] - 15*Cqq3[1, 3, 3, 1] - 147*Cqq3[2, 2, 3, 3] + 
        83*Cqq3[2, 3, 3, 2] + 5*Cqq3[3, 3, 3, 3] - 60*Cqu1[1, 1, 3, 3] + 
        234*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] - 
        30*Cqu1[3, 3, 3, 3] + 60*Cud1[3, 3, 1, 1] - 528*Cud1[3, 3, 2, 2] + 
        60*Cud1[3, 3, 3, 3] - 240*Cuu[1, 1, 3, 3] - 80*Cuu[1, 3, 3, 1] - 
        240*Cuu[2, 2, 3, 3] - 80*Cuu[2, 3, 3, 2]) - 
      8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] - 282*Cqd1[3, 3, 2, 2] + 
        21*Cqd1[3, 3, 3, 3] - 42*Cqq1[1, 1, 3, 3] - 16*Cqq1[1, 3, 3, 1] - 
        252*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 3, 3] - 
        152*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 30*Cqu1[1, 1, 3, 3] - 
        234*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 1, 1] - 42*Cqu1[3, 3, 2, 2] + 
        12*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 372*Cud1[3, 3, 2, 2] + 
        30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 40*Cuu[1, 3, 3, 1] - 
        120*Cuu[2, 2, 3, 3] - 40*Cuu[2, 3, 3, 2]) + 
      12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] - 174*Cqd1[3, 3, 2, 2] + 
        12*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 3, 3, 1] - 
        54*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 3, 3] - 
        26*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
        72*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] + 
        3*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 
        21*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 
        84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) + 
      32*MW2^4*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
        3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
        72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
        2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
        6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
        3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
        12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
        4*Cuu[2, 3, 3, 2]) + MW2*MZ2^3*(-87*Cqd1[3, 3, 1, 1] + 
        924*Cqd1[3, 3, 2, 2] - 87*Cqd1[3, 3, 3, 3] + 174*Cqq1[1, 1, 3, 3] + 
        44*Cqq1[1, 3, 3, 1] - 396*Cqq1[2, 2, 3, 3] + 44*Cqq1[2, 3, 3, 2] + 
        42*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 72*Cqq3[1, 3, 3, 1] + 
        660*Cqq3[2, 2, 3, 3] - 308*Cqq3[2, 3, 3, 2] - 14*Cqq3[3, 3, 3, 3] + 
        168*Cqu1[1, 1, 3, 3] - 90*Cqu1[2, 2, 3, 3] + 174*Cqu1[3, 3, 1, 1] + 
        174*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] - 168*Cud1[3, 3, 1, 1] + 
        2112*Cud1[3, 3, 2, 2] - 168*Cud1[3, 3, 3, 3] + 672*Cuu[1, 1, 3, 3] + 
        224*Cuu[1, 3, 3, 1] + 672*Cuu[2, 2, 3, 3] + 224*Cuu[2, 3, 3, 2])))/
    (3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^3*(417*Cqd1[3, 3, 1, 1] - 5412*Cqd1[3, 3, 2, 2] + 
          417*Cqd1[3, 3, 3, 3] - 834*Cqq1[1, 1, 3, 3] - 
          304*Cqq1[1, 3, 3, 1] + 144*Cqq1[2, 2, 3, 3] - 
          304*Cqq1[2, 3, 3, 2] + 78*Cqq1[3, 3, 3, 3] - 990*Cqq3[1, 1, 3, 3] - 
          252*Cqq3[1, 3, 3, 1] - 1968*Cqq3[2, 2, 3, 3] + 
          400*Cqq3[2, 3, 3, 2] - 26*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] + 
          504*Cqu1[2, 2, 3, 3] - 834*Cqu1[3, 3, 1, 1] - 
          834*Cqu1[3, 3, 2, 2] - 69*Cqu1[3, 3, 3, 3] + 93*Cud1[3, 3, 1, 1] - 
          660*Cud1[3, 3, 2, 2] + 93*Cud1[3, 3, 3, 3] - 372*Cuu[1, 1, 3, 3] - 
          124*Cuu[1, 3, 3, 1] - 372*Cuu[2, 2, 3, 3] - 124*Cuu[2, 3, 3, 2]) + 
        16*MW2^3*MZ2*(69*Cqd1[3, 3, 1, 1] - 834*Cqd1[3, 3, 2, 2] + 
          69*Cqd1[3, 3, 3, 3] - 138*Cqq1[1, 1, 3, 3] - 68*Cqq1[1, 3, 3, 1] - 
          1152*Cqq1[2, 2, 3, 3] - 68*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] - 
          270*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 744*Cqq3[2, 2, 3, 3] - 
          700*Cqq3[2, 3, 3, 2] - 22*Cqq3[3, 3, 3, 3] - 33*Cqu1[1, 1, 3, 3] - 
          144*Cqu1[2, 2, 3, 3] - 138*Cqu1[3, 3, 1, 1] - 
          138*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] + 33*Cud1[3, 3, 1, 1] - 
          474*Cud1[3, 3, 2, 2] + 33*Cud1[3, 3, 3, 3] - 132*Cuu[1, 1, 3, 3] - 
          44*Cuu[1, 3, 3, 1] - 132*Cuu[2, 2, 3, 3] - 44*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-330*Cqd1[3, 3, 1, 1] + 2904*Cqd1[3, 3, 2, 2] - 
          330*Cqd1[3, 3, 3, 3] + 660*Cqq1[1, 1, 3, 3] + 
          110*Cqq1[1, 3, 3, 1] - 2574*Cqq1[2, 2, 3, 3] + 
          110*Cqq1[2, 3, 3, 2] + 330*Cqq1[3, 3, 3, 3] + 
          330*Cqq3[1, 3, 3, 1] + 3234*Cqq3[2, 2, 3, 3] - 
          1826*Cqq3[2, 3, 3, 2] - 110*Cqq3[3, 3, 3, 3] - 
          30*Cqu1[1, 1, 3, 3] + 117*Cqu1[2, 2, 3, 3] + 660*Cqu1[3, 3, 1, 1] + 
          660*Cqu1[3, 3, 2, 2] - 15*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 
          264*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 
          40*Cuu[1, 3, 3, 1] - 120*Cuu[2, 2, 3, 3] - 40*Cuu[2, 3, 3, 2]) - 
        24*MW2^2*MZ2^2*(51*Cqd1[3, 3, 1, 1] - 726*Cqd1[3, 3, 2, 2] + 
          51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 38*Cqq1[1, 3, 3, 1] - 
          378*Cqq1[2, 2, 3, 3] - 38*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          126*Cqq3[1, 1, 3, 3] - 30*Cqq3[1, 3, 3, 1] + 150*Cqq3[2, 2, 3, 3] - 
          214*Cqq3[2, 3, 3, 2] - 4*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          9*Cqu1[2, 2, 3, 3] - 102*Cqu1[3, 3, 1, 1] - 102*Cqu1[3, 3, 2, 2] + 
          6*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] - 222*Cud1[3, 3, 2, 2] + 
          15*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) - 
        128*MW2^4*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
          3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
          12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
          4*Cuu[2, 3, 3, 2])) - 
      2*MZ2*(MZ2^4*(15*Cqd1[3, 3, 1, 1] - 132*Cqd1[3, 3, 2, 2] + 
          15*Cqd1[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 5*Cqq1[1, 3, 3, 1] + 
          117*Cqq1[2, 2, 3, 3] - 5*Cqq1[2, 3, 3, 2] - 15*Cqq1[3, 3, 3, 3] - 
          15*Cqq3[1, 3, 3, 1] - 147*Cqq3[2, 2, 3, 3] + 83*Cqq3[2, 3, 3, 2] + 
          5*Cqq3[3, 3, 3, 3] - 60*Cqu1[1, 1, 3, 3] + 234*Cqu1[2, 2, 3, 3] - 
          30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 
          60*Cud1[3, 3, 1, 1] - 528*Cud1[3, 3, 2, 2] + 60*Cud1[3, 3, 3, 3] - 
          240*Cuu[1, 1, 3, 3] - 80*Cuu[1, 3, 3, 1] - 240*Cuu[2, 2, 3, 3] - 
          80*Cuu[2, 3, 3, 2]) - 8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] - 
          282*Cqd1[3, 3, 2, 2] + 21*Cqd1[3, 3, 3, 3] - 42*Cqq1[1, 1, 3, 3] - 
          16*Cqq1[1, 3, 3, 1] - 252*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] + 
          6*Cqq1[3, 3, 3, 3] - 54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 
          156*Cqq3[2, 2, 3, 3] - 152*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 
          30*Cqu1[1, 1, 3, 3] - 234*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 1, 1] - 
          42*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 
          372*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 
          40*Cuu[1, 3, 3, 1] - 120*Cuu[2, 2, 3, 3] - 40*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] - 174*Cqd1[3, 3, 2, 2] + 
          12*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 3, 3, 1] - 
          54*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 3, 3] - 
          26*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
          72*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] + 
          3*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 
          21*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 
          84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) + 
        32*MW2^4*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
          3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
          12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
          4*Cuu[2, 3, 3, 2]) + MW2*MZ2^3*(-87*Cqd1[3, 3, 1, 1] + 
          924*Cqd1[3, 3, 2, 2] - 87*Cqd1[3, 3, 3, 3] + 174*Cqq1[1, 1, 3, 3] + 
          44*Cqq1[1, 3, 3, 1] - 396*Cqq1[2, 2, 3, 3] + 44*Cqq1[2, 3, 3, 2] + 
          42*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 72*Cqq3[1, 3, 3, 1] + 
          660*Cqq3[2, 2, 3, 3] - 308*Cqq3[2, 3, 3, 2] - 14*Cqq3[3, 3, 3, 3] + 
          168*Cqu1[1, 1, 3, 3] - 90*Cqu1[2, 2, 3, 3] + 174*Cqu1[3, 3, 1, 1] + 
          174*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] - 168*Cud1[3, 3, 1, 1] + 
          2112*Cud1[3, 3, 2, 2] - 168*Cud1[3, 3, 3, 3] + 
          672*Cuu[1, 1, 3, 3] + 224*Cuu[1, 3, 3, 1] + 672*Cuu[2, 2, 3, 3] + 
          224*Cuu[2, 3, 3, 2]))))/(12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MZ2^4*(-3*MT2*(30*Cqd1[3, 3, 1, 1] - 264*Cqd1[3, 3, 2, 2] + 
         30*Cqd1[3, 3, 3, 3] - 60*Cqq1[1, 1, 3, 3] + 35*Cqq1[1, 3, 3, 1] + 
         234*Cqq1[2, 2, 3, 3] + 35*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 
         105*Cqq3[1, 3, 3, 1] - 294*Cqq3[2, 2, 3, 3] - 581*Cqq3[2, 3, 3, 2] + 
         100*Cqq3[3, 3, 3, 3] - 120*Cqu1[1, 1, 3, 3] + 468*Cqu1[2, 2, 3, 3] - 
         60*Cqu1[3, 3, 1, 1] - 60*Cqu1[3, 3, 2, 2] - 60*Cqu1[3, 3, 3, 3] + 
         120*Cud1[3, 3, 1, 1] - 1056*Cud1[3, 3, 2, 2] + 
         120*Cud1[3, 3, 3, 3] - 480*Cuu[1, 1, 3, 3] - 340*Cuu[1, 3, 3, 1] - 
         480*Cuu[2, 2, 3, 3] - 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(100*Cdd[1, 1, 1, 1] - 936*Cdd[1, 1, 2, 2] + 240*Cdd[1, 1, 3, 3] + 
         156*Cdd[1, 2, 2, 1] - 40*Cdd[1, 3, 3, 1] - 880*Cdd[2, 2, 2, 2] - 
         936*Cdd[2, 2, 3, 3] + 156*Cdd[2, 3, 3, 2] + 100*Cdd[3, 3, 3, 3] + 
         60*Ced[1, 1, 1, 1] - 528*Ced[1, 1, 2, 2] + 60*Ced[1, 1, 3, 3] + 
         60*Ced[2, 2, 1, 1] - 528*Ced[2, 2, 2, 2] + 60*Ced[2, 2, 3, 3] + 
         60*Ced[3, 3, 1, 1] - 528*Ced[3, 3, 2, 2] + 60*Ced[3, 3, 3, 3] - 
         120*Ceu[1, 1, 1, 1] - 120*Ceu[1, 1, 2, 2] - 120*Ceu[2, 2, 1, 1] - 
         120*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 120*Ceu[3, 3, 2, 2] + 
         60*Cld[1, 1, 1, 1] - 528*Cld[1, 1, 2, 2] + 60*Cld[1, 1, 3, 3] + 
         60*Cld[2, 2, 1, 1] - 528*Cld[2, 2, 2, 2] + 60*Cld[2, 2, 3, 3] + 
         60*Cld[3, 3, 1, 1] - 528*Cld[3, 3, 2, 2] + 60*Cld[3, 3, 3, 3] - 
         60*Clq1[1, 1, 1, 1] + 234*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 
         60*Clq1[2, 2, 1, 1] + 234*Clq1[2, 2, 2, 2] - 30*Clq1[2, 2, 3, 3] - 
         60*Clq1[3, 3, 1, 1] + 234*Clq1[3, 3, 2, 2] - 30*Clq1[3, 3, 3, 3] - 
         120*Clu[1, 1, 1, 1] - 120*Clu[1, 1, 2, 2] - 120*Clu[2, 2, 1, 1] - 
         120*Clu[2, 2, 2, 2] - 120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 
         120*Cqd1[1, 1, 1, 1] + 468*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] + 
         174*Cqd1[2, 2, 1, 1] + 762*Cqd1[2, 2, 2, 2] + 174*Cqd1[2, 2, 3, 3] - 
         45*Cqd1[3, 3, 1, 1] + 102*Cqd1[3, 3, 2, 2] - 45*Cqd1[3, 3, 3, 3] - 
         60*Cqe[1, 1, 1, 1] - 60*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] + 
         234*Cqe[2, 2, 1, 1] + 234*Cqe[2, 2, 2, 2] + 234*Cqe[2, 2, 3, 3] - 
         30*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 
         110*Cqq1[1, 1, 1, 1] - 348*Cqq1[1, 1, 2, 2] + 90*Cqq1[1, 1, 3, 3] + 
         29*Cqq1[1, 2, 2, 1] - 30*Cqq1[1, 3, 3, 1] - 429*Cqq1[2, 2, 2, 2] - 
         57*Cqq1[2, 2, 3, 3] + 19*Cqq1[2, 3, 3, 2] + 10*Cqq1[3, 3, 3, 3] - 
         30*Cqq3[1, 1, 1, 1] + 87*Cqq3[1, 2, 2, 1] - 90*Cqq3[1, 3, 3, 1] + 
         117*Cqq3[2, 2, 2, 2] - 441*Cqq3[2, 2, 3, 3] + 351*Cqq3[2, 3, 3, 2] + 
         240*Cqu1[1, 1, 1, 1] + 240*Cqu1[1, 1, 2, 2] - 60*Cqu1[1, 1, 3, 3] - 
         348*Cqu1[2, 2, 1, 1] - 348*Cqu1[2, 2, 2, 2] + 234*Cqu1[2, 2, 3, 3] + 
         90*Cqu1[3, 3, 1, 1] + 90*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] - 
         240*Cud1[1, 1, 1, 1] + 936*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 
         240*Cud1[2, 2, 1, 1] + 936*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 
         60*Cud1[3, 3, 1, 1] - 528*Cud1[3, 3, 2, 2] + 60*Cud1[3, 3, 3, 3] + 
         400*Cuu[1, 1, 1, 1] + 960*Cuu[1, 1, 2, 2] - 240*Cuu[1, 1, 3, 3] - 
         160*Cuu[1, 2, 2, 1] - 320*Cuu[1, 3, 3, 1] + 400*Cuu[2, 2, 2, 2] - 
         240*Cuu[2, 2, 3, 3] - 320*Cuu[2, 3, 3, 2])) - 
     8*MW2^3*MZ2*(MZ2*(50*Cdd[1, 1, 1, 1] - 684*Cdd[1, 1, 2, 2] + 
         120*Cdd[1, 1, 3, 3] + 114*Cdd[1, 2, 2, 1] - 20*Cdd[1, 3, 3, 1] - 
         620*Cdd[2, 2, 2, 2] - 684*Cdd[2, 2, 3, 3] + 114*Cdd[2, 3, 3, 2] + 
         50*Cdd[3, 3, 3, 3] + 30*Ced[1, 1, 1, 1] - 372*Ced[1, 1, 2, 2] + 
         30*Ced[1, 1, 3, 3] + 30*Ced[2, 2, 1, 1] - 372*Ced[2, 2, 2, 2] + 
         30*Ced[2, 2, 3, 3] + 30*Ced[3, 3, 1, 1] - 372*Ced[3, 3, 2, 2] + 
         30*Ced[3, 3, 3, 3] - 60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 
         60*Ceu[2, 2, 1, 1] - 60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 
         60*Ceu[3, 3, 2, 2] + 30*Cld[1, 1, 1, 1] - 372*Cld[1, 1, 2, 2] + 
         30*Cld[1, 1, 3, 3] + 30*Cld[2, 2, 1, 1] - 372*Cld[2, 2, 2, 2] + 
         30*Cld[2, 2, 3, 3] + 30*Cld[3, 3, 1, 1] - 372*Cld[3, 3, 2, 2] + 
         30*Cld[3, 3, 3, 3] - 30*Clq1[1, 1, 1, 1] - 234*Clq1[1, 1, 2, 2] + 
         12*Clq1[1, 1, 3, 3] - 30*Clq1[2, 2, 1, 1] - 234*Clq1[2, 2, 2, 2] + 
         12*Clq1[2, 2, 3, 3] - 30*Clq1[3, 3, 1, 1] - 234*Clq1[3, 3, 2, 2] + 
         12*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] - 54*Clq3[1, 1, 2, 2] + 
         18*Clq3[2, 2, 1, 1] - 54*Clq3[2, 2, 2, 2] + 18*Clq3[3, 3, 1, 1] - 
         54*Clq3[3, 3, 2, 2] - 60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 
         60*Clu[2, 2, 1, 1] - 60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 
         60*Clu[3, 3, 2, 2] - 60*Cqd1[1, 1, 1, 1] + 342*Cqd1[1, 1, 2, 2] - 
         60*Cqd1[1, 1, 3, 3] - 264*Cqd1[2, 2, 1, 1] + 138*Cqd1[2, 2, 2, 2] - 
         264*Cqd1[2, 2, 3, 3] + 45*Cqd1[3, 3, 1, 1] - 462*Cqd1[3, 3, 2, 2] + 
         45*Cqd1[3, 3, 3, 3] - 30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 
         30*Cqe[1, 1, 3, 3] - 234*Cqe[2, 2, 1, 1] - 234*Cqe[2, 2, 2, 2] - 
         234*Cqe[2, 2, 3, 3] + 12*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 
         12*Cqe[3, 3, 3, 3] + 46*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] - 
         90*Cqq1[1, 1, 3, 3] - 26*Cqq1[1, 2, 2, 1] - 60*Cqq1[1, 3, 3, 1] + 
         456*Cqq1[2, 2, 2, 2] - 312*Cqq1[2, 2, 3, 3] - 58*Cqq1[2, 3, 3, 2] - 
         4*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] - 216*Cqq3[1, 1, 2, 2] - 
         54*Cqq3[1, 1, 3, 3] - 150*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] - 
         468*Cqq3[2, 2, 2, 2] + 144*Cqq3[2, 2, 3, 3] - 594*Cqq3[2, 3, 3, 2] + 
         120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 30*Cqu1[1, 1, 3, 3] + 
         528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] - 234*Cqu1[2, 2, 3, 3] - 
         90*Cqu1[3, 3, 1, 1] - 90*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 
         120*Cud1[1, 1, 1, 1] + 684*Cud1[1, 1, 2, 2] - 120*Cud1[1, 1, 3, 3] - 
         120*Cud1[2, 2, 1, 1] + 684*Cud1[2, 2, 2, 2] - 120*Cud1[2, 2, 3, 3] + 
         30*Cud1[3, 3, 1, 1] - 372*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] + 
         200*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] - 120*Cuu[1, 1, 3, 3] - 
         80*Cuu[1, 2, 2, 1] - 160*Cuu[1, 3, 3, 1] + 200*Cuu[2, 2, 2, 2] - 
         120*Cuu[2, 2, 3, 3] - 160*Cuu[2, 3, 3, 2]) - 
       6*MT2*(21*Cqd1[3, 3, 1, 1] - 282*Cqd1[3, 3, 2, 2] + 
         21*Cqd1[3, 3, 3, 3] - 42*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 3, 3, 1] - 
         252*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
         54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 3, 3] + 
         46*Cqq3[2, 3, 3, 2] - 20*Cqq3[3, 3, 3, 3] - 30*Cqu1[1, 1, 3, 3] - 
         234*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 1, 1] - 42*Cqu1[3, 3, 2, 2] + 
         12*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 372*Cud1[3, 3, 2, 2] + 
         30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 58*Cuu[1, 3, 3, 1] - 
         120*Cuu[2, 2, 3, 3] - 58*Cuu[2, 3, 3, 2])) + 
     12*MW2^2*MZ2^2*(MZ2*(35*Cdd[1, 1, 1, 1] - 558*Cdd[1, 1, 2, 2] + 
         84*Cdd[1, 1, 3, 3] + 93*Cdd[1, 2, 2, 1] - 14*Cdd[1, 3, 3, 1] - 
         500*Cdd[2, 2, 2, 2] - 558*Cdd[2, 2, 3, 3] + 93*Cdd[2, 3, 3, 2] + 
         35*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] - 300*Ced[1, 1, 2, 2] + 
         21*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] - 300*Ced[2, 2, 2, 2] + 
         21*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] - 300*Ced[3, 3, 2, 2] + 
         21*Ced[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] - 
         42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
         42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] - 300*Cld[1, 1, 2, 2] + 
         21*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] - 300*Cld[2, 2, 2, 2] + 
         21*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] - 300*Cld[3, 3, 2, 2] + 
         21*Cld[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 72*Clq1[1, 1, 2, 2] + 
         3*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 72*Clq1[2, 2, 2, 2] + 
         3*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 72*Clq1[3, 3, 2, 2] + 
         3*Clq1[3, 3, 3, 3] + 15*Clq3[1, 1, 1, 1] + 12*Clq3[1, 1, 2, 2] + 
         3*Clq3[1, 1, 3, 3] + 15*Clq3[2, 2, 1, 1] + 12*Clq3[2, 2, 2, 2] + 
         3*Clq3[2, 2, 3, 3] + 15*Clq3[3, 3, 1, 1] + 12*Clq3[3, 3, 2, 2] + 
         3*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 
         42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
         42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] + 279*Cqd1[1, 1, 2, 2] - 
         42*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 1, 1] + 228*Cqd1[2, 2, 2, 2] - 
         93*Cqd1[2, 2, 3, 3] + 18*Cqd1[3, 3, 1, 1] - 219*Cqd1[3, 3, 2, 2] + 
         18*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 
         21*Cqe[1, 1, 3, 3] - 72*Cqe[2, 2, 1, 1] - 72*Cqe[2, 2, 2, 2] - 
         72*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
         3*Cqe[3, 3, 3, 3] + 31*Cqq1[1, 1, 1, 1] + 186*Cqq1[1, 1, 2, 2] - 
         36*Cqq1[1, 1, 3, 3] - 29*Cqq1[1, 2, 2, 1] - 42*Cqq1[1, 3, 3, 1] + 
         126*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] - 49*Cqq1[2, 3, 3, 2] + 
         11*Cqq1[3, 3, 3, 3] + 87*Cqq3[1, 1, 1, 1] + 162*Cqq3[1, 1, 2, 2] - 
         33*Cqq3[1, 2, 2, 1] - 18*Cqq3[1, 3, 3, 1] + 42*Cqq3[2, 2, 2, 2] + 
         72*Cqq3[2, 2, 3, 3] - 105*Cqq3[2, 3, 3, 2] + 15*Cqq3[3, 3, 3, 3] + 
         84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] - 21*Cqu1[1, 1, 3, 3] + 
         186*Cqu1[2, 2, 1, 1] + 186*Cqu1[2, 2, 2, 2] - 72*Cqu1[2, 2, 3, 3] - 
         36*Cqu1[3, 3, 1, 1] - 36*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
         84*Cud1[1, 1, 1, 1] + 558*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 
         84*Cud1[2, 2, 1, 1] + 558*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 
         21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 21*Cud1[3, 3, 3, 3] + 
         140*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] - 84*Cuu[1, 1, 3, 3] - 
         56*Cuu[1, 2, 2, 1] - 112*Cuu[1, 3, 3, 1] + 140*Cuu[2, 2, 2, 2] - 
         84*Cuu[2, 2, 3, 3] - 112*Cuu[2, 3, 3, 2]) - 
       6*MT2*(12*Cqd1[3, 3, 1, 1] - 174*Cqd1[3, 3, 2, 2] + 
         12*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] - 
         54*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
         36*Cqq3[1, 1, 3, 3] + 3*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 3, 3] + 
         55*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
         72*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] + 
         3*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 
         21*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 46*Cuu[1, 3, 3, 1] - 
         84*Cuu[2, 2, 3, 3] - 46*Cuu[2, 3, 3, 2])) + 
     32*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] - 54*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] + 9*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] - 
         50*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] + 9*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] - 30*Ced[1, 1, 2, 2] + 
         3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] - 30*Ced[2, 2, 2, 2] + 
         3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] - 30*Ced[3, 3, 2, 2] + 
         3*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
         6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 6*Ceu[3, 3, 1, 1] - 
         6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] - 30*Cld[1, 1, 2, 2] + 
         3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] - 30*Cld[2, 2, 2, 2] + 
         3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] - 30*Cld[3, 3, 2, 2] + 
         3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 36*Clq1[1, 1, 2, 2] + 
         3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 36*Clq1[2, 2, 2, 2] + 
         3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 36*Clq1[3, 3, 2, 2] + 
         3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] - 24*Clq3[1, 1, 2, 2] + 
         3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] - 24*Clq3[2, 2, 2, 2] + 
         3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] - 24*Clq3[3, 3, 2, 2] + 
         3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 
         6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 
         6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] + 27*Cqd1[1, 1, 2, 2] - 
         6*Cqd1[1, 1, 3, 3] - 39*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 
         39*Cqd1[2, 2, 3, 3] + 9*Cqd1[3, 3, 1, 1] - 57*Cqd1[3, 3, 2, 2] + 
         9*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
         3*Cqe[1, 1, 3, 3] - 36*Cqe[2, 2, 1, 1] - 36*Cqe[2, 2, 2, 2] - 
         36*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
         3*Cqe[3, 3, 3, 3] + Cqq1[1, 1, 1, 1] + 78*Cqq1[1, 1, 2, 2] - 
         18*Cqq1[1, 1, 3, 3] + Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + 
         78*Cqq1[2, 2, 2, 2] - 150*Cqq1[2, 2, 3, 3] - 7*Cqq1[2, 3, 3, 2] + 
         11*Cqq1[3, 3, 3, 3] + 57*Cqq3[1, 1, 1, 1] - 90*Cqq3[1, 1, 2, 2] + 
         18*Cqq3[1, 1, 3, 3] - 27*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] - 
         174*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 159*Cqq3[2, 3, 3, 2] + 
         15*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 
         3*Cqu1[1, 1, 3, 3] + 78*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 
         36*Cqu1[2, 2, 3, 3] - 18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 
         3*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 1, 1] + 54*Cud1[1, 1, 2, 2] - 
         12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] + 54*Cud1[2, 2, 2, 2] - 
         12*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 
         3*Cud1[3, 3, 3, 3] + 20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 
         12*Cuu[1, 1, 3, 3] - 8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 
         20*Cuu[2, 2, 2, 2] - 12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) - 
       6*MT2*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] - 
         6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 72*Cqq1[2, 2, 3, 3] - 
         4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] + 
         48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 
         3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
         6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] - 
         30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
         4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])) + 
     MW2*MZ2^3*(6*MT2*(87*Cqd1[3, 3, 1, 1] - 924*Cqd1[3, 3, 2, 2] + 
         87*Cqd1[3, 3, 3, 3] - 174*Cqq1[1, 1, 3, 3] + 64*Cqq1[1, 3, 3, 1] + 
         396*Cqq1[2, 2, 3, 3] + 64*Cqq1[2, 3, 3, 2] - 42*Cqq1[3, 3, 3, 3] - 
         90*Cqq3[1, 1, 3, 3] - 18*Cqq3[1, 3, 3, 1] - 660*Cqq3[2, 2, 3, 3] + 
         416*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] - 168*Cqu1[1, 1, 3, 3] + 
         90*Cqu1[2, 2, 3, 3] - 174*Cqu1[3, 3, 1, 1] - 174*Cqu1[3, 3, 2, 2] + 
         6*Cqu1[3, 3, 3, 3] + 168*Cud1[3, 3, 1, 1] - 2112*Cud1[3, 3, 2, 2] + 
         168*Cud1[3, 3, 3, 3] - 672*Cuu[1, 1, 3, 3] - 386*Cuu[1, 3, 3, 1] - 
         672*Cuu[2, 2, 3, 3] - 386*Cuu[2, 3, 3, 2]) + 
       MZ2*(-280*Cdd[1, 1, 1, 1] + 3888*Cdd[1, 1, 2, 2] - 
         672*Cdd[1, 1, 3, 3] - 648*Cdd[1, 2, 2, 1] + 112*Cdd[1, 3, 3, 1] + 
         3520*Cdd[2, 2, 2, 2] + 3888*Cdd[2, 2, 3, 3] - 648*Cdd[2, 3, 3, 2] - 
         280*Cdd[3, 3, 3, 3] - 168*Ced[1, 1, 1, 1] + 2112*Ced[1, 1, 2, 2] - 
         168*Ced[1, 1, 3, 3] - 168*Ced[2, 2, 1, 1] + 2112*Ced[2, 2, 2, 2] - 
         168*Ced[2, 2, 3, 3] - 168*Ced[3, 3, 1, 1] + 2112*Ced[3, 3, 2, 2] - 
         168*Ced[3, 3, 3, 3] + 336*Ceu[1, 1, 1, 1] + 336*Ceu[1, 1, 2, 2] + 
         336*Ceu[2, 2, 1, 1] + 336*Ceu[2, 2, 2, 2] + 336*Ceu[3, 3, 1, 1] + 
         336*Ceu[3, 3, 2, 2] - 168*Cld[1, 1, 1, 1] + 2112*Cld[1, 1, 2, 2] - 
         168*Cld[1, 1, 3, 3] - 168*Cld[2, 2, 1, 1] + 2112*Cld[2, 2, 2, 2] - 
         168*Cld[2, 2, 3, 3] - 168*Cld[3, 3, 1, 1] + 2112*Cld[3, 3, 2, 2] - 
         168*Cld[3, 3, 3, 3] + 168*Clq1[1, 1, 1, 1] - 90*Clq1[1, 1, 2, 2] - 
         6*Clq1[1, 1, 3, 3] + 168*Clq1[2, 2, 1, 1] - 90*Clq1[2, 2, 2, 2] - 
         6*Clq1[2, 2, 3, 3] + 168*Clq1[3, 3, 1, 1] - 90*Clq1[3, 3, 2, 2] - 
         6*Clq1[3, 3, 3, 3] - 294*Clq3[1, 1, 2, 2] + 30*Clq3[1, 1, 3, 3] - 
         294*Clq3[2, 2, 2, 2] + 30*Clq3[2, 2, 3, 3] - 294*Clq3[3, 3, 2, 2] + 
         30*Clq3[3, 3, 3, 3] + 336*Clu[1, 1, 1, 1] + 336*Clu[1, 1, 2, 2] + 
         336*Clu[2, 2, 1, 1] + 336*Clu[2, 2, 2, 2] + 336*Clu[3, 3, 1, 1] + 
         336*Clu[3, 3, 2, 2] + 336*Cqd1[1, 1, 1, 1] - 1944*Cqd1[1, 1, 2, 2] + 
         336*Cqd1[1, 1, 3, 3] + 78*Cqd1[2, 2, 1, 1] - 2202*Cqd1[2, 2, 2, 2] + 
         78*Cqd1[2, 2, 3, 3] - 99*Cqd1[3, 3, 1, 1] + 654*Cqd1[3, 3, 2, 2] - 
         99*Cqd1[3, 3, 3, 3] + 168*Cqe[1, 1, 1, 1] + 168*Cqe[1, 1, 2, 2] + 
         168*Cqe[1, 1, 3, 3] - 90*Cqe[2, 2, 1, 1] - 90*Cqe[2, 2, 2, 2] - 
         90*Cqe[2, 2, 3, 3] - 6*Cqe[3, 3, 1, 1] - 6*Cqe[3, 3, 2, 2] - 
         6*Cqe[3, 3, 3, 3] - 308*Cqq1[1, 1, 1, 1] - 156*Cqq1[1, 1, 2, 2] + 
         198*Cqq1[1, 1, 3, 3] + 160*Cqq1[1, 2, 2, 1] + 144*Cqq1[1, 3, 3, 1] + 
         312*Cqq1[2, 2, 2, 2] - 996*Cqq1[2, 2, 3, 3] + 248*Cqq1[2, 3, 3, 2] + 
         122*Cqq1[3, 3, 3, 3] + 84*Cqq3[1, 1, 1, 1] - 1764*Cqq3[1, 1, 2, 2] + 
         450*Cqq3[1, 1, 3, 3] - 108*Cqq3[1, 2, 2, 1] + 312*Cqq3[1, 3, 3, 1] - 
         1956*Cqq3[2, 2, 2, 2] + 396*Cqq3[2, 2, 3, 3] - 
         1104*Cqq3[2, 3, 3, 2] + 150*Cqq3[3, 3, 3, 3] - 
         672*Cqu1[1, 1, 1, 1] - 672*Cqu1[1, 1, 2, 2] + 168*Cqu1[1, 1, 3, 3] - 
         156*Cqu1[2, 2, 1, 1] - 156*Cqu1[2, 2, 2, 2] - 90*Cqu1[2, 2, 3, 3] + 
         198*Cqu1[3, 3, 1, 1] + 198*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] + 
         672*Cud1[1, 1, 1, 1] - 3888*Cud1[1, 1, 2, 2] + 
         672*Cud1[1, 1, 3, 3] + 672*Cud1[2, 2, 1, 1] - 
         3888*Cud1[2, 2, 2, 2] + 672*Cud1[2, 2, 3, 3] - 
         168*Cud1[3, 3, 1, 1] + 2112*Cud1[3, 3, 2, 2] - 
         168*Cud1[3, 3, 3, 3] - 1120*Cuu[1, 1, 1, 1] - 2688*Cuu[1, 1, 2, 2] + 
         672*Cuu[1, 1, 3, 3] + 448*Cuu[1, 2, 2, 1] + 896*Cuu[1, 3, 3, 1] - 
         1120*Cuu[2, 2, 2, 2] + 672*Cuu[2, 2, 3, 3] + 896*Cuu[2, 3, 3, 2])))/
    (18*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2)) + 
 Class[6]*((3*MT*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
     (MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (4*Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) - (3*MT*MW*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/(2*Sqrt[2]*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CW2*MT*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW*CuB[3, 3] + 
        2*MW2*MZ*(16*MW2^4 - 90*MW2^2*MZ2^2 - 19*MW2*MZ2^3 + 66*MZ2^4)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
         SW*CuB[3, 3] + MZ*(96*MW2^5 + 80*MW2^4*MZ2 - 476*MW2^3*MZ2^2 - 
          84*MW2^2*MZ2^3 + 445*MW2*MZ2^4 + 20*MZ2^5)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW*CuB[3, 3] + 
        MZ*(384*MW2^5 + 64*MW2^4*MZ2 - 2080*MW2^3*MZ2^2 - 432*MW2^2*MZ2^3 + 
          1634*MW2*MZ2^4 + 25*MZ2^5)*CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*
     MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(-3*MT2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(12*MW*MZ2^3*(8*MW2^2 - 16*MW2*MZ2 - 19*MZ2^2)*SW2^2*CuB[3, 3] + 
        MZ*(192*MW2^5 + 160*MW2^4*MZ2 - 1096*MW2^3*MZ2^2 + 336*MW2^2*MZ2^3 + 
          854*MW2*MZ2^4 - 365*MZ2^5)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW))


==> anc/Rs_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (27*MT2^2*MZ2*(-96*MW2^4 + 80*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 25*MZ2^4) + 
   4*MW2*(4*MW2*MZ2^5*(19473 - 2161*Pi^2) + 12*MW2^3*MZ2^3*
      (5463 - 640*Pi^2) + 463*MZ2^6*(-33 + 4*Pi^2) + 
     128*MW2^6*(-231 + 16*Pi^2) + 16*MW2^4*MZ2^2*(-285 + 52*Pi^2) - 
     32*MW2^5*MZ2*(-879 + 64*Pi^2) + 2*MW2^2*MZ2^4*(-62907 + 6820*Pi^2)) + 
   MT2*(40*MW2^2*MZ2^4*(12603 - 1364*Pi^2) + 16*MW2^4*MZ2^2*
      (1059 - 208*Pi^2) + 1852*MZ2^6*(33 - 4*Pi^2) - 
     512*MW2^6*(-231 + 16*Pi^2) + 32*MW2^5*MZ2*(-3381 + 256*Pi^2) + 
     12*MW2^3*MZ2^3*(-21717 + 2560*Pi^2) + MW2*MZ2^5*(-311973 + 34576*Pi^2)))/
  (144*(MT2 - MW2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (MT2*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
   (2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*
   B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
    4*MT2^2*(352*MW2^5 - 144*MW2^4*MZ2 - 892*MW2^3*MZ2^2 + 488*MW2^2*MZ2^3 + 
      273*MW2*MZ2^4 - 239*MZ2^5) + 24*MW2^2*(64*MW2^5 - 16*MW2^4*MZ2 - 
      144*MW2^3*MZ2^2 + 86*MW2^2*MZ2^3 + 49*MW2*MZ2^4 - 39*MZ2^5) + 
    MT2*MW2*(-3008*MW2^5 + 1024*MW2^4*MZ2 + 7048*MW2^3*MZ2^2 - 
      4012*MW2^2*MZ2^3 - 2230*MW2*MZ2^4 + 1907*MZ2^5))*B0i[bb0, 0, 0, MW2])/
  (8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(896*MW2^5 - 32*MW2^4*MZ2 - 1728*MW2^3*MZ2^2 + 1132*MW2^2*MZ2^3 + 
    620*MW2*MZ2^4 - 483*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
  (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(MT2*(4*MW2^2 + 4*MW2*MZ2 - 2*MZ2^2) + 
    MW2*(-8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2) - 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + (3*MT2*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
   (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2^3*(16*MW2^4 + 32*MW2^3*MZ2 + 6*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 10*MZ2^4)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
   (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(448*MW2^4 - 688*MW2^3*MZ2 + 168*MW2^2*MZ2^2 + 
    314*MW2*MZ2^3 - 161*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*(MT2^2*MZ2*(-10*MW2 + MZ2) - 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((-9*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (9*CWw*MT2*MW*MW2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (9*CWw*MW2^4*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      2*Pi^2*VMU) - (9*CWw*MW*MW2*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 
      5*MZ2^2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] + 
 ((CHD*(27*MT2^7*(16*MW2^3*MZ2^2 + 6*MW2*MZ2^4 + 5*MZ2^5) + 
      2*MW2^5*(MW2 + MZ2)*(2*MW2*MZ2^5*(41097 - 4322*Pi^2) + 
        12*MW2^3*MZ2^3*(4161 - 640*Pi^2) + 463*MZ2^6*(-33 + 4*Pi^2) + 
        128*MW2^6*(-357 + 16*Pi^2) + 16*MW2^4*MZ2^2*(489 + 52*Pi^2) - 
        32*MW2^5*MZ2*(-1293 + 64*Pi^2) + 110*MW2^2*MZ2^4*
         (-1167 + 124*Pi^2)) + MT2^6*(MW2*MZ2^5*(163695 - 17288*Pi^2) + 
        12*MW2^3*MZ2^3*(8187 - 1280*Pi^2) + 32*MW2^5*MZ2*(2415 - 128*Pi^2) + 
        256*MW2^6*(-357 + 16*Pi^2) + 16*MW2^4*MZ2^2*(807 + 104*Pi^2) + 
        MZ2^6*(-30423 + 3704*Pi^2) + 4*MW2^2*MZ2^4*(-64869 + 6820*Pi^2)) - 
      2*MT2^5*(2*MW2^2*MZ2^5*(310227 - 32752*Pi^2) + 
        2*MW2^4*MZ2^3*(143841 - 23456*Pi^2) - 463*MZ2^7*(-33 + 4*Pi^2) + 
        768*MW2^7*(-357 + 16*Pi^2) + 32*MW2^5*MZ2^2*(39 + 220*Pi^2) - 
        16*MW2^6*MZ2*(-17571 + 896*Pi^2) + MW2*MZ2^6*(-173643 + 19756*Pi^2) + 
        3*MW2^3*MZ2^4*(-275259 + 29840*Pi^2)) + 
      3*MT2^4*MW2*(10*MW2^2*MZ2^5*(107649 - 11372*Pi^2) + 
        MZ2^7*(30603 - 3704*Pi^2) + 32*MW2^4*MZ2^3*(14943 - 2452*Pi^2) + 
        1280*MW2^7*(-357 + 16*Pi^2) - 768*MW2^6*MZ2*(-637 + 32*Pi^2) + 
        64*MW2^5*MZ2^2*(-189 + 194*Pi^2) + 6*MW2*MZ2^6*(-52829 + 5968*Pi^2) + 
        4*MW2^3*MZ2^4*(-347811 + 37940*Pi^2)) - 
      2*MT2*MW2^3*(2*MW2^5*MZ2^3*(140637 - 20768*Pi^2) + 
        16*MW2^6*MZ2^2*(13377 - 200*Pi^2) - 463*MZ2^8*(-33 + 4*Pi^2) + 
        768*MW2^8*(-357 + 16*Pi^2) - 51*MW2^3*MZ2^5*(-1125 + 64*Pi^2) - 
        48*MW2^7*MZ2*(-2277 + 128*Pi^2) - 4*MW2^2*MZ2^6*
         (-70842 + 7115*Pi^2) + MW2*MZ2^7*(-128031 + 14200*Pi^2) + 
        MW2^4*MZ2^4*(-629859 + 57968*Pi^2)) + 
      MT2^2*MW2^2*(MW2^3*MZ2^5*(1745079 - 174040*Pi^2) + 
        3*MW2^2*MZ2^6*(127785 - 11192*Pi^2) + 1852*MZ2^8*(33 - 4*Pi^2) + 
        3840*MW2^8*(-357 + 16*Pi^2) + 16*MW2^6*MZ2^2*(35007 + 536*Pi^2) - 
        32*MW2^7*MZ2*(-32439 + 1664*Pi^2) + 8*MW2*MZ2^7*
         (-48759 + 5248*Pi^2) - 36*MW2^5*MZ2^3*(-37641 + 6080*Pi^2) + 
        4*MW2^4*MZ2^4*(-924555 + 93788*Pi^2)) - 
      MT2^3*MW2*(3*MW2^3*MZ2^5*(1230339 - 128320*Pi^2) - 
        926*MZ2^8*(-33 + 4*Pi^2) + 5120*MW2^8*(-357 + 16*Pi^2) - 
        64*MW2^7*MZ2*(-28023 + 1408*Pi^2) + 16*MW2^6*MZ2^2*
         (12813 + 2336*Pi^2) - 72*MW2^5*MZ2^3*(-25933 + 4256*Pi^2) + 
        MW2*MZ2^7*(-103047 + 9880*Pi^2) + 2*MW2^2*MZ2^6*
         (-341373 + 40688*Pi^2) + 6*MW2^4*MZ2^4*(-896001 + 95776*Pi^2))))/
    (144*(MT2 - MW2)^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*MT2*(3*MT2^7*MZ2*(112*MW2^4 - 16*MW2^3*MZ2 + 42*MW2^2*MZ2^2 + 
        29*MW2*MZ2^3 - 5*MZ2^4) - 3*MT2^8*(16*MW2^3*MZ2 + 6*MW2*MZ2^3 + 
        5*MZ2^4) + MT2^6*MW2*(192*MW2^5 - 976*MW2^4*MZ2 + 328*MW2^3*MZ2^2 - 
        306*MW2^2*MZ2^3 - 209*MW2*MZ2^4 + 80*MZ2^5) + 
      MT2^5*MW2*(-1152*MW2^6 + 1008*MW2^5*MZ2 - 592*MW2^4*MZ2^2 + 
        34*MW2^3*MZ2^3 + 255*MW2^2*MZ2^4 - 44*MW2*MZ2^5 + 5*MZ2^6) + 
      MT2^4*MW2^2*(2880*MW2^6 + 1488*MW2^5*MZ2 + 184*MW2^4*MZ2^2 + 
        1490*MW2^3*MZ2^3 + 129*MW2^2*MZ2^4 - 268*MW2*MZ2^5 + 10*MZ2^6) + 
      2*MW2^6*(96*MW2^6 + 400*MW2^5*MZ2 + 372*MW2^4*MZ2^2 + 212*MW2^3*MZ2^3 + 
        251*MW2^2*MZ2^4 + 117*MW2*MZ2^5 + 10*MZ2^6) + 
      MT2^2*MW2^3*(2880*MW2^7 + 6672*MW2^6*MZ2 + 1816*MW2^5*MZ2^2 + 
        3210*MW2^4*MZ2^3 + 2153*MW2^3*MZ2^4 + 158*MW2^2*MZ2^5 - 
        138*MW2*MZ2^6 - 65*MZ2^7) - MT2^3*MW2^2*(3840*MW2^7 + 
        5584*MW2^6*MZ2 + 304*MW2^5*MZ2^2 + 3262*MW2^4*MZ2^3 + 
        1223*MW2^3*MZ2^4 - 367*MW2^2*MZ2^5 - 46*MW2*MZ2^6 - 30*MZ2^7) - 
      MT2*MW2^4*(1152*MW2^7 + 3696*MW2^6*MZ2 + 2128*MW2^5*MZ2^2 + 
        1794*MW2^4*MZ2^3 + 1727*MW2^3*MZ2^4 + 548*MW2^2*MZ2^5 - 9*MW2*MZ2^6 - 
        20*MZ2^7))*B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*CW2*(-3*MT2^8*(16*MW2^3*MZ2 + 6*MW2*MZ2^3 + 5*MZ2^4) + 
      MT2^7*(-2112*MW2^5 + 2800*MW2^4*MZ2 + 2600*MW2^3*MZ2^2 - 
        2202*MW2^2*MZ2^3 - 337*MW2*MZ2^4 + 790*MZ2^5) + 
      MT2^5*MW2*(-45504*MW2^6 + 63216*MW2^5*MZ2 + 45032*MW2^4*MZ2^2 - 
        58658*MW2^3*MZ2^3 + 1245*MW2^2*MZ2^4 + 18529*MW2*MZ2^5 - 
        3205*MZ2^6) + 12*MW2^6*(192*MW2^6 + 16*MW2^5*MZ2 - 384*MW2^4*MZ2^2 + 
        2*MW2^3*MZ2^3 + 257*MW2^2*MZ2^4 - 18*MW2*MZ2^5 - 65*MZ2^6) + 
      MT2^6*(14976*MW2^6 - 20688*MW2^5*MZ2 - 15728*MW2^4*MZ2^2 + 
        18506*MW2^3*MZ2^3 + 327*MW2^2*MZ2^4 - 5974*MW2*MZ2^5 + 805*MZ2^6) + 
      MT2^3*MW2^2*(-77760*MW2^7 + 86736*MW2^6*MZ2 + 99800*MW2^5*MZ2^2 - 
        89422*MW2^4*MZ2^3 - 21763*MW2^3*MZ2^4 + 36028*MW2^2*MZ2^5 + 
        1429*MW2*MZ2^6 - 2405*MZ2^7) + MT2*MW2^4*(-15936*MW2^7 + 
        6736*MW2^6*MZ2 + 29464*MW2^5*MZ2^2 - 9206*MW2^4*MZ2^3 - 
        15721*MW2^3*MZ2^4 + 6113*MW2^2*MZ2^5 + 3704*MW2*MZ2^6 - 780*MZ2^7) + 
      MT2^4*MW2*(76800*MW2^7 - 100112*MW2^6*MZ2 - 82368*MW2^5*MZ2^2 + 
        96650*MW2^4*MZ2^3 + 4463*MW2^3*MZ2^4 - 33000*MW2^2*MZ2^5 + 
        3547*MW2*MZ2^6 + 810*MZ2^7) + MT2^2*MW2^3*(47232*MW2^7 - 
        38832*MW2^6*MZ2 - 74192*MW2^5*MZ2^2 + 44230*MW2^4*MZ2^3 + 
        28669*MW2^3*MZ2^4 - 22306*MW2^2*MZ2^5 - 5548*MW2*MZ2^6 + 2360*MZ2^7))*
     B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(-2688*MW2^5 + 1888*MW2^4*MZ2 + 2432*MW2^3*MZ2^2 - 
      2724*MW2^2*MZ2^3 - 604*MW2*MZ2^4 + 805*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
    (8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (CHD*CW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(-6*MT2^3*MZ2 - 
      6*MT2*MW2^2*(8*MW2 + 5*MZ2) + MT2^2*(24*MW2^2 + 22*MW2*MZ2 - 4*MZ2^2) + 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (3*CHD*MT2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
     (2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + MT2^2*(-2*MW2 + 3*MZ2) + 
      MT2*(14*MW2^2 + MZ2^2))*B0i[bb0, MZ2, MW2, MW2])/
    (16*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (3*CHD*MW2^3*(48*MW2^4 + 64*MW2^3*MZ2 + 18*MW2^2*MZ2^2 + 39*MW2*MZ2^3 + 
      20*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*CHD*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(MT2^3*MZ2 + MT2^2*MZ2^2 + 
      4*MW2^3*(3*MW2 + 4*MZ2) - MT2*MW2^2*(12*MW2 + 5*MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (CHD*CW2*(-1344*MW2^6 + 272*MW2^5*MZ2 + 1800*MW2^4*MZ2^2 - 
      926*MW2^3*MZ2^3 - 941*MW2^2*MZ2^4 + 330*MW2*MZ2^5 + 161*MZ2^6)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CHD*CW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
     (12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Class[3] + 
 ((CHWB*MW2*(6*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
       (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2*(-2*MT2^7*(MW2 - CW2*MZ2)*(4096*MW2^5 - 14672*MW2^4*MZ2 + 
          10192*MW2^3*MZ2^2 + 7802*MW2^2*MZ2^3 - 9025*MW2*MZ2^4 + 
          1607*MZ2^5) + MW2^5*(MW2 + MZ2)*(77312*MW2^7 + 
          MW2*MZ2^6*(8438 + Pi^2*(2256 - 1860*SW2) - 26937*SW2) + 
          48*MW2^5*MZ2^2*(13271 + 32*Pi^2*(-3 + SW2) - 5996*SW2) + 
          128*MW2^6*MZ2*(-2641 + 12*Pi^2 + 730*SW2) + 
          MZ2^7*(1705 - 396*CW2*Pi^2 + 5549*SW2) - 4*MW2^4*MZ2^3*
           (163525 - 92988*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
          4*MW2^3*MZ2^4*(93745 - 62599*SW2 + 6*Pi^2*(77 + 24*SW2)) + 
          3*MW2^2*MZ2^5*(-35765 + 31508*SW2 + 4*Pi^2*(-357 + 202*SW2))) + 
        MT2^6*(126464*MW2^7 + 16*MW2^5*MZ2^2*(60735 + 96*Pi^2*(-3 + SW2) - 
            29354*SW2) + 256*MW2^6*MZ2*(-2230 + 6*Pi^2 + 557*SW2) + 
          MZ2^7*(4919 - 396*CW2*Pi^2 + 2320*SW2) + 2*MW2*MZ2^6*
           (-15965 + Pi^2*(1128 - 930*SW2) + 4822*SW2) - 
          4*MW2^4*MZ2^3*(182929 - 130312*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
          8*MW2^3*MZ2^4*(22198 - 22038*SW2 + 3*Pi^2*(77 + 24*SW2)) + 
          MW2^2*MZ2^5*(53799 - 29512*SW2 + 12*Pi^2*(-357 + 202*SW2))) + 
        MT2*MW2^3*(-472064*MW2^9 + MW2*MZ2^8*(3323 + Pi^2*(3444 - 3048*SW2) - 
            43689*SW2) + MZ2^9*(1705 - 396*CW2*Pi^2 + 5549*SW2) - 
          32*MW2^8*MZ2*(-57035 + 288*Pi^2 + 17776*SW2) - 
          64*MW2^7*MZ2^2*(42847 - 22904*SW2 + 72*Pi^2*(-5 + 2*SW2)) - 
          2*MW2^4*MZ2^5*(561242 - 278687*SW2 + 744*Pi^2*(-16 + 13*SW2)) + 
          4*MW2^6*MZ2^3*(407735 - 316580*SW2 + 96*Pi^2*(-17 + 36*SW2)) + 
          2*MW2^5*MZ2^4*(193661 + 32316*SW2 + 24*Pi^2*(-555 + 152*SW2)) + 
          MW2^3*MZ2^6*(628151 - 356673*SW2 + 12*Pi^2*(97 + 372*SW2)) + 
          MW2^2*MZ2^7*(-139805 + 139511*SW2 + 12*Pi^2*(-723 + 469*SW2))) - 
        MT2^3*MW2*(1669120*MW2^9 + MZ2^9*(-1705 + 396*CW2*Pi^2 - 5564*SW2) + 
          160*MW2^8*MZ2*(-46603 + 192*Pi^2 + 12448*SW2) + 
          4*MW2^6*MZ2^3*(-3476949 + 2035120*SW2 - 4032*Pi^2*(-5 + 4*SW2)) + 
          2*MW2^5*MZ2^4*(3777799 - 2566486*SW2 + 1008*Pi^2*(17 + 8*SW2)) + 
          32*MW2^7*MZ2^2*(436934 - 198321*SW2 + 96*Pi^2*(-31 + 10*SW2)) + 
          4*MW2^3*MZ2^6*(18012 - 125981*SW2 - 288*Pi^2*(-45 + 37*SW2)) + 
          2*MW2*MZ2^8*(-2800 + 4869*SW2 + 6*Pi^2*(-122 + 89*SW2)) + 
          2*MW2^4*MZ2^5*(-991390 + 871125*SW2 + 144*Pi^2*(-323 + 175*SW2)) + 
          MW2^2*MZ2^7*(75707 + 110092*SW2 + 12*Pi^2*(-679 + 768*SW2))) - 
        MT2^5*(586752*MW2^8 + MZ2^8*(-1705 + 396*CW2*Pi^2 - 5534*SW2) + 
          32*MW2^7*MZ2*(-84073 + 288*Pi^2 + 21360*SW2) + 
          64*MW2^6*MZ2^2*(78317 - 35525*SW2 + 24*Pi^2*(-19 + 6*SW2)) - 
          12*MW2^5*MZ2^3*(398115 - 241836*SW2 + 32*Pi^2*(-69 + 52*SW2)) + 
          2*MW2^4*MZ2^4*(1205729 - 848664*SW2 + 24*Pi^2*(155 + 136*SW2)) + 
          2*MW2^3*MZ2^5*(-299648 + 249683*SW2 + 24*Pi^2*(-574 + 291*SW2)) + 
          MW2*MZ2^7*(11254 + 50547*SW2 + 12*Pi^2*(-386 + 353*SW2)) - 
          3*MW2^2*MZ2^6*(-15655 + 52461*SW2 + Pi^2*(-5940 + 4528*SW2))) + 
        MT2^4*MW2*(1323520*MW2^8 + MZ2^8*(-1901 + 1188*CW2*Pi^2 - 
            19801*SW2) + 640*MW2^7*MZ2*(-9475 + 36*Pi^2 + 2446*SW2) + 
          16*MW2^6*MZ2^2*(726127 - 323688*SW2 + 288*Pi^2*(-16 + 5*SW2)) + 
          4*MW2^5*MZ2^3*(-2967455 + 1720684*SW2 - 144*Pi^2*(-119 + 88*SW2)) + 
          4*MW2^4*MZ2^4*(1717412 - 1141687*SW2 + 18*Pi^2*(233 + 248*SW2)) + 
          MW2^3*MZ2^5*(-2237933 + 1756624*SW2 + 36*Pi^2*(-1939 + 962*SW2)) + 
          MW2^2*MZ2^6*(377389 - 609925*SW2 - 36*Pi^2*(-1297 + 977*SW2)) + 
          MW2*MZ2^7*(36*Pi^2*(-353 + 320*SW2) + 5*(-2987 + 34914*SW2))) + 
        MT2^2*MW2^2*(1208832*MW2^9 + MW2^2*MZ2^7*(226639 + 
            Pi^2*(7140 - 2628*SW2) - 134302*SW2) + 
          MZ2^9*(-3410 + 792*CW2*Pi^2 - 11203*SW2) + 256*MW2^8*MZ2*
           (-19976 + 90*Pi^2 + 5667*SW2) + 16*MW2^7*MZ2^2*
           (556085 - 267002*SW2 + 96*Pi^2*(-43 + 15*SW2)) - 
          8*MW2^5*MZ2^4*(-347246 + 282157*SW2 + Pi^2*(-5529 + 72*SW2)) + 
          MW2*MZ2^8*(-10432 + 61947*SW2 + 24*Pi^2*(-221 + 188*SW2)) + 
          2*MW2^3*MZ2^6*(-379477 + 115601*SW2 - 6*Pi^2*(-1798 + 2017*SW2)) + 
          MW2^4*MZ2^5*(478121 + 94664*SW2 + 12*Pi^2*(-5655 + 3638*SW2)) + 
          4*MW2^6*MZ2^3*(-48*Pi^2*(-221 + 224*SW2) + 
            7*(-275081 + 172896*SW2)))) + 
      MH2*(2*MT2^7*(MW2 - CW2*MZ2)*(4096*MW2^5 - 14672*MW2^4*MZ2 + 
          10192*MW2^3*MZ2^2 + 7802*MW2^2*MZ2^3 - 9025*MW2*MZ2^4 + 
          1607*MZ2^5) - MW2^5*(MW2 + MZ2)*(77312*MW2^7 + 
          MW2*MZ2^6*(8966 + Pi^2*(2256 - 1860*SW2) - 27465*SW2) + 
          48*MW2^5*MZ2^2*(13255 + 32*Pi^2*(-3 + SW2) - 5996*SW2) + 
          128*MW2^6*MZ2*(-2641 + 12*Pi^2 + 730*SW2) + 
          MZ2^7*(1705 - 396*CW2*Pi^2 + 5549*SW2) - 4*MW2^4*MZ2^3*
           (163189 - 92796*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
          4*MW2^3*MZ2^4*(93781 - 62455*SW2 + 6*Pi^2*(77 + 24*SW2)) + 
          3*MW2^2*MZ2^5*(-36181 + 31748*SW2 + 4*Pi^2*(-357 + 202*SW2))) - 
        MT2^6*(126464*MW2^7 + 16*MW2^5*MZ2^2*(60687 + 96*Pi^2*(-3 + SW2) - 
            29354*SW2) + 256*MW2^6*MZ2*(-2230 + 6*Pi^2 + 557*SW2) + 
          MZ2^7*(4919 - 396*CW2*Pi^2 + 2320*SW2) + 2*MW2*MZ2^6*
           (-15701 + Pi^2*(1128 - 930*SW2) + 4558*SW2) - 
          4*MW2^4*MZ2^3*(182593 - 130120*SW2 + 48*Pi^2*(-19 + 16*SW2)) + 
          8*MW2^3*MZ2^4*(22216 - 21966*SW2 + 3*Pi^2*(77 + 24*SW2)) + 
          MW2^2*MZ2^5*(52551 - 28792*SW2 + 12*Pi^2*(-357 + 202*SW2))) + 
        MT2*MW2^3*(472064*MW2^9 + MW2^2*MZ2^7*(142637 + 
            Pi^2*(8676 - 5628*SW2) - 141815*SW2) + 32*MW2^8*MZ2*
           (-57035 + 288*Pi^2 + 17776*SW2) + 64*MW2^7*MZ2^2*
           (42775 - 22904*SW2 + 72*Pi^2*(-5 + 2*SW2)) + 
          2*MW2^4*MZ2^5*(557042 - 275279*SW2 + 744*Pi^2*(-16 + 13*SW2)) - 
          4*MW2^6*MZ2^3*(406295 - 315428*SW2 + 96*Pi^2*(-17 + 36*SW2)) - 
          2*MW2^5*MZ2^4*(190829 + 31740*SW2 + 24*Pi^2*(-555 + 152*SW2)) + 
          MZ2^9*(396*CW2*Pi^2 - 31*(55 + 179*SW2)) + 
          MW2*MZ2^8*(-3851 + 44217*SW2 + 12*Pi^2*(-287 + 254*SW2)) - 
          MW2^3*MZ2^6*(628871 - 355089*SW2 + 12*Pi^2*(97 + 372*SW2))) - 
        MT2^4*MW2*(1323520*MW2^8 + MZ2^8*(-1901 + 1188*CW2*Pi^2 - 
            19801*SW2) + 640*MW2^7*MZ2*(-9475 + 36*Pi^2 + 2446*SW2) + 
          16*MW2^6*MZ2^2*(725407 - 323688*SW2 + 288*Pi^2*(-16 + 5*SW2)) + 
          4*MW2^5*MZ2^3*(-2961839 + 1717804*SW2 - 144*Pi^2*(-119 + 88*SW2)) + 
          4*MW2^4*MZ2^4*(1716944 - 1138951*SW2 + 18*Pi^2*(233 + 248*SW2)) + 
          MW2*MZ2^7*(-16519 + 176154*SW2 + 36*Pi^2*(-353 + 320*SW2)) + 
          MW2^3*MZ2^5*(-2257085 + 1765696*SW2 + 36*Pi^2*(-1939 + 962*SW2)) + 
          MW2^2*MZ2^6*(389053 - 620005*SW2 - 36*Pi^2*(-1297 + 977*SW2))) - 
        MT2^2*MW2^2*(1208832*MW2^9 + MW2^2*MZ2^7*(230191 + 
            Pi^2*(7140 - 2628*SW2) - 136798*SW2) + 
          MZ2^9*(-3410 + 792*CW2*Pi^2 - 11203*SW2) + 256*MW2^8*MZ2*
           (-19976 + 90*Pi^2 + 5667*SW2) + 16*MW2^7*MZ2^2*
           (555365 - 267002*SW2 + 96*Pi^2*(-43 + 15*SW2)) - 
          8*MW2^5*MZ2^4*(-348044 + 281269*SW2 + Pi^2*(-5529 + 72*SW2)) + 
          MW2*MZ2^8*(-11488 + 63003*SW2 + 24*Pi^2*(-221 + 188*SW2)) + 
          4*MW2^6*MZ2^3*(-1920911 + 1207392*SW2 - 48*Pi^2*(-221 + 224*SW2)) + 
          2*MW2^3*MZ2^6*(79*(-4771 + 1415*SW2) - 6*Pi^2*(-1798 + 2017*SW2)) + 
          MW2^4*MZ2^5*(457001 + 108152*SW2 + 12*Pi^2*(-5655 + 3638*SW2))) + 
        MT2^5*(586752*MW2^8 + MZ2^8*(-1705 + 396*CW2*Pi^2 - 5534*SW2) + 
          32*MW2^7*MZ2*(-84073 + 288*Pi^2 + 21360*SW2) + 
          64*MW2^6*MZ2^2*(78245 - 35525*SW2 + 24*Pi^2*(-19 + 6*SW2)) - 
          12*MW2^5*MZ2^3*(397379 - 241452*SW2 + 32*Pi^2*(-69 + 52*SW2)) + 
          2*MW2^4*MZ2^4*(1205489 - 846552*SW2 + 24*Pi^2*(155 + 136*SW2)) + 
          2*MW2^3*MZ2^5*(-303464 + 251555*SW2 + 24*Pi^2*(-574 + 291*SW2)) + 
          MW2*MZ2^7*(10726 + 51075*SW2 + 12*Pi^2*(-386 + 353*SW2)) - 
          3*MW2^2*MZ2^6*(99*(-173 + 543*SW2) + Pi^2*(-5940 + 4528*SW2))) + 
        MT2^3*MW2*(1669120*MW2^9 + MZ2^9*(-1705 + 396*CW2*Pi^2 - 5564*SW2) + 
          160*MW2^8*MZ2*(-46603 + 192*Pi^2 + 12448*SW2) + 
          2*MW2^5*MZ2^4*(3778279 - 2559958*SW2 + 1008*Pi^2*(17 + 8*SW2)) + 
          32*MW2^7*MZ2^2*(436454 - 198321*SW2 + 96*Pi^2*(-31 + 10*SW2)) + 
          4*MW2^3*MZ2^6*(21240 - 129125*SW2 - 288*Pi^2*(-45 + 37*SW2)) + 
          2*MW2*MZ2^8*(-3064 + 5133*SW2 + 6*Pi^2*(-122 + 89*SW2)) + 
          2*MW2^4*MZ2^5*(-1004686 + 878133*SW2 + 144*Pi^2*(-323 + 175*SW2)) + 
          MW2^2*MZ2^7*(75899 + 110428*SW2 + 12*Pi^2*(-679 + 768*SW2)) + 
          4*MW2^6*MZ2^3*(-4032*Pi^2*(-5 + 4*SW2) + 
            5*(-693969 + 406256*SW2))))))/(24*MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*
     MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (CHWB*MH2*(MW2 - CW2*MZ2)*(80*MW2^3*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 
        11*MZ2^2) + MH2^3*(48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 
        22*MZ2^3) + MH2^2*MW2*(-240*MW2^3 + 268*MW2^2*MZ2 - 23*MW2*MZ2^2 + 
        22*MZ2^3) + 2*MH2*MW2^2*(96*MW2^3 - 328*MW2^2*MZ2 - 46*MW2*MZ2^2 + 
        143*MZ2^3))*B0i[bb0, 0, 0, MH2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MT2*(18*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*(48*MW2^3 - 28*MW2^2*MZ2 + 
        11*MW2*MZ2^2 - 22*MZ2^3) - 2*MT2^7*(MW2 - CW2*MZ2)*
       (2048*MW2^6 - 7888*MW2^5*MZ2 + 9320*MW2^4*MZ2^2 + 850*MW2^3*MZ2^3 - 
        3695*MW2^2*MZ2^4 - 347*MW2*MZ2^5 + 198*MZ2^6) + 
      2*MW2^6*(MW2^2 - MZ2^2)*(2048*MW2^6 + MW2*MZ2^5*(1093 - 682*SW2) + 
        30*MZ2^6*SW2 + 20*MW2^3*MZ2^3*(155 + 33*SW2) + 
        32*MW2^5*MZ2*(-242 + 73*SW2) - 8*MW2^4*MZ2^2*(-769 + 562*SW2) + 
        MW2^2*MZ2^4*(-4649 + 4096*SW2)) + MT2^5*MW2*(-86016*MW2^8 + 
        MW2^2*MZ2^6*(77802 - 68749*SW2) + 16*MW2^5*MZ2^3*
         (18861 - 22031*SW2) + 4*MW2^4*MZ2^4*(66598 - 14543*SW2) + 
        12*MZ2^8*(33 - 38*SW2) + 17*MW2*MZ2^7*(-454 + 415*SW2) - 
        128*MW2^7*MZ2*(-3386 + 699*SW2) + 16*MW2^6*MZ2^2*
         (-44055 + 21586*SW2) + 8*MW2^3*MZ2^5*(-35145 + 26527*SW2)) - 
      MT2*MW2^4*(28672*MW2^9 + MW2^3*MZ2^6*(45898 - 33067*SW2) + 
        4*MW2^4*MZ2^5*(6251 - 13056*SW2) + MW2*MZ2^8*(2186 - 2039*SW2) + 
        60*MZ2^9*SW2 + 64*MW2^8*MZ2*(-1895 + 502*SW2) + 
        8*MW2^6*MZ2^3*(10985 + 1814*SW2) - 16*MW2^7*MZ2^2*
         (-7097 + 5086*SW2) + 2*MW2^2*MZ2^7*(-10006 + 7803*SW2) + 
        4*MW2^5*MZ2^4*(-40475 + 26681*SW2)) + 
      2*MT2^6*MW2*(14336*MW2^7 + 3*MW2^2*MZ2^5*(13497 - 10838*SW2) + 
        2*MZ2^7*(173 - 188*SW2) + 16*MW2^6*MZ2*(-4475 + 914*SW2) - 
        24*MW2^5*MZ2^2*(-4929 + 2384*SW2) + MW2*MZ2^6*(-8398 + 7941*SW2) + 
        MW2^3*MZ2^4*(-40445 + 8018*SW2) + 2*MW2^4*MZ2^3*
         (-26513 + 30450*SW2)) + MT2^4*MW2^2*(143360*MW2^8 + 
        34*MW2^3*MZ2^5*(13850 - 10849*SW2) + MW2*MZ2^7*(1516 - 1203*SW2) + 
        MZ2^8*(1088 - 983*SW2) + 320*MW2^7*MZ2*(-2233 + 475*SW2) + 
        8*MW2^4*MZ2^4*(-64117 + 19946*SW2) + 4*MW2^2*MZ2^6*
         (-27448 + 25417*SW2) - 16*MW2^6*MZ2^2*(-69701 + 35106*SW2) + 
        8*MW2^5*MZ2^3*(-49349 + 65587*SW2)) + 
      MT2^2*MW2^3*(86016*MW2^9 + 2*MW2^4*MZ2^5*(92109 - 102706*SW2) + 
        16*MW2^7*MZ2^2*(30273 - 17932*SW2) + 2*MW2^3*MZ2^6*
         (28410 - 14479*SW2) + 6*MW2*MZ2^8*(1057 - 953*SW2) + 195*MZ2^9*SW2 + 
        32*MW2^8*MZ2*(-12311 + 2958*SW2) + MW2^2*MZ2^7*(-43798 + 36109*SW2) + 
        4*MW2^6*MZ2^3*(15627 + 38486*SW2) + 2*MW2^5*MZ2^4*
         (-221261 + 121858*SW2)) - MT2^3*MW2^2*(143360*MW2^9 + 
        2*MW2^4*MZ2^5*(209316 - 185053*SW2) + 16*MW2^7*MZ2^2*
         (62025 - 33094*SW2) + 3*MW2*MZ2^8*(1880 - 1759*SW2) + 90*MZ2^9*SW2 + 
        160*MW2^8*MZ2*(-4329 + 968*SW2) + 20*MW2^3*MZ2^6*(-1463 + 2252*SW2) + 
        3*MW2^2*MZ2^7*(-10362 + 8869*SW2) + 4*MW2^6*MZ2^3*
         (-46795 + 103076*SW2) + 2*MW2^5*MZ2^4*(-309933 + 134846*SW2)))*
     B0i[bb0, 0, 0, MT2])/(12*MW*(MT2 - MW2)^3*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - (CHWB*MW2*(MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 22*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) - 
      4*MW2^2*(-(MW2^6*(MW2 + MZ2)*(1280*MW2^7 + MW2*MZ2^6*
            (4339 - 2313*SW2) + 2*MW2^3*MZ2^4*(3645 - 1888*SW2) - 
           32*MW2^6*MZ2*(-203 + 32*SW2) - 2*MZ2^7*(341 + 49*SW2) + 
           7*MW2^2*MZ2^5*(-1741 + 1498*SW2) + 8*MW2^5*MZ2^2*
            (-2995 + 1524*SW2) - 8*MW2^4*MZ2^3*(-2178 + 1975*SW2))) + 
        MT2^7*(1280*MW2^7 + MW2*MZ2^6*(4339 - 2488*SW2) + 
          2*MW2^3*MZ2^4*(3645 - 1832*SW2) + 32*MW2^6*MZ2*(203 - 26*SW2) - 
          176*MW2^4*MZ2^3*(-99 + 92*SW2) - MZ2^7*(682 + 123*SW2) + 
          8*MW2^5*MZ2^2*(-2995 + 1568*SW2) + MW2^2*MZ2^5*
           (-12187 + 10422*SW2)) + MT2*MW2^4*(8960*MW2^9 + 
          MW2^2*MZ2^7*(24799 - 20868*SW2) + 4*MW2^6*MZ2^3*
           (4893 - 15184*SW2) + 2*MZ2^9*(341 + 49*SW2) - 
          64*MW2^8*MZ2*(-792 + 109*SW2) + MW2*MZ2^8*(-7067 + 1901*SW2) + 
          9*MW2^3*MZ2^6*(-2851 + 3225*SW2) + 24*MW2^7*MZ2^2*
           (-5963 + 3436*SW2) - 4*MW2^5*MZ2^4*(-36194 + 25663*SW2) + 
          MW2^4*MZ2^5*(-73639 + 74414*SW2)) - 
        MT2^6*(8960*MW2^8 + MW2^2*MZ2^6*(42590 - 27903*SW2) + 
          4*MW2^4*MZ2^4*(8391 - 2320*SW2) - 128*MW2^7*MZ2*(-346 + 47*SW2) + 
          MZ2^8*(682 + 123*SW2) + MW2*MZ2^7*(-9113 + 1652*SW2) + 
          8*MW2^6*MZ2^2*(-21801 + 11132*SW2) - 4*MW2^5*MZ2^3*
           (-36515 + 31566*SW2) + MW2^3*MZ2^5*(-92623 + 76634*SW2)) + 
        MT2^4*MW2*(-44800*MW2^9 + MW2^4*MZ2^5*(480575 - 400358*SW2) + 
          8*MW2^7*MZ2^2*(109309 - 55724*SW2) + MW2*MZ2^8*(929 - 2999*SW2) - 
          2*MZ2^9*(341 + 64*SW2) + 160*MW2^8*MZ2*(-1387 + 200*SW2) + 
          3*MW2^2*MZ2^7*(11146 + 913*SW2) + 2*MW2^5*MZ2^4*
           (-95653 + 30388*SW2) + 8*MW2^6*MZ2^3*(-90606 + 78505*SW2) + 
          MW2^3*MZ2^6*(-205858 + 135379*SW2)) + 
        MT2^5*MW2*(26880*MW2^8 + 4*MW2^5*MZ2^3*(115649 - 97816*SW2) + 
          MW2^2*MZ2^6*(140041 - 94113*SW2) + 4*MW2^4*MZ2^4*
           (20763 - 2951*SW2) + 22*MZ2^8*(124 + 21*SW2) - 
          64*MW2^7*MZ2*(-2059 + 291*SW2) + 4*MW2*MZ2^7*(-7927 + 1837*SW2) + 
          88*MW2^6*MZ2^2*(-6025 + 3052*SW2) + MW2^3*MZ2^5*
           (-285165 + 233758*SW2)) - MT2^2*MW2^3*(26880*MW2^9 + 
          2*MW2^2*MZ2^7*(22009 - 23238*SW2) + 16*MW2^5*MZ2^4*
           (19521 - 12310*SW2) + 2*MZ2^9*(1023 + 157*SW2) - 
          64*MW2^8*MZ2*(-2239 + 318*SW2) + MW2*MZ2^8*(-16457 + 6548*SW2) + 
          MW2^3*MZ2^6*(8458 + 12577*SW2) + 8*MW2^7*MZ2^2*
           (-59411 + 32132*SW2) - 4*MW2^6*MZ2^3*(-56699 + 67546*SW2) + 
          MW2^4*MZ2^5*(-272085 + 249818*SW2)) + MT2^3*MW2^2*
         (44800*MW2^9 + 2*MW2^5*MZ2^4*(163401 - 84284*SW2) + 
          MW2^3*MZ2^6*(130337 - 74944*SW2) + MW2^2*MZ2^7*
           (12715 - 36343*SW2) - 160*MW2^8*MZ2*(-1427 + 206*SW2) + 
          MZ2^9*(2046 + 359*SW2) + 3*MW2*MZ2^8*(-4349 + 2414*SW2) + 
          8*MW2^7*MZ2^2*(-105545 + 54936*SW2) - 8*MW2^6*MZ2^3*
           (-73947 + 69988*SW2) + MW2^4*MZ2^5*(-479189 + 414974*SW2))) - 
      MH2^2*(MT2^7*(1280*MW2^7 + 3*MW2^3*MZ2^4*(2501 - 1244*SW2) + 
          3*MW2*MZ2^6*(1505 - 888*SW2) + 32*MW2^6*MZ2*(203 - 26*SW2) - 
          MZ2^7*(682 + 123*SW2) + 8*MW2^5*MZ2^2*(-2977 + 1568*SW2) - 
          4*MW2^4*MZ2^3*(-4303 + 4012*SW2) + MW2^2*MZ2^5*
           (-12508 + 10567*SW2)) - MW2^6*(MW2 + MZ2)*(1280*MW2^7 + 
          MW2^3*MZ2^4*(7503 - 3844*SW2) + MW2*MZ2^6*(4515 - 2489*SW2) - 
          32*MW2^6*MZ2*(-203 + 32*SW2) - 2*MZ2^7*(341 + 49*SW2) + 
          8*MW2^5*MZ2^2*(-2977 + 1524*SW2) - 4*MW2^4*MZ2^3*
           (-4303 + 3914*SW2) + MW2^2*MZ2^5*(-12508 + 10631*SW2)) + 
        MT2*MW2^4*(8960*MW2^9 + 2*MZ2^9*(341 + 49*SW2) - 
          64*MW2^8*MZ2*(-792 + 109*SW2) + MW2*MZ2^8*(-7243 + 2077*SW2) + 
          24*MW2^7*MZ2^2*(-5921 + 3436*SW2) - 3*MW2^2*MZ2^7*
           (-8608 + 7239*SW2) - 8*MW2^6*MZ2^3*(-2333 + 7466*SW2) + 
          MW2^3*MZ2^6*(-25924 + 28441*SW2) - 3*MW2^5*MZ2^4*
           (-48425 + 34184*SW2) + MW2^4*MZ2^5*(-74822 + 75013*SW2)) - 
        MT2^6*(8960*MW2^8 + MW2^2*MZ2^6*(44143 - 29280*SW2) + 
          MW2^4*MZ2^4*(35267 - 9900*SW2) - 128*MW2^7*MZ2*(-346 + 47*SW2) + 
          MZ2^8*(682 + 123*SW2) - 408*MW2^5*MZ2^3*(-354 + 307*SW2) + 
          MW2*MZ2^7*(-9289 + 1828*SW2) + 8*MW2^6*MZ2^2*(-21675 + 11132*SW2) + 
          MW2^3*MZ2^5*(-95083 + 77717*SW2)) + MT2^5*MW2*
         (26880*MW2^8 + MW2^2*MZ2^6*(145021 - 98389*SW2) + 
          16*MW2^5*MZ2^3*(28598 - 24265*SW2) + MW2^4*MZ2^4*
           (88373 - 13808*SW2) + 22*MZ2^8*(124 + 21*SW2) - 
          64*MW2^7*MZ2*(-2059 + 291*SW2) + 12*MW2*MZ2^7*(-2701 + 671*SW2) + 
          8*MW2^6*MZ2^2*(-65897 + 33572*SW2) + 3*MW2^3*MZ2^5*
           (-97586 + 79025*SW2)) + MT2^4*MW2*(-44800*MW2^9 + 
          MW2^4*MZ2^5*(492663 - 405629*SW2) + 8*MW2^7*MZ2^2*
           (108679 - 55724*SW2) - 2*MZ2^9*(341 + 64*SW2) + 
          160*MW2^8*MZ2*(-1387 + 200*SW2) - 5*MW2*MZ2^8*(-221 + 635*SW2) + 
          MW2^2*MZ2^7*(33997 + 2004*SW2) + 3*MW2^5*MZ2^4*
           (-66559 + 21292*SW2) + 2*MW2^3*MZ2^6*(-106705 + 71098*SW2) + 
          4*MW2^6*MZ2^3*(-179177 + 155750*SW2)) - MT2^2*MW2^3*
         (26880*MW2^9 + MW2^5*MZ2^4*(315317 - 197668*SW2) + 
          MW2^2*MZ2^7*(45861 - 47791*SW2) + 2*MZ2^9*(1023 + 157*SW2) - 
          64*MW2^8*MZ2*(-2239 + 318*SW2) + 10*MW2^3*MZ2^6*(991 + 981*SW2) + 
          MW2*MZ2^8*(-16985 + 7076*SW2) + 8*MW2^7*MZ2^2*
           (-59033 + 32132*SW2) - 8*MW2^6*MZ2^3*(-27883 + 33395*SW2) + 
          MW2^4*MZ2^5*(-277125 + 252091*SW2)) + MT2^3*MW2^2*
         (44800*MW2^9 + MW2^5*MZ2^4*(333825 - 170948*SW2) + 
          4*MW2^6*MZ2^3*(146039 - 138716*SW2) + 2*MW2^3*MZ2^6*
           (67929 - 40450*SW2) - 160*MW2^8*MZ2*(-1427 + 206*SW2) + 
          MZ2^9*(2046 + 359*SW2) + 15*MW2*MZ2^8*(-905 + 518*SW2) - 
          14*MW2^2*MZ2^7*(-977 + 2627*SW2) + 8*MW2^7*MZ2^2*
           (-104915 + 54936*SW2) + MW2^4*MZ2^5*(-489788 + 419617*SW2))) + 
      MH2*MW2*(MT2^7*(6400*MW2^7 + 16*MW2^4*MZ2^3*(5531 - 5108*SW2) - 
          160*MW2^6*MZ2*(-203 + 26*SW2) - 5*MZ2^7*(682 + 123*SW2) + 
          56*MW2^5*MZ2^2*(-2153 + 1120*SW2) - 6*MW2^3*MZ2^4*
           (-6131 + 2952*SW2) - 3*MW2*MZ2^6*(-7481 + 4396*SW2) + 
          MW2^2*MZ2^5*(-62627 + 53054*SW2)) - MW2^6*(MW2 + MZ2)*
         (6400*MW2^7 + MW2*MZ2^6*(22443 - 12313*SW2) + 8*MW2^4*MZ2^3*
           (11062 - 9971*SW2) + 2*MW2^3*MZ2^4*(18393 - 9136*SW2) - 
          160*MW2^6*MZ2*(-203 + 32*SW2) - 10*MZ2^7*(341 + 49*SW2) + 
          8*MW2^5*MZ2^2*(-15071 + 7620*SW2) + MW2^2*MZ2^5*
           (-62627 + 53374*SW2)) - MT2^6*(44800*MW2^8 + 
          MW2^2*MZ2^6*(219878 - 145695*SW2) + 36*MW2^5*MZ2^3*
           (20575 - 17686*SW2) + 4*MW2^4*MZ2^4*(42199 - 10344*SW2) - 
          640*MW2^7*MZ2*(-346 + 47*SW2) + 5*MZ2^8*(682 + 123*SW2) + 
          MW2*MZ2^7*(-46313 + 9008*SW2) + 8*MW2^6*MZ2^2*
           (-109677 + 55660*SW2) + 5*MW2^3*MZ2^5*(-95059 + 77834*SW2)) + 
        MT2*MW2^4*(44800*MW2^9 + 12*MW2^5*MZ2^4*(61042 - 42673*SW2) + 
          10*MZ2^9*(341 + 49*SW2) - 320*MW2^8*MZ2*(-792 + 109*SW2) + 
          MW2*MZ2^8*(-36083 + 10253*SW2) + 24*MW2^7*MZ2^2*
           (-30039 + 17180*SW2) - 3*MW2^2*MZ2^7*(-42893 + 36092*SW2) - 
          4*MW2^6*MZ2^3*(-26105 + 77264*SW2) + MW2^3*MZ2^6*
           (-130163 + 143057*SW2) + MW2^4*MZ2^5*(-380071 + 381878*SW2)) + 
        MT2^5*MW2*(134400*MW2^8 + MW2^2*MZ2^6*(722681 - 490049*SW2) + 
          4*MW2^4*MZ2^4*(104203 - 10795*SW2) + 110*MZ2^8*(124 + 21*SW2) - 
          320*MW2^7*MZ2*(-2059 + 291*SW2) + 84*MW2*MZ2^7*(-1923 + 473*SW2) + 
          8*MW2^6*MZ2^2*(-333391 + 167860*SW2) + 3*MW2^3*MZ2^5*
           (-487567 + 395394*SW2) - 4*MW2^5*MZ2^3*(-586237 + 493112*SW2)) + 
        MT2^4*MW2*(-224000*MW2^9 + MW2^4*MZ2^5*(2465151 - 2032558*SW2) + 
          MW2*MZ2^8*(5393 - 15743*SW2) - 10*MZ2^9*(341 + 64*SW2) + 
          800*MW2^8*MZ2*(-1387 + 200*SW2) + MW2^2*MZ2^7*
           (169238 + 10899*SW2) + 6*MW2^5*MZ2^4*(-160363 + 46460*SW2) - 
          40*MW2^7*MZ2^2*(-109981 + 55724*SW2) + 40*MW2^6*MZ2^3*
           (-91906 + 79177*SW2) + MW2^3*MZ2^6*(-1063594 + 708403*SW2)) - 
        MT2^2*MW2^3*(134400*MW2^9 + 2*MW2^2*MZ2^7*(114453 - 119476*SW2) + 
          10*MZ2^9*(1023 + 157*SW2) - 320*MW2^8*MZ2*(-2239 + 318*SW2) - 
          64*MW2^5*MZ2^4*(-24655 + 15248*SW2) + MW2*MZ2^8*
           (-84529 + 34984*SW2) + MW2^3*MZ2^6*(48530 + 50073*SW2) + 
          8*MW2^7*MZ2^2*(-299071 + 160660*SW2) - 4*MW2^6*MZ2^3*
           (-289759 + 341762*SW2) + MW2^4*MZ2^5*(-1398405 + 1274258*SW2)) + 
        MT2^3*MW2^2*(224000*MW2^9 + 2*MW2^5*MZ2^4*(824037 - 410780*SW2) + 
          MW2^3*MZ2^6*(676857 - 402724*SW2) + 11*MW2^2*MZ2^7*
           (6241 - 16777*SW2) - 800*MW2^8*MZ2*(-1427 + 206*SW2) + 
          5*MZ2^9*(2046 + 359*SW2) + 3*MW2*MZ2^8*(-22493 + 12818*SW2) + 
          40*MW2^7*MZ2^2*(-106217 + 54936*SW2) - 40*MW2^6*MZ2^3*
           (-75151 + 70660*SW2) + MW2^4*MZ2^5*(-2459293 + 2110214*SW2))))*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^3*MZ*
     MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*(1792*MW2^8 + 22*CW2*MZ2^8 + 
      MW2^3*MZ2^4*(2*MZ2*(689 - 1322*SW2) + MH2*(39 - 28*SW2)) + 
      8*MW2^5*MZ2^2*(6*MH2 + 13*MZ2*(31 - 26*SW2)) + 
      160*MW2^7*MZ2*(-11 + 28*SW2) - 16*MW2^6*MZ2^2*(137 + 284*SW2) + 
      MW2*MZ2^6*(22*CW2*MH2 + 3*MZ2*(209 + 52*SW2)) + 
      MW2^2*MZ2^5*(11*MH2*(-3 + SW2) - 3*MZ2*(501 + 185*SW2)) + 
      4*MW2^4*MZ2^3*(MH2*(-19 + 12*SW2) + MZ2*(-397 + 1555*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(4*MW*MZ*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*SW*SW2) + (CHWB*CW2*(MW2 - CW2*MZ2)*
     (12*MW2*MZ2^2*(80*MW2^2 - 52*MW2*MZ2 - 19*MZ2^2) + 
      MH2^2*(48*MW2^3 - 28*MW2^2*MZ2 + 11*MW2*MZ2^2 - 22*MZ2^3) + 
      4*MH2*MZ2*(-64*MW2^3 + 40*MW2^2*MZ2 + 4*MW2*MZ2^2 + 11*MZ2^3))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*SW*SW2) - (CHWB*MW2*(-12*MT2^4*(MW2 - CW2*MZ2)*
       (32*MW2^4 - 56*MW2^3*MZ2 + 48*MW2^2*MZ2^2 - 29*MW2*MZ2^3 + 5*MZ2^4) + 
      3*MW2*(MW2 + MZ2)*(256*MW2^7 + MW2*MZ2^6*(524 - 545*SW2) - 
        64*MW2^5*MZ2^2*(23 + 2*SW2) - 100*MW2^4*MZ2^3*(-27 + 16*SW2) + 
        32*MW2^6*MZ2*(-7 + 20*SW2) + 2*MW2^2*MZ2^5*(-377 + 55*SW2) + 
        MZ2^7*(-44 + 69*SW2) + 2*MW2^3*MZ2^4*(-493 + 700*SW2)) + 
      2*MT2^3*(2240*MW2^6 + 19*MW2*MZ2^5*(279 - 233*SW2) + 
        64*MW2^5*MZ2*(-162 + 35*SW2) + 5*MZ2^6*(-173 + 182*SW2) - 
        16*MW2^4*MZ2^2*(-945 + 517*SW2) + 2*MW2^2*MZ2^4*(-3492 + 1247*SW2) + 
        4*MW2^3*MZ2^3*(-1111 + 1784*SW2)) + 
      2*MT2*MW2*(1088*MW2^7 - 733*CW2*MZ2^7 + MW2^2*MZ2^5*(231 - 2017*SW2) + 
        2*MW2*MZ2^6*(1462 - 983*SW2) + 16*MW2^5*MZ2^2*(561 - 329*SW2) - 
        64*MW2^6*MZ2*(106 + SW2) + 4*MW2^4*MZ2^3*(563 + 892*SW2) + 
        2*MW2^3*MZ2^4*(-3977 + 2667*SW2)) - 
      2*MT2^2*(3520*MW2^7 + MW2^2*MZ2^5*(12027 - 9298*SW2) + 
        6*MZ2^7*(11 - 16*SW2) + 64*MW2^6*MZ2*(-291 + 46*SW2) - 
        16*MW2^5*MZ2^2*(-1878 + 941*SW2) + 8*MW2^4*MZ2^3*(-1366 + 1919*SW2) + 
        MW2*MZ2^6*(-2546 + 2639*SW2) + MW2^3*MZ2^4*(-13563 + 3758*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(12*MW*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(24*MT2^4*MW2*(MW2 - CW2*MZ2)*(8*MW2^3 - 12*MW2^2*MZ2 + 
        9*MW2*MZ2^2 - 5*MZ2^3) + MW2^2*(MW2 - CW2*MZ2)*
       (2688*MW2^6 + 6944*MW2^5*MZ2 - 3592*MW2^4*MZ2^2 - 7300*MW2^3*MZ2^3 + 
        814*MW2^2*MZ2^4 + 1315*MW2*MZ2^5 + 22*MZ2^6) - 
      6*MT2^3*(8*MW2^3 - 12*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3)*
       (4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 4*MW2^2*MZ2*(-3 + SW2) - 
        MZ2^3*SW2) + MT2^2*(2496*MW2^7 + 2*MW2^3*MZ2^4*(4417 - 3854*SW2) - 
        2*MZ2^7*(11 + 4*SW2) + 64*MW2^6*MZ2*(71 + 39*SW2) + 
        64*MW2^5*MZ2^2*(-162 + 113*SW2) - 4*MW2^4*MZ2^3*(1089 + 856*SW2) + 
        MW2*MZ2^6*(-1173 + 1129*SW2) + MW2^2*MZ2^5*(45 + 1174*SW2)) - 
      MT2*(5184*MW2^8 + 22*CW2*MZ2^8 + MW2*MZ2^7*(1249 - 1271*SW2) + 
        32*MW2^7*MZ2*(191 + 162*SW2) + 8*MW2^6*MZ2^2*(-3169 + 1448*SW2) + 
        MW2^2*MZ2^6*(-3087 + 1726*SW2) - 8*MW2^5*MZ2^3*(-369 + 1793*SW2) - 
        4*MW2^4*MZ2^4*(-5038 + 2749*SW2) + 2*MW2^3*MZ2^5*(-3616 + 4515*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(4*MW*MZ*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) - 
   (3*CHWB*MW2^3*(224*MW2^5 + 2*MW2^2*MZ2^3*(107 - 204*SW2) + 
      MW2*MZ2^4*(432 - 167*SW2) + 8*MW2^4*MZ2*(3 + 34*SW2) + 
      5*MZ2^5*(-44 + 49*SW2) + 2*MW2^3*MZ2^2*(-337 + 164*SW2))*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (3*CHWB*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
     (MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (CHWB*MW2*(MW2 + MZ2)*(672*MW2^5*(1 + 2*SW2) - MW2*MZ2^4*(18 + 19*SW2) - 
      MZ2^5*(132 + 29*SW2) + 12*MW2^2*MZ2^3*(73 + 32*SW2) - 
      8*MW2^4*MZ2*(99 + 118*SW2) - 2*MW2^3*MZ2^2*(303 + 152*SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (2*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(12*MW2^3 + 3*MT2^2*MZ2 + 
      13*MW2^2*MZ2 - MZ2^3 - 2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Class[4] + 
 (6*MZ2*VMU^2*(-16*MW2^3*CHd[1, 1] + 24*MW2^2*MZ2*CHd[1, 1] - 
    18*MW2*MZ2^2*CHd[1, 1] + 10*MZ2^3*CHd[1, 1] + 160*MW2^3*CHd[2, 2] - 
    336*MW2^2*MZ2*CHd[2, 2] + 264*MW2*MZ2^2*CHd[2, 2] - 88*MZ2^3*CHd[2, 2] - 
    16*MW2^3*CHd[3, 3] + 24*MW2^2*MZ2*CHd[3, 3] - 18*MW2*MZ2^2*CHd[3, 3] + 
    10*MZ2^3*CHd[3, 3] + 2*(32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 11*MZ2^3)*
     CHe[Leff, Leff] + (-64*MW2^3 + 48*MW2^2*MZ2 + 60*MW2*MZ2^2 - 44*MZ2^3)*
     CHl1[Leff, Leff] - 64*MW2^3*CHl3[Leff, Leff] + 
    48*MW2^2*MZ2*CHl3[Leff, Leff] + 60*MW2*MZ2^2*CHl3[Leff, Leff] - 
    44*MZ2^3*CHl3[Leff, Leff] + 16*MW2^3*CHq1[1, 1] - 
    24*MW2^2*MZ2*CHq1[1, 1] + 18*MW2*MZ2^2*CHq1[1, 1] - 10*MZ2^3*CHq1[1, 1] + 
    192*MW2^3*CHq1[2, 2] - 120*MW2^2*MZ2*CHq1[2, 2] + 
    24*MW2*MZ2^2*CHq1[2, 2] + 39*MZ2^3*CHq1[2, 2] - 16*MW2^3*CHq1[3, 3] - 
    6*MW2*MZ2^2*CHq1[3, 3] - 5*MZ2^3*CHq1[3, 3] - 48*MW2^3*CHq3[1, 1] + 
    24*MW2^2*MZ2*CHq3[1, 1] - 30*MW2*MZ2^2*CHq3[1, 1] + 
    128*MW2^3*CHq3[2, 2] - 72*MW2^2*MZ2*CHq3[2, 2] - 
    24*MW2*MZ2^2*CHq3[2, 2] + 49*MZ2^3*CHq3[2, 2] - 16*MW2^3*CHq3[3, 3] - 
    6*MW2*MZ2^2*CHq3[3, 3] - 5*MZ2^3*CHq3[3, 3] + 32*MW2^3*CHu[1, 1] - 
    48*MW2^2*MZ2*CHu[1, 1] + 36*MW2*MZ2^2*CHu[1, 1] - 20*MZ2^3*CHu[1, 1] + 
    32*MW2^3*CHu[2, 2] - 48*MW2^2*MZ2*CHu[2, 2] + 36*MW2*MZ2^2*CHu[2, 2] - 
    20*MZ2^3*CHu[2, 2])*Class[7])/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (-1/4*((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
      ((236544*MW2^8 - 659968*MW2^7*MZ2 + 873728*MW2^6*MZ2^2 - 
         395712*MW2^5*MZ2^3 - 353152*MW2^4*MZ2^4 + 503312*MW2^3*MZ2^5 - 
         179934*MW2^2*MZ2^6 - 1603*MW2*MZ2^7 + 7889*MZ2^8)*CHe[Leff, Leff] - 
       2*(118272*MW2^8 - 372224*MW2^7*MZ2 + 558848*MW2^6*MZ2^2 - 
         372096*MW2^5*MZ2^3 - 125072*MW2^4*MZ2^4 + 351884*MW2^3*MZ2^5 - 
         180255*MW2^2*MZ2^6 + 12754*MW2*MZ2^7 + 7889*MZ2^8)*
        CHl1[Leff, Leff] - 2*(118272*MW2^8 - 439808*MW2^7*MZ2 + 
         612608*MW2^6*MZ2^2 - 278016*MW2^5*MZ2^3 - 236816*MW2^4*MZ2^4 + 
         351260*MW2^3*MZ2^5 - 122271*MW2^2*MZ2^6 - 13118*MW2*MZ2^7 + 
         7889*MZ2^8)*CHl3[Leff, Leff] + 2*MW2*(MW2 + MZ2)*
        (5632*MW2^6*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 4*CHq3[1, 1] - 
           18*CHq3[2, 2]) - 6*MW2*MZ2^5*(2065*CHd[1, 1] - 10710*CHd[2, 2] + 
           2065*CHd[3, 3] - 5033*CHl3[1, 1] - 5033*CHl3[2, 2] - 
           3867*CHq1[1, 1] + 24889*CHq1[2, 2] - 1271*CHq1[3, 3] - 
           2711*CHq3[1, 1] + 26437*CHq3[2, 2] - 1271*CHq3[3, 3] - 
           4130*CHu[1, 1] - 4130*CHu[2, 2]) + 24*MW2^2*MZ2^4*
          (728*CHd[1, 1] - 8349*CHd[2, 2] + 728*CHd[3, 3] - 1451*CHl3[1, 1] - 
           1451*CHl3[2, 2] - 1656*CHq1[1, 1] + 11669*CHq1[2, 2] - 
           226*CHq1[3, 3] - 800*CHq3[1, 1] + 14087*CHq3[2, 2] - 
           226*CHq3[3, 3] - 1456*CHu[1, 1] - 1456*CHu[2, 2]) + 
         7*MZ2^6*(426*CHd[1, 1] - 1044*CHd[2, 2] + 426*CHd[3, 3] - 
           1127*CHl3[1, 1] - 1127*CHl3[2, 2] - 846*CHq1[1, 1] + 
           5034*CHq1[2, 2] - 528*CHq1[3, 3] - 770*CHq3[1, 1] + 
           3738*CHq3[2, 2] - 528*CHq3[3, 3] - 852*CHu[1, 1] - 
           852*CHu[2, 2]) - 32*MW2^3*MZ2^3*(348*CHd[1, 1] - 9648*CHd[2, 2] + 
           348*CHd[3, 3] + 673*CHl3[1, 1] + 673*CHl3[2, 2] - 
           1206*CHq1[1, 1] + 7485*CHq1[2, 2] - 102*CHq1[3, 3] - 
           986*CHq3[1, 1] + 9717*CHq3[2, 2] - 102*CHq3[3, 3] - 
           696*CHu[1, 1] - 696*CHu[2, 2]) + 192*MW2^4*MZ2^2*
          (26*CHd[1, 1] - 1269*CHd[2, 2] + 26*CHd[3, 3] + 521*CHl3[1, 1] + 
           521*CHl3[2, 2] - 138*CHq1[1, 1] + 305*CHq1[2, 2] - 22*CHq1[3, 3] - 
           82*CHq3[1, 1] + 125*CHq3[2, 2] - 22*CHq3[3, 3] - 52*CHu[1, 1] - 
           52*CHu[2, 2]) - 384*MW2^5*MZ2*(5*CHd[1, 1] - 204*CHd[2, 2] + 
           5*CHd[3, 3] + 265*CHl3[1, 1] + 265*CHl3[2, 2] - 27*CHq1[1, 1] - 
           115*CHq1[2, 2] + 5*CHq1[3, 3] + 25*CHq3[1, 1] - 415*CHq3[2, 2] + 
           5*CHq3[3, 3] - 10*CHu[1, 1] - 10*CHu[2, 2]))))/
     (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
     (16*MW2^3*CHd[1, 1] - 24*MW2^2*MZ2*CHd[1, 1] + 18*MW2*MZ2^2*CHd[1, 1] - 
      10*MZ2^3*CHd[1, 1] - 160*MW2^3*CHd[2, 2] + 336*MW2^2*MZ2*CHd[2, 2] - 
      264*MW2*MZ2^2*CHd[2, 2] + 88*MZ2^3*CHd[2, 2] + 16*MW2^3*CHd[3, 3] - 
      24*MW2^2*MZ2*CHd[3, 3] + 18*MW2*MZ2^2*CHd[3, 3] - 10*MZ2^3*CHd[3, 3] + 
      (-64*MW2^3 + 16*MW2^2*MZ2 + 52*MW2*MZ2^2 - 22*MZ2^3)*CHe[Leff, Leff] + 
      (64*MW2^3 - 48*MW2^2*MZ2 - 60*MW2*MZ2^2 + 44*MZ2^3)*CHl1[Leff, Leff] + 
      64*MW2^3*CHl3[Leff, Leff] - 48*MW2^2*MZ2*CHl3[Leff, Leff] - 
      60*MW2*MZ2^2*CHl3[Leff, Leff] + 44*MZ2^3*CHl3[Leff, Leff] - 
      16*MW2^3*CHq1[1, 1] + 24*MW2^2*MZ2*CHq1[1, 1] - 
      18*MW2*MZ2^2*CHq1[1, 1] + 10*MZ2^3*CHq1[1, 1] - 192*MW2^3*CHq1[2, 2] + 
      120*MW2^2*MZ2*CHq1[2, 2] - 24*MW2*MZ2^2*CHq1[2, 2] - 
      39*MZ2^3*CHq1[2, 2] + 16*MW2^3*CHq1[3, 3] + 6*MW2*MZ2^2*CHq1[3, 3] + 
      5*MZ2^3*CHq1[3, 3] + 48*MW2^3*CHq3[1, 1] - 24*MW2^2*MZ2*CHq3[1, 1] + 
      30*MW2*MZ2^2*CHq3[1, 1] - 128*MW2^3*CHq3[2, 2] + 
      72*MW2^2*MZ2*CHq3[2, 2] + 24*MW2*MZ2^2*CHq3[2, 2] - 
      49*MZ2^3*CHq3[2, 2] + 16*MW2^3*CHq3[3, 3] + 6*MW2*MZ2^2*CHq3[3, 3] + 
      5*MZ2^3*CHq3[3, 3] - 32*MW2^3*CHu[1, 1] + 48*MW2^2*MZ2*CHu[1, 1] - 
      36*MW2*MZ2^2*CHu[1, 1] + 20*MZ2^3*CHu[1, 1] - 32*MW2^3*CHu[2, 2] + 
      48*MW2^2*MZ2*CHu[2, 2] - 36*MW2*MZ2^2*CHu[2, 2] + 20*MZ2^3*CHu[2, 2]))/
    (8*(MH2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (16*MW2^3*CHd[1, 1] - 24*MW2^2*MZ2*CHd[1, 1] + 18*MW2*MZ2^2*CHd[1, 1] - 
      10*MZ2^3*CHd[1, 1] - 160*MW2^3*CHd[2, 2] + 336*MW2^2*MZ2*CHd[2, 2] - 
      264*MW2*MZ2^2*CHd[2, 2] + 88*MZ2^3*CHd[2, 2] + 16*MW2^3*CHd[3, 3] - 
      24*MW2^2*MZ2*CHd[3, 3] + 18*MW2*MZ2^2*CHd[3, 3] - 10*MZ2^3*CHd[3, 3] + 
      (-64*MW2^3 + 16*MW2^2*MZ2 + 52*MW2*MZ2^2 - 22*MZ2^3)*CHe[Leff, Leff] + 
      (64*MW2^3 - 48*MW2^2*MZ2 - 60*MW2*MZ2^2 + 44*MZ2^3)*CHl1[Leff, Leff] + 
      64*MW2^3*CHl3[Leff, Leff] - 48*MW2^2*MZ2*CHl3[Leff, Leff] - 
      60*MW2*MZ2^2*CHl3[Leff, Leff] + 44*MZ2^3*CHl3[Leff, Leff] - 
      16*MW2^3*CHq1[1, 1] + 24*MW2^2*MZ2*CHq1[1, 1] - 
      18*MW2*MZ2^2*CHq1[1, 1] + 10*MZ2^3*CHq1[1, 1] - 192*MW2^3*CHq1[2, 2] + 
      120*MW2^2*MZ2*CHq1[2, 2] - 24*MW2*MZ2^2*CHq1[2, 2] - 
      39*MZ2^3*CHq1[2, 2] + 16*MW2^3*CHq1[3, 3] + 6*MW2*MZ2^2*CHq1[3, 3] + 
      5*MZ2^3*CHq1[3, 3] + 48*MW2^3*CHq3[1, 1] - 24*MW2^2*MZ2*CHq3[1, 1] + 
      30*MW2*MZ2^2*CHq3[1, 1] - 128*MW2^3*CHq3[2, 2] + 
      72*MW2^2*MZ2*CHq3[2, 2] + 24*MW2*MZ2^2*CHq3[2, 2] - 
      49*MZ2^3*CHq3[2, 2] + 16*MW2^3*CHq3[3, 3] + 6*MW2*MZ2^2*CHq3[3, 3] + 
      5*MZ2^3*CHq3[3, 3] - 32*MW2^3*CHu[1, 1] + 48*MW2^2*MZ2*CHu[1, 1] - 
      36*MW2*MZ2^2*CHu[1, 1] + 20*MZ2^3*CHu[1, 1] - 32*MW2^3*CHu[2, 2] + 
      48*MW2^2*MZ2*CHu[2, 2] - 36*MW2*MZ2^2*CHu[2, 2] + 20*MZ2^3*CHu[2, 2]))/
    (8*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(1408*MW2^7*CHd[1, 1] - 
      1152*MW2^6*MZ2*CHd[1, 1] - 2976*MW2^5*MZ2^2*CHd[1, 1] + 
      6064*MW2^4*MZ2^3*CHd[1, 1] - 5886*MW2^3*MZ2^4*CHd[1, 1] + 
      3282*MW2^2*MZ2^5*CHd[1, 1] - 740*MW2*MZ2^6*CHd[1, 1] - 
      14080*MW2^7*CHd[2, 2] + 17856*MW2^6*MZ2*CHd[2, 2] + 
      27168*MW2^5*MZ2^2*CHd[2, 2] - 80152*MW2^4*MZ2^3*CHd[2, 2] + 
      78660*MW2^3*MZ2^4*CHd[2, 2] - 37140*MW2^2*MZ2^5*CHd[2, 2] + 
      7688*MW2*MZ2^6*CHd[2, 2] + 1408*MW2^7*CHd[3, 3] - 
      1152*MW2^6*MZ2*CHd[3, 3] - 2976*MW2^5*MZ2^2*CHd[3, 3] + 
      6064*MW2^4*MZ2^3*CHd[3, 3] - 5886*MW2^3*MZ2^4*CHd[3, 3] + 
      3282*MW2^2*MZ2^5*CHd[3, 3] - 740*MW2*MZ2^6*CHd[3, 3] - 
      (9856*MW2^7 + 128*MW2^6*MZ2 - 19456*MW2^5*MZ2^2 + 16632*MW2^4*MZ2^3 + 
        886*MW2^3*MZ2^4 - 4385*MW2^2*MZ2^5 + 2420*MW2*MZ2^6 - 735*MZ2^7)*
       CHe[Leff, Leff] + 2*(4928*MW2^7 - 2400*MW2^6*MZ2 - 10992*MW2^5*MZ2^2 + 
        12548*MW2^4*MZ2^3 - 1599*MW2^3*MZ2^4 - 3435*MW2^2*MZ2^5 + 
        1685*MW2*MZ2^6 - 735*MZ2^7)*CHl1[Leff, Leff] - 
      1408*MW2^7*CHl3[1, 1] - 1344*MW2^6*MZ2*CHl3[1, 1] + 
      1632*MW2^5*MZ2^2*CHl3[1, 1] - 2512*MW2^4*MZ2^3*CHl3[1, 1] + 
      390*MW2^3*MZ2^4*CHl3[1, 1] + 87*MW2^2*MZ2^5*CHl3[1, 1] - 
      490*MW2*MZ2^6*CHl3[1, 1] - 1408*MW2^7*CHl3[2, 2] - 
      1344*MW2^6*MZ2*CHl3[2, 2] + 1632*MW2^5*MZ2^2*CHl3[2, 2] - 
      2512*MW2^4*MZ2^3*CHl3[2, 2] + 390*MW2^3*MZ2^4*CHl3[2, 2] + 
      87*MW2^2*MZ2^5*CHl3[2, 2] - 490*MW2*MZ2^6*CHl3[2, 2] - 
      1408*MW2^7*CHl3[Leff, Leff] - 7104*MW2^6*MZ2*CHl3[Leff, Leff] + 
      13920*MW2^5*MZ2^2*CHl3[Leff, Leff] + 1928*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 17382*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      16770*MW2^2*MZ2^5*CHl3[Leff, Leff] - 5254*MW2*MZ2^6*CHl3[Leff, Leff] - 
      1470*MZ2^7*CHl3[Leff, Leff] - 1408*MW2^7*CHq1[1, 1] + 
      1152*MW2^6*MZ2*CHq1[1, 1] + 2976*MW2^5*MZ2^2*CHq1[1, 1] - 
      6064*MW2^4*MZ2^3*CHq1[1, 1] + 5886*MW2^3*MZ2^4*CHq1[1, 1] - 
      3282*MW2^2*MZ2^5*CHq1[1, 1] + 740*MW2*MZ2^6*CHq1[1, 1] - 
      16896*MW2^7*CHq1[2, 2] - 3072*MW2^6*MZ2*CHq1[2, 2] + 
      38400*MW2^5*MZ2^2*CHq1[2, 2] - 41784*MW2^4*MZ2^3*CHq1[2, 2] + 
      11604*MW2^3*MZ2^4*CHq1[2, 2] + 4287*MW2^2*MZ2^5*CHq1[2, 2] - 
      3474*MW2*MZ2^6*CHq1[2, 2] + 1408*MW2^7*CHq1[3, 3] + 
      3072*MW2^6*MZ2*CHq1[3, 3] - 1632*MW2^5*MZ2^2*CHq1[3, 3] - 
      944*MW2^4*MZ2^3*CHq1[3, 3] + 4362*MW2^3*MZ2^4*CHq1[3, 3] - 
      3732*MW2^2*MZ2^5*CHq1[3, 3] + 1840*MW2*MZ2^6*CHq1[3, 3] - 
      4224*MW2^7*CHq3[1, 1] - 3072*MW2^6*MZ2*CHq3[1, 1] + 
      3552*MW2^5*MZ2^2*CHq3[1, 1] - 10896*MW2^4*MZ2^3*CHq3[1, 1] + 
      5178*MW2^3*MZ2^4*CHq3[1, 1] - 3660*MW2^2*MZ2^5*CHq3[1, 1] + 
      11264*MW2^7*CHq3[2, 2] + 5376*MW2^6*MZ2*CHq3[2, 2] - 
      23616*MW2^5*MZ2^2*CHq3[2, 2] + 23432*MW2^4*MZ2^3*CHq3[2, 2] - 
      1308*MW2^3*MZ2^4*CHq3[2, 2] - 8145*MW2^2*MZ2^5*CHq3[2, 2] + 
      5390*MW2*MZ2^6*CHq3[2, 2] + 1408*MW2^7*CHq3[3, 3] + 
      3072*MW2^6*MZ2*CHq3[3, 3] - 1632*MW2^5*MZ2^2*CHq3[3, 3] - 
      944*MW2^4*MZ2^3*CHq3[3, 3] + 4362*MW2^3*MZ2^4*CHq3[3, 3] - 
      3732*MW2^2*MZ2^5*CHq3[3, 3] + 1840*MW2*MZ2^6*CHq3[3, 3] - 
      2816*MW2^7*CHu[1, 1] + 2304*MW2^6*MZ2*CHu[1, 1] + 
      5952*MW2^5*MZ2^2*CHu[1, 1] - 12128*MW2^4*MZ2^3*CHu[1, 1] + 
      11772*MW2^3*MZ2^4*CHu[1, 1] - 6564*MW2^2*MZ2^5*CHu[1, 1] + 
      1480*MW2*MZ2^6*CHu[1, 1] - 2816*MW2^7*CHu[2, 2] + 
      2304*MW2^6*MZ2*CHu[2, 2] + 5952*MW2^5*MZ2^2*CHu[2, 2] - 
      12128*MW2^4*MZ2^3*CHu[2, 2] + 11772*MW2^3*MZ2^4*CHu[2, 2] - 
      6564*MW2^2*MZ2^5*CHu[2, 2] + 1480*MW2*MZ2^6*CHu[2, 2]))/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(768*MT2^3*MW2^5*MZ2*CHd[1, 1] - 
      2304*MT2*MW2^7*MZ2*CHd[1, 1] + 1536*MW2^8*MZ2*CHd[1, 1] - 
      1152*MT2^3*MW2^4*MZ2^2*CHd[1, 1] + 1536*MT2^2*MW2^5*MZ2^2*CHd[1, 1] + 
      384*MT2*MW2^6*MZ2^2*CHd[1, 1] + 1536*MW2^7*MZ2^2*CHd[1, 1] + 
      672*MT2^3*MW2^3*MZ2^3*CHd[1, 1] - 1920*MT2^2*MW2^4*MZ2^3*CHd[1, 1] + 
      2592*MT2*MW2^5*MZ2^3*CHd[1, 1] - 2496*MW2^6*MZ2^3*CHd[1, 1] - 
      192*MT2^3*MW2^2*MZ2^4*CHd[1, 1] + 960*MT2^2*MW2^3*MZ2^4*CHd[1, 1] - 
      2112*MT2*MW2^4*MZ2^4*CHd[1, 1] + 1056*MW2^5*MZ2^4*CHd[1, 1] - 
      216*MT2^3*MW2*MZ2^5*CHd[1, 1] - 240*MT2^2*MW2^2*MZ2^5*CHd[1, 1] + 
      1416*MT2*MW2^3*MZ2^5*CHd[1, 1] - 672*MW2^4*MZ2^5*CHd[1, 1] + 
      120*MT2^3*MZ2^6*CHd[1, 1] - 456*MT2^2*MW2*MZ2^6*CHd[1, 1] + 
      504*MT2*MW2^2*MZ2^6*CHd[1, 1] - 960*MW2^3*MZ2^6*CHd[1, 1] + 
      120*MT2^2*MZ2^7*CHd[1, 1] - 480*MT2*MW2*MZ2^7*CHd[1, 1] - 
      3456*MT2^3*MW2^5*MZ2*CHd[2, 2] + 10368*MT2*MW2^7*MZ2*CHd[2, 2] - 
      6912*MW2^8*MZ2*CHd[2, 2] + 7488*MT2^3*MW2^4*MZ2^2*CHd[2, 2] - 
      6912*MT2^2*MW2^5*MZ2^2*CHd[2, 2] - 8640*MT2*MW2^6*MZ2^2*CHd[2, 2] - 
      2304*MW2^7*MZ2^2*CHd[2, 2] - 5040*MT2^3*MW2^3*MZ2^3*CHd[2, 2] + 
      13248*MT2^2*MW2^4*MZ2^3*CHd[2, 2] - 14832*MT2*MW2^5*MZ2^3*CHd[2, 2] + 
      18720*MW2^6*MZ2^3*CHd[2, 2] - 7200*MT2^2*MW2^3*MZ2^4*CHd[2, 2] + 
      20160*MT2*MW2^4*MZ2^4*CHd[2, 2] - 10800*MW2^5*MZ2^4*CHd[2, 2] + 
      1476*MT2^3*MW2*MZ2^5*CHd[2, 2] - 1080*MT2^2*MW2^2*MZ2^5*CHd[2, 2] - 
      4428*MT2*MW2^3*MZ2^5*CHd[2, 2] - 2448*MW2^4*MZ2^5*CHd[2, 2] - 
      468*MT2^3*MZ2^6*CHd[2, 2] + 2412*MT2^2*MW2*MZ2^6*CHd[2, 2] - 
      4500*MT2*MW2^2*MZ2^6*CHd[2, 2] + 3744*MW2^3*MZ2^6*CHd[2, 2] - 
      468*MT2^2*MZ2^7*CHd[2, 2] + 1872*MT2*MW2*MZ2^7*CHd[2, 2] + 
      768*MT2^3*MW2^5*MZ2*CHd[3, 3] - 2304*MT2*MW2^7*MZ2*CHd[3, 3] + 
      1536*MW2^8*MZ2*CHd[3, 3] - 1152*MT2^3*MW2^4*MZ2^2*CHd[3, 3] + 
      1536*MT2^2*MW2^5*MZ2^2*CHd[3, 3] + 384*MT2*MW2^6*MZ2^2*CHd[3, 3] + 
      1536*MW2^7*MZ2^2*CHd[3, 3] + 672*MT2^3*MW2^3*MZ2^3*CHd[3, 3] - 
      1920*MT2^2*MW2^4*MZ2^3*CHd[3, 3] + 2592*MT2*MW2^5*MZ2^3*CHd[3, 3] - 
      2496*MW2^6*MZ2^3*CHd[3, 3] - 192*MT2^3*MW2^2*MZ2^4*CHd[3, 3] + 
      960*MT2^2*MW2^3*MZ2^4*CHd[3, 3] - 2112*MT2*MW2^4*MZ2^4*CHd[3, 3] + 
      1056*MW2^5*MZ2^4*CHd[3, 3] - 216*MT2^3*MW2*MZ2^5*CHd[3, 3] - 
      240*MT2^2*MW2^2*MZ2^5*CHd[3, 3] + 1416*MT2*MW2^3*MZ2^5*CHd[3, 3] - 
      672*MW2^4*MZ2^5*CHd[3, 3] + 120*MT2^3*MZ2^6*CHd[3, 3] - 
      456*MT2^2*MW2*MZ2^6*CHd[3, 3] + 504*MT2*MW2^2*MZ2^6*CHd[3, 3] - 
      960*MW2^3*MZ2^6*CHd[3, 3] + 120*MT2^2*MZ2^7*CHd[3, 3] - 
      480*MT2*MW2*MZ2^7*CHd[3, 3] + (2*MW2 - MZ2)*
       (-9*MT2^2*MZ2^2*(576*MW2^4 - 544*MW2^3*MZ2 + 336*MW2^2*MZ2^2 - 
          300*MW2*MZ2^3 + 13*MZ2^4) - 2*MT2^3*MZ2*(1120*MW2^4 - 
          1408*MW2^3*MZ2 + 852*MW2^2*MZ2^2 - 826*MW2*MZ2^3 + 181*MZ2^4) + 
        12*MW2^2*(704*MW2^6 - 288*MW2^5*MZ2 - 960*MW2^4*MZ2^2 + 
          1292*MW2^3*MZ2^3 - 423*MW2^2*MZ2^4 + 402*MW2*MZ2^5 + 245*MZ2^6) + 
        MT2*(-8448*MW2^7 + 14144*MW2^6*MZ2 - 3072*MW2^5*MZ2^2 - 
          9736*MW2^4*MZ2^3 + 5592*MW2^3*MZ2^4 - 7050*MW2^2*MZ2^5 + 
          871*MW2*MZ2^6 + 490*MZ2^7))*CHe[Leff, Leff] - 
      2*MZ2*(9*MT2^2*MZ2^2*(576*MW2^4 - 544*MW2^3*MZ2 + 336*MW2^2*MZ2^2 - 
          300*MW2*MZ2^3 + 13*MZ2^4) + 2*MT2^3*MZ2*(1120*MW2^4 - 
          1408*MW2^3*MZ2 + 852*MW2^2*MZ2^2 - 826*MW2*MZ2^3 + 181*MZ2^4) - 
        12*MW2^2*(704*MW2^6 - 288*MW2^5*MZ2 - 960*MW2^4*MZ2^2 + 
          1292*MW2^3*MZ2^3 - 423*MW2^2*MZ2^4 + 402*MW2*MZ2^5 + 245*MZ2^6) + 
        MT2*(8448*MW2^7 - 14144*MW2^6*MZ2 + 3072*MW2^5*MZ2^2 + 
          9736*MW2^4*MZ2^3 - 5592*MW2^3*MZ2^4 + 7050*MW2^2*MZ2^5 - 
          871*MW2*MZ2^6 - 490*MZ2^7))*SW2*CHl1[Leff, Leff] + 
      2816*MT2^3*MW2^6*CHl3[1, 1] - 8448*MT2*MW2^8*CHl3[1, 1] + 
      5632*MW2^9*CHl3[1, 1] - 4352*MT2^3*MW2^5*MZ2*CHl3[1, 1] + 
      5632*MT2^2*MW2^6*MZ2*CHl3[1, 1] + 1792*MT2*MW2^7*MZ2*CHl3[1, 1] + 
      5376*MW2^8*MZ2*CHl3[1, 1] + 4096*MT2^3*MW2^4*MZ2^2*CHl3[1, 1] - 
      7296*MT2^2*MW2^5*MZ2^2*CHl3[1, 1] + 5120*MT2*MW2^6*MZ2^2*CHl3[1, 1] - 
      6528*MW2^7*MZ2^2*CHl3[1, 1] - 1536*MT2^3*MW2^3*MZ2^3*CHl3[1, 1] + 
      6720*MT2^2*MW2^4*MZ2^3*CHl3[1, 1] - 11776*MT2*MW2^5*MZ2^3*CHl3[1, 1] + 
      10048*MW2^6*MZ2^3*CHl3[1, 1] - 220*MT2^3*MW2^2*MZ2^4*CHl3[1, 1] - 
      1760*MT2^2*MW2^3*MZ2^4*CHl3[1, 1] + 6804*MT2*MW2^4*MZ2^4*CHl3[1, 1] - 
      1560*MW2^5*MZ2^4*CHl3[1, 1] + 656*MT2^3*MW2*MZ2^5*CHl3[1, 1] - 
      552*MT2^2*MW2^2*MZ2^5*CHl3[1, 1] - 1088*MT2*MW2^3*MZ2^5*CHl3[1, 1] - 
      348*MW2^4*MZ2^5*CHl3[1, 1] - 245*MT2^3*MZ2^6*CHl3[1, 1] + 
      1146*MT2^2*MW2*MZ2^6*CHl3[1, 1] - 1889*MT2*MW2^2*MZ2^6*CHl3[1, 1] + 
      1960*MW2^3*MZ2^6*CHl3[1, 1] - 245*MT2^2*MZ2^7*CHl3[1, 1] + 
      980*MT2*MW2*MZ2^7*CHl3[1, 1] + 2816*MT2^3*MW2^6*CHl3[2, 2] - 
      8448*MT2*MW2^8*CHl3[2, 2] + 5632*MW2^9*CHl3[2, 2] - 
      4352*MT2^3*MW2^5*MZ2*CHl3[2, 2] + 5632*MT2^2*MW2^6*MZ2*CHl3[2, 2] + 
      1792*MT2*MW2^7*MZ2*CHl3[2, 2] + 5376*MW2^8*MZ2*CHl3[2, 2] + 
      4096*MT2^3*MW2^4*MZ2^2*CHl3[2, 2] - 7296*MT2^2*MW2^5*MZ2^2*CHl3[2, 2] + 
      5120*MT2*MW2^6*MZ2^2*CHl3[2, 2] - 6528*MW2^7*MZ2^2*CHl3[2, 2] - 
      1536*MT2^3*MW2^3*MZ2^3*CHl3[2, 2] + 6720*MT2^2*MW2^4*MZ2^3*CHl3[2, 2] - 
      11776*MT2*MW2^5*MZ2^3*CHl3[2, 2] + 10048*MW2^6*MZ2^3*CHl3[2, 2] - 
      220*MT2^3*MW2^2*MZ2^4*CHl3[2, 2] - 1760*MT2^2*MW2^3*MZ2^4*CHl3[2, 2] + 
      6804*MT2*MW2^4*MZ2^4*CHl3[2, 2] - 1560*MW2^5*MZ2^4*CHl3[2, 2] + 
      656*MT2^3*MW2*MZ2^5*CHl3[2, 2] - 552*MT2^2*MW2^2*MZ2^5*CHl3[2, 2] - 
      1088*MT2*MW2^3*MZ2^5*CHl3[2, 2] - 348*MW2^4*MZ2^5*CHl3[2, 2] - 
      245*MT2^3*MZ2^6*CHl3[2, 2] + 1146*MT2^2*MW2*MZ2^6*CHl3[2, 2] - 
      1889*MT2*MW2^2*MZ2^6*CHl3[2, 2] + 1960*MW2^3*MZ2^6*CHl3[2, 2] - 
      245*MT2^2*MZ2^7*CHl3[2, 2] + 980*MT2*MW2*MZ2^7*CHl3[2, 2] + 
      16896*MT2*MW2^8*CHl3[Leff, Leff] - 16896*MW2^9*CHl3[Leff, Leff] + 
      4480*MT2^3*MW2^5*MZ2*CHl3[Leff, Leff] - 45184*MT2*MW2^7*MZ2*
       CHl3[Leff, Leff] + 23808*MW2^8*MZ2*CHl3[Leff, Leff] - 
      10112*MT2^3*MW2^4*MZ2^2*CHl3[Leff, Leff] + 10368*MT2^2*MW2^5*MZ2^2*
       CHl3[Leff, Leff] + 34432*MT2*MW2^6*MZ2^2*CHl3[Leff, Leff] + 
      16128*MW2^7*MZ2^2*CHl3[Leff, Leff] + 9040*MT2^3*MW2^3*MZ2^3*
       CHl3[Leff, Leff] - 20160*MT2^2*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
      13328*MT2*MW2^5*MZ2^3*CHl3[Leff, Leff] - 54048*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 6712*MT2^3*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      15840*MT2^2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 30656*MT2*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 41160*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      4028*MT2^3*MW2*MZ2^5*CHl3[Leff, Leff] - 11448*MT2^2*MW2^2*MZ2^5*
       CHl3[Leff, Leff] + 25284*MT2*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      19800*MW2^4*MZ2^5*CHl3[Leff, Leff] - 724*MT2^3*MZ2^6*CHl3[Leff, Leff] + 
      5634*MT2^2*MW2*MZ2^6*CHl3[Leff, Leff] - 15842*MT2*MW2^2*MZ2^6*
       CHl3[Leff, Leff] + 3768*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      234*MT2^2*MZ2^7*CHl3[Leff, Leff] + 762*MT2*MW2*MZ2^7*CHl3[Leff, Leff] + 
      5880*MW2^2*MZ2^7*CHl3[Leff, Leff] + 980*MT2*MZ2^8*CHl3[Leff, Leff] - 
      768*MT2^3*MW2^5*MZ2*CHq1[1, 1] + 2304*MT2*MW2^7*MZ2*CHq1[1, 1] - 
      1536*MW2^8*MZ2*CHq1[1, 1] + 1152*MT2^3*MW2^4*MZ2^2*CHq1[1, 1] - 
      1536*MT2^2*MW2^5*MZ2^2*CHq1[1, 1] - 384*MT2*MW2^6*MZ2^2*CHq1[1, 1] - 
      1536*MW2^7*MZ2^2*CHq1[1, 1] - 672*MT2^3*MW2^3*MZ2^3*CHq1[1, 1] + 
      1920*MT2^2*MW2^4*MZ2^3*CHq1[1, 1] - 2592*MT2*MW2^5*MZ2^3*CHq1[1, 1] + 
      2496*MW2^6*MZ2^3*CHq1[1, 1] + 192*MT2^3*MW2^2*MZ2^4*CHq1[1, 1] - 
      960*MT2^2*MW2^3*MZ2^4*CHq1[1, 1] + 2112*MT2*MW2^4*MZ2^4*CHq1[1, 1] - 
      1056*MW2^5*MZ2^4*CHq1[1, 1] + 216*MT2^3*MW2*MZ2^5*CHq1[1, 1] + 
      240*MT2^2*MW2^2*MZ2^5*CHq1[1, 1] - 1416*MT2*MW2^3*MZ2^5*CHq1[1, 1] + 
      672*MW2^4*MZ2^5*CHq1[1, 1] - 120*MT2^3*MZ2^6*CHq1[1, 1] + 
      456*MT2^2*MW2*MZ2^6*CHq1[1, 1] - 504*MT2*MW2^2*MZ2^6*CHq1[1, 1] + 
      960*MW2^3*MZ2^6*CHq1[1, 1] - 120*MT2^2*MZ2^7*CHq1[1, 1] + 
      480*MT2*MW2*MZ2^7*CHq1[1, 1] - 4992*MT2^3*MW2^5*MZ2*CHq1[2, 2] + 
      14976*MT2*MW2^7*MZ2*CHq1[2, 2] - 9984*MW2^8*MZ2*CHq1[2, 2] + 
      3456*MT2^3*MW2^4*MZ2^2*CHq1[2, 2] - 9984*MT2^2*MW2^5*MZ2^2*CHq1[2, 2] + 
      9600*MT2*MW2^6*MZ2^2*CHq1[2, 2] - 18048*MW2^7*MZ2^2*CHq1[2, 2] + 
      240*MT2^3*MW2^3*MZ2^3*CHq1[2, 2] + 4416*MT2^2*MW2^4*MZ2^3*CHq1[2, 2] - 
      14544*MT2*MW2^5*MZ2^3*CHq1[2, 2] + 5280*MW2^6*MZ2^3*CHq1[2, 2] - 
      1560*MT2^3*MW2^2*MZ2^4*CHq1[2, 2] + 960*MT2^2*MW2^3*MZ2^4*CHq1[2, 2] + 
      3720*MT2*MW2^4*MZ2^4*CHq1[2, 2] + 480*MW2^5*MZ2^4*CHq1[2, 2] + 
      252*MT2^3*MW2*MZ2^5*CHq1[2, 2] - 2760*MT2^2*MW2^2*MZ2^5*CHq1[2, 2] + 
      5484*MT2*MW2^3*MZ2^5*CHq1[2, 2] - 5496*MW2^4*MZ2^5*CHq1[2, 2] + 
      174*MT2^3*MZ2^6*CHq1[2, 2] - 96*MT2^2*MW2*MZ2^6*CHq1[2, 2] - 
      1530*MT2*MW2^2*MZ2^6*CHq1[2, 2] - 1392*MW2^3*MZ2^6*CHq1[2, 2] + 
      174*MT2^2*MZ2^7*CHq1[2, 2] - 696*MT2*MW2*MZ2^7*CHq1[2, 2] - 
      3456*MT2^3*MW2^5*MZ2*CHq1[3, 3] + 10368*MT2*MW2^7*MZ2*CHq1[3, 3] - 
      6912*MW2^8*MZ2*CHq1[3, 3] + 8640*MT2^3*MW2^4*MZ2^2*CHq1[3, 3] - 
      6912*MT2^2*MW2^5*MZ2^2*CHq1[3, 3] - 12096*MT2*MW2^6*MZ2^2*CHq1[3, 3] - 
      10368*MT2^3*MW2^3*MZ2^3*CHq1[3, 3] + 15552*MT2^2*MW2^4*MZ2^3*
       CHq1[3, 3] - 3456*MT2*MW2^5*MZ2^3*CHq1[3, 3] + 
      13824*MW2^6*MZ2^3*CHq1[3, 3] + 7776*MT2^3*MW2^2*MZ2^4*CHq1[3, 3] - 
      17280*MT2^2*MW2^3*MZ2^4*CHq1[3, 3] + 18144*MT2*MW2^4*MZ2^4*CHq1[3, 3] - 
      19008*MW2^5*MZ2^4*CHq1[3, 3] - 3510*MT2^3*MW2*MZ2^5*CHq1[3, 3] + 
      12096*MT2^2*MW2^2*MZ2^5*CHq1[3, 3] - 20574*MT2*MW2^3*MZ2^5*CHq1[3, 3] + 
      14580*MW2^4*MZ2^5*CHq1[3, 3] + 675*MT2^3*MZ2^6*CHq1[3, 3] - 
      4860*MT2^2*MW2*MZ2^6*CHq1[3, 3] + 12015*MT2*MW2^2*MZ2^6*CHq1[3, 3] - 
      5400*MW2^3*MZ2^6*CHq1[3, 3] + 675*MT2^2*MZ2^7*CHq1[3, 3] - 
      2700*MT2*MW2*MZ2^7*CHq1[3, 3] + 2304*MT2^3*MW2^5*MZ2*CHq3[1, 1] - 
      6912*MT2*MW2^7*MZ2*CHq3[1, 1] + 4608*MW2^8*MZ2*CHq3[1, 1] - 
      1152*MT2^3*MW2^4*MZ2^2*CHq3[1, 1] + 4608*MT2^2*MW2^5*MZ2^2*CHq3[1, 1] - 
      5760*MT2*MW2^6*MZ2^2*CHq3[1, 1] + 9216*MW2^7*MZ2^2*CHq3[1, 1] + 
      864*MT2^3*MW2^3*MZ2^3*CHq3[1, 1] - 1152*MT2^2*MW2^4*MZ2^3*CHq3[1, 1] + 
      2016*MT2*MW2^5*MZ2^3*CHq3[1, 1] + 1728*MW2^6*MZ2^3*CHq3[1, 1] + 
      288*MT2^3*MW2^2*MZ2^4*CHq3[1, 1] + 1728*MT2^2*MW2^3*MZ2^4*CHq3[1, 1] - 
      4320*MT2*MW2^4*MZ2^4*CHq3[1, 1] + 4896*MW2^5*MZ2^4*CHq3[1, 1] - 
      360*MT2^3*MW2*MZ2^5*CHq3[1, 1] + 1008*MT2^2*MW2^2*MZ2^5*CHq3[1, 1] - 
      72*MT2*MW2^3*MZ2^5*CHq3[1, 1] + 2880*MW2^4*MZ2^5*CHq3[1, 1] - 
      360*MT2^2*MW2*MZ2^6*CHq3[1, 1] + 1440*MT2*MW2^2*MZ2^6*CHq3[1, 1] - 
      1920*MT2^3*MW2^5*MZ2*CHq3[2, 2] + 5760*MT2*MW2^7*MZ2*CHq3[2, 2] - 
      3840*MW2^8*MZ2*CHq3[2, 2] + 1152*MT2^3*MW2^4*MZ2^2*CHq3[2, 2] - 
      3840*MT2^2*MW2^5*MZ2^2*CHq3[2, 2] + 4224*MT2*MW2^6*MZ2^2*CHq3[2, 2] - 
      7296*MW2^7*MZ2^2*CHq3[2, 2] + 1776*MT2^3*MW2^3*MZ2^3*CHq3[2, 2] + 
      1344*MT2^2*MW2^4*MZ2^3*CHq3[2, 2] - 9936*MT2*MW2^5*MZ2^3*CHq3[2, 2] + 
      4512*MW2^6*MZ2^3*CHq3[2, 2] - 1464*MT2^3*MW2^2*MZ2^4*CHq3[2, 2] + 
      3648*MT2^2*MW2^3*MZ2^4*CHq3[2, 2] - 2712*MT2*MW2^4*MZ2^4*CHq3[2, 2] + 
      6432*MW2^5*MZ2^4*CHq3[2, 2] - 324*MT2^3*MW2*MZ2^5*CHq3[2, 2] - 
      1992*MT2^2*MW2^2*MZ2^5*CHq3[2, 2] + 6828*MT2*MW2^3*MZ2^5*CHq3[2, 2] - 
      3288*MW2^4*MZ2^5*CHq3[2, 2] + 294*MT2^3*MZ2^6*CHq3[2, 2] - 
      912*MT2^2*MW2*MZ2^6*CHq3[2, 2] + 414*MT2*MW2^2*MZ2^6*CHq3[2, 2] - 
      2352*MW2^3*MZ2^6*CHq3[2, 2] + 294*MT2^2*MZ2^7*CHq3[2, 2] - 
      1176*MT2*MW2*MZ2^7*CHq3[2, 2] - 5632*MT2^3*MW2^6*CHq3[3, 3] + 
      16896*MT2*MW2^8*CHq3[3, 3] - 11264*MW2^9*CHq3[3, 3] + 
      5248*MT2^3*MW2^5*MZ2*CHq3[3, 3] - 11264*MT2^2*MW2^6*MZ2*CHq3[3, 3] + 
      6784*MT2*MW2^7*MZ2*CHq3[3, 3] - 17664*MW2^8*MZ2*CHq3[3, 3] + 
      448*MT2^3*MW2^4*MZ2^2*CHq3[3, 3] + 7680*MT2^2*MW2^5*MZ2^2*CHq3[3, 3] - 
      22336*MT2*MW2^6*MZ2^2*CHq3[3, 3] + 13056*MW2^7*MZ2^2*CHq3[3, 3] - 
      7296*MT2^3*MW2^3*MZ2^3*CHq3[3, 3] + 2112*MT2^2*MW2^4*MZ2^3*CHq3[3, 3] + 
      20096*MT2*MW2^5*MZ2^3*CHq3[3, 3] - 6272*MW2^6*MZ2^3*CHq3[3, 3] + 
      8216*MT2^3*MW2^2*MZ2^4*CHq3[3, 3] - 13760*MT2^2*MW2^3*MZ2^4*
       CHq3[3, 3] + 4536*MT2*MW2^4*MZ2^4*CHq3[3, 3] - 
      15888*MW2^5*MZ2^4*CHq3[3, 3] - 4822*MT2^3*MW2*MZ2^5*CHq3[3, 3] + 
      13200*MT2^2*MW2^2*MZ2^5*CHq3[3, 3] - 18398*MT2*MW2^3*MZ2^5*CHq3[3, 3] + 
      15276*MW2^4*MZ2^5*CHq3[3, 3] + 1165*MT2^3*MZ2^6*CHq3[3, 3] - 
      7152*MT2^2*MW2*MZ2^6*CHq3[3, 3] + 15793*MT2*MW2^2*MZ2^6*CHq3[3, 3] - 
      9320*MW2^3*MZ2^6*CHq3[3, 3] + 1165*MT2^2*MZ2^7*CHq3[3, 3] - 
      4660*MT2*MW2*MZ2^7*CHq3[3, 3] - 1536*MT2^3*MW2^5*MZ2*CHu[1, 1] + 
      4608*MT2*MW2^7*MZ2*CHu[1, 1] - 3072*MW2^8*MZ2*CHu[1, 1] + 
      2304*MT2^3*MW2^4*MZ2^2*CHu[1, 1] - 3072*MT2^2*MW2^5*MZ2^2*CHu[1, 1] - 
      768*MT2*MW2^6*MZ2^2*CHu[1, 1] - 3072*MW2^7*MZ2^2*CHu[1, 1] - 
      1344*MT2^3*MW2^3*MZ2^3*CHu[1, 1] + 3840*MT2^2*MW2^4*MZ2^3*CHu[1, 1] - 
      5184*MT2*MW2^5*MZ2^3*CHu[1, 1] + 4992*MW2^6*MZ2^3*CHu[1, 1] + 
      384*MT2^3*MW2^2*MZ2^4*CHu[1, 1] - 1920*MT2^2*MW2^3*MZ2^4*CHu[1, 1] + 
      4224*MT2*MW2^4*MZ2^4*CHu[1, 1] - 2112*MW2^5*MZ2^4*CHu[1, 1] + 
      432*MT2^3*MW2*MZ2^5*CHu[1, 1] + 480*MT2^2*MW2^2*MZ2^5*CHu[1, 1] - 
      2832*MT2*MW2^3*MZ2^5*CHu[1, 1] + 1344*MW2^4*MZ2^5*CHu[1, 1] - 
      240*MT2^3*MZ2^6*CHu[1, 1] + 912*MT2^2*MW2*MZ2^6*CHu[1, 1] - 
      1008*MT2*MW2^2*MZ2^6*CHu[1, 1] + 1920*MW2^3*MZ2^6*CHu[1, 1] - 
      240*MT2^2*MZ2^7*CHu[1, 1] + 960*MT2*MW2*MZ2^7*CHu[1, 1] - 
      1536*MT2^3*MW2^5*MZ2*CHu[2, 2] + 4608*MT2*MW2^7*MZ2*CHu[2, 2] - 
      3072*MW2^8*MZ2*CHu[2, 2] + 2304*MT2^3*MW2^4*MZ2^2*CHu[2, 2] - 
      3072*MT2^2*MW2^5*MZ2^2*CHu[2, 2] - 768*MT2*MW2^6*MZ2^2*CHu[2, 2] - 
      3072*MW2^7*MZ2^2*CHu[2, 2] - 1344*MT2^3*MW2^3*MZ2^3*CHu[2, 2] + 
      3840*MT2^2*MW2^4*MZ2^3*CHu[2, 2] - 5184*MT2*MW2^5*MZ2^3*CHu[2, 2] + 
      4992*MW2^6*MZ2^3*CHu[2, 2] + 384*MT2^3*MW2^2*MZ2^4*CHu[2, 2] - 
      1920*MT2^2*MW2^3*MZ2^4*CHu[2, 2] + 4224*MT2*MW2^4*MZ2^4*CHu[2, 2] - 
      2112*MW2^5*MZ2^4*CHu[2, 2] + 432*MT2^3*MW2*MZ2^5*CHu[2, 2] + 
      480*MT2^2*MW2^2*MZ2^5*CHu[2, 2] - 2832*MT2*MW2^3*MZ2^5*CHu[2, 2] + 
      1344*MW2^4*MZ2^5*CHu[2, 2] - 240*MT2^3*MZ2^6*CHu[2, 2] + 
      912*MT2^2*MW2*MZ2^6*CHu[2, 2] - 1008*MT2*MW2^2*MZ2^6*CHu[2, 2] + 
      1920*MW2^3*MZ2^6*CHu[2, 2] - 240*MT2^2*MZ2^7*CHu[2, 2] + 
      960*MT2*MW2*MZ2^7*CHu[2, 2]))/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*Pi^2) + (B0i[bb0, 0, 0, MZ2]*(-7680*MW2^8*MZ2*CHd[1, 1] - 
      1408*MH2*MW2^6*MZ2^2*CHd[1, 1] + 16128*MW2^7*MZ2^2*CHd[1, 1] + 
      4992*MH2*MW2^5*MZ2^3*CHd[1, 1] + 5120*MW2^6*MZ2^3*CHd[1, 1] - 
      8160*MH2*MW2^4*MZ2^4*CHd[1, 1] - 69504*MW2^5*MZ2^4*CHd[1, 1] + 
      8288*MH2*MW2^3*MZ2^5*CHd[1, 1] + 183144*MW2^4*MZ2^5*CHd[1, 1] - 
      5514*MH2*MW2^2*MZ2^6*CHd[1, 1] - 242260*MW2^3*MZ2^6*CHd[1, 1] + 
      2292*MH2*MW2*MZ2^7*CHd[1, 1] + 157176*MW2^2*MZ2^7*CHd[1, 1] - 
      490*MH2*MZ2^8*CHd[1, 1] - 47514*MW2*MZ2^8*CHd[1, 1] + 
      5390*MZ2^9*CHd[1, 1] + 313344*MW2^8*MZ2*CHd[2, 2] + 
      14080*MH2*MW2^6*MZ2^2*CHd[2, 2] - 817920*MW2^7*MZ2^2*CHd[2, 2] - 
      58368*MH2*MW2^5*MZ2^3*CHd[2, 2] - 3968*MW2^6*MZ2^3*CHd[2, 2] + 
      106272*MH2*MW2^4*MZ2^4*CHd[2, 2] + 2318496*MW2^5*MZ2^4*CHd[2, 2] - 
      110480*MH2*MW2^3*MZ2^5*CHd[2, 2] - 3722976*MW2^4*MZ2^5*CHd[2, 2] + 
      69528*MH2*MW2^2*MZ2^6*CHd[2, 2] + 2953288*MW2^3*MZ2^6*CHd[2, 2] - 
      25344*MH2*MW2*MZ2^7*CHd[2, 2] - 1354272*MW2^2*MZ2^7*CHd[2, 2] + 
      4312*MH2*MZ2^8*CHd[2, 2] + 361440*MW2*MZ2^8*CHd[2, 2] - 
      47432*MZ2^9*CHd[2, 2] - 7680*MW2^8*MZ2*CHd[3, 3] - 
      1408*MH2*MW2^6*MZ2^2*CHd[3, 3] + 16128*MW2^7*MZ2^2*CHd[3, 3] + 
      4992*MH2*MW2^5*MZ2^3*CHd[3, 3] + 5120*MW2^6*MZ2^3*CHd[3, 3] - 
      8160*MH2*MW2^4*MZ2^4*CHd[3, 3] - 69504*MW2^5*MZ2^4*CHd[3, 3] + 
      8288*MH2*MW2^3*MZ2^5*CHd[3, 3] + 183144*MW2^4*MZ2^5*CHd[3, 3] - 
      5514*MH2*MW2^2*MZ2^6*CHd[3, 3] - 242260*MW2^3*MZ2^6*CHd[3, 3] + 
      2292*MH2*MW2*MZ2^7*CHd[3, 3] + 157176*MW2^2*MZ2^7*CHd[3, 3] - 
      490*MH2*MZ2^8*CHd[3, 3] - 47514*MW2*MZ2^8*CHd[3, 3] + 
      5390*MZ2^9*CHd[3, 3] + (2*MW2 - MZ2)*(236544*MW2^8 - 659968*MW2^7*MZ2 + 
        716032*MW2^6*MZ2^2 + 64*MW2^5*(44*MH2 - 547*MZ2)*MZ2^2 + 
        2*MW2^2*(1760*MH2 - 167071*MZ2)*MZ2^5 + 49*MZ2^7*(22*MH2 + 563*MZ2) - 
        64*MW2^4*MZ2^3*(79*MH2 + 13964*MZ2) - MW2*MZ2^6*
         (3494*MH2 + 32847*MZ2) + 16*MW2^3*MZ2^4*(71*MH2 + 60513*MZ2))*
       CHe[Leff, Leff] + 2*MZ2*(236544*MW2^8 - 626176*MW2^7*MZ2 + 
        706048*MW2^6*MZ2^2 + 256*MW2^5*(11*MH2 - 439*MZ2)*MZ2^2 + 
        22*MW2^2*(160*MH2 - 17459*MZ2)*MZ2^5 + 49*MZ2^7*(22*MH2 + 563*MZ2) - 
        MW2*MZ2^6*(3494*MH2 + 13443*MZ2) - 32*MW2^4*MZ2^3*
         (158*MH2 + 25969*MZ2) + 8*MW2^3*MZ2^4*(142*MH2 + 123705*MZ2))*SW2*
       CHl1[Leff, Leff] + 157696*MW2^9*CHl3[1, 1] - 
      328192*MW2^8*MZ2*CHl3[1, 1] - 39936*MW2^7*MZ2^2*CHl3[1, 1] + 
      724480*MW2^6*MZ2^3*CHl3[1, 1] - 782560*MW2^5*MZ2^4*CHl3[1, 1] + 
      180360*MW2^4*MZ2^5*CHl3[1, 1] + 237784*MW2^3*MZ2^6*CHl3[1, 1] - 
      196966*MW2^2*MZ2^7*CHl3[1, 1] + 47334*MW2*MZ2^8*CHl3[1, 1] + 
      157696*MW2^9*CHl3[2, 2] - 328192*MW2^8*MZ2*CHl3[2, 2] - 
      39936*MW2^7*MZ2^2*CHl3[2, 2] + 724480*MW2^6*MZ2^3*CHl3[2, 2] - 
      782560*MW2^5*MZ2^4*CHl3[2, 2] + 180360*MW2^4*MZ2^5*CHl3[2, 2] + 
      237784*MW2^3*MZ2^6*CHl3[2, 2] - 196966*MW2^2*MZ2^7*CHl3[2, 2] + 
      47334*MW2*MZ2^8*CHl3[2, 2] - 473088*MW2^9*CHl3[Leff, Leff] + 
      1995776*MW2^8*MZ2*CHl3[Leff, Leff] - 5632*MH2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 3014656*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      15744*MH2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 1097728*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 12384*MH2*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      2557760*MW2^5*MZ2^4*CHl3[Leff, Leff] - 4768*MH2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 3971344*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      14028*MH2*MW2^2*MZ2^6*CHl3[Leff, Leff] + 2176372*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 9144*MH2*MW2*MZ2^7*CHl3[Leff, Leff] - 
      186430*MW2^2*MZ2^7*CHl3[Leff, Leff] + 2156*MH2*MZ2^8*CHl3[Leff, Leff] - 
      237292*MW2*MZ2^8*CHl3[Leff, Leff] + 55174*MZ2^9*CHl3[Leff, Leff] + 
      41472*MW2^8*MZ2*CHq1[1, 1] + 1408*MH2*MW2^6*MZ2^2*CHq1[1, 1] - 
      85248*MW2^7*MZ2^2*CHq1[1, 1] - 4992*MH2*MW2^5*MZ2^3*CHq1[1, 1] + 
      11008*MW2^6*MZ2^3*CHq1[1, 1] + 8160*MH2*MW2^4*MZ2^4*CHq1[1, 1] + 
      164352*MW2^5*MZ2^4*CHq1[1, 1] - 8288*MH2*MW2^3*MZ2^5*CHq1[1, 1] - 
      349176*MW2^4*MZ2^5*CHq1[1, 1] + 5514*MH2*MW2^2*MZ2^6*CHq1[1, 1] + 
      385756*MW2^3*MZ2^6*CHq1[1, 1] - 2292*MH2*MW2*MZ2^7*CHq1[1, 1] - 
      227928*MW2^2*MZ2^7*CHq1[1, 1] + 490*MH2*MZ2^8*CHq1[1, 1] + 
      65154*MW2*MZ2^8*CHq1[1, 1] - 5390*MZ2^9*CHq1[1, 1] + 
      176640*MW2^8*MZ2*CHq1[2, 2] + 16896*MH2*MW2^6*MZ2^2*CHq1[2, 2] + 
      322560*MW2^7*MZ2^2*CHq1[2, 2] - 45120*MH2*MW2^5*MZ2^3*CHq1[2, 2] - 
      1443840*MW2^6*MZ2^3*CHq1[2, 2] + 50784*MH2*MW2^4*MZ2^4*CHq1[2, 2] + 
      1040160*MW2^5*MZ2^4*CHq1[2, 2] - 27216*MH2*MW2^3*MZ2^5*CHq1[2, 2] + 
      638232*MW2^4*MZ2^5*CHq1[2, 2] + 2244*MH2*MW2^2*MZ2^6*CHq1[2, 2] - 
      1496772*MW2^3*MZ2^6*CHq1[2, 2] + 4323*MH2*MW2*MZ2^7*CHq1[2, 2] + 
      963504*MW2^2*MZ2^7*CHq1[2, 2] - 1911*MH2*MZ2^8*CHq1[2, 2] - 
      276180*MW2*MZ2^8*CHq1[2, 2] + 21021*MZ2^9*CHq1[2, 2] - 
      7680*MW2^8*MZ2*CHq1[3, 3] - 1408*MH2*MW2^6*MZ2^2*CHq1[3, 3] - 
      20736*MW2^7*MZ2^2*CHq1[3, 3] + 2880*MH2*MW2^5*MZ2^3*CHq1[3, 3] + 
      44288*MW2^6*MZ2^3*CHq1[3, 3] - 2784*MH2*MW2^4*MZ2^4*CHq1[3, 3] - 
      34752*MW2^5*MZ2^4*CHq1[3, 3] + 1424*MH2*MW2^3*MZ2^5*CHq1[3, 3] + 
      42504*MW2^4*MZ2^5*CHq1[3, 3] + 54*MH2*MW2^2*MZ2^6*CHq1[3, 3] + 
      16340*MW2^3*MZ2^6*CHq1[3, 3] - 411*MH2*MW2*MZ2^7*CHq1[3, 3] - 
      55236*MW2^2*MZ2^7*CHq1[3, 3] + 245*MH2*MZ2^8*CHq1[3, 3] + 
      28902*MW2*MZ2^8*CHq1[3, 3] - 2695*MZ2^9*CHq1[3, 3] + 
      90112*MW2^9*CHq3[1, 1] + 6656*MW2^8*MZ2*CHq3[1, 1] - 
      4224*MH2*MW2^6*MZ2^2*CHq3[1, 1] - 217344*MW2^7*MZ2^2*CHq3[1, 1] + 
      10752*MH2*MW2^5*MZ2^3*CHq3[1, 1] + 236800*MW2^6*MZ2^3*CHq3[1, 1] - 
      13728*MH2*MW2^4*MZ2^4*CHq3[1, 1] - 96256*MW2^5*MZ2^4*CHq3[1, 1] + 
      11136*MH2*MW2^3*MZ2^5*CHq3[1, 1] + 53160*MW2^4*MZ2^5*CHq3[1, 1] - 
      5406*MH2*MW2^2*MZ2^6*CHq3[1, 1] - 31748*MW2^3*MZ2^6*CHq3[1, 1] + 
      1470*MH2*MW2*MZ2^7*CHq3[1, 1] - 35680*MW2^2*MZ2^7*CHq3[1, 1] + 
      16170*MW2*MZ2^8*CHq3[1, 1] - 405504*MW2^9*CHq3[2, 2] + 
      434688*MW2^8*MZ2*CHq3[2, 2] + 11264*MH2*MW2^6*MZ2^2*CHq3[2, 2] + 
      1022976*MW2^7*MZ2^2*CHq3[2, 2] - 29376*MH2*MW2^5*MZ2^3*CHq3[2, 2] - 
      2377216*MW2^6*MZ2^3*CHq3[2, 2] + 28896*MH2*MW2^4*MZ2^4*CHq3[2, 2] + 
      1072608*MW2^5*MZ2^4*CHq3[2, 2] - 7792*MH2*MW2^3*MZ2^5*CHq3[2, 2] + 
      1492440*MW2^4*MZ2^5*CHq3[2, 2] - 8676*MH2*MW2^2*MZ2^6*CHq3[2, 2] - 
      2182324*MW2^3*MZ2^6*CHq3[2, 2] + 8085*MH2*MW2*MZ2^7*CHq3[2, 2] + 
      1150656*MW2^2*MZ2^7*CHq3[2, 2] - 2401*MH2*MZ2^8*CHq3[2, 2] - 
      267540*MW2*MZ2^8*CHq3[2, 2] + 26411*MZ2^9*CHq3[2, 2] - 
      7680*MW2^8*MZ2*CHq3[3, 3] - 1408*MH2*MW2^6*MZ2^2*CHq3[3, 3] - 
      20736*MW2^7*MZ2^2*CHq3[3, 3] + 2880*MH2*MW2^5*MZ2^3*CHq3[3, 3] + 
      44288*MW2^6*MZ2^3*CHq3[3, 3] - 2784*MH2*MW2^4*MZ2^4*CHq3[3, 3] - 
      34752*MW2^5*MZ2^4*CHq3[3, 3] + 1424*MH2*MW2^3*MZ2^5*CHq3[3, 3] + 
      42504*MW2^4*MZ2^5*CHq3[3, 3] + 54*MH2*MW2^2*MZ2^6*CHq3[3, 3] + 
      16340*MW2^3*MZ2^6*CHq3[3, 3] - 411*MH2*MW2*MZ2^7*CHq3[3, 3] - 
      55236*MW2^2*MZ2^7*CHq3[3, 3] + 245*MH2*MZ2^8*CHq3[3, 3] + 
      28902*MW2*MZ2^8*CHq3[3, 3] - 2695*MZ2^9*CHq3[3, 3] + 
      15360*MW2^8*MZ2*CHu[1, 1] + 2816*MH2*MW2^6*MZ2^2*CHu[1, 1] - 
      32256*MW2^7*MZ2^2*CHu[1, 1] - 9984*MH2*MW2^5*MZ2^3*CHu[1, 1] - 
      10240*MW2^6*MZ2^3*CHu[1, 1] + 16320*MH2*MW2^4*MZ2^4*CHu[1, 1] + 
      139008*MW2^5*MZ2^4*CHu[1, 1] - 16576*MH2*MW2^3*MZ2^5*CHu[1, 1] - 
      366288*MW2^4*MZ2^5*CHu[1, 1] + 11028*MH2*MW2^2*MZ2^6*CHu[1, 1] + 
      484520*MW2^3*MZ2^6*CHu[1, 1] - 4584*MH2*MW2*MZ2^7*CHu[1, 1] - 
      314352*MW2^2*MZ2^7*CHu[1, 1] + 980*MH2*MZ2^8*CHu[1, 1] + 
      95028*MW2*MZ2^8*CHu[1, 1] - 10780*MZ2^9*CHu[1, 1] + 
      15360*MW2^8*MZ2*CHu[2, 2] + 2816*MH2*MW2^6*MZ2^2*CHu[2, 2] - 
      32256*MW2^7*MZ2^2*CHu[2, 2] - 9984*MH2*MW2^5*MZ2^3*CHu[2, 2] - 
      10240*MW2^6*MZ2^3*CHu[2, 2] + 16320*MH2*MW2^4*MZ2^4*CHu[2, 2] + 
      139008*MW2^5*MZ2^4*CHu[2, 2] - 16576*MH2*MW2^3*MZ2^5*CHu[2, 2] - 
      366288*MW2^4*MZ2^5*CHu[2, 2] + 11028*MH2*MW2^2*MZ2^6*CHu[2, 2] + 
      484520*MW2^3*MZ2^6*CHu[2, 2] - 4584*MH2*MW2*MZ2^7*CHu[2, 2] - 
      314352*MW2^2*MZ2^7*CHu[2, 2] + 980*MH2*MZ2^8*CHu[2, 2] + 
      95028*MW2*MZ2^8*CHu[2, 2] - 10780*MZ2^9*CHu[2, 2]))/
    (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MW2, MW2]*(33792*MT2^2*MW2^8*CHd[1, 1] - 
      67584*MT2*MW2^9*CHd[1, 1] + 33792*MW2^10*CHd[1, 1] - 
      4608*MT2^4*MW2^5*MZ2*CHd[1, 1] + 4608*MT2^3*MW2^6*MZ2*CHd[1, 1] - 
      41984*MT2^2*MW2^7*MZ2*CHd[1, 1] + 122368*MT2*MW2^8*MZ2*CHd[1, 1] - 
      46592*MW2^9*MZ2*CHd[1, 1] + 6912*MT2^4*MW2^4*MZ2^2*CHd[1, 1] - 
      18432*MT2^3*MW2^5*MZ2^2*CHd[1, 1] - 13568*MT2^2*MW2^6*MZ2^2*CHd[1, 1] - 
      14848*MT2*MW2^7*MZ2^2*CHd[1, 1] - 15872*MW2^8*MZ2^2*CHd[1, 1] - 
      4032*MT2^4*MW2^3*MZ2^3*CHd[1, 1] + 19008*MT2^3*MW2^4*MZ2^3*CHd[1, 1] + 
      90048*MT2^2*MW2^5*MZ2^3*CHd[1, 1] - 216128*MT2*MW2^6*MZ2^3*CHd[1, 1] + 
      102144*MW2^7*MZ2^3*CHd[1, 1] + 1152*MT2^4*MW2^2*MZ2^4*CHd[1, 1] - 
      8928*MT2^3*MW2^3*MZ2^4*CHd[1, 1] - 129104*MT2^2*MW2^4*MZ2^4*CHd[1, 1] + 
      378496*MT2*MW2^5*MZ2^4*CHd[1, 1] - 139472*MW2^6*MZ2^4*CHd[1, 1] + 
      1296*MT2^4*MW2*MZ2^5*CHd[1, 1] + 720*MT2^3*MW2^2*MZ2^5*CHd[1, 1] + 
      95320*MT2^2*MW2^3*MZ2^5*CHd[1, 1] - 339184*MT2*MW2^4*MZ2^5*CHd[1, 1] + 
      100936*MW2^5*MZ2^5*CHd[1, 1] - 720*MT2^4*MZ2^6*CHd[1, 1] + 
      4104*MT2^3*MW2*MZ2^6*CHd[1, 1] - 43740*MT2^2*MW2^2*MZ2^6*CHd[1, 1] + 
      187192*MT2*MW2^3*MZ2^6*CHd[1, 1] - 42444*MW2^4*MZ2^6*CHd[1, 1] - 
      1080*MT2^3*MZ2^7*CHd[1, 1] + 9106*MT2^2*MW2*MZ2^7*CHd[1, 1] - 
      56840*MT2*MW2^2*MZ2^7*CHd[1, 1] + 7018*MW2^3*MZ2^7*CHd[1, 1] + 
      130*MT2^2*MZ2^8*CHd[1, 1] + 6038*MT2*MW2*MZ2^8*CHd[1, 1] + 
      490*MW2^2*MZ2^8*CHd[1, 1] + 490*MT2*MZ2^9*CHd[1, 1] - 
      337920*MT2^2*MW2^8*CHd[2, 2] + 675840*MT2*MW2^9*CHd[2, 2] - 
      337920*MW2^10*CHd[2, 2] + 20736*MT2^4*MW2^5*MZ2*CHd[2, 2] - 
      20736*MT2^3*MW2^6*MZ2*CHd[2, 2] + 647936*MT2^2*MW2^7*MZ2*CHd[2, 2] - 
      1654528*MT2*MW2^8*MZ2*CHd[2, 2] + 668672*MW2^9*MZ2*CHd[2, 2] - 
      44928*MT2^4*MW2^4*MZ2^2*CHd[2, 2] + 96768*MT2^3*MW2^5*MZ2^2*CHd[2, 2] + 
      9344*MT2^2*MW2^6*MZ2^2*CHd[2, 2] + 643072*MT2*MW2^7*MZ2^2*CHd[2, 2] + 
      5888*MW2^8*MZ2^2*CHd[2, 2] + 30240*MT2^4*MW2^3*MZ2^3*CHd[2, 2] - 
      132192*MT2^3*MW2^4*MZ2^3*CHd[2, 2] - 1284768*MT2^2*MW2^5*MZ2^3*
       CHd[2, 2] + 2688608*MT2*MW2^6*MZ2^3*CHd[2, 2] - 
      1354752*MW2^7*MZ2^3*CHd[2, 2] + 58320*MT2^3*MW2^3*MZ2^4*CHd[2, 2] + 
      1841600*MT2^2*MW2^4*MZ2^4*CHd[2, 2] - 5175760*MT2*MW2^5*MZ2^4*
       CHd[2, 2] + 1924544*MW2^6*MZ2^4*CHd[2, 2] - 8856*MT2^4*MW2*MZ2^5*
       CHd[2, 2] + 15336*MT2^3*MW2^2*MZ2^5*CHd[2, 2] - 
      1272376*MT2^2*MW2^3*MZ2^5*CHd[2, 2] + 4514872*MT2*MW2^4*MZ2^5*
       CHd[2, 2] - 1296352*MW2^5*MZ2^5*CHd[2, 2] + 2808*MT2^4*MZ2^6*
       CHd[2, 2] - 21708*MT2^3*MW2*MZ2^6*CHd[2, 2] + 465720*MT2^2*MW2^2*MZ2^6*
       CHd[2, 2] - 2205220*MT2*MW2^3*MZ2^6*CHd[2, 2] + 
      450816*MW2^4*MZ2^6*CHd[2, 2] + 4212*MT2^3*MZ2^7*CHd[2, 2] - 
      66628*MT2^2*MW2*MZ2^7*CHd[2, 2] + 565388*MT2*MW2^2*MZ2^7*CHd[2, 2] - 
      56584*MW2^3*MZ2^7*CHd[2, 2] - 2908*MT2^2*MZ2^8*CHd[2, 2] - 
      47960*MT2*MW2*MZ2^8*CHd[2, 2] - 4312*MW2^2*MZ2^8*CHd[2, 2] - 
      4312*MT2*MZ2^9*CHd[2, 2] + 33792*MT2^2*MW2^8*CHd[3, 3] - 
      67584*MT2*MW2^9*CHd[3, 3] + 33792*MW2^10*CHd[3, 3] - 
      4608*MT2^4*MW2^5*MZ2*CHd[3, 3] + 4608*MT2^3*MW2^6*MZ2*CHd[3, 3] - 
      41984*MT2^2*MW2^7*MZ2*CHd[3, 3] + 122368*MT2*MW2^8*MZ2*CHd[3, 3] - 
      46592*MW2^9*MZ2*CHd[3, 3] + 6912*MT2^4*MW2^4*MZ2^2*CHd[3, 3] - 
      18432*MT2^3*MW2^5*MZ2^2*CHd[3, 3] - 13568*MT2^2*MW2^6*MZ2^2*CHd[3, 3] - 
      14848*MT2*MW2^7*MZ2^2*CHd[3, 3] - 15872*MW2^8*MZ2^2*CHd[3, 3] - 
      4032*MT2^4*MW2^3*MZ2^3*CHd[3, 3] + 19008*MT2^3*MW2^4*MZ2^3*CHd[3, 3] + 
      90048*MT2^2*MW2^5*MZ2^3*CHd[3, 3] - 216128*MT2*MW2^6*MZ2^3*CHd[3, 3] + 
      102144*MW2^7*MZ2^3*CHd[3, 3] + 1152*MT2^4*MW2^2*MZ2^4*CHd[3, 3] - 
      8928*MT2^3*MW2^3*MZ2^4*CHd[3, 3] - 129104*MT2^2*MW2^4*MZ2^4*CHd[3, 3] + 
      378496*MT2*MW2^5*MZ2^4*CHd[3, 3] - 139472*MW2^6*MZ2^4*CHd[3, 3] + 
      1296*MT2^4*MW2*MZ2^5*CHd[3, 3] + 720*MT2^3*MW2^2*MZ2^5*CHd[3, 3] + 
      95320*MT2^2*MW2^3*MZ2^5*CHd[3, 3] - 339184*MT2*MW2^4*MZ2^5*CHd[3, 3] + 
      100936*MW2^5*MZ2^5*CHd[3, 3] - 720*MT2^4*MZ2^6*CHd[3, 3] + 
      4104*MT2^3*MW2*MZ2^6*CHd[3, 3] - 43740*MT2^2*MW2^2*MZ2^6*CHd[3, 3] + 
      187192*MT2*MW2^3*MZ2^6*CHd[3, 3] - 42444*MW2^4*MZ2^6*CHd[3, 3] - 
      1080*MT2^3*MZ2^7*CHd[3, 3] + 9106*MT2^2*MW2*MZ2^7*CHd[3, 3] - 
      56840*MT2*MW2^2*MZ2^7*CHd[3, 3] + 7018*MW2^3*MZ2^7*CHd[3, 3] + 
      130*MT2^2*MZ2^8*CHd[3, 3] + 6038*MT2*MW2*MZ2^8*CHd[3, 3] + 
      490*MW2^2*MZ2^8*CHd[3, 3] + 490*MT2*MZ2^9*CHd[3, 3] - 
      2*(2*MW2 - MZ2)*(-6*MT2^4*MZ2*(1120*MW2^4 - 1408*MW2^3*MZ2 + 
          852*MW2^2*MZ2^2 - 826*MW2*MZ2^3 + 181*MZ2^4) + 
        6*MT2^3*MZ2*(1120*MW2^5 - 4560*MW2^4*MZ2 + 4004*MW2^3*MZ2^2 - 
          2764*MW2^2*MZ2^3 + 1944*MW2*MZ2^4 - 149*MZ2^5) + 
        MW2^2*(33792*MW2^7 + 12544*MW2^6*MZ2 - 69952*MW2^5*MZ2^2 + 
          32288*MW2^4*MZ2^3 + 31944*MW2^3*MZ2^4 - 36284*MW2^2*MZ2^5 + 
          8494*MW2*MZ2^6 + 539*MZ2^7) + MT2^2*(33792*MW2^7 + 
          36160*MW2^6*MZ2 - 78400*MW2^5*MZ2^2 + 28472*MW2^4*MZ2^3 + 
          44028*MW2^3*MZ2^4 - 49994*MW2^2*MZ2^5 + 15586*MW2*MZ2^6 + 
          731*MZ2^7) + MT2*(-67584*MW2^8 - 14912*MW2^7*MZ2 + 
          166368*MW2^6*MZ2^2 - 144920*MW2^5*MZ2^3 - 31816*MW2^4*MZ2^4 + 
          111040*MW2^3*MZ2^5 - 56020*MW2^2*MZ2^6 + 7416*MW2*MZ2^7 + 
          539*MZ2^8))*CHe[Leff, Leff] - 
      4*MZ2*(-6*MT2^4*MZ2*(1120*MW2^4 - 1408*MW2^3*MZ2 + 852*MW2^2*MZ2^2 - 
          826*MW2*MZ2^3 + 181*MZ2^4) + 6*MT2^3*MZ2*(1120*MW2^5 - 
          4560*MW2^4*MZ2 + 4004*MW2^3*MZ2^2 - 2764*MW2^2*MZ2^3 + 
          1944*MW2*MZ2^4 - 149*MZ2^5) + MW2^2*(33792*MW2^7 + 
          12544*MW2^6*MZ2 - 69952*MW2^5*MZ2^2 + 32288*MW2^4*MZ2^3 + 
          31944*MW2^3*MZ2^4 - 36284*MW2^2*MZ2^5 + 8494*MW2*MZ2^6 + 
          539*MZ2^7) + MT2^2*(33792*MW2^7 + 36160*MW2^6*MZ2 - 
          78400*MW2^5*MZ2^2 + 28472*MW2^4*MZ2^3 + 44028*MW2^3*MZ2^4 - 
          49994*MW2^2*MZ2^5 + 15586*MW2*MZ2^6 + 731*MZ2^7) + 
        MT2*(-67584*MW2^8 - 14912*MW2^7*MZ2 + 166368*MW2^6*MZ2^2 - 
          144920*MW2^5*MZ2^3 - 31816*MW2^4*MZ2^4 + 111040*MW2^3*MZ2^5 - 
          56020*MW2^2*MZ2^6 + 7416*MW2*MZ2^7 + 539*MZ2^8))*SW2*
       CHl1[Leff, Leff] - 16896*MT2^4*MW2^6*CHl3[1, 1] + 
      16896*MT2^3*MW2^7*CHl3[1, 1] + 16896*MT2^2*MW2^8*CHl3[1, 1] - 
      16896*MT2*MW2^9*CHl3[1, 1] + 26112*MT2^4*MW2^5*MZ2*CHl3[1, 1] - 
      68352*MT2^3*MW2^6*MZ2*CHl3[1, 1] + 7680*MT2^2*MW2^7*MZ2*CHl3[1, 1] + 
      768*MT2*MW2^8*MZ2*CHl3[1, 1] - 24576*MT2^4*MW2^4*MZ2^2*CHl3[1, 1] + 
      81408*MT2^3*MW2^5*MZ2^2*CHl3[1, 1] - 36096*MT2^2*MW2^6*MZ2^2*
       CHl3[1, 1] + 6144*MT2*MW2^7*MZ2^2*CHl3[1, 1] + 
      9216*MT2^4*MW2^3*MZ2^3*CHl3[1, 1] - 61824*MT2^3*MW2^4*MZ2^3*
       CHl3[1, 1] + 52992*MT2^2*MW2^5*MZ2^3*CHl3[1, 1] - 
      18816*MT2*MW2^6*MZ2^3*CHl3[1, 1] + 1320*MT2^4*MW2^2*MZ2^4*CHl3[1, 1] + 
      13848*MT2^3*MW2^3*MZ2^4*CHl3[1, 1] - 32040*MT2^2*MW2^4*MZ2^4*
       CHl3[1, 1] + 7272*MT2*MW2^5*MZ2^4*CHl3[1, 1] - 
      3936*MT2^4*MW2*MZ2^5*CHl3[1, 1] + 7908*MT2^3*MW2^2*MZ2^5*CHl3[1, 1] + 
      5904*MT2^2*MW2^3*MZ2^5*CHl3[1, 1] - 1284*MT2*MW2^4*MZ2^5*CHl3[1, 1] + 
      1470*MT2^4*MZ2^6*CHl3[1, 1] - 10314*MT2^3*MW2*MZ2^6*CHl3[1, 1] + 
      7062*MT2^2*MW2^2*MZ2^6*CHl3[1, 1] - 3438*MT2*MW2^3*MZ2^6*CHl3[1, 1] + 
      2205*MT2^3*MZ2^7*CHl3[1, 1] - 4908*MT2^2*MW2*MZ2^7*CHl3[1, 1] + 
      735*MT2*MW2^2*MZ2^7*CHl3[1, 1] + 735*MT2^2*MZ2^8*CHl3[1, 1] - 
      16896*MT2^4*MW2^6*CHl3[2, 2] + 16896*MT2^3*MW2^7*CHl3[2, 2] + 
      16896*MT2^2*MW2^8*CHl3[2, 2] - 16896*MT2*MW2^9*CHl3[2, 2] + 
      26112*MT2^4*MW2^5*MZ2*CHl3[2, 2] - 68352*MT2^3*MW2^6*MZ2*CHl3[2, 2] + 
      7680*MT2^2*MW2^7*MZ2*CHl3[2, 2] + 768*MT2*MW2^8*MZ2*CHl3[2, 2] - 
      24576*MT2^4*MW2^4*MZ2^2*CHl3[2, 2] + 81408*MT2^3*MW2^5*MZ2^2*
       CHl3[2, 2] - 36096*MT2^2*MW2^6*MZ2^2*CHl3[2, 2] + 
      6144*MT2*MW2^7*MZ2^2*CHl3[2, 2] + 9216*MT2^4*MW2^3*MZ2^3*CHl3[2, 2] - 
      61824*MT2^3*MW2^4*MZ2^3*CHl3[2, 2] + 52992*MT2^2*MW2^5*MZ2^3*
       CHl3[2, 2] - 18816*MT2*MW2^6*MZ2^3*CHl3[2, 2] + 
      1320*MT2^4*MW2^2*MZ2^4*CHl3[2, 2] + 13848*MT2^3*MW2^3*MZ2^4*
       CHl3[2, 2] - 32040*MT2^2*MW2^4*MZ2^4*CHl3[2, 2] + 
      7272*MT2*MW2^5*MZ2^4*CHl3[2, 2] - 3936*MT2^4*MW2*MZ2^5*CHl3[2, 2] + 
      7908*MT2^3*MW2^2*MZ2^5*CHl3[2, 2] + 5904*MT2^2*MW2^3*MZ2^5*CHl3[2, 2] - 
      1284*MT2*MW2^4*MZ2^5*CHl3[2, 2] + 1470*MT2^4*MZ2^6*CHl3[2, 2] - 
      10314*MT2^3*MW2*MZ2^6*CHl3[2, 2] + 7062*MT2^2*MW2^2*MZ2^6*CHl3[2, 2] - 
      3438*MT2*MW2^3*MZ2^6*CHl3[2, 2] + 2205*MT2^3*MZ2^7*CHl3[2, 2] - 
      4908*MT2^2*MW2*MZ2^7*CHl3[2, 2] + 735*MT2*MW2^2*MZ2^7*CHl3[2, 2] + 
      735*MT2^2*MZ2^8*CHl3[2, 2] - 135168*MT2^2*MW2^8*CHl3[Leff, Leff] + 
      270336*MT2*MW2^9*CHl3[Leff, Leff] - 135168*MW2^10*CHl3[Leff, Leff] - 
      26880*MT2^4*MW2^5*MZ2*CHl3[Leff, Leff] + 26880*MT2^3*MW2^6*MZ2*
       CHl3[Leff, Leff] + 179456*MT2^2*MW2^7*MZ2*CHl3[Leff, Leff] - 
      399616*MT2*MW2^8*MZ2*CHl3[Leff, Leff] + 84992*MW2^9*MZ2*
       CHl3[Leff, Leff] + 60672*MT2^4*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      136320*MT2^3*MW2^5*MZ2^2*CHl3[Leff, Leff] + 201728*MT2^2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 424832*MT2*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      329984*MW2^8*MZ2^2*CHl3[Leff, Leff] - 54240*MT2^4*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 205536*MT2^3*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      390432*MT2^2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 1050656*MT2*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 408960*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      40272*MT2^4*MW2^2*MZ2^4*CHl3[Leff, Leff] - 162432*MT2^3*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 64976*MT2^2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      371008*MT2*MW2^5*MZ2^4*CHl3[Leff, Leff] + 1376*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 24168*MT2^4*MW2*MZ2^5*CHl3[Leff, Leff] + 
      112992*MT2^3*MW2^2*MZ2^5*CHl3[Leff, Leff] + 169736*MT2^2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 517472*MT2*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      272912*MW2^5*MZ2^5*CHl3[Leff, Leff] + 4344*MT2^4*MZ2^6*
       CHl3[Leff, Leff] - 50232*MT2^3*MW2*MZ2^6*CHl3[Leff, Leff] - 
      95904*MT2^2*MW2^2*MZ2^6*CHl3[Leff, Leff] + 594032*MT2*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 179112*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      3576*MT2^3*MZ2^7*CHl3[Leff, Leff] + 4220*MT2^2*MW2*MZ2^7*
       CHl3[Leff, Leff] - 231760*MT2*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      31820*MW2^3*MZ2^7*CHl3[Leff, Leff] + 1388*MT2^2*MZ2^8*
       CHl3[Leff, Leff] + 27508*MT2*MW2*MZ2^8*CHl3[Leff, Leff] + 
      2156*MW2^2*MZ2^8*CHl3[Leff, Leff] + 2156*MT2*MZ2^9*CHl3[Leff, Leff] - 
      33792*MT2^2*MW2^8*CHq1[1, 1] + 67584*MT2*MW2^9*CHq1[1, 1] - 
      33792*MW2^10*CHq1[1, 1] + 4608*MT2^4*MW2^5*MZ2*CHq1[1, 1] - 
      4608*MT2^3*MW2^6*MZ2*CHq1[1, 1] + 41984*MT2^2*MW2^7*MZ2*CHq1[1, 1] - 
      122368*MT2*MW2^8*MZ2*CHq1[1, 1] + 46592*MW2^9*MZ2*CHq1[1, 1] - 
      6912*MT2^4*MW2^4*MZ2^2*CHq1[1, 1] + 18432*MT2^3*MW2^5*MZ2^2*
       CHq1[1, 1] + 13568*MT2^2*MW2^6*MZ2^2*CHq1[1, 1] + 
      14848*MT2*MW2^7*MZ2^2*CHq1[1, 1] + 15872*MW2^8*MZ2^2*CHq1[1, 1] + 
      4032*MT2^4*MW2^3*MZ2^3*CHq1[1, 1] - 19008*MT2^3*MW2^4*MZ2^3*
       CHq1[1, 1] - 90048*MT2^2*MW2^5*MZ2^3*CHq1[1, 1] + 
      216128*MT2*MW2^6*MZ2^3*CHq1[1, 1] - 102144*MW2^7*MZ2^3*CHq1[1, 1] - 
      1152*MT2^4*MW2^2*MZ2^4*CHq1[1, 1] + 8928*MT2^3*MW2^3*MZ2^4*CHq1[1, 1] + 
      129104*MT2^2*MW2^4*MZ2^4*CHq1[1, 1] - 378496*MT2*MW2^5*MZ2^4*
       CHq1[1, 1] + 139472*MW2^6*MZ2^4*CHq1[1, 1] - 1296*MT2^4*MW2*MZ2^5*
       CHq1[1, 1] - 720*MT2^3*MW2^2*MZ2^5*CHq1[1, 1] - 
      95320*MT2^2*MW2^3*MZ2^5*CHq1[1, 1] + 339184*MT2*MW2^4*MZ2^5*
       CHq1[1, 1] - 100936*MW2^5*MZ2^5*CHq1[1, 1] + 
      720*MT2^4*MZ2^6*CHq1[1, 1] - 4104*MT2^3*MW2*MZ2^6*CHq1[1, 1] + 
      43740*MT2^2*MW2^2*MZ2^6*CHq1[1, 1] - 187192*MT2*MW2^3*MZ2^6*
       CHq1[1, 1] + 42444*MW2^4*MZ2^6*CHq1[1, 1] + 1080*MT2^3*MZ2^7*
       CHq1[1, 1] - 9106*MT2^2*MW2*MZ2^7*CHq1[1, 1] + 
      56840*MT2*MW2^2*MZ2^7*CHq1[1, 1] - 7018*MW2^3*MZ2^7*CHq1[1, 1] - 
      130*MT2^2*MZ2^8*CHq1[1, 1] - 6038*MT2*MW2*MZ2^8*CHq1[1, 1] - 
      490*MW2^2*MZ2^8*CHq1[1, 1] - 490*MT2*MZ2^9*CHq1[1, 1] - 
      405504*MT2^2*MW2^8*CHq1[2, 2] + 811008*MT2*MW2^9*CHq1[2, 2] - 
      405504*MW2^10*CHq1[2, 2] + 29952*MT2^4*MW2^5*MZ2*CHq1[2, 2] - 
      29952*MT2^3*MW2^6*MZ2*CHq1[2, 2] + 174336*MT2^2*MW2^7*MZ2*CHq1[2, 2] - 
      784128*MT2*MW2^8*MZ2*CHq1[2, 2] + 204288*MW2^9*MZ2*CHq1[2, 2] - 
      20736*MT2^4*MW2^4*MZ2^2*CHq1[2, 2] + 95616*MT2^3*MW2^5*MZ2^2*
       CHq1[2, 2] + 513792*MT2^2*MW2^6*MZ2^2*CHq1[2, 2] - 
      877440*MT2*MW2^7*MZ2^2*CHq1[2, 2] + 552960*MW2^8*MZ2^2*CHq1[2, 2] - 
      1440*MT2^4*MW2^3*MZ2^3*CHq1[2, 2] - 35424*MT2^3*MW2^4*MZ2^3*
       CHq1[2, 2] - 953184*MT2^2*MW2^5*MZ2^3*CHq1[2, 2] + 
      2557536*MT2*MW2^6*MZ2^3*CHq1[2, 2] - 1011072*MW2^7*MZ2^3*CHq1[2, 2] + 
      9360*MT2^4*MW2^2*MZ2^4*CHq1[2, 2] - 15840*MT2^3*MW2^3*MZ2^4*
       CHq1[2, 2] + 549264*MT2^2*MW2^4*MZ2^4*CHq1[2, 2] - 
      2138976*MT2*MW2^5*MZ2^4*CHq1[2, 2] + 566112*MW2^6*MZ2^4*CHq1[2, 2] - 
      1512*MT2^4*MW2*MZ2^5*CHq1[2, 2] + 22752*MT2^3*MW2^2*MZ2^5*CHq1[2, 2] - 
      57504*MT2^2*MW2^3*MZ2^5*CHq1[2, 2] + 655632*MT2*MW2^4*MZ2^5*
       CHq1[2, 2] - 39576*MW2^5*MZ2^5*CHq1[2, 2] - 1044*MT2^4*MZ2^6*
       CHq1[2, 2] + 864*MT2^3*MW2*MZ2^6*CHq1[2, 2] - 
      92832*MT2^2*MW2^2*MZ2^6*CHq1[2, 2] + 163872*MT2*MW2^3*MZ2^6*
       CHq1[2, 2] - 101580*MW2^4*MZ2^6*CHq1[2, 2] - 
      1566*MT2^3*MZ2^7*CHq1[2, 2] + 33318*MT2^2*MW2*MZ2^7*CHq1[2, 2] - 
      166074*MT2*MW2^2*MZ2^7*CHq1[2, 2] + 31986*MW2^3*MZ2^7*CHq1[2, 2] + 
      1389*MT2^2*MZ2^8*CHq1[2, 2] + 28164*MT2*MW2*MZ2^8*CHq1[2, 2] + 
      1911*MW2^2*MZ2^8*CHq1[2, 2] + 1911*MT2*MZ2^9*CHq1[2, 2] + 
      33792*MT2^2*MW2^8*CHq1[3, 3] - 67584*MT2*MW2^9*CHq1[3, 3] + 
      33792*MW2^10*CHq1[3, 3] + 20736*MT2^4*MW2^5*MZ2*CHq1[3, 3] - 
      20736*MT2^3*MW2^6*MZ2*CHq1[3, 3] - 16640*MT2^2*MW2^7*MZ2*CHq1[3, 3] + 
      46336*MT2*MW2^8*MZ2*CHq1[3, 3] + 4096*MW2^9*MZ2*CHq1[3, 3] - 
      51840*MT2^4*MW2^4*MZ2^2*CHq1[3, 3] + 103680*MT2^3*MW2^5*MZ2^2*
       CHq1[3, 3] - 24704*MT2^2*MW2^6*MZ2^2*CHq1[3, 3] + 
      53504*MT2*MW2^7*MZ2^2*CHq1[3, 3] - 35072*MW2^8*MZ2^2*CHq1[3, 3] + 
      62208*MT2^4*MW2^3*MZ2^3*CHq1[3, 3] - 181440*MT2^3*MW2^4*MZ2^3*
       CHq1[3, 3] + 110976*MT2^2*MW2^5*MZ2^3*CHq1[3, 3] - 
      158528*MT2*MW2^6*MZ2^3*CHq1[3, 3] + 59136*MW2^7*MZ2^3*CHq1[3, 3] - 
      46656*MT2^4*MW2^2*MZ2^4*CHq1[3, 3] + 181440*MT2^3*MW2^3*MZ2^4*
       CHq1[3, 3] - 132944*MT2^2*MW2^4*MZ2^4*CHq1[3, 3] + 
      143584*MT2*MW2^5*MZ2^4*CHq1[3, 3] - 29264*MW2^6*MZ2^4*CHq1[3, 3] + 
      21060*MT2^4*MW2*MZ2^5*CHq1[3, 3] - 116964*MT2^3*MW2^2*MZ2^5*
       CHq1[3, 3] + 105292*MT2^2*MW2^3*MZ2^5*CHq1[3, 3] - 
      61324*MT2*MW2^4*MZ2^5*CHq1[3, 3] + 1936*MW2^5*MZ2^5*CHq1[3, 3] - 
      4050*MT2^4*MZ2^6*CHq1[3, 3] + 43740*MT2^3*MW2*MZ2^6*CHq1[3, 3] - 
      51438*MT2^2*MW2^2*MZ2^6*CHq1[3, 3] - 3404*MT2*MW2^3*MZ2^6*CHq1[3, 3] + 
      9960*MW2^4*MZ2^6*CHq1[3, 3] - 6075*MT2^3*MZ2^7*CHq1[3, 3] + 
      14386*MT2^2*MW2*MZ2^7*CHq1[3, 3] + 16423*MT2*MW2^2*MZ2^7*CHq1[3, 3] - 
      4244*MW2^3*MZ2^7*CHq1[3, 3] - 2270*MT2^2*MZ2^8*CHq1[3, 3] - 
      3754*MT2*MW2*MZ2^8*CHq1[3, 3] - 245*MW2^2*MZ2^8*CHq1[3, 3] - 
      245*MT2*MZ2^9*CHq1[3, 3] - 101376*MT2^2*MW2^8*CHq3[1, 1] + 
      202752*MT2*MW2^9*CHq3[1, 1] - 101376*MW2^10*CHq3[1, 1] - 
      13824*MT2^4*MW2^5*MZ2*CHq3[1, 1] + 13824*MT2^3*MW2^6*MZ2*CHq3[1, 1] + 
      52224*MT2^2*MW2^7*MZ2*CHq3[1, 1] - 192000*MT2*MW2^8*MZ2*CHq3[1, 1] + 
      38400*MW2^9*MZ2*CHq3[1, 1] + 6912*MT2^4*MW2^4*MZ2^2*CHq3[1, 1] - 
      41472*MT2^3*MW2^5*MZ2^2*CHq3[1, 1] + 106752*MT2^2*MW2^6*MZ2^2*
       CHq3[1, 1] - 147456*MT2*MW2^7*MZ2^2*CHq3[1, 1] + 
      86016*MW2^8*MZ2^2*CHq3[1, 1] - 5184*MT2^4*MW2^3*MZ2^3*CHq3[1, 1] + 
      15552*MT2^3*MW2^4*MZ2^3*CHq3[1, 1] - 235968*MT2^2*MW2^5*MZ2^3*
       CHq3[1, 1] + 525120*MT2*MW2^6*MZ2^3*CHq3[1, 1] - 
      220416*MW2^7*MZ2^3*CHq3[1, 1] - 1728*MT2^4*MW2^2*MZ2^4*CHq3[1, 1] - 
      11232*MT2^3*MW2^3*MZ2^4*CHq3[1, 1] + 213552*MT2^2*MW2^4*MZ2^4*
       CHq3[1, 1] - 625920*MT2*MW2^5*MZ2^4*CHq3[1, 1] + 
      198000*MW2^6*MZ2^4*CHq3[1, 1] + 2160*MT2^4*MW2*MZ2^5*CHq3[1, 1] - 
      9072*MT2^3*MW2^2*MZ2^5*CHq3[1, 1] - 106104*MT2^2*MW2^3*MZ2^5*
       CHq3[1, 1] + 404592*MT2*MW2^4*MZ2^5*CHq3[1, 1] - 
      104808*MW2^5*MZ2^5*CHq3[1, 1] + 3240*MT2^3*MW2*MZ2^6*CHq3[1, 1] + 
      17340*MT2^2*MW2^2*MZ2^6*CHq3[1, 1] - 148776*MT2*MW2^3*MZ2^6*
       CHq3[1, 1] + 22524*MW2^4*MZ2^6*CHq3[1, 1] + 2550*MT2^2*MW2*MZ2^7*
       CHq3[1, 1] + 19584*MT2*MW2^2*MZ2^7*CHq3[1, 1] + 
      1470*MW2^3*MZ2^7*CHq3[1, 1] + 1470*MT2*MW2*MZ2^8*CHq3[1, 1] + 
      270336*MT2^2*MW2^8*CHq3[2, 2] - 540672*MT2*MW2^9*CHq3[2, 2] + 
      270336*MW2^10*CHq3[2, 2] + 11520*MT2^4*MW2^5*MZ2*CHq3[2, 2] - 
      11520*MT2^3*MW2^6*MZ2*CHq3[2, 2] - 130816*MT2^2*MW2^7*MZ2*CHq3[2, 2] + 
      520448*MT2*MW2^8*MZ2*CHq3[2, 2] - 119296*MW2^9*MZ2*CHq3[2, 2] - 
      6912*MT2^4*MW2^4*MZ2^2*CHq3[2, 2] + 35712*MT2^3*MW2^5*MZ2^2*
       CHq3[2, 2] - 467200*MT2^2*MW2^6*MZ2^2*CHq3[2, 2] + 
      793216*MT2*MW2^7*MZ2^2*CHq3[2, 2] - 451072*MW2^8*MZ2^2*CHq3[2, 2] - 
      10656*MT2^4*MW2^3*MZ2^3*CHq3[2, 2] - 864*MT2^3*MW2^4*MZ2^3*CHq3[2, 2] + 
      718752*MT2^2*MW2^5*MZ2^3*CHq3[2, 2] - 1843360*MT2*MW2^6*MZ2^3*
       CHq3[2, 2] + 688512*MW2^7*MZ2^3*CHq3[2, 2] + 8784*MT2^4*MW2^2*MZ2^4*
       CHq3[2, 2] - 36000*MT2^3*MW2^3*MZ2^4*CHq3[2, 2] - 
      219568*MT2^2*MW2^4*MZ2^4*CHq3[2, 2] + 1138016*MT2*MW2^5*MZ2^4*
       CHq3[2, 2] - 228640*MW2^6*MZ2^4*CHq3[2, 2] + 1944*MT2^4*MW2*MZ2^5*
       CHq3[2, 2] + 14400*MT2^3*MW2^2*MZ2^5*CHq3[2, 2] - 
      191008*MT2^2*MW2^3*MZ2^5*CHq3[2, 2] + 113200*MT2*MW2^4*MZ2^5*
       CHq3[2, 2] - 166168*MW2^5*MZ2^5*CHq3[2, 2] - 
      1764*MT2^4*MZ2^6*CHq3[2, 2] + 8208*MT2^3*MW2*MZ2^6*CHq3[2, 2] + 
      168816*MT2^2*MW2^2*MZ2^6*CHq3[2, 2] - 496528*MT2*MW2^3*MZ2^6*
       CHq3[2, 2] + 166548*MW2^4*MZ2^6*CHq3[2, 2] - 
      2646*MT2^3*MZ2^7*CHq3[2, 2] - 33034*MT2^2*MW2*MZ2^7*CHq3[2, 2] + 
      240734*MT2*MW2^2*MZ2^7*CHq3[2, 2] - 37534*MW2^3*MZ2^7*CHq3[2, 2] - 
      3283*MT2^2*MZ2^8*CHq3[2, 2] - 32732*MT2*MW2*MZ2^8*CHq3[2, 2] - 
      2401*MW2^2*MZ2^8*CHq3[2, 2] - 2401*MT2*MZ2^9*CHq3[2, 2] + 
      33792*MT2^4*MW2^6*CHq3[3, 3] - 33792*MT2^3*MW2^7*CHq3[3, 3] - 
      67584*MT2^2*MW2^8*CHq3[3, 3] + 101376*MT2*MW2^9*CHq3[3, 3] - 
      33792*MW2^10*CHq3[3, 3] - 31488*MT2^4*MW2^5*MZ2*CHq3[3, 3] + 
      115968*MT2^3*MW2^6*MZ2*CHq3[3, 3] - 40192*MT2^2*MW2^7*MZ2*CHq3[3, 3] - 
      6400*MT2*MW2^8*MZ2*CHq3[3, 3] - 4096*MW2^9*MZ2*CHq3[3, 3] - 
      2688*MT2^4*MW2^4*MZ2^2*CHq3[3, 3] - 59136*MT2^3*MW2^5*MZ2^2*
       CHq3[3, 3] + 117632*MT2^2*MW2^6*MZ2^2*CHq3[3, 3] - 
      107264*MT2*MW2^7*MZ2^2*CHq3[3, 3] + 35072*MW2^8*MZ2^2*CHq3[3, 3] + 
      43776*MT2^4*MW2^3*MZ2^3*CHq3[3, 3] - 57792*MT2^3*MW2^4*MZ2^3*
       CHq3[3, 3] - 113280*MT2^2*MW2^5*MZ2^3*CHq3[3, 3] + 
      185792*MT2*MW2^6*MZ2^3*CHq3[3, 3] - 59136*MW2^7*MZ2^3*CHq3[3, 3] - 
      49296*MT2^4*MW2^2*MZ2^4*CHq3[3, 3] + 153744*MT2^3*MW2^3*MZ2^4*
       CHq3[3, 3] - 10336*MT2^2*MW2^4*MZ2^4*CHq3[3, 3] - 
      106288*MT2*MW2^5*MZ2^4*CHq3[3, 3] + 29264*MW2^6*MZ2^4*CHq3[3, 3] + 
      28932*MT2^4*MW2*MZ2^5*CHq3[3, 3] - 132780*MT2^3*MW2^2*MZ2^5*
       CHq3[3, 3] + 89612*MT2^2*MW2^3*MZ2^5*CHq3[3, 3] + 
      7516*MT2*MW2^4*MZ2^5*CHq3[3, 3] - 1936*MW2^5*MZ2^5*CHq3[3, 3] - 
      6990*MT2^4*MZ2^6*CHq3[3, 3] + 64368*MT2^3*MW2*MZ2^6*CHq3[3, 3] - 
      85482*MT2^2*MW2^2*MZ2^6*CHq3[3, 3] + 39440*MT2*MW2^3*MZ2^6*CHq3[3, 3] - 
      9960*MW2^4*MZ2^6*CHq3[3, 3] - 10485*MT2^3*MZ2^7*CHq3[3, 3] + 
      32690*MT2^2*MW2*MZ2^7*CHq3[3, 3] - 21943*MT2*MW2^2*MZ2^7*CHq3[3, 3] + 
      4244*MW2^3*MZ2^7*CHq3[3, 3] - 3250*MT2^2*MZ2^8*CHq3[3, 3] + 
      3754*MT2*MW2*MZ2^8*CHq3[3, 3] + 245*MW2^2*MZ2^8*CHq3[3, 3] + 
      245*MT2*MZ2^9*CHq3[3, 3] - 67584*MT2^2*MW2^8*CHu[1, 1] + 
      135168*MT2*MW2^9*CHu[1, 1] - 67584*MW2^10*CHu[1, 1] + 
      9216*MT2^4*MW2^5*MZ2*CHu[1, 1] - 9216*MT2^3*MW2^6*MZ2*CHu[1, 1] + 
      83968*MT2^2*MW2^7*MZ2*CHu[1, 1] - 244736*MT2*MW2^8*MZ2*CHu[1, 1] + 
      93184*MW2^9*MZ2*CHu[1, 1] - 13824*MT2^4*MW2^4*MZ2^2*CHu[1, 1] + 
      36864*MT2^3*MW2^5*MZ2^2*CHu[1, 1] + 27136*MT2^2*MW2^6*MZ2^2*CHu[1, 1] + 
      29696*MT2*MW2^7*MZ2^2*CHu[1, 1] + 31744*MW2^8*MZ2^2*CHu[1, 1] + 
      8064*MT2^4*MW2^3*MZ2^3*CHu[1, 1] - 38016*MT2^3*MW2^4*MZ2^3*CHu[1, 1] - 
      180096*MT2^2*MW2^5*MZ2^3*CHu[1, 1] + 432256*MT2*MW2^6*MZ2^3*CHu[1, 1] - 
      204288*MW2^7*MZ2^3*CHu[1, 1] - 2304*MT2^4*MW2^2*MZ2^4*CHu[1, 1] + 
      17856*MT2^3*MW2^3*MZ2^4*CHu[1, 1] + 258208*MT2^2*MW2^4*MZ2^4*
       CHu[1, 1] - 756992*MT2*MW2^5*MZ2^4*CHu[1, 1] + 
      278944*MW2^6*MZ2^4*CHu[1, 1] - 2592*MT2^4*MW2*MZ2^5*CHu[1, 1] - 
      1440*MT2^3*MW2^2*MZ2^5*CHu[1, 1] - 190640*MT2^2*MW2^3*MZ2^5*CHu[1, 1] + 
      678368*MT2*MW2^4*MZ2^5*CHu[1, 1] - 201872*MW2^5*MZ2^5*CHu[1, 1] + 
      1440*MT2^4*MZ2^6*CHu[1, 1] - 8208*MT2^3*MW2*MZ2^6*CHu[1, 1] + 
      87480*MT2^2*MW2^2*MZ2^6*CHu[1, 1] - 374384*MT2*MW2^3*MZ2^6*CHu[1, 1] + 
      84888*MW2^4*MZ2^6*CHu[1, 1] + 2160*MT2^3*MZ2^7*CHu[1, 1] - 
      18212*MT2^2*MW2*MZ2^7*CHu[1, 1] + 113680*MT2*MW2^2*MZ2^7*CHu[1, 1] - 
      14036*MW2^3*MZ2^7*CHu[1, 1] - 260*MT2^2*MZ2^8*CHu[1, 1] - 
      12076*MT2*MW2*MZ2^8*CHu[1, 1] - 980*MW2^2*MZ2^8*CHu[1, 1] - 
      980*MT2*MZ2^9*CHu[1, 1] - 67584*MT2^2*MW2^8*CHu[2, 2] + 
      135168*MT2*MW2^9*CHu[2, 2] - 67584*MW2^10*CHu[2, 2] + 
      9216*MT2^4*MW2^5*MZ2*CHu[2, 2] - 9216*MT2^3*MW2^6*MZ2*CHu[2, 2] + 
      83968*MT2^2*MW2^7*MZ2*CHu[2, 2] - 244736*MT2*MW2^8*MZ2*CHu[2, 2] + 
      93184*MW2^9*MZ2*CHu[2, 2] - 13824*MT2^4*MW2^4*MZ2^2*CHu[2, 2] + 
      36864*MT2^3*MW2^5*MZ2^2*CHu[2, 2] + 27136*MT2^2*MW2^6*MZ2^2*CHu[2, 2] + 
      29696*MT2*MW2^7*MZ2^2*CHu[2, 2] + 31744*MW2^8*MZ2^2*CHu[2, 2] + 
      8064*MT2^4*MW2^3*MZ2^3*CHu[2, 2] - 38016*MT2^3*MW2^4*MZ2^3*CHu[2, 2] - 
      180096*MT2^2*MW2^5*MZ2^3*CHu[2, 2] + 432256*MT2*MW2^6*MZ2^3*CHu[2, 2] - 
      204288*MW2^7*MZ2^3*CHu[2, 2] - 2304*MT2^4*MW2^2*MZ2^4*CHu[2, 2] + 
      17856*MT2^3*MW2^3*MZ2^4*CHu[2, 2] + 258208*MT2^2*MW2^4*MZ2^4*
       CHu[2, 2] - 756992*MT2*MW2^5*MZ2^4*CHu[2, 2] + 
      278944*MW2^6*MZ2^4*CHu[2, 2] - 2592*MT2^4*MW2*MZ2^5*CHu[2, 2] - 
      1440*MT2^3*MW2^2*MZ2^5*CHu[2, 2] - 190640*MT2^2*MW2^3*MZ2^5*CHu[2, 2] + 
      678368*MT2*MW2^4*MZ2^5*CHu[2, 2] - 201872*MW2^5*MZ2^5*CHu[2, 2] + 
      1440*MT2^4*MZ2^6*CHu[2, 2] - 8208*MT2^3*MW2*MZ2^6*CHu[2, 2] + 
      87480*MT2^2*MW2^2*MZ2^6*CHu[2, 2] - 374384*MT2*MW2^3*MZ2^6*CHu[2, 2] + 
      84888*MW2^4*MZ2^6*CHu[2, 2] + 2160*MT2^3*MZ2^7*CHu[2, 2] - 
      18212*MT2^2*MW2*MZ2^7*CHu[2, 2] + 113680*MT2*MW2^2*MZ2^7*CHu[2, 2] - 
      14036*MW2^3*MZ2^7*CHu[2, 2] - 260*MT2^2*MZ2^8*CHu[2, 2] - 
      12076*MT2*MW2*MZ2^8*CHu[2, 2] - 980*MW2^2*MZ2^8*CHu[2, 2] - 
      980*MT2*MZ2^9*CHu[2, 2]))/(8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*(-1536*MT2^3*MW2^5*MZ2*CHd[1, 1] + 
      4608*MT2*MW2^7*MZ2*CHd[1, 1] - 3072*MW2^8*MZ2*CHd[1, 1] + 
      3072*MT2^3*MW2^4*MZ2^2*CHd[1, 1] - 3840*MT2^2*MW2^5*MZ2^2*CHd[1, 1] - 
      1536*MT2*MW2^6*MZ2^2*CHd[1, 1] - 2304*MW2^7*MZ2^2*CHd[1, 1] - 
      2112*MT2^3*MW2^3*MZ2^3*CHd[1, 1] + 4224*MT2^2*MW2^4*MZ2^3*CHd[1, 1] + 
      192*MT2*MW2^5*MZ2^3*CHd[1, 1] + 2688*MW2^6*MZ2^3*CHd[1, 1] + 
      672*MT2^3*MW2^2*MZ2^4*CHd[1, 1] - 1824*MT2^2*MW2^3*MZ2^4*CHd[1, 1] - 
      672*MT2*MW2^4*MZ2^4*CHd[1, 1] + 480*MW2^5*MZ2^4*CHd[1, 1] + 
      384*MT2^3*MW2*MZ2^5*CHd[1, 1] + 384*MT2^2*MW2^2*MZ2^5*CHd[1, 1] - 
      1056*MT2*MW2^3*MZ2^5*CHd[1, 1] - 48*MW2^4*MZ2^5*CHd[1, 1] - 
      480*MT2^3*MZ2^6*CHd[1, 1] + 1176*MT2^2*MW2*MZ2^6*CHd[1, 1] - 
      1056*MT2*MW2^2*MZ2^6*CHd[1, 1] + 2064*MW2^3*MZ2^6*CHd[1, 1] - 
      120*MT2^2*MZ2^7*CHd[1, 1] - 480*MT2*MW2*MZ2^7*CHd[1, 1] + 
      432*MW2^2*MZ2^7*CHd[1, 1] - 240*MW2*MZ2^8*CHd[1, 1] + 
      6912*MT2^3*MW2^5*MZ2*CHd[2, 2] - 20736*MT2*MW2^7*MZ2*CHd[2, 2] + 
      13824*MW2^8*MZ2*CHd[2, 2] - 18432*MT2^3*MW2^4*MZ2^2*CHd[2, 2] + 
      17280*MT2^2*MW2^5*MZ2^2*CHd[2, 2] + 20736*MT2*MW2^6*MZ2^2*CHd[2, 2] + 
      1152*MW2^7*MZ2^2*CHd[2, 2] + 15840*MT2^3*MW2^3*MZ2^3*CHd[2, 2] - 
      30528*MT2^2*MW2^4*MZ2^3*CHd[2, 2] + 3168*MT2*MW2^5*MZ2^3*CHd[2, 2] - 
      24768*MW2^6*MZ2^3*CHd[2, 2] - 2160*MT2^3*MW2^2*MZ2^4*CHd[2, 2] + 
      13680*MT2^2*MW2^3*MZ2^4*CHd[2, 2] - 3600*MT2*MW2^4*MZ2^4*CHd[2, 2] + 
      4464*MW2^5*MZ2^4*CHd[2, 2] - 4032*MT2^3*MW2*MZ2^5*CHd[2, 2] + 
      4320*MT2^2*MW2^2*MZ2^5*CHd[2, 2] - 3024*MT2*MW2^3*MZ2^5*CHd[2, 2] + 
      13896*MW2^4*MZ2^5*CHd[2, 2] + 1872*MT2^3*MZ2^6*CHd[2, 2] - 
      5220*MT2^2*MW2*MZ2^6*CHd[2, 2] + 1584*MT2*MW2^2*MZ2^6*CHd[2, 2] - 
      6552*MW2^3*MZ2^6*CHd[2, 2] + 468*MT2^2*MZ2^7*CHd[2, 2] + 
      1872*MT2*MW2*MZ2^7*CHd[2, 2] - 2952*MW2^2*MZ2^7*CHd[2, 2] + 
      936*MW2*MZ2^8*CHd[2, 2] - 1536*MT2^3*MW2^5*MZ2*CHd[3, 3] + 
      4608*MT2*MW2^7*MZ2*CHd[3, 3] - 3072*MW2^8*MZ2*CHd[3, 3] + 
      3072*MT2^3*MW2^4*MZ2^2*CHd[3, 3] - 3840*MT2^2*MW2^5*MZ2^2*CHd[3, 3] - 
      1536*MT2*MW2^6*MZ2^2*CHd[3, 3] - 2304*MW2^7*MZ2^2*CHd[3, 3] - 
      2112*MT2^3*MW2^3*MZ2^3*CHd[3, 3] + 4224*MT2^2*MW2^4*MZ2^3*CHd[3, 3] + 
      192*MT2*MW2^5*MZ2^3*CHd[3, 3] + 2688*MW2^6*MZ2^3*CHd[3, 3] + 
      672*MT2^3*MW2^2*MZ2^4*CHd[3, 3] - 1824*MT2^2*MW2^3*MZ2^4*CHd[3, 3] - 
      672*MT2*MW2^4*MZ2^4*CHd[3, 3] + 480*MW2^5*MZ2^4*CHd[3, 3] + 
      384*MT2^3*MW2*MZ2^5*CHd[3, 3] + 384*MT2^2*MW2^2*MZ2^5*CHd[3, 3] - 
      1056*MT2*MW2^3*MZ2^5*CHd[3, 3] - 48*MW2^4*MZ2^5*CHd[3, 3] - 
      480*MT2^3*MZ2^6*CHd[3, 3] + 1176*MT2^2*MW2*MZ2^6*CHd[3, 3] - 
      1056*MT2*MW2^2*MZ2^6*CHd[3, 3] + 2064*MW2^3*MZ2^6*CHd[3, 3] - 
      120*MT2^2*MZ2^7*CHd[3, 3] - 480*MT2*MW2*MZ2^7*CHd[3, 3] + 
      432*MW2^2*MZ2^7*CHd[3, 3] - 240*MW2*MZ2^8*CHd[3, 3] + 
      (2*MW2 - MZ2)*(-16896*MW2^8 + 9728*MW2^7*MZ2 + 14336*MW2^6*MZ2^2 - 
        17472*MW2^5*MZ2^3 - 1120*MW2^4*MZ2^4 - 3988*MW2^3*MZ2^5 - 
        8229*MW2^2*MZ2^6 + 68*MW2*MZ2^7 + 245*MZ2^8 - 
        6*MT2^2*MZ2^2*(-2336*MW2^4 + 1856*MW2^3*MZ2 - 1164*MW2^2*MZ2^2 + 
          974*MW2*MZ2^3 + 103*MZ2^4) + 6*MT2^3*MZ2*(512*MW2^4 - 
          1184*MW2^3*MZ2 + 696*MW2^2*MZ2^2 - 752*MW2*MZ2^3 + 323*MZ2^4) + 
        2*MT2*(8448*MW2^7 - 14848*MW2^6*MZ2 + 5280*MW2^5*MZ2^2 - 
          792*MW2^4*MZ2^3 + 1364*MW2^3*MZ2^4 + 2649*MW2^2*MZ2^5 + 
          2028*MW2*MZ2^6 + 245*MZ2^7))*CHe[Leff, Leff] + 
      2*MZ2*(-16896*MW2^8 + 9728*MW2^7*MZ2 + 14336*MW2^6*MZ2^2 - 
        17472*MW2^5*MZ2^3 - 1120*MW2^4*MZ2^4 - 3988*MW2^3*MZ2^5 - 
        8229*MW2^2*MZ2^6 + 68*MW2*MZ2^7 + 245*MZ2^8 - 
        6*MT2^2*MZ2^2*(-2336*MW2^4 + 1856*MW2^3*MZ2 - 1164*MW2^2*MZ2^2 + 
          974*MW2*MZ2^3 + 103*MZ2^4) + 6*MT2^3*MZ2*(512*MW2^4 - 
          1184*MW2^3*MZ2 + 696*MW2^2*MZ2^2 - 752*MW2*MZ2^3 + 323*MZ2^4) + 
        2*MT2*(8448*MW2^7 - 14848*MW2^6*MZ2 + 5280*MW2^5*MZ2^2 - 
          792*MW2^4*MZ2^3 + 1364*MW2^3*MZ2^4 + 2649*MW2^2*MZ2^5 + 
          2028*MW2*MZ2^6 + 245*MZ2^7))*SW2*CHl1[Leff, Leff] - 
      5632*MT2^3*MW2^6*CHl3[1, 1] + 16896*MT2*MW2^8*CHl3[1, 1] - 
      11264*MW2^9*CHl3[1, 1] + 11520*MT2^3*MW2^5*MZ2*CHl3[1, 1] - 
      14080*MT2^2*MW2^6*MZ2*CHl3[1, 1] - 6400*MT2*MW2^7*MZ2*CHl3[1, 1] - 
      7936*MW2^8*MZ2*CHl3[1, 1] - 11136*MT2^3*MW2^4*MZ2^2*CHl3[1, 1] + 
      16128*MT2^2*MW2^5*MZ2^2*CHl3[1, 1] + 9600*MT2*MW2^6*MZ2^2*CHl3[1, 1] + 
      4480*MW2^7*MZ2^2*CHl3[1, 1] + 5696*MT2^3*MW2^3*MZ2^3*CHl3[1, 1] - 
      14592*MT2^2*MW2^4*MZ2^3*CHl3[1, 1] + 3264*MT2*MW2^5*MZ2^3*CHl3[1, 1] - 
      8768*MW2^6*MZ2^3*CHl3[1, 1] + 216*MT2^3*MW2^2*MZ2^4*CHl3[1, 1] + 
      2432*MT2^2*MW2^3*MZ2^4*CHl3[1, 1] + 2360*MT2*MW2^4*MZ2^4*CHl3[1, 1] - 
      5296*MW2^5*MZ2^4*CHl3[1, 1] - 1644*MT2^3*MW2*MZ2^5*CHl3[1, 1] + 
      1548*MT2^2*MW2^2*MZ2^5*CHl3[1, 1] + 1164*MT2*MW2^3*MZ2^5*CHl3[1, 1] + 
      3436*MW2^4*MZ2^5*CHl3[1, 1] + 980*MT2^3*MZ2^6*CHl3[1, 1] - 
      2616*MT2^2*MW2*MZ2^6*CHl3[1, 1] + 1296*MT2*MW2^2*MZ2^6*CHl3[1, 1] - 
      2990*MW2^3*MZ2^6*CHl3[1, 1] + 245*MT2^2*MZ2^7*CHl3[1, 1] + 
      980*MT2*MW2*MZ2^7*CHl3[1, 1] - 1312*MW2^2*MZ2^7*CHl3[1, 1] + 
      490*MW2*MZ2^8*CHl3[1, 1] - 5632*MT2^3*MW2^6*CHl3[2, 2] + 
      16896*MT2*MW2^8*CHl3[2, 2] - 11264*MW2^9*CHl3[2, 2] + 
      11520*MT2^3*MW2^5*MZ2*CHl3[2, 2] - 14080*MT2^2*MW2^6*MZ2*CHl3[2, 2] - 
      6400*MT2*MW2^7*MZ2*CHl3[2, 2] - 7936*MW2^8*MZ2*CHl3[2, 2] - 
      11136*MT2^3*MW2^4*MZ2^2*CHl3[2, 2] + 16128*MT2^2*MW2^5*MZ2^2*
       CHl3[2, 2] + 9600*MT2*MW2^6*MZ2^2*CHl3[2, 2] + 
      4480*MW2^7*MZ2^2*CHl3[2, 2] + 5696*MT2^3*MW2^3*MZ2^3*CHl3[2, 2] - 
      14592*MT2^2*MW2^4*MZ2^3*CHl3[2, 2] + 3264*MT2*MW2^5*MZ2^3*CHl3[2, 2] - 
      8768*MW2^6*MZ2^3*CHl3[2, 2] + 216*MT2^3*MW2^2*MZ2^4*CHl3[2, 2] + 
      2432*MT2^2*MW2^3*MZ2^4*CHl3[2, 2] + 2360*MT2*MW2^4*MZ2^4*CHl3[2, 2] - 
      5296*MW2^5*MZ2^4*CHl3[2, 2] - 1644*MT2^3*MW2*MZ2^5*CHl3[2, 2] + 
      1548*MT2^2*MW2^2*MZ2^5*CHl3[2, 2] + 1164*MT2*MW2^3*MZ2^5*CHl3[2, 2] + 
      3436*MW2^4*MZ2^5*CHl3[2, 2] + 980*MT2^3*MZ2^6*CHl3[2, 2] - 
      2616*MT2^2*MW2*MZ2^6*CHl3[2, 2] + 1296*MT2*MW2^2*MZ2^6*CHl3[2, 2] - 
      2990*MW2^3*MZ2^6*CHl3[2, 2] + 245*MT2^2*MZ2^7*CHl3[2, 2] + 
      980*MT2*MW2*MZ2^7*CHl3[2, 2] - 1312*MW2^2*MZ2^7*CHl3[2, 2] + 
      490*MW2*MZ2^8*CHl3[2, 2] - 33792*MT2*MW2^8*CHl3[Leff, Leff] + 
      33792*MW2^9*CHl3[Leff, Leff] - 6144*MT2^3*MW2^5*MZ2*CHl3[Leff, Leff] + 
      93184*MT2*MW2^7*MZ2*CHl3[Leff, Leff] - 53248*MW2^8*MZ2*
       CHl3[Leff, Leff] + 20352*MT2^3*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      28032*MT2^2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 80512*MT2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 9216*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      22560*MT2^3*MW2^3*MZ2^3*CHl3[Leff, Leff] + 50304*MT2^2*MW2^4*MZ2^3*
       CHl3[Leff, Leff] + 24288*MT2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      63616*MW2^6*MZ2^3*CHl3[Leff, Leff] + 17376*MT2^3*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 36240*MT2^2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      8624*MT2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 32704*MW2^5*MZ2^4*
       CHl3[Leff, Leff] - 12900*MT2^3*MW2*MZ2^5*CHl3[Leff, Leff] + 
      25656*MT2^2*MW2^2*MZ2^5*CHl3[Leff, Leff] - 5140*MT2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 5736*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      3876*MT2^3*MZ2^6*CHl3[Leff, Leff] - 10452*MT2^2*MW2*MZ2^6*
       CHl3[Leff, Leff] + 2484*MT2*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
      8482*MW2^3*MZ2^6*CHl3[Leff, Leff] - 1236*MT2^2*MZ2^7*CHl3[Leff, Leff] + 
      7132*MT2*MW2*MZ2^7*CHl3[Leff, Leff] - 16594*MW2^2*MZ2^7*
       CHl3[Leff, Leff] + 980*MT2*MZ2^8*CHl3[Leff, Leff] - 
      354*MW2*MZ2^8*CHl3[Leff, Leff] + 490*MZ2^9*CHl3[Leff, Leff] + 
      1536*MT2^3*MW2^5*MZ2*CHq1[1, 1] - 4608*MT2*MW2^7*MZ2*CHq1[1, 1] + 
      3072*MW2^8*MZ2*CHq1[1, 1] - 3072*MT2^3*MW2^4*MZ2^2*CHq1[1, 1] + 
      3840*MT2^2*MW2^5*MZ2^2*CHq1[1, 1] + 1536*MT2*MW2^6*MZ2^2*CHq1[1, 1] + 
      2304*MW2^7*MZ2^2*CHq1[1, 1] + 2112*MT2^3*MW2^3*MZ2^3*CHq1[1, 1] - 
      4224*MT2^2*MW2^4*MZ2^3*CHq1[1, 1] - 192*MT2*MW2^5*MZ2^3*CHq1[1, 1] - 
      2688*MW2^6*MZ2^3*CHq1[1, 1] - 672*MT2^3*MW2^2*MZ2^4*CHq1[1, 1] + 
      1824*MT2^2*MW2^3*MZ2^4*CHq1[1, 1] + 672*MT2*MW2^4*MZ2^4*CHq1[1, 1] - 
      480*MW2^5*MZ2^4*CHq1[1, 1] - 384*MT2^3*MW2*MZ2^5*CHq1[1, 1] - 
      384*MT2^2*MW2^2*MZ2^5*CHq1[1, 1] + 1056*MT2*MW2^3*MZ2^5*CHq1[1, 1] + 
      48*MW2^4*MZ2^5*CHq1[1, 1] + 480*MT2^3*MZ2^6*CHq1[1, 1] - 
      1176*MT2^2*MW2*MZ2^6*CHq1[1, 1] + 1056*MT2*MW2^2*MZ2^6*CHq1[1, 1] - 
      2064*MW2^3*MZ2^6*CHq1[1, 1] + 120*MT2^2*MZ2^7*CHq1[1, 1] + 
      480*MT2*MW2*MZ2^7*CHq1[1, 1] - 432*MW2^2*MZ2^7*CHq1[1, 1] + 
      240*MW2*MZ2^8*CHq1[1, 1] + 9984*MT2^3*MW2^5*MZ2*CHq1[2, 2] - 
      29952*MT2*MW2^7*MZ2*CHq1[2, 2] + 19968*MW2^8*MZ2*CHq1[2, 2] - 
      11904*MT2^3*MW2^4*MZ2^2*CHq1[2, 2] + 24960*MT2^2*MW2^5*MZ2^2*
       CHq1[2, 2] - 14208*MT2*MW2^6*MZ2^2*CHq1[2, 2] + 
      31104*MW2^7*MZ2^2*CHq1[2, 2] + 480*MT2^3*MW2^3*MZ2^3*CHq1[2, 2] - 
      7296*MT2^2*MW2^4*MZ2^3*CHq1[2, 2] - 1824*MT2*MW2^5*MZ2^3*CHq1[2, 2] + 
      384*MW2^6*MZ2^3*CHq1[2, 2] + 3840*MT2^3*MW2^2*MZ2^4*CHq1[2, 2] - 
      3120*MT2^2*MW2^3*MZ2^4*CHq1[2, 2] - 2400*MT2*MW2^4*MZ2^4*CHq1[2, 2] - 
      7152*MW2^5*MZ2^4*CHq1[2, 2] - 1704*MT2^3*MW2*MZ2^5*CHq1[2, 2] + 
      6360*MT2^2*MW2^2*MZ2^5*CHq1[2, 2] - 5448*MT2*MW2^3*MZ2^5*CHq1[2, 2] + 
      9312*MW2^4*MZ2^5*CHq1[2, 2] - 696*MT2^3*MZ2^6*CHq1[2, 2] + 
      1140*MT2^2*MW2*MZ2^6*CHq1[2, 2] - 3792*MT2*MW2^2*MZ2^6*CHq1[2, 2] + 
      5556*MW2^3*MZ2^6*CHq1[2, 2] - 174*MT2^2*MZ2^7*CHq1[2, 2] - 
      696*MT2*MW2*MZ2^7*CHq1[2, 2] - 504*MW2^2*MZ2^7*CHq1[2, 2] - 
      348*MW2*MZ2^8*CHq1[2, 2] + 6912*MT2^3*MW2^5*MZ2*CHq1[3, 3] - 
      8448*MT2^2*MW2^6*MZ2*CHq1[3, 3] - 3840*MT2*MW2^7*MZ2*CHq1[3, 3] + 
      5376*MW2^8*MZ2*CHq1[3, 3] - 20736*MT2^3*MW2^4*MZ2^2*CHq1[3, 3] + 
      21888*MT2^2*MW2^5*MZ2^2*CHq1[3, 3] + 26880*MT2*MW2^6*MZ2^2*CHq1[3, 3] - 
      11520*MW2^7*MZ2^2*CHq1[3, 3] + 27648*MT2^3*MW2^3*MZ2^3*CHq1[3, 3] - 
      39744*MT2^2*MW2^4*MZ2^3*CHq1[3, 3] - 22656*MT2*MW2^5*MZ2^3*CHq1[3, 3] - 
      12480*MW2^6*MZ2^3*CHq1[3, 3] - 22464*MT2^3*MW2^2*MZ2^4*CHq1[3, 3] + 
      34752*MT2^2*MW2^3*MZ2^4*CHq1[3, 3] + 26496*MT2*MW2^4*MZ2^4*CHq1[3, 3] + 
      7584*MW2^5*MZ2^4*CHq1[3, 3] + 11340*MT2^3*MW2*MZ2^5*CHq1[3, 3] - 
      23724*MT2^2*MW2^2*MZ2^5*CHq1[3, 3] - 7980*MT2*MW2^3*MZ2^5*CHq1[3, 3] - 
      9636*MW2^4*MZ2^5*CHq1[3, 3] - 2700*MT2^3*MZ2^6*CHq1[3, 3] + 
      7938*MT2^2*MW2*MZ2^6*CHq1[3, 3] + 4188*MT2*MW2^2*MZ2^6*CHq1[3, 3] - 
      4908*MW2^3*MZ2^6*CHq1[3, 3] - 1410*MT2^2*MZ2^7*CHq1[3, 3] + 
      240*MT2*MW2*MZ2^7*CHq1[3, 3] + 5076*MW2^2*MZ2^7*CHq1[3, 3] - 
      2820*MW2*MZ2^8*CHq1[3, 3] - 4608*MT2^3*MW2^5*MZ2*CHq3[1, 1] + 
      13824*MT2*MW2^7*MZ2*CHq3[1, 1] - 9216*MW2^8*MZ2*CHq3[1, 1] + 
      4608*MT2^3*MW2^4*MZ2^2*CHq3[1, 1] - 11520*MT2^2*MW2^5*MZ2^2*
       CHq3[1, 1] + 9216*MT2*MW2^6*MZ2^2*CHq3[1, 1] - 
      16128*MW2^7*MZ2^2*CHq3[1, 1] - 1728*MT2^3*MW2^3*MZ2^3*CHq3[1, 1] + 
      1152*MT2^2*MW2^4*MZ2^3*CHq3[1, 1] + 9792*MT2*MW2^5*MZ2^3*CHq3[1, 1] - 
      8064*MW2^6*MZ2^3*CHq3[1, 1] + 288*MT2^3*MW2^2*MZ2^4*CHq3[1, 1] - 
      4320*MT2^2*MW2^3*MZ2^4*CHq3[1, 1] + 7776*MT2*MW2^4*MZ2^4*CHq3[1, 1] - 
      6624*MW2^5*MZ2^4*CHq3[1, 1] + 1440*MT2^3*MW2*MZ2^5*CHq3[1, 1] - 
      3168*MT2^2*MW2^2*MZ2^5*CHq3[1, 1] + 4608*MT2*MW2^3*MZ2^5*CHq3[1, 1] - 
      6768*MW2^4*MZ2^5*CHq3[1, 1] + 360*MT2^2*MW2*MZ2^6*CHq3[1, 1] + 
      1440*MT2*MW2^2*MZ2^6*CHq3[1, 1] - 576*MW2^3*MZ2^6*CHq3[1, 1] + 
      720*MW2^2*MZ2^7*CHq3[1, 1] + 3840*MT2^3*MW2^5*MZ2*CHq3[2, 2] - 
      11520*MT2*MW2^7*MZ2*CHq3[2, 2] + 7680*MW2^8*MZ2*CHq3[2, 2] - 
      4224*MT2^3*MW2^4*MZ2^2*CHq3[2, 2] + 9600*MT2^2*MW2^5*MZ2^2*CHq3[2, 2] - 
      6528*MT2*MW2^6*MZ2^2*CHq3[2, 2] + 12672*MW2^7*MZ2^2*CHq3[2, 2] - 
      3360*MT2^3*MW2^3*MZ2^3*CHq3[2, 2] - 1920*MT2^2*MW2^4*MZ2^3*CHq3[2, 2] + 
      8160*MT2*MW2^5*MZ2^3*CHq3[2, 2] - 4992*MW2^6*MZ2^3*CHq3[2, 2] + 
      4800*MT2^3*MW2^2*MZ2^4*CHq3[2, 2] - 9264*MT2^2*MW2^3*MZ2^4*CHq3[2, 2] + 
      4704*MT2*MW2^4*MZ2^4*CHq3[2, 2] - 13296*MW2^5*MZ2^4*CHq3[2, 2] + 
      120*MT2^3*MW2*MZ2^5*CHq3[2, 2] + 3576*MT2^2*MW2^2*MZ2^5*CHq3[2, 2] - 
      1896*MT2*MW2^3*MZ2^5*CHq3[2, 2] + 2496*MW2^4*MZ2^5*CHq3[2, 2] - 
      1176*MT2^3*MZ2^6*CHq3[2, 2] + 2676*MT2^2*MW2*MZ2^6*CHq3[2, 2] - 
      3408*MT2*MW2^2*MZ2^6*CHq3[2, 2] + 7044*MW2^3*MZ2^6*CHq3[2, 2] - 
      294*MT2^2*MZ2^7*CHq3[2, 2] - 1176*MT2*MW2*MZ2^7*CHq3[2, 2] + 
      648*MW2^2*MZ2^7*CHq3[2, 2] - 588*MW2*MZ2^8*CHq3[2, 2] + 
      11264*MT2^3*MW2^6*CHq3[3, 3] - 33792*MT2*MW2^8*CHq3[3, 3] + 
      22528*MW2^9*CHq3[3, 3] - 16128*MT2^3*MW2^5*MZ2*CHq3[3, 3] + 
      36608*MT2^2*MW2^6*MZ2*CHq3[3, 3] - 24832*MT2*MW2^7*MZ2*CHq3[3, 3] + 
      38144*MW2^8*MZ2*CHq3[3, 3] + 1536*MT2^3*MW2^4*MZ2^2*CHq3[3, 3] - 
      19584*MT2^2*MW2^5*MZ2^2*CHq3[3, 3] + 9216*MT2*MW2^6*MZ2^2*CHq3[3, 3] - 
      4352*MW2^7*MZ2^2*CHq3[3, 3] + 16256*MT2^3*MW2^3*MZ2^3*CHq3[3, 3] - 
      3648*MT2^2*MW2^4*MZ2^3*CHq3[3, 3] - 25344*MT2*MW2^5*MZ2^3*CHq3[3, 3] + 
      2368*MW2^6*MZ2^3*CHq3[3, 3] - 22896*MT2^3*MW2^2*MZ2^4*CHq3[3, 3] + 
      36416*MT2^2*MW2^3*MZ2^4*CHq3[3, 3] - 7024*MT2*MW2^4*MZ2^4*CHq3[3, 3] + 
      30656*MW2^5*MZ2^4*CHq3[3, 3] + 14628*MT2^3*MW2*MZ2^5*CHq3[3, 3] - 
      29484*MT2^2*MW2^2*MZ2^5*CHq3[3, 3] - 3636*MT2*MW2^3*MZ2^5*CHq3[3, 3] - 
      5444*MW2^4*MZ2^5*CHq3[3, 3] - 4660*MT2^3*MZ2^6*CHq3[3, 3] + 
      15114*MT2^2*MW2*MZ2^6*CHq3[3, 3] - 300*MT2*MW2^2*MZ2^6*CHq3[3, 3] - 
      1316*MW2^3*MZ2^6*CHq3[3, 3] - 430*MT2^2*MZ2^7*CHq3[3, 3] - 
      7600*MT2*MW2*MZ2^7*CHq3[3, 3] + 11588*MW2^2*MZ2^7*CHq3[3, 3] - 
      860*MW2*MZ2^8*CHq3[3, 3] + 3072*MT2^3*MW2^5*MZ2*CHu[1, 1] - 
      9216*MT2*MW2^7*MZ2*CHu[1, 1] + 6144*MW2^8*MZ2*CHu[1, 1] - 
      6144*MT2^3*MW2^4*MZ2^2*CHu[1, 1] + 7680*MT2^2*MW2^5*MZ2^2*CHu[1, 1] + 
      3072*MT2*MW2^6*MZ2^2*CHu[1, 1] + 4608*MW2^7*MZ2^2*CHu[1, 1] + 
      4224*MT2^3*MW2^3*MZ2^3*CHu[1, 1] - 8448*MT2^2*MW2^4*MZ2^3*CHu[1, 1] - 
      384*MT2*MW2^5*MZ2^3*CHu[1, 1] - 5376*MW2^6*MZ2^3*CHu[1, 1] - 
      1344*MT2^3*MW2^2*MZ2^4*CHu[1, 1] + 3648*MT2^2*MW2^3*MZ2^4*CHu[1, 1] + 
      1344*MT2*MW2^4*MZ2^4*CHu[1, 1] - 960*MW2^5*MZ2^4*CHu[1, 1] - 
      768*MT2^3*MW2*MZ2^5*CHu[1, 1] - 768*MT2^2*MW2^2*MZ2^5*CHu[1, 1] + 
      2112*MT2*MW2^3*MZ2^5*CHu[1, 1] + 96*MW2^4*MZ2^5*CHu[1, 1] + 
      960*MT2^3*MZ2^6*CHu[1, 1] - 2352*MT2^2*MW2*MZ2^6*CHu[1, 1] + 
      2112*MT2*MW2^2*MZ2^6*CHu[1, 1] - 4128*MW2^3*MZ2^6*CHu[1, 1] + 
      240*MT2^2*MZ2^7*CHu[1, 1] + 960*MT2*MW2*MZ2^7*CHu[1, 1] - 
      864*MW2^2*MZ2^7*CHu[1, 1] + 480*MW2*MZ2^8*CHu[1, 1] + 
      3072*MT2^3*MW2^5*MZ2*CHu[2, 2] - 9216*MT2*MW2^7*MZ2*CHu[2, 2] + 
      6144*MW2^8*MZ2*CHu[2, 2] - 6144*MT2^3*MW2^4*MZ2^2*CHu[2, 2] + 
      7680*MT2^2*MW2^5*MZ2^2*CHu[2, 2] + 3072*MT2*MW2^6*MZ2^2*CHu[2, 2] + 
      4608*MW2^7*MZ2^2*CHu[2, 2] + 4224*MT2^3*MW2^3*MZ2^3*CHu[2, 2] - 
      8448*MT2^2*MW2^4*MZ2^3*CHu[2, 2] - 384*MT2*MW2^5*MZ2^3*CHu[2, 2] - 
      5376*MW2^6*MZ2^3*CHu[2, 2] - 1344*MT2^3*MW2^2*MZ2^4*CHu[2, 2] + 
      3648*MT2^2*MW2^3*MZ2^4*CHu[2, 2] + 1344*MT2*MW2^4*MZ2^4*CHu[2, 2] - 
      960*MW2^5*MZ2^4*CHu[2, 2] - 768*MT2^3*MW2*MZ2^5*CHu[2, 2] - 
      768*MT2^2*MW2^2*MZ2^5*CHu[2, 2] + 2112*MT2*MW2^3*MZ2^5*CHu[2, 2] + 
      96*MW2^4*MZ2^5*CHu[2, 2] + 960*MT2^3*MZ2^6*CHu[2, 2] - 
      2352*MT2^2*MW2*MZ2^6*CHu[2, 2] + 2112*MT2*MW2^2*MZ2^6*CHu[2, 2] - 
      4128*MW2^3*MZ2^6*CHu[2, 2] + 240*MT2^2*MZ2^7*CHu[2, 2] + 
      960*MT2*MW2*MZ2^7*CHu[2, 2] - 864*MW2^2*MZ2^7*CHu[2, 2] + 
      480*MW2*MZ2^8*CHu[2, 2] - 4224*MT2^3*MW2^5*MZ2*CHu[3, 3] + 
      8448*MT2^2*MW2^6*MZ2*CHu[3, 3] - 4224*MT2*MW2^7*MZ2*CHu[3, 3] + 
      4416*MT2^3*MW2^4*MZ2^2*CHu[3, 3] - 8832*MT2^2*MW2^5*MZ2^2*CHu[3, 3] - 
      4032*MT2*MW2^6*MZ2^2*CHu[3, 3] - 3936*MT2^3*MW2^3*MZ2^3*CHu[3, 3] + 
      7872*MT2^2*MW2^4*MZ2^3*CHu[3, 3] + 4896*MT2*MW2^5*MZ2^3*CHu[3, 3] + 
      336*MT2^3*MW2^2*MZ2^4*CHu[3, 3] - 672*MT2^2*MW2^3*MZ2^4*CHu[3, 3] - 
      7536*MT2*MW2^4*MZ2^4*CHu[3, 3] + 498*MT2^3*MW2*MZ2^5*CHu[3, 3] - 
      996*MT2^2*MW2^2*MZ2^5*CHu[3, 3] + 1170*MT2*MW2^3*MZ2^5*CHu[3, 3] - 
      735*MT2^3*MZ2^6*CHu[3, 3] + 1470*MT2^2*MW2*MZ2^6*CHu[3, 3] + 
      261*MT2*MW2^2*MZ2^6*CHu[3, 3] - 1470*MT2*MW2*MZ2^7*CHu[3, 3]))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(-3072*MT2^4*MW2^5*MZ2*CHd[1, 1] + 
      3072*MT2^3*MW2^6*MZ2*CHd[1, 1] + 9216*MT2^2*MW2^7*MZ2*CHd[1, 1] - 
      15360*MT2*MW2^8*MZ2*CHd[1, 1] + 6144*MW2^9*MZ2*CHd[1, 1] + 
      6144*MT2^4*MW2^4*MZ2^2*CHd[1, 1] - 12288*MT2^3*MW2^5*MZ2^2*CHd[1, 1] + 
      4608*MT2^2*MW2^6*MZ2^2*CHd[1, 1] - 6144*MT2*MW2^7*MZ2^2*CHd[1, 1] + 
      7680*MW2^8*MZ2^2*CHd[1, 1] - 4224*MT2^4*MW2^3*MZ2^3*CHd[1, 1] + 
      11904*MT2^3*MW2^4*MZ2^3*CHd[1, 1] - 12672*MT2^2*MW2^5*MZ2^3*CHd[1, 1] + 
      18816*MT2*MW2^6*MZ2^3*CHd[1, 1] - 6144*MW2^7*MZ2^3*CHd[1, 1] + 
      1344*MT2^4*MW2^2*MZ2^4*CHd[1, 1] - 5184*MT2^3*MW2^3*MZ2^4*CHd[1, 1] + 
      6912*MT2^2*MW2^4*MZ2^4*CHd[1, 1] - 8640*MT2*MW2^5*MZ2^4*CHd[1, 1] - 
      2880*MW2^6*MZ2^4*CHd[1, 1] + 768*MT2^4*MW2*MZ2^5*CHd[1, 1] + 
      192*MT2^3*MW2^2*MZ2^5*CHd[1, 1] - 4608*MT2^2*MW2^3*MZ2^5*CHd[1, 1] + 
      5760*MT2*MW2^4*MZ2^5*CHd[1, 1] + 1536*MW2^5*MZ2^5*CHd[1, 1] - 
      960*MT2^4*MZ2^6*CHd[1, 1] + 2784*MT2^3*MW2*MZ2^6*CHd[1, 1] - 
      4176*MT2^2*MW2^2*MZ2^6*CHd[1, 1] + 7104*MT2*MW2^3*MZ2^6*CHd[1, 1] - 
      5520*MW2^4*MZ2^6*CHd[1, 1] - 480*MT2^3*MZ2^7*CHd[1, 1] + 
      720*MT2^2*MW2*MZ2^7*CHd[1, 1] - 1056*MT2*MW2^2*MZ2^7*CHd[1, 1] - 
      1536*MW2^3*MZ2^7*CHd[1, 1] - 480*MT2*MW2*MZ2^8*CHd[1, 1] + 
      720*MW2^2*MZ2^8*CHd[1, 1] + 13824*MT2^4*MW2^5*MZ2*CHd[2, 2] - 
      13824*MT2^3*MW2^6*MZ2*CHd[2, 2] - 41472*MT2^2*MW2^7*MZ2*CHd[2, 2] + 
      69120*MT2*MW2^8*MZ2*CHd[2, 2] - 27648*MW2^9*MZ2*CHd[2, 2] - 
      36864*MT2^4*MW2^4*MZ2^2*CHd[2, 2] + 64512*MT2^3*MW2^5*MZ2^2*CHd[2, 2] + 
      6912*MT2^2*MW2^6*MZ2^2*CHd[2, 2] - 18432*MT2*MW2^7*MZ2^2*CHd[2, 2] - 
      16128*MW2^8*MZ2^2*CHd[2, 2] + 31680*MT2^4*MW2^3*MZ2^3*CHd[2, 2] - 
      84672*MT2^3*MW2^4*MZ2^3*CHd[2, 2] + 88128*MT2^2*MW2^5*MZ2^3*CHd[2, 2] - 
      131904*MT2*MW2^6*MZ2^3*CHd[2, 2] + 62208*MW2^7*MZ2^3*CHd[2, 2] - 
      4320*MT2^4*MW2^2*MZ2^4*CHd[2, 2] + 33120*MT2^3*MW2^3*MZ2^4*CHd[2, 2] - 
      69120*MT2^2*MW2^4*MZ2^4*CHd[2, 2] + 98208*MT2*MW2^5*MZ2^4*CHd[2, 2] + 
      3168*MW2^6*MZ2^4*CHd[2, 2] - 8064*MT2^4*MW2*MZ2^5*CHd[2, 2] + 
      12384*MT2^3*MW2^2*MZ2^5*CHd[2, 2] - 1728*MT2^2*MW2^3*MZ2^5*CHd[2, 2] + 
      14400*MT2*MW2^4*MZ2^5*CHd[2, 2] - 44352*MW2^5*MZ2^5*CHd[2, 2] + 
      3744*MT2^4*MZ2^6*CHd[2, 2] - 13392*MT2^3*MW2*MZ2^6*CHd[2, 2] + 
      20088*MT2^2*MW2^2*MZ2^6*CHd[2, 2] - 34848*MT2*MW2^3*MZ2^6*CHd[2, 2] + 
      15768*MW2^4*MZ2^6*CHd[2, 2] + 1872*MT2^3*MZ2^7*CHd[2, 2] - 
      2808*MT2^2*MW2*MZ2^7*CHd[2, 2] + 1584*MT2*MW2^2*MZ2^7*CHd[2, 2] + 
      9792*MW2^3*MZ2^7*CHd[2, 2] + 1872*MT2*MW2*MZ2^8*CHd[2, 2] - 
      2808*MW2^2*MZ2^8*CHd[2, 2] - 3072*MT2^4*MW2^5*MZ2*CHd[3, 3] + 
      3072*MT2^3*MW2^6*MZ2*CHd[3, 3] + 9216*MT2^2*MW2^7*MZ2*CHd[3, 3] - 
      15360*MT2*MW2^8*MZ2*CHd[3, 3] + 6144*MW2^9*MZ2*CHd[3, 3] + 
      6144*MT2^4*MW2^4*MZ2^2*CHd[3, 3] - 12288*MT2^3*MW2^5*MZ2^2*CHd[3, 3] + 
      4608*MT2^2*MW2^6*MZ2^2*CHd[3, 3] - 6144*MT2*MW2^7*MZ2^2*CHd[3, 3] + 
      7680*MW2^8*MZ2^2*CHd[3, 3] - 4224*MT2^4*MW2^3*MZ2^3*CHd[3, 3] + 
      11904*MT2^3*MW2^4*MZ2^3*CHd[3, 3] - 12672*MT2^2*MW2^5*MZ2^3*CHd[3, 3] + 
      18816*MT2*MW2^6*MZ2^3*CHd[3, 3] - 6144*MW2^7*MZ2^3*CHd[3, 3] + 
      1344*MT2^4*MW2^2*MZ2^4*CHd[3, 3] - 5184*MT2^3*MW2^3*MZ2^4*CHd[3, 3] + 
      6912*MT2^2*MW2^4*MZ2^4*CHd[3, 3] - 8640*MT2*MW2^5*MZ2^4*CHd[3, 3] - 
      2880*MW2^6*MZ2^4*CHd[3, 3] + 768*MT2^4*MW2*MZ2^5*CHd[3, 3] + 
      192*MT2^3*MW2^2*MZ2^5*CHd[3, 3] - 4608*MT2^2*MW2^3*MZ2^5*CHd[3, 3] + 
      5760*MT2*MW2^4*MZ2^5*CHd[3, 3] + 1536*MW2^5*MZ2^5*CHd[3, 3] - 
      960*MT2^4*MZ2^6*CHd[3, 3] + 2784*MT2^3*MW2*MZ2^6*CHd[3, 3] - 
      4176*MT2^2*MW2^2*MZ2^6*CHd[3, 3] + 7104*MT2*MW2^3*MZ2^6*CHd[3, 3] - 
      5520*MW2^4*MZ2^6*CHd[3, 3] - 480*MT2^3*MZ2^7*CHd[3, 3] + 
      720*MT2^2*MW2*MZ2^7*CHd[3, 3] - 1056*MT2*MW2^2*MZ2^7*CHd[3, 3] - 
      1536*MW2^3*MZ2^7*CHd[3, 3] - 480*MT2*MW2*MZ2^8*CHd[3, 3] + 
      720*MW2^2*MZ2^8*CHd[3, 3] + (2*MW2 - MZ2)*
       (12*MT2^4*MZ2*(512*MW2^4 - 1184*MW2^3*MZ2 + 696*MW2^2*MZ2^2 - 
          752*MW2*MZ2^3 + 323*MZ2^4) + 12*MT2^3*MZ2*(-512*MW2^5 + 
          2912*MW2^4*MZ2 - 2328*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
          1223*MW2*MZ2^4 + 39*MZ2^5) - 6*MT2*MW2*(11264*MW2^7 - 
          14080*MW2^6*MZ2 - 2752*MW2^5*MZ2^2 + 12368*MW2^4*MZ2^3 - 
          4176*MW2^3*MZ2^4 + 7294*MW2^2*MZ2^5 + 1988*MW2*MZ2^6 - 323*MZ2^7) + 
        4*MT2^2*(8448*MW2^7 - 12032*MW2^6*MZ2 - 5376*MW2^5*MZ2^2 + 
          12552*MW2^4*MZ2^3 - 6128*MW2^3*MZ2^4 + 7275*MW2^2*MZ2^5 + 
          1338*MW2*MZ2^6 - 245*MZ2^7) + MW2*(33792*MW2^8 - 2560*MW2^7*MZ2 - 
          44032*MW2^6*MZ2^2 + 32640*MW2^5*MZ2^3 + 20864*MW2^4*MZ2^4 + 
          392*MW2^3*MZ2^5 + 23406*MW2^2*MZ2^6 + 2333*MW2*MZ2^7 - 1225*MZ2^8))*
       CHe[Leff, Leff] + 2*MZ2*(12*MT2^4*MZ2*(512*MW2^4 - 1184*MW2^3*MZ2 + 
          696*MW2^2*MZ2^2 - 752*MW2*MZ2^3 + 323*MZ2^4) + 
        12*MT2^3*MZ2*(-512*MW2^5 + 2912*MW2^4*MZ2 - 2328*MW2^3*MZ2^2 + 
          1760*MW2^2*MZ2^3 - 1223*MW2*MZ2^4 + 39*MZ2^5) - 
        6*MT2*MW2*(11264*MW2^7 - 14080*MW2^6*MZ2 - 2752*MW2^5*MZ2^2 + 
          12368*MW2^4*MZ2^3 - 4176*MW2^3*MZ2^4 + 7294*MW2^2*MZ2^5 + 
          1988*MW2*MZ2^6 - 323*MZ2^7) + 4*MT2^2*(8448*MW2^7 - 
          12032*MW2^6*MZ2 - 5376*MW2^5*MZ2^2 + 12552*MW2^4*MZ2^3 - 
          6128*MW2^3*MZ2^4 + 7275*MW2^2*MZ2^5 + 1338*MW2*MZ2^6 - 245*MZ2^7) + 
        MW2*(33792*MW2^8 - 2560*MW2^7*MZ2 - 44032*MW2^6*MZ2^2 + 
          32640*MW2^5*MZ2^3 + 20864*MW2^4*MZ2^4 + 392*MW2^3*MZ2^5 + 
          23406*MW2^2*MZ2^6 + 2333*MW2*MZ2^7 - 1225*MZ2^8))*SW2*
       CHl1[Leff, Leff] - 11264*MT2^4*MW2^6*CHl3[1, 1] + 
      11264*MT2^3*MW2^7*CHl3[1, 1] + 33792*MT2^2*MW2^8*CHl3[1, 1] - 
      56320*MT2*MW2^9*CHl3[1, 1] + 22528*MW2^10*CHl3[1, 1] + 
      23040*MT2^4*MW2^5*MZ2*CHl3[1, 1] - 45568*MT2^3*MW2^6*MZ2*CHl3[1, 1] + 
      15360*MT2^2*MW2^7*MZ2*CHl3[1, 1] - 19968*MT2*MW2^8*MZ2*CHl3[1, 1] + 
      27136*MW2^9*MZ2*CHl3[1, 1] - 22272*MT2^4*MW2^4*MZ2^2*CHl3[1, 1] + 
      51456*MT2^3*MW2^5*MZ2^2*CHl3[1, 1] - 29952*MT2^2*MW2^6*MZ2^2*
       CHl3[1, 1] + 41216*MT2*MW2^7*MZ2^2*CHl3[1, 1] - 
      12288*MW2^8*MZ2^2*CHl3[1, 1] + 11392*MT2^4*MW2^3*MZ2^3*CHl3[1, 1] - 
      38272*MT2^3*MW2^4*MZ2^3*CHl3[1, 1] + 53376*MT2^2*MW2^5*MZ2^3*
       CHl3[1, 1] - 75136*MT2*MW2^6*MZ2^3*CHl3[1, 1] + 
      16384*MW2^7*MZ2^3*CHl3[1, 1] + 432*MT2^4*MW2^2*MZ2^4*CHl3[1, 1] + 
      6608*MT2^3*MW2^3*MZ2^4*CHl3[1, 1] - 15888*MT2^2*MW2^4*MZ2^4*
       CHl3[1, 1] + 17520*MT2*MW2^5*MZ2^4*CHl3[1, 1] + 
      20512*MW2^6*MZ2^4*CHl3[1, 1] - 3288*MT2^4*MW2*MZ2^5*CHl3[1, 1] + 
      5496*MT2^3*MW2^2*MZ2^5*CHl3[1, 1] + 576*MT2^2*MW2^3*MZ2^5*CHl3[1, 1] + 
      3848*MT2*MW2^4*MZ2^5*CHl3[1, 1] - 11496*MW2^5*MZ2^5*CHl3[1, 1] + 
      1960*MT2^4*MZ2^6*CHl3[1, 1] - 6544*MT2^3*MW2*MZ2^6*CHl3[1, 1] + 
      9816*MT2^2*MW2^2*MZ2^6*CHl3[1, 1] - 15496*MT2*MW2^3*MZ2^6*CHl3[1, 1] + 
      7168*MW2^4*MZ2^6*CHl3[1, 1] + 980*MT2^3*MZ2^7*CHl3[1, 1] - 
      1470*MT2^2*MW2*MZ2^7*CHl3[1, 1] + 1296*MT2*MW2^2*MZ2^7*CHl3[1, 1] + 
      4426*MW2^3*MZ2^7*CHl3[1, 1] + 980*MT2*MW2*MZ2^8*CHl3[1, 1] - 
      1470*MW2^2*MZ2^8*CHl3[1, 1] - 11264*MT2^4*MW2^6*CHl3[2, 2] + 
      11264*MT2^3*MW2^7*CHl3[2, 2] + 33792*MT2^2*MW2^8*CHl3[2, 2] - 
      56320*MT2*MW2^9*CHl3[2, 2] + 22528*MW2^10*CHl3[2, 2] + 
      23040*MT2^4*MW2^5*MZ2*CHl3[2, 2] - 45568*MT2^3*MW2^6*MZ2*CHl3[2, 2] + 
      15360*MT2^2*MW2^7*MZ2*CHl3[2, 2] - 19968*MT2*MW2^8*MZ2*CHl3[2, 2] + 
      27136*MW2^9*MZ2*CHl3[2, 2] - 22272*MT2^4*MW2^4*MZ2^2*CHl3[2, 2] + 
      51456*MT2^3*MW2^5*MZ2^2*CHl3[2, 2] - 29952*MT2^2*MW2^6*MZ2^2*
       CHl3[2, 2] + 41216*MT2*MW2^7*MZ2^2*CHl3[2, 2] - 
      12288*MW2^8*MZ2^2*CHl3[2, 2] + 11392*MT2^4*MW2^3*MZ2^3*CHl3[2, 2] - 
      38272*MT2^3*MW2^4*MZ2^3*CHl3[2, 2] + 53376*MT2^2*MW2^5*MZ2^3*
       CHl3[2, 2] - 75136*MT2*MW2^6*MZ2^3*CHl3[2, 2] + 
      16384*MW2^7*MZ2^3*CHl3[2, 2] + 432*MT2^4*MW2^2*MZ2^4*CHl3[2, 2] + 
      6608*MT2^3*MW2^3*MZ2^4*CHl3[2, 2] - 15888*MT2^2*MW2^4*MZ2^4*
       CHl3[2, 2] + 17520*MT2*MW2^5*MZ2^4*CHl3[2, 2] + 
      20512*MW2^6*MZ2^4*CHl3[2, 2] - 3288*MT2^4*MW2*MZ2^5*CHl3[2, 2] + 
      5496*MT2^3*MW2^2*MZ2^5*CHl3[2, 2] + 576*MT2^2*MW2^3*MZ2^5*CHl3[2, 2] + 
      3848*MT2*MW2^4*MZ2^5*CHl3[2, 2] - 11496*MW2^5*MZ2^5*CHl3[2, 2] + 
      1960*MT2^4*MZ2^6*CHl3[2, 2] - 6544*MT2^3*MW2*MZ2^6*CHl3[2, 2] + 
      9816*MT2^2*MW2^2*MZ2^6*CHl3[2, 2] - 15496*MT2*MW2^3*MZ2^6*CHl3[2, 2] + 
      7168*MW2^4*MZ2^6*CHl3[2, 2] + 980*MT2^3*MZ2^7*CHl3[2, 2] - 
      1470*MT2^2*MW2*MZ2^7*CHl3[2, 2] + 1296*MT2*MW2^2*MZ2^7*CHl3[2, 2] + 
      4426*MW2^3*MZ2^7*CHl3[2, 2] + 980*MT2*MW2*MZ2^8*CHl3[2, 2] - 
      1470*MW2^2*MZ2^8*CHl3[2, 2] - 67584*MT2^2*MW2^8*CHl3[Leff, Leff] + 
      135168*MT2*MW2^9*CHl3[Leff, Leff] - 67584*MW2^10*CHl3[Leff, Leff] - 
      12288*MT2^4*MW2^5*MZ2*CHl3[Leff, Leff] + 12288*MT2^3*MW2^6*MZ2*
       CHl3[Leff, Leff] + 163840*MT2^2*MW2^7*MZ2*CHl3[Leff, Leff] - 
      304128*MT2*MW2^8*MZ2*CHl3[Leff, Leff] + 72704*MW2^9*MZ2*
       CHl3[Leff, Leff] + 40704*MT2^4*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      82176*MT2^3*MW2^5*MZ2^2*CHl3[Leff, Leff] - 53248*MT2^2*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 135936*MT2*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      82944*MW2^8*MZ2^2*CHl3[Leff, Leff] - 45120*MT2^4*MW2^3*MZ2^3*
       CHl3[Leff, Leff] + 125760*MT2^3*MW2^4*MZ2^3*CHl3[Leff, Leff] - 
      143424*MT2^2*MW2^5*MZ2^3*CHl3[Leff, Leff] + 181440*MT2*MW2^6*MZ2^3*
       CHl3[Leff, Leff] - 153344*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      34752*MT2^4*MW2^2*MZ2^4*CHl3[Leff, Leff] - 98112*MT2^3*MW2^3*MZ2^4*
       CHl3[Leff, Leff] + 149440*MT2^2*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      198528*MT2*MW2^5*MZ2^4*CHl3[Leff, Leff] + 23552*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 25800*MT2^4*MW2*MZ2^5*CHl3[Leff, Leff] + 
      71592*MT2^3*MW2^2*MZ2^5*CHl3[Leff, Leff] - 107224*MT2^2*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 137640*MT2*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
      40944*MW2^5*MZ2^5*CHl3[Leff, Leff] + 7752*MT2^4*MZ2^6*
       CHl3[Leff, Leff] - 30288*MT2^3*MW2*MZ2^6*CHl3[Leff, Leff] + 
      47496*MT2^2*MW2^2*MZ2^6*CHl3[Leff, Leff] - 63672*MT2*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 46028*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      936*MT2^3*MZ2^7*CHl3[Leff, Leff] + 12664*MT2^2*MW2*MZ2^7*
       CHl3[Leff, Leff] - 27732*MT2*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      42146*MW2^3*MZ2^7*CHl3[Leff, Leff] - 1960*MT2^2*MZ2^8*
       CHl3[Leff, Leff] + 3876*MT2*MW2*MZ2^8*CHl3[Leff, Leff] + 
      7116*MW2^2*MZ2^8*CHl3[Leff, Leff] - 2450*MW2*MZ2^9*CHl3[Leff, Leff] + 
      3072*MT2^4*MW2^5*MZ2*CHq1[1, 1] - 3072*MT2^3*MW2^6*MZ2*CHq1[1, 1] - 
      9216*MT2^2*MW2^7*MZ2*CHq1[1, 1] + 15360*MT2*MW2^8*MZ2*CHq1[1, 1] - 
      6144*MW2^9*MZ2*CHq1[1, 1] - 6144*MT2^4*MW2^4*MZ2^2*CHq1[1, 1] + 
      12288*MT2^3*MW2^5*MZ2^2*CHq1[1, 1] - 4608*MT2^2*MW2^6*MZ2^2*
       CHq1[1, 1] + 6144*MT2*MW2^7*MZ2^2*CHq1[1, 1] - 
      7680*MW2^8*MZ2^2*CHq1[1, 1] + 4224*MT2^4*MW2^3*MZ2^3*CHq1[1, 1] - 
      11904*MT2^3*MW2^4*MZ2^3*CHq1[1, 1] + 12672*MT2^2*MW2^5*MZ2^3*
       CHq1[1, 1] - 18816*MT2*MW2^6*MZ2^3*CHq1[1, 1] + 
      6144*MW2^7*MZ2^3*CHq1[1, 1] - 1344*MT2^4*MW2^2*MZ2^4*CHq1[1, 1] + 
      5184*MT2^3*MW2^3*MZ2^4*CHq1[1, 1] - 6912*MT2^2*MW2^4*MZ2^4*CHq1[1, 1] + 
      8640*MT2*MW2^5*MZ2^4*CHq1[1, 1] + 2880*MW2^6*MZ2^4*CHq1[1, 1] - 
      768*MT2^4*MW2*MZ2^5*CHq1[1, 1] - 192*MT2^3*MW2^2*MZ2^5*CHq1[1, 1] + 
      4608*MT2^2*MW2^3*MZ2^5*CHq1[1, 1] - 5760*MT2*MW2^4*MZ2^5*CHq1[1, 1] - 
      1536*MW2^5*MZ2^5*CHq1[1, 1] + 960*MT2^4*MZ2^6*CHq1[1, 1] - 
      2784*MT2^3*MW2*MZ2^6*CHq1[1, 1] + 4176*MT2^2*MW2^2*MZ2^6*CHq1[1, 1] - 
      7104*MT2*MW2^3*MZ2^6*CHq1[1, 1] + 5520*MW2^4*MZ2^6*CHq1[1, 1] + 
      480*MT2^3*MZ2^7*CHq1[1, 1] - 720*MT2^2*MW2*MZ2^7*CHq1[1, 1] + 
      1056*MT2*MW2^2*MZ2^7*CHq1[1, 1] + 1536*MW2^3*MZ2^7*CHq1[1, 1] + 
      480*MT2*MW2*MZ2^8*CHq1[1, 1] - 720*MW2^2*MZ2^8*CHq1[1, 1] + 
      19968*MT2^4*MW2^5*MZ2*CHq1[2, 2] - 19968*MT2^3*MW2^6*MZ2*CHq1[2, 2] - 
      59904*MT2^2*MW2^7*MZ2*CHq1[2, 2] + 99840*MT2*MW2^8*MZ2*CHq1[2, 2] - 
      39936*MW2^9*MZ2*CHq1[2, 2] - 23808*MT2^4*MW2^4*MZ2^2*CHq1[2, 2] + 
      63744*MT2^3*MW2^5*MZ2^2*CHq1[2, 2] - 78336*MT2^2*MW2^6*MZ2^2*
       CHq1[2, 2] + 120576*MT2*MW2^7*MZ2^2*CHq1[2, 2] - 
      82176*MW2^8*MZ2^2*CHq1[2, 2] + 960*MT2^4*MW2^3*MZ2^3*CHq1[2, 2] - 
      18624*MT2^3*MW2^4*MZ2^3*CHq1[2, 2] + 40896*MT2^2*MW2^5*MZ2^3*
       CHq1[2, 2] - 61248*MT2*MW2^6*MZ2^3*CHq1[2, 2] - 
      11904*MW2^7*MZ2^3*CHq1[2, 2] + 7680*MT2^4*MW2^2*MZ2^4*CHq1[2, 2] - 
      11520*MT2^3*MW2^3*MZ2^4*CHq1[2, 2] - 4320*MT2^2*MW2^4*MZ2^4*
       CHq1[2, 2] - 2304*MT2*MW2^5*MZ2^4*CHq1[2, 2] + 
      25056*MW2^6*MZ2^4*CHq1[2, 2] - 3408*MT2^4*MW2*MZ2^5*CHq1[2, 2] + 
      14448*MT2^3*MW2^2*MZ2^5*CHq1[2, 2] - 27936*MT2^2*MW2^3*MZ2^5*
       CHq1[2, 2] + 45360*MT2*MW2^4*MZ2^5*CHq1[2, 2] - 
      22224*MW2^5*MZ2^5*CHq1[2, 2] - 1392*MT2^4*MZ2^6*CHq1[2, 2] + 
      1776*MT2^3*MW2*MZ2^6*CHq1[2, 2] - 2664*MT2^2*MW2^2*MZ2^6*CHq1[2, 2] + 
      6384*MT2*MW2^3*MZ2^6*CHq1[2, 2] - 16824*MW2^4*MZ2^6*CHq1[2, 2] - 
      696*MT2^3*MZ2^7*CHq1[2, 2] + 1044*MT2^2*MW2*MZ2^7*CHq1[2, 2] - 
      3792*MT2*MW2^2*MZ2^7*CHq1[2, 2] + 1164*MW2^3*MZ2^7*CHq1[2, 2] - 
      696*MT2*MW2*MZ2^8*CHq1[2, 2] + 1044*MW2^2*MZ2^8*CHq1[2, 2] + 
      13824*MT2^4*MW2^5*MZ2*CHq1[3, 3] - 30720*MT2^3*MW2^6*MZ2*CHq1[3, 3] + 
      9216*MT2^2*MW2^7*MZ2*CHq1[3, 3] + 18432*MT2*MW2^8*MZ2*CHq1[3, 3] - 
      10752*MW2^9*MZ2*CHq1[3, 3] - 41472*MT2^4*MW2^4*MZ2^2*CHq1[3, 3] + 
      86784*MT2^3*MW2^5*MZ2^2*CHq1[3, 3] - 6912*MT2^2*MW2^6*MZ2^2*
       CHq1[3, 3] - 56064*MT2*MW2^7*MZ2^2*CHq1[3, 3] + 
      17664*MW2^8*MZ2^2*CHq1[3, 3] + 55296*MT2^4*MW2^3*MZ2^3*CHq1[3, 3] - 
      133248*MT2^3*MW2^4*MZ2^3*CHq1[3, 3] + 72576*MT2^2*MW2^5*MZ2^3*
       CHq1[3, 3] - 45696*MT2*MW2^6*MZ2^3*CHq1[3, 3] + 
      41856*MW2^7*MZ2^3*CHq1[3, 3] - 44928*MT2^4*MW2^2*MZ2^4*CHq1[3, 3] + 
      115392*MT2^3*MW2^3*MZ2^4*CHq1[3, 3] - 73728*MT2^2*MW2^4*MZ2^4*
       CHq1[3, 3] + 68928*MT2*MW2^5*MZ2^4*CHq1[3, 3] - 
      19584*MW2^6*MZ2^4*CHq1[3, 3] + 22680*MT2^4*MW2*MZ2^5*CHq1[3, 3] - 
      69072*MT2^3*MW2^2*MZ2^5*CHq1[3, 3] + 74304*MT2^2*MW2^3*MZ2^5*
       CHq1[3, 3] - 96432*MT2*MW2^4*MZ2^5*CHq1[3, 3] + 
      16104*MW2^5*MZ2^5*CHq1[3, 3] - 5400*MT2^4*MZ2^6*CHq1[3, 3] + 
      21900*MT2^3*MW2*MZ2^6*CHq1[3, 3] - 31428*MT2^2*MW2^2*MZ2^6*CHq1[3, 3] + 
      40404*MT2*MW2^3*MZ2^6*CHq1[3, 3] + 22620*MW2^4*MZ2^6*CHq1[3, 3] - 
      2700*MT2^3*MZ2^7*CHq1[3, 3] + 8460*MT2^2*MW2*MZ2^7*CHq1[3, 3] - 
      8520*MT2*MW2^2*MZ2^7*CHq1[3, 3] - 18048*MW2^3*MZ2^7*CHq1[3, 3] - 
      2700*MT2*MW2*MZ2^8*CHq1[3, 3] + 8460*MW2^2*MZ2^8*CHq1[3, 3] - 
      9216*MT2^4*MW2^5*MZ2*CHq3[1, 1] + 9216*MT2^3*MW2^6*MZ2*CHq3[1, 1] + 
      27648*MT2^2*MW2^7*MZ2*CHq3[1, 1] - 46080*MT2*MW2^8*MZ2*CHq3[1, 1] + 
      18432*MW2^9*MZ2*CHq3[1, 1] + 9216*MT2^4*MW2^4*MZ2^2*CHq3[1, 1] - 
      27648*MT2^3*MW2^5*MZ2^2*CHq3[1, 1] + 41472*MT2^2*MW2^6*MZ2^2*
       CHq3[1, 1] - 64512*MT2*MW2^7*MZ2^2*CHq3[1, 1] + 
      41472*MW2^8*MZ2^2*CHq3[1, 1] - 3456*MT2^4*MW2^3*MZ2^3*CHq3[1, 1] + 
      8064*MT2^3*MW2^4*MZ2^3*CHq3[1, 1] + 3456*MT2^2*MW2^5*MZ2^3*CHq3[1, 1] - 
      8064*MT2*MW2^6*MZ2^3*CHq3[1, 1] + 23040*MW2^7*MZ2^3*CHq3[1, 1] + 
      576*MT2^4*MW2^2*MZ2^4*CHq3[1, 1] - 7488*MT2^3*MW2^3*MZ2^4*CHq3[1, 1] + 
      24192*MT2^2*MW2^4*MZ2^4*CHq3[1, 1] - 33984*MT2*MW2^5*MZ2^4*CHq3[1, 1] + 
      14400*MW2^6*MZ2^4*CHq3[1, 1] + 2880*MT2^4*MW2*MZ2^5*CHq3[1, 1] - 
      6912*MT2^3*MW2^2*MZ2^5*CHq3[1, 1] + 10368*MT2^2*MW2^3*MZ2^5*
       CHq3[1, 1] - 16704*MT2*MW2^4*MZ2^5*CHq3[1, 1] + 
      19008*MW2^5*MZ2^5*CHq3[1, 1] + 1440*MT2^3*MW2*MZ2^6*CHq3[1, 1] - 
      2160*MT2^2*MW2^2*MZ2^6*CHq3[1, 1] + 4608*MT2*MW2^3*MZ2^6*CHq3[1, 1] + 
      2448*MW2^4*MZ2^6*CHq3[1, 1] + 1440*MT2*MW2^2*MZ2^7*CHq3[1, 1] - 
      2160*MW2^3*MZ2^7*CHq3[1, 1] + 7680*MT2^4*MW2^5*MZ2*CHq3[2, 2] - 
      7680*MT2^3*MW2^6*MZ2*CHq3[2, 2] - 23040*MT2^2*MW2^7*MZ2*CHq3[2, 2] + 
      38400*MT2*MW2^8*MZ2*CHq3[2, 2] - 15360*MW2^9*MZ2*CHq3[2, 2] - 
      8448*MT2^4*MW2^4*MZ2^2*CHq3[2, 2] + 23808*MT2^3*MW2^5*MZ2^2*
       CHq3[2, 2] - 32256*MT2^2*MW2^6*MZ2^2*CHq3[2, 2] + 
      49920*MT2*MW2^7*MZ2^2*CHq3[2, 2] - 33024*MW2^8*MZ2^2*CHq3[2, 2] - 
      6720*MT2^4*MW2^3*MZ2^3*CHq3[2, 2] + 1344*MT2^3*MW2^4*MZ2^3*CHq3[2, 2] + 
      31680*MT2^2*MW2^5*MZ2^3*CHq3[2, 2] - 50496*MT2*MW2^6*MZ2^3*CHq3[2, 2] + 
      4992*MW2^7*MZ2^3*CHq3[2, 2] + 9600*MT2^4*MW2^2*MZ2^4*CHq3[2, 2] - 
      24192*MT2^3*MW2^3*MZ2^4*CHq3[2, 2] + 26784*MT2^2*MW2^4*MZ2^4*
       CHq3[2, 2] - 44928*MT2*MW2^5*MZ2^4*CHq3[2, 2] + 
      36576*MW2^6*MZ2^4*CHq3[2, 2] + 240*MT2^4*MW2*MZ2^5*CHq3[2, 2] + 
      7728*MT2^3*MW2^2*MZ2^5*CHq3[2, 2] - 22176*MT2^2*MW2^3*MZ2^5*
       CHq3[2, 2] + 34416*MT2*MW2^4*MZ2^5*CHq3[2, 2] - 
      1680*MW2^5*MZ2^5*CHq3[2, 2] - 2352*MT2^4*MZ2^6*CHq3[2, 2] + 
      6000*MT2^3*MW2*MZ2^6*CHq3[2, 2] - 9000*MT2^2*MW2^2*MZ2^6*CHq3[2, 2] + 
      18096*MT2*MW2^3*MZ2^6*CHq3[2, 2] - 19896*MW2^4*MZ2^6*CHq3[2, 2] - 
      1176*MT2^3*MZ2^7*CHq3[2, 2] + 1764*MT2^2*MW2*MZ2^7*CHq3[2, 2] - 
      3408*MT2*MW2^2*MZ2^7*CHq3[2, 2] - 2532*MW2^3*MZ2^7*CHq3[2, 2] - 
      1176*MT2*MW2*MZ2^8*CHq3[2, 2] + 1764*MW2^2*MZ2^8*CHq3[2, 2] + 
      22528*MT2^4*MW2^6*CHq3[3, 3] - 22528*MT2^3*MW2^7*CHq3[3, 3] - 
      67584*MT2^2*MW2^8*CHq3[3, 3] + 112640*MT2*MW2^9*CHq3[3, 3] - 
      45056*MW2^10*CHq3[3, 3] - 32256*MT2^4*MW2^5*MZ2*CHq3[3, 3] + 
      94208*MT2^3*MW2^6*MZ2*CHq3[3, 3] - 122880*MT2^2*MW2^7*MZ2*CHq3[3, 3] + 
      159744*MT2*MW2^8*MZ2*CHq3[3, 3] - 98816*MW2^9*MZ2*CHq3[3, 3] + 
      3072*MT2^4*MW2^4*MZ2^2*CHq3[3, 3] - 51456*MT2^3*MW2^5*MZ2^2*
       CHq3[3, 3] + 108288*MT2^2*MW2^6*MZ2^2*CHq3[3, 3] - 
      109312*MT2*MW2^7*MZ2^2*CHq3[3, 3] - 6912*MW2^8*MZ2^2*CHq3[3, 3] + 
      32512*MT2^4*MW2^3*MZ2^3*CHq3[3, 3] - 25216*MT2^3*MW2^4*MZ2^3*
       CHq3[3, 3] - 75648*MT2^2*MW2^5*MZ2^3*CHq3[3, 3] + 
      57728*MT2*MW2^6*MZ2^3*CHq3[3, 3] + 15232*MW2^7*MZ2^3*CHq3[3, 3] - 
      45792*MT2^4*MW2^2*MZ2^4*CHq3[3, 3] + 99488*MT2^3*MW2^3*MZ2^4*
       CHq3[3, 3] - 81120*MT2^2*MW2^4*MZ2^4*CHq3[3, 3] + 
      151776*MT2*MW2^5*MZ2^4*CHq3[3, 3] - 83648*MW2^6*MZ2^4*CHq3[3, 3] + 
      29256*MT2^4*MW2*MZ2^5*CHq3[3, 3] - 84048*MT2^3*MW2^2*MZ2^5*CHq3[3, 3] + 
      89136*MT2^2*MW2^3*MZ2^5*CHq3[3, 3] - 126832*MT2*MW2^4*MZ2^5*
       CHq3[3, 3] + 2568*MW2^5*MZ2^5*CHq3[3, 3] - 9320*MT2^4*MZ2^6*
       CHq3[3, 3] + 40868*MT2^3*MW2*MZ2^6*CHq3[3, 3] - 
      62724*MT2^2*MW2^2*MZ2^6*CHq3[3, 3] + 73100*MT2*MW2^3*MZ2^6*CHq3[3, 3] + 
      16396*MW2^4*MZ2^6*CHq3[3, 3] - 4660*MT2^3*MZ2^7*CHq3[3, 3] + 
      2580*MT2^2*MW2*MZ2^7*CHq3[3, 3] + 12408*MT2*MW2^2*MZ2^7*CHq3[3, 3] - 
      35624*MW2^3*MZ2^7*CHq3[3, 3] - 4660*MT2*MW2*MZ2^8*CHq3[3, 3] + 
      2580*MW2^2*MZ2^8*CHq3[3, 3] + 6144*MT2^4*MW2^5*MZ2*CHu[1, 1] - 
      6144*MT2^3*MW2^6*MZ2*CHu[1, 1] - 18432*MT2^2*MW2^7*MZ2*CHu[1, 1] + 
      30720*MT2*MW2^8*MZ2*CHu[1, 1] - 12288*MW2^9*MZ2*CHu[1, 1] - 
      12288*MT2^4*MW2^4*MZ2^2*CHu[1, 1] + 24576*MT2^3*MW2^5*MZ2^2*CHu[1, 1] - 
      9216*MT2^2*MW2^6*MZ2^2*CHu[1, 1] + 12288*MT2*MW2^7*MZ2^2*CHu[1, 1] - 
      15360*MW2^8*MZ2^2*CHu[1, 1] + 8448*MT2^4*MW2^3*MZ2^3*CHu[1, 1] - 
      23808*MT2^3*MW2^4*MZ2^3*CHu[1, 1] + 25344*MT2^2*MW2^5*MZ2^3*CHu[1, 1] - 
      37632*MT2*MW2^6*MZ2^3*CHu[1, 1] + 12288*MW2^7*MZ2^3*CHu[1, 1] - 
      2688*MT2^4*MW2^2*MZ2^4*CHu[1, 1] + 10368*MT2^3*MW2^3*MZ2^4*CHu[1, 1] - 
      13824*MT2^2*MW2^4*MZ2^4*CHu[1, 1] + 17280*MT2*MW2^5*MZ2^4*CHu[1, 1] + 
      5760*MW2^6*MZ2^4*CHu[1, 1] - 1536*MT2^4*MW2*MZ2^5*CHu[1, 1] - 
      384*MT2^3*MW2^2*MZ2^5*CHu[1, 1] + 9216*MT2^2*MW2^3*MZ2^5*CHu[1, 1] - 
      11520*MT2*MW2^4*MZ2^5*CHu[1, 1] - 3072*MW2^5*MZ2^5*CHu[1, 1] + 
      1920*MT2^4*MZ2^6*CHu[1, 1] - 5568*MT2^3*MW2*MZ2^6*CHu[1, 1] + 
      8352*MT2^2*MW2^2*MZ2^6*CHu[1, 1] - 14208*MT2*MW2^3*MZ2^6*CHu[1, 1] + 
      11040*MW2^4*MZ2^6*CHu[1, 1] + 960*MT2^3*MZ2^7*CHu[1, 1] - 
      1440*MT2^2*MW2*MZ2^7*CHu[1, 1] + 2112*MT2*MW2^2*MZ2^7*CHu[1, 1] + 
      3072*MW2^3*MZ2^7*CHu[1, 1] + 960*MT2*MW2*MZ2^8*CHu[1, 1] - 
      1440*MW2^2*MZ2^8*CHu[1, 1] + 6144*MT2^4*MW2^5*MZ2*CHu[2, 2] - 
      6144*MT2^3*MW2^6*MZ2*CHu[2, 2] - 18432*MT2^2*MW2^7*MZ2*CHu[2, 2] + 
      30720*MT2*MW2^8*MZ2*CHu[2, 2] - 12288*MW2^9*MZ2*CHu[2, 2] - 
      12288*MT2^4*MW2^4*MZ2^2*CHu[2, 2] + 24576*MT2^3*MW2^5*MZ2^2*CHu[2, 2] - 
      9216*MT2^2*MW2^6*MZ2^2*CHu[2, 2] + 12288*MT2*MW2^7*MZ2^2*CHu[2, 2] - 
      15360*MW2^8*MZ2^2*CHu[2, 2] + 8448*MT2^4*MW2^3*MZ2^3*CHu[2, 2] - 
      23808*MT2^3*MW2^4*MZ2^3*CHu[2, 2] + 25344*MT2^2*MW2^5*MZ2^3*CHu[2, 2] - 
      37632*MT2*MW2^6*MZ2^3*CHu[2, 2] + 12288*MW2^7*MZ2^3*CHu[2, 2] - 
      2688*MT2^4*MW2^2*MZ2^4*CHu[2, 2] + 10368*MT2^3*MW2^3*MZ2^4*CHu[2, 2] - 
      13824*MT2^2*MW2^4*MZ2^4*CHu[2, 2] + 17280*MT2*MW2^5*MZ2^4*CHu[2, 2] + 
      5760*MW2^6*MZ2^4*CHu[2, 2] - 1536*MT2^4*MW2*MZ2^5*CHu[2, 2] - 
      384*MT2^3*MW2^2*MZ2^5*CHu[2, 2] + 9216*MT2^2*MW2^3*MZ2^5*CHu[2, 2] - 
      11520*MT2*MW2^4*MZ2^5*CHu[2, 2] - 3072*MW2^5*MZ2^5*CHu[2, 2] + 
      1920*MT2^4*MZ2^6*CHu[2, 2] - 5568*MT2^3*MW2*MZ2^6*CHu[2, 2] + 
      8352*MT2^2*MW2^2*MZ2^6*CHu[2, 2] - 14208*MT2*MW2^3*MZ2^6*CHu[2, 2] + 
      11040*MW2^4*MZ2^6*CHu[2, 2] + 960*MT2^3*MZ2^7*CHu[2, 2] - 
      1440*MT2^2*MW2*MZ2^7*CHu[2, 2] + 2112*MT2*MW2^2*MZ2^7*CHu[2, 2] + 
      3072*MW2^3*MZ2^7*CHu[2, 2] + 960*MT2*MW2*MZ2^8*CHu[2, 2] - 
      1440*MW2^2*MZ2^8*CHu[2, 2] - 8448*MT2^4*MW2^5*MZ2*CHu[3, 3] + 
      25344*MT2^3*MW2^6*MZ2*CHu[3, 3] - 25344*MT2^2*MW2^7*MZ2*CHu[3, 3] + 
      8448*MT2*MW2^8*MZ2*CHu[3, 3] + 8832*MT2^4*MW2^4*MZ2^2*CHu[3, 3] - 
      30720*MT2^3*MW2^5*MZ2^2*CHu[3, 3] + 26496*MT2^2*MW2^6*MZ2^2*CHu[3, 3] - 
      4608*MT2*MW2^7*MZ2^2*CHu[3, 3] - 7872*MT2^4*MW2^3*MZ2^3*CHu[3, 3] + 
      28032*MT2^3*MW2^4*MZ2^3*CHu[3, 3] - 23616*MT2^2*MW2^5*MZ2^3*CHu[3, 3] - 
      768*MT2*MW2^6*MZ2^3*CHu[3, 3] + 672*MT2^4*MW2^2*MZ2^4*CHu[3, 3] - 
      5952*MT2^3*MW2^3*MZ2^4*CHu[3, 3] + 2016*MT2^2*MW2^4*MZ2^4*CHu[3, 3] + 
      7680*MT2*MW2^5*MZ2^4*CHu[3, 3] + 996*MT2^4*MW2*MZ2^5*CHu[3, 3] - 
      2652*MT2^3*MW2^2*MZ2^5*CHu[3, 3] + 2988*MT2^2*MW2^3*MZ2^5*CHu[3, 3] - 
      5268*MT2*MW2^4*MZ2^5*CHu[3, 3] - 1470*MT2^4*MZ2^6*CHu[3, 3] + 
      4908*MT2^3*MW2*MZ2^6*CHu[3, 3] - 4410*MT2^2*MW2^2*MZ2^6*CHu[3, 3] + 
      1308*MT2*MW2^3*MZ2^6*CHu[3, 3] - 735*MT2^3*MZ2^7*CHu[3, 3] + 
      1233*MT2*MW2^2*MZ2^7*CHu[3, 3] - 735*MT2*MW2*MZ2^8*CHu[3, 3]))/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-1536*MT2^8*MW2^5*MZ2*CHd[1, 1] + 7680*MT2^7*MW2^6*MZ2*CHd[1, 1] - 
      10752*MT2^6*MW2^7*MZ2*CHd[1, 1] - 10752*MT2^5*MW2^8*MZ2*CHd[1, 1] + 
      53760*MT2^4*MW2^9*MZ2*CHd[1, 1] - 75264*MT2^3*MW2^10*MZ2*CHd[1, 1] + 
      53760*MT2^2*MW2^11*MZ2*CHd[1, 1] - 19968*MT2*MW2^12*MZ2*CHd[1, 1] + 
      3072*MW2^13*MZ2*CHd[1, 1] + 768*MT2^8*MW2^4*MZ2^2*CHd[1, 1] + 
      19200*MT2^7*MW2^5*MZ2^2*CHd[1, 1] - 160512*MT2^6*MW2^6*MZ2^2*
       CHd[1, 1] + 505344*MT2^5*MW2^7*MZ2^2*CHd[1, 1] - 
      844800*MT2^4*MW2^8*MZ2^2*CHd[1, 1] + 820992*MT2^3*MW2^9*MZ2^2*
       CHd[1, 1] - 464640*MT2^2*MW2^10*MZ2^2*CHd[1, 1] + 
      141312*MT2*MW2^11*MZ2^2*CHd[1, 1] - 17664*MW2^12*MZ2^2*CHd[1, 1] + 
      192*MT2^8*MW2^3*MZ2^3*CHd[1, 1] - 64320*MT2^7*MW2^4*MZ2^3*CHd[1, 1] + 
      471744*MT2^6*MW2^5*MZ2^3*CHd[1, 1] - 1434048*MT2^5*MW2^6*MZ2^3*
       CHd[1, 1] + 2329536*MT2^4*MW2^7*MZ2^3*CHd[1, 1] - 
      2181312*MT2^3*MW2^8*MZ2^3*CHd[1, 1] + 1176384*MT2^2*MW2^9*MZ2^3*
       CHd[1, 1] - 338496*MT2*MW2^10*MZ2^3*CHd[1, 1] + 
      40320*MW2^11*MZ2^3*CHd[1, 1] - 192*MT2^8*MW2^2*MZ2^4*CHd[1, 1] + 
      83616*MT2^7*MW2^3*MZ2^4*CHd[1, 1] - 643488*MT2^6*MW2^4*MZ2^4*
       CHd[1, 1] + 1988160*MT2^5*MW2^5*MZ2^4*CHd[1, 1] - 
      3175872*MT2^4*MW2^6*MZ2^4*CHd[1, 1] + 2808096*MT2^3*MW2^7*MZ2^4*
       CHd[1, 1] - 1348128*MT2^2*MW2^8*MZ2^4*CHd[1, 1] + 
      309504*MT2*MW2^9*MZ2^4*CHd[1, 1] - 21696*MW2^10*MZ2^4*CHd[1, 1] + 
      528*MT2^8*MW2*MZ2^5*CHd[1, 1] - 69744*MT2^7*MW2^2*MZ2^5*CHd[1, 1] + 
      555312*MT2^6*MW2^3*MZ2^5*CHd[1, 1] - 1733520*MT2^5*MW2^4*MZ2^5*
       CHd[1, 1] + 2678160*MT2^4*MW2^5*MZ2^5*CHd[1, 1] - 
      2136720*MT2^3*MW2^6*MZ2^5*CHd[1, 1] + 796176*MT2^2*MW2^7*MZ2^5*
       CHd[1, 1] - 73968*MT2*MW2^8*MZ2^5*CHd[1, 1] - 
      16224*MW2^9*MZ2^5*CHd[1, 1] + 240*MT2^8*MZ2^6*CHd[1, 1] + 
      32028*MT2^7*MW2*MZ2^6*CHd[1, 1] - 296244*MT2^6*MW2^2*MZ2^6*CHd[1, 1] + 
      961764*MT2^5*MW2^3*MZ2^6*CHd[1, 1] - 1420764*MT2^4*MW2^4*MZ2^6*
       CHd[1, 1] + 936804*MT2^3*MW2^5*MZ2^6*CHd[1, 1] - 
      139212*MT2^2*MW2^6*MZ2^6*CHd[1, 1] - 106116*MT2*MW2^7*MZ2^6*CHd[1, 1] + 
      31500*MW2^8*MZ2^6*CHd[1, 1] - 8460*MT2^7*MZ2^7*CHd[1, 1] + 
      92640*MT2^6*MW2*MZ2^7*CHd[1, 1] - 311508*MT2^5*MW2^2*MZ2^7*CHd[1, 1] + 
      397920*MT2^4*MW2^3*MZ2^7*CHd[1, 1] - 96660*MT2^3*MW2^4*MZ2^7*
       CHd[1, 1] - 194304*MT2^2*MW2^5*MZ2^7*CHd[1, 1] + 
      147540*MT2*MW2^6*MZ2^7*CHd[1, 1] - 27168*MW2^7*MZ2^7*CHd[1, 1] - 
      8700*MT2^6*MZ2^8*CHd[1, 1] + 34560*MT2^5*MW2*MZ2^8*CHd[1, 1] - 
      9240*MT2^4*MW2^2*MZ2^8*CHd[1, 1] - 101556*MT2^3*MW2^3*MZ2^8*CHd[1, 1] + 
      144744*MT2^2*MW2^4*MZ2^8*CHd[1, 1] - 67668*MT2*MW2^5*MZ2^8*CHd[1, 1] + 
      7860*MW2^6*MZ2^8*CHd[1, 1] - 8700*MT2^4*MW2*MZ2^9*CHd[1, 1] + 
      25620*MT2^3*MW2^2*MZ2^9*CHd[1, 1] - 24780*MT2^2*MW2^3*MZ2^9*CHd[1, 1] + 
      7860*MT2*MW2^4*MZ2^9*CHd[1, 1] + 6912*MT2^8*MW2^5*MZ2*CHd[2, 2] - 
      34560*MT2^7*MW2^6*MZ2*CHd[2, 2] + 48384*MT2^6*MW2^7*MZ2*CHd[2, 2] + 
      48384*MT2^5*MW2^8*MZ2*CHd[2, 2] - 241920*MT2^4*MW2^9*MZ2*CHd[2, 2] + 
      338688*MT2^3*MW2^10*MZ2*CHd[2, 2] - 241920*MT2^2*MW2^11*MZ2*CHd[2, 2] + 
      89856*MT2*MW2^12*MZ2*CHd[2, 2] - 13824*MW2^13*MZ2*CHd[2, 2] - 
      8064*MT2^8*MW2^4*MZ2^2*CHd[2, 2] - 202752*MT2^7*MW2^5*MZ2^2*CHd[2, 2] + 
      1665792*MT2^6*MW2^6*MZ2^2*CHd[2, 2] - 5233536*MT2^5*MW2^7*MZ2^2*
       CHd[2, 2] + 8841600*MT2^4*MW2^8*MZ2^2*CHd[2, 2] - 
      8798976*MT2^3*MW2^9*MZ2^2*CHd[2, 2] + 5179392*MT2^2*MW2^10*MZ2^2*
       CHd[2, 2] - 1671552*MT2*MW2^11*MZ2^2*CHd[2, 2] + 
      228096*MW2^12*MZ2^2*CHd[2, 2] - 1440*MT2^8*MW2^3*MZ2^3*CHd[2, 2] + 
      792288*MT2^7*MW2^4*MZ2^3*CHd[2, 2] - 5779872*MT2^6*MW2^5*MZ2^3*
       CHd[2, 2] + 17554464*MT2^5*MW2^6*MZ2^3*CHd[2, 2] - 
      28693152*MT2^4*MW2^7*MZ2^3*CHd[2, 2] + 27217440*MT2^3*MW2^8*MZ2^3*
       CHd[2, 2] - 14937696*MT2^2*MW2^9*MZ2^3*CHd[2, 2] + 
      4368096*MT2*MW2^10*MZ2^3*CHd[2, 2] - 520128*MW2^11*MZ2^3*CHd[2, 2] + 
      4320*MT2^8*MW2^2*MZ2^4*CHd[2, 2] - 1139472*MT2^7*MW2^3*MZ2^4*
       CHd[2, 2] + 8644176*MT2^6*MW2^4*MZ2^4*CHd[2, 2] - 
      26594496*MT2^5*MW2^5*MZ2^4*CHd[2, 2] + 42626880*MT2^4*MW2^6*MZ2^4*
       CHd[2, 2] - 38118672*MT2^3*MW2^7*MZ2^4*CHd[2, 2] + 
      18681552*MT2^2*MW2^8*MZ2^4*CHd[2, 2] - 4455072*MT2*MW2^9*MZ2^4*
       CHd[2, 2] + 350784*MW2^10*MZ2^4*CHd[2, 2] - 792*MT2^8*MW2*MZ2^5*
       CHd[2, 2] + 883368*MT2^7*MW2^2*MZ2^5*CHd[2, 2] - 
      7264872*MT2^6*MW2^3*MZ2^5*CHd[2, 2] + 22883832*MT2^5*MW2^4*MZ2^5*
       CHd[2, 2] - 35517528*MT2^4*MW2^5*MZ2^5*CHd[2, 2] + 
      28456344*MT2^3*MW2^6*MZ2^5*CHd[2, 2] - 10653624*MT2^2*MW2^7*MZ2^5*
       CHd[2, 2] + 989064*MT2*MW2^8*MZ2^5*CHd[2, 2] + 
      224208*MW2^9*MZ2^5*CHd[2, 2] - 936*MT2^8*MZ2^6*CHd[2, 2] - 
      375084*MT2^7*MW2*MZ2^6*CHd[2, 2] + 3524508*MT2^6*MW2^2*MZ2^6*
       CHd[2, 2] - 11477952*MT2^5*MW2^3*MZ2^6*CHd[2, 2] + 
      16605648*MT2^4*MW2^4*MZ2^6*CHd[2, 2] - 10040508*MT2^3*MW2^5*MZ2^6*
       CHd[2, 2] + 303228*MT2^2*MW2^6*MZ2^6*CHd[2, 2] + 
      1966104*MT2*MW2^7*MZ2^6*CHd[2, 2] - 505008*MW2^8*MZ2^6*CHd[2, 2] + 
      76212*MT2^7*MZ2^7*CHd[2, 2] - 915264*MT2^6*MW2*MZ2^7*CHd[2, 2] + 
      3126960*MT2^5*MW2^2*MZ2^7*CHd[2, 2] - 3699360*MT2^4*MW2^3*MZ2^7*
       CHd[2, 2] + 27396*MT2^3*MW2^4*MZ2^7*CHd[2, 2] + 
      2970720*MT2^2*MW2^5*MZ2^7*CHd[2, 2] - 1896408*MT2*MW2^6*MZ2^7*
       CHd[2, 2] + 309744*MW2^7*MZ2^7*CHd[2, 2] + 77148*MT2^6*MZ2^8*
       CHd[2, 2] - 307656*MT2^5*MW2*MZ2^8*CHd[2, 2] + 
      684*MT2^4*MW2^2*MZ2^8*CHd[2, 2] + 1147860*MT2^3*MW2^3*MZ2^8*CHd[2, 2] - 
      1527948*MT2^2*MW2^4*MZ2^8*CHd[2, 2] + 683784*MT2*MW2^5*MZ2^8*
       CHd[2, 2] - 73872*MW2^6*MZ2^8*CHd[2, 2] + 77148*MT2^4*MW2*MZ2^9*
       CHd[2, 2] - 229572*MT2^3*MW2^2*MZ2^9*CHd[2, 2] + 
      226296*MT2^2*MW2^3*MZ2^9*CHd[2, 2] - 73872*MT2*MW2^4*MZ2^9*CHd[2, 2] - 
      1536*MT2^8*MW2^5*MZ2*CHd[3, 3] + 7680*MT2^7*MW2^6*MZ2*CHd[3, 3] - 
      10752*MT2^6*MW2^7*MZ2*CHd[3, 3] - 10752*MT2^5*MW2^8*MZ2*CHd[3, 3] + 
      53760*MT2^4*MW2^9*MZ2*CHd[3, 3] - 75264*MT2^3*MW2^10*MZ2*CHd[3, 3] + 
      53760*MT2^2*MW2^11*MZ2*CHd[3, 3] - 19968*MT2*MW2^12*MZ2*CHd[3, 3] + 
      3072*MW2^13*MZ2*CHd[3, 3] + 768*MT2^8*MW2^4*MZ2^2*CHd[3, 3] + 
      19200*MT2^7*MW2^5*MZ2^2*CHd[3, 3] - 160512*MT2^6*MW2^6*MZ2^2*
       CHd[3, 3] + 505344*MT2^5*MW2^7*MZ2^2*CHd[3, 3] - 
      844800*MT2^4*MW2^8*MZ2^2*CHd[3, 3] + 820992*MT2^3*MW2^9*MZ2^2*
       CHd[3, 3] - 464640*MT2^2*MW2^10*MZ2^2*CHd[3, 3] + 
      141312*MT2*MW2^11*MZ2^2*CHd[3, 3] - 17664*MW2^12*MZ2^2*CHd[3, 3] + 
      192*MT2^8*MW2^3*MZ2^3*CHd[3, 3] - 64320*MT2^7*MW2^4*MZ2^3*CHd[3, 3] + 
      471744*MT2^6*MW2^5*MZ2^3*CHd[3, 3] - 1434048*MT2^5*MW2^6*MZ2^3*
       CHd[3, 3] + 2329536*MT2^4*MW2^7*MZ2^3*CHd[3, 3] - 
      2181312*MT2^3*MW2^8*MZ2^3*CHd[3, 3] + 1176384*MT2^2*MW2^9*MZ2^3*
       CHd[3, 3] - 338496*MT2*MW2^10*MZ2^3*CHd[3, 3] + 
      40320*MW2^11*MZ2^3*CHd[3, 3] - 192*MT2^8*MW2^2*MZ2^4*CHd[3, 3] + 
      83616*MT2^7*MW2^3*MZ2^4*CHd[3, 3] - 643488*MT2^6*MW2^4*MZ2^4*
       CHd[3, 3] + 1988160*MT2^5*MW2^5*MZ2^4*CHd[3, 3] - 
      3175872*MT2^4*MW2^6*MZ2^4*CHd[3, 3] + 2808096*MT2^3*MW2^7*MZ2^4*
       CHd[3, 3] - 1348128*MT2^2*MW2^8*MZ2^4*CHd[3, 3] + 
      309504*MT2*MW2^9*MZ2^4*CHd[3, 3] - 21696*MW2^10*MZ2^4*CHd[3, 3] + 
      528*MT2^8*MW2*MZ2^5*CHd[3, 3] - 69744*MT2^7*MW2^2*MZ2^5*CHd[3, 3] + 
      555312*MT2^6*MW2^3*MZ2^5*CHd[3, 3] - 1733520*MT2^5*MW2^4*MZ2^5*
       CHd[3, 3] + 2678160*MT2^4*MW2^5*MZ2^5*CHd[3, 3] - 
      2136720*MT2^3*MW2^6*MZ2^5*CHd[3, 3] + 796176*MT2^2*MW2^7*MZ2^5*
       CHd[3, 3] - 73968*MT2*MW2^8*MZ2^5*CHd[3, 3] - 
      16224*MW2^9*MZ2^5*CHd[3, 3] + 240*MT2^8*MZ2^6*CHd[3, 3] + 
      32028*MT2^7*MW2*MZ2^6*CHd[3, 3] - 296244*MT2^6*MW2^2*MZ2^6*CHd[3, 3] + 
      961764*MT2^5*MW2^3*MZ2^6*CHd[3, 3] - 1420764*MT2^4*MW2^4*MZ2^6*
       CHd[3, 3] + 936804*MT2^3*MW2^5*MZ2^6*CHd[3, 3] - 
      139212*MT2^2*MW2^6*MZ2^6*CHd[3, 3] - 106116*MT2*MW2^7*MZ2^6*CHd[3, 3] + 
      31500*MW2^8*MZ2^6*CHd[3, 3] - 8460*MT2^7*MZ2^7*CHd[3, 3] + 
      92640*MT2^6*MW2*MZ2^7*CHd[3, 3] - 311508*MT2^5*MW2^2*MZ2^7*CHd[3, 3] + 
      397920*MT2^4*MW2^3*MZ2^7*CHd[3, 3] - 96660*MT2^3*MW2^4*MZ2^7*
       CHd[3, 3] - 194304*MT2^2*MW2^5*MZ2^7*CHd[3, 3] + 
      147540*MT2*MW2^6*MZ2^7*CHd[3, 3] - 27168*MW2^7*MZ2^7*CHd[3, 3] - 
      8700*MT2^6*MZ2^8*CHd[3, 3] + 34560*MT2^5*MW2*MZ2^8*CHd[3, 3] - 
      9240*MT2^4*MW2^2*MZ2^8*CHd[3, 3] - 101556*MT2^3*MW2^3*MZ2^8*CHd[3, 3] + 
      144744*MT2^2*MW2^4*MZ2^8*CHd[3, 3] - 67668*MT2*MW2^5*MZ2^8*CHd[3, 3] + 
      7860*MW2^6*MZ2^8*CHd[3, 3] - 8700*MT2^4*MW2*MZ2^9*CHd[3, 3] + 
      25620*MT2^3*MW2^2*MZ2^9*CHd[3, 3] - 24780*MT2^2*MW2^3*MZ2^9*CHd[3, 3] + 
      7860*MT2*MW2^4*MZ2^9*CHd[3, 3] + (2*MW2 - MZ2)*
       (-24*MT2^8*MZ2*(-304*MW2^4 + 112*MW2^3*MZ2 - 78*MW2^2*MZ2^2 + 
          37*MW2*MZ2^3 + 71*MZ2^4) + 12*MT2^7*MZ2*(-3040*MW2^5 - 
          2192*MW2^4*MZ2 + 2244*MW2^3*MZ2^2 + 2260*MW2^2*MZ2^3 - 
          3025*MW2*MZ2^4 + 1404*MZ2^5) + 2*MT2^6*(8448*MW2^7 + 
          18112*MW2^6*MZ2 + 149856*MW2^5*MZ2^2 - 150312*MW2^4*MZ2^3 - 
          58676*MW2^3*MZ2^4 + 161058*MW2^2*MZ2^5 - 83577*MW2*MZ2^6 + 
          9766*MZ2^7) + 2*MW2^5*(8448*MW2^8 + 19072*MW2^7*MZ2 + 
          6784*MW2^6*MZ2^2 + 816*MW2^5*MZ2^3 - 8636*MW2^4*MZ2^4 + 
          10024*MW2^3*MZ2^5 + 21345*MW2^2*MZ2^6 - 1481*MW2*MZ2^7 + 
          490*MZ2^8) + MT2^5*(-101376*MW2^8 + 97920*MW2^7*MZ2 - 
          955648*MW2^6*MZ2^2 + 935472*MW2^5*MZ2^3 + 314520*MW2^4*MZ2^4 - 
          1034908*MW2^3*MZ2^5 + 536748*MW2^2*MZ2^6 - 71943*MW2*MZ2^7 + 
          980*MZ2^8) + MT2^4*MW2*(253440*MW2^8 - 241536*MW2^7*MZ2 + 
          1405696*MW2^6*MZ2^2 - 1231344*MW2^5*MZ2^3 - 733536*MW2^4*MZ2^4 + 
          1785184*MW2^3*MZ2^5 - 748494*MW2^2*MZ2^6 + 25194*MW2*MZ2^7 + 
          16837*MZ2^8) + MT2^2*MW2^2*(253440*MW2^9 + 96384*MW2^8*MZ2 + 
          382912*MW2^7*MZ2^2 - 56432*MW2^6*MZ2^3 - 798984*MW2^5*MZ2^4 + 
          991828*MW2^4*MZ2^5 + 71110*MW2^3*MZ2^6 - 212988*MW2^2*MZ2^7 + 
          44767*MW2*MZ2^8 - 3185*MZ2^9) - MT2*MW2^3*(101376*MW2^9 + 
          128640*MW2^8*MZ2 + 74368*MW2^7*MZ2^2 + 53872*MW2^6*MZ2^3 - 
          247512*MW2^5*MZ2^4 + 262852*MW2^4*MZ2^5 + 158248*MW2^3*MZ2^6 - 
          82665*MW2^2*MZ2^7 + 13987*MW2*MZ2^8 - 980*MZ2^9) + 
        MT2^3*MW2*(-337920*MW2^9 + 130688*MW2^8*MZ2 - 1042880*MW2^7*MZ2^2 + 
          667920*MW2^6*MZ2^3 + 1083488*MW2^5*MZ2^4 - 1786868*MW2^4*MZ2^5 + 
          403236*MW2^3*MZ2^6 + 161834*MW2^2*MZ2^7 - 50549*MW2*MZ2^8 + 
          1470*MZ2^9))*CHe[Leff, Leff] + 
      2*MZ2*(-24*MT2^8*MZ2*(-304*MW2^4 + 112*MW2^3*MZ2 - 78*MW2^2*MZ2^2 + 
          37*MW2*MZ2^3 + 71*MZ2^4) + 12*MT2^7*MZ2*(-3040*MW2^5 - 
          2192*MW2^4*MZ2 + 2244*MW2^3*MZ2^2 + 2260*MW2^2*MZ2^3 - 
          3025*MW2*MZ2^4 + 1404*MZ2^5) + 2*MT2^6*(8448*MW2^7 + 
          18112*MW2^6*MZ2 + 149856*MW2^5*MZ2^2 - 150312*MW2^4*MZ2^3 - 
          58676*MW2^3*MZ2^4 + 161058*MW2^2*MZ2^5 - 83577*MW2*MZ2^6 + 
          9766*MZ2^7) + 2*MW2^5*(8448*MW2^8 + 19072*MW2^7*MZ2 + 
          6784*MW2^6*MZ2^2 + 816*MW2^5*MZ2^3 - 8636*MW2^4*MZ2^4 + 
          10024*MW2^3*MZ2^5 + 21345*MW2^2*MZ2^6 - 1481*MW2*MZ2^7 + 
          490*MZ2^8) + MT2^5*(-101376*MW2^8 + 97920*MW2^7*MZ2 - 
          955648*MW2^6*MZ2^2 + 935472*MW2^5*MZ2^3 + 314520*MW2^4*MZ2^4 - 
          1034908*MW2^3*MZ2^5 + 536748*MW2^2*MZ2^6 - 71943*MW2*MZ2^7 + 
          980*MZ2^8) + MT2^4*MW2*(253440*MW2^8 - 241536*MW2^7*MZ2 + 
          1405696*MW2^6*MZ2^2 - 1231344*MW2^5*MZ2^3 - 733536*MW2^4*MZ2^4 + 
          1785184*MW2^3*MZ2^5 - 748494*MW2^2*MZ2^6 + 25194*MW2*MZ2^7 + 
          16837*MZ2^8) + MT2^2*MW2^2*(253440*MW2^9 + 96384*MW2^8*MZ2 + 
          382912*MW2^7*MZ2^2 - 56432*MW2^6*MZ2^3 - 798984*MW2^5*MZ2^4 + 
          991828*MW2^4*MZ2^5 + 71110*MW2^3*MZ2^6 - 212988*MW2^2*MZ2^7 + 
          44767*MW2*MZ2^8 - 3185*MZ2^9) - MT2*MW2^3*(101376*MW2^9 + 
          128640*MW2^8*MZ2 + 74368*MW2^7*MZ2^2 + 53872*MW2^6*MZ2^3 - 
          247512*MW2^5*MZ2^4 + 262852*MW2^4*MZ2^5 + 158248*MW2^3*MZ2^6 - 
          82665*MW2^2*MZ2^7 + 13987*MW2*MZ2^8 - 980*MZ2^9) + 
        MT2^3*MW2*(-337920*MW2^9 + 130688*MW2^8*MZ2 - 1042880*MW2^7*MZ2^2 + 
          667920*MW2^6*MZ2^3 + 1083488*MW2^5*MZ2^4 - 1786868*MW2^4*MZ2^5 + 
          403236*MW2^3*MZ2^6 + 161834*MW2^2*MZ2^7 - 50549*MW2*MZ2^8 + 
          1470*MZ2^9))*SW2*CHl1[Leff, Leff] - 5632*MT2^8*MW2^6*CHl3[1, 1] + 
      28160*MT2^7*MW2^7*CHl3[1, 1] - 39424*MT2^6*MW2^8*CHl3[1, 1] - 
      39424*MT2^5*MW2^9*CHl3[1, 1] + 197120*MT2^4*MW2^10*CHl3[1, 1] - 
      275968*MT2^3*MW2^11*CHl3[1, 1] + 197120*MT2^2*MW2^12*CHl3[1, 1] - 
      73216*MT2*MW2^13*CHl3[1, 1] + 11264*MW2^14*CHl3[1, 1] + 
      3072*MT2^8*MW2^5*MZ2*CHl3[1, 1] - 23808*MT2^7*MW2^6*MZ2*CHl3[1, 1] + 
      63744*MT2^6*MW2^7*MZ2*CHl3[1, 1] - 96768*MT2^5*MW2^8*MZ2*CHl3[1, 1] + 
      145920*MT2^4*MW2^9*MZ2*CHl3[1, 1] - 229632*MT2^3*MW2^10*MZ2*
       CHl3[1, 1] + 238848*MT2^2*MW2^11*MZ2*CHl3[1, 1] - 
      129024*MT2*MW2^12*MZ2*CHl3[1, 1] + 27648*MW2^13*MZ2*CHl3[1, 1] - 
      2304*MT2^8*MW2^4*MZ2^2*CHl3[1, 1] + 16128*MT2^7*MW2^5*MZ2^2*
       CHl3[1, 1] - 41984*MT2^6*MW2^6*MZ2^2*CHl3[1, 1] + 
      65280*MT2^5*MW2^7*MZ2^2*CHl3[1, 1] - 108288*MT2^4*MW2^8*MZ2^2*
       CHl3[1, 1] + 150784*MT2^3*MW2^9*MZ2^2*CHl3[1, 1] - 
      99840*MT2^2*MW2^10*MZ2^2*CHl3[1, 1] + 11520*MT2*MW2^11*MZ2^2*
       CHl3[1, 1] + 8704*MW2^12*MZ2^2*CHl3[1, 1] - 2176*MT2^8*MW2^3*MZ2^3*
       CHl3[1, 1] + 7424*MT2^7*MW2^4*MZ2^3*CHl3[1, 1] + 
      3584*MT2^6*MW2^5*MZ2^3*CHl3[1, 1] - 72832*MT2^5*MW2^6*MZ2^3*
       CHl3[1, 1] + 204672*MT2^4*MW2^7*MZ2^3*CHl3[1, 1] - 
      273152*MT2^3*MW2^8*MZ2^3*CHl3[1, 1] + 173824*MT2^2*MW2^9*MZ2^3*
       CHl3[1, 1] - 47232*MT2*MW2^10*MZ2^3*CHl3[1, 1] + 
      5888*MW2^11*MZ2^3*CHl3[1, 1] + 888*MT2^8*MW2^2*MZ2^4*CHl3[1, 1] - 
      7704*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] + 21384*MT2^6*MW2^4*MZ2^4*
       CHl3[1, 1] - 32568*MT2^5*MW2^5*MZ2^4*CHl3[1, 1] + 
      47640*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] - 91080*MT2^3*MW2^7*MZ2^4*
       CHl3[1, 1] + 127704*MT2^2*MW2^8*MZ2^4*CHl3[1, 1] - 
      86760*MT2*MW2^9*MZ2^4*CHl3[1, 1] + 20496*MW2^10*MZ2^4*CHl3[1, 1] - 
      648*MT2^8*MW2*MZ2^5*CHl3[1, 1] + 4572*MT2^7*MW2^2*MZ2^5*CHl3[1, 1] - 
      12284*MT2^6*MW2^3*MZ2^5*CHl3[1, 1] + 20640*MT2^5*MW2^4*MZ2^5*
       CHl3[1, 1] - 38016*MT2^4*MW2^5*MZ2^5*CHl3[1, 1] + 
      58012*MT2^3*MW2^6*MZ2^5*CHl3[1, 1] - 44796*MT2^2*MW2^7*MZ2^5*
       CHl3[1, 1] + 7848*MT2*MW2^8*MZ2^5*CHl3[1, 1] + 
      4672*MW2^9*MZ2^5*CHl3[1, 1] - 490*MT2^8*MZ2^6*CHl3[1, 1] + 
      1478*MT2^7*MW2*MZ2^6*CHl3[1, 1] + 1874*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] - 
      19702*MT2^5*MW2^3*MZ2^6*CHl3[1, 1] + 53214*MT2^4*MW2^4*MZ2^6*
       CHl3[1, 1] - 69014*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] + 
      40438*MT2^2*MW2^6*MZ2^6*CHl3[1, 1] - 9114*MT2*MW2^7*MZ2^6*CHl3[1, 1] + 
      1316*MW2^8*MZ2^6*CHl3[1, 1] - 735*MT2^7*MZ2^7*CHl3[1, 1] + 
      3351*MT2^6*MW2*MZ2^7*CHl3[1, 1] - 8346*MT2^5*MW2^2*MZ2^7*CHl3[1, 1] + 
      16662*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] - 29703*MT2^3*MW2^4*MZ2^7*
       CHl3[1, 1] + 37323*MT2^2*MW2^5*MZ2^7*CHl3[1, 1] - 
      24084*MT2*MW2^6*MZ2^7*CHl3[1, 1] + 5532*MW2^7*MZ2^7*CHl3[1, 1] - 
      245*MT2^6*MZ2^8*CHl3[1, 1] + 1470*MT2^5*MW2*MZ2^8*CHl3[1, 1] - 
      4734*MT2^4*MW2^2*MZ2^8*CHl3[1, 1] + 7168*MT2^3*MW2^3*MZ2^8*CHl3[1, 1] - 
      3801*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] - 1818*MT2*MW2^5*MZ2^8*CHl3[1, 1] + 
      1960*MW2^6*MZ2^8*CHl3[1, 1] - 245*MT2^4*MW2*MZ2^9*CHl3[1, 1] + 
      1715*MT2^3*MW2^2*MZ2^9*CHl3[1, 1] - 3430*MT2^2*MW2^3*MZ2^9*CHl3[1, 1] + 
      1960*MT2*MW2^4*MZ2^9*CHl3[1, 1] - 5632*MT2^8*MW2^6*CHl3[2, 2] + 
      28160*MT2^7*MW2^7*CHl3[2, 2] - 39424*MT2^6*MW2^8*CHl3[2, 2] - 
      39424*MT2^5*MW2^9*CHl3[2, 2] + 197120*MT2^4*MW2^10*CHl3[2, 2] - 
      275968*MT2^3*MW2^11*CHl3[2, 2] + 197120*MT2^2*MW2^12*CHl3[2, 2] - 
      73216*MT2*MW2^13*CHl3[2, 2] + 11264*MW2^14*CHl3[2, 2] + 
      3072*MT2^8*MW2^5*MZ2*CHl3[2, 2] - 23808*MT2^7*MW2^6*MZ2*CHl3[2, 2] + 
      63744*MT2^6*MW2^7*MZ2*CHl3[2, 2] - 96768*MT2^5*MW2^8*MZ2*CHl3[2, 2] + 
      145920*MT2^4*MW2^9*MZ2*CHl3[2, 2] - 229632*MT2^3*MW2^10*MZ2*
       CHl3[2, 2] + 238848*MT2^2*MW2^11*MZ2*CHl3[2, 2] - 
      129024*MT2*MW2^12*MZ2*CHl3[2, 2] + 27648*MW2^13*MZ2*CHl3[2, 2] - 
      2304*MT2^8*MW2^4*MZ2^2*CHl3[2, 2] + 16128*MT2^7*MW2^5*MZ2^2*
       CHl3[2, 2] - 41984*MT2^6*MW2^6*MZ2^2*CHl3[2, 2] + 
      65280*MT2^5*MW2^7*MZ2^2*CHl3[2, 2] - 108288*MT2^4*MW2^8*MZ2^2*
       CHl3[2, 2] + 150784*MT2^3*MW2^9*MZ2^2*CHl3[2, 2] - 
      99840*MT2^2*MW2^10*MZ2^2*CHl3[2, 2] + 11520*MT2*MW2^11*MZ2^2*
       CHl3[2, 2] + 8704*MW2^12*MZ2^2*CHl3[2, 2] - 2176*MT2^8*MW2^3*MZ2^3*
       CHl3[2, 2] + 7424*MT2^7*MW2^4*MZ2^3*CHl3[2, 2] + 
      3584*MT2^6*MW2^5*MZ2^3*CHl3[2, 2] - 72832*MT2^5*MW2^6*MZ2^3*
       CHl3[2, 2] + 204672*MT2^4*MW2^7*MZ2^3*CHl3[2, 2] - 
      273152*MT2^3*MW2^8*MZ2^3*CHl3[2, 2] + 173824*MT2^2*MW2^9*MZ2^3*
       CHl3[2, 2] - 47232*MT2*MW2^10*MZ2^3*CHl3[2, 2] + 
      5888*MW2^11*MZ2^3*CHl3[2, 2] + 888*MT2^8*MW2^2*MZ2^4*CHl3[2, 2] - 
      7704*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] + 21384*MT2^6*MW2^4*MZ2^4*
       CHl3[2, 2] - 32568*MT2^5*MW2^5*MZ2^4*CHl3[2, 2] + 
      47640*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] - 91080*MT2^3*MW2^7*MZ2^4*
       CHl3[2, 2] + 127704*MT2^2*MW2^8*MZ2^4*CHl3[2, 2] - 
      86760*MT2*MW2^9*MZ2^4*CHl3[2, 2] + 20496*MW2^10*MZ2^4*CHl3[2, 2] - 
      648*MT2^8*MW2*MZ2^5*CHl3[2, 2] + 4572*MT2^7*MW2^2*MZ2^5*CHl3[2, 2] - 
      12284*MT2^6*MW2^3*MZ2^5*CHl3[2, 2] + 20640*MT2^5*MW2^4*MZ2^5*
       CHl3[2, 2] - 38016*MT2^4*MW2^5*MZ2^5*CHl3[2, 2] + 
      58012*MT2^3*MW2^6*MZ2^5*CHl3[2, 2] - 44796*MT2^2*MW2^7*MZ2^5*
       CHl3[2, 2] + 7848*MT2*MW2^8*MZ2^5*CHl3[2, 2] + 
      4672*MW2^9*MZ2^5*CHl3[2, 2] - 490*MT2^8*MZ2^6*CHl3[2, 2] + 
      1478*MT2^7*MW2*MZ2^6*CHl3[2, 2] + 1874*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] - 
      19702*MT2^5*MW2^3*MZ2^6*CHl3[2, 2] + 53214*MT2^4*MW2^4*MZ2^6*
       CHl3[2, 2] - 69014*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] + 
      40438*MT2^2*MW2^6*MZ2^6*CHl3[2, 2] - 9114*MT2*MW2^7*MZ2^6*CHl3[2, 2] + 
      1316*MW2^8*MZ2^6*CHl3[2, 2] - 735*MT2^7*MZ2^7*CHl3[2, 2] + 
      3351*MT2^6*MW2*MZ2^7*CHl3[2, 2] - 8346*MT2^5*MW2^2*MZ2^7*CHl3[2, 2] + 
      16662*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] - 29703*MT2^3*MW2^4*MZ2^7*
       CHl3[2, 2] + 37323*MT2^2*MW2^5*MZ2^7*CHl3[2, 2] - 
      24084*MT2*MW2^6*MZ2^7*CHl3[2, 2] + 5532*MW2^7*MZ2^7*CHl3[2, 2] - 
      245*MT2^6*MZ2^8*CHl3[2, 2] + 1470*MT2^5*MW2*MZ2^8*CHl3[2, 2] - 
      4734*MT2^4*MW2^2*MZ2^8*CHl3[2, 2] + 7168*MT2^3*MW2^3*MZ2^8*CHl3[2, 2] - 
      3801*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] - 1818*MT2*MW2^5*MZ2^8*CHl3[2, 2] + 
      1960*MW2^6*MZ2^8*CHl3[2, 2] - 245*MT2^4*MW2*MZ2^9*CHl3[2, 2] + 
      1715*MT2^3*MW2^2*MZ2^9*CHl3[2, 2] - 3430*MT2^2*MW2^3*MZ2^9*CHl3[2, 2] + 
      1960*MT2*MW2^4*MZ2^9*CHl3[2, 2] - 33792*MT2^6*MW2^8*CHl3[Leff, Leff] + 
      202752*MT2^5*MW2^9*CHl3[Leff, Leff] - 506880*MT2^4*MW2^10*
       CHl3[Leff, Leff] + 675840*MT2^3*MW2^11*CHl3[Leff, Leff] - 
      506880*MT2^2*MW2^12*CHl3[Leff, Leff] + 202752*MT2*MW2^13*
       CHl3[Leff, Leff] - 33792*MW2^14*CHl3[Leff, Leff] - 
      14592*MT2^8*MW2^5*MZ2*CHl3[Leff, Leff] + 72960*MT2^7*MW2^6*MZ2*
       CHl3[Leff, Leff] - 38656*MT2^6*MW2^7*MZ2*CHl3[Leff, Leff] - 
      398592*MT2^5*MW2^8*MZ2*CHl3[Leff, Leff] + 989952*MT2^4*MW2^9*MZ2*
       CHl3[Leff, Leff] - 937216*MT2^3*MW2^10*MZ2*CHl3[Leff, Leff] + 
      314112*MT2^2*MW2^11*MZ2*CHl3[Leff, Leff] + 54528*MT2*MW2^12*MZ2*
       CHl3[Leff, Leff] - 42496*MW2^13*MZ2*CHl3[Leff, Leff] + 
      19968*MT2^8*MW2^4*MZ2^2*CHl3[Leff, Leff] - 20352*MT2^7*MW2^5*MZ2^2*
       CHl3[Leff, Leff] - 526976*MT2^6*MW2^6*MZ2^2*CHl3[Leff, Leff] + 
      2107136*MT2^5*MW2^7*MZ2^2*CHl3[Leff, Leff] - 3294464*MT2^4*MW2^8*MZ2^2*
       CHl3[Leff, Leff] + 2347136*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      573056*MT2^2*MW2^10*MZ2^2*CHl3[Leff, Leff] - 108544*MT2*MW2^11*MZ2^2*
       CHl3[Leff, Leff] + 49152*MW2^12*MZ2^2*CHl3[Leff, Leff] - 
      9120*MT2^8*MW2^3*MZ2^3*CHl3[Leff, Leff] - 106464*MT2^7*MW2^4*MZ2^3*
       CHl3[Leff, Leff] + 1200672*MT2^6*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      3782240*MT2^5*MW2^6*MZ2^3*CHl3[Leff, Leff] + 5274080*MT2^4*MW2^7*MZ2^3*
       CHl3[Leff, Leff] - 3421600*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
      878688*MT2^2*MW2^9*MZ2^3*CHl3[Leff, Leff] - 40992*MT2*MW2^10*MZ2^3*
       CHl3[Leff, Leff] + 23872*MW2^11*MZ2^3*CHl3[Leff, Leff] + 
      5520*MT2^8*MW2^2*MZ2^4*CHl3[Leff, Leff] - 384*MT2^7*MW2^3*MZ2^4*
       CHl3[Leff, Leff] - 366544*MT2^6*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      1241904*MT2^5*MW2^5*MZ2^4*CHl3[Leff, Leff] - 995616*MT2^4*MW2^6*MZ2^4*
       CHl3[Leff, Leff] - 831136*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      1485104*MT2^2*MW2^8*MZ2^4*CHl3[Leff, Leff] - 602768*MT2*MW2^9*MZ2^4*
       CHl3[Leff, Leff] + 37808*MW2^10*MZ2^4*CHl3[Leff, Leff] + 
      1632*MT2^8*MW2*MZ2^5*CHl3[Leff, Leff] + 126840*MT2^7*MW2^2*MZ2^5*
       CHl3[Leff, Leff] - 878936*MT2^6*MW2^3*MZ2^5*CHl3[Leff, Leff] + 
      2698856*MT2^5*MW2^4*MZ2^5*CHl3[Leff, Leff] - 5037440*MT2^4*MW2^5*MZ2^5*
       CHl3[Leff, Leff] + 5740712*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      3581624*MT2^2*MW2^7*MZ2^5*CHl3[Leff, Leff] + 1020728*MT2*MW2^8*MZ2^5*
       CHl3[Leff, Leff] - 74640*MW2^9*MZ2^5*CHl3[Leff, Leff] - 
      3408*MT2^8*MZ2^6*CHl3[Leff, Leff] - 106296*MT2^7*MW2*MZ2^6*
       CHl3[Leff, Leff] + 978540*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      3143312*MT2^5*MW2^3*MZ2^6*CHl3[Leff, Leff] + 5067356*MT2^4*MW2^4*MZ2^6*
       CHl3[Leff, Leff] - 4380208*MT2^3*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      1841436*MT2^2*MW2^6*MZ2^6*CHl3[Leff, Leff] - 209208*MT2*MW2^7*MZ2^6*
       CHl3[Leff, Leff] - 45284*MW2^8*MZ2^6*CHl3[Leff, Leff] + 
      33696*MT2^7*MZ2^7*CHl3[Leff, Leff] - 373372*MT2^6*MW2*MZ2^7*
       CHl3[Leff, Leff] + 1217382*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
      1547376*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] + 482804*MT2^3*MW2^4*MZ2^7*
       CHl3[Leff, Leff] + 568196*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
      481826*MT2*MW2^6*MZ2^7*CHl3[Leff, Leff] + 91304*MW2^7*MZ2^7*
       CHl3[Leff, Leff] + 39064*MT2^6*MZ2^8*CHl3[Leff, Leff] - 
      145846*MT2^5*MW2*MZ2^8*CHl3[Leff, Leff] + 16714*MT2^4*MW2^2*MZ2^8*
       CHl3[Leff, Leff] + 424766*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
      515510*MT2^2*MW2^4*MZ2^8*CHl3[Leff, Leff] + 193304*MT2*MW2^5*MZ2^8*
       CHl3[Leff, Leff] - 7884*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
      1960*MT2^5*MZ2^9*CHl3[Leff, Leff] + 33674*MT2^4*MW2*MZ2^9*
       CHl3[Leff, Leff] - 104038*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      95904*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] - 29934*MT2*MW2^4*MZ2^9*
       CHl3[Leff, Leff] + 1960*MW2^5*MZ2^9*CHl3[Leff, Leff] + 
      2940*MT2^3*MW2*MZ2^10*CHl3[Leff, Leff] - 6370*MT2^2*MW2^2*MZ2^10*
       CHl3[Leff, Leff] + 1960*MT2*MW2^3*MZ2^10*CHl3[Leff, Leff] + 
      1536*MT2^8*MW2^5*MZ2*CHq1[1, 1] - 7680*MT2^7*MW2^6*MZ2*CHq1[1, 1] + 
      10752*MT2^6*MW2^7*MZ2*CHq1[1, 1] + 10752*MT2^5*MW2^8*MZ2*CHq1[1, 1] - 
      53760*MT2^4*MW2^9*MZ2*CHq1[1, 1] + 75264*MT2^3*MW2^10*MZ2*CHq1[1, 1] - 
      53760*MT2^2*MW2^11*MZ2*CHq1[1, 1] + 19968*MT2*MW2^12*MZ2*CHq1[1, 1] - 
      3072*MW2^13*MZ2*CHq1[1, 1] - 768*MT2^8*MW2^4*MZ2^2*CHq1[1, 1] - 
      19200*MT2^7*MW2^5*MZ2^2*CHq1[1, 1] + 160512*MT2^6*MW2^6*MZ2^2*
       CHq1[1, 1] - 505344*MT2^5*MW2^7*MZ2^2*CHq1[1, 1] + 
      844800*MT2^4*MW2^8*MZ2^2*CHq1[1, 1] - 820992*MT2^3*MW2^9*MZ2^2*
       CHq1[1, 1] + 464640*MT2^2*MW2^10*MZ2^2*CHq1[1, 1] - 
      141312*MT2*MW2^11*MZ2^2*CHq1[1, 1] + 17664*MW2^12*MZ2^2*CHq1[1, 1] - 
      192*MT2^8*MW2^3*MZ2^3*CHq1[1, 1] + 64320*MT2^7*MW2^4*MZ2^3*CHq1[1, 1] - 
      471744*MT2^6*MW2^5*MZ2^3*CHq1[1, 1] + 1434048*MT2^5*MW2^6*MZ2^3*
       CHq1[1, 1] - 2329536*MT2^4*MW2^7*MZ2^3*CHq1[1, 1] + 
      2181312*MT2^3*MW2^8*MZ2^3*CHq1[1, 1] - 1176384*MT2^2*MW2^9*MZ2^3*
       CHq1[1, 1] + 338496*MT2*MW2^10*MZ2^3*CHq1[1, 1] - 
      40320*MW2^11*MZ2^3*CHq1[1, 1] + 192*MT2^8*MW2^2*MZ2^4*CHq1[1, 1] - 
      83616*MT2^7*MW2^3*MZ2^4*CHq1[1, 1] + 643488*MT2^6*MW2^4*MZ2^4*
       CHq1[1, 1] - 1988160*MT2^5*MW2^5*MZ2^4*CHq1[1, 1] + 
      3175872*MT2^4*MW2^6*MZ2^4*CHq1[1, 1] - 2808096*MT2^3*MW2^7*MZ2^4*
       CHq1[1, 1] + 1348128*MT2^2*MW2^8*MZ2^4*CHq1[1, 1] - 
      309504*MT2*MW2^9*MZ2^4*CHq1[1, 1] + 21696*MW2^10*MZ2^4*CHq1[1, 1] - 
      528*MT2^8*MW2*MZ2^5*CHq1[1, 1] + 69744*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] - 
      555312*MT2^6*MW2^3*MZ2^5*CHq1[1, 1] + 1733520*MT2^5*MW2^4*MZ2^5*
       CHq1[1, 1] - 2678160*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] + 
      2136720*MT2^3*MW2^6*MZ2^5*CHq1[1, 1] - 796176*MT2^2*MW2^7*MZ2^5*
       CHq1[1, 1] + 73968*MT2*MW2^8*MZ2^5*CHq1[1, 1] + 
      16224*MW2^9*MZ2^5*CHq1[1, 1] - 240*MT2^8*MZ2^6*CHq1[1, 1] - 
      32028*MT2^7*MW2*MZ2^6*CHq1[1, 1] + 296244*MT2^6*MW2^2*MZ2^6*
       CHq1[1, 1] - 961764*MT2^5*MW2^3*MZ2^6*CHq1[1, 1] + 
      1420764*MT2^4*MW2^4*MZ2^6*CHq1[1, 1] - 936804*MT2^3*MW2^5*MZ2^6*
       CHq1[1, 1] + 139212*MT2^2*MW2^6*MZ2^6*CHq1[1, 1] + 
      106116*MT2*MW2^7*MZ2^6*CHq1[1, 1] - 31500*MW2^8*MZ2^6*CHq1[1, 1] + 
      8460*MT2^7*MZ2^7*CHq1[1, 1] - 92640*MT2^6*MW2*MZ2^7*CHq1[1, 1] + 
      311508*MT2^5*MW2^2*MZ2^7*CHq1[1, 1] - 397920*MT2^4*MW2^3*MZ2^7*
       CHq1[1, 1] + 96660*MT2^3*MW2^4*MZ2^7*CHq1[1, 1] + 
      194304*MT2^2*MW2^5*MZ2^7*CHq1[1, 1] - 147540*MT2*MW2^6*MZ2^7*
       CHq1[1, 1] + 27168*MW2^7*MZ2^7*CHq1[1, 1] + 8700*MT2^6*MZ2^8*
       CHq1[1, 1] - 34560*MT2^5*MW2*MZ2^8*CHq1[1, 1] + 
      9240*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] + 101556*MT2^3*MW2^3*MZ2^8*
       CHq1[1, 1] - 144744*MT2^2*MW2^4*MZ2^8*CHq1[1, 1] + 
      67668*MT2*MW2^5*MZ2^8*CHq1[1, 1] - 7860*MW2^6*MZ2^8*CHq1[1, 1] + 
      8700*MT2^4*MW2*MZ2^9*CHq1[1, 1] - 25620*MT2^3*MW2^2*MZ2^9*CHq1[1, 1] + 
      24780*MT2^2*MW2^3*MZ2^9*CHq1[1, 1] - 7860*MT2*MW2^4*MZ2^9*CHq1[1, 1] + 
      9984*MT2^8*MW2^5*MZ2*CHq1[2, 2] - 49920*MT2^7*MW2^6*MZ2*CHq1[2, 2] + 
      69888*MT2^6*MW2^7*MZ2*CHq1[2, 2] + 69888*MT2^5*MW2^8*MZ2*CHq1[2, 2] - 
      349440*MT2^4*MW2^9*MZ2*CHq1[2, 2] + 489216*MT2^3*MW2^10*MZ2*
       CHq1[2, 2] - 349440*MT2^2*MW2^11*MZ2*CHq1[2, 2] + 
      129792*MT2*MW2^12*MZ2*CHq1[2, 2] - 19968*MW2^13*MZ2*CHq1[2, 2] + 
      3072*MT2^8*MW2^4*MZ2^2*CHq1[2, 2] - 304512*MT2^7*MW2^5*MZ2^2*
       CHq1[2, 2] + 2075520*MT2^6*MW2^6*MZ2^2*CHq1[2, 2] - 
      6155520*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] + 10087680*MT2^4*MW2^8*MZ2^2*
       CHq1[2, 2] - 9820032*MT2^3*MW2^9*MZ2^2*CHq1[2, 2] + 
      5665152*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] - 1789440*MT2*MW2^11*MZ2^2*
       CHq1[2, 2] + 238080*MW2^12*MZ2^2*CHq1[2, 2] - 
      2400*MT2^8*MW2^3*MZ2^3*CHq1[2, 2] + 524640*MT2^7*MW2^4*MZ2^3*
       CHq1[2, 2] - 3895200*MT2^6*MW2^5*MZ2^3*CHq1[2, 2] + 
      11902944*MT2^5*MW2^6*MZ2^3*CHq1[2, 2] - 19266144*MT2^4*MW2^7*MZ2^3*
       CHq1[2, 2] + 17771040*MT2^3*MW2^8*MZ2^3*CHq1[2, 2] - 
      9267936*MT2^2*MW2^9*MZ2^3*CHq1[2, 2] + 2490528*MT2*MW2^10*MZ2^3*
       CHq1[2, 2] - 257472*MW2^11*MZ2^3*CHq1[2, 2] + 
      1680*MT2^8*MW2^2*MZ2^4*CHq1[2, 2] - 418080*MT2^7*MW2^3*MZ2^4*
       CHq1[2, 2] + 3381888*MT2^6*MW2^4*MZ2^4*CHq1[2, 2] - 
      10607664*MT2^5*MW2^5*MZ2^4*CHq1[2, 2] + 16530672*MT2^4*MW2^6*MZ2^4*
       CHq1[2, 2] - 13445760*MT2^3*MW2^7*MZ2^4*CHq1[2, 2] + 
      5229216*MT2^2*MW2^8*MZ2^4*CHq1[2, 2] - 568752*MT2*MW2^9*MZ2^4*
       CHq1[2, 2] - 103200*MW2^10*MZ2^4*CHq1[2, 2] + 
      1896*MT2^8*MW2*MZ2^5*CHq1[2, 2] + 76848*MT2^7*MW2^2*MZ2^5*CHq1[2, 2] - 
      993264*MT2^6*MW2^3*MZ2^5*CHq1[2, 2] + 3440040*MT2^5*MW2^4*MZ2^5*
       CHq1[2, 2] - 4617672*MT2^4*MW2^5*MZ2^5*CHq1[2, 2] + 
      1628736*MT2^3*MW2^6*MZ2^5*CHq1[2, 2] + 1649952*MT2^2*MW2^7*MZ2^5*
       CHq1[2, 2] - 1504536*MT2*MW2^8*MZ2^5*CHq1[2, 2] + 
      318000*MW2^9*MZ2^5*CHq1[2, 2] + 348*MT2^8*MZ2^6*CHq1[2, 2] + 
      44520*MT2^7*MW2*MZ2^6*CHq1[2, 2] - 231048*MT2^6*MW2^2*MZ2^6*
       CHq1[2, 2] + 613716*MT2^5*MW2^3*MZ2^6*CHq1[2, 2] - 
      1590180*MT2^4*MW2^4*MZ2^6*CHq1[2, 2] + 2874432*MT2^3*MW2^5*MZ2^6*
       CHq1[2, 2] - 2697120*MT2^2*MW2^6*MZ2^6*CHq1[2, 2] + 
      1131348*MT2*MW2^7*MZ2^6*CHq1[2, 2] - 146016*MW2^8*MZ2^6*CHq1[2, 2] - 
      33876*MT2^7*MZ2^7*CHq1[2, 2] + 282540*MT2^6*MW2*MZ2^7*CHq1[2, 2] - 
      894402*MT2^5*MW2^2*MZ2^7*CHq1[2, 2] + 1507062*MT2^4*MW2^3*MZ2^7*
       CHq1[2, 2] - 1456704*MT2^3*MW2^4*MZ2^7*CHq1[2, 2] + 
      744216*MT2^2*MW2^5*MZ2^7*CHq1[2, 2] - 130146*MT2*MW2^6*MZ2^7*
       CHq1[2, 2] - 18690*MW2^7*MZ2^7*CHq1[2, 2] - 34224*MT2^6*MZ2^8*
       CHq1[2, 2] + 136548*MT2^5*MW2*MZ2^8*CHq1[2, 2] - 
      124494*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] - 140364*MT2^3*MW2^3*MZ2^8*
       CHq1[2, 2] + 314988*MT2^2*MW2^4*MZ2^8*CHq1[2, 2] - 
      185460*MT2*MW2^5*MZ2^8*CHq1[2, 2] + 33006*MW2^6*MZ2^8*CHq1[2, 2] - 
      34224*MT2^4*MW2*MZ2^9*CHq1[2, 2] + 101976*MT2^3*MW2^2*MZ2^9*
       CHq1[2, 2] - 100758*MT2^2*MW2^3*MZ2^9*CHq1[2, 2] + 
      33006*MT2*MW2^4*MZ2^9*CHq1[2, 2] + 6912*MT2^8*MW2^5*MZ2*CHq1[3, 3] - 
      17664*MT2^7*MW2^6*MZ2*CHq1[3, 3] - 69888*MT2^6*MW2^7*MZ2*CHq1[3, 3] + 
      403200*MT2^5*MW2^8*MZ2*CHq1[3, 3] - 833280*MT2^4*MW2^9*MZ2*CHq1[3, 3] + 
      930048*MT2^3*MW2^10*MZ2*CHq1[3, 3] - 596736*MT2^2*MW2^11*MZ2*
       CHq1[3, 3] + 208128*MT2*MW2^12*MZ2*CHq1[3, 3] - 
      30720*MW2^13*MZ2*CHq1[3, 3] - 10368*MT2^8*MW2^4*MZ2^2*CHq1[3, 3] + 
      74112*MT2^7*MW2^5*MZ2^2*CHq1[3, 3] - 207744*MT2^6*MW2^6*MZ2^2*
       CHq1[3, 3] + 369024*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] - 
      597120*MT2^4*MW2^8*MZ2^2*CHq1[3, 3] + 839808*MT2^3*MW2^9*MZ2^2*
       CHq1[3, 3] - 776832*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] + 
      388224*MT2*MW2^11*MZ2^2*CHq1[3, 3] - 79104*MW2^12*MZ2^2*CHq1[3, 3] + 
      6912*MT2^8*MW2^3*MZ2^3*CHq1[3, 3] - 65280*MT2^7*MW2^4*MZ2^3*
       CHq1[3, 3] + 265344*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] - 
      692352*MT2^5*MW2^6*MZ2^3*CHq1[3, 3] + 1288704*MT2^4*MW2^7*MZ2^3*
       CHq1[3, 3] - 1556736*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] + 
      1058688*MT2^2*MW2^9*MZ2^3*CHq1[3, 3] - 330624*MT2*MW2^10*MZ2^3*
       CHq1[3, 3] + 25344*MW2^11*MZ2^3*CHq1[3, 3] - 1728*MT2^8*MW2^2*MZ2^4*
       CHq1[3, 3] + 45216*MT2^7*MW2^3*MZ2^4*CHq1[3, 3] - 
      283488*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] + 899136*MT2^5*MW2^5*MZ2^4*
       CHq1[3, 3] - 1683072*MT2^4*MW2^6*MZ2^4*CHq1[3, 3] + 
      1820832*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] - 1011936*MT2^2*MW2^8*MZ2^4*
       CHq1[3, 3] + 219264*MT2*MW2^9*MZ2^4*CHq1[3, 3] - 
      4224*MW2^10*MZ2^4*CHq1[3, 3] - 1620*MT2^8*MW2*MZ2^5*CHq1[3, 3] + 
      1164*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] + 63036*MT2^6*MW2^3*MZ2^5*
       CHq1[3, 3] - 289236*MT2^5*MW2^4*MZ2^5*CHq1[3, 3] + 
      543636*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] - 409788*MT2^3*MW2^6*MZ2^5*
       CHq1[3, 3] - 55116*MT2^2*MW2^7*MZ2^5*CHq1[3, 3] + 
      209028*MT2*MW2^8*MZ2^5*CHq1[3, 3] - 61104*MW2^9*MZ2^5*CHq1[3, 3] + 
      1350*MT2^8*MZ2^6*CHq1[3, 3] - 9726*MT2^7*MW2*MZ2^6*CHq1[3, 3] + 
      22206*MT2^6*MW2^2*MZ2^6*CHq1[3, 3] - 25578*MT2^5*MW2^3*MZ2^6*
       CHq1[3, 3] + 69462*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] - 
      213666*MT2^3*MW2^5*MZ2^6*CHq1[3, 3] + 305970*MT2^2*MW2^6*MZ2^6*
       CHq1[3, 3] - 174678*MT2*MW2^7*MZ2^6*CHq1[3, 3] + 
      24660*MW2^8*MZ2^6*CHq1[3, 3] + 7170*MT2^7*MZ2^7*CHq1[3, 3] - 
      50436*MT2^6*MW2*MZ2^7*CHq1[3, 3] + 165276*MT2^5*MW2^2*MZ2^7*
       CHq1[3, 3] - 325938*MT2^4*MW2^3*MZ2^7*CHq1[3, 3] + 
      395646*MT2^3*MW2^4*MZ2^7*CHq1[3, 3] - 276900*MT2^2*MW2^5*MZ2^7*
       CHq1[3, 3] + 93060*MT2*MW2^6*MZ2^7*CHq1[3, 3] - 
      7878*MW2^7*MZ2^7*CHq1[3, 3] + 5820*MT2^6*MZ2^8*CHq1[3, 3] - 
      27570*MT2^5*MW2*MZ2^8*CHq1[3, 3] + 47544*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] - 
      14490*MT2^3*MW2^3*MZ2^8*CHq1[3, 3] - 52086*MT2^2*MW2^4*MZ2^8*
       CHq1[3, 3] + 56472*MT2*MW2^5*MZ2^8*CHq1[3, 3] - 
      15690*MW2^6*MZ2^8*CHq1[3, 3] + 5820*MT2^4*MW2*MZ2^9*CHq1[3, 3] - 
      23100*MT2^3*MW2^2*MZ2^9*CHq1[3, 3] + 32970*MT2^2*MW2^3*MZ2^9*
       CHq1[3, 3] - 15690*MT2*MW2^4*MZ2^9*CHq1[3, 3] - 
      4608*MT2^8*MW2^5*MZ2*CHq3[1, 1] + 23040*MT2^7*MW2^6*MZ2*CHq3[1, 1] - 
      32256*MT2^6*MW2^7*MZ2*CHq3[1, 1] - 32256*MT2^5*MW2^8*MZ2*CHq3[1, 1] + 
      161280*MT2^4*MW2^9*MZ2*CHq3[1, 1] - 225792*MT2^3*MW2^10*MZ2*
       CHq3[1, 1] + 161280*MT2^2*MW2^11*MZ2*CHq3[1, 1] - 
      59904*MT2*MW2^12*MZ2*CHq3[1, 1] + 9216*MW2^13*MZ2*CHq3[1, 1] - 
      2304*MT2^8*MW2^4*MZ2^2*CHq3[1, 1] + 80640*MT2^7*MW2^5*MZ2^2*
       CHq3[1, 1] - 513792*MT2^6*MW2^6*MZ2^2*CHq3[1, 1] + 
      1483776*MT2^5*MW2^7*MZ2^2*CHq3[1, 1] - 2373120*MT2^4*MW2^8*MZ2^2*
       CHq3[1, 1] + 2237184*MT2^3*MW2^9*MZ2^2*CHq3[1, 1] - 
      1232640*MT2^2*MW2^10*MZ2^2*CHq3[1, 1] + 364032*MT2*MW2^11*MZ2^2*
       CHq3[1, 1] - 43776*MW2^12*MZ2^2*CHq3[1, 1] - 1728*MT2^8*MW2^3*MZ2^3*
       CHq3[1, 1] - 112320*MT2^7*MW2^4*MZ2^3*CHq3[1, 1] + 
      901440*MT2^6*MW2^5*MZ2^3*CHq3[1, 1] - 2818368*MT2^5*MW2^6*MZ2^3*
       CHq3[1, 1] + 4615488*MT2^4*MW2^7*MZ2^3*CHq3[1, 1] - 
      4306752*MT2^3*MW2^8*MZ2^3*CHq3[1, 1] + 2296512*MT2^2*MW2^9*MZ2^3*
       CHq3[1, 1] - 651456*MT2*MW2^10*MZ2^3*CHq3[1, 1] + 
      77184*MW2^11*MZ2^3*CHq3[1, 1] - 2304*MT2^8*MW2^2*MZ2^4*CHq3[1, 1] + 
      138528*MT2^7*MW2^3*MZ2^4*CHq3[1, 1] - 1029024*MT2^6*MW2^4*MZ2^4*
       CHq3[1, 1] + 3146112*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] - 
      4912128*MT2^4*MW2^6*MZ2^4*CHq3[1, 1] + 4117536*MT2^3*MW2^7*MZ2^4*
       CHq3[1, 1] - 1747872*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] + 
      277056*MT2*MW2^9*MZ2^4*CHq3[1, 1] + 12096*MW2^10*MZ2^4*CHq3[1, 1] - 
      720*MT2^8*MW2*MZ2^5*CHq3[1, 1] - 70704*MT2^7*MW2^2*MZ2^5*CHq3[1, 1] + 
      636912*MT2^6*MW2^3*MZ2^5*CHq3[1, 1] - 2054448*MT2^5*MW2^4*MZ2^5*
       CHq3[1, 1] + 3122352*MT2^4*MW2^5*MZ2^5*CHq3[1, 1] - 
      2292624*MT2^3*MW2^6*MZ2^5*CHq3[1, 1] + 640656*MT2^2*MW2^7*MZ2^5*
       CHq3[1, 1] + 55152*MT2*MW2^8*MZ2^5*CHq3[1, 1] - 
      36576*MW2^9*MZ2^5*CHq3[1, 1] + 25380*MT2^7*MW2*MZ2^6*CHq3[1, 1] - 
      251820*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] + 830844*MT2^5*MW2^3*MZ2^6*
       CHq3[1, 1] - 1139940*MT2^4*MW2^4*MZ2^6*CHq3[1, 1] + 
      517788*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] + 223020*MT2^2*MW2^6*MZ2^6*
       CHq3[1, 1] - 263196*MT2*MW2^7*MZ2^6*CHq3[1, 1] + 
      57924*MW2^8*MZ2^6*CHq3[1, 1] + 26100*MT2^6*MW2*MZ2^7*CHq3[1, 1] - 
      103680*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] + 53820*MT2^4*MW2^3*MZ2^7*
       CHq3[1, 1] + 227808*MT2^3*MW2^4*MZ2^7*CHq3[1, 1] - 
      359892*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] + 179424*MT2*MW2^6*MZ2^7*
       CHq3[1, 1] - 23580*MW2^7*MZ2^7*CHq3[1, 1] + 26100*MT2^4*MW2^2*MZ2^8*
       CHq3[1, 1] - 76860*MT2^3*MW2^3*MZ2^8*CHq3[1, 1] + 
      74340*MT2^2*MW2^4*MZ2^8*CHq3[1, 1] - 23580*MT2*MW2^5*MZ2^8*CHq3[1, 1] + 
      3840*MT2^8*MW2^5*MZ2*CHq3[2, 2] - 19200*MT2^7*MW2^6*MZ2*CHq3[2, 2] + 
      26880*MT2^6*MW2^7*MZ2*CHq3[2, 2] + 26880*MT2^5*MW2^8*MZ2*CHq3[2, 2] - 
      134400*MT2^4*MW2^9*MZ2*CHq3[2, 2] + 188160*MT2^3*MW2^10*MZ2*
       CHq3[2, 2] - 134400*MT2^2*MW2^11*MZ2*CHq3[2, 2] + 
      49920*MT2*MW2^12*MZ2*CHq3[2, 2] - 7680*MW2^13*MZ2*CHq3[2, 2] + 
      1536*MT2^8*MW2^4*MZ2^2*CHq3[2, 2] - 204672*MT2^7*MW2^5*MZ2^2*
       CHq3[2, 2] + 1401216*MT2^6*MW2^6*MZ2^2*CHq3[2, 2] - 
      4166400*MT2^5*MW2^7*MZ2^2*CHq3[2, 2] + 6869760*MT2^4*MW2^8*MZ2^2*
       CHq3[2, 2] - 6761856*MT2^3*MW2^9*MZ2^2*CHq3[2, 2] + 
      3967872*MT2^2*MW2^10*MZ2^2*CHq3[2, 2] - 1284096*MT2*MW2^11*MZ2^2*
       CHq3[2, 2] + 176640*MW2^12*MZ2^2*CHq3[2, 2] - 
      3936*MT2^8*MW2^3*MZ2^3*CHq3[2, 2] + 348000*MT2^7*MW2^4*MZ2^3*
       CHq3[2, 2] - 2522016*MT2^6*MW2^5*MZ2^3*CHq3[2, 2] + 
      7650528*MT2^5*MW2^6*MZ2^3*CHq3[2, 2] - 12321120*MT2^4*MW2^7*MZ2^3*
       CHq3[2, 2] + 11282976*MT2^3*MW2^8*MZ2^3*CHq3[2, 2] - 
      5795040*MT2^2*MW2^9*MZ2^3*CHq3[2, 2] + 1500576*MT2*MW2^10*MZ2^3*
       CHq3[2, 2] - 139968*MW2^11*MZ2^3*CHq3[2, 2] - 
      816*MT2^8*MW2^2*MZ2^4*CHq3[2, 2] - 195936*MT2^7*MW2^3*MZ2^4*
       CHq3[2, 2] + 1709376*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] - 
      5473392*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] + 8442672*MT2^4*MW2^6*MZ2^4*
       CHq3[2, 2] - 6520128*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] + 
      2133216*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] + 17808*MT2*MW2^9*MZ2^4*
       CHq3[2, 2] - 112800*MW2^10*MZ2^4*CHq3[2, 2] + 
      1704*MT2^8*MW2*MZ2^5*CHq3[2, 2] - 63600*MT2^7*MW2^2*MZ2^5*CHq3[2, 2] + 
      198960*MT2^6*MW2^3*MZ2^5*CHq3[2, 2] - 347928*MT2^5*MW2^4*MZ2^5*
       CHq3[2, 2] + 1182840*MT2^4*MW2^5*MZ2^5*CHq3[2, 2] - 
      2800608*MT2^3*MW2^6*MZ2^5*CHq3[2, 2] + 3086784*MT2^2*MW2^7*MZ2^5*
       CHq3[2, 2] - 1523352*MT2*MW2^8*MZ2^5*CHq3[2, 2] + 
      265200*MW2^9*MZ2^5*CHq3[2, 2] + 588*MT2^8*MZ2^6*CHq3[2, 2] + 
      101928*MT2^7*MW2*MZ2^6*CHq3[2, 2] - 779112*MT2^6*MW2^2*MZ2^6*
       CHq3[2, 2] + 2406324*MT2^5*MW2^3*MZ2^6*CHq3[2, 2] - 
      4150884*MT2^4*MW2^4*MZ2^6*CHq3[2, 2] + 4329024*MT2^3*MW2^5*MZ2^6*
       CHq3[2, 2] - 2613312*MT2^2*MW2^6*MZ2^6*CHq3[2, 2] + 
      762036*MT2*MW2^7*MZ2^6*CHq3[2, 2] - 56592*MW2^8*MZ2^6*CHq3[2, 2] - 
      42336*MT2^7*MZ2^7*CHq3[2, 2] + 401280*MT2^6*MW2*MZ2^7*CHq3[2, 2] - 
      1309590*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] + 1958802*MT2^4*MW2^3*MZ2^7*
       CHq3[2, 2] - 1325556*MT2^3*MW2^4*MZ2^7*CHq3[2, 2] + 
      190020*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] + 196818*MT2*MW2^6*MZ2^7*
       CHq3[2, 2] - 69438*MW2^7*MZ2^7*CHq3[2, 2] - 42924*MT2^6*MZ2^8*
       CHq3[2, 2] + 171108*MT2^5*MW2*MZ2^8*CHq3[2, 2] - 
      107634*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] - 318780*MT2^3*MW2^3*MZ2^8*
       CHq3[2, 2] + 534072*MT2^2*MW2^4*MZ2^8*CHq3[2, 2] - 
      276708*MT2*MW2^5*MZ2^8*CHq3[2, 2] + 40866*MW2^6*MZ2^8*CHq3[2, 2] - 
      42924*MT2^4*MW2*MZ2^9*CHq3[2, 2] + 127596*MT2^3*MW2^2*MZ2^9*
       CHq3[2, 2] - 125538*MT2^2*MW2^3*MZ2^9*CHq3[2, 2] + 
      40866*MT2*MW2^4*MZ2^9*CHq3[2, 2] + 11264*MT2^8*MW2^6*CHq3[3, 3] - 
      56320*MT2^7*MW2^7*CHq3[3, 3] + 78848*MT2^6*MW2^8*CHq3[3, 3] + 
      78848*MT2^5*MW2^9*CHq3[3, 3] - 394240*MT2^4*MW2^10*CHq3[3, 3] + 
      551936*MT2^3*MW2^11*CHq3[3, 3] - 394240*MT2^2*MW2^12*CHq3[3, 3] + 
      146432*MT2*MW2^13*CHq3[3, 3] - 22528*MW2^14*CHq3[3, 3] + 
      768*MT2^8*MW2^5*MZ2*CHq3[3, 3] - 3840*MT2^7*MW2^6*MZ2*CHq3[3, 3] + 
      39168*MT2^6*MW2^7*MZ2*CHq3[3, 3] - 112896*MT2^5*MW2^8*MZ2*CHq3[3, 3] + 
      57600*MT2^4*MW2^9*MZ2*CHq3[3, 3] + 206592*MT2^3*MW2^10*MZ2*CHq3[3, 3] - 
      364800*MT2^2*MW2^11*MZ2*CHq3[3, 3] + 229632*MT2*MW2^12*MZ2*CHq3[3, 3] - 
      52224*MW2^13*MZ2*CHq3[3, 3] - 5760*MT2^8*MW2^4*MZ2^2*CHq3[3, 3] + 
      43392*MT2^7*MW2^5*MZ2^2*CHq3[3, 3] - 134528*MT2^6*MW2^6*MZ2^2*
       CHq3[3, 3] + 203136*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] - 
      96384*MT2^4*MW2^8*MZ2^2*CHq3[3, 3] - 83840*MT2^3*MW2^9*MZ2^2*
       CHq3[3, 3] + 66432*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] + 
      38016*MT2*MW2^11*MZ2^2*CHq3[3, 3] - 30464*MW2^12*MZ2^2*CHq3[3, 3] + 
      11264*MT2^8*MW2^3*MZ2^3*CHq3[3, 3] - 76288*MT2^7*MW2^4*MZ2^3*
       CHq3[3, 3] + 197504*MT2^6*MW2^5*MZ2^3*CHq3[3, 3] - 
      226432*MT2^5*MW2^6*MZ2^3*CHq3[3, 3] + 87552*MT2^4*MW2^7*MZ2^3*
       CHq3[3, 3] - 512*MT2^3*MW2^8*MZ2^3*CHq3[3, 3] + 
      59008*MT2^2*MW2^9*MZ2^3*CHq3[3, 3] - 58752*MT2*MW2^10*MZ2^3*
       CHq3[3, 3] + 6656*MW2^11*MZ2^3*CHq3[3, 3] - 3504*MT2^8*MW2^2*MZ2^4*
       CHq3[3, 3] + 31824*MT2^7*MW2^3*MZ2^4*CHq3[3, 3] - 
      89328*MT2^6*MW2^4*MZ2^4*CHq3[3, 3] + 119856*MT2^5*MW2^5*MZ2^4*
       CHq3[3, 3] - 171312*MT2^4*MW2^6*MZ2^4*CHq3[3, 3] + 
      323760*MT2^3*MW2^7*MZ2^4*CHq3[3, 3] - 343056*MT2^2*MW2^8*MZ2^4*
       CHq3[3, 3] + 155856*MT2*MW2^9*MZ2^4*CHq3[3, 3] - 
      24096*MW2^10*MZ2^4*CHq3[3, 3] - 324*MT2^8*MW2*MZ2^5*CHq3[3, 3] - 
      1308*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] + 9412*MT2^6*MW2^3*MZ2^5*CHq3[3, 3] - 
      27588*MT2^5*MW2^4*MZ2^5*CHq3[3, 3] + 111204*MT2^4*MW2^5*MZ2^5*
       CHq3[3, 3] - 222404*MT2^3*MW2^6*MZ2^5*CHq3[3, 3] + 
      143196*MT2^2*MW2^7*MZ2^5*CHq3[3, 3] + 7332*MT2*MW2^8*MZ2^5*CHq3[3, 3] - 
      19520*MW2^9*MZ2^5*CHq3[3, 3] + 2330*MT2^8*MZ2^6*CHq3[3, 3] - 
      14578*MT2^7*MW2*MZ2^6*CHq3[3, 3] + 34418*MT2^6*MW2^2*MZ2^6*CHq3[3, 3] - 
      31462*MT2^5*MW2^3*MZ2^6*CHq3[3, 3] - 17742*MT2^4*MW2^4*MZ2^6*
       CHq3[3, 3] + 50194*MT2^3*MW2^5*MZ2^6*CHq3[3, 3] + 
      17038*MT2^2*MW2^6*MZ2^6*CHq3[3, 3] - 50778*MT2*MW2^7*MZ2^6*CHq3[3, 3] + 
      10580*MW2^8*MZ2^6*CHq3[3, 3] + 2760*MT2^7*MZ2^7*CHq3[3, 3] - 
      11994*MT2^6*MW2*MZ2^7*CHq3[3, 3] + 26808*MT2^5*MW2^2*MZ2^7*CHq3[3, 3] - 
      56118*MT2^4*MW2^3*MZ2^7*CHq3[3, 3] + 100980*MT2^3*MW2^4*MZ2^7*
       CHq3[3, 3] - 112962*MT2^2*MW2^5*MZ2^7*CHq3[3, 3] + 
      59796*MT2*MW2^6*MZ2^7*CHq3[3, 3] - 9270*MW2^7*MZ2^7*CHq3[3, 3] + 
      430*MT2^6*MZ2^8*CHq3[3, 3] - 1110*MT2^5*MW2*MZ2^8*CHq3[3, 3] + 
      8076*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] - 15362*MT2^3*MW2^3*MZ2^8*
       CHq3[3, 3] - 1044*MT2^2*MW2^4*MZ2^8*CHq3[3, 3] + 
      16860*MT2*MW2^5*MZ2^8*CHq3[3, 3] - 7850*MW2^6*MZ2^8*CHq3[3, 3] + 
      430*MT2^4*MW2*MZ2^9*CHq3[3, 3] - 3010*MT2^3*MW2^2*MZ2^9*CHq3[3, 3] + 
      10430*MT2^2*MW2^3*MZ2^9*CHq3[3, 3] - 7850*MT2*MW2^4*MZ2^9*CHq3[3, 3] + 
      3072*MT2^8*MW2^5*MZ2*CHu[1, 1] - 15360*MT2^7*MW2^6*MZ2*CHu[1, 1] + 
      21504*MT2^6*MW2^7*MZ2*CHu[1, 1] + 21504*MT2^5*MW2^8*MZ2*CHu[1, 1] - 
      107520*MT2^4*MW2^9*MZ2*CHu[1, 1] + 150528*MT2^3*MW2^10*MZ2*CHu[1, 1] - 
      107520*MT2^2*MW2^11*MZ2*CHu[1, 1] + 39936*MT2*MW2^12*MZ2*CHu[1, 1] - 
      6144*MW2^13*MZ2*CHu[1, 1] - 1536*MT2^8*MW2^4*MZ2^2*CHu[1, 1] - 
      38400*MT2^7*MW2^5*MZ2^2*CHu[1, 1] + 321024*MT2^6*MW2^6*MZ2^2*
       CHu[1, 1] - 1010688*MT2^5*MW2^7*MZ2^2*CHu[1, 1] + 
      1689600*MT2^4*MW2^8*MZ2^2*CHu[1, 1] - 1641984*MT2^3*MW2^9*MZ2^2*
       CHu[1, 1] + 929280*MT2^2*MW2^10*MZ2^2*CHu[1, 1] - 
      282624*MT2*MW2^11*MZ2^2*CHu[1, 1] + 35328*MW2^12*MZ2^2*CHu[1, 1] - 
      384*MT2^8*MW2^3*MZ2^3*CHu[1, 1] + 128640*MT2^7*MW2^4*MZ2^3*CHu[1, 1] - 
      943488*MT2^6*MW2^5*MZ2^3*CHu[1, 1] + 2868096*MT2^5*MW2^6*MZ2^3*
       CHu[1, 1] - 4659072*MT2^4*MW2^7*MZ2^3*CHu[1, 1] + 
      4362624*MT2^3*MW2^8*MZ2^3*CHu[1, 1] - 2352768*MT2^2*MW2^9*MZ2^3*
       CHu[1, 1] + 676992*MT2*MW2^10*MZ2^3*CHu[1, 1] - 
      80640*MW2^11*MZ2^3*CHu[1, 1] + 384*MT2^8*MW2^2*MZ2^4*CHu[1, 1] - 
      167232*MT2^7*MW2^3*MZ2^4*CHu[1, 1] + 1286976*MT2^6*MW2^4*MZ2^4*
       CHu[1, 1] - 3976320*MT2^5*MW2^5*MZ2^4*CHu[1, 1] + 
      6351744*MT2^4*MW2^6*MZ2^4*CHu[1, 1] - 5616192*MT2^3*MW2^7*MZ2^4*
       CHu[1, 1] + 2696256*MT2^2*MW2^8*MZ2^4*CHu[1, 1] - 
      619008*MT2*MW2^9*MZ2^4*CHu[1, 1] + 43392*MW2^10*MZ2^4*CHu[1, 1] - 
      1056*MT2^8*MW2*MZ2^5*CHu[1, 1] + 139488*MT2^7*MW2^2*MZ2^5*CHu[1, 1] - 
      1110624*MT2^6*MW2^3*MZ2^5*CHu[1, 1] + 3467040*MT2^5*MW2^4*MZ2^5*
       CHu[1, 1] - 5356320*MT2^4*MW2^5*MZ2^5*CHu[1, 1] + 
      4273440*MT2^3*MW2^6*MZ2^5*CHu[1, 1] - 1592352*MT2^2*MW2^7*MZ2^5*
       CHu[1, 1] + 147936*MT2*MW2^8*MZ2^5*CHu[1, 1] + 
      32448*MW2^9*MZ2^5*CHu[1, 1] - 480*MT2^8*MZ2^6*CHu[1, 1] - 
      64056*MT2^7*MW2*MZ2^6*CHu[1, 1] + 592488*MT2^6*MW2^2*MZ2^6*CHu[1, 1] - 
      1923528*MT2^5*MW2^3*MZ2^6*CHu[1, 1] + 2841528*MT2^4*MW2^4*MZ2^6*
       CHu[1, 1] - 1873608*MT2^3*MW2^5*MZ2^6*CHu[1, 1] + 
      278424*MT2^2*MW2^6*MZ2^6*CHu[1, 1] + 212232*MT2*MW2^7*MZ2^6*CHu[1, 1] - 
      63000*MW2^8*MZ2^6*CHu[1, 1] + 16920*MT2^7*MZ2^7*CHu[1, 1] - 
      185280*MT2^6*MW2*MZ2^7*CHu[1, 1] + 623016*MT2^5*MW2^2*MZ2^7*CHu[1, 1] - 
      795840*MT2^4*MW2^3*MZ2^7*CHu[1, 1] + 193320*MT2^3*MW2^4*MZ2^7*
       CHu[1, 1] + 388608*MT2^2*MW2^5*MZ2^7*CHu[1, 1] - 
      295080*MT2*MW2^6*MZ2^7*CHu[1, 1] + 54336*MW2^7*MZ2^7*CHu[1, 1] + 
      17400*MT2^6*MZ2^8*CHu[1, 1] - 69120*MT2^5*MW2*MZ2^8*CHu[1, 1] + 
      18480*MT2^4*MW2^2*MZ2^8*CHu[1, 1] + 203112*MT2^3*MW2^3*MZ2^8*
       CHu[1, 1] - 289488*MT2^2*MW2^4*MZ2^8*CHu[1, 1] + 
      135336*MT2*MW2^5*MZ2^8*CHu[1, 1] - 15720*MW2^6*MZ2^8*CHu[1, 1] + 
      17400*MT2^4*MW2*MZ2^9*CHu[1, 1] - 51240*MT2^3*MW2^2*MZ2^9*CHu[1, 1] + 
      49560*MT2^2*MW2^3*MZ2^9*CHu[1, 1] - 15720*MT2*MW2^4*MZ2^9*CHu[1, 1] + 
      3072*MT2^8*MW2^5*MZ2*CHu[2, 2] - 15360*MT2^7*MW2^6*MZ2*CHu[2, 2] + 
      21504*MT2^6*MW2^7*MZ2*CHu[2, 2] + 21504*MT2^5*MW2^8*MZ2*CHu[2, 2] - 
      107520*MT2^4*MW2^9*MZ2*CHu[2, 2] + 150528*MT2^3*MW2^10*MZ2*CHu[2, 2] - 
      107520*MT2^2*MW2^11*MZ2*CHu[2, 2] + 39936*MT2*MW2^12*MZ2*CHu[2, 2] - 
      6144*MW2^13*MZ2*CHu[2, 2] - 1536*MT2^8*MW2^4*MZ2^2*CHu[2, 2] - 
      38400*MT2^7*MW2^5*MZ2^2*CHu[2, 2] + 321024*MT2^6*MW2^6*MZ2^2*
       CHu[2, 2] - 1010688*MT2^5*MW2^7*MZ2^2*CHu[2, 2] + 
      1689600*MT2^4*MW2^8*MZ2^2*CHu[2, 2] - 1641984*MT2^3*MW2^9*MZ2^2*
       CHu[2, 2] + 929280*MT2^2*MW2^10*MZ2^2*CHu[2, 2] - 
      282624*MT2*MW2^11*MZ2^2*CHu[2, 2] + 35328*MW2^12*MZ2^2*CHu[2, 2] - 
      384*MT2^8*MW2^3*MZ2^3*CHu[2, 2] + 128640*MT2^7*MW2^4*MZ2^3*CHu[2, 2] - 
      943488*MT2^6*MW2^5*MZ2^3*CHu[2, 2] + 2868096*MT2^5*MW2^6*MZ2^3*
       CHu[2, 2] - 4659072*MT2^4*MW2^7*MZ2^3*CHu[2, 2] + 
      4362624*MT2^3*MW2^8*MZ2^3*CHu[2, 2] - 2352768*MT2^2*MW2^9*MZ2^3*
       CHu[2, 2] + 676992*MT2*MW2^10*MZ2^3*CHu[2, 2] - 
      80640*MW2^11*MZ2^3*CHu[2, 2] + 384*MT2^8*MW2^2*MZ2^4*CHu[2, 2] - 
      167232*MT2^7*MW2^3*MZ2^4*CHu[2, 2] + 1286976*MT2^6*MW2^4*MZ2^4*
       CHu[2, 2] - 3976320*MT2^5*MW2^5*MZ2^4*CHu[2, 2] + 
      6351744*MT2^4*MW2^6*MZ2^4*CHu[2, 2] - 5616192*MT2^3*MW2^7*MZ2^4*
       CHu[2, 2] + 2696256*MT2^2*MW2^8*MZ2^4*CHu[2, 2] - 
      619008*MT2*MW2^9*MZ2^4*CHu[2, 2] + 43392*MW2^10*MZ2^4*CHu[2, 2] - 
      1056*MT2^8*MW2*MZ2^5*CHu[2, 2] + 139488*MT2^7*MW2^2*MZ2^5*CHu[2, 2] - 
      1110624*MT2^6*MW2^3*MZ2^5*CHu[2, 2] + 3467040*MT2^5*MW2^4*MZ2^5*
       CHu[2, 2] - 5356320*MT2^4*MW2^5*MZ2^5*CHu[2, 2] + 
      4273440*MT2^3*MW2^6*MZ2^5*CHu[2, 2] - 1592352*MT2^2*MW2^7*MZ2^5*
       CHu[2, 2] + 147936*MT2*MW2^8*MZ2^5*CHu[2, 2] + 
      32448*MW2^9*MZ2^5*CHu[2, 2] - 480*MT2^8*MZ2^6*CHu[2, 2] - 
      64056*MT2^7*MW2*MZ2^6*CHu[2, 2] + 592488*MT2^6*MW2^2*MZ2^6*CHu[2, 2] - 
      1923528*MT2^5*MW2^3*MZ2^6*CHu[2, 2] + 2841528*MT2^4*MW2^4*MZ2^6*
       CHu[2, 2] - 1873608*MT2^3*MW2^5*MZ2^6*CHu[2, 2] + 
      278424*MT2^2*MW2^6*MZ2^6*CHu[2, 2] + 212232*MT2*MW2^7*MZ2^6*CHu[2, 2] - 
      63000*MW2^8*MZ2^6*CHu[2, 2] + 16920*MT2^7*MZ2^7*CHu[2, 2] - 
      185280*MT2^6*MW2*MZ2^7*CHu[2, 2] + 623016*MT2^5*MW2^2*MZ2^7*CHu[2, 2] - 
      795840*MT2^4*MW2^3*MZ2^7*CHu[2, 2] + 193320*MT2^3*MW2^4*MZ2^7*
       CHu[2, 2] + 388608*MT2^2*MW2^5*MZ2^7*CHu[2, 2] - 
      295080*MT2*MW2^6*MZ2^7*CHu[2, 2] + 54336*MW2^7*MZ2^7*CHu[2, 2] + 
      17400*MT2^6*MZ2^8*CHu[2, 2] - 69120*MT2^5*MW2*MZ2^8*CHu[2, 2] + 
      18480*MT2^4*MW2^2*MZ2^8*CHu[2, 2] + 203112*MT2^3*MW2^3*MZ2^8*
       CHu[2, 2] - 289488*MT2^2*MW2^4*MZ2^8*CHu[2, 2] + 
      135336*MT2*MW2^5*MZ2^8*CHu[2, 2] - 15720*MW2^6*MZ2^8*CHu[2, 2] + 
      17400*MT2^4*MW2*MZ2^9*CHu[2, 2] - 51240*MT2^3*MW2^2*MZ2^9*CHu[2, 2] + 
      49560*MT2^2*MW2^3*MZ2^9*CHu[2, 2] - 15720*MT2*MW2^4*MZ2^9*CHu[2, 2] + 
      8448*MT2^8*MW2^5*MZ2*CHu[3, 3] - 59136*MT2^7*MW2^6*MZ2*CHu[3, 3] + 
      177408*MT2^6*MW2^7*MZ2*CHu[3, 3] - 295680*MT2^5*MW2^8*MZ2*CHu[3, 3] + 
      295680*MT2^4*MW2^9*MZ2*CHu[3, 3] - 177408*MT2^3*MW2^10*MZ2*CHu[3, 3] + 
      59136*MT2^2*MW2^11*MZ2*CHu[3, 3] - 8448*MT2*MW2^12*MZ2*CHu[3, 3] - 
      8832*MT2^8*MW2^4*MZ2^2*CHu[3, 3] + 70272*MT2^7*MW2^5*MZ2^2*CHu[3, 3] - 
      219264*MT2^6*MW2^6*MZ2^2*CHu[3, 3] + 351360*MT2^5*MW2^7*MZ2^2*
       CHu[3, 3] - 309120*MT2^4*MW2^8*MZ2^2*CHu[3, 3] + 
      143232*MT2^3*MW2^9*MZ2^2*CHu[3, 3] - 28032*MT2^2*MW2^10*MZ2^2*
       CHu[3, 3] + 384*MT2*MW2^11*MZ2^2*CHu[3, 3] + 7872*MT2^8*MW2^3*MZ2^3*
       CHu[3, 3] - 63936*MT2^7*MW2^4*MZ2^3*CHu[3, 3] + 
      200640*MT2^6*MW2^5*MZ2^3*CHu[3, 3] - 311232*MT2^5*MW2^6*MZ2^3*
       CHu[3, 3] + 250176*MT2^4*MW2^7*MZ2^3*CHu[3, 3] - 
      95808*MT2^3*MW2^8*MZ2^3*CHu[3, 3] + 11328*MT2^2*MW2^9*MZ2^3*CHu[3, 3] + 
      960*MT2*MW2^10*MZ2^3*CHu[3, 3] - 672*MT2^8*MW2^2*MZ2^4*CHu[3, 3] + 
      12576*MT2^7*MW2^3*MZ2^4*CHu[3, 3] - 45600*MT2^6*MW2^4*MZ2^4*CHu[3, 3] + 
      54048*MT2^5*MW2^5*MZ2^4*CHu[3, 3] + 2976*MT2^4*MW2^6*MZ2^4*CHu[3, 3] - 
      51744*MT2^3*MW2^7*MZ2^4*CHu[3, 3] + 35616*MT2^2*MW2^8*MZ2^4*CHu[3, 3] - 
      7200*MT2*MW2^9*MZ2^4*CHu[3, 3] - 996*MT2^8*MW2*MZ2^5*CHu[3, 3] + 
      6300*MT2^7*MW2^2*MZ2^5*CHu[3, 3] - 18228*MT2^6*MW2^3*MZ2^5*CHu[3, 3] + 
      39372*MT2^5*MW2^4*MZ2^5*CHu[3, 3] - 58476*MT2^4*MW2^5*MZ2^5*CHu[3, 3] + 
      47892*MT2^3*MW2^6*MZ2^5*CHu[3, 3] - 17532*MT2^2*MW2^7*MZ2^5*CHu[3, 3] + 
      1668*MT2*MW2^8*MZ2^5*CHu[3, 3] + 1470*MT2^8*MZ2^6*CHu[3, 3] - 
      11286*MT2^7*MW2*MZ2^6*CHu[3, 3] + 34854*MT2^6*MW2^2*MZ2^6*CHu[3, 3] - 
      57102*MT2^5*MW2^3*MZ2^6*CHu[3, 3] + 53466*MT2^4*MW2^4*MZ2^6*CHu[3, 3] - 
      27906*MT2^3*MW2^5*MZ2^6*CHu[3, 3] + 6978*MT2^2*MW2^6*MZ2^6*CHu[3, 3] - 
      474*MT2*MW2^7*MZ2^6*CHu[3, 3] + 1470*MT2^7*MZ2^7*CHu[3, 3] - 
      5880*MT2^6*MW2*MZ2^7*CHu[3, 3] + 6354*MT2^5*MW2^2*MZ2^7*CHu[3, 3] + 
      2988*MT2^4*MW2^3*MZ2^7*CHu[3, 3] - 10338*MT2^3*MW2^4*MZ2^7*CHu[3, 3] + 
      6876*MT2^2*MW2^5*MZ2^7*CHu[3, 3] - 1470*MT2*MW2^6*MZ2^7*CHu[3, 3] + 
      1470*MT2^5*MW2*MZ2^8*CHu[3, 3] - 4410*MT2^4*MW2^2*MZ2^8*CHu[3, 3] + 
      4410*MT2^3*MW2^3*MZ2^8*CHu[3, 3] - 1470*MT2^2*MW2^4*MZ2^8*CHu[3, 3]))/
    (8*(MT2 - MW2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (-4240896*MT2^6*MW2^7*MZ2*CHd[1, 1] + 
     25445376*MT2^5*MW2^8*MZ2*CHd[1, 1] - 63613440*MT2^4*MW2^9*MZ2*
      CHd[1, 1] + 84817920*MT2^3*MW2^10*MZ2*CHd[1, 1] - 
     63613440*MT2^2*MW2^11*MZ2*CHd[1, 1] + 25445376*MT2*MW2^12*MZ2*
      CHd[1, 1] - 4240896*MW2^13*MZ2*CHd[1, 1] - 12672*MH2*MT2^6*MW2^5*MZ2^2*
      CHd[1, 1] - 165888*MT2^7*MW2^5*MZ2^2*CHd[1, 1] + 
     76032*MH2*MT2^5*MW2^6*MZ2^2*CHd[1, 1] + 19498752*MT2^6*MW2^6*MZ2^2*
      CHd[1, 1] - 190080*MH2*MT2^4*MW2^7*MZ2^2*CHd[1, 1] - 
     117791232*MT2^5*MW2^7*MZ2^2*CHd[1, 1] + 253440*MH2*MT2^3*MW2^8*MZ2^2*
      CHd[1, 1] + 293799168*MT2^4*MW2^8*MZ2^2*CHd[1, 1] - 
     190080*MH2*MT2^2*MW2^9*MZ2^2*CHd[1, 1] - 381453312*MT2^3*MW2^9*MZ2^2*
      CHd[1, 1] + 76032*MH2*MT2*MW2^10*MZ2^2*CHd[1, 1] + 
     270479616*MT2^2*MW2^10*MZ2^2*CHd[1, 1] - 12672*MH2*MW2^11*MZ2^2*
      CHd[1, 1] - 98671104*MT2*MW2^11*MZ2^2*CHd[1, 1] + 
     14304000*MW2^12*MZ2^2*CHd[1, 1] + 32256*MH2*MT2^6*MW2^4*MZ2^3*
      CHd[1, 1] + 466560*MT2^7*MW2^4*MZ2^3*CHd[1, 1] - 
     206208*MH2*MT2^5*MW2^5*MZ2^3*CHd[1, 1] - 38157696*MT2^6*MW2^5*MZ2^3*
      CHd[1, 1] + 521856*MH2*MT2^4*MW2^6*MZ2^3*CHd[1, 1] + 
     237174912*MT2^5*MW2^6*MZ2^3*CHd[1, 1] - 670464*MH2*MT2^3*MW2^7*MZ2^3*
      CHd[1, 1] - 593205120*MT2^4*MW2^7*MZ2^3*CHd[1, 1] + 
     458496*MH2*MT2^2*MW2^8*MZ2^3*CHd[1, 1] + 743571840*MT2^3*MW2^8*MZ2^3*
      CHd[1, 1] - 155520*MH2*MT2*MW2^9*MZ2^3*CHd[1, 1] - 
     484907136*MT2^2*MW2^9*MZ2^3*CHd[1, 1] + 19584*MH2*MW2^10*MZ2^3*
      CHd[1, 1] + 151724928*MT2*MW2^10*MZ2^3*CHd[1, 1] - 
     16668288*MW2^11*MZ2^3*CHd[1, 1] - 41184*MH2*MT2^6*MW2^3*MZ2^4*
      CHd[1, 1] - 666144*MT2^7*MW2^3*MZ2^4*CHd[1, 1] + 
     279360*MH2*MT2^5*MW2^4*MZ2^4*CHd[1, 1] + 47910144*MT2^6*MW2^4*MZ2^4*
      CHd[1, 1] - 714528*MH2*MT2^4*MW2^5*MZ2^4*CHd[1, 1] - 
     307259424*MT2^5*MW2^5*MZ2^4*CHd[1, 1] + 875520*MH2*MT2^3*MW2^6*MZ2^4*
      CHd[1, 1] + 771363072*MT2^4*MW2^6*MZ2^4*CHd[1, 1] - 
     527904*MH2*MT2^2*MW2^7*MZ2^4*CHd[1, 1] - 929532768*MT2^3*MW2^7*MZ2^4*
      CHd[1, 1] + 137664*MH2*MT2*MW2^8*MZ2^4*CHd[1, 1] + 
     546647040*MT2^2*MW2^8*MZ2^4*CHd[1, 1] - 8928*MH2*MW2^9*MZ2^4*CHd[1, 1] - 
     136690272*MT2*MW2^9*MZ2^4*CHd[1, 1] + 8228352*MW2^10*MZ2^4*CHd[1, 1] + 
     33408*MH2*MT2^6*MW2^2*MZ2^5*CHd[1, 1] + 578016*MT2^7*MW2^2*MZ2^5*
      CHd[1, 1] - 241632*MH2*MT2^5*MW2^3*MZ2^5*CHd[1, 1] - 
     44513640*MT2^6*MW2^3*MZ2^5*CHd[1, 1] + 624672*MH2*MT2^4*MW2^4*MZ2^5*
      CHd[1, 1] + 296386608*MT2^5*MW2^4*MZ2^5*CHd[1, 1] - 
     718272*MH2*MT2^3*MW2^5*MZ2^5*CHd[1, 1] - 748426104*MT2^4*MW2^5*MZ2^5*
      CHd[1, 1] + 354240*MH2*MT2^2*MW2^6*MZ2^5*CHd[1, 1] + 
     865631616*MT2^3*MW2^6*MZ2^5*CHd[1, 1] - 44640*MH2*MT2*MW2^7*MZ2^5*
      CHd[1, 1] - 449343192*MT2^2*MW2^7*MZ2^5*CHd[1, 1] - 
     7776*MH2*MW2^8*MZ2^5*CHd[1, 1] + 76619376*MT2*MW2^8*MZ2^5*CHd[1, 1] + 
     3067320*MW2^9*MZ2^5*CHd[1, 1] - 16218*MH2*MT2^6*MW2*MZ2^6*CHd[1, 1] - 
     308124*MT2^7*MW2*MZ2^6*CHd[1, 1] + 130716*MH2*MT2^5*MW2^2*MZ2^6*
      CHd[1, 1] + 27909684*MT2^6*MW2^2*MZ2^6*CHd[1, 1] - 
     343494*MH2*MT2^4*MW2^3*MZ2^6*CHd[1, 1] - 199618596*MT2^5*MW2^3*MZ2^6*
      CHd[1, 1] + 349992*MH2*MT2^3*MW2^4*MZ2^6*CHd[1, 1] + 
     509957964*MT2^4*MW2^4*MZ2^6*CHd[1, 1] - 94086*MH2*MT2^2*MW2^5*MZ2^6*
      CHd[1, 1] - 548951172*MT2^3*MW2^5*MZ2^6*CHd[1, 1] - 
     44100*MH2*MT2*MW2^6*MZ2^6*CHd[1, 1] + 213902796*MT2^2*MW2^6*MZ2^6*
      CHd[1, 1] + 17190*MH2*MW2^7*MZ2^6*CHd[1, 1] + 
     12012996*MT2*MW2^7*MZ2^6*CHd[1, 1] - 14905548*MW2^8*MZ2^6*CHd[1, 1] + 
     4410*MH2*MT2^6*MZ2^7*CHd[1, 1] + 95580*MT2^7*MZ2^7*CHd[1, 1] - 
     42678*MH2*MT2^5*MW2*MZ2^7*CHd[1, 1] - 9725280*MT2^6*MW2*MZ2^7*
      CHd[1, 1] + 114804*MH2*MT2^4*MW2^2*MZ2^7*CHd[1, 1] + 
     80909532*MT2^5*MW2^2*MZ2^7*CHd[1, 1] - 87228*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[1, 1] - 211071888*MT2^4*MW2^3*MZ2^7*CHd[1, 1] - 
     33102*MH2*MT2^2*MW2^4*MZ2^7*CHd[1, 1] + 187157676*MT2^3*MW2^4*MZ2^7*
      CHd[1, 1] + 55602*MH2*MT2*MW2^5*MZ2^7*CHd[1, 1] - 
     71568*MT2^2*MW2^5*MZ2^7*CHd[1, 1] - 11808*MH2*MW2^6*MZ2^7*CHd[1, 1] - 
     63912564*MT2*MW2^6*MZ2^7*CHd[1, 1] + 16618512*MW2^7*MZ2^7*CHd[1, 1] + 
     4410*MH2*MT2^5*MZ2^8*CHd[1, 1] + 1318932*MT2^6*MZ2^8*CHd[1, 1] - 
     13230*MH2*MT2^4*MW2*MZ2^8*CHd[1, 1] - 16470528*MT2^5*MW2*MZ2^8*
      CHd[1, 1] - 7398*MH2*MT2^3*MW2^2*MZ2^8*CHd[1, 1] + 
     44770824*MT2^4*MW2^2*MZ2^8*CHd[1, 1] + 41256*MH2*MT2^2*MW2^3*MZ2^8*
      CHd[1, 1] - 15877020*MT2^3*MW2^3*MZ2^8*CHd[1, 1] - 
     29448*MH2*MT2*MW2^4*MZ2^8*CHd[1, 1] - 50883528*MT2^2*MW2^4*MZ2^8*
      CHd[1, 1] + 4410*MH2*MW2^5*MZ2^8*CHd[1, 1] + 44768124*MT2*MW2^5*MZ2^8*
      CHd[1, 1] - 7626804*MW2^6*MZ2^8*CHd[1, 1] + 1223352*MT2^5*MZ2^9*
      CHd[1, 1] + 4410*MH2*MT2^3*MW2*MZ2^9*CHd[1, 1] - 
     3574476*MT2^4*MW2*MZ2^9*CHd[1, 1] - 8820*MH2*MT2^2*MW2^2*MZ2^9*
      CHd[1, 1] - 6588132*MT2^3*MW2^2*MZ2^9*CHd[1, 1] + 
     4410*MH2*MT2*MW2^3*MZ2^9*CHd[1, 1] + 20236116*MT2^2*MW2^3*MZ2^9*
      CHd[1, 1] - 12520212*MT2*MW2^4*MZ2^9*CHd[1, 1] + 
     1223352*MW2^5*MZ2^9*CHd[1, 1] + 1223352*MT2^3*MW2*MZ2^10*CHd[1, 1] - 
     2446704*MT2^2*MW2^2*MZ2^10*CHd[1, 1] + 1223352*MT2*MW2^3*MZ2^10*
      CHd[1, 1] + 557056*MT2^6*MW2^7*MZ2*Pi^2*CHd[1, 1] - 
     3342336*MT2^5*MW2^8*MZ2*Pi^2*CHd[1, 1] + 8355840*MT2^4*MW2^9*MZ2*Pi^2*
      CHd[1, 1] - 11141120*MT2^3*MW2^10*MZ2*Pi^2*CHd[1, 1] + 
     8355840*MT2^2*MW2^11*MZ2*Pi^2*CHd[1, 1] - 3342336*MT2*MW2^12*MZ2*Pi^2*
      CHd[1, 1] + 557056*MW2^13*MZ2*Pi^2*CHd[1, 1] - 
     2268160*MT2^6*MW2^6*MZ2^2*Pi^2*CHd[1, 1] + 14166016*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHd[1, 1] - 35693568*MT2^4*MW2^8*MZ2^2*Pi^2*CHd[1, 1] + 
     46477312*MT2^3*MW2^9*MZ2^2*Pi^2*CHd[1, 1] - 32908288*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHd[1, 1] + 11937792*MT2*MW2^11*MZ2^2*Pi^2*CHd[1, 1] - 
     1711104*MW2^12*MZ2^2*Pi^2*CHd[1, 1] + 4228608*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHd[1, 1] - 27639808*MT2^5*MW2^6*MZ2^3*Pi^2*CHd[1, 1] + 
     70233600*MT2^4*MW2^7*MZ2^3*Pi^2*CHd[1, 1] - 88551424*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHd[1, 1] + 57778688*MT2^2*MW2^9*MZ2^3*Pi^2*CHd[1, 1] - 
     18010112*MT2*MW2^10*MZ2^3*Pi^2*CHd[1, 1] + 1960448*MW2^11*MZ2^3*Pi^2*
      CHd[1, 1] - 5145344*MT2^6*MW2^4*MZ2^4*Pi^2*CHd[1, 1] + 
     35100672*MT2^5*MW2^5*MZ2^4*Pi^2*CHd[1, 1] - 89865984*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHd[1, 1] + 109095936*MT2^3*MW2^7*MZ2^4*Pi^2*CHd[1, 1] - 
     64186624*MT2^2*MW2^8*MZ2^4*Pi^2*CHd[1, 1] + 15918080*MT2*MW2^9*MZ2^4*
      Pi^2*CHd[1, 1] - 916736*MW2^10*MZ2^4*Pi^2*CHd[1, 1] + 
     4638464*MT2^6*MW2^3*MZ2^5*Pi^2*CHd[1, 1] - 32976128*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHd[1, 1] + 85012992*MT2^4*MW2^5*MZ2^5*Pi^2*CHd[1, 1] - 
     98831360*MT2^3*MW2^6*MZ2^5*Pi^2*CHd[1, 1] + 50829056*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHd[1, 1] - 8166144*MT2*MW2^8*MZ2^5*Pi^2*CHd[1, 1] - 
     506880*MW2^9*MZ2^5*Pi^2*CHd[1, 1] - 2876880*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHd[1, 1] + 21899744*MT2^5*MW2^3*MZ2^6*Pi^2*CHd[1, 1] - 
     57068592*MT2^4*MW2^4*MZ2^6*Pi^2*CHd[1, 1] + 61669184*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHd[1, 1] - 23585584*MT2^2*MW2^6*MZ2^6*Pi^2*CHd[1, 1] - 
     1799456*MT2*MW2^7*MZ2^6*Pi^2*CHd[1, 1] + 1761584*MW2^8*MZ2^6*Pi^2*
      CHd[1, 1] + 1015432*MT2^6*MW2*MZ2^7*Pi^2*CHd[1, 1] - 
     8969472*MT2^5*MW2^2*MZ2^7*Pi^2*CHd[1, 1] + 23862120*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHd[1, 1] - 21423936*MT2^3*MW2^4*MZ2^7*Pi^2*CHd[1, 1] + 
     200792*MT2^2*MW2^5*MZ2^7*Pi^2*CHd[1, 1] + 7176512*MT2*MW2^6*MZ2^7*Pi^2*
      CHd[1, 1] - 1861448*MW2^7*MZ2^7*Pi^2*CHd[1, 1] - 
     149176*MT2^6*MZ2^8*Pi^2*CHd[1, 1] + 1910488*MT2^5*MW2*MZ2^8*Pi^2*
      CHd[1, 1] - 5283936*MT2^4*MW2^2*MZ2^8*Pi^2*CHd[1, 1] + 
     2137504*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[1, 1] + 5546984*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHd[1, 1] - 5028120*MT2*MW2^5*MZ2^8*Pi^2*CHd[1, 1] + 
     866256*MW2^6*MZ2^8*Pi^2*CHd[1, 1] - 149176*MT2^5*MZ2^9*Pi^2*CHd[1, 1] + 
     447528*MT2^4*MW2*MZ2^9*Pi^2*CHd[1, 1] + 717080*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHd[1, 1] - 2329216*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[1, 1] + 
     1462960*MT2*MW2^4*MZ2^9*Pi^2*CHd[1, 1] - 149176*MW2^5*MZ2^9*Pi^2*
      CHd[1, 1] - 149176*MT2^3*MW2*MZ2^10*Pi^2*CHd[1, 1] + 
     298352*MT2^2*MW2^2*MZ2^10*Pi^2*CHd[1, 1] - 149176*MT2*MW2^3*MZ2^10*Pi^2*
      CHd[1, 1] + 26797056*MT2^6*MW2^7*MZ2*CHd[2, 2] - 
     160782336*MT2^5*MW2^8*MZ2*CHd[2, 2] + 401955840*MT2^4*MW2^9*MZ2*
      CHd[2, 2] - 535941120*MT2^3*MW2^10*MZ2*CHd[2, 2] + 
     401955840*MT2^2*MW2^11*MZ2*CHd[2, 2] - 160782336*MT2*MW2^12*MZ2*
      CHd[2, 2] + 26797056*MW2^13*MZ2*CHd[2, 2] + 126720*MH2*MT2^6*MW2^5*
      MZ2^2*CHd[2, 2] + 2001024*MT2^7*MW2^5*MZ2^2*CHd[2, 2] - 
     760320*MH2*MT2^5*MW2^6*MZ2^2*CHd[2, 2] - 183734784*MT2^6*MW2^6*MZ2^2*
      CHd[2, 2] + 1900800*MH2*MT2^4*MW2^7*MZ2^2*CHd[2, 2] + 
     1087370880*MT2^5*MW2^7*MZ2^2*CHd[2, 2] - 2534400*MH2*MT2^3*MW2^8*MZ2^2*
      CHd[2, 2] - 2697274368*MT2^4*MW2^8*MZ2^2*CHd[2, 2] + 
     1900800*MH2*MT2^2*MW2^9*MZ2^2*CHd[2, 2] + 3520048512*MT2^3*MW2^9*MZ2^2*
      CHd[2, 2] - 760320*MH2*MT2*MW2^10*MZ2^2*CHd[2, 2] - 
     2536207872*MT2^2*MW2^10*MZ2^2*CHd[2, 2] + 126720*MH2*MW2^11*MZ2^2*
      CHd[2, 2] + 952914816*MT2*MW2^11*MZ2^2*CHd[2, 2] - 
     145118208*MW2^12*MZ2^2*CHd[2, 2] - 398592*MH2*MT2^6*MW2^4*MZ2^3*
      CHd[2, 2] - 6474816*MT2^7*MW2^4*MZ2^3*CHd[2, 2] + 
     2518272*MH2*MT2^5*MW2^5*MZ2^3*CHd[2, 2] + 459576576*MT2^6*MW2^5*MZ2^3*
      CHd[2, 2] - 6359040*MH2*MT2^4*MW2^6*MZ2^3*CHd[2, 2] - 
     2787431616*MT2^5*MW2^6*MZ2^3*CHd[2, 2] + 8225280*MH2*MT2^3*MW2^7*MZ2^3*
      CHd[2, 2] + 6930859392*MT2^4*MW2^7*MZ2^3*CHd[2, 2] - 
     5725440*MH2*MT2^2*MW2^8*MZ2^3*CHd[2, 2] - 8786864064*MT2^3*MW2^8*MZ2^3*
      CHd[2, 2] + 2011392*MH2*MT2*MW2^9*MZ2^3*CHd[2, 2] + 
     5918871552*MT2^2*MW2^9*MZ2^3*CHd[2, 2] - 271872*MH2*MW2^10*MZ2^3*
      CHd[2, 2] - 1975566144*MT2*MW2^10*MZ2^3*CHd[2, 2] + 
     247029120*MW2^11*MZ2^3*CHd[2, 2] + 557856*MH2*MT2^6*MW2^3*MZ2^4*
      CHd[2, 2] + 9477648*MT2^7*MW2^3*MZ2^4*CHd[2, 2] - 
     3745728*MH2*MT2^5*MW2^4*MZ2^4*CHd[2, 2] - 598190016*MT2^6*MW2^4*MZ2^4*
      CHd[2, 2] + 9563616*MH2*MT2^4*MW2^5*MZ2^4*CHd[2, 2] + 
     3789372816*MT2^5*MW2^5*MZ2^4*CHd[2, 2] - 11827584*MH2*MT2^3*MW2^6*MZ2^4*
      CHd[2, 2] - 9479444544*MT2^4*MW2^6*MZ2^4*CHd[2, 2] + 
     7317216*MH2*MT2^2*MW2^7*MZ2^4*CHd[2, 2] + 11487970608*MT2^3*MW2^7*MZ2^4*
      CHd[2, 2] - 2024640*MH2*MT2*MW2^8*MZ2^4*CHd[2, 2] - 
     6876694080*MT2^2*MW2^8*MZ2^4*CHd[2, 2] + 159264*MH2*MW2^9*MZ2^4*
      CHd[2, 2] + 1783373616*MT2*MW2^9*MZ2^4*CHd[2, 2] - 
     115866048*MW2^10*MZ2^4*CHd[2, 2] - 436464*MH2*MT2^6*MW2^2*MZ2^5*
      CHd[2, 2] - 7798032*MT2^7*MW2^2*MZ2^5*CHd[2, 2] + 
     3176640*MH2*MT2^5*MW2^3*MZ2^5*CHd[2, 2] + 453050928*MT2^6*MW2^3*MZ2^5*
      CHd[2, 2] - 8220528*MH2*MT2^4*MW2^4*MZ2^5*CHd[2, 2] - 
     3060846624*MT2^5*MW2^4*MZ2^5*CHd[2, 2] + 9446400*MH2*MT2^3*MW2^5*MZ2^5*
      CHd[2, 2] + 7724143296*MT2^4*MW2^5*MZ2^5*CHd[2, 2] - 
     4634064*MH2*MT2^2*MW2^6*MZ2^5*CHd[2, 2] - 8670495120*MT2^3*MW2^6*MZ2^5*
      CHd[2, 2] + 546624*MH2*MT2*MW2^7*MZ2^5*CHd[2, 2] + 
     4055120688*MT2^2*MW2^7*MZ2^5*CHd[2, 2] + 121392*MH2*MW2^8*MZ2^5*
      CHd[2, 2] - 355033152*MT2*MW2^8*MZ2^5*CHd[2, 2] - 
     138141984*MW2^9*MZ2^5*CHd[2, 2] + 189288*MH2*MT2^6*MW2*MZ2^6*CHd[2, 2] + 
     3555900*MT2^7*MW2*MZ2^6*CHd[2, 2] - 1572192*MH2*MT2^5*MW2^2*MZ2^6*
      CHd[2, 2] - 200488464*MT2^6*MW2^2*MZ2^6*CHd[2, 2] + 
     4148712*MH2*MT2^4*MW2^3*MZ2^6*CHd[2, 2] + 1501626492*MT2^5*MW2^3*MZ2^6*
      CHd[2, 2] - 4100832*MH2*MT2^3*MW2^4*MZ2^6*CHd[2, 2] - 
     3837693600*MT2^4*MW2^4*MZ2^6*CHd[2, 2] + 850680*MH2*MT2^2*MW2^5*MZ2^6*
      CHd[2, 2] + 3704161524*MT2^3*MW2^5*MZ2^6*CHd[2, 2] + 
     731520*MH2*MT2*MW2^6*MZ2^6*CHd[2, 2] - 695345376*MT2^2*MW2^6*MZ2^6*
      CHd[2, 2] - 247176*MH2*MW2^7*MZ2^6*CHd[2, 2] - 
     701151276*MT2*MW2^7*MZ2^6*CHd[2, 2] + 225334800*MW2^8*MZ2^6*CHd[2, 2] - 
     38808*MH2*MT2^6*MZ2^7*CHd[2, 2] - 761724*MT2^7*MZ2^7*CHd[2, 2] + 
     422136*MH2*MT2^5*MW2*MZ2^7*CHd[2, 2] + 47328684*MT2^6*MW2*MZ2^7*
      CHd[2, 2] - 1149984*MH2*MT2^4*MW2^2*MZ2^7*CHd[2, 2] - 
     428688504*MT2^5*MW2^2*MZ2^7*CHd[2, 2] + 718272*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[2, 2] + 1116754920*MT2^4*MW2^3*MZ2^7*CHd[2, 2] + 
     669384*MH2*MT2^2*MW2^4*MZ2^7*CHd[2, 2] - 718901724*MT2^3*MW2^4*MZ2^7*
      CHd[2, 2] - 771480*MH2*MT2*MW2^5*MZ2^7*CHd[2, 2] - 
     561769668*MT2^2*MW2^5*MZ2^7*CHd[2, 2] + 150480*MH2*MW2^6*MZ2^7*
      CHd[2, 2] + 678143952*MT2*MW2^6*MZ2^7*CHd[2, 2] - 
     132105936*MW2^7*MZ2^7*CHd[2, 2] - 38808*MH2*MT2^5*MZ2^8*CHd[2, 2] - 
     4339980*MT2^6*MZ2^8*CHd[2, 2] + 116424*MH2*MT2^4*MW2*MZ2^8*CHd[2, 2] + 
     62957148*MT2^5*MW2*MZ2^8*CHd[2, 2] + 111672*MH2*MT2^3*MW2^2*MZ2^8*
      CHd[2, 2] - 169273980*MT2^4*MW2^2*MZ2^8*CHd[2, 2] - 
     456192*MH2*MT2^2*MW2^3*MZ2^8*CHd[2, 2] - 29969736*MT2^3*MW2^3*MZ2^8*
      CHd[2, 2] + 305712*MH2*MT2*MW2^4*MZ2^8*CHd[2, 2] + 
     373260792*MT2^2*MW2^4*MZ2^8*CHd[2, 2] - 38808*MH2*MW2^5*MZ2^8*
      CHd[2, 2] - 268283700*MT2*MW2^5*MZ2^8*CHd[2, 2] + 
     35649456*MW2^6*MZ2^8*CHd[2, 2] - 3578256*MT2^5*MZ2^9*CHd[2, 2] - 
     38808*MH2*MT2^3*MW2*MZ2^9*CHd[2, 2] + 9973044*MT2^4*MW2*MZ2^9*
      CHd[2, 2] + 77616*MH2*MT2^2*MW2^2*MZ2^9*CHd[2, 2] + 
     33569376*MT2^3*MW2^2*MZ2^9*CHd[2, 2] - 38808*MH2*MT2*MW2^3*MZ2^9*
      CHd[2, 2] - 86348388*MT2^2*MW2^3*MZ2^9*CHd[2, 2] + 
     49962480*MT2*MW2^4*MZ2^9*CHd[2, 2] - 3578256*MW2^5*MZ2^9*CHd[2, 2] - 
     3578256*MT2^3*MW2*MZ2^10*CHd[2, 2] + 7156512*MT2^2*MW2^2*MZ2^10*
      CHd[2, 2] - 3578256*MT2*MW2^3*MZ2^10*CHd[2, 2] - 
     4489216*MT2^6*MW2^7*MZ2*Pi^2*CHd[2, 2] + 26935296*MT2^5*MW2^8*MZ2*Pi^2*
      CHd[2, 2] - 67338240*MT2^4*MW2^9*MZ2*Pi^2*CHd[2, 2] + 
     89784320*MT2^3*MW2^10*MZ2*Pi^2*CHd[2, 2] - 67338240*MT2^2*MW2^11*MZ2*
      Pi^2*CHd[2, 2] + 26935296*MT2*MW2^12*MZ2*Pi^2*CHd[2, 2] - 
     4489216*MW2^13*MZ2*Pi^2*CHd[2, 2] + 23271424*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHd[2, 2] - 144117760*MT2^5*MW2^7*MZ2^2*Pi^2*CHd[2, 2] + 
     362539008*MT2^4*MW2^8*MZ2^2*Pi^2*CHd[2, 2] - 474406912*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHd[2, 2] + 340092928*MT2^2*MW2^10*MZ2^2*Pi^2*CHd[2, 2] - 
     126160896*MT2*MW2^11*MZ2^2*Pi^2*CHd[2, 2] + 18782208*MW2^12*MZ2^2*Pi^2*
      CHd[2, 2] - 51474432*MT2^6*MW2^5*MZ2^3*Pi^2*CHd[2, 2] + 
     332118016*MT2^5*MW2^6*MZ2^3*Pi^2*CHd[2, 2] - 841930752*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHd[2, 2] + 1071542272*MT2^3*MW2^8*MZ2^3*Pi^2*CHd[2, 2] - 
     716595200*MT2^2*MW2^9*MZ2^3*Pi^2*CHd[2, 2] + 234543104*MT2*MW2^10*MZ2^3*
      Pi^2*CHd[2, 2] - 28203008*MW2^11*MZ2^3*Pi^2*CHd[2, 2] + 
     62872832*MT2^6*MW2^4*MZ2^4*Pi^2*CHd[2, 2] - 428711424*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHd[2, 2] + 1097515776*MT2^4*MW2^6*MZ2^4*Pi^2*CHd[2, 2] - 
     1337134080*MT2^3*MW2^7*MZ2^4*Pi^2*CHd[2, 2] + 793600768*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHd[2, 2] - 199542272*MT2*MW2^9*MZ2^4*Pi^2*CHd[2, 2] + 
     11398400*MW2^10*MZ2^4*Pi^2*CHd[2, 2] - 45830528*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHd[2, 2] + 337856000*MT2^5*MW2^4*MZ2^5*Pi^2*CHd[2, 2] - 
     876076416*MT2^4*MW2^5*MZ2^5*Pi^2*CHd[2, 2] + 990881792*MT2^3*MW2^6*MZ2^5*
      Pi^2*CHd[2, 2] - 458763392*MT2^2*MW2^7*MZ2^5*Pi^2*CHd[2, 2] + 
     34890240*MT2*MW2^8*MZ2^5*Pi^2*CHd[2, 2] + 17042304*MW2^9*MZ2^5*Pi^2*
      CHd[2, 2] + 19843392*MT2^6*MW2^2*MZ2^6*Pi^2*CHd[2, 2] - 
     164890880*MT2^5*MW2^3*MZ2^6*Pi^2*CHd[2, 2] + 435142464*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHd[2, 2] - 425656064*MT2^3*MW2^5*MZ2^6*Pi^2*CHd[2, 2] + 
     80244160*MT2^2*MW2^6*MZ2^6*Pi^2*CHd[2, 2] + 81304064*MT2*MW2^7*MZ2^6*
      Pi^2*CHd[2, 2] - 25987136*MW2^8*MZ2^6*Pi^2*CHd[2, 2] - 
     4635040*MT2^6*MW2*MZ2^7*Pi^2*CHd[2, 2] + 47653632*MT2^5*MW2^2*MZ2^7*Pi^2*
      CHd[2, 2] - 129055776*MT2^4*MW2^3*MZ2^7*Pi^2*CHd[2, 2] + 
     86557056*MT2^3*MW2^4*MZ2^7*Pi^2*CHd[2, 2] + 61822240*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHd[2, 2] - 77550464*MT2*MW2^6*MZ2^7*Pi^2*CHd[2, 2] + 
     15208352*MW2^7*MZ2^7*Pi^2*CHd[2, 2] + 441568*MT2^6*MZ2^8*Pi^2*
      CHd[2, 2] - 7284448*MT2^5*MW2*MZ2^8*Pi^2*CHd[2, 2] + 
     20528640*MT2^4*MW2^2*MZ2^8*Pi^2*CHd[2, 2] + 1741952*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHd[2, 2] - 42333344*MT2^2*MW2^4*MZ2^8*Pi^2*CHd[2, 2] + 
     31099104*MT2*MW2^5*MZ2^8*Pi^2*CHd[2, 2] - 4193472*MW2^6*MZ2^8*Pi^2*
      CHd[2, 2] + 441568*MT2^5*MZ2^9*Pi^2*CHd[2, 2] - 
     1324704*MT2^4*MW2*MZ2^9*Pi^2*CHd[2, 2] - 3751904*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHd[2, 2] + 10153216*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[2, 2] - 
     5959744*MT2*MW2^4*MZ2^9*Pi^2*CHd[2, 2] + 441568*MW2^5*MZ2^9*Pi^2*
      CHd[2, 2] + 441568*MT2^3*MW2*MZ2^10*Pi^2*CHd[2, 2] - 
     883136*MT2^2*MW2^2*MZ2^10*Pi^2*CHd[2, 2] + 441568*MT2*MW2^3*MZ2^10*Pi^2*
      CHd[2, 2] - 4240896*MT2^6*MW2^7*MZ2*CHd[3, 3] + 
     25445376*MT2^5*MW2^8*MZ2*CHd[3, 3] - 63613440*MT2^4*MW2^9*MZ2*
      CHd[3, 3] + 84817920*MT2^3*MW2^10*MZ2*CHd[3, 3] - 
     63613440*MT2^2*MW2^11*MZ2*CHd[3, 3] + 25445376*MT2*MW2^12*MZ2*
      CHd[3, 3] - 4240896*MW2^13*MZ2*CHd[3, 3] - 12672*MH2*MT2^6*MW2^5*MZ2^2*
      CHd[3, 3] - 165888*MT2^7*MW2^5*MZ2^2*CHd[3, 3] + 
     76032*MH2*MT2^5*MW2^6*MZ2^2*CHd[3, 3] + 19498752*MT2^6*MW2^6*MZ2^2*
      CHd[3, 3] - 190080*MH2*MT2^4*MW2^7*MZ2^2*CHd[3, 3] - 
     117791232*MT2^5*MW2^7*MZ2^2*CHd[3, 3] + 253440*MH2*MT2^3*MW2^8*MZ2^2*
      CHd[3, 3] + 293799168*MT2^4*MW2^8*MZ2^2*CHd[3, 3] - 
     190080*MH2*MT2^2*MW2^9*MZ2^2*CHd[3, 3] - 381453312*MT2^3*MW2^9*MZ2^2*
      CHd[3, 3] + 76032*MH2*MT2*MW2^10*MZ2^2*CHd[3, 3] + 
     270479616*MT2^2*MW2^10*MZ2^2*CHd[3, 3] - 12672*MH2*MW2^11*MZ2^2*
      CHd[3, 3] - 98671104*MT2*MW2^11*MZ2^2*CHd[3, 3] + 
     14304000*MW2^12*MZ2^2*CHd[3, 3] + 32256*MH2*MT2^6*MW2^4*MZ2^3*
      CHd[3, 3] + 466560*MT2^7*MW2^4*MZ2^3*CHd[3, 3] - 
     206208*MH2*MT2^5*MW2^5*MZ2^3*CHd[3, 3] - 38157696*MT2^6*MW2^5*MZ2^3*
      CHd[3, 3] + 521856*MH2*MT2^4*MW2^6*MZ2^3*CHd[3, 3] + 
     237174912*MT2^5*MW2^6*MZ2^3*CHd[3, 3] - 670464*MH2*MT2^3*MW2^7*MZ2^3*
      CHd[3, 3] - 593205120*MT2^4*MW2^7*MZ2^3*CHd[3, 3] + 
     458496*MH2*MT2^2*MW2^8*MZ2^3*CHd[3, 3] + 743571840*MT2^3*MW2^8*MZ2^3*
      CHd[3, 3] - 155520*MH2*MT2*MW2^9*MZ2^3*CHd[3, 3] - 
     484907136*MT2^2*MW2^9*MZ2^3*CHd[3, 3] + 19584*MH2*MW2^10*MZ2^3*
      CHd[3, 3] + 151724928*MT2*MW2^10*MZ2^3*CHd[3, 3] - 
     16668288*MW2^11*MZ2^3*CHd[3, 3] - 41184*MH2*MT2^6*MW2^3*MZ2^4*
      CHd[3, 3] - 666144*MT2^7*MW2^3*MZ2^4*CHd[3, 3] + 
     279360*MH2*MT2^5*MW2^4*MZ2^4*CHd[3, 3] + 47910144*MT2^6*MW2^4*MZ2^4*
      CHd[3, 3] - 714528*MH2*MT2^4*MW2^5*MZ2^4*CHd[3, 3] - 
     307259424*MT2^5*MW2^5*MZ2^4*CHd[3, 3] + 875520*MH2*MT2^3*MW2^6*MZ2^4*
      CHd[3, 3] + 771363072*MT2^4*MW2^6*MZ2^4*CHd[3, 3] - 
     527904*MH2*MT2^2*MW2^7*MZ2^4*CHd[3, 3] - 929532768*MT2^3*MW2^7*MZ2^4*
      CHd[3, 3] + 137664*MH2*MT2*MW2^8*MZ2^4*CHd[3, 3] + 
     546647040*MT2^2*MW2^8*MZ2^4*CHd[3, 3] - 8928*MH2*MW2^9*MZ2^4*CHd[3, 3] - 
     136690272*MT2*MW2^9*MZ2^4*CHd[3, 3] + 8228352*MW2^10*MZ2^4*CHd[3, 3] + 
     33408*MH2*MT2^6*MW2^2*MZ2^5*CHd[3, 3] + 578016*MT2^7*MW2^2*MZ2^5*
      CHd[3, 3] - 241632*MH2*MT2^5*MW2^3*MZ2^5*CHd[3, 3] - 
     44513640*MT2^6*MW2^3*MZ2^5*CHd[3, 3] + 624672*MH2*MT2^4*MW2^4*MZ2^5*
      CHd[3, 3] + 296386608*MT2^5*MW2^4*MZ2^5*CHd[3, 3] - 
     718272*MH2*MT2^3*MW2^5*MZ2^5*CHd[3, 3] - 748426104*MT2^4*MW2^5*MZ2^5*
      CHd[3, 3] + 354240*MH2*MT2^2*MW2^6*MZ2^5*CHd[3, 3] + 
     865631616*MT2^3*MW2^6*MZ2^5*CHd[3, 3] - 44640*MH2*MT2*MW2^7*MZ2^5*
      CHd[3, 3] - 449343192*MT2^2*MW2^7*MZ2^5*CHd[3, 3] - 
     7776*MH2*MW2^8*MZ2^5*CHd[3, 3] + 76619376*MT2*MW2^8*MZ2^5*CHd[3, 3] + 
     3067320*MW2^9*MZ2^5*CHd[3, 3] - 16218*MH2*MT2^6*MW2*MZ2^6*CHd[3, 3] - 
     308124*MT2^7*MW2*MZ2^6*CHd[3, 3] + 130716*MH2*MT2^5*MW2^2*MZ2^6*
      CHd[3, 3] + 27909684*MT2^6*MW2^2*MZ2^6*CHd[3, 3] - 
     343494*MH2*MT2^4*MW2^3*MZ2^6*CHd[3, 3] - 199618596*MT2^5*MW2^3*MZ2^6*
      CHd[3, 3] + 349992*MH2*MT2^3*MW2^4*MZ2^6*CHd[3, 3] + 
     509957964*MT2^4*MW2^4*MZ2^6*CHd[3, 3] - 94086*MH2*MT2^2*MW2^5*MZ2^6*
      CHd[3, 3] - 548951172*MT2^3*MW2^5*MZ2^6*CHd[3, 3] - 
     44100*MH2*MT2*MW2^6*MZ2^6*CHd[3, 3] + 213902796*MT2^2*MW2^6*MZ2^6*
      CHd[3, 3] + 17190*MH2*MW2^7*MZ2^6*CHd[3, 3] + 
     12012996*MT2*MW2^7*MZ2^6*CHd[3, 3] - 14905548*MW2^8*MZ2^6*CHd[3, 3] + 
     4410*MH2*MT2^6*MZ2^7*CHd[3, 3] + 95580*MT2^7*MZ2^7*CHd[3, 3] - 
     42678*MH2*MT2^5*MW2*MZ2^7*CHd[3, 3] - 9725280*MT2^6*MW2*MZ2^7*
      CHd[3, 3] + 114804*MH2*MT2^4*MW2^2*MZ2^7*CHd[3, 3] + 
     80909532*MT2^5*MW2^2*MZ2^7*CHd[3, 3] - 87228*MH2*MT2^3*MW2^3*MZ2^7*
      CHd[3, 3] - 211071888*MT2^4*MW2^3*MZ2^7*CHd[3, 3] - 
     33102*MH2*MT2^2*MW2^4*MZ2^7*CHd[3, 3] + 187157676*MT2^3*MW2^4*MZ2^7*
      CHd[3, 3] + 55602*MH2*MT2*MW2^5*MZ2^7*CHd[3, 3] - 
     71568*MT2^2*MW2^5*MZ2^7*CHd[3, 3] - 11808*MH2*MW2^6*MZ2^7*CHd[3, 3] - 
     63912564*MT2*MW2^6*MZ2^7*CHd[3, 3] + 16618512*MW2^7*MZ2^7*CHd[3, 3] + 
     4410*MH2*MT2^5*MZ2^8*CHd[3, 3] + 1318932*MT2^6*MZ2^8*CHd[3, 3] - 
     13230*MH2*MT2^4*MW2*MZ2^8*CHd[3, 3] - 16470528*MT2^5*MW2*MZ2^8*
      CHd[3, 3] - 7398*MH2*MT2^3*MW2^2*MZ2^8*CHd[3, 3] + 
     44770824*MT2^4*MW2^2*MZ2^8*CHd[3, 3] + 41256*MH2*MT2^2*MW2^3*MZ2^8*
      CHd[3, 3] - 15877020*MT2^3*MW2^3*MZ2^8*CHd[3, 3] - 
     29448*MH2*MT2*MW2^4*MZ2^8*CHd[3, 3] - 50883528*MT2^2*MW2^4*MZ2^8*
      CHd[3, 3] + 4410*MH2*MW2^5*MZ2^8*CHd[3, 3] + 44768124*MT2*MW2^5*MZ2^8*
      CHd[3, 3] - 7626804*MW2^6*MZ2^8*CHd[3, 3] + 1223352*MT2^5*MZ2^9*
      CHd[3, 3] + 4410*MH2*MT2^3*MW2*MZ2^9*CHd[3, 3] - 
     3574476*MT2^4*MW2*MZ2^9*CHd[3, 3] - 8820*MH2*MT2^2*MW2^2*MZ2^9*
      CHd[3, 3] - 6588132*MT2^3*MW2^2*MZ2^9*CHd[3, 3] + 
     4410*MH2*MT2*MW2^3*MZ2^9*CHd[3, 3] + 20236116*MT2^2*MW2^3*MZ2^9*
      CHd[3, 3] - 12520212*MT2*MW2^4*MZ2^9*CHd[3, 3] + 
     1223352*MW2^5*MZ2^9*CHd[3, 3] + 1223352*MT2^3*MW2*MZ2^10*CHd[3, 3] - 
     2446704*MT2^2*MW2^2*MZ2^10*CHd[3, 3] + 1223352*MT2*MW2^3*MZ2^10*
      CHd[3, 3] + 557056*MT2^6*MW2^7*MZ2*Pi^2*CHd[3, 3] - 
     3342336*MT2^5*MW2^8*MZ2*Pi^2*CHd[3, 3] + 8355840*MT2^4*MW2^9*MZ2*Pi^2*
      CHd[3, 3] - 11141120*MT2^3*MW2^10*MZ2*Pi^2*CHd[3, 3] + 
     8355840*MT2^2*MW2^11*MZ2*Pi^2*CHd[3, 3] - 3342336*MT2*MW2^12*MZ2*Pi^2*
      CHd[3, 3] + 557056*MW2^13*MZ2*Pi^2*CHd[3, 3] - 
     2268160*MT2^6*MW2^6*MZ2^2*Pi^2*CHd[3, 3] + 14166016*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHd[3, 3] - 35693568*MT2^4*MW2^8*MZ2^2*Pi^2*CHd[3, 3] + 
     46477312*MT2^3*MW2^9*MZ2^2*Pi^2*CHd[3, 3] - 32908288*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHd[3, 3] + 11937792*MT2*MW2^11*MZ2^2*Pi^2*CHd[3, 3] - 
     1711104*MW2^12*MZ2^2*Pi^2*CHd[3, 3] + 4228608*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHd[3, 3] - 27639808*MT2^5*MW2^6*MZ2^3*Pi^2*CHd[3, 3] + 
     70233600*MT2^4*MW2^7*MZ2^3*Pi^2*CHd[3, 3] - 88551424*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHd[3, 3] + 57778688*MT2^2*MW2^9*MZ2^3*Pi^2*CHd[3, 3] - 
     18010112*MT2*MW2^10*MZ2^3*Pi^2*CHd[3, 3] + 1960448*MW2^11*MZ2^3*Pi^2*
      CHd[3, 3] - 5145344*MT2^6*MW2^4*MZ2^4*Pi^2*CHd[3, 3] + 
     35100672*MT2^5*MW2^5*MZ2^4*Pi^2*CHd[3, 3] - 89865984*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHd[3, 3] + 109095936*MT2^3*MW2^7*MZ2^4*Pi^2*CHd[3, 3] - 
     64186624*MT2^2*MW2^8*MZ2^4*Pi^2*CHd[3, 3] + 15918080*MT2*MW2^9*MZ2^4*
      Pi^2*CHd[3, 3] - 916736*MW2^10*MZ2^4*Pi^2*CHd[3, 3] + 
     4638464*MT2^6*MW2^3*MZ2^5*Pi^2*CHd[3, 3] - 32976128*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHd[3, 3] + 85012992*MT2^4*MW2^5*MZ2^5*Pi^2*CHd[3, 3] - 
     98831360*MT2^3*MW2^6*MZ2^5*Pi^2*CHd[3, 3] + 50829056*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHd[3, 3] - 8166144*MT2*MW2^8*MZ2^5*Pi^2*CHd[3, 3] - 
     506880*MW2^9*MZ2^5*Pi^2*CHd[3, 3] - 2876880*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHd[3, 3] + 21899744*MT2^5*MW2^3*MZ2^6*Pi^2*CHd[3, 3] - 
     57068592*MT2^4*MW2^4*MZ2^6*Pi^2*CHd[3, 3] + 61669184*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHd[3, 3] - 23585584*MT2^2*MW2^6*MZ2^6*Pi^2*CHd[3, 3] - 
     1799456*MT2*MW2^7*MZ2^6*Pi^2*CHd[3, 3] + 1761584*MW2^8*MZ2^6*Pi^2*
      CHd[3, 3] + 1015432*MT2^6*MW2*MZ2^7*Pi^2*CHd[3, 3] - 
     8969472*MT2^5*MW2^2*MZ2^7*Pi^2*CHd[3, 3] + 23862120*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHd[3, 3] - 21423936*MT2^3*MW2^4*MZ2^7*Pi^2*CHd[3, 3] + 
     200792*MT2^2*MW2^5*MZ2^7*Pi^2*CHd[3, 3] + 7176512*MT2*MW2^6*MZ2^7*Pi^2*
      CHd[3, 3] - 1861448*MW2^7*MZ2^7*Pi^2*CHd[3, 3] - 
     149176*MT2^6*MZ2^8*Pi^2*CHd[3, 3] + 1910488*MT2^5*MW2*MZ2^8*Pi^2*
      CHd[3, 3] - 5283936*MT2^4*MW2^2*MZ2^8*Pi^2*CHd[3, 3] + 
     2137504*MT2^3*MW2^3*MZ2^8*Pi^2*CHd[3, 3] + 5546984*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHd[3, 3] - 5028120*MT2*MW2^5*MZ2^8*Pi^2*CHd[3, 3] + 
     866256*MW2^6*MZ2^8*Pi^2*CHd[3, 3] - 149176*MT2^5*MZ2^9*Pi^2*CHd[3, 3] + 
     447528*MT2^4*MW2*MZ2^9*Pi^2*CHd[3, 3] + 717080*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHd[3, 3] - 2329216*MT2^2*MW2^3*MZ2^9*Pi^2*CHd[3, 3] + 
     1462960*MT2*MW2^4*MZ2^9*Pi^2*CHd[3, 3] - 149176*MW2^5*MZ2^9*Pi^2*
      CHd[3, 3] - 149176*MT2^3*MW2*MZ2^10*Pi^2*CHd[3, 3] + 
     298352*MT2^2*MW2^2*MZ2^10*Pi^2*CHd[3, 3] - 149176*MT2*MW2^3*MZ2^10*Pi^2*
      CHd[3, 3] + (2*MW2 - MZ2)*(-108*MT2^7*MZ2^2*(-2896*MW2^4 + 
         880*MW2^3*MZ2 + 3126*MW2^2*MZ2^2 - 5165*MW2*MZ2^3 + 2192*MZ2^4) + 
       2*MW2^5*(MW2 + MZ2)*(11264*MW2^7*(-525 + 32*Pi^2) - 
         1536*MW2^6*MZ2*(-8601 + 608*Pi^2) + 384*MW2^5*MZ2^2*
          (-33263 + 2248*Pi^2) + 32*MW2^4*MZ2^2*(396*MH2 - 113913*MZ2 + 
           16136*MZ2*Pi^2) - 48*MW2^3*MZ2^3*(210*MH2 - 343049*MZ2 + 
           33612*MZ2*Pi^2) + 4*MW2*MZ2^5*(2718*MH2 - 759981*MZ2 + 
           55858*MZ2*Pi^2) - 3*MZ2^6*(1617*MH2 - 674890*MZ2 + 
           59936*MZ2*Pi^2) + 12*MW2^2*MZ2^4*(-414*MH2 - 632633*MZ2 + 
           66064*MZ2*Pi^2)) + MT2^6*(22528*MW2^7*(-525 + 32*Pi^2) + 
         768*MW2^5*MZ2^2*(-34811 + 2248*Pi^2) - 768*MW2^6*MZ2*
          (-33777 + 2432*Pi^2) + 128*MW2^4*MZ2^2*(198*MH2 - 54027*MZ2 + 
           8068*MZ2*Pi^2) - 192*MW2^3*MZ2^3*(105*MH2 - 181981*MZ2 + 
           16806*MZ2*Pi^2) + 4*MW2*MZ2^5*(5436*MH2 - 1057479*MZ2 + 
           111716*MZ2*Pi^2) - 3*MZ2^6*(3234*MH2 - 1270133*MZ2 + 
           119872*MZ2*Pi^2) + 12*MW2^2*MZ2^4*(-828*MH2 - 1569493*MZ2 + 
           132128*MZ2*Pi^2)) + 6*MT2^4*MW2*(56320*MW2^8*(-525 + 32*Pi^2) + 
         384*MW2^6*MZ2^2*(-201209 + 13672*Pi^2) - 256*MW2^7*MZ2*
          (-278391 + 19648*Pi^2) + MW2*MZ2^6*(-35127*MH2 + 13155657*MZ2 - 
           1122472*MZ2*Pi^2) + 8*MW2^2*MZ2^5*(7416*MH2 - 857025*MZ2 + 
           40549*MZ2*Pi^2) + 32*MW2^5*MZ2^2*(1980*MH2 - 176475*MZ2 + 
           53704*MZ2*Pi^2) + 3*MZ2^7*(1617*MH2 - 687552*MZ2 + 
           59936*MZ2*Pi^2) + 24*MW2^3*MZ2^4*(-615*MH2 - 2348413*MZ2 + 
           232384*MZ2*Pi^2) - 16*MW2^4*MZ2^3*(3942*MH2 - 5442831*MZ2 + 
           536452*MZ2*Pi^2)) + MT2*MW2^3*(-135168*MW2^9*(-525 + 32*Pi^2) + 
         768*MW2^8*MZ2*(-159795 + 11776*Pi^2) - 64*MW2^7*MZ2^2*
          (-974949 + 63040*Pi^2) - 1152*MW2^6*MZ2^2*(132*MH2 - 127301*MZ2 + 
           11496*MZ2*Pi^2) - 6*MZ2^8*(1617*MH2 - 674890*MZ2 + 
           59936*MZ2*Pi^2) + 16*MW2^4*MZ2^4*(9090*MH2 - 934533*MZ2 + 
           74984*MZ2*Pi^2) + 24*MW2^5*MZ2^3*(1872*MH2 - 8383405*MZ2 + 
           749536*MZ2*Pi^2) + 3*MW2^2*MZ2^6*(-5652*MH2 - 7114261*MZ2 + 
           800880*MZ2*Pi^2) - 12*MW2^3*MZ2^5*(10068*MH2 - 9613711*MZ2 + 
           888712*MZ2*Pi^2) + MW2*MZ2^7*(50850*MH2 - 18243303*MZ2 + 
           1525712*MZ2*Pi^2)) + MT2^5*(-135168*MW2^8*(-525 + 32*Pi^2) + 
         256*MW2^7*MZ2*(-656661 + 46592*Pi^2) - 192*MW2^6*MZ2^2*
          (-943941 + 63680*Pi^2) + 24*MW2^3*MZ2^4*(1644*MH2 + 5553731*MZ2 - 
           530832*MZ2*Pi^2) - 1536*MW2^5*MZ2^2*(99*MH2 - 11903*MZ2 + 
           2910*MZ2*Pi^2) - 12*MW2^2*MZ2^5*(11700*MH2 - 1387379*MZ2 + 
           91304*MZ2*Pi^2) - 3*MZ2^7*(3234*MH2 - 1349045*MZ2 + 
           119872*MZ2*Pi^2) + 8*MW2^4*MZ2^3*(18288*MH2 - 26247501*MZ2 + 
           2549152*MZ2*Pi^2) + MW2*MZ2^6*(79956*MH2 - 29677119*MZ2 + 
           2604560*MZ2*Pi^2)) + MT2^2*MW2^2*(337920*MW2^9*(-525 + 32*Pi^2) + 
         256*MW2^7*MZ2^2*(-1201125 + 80936*Pi^2) - 256*MW2^8*MZ2*
          (-1448751 + 103808*Pi^2) + MW2^2*MZ2^6*(-82170*MH2 + 79839939*MZ2 - 
           7671584*MZ2*Pi^2) + 768*MW2^6*MZ2^2*(495*MH2 - 277882*MZ2 + 
           29530*MZ2*Pi^2) + 3*MZ2^8*(6468*MH2 - 2704705*MZ2 + 
           239744*MZ2*Pi^2) - 4*MW2*MZ2^7*(15723*MH2 - 5020629*MZ2 + 
           403240*MZ2*Pi^2) - 64*MW2^5*MZ2^3*(3933*MH2 - 8303106*MZ2 + 
           777950*MZ2*Pi^2) + 12*MW2^3*MZ2^5*(28884*MH2 - 15711319*MZ2 + 
           1360628*MZ2*Pi^2) + 4*MW2^4*MZ2^4*(-60012*MH2 - 37301583*MZ2 + 
           3816032*MZ2*Pi^2)) + MT2^3*MW2*(-450560*MW2^9*(-525 + 32*Pi^2) + 
         512*MW2^8*MZ2*(-1070697 + 75776*Pi^2) - 64*MW2^7*MZ2^2*
          (-8640405 + 586624*Pi^2) + 4*MW2^4*MZ2^4*(45936*MH2 + 
           92376291*MZ2 - 9282880*MZ2*Pi^2) + 4*MW2*MZ2^7*
          (585*MH2 + 605688*MZ2 - 68092*MZ2*Pi^2) - 
         3*MZ2^8*(3234*MH2 - 1350515*MZ2 + 119872*MZ2*Pi^2) - 
         64*MW2^6*MZ2^2*(7920*MH2 - 1907151*MZ2 + 297952*MZ2*Pi^2) - 
         8*MW2^3*MZ2^5*(59364*MH2 - 15416361*MZ2 + 1124120*MZ2*Pi^2) + 
         2*MW2^2*MZ2^6*(113796*MH2 - 54754947*MZ2 + 4835792*MZ2*Pi^2) + 
         8*MW2^5*MZ2^3*(56736*MH2 - 87861363*MZ2 + 8540864*MZ2*Pi^2)))*
      CHe[Leff, Leff] + 2*MZ2*(-108*MT2^7*MZ2^2*(-2896*MW2^4 + 
         880*MW2^3*MZ2 + 3126*MW2^2*MZ2^2 - 5165*MW2*MZ2^3 + 2192*MZ2^4) + 
       MT2^6*(22528*MW2^7*(-525 + 32*Pi^2) - 768*MW2^6*MZ2*
          (-32985 + 2432*Pi^2) + 768*MW2^5*MZ2^2*(-48635 + 3832*Pi^2) + 
         8*MW2*MZ2^5*(2718*MH2 + 809691*MZ2 - 100202*MZ2*Pi^2) + 
         128*MW2^4*MZ2^2*(198*MH2 + 75627*MZ2 - 6620*MZ2*Pi^2) - 
         3*MZ2^6*(3234*MH2 - 309635*MZ2 + 3448*MZ2*Pi^2) - 
         96*MW2^3*MZ2^3*(210*MH2 - 341489*MZ2 + 31020*MZ2*Pi^2) + 
         12*MW2^2*MZ2^4*(-828*MH2 - 2589661*MZ2 + 248912*MZ2*Pi^2)) + 
       6*MT2^4*MW2*(56320*MW2^8*(-525 + 32*Pi^2) - 256*MW2^7*MZ2*
          (-272451 + 19648*Pi^2) + 384*MW2^6*MZ2^2*(-269537 + 21592*Pi^2) + 
         2*MW2^2*MZ2^5*(29664*MH2 + 13016709*MZ2 - 1748756*MZ2*Pi^2) + 
         32*MW2^5*MZ2^2*(1980*MH2 + 1285953*MZ2 - 112184*MZ2*Pi^2) + 
         3*MZ2^7*(1617*MH2 - 207303*MZ2 + 1724*MZ2*Pi^2) - 
         32*MW2^4*MZ2^3*(1971*MH2 - 2293560*MZ2 + 219410*MZ2*Pi^2) + 
         24*MW2^3*MZ2^4*(-615*MH2 - 3578677*MZ2 + 373180*MZ2*Pi^2) + 
         MW2*MZ2^6*(-35127*MH2 + 598200*MZ2 + 374948*MZ2*Pi^2)) + 
       MT2*MW2^3*(-135168*MW2^9*(-525 + 32*Pi^2) + 17664*MW2^8*MZ2*
          (-6741 + 512*Pi^2) - 64*MW2^7*MZ2^2*(-1998789 + 177088*Pi^2) + 
         MW2*MZ2^7*(50850*MH2 + 1108623*MZ2 - 770584*MZ2*Pi^2) + 
         16*MW2^4*MZ2^4*(9090*MH2 + 5097969*MZ2 - 614704*MZ2*Pi^2) - 
         6*MZ2^8*(1617*MH2 - 194641*MZ2 + 1724*MZ2*Pi^2) - 
         1152*MW2^6*MZ2^2*(132*MH2 - 67985*MZ2 + 4872*MZ2*Pi^2) - 
         12*MW2^3*MZ2^5*(10068*MH2 - 7140709*MZ2 + 594088*MZ2*Pi^2) + 
         24*MW2^5*MZ2^3*(1872*MH2 - 10360885*MZ2 + 973024*MZ2*Pi^2) + 
         3*MW2^2*MZ2^6*(-5652*MH2 - 16139389*MZ2 + 1817952*MZ2*Pi^2)) - 
       MT2^5*(135168*MW2^8*(-525 + 32*Pi^2) - 256*MW2^7*MZ2*
          (-642405 + 46592*Pi^2) + 192*MW2^6*MZ2^2*(-1272549 + 101696*Pi^2) + 
         12*MW2^2*MZ2^5*(11700*MH2 + 4986511*MZ2 - 649720*MZ2*Pi^2) + 
         1536*MW2^5*MZ2^2*(99*MH2 + 59836*MZ2 - 5226*MZ2*Pi^2) + 
         3*MZ2^7*(3234*MH2 - 388547*MZ2 + 3448*MZ2*Pi^2) + 
         MW2*MZ2^6*(-79956*MH2 + 1680711*MZ2 + 739552*MZ2*Pi^2) + 
         24*MW2^3*MZ2^4*(-1644*MH2 - 8524343*MZ2 + 870816*MZ2*Pi^2) - 
         8*MW2^4*MZ2^3*(18288*MH2 - 22554981*MZ2 + 2127520*MZ2*Pi^2)) + 
       2*MW2^5*(MW2 + MZ2)*(11264*MW2^7*(-525 + 32*Pi^2) - 
         1536*MW2^6*MZ2*(-8403 + 608*Pi^2) + 384*MW2^5*MZ2^2*
          (-47087 + 3832*Pi^2) + 2*MW2*MZ2^5*(5436*MH2 + 
           MZ2*(1156899 - 200404*Pi^2)) + 32*MW2^4*MZ2^2*
          (396*MH2 + 5*MZ2*(29079 - 2648*Pi^2)) - 
         3*MZ2^6*(1617*MH2 + MZ2*(-194641 + 1724*Pi^2)) - 
         96*MW2^3*MZ2^3*(105*MH2 + 2*MZ2*(-80144 + 7755*Pi^2)) + 
         12*MW2^2*MZ2^4*(-414*MH2 + MZ2*(-1142717 + 124456*Pi^2))) + 
       MT2^3*MW2*(-450560*MW2^9*(-525 + 32*Pi^2) + 512*MW2^8*MZ2*
          (-1046937 + 75776*Pi^2) - 64*MW2^7*MZ2^2*(-11939157 + 
           966784*Pi^2) + 4*MW2^4*MZ2^4*(45936*MH2 + 
           5*MZ2*(31331319 - 3327104*Pi^2)) + 4*MW2*MZ2^7*
          (585*MH2 + 2*MZ2*(920901 - 102788*Pi^2)) - 
         3*MZ2^8*(3234*MH2 + MZ2*(-390017 + 3448*Pi^2)) + 
         64*MW2^6*MZ2^2*(-7920*MH2 + MZ2*(-3620289 + 327584*Pi^2)) + 
         2*MW2^2*MZ2^6*(113796*MH2 + MZ2*(-21353571 + 795296*Pi^2)) + 
         8*MW2^3*MZ2^5*(-59364*MH2 + MZ2*(-14682429 + 2378536*Pi^2)) + 
         8*MW2^5*MZ2^3*(56736*MH2 + MZ2*(-79646019 + 7600832*Pi^2))) + 
       MT2^2*MW2^2*(337920*MW2^9*(-525 + 32*Pi^2) - 256*MW2^8*MZ2*
          (-1413111 + 103808*Pi^2) + 256*MW2^7*MZ2^2*(-1827957 + 
           152216*Pi^2) + MW2^2*MZ2^6*(-82170*MH2 + 
           MZ2*(82516449 - 7732280*Pi^2)) + 768*MW2^6*MZ2^2*
          (495*MH2 + MZ2*(20189 - 4022*Pi^2)) - 24*MW2^3*MZ2^5*
          (-14442*MH2 + MZ2*(2003891 + 3938*Pi^2)) + 
         3*MZ2^8*(6468*MH2 + MZ2*(-783709 + 6896*Pi^2)) + 
         4*MW2*MZ2^7*(-15723*MH2 + 4*MZ2*(-443460 + 98909*Pi^2)) - 
         32*MW2^5*MZ2^3*(7866*MH2 + MZ2*(-17295711 + 1632796*Pi^2)) + 
         4*MW2^4*MZ2^4*(-60012*MH2 + MZ2*(-92585703 + 10135760*Pi^2))))*SW2*
      CHl1[Leff, Leff] - 10407936*MT2^6*MW2^8*CHl3[1, 1] + 
     62447616*MT2^5*MW2^9*CHl3[1, 1] - 156119040*MT2^4*MW2^10*CHl3[1, 1] + 
     208158720*MT2^3*MW2^11*CHl3[1, 1] - 156119040*MT2^2*MW2^12*CHl3[1, 1] + 
     62447616*MT2*MW2^13*CHl3[1, 1] - 10407936*MW2^14*CHl3[1, 1] + 
     228096*MT2^7*MW2^6*MZ2*CHl3[1, 1] + 19261440*MT2^6*MW2^7*MZ2*
      CHl3[1, 1] - 130918656*MT2^5*MW2^8*MZ2*CHl3[1, 1] + 
     336872448*MT2^4*MW2^9*MZ2*CHl3[1, 1] - 431515392*MT2^3*MW2^10*MZ2*
      CHl3[1, 1] + 288786432*MT2^2*MW2^11*MZ2*CHl3[1, 1] - 
     93088512*MT2*MW2^12*MZ2*CHl3[1, 1] + 10374144*MW2^13*MZ2*CHl3[1, 1] - 
     428544*MT2^7*MW2^5*MZ2^2*CHl3[1, 1] - 14869248*MT2^6*MW2^6*MZ2^2*
      CHl3[1, 1] + 119612160*MT2^5*MW2^7*MZ2^2*CHl3[1, 1] - 
     318458880*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] + 379385856*MT2^3*MW2^9*MZ2^2*
      CHl3[1, 1] - 201895680*MT2^2*MW2^10*MZ2^2*CHl3[1, 1] + 
     33623808*MT2*MW2^11*MZ2^2*CHl3[1, 1] + 3030528*MW2^12*MZ2^2*CHl3[1, 1] + 
     411264*MT2^7*MW2^4*MZ2^3*CHl3[1, 1] + 27308544*MT2^6*MW2^5*MZ2^3*
      CHl3[1, 1] - 191504256*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] + 
     497615616*MT2^4*MW2^7*MZ2^3*CHl3[1, 1] - 614732928*MT2^3*MW2^8*MZ2^3*
      CHl3[1, 1] + 375988992*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] - 
     107602560*MT2*MW2^10*MZ2^3*CHl3[1, 1] + 12515328*MW2^11*MZ2^3*
      CHl3[1, 1] - 195264*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] - 
     67780800*MT2^6*MW2^4*MZ2^4*CHl3[1, 1] + 442165056*MT2^5*MW2^5*MZ2^4*
      CHl3[1, 1] - 1126537920*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] + 
     1428301248*MT2^3*MW2^7*MZ2^4*CHl3[1, 1] - 944528448*MT2^2*MW2^8*MZ2^4*
      CHl3[1, 1] + 307614144*MT2*MW2^9*MZ2^4*CHl3[1, 1] - 
     39038016*MW2^10*MZ2^4*CHl3[1, 1] - 11772*MT2^7*MW2^2*MZ2^5*CHl3[1, 1] + 
     86465856*MT2^6*MW2^3*MZ2^5*CHl3[1, 1] - 588473388*MT2^5*MW2^4*MZ2^5*
      CHl3[1, 1] + 1507025808*MT2^4*MW2^5*MZ2^5*CHl3[1, 1] - 
     1841364756*MT2^3*MW2^6*MZ2^5*CHl3[1, 1] + 1100486400*MT2^2*MW2^7*MZ2^5*
      CHl3[1, 1] - 281389764*MT2*MW2^8*MZ2^5*CHl3[1, 1] + 
     17261616*MW2^9*MZ2^5*CHl3[1, 1] + 62100*MT2^7*MW2*MZ2^6*CHl3[1, 1] - 
     59103876*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] + 439856832*MT2^5*MW2^3*MZ2^6*
      CHl3[1, 1] - 1141913376*MT2^4*MW2^4*MZ2^6*CHl3[1, 1] + 
     1279282980*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] - 569300628*MT2^2*MW2^6*MZ2^6*
      CHl3[1, 1] + 23251464*MT2*MW2^7*MZ2^6*CHl3[1, 1] + 
     27864504*MW2^8*MZ2^6*CHl3[1, 1] - 33075*MT2^7*MZ2^7*CHl3[1, 1] + 
     21136824*MT2^6*MW2*MZ2^7*CHl3[1, 1] - 184672803*MT2^5*MW2^2*MZ2^7*
      CHl3[1, 1] + 490125204*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] - 
     448819689*MT2^3*MW2^4*MZ2^7*CHl3[1, 1] + 22680780*MT2^2*MW2^5*MZ2^7*
      CHl3[1, 1] + 137395263*MT2*MW2^6*MZ2^7*CHl3[1, 1] - 
     37812504*MW2^7*MZ2^7*CHl3[1, 1] - 3027759*MT2^6*MZ2^8*CHl3[1, 1] + 
     38943603*MT2^5*MW2*MZ2^8*CHl3[1, 1] - 107566362*MT2^4*MW2^2*MZ2^8*
      CHl3[1, 1] + 42762834*MT2^3*MW2^3*MZ2^8*CHl3[1, 1] + 
     114415125*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] - 103422261*MT2*MW2^5*MZ2^8*
      CHl3[1, 1] + 17894820*MW2^6*MZ2^8*CHl3[1, 1] - 
     2994684*MT2^5*MZ2^9*CHl3[1, 1] + 8950977*MT2^4*MW2*MZ2^9*CHl3[1, 1] + 
     14953056*MT2^3*MW2^2*MZ2^9*CHl3[1, 1] - 47788221*MT2^2*MW2^3*MZ2^9*
      CHl3[1, 1] + 29873556*MT2*MW2^4*MZ2^9*CHl3[1, 1] - 
     2994684*MW2^5*MZ2^9*CHl3[1, 1] - 2994684*MT2^3*MW2*MZ2^10*CHl3[1, 1] + 
     5989368*MT2^2*MW2^2*MZ2^10*CHl3[1, 1] - 2994684*MT2*MW2^3*MZ2^10*
      CHl3[1, 1] + 720896*MT2^6*MW2^8*Pi^2*CHl3[1, 1] - 
     4325376*MT2^5*MW2^9*Pi^2*CHl3[1, 1] + 10813440*MT2^4*MW2^10*Pi^2*
      CHl3[1, 1] - 14417920*MT2^3*MW2^11*Pi^2*CHl3[1, 1] + 
     10813440*MT2^2*MW2^12*Pi^2*CHl3[1, 1] - 4325376*MT2*MW2^13*Pi^2*
      CHl3[1, 1] + 720896*MW2^14*Pi^2*CHl3[1, 1] - 1474560*MT2^6*MW2^7*MZ2*
      Pi^2*CHl3[1, 1] + 9568256*MT2^5*MW2^8*MZ2*Pi^2*CHl3[1, 1] - 
     24281088*MT2^4*MW2^9*MZ2*Pi^2*CHl3[1, 1] + 30932992*MT2^3*MW2^10*MZ2*
      Pi^2*CHl3[1, 1] - 20676608*MT2^2*MW2^11*MZ2*Pi^2*CHl3[1, 1] + 
     6684672*MT2*MW2^12*MZ2*Pi^2*CHl3[1, 1] - 753664*MW2^13*MZ2*Pi^2*
      CHl3[1, 1] + 1447936*MT2^6*MW2^6*MZ2^2*Pi^2*CHl3[1, 1] - 
     10162176*MT2^5*MW2^7*MZ2^2*Pi^2*CHl3[1, 1] + 26142720*MT2^4*MW2^8*MZ2^2*
      Pi^2*CHl3[1, 1] - 31186944*MT2^3*MW2^9*MZ2^2*Pi^2*CHl3[1, 1] + 
     17328128*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[1, 1] - 3543040*MT2*MW2^11*MZ2^2*
      Pi^2*CHl3[1, 1] - 26624*MW2^12*MZ2^2*Pi^2*CHl3[1, 1] - 
     3410944*MT2^6*MW2^5*MZ2^3*Pi^2*CHl3[1, 1] + 21913600*MT2^5*MW2^6*MZ2^3*
      Pi^2*CHl3[1, 1] - 55507968*MT2^4*MW2^7*MZ2^3*Pi^2*CHl3[1, 1] + 
     69640192*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[1, 1] - 45319168*MT2^2*MW2^9*MZ2^3*
      Pi^2*CHl3[1, 1] + 14647296*MT2*MW2^10*MZ2^3*Pi^2*CHl3[1, 1] - 
     1963008*MW2^11*MZ2^3*Pi^2*CHl3[1, 1] + 7790592*MT2^6*MW2^4*MZ2^4*Pi^2*
      CHl3[1, 1] - 50154496*MT2^5*MW2^5*MZ2^4*Pi^2*CHl3[1, 1] + 
     127091712*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[1, 1] - 161185792*MT2^3*MW2^7*
      MZ2^4*Pi^2*CHl3[1, 1] + 107141120*MT2^2*MW2^8*MZ2^4*Pi^2*CHl3[1, 1] - 
     35062784*MT2*MW2^9*MZ2^4*Pi^2*CHl3[1, 1] + 4379648*MW2^10*MZ2^4*Pi^2*
      CHl3[1, 1] - 9567488*MT2^6*MW2^3*MZ2^5*Pi^2*CHl3[1, 1] + 
     65195520*MT2^5*MW2^4*MZ2^5*Pi^2*CHl3[1, 1] - 166884096*MT2^4*MW2^5*MZ2^5*
      Pi^2*CHl3[1, 1] + 203520000*MT2^3*MW2^6*MZ2^5*Pi^2*CHl3[1, 1] - 
     121109248*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[1, 1] + 30622208*MT2*MW2^8*MZ2^5*
      Pi^2*CHl3[1, 1] - 1776896*MW2^9*MZ2^5*Pi^2*CHl3[1, 1] + 
     6506336*MT2^6*MW2^2*MZ2^6*Pi^2*CHl3[1, 1] - 48605504*MT2^5*MW2^3*MZ2^6*
      Pi^2*CHl3[1, 1] + 126297504*MT2^4*MW2^4*MZ2^6*Pi^2*CHl3[1, 1] - 
     141471104*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[1, 1] + 62878880*MT2^2*MW2^6*MZ2^6*
      Pi^2*CHl3[1, 1] - 2544960*MT2*MW2^7*MZ2^6*Pi^2*CHl3[1, 1] - 
     3061152*MW2^8*MZ2^6*Pi^2*CHl3[1, 1] - 2375760*MT2^6*MW2*MZ2^7*Pi^2*
      CHl3[1, 1] + 20760896*MT2^5*MW2^2*MZ2^7*Pi^2*CHl3[1, 1] - 
     55155408*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] + 50960384*MT2^3*MW2^4*MZ2^7*
      Pi^2*CHl3[1, 1] - 3488752*MT2^2*MW2^5*MZ2^7*Pi^2*CHl3[1, 1] - 
     14831936*MT2*MW2^6*MZ2^7*Pi^2*CHl3[1, 1] + 4130576*MW2^7*MZ2^7*Pi^2*
      CHl3[1, 1] + 362992*MT2^6*MZ2^8*Pi^2*CHl3[1, 1] - 
     4553712*MT2^5*MW2*MZ2^8*Pi^2*CHl3[1, 1] + 12572160*MT2^4*MW2^2*MZ2^8*
      Pi^2*CHl3[1, 1] - 5505024*MT2^3*MW2^3*MZ2^8*Pi^2*CHl3[1, 1] - 
     12319312*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[1, 1] + 11455664*MT2*MW2^5*MZ2^8*
      Pi^2*CHl3[1, 1] - 2012768*MW2^6*MZ2^8*Pi^2*CHl3[1, 1] + 
     362992*MT2^5*MZ2^9*Pi^2*CHl3[1, 1] - 1088976*MT2^4*MW2*MZ2^9*Pi^2*
      CHl3[1, 1] - 1649776*MT2^3*MW2^2*MZ2^9*Pi^2*CHl3[1, 1] + 
     5477504*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[1, 1] - 3464736*MT2*MW2^4*MZ2^9*Pi^2*
      CHl3[1, 1] + 362992*MW2^5*MZ2^9*Pi^2*CHl3[1, 1] + 
     362992*MT2^3*MW2*MZ2^10*Pi^2*CHl3[1, 1] - 725984*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHl3[1, 1] + 362992*MT2*MW2^3*MZ2^10*Pi^2*CHl3[1, 1] - 
     10407936*MT2^6*MW2^8*CHl3[2, 2] + 62447616*MT2^5*MW2^9*CHl3[2, 2] - 
     156119040*MT2^4*MW2^10*CHl3[2, 2] + 208158720*MT2^3*MW2^11*CHl3[2, 2] - 
     156119040*MT2^2*MW2^12*CHl3[2, 2] + 62447616*MT2*MW2^13*CHl3[2, 2] - 
     10407936*MW2^14*CHl3[2, 2] + 228096*MT2^7*MW2^6*MZ2*CHl3[2, 2] + 
     19261440*MT2^6*MW2^7*MZ2*CHl3[2, 2] - 130918656*MT2^5*MW2^8*MZ2*
      CHl3[2, 2] + 336872448*MT2^4*MW2^9*MZ2*CHl3[2, 2] - 
     431515392*MT2^3*MW2^10*MZ2*CHl3[2, 2] + 288786432*MT2^2*MW2^11*MZ2*
      CHl3[2, 2] - 93088512*MT2*MW2^12*MZ2*CHl3[2, 2] + 
     10374144*MW2^13*MZ2*CHl3[2, 2] - 428544*MT2^7*MW2^5*MZ2^2*CHl3[2, 2] - 
     14869248*MT2^6*MW2^6*MZ2^2*CHl3[2, 2] + 119612160*MT2^5*MW2^7*MZ2^2*
      CHl3[2, 2] - 318458880*MT2^4*MW2^8*MZ2^2*CHl3[2, 2] + 
     379385856*MT2^3*MW2^9*MZ2^2*CHl3[2, 2] - 201895680*MT2^2*MW2^10*MZ2^2*
      CHl3[2, 2] + 33623808*MT2*MW2^11*MZ2^2*CHl3[2, 2] + 
     3030528*MW2^12*MZ2^2*CHl3[2, 2] + 411264*MT2^7*MW2^4*MZ2^3*CHl3[2, 2] + 
     27308544*MT2^6*MW2^5*MZ2^3*CHl3[2, 2] - 191504256*MT2^5*MW2^6*MZ2^3*
      CHl3[2, 2] + 497615616*MT2^4*MW2^7*MZ2^3*CHl3[2, 2] - 
     614732928*MT2^3*MW2^8*MZ2^3*CHl3[2, 2] + 375988992*MT2^2*MW2^9*MZ2^3*
      CHl3[2, 2] - 107602560*MT2*MW2^10*MZ2^3*CHl3[2, 2] + 
     12515328*MW2^11*MZ2^3*CHl3[2, 2] - 195264*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] - 
     67780800*MT2^6*MW2^4*MZ2^4*CHl3[2, 2] + 442165056*MT2^5*MW2^5*MZ2^4*
      CHl3[2, 2] - 1126537920*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] + 
     1428301248*MT2^3*MW2^7*MZ2^4*CHl3[2, 2] - 944528448*MT2^2*MW2^8*MZ2^4*
      CHl3[2, 2] + 307614144*MT2*MW2^9*MZ2^4*CHl3[2, 2] - 
     39038016*MW2^10*MZ2^4*CHl3[2, 2] - 11772*MT2^7*MW2^2*MZ2^5*CHl3[2, 2] + 
     86465856*MT2^6*MW2^3*MZ2^5*CHl3[2, 2] - 588473388*MT2^5*MW2^4*MZ2^5*
      CHl3[2, 2] + 1507025808*MT2^4*MW2^5*MZ2^5*CHl3[2, 2] - 
     1841364756*MT2^3*MW2^6*MZ2^5*CHl3[2, 2] + 1100486400*MT2^2*MW2^7*MZ2^5*
      CHl3[2, 2] - 281389764*MT2*MW2^8*MZ2^5*CHl3[2, 2] + 
     17261616*MW2^9*MZ2^5*CHl3[2, 2] + 62100*MT2^7*MW2*MZ2^6*CHl3[2, 2] - 
     59103876*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] + 439856832*MT2^5*MW2^3*MZ2^6*
      CHl3[2, 2] - 1141913376*MT2^4*MW2^4*MZ2^6*CHl3[2, 2] + 
     1279282980*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] - 569300628*MT2^2*MW2^6*MZ2^6*
      CHl3[2, 2] + 23251464*MT2*MW2^7*MZ2^6*CHl3[2, 2] + 
     27864504*MW2^8*MZ2^6*CHl3[2, 2] - 33075*MT2^7*MZ2^7*CHl3[2, 2] + 
     21136824*MT2^6*MW2*MZ2^7*CHl3[2, 2] - 184672803*MT2^5*MW2^2*MZ2^7*
      CHl3[2, 2] + 490125204*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] - 
     448819689*MT2^3*MW2^4*MZ2^7*CHl3[2, 2] + 22680780*MT2^2*MW2^5*MZ2^7*
      CHl3[2, 2] + 137395263*MT2*MW2^6*MZ2^7*CHl3[2, 2] - 
     37812504*MW2^7*MZ2^7*CHl3[2, 2] - 3027759*MT2^6*MZ2^8*CHl3[2, 2] + 
     38943603*MT2^5*MW2*MZ2^8*CHl3[2, 2] - 107566362*MT2^4*MW2^2*MZ2^8*
      CHl3[2, 2] + 42762834*MT2^3*MW2^3*MZ2^8*CHl3[2, 2] + 
     114415125*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] - 103422261*MT2*MW2^5*MZ2^8*
      CHl3[2, 2] + 17894820*MW2^6*MZ2^8*CHl3[2, 2] - 
     2994684*MT2^5*MZ2^9*CHl3[2, 2] + 8950977*MT2^4*MW2*MZ2^9*CHl3[2, 2] + 
     14953056*MT2^3*MW2^2*MZ2^9*CHl3[2, 2] - 47788221*MT2^2*MW2^3*MZ2^9*
      CHl3[2, 2] + 29873556*MT2*MW2^4*MZ2^9*CHl3[2, 2] - 
     2994684*MW2^5*MZ2^9*CHl3[2, 2] - 2994684*MT2^3*MW2*MZ2^10*CHl3[2, 2] + 
     5989368*MT2^2*MW2^2*MZ2^10*CHl3[2, 2] - 2994684*MT2*MW2^3*MZ2^10*
      CHl3[2, 2] + 720896*MT2^6*MW2^8*Pi^2*CHl3[2, 2] - 
     4325376*MT2^5*MW2^9*Pi^2*CHl3[2, 2] + 10813440*MT2^4*MW2^10*Pi^2*
      CHl3[2, 2] - 14417920*MT2^3*MW2^11*Pi^2*CHl3[2, 2] + 
     10813440*MT2^2*MW2^12*Pi^2*CHl3[2, 2] - 4325376*MT2*MW2^13*Pi^2*
      CHl3[2, 2] + 720896*MW2^14*Pi^2*CHl3[2, 2] - 1474560*MT2^6*MW2^7*MZ2*
      Pi^2*CHl3[2, 2] + 9568256*MT2^5*MW2^8*MZ2*Pi^2*CHl3[2, 2] - 
     24281088*MT2^4*MW2^9*MZ2*Pi^2*CHl3[2, 2] + 30932992*MT2^3*MW2^10*MZ2*
      Pi^2*CHl3[2, 2] - 20676608*MT2^2*MW2^11*MZ2*Pi^2*CHl3[2, 2] + 
     6684672*MT2*MW2^12*MZ2*Pi^2*CHl3[2, 2] - 753664*MW2^13*MZ2*Pi^2*
      CHl3[2, 2] + 1447936*MT2^6*MW2^6*MZ2^2*Pi^2*CHl3[2, 2] - 
     10162176*MT2^5*MW2^7*MZ2^2*Pi^2*CHl3[2, 2] + 26142720*MT2^4*MW2^8*MZ2^2*
      Pi^2*CHl3[2, 2] - 31186944*MT2^3*MW2^9*MZ2^2*Pi^2*CHl3[2, 2] + 
     17328128*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[2, 2] - 3543040*MT2*MW2^11*MZ2^2*
      Pi^2*CHl3[2, 2] - 26624*MW2^12*MZ2^2*Pi^2*CHl3[2, 2] - 
     3410944*MT2^6*MW2^5*MZ2^3*Pi^2*CHl3[2, 2] + 21913600*MT2^5*MW2^6*MZ2^3*
      Pi^2*CHl3[2, 2] - 55507968*MT2^4*MW2^7*MZ2^3*Pi^2*CHl3[2, 2] + 
     69640192*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[2, 2] - 45319168*MT2^2*MW2^9*MZ2^3*
      Pi^2*CHl3[2, 2] + 14647296*MT2*MW2^10*MZ2^3*Pi^2*CHl3[2, 2] - 
     1963008*MW2^11*MZ2^3*Pi^2*CHl3[2, 2] + 7790592*MT2^6*MW2^4*MZ2^4*Pi^2*
      CHl3[2, 2] - 50154496*MT2^5*MW2^5*MZ2^4*Pi^2*CHl3[2, 2] + 
     127091712*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[2, 2] - 161185792*MT2^3*MW2^7*
      MZ2^4*Pi^2*CHl3[2, 2] + 107141120*MT2^2*MW2^8*MZ2^4*Pi^2*CHl3[2, 2] - 
     35062784*MT2*MW2^9*MZ2^4*Pi^2*CHl3[2, 2] + 4379648*MW2^10*MZ2^4*Pi^2*
      CHl3[2, 2] - 9567488*MT2^6*MW2^3*MZ2^5*Pi^2*CHl3[2, 2] + 
     65195520*MT2^5*MW2^4*MZ2^5*Pi^2*CHl3[2, 2] - 166884096*MT2^4*MW2^5*MZ2^5*
      Pi^2*CHl3[2, 2] + 203520000*MT2^3*MW2^6*MZ2^5*Pi^2*CHl3[2, 2] - 
     121109248*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[2, 2] + 30622208*MT2*MW2^8*MZ2^5*
      Pi^2*CHl3[2, 2] - 1776896*MW2^9*MZ2^5*Pi^2*CHl3[2, 2] + 
     6506336*MT2^6*MW2^2*MZ2^6*Pi^2*CHl3[2, 2] - 48605504*MT2^5*MW2^3*MZ2^6*
      Pi^2*CHl3[2, 2] + 126297504*MT2^4*MW2^4*MZ2^6*Pi^2*CHl3[2, 2] - 
     141471104*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[2, 2] + 62878880*MT2^2*MW2^6*MZ2^6*
      Pi^2*CHl3[2, 2] - 2544960*MT2*MW2^7*MZ2^6*Pi^2*CHl3[2, 2] - 
     3061152*MW2^8*MZ2^6*Pi^2*CHl3[2, 2] - 2375760*MT2^6*MW2*MZ2^7*Pi^2*
      CHl3[2, 2] + 20760896*MT2^5*MW2^2*MZ2^7*Pi^2*CHl3[2, 2] - 
     55155408*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] + 50960384*MT2^3*MW2^4*MZ2^7*
      Pi^2*CHl3[2, 2] - 3488752*MT2^2*MW2^5*MZ2^7*Pi^2*CHl3[2, 2] - 
     14831936*MT2*MW2^6*MZ2^7*Pi^2*CHl3[2, 2] + 4130576*MW2^7*MZ2^7*Pi^2*
      CHl3[2, 2] + 362992*MT2^6*MZ2^8*Pi^2*CHl3[2, 2] - 
     4553712*MT2^5*MW2*MZ2^8*Pi^2*CHl3[2, 2] + 12572160*MT2^4*MW2^2*MZ2^8*
      Pi^2*CHl3[2, 2] - 5505024*MT2^3*MW2^3*MZ2^8*Pi^2*CHl3[2, 2] - 
     12319312*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[2, 2] + 11455664*MT2*MW2^5*MZ2^8*
      Pi^2*CHl3[2, 2] - 2012768*MW2^6*MZ2^8*Pi^2*CHl3[2, 2] + 
     362992*MT2^5*MZ2^9*Pi^2*CHl3[2, 2] - 1088976*MT2^4*MW2*MZ2^9*Pi^2*
      CHl3[2, 2] - 1649776*MT2^3*MW2^2*MZ2^9*Pi^2*CHl3[2, 2] + 
     5477504*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[2, 2] - 3464736*MT2*MW2^4*MZ2^9*Pi^2*
      CHl3[2, 2] + 362992*MW2^5*MZ2^9*Pi^2*CHl3[2, 2] + 
     362992*MT2^3*MW2*MZ2^10*Pi^2*CHl3[2, 2] - 725984*MT2^2*MW2^2*MZ2^10*Pi^2*
      CHl3[2, 2] + 362992*MT2*MW2^3*MZ2^10*Pi^2*CHl3[2, 2] + 
     23654400*MT2^6*MW2^8*CHl3[Leff, Leff] - 141926400*MT2^5*MW2^9*
      CHl3[Leff, Leff] + 354816000*MT2^4*MW2^10*CHl3[Leff, Leff] - 
     473088000*MT2^3*MW2^11*CHl3[Leff, Leff] + 354816000*MT2^2*MW2^12*
      CHl3[Leff, Leff] - 141926400*MT2*MW2^13*CHl3[Leff, Leff] + 
     23654400*MW2^14*CHl3[Leff, Leff] - 84456960*MT2^6*MW2^7*MZ2*
      CHl3[Leff, Leff] + 531663360*MT2^5*MW2^8*MZ2*CHl3[Leff, Leff] - 
     1343849472*MT2^4*MW2^9*MZ2*CHl3[Leff, Leff] + 1747903488*MT2^3*MW2^10*
      MZ2*CHl3[Leff, Leff] - 1230392832*MT2^2*MW2^11*MZ2*CHl3[Leff, Leff] + 
     440898048*MT2*MW2^12*MZ2*CHl3[Leff, Leff] - 61765632*MW2^13*MZ2*
      CHl3[Leff, Leff] - 50688*MH2*MT2^6*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
     625536*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] + 304128*MH2*MT2^5*MW2^6*MZ2^2*
      CHl3[Leff, Leff] + 134310912*MT2^6*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
     760320*MH2*MT2^4*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
     881363328*MT2^5*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
     1013760*MH2*MT2^3*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
     2243547648*MT2^4*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
     760320*MH2*MT2^2*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
     2799402624*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
     304128*MH2*MT2*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
     1773290496*MT2^2*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
     50688*MH2*MW2^11*MZ2^2*CHl3[Leff, Leff] - 517233792*MT2*MW2^11*MZ2^2*
      CHl3[Leff, Leff] + 47476224*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
     91008*MH2*MT2^6*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
     815616*MT2^7*MW2^4*MZ2^3*CHl3[Leff, Leff] - 596736*MH2*MT2^5*MW2^5*MZ2^3*
      CHl3[Leff, Leff] - 81664512*MT2^6*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
     1517184*MH2*MT2^4*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
     607021440*MT2^5*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
     1921536*MH2*MT2^3*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
     1576669824*MT2^4*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
     1263744*MH2*MT2^2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
     1751369472*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
     393984*MH2*MT2*MW2^9*MZ2^3*CHl3[Leff, Leff] - 742773504*MT2^2*MW2^9*
      MZ2^3*CHl3[Leff, Leff] + 40320*MH2*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
     12153984*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 54359424*MW2^11*MZ2^3*
      CHl3[Leff, Leff] - 20448*MH2*MT2^6*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
     485136*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] + 213696*MH2*MT2^5*MW2^4*MZ2^4*
      CHl3[Leff, Leff] - 62369856*MT2^6*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
     579744*MH2*MT2^4*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
     286449744*MT2^5*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
     540288*MH2*MT2^3*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
     666586368*MT2^4*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
     23328*MH2*MT2^2*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
     1167970224*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] - 
     201024*MH2*MT2*MW2^8*MZ2^4*CHl3[Leff, Leff] - 1311468864*MT2^2*MW2^8*
      MZ2^4*CHl3[Leff, Leff] + 70560*MH2*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
     722691312*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] - 137641344*MW2^10*MZ2^4*
      CHl3[Leff, Leff] - 63360*MH2*MT2^6*MW2^2*MZ2^5*CHl3[Leff, Leff] - 
     1790856*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] + 359712*MH2*MT2^5*MW2^3*
      MZ2^5*CHl3[Leff, Leff] + 128667864*MT2^6*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
     889056*MH2*MT2^4*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
     791913312*MT2^5*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
     1317312*MH2*MT2^3*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
     1974131136*MT2^4*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
     1173312*MH2*MT2^2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
     2566520904*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
     532512*MH2*MT2*MW2^7*MZ2^5*CHl3[Leff, Leff] + 1804735128*MT2^2*MW2^7*
      MZ2^5*CHl3[Leff, Leff] - 83808*MH2*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
     605265360*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] + 58246608*MW2^9*MZ2^5*
      CHl3[Leff, Leff] + 62892*MH2*MT2^6*MW2*MZ2^6*CHl3[Leff, Leff] + 
     1589112*MT2^7*MW2*MZ2^6*CHl3[Leff, Leff] - 440712*MH2*MT2^5*MW2^2*MZ2^6*
      CHl3[Leff, Leff] - 67668408*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] + 
     1133460*MH2*MT2^4*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
     485163768*MT2^5*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
     1405008*MH2*MT2^3*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
     1234332648*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
     857556*MH2*MT2^2*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
     1325137128*MT2^3*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
     207720*MH2*MT2*MW2^6*MZ2^6*CHl3[Leff, Leff] - 498691992*MT2^2*MW2^6*
      MZ2^6*CHl3[Leff, Leff] - 468*MH2*MW2^7*MZ2^6*CHl3[Leff, Leff] - 
     71887896*MT2*MW2^7*MZ2^6*CHl3[Leff, Leff] + 60684024*MW2^8*MZ2^6*
      CHl3[Leff, Leff] - 19404*MH2*MT2^6*MZ2^7*CHl3[Leff, Leff] - 
     473472*MT2^7*MZ2^7*CHl3[Leff, Leff] + 179316*MH2*MT2^5*MW2*MZ2^7*
      CHl3[Leff, Leff] + 7720494*MT2^6*MW2*MZ2^7*CHl3[Leff, Leff] - 
     479736*MH2*MT2^4*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
     88615818*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] + 450504*MH2*MT2^3*MW2^3*
      MZ2^7*CHl3[Leff, Leff] + 232255800*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
     38556*MH2*MT2^2*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
     66142404*MT2^3*MW2^4*MZ2^7*CHl3[Leff, Leff] - 135612*MH2*MT2*MW2^5*MZ2^7*
      CHl3[Leff, Leff] - 298894146*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
     43488*MH2*MW2^6*MZ2^7*CHl3[Leff, Leff] + 267108438*MT2*MW2^6*MZ2^7*
      CHl3[Leff, Leff] - 53124348*MW2^7*MZ2^7*CHl3[Leff, Leff] - 
     19404*MH2*MT2^5*MZ2^8*CHl3[Leff, Leff] + 1806066*MT2^6*MZ2^8*
      CHl3[Leff, Leff] + 58212*MH2*MT2^4*MW2*MZ2^8*CHl3[Leff, Leff] - 
     8758992*MT2^5*MW2*MZ2^8*CHl3[Leff, Leff] + 24084*MH2*MT2^3*MW2^2*MZ2^8*
      CHl3[Leff, Leff] + 23995404*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] - 
     164592*MH2*MT2^2*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
     98428812*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] + 121104*MH2*MT2*MW2^4*MZ2^8*
      CHl3[Leff, Leff] + 156816930*MT2^2*MW2^4*MZ2^8*CHl3[Leff, Leff] - 
     19404*MH2*MW2^5*MZ2^8*CHl3[Leff, Leff] - 81174348*MT2*MW2^5*MZ2^8*
      CHl3[Leff, Leff] + 5826696*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
     2279538*MT2^5*MZ2^9*CHl3[Leff, Leff] - 19404*MH2*MT2^3*MW2*MZ2^9*
      CHl3[Leff, Leff] - 7307676*MT2^4*MW2*MZ2^9*CHl3[Leff, Leff] + 
     38808*MH2*MT2^2*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
     8914074*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] - 19404*MH2*MT2*MW2^3*MZ2^9*
      CHl3[Leff, Leff] - 2838450*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
     3339966*MT2*MW2^4*MZ2^9*CHl3[Leff, Leff] + 2283948*MW2^5*MZ2^9*
      CHl3[Leff, Leff] + 2288358*MT2^3*MW2*MZ2^10*CHl3[Leff, Leff] - 
     4598766*MT2^2*MW2^2*MZ2^10*CHl3[Leff, Leff] + 2283948*MT2*MW2^3*MZ2^10*
      CHl3[Leff, Leff] - 1441792*MT2^6*MW2^8*Pi^2*CHl3[Leff, Leff] + 
     8650752*MT2^5*MW2^9*Pi^2*CHl3[Leff, Leff] - 21626880*MT2^4*MW2^10*Pi^2*
      CHl3[Leff, Leff] + 28835840*MT2^3*MW2^11*Pi^2*CHl3[Leff, Leff] - 
     21626880*MT2^2*MW2^12*Pi^2*CHl3[Leff, Leff] + 8650752*MT2*MW2^13*Pi^2*
      CHl3[Leff, Leff] - 1441792*MW2^14*Pi^2*CHl3[Leff, Leff] + 
     5177344*MT2^6*MW2^7*MZ2*Pi^2*CHl3[Leff, Leff] - 
     32505856*MT2^5*MW2^8*MZ2*Pi^2*CHl3[Leff, Leff] + 
     81985536*MT2^4*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] - 
     106430464*MT2^3*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] + 
     74776576*MT2^2*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] - 
     26738688*MT2*MW2^12*MZ2*Pi^2*CHl3[Leff, Leff] + 
     3735552*MW2^13*MZ2*Pi^2*CHl3[Leff, Leff] - 9621504*MT2^6*MW2^6*MZ2^2*
      Pi^2*CHl3[Leff, Leff] + 62906368*MT2^5*MW2^7*MZ2^2*Pi^2*
      CHl3[Leff, Leff] - 159854592*MT2^4*MW2^8*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     201342976*MT2^3*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     131084288*MT2^2*MW2^10*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     40755200*MT2*MW2^11*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     4444160*MW2^12*MZ2^2*Pi^2*CHl3[Leff, Leff] + 7580672*MT2^6*MW2^5*MZ2^3*
      Pi^2*CHl3[Leff, Leff] - 55105536*MT2^5*MW2^6*MZ2^3*Pi^2*
      CHl3[Leff, Leff] + 142574592*MT2^4*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     165679104*MT2^3*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     84112384*MT2^2*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     11442176*MT2*MW2^10*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     2040832*MW2^11*MZ2^3*Pi^2*CHl3[Leff, Leff] + 4261120*MT2^6*MW2^4*MZ2^4*
      Pi^2*CHl3[Leff, Leff] - 17986048*MT2^5*MW2^5*MZ2^4*Pi^2*
      CHl3[Leff, Leff] + 41174784*MT2^4*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     79682560*MT2^3*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     98321152*MT2^2*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     57930240*MT2*MW2^9*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     11841792*MW2^10*MZ2^4*Pi^2*CHl3[Leff, Leff] - 11929728*MT2^6*MW2^3*MZ2^5*
      Pi^2*CHl3[Leff, Leff] + 75839488*MT2^5*MW2^4*MZ2^5*Pi^2*
      CHl3[Leff, Leff] - 191729280*MT2^4*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     254697472*MT2^3*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     185585024*MT2^2*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     66375680*MT2*MW2^8*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     7668608*MW2^9*MZ2^5*Pi^2*CHl3[Leff, Leff] + 7577120*MT2^6*MW2^2*MZ2^6*
      Pi^2*CHl3[Leff, Leff] - 57392448*MT2^5*MW2^3*MZ2^6*Pi^2*
      CHl3[Leff, Leff] + 149445984*MT2^4*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     171140736*MT2^3*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     81275104*MT2^2*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     5412416*MT2*MW2^7*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     4352608*MW2^8*MZ2^6*Pi^2*CHl3[Leff, Leff] - 1582544*MT2^6*MW2*MZ2^7*Pi^2*
      CHl3[Leff, Leff] + 17072384*MT2^5*MW2^2*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     46469520*MT2^4*MW2^3*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     34875392*MT2^3*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     15275536*MT2^2*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     25165824*MT2*MW2^6*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     5994576*MW2^7*MZ2^7*Pi^2*CHl3[Leff, Leff] - 20688*MT2^6*MZ2^8*Pi^2*
      CHl3[Leff, Leff] - 1458416*MT2^5*MW2*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     4437312*MT2^4*MW2^2*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     4825792*MT2^3*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     18629648*MT2^2*MW2^4*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     12448880*MT2*MW2^5*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     1603232*MW2^6*MZ2^8*Pi^2*CHl3[Leff, Leff] - 20688*MT2^5*MZ2^9*Pi^2*
      CHl3[Leff, Leff] + 62064*MT2^4*MW2*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     1623920*MT2^3*MW2^2*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
     3123712*MT2^2*MW2^3*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     1520480*MT2*MW2^4*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     20688*MW2^5*MZ2^9*Pi^2*CHl3[Leff, Leff] - 20688*MT2^3*MW2*MZ2^10*Pi^2*
      CHl3[Leff, Leff] + 41376*MT2^2*MW2^2*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
     20688*MT2*MW2^3*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
     1436160*MT2^6*MW2^7*MZ2*CHq1[1, 1] + 8616960*MT2^5*MW2^8*MZ2*
      CHq1[1, 1] - 21542400*MT2^4*MW2^9*MZ2*CHq1[1, 1] + 
     28723200*MT2^3*MW2^10*MZ2*CHq1[1, 1] - 21542400*MT2^2*MW2^11*MZ2*
      CHq1[1, 1] + 8616960*MT2*MW2^12*MZ2*CHq1[1, 1] - 
     1436160*MW2^13*MZ2*CHq1[1, 1] + 12672*MH2*MT2^6*MW2^5*MZ2^2*CHq1[1, 1] + 
     165888*MT2^7*MW2^5*MZ2^2*CHq1[1, 1] - 76032*MH2*MT2^5*MW2^6*MZ2^2*
      CHq1[1, 1] - 7075584*MT2^6*MW2^6*MZ2^2*CHq1[1, 1] + 
     190080*MH2*MT2^4*MW2^7*MZ2^2*CHq1[1, 1] + 37575168*MT2^5*MW2^7*MZ2^2*
      CHq1[1, 1] - 253440*MH2*MT2^3*MW2^8*MZ2^2*CHq1[1, 1] - 
     90420480*MT2^4*MW2^8*MZ2^2*CHq1[1, 1] + 190080*MH2*MT2^2*MW2^9*MZ2^2*
      CHq1[1, 1] + 121635840*MT2^3*MW2^9*MZ2^2*CHq1[1, 1] - 
     76032*MH2*MT2*MW2^10*MZ2^2*CHq1[1, 1] - 95486208*MT2^2*MW2^10*MZ2^2*
      CHq1[1, 1] + 12672*MH2*MW2^11*MZ2^2*CHq1[1, 1] + 
     41163264*MT2*MW2^11*MZ2^2*CHq1[1, 1] - 7557888*MW2^12*MZ2^2*CHq1[1, 1] - 
     32256*MH2*MT2^6*MW2^4*MZ2^3*CHq1[1, 1] - 466560*MT2^7*MW2^4*MZ2^3*
      CHq1[1, 1] + 206208*MH2*MT2^5*MW2^5*MZ2^3*CHq1[1, 1] + 
     25425792*MT2^6*MW2^5*MZ2^3*CHq1[1, 1] - 521856*MH2*MT2^4*MW2^6*MZ2^3*
      CHq1[1, 1] - 148360320*MT2^5*MW2^6*MZ2^3*CHq1[1, 1] + 
     670464*MH2*MT2^3*MW2^7*MZ2^3*CHq1[1, 1] + 364957056*MT2^4*MW2^7*MZ2^3*
      CHq1[1, 1] - 458496*MH2*MT2^2*MW2^8*MZ2^3*CHq1[1, 1] - 
     469764480*MT2^3*MW2^8*MZ2^3*CHq1[1, 1] + 155520*MH2*MT2*MW2^9*MZ2^3*
      CHq1[1, 1] + 330129024*MT2^2*MW2^9*MZ2^3*CHq1[1, 1] - 
     19584*MH2*MW2^10*MZ2^3*CHq1[1, 1] - 118280064*MT2*MW2^10*MZ2^3*
      CHq1[1, 1] + 16359552*MW2^11*MZ2^3*CHq1[1, 1] + 
     41184*MH2*MT2^6*MW2^3*MZ2^4*CHq1[1, 1] + 666144*MT2^7*MW2^3*MZ2^4*
      CHq1[1, 1] - 279360*MH2*MT2^5*MW2^4*MZ2^4*CHq1[1, 1] - 
     40952064*MT2^6*MW2^4*MZ2^4*CHq1[1, 1] + 714528*MH2*MT2^4*MW2^5*MZ2^4*
      CHq1[1, 1] + 252779040*MT2^5*MW2^5*MZ2^4*CHq1[1, 1] - 
     875520*MH2*MT2^3*MW2^6*MZ2^4*CHq1[1, 1] - 628796160*MT2^4*MW2^6*MZ2^4*
      CHq1[1, 1] + 527904*MH2*MT2^2*MW2^7*MZ2^4*CHq1[1, 1] + 
     777330528*MT2^3*MW2^7*MZ2^4*CHq1[1, 1] - 137664*MH2*MT2*MW2^8*MZ2^4*
      CHq1[1, 1] - 492585984*MT2^2*MW2^8*MZ2^4*CHq1[1, 1] + 
     8928*MH2*MW2^9*MZ2^4*CHq1[1, 1] + 145560672*MT2*MW2^9*MZ2^4*CHq1[1, 1] - 
     14002176*MW2^10*MZ2^4*CHq1[1, 1] - 33408*MH2*MT2^6*MW2^2*MZ2^5*
      CHq1[1, 1] - 578016*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] + 
     241632*MH2*MT2^5*MW2^3*MZ2^5*CHq1[1, 1] + 44405352*MT2^6*MW2^3*MZ2^5*
      CHq1[1, 1] - 624672*MH2*MT2^4*MW2^4*MZ2^5*CHq1[1, 1] - 
     288778800*MT2^5*MW2^4*MZ2^5*CHq1[1, 1] + 718272*MH2*MT2^3*MW2^5*MZ2^5*
      CHq1[1, 1] + 725927544*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] - 
     354240*MH2*MT2^2*MW2^6*MZ2^5*CHq1[1, 1] - 862281600*MT2^3*MW2^6*MZ2^5*
      CHq1[1, 1] + 44640*MH2*MT2*MW2^7*MZ2^5*CHq1[1, 1] + 
     487098840*MT2^2*MW2^7*MZ2^5*CHq1[1, 1] + 7776*MH2*MW2^8*MZ2^5*
      CHq1[1, 1] - 109575792*MT2*MW2^8*MZ2^5*CHq1[1, 1] + 
     3782472*MW2^9*MZ2^5*CHq1[1, 1] + 16218*MH2*MT2^6*MW2*MZ2^6*CHq1[1, 1] + 
     308124*MT2^7*MW2*MZ2^6*CHq1[1, 1] - 130716*MH2*MT2^5*MW2^2*MZ2^6*
      CHq1[1, 1] - 29998836*MT2^6*MW2^2*MZ2^6*CHq1[1, 1] + 
     343494*MH2*MT2^4*MW2^3*MZ2^6*CHq1[1, 1] + 212045220*MT2^5*MW2^3*MZ2^6*
      CHq1[1, 1] - 349992*MH2*MT2^3*MW2^4*MZ2^6*CHq1[1, 1] - 
     540970380*MT2^4*MW2^4*MZ2^6*CHq1[1, 1] + 94086*MH2*MT2^2*MW2^5*MZ2^6*
      CHq1[1, 1] + 597475716*MT2^3*MW2^5*MZ2^6*CHq1[1, 1] + 
     44100*MH2*MT2*MW2^6*MZ2^6*CHq1[1, 1] - 259372812*MT2^2*MW2^6*MZ2^6*
      CHq1[1, 1] - 17190*MH2*MW2^7*MZ2^6*CHq1[1, 1] + 
     7804860*MT2*MW2^7*MZ2^6*CHq1[1, 1] + 12708108*MW2^8*MZ2^6*CHq1[1, 1] - 
     4410*MH2*MT2^6*MZ2^7*CHq1[1, 1] - 95580*MT2^7*MZ2^7*CHq1[1, 1] + 
     42678*MH2*MT2^5*MW2*MZ2^7*CHq1[1, 1] + 11144472*MT2^6*MW2*MZ2^7*
      CHq1[1, 1] - 114804*MH2*MT2^4*MW2^2*MZ2^7*CHq1[1, 1] - 
     91513836*MT2^5*MW2^2*MZ2^7*CHq1[1, 1] + 87228*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[1, 1] + 238627224*MT2^4*MW2^3*MZ2^7*CHq1[1, 1] + 
     33102*MH2*MT2^2*MW2^4*MZ2^7*CHq1[1, 1] - 219828108*MT2^3*MW2^4*MZ2^7*
      CHq1[1, 1] - 55602*MH2*MT2*MW2^5*MZ2^7*CHq1[1, 1] + 
     17397720*MT2^2*MW2^5*MZ2^7*CHq1[1, 1] + 11808*MH2*MW2^6*MZ2^7*
      CHq1[1, 1] + 61556580*MT2*MW2^6*MZ2^7*CHq1[1, 1] - 
     17288472*MW2^7*MZ2^7*CHq1[1, 1] - 4410*MH2*MT2^5*MZ2^8*CHq1[1, 1] - 
     1512972*MT2^6*MZ2^8*CHq1[1, 1] + 13230*MH2*MT2^4*MW2*MZ2^8*CHq1[1, 1] + 
     19053960*MT2^5*MW2*MZ2^8*CHq1[1, 1] + 7398*MH2*MT2^3*MW2^2*MZ2^8*
      CHq1[1, 1] - 51939000*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] - 
     41256*MH2*MT2^2*MW2^3*MZ2^8*CHq1[1, 1] + 20507052*MT2^3*MW2^3*MZ2^8*
      CHq1[1, 1] + 29448*MH2*MT2*MW2^4*MZ2^8*CHq1[1, 1] + 
     54989616*MT2^2*MW2^4*MZ2^8*CHq1[1, 1] - 4410*MH2*MW2^5*MZ2^8*
      CHq1[1, 1] - 49950612*MT2*MW2^5*MZ2^8*CHq1[1, 1] + 
     8851956*MW2^6*MZ2^8*CHq1[1, 1] - 1417392*MT2^5*MZ2^9*CHq1[1, 1] - 
     4410*MH2*MT2^3*MW2*MZ2^9*CHq1[1, 1] + 4156596*MT2^4*MW2*MZ2^9*
      CHq1[1, 1] + 8820*MH2*MT2^2*MW2^2*MZ2^9*CHq1[1, 1] + 
     7619244*MT2^3*MW2^2*MZ2^9*CHq1[1, 1] - 4410*MH2*MT2*MW2^3*MZ2^9*
      CHq1[1, 1] - 23462580*MT2^2*MW2^3*MZ2^9*CHq1[1, 1] + 
     14521524*MT2*MW2^4*MZ2^9*CHq1[1, 1] - 1417392*MW2^5*MZ2^9*CHq1[1, 1] - 
     1417392*MT2^3*MW2*MZ2^10*CHq1[1, 1] + 2834784*MT2^2*MW2^2*MZ2^10*
      CHq1[1, 1] - 1417392*MT2*MW2^3*MZ2^10*CHq1[1, 1] - 
     16384*MT2^6*MW2^7*MZ2*Pi^2*CHq1[1, 1] + 98304*MT2^5*MW2^8*MZ2*Pi^2*
      CHq1[1, 1] - 245760*MT2^4*MW2^9*MZ2*Pi^2*CHq1[1, 1] + 
     327680*MT2^3*MW2^10*MZ2*Pi^2*CHq1[1, 1] - 245760*MT2^2*MW2^11*MZ2*Pi^2*
      CHq1[1, 1] + 98304*MT2*MW2^12*MZ2*Pi^2*CHq1[1, 1] - 
     16384*MW2^13*MZ2*Pi^2*CHq1[1, 1] + 1027072*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHq1[1, 1] - 6178816*MT2^5*MW2^7*MZ2^2*Pi^2*CHq1[1, 1] + 
     15455232*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[1, 1] - 20574208*MT2^3*MW2^9*MZ2^2*
      Pi^2*CHq1[1, 1] + 15373312*MT2^2*MW2^10*MZ2^2*Pi^2*CHq1[1, 1] - 
     6113280*MT2*MW2^11*MZ2^2*Pi^2*CHq1[1, 1] + 1010688*MW2^12*MZ2^2*Pi^2*
      CHq1[1, 1] - 2883072*MT2^6*MW2^5*MZ2^3*Pi^2*CHq1[1, 1] + 
     18325504*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[1, 1] - 46327296*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHq1[1, 1] + 59699200*MT2^3*MW2^8*MZ2^3*Pi^2*CHq1[1, 1] - 
     41159168*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[1, 1] + 14200832*MT2*MW2^10*MZ2^3*
      Pi^2*CHq1[1, 1] - 1856000*MW2^11*MZ2^3*Pi^2*CHq1[1, 1] + 
     4331264*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[1, 1] - 28870656*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHq1[1, 1] + 73618176*MT2^4*MW2^6*MZ2^4*Pi^2*CHq1[1, 1] - 
     91364352*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[1, 1] + 57148672*MT2^2*MW2^8*MZ2^4*
      Pi^2*CHq1[1, 1] - 16311296*MT2*MW2^9*MZ2^4*Pi^2*CHq1[1, 1] + 
     1448192*MW2^10*MZ2^4*Pi^2*CHq1[1, 1] - 4522496*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHq1[1, 1] + 31466240*MT2^5*MW2^4*MZ2^5*Pi^2*CHq1[1, 1] - 
     80831232*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[1, 1] + 96229376*MT2^3*MW2^6*MZ2^5*
      Pi^2*CHq1[1, 1] - 53408768*MT2^2*MW2^7*MZ2^5*Pi^2*CHq1[1, 1] + 
     11258112*MT2*MW2^8*MZ2^5*Pi^2*CHq1[1, 1] - 191232*MW2^9*MZ2^5*Pi^2*
      CHq1[1, 1] + 3039888*MT2^6*MW2^2*MZ2^6*Pi^2*CHq1[1, 1] - 
     22761824*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[1, 1] + 59165808*MT2^4*MW2^4*MZ2^6*
      Pi^2*CHq1[1, 1] - 65511488*MT2^3*MW2^5*MZ2^6*Pi^2*CHq1[1, 1] + 
     27890800*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[1, 1] - 340576*MT2*MW2^7*MZ2^6*Pi^2*
      CHq1[1, 1] - 1482608*MW2^8*MZ2^6*Pi^2*CHq1[1, 1] - 
     1148968*MT2^6*MW2*MZ2^7*Pi^2*CHq1[1, 1] + 9933696*MT2^5*MW2^2*MZ2^7*Pi^2*
      CHq1[1, 1] - 26354184*MT2^4*MW2^3*MZ2^7*Pi^2*CHq1[1, 1] + 
     24536640*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[1, 1] - 2109752*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHq1[1, 1] - 6748352*MT2*MW2^6*MZ2^7*Pi^2*CHq1[1, 1] + 
     1890920*MW2^7*MZ2^7*Pi^2*CHq1[1, 1] + 172696*MT2^6*MZ2^8*Pi^2*
      CHq1[1, 1] - 2185144*MT2^5*MW2*MZ2^8*Pi^2*CHq1[1, 1] + 
     6037344*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[1, 1] - 2711968*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHq1[1, 1] - 5787272*MT2^2*MW2^4*MZ2^8*Pi^2*CHq1[1, 1] + 
     5450616*MT2*MW2^5*MZ2^8*Pi^2*CHq1[1, 1] - 976272*MW2^6*MZ2^8*Pi^2*
      CHq1[1, 1] + 172696*MT2^5*MZ2^9*Pi^2*CHq1[1, 1] - 
     518088*MT2^4*MW2*MZ2^9*Pi^2*CHq1[1, 1] - 803576*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq1[1, 1] + 2643328*MT2^2*MW2^3*MZ2^9*Pi^2*CHq1[1, 1] - 
     1667056*MT2*MW2^4*MZ2^9*Pi^2*CHq1[1, 1] + 172696*MW2^5*MZ2^9*Pi^2*
      CHq1[1, 1] + 172696*MT2^3*MW2*MZ2^10*Pi^2*CHq1[1, 1] - 
     345392*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[1, 1] + 172696*MT2*MW2^3*MZ2^10*Pi^2*
      CHq1[1, 1] + 32947200*MT2^6*MW2^7*MZ2*CHq1[2, 2] - 
     197683200*MT2^5*MW2^8*MZ2*CHq1[2, 2] + 494208000*MT2^4*MW2^9*MZ2*
      CHq1[2, 2] - 658944000*MT2^3*MW2^10*MZ2*CHq1[2, 2] + 
     494208000*MT2^2*MW2^11*MZ2*CHq1[2, 2] - 197683200*MT2*MW2^12*MZ2*
      CHq1[2, 2] + 32947200*MW2^13*MZ2*CHq1[2, 2] + 
     152064*MH2*MT2^6*MW2^5*MZ2^2*CHq1[2, 2] + 2332800*MT2^7*MW2^5*MZ2^2*
      CHq1[2, 2] - 912384*MH2*MT2^5*MW2^6*MZ2^2*CHq1[2, 2] - 
     142589952*MT2^6*MW2^6*MZ2^2*CHq1[2, 2] + 2280960*MH2*MT2^4*MW2^7*MZ2^2*
      CHq1[2, 2] + 839767680*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] - 
     3041280*MH2*MT2^3*MW2^8*MZ2^2*CHq1[2, 2] - 2075742720*MT2^4*MW2^8*MZ2^2*
      CHq1[2, 2] + 2280960*MH2*MT2^2*MW2^9*MZ2^2*CHq1[2, 2] + 
     2675445120*MT2^3*MW2^9*MZ2^2*CHq1[2, 2] - 912384*MH2*MT2*MW2^10*MZ2^2*
      CHq1[2, 2] - 1879695360*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] + 
     152064*MH2*MW2^11*MZ2^2*CHq1[2, 2] + 676397952*MT2*MW2^11*MZ2^2*
      CHq1[2, 2] - 95915520*MW2^12*MZ2^2*CHq1[2, 2] - 
     254016*MH2*MT2^6*MW2^4*MZ2^3*CHq1[2, 2] - 4157568*MT2^7*MW2^4*MZ2^3*
      CHq1[2, 2] + 1676160*MH2*MT2^5*MW2^5*MZ2^3*CHq1[2, 2] + 
     123606144*MT2^6*MW2^5*MZ2^3*CHq1[2, 2] - 4266432*MH2*MT2^4*MW2^6*MZ2^3*
      CHq1[2, 2] - 775839744*MT2^5*MW2^6*MZ2^3*CHq1[2, 2] + 
     5384448*MH2*MT2^3*MW2^7*MZ2^3*CHq1[2, 2] + 1918370304*MT2^4*MW2^7*MZ2^3*
      CHq1[2, 2] - 3506112*MH2*MT2^2*MW2^8*MZ2^3*CHq1[2, 2] - 
     2208205440*MT2^3*MW2^8*MZ2^3*CHq1[2, 2] + 1067904*MH2*MT2*MW2^9*MZ2^3*
      CHq1[2, 2] + 1138955904*MT2^2*MW2^9*MZ2^3*CHq1[2, 2] - 
     101952*MH2*MW2^10*MZ2^3*CHq1[2, 2] - 160111872*MT2*MW2^10*MZ2^3*
      CHq1[2, 2] - 32617728*MW2^11*MZ2^3*CHq1[2, 2] + 
     203040*MH2*MT2^6*MW2^3*MZ2^4*CHq1[2, 2] + 3648240*MT2^7*MW2^3*MZ2^4*
      CHq1[2, 2] - 1472256*MH2*MT2^5*MW2^4*MZ2^4*CHq1[2, 2] + 
     70956864*MT2^6*MW2^4*MZ2^4*CHq1[2, 2] + 3807648*MH2*MT2^4*MW2^5*MZ2^4*
      CHq1[2, 2] - 418563792*MT2^5*MW2^5*MZ2^4*CHq1[2, 2] - 
     4416768*MH2*MT2^3*MW2^6*MZ2^4*CHq1[2, 2] + 1087534080*MT2^4*MW2^6*MZ2^4*
      CHq1[2, 2] + 2233440*MH2*MT2^2*MW2^7*MZ2^4*CHq1[2, 2] - 
     1835085744*MT2^3*MW2^7*MZ2^4*CHq1[2, 2] - 304128*MH2*MT2*MW2^8*MZ2^4*
      CHq1[2, 2] + 1898733888*MT2^2*MW2^8*MZ2^4*CHq1[2, 2] - 
     50976*MH2*MW2^9*MZ2^4*CHq1[2, 2] - 1000537200*MT2*MW2^9*MZ2^4*
      CHq1[2, 2] + 193313664*MW2^10*MZ2^4*CHq1[2, 2] - 
     41904*MH2*MT2^6*MW2^2*MZ2^5*CHq1[2, 2] - 900072*MT2^7*MW2^2*MZ2^5*
      CHq1[2, 2] + 454464*MH2*MT2^5*MW2^3*MZ2^5*CHq1[2, 2] - 
     218394576*MT2^6*MW2^3*MZ2^5*CHq1[2, 2] - 1237680*MH2*MT2^4*MW2^4*MZ2^5*
      CHq1[2, 2] + 1437262920*MT2^5*MW2^4*MZ2^5*CHq1[2, 2] + 
     990144*MH2*MT2^3*MW2^5*MZ2^5*CHq1[2, 2] - 3681811584*MT2^4*MW2^5*MZ2^5*
      CHq1[2, 2] + 285552*MH2*MT2^2*MW2^6*MZ2^5*CHq1[2, 2] + 
     4841894376*MT2^3*MW2^6*MZ2^5*CHq1[2, 2] - 611712*MH2*MT2*MW2^7*MZ2^5*
      CHq1[2, 2] - 3420369360*MT2^2*MW2^7*MZ2^5*CHq1[2, 2] + 
     161136*MH2*MW2^8*MZ2^5*CHq1[2, 2] + 1172738232*MT2*MW2^8*MZ2^5*
      CHq1[2, 2] - 130419936*MW2^9*MZ2^5*CHq1[2, 2] - 
     21708*MH2*MT2^6*MW2*MZ2^6*CHq1[2, 2] - 337932*MT2^7*MW2*MZ2^6*
      CHq1[2, 2] + 88344*MH2*MT2^5*MW2^2*MZ2^6*CHq1[2, 2] + 
     172794240*MT2^6*MW2^2*MZ2^6*CHq1[2, 2] - 199908*MH2*MT2^4*MW2^3*MZ2^6*
      CHq1[2, 2] - 1259761140*MT2^5*MW2^3*MZ2^6*CHq1[2, 2] + 
     553392*MH2*MT2^3*MW2^4*MZ2^6*CHq1[2, 2] + 3265726680*MT2^4*MW2^4*MZ2^6*
      CHq1[2, 2] - 815508*MH2*MT2^2*MW2^5*MZ2^6*CHq1[2, 2] - 
     3804961428*MT2^3*MW2^5*MZ2^6*CHq1[2, 2] + 459000*MH2*MT2*MW2^6*MZ2^6*
      CHq1[2, 2] + 1933905888*MT2^2*MW2^6*MZ2^6*CHq1[2, 2] - 
     63612*MH2*MW2^7*MZ2^6*CHq1[2, 2] - 251493228*MT2*MW2^7*MZ2^6*
      CHq1[2, 2] - 55873080*MW2^8*MZ2^6*CHq1[2, 2] + 
     17199*MH2*MT2^6*MZ2^7*CHq1[2, 2] + 333072*MT2^7*MZ2^7*CHq1[2, 2] - 
     124902*MH2*MT2^5*MW2*MZ2^7*CHq1[2, 2] - 64396638*MT2^6*MW2*MZ2^7*
      CHq1[2, 2] + 323109*MH2*MT2^4*MW2^2*MZ2^7*CHq1[2, 2] + 
     550047636*MT2^5*MW2^2*MZ2^7*CHq1[2, 2] - 429300*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[2, 2] - 1454137434*MT2^4*MW2^3*MZ2^7*CHq1[2, 2] + 
     298377*MH2*MT2^2*MW2^4*MZ2^7*CHq1[2, 2] + 1363207608*MT2^3*MW2^4*MZ2^7*
      CHq1[2, 2] - 79974*MH2*MT2*MW2^5*MZ2^7*CHq1[2, 2] - 
     134617482*MT2^2*MW2^5*MZ2^7*CHq1[2, 2] - 4509*MH2*MW2^6*MZ2^7*
      CHq1[2, 2] - 369982620*MT2*MW2^6*MZ2^7*CHq1[2, 2] + 
     109545858*MW2^7*MZ2^7*CHq1[2, 2] + 17199*MH2*MT2^5*MZ2^8*CHq1[2, 2] + 
     8685153*MT2^6*MZ2^8*CHq1[2, 2] - 51597*MH2*MT2^4*MW2*MZ2^8*CHq1[2, 2] - 
     113171976*MT2^5*MW2*MZ2^8*CHq1[2, 2] + 12690*MH2*MT2^3*MW2^2*MZ2^8*
      CHq1[2, 2] + 311799645*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] + 
     77814*MH2*MT2^2*MW2^3*MZ2^8*CHq1[2, 2] - 118172232*MT2^3*MW2^3*MZ2^8*
      CHq1[2, 2] - 73305*MH2*MT2*MW2^4*MZ2^8*CHq1[2, 2] - 
     343458729*MT2^2*MW2^4*MZ2^8*CHq1[2, 2] + 17199*MH2*MW2^5*MZ2^8*
      CHq1[2, 2] + 308035728*MT2*MW2^5*MZ2^8*CHq1[2, 2] - 
     53717589*MW2^6*MZ2^8*CHq1[2, 2] + 8352081*MT2^5*MZ2^9*CHq1[2, 2] + 
     17199*MH2*MT2^3*MW2*MZ2^9*CHq1[2, 2] - 24723171*MT2^4*MW2*MZ2^9*
      CHq1[2, 2] - 34398*MH2*MT2^2*MW2^2*MZ2^9*CHq1[2, 2] - 
     46022256*MT2^3*MW2^2*MZ2^9*CHq1[2, 2] + 17199*MH2*MT2*MW2^3*MZ2^9*
      CHq1[2, 2] + 141167178*MT2^2*MW2^3*MZ2^9*CHq1[2, 2] - 
     87125913*MT2*MW2^4*MZ2^9*CHq1[2, 2] + 8352081*MW2^5*MZ2^9*CHq1[2, 2] + 
     8352081*MT2^3*MW2*MZ2^10*CHq1[2, 2] - 16704162*MT2^2*MW2^2*MZ2^10*
      CHq1[2, 2] + 8352081*MT2*MW2^3*MZ2^10*CHq1[2, 2] - 
     5062656*MT2^6*MW2^7*MZ2*Pi^2*CHq1[2, 2] + 30375936*MT2^5*MW2^8*MZ2*Pi^2*
      CHq1[2, 2] - 75939840*MT2^4*MW2^9*MZ2*Pi^2*CHq1[2, 2] + 
     101253120*MT2^3*MW2^10*MZ2*Pi^2*CHq1[2, 2] - 75939840*MT2^2*MW2^11*MZ2*
      Pi^2*CHq1[2, 2] + 30375936*MT2*MW2^12*MZ2*Pi^2*CHq1[2, 2] - 
     5062656*MW2^13*MZ2*Pi^2*CHq1[2, 2] + 15280128*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHq1[2, 2] - 96743424*MT2^5*MW2^7*MZ2^2*Pi^2*CHq1[2, 2] + 
     244389888*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[2, 2] - 315727872*MT2^3*MW2^9*
      MZ2^2*Pi^2*CHq1[2, 2] + 219076608*MT2^2*MW2^10*MZ2^2*Pi^2*CHq1[2, 2] - 
     76492800*MT2*MW2^11*MZ2^2*Pi^2*CHq1[2, 2] + 10217472*MW2^12*MZ2^2*Pi^2*
      CHq1[2, 2] - 10967040*MT2^6*MW2^5*MZ2^3*Pi^2*CHq1[2, 2] + 
     81082368*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[2, 2] - 210345984*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHq1[2, 2] + 244838400*MT2^3*MW2^8*MZ2^3*Pi^2*CHq1[2, 2] - 
     123820032*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[2, 2] + 14899200*MT2*MW2^10*MZ2^3*
      Pi^2*CHq1[2, 2] + 4313088*MW2^11*MZ2^3*Pi^2*CHq1[2, 2] - 
     10589952*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[2, 2] + 52572672*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHq1[2, 2] - 125948160*MT2^4*MW2^6*MZ2^4*Pi^2*CHq1[2, 2] + 
     205145088*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[2, 2] - 211343616*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHq1[2, 2] + 111720960*MT2*MW2^9*MZ2^4*Pi^2*CHq1[2, 2] - 
     21556992*MW2^10*MZ2^4*Pi^2*CHq1[2, 2] + 24667776*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHq1[2, 2] - 158596608*MT2^5*MW2^4*MZ2^5*Pi^2*CHq1[2, 2] + 
     401786496*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[2, 2] - 525502464*MT2^3*MW2^6*
      MZ2^5*Pi^2*CHq1[2, 2] + 370770816*MT2^2*MW2^7*MZ2^5*Pi^2*CHq1[2, 2] - 
     127203840*MT2*MW2^8*MZ2^5*Pi^2*CHq1[2, 2] + 14077824*MW2^9*MZ2^5*Pi^2*
      CHq1[2, 2] - 18842688*MT2^6*MW2^2*MZ2^6*Pi^2*CHq1[2, 2] + 
     137723904*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[2, 2] - 356643648*MT2^4*MW2^4*
      MZ2^6*Pi^2*CHq1[2, 2] + 415599360*MT2^3*MW2^5*MZ2^6*Pi^2*CHq1[2, 2] - 
     212124864*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[2, 2] + 28462848*MT2*MW2^7*MZ2^6*
      Pi^2*CHq1[2, 2] + 5825088*MW2^8*MZ2^6*Pi^2*CHq1[2, 2] + 
     6967680*MT2^6*MW2*MZ2^7*Pi^2*CHq1[2, 2] - 60648768*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHq1[2, 2] + 161043264*MT2^4*MW2^3*MZ2^7*Pi^2*CHq1[2, 2] - 
     152371200*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[2, 2] + 17494272*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHq1[2, 2] + 39389760*MT2*MW2^6*MZ2^7*Pi^2*CHq1[2, 2] - 
     11875008*MW2^7*MZ2^7*Pi^2*CHq1[2, 2] - 1015848*MT2^6*MZ2^8*Pi^2*
      CHq1[2, 2] + 13062768*MT2^5*MW2*MZ2^8*Pi^2*CHq1[2, 2] - 
     36140760*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[2, 2] + 15409632*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHq1[2, 2] + 36383016*MT2^2*MW2^4*MZ2^8*Pi^2*CHq1[2, 2] - 
     33650640*MT2*MW2^5*MZ2^8*Pi^2*CHq1[2, 2] + 5951832*MW2^6*MZ2^8*Pi^2*
      CHq1[2, 2] - 1015848*MT2^5*MZ2^9*Pi^2*CHq1[2, 2] + 
     3047544*MT2^4*MW2*MZ2^9*Pi^2*CHq1[2, 2] + 4935984*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq1[2, 2] - 15967056*MT2^2*MW2^3*MZ2^9*Pi^2*CHq1[2, 2] + 
     10015224*MT2*MW2^4*MZ2^9*Pi^2*CHq1[2, 2] - 1015848*MW2^5*MZ2^9*Pi^2*
      CHq1[2, 2] - 1015848*MT2^3*MW2*MZ2^10*Pi^2*CHq1[2, 2] + 
     2031696*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[2, 2] - 1015848*MT2*MW2^3*MZ2^10*
      Pi^2*CHq1[2, 2] - 4240896*MT2^6*MW2^7*MZ2*CHq1[3, 3] + 
     25445376*MT2^5*MW2^8*MZ2*CHq1[3, 3] - 63613440*MT2^4*MW2^9*MZ2*
      CHq1[3, 3] + 84817920*MT2^3*MW2^10*MZ2*CHq1[3, 3] - 
     63613440*MT2^2*MW2^11*MZ2*CHq1[3, 3] + 25445376*MT2*MW2^12*MZ2*
      CHq1[3, 3] - 4240896*MW2^13*MZ2*CHq1[3, 3] - 12672*MH2*MT2^6*MW2^5*
      MZ2^2*CHq1[3, 3] - 470016*MT2^7*MW2^5*MZ2^2*CHq1[3, 3] + 
     76032*MH2*MT2^5*MW2^6*MZ2^2*CHq1[3, 3] + 13010688*MT2^6*MW2^6*MZ2^2*
      CHq1[3, 3] - 190080*MH2*MT2^4*MW2^7*MZ2^2*CHq1[3, 3] - 
     72019968*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] + 253440*MH2*MT2^3*MW2^8*MZ2^2*
      CHq1[3, 3] + 172908288*MT2^4*MW2^8*MZ2^2*CHq1[3, 3] - 
     190080*MH2*MT2^2*MW2^9*MZ2^2*CHq1[3, 3] - 215196672*MT2^3*MW2^9*MZ2^2*
      CHq1[3, 3] + 76032*MH2*MT2*MW2^10*MZ2^2*CHq1[3, 3] + 
     143049984*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] - 12672*MH2*MW2^11*MZ2^2*
      CHq1[3, 3] - 46817280*MT2*MW2^11*MZ2^2*CHq1[3, 3] + 
     5534976*MW2^12*MZ2^2*CHq1[3, 3] + 13248*MH2*MT2^6*MW2^4*MZ2^3*
      CHq1[3, 3] + 991872*MT2^7*MW2^4*MZ2^3*CHq1[3, 3] - 
     92160*MH2*MT2^5*MW2^5*MZ2^3*CHq1[3, 3] - 9271296*MT2^6*MW2^5*MZ2^3*
      CHq1[3, 3] + 236736*MH2*MT2^4*MW2^6*MZ2^3*CHq1[3, 3] + 
     43060608*MT2^5*MW2^6*MZ2^3*CHq1[3, 3] - 290304*MH2*MT2^3*MW2^7*MZ2^3*
      CHq1[3, 3] - 91093248*MT2^4*MW2^7*MZ2^3*CHq1[3, 3] + 
     173376*MH2*MT2^2*MW2^8*MZ2^3*CHq1[3, 3] + 81065856*MT2^3*MW2^8*MZ2^3*
      CHq1[3, 3] - 41472*MH2*MT2*MW2^9*MZ2^3*CHq1[3, 3] - 
     13244928*MT2^2*MW2^9*MZ2^3*CHq1[3, 3] + 576*MH2*MW2^10*MZ2^3*
      CHq1[3, 3] - 18953088*MT2*MW2^10*MZ2^3*CHq1[3, 3] + 
     7444224*MW2^11*MZ2^3*CHq1[3, 3] - 11808*MH2*MT2^6*MW2^3*MZ2^4*
      CHq1[3, 3] - 1203552*MT2^7*MW2^3*MZ2^4*CHq1[3, 3] + 
     84096*MH2*MT2^5*MW2^4*MZ2^4*CHq1[3, 3] + 2518464*MT2^6*MW2^4*MZ2^4*
      CHq1[3, 3] - 216864*MH2*MT2^4*MW2^5*MZ2^4*CHq1[3, 3] + 
     10688544*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] + 249984*MH2*MT2^3*MW2^6*MZ2^4*
      CHq1[3, 3] - 53800128*MT2^4*MW2^6*MZ2^4*CHq1[3, 3] - 
     125280*MH2*MT2^2*MW2^7*MZ2^4*CHq1[3, 3] + 108283872*MT2^3*MW2^7*MZ2^4*
      CHq1[3, 3] + 18432*MH2*MT2*MW2^8*MZ2^4*CHq1[3, 3] - 
     111303360*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] + 1440*MH2*MW2^9*MZ2^4*
      CHq1[3, 3] + 53241696*MT2*MW2^9*MZ2^4*CHq1[3, 3] - 
     8425536*MW2^10*MZ2^4*CHq1[3, 3] + 1008*MH2*MT2^6*MW2^2*MZ2^5*
      CHq1[3, 3] + 831600*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] - 
     17856*MH2*MT2^5*MW2^3*MZ2^5*CHq1[3, 3] + 5881752*MT2^6*MW2^3*MZ2^5*
      CHq1[3, 3] + 50544*MH2*MT2^4*MW2^4*MZ2^5*CHq1[3, 3] - 
     62124288*MT2^5*MW2^4*MZ2^5*CHq1[3, 3] - 30528*MH2*MT2^3*MW2^5*MZ2^5*
      CHq1[3, 3] + 180883656*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] - 
     34992*MH2*MT2^2*MW2^6*MZ2^5*CHq1[3, 3] - 249100752*MT2^3*MW2^6*MZ2^5*
      CHq1[3, 3] + 42624*MH2*MT2*MW2^7*MZ2^5*CHq1[3, 3] + 
     175176744*MT2^2*MW2^7*MZ2^5*CHq1[3, 3] - 10800*MH2*MW2^8*MZ2^5*
      CHq1[3, 3] - 57594528*MT2*MW2^8*MZ2^5*CHq1[3, 3] + 
     6045816*MW2^9*MZ2^5*CHq1[3, 3] + 1494*MH2*MT2^6*MW2*MZ2^6*CHq1[3, 3] - 
     378540*MT2^7*MW2*MZ2^6*CHq1[3, 3] - 7956*MH2*MT2^5*MW2^2*MZ2^6*
      CHq1[3, 3] - 9961884*MT2^6*MW2^2*MZ2^6*CHq1[3, 3] + 
     19386*MH2*MT2^4*MW2^3*MZ2^6*CHq1[3, 3] + 82219716*MT2^5*MW2^3*MZ2^6*
      CHq1[3, 3] - 39672*MH2*MT2^3*MW2^4*MZ2^6*CHq1[3, 3] - 
     223876764*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] + 48042*MH2*MT2^2*MW2^5*MZ2^6*
      CHq1[3, 3] + 277565052*MT2^3*MW2^5*MZ2^6*CHq1[3, 3] - 
     23796*MH2*MT2*MW2^6*MZ2^6*CHq1[3, 3] - 160753236*MT2^2*MW2^6*MZ2^6*
      CHq1[3, 3] + 2502*MH2*MW2^7*MZ2^6*CHq1[3, 3] + 
     36040044*MT2*MW2^7*MZ2^6*CHq1[3, 3] - 854388*MW2^8*MZ2^6*CHq1[3, 3] - 
     2205*MH2*MT2^6*MZ2^7*CHq1[3, 3] + 58050*MT2^7*MZ2^7*CHq1[3, 3] + 
     14724*MH2*MT2^5*MW2*MZ2^7*CHq1[3, 3] + 6633894*MT2^6*MW2*MZ2^7*
      CHq1[3, 3] - 37557*MH2*MT2^4*MW2^2*MZ2^7*CHq1[3, 3] - 
     55146618*MT2^5*MW2^2*MZ2^7*CHq1[3, 3] + 48096*MH2*MT2^3*MW2^3*MZ2^7*
      CHq1[3, 3] + 148067370*MT2^4*MW2^3*MZ2^7*CHq1[3, 3] - 
     32103*MH2*MT2^2*MW2^4*MZ2^7*CHq1[3, 3] - 161916090*MT2^3*MW2^4*MZ2^7*
      CHq1[3, 3] + 9756*MH2*MT2*MW2^5*MZ2^7*CHq1[3, 3] + 
     60924474*MT2^2*MW2^5*MZ2^7*CHq1[3, 3] - 711*MH2*MW2^6*MZ2^7*CHq1[3, 3] + 
     7088418*MT2*MW2^6*MZ2^7*CHq1[3, 3] - 5709498*MW2^7*MZ2^7*CHq1[3, 3] - 
     2205*MH2*MT2^5*MZ2^8*CHq1[3, 3] - 1305531*MT2^6*MZ2^8*CHq1[3, 3] + 
     6615*MH2*MT2^4*MW2*MZ2^8*CHq1[3, 3] + 15368070*MT2^5*MW2*MZ2^8*
      CHq1[3, 3] - 2916*MH2*MT2^3*MW2^2*MZ2^8*CHq1[3, 3] - 
     42722217*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] - 7398*MH2*MT2^2*MW2^3*MZ2^8*
      CHq1[3, 3] + 29649264*MT2^3*MW2^3*MZ2^8*CHq1[3, 3] + 
     8109*MH2*MT2*MW2^4*MZ2^8*CHq1[3, 3] + 19773879*MT2^2*MW2^4*MZ2^8*
      CHq1[3, 3] - 2205*MH2*MW2^5*MZ2^8*CHq1[3, 3] - 
     26684478*MT2*MW2^5*MZ2^8*CHq1[3, 3] + 5921013*MW2^6*MZ2^8*CHq1[3, 3] - 
     1363581*MT2^5*MZ2^9*CHq1[3, 3] - 2205*MH2*MT2^3*MW2*MZ2^9*CHq1[3, 3] + 
     4148793*MT2^4*MW2*MZ2^9*CHq1[3, 3] + 4410*MH2*MT2^2*MW2^2*MZ2^9*
      CHq1[3, 3] + 4517472*MT2^3*MW2^2*MZ2^9*CHq1[3, 3] - 
     2205*MH2*MT2*MW2^3*MZ2^9*CHq1[3, 3] - 17314440*MT2^2*MW2^3*MZ2^9*
      CHq1[3, 3] + 11375337*MT2*MW2^4*MZ2^9*CHq1[3, 3] - 
     1363581*MW2^5*MZ2^9*CHq1[3, 3] - 1363581*MT2^3*MW2*MZ2^10*CHq1[3, 3] + 
     2727162*MT2^2*MW2^2*MZ2^10*CHq1[3, 3] - 1363581*MT2*MW2^3*MZ2^10*
      CHq1[3, 3] + 557056*MT2^6*MW2^7*MZ2*Pi^2*CHq1[3, 3] - 
     3342336*MT2^5*MW2^8*MZ2*Pi^2*CHq1[3, 3] + 8355840*MT2^4*MW2^9*MZ2*Pi^2*
      CHq1[3, 3] - 11141120*MT2^3*MW2^10*MZ2*Pi^2*CHq1[3, 3] + 
     8355840*MT2^2*MW2^11*MZ2*Pi^2*CHq1[3, 3] - 3342336*MT2*MW2^12*MZ2*Pi^2*
      CHq1[3, 3] + 557056*MW2^13*MZ2*Pi^2*CHq1[3, 3] - 
     1094656*MT2^6*MW2^6*MZ2^2*Pi^2*CHq1[3, 3] + 7124992*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq1[3, 3] - 18091008*MT2^4*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] + 
     23007232*MT2^3*MW2^9*MZ2^2*Pi^2*CHq1[3, 3] - 15305728*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHq1[3, 3] + 4896768*MT2*MW2^11*MZ2^2*Pi^2*CHq1[3, 3] - 
     537600*MW2^12*MZ2^2*Pi^2*CHq1[3, 3] + 311808*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq1[3, 3] - 2965504*MT2^5*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] + 
     7961088*MT2^4*MW2^7*MZ2^3*Pi^2*CHq1[3, 3] - 7868416*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq1[3, 3] + 1373696*MT2^2*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] + 
     1970176*MT2*MW2^10*MZ2^3*Pi^2*CHq1[3, 3] - 782848*MW2^11*MZ2^3*Pi^2*
      CHq1[3, 3] + 748288*MT2^6*MW2^4*MZ2^4*Pi^2*CHq1[3, 3] - 
     4177920*MT2^5*MW2^5*MZ2^4*Pi^2*CHq1[3, 3] + 10288896*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq1[3, 3] - 15436800*MT2^3*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] + 
     14037248*MT2^2*MW2^8*MZ2^4*Pi^2*CHq1[3, 3] - 6519808*MT2*MW2^9*MZ2^4*
      Pi^2*CHq1[3, 3] + 1060096*MW2^10*MZ2^4*Pi^2*CHq1[3, 3] - 
     1434112*MT2^6*MW2^3*MZ2^5*Pi^2*CHq1[3, 3] + 9352960*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq1[3, 3] - 23756544*MT2^4*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] + 
     30490624*MT2^3*MW2^6*MZ2^5*Pi^2*CHq1[3, 3] - 20638720*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHq1[3, 3] + 6671616*MT2*MW2^8*MZ2^5*Pi^2*CHq1[3, 3] - 
     685824*MW2^9*MZ2^5*Pi^2*CHq1[3, 3] + 1474512*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq1[3, 3] - 10281184*MT2^5*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] + 
     26420016*MT2^4*MW2^4*MZ2^6*Pi^2*CHq1[3, 3] - 31610176*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHq1[3, 3] + 17752880*MT2^2*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] - 
     3796448*MT2*MW2^7*MZ2^6*Pi^2*CHq1[3, 3] + 40400*MW2^8*MZ2^6*Pi^2*
      CHq1[3, 3] - 816104*MT2^6*MW2*MZ2^7*Pi^2*CHq1[3, 3] + 
     6371136*MT2^5*MW2^2*MZ2^7*Pi^2*CHq1[3, 3] - 16665096*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq1[3, 3] + 17836992*MT2^3*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] - 
     6424312*MT2^2*MW2^5*MZ2^7*Pi^2*CHq1[3, 3] - 961024*MT2*MW2^6*MZ2^7*Pi^2*
      CHq1[3, 3] + 658408*MW2^7*MZ2^7*Pi^2*CHq1[3, 3] + 
     165728*MT2^6*MZ2^8*Pi^2*CHq1[3, 3] - 1810472*MT2^5*MW2*MZ2^8*Pi^2*
      CHq1[3, 3] + 4934232*MT2^4*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] - 
     3472256*MT2^3*MW2^3*MZ2^8*Pi^2*CHq1[3, 3] - 2095312*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq1[3, 3] + 2928456*MT2*MW2^5*MZ2^8*Pi^2*CHq1[3, 3] - 
     650376*MW2^6*MZ2^8*Pi^2*CHq1[3, 3] + 165728*MT2^5*MZ2^9*Pi^2*
      CHq1[3, 3] - 497184*MT2^4*MW2*MZ2^9*Pi^2*CHq1[3, 3] - 
     484648*MT2^3*MW2^2*MZ2^9*Pi^2*CHq1[3, 3] + 1963664*MT2^2*MW2^3*MZ2^9*
      Pi^2*CHq1[3, 3] - 1313288*MT2*MW2^4*MZ2^9*Pi^2*CHq1[3, 3] + 
     165728*MW2^5*MZ2^9*Pi^2*CHq1[3, 3] + 165728*MT2^3*MW2*MZ2^10*Pi^2*
      CHq1[3, 3] - 331456*MT2^2*MW2^2*MZ2^10*Pi^2*CHq1[3, 3] + 
     165728*MT2*MW2^3*MZ2^10*Pi^2*CHq1[3, 3] - 1622016*MT2^6*MW2^8*
      CHq3[1, 1] + 9732096*MT2^5*MW2^9*CHq3[1, 1] - 
     24330240*MT2^4*MW2^10*CHq3[1, 1] + 32440320*MT2^3*MW2^11*CHq3[1, 1] - 
     24330240*MT2^2*MW2^12*CHq3[1, 1] + 9732096*MT2*MW2^13*CHq3[1, 1] - 
     1622016*MW2^14*CHq3[1, 1] - 14169600*MT2^6*MW2^7*MZ2*CHq3[1, 1] + 
     83395584*MT2^5*MW2^8*MZ2*CHq3[1, 1] - 207677952*MT2^4*MW2^9*MZ2*
      CHq3[1, 1] + 280147968*MT2^3*MW2^10*MZ2*CHq3[1, 1] - 
     215788032*MT2^2*MW2^11*MZ2*CHq3[1, 1] + 89883648*MT2*MW2^12*MZ2*
      CHq3[1, 1] - 15791616*MW2^13*MZ2*CHq3[1, 1] - 
     38016*MH2*MT2^6*MW2^5*MZ2^2*CHq3[1, 1] - 497664*MT2^7*MW2^5*MZ2^2*
      CHq3[1, 1] + 228096*MH2*MT2^5*MW2^6*MZ2^2*CHq3[1, 1] + 
     36092160*MT2^6*MW2^6*MZ2^2*CHq3[1, 1] - 570240*MH2*MT2^4*MW2^7*MZ2^2*
      CHq3[1, 1] - 220396032*MT2^5*MW2^7*MZ2^2*CHq3[1, 1] + 
     760320*MH2*MT2^3*MW2^8*MZ2^2*CHq3[1, 1] + 549676800*MT2^4*MW2^8*MZ2^2*
      CHq3[1, 1] - 570240*MH2*MT2^2*MW2^9*MZ2^2*CHq3[1, 1] - 
     700793856*MT2^3*MW2^9*MZ2^2*CHq3[1, 1] + 228096*MH2*MT2*MW2^10*MZ2^2*
      CHq3[1, 1] + 475727616*MT2^2*MW2^10*MZ2^2*CHq3[1, 1] - 
     38016*MH2*MW2^11*MZ2^2*CHq3[1, 1] - 158870016*MT2*MW2^11*MZ2^2*
      CHq3[1, 1] + 19060992*MW2^12*MZ2^2*CHq3[1, 1] + 
     58752*MH2*MT2^6*MW2^4*MZ2^3*CHq3[1, 1] + 902016*MT2^7*MW2^4*MZ2^3*
      CHq3[1, 1] - 390528*MH2*MT2^5*MW2^5*MZ2^3*CHq3[1, 1] - 
     39805056*MT2^6*MW2^5*MZ2^3*CHq3[1, 1] + 995328*MH2*MT2^4*MW2^6*MZ2^3*
      CHq3[1, 1] + 251438976*MT2^5*MW2^6*MZ2^3*CHq3[1, 1] - 
     1251072*MH2*MT2^3*MW2^7*MZ2^3*CHq3[1, 1] - 626596992*MT2^4*MW2^7*MZ2^3*
      CHq3[1, 1] + 805248*MH2*MT2^2*MW2^8*MZ2^3*CHq3[1, 1] + 
     742110336*MT2^3*MW2^8*MZ2^3*CHq3[1, 1] - 238464*MH2*MT2*MW2^9*MZ2^3*
      CHq3[1, 1] - 417174912*MT2^2*MW2^9*MZ2^3*CHq3[1, 1] + 
     20736*MH2*MW2^10*MZ2^3*CHq3[1, 1] + 89728128*MT2*MW2^10*MZ2^3*
      CHq3[1, 1] - 602496*MW2^11*MZ2^3*CHq3[1, 1] - 
     64800*MH2*MT2^6*MW2^3*MZ2^4*CHq3[1, 1] - 1096416*MT2^7*MW2^3*MZ2^4*
      CHq3[1, 1] + 447552*MH2*MT2^5*MW2^4*MZ2^4*CHq3[1, 1] + 
     30561408*MT2^6*MW2^4*MZ2^4*CHq3[1, 1] - 1148256*MH2*MT2^4*MW2^5*MZ2^4*
      CHq3[1, 1] - 191579616*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] + 
     1375488*MH2*MT2^3*MW2^6*MZ2^4*CHq3[1, 1] + 471305088*MT2^4*MW2^6*MZ2^4*
      CHq3[1, 1] - 778464*MH2*MT2^2*MW2^7*MZ2^4*CHq3[1, 1] - 
     510291360*MT2^3*MW2^7*MZ2^4*CHq3[1, 1] + 174528*MH2*MT2*MW2^8*MZ2^4*
      CHq3[1, 1] + 215927424*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] - 
     6048*MH2*MW2^9*MZ2^4*CHq3[1, 1] - 4120992*MT2*MW2^9*MZ2^4*CHq3[1, 1] - 
     10705536*MW2^10*MZ2^4*CHq3[1, 1] + 35424*MH2*MT2^6*MW2^2*MZ2^5*
      CHq3[1, 1] + 637632*MT2^7*MW2^2*MZ2^5*CHq3[1, 1] - 
     277344*MH2*MT2^5*MW2^3*MZ2^5*CHq3[1, 1] - 18084456*MT2^6*MW2^3*MZ2^5*
      CHq3[1, 1] + 725760*MH2*MT2^4*MW2^4*MZ2^5*CHq3[1, 1] + 
     114845904*MT2^5*MW2^4*MZ2^5*CHq3[1, 1] - 779328*MH2*MT2^3*MW2^5*MZ2^5*
      CHq3[1, 1] - 280455480*MT2^4*MW2^5*MZ2^5*CHq3[1, 1] + 
     284256*MH2*MT2^2*MW2^6*MZ2^5*CHq3[1, 1] + 280550304*MT2^3*MW2^6*MZ2^5*
      CHq3[1, 1] + 40608*MH2*MT2*MW2^7*MZ2^5*CHq3[1, 1] - 
     82555992*MT2^2*MW2^7*MZ2^5*CHq3[1, 1] - 29376*MH2*MW2^8*MZ2^5*
      CHq3[1, 1] - 24965424*MT2*MW2^8*MZ2^5*CHq3[1, 1] + 
     10027512*MW2^9*MZ2^5*CHq3[1, 1] - 13230*MH2*MT2^6*MW2*MZ2^6*CHq3[1, 1] - 
     286740*MT2^7*MW2*MZ2^6*CHq3[1, 1] + 114804*MH2*MT2^5*MW2^2*MZ2^6*
      CHq3[1, 1] + 1234332*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] - 
     304722*MH2*MT2^4*MW2^3*MZ2^6*CHq3[1, 1] - 12653244*MT2^5*MW2^3*MZ2^6*
      CHq3[1, 1] + 270648*MH2*MT2^3*MW2^4*MZ2^6*CHq3[1, 1] + 
     28579284*MT2^4*MW2^4*MZ2^6*CHq3[1, 1] + 1998*MH2*MT2^2*MW2^5*MZ2^6*
      CHq3[1, 1] + 18328212*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] - 
     91692*MH2*MT2*MW2^6*MZ2^6*CHq3[1, 1] - 90483516*MT2^2*MW2^6*MZ2^6*
      CHq3[1, 1] + 22194*MH2*MW2^7*MZ2^6*CHq3[1, 1] + 
     69486012*MT2*MW2^7*MZ2^6*CHq3[1, 1] - 14204340*MW2^8*MZ2^6*CHq3[1, 1] - 
     13230*MH2*MT2^5*MW2*MZ2^7*CHq3[1, 1] + 4418820*MT2^6*MW2*MZ2^7*
      CHq3[1, 1] + 39690*MH2*MT2^4*MW2^2*MZ2^7*CHq3[1, 1] - 
     28496880*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] + 8964*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[1, 1] + 73999332*MT2^4*MW2^3*MZ2^7*CHq3[1, 1] - 
     97308*MH2*MT2^2*MW2^4*MZ2^7*CHq3[1, 1] - 111330792*MT2^3*MW2^4*MZ2^7*
      CHq3[1, 1] + 75114*MH2*MT2*MW2^5*MZ2^7*CHq3[1, 1] + 
     96096060*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] - 13230*MH2*MW2^6*MZ2^7*
      CHq3[1, 1] - 38287800*MT2*MW2^6*MZ2^7*CHq3[1, 1] + 
     3601260*MW2^7*MZ2^7*CHq3[1, 1] - 1309770*MT2^6*MZ2^8*CHq3[1, 1] + 
     12564180*MT2^5*MW2*MZ2^8*CHq3[1, 1] - 13230*MH2*MT2^3*MW2^2*MZ2^8*
      CHq3[1, 1] - 34049970*MT2^4*MW2^2*MZ2^8*CHq3[1, 1] + 
     26460*MH2*MT2^2*MW2^3*MZ2^8*CHq3[1, 1] + 35056260*MT2^3*MW2^3*MZ2^8*
      CHq3[1, 1] - 13230*MH2*MT2*MW2^4*MZ2^8*CHq3[1, 1] - 
     8294130*MT2^2*MW2^4*MZ2^8*CHq3[1, 1] - 7362360*MT2*MW2^5*MZ2^8*
      CHq3[1, 1] + 3395790*MW2^6*MZ2^8*CHq3[1, 1] - 
     1309770*MT2^5*MZ2^9*CHq3[1, 1] + 3929310*MT2^4*MW2*MZ2^9*CHq3[1, 1] + 
     2086020*MT2^3*MW2^2*MZ2^9*CHq3[1, 1] - 12030660*MT2^2*MW2^3*MZ2^9*
      CHq3[1, 1] + 8634870*MT2*MW2^4*MZ2^9*CHq3[1, 1] - 
     1309770*MW2^5*MZ2^9*CHq3[1, 1] - 1309770*MT2^3*MW2*MZ2^10*CHq3[1, 1] + 
     2619540*MT2^2*MW2^2*MZ2^10*CHq3[1, 1] - 1309770*MT2*MW2^3*MZ2^10*
      CHq3[1, 1] + 1130496*MT2^6*MW2^7*MZ2*Pi^2*CHq3[1, 1] - 
     6782976*MT2^5*MW2^8*MZ2*Pi^2*CHq3[1, 1] + 16957440*MT2^4*MW2^9*MZ2*Pi^2*
      CHq3[1, 1] - 22609920*MT2^3*MW2^10*MZ2*Pi^2*CHq3[1, 1] + 
     16957440*MT2^2*MW2^11*MZ2*Pi^2*CHq3[1, 1] - 6782976*MT2*MW2^12*MZ2*Pi^2*
      CHq3[1, 1] + 1130496*MW2^13*MZ2*Pi^2*CHq3[1, 1] - 
     3216384*MT2^6*MW2^6*MZ2^2*Pi^2*CHq3[1, 1] + 20428800*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq3[1, 1] - 51637248*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[1, 1] + 
     66588672*MT2^3*MW2^9*MZ2^2*Pi^2*CHq3[1, 1] - 45984768*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHq3[1, 1] + 15906816*MT2*MW2^11*MZ2^2*Pi^2*CHq3[1, 1] - 
     2085888*MW2^12*MZ2^2*Pi^2*CHq3[1, 1] + 3506688*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq3[1, 1] - 24256512*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[1, 1] + 
     62249472*MT2^4*MW2^7*MZ2^3*Pi^2*CHq3[1, 1] - 75436032*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq3[1, 1] + 43906560*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[1, 1] - 
     10260480*MT2*MW2^10*MZ2^3*Pi^2*CHq3[1, 1] + 290304*MW2^11*MZ2^3*Pi^2*
      CHq3[1, 1] - 2834688*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[1, 1] + 
     20514816*MT2^5*MW2^5*MZ2^4*Pi^2*CHq3[1, 1] - 53040384*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq3[1, 1] + 60490752*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[1, 1] - 
     29074176*MT2^2*MW2^8*MZ2^4*Pi^2*CHq3[1, 1] + 3271680*MT2*MW2^9*MZ2^4*
      Pi^2*CHq3[1, 1] + 672000*MW2^10*MZ2^4*Pi^2*CHq3[1, 1] + 
     1654272*MT2^6*MW2^3*MZ2^5*Pi^2*CHq3[1, 1] - 12760320*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq3[1, 1] + 33318144*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[1, 1] - 
     35248128*MT2^3*MW2^6*MZ2^5*Pi^2*CHq3[1, 1] + 12131328*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHq3[1, 1] + 2085120*MT2*MW2^8*MZ2^5*Pi^2*CHq3[1, 1] - 
     1180416*MW2^9*MZ2^5*Pi^2*CHq3[1, 1] - 90864*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq3[1, 1] + 2199456*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[1, 1] - 
     6325776*MT2^4*MW2^4*MZ2^6*Pi^2*CHq3[1, 1] + 2291136*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHq3[1, 1] + 7614960*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[1, 1] - 
     7252320*MT2*MW2^7*MZ2^6*Pi^2*CHq3[1, 1] + 1563408*MW2^8*MZ2^6*Pi^2*
      CHq3[1, 1] - 483240*MT2^6*MW2*MZ2^7*Pi^2*CHq3[1, 1] + 
     2808576*MT2^5*MW2^2*MZ2^7*Pi^2*CHq3[1, 1] - 6976008*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq3[1, 1] + 11137344*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[1, 1] - 
     10738872*MT2^2*MW2^5*MZ2^7*Pi^2*CHq3[1, 1] + 4826304*MT2*MW2^6*MZ2^7*
      Pi^2*CHq3[1, 1] - 574104*MW2^7*MZ2^7*Pi^2*CHq3[1, 1] + 
     158760*MT2^6*MZ2^8*Pi^2*CHq3[1, 1] - 1435800*MT2^5*MW2*MZ2^8*Pi^2*
      CHq3[1, 1] + 3831120*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[1, 1] - 
     4232544*MT2^3*MW2^3*MZ2^8*Pi^2*CHq3[1, 1] + 1596648*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq3[1, 1] + 406296*MT2*MW2^5*MZ2^8*Pi^2*CHq3[1, 1] - 
     324480*MW2^6*MZ2^8*Pi^2*CHq3[1, 1] + 158760*MT2^5*MZ2^9*Pi^2*
      CHq3[1, 1] - 476280*MT2^4*MW2*MZ2^9*Pi^2*CHq3[1, 1] - 
     165720*MT2^3*MW2^2*MZ2^9*Pi^2*CHq3[1, 1] + 1284000*MT2^2*MW2^3*MZ2^9*
      Pi^2*CHq3[1, 1] - 959520*MT2*MW2^4*MZ2^9*Pi^2*CHq3[1, 1] + 
     158760*MW2^5*MZ2^9*Pi^2*CHq3[1, 1] + 158760*MT2^3*MW2*MZ2^10*Pi^2*
      CHq3[1, 1] - 317520*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[1, 1] + 
     158760*MT2*MW2^3*MZ2^10*Pi^2*CHq3[1, 1] + 7299072*MT2^6*MW2^8*
      CHq3[2, 2] - 43794432*MT2^5*MW2^9*CHq3[2, 2] + 
     109486080*MT2^4*MW2^10*CHq3[2, 2] - 145981440*MT2^3*MW2^11*CHq3[2, 2] + 
     109486080*MT2^2*MW2^12*CHq3[2, 2] - 43794432*MT2*MW2^13*CHq3[2, 2] + 
     7299072*MW2^14*CHq3[2, 2] + 40590336*MT2^6*MW2^7*MZ2*CHq3[2, 2] - 
     236242944*MT2^5*MW2^8*MZ2*CHq3[2, 2] + 586957824*MT2^4*MW2^9*MZ2*
      CHq3[2, 2] - 797208576*MT2^3*MW2^10*MZ2*CHq3[2, 2] + 
     623453184*MT2^2*MW2^11*MZ2*CHq3[2, 2] - 265439232*MT2*MW2^12*MZ2*
      CHq3[2, 2] + 47889408*MW2^13*MZ2*CHq3[2, 2] + 
     101376*MH2*MT2^6*MW2^5*MZ2^2*CHq3[2, 2] + 1669248*MT2^7*MW2^5*MZ2^2*
      CHq3[2, 2] - 608256*MH2*MT2^5*MW2^6*MZ2^2*CHq3[2, 2] - 
     134209536*MT2^6*MW2^6*MZ2^2*CHq3[2, 2] + 1520640*MH2*MT2^4*MW2^7*MZ2^2*
      CHq3[2, 2] + 810897024*MT2^5*MW2^7*MZ2^2*CHq3[2, 2] - 
     2027520*MH2*MT2^3*MW2^8*MZ2^2*CHq3[2, 2] - 2018585088*MT2^4*MW2^8*MZ2^2*
      CHq3[2, 2] + 1520640*MH2*MT2^2*MW2^9*MZ2^2*CHq3[2, 2] + 
     2598436224*MT2^3*MW2^9*MZ2^2*CHq3[2, 2] - 608256*MH2*MT2*MW2^10*MZ2^2*
      CHq3[2, 2] - 1807380480*MT2^2*MW2^10*MZ2^2*CHq3[2, 2] + 
     101376*MH2*MW2^11*MZ2^2*CHq3[2, 2] + 632880000*MT2*MW2^11*MZ2^2*
      CHq3[2, 2] - 83707392*MW2^12*MZ2^2*CHq3[2, 2] - 
     163008*MH2*MT2^6*MW2^4*MZ2^3*CHq3[2, 2] - 2788992*MT2^7*MW2^4*MZ2^3*
      CHq3[2, 2] + 1079424*MH2*MT2^5*MW2^5*MZ2^3*CHq3[2, 2] + 
     82672512*MT2^6*MW2^5*MZ2^3*CHq3[2, 2] - 2749248*MH2*MT2^4*MW2^6*MZ2^3*
      CHq3[2, 2] - 556611072*MT2^5*MW2^6*MZ2^3*CHq3[2, 2] + 
     3462912*MH2*MT2^3*MW2^7*MZ2^3*CHq3[2, 2] + 1395636480*MT2^4*MW2^7*MZ2^3*
      CHq3[2, 2] - 2242368*MH2*MT2^2*MW2^8*MZ2^3*CHq3[2, 2] - 
     1531473024*MT2^3*MW2^8*MZ2^3*CHq3[2, 2] + 673920*MH2*MT2*MW2^9*MZ2^3*
      CHq3[2, 2] + 645782400*MT2^2*MW2^9*MZ2^3*CHq3[2, 2] - 
     61632*MH2*MW2^10*MZ2^3*CHq3[2, 2] + 26851584*MT2*MW2^10*MZ2^3*
      CHq3[2, 2] - 60069888*MW2^11*MZ2^3*CHq3[2, 2] + 
     97056*MH2*MT2^6*MW2^3*MZ2^4*CHq3[2, 2] + 1885680*MT2^7*MW2^3*MZ2^4*
      CHq3[2, 2] - 745344*MH2*MT2^5*MW2^4*MZ2^4*CHq3[2, 2] + 
     148782528*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] + 1944864*MH2*MT2^4*MW2^5*MZ2^4*
      CHq3[2, 2] - 876498384*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] - 
     2165760*MH2*MT2^3*MW2^6*MZ2^4*CHq3[2, 2] + 2209426560*MT2^4*MW2^6*MZ2^4*
      CHq3[2, 2] + 927072*MH2*MT2^2*MW2^7*MZ2^4*CHq3[2, 2] - 
     3235144368*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] + 8064*MH2*MT2*MW2^8*MZ2^4*
      CHq3[2, 2] + 2820099264*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] - 
     65952*MH2*MW2^9*MZ2^4*CHq3[2, 2] - 1295770992*MT2*MW2^9*MZ2^4*
      CHq3[2, 2] + 227219712*MW2^10*MZ2^4*CHq3[2, 2] + 
     26928*MH2*MT2^6*MW2^2*MZ2^5*CHq3[2, 2] + 315576*MT2^7*MW2^2*MZ2^5*
      CHq3[2, 2] - 64512*MH2*MT2^5*MW2^3*MZ2^5*CHq3[2, 2] - 
     289075824*MT2^6*MW2^3*MZ2^5*CHq3[2, 2] + 112752*MH2*MT2^4*MW2^4*MZ2^5*
      CHq3[2, 2] + 1896348456*MT2^5*MW2^4*MZ2^5*CHq3[2, 2] - 
     507456*MH2*MT2^3*MW2^5*MZ2^5*CHq3[2, 2] - 4830002784*MT2^4*MW2^5*MZ2^5*
      CHq3[2, 2] + 924048*MH2*MT2^2*MW2^6*MZ2^5*CHq3[2, 2] + 
     6185476680*MT2^3*MW2^6*MZ2^5*CHq3[2, 2] - 615744*MH2*MT2*MW2^7*MZ2^5*
      CHq3[2, 2] - 4148865840*MT2^2*MW2^7*MZ2^5*CHq3[2, 2] + 
     123984*MH2*MW2^8*MZ2^5*CHq3[2, 2] + 1311857880*MT2*MW2^8*MZ2^5*
      CHq3[2, 2] - 126054144*MW2^9*MZ2^5*CHq3[2, 2] - 
     51156*MH2*MT2^6*MW2*MZ2^6*CHq3[2, 2] - 932796*MT2^7*MW2*MZ2^6*
      CHq3[2, 2] + 333864*MH2*MT2^5*MW2^2*MZ2^6*CHq3[2, 2] + 
     206683680*MT2^6*MW2^2*MZ2^6*CHq3[2, 2] - 848124*MH2*MT2^4*MW2^3*MZ2^6*
      CHq3[2, 2] - 1508588676*MT2^5*MW2^3*MZ2^6*CHq3[2, 2] + 
     1174032*MH2*MT2^3*MW2^4*MZ2^6*CHq3[2, 2] + 3899694744*MT2^4*MW2^4*MZ2^6*
      CHq3[2, 2] - 907596*MH2*MT2^2*MW2^5*MZ2^6*CHq3[2, 2] - 
     4447305060*MT2^3*MW2^5*MZ2^6*CHq3[2, 2] + 323208*MH2*MT2*MW2^6*MZ2^6*
      CHq3[2, 2] + 2113632000*MT2^2*MW2^6*MZ2^6*CHq3[2, 2] - 
     24228*MH2*MW2^7*MZ2^6*CHq3[2, 2] - 174863196*MT2*MW2^7*MZ2^6*
      CHq3[2, 2] - 88320696*MW2^8*MZ2^6*CHq3[2, 2] + 
     21609*MH2*MT2^6*MZ2^7*CHq3[2, 2] + 428652*MT2^7*MZ2^7*CHq3[2, 2] - 
     180810*MH2*MT2^5*MW2*MZ2^7*CHq3[2, 2] - 69696390*MT2^6*MW2*MZ2^7*
      CHq3[2, 2] + 477603*MH2*MT2^4*MW2^2*MZ2^7*CHq3[2, 2] + 
     607165464*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] - 507564*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[2, 2] - 1605345642*MT2^4*MW2^3*MZ2^7*CHq3[2, 2] + 
     167967*MH2*MT2^2*MW2^4*MZ2^7*CHq3[2, 2] + 1440308028*MT2^3*MW2^4*MZ2^7*
      CHq3[2, 2] + 50742*MH2*MT2*MW2^5*MZ2^7*CHq3[2, 2] - 
     12835218*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] - 29547*MH2*MW2^6*MZ2^7*
      CHq3[2, 2] - 494542656*MT2*MW2^6*MZ2^7*CHq3[2, 2] + 
     134517762*MW2^7*MZ2^7*CHq3[2, 2] + 21609*MH2*MT2^5*MZ2^8*CHq3[2, 2] + 
     8945979*MT2^6*MZ2^8*CHq3[2, 2] - 64827*MH2*MT2^4*MW2*MZ2^8*CHq3[2, 2] - 
     118581600*MT2^5*MW2*MZ2^8*CHq3[2, 2] - 7938*MH2*MT2^3*MW2^2*MZ2^8*
      CHq3[2, 2] + 326275335*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] + 
     145530*MH2*MT2^2*MW2^3*MZ2^8*CHq3[2, 2] - 99267432*MT2^3*MW2^3*MZ2^8*
      CHq3[2, 2] - 115983*MH2*MT2*MW2^4*MZ2^8*CHq3[2, 2] - 
     408338859*MT2^2*MW2^4*MZ2^8*CHq3[2, 2] + 21609*MH2*MW2^5*MZ2^8*
      CHq3[2, 2] + 348656808*MT2*MW2^5*MZ2^8*CHq3[2, 2] - 
     57690231*MW2^6*MZ2^8*CHq3[2, 2] + 8517327*MT2^5*MZ2^9*CHq3[2, 2] + 
     21609*MH2*MT2^3*MW2*MZ2^9*CHq3[2, 2] - 25123329*MT2^4*MW2*MZ2^9*
      CHq3[2, 2] - 43218*MH2*MT2^2*MW2^2*MZ2^9*CHq3[2, 2] - 
     50014332*MT2^3*MW2^2*MZ2^9*CHq3[2, 2] + 21609*MH2*MT2*MW2^3*MZ2^9*
      CHq3[2, 2] + 149862546*MT2^2*MW2^3*MZ2^9*CHq3[2, 2] - 
     91759539*MT2*MW2^4*MZ2^9*CHq3[2, 2] + 8517327*MW2^5*MZ2^9*CHq3[2, 2] + 
     8517327*MT2^3*MW2*MZ2^10*CHq3[2, 2] - 17034654*MT2^2*MW2^2*MZ2^10*
      CHq3[2, 2] + 8517327*MT2*MW2^3*MZ2^10*CHq3[2, 2] - 
     3915776*MT2^6*MW2^7*MZ2*Pi^2*CHq3[2, 2] + 23494656*MT2^5*MW2^8*MZ2*Pi^2*
      CHq3[2, 2] - 58736640*MT2^4*MW2^9*MZ2*Pi^2*CHq3[2, 2] + 
     78315520*MT2^3*MW2^10*MZ2*Pi^2*CHq3[2, 2] - 58736640*MT2^2*MW2^11*MZ2*
      Pi^2*CHq3[2, 2] + 23494656*MT2*MW2^12*MZ2*Pi^2*CHq3[2, 2] - 
     3915776*MW2^13*MZ2*Pi^2*CHq3[2, 2] + 11036672*MT2^6*MW2^6*MZ2^2*Pi^2*
      CHq3[2, 2] - 70135808*MT2^5*MW2^7*MZ2^2*Pi^2*CHq3[2, 2] + 
     177297408*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[2, 2] - 228564992*MT2^3*MW2^9*
      MZ2^2*Pi^2*CHq3[2, 2] + 157718528*MT2^2*MW2^10*MZ2^2*Pi^2*CHq3[2, 2] - 
     54472704*MT2*MW2^11*MZ2^2*Pi^2*CHq3[2, 2] + 7120896*MW2^12*MZ2^2*Pi^2*
      CHq3[2, 2] - 4577280*MT2^6*MW2^5*MZ2^3*Pi^2*CHq3[2, 2] + 
     38500352*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[2, 2] - 101769216*MT2^4*MW2^7*MZ2^3*
      Pi^2*CHq3[2, 2] + 109703168*MT2^3*MW2^8*MZ2^3*Pi^2*CHq3[2, 2] - 
     38754304*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[2, 2] - 9562112*MT2*MW2^10*MZ2^3*
      Pi^2*CHq3[2, 2] + 6459392*MW2^11*MZ2^3*Pi^2*CHq3[2, 2] - 
     17755904*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[2, 2] + 101958144*MT2^5*MW2^5*MZ2^4*
      Pi^2*CHq3[2, 2] - 252606720*MT2^4*MW2^6*MZ2^4*Pi^2*CHq3[2, 2] + 
     357000192*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[2, 2] - 297566464*MT2^2*MW2^8*
      MZ2^4*Pi^2*CHq3[2, 2] + 131303936*MT2*MW2^9*MZ2^4*Pi^2*CHq3[2, 2] - 
     22333184*MW2^10*MZ2^4*Pi^2*CHq3[2, 2] + 30844544*MT2^6*MW2^3*MZ2^5*Pi^2*
      CHq3[2, 2] - 202823168*MT2^5*MW2^4*MZ2^5*Pi^2*CHq3[2, 2] + 
     515935872*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[2, 2] - 656979968*MT2^3*MW2^6*
      MZ2^5*Pi^2*CHq3[2, 2] + 436310912*MT2^2*MW2^7*MZ2^5*Pi^2*CHq3[2, 2] - 
     136376832*MT2*MW2^8*MZ2^5*Pi^2*CHq3[2, 2] + 13088640*MW2^9*MZ2^5*Pi^2*
      CHq3[2, 2] - 21973440*MT2^6*MW2^2*MZ2^6*Pi^2*CHq3[2, 2] + 
     162685184*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[2, 2] - 422135232*MT2^4*MW2^4*
      MZ2^6*Pi^2*CHq3[2, 2] + 483401984*MT2^3*MW2^5*MZ2^6*Pi^2*CHq3[2, 2] - 
     232400704*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[2, 2] + 21551104*MT2*MW2^7*MZ2^6*
      Pi^2*CHq3[2, 2] + 8871104*MW2^8*MZ2^6*Pi^2*CHq3[2, 2] + 
     7633408*MT2^6*MW2*MZ2^7*Pi^2*CHq3[2, 2] - 67773888*MT2^5*MW2^2*MZ2^7*
      Pi^2*CHq3[2, 2] + 180421440*MT2^4*MW2^3*MZ2^7*Pi^2*CHq3[2, 2] - 
     165770496*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[2, 2] + 8865152*MT2^2*MW2^5*MZ2^7*
      Pi^2*CHq3[2, 2] + 50964416*MT2*MW2^6*MZ2^7*Pi^2*CHq3[2, 2] - 
     14340032*MW2^7*MZ2^7*Pi^2*CHq3[2, 2] - 1029784*MT2^6*MZ2^8*Pi^2*
      CHq3[2, 2] + 13812112*MT2^5*MW2*MZ2^8*Pi^2*CHq3[2, 2] - 
     38346984*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[2, 2] + 13889056*MT2^3*MW2^3*MZ2^8*
      Pi^2*CHq3[2, 2] + 43766936*MT2^2*MW2^4*MZ2^8*Pi^2*CHq3[2, 2] - 
     38694960*MT2*MW2^5*MZ2^8*Pi^2*CHq3[2, 2] + 6603624*MW2^6*MZ2^8*Pi^2*
      CHq3[2, 2] - 1029784*MT2^5*MZ2^9*Pi^2*CHq3[2, 2] + 
     3089352*MT2^4*MW2*MZ2^9*Pi^2*CHq3[2, 2] + 5573840*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHq3[2, 2] - 17326384*MT2^2*MW2^3*MZ2^9*Pi^2*CHq3[2, 2] + 
     10722760*MT2*MW2^4*MZ2^9*Pi^2*CHq3[2, 2] - 1029784*MW2^5*MZ2^9*Pi^2*
      CHq3[2, 2] - 1029784*MT2^3*MW2*MZ2^10*Pi^2*CHq3[2, 2] + 
     2059568*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[2, 2] - 1029784*MT2*MW2^3*MZ2^10*
      Pi^2*CHq3[2, 2] - 456192*MT2^7*MW2^6*MZ2*CHq3[3, 3] - 
     2720256*MT2^6*MW2^7*MZ2*CHq3[3, 3] + 26205696*MT2^5*MW2^8*MZ2*
      CHq3[3, 3] - 74257920*MT2^4*MW2^9*MZ2*CHq3[3, 3] + 
     105346560*MT2^3*MW2^10*MZ2*CHq3[3, 3] - 82165248*MT2^2*MW2^11*MZ2*
      CHq3[3, 3] + 33808896*MT2*MW2^12*MZ2*CHq3[3, 3] - 
     5761536*MW2^13*MZ2*CHq3[3, 3] - 12672*MH2*MT2^6*MW2^5*MZ2^2*CHq3[3, 3] + 
     387072*MT2^7*MW2^5*MZ2^2*CHq3[3, 3] + 76032*MH2*MT2^5*MW2^6*MZ2^2*
      CHq3[3, 3] + 8548608*MT2^6*MW2^6*MZ2^2*CHq3[3, 3] - 
     190080*MH2*MT2^4*MW2^7*MZ2^2*CHq3[3, 3] - 65997312*MT2^5*MW2^7*MZ2^2*
      CHq3[3, 3] + 253440*MH2*MT2^3*MW2^8*MZ2^2*CHq3[3, 3] + 
     176686848*MT2^4*MW2^8*MZ2^2*CHq3[3, 3] - 190080*MH2*MT2^2*MW2^9*MZ2^2*
      CHq3[3, 3] - 230685696*MT2^3*MW2^9*MZ2^2*CHq3[3, 3] + 
     76032*MH2*MT2*MW2^10*MZ2^2*CHq3[3, 3] + 155551488*MT2^2*MW2^10*MZ2^2*
      CHq3[3, 3] - 12672*MH2*MW2^11*MZ2^2*CHq3[3, 3] - 
     49807872*MT2*MW2^11*MZ2^2*CHq3[3, 3] + 5316864*MW2^12*MZ2^2*CHq3[3, 3] + 
     13248*MH2*MT2^6*MW2^4*MZ2^3*CHq3[3, 3] + 169344*MT2^7*MW2^4*MZ2^3*
      CHq3[3, 3] - 92160*MH2*MT2^5*MW2^5*MZ2^3*CHq3[3, 3] - 
     4505088*MT2^6*MW2^5*MZ2^3*CHq3[3, 3] + 236736*MH2*MT2^4*MW2^6*MZ2^3*
      CHq3[3, 3] + 35568768*MT2^5*MW2^6*MZ2^3*CHq3[3, 3] - 
     290304*MH2*MT2^3*MW2^7*MZ2^3*CHq3[3, 3] - 92973312*MT2^4*MW2^7*MZ2^3*
      CHq3[3, 3] + 173376*MH2*MT2^2*MW2^8*MZ2^3*CHq3[3, 3] + 
     94508160*MT2^3*MW2^8*MZ2^3*CHq3[3, 3] - 41472*MH2*MT2*MW2^9*MZ2^3*
      CHq3[3, 3] - 22961664*MT2^2*MW2^9*MZ2^3*CHq3[3, 3] + 
     576*MH2*MW2^10*MZ2^3*CHq3[3, 3] - 17402496*MT2*MW2^10*MZ2^3*CHq3[3, 3] + 
     7596288*MW2^11*MZ2^3*CHq3[3, 3] - 11808*MH2*MT2^6*MW2^3*MZ2^4*
      CHq3[3, 3] - 813024*MT2^7*MW2^3*MZ2^4*CHq3[3, 3] + 
     84096*MH2*MT2^5*MW2^4*MZ2^4*CHq3[3, 3] - 641088*MT2^6*MW2^4*MZ2^4*
      CHq3[3, 3] - 216864*MH2*MT2^4*MW2^5*MZ2^4*CHq3[3, 3] + 
     18068640*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] + 249984*MH2*MT2^3*MW2^6*MZ2^4*
      CHq3[3, 3] - 59691456*MT2^4*MW2^6*MZ2^4*CHq3[3, 3] - 
     125280*MH2*MT2^2*MW2^7*MZ2^4*CHq3[3, 3] + 110670432*MT2^3*MW2^7*MZ2^4*
      CHq3[3, 3] + 18432*MH2*MT2*MW2^8*MZ2^4*CHq3[3, 3] - 
     115896000*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] + 1440*MH2*MW2^9*MZ2^4*
      CHq3[3, 3] + 57989856*MT2*MW2^9*MZ2^4*CHq3[3, 3] - 
     9687360*MW2^10*MZ2^4*CHq3[3, 3] + 1008*MH2*MT2^6*MW2^2*MZ2^5*
      CHq3[3, 3] + 855144*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] - 
     17856*MH2*MT2^5*MW2^3*MZ2^5*CHq3[3, 3] + 6253704*MT2^6*MW2^3*MZ2^5*
      CHq3[3, 3] + 50544*MH2*MT2^4*MW2^4*MZ2^5*CHq3[3, 3] - 
     63720648*MT2^5*MW2^4*MZ2^5*CHq3[3, 3] - 30528*MH2*MT2^3*MW2^5*MZ2^5*
      CHq3[3, 3] + 182550456*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] - 
     34992*MH2*MT2^2*MW2^6*MZ2^5*CHq3[3, 3] - 250503528*MT2^3*MW2^6*MZ2^5*
      CHq3[3, 3] + 42624*MH2*MT2*MW2^7*MZ2^5*CHq3[3, 3] + 
     177550008*MT2^2*MW2^7*MZ2^5*CHq3[3, 3] - 10800*MH2*MW2^8*MZ2^5*
      CHq3[3, 3] - 59090232*MT2*MW2^8*MZ2^5*CHq3[3, 3] + 
     6105096*MW2^9*MZ2^5*CHq3[3, 3] + 1494*MH2*MT2^6*MW2*MZ2^6*CHq3[3, 3] - 
     502740*MT2^7*MW2*MZ2^6*CHq3[3, 3] - 7956*MH2*MT2^5*MW2^2*MZ2^6*
      CHq3[3, 3] - 9386196*MT2^6*MW2^2*MZ2^6*CHq3[3, 3] + 
     19386*MH2*MT2^4*MW2^3*MZ2^6*CHq3[3, 3] + 81602100*MT2^5*MW2^3*MZ2^6*
      CHq3[3, 3] - 39672*MH2*MT2^3*MW2^4*MZ2^6*CHq3[3, 3] - 
     224441964*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] + 48042*MH2*MT2^2*MW2^5*MZ2^6*
      CHq3[3, 3] + 279526548*MT2^3*MW2^5*MZ2^6*CHq3[3, 3] - 
     23796*MH2*MT2*MW2^6*MZ2^6*CHq3[3, 3] - 162583308*MT2^2*MW2^6*MZ2^6*
      CHq3[3, 3] + 2502*MH2*MW2^7*MZ2^6*CHq3[3, 3] + 
     36697356*MT2*MW2^7*MZ2^6*CHq3[3, 3] - 911796*MW2^8*MZ2^6*CHq3[3, 3] - 
     2205*MH2*MT2^6*MZ2^7*CHq3[3, 3] + 124200*MT2^7*MZ2^7*CHq3[3, 3] + 
     14724*MH2*MT2^5*MW2*MZ2^7*CHq3[3, 3] + 6093258*MT2^6*MW2*MZ2^7*
      CHq3[3, 3] - 37557*MH2*MT2^4*MW2^2*MZ2^7*CHq3[3, 3] - 
     53831148*MT2^5*MW2^2*MZ2^7*CHq3[3, 3] + 48096*MH2*MT2^3*MW2^3*MZ2^7*
      CHq3[3, 3] + 146708334*MT2^4*MW2^3*MZ2^7*CHq3[3, 3] - 
     32103*MH2*MT2^2*MW2^4*MZ2^7*CHq3[3, 3] - 160897416*MT2^3*MW2^4*MZ2^7*
      CHq3[3, 3] + 9756*MH2*MT2*MW2^5*MZ2^7*CHq3[3, 3] + 
     59686638*MT2^2*MW2^5*MZ2^7*CHq3[3, 3] - 711*MH2*MW2^6*MZ2^7*CHq3[3, 3] + 
     8099676*MT2*MW2^6*MZ2^7*CHq3[3, 3] - 5983542*MW2^7*MZ2^7*CHq3[3, 3] - 
     2205*MH2*MT2^5*MZ2^8*CHq3[3, 3] - 1245261*MT2^6*MZ2^8*CHq3[3, 3] + 
     6615*MH2*MT2^4*MW2*MZ2^8*CHq3[3, 3] + 15185364*MT2^5*MW2*MZ2^8*
      CHq3[3, 3] - 2916*MH2*MT2^3*MW2^2*MZ2^8*CHq3[3, 3] - 
     42717249*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] - 7398*MH2*MT2^2*MW2^3*MZ2^8*
      CHq3[3, 3] + 29862516*MT2^3*MW2^3*MZ2^8*CHq3[3, 3] + 
     8109*MH2*MT2*MW2^4*MZ2^8*CHq3[3, 3] + 19745061*MT2^2*MW2^4*MZ2^8*
      CHq3[3, 3] - 2205*MH2*MW2^5*MZ2^8*CHq3[3, 3] - 
     26699568*MT2*MW2^5*MZ2^8*CHq3[3, 3] + 5869137*MW2^6*MZ2^8*CHq3[3, 3] - 
     1369461*MT2^5*MZ2^9*CHq3[3, 3] - 2205*MH2*MT2^3*MW2*MZ2^9*CHq3[3, 3] + 
     4232583*MT2^4*MW2*MZ2^9*CHq3[3, 3] + 4410*MH2*MT2^2*MW2^2*MZ2^9*
      CHq3[3, 3] + 4353876*MT2^3*MW2^2*MZ2^9*CHq3[3, 3] - 
     2205*MH2*MT2*MW2^3*MZ2^9*CHq3[3, 3] - 17194518*MT2^2*MW2^3*MZ2^9*
      CHq3[3, 3] + 11346981*MT2*MW2^4*MZ2^9*CHq3[3, 3] - 
     1369461*MW2^5*MZ2^9*CHq3[3, 3] - 1369461*MT2^3*MW2*MZ2^10*CHq3[3, 3] + 
     2738922*MT2^2*MW2^2*MZ2^10*CHq3[3, 3] - 1369461*MT2*MW2^3*MZ2^10*
      CHq3[3, 3] + 557056*MT2^6*MW2^7*MZ2*Pi^2*CHq3[3, 3] - 
     3342336*MT2^5*MW2^8*MZ2*Pi^2*CHq3[3, 3] + 8355840*MT2^4*MW2^9*MZ2*Pi^2*
      CHq3[3, 3] - 11141120*MT2^3*MW2^10*MZ2*Pi^2*CHq3[3, 3] + 
     8355840*MT2^2*MW2^11*MZ2*Pi^2*CHq3[3, 3] - 3342336*MT2*MW2^12*MZ2*Pi^2*
      CHq3[3, 3] + 557056*MW2^13*MZ2*Pi^2*CHq3[3, 3] - 
     1094656*MT2^6*MW2^6*MZ2^2*Pi^2*CHq3[3, 3] + 7124992*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHq3[3, 3] - 18091008*MT2^4*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] + 
     23007232*MT2^3*MW2^9*MZ2^2*Pi^2*CHq3[3, 3] - 15305728*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHq3[3, 3] + 4896768*MT2*MW2^11*MZ2^2*Pi^2*CHq3[3, 3] - 
     537600*MW2^12*MZ2^2*Pi^2*CHq3[3, 3] + 311808*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHq3[3, 3] - 2965504*MT2^5*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] + 
     7961088*MT2^4*MW2^7*MZ2^3*Pi^2*CHq3[3, 3] - 7868416*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHq3[3, 3] + 1373696*MT2^2*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] + 
     1970176*MT2*MW2^10*MZ2^3*Pi^2*CHq3[3, 3] - 782848*MW2^11*MZ2^3*Pi^2*
      CHq3[3, 3] + 748288*MT2^6*MW2^4*MZ2^4*Pi^2*CHq3[3, 3] - 
     4177920*MT2^5*MW2^5*MZ2^4*Pi^2*CHq3[3, 3] + 10288896*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHq3[3, 3] - 15436800*MT2^3*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] + 
     14037248*MT2^2*MW2^8*MZ2^4*Pi^2*CHq3[3, 3] - 6519808*MT2*MW2^9*MZ2^4*
      Pi^2*CHq3[3, 3] + 1060096*MW2^10*MZ2^4*Pi^2*CHq3[3, 3] - 
     1434112*MT2^6*MW2^3*MZ2^5*Pi^2*CHq3[3, 3] + 9352960*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHq3[3, 3] - 23756544*MT2^4*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] + 
     30490624*MT2^3*MW2^6*MZ2^5*Pi^2*CHq3[3, 3] - 20638720*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHq3[3, 3] + 6671616*MT2*MW2^8*MZ2^5*Pi^2*CHq3[3, 3] - 
     685824*MW2^9*MZ2^5*Pi^2*CHq3[3, 3] + 1474512*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHq3[3, 3] - 10281184*MT2^5*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] + 
     26420016*MT2^4*MW2^4*MZ2^6*Pi^2*CHq3[3, 3] - 31610176*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHq3[3, 3] + 17752880*MT2^2*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] - 
     3796448*MT2*MW2^7*MZ2^6*Pi^2*CHq3[3, 3] + 40400*MW2^8*MZ2^6*Pi^2*
      CHq3[3, 3] - 816104*MT2^6*MW2*MZ2^7*Pi^2*CHq3[3, 3] + 
     6371136*MT2^5*MW2^2*MZ2^7*Pi^2*CHq3[3, 3] - 16665096*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHq3[3, 3] + 17836992*MT2^3*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] - 
     6424312*MT2^2*MW2^5*MZ2^7*Pi^2*CHq3[3, 3] - 961024*MT2*MW2^6*MZ2^7*Pi^2*
      CHq3[3, 3] + 658408*MW2^7*MZ2^7*Pi^2*CHq3[3, 3] + 
     165728*MT2^6*MZ2^8*Pi^2*CHq3[3, 3] - 1810472*MT2^5*MW2*MZ2^8*Pi^2*
      CHq3[3, 3] + 4934232*MT2^4*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] - 
     3472256*MT2^3*MW2^3*MZ2^8*Pi^2*CHq3[3, 3] - 2095312*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHq3[3, 3] + 2928456*MT2*MW2^5*MZ2^8*Pi^2*CHq3[3, 3] - 
     650376*MW2^6*MZ2^8*Pi^2*CHq3[3, 3] + 165728*MT2^5*MZ2^9*Pi^2*
      CHq3[3, 3] - 497184*MT2^4*MW2*MZ2^9*Pi^2*CHq3[3, 3] - 
     484648*MT2^3*MW2^2*MZ2^9*Pi^2*CHq3[3, 3] + 1963664*MT2^2*MW2^3*MZ2^9*
      Pi^2*CHq3[3, 3] - 1313288*MT2*MW2^4*MZ2^9*Pi^2*CHq3[3, 3] + 
     165728*MW2^5*MZ2^9*Pi^2*CHq3[3, 3] + 165728*MT2^3*MW2*MZ2^10*Pi^2*
      CHq3[3, 3] - 331456*MT2^2*MW2^2*MZ2^10*Pi^2*CHq3[3, 3] + 
     165728*MT2*MW2^3*MZ2^10*Pi^2*CHq3[3, 3] + 3412992*MT2^6*MW2^7*MZ2*
      CHu[1, 1] - 20477952*MT2^5*MW2^8*MZ2*CHu[1, 1] + 
     51194880*MT2^4*MW2^9*MZ2*CHu[1, 1] - 68259840*MT2^3*MW2^10*MZ2*
      CHu[1, 1] + 51194880*MT2^2*MW2^11*MZ2*CHu[1, 1] - 
     20477952*MT2*MW2^12*MZ2*CHu[1, 1] + 3412992*MW2^13*MZ2*CHu[1, 1] + 
     25344*MH2*MT2^6*MW2^5*MZ2^2*CHu[1, 1] + 331776*MT2^7*MW2^5*MZ2^2*
      CHu[1, 1] - 152064*MH2*MT2^5*MW2^6*MZ2^2*CHu[1, 1] - 
     16565760*MT2^6*MW2^6*MZ2^2*CHu[1, 1] + 380160*MH2*MT2^4*MW2^7*MZ2^2*
      CHu[1, 1] + 95923200*MT2^5*MW2^7*MZ2^2*CHu[1, 1] - 
     506880*MH2*MT2^3*MW2^8*MZ2^2*CHu[1, 1] - 235915776*MT2^4*MW2^8*MZ2^2*
      CHu[1, 1] + 380160*MH2*MT2^2*MW2^9*MZ2^2*CHu[1, 1] + 
     304134144*MT2^3*MW2^9*MZ2^2*CHu[1, 1] - 152064*MH2*MT2*MW2^10*MZ2^2*
      CHu[1, 1] - 214620672*MT2^2*MW2^10*MZ2^2*CHu[1, 1] + 
     25344*MH2*MW2^11*MZ2^2*CHu[1, 1] + 77958144*MT2*MW2^11*MZ2^2*CHu[1, 1] - 
     11245056*MW2^12*MZ2^2*CHu[1, 1] - 64512*MH2*MT2^6*MW2^4*MZ2^3*
      CHu[1, 1] - 933120*MT2^7*MW2^4*MZ2^3*CHu[1, 1] + 
     412416*MH2*MT2^5*MW2^5*MZ2^3*CHu[1, 1] + 31124736*MT2^6*MW2^5*MZ2^3*
      CHu[1, 1] - 1043712*MH2*MT2^4*MW2^6*MZ2^3*CHu[1, 1] - 
     180774144*MT2^5*MW2^6*MZ2^3*CHu[1, 1] + 1340928*MH2*MT2^3*MW2^7*MZ2^3*
      CHu[1, 1] + 441255168*MT2^4*MW2^7*MZ2^3*CHu[1, 1] - 
     916992*MH2*MT2^2*MW2^8*MZ2^3*CHu[1, 1] - 543535872*MT2^3*MW2^8*MZ2^3*
      CHu[1, 1] + 311040*MH2*MT2*MW2^9*MZ2^3*CHu[1, 1] + 
     346955520*MT2^2*MW2^9*MZ2^3*CHu[1, 1] - 39168*MH2*MW2^10*MZ2^3*
      CHu[1, 1] - 104669952*MT2*MW2^10*MZ2^3*CHu[1, 1] + 
     10577664*MW2^11*MZ2^3*CHu[1, 1] + 82368*MH2*MT2^6*MW2^3*MZ2^4*
      CHu[1, 1] + 1332288*MT2^7*MW2^3*MZ2^4*CHu[1, 1] - 
     558720*MH2*MT2^5*MW2^4*MZ2^4*CHu[1, 1] - 40132608*MT2^6*MW2^4*MZ2^4*
      CHu[1, 1] + 1429056*MH2*MT2^4*MW2^5*MZ2^4*CHu[1, 1] + 
     235202112*MT2^5*MW2^5*MZ2^4*CHu[1, 1] - 1751040*MH2*MT2^3*MW2^6*MZ2^4*
      CHu[1, 1] - 571838976*MT2^4*MW2^6*MZ2^4*CHu[1, 1] + 
     1055808*MH2*MT2^2*MW2^7*MZ2^4*CHu[1, 1] + 677362368*MT2^3*MW2^7*MZ2^4*
      CHu[1, 1] - 275328*MH2*MT2*MW2^8*MZ2^4*CHu[1, 1] - 
     393223680*MT2^2*MW2^8*MZ2^4*CHu[1, 1] + 17856*MH2*MW2^9*MZ2^4*
      CHu[1, 1] + 97258176*MT2*MW2^9*MZ2^4*CHu[1, 1] - 
     5959680*MW2^10*MZ2^4*CHu[1, 1] - 66816*MH2*MT2^6*MW2^2*MZ2^5*CHu[1, 1] - 
     1156032*MT2^7*MW2^2*MZ2^5*CHu[1, 1] + 483264*MH2*MT2^5*MW2^3*MZ2^5*
      CHu[1, 1] + 42920496*MT2^6*MW2^3*MZ2^5*CHu[1, 1] - 
     1249344*MH2*MT2^4*MW2^4*MZ2^5*CHu[1, 1] - 260444832*MT2^5*MW2^4*MZ2^5*
      CHu[1, 1] + 1436544*MH2*MT2^3*MW2^5*MZ2^5*CHu[1, 1] + 
     638187408*MT2^4*MW2^5*MZ2^5*CHu[1, 1] - 708480*MH2*MT2^2*MW2^6*MZ2^5*
      CHu[1, 1] - 742942848*MT2^3*MW2^6*MZ2^5*CHu[1, 1] + 
     89280*MH2*MT2*MW2^7*MZ2^5*CHu[1, 1] + 408841296*MT2^2*MW2^7*MZ2^5*
      CHu[1, 1] + 15552*MH2*MW2^8*MZ2^5*CHu[1, 1] - 
     88851744*MT2*MW2^8*MZ2^5*CHu[1, 1] + 3446256*MW2^9*MZ2^5*CHu[1, 1] + 
     32436*MH2*MT2^6*MW2*MZ2^6*CHu[1, 1] + 616248*MT2^7*MW2*MZ2^6*CHu[1, 1] - 
     261432*MH2*MT2^5*MW2^2*MZ2^6*CHu[1, 1] - 30099816*MT2^6*MW2^2*MZ2^6*
      CHu[1, 1] + 686988*MH2*MT2^4*MW2^3*MZ2^6*CHu[1, 1] + 
     198813096*MT2^5*MW2^3*MZ2^6*CHu[1, 1] - 699984*MH2*MT2^3*MW2^4*MZ2^6*
      CHu[1, 1] - 495802296*MT2^4*MW2^4*MZ2^6*CHu[1, 1] + 
     188172*MH2*MT2^2*MW2^5*MZ2^6*CHu[1, 1] + 546985416*MT2^3*MW2^5*MZ2^6*
      CHu[1, 1] + 88200*MH2*MT2*MW2^6*MZ2^6*CHu[1, 1] - 
     245601240*MT2^2*MW2^6*MZ2^6*CHu[1, 1] - 34380*MH2*MW2^7*MZ2^6*
      CHu[1, 1] + 15664728*MT2*MW2^7*MZ2^6*CHu[1, 1] + 
     9423864*MW2^8*MZ2^6*CHu[1, 1] - 8820*MH2*MT2^6*MZ2^7*CHu[1, 1] - 
     191160*MT2^7*MZ2^7*CHu[1, 1] + 85356*MH2*MT2^5*MW2*MZ2^7*CHu[1, 1] + 
     10425504*MT2^6*MW2*MZ2^7*CHu[1, 1] - 229608*MH2*MT2^4*MW2^2*MZ2^7*
      CHu[1, 1] - 81949176*MT2^5*MW2^2*MZ2^7*CHu[1, 1] + 
     174456*MH2*MT2^3*MW2^3*MZ2^7*CHu[1, 1] + 209609280*MT2^4*MW2^3*MZ2^7*
      CHu[1, 1] + 66204*MH2*MT2^2*MW2^4*MZ2^7*CHu[1, 1] - 
     188481912*MT2^3*MW2^4*MZ2^7*CHu[1, 1] - 111204*MH2*MT2*MW2^5*MZ2^7*
      CHu[1, 1] + 8419968*MT2^2*MW2^5*MZ2^7*CHu[1, 1] + 
     23616*MH2*MW2^6*MZ2^7*CHu[1, 1] + 58710024*MT2*MW2^6*MZ2^7*CHu[1, 1] - 
     16542528*MW2^7*MZ2^7*CHu[1, 1] - 8820*MH2*MT2^5*MZ2^8*CHu[1, 1] - 
     1085544*MT2^6*MZ2^8*CHu[1, 1] + 26460*MH2*MT2^4*MW2*MZ2^8*CHu[1, 1] + 
     14602080*MT2^5*MW2*MZ2^8*CHu[1, 1] + 14796*MH2*MT2^3*MW2^2*MZ2^8*
      CHu[1, 1] - 39181680*MT2^4*MW2^2*MZ2^8*CHu[1, 1] - 
     82512*MH2*MT2^2*MW2^3*MZ2^8*CHu[1, 1] + 8377080*MT2^3*MW2^3*MZ2^8*
      CHu[1, 1] + 58896*MH2*MT2*MW2^4*MZ2^8*CHu[1, 1] + 
     55562640*MT2^2*MW2^4*MZ2^8*CHu[1, 1] - 8820*MH2*MW2^5*MZ2^8*CHu[1, 1] - 
     46055448*MT2*MW2^5*MZ2^8*CHu[1, 1] + 7780872*MW2^6*MZ2^8*CHu[1, 1] - 
     894384*MT2^5*MZ2^9*CHu[1, 1] - 8820*MH2*MT2^3*MW2*MZ2^9*CHu[1, 1] + 
     2491992*MT2^4*MW2*MZ2^9*CHu[1, 1] + 17640*MH2*MT2^2*MW2^2*MZ2^9*
      CHu[1, 1] + 7255848*MT2^3*MW2^2*MZ2^9*CHu[1, 1] - 
     8820*MH2*MT2*MW2^3*MZ2^9*CHu[1, 1] - 19317480*MT2^2*MW2^3*MZ2^9*
      CHu[1, 1] + 11358408*MT2*MW2^4*MZ2^9*CHu[1, 1] - 
     894384*MW2^5*MZ2^9*CHu[1, 1] - 894384*MT2^3*MW2*MZ2^10*CHu[1, 1] + 
     1788768*MT2^2*MW2^2*MZ2^10*CHu[1, 1] - 894384*MT2*MW2^3*MZ2^10*
      CHu[1, 1] - 573440*MT2^6*MW2^7*MZ2*Pi^2*CHu[1, 1] + 
     3440640*MT2^5*MW2^8*MZ2*Pi^2*CHu[1, 1] - 8601600*MT2^4*MW2^9*MZ2*Pi^2*
      CHu[1, 1] + 11468800*MT2^3*MW2^10*MZ2*Pi^2*CHu[1, 1] - 
     8601600*MT2^2*MW2^11*MZ2*Pi^2*CHu[1, 1] + 3440640*MT2*MW2^12*MZ2*Pi^2*
      CHu[1, 1] - 573440*MW2^13*MZ2*Pi^2*CHu[1, 1] + 
     2078720*MT2^6*MW2^6*MZ2^2*Pi^2*CHu[1, 1] - 13045760*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHu[1, 1] + 32901120*MT2^4*MW2^8*MZ2^2*Pi^2*CHu[1, 1] - 
     42721280*MT2^3*MW2^9*MZ2^2*Pi^2*CHu[1, 1] + 30033920*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHu[1, 1] - 10752000*MT2*MW2^11*MZ2^2*Pi^2*CHu[1, 1] + 
     1505280*MW2^12*MZ2^2*Pi^2*CHu[1, 1] - 3406848*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHu[1, 1] + 22519808*MT2^5*MW2^6*MZ2^3*Pi^2*CHu[1, 1] - 
     57338880*MT2^4*MW2^7*MZ2^3*Pi^2*CHu[1, 1] + 71720960*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHu[1, 1] - 45798400*MT2^2*MW2^9*MZ2^3*Pi^2*CHu[1, 1] + 
     13631488*MT2*MW2^10*MZ2^3*Pi^2*CHu[1, 1] - 1328128*MW2^11*MZ2^3*Pi^2*
      CHu[1, 1] + 3974656*MT2^6*MW2^4*MZ2^4*Pi^2*CHu[1, 1] - 
     27254784*MT2^5*MW2^5*MZ2^4*Pi^2*CHu[1, 1] + 69840384*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHu[1, 1] - 84228096*MT2^3*MW2^7*MZ2^4*Pi^2*CHu[1, 1] + 
     48648704*MT2^2*MW2^8*MZ2^4*Pi^2*CHu[1, 1] - 11548672*MT2*MW2^9*MZ2^4*
      Pi^2*CHu[1, 1] + 567808*MW2^10*MZ2^4*Pi^2*CHu[1, 1] - 
     3976960*MT2^6*MW2^3*MZ2^5*Pi^2*CHu[1, 1] + 27836416*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHu[1, 1] - 71578368*MT2^4*MW2^5*MZ2^5*Pi^2*CHu[1, 1] + 
     84081664*MT2^3*MW2^6*MZ2^5*Pi^2*CHu[1, 1] - 44891392*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHu[1, 1] + 8530944*MT2*MW2^8*MZ2^5*Pi^2*CHu[1, 1] - 
     2304*MW2^9*MZ2^5*Pi^2*CHu[1, 1] + 2756256*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHu[1, 1] - 20514496*MT2^5*MW2^3*MZ2^6*Pi^2*CHu[1, 1] + 
     53274720*MT2^4*MW2^4*MZ2^6*Pi^2*CHu[1, 1] - 59104384*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHu[1, 1] + 25440608*MT2^2*MW2^6*MZ2^6*Pi^2*CHu[1, 1] - 
     632000*MT2*MW2^7*MZ2^6*Pi^2*CHu[1, 1] - 1220704*MW2^8*MZ2^6*Pi^2*
      CHu[1, 1] - 962576*MT2^6*MW2*MZ2^7*Pi^2*CHu[1, 1] + 
     8531712*MT2^5*MW2^2*MZ2^7*Pi^2*CHu[1, 1] - 22707408*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHu[1, 1] + 20787072*MT2^3*MW2^4*MZ2^7*Pi^2*CHu[1, 1] - 
     972208*MT2^2*MW2^5*MZ2^7*Pi^2*CHu[1, 1] - 6470272*MT2*MW2^6*MZ2^7*Pi^2*
      CHu[1, 1] + 1793680*MW2^7*MZ2^7*Pi^2*CHu[1, 1] + 
     110192*MT2^6*MZ2^8*Pi^2*CHu[1, 1] - 1623728*MT2^5*MW2*MZ2^8*Pi^2*
      CHu[1, 1] + 4540608*MT2^4*MW2^2*MZ2^8*Pi^2*CHu[1, 1] - 
     1372736*MT2^3*MW2^3*MZ2^8*Pi^2*CHu[1, 1] - 5784784*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHu[1, 1] + 4982832*MT2*MW2^5*MZ2^8*Pi^2*CHu[1, 1] - 
     852384*MW2^6*MZ2^8*Pi^2*CHu[1, 1] + 110192*MT2^5*MZ2^9*Pi^2*CHu[1, 1] - 
     330576*MT2^4*MW2*MZ2^9*Pi^2*CHu[1, 1] - 742192*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHu[1, 1] + 2145536*MT2^2*MW2^3*MZ2^9*Pi^2*CHu[1, 1] - 
     1293152*MT2*MW2^4*MZ2^9*Pi^2*CHu[1, 1] + 110192*MW2^5*MZ2^9*Pi^2*
      CHu[1, 1] + 110192*MT2^3*MW2*MZ2^10*Pi^2*CHu[1, 1] - 
     220384*MT2^2*MW2^2*MZ2^10*Pi^2*CHu[1, 1] + 110192*MT2*MW2^3*MZ2^10*Pi^2*
      CHu[1, 1] + 3412992*MT2^6*MW2^7*MZ2*CHu[2, 2] - 
     20477952*MT2^5*MW2^8*MZ2*CHu[2, 2] + 51194880*MT2^4*MW2^9*MZ2*
      CHu[2, 2] - 68259840*MT2^3*MW2^10*MZ2*CHu[2, 2] + 
     51194880*MT2^2*MW2^11*MZ2*CHu[2, 2] - 20477952*MT2*MW2^12*MZ2*
      CHu[2, 2] + 3412992*MW2^13*MZ2*CHu[2, 2] + 25344*MH2*MT2^6*MW2^5*MZ2^2*
      CHu[2, 2] + 331776*MT2^7*MW2^5*MZ2^2*CHu[2, 2] - 
     152064*MH2*MT2^5*MW2^6*MZ2^2*CHu[2, 2] - 16565760*MT2^6*MW2^6*MZ2^2*
      CHu[2, 2] + 380160*MH2*MT2^4*MW2^7*MZ2^2*CHu[2, 2] + 
     95923200*MT2^5*MW2^7*MZ2^2*CHu[2, 2] - 506880*MH2*MT2^3*MW2^8*MZ2^2*
      CHu[2, 2] - 235915776*MT2^4*MW2^8*MZ2^2*CHu[2, 2] + 
     380160*MH2*MT2^2*MW2^9*MZ2^2*CHu[2, 2] + 304134144*MT2^3*MW2^9*MZ2^2*
      CHu[2, 2] - 152064*MH2*MT2*MW2^10*MZ2^2*CHu[2, 2] - 
     214620672*MT2^2*MW2^10*MZ2^2*CHu[2, 2] + 25344*MH2*MW2^11*MZ2^2*
      CHu[2, 2] + 77958144*MT2*MW2^11*MZ2^2*CHu[2, 2] - 
     11245056*MW2^12*MZ2^2*CHu[2, 2] - 64512*MH2*MT2^6*MW2^4*MZ2^3*
      CHu[2, 2] - 933120*MT2^7*MW2^4*MZ2^3*CHu[2, 2] + 
     412416*MH2*MT2^5*MW2^5*MZ2^3*CHu[2, 2] + 31124736*MT2^6*MW2^5*MZ2^3*
      CHu[2, 2] - 1043712*MH2*MT2^4*MW2^6*MZ2^3*CHu[2, 2] - 
     180774144*MT2^5*MW2^6*MZ2^3*CHu[2, 2] + 1340928*MH2*MT2^3*MW2^7*MZ2^3*
      CHu[2, 2] + 441255168*MT2^4*MW2^7*MZ2^3*CHu[2, 2] - 
     916992*MH2*MT2^2*MW2^8*MZ2^3*CHu[2, 2] - 543535872*MT2^3*MW2^8*MZ2^3*
      CHu[2, 2] + 311040*MH2*MT2*MW2^9*MZ2^3*CHu[2, 2] + 
     346955520*MT2^2*MW2^9*MZ2^3*CHu[2, 2] - 39168*MH2*MW2^10*MZ2^3*
      CHu[2, 2] - 104669952*MT2*MW2^10*MZ2^3*CHu[2, 2] + 
     10577664*MW2^11*MZ2^3*CHu[2, 2] + 82368*MH2*MT2^6*MW2^3*MZ2^4*
      CHu[2, 2] + 1332288*MT2^7*MW2^3*MZ2^4*CHu[2, 2] - 
     558720*MH2*MT2^5*MW2^4*MZ2^4*CHu[2, 2] - 40132608*MT2^6*MW2^4*MZ2^4*
      CHu[2, 2] + 1429056*MH2*MT2^4*MW2^5*MZ2^4*CHu[2, 2] + 
     235202112*MT2^5*MW2^5*MZ2^4*CHu[2, 2] - 1751040*MH2*MT2^3*MW2^6*MZ2^4*
      CHu[2, 2] - 571838976*MT2^4*MW2^6*MZ2^4*CHu[2, 2] + 
     1055808*MH2*MT2^2*MW2^7*MZ2^4*CHu[2, 2] + 677362368*MT2^3*MW2^7*MZ2^4*
      CHu[2, 2] - 275328*MH2*MT2*MW2^8*MZ2^4*CHu[2, 2] - 
     393223680*MT2^2*MW2^8*MZ2^4*CHu[2, 2] + 17856*MH2*MW2^9*MZ2^4*
      CHu[2, 2] + 97258176*MT2*MW2^9*MZ2^4*CHu[2, 2] - 
     5959680*MW2^10*MZ2^4*CHu[2, 2] - 66816*MH2*MT2^6*MW2^2*MZ2^5*CHu[2, 2] - 
     1156032*MT2^7*MW2^2*MZ2^5*CHu[2, 2] + 483264*MH2*MT2^5*MW2^3*MZ2^5*
      CHu[2, 2] + 42920496*MT2^6*MW2^3*MZ2^5*CHu[2, 2] - 
     1249344*MH2*MT2^4*MW2^4*MZ2^5*CHu[2, 2] - 260444832*MT2^5*MW2^4*MZ2^5*
      CHu[2, 2] + 1436544*MH2*MT2^3*MW2^5*MZ2^5*CHu[2, 2] + 
     638187408*MT2^4*MW2^5*MZ2^5*CHu[2, 2] - 708480*MH2*MT2^2*MW2^6*MZ2^5*
      CHu[2, 2] - 742942848*MT2^3*MW2^6*MZ2^5*CHu[2, 2] + 
     89280*MH2*MT2*MW2^7*MZ2^5*CHu[2, 2] + 408841296*MT2^2*MW2^7*MZ2^5*
      CHu[2, 2] + 15552*MH2*MW2^8*MZ2^5*CHu[2, 2] - 
     88851744*MT2*MW2^8*MZ2^5*CHu[2, 2] + 3446256*MW2^9*MZ2^5*CHu[2, 2] + 
     32436*MH2*MT2^6*MW2*MZ2^6*CHu[2, 2] + 616248*MT2^7*MW2*MZ2^6*CHu[2, 2] - 
     261432*MH2*MT2^5*MW2^2*MZ2^6*CHu[2, 2] - 30099816*MT2^6*MW2^2*MZ2^6*
      CHu[2, 2] + 686988*MH2*MT2^4*MW2^3*MZ2^6*CHu[2, 2] + 
     198813096*MT2^5*MW2^3*MZ2^6*CHu[2, 2] - 699984*MH2*MT2^3*MW2^4*MZ2^6*
      CHu[2, 2] - 495802296*MT2^4*MW2^4*MZ2^6*CHu[2, 2] + 
     188172*MH2*MT2^2*MW2^5*MZ2^6*CHu[2, 2] + 546985416*MT2^3*MW2^5*MZ2^6*
      CHu[2, 2] + 88200*MH2*MT2*MW2^6*MZ2^6*CHu[2, 2] - 
     245601240*MT2^2*MW2^6*MZ2^6*CHu[2, 2] - 34380*MH2*MW2^7*MZ2^6*
      CHu[2, 2] + 15664728*MT2*MW2^7*MZ2^6*CHu[2, 2] + 
     9423864*MW2^8*MZ2^6*CHu[2, 2] - 8820*MH2*MT2^6*MZ2^7*CHu[2, 2] - 
     191160*MT2^7*MZ2^7*CHu[2, 2] + 85356*MH2*MT2^5*MW2*MZ2^7*CHu[2, 2] + 
     10425504*MT2^6*MW2*MZ2^7*CHu[2, 2] - 229608*MH2*MT2^4*MW2^2*MZ2^7*
      CHu[2, 2] - 81949176*MT2^5*MW2^2*MZ2^7*CHu[2, 2] + 
     174456*MH2*MT2^3*MW2^3*MZ2^7*CHu[2, 2] + 209609280*MT2^4*MW2^3*MZ2^7*
      CHu[2, 2] + 66204*MH2*MT2^2*MW2^4*MZ2^7*CHu[2, 2] - 
     188481912*MT2^3*MW2^4*MZ2^7*CHu[2, 2] - 111204*MH2*MT2*MW2^5*MZ2^7*
      CHu[2, 2] + 8419968*MT2^2*MW2^5*MZ2^7*CHu[2, 2] + 
     23616*MH2*MW2^6*MZ2^7*CHu[2, 2] + 58710024*MT2*MW2^6*MZ2^7*CHu[2, 2] - 
     16542528*MW2^7*MZ2^7*CHu[2, 2] - 8820*MH2*MT2^5*MZ2^8*CHu[2, 2] - 
     1085544*MT2^6*MZ2^8*CHu[2, 2] + 26460*MH2*MT2^4*MW2*MZ2^8*CHu[2, 2] + 
     14602080*MT2^5*MW2*MZ2^8*CHu[2, 2] + 14796*MH2*MT2^3*MW2^2*MZ2^8*
      CHu[2, 2] - 39181680*MT2^4*MW2^2*MZ2^8*CHu[2, 2] - 
     82512*MH2*MT2^2*MW2^3*MZ2^8*CHu[2, 2] + 8377080*MT2^3*MW2^3*MZ2^8*
      CHu[2, 2] + 58896*MH2*MT2*MW2^4*MZ2^8*CHu[2, 2] + 
     55562640*MT2^2*MW2^4*MZ2^8*CHu[2, 2] - 8820*MH2*MW2^5*MZ2^8*CHu[2, 2] - 
     46055448*MT2*MW2^5*MZ2^8*CHu[2, 2] + 7780872*MW2^6*MZ2^8*CHu[2, 2] - 
     894384*MT2^5*MZ2^9*CHu[2, 2] - 8820*MH2*MT2^3*MW2*MZ2^9*CHu[2, 2] + 
     2491992*MT2^4*MW2*MZ2^9*CHu[2, 2] + 17640*MH2*MT2^2*MW2^2*MZ2^9*
      CHu[2, 2] + 7255848*MT2^3*MW2^2*MZ2^9*CHu[2, 2] - 
     8820*MH2*MT2*MW2^3*MZ2^9*CHu[2, 2] - 19317480*MT2^2*MW2^3*MZ2^9*
      CHu[2, 2] + 11358408*MT2*MW2^4*MZ2^9*CHu[2, 2] - 
     894384*MW2^5*MZ2^9*CHu[2, 2] - 894384*MT2^3*MW2*MZ2^10*CHu[2, 2] + 
     1788768*MT2^2*MW2^2*MZ2^10*CHu[2, 2] - 894384*MT2*MW2^3*MZ2^10*
      CHu[2, 2] - 573440*MT2^6*MW2^7*MZ2*Pi^2*CHu[2, 2] + 
     3440640*MT2^5*MW2^8*MZ2*Pi^2*CHu[2, 2] - 8601600*MT2^4*MW2^9*MZ2*Pi^2*
      CHu[2, 2] + 11468800*MT2^3*MW2^10*MZ2*Pi^2*CHu[2, 2] - 
     8601600*MT2^2*MW2^11*MZ2*Pi^2*CHu[2, 2] + 3440640*MT2*MW2^12*MZ2*Pi^2*
      CHu[2, 2] - 573440*MW2^13*MZ2*Pi^2*CHu[2, 2] + 
     2078720*MT2^6*MW2^6*MZ2^2*Pi^2*CHu[2, 2] - 13045760*MT2^5*MW2^7*MZ2^2*
      Pi^2*CHu[2, 2] + 32901120*MT2^4*MW2^8*MZ2^2*Pi^2*CHu[2, 2] - 
     42721280*MT2^3*MW2^9*MZ2^2*Pi^2*CHu[2, 2] + 30033920*MT2^2*MW2^10*MZ2^2*
      Pi^2*CHu[2, 2] - 10752000*MT2*MW2^11*MZ2^2*Pi^2*CHu[2, 2] + 
     1505280*MW2^12*MZ2^2*Pi^2*CHu[2, 2] - 3406848*MT2^6*MW2^5*MZ2^3*Pi^2*
      CHu[2, 2] + 22519808*MT2^5*MW2^6*MZ2^3*Pi^2*CHu[2, 2] - 
     57338880*MT2^4*MW2^7*MZ2^3*Pi^2*CHu[2, 2] + 71720960*MT2^3*MW2^8*MZ2^3*
      Pi^2*CHu[2, 2] - 45798400*MT2^2*MW2^9*MZ2^3*Pi^2*CHu[2, 2] + 
     13631488*MT2*MW2^10*MZ2^3*Pi^2*CHu[2, 2] - 1328128*MW2^11*MZ2^3*Pi^2*
      CHu[2, 2] + 3974656*MT2^6*MW2^4*MZ2^4*Pi^2*CHu[2, 2] - 
     27254784*MT2^5*MW2^5*MZ2^4*Pi^2*CHu[2, 2] + 69840384*MT2^4*MW2^6*MZ2^4*
      Pi^2*CHu[2, 2] - 84228096*MT2^3*MW2^7*MZ2^4*Pi^2*CHu[2, 2] + 
     48648704*MT2^2*MW2^8*MZ2^4*Pi^2*CHu[2, 2] - 11548672*MT2*MW2^9*MZ2^4*
      Pi^2*CHu[2, 2] + 567808*MW2^10*MZ2^4*Pi^2*CHu[2, 2] - 
     3976960*MT2^6*MW2^3*MZ2^5*Pi^2*CHu[2, 2] + 27836416*MT2^5*MW2^4*MZ2^5*
      Pi^2*CHu[2, 2] - 71578368*MT2^4*MW2^5*MZ2^5*Pi^2*CHu[2, 2] + 
     84081664*MT2^3*MW2^6*MZ2^5*Pi^2*CHu[2, 2] - 44891392*MT2^2*MW2^7*MZ2^5*
      Pi^2*CHu[2, 2] + 8530944*MT2*MW2^8*MZ2^5*Pi^2*CHu[2, 2] - 
     2304*MW2^9*MZ2^5*Pi^2*CHu[2, 2] + 2756256*MT2^6*MW2^2*MZ2^6*Pi^2*
      CHu[2, 2] - 20514496*MT2^5*MW2^3*MZ2^6*Pi^2*CHu[2, 2] + 
     53274720*MT2^4*MW2^4*MZ2^6*Pi^2*CHu[2, 2] - 59104384*MT2^3*MW2^5*MZ2^6*
      Pi^2*CHu[2, 2] + 25440608*MT2^2*MW2^6*MZ2^6*Pi^2*CHu[2, 2] - 
     632000*MT2*MW2^7*MZ2^6*Pi^2*CHu[2, 2] - 1220704*MW2^8*MZ2^6*Pi^2*
      CHu[2, 2] - 962576*MT2^6*MW2*MZ2^7*Pi^2*CHu[2, 2] + 
     8531712*MT2^5*MW2^2*MZ2^7*Pi^2*CHu[2, 2] - 22707408*MT2^4*MW2^3*MZ2^7*
      Pi^2*CHu[2, 2] + 20787072*MT2^3*MW2^4*MZ2^7*Pi^2*CHu[2, 2] - 
     972208*MT2^2*MW2^5*MZ2^7*Pi^2*CHu[2, 2] - 6470272*MT2*MW2^6*MZ2^7*Pi^2*
      CHu[2, 2] + 1793680*MW2^7*MZ2^7*Pi^2*CHu[2, 2] + 
     110192*MT2^6*MZ2^8*Pi^2*CHu[2, 2] - 1623728*MT2^5*MW2*MZ2^8*Pi^2*
      CHu[2, 2] + 4540608*MT2^4*MW2^2*MZ2^8*Pi^2*CHu[2, 2] - 
     1372736*MT2^3*MW2^3*MZ2^8*Pi^2*CHu[2, 2] - 5784784*MT2^2*MW2^4*MZ2^8*
      Pi^2*CHu[2, 2] + 4982832*MT2*MW2^5*MZ2^8*Pi^2*CHu[2, 2] - 
     852384*MW2^6*MZ2^8*Pi^2*CHu[2, 2] + 110192*MT2^5*MZ2^9*Pi^2*CHu[2, 2] - 
     330576*MT2^4*MW2*MZ2^9*Pi^2*CHu[2, 2] - 742192*MT2^3*MW2^2*MZ2^9*Pi^2*
      CHu[2, 2] + 2145536*MT2^2*MW2^3*MZ2^9*Pi^2*CHu[2, 2] - 
     1293152*MT2*MW2^4*MZ2^9*Pi^2*CHu[2, 2] + 110192*MW2^5*MZ2^9*Pi^2*
      CHu[2, 2] + 110192*MT2^3*MW2*MZ2^10*Pi^2*CHu[2, 2] - 
     220384*MT2^2*MW2^2*MZ2^10*Pi^2*CHu[2, 2] + 110192*MT2*MW2^3*MZ2^10*Pi^2*
      CHu[2, 2] + 76032*MT2^7*MW2^5*MZ2^2*CHu[3, 3] - 
     456192*MT2^6*MW2^6*MZ2^2*CHu[3, 3] + 1140480*MT2^5*MW2^7*MZ2^2*
      CHu[3, 3] - 1520640*MT2^4*MW2^8*MZ2^2*CHu[3, 3] + 
     1140480*MT2^3*MW2^9*MZ2^2*CHu[3, 3] - 456192*MT2^2*MW2^10*MZ2^2*
      CHu[3, 3] + 76032*MT2*MW2^11*MZ2^2*CHu[3, 3] - 
     79488*MT2^7*MW2^4*MZ2^3*CHu[3, 3] + 552960*MT2^6*MW2^5*MZ2^3*CHu[3, 3] - 
     1420416*MT2^5*MW2^6*MZ2^3*CHu[3, 3] + 1741824*MT2^4*MW2^7*MZ2^3*
      CHu[3, 3] - 1040256*MT2^3*MW2^8*MZ2^3*CHu[3, 3] + 
     248832*MT2^2*MW2^9*MZ2^3*CHu[3, 3] - 3456*MT2*MW2^10*MZ2^3*CHu[3, 3] + 
     70848*MT2^7*MW2^3*MZ2^4*CHu[3, 3] - 504576*MT2^6*MW2^4*MZ2^4*CHu[3, 3] + 
     1301184*MT2^5*MW2^5*MZ2^4*CHu[3, 3] - 1499904*MT2^4*MW2^6*MZ2^4*
      CHu[3, 3] + 751680*MT2^3*MW2^7*MZ2^4*CHu[3, 3] - 
     110592*MT2^2*MW2^8*MZ2^4*CHu[3, 3] - 8640*MT2*MW2^9*MZ2^4*CHu[3, 3] - 
     6048*MT2^7*MW2^2*MZ2^5*CHu[3, 3] + 107136*MT2^6*MW2^3*MZ2^5*CHu[3, 3] - 
     303264*MT2^5*MW2^4*MZ2^5*CHu[3, 3] + 183168*MT2^4*MW2^5*MZ2^5*
      CHu[3, 3] + 209952*MT2^3*MW2^6*MZ2^5*CHu[3, 3] - 
     255744*MT2^2*MW2^7*MZ2^5*CHu[3, 3] + 64800*MT2*MW2^8*MZ2^5*CHu[3, 3] - 
     8964*MT2^7*MW2*MZ2^6*CHu[3, 3] + 47736*MT2^6*MW2^2*MZ2^6*CHu[3, 3] - 
     116316*MT2^5*MW2^3*MZ2^6*CHu[3, 3] + 238032*MT2^4*MW2^4*MZ2^6*
      CHu[3, 3] - 288252*MT2^3*MW2^5*MZ2^6*CHu[3, 3] + 
     142776*MT2^2*MW2^6*MZ2^6*CHu[3, 3] - 15012*MT2*MW2^7*MZ2^6*CHu[3, 3] + 
     13230*MT2^7*MZ2^7*CHu[3, 3] - 88344*MT2^6*MW2*MZ2^7*CHu[3, 3] + 
     225342*MT2^5*MW2^2*MZ2^7*CHu[3, 3] - 288576*MT2^4*MW2^3*MZ2^7*
      CHu[3, 3] + 192618*MT2^3*MW2^4*MZ2^7*CHu[3, 3] - 
     58536*MT2^2*MW2^5*MZ2^7*CHu[3, 3] + 4266*MT2*MW2^6*MZ2^7*CHu[3, 3] + 
     13230*MT2^6*MZ2^8*CHu[3, 3] - 39690*MT2^5*MW2*MZ2^8*CHu[3, 3] + 
     17496*MT2^4*MW2^2*MZ2^8*CHu[3, 3] + 44388*MT2^3*MW2^3*MZ2^8*CHu[3, 3] - 
     48654*MT2^2*MW2^4*MZ2^8*CHu[3, 3] + 13230*MT2*MW2^5*MZ2^8*CHu[3, 3] + 
     13230*MT2^4*MW2*MZ2^9*CHu[3, 3] - 26460*MT2^3*MW2^2*MZ2^9*CHu[3, 3] + 
     13230*MT2^2*MW2^3*MZ2^9*CHu[3, 3])/(144*(MT2 - MW2)^2*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(33792*MH2*MT2^7*MW2^9*CHd[1, 1] - 
      236544*MH2*MT2^6*MW2^10*CHd[1, 1] - 33792*MT2^7*MW2^10*CHd[1, 1] + 
      709632*MH2*MT2^5*MW2^11*CHd[1, 1] + 236544*MT2^6*MW2^11*CHd[1, 1] - 
      1182720*MH2*MT2^4*MW2^12*CHd[1, 1] - 709632*MT2^5*MW2^12*CHd[1, 1] + 
      1182720*MH2*MT2^3*MW2^13*CHd[1, 1] + 1182720*MT2^4*MW2^13*CHd[1, 1] - 
      709632*MH2*MT2^2*MW2^14*CHd[1, 1] - 1182720*MT2^3*MW2^14*CHd[1, 1] + 
      236544*MH2*MT2*MW2^15*CHd[1, 1] + 709632*MT2^2*MW2^15*CHd[1, 1] - 
      33792*MH2*MW2^16*CHd[1, 1] - 236544*MT2*MW2^16*CHd[1, 1] + 
      33792*MW2^17*CHd[1, 1] + 1536*MH2*MT2^8*MW2^7*MZ2*CHd[1, 1] - 
      104960*MH2*MT2^7*MW2^8*MZ2*CHd[1, 1] - 1536*MT2^8*MW2^8*MZ2*CHd[1, 1] + 
      725504*MH2*MT2^6*MW2^9*MZ2*CHd[1, 1] + 104960*MT2^7*MW2^9*MZ2*
       CHd[1, 1] - 2167296*MH2*MT2^5*MW2^10*MZ2*CHd[1, 1] - 
      725504*MT2^6*MW2^10*MZ2*CHd[1, 1] + 3520000*MH2*MT2^4*MW2^11*MZ2*
       CHd[1, 1] + 2167296*MT2^5*MW2^11*MZ2*CHd[1, 1] - 
      3329536*MH2*MT2^3*MW2^12*MZ2*CHd[1, 1] - 3520000*MT2^4*MW2^12*MZ2*
       CHd[1, 1] + 1820160*MH2*MT2^2*MW2^13*MZ2*CHd[1, 1] + 
      3329536*MT2^3*MW2^13*MZ2*CHd[1, 1] - 525824*MH2*MT2*MW2^14*MZ2*
       CHd[1, 1] - 1820160*MT2^2*MW2^14*MZ2*CHd[1, 1] + 
      60416*MH2*MW2^15*MZ2*CHd[1, 1] + 525824*MT2*MW2^15*MZ2*CHd[1, 1] - 
      60416*MW2^16*MZ2*CHd[1, 1] - 2304*MH2*MT2^8*MW2^6*MZ2^2*CHd[1, 1] + 
      75904*MH2*MT2^7*MW2^7*MZ2^2*CHd[1, 1] + 2304*MT2^8*MW2^7*MZ2^2*
       CHd[1, 1] - 557184*MH2*MT2^6*MW2^8*MZ2^2*CHd[1, 1] - 
      63232*MT2^7*MW2^8*MZ2^2*CHd[1, 1] + 1695104*MH2*MT2^5*MW2^9*MZ2^2*
       CHd[1, 1] + 468480*MT2^6*MW2^9*MZ2^2*CHd[1, 1] - 
      2579328*MH2*MT2^4*MW2^10*MZ2^2*CHd[1, 1] - 1428992*MT2^5*MW2^10*MZ2^2*
       CHd[1, 1] + 2016128*MH2*MT2^3*MW2^11*MZ2^2*CHd[1, 1] + 
      2135808*MT2^4*MW2^11*MZ2^2*CHd[1, 1] - 695168*MH2*MT2^2*MW2^12*MZ2^2*
       CHd[1, 1] - 1572608*MT2^3*MW2^12*MZ2^2*CHd[1, 1] + 
      13952*MH2*MT2*MW2^13*MZ2^2*CHd[1, 1] + 429056*MT2^2*MW2^13*MZ2^2*
       CHd[1, 1] + 32896*MH2*MW2^14*MZ2^2*CHd[1, 1] + 
      74752*MT2*MW2^14*MZ2^2*CHd[1, 1] - 45568*MW2^15*MZ2^2*CHd[1, 1] + 
      576*MH2*MT2^8*MW2^5*MZ2^3*CHd[1, 1] + 81600*MH2*MT2^7*MW2^6*MZ2^3*
       CHd[1, 1] - 576*MT2^8*MW2^6*MZ2^3*CHd[1, 1] - 
      534848*MH2*MT2^6*MW2^7*MZ2^3*CHd[1, 1] - 126528*MT2^7*MW2^7*MZ2^3*
       CHd[1, 1] + 1572416*MH2*MT2^5*MW2^8*MZ2^3*CHd[1, 1] + 
      862016*MT2^6*MW2^8*MZ2^3*CHd[1, 1] - 2826048*MH2*MT2^4*MW2^9*MZ2^3*
       CHd[1, 1] - 2566592*MT2^5*MW2^9*MZ2^3*CHd[1, 1] + 
      3300672*MH2*MT2^3*MW2^10*MZ2^3*CHd[1, 1] + 4461888*MT2^4*MW2^10*MZ2^3*
       CHd[1, 1] - 2376896*MH2*MT2^2*MW2^11*MZ2^3*CHd[1, 1] - 
      4873152*MT2^3*MW2^11*MZ2^3*CHd[1, 1] + 927168*MH2*MT2*MW2^12*MZ2^3*
       CHd[1, 1] + 3257024*MT2^2*MW2^12*MZ2^3*CHd[1, 1] - 
      144640*MH2*MW2^13*MZ2^3*CHd[1, 1] - 1190976*MT2*MW2^13*MZ2^3*
       CHd[1, 1] + 176896*MW2^14*MZ2^3*CHd[1, 1] + 384*MH2*MT2^8*MW2^4*MZ2^4*
       CHd[1, 1] - 219824*MH2*MT2^7*MW2^5*MZ2^4*CHd[1, 1] - 
      384*MT2^8*MW2^5*MZ2^4*CHd[1, 1] + 1617392*MH2*MT2^6*MW2^6*MZ2^4*
       CHd[1, 1] + 293264*MT2^7*MW2^6*MZ2^4*CHd[1, 1] - 
      4932816*MH2*MT2^5*MW2^7*MZ2^4*CHd[1, 1] - 2176400*MT2^6*MW2^7*MZ2^4*
       CHd[1, 1] + 8122640*MH2*MT2^4*MW2^8*MZ2^4*CHd[1, 1] + 
      6654768*MT2^5*MW2^8*MZ2^4*CHd[1, 1] - 7789648*MH2*MT2^3*MW2^9*MZ2^4*
       CHd[1, 1] - 10905008*MT2^4*MW2^9*MZ2^4*CHd[1, 1] + 
      4307472*MH2*MT2^2*MW2^10*MZ2^4*CHd[1, 1] + 10322032*MT2^3*MW2^10*MZ2^4*
       CHd[1, 1] - 1238832*MH2*MT2*MW2^11*MZ2^4*CHd[1, 1] - 
      5587056*MT2^2*MW2^11*MZ2^4*CHd[1, 1] + 133232*MH2*MW2^12*MZ2^4*
       CHd[1, 1] + 1560528*MT2*MW2^12*MZ2^4*CHd[1, 1] - 
      161744*MW2^13*MZ2^4*CHd[1, 1] - 720*MH2*MT2^8*MW2^3*MZ2^5*CHd[1, 1] + 
      296656*MH2*MT2^7*MW2^4*MZ2^5*CHd[1, 1] + 720*MT2^8*MW2^4*MZ2^5*
       CHd[1, 1] - 2273184*MH2*MT2^6*MW2^5*MZ2^5*CHd[1, 1] - 
      371248*MT2^7*MW2^5*MZ2^5*CHd[1, 1] + 7015856*MH2*MT2^5*MW2^6*MZ2^5*
       CHd[1, 1] + 2868768*MT2^6*MW2^6*MZ2^5*CHd[1, 1] - 
      11224704*MH2*MT2^4*MW2^7*MZ2^5*CHd[1, 1] - 8876048*MT2^5*MW2^7*MZ2^5*
       CHd[1, 1] + 9952688*MH2*MT2^3*MW2^8*MZ2^5*CHd[1, 1] + 
      14157696*MT2^4*MW2^8*MZ2^5*CHd[1, 1] - 4782560*MH2*MT2^2*MW2^9*MZ2^5*
       CHd[1, 1] - 12428624*MT2^3*MW2^9*MZ2^5*CHd[1, 1] + 
      1091408*MH2*MT2*MW2^10*MZ2^5*CHd[1, 1] + 5847008*MT2^2*MW2^10*MZ2^5*
       CHd[1, 1] - 75440*MH2*MW2^11*MZ2^5*CHd[1, 1] - 
      1274864*MT2*MW2^11*MZ2^5*CHd[1, 1] + 76592*MW2^12*MZ2^5*CHd[1, 1] + 
      288*MH2*MT2^8*MW2^2*MZ2^6*CHd[1, 1] - 266466*MH2*MT2^7*MW2^3*MZ2^6*
       CHd[1, 1] - 288*MT2^8*MW2^3*MZ2^6*CHd[1, 1] + 
      2146630*MH2*MT2^6*MW2^4*MZ2^6*CHd[1, 1] + 316092*MT2^7*MW2^4*MZ2^6*
       CHd[1, 1] - 6719986*MH2*MT2^5*MW2^5*MZ2^6*CHd[1, 1] - 
      2568604*MT2^6*MW2^5*MZ2^6*CHd[1, 1] + 10489878*MH2*MT2^4*MW2^6*MZ2^6*
       CHd[1, 1] + 8060500*MT2^5*MW2^6*MZ2^6*CHd[1, 1] - 
      8598534*MH2*MT2^3*MW2^7*MZ2^6*CHd[1, 1] - 12526308*MT2^4*MW2^7*MZ2^6*
       CHd[1, 1] + 3445042*MH2*MT2^2*MW2^8*MZ2^6*CHd[1, 1] + 
      10115124*MT2^3*MW2^8*MZ2^6*CHd[1, 1] - 470022*MH2*MT2*MW2^9*MZ2^6*
       CHd[1, 1] - 3893908*MT2^2*MW2^9*MZ2^6*CHd[1, 1] - 
      26830*MH2*MW2^10*MZ2^6*CHd[1, 1] + 445596*MT2*MW2^10*MZ2^6*CHd[1, 1] + 
      51796*MW2^11*MZ2^6*CHd[1, 1] + 240*MH2*MT2^8*MW2*MZ2^7*CHd[1, 1] + 
      130510*MH2*MT2^7*MW2^2*MZ2^7*CHd[1, 1] - 240*MT2^8*MW2^2*MZ2^7*
       CHd[1, 1] - 1183300*MH2*MT2^6*MW2^3*MZ2^7*CHd[1, 1] - 
      151138*MT2^7*MW2^3*MZ2^7*CHd[1, 1] + 3818838*MH2*MT2^5*MW2^4*MZ2^7*
       CHd[1, 1] + 1377322*MT2^6*MW2^4*MZ2^7*CHd[1, 1] - 
      5639908*MH2*MT2^4*MW2^5*MZ2^7*CHd[1, 1] - 4450530*MT2^5*MW2^5*MZ2^7*
       CHd[1, 1] + 3744122*MH2*MT2^3*MW2^6*MZ2^7*CHd[1, 1] + 
      6535426*MT2^4*MW2^6*MZ2^7*CHd[1, 1] - 578844*MH2*MT2^2*MW2^7*MZ2^7*
       CHd[1, 1] - 4242326*MT2^3*MW2^7*MZ2^7*CHd[1, 1] - 
      424350*MH2*MT2*MW2^8*MZ2^7*CHd[1, 1] + 540126*MT2^2*MW2^8*MZ2^7*
       CHd[1, 1] + 132692*MH2*MW2^9*MZ2^7*CHd[1, 1] + 
      553050*MT2*MW2^9*MZ2^7*CHd[1, 1] - 161690*MW2^10*MZ2^7*CHd[1, 1] - 
      27212*MH2*MT2^7*MW2*MZ2^8*CHd[1, 1] + 322986*MH2*MT2^6*MW2^2*MZ2^8*
       CHd[1, 1] + 31622*MT2^7*MW2^2*MZ2^8*CHd[1, 1] - 
      1101676*MH2*MT2^5*MW2^3*MZ2^8*CHd[1, 1] - 374484*MT2^6*MW2^3*MZ2^8*
       CHd[1, 1] + 1353000*MH2*MT2^4*MW2^4*MZ2^8*CHd[1, 1] + 
      1276798*MT2^5*MW2^4*MZ2^8*CHd[1, 1] - 164758*MH2*MT2^3*MW2^5*MZ2^8*
       CHd[1, 1] - 1560864*MT2^4*MW2^5*MZ2^8*CHd[1, 1] - 
      881024*MH2*MT2^2*MW2^6*MZ2^8*CHd[1, 1] + 170230*MT2^3*MW2^6*MZ2^8*
       CHd[1, 1] + 604190*MH2*MT2*MW2^7*MZ2^8*CHd[1, 1] + 
      1040432*MT2^2*MW2^7*MZ2^8*CHd[1, 1] - 105506*MH2*MW2^8*MZ2^8*
       CHd[1, 1] - 705458*MT2*MW2^8*MZ2^8*CHd[1, 1] + 
      121724*MW2^9*MZ2^8*CHd[1, 1] - 27452*MH2*MT2^6*MW2*MZ2^9*CHd[1, 1] + 
      109928*MH2*MT2^5*MW2^2*MZ2^9*CHd[1, 1] + 31862*MT2^6*MW2^2*MZ2^9*
       CHd[1, 1] - 5358*MH2*MT2^4*MW2^3*MZ2^9*CHd[1, 1] - 
      127568*MT2^5*MW2^3*MZ2^9*CHd[1, 1] - 396090*MH2*MT2^3*MW2^4*MZ2^9*
       CHd[1, 1] + 6780*MT2^4*MW2^4*MZ2^9*CHd[1, 1] + 
      533206*MH2*MT2^2*MW2^5*MZ2^9*CHd[1, 1] + 457974*MT2^3*MW2^5*MZ2^9*
       CHd[1, 1] - 241206*MH2*MT2*MW2^6*MZ2^9*CHd[1, 1] - 
      617140*MT2^2*MW2^6*MZ2^9*CHd[1, 1] + 26972*MH2*MW2^7*MZ2^9*CHd[1, 1] + 
      279474*MT2*MW2^7*MZ2^9*CHd[1, 1] - 31382*MW2^8*MZ2^9*CHd[1, 1] - 
      27452*MH2*MT2^4*MW2^2*MZ2^10*CHd[1, 1] + 82236*MH2*MT2^3*MW2^3*MZ2^10*
       CHd[1, 1] + 31862*MT2^4*MW2^3*MZ2^10*CHd[1, 1] - 
      81756*MH2*MT2^2*MW2^4*MZ2^10*CHd[1, 1] - 95466*MT2^3*MW2^4*MZ2^10*
       CHd[1, 1] + 26972*MH2*MT2*MW2^5*MZ2^10*CHd[1, 1] + 
      94986*MT2^2*MW2^5*MZ2^10*CHd[1, 1] - 31382*MT2*MW2^6*MZ2^10*CHd[1, 1] - 
      337920*MH2*MT2^7*MW2^9*CHd[2, 2] + 2365440*MH2*MT2^6*MW2^10*CHd[2, 2] + 
      337920*MT2^7*MW2^10*CHd[2, 2] - 7096320*MH2*MT2^5*MW2^11*CHd[2, 2] - 
      2365440*MT2^6*MW2^11*CHd[2, 2] + 11827200*MH2*MT2^4*MW2^12*CHd[2, 2] + 
      7096320*MT2^5*MW2^12*CHd[2, 2] - 11827200*MH2*MT2^3*MW2^13*CHd[2, 2] - 
      11827200*MT2^4*MW2^13*CHd[2, 2] + 7096320*MH2*MT2^2*MW2^14*CHd[2, 2] + 
      11827200*MT2^3*MW2^14*CHd[2, 2] - 2365440*MH2*MT2*MW2^15*CHd[2, 2] - 
      7096320*MT2^2*MW2^15*CHd[2, 2] + 337920*MH2*MW2^16*CHd[2, 2] + 
      2365440*MT2*MW2^16*CHd[2, 2] - 337920*MW2^17*CHd[2, 2] - 
      6912*MH2*MT2^8*MW2^7*MZ2*CHd[2, 2] + 1395968*MH2*MT2^7*MW2^8*MZ2*
       CHd[2, 2] + 6912*MT2^8*MW2^8*MZ2*CHd[2, 2] - 9916160*MH2*MT2^6*MW2^9*
       MZ2*CHd[2, 2] - 1395968*MT2^7*MW2^9*MZ2*CHd[2, 2] + 
      29892864*MH2*MT2^5*MW2^10*MZ2*CHd[2, 2] + 9916160*MT2^6*MW2^10*MZ2*
       CHd[2, 2] - 49096960*MH2*MT2^4*MW2^11*MZ2*CHd[2, 2] - 
      29892864*MT2^5*MW2^11*MZ2*CHd[2, 2] + 47310592*MH2*MT2^3*MW2^12*MZ2*
       CHd[2, 2] + 49096960*MT2^4*MW2^12*MZ2*CHd[2, 2] - 
      26658048*MH2*MT2^2*MW2^13*MZ2*CHd[2, 2] - 47310592*MT2^3*MW2^13*MZ2*
       CHd[2, 2] + 8088320*MH2*MT2*MW2^14*MZ2*CHd[2, 2] + 
      26658048*MT2^2*MW2^14*MZ2*CHd[2, 2] - 1009664*MH2*MW2^15*MZ2*
       CHd[2, 2] - 8088320*MT2*MW2^15*MZ2*CHd[2, 2] + 
      1009664*MW2^16*MZ2*CHd[2, 2] + 14976*MH2*MT2^8*MW2^6*MZ2^2*CHd[2, 2] - 
      1716352*MH2*MT2^7*MW2^7*MZ2^2*CHd[2, 2] - 14976*MT2^8*MW2^7*MZ2^2*
       CHd[2, 2] + 12925440*MH2*MT2^6*MW2^8*MZ2^2*CHd[2, 2] + 
      1589632*MT2^7*MW2^8*MZ2^2*CHd[2, 2] - 39676928*MH2*MT2^5*MW2^9*MZ2^2*
       CHd[2, 2] - 12038400*MT2^6*MW2^9*MZ2^2*CHd[2, 2] + 
      63189120*MH2*MT2^4*MW2^10*MZ2^2*CHd[2, 2] + 37015808*MT2^5*MW2^10*MZ2^2*
       CHd[2, 2] - 55600256*MH2*MT2^3*MW2^11*MZ2^2*CHd[2, 2] - 
      58753920*MT2^4*MW2^11*MZ2^2*CHd[2, 2] + 26177792*MH2*MT2^2*MW2^12*MZ2^2*
       CHd[2, 2] + 51165056*MT2^3*MW2^12*MZ2^2*CHd[2, 2] - 
      5584640*MH2*MT2*MW2^13*MZ2^2*CHd[2, 2] - 23516672*MT2^2*MW2^13*MZ2^2*
       CHd[2, 2] + 270848*MH2*MW2^14*MZ2^2*CHd[2, 2] + 
      4697600*MT2*MW2^14*MZ2^2*CHd[2, 2] - 144128*MW2^15*MZ2^2*CHd[2, 2] - 
      6624*MH2*MT2^8*MW2^5*MZ2^3*CHd[2, 2] - 823008*MH2*MT2^7*MW2^6*MZ2^3*
       CHd[2, 2] + 6624*MT2^8*MW2^6*MZ2^3*CHd[2, 2] + 
      4379360*MH2*MT2^6*MW2^7*MZ2^3*CHd[2, 2] + 1348320*MT2^7*MW2^7*MZ2^3*
       CHd[2, 2] - 11782304*MH2*MT2^5*MW2^8*MZ2^3*CHd[2, 2] - 
      8183264*MT2^6*MW2^8*MZ2^3*CHd[2, 2] + 23820384*MH2*MT2^4*MW2^9*MZ2^3*
       CHd[2, 2] + 23320736*MT2^5*MW2^9*MZ2^3*CHd[2, 2] - 
      34549536*MH2*MT2^3*MW2^10*MZ2^3*CHd[2, 2] - 42839904*MT2^4*MW2^10*MZ2^3*
       CHd[2, 2] + 30327584*MH2*MT2^2*MW2^11*MZ2^3*CHd[2, 2] + 
      52935456*MT2^3*MW2^11*MZ2^3*CHd[2, 2] - 13838688*MH2*MT2*MW2^12*MZ2^3*
       CHd[2, 2] - 40725536*MT2^2*MW2^12*MZ2^3*CHd[2, 2] + 
      2472832*MH2*MW2^13*MZ2^3*CHd[2, 2] + 17008992*MT2*MW2^13*MZ2^3*
       CHd[2, 2] - 2871424*MW2^14*MZ2^3*CHd[2, 2] - 5760*MH2*MT2^8*MW2^4*
       MZ2^4*CHd[2, 2] + 4415360*MH2*MT2^7*MW2^5*MZ2^4*CHd[2, 2] + 
      5760*MT2^8*MW2^5*MZ2^4*CHd[2, 2] - 31647152*MH2*MT2^6*MW2^6*MZ2^4*
       CHd[2, 2] - 5371808*MT2^7*MW2^6*MZ2^4*CHd[2, 2] + 
      95698512*MH2*MT2^5*MW2^7*MZ2^4*CHd[2, 2] + 38867600*MT2^6*MW2^7*MZ2^4*
       CHd[2, 2] - 159486848*MH2*MT2^4*MW2^8*MZ2^4*CHd[2, 2] - 
      117885168*MT2^5*MW2^8*MZ2^4*CHd[2, 2] + 158149024*MH2*MT2^3*MW2^9*MZ2^4*
       CHd[2, 2] + 195462368*MT2^4*MW2^9*MZ2^4*CHd[2, 2] - 
      92372016*MH2*MT2^2*MW2^10*MZ2^4*CHd[2, 2] - 191244544*MT2^3*MW2^10*
       MZ2^4*CHd[2, 2] + 28762896*MH2*MT2*MW2^11*MZ2^4*CHd[2, 2] + 
      109450704*MT2^2*MW2^11*MZ2^4*CHd[2, 2] - 3514016*MH2*MW2^12*MZ2^4*
       CHd[2, 2] - 33230064*MT2*MW2^12*MZ2^4*CHd[2, 2] + 
      3945152*MW2^13*MZ2^4*CHd[2, 2] + 5112*MH2*MT2^8*MW2^3*MZ2^5*CHd[2, 2] - 
      5188504*MH2*MT2^7*MW2^4*MZ2^5*CHd[2, 2] - 5112*MT2^8*MW2^4*MZ2^5*
       CHd[2, 2] + 40543656*MH2*MT2^6*MW2^5*MZ2^5*CHd[2, 2] + 
      6182824*MT2^7*MW2^5*MZ2^5*CHd[2, 2] - 125849768*MH2*MT2^5*MW2^6*MZ2^5*
       CHd[2, 2] - 48460344*MT2^6*MW2^6*MZ2^5*CHd[2, 2] + 
      201432888*MH2*MT2^4*MW2^7*MZ2^5*CHd[2, 2] + 150556280*MT2^5*MW2^7*MZ2^5*
       CHd[2, 2] - 177713960*MH2*MT2^3*MW2^8*MZ2^5*CHd[2, 2] - 
      240491016*MT2^4*MW2^8*MZ2^5*CHd[2, 2] + 83717816*MH2*MT2^2*MW2^9*MZ2^5*
       CHd[2, 2] + 210939224*MT2^3*MW2^9*MZ2^5*CHd[2, 2] - 
      17737304*MH2*MT2*MW2^10*MZ2^5*CHd[2, 2] - 98240360*MT2^2*MW2^10*MZ2^5*
       CHd[2, 2] + 790064*MH2*MW2^11*MZ2^5*CHd[2, 2] + 
      20346440*MT2*MW2^11*MZ2^5*CHd[2, 2] - 827936*MW2^12*MZ2^5*CHd[2, 2] + 
      144*MH2*MT2^8*MW2^2*MZ2^6*CHd[2, 2] + 3093408*MH2*MT2^7*MW2^3*MZ2^6*
       CHd[2, 2] - 144*MT2^8*MW2^3*MZ2^6*CHd[2, 2] - 26792068*MH2*MT2^6*MW2^4*
       MZ2^6*CHd[2, 2] - 3719160*MT2^7*MW2^4*MZ2^6*CHd[2, 2] + 
      85503868*MH2*MT2^5*MW2^5*MZ2^6*CHd[2, 2] + 32166652*MT2^6*MW2^5*MZ2^6*
       CHd[2, 2] - 129550416*MH2*MT2^4*MW2^6*MZ2^6*CHd[2, 2] - 
      102621940*MT2^5*MW2^6*MZ2^6*CHd[2, 2] + 95088936*MH2*MT2^3*MW2^7*MZ2^6*
       CHd[2, 2] + 155466888*MT2^4*MW2^7*MZ2^6*CHd[2, 2] - 
      26094196*MH2*MT2^2*MW2^8*MZ2^6*CHd[2, 2] - 114120912*MT2^3*MW2^8*MZ2^6*
       CHd[2, 2] - 3308628*MH2*MT2*MW2^9*MZ2^6*CHd[2, 2] + 
      31394044*MT2^2*MW2^9*MZ2^6*CHd[2, 2] + 2058952*MH2*MW2^10*MZ2^6*
       CHd[2, 2] + 3862092*MT2*MW2^10*MZ2^6*CHd[2, 2] - 
      2427520*MW2^11*MZ2^6*CHd[2, 2] - 936*MH2*MT2^8*MW2*MZ2^7*CHd[2, 2] - 
      967168*MH2*MT2^7*MW2^2*MZ2^7*CHd[2, 2] + 936*MT2^8*MW2^2*MZ2^7*
       CHd[2, 2] + 9886048*MH2*MT2^6*MW2^3*MZ2^7*CHd[2, 2] + 
      1195264*MT2^7*MW2^3*MZ2^7*CHd[2, 2] - 32771676*MH2*MT2^5*MW2^4*MZ2^7*
       CHd[2, 2] - 12108472*MT2^6*MW2^4*MZ2^7*CHd[2, 2] + 
      44349880*MH2*MT2^4*MW2^5*MZ2^7*CHd[2, 2] + 40064700*MT2^5*MW2^5*MZ2^7*
       CHd[2, 2] - 18624056*MH2*MT2^3*MW2^6*MZ2^7*CHd[2, 2] - 
      54467680*MT2^4*MW2^6*MZ2^7*CHd[2, 2] - 10470096*MH2*MT2^2*MW2^7*MZ2^7*
       CHd[2, 2] + 23624456*MT2^3*MW2^7*MZ2^7*CHd[2, 2] + 
      10723956*MH2*MT2*MW2^8*MZ2^7*CHd[2, 2] + 11791800*MT2^2*MW2^8*MZ2^7*
       CHd[2, 2] - 2125952*MH2*MW2^9*MZ2^7*CHd[2, 2] - 
      12624612*MT2*MW2^9*MZ2^7*CHd[2, 2] + 2523608*MW2^10*MZ2^7*CHd[2, 2] + 
      128216*MH2*MT2^7*MW2*MZ2^8*CHd[2, 2] - 1873716*MH2*MT2^6*MW2^2*MZ2^8*
       CHd[2, 2] - 167024*MT2^7*MW2^2*MZ2^8*CHd[2, 2] + 
      6598828*MH2*MT2^5*MW2^3*MZ2^8*CHd[2, 2] + 2373468*MT2^6*MW2^3*MZ2^8*
       CHd[2, 2] - 6286296*MH2*MT2^4*MW2^4*MZ2^8*CHd[2, 2] - 
      8326180*MT2^5*MW2^4*MZ2^8*CHd[2, 2] - 4769012*MH2*MT2^3*MW2^5*MZ2^8*
       CHd[2, 2] + 8159304*MT2^4*MW2^5*MZ2^8*CHd[2, 2] + 
      11454848*MH2*MT2^2*MW2^6*MZ2^8*CHd[2, 2] + 5287988*MT2^3*MW2^6*MZ2^8*
       CHd[2, 2] - 6099164*MH2*MT2*MW2^7*MZ2^8*CHd[2, 2] - 
      13657616*MT2^2*MW2^7*MZ2^8*CHd[2, 2] + 846296*MH2*MW2^8*MZ2^8*
       CHd[2, 2] + 7365644*MT2*MW2^8*MZ2^8*CHd[2, 2] - 
      1035584*MW2^9*MZ2^8*CHd[2, 2] + 129152*MH2*MT2^6*MW2*MZ2^9*CHd[2, 2] - 
      517076*MH2*MT2^5*MW2^2*MZ2^9*CHd[2, 2] - 167960*MT2^6*MW2^2*MZ2^9*
       CHd[2, 2] - 328104*MH2*MT2^4*MW2^3*MZ2^9*CHd[2, 2] + 
      672308*MT2^5*MW2^3*MZ2^9*CHd[2, 2] + 2922456*MH2*MT2^3*MW2^4*MZ2^9*
       CHd[2, 2] + 362160*MT2^4*MW2^4*MZ2^9*CHd[2, 2] - 
      3565120*MH2*MT2^2*MW2^5*MZ2^9*CHd[2, 2] - 3606744*MT2^3*MW2^5*MZ2^9*
       CHd[2, 2] + 1485972*MH2*MT2*MW2^6*MZ2^9*CHd[2, 2] + 
      4443448*MT2^2*MW2^6*MZ2^9*CHd[2, 2] - 127280*MH2*MW2^7*MZ2^9*
       CHd[2, 2] - 1869300*MT2*MW2^7*MZ2^9*CHd[2, 2] + 
      166088*MW2^8*MZ2^9*CHd[2, 2] + 129152*MH2*MT2^4*MW2^2*MZ2^10*
       CHd[2, 2] - 386988*MH2*MT2^3*MW2^3*MZ2^10*CHd[2, 2] - 
      167960*MT2^4*MW2^3*MZ2^10*CHd[2, 2] + 385116*MH2*MT2^2*MW2^4*MZ2^10*
       CHd[2, 2] + 503412*MT2^3*MW2^4*MZ2^10*CHd[2, 2] - 
      127280*MH2*MT2*MW2^5*MZ2^10*CHd[2, 2] - 501540*MT2^2*MW2^5*MZ2^10*
       CHd[2, 2] + 166088*MT2*MW2^6*MZ2^10*CHd[2, 2] + 
      33792*MH2*MT2^7*MW2^9*CHd[3, 3] - 236544*MH2*MT2^6*MW2^10*CHd[3, 3] - 
      33792*MT2^7*MW2^10*CHd[3, 3] + 709632*MH2*MT2^5*MW2^11*CHd[3, 3] + 
      236544*MT2^6*MW2^11*CHd[3, 3] - 1182720*MH2*MT2^4*MW2^12*CHd[3, 3] - 
      709632*MT2^5*MW2^12*CHd[3, 3] + 1182720*MH2*MT2^3*MW2^13*CHd[3, 3] + 
      1182720*MT2^4*MW2^13*CHd[3, 3] - 709632*MH2*MT2^2*MW2^14*CHd[3, 3] - 
      1182720*MT2^3*MW2^14*CHd[3, 3] + 236544*MH2*MT2*MW2^15*CHd[3, 3] + 
      709632*MT2^2*MW2^15*CHd[3, 3] - 33792*MH2*MW2^16*CHd[3, 3] - 
      236544*MT2*MW2^16*CHd[3, 3] + 33792*MW2^17*CHd[3, 3] + 
      1536*MH2*MT2^8*MW2^7*MZ2*CHd[3, 3] - 104960*MH2*MT2^7*MW2^8*MZ2*
       CHd[3, 3] - 1536*MT2^8*MW2^8*MZ2*CHd[3, 3] + 725504*MH2*MT2^6*MW2^9*
       MZ2*CHd[3, 3] + 104960*MT2^7*MW2^9*MZ2*CHd[3, 3] - 
      2167296*MH2*MT2^5*MW2^10*MZ2*CHd[3, 3] - 725504*MT2^6*MW2^10*MZ2*
       CHd[3, 3] + 3520000*MH2*MT2^4*MW2^11*MZ2*CHd[3, 3] + 
      2167296*MT2^5*MW2^11*MZ2*CHd[3, 3] - 3329536*MH2*MT2^3*MW2^12*MZ2*
       CHd[3, 3] - 3520000*MT2^4*MW2^12*MZ2*CHd[3, 3] + 
      1820160*MH2*MT2^2*MW2^13*MZ2*CHd[3, 3] + 3329536*MT2^3*MW2^13*MZ2*
       CHd[3, 3] - 525824*MH2*MT2*MW2^14*MZ2*CHd[3, 3] - 
      1820160*MT2^2*MW2^14*MZ2*CHd[3, 3] + 60416*MH2*MW2^15*MZ2*CHd[3, 3] + 
      525824*MT2*MW2^15*MZ2*CHd[3, 3] - 60416*MW2^16*MZ2*CHd[3, 3] - 
      2304*MH2*MT2^8*MW2^6*MZ2^2*CHd[3, 3] + 75904*MH2*MT2^7*MW2^7*MZ2^2*
       CHd[3, 3] + 2304*MT2^8*MW2^7*MZ2^2*CHd[3, 3] - 
      557184*MH2*MT2^6*MW2^8*MZ2^2*CHd[3, 3] - 63232*MT2^7*MW2^8*MZ2^2*
       CHd[3, 3] + 1695104*MH2*MT2^5*MW2^9*MZ2^2*CHd[3, 3] + 
      468480*MT2^6*MW2^9*MZ2^2*CHd[3, 3] - 2579328*MH2*MT2^4*MW2^10*MZ2^2*
       CHd[3, 3] - 1428992*MT2^5*MW2^10*MZ2^2*CHd[3, 3] + 
      2016128*MH2*MT2^3*MW2^11*MZ2^2*CHd[3, 3] + 2135808*MT2^4*MW2^11*MZ2^2*
       CHd[3, 3] - 695168*MH2*MT2^2*MW2^12*MZ2^2*CHd[3, 3] - 
      1572608*MT2^3*MW2^12*MZ2^2*CHd[3, 3] + 13952*MH2*MT2*MW2^13*MZ2^2*
       CHd[3, 3] + 429056*MT2^2*MW2^13*MZ2^2*CHd[3, 3] + 
      32896*MH2*MW2^14*MZ2^2*CHd[3, 3] + 74752*MT2*MW2^14*MZ2^2*CHd[3, 3] - 
      45568*MW2^15*MZ2^2*CHd[3, 3] + 576*MH2*MT2^8*MW2^5*MZ2^3*CHd[3, 3] + 
      81600*MH2*MT2^7*MW2^6*MZ2^3*CHd[3, 3] - 576*MT2^8*MW2^6*MZ2^3*
       CHd[3, 3] - 534848*MH2*MT2^6*MW2^7*MZ2^3*CHd[3, 3] - 
      126528*MT2^7*MW2^7*MZ2^3*CHd[3, 3] + 1572416*MH2*MT2^5*MW2^8*MZ2^3*
       CHd[3, 3] + 862016*MT2^6*MW2^8*MZ2^3*CHd[3, 3] - 
      2826048*MH2*MT2^4*MW2^9*MZ2^3*CHd[3, 3] - 2566592*MT2^5*MW2^9*MZ2^3*
       CHd[3, 3] + 3300672*MH2*MT2^3*MW2^10*MZ2^3*CHd[3, 3] + 
      4461888*MT2^4*MW2^10*MZ2^3*CHd[3, 3] - 2376896*MH2*MT2^2*MW2^11*MZ2^3*
       CHd[3, 3] - 4873152*MT2^3*MW2^11*MZ2^3*CHd[3, 3] + 
      927168*MH2*MT2*MW2^12*MZ2^3*CHd[3, 3] + 3257024*MT2^2*MW2^12*MZ2^3*
       CHd[3, 3] - 144640*MH2*MW2^13*MZ2^3*CHd[3, 3] - 
      1190976*MT2*MW2^13*MZ2^3*CHd[3, 3] + 176896*MW2^14*MZ2^3*CHd[3, 3] + 
      384*MH2*MT2^8*MW2^4*MZ2^4*CHd[3, 3] - 219824*MH2*MT2^7*MW2^5*MZ2^4*
       CHd[3, 3] - 384*MT2^8*MW2^5*MZ2^4*CHd[3, 3] + 
      1617392*MH2*MT2^6*MW2^6*MZ2^4*CHd[3, 3] + 293264*MT2^7*MW2^6*MZ2^4*
       CHd[3, 3] - 4932816*MH2*MT2^5*MW2^7*MZ2^4*CHd[3, 3] - 
      2176400*MT2^6*MW2^7*MZ2^4*CHd[3, 3] + 8122640*MH2*MT2^4*MW2^8*MZ2^4*
       CHd[3, 3] + 6654768*MT2^5*MW2^8*MZ2^4*CHd[3, 3] - 
      7789648*MH2*MT2^3*MW2^9*MZ2^4*CHd[3, 3] - 10905008*MT2^4*MW2^9*MZ2^4*
       CHd[3, 3] + 4307472*MH2*MT2^2*MW2^10*MZ2^4*CHd[3, 3] + 
      10322032*MT2^3*MW2^10*MZ2^4*CHd[3, 3] - 1238832*MH2*MT2*MW2^11*MZ2^4*
       CHd[3, 3] - 5587056*MT2^2*MW2^11*MZ2^4*CHd[3, 3] + 
      133232*MH2*MW2^12*MZ2^4*CHd[3, 3] + 1560528*MT2*MW2^12*MZ2^4*
       CHd[3, 3] - 161744*MW2^13*MZ2^4*CHd[3, 3] - 720*MH2*MT2^8*MW2^3*MZ2^5*
       CHd[3, 3] + 296656*MH2*MT2^7*MW2^4*MZ2^5*CHd[3, 3] + 
      720*MT2^8*MW2^4*MZ2^5*CHd[3, 3] - 2273184*MH2*MT2^6*MW2^5*MZ2^5*
       CHd[3, 3] - 371248*MT2^7*MW2^5*MZ2^5*CHd[3, 3] + 
      7015856*MH2*MT2^5*MW2^6*MZ2^5*CHd[3, 3] + 2868768*MT2^6*MW2^6*MZ2^5*
       CHd[3, 3] - 11224704*MH2*MT2^4*MW2^7*MZ2^5*CHd[3, 3] - 
      8876048*MT2^5*MW2^7*MZ2^5*CHd[3, 3] + 9952688*MH2*MT2^3*MW2^8*MZ2^5*
       CHd[3, 3] + 14157696*MT2^4*MW2^8*MZ2^5*CHd[3, 3] - 
      4782560*MH2*MT2^2*MW2^9*MZ2^5*CHd[3, 3] - 12428624*MT2^3*MW2^9*MZ2^5*
       CHd[3, 3] + 1091408*MH2*MT2*MW2^10*MZ2^5*CHd[3, 3] + 
      5847008*MT2^2*MW2^10*MZ2^5*CHd[3, 3] - 75440*MH2*MW2^11*MZ2^5*
       CHd[3, 3] - 1274864*MT2*MW2^11*MZ2^5*CHd[3, 3] + 
      76592*MW2^12*MZ2^5*CHd[3, 3] + 288*MH2*MT2^8*MW2^2*MZ2^6*CHd[3, 3] - 
      266466*MH2*MT2^7*MW2^3*MZ2^6*CHd[3, 3] - 288*MT2^8*MW2^3*MZ2^6*
       CHd[3, 3] + 2146630*MH2*MT2^6*MW2^4*MZ2^6*CHd[3, 3] + 
      316092*MT2^7*MW2^4*MZ2^6*CHd[3, 3] - 6719986*MH2*MT2^5*MW2^5*MZ2^6*
       CHd[3, 3] - 2568604*MT2^6*MW2^5*MZ2^6*CHd[3, 3] + 
      10489878*MH2*MT2^4*MW2^6*MZ2^6*CHd[3, 3] + 8060500*MT2^5*MW2^6*MZ2^6*
       CHd[3, 3] - 8598534*MH2*MT2^3*MW2^7*MZ2^6*CHd[3, 3] - 
      12526308*MT2^4*MW2^7*MZ2^6*CHd[3, 3] + 3445042*MH2*MT2^2*MW2^8*MZ2^6*
       CHd[3, 3] + 10115124*MT2^3*MW2^8*MZ2^6*CHd[3, 3] - 
      470022*MH2*MT2*MW2^9*MZ2^6*CHd[3, 3] - 3893908*MT2^2*MW2^9*MZ2^6*
       CHd[3, 3] - 26830*MH2*MW2^10*MZ2^6*CHd[3, 3] + 
      445596*MT2*MW2^10*MZ2^6*CHd[3, 3] + 51796*MW2^11*MZ2^6*CHd[3, 3] + 
      240*MH2*MT2^8*MW2*MZ2^7*CHd[3, 3] + 130510*MH2*MT2^7*MW2^2*MZ2^7*
       CHd[3, 3] - 240*MT2^8*MW2^2*MZ2^7*CHd[3, 3] - 
      1183300*MH2*MT2^6*MW2^3*MZ2^7*CHd[3, 3] - 151138*MT2^7*MW2^3*MZ2^7*
       CHd[3, 3] + 3818838*MH2*MT2^5*MW2^4*MZ2^7*CHd[3, 3] + 
      1377322*MT2^6*MW2^4*MZ2^7*CHd[3, 3] - 5639908*MH2*MT2^4*MW2^5*MZ2^7*
       CHd[3, 3] - 4450530*MT2^5*MW2^5*MZ2^7*CHd[3, 3] + 
      3744122*MH2*MT2^3*MW2^6*MZ2^7*CHd[3, 3] + 6535426*MT2^4*MW2^6*MZ2^7*
       CHd[3, 3] - 578844*MH2*MT2^2*MW2^7*MZ2^7*CHd[3, 3] - 
      4242326*MT2^3*MW2^7*MZ2^7*CHd[3, 3] - 424350*MH2*MT2*MW2^8*MZ2^7*
       CHd[3, 3] + 540126*MT2^2*MW2^8*MZ2^7*CHd[3, 3] + 
      132692*MH2*MW2^9*MZ2^7*CHd[3, 3] + 553050*MT2*MW2^9*MZ2^7*CHd[3, 3] - 
      161690*MW2^10*MZ2^7*CHd[3, 3] - 27212*MH2*MT2^7*MW2*MZ2^8*CHd[3, 3] + 
      322986*MH2*MT2^6*MW2^2*MZ2^8*CHd[3, 3] + 31622*MT2^7*MW2^2*MZ2^8*
       CHd[3, 3] - 1101676*MH2*MT2^5*MW2^3*MZ2^8*CHd[3, 3] - 
      374484*MT2^6*MW2^3*MZ2^8*CHd[3, 3] + 1353000*MH2*MT2^4*MW2^4*MZ2^8*
       CHd[3, 3] + 1276798*MT2^5*MW2^4*MZ2^8*CHd[3, 3] - 
      164758*MH2*MT2^3*MW2^5*MZ2^8*CHd[3, 3] - 1560864*MT2^4*MW2^5*MZ2^8*
       CHd[3, 3] - 881024*MH2*MT2^2*MW2^6*MZ2^8*CHd[3, 3] + 
      170230*MT2^3*MW2^6*MZ2^8*CHd[3, 3] + 604190*MH2*MT2*MW2^7*MZ2^8*
       CHd[3, 3] + 1040432*MT2^2*MW2^7*MZ2^8*CHd[3, 3] - 
      105506*MH2*MW2^8*MZ2^8*CHd[3, 3] - 705458*MT2*MW2^8*MZ2^8*CHd[3, 3] + 
      121724*MW2^9*MZ2^8*CHd[3, 3] - 27452*MH2*MT2^6*MW2*MZ2^9*CHd[3, 3] + 
      109928*MH2*MT2^5*MW2^2*MZ2^9*CHd[3, 3] + 31862*MT2^6*MW2^2*MZ2^9*
       CHd[3, 3] - 5358*MH2*MT2^4*MW2^3*MZ2^9*CHd[3, 3] - 
      127568*MT2^5*MW2^3*MZ2^9*CHd[3, 3] - 396090*MH2*MT2^3*MW2^4*MZ2^9*
       CHd[3, 3] + 6780*MT2^4*MW2^4*MZ2^9*CHd[3, 3] + 
      533206*MH2*MT2^2*MW2^5*MZ2^9*CHd[3, 3] + 457974*MT2^3*MW2^5*MZ2^9*
       CHd[3, 3] - 241206*MH2*MT2*MW2^6*MZ2^9*CHd[3, 3] - 
      617140*MT2^2*MW2^6*MZ2^9*CHd[3, 3] + 26972*MH2*MW2^7*MZ2^9*CHd[3, 3] + 
      279474*MT2*MW2^7*MZ2^9*CHd[3, 3] - 31382*MW2^8*MZ2^9*CHd[3, 3] - 
      27452*MH2*MT2^4*MW2^2*MZ2^10*CHd[3, 3] + 82236*MH2*MT2^3*MW2^3*MZ2^10*
       CHd[3, 3] + 31862*MT2^4*MW2^3*MZ2^10*CHd[3, 3] - 
      81756*MH2*MT2^2*MW2^4*MZ2^10*CHd[3, 3] - 95466*MT2^3*MW2^4*MZ2^10*
       CHd[3, 3] + 26972*MH2*MT2*MW2^5*MZ2^10*CHd[3, 3] + 
      94986*MT2^2*MW2^5*MZ2^10*CHd[3, 3] - 31382*MT2*MW2^6*MZ2^10*CHd[3, 3] - 
      (2*MW2 - MZ2)*(MW2*(-24*MT2^8*MW2*MZ2*(304*MW2^5 - 416*MW2^4*MZ2 + 
            190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 71*MZ2^5) + 
          MT2^7*(118272*MW2^8 - 492672*MW2^7*MZ2 + 818304*MW2^6*MZ2^2 - 
            277264*MW2^5*MZ2^3 - 878224*MW2^4*MZ2^4 + 1078664*MW2^3*MZ2^5 - 
            373916*MW2^2*MZ2^6 - 39899*MW2*MZ2^7 + 39445*MZ2^8) + 
          2*MT2^5*MW2*(1292544*MW2^9 - 5980992*MW2^8*MZ2 + 
            10504032*MW2^7*MZ2^2 - 5193576*MW2^6*MZ2^3 - 8329060*MW2^5*
             MZ2^4 + 13069922*MW2^4*MZ2^5 - 6210667*MW2^3*MZ2^6 + 
            375451*MW2^2*MZ2^7 + 488536*MW2*MZ2^8 - 78155*MZ2^9) - 
          2*MW2^6*(67584*MW2^9 - 206080*MW2^8*MZ2 + 155328*MW2^7*MZ2^2 + 
            294272*MW2^6*MZ2^3 - 575480*MW2^5*MZ2^4 + 101120*MW2^4*MZ2^5 + 
            352282*MW2^3*MZ2^6 - 212067*MW2^2*MZ2^7 - 3359*MW2*MZ2^8 + 
            19110*MZ2^9) + MT2^6*(-844800*MW2^9 + 3833984*MW2^8*MZ2 - 
            6667712*MW2^7*MZ2^2 + 3076144*MW2^6*MZ2^3 + 5697968*MW2^5*MZ2^4 - 
            8419832*MW2^4*MZ2^5 + 3760210*MW2^3*MZ2^6 - 118582*MW2^2*MZ2^7 - 
            313085*MW2*MZ2^8 + 39445*MZ2^9) + MT2^3*MW2^2*(4477440*MW2^10 - 
            19523968*MW2^9*MZ2 + 31033088*MW2^8*MZ2^2 - 9185968*MW2^7*MZ2^3 - 
            33041120*MW2^6*MZ2^4 + 39025152*MW2^5*MZ2^5 - 10908852*MW2^4*
             MZ2^6 - 4671853*MW2^3*MZ2^7 + 2556721*MW2^2*MZ2^8 + 
            123925*MW2*MZ2^9 - 117845*MZ2^10) + 2*MT2*MW2^4*
           (464640*MW2^10 - 1673664*MW2^9*MZ2 + 1886944*MW2^8*MZ2^2 + 
            1048264*MW2^7*MZ2^3 - 4103300*MW2^6*MZ2^4 + 2209898*MW2^5*MZ2^5 + 
            1267103*MW2^4*MZ2^6 - 1460851*MW2^3*MZ2^7 + 244227*MW2^2*MZ2^8 + 
            99399*MW2*MZ2^9 - 19110*MZ2^10) + 2*MT2^4*MW2*(-2196480*MW2^10 + 
            10014528*MW2^9*MZ2 - 17096320*MW2^8*MZ2^2 + 7594696*MW2^7*MZ2^3 + 
            14669548*MW2^6*MZ2^4 - 21282648*MW2^5*MZ2^5 + 9032498*MW2^4*
             MZ2^6 + 255536*MW2^3*MZ2^7 - 982235*MW2^2*MZ2^8 + 
            76737*MW2*MZ2^9 + 19845*MZ2^10) + MT2^2*MW2^3*(-2737152*MW2^10 + 
            11058048*MW2^9*MZ2 - 15472320*MW2^8*MZ2^2 + 89872*MW2^7*MZ2^3 + 
            22580224*MW2^6*MZ2^4 - 19468840*MW2^5*MZ2^5 + 50766*MW2^4*MZ2^6 + 
            6061332*MW2^3*MZ2^7 - 1788551*MW2^2*MZ2^8 - 321349*MW2*MZ2^9 + 
            115640*MZ2^10)) + MH2*(24*MT2^8*MW2*MZ2*(304*MW2^5 - 
            416*MW2^4*MZ2 + 190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 
            34*MW2*MZ2^4 + 71*MZ2^5) + MT2^7*(-118272*MW2^8 + 
            492672*MW2^7*MZ2 - 792960*MW2^6*MZ2^2 + 231760*MW2^5*MZ2^3 + 
            888448*MW2^4*MZ2^4 - 1046984*MW2^3*MZ2^5 + 342470*MW2^2*MZ2^6 + 
            49601*MW2*MZ2^7 - 39445*MZ2^8) - 2*MT2^5*MW2*(1292544*MW2^9 - 
            5980992*MW2^8*MZ2 + 10237920*MW2^7*MZ2^2 - 4665096*MW2^6*MZ2^3 - 
            8527420*MW2^5*MZ2^4 + 12757730*MW2^4*MZ2^5 - 5817124*MW2^3*
             MZ2^6 + 210688*MW2^2*MZ2^7 + 507940*MW2*MZ2^8 - 78155*MZ2^9) + 
          MT2^6*(844800*MW2^9 - 3833984*MW2^8*MZ2 + 6490304*MW2^7*MZ2^2 - 
            2732272*MW2^6*MZ2^3 - 5815040*MW2^5*MZ2^4 + 8208296*MW2^4*MZ2^5 - 
            3508408*MW2^3*MZ2^6 + 19222*MW2^2*MZ2^7 + 322787*MW2*MZ2^8 - 
            39445*MZ2^9) + 2*MW2^6*(67584*MW2^9 - 206080*MW2^8*MZ2 + 
            142656*MW2^7*MZ2^2 + 304352*MW2^6*MZ2^3 - 557840*MW2^5*MZ2^4 + 
            80168*MW2^4*MZ2^5 + 352165*MW2^3*MZ2^6 - 201195*MW2^2*MZ2^7 - 
            8210*MW2*MZ2^8 + 19110*MZ2^9) + MT2^2*MW2^3*(2737152*MW2^10 - 
            11058048*MW2^9*MZ2 + 14940096*MW2^8*MZ2^2 + 738992*MW2^7*MZ2^3 - 
            22491376*MW2^6*MZ2^4 + 18615928*MW2^5*MZ2^5 + 
            481872*MW2^4*MZ2^6 - 6012804*MW2^3*MZ2^7 + 1645703*MW2^2*MZ2^8 + 
            350455*MW2*MZ2^9 - 115640*MZ2^10) + 2*MT2^4*MW2*
           (2196480*MW2^10 - 10014528*MW2^9*MZ2 + 16652800*MW2^8*MZ2^2 - 
            6735016*MW2^7*MZ2^3 - 14949556*MW2^6*MZ2^4 + 20731056*MW2^5*
             MZ2^5 - 8397881*MW2^4*MZ2^6 - 488096*MW2^3*MZ2^7 + 
            990767*MW2^2*MZ2^8 - 71886*MW2*MZ2^9 - 19845*MZ2^10) - 
          4*MT2*MW2^4*(232320*MW2^10 - 836832*MW2^9*MZ2 + 
            899120*MW2^8*MZ2^2 + 578420*MW2^7*MZ2^3 - 2017702*MW2^6*MZ2^4 + 
            1027909*MW2^5*MZ2^5 + 659458*MW2^4*MZ2^6 - 708038*MW2^3*MZ2^7 + 
            104550*MW2^2*MZ2^8 + 52125*MW2*MZ2^9 - 9555*MZ2^10) + 
          MT2^3*MW2^2*(-4477440*MW2^10 + 19523968*MW2^9*MZ2 - 
            30146048*MW2^8*MZ2^2 + 7593328*MW2^7*MZ2^3 + 33322928*MW2^6*
             MZ2^4 - 37779840*MW2^5*MZ2^5 + 9777570*MW2^4*MZ2^6 + 
            4916383*MW2^3*MZ2^7 - 2462383*MW2^2*MZ2^8 - 153031*MW2*MZ2^9 + 
            117845*MZ2^10)))*CHe[Leff, Leff] + 
      2*MZ2*(MH2*(-24*MT2^8*MW2*MZ2*(304*MW2^5 - 416*MW2^4*MZ2 + 
            190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 71*MZ2^5) + 
          MT2^7*(118272*MW2^8 - 458880*MW2^7*MZ2 + 782976*MW2^6*MZ2^2 - 
            309136*MW2^5*MZ2^3 - 825760*MW2^4*MZ2^4 + 1068416*MW2^3*MZ2^5 - 
            392426*MW2^2*MZ2^6 - 30197*MW2*MZ2^7 + 39445*MZ2^8) + 
          2*MT2^5*MW2*(1292544*MW2^9 - 5626176*MW2^8*MZ2 + 
            10065504*MW2^7*MZ2^2 - 5457576*MW2^6*MZ2^3 - 7714444*MW2^5*
             MZ2^4 + 12857390*MW2^4*MZ2^5 - 6384526*MW2^3*MZ2^6 + 
            514342*MW2^2*MZ2^7 + 469132*MW2*MZ2^8 - 78155*MZ2^9) - 
          2*MW2^6*(67584*MW2^9 - 189184*MW2^8*MZ2 + 154560*MW2^7*MZ2^2 + 
            260672*MW2^6*MZ2^3 - 565184*MW2^5*MZ2^4 + 122228*MW2^4*MZ2^5 + 
            337903*MW2^3*MZ2^6 - 216471*MW2^2*MZ2^7 + 1492*MW2*MZ2^8 + 
            19110*MZ2^9) + MT2^6*(-844800*MW2^9 + 3597440*MW2^8*MZ2 - 
            6386624*MW2^7*MZ2^2 + 3263920*MW2^6*MZ2^3 + 5298848*MW2^5*MZ2^4 - 
            8295632*MW2^4*MZ2^5 + 3879532*MW2^3*MZ2^6 - 205006*MW2^2*MZ2^7 - 
            303383*MW2*MZ2^8 + 39445*MZ2^9) + MT2^3*MW2^2*(4477440*MW2^10 - 
            18341248*MW2^9*MZ2 + 29796608*MW2^8*MZ2^2 - 10402864*MW2^7*
             MZ2^3 - 31098896*MW2^6*MZ2^4 + 38762088*MW2^5*MZ2^5 - 
            11714094*MW2^4*MZ2^6 - 4301539*MW2^3*MZ2^7 + 2612251*MW2^2*
             MZ2^8 + 94819*MW2*MZ2^9 - 117845*MZ2^10) - 
          2*MT2^4*MW2*(2196480*MW2^10 - 9423168*MW2^9*MZ2 + 
            16393600*MW2^8*MZ2^2 - 8081032*MW2^7*MZ2^3 - 13654084*MW2^6*
             MZ2^4 + 20988084*MW2^5*MZ2^5 - 9357035*MW2^4*MZ2^6 - 
            34352*MW2^3*MZ2^7 + 967235*MW2^2*MZ2^8 - 81588*MW2*MZ2^9 - 
            19845*MZ2^10) + 4*MT2*MW2^4*(232320*MW2^10 - 777696*MW2^9*MZ2 + 
            915440*MW2^8*MZ2^2 + 424580*MW2^7*MZ2^3 - 1982878*MW2^6*MZ2^4 + 
            1147447*MW2^5*MZ2^5 + 577795*MW2^4*MZ2^6 - 729395*MW2^3*MZ2^7 + 
            136443*MW2^2*MZ2^8 + 47274*MW2*MZ2^9 - 9555*MZ2^10) + 
          MT2^2*MW2^3*(-2737152*MW2^10 + 10348416*MW2^9*MZ2 - 
            14899392*MW2^8*MZ2^2 + 1037200*MW2^7*MZ2^3 + 21531856*MW2^6*
             MZ2^4 - 19611568*MW2^5*MZ2^5 + 648108*MW2^4*MZ2^6 + 
            5919396*MW2^3*MZ2^7 - 1892591*MW2^2*MZ2^8 - 292243*MW2*MZ2^9 + 
            115640*MZ2^10)) + MW2*(24*MT2^8*MW2*MZ2*(304*MW2^5 - 
            416*MW2^4*MZ2 + 190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 
            34*MW2*MZ2^4 + 71*MZ2^5) + MT2^7*(-118272*MW2^8 + 
            458880*MW2^7*MZ2 - 808320*MW2^6*MZ2^2 + 354640*MW2^5*MZ2^3 + 
            815536*MW2^4*MZ2^4 - 1100096*MW2^3*MZ2^5 + 423872*MW2^2*MZ2^6 + 
            20495*MW2*MZ2^7 - 39445*MZ2^8) - 2*MT2^5*MW2*(1292544*MW2^9 - 
            5626176*MW2^8*MZ2 + 10331616*MW2^7*MZ2^2 - 5986056*MW2^6*MZ2^3 - 
            7516084*MW2^5*MZ2^4 + 13169582*MW2^4*MZ2^5 - 6778069*MW2^3*
             MZ2^6 + 679105*MW2^2*MZ2^7 + 449728*MW2*MZ2^8 - 78155*MZ2^9) + 
          MT2^6*(844800*MW2^9 - 3597440*MW2^8*MZ2 + 6564032*MW2^7*MZ2^2 - 
            3607792*MW2^6*MZ2^3 - 5181776*MW2^5*MZ2^4 + 8507168*MW2^4*MZ2^5 - 
            4131334*MW2^3*MZ2^6 + 304366*MW2^2*MZ2^7 + 293681*MW2*MZ2^8 - 
            39445*MZ2^9) + 2*MW2^6*(67584*MW2^9 - 189184*MW2^8*MZ2 + 
            167232*MW2^7*MZ2^2 + 250592*MW2^6*MZ2^3 - 582824*MW2^5*MZ2^4 + 
            143180*MW2^4*MZ2^5 + 338020*MW2^3*MZ2^6 - 227343*MW2^2*MZ2^7 + 
            6343*MW2*MZ2^8 + 19110*MZ2^9) + MT2^2*MW2^3*(2737152*MW2^10 - 
            10348416*MW2^9*MZ2 + 15431616*MW2^8*MZ2^2 - 1866064*MW2^7*MZ2^3 - 
            21620704*MW2^6*MZ2^4 + 20464480*MW2^5*MZ2^5 - 1180746*MW2^4*
             MZ2^6 - 5967924*MW2^3*MZ2^7 + 2035439*MW2^2*MZ2^8 + 
            263137*MW2*MZ2^9 - 115640*MZ2^10) + 2*MT2^4*MW2*
           (2196480*MW2^10 - 9423168*MW2^9*MZ2 + 16837120*MW2^8*MZ2^2 - 
            8940712*MW2^7*MZ2^3 - 13374076*MW2^6*MZ2^4 + 21539676*MW2^5*
             MZ2^5 - 9991652*MW2^4*MZ2^6 + 198208*MW2^3*MZ2^7 + 
            958703*MW2^2*MZ2^8 - 86439*MW2*MZ2^9 - 19845*MZ2^10) - 
          2*MT2*MW2^4*(464640*MW2^10 - 1555392*MW2^9*MZ2 + 
            1919584*MW2^8*MZ2^2 + 740584*MW2^7*MZ2^3 - 4033652*MW2^6*MZ2^4 + 
            2448974*MW2^5*MZ2^5 + 1103777*MW2^4*MZ2^6 - 1503565*MW2^3*MZ2^7 + 
            308013*MW2^2*MZ2^8 + 89697*MW2*MZ2^9 - 19110*MZ2^10) + 
          MT2^3*MW2^2*(-4477440*MW2^10 + 18341248*MW2^9*MZ2 - 
            30683648*MW2^8*MZ2^2 + 11995504*MW2^7*MZ2^3 + 30817088*MW2^6*
             MZ2^4 - 40007400*MW2^5*MZ2^5 + 12845376*MW2^4*MZ2^6 + 
            4057009*MW2^3*MZ2^7 - 2706589*MW2^2*MZ2^8 - 65713*MW2*MZ2^9 + 
            117845*MZ2^10)))*SW2*CHl1[Leff, Leff] + 5632*MH2*MT2^8*MW2^8*
       CHl3[1, 1] + 95744*MH2*MT2^7*MW2^9*CHl3[1, 1] - 
      5632*MT2^8*MW2^9*CHl3[1, 1] - 827904*MH2*MT2^6*MW2^10*CHl3[1, 1] - 
      95744*MT2^7*MW2^10*CHl3[1, 1] + 2641408*MH2*MT2^5*MW2^11*CHl3[1, 1] + 
      827904*MT2^6*MW2^11*CHl3[1, 1] - 4533760*MH2*MT2^4*MW2^12*CHl3[1, 1] - 
      2641408*MT2^5*MW2^12*CHl3[1, 1] + 4612608*MH2*MT2^3*MW2^13*CHl3[1, 1] + 
      4533760*MT2^4*MW2^13*CHl3[1, 1] - 2799104*MH2*MT2^2*MW2^14*CHl3[1, 1] - 
      4612608*MT2^3*MW2^14*CHl3[1, 1] + 940544*MH2*MT2*MW2^15*CHl3[1, 1] + 
      2799104*MT2^2*MW2^15*CHl3[1, 1] - 135168*MH2*MW2^16*CHl3[1, 1] - 
      940544*MT2*MW2^16*CHl3[1, 1] + 135168*MW2^17*CHl3[1, 1] - 
      8704*MH2*MT2^8*MW2^7*MZ2*CHl3[1, 1] - 254976*MH2*MT2^7*MW2^8*MZ2*
       CHl3[1, 1] + 8704*MT2^8*MW2^8*MZ2*CHl3[1, 1] + 
      2177792*MH2*MT2^6*MW2^9*MZ2*CHl3[1, 1] + 254976*MT2^7*MW2^9*MZ2*
       CHl3[1, 1] - 6934784*MH2*MT2^5*MW2^10*MZ2*CHl3[1, 1] - 
      2177792*MT2^6*MW2^10*MZ2*CHl3[1, 1] + 11540480*MH2*MT2^4*MW2^11*MZ2*
       CHl3[1, 1] + 6934784*MT2^5*MW2^11*MZ2*CHl3[1, 1] - 
      10958336*MH2*MT2^3*MW2^12*MZ2*CHl3[1, 1] - 11540480*MT2^4*MW2^12*MZ2*
       CHl3[1, 1] + 5911296*MH2*MT2^2*MW2^13*MZ2*CHl3[1, 1] + 
      10958336*MT2^3*MW2^13*MZ2*CHl3[1, 1] - 1647872*MH2*MT2*MW2^14*MZ2*
       CHl3[1, 1] - 5911296*MT2^2*MW2^14*MZ2*CHl3[1, 1] + 
      175104*MH2*MW2^15*MZ2*CHl3[1, 1] + 1647872*MT2*MW2^15*MZ2*CHl3[1, 1] - 
      175104*MW2^16*MZ2*CHl3[1, 1] + 5376*MH2*MT2^8*MW2^6*MZ2^2*CHl3[1, 1] - 
      47360*MH2*MT2^7*MW2^7*MZ2^2*CHl3[1, 1] - 5376*MT2^8*MW2^7*MZ2^2*
       CHl3[1, 1] - 162304*MH2*MT2^6*MW2^8*MZ2^2*CHl3[1, 1] + 
      47360*MT2^7*MW2^8*MZ2^2*CHl3[1, 1] + 996608*MH2*MT2^5*MW2^9*MZ2^2*
       CHl3[1, 1] + 162304*MT2^6*MW2^9*MZ2^2*CHl3[1, 1] - 
      1117952*MH2*MT2^4*MW2^10*MZ2^2*CHl3[1, 1] - 996608*MT2^5*MW2^10*MZ2^2*
       CHl3[1, 1] - 733952*MH2*MT2^3*MW2^11*MZ2^2*CHl3[1, 1] + 
      1117952*MT2^4*MW2^11*MZ2^2*CHl3[1, 1] + 2222080*MH2*MT2^2*MW2^12*MZ2^2*
       CHl3[1, 1] + 733952*MT2^3*MW2^12*MZ2^2*CHl3[1, 1] - 
      1491200*MH2*MT2*MW2^13*MZ2^2*CHl3[1, 1] - 2222080*MT2^2*MW2^13*MZ2^2*
       CHl3[1, 1] + 328704*MH2*MW2^14*MZ2^2*CHl3[1, 1] + 
      1491200*MT2*MW2^14*MZ2^2*CHl3[1, 1] - 328704*MW2^15*MZ2^2*CHl3[1, 1] - 
      128*MH2*MT2^8*MW2^5*MZ2^3*CHl3[1, 1] + 669824*MH2*MT2^7*MW2^6*MZ2^3*
       CHl3[1, 1] + 128*MT2^8*MW2^6*MZ2^3*CHl3[1, 1] - 
      4672768*MH2*MT2^6*MW2^7*MZ2^3*CHl3[1, 1] - 669824*MT2^7*MW2^7*MZ2^3*
       CHl3[1, 1] + 13989888*MH2*MT2^5*MW2^8*MZ2^3*CHl3[1, 1] + 
      4672768*MT2^6*MW2^8*MZ2^3*CHl3[1, 1] - 23636096*MH2*MT2^4*MW2^9*MZ2^3*
       CHl3[1, 1] - 13989888*MT2^5*MW2^9*MZ2^3*CHl3[1, 1] + 
      24305024*MH2*MT2^3*MW2^10*MZ2^3*CHl3[1, 1] + 23636096*MT2^4*MW2^10*
       MZ2^3*CHl3[1, 1] - 14962944*MH2*MT2^2*MW2^11*MZ2^3*CHl3[1, 1] - 
      24305024*MT2^3*MW2^11*MZ2^3*CHl3[1, 1] + 4963072*MH2*MT2*MW2^12*MZ2^3*
       CHl3[1, 1] + 14962944*MT2^2*MW2^12*MZ2^3*CHl3[1, 1] - 
      655872*MH2*MW2^13*MZ2^3*CHl3[1, 1] - 4963072*MT2*MW2^13*MZ2^3*
       CHl3[1, 1] + 655872*MW2^14*MZ2^3*CHl3[1, 1] - 
      3064*MH2*MT2^8*MW2^4*MZ2^4*CHl3[1, 1] - 714936*MH2*MT2^7*MW2^5*MZ2^4*
       CHl3[1, 1] + 3064*MT2^8*MW2^5*MZ2^4*CHl3[1, 1] + 
      5753576*MH2*MT2^6*MW2^6*MZ2^4*CHl3[1, 1] + 714936*MT2^7*MW2^6*MZ2^4*
       CHl3[1, 1] - 18006872*MH2*MT2^5*MW2^7*MZ2^4*CHl3[1, 1] - 
      5753576*MT2^6*MW2^7*MZ2^4*CHl3[1, 1] + 28980376*MH2*MT2^4*MW2^8*MZ2^4*
       CHl3[1, 1] + 18006872*MT2^5*MW2^8*MZ2^4*CHl3[1, 1] - 
      25705128*MH2*MT2^3*MW2^9*MZ2^4*CHl3[1, 1] - 28980376*MT2^4*MW2^9*MZ2^4*
       CHl3[1, 1] + 12088952*MH2*MT2^2*MW2^10*MZ2^4*CHl3[1, 1] + 
      25705128*MT2^3*MW2^10*MZ2^4*CHl3[1, 1] - 2455112*MH2*MT2*MW2^11*MZ2^4*
       CHl3[1, 1] - 12088952*MT2^2*MW2^11*MZ2^4*CHl3[1, 1] + 
      62208*MH2*MW2^12*MZ2^4*CHl3[1, 1] + 2455112*MT2*MW2^12*MZ2^4*
       CHl3[1, 1] - 62208*MW2^13*MZ2^4*CHl3[1, 1] + 1536*MH2*MT2^8*MW2^3*
       MZ2^5*CHl3[1, 1] + 158632*MH2*MT2^7*MW2^4*MZ2^5*CHl3[1, 1] - 
      1536*MT2^8*MW2^4*MZ2^5*CHl3[1, 1] - 1897348*MH2*MT2^6*MW2^5*MZ2^5*
       CHl3[1, 1] - 158632*MT2^7*MW2^5*MZ2^5*CHl3[1, 1] + 
      6483500*MH2*MT2^5*MW2^6*MZ2^5*CHl3[1, 1] + 1897348*MT2^6*MW2^6*MZ2^5*
       CHl3[1, 1] - 8953688*MH2*MT2^4*MW2^7*MZ2^5*CHl3[1, 1] - 
      6483500*MT2^5*MW2^7*MZ2^5*CHl3[1, 1] + 3948928*MH2*MT2^3*MW2^8*MZ2^5*
       CHl3[1, 1] + 8953688*MT2^4*MW2^8*MZ2^5*CHl3[1, 1] + 
      2131660*MH2*MT2^2*MW2^9*MZ2^5*CHl3[1, 1] - 3948928*MT2^3*MW2^9*MZ2^5*
       CHl3[1, 1] - 2443412*MH2*MT2*MW2^10*MZ2^5*CHl3[1, 1] - 
      2131660*MT2^2*MW2^10*MZ2^5*CHl3[1, 1] + 570192*MH2*MW2^11*MZ2^5*
       CHl3[1, 1] + 2443412*MT2*MW2^11*MZ2^5*CHl3[1, 1] - 
      570192*MW2^12*MZ2^5*CHl3[1, 1] - 158*MH2*MT2^8*MW2^2*MZ2^6*CHl3[1, 1] + 
      232730*MH2*MT2^7*MW2^3*MZ2^6*CHl3[1, 1] + 158*MT2^8*MW2^3*MZ2^6*
       CHl3[1, 1] - 1448398*MH2*MT2^6*MW2^4*MZ2^6*CHl3[1, 1] - 
      232730*MT2^7*MW2^4*MZ2^6*CHl3[1, 1] + 4160646*MH2*MT2^5*MW2^5*MZ2^6*
       CHl3[1, 1] + 1448398*MT2^6*MW2^5*MZ2^6*CHl3[1, 1] - 
      7955666*MH2*MT2^4*MW2^6*MZ2^6*CHl3[1, 1] - 4160646*MT2^5*MW2^6*MZ2^6*
       CHl3[1, 1] + 10299014*MH2*MT2^3*MW2^7*MZ2^6*CHl3[1, 1] + 
      7955666*MT2^4*MW2^7*MZ2^6*CHl3[1, 1] - 7926570*MH2*MT2^2*MW2^8*MZ2^6*
       CHl3[1, 1] - 10299014*MT2^3*MW2^8*MZ2^6*CHl3[1, 1] + 
      3037882*MH2*MT2*MW2^9*MZ2^6*CHl3[1, 1] + 7926570*MT2^2*MW2^9*MZ2^6*
       CHl3[1, 1] - 399480*MH2*MW2^10*MZ2^6*CHl3[1, 1] - 
      3037882*MT2*MW2^10*MZ2^6*CHl3[1, 1] + 399480*MW2^11*MZ2^6*CHl3[1, 1] - 
      490*MH2*MT2^8*MW2*MZ2^7*CHl3[1, 1] - 186012*MH2*MT2^7*MW2^2*MZ2^7*
       CHl3[1, 1] + 490*MT2^8*MW2^2*MZ2^7*CHl3[1, 1] + 
      1545497*MH2*MT2^6*MW2^3*MZ2^7*CHl3[1, 1] + 186012*MT2^7*MW2^3*MZ2^7*
       CHl3[1, 1] - 4878899*MH2*MT2^5*MW2^4*MZ2^7*CHl3[1, 1] - 
      1545497*MT2^6*MW2^4*MZ2^7*CHl3[1, 1] + 7933048*MH2*MT2^4*MW2^5*MZ2^7*
       CHl3[1, 1] + 4878899*MT2^5*MW2^5*MZ2^7*CHl3[1, 1] - 
      7135158*MH2*MT2^3*MW2^6*MZ2^7*CHl3[1, 1] - 7933048*MT2^4*MW2^6*MZ2^7*
       CHl3[1, 1] + 3330629*MH2*MT2^2*MW2^7*MZ2^7*CHl3[1, 1] + 
      7135158*MT2^3*MW2^7*MZ2^7*CHl3[1, 1] - 565055*MH2*MT2*MW2^8*MZ2^7*
       CHl3[1, 1] - 3330629*MT2^2*MW2^8*MZ2^7*CHl3[1, 1] - 
      43560*MH2*MW2^9*MZ2^7*CHl3[1, 1] + 565055*MT2*MW2^9*MZ2^7*CHl3[1, 1] + 
      43560*MW2^10*MZ2^7*CHl3[1, 1] + 46354*MH2*MT2^7*MW2*MZ2^8*CHl3[1, 1] - 
      514987*MH2*MT2^6*MW2^2*MZ2^8*CHl3[1, 1] - 46354*MT2^7*MW2^2*MZ2^8*
       CHl3[1, 1] + 1736126*MH2*MT2^5*MW2^3*MZ2^8*CHl3[1, 1] + 
      514987*MT2^6*MW2^3*MZ2^8*CHl3[1, 1] - 2348522*MH2*MT2^4*MW2^4*MZ2^8*
       CHl3[1, 1] - 1736126*MT2^5*MW2^4*MZ2^8*CHl3[1, 1] + 
      938866*MH2*MT2^3*MW2^5*MZ2^8*CHl3[1, 1] + 2348522*MT2^4*MW2^5*MZ2^8*
       CHl3[1, 1] + 666181*MH2*MT2^2*MW2^6*MZ2^8*CHl3[1, 1] - 
      938866*MT2^3*MW2^6*MZ2^8*CHl3[1, 1] - 667754*MH2*MT2*MW2^7*MZ2^8*
       CHl3[1, 1] - 666181*MT2^2*MW2^7*MZ2^8*CHl3[1, 1] + 
      143736*MH2*MW2^8*MZ2^8*CHl3[1, 1] + 667754*MT2*MW2^8*MZ2^8*CHl3[1, 1] - 
      143736*MW2^9*MZ2^8*CHl3[1, 1] + 46844*MH2*MT2^6*MW2*MZ2^9*CHl3[1, 1] - 
      187621*MH2*MT2^5*MW2^2*MZ2^9*CHl3[1, 1] - 46844*MT2^6*MW2^2*MZ2^9*
       CHl3[1, 1] + 44936*MH2*MT2^4*MW2^3*MZ2^9*CHl3[1, 1] + 
      187621*MT2^5*MW2^3*MZ2^9*CHl3[1, 1] + 568421*MH2*MT2^3*MW2^4*MZ2^9*
       CHl3[1, 1] - 44936*MT2^4*MW2^4*MZ2^9*CHl3[1, 1] - 
      801487*MH2*MT2^2*MW2^5*MZ2^9*CHl3[1, 1] - 568421*MT2^3*MW2^5*MZ2^9*
       CHl3[1, 1] + 374771*MH2*MT2*MW2^6*MZ2^9*CHl3[1, 1] + 
      801487*MT2^2*MW2^6*MZ2^9*CHl3[1, 1] - 45864*MH2*MW2^7*MZ2^9*
       CHl3[1, 1] - 374771*MT2*MW2^7*MZ2^9*CHl3[1, 1] + 
      45864*MW2^8*MZ2^9*CHl3[1, 1] + 46844*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[1, 1] - 140287*MH2*MT2^3*MW2^3*MZ2^10*CHl3[1, 1] - 
      46844*MT2^4*MW2^3*MZ2^10*CHl3[1, 1] + 139307*MH2*MT2^2*MW2^4*MZ2^10*
       CHl3[1, 1] + 140287*MT2^3*MW2^4*MZ2^10*CHl3[1, 1] - 
      45864*MH2*MT2*MW2^5*MZ2^10*CHl3[1, 1] - 139307*MT2^2*MW2^5*MZ2^10*
       CHl3[1, 1] + 45864*MT2*MW2^6*MZ2^10*CHl3[1, 1] + 
      5632*MH2*MT2^8*MW2^8*CHl3[2, 2] + 95744*MH2*MT2^7*MW2^9*CHl3[2, 2] - 
      5632*MT2^8*MW2^9*CHl3[2, 2] - 827904*MH2*MT2^6*MW2^10*CHl3[2, 2] - 
      95744*MT2^7*MW2^10*CHl3[2, 2] + 2641408*MH2*MT2^5*MW2^11*CHl3[2, 2] + 
      827904*MT2^6*MW2^11*CHl3[2, 2] - 4533760*MH2*MT2^4*MW2^12*CHl3[2, 2] - 
      2641408*MT2^5*MW2^12*CHl3[2, 2] + 4612608*MH2*MT2^3*MW2^13*CHl3[2, 2] + 
      4533760*MT2^4*MW2^13*CHl3[2, 2] - 2799104*MH2*MT2^2*MW2^14*CHl3[2, 2] - 
      4612608*MT2^3*MW2^14*CHl3[2, 2] + 940544*MH2*MT2*MW2^15*CHl3[2, 2] + 
      2799104*MT2^2*MW2^15*CHl3[2, 2] - 135168*MH2*MW2^16*CHl3[2, 2] - 
      940544*MT2*MW2^16*CHl3[2, 2] + 135168*MW2^17*CHl3[2, 2] - 
      8704*MH2*MT2^8*MW2^7*MZ2*CHl3[2, 2] - 254976*MH2*MT2^7*MW2^8*MZ2*
       CHl3[2, 2] + 8704*MT2^8*MW2^8*MZ2*CHl3[2, 2] + 
      2177792*MH2*MT2^6*MW2^9*MZ2*CHl3[2, 2] + 254976*MT2^7*MW2^9*MZ2*
       CHl3[2, 2] - 6934784*MH2*MT2^5*MW2^10*MZ2*CHl3[2, 2] - 
      2177792*MT2^6*MW2^10*MZ2*CHl3[2, 2] + 11540480*MH2*MT2^4*MW2^11*MZ2*
       CHl3[2, 2] + 6934784*MT2^5*MW2^11*MZ2*CHl3[2, 2] - 
      10958336*MH2*MT2^3*MW2^12*MZ2*CHl3[2, 2] - 11540480*MT2^4*MW2^12*MZ2*
       CHl3[2, 2] + 5911296*MH2*MT2^2*MW2^13*MZ2*CHl3[2, 2] + 
      10958336*MT2^3*MW2^13*MZ2*CHl3[2, 2] - 1647872*MH2*MT2*MW2^14*MZ2*
       CHl3[2, 2] - 5911296*MT2^2*MW2^14*MZ2*CHl3[2, 2] + 
      175104*MH2*MW2^15*MZ2*CHl3[2, 2] + 1647872*MT2*MW2^15*MZ2*CHl3[2, 2] - 
      175104*MW2^16*MZ2*CHl3[2, 2] + 5376*MH2*MT2^8*MW2^6*MZ2^2*CHl3[2, 2] - 
      47360*MH2*MT2^7*MW2^7*MZ2^2*CHl3[2, 2] - 5376*MT2^8*MW2^7*MZ2^2*
       CHl3[2, 2] - 162304*MH2*MT2^6*MW2^8*MZ2^2*CHl3[2, 2] + 
      47360*MT2^7*MW2^8*MZ2^2*CHl3[2, 2] + 996608*MH2*MT2^5*MW2^9*MZ2^2*
       CHl3[2, 2] + 162304*MT2^6*MW2^9*MZ2^2*CHl3[2, 2] - 
      1117952*MH2*MT2^4*MW2^10*MZ2^2*CHl3[2, 2] - 996608*MT2^5*MW2^10*MZ2^2*
       CHl3[2, 2] - 733952*MH2*MT2^3*MW2^11*MZ2^2*CHl3[2, 2] + 
      1117952*MT2^4*MW2^11*MZ2^2*CHl3[2, 2] + 2222080*MH2*MT2^2*MW2^12*MZ2^2*
       CHl3[2, 2] + 733952*MT2^3*MW2^12*MZ2^2*CHl3[2, 2] - 
      1491200*MH2*MT2*MW2^13*MZ2^2*CHl3[2, 2] - 2222080*MT2^2*MW2^13*MZ2^2*
       CHl3[2, 2] + 328704*MH2*MW2^14*MZ2^2*CHl3[2, 2] + 
      1491200*MT2*MW2^14*MZ2^2*CHl3[2, 2] - 328704*MW2^15*MZ2^2*CHl3[2, 2] - 
      128*MH2*MT2^8*MW2^5*MZ2^3*CHl3[2, 2] + 669824*MH2*MT2^7*MW2^6*MZ2^3*
       CHl3[2, 2] + 128*MT2^8*MW2^6*MZ2^3*CHl3[2, 2] - 
      4672768*MH2*MT2^6*MW2^7*MZ2^3*CHl3[2, 2] - 669824*MT2^7*MW2^7*MZ2^3*
       CHl3[2, 2] + 13989888*MH2*MT2^5*MW2^8*MZ2^3*CHl3[2, 2] + 
      4672768*MT2^6*MW2^8*MZ2^3*CHl3[2, 2] - 23636096*MH2*MT2^4*MW2^9*MZ2^3*
       CHl3[2, 2] - 13989888*MT2^5*MW2^9*MZ2^3*CHl3[2, 2] + 
      24305024*MH2*MT2^3*MW2^10*MZ2^3*CHl3[2, 2] + 23636096*MT2^4*MW2^10*
       MZ2^3*CHl3[2, 2] - 14962944*MH2*MT2^2*MW2^11*MZ2^3*CHl3[2, 2] - 
      24305024*MT2^3*MW2^11*MZ2^3*CHl3[2, 2] + 4963072*MH2*MT2*MW2^12*MZ2^3*
       CHl3[2, 2] + 14962944*MT2^2*MW2^12*MZ2^3*CHl3[2, 2] - 
      655872*MH2*MW2^13*MZ2^3*CHl3[2, 2] - 4963072*MT2*MW2^13*MZ2^3*
       CHl3[2, 2] + 655872*MW2^14*MZ2^3*CHl3[2, 2] - 
      3064*MH2*MT2^8*MW2^4*MZ2^4*CHl3[2, 2] - 714936*MH2*MT2^7*MW2^5*MZ2^4*
       CHl3[2, 2] + 3064*MT2^8*MW2^5*MZ2^4*CHl3[2, 2] + 
      5753576*MH2*MT2^6*MW2^6*MZ2^4*CHl3[2, 2] + 714936*MT2^7*MW2^6*MZ2^4*
       CHl3[2, 2] - 18006872*MH2*MT2^5*MW2^7*MZ2^4*CHl3[2, 2] - 
      5753576*MT2^6*MW2^7*MZ2^4*CHl3[2, 2] + 28980376*MH2*MT2^4*MW2^8*MZ2^4*
       CHl3[2, 2] + 18006872*MT2^5*MW2^8*MZ2^4*CHl3[2, 2] - 
      25705128*MH2*MT2^3*MW2^9*MZ2^4*CHl3[2, 2] - 28980376*MT2^4*MW2^9*MZ2^4*
       CHl3[2, 2] + 12088952*MH2*MT2^2*MW2^10*MZ2^4*CHl3[2, 2] + 
      25705128*MT2^3*MW2^10*MZ2^4*CHl3[2, 2] - 2455112*MH2*MT2*MW2^11*MZ2^4*
       CHl3[2, 2] - 12088952*MT2^2*MW2^11*MZ2^4*CHl3[2, 2] + 
      62208*MH2*MW2^12*MZ2^4*CHl3[2, 2] + 2455112*MT2*MW2^12*MZ2^4*
       CHl3[2, 2] - 62208*MW2^13*MZ2^4*CHl3[2, 2] + 1536*MH2*MT2^8*MW2^3*
       MZ2^5*CHl3[2, 2] + 158632*MH2*MT2^7*MW2^4*MZ2^5*CHl3[2, 2] - 
      1536*MT2^8*MW2^4*MZ2^5*CHl3[2, 2] - 1897348*MH2*MT2^6*MW2^5*MZ2^5*
       CHl3[2, 2] - 158632*MT2^7*MW2^5*MZ2^5*CHl3[2, 2] + 
      6483500*MH2*MT2^5*MW2^6*MZ2^5*CHl3[2, 2] + 1897348*MT2^6*MW2^6*MZ2^5*
       CHl3[2, 2] - 8953688*MH2*MT2^4*MW2^7*MZ2^5*CHl3[2, 2] - 
      6483500*MT2^5*MW2^7*MZ2^5*CHl3[2, 2] + 3948928*MH2*MT2^3*MW2^8*MZ2^5*
       CHl3[2, 2] + 8953688*MT2^4*MW2^8*MZ2^5*CHl3[2, 2] + 
      2131660*MH2*MT2^2*MW2^9*MZ2^5*CHl3[2, 2] - 3948928*MT2^3*MW2^9*MZ2^5*
       CHl3[2, 2] - 2443412*MH2*MT2*MW2^10*MZ2^5*CHl3[2, 2] - 
      2131660*MT2^2*MW2^10*MZ2^5*CHl3[2, 2] + 570192*MH2*MW2^11*MZ2^5*
       CHl3[2, 2] + 2443412*MT2*MW2^11*MZ2^5*CHl3[2, 2] - 
      570192*MW2^12*MZ2^5*CHl3[2, 2] - 158*MH2*MT2^8*MW2^2*MZ2^6*CHl3[2, 2] + 
      232730*MH2*MT2^7*MW2^3*MZ2^6*CHl3[2, 2] + 158*MT2^8*MW2^3*MZ2^6*
       CHl3[2, 2] - 1448398*MH2*MT2^6*MW2^4*MZ2^6*CHl3[2, 2] - 
      232730*MT2^7*MW2^4*MZ2^6*CHl3[2, 2] + 4160646*MH2*MT2^5*MW2^5*MZ2^6*
       CHl3[2, 2] + 1448398*MT2^6*MW2^5*MZ2^6*CHl3[2, 2] - 
      7955666*MH2*MT2^4*MW2^6*MZ2^6*CHl3[2, 2] - 4160646*MT2^5*MW2^6*MZ2^6*
       CHl3[2, 2] + 10299014*MH2*MT2^3*MW2^7*MZ2^6*CHl3[2, 2] + 
      7955666*MT2^4*MW2^7*MZ2^6*CHl3[2, 2] - 7926570*MH2*MT2^2*MW2^8*MZ2^6*
       CHl3[2, 2] - 10299014*MT2^3*MW2^8*MZ2^6*CHl3[2, 2] + 
      3037882*MH2*MT2*MW2^9*MZ2^6*CHl3[2, 2] + 7926570*MT2^2*MW2^9*MZ2^6*
       CHl3[2, 2] - 399480*MH2*MW2^10*MZ2^6*CHl3[2, 2] - 
      3037882*MT2*MW2^10*MZ2^6*CHl3[2, 2] + 399480*MW2^11*MZ2^6*CHl3[2, 2] - 
      490*MH2*MT2^8*MW2*MZ2^7*CHl3[2, 2] - 186012*MH2*MT2^7*MW2^2*MZ2^7*
       CHl3[2, 2] + 490*MT2^8*MW2^2*MZ2^7*CHl3[2, 2] + 
      1545497*MH2*MT2^6*MW2^3*MZ2^7*CHl3[2, 2] + 186012*MT2^7*MW2^3*MZ2^7*
       CHl3[2, 2] - 4878899*MH2*MT2^5*MW2^4*MZ2^7*CHl3[2, 2] - 
      1545497*MT2^6*MW2^4*MZ2^7*CHl3[2, 2] + 7933048*MH2*MT2^4*MW2^5*MZ2^7*
       CHl3[2, 2] + 4878899*MT2^5*MW2^5*MZ2^7*CHl3[2, 2] - 
      7135158*MH2*MT2^3*MW2^6*MZ2^7*CHl3[2, 2] - 7933048*MT2^4*MW2^6*MZ2^7*
       CHl3[2, 2] + 3330629*MH2*MT2^2*MW2^7*MZ2^7*CHl3[2, 2] + 
      7135158*MT2^3*MW2^7*MZ2^7*CHl3[2, 2] - 565055*MH2*MT2*MW2^8*MZ2^7*
       CHl3[2, 2] - 3330629*MT2^2*MW2^8*MZ2^7*CHl3[2, 2] - 
      43560*MH2*MW2^9*MZ2^7*CHl3[2, 2] + 565055*MT2*MW2^9*MZ2^7*CHl3[2, 2] + 
      43560*MW2^10*MZ2^7*CHl3[2, 2] + 46354*MH2*MT2^7*MW2*MZ2^8*CHl3[2, 2] - 
      514987*MH2*MT2^6*MW2^2*MZ2^8*CHl3[2, 2] - 46354*MT2^7*MW2^2*MZ2^8*
       CHl3[2, 2] + 1736126*MH2*MT2^5*MW2^3*MZ2^8*CHl3[2, 2] + 
      514987*MT2^6*MW2^3*MZ2^8*CHl3[2, 2] - 2348522*MH2*MT2^4*MW2^4*MZ2^8*
       CHl3[2, 2] - 1736126*MT2^5*MW2^4*MZ2^8*CHl3[2, 2] + 
      938866*MH2*MT2^3*MW2^5*MZ2^8*CHl3[2, 2] + 2348522*MT2^4*MW2^5*MZ2^8*
       CHl3[2, 2] + 666181*MH2*MT2^2*MW2^6*MZ2^8*CHl3[2, 2] - 
      938866*MT2^3*MW2^6*MZ2^8*CHl3[2, 2] - 667754*MH2*MT2*MW2^7*MZ2^8*
       CHl3[2, 2] - 666181*MT2^2*MW2^7*MZ2^8*CHl3[2, 2] + 
      143736*MH2*MW2^8*MZ2^8*CHl3[2, 2] + 667754*MT2*MW2^8*MZ2^8*CHl3[2, 2] - 
      143736*MW2^9*MZ2^8*CHl3[2, 2] + 46844*MH2*MT2^6*MW2*MZ2^9*CHl3[2, 2] - 
      187621*MH2*MT2^5*MW2^2*MZ2^9*CHl3[2, 2] - 46844*MT2^6*MW2^2*MZ2^9*
       CHl3[2, 2] + 44936*MH2*MT2^4*MW2^3*MZ2^9*CHl3[2, 2] + 
      187621*MT2^5*MW2^3*MZ2^9*CHl3[2, 2] + 568421*MH2*MT2^3*MW2^4*MZ2^9*
       CHl3[2, 2] - 44936*MT2^4*MW2^4*MZ2^9*CHl3[2, 2] - 
      801487*MH2*MT2^2*MW2^5*MZ2^9*CHl3[2, 2] - 568421*MT2^3*MW2^5*MZ2^9*
       CHl3[2, 2] + 374771*MH2*MT2*MW2^6*MZ2^9*CHl3[2, 2] + 
      801487*MT2^2*MW2^6*MZ2^9*CHl3[2, 2] - 45864*MH2*MW2^7*MZ2^9*
       CHl3[2, 2] - 374771*MT2*MW2^7*MZ2^9*CHl3[2, 2] + 
      45864*MW2^8*MZ2^9*CHl3[2, 2] + 46844*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[2, 2] - 140287*MH2*MT2^3*MW2^3*MZ2^10*CHl3[2, 2] - 
      46844*MT2^4*MW2^3*MZ2^10*CHl3[2, 2] + 139307*MH2*MT2^2*MW2^4*MZ2^10*
       CHl3[2, 2] + 140287*MT2^3*MW2^4*MZ2^10*CHl3[2, 2] - 
      45864*MH2*MT2*MW2^5*MZ2^10*CHl3[2, 2] - 139307*MT2^2*MW2^5*MZ2^10*
       CHl3[2, 2] + 45864*MT2*MW2^6*MZ2^10*CHl3[2, 2] - 
      506880*MH2*MT2^7*MW2^9*CHl3[Leff, Leff] + 3581952*MH2*MT2^6*MW2^10*
       CHl3[Leff, Leff] + 506880*MT2^7*MW2^10*CHl3[Leff, Leff] - 
      10847232*MH2*MT2^5*MW2^11*CHl3[Leff, Leff] - 3581952*MT2^6*MW2^11*
       CHl3[Leff, Leff] + 18247680*MH2*MT2^4*MW2^12*CHl3[Leff, Leff] + 
      10847232*MT2^5*MW2^12*CHl3[Leff, Leff] - 18416640*MH2*MT2^3*MW2^13*
       CHl3[Leff, Leff] - 18247680*MT2^4*MW2^13*CHl3[Leff, Leff] + 
      11151360*MH2*MT2^2*MW2^14*CHl3[Leff, Leff] + 18416640*MT2^3*MW2^14*
       CHl3[Leff, Leff] - 3750912*MH2*MT2*MW2^15*CHl3[Leff, Leff] - 
      11151360*MT2^2*MW2^15*CHl3[Leff, Leff] + 540672*MH2*MW2^16*
       CHl3[Leff, Leff] + 3750912*MT2*MW2^16*CHl3[Leff, Leff] - 
      540672*MW2^17*CHl3[Leff, Leff] + 14592*MH2*MT2^8*MW2^7*MZ2*
       CHl3[Leff, Leff] + 1864960*MH2*MT2^7*MW2^8*MZ2*CHl3[Leff, Leff] - 
      14592*MT2^8*MW2^8*MZ2*CHl3[Leff, Leff] - 14129408*MH2*MT2^6*MW2^9*MZ2*
       CHl3[Leff, Leff] - 1864960*MT2^7*MW2^9*MZ2*CHl3[Leff, Leff] + 
      43680000*MH2*MT2^5*MW2^10*MZ2*CHl3[Leff, Leff] + 
      14129408*MT2^6*MW2^10*MZ2*CHl3[Leff, Leff] - 72703232*MH2*MT2^4*MW2^11*
       MZ2*CHl3[Leff, Leff] - 43680000*MT2^5*MW2^11*MZ2*CHl3[Leff, Leff] + 
      70510336*MH2*MT2^3*MW2^12*MZ2*CHl3[Leff, Leff] + 
      72703232*MT2^4*MW2^12*MZ2*CHl3[Leff, Leff] - 39743232*MH2*MT2^2*MW2^13*
       MZ2*CHl3[Leff, Leff] - 70510336*MT2^3*MW2^13*MZ2*CHl3[Leff, Leff] + 
      11973376*MH2*MT2*MW2^14*MZ2*CHl3[Leff, Leff] + 
      39743232*MT2^2*MW2^14*MZ2*CHl3[Leff, Leff] - 1467392*MH2*MW2^15*MZ2*
       CHl3[Leff, Leff] - 11973376*MT2*MW2^15*MZ2*CHl3[Leff, Leff] + 
      1467392*MW2^16*MZ2*CHl3[Leff, Leff] - 34560*MH2*MT2^8*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 2524160*MH2*MT2^7*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      34560*MT2^8*MW2^7*MZ2^2*CHl3[Leff, Leff] + 20961920*MH2*MT2^6*MW2^8*
       MZ2^2*CHl3[Leff, Leff] + 2574848*MT2^7*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      66458752*MH2*MT2^5*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      21316736*MT2^6*MW2^9*MZ2^2*CHl3[Leff, Leff] + 107965696*MH2*MT2^4*
       MW2^10*MZ2^2*CHl3[Leff, Leff] + 67523200*MT2^5*MW2^10*MZ2^2*
       CHl3[Leff, Leff] - 96880384*MH2*MT2^3*MW2^11*MZ2^2*CHl3[Leff, Leff] - 
      109739776*MT2^4*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      46980736*MH2*MT2^2*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
      98654464*MT2^3*MW2^12*MZ2^2*CHl3[Leff, Leff] - 
      10715264*MH2*MT2*MW2^13*MZ2^2*CHl3[Leff, Leff] - 
      48045184*MT2^2*MW2^13*MZ2^2*CHl3[Leff, Leff] + 
      704768*MH2*MW2^14*MZ2^2*CHl3[Leff, Leff] + 11070080*MT2*MW2^14*MZ2^2*
       CHl3[Leff, Leff] - 755456*MW2^15*MZ2^2*CHl3[Leff, Leff] + 
      29088*MH2*MT2^8*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      659744*MH2*MT2^7*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
      29088*MT2^8*MW2^6*MZ2^3*CHl3[Leff, Leff] - 8670176*MH2*MT2^6*MW2^7*
       MZ2^3*CHl3[Leff, Leff] - 801440*MT2^7*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      30240032*MH2*MT2^5*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
      9712736*MT2^6*MW2^8*MZ2^3*CHl3[Leff, Leff] - 44033312*MH2*MT2^4*MW2^9*
       MZ2^3*CHl3[Leff, Leff] - 33418400*MT2^5*MW2^9*MZ2^3*CHl3[Leff, Leff] + 
      24910176*MH2*MT2^3*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
      49246112*MT2^4*MW2^10*MZ2^3*CHl3[Leff, Leff] + 2475104*MH2*MT2^2*MW2^11*
       MZ2^3*CHl3[Leff, Leff] - 29869536*MT2^3*MW2^11*MZ2^3*
       CHl3[Leff, Leff] - 7616928*MH2*MT2*MW2^12*MZ2^3*CHl3[Leff, Leff] + 
      247072*MT2^2*MW2^12*MZ2^3*CHl3[Leff, Leff] + 1989376*MH2*MW2^13*MZ2^3*
       CHl3[Leff, Leff] + 6827808*MT2*MW2^13*MZ2^3*CHl3[Leff, Leff] - 
      1898368*MW2^14*MZ2^3*CHl3[Leff, Leff] - 14640*MH2*MT2^8*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 2609632*MH2*MT2^7*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      14640*MT2^8*MW2^5*MZ2^4*CHl3[Leff, Leff] - 16629024*MH2*MT2^6*MW2^6*
       MZ2^4*CHl3[Leff, Leff] - 2498176*MT2^7*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      48229456*MH2*MT2^5*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      15707136*MT2^6*MW2^7*MZ2^4*CHl3[Leff, Leff] - 85128496*MH2*MT2^4*MW2^8*
       MZ2^4*CHl3[Leff, Leff] - 45322096*MT2^5*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      96686848*MH2*MT2^3*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      80569744*MT2^4*MW2^9*MZ2^4*CHl3[Leff, Leff] - 66592320*MH2*MT2^2*MW2^10*
       MZ2^4*CHl3[Leff, Leff] - 92937952*MT2^3*MW2^10*MZ2^4*
       CHl3[Leff, Leff] + 24236880*MH2*MT2*MW2^11*MZ2^4*CHl3[Leff, Leff] + 
      65112288*MT2^2*MW2^11*MZ2^4*CHl3[Leff, Leff] - 3355328*MH2*MW2^12*MZ2^4*
       CHl3[Leff, Leff] - 24074160*MT2*MW2^12*MZ2^4*CHl3[Leff, Leff] + 
      3385568*MW2^13*MZ2^4*CHl3[Leff, Leff] + 3888*MH2*MT2^8*MW2^3*MZ2^5*
       CHl3[Leff, Leff] - 3752672*MH2*MT2^7*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      3888*MT2^8*MW2^4*MZ2^5*CHl3[Leff, Leff] + 28515584*MH2*MT2^6*MW2^5*
       MZ2^5*CHl3[Leff, Leff] + 3795584*MT2^7*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      87843592*MH2*MT2^5*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      28704512*MT2^6*MW2^6*MZ2^5*CHl3[Leff, Leff] + 143677312*MH2*MT2^4*MW2^7*
       MZ2^5*CHl3[Leff, Leff] + 88298920*MT2^5*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      133899728*MH2*MT2^3*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
      144763648*MT2^4*MW2^8*MZ2^5*CHl3[Leff, Leff] + 69082208*MH2*MT2^2*MW2^9*
       MZ2^5*CHl3[Leff, Leff] + 135826736*MT2^3*MW2^9*MZ2^5*
       CHl3[Leff, Leff] - 16962824*MH2*MT2*MW2^10*MZ2^5*CHl3[Leff, Leff] - 
      70965728*MT2^2*MW2^10*MZ2^5*CHl3[Leff, Leff] + 1137584*MH2*MW2^11*MZ2^5*
       CHl3[Leff, Leff] + 17850728*MT2*MW2^11*MZ2^5*CHl3[Leff, Leff] - 
      1291952*MW2^12*MZ2^5*CHl3[Leff, Leff] + 5040*MH2*MT2^8*MW2^2*MZ2^6*
       CHl3[Leff, Leff] + 1885892*MH2*MT2^7*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      5040*MT2^8*MW2^3*MZ2^6*CHl3[Leff, Leff] - 17064104*MH2*MT2^6*MW2^4*
       MZ2^6*CHl3[Leff, Leff] - 2012144*MT2^7*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      55073312*MH2*MT2^5*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      17990780*MT2^6*MW2^5*MZ2^6*CHl3[Leff, Leff] - 83372972*MH2*MT2^4*MW2^6*
       MZ2^6*CHl3[Leff, Leff] - 57896252*MT2^5*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
      59970492*MH2*MT2^3*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      88117808*MT2^4*MW2^7*MZ2^6*CHl3[Leff, Leff] - 14216968*MH2*MT2^2*MW2^8*
       MZ2^6*CHl3[Leff, Leff] - 64723680*MT2^3*MW2^8*MZ2^6*CHl3[Leff, Leff] - 
      4126992*MH2*MT2*MW2^9*MZ2^6*CHl3[Leff, Leff] + 
      16988068*MT2^2*MW2^9*MZ2^6*CHl3[Leff, Leff] + 1862812*MH2*MW2^10*MZ2^6*
       CHl3[Leff, Leff] + 3303420*MT2*MW2^10*MZ2^6*CHl3[Leff, Leff] - 
      1779472*MW2^11*MZ2^6*CHl3[Leff, Leff] - 3408*MH2*MT2^8*MW2*MZ2^7*
       CHl3[Leff, Leff] - 12266*MH2*MT2^7*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      3408*MT2^8*MW2^2*MZ2^7*CHl3[Leff, Leff] + 2147940*MH2*MT2^6*MW2^3*MZ2^7*
       CHl3[Leff, Leff] + 94562*MT2^7*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
      8496272*MH2*MT2^5*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
      2850264*MT2^6*MW2^4*MZ2^7*CHl3[Leff, Leff] + 7220732*MH2*MT2^4*MW2^5*
       MZ2^7*CHl3[Leff, Leff] + 10729496*MT2^5*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      9994570*MH2*MT2^3*MW2^6*MZ2^7*CHl3[Leff, Leff] - 
      10689440*MT2^4*MW2^6*MZ2^7*CHl3[Leff, Leff] - 20212608*MH2*MT2^2*MW2^7*
       MZ2^7*CHl3[Leff, Leff] - 7242946*MT2^3*MW2^7*MZ2^7*CHl3[Leff, Leff] + 
      11264016*MH2*MT2*MW2^8*MZ2^7*CHl3[Leff, Leff] + 
      19244388*MT2^2*MW2^8*MZ2^7*CHl3[Leff, Leff] - 1893896*MH2*MW2^9*MZ2^7*
       CHl3[Leff, Leff] - 11235864*MT2*MW2^9*MZ2^7*CHl3[Leff, Leff] + 
      1937852*MW2^10*MZ2^7*CHl3[Leff, Leff] - 303140*MH2*MT2^7*MW2*MZ2^8*
       CHl3[Leff, Leff] + 2055938*MH2*MT2^6*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      283736*MT2^7*MW2^2*MZ2^8*CHl3[Leff, Leff] - 6108904*MH2*MT2^5*MW2^3*
       MZ2^8*CHl3[Leff, Leff] - 1837814*MT2^6*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      12266476*MH2*MT2^4*MW2^4*MZ2^8*CHl3[Leff, Leff] + 
      5372236*MT2^5*MW2^4*MZ2^8*CHl3[Leff, Leff] - 16455164*MH2*MT2^3*MW2^5*
       MZ2^8*CHl3[Leff, Leff] - 11302108*MT2^4*MW2^5*MZ2^8*CHl3[Leff, Leff] + 
      12396614*MH2*MT2^2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
      16154780*MT2^3*MW2^6*MZ2^8*CHl3[Leff, Leff] - 4189136*MH2*MT2*MW2^7*
       MZ2^8*CHl3[Leff, Leff] - 12779366*MT2^2*MW2^7*MZ2^8*CHl3[Leff, Leff] + 
      323516*MH2*MW2^8*MZ2^8*CHl3[Leff, Leff] + 4508744*MT2*MW2^8*MZ2^8*
       CHl3[Leff, Leff] - 386408*MW2^9*MZ2^8*CHl3[Leff, Leff] + 
      78890*MH2*MT2^7*MZ2^9*CHl3[Leff, Leff] - 849512*MH2*MT2^6*MW2*MZ2^9*
       CHl3[Leff, Leff] - 78890*MT2^7*MW2*MZ2^9*CHl3[Leff, Leff] + 
      2844572*MH2*MT2^5*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      830108*MT2^6*MW2^2*MZ2^9*CHl3[Leff, Leff] - 4302380*MH2*MT2^4*MW2^3*
       MZ2^9*CHl3[Leff, Leff] - 2766956*MT2^5*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
      2898288*MH2*MT2^3*MW2^4*MZ2^9*CHl3[Leff, Leff] + 
      4287656*MT2^4*MW2^4*MZ2^9*CHl3[Leff, Leff] - 244840*MH2*MT2^2*MW2^5*
       MZ2^9*CHl3[Leff, Leff] - 3145176*MT2^3*MW2^5*MZ2^9*CHl3[Leff, Leff] - 
      654264*MH2*MT2*MW2^6*MZ2^9*CHl3[Leff, Leff] + 588748*MT2^2*MW2^6*MZ2^9*
       CHl3[Leff, Leff] + 234328*MH2*MW2^7*MZ2^9*CHl3[Leff, Leff] + 
      494352*MT2*MW2^7*MZ2^9*CHl3[Leff, Leff] - 214924*MW2^8*MZ2^9*
       CHl3[Leff, Leff] + 78890*MH2*MT2^6*MZ2^10*CHl3[Leff, Leff] - 
      312620*MH2*MT2^5*MW2*MZ2^10*CHl3[Leff, Leff] - 
      78890*MT2^6*MW2*MZ2^10*CHl3[Leff, Leff] + 83116*MH2*MT2^4*MW2^2*MZ2^10*
       CHl3[Leff, Leff] + 312620*MT2^5*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
      916896*MH2*MT2^3*MW2^3*MZ2^10*CHl3[Leff, Leff] - 
      102520*MT2^4*MW2^3*MZ2^10*CHl3[Leff, Leff] - 1307334*MH2*MT2^2*MW2^4*
       MZ2^10*CHl3[Leff, Leff] - 858684*MT2^3*MW2^4*MZ2^10*CHl3[Leff, Leff] + 
      618488*MH2*MT2*MW2^5*MZ2^10*CHl3[Leff, Leff] + 
      1249122*MT2^2*MW2^5*MZ2^10*CHl3[Leff, Leff] - 76440*MH2*MW2^6*MZ2^10*
       CHl3[Leff, Leff] - 599084*MT2*MW2^6*MZ2^10*CHl3[Leff, Leff] + 
      76440*MW2^7*MZ2^10*CHl3[Leff, Leff] + 79380*MH2*MT2^4*MW2*MZ2^11*
       CHl3[Leff, Leff] - 235690*MH2*MT2^3*MW2^2*MZ2^11*CHl3[Leff, Leff] - 
      79380*MT2^4*MW2^2*MZ2^11*CHl3[Leff, Leff] + 231280*MH2*MT2^2*MW2^3*
       MZ2^11*CHl3[Leff, Leff] + 235690*MT2^3*MW2^3*MZ2^11*CHl3[Leff, Leff] - 
      76440*MH2*MT2*MW2^4*MZ2^11*CHl3[Leff, Leff] - 231280*MT2^2*MW2^4*MZ2^11*
       CHl3[Leff, Leff] + 76440*MT2*MW2^5*MZ2^11*CHl3[Leff, Leff] - 
      33792*MH2*MT2^7*MW2^9*CHq1[1, 1] + 236544*MH2*MT2^6*MW2^10*CHq1[1, 1] + 
      33792*MT2^7*MW2^10*CHq1[1, 1] - 709632*MH2*MT2^5*MW2^11*CHq1[1, 1] - 
      236544*MT2^6*MW2^11*CHq1[1, 1] + 1182720*MH2*MT2^4*MW2^12*CHq1[1, 1] + 
      709632*MT2^5*MW2^12*CHq1[1, 1] - 1182720*MH2*MT2^3*MW2^13*CHq1[1, 1] - 
      1182720*MT2^4*MW2^13*CHq1[1, 1] + 709632*MH2*MT2^2*MW2^14*CHq1[1, 1] + 
      1182720*MT2^3*MW2^14*CHq1[1, 1] - 236544*MH2*MT2*MW2^15*CHq1[1, 1] - 
      709632*MT2^2*MW2^15*CHq1[1, 1] + 33792*MH2*MW2^16*CHq1[1, 1] + 
      236544*MT2*MW2^16*CHq1[1, 1] - 33792*MW2^17*CHq1[1, 1] - 
      1536*MH2*MT2^8*MW2^7*MZ2*CHq1[1, 1] + 138752*MH2*MT2^7*MW2^8*MZ2*
       CHq1[1, 1] + 1536*MT2^8*MW2^8*MZ2*CHq1[1, 1] - 
      962048*MH2*MT2^6*MW2^9*MZ2*CHq1[1, 1] - 138752*MT2^7*MW2^9*MZ2*
       CHq1[1, 1] + 2876928*MH2*MT2^5*MW2^10*MZ2*CHq1[1, 1] + 
      962048*MT2^6*MW2^10*MZ2*CHq1[1, 1] - 4702720*MH2*MT2^4*MW2^11*MZ2*
       CHq1[1, 1] - 2876928*MT2^5*MW2^11*MZ2*CHq1[1, 1] + 
      4512256*MH2*MT2^3*MW2^12*MZ2*CHq1[1, 1] + 4702720*MT2^4*MW2^12*MZ2*
       CHq1[1, 1] - 2529792*MH2*MT2^2*MW2^13*MZ2*CHq1[1, 1] - 
      4512256*MT2^3*MW2^13*MZ2*CHq1[1, 1] + 762368*MH2*MT2*MW2^14*MZ2*
       CHq1[1, 1] + 2529792*MT2^2*MW2^14*MZ2*CHq1[1, 1] - 
      94208*MH2*MW2^15*MZ2*CHq1[1, 1] - 762368*MT2*MW2^15*MZ2*CHq1[1, 1] + 
      94208*MW2^16*MZ2*CHq1[1, 1] + 2304*MH2*MT2^8*MW2^6*MZ2^2*CHq1[1, 1] - 
      145024*MH2*MT2^7*MW2^7*MZ2^2*CHq1[1, 1] - 2304*MT2^8*MW2^7*MZ2^2*
       CHq1[1, 1] + 1074816*MH2*MT2^6*MW2^8*MZ2^2*CHq1[1, 1] + 
      132352*MT2^7*MW2^8*MZ2^2*CHq1[1, 1] - 3281792*MH2*MT2^5*MW2^9*MZ2^2*
       CHq1[1, 1] - 986112*MT2^6*MW2^9*MZ2^2*CHq1[1, 1] + 
      5167488*MH2*MT2^4*MW2^10*MZ2^2*CHq1[1, 1] + 3015680*MT2^5*MW2^10*MZ2^2*
       CHq1[1, 1] - 4435328*MH2*MT2^3*MW2^11*MZ2^2*CHq1[1, 1] - 
      4723968*MT2^4*MW2^11*MZ2^2*CHq1[1, 1] + 1977728*MH2*MT2^2*MW2^12*MZ2^2*
       CHq1[1, 1] + 3991808*MT2^3*MW2^12*MZ2^2*CHq1[1, 1] - 
      362624*MH2*MT2*MW2^13*MZ2^2*CHq1[1, 1] - 1711616*MT2^2*MW2^13*MZ2^2*
       CHq1[1, 1] + 2432*MH2*MW2^14*MZ2^2*CHq1[1, 1] + 
      273920*MT2*MW2^14*MZ2^2*CHq1[1, 1] + 10240*MW2^15*MZ2^2*CHq1[1, 1] - 
      576*MH2*MT2^8*MW2^5*MZ2^3*CHq1[1, 1] - 65472*MH2*MT2^7*MW2^6*MZ2^3*
       CHq1[1, 1] + 576*MT2^8*MW2^6*MZ2^3*CHq1[1, 1] + 
      352832*MH2*MT2^6*MW2^7*MZ2^3*CHq1[1, 1] + 110400*MT2^7*MW2^7*MZ2^3*
       CHq1[1, 1] - 957248*MH2*MT2^5*MW2^8*MZ2^3*CHq1[1, 1] - 
      680000*MT2^6*MW2^8*MZ2^3*CHq1[1, 1] + 1949760*MH2*MT2^4*MW2^9*MZ2^3*
       CHq1[1, 1] + 1951424*MT2^5*MW2^9*MZ2^3*CHq1[1, 1] - 
      2837568*MH2*MT2^3*MW2^10*MZ2^3*CHq1[1, 1] - 3585600*MT2^4*MW2^10*MZ2^3*
       CHq1[1, 1] + 2485184*MH2*MT2^2*MW2^11*MZ2^3*CHq1[1, 1] + 
      4410048*MT2^3*MW2^11*MZ2^3*CHq1[1, 1] - 1124544*MH2*MT2*MW2^12*MZ2^3*
       CHq1[1, 1] - 3365312*MT2^2*MW2^12*MZ2^3*CHq1[1, 1] + 
      197632*MH2*MW2^13*MZ2^3*CHq1[1, 1] + 1388352*MT2*MW2^13*MZ2^3*
       CHq1[1, 1] - 229888*MW2^14*MZ2^3*CHq1[1, 1] - 
      384*MH2*MT2^8*MW2^4*MZ2^4*CHq1[1, 1] + 314672*MH2*MT2^7*MW2^5*MZ2^4*
       CHq1[1, 1] + 384*MT2^8*MW2^5*MZ2^4*CHq1[1, 1] - 
      2265200*MH2*MT2^6*MW2^6*MZ2^4*CHq1[1, 1] - 388112*MT2^7*MW2^6*MZ2^4*
       CHq1[1, 1] + 6860112*MH2*MT2^5*MW2^7*MZ2^4*CHq1[1, 1] + 
      2824208*MT2^6*MW2^7*MZ2^4*CHq1[1, 1] - 11430800*MH2*MT2^4*MW2^8*MZ2^4*
       CHq1[1, 1] - 8582064*MT2^5*MW2^8*MZ2^4*CHq1[1, 1] + 
      11316688*MH2*MT2^3*MW2^9*MZ2^4*CHq1[1, 1] + 14213168*MT2^4*MW2^9*MZ2^4*
       CHq1[1, 1] - 6587280*MH2*MT2^2*MW2^10*MZ2^4*CHq1[1, 1] - 
      13849072*MT2^3*MW2^10*MZ2^4*CHq1[1, 1] + 2036400*MH2*MT2*MW2^11*MZ2^4*
       CHq1[1, 1] + 7866864*MT2^2*MW2^11*MZ2^4*CHq1[1, 1] - 
      244208*MH2*MW2^12*MZ2^4*CHq1[1, 1] - 2358096*MT2*MW2^12*MZ2^4*
       CHq1[1, 1] + 272720*MW2^13*MZ2^4*CHq1[1, 1] + 
      720*MH2*MT2^8*MW2^3*MZ2^5*CHq1[1, 1] - 462688*MH2*MT2^7*MW2^4*MZ2^5*
       CHq1[1, 1] - 720*MT2^8*MW2^4*MZ2^5*CHq1[1, 1] + 
      3530256*MH2*MT2^6*MW2^5*MZ2^5*CHq1[1, 1] + 537280*MT2^7*MW2^5*MZ2^5*
       CHq1[1, 1] - 10881920*MH2*MT2^5*MW2^6*MZ2^5*CHq1[1, 1] - 
      4125840*MT2^6*MW2^6*MZ2^5*CHq1[1, 1] + 17526192*MH2*MT2^4*MW2^7*MZ2^5*
       CHq1[1, 1] + 12742112*MT2^5*MW2^7*MZ2^5*CHq1[1, 1] - 
      15812192*MH2*MT2^3*MW2^8*MZ2^5*CHq1[1, 1] - 20459184*MT2^4*MW2^8*MZ2^5*
       CHq1[1, 1] + 7843376*MH2*MT2^2*MW2^9*MZ2^5*CHq1[1, 1] + 
      18288128*MT2^3*MW2^9*MZ2^5*CHq1[1, 1] - 1890368*MH2*MT2*MW2^10*MZ2^5*
       CHq1[1, 1] - 8907824*MT2^2*MW2^10*MZ2^5*CHq1[1, 1] + 
      146624*MH2*MW2^11*MZ2^5*CHq1[1, 1] + 2073824*MT2*MW2^11*MZ2^5*
       CHq1[1, 1] - 147776*MW2^12*MZ2^5*CHq1[1, 1] - 
      288*MH2*MT2^8*MW2^2*MZ2^6*CHq1[1, 1] + 409962*MH2*MT2^7*MW2^3*MZ2^6*
       CHq1[1, 1] + 288*MT2^8*MW2^3*MZ2^6*CHq1[1, 1] - 
      3317134*MH2*MT2^6*MW2^4*MZ2^6*CHq1[1, 1] - 459588*MT2^7*MW2^4*MZ2^6*
       CHq1[1, 1] + 10397530*MH2*MT2^5*MW2^5*MZ2^6*CHq1[1, 1] + 
      3739108*MT2^6*MW2^5*MZ2^6*CHq1[1, 1] - 16247550*MH2*MT2^4*MW2^6*MZ2^6*
       CHq1[1, 1] - 11738044*MT2^5*MW2^6*MZ2^6*CHq1[1, 1] + 
      13336350*MH2*MT2^3*MW2^7*MZ2^6*CHq1[1, 1] + 18283980*MT2^4*MW2^7*MZ2^6*
       CHq1[1, 1] - 5343754*MH2*MT2^2*MW2^8*MZ2^6*CHq1[1, 1] - 
      14852940*MT2^3*MW2^8*MZ2^6*CHq1[1, 1] + 715518*MH2*MT2*MW2^9*MZ2^6*
       CHq1[1, 1] + 5792620*MT2^2*MW2^9*MZ2^6*CHq1[1, 1] + 
      49366*MH2*MW2^10*MZ2^6*CHq1[1, 1] - 691092*MT2*MW2^10*MZ2^6*
       CHq1[1, 1] - 74332*MW2^11*MZ2^6*CHq1[1, 1] - 240*MH2*MT2^8*MW2*MZ2^7*
       CHq1[1, 1] - 201262*MH2*MT2^7*MW2^2*MZ2^7*CHq1[1, 1] + 
      240*MT2^8*MW2^2*MZ2^7*CHq1[1, 1] + 1822060*MH2*MT2^6*MW2^3*MZ2^7*
       CHq1[1, 1] + 221890*MT2^7*MW2^3*MZ2^7*CHq1[1, 1] - 
      5878614*MH2*MT2^5*MW2^4*MZ2^7*CHq1[1, 1] - 2016082*MT2^6*MW2^4*MZ2^7*
       CHq1[1, 1] + 8667676*MH2*MT2^4*MW2^5*MZ2^7*CHq1[1, 1] + 
      6510306*MT2^5*MW2^5*MZ2^7*CHq1[1, 1] - 5722346*MH2*MT2^3*MW2^6*MZ2^7*
       CHq1[1, 1] - 9563194*MT2^4*MW2^6*MZ2^7*CHq1[1, 1] + 
      849060*MH2*MT2^2*MW2^7*MZ2^7*CHq1[1, 1] + 6220550*MT2^3*MW2^7*MZ2^7*
       CHq1[1, 1] + 669102*MH2*MT2*MW2^8*MZ2^7*CHq1[1, 1] - 
      810342*MT2^2*MW2^8*MZ2^7*CHq1[1, 1] - 205436*MH2*MW2^9*MZ2^7*
       CHq1[1, 1] - 797802*MT2*MW2^9*MZ2^7*CHq1[1, 1] + 
      234434*MW2^10*MZ2^7*CHq1[1, 1] + 44852*MH2*MT2^7*MW2*MZ2^8*CHq1[1, 1] - 
      517218*MH2*MT2^6*MW2^2*MZ2^8*CHq1[1, 1] - 49262*MT2^7*MW2^2*MZ2^8*
       CHq1[1, 1] + 1755124*MH2*MT2^5*MW2^3*MZ2^8*CHq1[1, 1] + 
      568716*MT2^6*MW2^3*MZ2^8*CHq1[1, 1] - 2180664*MH2*MT2^4*MW2^4*MZ2^8*
       CHq1[1, 1] - 1930246*MT2^5*MW2^4*MZ2^8*CHq1[1, 1] + 
      351670*MH2*MT2^3*MW2^5*MZ2^8*CHq1[1, 1] + 2388528*MT2^4*MW2^5*MZ2^8*
       CHq1[1, 1] + 1294832*MH2*MT2^2*MW2^6*MZ2^8*CHq1[1, 1] - 
      357142*MT2^3*MW2^6*MZ2^8*CHq1[1, 1] - 907214*MH2*MT2*MW2^7*MZ2^8*
       CHq1[1, 1] - 1454240*MT2^2*MW2^7*MZ2^8*CHq1[1, 1] + 
      158618*MH2*MW2^8*MZ2^8*CHq1[1, 1] + 1008482*MT2*MW2^8*MZ2^8*
       CHq1[1, 1] - 174836*MW2^9*MZ2^8*CHq1[1, 1] + 45092*MH2*MT2^6*MW2*MZ2^9*
       CHq1[1, 1] - 180488*MH2*MT2^5*MW2^2*MZ2^9*CHq1[1, 1] - 
      49502*MT2^6*MW2^2*MZ2^9*CHq1[1, 1] + 22806*MH2*MT2^4*MW2^3*MZ2^9*
       CHq1[1, 1] + 198128*MT2^5*MW2^3*MZ2^9*CHq1[1, 1] + 
      608346*MH2*MT2^3*MW2^4*MZ2^9*CHq1[1, 1] - 24228*MT2^4*MW2^4*MZ2^9*
       CHq1[1, 1] - 833662*MH2*MT2^2*MW2^5*MZ2^9*CHq1[1, 1] - 
      670230*MT2^3*MW2^5*MZ2^9*CHq1[1, 1] + 382518*MH2*MT2*MW2^6*MZ2^9*
       CHq1[1, 1] + 917596*MT2^2*MW2^6*MZ2^9*CHq1[1, 1] - 
      44612*MH2*MW2^7*MZ2^9*CHq1[1, 1] - 420786*MT2*MW2^7*MZ2^9*CHq1[1, 1] + 
      49022*MW2^8*MZ2^9*CHq1[1, 1] + 45092*MH2*MT2^4*MW2^2*MZ2^10*
       CHq1[1, 1] - 135156*MH2*MT2^3*MW2^3*MZ2^10*CHq1[1, 1] - 
      49502*MT2^4*MW2^3*MZ2^10*CHq1[1, 1] + 134676*MH2*MT2^2*MW2^4*MZ2^10*
       CHq1[1, 1] + 148386*MT2^3*MW2^4*MZ2^10*CHq1[1, 1] - 
      44612*MH2*MT2*MW2^5*MZ2^10*CHq1[1, 1] - 147906*MT2^2*MW2^5*MZ2^10*
       CHq1[1, 1] + 49022*MT2*MW2^6*MZ2^10*CHq1[1, 1] - 
      405504*MH2*MT2^7*MW2^9*CHq1[2, 2] + 2838528*MH2*MT2^6*MW2^10*
       CHq1[2, 2] + 405504*MT2^7*MW2^10*CHq1[2, 2] - 8515584*MH2*MT2^5*MW2^11*
       CHq1[2, 2] - 2838528*MT2^6*MW2^11*CHq1[2, 2] + 
      14192640*MH2*MT2^4*MW2^12*CHq1[2, 2] + 8515584*MT2^5*MW2^12*
       CHq1[2, 2] - 14192640*MH2*MT2^3*MW2^13*CHq1[2, 2] - 
      14192640*MT2^4*MW2^13*CHq1[2, 2] + 8515584*MH2*MT2^2*MW2^14*
       CHq1[2, 2] + 14192640*MT2^3*MW2^14*CHq1[2, 2] - 
      2838528*MH2*MT2*MW2^15*CHq1[2, 2] - 8515584*MT2^2*MW2^15*CHq1[2, 2] + 
      405504*MH2*MW2^16*CHq1[2, 2] + 2838528*MT2*MW2^16*CHq1[2, 2] - 
      405504*MW2^17*CHq1[2, 2] - 9984*MH2*MT2^8*MW2^7*MZ2*CHq1[2, 2] + 
      896256*MH2*MT2^7*MW2^8*MZ2*CHq1[2, 2] + 9984*MT2^8*MW2^8*MZ2*
       CHq1[2, 2] - 6399744*MH2*MT2^6*MW2^9*MZ2*CHq1[2, 2] - 
      896256*MT2^7*MW2^9*MZ2*CHq1[2, 2] + 19325184*MH2*MT2^5*MW2^10*MZ2*
       CHq1[2, 2] + 6399744*MT2^6*MW2^10*MZ2*CHq1[2, 2] - 
      31299840*MH2*MT2^4*MW2^11*MZ2*CHq1[2, 2] - 19325184*MT2^5*MW2^11*MZ2*
       CHq1[2, 2] + 29132544*MH2*MT2^3*MW2^12*MZ2*CHq1[2, 2] + 
      31299840*MT2^4*MW2^12*MZ2*CHq1[2, 2] - 15396096*MH2*MT2^2*MW2^13*MZ2*
       CHq1[2, 2] - 29132544*MT2^3*MW2^13*MZ2*CHq1[2, 2] + 
      4172544*MH2*MT2*MW2^14*MZ2*CHq1[2, 2] + 15396096*MT2^2*MW2^14*MZ2*
       CHq1[2, 2] - 420864*MH2*MW2^15*MZ2*CHq1[2, 2] - 
      4172544*MT2*MW2^15*MZ2*CHq1[2, 2] + 420864*MW2^16*MZ2*CHq1[2, 2] + 
      6912*MH2*MT2^8*MW2^6*MZ2^2*CHq1[2, 2] + 516864*MH2*MT2^7*MW2^7*MZ2^2*
       CHq1[2, 2] - 6912*MT2^8*MW2^7*MZ2^2*CHq1[2, 2] - 
      3010176*MH2*MT2^6*MW2^8*MZ2^2*CHq1[2, 2] - 668928*MT2^7*MW2^8*MZ2^2*
       CHq1[2, 2] + 8437632*MH2*MT2^5*MW2^9*MZ2^2*CHq1[2, 2] + 
      4074624*MT2^6*MW2^9*MZ2^2*CHq1[2, 2] - 16015104*MH2*MT2^4*MW2^10*MZ2^2*
       CHq1[2, 2] - 11630976*MT2^5*MW2^10*MZ2^2*CHq1[2, 2] + 
      21004800*MH2*MT2^3*MW2^11*MZ2^2*CHq1[2, 2] + 21337344*MT2^4*MW2^11*
       MZ2^2*CHq1[2, 2] - 17195136*MH2*MT2^2*MW2^12*MZ2^2*CHq1[2, 2] - 
      26327040*MT2^3*MW2^12*MZ2^2*CHq1[2, 2] + 7635840*MH2*MT2*MW2^13*MZ2^2*
       CHq1[2, 2] + 20388480*MT2^2*MW2^13*MZ2^2*CHq1[2, 2] - 
      1381632*MH2*MW2^14*MZ2^2*CHq1[2, 2] - 8700288*MT2*MW2^14*MZ2^2*
       CHq1[2, 2] + 1533696*MW2^15*MZ2^2*CHq1[2, 2] + 
      5472*MH2*MT2^8*MW2^5*MZ2^3*CHq1[2, 2] - 2640864*MH2*MT2^7*MW2^6*MZ2^3*
       CHq1[2, 2] - 5472*MT2^8*MW2^6*MZ2^3*CHq1[2, 2] + 
      18925344*MH2*MT2^6*MW2^7*MZ2^3*CHq1[2, 2] + 3046944*MT2^7*MW2^7*MZ2^3*
       CHq1[2, 2] - 57230688*MH2*MT2^5*MW2^8*MZ2^3*CHq1[2, 2] - 
      21919968*MT2^6*MW2^8*MZ2^3*CHq1[2, 2] + 95121888*MH2*MT2^4*MW2^9*MZ2^3*
       CHq1[2, 2] + 66366624*MT2^5*MW2^9*MZ2^3*CHq1[2, 2] - 
      93777312*MH2*MT2^3*MW2^10*MZ2^3*CHq1[2, 2] - 110095008*MT2^4*MW2^10*
       MZ2^3*CHq1[2, 2] + 54332256*MH2*MT2^2*MW2^11*MZ2^3*CHq1[2, 2] + 
      107990112*MT2^3*MW2^11*MZ2^3*CHq1[2, 2] - 16776480*MH2*MT2*MW2^12*MZ2^3*
       CHq1[2, 2] - 62099616*MT2^2*MW2^12*MZ2^3*CHq1[2, 2] + 
      2040384*MH2*MW2^13*MZ2^3*CHq1[2, 2] + 19010784*MT2*MW2^13*MZ2^3*
       CHq1[2, 2] - 2294400*MW2^14*MZ2^3*CHq1[2, 2] - 
      4080*MH2*MT2^8*MW2^4*MZ2^4*CHq1[2, 2] + 1869360*MH2*MT2^7*MW2^5*MZ2^4*
       CHq1[2, 2] + 4080*MT2^8*MW2^5*MZ2^4*CHq1[2, 2] - 
      15567072*MH2*MT2^6*MW2^6*MZ2^4*CHq1[2, 2] - 2326416*MT2^7*MW2^6*MZ2^4*
       CHq1[2, 2] + 49178016*MH2*MT2^5*MW2^7*MZ2^4*CHq1[2, 2] + 
      19172544*MT2^6*MW2^7*MZ2^4*CHq1[2, 2] - 76933488*MH2*MT2^4*MW2^8*MZ2^4*
       CHq1[2, 2] - 60400512*MT2^5*MW2^8*MZ2^4*CHq1[2, 2] + 
      62703984*MH2*MT2^3*MW2^9*MZ2^4*CHq1[2, 2] + 94808784*MT2^4*MW2^9*MZ2^4*
       CHq1[2, 2] - 23937408*MH2*MT2^2*MW2^10*MZ2^4*CHq1[2, 2] - 
      78244752*MT2^3*MW2^10*MZ2^4*CHq1[2, 2] + 1941312*MH2*MT2*MW2^11*MZ2^4*
       CHq1[2, 2] + 31048992*MT2^2*MW2^11*MZ2^4*CHq1[2, 2] + 
      749376*MH2*MW2^12*MZ2^4*CHq1[2, 2] - 3364320*MT2*MW2^12*MZ2^4*
       CHq1[2, 2] - 698400*MW2^13*MZ2^4*CHq1[2, 2] - 
      216*MH2*MT2^8*MW2^3*MZ2^5*CHq1[2, 2] + 748152*MH2*MT2^7*MW2^4*MZ2^5*
       CHq1[2, 2] + 216*MT2^8*MW2^4*MZ2^5*CHq1[2, 2] - 
      3405888*MH2*MT2^6*MW2^5*MZ2^5*CHq1[2, 2] - 503208*MT2^7*MW2^5*MZ2^5*
       CHq1[2, 2] + 8395344*MH2*MT2^5*MW2^6*MZ2^5*CHq1[2, 2] + 
      1234224*MT2^6*MW2^6*MZ2^5*CHq1[2, 2] - 19654392*MH2*MT2^4*MW2^7*MZ2^5*
       CHq1[2, 2] - 1423296*MT2^5*MW2^7*MZ2^5*CHq1[2, 2] + 
      34017624*MH2*MT2^3*MW2^8*MZ2^5*CHq1[2, 2] + 9202152*MT2^4*MW2^8*MZ2^5*
       CHq1[2, 2] - 32689872*MH2*MT2^2*MW2^9*MZ2^5*CHq1[2, 2] - 
      26662824*MT2^3*MW2^9*MZ2^5*CHq1[2, 2] + 15178080*MH2*MT2*MW2^10*MZ2^5*
       CHq1[2, 2] + 31049568*MT2^2*MW2^10*MZ2^5*CHq1[2, 2] - 
      2588832*MH2*MW2^11*MZ2^5*CHq1[2, 2] - 15697776*MT2*MW2^11*MZ2^5*
       CHq1[2, 2] + 2800944*MW2^12*MZ2^5*CHq1[2, 2] + 
      1548*MH2*MT2^8*MW2^2*MZ2^6*CHq1[2, 2] - 1874328*MH2*MT2^7*MW2^3*MZ2^6*
       CHq1[2, 2] - 1548*MT2^8*MW2^3*MZ2^6*CHq1[2, 2] + 
      13827132*MH2*MT2^6*MW2^4*MZ2^6*CHq1[2, 2] + 1854132*MT2^7*MW2^4*MZ2^6*
       CHq1[2, 2] - 42189948*MH2*MT2^5*MW2^5*MZ2^6*CHq1[2, 2] - 
      13440816*MT2^6*MW2^5*MZ2^6*CHq1[2, 2] + 70861008*MH2*MT2^4*MW2^6*MZ2^6*
       CHq1[2, 2] + 40786056*MT2^5*MW2^6*MZ2^6*CHq1[2, 2] - 
      70756128*MH2*MT2^3*MW2^7*MZ2^6*CHq1[2, 2] - 69386484*MT2^4*MW2^7*MZ2^6*
       CHq1[2, 2] + 40917852*MH2*MT2^2*MW2^8*MZ2^6*CHq1[2, 2] + 
      71420436*MT2^3*MW2^8*MZ2^6*CHq1[2, 2] - 11908284*MH2*MT2*MW2^9*MZ2^6*
       CHq1[2, 2] - 43089624*MT2^2*MW2^9*MZ2^6*CHq1[2, 2] + 
      1121148*MH2*MW2^10*MZ2^6*CHq1[2, 2] + 13203744*MT2*MW2^10*MZ2^6*
       CHq1[2, 2] - 1345896*MW2^11*MZ2^6*CHq1[2, 2] + 
      348*MH2*MT2^8*MW2*MZ2^7*CHq1[2, 2] + 1084341*MH2*MT2^7*MW2^2*MZ2^7*
       CHq1[2, 2] - 348*MT2^8*MW2^2*MZ2^7*CHq1[2, 2] - 
      9459537*MH2*MT2^6*MW2^3*MZ2^7*CHq1[2, 2] - 1123248*MT2^7*MW2^3*MZ2^7*
       CHq1[2, 2] + 30245331*MH2*MT2^5*MW2^4*MZ2^7*CHq1[2, 2] + 
      9711690*MT2^6*MW2^4*MZ2^7*CHq1[2, 2] - 46559715*MH2*MT2^4*MW2^5*MZ2^7*
       CHq1[2, 2] - 30981594*MT2^5*MW2^5*MZ2^7*CHq1[2, 2] + 
      35756763*MH2*MT2^3*MW2^6*MZ2^7*CHq1[2, 2] + 48065424*MT2^4*MW2^6*MZ2^7*
       CHq1[2, 2] - 11257239*MH2*MT2^2*MW2^7*MZ2^7*CHq1[2, 2] - 
      37853340*MT2^3*MW2^7*MZ2^7*CHq1[2, 2] - 585675*MH2*MT2*MW2^8*MZ2^7*
       CHq1[2, 2] + 12910098*MT2^2*MW2^8*MZ2^7*CHq1[2, 2] + 
      775383*MH2*MW2^9*MZ2^7*CHq1[2, 2] - 12402*MT2*MW2^9*MZ2^7*CHq1[2, 2] - 
      716280*MW2^10*MZ2^7*CHq1[2, 2] - 248952*MH2*MT2^7*MW2*MZ2^8*
       CHq1[2, 2] + 2828763*MH2*MT2^6*MW2^2*MZ2^8*CHq1[2, 2] + 
      266151*MT2^7*MW2^2*MZ2^8*CHq1[2, 2] - 9572136*MH2*MT2^5*MW2^3*MZ2^8*
       CHq1[2, 2] - 2988063*MT2^6*MW2^3*MZ2^8*CHq1[2, 2] + 
      12283149*MH2*MT2^4*MW2^4*MZ2^8*CHq1[2, 2] + 10088943*MT2^5*MW2^4*MZ2^8*
       CHq1[2, 2] - 3130152*MH2*MT2^3*MW2^5*MZ2^8*CHq1[2, 2] - 
      13099845*MT2^4*MW2^5*MZ2^8*CHq1[2, 2] - 5790747*MH2*MT2^2*MW2^6*MZ2^8*
       CHq1[2, 2] + 3792705*MT2^3*MW2^6*MZ2^8*CHq1[2, 2] + 
      4469796*MH2*MT2*MW2^7*MZ2^8*CHq1[2, 2] + 5563515*MT2^2*MW2^7*MZ2^8*
       CHq1[2, 2] - 839721*MH2*MW2^8*MZ2^8*CHq1[2, 2] - 
      4484835*MT2*MW2^8*MZ2^8*CHq1[2, 2] + 861429*MW2^9*MZ2^8*CHq1[2, 2] - 
      249300*MH2*MT2^6*MW2*MZ2^9*CHq1[2, 2] + 997374*MH2*MT2^5*MW2^2*MZ2^9*
       CHq1[2, 2] + 266499*MT2^6*MW2^2*MZ2^9*CHq1[2, 2] - 
      161271*MH2*MT2^4*MW2^3*MZ2^9*CHq1[2, 2] - 1066170*MT2^5*MW2^3*MZ2^9*
       CHq1[2, 2] - 3256809*MH2*MT2^3*MW2^4*MZ2^9*CHq1[2, 2] + 
      208359*MT2^4*MW2^4*MZ2^9*CHq1[2, 2] + 4505361*MH2*MT2^2*MW2^5*MZ2^9*
       CHq1[2, 2] + 3373530*MT2^3*MW2^5*MZ2^9*CHq1[2, 2] - 
      2083959*MH2*MT2*MW2^6*MZ2^9*CHq1[2, 2] - 4708077*MT2^2*MW2^6*MZ2^9*
       CHq1[2, 2] + 248604*MH2*MW2^7*MZ2^9*CHq1[2, 2] + 
      2191662*MT2*MW2^7*MZ2^9*CHq1[2, 2] - 265803*MW2^8*MZ2^9*CHq1[2, 2] - 
      249300*MH2*MT2^4*MW2^2*MZ2^10*CHq1[2, 2] + 747726*MH2*MT2^3*MW2^3*
       MZ2^10*CHq1[2, 2] + 266499*MT2^4*MW2^3*MZ2^10*CHq1[2, 2] - 
      747030*MH2*MT2^2*MW2^4*MZ2^10*CHq1[2, 2] - 799323*MT2^3*MW2^4*MZ2^10*
       CHq1[2, 2] + 248604*MH2*MT2*MW2^5*MZ2^10*CHq1[2, 2] + 
      798627*MT2^2*MW2^5*MZ2^10*CHq1[2, 2] - 265803*MT2*MW2^6*MZ2^10*
       CHq1[2, 2] + 33792*MH2*MT2^7*MW2^9*CHq1[3, 3] - 
      236544*MH2*MT2^6*MW2^10*CHq1[3, 3] - 33792*MT2^7*MW2^10*CHq1[3, 3] + 
      709632*MH2*MT2^5*MW2^11*CHq1[3, 3] + 236544*MT2^6*MW2^11*CHq1[3, 3] - 
      1182720*MH2*MT2^4*MW2^12*CHq1[3, 3] - 709632*MT2^5*MW2^12*CHq1[3, 3] + 
      1182720*MH2*MT2^3*MW2^13*CHq1[3, 3] + 1182720*MT2^4*MW2^13*CHq1[3, 3] - 
      709632*MH2*MT2^2*MW2^14*CHq1[3, 3] - 1182720*MT2^3*MW2^14*CHq1[3, 3] + 
      236544*MH2*MT2*MW2^15*CHq1[3, 3] + 709632*MT2^2*MW2^15*CHq1[3, 3] - 
      33792*MH2*MW2^16*CHq1[3, 3] - 236544*MT2*MW2^16*CHq1[3, 3] + 
      33792*MW2^17*CHq1[3, 3] - 6912*MH2*MT2^8*MW2^7*MZ2*CHq1[3, 3] + 
      21760*MH2*MT2^7*MW2^8*MZ2*CHq1[3, 3] + 6912*MT2^8*MW2^8*MZ2*
       CHq1[3, 3] + 75008*MH2*MT2^6*MW2^9*MZ2*CHq1[3, 3] - 
      21760*MT2^7*MW2^9*MZ2*CHq1[3, 3] - 452352*MH2*MT2^5*MW2^10*MZ2*
       CHq1[3, 3] - 75008*MT2^6*MW2^10*MZ2*CHq1[3, 3] + 
      858880*MH2*MT2^4*MW2^11*MZ2*CHq1[3, 3] + 452352*MT2^5*MW2^11*MZ2*
       CHq1[3, 3] - 786688*MH2*MT2^3*MW2^12*MZ2*CHq1[3, 3] - 
      858880*MT2^4*MW2^12*MZ2*CHq1[3, 3] + 341760*MH2*MT2^2*MW2^13*MZ2*
       CHq1[3, 3] + 786688*MT2^3*MW2^13*MZ2*CHq1[3, 3] - 
      44288*MH2*MT2*MW2^14*MZ2*CHq1[3, 3] - 341760*MT2^2*MW2^14*MZ2*
       CHq1[3, 3] - 7168*MH2*MW2^15*MZ2*CHq1[3, 3] + 
      44288*MT2*MW2^15*MZ2*CHq1[3, 3] + 7168*MW2^16*MZ2*CHq1[3, 3] + 
      17280*MH2*MT2^8*MW2^6*MZ2^2*CHq1[3, 3] - 186368*MH2*MT2^7*MW2^7*MZ2^2*
       CHq1[3, 3] - 17280*MT2^8*MW2^7*MZ2^2*CHq1[3, 3] + 
      781056*MH2*MT2^6*MW2^8*MZ2^2*CHq1[3, 3] + 199040*MT2^7*MW2^8*MZ2^2*
       CHq1[3, 3] - 1830400*MH2*MT2^5*MW2^9*MZ2^2*CHq1[3, 3] - 
      869760*MT2^6*MW2^9*MZ2^2*CHq1[3, 3] + 2783232*MH2*MT2^4*MW2^10*MZ2^2*
       CHq1[3, 3] + 2096512*MT2^5*MW2^10*MZ2^2*CHq1[3, 3] - 
      2861056*MH2*MT2^3*MW2^11*MZ2^2*CHq1[3, 3] - 3226752*MT2^4*MW2^11*MZ2^2*
       CHq1[3, 3] + 1901824*MH2*MT2^2*MW2^12*MZ2^2*CHq1[3, 3] + 
      3304576*MT2^3*MW2^12*MZ2^2*CHq1[3, 3] - 721408*MH2*MT2*MW2^13*MZ2^2*
       CHq1[3, 3] - 2167936*MT2^2*MW2^13*MZ2^2*CHq1[3, 3] + 
      115840*MH2*MW2^14*MZ2^2*CHq1[3, 3] + 810112*MT2*MW2^14*MZ2^2*
       CHq1[3, 3] - 128512*MW2^15*MZ2^2*CHq1[3, 3] - 
      17280*MH2*MT2^8*MW2^5*MZ2^3*CHq1[3, 3] + 188352*MH2*MT2^7*MW2^6*MZ2^3*
       CHq1[3, 3] + 17280*MT2^8*MW2^6*MZ2^3*CHq1[3, 3] - 
      858560*MH2*MT2^6*MW2^7*MZ2^3*CHq1[3, 3] - 214272*MT2^7*MW2^7*MZ2^3*
       CHq1[3, 3] + 2133824*MH2*MT2^5*MW2^8*MZ2^3*CHq1[3, 3] + 
      1052672*MT2^6*MW2^8*MZ2^3*CHq1[3, 3] - 3221568*MH2*MT2^4*MW2^9*MZ2^3*
       CHq1[3, 3] - 2728832*MT2^5*MW2^9*MZ2^3*CHq1[3, 3] + 
      3014976*MH2*MT2^3*MW2^10*MZ2^3*CHq1[3, 3] + 4192128*MT2^4*MW2^10*MZ2^3*
       CHq1[3, 3] - 1646912*MH2*MT2^2*MW2^11*MZ2^3*CHq1[3, 3] - 
      3922176*MT2^3*MW2^11*MZ2^3*CHq1[3, 3] + 437184*MH2*MT2*MW2^12*MZ2^3*
       CHq1[3, 3] + 2127872*MT2^2*MW2^12*MZ2^3*CHq1[3, 3] - 
      30016*MH2*MW2^13*MZ2^3*CHq1[3, 3] - 567936*MT2*MW2^13*MZ2^3*
       CHq1[3, 3] + 43264*MW2^14*MZ2^3*CHq1[3, 3] + 8640*MH2*MT2^8*MW2^4*
       MZ2^4*CHq1[3, 3] - 38192*MH2*MT2^7*MW2^5*MZ2^4*CHq1[3, 3] - 
      8640*MT2^8*MW2^5*MZ2^4*CHq1[3, 3] + 40688*MH2*MT2^6*MW2^6*MZ2^4*
       CHq1[3, 3] + 63248*MT2^7*MW2^6*MZ2^4*CHq1[3, 3] + 
      88752*MH2*MT2^5*MW2^7*MZ2^4*CHq1[3, 3] - 242000*MT2^6*MW2^7*MZ2^4*
       CHq1[3, 3] - 328816*MH2*MT2^4*MW2^8*MZ2^4*CHq1[3, 3] + 
      541104*MT2^5*MW2^8*MZ2^4*CHq1[3, 3] + 537008*MH2*MT2^3*MW2^9*MZ2^4*
       CHq1[3, 3] - 665072*MT2^4*MW2^9*MZ2^4*CHq1[3, 3] - 
      591216*MH2*MT2^2*MW2^10*MZ2^4*CHq1[3, 3] + 301936*MT2^3*MW2^10*MZ2^4*
       CHq1[3, 3] + 373968*MH2*MT2*MW2^11*MZ2^4*CHq1[3, 3] + 
      232656*MT2^2*MW2^11*MZ2^4*CHq1[3, 3] - 90832*MH2*MW2^12*MZ2^4*
       CHq1[3, 3] - 314928*MT2*MW2^12*MZ2^4*CHq1[3, 3] + 
      91696*MW2^13*MZ2^4*CHq1[3, 3] - 108*MH2*MT2^8*MW2^3*MZ2^5*CHq1[3, 3] - 
      71228*MH2*MT2^7*MW2^4*MZ2^5*CHq1[3, 3] + 108*MT2^8*MW2^4*MZ2^5*
       CHq1[3, 3] + 558516*MH2*MT2^6*MW2^5*MZ2^5*CHq1[3, 3] + 
      58412*MT2^7*MW2^5*MZ2^5*CHq1[3, 3] - 1727356*MH2*MT2^5*MW2^6*MZ2^5*
       CHq1[3, 3] - 443748*MT2^6*MW2^6*MZ2^5*CHq1[3, 3] + 
      2758140*MH2*MT2^4*MW2^7*MZ2^5*CHq1[3, 3] + 1357996*MT2^5*MW2^7*MZ2^5*
       CHq1[3, 3] - 2516692*MH2*MT2^3*MW2^8*MZ2^5*CHq1[3, 3] - 
      2210220*MT2^4*MW2^8*MZ2^5*CHq1[3, 3] + 1430428*MH2*MT2^2*MW2^9*MZ2^5*
       CHq1[3, 3] + 2145892*MT2^3*MW2^9*MZ2^5*CHq1[3, 3] - 
      506356*MH2*MT2*MW2^10*MZ2^5*CHq1[3, 3] - 1364332*MT2^2*MW2^10*MZ2^5*
       CHq1[3, 3] + 74656*MH2*MW2^11*MZ2^5*CHq1[3, 3] + 
      542788*MT2*MW2^11*MZ2^5*CHq1[3, 3] - 86896*MW2^12*MZ2^5*CHq1[3, 3] - 
      2970*MH2*MT2^8*MW2^2*MZ2^6*CHq1[3, 3] + 134112*MH2*MT2^7*MW2^3*MZ2^6*
       CHq1[3, 3] + 2970*MT2^8*MW2^3*MZ2^6*CHq1[3, 3] - 
      936680*MH2*MT2^6*MW2^4*MZ2^6*CHq1[3, 3] - 134598*MT2^7*MW2^4*MZ2^6*
       CHq1[3, 3] + 2808956*MH2*MT2^5*MW2^5*MZ2^6*CHq1[3, 3] + 
      927266*MT2^6*MW2^5*MZ2^6*CHq1[3, 3] - 4415160*MH2*MT2^4*MW2^6*MZ2^6*
       CHq1[3, 3] - 2767898*MT2^5*MW2^6*MZ2^6*CHq1[3, 3] + 
      3893832*MH2*MT2^3*MW2^7*MZ2^6*CHq1[3, 3] + 4393146*MT2^4*MW2^7*MZ2^6*
       CHq1[3, 3] - 1997072*MH2*MT2^2*MW2^8*MZ2^6*CHq1[3, 3] - 
      3986010*MT2^3*MW2^8*MZ2^6*CHq1[3, 3] + 582588*MH2*MT2*MW2^9*MZ2^6*
       CHq1[3, 3] + 2146526*MT2^2*MW2^9*MZ2^6*CHq1[3, 3] - 
      67606*MH2*MW2^10*MZ2^6*CHq1[3, 3] - 662310*MT2*MW2^10*MZ2^6*
       CHq1[3, 3] + 80908*MW2^11*MZ2^6*CHq1[3, 3] + 1350*MH2*MT2^8*MW2*MZ2^7*
       CHq1[3, 3] - 102539*MH2*MT2^7*MW2^2*MZ2^7*CHq1[3, 3] - 
      1350*MT2^8*MW2^2*MZ2^7*CHq1[3, 3] + 787211*MH2*MT2^6*MW2^3*MZ2^7*
       CHq1[3, 3] + 106238*MT2^7*MW2^3*MZ2^7*CHq1[3, 3] - 
      2432997*MH2*MT2^5*MW2^4*MZ2^7*CHq1[3, 3] - 813590*MT2^6*MW2^4*MZ2^7*
       CHq1[3, 3] + 3770453*MH2*MT2^4*MW2^5*MZ2^7*CHq1[3, 3] + 
      2512620*MT2^5*MW2^5*MZ2^7*CHq1[3, 3] - 3071473*MH2*MT2^3*MW2^6*MZ2^7*
       CHq1[3, 3] - 3915164*MT2^4*MW2^6*MZ2^7*CHq1[3, 3] + 
      1246209*MH2*MT2^2*MW2^7*MZ2^7*CHq1[3, 3] + 3239386*MT2^3*MW2^7*MZ2^7*
       CHq1[3, 3] - 185343*MH2*MT2*MW2^8*MZ2^7*CHq1[3, 3] - 
      1359906*MT2^2*MW2^8*MZ2^7*CHq1[3, 3] - 12871*MH2*MW2^9*MZ2^7*
       CHq1[3, 3] + 222108*MT2*MW2^9*MZ2^7*CHq1[3, 3] + 
      9658*MW2^10*MZ2^7*CHq1[3, 3] + 31246*MH2*MT2^7*MW2*MZ2^8*CHq1[3, 3] - 
      306201*MH2*MT2^6*MW2^2*MZ2^8*CHq1[3, 3] - 33451*MT2^7*MW2^2*MZ2^8*
       CHq1[3, 3] + 1007480*MH2*MT2^5*MW2^3*MZ2^8*CHq1[3, 3] + 
      325335*MT2^6*MW2^3*MZ2^8*CHq1[3, 3] - 1433223*MH2*MT2^4*MW2^4*MZ2^8*
       CHq1[3, 3] - 1068581*MT2^5*MW2^4*MZ2^8*CHq1[3, 3] + 
      782546*MH2*MT2^3*MW2^5*MZ2^8*CHq1[3, 3] + 1528407*MT2^4*MW2^5*MZ2^8*
       CHq1[3, 3] + 113965*MH2*MT2^2*MW2^6*MZ2^8*CHq1[3, 3] - 
      858263*MT2^3*MW2^6*MZ2^8*CHq1[3, 3] - 261268*MH2*MT2*MW2^7*MZ2^8*
       CHq1[3, 3] - 87613*MT2^2*MW2^7*MZ2^8*CHq1[3, 3] + 
      65455*MH2*MW2^8*MZ2^8*CHq1[3, 3] + 261115*MT2*MW2^8*MZ2^8*CHq1[3, 3] - 
      66949*MW2^9*MZ2^8*CHq1[3, 3] + 29896*MH2*MT2^6*MW2*MZ2^9*CHq1[3, 3] - 
      119644*MH2*MT2^5*MW2^2*MZ2^9*CHq1[3, 3] - 32101*MT2^6*MW2^2*MZ2^9*
       CHq1[3, 3] + 63771*MH2*MT2^4*MW2^3*MZ2^9*CHq1[3, 3] + 
      128464*MT2^5*MW2^3*MZ2^9*CHq1[3, 3] + 265845*MH2*MT2^3*MW2^4*MZ2^9*
       CHq1[3, 3] - 71097*MT2^4*MW2^4*MZ2^9*CHq1[3, 3] - 
      437597*MH2*MT2^2*MW2^5*MZ2^9*CHq1[3, 3] - 276942*MT2^3*MW2^5*MZ2^9*
       CHq1[3, 3] + 233265*MH2*MT2*MW2^6*MZ2^9*CHq1[3, 3] + 
      459719*MT2^2*MW2^6*MZ2^9*CHq1[3, 3] - 35536*MH2*MW2^7*MZ2^9*
       CHq1[3, 3] - 245784*MT2*MW2^7*MZ2^9*CHq1[3, 3] + 
      37741*MW2^8*MZ2^9*CHq1[3, 3] + 29896*MH2*MT2^4*MW2^2*MZ2^10*
       CHq1[3, 3] - 91098*MH2*MT2^3*MW2^3*MZ2^10*CHq1[3, 3] - 
      32101*MT2^4*MW2^3*MZ2^10*CHq1[3, 3] + 96738*MH2*MT2^2*MW2^4*MZ2^10*
       CHq1[3, 3] + 97713*MT2^3*MW2^4*MZ2^10*CHq1[3, 3] - 
      35536*MH2*MT2*MW2^5*MZ2^10*CHq1[3, 3] - 103353*MT2^2*MW2^5*MZ2^10*
       CHq1[3, 3] + 37741*MT2*MW2^6*MZ2^10*CHq1[3, 3] - 
      11264*MH2*MT2^7*MW2^9*CHq3[1, 1] + 78848*MH2*MT2^6*MW2^10*CHq3[1, 1] + 
      11264*MT2^7*MW2^10*CHq3[1, 1] - 236544*MH2*MT2^5*MW2^11*CHq3[1, 1] - 
      78848*MT2^6*MW2^11*CHq3[1, 1] + 394240*MH2*MT2^4*MW2^12*CHq3[1, 1] + 
      236544*MT2^5*MW2^12*CHq3[1, 1] - 394240*MH2*MT2^3*MW2^13*CHq3[1, 1] - 
      394240*MT2^4*MW2^13*CHq3[1, 1] + 236544*MH2*MT2^2*MW2^14*CHq3[1, 1] + 
      394240*MT2^3*MW2^14*CHq3[1, 1] - 78848*MH2*MT2*MW2^15*CHq3[1, 1] - 
      236544*MT2^2*MW2^15*CHq3[1, 1] + 11264*MH2*MW2^16*CHq3[1, 1] + 
      78848*MT2*MW2^16*CHq3[1, 1] - 11264*MW2^17*CHq3[1, 1] + 
      4608*MH2*MT2^8*MW2^7*MZ2*CHq3[1, 1] + 95744*MH2*MT2^7*MW2^8*MZ2*
       CHq3[1, 1] - 4608*MT2^8*MW2^8*MZ2*CHq3[1, 1] - 
      810496*MH2*MT2^6*MW2^9*MZ2*CHq3[1, 1] - 95744*MT2^7*MW2^9*MZ2*
       CHq3[1, 1] + 2571776*MH2*MT2^5*MW2^10*MZ2*CHq3[1, 1] + 
      810496*MT2^6*MW2^10*MZ2*CHq3[1, 1] - 4375040*MH2*MT2^4*MW2^11*MZ2*
       CHq3[1, 1] - 2571776*MT2^5*MW2^11*MZ2*CHq3[1, 1] + 
      4383232*MH2*MT2^3*MW2^12*MZ2*CHq3[1, 1] + 4375040*MT2^4*MW2^12*MZ2*
       CHq3[1, 1] - 2599424*MH2*MT2^2*MW2^13*MZ2*CHq3[1, 1] - 
      4383232*MT2^3*MW2^13*MZ2*CHq3[1, 1] + 846336*MH2*MT2*MW2^14*MZ2*
       CHq3[1, 1] + 2599424*MT2^2*MW2^14*MZ2*CHq3[1, 1] - 
      116736*MH2*MW2^15*MZ2*CHq3[1, 1] - 846336*MT2*MW2^15*MZ2*CHq3[1, 1] + 
      116736*MW2^16*MZ2*CHq3[1, 1] - 2304*MH2*MT2^8*MW2^6*MZ2^2*CHq3[1, 1] - 
      268416*MH2*MT2^7*MW2^7*MZ2^2*CHq3[1, 1] + 2304*MT2^8*MW2^7*MZ2^2*
       CHq3[1, 1] + 2082944*MH2*MT2^6*MW2^8*MZ2^2*CHq3[1, 1] + 
      306432*MT2^7*MW2^8*MZ2^2*CHq3[1, 1] - 6459776*MH2*MT2^5*MW2^9*MZ2^2*
       CHq3[1, 1] - 2349056*MT2^6*MW2^9*MZ2^2*CHq3[1, 1] + 
      10599296*MH2*MT2^4*MW2^10*MZ2^2*CHq3[1, 1] + 7258112*MT2^5*MW2^10*MZ2^2*
       CHq3[1, 1] - 9945984*MH2*MT2^3*MW2^11*MZ2^2*CHq3[1, 1] - 
      11929856*MT2^4*MW2^11*MZ2^2*CHq3[1, 1] + 5297024*MH2*MT2^2*MW2^12*MZ2^2*
       CHq3[1, 1] + 11276544*MT2^3*MW2^12*MZ2^2*CHq3[1, 1] - 
      1454720*MH2*MT2*MW2^13*MZ2^2*CHq3[1, 1] - 6095360*MT2^2*MW2^13*MZ2^2*
       CHq3[1, 1] + 151936*MH2*MW2^14*MZ2^2*CHq3[1, 1] + 
      1720832*MT2*MW2^14*MZ2^2*CHq3[1, 1] - 189952*MW2^15*MZ2^2*CHq3[1, 1] - 
      576*MH2*MT2^8*MW2^5*MZ2^3*CHq3[1, 1] + 177856*MH2*MT2^7*MW2^6*MZ2^3*
       CHq3[1, 1] + 576*MT2^8*MW2^6*MZ2^3*CHq3[1, 1] - 
      1523776*MH2*MT2^6*MW2^7*MZ2^3*CHq3[1, 1] - 274624*MT2^7*MW2^7*MZ2^3*
       CHq3[1, 1] + 4855872*MH2*MT2^5*MW2^8*MZ2^3*CHq3[1, 1] + 
      2239168*MT2^6*MW2^8*MZ2^3*CHq3[1, 1] - 7467840*MH2*MT2^4*MW2^9*MZ2^3*
       CHq3[1, 1] - 7040064*MT2^5*MW2^9*MZ2^3*CHq3[1, 1] + 
      5741888*MH2*MT2^3*MW2^10*MZ2^3*CHq3[1, 1] + 11044800*MT2^4*MW2^10*MZ2^3*
       CHq3[1, 1] - 1839552*MH2*MT2^2*MW2^11*MZ2^3*CHq3[1, 1] - 
      9128768*MT2^3*MW2^11*MZ2^3*CHq3[1, 1] - 52288*MH2*MT2*MW2^12*MZ2^3*
       CHq3[1, 1] + 3681600*MT2^2*MW2^12*MZ2^3*CHq3[1, 1] + 
      108416*MH2*MW2^13*MZ2^3*CHq3[1, 1] - 473024*MT2*MW2^13*MZ2^3*
       CHq3[1, 1] - 49664*MW2^14*MZ2^3*CHq3[1, 1] + 576*MH2*MT2^8*MW2^4*MZ2^4*
       CHq3[1, 1] + 90128*MH2*MT2^7*MW2^5*MZ2^4*CHq3[1, 1] - 
      576*MT2^8*MW2^5*MZ2^4*CHq3[1, 1] - 472336*MH2*MT2^6*MW2^6*MZ2^4*
       CHq3[1, 1] + 33424*MT2^7*MW2^6*MZ2^4*CHq3[1, 1] + 
      1258160*MH2*MT2^5*MW2^7*MZ2^4*CHq3[1, 1] - 489296*MT2^6*MW2^7*MZ2^4*
       CHq3[1, 1] - 2695472*MH2*MT2^4*MW2^8*MZ2^4*CHq3[1, 1] + 
      1723504*MT2^5*MW2^8*MZ2^4*CHq3[1, 1] + 4159600*MH2*MT2^3*MW2^9*MZ2^4*
       CHq3[1, 1] - 2074672*MT2^4*MW2^9*MZ2^4*CHq3[1, 1] - 
      3706736*MH2*MT2^2*MW2^10*MZ2^4*CHq3[1, 1] + 50672*MT2^3*MW2^10*MZ2^4*
       CHq3[1, 1] + 1631184*MH2*MT2*MW2^11*MZ2^4*CHq3[1, 1] + 
      1710032*MT2^2*MW2^11*MZ2^4*CHq3[1, 1] - 265104*MH2*MW2^12*MZ2^4*
       CHq3[1, 1] - 1191408*MT2*MW2^12*MZ2^4*CHq3[1, 1] + 
      238320*MW2^13*MZ2^4*CHq3[1, 1] - 1584*MH2*MT2^8*MW2^3*MZ2^5*
       CHq3[1, 1] - 115680*MH2*MT2^7*MW2^4*MZ2^5*CHq3[1, 1] + 
      1584*MT2^8*MW2^4*MZ2^5*CHq3[1, 1] + 950288*MH2*MT2^6*MW2^5*MZ2^5*
       CHq3[1, 1] + 15456*MT2^7*MW2^5*MZ2^5*CHq3[1, 1] - 
      2992544*MH2*MT2^5*MW2^6*MZ2^5*CHq3[1, 1] - 125168*MT2^6*MW2^6*MZ2^5*
       CHq3[1, 1] + 5042768*MH2*MT2^4*MW2^7*MZ2^5*CHq3[1, 1] + 
      393632*MT2^5*MW2^7*MZ2^5*CHq3[1, 1] - 4938912*MH2*MT2^3*MW2^8*MZ2^5*
       CHq3[1, 1] - 1013936*MT2^4*MW2^8*MZ2^5*CHq3[1, 1] + 
      2702576*MH2*MT2^2*MW2^9*MZ2^5*CHq3[1, 1] + 1721376*MT2^3*MW2^9*MZ2^5*
       CHq3[1, 1] - 679520*MH2*MT2*MW2^10*MZ2^5*CHq3[1, 1] - 
      1505936*MT2^2*MW2^10*MZ2^5*CHq3[1, 1] + 32608*MH2*MW2^11*MZ2^5*
       CHq3[1, 1] + 568928*MT2*MW2^11*MZ2^5*CHq3[1, 1] - 
      55936*MW2^12*MZ2^5*CHq3[1, 1] - 720*MH2*MT2^8*MW2^2*MZ2^6*CHq3[1, 1] + 
      107458*MH2*MT2^7*MW2^3*MZ2^6*CHq3[1, 1] + 720*MT2^8*MW2^3*MZ2^6*
       CHq3[1, 1] - 863350*MH2*MT2^6*MW2^4*MZ2^6*CHq3[1, 1] - 
      58804*MT2^7*MW2^4*MZ2^6*CHq3[1, 1] + 2703858*MH2*MT2^5*MW2^5*MZ2^6*
       CHq3[1, 1] + 422548*MT2^6*MW2^5*MZ2^6*CHq3[1, 1] - 
      4183494*MH2*MT2^4*MW2^6*MZ2^6*CHq3[1, 1] - 1281228*MT2^5*MW2^6*MZ2^6*
       CHq3[1, 1] + 3339014*MH2*MT2^3*MW2^7*MZ2^6*CHq3[1, 1] + 
      2103036*MT2^4*MW2^7*MZ2^6*CHq3[1, 1] - 1241442*MH2*MT2^2*MW2^8*MZ2^6*
       CHq3[1, 1] - 2006780*MT2^3*MW2^8*MZ2^6*CHq3[1, 1] + 
      113318*MH2*MT2*MW2^9*MZ2^6*CHq3[1, 1] + 1091484*MT2^2*MW2^9*MZ2^6*
       CHq3[1, 1] + 25358*MH2*MW2^10*MZ2^6*CHq3[1, 1] - 
      297188*MT2*MW2^10*MZ2^6*CHq3[1, 1] + 26212*MW2^11*MZ2^6*CHq3[1, 1] - 
      86296*MH2*MT2^7*MW2^2*MZ2^7*CHq3[1, 1] + 706274*MH2*MT2^6*MW2^3*MZ2^7*
       CHq3[1, 1] + 73066*MT2^7*MW2^3*MZ2^7*CHq3[1, 1] - 
      2220736*MH2*MT2^5*MW2^4*MZ2^7*CHq3[1, 1] - 565010*MT2^6*MW2^4*MZ2^7*
       CHq3[1, 1] + 3398626*MH2*MT2^4*MW2^5*MZ2^7*CHq3[1, 1] + 
      1748290*MT2^5*MW2^5*MZ2^7*CHq3[1, 1] - 2626232*MH2*MT2^3*MW2^6*MZ2^7*
       CHq3[1, 1] - 2792530*MT2^4*MW2^6*MZ2^7*CHq3[1, 1] + 
      912982*MH2*MT2^2*MW2^7*MZ2^7*CHq3[1, 1] + 2463854*MT2^3*MW2^7*MZ2^7*
       CHq3[1, 1] - 70800*MH2*MT2*MW2^8*MZ2^7*CHq3[1, 1] - 
      1179094*MT2^2*MW2^8*MZ2^7*CHq3[1, 1] - 13818*MH2*MW2^9*MZ2^7*
       CHq3[1, 1] + 273030*MT2*MW2^9*MZ2^7*CHq3[1, 1] - 
      21606*MW2^10*MZ2^7*CHq3[1, 1] + 32340*MH2*MT2^7*MW2*MZ2^8*CHq3[1, 1] - 
      311956*MH2*MT2^6*MW2^2*MZ2^8*CHq3[1, 1] - 32340*MT2^7*MW2^2*MZ2^8*
       CHq3[1, 1] + 1021084*MH2*MT2^5*MW2^3*MZ2^8*CHq3[1, 1] + 
      298726*MT2^6*MW2^3*MZ2^8*CHq3[1, 1] - 1455778*MH2*MT2^4*MW2^4*MZ2^8*
       CHq3[1, 1] - 968164*MT2^5*MW2^4*MZ2^8*CHq3[1, 1] + 
      821406*MH2*MT2^3*MW2^5*MZ2^8*CHq3[1, 1] + 1438282*MT2^4*MW2^5*MZ2^8*
       CHq3[1, 1] + 58226*MH2*MT2^2*MW2^6*MZ2^8*CHq3[1, 1] - 
      967368*MT2^3*MW2^6*MZ2^8*CHq3[1, 1] - 219998*MH2*MT2*MW2^7*MZ2^8*
       CHq3[1, 1] + 153886*MT2^2*MW2^7*MZ2^8*CHq3[1, 1] + 
      54676*MH2*MW2^8*MZ2^8*CHq3[1, 1] + 118424*MT2*MW2^8*MZ2^8*CHq3[1, 1] - 
      41446*MW2^9*MZ2^8*CHq3[1, 1] + 32340*MH2*MT2^6*MW2*MZ2^9*CHq3[1, 1] - 
      129360*MH2*MT2^5*MW2^2*MZ2^9*CHq3[1, 1] - 32340*MT2^6*MW2^2*MZ2^9*
       CHq3[1, 1] + 76124*MH2*MT2^4*MW2^3*MZ2^9*CHq3[1, 1] + 
      129360*MT2^5*MW2^3*MZ2^9*CHq3[1, 1] + 257088*MH2*MT2^3*MW2^4*MZ2^9*
       CHq3[1, 1] - 89354*MT2^4*MW2^4*MZ2^9*CHq3[1, 1] - 
      420228*MH2*MT2^2*MW2^5*MZ2^9*CHq3[1, 1] - 217398*MT2^3*MW2^5*MZ2^9*
       CHq3[1, 1] + 216376*MH2*MT2*MW2^6*MZ2^9*CHq3[1, 1] + 
      380538*MT2^2*MW2^6*MZ2^9*CHq3[1, 1] - 32340*MH2*MW2^7*MZ2^9*
       CHq3[1, 1] - 203146*MT2*MW2^7*MZ2^9*CHq3[1, 1] + 
      32340*MW2^8*MZ2^9*CHq3[1, 1] + 32340*MH2*MT2^4*MW2^2*MZ2^10*
       CHq3[1, 1] - 97020*MH2*MT2^3*MW2^3*MZ2^10*CHq3[1, 1] - 
      32340*MT2^4*MW2^3*MZ2^10*CHq3[1, 1] + 97020*MH2*MT2^2*MW2^4*MZ2^10*
       CHq3[1, 1] + 97020*MT2^3*MW2^4*MZ2^10*CHq3[1, 1] - 
      32340*MH2*MT2*MW2^5*MZ2^10*CHq3[1, 1] - 97020*MT2^2*MW2^5*MZ2^10*
       CHq3[1, 1] + 32340*MT2*MW2^6*MZ2^10*CHq3[1, 1] - 
      135168*MH2*MT2^7*MW2^9*CHq3[2, 2] + 946176*MH2*MT2^6*MW2^10*
       CHq3[2, 2] + 135168*MT2^7*MW2^10*CHq3[2, 2] - 2838528*MH2*MT2^5*MW2^11*
       CHq3[2, 2] - 946176*MT2^6*MW2^11*CHq3[2, 2] + 4730880*MH2*MT2^4*MW2^12*
       CHq3[2, 2] + 2838528*MT2^5*MW2^12*CHq3[2, 2] - 
      4730880*MH2*MT2^3*MW2^13*CHq3[2, 2] - 4730880*MT2^4*MW2^13*CHq3[2, 2] + 
      2838528*MH2*MT2^2*MW2^14*CHq3[2, 2] + 4730880*MT2^3*MW2^14*CHq3[2, 2] - 
      946176*MH2*MT2*MW2^15*CHq3[2, 2] - 2838528*MT2^2*MW2^15*CHq3[2, 2] + 
      135168*MH2*MW2^16*CHq3[2, 2] + 946176*MT2*MW2^16*CHq3[2, 2] - 
      135168*MW2^17*CHq3[2, 2] - 3840*MH2*MT2^8*MW2^7*MZ2*CHq3[2, 2] + 
      87296*MH2*MT2^7*MW2^8*MZ2*CHq3[2, 2] + 3840*MT2^8*MW2^8*MZ2*
       CHq3[2, 2] - 638720*MH2*MT2^6*MW2^9*MZ2*CHq3[2, 2] - 
      87296*MT2^7*MW2^9*MZ2*CHq3[2, 2] + 1943808*MH2*MT2^5*MW2^10*MZ2*
       CHq3[2, 2] + 638720*MT2^6*MW2^10*MZ2*CHq3[2, 2] - 
      2924800*MH2*MT2^4*MW2^11*MZ2*CHq3[2, 2] - 1943808*MT2^5*MW2^11*MZ2*
       CHq3[2, 2] + 2195200*MH2*MT2^3*MW2^12*MZ2*CHq3[2, 2] + 
      2924800*MT2^4*MW2^12*MZ2*CHq3[2, 2] - 619776*MH2*MT2^2*MW2^13*MZ2*
       CHq3[2, 2] - 2195200*MT2^3*MW2^13*MZ2*CHq3[2, 2] - 
      113920*MH2*MT2*MW2^14*MZ2*CHq3[2, 2] + 619776*MT2^2*MW2^14*MZ2*
       CHq3[2, 2] + 74752*MH2*MW2^15*MZ2*CHq3[2, 2] + 
      113920*MT2*MW2^15*MZ2*CHq3[2, 2] - 74752*MW2^16*MZ2*CHq3[2, 2] + 
      2304*MH2*MT2^8*MW2^6*MZ2^2*CHq3[2, 2] + 962816*MH2*MT2^7*MW2^7*MZ2^2*
       CHq3[2, 2] - 2304*MT2^8*MW2^7*MZ2^2*CHq3[2, 2] - 
      6753408*MH2*MT2^6*MW2^8*MZ2^2*CHq3[2, 2] - 1064192*MT2^7*MW2^8*MZ2^2*
       CHq3[2, 2] + 20279680*MH2*MT2^5*MW2^9*MZ2^2*CHq3[2, 2] + 
      7463040*MT2^6*MW2^9*MZ2^2*CHq3[2, 2] - 34092288*MH2*MT2^4*MW2^10*MZ2^2*
       CHq3[2, 2] - 22408576*MT2^5*MW2^10*MZ2^2*CHq3[2, 2] + 
      34677760*MH2*MT2^3*MW2^11*MZ2^2*CHq3[2, 2] + 37640448*MT2^4*MW2^11*
       MZ2^2*CHq3[2, 2] - 21258880*MH2*MT2^2*MW2^12*MZ2^2*CHq3[2, 2] - 
      38225920*MT2^3*MW2^12*MZ2^2*CHq3[2, 2] + 7217536*MH2*MT2*MW2^13*MZ2^2*
       CHq3[2, 2] + 23387776*MT2^2*MW2^13*MZ2^2*CHq3[2, 2] - 
      1035520*MH2*MW2^14*MZ2^2*CHq3[2, 2] - 7927168*MT2*MW2^14*MZ2^2*
       CHq3[2, 2] + 1136896*MW2^15*MZ2^2*CHq3[2, 2] + 
      5472*MH2*MT2^8*MW2^5*MZ2^3*CHq3[2, 2] - 1917792*MH2*MT2^7*MW2^6*MZ2^3*
       CHq3[2, 2] - 5472*MT2^8*MW2^6*MZ2^3*CHq3[2, 2] + 
      14259872*MH2*MT2^6*MW2^7*MZ2^3*CHq3[2, 2] + 2182176*MT2^7*MW2^7*MZ2^3*
       CHq3[2, 2] - 43620320*MH2*MT2^5*MW2^8*MZ2^3*CHq3[2, 2] - 
      16211936*MT2^6*MW2^8*MZ2^3*CHq3[2, 2] + 70994016*MH2*MT2^4*MW2^9*MZ2^3*
       CHq3[2, 2] + 49577888*MT2^5*MW2^9*MZ2^3*CHq3[2, 2] - 
      66108960*MH2*MT2^3*MW2^10*MZ2^3*CHq3[2, 2] - 80754336*MT2^4*MW2^10*
       MZ2^3*CHq3[2, 2] + 34788320*MH2*MT2^2*MW2^11*MZ2^3*CHq3[2, 2] + 
      75362400*MT2^3*MW2^11*MZ2^3*CHq3[2, 2] - 9302688*MH2*MT2*MW2^12*MZ2^3*
       CHq3[2, 2] - 39833504*MT2^2*MW2^12*MZ2^3*CHq3[2, 2] + 
      902080*MH2*MW2^13*MZ2^3*CHq3[2, 2] + 10747872*MT2*MW2^13*MZ2^3*
       CHq3[2, 2] - 1065088*MW2^14*MZ2^3*CHq3[2, 2] - 
      3120*MH2*MT2^8*MW2^4*MZ2^4*CHq3[2, 2] + 550448*MH2*MT2^7*MW2^5*MZ2^4*
       CHq3[2, 2] + 3120*MT2^8*MW2^5*MZ2^4*CHq3[2, 2] - 
      5633888*MH2*MT2^6*MW2^6*MZ2^4*CHq3[2, 2] - 810512*MT2^7*MW2^6*MZ2^4*
       CHq3[2, 2] + 18675360*MH2*MT2^5*MW2^7*MZ2^4*CHq3[2, 2] + 
      7718720*MT2^6*MW2^7*MZ2^4*CHq3[2, 2] - 26927216*MH2*MT2^4*MW2^8*MZ2^4*
       CHq3[2, 2] - 25194240*MT2^5*MW2^8*MZ2^4*CHq3[2, 2] + 
      15535984*MH2*MT2^3*MW2^9*MZ2^4*CHq3[2, 2] + 37250000*MT2^4*MW2^9*MZ2^4*
       CHq3[2, 2] + 1234176*MH2*MT2^2*MW2^10*MZ2^4*CHq3[2, 2] - 
      24334096*MT2^3*MW2^10*MZ2^4*CHq3[2, 2] - 4774848*MH2*MT2*MW2^11*MZ2^4*
       CHq3[2, 2] + 2601120*MT2^2*MW2^11*MZ2^4*CHq3[2, 2] + 
      1343104*MH2*MW2^12*MZ2^4*CHq3[2, 2] + 4113312*MT2*MW2^12*MZ2^4*
       CHq3[2, 2] - 1347424*MW2^13*MZ2^4*CHq3[2, 2] - 
      2520*MH2*MT2^8*MW2^3*MZ2^5*CHq3[2, 2] + 1757144*MH2*MT2^7*MW2^4*MZ2^5*
       CHq3[2, 2] + 2520*MT2^8*MW2^4*MZ2^5*CHq3[2, 2] - 
      11714112*MH2*MT2^6*MW2^5*MZ2^5*CHq3[2, 2] - 1687016*MT2^7*MW2^5*MZ2^5*
       CHq3[2, 2] + 34563856*MH2*MT2^5*MW2^6*MZ2^5*CHq3[2, 2] + 
      10963152*MT2^6*MW2^6*MZ2^5*CHq3[2, 2] - 60299352*MH2*MT2^4*MW2^7*MZ2^5*
       CHq3[2, 2] - 32050912*MT2^5*MW2^7*MZ2^5*CHq3[2, 2] + 
      66621112*MH2*MT2^3*MW2^8*MZ2^5*CHq3[2, 2] + 56808936*MT2^4*MW2^8*MZ2^5*
       CHq3[2, 2] - 44821264*MH2*MT2^2*MW2^9*MZ2^5*CHq3[2, 2] - 
      64959784*MT2^3*MW2^9*MZ2^5*CHq3[2, 2] + 16165600*MH2*MT2*MW2^10*MZ2^5*
       CHq3[2, 2] + 45442048*MT2^2*MW2^10*MZ2^5*CHq3[2, 2] - 
      2270464*MH2*MW2^11*MZ2^5*CHq3[2, 2] - 16979344*MT2*MW2^11*MZ2^5*
       CHq3[2, 2] + 2460400*MW2^12*MZ2^5*CHq3[2, 2] + 
      1116*MH2*MT2^8*MW2^2*MZ2^6*CHq3[2, 2] - 2176608*MH2*MT2^7*MW2^3*MZ2^6*
       CHq3[2, 2] - 1116*MT2^8*MW2^3*MZ2^6*CHq3[2, 2] + 
      16941332*MH2*MT2^6*MW2^4*MZ2^6*CHq3[2, 2] + 2254692*MT2^7*MW2^4*MZ2^6*
       CHq3[2, 2] - 52526852*MH2*MT2^5*MW2^5*MZ2^6*CHq3[2, 2] - 
      17417792*MT2^6*MW2^5*MZ2^6*CHq3[2, 2] + 85132776*MH2*MT2^4*MW2^6*MZ2^6*
       CHq3[2, 2] + 53886104*MT2^5*MW2^6*MZ2^6*CHq3[2, 2] - 
      77462520*MH2*MT2^3*MW2^7*MZ2^6*CHq3[2, 2] - 87775140*MT2^4*MW2^7*MZ2^6*
       CHq3[2, 2] + 38422436*MH2*MT2^2*MW2^8*MZ2^6*CHq3[2, 2] + 
      80975652*MT2^3*MW2^8*MZ2^6*CHq3[2, 2] - 8766612*MH2*MT2*MW2^9*MZ2^6*
       CHq3[2, 2] - 41193032*MT2^2*MW2^9*MZ2^6*CHq3[2, 2] + 
      434932*MH2*MW2^10*MZ2^6*CHq3[2, 2] + 9853776*MT2*MW2^10*MZ2^6*
       CHq3[2, 2] - 583144*MW2^11*MZ2^6*CHq3[2, 2] + 
      588*MH2*MT2^8*MW2*MZ2^7*CHq3[2, 2] + 1033295*MH2*MT2^7*MW2^2*MZ2^7*
       CHq3[2, 2] - 588*MT2^8*MW2^2*MZ2^7*CHq3[2, 2] - 
      9413015*MH2*MT2^6*MW2^3*MZ2^7*CHq3[2, 2] - 1106060*MT2^7*MW2^3*MZ2^7*
       CHq3[2, 2] + 30416061*MH2*MT2^5*MW2^4*MZ2^7*CHq3[2, 2] + 
      10000454*MT2^6*MW2^4*MZ2^7*CHq3[2, 2] - 45355241*MH2*MT2^4*MW2^5*MZ2^7*
       CHq3[2, 2] - 32256462*MT2^5*MW2^5*MZ2^7*CHq3[2, 2] + 
      31056505*MH2*MT2^3*MW2^6*MZ2^7*CHq3[2, 2] + 48362564*MT2^4*MW2^6*MZ2^7*
       CHq3[2, 2] - 5722233*MH2*MT2^2*MW2^7*MZ2^7*CHq3[2, 2] - 
      33813664*MT2^3*MW2^7*MZ2^7*CHq3[2, 2] - 3148749*MH2*MT2*MW2^8*MZ2^7*
       CHq3[2, 2] + 7070262*MT2^2*MW2^8*MZ2^7*CHq3[2, 2] + 
      1132789*MH2*MW2^9*MZ2^7*CHq3[2, 2] + 2881602*MT2*MW2^9*MZ2^7*
       CHq3[2, 2] - 1138108*MW2^10*MZ2^7*CHq3[2, 2] - 
      194236*MH2*MT2^7*MW2*MZ2^8*CHq3[2, 2] + 2397417*MH2*MT2^6*MW2^2*MZ2^8*
       CHq3[2, 2] + 215845*MT2^7*MW2^2*MZ2^8*CHq3[2, 2] - 
      8230340*MH2*MT2^5*MW2^3*MZ2^8*CHq3[2, 2] - 2621445*MT2^6*MW2^3*MZ2^8*
       CHq3[2, 2] + 9825219*MH2*MT2^4*MW2^4*MZ2^8*CHq3[2, 2] + 
      8975189*MT2^5*MW2^4*MZ2^8*CHq3[2, 2] - 308108*MH2*MT2^3*MW2^5*MZ2^8*
       CHq3[2, 2] - 10867275*MT2^4*MW2^5*MZ2^8*CHq3[2, 2] - 
      7608409*MH2*MT2^2*MW2^6*MZ2^8*CHq3[2, 2] + 830171*MT2^3*MW2^6*MZ2^8*
       CHq3[2, 2] + 4963336*MH2*MT2*MW2^7*MZ2^8*CHq3[2, 2] + 
      7752697*MT2^2*MW2^7*MZ2^8*CHq3[2, 2] - 844879*MH2*MW2^8*MZ2^8*
       CHq3[2, 2] - 5181217*MT2*MW2^8*MZ2^8*CHq3[2, 2] + 
      896035*MW2^9*MZ2^8*CHq3[2, 2] - 194824*MH2*MT2^6*MW2*MZ2^9*CHq3[2, 2] + 
      779590*MH2*MT2^5*MW2^2*MZ2^9*CHq3[2, 2] + 216433*MT2^6*MW2^2*MZ2^9*
       CHq3[2, 2] + 62175*MH2*MT2^4*MW2^3*MZ2^9*CHq3[2, 2] - 
      866026*MT2^5*MW2^3*MZ2^9*CHq3[2, 2] - 3110031*MH2*MT2^3*MW2^4*MZ2^9*
       CHq3[2, 2] - 26895*MT2^4*MW2^4*MZ2^9*CHq3[2, 2] + 
      4084619*MH2*MT2^2*MW2^5*MZ2^9*CHq3[2, 2] + 3328326*MT2^3*MW2^5*MZ2^9*
       CHq3[2, 2] - 1815177*MH2*MT2*MW2^6*MZ2^9*CHq3[2, 2] - 
      4410959*MT2^2*MW2^6*MZ2^9*CHq3[2, 2] + 193648*MH2*MW2^7*MZ2^9*
       CHq3[2, 2] + 1974378*MT2*MW2^7*MZ2^9*CHq3[2, 2] - 
      215257*MW2^8*MZ2^9*CHq3[2, 2] - 194824*MH2*MT2^4*MW2^2*MZ2^10*
       CHq3[2, 2] + 584178*MH2*MT2^3*MW2^3*MZ2^10*CHq3[2, 2] + 
      216433*MT2^4*MW2^3*MZ2^10*CHq3[2, 2] - 583002*MH2*MT2^2*MW2^4*MZ2^10*
       CHq3[2, 2] - 649005*MT2^3*MW2^4*MZ2^10*CHq3[2, 2] + 
      193648*MH2*MT2*MW2^5*MZ2^10*CHq3[2, 2] + 647829*MT2^2*MW2^5*MZ2^10*
       CHq3[2, 2] - 215257*MT2*MW2^6*MZ2^10*CHq3[2, 2] - 
      11264*MH2*MT2^8*MW2^8*CHq3[3, 3] + 90112*MH2*MT2^7*MW2^9*CHq3[3, 3] + 
      11264*MT2^8*MW2^9*CHq3[3, 3] - 315392*MH2*MT2^6*MW2^10*CHq3[3, 3] - 
      90112*MT2^7*MW2^10*CHq3[3, 3] + 630784*MH2*MT2^5*MW2^11*CHq3[3, 3] + 
      315392*MT2^6*MW2^11*CHq3[3, 3] - 788480*MH2*MT2^4*MW2^12*CHq3[3, 3] - 
      630784*MT2^5*MW2^12*CHq3[3, 3] + 630784*MH2*MT2^3*MW2^13*CHq3[3, 3] + 
      788480*MT2^4*MW2^13*CHq3[3, 3] - 315392*MH2*MT2^2*MW2^14*CHq3[3, 3] - 
      630784*MT2^3*MW2^14*CHq3[3, 3] + 90112*MH2*MT2*MW2^15*CHq3[3, 3] + 
      315392*MT2^2*MW2^15*CHq3[3, 3] - 11264*MH2*MW2^16*CHq3[3, 3] - 
      90112*MT2*MW2^16*CHq3[3, 3] + 11264*MW2^17*CHq3[3, 3] + 
      10496*MH2*MT2^8*MW2^7*MZ2*CHq3[3, 3] - 31488*MH2*MT2^7*MW2^8*MZ2*
       CHq3[3, 3] - 10496*MT2^8*MW2^8*MZ2*CHq3[3, 3] - 
      90368*MH2*MT2^6*MW2^9*MZ2*CHq3[3, 3] + 31488*MT2^7*MW2^9*MZ2*
       CHq3[3, 3] + 598784*MH2*MT2^5*MW2^10*MZ2*CHq3[3, 3] + 
      90368*MT2^6*MW2^10*MZ2*CHq3[3, 3] - 1271040*MH2*MT2^4*MW2^11*MZ2*
       CHq3[3, 3] - 598784*MT2^5*MW2^11*MZ2*CHq3[3, 3] + 
      1417984*MH2*MT2^3*MW2^12*MZ2*CHq3[3, 3] + 1271040*MT2^4*MW2^12*MZ2*
       CHq3[3, 3] - 892672*MH2*MT2^2*MW2^13*MZ2*CHq3[3, 3] - 
      1417984*MT2^3*MW2^13*MZ2*CHq3[3, 3] + 300288*MH2*MT2*MW2^14*MZ2*
       CHq3[3, 3] + 892672*MT2^2*MW2^14*MZ2*CHq3[3, 3] - 
      41984*MH2*MW2^15*MZ2*CHq3[3, 3] - 300288*MT2*MW2^15*MZ2*CHq3[3, 3] + 
      41984*MW2^16*MZ2*CHq3[3, 3] + 6528*MH2*MT2^8*MW2^6*MZ2^2*CHq3[3, 3] - 
      190464*MH2*MT2^7*MW2^7*MZ2^2*CHq3[3, 3] - 6528*MT2^8*MW2^7*MZ2^2*
       CHq3[3, 3] + 1200384*MH2*MT2^6*MW2^8*MZ2^2*CHq3[3, 3] + 
      203136*MT2^7*MW2^8*MZ2^2*CHq3[3, 3] - 3443200*MH2*MT2^5*MW2^9*MZ2^2*
       CHq3[3, 3] - 1289088*MT2^6*MW2^9*MZ2^2*CHq3[3, 3] + 
      5402624*MH2*MT2^4*MW2^10*MZ2^2*CHq3[3, 3] + 3709312*MT2^5*MW2^10*MZ2^2*
       CHq3[3, 3] - 4919296*MH2*MT2^3*MW2^11*MZ2^2*CHq3[3, 3] - 
      5846144*MT2^4*MW2^11*MZ2^2*CHq3[3, 3] + 2585344*MH2*MT2^2*MW2^12*MZ2^2*
       CHq3[3, 3] + 5362816*MT2^3*MW2^12*MZ2^2*CHq3[3, 3] - 
      728576*MH2*MT2*MW2^13*MZ2^2*CHq3[3, 3] - 2851456*MT2^2*MW2^13*MZ2^2*
       CHq3[3, 3] + 86656*MH2*MW2^14*MZ2^2*CHq3[3, 3] + 
      817280*MT2*MW2^14*MZ2^2*CHq3[3, 3] - 99328*MW2^15*MZ2^2*CHq3[3, 3] - 
      17024*MH2*MT2^8*MW2^5*MZ2^3*CHq3[3, 3] + 230848*MH2*MT2^7*MW2^6*MZ2^3*
       CHq3[3, 3] + 17024*MT2^8*MW2^6*MZ2^3*CHq3[3, 3] - 
      1217728*MH2*MT2^6*MW2^7*MZ2^3*CHq3[3, 3] - 256768*MT2^7*MW2^7*MZ2^3*
       CHq3[3, 3] + 3125824*MH2*MT2^5*MW2^8*MZ2^3*CHq3[3, 3] + 
      1411840*MT2^6*MW2^8*MZ2^3*CHq3[3, 3] - 4243520*MH2*MT2^4*MW2^9*MZ2^3*
       CHq3[3, 3] - 3720832*MT2^5*MW2^9*MZ2^3*CHq3[3, 3] + 
      3019584*MH2*MT2^3*MW2^10*MZ2^3*CHq3[3, 3] + 5214080*MT2^4*MW2^10*MZ2^3*
       CHq3[3, 3] - 972352*MH2*MT2^2*MW2^11*MZ2^3*CHq3[3, 3] - 
      3926784*MT2^3*MW2^11*MZ2^3*CHq3[3, 3] + 40640*MH2*MT2*MW2^12*MZ2^3*
       CHq3[3, 3] + 1453312*MT2^2*MW2^12*MZ2^3*CHq3[3, 3] + 
      33728*MH2*MW2^13*MZ2^3*CHq3[3, 3] - 171392*MT2*MW2^13*MZ2^3*
       CHq3[3, 3] - 20480*MW2^14*MZ2^3*CHq3[3, 3] + 14768*MH2*MT2^8*MW2^4*
       MZ2^4*CHq3[3, 3] - 80736*MH2*MT2^7*MW2^5*MZ2^4*CHq3[3, 3] - 
      14768*MT2^8*MW2^5*MZ2^4*CHq3[3, 3] + 155776*MH2*MT2^6*MW2^6*MZ2^4*
       CHq3[3, 3] + 105792*MT2^7*MW2^6*MZ2^4*CHq3[3, 3] + 
      123200*MH2*MT2^5*MW2^7*MZ2^4*CHq3[3, 3] - 357088*MT2^6*MW2^7*MZ2^4*
       CHq3[3, 3] - 1152704*MH2*MT2^4*MW2^8*MZ2^4*CHq3[3, 3] + 
      506656*MT2^5*MW2^8*MZ2^4*CHq3[3, 3] + 2149920*MH2*MT2^3*MW2^9*MZ2^4*
       CHq3[3, 3] + 158816*MT2^4*MW2^9*MZ2^4*CHq3[3, 3] - 
      1851968*MH2*MT2^2*MW2^10*MZ2^4*CHq3[3, 3] - 1310976*MT2^3*MW2^10*MZ2^4*
       CHq3[3, 3] + 764416*MH2*MT2*MW2^11*MZ2^4*CHq3[3, 3] + 
      1493408*MT2^2*MW2^11*MZ2^4*CHq3[3, 3] - 122672*MH2*MW2^12*MZ2^4*
       CHq3[3, 3] - 705376*MT2*MW2^12*MZ2^4*CHq3[3, 3] + 
      123536*MW2^13*MZ2^4*CHq3[3, 3] - 3180*MH2*MT2^8*MW2^3*MZ2^5*
       CHq3[3, 3] - 68556*MH2*MT2^7*MW2^4*MZ2^5*CHq3[3, 3] + 
      3180*MT2^8*MW2^4*MZ2^5*CHq3[3, 3] + 675420*MH2*MT2^6*MW2^5*MZ2^5*
       CHq3[3, 3] + 55740*MT2^7*MW2^5*MZ2^5*CHq3[3, 3] - 
      2357908*MH2*MT2^5*MW2^6*MZ2^5*CHq3[3, 3] - 560652*MT2^6*MW2^6*MZ2^5*
       CHq3[3, 3] + 4200908*MH2*MT2^4*MW2^7*MZ2^5*CHq3[3, 3] + 
      1988548*MT2^5*MW2^7*MZ2^5*CHq3[3, 3] - 4111252*MH2*MT2^3*MW2^8*MZ2^5*
       CHq3[3, 3] - 3652988*MT2^4*MW2^8*MZ2^5*CHq3[3, 3] + 
      2197732*MH2*MT2^2*MW2^9*MZ2^5*CHq3[3, 3] + 3740452*MT2^3*MW2^9*MZ2^5*
       CHq3[3, 3] - 587276*MH2*MT2*MW2^10*MZ2^5*CHq3[3, 3] - 
      2131636*MT2^2*MW2^10*MZ2^5*CHq3[3, 3] + 54112*MH2*MW2^11*MZ2^5*
       CHq3[3, 3] + 623708*MT2*MW2^11*MZ2^5*CHq3[3, 3] - 
      66352*MW2^12*MZ2^5*CHq3[3, 3] - 2654*MH2*MT2^8*MW2^2*MZ2^6*CHq3[3, 3] + 
      141964*MH2*MT2^7*MW2^3*MZ2^6*CHq3[3, 3] + 2654*MT2^8*MW2^3*MZ2^6*
       CHq3[3, 3] - 1031836*MH2*MT2^6*MW2^4*MZ2^6*CHq3[3, 3] - 
      142450*MT2^7*MW2^4*MZ2^6*CHq3[3, 3] + 3173872*MH2*MT2^5*MW2^5*MZ2^6*
       CHq3[3, 3] + 1022422*MT2^6*MW2^5*MZ2^6*CHq3[3, 3] - 
      5025572*MH2*MT2^4*MW2^6*MZ2^6*CHq3[3, 3] - 3132814*MT2^5*MW2^6*MZ2^6*
       CHq3[3, 3] + 4254588*MH2*MT2^3*MW2^7*MZ2^6*CHq3[3, 3] + 
      5003558*MT2^4*MW2^7*MZ2^6*CHq3[3, 3] - 1878988*MH2*MT2^2*MW2^8*MZ2^6*
       CHq3[3, 3] - 4346766*MT2^3*MW2^8*MZ2^6*CHq3[3, 3] + 
      395048*MH2*MT2*MW2^9*MZ2^6*CHq3[3, 3] + 2028442*MT2^2*MW2^9*MZ2^6*
       CHq3[3, 3] - 26422*MH2*MW2^10*MZ2^6*CHq3[3, 3] - 
      474770*MT2*MW2^10*MZ2^6*CHq3[3, 3] + 39724*MW2^11*MZ2^6*CHq3[3, 3] + 
      2330*MH2*MT2^8*MW2*MZ2^7*CHq3[3, 3] - 110031*MH2*MT2^7*MW2^2*MZ2^7*
       CHq3[3, 3] - 2330*MT2^8*MW2^2*MZ2^7*CHq3[3, 3] + 
      816277*MH2*MT2^6*MW2^3*MZ2^7*CHq3[3, 3] + 113730*MT2^7*MW2^3*MZ2^7*
       CHq3[3, 3] - 2477803*MH2*MT2^5*MW2^4*MZ2^7*CHq3[3, 3] - 
      842656*MT2^6*MW2^4*MZ2^7*CHq3[3, 3] + 3722065*MH2*MT2^4*MW2^5*MZ2^7*
       CHq3[3, 3] + 2557426*MT2^5*MW2^5*MZ2^7*CHq3[3, 3] - 
      2809977*MH2*MT2^3*MW2^6*MZ2^7*CHq3[3, 3] - 3866776*MT2^4*MW2^6*MZ2^7*
       CHq3[3, 3] + 934315*MH2*MT2^2*MW2^7*MZ2^7*CHq3[3, 3] + 
      2977890*MT2^3*MW2^7*MZ2^7*CHq3[3, 3] - 49061*MH2*MT2*MW2^8*MZ2^7*
       CHq3[3, 3] - 1048012*MT2^2*MW2^8*MZ2^7*CHq3[3, 3] - 
      28115*MH2*MW2^9*MZ2^7*CHq3[3, 3] + 85826*MT2*MW2^9*MZ2^7*CHq3[3, 3] + 
      24902*MW2^10*MZ2^7*CHq3[3, 3] + 29286*MH2*MT2^7*MW2*MZ2^8*CHq3[3, 3] - 
      285099*MH2*MT2^6*MW2^2*MZ2^8*CHq3[3, 3] - 31491*MT2^7*MW2^2*MZ2^8*
       CHq3[3, 3] + 913856*MH2*MT2^5*MW2^3*MZ2^8*CHq3[3, 3] + 
      304233*MT2^6*MW2^3*MZ2^8*CHq3[3, 3] - 1218835*MH2*MT2^4*MW2^4*MZ2^8*
       CHq3[3, 3] - 974957*MT2^5*MW2^4*MZ2^8*CHq3[3, 3] + 
      525026*MH2*MT2^3*MW2^5*MZ2^8*CHq3[3, 3] + 1314019*MT2^4*MW2^5*MZ2^8*
       CHq3[3, 3] + 259291*MH2*MT2^2*MW2^6*MZ2^8*CHq3[3, 3] - 
      600743*MT2^3*MW2^6*MZ2^8*CHq3[3, 3] - 286292*MH2*MT2*MW2^7*MZ2^8*
       CHq3[3, 3] - 232939*MT2^2*MW2^7*MZ2^8*CHq3[3, 3] + 
      62767*MH2*MW2^8*MZ2^8*CHq3[3, 3] + 286139*MT2*MW2^8*MZ2^8*CHq3[3, 3] - 
      64261*MW2^9*MZ2^8*CHq3[3, 3] + 26956*MH2*MT2^6*MW2*MZ2^9*CHq3[3, 3] - 
      101514*MH2*MT2^5*MW2^2*MZ2^9*CHq3[3, 3] - 29161*MT2^6*MW2^2*MZ2^9*
       CHq3[3, 3] + 30483*MH2*MT2^4*MW2^3*MZ2^9*CHq3[3, 3] + 
      110334*MT2^5*MW2^3*MZ2^9*CHq3[3, 3] + 269447*MH2*MT2^3*MW2^4*MZ2^9*
       CHq3[3, 3] - 37809*MT2^4*MW2^4*MZ2^9*CHq3[3, 3] - 
      395423*MH2*MT2^2*MW2^5*MZ2^9*CHq3[3, 3] - 280544*MT2^3*MW2^5*MZ2^9*
       CHq3[3, 3] + 198727*MH2*MT2*MW2^6*MZ2^9*CHq3[3, 3] + 
      417545*MT2^2*MW2^6*MZ2^9*CHq3[3, 3] - 28676*MH2*MW2^7*MZ2^9*
       CHq3[3, 3] - 211246*MT2*MW2^7*MZ2^9*CHq3[3, 3] + 
      30881*MW2^8*MZ2^9*CHq3[3, 3] + 26956*MH2*MT2^4*MW2^2*MZ2^10*
       CHq3[3, 3] - 76888*MH2*MT2^3*MW2^3*MZ2^10*CHq3[3, 3] - 
      29161*MT2^4*MW2^3*MZ2^10*CHq3[3, 3] + 78608*MH2*MT2^2*MW2^4*MZ2^10*
       CHq3[3, 3] + 83503*MT2^3*MW2^4*MZ2^10*CHq3[3, 3] - 
      28676*MH2*MT2*MW2^5*MZ2^10*CHq3[3, 3] - 85223*MT2^2*MW2^5*MZ2^10*
       CHq3[3, 3] + 30881*MT2*MW2^6*MZ2^10*CHq3[3, 3] - 
      67584*MH2*MT2^7*MW2^9*CHu[1, 1] + 473088*MH2*MT2^6*MW2^10*CHu[1, 1] + 
      67584*MT2^7*MW2^10*CHu[1, 1] - 1419264*MH2*MT2^5*MW2^11*CHu[1, 1] - 
      473088*MT2^6*MW2^11*CHu[1, 1] + 2365440*MH2*MT2^4*MW2^12*CHu[1, 1] + 
      1419264*MT2^5*MW2^12*CHu[1, 1] - 2365440*MH2*MT2^3*MW2^13*CHu[1, 1] - 
      2365440*MT2^4*MW2^13*CHu[1, 1] + 1419264*MH2*MT2^2*MW2^14*CHu[1, 1] + 
      2365440*MT2^3*MW2^14*CHu[1, 1] - 473088*MH2*MT2*MW2^15*CHu[1, 1] - 
      1419264*MT2^2*MW2^15*CHu[1, 1] + 67584*MH2*MW2^16*CHu[1, 1] + 
      473088*MT2*MW2^16*CHu[1, 1] - 67584*MW2^17*CHu[1, 1] - 
      3072*MH2*MT2^8*MW2^7*MZ2*CHu[1, 1] + 209920*MH2*MT2^7*MW2^8*MZ2*
       CHu[1, 1] + 3072*MT2^8*MW2^8*MZ2*CHu[1, 1] - 1451008*MH2*MT2^6*MW2^9*
       MZ2*CHu[1, 1] - 209920*MT2^7*MW2^9*MZ2*CHu[1, 1] + 
      4334592*MH2*MT2^5*MW2^10*MZ2*CHu[1, 1] + 1451008*MT2^6*MW2^10*MZ2*
       CHu[1, 1] - 7040000*MH2*MT2^4*MW2^11*MZ2*CHu[1, 1] - 
      4334592*MT2^5*MW2^11*MZ2*CHu[1, 1] + 6659072*MH2*MT2^3*MW2^12*MZ2*
       CHu[1, 1] + 7040000*MT2^4*MW2^12*MZ2*CHu[1, 1] - 
      3640320*MH2*MT2^2*MW2^13*MZ2*CHu[1, 1] - 6659072*MT2^3*MW2^13*MZ2*
       CHu[1, 1] + 1051648*MH2*MT2*MW2^14*MZ2*CHu[1, 1] + 
      3640320*MT2^2*MW2^14*MZ2*CHu[1, 1] - 120832*MH2*MW2^15*MZ2*CHu[1, 1] - 
      1051648*MT2*MW2^15*MZ2*CHu[1, 1] + 120832*MW2^16*MZ2*CHu[1, 1] + 
      4608*MH2*MT2^8*MW2^6*MZ2^2*CHu[1, 1] - 151808*MH2*MT2^7*MW2^7*MZ2^2*
       CHu[1, 1] - 4608*MT2^8*MW2^7*MZ2^2*CHu[1, 1] + 
      1114368*MH2*MT2^6*MW2^8*MZ2^2*CHu[1, 1] + 126464*MT2^7*MW2^8*MZ2^2*
       CHu[1, 1] - 3390208*MH2*MT2^5*MW2^9*MZ2^2*CHu[1, 1] - 
      936960*MT2^6*MW2^9*MZ2^2*CHu[1, 1] + 5158656*MH2*MT2^4*MW2^10*MZ2^2*
       CHu[1, 1] + 2857984*MT2^5*MW2^10*MZ2^2*CHu[1, 1] - 
      4032256*MH2*MT2^3*MW2^11*MZ2^2*CHu[1, 1] - 4271616*MT2^4*MW2^11*MZ2^2*
       CHu[1, 1] + 1390336*MH2*MT2^2*MW2^12*MZ2^2*CHu[1, 1] + 
      3145216*MT2^3*MW2^12*MZ2^2*CHu[1, 1] - 27904*MH2*MT2*MW2^13*MZ2^2*
       CHu[1, 1] - 858112*MT2^2*MW2^13*MZ2^2*CHu[1, 1] - 
      65792*MH2*MW2^14*MZ2^2*CHu[1, 1] - 149504*MT2*MW2^14*MZ2^2*CHu[1, 1] + 
      91136*MW2^15*MZ2^2*CHu[1, 1] - 1152*MH2*MT2^8*MW2^5*MZ2^3*CHu[1, 1] - 
      163200*MH2*MT2^7*MW2^6*MZ2^3*CHu[1, 1] + 1152*MT2^8*MW2^6*MZ2^3*
       CHu[1, 1] + 1069696*MH2*MT2^6*MW2^7*MZ2^3*CHu[1, 1] + 
      253056*MT2^7*MW2^7*MZ2^3*CHu[1, 1] - 3144832*MH2*MT2^5*MW2^8*MZ2^3*
       CHu[1, 1] - 1724032*MT2^6*MW2^8*MZ2^3*CHu[1, 1] + 
      5652096*MH2*MT2^4*MW2^9*MZ2^3*CHu[1, 1] + 5133184*MT2^5*MW2^9*MZ2^3*
       CHu[1, 1] - 6601344*MH2*MT2^3*MW2^10*MZ2^3*CHu[1, 1] - 
      8923776*MT2^4*MW2^10*MZ2^3*CHu[1, 1] + 4753792*MH2*MT2^2*MW2^11*MZ2^3*
       CHu[1, 1] + 9746304*MT2^3*MW2^11*MZ2^3*CHu[1, 1] - 
      1854336*MH2*MT2*MW2^12*MZ2^3*CHu[1, 1] - 6514048*MT2^2*MW2^12*MZ2^3*
       CHu[1, 1] + 289280*MH2*MW2^13*MZ2^3*CHu[1, 1] + 
      2381952*MT2*MW2^13*MZ2^3*CHu[1, 1] - 353792*MW2^14*MZ2^3*CHu[1, 1] - 
      768*MH2*MT2^8*MW2^4*MZ2^4*CHu[1, 1] + 439648*MH2*MT2^7*MW2^5*MZ2^4*
       CHu[1, 1] + 768*MT2^8*MW2^5*MZ2^4*CHu[1, 1] - 
      3234784*MH2*MT2^6*MW2^6*MZ2^4*CHu[1, 1] - 586528*MT2^7*MW2^6*MZ2^4*
       CHu[1, 1] + 9865632*MH2*MT2^5*MW2^7*MZ2^4*CHu[1, 1] + 
      4352800*MT2^6*MW2^7*MZ2^4*CHu[1, 1] - 16245280*MH2*MT2^4*MW2^8*MZ2^4*
       CHu[1, 1] - 13309536*MT2^5*MW2^8*MZ2^4*CHu[1, 1] + 
      15579296*MH2*MT2^3*MW2^9*MZ2^4*CHu[1, 1] + 21810016*MT2^4*MW2^9*MZ2^4*
       CHu[1, 1] - 8614944*MH2*MT2^2*MW2^10*MZ2^4*CHu[1, 1] - 
      20644064*MT2^3*MW2^10*MZ2^4*CHu[1, 1] + 2477664*MH2*MT2*MW2^11*MZ2^4*
       CHu[1, 1] + 11174112*MT2^2*MW2^11*MZ2^4*CHu[1, 1] - 
      266464*MH2*MW2^12*MZ2^4*CHu[1, 1] - 3121056*MT2*MW2^12*MZ2^4*
       CHu[1, 1] + 323488*MW2^13*MZ2^4*CHu[1, 1] + 1440*MH2*MT2^8*MW2^3*MZ2^5*
       CHu[1, 1] - 593312*MH2*MT2^7*MW2^4*MZ2^5*CHu[1, 1] - 
      1440*MT2^8*MW2^4*MZ2^5*CHu[1, 1] + 4546368*MH2*MT2^6*MW2^5*MZ2^5*
       CHu[1, 1] + 742496*MT2^7*MW2^5*MZ2^5*CHu[1, 1] - 
      14031712*MH2*MT2^5*MW2^6*MZ2^5*CHu[1, 1] - 5737536*MT2^6*MW2^6*MZ2^5*
       CHu[1, 1] + 22449408*MH2*MT2^4*MW2^7*MZ2^5*CHu[1, 1] + 
      17752096*MT2^5*MW2^7*MZ2^5*CHu[1, 1] - 19905376*MH2*MT2^3*MW2^8*MZ2^5*
       CHu[1, 1] - 28315392*MT2^4*MW2^8*MZ2^5*CHu[1, 1] + 
      9565120*MH2*MT2^2*MW2^9*MZ2^5*CHu[1, 1] + 24857248*MT2^3*MW2^9*MZ2^5*
       CHu[1, 1] - 2182816*MH2*MT2*MW2^10*MZ2^5*CHu[1, 1] - 
      11694016*MT2^2*MW2^10*MZ2^5*CHu[1, 1] + 150880*MH2*MW2^11*MZ2^5*
       CHu[1, 1] + 2549728*MT2*MW2^11*MZ2^5*CHu[1, 1] - 
      153184*MW2^12*MZ2^5*CHu[1, 1] - 576*MH2*MT2^8*MW2^2*MZ2^6*CHu[1, 1] + 
      532932*MH2*MT2^7*MW2^3*MZ2^6*CHu[1, 1] + 576*MT2^8*MW2^3*MZ2^6*
       CHu[1, 1] - 4293260*MH2*MT2^6*MW2^4*MZ2^6*CHu[1, 1] - 
      632184*MT2^7*MW2^4*MZ2^6*CHu[1, 1] + 13439972*MH2*MT2^5*MW2^5*MZ2^6*
       CHu[1, 1] + 5137208*MT2^6*MW2^5*MZ2^6*CHu[1, 1] - 
      20979756*MH2*MT2^4*MW2^6*MZ2^6*CHu[1, 1] - 16121000*MT2^5*MW2^6*MZ2^6*
       CHu[1, 1] + 17197068*MH2*MT2^3*MW2^7*MZ2^6*CHu[1, 1] + 
      25052616*MT2^4*MW2^7*MZ2^6*CHu[1, 1] - 6890084*MH2*MT2^2*MW2^8*MZ2^6*
       CHu[1, 1] - 20230248*MT2^3*MW2^8*MZ2^6*CHu[1, 1] + 
      940044*MH2*MT2*MW2^9*MZ2^6*CHu[1, 1] + 7787816*MT2^2*MW2^9*MZ2^6*
       CHu[1, 1] + 53660*MH2*MW2^10*MZ2^6*CHu[1, 1] - 
      891192*MT2*MW2^10*MZ2^6*CHu[1, 1] - 103592*MW2^11*MZ2^6*CHu[1, 1] - 
      480*MH2*MT2^8*MW2*MZ2^7*CHu[1, 1] - 261020*MH2*MT2^7*MW2^2*MZ2^7*
       CHu[1, 1] + 480*MT2^8*MW2^2*MZ2^7*CHu[1, 1] + 
      2366600*MH2*MT2^6*MW2^3*MZ2^7*CHu[1, 1] + 302276*MT2^7*MW2^3*MZ2^7*
       CHu[1, 1] - 7637676*MH2*MT2^5*MW2^4*MZ2^7*CHu[1, 1] - 
      2754644*MT2^6*MW2^4*MZ2^7*CHu[1, 1] + 11279816*MH2*MT2^4*MW2^5*MZ2^7*
       CHu[1, 1] + 8901060*MT2^5*MW2^5*MZ2^7*CHu[1, 1] - 
      7488244*MH2*MT2^3*MW2^6*MZ2^7*CHu[1, 1] - 13070852*MT2^4*MW2^6*MZ2^7*
       CHu[1, 1] + 1157688*MH2*MT2^2*MW2^7*MZ2^7*CHu[1, 1] + 
      8484652*MT2^3*MW2^7*MZ2^7*CHu[1, 1] + 848700*MH2*MT2*MW2^8*MZ2^7*
       CHu[1, 1] - 1080252*MT2^2*MW2^8*MZ2^7*CHu[1, 1] - 
      265384*MH2*MW2^9*MZ2^7*CHu[1, 1] - 1106100*MT2*MW2^9*MZ2^7*CHu[1, 1] + 
      323380*MW2^10*MZ2^7*CHu[1, 1] + 54424*MH2*MT2^7*MW2*MZ2^8*CHu[1, 1] - 
      645972*MH2*MT2^6*MW2^2*MZ2^8*CHu[1, 1] - 63244*MT2^7*MW2^2*MZ2^8*
       CHu[1, 1] + 2203352*MH2*MT2^5*MW2^3*MZ2^8*CHu[1, 1] + 
      748968*MT2^6*MW2^3*MZ2^8*CHu[1, 1] - 2706000*MH2*MT2^4*MW2^4*MZ2^8*
       CHu[1, 1] - 2553596*MT2^5*MW2^4*MZ2^8*CHu[1, 1] + 
      329516*MH2*MT2^3*MW2^5*MZ2^8*CHu[1, 1] + 3121728*MT2^4*MW2^5*MZ2^8*
       CHu[1, 1] + 1762048*MH2*MT2^2*MW2^6*MZ2^8*CHu[1, 1] - 
      340460*MT2^3*MW2^6*MZ2^8*CHu[1, 1] - 1208380*MH2*MT2*MW2^7*MZ2^8*
       CHu[1, 1] - 2080864*MT2^2*MW2^7*MZ2^8*CHu[1, 1] + 
      211012*MH2*MW2^8*MZ2^8*CHu[1, 1] + 1410916*MT2*MW2^8*MZ2^8*CHu[1, 1] - 
      243448*MW2^9*MZ2^8*CHu[1, 1] + 54904*MH2*MT2^6*MW2*MZ2^9*CHu[1, 1] - 
      219856*MH2*MT2^5*MW2^2*MZ2^9*CHu[1, 1] - 63724*MT2^6*MW2^2*MZ2^9*
       CHu[1, 1] + 10716*MH2*MT2^4*MW2^3*MZ2^9*CHu[1, 1] + 
      255136*MT2^5*MW2^3*MZ2^9*CHu[1, 1] + 792180*MH2*MT2^3*MW2^4*MZ2^9*
       CHu[1, 1] - 13560*MT2^4*MW2^4*MZ2^9*CHu[1, 1] - 
      1066412*MH2*MT2^2*MW2^5*MZ2^9*CHu[1, 1] - 915948*MT2^3*MW2^5*MZ2^9*
       CHu[1, 1] + 482412*MH2*MT2*MW2^6*MZ2^9*CHu[1, 1] + 
      1234280*MT2^2*MW2^6*MZ2^9*CHu[1, 1] - 53944*MH2*MW2^7*MZ2^9*CHu[1, 1] - 
      558948*MT2*MW2^7*MZ2^9*CHu[1, 1] + 62764*MW2^8*MZ2^9*CHu[1, 1] + 
      54904*MH2*MT2^4*MW2^2*MZ2^10*CHu[1, 1] - 164472*MH2*MT2^3*MW2^3*MZ2^10*
       CHu[1, 1] - 63724*MT2^4*MW2^3*MZ2^10*CHu[1, 1] + 
      163512*MH2*MT2^2*MW2^4*MZ2^10*CHu[1, 1] + 190932*MT2^3*MW2^4*MZ2^10*
       CHu[1, 1] - 53944*MH2*MT2*MW2^5*MZ2^10*CHu[1, 1] - 
      189972*MT2^2*MW2^5*MZ2^10*CHu[1, 1] + 62764*MT2*MW2^6*MZ2^10*
       CHu[1, 1] - 67584*MH2*MT2^7*MW2^9*CHu[2, 2] + 
      473088*MH2*MT2^6*MW2^10*CHu[2, 2] + 67584*MT2^7*MW2^10*CHu[2, 2] - 
      1419264*MH2*MT2^5*MW2^11*CHu[2, 2] - 473088*MT2^6*MW2^11*CHu[2, 2] + 
      2365440*MH2*MT2^4*MW2^12*CHu[2, 2] + 1419264*MT2^5*MW2^12*CHu[2, 2] - 
      2365440*MH2*MT2^3*MW2^13*CHu[2, 2] - 2365440*MT2^4*MW2^13*CHu[2, 2] + 
      1419264*MH2*MT2^2*MW2^14*CHu[2, 2] + 2365440*MT2^3*MW2^14*CHu[2, 2] - 
      473088*MH2*MT2*MW2^15*CHu[2, 2] - 1419264*MT2^2*MW2^15*CHu[2, 2] + 
      67584*MH2*MW2^16*CHu[2, 2] + 473088*MT2*MW2^16*CHu[2, 2] - 
      67584*MW2^17*CHu[2, 2] - 3072*MH2*MT2^8*MW2^7*MZ2*CHu[2, 2] + 
      209920*MH2*MT2^7*MW2^8*MZ2*CHu[2, 2] + 3072*MT2^8*MW2^8*MZ2*CHu[2, 2] - 
      1451008*MH2*MT2^6*MW2^9*MZ2*CHu[2, 2] - 209920*MT2^7*MW2^9*MZ2*
       CHu[2, 2] + 4334592*MH2*MT2^5*MW2^10*MZ2*CHu[2, 2] + 
      1451008*MT2^6*MW2^10*MZ2*CHu[2, 2] - 7040000*MH2*MT2^4*MW2^11*MZ2*
       CHu[2, 2] - 4334592*MT2^5*MW2^11*MZ2*CHu[2, 2] + 
      6659072*MH2*MT2^3*MW2^12*MZ2*CHu[2, 2] + 7040000*MT2^4*MW2^12*MZ2*
       CHu[2, 2] - 3640320*MH2*MT2^2*MW2^13*MZ2*CHu[2, 2] - 
      6659072*MT2^3*MW2^13*MZ2*CHu[2, 2] + 1051648*MH2*MT2*MW2^14*MZ2*
       CHu[2, 2] + 3640320*MT2^2*MW2^14*MZ2*CHu[2, 2] - 
      120832*MH2*MW2^15*MZ2*CHu[2, 2] - 1051648*MT2*MW2^15*MZ2*CHu[2, 2] + 
      120832*MW2^16*MZ2*CHu[2, 2] + 4608*MH2*MT2^8*MW2^6*MZ2^2*CHu[2, 2] - 
      151808*MH2*MT2^7*MW2^7*MZ2^2*CHu[2, 2] - 4608*MT2^8*MW2^7*MZ2^2*
       CHu[2, 2] + 1114368*MH2*MT2^6*MW2^8*MZ2^2*CHu[2, 2] + 
      126464*MT2^7*MW2^8*MZ2^2*CHu[2, 2] - 3390208*MH2*MT2^5*MW2^9*MZ2^2*
       CHu[2, 2] - 936960*MT2^6*MW2^9*MZ2^2*CHu[2, 2] + 
      5158656*MH2*MT2^4*MW2^10*MZ2^2*CHu[2, 2] + 2857984*MT2^5*MW2^10*MZ2^2*
       CHu[2, 2] - 4032256*MH2*MT2^3*MW2^11*MZ2^2*CHu[2, 2] - 
      4271616*MT2^4*MW2^11*MZ2^2*CHu[2, 2] + 1390336*MH2*MT2^2*MW2^12*MZ2^2*
       CHu[2, 2] + 3145216*MT2^3*MW2^12*MZ2^2*CHu[2, 2] - 
      27904*MH2*MT2*MW2^13*MZ2^2*CHu[2, 2] - 858112*MT2^2*MW2^13*MZ2^2*
       CHu[2, 2] - 65792*MH2*MW2^14*MZ2^2*CHu[2, 2] - 
      149504*MT2*MW2^14*MZ2^2*CHu[2, 2] + 91136*MW2^15*MZ2^2*CHu[2, 2] - 
      1152*MH2*MT2^8*MW2^5*MZ2^3*CHu[2, 2] - 163200*MH2*MT2^7*MW2^6*MZ2^3*
       CHu[2, 2] + 1152*MT2^8*MW2^6*MZ2^3*CHu[2, 2] + 
      1069696*MH2*MT2^6*MW2^7*MZ2^3*CHu[2, 2] + 253056*MT2^7*MW2^7*MZ2^3*
       CHu[2, 2] - 3144832*MH2*MT2^5*MW2^8*MZ2^3*CHu[2, 2] - 
      1724032*MT2^6*MW2^8*MZ2^3*CHu[2, 2] + 5652096*MH2*MT2^4*MW2^9*MZ2^3*
       CHu[2, 2] + 5133184*MT2^5*MW2^9*MZ2^3*CHu[2, 2] - 
      6601344*MH2*MT2^3*MW2^10*MZ2^3*CHu[2, 2] - 8923776*MT2^4*MW2^10*MZ2^3*
       CHu[2, 2] + 4753792*MH2*MT2^2*MW2^11*MZ2^3*CHu[2, 2] + 
      9746304*MT2^3*MW2^11*MZ2^3*CHu[2, 2] - 1854336*MH2*MT2*MW2^12*MZ2^3*
       CHu[2, 2] - 6514048*MT2^2*MW2^12*MZ2^3*CHu[2, 2] + 
      289280*MH2*MW2^13*MZ2^3*CHu[2, 2] + 2381952*MT2*MW2^13*MZ2^3*
       CHu[2, 2] - 353792*MW2^14*MZ2^3*CHu[2, 2] - 768*MH2*MT2^8*MW2^4*MZ2^4*
       CHu[2, 2] + 439648*MH2*MT2^7*MW2^5*MZ2^4*CHu[2, 2] + 
      768*MT2^8*MW2^5*MZ2^4*CHu[2, 2] - 3234784*MH2*MT2^6*MW2^6*MZ2^4*
       CHu[2, 2] - 586528*MT2^7*MW2^6*MZ2^4*CHu[2, 2] + 
      9865632*MH2*MT2^5*MW2^7*MZ2^4*CHu[2, 2] + 4352800*MT2^6*MW2^7*MZ2^4*
       CHu[2, 2] - 16245280*MH2*MT2^4*MW2^8*MZ2^4*CHu[2, 2] - 
      13309536*MT2^5*MW2^8*MZ2^4*CHu[2, 2] + 15579296*MH2*MT2^3*MW2^9*MZ2^4*
       CHu[2, 2] + 21810016*MT2^4*MW2^9*MZ2^4*CHu[2, 2] - 
      8614944*MH2*MT2^2*MW2^10*MZ2^4*CHu[2, 2] - 20644064*MT2^3*MW2^10*MZ2^4*
       CHu[2, 2] + 2477664*MH2*MT2*MW2^11*MZ2^4*CHu[2, 2] + 
      11174112*MT2^2*MW2^11*MZ2^4*CHu[2, 2] - 266464*MH2*MW2^12*MZ2^4*
       CHu[2, 2] - 3121056*MT2*MW2^12*MZ2^4*CHu[2, 2] + 
      323488*MW2^13*MZ2^4*CHu[2, 2] + 1440*MH2*MT2^8*MW2^3*MZ2^5*CHu[2, 2] - 
      593312*MH2*MT2^7*MW2^4*MZ2^5*CHu[2, 2] - 1440*MT2^8*MW2^4*MZ2^5*
       CHu[2, 2] + 4546368*MH2*MT2^6*MW2^5*MZ2^5*CHu[2, 2] + 
      742496*MT2^7*MW2^5*MZ2^5*CHu[2, 2] - 14031712*MH2*MT2^5*MW2^6*MZ2^5*
       CHu[2, 2] - 5737536*MT2^6*MW2^6*MZ2^5*CHu[2, 2] + 
      22449408*MH2*MT2^4*MW2^7*MZ2^5*CHu[2, 2] + 17752096*MT2^5*MW2^7*MZ2^5*
       CHu[2, 2] - 19905376*MH2*MT2^3*MW2^8*MZ2^5*CHu[2, 2] - 
      28315392*MT2^4*MW2^8*MZ2^5*CHu[2, 2] + 9565120*MH2*MT2^2*MW2^9*MZ2^5*
       CHu[2, 2] + 24857248*MT2^3*MW2^9*MZ2^5*CHu[2, 2] - 
      2182816*MH2*MT2*MW2^10*MZ2^5*CHu[2, 2] - 11694016*MT2^2*MW2^10*MZ2^5*
       CHu[2, 2] + 150880*MH2*MW2^11*MZ2^5*CHu[2, 2] + 
      2549728*MT2*MW2^11*MZ2^5*CHu[2, 2] - 153184*MW2^12*MZ2^5*CHu[2, 2] - 
      576*MH2*MT2^8*MW2^2*MZ2^6*CHu[2, 2] + 532932*MH2*MT2^7*MW2^3*MZ2^6*
       CHu[2, 2] + 576*MT2^8*MW2^3*MZ2^6*CHu[2, 2] - 
      4293260*MH2*MT2^6*MW2^4*MZ2^6*CHu[2, 2] - 632184*MT2^7*MW2^4*MZ2^6*
       CHu[2, 2] + 13439972*MH2*MT2^5*MW2^5*MZ2^6*CHu[2, 2] + 
      5137208*MT2^6*MW2^5*MZ2^6*CHu[2, 2] - 20979756*MH2*MT2^4*MW2^6*MZ2^6*
       CHu[2, 2] - 16121000*MT2^5*MW2^6*MZ2^6*CHu[2, 2] + 
      17197068*MH2*MT2^3*MW2^7*MZ2^6*CHu[2, 2] + 25052616*MT2^4*MW2^7*MZ2^6*
       CHu[2, 2] - 6890084*MH2*MT2^2*MW2^8*MZ2^6*CHu[2, 2] - 
      20230248*MT2^3*MW2^8*MZ2^6*CHu[2, 2] + 940044*MH2*MT2*MW2^9*MZ2^6*
       CHu[2, 2] + 7787816*MT2^2*MW2^9*MZ2^6*CHu[2, 2] + 
      53660*MH2*MW2^10*MZ2^6*CHu[2, 2] - 891192*MT2*MW2^10*MZ2^6*CHu[2, 2] - 
      103592*MW2^11*MZ2^6*CHu[2, 2] - 480*MH2*MT2^8*MW2*MZ2^7*CHu[2, 2] - 
      261020*MH2*MT2^7*MW2^2*MZ2^7*CHu[2, 2] + 480*MT2^8*MW2^2*MZ2^7*
       CHu[2, 2] + 2366600*MH2*MT2^6*MW2^3*MZ2^7*CHu[2, 2] + 
      302276*MT2^7*MW2^3*MZ2^7*CHu[2, 2] - 7637676*MH2*MT2^5*MW2^4*MZ2^7*
       CHu[2, 2] - 2754644*MT2^6*MW2^4*MZ2^7*CHu[2, 2] + 
      11279816*MH2*MT2^4*MW2^5*MZ2^7*CHu[2, 2] + 8901060*MT2^5*MW2^5*MZ2^7*
       CHu[2, 2] - 7488244*MH2*MT2^3*MW2^6*MZ2^7*CHu[2, 2] - 
      13070852*MT2^4*MW2^6*MZ2^7*CHu[2, 2] + 1157688*MH2*MT2^2*MW2^7*MZ2^7*
       CHu[2, 2] + 8484652*MT2^3*MW2^7*MZ2^7*CHu[2, 2] + 
      848700*MH2*MT2*MW2^8*MZ2^7*CHu[2, 2] - 1080252*MT2^2*MW2^8*MZ2^7*
       CHu[2, 2] - 265384*MH2*MW2^9*MZ2^7*CHu[2, 2] - 
      1106100*MT2*MW2^9*MZ2^7*CHu[2, 2] + 323380*MW2^10*MZ2^7*CHu[2, 2] + 
      54424*MH2*MT2^7*MW2*MZ2^8*CHu[2, 2] - 645972*MH2*MT2^6*MW2^2*MZ2^8*
       CHu[2, 2] - 63244*MT2^7*MW2^2*MZ2^8*CHu[2, 2] + 
      2203352*MH2*MT2^5*MW2^3*MZ2^8*CHu[2, 2] + 748968*MT2^6*MW2^3*MZ2^8*
       CHu[2, 2] - 2706000*MH2*MT2^4*MW2^4*MZ2^8*CHu[2, 2] - 
      2553596*MT2^5*MW2^4*MZ2^8*CHu[2, 2] + 329516*MH2*MT2^3*MW2^5*MZ2^8*
       CHu[2, 2] + 3121728*MT2^4*MW2^5*MZ2^8*CHu[2, 2] + 
      1762048*MH2*MT2^2*MW2^6*MZ2^8*CHu[2, 2] - 340460*MT2^3*MW2^6*MZ2^8*
       CHu[2, 2] - 1208380*MH2*MT2*MW2^7*MZ2^8*CHu[2, 2] - 
      2080864*MT2^2*MW2^7*MZ2^8*CHu[2, 2] + 211012*MH2*MW2^8*MZ2^8*
       CHu[2, 2] + 1410916*MT2*MW2^8*MZ2^8*CHu[2, 2] - 
      243448*MW2^9*MZ2^8*CHu[2, 2] + 54904*MH2*MT2^6*MW2*MZ2^9*CHu[2, 2] - 
      219856*MH2*MT2^5*MW2^2*MZ2^9*CHu[2, 2] - 63724*MT2^6*MW2^2*MZ2^9*
       CHu[2, 2] + 10716*MH2*MT2^4*MW2^3*MZ2^9*CHu[2, 2] + 
      255136*MT2^5*MW2^3*MZ2^9*CHu[2, 2] + 792180*MH2*MT2^3*MW2^4*MZ2^9*
       CHu[2, 2] - 13560*MT2^4*MW2^4*MZ2^9*CHu[2, 2] - 
      1066412*MH2*MT2^2*MW2^5*MZ2^9*CHu[2, 2] - 915948*MT2^3*MW2^5*MZ2^9*
       CHu[2, 2] + 482412*MH2*MT2*MW2^6*MZ2^9*CHu[2, 2] + 
      1234280*MT2^2*MW2^6*MZ2^9*CHu[2, 2] - 53944*MH2*MW2^7*MZ2^9*CHu[2, 2] - 
      558948*MT2*MW2^7*MZ2^9*CHu[2, 2] + 62764*MW2^8*MZ2^9*CHu[2, 2] + 
      54904*MH2*MT2^4*MW2^2*MZ2^10*CHu[2, 2] - 164472*MH2*MT2^3*MW2^3*MZ2^10*
       CHu[2, 2] - 63724*MT2^4*MW2^3*MZ2^10*CHu[2, 2] + 
      163512*MH2*MT2^2*MW2^4*MZ2^10*CHu[2, 2] + 190932*MT2^3*MW2^4*MZ2^10*
       CHu[2, 2] - 53944*MH2*MT2*MW2^5*MZ2^10*CHu[2, 2] - 
      189972*MT2^2*MW2^5*MZ2^10*CHu[2, 2] + 62764*MT2*MW2^6*MZ2^10*
       CHu[2, 2] - 8448*MH2*MT2^8*MW2^7*MZ2*CHu[3, 3] + 
      59136*MH2*MT2^7*MW2^8*MZ2*CHu[3, 3] + 8448*MT2^8*MW2^8*MZ2*CHu[3, 3] - 
      177408*MH2*MT2^6*MW2^9*MZ2*CHu[3, 3] - 59136*MT2^7*MW2^9*MZ2*
       CHu[3, 3] + 295680*MH2*MT2^5*MW2^10*MZ2*CHu[3, 3] + 
      177408*MT2^6*MW2^10*MZ2*CHu[3, 3] - 295680*MH2*MT2^4*MW2^11*MZ2*
       CHu[3, 3] - 295680*MT2^5*MW2^11*MZ2*CHu[3, 3] + 
      177408*MH2*MT2^3*MW2^12*MZ2*CHu[3, 3] + 295680*MT2^4*MW2^12*MZ2*
       CHu[3, 3] - 59136*MH2*MT2^2*MW2^13*MZ2*CHu[3, 3] - 
      177408*MT2^3*MW2^13*MZ2*CHu[3, 3] + 8448*MH2*MT2*MW2^14*MZ2*CHu[3, 3] + 
      59136*MT2^2*MW2^14*MZ2*CHu[3, 3] - 8448*MT2*MW2^15*MZ2*CHu[3, 3] + 
      17280*MH2*MT2^8*MW2^6*MZ2^2*CHu[3, 3] - 129408*MH2*MT2^7*MW2^7*MZ2^2*
       CHu[3, 3] - 17280*MT2^8*MW2^7*MZ2^2*CHu[3, 3] + 
      396672*MH2*MT2^6*MW2^8*MZ2^2*CHu[3, 3] + 129408*MT2^7*MW2^8*MZ2^2*
       CHu[3, 3] - 647040*MH2*MT2^5*MW2^9*MZ2^2*CHu[3, 3] - 
      396672*MT2^6*MW2^9*MZ2^2*CHu[3, 3] + 604800*MH2*MT2^4*MW2^10*MZ2^2*
       CHu[3, 3] + 647040*MT2^5*MW2^10*MZ2^2*CHu[3, 3] - 
      320640*MH2*MT2^3*MW2^11*MZ2^2*CHu[3, 3] - 604800*MT2^4*MW2^11*MZ2^2*
       CHu[3, 3] + 87168*MH2*MT2^2*MW2^12*MZ2^2*CHu[3, 3] + 
      320640*MT2^3*MW2^12*MZ2^2*CHu[3, 3] - 8832*MH2*MT2*MW2^13*MZ2^2*
       CHu[3, 3] - 87168*MT2^2*MW2^13*MZ2^2*CHu[3, 3] + 
      8832*MT2*MW2^14*MZ2^2*CHu[3, 3] - 16704*MH2*MT2^8*MW2^5*MZ2^3*
       CHu[3, 3] + 134208*MH2*MT2^7*MW2^6*MZ2^3*CHu[3, 3] + 
      16704*MT2^8*MW2^6*MZ2^3*CHu[3, 3] - 419904*MH2*MT2^6*MW2^7*MZ2^3*
       CHu[3, 3] - 134208*MT2^7*MW2^7*MZ2^3*CHu[3, 3] + 
      662592*MH2*MT2^5*MW2^8*MZ2^3*CHu[3, 3] + 419904*MT2^6*MW2^8*MZ2^3*
       CHu[3, 3] - 559296*MH2*MT2^4*MW2^9*MZ2^3*CHu[3, 3] - 
      662592*MT2^5*MW2^9*MZ2^3*CHu[3, 3] + 239040*MH2*MT2^3*MW2^10*MZ2^3*
       CHu[3, 3] + 559296*MT2^4*MW2^10*MZ2^3*CHu[3, 3] - 
      39360*MH2*MT2^2*MW2^11*MZ2^3*CHu[3, 3] - 239040*MT2^3*MW2^11*MZ2^3*
       CHu[3, 3] - 576*MH2*MT2*MW2^12*MZ2^3*CHu[3, 3] + 
      39360*MT2^2*MW2^12*MZ2^3*CHu[3, 3] + 576*MT2*MW2^13*MZ2^3*CHu[3, 3] + 
      8544*MH2*MT2^8*MW2^4*MZ2^4*CHu[3, 3] - 76512*MH2*MT2^7*MW2^5*MZ2^4*
       CHu[3, 3] - 8544*MT2^8*MW2^5*MZ2^4*CHu[3, 3] + 
      246240*MH2*MT2^6*MW2^6*MZ2^4*CHu[3, 3] + 76512*MT2^7*MW2^6*MZ2^4*
       CHu[3, 3] - 365280*MH2*MT2^5*MW2^7*MZ2^4*CHu[3, 3] - 
      246240*MT2^6*MW2^7*MZ2^4*CHu[3, 3] + 247200*MH2*MT2^4*MW2^8*MZ2^4*
       CHu[3, 3] + 365280*MT2^5*MW2^8*MZ2^4*CHu[3, 3] - 
      44064*MH2*MT2^3*MW2^9*MZ2^4*CHu[3, 3] - 247200*MT2^4*MW2^9*MZ2^4*
       CHu[3, 3] - 24288*MH2*MT2^2*MW2^10*MZ2^4*CHu[3, 3] + 
      44064*MT2^3*MW2^10*MZ2^4*CHu[3, 3] + 8160*MH2*MT2*MW2^11*MZ2^4*
       CHu[3, 3] + 24288*MT2^2*MW2^11*MZ2^4*CHu[3, 3] - 
      8160*MT2*MW2^12*MZ2^4*CHu[3, 3] + 324*MH2*MT2^8*MW2^3*MZ2^5*CHu[3, 3] + 
      6276*MH2*MT2^7*MW2^4*MZ2^5*CHu[3, 3] - 324*MT2^8*MW2^4*MZ2^5*
       CHu[3, 3] - 27372*MH2*MT2^6*MW2^5*MZ2^5*CHu[3, 3] - 
      6276*MT2^7*MW2^5*MZ2^5*CHu[3, 3] + 14676*MH2*MT2^5*MW2^6*MZ2^5*
       CHu[3, 3] + 27372*MT2^6*MW2^6*MZ2^5*CHu[3, 3] + 
      61452*MH2*MT2^4*MW2^7*MZ2^5*CHu[3, 3] - 14676*MT2^5*MW2^7*MZ2^5*
       CHu[3, 3] - 99636*MH2*MT2^3*MW2^8*MZ2^5*CHu[3, 3] - 
      61452*MT2^4*MW2^8*MZ2^5*CHu[3, 3] + 53148*MH2*MT2^2*MW2^9*MZ2^5*
       CHu[3, 3] + 99636*MT2^3*MW2^9*MZ2^5*CHu[3, 3] - 
      8868*MH2*MT2*MW2^10*MZ2^5*CHu[3, 3] - 53148*MT2^2*MW2^10*MZ2^5*
       CHu[3, 3] + 8868*MT2*MW2^11*MZ2^5*CHu[3, 3] - 
      2466*MH2*MT2^8*MW2^2*MZ2^6*CHu[3, 3] + 17586*MH2*MT2^7*MW2^3*MZ2^6*
       CHu[3, 3] + 2466*MT2^8*MW2^3*MZ2^6*CHu[3, 3] - 
      53082*MH2*MT2^6*MW2^4*MZ2^6*CHu[3, 3] - 17586*MT2^7*MW2^4*MZ2^6*
       CHu[3, 3] + 96474*MH2*MT2^5*MW2^5*MZ2^6*CHu[3, 3] + 
      53082*MT2^6*MW2^5*MZ2^6*CHu[3, 3] - 111942*MH2*MT2^4*MW2^6*MZ2^6*
       CHu[3, 3] - 96474*MT2^5*MW2^6*MZ2^6*CHu[3, 3] + 
      75798*MH2*MT2^3*MW2^7*MZ2^6*CHu[3, 3] + 111942*MT2^4*MW2^7*MZ2^6*
       CHu[3, 3] - 24510*MH2*MT2^2*MW2^8*MZ2^6*CHu[3, 3] - 
      75798*MT2^3*MW2^8*MZ2^6*CHu[3, 3] + 2142*MH2*MT2*MW2^9*MZ2^6*
       CHu[3, 3] + 24510*MT2^2*MW2^9*MZ2^6*CHu[3, 3] - 
      2142*MT2*MW2^10*MZ2^6*CHu[3, 3] + 1470*MH2*MT2^8*MW2*MZ2^7*CHu[3, 3] - 
      12756*MH2*MT2^7*MW2^2*MZ2^7*CHu[3, 3] - 1470*MT2^8*MW2^2*MZ2^7*
       CHu[3, 3] + 40734*MH2*MT2^6*MW2^3*MZ2^7*CHu[3, 3] + 
      12756*MT2^7*MW2^3*MZ2^7*CHu[3, 3] - 63456*MH2*MT2^5*MW2^4*MZ2^7*
       CHu[3, 3] - 40734*MT2^6*MW2^4*MZ2^7*CHu[3, 3] + 
      50478*MH2*MT2^4*MW2^5*MZ2^7*CHu[3, 3] + 63456*MT2^5*MW2^5*MZ2^7*
       CHu[3, 3] - 17568*MH2*MT2^3*MW2^6*MZ2^7*CHu[3, 3] - 
      50478*MT2^4*MW2^6*MZ2^7*CHu[3, 3] + 102*MH2*MT2^2*MW2^7*MZ2^7*
       CHu[3, 3] + 17568*MT2^3*MW2^7*MZ2^7*CHu[3, 3] + 
      996*MH2*MT2*MW2^8*MZ2^7*CHu[3, 3] - 102*MT2^2*MW2^8*MZ2^7*CHu[3, 3] - 
      996*MT2*MW2^9*MZ2^7*CHu[3, 3] + 1470*MH2*MT2^7*MW2*MZ2^8*CHu[3, 3] - 
      5880*MH2*MT2^6*MW2^2*MZ2^8*CHu[3, 3] - 1470*MT2^7*MW2^2*MZ2^8*
       CHu[3, 3] + 4884*MH2*MT2^5*MW2^3*MZ2^8*CHu[3, 3] + 
      5880*MT2^6*MW2^3*MZ2^8*CHu[3, 3] + 7398*MH2*MT2^4*MW2^4*MZ2^8*
       CHu[3, 3] - 4884*MT2^5*MW2^4*MZ2^8*CHu[3, 3] - 
      14748*MH2*MT2^3*MW2^5*MZ2^8*CHu[3, 3] - 7398*MT2^4*MW2^5*MZ2^8*
       CHu[3, 3] + 8346*MH2*MT2^2*MW2^6*MZ2^8*CHu[3, 3] + 
      14748*MT2^3*MW2^6*MZ2^8*CHu[3, 3] - 1470*MH2*MT2*MW2^7*MZ2^8*
       CHu[3, 3] - 8346*MT2^2*MW2^7*MZ2^8*CHu[3, 3] + 
      1470*MT2*MW2^8*MZ2^8*CHu[3, 3] + 1470*MH2*MT2^5*MW2^2*MZ2^9*CHu[3, 3] - 
      4410*MH2*MT2^4*MW2^3*MZ2^9*CHu[3, 3] - 1470*MT2^5*MW2^3*MZ2^9*
       CHu[3, 3] + 4410*MH2*MT2^3*MW2^4*MZ2^9*CHu[3, 3] + 
      4410*MT2^4*MW2^4*MZ2^9*CHu[3, 3] - 1470*MH2*MT2^2*MW2^5*MZ2^9*
       CHu[3, 3] - 4410*MT2^3*MW2^5*MZ2^9*CHu[3, 3] + 
      1470*MT2^2*MW2^6*MZ2^9*CHu[3, 3]))/(8*(MH2 - MW2)*(-MT2 + MW2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2))*
  Class[7] + Class[8]*
  (((27*MT2^2*MZ2*(-96*MW2^4 + 80*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 25*MZ2^4) + 
       4*MW2*(4*MW2*MZ2^5*(19473 - 2161*Pi^2) + 12*MW2^3*MZ2^3*
          (5463 - 640*Pi^2) + 463*MZ2^6*(-33 + 4*Pi^2) + 
         128*MW2^6*(-231 + 16*Pi^2) + 16*MW2^4*MZ2^2*(-285 + 52*Pi^2) - 
         32*MW2^5*MZ2*(-879 + 64*Pi^2) + 2*MW2^2*MZ2^4*
          (-62907 + 6820*Pi^2)) + MT2*(40*MW2^2*MZ2^4*(12603 - 1364*Pi^2) + 
         16*MW2^4*MZ2^2*(1059 - 208*Pi^2) + 1852*MZ2^6*(33 - 4*Pi^2) - 
         512*MW2^6*(-231 + 16*Pi^2) + 32*MW2^5*MZ2*(-3381 + 256*Pi^2) + 
         12*MW2^3*MZ2^3*(-21717 + 2560*Pi^2) + MW2*MZ2^5*
          (-311973 + 34576*Pi^2)))/(144*(MT2 - MW2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (MT2*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
       (2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*
       B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
        4*MT2^2*(352*MW2^5 - 144*MW2^4*MZ2 - 892*MW2^3*MZ2^2 + 
          488*MW2^2*MZ2^3 + 273*MW2*MZ2^4 - 239*MZ2^5) + 
        24*MW2^2*(64*MW2^5 - 16*MW2^4*MZ2 - 144*MW2^3*MZ2^2 + 
          86*MW2^2*MZ2^3 + 49*MW2*MZ2^4 - 39*MZ2^5) + 
        MT2*MW2*(-3008*MW2^5 + 1024*MW2^4*MZ2 + 7048*MW2^3*MZ2^2 - 
          4012*MW2^2*MZ2^3 - 2230*MW2*MZ2^4 + 1907*MZ2^5))*
       B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (CW2*(896*MW2^5 - 32*MW2^4*MZ2 - 1728*MW2^3*MZ2^2 + 1132*MW2^2*MZ2^3 + 
        620*MW2*MZ2^4 - 483*MZ2^5)*B0i[bb0, 0, 0, MZ2])/
      (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       (MT2*(4*MW2^2 + 4*MW2*MZ2 - 2*MZ2^2) + MW2*(-8*MW2^2 - 10*MW2*MZ2 + 
          3*MZ2^2) - 4*MT2^2*MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*MT2*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 4*MW2*MZ2 + MZ2^2)*
       (16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/
      (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (3*MW2^3*(16*MW2^4 + 32*MW2^3*MZ2 + 6*MW2^2*MZ2^2 + 17*MW2*MZ2^3 + 
        10*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
     (3*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + 
        MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
        MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, 
        MW2, MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     (CW2*(MW2 + MZ2)^2*(448*MW2^4 - 688*MW2^3*MZ2 + 168*MW2^2*MZ2^2 + 
        314*MW2*MZ2^3 - 161*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
     ((16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(MT2^2*MZ2*(-10*MW2 + MZ2) - 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) + 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(128*MW2^4*Cdd[1, 1, 1, 1] - 
      320*MW2^3*MZ2*Cdd[1, 1, 1, 1] + 336*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] - 
      224*MW2*MZ2^3*Cdd[1, 1, 1, 1] + 80*MZ2^4*Cdd[1, 1, 1, 1] - 
      864*MW2^4*Cdd[1, 1, 2, 2] + 2736*MW2^3*MZ2*Cdd[1, 1, 2, 2] - 
      3348*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] + 1944*MW2*MZ2^3*Cdd[1, 1, 2, 2] - 
      468*MZ2^4*Cdd[1, 1, 2, 2] + 192*MW2^4*Cdd[1, 1, 3, 3] - 
      480*MW2^3*MZ2*Cdd[1, 1, 3, 3] + 504*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] - 
      336*MW2*MZ2^3*Cdd[1, 1, 3, 3] + 120*MZ2^4*Cdd[1, 1, 3, 3] - 
      288*MW2^4*Cdd[1, 2, 2, 1] + 912*MW2^3*MZ2*Cdd[1, 2, 2, 1] - 
      1116*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 648*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 
      156*MZ2^4*Cdd[1, 2, 2, 1] + 64*MW2^4*Cdd[1, 3, 3, 1] - 
      160*MW2^3*MZ2*Cdd[1, 3, 3, 1] + 168*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] - 
      112*MW2*MZ2^3*Cdd[1, 3, 3, 1] + 40*MZ2^4*Cdd[1, 3, 3, 1] - 
      1280*MW2^4*Cdd[2, 2, 2, 2] + 3968*MW2^3*MZ2*Cdd[2, 2, 2, 2] - 
      4800*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] + 2816*MW2*MZ2^3*Cdd[2, 2, 2, 2] - 
      704*MZ2^4*Cdd[2, 2, 2, 2] - 864*MW2^4*Cdd[2, 2, 3, 3] + 
      2736*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 3348*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
      1944*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 468*MZ2^4*Cdd[2, 2, 3, 3] - 
      288*MW2^4*Cdd[2, 3, 3, 2] + 912*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 
      1116*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 648*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
      156*MZ2^4*Cdd[2, 3, 3, 2] + 128*MW2^4*Cdd[3, 3, 3, 3] - 
      320*MW2^3*MZ2*Cdd[3, 3, 3, 3] + 336*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] - 
      224*MW2*MZ2^3*Cdd[3, 3, 3, 3] + 80*MZ2^4*Cdd[3, 3, 3, 3] + 
      48*MW2^4*Ced[1, 1, 1, 1] - 120*MW2^3*MZ2*Ced[1, 1, 1, 1] + 
      126*MW2^2*MZ2^2*Ced[1, 1, 1, 1] - 84*MW2*MZ2^3*Ced[1, 1, 1, 1] + 
      30*MZ2^4*Ced[1, 1, 1, 1] - 480*MW2^4*Ced[1, 1, 2, 2] + 
      1488*MW2^3*MZ2*Ced[1, 1, 2, 2] - 1800*MW2^2*MZ2^2*Ced[1, 1, 2, 2] + 
      1056*MW2*MZ2^3*Ced[1, 1, 2, 2] - 264*MZ2^4*Ced[1, 1, 2, 2] + 
      48*MW2^4*Ced[1, 1, 3, 3] - 120*MW2^3*MZ2*Ced[1, 1, 3, 3] + 
      126*MW2^2*MZ2^2*Ced[1, 1, 3, 3] - 84*MW2*MZ2^3*Ced[1, 1, 3, 3] + 
      30*MZ2^4*Ced[1, 1, 3, 3] + 48*MW2^4*Ced[2, 2, 1, 1] - 
      120*MW2^3*MZ2*Ced[2, 2, 1, 1] + 126*MW2^2*MZ2^2*Ced[2, 2, 1, 1] - 
      84*MW2*MZ2^3*Ced[2, 2, 1, 1] + 30*MZ2^4*Ced[2, 2, 1, 1] - 
      480*MW2^4*Ced[2, 2, 2, 2] + 1488*MW2^3*MZ2*Ced[2, 2, 2, 2] - 
      1800*MW2^2*MZ2^2*Ced[2, 2, 2, 2] + 1056*MW2*MZ2^3*Ced[2, 2, 2, 2] - 
      264*MZ2^4*Ced[2, 2, 2, 2] + 48*MW2^4*Ced[2, 2, 3, 3] - 
      120*MW2^3*MZ2*Ced[2, 2, 3, 3] + 126*MW2^2*MZ2^2*Ced[2, 2, 3, 3] - 
      84*MW2*MZ2^3*Ced[2, 2, 3, 3] + 30*MZ2^4*Ced[2, 2, 3, 3] + 
      48*MW2^4*Ced[3, 3, 1, 1] - 120*MW2^3*MZ2*Ced[3, 3, 1, 1] + 
      126*MW2^2*MZ2^2*Ced[3, 3, 1, 1] - 84*MW2*MZ2^3*Ced[3, 3, 1, 1] + 
      30*MZ2^4*Ced[3, 3, 1, 1] - 480*MW2^4*Ced[3, 3, 2, 2] + 
      1488*MW2^3*MZ2*Ced[3, 3, 2, 2] - 1800*MW2^2*MZ2^2*Ced[3, 3, 2, 2] + 
      1056*MW2*MZ2^3*Ced[3, 3, 2, 2] - 264*MZ2^4*Ced[3, 3, 2, 2] + 
      48*MW2^4*Ced[3, 3, 3, 3] - 120*MW2^3*MZ2*Ced[3, 3, 3, 3] + 
      126*MW2^2*MZ2^2*Ced[3, 3, 3, 3] - 84*MW2*MZ2^3*Ced[3, 3, 3, 3] + 
      30*MZ2^4*Ced[3, 3, 3, 3] - 6*(32*MW2^4 - 40*MW2^3*MZ2 - 
        18*MW2^2*MZ2^2 + 37*MW2*MZ2^3 - 11*MZ2^4)*Ced[Leff, Leff, 1, 1] - 
      6*(32*MW2^4 - 40*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + 37*MW2*MZ2^3 - 11*MZ2^4)*
       Ced[Leff, Leff, 2, 2] - 192*MW2^4*Ced[Leff, Leff, 3, 3] + 
      240*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] + 108*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 222*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      66*MZ2^4*Ced[Leff, Leff, 3, 3] - 768*MW2^4*Cee[Leff, Leff, 1, 1] + 
      960*MW2^3*MZ2*Cee[Leff, Leff, 1, 1] + 432*MW2^2*MZ2^2*
       Cee[Leff, Leff, 1, 1] - 888*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 
      264*MZ2^4*Cee[Leff, Leff, 1, 1] - 768*MW2^4*Cee[Leff, Leff, 2, 2] + 
      960*MW2^3*MZ2*Cee[Leff, Leff, 2, 2] + 432*MW2^2*MZ2^2*
       Cee[Leff, Leff, 2, 2] - 888*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 
      264*MZ2^4*Cee[Leff, Leff, 2, 2] - 768*MW2^4*Cee[Leff, Leff, 3, 3] + 
      960*MW2^3*MZ2*Cee[Leff, Leff, 3, 3] + 432*MW2^2*MZ2^2*
       Cee[Leff, Leff, 3, 3] - 888*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 
      264*MZ2^4*Cee[Leff, Leff, 3, 3] - 96*MW2^4*Ceu[1, 1, 1, 1] + 
      240*MW2^3*MZ2*Ceu[1, 1, 1, 1] - 252*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] + 
      168*MW2*MZ2^3*Ceu[1, 1, 1, 1] - 60*MZ2^4*Ceu[1, 1, 1, 1] - 
      96*MW2^4*Ceu[1, 1, 2, 2] + 240*MW2^3*MZ2*Ceu[1, 1, 2, 2] - 
      252*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] + 168*MW2*MZ2^3*Ceu[1, 1, 2, 2] - 
      60*MZ2^4*Ceu[1, 1, 2, 2] - 96*MW2^4*Ceu[2, 2, 1, 1] + 
      240*MW2^3*MZ2*Ceu[2, 2, 1, 1] - 252*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] + 
      168*MW2*MZ2^3*Ceu[2, 2, 1, 1] - 60*MZ2^4*Ceu[2, 2, 1, 1] - 
      96*MW2^4*Ceu[2, 2, 2, 2] + 240*MW2^3*MZ2*Ceu[2, 2, 2, 2] - 
      252*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] + 168*MW2*MZ2^3*Ceu[2, 2, 2, 2] - 
      60*MZ2^4*Ceu[2, 2, 2, 2] - 96*MW2^4*Ceu[3, 3, 1, 1] + 
      240*MW2^3*MZ2*Ceu[3, 3, 1, 1] - 252*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Ceu[3, 3, 1, 1] - 60*MZ2^4*Ceu[3, 3, 1, 1] - 
      96*MW2^4*Ceu[3, 3, 2, 2] + 240*MW2^3*MZ2*Ceu[3, 3, 2, 2] - 
      252*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] + 168*MW2*MZ2^3*Ceu[3, 3, 2, 2] - 
      60*MZ2^4*Ceu[3, 3, 2, 2] + 384*MW2^4*Ceu[Leff, Leff, 1, 1] - 
      480*MW2^3*MZ2*Ceu[Leff, Leff, 1, 1] - 216*MW2^2*MZ2^2*
       Ceu[Leff, Leff, 1, 1] + 444*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
      132*MZ2^4*Ceu[Leff, Leff, 1, 1] + 384*MW2^4*Ceu[Leff, Leff, 2, 2] - 
      480*MW2^3*MZ2*Ceu[Leff, Leff, 2, 2] - 216*MW2^2*MZ2^2*
       Ceu[Leff, Leff, 2, 2] + 444*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 
      132*MZ2^4*Ceu[Leff, Leff, 2, 2] + 48*MW2^4*Cld[1, 1, 1, 1] - 
      120*MW2^3*MZ2*Cld[1, 1, 1, 1] + 126*MW2^2*MZ2^2*Cld[1, 1, 1, 1] - 
      84*MW2*MZ2^3*Cld[1, 1, 1, 1] + 30*MZ2^4*Cld[1, 1, 1, 1] - 
      480*MW2^4*Cld[1, 1, 2, 2] + 1488*MW2^3*MZ2*Cld[1, 1, 2, 2] - 
      1800*MW2^2*MZ2^2*Cld[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cld[1, 1, 2, 2] - 
      264*MZ2^4*Cld[1, 1, 2, 2] + 48*MW2^4*Cld[1, 1, 3, 3] - 
      120*MW2^3*MZ2*Cld[1, 1, 3, 3] + 126*MW2^2*MZ2^2*Cld[1, 1, 3, 3] - 
      84*MW2*MZ2^3*Cld[1, 1, 3, 3] + 30*MZ2^4*Cld[1, 1, 3, 3] + 
      48*MW2^4*Cld[2, 2, 1, 1] - 120*MW2^3*MZ2*Cld[2, 2, 1, 1] + 
      126*MW2^2*MZ2^2*Cld[2, 2, 1, 1] - 84*MW2*MZ2^3*Cld[2, 2, 1, 1] + 
      30*MZ2^4*Cld[2, 2, 1, 1] - 480*MW2^4*Cld[2, 2, 2, 2] + 
      1488*MW2^3*MZ2*Cld[2, 2, 2, 2] - 1800*MW2^2*MZ2^2*Cld[2, 2, 2, 2] + 
      1056*MW2*MZ2^3*Cld[2, 2, 2, 2] - 264*MZ2^4*Cld[2, 2, 2, 2] + 
      48*MW2^4*Cld[2, 2, 3, 3] - 120*MW2^3*MZ2*Cld[2, 2, 3, 3] + 
      126*MW2^2*MZ2^2*Cld[2, 2, 3, 3] - 84*MW2*MZ2^3*Cld[2, 2, 3, 3] + 
      30*MZ2^4*Cld[2, 2, 3, 3] + 48*MW2^4*Cld[3, 3, 1, 1] - 
      120*MW2^3*MZ2*Cld[3, 3, 1, 1] + 126*MW2^2*MZ2^2*Cld[3, 3, 1, 1] - 
      84*MW2*MZ2^3*Cld[3, 3, 1, 1] + 30*MZ2^4*Cld[3, 3, 1, 1] - 
      480*MW2^4*Cld[3, 3, 2, 2] + 1488*MW2^3*MZ2*Cld[3, 3, 2, 2] - 
      1800*MW2^2*MZ2^2*Cld[3, 3, 2, 2] + 1056*MW2*MZ2^3*Cld[3, 3, 2, 2] - 
      264*MZ2^4*Cld[3, 3, 2, 2] + 48*MW2^4*Cld[3, 3, 3, 3] - 
      120*MW2^3*MZ2*Cld[3, 3, 3, 3] + 126*MW2^2*MZ2^2*Cld[3, 3, 3, 3] - 
      84*MW2*MZ2^3*Cld[3, 3, 3, 3] + 30*MZ2^4*Cld[3, 3, 3, 3] + 
      192*MW2^4*Cld[Leff, Leff, 1, 1] - 336*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] - 
      36*MW2^2*MZ2^2*Cld[Leff, Leff, 1, 1] + 312*MW2*MZ2^3*
       Cld[Leff, Leff, 1, 1] - 132*MZ2^4*Cld[Leff, Leff, 1, 1] + 
      192*MW2^4*Cld[Leff, Leff, 2, 2] - 336*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] - 
      36*MW2^2*MZ2^2*Cld[Leff, Leff, 2, 2] + 312*MW2*MZ2^3*
       Cld[Leff, Leff, 2, 2] - 132*MZ2^4*Cld[Leff, Leff, 2, 2] + 
      192*MW2^4*Cld[Leff, Leff, 3, 3] - 336*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] - 
      36*MW2^2*MZ2^2*Cld[Leff, Leff, 3, 3] + 312*MW2*MZ2^3*
       Cld[Leff, Leff, 3, 3] - 132*MZ2^4*Cld[Leff, Leff, 3, 3] - 
      192*MW2^4*Cle[1, 1, Leff, Leff] + 240*MW2^3*MZ2*Cle[1, 1, Leff, Leff] + 
      108*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] - 222*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] + 66*MZ2^4*Cle[1, 1, Leff, Leff] - 
      192*MW2^4*Cle[2, 2, Leff, Leff] + 240*MW2^3*MZ2*Cle[2, 2, Leff, Leff] + 
      108*MW2^2*MZ2^2*Cle[2, 2, Leff, Leff] - 222*MW2*MZ2^3*
       Cle[2, 2, Leff, Leff] + 66*MZ2^4*Cle[2, 2, Leff, Leff] - 
      192*MW2^4*Cle[3, 3, Leff, Leff] + 240*MW2^3*MZ2*Cle[3, 3, Leff, Leff] + 
      108*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] - 222*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] + 66*MZ2^4*Cle[3, 3, Leff, Leff] + 
      192*MW2^4*Cle[Leff, Leff, 1, 1] - 336*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] - 
      36*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 312*MW2*MZ2^3*
       Cle[Leff, Leff, 1, 1] - 132*MZ2^4*Cle[Leff, Leff, 1, 1] + 
      192*MW2^4*Cle[Leff, Leff, 2, 2] - 336*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] - 
      36*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 312*MW2*MZ2^3*
       Cle[Leff, Leff, 2, 2] - 132*MZ2^4*Cle[Leff, Leff, 2, 2] + 
      192*MW2^4*Cle[Leff, Leff, 3, 3] - 336*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] - 
      36*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] + 312*MW2*MZ2^3*
       Cle[Leff, Leff, 3, 3] - 132*MZ2^4*Cle[Leff, Leff, 3, 3] + 
      384*MW2^4*Cll[Leff, 1, 1, Leff] - 480*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] - 
      216*MW2^2*MZ2^2*Cll[Leff, 1, 1, Leff] + 444*MW2*MZ2^3*
       Cll[Leff, 1, 1, Leff] - 132*MZ2^4*Cll[Leff, 1, 1, Leff] + 
      384*MW2^4*Cll[Leff, 2, 2, Leff] - 480*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] - 
      216*MW2^2*MZ2^2*Cll[Leff, 2, 2, Leff] + 444*MW2*MZ2^3*
       Cll[Leff, 2, 2, Leff] - 132*MZ2^4*Cll[Leff, 2, 2, Leff] + 
      384*MW2^4*Cll[Leff, 3, 3, Leff] - 480*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] - 
      216*MW2^2*MZ2^2*Cll[Leff, 3, 3, Leff] + 444*MW2*MZ2^3*
       Cll[Leff, 3, 3, Leff] - 132*MZ2^4*Cll[Leff, 3, 3, Leff] + 
      384*MW2^4*Cll[Leff, Leff, 1, 1] - 672*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] - 
      72*MW2^2*MZ2^2*Cll[Leff, Leff, 1, 1] + 624*MW2*MZ2^3*
       Cll[Leff, Leff, 1, 1] - 264*MZ2^4*Cll[Leff, Leff, 1, 1] + 
      384*MW2^4*Cll[Leff, Leff, 2, 2] - 672*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] - 
      72*MW2^2*MZ2^2*Cll[Leff, Leff, 2, 2] + 624*MW2*MZ2^3*
       Cll[Leff, Leff, 2, 2] - 264*MZ2^4*Cll[Leff, Leff, 2, 2] + 
      384*MW2^4*Cll[Leff, Leff, 3, 3] - 672*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] - 
      72*MW2^2*MZ2^2*Cll[Leff, Leff, 3, 3] + 624*MW2*MZ2^3*
       Cll[Leff, Leff, 3, 3] - 264*MZ2^4*Cll[Leff, Leff, 3, 3] - 
      48*MW2^4*Clq1[1, 1, 1, 1] + 120*MW2^3*MZ2*Clq1[1, 1, 1, 1] - 
      126*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] + 84*MW2*MZ2^3*Clq1[1, 1, 1, 1] - 
      30*MZ2^4*Clq1[1, 1, 1, 1] - 576*MW2^4*Clq1[1, 1, 2, 2] + 
      936*MW2^3*MZ2*Clq1[1, 1, 2, 2] - 432*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] - 
      45*MW2*MZ2^3*Clq1[1, 1, 2, 2] + 117*MZ2^4*Clq1[1, 1, 2, 2] + 
      48*MW2^4*Clq1[1, 1, 3, 3] - 48*MW2^3*MZ2*Clq1[1, 1, 3, 3] + 
      18*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 3*MW2*MZ2^3*Clq1[1, 1, 3, 3] - 
      15*MZ2^4*Clq1[1, 1, 3, 3] - 48*MW2^4*Clq1[2, 2, 1, 1] + 
      120*MW2^3*MZ2*Clq1[2, 2, 1, 1] - 126*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] + 
      84*MW2*MZ2^3*Clq1[2, 2, 1, 1] - 30*MZ2^4*Clq1[2, 2, 1, 1] - 
      576*MW2^4*Clq1[2, 2, 2, 2] + 936*MW2^3*MZ2*Clq1[2, 2, 2, 2] - 
      432*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] - 45*MW2*MZ2^3*Clq1[2, 2, 2, 2] + 
      117*MZ2^4*Clq1[2, 2, 2, 2] + 48*MW2^4*Clq1[2, 2, 3, 3] - 
      48*MW2^3*MZ2*Clq1[2, 2, 3, 3] + 18*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 
      3*MW2*MZ2^3*Clq1[2, 2, 3, 3] - 15*MZ2^4*Clq1[2, 2, 3, 3] - 
      48*MW2^4*Clq1[3, 3, 1, 1] + 120*MW2^3*MZ2*Clq1[3, 3, 1, 1] - 
      126*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] + 84*MW2*MZ2^3*Clq1[3, 3, 1, 1] - 
      30*MZ2^4*Clq1[3, 3, 1, 1] - 576*MW2^4*Clq1[3, 3, 2, 2] + 
      936*MW2^3*MZ2*Clq1[3, 3, 2, 2] - 432*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] - 
      45*MW2*MZ2^3*Clq1[3, 3, 2, 2] + 117*MZ2^4*Clq1[3, 3, 2, 2] + 
      48*MW2^4*Clq1[3, 3, 3, 3] - 48*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 
      18*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 3*MW2*MZ2^3*Clq1[3, 3, 3, 3] - 
      15*MZ2^4*Clq1[3, 3, 3, 3] - 192*MW2^4*Clq1[Leff, Leff, 1, 1] + 
      336*MW2^3*MZ2*Clq1[Leff, Leff, 1, 1] + 36*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 1, 1] - 312*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      132*MZ2^4*Clq1[Leff, Leff, 1, 1] - 192*MW2^4*Clq1[Leff, Leff, 2, 2] + 
      336*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] + 36*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 312*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      132*MZ2^4*Clq1[Leff, Leff, 2, 2] + 192*MW2^4*Clq1[Leff, Leff, 3, 3] - 
      48*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 252*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 42*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      66*MZ2^4*Clq1[Leff, Leff, 3, 3] + 144*MW2^4*Clq3[1, 1, 1, 1] - 
      72*MW2^3*MZ2*Clq3[1, 1, 1, 1] + 90*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
      384*MW2^4*Clq3[1, 1, 2, 2] + 216*MW2^3*MZ2*Clq3[1, 1, 2, 2] + 
      72*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 147*MW2*MZ2^3*Clq3[1, 1, 2, 2] + 
      48*MW2^4*Clq3[1, 1, 3, 3] + 18*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] + 
      15*MW2*MZ2^3*Clq3[1, 1, 3, 3] + 144*MW2^4*Clq3[2, 2, 1, 1] - 
      72*MW2^3*MZ2*Clq3[2, 2, 1, 1] + 90*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 
      384*MW2^4*Clq3[2, 2, 2, 2] + 216*MW2^3*MZ2*Clq3[2, 2, 2, 2] + 
      72*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 147*MW2*MZ2^3*Clq3[2, 2, 2, 2] + 
      48*MW2^4*Clq3[2, 2, 3, 3] + 18*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] + 
      15*MW2*MZ2^3*Clq3[2, 2, 3, 3] + 144*MW2^4*Clq3[3, 3, 1, 1] - 
      72*MW2^3*MZ2*Clq3[3, 3, 1, 1] + 90*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 
      384*MW2^4*Clq3[3, 3, 2, 2] + 216*MW2^3*MZ2*Clq3[3, 3, 2, 2] + 
      72*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 147*MW2*MZ2^3*Clq3[3, 3, 2, 2] + 
      48*MW2^4*Clq3[3, 3, 3, 3] + 18*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
      15*MW2*MZ2^3*Clq3[3, 3, 3, 3] + 576*MW2^4*Clq3[Leff, Leff, 1, 1] - 
      432*MW2^3*MZ2*Clq3[Leff, Leff, 1, 1] - 540*MW2^2*MZ2^2*
       Clq3[Leff, Leff, 1, 1] + 396*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      576*MW2^4*Clq3[Leff, Leff, 2, 2] - 432*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] - 540*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      396*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      192*MW2^4*Clq3[Leff, Leff, 3, 3] - 48*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 252*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      42*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 66*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
      96*MW2^4*Clu[1, 1, 1, 1] + 240*MW2^3*MZ2*Clu[1, 1, 1, 1] - 
      252*MW2^2*MZ2^2*Clu[1, 1, 1, 1] + 168*MW2*MZ2^3*Clu[1, 1, 1, 1] - 
      60*MZ2^4*Clu[1, 1, 1, 1] - 96*MW2^4*Clu[1, 1, 2, 2] + 
      240*MW2^3*MZ2*Clu[1, 1, 2, 2] - 252*MW2^2*MZ2^2*Clu[1, 1, 2, 2] + 
      168*MW2*MZ2^3*Clu[1, 1, 2, 2] - 60*MZ2^4*Clu[1, 1, 2, 2] - 
      96*MW2^4*Clu[2, 2, 1, 1] + 240*MW2^3*MZ2*Clu[2, 2, 1, 1] - 
      252*MW2^2*MZ2^2*Clu[2, 2, 1, 1] + 168*MW2*MZ2^3*Clu[2, 2, 1, 1] - 
      60*MZ2^4*Clu[2, 2, 1, 1] - 96*MW2^4*Clu[2, 2, 2, 2] + 
      240*MW2^3*MZ2*Clu[2, 2, 2, 2] - 252*MW2^2*MZ2^2*Clu[2, 2, 2, 2] + 
      168*MW2*MZ2^3*Clu[2, 2, 2, 2] - 60*MZ2^4*Clu[2, 2, 2, 2] - 
      96*MW2^4*Clu[3, 3, 1, 1] + 240*MW2^3*MZ2*Clu[3, 3, 1, 1] - 
      252*MW2^2*MZ2^2*Clu[3, 3, 1, 1] + 168*MW2*MZ2^3*Clu[3, 3, 1, 1] - 
      60*MZ2^4*Clu[3, 3, 1, 1] - 96*MW2^4*Clu[3, 3, 2, 2] + 
      240*MW2^3*MZ2*Clu[3, 3, 2, 2] - 252*MW2^2*MZ2^2*Clu[3, 3, 2, 2] + 
      168*MW2*MZ2^3*Clu[3, 3, 2, 2] - 60*MZ2^4*Clu[3, 3, 2, 2] - 
      384*MW2^4*Clu[Leff, Leff, 1, 1] + 672*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] + 
      72*MW2^2*MZ2^2*Clu[Leff, Leff, 1, 1] - 624*MW2*MZ2^3*
       Clu[Leff, Leff, 1, 1] + 264*MZ2^4*Clu[Leff, Leff, 1, 1] - 
      384*MW2^4*Clu[Leff, Leff, 2, 2] + 672*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] + 
      72*MW2^2*MZ2^2*Clu[Leff, Leff, 2, 2] - 624*MW2*MZ2^3*
       Clu[Leff, Leff, 2, 2] + 264*MZ2^4*Clu[Leff, Leff, 2, 2] - 
      96*MW2^4*Cqd1[1, 1, 1, 1] + 240*MW2^3*MZ2*Cqd1[1, 1, 1, 1] - 
      252*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] + 168*MW2*MZ2^3*Cqd1[1, 1, 1, 1] - 
      60*MZ2^4*Cqd1[1, 1, 1, 1] + 432*MW2^4*Cqd1[1, 1, 2, 2] - 
      1368*MW2^3*MZ2*Cqd1[1, 1, 2, 2] + 1674*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] - 
      972*MW2*MZ2^3*Cqd1[1, 1, 2, 2] + 234*MZ2^4*Cqd1[1, 1, 2, 2] - 
      96*MW2^4*Cqd1[1, 1, 3, 3] + 240*MW2^3*MZ2*Cqd1[1, 1, 3, 3] - 
      252*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] + 168*MW2*MZ2^3*Cqd1[1, 1, 3, 3] - 
      60*MZ2^4*Cqd1[1, 1, 3, 3] - 624*MW2^4*Cqd1[2, 2, 1, 1] + 
      1056*MW2^3*MZ2*Cqd1[2, 2, 1, 1] - 558*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] + 
      39*MW2*MZ2^3*Cqd1[2, 2, 1, 1] + 87*MZ2^4*Cqd1[2, 2, 1, 1] - 
      96*MW2^4*Cqd1[2, 2, 2, 2] - 552*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 
      1368*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 1101*MW2*MZ2^3*Cqd1[2, 2, 2, 2] + 
      381*MZ2^4*Cqd1[2, 2, 2, 2] - 624*MW2^4*Cqd1[2, 2, 3, 3] + 
      1056*MW2^3*MZ2*Cqd1[2, 2, 3, 3] - 558*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] + 
      39*MW2*MZ2^3*Cqd1[2, 2, 3, 3] + 87*MZ2^4*Cqd1[2, 2, 3, 3] + 
      96*MW2^4*Cqd1[3, 3, 1, 1] - 96*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 
      36*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 6*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      30*MZ2^4*Cqd1[3, 3, 1, 1] - 432*MW2^4*Cqd1[3, 3, 2, 2] + 
      720*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 270*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 
      135*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 117*MZ2^4*Cqd1[3, 3, 2, 2] + 
      96*MW2^4*Cqd1[3, 3, 3, 3] - 96*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 
      36*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 6*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 
      30*MZ2^4*Cqd1[3, 3, 3, 3] - 48*MW2^4*Cqe[1, 1, 1, 1] + 
      120*MW2^3*MZ2*Cqe[1, 1, 1, 1] - 126*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] + 
      84*MW2*MZ2^3*Cqe[1, 1, 1, 1] - 30*MZ2^4*Cqe[1, 1, 1, 1] - 
      48*MW2^4*Cqe[1, 1, 2, 2] + 120*MW2^3*MZ2*Cqe[1, 1, 2, 2] - 
      126*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] + 84*MW2*MZ2^3*Cqe[1, 1, 2, 2] - 
      30*MZ2^4*Cqe[1, 1, 2, 2] - 48*MW2^4*Cqe[1, 1, 3, 3] + 
      120*MW2^3*MZ2*Cqe[1, 1, 3, 3] - 126*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] + 
      84*MW2*MZ2^3*Cqe[1, 1, 3, 3] - 30*MZ2^4*Cqe[1, 1, 3, 3] + 
      192*MW2^4*Cqe[1, 1, Leff, Leff] - 240*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] - 
      108*MW2^2*MZ2^2*Cqe[1, 1, Leff, Leff] + 222*MW2*MZ2^3*
       Cqe[1, 1, Leff, Leff] - 66*MZ2^4*Cqe[1, 1, Leff, Leff] - 
      576*MW2^4*Cqe[2, 2, 1, 1] + 936*MW2^3*MZ2*Cqe[2, 2, 1, 1] - 
      432*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] - 45*MW2*MZ2^3*Cqe[2, 2, 1, 1] + 
      117*MZ2^4*Cqe[2, 2, 1, 1] - 576*MW2^4*Cqe[2, 2, 2, 2] + 
      936*MW2^3*MZ2*Cqe[2, 2, 2, 2] - 432*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] - 
      45*MW2*MZ2^3*Cqe[2, 2, 2, 2] + 117*MZ2^4*Cqe[2, 2, 2, 2] - 
      576*MW2^4*Cqe[2, 2, 3, 3] + 936*MW2^3*MZ2*Cqe[2, 2, 3, 3] - 
      432*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] - 45*MW2*MZ2^3*Cqe[2, 2, 3, 3] + 
      117*MZ2^4*Cqe[2, 2, 3, 3] + 192*MW2^4*Cqe[2, 2, Leff, Leff] - 
      240*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] - 108*MW2^2*MZ2^2*
       Cqe[2, 2, Leff, Leff] + 222*MW2*MZ2^3*Cqe[2, 2, Leff, Leff] - 
      66*MZ2^4*Cqe[2, 2, Leff, Leff] + 48*MW2^4*Cqe[3, 3, 1, 1] - 
      48*MW2^3*MZ2*Cqe[3, 3, 1, 1] + 18*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 
      3*MW2*MZ2^3*Cqe[3, 3, 1, 1] - 15*MZ2^4*Cqe[3, 3, 1, 1] + 
      48*MW2^4*Cqe[3, 3, 2, 2] - 48*MW2^3*MZ2*Cqe[3, 3, 2, 2] + 
      18*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 3*MW2*MZ2^3*Cqe[3, 3, 2, 2] - 
      15*MZ2^4*Cqe[3, 3, 2, 2] + 48*MW2^4*Cqe[3, 3, 3, 3] - 
      48*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 18*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
      3*MW2*MZ2^3*Cqe[3, 3, 3, 3] - 15*MZ2^4*Cqe[3, 3, 3, 3] - 
      192*MW2^4*Cqe[3, 3, Leff, Leff] - 48*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      180*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 12*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] - 33*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      256*MW2^4*Cqq1[1, 1, 1, 1] - 352*MW2^3*MZ2*Cqq1[1, 1, 1, 1] + 
      384*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] - 196*MW2*MZ2^3*Cqq1[1, 1, 1, 1] + 
      70*MZ2^4*Cqq1[1, 1, 1, 1] + 1248*MW2^4*Cqq1[1, 1, 2, 2] - 
      2112*MW2^3*MZ2*Cqq1[1, 1, 2, 2] + 1116*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] - 
      78*MW2*MZ2^3*Cqq1[1, 1, 2, 2] - 174*MZ2^4*Cqq1[1, 1, 2, 2] - 
      192*MW2^4*Cqq1[1, 1, 3, 3] + 192*MW2^3*MZ2*Cqq1[1, 1, 3, 3] - 
      72*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 12*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      60*MZ2^4*Cqq1[1, 1, 3, 3] - 32*MW2^4*Cqq1[1, 2, 2, 1] - 
      208*MW2^3*MZ2*Cqq1[1, 2, 2, 1] + 348*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] - 
      160*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 29*MZ2^4*Cqq1[1, 2, 2, 1] + 
      64*MW2^4*Cqq1[1, 3, 3, 1] + 32*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      24*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] + 32*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      10*MZ2^4*Cqq1[1, 3, 3, 1] + 960*MW2^4*Cqq1[2, 2, 2, 2] - 
      1968*MW2^3*MZ2*Cqq1[2, 2, 2, 2] + 1080*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] - 
      42*MW2*MZ2^3*Cqq1[2, 2, 2, 2] - 273*MZ2^4*Cqq1[2, 2, 2, 2] - 
      1248*MW2^4*Cqq1[2, 2, 3, 3] + 240*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      180*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 300*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 
      87*MZ2^4*Cqq1[2, 2, 3, 3] - 288*MW2^4*Cqq1[2, 3, 3, 2] + 
      48*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 108*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      72*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 39*MZ2^4*Cqq1[2, 3, 3, 2] + 
      128*MW2^4*Cqq1[3, 3, 3, 3] + 64*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
      48*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 64*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
      20*MZ2^4*Cqq1[3, 3, 3, 3] + 768*MW2^4*Cqq3[1, 1, 1, 1] - 
      480*MW2^3*MZ2*Cqq3[1, 1, 1, 1] + 576*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] - 
      84*MW2*MZ2^3*Cqq3[1, 1, 1, 1] + 30*MZ2^4*Cqq3[1, 1, 1, 1] - 
      1440*MW2^4*Cqq3[1, 1, 2, 2] + 864*MW2^3*MZ2*Cqq3[1, 1, 2, 2] + 
      972*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 882*MW2*MZ2^3*Cqq3[1, 1, 2, 2] + 
      576*MW2^4*Cqq3[1, 1, 3, 3] + 216*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 
      180*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 864*MW2^4*Cqq3[1, 2, 2, 1] - 
      1200*MW2^3*MZ2*Cqq3[1, 2, 2, 1] + 396*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 
      108*MW2*MZ2^3*Cqq3[1, 2, 2, 1] - 87*MZ2^4*Cqq3[1, 2, 2, 1] - 
      192*MW2^4*Cqq3[1, 3, 3, 1] + 96*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
      72*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 24*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      30*MZ2^4*Cqq3[1, 3, 3, 1] - 1344*MW2^4*Cqq3[2, 2, 2, 2] + 
      144*MW2^3*MZ2*Cqq3[2, 2, 2, 2] + 792*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] - 
      690*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 117*MZ2^4*Cqq3[2, 2, 2, 2] - 
      480*MW2^4*Cqq3[2, 2, 3, 3] + 48*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      468*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 132*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 
      147*MZ2^4*Cqq3[2, 2, 3, 3] - 544*MW2^4*Cqq3[2, 3, 3, 2] + 
      112*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 12*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 
      128*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 19*MZ2^4*Cqq3[2, 3, 3, 2] + 
      128*MW2^4*Cqq3[3, 3, 3, 3] + 64*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      48*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 64*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      20*MZ2^4*Cqq3[3, 3, 3, 3] + 192*MW2^4*Cqu1[1, 1, 1, 1] - 
      480*MW2^3*MZ2*Cqu1[1, 1, 1, 1] + 504*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] - 
      336*MW2*MZ2^3*Cqu1[1, 1, 1, 1] + 120*MZ2^4*Cqu1[1, 1, 1, 1] + 
      192*MW2^4*Cqu1[1, 1, 2, 2] - 480*MW2^3*MZ2*Cqu1[1, 1, 2, 2] + 
      504*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] - 336*MW2*MZ2^3*Cqu1[1, 1, 2, 2] + 
      120*MZ2^4*Cqu1[1, 1, 2, 2] + 1248*MW2^4*Cqu1[2, 2, 1, 1] - 
      2112*MW2^3*MZ2*Cqu1[2, 2, 1, 1] + 1116*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] - 
      78*MW2*MZ2^3*Cqu1[2, 2, 1, 1] - 174*MZ2^4*Cqu1[2, 2, 1, 1] + 
      1248*MW2^4*Cqu1[2, 2, 2, 2] - 2112*MW2^3*MZ2*Cqu1[2, 2, 2, 2] + 
      1116*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] - 78*MW2*MZ2^3*Cqu1[2, 2, 2, 2] - 
      174*MZ2^4*Cqu1[2, 2, 2, 2] - 192*MW2^4*Cqu1[3, 3, 1, 1] + 
      192*MW2^3*MZ2*Cqu1[3, 3, 1, 1] - 72*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 
      12*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 60*MZ2^4*Cqu1[3, 3, 1, 1] - 
      192*MW2^4*Cqu1[3, 3, 2, 2] + 192*MW2^3*MZ2*Cqu1[3, 3, 2, 2] - 
      72*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 12*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 
      60*MZ2^4*Cqu1[3, 3, 2, 2] - 192*MW2^4*Cud1[1, 1, 1, 1] + 
      480*MW2^3*MZ2*Cud1[1, 1, 1, 1] - 504*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] + 
      336*MW2*MZ2^3*Cud1[1, 1, 1, 1] - 120*MZ2^4*Cud1[1, 1, 1, 1] + 
      864*MW2^4*Cud1[1, 1, 2, 2] - 2736*MW2^3*MZ2*Cud1[1, 1, 2, 2] + 
      3348*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] - 1944*MW2*MZ2^3*Cud1[1, 1, 2, 2] + 
      468*MZ2^4*Cud1[1, 1, 2, 2] - 192*MW2^4*Cud1[1, 1, 3, 3] + 
      480*MW2^3*MZ2*Cud1[1, 1, 3, 3] - 504*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] + 
      336*MW2*MZ2^3*Cud1[1, 1, 3, 3] - 120*MZ2^4*Cud1[1, 1, 3, 3] - 
      192*MW2^4*Cud1[2, 2, 1, 1] + 480*MW2^3*MZ2*Cud1[2, 2, 1, 1] - 
      504*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] + 336*MW2*MZ2^3*Cud1[2, 2, 1, 1] - 
      120*MZ2^4*Cud1[2, 2, 1, 1] + 864*MW2^4*Cud1[2, 2, 2, 2] - 
      2736*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 3348*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 
      1944*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 468*MZ2^4*Cud1[2, 2, 2, 2] - 
      192*MW2^4*Cud1[2, 2, 3, 3] + 480*MW2^3*MZ2*Cud1[2, 2, 3, 3] - 
      504*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] + 336*MW2*MZ2^3*Cud1[2, 2, 3, 3] - 
      120*MZ2^4*Cud1[2, 2, 3, 3] + 512*MW2^4*Cuu[1, 1, 1, 1] - 
      1280*MW2^3*MZ2*Cuu[1, 1, 1, 1] + 1344*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] - 
      896*MW2*MZ2^3*Cuu[1, 1, 1, 1] + 320*MZ2^4*Cuu[1, 1, 1, 1] + 
      768*MW2^4*Cuu[1, 1, 2, 2] - 1920*MW2^3*MZ2*Cuu[1, 1, 2, 2] + 
      2016*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] - 1344*MW2*MZ2^3*Cuu[1, 1, 2, 2] + 
      480*MZ2^4*Cuu[1, 1, 2, 2] + 256*MW2^4*Cuu[1, 2, 2, 1] - 
      640*MW2^3*MZ2*Cuu[1, 2, 2, 1] + 672*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] - 
      448*MW2*MZ2^3*Cuu[1, 2, 2, 1] + 160*MZ2^4*Cuu[1, 2, 2, 1] + 
      512*MW2^4*Cuu[2, 2, 2, 2] - 1280*MW2^3*MZ2*Cuu[2, 2, 2, 2] + 
      1344*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] - 896*MW2*MZ2^3*Cuu[2, 2, 2, 2] + 
      320*MZ2^4*Cuu[2, 2, 2, 2]))/(6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) - (MT2*B0i[bb0, 0, 0, MT2]*
     (12*(32*MW2^4 - 40*MW2^3*MZ2 - 18*MW2^2*MZ2^2 + 37*MW2*MZ2^3 - 11*MZ2^4)*
       Ceu[Leff, Leff, 3, 3] - 6*(64*MW2^4 - 64*MW2^3*MZ2 - 48*MW2^2*MZ2^2 + 
        59*MW2*MZ2^3 - 11*MZ2^4)*Clq1[Leff, Leff, 3, 3] + 
      384*MW2^4*Clq3[Leff, Leff, 3, 3] - 384*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 288*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      354*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
      66*MZ2^4*Clq3[Leff, Leff, 3, 3] - 384*MW2^4*Clu[Leff, Leff, 3, 3] + 
      672*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] + 72*MW2^2*MZ2^2*
       Clu[Leff, Leff, 3, 3] - 624*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      264*MZ2^4*Clu[Leff, Leff, 3, 3] - 96*MW2^4*Cqd1[3, 3, 1, 1] + 
      168*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 144*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
      87*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 15*MZ2^4*Cqd1[3, 3, 1, 1] + 
      960*MW2^4*Cqd1[3, 3, 2, 2] - 2256*MW2^3*MZ2*Cqd1[3, 3, 2, 2] + 
      2088*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 924*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      132*MZ2^4*Cqd1[3, 3, 2, 2] - 96*MW2^4*Cqd1[3, 3, 3, 3] + 
      168*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 144*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
      87*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 15*MZ2^4*Cqd1[3, 3, 3, 3] + 
      384*MW2^4*Cqe[3, 3, Leff, Leff] - 192*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 
      288*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 210*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] - 33*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      192*MW2^4*Cqq1[1, 1, 3, 3] - 336*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      288*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 174*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      30*MZ2^4*Cqq1[1, 1, 3, 3] + 128*MW2^4*Cqq1[1, 3, 3, 1] - 
      128*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 120*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      44*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 5*MZ2^4*Cqq1[1, 3, 3, 1] + 
      2304*MW2^4*Cqq1[2, 2, 3, 3] - 2016*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      648*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 396*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 
      117*MZ2^4*Cqq1[2, 2, 3, 3] + 128*MW2^4*Cqq1[2, 3, 3, 2] - 
      128*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 120*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      44*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 5*MZ2^4*Cqq1[2, 3, 3, 2] - 
      192*MW2^4*Cqq1[3, 3, 3, 3] + 48*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 
      72*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 42*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
      15*MZ2^4*Cqq1[3, 3, 3, 3] + 576*MW2^4*Cqq3[1, 1, 3, 3] - 
      432*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 432*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      90*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 96*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      72*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 72*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      15*MZ2^4*Cqq3[1, 3, 3, 1] - 1536*MW2^4*Cqq3[2, 2, 3, 3] + 
      1248*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 72*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      660*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 147*MZ2^4*Cqq3[2, 2, 3, 3] + 
      1408*MW2^4*Cqq3[2, 3, 3, 2] - 1216*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      312*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 308*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 
      83*MZ2^4*Cqq3[2, 3, 3, 2] + 64*MW2^4*Cqq3[3, 3, 3, 3] - 
      16*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 24*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      14*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 5*MZ2^4*Cqq3[3, 3, 3, 3] + 
      96*MW2^4*Cqu1[1, 1, 3, 3] - 240*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      252*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 168*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      60*MZ2^4*Cqu1[1, 1, 3, 3] + 1152*MW2^4*Cqu1[2, 2, 3, 3] - 
      1872*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 864*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] + 
      90*MW2*MZ2^3*Cqu1[2, 2, 3, 3] - 234*MZ2^4*Cqu1[2, 2, 3, 3] + 
      192*MW2^4*Cqu1[3, 3, 1, 1] - 336*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      288*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 174*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      30*MZ2^4*Cqu1[3, 3, 1, 1] + 192*MW2^4*Cqu1[3, 3, 2, 2] - 
      336*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 288*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      174*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 30*MZ2^4*Cqu1[3, 3, 2, 2] - 
      96*MW2^4*Cqu1[3, 3, 3, 3] + 96*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      36*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 6*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      30*MZ2^4*Cqu1[3, 3, 3, 3] - 96*MW2^4*Cud1[3, 3, 1, 1] + 
      240*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 252*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 60*MZ2^4*Cud1[3, 3, 1, 1] + 
      960*MW2^4*Cud1[3, 3, 2, 2] - 2976*MW2^3*MZ2*Cud1[3, 3, 2, 2] + 
      3600*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] - 2112*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 
      528*MZ2^4*Cud1[3, 3, 2, 2] - 96*MW2^4*Cud1[3, 3, 3, 3] + 
      240*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 252*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      168*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 60*MZ2^4*Cud1[3, 3, 3, 3] + 
      384*MW2^4*Cuu[1, 1, 3, 3] - 960*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      1008*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 672*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      240*MZ2^4*Cuu[1, 1, 3, 3] + 128*MW2^4*Cuu[1, 3, 3, 1] - 
      320*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 336*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      224*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 80*MZ2^4*Cuu[1, 3, 3, 1] + 
      384*MW2^4*Cuu[2, 2, 3, 3] - 960*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      1008*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 672*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      240*MZ2^4*Cuu[2, 2, 3, 3] + 128*MW2^4*Cuu[2, 3, 3, 2] - 
      320*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 336*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      224*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 80*MZ2^4*Cuu[2, 3, 3, 2]))/
    (3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (160*MW2^4*MZ2*Cdd[1, 1, 1, 1] - 400*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] + 
     420*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] - 280*MW2*MZ2^4*Cdd[1, 1, 1, 1] + 
     100*MZ2^5*Cdd[1, 1, 1, 1] - 1728*MW2^4*MZ2*Cdd[1, 1, 2, 2] + 
     5472*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] - 6696*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] + 
     3888*MW2*MZ2^4*Cdd[1, 1, 2, 2] - 936*MZ2^5*Cdd[1, 1, 2, 2] + 
     384*MW2^4*MZ2*Cdd[1, 1, 3, 3] - 960*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] + 
     1008*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] - 672*MW2*MZ2^4*Cdd[1, 1, 3, 3] + 
     240*MZ2^5*Cdd[1, 1, 3, 3] + 288*MW2^4*MZ2*Cdd[1, 2, 2, 1] - 
     912*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] + 1116*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] - 
     648*MW2*MZ2^4*Cdd[1, 2, 2, 1] + 156*MZ2^5*Cdd[1, 2, 2, 1] - 
     64*MW2^4*MZ2*Cdd[1, 3, 3, 1] + 160*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] - 
     168*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] + 112*MW2*MZ2^4*Cdd[1, 3, 3, 1] - 
     40*MZ2^5*Cdd[1, 3, 3, 1] - 1600*MW2^4*MZ2*Cdd[2, 2, 2, 2] + 
     4960*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] - 6000*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] + 
     3520*MW2*MZ2^4*Cdd[2, 2, 2, 2] - 880*MZ2^5*Cdd[2, 2, 2, 2] - 
     1728*MW2^4*MZ2*Cdd[2, 2, 3, 3] + 5472*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] - 
     6696*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] + 3888*MW2*MZ2^4*Cdd[2, 2, 3, 3] - 
     936*MZ2^5*Cdd[2, 2, 3, 3] + 288*MW2^4*MZ2*Cdd[2, 3, 3, 2] - 
     912*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] + 1116*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] - 
     648*MW2*MZ2^4*Cdd[2, 3, 3, 2] + 156*MZ2^5*Cdd[2, 3, 3, 2] + 
     160*MW2^4*MZ2*Cdd[3, 3, 3, 3] - 400*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] + 
     420*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] - 280*MW2*MZ2^4*Cdd[3, 3, 3, 3] + 
     100*MZ2^5*Cdd[3, 3, 3, 3] + 96*MW2^4*MZ2*Ced[1, 1, 1, 1] - 
     240*MW2^3*MZ2^2*Ced[1, 1, 1, 1] + 252*MW2^2*MZ2^3*Ced[1, 1, 1, 1] - 
     168*MW2*MZ2^4*Ced[1, 1, 1, 1] + 60*MZ2^5*Ced[1, 1, 1, 1] - 
     960*MW2^4*MZ2*Ced[1, 1, 2, 2] + 2976*MW2^3*MZ2^2*Ced[1, 1, 2, 2] - 
     3600*MW2^2*MZ2^3*Ced[1, 1, 2, 2] + 2112*MW2*MZ2^4*Ced[1, 1, 2, 2] - 
     528*MZ2^5*Ced[1, 1, 2, 2] + 96*MW2^4*MZ2*Ced[1, 1, 3, 3] - 
     240*MW2^3*MZ2^2*Ced[1, 1, 3, 3] + 252*MW2^2*MZ2^3*Ced[1, 1, 3, 3] - 
     168*MW2*MZ2^4*Ced[1, 1, 3, 3] + 60*MZ2^5*Ced[1, 1, 3, 3] + 
     96*MW2^4*MZ2*Ced[2, 2, 1, 1] - 240*MW2^3*MZ2^2*Ced[2, 2, 1, 1] + 
     252*MW2^2*MZ2^3*Ced[2, 2, 1, 1] - 168*MW2*MZ2^4*Ced[2, 2, 1, 1] + 
     60*MZ2^5*Ced[2, 2, 1, 1] - 960*MW2^4*MZ2*Ced[2, 2, 2, 2] + 
     2976*MW2^3*MZ2^2*Ced[2, 2, 2, 2] - 3600*MW2^2*MZ2^3*Ced[2, 2, 2, 2] + 
     2112*MW2*MZ2^4*Ced[2, 2, 2, 2] - 528*MZ2^5*Ced[2, 2, 2, 2] + 
     96*MW2^4*MZ2*Ced[2, 2, 3, 3] - 240*MW2^3*MZ2^2*Ced[2, 2, 3, 3] + 
     252*MW2^2*MZ2^3*Ced[2, 2, 3, 3] - 168*MW2*MZ2^4*Ced[2, 2, 3, 3] + 
     60*MZ2^5*Ced[2, 2, 3, 3] + 96*MW2^4*MZ2*Ced[3, 3, 1, 1] - 
     240*MW2^3*MZ2^2*Ced[3, 3, 1, 1] + 252*MW2^2*MZ2^3*Ced[3, 3, 1, 1] - 
     168*MW2*MZ2^4*Ced[3, 3, 1, 1] + 60*MZ2^5*Ced[3, 3, 1, 1] - 
     960*MW2^4*MZ2*Ced[3, 3, 2, 2] + 2976*MW2^3*MZ2^2*Ced[3, 3, 2, 2] - 
     3600*MW2^2*MZ2^3*Ced[3, 3, 2, 2] + 2112*MW2*MZ2^4*Ced[3, 3, 2, 2] - 
     528*MZ2^5*Ced[3, 3, 2, 2] + 96*MW2^4*MZ2*Ced[3, 3, 3, 3] - 
     240*MW2^3*MZ2^2*Ced[3, 3, 3, 3] + 252*MW2^2*MZ2^3*Ced[3, 3, 3, 3] - 
     168*MW2*MZ2^4*Ced[3, 3, 3, 3] + 60*MZ2^5*Ced[3, 3, 3, 3] + 
     12*MZ2*(-32*MW2^4 + 40*MW2^3*MZ2 + 18*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 
       11*MZ2^4)*Ced[Leff, Leff, 1, 1] + 12*MZ2*(-32*MW2^4 + 40*MW2^3*MZ2 + 
       18*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 11*MZ2^4)*Ced[Leff, Leff, 2, 2] - 
     384*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] + 480*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] - 
     444*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] + 132*MZ2^5*Ced[Leff, Leff, 3, 3] - 
     384*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] + 480*MW2^3*MZ2^2*
      Cee[Leff, Leff, 1, 1] + 216*MW2^2*MZ2^3*Cee[Leff, Leff, 1, 1] - 
     444*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] + 132*MZ2^5*Cee[Leff, Leff, 1, 1] - 
     384*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] + 480*MW2^3*MZ2^2*
      Cee[Leff, Leff, 2, 2] + 216*MW2^2*MZ2^3*Cee[Leff, Leff, 2, 2] - 
     444*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] + 132*MZ2^5*Cee[Leff, Leff, 2, 2] - 
     384*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] + 480*MW2^3*MZ2^2*
      Cee[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^3*Cee[Leff, Leff, 3, 3] - 
     444*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] + 132*MZ2^5*Cee[Leff, Leff, 3, 3] - 
     192*MW2^4*MZ2*Ceu[1, 1, 1, 1] + 480*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] - 
     504*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] + 336*MW2*MZ2^4*Ceu[1, 1, 1, 1] - 
     120*MZ2^5*Ceu[1, 1, 1, 1] - 192*MW2^4*MZ2*Ceu[1, 1, 2, 2] + 
     480*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] - 504*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] + 
     336*MW2*MZ2^4*Ceu[1, 1, 2, 2] - 120*MZ2^5*Ceu[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Ceu[2, 2, 1, 1] + 480*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] - 
     504*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] + 336*MW2*MZ2^4*Ceu[2, 2, 1, 1] - 
     120*MZ2^5*Ceu[2, 2, 1, 1] - 192*MW2^4*MZ2*Ceu[2, 2, 2, 2] + 
     480*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] - 504*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] + 
     336*MW2*MZ2^4*Ceu[2, 2, 2, 2] - 120*MZ2^5*Ceu[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Ceu[3, 3, 1, 1] + 480*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] - 
     504*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] + 336*MW2*MZ2^4*Ceu[3, 3, 1, 1] - 
     120*MZ2^5*Ceu[3, 3, 1, 1] - 192*MW2^4*MZ2*Ceu[3, 3, 2, 2] + 
     480*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] - 504*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] + 
     336*MW2*MZ2^4*Ceu[3, 3, 2, 2] - 120*MZ2^5*Ceu[3, 3, 2, 2] + 
     768*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] - 960*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] - 432*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
     888*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] - 264*MZ2^5*Ceu[Leff, Leff, 1, 1] + 
     768*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] - 960*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] - 432*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
     888*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] - 264*MZ2^5*Ceu[Leff, Leff, 2, 2] + 
     2304*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] - 2880*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] - 384*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] - 
     1296*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
     480*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] + 2664*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] + 216*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
     792*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] - 444*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] + 132*MZ2^5*Ceu[Leff, Leff, 3, 3] + 
     96*MW2^4*MZ2*Cld[1, 1, 1, 1] - 240*MW2^3*MZ2^2*Cld[1, 1, 1, 1] + 
     252*MW2^2*MZ2^3*Cld[1, 1, 1, 1] - 168*MW2*MZ2^4*Cld[1, 1, 1, 1] + 
     60*MZ2^5*Cld[1, 1, 1, 1] - 960*MW2^4*MZ2*Cld[1, 1, 2, 2] + 
     2976*MW2^3*MZ2^2*Cld[1, 1, 2, 2] - 3600*MW2^2*MZ2^3*Cld[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cld[1, 1, 2, 2] - 528*MZ2^5*Cld[1, 1, 2, 2] + 
     96*MW2^4*MZ2*Cld[1, 1, 3, 3] - 240*MW2^3*MZ2^2*Cld[1, 1, 3, 3] + 
     252*MW2^2*MZ2^3*Cld[1, 1, 3, 3] - 168*MW2*MZ2^4*Cld[1, 1, 3, 3] + 
     60*MZ2^5*Cld[1, 1, 3, 3] + 96*MW2^4*MZ2*Cld[2, 2, 1, 1] - 
     240*MW2^3*MZ2^2*Cld[2, 2, 1, 1] + 252*MW2^2*MZ2^3*Cld[2, 2, 1, 1] - 
     168*MW2*MZ2^4*Cld[2, 2, 1, 1] + 60*MZ2^5*Cld[2, 2, 1, 1] - 
     960*MW2^4*MZ2*Cld[2, 2, 2, 2] + 2976*MW2^3*MZ2^2*Cld[2, 2, 2, 2] - 
     3600*MW2^2*MZ2^3*Cld[2, 2, 2, 2] + 2112*MW2*MZ2^4*Cld[2, 2, 2, 2] - 
     528*MZ2^5*Cld[2, 2, 2, 2] + 96*MW2^4*MZ2*Cld[2, 2, 3, 3] - 
     240*MW2^3*MZ2^2*Cld[2, 2, 3, 3] + 252*MW2^2*MZ2^3*Cld[2, 2, 3, 3] - 
     168*MW2*MZ2^4*Cld[2, 2, 3, 3] + 60*MZ2^5*Cld[2, 2, 3, 3] + 
     96*MW2^4*MZ2*Cld[3, 3, 1, 1] - 240*MW2^3*MZ2^2*Cld[3, 3, 1, 1] + 
     252*MW2^2*MZ2^3*Cld[3, 3, 1, 1] - 168*MW2*MZ2^4*Cld[3, 3, 1, 1] + 
     60*MZ2^5*Cld[3, 3, 1, 1] - 960*MW2^4*MZ2*Cld[3, 3, 2, 2] + 
     2976*MW2^3*MZ2^2*Cld[3, 3, 2, 2] - 3600*MW2^2*MZ2^3*Cld[3, 3, 2, 2] + 
     2112*MW2*MZ2^4*Cld[3, 3, 2, 2] - 528*MZ2^5*Cld[3, 3, 2, 2] + 
     96*MW2^4*MZ2*Cld[3, 3, 3, 3] - 240*MW2^3*MZ2^2*Cld[3, 3, 3, 3] + 
     252*MW2^2*MZ2^3*Cld[3, 3, 3, 3] - 168*MW2*MZ2^4*Cld[3, 3, 3, 3] + 
     60*MZ2^5*Cld[3, 3, 3, 3] + 384*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] - 
     672*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] - 72*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] + 624*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] - 
     264*MZ2^5*Cld[Leff, Leff, 1, 1] + 384*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] - 
     672*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] - 72*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] + 624*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] - 
     264*MZ2^5*Cld[Leff, Leff, 2, 2] + 384*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] - 
     672*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] - 72*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] + 624*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] - 
     264*MZ2^5*Cld[Leff, Leff, 3, 3] - 384*MW2^4*MZ2*Cle[1, 1, Leff, Leff] + 
     480*MW2^3*MZ2^2*Cle[1, 1, Leff, Leff] + 216*MW2^2*MZ2^3*
      Cle[1, 1, Leff, Leff] - 444*MW2*MZ2^4*Cle[1, 1, Leff, Leff] + 
     132*MZ2^5*Cle[1, 1, Leff, Leff] - 384*MW2^4*MZ2*Cle[2, 2, Leff, Leff] + 
     480*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] + 216*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] - 444*MW2*MZ2^4*Cle[2, 2, Leff, Leff] + 
     132*MZ2^5*Cle[2, 2, Leff, Leff] - 384*MW2^4*MZ2*Cle[3, 3, Leff, Leff] + 
     480*MW2^3*MZ2^2*Cle[3, 3, Leff, Leff] + 216*MW2^2*MZ2^3*
      Cle[3, 3, Leff, Leff] - 444*MW2*MZ2^4*Cle[3, 3, Leff, Leff] + 
     132*MZ2^5*Cle[3, 3, Leff, Leff] + 384*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] - 
     672*MW2^3*MZ2^2*Cle[Leff, Leff, 1, 1] - 72*MW2^2*MZ2^3*
      Cle[Leff, Leff, 1, 1] + 624*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] - 
     264*MZ2^5*Cle[Leff, Leff, 1, 1] + 384*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] - 
     672*MW2^3*MZ2^2*Cle[Leff, Leff, 2, 2] - 72*MW2^2*MZ2^3*
      Cle[Leff, Leff, 2, 2] + 624*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] - 
     264*MZ2^5*Cle[Leff, Leff, 2, 2] + 384*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] - 
     672*MW2^3*MZ2^2*Cle[Leff, Leff, 3, 3] - 72*MW2^2*MZ2^3*
      Cle[Leff, Leff, 3, 3] + 624*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] - 
     264*MZ2^5*Cle[Leff, Leff, 3, 3] - 384*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] + 
     480*MW2^3*MZ2^2*Cll[Leff, 1, 1, Leff] + 216*MW2^2*MZ2^3*
      Cll[Leff, 1, 1, Leff] - 444*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] + 
     132*MZ2^5*Cll[Leff, 1, 1, Leff] - 384*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] + 
     480*MW2^3*MZ2^2*Cll[Leff, 2, 2, Leff] + 216*MW2^2*MZ2^3*
      Cll[Leff, 2, 2, Leff] - 444*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] + 
     132*MZ2^5*Cll[Leff, 2, 2, Leff] - 384*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] + 
     480*MW2^3*MZ2^2*Cll[Leff, 3, 3, Leff] + 216*MW2^2*MZ2^3*
      Cll[Leff, 3, 3, Leff] - 444*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] + 
     132*MZ2^5*Cll[Leff, 3, 3, Leff] + 768*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] - 
     1344*MW2^3*MZ2^2*Cll[Leff, Leff, 1, 1] - 144*MW2^2*MZ2^3*
      Cll[Leff, Leff, 1, 1] + 1248*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] - 
     528*MZ2^5*Cll[Leff, Leff, 1, 1] + 768*MW2^4*MZ2*Cll[Leff, Leff, 2, 2] - 
     1344*MW2^3*MZ2^2*Cll[Leff, Leff, 2, 2] - 144*MW2^2*MZ2^3*
      Cll[Leff, Leff, 2, 2] + 1248*MW2*MZ2^4*Cll[Leff, Leff, 2, 2] - 
     528*MZ2^5*Cll[Leff, Leff, 2, 2] + 768*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] - 
     1344*MW2^3*MZ2^2*Cll[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^3*
      Cll[Leff, Leff, 3, 3] + 1248*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] - 
     528*MZ2^5*Cll[Leff, Leff, 3, 3] - 96*MW2^4*MZ2*Clq1[1, 1, 1, 1] + 
     240*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] - 252*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] + 
     168*MW2*MZ2^4*Clq1[1, 1, 1, 1] - 60*MZ2^5*Clq1[1, 1, 1, 1] - 
     1152*MW2^4*MZ2*Clq1[1, 1, 2, 2] + 1872*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] - 
     864*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] - 90*MW2*MZ2^4*Clq1[1, 1, 2, 2] + 
     234*MZ2^5*Clq1[1, 1, 2, 2] + 96*MW2^4*MZ2*Clq1[1, 1, 3, 3] - 
     96*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] + 36*MW2^2*MZ2^3*Clq1[1, 1, 3, 3] - 
     6*MW2*MZ2^4*Clq1[1, 1, 3, 3] - 30*MZ2^5*Clq1[1, 1, 3, 3] - 
     96*MW2^4*MZ2*Clq1[2, 2, 1, 1] + 240*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] - 
     252*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] + 168*MW2*MZ2^4*Clq1[2, 2, 1, 1] - 
     60*MZ2^5*Clq1[2, 2, 1, 1] - 1152*MW2^4*MZ2*Clq1[2, 2, 2, 2] + 
     1872*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] - 864*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] - 
     90*MW2*MZ2^4*Clq1[2, 2, 2, 2] + 234*MZ2^5*Clq1[2, 2, 2, 2] + 
     96*MW2^4*MZ2*Clq1[2, 2, 3, 3] - 96*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] + 
     36*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] - 6*MW2*MZ2^4*Clq1[2, 2, 3, 3] - 
     30*MZ2^5*Clq1[2, 2, 3, 3] - 96*MW2^4*MZ2*Clq1[3, 3, 1, 1] + 
     240*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] - 252*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] + 
     168*MW2*MZ2^4*Clq1[3, 3, 1, 1] - 60*MZ2^5*Clq1[3, 3, 1, 1] - 
     1152*MW2^4*MZ2*Clq1[3, 3, 2, 2] + 1872*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] - 
     864*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] - 90*MW2*MZ2^4*Clq1[3, 3, 2, 2] + 
     234*MZ2^5*Clq1[3, 3, 2, 2] + 96*MW2^4*MZ2*Clq1[3, 3, 3, 3] - 
     96*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] + 36*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] - 
     6*MW2*MZ2^4*Clq1[3, 3, 3, 3] - 30*MZ2^5*Clq1[3, 3, 3, 3] - 
     384*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] + 672*MW2^3*MZ2^2*
      Clq1[Leff, Leff, 1, 1] + 72*MW2^2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
     624*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] + 
     264*MZ2^5*Clq1[Leff, Leff, 1, 1] - 384*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] + 672*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] + 
     72*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 624*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] + 264*MZ2^5*Clq1[Leff, Leff, 2, 2] - 
     2304*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] + 2304*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] + 768*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] + 
     1728*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
     480*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] - 2124*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] - 792*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
     396*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] + 438*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] + 66*MZ2^5*Clq1[Leff, Leff, 3, 3] + 
     288*MW2^4*MZ2*Clq3[1, 1, 1, 1] - 144*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] + 
     180*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 768*MW2^4*MZ2*Clq3[1, 1, 2, 2] + 
     432*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] + 144*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] - 
     294*MW2*MZ2^4*Clq3[1, 1, 2, 2] + 96*MW2^4*MZ2*Clq3[1, 1, 3, 3] + 
     36*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] + 30*MW2*MZ2^4*Clq3[1, 1, 3, 3] + 
     288*MW2^4*MZ2*Clq3[2, 2, 1, 1] - 144*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] + 
     180*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 768*MW2^4*MZ2*Clq3[2, 2, 2, 2] + 
     432*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] + 144*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] - 
     294*MW2*MZ2^4*Clq3[2, 2, 2, 2] + 96*MW2^4*MZ2*Clq3[2, 2, 3, 3] + 
     36*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] + 30*MW2*MZ2^4*Clq3[2, 2, 3, 3] + 
     288*MW2^4*MZ2*Clq3[3, 3, 1, 1] - 144*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] + 
     180*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 768*MW2^4*MZ2*Clq3[3, 3, 2, 2] + 
     432*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] + 144*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] - 
     294*MW2*MZ2^4*Clq3[3, 3, 2, 2] + 96*MW2^4*MZ2*Clq3[3, 3, 3, 3] + 
     36*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] + 30*MW2*MZ2^4*Clq3[3, 3, 3, 3] + 
     1152*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] - 864*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 1, 1] - 1080*MW2^2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
     792*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 1152*MW2^4*MZ2*
      Clq3[Leff, Leff, 2, 2] - 864*MW2^3*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
     1080*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
     792*MW2*MZ2^4*Clq3[Leff, Leff, 2, 2] + 2304*MT2*MW2^4*
      Clq3[Leff, Leff, 3, 3] - 2304*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] - 
     1728*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
     288*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 2124*MT2*MW2*MZ2^3*
      Clq3[Leff, Leff, 3, 3] - 216*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
     396*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 270*MW2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] + 198*MZ2^5*Clq3[Leff, Leff, 3, 3] - 
     192*MW2^4*MZ2*Clu[1, 1, 1, 1] + 480*MW2^3*MZ2^2*Clu[1, 1, 1, 1] - 
     504*MW2^2*MZ2^3*Clu[1, 1, 1, 1] + 336*MW2*MZ2^4*Clu[1, 1, 1, 1] - 
     120*MZ2^5*Clu[1, 1, 1, 1] - 192*MW2^4*MZ2*Clu[1, 1, 2, 2] + 
     480*MW2^3*MZ2^2*Clu[1, 1, 2, 2] - 504*MW2^2*MZ2^3*Clu[1, 1, 2, 2] + 
     336*MW2*MZ2^4*Clu[1, 1, 2, 2] - 120*MZ2^5*Clu[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Clu[2, 2, 1, 1] + 480*MW2^3*MZ2^2*Clu[2, 2, 1, 1] - 
     504*MW2^2*MZ2^3*Clu[2, 2, 1, 1] + 336*MW2*MZ2^4*Clu[2, 2, 1, 1] - 
     120*MZ2^5*Clu[2, 2, 1, 1] - 192*MW2^4*MZ2*Clu[2, 2, 2, 2] + 
     480*MW2^3*MZ2^2*Clu[2, 2, 2, 2] - 504*MW2^2*MZ2^3*Clu[2, 2, 2, 2] + 
     336*MW2*MZ2^4*Clu[2, 2, 2, 2] - 120*MZ2^5*Clu[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clu[3, 3, 1, 1] + 480*MW2^3*MZ2^2*Clu[3, 3, 1, 1] - 
     504*MW2^2*MZ2^3*Clu[3, 3, 1, 1] + 336*MW2*MZ2^4*Clu[3, 3, 1, 1] - 
     120*MZ2^5*Clu[3, 3, 1, 1] - 192*MW2^4*MZ2*Clu[3, 3, 2, 2] + 
     480*MW2^3*MZ2^2*Clu[3, 3, 2, 2] - 504*MW2^2*MZ2^3*Clu[3, 3, 2, 2] + 
     336*MW2*MZ2^4*Clu[3, 3, 2, 2] - 120*MZ2^5*Clu[3, 3, 2, 2] - 
     768*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] + 1344*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] + 144*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
     1248*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] + 528*MZ2^5*Clu[Leff, Leff, 1, 1] - 
     768*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] + 1344*MW2^3*MZ2^2*
      Clu[Leff, Leff, 2, 2] + 144*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
     1248*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] + 528*MZ2^5*Clu[Leff, Leff, 2, 2] - 
     2304*MT2*MW2^4*Clu[Leff, Leff, 3, 3] + 4032*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] + 
     432*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
     672*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 3744*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] - 72*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
     1584*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] + 624*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] - 264*MZ2^5*Clu[Leff, Leff, 3, 3] - 
     192*MW2^4*MZ2*Cqd1[1, 1, 1, 1] + 480*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] - 
     504*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] + 336*MW2*MZ2^4*Cqd1[1, 1, 1, 1] - 
     120*MZ2^5*Cqd1[1, 1, 1, 1] + 864*MW2^4*MZ2*Cqd1[1, 1, 2, 2] - 
     2736*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] + 3348*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] - 
     1944*MW2*MZ2^4*Cqd1[1, 1, 2, 2] + 468*MZ2^5*Cqd1[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Cqd1[1, 1, 3, 3] + 480*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] - 
     504*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] + 336*MW2*MZ2^4*Cqd1[1, 1, 3, 3] - 
     120*MZ2^5*Cqd1[1, 1, 3, 3] - 1248*MW2^4*MZ2*Cqd1[2, 2, 1, 1] + 
     2112*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] - 1116*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] + 
     78*MW2*MZ2^4*Cqd1[2, 2, 1, 1] + 174*MZ2^5*Cqd1[2, 2, 1, 1] - 
     192*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 1104*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     2736*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 2202*MW2*MZ2^4*Cqd1[2, 2, 2, 2] + 
     762*MZ2^5*Cqd1[2, 2, 2, 2] - 1248*MW2^4*MZ2*Cqd1[2, 2, 3, 3] + 
     2112*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] - 1116*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] + 
     78*MW2*MZ2^4*Cqd1[2, 2, 3, 3] + 174*MZ2^5*Cqd1[2, 2, 3, 3] - 
     576*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 1008*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] + 
     288*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 864*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
     360*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] + 522*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 
     216*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 90*MT2*MZ2^4*Cqd1[3, 3, 1, 1] - 
     99*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 45*MZ2^5*Cqd1[3, 3, 1, 1] + 
     5760*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 13536*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
     1824*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 12528*MT2*MW2^2*MZ2^2*
      Cqd1[3, 3, 2, 2] + 3696*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] - 
     5544*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 2628*MW2^2*MZ2^3*
      Cqd1[3, 3, 2, 2] + 792*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
     654*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 102*MZ2^5*Cqd1[3, 3, 2, 2] - 
     576*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 1008*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] + 
     288*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 864*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
     360*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 522*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 
     216*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] - 90*MT2*MZ2^4*Cqd1[3, 3, 3, 3] - 
     99*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 45*MZ2^5*Cqd1[3, 3, 3, 3] - 
     96*MW2^4*MZ2*Cqe[1, 1, 1, 1] + 240*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] - 
     252*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] + 168*MW2*MZ2^4*Cqe[1, 1, 1, 1] - 
     60*MZ2^5*Cqe[1, 1, 1, 1] - 96*MW2^4*MZ2*Cqe[1, 1, 2, 2] + 
     240*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] - 252*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] + 
     168*MW2*MZ2^4*Cqe[1, 1, 2, 2] - 60*MZ2^5*Cqe[1, 1, 2, 2] - 
     96*MW2^4*MZ2*Cqe[1, 1, 3, 3] + 240*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] - 
     252*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] + 168*MW2*MZ2^4*Cqe[1, 1, 3, 3] - 
     60*MZ2^5*Cqe[1, 1, 3, 3] + 384*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] - 
     480*MW2^3*MZ2^2*Cqe[1, 1, Leff, Leff] - 216*MW2^2*MZ2^3*
      Cqe[1, 1, Leff, Leff] + 444*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] - 
     132*MZ2^5*Cqe[1, 1, Leff, Leff] - 1152*MW2^4*MZ2*Cqe[2, 2, 1, 1] + 
     1872*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] - 864*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] - 
     90*MW2*MZ2^4*Cqe[2, 2, 1, 1] + 234*MZ2^5*Cqe[2, 2, 1, 1] - 
     1152*MW2^4*MZ2*Cqe[2, 2, 2, 2] + 1872*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] - 
     864*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] - 90*MW2*MZ2^4*Cqe[2, 2, 2, 2] + 
     234*MZ2^5*Cqe[2, 2, 2, 2] - 1152*MW2^4*MZ2*Cqe[2, 2, 3, 3] + 
     1872*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] - 864*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] - 
     90*MW2*MZ2^4*Cqe[2, 2, 3, 3] + 234*MZ2^5*Cqe[2, 2, 3, 3] + 
     384*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] - 480*MW2^3*MZ2^2*
      Cqe[2, 2, Leff, Leff] - 216*MW2^2*MZ2^3*Cqe[2, 2, Leff, Leff] + 
     444*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] - 132*MZ2^5*Cqe[2, 2, Leff, Leff] + 
     96*MW2^4*MZ2*Cqe[3, 3, 1, 1] - 96*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] + 
     36*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] - 6*MW2*MZ2^4*Cqe[3, 3, 1, 1] - 
     30*MZ2^5*Cqe[3, 3, 1, 1] + 96*MW2^4*MZ2*Cqe[3, 3, 2, 2] - 
     96*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] + 36*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] - 
     6*MW2*MZ2^4*Cqe[3, 3, 2, 2] - 30*MZ2^5*Cqe[3, 3, 2, 2] + 
     96*MW2^4*MZ2*Cqe[3, 3, 3, 3] - 96*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] + 
     36*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] - 6*MW2*MZ2^4*Cqe[3, 3, 3, 3] - 
     30*MZ2^5*Cqe[3, 3, 3, 3] + 2304*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 
     1152*MT2*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] - 
     768*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 1728*MT2*MW2^2*MZ2^2*
      Cqe[3, 3, Leff, Leff] + 96*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
     1260*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] + 648*MW2^2*MZ2^3*
      Cqe[3, 3, Leff, Leff] - 198*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 
     186*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] - 33*MZ2^5*Cqe[3, 3, Leff, Leff] + 
     32*MW2^4*MZ2*Cqq1[1, 1, 1, 1] - 368*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] + 
     372*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] - 308*MW2*MZ2^4*Cqq1[1, 1, 1, 1] + 
     110*MZ2^5*Cqq1[1, 1, 1, 1] + 2496*MW2^4*MZ2*Cqq1[1, 1, 2, 2] - 
     4224*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] + 2232*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] - 
     156*MW2*MZ2^4*Cqq1[1, 1, 2, 2] - 348*MZ2^5*Cqq1[1, 1, 2, 2] + 
     1152*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2016*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] - 
     576*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 1728*MT2*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 
     720*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 1044*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 
     432*MW2^2*MZ2^3*Cqq1[1, 1, 3, 3] + 180*MT2*MZ2^4*Cqq1[1, 1, 3, 3] + 
     198*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 90*MZ2^5*Cqq1[1, 1, 3, 3] + 
     32*MW2^4*MZ2*Cqq1[1, 2, 2, 1] + 208*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] - 
     348*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] + 160*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 
     29*MZ2^5*Cqq1[1, 2, 2, 1] + 768*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 
     96*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] - 576*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 
     72*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] + 480*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] + 
     384*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 504*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] - 
     105*MT2*MZ2^4*Cqq1[1, 3, 3, 1] + 144*MW2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     30*MZ2^5*Cqq1[1, 3, 3, 1] + 2496*MW2^4*MZ2*Cqq1[2, 2, 2, 2] - 
     3648*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] + 1512*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 
     312*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 429*MZ2^5*Cqq1[2, 2, 2, 2] + 
     13824*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 12096*MT2*MW2^3*MZ2*
      Cqq1[2, 2, 3, 3] - 4800*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
     3888*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 2496*MW2^3*MZ2^2*
      Cqq1[2, 2, 3, 3] + 2376*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 
     288*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 702*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
     996*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 57*MZ2^5*Cqq1[2, 2, 3, 3] + 
     768*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 96*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] - 
     224*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 72*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] + 
     464*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] + 384*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
     588*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] - 105*MT2*MZ2^4*Cqq1[2, 3, 3, 2] + 
     248*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 19*MZ2^5*Cqq1[2, 3, 3, 2] - 
     1152*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 288*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 
     352*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 432*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 
     32*MW2^3*MZ2^2*Cqq1[3, 3, 3, 3] - 252*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     132*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 90*MT2*MZ2^4*Cqq1[3, 3, 3, 3] + 
     122*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 10*MZ2^5*Cqq1[3, 3, 3, 3] + 
     1824*MW2^4*MZ2*Cqq3[1, 1, 1, 1] - 816*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] + 
     1044*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] + 84*MW2*MZ2^4*Cqq3[1, 1, 1, 1] - 
     30*MZ2^5*Cqq3[1, 1, 1, 1] - 2880*MW2^4*MZ2*Cqq3[1, 1, 2, 2] + 
     1728*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] + 1944*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] - 
     1764*MW2*MZ2^4*Cqq3[1, 1, 2, 2] + 3456*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 
     2592*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 576*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 
     2592*MT2*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] + 432*MW2^3*MZ2^2*
      Cqq3[1, 1, 3, 3] - 540*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
     450*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 864*MW2^4*MZ2*Cqq3[1, 2, 2, 1] + 
     1200*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] - 396*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] - 
     108*MW2*MZ2^4*Cqq3[1, 2, 2, 1] + 87*MZ2^5*Cqq3[1, 2, 2, 1] - 
     576*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 192*MW2^4*MZ2*Cqq3[1, 3, 3, 1] - 
     216*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 288*MW2^3*MZ2^2*
      Cqq3[1, 3, 3, 1] - 108*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 
     216*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] - 315*MT2*MZ2^4*Cqq3[1, 3, 3, 1] + 
     312*MW2*MZ2^4*Cqq3[1, 3, 3, 1] - 90*MZ2^5*Cqq3[1, 3, 3, 1] - 
     5568*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 3744*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] + 
     504*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] - 1956*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     117*MZ2^5*Cqq3[2, 2, 2, 2] - 9216*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     7488*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 576*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 
     432*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 1152*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] - 3960*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     864*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] + 882*MT2*MZ2^4*Cqq3[2, 2, 3, 3] + 
     396*MW2*MZ2^4*Cqq3[2, 2, 3, 3] - 441*MZ2^5*Cqq3[2, 2, 3, 3] + 
     8448*MT2*MW2^4*Cqq3[2, 3, 3, 2] + 2208*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 
     5088*MW2^4*MZ2*Cqq3[2, 3, 3, 2] - 3960*MT2*MW2^2*MZ2^2*
      Cqq3[2, 3, 3, 2] + 4752*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] + 
     2496*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 1260*MW2^2*MZ2^3*
      Cqq3[2, 3, 3, 2] + 1743*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     1104*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 351*MZ2^5*Cqq3[2, 3, 3, 2] + 
     384*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 960*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
     480*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 144*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
     240*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 180*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 
     300*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 150*MW2*MZ2^4*Cqq3[3, 3, 3, 3] + 
     384*MW2^4*MZ2*Cqu1[1, 1, 1, 1] - 960*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] + 
     1008*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] - 672*MW2*MZ2^4*Cqu1[1, 1, 1, 1] + 
     240*MZ2^5*Cqu1[1, 1, 1, 1] + 384*MW2^4*MZ2*Cqu1[1, 1, 2, 2] - 
     960*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] + 1008*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] - 
     672*MW2*MZ2^4*Cqu1[1, 1, 2, 2] + 240*MZ2^5*Cqu1[1, 1, 2, 2] + 
     576*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 1440*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] - 
     96*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 1512*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] + 
     240*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 1008*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] - 
     252*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] + 360*MT2*MZ2^4*Cqu1[1, 1, 3, 3] + 
     168*MW2*MZ2^4*Cqu1[1, 1, 3, 3] - 60*MZ2^5*Cqu1[1, 1, 3, 3] + 
     2496*MW2^4*MZ2*Cqu1[2, 2, 1, 1] - 4224*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] + 
     2232*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] - 156*MW2*MZ2^4*Cqu1[2, 2, 1, 1] - 
     348*MZ2^5*Cqu1[2, 2, 1, 1] + 2496*MW2^4*MZ2*Cqu1[2, 2, 2, 2] - 
     4224*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] + 2232*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] - 
     156*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 348*MZ2^5*Cqu1[2, 2, 2, 2] + 
     6912*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 11232*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] - 
     1152*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 5184*MT2*MW2^2*MZ2^2*
      Cqu1[2, 2, 3, 3] + 1872*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 
     540*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] - 864*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 
     1404*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 90*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 
     234*MZ2^5*Cqu1[2, 2, 3, 3] + 1152*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 
     2016*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] - 576*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 
     1728*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 720*MW2^3*MZ2^2*
      Cqu1[3, 3, 1, 1] - 1044*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 
     432*MW2^2*MZ2^3*Cqu1[3, 3, 1, 1] + 180*MT2*MZ2^4*Cqu1[3, 3, 1, 1] + 
     198*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 90*MZ2^5*Cqu1[3, 3, 1, 1] + 
     1152*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2016*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] - 
     576*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 1728*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 
     720*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] - 1044*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
     432*MW2^2*MZ2^3*Cqu1[3, 3, 2, 2] + 180*MT2*MZ2^4*Cqu1[3, 3, 2, 2] + 
     198*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 90*MZ2^5*Cqu1[3, 3, 2, 2] - 
     576*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 576*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] + 
     96*MW2^4*MZ2*Cqu1[3, 3, 3, 3] - 216*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 
     96*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 36*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 
     36*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] + 180*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     6*MW2*MZ2^4*Cqu1[3, 3, 3, 3] - 30*MZ2^5*Cqu1[3, 3, 3, 3] - 
     384*MW2^4*MZ2*Cud1[1, 1, 1, 1] + 960*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] - 
     1008*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] + 672*MW2*MZ2^4*Cud1[1, 1, 1, 1] - 
     240*MZ2^5*Cud1[1, 1, 1, 1] + 1728*MW2^4*MZ2*Cud1[1, 1, 2, 2] - 
     5472*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] + 6696*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] - 
     3888*MW2*MZ2^4*Cud1[1, 1, 2, 2] + 936*MZ2^5*Cud1[1, 1, 2, 2] - 
     384*MW2^4*MZ2*Cud1[1, 1, 3, 3] + 960*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] - 
     1008*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] + 672*MW2*MZ2^4*Cud1[1, 1, 3, 3] - 
     240*MZ2^5*Cud1[1, 1, 3, 3] - 384*MW2^4*MZ2*Cud1[2, 2, 1, 1] + 
     960*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] - 1008*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] + 
     672*MW2*MZ2^4*Cud1[2, 2, 1, 1] - 240*MZ2^5*Cud1[2, 2, 1, 1] + 
     1728*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 5472*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 
     6696*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 3888*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 
     936*MZ2^5*Cud1[2, 2, 2, 2] - 384*MW2^4*MZ2*Cud1[2, 2, 3, 3] + 
     960*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] - 1008*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] + 
     672*MW2*MZ2^4*Cud1[2, 2, 3, 3] - 240*MZ2^5*Cud1[2, 2, 3, 3] - 
     576*MT2*MW2^4*Cud1[3, 3, 1, 1] + 1440*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] + 
     96*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 1512*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] - 
     240*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 1008*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] + 
     252*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] - 360*MT2*MZ2^4*Cud1[3, 3, 1, 1] - 
     168*MW2*MZ2^4*Cud1[3, 3, 1, 1] + 60*MZ2^5*Cud1[3, 3, 1, 1] + 
     5760*MT2*MW2^4*Cud1[3, 3, 2, 2] - 17856*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
     960*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 21600*MT2*MW2^2*MZ2^2*
      Cud1[3, 3, 2, 2] + 2976*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 
     12672*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 3600*MW2^2*MZ2^3*
      Cud1[3, 3, 2, 2] + 3168*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
     2112*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 528*MZ2^5*Cud1[3, 3, 2, 2] - 
     576*MT2*MW2^4*Cud1[3, 3, 3, 3] + 1440*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] + 
     96*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 1512*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] - 
     240*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 1008*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] + 
     252*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] - 360*MT2*MZ2^4*Cud1[3, 3, 3, 3] - 
     168*MW2*MZ2^4*Cud1[3, 3, 3, 3] + 60*MZ2^5*Cud1[3, 3, 3, 3] + 
     640*MW2^4*MZ2*Cuu[1, 1, 1, 1] - 1600*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] + 
     1680*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] - 1120*MW2*MZ2^4*Cuu[1, 1, 1, 1] + 
     400*MZ2^5*Cuu[1, 1, 1, 1] + 1536*MW2^4*MZ2*Cuu[1, 1, 2, 2] - 
     3840*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] + 4032*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] - 
     2688*MW2*MZ2^4*Cuu[1, 1, 2, 2] + 960*MZ2^5*Cuu[1, 1, 2, 2] + 
     2304*MT2*MW2^4*Cuu[1, 1, 3, 3] - 5760*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] - 
     384*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 6048*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] + 
     960*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 4032*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] - 
     1008*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] + 1440*MT2*MZ2^4*Cuu[1, 1, 3, 3] + 
     672*MW2*MZ2^4*Cuu[1, 1, 3, 3] - 240*MZ2^5*Cuu[1, 1, 3, 3] - 
     256*MW2^4*MZ2*Cuu[1, 2, 2, 1] + 640*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] - 
     672*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] + 448*MW2*MZ2^4*Cuu[1, 2, 2, 1] - 
     160*MZ2^5*Cuu[1, 2, 2, 1] + 768*MT2*MW2^4*Cuu[1, 3, 3, 1] - 
     2784*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] - 512*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 
     3312*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] + 1280*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] - 2316*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] - 
     1344*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] + 1020*MT2*MZ2^4*Cuu[1, 3, 3, 1] + 
     896*MW2*MZ2^4*Cuu[1, 3, 3, 1] - 320*MZ2^5*Cuu[1, 3, 3, 1] + 
     640*MW2^4*MZ2*Cuu[2, 2, 2, 2] - 1600*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] + 
     1680*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] - 1120*MW2*MZ2^4*Cuu[2, 2, 2, 2] + 
     400*MZ2^5*Cuu[2, 2, 2, 2] + 2304*MT2*MW2^4*Cuu[2, 2, 3, 3] - 
     5760*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] - 384*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 
     6048*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] + 960*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 
     4032*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] - 1008*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] + 
     1440*MT2*MZ2^4*Cuu[2, 2, 3, 3] + 672*MW2*MZ2^4*Cuu[2, 2, 3, 3] - 
     240*MZ2^5*Cuu[2, 2, 3, 3] + 768*MT2*MW2^4*Cuu[2, 3, 3, 2] - 
     2784*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] - 512*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 
     3312*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] + 1280*MW2^3*MZ2^2*
      Cuu[2, 3, 3, 2] - 2316*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] - 
     1344*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] + 1020*MT2*MZ2^4*Cuu[2, 3, 3, 2] + 
     896*MW2*MZ2^4*Cuu[2, 3, 3, 2] - 320*MZ2^5*Cuu[2, 3, 3, 2])/
    (18*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(6*(32*MW2^3 - 8*MW2^2*MZ2 - 26*MW2*MZ2^2 + 
        11*MZ2^3)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] - 
      12*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] + 1536*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
      3264*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 
      768*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] + 144*MT2*MW2^2*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 768*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      3036*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 576*MW2^2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 1452*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
      708*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
      132*MZ2^5*Clq3[Leff, Leff, 3, 3] - 1536*MT2*MW2^4*
       Clu[Leff, Leff, 3, 3] + 960*MT2*MW2^3*MZ2*Clu[Leff, Leff, 3, 3] - 
      768*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] + 1584*MT2*MW2^2*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 1344*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 
      876*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 144*MW2^2*MZ2^3*
       Clu[Leff, Leff, 3, 3] - 132*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      1248*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] + 
      528*MZ2^5*Clu[Leff, Leff, 3, 3] - 384*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 
      1104*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 192*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 
      1224*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 336*MW2^3*MZ2^2*
       Cqd1[3, 3, 1, 1] + 834*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      288*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 330*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
      174*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 30*MZ2^5*Cqd1[3, 3, 1, 1] + 
      3840*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 13344*MT2*MW2^3*MZ2*
       Cqd1[3, 3, 2, 2] + 1920*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 
      17424*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 4512*MW2^3*MZ2^2*
       Cqd1[3, 3, 2, 2] - 10824*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      4176*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 2904*MT2*MZ2^4*Cqd1[3, 3, 2, 2] - 
      1848*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 264*MZ2^5*Cqd1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 1104*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 1224*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] + 336*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
      834*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 288*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] - 
      330*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 174*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 
      30*MZ2^5*Cqd1[3, 3, 3, 3] + 1536*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 
      2496*MT2*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      768*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 720*MT2*MW2^2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 384*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      2244*MT2*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 576*MW2^2*MZ2^3*
       Cqe[3, 3, Leff, Leff] - 726*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      420*MW2*MZ2^4*Cqe[3, 3, Leff, Leff] - 66*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      768*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2208*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      384*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 2448*MT2*MW2^2*MZ2^2*
       Cqq1[1, 1, 3, 3] - 672*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 
      1668*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 576*MW2^2*MZ2^3*
       Cqq1[1, 1, 3, 3] + 660*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
      348*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 60*MZ2^5*Cqq1[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 1088*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 912*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      256*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 608*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      240*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 110*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
      88*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 10*MZ2^5*Cqq1[1, 3, 3, 1] + 
      9216*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 18432*MT2*MW2^3*MZ2*
       Cqq1[2, 2, 3, 3] + 4608*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
      9072*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 4032*MW2^3*MZ2^2*
       Cqq1[2, 2, 3, 3] + 288*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      1296*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 2574*MT2*MZ2^4*Cqq1[2, 2, 3, 3] + 
      792*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 234*MZ2^5*Cqq1[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 1088*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 912*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      256*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 608*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      240*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 110*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 
      88*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 10*MZ2^5*Cqq1[2, 3, 3, 2] - 
      768*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 1056*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 
      384*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 288*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 
      96*MW2^3*MZ2^2*Cqq1[3, 3, 3, 3] + 156*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      144*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 330*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
      84*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 30*MZ2^5*Cqq1[3, 3, 3, 3] + 
      2304*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 4320*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 3024*MT2*MW2^2*MZ2^2*
       Cqq3[1, 1, 3, 3] - 864*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 864*MW2^2*MZ2^3*
       Cqq3[1, 1, 3, 3] - 180*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 720*MT2*MW2^2*MZ2^2*
       Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 
      504*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 144*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      330*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 144*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 
      30*MZ2^5*Cqq3[1, 3, 3, 1] - 6144*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
      11904*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] - 3072*MW2^4*MZ2*
       Cqq3[2, 2, 3, 3] - 3600*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 
      2496*MW2^3*MZ2^2*Cqq3[2, 2, 3, 3] - 3936*MT2*MW2*MZ2^3*
       Cqq3[2, 2, 3, 3] + 144*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] + 
      3234*MT2*MZ2^4*Cqq3[2, 2, 3, 3] - 1320*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 
      294*MZ2^5*Cqq3[2, 2, 3, 3] + 5632*MT2*MW2^4*Cqq3[2, 3, 3, 2] - 
      11200*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 2816*MW2^4*MZ2*
       Cqq3[2, 3, 3, 2] + 5136*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 
      2432*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] + 800*MT2*MW2*MZ2^3*
       Cqq3[2, 3, 3, 2] + 624*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] - 
      1826*MT2*MZ2^4*Cqq3[2, 3, 3, 2] + 616*MW2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      166*MZ2^5*Cqq3[2, 3, 3, 2] + 256*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 
      352*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 128*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 
      96*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 32*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 
      52*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 48*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 
      110*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 28*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 
      10*MZ2^5*Cqq3[3, 3, 3, 3] + 384*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 
      528*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 
      360*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 480*MW2^3*MZ2^2*
       Cqu1[1, 1, 3, 3] - 186*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      504*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 30*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
      336*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] + 
      4608*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 2304*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      2304*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 216*MT2*MW2^2*MZ2^2*
       Cqu1[2, 2, 3, 3] - 3744*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 
      1008*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 1728*MW2^2*MZ2^3*
       Cqu1[2, 2, 3, 3] + 117*MT2*MZ2^4*Cqu1[2, 2, 3, 3] + 
      180*MW2*MZ2^4*Cqu1[2, 2, 3, 3] - 468*MZ2^5*Cqu1[2, 2, 3, 3] + 
      768*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 2208*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 2448*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 1, 1] - 672*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
      1668*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 576*MW2^2*MZ2^3*
       Cqu1[3, 3, 1, 1] + 660*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
      348*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 60*MZ2^5*Cqu1[3, 3, 1, 1] + 
      768*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2208*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 2448*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 2, 2] - 672*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] - 
      1668*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 576*MW2^2*MZ2^3*
       Cqu1[3, 3, 2, 2] + 660*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      348*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 60*MZ2^5*Cqu1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 48*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] - 144*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
      192*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      72*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 15*MT2*MZ2^4*Cqu1[3, 3, 3, 3] + 
      12*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] - 
      384*MT2*MW2^4*Cud1[3, 3, 1, 1] + 528*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
      192*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 360*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      480*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 186*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
      504*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 30*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
      336*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] + 
      3840*MT2*MW2^4*Cud1[3, 3, 2, 2] - 7584*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] + 
      1920*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 5328*MT2*MW2^2*MZ2^2*
       Cud1[3, 3, 2, 2] - 5952*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 
      1320*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] + 7200*MW2^2*MZ2^3*
       Cud1[3, 3, 2, 2] - 264*MT2*MZ2^4*Cud1[3, 3, 2, 2] - 
      4224*MW2*MZ2^4*Cud1[3, 3, 2, 2] + 1056*MZ2^5*Cud1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cud1[3, 3, 3, 3] + 528*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 360*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      480*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 186*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
      504*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 30*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
      336*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] + 
      1536*MT2*MW2^4*Cuu[1, 1, 3, 3] - 2112*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      768*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 1440*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
      1920*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 744*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      2016*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 120*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
      1344*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cuu[1, 3, 3, 1] - 704*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 480*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      640*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 248*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
      672*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 40*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
      448*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 160*MZ2^5*Cuu[1, 3, 3, 1] + 
      1536*MT2*MW2^4*Cuu[2, 2, 3, 3] - 2112*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      768*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 1440*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 
      1920*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 744*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      2016*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 120*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      1344*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cuu[2, 3, 3, 2] - 704*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 480*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      640*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 248*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      672*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 40*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      448*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 160*MZ2^5*Cuu[2, 3, 3, 2]))/
    (12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2)) + 
 Class[6]*((3*MT*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
     (MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (4*Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (3*MT*MW*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/(2*Sqrt[2]*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CW2*MT*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT*MT2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (-3*MT2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(6*MW*MZ2*(16*MW2^4 - 64*MW2^3*MZ2 + 4*MW2*MZ2^3*(11 - 3*SW2) - 
          6*MW2^2*MZ2^2*(-7 + 8*SW2) + MZ2^4*(-38 + 33*SW2))*CuB[3, 3] + 
        MZ*(192*MW2^5 + 160*MW2^4*MZ2 - 40*MW2^3*MZ2^2 + 120*MW2^2*MZ2^3 + 
          8*MW2*MZ2^4 - 35*MZ2^5)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW))


==> anc/Rs_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (-3*MT2^2*(16384*MW2^6 - 26944*MW2^5*MZ2 - 384*MW2^4*MZ2^2 + 
     24248*MW2^3*MZ2^3 - 16268*MW2^2*MZ2^4 + 2982*MW2*MZ2^5 + 225*MZ2^6) + 
   MT2*(664*MZ2^7*(-33 + 4*Pi^2) - 1024*MW2^7*(-333 + 16*Pi^2) + 
     320*MW2^6*MZ2*(-2129 + 192*Pi^2) - 128*MW2^5*MZ2^2*(-5807 + 836*Pi^2) + 
     4*MW2^3*MZ2^3*(108*MH2 + 229891*MZ2 - 22144*MZ2*Pi^2) - 
     9*MW2*MZ2^5*(44*MH2 - 17357*MZ2 + 1952*MZ2*Pi^2) + 
     8*MW2^4*MZ2^2*(-72*MH2 - 114357*MZ2 + 14432*MZ2*Pi^2) + 
     2*MW2^2*MZ2^4*(270*MH2 - 261167*MZ2 + 24992*MZ2*Pi^2)) + 
   4*MW2*(166*MZ2^7*(33 - 4*Pi^2) + 256*MW2^7*(-285 + 16*Pi^2) + 
     128*MW2^5*MZ2^2*(-1454 + 209*Pi^2) - 64*MW2^6*MZ2*(-2359 + 240*Pi^2) + 
     MW2^2*MZ2^4*(-135*MH2 + MZ2*(132739 - 12496*Pi^2)) + 
     16*MW2^4*MZ2^2*(9*MH2 + 2*MZ2*(7719 - 902*Pi^2)) + 
     9*MW2*MZ2^5*(11*MH2 + 8*MZ2*(-541 + 61*Pi^2)) + 
     2*MW2^3*MZ2^3*(-54*MH2 + MZ2*(-120911 + 11072*Pi^2))))/
  (144*(MT2 - MW2)*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
   Pi^2*VMU^2) - (MH2*MW2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
   (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2])/
  (2*(MH2 - MW2)*(2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VMU^2) + 
 ((6*MT2^4*(2*MW2 + MZ2)^2*(16*MW2^3 - 16*MW2^2*MZ2 + 14*MW2*MZ2^2 - 
      5*MZ2^3) - 2*MT2^2*MW2*(8768*MW2^6 - 15808*MW2^5*MZ2 + 
      6344*MW2^4*MZ2^2 + 10780*MW2^3*MZ2^3 - 12794*MW2^2*MZ2^4 + 
      4213*MW2*MZ2^5 - 45*MZ2^6) + 4*MT2*MW2^2*(2240*MW2^6 - 5248*MW2^5*MZ2 + 
      4280*MW2^4*MZ2^2 + 3028*MW2^3*MZ2^3 - 5624*MW2^2*MZ2^4 + 
      2083*MW2*MZ2^5 - 30*MZ2^6) + MT2^3*(8192*MW2^6 - 14144*MW2^5*MZ2 + 
      2688*MW2^4*MZ2^2 + 10168*MW2^3*MZ2^3 - 9532*MW2^2*MZ2^4 + 
      2886*MW2*MZ2^5 - 15*MZ2^6) + 256*MW2^4*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 
      11*MZ2^2)*SW2^2)*B0i[bb0, 0, 0, MT2])/(24*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(MH2*(2*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^3 - 16*MW2^2*MZ2 + 14*MW2*MZ2^2 - 
        5*MZ2^3) + MT2*MW2*(-6016*MW2^6 + 3520*MW2^5*MZ2 + 
        14864*MW2^4*MZ2^2 - 10656*MW2^3*MZ2^3 - 3544*MW2^2*MZ2^4 + 
        3532*MW2*MZ2^5 - 323*MZ2^6) + 4*MW2^2*(768*MW2^6 - 384*MW2^5*MZ2 - 
        1856*MW2^4*MZ2^2 + 1344*MW2^3*MZ2^3 + 459*MW2^2*MZ2^4 - 
        448*MW2*MZ2^5 + 36*MZ2^6) + 4*MT2^2*(704*MW2^6 - 448*MW2^5*MZ2 - 
        1864*MW2^4*MZ2^2 + 1316*MW2^3*MZ2^3 + 445*MW2^2*MZ2^4 - 
        437*MW2*MZ2^5 + 41*MZ2^6)) - 
    MW2*(2*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^3 - 16*MW2^2*MZ2 + 14*MW2*MZ2^2 - 
        5*MZ2^3) + MT2*MW2*(-6016*MW2^6 + 3520*MW2^5*MZ2 + 
        13712*MW2^4*MZ2^2 - 9792*MW2^3*MZ2^3 - 2464*MW2^2*MZ2^4 + 
        2740*MW2*MZ2^5 - 323*MZ2^6) + 4*MW2^2*(768*MW2^6 - 384*MW2^5*MZ2 - 
        1712*MW2^4*MZ2^2 + 1236*MW2^3*MZ2^3 + 324*MW2^2*MZ2^4 - 
        349*MW2*MZ2^5 + 36*MZ2^6) + 4*MT2^2*(704*MW2^6 - 448*MW2^5*MZ2 - 
        1720*MW2^4*MZ2^2 + 1208*MW2^3*MZ2^3 + 310*MW2^2*MZ2^4 - 
        338*MW2*MZ2^5 + 41*MZ2^6)))*B0i[bb0, 0, 0, MW2])/
  (8*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(1792*MW2^6 - 192*MW2^5*MZ2 - 3232*MW2^4*MZ2^2 + 
    (22*MH2 - 111*MZ2)*MZ2^5 - 10*MW2*MZ2^4*(3*MH2 + 5*MZ2) + 
    12*MW2^2*MZ2^3*(-2*MH2 + 41*MZ2) + 8*MW2^3*MZ2^2*(4*MH2 + 193*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(4*(2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
   Pi^2*VMU^2) + (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 ((-12*MT2^2*(32*MW2^5 - 48*MW2^4*MZ2 + 28*MW2^3*MZ2^2 - 8*MW2^2*MZ2^3 - 
      9*MW2*MZ2^4 + 5*MZ2^5) + 2*MT2*(1856*MW2^6 - 3680*MW2^5*MZ2 + 
      792*MW2^4*MZ2^2 + 2392*MW2^3*MZ2^3 - 2356*MW2^2*MZ2^4 + 768*MW2*MZ2^5 - 
      15*MZ2^6) + MW2*(768*MW2^6 + 2624*MW2^5*MZ2 - 4064*MW2^4*MZ2^2 + 
      408*MW2^3*MZ2^3 + 3076*MW2^2*MZ2^4 - 1774*MW2*MZ2^5 + 177*MZ2^6))*
   B0i[bb0, MZ2, MT2, MT2])/(12*(2*MW2 - MZ2)*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 ((6*MT2^2*(-2*MW2 + MZ2)^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3) + 
    4*MW2*MZ2*(192*MW2^5 + 176*MW2^4*MZ2 - 404*MW2^3*MZ2^2 - 
      180*MW2^2*MZ2^3 + 205*MW2*MZ2^4 + 11*MZ2^5) + 
    3*MT2*(128*MW2^6 + 64*MW2^5*MZ2 - 48*MW2^4*MZ2^2 + 80*MW2^3*MZ2^3 - 
      16*MW2^2*MZ2^4 - 24*MW2*MZ2^5 + 5*MZ2^6))*B0i[bb0, MZ2, MW2, MW2])/
  (8*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (3*MW2^3*(80*MW2^4 + 112*MW2^3*MZ2 - 150*MW2^2*MZ2^2 - 59*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) - 
 (3*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
   (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(448*MW2^4 - 496*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 
    134*MW2*MZ2^3 - 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*(MT2^2*MZ2*(-10*MW2 + MZ2) - 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU^2) + 
 ((3*CWw*MW*MW2*(768*MW2^5 - 1376*MW2^4*MZ2 - 136*MW2^3*MZ2^2 + 
      1290*MW2^2*MZ2^3 - 535*MW2*MZ2^4 - 11*MZ2^5))/
    ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) - 
   (9*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) + (9*CWw*MW*MW2^2*(4*MW2*(32*MW2^4 - 72*MW2^3*MZ2 + 
        6*MW2^2*MZ2^2 + 67*MW2*MZ2^3 - 33*MZ2^4) + 
      MT2*(-96*MW2^4 + 272*MW2^3*MZ2 - 12*MW2^2*MZ2^2 - 264*MW2*MZ2^3 + 
        127*MZ2^4))*B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (18*CWw*MW*MW2*(64*MW2^5 - 144*MW2^4*MZ2 + 28*MW2^3*MZ2^2 + 
      122*MW2^2*MZ2^3 - 81*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU) + 
   (9*CWw*MW*MW2^3*(80*MW2^3 - 48*MW2^2*MZ2 - 54*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VMU) - (9*CWw*MW*MW2*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VMU))*Class[1] - 
 (12*CHD*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[3])/((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 ((-24*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
      (3*MH2 - 9*MW2 + 8*MZ2)*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
       568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*
      (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
       MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
     CHD*(-18*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(19712*MW2^7 - 58880*MW2^6*MZ2 + 
         68400*MW2^5*MZ2^2 - 25288*MW2^4*MZ2^3 - 26858*MW2^3*MZ2^4 + 
         36828*MW2^2*MZ2^5 - 16609*MW2*MZ2^6 + 2695*MZ2^7)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       MW2*(-3*MT2^7*(1441792*MW2^10 - 3538944*MW2^9*MZ2 - 
           4283648*MW2^8*MZ2^2 + 23617792*MW2^7*MZ2^3 - 32747040*MW2^6*
            MZ2^4 + 21117136*MW2^5*MZ2^5 - 5401856*MW2^4*MZ2^6 - 
           859932*MW2^3*MZ2^7 + 790240*MW2^2*MZ2^8 - 122400*MW2*MZ2^9 - 
           2205*MZ2^10) + 2*MW2^5*(MW2 + MZ2)*(14598144*MW2^11 + 
           2*MW2^3*MZ2^8*(27970041 - 3342784*Pi^2) + 32*MW2^7*MZ2^4*
            (2810387 - 282448*Pi^2) + 3*MW2*MZ2^10*(1034891 - 126160*Pi^2) + 
           8134*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-24929 + 112*Pi^2) - 
           768*MW2^9*MZ2^2*(15537 + 1136*Pi^2) + 128*MW2^8*MZ2^3*
            (181121 + 26864*Pi^2) + 4*MW2^2*MZ2^9*(-4111493 + 515470*Pi^2) - 
           32*MW2^5*MZ2^6*(-6958127 + 573616*Pi^2) + 16*MW2^6*MZ2^5*
            (-13751811 + 994480*Pi^2) + 4*MW2^4*MZ2^7*(-33730127 + 
             3442792*Pi^2)) + MT2^6*(55148544*MW2^11 + 16*MW2^5*MZ2^6*
            (17850137 - 2294464*Pi^2) + 24*MW2*MZ2^10*(272369 - 31540*Pi^2) + 
           1024*MW2^10*MZ2*(-114409 + 224*Pi^2) - 1536*MW2^9*MZ2^2*
            (60843 + 1136*Pi^2) + 49*MZ2^11*(-10821 + 1328*Pi^2) + 
           256*MW2^8*MZ2^3*(1901009 + 26864*Pi^2) - 64*MW2^7*MZ2^4*
            (7515721 + 282448*Pi^2) + 16*MW2^6*MZ2^5*(2346363 + 
             1988960*Pi^2) - 4*MW2^3*MZ2^8*(-32137923 + 3342784*Pi^2) + 
           8*MW2^4*MZ2^7*(-33661841 + 3442792*Pi^2) + MW2^2*MZ2^9*
            (-37417651 + 4123760*Pi^2)) - MT2*MW2^3*(179503104*MW2^13 + 
           MW2^4*MZ2^9*(410122681 - 42913184*Pi^2) + MW2^2*MZ2^11*
            (48292303 - 6004208*Pi^2) - 16268*MZ2^13*(-33 + 4*Pi^2) + 
           3072*MW2^12*MZ2*(-72823 + 448*Pi^2) - 768*MW2^11*MZ2^2*
            (454623 + 12736*Pi^2) + 256*MW2^10*MZ2^3*(1224757 + 
             139840*Pi^2) + 6*MW2*MZ2^12*(-1303313 + 158696*Pi^2) + 
           512*MW2^8*MZ2^5*(-4265809 + 253580*Pi^2) - 96*MW2^9*MZ2^4*
            (-12684041 + 896704*Pi^2) + 4*MW2^6*MZ2^7*(34715739 + 
             5824096*Pi^2) - 16*MW2^7*MZ2^6*(-76216015 + 6670112*Pi^2) + 
           4*MW2^5*MZ2^8*(-146044967 + 9777904*Pi^2) + 2*MW2^3*MZ2^10*
            (-86821581 + 10600328*Pi^2)) + 3*MT2^4*MW2*(174817280*MW2^12 + 
           4*MW2^4*MZ2^8*(212809607 - 23599504*Pi^2) + 
           49*MZ2^12*(11001 - 1328*Pi^2) + 143360*MW2^11*MZ2*
            (-2459 + 8*Pi^2) - 512*MW2^10*MZ2^2*(303707 + 17488*Pi^2) - 
           86*MW2^2*MZ2^10*(-736227 + 91960*Pi^2) + 256*MW2^9*MZ2^3*
            (2900215 + 141136*Pi^2) + 4*MW2*MZ2^11*(-2191689 + 270580*Pi^2) - 
           64*MW2^8*MZ2^4*(-2482619 + 1519696*Pi^2) + 64*MW2^7*MZ2^5*
            (-30028345 + 2768648*Pi^2) - 32*MW2^6*MZ2^6*(-79777667 + 
             6730640*Pi^2) + 2*MW2^3*MZ2^9*(-139565957 + 16994968*Pi^2) + 
           8*MW2^5*MZ2^7*(-227788085 + 21802888*Pi^2)) + 
         MT2^3*MW2*(-648806400*MW2^13 + 4*MW2^6*MZ2^7*(1510724283 - 
             148111552*Pi^2) + 16*MW2^8*MZ2^5*(538397517 - 41608960*Pi^2) + 
           58*MW2^4*MZ2^9*(10458049 - 1408192*Pi^2) + 16268*MZ2^13*
            (-33 + 4*Pi^2) - 71680*MW2^12*MZ2*(-16943 + 64*Pi^2) - 
           332*MW2*MZ2^12*(-15429 + 1888*Pi^2) + 3328*MW2^11*MZ2^2*
            (192745 + 10624*Pi^2) - 256*MW2^10*MZ2^3*(8126405 + 
             550016*Pi^2) + 288*MW2^9*MZ2^4*(-7783943 + 1297024*Pi^2) + 
           MW2^2*MZ2^11*(-10413739 + 1308400*Pi^2) + MW2^3*MZ2^10*
            (-72689279 + 10015584*Pi^2) + 16*MW2^5*MZ2^8*(-149435955 + 
             17862248*Pi^2) + 32*MW2^7*MZ2^6*(-302974909 + 24368704*Pi^2)) + 
         MT2^2*MW2^2*(463896576*MW2^13 + 16*MW2^7*MZ2^6*(352066487 - 
             28179456*Pi^2) + MW2^4*MZ2^9*(277600277 - 19970544*Pi^2) + 
           12*MW2^5*MZ2^8*(22375239 - 6004960*Pi^2) + 2*MW2^2*MZ2^11*
            (35233351 - 4392680*Pi^2) - 32536*MZ2^13*(-33 + 4*Pi^2) + 
           3072*MW2^12*MZ2*(-244451 + 1120*Pi^2) - 512*MW2^11*MZ2^2*
            (1240999 + 50224*Pi^2) + 256*MW2^10*MZ2^3*(4455563 + 
             387536*Pi^2) + MW2*MZ2^12*(-13485765 + 1644064*Pi^2) - 
           64*MW2^9*MZ2^4*(-38844337 + 3967280*Pi^2) + 4*MW2^3*MZ2^10*
            (-49923641 + 5908848*Pi^2) + 48*MW2^8*MZ2^5*(-131830999 + 
             8905056*Pi^2) + 8*MW2^6*MZ2^7*(-300197911 + 34508184*Pi^2)) + 
         MT2^5*(-240058368*MW2^12 + MW2^3*MZ2^9*(321372495 - 38113696*Pi^2) + 
           3*MW2*MZ2^11*(3136855 - 382464*Pi^2) + 16268*MZ2^12*
            (-33 + 4*Pi^2) - 3072*MW2^11*MZ2*(-162347 + 448*Pi^2) + 
           256*MW2^10*MZ2^2*(1042199 + 41792*Pi^2) - 768*MW2^9*MZ2^3*
            (1838269 + 56000*Pi^2) + 32*MW2^8*MZ2^4*(20385511 + 
             3604288*Pi^2) + 2*MW2^2*MZ2^10*(-35551091 + 4332760*Pi^2) - 
           32*MW2^7*MZ2^5*(-49425349 + 6531776*Pi^2) + 16*MW2^6*MZ2^6*
            (-167764575 + 15755744*Pi^2) + 4*MW2^4*MZ2^8*(-245854555 + 
             26942288*Pi^2) - 4*MW2^5*MZ2^7*(-513857567 + 50491360*Pi^2))) + 
       MH2*(3*MT2^7*(1441792*MW2^10 - 3538944*MW2^9*MZ2 - 
           4283648*MW2^8*MZ2^2 + 23617792*MW2^7*MZ2^3 - 32747040*MW2^6*
            MZ2^4 + 21117136*MW2^5*MZ2^5 - 5401856*MW2^4*MZ2^6 - 
           859932*MW2^3*MZ2^7 + 790240*MW2^2*MZ2^8 - 122400*MW2*MZ2^9 - 
           2205*MZ2^10) - 2*MW2^5*(MW2 + MZ2)*(14598144*MW2^11 + 
           2*MW2^5*MZ2^6*(111876467 - 9177856*Pi^2) + MW2^3*MZ2^8*
            (56176881 - 6685568*Pi^2) + 3*MW2*MZ2^10*(1034891 - 
             126160*Pi^2) + 8134*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*
            (-24929 + 112*Pi^2) - 1536*MW2^9*MZ2^2*(8181 + 568*Pi^2) - 
           2032*MW2^7*MZ2^4*(-43663 + 4448*Pi^2) + 256*MW2^8*MZ2^3*
            (96721 + 13432*Pi^2) + 8*MW2^6*MZ2^5*(-27534951 + 1988960*Pi^2) + 
           MW2^2*MZ2^9*(-16470227 + 2061880*Pi^2) + 2*MW2^4*MZ2^7*
            (-67854805 + 6885584*Pi^2)) + MT2^6*(-55148544*MW2^11 + 
           MW2^2*MZ2^9*(37466161 - 4123760*Pi^2) + 49*MZ2^11*
            (10821 - 1328*Pi^2) - 37376*MW2^8*MZ2^3*(13105 + 184*Pi^2) - 
           1024*MW2^10*MZ2*(-114409 + 224*Pi^2) + 6144*MW2^9*MZ2^2*
            (15417 + 284*Pi^2) + 24*MW2*MZ2^10*(-272369 + 31540*Pi^2) + 
           32*MW2^7*MZ2^4*(15107015 + 564896*Pi^2) - 32*MW2^6*MZ2^5*
            (1157517 + 994480*Pi^2) + 2*MW2^3*MZ2^8*(-64512645 + 
             6685568*Pi^2) - 4*MW2^4*MZ2^7*(-67718233 + 6885584*Pi^2) + 
           4*MW2^5*MZ2^6*(-71946983 + 9177856*Pi^2)) + 
         MT2*MW2^3*(179503104*MW2^13 + MW2^4*MZ2^9*(412830619 - 
             42913184*Pi^2) + MW2^2*MZ2^11*(48340813 - 6004208*Pi^2) - 
           16268*MZ2^13*(-33 + 4*Pi^2) + 3072*MW2^12*MZ2*
            (-72823 + 448*Pi^2) - 768*MW2^11*MZ2^2*(464523 + 12736*Pi^2) + 
           256*MW2^10*MZ2^3*(1283833 + 139840*Pi^2) + 6*MW2*MZ2^12*
            (-1303313 + 158696*Pi^2) - 96*MW2^9*MZ2^4*(-12644663 + 
             896704*Pi^2) + 64*MW2^8*MZ2^5*(-34336109 + 2028640*Pi^2) + 
           8*MW2^6*MZ2^7*(17056527 + 2912048*Pi^2) + 8*MW2^5*MZ2^8*
            (-73532329 + 4888952*Pi^2) + 2*MW2^3*MZ2^10*(-87131145 + 
             10600328*Pi^2) - 8*MW2^7*MZ2^6*(-154185653 + 13340224*Pi^2)) + 
         MT2^5*(240058368*MW2^12 + 4*MW2^4*MZ2^8*(246959503 - 
             26942288*Pi^2) + 4*MW2^2*MZ2^10*(17787673 - 2166380*Pi^2) - 
           16268*MZ2^12*(-33 + 4*Pi^2) + 3072*MW2^11*MZ2*
            (-162347 + 448*Pi^2) - 256*MW2^10*MZ2^2*(1071899 + 41792*Pi^2) + 
           768*MW2^9*MZ2^3*(1864561 + 56000*Pi^2) + 3*MW2*MZ2^11*
            (-3136855 + 382464*Pi^2) + 19*MW2^3*MZ2^9*(-16954587 + 
             2005984*Pi^2) - 32*MW2^8*MZ2^4*(20937517 + 3604288*Pi^2) + 
           32*MW2^7*MZ2^5*(-49443763 + 6531776*Pi^2) + 16*MW2^5*MZ2^7*
            (-129192827 + 12622840*Pi^2) - 8*MW2^6*MZ2^6*(-337231113 + 
             31511488*Pi^2)) - 3*MT2^4*MW2*(174817280*MW2^12 + 
           2*MW2^4*MZ2^8*(427592311 - 47199008*Pi^2) + 16*MW2^2*MZ2^10*
            (3960252 - 494285*Pi^2) + 49*MZ2^12*(11001 - 1328*Pi^2) + 
           143360*MW2^11*MZ2*(-2459 + 8*Pi^2) - 1024*MW2^10*MZ2^2*
            (158041 + 8744*Pi^2) + 512*MW2^9*MZ2^3*(1483385 + 70568*Pi^2) + 
           4*MW2*MZ2^11*(-2191689 + 270580*Pi^2) + 64*MW2^5*MZ2^7*
            (-28630960 + 2725361*Pi^2) - 32*MW2^8*MZ2^4*(-4488805 + 
             3039392*Pi^2) + 16*MW2^7*MZ2^5*(-120118879 + 11074592*Pi^2) + 
           2*MW2^3*MZ2^9*(-139924031 + 16994968*Pi^2) - 4*MW2^6*MZ2^6*
            (-641078827 + 53845120*Pi^2)) + MT2^2*MW2^2*(-463896576*MW2^13 + 
           MW2*MZ2^12*(13485765 - 1644064*Pi^2) + 32536*MZ2^13*
            (-33 + 4*Pi^2) - 3072*MW2^12*MZ2*(-244451 + 1120*Pi^2) + 
           2048*MW2^11*MZ2^2*(319531 + 12556*Pi^2) - 512*MW2^10*MZ2^3*
            (2315239 + 193768*Pi^2) - 44*MW2^3*MZ2^10*(-4562245 + 
             537168*Pi^2) - 384*MW2^8*MZ2^5*(-16527479 + 1113132*Pi^2) + 
           160*MW2^9*MZ2^4*(-15366283 + 1586912*Pi^2) + 30*MW2^5*MZ2^8*
            (-8935965 + 2401984*Pi^2) + 2*MW2^2*MZ2^11*(-35281861 + 
             4392680*Pi^2) + MW2^4*MZ2^9*(-280976231 + 19970544*Pi^2) - 
           4*MW2^6*MZ2^7*(-604970585 + 69016368*Pi^2) + 4*MW2^7*MZ2^6*
            (-1417421009 + 112717824*Pi^2)) + MT2^3*MW2*(648806400*MW2^13 + 
           16*MW2^7*MZ2^6*(608895797 - 48737408*Pi^2) + MW2^3*MZ2^10*
            (72312701 - 10015584*Pi^2) + MW2^2*MZ2^11*(10462249 - 
             1308400*Pi^2) - 16268*MZ2^13*(-33 + 4*Pi^2) + 
           71680*MW2^12*MZ2*(-16943 + 64*Pi^2) + 332*MW2*MZ2^12*
            (-15429 + 1888*Pi^2) - 256*MW2^11*MZ2^2*(2604685 + 138112*Pi^2) + 
           256*MW2^10*MZ2^3*(8382725 + 550016*Pi^2) - 288*MW2^9*MZ2^4*
            (-7598499 + 1297024*Pi^2) + 2*MW2^4*MZ2^9*(-303453017 + 
             40837568*Pi^2) + 16*MW2^8*MZ2^5*(-538918941 + 41608960*Pi^2) - 
           4*MW2^5*MZ2^8*(-600354477 + 71448992*Pi^2) + 4*MW2^6*MZ2^7*
            (-1519582857 + 148111552*Pi^2)))))/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (MH2*MW2*MZ2*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(2*MH2^3*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
          6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6) - 
        24*MW2^2*MZ2*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
          6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6) + 
        MH2*MW2*(2816*MW2^7 + 58752*MW2^6*MZ2 - 172464*MW2^5*MZ2^2 + 
          292040*MW2^4*MZ2^3 - 180966*MW2^3*MZ2^4 - 47874*MW2^2*MZ2^5 + 
          81677*MW2*MZ2^6 - 21021*MZ2^7) - MH2^2*(5632*MW2^7 + 
          41472*MW2^6*MZ2 - 81120*MW2^5*MZ2^2 + 60064*MW2^4*MZ2^3 + 
          11244*MW2^3*MZ2^4 - 61098*MW2^2*MZ2^5 + 39586*MW2*MZ2^6 - 
          8085*MZ2^7)))*SW2*B0i[bb0, 0, 0, MH2])/
    (4*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) + (CHD*(9*MT2^9*MZ2*(-2*MW2 + MZ2)^2*(-5248*MW2^6 + 
        7680*MW2^5*MZ2 - 5616*MW2^4*MZ2^2 + 2456*MW2^3*MZ2^3 + 
        492*MW2^2*MZ2^4 - 1224*MW2*MZ2^5 + 245*MZ2^6) + 
      MT2^8*(-720896*MW2^10 + 2916864*MW2^9*MZ2 - 635648*MW2^8*MZ2^2 - 
        9079232*MW2^7*MZ2^3 + 15673536*MW2^6*MZ2^4 - 11784368*MW2^5*MZ2^5 + 
        4007512*MW2^4*MZ2^6 + 7092*MW2^3*MZ2^7 - 400052*MW2^2*MZ2^8 + 
        78597*MW2*MZ2^9 + 2205*MZ2^10) + MT2^7*MW2*(5249024*MW2^10 - 
        16590336*MW2^9*MZ2 - 6044416*MW2^8*MZ2^2 + 82920512*MW2^7*MZ2^3 - 
        140127840*MW2^6*MZ2^4 + 113259632*MW2^5*MZ2^5 - 
        44565784*MW2^4*MZ2^6 + 2883156*MW2^3*MZ2^7 + 4114190*MW2^2*MZ2^8 - 
        1323471*MW2*MZ2^9 + 105048*MZ2^10) + MT2^4*MW2^3*
       (-29286400*MW2^11 + 73719296*MW2^10*MZ2 + 60293376*MW2^9*MZ2^2 - 
        496479552*MW2^8*MZ2^3 + 860409600*MW2^7*MZ2^4 - 
        715445776*MW2^6*MZ2^5 + 262190376*MW2^5*MZ2^6 + 
        13788900*MW2^4*MZ2^7 - 38845396*MW2^3*MZ2^8 + 6638761*MW2^2*MZ2^9 + 
        1547212*MW2*MZ2^10 - 389347*MZ2^11) + 
      MT2^6*MW2*(-16355328*MW2^11 + 47279616*MW2^10*MZ2 + 
        26513408*MW2^9*MZ2^2 - 272907456*MW2^8*MZ2^3 + 
        472576544*MW2^7*MZ2^4 - 401584912*MW2^6*MZ2^5 + 
        171330528*MW2^5*MZ2^6 - 17928976*MW2^4*MZ2^7 - 13682848*MW2^3*MZ2^8 + 
        5211720*MW2^2*MZ2^9 - 520111*MW2*MZ2^10 + 2205*MZ2^11) + 
      2*MT2*MW2^6*(461824*MW2^11 - 1483264*MW2^10*MZ2 + 42752*MW2^9*MZ2^2 + 
        11160128*MW2^8*MZ2^3 - 21936240*MW2^7*MZ2^4 + 11700208*MW2^6*MZ2^5 + 
        8134460*MW2^5*MZ2^6 - 11994228*MW2^4*MZ2^7 + 4359769*MW2^3*MZ2^8 - 
        269*MW2^2*MZ2^9 - 282806*MW2*MZ2^10 + 34496*MZ2^11) + 
      MT2^5*MW2^2*(28272640*MW2^11 - 76464640*MW2^10*MZ2 - 
        52560384*MW2^9*MZ2^2 + 478699200*MW2^8*MZ2^3 - 
        836148224*MW2^7*MZ2^4 + 717868512*MW2^6*MZ2^5 - 
        303096000*MW2^5*MZ2^6 + 25527520*MW2^4*MZ2^7 + 26829474*MW2^3*MZ2^8 - 
        8502211*MW2^2*MZ2^9 + 265115*MW2*MZ2^10 + 107253*MZ2^11) - 
      2*MT2^2*MW2^5*(3131392*MW2^11 - 7284992*MW2^10*MZ2 - 
        5775616*MW2^9*MZ2^2 + 56609312*MW2^8*MZ2^3 - 99557008*MW2^7*MZ2^4 + 
        66493784*MW2^6*MZ2^5 + 5080736*MW2^5*MZ2^6 - 30027556*MW2^4*MZ2^7 + 
        13246232*MW2^3*MZ2^8 - 401627*MW2^2*MZ2^9 - 921083*MW2*MZ2^10 + 
        150006*MZ2^11) + MT2^3*MW2^4*(18180096*MW2^11 - 42635776*MW2^10*MZ2 - 
        39144192*MW2^9*MZ2^2 + 310223552*MW2^8*MZ2^3 - 
        532736224*MW2^7*MZ2^4 + 409033200*MW2^6*MZ2^5 - 
        92403400*MW2^5*MZ2^6 - 63938188*MW2^4*MZ2^7 + 40677810*MW2^3*MZ2^8 - 
        2773861*MW2^2*MZ2^9 - 2739111*MW2*MZ2^10 + 508704*MZ2^11) + 
      128*MW2^8*MZ2^3*(2816*MW2^7 + 1536*MW2^6*MZ2 - 15792*MW2^5*MZ2^2 + 
        5224*MW2^4*MZ2^3 + 12490*MW2^3*MZ2^4 - 7704*MW2^2*MZ2^5 + 
        81*MW2*MZ2^6 + 539*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (24*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   ((-72*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(MH2^2*(-3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(5248*MW2^7 - 
            12928*MW2^6*MZ2 + 13296*MW2^5*MZ2^2 - 8072*MW2^4*MZ2^3 + 
            1964*MW2^3*MZ2^4 + 1716*MW2^2*MZ2^5 - 1469*MW2*MZ2^6 + 
            245*MZ2^7) + MT2^6*MW2*(4325376*MW2^11 - 20878848*MW2^10*MZ2 + 
            29444608*MW2^9*MZ2^2 - 2638912*MW2^8*MZ2^3 - 19051040*MW2^7*
             MZ2^4 - 8332992*MW2^6*MZ2^5 + 43232216*MW2^5*MZ2^6 - 
            40567094*MW2^4*MZ2^7 + 18452118*MW2^3*MZ2^8 - 4435393*MW2^2*
             MZ2^9 + 516286*MW2*MZ2^10 - 22585*MZ2^11) + 
          MT2^7*(-608256*MW2^11 + 3102208*MW2^10*MZ2 - 4629248*MW2^9*MZ2^2 + 
            1236160*MW2^8*MZ2^3 + 1311456*MW2^7*MZ2^4 + 2443552*MW2^6*MZ2^5 - 
            6203168*MW2^5*MZ2^6 + 4851558*MW2^4*MZ2^7 - 1805150*MW2^3*MZ2^8 + 
            307366*MW2^2*MZ2^9 - 13033*MW2*MZ2^10 - 735*MZ2^11) + 
          2*MW2^7*(337920*MW2^11 - 1033728*MW2^10*MZ2 + 147072*MW2^9*MZ2^2 + 
            2171456*MW2^8*MZ2^3 - 1173904*MW2^7*MZ2^4 - 2400192*MW2^6*MZ2^5 + 
            2413688*MW2^5*MZ2^6 + 436871*MW2^4*MZ2^7 - 1549440*MW2^3*MZ2^8 + 
            818792*MW2^2*MZ2^9 - 171691*MW2*MZ2^10 + 10446*MZ2^11) + 
          MT2^2*MW2^4*(13787136*MW2^12 - 55429632*MW2^11*MZ2 + 
            51791872*MW2^10*MZ2^2 + 47959872*MW2^9*MZ2^3 - 
            79561248*MW2^8*MZ2^4 - 43863680*MW2^7*MZ2^5 + 128564056*MW2^6*
             MZ2^6 - 73362570*MW2^5*MZ2^7 - 774038*MW2^4*MZ2^8 + 
            17278813*MW2^3*MZ2^9 - 7394352*MW2^2*MZ2^10 + 
            1240326*MW2*MZ2^11 - 68885*MZ2^12) + MT2^4*MW2^2*
           (22302720*MW2^12 - 102055424*MW2^11*MZ2 + 132889856*MW2^10*MZ2^2 + 
            14775104*MW2^9*MZ2^3 - 124916928*MW2^8*MZ2^4 - 
            25346688*MW2^7*MZ2^5 + 214238216*MW2^6*MZ2^6 - 
            203323494*MW2^5*MZ2^7 + 88798572*MW2^4*MZ2^8 - 
            18152803*MW2^3*MZ2^9 + 779351*MW2^2*MZ2^10 + 246493*MW2*MZ2^11 - 
            23565*MZ2^12) + MT2^5*MW2*(-13178880*MW2^12 + 62234112*MW2^11*
             MZ2 - 85745152*MW2^10*MZ2^2 + 1539008*MW2^9*MZ2^3 + 
            68207168*MW2^8*MZ2^4 + 14876880*MW2^7*MZ2^5 - 128663344*MW2^6*
             MZ2^6 + 128089622*MW2^5*MZ2^7 - 61271136*MW2^4*MZ2^8 + 
            15700985*MW2^3*MZ2^9 - 2015908*MW2^2*MZ2^10 + 103450*MW2*MZ2^11 - 
            735*MZ2^12) + MT2*MW2^5*(-4663296*MW2^12 + 16751104*MW2^11*MZ2 - 
            10183680*MW2^10*MZ2^2 - 23891136*MW2^9*MZ2^3 + 
            23885952*MW2^8*MZ2^4 + 23218064*MW2^7*MZ2^5 - 40441056*MW2^6*
             MZ2^6 + 10656474*MW2^5*MZ2^7 + 12196640*MW2^4*MZ2^8 - 
            10490031*MW2^3*MZ2^9 + 3321224*MW2^2*MZ2^10 - 454051*MW2*MZ2^11 + 
            20892*MZ2^12) + MT2^3*MW2^3*(-22640640*MW2^12 + 
            98406912*MW2^11*MZ2 - 114080512*MW2^10*MZ2^2 - 
            43026368*MW2^9*MZ2^3 + 132263264*MW2^8*MZ2^4 + 
            41872640*MW2^7*MZ2^5 - 215535408*MW2^6*MZ2^6 + 
            172758986*MW2^5*MZ2^7 - 52499818*MW2^4*MZ2^8 - 
            1839108*MW2^3*MZ2^9 + 5150237*MW2^2*MZ2^10 - 1136493*MW2*MZ2^11 + 
            73028*MZ2^12)) - 2*MH2*MW2*(-3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (5248*MW2^7 - 12928*MW2^6*MZ2 + 13296*MW2^5*MZ2^2 - 
            8072*MW2^4*MZ2^3 + 1964*MW2^3*MZ2^4 + 1716*MW2^2*MZ2^5 - 
            1469*MW2*MZ2^6 + 245*MZ2^7) + MT2^6*MW2*(4325376*MW2^11 - 
            20878848*MW2^10*MZ2 + 29976832*MW2^9*MZ2^2 - 4319680*MW2^8*
             MZ2^3 - 18121232*MW2^7*MZ2^4 - 5531544*MW2^6*MZ2^5 + 
            37926266*MW2^5*MZ2^6 - 36722852*MW2^4*MZ2^7 + 17214069*MW2^3*
             MZ2^8 - 4351576*MW2^2*MZ2^9 + 554365*MW2*MZ2^10 - 
            27436*MZ2^11) + MT2^7*(-608256*MW2^11 + 3102208*MW2^10*MZ2 - 
            4705280*MW2^9*MZ2^2 + 1465408*MW2^8*MZ2^3 + 1211376*MW2^7*MZ2^4 + 
            2029048*MW2^6*MZ2^5 - 5504390*MW2^5*MZ2^6 + 4402206*MW2^4*MZ2^7 - 
            1692479*MW2^3*MZ2^8 + 311488*MW2^2*MZ2^9 - 17884*MW2*MZ2^10 - 
            735*MZ2^11) + MW2^7*(675840*MW2^11 - 2067456*MW2^10*MZ2 + 
            370176*MW2^9*MZ2^2 + 4189696*MW2^8*MZ2^3 - 2476976*MW2^7*MZ2^4 - 
            4285800*MW2^6*MZ2^5 + 4543102*MW2^5*MZ2^6 + 624316*MW2^4*MZ2^7 - 
            2762199*MW2^3*MZ2^8 + 1520791*MW2^2*MZ2^9 - 342653*MW2*MZ2^10 + 
            25743*MZ2^11) + MT2^2*MW2^4*(13787136*MW2^12 - 
            55429632*MW2^11*MZ2 + 53388544*MW2^10*MZ2^2 + 43525824*MW2^9*
             MZ2^3 - 78833904*MW2^8*MZ2^4 - 33970952*MW2^7*MZ2^5 + 
            115661998*MW2^6*MZ2^6 - 68663580*MW2^5*MZ2^7 + 
            1202965*MW2^4*MZ2^8 + 15280840*MW2^3*MZ2^9 - 6975078*MW2^2*
             MZ2^10 + 1276947*MW2*MZ2^11 - 83438*MZ2^12) + 
          MT2^4*MW2^2*(22302720*MW2^12 - 102055424*MW2^11*MZ2 + 
            135550976*MW2^10*MZ2^2 + 6371264*MW2^9*MZ2^3 - 
            120343920*MW2^8*MZ2^4 - 11110200*MW2^7*MZ2^5 + 
            187608386*MW2^6*MZ2^6 - 184516788*MW2^5*MZ2^7 + 
            83307105*MW2^4*MZ2^8 - 18183070*MW2^3*MZ2^9 + 1082417*MW2^2*
             MZ2^10 + 226360*MW2*MZ2^11 - 28416*MZ2^12) + 
          MT2^5*MW2*(-13178880*MW2^12 + 62234112*MW2^11*MZ2 - 
            87341824*MW2^10*MZ2^2 + 6657344*MW2^9*MZ2^3 + 65188496*MW2^8*
             MZ2^4 + 6572616*MW2^7*MZ2^5 - 112330990*MW2^6*MZ2^6 + 
            115858118*MW2^5*MZ2^7 - 57107637*MW2^4*MZ2^8 + 
            15336863*MW2^3*MZ2^9 - 2134267*MW2^2*MZ2^10 + 122854*MW2*MZ2^11 - 
            735*MZ2^12) + MT2*MW2^5*(-4663296*MW2^12 + 16751104*MW2^11*MZ2 - 
            10715904*MW2^10*MZ2^2 - 22590528*MW2^9*MZ2^3 + 
            24178416*MW2^8*MZ2^4 + 19686968*MW2^7*MZ2^5 - 37107546*MW2^6*
             MZ2^6 + 10720626*MW2^5*MZ2^7 + 10489151*MW2^4*MZ2^8 - 
            9561141*MW2^3*MZ2^9 + 3191084*MW2^2*MZ2^10 - 477577*MW2*MZ2^11 + 
            25743*MZ2^12) + MT2^3*MW2^3*(-22640640*MW2^12 + 
            98406912*MW2^11*MZ2 - 116741632*MW2^10*MZ2^2 - 
            35002688*MW2^9*MZ2^3 + 128988560*MW2^8*MZ2^4 + 
            26677256*MW2^7*MZ2^5 - 190777938*MW2^6*MZ2^6 + 
            158275178*MW2^5*MZ2^7 - 50652667*MW2^4*MZ2^8 - 
            346782*MW2^3*MZ2^9 + 4642439*MW2^2*MZ2^10 - 1148859*MW2*MZ2^11 + 
            87581*MZ2^12)) + MW2^2*(-3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (5248*MW2^7 - 12928*MW2^6*MZ2 + 13296*MW2^5*MZ2^2 - 
            8072*MW2^4*MZ2^3 + 1964*MW2^3*MZ2^4 + 1716*MW2^2*MZ2^5 - 
            1469*MW2*MZ2^6 + 245*MZ2^7) + MT2^6*MW2*(4325376*MW2^11 - 
            20878848*MW2^10*MZ2 + 30154240*MW2^9*MZ2^2 - 4780480*MW2^8*
             MZ2^3 - 18634592*MW2^7*MZ2^4 - 2458080*MW2^6*MZ2^5 + 
            33641456*MW2^5*MZ2^6 - 34044272*MW2^4*MZ2^7 + 16545306*MW2^3*
             MZ2^8 - 4396225*MW2^2*MZ2^9 + 602146*MW2*MZ2^10 - 
            32287*MZ2^11) + MT2^7*(-608256*MW2^11 + 3102208*MW2^10*MZ2 - 
            4730624*MW2^9*MZ2^2 + 1527616*MW2^8*MZ2^3 + 1293600*MW2^7*MZ2^4 + 
            1601728*MW2^6*MZ2^5 - 4953320*MW2^5*MZ2^6 + 4098276*MW2^4*MZ2^7 - 
            1640360*MW2^3*MZ2^8 + 325312*MW2^2*MZ2^9 - 22735*MW2*MZ2^10 - 
            735*MZ2^11) + 2*MW2^7*(337920*MW2^11 - 1033728*MW2^10*MZ2 + 
            197760*MW2^9*MZ2^2 + 2076416*MW2^8*MZ2^3 - 1310704*MW2^7*MZ2^4 - 
            1970352*MW2^6*MZ2^5 + 2209676*MW2^5*MZ2^6 + 188588*MW2^4*MZ2^7 - 
            1255194*MW2^3*MZ2^8 + 727424*MW2^2*MZ2^9 - 175813*MW2*MZ2^10 + 
            15297*MZ2^11) + MT2^2*MW2^4*(13787136*MW2^12 - 
            55429632*MW2^11*MZ2 + 53920768*MW2^10*MZ2^2 + 42346176*MW2^9*
             MZ2^3 - 80947680*MW2^8*MZ2^4 - 25221728*MW2^7*MZ2^5 + 
            106472800*MW2^6*MZ2^6 - 66318360*MW2^5*MZ2^7 + 
            3281326*MW2^4*MZ2^8 + 13818151*MW2^3*MZ2^9 - 6785970*MW2^2*
             MZ2^10 + 1342674*MW2*MZ2^11 - 97991*MZ2^12) + 
          MT2^4*MW2^2*(22302720*MW2^12 - 102055424*MW2^11*MZ2 + 
            136438016*MW2^10*MZ2^2 + 4067264*MW2^9*MZ2^3 - 
            122936064*MW2^8*MZ2^4 + 4319328*MW2^7*MZ2^5 + 166266560*MW2^6*
             MZ2^6 - 171551208*MW2^5*MZ2^7 + 80514360*MW2^4*MZ2^8 - 
            18710245*MW2^3*MZ2^9 + 1373441*MW2^2*MZ2^10 + 215929*MW2*MZ2^11 - 
            33267*MZ2^12) + MT2^5*MW2*(-13178880*MW2^12 + 62234112*MW2^11*
             MZ2 - 87874048*MW2^10*MZ2^2 + 8065088*MW2^9*MZ2^3 + 
            66666368*MW2^8*MZ2^4 - 2730000*MW2^7*MZ2^5 - 99049240*MW2^6*
             MZ2^6 + 107271308*MW2^5*MZ2^7 - 54797418*MW2^4*MZ2^8 + 
            15418691*MW2^3*MZ2^9 - 2291434*MW2^2*MZ2^10 + 142258*MW2*MZ2^11 - 
            735*MZ2^12) + MT2*MW2^5*(-4663296*MW2^12 + 16751104*MW2^11*MZ2 - 
            10893312*MW2^10*MZ2^2 - 22256448*MW2^9*MZ2^3 + 
            25028160*MW2^8*MZ2^4 + 16962416*MW2^7*MZ2^5 - 35041560*MW2^6*
             MZ2^6 + 11224716*MW2^5*MZ2^7 + 9087194*MW2^4*MZ2^8 - 
            8951967*MW2^3*MZ2^9 + 3160304*MW2^2*MZ2^10 - 510805*MW2*MZ2^11 + 
            30594*MZ2^12) + MT2^3*MW2^3*(-22640640*MW2^12 + 
            98406912*MW2^11*MZ2 - 117628672*MW2^10*MZ2^2 - 
            32825408*MW2^9*MZ2^3 + 131942432*MW2^8*MZ2^4 + 
            11534432*MW2^7*MZ2^5 - 171737160*MW2^6*MZ2^6 + 
            148919588*MW2^5*MZ2^7 - 50481712*MW2^4*MZ2^8 + 
            1048848*MW2^3*MZ2^9 + 4316297*MW2^2*MZ2^10 - 1190331*MW2*MZ2^11 + 
            102134*MZ2^12))))*B0i[bb0, 0, 0, MW2])/
    (8*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) + 
   (MW2*(8*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 
        539*MZ2^4) + CHD*(946176*MW2^11 - 2830336*MW2^10*MZ2 + 
        1750016*MW2^9*MZ2^2 - 5632*MW2^8*(MH2 - 570*MZ2)*MZ2^2 + 
        128*MW2^7*(226*MH2 - 38809*MZ2)*MZ2^3 + 
        MW2^2*(18032*MH2 - 1143999*MZ2)*MZ2^8 + 1078*(2*MH2 - 31*MZ2)*
         MZ2^10 + 32*MW2^6*MZ2^4*(-2417*MH2 + 17576*MZ2) + 
        MW2*MZ2^9*(-11956*MH2 + 294425*MZ2) + 8*MW2^5*MZ2^5*
         (14758*MH2 + 477423*MZ2) - 4*MW2^4*MZ2^6*(22765*MH2 + 1076897*MZ2) + 
        2*MW2^3*MZ2^7*(9406*MH2 + 1353755*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (8*(2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (2*CHbox*(-2*MW2 + MZ2)^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4) + 
      CHD*(1408*MW2^6 - 4416*MW2^5*MZ2 + 9096*MW2^4*MZ2^2 - 
        6908*MW2^3*MZ2^3 - 147*MW2^2*MZ2^4 + 1911*MW2*MZ2^5 - 539*MZ2^6))*SW2*
     B0i[bb0, MZ2, MH2, MZ2])/(2*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(36*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-512*MW2^5 + 1696*MW2^4*MZ2 - 
        1880*MW2^3*MZ2^2 + 1448*MW2^2*MZ2^3 - 1075*MW2*MZ2^4 + 323*MZ2^5) + 
      2*MT2^3*(360448*MW2^9 - 949248*MW2^8*MZ2 - 637184*MW2^7*MZ2^2 + 
        5071552*MW2^6*MZ2^3 - 8291808*MW2^5*MZ2^4 + 7249960*MW2^4*MZ2^5 - 
        3807356*MW2^3*MZ2^6 + 1152846*MW2^2*MZ2^7 - 163052*MW2*MZ2^8 + 
        2907*MZ2^9) + 2*MT2^2*MW2*(-518144*MW2^9 + 1983488*MW2^8*MZ2 + 
        383488*MW2^7*MZ2^2 - 9805248*MW2^6*MZ2^3 + 18589568*MW2^5*MZ2^4 - 
        17713448*MW2^4*MZ2^5 + 9648408*MW2^3*MZ2^6 - 2819422*MW2^2*MZ2^7 + 
        313318*MW2*MZ2^8 + 14537*MZ2^9) - 2*MT2*MW2*(45056*MW2^10 + 
        645120*MW2^9*MZ2 + 535808*MW2^8*MZ2^2 - 5420608*MW2^7*MZ2^3 + 
        9374112*MW2^6*MZ2^4 - 7342696*MW2^5*MZ2^5 + 2006132*MW2^4*MZ2^6 + 
        947466*MW2^3*MZ2^7 - 823654*MW2^2*MZ2^8 + 178326*MW2*MZ2^9 - 
        2907*MZ2^10) + MW2^2*(405504*MW2^10 + 421888*MW2^9*MZ2 - 
        892928*MW2^8*MZ2^2 - 1966592*MW2^7*MZ2^3 + 4985216*MW2^6*MZ2^4 - 
        2183168*MW2^5*MZ2^5 - 2951864*MW2^4*MZ2^6 + 3718916*MW2^3*MZ2^7 - 
        1453982*MW2^2*MZ2^8 + 129241*MW2*MZ2^9 + 28339*MZ2^10))*
     B0i[bb0, MZ2, MT2, MT2])/(24*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*(-6*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-7296*MW2^6 + 14464*MW2^5*MZ2 - 
        13136*MW2^4*MZ2^2 + 8248*MW2^3*MZ2^3 - 3808*MW2^2*MZ2^4 + 
        68*MW2*MZ2^5 + 245*MZ2^6) - 9*MT2^3*MZ2*(-2*MW2 + MZ2)^2*
       (4864*MW2^7 - 20864*MW2^6*MZ2 + 29920*MW2^5*MZ2^2 - 
        23168*MW2^4*MZ2^3 + 13944*MW2^3*MZ2^4 - 4924*MW2^2*MZ2^5 - 
        422*MW2*MZ2^6 + 245*MZ2^7) + 8*MW2^4*(33792*MW2^9 + 74496*MW2^8*MZ2 - 
        197952*MW2^7*MZ2^2 - 81664*MW2^6*MZ2^3 + 290808*MW2^5*MZ2^4 - 
        6168*MW2^4*MZ2^5 - 232078*MW2^3*MZ2^6 + 145284*MW2^2*MZ2^7 - 
        25065*MW2*MZ2^8 - 1453*MZ2^9) - MT2*MW2^2*(540672*MW2^10 + 
        1016832*MW2^9*MZ2 - 4022784*MW2^8*MZ2^2 + 816512*MW2^7*MZ2^3 + 
        4769408*MW2^6*MZ2^4 - 2103552*MW2^5*MZ2^5 - 3824944*MW2^4*MZ2^6 + 
        4234016*MW2^3*MZ2^7 - 1564200*MW2^2*MZ2^8 + 173066*MW2*MZ2^9 + 
        12359*MZ2^10) + MT2^2*(270336*MW2^11 + 691200*MW2^10*MZ2 - 
        1896960*MW2^9*MZ2^2 + 236416*MW2^8*MZ2^3 + 1059456*MW2^7*MZ2^4 + 
        1102176*MW2^6*MZ2^5 - 2663744*MW2^5*MZ2^6 + 1576152*MW2^4*MZ2^7 - 
        316440*MW2^3*MZ2^8 - 8858*MW2^2*MZ2^9 + 5676*MW2*MZ2^10 - 
        735*MZ2^11))*B0i[bb0, MZ2, MW2, MW2])/(16*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (3*CHD*MW2^3*(21120*MW2^7 + 3904*MW2^6*MZ2 - 54688*MW2^5*MZ2^2 + 
      4520*MW2^4*MZ2^3 + 86226*MW2^3*MZ2^4 - 63014*MW2^2*MZ2^5 + 
      5635*MW2*MZ2^6 + 4802*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHD*(MT2^3*MZ2*(7296*MW2^6 - 14464*MW2^5*MZ2 + 13136*MW2^4*MZ2^2 - 
        8248*MW2^3*MZ2^3 + 3808*MW2^2*MZ2^4 - 68*MW2*MZ2^5 - 245*MZ2^6) + 
      MT2^2*MZ2^2*(13184*MW2^6 - 24512*MW2^5*MZ2 + 19936*MW2^4*MZ2^2 - 
        12984*MW2^3*MZ2^3 + 5414*MW2^2*MZ2^4 + 422*MW2*MZ2^5 - 245*MZ2^6) + 
      4*MW2^3*(4224*MW2^7 + 4160*MW2^6*MZ2 - 1088*MW2^5*MZ2^2 - 
        1736*MW2^4*MZ2^3 + 3486*MW2^3*MZ2^4 - 3862*MW2^2*MZ2^5 + 
        2831*MW2*MZ2^6 + 490*MZ2^7) + MT2*MW2*(-16896*MW2^8 - 
        7040*MW2^7*MZ2 + 7040*MW2^6*MZ2^2 + 11280*MW2^5*MZ2^3 - 
        20336*MW2^4*MZ2^4 + 18512*MW2^3*MZ2^5 - 16182*MW2^2*MZ2^6 + 
        1987*MW2*MZ2^7 + 980*MZ2^8))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (8*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^2*(-118272*MW2^8 + 58112*MW2^7*MZ2 + 181376*MW2^6*MZ2^2 - 
      90048*MW2^5*MZ2^3 - 143536*MW2^4*MZ2^4 + 47024*MW2^3*MZ2^5 + 
      65661*MW2^2*MZ2^6 - 29668*MW2*MZ2^7 + 191*MZ2^8)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(6*MT2^3*MZ2*(512*MW2^5 - 1696*MW2^4*MZ2 + 1880*MW2^3*MZ2^2 - 
        1448*MW2^2*MZ2^3 + 1075*MW2*MZ2^4 - 323*MZ2^5) + 
      3*MT2^2*MZ2*(2816*MW2^6 + 320*MW2^5*MZ2 - 4288*MW2^4*MZ2^2 + 
        4504*MW2^3*MZ2^3 - 4496*MW2^2*MZ2^4 + 2398*MW2*MZ2^5 - 39*MZ2^6) - 
      2*MT2*MW2*(8448*MW2^7 + 2816*MW2^6*MZ2 - 1440*MW2^5*MZ2^2 + 
        696*MW2^4*MZ2^3 - 2452*MW2^3*MZ2^4 + 675*MW2^2*MZ2^5 + 
        243*MW2*MZ2^6 + 1949*MZ2^7) + MW2*(16896*MW2^8 + 11008*MW2^7*MZ2 - 
        2816*MW2^6*MZ2^2 + 192*MW2^5*MZ2^3 - 1904*MW2^4*MZ2^4 - 
        1952*MW2^3*MZ2^5 + 2883*MW2^2*MZ2^6 + 5332*MW2*MZ2^7 - 479*MZ2^8))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(4*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[3] + 
 (24*CHWB*CW*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 (-1/72*(CHWB*MW2*(-9*MH2^3*(MT2 - MW2)^2*MZ2^3*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*
        (16896*MW2^8 - 539*MZ2^8*(-8 + 3*SW2) + 128*MW2^7*MZ2*(5 + 132*SW2) - 
         16*MW2^5*MZ2^3*(-7861 + 186*SW2) + 8*MW2*MZ2^7*(-3903 + 535*SW2) - 
         32*MW2^6*MZ2^2*(2933 + 860*SW2) + 2*MW2^2*MZ2^6*(40921 + 6171*SW2) + 
         4*MW2^4*MZ2^4*(-5161 + 13180*SW2) - 2*MW2^3*MZ2^5*
          (41871 + 26050*SW2)) + 4*MW2^2*(-6*MT2^7*MZ2*SW2*
          (2162688*MW2^10 + MW2*MZ2^9*(735265 - 739058*SW2) - 
           8672*MW2^6*MZ2^4*(-1971 + 1912*SW2) + 1024*MW2^9*MZ2*
            (-14231 + 2112*SW2) - 512*MW2^8*MZ2^2*(-68785 + 27054*SW2) + 
           MZ2^10*(-58261 + 40904*SW2) + 128*MW2^7*MZ2^3*
            (-312547 + 203532*SW2) - 32*MW2^5*MZ2^5*(-331999 + 250331*SW2) - 
           6*MW2^3*MZ2^7*(-2010837 + 2286014*SW2) + 2*MW2^2*MZ2^8*
            (-2031719 + 2307455*SW2) + 4*MW2^4*MZ2^6*(-4799279 + 
             4980668*SW2)) + MT2^6*(-221675520*MW2^12 - 163840*MW2^11*MZ2*
            (-10253 + 1650*SW2) + 2048*MW2^10*MZ2^2*(-2659909 + 
             (791851 + 1408*Pi^2)*SW2) - 1024*MW2^9*MZ2^3*
            (-9835583 + (3980291 + 16096*Pi^2)*SW2) + 
           3*MZ2^12*(-355642 + (88351 + 18640*Pi^2)*SW2) + 
           2*MW2^4*MZ2^8*(-241380499 + 624*(43633 + 26040*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-607666889 + 272*(968977 + 38240*Pi^2)*SW2) + 
           64*MW2^8*MZ2^4*(-184836117 + 8*(10883115 + 87008*Pi^2)*SW2) - 
           32*MW2^7*MZ2^5*(-288662543 + 18*(7780133 + 129088*Pi^2)*SW2) - 
           26*MW2^3*MZ2^9*(-5639800 + (611323 + 428000*Pi^2)*SW2) + 
           MW2*MZ2^11*(11311836 - (3339305 + 496496*Pi^2)*SW2) + 
           2*MW2^2*MZ2^10*(-24897352 + (6275139 + 1340000*Pi^2)*SW2) - 
           8*MW2^5*MZ2^7*(-218375232 + (65366055 + 7926784*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(143818752*MW2^12 + 8192*MW2^11*MZ2*
            (-130081 + 23496*SW2) - 2048*MW2^10*MZ2^2*(-1738357 + 
             8*(63311 + 176*Pi^2)*SW2) - 3*MZ2^12*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 512*MW2^9*MZ2^3*
            (-13820695 + (4998322 + 32192*Pi^2)*SW2) - 64*MW2^8*MZ2^4*
            (-145883247 + 8*(7461639 + 87008*Pi^2)*SW2) - 
           2*MW2^4*MZ2^8*(-624871585 + 72*(6343193 + 225680*Pi^2)*SW2) + 
           32*MW2^7*MZ2^5*(-271016039 + 6*(20495153 + 387264*Pi^2)*SW2) + 
           MW2*MZ2^11*(-18143928 + (9515579 + 496496*Pi^2)*SW2) - 
           8*MW2^6*MZ2^6*(-737599391 + 20*(19188211 + 520064*Pi^2)*SW2) - 
           2*MW2^2*MZ2^10*(-53462125 + 2*(18153273 + 670000*Pi^2)*SW2) + 
           10*MW2^3*MZ2^9*(-41536604 + (31732793 + 1112800*Pi^2)*SW2) + 
           8*MW2^5*MZ2^7*(-381442266 + (237601809 + 7926784*Pi^2)*SW2)) + 
         MT2*MW2^3*(875888640*MW2^14 + 6144*MW2^13*MZ2*(-984457 + 
             190080*SW2) - 3072*MW2^12*MZ2^2*(-5929121 + 
             8*(232973 + 704*Pi^2)*SW2) + 3*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 256*MW2^11*MZ2^3*
            (-120538489 + 12*(3966883 + 29376*Pi^2)*SW2) - 
           2*MW2*MZ2^13*(-11196702 + (5523505 + 332128*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-486236377 + 8*(27777587 + 419840*Pi^2)*SW2) - 
           4*MW2^3*MZ2^11*(-155766695 + 8*(14812051 + 505907*Pi^2)*SW2) - 
           4*MW2^5*MZ2^9*(-1060253811 + 14*(47516103 + 1681072*Pi^2)*SW2) + 
           4*MW2^4*MZ2^10*(-457706987 + 6*(58490627 + 2075080*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(2017444183 + 6*(-73518947 + 2354176*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(20122023 + 8*(40476897 + 3619520*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-152533976 + (97862865 + 3833968*Pi^2)*SW2) + 
           64*MW2^9*MZ2^5*(-260135260 + (146799841 + 4625024*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-1866190102 + (799368787 + 19616384*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(805601280*MW2^13 + 24576*MW2^12*MZ2*
            (-250079 + 42680*SW2) - 2048*MW2^11*MZ2^2*(-10205757 + 
             10*(293597 + 704*Pi^2)*SW2) + 512*MW2^10*MZ2^3*
            (-82176209 + 38*(793731 + 4384*Pi^2)*SW2) - 4*MW2*MZ2^12*
            (-6649509 + 4*(840335 + 48506*Pi^2)*SW2) + 
           MZ2^13*(-1533014 + (592285 + 55920*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-877971231 + 8*(45766361 + 467232*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1568044295 + 13*(87807149 + 3389920*Pi^2)*SW2) - 
           2*MW2^3*MZ2^10*(-466301135 + 3*(110716421 + 4088000*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-201978024 + (125898367 + 5162480*Pi^2)*SW2) + 
           32*MW2^8*MZ2^5*(-1655956521 + 2*(373183227 + 6505024*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-4609054339 + 4*(565704631 + 15325184*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-2471507665 + 3*(462725207 + 16678400*Pi^2)*SW2) - 
           2*MW2^5*MZ2^8*(-4296822357 + 4*(708078951 + 28237984*Pi^2)*SW2)) + 
         MT2^5*(1057554432*MW2^13 + 79872*MW2^12*MZ2*(-101119 + 16896*SW2) - 
           1024*MW2^11*MZ2^2*(-26543033 + 12*(640649 + 1408*Pi^2)*SW2) + 
           16*MW2^4*MZ2^9*(-189057701 + 492*(255617 + 12610*Pi^2)*SW2) + 
           3*MZ2^13*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           256*MW2^10*MZ2^3*(-209458463 + 4*(19722179 + 99392*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-1086052547 + 8*(58454173 + 554240*Pi^2)*SW2) + 
           MW2*MZ2^12*(25620642 - (11818211 + 832016*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-5184436043 + 48*(51978071 + 1493792*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-98311384 + (55897023 + 2829488*Pi^2)*SW2) - 
           2*MW2^3*MZ2^10*(-450529207 + 4*(73397143 + 3401000*Pi^2)*SW2) + 
           64*MW2^8*MZ2^5*(-983027964 + (451280115 + 7666816*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-5213518927 + 2*(1368482453 + 57961984*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-2135405136 + (1284928083 + 64600448*Pi^2)*SW2)) + 
         MT2^2*MW2^2*(-2235138048*MW2^14 - 196608*MW2^13*MZ2*
            (-82673 + 15081*SW2) + 2048*MW2^12*MZ2^2*(-25603747 + 
             3*(2553949 + 7040*Pi^2)*SW2) - 6*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) - 1024*MW2^11*MZ2^3*
            (-96248302 + (36146681 + 235808*Pi^2)*SW2) + 
           2*MW2*MZ2^13*(-19398867 + (9909005 + 552416*Pi^2)*SW2) + 
           64*MW2^10*MZ2^4*(-1861511095 + 8*(99206489 + 1229472*Pi^2)*SW2) - 
           32*MW2^9*MZ2^5*(-3000041437 + 10*(142414555 + 3103936*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(223361650 - (151326217 + 5514192*Pi^2)*SW2) + 
           2*MW2^6*MZ2^8*(-506817701 + 8*(242972317 + 12138736*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(-1032616844 + (265968303 + 12452192*Pi^2)*SW2) + 
           8*MW2^8*MZ2^6*(-6371643467 + 8*(455666175 + 15786688*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-732563114 + (593951041 + 20168560*Pi^2)*SW2) - 
           2*MW2^4*MZ2^10*(-786713512 + (599416529 + 23525920*Pi^2)*SW2) - 
           8*MW2^7*MZ2^7*(-2002289698 + (1722331829 + 79510528*Pi^2)*SW2)) + 
         MT2^3*MW2*(3071016960*MW2^14 + 2048*MW2^13*MZ2*(-11263751 + 
             1974720*SW2) - 1024*MW2^12*MZ2^2*(-75575783 + 
             110*(199775 + 512*Pi^2)*SW2) + 2*MW2^2*MZ2^12*
            (-16157359 + 16*(1049632 + 17769*Pi^2)*SW2) + 
           3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           256*MW2^11*MZ2^3*(-599367315 + 4*(54999185 + 327552*Pi^2)*SW2) + 
           MW2*MZ2^13*(14638272 - (7988639 + 384656*Pi^2)*SW2) + 
           10*MW2^3*MZ2^11*(-22269605 + (8641163 + 416192*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-3137936681 + 8*(163123015 + 1798912*Pi^2)*SW2) - 
           2*MW2^4*MZ2^10*(-950131695 + (691322138 + 21679040*Pi^2)*SW2) + 
           64*MW2^9*MZ2^5*(-2874141894 + (1304600965 + 24370432*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(-3950086999 + 4*(802080677 + 28017696*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-15318060401 + 4*(1947958201 + 55261440*Pi^2)*
              SW2) - 4*MW2^6*MZ2^8*(-6123861552 + (4528979027 + 173394176*
                Pi^2)*SW2) + 4*MW2^7*MZ2^7*(-15408880063 + 
             (9367146302 + 340087808*Pi^2)*SW2))) + 
       MH2^2*(-6*MT2^7*MZ2*SW2*(2162688*MW2^10 + MW2*MZ2^9*
            (735265 - 739058*SW2) - 8672*MW2^6*MZ2^4*(-1971 + 1912*SW2) + 
           1024*MW2^9*MZ2*(-14231 + 2112*SW2) - 512*MW2^8*MZ2^2*
            (-68785 + 27054*SW2) + MZ2^10*(-58261 + 40904*SW2) + 
           128*MW2^7*MZ2^3*(-312547 + 203532*SW2) - 32*MW2^5*MZ2^5*
            (-331999 + 250331*SW2) - 6*MW2^3*MZ2^7*(-2010837 + 2286014*SW2) + 
           2*MW2^2*MZ2^8*(-2031719 + 2307455*SW2) + 4*MW2^4*MZ2^6*
            (-4799279 + 4980668*SW2)) + MT2^6*(-221675520*MW2^12 - 
           163840*MW2^11*MZ2*(-10253 + 1650*SW2) + 512*MW2^10*MZ2^2*
            (-10639933 + 4*(791851 + 1408*Pi^2)*SW2) + 
           3*MZ2^12*(-355642 + (88351 + 18640*Pi^2)*SW2) - 
           128*MW2^9*MZ2^3*(-78679471 + 4*(7957315 + 32192*Pi^2)*SW2) - 
           2*MW2*MZ2^11*(-5752938 + (1706035 + 248248*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-576834487 + 18*(15543413 + 258176*Pi^2)*SW2) + 
           32*MW2^8*MZ2^4*(-369533625 + 4*(43494939 + 348032*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-51277400 + (13048491 + 2680000*Pi^2)*SW2) + 
           4*MW2^6*MZ2^6*(-1214168125 + 4*(131684707 + 5200640*Pi^2)*SW2) + 
           2*MW2^4*MZ2^8*(-244596919 + 3*(9377437 + 5416320*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-75556285 + (8608852 + 5564000*Pi^2)*SW2) - 
           2*MW2^5*MZ2^7*(-874906917 + (262013130 + 31707136*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(143818752*MW2^12 + 8192*MW2^11*MZ2*
            (-130081 + 23496*SW2) - 512*MW2^10*MZ2^2*(-6953725 + 
             32*(63311 + 176*Pi^2)*SW2) - 3*MZ2^12*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 128*MW2^9*MZ2^3*
            (-55277587 + 4*(4995055 + 32192*Pi^2)*SW2) + 
           8*MW2*MZ2^11*(-2292246 + (1198543 + 62062*Pi^2)*SW2) - 
           32*MW2^8*MZ2^4*(-291627885 + 4*(29809035 + 348032*Pi^2)*SW2) - 
           10*MW2^4*MZ2^8*(-125617601 + 9*(10169227 + 361088*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(108406946 - 5*(14622261 + 536000*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-541541479 + 6*(40939747 + 774528*Pi^2)*SW2) - 
           4*MW2^6*MZ2^6*(-1474033129 + 20*(38357189 + 1040128*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-209921905 + 2*(79662809 + 2782000*Pi^2)*SW2) + 
           2*MW2^5*MZ2^7*(-1527175053 + (950956146 + 31707136*Pi^2)*SW2)) + 
         MT2*MW2^3*(875888640*MW2^14 + 6144*MW2^13*MZ2*(-984457 + 
             190080*SW2) - 6144*MW2^12*MZ2^2*(-2964709 + 
             4*(232973 + 704*Pi^2)*SW2) + 2048*MW2^11*MZ2^3*
            (-15065141 + 48*(123863 + 918*Pi^2)*SW2) + 
           3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           64*MW2^9*MZ2^5*(-259617661 + 8*(18324509 + 578128*Pi^2)*SW2) + 
           MW2*MZ2^13*(22587444 - (11119775 + 664256*Pi^2)*SW2) - 
           256*MW2^10*MZ2^4*(-121462333 + (55462213 + 839680*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(2007766861 + 12*(-36424963 + 1177088*Pi^2)*SW2) - 
           64*MW2^8*MZ2^6*(2515119 + (40635207 + 3619520*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-154598792 + (98579373 + 3833968*Pi^2)*SW2) + 
           2*MW2^4*MZ2^10*(-920898961 + 3*(234427721 + 8300320*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(630828398 - (476366987 + 16189024*Pi^2)*SW2) + 
           2*MW2^6*MZ2^8*(-3714968345 + 2*(797091535 + 19616384*Pi^2)*SW2) - 
           2*MW2^5*MZ2^9*(-2118129561 + (1329745833 + 47070016*Pi^2)*SW2)) + 
         MT2^5*(1057554432*MW2^13 + 79872*MW2^12*MZ2*(-101119 + 16896*SW2) - 
           4096*MW2^11*MZ2^2*(-6635981 + 3*(640649 + 1408*Pi^2)*SW2) + 
           3*MZ2^13*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           512*MW2^10*MZ2^3*(-104721739 + 4*(9856189 + 49696*Pi^2)*SW2) - 
           2*MW2*MZ2^12*(-12907341 + 8*(743186 + 52001*Pi^2)*SW2) - 
           8*MW2^3*MZ2^10*(-114304045 + 8*(9242027 + 425125*Pi^2)*SW2) - 
           16*MW2^7*MZ2^6*(-2589978943 + 48*(25970695 + 746896*Pi^2)*SW2) - 
           128*MW2^9*MZ2^4*(-542813167 + (233578498 + 2216960*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-5216571241 + 32*(85569593 + 3622624*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-199269704 + (112728849 + 5658976*Pi^2)*SW2) + 
           64*MW2^8*MZ2^5*(-982222761 + (450750042 + 7666816*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1529111338 + 3*(336994583 + 16544320*Pi^2)*SW2) - 
           2*MW2^5*MZ2^8*(-4291514781 + 2*(1287918495 + 64600448*Pi^2)*
              SW2)) - 3*MT2^4*MW2*(805601280*MW2^13 + 24576*MW2^12*MZ2*
            (-250079 + 42680*SW2) - 512*MW2^11*MZ2^2*(-40824513 + 
             40*(293597 + 704*Pi^2)*SW2) + MZ2^13*(-1533014 + 
             (592285 + 55920*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-328680059 + 4*(30145443 + 166592*Pi^2)*SW2) + 
           MW2*MZ2^12*(26792076 - (13518125 + 776096*Pi^2)*SW2) + 
           5*MW2^2*MZ2^11*(-40886184 + (25352081 + 1032496*Pi^2)*SW2) - 
           4*MW2^7*MZ2^6*(-9210318017 + 28*(161517869 + 4378624*Pi^2)*SW2) - 
           32*MW2^9*MZ2^4*(-1755228645 + (731459084 + 7475712*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(944493520 - 3*(222704299 + 8176000*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-3309182829 + 2*(745457985 + 13010048*Pi^2)*SW2) + 
           2*MW2^6*MZ2^7*(-9890729299 + 6*(925779619 + 33356800*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1582455140 + (1145706521 + 44068960*Pi^2)*SW2) - 
           2*MW2^5*MZ2^8*(-4314310446 + (2837391309 + 112951936*Pi^2)*SW2)) + 
         MT2^2*MW2^2*(-2235138048*MW2^14 - 196608*MW2^13*MZ2*
            (-82673 + 15081*SW2) + 512*MW2^12*MZ2^2*(-102419443 + 
             12*(2553949 + 7040*Pi^2)*SW2) - 6*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) - 128*MW2^11*MZ2^3*
            (-769906145 + 4*(72244357 + 471616*Pi^2)*SW2) + 
           2*MW2*MZ2^13*(-19592907 + (9981770 + 552416*Pi^2)*SW2) - 
           16*MW2^9*MZ2^5*(-5993361413 + 22*(129297737 + 2821760*Pi^2)*SW2) + 
           32*MW2^10*MZ2^4*(-3720975095 + 4*(396289277 + 4917888*Pi^2)*SW2) + 
           2*MW2^3*MZ2^11*(-370786723 + 2*(149125651 + 5042140*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(226715122 - (152468173 + 5514192*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(-1008278387 + 2*(129475983 + 6226096*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(1573007804 - (1197627751 + 47051840*Pi^2)*SW2) + 
           4*MW2^8*MZ2^6*(-12731944675 + 4*(1822429269 + 63146752*Pi^2)*
              SW2) + 2*MW2^6*MZ2^8*(-556914635 + (1957799141 + 97109888*Pi^2)*
              SW2) - 2*MW2^7*MZ2^7*(-8042760823 + (6903953270 + 318042112*
                Pi^2)*SW2)) + MT2^3*MW2*(3071016960*MW2^14 + 
           2048*MW2^13*MZ2*(-11263751 + 1974720*SW2) - 1024*MW2^12*MZ2^2*
            (-75578753 + 110*(199775 + 512*Pi^2)*SW2) + 
           3*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) - 
           4*MW2*MZ2^13*(-3708078 + (2015351 + 96164*Pi^2)*SW2) + 
           256*MW2^11*MZ2^3*(-599316573 + 4*(54966515 + 327552*Pi^2)*SW2) + 
           2*MW2^3*MZ2^11*(-112532236 + 5*(8754005 + 416192*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-3136527443 + 32*(40732219 + 449728*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-33409334 + (33940907 + 568608*Pi^2)*SW2) - 
           10*MW2^4*MZ2^10*(-193244001 + (139344451 + 4335808*Pi^2)*SW2) + 
           4*MW2^5*MZ2^9*(-1999945775 + 4*(402852187 + 14008848*Pi^2)*SW2) + 
           64*MW2^9*MZ2^5*(-2871560676 + (1302960247 + 24370432*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-15304995911 + 4*(1946843281 + 55261440*Pi^2)*
              SW2) - 4*MW2^6*MZ2^8*(-6158597394 + (4538965787 + 173394176*
                Pi^2)*SW2) + 4*MW2^7*MZ2^7*(-15422571043 + 
             (9373079498 + 340087808*Pi^2)*SW2))) - 
       MH2*MW2*(-30*MT2^7*MZ2*SW2*(2162688*MW2^10 + MW2*MZ2^9*
            (735265 - 739058*SW2) - 8672*MW2^6*MZ2^4*(-1971 + 1912*SW2) + 
           1024*MW2^9*MZ2*(-14231 + 2112*SW2) - 512*MW2^8*MZ2^2*
            (-68785 + 27054*SW2) + MZ2^10*(-58261 + 40904*SW2) + 
           128*MW2^7*MZ2^3*(-312547 + 203532*SW2) - 32*MW2^5*MZ2^5*
            (-331999 + 250331*SW2) - 6*MW2^3*MZ2^7*(-2010837 + 2286014*SW2) + 
           2*MW2^2*MZ2^8*(-2031719 + 2307455*SW2) + 4*MW2^4*MZ2^6*
            (-4799279 + 4980668*SW2)) - MW2^5*(MW2 + MZ2)*
          (719093760*MW2^12 + 40960*MW2^11*MZ2*(-130081 + 23496*SW2) - 
           4096*MW2^10*MZ2^2*(-4347229 + 20*(63311 + 176*Pi^2)*SW2) - 
           15*MZ2^12*(-472164 + (170159 + 18640*Pi^2)*SW2) - 
           2*MW2^2*MZ2^10*(-267368153 + 100*(1817553 + 67000*Pi^2)*SW2) + 
           1024*MW2^9*MZ2^3*(-34573909 + (12494023 + 80480*Pi^2)*SW2) - 
           64*MW2^8*MZ2^4*(-729949737 + 16*(18649017 + 217520*Pi^2)*SW2) + 
           32*MW2^7*MZ2^5*(-1355555197 + 30*(20489867 + 387264*Pi^2)*SW2) + 
           26*MW2^3*MZ2^9*(-79719344 + (61078289 + 2140000*Pi^2)*SW2) - 
           2*MW2^4*MZ2^8*(-3115706621 + 36*(63465133 + 2256800*Pi^2)*SW2) + 
           MW2*MZ2^11*(-90874872 + (47636107 + 2482480*Pi^2)*SW2) + 
           8*MW2^5*MZ2^7*(-1903534587 + 5*(237652839 + 7926784*Pi^2)*SW2) - 
           8*MW2^6*MZ2^6*(-3685757809 + 4*(479672857 + 13001600*Pi^2)*SW2)) + 
         MT2^6*(-1108377600*MW2^12 - 819200*MW2^11*MZ2*(-10253 + 1650*SW2) + 
           2048*MW2^10*MZ2^2*(-13302218 + 5*(791851 + 1408*Pi^2)*SW2) + 
           15*MZ2^12*(-355642 + (88351 + 18640*Pi^2)*SW2) - 
           512*MW2^9*MZ2^3*(-98400173 + 2*(19899673 + 80480*Pi^2)*SW2) - 
           32*MW2^7*MZ2^5*(-1443787717 + 90*(7778371 + 129088*Pi^2)*SW2) + 
           64*MW2^8*MZ2^4*(-924714087 + 16*(27202707 + 217520*Pi^2)*SW2) + 
           2*MW2^2*MZ2^10*(-124544288 + 5*(6319653 + 1340000*Pi^2)*SW2) + 
           MW2*MZ2^11*(56714412 - (16754737 + 2482480*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-3036095299 + 8*(164709881 + 6500800*Pi^2)*SW2) + 
           2*MW2^4*MZ2^8*(-1198251191 + 12*(11444189 + 6770400*Pi^2)*SW2) - 
           8*MW2^5*MZ2^7*(-1088199417 + 5*(65417085 + 7926784*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-364523372 + (40433927 + 27820000*Pi^2)*SW2)) + 
         MT2*MW2^3*(4379443200*MW2^14 + 30720*MW2^13*MZ2*
            (-984457 + 190080*SW2) - 3072*MW2^12*MZ2^2*(-29656297 + 
             40*(232973 + 704*Pi^2)*SW2) + 15*MZ2^14*(-472164 + 
             (170159 + 18640*Pi^2)*SW2) + 256*MW2^11*MZ2^3*
            (-603160409 + 12*(19830851 + 146880*Pi^2)*SW2) + 
           64*MW2^9*MZ2^5*(-1300146056 + 23*(31904167 + 1005440*Pi^2)*SW2) - 
           2*MW2*MZ2^13*(-56061126 + (27646631 + 1660640*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-2433233129 + 8*(138837661 + 2099200*Pi^2)*SW2) + 
           4*MW2^4*MZ2^10*(-2280941257 + 12*(146307971 + 5187700*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(10121706971 + 6*(-366743323 + 11770880*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(124013031 + 8*(202606389 + 18097600*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-763250632 + (489934101 + 19169840*Pi^2)*SW2) - 
           4*MW2^3*MZ2^11*(-777655105 + (593077543 + 20236280*Pi^2)*SW2) - 
           4*MW2^5*MZ2^9*(-5287129497 + 4*(831584169 + 29418760*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-9330365672 + (3994529567 + 98081920*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(4028006400*MW2^13 + 122880*MW2^12*MZ2*
            (-250079 + 42680*SW2) - 102400*MW2^11*MZ2^2*(-1020843 + 
             (293597 + 704*Pi^2)*SW2) + 5*MZ2^13*(-1533014 + 
             (592285 + 55920*Pi^2)*SW2) + 1024*MW2^10*MZ2^3*
            (-205556726 + 5*(15079107 + 83296*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-4392878409 + 32*(57194359 + 584040*Pi^2)*SW2) - 
           4*MW2*MZ2^12*(-33286353 + (16821253 + 970120*Pi^2)*SW2) - 
           2*MW2^5*MZ2^8*(-21426148293 + 160*(88553601 + 3529748*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-1010781336 + 5*(126045607 + 5162480*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-23035975973 + 20*(565640497 + 15325184*Pi^2)*
              SW2) - 2*MW2^3*MZ2^10*(-2329729687 + 3*(554185699 + 20440000*
                Pi^2)*SW2) + 32*MW2^8*MZ2^5*(-8283224619 + 
             (3730876794 + 65050240*Pi^2)*SW2) + 8*MW2^6*MZ2^7*
            (-12336915464 + 3*(2314008061 + 83392000*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-7821252031 + (5712149653 + 220344800*Pi^2)*SW2)) + 
         MT2^5*(5287772160*MW2^13 + 399360*MW2^12*MZ2*(-101119 + 16896*SW2) - 
           1024*MW2^11*MZ2^2*(-132747241 + 60*(640649 + 1408*Pi^2)*SW2) + 
           15*MZ2^13*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           256*MW2^10*MZ2^3*(-1047845815 + 4*(98600203 + 496960*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-5433818491 + 40*(58441267 + 554240*Pi^2)*SW2) + 
           8*MW2^4*MZ2^9*(-1885318742 + 15*(83932091 + 4136080*Pi^2)*SW2) + 
           MW2*MZ2^12*(128258442 - (59149267 + 4160080*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-25910645347 + 48*(259860931 + 7468960*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-492080144 + (279882321 + 14147440*Pi^2)*SW2) - 
           2*MW2^3*MZ2^10*(-2250927575 + 4*(367494053 + 17005000*Pi^2)*SW2) + 
           64*MW2^8*MZ2^5*(-4917098328 + (2255843547 + 38334080*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-26018995427 + 2*(6843813493 + 289809920*Pi^2)*
              SW2) - 4*MW2^5*MZ2^8*(-10643718282 + (6428736639 + 323002240*
                Pi^2)*SW2)) + MT2^2*MW2^2*(-11175690240*MW2^14 - 
           983040*MW2^13*MZ2*(-82673 + 15081*SW2) + 10240*MW2^12*MZ2^2*
            (-25611766 + 3*(2553949 + 7040*Pi^2)*SW2) - 
           30*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) - 
           512*MW2^11*MZ2^3*(-963126781 + 10*(36141335 + 235808*Pi^2)*SW2) + 
           8*MW2^8*MZ2^6*(-31812294097 + 512*(35600139 + 1233335*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(-5147322088 + 41*(32287911 + 1518560*Pi^2)*SW2) + 
           2*MW2*MZ2^13*(-97149567 + (49603237 + 2762080*Pi^2)*SW2) + 
           64*MW2^10*MZ2^4*(-9314677445 + 16*(247943579 + 3073680*Pi^2)*
              SW2) - 32*MW2^9*MZ2^5*(-15003779231 + 50*(142375765 + 3103936*
                Pi^2)*SW2) - 2*MW2^4*MZ2^10*(-3911274776 + 
             25*(119901223 + 4705184*Pi^2)*SW2) + MW2^2*MZ2^12*
            (1117348826 - (757637789 + 27570960*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-3652462690 + (2972564033 + 100842800*Pi^2)*SW2) - 
           8*MW2^7*MZ2^7*(-9956975621 + (8617014379 + 397552640*Pi^2)*SW2) + 
           2*MW2^6*MZ2^8*(-2451646057 + (9735818476 + 485549440*Pi^2)*SW2)) + 
         MT2^3*MW2*(15355084800*MW2^14 + 10240*MW2^13*MZ2*
            (-11263751 + 1974720*SW2) + 256*MW2^11*MZ2^3*(-2998653063 + 
             17060*(64469 + 384*Pi^2)*SW2) - 5120*MW2^12*MZ2^2*
            (-75597167 + 110*(199775 + 512*Pi^2)*SW2) + 
           15*MZ2^14*(-472164 + (170159 + 18640*Pi^2)*SW2) + 
           2*MW2^2*MZ2^12*(-80689091 + 2*(42067459 + 710760*Pi^2)*SW2) + 
           MW2*MZ2^13*(73346592 - (40001407 + 1923280*Pi^2)*SW2) - 
           64*MW2^10*MZ2^4*(-15700977397 + 8*(815404727 + 8994560*Pi^2)*
              SW2) + 2*MW2^3*MZ2^11*(-560471129 + (216358403 + 10404800*Pi^2)*
              SW2) - 2*MW2^4*MZ2^10*(-4756333083 + 2*(1730631323 + 54197600*
                Pi^2)*SW2) + 64*MW2^9*MZ2^5*(-14376171750 + 
             (6521284961 + 121852160*Pi^2)*SW2) + 2*MW2^5*MZ2^9*
            (-19706566799 + 4*(4014235549 + 140088480*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-76545051085 + 4*(9738988061 + 276307200*Pi^2)*
              SW2) + 4*MW2^7*MZ2^7*(-76884573995 + 2*(23423343731 + 850219520*
                Pi^2)*SW2) - 4*MW2^6*MZ2^8*(-30522566040 + 
             (22658128159 + 866970880*Pi^2)*SW2)))))/
     (MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
      (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
       MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
      SW2) + (MH2*(24*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5)*SW + 
      CHWB*(-8*MW2^4*MZ2*(146432*MW2^8 + MW2*MZ2^7*(4201 - 52760*SW2) + 
          24*MW2^3*MZ2^5*(11202 - 1045*SW2) + 539*MZ2^8*(5 + 19*SW2) + 
          256*MW2^7*MZ2*(-1555 + 572*SW2) + 192*MW2^5*MZ2^3*(390 + 989*SW2) - 
          24*MW2^4*MZ2^4*(14569 + 2480*SW2) - 64*MW2^6*MZ2^2*
           (-5243 + 4460*SW2) + 8*MW2^2*MZ2^6*(-10609 + 10188*SW2)) + 
        MH2^3*MW2*(-168960*MW2^9 + 2*MW2^2*MZ2^7*(52999 - 3135*SW2) + 
          539*MZ2^9*(4 + 17*SW2) - 256*MW2^8*MZ2*(-3121 + 660*SW2) - 
          72*MW2^4*MZ2^5*(-14368 + 8145*SW2) + 64*MW2^7*MZ2^2*
           (-26321 + 10900*SW2) - 2*MW2*MZ2^8*(8786 + 17279*SW2) - 
          64*MW2^6*MZ2^3*(-33274 + 18721*SW2) + 6*MW2^3*MZ2^6*
           (-68093 + 35900*SW2) + 24*MW2^5*MZ2^4*(-74647 + 44456*SW2)) + 
        MH2^4*(28160*MW2^9 + 539*CW2*MZ2^9 + 6*MW2^3*MZ2^6*
           (14096 - 7835*SW2) - MW2*MZ2^8*(1061 + 17*SW2) + 
          128*MW2^8*MZ2*(-901 + 220*SW2) + 18*MW2^2*MZ2^7*(-834 + 727*SW2) - 
          32*MW2^7*MZ2^2*(-7465 + 3076*SW2) + 16*MW2^6*MZ2^3*
           (-20803 + 10274*SW2) - 4*MW2^5*MZ2^4*(-81077 + 38948*SW2) + 
          2*MW2^4*MZ2^5*(-106107 + 48890*SW2)) + 3*MH2^2*MW2^2*
         (84480*MW2^9 + 4*MW2^5*MZ2^4*(175307 - 192532*SW2) - 
          9163*MZ2^9*(1 + 2*SW2) + 640*MW2^8*MZ2*(-919 + 132*SW2) - 
          32*MW2^7*MZ2^2*(-41351 + 15740*SW2) - 2*MW2^2*MZ2^7*
           (10733 + 47560*SW2) - 2*MW2^3*MZ2^6*(28217 + 51845*SW2) + 
          16*MW2^6*MZ2^3*(-87439 + 57198*SW2) + MW2*MZ2^8*
           (33913 + 86421*SW2) + 2*MW2^4*MZ2^5*(-34303 + 201830*SW2)) - 
        2*MH2*MW2^3*(56320*MW2^9 - 539*MZ2^9*(43 + 119*SW2) + 
          256*MW2^8*MZ2*(-4993 + 220*SW2) + 60*MW2^3*MZ2^6*
           (-29305 + 483*SW2) - 832*MW2^7*MZ2^2*(-4033 + 1252*SW2) + 
          20*MW2^4*MZ2^5*(107499 + 29962*SW2) + 32*MW2^6*MZ2^3*
           (-96541 + 62426*SW2) - 6*MW2^2*MZ2^7*(-89073 + 77548*SW2) - 
          8*MW2^5*MZ2^4*(-7145 + 182396*SW2) + MW2*MZ2^8*
           (-4357 + 323384*SW2))))*B0i[bb0, 0, 0, MH2])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*(9*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*(8448*MW2^7 + 539*CW2*MZ2^7 + 
        2*MW2^3*MZ2^4*(10203 - 8350*SW2) + 16*MW2^5*MZ2^2*(3029 - 1492*SW2) + 
        64*MW2^6*MZ2*(-479 + 151*SW2) + MW2*MZ2^6*(-1061 + 806*SW2) + 
        2*MW2^2*MZ2^5*(-1822 + 2015*SW2) + 8*MW2^4*MZ2^3*
         (-5312 + 3377*SW2)) - 32*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (5632*MW2^8 + 539*MZ2^8*SW2 + 128*MW2^7*MZ2*(-145 + 44*SW2) - 
        32*MW2^6*MZ2^2*(-721 + 52*SW2) + 4*MW2*MZ2^7*(539 + 73*SW2) - 
        16*MW2^5*MZ2^3*(405 + 158*SW2) - 4*MW2^4*MZ2^4*(3819 + 5420*SW2) - 
        2*MW2^2*MZ2^6*(5111 + 6983*SW2) + 2*MW2^3*MZ2^5*(9839 + 16890*SW2)) - 
      MT2*MW2^6*MZ2*SW2*(1081344*MW2^12 + 2*MW2^4*MZ2^8*
         (827381 - 4707861*SW2) + 16*MW2^7*MZ2^5*(490435 - 1016244*SW2) + 
        MW2*MZ2^11*(40229 - 64712*SW2) + 17248*MZ2^12*SW2 + 
        2048*MW2^11*MZ2*(-2554 + 627*SW2) - 2048*MW2^10*MZ2^2*
         (-3289 + 2069*SW2) + 480*MW2^8*MZ2^4*(-24191 + 6372*SW2) + 
        6*MW2^5*MZ2^7*(-810269 + 7566*SW2) + 128*MW2^9*MZ2^3*
         (16983 + 39400*SW2) - 2*MW2^2*MZ2^10*(174623 + 425328*SW2) + 
        12*MW2^6*MZ2^6*(173215 + 1357764*SW2) + 3*MW2^3*MZ2^9*
         (147187 + 1783998*SW2)) + MT2^8*(-1081344*MW2^12 + 4851*CW2*MZ2^12 + 
        MW2^2*MZ2^10*(626953 - 550361*SW2) + 34*MW2^4*MZ2^8*
         (137672 - 201851*SW2) - 1024*MW2^11*MZ2*(-8551 + 1056*SW2) - 
        3200*MW2^9*MZ2^3*(-16561 + 7518*SW2) + 1024*MW2^10*MZ2^2*
         (-28487 + 8199*SW2) + 2*MW2*MZ2^11*(-46939 + 33764*SW2) + 
        56*MW2^3*MZ2^9*(-40766 + 46857*SW2) + 4*MW2^6*MZ2^6*
         (-2746807 + 515664*SW2) - 32*MW2^7*MZ2^5*(-1166179 + 697066*SW2) + 
        32*MW2^8*MZ2^4*(-1803341 + 1042160*SW2) + 2*MW2^5*MZ2^7*
         (-1529429 + 4171130*SW2)) + MT2^7*MW2*(7569408*MW2^12 + 
        2*MW2^5*MZ2^7*(36928893 - 53577350*SW2) + 13*MW2*MZ2^11*
         (64149 - 45761*SW2) + 1024*MW2^11*MZ2*(-60737 + 7590*SW2) + 
        MZ2^12*(-50372 + 26317*SW2) - 1024*MW2^10*MZ2^2*
         (-198712 + 58645*SW2) + 128*MW2^9*MZ2^3*(-2777911 + 1302782*SW2) + 
        32*MW2^7*MZ2^5*(-5881330 + 3821499*SW2) + 14*MW2^4*MZ2^8*
         (-4100083 + 5528997*SW2) + MW2^2*MZ2^10*(-5820493 + 5854067*SW2) - 
        32*MW2^8*MZ2^4*(-11200071 + 6865496*SW2) - 4*MW2^3*MZ2^9*
         (-5879051 + 7237096*SW2) + 4*MW2^6*MZ2^6*(395297 + 9101432*SW2)) + 
      MT2^3*MW2^4*(22708224*MW2^13 + 2*MW2^6*MZ2^7*(102979279 - 
          215795394*SW2) + MW2^3*MZ2^10*(25203337 - 41845215*SW2) + 
        32*MW2^9*MZ2^4*(11988661 - 10791456*SW2) + 
        MW2*MZ2^12*(1175521 - 1082933*SW2) - 42*MZ2^13*(2275 + 323*SW2) + 
        1024*MW2^12*MZ2*(-167141 + 25146*SW2) - 1024*MW2^11*MZ2^2*
         (-473604 + 158597*SW2) + 74*MW2^5*MZ2^8*(-263353 + 1911761*SW2) - 
        32*MW2^8*MZ2^5*(-3766235 + 2141587*SW2) + 12*MW2^4*MZ2^9*
         (-3409559 + 2917038*SW2) + 128*MW2^10*MZ2^3*
         (-5188937 + 2923954*SW2) + 2*MW2^2*MZ2^11*(-3586084 + 5913747*SW2) + 
        12*MW2^7*MZ2^6*(-28430495 + 38542648*SW2)) + 
      MT2^2*MW2^5*(-7569408*MW2^13 + 3*MW2^4*MZ2^9*(8625185 - 15468538*SW2) + 
        MW2^2*MZ2^11*(1957612 - 5577439*SW2) - 2048*MW2^12*MZ2*
         (-25721 + 4290*SW2) + MZ2^13*(28763 + 39560*SW2) + 
        1024*MW2^11*MZ2^2*(-129149 + 47547*SW2) + 
        MW2*MZ2^12*(-297681 + 235954*SW2) - 128*MW2^10*MZ2^3*
         (-1104729 + 773066*SW2) - 2*MW2^5*MZ2^8*(14094164 + 1559195*SW2) + 
        32*MW2^9*MZ2^4*(-501491 + 1971268*SW2) + 16*MW2^8*MZ2^5*
         (-7262947 + 5136272*SW2) - 12*MW2^7*MZ2^6*(-9547353 + 
          15569332*SW2) + MW2^3*MZ2^10*(-9535719 + 26480299*SW2) + 
        2*MW2^6*MZ2^7*(-13208755 + 64479818*SW2)) + 
      MT2^6*MW2*(-22708224*MW2^13 + 4851*CW2*MZ2^13 + 
        2*MW2^5*MZ2^8*(99148566 - 137968901*SW2) + 4*MW2^7*MZ2^6*
         (21142233 - 45136508*SW2) + 16*MW2^8*MZ2^5*(29582061 - 
          19985656*SW2) + MW2^3*MZ2^10*(18379529 - 19975913*SW2) + 
        MW2*MZ2^12*(119174 - 11643*SW2) - 4096*MW2^12*MZ2*
         (-45616 + 5841*SW2) + 1024*MW2^11*MZ2^2*(-592017 + 176809*SW2) + 
        MW2^2*MZ2^11*(-2466789 + 1704526*SW2) + 224*MW2^9*MZ2^4*
         (-4525119 + 2845772*SW2) - 128*MW2^10*MZ2^3*
         (-8139743 + 3865846*SW2) + MW2^4*MZ2^9*(-77625147 + 102195358*SW2) + 
        2*MW2^6*MZ2^7*(-140380305 + 196244414*SW2)) + 
      MT2^5*MW2^2*(37847040*MW2^13 + 2*MW2^6*MZ2^7*(246265665 - 
          360199522*SW2) + MW2^4*MZ2^9*(97340413 - 147512286*SW2) + 
        2*MW2*MZ2^12*(166851 - 228563*SW2) + 2048*MW2^12*MZ2*
         (-150187 + 19965*SW2) + MZ2^13*(-45521 + 21466*SW2) - 
        1024*MW2^11*MZ2^2*(-953749 + 290862*SW2) + 2*MW2^2*MZ2^11*
         (242303 + 580362*SW2) + 16*MW2^3*MZ2^10*(-1026127 + 1179082*SW2) + 
        128*MW2^10*MZ2^3*(-12670057 + 6164186*SW2) + 16*MW2^8*MZ2^5*
         (-35096743 + 24476766*SW2) - 32*MW2^9*MZ2^4*(-46237015 + 
          30231204*SW2) + 4*MW2^7*MZ2^6*(-69967055 + 107951928*SW2) + 
        2*MW2^5*MZ2^8*(-148765307 + 230169357*SW2)) + 
      MT2^4*MW2^3*(-37847040*MW2^13 + 2*MW2^5*MZ2^8*(96057398 - 
          192429093*SW2) + 4*MW2^7*MZ2^6*(109108739 - 148662680*SW2) + 
        MW2^2*MZ2^11*(6131346 - 9377873*SW2) + 7*MZ2^13*(15351 - 3308*SW2) - 
        5120*MW2^12*MZ2*(-58427 + 8184*SW2) + 1024*MW2^11*MZ2^2*
         (-889151 + 281117*SW2) + MW2*MZ2^12*(-1244966 + 1221461*SW2) - 
        64*MW2^8*MZ2^5*(-3395086 + 2628297*SW2) + 16*MW2^4*MZ2^9*
         (-1489576 + 4358779*SW2) - 128*MW2^10*MZ2^3*(-11034047 + 
          5641106*SW2) + 96*MW2^9*MZ2^4*(-11703677 + 8348136*SW2) + 
        MW2^3*MZ2^10*(-12011911 + 16918579*SW2) + 2*MW2^6*MZ2^7*
         (-227298783 + 371917694*SW2)))*B0i[bb0, 0, 0, MT2])/
    (6*MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - (CHWB*MW2*(-(MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*
        (MW2 - CW2*MZ2)*(8448*MW2^6 - 22208*MW2^5*MZ2 + 26256*MW2^4*MZ2^2 - 
         16240*MW2^3*MZ2^3 + 4166*MW2^2*MZ2^4 + 522*MW2*MZ2^5 - 539*MZ2^6)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))) - 
      4*MW2^3*(24*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(304*MW2^5 - 
          416*MW2^4*MZ2 + 190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 
          71*MZ2^5)*SW2 - MW2^6*(MW2 + MZ2)*(90112*MW2^12 - 539*CW2*MZ2^12 + 
          2*MW2^4*MZ2^8*(7205269 - 4054814*SW2) + 16*MW2^7*MZ2^5*
           (1561471 - 1332392*SW2) + 2*MW2^2*MZ2^10*(365273 - 149474*SW2) - 
          2048*MW2^11*MZ2*(-3177 + 352*SW2) + MW2*MZ2^11*
           (-41863 + 9701*SW2) + 512*MW2^10*MZ2^2*(-62803 + 21272*SW2) - 
          128*MW2^9*MZ2^3*(-500481 + 261304*SW2) + 64*MW2^8*MZ2^4*
           (-999967 + 666390*SW2) - 8*MW2^6*MZ2^6*(-1777549 + 756614*SW2) + 
          2*MW2^3*MZ2^9*(-2270723 + 1141025*SW2) + 12*MW2^5*MZ2^7*
           (-2022193 + 1174702*SW2)) + MT2^7*(90112*MW2^12 - 539*CW2*MZ2^12 + 
          2*MW2^4*MZ2^8*(7205269 - 4161398*SW2) + 16*MW2^7*MZ2^5*
           (1561471 - 1431104*SW2) + 2*MW2^2*MZ2^10*(365273 - 161343*SW2) - 
          2048*MW2^11*MZ2*(-3177 + 286*SW2) + 6656*MW2^10*MZ2^2*
           (-4831 + 1632*SW2) + MW2*MZ2^11*(-41863 + 8487*SW2) - 
          1152*MW2^9*MZ2^3*(-55609 + 29732*SW2) - 8*MW2^6*MZ2^6*
           (-1777549 + 653962*SW2) + 64*MW2^8*MZ2^4*(-999967 + 692206*SW2) + 
          2*MW2^3*MZ2^9*(-2270723 + 1211109*SW2) + 4*MW2^5*MZ2^7*
           (-6066579 + 3499546*SW2)) + MT2*MW2^4*(630784*MW2^14 + 
          539*CW2*MZ2^14 + 2*MW2^5*MZ2^9*(25070906 - 15408809*SW2) + 
          MW2^3*MZ2^11*(7181875 - 3443511*SW2) + MW2*MZ2^13*
           (39707 - 7545*SW2) - 4096*MW2^13*MZ2*(-11224 + 1199*SW2) + 
          512*MW2^12*MZ2^2*(-389433 + 144404*SW2) + MW2^2*MZ2^12*
           (-903241 + 338011*SW2) + 320*MW2^10*MZ2^4*(-499141 + 483742*SW2) - 
          128*MW2^11*MZ2^3*(-2450219 + 1495492*SW2) + 10*MW2^4*MZ2^10*
           (-2749379 + 1535565*SW2) + 2*MW2^6*MZ2^8*(-5167389 + 
            2647054*SW2) - 56*MW2^8*MZ2^6*(-4710917 + 3074930*SW2) + 
          16*MW2^9*MZ2^5*(-9083913 + 3478808*SW2) + 4*MW2^7*MZ2^7*
           (-34554593 + 24308022*SW2)) + MT2^6*(-630784*MW2^13 - 
          539*CW2*MZ2^13 + 2*MW2^4*MZ2^9*(23122353 - 12531481*SW2) + 
          MW2^2*MZ2^11*(1025057 - 359255*SW2) + 10*MW2*MZ2^12*
           (-3809 + 301*SW2) + 8192*MW2^12*MZ2*(-5557 + 517*SW2) - 
          512*MW2^11*MZ2^2*(-452929 + 150768*SW2) + 208*MW2^8*MZ2^5*
           (-1151351 + 975540*SW2) + 4*MW2^3*MZ2^10*(-2417006 + 
            1141477*SW2) + 8*MW2^7*MZ2^6*(-9287177 + 1901866*SW2) + 
          128*MW2^10*MZ2^3*(-3759511 + 1960036*SW2) - 64*MW2^9*MZ2^4*
           (-8012803 + 5365038*SW2) - 4*MW2^6*MZ2^7*(-46018751 + 
            26011574*SW2) + 2*MW2^5*MZ2^8*(-62603797 + 36159682*SW2)) + 
        MT2^2*MW2^3*(-1892352*MW2^14 - 1617*CW2*MZ2^14 + 
          4*MW2^7*MZ2^7*(128628809 - 83871386*SW2) + 2*MW2^4*MZ2^10*
           (25344601 - 15128004*SW2) + 64*MW2^10*MZ2^4*(14523057 - 
            11036786*SW2) + 8*MW2^2*MZ2^12*(303496 - 118913*SW2) + 
          4096*MW2^13*MZ2*(-33551 + 3498*SW2) + 2*MW2*MZ2^13*
           (-62182 + 11447*SW2) - 512*MW2^12*MZ2^2*(-1258587 + 444880*SW2) + 
          128*MW2^11*MZ2^3*(-9120877 + 5121804*SW2) + MW2^3*MZ2^11*
           (-16460153 + 8348173*SW2) + 16*MW2^9*MZ2^5*(-830965 + 
            8593532*SW2) + 2*MW2^5*MZ2^9*(-24693233 + 17603213*SW2) + 
          2*MW2^6*MZ2^8*(-69623547 + 42205558*SW2) + 8*MW2^8*MZ2^6*
           (-77024995 + 45731094*SW2)) + MT2^5*MW2*(1892352*MW2^13 + 
          2156*CW2*MZ2^13 + 2*MW2^5*MZ2^8*(200007261 - 115485158*SW2) + 
          16*MW2^8*MZ2^5*(49025641 - 40603432*SW2) + 2*MW2^3*MZ2^10*
           (16807538 - 7954953*SW2) + MW2*MZ2^12*(157603 - 16431*SW2) - 
          4096*MW2^12*MZ2*(-33353 + 3201*SW2) + 512*MW2^11*MZ2^2*
           (-1372827 + 455860*SW2) + MW2^2*MZ2^11*(-3821413 + 1363905*SW2) - 
          8*MW2^7*MZ2^6*(-24598345 + 3217514*SW2) + 192*MW2^9*MZ2^4*
           (-8357793 + 5533886*SW2) - 128*MW2^10*MZ2^3*(-11542009 + 
            5969484*SW2) + 2*MW2^4*MZ2^9*(-76650130 + 41547773*SW2) + 
          4*MW2^6*MZ2^7*(-141541103 + 79704122*SW2)) + 
        MT2^3*MW2^2*(3153920*MW2^14 + 1617*CW2*MZ2^14 + 
          2*MW2^6*MZ2^8*(231322283 - 135938498*SW2) + 16*MW2^9*MZ2^5*
           (42974465 - 41804208*SW2) + MW2^3*MZ2^11*(12188479 - 
            6831205*SW2) + MW2*MZ2^13*(127059 - 20711*SW2) - 
          10240*MW2^13*MZ2*(-22305 + 2266*SW2) + 512*MW2^12*MZ2^2*
           (-2204633 + 753976*SW2) + MW2^2*MZ2^12*(-2223259 + 911893*SW2) - 
          384*MW2^11*MZ2^3*(-5804377 + 3104420*SW2) + 2*MW2^4*MZ2^10*
           (-8801228 + 7317043*SW2) + 2*MW2^5*MZ2^9*(-43300861 + 
            19429311*SW2) + 64*MW2^10*MZ2^4*(-33607493 + 23335746*SW2) - 
          8*MW2^8*MZ2^6*(-85982759 + 41964782*SW2) + 4*MW2^7*MZ2^7*
           (-231193509 + 141023254*SW2)) + MT2^4*MW2*(-3153920*MW2^14 - 
          539*CW2*MZ2^14 + 4*MW2^7*MZ2^7*(236196743 - 136621150*SW2) + 
          2*MW2^5*MZ2^9*(103656234 - 54788497*SW2) + 12*MW2^2*MZ2^12*
           (44763 - 23407*SW2) + 10240*MW2^13*MZ2*(-22261 + 2200*SW2) + 
          2*MW2*MZ2^13*(-22279 + 4494*SW2) + 3*MW2^3*MZ2^11*
           (205567 + 207845*SW2) - 512*MW2^12*MZ2^2*(-2268085 + 759944*SW2) + 
          24*MW2^8*MZ2^6*(-18040803 + 5429362*SW2) + 2*MW2^4*MZ2^10*
           (-17040727 + 6971937*SW2) - 192*MW2^10*MZ2^4*(-13213893 + 
            8834230*SW2) + 128*MW2^11*MZ2^3*(-18776183 + 9787540*SW2) + 
          16*MW2^9*MZ2^5*(-71117533 + 60424212*SW2) + 2*MW2^6*MZ2^8*
           (-306067969 + 177572050*SW2))) + 
      MH2^3*(24*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(304*MW2^5 - 416*MW2^4*MZ2 + 
          190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 71*MZ2^5)*SW2 - 
        MW2^6*(MW2 + MZ2)*(90112*MW2^12 - 539*CW2*MZ2^12 + 
          2*MW2^4*MZ2^8*(7726849 - 4118969*SW2) + 4*MW2^6*MZ2^6*
           (4139543 - 1703080*SW2) + 5*MW2^2*MZ2^10*(151304 - 72365*SW2) - 
          2048*MW2^11*MZ2*(-3177 + 352*SW2) + 2048*MW2^10*MZ2^2*
           (-15709 + 5318*SW2) + MW2*MZ2^11*(-38629 + 21020*SW2) + 
          52*MW2^3*MZ2^9*(-92887 + 46084*SW2) - 512*MW2^9*MZ2^3*
           (-125064 + 65161*SW2) + 42*MW2^5*MZ2^7*(-625993 + 343962*SW2) - 
          32*MW2^7*MZ2^5*(-731606 + 642049*SW2) + 32*MW2^8*MZ2^4*
           (-1983629 + 1320912*SW2)) + MT2^7*(90112*MW2^12 - 539*CW2*MZ2^12 + 
          2*MW2^4*MZ2^8*(7726849 - 4225553*SW2) + 4*MW2^6*MZ2^6*
           (4139543 - 1497776*SW2) + MW2^2*MZ2^10*(756520 - 385563*SW2) - 
          2048*MW2^11*MZ2*(-3177 + 286*SW2) + 2048*MW2^10*MZ2^2*
           (-15709 + 5304*SW2) - 6144*MW2^9*MZ2^3*(-10422 + 5561*SW2) + 
          MW2*MZ2^11*(-38629 + 19806*SW2) + 4*MW2^3*MZ2^9*
           (-1207531 + 634134*SW2) - 32*MW2^7*MZ2^5*(-731606 + 691405*SW2) + 
          32*MW2^8*MZ2^4*(-1983629 + 1372544*SW2) + 2*MW2^5*MZ2^7*
           (-13145853 + 7174082*SW2)) + MT2^6*(-630784*MW2^13 - 
          539*CW2*MZ2^13 + 2*MW2^6*MZ2^7*(100295257 - 53627782*SW2) + 
          2*MW2^4*MZ2^9*(24654306 - 12995749*SW2) + 32*MW2^9*MZ2^4*
           (15910571 - 10644360*SW2) + MW2^2*MZ2^11*(1028393 - 501365*SW2) + 
          8192*MW2^12*MZ2*(-5557 + 517*SW2) + MW2*MZ2^12*
           (-34856 + 14329*SW2) - 4096*MW2^11*MZ2^2*(-56645 + 18846*SW2) + 
          512*MW2^10*MZ2^3*(-939517 + 488854*SW2) + 5*MW2^3*MZ2^10*
           (-2027704 + 1024073*SW2) + 4*MW2^7*MZ2^6*(-23058505 + 
            5325872*SW2) + 32*MW2^8*MZ2^5*(-7123570 + 6160113*SW2) + 
          2*MW2^5*MZ2^8*(-67267552 + 36783757*SW2)) + 
        MT2*MW2^4*(630784*MW2^14 + 539*CW2*MZ2^14 + 4*MW2^5*MZ2^9*
           (13579774 - 7720153*SW2) + MW2^3*MZ2^11*(7597087 - 3730104*SW2) + 
          MW2*MZ2^13*(36473 - 18864*SW2) - 4096*MW2^13*MZ2*
           (-11224 + 1199*SW2) + 2048*MW2^12*MZ2^2*(-97416 + 36101*SW2) - 
          512*MW2^11*MZ2^3*(-612029 + 372718*SW2) + MW2^2*MZ2^12*
           (-916279 + 446164*SW2) + 32*MW2^9*MZ2^5*(-4819743 + 1858321*SW2) + 
          2*MW2^6*MZ2^8*(-6735999 + 3277633*SW2) + 32*MW2^10*MZ2^4*
           (-4880347 + 4764904*SW2) + MW2^4*MZ2^10*(-29509844 + 
            15501093*SW2) - 4*MW2^8*MZ2^6*(-68341369 + 43510336*SW2) + 
          2*MW2^7*MZ2^7*(-70736419 + 47935806*SW2)) + 
        MT2^2*MW2^3*(-1892352*MW2^14 - 1617*CW2*MZ2^14 + 
          2*MW2^7*MZ2^7*(270321547 - 168359986*SW2) + 32*MW2^10*MZ2^4*
           (28706625 - 21837544*SW2) + 19*MW2^4*MZ2^10*
           (2879822 - 1573269*SW2) + 10*MW2^2*MZ2^12*(248972 - 119653*SW2) + 
          4096*MW2^13*MZ2*(-33551 + 3498*SW2) - 40960*MW2^12*MZ2^2*
           (-15741 + 5561*SW2) + MW2*MZ2^13*(-114662 + 56851*SW2) + 
          512*MW2^11*MZ2^3*(-2278873 + 1276986*SW2) + 32*MW2^9*MZ2^5*
           (532012 + 3856939*SW2) + MW2^3*MZ2^11*(-17523971 + 8767813*SW2) + 
          2*MW2^5*MZ2^9*(-27308099 + 17248619*SW2) + 2*MW2^6*MZ2^8*
           (-72006582 + 41538751*SW2) + 4*MW2^8*MZ2^6*(-163966835 + 
            94198368*SW2)) + MT2^5*MW2*(1892352*MW2^13 + 2156*CW2*MZ2^13 + 
          2*MW2^5*MZ2^8*(215011221 - 117532373*SW2) + 32*MW2^8*MZ2^5*
           (23415881 - 19747157*SW2) + MW2^3*MZ2^10*(35315242 - 
            17687595*SW2) + 4*MW2^7*MZ2^6*(63042179 - 11194624*SW2) + 
          MW2*MZ2^12*(144667 - 61707*SW2) - 4096*MW2^12*MZ2*
           (-33353 + 3201*SW2) + 10240*MW2^11*MZ2^2*(-68676 + 22793*SW2) - 
          512*MW2^10*MZ2^3*(-2884453 + 1488906*SW2) + MW2^2*MZ2^11*
           (-3857395 + 1853112*SW2) + 288*MW2^9*MZ2^4*(-5533417 + 
            3660392*SW2) + 2*MW2^4*MZ2^9*(-81767569 + 43004732*SW2) + 
          2*MW2^6*MZ2^7*(-309024361 + 164601850*SW2)) + 
        MT2^4*MW2*(-3153920*MW2^14 - 539*CW2*MZ2^14 + 2*MW2^5*MZ2^9*
           (110303304 - 56934847*SW2) + 10240*MW2^13*MZ2*
           (-22261 + 2200*SW2) + 3*MW2^3*MZ2^11*(114901 + 9101*SW2) + 
          MW2*MZ2^13*(-41324 + 20307*SW2) - 6*MW2^2*MZ2^12*
           (-96550 + 47861*SW2) - 4096*MW2^12*MZ2^2*(-283655 + 94993*SW2) + 
          1024*MW2^11*MZ2^3*(-2346121 + 1220555*SW2) - 480*MW2^10*MZ2^4*
           (-5247177 + 3505120*SW2) + 12*MW2^8*MZ2^6*(-43511711 + 
            13363976*SW2) + MW2^4*MZ2^10*(-35390774 + 16587849*SW2) - 
          26*MW2^7*MZ2^7*(-39453553 + 21606086*SW2) + 32*MW2^9*MZ2^5*
           (-33758609 + 29310261*SW2) + 2*MW2^6*MZ2^8*(-328217854 + 
            180312721*SW2)) + MT2^3*MW2^2*(3153920*MW2^14 + 1617*CW2*MZ2^14 + 
          2*MW2^6*MZ2^8*(246070913 - 137044811*SW2) + 4*MW2^8*MZ2^6*
           (192029773 - 90289552*SW2) + 32*MW2^9*MZ2^5*(19770400 - 
            20064879*SW2) + MW2^3*MZ2^11*(13167703 - 6777994*SW2) + 
          MW2*MZ2^13*(117357 - 54668*SW2) - 10240*MW2^13*MZ2*
           (-22305 + 2266*SW2) - 33792*MW2^11*MZ2^3*(-65929 + 35190*SW2) + 
          2048*MW2^12*MZ2^2*(-551447 + 188494*SW2) + MW2^2*MZ2^12*
           (-2301181 + 1100524*SW2) + MW2^4*MZ2^10*(-19822846 + 
            12818321*SW2) + 2*MW2^5*MZ2^9*(-45314641 + 20904906*SW2) + 
          32*MW2^10*MZ2^4*(-66642727 + 46256112*SW2) + 2*MW2^7*MZ2^7*
           (-495473127 + 287012102*SW2))) + 
      MH2*MW2^2*(216*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (304*MW2^5 - 416*MW2^4*MZ2 + 190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 
          34*MW2*MZ2^4 + 71*MZ2^5)*SW2 - MW2^6*(MW2 + MZ2)*
         (811008*MW2^12 - 4851*CW2*MZ2^12 + 6*MW2^4*MZ2^8*
           (22111839 - 12278110*SW2) + 16*MW2^7*MZ2^5*(14107747 - 
            12113296*SW2) + 2*MW2^2*MZ2^10*(3352171 - 1517204*SW2) - 
          18432*MW2^11*MZ2*(-3177 + 352*SW2) + 1536*MW2^10*MZ2^2*
           (-188893 + 63816*SW2) + MW2*MZ2^11*(-374611 + 143365*SW2) - 
          24*MW2^6*MZ2^6*(-5474353 + 2242970*SW2) - 128*MW2^9*MZ2^3*
           (-4526285 + 2357544*SW2) + 64*MW2^8*MZ2^4*(-9058193 + 
            6029806*SW2) + 12*MW2^5*MZ2^7*(-18594471 + 10589938*SW2) + 
          2*MW2^3*MZ2^9*(-20920319 + 10639149*SW2)) + 
        MT2^7*(811008*MW2^12 - 4851*CW2*MZ2^12 + 16*MW2^7*MZ2^5*
           (14107747 - 13001704*SW2) + 6*MW2^4*MZ2^8*(22111839 - 
            12597862*SW2) + 2*MW2^2*MZ2^10*(3352171 - 1624025*SW2) - 
          18432*MW2^11*MZ2*(-3177 + 286*SW2) + 1536*MW2^10*MZ2^2*
           (-188893 + 63648*SW2) + MW2*MZ2^11*(-374611 + 132439*SW2) - 
          640*MW2^9*MZ2^3*(-905257 + 482820*SW2) - 24*MW2^6*MZ2^6*
           (-5474353 + 1935014*SW2) + 64*MW2^8*MZ2^4*(-9058193 + 
            6262150*SW2) + 12*MW2^5*MZ2^7*(-18594471 + 10516258*SW2) + 
          2*MW2^3*MZ2^9*(-20920319 + 11269905*SW2)) + 
        MT2^6*(-5677056*MW2^13 - 4851*CW2*MZ2^13 + 2*MW2^4*MZ2^9*
           (212975957 - 115713801*SW2) + 12*MW2^6*MZ2^7*(141102803 - 
            78104318*SW2) + MW2^2*MZ2^11*(9339849 - 3969563*SW2) + 
          73728*MW2^12*MZ2*(-5557 + 517*SW2) + 2*MW2*MZ2^12*
           (-170327 + 41573*SW2) - 1536*MW2^11*MZ2^2*(-1362175 + 
            452304*SW2) + 4*MW2^3*MZ2^10*(-22221459 + 11060038*SW2) + 
          8*MW2^7*MZ2^6*(-86451403 + 16308946*SW2) + 128*MW2^10*MZ2^3*
           (-33995099 + 17680980*SW2) + 18*MW2^5*MZ2^8*(-64024361 + 
            36436654*SW2) - 64*MW2^9*MZ2^4*(-72568569 + 48523030*SW2) + 
          16*MW2^8*MZ2^5*(-135323583 + 115119740*SW2)) + 
        MT2*MW2^4*(5677056*MW2^14 + 4851*CW2*MZ2^14 + 2*MW2^5*MZ2^9*
           (230572258 - 137559549*SW2) + MW2^3*MZ2^11*(66137303 - 
            32714559*SW2) + MW2*MZ2^13*(355207 - 123961*SW2) - 
          36864*MW2^13*MZ2*(-11224 + 1199*SW2) + 1536*MW2^12*MZ2^2*
           (-1171687 + 433212*SW2) + MW2^2*MZ2^12*(-8249973 + 3610199*SW2) + 
          6*MW2^6*MZ2^8*(-15754639 + 7178958*SW2) - 128*MW2^11*MZ2^3*
           (-22182431 + 13500084*SW2) + 64*MW2^10*MZ2^4*(-22683511 + 
            21947998*SW2) + 16*MW2^9*MZ2^5*(-82485149 + 31020096*SW2) + 
          2*MW2^4*MZ2^10*(-126692401 + 69717559*SW2) - 8*MW2^8*MZ2^6*
           (-300667581 + 194388790*SW2) + 4*MW2^7*MZ2^7*(-316097839 + 
            220274218*SW2)) + MT2^5*MW2*(17031168*MW2^13 + 19404*CW2*MZ2^13 + 
          16*MW2^8*MZ2^5*(443311277 - 368504752*SW2) + 2*MW2^3*MZ2^10*
           (154562084 - 76684971*SW2) + MW2*MZ2^12*(1409803 - 372103*SW2) - 
          36864*MW2^12*MZ2*(-33353 + 3201*SW2) + 23040*MW2^11*MZ2^2*
           (-275243 + 91172*SW2) - 1152*MW2^10*MZ2^3*(-11595821 + 
            5983036*SW2) + MW2^2*MZ2^11*(-34865153 + 14827825*SW2) - 
          8*MW2^7*MZ2^6*(-229876519 + 26290546*SW2) + 6*MW2^4*MZ2^9*
           (-235321202 + 127687459*SW2) + 64*MW2^9*MZ2^4*(-227064349 + 
            150139602*SW2) + 12*MW2^6*MZ2^7*(-434046371 + 239267410*SW2) - 
          6*MW2^5*MZ2^8*(-613596327 + 348983462*SW2)) + 
        MT2^2*MW2^3*(-17031168*MW2^14 - 14553*CW2*MZ2^14 + 
          12*MW2^7*MZ2^7*(392976813 - 252739970*SW2) + 2*MW2^4*MZ2^10*
           (233625763 - 135413970*SW2) + 4*MW2^2*MZ2^12*
           (5557304 - 2468411*SW2) + 36864*MW2^13*MZ2*(-33551 + 3498*SW2) + 
          6*MW2*MZ2^13*(-185468 + 62369*SW2) - 23040*MW2^12*MZ2^2*
           (-252395 + 88976*SW2) + 1152*MW2^11*MZ2^3*(-9168881 + 
            5135356*SW2) + 5*MW2^3*MZ2^11*(-30347333 + 15579061*SW2) - 
          320*MW2^10*MZ2^4*(-26336279 + 19990242*SW2) + 
          6*MW2^5*MZ2^9*(-75541579 + 50894231*SW2) + 16*MW2^9*MZ2^5*
           (-6926609 + 79113604*SW2) + 6*MW2^6*MZ2^8*(-213639501 + 
            129149966*SW2) + 8*MW2^8*MZ2^6*(-704101273 + 411879694*SW2)) + 
        MT2^3*MW2^2*(28385280*MW2^14 + 14553*CW2*MZ2^14 + 
          16*MW2^9*MZ2^5*(388151021 - 380360360*SW2) + MW2^3*MZ2^11*
           (112674643 - 61738429*SW2) + 3*MW2*MZ2^13*(379021 - 118189*SW2) - 
          92160*MW2^13*MZ2*(-22305 + 2266*SW2) + 15*MW2^2*MZ2^12*
           (-1359841 + 615911*SW2) + 1536*MW2^12*MZ2^2*(-6630839 + 
            2261928*SW2) - 72*MW2^8*MZ2^6*(-87791969 + 41737398*SW2) + 
          2*MW2^4*MZ2^10*(-81410350 + 60858569*SW2) - 128*MW2^11*MZ2^3*
           (-157486639 + 84022620*SW2) + 2*MW2^5*MZ2^9*(-399535957 + 
            187493979*SW2) + 64*MW2^10*MZ2^4*(-304479739 + 211152074*SW2) - 
          6*MW2^6*MZ2^8*(-709627497 + 412116338*SW2) + 12*MW2^7*MZ2^7*
           (-707614249 + 424173534*SW2)) + MT2^4*MW2*(-28385280*MW2^14 - 
          4851*CW2*MZ2^14 + 4*MW2^7*MZ2^7*(2171686969 - 1231121362*SW2) + 
          4*MW2^2*MZ2^12*(1243653 - 647888*SW2) + 92160*MW2^13*MZ2*
           (-22261 + 2200*SW2) + 2*MW2*MZ2^13*(-199433 + 68474*SW2) - 
          1536*MW2^12*MZ2^2*(-6821195 + 2279832*SW2) + MW2^3*MZ2^11*
           (5154365 + 2670323*SW2) + 26*MW2^4*MZ2^10*(-12043269 + 
            5405683*SW2) - 320*MW2^10*MZ2^4*(-71806041 + 47942530*SW2) + 
          128*MW2^11*MZ2^3*(-169783147 + 88291140*SW2) + 
          8*MW2^8*MZ2^6*(-501903651 + 142811902*SW2) - 2*MW2^5*MZ2^9*
           (-954911602 + 507643113*SW2) + 6*MW2^6*MZ2^8*(-938945543 + 
            536978218*SW2) + 16*MW2^9*MZ2^5*(-642959729 + 548679244*SW2))) - 
      3*MH2^2*MW2*(48*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (304*MW2^5 - 416*MW2^4*MZ2 + 190*MW2^3*MZ2^2 - 115*MW2^2*MZ2^3 - 
          34*MW2*MZ2^4 + 71*MZ2^5)*SW2 + MT2^7*(180224*MW2^12 - 
          1078*CW2*MZ2^12 + 2*MW2^4*MZ2^8*(15281281 - 8452713*SW2) + 
          MW2^2*MZ2^10*(1533369 - 781849*SW2) - 4096*MW2^11*MZ2*
           (-3177 + 286*SW2) + 19968*MW2^10*MZ2^2*(-3239 + 1088*SW2) + 
          1034*MW2^5*MZ2^7*(-49639 + 27222*SW2) + MW2*MZ2^11*
           (-82109 + 39612*SW2) - 640*MW2^9*MZ2^3*(-202403 + 107396*SW2) + 
          6*MW2^3*MZ2^9*(-1607181 + 854864*SW2) - 48*MW2^7*MZ2^5*
           (-1046989 + 963638*SW2) - 4*MW2^6*MZ2^6*(-7630863 + 2609372*SW2) + 
          32*MW2^8*MZ2^4*(-4058645 + 2787676*SW2)) - MW2^6*(MW2 + MZ2)*
         (180224*MW2^12 - 1078*CW2*MZ2^12 + 2*MW2^4*MZ2^8*
           (15281281 - 8239545*SW2) + 12*MW2^6*MZ2^6*(2543621 - 
            1006660*SW2) + 3*MW2^2*MZ2^10*(511123 - 244791*SW2) - 
          4096*MW2^11*MZ2*(-3177 + 352*SW2) + MW2*MZ2^11*
           (-82109 + 42040*SW2) + 512*MW2^10*MZ2^2*(-126321 + 42544*SW2) - 
          128*MW2^9*MZ2^3*(-1012015 + 524412*SW2) - 48*MW2^7*MZ2^5*
           (-1046989 + 897830*SW2) + 2*MW2^3*MZ2^9*(-4821543 + 2424424*SW2) + 
          32*MW2^8*MZ2^4*(-4058645 + 2684412*SW2) + 2*MW2^5*MZ2^7*
           (-25663363 + 14172014*SW2)) + MT2^6*(-1261568*MW2^13 - 
          1078*CW2*MZ2^13 + 2*MW2^6*MZ2^7*(194895667 - 104562474*SW2) + 
          2*MW2^4*MZ2^9*(49076128 - 26189497*SW2) + MW2^2*MZ2^11*
           (2111072 - 1013453*SW2) + 16384*MW2^12*MZ2*(-5557 + 517*SW2) + 
          MW2*MZ2^12*(-74563 + 28658*SW2) - 4608*MW2^11*MZ2^2*
           (-101207 + 33504*SW2) + 12*MW2^7*MZ2^6*(-13573759 + 2482436*SW2) + 
          3*MW2^3*MZ2^10*(-6800727 + 3457301*SW2) + 128*MW2^10*MZ2^3*
           (-7599253 + 3932700*SW2) - 32*MW2^9*MZ2^4*(-32506863 + 
            21599332*SW2) + 16*MW2^8*MZ2^5*(-30178855 + 25602686*SW2) + 
          2*MW2^5*MZ2^8*(-132699842 + 73304373*SW2)) + 
        MT2^5*MW2*(3784704*MW2^13 + 4312*CW2*MZ2^13 + 2*MW2^5*MZ2^8*
           (423888313 - 234000933*SW2) + 3*MW2^3*MZ2^10*
           (23662915 - 11941607*SW2) + 12*MW2^7*MZ2^6*(36346329 - 
            4091588*SW2) + 2*MW2*MZ2^12*(154369 - 61707*SW2) - 
          8192*MW2^12*MZ2*(-33353 + 3201*SW2) + 512*MW2^11*MZ2^2*
           (-2760669 + 911720*SW2) + MW2^2*MZ2^11*(-7897977 + 3749116*SW2) - 
          384*MW2^10*MZ2^3*(-7775857 + 3992284*SW2) + 416*MW2^9*MZ2^4*
           (-7823437 + 5140876*SW2) + 10*MW2^6*MZ2^7*(-119933547 + 
            64070414*SW2) - 16*MW2^8*MZ2^5*(-98900023 + 81960506*SW2) + 
          2*MW2^4*MZ2^9*(-162665269 + 86605068*SW2)) + 
        MT2*MW2^4*(1261568*MW2^14 + 1078*CW2*MZ2^14 + 4*MW2^8*MZ2^6*
           (136308961 - 86662820*SW2) + 4*MW2^5*MZ2^9*(26530576 - 
            15208129*SW2) + MW2^3*MZ2^11*(15224371 - 7559212*SW2) + 
          MW2*MZ2^13*(77797 - 37728*SW2) - 8192*MW2^13*MZ2*
           (-11224 + 1199*SW2) + 512*MW2^12*MZ2^2*(-783871 + 288808*SW2) + 
          3*MW2^2*MZ2^12*(-624097 + 301017*SW2) - 128*MW2^11*MZ2^3*
           (-4966369 + 3003612*SW2) + 2*MW2^6*MZ2^8*(-10869099 + 
            4674097*SW2) + 16*MW2^9*MZ2^5*(-18600291 + 6921922*SW2) + 
          32*MW2^10*MZ2^4*(-10205971 + 9777940*SW2) + MW2^4*MZ2^10*
           (-58463903 + 31154787*SW2) + 2*MW2^7*MZ2^7*(-143976565 + 
            98042674*SW2)) + MT2^2*MW2^3*(-3784704*MW2^14 - 3234*CW2*MZ2^14 + 
          2*MW2^7*MZ2^7*(539079153 - 337826638*SW2) + 3*MW2^4*MZ2^10*
           (35962005 - 19949747*SW2) + MW2^2*MZ2^12*(5064682 - 2425229*SW2) + 
          8192*MW2^13*MZ2*(-33551 + 3498*SW2) + MW2*MZ2^13*
           (-243877 + 113702*SW2) - 512*MW2^12*MZ2^2*(-2532189 + 
            889760*SW2) + 1152*MW2^11*MZ2^3*(-2051063 + 1142388*SW2) + 
          16*MW2^9*MZ2^5*(-1187413 + 17558074*SW2) + MW2^3*MZ2^11*
           (-34996230 + 17757577*SW2) + 2*MW2^5*MZ2^9*(-52049285 + 
            33092927*SW2) - 32*MW2^10*MZ2^4*(-59071165 + 44506956*SW2) + 
          2*MW2^6*MZ2^8*(-147423460 + 86800279*SW2) + 4*MW2^8*MZ2^6*
           (-320805135 + 183814948*SW2)) + MT2^4*MW2*(-6307840*MW2^14 - 
          1078*CW2*MZ2^14 + 2*MW2^5*MZ2^9*(220072531 - 115134079*SW2) + 
          32*MW2^10*MZ2^4*(160833531 - 106706660*SW2) + 20480*MW2^13*MZ2*
           (-22261 + 2200*SW2) - 17*MW2^2*MZ2^12*(-67922 + 34415*SW2) + 
          MW2*MZ2^13*(-87499 + 40614*SW2) + MW2^3*MZ2^11*
           (977998 + 57103*SW2) - 512*MW2^12*MZ2^2*(-4561195 + 1519888*SW2) + 
          128*MW2^11*MZ2^3*(-37953521 + 19638220*SW2) + 
          MW2^4*MZ2^10*(-71752087 + 33828349*SW2) + 4*MW2^8*MZ2^6*
           (-234822697 + 64502380*SW2) + 16*MW2^9*MZ2^5*(-143365287 + 
            122027222*SW2) + 2*MW2^6*MZ2^8*(-648555844 + 360082097*SW2) - 
          2*MW2^7*MZ2^7*(-999034487 + 549295138*SW2)) + 
        MT2^3*MW2^2*(6307840*MW2^14 + 3234*CW2*MZ2^14 + 
          2*MW2^6*MZ2^8*(489996569 - 276462947*SW2) + 4*MW2^8*MZ2^6*
           (363565029 - 168084916*SW2) + MW2^3*MZ2^11*(26114135 - 
            13724324*SW2) + MW2*MZ2^13*(249267 - 109336*SW2) - 
          20480*MW2^13*MZ2*(-22305 + 2266*SW2) + 512*MW2^12*MZ2^2*
           (-4434291 + 1507952*SW2) + MW2^2*MZ2^12*(-4663349 + 2233217*SW2) + 
          12*MW2^5*MZ2^9*(-15368996 + 7269157*SW2) - 128*MW2^11*MZ2^3*
           (-35213117 + 18689660*SW2) + MW2^4*MZ2^10*(-37899675 + 
            25270979*SW2) - 16*MW2^9*MZ2^5*(-86314533 + 84569830*SW2) + 
          32*MW2^10*MZ2^4*(-136452847 + 94002804*SW2) + 
          2*MW2^7*MZ2^7*(-974103281 + 567427610*SW2))))*B0i[bb0, 0, 0, MW2])/
    (4*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) - ((-72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW + CHWB*(-3784704*MW2^13 - 1617*CW2*MZ2^13 + 
        2*MW2^5*MZ2^7*(8*MZ2*(305264 - 259899*SW2) + 
          MH2*(354675 - 92070*SW2)) - 30720*MW2^12*MZ2*(-527 + 308*SW2) + 
        6144*MW2^11*MZ2^2*(-4509 + 5086*SW2) + 4*MW2^6*MZ2^6*
         (-196995*MH2 - 8856794*MZ2 + 88404*MH2*SW2 + 5691708*MZ2*SW2) + 
        128*MW2^9*MZ2^3*(MH2*(2571 - 660*SW2) + 10*MZ2*(21791 + 576*SW2)) - 
        2560*MW2^10*MZ2^2*(33*MH2 + 2*MZ2*(-2912 + 7089*SW2)) + 
        6*MW2^4*MZ2^8*(10*MZ2*(93738 - 25525*SW2) + 
          MH2*(-79047 + 18455*SW2)) + MW2^2*MZ2^10*
         (2*MZ2*(515083 - 239196*SW2) + MH2*(-50121 + 39543*SW2)) + 
        MW2*MZ2^11*(-1617*MH2*(-3 + 4*SW2) + MZ2*(-101383 + 58263*SW2)) - 
        48*MW2^7*MZ2^5*(MH2*(-15425 + 8762*SW2) + 
          4*MZ2*(-354204 + 241943*SW2)) + 2*MW2^3*MZ2^9*
         (-45*MH2*(-2295 + 976*SW2) + MZ2*(-1927303 + 713592*SW2)) + 
        32*MW2^8*MZ2^4*(3*MH2*(-6181 + 2900*SW2) + 
          MZ2*(-2114513 + 1314876*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (12*MW*MZ*(2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW*SW2) + ((24*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW + 
      CHWB*MW*(MH2^2*(28160*MW2^9 + 2*MW2^3*MZ2^6*(79047 - 18455*SW2) + 
          MW2*MZ2^8*(16707 - 13181*SW2) + 539*MZ2^9*(-3 + 4*SW2) + 
          128*MW2^8*MZ2*(-857 + 220*SW2) + 30*MW2^2*MZ2^7*(-2295 + 976*SW2) - 
          32*MW2^7*MZ2^2*(-6181 + 2900*SW2) + 10*MW2^4*MZ2^5*
           (-23645 + 6138*SW2) + 16*MW2^6*MZ2^3*(-15425 + 8762*SW2) - 
          4*MW2^5*MZ2^4*(-65665 + 29468*SW2)) - 
        4*MH2*MZ2*(39424*MW2^9 + 2*MW2^3*MZ2^6*(15512 - 821*SW2) + 
          539*MZ2^9*(1 + 3*SW2) + 128*MW2^8*MZ2*(-1367 + 308*SW2) - 
          32*MW2^7*MZ2^2*(-10699 + 4060*SW2) + 2*MW2^2*MZ2^7*
           (-369 + 5285*SW2) - MW2*MZ2^8*(2139 + 8200*SW2) + 
          16*MW2^6*MZ2^3*(-24253 + 11470*SW2) + 2*MW2^4*MZ2^5*
           (-62461 + 16110*SW2) - 4*MW2^5*MZ2^4*(-69367 + 31796*SW2)) + 
        12*MZ2^2*(50688*MW2^9 + 2*MW2^2*MZ2^7*(4073 - 4070*SW2) + 
          539*MZ2^9*(1 + 2*SW2) + 306*MW2^4*MZ2^5*(-249 + 10*SW2) + 
          1152*MW2^8*MZ2*(-189 + 44*SW2) - 160*MW2^7*MZ2^2*
           (-2509 + 1044*SW2) - MW2*MZ2^8*(3217 + 3219*SW2) + 
          16*MW2^6*MZ2^3*(-25697 + 14178*SW2) + 2*MW2^3*MZ2^6*
           (705 + 16813*SW2) - 4*MW2^5*MZ2^4*(-61517 + 34124*SW2))))*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MZ*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW*SW2) + 
   (CHWB*CW2*(6*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*(5632*MW2^7 + 
        8*MW2^3*MZ2^4*(2579 - 1248*SW2) + 128*MW2^6*MZ2*(-145 + 44*SW2) + 
        MW2*MZ2^6*(2371 + 130*SW2) - 64*MW2^5*MZ2^2*(-465 + 202*SW2) + 
        32*MW2^4*MZ2^3*(-949 + 478*SW2) - MZ2^7*(245 + 724*SW2) + 
        2*MW2^2*MZ2^5*(-4611 + 2504*SW2)) + MW2*(MW2 + MZ2)*
       (270336*MW2^12 - 9163*MZ2^12 + 1024*MW2^11*MZ2*(-1079 + 660*SW2) + 
        256*MW2^9*MZ2^3*(12833 + 1514*SW2) - 1024*MW2^10*MZ2^2*
         (-761 + 1790*SW2) + 2*MW2*MZ2^11*(34180 + 8191*SW2) + 
        512*MW2^8*MZ2^4*(-17161 + 8652*SW2) - 3*MW2^2*MZ2^10*
         (67424 + 94509*SW2) + 16*MW2^6*MZ2^6*(-396647 + 167054*SW2) - 
        16*MW2^7*MZ2^5*(-627121 + 418548*SW2) + 4*MW2^5*MZ2^7*
         (567601 + 590814*SW2) + MW2^3*MZ2^9*(303781 + 1460828*SW2) - 
        2*MW2^4*MZ2^8*(281107 + 1598484*SW2)) + 
      MT2*MW2*(405504*MW2^12 + MW2^2*MZ2^10*(1726320 - 1908049*SW2) + 
        16*MW2^7*MZ2^5*(307905 - 195998*SW2) + 14*MW2^4*MZ2^8*
         (528447 - 26629*SW2) + 2*MZ2^12*(10682 - 4859*SW2) - 
        12288*MW2^11*MZ2*(392 + 33*SW2) - 1024*MW2^10*MZ2^2*
         (-15414 + 3095*SW2) + 9*MW2*MZ2^11*(-31935 + 37247*SW2) + 
        128*MW2^9*MZ2^3*(-172439 + 94768*SW2) - 32*MW2^8*MZ2^4*
         (-350823 + 376796*SW2) + 4*MW2^6*MZ2^6*(-1712013 + 3695848*SW2) + 
        MW2^3*MZ2^9*(-5148489 + 3793222*SW2) - 2*MW2^5*MZ2^7*
         (1157577 + 4984382*SW2)) + MT2^3*(1216512*MW2^11 + 
        MW2^2*MZ2^9*(1432357 - 2875236*SW2) + 2*MZ2^11*(1519 - 4859*SW2) + 
        4096*MW2^10*MZ2*(-2296 + 297*SW2) - 1024*MW2^9*MZ2^2*
         (-28187 + 8799*SW2) + 128*MW2^8*MZ2^3*(-361819 + 182352*SW2) + 
        MW2*MZ2^10*(-150793 + 383453*SW2) + 16*MW2^6*MZ2^5*
         (-879917 + 686738*SW2) - 32*MW2^7*MZ2^4*(-1262015 + 859724*SW2) + 
        4*MW2^5*MZ2^6*(-1865789 + 2455056*SW2) + 2*MW2^3*MZ2^8*
         (-2869996 + 4756747*SW2) - 2*MW2^4*MZ2^7*(-5624993 + 7926302*SW2)) + 
      MT2^2*(-1757184*MW2^12 - 9163*MZ2^12 - 61440*MW2^11*MZ2*
         (-251 + 22*SW2) + 512*MW2^10*MZ2^2*(-99433 + 27818*SW2) + 
        MW2*MZ2^11*(60814 + 30739*SW2) - 512*MW2^9*MZ2^3*
         (-167760 + 82073*SW2) - 128*MW2^7*MZ2^5*(-221332 + 184067*SW2) - 
        4*MW2^2*MZ2^10*(-31325 + 251947*SW2) + 128*MW2^8*MZ2^4*
         (-608879 + 420070*SW2) - 16*MW2^6*MZ2^6*(-923963 + 1259215*SW2) - 
        4*MW2^4*MZ2^8*(-2963144 + 5587807*SW2) + MW2^3*MZ2^9*
         (-2763883 + 7110470*SW2) + 4*MW2^5*MZ2^7*(-5772679 + 8819042*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(6*MW*MZ*(-2*MW2 + MZ2)^3*(-MW2 + MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW) - 
   (CHWB*CW*(-12*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*(2816*MW2^7 + 
        4*MW2^3*MZ2^4*(1829 - 904*SW2) - 181*MZ2^7*SW2 + 
        128*MW2^6*MZ2*(-67 + 22*SW2) + 14*MW2*MZ2^6*(35 + 24*SW2) + 
        96*MW2^4*MZ2^3*(-125 + 61*SW2) - 64*MW2^5*MZ2^2*(-199 + 90*SW2) + 
        2*MW2^2*MZ2^5*(-1391 + 720*SW2)) + 6*MT2^3*MZ2*(-2*MW2 + MZ2)^2*SW2*
       (5632*MW2^8 + 4*MW2^2*MZ2^6*(3027 - 1100*SW2) + 543*MZ2^8*SW2 + 
        256*MW2^7*MZ2*(-111 + 22*SW2) - 128*MW2^6*MZ2^2*(-467 + 200*SW2) - 
        8*MW2*MZ2^7*(245 + 323*SW2) + 64*MW2^5*MZ2^3*(-1171 + 611*SW2) - 
        8*MW2^4*MZ2^4*(-7829 + 4116*SW2) + 4*MW2^3*MZ2^5*
         (-8707 + 4552*SW2)) + MW2^2*(1081344*MW2^12 - 539*MZ2^12 + 
        8*MW2^6*MZ2^6*(1238335 - 1239822*SW2) + MW2*MZ2^11*
         (30461 - 15895*SW2) + 2048*MW2^11*MZ2*(713 + 924*SW2) + 
        512*MW2^10*MZ2^2*(-23661 + 2384*SW2) - 128*MW2^9*MZ2^3*
         (-121601 + 85920*SW2) + 64*MW2^8*MZ2^4*(-15565 + 157054*SW2) + 
        2*MW2^2*MZ2^10*(-182431 + 192224*SW2) + 16*MW2^7*MZ2^5*
         (-801709 + 216384*SW2) - 2*MW2^3*MZ2^9*(-869215 + 858999*SW2) + 
        2*MW2^4*MZ2^8*(-1629851 + 914190*SW2) + 4*MW2^5*MZ2^7*
         (-54757 + 962734*SW2)) - MT2*(2*MW2 - MZ2)*(1013760*MW2^12 - 
        539*MZ2^12 + MW2*MZ2^11*(30461 - 15895*SW2) + 
        2048*MW2^11*MZ2*(830 + 891*SW2) + 512*MW2^10*MZ2^2*
         (-24327 + 2918*SW2) - 128*MW2^9*MZ2^3*(-123173 + 88914*SW2) + 
        2*MW2^2*MZ2^10*(-182431 + 192767*SW2) + 16*MW2^7*MZ2^5*
         (-819601 + 212556*SW2) + 32*MW2^8*MZ2^4*(-28349 + 322484*SW2) - 
        16*MW2^6*MZ2^6*(-636320 + 626511*SW2) - 2*MW2^3*MZ2^9*
         (-866275 + 858312*SW2) + 2*MW2^4*MZ2^8*(-1607279 + 895752*SW2) + 
        4*MW2^5*MZ2^7*(-91927 + 990394*SW2)) + 
      MT2^2*(946176*MW2^12 + MW2*MZ2^11*(24581 - 30625*SW2) + 
        4096*MW2^11*MZ2*(490 + 429*SW2) + MZ2^12*(-539 + 1086*SW2) + 
        512*MW2^10*MZ2^2*(-25197 + 3452*SW2) + 128*MW2^8*MZ2^4*
         (4564 + 76847*SW2) - 128*MW2^9*MZ2^3*(-122081 + 90588*SW2) + 
        28*MW2^5*MZ2^7*(-89269 + 182830*SW2) + 2*MW2^2*MZ2^10*
         (-148099 + 213560*SW2) + 16*MW2^7*MZ2^5*(-989743 + 293736*SW2) + 
        2*MW2^4*MZ2^8*(-1073591 + 651222*SW2) - 2*MW2^3*MZ2^9*
         (-689887 + 832281*SW2) - 8*MW2^6*MZ2^6*(-1639009 + 1447518*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) - 
   (3*CHWB*CW*MW2^2*(42240*MW2^7 + 896*MW2^6*MZ2 - 111872*MW2^5*MZ2^2 + 
      97600*MW2^4*MZ2^3 + 61980*MW2^3*MZ2^4 - 104830*MW2^2*MZ2^5 + 
      31997*MW2*MZ2^6 + 2401*MZ2^7)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*CHWB*CW*(-2*MT2^3*MZ2^2*(1120*MW2^4 - 1408*MW2^3*MZ2 + 
        852*MW2^2*MZ2^2 - 826*MW2*MZ2^3 + 181*MZ2^4) - 
      2*MT2^2*MZ2*(-1408*MW2^6 + 2176*MW2^5*MZ2 + 544*MW2^4*MZ2^2 - 
        1680*MW2^3*MZ2^3 + 1622*MW2^2*MZ2^4 - 1678*MW2*MZ2^5 + 181*MZ2^6) + 
      2*MW2^2*(8448*MW2^7 + 5248*MW2^6*MZ2 - 11200*MW2^5*MZ2^2 + 
        10112*MW2^4*MZ2^3 - 588*MW2^3*MZ2^4 - 1670*MW2^2*MZ2^5 + 
        4957*MW2*MZ2^6 + 245*MZ2^7) + MT2*(-16896*MW2^8 + 3584*MW2^7*MZ2 + 
        14144*MW2^6*MZ2^2 - 18688*MW2^5*MZ2^3 + 3360*MW2^4*MZ2^4 + 
        1220*MW2^3*MZ2^5 - 9080*MW2^2*MZ2^6 + 2752*MW2*MZ2^7 + 245*MZ2^8))*SW*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (2*CHWB*CW*MW2*(59136*MW2^8 - 48448*MW2^7*MZ2 - 55168*MW2^6*MZ2^2 + 
      87792*MW2^5*MZ2^3 + 12692*MW2^4*MZ2^4 - 36535*MW2^3*MZ2^5 - 
      4836*MW2^2*MZ2^6 + 8612*MW2*MZ2^7 - 403*MZ2^8)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHWB*CW*(-6*MT2^3*MZ2^2*(512*MW2^4 - 1184*MW2^3*MZ2 + 696*MW2^2*MZ2^2 - 
        752*MW2*MZ2^3 + 323*MZ2^4) - 3*MT2^2*MZ2*(-2816*MW2^6 + 
        4352*MW2^5*MZ2 + 576*MW2^4*MZ2^2 - 2176*MW2^3*MZ2^3 + 
        2548*MW2^2*MZ2^4 - 2604*MW2*MZ2^5 + 39*MZ2^6) - 
      2*MT2*MW2*(16896*MW2^7 - 12032*MW2^6*MZ2 + 3840*MW2^5*MZ2^2 - 
        96*MW2^4*MZ2^3 - 1088*MW2^3*MZ2^4 + 3324*MW2^2*MZ2^5 + 
        2271*MW2*MZ2^6 + 2194*MZ2^7) + 4*MW2*(8448*MW2^8 + 320*MW2^7*MZ2 - 
        4288*MW2^6*MZ2^2 + 4416*MW2^5*MZ2^3 - 196*MW2^4*MZ2^4 + 
        509*MW2^3*MZ2^5 + 2778*MW2^2*MZ2^6 + 1316*MW2*MZ2^7 - 181*MZ2^8))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(2*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Class[4] - 
 (6*MZ2*VMU^2*(MZ2^4*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
      10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
      5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
    12*MW2^2*MZ2^2*(5*CHd[1, 1] - 72*CHd[2, 2] + 5*CHd[3, 3] - 5*CHl3[1, 1] - 
      5*CHl3[2, 2] - 5*CHq1[1, 1] - 14*CHq1[2, 2] + CHq1[3, 3] + 
      7*CHq3[1, 1] - 2*CHq3[2, 2] + CHq3[3, 3] - 10*CHu[1, 1] - 
      10*CHu[2, 2]) - 16*MW2^3*MZ2*(4*CHd[1, 1] - 52*CHd[2, 2] + 
      4*CHd[3, 3] + 3*CHl3[1, 1] + 3*CHl3[2, 2] - 4*CHq1[1, 1] - 
      27*CHq1[2, 2] + CHq1[3, 3] + 6*CHq3[1, 1] - 17*CHq3[2, 2] + 
      CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
    32*MW2^4*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 2*CHl3[1, 1] + 
      2*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
      8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
    2*MW2*MZ2^3*(-19*CHd[1, 1] + 220*CHd[2, 2] - 19*CHd[3, 3] + 
      22*CHl3[1, 1] + 22*CHl3[2, 2] + 19*CHq1[1, 1] - 27*CHq1[2, 2] + 
      2*CHq1[3, 3] - 15*CHq3[1, 1] - 61*CHq3[2, 2] + 2*CHq3[3, 3] + 
      38*CHu[1, 1] + 38*CHu[2, 2]))*Class[7])/
  ((2*MW2 - MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 ((3*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (1408*MW2^7*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 12*CHq3[1, 1] + 
        32*CHq3[2, 2]) + MW2*MZ2^6*(5676*CHd[1, 1] - 8436*CHd[2, 2] + 
        5676*CHd[3, 3] + 13475*CHl3[1, 1] + 13475*CHl3[2, 2] - 
        5676*CHq1[1, 1] + 77085*CHq1[2, 2] - 1074*CHq1[3, 3] - 
        2874*CHq3[1, 1] + 111149*CHq3[2, 2] - 1074*CHq3[3, 3] - 
        11352*CHu[1, 1] - 11352*CHu[2, 2]) - 6*MW2^2*MZ2^5*
       (1238*CHd[1, 1] - 9058*CHd[2, 2] + 1238*CHd[3, 3] - 7409*CHl3[1, 1] - 
        7409*CHl3[2, 2] - 1238*CHq1[1, 1] + 28593*CHq1[2, 2] + 
        506*CHq1[3, 3] + 2466*CHq3[1, 1] + 34281*CHq3[2, 2] + 
        506*CHq3[3, 3] - 2476*CHu[1, 1] - 2476*CHu[2, 2]) + 
      2*MW2^3*MZ2^4*(288*CHd[1, 1] - 49032*CHd[2, 2] + 288*CHd[3, 3] - 
        54077*CHl3[1, 1] - 54077*CHl3[2, 2] - 288*CHq1[1, 1] + 
        87048*CHq1[2, 2] + 2052*CHq1[3, 3] + 14268*CHq3[1, 1] + 
        54376*CHq3[2, 2] + 2052*CHq3[3, 3] - 576*CHu[1, 1] - 576*CHu[2, 2]) + 
      8*MW2^4*MZ2^3*(222*CHd[1, 1] + 8034*CHd[2, 2] + 222*CHd[3, 3] + 
        6691*CHl3[1, 1] + 6691*CHl3[2, 2] - 222*CHq1[1, 1] - 
        5778*CHq1[2, 2] + 330*CHq1[3, 3] - 4110*CHq3[1, 1] + 
        15670*CHq3[2, 2] + 330*CHq3[3, 3] - 444*CHu[1, 1] - 444*CHu[2, 2]) - 
      98*MZ2^7*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 98*CHl3[1, 1] + 
        98*CHl3[2, 2] - 12*CHq1[1, 1] + 135*CHq1[2, 2] - 6*CHq1[3, 3] - 
        30*CHq3[1, 1] + 215*CHq3[2, 2] - 6*CHq3[3, 3] - 24*CHu[1, 1] - 
        24*CHu[2, 2]) + 64*MW2^6*MZ2*(6*CHd[1, 1] - 390*CHd[2, 2] + 
        6*CHd[3, 3] - 565*CHl3[1, 1] - 565*CHl3[2, 2] - 6*CHq1[1, 1] + 
        324*CHq1[2, 2] + 6*CHq1[3, 3] - 102*CHq3[1, 1] + 140*CHq3[2, 2] + 
        6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
      96*MW2^5*MZ2^2*(2*CHd[1, 1] + 146*CHd[2, 2] + 2*CHd[3, 3] + 
        331*CHl3[1, 1] + 331*CHl3[2, 2] - 2*CHq1[1, 1] - 540*CHq1[2, 2] + 
        8*CHq1[3, 3] + 306*CHq3[1, 1] - 1668*CHq3[2, 2] + 8*CHq3[3, 3] - 
        4*CHu[1, 1] - 4*CHu[2, 2])))/((2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CW2*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (5632*MW2^8*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 8*CHq3[1, 1] + 
        36*CHq3[2, 2]) + MW2^2*MZ2^6*(2628*CHd[1, 1] + 12756*CHd[2, 2] + 
        2628*CHd[3, 3] - 54011*CHl3[1, 1] - 54011*CHl3[2, 2] - 
        29832*CHq1[1, 1] + 178626*CHq1[2, 2] + 252*CHq1[3, 3] - 
        34136*CHq3[1, 1] + 233370*CHq3[2, 2] + 252*CHq3[3, 3] - 
        5256*CHu[1, 1] - 5256*CHu[2, 2]) + 4*MW2^3*MZ2^5*
       (1152*CHd[1, 1] + 14208*CHd[2, 2] + 1152*CHd[3, 3] + 
        39966*CHl3[1, 1] + 39966*CHl3[2, 2] + 5874*CHq1[1, 1] - 
        54975*CHq1[2, 2] - 1170*CHq1[3, 3] + 7606*CHq3[1, 1] - 
        77535*CHq3[2, 2] - 1170*CHq3[3, 3] - 2304*CHu[1, 1] - 
        2304*CHu[2, 2]) - 16*MW2^4*MZ2^4*(963*CHd[1, 1] + 7215*CHd[2, 2] + 
        963*CHd[3, 3] + 4617*CHl3[1, 1] + 4617*CHl3[2, 2] - 687*CHq1[1, 1] - 
        921*CHq1[2, 2] + 99*CHq1[3, 3] + 961*CHq3[1, 1] + 4221*CHq3[2, 2] + 
        99*CHq3[3, 3] - 1926*CHu[1, 1] - 1926*CHu[2, 2]) + 
      128*MW2^6*MZ2^2*(99*CHd[1, 1] + 783*CHd[2, 2] + 99*CHd[3, 3] + 
        3543*CHl3[1, 1] + 3543*CHl3[2, 2] + 171*CHq1[1, 1] - 
        1818*CHq1[2, 2] + 45*CHq1[3, 3] + 587*CHq3[1, 1] - 2718*CHq3[2, 2] + 
        45*CHq3[3, 3] - 198*CHu[1, 1] - 198*CHu[2, 2]) + 
      2*MZ2^8*(54*CHd[1, 1] + 1230*CHd[2, 2] + 54*CHd[3, 3] - 
        1524*CHq1[1, 1] + 5091*CHq1[2, 2] - 27*CHq1[3, 3] - 490*CHq3[1, 1] + 
        1323*CHq3[2, 2] - 27*CHq3[3, 3] - 108*CHu[1, 1] - 108*CHu[2, 2]) - 
      256*MW2^7*MZ2*(18*CHd[1, 1] + 282*CHd[2, 2] + 18*CHd[3, 3] + 
        945*CHl3[1, 1] + 945*CHl3[2, 2] + 48*CHq1[1, 1] - 51*CHq1[2, 2] + 
        18*CHq1[3, 3] + 112*CHq3[1, 1] + 585*CHq3[2, 2] + 18*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^5*MZ2^3*
       (18*CHd[1, 1] + 474*CHd[2, 2] + 18*CHd[3, 3] - 4583*CHl3[1, 1] - 
        4583*CHl3[2, 2] - 408*CHq1[1, 1] + 3786*CHq1[2, 2] + 207*CHq1[3, 3] - 
        566*CHq3[1, 1] + 8460*CHq3[2, 2] + 207*CHq3[3, 3] - 36*CHu[1, 1] - 
        36*CHu[2, 2]) + MW2*MZ2^7*(-1152*CHd[1, 1] - 14976*CHd[2, 2] - 
        1152*CHd[3, 3] + 3033*CHl3[1, 1] + 3033*CHl3[2, 2] + 
        14904*CHq1[1, 1] - 64620*CHq1[2, 2] + 414*CHq1[3, 3] + 
        14060*CHq3[1, 1] - 58212*CHq3[2, 2] + 414*CHq3[3, 3] + 
        2304*CHu[1, 1] + 2304*CHu[2, 2])))/(2*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (2*MW2^2*MZ2^6*(6395*CHd[1, 1] - 93908*CHd[2, 2] + 6395*CHd[3, 3] + 
        5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 6395*CHq1[1, 1] - 
        16146*CHq1[2, 2] + 1727*CHq1[3, 3] + 9849*CHq3[1, 1] + 
        98*CHq3[2, 2] + 1727*CHq3[3, 3] - 12790*CHu[1, 1] - 
        12790*CHu[2, 2]) + 8*MW2^4*MZ2^4*(6103*CHd[1, 1] - 87424*CHd[2, 2] + 
        6103*CHd[3, 3] + 20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 
        6103*CHq1[1, 1] - 65724*CHq1[2, 2] + 3649*CHq1[3, 3] + 
        13401*CHq3[1, 1] - 46220*CHq3[2, 2] + 3649*CHq3[3, 3] - 
        12206*CHu[1, 1] - 12206*CHu[2, 2]) - 8*MW2^3*MZ2^5*
       (3526*CHd[1, 1] - 56992*CHd[2, 2] + 3526*CHd[3, 3] + 8846*CHl3[1, 1] + 
        8846*CHl3[2, 2] - 3526*CHq1[1, 1] - 26421*CHq1[2, 2] + 
        1819*CHq1[3, 3] + 7164*CHq3[1, 1] - 15731*CHq3[2, 2] + 
        1819*CHq3[3, 3] - 7052*CHu[1, 1] - 7052*CHu[2, 2]) - 
      32*MW2^5*MZ2^3*(1933*CHd[1, 1] - 22396*CHd[2, 2] + 1933*CHd[3, 3] + 
        4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 
        22758*CHq1[2, 2] + 1369*CHq1[3, 3] + 4671*CHq3[1, 1] - 
        16154*CHq3[2, 2] + 1369*CHq3[3, 3] - 3866*CHu[1, 1] - 
        3866*CHu[2, 2]) + 64*MW2^6*MZ2^2*(772*CHd[1, 1] - 7834*CHd[2, 2] + 
        772*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 
        9312*CHq1[2, 2] + 694*CHq1[3, 3] + 2160*CHq3[1, 1] - 
        6380*CHq3[2, 2] + 694*CHq3[3, 3] - 1544*CHu[1, 1] - 1544*CHu[2, 2]) - 
      256*MW2^7*MZ2*(91*CHd[1, 1] - 910*CHd[2, 2] + 91*CHd[3, 3] - 
        310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 1092*CHq1[2, 2] + 
        91*CHq1[3, 3] + 273*CHq3[1, 1] - 728*CHq3[2, 2] + 91*CHq3[3, 3] - 
        182*CHu[1, 1] - 182*CHu[2, 2]) + 49*MZ2^8*(10*CHd[1, 1] - 
        88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 
        5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 
        20*CHu[2, 2]) + 5632*MW2^8*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
        6*CHl3[1, 1] - 6*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + 
        CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
        2*CHu[2, 2]) + 2*MW2*MZ2^7*(-1892*CHd[1, 1] + 21824*CHd[2, 2] - 
        1892*CHd[3, 3] + 1892*CHq1[1, 1] - 2763*CHq1[2, 2] + 211*CHq1[3, 3] - 
        1470*CHq3[1, 1] - 6125*CHq3[2, 2] + 211*CHq3[3, 3] + 3784*CHu[1, 1] + 
        3784*CHu[2, 2])))/(8*(2*MW2 - MZ2)^3*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (3*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (MT2*MW2*(33792*MW2^8*CHq3[3, 3] + 4*MW2^3*MZ2^5*(1236*CHd[1, 1] - 
          7254*CHd[2, 2] + 1236*CHd[3, 3] + 4076*CHl3[1, 1] + 
          4076*CHl3[2, 2] - 1236*CHq1[1, 1] + 1812*CHq1[2, 2] - 
          14823*CHq1[3, 3] + 1044*CHq3[1, 1] + 4092*CHq3[2, 2] - 
          10333*CHq3[3, 3] - 2472*CHu[1, 1] - 2472*CHu[2, 2]) - 
        8*MW2^4*MZ2^4*(852*CHd[1, 1] - 6894*CHd[2, 2] + 852*CHd[3, 3] + 
          659*CHl3[1, 1] + 659*CHl3[2, 2] - 852*CHq1[1, 1] - 
          2748*CHq1[2, 2] - 4968*CHq1[3, 3] + 1332*CHq3[1, 1] - 
          564*CHq3[2, 2] + 1378*CHq3[3, 3] - 1704*CHu[1, 1] - 
          1704*CHu[2, 2]) - 3*MW2*MZ2^7*(488*CHd[1, 1] - 2748*CHd[2, 2] + 
          488*CHd[3, 3] - 1537*CHl3[1, 1] - 1537*CHl3[2, 2] - 
          488*CHq1[1, 1] - 46*CHq1[2, 2] + 5805*CHq1[3, 3] + 480*CHq3[1, 1] + 
          922*CHq3[2, 2] + 8371*CHq3[3, 3] - 976*CHu[1, 1] - 976*CHu[2, 2]) + 
        16*MW2^5*MZ2^3*(300*CHd[1, 1] - 1314*CHd[2, 2] + 300*CHd[3, 3] - 
          959*CHl3[1, 1] - 959*CHl3[2, 2] - 300*CHq1[1, 1] - 
          2418*CHq1[2, 2] + 324*CHq1[3, 3] + 612*CHq3[1, 1] - 
          1506*CHq3[2, 2] + 3908*CHq3[3, 3] - 600*CHu[1, 1] - 
          600*CHu[2, 2]) + 4*MZ2^8*(120*CHd[1, 1] - 468*CHd[2, 2] + 
          120*CHd[3, 3] - 120*CHq1[1, 1] + 174*CHq1[2, 2] + 675*CHq1[3, 3] + 
          294*CHq3[2, 2] + 1165*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) - 
        4*MW2^2*MZ2^6*(102*CHd[1, 1] + 1143*CHd[2, 2] + 102*CHd[3, 3] + 
          4633*CHl3[1, 1] + 4633*CHl3[2, 2] - 102*CHq1[1, 1] + 
          2136*CHq1[2, 2] - 11151*CHq1[3, 3] - 738*CHq3[1, 1] + 
          1500*CHq3[2, 2] - 12496*CHq3[3, 3] - 204*CHu[1, 1] - 
          204*CHu[2, 2]) - 128*MW2^7*MZ2*(36*CHd[1, 1] - 162*CHd[2, 2] + 
          36*CHd[3, 3] + 259*CHl3[1, 1] + 259*CHl3[2, 2] - 36*CHq1[1, 1] - 
          234*CHq1[2, 2] - 162*CHq1[3, 3] + 108*CHq3[1, 1] - 90*CHq3[2, 2] + 
          26*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2]) + 
        128*MW2^6*MZ2^2*(24*CHd[1, 1] - 216*CHd[2, 2] + 24*CHd[3, 3] + 
          335*CHl3[1, 1] + 335*CHl3[2, 2] - 24*CHq1[1, 1] + 33*CHq1[2, 2] - 
          270*CHq1[3, 3] - 36*CHq3[1, 1] + 21*CHq3[2, 2] - 402*CHq3[3, 3] - 
          48*CHu[1, 1] - 48*CHu[2, 2])) - 
      4*MW2^3*(1408*MW2^7*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
        2*MW2^3*MZ2^4*(576*CHd[1, 1] - 5040*CHd[2, 2] + 576*CHd[3, 3] + 
          3499*CHl3[1, 1] + 3499*CHl3[2, 2] - 576*CHq1[1, 1] - 
          540*CHq1[2, 2] - 6480*CHq1[3, 3] + 1008*CHq3[1, 1] + 
          1044*CHq3[2, 2] - 3188*CHq3[3, 3] - 1152*CHu[1, 1] - 
          1152*CHu[2, 2]) + MW2*MZ2^6*(312*CHd[1, 1] - 2484*CHd[2, 2] + 
          312*CHd[3, 3] - 2009*CHl3[1, 1] - 2009*CHl3[2, 2] - 
          312*CHq1[1, 1] - 678*CHq1[2, 2] + 6345*CHq1[3, 3] + 
          720*CHq3[1, 1] + 354*CHq3[2, 2] + 8479*CHq3[3, 3] - 624*CHu[1, 1] - 
          624*CHu[2, 2]) + 8*MW2^4*MZ2^3*(204*CHd[1, 1] - 1242*CHd[2, 2] + 
          204*CHd[3, 3] + 857*CHl3[1, 1] + 857*CHl3[2, 2] - 204*CHq1[1, 1] - 
          894*CHq1[2, 2] - 864*CHq1[3, 3] + 180*CHq3[1, 1] - 510*CHq3[2, 2] + 
          800*CHq3[3, 3] - 408*CHu[1, 1] - 408*CHu[2, 2]) - 
        2*MZ2^7*(120*CHd[1, 1] - 468*CHd[2, 2] + 120*CHd[3, 3] + 
          490*CHl3[1, 1] + 490*CHl3[2, 2] - 120*CHq1[1, 1] + 174*CHq1[2, 2] + 
          675*CHq1[3, 3] + 294*CHq3[2, 2] + 1165*CHq3[3, 3] - 240*CHu[1, 1] - 
          240*CHu[2, 2]) + 6*MW2^2*MZ2^5*(100*CHd[1, 1] - 246*CHd[2, 2] + 
          100*CHd[3, 3] + 789*CHl3[1, 1] + 789*CHl3[2, 2] - 100*CHq1[1, 1] + 
          478*CHq1[2, 2] - 2007*CHq1[3, 3] - 36*CHq3[1, 1] + 542*CHq3[2, 2] - 
          1935*CHq3[3, 3] - 200*CHu[1, 1] - 200*CHu[2, 2]) - 
        64*MW2^6*MZ2*(12*CHd[1, 1] - 54*CHd[2, 2] + 12*CHd[3, 3] + 
          113*CHl3[1, 1] + 113*CHl3[2, 2] - 12*CHq1[1, 1] - 78*CHq1[2, 2] - 
          54*CHq1[3, 3] + 36*CHq3[1, 1] - 30*CHq3[2, 2] - 94*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2]) - 192*MW2^5*MZ2^2*
         (2*CHd[1, 1] + 3*CHd[2, 2] + 2*CHd[3, 3] - 3*CHl3[1, 1] - 
          3*CHl3[2, 2] - 2*CHq1[1, 1] - 34*CHq1[2, 2] + 9*CHq1[3, 3] + 
          18*CHq3[1, 1] - 14*CHq3[2, 2] + 57*CHq3[3, 3] - 4*CHu[1, 1] - 
          4*CHu[2, 2])) + MT2^2*MZ2*(11264*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 2*MW2*MZ2^6*(348*CHd[1, 1] - 1674*CHd[2, 2] + 
          348*CHd[3, 3] - 935*CHl3[1, 1] - 935*CHl3[2, 2] - 348*CHq1[1, 1] + 
          222*CHq1[2, 2] + 3105*CHq1[3, 3] + 180*CHq3[1, 1] + 
          750*CHq3[2, 2] + 4741*CHq3[3, 3] - 696*CHu[1, 1] - 696*CHu[2, 2]) - 
        8*MW2^3*MZ2^4*(180*CHd[1, 1] - 630*CHd[2, 2] + 180*CHd[3, 3] + 
          1349*CHl3[1, 1] + 1349*CHl3[2, 2] - 180*CHq1[1, 1] + 
          810*CHq1[2, 2] - 5184*CHq1[3, 3] - 36*CHq3[1, 1] + 954*CHq3[2, 2] - 
          5020*CHq3[3, 3] - 360*CHu[1, 1] - 360*CHu[2, 2]) + 
        32*MW2^4*MZ2^3*(120*CHd[1, 1] - 864*CHd[2, 2] + 120*CHd[3, 3] + 
          175*CHl3[1, 1] + 175*CHl3[2, 2] - 120*CHq1[1, 1] - 78*CHq1[2, 2] - 
          1566*CHq1[3, 3] + 144*CHq3[1, 1] + 186*CHq3[2, 2] - 
          926*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) - 
        6*MW2^2*MZ2^5*(112*CHd[1, 1] - 984*CHd[2, 2] + 112*CHd[3, 3] - 
          1413*CHl3[1, 1] - 1413*CHl3[2, 2] - 112*CHq1[1, 1] - 
          428*CHq1[2, 2] + 3636*CHq1[3, 3] + 288*CHq3[1, 1] - 28*CHq3[2, 2] + 
          4584*CHq3[3, 3] - 224*CHu[1, 1] - 224*CHu[2, 2]) - 
        192*MW2^5*MZ2^2*(28*CHd[1, 1] - 174*CHd[2, 2] + 28*CHd[3, 3] - 
          3*CHl3[1, 1] - 3*CHl3[2, 2] - 28*CHq1[1, 1] - 98*CHq1[2, 2] - 
          198*CHq1[3, 3] + 36*CHq3[1, 1] - 34*CHq3[2, 2] + 18*CHq3[3, 3] - 
          56*CHu[1, 1] - 56*CHu[2, 2]) + 128*MW2^6*MZ2*(24*CHd[1, 1] - 
          108*CHd[2, 2] + 24*CHd[3, 3] - 77*CHl3[1, 1] - 77*CHl3[2, 2] - 
          24*CHq1[1, 1] - 156*CHq1[2, 2] - 108*CHq1[3, 3] + 72*CHq3[1, 1] - 
          60*CHq3[2, 2] + 208*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        MZ2^7*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 174*CHq1[2, 2] - 
          675*CHq1[3, 3] - 294*CHq3[2, 2] - 1165*CHq3[3, 3] + 240*CHu[1, 1] + 
          240*CHu[2, 2])) + MT2^3*(5632*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 2*MW2*MZ2^6*(228*CHd[1, 1] - 1206*CHd[2, 2] + 
          228*CHd[3, 3] - 935*CHl3[1, 1] - 935*CHl3[2, 2] - 228*CHq1[1, 1] + 
          48*CHq1[2, 2] + 2430*CHq1[3, 3] + 180*CHq3[1, 1] + 456*CHq3[2, 2] + 
          3576*CHq3[3, 3] - 456*CHu[1, 1] - 456*CHu[2, 2]) + 
        16*MW2^4*MZ2^3*(156*CHd[1, 1] - 1098*CHd[2, 2] + 156*CHd[3, 3] + 
          117*CHl3[1, 1] + 117*CHl3[2, 2] - 156*CHq1[1, 1] - 186*CHq1[2, 2] - 
          1836*CHq1[3, 3] + 180*CHq3[1, 1] + 150*CHq3[2, 2] - 
          940*CHq3[3, 3] - 312*CHu[1, 1] - 312*CHu[2, 2]) - 
        16*MW2^3*MZ2^4*(66*CHd[1, 1] - 315*CHd[2, 2] + 66*CHd[3, 3] + 
          351*CHl3[1, 1] + 351*CHl3[2, 2] - 66*CHq1[1, 1] + 210*CHq1[2, 2] - 
          1620*CHq1[3, 3] + 18*CHq3[1, 1] + 294*CHq3[2, 2] - 
          1483*CHq3[3, 3] - 132*CHu[1, 1] - 132*CHu[2, 2]) - 
        4*MW2^2*MZ2^5*(60*CHd[1, 1] - 738*CHd[2, 2] + 60*CHd[3, 3] - 
          1390*CHl3[1, 1] - 1390*CHl3[2, 2] - 60*CHq1[1, 1] - 
          516*CHq1[2, 2] + 3699*CHq1[3, 3] + 252*CHq3[1, 1] - 
          204*CHq3[2, 2] + 4465*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) - 
        128*MW2^5*MZ2^2*(24*CHd[1, 1] - 144*CHd[2, 2] + 24*CHd[3, 3] - 
          19*CHl3[1, 1] - 19*CHl3[2, 2] - 24*CHq1[1, 1] - 93*CHq1[2, 2] - 
          162*CHq1[3, 3] + 36*CHq3[1, 1] - 33*CHq3[2, 2] + 34*CHq3[3, 3] - 
          48*CHu[1, 1] - 48*CHu[2, 2]) + 128*MW2^6*MZ2*(12*CHd[1, 1] - 
          54*CHd[2, 2] + 12*CHd[3, 3] - 55*CHl3[1, 1] - 55*CHl3[2, 2] - 
          12*CHq1[1, 1] - 78*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] - 
          30*CHq3[2, 2] + 126*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
        MZ2^7*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 174*CHq1[2, 2] - 
          675*CHq1[3, 3] - 294*CHq3[2, 2] - 1165*CHq3[3, 3] + 240*CHu[1, 1] + 
          240*CHu[2, 2]))))/(4*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (MH2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(2*MW2^2*MZ2^6*(6395*CHd[1, 1] - 93908*CHd[2, 2] + 
          6395*CHd[3, 3] + 5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 
          6395*CHq1[1, 1] - 16146*CHq1[2, 2] + 1727*CHq1[3, 3] + 
          9849*CHq3[1, 1] + 98*CHq3[2, 2] + 1727*CHq3[3, 3] - 
          12790*CHu[1, 1] - 12790*CHu[2, 2]) + 8*MW2^4*MZ2^4*
         (6103*CHd[1, 1] - 87424*CHd[2, 2] + 6103*CHd[3, 3] + 
          20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 6103*CHq1[1, 1] - 
          65724*CHq1[2, 2] + 3649*CHq1[3, 3] + 13401*CHq3[1, 1] - 
          46220*CHq3[2, 2] + 3649*CHq3[3, 3] - 12206*CHu[1, 1] - 
          12206*CHu[2, 2]) - 8*MW2^3*MZ2^5*(3526*CHd[1, 1] - 
          56992*CHd[2, 2] + 3526*CHd[3, 3] + 8846*CHl3[1, 1] + 
          8846*CHl3[2, 2] - 3526*CHq1[1, 1] - 26421*CHq1[2, 2] + 
          1819*CHq1[3, 3] + 7164*CHq3[1, 1] - 15731*CHq3[2, 2] + 
          1819*CHq3[3, 3] - 7052*CHu[1, 1] - 7052*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(1933*CHd[1, 1] - 22396*CHd[2, 2] + 1933*CHd[3, 3] + 
          4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 
          22758*CHq1[2, 2] + 1369*CHq1[3, 3] + 4671*CHq3[1, 1] - 
          16154*CHq3[2, 2] + 1369*CHq3[3, 3] - 3866*CHu[1, 1] - 
          3866*CHu[2, 2]) + 64*MW2^6*MZ2^2*(772*CHd[1, 1] - 7834*CHd[2, 2] + 
          772*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 
          9312*CHq1[2, 2] + 694*CHq1[3, 3] + 2160*CHq3[1, 1] - 
          6380*CHq3[2, 2] + 694*CHq3[3, 3] - 1544*CHu[1, 1] - 
          1544*CHu[2, 2]) - 256*MW2^7*MZ2*(91*CHd[1, 1] - 910*CHd[2, 2] + 
          91*CHd[3, 3] - 310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 
          1092*CHq1[2, 2] + 91*CHq1[3, 3] + 273*CHq3[1, 1] - 728*CHq3[2, 2] + 
          91*CHq3[3, 3] - 182*CHu[1, 1] - 182*CHu[2, 2]) + 
        49*MZ2^8*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
          5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        5632*MW2^8*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 6*CHl3[1, 1] - 
          6*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
          3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) + 2*MW2*MZ2^7*(-1892*CHd[1, 1] + 21824*CHd[2, 2] - 
          1892*CHd[3, 3] + 1892*CHq1[1, 1] - 2763*CHq1[2, 2] + 
          211*CHq1[3, 3] - 1470*CHq3[1, 1] - 6125*CHq3[2, 2] + 
          211*CHq3[3, 3] + 3784*CHu[1, 1] + 3784*CHu[2, 2])) - 
      12*MW2^2*MZ2*(2*MW2^2*MZ2^6*(6395*CHd[1, 1] - 93908*CHd[2, 2] + 
          6395*CHd[3, 3] + 5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 
          6395*CHq1[1, 1] - 16146*CHq1[2, 2] + 1727*CHq1[3, 3] + 
          9849*CHq3[1, 1] + 98*CHq3[2, 2] + 1727*CHq3[3, 3] - 
          12790*CHu[1, 1] - 12790*CHu[2, 2]) + 8*MW2^4*MZ2^4*
         (6103*CHd[1, 1] - 87424*CHd[2, 2] + 6103*CHd[3, 3] + 
          20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 6103*CHq1[1, 1] - 
          65724*CHq1[2, 2] + 3649*CHq1[3, 3] + 13401*CHq3[1, 1] - 
          46220*CHq3[2, 2] + 3649*CHq3[3, 3] - 12206*CHu[1, 1] - 
          12206*CHu[2, 2]) - 8*MW2^3*MZ2^5*(3526*CHd[1, 1] - 
          56992*CHd[2, 2] + 3526*CHd[3, 3] + 8846*CHl3[1, 1] + 
          8846*CHl3[2, 2] - 3526*CHq1[1, 1] - 26421*CHq1[2, 2] + 
          1819*CHq1[3, 3] + 7164*CHq3[1, 1] - 15731*CHq3[2, 2] + 
          1819*CHq3[3, 3] - 7052*CHu[1, 1] - 7052*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(1933*CHd[1, 1] - 22396*CHd[2, 2] + 1933*CHd[3, 3] + 
          4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 
          22758*CHq1[2, 2] + 1369*CHq1[3, 3] + 4671*CHq3[1, 1] - 
          16154*CHq3[2, 2] + 1369*CHq3[3, 3] - 3866*CHu[1, 1] - 
          3866*CHu[2, 2]) + 64*MW2^6*MZ2^2*(772*CHd[1, 1] - 7834*CHd[2, 2] + 
          772*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 
          9312*CHq1[2, 2] + 694*CHq1[3, 3] + 2160*CHq3[1, 1] - 
          6380*CHq3[2, 2] + 694*CHq3[3, 3] - 1544*CHu[1, 1] - 
          1544*CHu[2, 2]) - 256*MW2^7*MZ2*(91*CHd[1, 1] - 910*CHd[2, 2] + 
          91*CHd[3, 3] - 310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 
          1092*CHq1[2, 2] + 91*CHq1[3, 3] + 273*CHq3[1, 1] - 728*CHq3[2, 2] + 
          91*CHq3[3, 3] - 182*CHu[1, 1] - 182*CHu[2, 2]) + 
        49*MZ2^8*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
          5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        5632*MW2^8*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 6*CHl3[1, 1] - 
          6*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
          3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) + 2*MW2*MZ2^7*(-1892*CHd[1, 1] + 21824*CHd[2, 2] - 
          1892*CHd[3, 3] + 1892*CHq1[1, 1] - 2763*CHq1[2, 2] + 
          211*CHq1[3, 3] - 1470*CHq3[1, 1] - 6125*CHq3[2, 2] + 
          211*CHq3[3, 3] + 3784*CHu[1, 1] + 3784*CHu[2, 2])) - 
      MH2^2*(2*MW2 + 3*MZ2)*(2*MW2^2*MZ2^6*(6395*CHd[1, 1] - 
          93908*CHd[2, 2] + 6395*CHd[3, 3] + 5812*CHl3[1, 1] + 
          5812*CHl3[2, 2] - 6395*CHq1[1, 1] - 16146*CHq1[2, 2] + 
          1727*CHq1[3, 3] + 9849*CHq3[1, 1] + 98*CHq3[2, 2] + 
          1727*CHq3[3, 3] - 12790*CHu[1, 1] - 12790*CHu[2, 2]) + 
        8*MW2^4*MZ2^4*(6103*CHd[1, 1] - 87424*CHd[2, 2] + 6103*CHd[3, 3] + 
          20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 6103*CHq1[1, 1] - 
          65724*CHq1[2, 2] + 3649*CHq1[3, 3] + 13401*CHq3[1, 1] - 
          46220*CHq3[2, 2] + 3649*CHq3[3, 3] - 12206*CHu[1, 1] - 
          12206*CHu[2, 2]) - 8*MW2^3*MZ2^5*(3526*CHd[1, 1] - 
          56992*CHd[2, 2] + 3526*CHd[3, 3] + 8846*CHl3[1, 1] + 
          8846*CHl3[2, 2] - 3526*CHq1[1, 1] - 26421*CHq1[2, 2] + 
          1819*CHq1[3, 3] + 7164*CHq3[1, 1] - 15731*CHq3[2, 2] + 
          1819*CHq3[3, 3] - 7052*CHu[1, 1] - 7052*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(1933*CHd[1, 1] - 22396*CHd[2, 2] + 1933*CHd[3, 3] + 
          4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 1933*CHq1[1, 1] - 
          22758*CHq1[2, 2] + 1369*CHq1[3, 3] + 4671*CHq3[1, 1] - 
          16154*CHq3[2, 2] + 1369*CHq3[3, 3] - 3866*CHu[1, 1] - 
          3866*CHu[2, 2]) + 64*MW2^6*MZ2^2*(772*CHd[1, 1] - 7834*CHd[2, 2] + 
          772*CHd[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 772*CHq1[1, 1] - 
          9312*CHq1[2, 2] + 694*CHq1[3, 3] + 2160*CHq3[1, 1] - 
          6380*CHq3[2, 2] + 694*CHq3[3, 3] - 1544*CHu[1, 1] - 
          1544*CHu[2, 2]) - 256*MW2^7*MZ2*(91*CHd[1, 1] - 910*CHd[2, 2] + 
          91*CHd[3, 3] - 310*CHl3[1, 1] - 310*CHl3[2, 2] - 91*CHq1[1, 1] - 
          1092*CHq1[2, 2] + 91*CHq1[3, 3] + 273*CHq3[1, 1] - 728*CHq3[2, 2] + 
          91*CHq3[3, 3] - 182*CHu[1, 1] - 182*CHu[2, 2]) + 
        49*MZ2^8*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
          5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        5632*MW2^8*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 6*CHl3[1, 1] - 
          6*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
          3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) + 2*MW2*MZ2^7*(-1892*CHd[1, 1] + 21824*CHd[2, 2] - 
          1892*CHd[3, 3] + 1892*CHq1[1, 1] - 2763*CHq1[2, 2] + 
          211*CHq1[3, 3] - 1470*CHq3[1, 1] - 6125*CHq3[2, 2] + 
          211*CHq3[3, 3] + 3784*CHu[1, 1] + 3784*CHu[2, 2])) + 
      MH2*MW2*(-2*MW2^3*MZ2^6*(205165*CHd[1, 1] - 3325612*CHd[2, 2] + 
          205165*CHd[3, 3] + 379526*CHl3[1, 1] + 379526*CHl3[2, 2] - 
          205165*CHq1[1, 1] - 1569114*CHq1[2, 2] + 107413*CHq1[3, 3] + 
          419991*CHq3[1, 1] - 943958*CHq3[2, 2] + 107413*CHq3[3, 3] - 
          410330*CHu[1, 1] - 410330*CHu[2, 2]) - 8*MW2^5*MZ2^4*
         (109877*CHd[1, 1] - 1256336*CHd[2, 2] + 109877*CHd[3, 3] + 
          256643*CHl3[1, 1] + 256643*CHl3[2, 2] - 109877*CHq1[1, 1] - 
          1299756*CHq1[2, 2] + 78491*CHq1[3, 3] + 266859*CHq3[1, 1] - 
          923020*CHq3[2, 2] + 78491*CHq3[3, 3] - 219754*CHu[1, 1] - 
          219754*CHu[2, 2]) + 2*MW2^2*MZ2^7*(94033*CHd[1, 1] - 
          1386796*CHd[2, 2] + 94033*CHd[3, 3] + 26628*CHl3[1, 1] + 
          26628*CHl3[2, 2] - 94033*CHq1[1, 1] - 244953*CHq1[2, 2] + 
          26116*CHq1[3, 3] + 146265*CHq3[1, 1] - 4655*CHq3[2, 2] + 
          26116*CHq3[3, 3] - 188066*CHu[1, 1] - 188066*CHu[2, 2]) + 
        8*MW2^4*MZ2^5*(88019*CHd[1, 1] - 1254368*CHd[2, 2] + 
          88019*CHd[3, 3] + 257542*CHl3[1, 1] + 257542*CHl3[2, 2] - 
          88019*CHq1[1, 1] - 959439*CHq1[2, 2] + 52916*CHq1[3, 3] + 
          193851*CHq3[1, 1] - 677569*CHq3[2, 2] + 52916*CHq3[3, 3] - 
          176038*CHu[1, 1] - 176038*CHu[2, 2]) + 32*MW2^6*MZ2^3*
         (21227*CHd[1, 1] - 212624*CHd[2, 2] + 21227*CHd[3, 3] + 
          5783*CHl3[1, 1] + 5783*CHl3[2, 2] - 21227*CHq1[1, 1] - 
          256602*CHq1[2, 2] + 19451*CHq1[3, 3] + 60129*CHq3[1, 1] - 
          175246*CHq3[2, 2] + 19451*CHq3[3, 3] - 42454*CHu[1, 1] - 
          42454*CHu[2, 2]) - 64*MW2^7*MZ2^2*(4688*CHd[1, 1] - 
          46766*CHd[2, 2] + 4688*CHd[3, 3] - 13345*CHl3[1, 1] - 
          13345*CHl3[2, 2] - 4688*CHq1[1, 1] - 56208*CHq1[2, 2] + 
          4766*CHq1[3, 3] + 14220*CHq3[1, 1] - 37300*CHq3[2, 2] + 
          4766*CHq3[3, 3] - 9376*CHu[1, 1] - 9376*CHu[2, 2]) + 
        256*MW2^8*MZ2*(239*CHd[1, 1] - 2390*CHd[2, 2] + 239*CHd[3, 3] - 
          1274*CHl3[1, 1] - 1274*CHl3[2, 2] - 239*CHq1[1, 1] - 
          2868*CHq1[2, 2] + 239*CHq1[3, 3] + 717*CHq3[1, 1] - 
          1912*CHq3[2, 2] + 239*CHq3[3, 3] - 478*CHu[1, 1] - 478*CHu[2, 2]) + 
        735*MZ2^9*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
          5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        5632*MW2^9*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 6*CHl3[1, 1] - 
          6*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
          3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) + MW2*MZ2^8*(-56270*CHd[1, 1] + 650408*CHd[2, 2] - 
          56270*CHd[3, 3] + 19404*CHl3[1, 1] + 19404*CHl3[2, 2] + 
          56270*CHq1[1, 1] - 80979*CHq1[2, 2] + 6085*CHq1[3, 3] - 
          44100*CHq3[1, 1] - 181349*CHq3[2, 2] + 6085*CHq3[3, 3] + 
          112540*CHu[1, 1] + 112540*CHu[2, 2]))))/
    (8*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - (B0i[bb0, 0, 0, MZ2]*
     (90112*MW2^12*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 8*CHq3[1, 1] + 
        36*CHq3[2, 2]) + 512*MW2^9*MZ2^2*
       (-2*MZ2*(470*CHd[1, 1] + 471*CHd[2, 2] + 470*CHd[3, 3] + 
          88*CHe[1, 1] + 88*CHe[2, 2] + 88*CHe[3, 3] + 1591*CHl1[1, 1] + 
          1591*CHl1[2, 2] + 88*CHl1[3, 3] + 14717*CHl3[1, 1] + 
          14717*CHl3[2, 2] - 88*CHl3[3, 3] + 664*CHq1[1, 1] - 
          10729*CHq1[2, 2] - 145*CHq1[3, 3] + 3634*CHq3[1, 1] - 
          24371*CHq3[2, 2] - 145*CHq3[3, 3] - 940*CHu[1, 1] - 
          940*CHu[2, 2]) + 11*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
          6*CHl3[1, 1] - 6*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + 
          CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 
          2*CHu[1, 1] - 2*CHu[2, 2])) + 6144*MW2^10*MZ2^2*
       (51*CHd[1, 1] + 543*CHd[2, 2] + 51*CHd[3, 3] + 66*CHl1[1, 1] + 
        66*CHl1[2, 2] + 2137*CHl3[1, 1] + 2137*CHl3[2, 2] + 105*CHq1[1, 1] - 
        657*CHq1[2, 2] + 33*CHq1[3, 3] + 337*CHq3[1, 1] - 453*CHq3[2, 2] + 
        33*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
      4096*MW2^11*MZ2*(18*CHd[1, 1] + 282*CHd[2, 2] + 18*CHd[3, 3] + 
        1176*CHl3[1, 1] + 1176*CHl3[2, 2] + 48*CHq1[1, 1] - 51*CHq1[2, 2] + 
        18*CHq1[3, 3] - 152*CHq3[1, 1] + 1773*CHq3[2, 2] + 18*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) - 49*(MH2 - 11*MZ2)*MZ2^11*
       (10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 
        39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 
        20*CHu[1, 1] - 20*CHu[2, 2]) + 256*MW2^8*MZ2^3*
       (MZ2*(1807*CHd[1, 1] - 42077*CHd[2, 2] + 1807*CHd[3, 3] + 
          1336*CHe[1, 1] + 1336*CHe[2, 2] + 1336*CHe[3, 3] + 
          9643*CHl1[1, 1] + 9643*CHl1[2, 2] + 1336*CHl1[3, 3] + 
          9322*CHl3[1, 1] + 9322*CHl3[2, 2] - 1336*CHl3[3, 3] - 
          2263*CHq1[1, 1] - 44401*CHq1[2, 2] - 2495*CHq1[3, 3] + 
          6805*CHq3[1, 1] - 117195*CHq3[2, 2] - 2495*CHq3[3, 3] - 
          3614*CHu[1, 1] - 3614*CHu[2, 2]) + 
        MH2*(-113*CHd[1, 1] + 1130*CHd[2, 2] - 113*CHd[3, 3] + 
          442*CHl3[1, 1] + 442*CHl3[2, 2] + 113*CHq1[1, 1] + 
          1356*CHq1[2, 2] - 113*CHq1[3, 3] - 339*CHq3[1, 1] + 
          904*CHq3[2, 2] - 113*CHq3[3, 3] + 226*CHu[1, 1] + 226*CHu[2, 2])) + 
      64*MW2^7*MZ2^4*(MH2*(1136*CHd[1, 1] - 11474*CHd[2, 2] + 
          1136*CHd[3, 3] - 1275*CHl3[1, 1] - 1275*CHl3[2, 2] - 
          1136*CHq1[1, 1] - 13680*CHq1[2, 2] + 1058*CHq1[3, 3] + 
          3252*CHq3[1, 1] - 9292*CHq3[2, 2] + 1058*CHq3[3, 3] - 
          2272*CHu[1, 1] - 2272*CHu[2, 2]) + MZ2*(-13342*CHd[1, 1] + 
          360674*CHd[2, 2] - 13342*CHd[3, 3] - 7384*CHe[1, 1] - 
          7384*CHe[2, 2] - 7384*CHe[3, 3] - 20380*CHl1[1, 1] - 
          20380*CHl1[2, 2] - 7384*CHl1[3, 3] + 171938*CHl3[1, 1] + 
          171938*CHl3[2, 2] + 7384*CHl3[3, 3] + 49288*CHq1[1, 1] + 
          55027*CHq1[2, 2] + 848*CHq1[3, 3] + 6828*CHq3[1, 1] + 
          132711*CHq3[2, 2] + 848*CHq3[3, 3] + 26684*CHu[1, 1] + 
          26684*CHu[2, 2])) + MW2*MZ2^10*
       (MH2*(4274*CHd[1, 1] - 47960*CHd[2, 2] + 4274*CHd[3, 3] - 
          4274*CHq1[1, 1] + 7437*CHq1[2, 2] - 667*CHq1[3, 3] + 
          2940*CHq3[1, 1] + 14651*CHq3[2, 2] - 667*CHq3[3, 3] - 
          8548*CHu[1, 1] - 8548*CHu[2, 2]) + 2*MZ2*(-22682*CHd[1, 1] + 
          283372*CHd[2, 2] - 22682*CHd[3, 3] + 4312*CHe[1, 1] + 
          4312*CHe[2, 2] + 4312*CHe[3, 3] + 4312*CHl1[1, 1] + 
          4312*CHl1[2, 2] + 4312*CHl1[3, 3] - 7154*CHl3[1, 1] - 
          7154*CHl3[2, 2] - 4312*CHl3[3, 3] + 31502*CHq1[1, 1] - 
          92713*CHq1[2, 2] - 2477*CHq1[3, 3] - 24696*CHq3[1, 1] - 
          120099*CHq3[2, 2] - 2477*CHq3[3, 3] + 45364*CHu[1, 1] + 
          45364*CHu[2, 2])) - 2*MW2^2*MZ2^9*
       (MH2*(8287*CHd[1, 1] - 115732*CHd[2, 2] + 8287*CHd[3, 3] + 
          5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 8287*CHq1[1, 1] - 
          13383*CHq1[2, 2] + 1516*CHq1[3, 3] + 11319*CHq3[1, 1] + 
          6223*CHq3[2, 2] + 1516*CHq3[3, 3] - 16574*CHu[1, 1] - 
          16574*CHu[2, 2]) + MZ2*(-86405*CHd[1, 1] + 1462588*CHd[2, 2] - 
          86405*CHd[3, 3] + 35536*CHe[1, 1] + 35536*CHe[2, 2] + 
          35536*CHe[3, 3] + 54940*CHl1[1, 1] + 54940*CHl1[2, 2] + 
          35536*CHl1[3, 3] - 126809*CHl3[1, 1] - 126809*CHl3[2, 2] - 
          35536*CHl3[3, 3] + 174701*CHq1[1, 1] - 343354*CHq1[2, 2] - 
          75251*CHq1[3, 3] - 178075*CHq3[1, 1] - 520710*CHq3[2, 2] - 
          75251*CHq3[3, 3] + 172810*CHu[1, 1] + 172810*CHu[2, 2])) - 
      16*MW2^6*MZ2^5*(6*MH2*(1159*CHd[1, 1] - 12688*CHd[2, 2] + 
          1159*CHd[3, 3] + 1497*CHl3[1, 1] + 1497*CHl3[2, 2] - 
          1159*CHq1[1, 1] - 13794*CHq1[2, 2] + 919*CHq1[3, 3] + 
          2997*CHq3[1, 1] - 9638*CHq3[2, 2] + 919*CHq3[3, 3] - 
          2318*CHu[1, 1] - 2318*CHu[2, 2]) + MZ2*(-96228*CHd[1, 1] + 
          1766840*CHd[2, 2] - 96228*CHd[3, 3] - 11552*CHe[1, 1] - 
          11552*CHe[2, 2] - 11552*CHe[3, 3] + 59098*CHl1[1, 1] + 
          59098*CHl1[2, 2] - 11552*CHl1[3, 3] + 600581*CHl3[1, 1] + 
          600581*CHl3[2, 2] + 11552*CHl3[3, 3] + 327060*CHq1[1, 1] - 
          206656*CHq1[2, 2] - 68280*CHq1[3, 3] + 24460*CHq3[1, 1] - 
          799840*CHq3[2, 2] - 68280*CHq3[3, 3] + 192456*CHu[1, 1] + 
          192456*CHu[2, 2])) + 8*MW2^5*MZ2^6*
       (MH2*(13835*CHd[1, 1] - 177008*CHd[2, 2] + 13835*CHd[3, 3] + 
          38465*CHl3[1, 1] + 38465*CHl3[2, 2] - 13835*CHq1[1, 1] - 
          156756*CHq1[2, 2] + 9125*CHq1[3, 3] + 32085*CHq3[1, 1] - 
          110836*CHq3[2, 2] + 9125*CHq3[3, 3] - 27670*CHu[1, 1] - 
          27670*CHu[2, 2]) + MZ2*(-195118*CHd[1, 1] + 3165608*CHd[2, 2] - 
          195118*CHd[3, 3] + 31400*CHe[1, 1] + 31400*CHe[2, 2] + 
          31400*CHe[3, 3] + 250676*CHl1[1, 1] + 250676*CHl1[2, 2] + 
          31400*CHl1[3, 3] + 130097*CHl3[1, 1] + 130097*CHl3[2, 2] - 
          31400*CHl3[3, 3] + 617494*CHq1[1, 1] - 551684*CHq1[2, 2] - 
          203314*CHq1[3, 3] - 86026*CHq3[1, 1] - 1954452*CHq3[2, 2] - 
          203314*CHq3[3, 3] + 390236*CHu[1, 1] + 390236*CHu[2, 2])) + 
      2*MW2^3*MZ2^8*(3*MH2*(6833*CHd[1, 1] - 107292*CHd[2, 2] + 
          6833*CHd[3, 3] + 13732*CHl3[1, 1] + 13732*CHl3[2, 2] - 
          6833*CHq1[1, 1] - 40610*CHq1[2, 2] + 3001*CHq1[3, 3] + 
          12835*CHq3[1, 1] - 20942*CHq3[2, 2] + 3001*CHq3[3, 3] - 
          13666*CHu[1, 1] - 13666*CHu[2, 2]) + 
        MZ2*(-225942*CHd[1, 1] + 4375100*CHd[2, 2] - 225942*CHd[3, 3] + 
          118456*CHe[1, 1] + 118456*CHe[2, 2] + 118456*CHe[3, 3] + 
          278368*CHl1[1, 1] + 278368*CHl1[2, 2] + 118456*CHl1[3, 3] - 
          653553*CHl3[1, 1] - 653553*CHl3[2, 2] - 118456*CHl3[3, 3] + 
          615786*CHq1[1, 1] - 778414*CHq1[2, 2] - 320202*CHq1[3, 3] - 
          494998*CHq3[1, 1] - 1662190*CHq3[2, 2] - 320202*CHq3[3, 3] + 
          451884*CHu[1, 1] + 451884*CHu[2, 2])) - 
      4*MW2^4*MZ2^7*(2*MH2*(9629*CHd[1, 1] - 144416*CHd[2, 2] + 
          9629*CHd[3, 3] + 29067*CHl3[1, 1] + 29067*CHl3[2, 2] - 
          9629*CHq1[1, 1] - 92145*CHq1[2, 2] + 5468*CHq1[3, 3] + 
          20565*CHq3[1, 1] - 61951*CHq3[2, 2] + 5468*CHq3[3, 3] - 
          19258*CHu[1, 1] - 19258*CHu[2, 2]) + 
        MZ2*(-243326*CHd[1, 1] + 4352500*CHd[2, 2] - 243326*CHd[3, 3] + 
          97456*CHe[1, 1] + 97456*CHe[2, 2] + 97456*CHe[3, 3] + 
          363982*CHl1[1, 1] + 363982*CHl1[2, 2] + 97456*CHl1[3, 3] - 
          593111*CHl3[1, 1] - 593111*CHl3[2, 2] - 97456*CHl3[3, 3] + 
          747614*CHq1[1, 1] - 720580*CHq1[2, 2] - 331898*CHq1[3, 3] - 
          327714*CHq3[1, 1] - 2180412*CHq3[2, 2] - 331898*CHq3[3, 3] + 
          486652*CHu[1, 1] + 486652*CHu[2, 2]))))/(8*(2*MW2 - MZ2)^3*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(-3*MT2^3*(-2*MW2 + MZ2)^2*
       (11264*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        2*MW2*MZ2^7*(1044*CHd[1, 1] - 5022*CHd[2, 2] + 1044*CHd[3, 3] - 
          3050*CHl3[1, 1] - 3050*CHl3[2, 2] - 1044*CHq1[1, 1] + 
          666*CHq1[2, 2] + 9315*CHq1[3, 3] + 540*CHq3[1, 1] + 
          2250*CHq3[2, 2] + 14223*CHq3[3, 3] - 2088*CHu[1, 1] - 
          2088*CHu[2, 2]) - 16*MW2^4*MZ2^4*(768*CHd[1, 1] - 5184*CHd[2, 2] + 
          768*CHd[3, 3] + 1519*CHl3[1, 1] + 1519*CHl3[2, 2] - 
          768*CHq1[1, 1] - 78*CHq1[2, 2] - 11340*CHq1[3, 3] + 
          792*CHq3[1, 1] + 1482*CHq3[2, 2] - 7610*CHq3[3, 3] - 
          1536*CHu[1, 1] - 1536*CHu[2, 2]) + 4*MW2^2*MZ2^6*
         (624*CHd[1, 1] - 4896*CHd[2, 2] + 624*CHd[3, 3] - 6564*CHl3[1, 1] - 
          6564*CHl3[2, 2] - 624*CHq1[1, 1] - 1752*CHq1[2, 2] + 
          17037*CHq1[3, 3] + 1296*CHq3[1, 1] + 168*CHq3[2, 2] + 
          21793*CHq3[3, 3] - 1248*CHu[1, 1] - 1248*CHu[2, 2]) + 
        32*MW2^5*MZ2^3*(588*CHd[1, 1] - 3762*CHd[2, 2] + 588*CHd[3, 3] + 
          5*CHl3[1, 1] + 5*CHl3[2, 2] - 588*CHq1[1, 1] - 1734*CHq1[2, 2] - 
          4860*CHq1[3, 3] + 756*CHq3[1, 1] - 390*CHq3[2, 2] - 
          588*CHq3[3, 3] - 1176*CHu[1, 1] - 1176*CHu[2, 2]) + 
        8*MW2^3*MZ2^5*(432*CHd[1, 1] - 1152*CHd[2, 2] + 432*CHd[3, 3] + 
          4790*CHl3[1, 1] + 4790*CHl3[2, 2] - 432*CHq1[1, 1] + 
          2556*CHq1[2, 2] - 17307*CHq1[3, 3] - 288*CHq3[1, 1] + 
          2700*CHq3[2, 2] - 17471*CHq3[3, 3] - 864*CHu[1, 1] - 
          864*CHu[2, 2]) + 3*MZ2^8*(120*CHd[1, 1] - 468*CHd[2, 2] + 
          120*CHd[3, 3] - 245*CHl3[1, 1] - 245*CHl3[2, 2] - 120*CHq1[1, 1] + 
          174*CHq1[2, 2] + 675*CHq1[3, 3] + 294*CHq3[2, 2] + 
          1165*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) - 
        128*MW2^6*MZ2^2*(108*CHd[1, 1] - 558*CHd[2, 2] + 108*CHd[3, 3] - 
          247*CHl3[1, 1] - 247*CHl3[2, 2] - 108*CHq1[1, 1] - 576*CHq1[2, 2] - 
          594*CHq1[3, 3] + 252*CHq3[1, 1] - 216*CHq3[2, 2] + 610*CHq3[3, 3] - 
          216*CHu[1, 1] - 216*CHu[2, 2]) + 256*MW2^7*MZ2*
         (12*CHd[1, 1] - 54*CHd[2, 2] + 12*CHd[3, 3] - 165*CHl3[1, 1] - 
          165*CHl3[2, 2] - 12*CHq1[1, 1] - 78*CHq1[2, 2] - 54*CHq1[3, 3] + 
          36*CHq3[1, 1] - 30*CHq3[2, 2] + 346*CHq3[3, 3] - 24*CHu[1, 1] - 
          24*CHu[2, 2])) + MT2^2*(-8*MW2^4*MZ2^7*(206236*CHd[1, 1] - 
          2293150*CHd[2, 2] + 206236*CHd[3, 3] - 256557*CHl3[1, 1] - 
          256557*CHl3[2, 2] - 206236*CHq1[1, 1] + 435276*CHq1[2, 2] + 
          159226*CHq1[3, 3] - 141648*CHq3[1, 1] + 4404*CHq3[2, 2] + 
          201510*CHq3[3, 3] - 412472*CHu[1, 1] - 412472*CHu[2, 2]) + 
        4*MW2^3*MZ2^8*(145648*CHd[1, 1] - 1348078*CHd[2, 2] + 
          145648*CHd[3, 3] - 91629*CHl3[1, 1] - 91629*CHl3[2, 2] - 
          145648*CHq1[1, 1] + 470916*CHq1[2, 2] + 122560*CHq1[3, 3] - 
          72972*CHq3[1, 1] - 143580*CHq3[2, 2] + 226578*CHq3[3, 3] - 
          291296*CHu[1, 1] - 291296*CHu[2, 2]) - 32*MW2^6*MZ2^5*
         (101443*CHd[1, 1] - 1489996*CHd[2, 2] + 101443*CHd[3, 3] - 
          77559*CHl3[1, 1] - 77559*CHl3[2, 2] - 101443*CHq1[1, 1] - 
          390192*CHq1[2, 2] + 94858*CHq1[3, 3] - 148095*CHq3[1, 1] + 
          226872*CHq3[2, 2] - 1536*CHq3[3, 3] - 202886*CHu[1, 1] - 
          202886*CHu[2, 2]) + 32*MW2^5*MZ2^6*(88940*CHd[1, 1] - 
          1180220*CHd[2, 2] + 88940*CHd[3, 3] - 131335*CHl3[1, 1] - 
          131335*CHl3[2, 2] - 88940*CHq1[1, 1] - 11838*CHq1[2, 2] + 
          75068*CHq1[3, 3] - 87642*CHq3[1, 1] + 88226*CHq3[2, 2] + 
          47702*CHq3[3, 3] - 177880*CHu[1, 1] - 177880*CHu[2, 2]) - 
        2*MW2^2*MZ2^9*(54181*CHd[1, 1] - 428548*CHd[2, 2] + 54181*CHd[3, 3] - 
          9713*CHl3[1, 1] - 9713*CHl3[2, 2] - 54181*CHq1[1, 1] + 
          189036*CHq1[2, 2] + 73996*CHq1[3, 3] - 12249*CHq3[1, 1] - 
          118268*CHq3[2, 2] + 151810*CHq3[3, 3] - 108362*CHu[1, 1] - 
          108362*CHu[2, 2]) + 64*MW2^7*MZ2^4*(36808*CHd[1, 1] - 
          517774*CHd[2, 2] + 36808*CHd[3, 3] + 47577*CHl3[1, 1] + 
          47577*CHl3[2, 2] - 36808*CHq1[1, 1] - 342060*CHq1[2, 2] + 
          40132*CHq1[3, 3] - 75660*CHq3[1, 1] + 162372*CHq3[2, 2] - 
          30954*CHq3[3, 3] - 73616*CHu[1, 1] - 73616*CHu[2, 2]) - 
        128*MW2^8*MZ2^3*(4480*CHd[1, 1] - 35854*CHd[2, 2] + 4480*CHd[3, 3] + 
          41209*CHl3[1, 1] + 41209*CHl3[2, 2] - 4480*CHq1[1, 1] - 
          116850*CHq1[2, 2] + 9736*CHq1[3, 3] - 18648*CHq3[1, 1] + 
          62710*CHq3[2, 2] - 17936*CHq3[3, 3] - 8960*CHu[1, 1] - 
          8960*CHu[2, 2]) + 2*MW2*MZ2^10*(3684*CHd[1, 1] - 22962*CHd[2, 2] + 
          3684*CHd[3, 3] - 4275*CHl3[1, 1] - 4275*CHl3[2, 2] - 
          3684*CHq1[1, 1] + 8316*CHq1[2, 2] + 14610*CHq1[3, 3] + 
          2010*CHq3[1, 1] - 10588*CHq3[2, 2] + 26702*CHq3[3, 3] - 
          7368*CHu[1, 1] - 7368*CHu[2, 2]) - 512*MW2^9*MZ2^2*
         (1470*CHd[1, 1] - 23604*CHd[2, 2] + 1470*CHd[3, 3] - 
          4671*CHl3[1, 1] - 4671*CHl3[2, 2] - 1470*CHq1[1, 1] - 
          1662*CHq1[2, 2] + 306*CHq1[3, 3] - 630*CHq3[1, 1] - 
          1502*CHq3[2, 2] + 1894*CHq3[3, 3] - 2940*CHu[1, 1] - 
          2940*CHu[2, 2]) + 1024*MW2^10*MZ2*(790*CHd[1, 1] - 9682*CHd[2, 2] + 
          790*CHd[3, 3] + 243*CHl3[1, 1] + 243*CHl3[2, 2] - 790*CHq1[1, 1] - 
          6906*CHq1[2, 2] + 592*CHq1[3, 3] - 1398*CHq3[1, 1] + 
          3662*CHq3[2, 2] - 412*CHq3[3, 3] - 1580*CHu[1, 1] - 
          1580*CHu[2, 2]) + MZ2^11*(130*CHd[1, 1] - 2908*CHd[2, 2] + 
          130*CHd[3, 3] + 735*CHl3[1, 1] + 735*CHl3[2, 2] - 130*CHq1[1, 1] + 
          1389*CHq1[2, 2] - 2270*CHq1[3, 3] - 3283*CHq3[2, 2] - 
          3250*CHq3[3, 3] - 260*CHu[1, 1] - 260*CHu[2, 2]) - 
        135168*MW2^11*(2*CHd[1, 1] - 20*CHd[2, 2] + 2*CHd[3, 3] + 
          3*CHl3[1, 1] + 3*CHl3[2, 2] - 2*CHq1[1, 1] - 24*CHq1[2, 2] + 
          2*CHq1[3, 3] - 6*CHq3[1, 1] + 16*CHq3[2, 2] - 4*CHq3[3, 3] - 
          4*CHu[1, 1] - 4*CHu[2, 2])) + 
      MW2^2*(16*MW2^5*MZ2^6*(186088*CHd[1, 1] - 2406448*CHd[2, 2] + 
          186088*CHd[3, 3] - 228323*CHl3[1, 1] - 228323*CHl3[2, 2] - 
          186088*CHq1[1, 1] - 15792*CHq1[2, 2] - 200*CHq1[3, 3] - 
          170100*CHq3[1, 1] + 197728*CHq3[2, 2] - 22484*CHq3[3, 3] - 
          372176*CHu[1, 1] - 372176*CHu[2, 2]) - 32*MW2^6*MZ2^5*
         (109075*CHd[1, 1] - 1540108*CHd[2, 2] + 109075*CHd[3, 3] - 
          81846*CHl3[1, 1] - 81846*CHl3[2, 2] - 109075*CHq1[1, 1] - 
          404106*CHq1[2, 2] + 20743*CHq1[3, 3] - 138375*CHq3[1, 1] + 
          230310*CHq3[2, 2] - 26541*CHq3[3, 3] - 218150*CHu[1, 1] - 
          218150*CHu[2, 2]) - 16*MW2^4*MZ2^7*(103856*CHd[1, 1] - 
          1144550*CHd[2, 2] + 103856*CHd[3, 3] - 90594*CHl3[1, 1] - 
          90594*CHl3[2, 2] - 103856*CHq1[1, 1] + 229203*CHq1[2, 2] - 
          20989*CHq1[3, 3] - 73794*CHq3[1, 1] + 11535*CHq3[2, 2] - 
          6915*CHq3[3, 3] - 207712*CHu[1, 1] - 207712*CHu[2, 2]) - 
        2*MW2^2*MZ2^9*(45109*CHd[1, 1] - 382540*CHd[2, 2] + 45109*CHd[3, 3] + 
          25216*CHl3[1, 1] + 25216*CHl3[2, 2] - 45109*CHq1[1, 1] + 
          186282*CHq1[2, 2] - 24743*CHq1[3, 3] - 18081*CHq3[1, 1] - 
          135926*CHq3[2, 2] + 7741*CHq3[3, 3] - 90218*CHu[1, 1] - 
          90218*CHu[2, 2]) + 64*MW2^7*MZ2^4*(40516*CHd[1, 1] - 
          540616*CHd[2, 2] + 40516*CHd[3, 3] + 30945*CHl3[1, 1] + 
          30945*CHl3[2, 2] - 40516*CHq1[1, 1] - 358224*CHq1[2, 2] + 
          18748*CHq1[3, 3] - 69072*CHq3[1, 1] + 156504*CHq3[2, 2] - 
          17448*CHq3[3, 3] - 81032*CHu[1, 1] - 81032*CHu[2, 2]) + 
        16*MW2^3*MZ2^8*(34531*CHd[1, 1] - 324694*CHd[2, 2] + 
          34531*CHd[3, 3] - 4671*CHl3[1, 1] - 4671*CHl3[2, 2] - 
          34531*CHq1[1, 1] + 120870*CHq1[2, 2] - 13829*CHq1[3, 3] - 
          20916*CHq3[1, 1] - 37308*CHq3[2, 2] - 480*CHq3[3, 3] - 
          69062*CHu[1, 1] - 69062*CHu[2, 2]) - 512*MW2^9*MZ2^2*
         (1542*CHd[1, 1] - 24144*CHd[2, 2] + 1542*CHd[3, 3] - 
          2385*CHl3[1, 1] - 2385*CHl3[2, 2] - 1542*CHq1[1, 1] - 
          1752*CHq1[2, 2] - 342*CHq1[3, 3] - 630*CHq3[1, 1] - 
          1520*CHq3[2, 2] + 154*CHq3[3, 3] - 3084*CHu[1, 1] - 
          3084*CHu[2, 2]) - 512*MW2^8*MZ2^3*(1309*CHd[1, 1] - 
          9733*CHd[2, 2] + 1309*CHd[3, 3] + 7240*CHl3[1, 1] + 
          7240*CHl3[2, 2] - 1309*CHq1[1, 1] - 30684*CHq1[2, 2] + 
          2110*CHq1[3, 3] - 4095*CHq3[1, 1] + 14962*CHq3[2, 2] - 
          1346*CHq3[3, 3] - 2618*CHu[1, 1] - 2618*CHu[2, 2]) + 
        4*MW2*MZ2^10*(780*CHd[1, 1] - 6864*CHd[2, 2] + 780*CHd[3, 3] - 
          780*CHq1[1, 1] + 3042*CHq1[2, 2] - 390*CHq1[3, 3] + 
          735*CHq3[1, 1] - 7742*CHq3[2, 2] + 997*CHq3[3, 3] - 
          1560*CHu[1, 1] - 1560*CHu[2, 2]) + 2048*MW2^10*MZ2*
         (413*CHd[1, 1] - 4922*CHd[2, 2] + 413*CHd[3, 3] + 237*CHl3[1, 1] + 
          237*CHl3[2, 2] - 413*CHq1[1, 1] - 3570*CHq1[2, 2] + 
          215*CHq1[3, 3] - 645*CHq3[1, 1] + 1786*CHq3[2, 2] - 
          149*CHq3[3, 3] - 826*CHu[1, 1] - 826*CHu[2, 2]) + 
        49*MZ2^11*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] - 49*CHq3[2, 2] + 
          5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
        270336*MW2^11*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + CHl3[1, 1] + 
          CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] - 
          3*CHq3[1, 1] + 8*CHq3[2, 2] - CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2])) + 6*MT2^4*(-2*MW2 + MZ2)^2*
       (5632*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        2*MW2*MZ2^6*(228*CHd[1, 1] - 1206*CHd[2, 2] + 228*CHd[3, 3] - 
          935*CHl3[1, 1] - 935*CHl3[2, 2] - 228*CHq1[1, 1] + 48*CHq1[2, 2] + 
          2430*CHq1[3, 3] + 180*CHq3[1, 1] + 456*CHq3[2, 2] + 
          3576*CHq3[3, 3] - 456*CHu[1, 1] - 456*CHu[2, 2]) + 
        16*MW2^4*MZ2^3*(156*CHd[1, 1] - 1098*CHd[2, 2] + 156*CHd[3, 3] + 
          117*CHl3[1, 1] + 117*CHl3[2, 2] - 156*CHq1[1, 1] - 186*CHq1[2, 2] - 
          1836*CHq1[3, 3] + 180*CHq3[1, 1] + 150*CHq3[2, 2] - 
          940*CHq3[3, 3] - 312*CHu[1, 1] - 312*CHu[2, 2]) - 
        16*MW2^3*MZ2^4*(66*CHd[1, 1] - 315*CHd[2, 2] + 66*CHd[3, 3] + 
          351*CHl3[1, 1] + 351*CHl3[2, 2] - 66*CHq1[1, 1] + 210*CHq1[2, 2] - 
          1620*CHq1[3, 3] + 18*CHq3[1, 1] + 294*CHq3[2, 2] - 
          1483*CHq3[3, 3] - 132*CHu[1, 1] - 132*CHu[2, 2]) - 
        4*MW2^2*MZ2^5*(60*CHd[1, 1] - 738*CHd[2, 2] + 60*CHd[3, 3] - 
          1390*CHl3[1, 1] - 1390*CHl3[2, 2] - 60*CHq1[1, 1] - 
          516*CHq1[2, 2] + 3699*CHq1[3, 3] + 252*CHq3[1, 1] - 
          204*CHq3[2, 2] + 4465*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) - 
        128*MW2^5*MZ2^2*(24*CHd[1, 1] - 144*CHd[2, 2] + 24*CHd[3, 3] - 
          19*CHl3[1, 1] - 19*CHl3[2, 2] - 24*CHq1[1, 1] - 93*CHq1[2, 2] - 
          162*CHq1[3, 3] + 36*CHq3[1, 1] - 33*CHq3[2, 2] + 34*CHq3[3, 3] - 
          48*CHu[1, 1] - 48*CHu[2, 2]) + 128*MW2^6*MZ2*(12*CHd[1, 1] - 
          54*CHd[2, 2] + 12*CHd[3, 3] - 55*CHl3[1, 1] - 55*CHl3[2, 2] - 
          12*CHq1[1, 1] - 78*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] - 
          30*CHq3[2, 2] + 126*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
        MZ2^7*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 174*CHq1[2, 2] - 
          675*CHq1[3, 3] - 294*CHq3[2, 2] - 1165*CHq3[3, 3] + 240*CHu[1, 1] + 
          240*CHu[2, 2])) + MT2*(2*MW2 - MZ2)*
       (16*MW2^6*MZ2^5*(216710*CHd[1, 1] - 3070928*CHd[2, 2] + 
          216710*CHd[3, 3] - 161205*CHl3[1, 1] - 161205*CHl3[2, 2] - 
          216710*CHq1[1, 1] - 808626*CHq1[2, 2] + 55337*CHq1[3, 3] - 
          278262*CHq3[1, 1] + 457254*CHq3[2, 2] - 45861*CHq3[3, 3] - 
          433420*CHu[1, 1] - 433420*CHu[2, 2]) + 8*MW2^4*MZ2^7*
         (208306*CHd[1, 1] - 2293123*CHd[2, 2] + 208306*CHd[3, 3] - 
          190500*CHl3[1, 1] - 190500*CHl3[2, 2] - 208306*CHq1[1, 1] + 
          457515*CHq1[2, 2] - 30152*CHq1[3, 3] - 146670*CHq3[1, 1] + 
          23691*CHq3[2, 2] + 1848*CHq3[3, 3] - 416612*CHu[1, 1] - 
          416612*CHu[2, 2]) - 16*MW2^5*MZ2^6*(185728*CHd[1, 1] - 
          2405908*CHd[2, 2] + 185728*CHd[3, 3] - 234731*CHl3[1, 1] - 
          234731*CHl3[2, 2] - 185728*CHq1[1, 1] - 18042*CHq1[2, 2] + 
          12112*CHq1[3, 3] - 169668*CHq3[1, 1] + 195550*CHq3[2, 2] - 
          10004*CHq3[3, 3] - 371456*CHu[1, 1] - 371456*CHu[2, 2]) + 
        MW2^2*MZ2^9*(90578*CHd[1, 1] - 766484*CHd[2, 2] + 90578*CHd[3, 3] + 
          49697*CHl3[1, 1] + 49697*CHl3[2, 2] - 90578*CHq1[1, 1] + 
          373086*CHq1[2, 2] - 47461*CHq1[3, 3] - 36162*CHq3[1, 1] - 
          270970*CHq3[2, 2] + 18977*CHq3[3, 3] - 181156*CHu[1, 1] - 
          181156*CHu[2, 2]) - 64*MW2^7*MZ2^4*(40102*CHd[1, 1] - 
          537403*CHd[2, 2] + 40102*CHd[3, 3] + 35463*CHl3[1, 1] + 
          35463*CHl3[2, 2] - 40102*CHq1[1, 1] - 356478*CHq1[2, 2] + 
          20368*CHq1[3, 3] - 69774*CHq3[1, 1] + 157134*CHq3[2, 2] - 
          19281*CHq3[3, 3] - 80204*CHu[1, 1] - 80204*CHu[2, 2]) + 
        64*MW2^8*MZ2^3*(10292*CHd[1, 1] - 77378*CHd[2, 2] + 10292*CHd[3, 3] + 
          64853*CHl3[1, 1] + 64853*CHl3[2, 2] - 10292*CHq1[1, 1] - 
          243330*CHq1[2, 2] + 15584*CHq1[3, 3] - 33300*CHq3[1, 1] + 
          121118*CHq3[2, 2] - 15160*CHq3[3, 3] - 20584*CHu[1, 1] - 
          20584*CHu[2, 2]) - 512*MW2^10*MZ2*(1616*CHd[1, 1] - 
          19526*CHd[2, 2] + 1616*CHd[3, 3] + 717*CHl3[1, 1] + 
          717*CHl3[2, 2] - 1616*CHq1[1, 1] - 14046*CHq1[2, 2] + 
          1022*CHq1[3, 3] - 2688*CHq3[1, 1] + 7234*CHq3[2, 2] - 
          710*CHq3[3, 3] - 3232*CHu[1, 1] - 3232*CHu[2, 2]) + 
        512*MW2^9*MZ2^2*(1506*CHd[1, 1] - 23874*CHd[2, 2] + 1506*CHd[3, 3] - 
          3165*CHl3[1, 1] - 3165*CHl3[2, 2] - 1506*CHq1[1, 1] - 
          1707*CHq1[2, 2] - 18*CHq1[3, 3] - 630*CHq3[1, 1] - 
          1511*CHq3[2, 2] + 496*CHq3[3, 3] - 3012*CHu[1, 1] - 
          3012*CHu[2, 2]) - 4*MW2*MZ2^10*(780*CHd[1, 1] - 6864*CHd[2, 2] + 
          780*CHd[3, 3] - 780*CHq1[1, 1] + 3042*CHq1[2, 2] - 390*CHq1[3, 3] + 
          735*CHq3[1, 1] - 7742*CHq3[2, 2] + 997*CHq3[3, 3] - 
          1560*CHu[1, 1] - 1560*CHu[2, 2]) - 49*MZ2^11*(10*CHd[1, 1] - 
          88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 
          5*CHq1[3, 3] - 49*CHq3[2, 2] + 5*CHq3[3, 3] - 20*CHu[1, 1] - 
          20*CHu[2, 2]) + 67584*MW2^11*(4*CHd[1, 1] - 40*CHd[2, 2] + 
          4*CHd[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 4*CHq1[1, 1] - 
          48*CHq1[2, 2] + 4*CHq1[3, 3] - 12*CHq3[1, 1] + 32*CHq3[2, 2] - 
          6*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2]) + 
        2*MW2^3*MZ2^8*(-277652*CHd[1, 1] + 2603978*CHd[2, 2] - 
          277652*CHd[3, 3] + 46053*CHl3[1, 1] + 46053*CHl3[2, 2] + 
          277652*CHq1[1, 1] - 968148*CHq1[2, 2] + 99292*CHq1[3, 3] + 
          166788*CHq3[1, 1] + 295332*CHq3[2, 2] - 13878*CHq3[3, 3] + 
          555304*CHu[1, 1] + 555304*CHu[2, 2]))))/(8*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(-6*MT2^4*(-2*MW2 + MZ2)^2*
       (11264*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(-480*CHd[1, 1] + 1872*CHd[2, 2] - 480*CHd[3, 3] + 
          980*CHl3[1, 1] + 980*CHl3[2, 2] + 480*CHq1[1, 1] - 696*CHq1[2, 2] - 
          2700*CHq1[3, 3] - 1176*CHq3[2, 2] - 4660*CHq3[3, 3] + 
          960*CHu[1, 1] + 960*CHu[2, 2] - 735*CHu[3, 3]) + 
        256*MW2^6*MZ2*(12*CHd[1, 1] - 54*CHd[2, 2] + 12*CHd[3, 3] - 
          88*CHl3[1, 1] - 88*CHl3[2, 2] - 12*CHq1[1, 1] - 78*CHq1[2, 2] - 
          54*CHq1[3, 3] + 36*CHq3[1, 1] - 30*CHq3[2, 2] + 170*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2] + 33*CHu[3, 3]) - 
        384*MW2^5*MZ2^2*(20*CHd[1, 1] - 114*CHd[2, 2] + 20*CHd[3, 3] - 
          35*CHl3[1, 1] - 35*CHl3[2, 2] - 20*CHq1[1, 1] - 88*CHq1[2, 2] - 
          126*CHq1[3, 3] + 36*CHq3[1, 1] - 32*CHq3[2, 2] + 50*CHq3[3, 3] - 
          40*CHu[1, 1] - 40*CHu[2, 2] + 34*CHu[3, 3]) - 
        12*MW2^2*MZ2^5*(8*CHd[1, 1] - 492*CHd[2, 2] + 8*CHd[3, 3] - 
          1367*CHl3[1, 1] - 1367*CHl3[2, 2] - 8*CHq1[1, 1] - 604*CHq1[2, 2] + 
          3762*CHq1[3, 3] + 216*CHq3[1, 1] - 380*CHq3[2, 2] + 
          4346*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 55*CHu[3, 3]) - 
        16*MW2^3*MZ2^4*(216*CHd[1, 1] - 1260*CHd[2, 2] + 216*CHd[3, 3] + 
          757*CHl3[1, 1] + 757*CHl3[2, 2] - 216*CHq1[1, 1] + 450*CHq1[2, 2] - 
          4536*CHq1[3, 3] + 144*CHq3[1, 1] + 810*CHq3[2, 2] - 
          3878*CHq3[3, 3] - 432*CHu[1, 1] - 432*CHu[2, 2] + 288*CHu[3, 3]) + 
        32*MW2^4*MZ2^3*(228*CHd[1, 1] - 1566*CHd[2, 2] + 228*CHd[3, 3] + 
          CHl3[1, 1] + CHl3[2, 2] - 228*CHq1[1, 1] - 402*CHq1[2, 2] - 
          2376*CHq1[3, 3] + 252*CHq3[1, 1] + 78*CHq3[2, 2] - 968*CHq3[3, 3] - 
          456*CHu[1, 1] - 456*CHu[2, 2] + 384*CHu[3, 3]) + 
        4*MW2*MZ2^6*(336*CHd[1, 1] - 1944*CHd[2, 2] + 336*CHd[3, 3] - 
          1870*CHl3[1, 1] - 1870*CHl3[2, 2] - 336*CHq1[1, 1] - 
          78*CHq1[2, 2] + 4185*CHq1[3, 3] + 360*CHq3[1, 1] + 618*CHq3[2, 2] + 
          5987*CHq3[3, 3] - 672*CHu[1, 1] - 672*CHu[2, 2] + 492*CHu[3, 3])) - 
      2*MW2^2*(MW2 + MZ2)*(135168*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) + 1024*MW2^8*MZ2^2*(962*CHd[1, 1] - 11453*CHd[2, 2] + 
          962*CHd[3, 3] + 2202*CHl3[1, 1] + 2202*CHl3[2, 2] - 
          962*CHq1[1, 1] - 6975*CHq1[2, 2] - 178*CHq1[3, 3] + 
          1614*CHq3[1, 1] - 4399*CHq3[2, 2] - 754*CHq3[3, 3] - 
          1924*CHu[1, 1] - 1924*CHu[2, 2]) - 2048*MW2^9*MZ2*
         (124*CHd[1, 1] - 1042*CHd[2, 2] + 124*CHd[3, 3] + 614*CHl3[1, 1] + 
          614*CHl3[2, 2] - 124*CHq1[1, 1] - 1290*CHq1[2, 2] + 25*CHq1[3, 3] + 
          372*CHq3[1, 1] - 794*CHq3[2, 2] + 169*CHq3[3, 3] - 248*CHu[1, 1] - 
          248*CHu[2, 2]) + 2*MW2^2*MZ2^8*(187612*CHd[1, 1] - 
          1025404*CHd[2, 2] + 187612*CHd[3, 3] - 35043*CHl3[1, 1] - 
          35043*CHl3[2, 2] - 187612*CHq1[1, 1] + 1478076*CHq1[2, 2] + 
          202468*CHq1[3, 3] - 134700*CHq3[1, 1] + 1530988*CHq3[2, 2] - 
          55412*CHq3[3, 3] - 375224*CHu[1, 1] - 375224*CHu[2, 2] - 
          261696*CHu[3, 3]) - 4*MW2^3*MZ2^7*(288434*CHd[1, 1] - 
          2170592*CHd[2, 2] + 288434*CHd[3, 3] - 393929*CHl3[1, 1] - 
          393929*CHl3[2, 2] - 288434*CHq1[1, 1] + 2371824*CHq1[2, 2] + 
          143090*CHq1[3, 3] - 110562*CHq3[1, 1] + 2549696*CHq3[2, 2] + 
          36002*CHq3[3, 3] - 576868*CHu[1, 1] - 576868*CHu[2, 2] - 
          161520*CHu[3, 3]) + 8*MW2^4*MZ2^6*(267764*CHd[1, 1] - 
          2813048*CHd[2, 2] + 267764*CHd[3, 3] - 686237*CHl3[1, 1] - 
          686237*CHl3[2, 2] - 267764*CHq1[1, 1] + 2184036*CHq1[2, 2] + 
          44936*CHq1[3, 3] - 27540*CHq3[1, 1] + 2424260*CHq3[2, 2] + 
          74288*CHq3[3, 3] - 535528*CHu[1, 1] - 535528*CHu[2, 2] - 
          13440*CHu[3, 3]) + 6*MZ2^10*(659*CHd[1, 1] - 2330*CHd[2, 2] + 
          659*CHd[3, 3] + 245*CHl3[1, 1] + 245*CHl3[2, 2] - 659*CHq1[1, 1] + 
          4437*CHq1[2, 2] + 3664*CHq1[3, 3] - 735*CHq3[1, 1] + 
          4361*CHq3[2, 2] - 2118*CHq3[3, 3] - 1318*CHu[1, 1] - 
          1318*CHu[2, 2] - 4312*CHu[3, 3]) - 512*MW2^7*MZ2^3*
         (3715*CHd[1, 1] - 56329*CHd[2, 2] + 3715*CHd[3, 3] - 
          739*CHl3[1, 1] - 739*CHl3[2, 2] - 3715*CHq1[1, 1] - 
          9750*CHq1[2, 2] - 1256*CHq1[3, 3] + 3117*CHq3[1, 1] - 
          2918*CHq3[2, 2] - 3056*CHq3[3, 3] - 7430*CHu[1, 1] - 
          7430*CHu[2, 2] + 528*CHu[3, 3]) + 128*MW2^6*MZ2^4*
         (20036*CHd[1, 1] - 322691*CHd[2, 2] + 20036*CHd[3, 3] - 
          47933*CHl3[1, 1] - 47933*CHl3[2, 2] - 20036*CHq1[1, 1] + 
          56139*CHq1[2, 2] - 6148*CHq1[3, 3] + 6732*CHq3[1, 1] + 
          82907*CHq3[2, 2] - 6598*CHq3[3, 3] - 40072*CHu[1, 1] - 
          40072*CHu[2, 2] + 5904*CHu[3, 3]) - 32*MW2^5*MZ2^5*
         (84308*CHd[1, 1] - 1177514*CHd[2, 2] + 84308*CHd[3, 3] - 
          268554*CHl3[1, 1] - 268554*CHl3[2, 2] - 84308*CHq1[1, 1] + 
          564504*CHq1[2, 2] - 8389*CHq1[3, 3] + 8028*CHq3[1, 1] + 
          656840*CHq3[2, 2] + 11507*CHq3[3, 3] - 168616*CHu[1, 1] - 
          168616*CHu[2, 2] + 20688*CHu[3, 3]) + 
        MW2*MZ2^9*(-63362*CHd[1, 1] + 264212*CHd[2, 2] - 63362*CHd[3, 3] - 
          41095*CHl3[1, 1] - 41095*CHl3[2, 2] + 63362*CHq1[1, 1] - 
          471600*CHq1[2, 2] - 148892*CHq1[3, 3] + 64626*CHq3[1, 1] - 
          470336*CHq3[2, 2] + 73828*CHq3[3, 3] + 126724*CHu[1, 1] + 
          126724*CHu[2, 2] + 187344*CHu[3, 3])) + 
      MT2^3*(90112*MW2^10*(8*CHd[1, 1] - 80*CHd[2, 2] + 8*CHd[3, 3] + 
          19*CHl3[1, 1] + 19*CHl3[2, 2] - 8*CHq1[1, 1] - 96*CHq1[2, 2] + 
          8*CHq1[3, 3] + 24*CHq3[1, 1] - 64*CHq3[2, 2] + 2*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2]) - 256*MW2^7*MZ2^3*
         (44842*CHd[1, 1] - 709534*CHd[2, 2] + 44842*CHd[3, 3] - 
          70231*CHl3[1, 1] - 70231*CHl3[2, 2] - 44842*CHq1[1, 1] + 
          78438*CHq1[2, 2] + 36538*CHq1[3, 3] + 20646*CHq3[1, 1] + 
          143926*CHq3[2, 2] - 43406*CHq3[3, 3] - 89684*CHu[1, 1] - 
          89684*CHu[2, 2] - 23490*CHu[3, 3]) + 256*MW2^6*MZ2^4*
         (50326*CHd[1, 1] - 718627*CHd[2, 2] + 50326*CHd[3, 3] - 
          123186*CHl3[1, 1] - 123186*CHl3[2, 2] - 50326*CHq1[1, 1] + 
          279759*CHq1[2, 2] + 33727*CHq1[3, 3] + 8712*CHq3[1, 1] + 
          338797*CHq3[2, 2] - 30344*CHq3[3, 3] - 100652*CHu[1, 1] - 
          100652*CHu[2, 2] - 19887*CHu[3, 3]) - 32*MW2^5*MZ2^5*
         (341798*CHd[1, 1] - 3955256*CHd[2, 2] + 341798*CHd[3, 3] - 
          887111*CHl3[1, 1] - 887111*CHl3[2, 2] - 341798*CHq1[1, 1] + 
          2598324*CHq1[2, 2] + 60866*CHq1[3, 3] - 15390*CHq3[1, 1] + 
          2924732*CHq3[2, 2] + 27518*CHq3[3, 3] - 683596*CHu[1, 1] - 
          683596*CHu[2, 2] - 6555*CHu[3, 3]) + 1024*MW2^8*MZ2^2*
         (7583*CHd[1, 1] - 114224*CHd[2, 2] + 7583*CHd[3, 3] - 
          491*CHl3[1, 1] - 491*CHl3[2, 2] - 7583*CHq1[1, 1] - 
          23856*CHq1[2, 2] + 5021*CHq1[3, 3] + 7125*CHq3[1, 1] - 
          9148*CHq3[2, 2] - 6703*CHq3[3, 3] - 15166*CHu[1, 1] - 
          15166*CHu[2, 2] - 2931*CHu[3, 3]) - 2048*MW2^9*MZ2*
         (1708*CHd[1, 1] - 21502*CHd[2, 2] + 1708*CHd[3, 3] + 
          2388*CHl3[1, 1] + 2388*CHl3[2, 2] - 1708*CHq1[1, 1] - 
          13302*CHq1[2, 2] + 1048*CHq1[3, 3] + 3012*CHq3[1, 1] - 
          8582*CHq3[2, 2] - 812*CHq3[3, 3] - 3416*CHu[1, 1] - 
          3416*CHu[2, 2] - 297*CHu[3, 3]) + 3*MZ2^10*(480*CHd[1, 1] - 
          1872*CHd[2, 2] + 480*CHd[3, 3] - 980*CHl3[1, 1] - 980*CHl3[2, 2] - 
          480*CHq1[1, 1] + 696*CHq1[2, 2] + 2700*CHq1[3, 3] + 
          1176*CHq3[2, 2] + 4660*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2] + 
          735*CHu[3, 3]) - 6*MW2*MZ2^9*(13370*CHd[1, 1] - 48128*CHd[2, 2] + 
          13370*CHd[3, 3] - 6680*CHl3[1, 1] - 6680*CHl3[2, 2] - 
          13370*CHq1[1, 1] + 94848*CHq1[2, 2] - 24488*CHq1[3, 3] - 
          15450*CHq3[1, 1] + 92768*CHq3[2, 2] + 51244*CHq3[3, 3] - 
          26740*CHu[1, 1] - 26740*CHu[2, 2] + 26219*CHu[3, 3]) + 
        16*MW2^4*MZ2^6*(419915*CHd[1, 1] - 3701384*CHd[2, 2] + 
          419915*CHd[3, 3] - 954983*CHl3[1, 1] - 954983*CHl3[2, 2] - 
          419915*CHq1[1, 1] + 3465072*CHq1[2, 2] - 211789*CHq1[3, 3] - 
          112371*CHq3[1, 1] + 3772616*CHq3[2, 2] + 377531*CHq3[3, 3] - 
          839830*CHu[1, 1] - 839830*CHu[2, 2] + 203277*CHu[3, 3]) + 
        4*MW2^2*MZ2^8*(172991*CHd[1, 1] - 827756*CHd[2, 2] + 
          172991*CHd[3, 3] - 190718*CHl3[1, 1] - 190718*CHl3[2, 2] - 
          172991*CHq1[1, 1] + 1343844*CHq1[2, 2] - 312133*CHq1[3, 3] - 
          149919*CHq3[1, 1] + 1366916*CHq3[2, 2] + 457799*CHq3[3, 3] - 
          345982*CHu[1, 1] - 345982*CHu[2, 2] + 264870*CHu[3, 3]) - 
        8*MW2^3*MZ2^7*(348262*CHd[1, 1] - 2268484*CHd[2, 2] + 
          348262*CHd[3, 3] - 601491*CHl3[1, 1] - 601491*CHl3[2, 2] - 
          348262*CHq1[1, 1] + 2839632*CHq1[2, 2] - 424796*CHq1[3, 3] - 
          188430*CHq3[1, 1] + 2999464*CHq3[2, 2] + 610108*CHq3[3, 3] - 
          696524*CHu[1, 1] - 696524*CHu[2, 2] + 355146*CHu[3, 3])) - 
      2*MT2^2*MW2*(90112*MW2^10*(8*CHd[1, 1] - 80*CHd[2, 2] + 8*CHd[3, 3] + 
          16*CHl3[1, 1] + 16*CHl3[2, 2] - 8*CHq1[1, 1] - 96*CHq1[2, 2] + 
          8*CHq1[3, 3] + 24*CHq3[1, 1] - 64*CHq3[2, 2] + 17*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2]) + 64*MW2^6*MZ2^4*(251456*CHd[1, 1] - 
          3583826*CHd[2, 2] + 251456*CHd[3, 3] - 582415*CHl3[1, 1] - 
          582415*CHl3[2, 2] - 251456*CHq1[1, 1] + 1213692*CHq1[2, 2] + 
          8240*CHq1[3, 3] + 60624*CHq3[1, 1] + 1525772*CHq3[2, 2] - 
          184366*CHq3[3, 3] - 502912*CHu[1, 1] - 502912*CHu[2, 2] - 
          51252*CHu[3, 3]) - 384*MW2^7*MZ2^3*(36660*CHd[1, 1] - 
          559054*CHd[2, 2] + 36660*CHd[3, 3] - 49917*CHl3[1, 1] - 
          49917*CHl3[2, 2] - 36660*CHq1[1, 1] + 32770*CHq1[2, 2] + 
          8752*CHq1[3, 3] + 20908*CHq3[1, 1] + 90338*CHq3[2, 2] - 
          30960*CHq3[3, 3] - 73320*CHu[1, 1] - 73320*CHu[2, 2] - 
          11710*CHu[3, 3]) + 3*MZ2^10*(1318*CHd[1, 1] - 4660*CHd[2, 2] + 
          1318*CHd[3, 3] + 245*CHl3[1, 1] + 245*CHl3[2, 2] - 
          1318*CHq1[1, 1] + 8874*CHq1[2, 2] + 7328*CHq1[3, 3] - 
          1470*CHq3[1, 1] + 8722*CHq3[2, 2] - 4236*CHq3[3, 3] - 
          2636*CHu[1, 1] - 2636*CHu[2, 2] - 8624*CHu[3, 3]) + 
        1024*MW2^8*MZ2^2*(8959*CHd[1, 1] - 127864*CHd[2, 2] + 
          8959*CHd[3, 3] + 169*CHl3[1, 1] + 169*CHl3[2, 2] - 
          8959*CHq1[1, 1] - 32955*CHq1[2, 2] + 2494*CHq1[3, 3] + 
          9657*CHq3[1, 1] - 14339*CHq3[2, 2] - 4280*CHq3[3, 3] - 
          17918*CHu[1, 1] - 17918*CHu[2, 2] - 2076*CHu[3, 3]) - 
        1024*MW2^9*MZ2*(3772*CHd[1, 1] - 45574*CHd[2, 2] + 3772*CHd[3, 3] + 
          4750*CHl3[1, 1] + 4750*CHl3[2, 2] - 3772*CHq1[1, 1] - 
          29886*CHq1[2, 2] + 1660*CHq1[3, 3] + 7092*CHq3[1, 1] - 
          19022*CHq3[2, 2] + 1300*CHq3[3, 3] - 7544*CHu[1, 1] - 
          7544*CHu[2, 2] - 297*CHu[3, 3]) + MW2*MZ2^9*(-129470*CHd[1, 1] + 
          490340*CHd[2, 2] - 129470*CHd[3, 3] - 36922*CHl3[1, 1] - 
          36922*CHl3[2, 2] + 129470*CHq1[1, 1] - 1027008*CHq1[2, 2] + 
          104956*CHq1[3, 3] + 161646*CHq3[1, 1] - 994832*CHq3[2, 2] - 
          63932*CHq3[3, 3] + 258940*CHu[1, 1] + 258940*CHu[2, 2] + 
          51369*CHu[3, 3]) - 16*MW2^5*MZ2^5*(873380*CHd[1, 1] - 
          10386716*CHd[2, 2] + 873380*CHd[3, 3] - 2230669*CHl3[1, 1] - 
          2230669*CHl3[2, 2] - 873380*CHq1[1, 1] + 6340344*CHq1[2, 2] - 
          323212*CHq1[3, 3] - 468*CHq3[1, 1] + 7213256*CHq3[2, 2] - 
          262492*CHq3[3, 3] - 1746760*CHu[1, 1] - 1746760*CHu[2, 2] + 
          59181*CHu[3, 3]) + 48*MW2^4*MZ2^6*(185463*CHd[1, 1] - 
          1702852*CHd[2, 2] + 185463*CHd[3, 3] - 404978*CHl3[1, 1] - 
          404978*CHl3[2, 2] - 185463*CHq1[1, 1] + 1528858*CHq1[2, 2] - 
          157310*CHq1[3, 3] - 44207*CHq3[1, 1] + 1670114*CHq3[2, 2] + 
          39030*CHq3[3, 3] - 370926*CHu[1, 1] - 370926*CHu[2, 2] + 
          66167*CHu[3, 3]) + 4*MW2^2*MZ2^8*(253909*CHd[1, 1] - 
          1272742*CHd[2, 2] + 253909*CHd[3, 3] - 151088*CHl3[1, 1] - 
          151088*CHl3[2, 2] - 253909*CHq1[1, 1] + 2081604*CHq1[2, 2] - 
          365042*CHq1[3, 3] - 226773*CHq3[1, 1] + 2108740*CHq3[2, 2] + 
          209332*CHq3[3, 3] - 507818*CHu[1, 1] - 507818*CHu[2, 2] + 
          114375*CHu[3, 3]) - 4*MW2^3*MZ2^7*(966598*CHd[1, 1] - 
          6581524*CHd[2, 2] + 966598*CHd[3, 3] - 1411487*CHl3[1, 1] - 
          1411487*CHl3[2, 2] - 966598*CHq1[1, 1] + 8092020*CHq1[2, 2] - 
          1223120*CHq1[3, 3] - 516582*CHq3[1, 1] + 8542036*CHq3[2, 2] + 
          606568*CHq3[3, 3] - 1933196*CHu[1, 1] - 1933196*CHu[2, 2] + 
          518532*CHu[3, 3])) + MT2*MW2*
       (90112*MW2^11*(8*CHd[1, 1] - 80*CHd[2, 2] + 8*CHd[3, 3] + 
          19*CHl3[1, 1] + 19*CHl3[2, 2] - 8*CHq1[1, 1] - 96*CHq1[2, 2] + 
          8*CHq1[3, 3] + 24*CHq3[1, 1] - 64*CHq3[2, 2] + 38*CHq3[3, 3] - 
          16*CHu[1, 1] - 16*CHu[2, 2]) - 8*MW2^4*MZ2^7*(77668*CHd[1, 1] + 
          808004*CHd[2, 2] + 77668*CHd[3, 3] + 425169*CHl3[1, 1] + 
          425169*CHl3[2, 2] - 77668*CHq1[1, 1] + 605544*CHq1[2, 2] + 
          580774*CHq1[3, 3] - 176604*CHq3[1, 1] + 506608*CHq3[2, 2] + 
          226846*CHq3[3, 3] - 155336*CHu[1, 1] - 155336*CHu[2, 2] - 
          382800*CHu[3, 3]) - 256*MW2^8*MZ2^3*(45166*CHd[1, 1] - 
          710722*CHd[2, 2] + 45166*CHd[3, 3] - 66613*CHl3[1, 1] - 
          66613*CHl3[2, 2] - 45166*CHq1[1, 1] + 96258*CHq1[2, 2] - 
          5906*CHq1[3, 3] + 17298*CHq3[1, 1] + 158722*CHq3[2, 2] - 
          54026*CHq3[3, 3] - 90332*CHu[1, 1] - 90332*CHu[2, 2] - 
          6426*CHu[3, 3]) + 1024*MW2^9*MZ2^2*(8375*CHd[1, 1] - 
          119084*CHd[2, 2] + 8375*CHd[3, 3] + 3841*CHl3[1, 1] + 
          3841*CHl3[2, 2] - 8375*CHq1[1, 1] - 26736*CHq1[2, 2] - 
          55*CHq1[3, 3] + 8205*CHq3[1, 1] - 10156*CHq3[2, 2] - 
          7987*CHq3[3, 3] - 16750*CHu[1, 1] - 16750*CHu[2, 2] - 
          1725*CHu[3, 3]) - 2048*MW2^10*MZ2*(1924*CHd[1, 1] - 
          22474*CHd[2, 2] + 1924*CHd[3, 3] + 3546*CHl3[1, 1] + 
          3546*CHl3[2, 2] - 1924*CHq1[1, 1] - 14706*CHq1[2, 2] + 
          472*CHq1[3, 3] + 3660*CHq3[1, 1] - 9122*CHq3[2, 2] + 
          796*CHq3[3, 3] - 3848*CHu[1, 1] - 3848*CHu[2, 2] - 99*CHu[3, 3]) + 
        3*MZ2^11*(480*CHd[1, 1] - 1872*CHd[2, 2] + 480*CHd[3, 3] - 
          980*CHl3[1, 1] - 980*CHl3[2, 2] - 480*CHq1[1, 1] + 696*CHq1[2, 2] + 
          2700*CHq1[3, 3] + 1176*CHq3[2, 2] + 4660*CHq3[3, 3] - 
          960*CHu[1, 1] - 960*CHu[2, 2] + 735*CHu[3, 3]) + 
        256*MW2^7*MZ2^4*(44980*CHd[1, 1] - 651451*CHd[2, 2] + 
          44980*CHd[3, 3] - 139500*CHl3[1, 1] - 139500*CHl3[2, 2] - 
          44980*CHq1[1, 1] + 320637*CHq1[2, 2] - 21263*CHq1[3, 3] - 
          414*CHq3[1, 1] + 365203*CHq3[2, 2] - 16508*CHq3[3, 3] - 
          89960*CHu[1, 1] - 89960*CHu[2, 2] + 14043*CHu[3, 3]) - 
        9*MW2*MZ2^10*(6356*CHd[1, 1] - 22752*CHd[2, 2] + 6356*CHd[3, 3] - 
          2820*CHl3[1, 1] - 2820*CHl3[2, 2] - 6356*CHq1[1, 1] + 
          50240*CHq1[2, 2] - 30596*CHq1[3, 3] - 8340*CHq3[1, 1] + 
          48256*CHq3[2, 2] + 32044*CHq3[3, 3] - 12712*CHu[1, 1] - 
          12712*CHu[2, 2] + 27753*CHu[3, 3]) + 16*MW2^5*MZ2^6*
         (254567*CHd[1, 1] - 1310696*CHd[2, 2] + 254567*CHd[3, 3] - 
          546329*CHl3[1, 1] - 546329*CHl3[2, 2] - 254567*CHq1[1, 1] + 
          2630880*CHq1[2, 2] - 73549*CHq1[3, 3] - 152223*CHq3[1, 1] + 
          2733224*CHq3[2, 2] + 562067*CHq3[3, 3] - 509134*CHu[1, 1] - 
          509134*CHu[2, 2] + 164019*CHu[3, 3]) - 32*MW2^6*MZ2^5*
         (265190*CHd[1, 1] - 2834648*CHd[2, 2] + 265190*CHd[3, 3] - 
          925247*CHl3[1, 1] - 925247*CHl3[2, 2] - 265190*CHq1[1, 1] + 
          2656284*CHq1[2, 2] - 206542*CHq1[3, 3] - 71118*CHq3[1, 1] + 
          2850356*CHq3[2, 2] + 265718*CHq3[3, 3] - 530380*CHu[1, 1] - 
          530380*CHu[2, 2] + 215583*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (54148*CHd[1, 1] - 300784*CHd[2, 2] + 54148*CHd[3, 3] - 
          120478*CHl3[1, 1] - 120478*CHl3[2, 2] - 54148*CHq1[1, 1] + 
          483096*CHq1[2, 2] - 332542*CHq1[3, 3] - 44292*CHq3[1, 1] + 
          492952*CHq3[2, 2] + 227318*CHq3[3, 3] - 108296*CHu[1, 1] - 
          108296*CHu[2, 2] + 266911*CHu[3, 3]) - 4*MW2^3*MZ2^8*
         (135925*CHd[1, 1] - 1570708*CHd[2, 2] + 135925*CHd[3, 3] - 
          801232*CHl3[1, 1] - 801232*CHl3[2, 2] - 135925*CHq1[1, 1] + 
          1403820*CHq1[2, 2] - 1228487*CHq1[3, 3] + 21723*CHq3[1, 1] + 
          1561468*CHq3[2, 2] + 501253*CHq3[3, 3] - 271850*CHu[1, 1] - 
          271850*CHu[2, 2] + 949122*CHu[3, 3]))))/(24*(2*MW2 - MZ2)^3*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (B0i[bb0, 0, 0, MT2]*(128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (4*MW2^2*MZ2^4*(2191*CHd[1, 1] - 18568*CHd[2, 2] + 2191*CHd[3, 3] - 
          3623*CHl3[1, 1] - 3623*CHl3[2, 2] - 2191*CHq1[1, 1] + 
          18552*CHq1[2, 2] - 1307*CHq1[3, 3] - 423*CHq3[1, 1] + 
          20320*CHq3[2, 2] - 1307*CHq3[3, 3] - 4382*CHu[1, 1] - 
          4382*CHu[2, 2]) - 4*MW2*MZ2^5*(832*CHd[1, 1] - 4420*CHd[2, 2] + 
          832*CHd[3, 3] + 229*CHl3[1, 1] + 229*CHl3[2, 2] - 832*CHq1[1, 1] + 
          7086*CHq1[2, 2] - 758*CHq1[3, 3] - 684*CHq3[1, 1] + 
          7234*CHq3[2, 2] - 758*CHq3[3, 3] - 1664*CHu[1, 1] - 
          1664*CHu[2, 2]) - 16*MW2^3*MZ2^3*(739*CHd[1, 1] - 9952*CHd[2, 2] + 
          739*CHd[3, 3] - 2467*CHl3[1, 1] - 2467*CHl3[2, 2] - 
          739*CHq1[1, 1] + 5538*CHq1[2, 2] - 293*CHq1[3, 3] + 
          153*CHq3[1, 1] + 6430*CHq3[2, 2] - 293*CHq3[3, 3] - 
          1478*CHu[1, 1] - 1478*CHu[2, 2]) + MZ2^6*(479*CHd[1, 1] - 
          1628*CHd[2, 2] + 479*CHd[3, 3] + 1078*CHl3[1, 1] + 
          1078*CHl3[2, 2] - 479*CHq1[1, 1] + 4176*CHq1[2, 2] - 
          607*CHq1[3, 3] - 735*CHq3[1, 1] + 3920*CHq3[2, 2] - 
          607*CHq3[3, 3] - 958*CHu[1, 1] - 958*CHu[2, 2]) + 
        32*MW2^4*MZ2^2*(344*CHd[1, 1] - 5882*CHd[2, 2] + 344*CHd[3, 3] - 
          907*CHl3[1, 1] - 907*CHl3[2, 2] - 344*CHq1[1, 1] + 888*CHq1[2, 2] - 
          118*CHq1[3, 3] + 108*CHq3[1, 1] + 1340*CHq3[2, 2] - 
          118*CHq3[3, 3] - 688*CHu[1, 1] - 688*CHu[2, 2]) - 
        128*MW2^5*MZ2*(65*CHd[1, 1] - 914*CHd[2, 2] + 65*CHd[3, 3] + 
          20*CHl3[1, 1] + 20*CHl3[2, 2] - 65*CHq1[1, 1] - 318*CHq1[2, 2] - 
          CHq1[3, 3] + 63*CHq3[1, 1] - 190*CHq3[2, 2] - CHq3[3, 3] - 
          130*CHu[1, 1] - 130*CHu[2, 2]) + 2816*MW2^6*
         (CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 2*CHl3[1, 1] + 
          2*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
          3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2])) - 6*MT2^9*(-2*MW2 + MZ2)^2*(2*MW2 + MZ2)*
       (2816*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        4*MW2^2*MZ2^4*(48*CHd[1, 1] + 48*CHd[3, 3] + 1111*CHl3[1, 1] + 
          1111*CHl3[2, 2] - 48*CHq1[1, 1] + 390*CHq1[2, 2] - 
          1944*CHq1[3, 3] - 72*CHq3[1, 1] + 366*CHq3[2, 2] - 
          2054*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 1884*CHu[3, 3]) + 
        2*MW2*MZ2^5*(-108*CHd[1, 1] + 738*CHd[2, 2] - 108*CHd[3, 3] + 
          1180*CHl3[1, 1] + 1180*CHl3[2, 2] + 108*CHq1[1, 1] + 
          126*CHq1[2, 2] - 1755*CHq1[3, 3] - 180*CHq3[1, 1] - 
          162*CHq3[2, 2] - 2411*CHq3[3, 3] + 216*CHu[1, 1] + 216*CHu[2, 2] - 
          1719*CHu[3, 3]) + 24*MW2^3*MZ2^3*(28*CHd[1, 1] - 210*CHd[2, 2] + 
          28*CHd[3, 3] + 173*CHl3[1, 1] + 173*CHl3[2, 2] - 28*CHq1[1, 1] + 
          10*CHq1[2, 2] - 432*CHq1[3, 3] + 36*CHq3[1, 1] + 74*CHq3[2, 2] - 
          304*CHq3[3, 3] - 56*CHu[1, 1] - 56*CHu[2, 2] - 436*CHu[3, 3]) - 
        32*MW2^4*MZ2^2*(36*CHd[1, 1] - 234*CHd[2, 2] + 36*CHd[3, 3] + 
          85*CHl3[1, 1] + 85*CHl3[2, 2] - 36*CHq1[1, 1] - 108*CHq1[2, 2] - 
          270*CHq1[3, 3] + 36*CHq3[1, 1] - 36*CHq3[2, 2] - 14*CHq3[3, 3] - 
          72*CHu[1, 1] - 72*CHu[2, 2] - 270*CHu[3, 3]) + 
        64*MW2^5*MZ2*(12*CHd[1, 1] - 54*CHd[2, 2] + 12*CHd[3, 3] - 
          11*CHl3[1, 1] - 11*CHl3[2, 2] - 12*CHq1[1, 1] - 78*CHq1[2, 2] - 
          54*CHq1[3, 3] + 36*CHq3[1, 1] - 30*CHq3[2, 2] + 82*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2] - 66*CHu[3, 3]) + 
        MZ2^6*(120*CHd[1, 1] - 468*CHd[2, 2] + 120*CHd[3, 3] - 
          245*CHl3[1, 1] - 245*CHl3[2, 2] - 120*CHq1[1, 1] + 174*CHq1[2, 2] + 
          675*CHq1[3, 3] + 294*CHq3[2, 2] + 1165*CHq3[3, 3] - 240*CHu[1, 1] - 
          240*CHu[2, 2] + 735*CHu[3, 3])) + 
      MT2^8*(-45056*MW2^10*(16*CHd[1, 1] - 160*CHd[2, 2] + 16*CHd[3, 3] + 
          17*CHl3[1, 1] + 17*CHl3[2, 2] - 16*CHq1[1, 1] - 192*CHq1[2, 2] + 
          16*CHq1[3, 3] + 48*CHq3[1, 1] - 128*CHq3[2, 2] + 46*CHq3[3, 3] - 
          32*CHu[1, 1] - 32*CHu[2, 2]) - 16*MW2^4*MZ2^6*(113141*CHd[1, 1] + 
          274096*CHd[2, 2] + 113141*CHd[3, 3] - 659552*CHl3[1, 1] - 
          659552*CHl3[2, 2] - 113141*CHq1[1, 1] + 4179222*CHq1[2, 2] - 
          237331*CHq1[3, 3] - 494205*CHq3[1, 1] + 3798158*CHq3[2, 2] - 
          20713*CHq3[3, 3] - 226282*CHu[1, 1] - 226282*CHu[2, 2] - 
          156552*CHu[3, 3]) + 32*MW2^5*MZ2^5*(171266*CHd[1, 1] - 
          1627802*CHd[2, 2] + 171266*CHd[3, 3] - 788858*CHl3[1, 1] - 
          788858*CHl3[2, 2] - 171266*CHq1[1, 1] + 3457302*CHq1[2, 2] - 
          267265*CHq1[3, 3] - 284634*CHq3[1, 1] + 3343934*CHq3[2, 2] - 
          240565*CHq3[3, 3] - 342532*CHu[1, 1] - 342532*CHu[2, 2] - 
          65415*CHu[3, 3]) - 64*MW2^6*MZ2^4*(140968*CHd[1, 1] - 
          2024980*CHd[2, 2] + 140968*CHd[3, 3] - 505053*CHl3[1, 1] - 
          505053*CHl3[2, 2] - 140968*CHq1[1, 1] + 1629210*CHq1[2, 2] - 
          177608*CHq1[3, 3] - 86328*CHq3[1, 1] + 1683850*CHq3[2, 2] - 
          221210*CHq3[3, 3] - 281936*CHu[1, 1] - 281936*CHu[2, 2] - 
          21840*CHu[3, 3]) + 128*MW2^7*MZ2^3*(79424*CHd[1, 1] - 
          1254314*CHd[2, 2] + 79424*CHd[3, 3] - 162515*CHl3[1, 1] - 
          162515*CHl3[2, 2] - 79424*CHq1[1, 1] + 309642*CHq1[2, 2] - 
          69340*CHq1[3, 3] + 11376*CHq3[1, 1] + 400442*CHq3[2, 2] - 
          89020*CHq3[3, 3] - 158848*CHu[1, 1] - 158848*CHu[2, 2] - 
          16452*CHu[3, 3]) - 512*MW2^8*MZ2^2*(15598*CHd[1, 1] - 
          225370*CHd[2, 2] + 15598*CHd[3, 3] - 6013*CHl3[1, 1] - 
          6013*CHl3[2, 2] - 15598*CHq1[1, 1] - 41340*CHq1[2, 2] - 
          5654*CHq1[3, 3] + 14034*CHq3[1, 1] - 11708*CHq3[2, 2] - 
          3902*CHq3[3, 3] - 31196*CHu[1, 1] - 31196*CHu[2, 2] - 
          5340*CHu[3, 3]) + 1024*MW2^9*MZ2*(3668*CHd[1, 1] - 
          44138*CHd[2, 2] + 3668*CHd[3, 3] + 2763*CHl3[1, 1] + 
          2763*CHl3[2, 2] - 3668*CHq1[1, 1] - 28242*CHq1[2, 2] + 
          962*CHq1[3, 3] + 6780*CHq3[1, 1] - 17794*CHq3[2, 2] + 
          3266*CHq3[3, 3] - 7336*CHu[1, 1] - 7336*CHu[2, 2] - 
          1386*CHu[3, 3]) + 9*MZ2^10*(2820*CHd[1, 1] - 25404*CHd[2, 2] + 
          2820*CHd[3, 3] + 245*CHl3[1, 1] + 245*CHl3[2, 2] - 
          2820*CHq1[1, 1] + 11292*CHq1[2, 2] - 2390*CHq1[3, 3] + 
          14112*CHq3[2, 2] - 920*CHq3[3, 3] - 5640*CHu[1, 1] - 
          5640*CHu[2, 2] - 490*CHu[3, 3]) - 6*MW2*MZ2^9*(30856*CHd[1, 1] - 
          380362*CHd[2, 2] + 30856*CHd[3, 3] - 13904*CHl3[1, 1] - 
          13904*CHl3[2, 2] - 30856*CHq1[1, 1] + 32016*CHq1[2, 2] - 
          21643*CHq1[3, 3] + 28860*CHq3[1, 1] + 91732*CHq3[2, 2] - 
          32399*CHq3[3, 3] - 61712*CHu[1, 1] - 61712*CHu[2, 2] + 
          7195*CHu[3, 3]) + 4*MW2^2*MZ2^8*(116287*CHd[1, 1] - 
          2294956*CHd[2, 2] + 116287*CHd[3, 3] - 48169*CHl3[1, 1] - 
          48169*CHl3[2, 2] - 116287*CHq1[1, 1] - 892836*CHq1[2, 2] - 
          43907*CHq1[3, 3] + 328821*CHq3[1, 1] - 447728*CHq3[2, 2] - 
          258377*CHq3[3, 3] - 232574*CHu[1, 1] - 232574*CHu[2, 2] + 
          118602*CHu[3, 3]) - 8*MW2^3*MZ2^7*(21116*CHd[1, 1] - 
          2144234*CHd[2, 2] + 21116*CHd[3, 3] + 223659*CHl3[1, 1] + 
          223659*CHl3[2, 2] - 21116*CHq1[1, 1] - 2894100*CHq1[2, 2] + 
          90374*CHq1[3, 3] + 532896*CHq3[1, 1] - 2340088*CHq3[2, 2] - 
          244810*CHq3[3, 3] - 42232*CHu[1, 1] - 42232*CHu[2, 2] + 
          197040*CHu[3, 3])) + 2*MT2*MW2^6*
       (MZ2^11*(18866*CHd[1, 1] + 6616*CHd[2, 2] + 18866*CHd[3, 3] + 
          68992*CHl3[1, 1] + 68992*CHl3[2, 2] - 18866*CHq1[1, 1] + 
          217755*CHq1[2, 2] - 15313*CHq1[3, 3] - 47040*CHq3[1, 1] + 
          189581*CHq3[2, 2] - 27073*CHq3[3, 3] - 37732*CHu[1, 1] - 
          37732*CHu[2, 2]) - 1024*MW2^10*MZ2*(2588*CHd[1, 1] - 
          30302*CHd[2, 2] + 2588*CHd[3, 3] + 3413*CHl3[1, 1] + 
          3413*CHl3[2, 2] - 2588*CHq1[1, 1] - 23862*CHq1[2, 2] + 
          1928*CHq1[3, 3] + 5652*CHq3[1, 1] - 15622*CHq3[2, 2] + 
          1784*CHq3[3, 3] - 5176*CHu[1, 1] - 5176*CHu[2, 2]) + 
        22528*MW2^11*(16*CHd[1, 1] - 160*CHd[2, 2] + 16*CHd[3, 3] + 
          29*CHl3[1, 1] + 29*CHl3[2, 2] - 16*CHq1[1, 1] - 192*CHq1[2, 2] + 
          16*CHq1[3, 3] + 48*CHq3[1, 1] - 128*CHq3[2, 2] + 4*CHq3[3, 3] - 
          32*CHu[1, 1] - 32*CHu[2, 2]) + 2*MW2^2*MZ2^9*(873939*CHd[1, 1] - 
          4125636*CHd[2, 2] + 873939*CHd[3, 3] - 237407*CHl3[1, 1] - 
          237407*CHl3[2, 2] - 873939*CHq1[1, 1] + 9014937*CHq1[2, 2] - 
          759192*CHq1[3, 3] - 913377*CHq3[1, 1] + 8975499*CHq3[2, 2] - 
          623616*CHq3[3, 3] - 1747878*CHu[1, 1] - 1747878*CHu[2, 2] - 
          161472*CHu[3, 3]) - 32*MW2^6*MZ2^5*(155651*CHd[1, 1] - 
          806216*CHd[2, 2] + 155651*CHd[3, 3] - 822865*CHl3[1, 1] - 
          822865*CHl3[2, 2] - 155651*CHq1[1, 1] + 3368532*CHq1[2, 2] - 
          130783*CHq1[3, 3] - 158367*CHq3[1, 1] + 3365816*CHq3[2, 2] - 
          89899*CHq3[3, 3] - 311302*CHu[1, 1] - 311302*CHu[2, 2] - 
          48096*CHu[3, 3]) + 24*MW2^4*MZ2^7*(210955*CHd[1, 1] - 
          3219118*CHd[2, 2] + 210955*CHd[3, 3] - 1002337*CHl3[1, 1] - 
          1002337*CHl3[2, 2] - 210955*CHq1[1, 1] + 1971753*CHq1[2, 2] - 
          106118*CHq1[3, 3] + 50895*CHq3[1, 1] + 2233603*CHq3[2, 2] - 
          66638*CHq3[3, 3] - 421910*CHu[1, 1] - 421910*CHu[2, 2] - 
          10224*CHu[3, 3]) + 96*MW2^7*MZ2^4*(101544*CHd[1, 1] - 
          1580736*CHd[2, 2] + 101544*CHd[3, 3] - 463333*CHl3[1, 1] - 
          463333*CHl3[2, 2] - 101544*CHq1[1, 1] + 1126632*CHq1[2, 2] - 
          81932*CHq1[3, 3] - 45072*CHq3[1, 1] + 1183104*CHq3[2, 2] - 
          73576*CHq3[3, 3] - 203088*CHu[1, 1] - 203088*CHu[2, 2] - 
          1952*CHu[3, 3]) + 512*MW2^9*MZ2^2*(14769*CHd[1, 1] - 
          204630*CHd[2, 2] + 14769*CHd[3, 3] + 3839*CHl3[1, 1] + 
          3839*CHl3[2, 2] - 14769*CHq1[1, 1] - 70554*CHq1[2, 2] + 
          789*CHq1[3, 3] + 18123*CHq3[1, 1] - 37662*CHq3[2, 2] + 
          969*CHq3[3, 3] - 29538*CHu[1, 1] - 29538*CHu[2, 2] + 
          1056*CHu[3, 3]) - 128*MW2^8*MZ2^3*(86818*CHd[1, 1] - 
          1396402*CHd[2, 2] + 86818*CHd[3, 3] - 158813*CHl3[1, 1] - 
          158813*CHl3[2, 2] - 86818*CHq1[1, 1] + 159282*CHq1[2, 2] - 
          43022*CHq1[3, 3] + 23478*CHq3[1, 1] + 269578*CHq3[2, 2] - 
          42662*CHq3[3, 3] - 173636*CHu[1, 1] - 173636*CHu[2, 2] + 
          7584*CHu[3, 3]) + MW2*MZ2^10*(-317050*CHd[1, 1] + 
          734656*CHd[2, 2] - 317050*CHd[3, 3] - 486820*CHl3[1, 1] - 
          486820*CHl3[2, 2] + 317050*CHq1[1, 1] - 3368127*CHq1[2, 2] + 
          311933*CHq1[3, 3] + 541224*CHq3[1, 1] - 3143953*CHq3[2, 2] + 
          319901*CHq3[3, 3] + 634100*CHu[1, 1] + 634100*CHu[2, 2] + 
          51744*CHu[3, 3]) - 8*MW2^5*MZ2^6*(131863*CHd[1, 1] - 
          9183976*CHd[2, 2] + 131863*CHd[3, 3] - 1768769*CHl3[1, 1] - 
          1768769*CHl3[2, 2] - 131863*CHq1[1, 1] - 2358540*CHq1[2, 2] + 
          10009*CHq1[3, 3] + 499929*CHq3[1, 1] - 1726748*CHq3[2, 2] - 
          24755*CHq3[3, 3] - 263726*CHu[1, 1] - 263726*CHu[2, 2] + 
          134640*CHu[3, 3]) + 2*MW2^3*MZ2^8*(-2192231*CHd[1, 1] + 
          17927552*CHd[2, 2] - 2192231*CHd[3, 3] + 4813027*CHl3[1, 1] + 
          4813027*CHl3[2, 2] + 2192231*CHq1[1, 1] - 22482750*CHq1[2, 2] + 
          1504525*CHq1[3, 3] + 940467*CHq3[1, 1] - 23734514*CHq3[2, 2] + 
          1049485*CHq3[3, 3] + 4384462*CHu[1, 1] + 4384462*CHu[2, 2] + 
          336048*CHu[3, 3])) + MT2^3*MW2^3*
       (42*MZ2^12*(1770*CHd[1, 1] - 16164*CHd[2, 2] + 1770*CHd[3, 3] - 
          210*CHl3[1, 1] - 210*CHl3[2, 2] - 1770*CHq1[1, 1] + 
          7197*CHq1[2, 2] - 2355*CHq1[3, 3] + 8967*CHq3[2, 2] - 
          745*CHq3[3, 3] - 3540*CHu[1, 1] - 3540*CHu[2, 2]) + 
        270336*MW2^12*(56*CHd[1, 1] - 560*CHd[2, 2] + 56*CHd[3, 3] + 
          107*CHl3[1, 1] + 107*CHl3[2, 2] - 56*CHq1[1, 1] - 672*CHq1[2, 2] + 
          56*CHq1[3, 3] + 168*CHq3[1, 1] - 448*CHq3[2, 2] + 21*CHq3[3, 3] - 
          112*CHu[1, 1] - 112*CHu[2, 2]) + 2*MW2^3*MZ2^9*
         (2475994*CHd[1, 1] + 7381982*CHd[2, 2] + 2475994*CHd[3, 3] - 
          6869602*CHl3[1, 1] - 6869602*CHl3[2, 2] - 2475994*CHq1[1, 1] + 
          62457192*CHq1[2, 2] - 4593203*CHq1[3, 3] - 7870854*CHq3[1, 1] + 
          57062332*CHq3[2, 2] + 1035361*CHq3[3, 3] - 4951988*CHu[1, 1] - 
          4951988*CHu[2, 2] - 3849291*CHu[3, 3]) + 16*MW2^6*MZ2^6*
         (7191317*CHd[1, 1] - 29249204*CHd[2, 2] + 7191317*CHd[3, 3] - 
          15654770*CHl3[1, 1] - 15654770*CHl3[2, 2] - 7191317*CHq1[1, 1] + 
          106059102*CHq1[2, 2] - 6603325*CHq1[3, 3] - 8027901*CHq3[1, 1] + 
          105222518*CHq3[2, 2] - 1850455*CHq3[3, 3] - 14382634*CHu[1, 1] - 
          14382634*CHu[2, 2] - 3666174*CHu[3, 3]) - 8*MW2^5*MZ2^7*
         (3039050*CHd[1, 1] + 28587250*CHd[2, 2] + 3039050*CHd[3, 3] + 
          11289841*CHl3[1, 1] + 11289841*CHl3[2, 2] - 3039050*CHq1[1, 1] + 
          39969000*CHq1[2, 2] - 2799160*CHq1[3, 3] - 7855782*CHq3[1, 1] + 
          35152268*CHq3[2, 2] - 137620*CHq3[3, 3] - 6078100*CHu[1, 1] - 
          6078100*CHu[2, 2] - 3655560*CHu[3, 3]) - 32*MW2^7*MZ2^5*
         (7077154*CHd[1, 1] - 75816118*CHd[2, 2] + 7077154*CHd[3, 3] - 
          26042328*CHl3[1, 1] - 26042328*CHl3[2, 2] - 7077154*CHq1[1, 1] + 
          92795826*CHq1[2, 2] - 6541817*CHq1[3, 3] - 4490154*CHq3[1, 1] + 
          95382826*CHq3[2, 2] - 4072445*CHq3[3, 3] - 14154308*CHu[1, 1] - 
          14154308*CHu[2, 2] - 935175*CHu[3, 3]) - 4*MW2^4*MZ2^8*
         (2118839*CHd[1, 1] - 32027972*CHd[2, 2] + 2118839*CHd[3, 3] - 
          20418990*CHl3[1, 1] - 20418990*CHl3[2, 2] - 2118839*CHq1[1, 1] + 
          45125832*CHq1[2, 2] - 2926951*CHq1[3, 3] + 24981*CHq3[1, 1] + 
          47269652*CHq3[2, 2] + 467387*CHq3[3, 3] - 4237678*CHu[1, 1] - 
          4237678*CHu[2, 2] - 594822*CHu[3, 3]) + 3*MW2*MZ2^11*
         (-168884*CHd[1, 1] + 2462444*CHd[2, 2] - 168884*CHd[3, 3] + 
          242589*CHl3[1, 1] + 242589*CHl3[2, 2] + 168884*CHq1[1, 1] + 
          166224*CHq1[2, 2] + 143830*CHq1[3, 3] - 265440*CHq3[1, 1] - 
          268100*CHq3[2, 2] + 86908*CHq3[3, 3] + 337768*CHu[1, 1] + 
          337768*CHu[2, 2] - 102018*CHu[3, 3]) - 1024*MW2^11*MZ2*
         (80788*CHd[1, 1] - 992218*CHd[2, 2] + 80788*CHd[3, 3] + 
          81887*CHl3[1, 1] + 81887*CHl3[2, 2] - 80788*CHq1[1, 1] - 
          665922*CHq1[2, 2] + 51682*CHq1[3, 3] + 153660*CHq3[1, 1] - 
          431474*CHq3[2, 2] + 32386*CHq3[3, 3] - 161576*CHu[1, 1] - 
          161576*CHu[2, 2] - 1386*CHu[3, 3]) + 512*MW2^10*MZ2^2*
         (392534*CHd[1, 1] - 5662490*CHd[2, 2] + 392534*CHd[3, 3] - 
          60735*CHl3[1, 1] - 60735*CHl3[2, 2] - 392534*CHq1[1, 1] - 
          1430172*CHq1[2, 2] + 16022*CHq1[3, 3] + 414282*CHq3[1, 1] - 
          623356*CHq3[2, 2] - 30058*CHq3[3, 3] - 785068*CHu[1, 1] - 
          785068*CHu[2, 2] + 38880*CHu[3, 3]) + 128*MW2^8*MZ2^4*
         (2355208*CHd[1, 1] - 34831210*CHd[2, 2] + 2355208*CHd[3, 3] - 
          7682938*CHl3[1, 1] - 7682938*CHl3[2, 2] - 2355208*CHq1[1, 1] + 
          19831737*CHq1[2, 2] - 1925756*CHq1[3, 3] - 540288*CHq3[1, 1] + 
          21646657*CHq3[2, 2] - 1769813*CHq3[3, 3] - 4710416*CHu[1, 1] - 
          4710416*CHu[2, 2] + 289188*CHu[3, 3]) - 128*MW2^9*MZ2^3*
         (2307992*CHd[1, 1] - 36253778*CHd[2, 2] + 2307992*CHd[3, 3] - 
          4005863*CHl3[1, 1] - 4005863*CHl3[2, 2] - 2307992*CHq1[1, 1] + 
          4921554*CHq1[2, 2] - 1107556*CHq1[3, 3] + 771576*CHq3[1, 1] + 
          8001122*CHq3[2, 2] - 1291924*CHq3[3, 3] - 4615984*CHu[1, 1] - 
          4615984*CHu[2, 2] + 435372*CHu[3, 3]) + 3*MW2^2*MZ2^10*
         (80992*CHd[1, 1] - 8850568*CHd[2, 2] + 80992*CHd[3, 3] - 
          845575*CHl3[1, 1] - 845575*CHl3[2, 2] - 80992*CHq1[1, 1] - 
          8622696*CHq1[2, 2] + 420584*CHq1[3, 3] + 2152332*CHq3[1, 1] - 
          6389372*CHq3[2, 2] - 318942*CHq3[3, 3] - 161984*CHu[1, 1] - 
          161984*CHu[2, 2] + 906160*CHu[3, 3])) + 
      MT2^4*MW2^2*(-21*MZ2^12*(3660*CHd[1, 1] - 32796*CHd[2, 2] + 
          3660*CHd[3, 3] - 175*CHl3[1, 1] - 175*CHl3[2, 2] - 
          3660*CHq1[1, 1] + 14568*CHq1[2, 2] - 3300*CHq1[3, 3] + 
          18228*CHq3[2, 2] - 430*CHq3[3, 3] - 7320*CHu[1, 1] - 
          7320*CHu[2, 2]) - 45056*MW2^12*(560*CHd[1, 1] - 5600*CHd[2, 2] + 
          560*CHd[3, 3] + 1087*CHl3[1, 1] + 1087*CHl3[2, 2] - 
          560*CHq1[1, 1] - 6720*CHq1[2, 2] + 560*CHq1[3, 3] + 
          1680*CHq3[1, 1] - 4480*CHq3[2, 2] + 266*CHq3[3, 3] - 
          1120*CHu[1, 1] - 1120*CHu[2, 2]) + 8*MW2^5*MZ2^7*
         (7972852*CHd[1, 1] + 16431278*CHd[2, 2] + 7972852*CHd[3, 3] - 
          6993807*CHl3[1, 1] - 6993807*CHl3[2, 2] - 7972852*CHq1[1, 1] + 
          152849364*CHq1[2, 2] - 10142606*CHq1[3, 3] - 20380488*CHq3[1, 1] + 
          140441728*CHq3[2, 2] + 16642*CHq3[3, 3] - 15945704*CHu[1, 1] - 
          15945704*CHu[2, 2] - 8776356*CHu[3, 3]) - 16*MW2^6*MZ2^6*
         (13054687*CHd[1, 1] - 76360096*CHd[2, 2] + 13054687*CHd[3, 3] - 
          39008910*CHl3[1, 1] - 39008910*CHl3[2, 2] - 13054687*CHq1[1, 1] + 
          211995558*CHq1[2, 2] - 14140349*CHq1[3, 3] - 17085927*CHq3[1, 1] + 
          207964318*CHq3[2, 2] - 4451387*CHq3[3, 3] - 26109374*CHu[1, 1] - 
          26109374*CHu[2, 2] - 5959848*CHu[3, 3]) - 4*MW2^4*MZ2^8*
         (598863*CHd[1, 1] + 47579976*CHd[2, 2] + 598863*CHd[3, 3] + 
          13184927*CHl3[1, 1] + 13184927*CHl3[2, 2] - 598863*CHq1[1, 1] + 
          35099952*CHq1[2, 2] - 1762851*CHq1[3, 3] - 11608779*CHq3[1, 1] + 
          24090036*CHq3[2, 2] + 317055*CHq3[3, 3] - 1197726*CHu[1, 1] - 
          1197726*CHu[2, 2] - 4576806*CHu[3, 3]) + MW2^2*MZ2^10*
         (-342856*CHd[1, 1] + 18309724*CHd[2, 2] - 342856*CHd[3, 3] + 
          944075*CHl3[1, 1] + 944075*CHl3[2, 2] + 342856*CHq1[1, 1] + 
          16281960*CHq1[2, 2] - 1554322*CHq1[3, 3] - 4073868*CHq3[1, 1] + 
          11865236*CHq3[2, 2] + 1400900*CHq3[3, 3] + 685712*CHu[1, 1] + 
          685712*CHu[2, 2] - 2137734*CHu[3, 3]) + 32*MW2^7*MZ2^5*
         (12031662*CHd[1, 1] - 136057146*CHd[2, 2] + 12031662*CHd[3, 3] - 
          44507764*CHl3[1, 1] - 44507764*CHl3[2, 2] - 12031662*CHq1[1, 1] + 
          158490930*CHq1[2, 2] - 11796675*CHq1[3, 3] - 8613510*CHq3[1, 1] + 
          161909082*CHq3[2, 2] - 8067723*CHq3[3, 3] - 24063324*CHu[1, 1] - 
          24063324*CHu[2, 2] - 726981*CHu[3, 3]) + 1024*MW2^11*MZ2*
         (132636*CHd[1, 1] - 1631742*CHd[2, 2] + 132636*CHd[3, 3] + 
          131017*CHl3[1, 1] + 131017*CHl3[2, 2] - 132636*CHq1[1, 1] - 
          1083894*CHq1[2, 2] + 82278*CHq1[3, 3] + 250068*CHq3[1, 1] - 
          701190*CHq3[2, 2] + 45918*CHq3[3, 3] - 265272*CHu[1, 1] - 
          265272*CHu[2, 2] - 4158*CHu[3, 3]) - 512*MW2^10*MZ2^2*
         (636130*CHd[1, 1] - 9208714*CHd[2, 2] + 636130*CHd[3, 3] - 
          142197*CHl3[1, 1] - 142197*CHl3[2, 2] - 636130*CHq1[1, 1] - 
          2268000*CHq1[2, 2] + 40654*CHq1[3, 3] + 662334*CHq3[1, 1] - 
          969536*CHq3[2, 2] - 78722*CHq3[3, 3] - 1272260*CHu[1, 1] - 
          1272260*CHu[2, 2] + 54732*CHu[3, 3]) + 2*MW2*MZ2^11*
         (257416*CHd[1, 1] - 3361402*CHd[2, 2] + 257416*CHd[3, 3] - 
          238006*CHl3[1, 1] - 238006*CHl3[2, 2] - 257416*CHq1[1, 1] + 
          34218*CHq1[2, 2] - 104747*CHq1[3, 3] + 307860*CHq3[1, 1] + 
          599494*CHq3[2, 2] - 116669*CHq3[3, 3] - 514832*CHu[1, 1] - 
          514832*CHu[2, 2] + 148617*CHu[3, 3]) + 128*MW2^9*MZ2^3*
         (3752128*CHd[1, 1] - 58861918*CHd[2, 2] + 3752128*CHd[3, 3] - 
          6556209*CHl3[1, 1] - 6556209*CHl3[2, 2] - 3752128*CHq1[1, 1] + 
          7910070*CHq1[2, 2] - 1630196*CHq1[3, 3] + 1294896*CHq3[1, 1] + 
          12957094*CHq3[2, 2] - 2226500*CHq3[3, 3] - 7504256*CHu[1, 1] - 
          7504256*CHu[2, 2] + 743364*CHu[3, 3]) + 2*MW2^3*MZ2^9*
         (-1646304*CHd[1, 1] + 11150622*CHd[2, 2] - 1646304*CHd[3, 3] + 
          7244524*CHl3[1, 1] + 7244524*CHl3[2, 2] + 1646304*CHq1[1, 1] - 
          25969368*CHq1[2, 2] + 3107187*CHq1[3, 3] + 964284*CHq3[1, 1] - 
          26651388*CHq3[2, 2] - 1345461*CHq3[3, 3] + 3292608*CHu[1, 1] + 
          3292608*CHu[2, 2] + 1198749*CHu[3, 3]) - 64*MW2^8*MZ2^4*
         (7804528*CHd[1, 1] - 115537720*CHd[2, 2] + 7804528*CHd[3, 3] - 
          24574797*CHl3[1, 1] - 24574797*CHl3[2, 2] - 7804528*CHq1[1, 1] + 
          64044498*CHq1[2, 2] - 6196592*CHq1[3, 3] - 1780992*CHq3[1, 1] + 
          70068034*CHq3[2, 2] - 6280790*CHq3[3, 3] - 15609056*CHu[1, 1] - 
          15609056*CHu[2, 2] + 1314384*CHu[3, 3])) - 
      2*MT2^2*MW2^4*(3*MZ2^12*(3930*CHd[1, 1] - 36936*CHd[2, 2] + 
          3930*CHd[3, 3] - 3930*CHq1[1, 1] + 16503*CHq1[2, 2] - 
          7845*CHq1[3, 3] + 20433*CHq3[2, 2] - 3925*CHq3[3, 3] - 
          7860*CHu[1, 1] - 7860*CHu[2, 2]) + 22528*MW2^12*
         (112*CHd[1, 1] - 1120*CHd[2, 2] + 112*CHd[3, 3] + 209*CHl3[1, 1] + 
          209*CHl3[2, 2] - 112*CHq1[1, 1] - 1344*CHq1[2, 2] + 
          112*CHq1[3, 3] + 336*CHq3[1, 1] - 896*CHq3[2, 2] + 34*CHq3[3, 3] - 
          224*CHu[1, 1] - 224*CHu[2, 2]) + MW2^3*MZ2^9*(3356652*CHd[1, 1] - 
          6589356*CHd[2, 2] + 3356652*CHd[3, 3] - 3405088*CHl3[1, 1] - 
          3405088*CHl3[2, 2] - 3356652*CHq1[1, 1] + 51457584*CHq1[2, 2] - 
          3710331*CHq1[3, 3] - 6092448*CHq3[1, 1] + 48721788*CHq3[2, 2] - 
          1303041*CHq3[3, 3] - 6713304*CHu[1, 1] - 6713304*CHu[2, 2] - 
          2170809*CHu[3, 3]) + 8*MW2^6*MZ2^6*(1593179*CHd[1, 1] + 
          7495780*CHd[2, 2] + 1593179*CHd[3, 3] - 301078*CHl3[1, 1] - 
          301078*CHl3[2, 2] - 1593179*CHq1[1, 1] + 26208432*CHq1[2, 2] - 
          1140031*CHq1[3, 3] - 2218875*CHq3[1, 1] + 25582736*CHq3[2, 2] - 
          171607*CHq3[3, 3] - 3186358*CHu[1, 1] - 3186358*CHu[2, 2] - 
          1175880*CHu[3, 3]) - 16*MW2^7*MZ2^5*(2228978*CHd[1, 1] - 
          20786684*CHd[2, 2] + 2228978*CHd[3, 3] - 8880547*CHl3[1, 1] - 
          8880547*CHl3[2, 2] - 2228978*CHq1[1, 1] + 32490330*CHq1[2, 2] - 
          1856287*CHq1[3, 3] - 1442178*CHq3[1, 1] + 33277130*CHq3[2, 2] - 
          1101025*CHq3[3, 3] - 4457956*CHu[1, 1] - 4457956*CHu[2, 2] - 
          509697*CHu[3, 3]) - 512*MW2^11*MZ2*(28524*CHd[1, 1] - 
          346950*CHd[2, 2] + 28524*CHd[3, 3] + 31157*CHl3[1, 1] + 
          31157*CHl3[2, 2] - 28524*CHq1[1, 1] - 241374*CHq1[2, 2] + 
          19086*CHq1[3, 3] + 56004*CHq3[1, 1] - 156846*CHq3[2, 2] + 
          14442*CHq3[3, 3] - 57048*CHu[1, 1] - 57048*CHu[2, 2] - 
          198*CHu[3, 3]) + 512*MW2^10*MZ2^2*(72047*CHd[1, 1] - 
          1028210*CHd[2, 2] + 72047*CHd[3, 3] - 1396*CHl3[1, 1] - 
          1396*CHl3[2, 2] - 72047*CHq1[1, 1] - 282261*CHq1[2, 2] + 
          1415*CHq1[3, 3] + 79209*CHq3[1, 1] - 131005*CHq3[2, 2] - 
          1435*CHq3[3, 3] - 144094*CHu[1, 1] - 144094*CHu[2, 2] + 
          7086*CHu[3, 3]) - 6*MW2*MZ2^11*(8110*CHd[1, 1] - 211750*CHd[2, 2] + 
          8110*CHd[3, 3] - 40545*CHl3[1, 1] - 40545*CHl3[2, 2] - 
          8110*CHq1[1, 1] - 83694*CHq1[2, 2] - 15864*CHq1[3, 3] + 
          37500*CHq3[1, 1] - 38084*CHq3[2, 2] - 4981*CHq3[3, 3] - 
          16220*CHu[1, 1] - 16220*CHu[2, 2] + 8624*CHu[3, 3]) + 
        64*MW2^8*MZ2^4*(817966*CHd[1, 1] - 12220129*CHd[2, 2] + 
          817966*CHd[3, 3] - 2981957*CHl3[1, 1] - 2981957*CHl3[2, 2] - 
          817966*CHq1[1, 1] + 7526904*CHq1[2, 2] - 673046*CHq1[3, 3] - 
          232782*CHq3[1, 1] + 8112088*CHq3[2, 2] - 587321*CHq3[3, 3] - 
          1635932*CHu[1, 1] - 1635932*CHu[2, 2] + 43272*CHu[3, 3]) - 
        64*MW2^9*MZ2^3*(842912*CHd[1, 1] - 13324406*CHd[2, 2] + 
          842912*CHd[3, 3] - 1484809*CHl3[1, 1] - 1484809*CHl3[2, 2] - 
          842912*CHq1[1, 1] + 1787634*CHq1[2, 2] - 435820*CHq1[3, 3] + 
          259680*CHq3[1, 1] + 2890226*CHq3[2, 2] - 451156*CHq3[3, 3] - 
          1685824*CHu[1, 1] - 1685824*CHu[2, 2] + 130404*CHu[3, 3]) + 
        8*MW2^5*MZ2^7*(589262*CHd[1, 1] - 18194297*CHd[2, 2] + 
          589262*CHd[3, 3] - 7085014*CHl3[1, 1] - 7085014*CHl3[2, 2] - 
          589262*CHq1[1, 1] + 8162040*CHq1[2, 2] - 514117*CHq1[3, 3] + 
          704724*CHq3[1, 1] + 9456026*CHq3[2, 2] - 274147*CHq3[3, 3] - 
          1178524*CHu[1, 1] - 1178524*CHu[2, 2] + 240888*CHu[3, 3]) + 
        MW2^2*MZ2^10*(-443420*CHd[1, 1] - 3875188*CHd[2, 2] - 
          443420*CHd[3, 3] - 1154980*CHl3[1, 1] - 1154980*CHl3[2, 2] + 
          443420*CHq1[1, 1] - 10097235*CHq1[2, 2] + 545680*CHq1[3, 3] + 
          2041314*CHq3[1, 1] - 8499341*CHq3[2, 2] + 266332*CHq3[3, 3] + 
          886840*CHu[1, 1] + 886840*CHu[2, 2] + 579459*CHu[3, 3]) + 
        2*MW2^4*MZ2^8*(-3941305*CHd[1, 1] + 32834398*CHd[2, 2] - 
          3941305*CHd[3, 3] + 14808959*CHl3[1, 1] + 14808959*CHl3[2, 2] + 
          3941305*CHq1[1, 1] - 56270766*CHq1[2, 2] + 3676349*CHq1[3, 3] + 
          2782701*CHq3[1, 1] - 57429370*CHq3[2, 2] + 1120523*CHq3[3, 3] + 
          7882610*CHu[1, 1] + 7882610*CHu[2, 2] + 1418394*CHu[3, 3])) + 
      MT2^7*(3*MZ2^11*(8700*CHd[1, 1] - 77148*CHd[2, 2] + 8700*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] - 8700*CHq1[1, 1] + 
          34224*CHq1[2, 2] - 5820*CHq1[3, 3] + 42924*CHq3[2, 2] - 
          430*CHq3[3, 3] - 17400*CHu[1, 1] - 17400*CHu[2, 2]) + 
        90112*MW2^11*(56*CHd[1, 1] - 560*CHd[2, 2] + 56*CHd[3, 3] + 
          97*CHl3[1, 1] + 97*CHl3[2, 2] - 56*CHq1[1, 1] - 672*CHq1[2, 2] + 
          56*CHq1[3, 3] + 168*CHq3[1, 1] - 448*CHq3[2, 2] + 77*CHq3[3, 3] - 
          112*CHu[1, 1] - 112*CHu[2, 2]) - 8*MW2^4*MZ2^7*
         (357766*CHd[1, 1] + 13690190*CHd[2, 2] + 357766*CHd[3, 3] - 
          2897739*CHl3[1, 1] - 2897739*CHl3[2, 2] - 357766*CHq1[1, 1] + 
          30850296*CHq1[2, 2] - 1559348*CHq1[3, 3] - 4850682*CHq3[1, 1] + 
          26357380*CHq3[2, 2] + 1267384*CHq3[3, 3] - 715532*CHu[1, 1] - 
          715532*CHu[2, 2] - 1956516*CHu[3, 3]) + 16*MW2^5*MZ2^6*
         (1436135*CHd[1, 1] - 4182284*CHd[2, 2] + 1436135*CHd[3, 3] - 
          6813032*CHl3[1, 1] - 6813032*CHl3[2, 2] - 1436135*CHq1[1, 1] + 
          38288214*CHq1[2, 2] - 2309827*CHq1[3, 3] - 4017903*CHq3[1, 1] + 
          35706446*CHq3[2, 2] - 492805*CHq3[3, 3] - 2872270*CHu[1, 1] - 
          2872270*CHu[2, 2] - 1153146*CHu[3, 3]) - 32*MW2^6*MZ2^5*
         (1669310*CHd[1, 1] - 17908166*CHd[2, 2] + 1669310*CHd[3, 3] - 
          7247420*CHl3[1, 1] - 7247420*CHl3[2, 2] - 1669310*CHq1[1, 1] + 
          28482270*CHq1[2, 2] - 2028187*CHq1[3, 3] - 2098278*CHq3[1, 1] + 
          28053302*CHq3[2, 2] - 1710355*CHq3[3, 3] - 3338620*CHu[1, 1] - 
          3338620*CHu[2, 2] - 182373*CHu[3, 3]) + 512*MW2^9*MZ2^2*
         (115402*CHd[1, 1] - 1682410*CHd[2, 2] + 115402*CHd[3, 3] - 
          42571*CHl3[1, 1] - 42571*CHl3[2, 2] - 115402*CHq1[1, 1] - 
          353568*CHq1[2, 2] - 7262*CHq1[3, 3] + 110262*CHq3[1, 1] - 
          127904*CHq3[2, 2] - 27206*CHq3[3, 3] - 230804*CHu[1, 1] - 
          230804*CHu[2, 2] - 7968*CHu[3, 3]) - 1024*MW2^10*MZ2*
         (25724*CHd[1, 1] - 314990*CHd[2, 2] + 25724*CHd[3, 3] + 
          23481*CHl3[1, 1] + 23481*CHl3[2, 2] - 25724*CHq1[1, 1] - 
          203814*CHq1[2, 2] + 12326*CHq1[3, 3] + 47604*CHq3[1, 1] - 
          130486*CHq3[2, 2] + 12542*CHq3[3, 3] - 51448*CHu[1, 1] - 
          51448*CHu[2, 2] - 4158*CHu[3, 3]) - 3*MW2*MZ2^10*
         (123764*CHd[1, 1] - 1306520*CHd[2, 2] + 123764*CHd[3, 3] - 
          34243*CHl3[1, 1] - 34243*CHl3[2, 2] - 123764*CHq1[1, 1] + 
          304140*CHq1[2, 2] - 75896*CHq1[3, 3] + 58440*CHq3[1, 1] + 
          486344*CHq3[2, 2] - 48234*CHq3[3, 3] - 247528*CHu[1, 1] - 
          247528*CHu[2, 2] + 28616*CHu[3, 3]) - 128*MW2^8*MZ2^3*
         (632840*CHd[1, 1] - 10019942*CHd[2, 2] + 632840*CHd[3, 3] - 
          1263821*CHl3[1, 1] - 1263821*CHl3[2, 2] - 632840*CHq1[1, 1] + 
          1937598*CHq1[2, 2] - 339724*CHq1[3, 3] + 146952*CHq3[1, 1] + 
          2717390*CHq3[2, 2] - 537100*CHq3[3, 3] - 1265680*CHu[1, 1] - 
          1265680*CHu[2, 2] + 49524*CHu[3, 3]) + 128*MW2^7*MZ2^4*
         (609716*CHd[1, 1] - 8964932*CHd[2, 2] + 609716*CHd[3, 3] - 
          2113989*CHl3[1, 1] - 2113989*CHl3[2, 2] - 609716*CHq1[1, 1] + 
          6086301*CHq1[2, 2] - 559408*CHq1[3, 3] - 272268*CHq3[1, 1] + 
          6423749*CHq3[2, 2] - 706723*CHq3[3, 3] - 1219432*CHu[1, 1] - 
          1219432*CHu[2, 2] + 68460*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (290066*CHd[1, 1] - 4191254*CHd[2, 2] + 290066*CHd[3, 3] - 
          195356*CHl3[1, 1] - 195356*CHl3[2, 2] - 290066*CHq1[1, 1] - 
          457320*CHq1[2, 2] - 107763*CHq1[3, 3] + 440802*CHq3[1, 1] + 
          273548*CHq3[2, 2] - 273243*CHq3[3, 3] - 580132*CHu[1, 1] - 
          580132*CHu[2, 2] + 210565*CHu[3, 3]) - 4*MW2^3*MZ2^8*
         (731041*CHd[1, 1] - 19775440*CHd[2, 2] + 731041*CHd[3, 3] - 
          224842*CHl3[1, 1] - 224842*CHl3[2, 2] - 731041*CHq1[1, 1] - 
          13247028*CHq1[2, 2] + 333847*CHq1[3, 3] + 3526755*CHq3[1, 1] - 
          8989232*CHq3[2, 2] - 1676507*CHq3[3, 3] - 1462082*CHu[1, 1] - 
          1462082*CHu[2, 2] + 1611366*CHu[3, 3])) - 
      2*MT2^6*MW2*(67584*MW2^11*(112*CHd[1, 1] - 1120*CHd[2, 2] + 
          112*CHd[3, 3] + 213*CHl3[1, 1] + 213*CHl3[2, 2] - 112*CHq1[1, 1] - 
          1344*CHq1[2, 2] + 112*CHq1[3, 3] + 336*CHq3[1, 1] - 
          896*CHq3[2, 2] + 98*CHq3[3, 3] - 224*CHu[1, 1] - 224*CHu[2, 2]) + 
        2*MW2^3*MZ2^8*(-1194791*CHd[1, 1] + 57486494*CHd[2, 2] - 
          1194791*CHd[3, 3] + 321737*CHl3[1, 1] + 321737*CHl3[2, 2] + 
          1194791*CHq1[1, 1] + 54571554*CHq1[2, 2] - 2281829*CHq1[3, 3] - 
          12462141*CHq3[1, 1] + 40914622*CHq3[2, 2] + 4070653*CHq3[3, 3] + 
          2389582*CHu[1, 1] + 2389582*CHu[2, 2] - 5692938*CHu[3, 3]) + 
        8*MW2^5*MZ2^6*(6082721*CHd[1, 1] - 31090556*CHd[2, 2] + 
          6082721*CHd[3, 3] - 25149648*CHl3[1, 1] - 25149648*CHl3[2, 2] - 
          6082721*CHq1[1, 1] + 132521676*CHq1[2, 2] - 8327521*CHq1[3, 3] - 
          12652209*CHq3[1, 1] + 125952188*CHq3[2, 2] - 2391637*CHq3[3, 3] - 
          12165442*CHu[1, 1] - 12165442*CHu[2, 2] - 3444360*CHu[3, 3]) - 
        8*MW2^4*MZ2^7*(1429538*CHd[1, 1] + 14620951*CHd[2, 2] + 
          1429538*CHd[3, 3] - 5859725*CHl3[1, 1] - 5859725*CHl3[2, 2] - 
          1429538*CHq1[1, 1] + 56938020*CHq1[2, 2] - 3249787*CHq1[3, 3] - 
          8058744*CHq3[1, 1] + 50308814*CHq3[2, 2] + 1238579*CHq3[3, 3] - 
          2859076*CHu[1, 1] - 2859076*CHu[2, 2] - 3221718*CHu[3, 3]) + 
        MW2*MZ2^10*(-621190*CHd[1, 1] + 6925360*CHd[2, 2] - 
          621190*CHd[3, 3] + 273772*CHl3[1, 1] + 273772*CHl3[2, 2] + 
          621190*CHq1[1, 1] - 1200807*CHq1[2, 2] + 400436*CHq1[3, 3] - 
          396600*CHq3[1, 1] - 2218597*CHq3[2, 2] + 213314*CHq3[3, 3] + 
          1242380*CHu[1, 1] + 1242380*CHu[2, 2] - 210675*CHu[3, 3]) - 
        16*MW2^6*MZ2^5*(6169966*CHd[1, 1] - 69832624*CHd[2, 2] + 
          6169966*CHd[3, 3] - 25180423*CHl3[1, 1] - 25180423*CHl3[2, 2] - 
          6169966*CHq1[1, 1] + 93511758*CHq1[2, 2] - 6680333*CHq1[3, 3] - 
          6250734*CHq3[1, 1] + 93430990*CHq3[2, 2] - 5390735*CHq3[3, 3] - 
          12339932*CHu[1, 1] - 12339932*CHu[2, 2] - 190515*CHu[3, 3]) - 
        1536*MW2^10*MZ2*(26092*CHd[1, 1] - 320518*CHd[2, 2] + 
          26092*CHd[3, 3] + 25069*CHl3[1, 1] + 25069*CHl3[2, 2] - 
          26092*CHq1[1, 1] - 210078*CHq1[2, 2] + 14542*CHq1[3, 3] + 
          48708*CHq3[1, 1] - 135278*CHq3[2, 2] + 9586*CHq3[3, 3] - 
          52184*CHu[1, 1] - 52184*CHu[2, 2] - 2310*CHu[3, 3]) + 
        3*MZ2^11*(17280*CHd[1, 1] - 153828*CHd[2, 2] + 17280*CHd[3, 3] - 
          245*CHl3[1, 1] - 245*CHl3[2, 2] - 17280*CHq1[1, 1] + 
          68274*CHq1[2, 2] - 13785*CHq1[3, 3] + 85554*CHq3[2, 2] - 
          555*CHq3[3, 3] - 34560*CHu[1, 1] - 34560*CHu[2, 2] + 
          735*CHu[3, 3]) + 512*MW2^9*MZ2^2*(181849*CHd[1, 1] - 
          2644780*CHd[2, 2] + 181849*CHd[3, 3] - 57763*CHl3[1, 1] - 
          57763*CHl3[2, 2] - 181849*CHq1[1, 1] - 607629*CHq1[2, 2] + 
          6349*CHq1[3, 3] + 181983*CHq3[1, 1] - 243797*CHq3[2, 2] - 
          37013*CHq3[3, 3] - 363698*CHu[1, 1] - 363698*CHu[2, 2] + 
          3546*CHu[3, 3]) - 64*MW2^8*MZ2^3*(2081888*CHd[1, 1] - 
          32830466*CHd[2, 2] + 2081888*CHd[3, 3] - 3925731*CHl3[1, 1] - 
          3925731*CHl3[2, 2] - 2081888*CHq1[1, 1] + 5209038*CHq1[2, 2] - 
          904132*CHq1[3, 3] + 619392*CHq3[1, 1] + 7910318*CHq3[2, 2] - 
          1506700*CHq3[3, 3] - 4163776*CHu[1, 1] - 4163776*CHu[2, 2] + 
          330972*CHu[3, 3]) + 64*MW2^7*MZ2^4*(2103590*CHd[1, 1] - 
          31188593*CHd[2, 2] + 2103590*CHd[3, 3] - 6944282*CHl3[1, 1] - 
          6944282*CHl3[2, 2] - 2103590*CHq1[1, 1] + 18868026*CHq1[2, 2] - 
          1702366*CHq1[3, 3] - 705270*CHq3[1, 1] + 20266346*CHq3[2, 2] - 
          2075119*CHq3[3, 3] - 4207180*CHu[1, 1] - 4207180*CHu[2, 2] + 
          374904*CHu[3, 3]) + MW2^2*MZ2^9*(2465212*CHd[1, 1] - 
          40640872*CHd[2, 2] + 2465212*CHd[3, 3] - 2338008*CHl3[1, 1] - 
          2338008*CHl3[2, 2] - 2465212*CHq1[1, 1] - 9302664*CHq1[2, 2] - 
          658337*CHq1[3, 3] + 5089224*CHq3[1, 1] - 1748228*CHq3[2, 2] - 
          2176391*CHq3[3, 3] - 4930424*CHu[1, 1] - 4930424*CHu[2, 2] + 
          2468997*CHu[3, 3])) + MT2^5*MW2*
       (3*MZ2^12*(8700*CHd[1, 1] - 77148*CHd[2, 2] + 8700*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] - 8700*CHq1[1, 1] + 
          34224*CHq1[2, 2] - 5820*CHq1[3, 3] + 42924*CHq3[2, 2] - 
          430*CHq3[3, 3] - 17400*CHu[1, 1] - 17400*CHu[2, 2]) + 
        450560*MW2^12*(56*CHd[1, 1] - 560*CHd[2, 2] + 56*CHd[3, 3] + 
          109*CHl3[1, 1] + 109*CHl3[2, 2] - 56*CHq1[1, 1] - 672*CHq1[2, 2] + 
          56*CHq1[3, 3] + 168*CHq3[1, 1] - 448*CHq3[2, 2] + 35*CHq3[3, 3] - 
          112*CHu[1, 1] - 112*CHu[2, 2]) + 4*MW2^4*MZ2^8*
         (16291*CHd[1, 1] + 73358846*CHd[2, 2] + 16291*CHd[3, 3] + 
          3421248*CHl3[1, 1] + 3421248*CHl3[2, 2] - 16291*CHq1[1, 1] + 
          85506954*CHq1[2, 2] - 4184447*CHq1[3, 3] - 18888135*CHq3[1, 1] + 
          66635110*CHq3[2, 2] + 3742171*CHq3[3, 3] - 32582*CHu[1, 1] - 
          32582*CHu[2, 2] - 8296818*CHu[3, 3]) + 16*MW2^6*MZ2^6*
         (12263299*CHd[1, 1] - 73394740*CHd[2, 2] + 12263299*CHd[3, 3] - 
          43997460*CHl3[1, 1] - 43997460*CHl3[2, 2] - 12263299*CHq1[1, 1] + 
          228084660*CHq1[2, 2] - 14922869*CHq1[3, 3] - 19987491*CHq3[1, 1] + 
          220360468*CHq3[2, 2] - 4713377*CHq3[3, 3] - 24526598*CHu[1, 1] - 
          24526598*CHu[2, 2] - 5784894*CHu[3, 3]) - 16*MW2^5*MZ2^7*
         (3616443*CHd[1, 1] + 13020903*CHd[2, 2] + 3616443*CHd[3, 3] - 
          9132191*CHl3[1, 1] - 9132191*CHl3[2, 2] - 3616443*CHq1[1, 1] + 
          96111990*CHq1[2, 2] - 5945580*CHq1[3, 3] - 12748437*CHq3[1, 1] + 
          86979996*CHq3[2, 2] + 923922*CHq3[3, 3] - 7232886*CHu[1, 1] - 
          7232886*CHu[2, 2] - 5178240*CHu[3, 3]) - 32*MW2^7*MZ2^5*
         (11549794*CHd[1, 1] - 132686200*CHd[2, 2] + 11549794*CHd[3, 3] - 
          44554344*CHl3[1, 1] - 44554344*CHl3[2, 2] - 11549794*CHq1[1, 1] + 
          160633470*CHq1[2, 2] - 11787449*CHq1[3, 3] - 9727650*CHq3[1, 1] + 
          162455614*CHq3[2, 2] - 8850923*CHq3[3, 3] - 23099588*CHu[1, 1] - 
          23099588*CHu[2, 2] - 273603*CHu[3, 3]) - 2*MW2^2*MZ2^10*
         (555320*CHd[1, 1] - 4695236*CHd[2, 2] + 555320*CHd[3, 3] - 
          281414*CHl3[1, 1] - 281414*CHl3[2, 2] - 555320*CHq1[1, 1] + 
          2998719*CHq1[2, 2] - 716227*CHq1[3, 3] - 46626*CHq3[1, 1] + 
          3507413*CHq3[2, 2] + 91655*CHq3[3, 3] - 1110640*CHu[1, 1] - 
          1110640*CHu[2, 2] - 71796*CHu[3, 3]) - 1024*MW2^11*MZ2*
         (131732*CHd[1, 1] - 1619930*CHd[2, 2] + 131732*CHd[3, 3] + 
          128753*CHl3[1, 1] + 128753*CHl3[2, 2] - 131732*CHq1[1, 1] - 
          1070274*CHq1[2, 2] + 78602*CHq1[3, 3] + 247356*CHq3[1, 1] - 
          691186*CHq3[2, 2] + 43862*CHq3[3, 3] - 263464*CHu[1, 1] - 
          263464*CHu[2, 2] - 6930*CHu[3, 3]) - 6*MW2*MZ2^11*
         (10942*CHd[1, 1] - 195286*CHd[2, 2] + 10942*CHd[3, 3] - 
          18469*CHl3[1, 1] - 18469*CHl3[2, 2] - 10942*CHq1[1, 1] - 
          51447*CHq1[2, 2] + 11042*CHq1[3, 3] + 29220*CHq3[1, 1] - 
          11285*CHq3[2, 2] - 14082*CHq3[3, 3] - 21884*CHu[1, 1] - 
          21884*CHu[2, 2] + 15043*CHu[3, 3]) + 1024*MW2^10*MZ2^2*
         (312343*CHd[1, 1] - 4530664*CHd[2, 2] + 312343*CHd[3, 3] - 
          84570*CHl3[1, 1] - 84570*CHl3[2, 2] - 312343*CHq1[1, 1] - 
          1091169*CHq1[2, 2] + 20917*CHq1[3, 3] + 320937*CHq3[1, 1] - 
          457889*CHq3[2, 2] - 51797*CHq3[3, 3] - 624686*CHu[1, 1] - 
          624686*CHu[2, 2] + 19320*CHu[3, 3]) - 128*MW2^9*MZ2^3*
         (3658000*CHd[1, 1] - 57478666*CHd[2, 2] + 3658000*CHd[3, 3] - 
          6577899*CHl3[1, 1] - 6577899*CHl3[2, 2] - 3658000*CHq1[1, 1] + 
          8060262*CHq1[2, 2] - 1507700*CHq1[3, 3] + 1222608*CHq3[1, 1] + 
          12940870*CHq3[2, 2] - 2362172*CHq3[3, 3] - 7316000*CHu[1, 1] - 
          7316000*CHu[2, 2] + 693372*CHu[3, 3]) + 64*MW2^8*MZ2^4*
         (7577412*CHd[1, 1] - 112450098*CHd[2, 2] + 7577412*CHd[3, 3] - 
          24114361*CHl3[1, 1] - 24114361*CHl3[2, 2] - 7577412*CHq1[1, 1] + 
          63628260*CHq1[2, 2] - 5923428*CHq1[3, 3] - 2003988*CHq3[1, 1] + 
          69201684*CHq3[2, 2] - 6666078*CHq3[3, 3] - 15154824*CHu[1, 1] - 
          15154824*CHu[2, 2] + 1427016*CHu[3, 3]) + 2*MW2^3*MZ2^9*
         (2710674*CHd[1, 1] - 47316000*CHd[2, 2] + 2710674*CHd[3, 3] - 
          5016247*CHl3[1, 1] - 5016247*CHl3[2, 2] - 2710674*CHq1[1, 1] - 
          8812968*CHq1[2, 2] - 1336779*CHq1[3, 3] + 6272130*CHq3[1, 1] + 
          169836*CHq3[2, 2] - 1428969*CHq3[3, 3] - 5421348*CHu[1, 1] - 
          5421348*CHu[2, 2] + 2663769*CHu[3, 3]))))/
    (24*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^
      3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)*(5632*MW2^8*(CHl3[1, 1] + CHl3[2, 2] + 
          4*CHq3[3, 3]) + 4*MW2^3*MZ2^5*(528*CHd[1, 1] - 2736*CHd[2, 2] + 
          528*CHd[3, 3] + 2154*CHl3[1, 1] + 2154*CHl3[2, 2] - 
          528*CHq1[1, 1] + 978*CHq1[2, 2] - 3597*CHq1[3, 3] + 
          360*CHq3[1, 1] + 1866*CHq3[2, 2] - 4481*CHq3[3, 3] - 
          1056*CHu[1, 1] - 1056*CHu[2, 2]) - 16*MW2^4*MZ2^4*
         (150*CHd[1, 1] - 1413*CHd[2, 2] + 150*CHd[3, 3] - 21*CHl3[1, 1] - 
          21*CHl3[2, 2] - 150*CHq1[1, 1] - 561*CHq1[2, 2] - 60*CHq1[3, 3] + 
          306*CHq3[1, 1] - 105*CHq3[2, 2] + 178*CHq3[3, 3] - 300*CHu[1, 1] - 
          300*CHu[2, 2]) + 2*MZ2^8*(60*CHd[1, 1] - 234*CHd[2, 2] + 
          60*CHd[3, 3] - 60*CHq1[1, 1] + 87*CHq1[2, 2] + 705*CHq1[3, 3] + 
          147*CHq3[2, 2] + 215*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) + 
        64*MW2^5*MZ2^3*(24*CHd[1, 1] - 90*CHd[2, 2] + 24*CHd[3, 3] - 
          275*CHl3[1, 1] - 275*CHl3[2, 2] - 24*CHq1[1, 1] - 255*CHq1[2, 2] + 
          201*CHq1[3, 3] + 36*CHq3[1, 1] - 195*CHq3[2, 2] + 505*CHq3[3, 3] - 
          48*CHu[1, 1] - 48*CHu[2, 2]) + 128*MW2^6*MZ2^2*
         (18*CHd[1, 1] - 153*CHd[2, 2] + 18*CHd[3, 3] + 300*CHl3[1, 1] + 
          300*CHl3[2, 2] - 18*CHq1[1, 1] + 9*CHq1[2, 2] - 153*CHq1[3, 3] - 
          18*CHq3[1, 1] + 9*CHq3[2, 2] - 217*CHq3[3, 3] - 36*CHu[1, 1] - 
          36*CHu[2, 2]) - 256*MW2^7*MZ2*(12*CHd[1, 1] - 54*CHd[2, 2] + 
          12*CHd[3, 3] + 135*CHl3[1, 1] + 135*CHl3[2, 2] - 12*CHq1[1, 1] - 
          78*CHq1[2, 2] - 21*CHq1[3, 3] + 36*CHq3[1, 1] - 30*CHq3[2, 2] - 
          17*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
        MW2^2*MZ2^6*(-24*CHd[1, 1] - 2556*CHd[2, 2] - 24*CHd[3, 3] - 
          9083*CHl3[1, 1] - 9083*CHl3[2, 2] + 24*CHq1[1, 1] - 
          3012*CHq1[2, 2] + 14298*CHq1[3, 3] + 1368*CHq3[1, 1] - 
          1668*CHq3[2, 2] + 19330*CHq3[3, 3] + 48*CHu[1, 1] + 48*CHu[2, 2]) + 
        MW2*MZ2^7*(-576*CHd[1, 1] + 2880*CHd[2, 2] - 576*CHd[3, 3] + 
          969*CHl3[1, 1] + 969*CHl3[2, 2] + 576*CHq1[1, 1] - 270*CHq1[2, 2] - 
          6768*CHq1[3, 3] - 360*CHq3[1, 1] - 1206*CHq3[2, 2] - 
          7084*CHq3[3, 3] + 1152*CHu[1, 1] + 1152*CHu[2, 2])) + 
      MT2^3*(11264*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^7*(-480*CHd[1, 1] + 1872*CHd[2, 2] - 480*CHd[3, 3] + 
          980*CHl3[1, 1] + 980*CHl3[2, 2] + 480*CHq1[1, 1] - 696*CHq1[2, 2] - 
          2700*CHq1[3, 3] - 1176*CHq3[2, 2] - 4660*CHq3[3, 3] + 
          960*CHu[1, 1] + 960*CHu[2, 2] - 735*CHu[3, 3]) + 
        256*MW2^6*MZ2*(12*CHd[1, 1] - 54*CHd[2, 2] + 12*CHd[3, 3] - 
          88*CHl3[1, 1] - 88*CHl3[2, 2] - 12*CHq1[1, 1] - 78*CHq1[2, 2] - 
          54*CHq1[3, 3] + 36*CHq3[1, 1] - 30*CHq3[2, 2] + 170*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2] + 33*CHu[3, 3]) - 
        384*MW2^5*MZ2^2*(20*CHd[1, 1] - 114*CHd[2, 2] + 20*CHd[3, 3] - 
          35*CHl3[1, 1] - 35*CHl3[2, 2] - 20*CHq1[1, 1] - 88*CHq1[2, 2] - 
          126*CHq1[3, 3] + 36*CHq3[1, 1] - 32*CHq3[2, 2] + 50*CHq3[3, 3] - 
          40*CHu[1, 1] - 40*CHu[2, 2] + 34*CHu[3, 3]) - 
        12*MW2^2*MZ2^5*(8*CHd[1, 1] - 492*CHd[2, 2] + 8*CHd[3, 3] - 
          1367*CHl3[1, 1] - 1367*CHl3[2, 2] - 8*CHq1[1, 1] - 604*CHq1[2, 2] + 
          3762*CHq1[3, 3] + 216*CHq3[1, 1] - 380*CHq3[2, 2] + 
          4346*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2] + 55*CHu[3, 3]) - 
        16*MW2^3*MZ2^4*(216*CHd[1, 1] - 1260*CHd[2, 2] + 216*CHd[3, 3] + 
          757*CHl3[1, 1] + 757*CHl3[2, 2] - 216*CHq1[1, 1] + 450*CHq1[2, 2] - 
          4536*CHq1[3, 3] + 144*CHq3[1, 1] + 810*CHq3[2, 2] - 
          3878*CHq3[3, 3] - 432*CHu[1, 1] - 432*CHu[2, 2] + 288*CHu[3, 3]) + 
        32*MW2^4*MZ2^3*(228*CHd[1, 1] - 1566*CHd[2, 2] + 228*CHd[3, 3] + 
          CHl3[1, 1] + CHl3[2, 2] - 228*CHq1[1, 1] - 402*CHq1[2, 2] - 
          2376*CHq1[3, 3] + 252*CHq3[1, 1] + 78*CHq3[2, 2] - 968*CHq3[3, 3] - 
          456*CHu[1, 1] - 456*CHu[2, 2] + 384*CHu[3, 3]) + 
        4*MW2*MZ2^6*(336*CHd[1, 1] - 1944*CHd[2, 2] + 336*CHd[3, 3] - 
          1870*CHl3[1, 1] - 1870*CHl3[2, 2] - 336*CHq1[1, 1] - 
          78*CHq1[2, 2] + 4185*CHq1[3, 3] + 360*CHq3[1, 1] + 618*CHq3[2, 2] + 
          5987*CHq3[3, 3] - 672*CHu[1, 1] - 672*CHu[2, 2] + 492*CHu[3, 3])) + 
      MT2*MW2*(67584*MW2^8*CHq3[3, 3] + 4*MW2^3*MZ2^5*(360*CHd[1, 1] + 
          612*CHd[2, 2] + 360*CHd[3, 3] + 1293*CHl3[1, 1] + 1293*CHl3[2, 2] - 
          360*CHq1[1, 1] + 2124*CHq1[2, 2] + 10614*CHq1[3, 3] - 
          360*CHq3[1, 1] + 2124*CHq3[2, 2] + 62*CHq3[3, 3] - 720*CHu[1, 1] - 
          720*CHu[2, 2] - 2469*CHu[3, 3]) - 256*MW2^7*MZ2*
         (36*CHd[1, 1] - 162*CHd[2, 2] + 36*CHd[3, 3] + 248*CHl3[1, 1] + 
          248*CHl3[2, 2] - 36*CHq1[1, 1] - 234*CHq1[2, 2] - 30*CHq1[3, 3] + 
          108*CHq3[1, 1] - 90*CHq3[2, 2] - 62*CHq3[3, 3] - 72*CHu[1, 1] - 
          72*CHu[2, 2] - 33*CHu[3, 3]) + 128*MW2^6*MZ2^2*
         (60*CHd[1, 1] - 486*CHd[2, 2] + 60*CHd[3, 3] + 429*CHl3[1, 1] + 
          429*CHl3[2, 2] - 60*CHq1[1, 1] - 12*CHq1[2, 2] - 450*CHq1[3, 3] - 
          36*CHq3[1, 1] + 12*CHq3[2, 2] - 338*CHq3[3, 3] - 120*CHu[1, 1] - 
          120*CHu[2, 2] + 30*CHu[3, 3]) + 12*MW2^2*MZ2^6*
         (88*CHd[1, 1] - 516*CHd[2, 2] + 88*CHd[3, 3] - 326*CHl3[1, 1] - 
          326*CHl3[2, 2] - 88*CHq1[1, 1] + 178*CHq1[2, 2] - 1363*CHq1[3, 3] + 
          144*CHq3[1, 1] + 410*CHq3[2, 2] - 253*CHq3[3, 3] - 176*CHu[1, 1] - 
          176*CHu[2, 2] + 54*CHu[3, 3]) - 96*MW2^5*MZ2^3*
         (20*CHd[1, 1] - 150*CHd[2, 2] + 20*CHd[3, 3] + 221*CHl3[1, 1] + 
          221*CHl3[2, 2] - 20*CHq1[1, 1] + 110*CHq1[2, 2] - 752*CHq1[3, 3] + 
          108*CHq3[1, 1] + 238*CHq3[2, 2] - 624*CHq3[3, 3] - 40*CHu[1, 1] - 
          40*CHu[2, 2] + 144*CHu[3, 3]) + 32*MW2^4*MZ2^4*
         (48*CHd[1, 1] + 324*CHd[2, 2] + 48*CHd[3, 3] + 224*CHl3[1, 1] + 
          224*CHl3[2, 2] - 48*CHq1[1, 1] + 93*CHq1[2, 2] - 2364*CHq1[3, 3] - 
          180*CHq3[1, 1] - 39*CHq3[2, 2] - 353*CHq3[3, 3] - 96*CHu[1, 1] - 
          96*CHu[2, 2] + 624*CHu[3, 3]) - 2*MZ2^8*(240*CHd[1, 1] - 
          936*CHd[2, 2] + 240*CHd[3, 3] - 240*CHq1[1, 1] + 348*CHq1[2, 2] - 
          120*CHq1[3, 3] + 588*CHq3[2, 2] + 3800*CHq3[3, 3] - 480*CHu[1, 1] - 
          480*CHu[2, 2] + 735*CHu[3, 3]) + MW2*MZ2^7*(-96*CHd[1, 1] - 
          2160*CHd[2, 2] - 96*CHd[3, 3] - 7796*CHl3[1, 1] - 7796*CHl3[2, 2] + 
          96*CHq1[1, 1] - 2400*CHq1[2, 2] + 3708*CHq1[3, 3] + 
          1440*CHq3[1, 1] - 1056*CHq3[2, 2] + 14900*CHq3[3, 3] + 
          192*CHu[1, 1] + 192*CHu[2, 2] + 3201*CHu[3, 3])) + 
      MT2^2*MZ2*(MZ2^7*(-120*CHd[1, 1] + 468*CHd[2, 2] - 120*CHd[3, 3] + 
          245*CHl3[1, 1] + 245*CHl3[2, 2] + 120*CHq1[1, 1] - 174*CHq1[2, 2] - 
          1410*CHq1[3, 3] - 294*CHq3[2, 2] - 430*CHq3[3, 3] + 240*CHu[1, 1] + 
          240*CHu[2, 2]) - 8*MW2^3*MZ2^4*(324*CHd[1, 1] - 630*CHd[2, 2] + 
          324*CHd[3, 3] + 3290*CHl3[1, 1] + 3290*CHl3[2, 2] - 
          324*CHq1[1, 1] + 1980*CHq1[2, 2] - 10275*CHq1[3, 3] - 
          252*CHq3[1, 1] + 2052*CHq3[2, 2] - 11923*CHq3[3, 3] - 
          648*CHu[1, 1] - 648*CHu[2, 2] - 165*CHu[3, 3]) + 
        5632*MW2^7*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) - 384*MW2^5*MZ2^2*
         (32*CHd[1, 1] - 204*CHd[2, 2] + 32*CHd[3, 3] + 13*CHl3[1, 1] + 
          13*CHl3[2, 2] - 32*CHq1[1, 1] - 103*CHq1[2, 2] - 264*CHq1[3, 3] + 
          36*CHq3[1, 1] - 35*CHq3[2, 2] + 32*CHq3[3, 3] - 64*CHu[1, 1] - 
          64*CHu[2, 2] + 64*CHu[3, 3]) + 128*MW2^6*MZ2*(60*CHd[1, 1] - 
          270*CHd[2, 2] + 60*CHd[3, 3] - 143*CHl3[1, 1] - 143*CHl3[2, 2] - 
          60*CHq1[1, 1] - 390*CHq1[2, 2] - 408*CHq1[3, 3] + 180*CHq3[1, 1] - 
          150*CHq3[2, 2] + 592*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2] + 
          204*CHu[3, 3]) + 16*MW2^4*MZ2^3*(492*CHd[1, 1] - 3618*CHd[2, 2] + 
          492*CHd[3, 3] + 1049*CHl3[1, 1] + 1049*CHl3[2, 2] - 
          492*CHq1[1, 1] - 66*CHq1[2, 2] - 6828*CHq1[3, 3] + 612*CHq3[1, 1] + 
          1038*CHq3[2, 2] - 4780*CHq3[3, 3] - 984*CHu[1, 1] - 984*CHu[2, 2] + 
          576*CHu[3, 3]) + 2*MW2*MZ2^6*(708*CHd[1, 1] - 3078*CHd[2, 2] + 
          708*CHd[3, 3] - 935*CHl3[1, 1] - 935*CHl3[2, 2] - 708*CHq1[1, 1] + 
          744*CHq1[2, 2] + 5379*CHq1[3, 3] + 180*CHq3[1, 1] + 
          1632*CHq3[2, 2] + 7987*CHq3[3, 3] - 1416*CHu[1, 1] - 
          1416*CHu[2, 2] + 735*CHu[3, 3]) - 24*MW2^2*MZ2^5*
         (82*CHd[1, 1] - 615*CHd[2, 2] + 2*(41*CHd[3, 3] - 359*CHl3[1, 1] - 
            359*CHl3[2, 2] - 41*CHq1[1, 1] - 85*CHq1[2, 2] + 825*CHq1[3, 3] + 
            81*CHq3[1, 1] + 37*CHq3[2, 2] + 1244*CHq3[3, 3] - 82*CHu[1, 1] - 
            82*CHu[2, 2] + 82*CHu[3, 3])))))/(4*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(MW2^6*(MW2 + MZ2)*(2*MW2^2*MZ2^9*(473167*CHd[1, 1] - 
            4223524*CHd[2, 2] + 473167*CHd[3, 3] - 159912*CHl1[1, 1] - 
            159912*CHl1[2, 2] - 193034*CHl3[1, 1] - 193034*CHl3[2, 2] - 
            863011*CHq1[1, 1] + 3077622*CHq1[2, 2] - 341057*CHq1[3, 3] - 
            260063*CHq3[1, 1] + 2779054*CHq3[2, 2] - 274101*CHq3[3, 3] - 
            946334*CHu[1, 1] - 946334*CHu[2, 2]) - 16*MW2^5*MZ2^6*
           (455872*CHd[1, 1] - 6898600*CHd[2, 2] + 455872*CHd[3, 3] - 
            70650*CHl1[1, 1] - 70650*CHl1[2, 2] - 1149977*CHl3[1, 1] - 
            1149977*CHl3[2, 2] - 686704*CHq1[1, 1] + 134436*CHq1[2, 2] - 
            33860*CHq1[3, 3] - 72244*CHq3[1, 1] + 1685644*CHq3[2, 2] - 
            99376*CHq3[3, 3] - 911744*CHu[1, 1] - 911744*CHu[2, 2]) - 
          8*MW2^3*MZ2^8*(365654*CHd[1, 1] - 3811760*CHd[2, 2] + 
            365654*CHd[3, 3] - 133263*CHl1[1, 1] - 133263*CHl1[2, 2] - 
            466269*CHl3[1, 1] - 466269*CHl3[2, 2] - 617798*CHq1[1, 1] + 
            1951605*CHq1[2, 2] - 185179*CHq1[3, 3] - 163632*CHq3[1, 1] + 
            2172105*CHq3[2, 2] - 174129*CHq3[3, 3] - 731308*CHu[1, 1] - 
            731308*CHu[2, 2]) + 16*MW2^4*MZ2^7*(354899*CHd[1, 1] - 
            4469210*CHd[2, 2] + 354899*CHd[3, 3] - 109638*CHl1[1, 1] - 
            109638*CHl1[2, 2] - 766323*CHl3[1, 1] - 766323*CHl3[2, 2] - 
            566087*CHq1[1, 1] + 1246014*CHq1[2, 2] - 103555*CHq1[3, 3] - 
            109741*CHq3[1, 1] + 1935828*CHq3[2, 2] - 124847*CHq3[3, 3] - 
            709798*CHu[1, 1] - 709798*CHu[2, 2]) + 32*MW2^6*MZ2^5*
           (199807*CHd[1, 1] - 3341308*CHd[2, 2] + 199807*CHd[3, 3] + 
            25992*CHl1[1, 1] + 25992*CHl1[2, 2] - 249516*CHl3[1, 1] - 
            249516*CHl3[2, 2] - 271699*CHq1[1, 1] - 1036032*CHq1[2, 2] + 
            34957*CHq1[3, 3] + 27609*CHq3[1, 1] - 88680*CHq3[2, 2] - 
            7839*CHq3[3, 3] - 399614*CHu[1, 1] - 399614*CHu[2, 2]) - 
          2*MW2*MZ2^10*(87324*CHd[1, 1] - 701088*CHd[2, 2] + 
            87324*CHd[3, 3] - 19404*CHl1[1, 1] - 19404*CHl1[2, 2] + 
            16746*CHl3[1, 1] + 16746*CHl3[2, 2] - 175620*CHq1[1, 1] + 
            646209*CHq1[2, 2] - 81249*CHq1[3, 3] - 48650*CHq3[1, 1] + 
            488489*CHq3[2, 2] - 55895*CHq3[3, 3] - 174648*CHu[1, 1] - 
            174648*CHu[2, 2]) - 64*MW2^7*MZ2^4*(55288*CHd[1, 1] - 
            813544*CHd[2, 2] + 55288*CHd[3, 3] + 33228*CHl1[1, 1] + 
            33228*CHl1[2, 2] + 211533*CHl3[1, 1] + 211533*CHl3[2, 2] - 
            57112*CHq1[1, 1] - 772152*CHq1[2, 2] + 34696*CHq1[3, 3] + 
            70204*CHq3[1, 1] - 483432*CHq3[2, 2] + 23132*CHq3[3, 3] - 
            110576*CHu[1, 1] - 110576*CHu[2, 2]) + 
          MZ2^11*(14138*CHd[1, 1] - 107480*CHd[2, 2] + 14138*CHd[3, 3] + 
            4704*CHl3[1, 1] + 4704*CHl3[2, 2] - 31778*CHq1[1, 1] + 
            115467*CHq1[2, 2] - 15889*CHq1[3, 3] - 5880*CHq3[1, 1] + 
            74137*CHq3[2, 2] - 9029*CHq3[3, 3] - 28276*CHu[1, 1] - 
            28276*CHu[2, 2]) + 512*MW2^9*MZ2^2*(2754*CHd[1, 1] - 
            51168*CHd[2, 2] + 2754*CHd[3, 3] - 792*CHl1[1, 1] - 
            792*CHl1[2, 2] - 25713*CHl3[1, 1] - 25713*CHl3[2, 2] - 
            4626*CHq1[1, 1] - 8520*CHq1[2, 2] - 786*CHq1[3, 3] - 
            9138*CHq3[1, 1] + 16720*CHq3[2, 2] - 2834*CHq3[3, 3] - 
            5508*CHu[1, 1] - 5508*CHu[2, 2]) + 512*MW2^8*MZ2^3*
           (607*CHd[1, 1] + 14423*CHd[2, 2] + 607*CHd[3, 3] + 
            3006*CHl1[1, 1] + 3006*CHl1[2, 2] + 43225*CHl3[1, 1] + 
            43225*CHl3[2, 2] + 1661*CHq1[1, 1] - 51816*CHq1[2, 2] + 
            3838*CHq1[3, 3] + 13199*CHq3[1, 1] - 55586*CHq3[2, 2] + 
            4658*CHq3[3, 3] - 1214*CHu[1, 1] - 1214*CHu[2, 2]) - 
          2048*MW2^10*MZ2*(533*CHd[1, 1] - 6914*CHd[2, 2] + 533*CHd[3, 3] - 
            1647*CHl3[1, 1] - 1647*CHl3[2, 2] - 665*CHq1[1, 1] - 
            5208*CHq1[2, 2] + 269*CHq1[3, 3] - 665*CHq3[1, 1] - 
            764*CHq3[2, 2] - 87*CHq3[3, 3] - 1066*CHu[1, 1] - 
            1066*CHu[2, 2]) + 90112*MW2^11*(3*CHd[1, 1] - 30*CHd[2, 2] + 
            3*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHq1[1, 1] - 
            36*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - 12*CHq3[2, 2] + 
            CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) - 
        2*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (2816*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^4*(48*CHd[1, 1] + 48*CHd[3, 3] + 1111*CHl3[1, 1] + 
            1111*CHl3[2, 2] - 48*CHq1[1, 1] + 390*CHq1[2, 2] - 
            1944*CHq1[3, 3] - 72*CHq3[1, 1] + 366*CHq3[2, 2] - 
            2054*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 1884*CHu[3, 3]) + 
          2*MW2*MZ2^5*(-108*CHd[1, 1] + 738*CHd[2, 2] - 108*CHd[3, 3] + 
            1180*CHl3[1, 1] + 1180*CHl3[2, 2] + 108*CHq1[1, 1] + 
            126*CHq1[2, 2] - 1755*CHq1[3, 3] - 180*CHq3[1, 1] - 
            162*CHq3[2, 2] - 2411*CHq3[3, 3] + 216*CHu[1, 1] + 
            216*CHu[2, 2] - 1719*CHu[3, 3]) + 24*MW2^3*MZ2^3*
           (28*CHd[1, 1] - 210*CHd[2, 2] + 28*CHd[3, 3] + 173*CHl3[1, 1] + 
            173*CHl3[2, 2] - 28*CHq1[1, 1] + 10*CHq1[2, 2] - 432*CHq1[3, 3] + 
            36*CHq3[1, 1] + 74*CHq3[2, 2] - 304*CHq3[3, 3] - 56*CHu[1, 1] - 
            56*CHu[2, 2] - 436*CHu[3, 3]) - 32*MW2^4*MZ2^2*
           (36*CHd[1, 1] - 234*CHd[2, 2] + 36*CHd[3, 3] + 85*CHl3[1, 1] + 
            85*CHl3[2, 2] - 36*CHq1[1, 1] - 108*CHq1[2, 2] - 270*CHq1[3, 3] + 
            36*CHq3[1, 1] - 36*CHq3[2, 2] - 14*CHq3[3, 3] - 72*CHu[1, 1] - 
            72*CHu[2, 2] - 270*CHu[3, 3]) + 64*MW2^5*MZ2*(12*CHd[1, 1] - 
            54*CHd[2, 2] + 12*CHd[3, 3] - 11*CHl3[1, 1] - 11*CHl3[2, 2] - 
            12*CHq1[1, 1] - 78*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] - 
            30*CHq3[2, 2] + 82*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
            66*CHu[3, 3]) + MZ2^6*(120*CHd[1, 1] - 468*CHd[2, 2] + 
            120*CHd[3, 3] - 245*CHl3[1, 1] - 245*CHl3[2, 2] - 
            120*CHq1[1, 1] + 174*CHq1[2, 2] + 675*CHq1[3, 3] + 
            294*CHq3[2, 2] + 1165*CHq3[3, 3] - 240*CHu[1, 1] - 
            240*CHu[2, 2] + 735*CHu[3, 3])) + MT2*MW2^4*
         (MZ2^13*(14138*CHd[1, 1] - 107480*CHd[2, 2] + 14138*CHd[3, 3] + 
            4704*CHl3[1, 1] + 4704*CHl3[2, 2] - 31778*CHq1[1, 1] + 
            115467*CHq1[2, 2] - 15889*CHq1[3, 3] - 5880*CHq3[1, 1] + 
            74137*CHq3[2, 2] - 9029*CHq3[3, 3] - 28276*CHu[1, 1] - 
            28276*CHu[2, 2]) - 90112*MW2^13*(21*CHd[1, 1] - 210*CHd[2, 2] + 
            21*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] - 21*CHq1[1, 1] - 
            252*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 84*CHq3[2, 2] + 
            8*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          MW2*MZ2^12*(-232040*CHd[1, 1] + 1835372*CHd[2, 2] - 
            232040*CHd[3, 3] + 38808*CHl1[1, 1] + 38808*CHl1[2, 2] - 
            52553*CHl3[1, 1] - 52553*CHl3[2, 2] + 479192*CHq1[1, 1] - 
            1755504*CHq1[2, 2] + 216184*CHq1[3, 3] + 120820*CHq3[1, 1] - 
            1275584*CHq3[2, 2] + 140486*CHq3[3, 3] + 464080*CHu[1, 1] + 
            464080*CHu[2, 2]) + 2*MW2^4*MZ2^9*(5366171*CHd[1, 1] - 
            67116710*CHd[2, 2] + 5366171*CHd[3, 3] - 1889928*CHl1[1, 1] - 
            1889928*CHl1[2, 2] - 12388270*CHl3[1, 1] - 12388270*CHl3[2, 2] - 
            8361071*CHq1[1, 1] + 19639932*CHq1[2, 2] - 1406170*CHq1[3, 3] - 
            1683915*CHq3[1, 1] + 30756788*CHq3[2, 2] - 1920778*CHq3[3, 3] - 
            10732342*CHu[1, 1] - 10732342*CHu[2, 2] - 10737*CHu[3, 3]) - 
          8*MW2^6*MZ2^7*(518050*CHd[1, 1] + 6007070*CHd[2, 2] + 
            518050*CHd[3, 3] - 1073700*CHl1[1, 1] - 1073700*CHl1[2, 2] - 
            716421*CHl3[1, 1] - 716421*CHl3[2, 2] - 1340458*CHq1[1, 1] + 
            20490882*CHq1[2, 2] - 1175222*CHq1[3, 3] - 1069326*CHq3[1, 1] + 
            13944406*CHq3[2, 2] - 867126*CHq3[3, 3] - 1036100*CHu[1, 1] - 
            1036100*CHu[2, 2] - 9888*CHu[3, 3]) + 32*MW2^7*MZ2^6*
           (683396*CHd[1, 1] - 9133520*CHd[2, 2] + 683396*CHd[3, 3] - 
            417699*CHl1[1, 1] - 417699*CHl1[2, 2] - 3526686*CHl3[1, 1] - 
            3526686*CHl3[2, 2] - 1200092*CHq1[1, 1] + 6163653*CHq1[2, 2] - 
            297766*CHq1[3, 3] - 506830*CHq3[1, 1] + 7220549*CHq3[2, 2] - 
            366827*CHq3[3, 3] - 1366792*CHu[1, 1] - 1366792*CHu[2, 2] - 
            5409*CHu[3, 3]) - 32*MW2^8*MZ2^5*(944941*CHd[1, 1] - 
            17101618*CHd[2, 2] + 944941*CHd[3, 3] - 131976*CHl1[1, 1] - 
            131976*CHl1[2, 2] - 4188752*CHl3[1, 1] - 4188752*CHl3[2, 2] - 
            1469881*CHq1[1, 1] - 230814*CHq1[2, 2] - 98150*CHq1[3, 3] - 
            583477*CHq3[1, 1] + 4145594*CHq3[2, 2] - 338926*CHq3[3, 3] - 
            1889882*CHu[1, 1] - 1889882*CHu[2, 2] - 5109*CHu[3, 3]) + 
          MW2^2*MZ2^11*(1548912*CHd[1, 1] - 13319340*CHd[2, 2] + 
            1548912*CHd[3, 3] - 475056*CHl1[1, 1] - 475056*CHl1[2, 2] - 
            325700*CHl3[1, 1] - 325700*CHl3[2, 2] - 2911488*CHq1[1, 1] + 
            10516971*CHq1[2, 2] - 1153857*CHq1[3, 3] - 865646*CHq3[1, 1] + 
            8952857*CHq3[2, 2] - 889333*CHq3[3, 3] - 3097824*CHu[1, 1] - 
            3097824*CHu[2, 2] - 1470*CHu[3, 3]) - 8*MW2^5*MZ2^8*
           (1189378*CHd[1, 1] - 22846186*CHd[2, 2] + 1189378*CHd[3, 3] - 
            85563*CHl1[1, 1] - 85563*CHl1[2, 2] - 5133392*CHl3[1, 1] - 
            5133392*CHl3[2, 2] - 1575538*CHq1[1, 1] - 3411048*CHq1[2, 2] + 
            328414*CHq1[3, 3] + 116600*CHq3[1, 1] + 3657992*CHq3[2, 2] - 
            31573*CHq3[3, 3] - 2378756*CHu[1, 1] - 2378756*CHu[2, 2] - 
            249*CHu[3, 3]) + 64*MW2^9*MZ2^4*(390224*CHd[1, 1] - 
            6571844*CHd[2, 2] + 390224*CHd[3, 3] + 130068*CHl1[1, 1] + 
            130068*CHl1[2, 2] - 103797*CHl3[1, 1] - 103797*CHl3[2, 2] - 
            490544*CHq1[1, 1] - 3813234*CHq1[2, 2] + 96380*CHq1[3, 3] - 
            4620*CHq3[1, 1] - 1469610*CHq3[2, 2] - 20722*CHq3[3, 3] - 
            780448*CHu[1, 1] - 780448*CHu[2, 2] - 168*CHu[3, 3]) - 
          1024*MW2^11*MZ2^2*(5093*CHd[1, 1] - 121091*CHd[2, 2] + 
            5093*CHd[3, 3] - 2772*CHl1[1, 1] - 2772*CHl1[2, 2] - 
            77727*CHl3[1, 1] - 77727*CHl3[2, 2] - 10589*CHq1[1, 1] + 
            15192*CHq1[2, 2] - 4909*CHq1[3, 3] - 26665*CHq3[1, 1] + 
            65760*CHq3[2, 2] - 9861*CHq3[3, 3] - 10186*CHu[1, 1] - 
            10186*CHu[2, 2] - 168*CHu[3, 3]) + 1024*MW2^12*MZ2*
           (6418*CHd[1, 1] - 86290*CHd[2, 2] + 6418*CHd[3, 3] - 
            22117*CHl3[1, 1] - 22117*CHl3[2, 2] - 8266*CHq1[1, 1] - 
            60318*CHq1[2, 2] + 2656*CHq1[3, 3] - 8922*CHq3[1, 1] - 
            6502*CHq3[2, 2] - 1752*CHq3[3, 3] - 12836*CHu[1, 1] - 
            12836*CHu[2, 2] - 66*CHu[3, 3]) - 128*MW2^10*MZ2^3*
           (70224*CHd[1, 1] - 528942*CHd[2, 2] + 70224*CHd[3, 3] + 
            71496*CHl1[1, 1] + 71496*CHl1[2, 2] + 786401*CHl3[1, 1] + 
            786401*CHl3[2, 2] - 38784*CHq1[1, 1] - 1673694*CHq1[2, 2] + 
            91248*CHq1[3, 3] + 213912*CHq3[1, 1] - 1302486*CHq3[2, 2] + 
            84432*CHq3[3, 3] - 140448*CHu[1, 1] - 140448*CHu[2, 2] + 
            1188*CHu[3, 3]) + MW2^3*MZ2^10*(-5484600*CHd[1, 1] + 
            54466500*CHd[2, 2] - 5484600*CHd[3, 3] + 2073744*CHl1[1, 1] + 
            2073744*CHl1[2, 2] + 5720929*CHl3[1, 1] + 5720929*CHl3[2, 2] + 
            9384360*CHq1[1, 1] - 31166160*CHq1[2, 2] + 2927016*CHq1[3, 3] + 
            2702124*CHq3[1, 1] - 32752600*CHq3[2, 2] + 2744106*CHq3[3, 3] + 
            10969200*CHu[1, 1] + 10969200*CHu[2, 2] + 9816*CHu[3, 3])) + 
        MT2^2*MW2^3*(45056*MW2^13*(126*CHd[1, 1] - 1260*CHd[2, 2] + 
            126*CHd[3, 3] - 115*CHl3[1, 1] - 115*CHl3[2, 2] - 
            126*CHq1[1, 1] - 1512*CHq1[2, 2] + 126*CHq1[3, 3] - 
            42*CHq3[1, 1] - 504*CHq3[2, 2] + 56*CHq3[3, 3] - 252*CHu[1, 1] - 
            252*CHu[2, 2]) + MZ2^13*(-43254*CHd[1, 1] + 325716*CHd[2, 2] - 
            43254*CHd[3, 3] - 14357*CHl3[1, 1] - 14357*CHl3[2, 2] + 
            96174*CHq1[1, 1] - 347619*CHq1[2, 2] + 37797*CHq1[3, 3] + 
            17640*CHq3[1, 1] - 224469*CHq3[2, 2] + 19667*CHq3[3, 3] + 
            86508*CHu[1, 1] + 86508*CHu[2, 2]) + MW2^3*MZ2^10*
           (9795982*CHd[1, 1] - 104103592*CHd[2, 2] + 9795982*CHd[3, 3] - 
            3982464*CHl1[1, 1] - 3982464*CHl1[2, 2] - 14489731*CHl3[1, 1] - 
            14489731*CHl3[2, 2] - 16037446*CHq1[1, 1] + 50375556*CHq1[2, 2] - 
            4095380*CHq1[3, 3] - 4484570*CHq3[1, 1] + 59262268*CHq3[2, 2] - 
            4628102*CHq3[3, 3] - 19591964*CHu[1, 1] - 19591964*CHu[2, 2] - 
            67614*CHu[3, 3]) - 16*MW2^7*MZ2^6*(6891890*CHd[1, 1] - 
            101527268*CHd[2, 2] + 6891890*CHd[3, 3] - 2142306*CHl1[1, 1] - 
            2142306*CHl1[2, 2] - 24541539*CHl3[1, 1] - 24541539*CHl3[2, 2] - 
            10998554*CHq1[1, 1] + 22548438*CHq1[2, 2] - 1474624*CHq1[3, 3] - 
            2673102*CHq3[1, 1] + 42128310*CHq3[2, 2] - 2506002*CHq3[3, 3] - 
            13783780*CHu[1, 1] - 13783780*CHu[2, 2] - 58764*CHu[3, 3]) + 
          16*MW2^6*MZ2^7*(3956899*CHd[1, 1] - 39194203*CHd[2, 2] + 
            3956899*CHd[3, 3] - 2105100*CHl1[1, 1] - 2105100*CHl1[2, 2] - 
            9189511*CHl3[1, 1] - 9189511*CHl3[2, 2] - 6806335*CHq1[1, 1] + 
            31691169*CHq1[2, 2] - 1950869*CHq1[3, 3] - 2124889*CHq3[1, 1] + 
            32703439*CHq3[2, 2] - 2072895*CHq3[3, 3] - 7913798*CHu[1, 1] - 
            7913798*CHu[2, 2] - 39882*CHu[3, 3]) - 8*MW2^5*MZ2^8*
           (1390492*CHd[1, 1] + 6010478*CHd[2, 2] + 1390492*CHd[3, 3] - 
            1278243*CHl1[1, 1] - 1278243*CHl1[2, 2] + 4495544*CHl3[1, 1] + 
            4495544*CHl3[2, 2] - 3188644*CHq1[1, 1] + 27636420*CHq1[2, 2] - 
            2195540*CHq1[3, 3] - 1885670*CHq3[1, 1] + 16077240*CHq3[2, 2] - 
            1589723*CHq3[3, 3] - 2780984*CHu[1, 1] - 2780984*CHu[2, 2] - 
            16833*CHu[3, 3]) + 32*MW2^8*MZ2^5*(3614639*CHd[1, 1] - 
            62741306*CHd[2, 2] + 3614639*CHd[3, 3] + 69264*CHl1[1, 1] + 
            69264*CHl1[2, 2] - 9401849*CHl3[1, 1] - 9401849*CHl3[2, 2] - 
            5214995*CHq1[1, 1] - 11485662*CHq1[2, 2] - 6814*CHq1[3, 3] - 
            766927*CHq3[1, 1] + 5692074*CHq3[2, 2] - 776542*CHq3[3, 3] - 
            7229278*CHu[1, 1] - 7229278*CHu[2, 2] - 12291*CHu[3, 3]) + 
          MW2*MZ2^12*(600586*CHd[1, 1] - 4771576*CHd[2, 2] + 
            600586*CHd[3, 3] - 116424*CHl1[1, 1] - 116424*CHl1[2, 2] + 
            111009*CHl3[1, 1] + 111009*CHl3[2, 2] - 1218562*CHq1[1, 1] + 
            4459263*CHq1[2, 2] - 464663*CHq1[3, 3] - 318780*CHq3[1, 1] + 
            3314765*CHq3[2, 2] - 313709*CHq3[3, 3] - 1201172*CHu[1, 1] - 
            1201172*CHu[2, 2] - 1470*CHu[3, 3]) + 1024*MW2^11*MZ2^2*
           (22765*CHd[1, 1] - 460321*CHd[2, 2] + 22765*CHd[3, 3] - 
            8316*CHl1[1, 1] - 8316*CHl1[2, 2] - 258589*CHl3[1, 1] - 
            258589*CHl3[2, 2] - 41101*CHq1[1, 1] - 27240*CHq1[2, 2] - 
            10691*CHq1[3, 3] - 89377*CHq3[1, 1] + 186632*CHq3[2, 2] - 
            32807*CHq3[3, 3] - 45530*CHu[1, 1] - 45530*CHu[2, 2] - 
            1374*CHu[3, 3]) - 1024*MW2^12*MZ2*(21150*CHd[1, 1] - 
            277566*CHd[2, 2] + 21150*CHd[3, 3] - 68049*CHl3[1, 1] - 
            68049*CHl3[2, 2] - 26694*CHq1[1, 1] - 203442*CHq1[2, 2] + 
            9600*CHq1[3, 3] - 27238*CHq3[1, 1] - 27018*CHq3[2, 2] - 
            4664*CHq3[3, 3] - 42300*CHu[1, 1] - 42300*CHu[2, 2] - 
            462*CHu[3, 3]) - 128*MW2^9*MZ2^4*(605356*CHd[1, 1] - 
            9473722*CHd[2, 2] + 605356*CHd[3, 3] + 279270*CHl1[1, 1] + 
            279270*CHl1[2, 2] + 1128070*CHl3[1, 1] + 1128070*CHl3[2, 2] - 
            692332*CHq1[1, 1] - 7181139*CHq1[2, 2] + 202582*CHq1[3, 3] + 
            366818*CHq3[1, 1] - 3764063*CHq3[2, 2] + 102229*CHq3[3, 3] - 
            1210712*CHu[1, 1] - 1210712*CHu[2, 2] + 6720*CHu[3, 3]) + 
          128*MW2^10*MZ2^3*(135384*CHd[1, 1] - 162474*CHd[2, 2] + 
            135384*CHd[3, 3] + 236664*CHl1[1, 1] + 236664*CHl1[2, 2] + 
            3135351*CHl3[1, 1] + 3135351*CHl3[2, 2] + 11352*CHq1[1, 1] - 
            4794666*CHq1[2, 2] + 271848*CHq1[3, 3] + 902496*CHq3[1, 1] - 
            4381042*CHq3[2, 2] + 354712*CHq3[3, 3] - 270768*CHu[1, 1] - 
            270768*CHu[2, 2] + 13404*CHu[3, 3]) + MW2^2*MZ2^11*
           (-3420432*CHd[1, 1] + 30143472*CHd[2, 2] - 3420432*CHd[3, 3] + 
            1153512*CHl1[1, 1] + 1153512*CHl1[2, 2] + 1288191*CHl3[1, 1] + 
            1288191*CHl3[2, 2] + 6272016*CHq1[1, 1] - 22480509*CHq1[2, 2] + 
            2162067*CHq1[3, 3] + 1908062*CHq3[1, 1] - 20000255*CHq3[2, 2] + 
            1836789*CHq3[3, 3] + 6840864*CHu[1, 1] + 6840864*CHu[2, 2] + 
            17166*CHu[3, 3]) + 2*MW2^4*MZ2^9*(-5845969*CHd[1, 1] + 
            94477246*CHd[2, 2] - 5845969*CHd[3, 3] + 1938420*CHl1[1, 1] + 
            1938420*CHl1[2, 2] + 23829196*CHl3[1, 1] + 23829196*CHl3[2, 2] + 
            7770637*CHq1[1, 1] - 4345044*CHq1[2, 2] - 439894*CHq1[3, 3] + 
            510729*CHq3[1, 1] - 31466700*CHq3[2, 2] + 1258090*CHq3[3, 3] + 
            11691938*CHu[1, 1] + 11691938*CHu[2, 2] + 43395*CHu[3, 3])) + 
        MT2^7*(-90112*MW2^11*(3*CHd[1, 1] - 30*CHd[2, 2] + 3*CHd[3, 3] - 
            5*CHl3[1, 1] - 5*CHl3[2, 2] - 3*CHq1[1, 1] - 36*CHq1[2, 2] + 
            3*CHq1[3, 3] - CHq3[1, 1] - 12*CHq3[2, 2] + 8*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + 4*MW2^3*MZ2^8*(728992*CHd[1, 1] - 
            7604494*CHd[2, 2] + 728992*CHd[3, 3] - 266526*CHl1[1, 1] - 
            266526*CHl1[2, 2] - 925989*CHl3[1, 1] - 925989*CHl3[2, 2] - 
            1233280*CHq1[1, 1] + 3909282*CHq1[2, 2] - 403040*CHq1[3, 3] - 
            332412*CHq3[1, 1] + 4342818*CHq3[2, 2] - 432706*CHq3[3, 3] - 
            1457984*CHu[1, 1] - 1457984*CHu[2, 2] - 66018*CHu[3, 3]) - 
          8*MW2^4*MZ2^7*(713674*CHd[1, 1] - 8951218*CHd[2, 2] + 
            713674*CHd[3, 3] - 219276*CHl1[1, 1] - 219276*CHl1[2, 2] - 
            1524161*CHl3[1, 1] - 1524161*CHl3[2, 2] - 1136050*CHq1[1, 1] + 
            2505282*CHq1[2, 2] - 256538*CHq1[3, 3] - 220382*CHq3[1, 1] + 
            3887886*CHq3[2, 2] - 268486*CHq3[3, 3] - 1427348*CHu[1, 1] - 
            1427348*CHu[2, 2] - 24864*CHu[3, 3]) + 2*MW2*MZ2^10*
           (87060*CHd[1, 1] - 700692*CHd[2, 2] + 87060*CHd[3, 3] - 
            19404*CHl1[1, 1] - 19404*CHl1[2, 2] + 18156*CHl3[1, 1] + 
            18156*CHl3[2, 2] - 175356*CHq1[1, 1] + 645261*CHq1[2, 2] - 
            69153*CHq1[3, 3] - 48290*CHq3[1, 1] + 487637*CHq3[2, 2] - 
            67019*CHq3[3, 3] - 174120*CHu[1, 1] - 174120*CHu[2, 2] - 
            10788*CHu[3, 3]) - 512*MW2^9*MZ2^2*(3234*CHd[1, 1] - 
            53832*CHd[2, 2] + 3234*CHd[3, 3] - 792*CHl1[1, 1] - 
            792*CHl1[2, 2] - 25265*CHl3[1, 1] - 25265*CHl3[2, 2] - 
            5106*CHq1[1, 1] - 10758*CHq1[2, 2] - 3438*CHq1[3, 3] - 
            8202*CHq3[1, 1] + 15898*CHq3[2, 2] - 1594*CHq3[3, 3] - 
            6468*CHu[1, 1] - 6468*CHu[2, 2] - 3408*CHu[3, 3]) + 
          1024*MW2^10*MZ2*(1150*CHd[1, 1] - 14206*CHd[2, 2] + 
            1150*CHd[3, 3] - 3497*CHl3[1, 1] - 3497*CHl3[2, 2] - 
            1414*CHq1[1, 1] - 10962*CHq1[2, 2] + 160*CHq1[3, 3] - 
            1078*CHq3[1, 1] - 1738*CHq3[2, 2] + 1236*CHq3[3, 3] - 
            2300*CHu[1, 1] - 2300*CHu[2, 2] - 462*CHu[3, 3]) - 
          7*MZ2^11*(2054*CHd[1, 1] - 15488*CHd[2, 2] + 2054*CHd[3, 3] + 
            952*CHl3[1, 1] + 952*CHl3[2, 2] - 4574*CHq1[1, 1] + 
            16545*CHq1[2, 2] - 1657*CHq1[3, 3] - 840*CHq3[1, 1] + 
            10675*CHq3[2, 2] - 1377*CHq3[3, 3] - 4108*CHu[1, 1] - 
            4108*CHu[2, 2] - 210*CHu[3, 3]) - 128*MW2^8*MZ2^3*
           (448*CHd[1, 1] + 71102*CHd[2, 2] + 448*CHd[3, 3] + 
            12024*CHl1[1, 1] + 12024*CHl1[2, 2] + 169227*CHl3[1, 1] + 
            169227*CHl3[2, 2] + 8624*CHq1[1, 1] - 203214*CHq1[2, 2] + 
            31048*CHq1[3, 3] + 50600*CHq3[1, 1] - 222470*CHq3[2, 2] + 
            31152*CHq3[3, 3] - 896*CHu[1, 1] - 896*CHu[2, 2] + 
            23292*CHu[3, 3]) + 128*MW2^7*MZ2^4*(26918*CHd[1, 1] - 
            401795*CHd[2, 2] + 26918*CHd[3, 3] + 16614*CHl1[1, 1] + 
            16614*CHl1[2, 2] + 103016*CHl3[1, 1] + 103016*CHl3[2, 2] - 
            27830*CHq1[1, 1] - 389412*CHq1[2, 2] + 29372*CHq1[3, 3] + 
            35120*CHq3[1, 1] - 245760*CHq3[2, 2] + 35791*CHq3[3, 3] - 
            53836*CHu[1, 1] - 53836*CHu[2, 2] + 23892*CHu[3, 3]) + 
          16*MW2^5*MZ2^6*(461128*CHd[1, 1] - 6933700*CHd[2, 2] + 
            461128*CHd[3, 3] - 70650*CHl1[1, 1] - 70650*CHl1[2, 2] - 
            1153125*CHl3[1, 1] - 1153125*CHl3[2, 2] - 691960*CHq1[1, 1] + 
            132456*CHq1[2, 2] - 54722*CHq1[3, 3] - 65980*CHq3[1, 1] + 
            1695184*CHq3[2, 2] - 38034*CHq3[3, 3] - 922256*CHu[1, 1] - 
            922256*CHu[2, 2] + 32994*CHu[3, 3]) + 2*MW2^2*MZ2^9*
           (-469351*CHd[1, 1] + 4206856*CHd[2, 2] - 469351*CHd[3, 3] + 
            159912*CHl1[1, 1] + 159912*CHl1[2, 2] + 195110*CHl3[1, 1] + 
            195110*CHl3[2, 2] + 859195*CHq1[1, 1] - 3073068*CHq1[2, 2] + 
            330086*CHq1[3, 3] + 261215*CHq3[1, 1] - 2769532*CHq3[2, 2] + 
            344728*CHq3[3, 3] + 938702*CHu[1, 1] + 938702*CHu[2, 2] + 
            55881*CHu[3, 3]) - 32*MW2^6*MZ2^5*(201415*CHd[1, 1] - 
            3357472*CHd[2, 2] + 201415*CHd[3, 3] + 25992*CHl1[1, 1] + 
            25992*CHl1[2, 2] - 256578*CHl3[1, 1] - 256578*CHl3[2, 2] - 
            273307*CHq1[1, 1] - 1050570*CHq1[2, 2] + 48382*CHq1[3, 3] + 
            32361*CHq3[1, 1] - 96858*CHq3[2, 2] + 73100*CHq3[3, 3] - 
            402830*CHu[1, 1] - 402830*CHu[2, 2] + 59469*CHu[3, 3])) + 
        MT2^3*MW2^2*(MZ2^13*(43734*CHd[1, 1] - 327588*CHd[2, 2] + 
            43734*CHd[3, 3] + 17787*CHl3[1, 1] + 17787*CHl3[2, 2] - 
            96654*CHq1[1, 1] + 348315*CHq1[2, 2] - 32157*CHq1[3, 3] - 
            17640*CHq3[1, 1] + 225645*CHq3[2, 2] - 17947*CHq3[3, 3] - 
            87468*CHu[1, 1] - 87468*CHu[2, 2]) - 90112*MW2^13*
           (105*CHd[1, 1] - 1050*CHd[2, 2] + 105*CHd[3, 3] - 93*CHl3[1, 1] - 
            93*CHl3[2, 2] - 105*CHq1[1, 1] - 1260*CHq1[2, 2] + 
            105*CHq1[3, 3] - 35*CHq3[1, 1] - 420*CHq3[2, 2] + 56*CHq3[3, 3] - 
            210*CHu[1, 1] - 210*CHu[2, 2]) - 8*MW2^6*MZ2^7*
           (22369802*CHd[1, 1] - 272187062*CHd[2, 2] + 22369802*CHd[3, 3] - 
            7986564*CHl1[1, 1] - 7986564*CHl1[2, 2] - 51406533*CHl3[1, 1] - 
            51406533*CHl3[2, 2] - 36290258*CHq1[1, 1] + 99739758*CHq1[2, 2] - 
            7642030*CHq1[3, 3] - 8119558*CHq3[1, 1] + 136476690*CHq3[2, 2] - 
            9319202*CHq3[3, 3] - 44739604*CHu[1, 1] - 44739604*CHu[2, 2] - 
            200484*CHu[3, 3]) + 4*MW2^5*MZ2^8*(20054552*CHd[1, 1] - 
            183761198*CHd[2, 2] + 20054552*CHd[3, 3] - 8480610*CHl1[1, 1] - 
            8480610*CHl1[2, 2] - 20054227*CHl3[1, 1] - 20054227*CHl3[2, 2] - 
            34934648*CHq1[1, 1] + 134760162*CHq1[2, 2] - 
            11213824*CHq1[3, 3] - 10586844*CHq3[1, 1] + 
            131510370*CHq3[2, 2] - 10854070*CHq3[3, 3] - 40109104*CHu[1, 1] - 
            40109104*CHu[2, 2] - 161814*CHu[3, 3]) + 16*MW2^7*MZ2^6*
           (15278840*CHd[1, 1] - 231528956*CHd[2, 2] + 15278840*CHd[3, 3] - 
            2871486*CHl1[1, 1] - 2871486*CHl1[2, 2] - 42669807*CHl3[1, 1] - 
            42669807*CHl3[2, 2] - 23336072*CHq1[1, 1] + 14211156*CHq1[2, 2] - 
            2469346*CHq1[3, 3] - 3430964*CHq3[1, 1] + 64965596*CHq3[2, 2] - 
            4450198*CHq3[3, 3] - 30557680*CHu[1, 1] - 30557680*CHu[2, 2] - 
            81162*CHu[3, 3]) + MW2^2*MZ2^11*(2335700*CHd[1, 1] - 
            21576716*CHd[2, 2] + 2335700*CHd[3, 3] - 959472*CHl1[1, 1] - 
            959472*CHl1[2, 2] - 1540600*CHl3[1, 1] - 1540600*CHl3[2, 2] - 
            4057364*CHq1[1, 1] + 14378223*CHq1[2, 2] - 1200967*CHq1[3, 3] - 
            1338810*CHq3[1, 1] + 14040661*CHq3[2, 2] - 1309579*CHq3[3, 3] - 
            4671400*CHu[1, 1] - 4671400*CHu[2, 2] - 41208*CHu[3, 3]) - 
          512*MW2^11*MZ2^2*(95118*CHd[1, 1] - 1777956*CHd[2, 2] + 
            95118*CHd[3, 3] - 27720*CHl1[1, 1] - 27720*CHl1[2, 2] - 
            921045*CHl3[1, 1] - 921045*CHl3[2, 2] - 160638*CHq1[1, 1] - 
            278574*CHq1[2, 2] - 26826*CHq1[3, 3] - 319878*CHq3[1, 1] + 
            591890*CHq3[2, 2] - 117126*CHq3[3, 3] - 190236*CHu[1, 1] - 
            190236*CHu[2, 2] - 9168*CHu[3, 3]) + 1024*MW2^12*MZ2*
           (37562*CHd[1, 1] - 485114*CHd[2, 2] + 37562*CHd[3, 3] - 
            114815*CHl3[1, 1] - 114815*CHl3[2, 2] - 46802*CHq1[1, 1] - 
            366198*CHq1[2, 2] + 17696*CHq1[3, 3] - 45794*CHq3[1, 1] - 
            54110*CHq3[2, 2] - 5996*CHq3[3, 3] - 75124*CHu[1, 1] - 
            75124*CHu[2, 2] - 1386*CHu[3, 3]) + MW2*MZ2^12*
           (-530520*CHd[1, 1] + 4239144*CHd[2, 2] - 530520*CHd[3, 3] + 
            116424*CHl1[1, 1] + 116424*CHl1[2, 2] - 94757*CHl3[1, 1] - 
            94757*CHl3[2, 2] + 1060296*CHq1[1, 1] - 3880572*CHq1[2, 2] + 
            357306*CHq1[3, 3] + 287940*CHq3[1, 1] - 2944788*CHq3[2, 2] + 
            275648*CHq3[3, 3] + 1061040*CHu[1, 1] + 1061040*CHu[2, 2] + 
            4410*CHu[3, 3]) - 2*MW2^4*MZ2^9*(8079941*CHd[1, 1] - 
            40932380*CHd[2, 2] + 8079941*CHd[3, 3] - 2965608*CHl1[1, 1] - 
            2965608*CHl1[2, 2] + 11122560*CHl3[1, 1] + 11122560*CHl3[2, 2] - 
            16655969*CHq1[1, 1] + 77638884*CHq1[2, 2] - 7820818*CHq1[3, 3] - 
            6359341*CHq3[1, 1] + 50779220*CHq3[2, 2] - 5657180*CHq3[3, 3] - 
            16159882*CHu[1, 1] - 16159882*CHu[2, 2] + 15525*CHu[3, 3]) + 
          128*MW2^9*MZ2^4*(1012822*CHd[1, 1] - 14932819*CHd[2, 2] + 
            1012822*CHd[3, 3] + 571986*CHl1[1, 1] + 571986*CHl1[2, 2] + 
            3669987*CHl3[1, 1] + 3669987*CHl3[2, 2] - 1067206*CHq1[1, 1] - 
            13656486*CHq1[2, 2] + 386848*CHq1[3, 3] + 1135420*CHq3[1, 1] - 
            8272266*CHq3[2, 2] + 400177*CHq3[3, 3] - 2025644*CHu[1, 1] - 
            2025644*CHu[2, 2] + 41580*CHu[3, 3]) - 32*MW2^8*MZ2^5*
           (6989501*CHd[1, 1] - 117834356*CHd[2, 2] + 6989501*CHd[3, 3] + 
            765432*CHl1[1, 1] + 765432*CHl1[2, 2] - 10182598*CHl3[1, 1] - 
            10182598*CHl3[2, 2] - 9614585*CHq1[1, 1] - 33715566*CHq1[2, 2] + 
            187034*CHq1[3, 3] + 342915*CHq3[1, 1] - 341742*CHq3[2, 2] - 
            751264*CHq3[3, 3] - 13979002*CHu[1, 1] - 13979002*CHu[2, 2] + 
            46455*CHu[3, 3]) - 128*MW2^10*MZ2^3*(118064*CHd[1, 1] + 
            1653562*CHd[2, 2] + 118064*CHd[3, 3] + 420840*CHl1[1, 1] + 
            420840*CHl1[2, 2] + 6213137*CHl3[1, 1] + 6213137*CHl3[2, 2] + 
            193120*CHq1[1, 1] - 7555746*CHq1[2, 2] + 445640*CHq1[3, 3] + 
            1836136*CHq3[1, 1] - 7842538*CHq3[2, 2] + 746544*CHq3[3, 3] - 
            236128*CHu[1, 1] - 236128*CHu[2, 2] + 53316*CHu[3, 3]) + 
          2*MW2^3*MZ2^10*(-1288284*CHd[1, 1] + 20997516*CHd[2, 2] - 
            1288284*CHd[3, 3] + 920016*CHl1[1, 1] + 920016*CHl1[2, 2] + 
            6419707*CHl3[1, 1] + 6419707*CHl3[2, 2] + 1223652*CHq1[1, 1] - 
            753663*CHq1[2, 2] - 385269*CHq1[3, 3] + 281426*CHq3[1, 1] - 
            8856047*CHq3[2, 2] + 482811*CHq3[3, 3] + 2576568*CHu[1, 1] + 
            2576568*CHu[2, 2] + 61920*CHu[3, 3])) + 
        MT2^6*(45056*MW2^12*(42*CHd[1, 1] - 420*CHd[2, 2] + 42*CHd[3, 3] - 
            45*CHl3[1, 1] - 45*CHl3[2, 2] - 42*CHq1[1, 1] - 504*CHq1[2, 2] + 
            42*CHq1[3, 3] - 14*CHq3[1, 1] - 168*CHq3[2, 2] + 56*CHq3[3, 3] - 
            84*CHu[1, 1] - 84*CHu[2, 2]) + MZ2^12*(-14618*CHd[1, 1] + 
            109352*CHd[2, 2] - 14618*CHd[3, 3] - 6174*CHl3[1, 1] - 
            6174*CHl3[2, 2] + 32258*CHq1[1, 1] - 116163*CHq1[2, 2] + 
            10249*CHq1[3, 3] + 5880*CHq3[1, 1] - 75313*CHq3[2, 2] + 
            7309*CHq3[3, 3] + 29236*CHu[1, 1] + 29236*CHu[2, 2]) + 
          2*MW2^3*MZ2^9*(4758501*CHd[1, 1] - 44757186*CHd[2, 2] + 
            4758501*CHd[3, 3] - 1652436*CHl1[1, 1] - 1652436*CHl1[2, 2] - 
            3475060*CHl3[1, 1] - 3475060*CHl3[2, 2] - 8495985*CHq1[1, 1] + 
            29305788*CHq1[2, 2] - 2790234*CHq1[3, 3] - 2470973*CHq3[1, 1] + 
            28085524*CHq3[2, 2] - 2786638*CHq3[3, 3] - 9517002*CHu[1, 1] - 
            9517002*CHu[2, 2] - 184023*CHu[3, 3]) - 8*MW2^4*MZ2^8*
           (3257664*CHd[1, 1] - 35548056*CHd[2, 2] + 3257664*CHd[3, 3] - 
            1152117*CHl1[1, 1] - 1152117*CHl1[2, 2] - 4888840*CHl3[1, 1] - 
            4888840*CHl3[2, 2] - 5445048*CHq1[1, 1] + 16155546*CHq1[2, 2] - 
            1512372*CHq1[3, 3] - 1378118*CHq3[1, 1] + 19053750*CHq3[2, 2] - 
            1620849*CHq3[3, 3] - 6515328*CHu[1, 1] - 6515328*CHu[2, 2] - 
            103371*CHu[3, 3]) + 16*MW2^5*MZ2^7*(2940255*CHd[1, 1] - 
            38159553*CHd[2, 2] + 2940255*CHd[3, 3] - 838116*CHl1[1, 1] - 
            838116*CHl1[2, 2] - 6493446*CHl3[1, 1] - 6493446*CHl3[2, 2] - 
            4649403*CHq1[1, 1] + 8891643*CHq1[2, 2] - 927999*CHq1[3, 3] - 
            851393*CHq3[1, 1] + 15260677*CHq3[2, 2] - 1050545*CHq3[3, 3] - 
            5880510*CHu[1, 1] - 5880510*CHu[2, 2] - 34524*CHu[3, 3]) + 
          MW2*MZ2^11*(278198*CHd[1, 1] - 2174948*CHd[2, 2] + 
            278198*CHd[3, 3] - 38808*CHl1[1, 1] - 38808*CHl1[2, 2] + 
            69665*CHl3[1, 1] + 69665*CHl3[2, 2] - 578270*CHq1[1, 1] + 
            2105073*CHq1[2, 2] - 196339*CHq1[3, 3] - 137020*CHq3[1, 1] + 
            1506347*CHq3[2, 2] - 157597*CHq3[3, 3] - 556396*CHu[1, 1] - 
            556396*CHu[2, 2] - 5880*CHu[3, 3]) + 1024*MW2^10*MZ2^2*
           (11347*CHd[1, 1] - 196561*CHd[2, 2] + 11347*CHd[3, 3] - 
            2772*CHl1[1, 1] - 2772*CHl1[2, 2] - 93480*CHl3[1, 1] - 
            93480*CHl3[2, 2] - 18163*CHq1[1, 1] - 43086*CHq1[2, 2] - 
            5345*CHq1[3, 3] - 32143*CHq3[1, 1] + 55954*CHq3[2, 2] - 
            10097*CHq3[3, 3] - 22694*CHu[1, 1] - 22694*CHu[2, 2] - 
            5178*CHu[3, 3]) - 1024*MW2^11*MZ2*(7978*CHd[1, 1] - 
            100570*CHd[2, 2] + 7978*CHd[3, 3] - 23099*CHl3[1, 1] - 
            23099*CHl3[2, 2] - 9826*CHq1[1, 1] - 77718*CHq1[2, 2] + 
            2896*CHq1[3, 3] - 8642*CHq3[1, 1] - 12382*CHq3[2, 2] + 
            2528*CHq3[3, 3] - 15956*CHu[1, 1] - 15956*CHu[2, 2] - 
            1386*CHu[3, 3]) + 128*MW2^9*MZ2^3*(2104*CHd[1, 1] + 
            637586*CHd[2, 2] + 2104*CHd[3, 3] + 87336*CHl1[1, 1] + 
            87336*CHl1[2, 2] + 1340933*CHl3[1, 1] + 1340933*CHl3[2, 2] + 
            68888*CHq1[1, 1] - 1414758*CHq1[2, 2] + 130504*CHq1[3, 3] + 
            403856*CHq3[1, 1] - 1627422*CHq3[2, 2] + 199400*CHq3[3, 3] - 
            4208*CHu[1, 1] - 4208*CHu[2, 2] + 71748*CHu[3, 3]) - 
          128*MW2^8*MZ2^4*(196440*CHd[1, 1] - 2791872*CHd[2, 2] + 
            196440*CHd[3, 3] + 128322*CHl1[1, 1] + 128322*CHl1[2, 2] + 
            965313*CHl3[1, 1] + 965313*CHl3[2, 2] - 193752*CHq1[1, 1] - 
            2927571*CHq1[2, 2] + 123054*CHq1[3, 3] + 302290*CHq3[1, 1] - 
            1927847*CHq3[2, 2] + 184867*CHq3[3, 3] - 392880*CHu[1, 1] - 
            392880*CHu[2, 2] + 74736*CHu[3, 3]) + MW2^2*MZ2^10*
           (-2175638*CHd[1, 1] + 18311312*CHd[2, 2] - 2175638*CHd[3, 3] + 
            591480*CHl1[1, 1] + 591480*CHl1[2, 2] + 256789*CHl3[1, 1] + 
            256789*CHl3[2, 2] + 4191470*CHq1[1, 1] - 15189336*CHq1[2, 2] + 
            1457080*CHq1[3, 3] + 1188914*CHq3[1, 1] - 12403200*CHq3[2, 2] + 
            1324254*CHq3[3, 3] + 4351276*CHu[1, 1] + 4351276*CHu[2, 2] + 
            76014*CHu[3, 3]) - 16*MW2^6*MZ2^6*(3607014*CHd[1, 1] - 
            55071924*CHd[2, 2] + 3607014*CHd[3, 3] - 442566*CHl1[1, 1] - 
            442566*CHl1[2, 2] - 8369953*CHl3[1, 1] - 8369953*CHl3[2, 2] - 
            5366622*CHq1[1, 1] - 1101378*CHq1[2, 2] - 519228*CHq1[3, 3] - 
            439258*CHq3[1, 1] + 11679310*CHq3[2, 2] - 588878*CHq3[3, 3] - 
            7214028*CHu[1, 1] - 7214028*CHu[2, 2] + 112572*CHu[3, 3]) + 
          32*MW2^7*MZ2^5*(1520541*CHd[1, 1] - 25108314*CHd[2, 2] + 
            1520541*CHd[3, 3] + 248400*CHl1[1, 1] + 248400*CHl1[2, 2] - 
            1140209*CHl3[1, 1] - 1140209*CHl3[2, 2] - 2027433*CHq1[1, 1] - 
            8836818*CHq1[2, 2] + 137790*CHq1[3, 3] + 352499*CHq3[1, 1] - 
            1597770*CHq3[2, 2] + 232170*CHq3[3, 3] - 3041082*CHu[1, 1] - 
            3041082*CHu[2, 2] + 190311*CHu[3, 3])) + 
        MT2^5*MW2*(-90112*MW2^12*(63*CHd[1, 1] - 630*CHd[2, 2] + 
            63*CHd[3, 3] - 58*CHl3[1, 1] - 58*CHl3[2, 2] - 63*CHq1[1, 1] - 
            756*CHq1[2, 2] + 63*CHq1[3, 3] - 21*CHq3[1, 1] - 252*CHq3[2, 2] + 
            56*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          8*MW2^4*MZ2^8*(10477222*CHd[1, 1] - 115565884*CHd[2, 2] + 
            10477222*CHd[3, 3] - 3675627*CHl1[1, 1] - 3675627*CHl1[2, 2] - 
            16303992*CHl3[1, 1] - 16303992*CHl3[2, 2] - 17461750*CHq1[1, 1] + 
            50938194*CHq1[2, 2] - 4642886*CHq1[3, 3] - 4350380*CHq3[1, 1] + 
            61010322*CHq3[2, 2] - 4968977*CHq3[3, 3] - 20954444*CHu[1, 1] - 
            20954444*CHu[2, 2] - 170589*CHu[3, 3]) - 8*MW2^5*MZ2^7*
           (18523658*CHd[1, 1] - 242597918*CHd[2, 2] + 18523658*CHd[3, 3] - 
            5169996*CHl1[1, 1] - 5169996*CHl1[2, 2] - 41279145*CHl3[1, 1] - 
            41279145*CHl3[2, 2] - 29240210*CHq1[1, 1] + 53603550*CHq1[2, 2] - 
            5623618*CHq1[3, 3] - 5273006*CHq3[1, 1] + 94870394*CHq3[2, 2] - 
            6693018*CHq3[3, 3] - 37047316*CHu[1, 1] - 37047316*CHu[2, 2] - 
            151500*CHu[3, 3]) + MW2^2*MZ2^10*(7485656*CHd[1, 1] - 
            63447692*CHd[2, 2] + 7485656*CHd[3, 3] - 2094264*CHl1[1, 1] - 
            2094264*CHl1[2, 2] - 1296823*CHl3[1, 1] - 1296823*CHl3[2, 2] - 
            14312840*CHq1[1, 1] + 51721836*CHq1[2, 2] - 4871212*CHq1[3, 3] - 
            4077148*CHq3[1, 1] + 42788420*CHq3[2, 2] - 4136714*CHq3[3, 3] - 
            14971312*CHu[1, 1] - 14971312*CHu[2, 2] - 75120*CHu[3, 3]) - 
          1024*MW2^10*MZ2^2*(34051*CHd[1, 1] - 597751*CHd[2, 2] + 
            34051*CHd[3, 3] - 8316*CHl1[1, 1] - 8316*CHl1[2, 2] - 
            287278*CHl3[1, 1] - 287278*CHl3[2, 2] - 54763*CHq1[1, 1] - 
            134574*CHq1[2, 2] - 9431*CHq1[3, 3] - 99919*CHq3[1, 1] + 
            168218*CHq3[2, 2] - 34811*CHq3[3, 3] - 68102*CHu[1, 1] - 
            68102*CHu[2, 2] - 8520*CHu[3, 3]) + MW2*MZ2^11*
           (-1013082*CHd[1, 1] + 7945164*CHd[2, 2] - 1013082*CHd[3, 3] + 
            155232*CHl1[1, 1] + 155232*CHl1[2, 2] - 216880*CHl3[1, 1] - 
            216880*CHl3[2, 2] + 2089890*CHq1[1, 1] - 7610379*CHq1[2, 2] + 
            705921*CHq1[3, 3] + 506560*CHq3[1, 1] - 5504401*CHq3[2, 2] + 
            503517*CHq3[3, 3] + 2026164*CHu[1, 1] + 2026164*CHu[2, 2] - 
            3936*CHu[3, 3]) + 1024*MW2^11*MZ2*(23862*CHd[1, 1] - 
            302838*CHd[2, 2] + 23862*CHd[3, 3] - 68963*CHl3[1, 1] - 
            68963*CHl3[2, 2] - 29406*CHq1[1, 1] - 234138*CHq1[2, 2] + 
            10464*CHq1[3, 3] - 27022*CHq3[1, 1] - 37362*CHq3[2, 2] + 
            1328*CHq3[3, 3] - 47724*CHu[1, 1] - 47724*CHu[2, 2] - 
            2310*CHu[3, 3]) + MZ2^12*(58592*CHd[1, 1] - 437876*CHd[2, 2] + 
            58592*CHd[3, 3] + 21511*CHl3[1, 1] + 21511*CHl3[2, 2] - 
            129152*CHq1[1, 1] + 464826*CHq1[2, 2] - 41056*CHq1[3, 3] - 
            23520*CHq3[1, 1] + 301546*CHq3[2, 2] - 22926*CHq3[3, 3] - 
            117184*CHu[1, 1] - 117184*CHu[2, 2] + 1470*CHu[3, 3]) + 
          32*MW2^6*MZ2^6*(5600164*CHd[1, 1] - 85875340*CHd[2, 2] + 
            5600164*CHd[3, 3] - 637857*CHl1[1, 1] - 637857*CHl1[2, 2] - 
            12710150*CHl3[1, 1] - 12710150*CHl3[2, 2] - 8311468*CHq1[1, 1] - 
            2662191*CHq1[2, 2] - 840608*CHq1[3, 3] - 648450*CHq3[1, 1] + 
            17428857*CHq3[2, 2] - 1143753*CHq3[3, 3] - 11200328*CHu[1, 1] - 
            11200328*CHu[2, 2] + 70581*CHu[3, 3]) - 128*MW2^9*MZ2^3*
           (5760*CHd[1, 1] + 2050038*CHd[2, 2] + 5760*CHd[3, 3] + 
            265176*CHl1[1, 1] + 265176*CHl1[2, 2] + 4192483*CHl3[1, 1] + 
            4192483*CHl3[2, 2] + 214704*CHq1[1, 1] - 4238898*CHq1[2, 2] + 
            306816*CHq1[3, 3] + 1262232*CHq3[1, 1] - 4953274*CHq3[2, 2] + 
            569904*CHq3[3, 3] - 11520*CHu[1, 1] - 11520*CHu[2, 2] + 
            115932*CHu[3, 3]) + 64*MW2^8*MZ2^4*(1195928*CHd[1, 1] - 
            16717856*CHd[2, 2] + 1195928*CHd[3, 3] + 793980*CHl1[1, 1] + 
            793980*CHl1[2, 2] + 6292647*CHl3[1, 1] + 6292647*CHl3[2, 2] - 
            1161656*CHq1[1, 1] - 17972490*CHq1[2, 2] + 579596*CHq1[3, 3] + 
            1928404*CHq3[1, 1] - 11982802*CHq3[2, 2] + 928914*CHq3[3, 3] - 
            2391856*CHu[1, 1] - 2391856*CHu[2, 2] + 235176*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(-15747311*CHd[1, 1] + 149579186*CHd[2, 2] - 
            15747311*CHd[3, 3] + 5490360*CHl1[1, 1] + 5490360*CHl1[2, 2] + 
            12517868*CHl3[1, 1] + 12517868*CHl3[2, 2] + 27968339*CHq1[1, 1] - 
            95704428*CHq1[2, 2] + 8865250*CHq1[3, 3] + 8053695*CHq3[1, 1] - 
            92948580*CHq3[2, 2] + 8547862*CHq3[3, 3] + 31494622*CHu[1, 1] + 
            31494622*CHu[2, 2] + 262029*CHu[3, 3]) - 32*MW2^7*MZ2^5*
           (4673807*CHd[1, 1] - 76941338*CHd[2, 2] + 4673807*CHd[3, 3] + 
            811656*CHl1[1, 1] + 811656*CHl1[2, 2] - 2765856*CHl3[1, 1] - 
            2765856*CHl3[2, 2] - 6198131*CHq1[1, 1] - 27992634*CHq1[2, 2] + 
            224174*CHq1[3, 3] + 1184585*CHq3[1, 1] - 5709762*CHq3[2, 2] + 
            290018*CHq3[3, 3] - 9347614*CHu[1, 1] - 9347614*CHu[2, 2] + 
            285105*CHu[3, 3])) + MT2^4*MW2*
         (225280*MW2^13*(42*CHd[1, 1] - 420*CHd[2, 2] + 42*CHd[3, 3] - 
            37*CHl3[1, 1] - 37*CHl3[2, 2] - 42*CHq1[1, 1] - 504*CHq1[2, 2] + 
            42*CHq1[3, 3] - 14*CHq3[1, 1] - 168*CHq3[2, 2] + 28*CHq3[3, 3] - 
            84*CHu[1, 1] - 84*CHu[2, 2]) + MZ2^13*(-14618*CHd[1, 1] + 
            109352*CHd[2, 2] - 14618*CHd[3, 3] - 6664*CHl3[1, 1] - 
            6664*CHl3[2, 2] + 32258*CHq1[1, 1] - 116163*CHq1[2, 2] + 
            10249*CHq1[3, 3] + 5880*CHq3[1, 1] - 75313*CHq3[2, 2] + 
            7309*CHq3[3, 3] + 29236*CHu[1, 1] + 29236*CHu[2, 2]) + 
          2*MW2^4*MZ2^9*(21007925*CHd[1, 1] - 188348168*CHd[2, 2] + 
            21007925*CHd[3, 3] - 7385076*CHl1[1, 1] - 7385076*CHl1[2, 2] - 
            11273589*CHl3[1, 1] - 11273589*CHl3[2, 2] - 38005841*CHq1[1, 1] + 
            136544772*CHq1[2, 2] - 12773980*CHq1[3, 3] - 
            11424197*CHq3[1, 1] + 125032292*CHq3[2, 2] - 
            11514542*CHq3[3, 3] - 42015850*CHu[1, 1] - 42015850*CHu[2, 2] - 
            145377*CHu[3, 3]) + 16*MW2^6*MZ2^7*(14266021*CHd[1, 1] - 
            183938497*CHd[2, 2] + 14266021*CHd[3, 3] - 4242564*CHl1[1, 1] - 
            4242564*CHl1[2, 2] - 32160489*CHl3[1, 1] - 32160489*CHl3[2, 2] - 
            22667977*CHq1[1, 1] + 46474533*CHq1[2, 2] - 4397819*CHq1[3, 3] - 
            4327447*CHq3[1, 1] + 76374095*CHq3[2, 2] - 5423965*CHq3[3, 3] - 
            28532042*CHu[1, 1] - 28532042*CHu[2, 2] - 116790*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(107722*CHd[1, 1] - 1931800*CHd[2, 2] + 
            107722*CHd[3, 3] - 27720*CHl1[1, 1] - 27720*CHl1[2, 2] - 
            953087*CHl3[1, 1] - 953087*CHl3[2, 2] - 175882*CHq1[1, 1] - 
            399414*CHq1[2, 2] - 24578*CHq1[3, 3] - 331874*CHq3[1, 1] + 
            570922*CHq3[2, 2] - 120046*CHq3[3, 3] - 215444*CHu[1, 1] - 
            215444*CHu[2, 2] - 16380*CHu[3, 3]) + MW2*MZ2^12*
           (103862*CHd[1, 1] - 866936*CHd[2, 2] + 103862*CHd[3, 3] - 
            38808*CHl1[1, 1] - 38808*CHl1[2, 2] + 9384*CHl3[1, 1] + 
            9384*CHl3[2, 2] - 192254*CHq1[1, 1] + 712683*CHq1[2, 2] - 
            62131*CHq1[3, 3] - 66460*CHq3[1, 1] + 605237*CHq3[2, 2] - 
            77779*CHq3[3, 3] - 207724*CHu[1, 1] - 207724*CHu[2, 2] - 
            4410*CHu[3, 3]) - 1024*MW2^12*MZ2*(39050*CHd[1, 1] - 
            499070*CHd[2, 2] + 39050*CHd[3, 3] - 115137*CHl3[1, 1] - 
            115137*CHl3[2, 2] - 48290*CHq1[1, 1] - 383130*CHq1[2, 2] + 
            18260*CHq1[3, 3] - 45730*CHq3[1, 1] - 59810*CHq3[2, 2] - 
            3000*CHq3[3, 3] - 78100*CHu[1, 1] - 78100*CHu[2, 2] - 
            2310*CHu[3, 3]) - 32*MW2^7*MZ2^6*(8875567*CHd[1, 1] - 
            135829846*CHd[2, 2] + 8875567*CHd[3, 3] - 1172871*CHl1[1, 1] - 
            1172871*CHl1[2, 2] - 21356896*CHl3[1, 1] - 21356896*CHl3[2, 2] - 
            13270939*CHq1[1, 1] - 1153044*CHq1[2, 2] - 1353053*CHq1[3, 3] - 
            1284381*CHq3[1, 1] + 30144016*CHq3[2, 2] - 2169237*CHq3[3, 3] - 
            17751134*CHu[1, 1] - 17751134*CHu[2, 2] + 12798*CHu[3, 3]) - 
          2*MW2^3*MZ2^10*(3995439*CHd[1, 1] - 30612816*CHd[2, 2] + 
            3995439*CHd[3, 3] - 945648*CHl1[1, 1] - 945648*CHl1[2, 2] + 
            1308348*CHl3[1, 1] + 1308348*CHl3[2, 2] - 8026443*CHq1[1, 1] + 
            30194133*CHq1[2, 2] - 3004803*CHq1[3, 3] - 2313617*CHq3[1, 1] + 
            22369893*CHq3[2, 2] - 2149477*CHq3[3, 3] - 7990878*CHu[1, 1] - 
            7990878*CHu[2, 2] + 23415*CHu[3, 3]) + MW2^2*MZ2^11*
           (445592*CHd[1, 1] - 2420744*CHd[2, 2] + 445592*CHd[3, 3] + 
            125784*CHl1[1, 1] + 125784*CHl1[2, 2] + 765558*CHl3[1, 1] + 
            765558*CHl3[2, 2] - 1166264*CHq1[1, 1] + 4383387*CHq1[2, 2] - 
            475033*CHq1[3, 3] - 170446*CHq3[1, 1] + 1982357*CHq3[2, 2] - 
            96197*CHq3[3, 3] - 891184*CHu[1, 1] - 891184*CHu[2, 2] + 
            33858*CHu[3, 3]) + 128*MW2^10*MZ2^3*(43888*CHd[1, 1] + 
            2915486*CHd[2, 2] + 43888*CHd[3, 3] + 436680*CHl1[1, 1] + 
            436680*CHl1[2, 2] + 6816583*CHl3[1, 1] + 6816583*CHl3[2, 2] + 
            308960*CHq1[1, 1] - 7221558*CHq1[2, 2] + 457168*CHq1[3, 3] + 
            2040680*CHq3[1, 1] - 8156894*CHq3[2, 2] + 869528*CHq3[3, 3] - 
            87776*CHu[1, 1] - 87776*CHu[2, 2] + 105516*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(2011908*CHd[1, 1] - 28500846*CHd[2, 2] + 
            2011908*CHd[3, 3] + 1276884*CHl1[1, 1] + 1276884*CHl1[2, 2] + 
            9689093*CHl3[1, 1] + 9689093*CHl3[2, 2] - 2000004*CHq1[1, 1] - 
            29301744*CHq1[2, 2] + 847104*CHq1[3, 3] + 2962144*CHq3[1, 1] - 
            19064760*CHq3[2, 2] + 1214582*CHq3[3, 3] - 4023816*CHu[1, 1] - 
            4023816*CHu[2, 2] + 197088*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (7585109*CHd[1, 1] - 125669216*CHd[2, 2] + 7585109*CHd[3, 3] + 
            1193904*CHl1[1, 1] + 1193904*CHl1[2, 2] - 6163394*CHl3[1, 1] - 
            6163394*CHl3[2, 2] - 10155857*CHq1[1, 1] - 43173090*CHq1[2, 2] + 
            257852*CHq1[3, 3] + 1502963*CHq3[1, 1] - 6973762*CHq3[2, 2] - 
            138326*CHq3[3, 3] - 15170218*CHu[1, 1] - 15170218*CHu[2, 2] + 
            201105*CHu[3, 3]) + 4*MW2^5*MZ2^8*(-30751316*CHd[1, 1] + 
            327984998*CHd[2, 2] - 30751316*CHd[3, 3] + 11238570*CHl1[1, 1] + 
            11238570*CHl1[2, 2] + 44691575*CHl3[1, 1] + 44691575*CHl3[2, 2] + 
            51701828*CHq1[1, 1] - 160863510*CHq1[2, 2] + 
            14179024*CHq1[3, 3] + 13436656*CHq3[1, 1] - 
            183694430*CHq3[2, 2] + 14881394*CHq3[3, 3] + 61502632*CHu[1, 1] + 
            61502632*CHu[2, 2] + 319914*CHu[3, 3]))) + 
      MH2^2*(MW2^6*(MW2 + MZ2)*(4*MW2^4*MZ2^7*(1246274*CHd[1, 1] - 
            15277352*CHd[2, 2] + 1246274*CHd[3, 3] - 438552*CHl1[1, 1] - 
            438552*CHl1[2, 2] - 3441933*CHl3[1, 1] - 3441933*CHl3[2, 2] - 
            2091026*CHq1[1, 1] + 6642666*CHq1[2, 2] - 512644*CHq1[3, 3] - 
            809134*CHq3[1, 1] + 8858430*CHq3[2, 2] - 597812*CHq3[3, 3] - 
            2492548*CHu[1, 1] - 2492548*CHu[2, 2]) - 8*MW2^5*MZ2^6*
           (787229*CHd[1, 1] - 12204128*CHd[2, 2] + 787229*CHd[3, 3] - 
            141300*CHl1[1, 1] - 141300*CHl1[2, 2] - 2612416*CHl3[1, 1] - 
            2612416*CHl3[2, 2] - 1248893*CHq1[1, 1] + 1679676*CHq1[2, 2] - 
            149845*CHq1[3, 3] - 433253*CHq3[1, 1] + 4368812*CHq3[2, 2] - 
            280877*CHq3[3, 3] - 1574458*CHu[1, 1] - 1574458*CHu[2, 2]) + 
          2*MW2^2*MZ2^9*(398584*CHd[1, 1] - 3181936*CHd[2, 2] + 
            398584*CHd[3, 3] - 159912*CHl1[1, 1] - 159912*CHl1[2, 2] - 
            175088*CHl3[1, 1] - 175088*CHl3[2, 2] - 788428*CHq1[1, 1] + 
            3198069*CHq1[2, 2] - 354701*CHq1[3, 3] - 361934*CHq3[1, 1] + 
            2723047*CHq3[2, 2] - 287745*CHq3[3, 3] - 797168*CHu[1, 1] - 
            797168*CHu[2, 2]) + 64*MW2^6*MZ2^5*(84257*CHd[1, 1] - 
            1499366*CHd[2, 2] + 84257*CHd[3, 3] + 12996*CHl1[1, 1] + 
            12996*CHl1[2, 2] - 151065*CHl3[1, 1] - 151065*CHl3[2, 2] - 
            120203*CHq1[1, 1] - 331797*CHq1[2, 2] + 5072*CHq1[3, 3] - 
            26655*CHq3[1, 1] + 85773*CHq3[2, 2] - 16326*CHq3[3, 3] - 
            168514*CHu[1, 1] - 168514*CHu[2, 2]) - 64*MW2^7*MZ2^4*
           (45064*CHd[1, 1] - 710278*CHd[2, 2] + 45064*CHd[3, 3] + 
            33228*CHl1[1, 1] + 33228*CHl1[2, 2] + 212091*CHl3[1, 1] + 
            212091*CHl3[2, 2] - 46888*CHq1[1, 1] - 649032*CHq1[2, 2] + 
            25174*CHq1[3, 3] + 40936*CHq3[1, 1] - 399804*CHq3[2, 2] + 
            13610*CHq3[3, 3] - 90128*CHu[1, 1] - 90128*CHu[2, 2]) + 
          512*MW2^9*MZ2^2*(2853*CHd[1, 1] - 52158*CHd[2, 2] + 
            2853*CHd[3, 3] - 792*CHl1[1, 1] - 792*CHl1[2, 2] - 
            26109*CHl3[1, 1] - 26109*CHl3[2, 2] - 4725*CHq1[1, 1] - 
            9708*CHq1[2, 2] - 687*CHq1[3, 3] - 8841*CHq3[1, 1] + 
            15928*CHq3[2, 2] - 2735*CHq3[3, 3] - 5706*CHu[1, 1] - 
            5706*CHu[2, 2]) + 4*MZ2^11*(2432*CHd[1, 1] - 17168*CHd[2, 2] + 
            2432*CHd[3, 3] + 1176*CHl3[1, 1] + 1176*CHl3[2, 2] - 
            6842*CHq1[1, 1] + 24567*CHq1[2, 2] - 3421*CHq1[3, 3] - 
            1470*CHq3[1, 1] + 13132*CHq3[2, 2] - 1706*CHq3[3, 3] - 
            4864*CHu[1, 1] - 4864*CHu[2, 2]) - 2048*MW2^10*MZ2*
           (533*CHd[1, 1] - 6914*CHd[2, 2] + 533*CHd[3, 3] - 
            1647*CHl3[1, 1] - 1647*CHl3[2, 2] - 665*CHq1[1, 1] - 
            5208*CHq1[2, 2] + 269*CHq1[3, 3] - 665*CHq3[1, 1] - 
            764*CHq3[2, 2] - 87*CHq3[3, 3] - 1066*CHu[1, 1] - 
            1066*CHu[2, 2]) + 256*MW2^8*MZ2^3*(197*CHd[1, 1] + 
            39016*CHd[2, 2] + 197*CHd[3, 3] + 6012*CHl1[1, 1] + 
            6012*CHl1[2, 2] + 88727*CHl3[1, 1] + 88727*CHl3[2, 2] + 
            4339*CHq1[1, 1] - 91428*CHq1[2, 2] + 6659*CHq1[3, 3] + 
            23347*CHq3[1, 1] - 103036*CHq3[2, 2] + 8299*CHq3[3, 3] - 
            394*CHu[1, 1] - 394*CHu[2, 2]) + 90112*MW2^11*
           (3*CHd[1, 1] - 30*CHd[2, 2] + 3*CHd[3, 3] - 3*CHl3[1, 1] - 
            3*CHl3[2, 2] - 3*CHq1[1, 1] - 36*CHq1[2, 2] + 3*CHq1[3, 3] - 
            CHq3[1, 1] - 12*CHq3[2, 2] + CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2]) + MW2*MZ2^10*(-136182*CHd[1, 1] + 970536*CHd[2, 2] - 
            136182*CHd[3, 3] + 38808*CHl1[1, 1] + 38808*CHl1[2, 2] - 
            52896*CHl3[1, 1] - 52896*CHl3[2, 2] + 312774*CHq1[1, 1] - 
            1225485*CHq1[2, 2] + 156495*CHq1[3, 3] + 123760*CHq3[1, 1] - 
            845119*CHq3[2, 2] + 105787*CHq3[3, 3] + 272364*CHu[1, 1] + 
            272364*CHu[2, 2]) + 2*MW2^3*MZ2^8*(-1278125*CHd[1, 1] + 
            12350156*CHd[2, 2] - 1278125*CHd[3, 3] + 533052*CHl1[1, 1] + 
            533052*CHl1[2, 2] + 2029866*CHl3[1, 1] + 2029866*CHl3[2, 2] + 
            2286701*CHq1[1, 1] - 8902890*CHq1[2, 2] + 821743*CHq1[3, 3] + 
            1001073*CHq3[1, 1] - 9253854*CHq3[2, 2] + 777543*CHq3[3, 3] + 
            2556250*CHu[1, 1] + 2556250*CHu[2, 2])) - 
        2*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (2816*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^4*(48*CHd[1, 1] + 48*CHd[3, 3] + 1111*CHl3[1, 1] + 
            1111*CHl3[2, 2] - 48*CHq1[1, 1] + 390*CHq1[2, 2] - 
            1944*CHq1[3, 3] - 72*CHq3[1, 1] + 366*CHq3[2, 2] - 
            2054*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 1884*CHu[3, 3]) + 
          2*MW2*MZ2^5*(-108*CHd[1, 1] + 738*CHd[2, 2] - 108*CHd[3, 3] + 
            1180*CHl3[1, 1] + 1180*CHl3[2, 2] + 108*CHq1[1, 1] + 
            126*CHq1[2, 2] - 1755*CHq1[3, 3] - 180*CHq3[1, 1] - 
            162*CHq3[2, 2] - 2411*CHq3[3, 3] + 216*CHu[1, 1] + 
            216*CHu[2, 2] - 1719*CHu[3, 3]) + 24*MW2^3*MZ2^3*
           (28*CHd[1, 1] - 210*CHd[2, 2] + 28*CHd[3, 3] + 173*CHl3[1, 1] + 
            173*CHl3[2, 2] - 28*CHq1[1, 1] + 10*CHq1[2, 2] - 432*CHq1[3, 3] + 
            36*CHq3[1, 1] + 74*CHq3[2, 2] - 304*CHq3[3, 3] - 56*CHu[1, 1] - 
            56*CHu[2, 2] - 436*CHu[3, 3]) - 32*MW2^4*MZ2^2*
           (36*CHd[1, 1] - 234*CHd[2, 2] + 36*CHd[3, 3] + 85*CHl3[1, 1] + 
            85*CHl3[2, 2] - 36*CHq1[1, 1] - 108*CHq1[2, 2] - 270*CHq1[3, 3] + 
            36*CHq3[1, 1] - 36*CHq3[2, 2] - 14*CHq3[3, 3] - 72*CHu[1, 1] - 
            72*CHu[2, 2] - 270*CHu[3, 3]) + 64*MW2^5*MZ2*(12*CHd[1, 1] - 
            54*CHd[2, 2] + 12*CHd[3, 3] - 11*CHl3[1, 1] - 11*CHl3[2, 2] - 
            12*CHq1[1, 1] - 78*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] - 
            30*CHq3[2, 2] + 82*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
            66*CHu[3, 3]) + MZ2^6*(120*CHd[1, 1] - 468*CHd[2, 2] + 
            120*CHd[3, 3] - 245*CHl3[1, 1] - 245*CHl3[2, 2] - 
            120*CHq1[1, 1] + 174*CHq1[2, 2] + 675*CHq1[3, 3] + 
            294*CHq3[2, 2] + 1165*CHq3[3, 3] - 240*CHu[1, 1] - 
            240*CHu[2, 2] + 735*CHu[3, 3])) + MT2*MW2^4*
         (4*MZ2^13*(2432*CHd[1, 1] - 17168*CHd[2, 2] + 2432*CHd[3, 3] + 
            1176*CHl3[1, 1] + 1176*CHl3[2, 2] - 6842*CHq1[1, 1] + 
            24567*CHq1[2, 2] - 3421*CHq1[3, 3] - 1470*CHq3[1, 1] + 
            13132*CHq3[2, 2] - 1706*CHq3[3, 3] - 4864*CHu[1, 1] - 
            4864*CHu[2, 2]) - 90112*MW2^13*(21*CHd[1, 1] - 210*CHd[2, 2] + 
            21*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] - 21*CHq1[1, 1] - 
            252*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 84*CHq3[2, 2] + 
            8*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          MW2*MZ2^12*(-175934*CHd[1, 1] + 1248500*CHd[2, 2] - 
            175934*CHd[3, 3] + 38808*CHl1[1, 1] + 38808*CHl1[2, 2] - 
            71957*CHl3[1, 1] - 71957*CHl3[2, 2] + 423086*CHq1[1, 1] - 
            1619775*CHq1[2, 2] + 201361*CHq1[3, 3] + 147280*CHq3[1, 1] - 
            1057289*CHq3[2, 2] + 125663*CHq3[3, 3] + 351868*CHu[1, 1] + 
            351868*CHu[2, 2]) + 8*MW2^7*MZ2^6*(2444459*CHd[1, 1] - 
            31689920*CHd[2, 2] + 2444459*CHd[3, 3] - 1670796*CHl1[1, 1] - 
            1670796*CHl1[2, 2] - 15456618*CHl3[1, 1] - 15456618*CHl3[2, 2] - 
            4511243*CHq1[1, 1] + 27586272*CHq1[2, 2] - 1292755*CHq1[3, 3] - 
            2519827*CHq3[1, 1] + 31032224*CHq3[2, 2] - 1568999*CHq3[3, 3] - 
            4888918*CHu[1, 1] - 4888918*CHu[2, 2] - 21636*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(4803644*CHd[1, 1] - 57621314*CHd[2, 2] + 
            4803644*CHd[3, 3] - 1889928*CHl1[1, 1] - 1889928*CHl1[2, 2] - 
            13926334*CHl3[1, 1] - 13926334*CHl3[2, 2] - 7798544*CHq1[1, 1] + 
            26499903*CHq1[2, 2] - 1831618*CHq1[3, 3] - 3097338*CHq3[1, 1] + 
            35640809*CHq3[2, 2] - 2346226*CHq3[3, 3] - 9607288*CHu[1, 1] - 
            9607288*CHu[2, 2] - 10737*CHu[3, 3]) - 32*MW2^8*MZ2^5*
           (815818*CHd[1, 1] - 15611074*CHd[2, 2] + 815818*CHd[3, 3] - 
            131976*CHl1[1, 1] - 131976*CHl1[2, 2] - 4579730*CHl3[1, 1] - 
            4579730*CHl3[2, 2] - 1340758*CHq1[1, 1] + 1293660*CHq1[2, 2] - 
            187529*CHq1[3, 3] - 891358*CHq3[1, 1] + 5233064*CHq3[2, 2] - 
            428305*CHq3[3, 3] - 1631636*CHu[1, 1] - 1631636*CHu[2, 2] - 
            5109*CHu[3, 3]) + 2*MW2^2*MZ2^11*(638376*CHd[1, 1] - 
            4890630*CHd[2, 2] + 638376*CHd[3, 3] - 237528*CHl1[1, 1] - 
            237528*CHl1[2, 2] - 106096*CHl3[1, 1] - 106096*CHl3[2, 2] - 
            1319664*CHq1[1, 1] + 5305263*CHq1[2, 2] - 586284*CHq1[3, 3] - 
            587614*CHq3[1, 1] + 4232335*CHq3[2, 2] - 454022*CHq3[3, 3] - 
            1276752*CHu[1, 1] - 1276752*CHu[2, 2] - 735*CHu[3, 3]) - 
          512*MW2^11*MZ2^2*(10879*CHd[1, 1] - 249112*CHd[2, 2] + 
            10879*CHd[3, 3] - 5544*CHl1[1, 1] - 5544*CHl1[2, 2] - 
            158226*CHl3[1, 1] - 158226*CHl3[2, 2] - 21871*CHq1[1, 1] + 
            22068*CHq1[2, 2] - 9125*CHq1[3, 3] - 51251*CHq3[1, 1] + 
            125976*CHq3[2, 2] - 19029*CHq3[3, 3] - 21758*CHu[1, 1] - 
            21758*CHu[2, 2] - 336*CHu[3, 3]) + 64*MW2^9*MZ2^4*
           (335720*CHd[1, 1] - 6019622*CHd[2, 2] + 335720*CHd[3, 3] + 
            130068*CHl1[1, 1] + 130068*CHl1[2, 2] - 139491*CHl3[1, 1] - 
            139491*CHl3[2, 2] - 436040*CHq1[1, 1] - 3156162*CHq1[2, 2] + 
            46790*CHq1[3, 3] - 158304*CHq3[1, 1] - 1020726*CHq3[2, 2] - 
            70312*CHq3[3, 3] - 671440*CHu[1, 1] - 671440*CHu[2, 2] - 
            168*CHu[3, 3]) + 1024*MW2^12*MZ2*(6418*CHd[1, 1] - 
            86290*CHd[2, 2] + 6418*CHd[3, 3] - 22117*CHl3[1, 1] - 
            22117*CHl3[2, 2] - 8266*CHq1[1, 1] - 60318*CHq1[2, 2] + 
            2656*CHq1[3, 3] - 8922*CHq3[1, 1] - 6502*CHq3[2, 2] - 
            1752*CHq3[3, 3] - 12836*CHu[1, 1] - 12836*CHu[2, 2] - 
            66*CHu[3, 3]) + 2*MW2^5*MZ2^8*(-4164313*CHd[1, 1] + 
            84494740*CHd[2, 2] - 4164313*CHd[3, 3] + 342252*CHl1[1, 1] + 
            342252*CHl1[2, 2] + 23643014*CHl3[1, 1] + 23643014*CHl3[2, 2] + 
            5708953*CHq1[1, 1] + 2407386*CHq1[2, 2] - 764953*CHq1[3, 3] + 
            1224205*CHq3[1, 1] - 23584970*CHq3[2, 2] + 674995*CHq3[3, 3] + 
            8328626*CHu[1, 1] + 8328626*CHu[2, 2] + 996*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(57570*CHd[1, 1] - 402402*CHd[2, 2] + 
            57570*CHd[3, 3] + 71496*CHl1[1, 1] + 71496*CHl1[2, 2] + 
            811943*CHl3[1, 1] + 811943*CHl3[2, 2] - 26130*CHq1[1, 1] - 
            1521846*CHq1[2, 2] + 78594*CHq1[3, 3] + 175950*CHq3[1, 1] - 
            1201254*CHq3[2, 2] + 71778*CHq3[3, 3] - 115140*CHu[1, 1] - 
            115140*CHu[2, 2] + 1188*CHu[3, 3]) + MW2^3*MZ2^10*
           (-4788216*CHd[1, 1] + 43361508*CHd[2, 2] - 4788216*CHd[3, 3] + 
            2073744*CHl1[1, 1] + 2073744*CHl1[2, 2] + 6042769*CHl3[1, 1] + 
            6042769*CHl3[2, 2] + 8687976*CHq1[1, 1] - 34791207*CHq1[2, 2] + 
            3240243*CHq1[3, 3] + 4024962*CHq3[1, 1] - 34358425*CHq3[2, 2] + 
            3057333*CHq3[3, 3] + 9576432*CHu[1, 1] + 9576432*CHu[2, 2] + 
            9816*CHu[3, 3]) + 4*MW2^6*MZ2^7*(-1069310*CHd[1, 1] - 
            14725372*CHd[2, 2] - 1069310*CHd[3, 3] + 2147400*CHl1[1, 1] + 
            2147400*CHl1[2, 2] + 1148721*CHl3[1, 1] + 1148721*CHl3[2, 2] + 
            2714126*CHq1[1, 1] - 38326098*CHq1[2, 2] + 2183908*CHq1[3, 3] + 
            1772370*CHq3[1, 1] - 25632638*CHq3[2, 2] + 1567716*CHq3[3, 3] + 
            2138620*CHu[1, 1] + 2138620*CHu[2, 2] + 19776*CHu[3, 3])) + 
        MT2^2*MW2^3*(45056*MW2^13*(126*CHd[1, 1] - 1260*CHd[2, 2] + 
            126*CHd[3, 3] - 115*CHl3[1, 1] - 115*CHl3[2, 2] - 
            126*CHq1[1, 1] - 1512*CHq1[2, 2] + 126*CHq1[3, 3] - 
            42*CHq3[1, 1] - 504*CHq3[2, 2] + 56*CHq3[3, 3] - 252*CHu[1, 1] - 
            252*CHu[2, 2]) + MZ2^13*(-30024*CHd[1, 1] + 209292*CHd[2, 2] - 
            30024*CHd[3, 3] - 14357*CHl3[1, 1] - 14357*CHl3[2, 2] + 
            82944*CHq1[1, 1] - 296022*CHq1[2, 2] + 31182*CHq1[3, 3] + 
            17640*CHq3[1, 1] - 159642*CHq3[2, 2] + 13052*CHq3[3, 3] + 
            60048*CHu[1, 1] + 60048*CHu[2, 2]) + 4*MW2^6*MZ2^7*
           (14184016*CHd[1, 1] - 126340108*CHd[2, 2] + 14184016*CHd[3, 3] - 
            8420400*CHl1[1, 1] - 8420400*CHl1[2, 2] - 40280149*CHl3[1, 1] - 
            40280149*CHl3[2, 2] - 25581760*CHq1[1, 1] + 
            138548934*CHq1[2, 2] - 8453618*CHq1[3, 3] - 11443420*CHq3[1, 1] + 
            138010570*CHq3[2, 2] - 8941722*CHq3[3, 3] - 28368032*CHu[1, 1] - 
            28368032*CHu[2, 2] - 159528*CHu[3, 3]) - 8*MW2^7*MZ2^6*
           (12040201*CHd[1, 1] - 178929928*CHd[2, 2] + 12040201*CHd[3, 3] - 
            4284612*CHl1[1, 1] - 4284612*CHl1[2, 2] - 54605892*CHl3[1, 1] - 
            54605892*CHl3[2, 2] - 20253529*CHq1[1, 1] + 64320120*CHq1[2, 2] - 
            3949085*CHq1[3, 3] - 9089457*CHq3[1, 1] + 97993032*CHq3[2, 2] - 
            6011841*CHq3[3, 3] - 24080402*CHu[1, 1] - 24080402*CHu[2, 2] - 
            117528*CHu[3, 3]) + MW2^3*MZ2^10*(8750992*CHd[1, 1] - 
            85370848*CHd[2, 2] + 8750992*CHd[3, 3] - 3982464*CHl1[1, 1] - 
            3982464*CHl1[2, 2] - 15706495*CHl3[1, 1] - 15706495*CHl3[2, 2] - 
            14992456*CHq1[1, 1] + 59564439*CHq1[2, 2] - 4844045*CHq1[3, 3] - 
            7026890*CHq3[1, 1] + 64863841*CHq3[2, 2] - 5376767*CHq3[3, 3] - 
            17501984*CHu[1, 1] - 17501984*CHu[2, 2] - 67614*CHu[3, 3]) - 
          2*MW2^5*MZ2^8*(4915057*CHd[1, 1] + 39764732*CHd[2, 2] + 
            4915057*CHd[3, 3] - 5112972*CHl1[1, 1] - 5112972*CHl1[2, 2] + 
            22037540*CHl3[1, 1] + 22037540*CHl3[2, 2] - 12107665*CHq1[1, 1] + 
            100055802*CHq1[2, 2] - 8513987*CHq1[3, 3] - 7653245*CHq3[1, 1] + 
            53061606*CHq3[2, 2] - 6090719*CHq3[3, 3] - 9830114*CHu[1, 1] - 
            9830114*CHu[2, 2] - 67332*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (3084134*CHd[1, 1] - 56823950*CHd[2, 2] + 3084134*CHd[3, 3] + 
            69264*CHl1[1, 1] + 69264*CHl1[2, 2] - 10566971*CHl3[1, 1] - 
            10566971*CHl3[2, 2] - 4684490*CHq1[1, 1] - 5188560*CHq1[2, 2] - 
            408259*CHq1[3, 3] - 2100322*CHq3[1, 1] + 10125276*CHq3[2, 2] - 
            1177987*CHq3[3, 3] - 6168268*CHu[1, 1] - 6168268*CHu[2, 2] - 
            12291*CHu[3, 3]) + 512*MW2^11*MZ2^2*(47609*CHd[1, 1] - 
            941432*CHd[2, 2] + 47609*CHd[3, 3] - 16632*CHl1[1, 1] - 
            16632*CHl1[2, 2] - 525494*CHl3[1, 1] - 525494*CHl3[2, 2] - 
            84281*CHq1[1, 1] - 79428*CHq1[2, 2] - 19303*CHq1[3, 3] - 
            172517*CHq3[1, 1] + 356632*CHq3[2, 2] - 63535*CHq3[3, 3] - 
            95218*CHu[1, 1] - 95218*CHu[2, 2] - 2748*CHu[3, 3]) + 
          MW2*MZ2^12*(463138*CHd[1, 1] - 3282616*CHd[2, 2] + 
            463138*CHd[3, 3] - 116424*CHl1[1, 1] - 116424*CHl1[2, 2] + 
            169221*CHl3[1, 1] + 169221*CHl3[2, 2] - 1081114*CHq1[1, 1] + 
            4172469*CHq1[2, 2] - 435629*CHq1[3, 3] - 398160*CHq3[1, 1] + 
            2811143*CHq3[2, 2] - 284675*CHq3[3, 3] - 926276*CHu[1, 1] - 
            926276*CHu[2, 2] - 1470*CHu[3, 3]) - 1024*MW2^12*MZ2*
           (21150*CHd[1, 1] - 277566*CHd[2, 2] + 21150*CHd[3, 3] - 
            68049*CHl3[1, 1] - 68049*CHl3[2, 2] - 26694*CHq1[1, 1] - 
            203442*CHq1[2, 2] + 9600*CHq1[3, 3] - 27238*CHq3[1, 1] - 
            27018*CHq3[2, 2] - 4664*CHq3[3, 3] - 42300*CHu[1, 1] - 
            42300*CHu[2, 2] - 462*CHu[3, 3]) - 128*MW2^9*MZ2^4*
           (509362*CHd[1, 1] - 8503009*CHd[2, 2] + 509362*CHd[3, 3] + 
            279270*CHl1[1, 1] + 279270*CHl1[2, 2] + 1106407*CHl3[1, 1] + 
            1106407*CHl3[2, 2] - 596338*CHq1[1, 1] - 6024675*CHq1[2, 2] + 
            113959*CHq1[3, 3] + 93578*CHq3[1, 1] - 2976833*CHq3[2, 2] + 
            13606*CHq3[3, 3] - 1018724*CHu[1, 1] - 1018724*CHu[2, 2] + 
            6720*CHu[3, 3]) + 128*MW2^10*MZ2^3*(94650*CHd[1, 1] + 
            244866*CHd[2, 2] + 94650*CHd[3, 3] + 236664*CHl1[1, 1] + 
            236664*CHl1[2, 2] + 3223065*CHl3[1, 1] + 3223065*CHl3[2, 2] + 
            52086*CHq1[1, 1] - 4305858*CHq1[2, 2] + 231114*CHq1[3, 3] + 
            780294*CHq3[1, 1] - 4055170*CHq3[2, 2] + 313978*CHq3[3, 3] - 
            189300*CHu[1, 1] - 189300*CHu[2, 2] + 13404*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-2873214*CHd[1, 1] + 22550712*CHd[2, 2] - 
            2873214*CHd[3, 3] + 1153512*CHl1[1, 1] + 1153512*CHl1[2, 2] + 
            1083495*CHl3[1, 1] + 1083495*CHl3[2, 2] + 5724798*CHq1[1, 1] - 
            23229705*CHq1[2, 2] + 2260221*CHq1[3, 3] + 2651588*CHq3[1, 1] - 
            19458707*CHq3[2, 2] + 1934943*CHq3[3, 3] + 5746428*CHu[1, 1] + 
            5746428*CHu[2, 2] + 17166*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (-5449825*CHd[1, 1] + 86269246*CHd[2, 2] - 5449825*CHd[3, 3] + 
            1938420*CHl1[1, 1] + 1938420*CHl1[2, 2] + 27289858*CHl3[1, 1] + 
            27289858*CHl3[2, 2] + 7374493*CHq1[1, 1] - 17249667*CHq1[2, 2] + 
            269261*CHq1[3, 3] + 2325183*CHq3[1, 1] - 42160725*CHq3[2, 2] + 
            1967245*CHq3[3, 3] + 10899650*CHu[1, 1] + 10899650*CHu[2, 2] + 
            43395*CHu[3, 3])) + MT2^7*(-90112*MW2^11*(3*CHd[1, 1] - 
            30*CHd[2, 2] + 3*CHd[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 
            3*CHq1[1, 1] - 36*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - 
            12*CHq3[2, 2] + 8*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          2*MW2^3*MZ2^8*(1273493*CHd[1, 1] - 12312104*CHd[2, 2] + 
            1273493*CHd[3, 3] - 533052*CHl1[1, 1] - 533052*CHl1[2, 2] - 
            2016768*CHl3[1, 1] - 2016768*CHl3[2, 2] - 2282069*CHq1[1, 1] + 
            8915034*CHq1[2, 2] - 887107*CHq1[3, 3] - 1011369*CHq3[1, 1] + 
            9251070*CHq3[2, 2] - 946439*CHq3[3, 3] - 2546986*CHu[1, 1] - 
            2546986*CHu[2, 2] - 132036*CHu[3, 3]) - 4*MW2^4*MZ2^7*
           (1254026*CHd[1, 1] - 15302948*CHd[2, 2] + 1254026*CHd[3, 3] - 
            438552*CHl1[1, 1] - 438552*CHl1[2, 2] - 3424963*CHl3[1, 1] - 
            3424963*CHl3[2, 2] - 2098778*CHq1[1, 1] + 6669174*CHq1[2, 2] - 
            611500*CHq1[3, 3] - 810934*CHq3[1, 1] + 8890890*CHq3[2, 2] - 
            635396*CHq3[3, 3] - 2508052*CHu[1, 1] - 2508052*CHu[2, 2] - 
            49728*CHu[3, 3]) + 128*MW2^8*MZ2^3*(1586*CHd[1, 1] - 
            91442*CHd[2, 2] + 1586*CHd[3, 3] - 12024*CHl1[1, 1] - 
            12024*CHl1[2, 2] - 173781*CHl3[1, 1] - 173781*CHl3[2, 2] - 
            10658*CHq1[1, 1] + 178806*CHq1[2, 2] - 29014*CHq1[3, 3] - 
            44498*CHq3[1, 1] + 206198*CHq3[2, 2] - 29118*CHq3[3, 3] - 
            3172*CHu[1, 1] - 3172*CHu[2, 2] - 23292*CHu[3, 3]) + 
          MW2*MZ2^10*(135654*CHd[1, 1] - 969744*CHd[2, 2] + 
            135654*CHd[3, 3] - 38808*CHl1[1, 1] - 38808*CHl1[2, 2] + 
            55716*CHl3[1, 1] + 55716*CHl3[2, 2] - 312246*CHq1[1, 1] + 
            1223589*CHq1[2, 2] - 132303*CHq1[3, 3] - 123040*CHq3[1, 1] + 
            843415*CHq3[2, 2] - 128035*CHq3[3, 3] - 271308*CHu[1, 1] - 
            271308*CHu[2, 2] - 21576*CHu[3, 3]) - 512*MW2^9*MZ2^2*
           (3333*CHd[1, 1] - 54822*CHd[2, 2] + 3333*CHd[3, 3] - 
            792*CHl1[1, 1] - 792*CHl1[2, 2] - 25661*CHl3[1, 1] - 
            25661*CHl3[2, 2] - 5205*CHq1[1, 1] - 11946*CHq1[2, 2] - 
            3339*CHq1[3, 3] - 7905*CHq3[1, 1] + 15106*CHq3[2, 2] - 
            1495*CHq3[3, 3] - 6666*CHu[1, 1] - 6666*CHu[2, 2] - 
            3408*CHu[3, 3]) + 1024*MW2^10*MZ2*(1150*CHd[1, 1] - 
            14206*CHd[2, 2] + 1150*CHd[3, 3] - 3497*CHl3[1, 1] - 
            3497*CHl3[2, 2] - 1414*CHq1[1, 1] - 10962*CHq1[2, 2] + 
            160*CHq1[3, 3] - 1078*CHq3[1, 1] - 1738*CHq3[2, 2] + 
            1236*CHq3[3, 3] - 2300*CHu[1, 1] - 2300*CHu[2, 2] - 
            462*CHu[3, 3]) - 14*MZ2^11*(712*CHd[1, 1] - 4972*CHd[2, 2] + 
            712*CHd[3, 3] + 476*CHl3[1, 1] + 476*CHl3[2, 2] - 
            1972*CHq1[1, 1] + 7044*CHq1[2, 2] - 671*CHq1[3, 3] - 
            420*CHq3[1, 1] + 3794*CHq3[2, 2] - 531*CHq3[3, 3] - 
            1424*CHu[1, 1] - 1424*CHu[2, 2] - 105*CHu[3, 3]) + 
          128*MW2^7*MZ2^4*(21806*CHd[1, 1] - 350162*CHd[2, 2] + 
            21806*CHd[3, 3] + 16614*CHl1[1, 1] + 16614*CHl1[2, 2] + 
            103295*CHl3[1, 1] + 103295*CHl3[2, 2] - 22718*CHq1[1, 1] - 
            327852*CHq1[2, 2] + 24611*CHq1[3, 3] + 20486*CHq3[1, 1] - 
            203946*CHq3[2, 2] + 31030*CHq3[3, 3] - 43612*CHu[1, 1] - 
            43612*CHu[2, 2] + 23892*CHu[3, 3]) + 2*MW2^2*MZ2^9*
           (-394768*CHd[1, 1] + 3165268*CHd[2, 2] - 394768*CHd[3, 3] + 
            159912*CHl1[1, 1] + 159912*CHl1[2, 2] + 177164*CHl3[1, 1] + 
            177164*CHl3[2, 2] + 784612*CHq1[1, 1] - 3193515*CHq1[2, 2] + 
            343730*CHq1[3, 3] + 363086*CHq3[1, 1] - 2713525*CHq3[2, 2] + 
            358372*CHq3[3, 3] + 789536*CHu[1, 1] + 789536*CHu[2, 2] + 
            55881*CHu[3, 3]) - 32*MW2^6*MZ2^5*(170122*CHd[1, 1] - 
            3014896*CHd[2, 2] + 170122*CHd[3, 3] + 25992*CHl1[1, 1] + 
            25992*CHl1[2, 2] - 309192*CHl3[1, 1] - 309192*CHl3[2, 2] - 
            242014*CHq1[1, 1] - 678132*CHq1[2, 2] + 23569*CHq1[3, 3] - 
            48558*CHq3[1, 1] + 163368*CHq3[2, 2] + 48287*CHq3[3, 3] - 
            340244*CHu[1, 1] - 340244*CHu[2, 2] + 59469*CHu[3, 3]) + 
          8*MW2^5*MZ2^6*(797741*CHd[1, 1] - 12274328*CHd[2, 2] + 
            797741*CHd[3, 3] - 141300*CHl1[1, 1] - 141300*CHl1[2, 2] - 
            2618712*CHl3[1, 1] - 2618712*CHl3[2, 2] - 1259405*CHq1[1, 1] + 
            1675716*CHq1[2, 2] - 191569*CHq1[3, 3] - 420725*CHq3[1, 1] + 
            4387892*CHq3[2, 2] - 158193*CHq3[3, 3] - 1595482*CHu[1, 1] - 
            1595482*CHu[2, 2] + 65988*CHu[3, 3])) + 
        MT2^5*MW2*(-90112*MW2^12*(63*CHd[1, 1] - 630*CHd[2, 2] + 
            63*CHd[3, 3] - 58*CHl3[1, 1] - 58*CHl3[2, 2] - 63*CHq1[1, 1] - 
            756*CHq1[2, 2] + 63*CHq1[3, 3] - 21*CHq3[1, 1] - 252*CHq3[2, 2] + 
            56*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          2*MW2^4*MZ2^8*(36648001*CHd[1, 1] - 380633068*CHd[2, 2] + 
            36648001*CHd[3, 3] - 14702508*CHl1[1, 1] - 14702508*CHl1[2, 2] - 
            71689686*CHl3[1, 1] - 71689686*CHl3[2, 2] - 64586113*CHq1[1, 1] + 
            240047526*CHq1[2, 2] - 21060503*CHq1[3, 3] - 
            27640325*CHq3[1, 1] + 264836346*CHq3[2, 2] - 
            22364867*CHq3[3, 3] - 73296002*CHu[1, 1] - 73296002*CHu[2, 2] - 
            682356*CHu[3, 3]) + 128*MW2^9*MZ2^3*(38538*CHd[1, 1] - 
            2493018*CHd[2, 2] + 38538*CHd[3, 3] - 265176*CHl1[1, 1] - 
            265176*CHl1[2, 2] - 4294453*CHl3[1, 1] - 4294453*CHl3[2, 2] - 
            259002*CHq1[1, 1] + 3707322*CHq1[2, 2] - 262518*CHq1[3, 3] - 
            1129338*CHq3[1, 1] + 4598890*CHq3[2, 2] - 525606*CHq3[3, 3] - 
            77076*CHu[1, 1] - 77076*CHu[2, 2] - 115932*CHu[3, 3]) + 
          MW2^2*MZ2^10*(6081206*CHd[1, 1] - 46050548*CHd[2, 2] + 
            6081206*CHd[3, 3] - 2094264*CHl1[1, 1] - 2094264*CHl1[2, 2] - 
            745771*CHl3[1, 1] - 745771*CHl3[2, 2] - 12908390*CHq1[1, 1] + 
            51279819*CHq1[2, 2] - 4854301*CHq1[3, 3] - 5447776*CHq3[1, 1] + 
            39571325*CHq3[2, 2] - 4119803*CHq3[3, 3] - 12162412*CHu[1, 1] - 
            12162412*CHu[2, 2] - 75120*CHu[3, 3]) - 512*MW2^10*MZ2^2*
           (70181*CHd[1, 1] - 1216292*CHd[2, 2] + 70181*CHd[3, 3] - 
            16632*CHl1[1, 1] - 16632*CHl1[2, 2] - 582872*CHl3[1, 1] - 
            582872*CHl3[2, 2] - 111605*CHq1[1, 1] - 294096*CHq1[2, 2] - 
            16783*CHq1[3, 3] - 193601*CHq3[1, 1] + 319804*CHq3[2, 2] - 
            67543*CHq3[3, 3] - 140362*CHu[1, 1] - 140362*CHu[2, 2] - 
            17040*CHu[3, 3]) + 1024*MW2^11*MZ2*(23862*CHd[1, 1] - 
            302838*CHd[2, 2] + 23862*CHd[3, 3] - 68963*CHl3[1, 1] - 
            68963*CHl3[2, 2] - 29406*CHq1[1, 1] - 234138*CHq1[2, 2] + 
            10464*CHq1[3, 3] - 27022*CHq3[1, 1] - 37362*CHq3[2, 2] + 
            1328*CHq3[3, 3] - 47724*CHu[1, 1] - 47724*CHu[2, 2] - 
            2310*CHu[3, 3]) - 4*MW2*MZ2^11*(191652*CHd[1, 1] - 
            1350909*CHd[2, 2] + 191652*CHd[3, 3] - 38808*CHl1[1, 1] - 
            38808*CHl1[2, 2] + 73624*CHl3[1, 1] + 73624*CHl3[2, 2] - 
            460854*CHq1[1, 1] + 1745367*CHq1[2, 2] - 158901*CHq1[3, 3] - 
            153100*CHq3[1, 1] + 1130794*CHq3[2, 2] - 108300*CHq3[3, 3] - 
            383304*CHu[1, 1] - 383304*CHu[2, 2] + 984*CHu[3, 3]) + 
          MZ2^12*(40952*CHd[1, 1] - 282644*CHd[2, 2] + 40952*CHd[3, 3] + 
            21511*CHl3[1, 1] + 21511*CHl3[2, 2] - 111512*CHq1[1, 1] + 
            396030*CHq1[2, 2] - 32236*CHq1[3, 3] - 23520*CHq3[1, 1] + 
            215110*CHq3[2, 2] - 14106*CHq3[3, 3] - 81904*CHu[1, 1] - 
            81904*CHu[2, 2] + 1470*CHu[3, 3]) + 64*MW2^8*MZ2^4*
           (964952*CHd[1, 1] - 14386550*CHd[2, 2] + 964952*CHd[3, 3] + 
            793980*CHl1[1, 1] + 793980*CHl1[2, 2] + 6340797*CHl3[1, 1] + 
            6340797*CHl3[2, 2] - 930680*CHq1[1, 1] - 15191706*CHq1[2, 2] + 
            363362*CHq1[3, 3] + 1264960*CHq3[1, 1] - 10096438*CHq3[2, 2] + 
            712680*CHq3[3, 3] - 1929904*CHu[1, 1] - 1929904*CHu[2, 2] + 
            235176*CHu[3, 3]) + 2*MW2^3*MZ2^9*(-13443104*CHd[1, 1] + 
            116118302*CHd[2, 2] - 13443104*CHd[3, 3] + 5490360*CHl1[1, 1] + 
            5490360*CHl1[2, 2] + 12800162*CHl3[1, 1] + 12800162*CHl3[2, 2] + 
            25664132*CHq1[1, 1] - 102619695*CHq1[2, 2] + 9475882*CHq1[3, 3] + 
            11579166*CHq3[1, 1] - 94034169*CHq3[2, 2] + 9158494*CHq3[3, 3] + 
            26886208*CHu[1, 1] + 26886208*CHu[2, 2] + 262029*CHu[3, 3]) + 
          8*MW2^6*MZ2^6*(19285153*CHd[1, 1] - 304565632*CHd[2, 2] + 
            19285153*CHd[3, 3] - 2551428*CHl1[1, 1] - 2551428*CHl1[2, 2] - 
            58244126*CHl3[1, 1] - 58244126*CHl3[2, 2] - 30130369*CHq1[1, 1] + 
            24937128*CHq1[2, 2] - 5484065*CHq1[3, 3] - 9952569*CHq3[1, 1] + 
            94827048*CHq3[2, 2] - 6696645*CHq3[3, 3] - 38570306*CHu[1, 1] - 
            38570306*CHu[2, 2] + 282324*CHu[3, 3]) - 32*MW2^7*MZ2^5*
           (3934862*CHd[1, 1] - 68921114*CHd[2, 2] + 3934862*CHd[3, 3] + 
            811656*CHl1[1, 1] + 811656*CHl1[2, 2] - 3866286*CHl3[1, 1] - 
            3866286*CHl3[2, 2] - 5459186*CHq1[1, 1] - 19186476*CHq1[2, 2] - 
            373075*CHq1[3, 3] - 748858*CHq3[1, 1] + 424008*CHq3[2, 2] - 
            307231*CHq3[3, 3] - 7869724*CHu[1, 1] - 7869724*CHu[2, 2] + 
            285105*CHu[3, 3]) + 4*MW2^5*MZ2^7*(-32411434*CHd[1, 1] + 
            417862012*CHd[2, 2] - 32411434*CHd[3, 3] + 10339992*CHl1[1, 1] + 
            10339992*CHl1[2, 2] + 92967447*CHl3[1, 1] + 92967447*CHl3[2, 2] + 
            53844538*CHq1[1, 1] - 153324342*CHq1[2, 2] + 
            13971140*CHq1[3, 3] + 20629702*CHq3[1, 1] - 
            221138458*CHq3[2, 2] + 16109940*CHq3[3, 3] + 64822868*CHu[1, 1] + 
            64822868*CHu[2, 2] + 303000*CHu[3, 3])) + 
        MT2^3*MW2^2*(MZ2^13*(30504*CHd[1, 1] - 211164*CHd[2, 2] + 
            30504*CHd[3, 3] + 17787*CHl3[1, 1] + 17787*CHl3[2, 2] - 
            83424*CHq1[1, 1] + 296718*CHq1[2, 2] - 25542*CHq1[3, 3] - 
            17640*CHq3[1, 1] + 160818*CHq3[2, 2] - 11332*CHq3[3, 3] - 
            61008*CHu[1, 1] - 61008*CHu[2, 2]) - 90112*MW2^13*
           (105*CHd[1, 1] - 1050*CHd[2, 2] + 105*CHd[3, 3] - 93*CHl3[1, 1] - 
            93*CHl3[2, 2] - 105*CHq1[1, 1] - 1260*CHq1[2, 2] + 
            105*CHq1[3, 3] - 35*CHq3[1, 1] - 420*CHq3[2, 2] + 56*CHq3[3, 3] - 
            210*CHu[1, 1] - 210*CHu[2, 2]) + 2*MW2^5*MZ2^8*
           (35146099*CHd[1, 1] - 285248320*CHd[2, 2] + 35146099*CHd[3, 3] - 
            16961220*CHl1[1, 1] - 16961220*CHl1[2, 2] - 42126560*CHl3[1, 1] - 
            42126560*CHl3[2, 2] - 64906291*CHq1[1, 1] + 
            290967126*CHq1[2, 2] - 24278093*CHq1[3, 3] - 
            29837583*CHq3[1, 1] + 270840642*CHq3[2, 2] - 
            23558585*CHq3[3, 3] - 70292198*CHu[1, 1] - 70292198*CHu[2, 2] - 
            323628*CHu[3, 3]) + 8*MW2^7*MZ2^6*(26445031*CHd[1, 1] - 
            409778776*CHd[2, 2] + 26445031*CHd[3, 3] - 5742972*CHl1[1, 1] - 
            5742972*CHl1[2, 2] - 96289176*CHl3[1, 1] - 96289176*CHl3[2, 2] - 
            42559495*CHq1[1, 1] + 74845572*CHq1[2, 2] - 7584539*CHq1[3, 3] - 
            16266271*CHq3[1, 1] + 162837460*CHq3[2, 2] - 
            11546243*CHq3[3, 3] - 52890062*CHu[1, 1] - 52890062*CHu[2, 2] - 
            162324*CHu[3, 3]) + 2*MW2^2*MZ2^11*(1021276*CHd[1, 1] - 
            8342734*CHd[2, 2] + 1021276*CHd[3, 3] - 479736*CHl1[1, 1] - 
            479736*CHl1[2, 2] - 716462*CHl3[1, 1] - 716462*CHl3[2, 2] - 
            1882108*CHq1[1, 1] + 7851435*CHq1[2, 2] - 680003*CHq1[3, 3] - 
            975018*CHq3[1, 1] + 7230467*CHq3[2, 2] - 734309*CHq3[3, 3] - 
            2042552*CHu[1, 1] - 2042552*CHu[2, 2] - 20604*CHu[3, 3]) - 
          512*MW2^11*MZ2^2*(98583*CHd[1, 1] - 1812606*CHd[2, 2] + 
            98583*CHd[3, 3] - 27720*CHl1[1, 1] - 27720*CHl1[2, 2] - 
            934905*CHl3[1, 1] - 934905*CHl3[2, 2] - 164103*CHq1[1, 1] - 
            320154*CHq1[2, 2] - 23361*CHq1[3, 3] - 309483*CHq3[1, 1] + 
            564170*CHq3[2, 2] - 113661*CHq3[3, 3] - 197166*CHu[1, 1] - 
            197166*CHu[2, 2] - 9168*CHu[3, 3]) + 1024*MW2^12*MZ2*
           (37562*CHd[1, 1] - 485114*CHd[2, 2] + 37562*CHd[3, 3] - 
            114815*CHl3[1, 1] - 114815*CHl3[2, 2] - 46802*CHq1[1, 1] - 
            366198*CHq1[2, 2] + 17696*CHq1[3, 3] - 45794*CHq3[1, 1] - 
            54110*CHq3[2, 2] - 5996*CHq3[3, 3] - 75124*CHu[1, 1] - 
            75124*CHu[2, 2] - 1386*CHu[3, 3]) + MW2*MZ2^12*
           (-415122*CHd[1, 1] + 2944224*CHd[2, 2] - 415122*CHd[3, 3] + 
            116424*CHl1[1, 1] + 116424*CHl1[2, 2] - 152969*CHl3[1, 1] - 
            152969*CHl3[2, 2] + 944898*CHq1[1, 1] - 3679773*CHq1[2, 2] + 
            339297*CHq1[3, 3] + 367320*CHq3[1, 1] - 2549211*CHq3[2, 2] + 
            257639*CHq3[3, 3] + 830244*CHu[1, 1] + 830244*CHu[2, 2] + 
            4410*CHu[3, 3]) - 2*MW2^4*MZ2^9*(6509468*CHd[1, 1] - 
            20073728*CHd[2, 2] + 6509468*CHd[3, 3] - 2965608*CHl1[1, 1] - 
            2965608*CHl1[2, 2] + 14010516*CHl3[1, 1] + 14010516*CHl3[2, 2] - 
            15085496*CHq1[1, 1] + 71902869*CHq1[2, 2] - 7707814*CHq1[3, 3] - 
            7703806*CHq3[1, 1] + 42128267*CHq3[2, 2] - 5544176*CHq3[3, 3] - 
            13018936*CHu[1, 1] - 13018936*CHu[2, 2] + 15525*CHu[3, 3]) + 
          128*MW2^9*MZ2^4*(835090*CHd[1, 1] - 13137544*CHd[2, 2] + 
            835090*CHd[3, 3] + 571986*CHl1[1, 1] + 571986*CHl1[2, 2] + 
            3675000*CHl3[1, 1] + 3675000*CHl3[2, 2] - 889474*CHq1[1, 1] - 
            11516142*CHq1[2, 2] + 221401*CHq1[3, 3] + 626794*CHq3[1, 1] - 
            6818280*CHq3[2, 2] + 234730*CHq3[3, 3] - 1670180*CHu[1, 1] - 
            1670180*CHu[2, 2] + 41580*CHu[3, 3]) - 32*MW2^8*MZ2^5*
           (5918654*CHd[1, 1] - 106088276*CHd[2, 2] + 5918654*CHd[3, 3] + 
            765432*CHl1[1, 1] + 765432*CHl1[2, 2] - 12078736*CHl3[1, 1] - 
            12078736*CHl3[2, 2] - 8543738*CHq1[1, 1] - 20973132*CHq1[2, 2] - 
            657013*CHq1[3, 3] - 2416026*CHq3[1, 1] + 8570904*CHq3[2, 2] - 
            1595311*CHq3[3, 3] - 11837308*CHu[1, 1] - 11837308*CHu[2, 2] + 
            46455*CHu[3, 3]) - 128*MW2^10*MZ2^3*(46874*CHd[1, 1] + 
            2365462*CHd[2, 2] + 46874*CHd[3, 3] + 420840*CHl1[1, 1] + 
            420840*CHl1[2, 2] + 6372527*CHl3[1, 1] + 6372527*CHl3[2, 2] + 
            264310*CHq1[1, 1] - 6701466*CHq1[2, 2] + 374450*CHq1[3, 3] + 
            1622566*CHq3[1, 1] - 7273018*CHq3[2, 2] + 675354*CHq3[3, 3] - 
            93748*CHu[1, 1] - 93748*CHu[2, 2] + 53316*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-2815932*CHd[1, 1] + 39721128*CHd[2, 2] - 
            2815932*CHd[3, 3] + 1840032*CHl1[1, 1] + 1840032*CHl1[2, 2] + 
            14507294*CHl3[1, 1] + 14507294*CHl3[2, 2] + 2686668*CHq1[1, 1] - 
            10428801*CHq1[2, 2] - 74271*CHq1[3, 3] + 1716022*CHq3[1, 1] - 
            25719763*CHq3[2, 2] + 1661889*CHq3[3, 3] + 5631864*CHu[1, 1] + 
            5631864*CHu[2, 2] + 123840*CHu[3, 3]) + 4*MW2^6*MZ2^7*
           (-39424366*CHd[1, 1] + 461613868*CHd[2, 2] - 39424366*CHd[3, 3] + 
            15973128*CHl1[1, 1] + 15973128*CHl1[2, 2] + 
            114732765*CHl3[1, 1] + 114732765*CHl3[2, 2] + 
            67265278*CHq1[1, 1] - 248592354*CHq1[2, 2] + 
            18133388*CHq1[3, 3] + 27253010*CHq3[1, 1] - 
            305737086*CHq3[2, 2] + 21487732*CHq3[3, 3] + 78848732*CHu[1, 1] + 
            78848732*CHu[2, 2] + 400968*CHu[3, 3])) + 
        MT2^6*(45056*MW2^12*(42*CHd[1, 1] - 420*CHd[2, 2] + 42*CHd[3, 3] - 
            45*CHl3[1, 1] - 45*CHl3[2, 2] - 42*CHq1[1, 1] - 504*CHq1[2, 2] + 
            42*CHq1[3, 3] - 14*CHq3[1, 1] - 168*CHq3[2, 2] + 56*CHq3[3, 3] - 
            84*CHu[1, 1] - 84*CHu[2, 2]) + 2*MZ2^12*(-5104*CHd[1, 1] + 
            35272*CHd[2, 2] - 5104*CHd[3, 3] - 3087*CHl3[1, 1] - 
            3087*CHl3[2, 2] + 13924*CHq1[1, 1] - 49482*CHq1[2, 2] + 
            4022*CHq1[3, 3] + 2940*CHq3[1, 1] - 26852*CHq3[2, 2] + 
            2552*CHq3[3, 3] + 10208*CHu[1, 1] + 10208*CHu[2, 2]) + 
          2*MW2^3*MZ2^9*(4051929*CHd[1, 1] - 34569186*CHd[2, 2] + 
            4051929*CHd[3, 3] - 1652436*CHl1[1, 1] - 1652436*CHl1[2, 2] - 
            3514228*CHl3[1, 1] - 3514228*CHl3[2, 2] - 7789413*CHq1[1, 1] + 
            31245387*CHq1[2, 2] - 2966769*CHq1[3, 3] - 3530615*CHq3[1, 1] + 
            28258909*CHq3[2, 2] - 2963173*CHq3[3, 3] - 8103858*CHu[1, 1] - 
            8103858*CHu[2, 2] - 184023*CHu[3, 3]) + 4*MW2^5*MZ2^7*
           (10298736*CHd[1, 1] - 131255652*CHd[2, 2] + 10298736*CHd[3, 3] - 
            3352464*CHl1[1, 1] - 3352464*CHl1[2, 2] - 29235195*CHl3[1, 1] - 
            29235195*CHl3[2, 2] - 17135328*CHq1[1, 1] + 49998450*CHq1[2, 2] - 
            4565214*CHq1[3, 3] - 6574292*CHq3[1, 1] + 70843582*CHq3[2, 2] - 
            5055398*CHq3[3, 3] - 20597472*CHu[1, 1] - 20597472*CHu[2, 2] - 
            138096*CHu[3, 3]) - 128*MW2^9*MZ2^3*(12530*CHd[1, 1] - 
            783926*CHd[2, 2] + 12530*CHd[3, 3] - 87336*CHl1[1, 1] - 
            87336*CHl1[2, 2] - 1374395*CHl3[1, 1] - 1374395*CHl3[2, 2] - 
            83522*CHq1[1, 1] + 1239150*CHq1[2, 2] - 115870*CHq1[3, 3] - 
            359954*CHq3[1, 1] + 1510350*CHq3[2, 2] - 184766*CHq3[3, 3] - 
            25060*CHu[1, 1] - 25060*CHu[2, 2] - 71748*CHu[3, 3]) + 
          512*MW2^10*MZ2^2*(23387*CHd[1, 1] - 400052*CHd[2, 2] + 
            23387*CHd[3, 3] - 5544*CHl1[1, 1] - 5544*CHl1[2, 2] - 
            189732*CHl3[1, 1] - 189732*CHl3[2, 2] - 37019*CHq1[1, 1] - 
            94488*CHq1[2, 2] - 9997*CHq1[3, 3] - 62207*CHq3[1, 1] + 
            106364*CHq3[2, 2] - 19501*CHq3[3, 3] - 46774*CHu[1, 1] - 
            46774*CHu[2, 2] - 10356*CHu[3, 3]) + MW2*MZ2^11*
           (208862*CHd[1, 1] - 1471652*CHd[2, 2] + 208862*CHd[3, 3] - 
            38808*CHl1[1, 1] - 38808*CHl1[2, 2] + 89069*CHl3[1, 1] + 
            89069*CHl3[2, 2] - 508934*CHq1[1, 1] + 1917747*CHq1[2, 2] - 
            174901*CHq1[3, 3] - 163480*CHq3[1, 1] + 1223225*CHq3[2, 2] - 
            136159*CHq3[3, 3] - 417724*CHu[1, 1] - 417724*CHu[2, 2] - 
            5880*CHu[3, 3]) - 1024*MW2^11*MZ2*(7978*CHd[1, 1] - 
            100570*CHd[2, 2] + 7978*CHd[3, 3] - 23099*CHl3[1, 1] - 
            23099*CHl3[2, 2] - 9826*CHq1[1, 1] - 77718*CHq1[2, 2] + 
            2896*CHq1[3, 3] - 8642*CHq3[1, 1] - 12382*CHq3[2, 2] + 
            2528*CHq3[3, 3] - 15956*CHu[1, 1] - 15956*CHu[2, 2] - 
            1386*CHu[3, 3]) - 128*MW2^8*MZ2^4*(158622*CHd[1, 1] - 
            2410101*CHd[2, 2] + 158622*CHd[3, 3] + 128322*CHl1[1, 1] + 
            128322*CHl1[2, 2] + 971820*CHl3[1, 1] + 971820*CHl3[2, 2] - 
            155934*CHq1[1, 1] - 2472243*CHq1[2, 2] + 87693*CHq1[3, 3] + 
            193750*CHq3[1, 1] - 1618877*CHq3[2, 2] + 149506*CHq3[3, 3] - 
            317244*CHu[1, 1] - 317244*CHu[2, 2] + 74736*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-1757210*CHd[1, 1] + 13206656*CHd[2, 2] - 
            1757210*CHd[3, 3] + 591480*CHl1[1, 1] + 591480*CHl1[2, 2] + 
            85069*CHl3[1, 1] + 85069*CHl3[2, 2] + 3773042*CHq1[1, 1] - 
            14961699*CHq1[2, 2] + 1442347*CHq1[3, 3] + 1577876*CHq3[1, 1] - 
            11368173*CHq3[2, 2] + 1309521*CHq3[3, 3] + 3514420*CHu[1, 1] + 
            3514420*CHu[2, 2] + 76014*CHu[3, 3]) + 32*MW2^7*MZ2^5*
           (1281042*CHd[1, 1] - 22503750*CHd[2, 2] + 1281042*CHd[3, 3] + 
            248400*CHl1[1, 1] + 248400*CHl1[2, 2] - 1507391*CHl3[1, 1] - 
            1507391*CHl3[2, 2] - 1787934*CHq1[1, 1] - 5983512*CHq1[2, 2] - 
            54945*CHq1[3, 3] - 272470*CHq3[1, 1] + 391068*CHq3[2, 2] + 
            39435*CHq3[3, 3] - 2562084*CHu[1, 1] - 2562084*CHu[2, 2] + 
            190311*CHu[3, 3]) - 8*MW2^6*MZ2^6*(6217251*CHd[1, 1] - 
            97622040*CHd[2, 2] + 6217251*CHd[3, 3] - 885132*CHl1[1, 1] - 
            885132*CHl1[2, 2] - 19137596*CHl3[1, 1] - 19137596*CHl3[2, 2] - 
            9736467*CHq1[1, 1] + 9162624*CHq1[2, 2] - 1712583*CHq1[3, 3] - 
            3223547*CHq3[1, 1] + 31382192*CHq3[2, 2] - 1851883*CHq3[3, 3] - 
            12434502*CHu[1, 1] - 12434502*CHu[2, 2] + 225144*CHu[3, 3]) + 
          2*MW2^4*MZ2^8*(-11392575*CHd[1, 1] + 116715060*CHd[2, 2] - 
            11392575*CHd[3, 3] + 4608468*CHl1[1, 1] + 4608468*CHl1[2, 2] + 
            21462172*CHl3[1, 1] + 21462172*CHl3[2, 2] + 20142111*CHq1[1, 1] - 
            75614694*CHq1[2, 2] + 6813525*CHq1[3, 3] + 8678627*CHq3[1, 1] - 
            82403274*CHq3[2, 2] + 7247433*CHq3[3, 3] + 22785150*CHu[1, 1] + 
            22785150*CHu[2, 2] + 413484*CHu[3, 3])) + 
        MT2^4*MW2*(-4*MZ2^13*(2552*CHd[1, 1] - 17636*CHd[2, 2] + 
            2552*CHd[3, 3] + 1666*CHl3[1, 1] + 1666*CHl3[2, 2] - 
            6962*CHq1[1, 1] + 24741*CHq1[2, 2] - 2011*CHq1[3, 3] - 
            1470*CHq3[1, 1] + 13426*CHq3[2, 2] - 1276*CHq3[3, 3] - 
            5104*CHu[1, 1] - 5104*CHu[2, 2]) + 225280*MW2^13*
           (42*CHd[1, 1] - 420*CHd[2, 2] + 42*CHd[3, 3] - 37*CHl3[1, 1] - 
            37*CHl3[2, 2] - 42*CHq1[1, 1] - 504*CHq1[2, 2] + 42*CHq1[3, 3] - 
            14*CHq3[1, 1] - 168*CHq3[2, 2] + 28*CHq3[3, 3] - 84*CHu[1, 1] - 
            84*CHu[2, 2]) + 4*MW2^6*MZ2^7*(50003008*CHd[1, 1] - 
            631581796*CHd[2, 2] + 50003008*CHd[3, 3] - 16970256*CHl1[1, 1] - 
            16970256*CHl1[2, 2] - 144528099*CHl3[1, 1] - 
            144528099*CHl3[2, 2] - 83610832*CHq1[1, 1] + 
            255078018*CHq1[2, 2] - 21658862*CHq1[3, 3] - 
            32506036*CHq3[1, 1] + 352418942*CHq3[2, 2] - 
            25763446*CHq3[3, 3] - 100006016*CHu[1, 1] - 100006016*CHu[2, 2] - 
            467160*CHu[3, 3]) + 2*MW2^4*MZ2^9*(17821709*CHd[1, 1] - 
            142607144*CHd[2, 2] + 17821709*CHd[3, 3] - 7385076*CHl1[1, 1] - 
            7385076*CHl1[2, 2] - 10716147*CHl3[1, 1] - 10716147*CHl3[2, 2] - 
            34819625*CHq1[1, 1] + 142925547*CHq1[2, 2] - 
            13459807*CHq1[3, 3] - 15982067*CHq3[1, 1] + 
            123668981*CHq3[2, 2] - 12200369*CHq3[3, 3] - 35643418*CHu[1, 1] - 
            35643418*CHu[2, 2] - 145377*CHu[3, 3]) - 128*MW2^10*MZ2^3*
           (29282*CHd[1, 1] - 3647186*CHd[2, 2] + 29282*CHd[3, 3] - 
            436680*CHl1[1, 1] - 436680*CHl1[2, 2] - 6983893*CHl3[1, 1] - 
            6983893*CHl3[2, 2] - 382130*CHq1[1, 1] + 6343518*CHq1[2, 2] - 
            383998*CHq1[3, 3] - 1821170*CHq3[1, 1] + 7571534*CHq3[2, 2] - 
            796358*CHq3[3, 3] - 58564*CHu[1, 1] - 58564*CHu[2, 2] - 
            105516*CHu[3, 3]) + MW2^3*MZ2^10*(-6267720*CHd[1, 1] + 
            41496120*CHd[2, 2] - 6267720*CHd[3, 3] + 1891296*CHl1[1, 1] + 
            1891296*CHl1[2, 2] - 3804876*CHl3[1, 1] - 3804876*CHl3[2, 2] + 
            14329728*CHq1[1, 1] - 57057141*CHq1[2, 2] + 5773887*CHq1[3, 3] + 
            5878954*CHq3[1, 1] - 38433783*CHq3[2, 2] + 4063235*CHq3[3, 3] + 
            12535440*CHu[1, 1] + 12535440*CHu[2, 2] - 46830*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(111187*CHd[1, 1] - 1966450*CHd[2, 2] + 
            111187*CHd[3, 3] - 27720*CHl1[1, 1] - 27720*CHl1[2, 2] - 
            966947*CHl3[1, 1] - 966947*CHl3[2, 2] - 179347*CHq1[1, 1] - 
            440994*CHq1[2, 2] - 21113*CHq1[3, 3] - 321479*CHq3[1, 1] + 
            543202*CHq3[2, 2] - 116581*CHq3[3, 3] - 222374*CHu[1, 1] - 
            222374*CHu[2, 2] - 16380*CHu[3, 3]) + MW2*MZ2^12*
           (87446*CHd[1, 1] - 629336*CHd[2, 2] + 87446*CHd[3, 3] - 
            38808*CHl1[1, 1] - 38808*CHl1[2, 2] + 28788*CHl3[1, 1] + 
            28788*CHl3[2, 2] - 175838*CHq1[1, 1] + 731745*CHq1[2, 2] - 
            67153*CHq1[3, 3] - 92920*CHq3[1, 1] + 581423*CHq3[2, 2] - 
            82801*CHq3[3, 3] - 174892*CHu[1, 1] - 174892*CHu[2, 2] - 
            4410*CHu[3, 3]) - 1024*MW2^12*MZ2*(39050*CHd[1, 1] - 
            499070*CHd[2, 2] + 39050*CHd[3, 3] - 115137*CHl3[1, 1] - 
            115137*CHl3[2, 2] - 48290*CHq1[1, 1] - 383130*CHq1[2, 2] + 
            18260*CHq1[3, 3] - 45730*CHq3[1, 1] - 59810*CHq3[2, 2] - 
            3000*CHq3[3, 3] - 78100*CHu[1, 1] - 78100*CHu[2, 2] - 
            2310*CHu[3, 3]) + MW2^2*MZ2^11*(248078*CHd[1, 1] - 
            987440*CHd[2, 2] + 248078*CHd[3, 3] + 125784*CHl1[1, 1] + 
            125784*CHl1[2, 2] + 826686*CHl3[1, 1] + 826686*CHl3[2, 2] - 
            968750*CHq1[1, 1] + 3205863*CHq1[2, 2] - 340555*CHq1[3, 3] - 
            99004*CHq3[1, 1] + 678761*CHq3[2, 2] + 38281*CHq3[3, 3] - 
            496156*CHu[1, 1] - 496156*CHu[2, 2] + 33858*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(30600175*CHd[1, 1] - 481536472*CHd[2, 2] + 
            30600175*CHd[3, 3] - 4691484*CHl1[1, 1] - 4691484*CHl1[2, 2] - 
            97420498*CHl3[1, 1] - 97420498*CHl3[2, 2] - 48181663*CHq1[1, 1] + 
            51229764*CHq1[2, 2] - 8706671*CHq1[3, 3] - 16628535*CHq3[1, 1] + 
            160024900*CHq3[2, 2] - 11971407*CHq3[3, 3] - 61200350*CHu[1, 1] - 
            61200350*CHu[2, 2] + 51192*CHu[3, 3]) - 64*MW2^9*MZ2^4*
           (1634520*CHd[1, 1] - 24691056*CHd[2, 2] + 1634520*CHd[3, 3] + 
            1276884*CHl1[1, 1] + 1276884*CHl1[2, 2] + 9750995*CHl3[1, 1] + 
            9750995*CHl3[2, 2] - 1622616*CHq1[1, 1] - 24757968*CHq1[2, 2] + 
            494286*CHq1[3, 3] + 1879120*CHq3[1, 1] - 15981396*CHq3[2, 2] + 
            861764*CHq3[3, 3] - 3269040*CHu[1, 1] - 3269040*CHu[2, 2] + 
            197088*CHu[3, 3]) + 32*MW2^8*MZ2^5*(6395750*CHd[1, 1] - 
            112727756*CHd[2, 2] + 6395750*CHd[3, 3] + 1193904*CHl1[1, 1] + 
            1193904*CHl1[2, 2] - 8017520*CHl3[1, 1] - 8017520*CHl3[2, 2] - 
            8966498*CHq1[1, 1] - 29004192*CHq1[2, 2] - 697687*CHq1[3, 3] - 
            1597474*CHq3[1, 1] + 2905340*CHq3[2, 2] - 1093865*CHq3[3, 3] - 
            12791500*CHu[1, 1] - 12791500*CHu[2, 2] + 201105*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(-53810287*CHd[1, 1] + 534956464*CHd[2, 2] - 
            53810287*CHd[3, 3] + 22477140*CHl1[1, 1] + 22477140*CHl1[2, 2] + 
            97667362*CHl3[1, 1] + 97667362*CHl3[2, 2] + 95711311*CHq1[1, 1] - 
            371046354*CHq1[2, 2] + 31849733*CHq1[3, 3] + 
            41549027*CHq3[1, 1] - 394340134*CHq3[2, 2] + 
            33254473*CHq3[3, 3] + 107620574*CHu[1, 1] + 107620574*CHu[2, 2] + 
            639828*CHu[3, 3]))) + MH2*MW2*
       (-(MW2^6*(MW2 + MZ2)*(-8*MW2^5*MZ2^6*(1698973*CHd[1, 1] - 
             26001328*CHd[2, 2] + 1698973*CHd[3, 3] - 282600*CHl1[1, 1] - 
             282600*CHl1[2, 2] - 4946093*CHl3[1, 1] - 4946093*CHl3[2, 2] - 
             2622301*CHq1[1, 1] + 1948548*CHq1[2, 2] - 217565*CHq1[3, 3] - 
             577741*CHq3[1, 1] + 7740100*CHq3[2, 2] - 479629*CHq3[3, 3] - 
             3397946*CHu[1, 1] - 3397946*CHu[2, 2]) + 8*MW2^4*MZ2^7*
            (1332935*CHd[1, 1] - 16577096*CHd[2, 2] + 1332935*CHd[3, 3] - 
             438552*CHl1[1, 1] - 438552*CHl1[2, 2] - 3326895*CHl3[1, 1] - 
             3326895*CHl3[2, 2] - 2177687*CHq1[1, 1] + 5813361*CHq1[2, 2] - 
             463432*CHq1[3, 3] - 624049*CHq3[1, 1] + 8300871*CHq3[2, 2] - 
             548600*CHq3[3, 3] - 2665870*CHu[1, 1] - 2665870*CHu[2, 2]) + 
           2*MW2^2*MZ2^9*(871751*CHd[1, 1] - 7405460*CHd[2, 2] + 
             871751*CHd[3, 3] - 319824*CHl1[1, 1] - 319824*CHl1[2, 2] - 
             438376*CHl3[1, 1] - 438376*CHl3[2, 2] - 1651439*CHq1[1, 1] + 
             6275691*CHq1[2, 2] - 695758*CHq1[3, 3] - 621997*CHq3[1, 1] + 
             5502101*CHq3[2, 2] - 561846*CHq3[3, 3] - 1743502*CHu[1, 1] - 
             1743502*CHu[2, 2]) + 32*MW2^6*MZ2^5*(368321*CHd[1, 1] - 
             6340040*CHd[2, 2] + 368321*CHd[3, 3] + 51984*CHl1[1, 1] + 
             51984*CHl1[2, 2] - 539451*CHl3[1, 1] - 539451*CHl3[2, 2] - 
             512105*CHq1[1, 1] - 1699626*CHq1[2, 2] + 45101*CHq1[3, 3] - 
             25701*CHq3[1, 1] + 82866*CHq3[2, 2] - 40491*CHq3[3, 3] - 
             736642*CHu[1, 1] - 736642*CHu[2, 2]) - 64*MW2^7*MZ2^4*
            (100352*CHd[1, 1] - 1523822*CHd[2, 2] + 100352*CHd[3, 3] + 
             66456*CHl1[1, 1] + 66456*CHl1[2, 2] + 434541*CHl3[1, 1] + 
             434541*CHl3[2, 2] - 104000*CHq1[1, 1] - 1421184*CHq1[2, 2] + 
             59870*CHq1[3, 3] + 111140*CHq3[1, 1] - 883236*CHq3[2, 2] + 
             36742*CHq3[3, 3] - 200704*CHu[1, 1] - 200704*CHu[2, 2]) + 
           MZ2^11*(23866*CHd[1, 1] - 176152*CHd[2, 2] + 23866*CHd[3, 3] + 
             9408*CHl3[1, 1] + 9408*CHl3[2, 2] - 59146*CHq1[1, 1] + 
             213735*CHq1[2, 2] - 29573*CHq1[3, 3] - 11760*CHq3[1, 1] + 
             126665*CHq3[2, 2] - 15853*CHq3[3, 3] - 47732*CHu[1, 1] - 
             47732*CHu[2, 2]) + 512*MW2^9*MZ2^2*(5607*CHd[1, 1] - 
             103326*CHd[2, 2] + 5607*CHd[3, 3] - 1584*CHl1[1, 1] - 
             1584*CHl1[2, 2] - 52020*CHl3[1, 1] - 52020*CHl3[2, 2] - 
             9351*CHq1[1, 1] - 18228*CHq1[2, 2] - 1473*CHq1[3, 3] - 
             17979*CHq3[1, 1] + 32648*CHq3[2, 2] - 5569*CHq3[3, 3] - 
             11214*CHu[1, 1] - 11214*CHu[2, 2]) + 256*MW2^8*MZ2^3*
            (1411*CHd[1, 1] + 67862*CHd[2, 2] + 1411*CHd[3, 3] + 
             12024*CHl1[1, 1] + 12024*CHl1[2, 2] + 176878*CHl3[1, 1] + 
             176878*CHl3[2, 2] + 7661*CHq1[1, 1] - 195060*CHq1[2, 2] + 
             14335*CHq1[3, 3] + 49745*CHq3[1, 1] - 214208*CHq3[2, 2] + 
             17615*CHq3[3, 3] - 2822*CHu[1, 1] - 2822*CHu[2, 2]) - 
           4096*MW2^10*MZ2*(533*CHd[1, 1] - 6914*CHd[2, 2] + 533*CHd[3, 3] - 
             1647*CHl3[1, 1] - 1647*CHl3[2, 2] - 665*CHq1[1, 1] - 
             5208*CHq1[2, 2] + 269*CHq1[3, 3] - 665*CHq3[1, 1] - 
             764*CHq3[2, 2] - 87*CHq3[3, 3] - 1066*CHu[1, 1] - 
             1066*CHu[2, 2]) + 180224*MW2^11*(3*CHd[1, 1] - 30*CHd[2, 2] + 
             3*CHd[3, 3] - 3*CHl3[1, 1] - 3*CHl3[2, 2] - 3*CHq1[1, 1] - 
             36*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - 12*CHq3[2, 2] + 
             CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
           MW2*MZ2^10*(-310830*CHd[1, 1] + 2372712*CHd[2, 2] - 
             310830*CHd[3, 3] + 77616*CHl1[1, 1] + 77616*CHl1[2, 2] - 
             66984*CHl3[1, 1] - 66984*CHl3[2, 2] + 664014*CHq1[1, 1] - 
             2517903*CHq1[2, 2] + 318993*CHq1[3, 3] + 221060*CHq3[1, 1] - 
             1822097*CHq3[2, 2] + 217577*CHq3[3, 3] + 621660*CHu[1, 1] + 
             621660*CHu[2, 2]) + 2*MW2^3*MZ2^8*(-2740741*CHd[1, 1] + 
             27597196*CHd[2, 2] - 2740741*CHd[3, 3] + 1066104*CHl1[1, 1] + 
             1066104*CHl1[2, 2] + 4100916*CHl3[1, 1] + 4100916*CHl3[2, 2] + 
             4757893*CHq1[1, 1] - 16709310*CHq1[2, 2] + 1562459*CHq1[3, 3] + 
             1655601*CHq3[1, 1] - 17942274*CHq3[2, 2] + 1474059*CHq3[3, 3] + 
             5481482*CHu[1, 1] + 5481482*CHu[2, 2]))) + 
        4*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (2816*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^4*(48*CHd[1, 1] + 48*CHd[3, 3] + 1111*CHl3[1, 1] + 
            1111*CHl3[2, 2] - 48*CHq1[1, 1] + 390*CHq1[2, 2] - 
            1944*CHq1[3, 3] - 72*CHq3[1, 1] + 366*CHq3[2, 2] - 
            2054*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 1884*CHu[3, 3]) + 
          2*MW2*MZ2^5*(-108*CHd[1, 1] + 738*CHd[2, 2] - 108*CHd[3, 3] + 
            1180*CHl3[1, 1] + 1180*CHl3[2, 2] + 108*CHq1[1, 1] + 
            126*CHq1[2, 2] - 1755*CHq1[3, 3] - 180*CHq3[1, 1] - 
            162*CHq3[2, 2] - 2411*CHq3[3, 3] + 216*CHu[1, 1] + 
            216*CHu[2, 2] - 1719*CHu[3, 3]) + 24*MW2^3*MZ2^3*
           (28*CHd[1, 1] - 210*CHd[2, 2] + 28*CHd[3, 3] + 173*CHl3[1, 1] + 
            173*CHl3[2, 2] - 28*CHq1[1, 1] + 10*CHq1[2, 2] - 432*CHq1[3, 3] + 
            36*CHq3[1, 1] + 74*CHq3[2, 2] - 304*CHq3[3, 3] - 56*CHu[1, 1] - 
            56*CHu[2, 2] - 436*CHu[3, 3]) - 32*MW2^4*MZ2^2*
           (36*CHd[1, 1] - 234*CHd[2, 2] + 36*CHd[3, 3] + 85*CHl3[1, 1] + 
            85*CHl3[2, 2] - 36*CHq1[1, 1] - 108*CHq1[2, 2] - 270*CHq1[3, 3] + 
            36*CHq3[1, 1] - 36*CHq3[2, 2] - 14*CHq3[3, 3] - 72*CHu[1, 1] - 
            72*CHu[2, 2] - 270*CHu[3, 3]) + 64*MW2^5*MZ2*(12*CHd[1, 1] - 
            54*CHd[2, 2] + 12*CHd[3, 3] - 11*CHl3[1, 1] - 11*CHl3[2, 2] - 
            12*CHq1[1, 1] - 78*CHq1[2, 2] - 54*CHq1[3, 3] + 36*CHq3[1, 1] - 
            30*CHq3[2, 2] + 82*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
            66*CHu[3, 3]) + MZ2^6*(120*CHd[1, 1] - 468*CHd[2, 2] + 
            120*CHd[3, 3] - 245*CHl3[1, 1] - 245*CHl3[2, 2] - 
            120*CHq1[1, 1] + 174*CHq1[2, 2] + 675*CHq1[3, 3] + 
            294*CHq3[2, 2] + 1165*CHq3[3, 3] - 240*CHu[1, 1] - 
            240*CHu[2, 2] + 735*CHu[3, 3])) + MT2*MW2^4*
         (MW2*MZ2^12*(407974*CHd[1, 1] - 3083872*CHd[2, 2] + 
            407974*CHd[3, 3] - 77616*CHl1[1, 1] - 77616*CHl1[2, 2] + 
            105106*CHl3[1, 1] + 105106*CHl3[2, 2] - 902278*CHq1[1, 1] + 
            3375279*CHq1[2, 2] - 417545*CHq1[3, 3] - 268100*CHq3[1, 1] + 
            2332873*CHq3[2, 2] - 266149*CHq3[3, 3] - 815948*CHu[1, 1] - 
            815948*CHu[2, 2]) + 180224*MW2^13*(21*CHd[1, 1] - 210*CHd[2, 2] + 
            21*CHd[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] - 21*CHq1[1, 1] - 
            252*CHq1[2, 2] + 21*CHq1[3, 3] - 7*CHq3[1, 1] - 84*CHq3[2, 2] + 
            8*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          MZ2^13*(-23866*CHd[1, 1] + 176152*CHd[2, 2] - 23866*CHd[3, 3] - 
            9408*CHl3[1, 1] - 9408*CHl3[2, 2] + 59146*CHq1[1, 1] - 
            213735*CHq1[2, 2] + 29573*CHq1[3, 3] + 11760*CHq3[1, 1] - 
            126665*CHq3[2, 2] + 15853*CHq3[3, 3] + 47732*CHu[1, 1] + 
            47732*CHu[2, 2]) - 8*MW2^7*MZ2^6*(5178043*CHd[1, 1] - 
            68224000*CHd[2, 2] + 5178043*CHd[3, 3] - 3341592*CHl1[1, 1] - 
            3341592*CHl1[2, 2] - 30081879*CHl3[1, 1] - 30081879*CHl3[2, 2] - 
            9311611*CHq1[1, 1] + 52240884*CHq1[2, 2] - 2483819*CHq1[3, 3] - 
            4547147*CHq3[1, 1] + 59914420*CHq3[2, 2] - 3036307*CHq3[3, 3] - 
            10356086*CHu[1, 1] - 10356086*CHu[2, 2] - 43272*CHu[3, 3]) + 
          8*MW2^6*MZ2^7*(1052705*CHd[1, 1] + 13369756*CHd[2, 2] + 
            1052705*CHd[3, 3] - 2147400*CHl1[1, 1] - 2147400*CHl1[2, 2] - 
            1717647*CHl3[1, 1] - 1717647*CHl3[2, 2] - 2697521*CHq1[1, 1] + 
            39653931*CHq1[2, 2] - 2267176*CHq1[3, 3] - 1955511*CHq3[1, 1] + 
            26760725*CHq3[2, 2] - 1650984*CHq3[3, 3] - 2105410*CHu[1, 1] - 
            2105410*CHu[2, 2] - 19776*CHu[3, 3]) + MW2^3*MZ2^10*
           (10272816*CHd[1, 1] - 97828008*CHd[2, 2] + 10272816*CHd[3, 3] - 
            4147488*CHl1[1, 1] - 4147488*CHl1[2, 2] - 12601850*CHl3[1, 1] - 
            12601850*CHl3[2, 2] - 18072336*CHq1[1, 1] + 65957367*CHq1[2, 2] - 
            6167259*CHq1[3, 3] - 6727086*CHq3[1, 1] + 67111025*CHq3[2, 2] - 
            5801439*CHq3[3, 3] - 20545632*CHu[1, 1] - 20545632*CHu[2, 2] - 
            19632*CHu[3, 3]) + 32*MW2^8*MZ2^5*(1760759*CHd[1, 1] - 
            32712692*CHd[2, 2] + 1760759*CHd[3, 3] - 263952*CHl1[1, 1] - 
            263952*CHl1[2, 2] - 8784061*CHl3[1, 1] - 8784061*CHl3[2, 2] - 
            2810639*CHq1[1, 1] + 1062846*CHq1[2, 2] - 285679*CHq1[3, 3] - 
            1474835*CHq3[1, 1] + 9378658*CHq3[2, 2] - 767231*CHq3[3, 3] - 
            3521518*CHu[1, 1] - 3521518*CHu[2, 2] - 10218*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(8921825*CHd[1, 1] - 175879484*CHd[2, 2] + 
            8921825*CHd[3, 3] - 684504*CHl1[1, 1] - 684504*CHl1[2, 2] - 
            44042176*CHl3[1, 1] - 44042176*CHl3[2, 2] - 12011105*CHq1[1, 1] - 
            16051578*CHq1[2, 2] + 2078609*CHq1[3, 3] - 757805*CHq3[1, 1] + 
            38216938*CHq3[2, 2] - 801287*CHq3[3, 3] - 17843650*CHu[1, 1] - 
            17843650*CHu[2, 2] - 1992*CHu[3, 3]) + 512*MW2^11*MZ2^2*
           (21065*CHd[1, 1] - 491294*CHd[2, 2] + 21065*CHd[3, 3] - 
            11088*CHl1[1, 1] - 11088*CHl1[2, 2] - 315066*CHl3[1, 1] - 
            315066*CHl3[2, 2] - 43049*CHq1[1, 1] + 52452*CHq1[2, 2] - 
            18943*CHq1[3, 3] - 104581*CHq3[1, 1] + 257496*CHq3[2, 2] - 
            38751*CHq3[3, 3] - 42130*CHu[1, 1] - 42130*CHu[2, 2] - 
            672*CHu[3, 3]) - 64*MW2^9*MZ2^4*(725944*CHd[1, 1] - 
            12591466*CHd[2, 2] + 725944*CHd[3, 3] + 260136*CHl1[1, 1] + 
            260136*CHl1[2, 2] - 195669*CHl3[1, 1] - 195669*CHl3[2, 2] - 
            926584*CHq1[1, 1] - 6969396*CHq1[2, 2] + 143170*CHq1[3, 3] - 
            162924*CHq3[1, 1] - 2490336*CHq3[2, 2] - 91034*CHq3[3, 3] - 
            1451888*CHu[1, 1] - 1451888*CHu[2, 2] - 336*CHu[3, 3]) - 
          2048*MW2^12*MZ2*(6418*CHd[1, 1] - 86290*CHd[2, 2] + 
            6418*CHd[3, 3] - 22117*CHl3[1, 1] - 22117*CHl3[2, 2] - 
            8266*CHq1[1, 1] - 60318*CHq1[2, 2] + 2656*CHq1[3, 3] - 
            8922*CHq3[1, 1] - 6502*CHq3[2, 2] - 1752*CHq3[3, 3] - 
            12836*CHu[1, 1] - 12836*CHu[2, 2] - 66*CHu[3, 3]) + 
          256*MW2^10*MZ2^3*(63897*CHd[1, 1] - 465672*CHd[2, 2] + 
            63897*CHd[3, 3] + 71496*CHl1[1, 1] + 71496*CHl1[2, 2] + 
            809495*CHl3[1, 1] + 809495*CHl3[2, 2] - 32457*CHq1[1, 1] - 
            1597770*CHq1[2, 2] + 84921*CHq1[3, 3] + 194931*CHq3[1, 1] - 
            1251870*CHq3[2, 2] + 78105*CHq3[3, 3] - 127794*CHu[1, 1] - 
            127794*CHu[2, 2] + 1188*CHu[3, 3]) + MW2^2*MZ2^11*
           (-2825664*CHd[1, 1] + 23100600*CHd[2, 2] - 2825664*CHd[3, 3] + 
            950112*CHl1[1, 1] + 950112*CHl1[2, 2] + 756016*CHl3[1, 1] + 
            756016*CHl3[2, 2] + 5550816*CHq1[1, 1] - 21127497*CHq1[2, 2] + 
            2326425*CHq1[3, 3] + 2040874*CHq3[1, 1] - 17417527*CHq3[2, 2] + 
            1797377*CHq3[3, 3] + 5651328*CHu[1, 1] + 5651328*CHu[2, 2] + 
            2940*CHu[3, 3]) + 2*MW2^4*MZ2^9*(-10169815*CHd[1, 1] + 
            124738024*CHd[2, 2] - 10169815*CHd[3, 3] + 3779856*CHl1[1, 1] + 
            3779856*CHl1[2, 2] + 26939852*CHl3[1, 1] + 26939852*CHl3[2, 2] + 
            16159615*CHq1[1, 1] - 46139835*CHq1[2, 2] + 3237788*CHq1[3, 3] + 
            4781253*CHq3[1, 1] - 66397597*CHq3[2, 2] + 4267004*CHq3[3, 3] + 
            20339630*CHu[1, 1] + 20339630*CHu[2, 2] + 21474*CHu[3, 3])) + 
        MT2^2*MW2^3*(MZ2^13*(73278*CHd[1, 1] - 535008*CHd[2, 2] + 
            73278*CHd[3, 3] + 28714*CHl3[1, 1] + 28714*CHl3[2, 2] - 
            179118*CHq1[1, 1] + 643641*CHq1[2, 2] - 68979*CHq1[3, 3] - 
            35280*CHq3[1, 1] + 384111*CHq3[2, 2] - 32719*CHq3[3, 3] - 
            146556*CHu[1, 1] - 146556*CHu[2, 2]) - 90112*MW2^13*
           (126*CHd[1, 1] - 1260*CHd[2, 2] + 126*CHd[3, 3] - 115*CHl3[1, 1] - 
            115*CHl3[2, 2] - 126*CHq1[1, 1] - 1512*CHq1[2, 2] + 
            126*CHq1[3, 3] - 42*CHq3[1, 1] - 504*CHq3[2, 2] + 56*CHq3[3, 3] - 
            252*CHu[1, 1] - 252*CHu[2, 2]) + 8*MW2^7*MZ2^6*
           (25823981*CHd[1, 1] - 381984464*CHd[2, 2] + 25823981*CHd[3, 3] - 
            8569224*CHl1[1, 1] - 8569224*CHl1[2, 2] - 104903061*CHl3[1, 1] - 
            104903061*CHl3[2, 2] - 42250637*CHq1[1, 1] + 
            109416996*CHq1[2, 2] - 6898333*CHq1[3, 3] - 14435661*CHq3[1, 1] + 
            182249652*CHq3[2, 2] - 11023845*CHq3[3, 3] - 51647962*CHu[1, 1] - 
            51647962*CHu[2, 2] - 235056*CHu[3, 3]) - 8*MW2^6*MZ2^7*
           (15005806*CHd[1, 1] - 141558460*CHd[2, 2] + 15005806*CHd[3, 3] - 
            8420400*CHl1[1, 1] - 8420400*CHl1[2, 2] - 40035754*CHl3[1, 1] - 
            40035754*CHl3[2, 2] - 26403550*CHq1[1, 1] + 
            132656805*CHq1[2, 2] - 8128547*CHq1[3, 3] - 9971488*CHq3[1, 1] + 
            134412163*CHq3[2, 2] - 8616651*CHq3[3, 3] - 30011612*CHu[1, 1] - 
            30011612*CHu[2, 2] - 159528*CHu[3, 3]) + 2*MW2^5*MZ2^8*
           (10477025*CHd[1, 1] + 63806644*CHd[2, 2] + 10477025*CHd[3, 3] - 
            10225944*CHl1[1, 1] - 10225944*CHl1[2, 2] + 37564588*CHl3[1, 1] + 
            37564588*CHl3[2, 2] - 24862241*CHq1[1, 1] + 
            210601482*CHq1[2, 2] - 17296147*CHq1[3, 3] - 
            15195925*CHq3[1, 1] + 117370566*CHq3[2, 2] - 
            12449611*CHq3[3, 3] - 20954050*CHu[1, 1] - 20954050*CHu[2, 2] - 
            134664*CHu[3, 3]) + 2*MW2^4*MZ2^9*(11295794*CHd[1, 1] - 
            180746492*CHd[2, 2] + 11295794*CHd[3, 3] - 3876840*CHl1[1, 1] - 
            3876840*CHl1[2, 2] - 51552980*CHl3[1, 1] - 51552980*CHl3[2, 2] - 
            15145130*CHq1[1, 1] + 21594711*CHq1[2, 2] + 170633*CHq1[3, 3] - 
            2835912*CHq3[1, 1] + 73627425*CHq3[2, 2] - 3225335*CHq3[3, 3] - 
            22591588*CHu[1, 1] - 22591588*CHu[2, 2] - 86790*CHu[3, 3]) - 
          32*MW2^8*MZ2^5*(6698773*CHd[1, 1] - 119565256*CHd[2, 2] + 
            6698773*CHd[3, 3] + 138528*CHl1[1, 1] + 138528*CHl1[2, 2] - 
            19862719*CHl3[1, 1] - 19862719*CHl3[2, 2] - 9899485*CHq1[1, 1] - 
            16674222*CHq1[2, 2] - 415073*CHq1[3, 3] - 2867249*CHq3[1, 1] + 
            15817350*CHq3[2, 2] - 1954529*CHq3[3, 3] - 13397546*CHu[1, 1] - 
            13397546*CHu[2, 2] - 24582*CHu[3, 3]) + 2*MW2^2*MZ2^11*
           (3146823*CHd[1, 1] - 26347092*CHd[2, 2] + 3146823*CHd[3, 3] - 
            1153512*CHl1[1, 1] - 1153512*CHl1[2, 2] - 1445115*CHl3[1, 1] - 
            1445115*CHl3[2, 2] - 5998407*CHq1[1, 1] + 22855107*CHq1[2, 2] - 
            2211144*CHq1[3, 3] - 2279825*CHq3[1, 1] + 19729481*CHq3[2, 2] - 
            1885866*CHq3[3, 3] - 6293646*CHu[1, 1] - 6293646*CHu[2, 2] - 
            17166*CHu[3, 3]) - 512*MW2^11*MZ2^2*(93139*CHd[1, 1] - 
            1862074*CHd[2, 2] + 93139*CHd[3, 3] - 33264*CHl1[1, 1] - 
            33264*CHl1[2, 2] - 1046830*CHl3[1, 1] - 1046830*CHl3[2, 2] - 
            166483*CHq1[1, 1] - 133908*CHq1[2, 2] - 40685*CHq1[3, 3] - 
            351271*CHq3[1, 1] + 729896*CHq3[2, 2] - 129149*CHq3[3, 3] - 
            186278*CHu[1, 1] - 186278*CHu[2, 2] - 5496*CHu[3, 3]) + 
          2048*MW2^12*MZ2*(21150*CHd[1, 1] - 277566*CHd[2, 2] + 
            21150*CHd[3, 3] - 68049*CHl3[1, 1] - 68049*CHl3[2, 2] - 
            26694*CHq1[1, 1] - 203442*CHq1[2, 2] + 9600*CHq1[3, 3] - 
            27238*CHq3[1, 1] - 27018*CHq3[2, 2] - 4664*CHq3[3, 3] - 
            42300*CHu[1, 1] - 42300*CHu[2, 2] - 462*CHu[3, 3]) + 
          2*MW2*MZ2^12*(-531862*CHd[1, 1] + 4027096*CHd[2, 2] - 
            531862*CHd[3, 3] + 116424*CHl1[1, 1] + 116424*CHl1[2, 2] - 
            111009*CHl3[1, 1] - 111009*CHl3[2, 2] + 1149838*CHq1[1, 1] - 
            4315866*CHq1[2, 2] + 450146*CHq1[3, 3] + 358470*CHq3[1, 1] - 
            3062954*CHq3[2, 2] + 299192*CHq3[3, 3] + 1063724*CHu[1, 1] + 
            1063724*CHu[2, 2] + 1470*CHu[3, 3]) - 256*MW2^10*MZ2^3*
           (115017*CHd[1, 1] + 41196*CHd[2, 2] + 115017*CHd[3, 3] + 
            236664*CHl1[1, 1] + 236664*CHl1[2, 2] + 3212949*CHl3[1, 1] + 
            3212949*CHl3[2, 2] + 31719*CHq1[1, 1] - 4550262*CHq1[2, 2] + 
            251481*CHq1[3, 3] + 841395*CHq3[1, 1] - 4218106*CHq3[2, 2] + 
            334345*CHq3[3, 3] - 230034*CHu[1, 1] - 230034*CHu[2, 2] + 
            13404*CHu[3, 3]) + 64*MW2^9*MZ2^4*(2229436*CHd[1, 1] - 
            35953462*CHd[2, 2] + 2229436*CHd[3, 3] + 1117080*CHl1[1, 1] + 
            1117080*CHl1[2, 2] + 4659439*CHl3[1, 1] + 4659439*CHl3[2, 2] - 
            2577340*CHq1[1, 1] - 26411628*CHq1[2, 2] + 633082*CHq1[3, 3] + 
            920792*CHq3[1, 1] - 13481792*CHq3[2, 2] + 231670*CHq3[3, 3] - 
            4458872*CHu[1, 1] - 4458872*CHu[2, 2] + 26880*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-18546974*CHd[1, 1] + 189474440*CHd[2, 2] - 
            18546974*CHd[3, 3] + 7964928*CHl1[1, 1] + 7964928*CHl1[2, 2] + 
            31727126*CHl3[1, 1] + 31727126*CHl3[2, 2] + 31029902*CHq1[1, 1] - 
            109939995*CHq1[2, 2] + 8939425*CHq1[3, 3] + 11511460*CHq3[1, 1] - 
            124126109*CHq3[2, 2] + 10004869*CHq3[3, 3] + 37093948*CHu[1, 1] + 
            37093948*CHu[2, 2] + 135228*CHu[3, 3])) + 
        MT2^7*(180224*MW2^11*(3*CHd[1, 1] - 30*CHd[2, 2] + 3*CHd[3, 3] - 
            5*CHl3[1, 1] - 5*CHl3[2, 2] - 3*CHq1[1, 1] - 36*CHq1[2, 2] + 
            3*CHq1[3, 3] - CHq3[1, 1] - 12*CHq3[2, 2] + 8*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2^2*MZ2^9*(864119*CHd[1, 1] - 
            7372124*CHd[2, 2] + 864119*CHd[3, 3] - 319824*CHl1[1, 1] - 
            319824*CHl1[2, 2] - 442528*CHl3[1, 1] - 442528*CHl3[2, 2] - 
            1643807*CHq1[1, 1] + 6266583*CHq1[2, 2] - 673816*CHq1[3, 3] - 
            624301*CHq3[1, 1] + 5483057*CHq3[2, 2] - 703100*CHq3[3, 3] - 
            1728238*CHu[1, 1] - 1728238*CHu[2, 2] - 111762*CHu[3, 3]) + 
          8*MW2^4*MZ2^7*(1340687*CHd[1, 1] - 16602692*CHd[2, 2] + 
            1340687*CHd[3, 3] - 438552*CHl1[1, 1] - 438552*CHl1[2, 2] - 
            3309925*CHl3[1, 1] - 3309925*CHl3[2, 2] - 2185439*CHq1[1, 1] + 
            5839869*CHq1[2, 2] - 562288*CHq1[3, 3] - 625849*CHq3[1, 1] + 
            8333331*CHq3[2, 2] - 586184*CHq3[3, 3] - 2681374*CHu[1, 1] - 
            2681374*CHu[2, 2] - 49728*CHu[3, 3]) - 256*MW2^8*MZ2^3*
           (569*CHd[1, 1] - 81272*CHd[2, 2] + 569*CHd[3, 3] - 
            12024*CHl1[1, 1] - 12024*CHl1[2, 2] - 173205*CHl3[1, 1] - 
            173205*CHl3[2, 2] - 9641*CHq1[1, 1] + 191010*CHq1[2, 2] - 
            30031*CHq1[3, 3] - 47549*CHq3[1, 1] + 214334*CHq3[2, 2] - 
            30135*CHq3[3, 3] - 1138*CHu[1, 1] - 1138*CHu[2, 2] - 
            23292*CHu[3, 3]) + 512*MW2^9*MZ2^2*(6567*CHd[1, 1] - 
            108654*CHd[2, 2] + 6567*CHd[3, 3] - 1584*CHl1[1, 1] - 
            1584*CHl1[2, 2] - 51124*CHl3[1, 1] - 51124*CHl3[2, 2] - 
            10311*CHq1[1, 1] - 22704*CHq1[2, 2] - 6777*CHq1[3, 3] - 
            16107*CHq3[1, 1] + 31004*CHq3[2, 2] - 3089*CHq3[3, 3] - 
            13134*CHu[1, 1] - 13134*CHu[2, 2] - 6816*CHu[3, 3]) - 
          2048*MW2^10*MZ2*(1150*CHd[1, 1] - 14206*CHd[2, 2] + 
            1150*CHd[3, 3] - 3497*CHl3[1, 1] - 3497*CHl3[2, 2] - 
            1414*CHq1[1, 1] - 10962*CHq1[2, 2] + 160*CHq1[3, 3] - 
            1078*CHq3[1, 1] - 1738*CHq3[2, 2] + 1236*CHq3[3, 3] - 
            2300*CHu[1, 1] - 2300*CHu[2, 2] - 462*CHu[3, 3]) + 
          7*MZ2^11*(3478*CHd[1, 1] - 25432*CHd[2, 2] + 3478*CHd[3, 3] + 
            1904*CHl3[1, 1] + 1904*CHl3[2, 2] - 8518*CHq1[1, 1] + 
            30633*CHq1[2, 2] - 2999*CHq1[3, 3] - 1680*CHq3[1, 1] + 
            18263*CHq3[2, 2] - 2439*CHq3[3, 3] - 6956*CHu[1, 1] - 
            6956*CHu[2, 2] - 420*CHu[3, 3]) + MW2*MZ2^10*(-309774*CHd[1, 1] + 
            2371128*CHd[2, 2] - 309774*CHd[3, 3] + 77616*CHl1[1, 1] + 
            77616*CHl1[2, 2] - 72624*CHl3[1, 1] - 72624*CHl3[2, 2] + 
            662958*CHq1[1, 1] - 2514111*CHq1[2, 2] + 270609*CHq1[3, 3] + 
            219620*CHq3[1, 1] - 1818689*CHq3[2, 2] + 262073*CHq3[3, 3] + 
            619548*CHu[1, 1] + 619548*CHu[2, 2] + 43152*CHu[3, 3]) - 
          64*MW2^7*MZ2^4*(97448*CHd[1, 1] - 1503914*CHd[2, 2] + 
            97448*CHd[3, 3] + 66456*CHl1[1, 1] + 66456*CHl1[2, 2] + 
            423539*CHl3[1, 1] + 423539*CHl3[2, 2] - 101096*CHq1[1, 1] - 
            1434528*CHq1[2, 2] + 107966*CHq1[3, 3] + 111212*CHq3[1, 1] - 
            899412*CHq3[2, 2] + 133642*CHq3[3, 3] - 194896*CHu[1, 1] - 
            194896*CHu[2, 2] + 95568*CHu[3, 3]) + 32*MW2^6*MZ2^5*
           (371537*CHd[1, 1] - 6372368*CHd[2, 2] + 371537*CHd[3, 3] + 
            51984*CHl1[1, 1] + 51984*CHl1[2, 2] - 553575*CHl3[1, 1] - 
            553575*CHl3[2, 2] - 515321*CHq1[1, 1] - 1728702*CHq1[2, 2] + 
            71951*CHq1[3, 3] - 16197*CHq3[1, 1] + 66510*CHq3[2, 2] + 
            121387*CHq3[3, 3] - 743074*CHu[1, 1] - 743074*CHu[2, 2] + 
            118938*CHu[3, 3]) - 8*MW2^5*MZ2^6*(1719997*CHd[1, 1] - 
            26141728*CHd[2, 2] + 1719997*CHd[3, 3] - 282600*CHl1[1, 1] - 
            282600*CHl1[2, 2] - 4958685*CHl3[1, 1] - 4958685*CHl3[2, 2] - 
            2643325*CHq1[1, 1] + 1940628*CHq1[2, 2] - 301013*CHq1[3, 3] - 
            552685*CHq3[1, 1] + 7778260*CHq3[2, 2] - 234261*CHq3[3, 3] - 
            3439994*CHu[1, 1] - 3439994*CHu[2, 2] + 131976*CHu[3, 3]) + 
          2*MW2^3*MZ2^8*(-2731477*CHd[1, 1] + 27521092*CHd[2, 2] - 
            2731477*CHd[3, 3] + 1066104*CHl1[1, 1] + 1066104*CHl1[2, 2] + 
            4074720*CHl3[1, 1] + 4074720*CHl3[2, 2] + 4748629*CHq1[1, 1] - 
            16733598*CHq1[2, 2] + 1693187*CHq1[3, 3] + 1676193*CHq3[1, 1] - 
            17936706*CHq3[2, 2] + 1811851*CHq3[3, 3] + 5462954*CHu[1, 1] + 
            5462954*CHu[2, 2] + 264072*CHu[3, 3])) + 
        MT2^4*MW2*(MZ2^13*(24826*CHd[1, 1] - 179896*CHd[2, 2] + 
            24826*CHd[3, 3] + 13328*CHl3[1, 1] + 13328*CHl3[2, 2] - 
            60106*CHq1[1, 1] + 215127*CHq1[2, 2] - 18293*CHq1[3, 3] - 
            11760*CHq3[1, 1] + 129017*CHq3[2, 2] - 12413*CHq3[3, 3] - 
            49652*CHu[1, 1] - 49652*CHu[2, 2]) - 450560*MW2^13*
           (42*CHd[1, 1] - 420*CHd[2, 2] + 42*CHd[3, 3] - 37*CHl3[1, 1] - 
            37*CHl3[2, 2] - 42*CHq1[1, 1] - 504*CHq1[2, 2] + 42*CHq1[3, 3] - 
            14*CHq3[1, 1] - 168*CHq3[2, 2] + 28*CHq3[3, 3] - 84*CHu[1, 1] - 
            84*CHu[2, 2]) + 2*MW2^5*MZ2^8*(115312919*CHd[1, 1] - 
            1190926460*CHd[2, 2] + 115312919*CHd[3, 3] - 
            44954280*CHl1[1, 1] - 44954280*CHl1[2, 2] - 
            195590360*CHl3[1, 1] - 195590360*CHl3[2, 2] - 
            199114967*CHq1[1, 1] + 692773374*CHq1[2, 2] - 
            60207781*CHq1[3, 3] - 68422339*CHq3[1, 1] + 
            761728994*CHq3[2, 2] - 63017261*CHq3[3, 3] - 
            230625838*CHu[1, 1] - 230625838*CHu[2, 2] - 1279656*CHu[3, 3]) - 
          8*MW2^6*MZ2^7*(53533546*CHd[1, 1] - 683667892*CHd[2, 2] + 
            53533546*CHd[3, 3] - 16970256*CHl1[1, 1] - 16970256*CHl1[2, 2] - 
            139367310*CHl3[1, 1] - 139367310*CHl3[2, 2] - 
            87141370*CHq1[1, 1] + 220488075*CHq1[2, 2] - 
            19625069*CHq1[3, 3] - 24907912*CHq3[1, 1] + 
            328957661*CHq3[2, 2] - 23729653*CHq3[3, 3] - 
            107067092*CHu[1, 1] - 107067092*CHu[2, 2] - 467160*CHu[3, 3]) - 
          512*MW2^11*MZ2^2*(218909*CHd[1, 1] - 3898250*CHd[2, 2] + 
            218909*CHd[3, 3] - 55440*CHl1[1, 1] - 55440*CHl1[2, 2] - 
            1926964*CHl3[1, 1] - 1926964*CHl3[2, 2] - 355229*CHq1[1, 1] - 
            840408*CHq1[2, 2] - 45691*CHq1[3, 3] - 653353*CHq3[1, 1] + 
            1114124*CHq3[2, 2] - 236627*CHq3[3, 3] - 437818*CHu[1, 1] - 
            437818*CHu[2, 2] - 32760*CHu[3, 3]) + 2048*MW2^12*MZ2*
           (39050*CHd[1, 1] - 499070*CHd[2, 2] + 39050*CHd[3, 3] - 
            115137*CHl3[1, 1] - 115137*CHl3[2, 2] - 48290*CHq1[1, 1] - 
            383130*CHq1[2, 2] + 18260*CHq1[3, 3] - 45730*CHq3[1, 1] - 
            59810*CHq3[2, 2] - 3000*CHq3[3, 3] - 78100*CHu[1, 1] - 
            78100*CHu[2, 2] - 2310*CHu[3, 3]) - 4*MW2*MZ2^12*
           (47827*CHd[1, 1] - 374068*CHd[2, 2] + 47827*CHd[3, 3] - 
            19404*CHl1[1, 1] - 19404*CHl1[2, 2] + 4692*CHl3[1, 1] + 
            4692*CHl3[2, 2] - 92023*CHq1[1, 1] + 361107*CHq1[2, 2] - 
            32321*CHq1[3, 3] - 39845*CHq3[1, 1] + 296665*CHq3[2, 2] - 
            40145*CHq3[3, 3] - 95654*CHu[1, 1] - 95654*CHu[2, 2] - 
            2205*CHu[3, 3]) - 2*MW2^2*MZ2^11*(346835*CHd[1, 1] - 
            1704092*CHd[2, 2] + 346835*CHd[3, 3] + 125784*CHl1[1, 1] + 
            125784*CHl1[2, 2] + 817866*CHl3[1, 1] + 817866*CHl3[2, 2] - 
            1067507*CHq1[1, 1] + 3794625*CHq1[2, 2] - 407794*CHq1[3, 3] - 
            134725*CHq3[1, 1] + 1330559*CHq3[2, 2] - 28958*CHq3[3, 3] - 
            693670*CHu[1, 1] - 693670*CHu[2, 2] + 33858*CHu[3, 3]) + 
          MW2^3*MZ2^10*(14258598*CHd[1, 1] - 102721752*CHd[2, 2] + 
            14258598*CHd[3, 3] - 3782592*CHl1[1, 1] - 3782592*CHl1[2, 2] + 
            5451840*CHl3[1, 1] + 5451840*CHl3[2, 2] - 30382614*CHq1[1, 1] + 
            117445407*CHq1[2, 2] - 11783493*CHq1[3, 3] - 
            10506188*CHq3[1, 1] + 83173569*CHq3[2, 2] - 8362189*CHq3[3, 3] - 
            28517196*CHu[1, 1] - 28517196*CHu[2, 2] + 93660*CHu[3, 3]) + 
          8*MW2^7*MZ2^6*(66102443*CHd[1, 1] - 1024855856*CHd[2, 2] + 
            66102443*CHd[3, 3] - 9382968*CHl1[1, 1] - 9382968*CHl1[2, 2] - 
            183871823*CHl3[1, 1] - 183871823*CHl3[2, 2] - 
            101265419*CHq1[1, 1] + 46617588*CHq1[2, 2] - 
            14118883*CHq1[3, 3] - 21766059*CHq3[1, 1] + 
            280600964*CHq3[2, 2] - 20648355*CHq3[3, 3] - 
            132204886*CHu[1, 1] - 132204886*CHu[2, 2] + 102384*CHu[3, 3]) - 
          256*MW2^10*MZ2^3*(7303*CHd[1, 1] + 3281336*CHd[2, 2] + 
            7303*CHd[3, 3] + 436680*CHl1[1, 1] + 436680*CHl1[2, 2] + 
            6961753*CHl3[1, 1] + 6961753*CHl3[2, 2] + 345545*CHq1[1, 1] - 
            6782538*CHq1[2, 2] + 420583*CHq1[3, 3] + 1930925*CHq3[1, 1] - 
            7864214*CHq3[2, 2] + 832943*CHq3[3, 3] - 14606*CHu[1, 1] - 
            14606*CHu[2, 2] + 105516*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (-38829634*CHd[1, 1] + 330955312*CHd[2, 2] - 38829634*CHd[3, 3] + 
            14770152*CHl1[1, 1] + 14770152*CHl1[2, 2] + 25185366*CHl3[1, 1] + 
            25185366*CHl3[2, 2] + 72825466*CHq1[1, 1] - 
            279470319*CHq1[2, 2] + 26233787*CHq1[3, 3] + 
            27406264*CHq3[1, 1] - 248701273*CHq3[2, 2] + 
            23714911*CHq3[3, 3] + 77659268*CHu[1, 1] + 77659268*CHu[2, 2] + 
            290754*CHu[3, 3]) + 64*MW2^9*MZ2^4*(3646428*CHd[1, 1] - 
            53191902*CHd[2, 2] + 3646428*CHd[3, 3] + 2553768*CHl1[1, 1] + 
            2553768*CHl1[2, 2] + 19854619*CHl3[1, 1] + 19854619*CHl3[2, 2] - 
            3622620*CHq1[1, 1] - 54059712*CHq1[2, 2] + 1341390*CHq1[3, 3] + 
            4841264*CHq3[1, 1] - 35046156*CHq3[2, 2] + 2076346*CHq3[3, 3] - 
            7292856*CHu[1, 1] - 7292856*CHu[2, 2] + 394176*CHu[3, 3]) - 
          32*MW2^8*MZ2^5*(13980859*CHd[1, 1] - 238396972*CHd[2, 2] + 
            13980859*CHd[3, 3] + 2387808*CHl1[1, 1] + 2387808*CHl1[2, 2] - 
            13658527*CHl3[1, 1] - 13658527*CHl3[2, 2] - 19122355*CHq1[1, 1] - 
            72177282*CHq1[2, 2] - 439835*CHq1[3, 3] - 94511*CHq3[1, 1] - 
            4068422*CHq3[2, 2] - 1232191*CHq3[3, 3] - 27961718*CHu[1, 1] - 
            27961718*CHu[2, 2] + 402210*CHu[3, 3])) + 
        MT2^6*(MZ2^12*(24826*CHd[1, 1] - 179896*CHd[2, 2] + 24826*CHd[3, 3] + 
            12348*CHl3[1, 1] + 12348*CHl3[2, 2] - 60106*CHq1[1, 1] + 
            215127*CHq1[2, 2] - 18293*CHq1[3, 3] - 11760*CHq3[1, 1] + 
            129017*CHq3[2, 2] - 12413*CHq3[3, 3] - 49652*CHu[1, 1] - 
            49652*CHu[2, 2]) - 90112*MW2^12*(42*CHd[1, 1] - 420*CHd[2, 2] + 
            42*CHd[3, 3] - 45*CHl3[1, 1] - 45*CHl3[2, 2] - 42*CHq1[1, 1] - 
            504*CHq1[2, 2] + 42*CHq1[3, 3] - 14*CHq3[1, 1] - 168*CHq3[2, 2] + 
            56*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
          2*MW2^4*MZ2^8*(24423231*CHd[1, 1] - 258907284*CHd[2, 2] + 
            24423231*CHd[3, 3] - 9216936*CHl1[1, 1] - 9216936*CHl1[2, 2] - 
            42752480*CHl3[1, 1] - 42752480*CHl3[2, 2] - 41922303*CHq1[1, 1] + 
            140236878*CHq1[2, 2] - 12863013*CHq1[3, 3] - 
            14191099*CHq3[1, 1] + 158618274*CHq3[2, 2] - 
            13730829*CHq3[3, 3] - 48846462*CHu[1, 1] - 48846462*CHu[2, 2] - 
            826968*CHu[3, 3]) - 2*MW2^3*MZ2^9*(8810430*CHd[1, 1] - 
            79326372*CHd[2, 2] + 8810430*CHd[3, 3] - 3304872*CHl1[1, 1] - 
            3304872*CHl1[2, 2] - 7687040*CHl3[1, 1] - 7687040*CHl3[2, 2] - 
            16285398*CHq1[1, 1] + 60551175*CHq1[2, 2] - 5757003*CHq1[3, 3] - 
            6001588*CHq3[1, 1] + 56344433*CHq3[2, 2] - 5749811*CHq3[3, 3] - 
            17620860*CHu[1, 1] - 17620860*CHu[2, 2] - 368046*CHu[3, 3]) + 
          MW2^2*MZ2^10*(3932848*CHd[1, 1] - 31517968*CHd[2, 2] + 
            3932848*CHd[3, 3] - 1182960*CHl1[1, 1] - 1182960*CHl1[2, 2] - 
            618194*CHl3[1, 1] - 618194*CHl3[2, 2] - 7964512*CHq1[1, 1] + 
            30151035*CHq1[2, 2] - 2899427*CHq1[3, 3] - 2766790*CHq3[1, 1] + 
            23771373*CHq3[2, 2] - 2633775*CHq3[3, 3] - 7865696*CHu[1, 1] - 
            7865696*CHu[2, 2] - 152028*CHu[3, 3]) - 8*MW2^5*MZ2^7*
           (11029878*CHd[1, 1] - 141946932*CHd[2, 2] + 11029878*CHd[3, 3] - 
            3352464*CHl1[1, 1] - 3352464*CHl1[2, 2] - 28151190*CHl3[1, 1] - 
            28151190*CHl3[2, 2] - 17866470*CHq1[1, 1] + 42782511*CHq1[2, 2] - 
            4138605*CHq1[3, 3] - 4989932*CHq3[1, 1] + 65943145*CHq3[2, 2] - 
            4628789*CHq3[3, 3] - 22059756*CHu[1, 1] - 22059756*CHu[2, 2] - 
            138096*CHu[3, 3]) + 256*MW2^9*MZ2^3*(5213*CHd[1, 1] - 
            710756*CHd[2, 2] + 5213*CHd[3, 3] - 87336*CHl1[1, 1] - 
            87336*CHl1[2, 2] - 1369967*CHl3[1, 1] - 1369967*CHl3[2, 2] - 
            76205*CHq1[1, 1] + 1326954*CHq1[2, 2] - 123187*CHq1[3, 3] - 
            381905*CHq3[1, 1] + 1568886*CHq3[2, 2] - 192083*CHq3[3, 3] - 
            10426*CHu[1, 1] - 10426*CHu[2, 2] - 71748*CHu[3, 3]) - 
          512*MW2^10*MZ2^2*(46081*CHd[1, 1] - 793174*CHd[2, 2] + 
            46081*CHd[3, 3] - 11088*CHl1[1, 1] - 11088*CHl1[2, 2] - 
            378078*CHl3[1, 1] - 378078*CHl3[2, 2] - 73345*CHq1[1, 1] - 
            180660*CHq1[2, 2] - 20687*CHq1[3, 3] - 126493*CHq3[1, 1] + 
            218272*CHq3[2, 2] - 39695*CHq3[3, 3] - 92162*CHu[1, 1] - 
            92162*CHu[2, 2] - 20712*CHu[3, 3]) + 2048*MW2^11*MZ2*
           (7978*CHd[1, 1] - 100570*CHd[2, 2] + 7978*CHd[3, 3] - 
            23099*CHl3[1, 1] - 23099*CHl3[2, 2] - 9826*CHq1[1, 1] - 
            77718*CHq1[2, 2] + 2896*CHq1[3, 3] - 8642*CHq3[1, 1] - 
            12382*CHq3[2, 2] + 2528*CHq3[3, 3] - 15956*CHu[1, 1] - 
            15956*CHu[2, 2] - 1386*CHu[3, 3]) + 2*MW2*MZ2^11*
           (-243530*CHd[1, 1] + 1823300*CHd[2, 2] - 243530*CHd[3, 3] + 
            38808*CHl1[1, 1] + 38808*CHl1[2, 2] - 69665*CHl3[1, 1] - 
            69665*CHl3[2, 2] + 543602*CHq1[1, 1] - 2011410*CHq1[2, 2] + 
            185620*CHq1[3, 3] + 150250*CHq3[1, 1] - 1364786*CHq3[2, 2] + 
            146878*CHq3[3, 3] + 487060*CHu[1, 1] + 487060*CHu[2, 2] + 
            5880*CHu[3, 3]) + 64*MW2^8*MZ2^4*(710124*CHd[1, 1] - 
            10403946*CHd[2, 2] + 710124*CHd[3, 3] + 513288*CHl1[1, 1] + 
            513288*CHl1[2, 2] + 3957489*CHl3[1, 1] + 3957489*CHl3[2, 2] - 
            699372*CHq1[1, 1] - 10799628*CHq1[2, 2] + 421494*CHq1[3, 3] + 
            992080*CHq3[1, 1] - 7093448*CHq3[2, 2] + 668746*CHq3[3, 3] - 
            1420248*CHu[1, 1] - 1420248*CHu[2, 2] + 298944*CHu[3, 3]) - 
          32*MW2^7*MZ2^5*(2801583*CHd[1, 1] - 47612064*CHd[2, 2] + 
            2801583*CHd[3, 3] + 496800*CHl1[1, 1] + 496800*CHl1[2, 2] - 
            2540401*CHl3[1, 1] - 2540401*CHl3[2, 2] - 3815367*CHq1[1, 1] - 
            14820330*CHq1[2, 2] + 82845*CHq1[3, 3] + 80029*CHq3[1, 1] - 
            1206702*CHq3[2, 2] + 271605*CHq3[3, 3] - 5603166*CHu[1, 1] - 
            5603166*CHu[2, 2] + 380622*CHu[3, 3]) + 8*MW2^6*MZ2^6*
           (13431279*CHd[1, 1] - 207765888*CHd[2, 2] + 13431279*CHd[3, 3] - 
            1770264*CHl1[1, 1] - 1770264*CHl1[2, 2] - 36064783*CHl3[1, 1] - 
            36064783*CHl3[2, 2] - 20469711*CHq1[1, 1] + 6959868*CHq1[2, 2] - 
            2751039*CHq1[3, 3] - 4102063*CHq3[1, 1] + 54740812*CHq3[2, 2] - 
            3029639*CHq3[3, 3] - 26862558*CHu[1, 1] - 26862558*CHu[2, 2] + 
            450288*CHu[3, 3])) + MT2^3*MW2^2*
         (180224*MW2^13*(105*CHd[1, 1] - 1050*CHd[2, 2] + 105*CHd[3, 3] - 
            93*CHl3[1, 1] - 93*CHl3[2, 2] - 105*CHq1[1, 1] - 
            1260*CHq1[2, 2] + 105*CHq1[3, 3] - 35*CHq3[1, 1] - 
            420*CHq3[2, 2] + 56*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) + 
          MZ2^13*(-74238*CHd[1, 1] + 538752*CHd[2, 2] - 74238*CHd[3, 3] - 
            35574*CHl3[1, 1] - 35574*CHl3[2, 2] + 180078*CHq1[1, 1] - 
            645033*CHq1[2, 2] + 57699*CHq1[3, 3] + 35280*CHq3[1, 1] - 
            386463*CHq3[2, 2] + 29279*CHq3[3, 3] + 148476*CHu[1, 1] + 
            148476*CHu[2, 2]) + 8*MW2^6*MZ2^7*(42081985*CHd[1, 1] - 
            502993996*CHd[2, 2] + 42081985*CHd[3, 3] - 15973128*CHl1[1, 1] - 
            15973128*CHl1[2, 2] - 111484143*CHl3[1, 1] - 
            111484143*CHl3[2, 2] - 69922897*CHq1[1, 1] + 
            224035935*CHq1[2, 2] - 16708724*CHq1[3, 3] - 
            21746063*CHq3[1, 1] + 289345233*CHq3[2, 2] - 
            20063068*CHq3[3, 3] - 84163970*CHu[1, 1] - 84163970*CHu[2, 2] - 
            400968*CHu[3, 3]) - 8*MW2^7*MZ2^6*(57002711*CHd[1, 1] - 
            872836688*CHd[2, 2] + 57002711*CHd[3, 3] - 11485944*CHl1[1, 1] - 
            11485944*CHl1[2, 2] - 183071103*CHl3[1, 1] - 
            183071103*CHl3[2, 2] - 89231639*CHq1[1, 1] + 
            103267884*CHq1[2, 2] - 12523231*CHq1[3, 3] - 
            23128199*CHq3[1, 1] + 292768652*CHq3[2, 2] - 
            20446639*CHq3[3, 3] - 114005422*CHu[1, 1] - 114005422*CHu[2, 2] - 
            324648*CHu[3, 3]) + MW2^3*MZ2^10*(5392500*CHd[1, 1] - 
            81716160*CHd[2, 2] + 5392500*CHd[3, 3] - 3680064*CHl1[1, 1] - 
            3680064*CHl1[2, 2] - 27903412*CHl3[1, 1] - 27903412*CHl3[2, 2] - 
            5133972*CHq1[1, 1] + 11936127*CHq1[2, 2] + 844809*CHq1[3, 3] - 
            2278874*CHq3[1, 1] + 43431857*CHq3[2, 2] - 2627511*CHq3[3, 3] - 
            10785000*CHu[1, 1] - 10785000*CHu[2, 2] - 247680*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(193701*CHd[1, 1] - 3590562*CHd[2, 2] + 
            193701*CHd[3, 3] - 55440*CHl1[1, 1] - 55440*CHl1[2, 2] - 
            1862880*CHl3[1, 1] - 1862880*CHl3[2, 2] - 324741*CHq1[1, 1] - 
            598728*CHq1[2, 2] - 50187*CHq1[3, 3] - 629361*CHq3[1, 1] + 
            1156060*CHq3[2, 2] - 230787*CHq3[3, 3] - 387402*CHu[1, 1] - 
            387402*CHu[2, 2] - 18336*CHu[3, 3]) + MW2*MZ2^12*
           (945642*CHd[1, 1] - 7183368*CHd[2, 2] + 945642*CHd[3, 3] - 
            232848*CHl1[1, 1] - 232848*CHl1[2, 2] + 189514*CHl3[1, 1] + 
            189514*CHl3[2, 2] - 2005194*CHq1[1, 1] + 7560345*CHq1[2, 2] - 
            696603*CHq1[3, 3] - 655260*CHq3[1, 1] + 5493999*CHq3[2, 2] - 
            533287*CHq3[3, 3] - 1891284*CHu[1, 1] - 1891284*CHu[2, 2] - 
            8820*CHu[3, 3]) - 2048*MW2^12*MZ2*(37562*CHd[1, 1] - 
            485114*CHd[2, 2] + 37562*CHd[3, 3] - 114815*CHl3[1, 1] - 
            114815*CHl3[2, 2] - 46802*CHq1[1, 1] - 366198*CHq1[2, 2] + 
            17696*CHq1[3, 3] - 45794*CHq3[1, 1] - 54110*CHq3[2, 2] - 
            5996*CHq3[3, 3] - 75124*CHu[1, 1] - 75124*CHu[2, 2] - 
            1386*CHu[3, 3]) + 2*MW2^4*MZ2^9*(14589409*CHd[1, 1] - 
            61006108*CHd[2, 2] + 14589409*CHd[3, 3] - 5931216*CHl1[1, 1] - 
            5931216*CHl1[2, 2] + 23553576*CHl3[1, 1] + 23553576*CHl3[2, 2] - 
            31741465*CHq1[1, 1] + 149541753*CHq1[2, 2] - 
            15528632*CHq1[3, 3] - 14063147*CHq3[1, 1] + 92907487*CHq3[2, 2] - 
            11201356*CHq3[3, 3] - 29178818*CHu[1, 1] - 29178818*CHu[2, 2] + 
            31050*CHu[3, 3]) + 256*MW2^10*MZ2^3*(82469*CHd[1, 1] + 
            2009512*CHd[2, 2] + 82469*CHd[3, 3] + 420840*CHl1[1, 1] + 
            420840*CHl1[2, 2] + 6352367*CHl3[1, 1] + 6352367*CHl3[2, 2] + 
            228715*CHq1[1, 1] - 7128606*CHq1[2, 2] + 410045*CHq1[3, 3] + 
            1729351*CHq3[1, 1] - 7557778*CHq3[2, 2] + 710949*CHq3[3, 3] - 
            164938*CHu[1, 1] - 164938*CHu[2, 2] + 53316*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-4378252*CHd[1, 1] + 38262184*CHd[2, 2] - 
            4378252*CHd[3, 3] + 1918944*CHl1[1, 1] + 1918944*CHl1[2, 2] + 
            3395048*CHl3[1, 1] + 3395048*CHl3[2, 2] + 7821580*CHq1[1, 1] - 
            30081093*CHq1[2, 2] + 2560973*CHq1[3, 3] + 3288846*CHq3[1, 1] - 
            28501595*CHq3[2, 2] + 2778197*CHq3[3, 3] + 8756504*CHu[1, 1] + 
            8756504*CHu[2, 2] + 82416*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (12908155*CHd[1, 1] - 223922632*CHd[2, 2] + 12908155*CHd[3, 3] + 
            1530864*CHl1[1, 1] + 1530864*CHl1[2, 2] - 21875333*CHl3[1, 1] - 
            21875333*CHl3[2, 2] - 18158323*CHq1[1, 1] - 54688698*CHq1[2, 2] - 
            469979*CHq1[3, 3] - 2073111*CHq3[1, 1] + 8229162*CHq3[2, 2] - 
            2346575*CHq3[3, 3] - 25816310*CHu[1, 1] - 25816310*CHu[2, 2] + 
            92910*CHu[3, 3]) - 64*MW2^9*MZ2^4*(3695824*CHd[1, 1] - 
            56140726*CHd[2, 2] + 3695824*CHd[3, 3] + 2287944*CHl1[1, 1] + 
            2287944*CHl1[2, 2] + 15067317*CHl3[1, 1] + 15067317*CHl3[2, 2] - 
            3913360*CHq1[1, 1] - 50345256*CHq1[2, 2] + 1216498*CHq1[3, 3] + 
            3524428*CHq3[1, 1] - 30181092*CHq3[2, 2] + 1269814*CHq3[3, 3] - 
            7391648*CHu[1, 1] - 7391648*CHu[2, 2] + 166320*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(-75255203*CHd[1, 1] + 652770716*CHd[2, 2] - 
            75255203*CHd[3, 3] + 33922440*CHl1[1, 1] + 33922440*CHl1[2, 2] + 
            89039428*CHl3[1, 1] + 89039428*CHl3[2, 2] + 
            134775587*CHq1[1, 1] - 560487450*CHq1[2, 2] + 
            46705741*CHq1[3, 3] + 51011271*CHq3[1, 1] - 
            533861382*CHq3[2, 2] + 45266725*CHq3[3, 3] + 
            150510406*CHu[1, 1] + 150510406*CHu[2, 2] + 647256*CHu[3, 3])) + 
        MT2^5*MW2*(180224*MW2^12*(63*CHd[1, 1] - 630*CHd[2, 2] + 
            63*CHd[3, 3] - 58*CHl3[1, 1] - 58*CHl3[2, 2] - 63*CHq1[1, 1] - 
            756*CHq1[2, 2] + 63*CHq1[3, 3] - 21*CHq3[1, 1] - 252*CHq3[2, 2] + 
            56*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          2*MW2^3*MZ2^9*(29190415*CHd[1, 1] - 265697488*CHd[2, 2] + 
            29190415*CHd[3, 3] - 10980720*CHl1[1, 1] - 10980720*CHl1[2, 2] - 
            27617260*CHl3[1, 1] - 27617260*CHl3[2, 2] - 53632471*CHq1[1, 1] + 
            198324123*CHq1[2, 2] - 18341132*CHq1[3, 3] - 
            19632861*CHq3[1, 1] + 186982749*CHq3[2, 2] - 
            17706356*CHq3[3, 3] - 58380830*CHu[1, 1] - 58380830*CHu[2, 2] - 
            524058*CHu[3, 3]) + 8*MW2^5*MZ2^7*(34729375*CHd[1, 1] - 
            451528924*CHd[2, 2] + 34729375*CHd[3, 3] - 10339992*CHl1[1, 1] - 
            10339992*CHl1[2, 2] - 89436693*CHl3[1, 1] - 89436693*CHl3[2, 2] - 
            56162479*CHq1[1, 1] + 130265721*CHq1[2, 2] - 
            12609188*CHq1[3, 3] - 15587857*CHq3[1, 1] + 
            205439623*CHq3[2, 2] - 14747988*CHq3[3, 3] - 69458750*CHu[1, 1] - 
            69458750*CHu[2, 2] - 303000*CHu[3, 3]) - 256*MW2^9*MZ2^3*
           (16389*CHd[1, 1] - 2271528*CHd[2, 2] + 16389*CHd[3, 3] - 
            265176*CHl1[1, 1] - 265176*CHl1[2, 2] - 4280773*CHl3[1, 1] - 
            4280773*CHl3[2, 2] - 236853*CHq1[1, 1] + 3973110*CHq1[2, 2] - 
            284667*CHq1[3, 3] - 1195785*CHq3[1, 1] + 4776082*CHq3[2, 2] - 
            547755*CHq3[3, 3] - 32778*CHu[1, 1] - 32778*CHu[2, 2] - 
            115932*CHu[3, 3]) + 512*MW2^10*MZ2^2*(138283*CHd[1, 1] - 
            2411794*CHd[2, 2] + 138283*CHd[3, 3] - 33264*CHl1[1, 1] - 
            33264*CHl1[2, 2] - 1161586*CHl3[1, 1] - 1161586*CHl3[2, 2] - 
            221131*CHq1[1, 1] - 563244*CHq1[2, 2] - 35645*CHq1[3, 3] - 
            393439*CHq3[1, 1] + 656240*CHq3[2, 2] - 137165*CHq3[3, 3] - 
            276566*CHu[1, 1] - 276566*CHu[2, 2] - 34080*CHu[3, 3]) - 
          2048*MW2^11*MZ2*(23862*CHd[1, 1] - 302838*CHd[2, 2] + 
            23862*CHd[3, 3] - 68963*CHl3[1, 1] - 68963*CHl3[2, 2] - 
            29406*CHq1[1, 1] - 234138*CHq1[2, 2] + 10464*CHq1[3, 3] - 
            27022*CHq3[1, 1] - 37362*CHq3[2, 2] + 1328*CHq3[3, 3] - 
            47724*CHu[1, 1] - 47724*CHu[2, 2] - 2310*CHu[3, 3]) + 
          2*MZ2^12*(-49772*CHd[1, 1] + 360260*CHd[2, 2] - 49772*CHd[3, 3] - 
            21511*CHl3[1, 1] - 21511*CHl3[2, 2] + 120332*CHq1[1, 1] - 
            430428*CHq1[2, 2] + 36646*CHq1[3, 3] + 23520*CHq3[1, 1] - 
            258328*CHq3[2, 2] + 18516*CHq3[3, 3] + 99544*CHu[1, 1] + 
            99544*CHu[2, 2] - 1470*CHu[3, 3]) + MW2*MZ2^11*
           (1779690*CHd[1, 1] - 13348800*CHd[2, 2] + 1779690*CHd[3, 3] - 
            310464*CHl1[1, 1] - 310464*CHl1[2, 2] + 433760*CHl3[1, 1] + 
            433760*CHl3[2, 2] - 3933306*CHq1[1, 1] + 14591847*CHq1[2, 2] - 
            1341525*CHq1[3, 3] - 1118960*CHq3[1, 1] + 10027577*CHq3[2, 2] - 
            936717*CHq3[3, 3] - 3559380*CHu[1, 1] - 3559380*CHu[2, 2] + 
            7872*CHu[3, 3]) + MW2^2*MZ2^10*(-13566862*CHd[1, 1] + 
            109498240*CHd[2, 2] - 13566862*CHd[3, 3] + 4188528*CHl1[1, 1] + 
            4188528*CHl1[2, 2] + 3012110*CHl3[1, 1] + 3012110*CHl3[2, 2] + 
            27221230*CHq1[1, 1] - 103001655*CHq1[2, 2] + 9725513*CHq1[3, 3] + 
            9524924*CHq3[1, 1] - 82359745*CHq3[2, 2] + 8256517*CHq3[3, 3] + 
            27133724*CHu[1, 1] + 27133724*CHu[2, 2] + 150240*CHu[3, 3]) - 
          64*MW2^8*MZ2^4*(2160880*CHd[1, 1] - 31104406*CHd[2, 2] + 
            2160880*CHd[3, 3] + 1587960*CHl1[1, 1] + 1587960*CHl1[2, 2] + 
            12889917*CHl3[1, 1] + 12889917*CHl3[2, 2] - 2092336*CHq1[1, 1] - 
            33164196*CHq1[2, 2] + 942958*CHq1[3, 3] + 3193364*CHq3[1, 1] - 
            22079240*CHq3[2, 2] + 1641594*CHq3[3, 3] - 4321760*CHu[1, 1] - 
            4321760*CHu[2, 2] + 470352*CHu[3, 3]) - 8*MW2^6*MZ2^6*
           (41685809*CHd[1, 1] - 648066992*CHd[2, 2] + 41685809*CHd[3, 3] - 
            5102856*CHl1[1, 1] - 5102856*CHl1[2, 2] - 109597789*CHl3[1, 1] - 
            109597789*CHl3[2, 2] - 63376241*CHq1[1, 1] + 
            14288364*CHq1[2, 2] - 8846497*CHq1[3, 3] - 12546369*CHq3[1, 1] + 
            164542476*CHq3[2, 2] - 11271657*CHq3[3, 3] - 83371618*CHu[1, 1] - 
            83371618*CHu[2, 2] + 564648*CHu[3, 3]) + 32*MW2^7*MZ2^5*
           (8608669*CHd[1, 1] - 145862452*CHd[2, 2] + 8608669*CHd[3, 3] + 
            1623312*CHl1[1, 1] + 1623312*CHl1[2, 2] - 6288711*CHl3[1, 1] - 
            6288711*CHl3[2, 2] - 11657317*CHq1[1, 1] - 47179110*CHq1[2, 2] - 
            148901*CHq1[3, 3] + 435727*CHq3[1, 1] - 5285754*CHq3[2, 2] - 
            17213*CHq3[3, 3] - 17217338*CHu[1, 1] - 17217338*CHu[2, 2] + 
            570210*CHu[3, 3]) + 2*MW2^4*MZ2^8*(-78556889*CHd[1, 1] + 
            842896604*CHd[2, 2] - 78556889*CHd[3, 3] + 29405016*CHl1[1, 1] + 
            29405016*CHl1[2, 2] + 142403628*CHl3[1, 1] + 
            142403628*CHl3[2, 2] + 134433113*CHq1[1, 1] - 
            443800302*CHq1[2, 2] + 39632047*CHq1[3, 3] + 
            45041845*CHq3[1, 1] - 508877634*CHq3[2, 2] + 
            42240775*CHq3[3, 3] + 157113778*CHu[1, 1] + 157113778*CHu[2, 2] + 
            1364712*CHu[3, 3])))))/(8*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (2*MW2 - MZ2)^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2) + 
   (-9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
       MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
       MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
      (2*MW2^2*MZ2^6*(6395*CHd[1, 1] - 93908*CHd[2, 2] + 6395*CHd[3, 3] + 
         5812*CHl3[1, 1] + 5812*CHl3[2, 2] - 6395*CHq1[1, 1] - 
         16146*CHq1[2, 2] + 1727*CHq1[3, 3] + 9849*CHq3[1, 1] + 
         98*CHq3[2, 2] + 1727*CHq3[3, 3] - 12790*CHu[1, 1] - 
         12790*CHu[2, 2]) + 8*MW2^4*MZ2^4*(6103*CHd[1, 1] - 87424*CHd[2, 2] + 
         6103*CHd[3, 3] + 20221*CHl3[1, 1] + 20221*CHl3[2, 2] - 
         6103*CHq1[1, 1] - 65724*CHq1[2, 2] + 3649*CHq1[3, 3] + 
         13401*CHq3[1, 1] - 46220*CHq3[2, 2] + 3649*CHq3[3, 3] - 
         12206*CHu[1, 1] - 12206*CHu[2, 2]) - 8*MW2^3*MZ2^5*
        (3526*CHd[1, 1] - 56992*CHd[2, 2] + 3526*CHd[3, 3] + 
         8846*CHl3[1, 1] + 8846*CHl3[2, 2] - 3526*CHq1[1, 1] - 
         26421*CHq1[2, 2] + 1819*CHq1[3, 3] + 7164*CHq3[1, 1] - 
         15731*CHq3[2, 2] + 1819*CHq3[3, 3] - 7052*CHu[1, 1] - 
         7052*CHu[2, 2]) - 32*MW2^5*MZ2^3*(1933*CHd[1, 1] - 22396*CHd[2, 2] + 
         1933*CHd[3, 3] + 4561*CHl3[1, 1] + 4561*CHl3[2, 2] - 
         1933*CHq1[1, 1] - 22758*CHq1[2, 2] + 1369*CHq1[3, 3] + 
         4671*CHq3[1, 1] - 16154*CHq3[2, 2] + 1369*CHq3[3, 3] - 
         3866*CHu[1, 1] - 3866*CHu[2, 2]) + 64*MW2^6*MZ2^2*
        (772*CHd[1, 1] - 7834*CHd[2, 2] + 772*CHd[3, 3] - 35*CHl3[1, 1] - 
         35*CHl3[2, 2] - 772*CHq1[1, 1] - 9312*CHq1[2, 2] + 694*CHq1[3, 3] + 
         2160*CHq3[1, 1] - 6380*CHq3[2, 2] + 694*CHq3[3, 3] - 
         1544*CHu[1, 1] - 1544*CHu[2, 2]) - 256*MW2^7*MZ2*
        (91*CHd[1, 1] - 910*CHd[2, 2] + 91*CHd[3, 3] - 310*CHl3[1, 1] - 
         310*CHl3[2, 2] - 91*CHq1[1, 1] - 1092*CHq1[2, 2] + 91*CHq1[3, 3] + 
         273*CHq3[1, 1] - 728*CHq3[2, 2] + 91*CHq3[3, 3] - 182*CHu[1, 1] - 
         182*CHu[2, 2]) + 49*MZ2^8*(10*CHd[1, 1] - 88*CHd[2, 2] + 
         10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 
         49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
       5632*MW2^8*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 6*CHl3[1, 1] - 
         6*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
         3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
         2*CHu[2, 2]) + 2*MW2*MZ2^7*(-1892*CHd[1, 1] + 21824*CHd[2, 2] - 
         1892*CHd[3, 3] + 1892*CHq1[1, 1] - 2763*CHq1[2, 2] + 
         211*CHq1[3, 3] - 1470*CHq3[1, 1] - 6125*CHq3[2, 2] + 
         211*CHq3[3, 3] + 3784*CHu[1, 1] + 3784*CHu[2, 2])) + 
     MW2*(-3*MT2^7*(-2048*MW2^9*MZ2*(3488*CHd[1, 1] - 43328*CHd[2, 2] + 
           3488*CHd[3, 3] + 3159*CHl3[1, 1] + 3159*CHl3[2, 2] - 
           3488*CHq1[1, 1] - 27072*CHq1[2, 2] + 1376*CHq1[3, 3] + 
           6240*CHq3[1, 1] - 17344*CHq3[2, 2] + 1970*CHq3[3, 3] - 
           6976*CHu[1, 1] - 6976*CHu[2, 2]) + 1441792*MW2^10*
          (CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 2*CHl3[1, 1] + 
           2*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
           3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
           2*CHu[2, 2]) - 8*MW2^3*MZ2^7*(151916*CHd[1, 1] + 
           1243300*CHd[2, 2] + 151916*CHd[3, 3] - 38115*CHl3[1, 1] - 
           38115*CHl3[2, 2] - 151916*CHq1[1, 1] + 4445346*CHq1[2, 2] - 
           637786*CHq1[3, 3] - 703992*CHq3[1, 1] + 3893270*CHq3[2, 2] - 
           646126*CHq3[3, 3] - 303832*CHu[1, 1] - 303832*CHu[2, 2] - 
           527820*CHu[3, 3]) + 16*MW2^4*MZ2^6*(420655*CHd[1, 1] - 
           1975228*CHd[2, 2] + 420655*CHd[3, 3] - 887155*CHl3[1, 1] - 
           887155*CHl3[2, 2] - 420655*CHq1[1, 1] + 6621102*CHq1[2, 2] - 
           758027*CHq1[3, 3] - 608439*CHq3[1, 1] + 6433318*CHq3[2, 2] - 
           678281*CHq3[3, 3] - 841310*CHu[1, 1] - 841310*CHu[2, 2] - 
           312510*CHu[3, 3]) - 64*MW2^5*MZ2^5*(235931*CHd[1, 1] - 
           2320541*CHd[2, 2] + 235931*CHd[3, 3] - 701828*CHl3[1, 1] - 
           701828*CHl3[2, 2] - 235931*CHq1[1, 1] + 2815782*CHq1[2, 2] - 
           302635*CHq1[3, 3] - 140859*CHq3[1, 1] + 2910854*CHq3[2, 2] - 
           247360*CHq3[3, 3] - 471862*CHu[1, 1] - 471862*CHu[2, 2] - 
           5880*CHu[3, 3]) - 9*MZ2^10*(3540*CHd[1, 1] - 28212*CHd[2, 2] + 
           3540*CHd[3, 3] - 1225*CHl3[1, 1] - 1225*CHl3[2, 2] - 
           3540*CHq1[1, 1] + 12336*CHq1[2, 2] + 2150*CHq1[3, 3] + 
           15876*CHq3[2, 2] + 4600*CHq3[3, 3] - 7080*CHu[1, 1] - 
           7080*CHu[2, 2] + 490*CHu[3, 3]) + 512*MW2^8*MZ2^2*
          (30458*CHd[1, 1] - 448526*CHd[2, 2] + 30458*CHd[3, 3] - 
           18767*CHl3[1, 1] - 18767*CHl3[2, 2] - 30458*CHq1[1, 1] - 
           84930*CHq1[2, 2] - 4918*CHq1[3, 3] + 28014*CHq3[1, 1] - 
           26458*CHq3[2, 2] + 2582*CHq3[3, 3] - 60916*CHu[1, 1] - 
           60916*CHu[2, 2] + 4620*CHu[3, 3]) - 512*MW2^7*MZ2^3*
          (41827*CHd[1, 1] - 647542*CHd[2, 2] + 41827*CHd[3, 3] - 
           93004*CHl3[1, 1] - 93004*CHl3[2, 2] - 41827*CHq1[1, 1] + 
           121917*CHq1[2, 2] - 26291*CHq1[3, 3] + 13869*CHq3[1, 1] + 
           177613*CHq3[2, 2] - 15005*CHq3[3, 3] - 83654*CHu[1, 1] - 
           83654*CHu[2, 2] + 12816*CHu[3, 3]) + 6*MW2*MZ2^9*
          (36524*CHd[1, 1] - 409130*CHd[2, 2] + 36524*CHd[3, 3] - 
           40779*CHl3[1, 1] - 40779*CHl3[2, 2] - 36524*CHq1[1, 1] + 
           21222*CHq1[2, 2] + 38914*CHq1[3, 3] + 35040*CHq3[1, 1] + 
           92786*CHq3[2, 2] + 63552*CHq3[3, 3] - 73048*CHu[1, 1] - 
           73048*CHu[2, 2] + 39404*CHu[3, 3]) + 64*MW2^6*MZ2^4*
          (332372*CHd[1, 1] - 4529534*CHd[2, 2] + 332372*CHd[3, 3] - 
           1035513*CHl3[1, 1] - 1035513*CHl3[2, 2] - 332372*CHq1[1, 1] + 
           2693526*CHq1[2, 2] - 324760*CHq1[3, 3] - 36252*CHq3[1, 1] + 
           2989646*CHq3[2, 2] - 238264*CHq3[3, 3] - 664744*CHu[1, 1] - 
           664744*CHu[2, 2] + 93048*CHu[3, 3]) - 4*MW2^2*MZ2^8*
          (88025*CHd[1, 1] - 2228114*CHd[2, 2] + 88025*CHd[3, 3] - 
           266672*CHl3[1, 1] - 266672*CHl3[2, 2] - 88025*CHq1[1, 1] - 
           1375776*CHq1[2, 2] + 348893*CHq1[3, 3] + 425955*CHq3[1, 1] - 
           861796*CHq3[2, 2] + 432269*CHq3[3, 3] - 176050*CHu[1, 1] - 
           176050*CHu[2, 2] + 391896*CHu[3, 3])) + MW2^5*(MW2 + MZ2)*
        (1622016*MW2^11*(3*CHd[1, 1] - 30*CHd[2, 2] + 3*CHd[3, 3] - 
           10*CHl3[1, 1] - 10*CHl3[2, 2] - 3*CHq1[1, 1] - 36*CHq1[2, 2] + 
           3*CHq1[3, 3] + 17*CHq3[1, 1] - 60*CHq3[2, 2] + 3*CHq3[3, 3] - 
           6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^11*((369774 - 45712*Pi^2)*
            CHd[1, 1] + 40*(-16929 + 2248*Pi^2)*CHd[2, 2] + 
           369774*CHd[3, 3] - 45712*Pi^2*CHd[3, 3] - 1073688*CHl3[1, 1] + 
           130144*Pi^2*CHl3[1, 1] - 1073688*CHl3[2, 2] + 
           130144*Pi^2*CHl3[2, 2] - 563814*CHq1[1, 1] + 
           69232*Pi^2*CHq1[1, 1] + 910449*CHq1[2, 2] - 113832*Pi^2*
            CHq1[2, 2] - 281907*CHq1[3, 3] + 34616*Pi^2*CHq1[3, 3] + 
           1531887*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] - 287787*CHq3[3, 3] + 
           34616*Pi^2*CHq3[3, 3] + 812772*CHu[1, 1] - 96736*Pi^2*CHu[1, 1] + 
           812772*CHu[2, 2] - 96736*Pi^2*CHu[2, 2]) - 4096*MW2^10*MZ2*
          ((1123 + 296*Pi^2)*CHd[1, 1] - 2*(27989 + 424*Pi^2)*CHd[2, 2] + 
           1123*CHd[3, 3] + 296*Pi^2*CHd[3, 3] - 28765*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] - 28765*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           12211*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 23574*CHq1[2, 2] - 
           384*Pi^2*CHq1[2, 2] - 2441*CHq1[3, 3] + 296*Pi^2*CHq1[3, 3] - 
           1833*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 466*CHq3[2, 2] - 
           1312*Pi^2*CHq3[2, 2] - 5411*CHq3[3, 3] + 296*Pi^2*CHq3[3, 3] - 
           12146*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 12146*CHu[2, 2] + 
           464*Pi^2*CHu[2, 2]) + 1024*MW2^9*MZ2^2*
          ((-45989 + 6176*Pi^2)*CHd[1, 1] - 70*(3481 + 224*Pi^2)*CHd[2, 2] - 
           45989*CHd[3, 3] + 6176*Pi^2*CHd[3, 3] - 242577*CHl3[1, 1] - 
           3408*Pi^2*CHl3[1, 1] - 242577*CHl3[2, 2] - 3408*Pi^2*CHl3[2, 2] - 
           117595*CHq1[1, 1] + 9856*Pi^2*CHq1[1, 1] + 375876*CHq1[2, 2] - 
           28368*Pi^2*CHq1[2, 2] - 73181*CHq1[3, 3] + 6512*Pi^2*CHq1[3, 3] - 
           161787*CHq3[1, 1] + 3168*Pi^2*CHq3[1, 1] + 789976*CHq3[2, 2] - 
           35056*Pi^2*CHq3[2, 2] - 101177*CHq3[3, 3] + 6512*Pi^2*CHq3[3, 3] - 
           142670*CHu[1, 1] + 13184*Pi^2*CHu[1, 1] - 142670*CHu[2, 2] + 
           13184*Pi^2*CHu[2, 2]) - 64*MW2^6*MZ2^5*
          ((-5518690 + 501152*Pi^2)*CHd[1, 1] + (29665258 - 1575104*Pi^2)*
            CHd[2, 2] - 5518690*CHd[3, 3] + 501152*Pi^2*CHd[3, 3] - 
           41376*CHe[1, 1] - 41376*CHe[2, 2] - 41376*CHe[3, 3] - 
           41376*CHl1[1, 1] - 41376*CHl1[2, 2] - 41376*CHl1[3, 3] + 
           15740115*CHl3[1, 1] - 994480*Pi^2*CHl3[1, 1] + 
           15740115*CHl3[2, 2] - 994480*Pi^2*CHl3[2, 2] + 41376*CHl3[3, 3] + 
           2812786*CHq1[1, 1] - 188480*Pi^2*CHq1[1, 1] + 8193510*CHq1[2, 2] - 
           2342160*Pi^2*CHq1[2, 2] - 1435504*CHq1[3, 3] + 
           233072*Pi^2*CHq1[3, 3] - 5890464*CHq3[1, 1] + 
           654624*Pi^2*CHq3[1, 1] + 104210*CHq3[2, 2] - 1499056*Pi^2*
            CHq3[2, 2] - 1562878*CHq3[3, 3] + 233072*Pi^2*CHq3[3, 3] - 
           9754528*CHu[1, 1] + 1356320*Pi^2*CHu[1, 1] - 9754528*CHu[2, 2] + 
           1356320*Pi^2*CHu[2, 2] - 41376*CHu[3, 3]) + 128*MW2^7*MZ2^4*
          (8*(-279613 + 26726*Pi^2)*CHd[1, 1] + (11252234 - 593056*Pi^2)*
            CHd[2, 2] - 2236904*CHd[3, 3] + 213808*Pi^2*CHd[3, 3] - 
           23616*CHe[1, 1] - 23616*CHe[2, 2] - 23616*CHe[3, 3] - 
           23616*CHl1[1, 1] - 23616*CHl1[2, 2] - 23616*CHl1[3, 3] + 
           4401659*CHl3[1, 1] - 282448*Pi^2*CHl3[1, 1] + 4401659*CHl3[2, 2] - 
           282448*Pi^2*CHl3[2, 2] + 23616*CHl3[3, 3] - 18280*CHq1[1, 1] + 
           25616*Pi^2*CHq1[1, 1] + 9877260*CHq1[2, 2] - 1254288*Pi^2*
            CHq1[2, 2] - 1063526*CHq1[3, 3] + 146848*Pi^2*CHq1[3, 3] - 
           3096324*CHq3[1, 1] + 268080*Pi^2*CHq3[1, 1] + 
           10472416*CHq3[2, 2] - 1011824*Pi^2*CHq3[2, 2] - 
           1260974*CHq3[3, 3] + 146848*Pi^2*CHq3[3, 3] - 4334384*CHu[1, 1] + 
           560032*Pi^2*CHu[1, 1] - 4334384*CHu[2, 2] + 560032*Pi^2*
            CHu[2, 2] - 23616*CHu[3, 3]) - 512*MW2^8*MZ2^3*
          (28*(-11311 + 1146*Pi^2)*CHd[1, 1] + (792346 - 80688*Pi^2)*
            CHd[2, 2] - 316708*CHd[3, 3] + 32088*Pi^2*CHd[3, 3] - 
           2112*CHe[1, 1] - 2112*CHe[2, 2] - 2112*CHe[3, 3] - 
           2112*CHl1[1, 1] - 2112*CHl1[2, 2] - 2112*CHl1[3, 3] - 
           101333*CHl3[1, 1] - 26864*Pi^2*CHl3[1, 1] - 101333*CHl3[2, 2] - 
           26864*Pi^2*CHl3[2, 2] + 2112*CHl3[3, 3] - 239924*CHq1[1, 1] + 
           24360*Pi^2*CHq1[1, 1] + 2273382*CHq1[2, 2] - 
           191808*Pi^2*CHq1[2, 2] - 255388*CHq1[3, 3] + 
           28920*Pi^2*CHq1[3, 3] - 634908*CHq3[1, 1] + 
           33480*Pi^2*CHq3[1, 1] + 3294734*CHq3[2, 2] - 
           182688*Pi^2*CHq3[2, 2] - 323824*CHq3[3, 3] + 
           28920*Pi^2*CHq3[3, 3] - 657832*CHu[1, 1] + 78672*Pi^2*CHu[1, 1] - 
           657832*CHu[2, 2] + 78672*Pi^2*CHu[2, 2] - 2112*CHu[3, 3]) + 
         4*MW2*MZ2^10*(28*(-39411 + 4789*Pi^2)*CHd[1, 1] - 
           4*(-611157 + 77404*Pi^2)*CHd[2, 2] - 1103508*CHd[3, 3] + 
           134092*Pi^2*CHd[3, 3] + 25872*CHe[1, 1] + 25872*CHe[2, 2] + 
           25872*CHe[3, 3] + 25872*CHl1[1, 1] + 25872*CHl1[2, 2] + 
           25872*CHl1[3, 3] + 3060426*CHl3[1, 1] - 378480*Pi^2*CHl3[1, 1] + 
           3060426*CHl3[2, 2] - 378480*Pi^2*CHl3[2, 2] - 25872*CHl3[3, 3] + 
           1749366*CHq1[1, 1] - 202756*Pi^2*CHq1[1, 1] - 2928687*CHq1[2, 2] + 
           306924*Pi^2*CHq1[2, 2] + 631905*CHq1[3, 3] - 
           81296*Pi^2*CHq1[3, 3] - 358254*CHq3[1, 1] + 
           40164*Pi^2*CHq3[1, 1] - 4766268*CHq3[2, 2] + 
           549844*Pi^2*CHq3[2, 2] + 655098*CHq3[3, 3] - 
           81296*Pi^2*CHq3[3, 3] - 2377728*CHu[1, 1] + 281128*Pi^2*
            CHu[1, 1] - 2377728*CHu[2, 2] + 281128*Pi^2*CHu[2, 2] + 
           25872*CHu[3, 3]) + 16*MW2^5*MZ2^6*((-19756735 + 1741536*Pi^2)*
            CHd[1, 1] + (92612680 - 5909760*Pi^2)*CHd[2, 2] - 
           19756735*CHd[3, 3] + 1741536*Pi^2*CHd[3, 3] + 26880*CHe[1, 1] + 
           26880*CHe[2, 2] + 26880*CHe[3, 3] + 26880*CHl1[1, 1] + 
           26880*CHl1[2, 2] + 26880*CHl1[3, 3] + 55095574*CHl3[1, 1] - 
           4588928*Pi^2*CHl3[1, 1] + 55095574*CHl3[2, 2] - 
           4588928*Pi^2*CHl3[2, 2] - 26880*CHl3[3, 3] + 17315071*CHq1[1, 1] - 
           1346688*Pi^2*CHq1[1, 1] - 12577824*CHq1[2, 2] - 
           4950432*Pi^2*CHq1[2, 2] - 1441237*CHq1[3, 3] + 
           432288*Pi^2*CHq1[3, 3] - 16648821*CHq3[1, 1] + 
           2211264*Pi^2*CHq3[1, 1] - 54861928*CHq3[2, 2] - 
           1392480*Pi^2*CHq3[2, 2] - 1202497*CHq3[3, 3] + 
           432288*Pi^2*CHq3[3, 3] - 31633690*CHu[1, 1] + 
           4674816*Pi^2*CHu[1, 1] - 31633690*CHu[2, 2] + 
           4674816*Pi^2*CHu[2, 2] + 26880*CHu[3, 3]) - 
         8*MW2^4*MZ2^7*((-24916189 + 2276240*Pi^2)*CHd[1, 1] + 
           (95268568 - 7673984*Pi^2)*CHd[2, 2] - 24916189*CHd[3, 3] + 
           2276240*Pi^2*CHd[3, 3] + 323040*CHe[1, 1] + 323040*CHe[2, 2] + 
           323040*CHe[3, 3] + 323040*CHl1[1, 1] + 323040*CHl1[2, 2] + 
           323040*CHl1[3, 3] + 61626160*CHl3[1, 1] - 6885584*Pi^2*
            CHl3[1, 1] + 61626160*CHl3[2, 2] - 6885584*Pi^2*CHl3[2, 2] - 
           323040*CHl3[3, 3] + 28518133*CHq1[1, 1] - 2465552*Pi^2*
            CHq1[1, 1] - 46582950*CHq1[2, 2] - 2074848*Pi^2*CHq1[2, 2] + 
           2470367*CHq1[3, 3] + 64976*Pi^2*CHq1[3, 3] - 16526859*CHq3[1, 1] + 
           2595504*Pi^2*CHq3[1, 1] - 101119054*CHq3[2, 2] + 
           2986208*Pi^2*CHq3[2, 2] + 3231383*CHq3[3, 3] + 
           64976*Pi^2*CHq3[3, 3] - 39313054*CHu[1, 1] + 5776544*Pi^2*
            CHu[1, 1] - 39313054*CHu[2, 2] + 5776544*Pi^2*CHu[2, 2] + 
           323040*CHu[3, 3]) - 2*MW2^2*MZ2^9*((-12434599 + 1398192*Pi^2)*
            CHd[1, 1] - 4*(-8112835 + 945744*Pi^2)*CHd[2, 2] - 
           12434599*CHd[3, 3] + 1398192*Pi^2*CHd[3, 3] + 374688*CHe[1, 1] + 
           374688*CHe[2, 2] + 374688*CHe[3, 3] + 374688*CHl1[1, 1] + 
           374688*CHl1[2, 2] + 374688*CHl1[3, 3] + 30917398*CHl3[1, 1] - 
           4123760*Pi^2*CHl3[1, 1] + 30917398*CHl3[2, 2] - 
           4123760*Pi^2*CHl3[2, 2] - 374688*CHl3[3, 3] + 
           18900991*CHq1[1, 1] - 2021424*Pi^2*CHq1[1, 1] - 
           33668460*CHq1[2, 2] + 2402928*Pi^2*CHq1[2, 2] + 
           5085695*CHq1[3, 3] - 579936*Pi^2*CHq1[3, 3] - 5800785*CHq3[1, 1] + 
           861552*Pi^2*CHq3[1, 1] - 55766416*CHq3[2, 2] + 
           5285904*Pi^2*CHq3[2, 2] + 5471699*CHq3[3, 3] - 
           579936*Pi^2*CHq3[3, 3] - 24379666*CHu[1, 1] + 
           3036192*Pi^2*CHu[1, 1] - 24379666*CHu[2, 2] + 
           3036192*Pi^2*CHu[2, 2] + 374688*CHu[3, 3]) + 
         4*MW2^3*MZ2^8*(7*(-3080255 + 309808*Pi^2)*CHd[1, 1] + 
           (67252844 - 6719488*Pi^2)*CHd[2, 2] - 21561785*CHd[3, 3] + 
           2168656*Pi^2*CHd[3, 3] + 523392*CHe[1, 1] + 523392*CHe[2, 2] + 
           523392*CHe[3, 3] + 523392*CHl1[1, 1] + 523392*CHl1[2, 2] + 
           523392*CHl1[3, 3] + 50418264*CHl3[1, 1] - 6685568*Pi^2*
            CHl3[1, 1] + 50418264*CHl3[2, 2] - 6685568*Pi^2*CHl3[2, 2] - 
           523392*CHl3[3, 3] + 29314097*CHq1[1, 1] - 2831824*Pi^2*
            CHq1[1, 1] - 53688780*CHq1[2, 2] + 1445904*Pi^2*CHq1[2, 2] + 
           5536429*CHq1[3, 3] - 426848*Pi^2*CHq1[3, 3] - 
           11768163*CHq3[1, 1] + 1978128*Pi^2*CHq3[1, 1] - 
           96640856*CHq3[2, 2] + 6255856*Pi^2*CHq3[2, 2] + 
           6318325*CHq3[3, 3] - 426848*Pi^2*CHq3[3, 3] - 37162262*CHu[1, 1] + 
           5065120*Pi^2*CHu[1, 1] - 37162262*CHu[2, 2] + 
           5065120*Pi^2*CHu[2, 2] + 523392*CHu[3, 3])) + 
       MT2^6*(1622016*MW2^11*(19*CHd[1, 1] - 190*CHd[2, 2] + 19*CHd[3, 3] + 
           22*CHl3[1, 1] + 22*CHl3[2, 2] - 19*CHq1[1, 1] - 228*CHq1[2, 2] + 
           19*CHq1[3, 3] + 65*CHq3[1, 1] - 188*CHq3[2, 2] + 19*CHq3[3, 3] - 
           38*CHu[1, 1] - 38*CHu[2, 2]) - 2048*MW2^10*MZ2*
          ((67142 + 592*Pi^2)*CHd[1, 1] - 4*(228245 + 424*Pi^2)*CHd[2, 2] + 
           67142*CHd[3, 3] + 592*Pi^2*CHd[3, 3] + 4843*CHl3[1, 1] - 
           224*Pi^2*CHl3[1, 1] + 4843*CHl3[2, 2] - 224*Pi^2*CHl3[2, 2] - 
           89318*CHq1[1, 1] + 1520*Pi^2*CHq1[1, 1] - 559788*CHq1[2, 2] - 
           768*Pi^2*CHq1[2, 2] + 21998*CHq1[3, 3] + 592*Pi^2*CHq1[3, 3] + 
           114990*CHq3[1, 1] - 336*Pi^2*CHq3[1, 1] - 328156*CHq3[2, 2] - 
           2624*Pi^2*CHq3[2, 2] + 27938*CHq3[3, 3] + 592*Pi^2*CHq3[3, 3] - 
           154084*CHu[1, 1] + 928*Pi^2*CHu[1, 1] - 154084*CHu[2, 2] + 
           928*Pi^2*CHu[2, 2]) - 8*MW2^4*MZ2^7*((-19677211 + 2276240*Pi^2)*
            CHd[1, 1] - 64*(-1654621 + 119906*Pi^2)*CHd[2, 2] - 
           19677211*CHd[3, 3] + 2276240*Pi^2*CHd[3, 3] + 323040*CHe[1, 1] + 
           323040*CHe[2, 2] + 323040*CHe[3, 3] + 323040*CHl1[1, 1] + 
           323040*CHl1[2, 2] + 323040*CHl1[3, 3] + 55378102*CHl3[1, 1] - 
           6885584*Pi^2*CHl3[1, 1] + 55378102*CHl3[2, 2] - 
           6885584*Pi^2*CHl3[2, 2] - 323040*CHl3[3, 3] + 
           23279155*CHq1[1, 1] - 2465552*Pi^2*CHq1[1, 1] + 
           73134618*CHq1[2, 2] - 2074848*Pi^2*CHq1[2, 2] - 
           13474351*CHq1[3, 3] + 64976*Pi^2*CHq1[3, 3] - 
           32861013*CHq3[1, 1] + 2595504*Pi^2*CHq3[1, 1] + 
           7503338*CHq3[2, 2] + 2986208*Pi^2*CHq3[2, 2] - 
           12461659*CHq3[3, 3] + 64976*Pi^2*CHq3[3, 3] - 49791010*CHu[1, 1] + 
           5776544*Pi^2*CHu[1, 1] - 49791010*CHu[2, 2] + 
           5776544*Pi^2*CHu[2, 2] - 11052780*CHu[3, 3]) + 
         4*MW2^3*MZ2^8*((-22237979 + 2168656*Pi^2)*CHd[1, 1] + 
           (114804116 - 6719488*Pi^2)*CHd[2, 2] - 22237979*CHd[3, 3] + 
           2168656*Pi^2*CHd[3, 3] + 523392*CHe[1, 1] + 523392*CHe[2, 2] + 
           523392*CHe[3, 3] + 523392*CHl1[1, 1] + 523392*CHl1[2, 2] + 
           523392*CHl1[3, 3] + 54653376*CHl3[1, 1] - 6685568*Pi^2*
            CHl3[1, 1] + 54653376*CHl3[2, 2] - 6685568*Pi^2*CHl3[2, 2] - 
           523392*CHl3[3, 3] + 29990291*CHq1[1, 1] - 2831824*Pi^2*
            CHq1[1, 1] - 2289996*CHq1[2, 2] + 1445904*Pi^2*CHq1[2, 2] - 
           4252193*CHq1[3, 3] - 426848*Pi^2*CHq1[3, 3] - 
           23645697*CHq3[1, 1] + 1978128*Pi^2*CHq3[1, 1] - 
           57795800*CHq3[2, 2] + 6255856*Pi^2*CHq3[2, 2] - 
           5006201*CHq3[3, 3] - 426848*Pi^2*CHq3[3, 3] - 35809874*CHu[1, 1] + 
           5065120*Pi^2*CHu[1, 1] - 35809874*CHu[2, 2] + 
           5065120*Pi^2*CHu[2, 2] - 9697656*CHu[3, 3]) + 
         16*MW2^5*MZ2^6*((-9365437 + 1741536*Pi^2)*CHd[1, 1] + 
           (29311228 - 5909760*Pi^2)*CHd[2, 2] - 9365437*CHd[3, 3] + 
           1741536*Pi^2*CHd[3, 3] + 26880*CHe[1, 1] + 26880*CHe[2, 2] + 
           26880*CHe[3, 3] + 26880*CHl1[1, 1] + 26880*CHl1[2, 2] + 
           26880*CHl1[3, 3] + 30763420*CHl3[1, 1] - 4588928*Pi^2*CHl3[1, 1] + 
           30763420*CHl3[2, 2] - 4588928*Pi^2*CHl3[2, 2] - 26880*CHl3[3, 3] + 
           6923773*CHq1[1, 1] - 1346688*Pi^2*CHq1[1, 1] + 
           140429304*CHq1[2, 2] - 4950432*Pi^2*CHq1[2, 2] - 
           18912715*CHq1[3, 3] + 432288*Pi^2*CHq1[3, 3] - 
           29314359*CHq3[1, 1] + 2211264*Pi^2*CHq3[1, 1] + 
           95870960*CHq3[2, 2] - 1392480*Pi^2*CHq3[2, 2] - 
           16664995*CHq3[3, 3] + 432288*Pi^2*CHq3[3, 3] - 
           52416286*CHu[1, 1] + 4674816*Pi^2*CHu[1, 1] - 52416286*CHu[2, 2] + 
           4674816*Pi^2*CHu[2, 2] - 5668860*CHu[3, 3]) - 
         2*MW2^2*MZ2^9*((-14922733 + 1398192*Pi^2)*CHd[1, 1] + 
           (67847920 - 3782976*Pi^2)*CHd[2, 2] - 14922733*CHd[3, 3] + 
           1398192*Pi^2*CHd[3, 3] + 374688*CHe[1, 1] + 374688*CHe[2, 2] + 
           374688*CHe[3, 3] + 374688*CHl1[1, 1] + 374688*CHl1[2, 2] + 
           374688*CHl1[3, 3] + 34571275*CHl3[1, 1] - 4123760*Pi^2*
            CHl3[1, 1] + 34571275*CHl3[2, 2] - 4123760*Pi^2*CHl3[2, 2] - 
           374688*CHl3[3, 3] + 21389125*CHq1[1, 1] - 2021424*Pi^2*
            CHq1[1, 1] - 26557200*CHq1[2, 2] + 2402928*Pi^2*CHq1[2, 2] + 
           1154717*CHq1[3, 3] - 579936*Pi^2*CHq1[3, 3] - 
           10238955*CHq3[1, 1] + 861552*Pi^2*CHq3[1, 1] - 
           55581460*CHq3[2, 2] + 5285904*Pi^2*CHq3[2, 2] - 
           228103*CHq3[3, 3] - 579936*Pi^2*CHq3[3, 3] - 19403398*CHu[1, 1] + 
           3036192*Pi^2*CHu[1, 1] - 19403398*CHu[2, 2] + 
           3036192*Pi^2*CHu[2, 2] - 4104504*CHu[3, 3]) + 
         4*MW2*MZ2^10*(4*(-352404 + 33523*Pi^2)*CHd[1, 1] + 
           (5421981 - 309616*Pi^2)*CHd[2, 2] - 1409616*CHd[3, 3] + 
           134092*Pi^2*CHd[3, 3] + 25872*CHe[1, 1] + 25872*CHe[2, 2] + 
           25872*CHe[3, 3] + 25872*CHl1[1, 1] + 25872*CHl1[2, 2] + 
           25872*CHl1[3, 3] + 3291339*CHl3[1, 1] - 378480*Pi^2*CHl3[1, 1] + 
           3291339*CHl3[2, 2] - 378480*Pi^2*CHl3[2, 2] - 25872*CHl3[3, 3] + 
           2055474*CHq1[1, 1] - 202756*Pi^2*CHq1[1, 1] - 3521445*CHq1[2, 2] + 
           306924*Pi^2*CHq1[2, 2] + 388752*CHq1[3, 3] - 
           81296*Pi^2*CHq1[3, 3] - 515934*CHq3[1, 1] + 
           40164*Pi^2*CHq3[1, 1] - 5822814*CHq3[2, 2] + 
           549844*Pi^2*CHq3[2, 2] + 208464*CHq3[3, 3] - 
           81296*Pi^2*CHq3[3, 3] - 1765512*CHu[1, 1] + 281128*Pi^2*
            CHu[1, 1] - 1765512*CHu[2, 2] + 281128*Pi^2*CHu[2, 2] - 
           171291*CHu[3, 3]) + MZ2^11*((465354 - 45712*Pi^2)*CHd[1, 1] + 
           4*(-359721 + 22480*Pi^2)*CHd[2, 2] + 465354*CHd[3, 3] - 
           45712*Pi^2*CHd[3, 3] - 1106763*CHl3[1, 1] + 130144*Pi^2*
            CHl3[1, 1] - 1106763*CHl3[2, 2] + 130144*Pi^2*CHl3[2, 2] - 
           659394*CHq1[1, 1] + 69232*Pi^2*CHq1[1, 1] + 1243521*CHq1[2, 2] - 
           113832*Pi^2*CHq1[2, 2] - 223857*CHq1[3, 3] + 
           34616*Pi^2*CHq1[3, 3] + 1960539*CHq3[2, 2] - 
           183064*Pi^2*CHq3[2, 2] - 163587*CHq3[3, 3] + 
           34616*Pi^2*CHq3[3, 3] + 621612*CHu[1, 1] - 96736*Pi^2*CHu[1, 1] + 
           621612*CHu[2, 2] - 96736*Pi^2*CHu[2, 2] + 13230*CHu[3, 3]) + 
         1024*MW2^9*MZ2^2*((249385 + 6176*Pi^2)*CHd[1, 1] - 
           10*(454183 + 1568*Pi^2)*CHd[2, 2] + 249385*CHd[3, 3] + 
           6176*Pi^2*CHd[3, 3] - 382059*CHl3[1, 1] - 3408*Pi^2*CHl3[1, 1] - 
           382059*CHl3[2, 2] - 3408*Pi^2*CHl3[2, 2] - 412969*CHq1[1, 1] + 
           9856*Pi^2*CHq1[1, 1] - 553032*CHq1[2, 2] - 28368*Pi^2*CHq1[2, 2] - 
           112427*CHq1[3, 3] + 6512*Pi^2*CHq1[3, 3] + 128751*CHq3[1, 1] + 
           3168*Pi^2*CHq3[1, 1] + 446980*CHq3[2, 2] - 35056*Pi^2*CHq3[2, 2] - 
           64499*CHq3[3, 3] + 6512*Pi^2*CHq3[3, 3] - 733418*CHu[1, 1] + 
           13184*Pi^2*CHu[1, 1] - 733418*CHu[2, 2] + 13184*Pi^2*CHu[2, 2] + 
           41580*CHu[3, 3]) - 512*MW2^8*MZ2^3*(8*(66106 + 4011*Pi^2)*
            CHd[1, 1] - 4*(3054191 + 20172*Pi^2)*CHd[2, 2] + 
           528848*CHd[3, 3] + 32088*Pi^2*CHd[3, 3] - 2112*CHe[1, 1] - 
           2112*CHe[2, 2] - 2112*CHe[3, 3] - 2112*CHl1[1, 1] - 
           2112*CHl1[2, 2] - 2112*CHl1[3, 3] - 1797569*CHl3[1, 1] - 
           26864*Pi^2*CHl3[1, 1] - 1797569*CHl3[2, 2] - 
           26864*Pi^2*CHl3[2, 2] + 2112*CHl3[3, 3] - 1085480*CHq1[1, 1] + 
           24360*Pi^2*CHq1[1, 1] + 4208076*CHq1[2, 2] - 
           191808*Pi^2*CHq1[2, 2] - 761200*CHq1[3, 3] + 
           28920*Pi^2*CHq1[3, 3] - 299280*CHq3[1, 1] + 
           33480*Pi^2*CHq3[1, 1] + 6410612*CHq3[2, 2] - 
           182688*Pi^2*CHq3[2, 2] - 594592*CHq3[3, 3] + 
           28920*Pi^2*CHq3[3, 3] - 2348944*CHu[1, 1] + 78672*Pi^2*CHu[1, 1] - 
           2348944*CHu[2, 2] + 78672*Pi^2*CHu[2, 2] + 242436*CHu[3, 3]) - 
         32*MW2^6*MZ2^5*(8*(-68461 + 125288*Pi^2)*CHd[1, 1] - 
           8*(6423635 + 393776*Pi^2)*CHd[2, 2] - 547688*CHd[3, 3] + 
           1002304*Pi^2*CHd[3, 3] - 82752*CHe[1, 1] - 82752*CHe[2, 2] - 
           82752*CHe[3, 3] - 82752*CHl1[1, 1] - 82752*CHl1[2, 2] - 
           82752*CHl1[3, 3] + 246927*CHl3[1, 1] - 1988960*Pi^2*CHl3[1, 1] + 
           246927*CHl3[2, 2] - 1988960*Pi^2*CHl3[2, 2] + 82752*CHl3[3, 3] - 
           4864120*CHq1[1, 1] - 376960*Pi^2*CHq1[1, 1] + 
           133959096*CHq1[2, 2] - 4684320*Pi^2*CHq1[2, 2] - 
           15990476*CHq1[3, 3] + 466144*Pi^2*CHq1[3, 3] - 
           17075196*CHq3[1, 1] + 1309248*Pi^2*CHq3[1, 1] + 
           122975920*CHq3[2, 2] - 2998112*Pi^2*CHq3[2, 2] - 
           13763888*CHq3[3, 3] + 466144*Pi^2*CHq3[3, 3] - 
           40488440*CHu[1, 1] + 2712640*Pi^2*CHu[1, 1] - 40488440*CHu[2, 2] + 
           2712640*Pi^2*CHu[2, 2] + 263856*CHu[3, 3]) + 
         128*MW2^7*MZ2^4*(4*(314983 + 53452*Pi^2)*CHd[1, 1] - 
           2*(18655403 + 296528*Pi^2)*CHd[2, 2] + 1259932*CHd[3, 3] + 
           213808*Pi^2*CHd[3, 3] - 23616*CHe[1, 1] - 23616*CHe[2, 2] - 
           23616*CHe[3, 3] - 23616*CHl1[1, 1] - 23616*CHl1[2, 2] - 
           23616*CHl1[3, 3] - 5911669*CHl3[1, 1] - 282448*Pi^2*CHl3[1, 1] - 
           5911669*CHl3[2, 2] - 282448*Pi^2*CHl3[2, 2] + 23616*CHl3[3, 3] - 
           3515116*CHq1[1, 1] + 25616*Pi^2*CHq1[1, 1] + 35581188*CHq1[2, 2] - 
           1254288*Pi^2*CHq1[2, 2] - 4394846*CHq1[3, 3] + 
           146848*Pi^2*CHq1[3, 3] - 3253248*CHq3[1, 1] + 
           268080*Pi^2*CHq3[1, 1] + 39516256*CHq3[2, 2] - 
           1011824*Pi^2*CHq3[2, 2] - 3663926*CHq3[3, 3] + 
           146848*Pi^2*CHq3[3, 3] - 11328056*CHu[1, 1] + 
           560032*Pi^2*CHu[1, 1] - 11328056*CHu[2, 2] + 
           560032*Pi^2*CHu[2, 2] + 967608*CHu[3, 3])) + 
       3*MT2^4*MW2*(901120*MW2^12*(59*CHd[1, 1] - 590*CHd[2, 2] + 
           59*CHd[3, 3] - 26*CHl3[1, 1] - 26*CHl3[2, 2] - 59*CHq1[1, 1] - 
           708*CHq1[2, 2] + 59*CHq1[3, 3] + 249*CHq3[1, 1] - 796*CHq3[2, 2] + 
           59*CHq3[3, 3] - 118*CHu[1, 1] - 118*CHu[2, 2]) - 
         4096*MW2^11*MZ2*((42387 + 1480*Pi^2)*CHd[1, 1] - 
           10*(73209 + 424*Pi^2)*CHd[2, 2] + 42387*CHd[3, 3] + 
           1480*Pi^2*CHd[3, 3] - 113038*CHl3[1, 1] - 560*Pi^2*CHl3[1, 1] - 
           113038*CHl3[2, 2] - 560*Pi^2*CHl3[2, 2] - 97827*CHq1[1, 1] + 
           3800*Pi^2*CHq1[1, 1] - 411294*CHq1[2, 2] - 1920*Pi^2*CHq1[2, 2] + 
           3447*CHq1[3, 3] + 1480*Pi^2*CHq1[3, 3] + 62079*CHq3[1, 1] - 
           840*Pi^2*CHq3[1, 1] - 200502*CHq3[2, 2] - 6560*Pi^2*CHq3[2, 2] - 
           3483*CHq3[3, 3] + 1480*Pi^2*CHq3[3, 3] - 134274*CHu[1, 1] + 
           2320*Pi^2*CHu[1, 1] - 134274*CHu[2, 2] + 2320*Pi^2*CHu[2, 2]) - 
         8*MW2^5*MZ2^7*((-161341275 + 14864272*Pi^2)*CHd[1, 1] + 
           (697560288 - 50189440*Pi^2)*CHd[2, 2] - 161341275*CHd[3, 3] + 
           14864272*Pi^2*CHd[3, 3] + 1668960*CHe[1, 1] + 1668960*CHe[2, 2] + 
           1668960*CHe[3, 3] + 1668960*CHl1[1, 1] + 1668960*CHl1[2, 2] + 
           1668960*CHl1[3, 3] + 419044528*CHl3[1, 1] - 43605776*Pi^2*
            CHl3[1, 1] + 419044528*CHl3[2, 2] - 43605776*Pi^2*CHl3[2, 2] - 
           1668960*CHl3[3, 3] + 174467667*CHq1[1, 1] - 15021136*Pi^2*
            CHq1[1, 1] - 165239022*CHq1[2, 2] - 20275104*Pi^2*CHq1[2, 2] - 
           3879243*CHq1[3, 3] + 1189456*Pi^2*CHq1[3, 3] - 
           131388645*CHq3[1, 1] + 17400048*Pi^2*CHq3[1, 1] - 
           535191318*CHq3[2, 2] + 12146080*Pi^2*CHq3[2, 2] - 
           261963*CHq3[3, 3] + 1189456*Pi^2*CHq3[3, 3] - 
           265338930*CHu[1, 1] + 38232352*Pi^2*CHu[1, 1] - 
           265338930*CHu[2, 2] + 38232352*Pi^2*CHu[2, 2] - 
           10090440*CHu[3, 3]) + 16*MW2^6*MZ2^6*((-111923663 + 10712288*Pi^2)*
            CHd[1, 1] + (542100272 - 35849216*Pi^2)*CHd[2, 2] - 
           111923663*CHd[3, 3] + 10712288*Pi^2*CHd[3, 3] - 31104*CHe[1, 1] - 
           31104*CHe[2, 2] - 31104*CHe[3, 3] - 31104*CHl1[1, 1] - 
           31104*CHl1[2, 2] - 31104*CHl1[3, 3] + 319230170*CHl3[1, 1] - 
           26922560*Pi^2*CHl3[1, 1] + 319230170*CHl3[2, 2] - 
           26922560*Pi^2*CHl3[2, 2] + 31104*CHl3[3, 3] + 
           88891727*CHq1[1, 1] - 7487360*Pi^2*CHq1[1, 1] + 
           114242496*CHq1[2, 2] - 34120800*Pi^2*CHq1[2, 2] - 
           30250085*CHq1[3, 3] + 3093728*Pi^2*CHq1[3, 3] - 
           120042141*CHq3[1, 1] + 13674816*Pi^2*CHq3[1, 1] - 
           133836632*CHq3[2, 2] - 12958624*Pi^2*CHq3[2, 2] - 
           28210625*CHq3[3, 3] + 3093728*Pi^2*CHq3[3, 3] - 
           215056106*CHu[1, 1] + 28799360*Pi^2*CHu[1, 1] - 
           215056106*CHu[2, 2] + 28799360*Pi^2*CHu[2, 2] - 
           6700536*CHu[3, 3]) + 4*MW2^4*MZ2^8*(9*(-17834831 + 1710640*Pi^2)*
            CHd[1, 1] + (584321340 - 48945408*Pi^2)*CHd[2, 2] - 
           160513479*CHd[3, 3] + 15395760*Pi^2*CHd[3, 3] + 
           3263040*CHe[1, 1] + 3263040*CHe[2, 2] + 3263040*CHe[3, 3] + 
           3263040*CHl1[1, 1] + 3263040*CHl1[2, 2] + 3263040*CHl1[3, 3] + 
           383393764*CHl3[1, 1] - 47199008*Pi^2*CHl3[1, 1] + 
           383393764*CHl3[2, 2] - 47199008*Pi^2*CHl3[2, 2] - 
           3263040*CHl3[3, 3] + 206478927*CHq1[1, 1] - 19090224*Pi^2*
            CHq1[1, 1] - 342955200*CHq1[2, 2] + 3079824*Pi^2*CHq1[2, 2] + 
           27297999*CHq1[3, 3] - 2004288*Pi^2*CHq1[3, 3] - 
           100766037*CHq3[1, 1] + 15081648*Pi^2*CHq3[1, 1] - 
           678531468*CHq3[2, 2] + 37251696*Pi^2*CHq3[2, 2] + 
           30657087*CHq3[3, 3] - 2004288*Pi^2*CHq3[3, 3] - 
           258693066*CHu[1, 1] + 36878688*Pi^2*CHu[1, 1] - 
           258693066*CHu[2, 2] + 36878688*Pi^2*CHu[2, 2] - 
           5436120*CHu[3, 3]) - 128*MW2^7*MZ2^5*(3*(-4501753 + 488896*Pi^2)*
            CHd[1, 1] + (60250353 - 4530816*Pi^2)*CHd[2, 2] - 
           13505259*CHd[3, 3] + 1466688*Pi^2*CHd[3, 3] - 127056*CHe[1, 1] - 
           127056*CHe[2, 2] - 127056*CHe[3, 3] - 127056*CHl1[1, 1] - 
           127056*CHl1[2, 2] - 127056*CHl1[3, 3] + 36183994*CHl3[1, 1] - 
           2768648*Pi^2*CHl3[1, 1] + 36183994*CHl3[2, 2] - 
           2768648*Pi^2*CHl3[2, 2] + 127056*CHl3[3, 3] + 4485315*CHq1[1, 1] - 
           445584*Pi^2*CHq1[1, 1] + 60759813*CHq1[2, 2] - 
           7109688*Pi^2*CHq1[2, 2] - 8190264*CHq1[3, 3] + 
           729528*Pi^2*CHq1[3, 3] - 19325718*CHq3[1, 1] + 
           1904640*Pi^2*CHq3[1, 1] + 42156855*CHq3[2, 2] - 
           4759464*Pi^2*CHq3[2, 2] - 8125347*CHq3[3, 3] + 
           729528*Pi^2*CHq3[3, 3] - 33777444*CHu[1, 1] + 
           3950832*Pi^2*CHu[1, 1] - 33777444*CHu[2, 2] + 
           3950832*Pi^2*CHu[2, 2] - 144072*CHu[3, 3]) + 
         MZ2^12*((-337914 + 45712*Pi^2)*CHd[1, 1] + (423252 - 89920*Pi^2)*
            CHd[2, 2] - 337914*CHd[3, 3] + 45712*Pi^2*CHd[3, 3] + 
           1062663*CHl3[1, 1] - 130144*Pi^2*CHl3[1, 1] + 1062663*CHl3[2, 2] - 
           130144*Pi^2*CHl3[2, 2] + 531954*CHq1[1, 1] - 
           69232*Pi^2*CHq1[1, 1] - 799425*CHq1[2, 2] + 113832*Pi^2*
            CHq1[2, 2] + 301257*CHq1[3, 3] - 34616*Pi^2*CHq1[3, 3] - 
           1389003*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 329187*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 876492*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           876492*CHu[2, 2] + 96736*Pi^2*CHu[2, 2] + 4410*CHu[3, 3]) + 
         1024*MW2^10*MZ2^2*((92751 + 32064*Pi^2)*CHd[1, 1] - 
           18*(338423 + 4544*Pi^2)*CHd[2, 2] + 92751*CHd[3, 3] + 
           32064*Pi^2*CHd[3, 3] - 1479425*CHl3[1, 1] - 
           17488*Pi^2*CHl3[1, 1] - 1479425*CHl3[2, 2] - 
           17488*Pi^2*CHl3[2, 2] - 955023*CHq1[1, 1] + 
           52320*Pi^2*CHq1[1, 1] + 837372*CHq1[2, 2] - 143376*Pi^2*
            CHq1[2, 2] - 431553*CHq1[3, 3] + 33744*Pi^2*CHq1[3, 3] - 
           512151*CHq3[1, 1] + 15168*Pi^2*CHq3[1, 1] + 3626352*CHq3[2, 2] - 
           180528*Pi^2*CHq3[2, 2] - 488253*CHq3[3, 3] + 
           33744*Pi^2*CHq3[3, 3] - 1398342*CHu[1, 1] + 67776*Pi^2*CHu[1, 1] - 
           1398342*CHu[2, 2] + 67776*Pi^2*CHu[2, 2] + 46200*CHu[3, 3]) - 
         512*MW2^9*MZ2^3*(2*(-393631 + 86396*Pi^2)*CHd[1, 1] - 
           2*(5114027 + 217400*Pi^2)*CHd[2, 2] - 787262*CHd[3, 3] + 
           172792*Pi^2*CHd[3, 3] - 10560*CHe[1, 1] - 10560*CHe[2, 2] - 
           10560*CHe[3, 3] - 10560*CHl1[1, 1] - 10560*CHl1[2, 2] - 
           10560*CHl1[3, 3] - 2820955*CHl3[1, 1] - 141136*Pi^2*CHl3[1, 1] - 
           2820955*CHl3[2, 2] - 141136*Pi^2*CHl3[2, 2] + 10560*CHl3[3, 3] - 
           2323066*CHq1[1, 1] + 141512*Pi^2*CHq1[1, 1] + 
           14475882*CHq1[2, 2] - 1015776*Pi^2*CHq1[2, 2] - 
           2028182*CHq1[3, 3] + 157624*Pi^2*CHq1[3, 3] - 3181890*CHq3[1, 1] + 
           173736*Pi^2*CHq3[1, 1] + 21615322*CHq3[2, 2] - 
           983552*Pi^2*CHq3[2, 2] - 2150210*CHq3[3, 3] + 
           157624*Pi^2*CHq3[3, 3] - 5351012*CHu[1, 1] + 
           419728*Pi^2*CHu[1, 1] - 5351012*CHu[2, 2] + 419728*Pi^2*
            CHu[2, 2] + 255000*CHu[3, 3]) - MW2*MZ2^11*
          ((-6103158 + 764928*Pi^2)*CHd[1, 1] - 12*(-933375 + 140672*Pi^2)*
            CHd[2, 2] - 6103158*CHd[3, 3] + 764928*Pi^2*CHd[3, 3] + 
           103488*CHe[1, 1] + 103488*CHe[2, 2] + 103488*CHe[3, 3] + 
           103488*CHl1[1, 1] + 103488*CHl1[2, 2] + 103488*CHl1[3, 3] + 
           17384580*CHl3[1, 1] - 2164640*Pi^2*CHl3[1, 1] + 
           17384580*CHl3[2, 2] - 2164640*Pi^2*CHl3[2, 2] - 
           103488*CHl3[3, 3] + 9656790*CHq1[1, 1] - 1157184*Pi^2*CHq1[1, 1] - 
           16355445*CHq1[2, 2] + 1796856*Pi^2*CHq1[2, 2] + 
           4182699*CHq1[3, 3] - 498264*Pi^2*CHq1[3, 3] - 1222776*CHq3[1, 1] + 
           160656*Pi^2*CHq3[1, 1] - 26442975*CHq3[2, 2] + 
           3114696*Pi^2*CHq3[2, 2] + 4426239*CHq3[3, 3] - 
           498264*Pi^2*CHq3[3, 3] - 13894260*CHu[1, 1] + 
           1608192*Pi^2*CHu[1, 1] - 13894260*CHu[2, 2] + 
           1608192*Pi^2*CHu[2, 2] + 331092*CHu[3, 3]) + 
         128*MW2^8*MZ2^4*(8*(-1112439 + 149674*Pi^2)*CHd[1, 1] + 
           (10639146 - 3288032*Pi^2)*CHd[2, 2] - 8899512*CHd[3, 3] + 
           1197392*Pi^2*CHd[3, 3] - 126528*CHe[1, 1] - 126528*CHe[2, 2] - 
           126528*CHe[3, 3] - 126528*CHl1[1, 1] - 126528*CHl1[2, 2] - 
           126528*CHl1[3, 3] + 10846739*CHl3[1, 1] - 1519696*Pi^2*
            CHl3[1, 1] + 10846739*CHl3[2, 2] - 1519696*Pi^2*CHl3[2, 2] + 
           126528*CHl3[3, 3] - 4602936*CHq1[1, 1] + 225520*Pi^2*CHq1[1, 1] + 
           86714052*CHq1[2, 2] - 7038672*Pi^2*CHq1[2, 2] - 
           10134918*CHq1[3, 3] + 849920*Pi^2*CHq1[3, 3] - 
           18369972*CHq3[1, 1] + 1474320*Pi^2*CHq3[1, 1] + 
           96978360*CHq3[2, 2] - 5789872*Pi^2*CHq3[2, 2] - 
           10397358*CHq3[3, 3] + 849920*Pi^2*CHq3[3, 3] - 
           31406928*CHu[1, 1] + 3114848*Pi^2*CHu[1, 1] - 31406928*CHu[2, 2] + 
           3114848*Pi^2*CHu[2, 2] + 888000*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*((-108411049 + 11328272*Pi^2)*CHd[1, 1] - 
           4*(-81253231 + 8088464*Pi^2)*CHd[2, 2] - 108411049*CHd[3, 3] + 
           11328272*Pi^2*CHd[3, 3] + 2920224*CHe[1, 1] + 2920224*CHe[2, 2] + 
           2920224*CHe[3, 3] + 2920224*CHl1[1, 1] + 2920224*CHl1[2, 2] + 
           2920224*CHl1[3, 3] + 258882664*CHl3[1, 1] - 33989936*Pi^2*
            CHl3[1, 1] + 258882664*CHl3[2, 2] - 33989936*Pi^2*CHl3[2, 2] - 
           2920224*CHl3[3, 3] + 156247633*CHq1[1, 1] - 15770768*Pi^2*
            CHq1[1, 1] - 289312500*CHq1[2, 2] + 14906448*Pi^2*CHq1[2, 2] + 
           36625409*CHq1[3, 3] - 3753376*Pi^2*CHq1[3, 3] - 
           53479959*CHq3[1, 1] + 8264016*Pi^2*CHq3[1, 1] - 
           489760624*CHq3[2, 2] + 38941232*Pi^2*CHq3[2, 2] + 
           38566949*CHq3[3, 3] - 3753376*Pi^2*CHq3[3, 3] - 
           189993886*CHu[1, 1] + 25311200*Pi^2*CHu[1, 1] - 
           189993886*CHu[2, 2] + 25311200*Pi^2*CHu[2, 2] + 
           1099680*CHu[3, 3]) + 2*MW2^2*MZ2^10*((-23812365 + 2739112*Pi^2)*
            CHd[1, 1] + (57349716 - 6879136*Pi^2)*CHd[2, 2] - 
           23812365*CHd[3, 3] + 2739112*Pi^2*CHd[3, 3] + 633408*CHe[1, 1] + 
           633408*CHe[2, 2] + 633408*CHe[3, 3] + 633408*CHl1[1, 1] + 
           633408*CHl1[2, 2] + 633408*CHl1[3, 3] + 61358610*CHl3[1, 1] - 
           7908560*Pi^2*CHl3[1, 1] + 61358610*CHl3[2, 2] - 
           7908560*Pi^2*CHl3[2, 2] - 633408*CHl3[3, 3] + 
           36737337*CHq1[1, 1] - 4048984*Pi^2*CHq1[1, 1] - 
           66927066*CHq1[2, 2] + 5472168*Pi^2*CHq1[2, 2] + 
           11978271*CHq1[3, 3] - 1392896*Pi^2*CHq1[3, 3] - 
           8735175*CHq3[1, 1] + 1263192*Pi^2*CHq3[1, 1] - 
           107095368*CHq3[2, 2] + 10784344*Pi^2*CHq3[2, 2] + 
           12479985*CHq3[3, 3] - 1392896*Pi^2*CHq3[3, 3] - 
           47471574*CHu[1, 1] + 5847472*Pi^2*CHu[1, 1] - 47471574*CHu[2, 2] + 
           5847472*Pi^2*CHu[2, 2] + 1136676*CHu[3, 3])) - 
       MT2*MW2^3*(1081344*MW2^13*(31*CHd[1, 1] - 310*CHd[2, 2] + 
           31*CHd[3, 3] - 82*CHl3[1, 1] - 82*CHl3[2, 2] - 31*CHq1[1, 1] - 
           372*CHq1[2, 2] + 31*CHq1[3, 3] + 165*CHq3[1, 1] - 572*CHq3[2, 2] + 
           31*CHq3[3, 3] - 62*CHu[1, 1] - 62*CHu[2, 2]) - 
         12288*MW2^12*MZ2*((2450 + 592*Pi^2)*CHd[1, 1] - 4*(29555 + 424*Pi^2)*
            CHd[2, 2] + 2450*CHd[3, 3] + 592*Pi^2*CHd[3, 3] - 
           52579*CHl3[1, 1] - 224*Pi^2*CHl3[1, 1] - 52579*CHl3[2, 2] - 
           224*Pi^2*CHl3[2, 2] - 24626*CHq1[1, 1] + 1520*Pi^2*CHq1[1, 1] - 
           42204*CHq1[2, 2] - 768*Pi^2*CHq1[2, 2] - 5734*CHq1[3, 3] + 
           592*Pi^2*CHq1[3, 3] - 8334*CHq3[1, 1] - 336*Pi^2*CHq3[1, 1] + 
           18836*CHq3[2, 2] - 2624*Pi^2*CHq3[2, 2] - 11179*CHq3[3, 3] + 
           592*Pi^2*CHq3[3, 3] - 24700*CHu[1, 1] + 928*Pi^2*CHu[1, 1] - 
           24700*CHu[2, 2] + 928*Pi^2*CHu[2, 2]) + 
         MZ2^13*((-369774 + 45712*Pi^2)*CHd[1, 1] + (677160 - 89920*Pi^2)*
            CHd[2, 2] - 369774*CHd[3, 3] + 45712*Pi^2*CHd[3, 3] + 
           1073688*CHl3[1, 1] - 130144*Pi^2*CHl3[1, 1] + 1073688*CHl3[2, 2] - 
           130144*Pi^2*CHl3[2, 2] + 563814*CHq1[1, 1] - 
           69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 113832*Pi^2*
            CHq1[2, 2] + 281907*CHq1[3, 3] - 34616*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2]) - 4*MW2^5*MZ2^8*
          ((-98013433 + 7611648*Pi^2)*CHd[1, 1] + (539533390 - 29366016*Pi^2)*
            CHd[2, 2] - 98013433*CHd[3, 3] + 7611648*Pi^2*CHd[3, 3] - 
           1094592*CHe[1, 1] - 1094592*CHe[2, 2] - 1094592*CHe[3, 3] - 
           1094592*CHl1[1, 1] - 1094592*CHl1[2, 2] - 1094592*CHl1[3, 3] + 
           286416538*CHl3[1, 1] - 19555808*Pi^2*CHl3[1, 1] + 
           286416538*CHl3[2, 2] - 19555808*Pi^2*CHl3[2, 2] + 
           1094592*CHl3[3, 3] + 63344569*CHq1[1, 1] - 3189120*Pi^2*
            CHq1[1, 1] + 14855148*CHq1[2, 2] - 40926240*Pi^2*CHq1[2, 2] - 
           27092341*CHq1[3, 3] + 4680096*Pi^2*CHq1[3, 3] - 
           98130483*CHq3[1, 1] + 12549312*Pi^2*CHq3[1, 1] - 
           225628528*CHq3[2, 2] - 25187808*Pi^2*CHq3[2, 2] - 
           26230837*CHq3[3, 3] + 4680096*Pi^2*CHq3[3, 3] - 
           141719374*CHu[1, 1] + 22967808*Pi^2*CHu[1, 1] - 
           141719374*CHu[2, 2] + 22967808*Pi^2*CHu[2, 2] - 
           3085824*CHu[3, 3]) + 8*MW2^6*MZ2^7*(2*(-5564251 + 400496*Pi^2)*
            CHd[1, 1] - 4*(-51476153 + 503872*Pi^2)*CHd[2, 2] - 
           11128502*CHd[3, 3] + 800992*Pi^2*CHd[3, 3] - 2107968*CHe[1, 1] - 
           2107968*CHe[2, 2] - 2107968*CHe[3, 3] - 2107968*CHl1[1, 1] - 
           2107968*CHl1[2, 2] - 2107968*CHl1[3, 3] + 81965391*CHl3[1, 1] + 
           5824096*Pi^2*CHl3[1, 1] + 81965391*CHl3[2, 2] + 
           5824096*Pi^2*CHl3[2, 2] + 2107968*CHl3[3, 3] - 
           46780378*CHq1[1, 1] + 5205344*Pi^2*CHq1[1, 1] + 
           296070498*CHq1[2, 2] - 35990784*Pi^2*CHq1[2, 2] - 
           38062796*CHq1[3, 3] + 4068448*Pi^2*CHq1[3, 3] - 
           49429134*CHq3[1, 1] + 2931552*Pi^2*CHq3[1, 1] + 
           305358742*CHq3[2, 2] - 38264576*Pi^2*CHq3[2, 2] - 
           41814764*CHq3[3, 3] + 4068448*Pi^2*CHq3[3, 3] - 
           36088628*CHu[1, 1] + 4240192*Pi^2*CHu[1, 1] - 36088628*CHu[2, 2] + 
           4240192*Pi^2*CHu[2, 2] - 2399568*CHu[3, 3]) - 
         32*MW2^8*MZ2^5*((-34905062 + 2934720*Pi^2)*CHd[1, 1] + 
           (221636714 - 10493568*Pi^2)*CHd[2, 2] - 34905062*CHd[3, 3] + 
           2934720*Pi^2*CHd[3, 3] - 179328*CHe[1, 1] - 179328*CHe[2, 2] - 
           179328*CHe[3, 3] - 179328*CHl1[1, 1] - 179328*CHl1[2, 2] - 
           179328*CHl1[3, 3] + 139321427*CHl3[1, 1] - 8114560*Pi^2*
            CHl3[1, 1] + 139321427*CHl3[2, 2] - 8114560*Pi^2*CHl3[2, 2] + 
           179328*CHl3[3, 3] + 38402534*CHq1[1, 1] - 2958912*Pi^2*
            CHq1[1, 1] - 55799568*CHq1[2, 2] - 9985536*Pi^2*CHq1[2, 2] - 
           148874*CHq1[3, 3] + 571968*Pi^2*CHq1[3, 3] - 24016290*CHq3[1, 1] + 
           4102848*Pi^2*CHq3[1, 1] - 177590768*CHq3[2, 2] - 
           2923776*Pi^2*CHq3[2, 2] + 1514236*CHq3[3, 3] + 
           571968*Pi^2*CHq3[3, 3] - 53334500*CHu[1, 1] + 
           8296704*Pi^2*CHu[1, 1] - 53334500*CHu[2, 2] + 
           8296704*Pi^2*CHu[2, 2] - 772896*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(4*(-4629001 + 424192*Pi^2)*CHd[1, 1] + 
           (121870378 - 4929280*Pi^2)*CHd[2, 2] - 18516004*CHd[3, 3] + 
           1696768*Pi^2*CHd[3, 3] - 232704*CHe[1, 1] - 232704*CHe[2, 2] - 
           232704*CHe[3, 3] - 232704*CHl1[1, 1] - 232704*CHl1[2, 2] - 
           232704*CHl1[3, 3] + 58152219*CHl3[1, 1] - 2690112*Pi^2*
            CHl3[1, 1] + 58152219*CHl3[2, 2] - 2690112*Pi^2*CHl3[2, 2] + 
           232704*CHl3[3, 3] + 7430308*CHq1[1, 1] - 434944*Pi^2*CHq1[1, 1] + 
           63145062*CHq1[2, 2] - 9994176*Pi^2*CHq1[2, 2] - 
           5848816*CHq1[3, 3] + 963904*Pi^2*CHq1[3, 3] - 
           19780836*CHq3[1, 1] + 2362752*Pi^2*CHq3[1, 1] + 
           38687582*CHq3[2, 2] - 7196480*Pi^2*CHq3[2, 2] - 
           6185392*CHq3[3, 3] + 963904*Pi^2*CHq3[3, 3] - 33921976*CHu[1, 1] + 
           4621312*Pi^2*CHu[1, 1] - 33921976*CHu[2, 2] + 
           4621312*Pi^2*CHu[2, 2] - 261144*CHu[3, 3]) + 
         16*MW2^7*MZ2^6*((-36005657 + 2724928*Pi^2)*CHd[1, 1] - 
           32*(-4115653 + 369152*Pi^2)*CHd[2, 2] - 36005657*CHd[3, 3] + 
           2724928*Pi^2*CHd[3, 3] + 846720*CHe[1, 1] + 846720*CHe[2, 2] + 
           846720*CHe[3, 3] + 846720*CHl1[1, 1] + 846720*CHl1[2, 2] + 
           846720*CHl1[3, 3] + 111672335*CHl3[1, 1] - 13340224*Pi^2*
            CHl3[1, 1] + 111672335*CHl3[2, 2] - 13340224*Pi^2*CHl3[2, 2] - 
           846720*CHl3[3, 3] + 71867993*CHq1[1, 1] - 6023296*Pi^2*
            CHq1[1, 1] - 266780850*CHq1[2, 2] + 8437632*Pi^2*CHq1[2, 2] + 
           18801097*CHq1[3, 3] - 1377920*Pi^2*CHq1[3, 3] - 
           4583439*CHq3[1, 1] + 3267456*Pi^2*CHq3[1, 1] - 
           429906554*CHq3[2, 2] + 17728384*Pi^2*CHq3[2, 2] + 
           22882879*CHq3[3, 3] - 1377920*Pi^2*CHq3[3, 3] - 
           34903214*CHu[1, 1] + 7292800*Pi^2*CHu[1, 1] - 34903214*CHu[2, 2] + 
           7292800*Pi^2*CHu[2, 2] - 20250*CHu[3, 3]) + 1536*MW2^11*MZ2^2*
          (698*(-257 + 32*Pi^2)*CHd[1, 1] - 38*(20299 + 1472*Pi^2)*
            CHd[2, 2] - 179386*CHd[3, 3] + 22336*Pi^2*CHd[3, 3] - 
           757917*CHl3[1, 1] - 12736*Pi^2*CHl3[1, 1] - 757917*CHl3[2, 2] - 
           12736*Pi^2*CHl3[2, 2] - 386246*CHq1[1, 1] + 
           33344*Pi^2*CHq1[1, 1] + 1752066*CHq1[2, 2] - 
           110400*Pi^2*CHq1[2, 2] - 288946*CHq1[3, 3] + 
           23680*Pi^2*CHq1[3, 3] - 646734*CHq3[1, 1] + 
           14016*Pi^2*CHq3[1, 1] + 3261914*CHq3[2, 2] - 
           129728*Pi^2*CHq3[2, 2] - 370390*CHq3[3, 3] + 
           23680*Pi^2*CHq3[3, 3] - 500620*CHu[1, 1] + 49024*Pi^2*CHu[1, 1] - 
           500620*CHu[2, 2] + 49024*Pi^2*CHu[2, 2] + 4620*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-1598543 + 153104*Pi^2)*CHd[1, 1] + 
           (6062012 - 383264*Pi^2)*CHd[2, 2] - 1598543*CHd[3, 3] + 
           153104*Pi^2*CHd[3, 3] - 12672*CHe[1, 1] - 12672*CHe[2, 2] - 
           12672*CHe[3, 3] - 12672*CHl1[1, 1] - 12672*CHl1[2, 2] - 
           12672*CHl1[3, 3] + 858752*CHl3[1, 1] - 139840*Pi^2*CHl3[1, 1] + 
           858752*CHl3[2, 2] - 139840*Pi^2*CHl3[2, 2] + 12672*CHl3[3, 3] - 
           671041*CHq1[1, 1] + 80944*Pi^2*CHq1[1, 1] + 12193359*CHq1[2, 2] - 
           977568*Pi^2*CHq1[2, 2] - 1149173*CHq1[3, 3] + 
           132080*Pi^2*CHq1[3, 3] - 2866497*CHq3[1, 1] + 
           183216*Pi^2*CHq3[1, 1] + 15636871*CHq3[2, 2] - 
           875296*Pi^2*CHq3[2, 2] - 1357019*CHq3[3, 3] + 
           132080*Pi^2*CHq3[3, 3] - 3063314*CHu[1, 1] + 
           389216*Pi^2*CHu[1, 1] - 3063314*CHu[2, 2] + 389216*Pi^2*
            CHu[2, 2] + 11916*CHu[3, 3]) + 4*MW2^4*MZ2^9*
          ((-77323049 + 6863872*Pi^2)*CHd[1, 1] + (299802887 - 24157504*Pi^2)*
            CHd[2, 2] - 77323049*CHd[3, 3] + 6863872*Pi^2*CHd[3, 3] + 
           1092192*CHe[1, 1] + 1092192*CHe[2, 2] + 1092192*CHe[3, 3] + 
           1092192*CHl1[1, 1] + 1092192*CHl1[2, 2] + 1092192*CHl1[3, 3] + 
           182024645*CHl3[1, 1] - 21456592*Pi^2*CHl3[1, 1] + 
           182024645*CHl3[2, 2] - 21456592*Pi^2*CHl3[2, 2] - 
           1092192*CHl3[3, 3] + 88384697*CHq1[1, 1] - 7362304*Pi^2*
            CHq1[1, 1] - 149042589*CHq1[2, 2] - 7020768*Pi^2*CHq1[2, 2] + 
           5607670*CHq1[3, 3] + 589216*Pi^2*CHq1[3, 3] - 
           52067289*CHq3[1, 1] + 8540736*Pi^2*CHq3[1, 1] - 
           321897707*CHq3[2, 2] + 8882272*Pi^2*CHq3[2, 2] + 
           8162083*CHq3[3, 3] + 589216*Pi^2*CHq3[3, 3] - 
           116755670*CHu[1, 1] + 17639872*Pi^2*CHu[1, 1] - 
           116755670*CHu[2, 2] + 17639872*Pi^2*CHu[2, 2] + 93822*CHu[3, 3]) - 
         MW2*MZ2^12*((-5523354 + 673504*Pi^2)*CHd[1, 1] - 
           8*(-1476249 + 188528*Pi^2)*CHd[2, 2] - 5523354*CHd[3, 3] + 
           673504*Pi^2*CHd[3, 3] + 103488*CHe[1, 1] + 103488*CHe[2, 2] + 
           103488*CHe[3, 3] + 103488*CHl1[1, 1] + 103488*CHl1[2, 2] + 
           103488*CHl1[3, 3] + 15462768*CHl3[1, 1] - 1904352*Pi^2*
            CHl3[1, 1] + 15462768*CHl3[2, 2] - 1904352*Pi^2*CHl3[2, 2] - 
           103488*CHl3[3, 3] + 8688906*CHq1[1, 1] - 1018720*Pi^2*CHq1[1, 1] - 
           14446095*CHq1[2, 2] + 1569192*Pi^2*CHq1[2, 2] + 
           3373341*CHq1[3, 3] - 429032*Pi^2*CHq1[3, 3] - 1433016*CHq3[1, 1] + 
           160656*Pi^2*CHq3[1, 1] - 23660733*CHq3[2, 2] + 
           2748568*Pi^2*CHq3[2, 2] + 3483753*CHq3[3, 3] - 
           429032*Pi^2*CHq3[3, 3] - 11949228*CHu[1, 1] + 
           1414720*Pi^2*CHu[1, 1] - 11949228*CHu[2, 2] + 
           1414720*Pi^2*CHu[2, 2] + 103488*CHu[3, 3]) + 
         MW2^2*MZ2^11*((-35981750 + 4131216*Pi^2)*CHd[1, 1] + 
           (90911708 - 10741824*Pi^2)*CHd[2, 2] - 35981750*CHd[3, 3] + 
           4131216*Pi^2*CHd[3, 3] + 1059840*CHe[1, 1] + 1059840*CHe[2, 2] + 
           1059840*CHe[3, 3] + 1059840*CHl1[1, 1] + 1059840*CHl1[2, 2] + 
           1059840*CHl1[3, 3] + 92106755*CHl3[1, 1] - 12008416*Pi^2*
            CHl3[1, 1] + 92106755*CHl3[2, 2] - 12008416*Pi^2*CHl3[2, 2] - 
           1059840*CHl3[3, 3] + 55500590*CHq1[1, 1] - 6060528*Pi^2*
            CHq1[1, 1] - 97342146*CHq1[2, 2] + 7805952*Pi^2*CHq1[2, 2] + 
           16080898*CHq1[3, 3] - 1927728*Pi^2*CHq1[3, 3] - 
           15900618*CHq3[1, 1] + 2205072*Pi^2*CHq3[1, 1] - 
           159949502*CHq3[2, 2] + 16071552*Pi^2*CHq3[2, 2] + 
           17056252*CHq3[3, 3] - 1927728*Pi^2*CHq3[3, 3] - 
           72237236*CHu[1, 1] + 8865504*Pi^2*CHu[1, 1] - 72237236*CHu[2, 2] + 
           8865504*Pi^2*CHu[2, 2] + 1046610*CHu[3, 3]) - 
         MW2^3*MZ2^10*(2*(-67457125 + 6922784*Pi^2)*CHd[1, 1] - 
           128*(-3215203 + 329258*Pi^2)*CHd[2, 2] - 134914250*CHd[3, 3] + 
           13845568*Pi^2*CHd[3, 3] + 3720768*CHe[1, 1] + 3720768*CHe[2, 2] + 
           3720768*CHe[3, 3] + 3720768*CHl1[1, 1] + 3720768*CHl1[2, 2] + 
           3720768*CHl1[3, 3] + 313957881*CHl3[1, 1] - 42401312*Pi^2*
            CHl3[1, 1] + 313957881*CHl3[2, 2] - 42401312*Pi^2*CHl3[2, 2] - 
           3720768*CHl3[3, 3] + 189221258*CHq1[1, 1] - 18589696*Pi^2*
            CHq1[1, 1] - 346530528*CHq1[2, 2] + 12835008*Pi^2*CHq1[2, 2] + 
           37303096*CHq1[3, 3] - 3235904*Pi^2*CHq1[3, 3] - 
           73890546*CHq3[1, 1] + 12117888*Pi^2*CHq3[1, 1] - 
           607979612*CHq3[2, 2] + 43542592*Pi^2*CHq3[2, 2] + 
           41910046*CHq3[3, 3] - 3235904*Pi^2*CHq3[3, 3] - 
           236774156*CHu[1, 1] + 31730560*Pi^2*CHu[1, 1] - 
           236774156*CHu[2, 2] + 31730560*Pi^2*CHu[2, 2] + 
           3024726*CHu[3, 3])) + MT2^5*(-3244032*MW2^12*(29*CHd[1, 1] - 
           290*CHd[2, 2] + 29*CHd[3, 3] + 10*CHl3[1, 1] + 10*CHl3[2, 2] - 
           29*CHq1[1, 1] - 348*CHq1[2, 2] + 29*CHq1[3, 3] + 111*CHq3[1, 1] - 
           340*CHq3[2, 2] + 29*CHq3[3, 3] - 58*CHu[1, 1] - 58*CHu[2, 2]) + 
         MZ2^12*((369774 - 45712*Pi^2)*CHd[1, 1] + 40*(-16929 + 2248*Pi^2)*
            CHd[2, 2] + 369774*CHd[3, 3] - 45712*Pi^2*CHd[3, 3] - 
           1073688*CHl3[1, 1] + 130144*Pi^2*CHl3[1, 1] - 1073688*CHl3[2, 2] + 
           130144*Pi^2*CHl3[2, 2] - 563814*CHq1[1, 1] + 
           69232*Pi^2*CHq1[1, 1] + 910449*CHq1[2, 2] - 113832*Pi^2*
            CHq1[2, 2] - 281907*CHq1[3, 3] + 34616*Pi^2*CHq1[3, 3] + 
           1531887*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] - 287787*CHq3[3, 3] + 
           34616*Pi^2*CHq3[3, 3] + 812772*CHu[1, 1] - 96736*Pi^2*CHu[1, 1] + 
           812772*CHu[2, 2] - 96736*Pi^2*CHu[2, 2]) + 12288*MW2^11*MZ2*
          ((29858 + 592*Pi^2)*CHd[1, 1] - 4*(112859 + 424*Pi^2)*CHd[2, 2] + 
           29858*CHd[3, 3] + 592*Pi^2*CHd[3, 3] - 32072*CHl3[1, 1] - 
           224*Pi^2*CHl3[1, 1] - 32072*CHl3[2, 2] - 224*Pi^2*CHl3[2, 2] - 
           52034*CHq1[1, 1] + 1520*Pi^2*CHq1[1, 1] - 267612*CHq1[2, 2] - 
           768*Pi^2*CHq1[2, 2] + 6890*CHq1[3, 3] + 592*Pi^2*CHq1[3, 3] + 
           48546*CHq3[1, 1] - 336*Pi^2*CHq3[1, 1] - 145516*CHq3[2, 2] - 
           2624*Pi^2*CHq3[2, 2] + 6395*CHq3[3, 3] + 592*Pi^2*CHq3[3, 3] - 
           79516*CHu[1, 1] + 928*Pi^2*CHu[1, 1] - 79516*CHu[2, 2] + 
           928*Pi^2*CHu[2, 2]) + 8*MW2^5*MZ2^7*(2*(-87361561 + 8570256*Pi^2)*
            CHd[1, 1] + (777925172 - 57863424*Pi^2)*CHd[2, 2] - 
           174723122*CHd[3, 3] + 17140512*Pi^2*CHd[3, 3] + 
           1992000*CHe[1, 1] + 1992000*CHe[2, 2] + 1992000*CHe[3, 3] + 
           1992000*CHl1[1, 1] + 1992000*CHl1[2, 2] + 1992000*CHl1[3, 3] + 
           461305391*CHl3[1, 1] - 50491360*Pi^2*CHl3[1, 1] + 
           461305391*CHl3[2, 2] - 50491360*Pi^2*CHl3[2, 2] - 
           1992000*CHl3[3, 3] + 191451458*CHq1[1, 1] - 17486688*Pi^2*
            CHq1[1, 1] + 14516514*CHq1[2, 2] - 22349952*Pi^2*CHq1[2, 2] - 
           30377912*CHq1[3, 3] + 1254432*Pi^2*CHq1[3, 3] - 
           175195314*CHq3[1, 1] + 19995552*Pi^2*CHq3[1, 1] - 
           425717354*CHq3[2, 2] + 15132288*Pi^2*CHq3[2, 2] - 
           24837104*CHq3[3, 3] + 1254432*Pi^2*CHq3[3, 3] - 
           327720668*CHu[1, 1] + 44008896*Pi^2*CHu[1, 1] - 
           327720668*CHu[2, 2] + 44008896*Pi^2*CHu[2, 2] - 
           27385080*CHu[3, 3]) - 4*MW2^4*MZ2^8*((-180484805 + 17564416*Pi^2)*
            CHd[1, 1] + (716824118 - 55664896*Pi^2)*CHd[2, 2] - 
           180484805*CHd[3, 3] + 17564416*Pi^2*CHd[3, 3] + 
           3786432*CHe[1, 1] + 3786432*CHe[2, 2] + 3786432*CHe[3, 3] + 
           3786432*CHl1[1, 1] + 3786432*CHl1[2, 2] + 3786432*CHl1[3, 3] + 
           435570050*CHl3[1, 1] - 53884576*Pi^2*CHl3[1, 1] + 
           435570050*CHl3[2, 2] - 53884576*Pi^2*CHl3[2, 2] - 
           3786432*CHl3[3, 3] + 234202565*CHq1[1, 1] - 21922048*Pi^2*
            CHq1[1, 1] - 273609276*CHq1[2, 2] + 4525728*Pi^2*CHq1[2, 2] + 
           12736999*CHq1[3, 3] - 2431136*Pi^2*CHq1[3, 3] - 
           135457815*CHq3[1, 1] + 17059776*Pi^2*CHq3[1, 1] - 
           673470776*CHq3[2, 2] + 43507552*Pi^2*CHq3[2, 2] + 
           14969527*CHq3[3, 3] - 2431136*Pi^2*CHq3[3, 3] - 
           299036246*CHu[1, 1] + 41943808*Pi^2*CHu[1, 1] - 
           299036246*CHu[2, 2] + 41943808*Pi^2*CHu[2, 2] - 
           23349648*CHu[3, 3]) - 16*MW2^6*MZ2^6*((-113246611 + 12453824*Pi^2)*
            CHd[1, 1] - 56*(-8971469 + 745696*Pi^2)*CHd[2, 2] - 
           113246611*CHd[3, 3] + 12453824*Pi^2*CHd[3, 3] - 4224*CHe[1, 1] - 
           4224*CHe[2, 2] - 4224*CHe[3, 3] - 4224*CHl1[1, 1] - 
           4224*CHl1[2, 2] - 4224*CHl1[3, 3] + 328689777*CHl3[1, 1] - 
           31511488*Pi^2*CHl3[1, 1] + 328689777*CHl3[2, 2] - 
           31511488*Pi^2*CHl3[2, 2] + 4224*CHl3[3, 3] + 87773011*CHq1[1, 1] - 
           8834048*Pi^2*CHq1[1, 1] + 356899914*CHq1[2, 2] - 
           39071232*Pi^2*CHq1[2, 2] - 60924469*CHq1[3, 3] + 
           3526016*Pi^2*CHq1[3, 3] - 156033765*CHq3[1, 1] + 
           15886080*Pi^2*CHq3[1, 1] + 65627666*CHq3[2, 2] - 
           14351104*Pi^2*CHq3[2, 2] - 54926875*CHq3[3, 3] + 
           3526016*Pi^2*CHq3[3, 3] - 283557370*CHu[1, 1] + 
           33474176*Pi^2*CHu[1, 1] - 283557370*CHu[2, 2] + 
           33474176*Pi^2*CHu[2, 2] - 14278854*CHu[3, 3]) + 
         4*MW2^3*MZ2^9*((-62095637 + 6363232*Pi^2)*CHd[1, 1] + 
           (212098775 - 18068416*Pi^2)*CHd[2, 2] - 62095637*CHd[3, 3] + 
           6363232*Pi^2*CHd[3, 3] + 1647456*CHe[1, 1] + 1647456*CHe[2, 2] + 
           1647456*CHe[3, 3] + 1647456*CHl1[1, 1] + 1647456*CHl1[2, 2] + 
           1647456*CHl1[3, 3] + 147929928*CHl3[1, 1] - 19056848*Pi^2*
            CHl3[1, 1] + 147929928*CHl3[2, 2] - 19056848*Pi^2*CHl3[2, 2] - 
           1647456*CHl3[3, 3] + 89247125*CHq1[1, 1] - 8896096*Pi^2*
            CHq1[1, 1] - 143775441*CHq1[2, 2] + 8654688*Pi^2*CHq1[2, 2] + 
           16004290*CHq1[3, 3] - 2166656*Pi^2*CHq1[3, 3] - 
           35331405*CHq3[1, 1] + 4562784*Pi^2*CHq3[1, 1] - 
           262412327*CHq3[2, 2] + 22113568*Pi^2*CHq3[2, 2] + 
           15700363*CHq3[3, 3] - 2166656*Pi^2*CHq3[3, 3] - 
           103841150*CHu[1, 1] + 14173696*Pi^2*CHu[1, 1] - 
           103841150*CHu[2, 2] + 14173696*Pi^2*CHu[2, 2] - 
           4539378*CHu[3, 3]) - MW2^2*MZ2^10*((-54702362 + 6014592*Pi^2)*
            CHd[1, 1] - 8*(-19604503 + 1874592*Pi^2)*CHd[2, 2] - 
           54702362*CHd[3, 3] + 6014592*Pi^2*CHd[3, 3] + 1370304*CHe[1, 1] + 
           1370304*CHe[2, 2] + 1370304*CHe[3, 3] + 1370304*CHl1[1, 1] + 
           1370304*CHl1[2, 2] + 1370304*CHl1[3, 3] + 137854349*CHl3[1, 1] - 
           17331040*Pi^2*CHl3[1, 1] + 137854349*CHl3[2, 2] - 
           17331040*Pi^2*CHl3[2, 2] - 1370304*CHl3[3, 3] + 
           83135738*CHq1[1, 1] - 8908992*Pi^2*CHq1[1, 1] - 
           143715312*CHq1[2, 2] + 12172032*Pi^2*CHq1[2, 2] + 
           23273176*CHq1[3, 3] - 3110976*Pi^2*CHq1[3, 3] - 
           22072386*CHq3[1, 1] + 2687040*Pi^2*CHq3[1, 1] - 
           237234860*CHq3[2, 2] + 23768064*Pi^2*CHq3[2, 2] + 
           22535182*CHq3[3, 3] - 3110976*Pi^2*CHq3[3, 3] - 
           99126860*CHu[1, 1] + 12819456*Pi^2*CHu[1, 1] - 
           99126860*CHu[2, 2] + 12819456*Pi^2*CHu[2, 2] - 955962*CHu[3, 3]) + 
         MW2*MZ2^11*(8*(-864117 + 101330*Pi^2)*CHd[1, 1] - 
           4*(-4025343 + 444496*Pi^2)*CHd[2, 2] - 6912936*CHd[3, 3] + 
           810640*Pi^2*CHd[3, 3] + 103488*CHe[1, 1] + 103488*CHe[2, 2] + 
           103488*CHe[3, 3] + 103488*CHl1[1, 1] + 103488*CHl1[2, 2] + 
           103488*CHl1[3, 3] + 18774237*CHl3[1, 1] - 2294784*Pi^2*
            CHl3[1, 1] + 18774237*CHl3[2, 2] - 2294784*Pi^2*CHl3[2, 2] - 
           103488*CHl3[3, 3] + 10660608*CHq1[1, 1] - 1226416*Pi^2*
            CHq1[1, 1] - 18167262*CHq1[2, 2] + 1910688*Pi^2*CHq1[2, 2] + 
           4121052*CHq1[3, 3] - 532880*Pi^2*CHq1[3, 3] - 1433016*CHq3[1, 1] + 
           160656*Pi^2*CHq3[1, 1] - 29526474*CHq3[2, 2] + 
           3297760*Pi^2*CHq3[2, 2] + 4077114*CHq3[3, 3] - 
           532880*Pi^2*CHq3[3, 3] - 13827024*CHu[1, 1] + 
           1704928*Pi^2*CHu[1, 1] - 13827024*CHu[2, 2] + 
           1704928*Pi^2*CHu[2, 2] + 63798*CHu[3, 3]) - 512*MW2^10*MZ2^2*
          ((956534 + 76480*Pi^2)*CHd[1, 1] - 2*(12564961 + 97472*Pi^2)*
            CHd[2, 2] + 956534*CHd[3, 3] + 76480*Pi^2*CHd[3, 3] - 
           3778757*CHl3[1, 1] - 41792*Pi^2*CHl3[1, 1] - 3778757*CHl3[2, 2] - 
           41792*Pi^2*CHl3[2, 2] - 3008246*CHq1[1, 1] + 
           124352*Pi^2*CHq1[1, 1] - 495582*CHq1[2, 2] - 
           343488*Pi^2*CHq1[2, 2] - 1101874*CHq1[3, 3] + 
           80512*Pi^2*CHq1[3, 3] - 461118*CHq3[1, 1] + 
           36672*Pi^2*CHq3[1, 1] + 7660346*CHq3[2, 2] - 
           431168*Pi^2*CHq3[2, 2] - 1049350*CHq3[3, 3] + 
           80512*Pi^2*CHq3[3, 3] - 4808044*CHu[1, 1] + 161920*Pi^2*
            CHu[1, 1] - 4808044*CHu[2, 2] + 161920*Pi^2*CHu[2, 2] + 
           207900*CHu[3, 3]) + 32*MW2^7*MZ2^5*((-47931434 + 6869056*Pi^2)*
            CHd[1, 1] + (110490230 - 21273472*Pi^2)*CHd[2, 2] - 
           47931434*CHd[3, 3] + 6869056*Pi^2*CHd[3, 3] - 590976*CHe[1, 1] - 
           590976*CHe[2, 2] - 590976*CHe[3, 3] - 590976*CHl1[1, 1] - 
           590976*CHl1[2, 2] - 590976*CHl1[3, 3] + 125813519*CHl3[1, 1] - 
           13063552*Pi^2*CHl3[1, 1] + 125813519*CHl3[2, 2] - 
           13063552*Pi^2*CHl3[2, 2] + 590976*CHl3[3, 3] + 
           6439850*CHq1[1, 1] - 2159296*Pi^2*CHq1[1, 1] + 
           439945608*CHq1[2, 2] - 33123072*Pi^2*CHq1[2, 2] - 
           56315174*CHq1[3, 3] + 3384256*Pi^2*CHq1[3, 3] - 
           96418206*CHq3[1, 1] + 8927808*Pi^2*CHq3[1, 1] + 
           359147752*CHq3[2, 2] - 22035968*Pi^2*CHq3[2, 2] - 
           52181588*CHq3[3, 3] + 3384256*Pi^2*CHq3[3, 3] - 
           188872796*CHu[1, 1] + 18515968*Pi^2*CHu[1, 1] - 
           188872796*CHu[2, 2] + 18515968*Pi^2*CHu[2, 2] + 
           554688*CHu[3, 3]) + 512*MW2^9*MZ2^3*((171239 + 204880*Pi^2)*
            CHd[1, 1] - 16*(1809449 + 32218*Pi^2)*CHd[2, 2] + 
           171239*CHd[3, 3] + 204880*Pi^2*CHd[3, 3] - 12672*CHe[1, 1] - 
           12672*CHe[2, 2] - 12672*CHe[3, 3] - 12672*CHl1[1, 1] - 
           12672*CHl1[2, 2] - 12672*CHl1[3, 3] - 5294712*CHl3[1, 1] - 
           168000*Pi^2*CHl3[1, 1] - 5294712*CHl3[2, 2] - 
           168000*Pi^2*CHl3[2, 2] + 12672*CHl3[3, 3] - 3838199*CHq1[1, 1] + 
           165872*Pi^2*CHq1[1, 1] + 19084617*CHq1[2, 2] - 
           1207584*Pi^2*CHq1[2, 2] - 3001627*CHq1[3, 3] + 
           186544*Pi^2*CHq1[3, 3] - 3245127*CHq3[1, 1] + 
           207216*Pi^2*CHq3[1, 1] + 29092289*CHq3[2, 2] - 
           1166240*Pi^2*CHq3[2, 2] - 2836165*CHq3[3, 3] + 
           186544*Pi^2*CHq3[3, 3] - 8559262*CHu[1, 1] + 
           498400*Pi^2*CHu[1, 1] - 8559262*CHu[2, 2] + 498400*Pi^2*
            CHu[2, 2] + 605628*CHu[3, 3]) - 64*MW2^8*MZ2^4*
          (20*(-568111 + 141120*Pi^2)*CHd[1, 1] - 2*(54707993 + 3881088*Pi^2)*
            CHd[2, 2] - 11362220*CHd[3, 3] + 2822400*Pi^2*CHd[3, 3] - 
           300288*CHe[1, 1] - 300288*CHe[2, 2] - 300288*CHe[3, 3] - 
           300288*CHl1[1, 1] - 300288*CHl1[2, 2] - 300288*CHl1[3, 3] - 
           180055*CHl3[1, 1] - 3604288*Pi^2*CHl3[1, 1] - 180055*CHl3[2, 2] - 
           3604288*Pi^2*CHl3[2, 2] + 300288*CHl3[3, 3] - 
           20153044*CHq1[1, 1] + 502272*Pi^2*CHq1[1, 1] + 
           266652594*CHq1[2, 2] - 16585920*Pi^2*CHq1[2, 2] - 
           32385008*CHq1[3, 3] + 1993536*Pi^2*CHq1[3, 3] - 
           42823212*CHq3[1, 1] + 3484800*Pi^2*CHq3[1, 1] + 
           299391514*CHq3[2, 2] - 13603392*Pi^2*CHq3[2, 2] - 
           30377072*CHq3[3, 3] + 1993536*Pi^2*CHq3[3, 3] - 
           93303848*CHu[1, 1] + 7349760*Pi^2*CHu[1, 1] - 93303848*CHu[2, 2] + 
           7349760*Pi^2*CHu[2, 2] + 4809624*CHu[3, 3])) + 
       MT2^2*MW2^2*(1622016*MW2^13*(61*CHd[1, 1] - 610*CHd[2, 2] + 
           61*CHd[3, 3] - 118*CHl3[1, 1] - 118*CHl3[2, 2] - 61*CHq1[1, 1] - 
           732*CHq1[2, 2] + 61*CHq1[3, 3] + 303*CHq3[1, 1] - 
           1028*CHq3[2, 2] + 61*CHq3[3, 3] - 122*CHu[1, 1] - 122*CHu[2, 2]) - 
         6144*MW2^12*MZ2*((28462 + 2960*Pi^2)*CHd[1, 1] - 
           4*(195697 + 2120*Pi^2)*CHd[2, 2] + 28462*CHd[3, 3] + 
           2960*Pi^2*CHd[3, 3] - 266287*CHl3[1, 1] - 1120*Pi^2*CHl3[1, 1] - 
           266287*CHl3[2, 2] - 1120*Pi^2*CHl3[2, 2] - 139342*CHq1[1, 1] + 
           7600*Pi^2*CHq1[1, 1] - 353820*CHq1[2, 2] - 3840*Pi^2*CHq1[2, 2] - 
           19850*CHq1[3, 3] + 2960*Pi^2*CHq1[3, 3] + 3798*CHq3[1, 1] - 
           1680*Pi^2*CHq3[1, 1] - 50828*CHq3[2, 2] - 13120*Pi^2*CHq3[2, 2] - 
           44006*CHq3[3, 3] + 2960*Pi^2*CHq3[3, 3] - 155924*CHu[1, 1] + 
           4640*Pi^2*CHu[1, 1] - 155924*CHu[2, 2] + 4640*Pi^2*CHu[2, 2]) + 
         2*MZ2^13*((-369774 + 45712*Pi^2)*CHd[1, 1] + (677160 - 89920*Pi^2)*
            CHd[2, 2] - 369774*CHd[3, 3] + 45712*Pi^2*CHd[3, 3] + 
           1073688*CHl3[1, 1] - 130144*Pi^2*CHl3[1, 1] + 1073688*CHl3[2, 2] - 
           130144*Pi^2*CHl3[2, 2] + 563814*CHq1[1, 1] - 
           69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 113832*Pi^2*
            CHq1[2, 2] + 281907*CHq1[3, 3] - 34616*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2]) + 2*MW2^4*MZ2^9*
          ((-96999109 + 5911664*Pi^2)*CHd[1, 1] - 
           8*(-72248291 + 3940648*Pi^2)*CHd[2, 2] - 96999109*CHd[3, 3] + 
           5911664*Pi^2*CHd[3, 3] - 942432*CHe[1, 1] - 942432*CHe[2, 2] - 
           942432*CHe[3, 3] - 942432*CHl1[1, 1] - 942432*CHl1[2, 2] - 
           942432*CHl1[3, 3] + 231432809*CHl3[1, 1] - 19970544*Pi^2*
            CHl3[1, 1] + 231432809*CHl3[2, 2] - 19970544*Pi^2*CHl3[2, 2] + 
           942432*CHl3[3, 3] + 59828029*CHq1[1, 1] - 730352*Pi^2*CHq1[1, 1] - 
           3400800*CHq1[2, 2] - 46859088*Pi^2*CHq1[2, 2] - 
           45920563*CHq1[3, 3] + 7511456*Pi^2*CHq1[3, 3] - 
           106539507*CHq3[1, 1] + 15753264*Pi^2*CHq3[1, 1] - 
           292233796*CHq3[2, 2] - 30375472*Pi^2*CHq3[2, 2] - 
           43321831*CHq3[3, 3] + 7511456*Pi^2*CHq3[3, 3] - 
           101575606*CHu[1, 1] + 20929952*Pi^2*CHu[1, 1] - 
           101575606*CHu[2, 2] + 20929952*Pi^2*CHu[2, 2] - 
           12202584*CHu[3, 3]) + 16*MW2^7*MZ2^6*((-221415839 + 18692896*Pi^2)*
            CHd[1, 1] + (1074893396 - 66556672*Pi^2)*CHd[2, 2] - 
           221415839*CHd[3, 3] + 18692896*Pi^2*CHd[3, 3] + 
           1112064*CHe[1, 1] + 1112064*CHe[2, 2] + 1112064*CHe[3, 3] + 
           1112064*CHl1[1, 1] + 1112064*CHl1[2, 2] + 1112064*CHl1[3, 3] + 
           650144284*CHl3[1, 1] - 56358912*Pi^2*CHl3[1, 1] + 
           650144284*CHl3[2, 2] - 56358912*Pi^2*CHl3[2, 2] - 
           1112064*CHl3[3, 3] + 242521055*CHq1[1, 1] - 19102336*Pi^2*
            CHq1[1, 1] - 426737280*CHq1[2, 2] - 35450592*Pi^2*CHq1[2, 2] + 
           8900623*CHq1[3, 3] + 2270176*Pi^2*CHq1[3, 3] - 
           158630013*CHq3[1, 1] + 23642688*Pi^2*CHq3[1, 1] - 
           1016374328*CHq3[2, 2] + 7294432*Pi^2*CHq3[2, 2] + 
           14613103*CHq3[3, 3] + 2270176*Pi^2*CHq3[3, 3] - 
           317109386*CHu[1, 1] + 50311168*Pi^2*CHu[1, 1] - 
           317109386*CHu[2, 2] + 50311168*Pi^2*CHu[2, 2] - 
           5418012*CHu[3, 3]) - 32*MW2^8*MZ2^5*(16*(-8566701 + 768580*Pi^2)*
            CHd[1, 1] + (803982624 - 39926656*Pi^2)*CHd[2, 2] - 
           137067216*CHd[3, 3] + 12297280*Pi^2*CHd[3, 3] - 984768*CHe[1, 1] - 
           984768*CHe[2, 2] - 984768*CHe[3, 3] - 984768*CHl1[1, 1] - 
           984768*CHl1[2, 2] - 984768*CHl1[3, 3] + 437268111*CHl3[1, 1] - 
           26715168*Pi^2*CHl3[1, 1] + 437268111*CHl3[2, 2] - 
           26715168*Pi^2*CHl3[2, 2] + 984768*CHl3[3, 3] + 
           91743792*CHq1[1, 1] - 6638848*Pi^2*CHq1[1, 1] + 
           141372336*CHq1[2, 2] - 54092640*Pi^2*CHq1[2, 2] - 
           30522924*CHq1[3, 3] + 4891936*Pi^2*CHq1[3, 3] - 
           136793964*CHq3[1, 1] + 16422720*Pi^2*CHq3[1, 1] - 
           143455272*CHq3[2, 2] - 31031072*Pi^2*CHq3[2, 2] - 
           31087176*CHq3[3, 3] + 4891936*Pi^2*CHq3[3, 3] - 
           237837336*CHu[1, 1] + 33691840*Pi^2*CHu[1, 1] - 
           237837336*CHu[2, 2] + 33691840*Pi^2*CHu[2, 2] - 
           3486480*CHu[3, 3]) - 4*MW2^3*MZ2^10*(4*(-9904589 + 931031*Pi^2)*
            CHd[1, 1] + (141304505 - 12577712*Pi^2)*CHd[2, 2] - 
           39618356*CHd[3, 3] + 3724124*Pi^2*CHd[3, 3] + 1033392*CHe[1, 1] + 
           1033392*CHe[2, 2] + 1033392*CHe[3, 3] + 1033392*CHl1[1, 1] + 
           1033392*CHl1[2, 2] + 1033392*CHl1[3, 3] + 86725231*CHl3[1, 1] - 
           11817696*Pi^2*CHl3[1, 1] + 86725231*CHl3[2, 2] - 
           11817696*Pi^2*CHl3[2, 2] - 1033392*CHl3[3, 3] + 
           51901502*CHq1[1, 1] - 4643732*Pi^2*CHq1[1, 1] - 
           92821689*CHq1[2, 2] + 690876*Pi^2*CHq1[2, 2] + 
           5681764*CHq1[3, 3] - 214192*Pi^2*CHq1[3, 3] - 
           25690878*CHq3[1, 1] + 4215348*Pi^2*CHq3[1, 1] - 
           175600466*CHq3[2, 2] + 9549956*Pi^2*CHq3[2, 2] + 
           6843862*CHq3[3, 3] - 214192*Pi^2*CHq3[3, 3] - 61812656*CHu[1, 1] + 
           8949512*Pi^2*CHu[1, 1] - 61812656*CHu[2, 2] + 
           8949512*Pi^2*CHu[2, 2] - 654405*CHu[3, 3]) + 
         128*MW2^9*MZ2^4*(4*(-7289783 + 712900*Pi^2)*CHd[1, 1] + 
           (154211702 - 7999456*Pi^2)*CHd[2, 2] - 29159132*CHd[3, 3] + 
           2851600*Pi^2*CHd[3, 3] - 337344*CHe[1, 1] - 337344*CHe[2, 2] - 
           337344*CHe[3, 3] - 337344*CHl1[1, 1] - 337344*CHl1[2, 2] - 
           337344*CHl1[3, 3] + 64964941*CHl3[1, 1] - 3967280*Pi^2*
            CHl3[1, 1] + 64964941*CHl3[2, 2] - 3967280*Pi^2*CHl3[2, 2] + 
           337344*CHl3[3, 3] + 2401772*CHq1[1, 1] + 31664*Pi^2*CHq1[1, 1] + 
           144882684*CHq1[2, 2] - 16825968*Pi^2*CHq1[2, 2] - 
           14952698*CHq1[3, 3] + 1867168*Pi^2*CHq1[3, 3] - 
           39947472*CHq3[1, 1] + 3702672*Pi^2*CHq3[1, 1] + 
           138968080*CHq3[2, 2] - 13154960*Pi^2*CHq3[2, 2] - 
           16678514*CHq3[3, 3] + 1867168*Pi^2*CHq3[3, 3] - 
           59720264*CHu[1, 1] + 7560160*Pi^2*CHu[1, 1] - 59720264*CHu[2, 2] + 
           7560160*Pi^2*CHu[2, 2] - 16728*CHu[3, 3]) + 1024*MW2^11*MZ2^2*
          ((-499589 + 90272*Pi^2)*CHd[1, 1] - 2*(3167033 + 114208*Pi^2)*
            CHd[2, 2] - 499589*CHd[3, 3] + 90272*Pi^2*CHd[3, 3] - 
           3584293*CHl3[1, 1] - 50224*Pi^2*CHl3[1, 1] - 3584293*CHl3[2, 2] - 
           50224*Pi^2*CHl3[2, 2] - 1865467*CHq1[1, 1] + 
           141760*Pi^2*CHq1[1, 1] + 5703864*CHq1[2, 2] - 
           422448*Pi^2*CHq1[2, 2] - 1177145*CHq1[3, 3] + 
           95312*Pi^2*CHq1[3, 3] - 2334003*CHq3[1, 1] + 
           48864*Pi^2*CHq3[1, 1] + 12139804*CHq3[2, 2] - 
           515344*Pi^2*CHq3[2, 2] - 1496969*CHq3[3, 3] + 
           95312*Pi^2*CHq3[3, 3] - 2441342*CHu[1, 1] + 194048*Pi^2*
            CHu[1, 1] - 2441342*CHu[2, 2] + 194048*Pi^2*CHu[2, 2] + 
           41580*CHu[3, 3]) - 512*MW2^10*MZ2^3*(20*(-207127 + 22594*Pi^2)*
            CHd[1, 1] - 8*(-827923 + 141754*Pi^2)*CHd[2, 2] - 
           4142540*CHd[3, 3] + 451880*Pi^2*CHd[3, 3] - 31680*CHe[1, 1] - 
           31680*CHe[2, 2] - 31680*CHe[3, 3] - 31680*CHl1[1, 1] - 
           31680*CHl1[2, 2] - 31680*CHl1[3, 3] - 1578911*CHl3[1, 1] - 
           387536*Pi^2*CHl3[1, 1] - 1578911*CHl3[2, 2] - 
           387536*Pi^2*CHl3[2, 2] + 31680*CHl3[3, 3] - 3375196*CHq1[1, 1] + 
           313816*Pi^2*CHq1[1, 1] + 36241464*CHq1[2, 2] - 
           2757504*Pi^2*CHq1[2, 2] - 4020668*CHq1[3, 3] + 
           403016*Pi^2*CHq1[3, 3] - 8918676*CHq3[1, 1] + 
           492216*Pi^2*CHq3[1, 1] + 49891264*CHq3[2, 2] - 
           2579104*Pi^2*CHq3[2, 2] - 4736396*CHq3[3, 3] + 
           403016*Pi^2*CHq3[3, 3] - 9986648*CHu[1, 1] + 1119920*Pi^2*
            CHu[1, 1] - 9986648*CHu[2, 2] + 1119920*Pi^2*CHu[2, 2] + 
           157428*CHu[3, 3]) - MW2*MZ2^12*(8*(-1207089 + 145520*Pi^2)*
            CHd[1, 1] - 4*(-5411949 + 664192*Pi^2)*CHd[2, 2] - 
           9656712*CHd[3, 3] + 1164160*Pi^2*CHd[3, 3] + 206976*CHe[1, 1] + 
           206976*CHe[2, 2] + 206976*CHe[3, 3] + 206976*CHl1[1, 1] + 
           206976*CHl1[2, 2] + 206976*CHl1[3, 3] + 26619759*CHl3[1, 1] - 
           3288128*Pi^2*CHl3[1, 1] + 26619759*CHl3[2, 2] - 
           3288128*Pi^2*CHl3[2, 2] - 206976*CHl3[3, 3] + 
           15211656*CHq1[1, 1] - 1760512*Pi^2*CHq1[1, 1] - 
           25574070*CHq1[2, 2] + 2683056*Pi^2*CHq1[2, 2] + 
           5637144*CHq1[3, 3] - 719600*Pi^2*CHq1[3, 3] - 2866032*CHq3[1, 1] + 
           321312*Pi^2*CHq3[1, 1] - 41606694*CHq3[2, 2] + 
           4764880*Pi^2*CHq3[2, 2] + 5794758*CHq3[3, 3] - 
           719600*Pi^2*CHq3[3, 3] - 20469168*CHu[1, 1] + 
           2442496*Pi^2*CHu[1, 1] - 20469168*CHu[2, 2] + 
           2442496*Pi^2*CHu[2, 2] + 193746*CHu[3, 3]) + 
         MW2^2*MZ2^11*((-53926438 + 5979824*Pi^2)*CHd[1, 1] - 
           8*(-18584213 + 2032504*Pi^2)*CHd[2, 2] - 53926438*CHd[3, 3] + 
           5979824*Pi^2*CHd[3, 3] + 1705728*CHe[1, 1] + 1705728*CHe[2, 2] + 
           1705728*CHe[3, 3] + 1705728*CHl1[1, 1] + 1705728*CHl1[2, 2] + 
           1705728*CHl1[3, 3] + 132516481*CHl3[1, 1] - 17570720*Pi^2*
            CHl3[1, 1] + 132516481*CHl3[2, 2] - 17570720*Pi^2*CHl3[2, 2] - 
           1705728*CHl3[3, 3] + 82048270*CHq1[1, 1] - 8669264*Pi^2*
            CHq1[1, 1] - 145803837*CHq1[2, 2] + 10359624*Pi^2*CHq1[2, 2] + 
           20974565*CHq1[3, 3] - 2450872*Pi^2*CHq1[3, 3] - 
           26680452*CHq3[1, 1] + 3767520*Pi^2*CHq3[1, 1] - 
           241092607*CHq3[2, 2] + 22796408*Pi^2*CHq3[2, 2] + 
           22150679*CHq3[3, 3] - 2450872*Pi^2*CHq3[3, 3] - 
           102535732*CHu[1, 1] + 12942752*Pi^2*CHu[1, 1] - 
           102535732*CHu[2, 2] + 12942752*Pi^2*CHu[2, 2] + 
           956766*CHu[3, 3]) - 8*MW2^6*MZ2^7*((-216974821 + 19159024*Pi^2)*
            CHd[1, 1] - 8*(-87208871 + 8283632*Pi^2)*CHd[2, 2] - 
           216974821*CHd[3, 3] + 19159024*Pi^2*CHd[3, 3] + 
           5400096*CHe[1, 1] + 5400096*CHe[2, 2] + 5400096*CHe[3, 3] + 
           5400096*CHl1[1, 1] + 5400096*CHl1[2, 2] + 5400096*CHl1[3, 3] + 
           482508410*CHl3[1, 1] - 69016368*Pi^2*CHl3[1, 1] + 
           482508410*CHl3[2, 2] - 69016368*Pi^2*CHl3[2, 2] - 
           5400096*CHl3[3, 3] + 324065101*CHq1[1, 1] - 28580848*Pi^2*
            CHq1[1, 1] - 886720554*CHq1[2, 2] + 26153568*Pi^2*CHq1[2, 2] + 
           77519735*CHq1[3, 3] - 4483664*Pi^2*CHq1[3, 3] - 
           85341195*CHq3[1, 1] + 19613520*Pi^2*CHq3[1, 1] - 
           1415035882*CHq3[2, 2] + 74347936*Pi^2*CHq3[2, 2] + 
           87191603*CHq3[3, 3] - 4483664*Pi^2*CHq3[3, 3] - 
           285972670*CHu[1, 1] + 46247776*Pi^2*CHu[1, 1] - 
           285972670*CHu[2, 2] + 46247776*Pi^2*CHu[2, 2] + 
           1665636*CHu[3, 3]) + 4*MW2^5*MZ2^8*((-74966721 + 9492592*Pi^2)*
            CHd[1, 1] - 4*(18154929 + 5704576*Pi^2)*CHd[2, 2] - 
           74966721*CHd[3, 3] + 9492592*Pi^2*CHd[3, 3] + 6343680*CHe[1, 1] + 
           6343680*CHe[2, 2] + 6343680*CHe[3, 3] + 6343680*CHl1[1, 1] + 
           6343680*CHl1[2, 2] + 6343680*CHl1[3, 3] + 84836532*CHl3[1, 1] - 
           36029760*Pi^2*CHl3[1, 1] + 84836532*CHl3[2, 2] - 
           36029760*Pi^2*CHl3[2, 2] - 6343680*CHl3[3, 3] + 
           196376937*CHq1[1, 1] - 21841648*Pi^2*CHq1[1, 1] - 
           653319636*CHq1[2, 2] + 69591408*Pi^2*CHq1[2, 2] + 
           101029221*CHq1[3, 3] - 10120928*Pi^2*CHq1[3, 3] + 
           35289501*CHq3[1, 1] + 1599792*Pi^2*CHq3[1, 1] - 
           737928168*CHq3[2, 2] + 93032848*Pi^2*CHq3[2, 2] + 
           106236309*CHq3[3, 3] - 10120928*Pi^2*CHq3[3, 3] - 
           128595030*CHu[1, 1] + 15472096*Pi^2*CHu[1, 1] - 
           128595030*CHu[2, 2] + 15472096*Pi^2*CHu[2, 2] + 
           12540432*CHu[3, 3])) - MT2^3*MW2*
        (32440320*MW2^13*(5*CHd[1, 1] - 50*CHd[2, 2] + 5*CHd[3, 3] - 
           6*CHl3[1, 1] - 6*CHl3[2, 2] - 5*CHq1[1, 1] - 60*CHq1[2, 2] + 
           5*CHq1[3, 3] + 23*CHq3[1, 1] - 76*CHq3[2, 2] + 5*CHq3[3, 3] - 
           10*CHu[1, 1] - 10*CHu[2, 2]) - 2048*MW2^12*MZ2*
          (8*(25301 + 1480*Pi^2)*CHd[1, 1] - 80*(52427 + 424*Pi^2)*
            CHd[2, 2] + 202408*CHd[3, 3] + 11840*Pi^2*CHd[3, 3] - 
           1023427*CHl3[1, 1] - 4480*Pi^2*CHl3[1, 1] - 1023427*CHl3[2, 2] - 
           4480*Pi^2*CHl3[2, 2] - 645928*CHq1[1, 1] + 30400*Pi^2*CHq1[1, 1] - 
           2167536*CHq1[2, 2] - 15360*Pi^2*CHq1[2, 2] - 35192*CHq1[3, 3] + 
           11840*Pi^2*CHq1[3, 3] + 221736*CHq3[1, 1] - 6720*Pi^2*CHq3[1, 1] - 
           823088*CHq3[2, 2] - 52480*Pi^2*CHq3[2, 2] - 115382*CHq3[3, 3] + 
           11840*Pi^2*CHq3[3, 3] - 800816*CHu[1, 1] + 18560*Pi^2*CHu[1, 1] - 
           800816*CHu[2, 2] + 18560*Pi^2*CHu[2, 2]) + 
         MZ2^13*((-369774 + 45712*Pi^2)*CHd[1, 1] + (677160 - 89920*Pi^2)*
            CHd[2, 2] - 369774*CHd[3, 3] + 45712*Pi^2*CHd[3, 3] + 
           1073688*CHl3[1, 1] - 130144*Pi^2*CHl3[1, 1] + 1073688*CHl3[2, 2] - 
           130144*Pi^2*CHl3[2, 2] + 563814*CHq1[1, 1] - 
           69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 113832*Pi^2*
            CHq1[2, 2] + 281907*CHq1[3, 3] - 34616*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2]) + 16*MW2^7*MZ2^6*
          ((-416243937 + 37129472*Pi^2)*CHd[1, 1] - 
           4*(-519069903 + 31512896*Pi^2)*CHd[2, 2] - 416243937*CHd[3, 3] + 
           37129472*Pi^2*CHd[3, 3] + 395520*CHe[1, 1] + 395520*CHe[2, 2] + 
           395520*CHe[3, 3] + 395520*CHl1[1, 1] + 395520*CHl1[2, 2] + 
           395520*CHl1[3, 3] + 1192929001*CHl3[1, 1] - 97474816*Pi^2*
            CHl3[1, 1] + 1192929001*CHl3[2, 2] - 97474816*Pi^2*CHl3[2, 2] - 
           395520*CHl3[3, 3] + 363804897*CHq1[1, 1] - 28646528*Pi^2*
            CHq1[1, 1] - 98914722*CHq1[2, 2] - 107711616*Pi^2*CHq1[2, 2] - 
           52064115*CHq1[3, 3] + 9335552*Pi^2*CHq1[3, 3] - 
           378715239*CHq3[1, 1] + 47317632*Pi^2*CHq3[1, 1] - 
           1032313098*CHq3[2, 2] - 31747456*Pi^2*CHq3[2, 2] - 
           47555913*CHq3[3, 3] + 9335552*Pi^2*CHq3[3, 3] - 
           686325054*CHu[1, 1] + 99866624*Pi^2*CHu[1, 1] - 
           686325054*CHu[2, 2] + 99866624*Pi^2*CHu[2, 2] - 
           15759462*CHu[3, 3]) - 8*MW2^6*MZ2^7*(8*(-67867463 + 6060216*Pi^2)*
            CHd[1, 1] - 4*(-557635081 + 41129472*Pi^2)*CHd[2, 2] - 
           542939704*CHd[3, 3] + 48481728*Pi^2*CHd[3, 3] + 
           6899328*CHe[1, 1] + 6899328*CHe[2, 2] + 6899328*CHe[3, 3] + 
           6899328*CHl1[1, 1] + 6899328*CHl1[2, 2] + 6899328*CHl1[3, 3] + 
           1367272437*CHl3[1, 1] - 148111552*Pi^2*CHl3[1, 1] + 
           1367272437*CHl3[2, 2] - 148111552*Pi^2*CHl3[2, 2] - 
           6899328*CHl3[3, 3] + 626859160*CHq1[1, 1] - 53189952*Pi^2*
            CHq1[1, 1] - 1062512358*CHq1[2, 2] - 42561408*Pi^2*CHq1[2, 2] + 
           51988970*CHq1[3, 3] + 1164096*Pi^2*CHq1[3, 3] - 
           367719204*CHq3[1, 1] + 55518144*Pi^2*CHq3[1, 1] - 
           2285105410*CHq3[2, 2] + 66146688*Pi^2*CHq3[2, 2] + 
           64541150*CHq3[3, 3] + 1164096*Pi^2*CHq3[3, 3] - 
           815282608*CHu[1, 1] + 123379584*Pi^2*CHu[1, 1] - 
           815282608*CHu[2, 2] + 123379584*Pi^2*CHu[2, 2] - 
           12820212*CHu[3, 3]) - 64*MW2^8*MZ2^5*((-110173433 + 10621568*Pi^2)*
            CHd[1, 1] + (585857831 - 33228800*Pi^2)*CHd[2, 2] - 
           110173433*CHd[3, 3] + 10621568*Pi^2*CHd[3, 3] - 905088*CHe[1, 1] - 
           905088*CHe[2, 2] - 905088*CHe[3, 3] - 905088*CHl1[1, 1] - 
           905088*CHl1[2, 2] - 905088*CHl1[3, 3] + 312284019*CHl3[1, 1] - 
           20804480*Pi^2*CHl3[1, 1] + 312284019*CHl3[2, 2] - 
           20804480*Pi^2*CHl3[2, 2] + 905088*CHl3[3, 3] + 
           51487673*CHq1[1, 1] - 3862016*Pi^2*CHq1[1, 1] + 
           290143218*CHq1[2, 2] - 50325888*Pi^2*CHq1[2, 2] - 
           42566807*CHq1[3, 3] + 5017472*Pi^2*CHq1[3, 3] - 
           131946879*CHq3[1, 1] + 13896960*Pi^2*CHq3[1, 1] + 
           122349778*CHq3[2, 2] - 32566912*Pi^2*CHq3[2, 2] - 
           44142788*CHq3[3, 3] + 5017472*Pi^2*CHq3[3, 3] - 
           220394078*CHu[1, 1] + 28737152*Pi^2*CHu[1, 1] - 
           220394078*CHu[2, 2] + 28737152*Pi^2*CHu[2, 2] - 
           2343144*CHu[3, 3]) + 2*MW2^2*MZ2^11*((-5063527 + 404704*Pi^2)*
            CHd[1, 1] - 8*(-2995271 + 205664*Pi^2)*CHd[2, 2] - 
           5063527*CHd[3, 3] + 404704*Pi^2*CHd[3, 3] + 271200*CHe[1, 1] + 
           271200*CHe[2, 2] + 271200*CHe[3, 3] + 271200*CHl1[1, 1] + 
           271200*CHl1[2, 2] + 271200*CHl1[3, 3] + 8594392*CHl3[1, 1] - 
           1308400*Pi^2*CHl3[1, 1] + 8594392*CHl3[2, 2] - 
           1308400*Pi^2*CHl3[2, 2] - 271200*CHl3[3, 3] + 7006087*CHq1[1, 1] - 
           518080*Pi^2*CHq1[1, 1] - 13561698*CHq1[2, 2] + 
           36912*Pi^2*CHq1[2, 2] - 755761*CHq1[3, 3] + 
           91408*Pi^2*CHq1[3, 3] - 4988769*CHq3[1, 1] + 
           700896*Pi^2*CHq3[1, 1] - 23456650*CHq3[2, 2] + 
           1255888*Pi^2*CHq3[2, 2] - 969079*CHq3[3, 3] + 
           91408*Pi^2*CHq3[3, 3] - 5259634*CHu[1, 1] + 944320*Pi^2*
            CHu[1, 1] - 5259634*CHu[2, 2] + 944320*Pi^2*CHu[2, 2] - 
           451302*CHu[3, 3]) - 2*MW2*MZ2^12*(2*(-964791 + 111236*Pi^2)*
            CHd[1, 1] + (4961184 - 529312*Pi^2)*CHd[2, 2] - 
           1929582*CHd[3, 3] + 222472*Pi^2*CHd[3, 3] + 51744*CHe[1, 1] + 
           51744*CHe[2, 2] + 51744*CHe[3, 3] + 51744*CHl1[1, 1] + 
           51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 5071419*CHl3[1, 1] - 
           626816*Pi^2*CHl3[1, 1] + 5071419*CHl3[2, 2] - 
           626816*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 3027258*CHq1[1, 1] - 
           336280*Pi^2*CHq1[1, 1] - 5275299*CHq1[2, 2] + 
           500016*Pi^2*CHq1[2, 2] + 961923*CHq1[3, 3] - 
           127976*Pi^2*CHq1[3, 3] - 716508*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 8421363*CHq3[2, 2] + 
           916624*Pi^2*CHq3[2, 2] + 949509*CHq3[3, 3] - 
           127976*Pi^2*CHq3[3, 3] - 3758004*CHu[1, 1] + 
           465520*Pi^2*CHu[1, 1] - 3758004*CHu[2, 2] + 465520*Pi^2*
            CHu[2, 2] + 38514*CHu[3, 3]) + 512*MW2^11*MZ2^2*
          ((-554614 + 251776*Pi^2)*CHd[1, 1] - 2*(14775703 + 320384*Pi^2)*
            CHd[2, 2] - 554614*CHd[3, 3] + 251776*Pi^2*CHd[3, 3] - 
           10955479*CHl3[1, 1] - 138112*Pi^2*CHl3[1, 1] - 
           10955479*CHl3[2, 2] - 138112*Pi^2*CHl3[2, 2] - 
           6166154*CHq1[1, 1] + 406400*Pi^2*CHq1[1, 1] + 
           11760414*CHq1[2, 2] - 1140864*Pi^2*CHq1[2, 2] - 
           3311830*CHq1[3, 3] + 265216*Pi^2*CHq1[3, 3] - 5475042*CHq3[1, 1] + 
           124032*Pi^2*CHq3[1, 1] + 31141190*CHq3[2, 2] - 
           1423232*Pi^2*CHq3[2, 2] - 4058746*CHq3[3, 3] + 
           265216*Pi^2*CHq3[3, 3] - 8435092*CHu[1, 1] + 
           534784*Pi^2*CHu[1, 1] - 8435092*CHu[2, 2] + 534784*Pi^2*
            CHu[2, 2] + 207900*CHu[3, 3]) - 512*MW2^10*MZ2^3*
          ((-4898385 + 664096*Pi^2)*CHd[1, 1] - 14*(726147 + 119264*Pi^2)*
            CHd[2, 2] - 4898385*CHd[3, 3] + 664096*Pi^2*CHd[3, 3] - 
           42240*CHe[1, 1] - 42240*CHe[2, 2] - 42240*CHe[3, 3] - 
           42240*CHl1[1, 1] - 42240*CHl1[2, 2] - 42240*CHl1[3, 3] - 
           6742928*CHl3[1, 1] - 550016*Pi^2*CHl3[1, 1] - 6742928*CHl3[2, 2] - 
           550016*Pi^2*CHl3[2, 2] + 42240*CHl3[3, 3] - 6799887*CHq1[1, 1] + 
           520544*Pi^2*CHq1[1, 1] + 53755089*CHq1[2, 2] - 
           3946560*Pi^2*CHq1[2, 2] - 6745767*CHq1[3, 3] + 
           602080*Pi^2*CHq1[3, 3] - 13004943*CHq3[1, 1] + 
           683616*Pi^2*CHq3[1, 1] + 77600625*CHq3[2, 2] - 
           3783488*Pi^2*CHq3[2, 2] - 7664889*CHq3[3, 3] + 
           602080*Pi^2*CHq3[3, 3] - 16887582*CHu[1, 1] + 
           1622464*Pi^2*CHu[1, 1] - 16887582*CHu[2, 2] + 
           1622464*Pi^2*CHu[2, 2] + 506760*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*((-82254508 + 8966912*Pi^2)*CHd[1, 1] + 
           (314936578 - 24762368*Pi^2)*CHd[2, 2] - 82254508*CHd[3, 3] + 
           8966912*Pi^2*CHd[3, 3] - 978432*CHe[1, 1] - 978432*CHe[2, 2] - 
           978432*CHe[3, 3] - 978432*CHl1[1, 1] - 978432*CHl1[2, 2] - 
           978432*CHl1[3, 3] + 137886951*CHl3[1, 1] - 11673216*Pi^2*
            CHl3[1, 1] + 137886951*CHl3[2, 2] - 11673216*Pi^2*CHl3[2, 2] + 
           978432*CHl3[3, 3] - 14241620*CHq1[1, 1] + 1256704*Pi^2*
            CHq1[1, 1] + 544901286*CHq1[2, 2] - 52786560*Pi^2*CHq1[2, 2] - 
           60380440*CHq1[3, 3] + 6232448*Pi^2*CHq1[3, 3] - 
           135021852*CHq3[1, 1] + 11208192*Pi^2*CHq3[1, 1] + 
           586377758*CHq3[2, 2] - 42835072*Pi^2*CHq3[2, 2] - 
           65723128*CHq3[3, 3] + 6232448*Pi^2*CHq3[3, 3] - 
           204724264*CHu[1, 1] + 23449088*Pi^2*CHu[1, 1] - 
           204724264*CHu[2, 2] + 23449088*Pi^2*CHu[2, 2] + 
           2371800*CHu[3, 3]) + 4*MW2^5*MZ2^8*((-467739097 + 45511936*Pi^2)*
            CHd[1, 1] - 2*(-743944529 + 70723328*Pi^2)*CHd[2, 2] - 
           467739097*CHd[3, 3] + 45511936*Pi^2*CHd[3, 3] + 
           11652480*CHe[1, 1] + 11652480*CHe[2, 2] + 11652480*CHe[3, 3] + 
           11652480*CHl1[1, 1] + 11652480*CHl1[2, 2] + 11652480*CHl1[3, 3] + 
           1067130288*CHl3[1, 1] - 142897984*Pi^2*CHl3[1, 1] + 
           1067130288*CHl3[2, 2] - 142897984*Pi^2*CHl3[2, 2] - 
           11652480*CHl3[3, 3] + 646959769*CHq1[1, 1] - 61111936*Pi^2*
            CHq1[1, 1] - 1360661016*CHq1[2, 2] + 40420416*Pi^2*CHq1[2, 2] + 
           140484059*CHq1[3, 3] - 10006208*Pi^2*CHq1[3, 3] - 
           230763555*CHq3[1, 1] + 41099520*Pi^2*CHq3[1, 1] - 
           2280464260*CHq3[2, 2] + 142631872*Pi^2*CHq3[2, 2] + 
           153153371*CHq3[3, 3] - 10006208*Pi^2*CHq3[3, 3] - 
           742231534*CHu[1, 1] + 105709312*Pi^2*CHu[1, 1] - 
           742231534*CHu[2, 2] + 105709312*Pi^2*CHu[2, 2] + 
           7851240*CHu[3, 3]) + MW2^3*MZ2^10*((-49700372 + 7645504*Pi^2)*
            CHd[1, 1] - 4*(151933 + 3255808*Pi^2)*CHd[2, 2] - 
           49700372*CHd[3, 3] + 7645504*Pi^2*CHd[3, 3] + 1474944*CHe[1, 1] + 
           1474944*CHe[2, 2] + 1474944*CHe[3, 3] + 1474944*CHl1[1, 1] + 
           1474944*CHl1[2, 2] + 1474944*CHl1[3, 3] + 160904689*CHl3[1, 1] - 
           20031168*Pi^2*CHl3[1, 1] + 160904689*CHl3[2, 2] - 
           20031168*Pi^2*CHl3[2, 2] - 1474944*CHl3[3, 3] + 
           96225332*CHq1[1, 1] - 12978880*Pi^2*CHq1[1, 1] - 
           191221392*CHq1[2, 2] + 28382016*Pi^2*CHq1[2, 2] + 
           57141778*CHq1[3, 3] - 7116032*Pi^2*CHq1[3, 3] + 
           6639120*CHq3[1, 1] - 1253184*Pi^2*CHq3[1, 1] - 
           241309940*CHq3[2, 2] + 40107712*Pi^2*CHq3[2, 2] + 
           59514376*CHq3[3, 3] - 7116032*Pi^2*CHq3[3, 3] - 
           143230904*CHu[1, 1] + 14374528*Pi^2*CHu[1, 1] - 
           143230904*CHu[2, 2] + 14374528*Pi^2*CHu[2, 2] + 
           12100542*CHu[3, 3]) - 2*MW2^4*MZ2^9*(4*(-60648477 + 6883376*Pi^2)*
            CHd[1, 1] + (534572070 - 71841536*Pi^2)*CHd[2, 2] - 
           242593908*CHd[3, 3] + 27533504*Pi^2*CHd[3, 3] + 
           8295168*CHe[1, 1] + 8295168*CHe[2, 2] + 8295168*CHe[3, 3] + 
           8295168*CHl1[1, 1] + 8295168*CHl1[2, 2] + 8295168*CHl1[3, 3] + 
           577955431*CHl3[1, 1] - 81675136*Pi^2*CHl3[1, 1] + 
           577955431*CHl3[2, 2] - 81675136*Pi^2*CHl3[2, 2] - 
           8295168*CHl3[3, 3] + 388523220*CHq1[1, 1] - 41893568*Pi^2*
            CHq1[1, 1] - 827728098*CHq1[2, 2] + 62141568*Pi^2*CHq1[2, 2] + 
           130521330*CHq1[3, 3] - 13566016*Pi^2*CHq1[3, 3] - 
           79560192*CHq3[1, 1] + 14761536*Pi^2*CHq3[1, 1] - 
           1213249926*CHq3[2, 2] + 118796672*Pi^2*CHq3[2, 2] + 
           137125032*CHq3[3, 3] - 13566016*Pi^2*CHq3[3, 3] - 
           464351064*CHu[1, 1] + 57878144*Pi^2*CHu[1, 1] - 
           464351064*CHu[2, 2] + 57878144*Pi^2*CHu[2, 2] + 
           20346060*CHu[3, 3]))) + 
     MH2*(3*MT2^7*(-2048*MW2^9*MZ2*(3488*CHd[1, 1] - 43328*CHd[2, 2] + 
           3488*CHd[3, 3] + 3159*CHl3[1, 1] + 3159*CHl3[2, 2] - 
           3488*CHq1[1, 1] - 27072*CHq1[2, 2] + 1376*CHq1[3, 3] + 
           6240*CHq3[1, 1] - 17344*CHq3[2, 2] + 1970*CHq3[3, 3] - 
           6976*CHu[1, 1] - 6976*CHu[2, 2]) + 1441792*MW2^10*
          (CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] + 2*CHl3[1, 1] + 
           2*CHl3[2, 2] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
           3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
           2*CHu[2, 2]) - 8*MW2^3*MZ2^7*(151916*CHd[1, 1] + 
           1243300*CHd[2, 2] + 151916*CHd[3, 3] - 38115*CHl3[1, 1] - 
           38115*CHl3[2, 2] - 151916*CHq1[1, 1] + 4445346*CHq1[2, 2] - 
           637786*CHq1[3, 3] - 703992*CHq3[1, 1] + 3893270*CHq3[2, 2] - 
           646126*CHq3[3, 3] - 303832*CHu[1, 1] - 303832*CHu[2, 2] - 
           527820*CHu[3, 3]) + 16*MW2^4*MZ2^6*(420655*CHd[1, 1] - 
           1975228*CHd[2, 2] + 420655*CHd[3, 3] - 887155*CHl3[1, 1] - 
           887155*CHl3[2, 2] - 420655*CHq1[1, 1] + 6621102*CHq1[2, 2] - 
           758027*CHq1[3, 3] - 608439*CHq3[1, 1] + 6433318*CHq3[2, 2] - 
           678281*CHq3[3, 3] - 841310*CHu[1, 1] - 841310*CHu[2, 2] - 
           312510*CHu[3, 3]) - 64*MW2^5*MZ2^5*(235931*CHd[1, 1] - 
           2320541*CHd[2, 2] + 235931*CHd[3, 3] - 701828*CHl3[1, 1] - 
           701828*CHl3[2, 2] - 235931*CHq1[1, 1] + 2815782*CHq1[2, 2] - 
           302635*CHq1[3, 3] - 140859*CHq3[1, 1] + 2910854*CHq3[2, 2] - 
           247360*CHq3[3, 3] - 471862*CHu[1, 1] - 471862*CHu[2, 2] - 
           5880*CHu[3, 3]) - 9*MZ2^10*(3540*CHd[1, 1] - 28212*CHd[2, 2] + 
           3540*CHd[3, 3] - 1225*CHl3[1, 1] - 1225*CHl3[2, 2] - 
           3540*CHq1[1, 1] + 12336*CHq1[2, 2] + 2150*CHq1[3, 3] + 
           15876*CHq3[2, 2] + 4600*CHq3[3, 3] - 7080*CHu[1, 1] - 
           7080*CHu[2, 2] + 490*CHu[3, 3]) + 512*MW2^8*MZ2^2*
          (30458*CHd[1, 1] - 448526*CHd[2, 2] + 30458*CHd[3, 3] - 
           18767*CHl3[1, 1] - 18767*CHl3[2, 2] - 30458*CHq1[1, 1] - 
           84930*CHq1[2, 2] - 4918*CHq1[3, 3] + 28014*CHq3[1, 1] - 
           26458*CHq3[2, 2] + 2582*CHq3[3, 3] - 60916*CHu[1, 1] - 
           60916*CHu[2, 2] + 4620*CHu[3, 3]) - 512*MW2^7*MZ2^3*
          (41827*CHd[1, 1] - 647542*CHd[2, 2] + 41827*CHd[3, 3] - 
           93004*CHl3[1, 1] - 93004*CHl3[2, 2] - 41827*CHq1[1, 1] + 
           121917*CHq1[2, 2] - 26291*CHq1[3, 3] + 13869*CHq3[1, 1] + 
           177613*CHq3[2, 2] - 15005*CHq3[3, 3] - 83654*CHu[1, 1] - 
           83654*CHu[2, 2] + 12816*CHu[3, 3]) + 6*MW2*MZ2^9*
          (36524*CHd[1, 1] - 409130*CHd[2, 2] + 36524*CHd[3, 3] - 
           40779*CHl3[1, 1] - 40779*CHl3[2, 2] - 36524*CHq1[1, 1] + 
           21222*CHq1[2, 2] + 38914*CHq1[3, 3] + 35040*CHq3[1, 1] + 
           92786*CHq3[2, 2] + 63552*CHq3[3, 3] - 73048*CHu[1, 1] - 
           73048*CHu[2, 2] + 39404*CHu[3, 3]) + 64*MW2^6*MZ2^4*
          (332372*CHd[1, 1] - 4529534*CHd[2, 2] + 332372*CHd[3, 3] - 
           1035513*CHl3[1, 1] - 1035513*CHl3[2, 2] - 332372*CHq1[1, 1] + 
           2693526*CHq1[2, 2] - 324760*CHq1[3, 3] - 36252*CHq3[1, 1] + 
           2989646*CHq3[2, 2] - 238264*CHq3[3, 3] - 664744*CHu[1, 1] - 
           664744*CHu[2, 2] + 93048*CHu[3, 3]) - 4*MW2^2*MZ2^8*
          (88025*CHd[1, 1] - 2228114*CHd[2, 2] + 88025*CHd[3, 3] - 
           266672*CHl3[1, 1] - 266672*CHl3[2, 2] - 88025*CHq1[1, 1] - 
           1375776*CHq1[2, 2] + 348893*CHq1[3, 3] + 425955*CHq3[1, 1] - 
           861796*CHq3[2, 2] + 432269*CHq3[3, 3] - 176050*CHu[1, 1] - 
           176050*CHu[2, 2] + 391896*CHu[3, 3])) - MW2^5*(MW2 + MZ2)*
        (1622016*MW2^11*(3*CHd[1, 1] - 30*CHd[2, 2] + 3*CHd[3, 3] - 
           10*CHl3[1, 1] - 10*CHl3[2, 2] - 3*CHq1[1, 1] - 36*CHq1[2, 2] + 
           3*CHq1[3, 3] + 17*CHq3[1, 1] - 60*CHq3[2, 2] + 3*CHq3[3, 3] - 
           6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^11*((369774 - 45712*Pi^2)*
            CHd[1, 1] + 40*(-16929 + 2248*Pi^2)*CHd[2, 2] + 
           369774*CHd[3, 3] - 45712*Pi^2*CHd[3, 3] - 1073688*CHl3[1, 1] + 
           130144*Pi^2*CHl3[1, 1] - 1073688*CHl3[2, 2] + 
           130144*Pi^2*CHl3[2, 2] - 563814*CHq1[1, 1] + 
           69232*Pi^2*CHq1[1, 1] + 910449*CHq1[2, 2] - 113832*Pi^2*
            CHq1[2, 2] - 281907*CHq1[3, 3] + 34616*Pi^2*CHq1[3, 3] + 
           1531887*CHq3[2, 2] - 183064*Pi^2*CHq3[2, 2] - 287787*CHq3[3, 3] + 
           34616*Pi^2*CHq3[3, 3] + 812772*CHu[1, 1] - 96736*Pi^2*CHu[1, 1] + 
           812772*CHu[2, 2] - 96736*Pi^2*CHu[2, 2]) - 4096*MW2^10*MZ2*
          ((1123 + 296*Pi^2)*CHd[1, 1] - 2*(27989 + 424*Pi^2)*CHd[2, 2] + 
           1123*CHd[3, 3] + 296*Pi^2*CHd[3, 3] - 28765*CHl3[1, 1] - 
           112*Pi^2*CHl3[1, 1] - 28765*CHl3[2, 2] - 112*Pi^2*CHl3[2, 2] - 
           12211*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 23574*CHq1[2, 2] - 
           384*Pi^2*CHq1[2, 2] - 2441*CHq1[3, 3] + 296*Pi^2*CHq1[3, 3] - 
           1833*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] + 466*CHq3[2, 2] - 
           1312*Pi^2*CHq3[2, 2] - 5411*CHq3[3, 3] + 296*Pi^2*CHq3[3, 3] - 
           12146*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 12146*CHu[2, 2] + 
           464*Pi^2*CHu[2, 2]) + 512*MW2^9*MZ2^2*
          ((-92077 + 12352*Pi^2)*CHd[1, 1] - 10*(48635 + 3136*Pi^2)*
            CHd[2, 2] - 92077*CHd[3, 3] + 12352*Pi^2*CHd[3, 3] - 
           480996*CHl3[1, 1] - 6816*Pi^2*CHl3[1, 1] - 480996*CHl3[2, 2] - 
           6816*Pi^2*CHl3[2, 2] - 235091*CHq1[1, 1] + 19712*Pi^2*CHq1[1, 1] + 
           752940*CHq1[2, 2] - 56736*Pi^2*CHq1[2, 2] - 146461*CHq1[3, 3] + 
           13024*Pi^2*CHq1[3, 3] - 323871*CHq3[1, 1] + 6336*Pi^2*CHq3[1, 1] + 
           1580744*CHq3[2, 2] - 70112*Pi^2*CHq3[2, 2] - 202453*CHq3[3, 3] + 
           13024*Pi^2*CHq3[3, 3] - 285142*CHu[1, 1] + 26368*Pi^2*CHu[1, 1] - 
           285142*CHu[2, 2] + 26368*Pi^2*CHu[2, 2]) - 32*MW2^6*MZ2^5*
          ((-11054777 + 1002304*Pi^2)*CHd[1, 1] + (59532080 - 3150208*Pi^2)*
            CHd[2, 2] - 11054777*CHd[3, 3] + 1002304*Pi^2*CHd[3, 3] - 
           82752*CHe[1, 1] - 82752*CHe[2, 2] - 82752*CHe[3, 3] - 
           82752*CHl1[1, 1] - 82752*CHl1[2, 2] - 82752*CHl1[3, 3] + 
           31453599*CHl3[1, 1] - 1988960*Pi^2*CHl3[1, 1] + 
           31453599*CHl3[2, 2] - 1988960*Pi^2*CHl3[2, 2] + 82752*CHl3[3, 3] + 
           5642969*CHq1[1, 1] - 376960*Pi^2*CHq1[1, 1] + 
           16591842*CHq1[2, 2] - 4684320*Pi^2*CHq1[2, 2] - 
           2883329*CHq1[3, 3] + 466144*Pi^2*CHq1[3, 3] - 
           11822967*CHq3[1, 1] + 1309248*Pi^2*CHq3[1, 1] + 
           353806*CHq3[2, 2] - 2998112*Pi^2*CHq3[2, 2] - 3138077*CHq3[3, 3] + 
           466144*Pi^2*CHq3[3, 3] - 19474262*CHu[1, 1] + 
           2712640*Pi^2*CHu[1, 1] - 19474262*CHu[2, 2] + 
           2712640*Pi^2*CHu[2, 2] - 82752*CHu[3, 3]) + 
         64*MW2^7*MZ2^4*(28*(-160027 + 15272*Pi^2)*CHd[1, 1] + 
           (22574974 - 1186112*Pi^2)*CHd[2, 2] - 4480756*CHd[3, 3] + 
           427616*Pi^2*CHd[3, 3] - 47232*CHe[1, 1] - 47232*CHe[2, 2] - 
           47232*CHe[3, 3] - 47232*CHl1[1, 1] - 47232*CHl1[2, 2] - 
           47232*CHl1[3, 3] + 8906179*CHl3[1, 1] - 564896*Pi^2*CHl3[1, 1] + 
           8906179*CHl3[2, 2] - 564896*Pi^2*CHl3[2, 2] + 47232*CHl3[3, 3] - 
           29612*CHq1[1, 1] + 51232*Pi^2*CHq1[1, 1] + 19838328*CHq1[2, 2] - 
           2508576*Pi^2*CHq1[2, 2] - 2133298*CHq1[3, 3] + 
           293696*Pi^2*CHq1[3, 3] - 6212088*CHq3[1, 1] + 
           536160*Pi^2*CHq3[1, 1] + 21002252*CHq3[2, 2] - 
           2023648*Pi^2*CHq3[2, 2] - 2528194*CHq3[3, 3] + 
           293696*Pi^2*CHq3[3, 3] - 8654872*CHu[1, 1] + 1120064*Pi^2*
            CHu[1, 1] - 8654872*CHu[2, 2] + 1120064*Pi^2*CHu[2, 2] - 
           47232*CHu[3, 3]) - 256*MW2^8*MZ2^3*(7*(-90605 + 9168*Pi^2)*
            CHd[1, 1] - 2*(-796441 + 80688*Pi^2)*CHd[2, 2] - 
           634235*CHd[3, 3] + 64176*Pi^2*CHd[3, 3] - 4224*CHe[1, 1] - 
           4224*CHe[2, 2] - 4224*CHe[3, 3] - 4224*CHl1[1, 1] - 
           4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 176386*CHl3[1, 1] - 
           53728*Pi^2*CHl3[1, 1] - 176386*CHl3[2, 2] - 
           53728*Pi^2*CHl3[2, 2] + 4224*CHl3[3, 3] - 479029*CHq1[1, 1] + 
           48720*Pi^2*CHq1[1, 1] + 4556592*CHq1[2, 2] - 
           383616*Pi^2*CHq1[2, 2] - 511595*CHq1[3, 3] + 
           57840*Pi^2*CHq1[3, 3] - 1272273*CHq3[1, 1] + 
           66960*Pi^2*CHq3[1, 1] + 6596020*CHq3[2, 2] - 
           365376*Pi^2*CHq3[2, 2] - 648467*CHq3[3, 3] + 
           57840*Pi^2*CHq3[3, 3] - 1314026*CHu[1, 1] + 157344*Pi^2*
            CHu[1, 1] - 1314026*CHu[2, 2] + 157344*Pi^2*CHu[2, 2] - 
           4224*CHu[3, 3]) + 8*MW2^5*MZ2^6*((-39568397 + 3483072*Pi^2)*
            CHd[1, 1] - 16*(-11625761 + 738720*Pi^2)*CHd[2, 2] - 
           39568397*CHd[3, 3] + 3483072*Pi^2*CHd[3, 3] + 53760*CHe[1, 1] + 
           53760*CHe[2, 2] + 53760*CHe[3, 3] + 53760*CHl1[1, 1] + 
           53760*CHl1[2, 2] + 53760*CHl1[3, 3] + 109344473*CHl3[1, 1] - 
           9177856*Pi^2*CHl3[1, 1] + 109344473*CHl3[2, 2] - 
           9177856*Pi^2*CHl3[2, 2] - 53760*CHl3[3, 3] + 34685069*CHq1[1, 1] - 
           2693376*Pi^2*CHq1[1, 1] - 24564132*CHq1[2, 2] - 
           9900864*Pi^2*CHq1[2, 2] - 2915315*CHq1[3, 3] + 
           864576*Pi^2*CHq1[3, 3] - 33418251*CHq3[1, 1] + 
           4422528*Pi^2*CHq3[1, 1] - 109307876*CHq3[2, 2] - 
           2784960*Pi^2*CHq3[2, 2] - 2437835*CHq3[3, 3] + 
           864576*Pi^2*CHq3[3, 3] - 63157526*CHu[1, 1] + 
           9349632*Pi^2*CHu[1, 1] - 63157526*CHu[2, 2] + 
           9349632*Pi^2*CHu[2, 2] + 53760*CHu[3, 3]) + 
         MW2*MZ2^10*(14*(-315603 + 38312*Pi^2)*CHd[1, 1] + 
           (9817320 - 1238464*Pi^2)*CHd[2, 2] - 4418442*CHd[3, 3] + 
           536368*Pi^2*CHd[3, 3] + 103488*CHe[1, 1] + 103488*CHe[2, 2] + 
           103488*CHe[3, 3] + 103488*CHl1[1, 1] + 103488*CHl1[2, 2] + 
           103488*CHl1[3, 3] + 12241704*CHl3[1, 1] - 1513920*Pi^2*
            CHl3[1, 1] + 12241704*CHl3[2, 2] - 1513920*Pi^2*CHl3[2, 2] - 
           103488*CHl3[3, 3] + 7001874*CHq1[1, 1] - 811024*Pi^2*CHq1[1, 1] - 
           11731947*CHq1[2, 2] + 1227696*Pi^2*CHq1[2, 2] + 
           2529825*CHq1[3, 3] - 325184*Pi^2*CHq1[3, 3] - 1433016*CHq3[1, 1] + 
           160656*Pi^2*CHq3[1, 1] - 19086681*CHq3[2, 2] + 
           2199376*Pi^2*CHq3[2, 2] + 2622597*CHq3[3, 3] - 
           325184*Pi^2*CHq3[3, 3] - 9502092*CHu[1, 1] + 1124512*Pi^2*
            CHu[1, 1] - 9502092*CHu[2, 2] + 1124512*Pi^2*CHu[2, 2] + 
           103488*CHu[3, 3]) - 8*MW2^4*MZ2^7*((-24947923 + 2276240*Pi^2)*
            CHd[1, 1] + (95781496 - 7673984*Pi^2)*CHd[2, 2] - 
           24947923*CHd[3, 3] + 2276240*Pi^2*CHd[3, 3] + 323040*CHe[1, 1] + 
           323040*CHe[2, 2] + 323040*CHe[3, 3] + 323040*CHl1[1, 1] + 
           323040*CHl1[2, 2] + 323040*CHl1[3, 3] + 60892147*CHl3[1, 1] - 
           6885584*Pi^2*CHl3[1, 1] + 60892147*CHl3[2, 2] - 
           6885584*Pi^2*CHl3[2, 2] - 323040*CHl3[3, 3] + 
           28549867*CHq1[1, 1] - 2465552*Pi^2*CHq1[1, 1] - 
           46345161*CHq1[2, 2] - 2074848*Pi^2*CHq1[2, 2] + 
           2453996*CHq1[3, 3] + 64976*Pi^2*CHq1[3, 3] - 16591335*CHq3[1, 1] + 
           2595504*Pi^2*CHq3[1, 1] - 100977475*CHq3[2, 2] + 
           2986208*Pi^2*CHq3[2, 2] + 3215012*CHq3[3, 3] + 
           64976*Pi^2*CHq3[3, 3] - 39249586*CHu[1, 1] + 5776544*Pi^2*
            CHu[1, 1] - 39249586*CHu[2, 2] + 5776544*Pi^2*CHu[2, 2] + 
           323040*CHu[3, 3]) - 2*MW2^2*MZ2^9*((-12451627 + 1398192*Pi^2)*
            CHd[1, 1] - 4*(-8161939 + 945744*Pi^2)*CHd[2, 2] - 
           12451627*CHd[3, 3] + 1398192*Pi^2*CHd[3, 3] + 374688*CHe[1, 1] + 
           374688*CHe[2, 2] + 374688*CHe[3, 3] + 374688*CHl1[1, 1] + 
           374688*CHl1[2, 2] + 374688*CHl1[3, 3] + 30742762*CHl3[1, 1] - 
           4123760*Pi^2*CHl3[1, 1] + 30742762*CHl3[2, 2] - 
           4123760*Pi^2*CHl3[2, 2] - 374688*CHl3[3, 3] + 
           18918019*CHq1[1, 1] - 2021424*Pi^2*CHq1[1, 1] - 
           33693327*CHq1[2, 2] + 2402928*Pi^2*CHq1[2, 2] + 
           5087594*CHq1[3, 3] - 579936*Pi^2*CHq1[3, 3] - 5814015*CHq3[1, 1] + 
           861552*Pi^2*CHq3[1, 1] - 55821541*CHq3[2, 2] + 
           5285904*Pi^2*CHq3[2, 2] + 5473598*CHq3[3, 3] - 
           579936*Pi^2*CHq3[3, 3] - 24345610*CHu[1, 1] + 
           3036192*Pi^2*CHu[1, 1] - 24345610*CHu[2, 2] + 
           3036192*Pi^2*CHu[2, 2] + 374688*CHu[3, 3]) + 
         2*MW2^3*MZ2^8*((-43181125 + 4337312*Pi^2)*CHd[1, 1] - 
           4*(-33837715 + 3359744*Pi^2)*CHd[2, 2] - 43181125*CHd[3, 3] + 
           4337312*Pi^2*CHd[3, 3] + 1046784*CHe[1, 1] + 1046784*CHe[2, 2] + 
           1046784*CHe[3, 3] + 1046784*CHl1[1, 1] + 1046784*CHl1[2, 2] + 
           1046784*CHl1[3, 3] + 99694284*CHl3[1, 1] - 13371136*Pi^2*
            CHl3[1, 1] + 99694284*CHl3[2, 2] - 13371136*Pi^2*CHl3[2, 2] - 
           1046784*CHl3[3, 3] + 58685749*CHq1[1, 1] - 5663648*Pi^2*
            CHq1[1, 1] - 107232246*CHq1[2, 2] + 2891808*Pi^2*CHq1[2, 2] + 
           11057315*CHq1[3, 3] - 853696*Pi^2*CHq1[3, 3] - 
           23624967*CHq3[1, 1] + 3956256*Pi^2*CHq3[1, 1] - 
           193282594*CHq3[2, 2] + 12511712*Pi^2*CHq3[2, 2] + 
           12621107*CHq3[3, 3] - 853696*Pi^2*CHq3[3, 3] - 
           74209414*CHu[1, 1] + 10130240*Pi^2*CHu[1, 1] - 
           74209414*CHu[2, 2] + 10130240*Pi^2*CHu[2, 2] + 
           1046784*CHu[3, 3])) - 
       MT2^6*(1622016*MW2^11*(19*CHd[1, 1] - 190*CHd[2, 2] + 19*CHd[3, 3] + 
           22*CHl3[1, 1] + 22*CHl3[2, 2] - 19*CHq1[1, 1] - 228*CHq1[2, 2] + 
           19*CHq1[3, 3] + 65*CHq3[1, 1] - 188*CHq3[2, 2] + 19*CHq3[3, 3] - 
           38*CHu[1, 1] - 38*CHu[2, 2]) - 2048*MW2^10*MZ2*
          ((67142 + 592*Pi^2)*CHd[1, 1] - 4*(228245 + 424*Pi^2)*CHd[2, 2] + 
           67142*CHd[3, 3] + 592*Pi^2*CHd[3, 3] + 4843*CHl3[1, 1] - 
           224*Pi^2*CHl3[1, 1] + 4843*CHl3[2, 2] - 224*Pi^2*CHl3[2, 2] - 
           89318*CHq1[1, 1] + 1520*Pi^2*CHq1[1, 1] - 559788*CHq1[2, 2] - 
           768*Pi^2*CHq1[2, 2] + 21998*CHq1[3, 3] + 592*Pi^2*CHq1[3, 3] + 
           114990*CHq3[1, 1] - 336*Pi^2*CHq3[1, 1] - 328156*CHq3[2, 2] - 
           2624*Pi^2*CHq3[2, 2] + 27938*CHq3[3, 3] + 592*Pi^2*CHq3[3, 3] - 
           154084*CHu[1, 1] + 928*Pi^2*CHu[1, 1] - 154084*CHu[2, 2] + 
           928*Pi^2*CHu[2, 2]) + 2*MW2^3*MZ2^8*((-44533513 + 4337312*Pi^2)*
            CHd[1, 1] - 4*(-57613351 + 3359744*Pi^2)*CHd[2, 2] - 
           44533513*CHd[3, 3] + 4337312*Pi^2*CHd[3, 3] + 1046784*CHe[1, 1] + 
           1046784*CHe[2, 2] + 1046784*CHe[3, 3] + 1046784*CHl1[1, 1] + 
           1046784*CHl1[2, 2] + 1046784*CHl1[3, 3] + 108164508*CHl3[1, 1] - 
           13371136*Pi^2*CHl3[1, 1] + 108164508*CHl3[2, 2] - 
           13371136*Pi^2*CHl3[2, 2] - 1046784*CHl3[3, 3] + 
           60038137*CHq1[1, 1] - 5663648*Pi^2*CHq1[1, 1] - 
           4434678*CHq1[2, 2] + 2891808*Pi^2*CHq1[2, 2] - 
           8519929*CHq1[3, 3] - 853696*Pi^2*CHq1[3, 3] - 
           47380035*CHq3[1, 1] + 3956256*Pi^2*CHq3[1, 1] - 
           115592482*CHq3[2, 2] + 12511712*Pi^2*CHq3[2, 2] - 
           10027945*CHq3[3, 3] - 853696*Pi^2*CHq3[3, 3] - 
           71504638*CHu[1, 1] + 10130240*Pi^2*CHu[1, 1] - 
           71504638*CHu[2, 2] + 10130240*Pi^2*CHu[2, 2] - 
           19395312*CHu[3, 3]) + 8*MW2^5*MZ2^6*((-18785801 + 3483072*Pi^2)*
            CHd[1, 1] - 8*(-7426159 + 1477440*Pi^2)*CHd[2, 2] - 
           18785801*CHd[3, 3] + 3483072*Pi^2*CHd[3, 3] + 53760*CHe[1, 1] + 
           53760*CHe[2, 2] + 53760*CHe[3, 3] + 53760*CHl1[1, 1] + 
           53760*CHl1[2, 2] + 53760*CHl1[3, 3] + 60680165*CHl3[1, 1] - 
           9177856*Pi^2*CHl3[1, 1] + 60680165*CHl3[2, 2] - 
           9177856*Pi^2*CHl3[2, 2] - 53760*CHl3[3, 3] + 13902473*CHq1[1, 1] - 
           2693376*Pi^2*CHq1[1, 1] + 281450124*CHq1[2, 2] - 
           9900864*Pi^2*CHq1[2, 2] - 37858271*CHq1[3, 3] + 
           864576*Pi^2*CHq1[3, 3] - 58749327*CHq3[1, 1] + 
           4422528*Pi^2*CHq3[1, 1] + 192157900*CHq3[2, 2] - 
           2784960*Pi^2*CHq3[2, 2] - 33362831*CHq3[3, 3] + 
           864576*Pi^2*CHq3[3, 3] - 104722718*CHu[1, 1] + 
           9349632*Pi^2*CHu[1, 1] - 104722718*CHu[2, 2] + 
           9349632*Pi^2*CHu[2, 2] - 11337720*CHu[3, 3]) - 
         8*MW2^4*MZ2^7*(5*(-3941789 + 455248*Pi^2)*CHd[1, 1] - 
           32*(-3325271 + 239812*Pi^2)*CHd[2, 2] - 19708945*CHd[3, 3] + 
           2276240*Pi^2*CHd[3, 3] + 323040*CHe[1, 1] + 323040*CHe[2, 2] + 
           323040*CHe[3, 3] + 323040*CHl1[1, 1] + 323040*CHl1[2, 2] + 
           323040*CHl1[3, 3] + 54644089*CHl3[1, 1] - 6885584*Pi^2*
            CHl3[1, 1] + 54644089*CHl3[2, 2] - 6885584*Pi^2*CHl3[2, 2] - 
           323040*CHl3[3, 3] + 23310889*CHq1[1, 1] - 2465552*Pi^2*
            CHq1[1, 1] + 73372407*CHq1[2, 2] - 2074848*Pi^2*CHq1[2, 2] - 
           13490722*CHq1[3, 3] + 64976*Pi^2*CHq1[3, 3] - 
           32925489*CHq3[1, 1] + 2595504*Pi^2*CHq3[1, 1] + 
           7644917*CHq3[2, 2] + 2986208*Pi^2*CHq3[2, 2] - 
           12478030*CHq3[3, 3] + 64976*Pi^2*CHq3[3, 3] - 49727542*CHu[1, 1] + 
           5776544*Pi^2*CHu[1, 1] - 49727542*CHu[2, 2] + 
           5776544*Pi^2*CHu[2, 2] - 11052780*CHu[3, 3]) - 
         2*MW2^2*MZ2^9*((-14939761 + 1398192*Pi^2)*CHd[1, 1] - 
           272*(-250163 + 13908*Pi^2)*CHd[2, 2] - 14939761*CHd[3, 3] + 
           1398192*Pi^2*CHd[3, 3] + 374688*CHe[1, 1] + 374688*CHe[2, 2] + 
           374688*CHe[3, 3] + 374688*CHl1[1, 1] + 374688*CHl1[2, 2] + 
           374688*CHl1[3, 3] + 34396639*CHl3[1, 1] - 4123760*Pi^2*
            CHl3[1, 1] + 34396639*CHl3[2, 2] - 4123760*Pi^2*CHl3[2, 2] - 
           374688*CHl3[3, 3] + 21406153*CHq1[1, 1] - 2021424*Pi^2*
            CHq1[1, 1] - 26582067*CHq1[2, 2] + 2402928*Pi^2*CHq1[2, 2] + 
           1156616*CHq1[3, 3] - 579936*Pi^2*CHq1[3, 3] - 
           10252185*CHq3[1, 1] + 861552*Pi^2*CHq3[1, 1] - 
           55636585*CHq3[2, 2] + 5285904*Pi^2*CHq3[2, 2] - 
           226204*CHq3[3, 3] - 579936*Pi^2*CHq3[3, 3] - 19369342*CHu[1, 1] + 
           3036192*Pi^2*CHu[1, 1] - 19369342*CHu[2, 2] + 
           3036192*Pi^2*CHu[2, 2] - 4104504*CHu[3, 3]) + 
         MW2*MZ2^10*((-5642874 + 536368*Pi^2)*CHd[1, 1] - 
           4*(-5431683 + 309616*Pi^2)*CHd[2, 2] - 5642874*CHd[3, 3] + 
           536368*Pi^2*CHd[3, 3] + 103488*CHe[1, 1] + 103488*CHe[2, 2] + 
           103488*CHe[3, 3] + 103488*CHl1[1, 1] + 103488*CHl1[2, 2] + 
           103488*CHl1[3, 3] + 13165356*CHl3[1, 1] - 1513920*Pi^2*
            CHl3[1, 1] + 13165356*CHl3[2, 2] - 1513920*Pi^2*CHl3[2, 2] - 
           103488*CHl3[3, 3] + 8226306*CHq1[1, 1] - 811024*Pi^2*CHq1[1, 1] - 
           14102979*CHq1[2, 2] + 1227696*Pi^2*CHq1[2, 2] + 
           1557213*CHq1[3, 3] - 325184*Pi^2*CHq1[3, 3] - 2063736*CHq3[1, 1] + 
           160656*Pi^2*CHq3[1, 1] - 23312865*CHq3[2, 2] + 
           2199376*Pi^2*CHq3[2, 2] + 836061*CHq3[3, 3] - 
           325184*Pi^2*CHq3[3, 3] - 7053228*CHu[1, 1] + 1124512*Pi^2*
            CHu[1, 1] - 7053228*CHu[2, 2] + 1124512*Pi^2*CHu[2, 2] - 
           685164*CHu[3, 3]) + MZ2^11*((465354 - 45712*Pi^2)*CHd[1, 1] + 
           4*(-359721 + 22480*Pi^2)*CHd[2, 2] + 465354*CHd[3, 3] - 
           45712*Pi^2*CHd[3, 3] - 1106763*CHl3[1, 1] + 130144*Pi^2*
            CHl3[1, 1] - 1106763*CHl3[2, 2] + 130144*Pi^2*CHl3[2, 2] - 
           659394*CHq1[1, 1] + 69232*Pi^2*CHq1[1, 1] + 1243521*CHq1[2, 2] - 
           113832*Pi^2*CHq1[2, 2] - 223857*CHq1[3, 3] + 
           34616*Pi^2*CHq1[3, 3] + 1960539*CHq3[2, 2] - 
           183064*Pi^2*CHq3[2, 2] - 163587*CHq3[3, 3] + 
           34616*Pi^2*CHq3[3, 3] + 621612*CHu[1, 1] - 96736*Pi^2*CHu[1, 1] + 
           621612*CHu[2, 2] - 96736*Pi^2*CHu[2, 2] + 13230*CHu[3, 3]) + 
         512*MW2^9*MZ2^2*((498671 + 12352*Pi^2)*CHd[1, 1] - 
           10*(908267 + 3136*Pi^2)*CHd[2, 2] + 498671*CHd[3, 3] + 
           12352*Pi^2*CHd[3, 3] - 759960*CHl3[1, 1] - 6816*Pi^2*CHl3[1, 1] - 
           759960*CHl3[2, 2] - 6816*Pi^2*CHl3[2, 2] - 825839*CHq1[1, 1] + 
           19712*Pi^2*CHq1[1, 1] - 1104876*CHq1[2, 2] - 
           56736*Pi^2*CHq1[2, 2] - 224953*CHq1[3, 3] + 
           13024*Pi^2*CHq1[3, 3] + 257205*CHq3[1, 1] + 6336*Pi^2*CHq3[1, 1] + 
           894752*CHq3[2, 2] - 70112*Pi^2*CHq3[2, 2] - 129097*CHq3[3, 3] + 
           13024*Pi^2*CHq3[3, 3] - 1466638*CHu[1, 1] + 26368*Pi^2*CHu[1, 1] - 
           1466638*CHu[2, 2] + 26368*Pi^2*CHu[2, 2] + 83160*CHu[3, 3]) - 
         32*MW2^6*MZ2^5*((-565085 + 1002304*Pi^2)*CHd[1, 1] - 
           4*(12796879 + 787552*Pi^2)*CHd[2, 2] - 565085*CHd[3, 3] + 
           1002304*Pi^2*CHd[3, 3] - 82752*CHe[1, 1] - 82752*CHe[2, 2] - 
           82752*CHe[3, 3] - 82752*CHl1[1, 1] - 82752*CHl1[2, 2] - 
           82752*CHl1[3, 3] + 220296*CHl3[1, 1] - 1988960*Pi^2*CHl3[1, 1] + 
           220296*CHl3[2, 2] - 1988960*Pi^2*CHl3[2, 2] + 82752*CHl3[3, 3] - 
           4846723*CHq1[1, 1] - 376960*Pi^2*CHq1[1, 1] + 
           134163918*CHq1[2, 2] - 4684320*Pi^2*CHq1[2, 2] - 
           16002797*CHq1[3, 3] + 466144*Pi^2*CHq1[3, 3] - 
           17117235*CHq3[1, 1] + 1309248*Pi^2*CHq3[1, 1] + 
           123121306*CHq3[2, 2] - 2998112*Pi^2*CHq3[2, 2] - 
           13776209*CHq3[3, 3] + 466144*Pi^2*CHq3[3, 3] - 
           40453646*CHu[1, 1] + 2712640*Pi^2*CHu[1, 1] - 40453646*CHu[2, 2] + 
           2712640*Pi^2*CHu[2, 2] + 263856*CHu[3, 3]) - 
         256*MW2^8*MZ2^3*((1056877 + 64176*Pi^2)*CHd[1, 1] - 
           2*(12212669 + 80688*Pi^2)*CHd[2, 2] + 1056877*CHd[3, 3] + 
           64176*Pi^2*CHd[3, 3] - 4224*CHe[1, 1] - 4224*CHe[2, 2] - 
           4224*CHe[3, 3] - 4224*CHl1[1, 1] - 4224*CHl1[2, 2] - 
           4224*CHl1[3, 3] - 3568858*CHl3[1, 1] - 53728*Pi^2*CHl3[1, 1] - 
           3568858*CHl3[2, 2] - 53728*Pi^2*CHl3[2, 2] + 4224*CHl3[3, 3] - 
           2170141*CHq1[1, 1] + 48720*Pi^2*CHq1[1, 1] + 8425980*CHq1[2, 2] - 
           383616*Pi^2*CHq1[2, 2] - 1523219*CHq1[3, 3] + 
           57840*Pi^2*CHq1[3, 3] - 601017*CHq3[1, 1] + 
           66960*Pi^2*CHq3[1, 1] + 12827776*CHq3[2, 2] - 
           365376*Pi^2*CHq3[2, 2] - 1190003*CHq3[3, 3] + 
           57840*Pi^2*CHq3[3, 3] - 4696250*CHu[1, 1] + 157344*Pi^2*
            CHu[1, 1] - 4696250*CHu[2, 2] + 157344*Pi^2*CHu[2, 2] + 
           484872*CHu[3, 3]) + 64*MW2^7*MZ2^4*(28*(89747 + 15272*Pi^2)*
            CHd[1, 1] - 2*(37275553 + 593056*Pi^2)*CHd[2, 2] + 
           2512916*CHd[3, 3] + 427616*Pi^2*CHd[3, 3] - 47232*CHe[1, 1] - 
           47232*CHe[2, 2] - 47232*CHe[3, 3] - 47232*CHl1[1, 1] - 
           47232*CHl1[2, 2] - 47232*CHl1[3, 3] - 11720477*CHl3[1, 1] - 
           564896*Pi^2*CHl3[1, 1] - 11720477*CHl3[2, 2] - 
           564896*Pi^2*CHl3[2, 2] + 47232*CHl3[3, 3] - 7023284*CHq1[1, 1] + 
           51232*Pi^2*CHq1[1, 1] + 71246184*CHq1[2, 2] - 
           2508576*Pi^2*CHq1[2, 2] - 8795938*CHq1[3, 3] + 
           293696*Pi^2*CHq1[3, 3] - 6525936*CHq3[1, 1] + 
           536160*Pi^2*CHq3[1, 1] + 79089932*CHq3[2, 2] - 
           2023648*Pi^2*CHq3[2, 2] - 7334098*CHq3[3, 3] + 
           293696*Pi^2*CHq3[3, 3] - 22642216*CHu[1, 1] + 
           1120064*Pi^2*CHu[1, 1] - 22642216*CHu[2, 2] + 
           1120064*Pi^2*CHu[2, 2] + 1935216*CHu[3, 3])) - 
       3*MT2^4*MW2*(901120*MW2^12*(59*CHd[1, 1] - 590*CHd[2, 2] + 
           59*CHd[3, 3] - 26*CHl3[1, 1] - 26*CHl3[2, 2] - 59*CHq1[1, 1] - 
           708*CHq1[2, 2] + 59*CHq1[3, 3] + 249*CHq3[1, 1] - 796*CHq3[2, 2] + 
           59*CHq3[3, 3] - 118*CHu[1, 1] - 118*CHu[2, 2]) - 
         4096*MW2^11*MZ2*((42387 + 1480*Pi^2)*CHd[1, 1] - 
           10*(73209 + 424*Pi^2)*CHd[2, 2] + 42387*CHd[3, 3] + 
           1480*Pi^2*CHd[3, 3] - 113038*CHl3[1, 1] - 560*Pi^2*CHl3[1, 1] - 
           113038*CHl3[2, 2] - 560*Pi^2*CHl3[2, 2] - 97827*CHq1[1, 1] + 
           3800*Pi^2*CHq1[1, 1] - 411294*CHq1[2, 2] - 1920*Pi^2*CHq1[2, 2] + 
           3447*CHq1[3, 3] + 1480*Pi^2*CHq1[3, 3] + 62079*CHq3[1, 1] - 
           840*Pi^2*CHq3[1, 1] - 200502*CHq3[2, 2] - 6560*Pi^2*CHq3[2, 2] - 
           3483*CHq3[3, 3] + 1480*Pi^2*CHq3[3, 3] - 134274*CHu[1, 1] + 
           2320*Pi^2*CHu[1, 1] - 134274*CHu[2, 2] + 2320*Pi^2*CHu[2, 2]) + 
         8*MW2^6*MZ2^6*((-224191549 + 21424576*Pi^2)*CHd[1, 1] - 
           16*(-68058805 + 4481152*Pi^2)*CHd[2, 2] - 224191549*CHd[3, 3] + 
           21424576*Pi^2*CHd[3, 3] - 62208*CHe[1, 1] - 62208*CHe[2, 2] - 
           62208*CHe[3, 3] - 62208*CHl1[1, 1] - 62208*CHl1[2, 2] - 
           62208*CHl1[3, 3] + 634120441*CHl3[1, 1] - 53845120*Pi^2*
            CHl3[1, 1] + 634120441*CHl3[2, 2] - 53845120*Pi^2*CHl3[2, 2] + 
           62208*CHl3[3, 3] + 178127677*CHq1[1, 1] - 14974720*Pi^2*
            CHq1[1, 1] + 232261860*CHq1[2, 2] - 68241600*Pi^2*CHq1[2, 2] - 
           60713659*CHq1[3, 3] + 6187456*Pi^2*CHq1[3, 3] - 
           240855483*CHq3[1, 1] + 27349632*Pi^2*CHq3[1, 1] - 
           265011820*CHq3[2, 2] - 25917248*Pi^2*CHq3[2, 2] - 
           56634739*CHq3[3, 3] + 6187456*Pi^2*CHq3[3, 3] - 
           429423766*CHu[1, 1] + 57598720*Pi^2*CHu[1, 1] - 
           429423766*CHu[2, 2] + 57598720*Pi^2*CHu[2, 2] - 
           13401072*CHu[3, 3]) + 2*MW2^4*MZ2^8*(9*(-35715741 + 3421280*Pi^2)*
            CHd[1, 1] - 12*(-97910021 + 8157568*Pi^2)*CHd[2, 2] - 
           321441669*CHd[3, 3] + 30791520*Pi^2*CHd[3, 3] + 
           6526080*CHe[1, 1] + 6526080*CHe[2, 2] + 6526080*CHe[3, 3] + 
           6526080*CHl1[1, 1] + 6526080*CHl1[2, 2] + 6526080*CHl1[3, 3] + 
           758140256*CHl3[1, 1] - 94398016*Pi^2*CHl3[1, 1] + 
           758140256*CHl3[2, 2] - 94398016*Pi^2*CHl3[2, 2] - 
           6526080*CHl3[3, 3] + 413372565*CHq1[1, 1] - 38180448*Pi^2*
            CHq1[1, 1] - 684232674*CHq1[2, 2] + 6159648*Pi^2*CHq1[2, 2] + 
           54452799*CHq1[3, 3] - 4008576*Pi^2*CHq1[3, 3] - 
           202233183*CHq3[1, 1] + 30163296*Pi^2*CHq3[1, 1] - 
           1356501030*CHq3[2, 2] + 74503392*Pi^2*CHq3[2, 2] + 
           61170975*CHq3[3, 3] - 4008576*Pi^2*CHq3[3, 3] - 
           516556710*CHu[1, 1] + 73757376*Pi^2*CHu[1, 1] - 
           516556710*CHu[2, 2] + 73757376*Pi^2*CHu[2, 2] - 
           10872240*CHu[3, 3]) - 8*MW2^5*MZ2^7*(8*(-20194359 + 1858034*Pi^2)*
            CHd[1, 1] - 128*(-5475873 + 392105*Pi^2)*CHd[2, 2] - 
           161554872*CHd[3, 3] + 14864272*Pi^2*CHd[3, 3] + 
           1668960*CHe[1, 1] + 1668960*CHe[2, 2] + 1668960*CHe[3, 3] + 
           1668960*CHl1[1, 1] + 1668960*CHl1[2, 2] + 1668960*CHl1[3, 3] + 
           414527788*CHl3[1, 1] - 43605776*Pi^2*CHl3[1, 1] + 
           414527788*CHl3[2, 2] - 43605776*Pi^2*CHl3[2, 2] - 
           1668960*CHl3[3, 3] + 174681264*CHq1[1, 1] - 15021136*Pi^2*
            CHq1[1, 1] - 163458561*CHq1[2, 2] - 20275104*Pi^2*CHq1[2, 2] - 
           3993939*CHq1[3, 3] + 1189456*Pi^2*CHq1[3, 3] - 
           131831634*CHq3[1, 1] + 17400048*Pi^2*CHq3[1, 1] - 
           534067443*CHq3[2, 2] + 12146080*Pi^2*CHq3[2, 2] - 
           376659*CHq3[3, 3] + 1189456*Pi^2*CHq3[3, 3] - 
           264911736*CHu[1, 1] + 38232352*Pi^2*CHu[1, 1] - 
           264911736*CHu[2, 2] + 38232352*Pi^2*CHu[2, 2] - 
           10090440*CHu[3, 3]) - 32*MW2^7*MZ2^5*((-54121917 + 5866752*Pi^2)*
            CHd[1, 1] + (242150244 - 18123264*Pi^2)*CHd[2, 2] - 
           54121917*CHd[3, 3] + 5866752*Pi^2*CHd[3, 3] - 508224*CHe[1, 1] - 
           508224*CHe[2, 2] - 508224*CHe[3, 3] - 508224*CHl1[1, 1] - 
           508224*CHl1[2, 2] - 508224*CHl1[3, 3] + 144808543*CHl3[1, 1] - 
           11074592*Pi^2*CHl3[1, 1] + 144808543*CHl3[2, 2] - 
           11074592*Pi^2*CHl3[2, 2] + 508224*CHl3[3, 3] + 
           18042141*CHq1[1, 1] - 1782336*Pi^2*CHq1[1, 1] + 
           244230978*CHq1[2, 2] - 28438752*Pi^2*CHq1[2, 2] - 
           32835153*CHq1[3, 3] + 2918112*Pi^2*CHq1[3, 3] - 
           77551947*CHq3[1, 1] + 7618560*Pi^2*CHq3[1, 1] + 
           169469190*CHq3[2, 2] - 19037856*Pi^2*CHq3[2, 2] - 
           32575485*CHq3[3, 3] + 2918112*Pi^2*CHq3[3, 3] - 
           134908014*CHu[1, 1] + 15803328*Pi^2*CHu[1, 1] - 
           134908014*CHu[2, 2] + 15803328*Pi^2*CHu[2, 2] - 
           576288*CHu[3, 3]) + MZ2^12*((-337914 + 45712*Pi^2)*CHd[1, 1] + 
           (423252 - 89920*Pi^2)*CHd[2, 2] - 337914*CHd[3, 3] + 
           45712*Pi^2*CHd[3, 3] + 1062663*CHl3[1, 1] - 130144*Pi^2*
            CHl3[1, 1] + 1062663*CHl3[2, 2] - 130144*Pi^2*CHl3[2, 2] + 
           531954*CHq1[1, 1] - 69232*Pi^2*CHq1[1, 1] - 799425*CHq1[2, 2] + 
           113832*Pi^2*CHq1[2, 2] + 301257*CHq1[3, 3] - 
           34616*Pi^2*CHq1[3, 3] - 1389003*CHq3[2, 2] + 
           183064*Pi^2*CHq3[2, 2] + 329187*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 876492*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           876492*CHu[2, 2] + 96736*Pi^2*CHu[2, 2] + 4410*CHu[3, 3]) - 
         4*MW2*MZ2^11*(12*(-127241 + 15936*Pi^2)*CHd[1, 1] + 
           (2809827 - 422016*Pi^2)*CHd[2, 2] - 1526892*CHd[3, 3] + 
           191232*Pi^2*CHd[3, 3] + 25872*CHe[1, 1] + 25872*CHe[2, 2] + 
           25872*CHe[3, 3] + 25872*CHl1[1, 1] + 25872*CHl1[2, 2] + 
           25872*CHl1[3, 3] + 4346145*CHl3[1, 1] - 541160*Pi^2*CHl3[1, 1] + 
           4346145*CHl3[2, 2] - 541160*Pi^2*CHl3[2, 2] - 25872*CHl3[3, 3] + 
           2415300*CHq1[1, 1] - 289296*Pi^2*CHq1[1, 1] - 4093161*CHq1[2, 2] + 
           449214*Pi^2*CHq1[2, 2] + 1046226*CHq1[3, 3] - 
           124566*Pi^2*CHq1[3, 3] - 305694*CHq3[1, 1] + 
           40164*Pi^2*CHq3[1, 1] - 6616146*CHq3[2, 2] + 
           778674*Pi^2*CHq3[2, 2] + 1107111*CHq3[3, 3] - 
           124566*Pi^2*CHq3[3, 3] - 3471360*CHu[1, 1] + 
           402048*Pi^2*CHu[1, 1] - 3471360*CHu[2, 2] + 402048*Pi^2*
            CHu[2, 2] + 82773*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          (3*(61669 + 21376*Pi^2)*CHd[1, 1] - 18*(676571 + 9088*Pi^2)*
            CHd[2, 2] + 185007*CHd[3, 3] + 64128*Pi^2*CHd[3, 3] - 
           2938060*CHl3[1, 1] - 34976*Pi^2*CHl3[1, 1] - 2938060*CHl3[2, 2] - 
           34976*Pi^2*CHl3[2, 2] - 1909551*CHq1[1, 1] + 
           104640*Pi^2*CHq1[1, 1] + 1680684*CHq1[2, 2] - 
           286752*Pi^2*CHq1[2, 2] - 863601*CHq1[3, 3] + 
           67488*Pi^2*CHq1[3, 3] - 1025787*CHq3[1, 1] + 
           30336*Pi^2*CHq3[1, 1] + 7256664*CHq3[2, 2] - 
           361056*Pi^2*CHq3[2, 2] - 977001*CHq3[3, 3] + 
           67488*Pi^2*CHq3[3, 3] - 2795694*CHu[1, 1] + 135552*Pi^2*
            CHu[1, 1] - 2795694*CHu[2, 2] + 135552*Pi^2*CHu[2, 2] + 
           92400*CHu[3, 3]) - 256*MW2^9*MZ2^3*((-1578817 + 345584*Pi^2)*
            CHd[1, 1] - 2*(10206589 + 434800*Pi^2)*CHd[2, 2] - 
           1578817*CHd[3, 3] + 345584*Pi^2*CHd[3, 3] - 21120*CHe[1, 1] - 
           21120*CHe[2, 2] - 21120*CHe[3, 3] - 21120*CHl1[1, 1] - 
           21120*CHl1[2, 2] - 21120*CHl1[3, 3] - 5502194*CHl3[1, 1] - 
           282272*Pi^2*CHl3[1, 1] - 5502194*CHl3[2, 2] - 
           282272*Pi^2*CHl3[2, 2] + 21120*CHl3[3, 3] - 4641839*CHq1[1, 1] + 
           283024*Pi^2*CHq1[1, 1] + 29003280*CHq1[2, 2] - 
           2031552*Pi^2*CHq1[2, 2] - 4060657*CHq1[3, 3] + 
           315248*Pi^2*CHq1[3, 3] - 6376659*CHq3[1, 1] + 
           347472*Pi^2*CHq3[1, 1] + 43264988*CHq3[2, 2] - 
           1967104*Pi^2*CHq3[2, 2] - 4304713*CHq3[3, 3] + 
           315248*Pi^2*CHq3[3, 3] - 10693438*CHu[1, 1] + 
           839456*Pi^2*CHu[1, 1] - 10693438*CHu[2, 2] + 
           839456*Pi^2*CHu[2, 2] + 510000*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*(16*(-6784609 + 708017*Pi^2)*CHd[1, 1] + 
           (326840176 - 32353856*Pi^2)*CHd[2, 2] - 108553744*CHd[3, 3] + 
           11328272*Pi^2*CHd[3, 3] + 2920224*CHe[1, 1] + 2920224*CHe[2, 2] + 
           2920224*CHe[3, 3] + 2920224*CHl1[1, 1] + 2920224*CHl1[2, 2] + 
           2920224*CHl1[3, 3] + 256867240*CHl3[1, 1] - 33989936*Pi^2*
            CHl3[1, 1] + 256867240*CHl3[2, 2] - 33989936*Pi^2*CHl3[2, 2] - 
           2920224*CHl3[3, 3] + 156390328*CHq1[1, 1] - 15770768*Pi^2*
            CHq1[1, 1] - 289291521*CHq1[2, 2] + 14906448*Pi^2*CHq1[2, 2] + 
           36619361*CHq1[3, 3] - 3753376*Pi^2*CHq1[3, 3] - 
           53634750*CHq3[1, 1] + 8264016*Pi^2*CHq3[1, 1] - 
           490037131*CHq3[2, 2] + 38941232*Pi^2*CHq3[2, 2] + 
           38560901*CHq3[3, 3] - 3753376*Pi^2*CHq3[3, 3] - 
           189708496*CHu[1, 1] + 25311200*Pi^2*CHu[1, 1] - 
           189708496*CHu[2, 2] + 25311200*Pi^2*CHu[2, 2] + 
           1099680*CHu[3, 3]) + 64*MW2^8*MZ2^4*(16*(-1114815 + 149674*Pi^2)*
            CHd[1, 1] + (21663582 - 6576064*Pi^2)*CHd[2, 2] - 
           17837040*CHd[3, 3] + 2394784*Pi^2*CHd[3, 3] - 253056*CHe[1, 1] - 
           253056*CHe[2, 2] - 253056*CHe[3, 3] - 253056*CHl1[1, 1] - 
           253056*CHl1[2, 2] - 253056*CHl1[3, 3] + 22312903*CHl3[1, 1] - 
           3039392*Pi^2*CHl3[1, 1] + 22312903*CHl3[2, 2] - 
           3039392*Pi^2*CHl3[2, 2] + 253056*CHl3[3, 3] - 9167856*CHq1[1, 1] + 
           451040*Pi^2*CHq1[1, 1] + 173886456*CHq1[2, 2] - 
           14077344*Pi^2*CHq1[2, 2] - 20304342*CHq1[3, 3] + 
           1699840*Pi^2*CHq1[3, 3] - 36846972*CHq3[1, 1] + 
           2948640*Pi^2*CHq3[1, 1] + 194270028*CHq3[2, 2] - 
           11579744*Pi^2*CHq3[2, 2] - 20829222*CHq3[3, 3] + 
           1699840*Pi^2*CHq3[3, 3] - 62737824*CHu[1, 1] + 
           6229696*Pi^2*CHu[1, 1] - 62737824*CHu[2, 2] + 
           6229696*Pi^2*CHu[2, 2] + 1776000*CHu[3, 3]) + 
         MW2^2*MZ2^10*((-47680836 + 5478224*Pi^2)*CHd[1, 1] - 
           32*(-3602697 + 429946*Pi^2)*CHd[2, 2] - 47680836*CHd[3, 3] + 
           5478224*Pi^2*CHd[3, 3] + 1266816*CHe[1, 1] + 1266816*CHe[2, 2] + 
           1266816*CHe[3, 3] + 1266816*CHl1[1, 1] + 1266816*CHl1[2, 2] + 
           1266816*CHl1[3, 3] + 122367948*CHl3[1, 1] - 15817120*Pi^2*
            CHl3[1, 1] + 122367948*CHl3[2, 2] - 15817120*Pi^2*CHl3[2, 2] - 
           1266816*CHl3[3, 3] + 73530780*CHq1[1, 1] - 8097968*Pi^2*
            CHq1[1, 1] - 133989861*CHq1[2, 2] + 10944336*Pi^2*CHq1[2, 2] + 
           23971365*CHq1[3, 3] - 2785792*Pi^2*CHq1[3, 3] - 
           17496810*CHq3[1, 1] + 2526384*Pi^2*CHq3[1, 1] - 
           214409031*CHq3[2, 2] + 21568688*Pi^2*CHq3[2, 2] + 
           24974793*CHq3[3, 3] - 2785792*Pi^2*CHq3[3, 3] - 
           94830936*CHu[1, 1] + 11694944*Pi^2*CHu[1, 1] - 
           94830936*CHu[2, 2] + 11694944*Pi^2*CHu[2, 2] + 
           2273352*CHu[3, 3])) + MT2*MW2^3*
        (1081344*MW2^13*(31*CHd[1, 1] - 310*CHd[2, 2] + 31*CHd[3, 3] - 
           82*CHl3[1, 1] - 82*CHl3[2, 2] - 31*CHq1[1, 1] - 372*CHq1[2, 2] + 
           31*CHq1[3, 3] + 165*CHq3[1, 1] - 572*CHq3[2, 2] + 31*CHq3[3, 3] - 
           62*CHu[1, 1] - 62*CHu[2, 2]) - 12288*MW2^12*MZ2*
          ((2450 + 592*Pi^2)*CHd[1, 1] - 4*(29555 + 424*Pi^2)*CHd[2, 2] + 
           2450*CHd[3, 3] + 592*Pi^2*CHd[3, 3] - 52579*CHl3[1, 1] - 
           224*Pi^2*CHl3[1, 1] - 52579*CHl3[2, 2] - 224*Pi^2*CHl3[2, 2] - 
           24626*CHq1[1, 1] + 1520*Pi^2*CHq1[1, 1] - 42204*CHq1[2, 2] - 
           768*Pi^2*CHq1[2, 2] - 5734*CHq1[3, 3] + 592*Pi^2*CHq1[3, 3] - 
           8334*CHq3[1, 1] - 336*Pi^2*CHq3[1, 1] + 18836*CHq3[2, 2] - 
           2624*Pi^2*CHq3[2, 2] - 11179*CHq3[3, 3] + 592*Pi^2*CHq3[3, 3] - 
           24700*CHu[1, 1] + 928*Pi^2*CHu[1, 1] - 24700*CHu[2, 2] + 
           928*Pi^2*CHu[2, 2]) + MZ2^13*((-369774 + 45712*Pi^2)*CHd[1, 1] + 
           (677160 - 89920*Pi^2)*CHd[2, 2] - 369774*CHd[3, 3] + 
           45712*Pi^2*CHd[3, 3] + 1073688*CHl3[1, 1] - 130144*Pi^2*
            CHl3[1, 1] + 1073688*CHl3[2, 2] - 130144*Pi^2*CHl3[2, 2] + 
           563814*CHq1[1, 1] - 69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 
           113832*Pi^2*CHq1[2, 2] + 281907*CHq1[3, 3] - 
           34616*Pi^2*CHq1[3, 3] - 1531887*CHq3[2, 2] + 
           183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2]) + 8*MW2^6*MZ2^7*
          ((-11172467 + 800992*Pi^2)*CHd[1, 1] - 4*(-51498437 + 503872*Pi^2)*
            CHd[2, 2] - 11172467*CHd[3, 3] + 800992*Pi^2*CHd[3, 3] - 
           2107968*CHe[1, 1] - 2107968*CHe[2, 2] - 2107968*CHe[3, 3] - 
           2107968*CHl1[1, 1] - 2107968*CHl1[2, 2] - 2107968*CHl1[3, 3] + 
           83722920*CHl3[1, 1] + 5824096*Pi^2*CHl3[1, 1] + 
           83722920*CHl3[2, 2] + 5824096*Pi^2*CHl3[2, 2] + 
           2107968*CHl3[3, 3] - 46736413*CHq1[1, 1] + 5205344*Pi^2*
            CHq1[1, 1] + 297237600*CHq1[2, 2] - 35990784*Pi^2*CHq1[2, 2] - 
           38112377*CHq1[3, 3] + 4068448*Pi^2*CHq1[3, 3] - 
           49572261*CHq3[1, 1] + 2931552*Pi^2*CHq3[1, 1] + 
           306338752*CHq3[2, 2] - 38264576*Pi^2*CHq3[2, 2] - 
           41864345*CHq3[3, 3] + 4068448*Pi^2*CHq3[3, 3] - 
           36000698*CHu[1, 1] + 4240192*Pi^2*CHu[1, 1] - 36000698*CHu[2, 2] + 
           4240192*Pi^2*CHu[2, 2] - 2399568*CHu[3, 3]) - 
         8*MW2^5*MZ2^8*((-49070513 + 3805824*Pi^2)*CHd[1, 1] + 
           (270824537 - 14683008*Pi^2)*CHd[2, 2] - 49070513*CHd[3, 3] + 
           3805824*Pi^2*CHd[3, 3] - 547296*CHe[1, 1] - 547296*CHe[2, 2] - 
           547296*CHe[3, 3] - 547296*CHl1[1, 1] - 547296*CHl1[2, 2] - 
           547296*CHl1[3, 3] + 141872921*CHl3[1, 1] - 9777904*Pi^2*
            CHl3[1, 1] + 141872921*CHl3[2, 2] - 9777904*Pi^2*CHl3[2, 2] + 
           547296*CHl3[3, 3] + 31736081*CHq1[1, 1] - 1594560*Pi^2*
            CHq1[1, 1] + 8514486*CHq1[2, 2] - 20463120*Pi^2*CHq1[2, 2] - 
           13604810*CHq1[3, 3] + 2340048*Pi^2*CHq1[3, 3] - 
           49246317*CHq3[1, 1] + 6274656*Pi^2*CHq3[1, 1] - 
           111972224*CHq3[2, 2] - 12593904*Pi^2*CHq3[2, 2] - 
           13174058*CHq3[3, 3] + 2340048*Pi^2*CHq3[3, 3] - 
           70732094*CHu[1, 1] + 11483904*Pi^2*CHu[1, 1] - 
           70732094*CHu[2, 2] + 11483904*Pi^2*CHu[2, 2] - 
           1542912*CHu[3, 3]) - 32*MW2^8*MZ2^5*(4*(-8740301 + 733680*Pi^2)*
            CHd[1, 1] + (222357542 - 10493568*Pi^2)*CHd[2, 2] - 
           34961204*CHd[3, 3] + 2934720*Pi^2*CHd[3, 3] - 179328*CHe[1, 1] - 
           179328*CHe[2, 2] - 179328*CHe[3, 3] - 179328*CHl1[1, 1] - 
           179328*CHl1[2, 2] - 179328*CHl1[3, 3] + 138334235*CHl3[1, 1] - 
           8114560*Pi^2*CHl3[1, 1] + 138334235*CHl3[2, 2] - 
           8114560*Pi^2*CHl3[2, 2] + 179328*CHl3[3, 3] + 
           38458676*CHq1[1, 1] - 2958912*Pi^2*CHq1[1, 1] - 
           55152108*CHq1[2, 2] - 9985536*Pi^2*CHq1[2, 2] - 
           178772*CHq1[3, 3] + 571968*Pi^2*CHq1[3, 3] - 24132228*CHq3[1, 1] + 
           4102848*Pi^2*CHq3[1, 1] - 177115388*CHq3[2, 2] - 
           2923776*Pi^2*CHq3[2, 2] + 1484338*CHq3[3, 3] + 
           571968*Pi^2*CHq3[3, 3] - 53222216*CHu[1, 1] + 
           8296704*Pi^2*CHu[1, 1] - 53222216*CHu[2, 2] + 
           8296704*Pi^2*CHu[2, 2] - 772896*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(128*(-144899 + 13256*Pi^2)*CHd[1, 1] + 
           (122187214 - 4929280*Pi^2)*CHd[2, 2] - 18547072*CHd[3, 3] + 
           1696768*Pi^2*CHd[3, 3] - 232704*CHe[1, 1] - 232704*CHe[2, 2] - 
           232704*CHe[3, 3] - 232704*CHl1[1, 1] - 232704*CHl1[2, 2] - 
           232704*CHl1[3, 3] + 58420761*CHl3[1, 1] - 2690112*Pi^2*
            CHl3[1, 1] + 58420761*CHl3[2, 2] - 2690112*Pi^2*CHl3[2, 2] + 
           232704*CHl3[3, 3] + 7461376*CHq1[1, 1] - 434944*Pi^2*CHq1[1, 1] + 
           63520470*CHq1[2, 2] - 9994176*Pi^2*CHq1[2, 2] - 
           5875672*CHq1[3, 3] + 963904*Pi^2*CHq1[3, 3] - 
           19865616*CHq3[1, 1] + 2362752*Pi^2*CHq3[1, 1] + 
           38947142*CHq3[2, 2] - 7196480*Pi^2*CHq3[2, 2] - 
           6212248*CHq3[3, 3] + 963904*Pi^2*CHq3[3, 3] - 33859840*CHu[1, 1] + 
           4621312*Pi^2*CHu[1, 1] - 33859840*CHu[2, 2] + 
           4621312*Pi^2*CHu[2, 2] - 261144*CHu[3, 3]) + 
         32*MW2^7*MZ2^6*(4*(-4504783 + 340616*Pi^2)*CHd[1, 1] - 
           8*(-8285621 + 738304*Pi^2)*CHd[2, 2] - 18019132*CHd[3, 3] + 
           1362464*Pi^2*CHd[3, 3] + 423360*CHe[1, 1] + 423360*CHe[2, 2] + 
           423360*CHe[3, 3] + 423360*CHl1[1, 1] + 423360*CHl1[2, 2] + 
           423360*CHl1[3, 3] + 54440326*CHl3[1, 1] - 6670112*Pi^2*
            CHl3[1, 1] + 54440326*CHl3[2, 2] - 6670112*Pi^2*CHl3[2, 2] - 
           423360*CHl3[3, 3] + 35950300*CHq1[1, 1] - 3011648*Pi^2*
            CHq1[1, 1] - 133285233*CHq1[2, 2] + 4218816*Pi^2*CHq1[2, 2] + 
           9400742*CHq1[3, 3] - 688960*Pi^2*CHq1[3, 3] - 2307636*CHq3[1, 1] + 
           1633728*Pi^2*CHq3[1, 1] - 214880305*CHq3[2, 2] + 
           8864192*Pi^2*CHq3[2, 2] + 11441633*CHq3[3, 3] - 
           688960*Pi^2*CHq3[3, 3] - 17419000*CHu[1, 1] + 
           3646400*Pi^2*CHu[1, 1] - 17419000*CHu[2, 2] + 
           3646400*Pi^2*CHu[2, 2] - 10125*CHu[3, 3]) + 1536*MW2^11*MZ2^2*
          (64*(-2806 + 349*Pi^2)*CHd[1, 1] - 2*(384691 + 27968*Pi^2)*
            CHd[2, 2] - 179584*CHd[3, 3] + 22336*Pi^2*CHd[3, 3] - 
           749601*CHl3[1, 1] - 12736*Pi^2*CHl3[1, 1] - 749601*CHl3[2, 2] - 
           12736*Pi^2*CHl3[2, 2] - 386048*CHq1[1, 1] + 
           33344*Pi^2*CHq1[1, 1] + 1754442*CHq1[2, 2] - 
           110400*Pi^2*CHq1[2, 2] - 289144*CHq1[3, 3] + 
           23680*Pi^2*CHq1[3, 3] - 647328*CHq3[1, 1] + 
           14016*Pi^2*CHq3[1, 1] + 3263498*CHq3[2, 2] - 
           129728*Pi^2*CHq3[2, 2] - 370588*CHq3[3, 3] + 
           23680*Pi^2*CHq3[3, 3] - 500224*CHu[1, 1] + 49024*Pi^2*CHu[1, 1] - 
           500224*CHu[2, 2] + 49024*Pi^2*CHu[2, 2] + 4620*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-1600703 + 153104*Pi^2)*CHd[1, 1] + 
           (6083612 - 383264*Pi^2)*CHd[2, 2] - 1600703*CHd[3, 3] + 
           153104*Pi^2*CHd[3, 3] - 12672*CHe[1, 1] - 12672*CHe[2, 2] - 
           12672*CHe[3, 3] - 12672*CHl1[1, 1] - 12672*CHl1[2, 2] - 
           12672*CHl1[3, 3] + 925118*CHl3[1, 1] - 139840*Pi^2*CHl3[1, 1] + 
           925118*CHl3[2, 2] - 139840*Pi^2*CHl3[2, 2] + 12672*CHl3[3, 3] - 
           668881*CHq1[1, 1] + 80944*Pi^2*CHq1[1, 1] + 12219279*CHq1[2, 2] - 
           977568*Pi^2*CHq1[2, 2] - 1151333*CHq1[3, 3] + 
           132080*Pi^2*CHq1[3, 3] - 2872977*CHq3[1, 1] + 
           183216*Pi^2*CHq3[1, 1] + 15654151*CHq3[2, 2] - 
           875296*Pi^2*CHq3[2, 2] - 1359179*CHq3[3, 3] + 
           132080*Pi^2*CHq3[3, 3] - 3058994*CHu[1, 1] + 
           389216*Pi^2*CHu[1, 1] - 3058994*CHu[2, 2] + 389216*Pi^2*
            CHu[2, 2] + 11916*CHu[3, 3]) - 2*MW2*MZ2^12*
          ((-2763882 + 336752*Pi^2)*CHd[1, 1] + (5924400 - 754112*Pi^2)*
            CHd[2, 2] - 2763882*CHd[3, 3] + 336752*Pi^2*CHd[3, 3] + 
           51744*CHe[1, 1] + 51744*CHe[2, 2] + 51744*CHe[3, 3] + 
           51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 51744*CHl1[3, 3] + 
           7731384*CHl3[1, 1] - 952176*Pi^2*CHl3[1, 1] + 7731384*CHl3[2, 2] - 
           952176*Pi^2*CHl3[2, 2] - 51744*CHl3[3, 3] + 4346658*CHq1[1, 1] - 
           509360*Pi^2*CHq1[1, 1] - 7231647*CHq1[2, 2] + 
           784596*Pi^2*CHq1[2, 2] + 1687773*CHq1[3, 3] - 
           214516*Pi^2*CHq1[3, 3] - 716508*CHq3[1, 1] + 
           80328*Pi^2*CHq3[1, 1] - 11841171*CHq3[2, 2] + 
           1374284*Pi^2*CHq3[2, 2] + 1742979*CHq3[3, 3] - 
           214516*Pi^2*CHq3[3, 3] - 5970204*CHu[1, 1] + 
           707360*Pi^2*CHu[1, 1] - 5970204*CHu[2, 2] + 707360*Pi^2*
            CHu[2, 2] + 51744*CHu[3, 3]) + 2*MW2^4*MZ2^9*
          ((-154843531 + 13727744*Pi^2)*CHd[1, 1] + 
           (603014506 - 48315008*Pi^2)*CHd[2, 2] - 154843531*CHd[3, 3] + 
           13727744*Pi^2*CHd[3, 3] + 2184384*CHe[1, 1] + 2184384*CHe[2, 2] + 
           2184384*CHe[3, 3] + 2184384*CHl1[1, 1] + 2184384*CHl1[2, 2] + 
           2184384*CHl1[3, 3] + 358734322*CHl3[1, 1] - 42913184*Pi^2*
            CHl3[1, 1] + 358734322*CHl3[2, 2] - 42913184*Pi^2*CHl3[2, 2] - 
           2184384*CHl3[3, 3] + 176966827*CHq1[1, 1] - 14724608*Pi^2*
            CHq1[1, 1] - 296548878*CHq1[2, 2] - 14041536*Pi^2*CHq1[2, 2] + 
           11091833*CHq1[3, 3] + 1178432*Pi^2*CHq1[3, 3] - 
           104579025*CHq3[1, 1] + 17081472*Pi^2*CHq3[1, 1] - 
           642900994*CHq3[2, 2] + 17764544*Pi^2*CHq3[2, 2] + 
           16200659*CHq3[3, 3] + 1178432*Pi^2*CHq3[3, 3] - 
           233116474*CHu[1, 1] + 35279744*Pi^2*CHu[1, 1] - 
           233116474*CHu[2, 2] + 35279744*Pi^2*CHu[2, 2] + 
           187644*CHu[3, 3]) + MW2^2*MZ2^11*(4*(-9007259 + 1032804*Pi^2)*
            CHd[1, 1] + (91420964 - 10741824*Pi^2)*CHd[2, 2] - 
           36029036*CHd[3, 3] + 4131216*Pi^2*CHd[3, 3] + 1059840*CHe[1, 1] + 
           1059840*CHe[2, 2] + 1059840*CHe[3, 3] + 1059840*CHl1[1, 1] + 
           1059840*CHl1[2, 2] + 1059840*CHl1[3, 3] + 91757483*CHl3[1, 1] - 
           12008416*Pi^2*CHl3[1, 1] + 91757483*CHl3[2, 2] - 
           12008416*Pi^2*CHl3[2, 2] - 1059840*CHl3[3, 3] + 
           55547876*CHq1[1, 1] - 6060528*Pi^2*CHq1[1, 1] - 
           97443477*CHq1[2, 2] + 7805952*Pi^2*CHq1[2, 2] + 
           16091311*CHq1[3, 3] - 1927728*Pi^2*CHq1[3, 3] - 
           15927078*CHq3[1, 1] + 2205072*Pi^2*CHq3[1, 1] - 
           160124579*CHq3[2, 2] + 16071552*Pi^2*CHq3[2, 2] + 
           17066665*CHq3[3, 3] - 1927728*Pi^2*CHq3[3, 3] - 
           72142664*CHu[1, 1] + 8865504*Pi^2*CHu[1, 1] - 72142664*CHu[2, 2] + 
           8865504*Pi^2*CHu[2, 2] + 1046610*CHu[3, 3]) - 
         MW2^3*MZ2^10*(4*(-33776267 + 3461392*Pi^2)*CHd[1, 1] - 
           8*(-51772747 + 5268128*Pi^2)*CHd[2, 2] - 135105068*CHd[3, 3] + 
           13845568*Pi^2*CHd[3, 3] + 3720768*CHe[1, 1] + 3720768*CHe[2, 2] + 
           3720768*CHe[3, 3] + 3720768*CHl1[1, 1] + 3720768*CHl1[2, 2] + 
           3720768*CHl1[3, 3] + 310625577*CHl3[1, 1] - 42401312*Pi^2*
            CHl3[1, 1] + 310625577*CHl3[2, 2] - 42401312*Pi^2*CHl3[2, 2] - 
           3720768*CHl3[3, 3] + 189412076*CHq1[1, 1] - 18589696*Pi^2*
            CHq1[1, 1] - 346285908*CHq1[2, 2] + 12835008*Pi^2*CHq1[2, 2] + 
           37270174*CHq1[3, 3] - 3235904*Pi^2*CHq1[3, 3] - 
           74147208*CHq3[1, 1] + 12117888*Pi^2*CHq3[1, 1] - 
           608182472*CHq3[2, 2] + 43542592*Pi^2*CHq3[2, 2] + 
           41877124*CHq3[3, 3] - 3235904*Pi^2*CHq3[3, 3] - 
           236392520*CHu[1, 1] + 31730560*Pi^2*CHu[1, 1] - 
           236392520*CHu[2, 2] + 31730560*Pi^2*CHu[2, 2] + 
           3024726*CHu[3, 3])) + 
       MT2^5*(3244032*MW2^12*(29*CHd[1, 1] - 290*CHd[2, 2] + 29*CHd[3, 3] + 
           10*CHl3[1, 1] + 10*CHl3[2, 2] - 29*CHq1[1, 1] - 348*CHq1[2, 2] + 
           29*CHq1[3, 3] + 111*CHq3[1, 1] - 340*CHq3[2, 2] + 29*CHq3[3, 3] - 
           58*CHu[1, 1] - 58*CHu[2, 2]) - 12288*MW2^11*MZ2*
          ((29858 + 592*Pi^2)*CHd[1, 1] - 4*(112859 + 424*Pi^2)*CHd[2, 2] + 
           29858*CHd[3, 3] + 592*Pi^2*CHd[3, 3] - 32072*CHl3[1, 1] - 
           224*Pi^2*CHl3[1, 1] - 32072*CHl3[2, 2] - 224*Pi^2*CHl3[2, 2] - 
           52034*CHq1[1, 1] + 1520*Pi^2*CHq1[1, 1] - 267612*CHq1[2, 2] - 
           768*Pi^2*CHq1[2, 2] + 6890*CHq1[3, 3] + 592*Pi^2*CHq1[3, 3] + 
           48546*CHq3[1, 1] - 336*Pi^2*CHq3[1, 1] - 145516*CHq3[2, 2] - 
           2624*Pi^2*CHq3[2, 2] + 6395*CHq3[3, 3] + 592*Pi^2*CHq3[3, 3] - 
           79516*CHu[1, 1] + 928*Pi^2*CHu[1, 1] - 79516*CHu[2, 2] + 
           928*Pi^2*CHu[2, 2]) + MZ2^12*((-369774 + 45712*Pi^2)*CHd[1, 1] + 
           (677160 - 89920*Pi^2)*CHd[2, 2] - 369774*CHd[3, 3] + 
           45712*Pi^2*CHd[3, 3] + 1073688*CHl3[1, 1] - 130144*Pi^2*
            CHl3[1, 1] + 1073688*CHl3[2, 2] - 130144*Pi^2*CHl3[2, 2] + 
           563814*CHq1[1, 1] - 69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 
           113832*Pi^2*CHq1[2, 2] + 281907*CHq1[3, 3] - 
           34616*Pi^2*CHq1[3, 3] - 1531887*CHq3[2, 2] + 
           183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2]) - 8*MW2^5*MZ2^7*
          ((-174968453 + 17140512*Pi^2)*CHd[1, 1] + 
           (781789556 - 57863424*Pi^2)*CHd[2, 2] - 174968453*CHd[3, 3] + 
           17140512*Pi^2*CHd[3, 3] + 1992000*CHe[1, 1] + 1992000*CHe[2, 2] + 
           1992000*CHe[3, 3] + 1992000*CHl1[1, 1] + 1992000*CHl1[2, 2] + 
           1992000*CHl1[3, 3] + 456054638*CHl3[1, 1] - 50491360*Pi^2*
            CHl3[1, 1] + 456054638*CHl3[2, 2] - 50491360*Pi^2*CHl3[2, 2] - 
           1992000*CHl3[3, 3] + 191696789*CHq1[1, 1] - 17486688*Pi^2*
            CHq1[1, 1] + 16534764*CHq1[2, 2] - 22349952*Pi^2*CHq1[2, 2] - 
           30508979*CHq1[3, 3] + 1254432*Pi^2*CHq1[3, 3] - 
           175702779*CHq3[1, 1] + 19995552*Pi^2*CHq3[1, 1] - 
           424451900*CHq3[2, 2] + 15132288*Pi^2*CHq3[2, 2] - 
           24968171*CHq3[3, 3] + 1254432*Pi^2*CHq3[3, 3] - 
           327230006*CHu[1, 1] + 44008896*Pi^2*CHu[1, 1] - 
           327230006*CHu[2, 2] + 44008896*Pi^2*CHu[2, 2] - 
           27385080*CHu[3, 3]) + 8*MW2^4*MZ2^8*((-90360469 + 8782208*Pi^2)*
            CHd[1, 1] + (360192745 - 27832448*Pi^2)*CHd[2, 2] - 
           90360469*CHd[3, 3] + 8782208*Pi^2*CHd[3, 3] + 1893216*CHe[1, 1] + 
           1893216*CHe[2, 2] + 1893216*CHe[3, 3] + 1893216*CHl1[1, 1] + 
           1893216*CHl1[2, 2] + 1893216*CHl1[3, 3] + 215337646*CHl3[1, 1] - 
           26942288*Pi^2*CHl3[1, 1] + 215337646*CHl3[2, 2] - 
           26942288*Pi^2*CHl3[2, 2] - 1893216*CHl3[3, 3] + 
           117219349*CHq1[1, 1] - 10961024*Pi^2*CHq1[1, 1] - 
           136348878*CHq1[2, 2] + 2262864*Pi^2*CHq1[2, 2] + 
           6328814*CHq1[3, 3] - 1215568*Pi^2*CHq1[3, 3] - 
           67926345*CHq3[1, 1] + 8529888*Pi^2*CHq3[1, 1] - 
           336595132*CHq3[2, 2] + 21753776*Pi^2*CHq3[2, 2] + 
           7445078*CHq3[3, 3] - 1215568*Pi^2*CHq3[3, 3] - 
           149281990*CHu[1, 1] + 20971904*Pi^2*CHu[1, 1] - 
           149281990*CHu[2, 2] + 20971904*Pi^2*CHu[2, 2] - 
           11674824*CHu[3, 3]) - 2*MW2^3*MZ2^9*((-124350997 + 12726464*Pi^2)*
            CHd[1, 1] + (426221218 - 36136832*Pi^2)*CHd[2, 2] - 
           124350997*CHd[3, 3] + 12726464*Pi^2*CHd[3, 3] + 
           3294912*CHe[1, 1] + 3294912*CHe[2, 2] + 3294912*CHe[3, 3] + 
           3294912*CHl1[1, 1] + 3294912*CHl1[2, 2] + 3294912*CHl1[3, 3] + 
           293669796*CHl3[1, 1] - 38113696*Pi^2*CHl3[1, 1] + 
           293669796*CHl3[2, 2] - 38113696*Pi^2*CHl3[2, 2] - 
           3294912*CHl3[3, 3] + 178653973*CHq1[1, 1] - 17792192*Pi^2*
            CHq1[1, 1] - 287554770*CHq1[2, 2] + 17309376*Pi^2*CHq1[2, 2] + 
           32004431*CHq1[3, 3] - 4333312*Pi^2*CHq1[3, 3] - 
           70830831*CHq3[1, 1] + 9125568*Pi^2*CHq3[1, 1] - 
           525156286*CHq3[2, 2] + 44227136*Pi^2*CHq3[2, 2] + 
           31396577*CHq3[3, 3] - 4333312*Pi^2*CHq3[3, 3] - 
           207362854*CHu[1, 1] + 28347392*Pi^2*CHu[1, 1] - 
           207362854*CHu[2, 2] + 28347392*Pi^2*CHu[2, 2] - 
           9078756*CHu[3, 3]) + 32*MW2^6*MZ2^6*((-56723093 + 6226912*Pi^2)*
            CHd[1, 1] - 8*(-31572865 + 2609936*Pi^2)*CHd[2, 2] - 
           56723093*CHd[3, 3] + 6226912*Pi^2*CHd[3, 3] - 2112*CHe[1, 1] - 
           2112*CHe[2, 2] - 2112*CHe[3, 3] - 2112*CHl1[1, 1] - 
           2112*CHl1[2, 2] - 2112*CHl1[3, 3] + 163048245*CHl3[1, 1] - 
           15755744*Pi^2*CHl3[1, 1] + 163048245*CHl3[2, 2] - 
           15755744*Pi^2*CHl3[2, 2] + 2112*CHl3[3, 3] + 43986293*CHq1[1, 1] - 
           4417024*Pi^2*CHq1[1, 1] + 179542053*CHq1[2, 2] - 
           19535616*Pi^2*CHq1[2, 2] - 30523817*CHq1[3, 3] + 
           1763008*Pi^2*CHq1[3, 3] - 78239835*CHq3[1, 1] + 
           7943040*Pi^2*CHq3[1, 1] + 33583189*CHq3[2, 2] - 
           7175552*Pi^2*CHq3[2, 2] - 27525020*CHq3[3, 3] + 
           1763008*Pi^2*CHq3[3, 3] - 141579110*CHu[1, 1] + 
           16737088*Pi^2*CHu[1, 1] - 141579110*CHu[2, 2] + 
           16737088*Pi^2*CHu[2, 2] - 7139427*CHu[3, 3]) + 
         MW2^2*MZ2^10*((-54762878 + 6014592*Pi^2)*CHd[1, 1] - 
           8*(-19682713 + 1874592*Pi^2)*CHd[2, 2] - 54762878*CHd[3, 3] + 
           6014592*Pi^2*CHd[3, 3] + 1370304*CHe[1, 1] + 1370304*CHe[2, 2] + 
           1370304*CHe[3, 3] + 1370304*CHl1[1, 1] + 1370304*CHl1[2, 2] + 
           1370304*CHl1[3, 3] + 137505077*CHl3[1, 1] - 17331040*Pi^2*
            CHl3[1, 1] + 137505077*CHl3[2, 2] - 17331040*Pi^2*CHl3[2, 2] - 
           1370304*CHl3[3, 3] + 83196254*CHq1[1, 1] - 8908992*Pi^2*
            CHq1[1, 1] - 143868240*CHq1[2, 2] + 12172032*Pi^2*CHq1[2, 2] + 
           23290204*CHq1[3, 3] - 3110976*Pi^2*CHq1[3, 3] - 
           22098846*CHq3[1, 1] + 2687040*Pi^2*CHq3[1, 1] - 
           237474764*CHq3[2, 2] + 23768064*Pi^2*CHq3[2, 2] + 
           22552210*CHq3[3, 3] - 3110976*Pi^2*CHq3[3, 3] - 
           99005828*CHu[1, 1] + 12819456*Pi^2*CHu[1, 1] - 
           99005828*CHu[2, 2] + 12819456*Pi^2*CHu[2, 2] - 955962*CHu[3, 3]) - 
         MW2*MZ2^11*((-6917346 + 810640*Pi^2)*CHd[1, 1] - 
           4*(-4035045 + 444496*Pi^2)*CHd[2, 2] - 6917346*CHd[3, 3] + 
           810640*Pi^2*CHd[3, 3] + 103488*CHe[1, 1] + 103488*CHe[2, 2] + 
           103488*CHe[3, 3] + 103488*CHl1[1, 1] + 103488*CHl1[2, 2] + 
           103488*CHl1[3, 3] + 18774237*CHl3[1, 1] - 2294784*Pi^2*
            CHl3[1, 1] + 18774237*CHl3[2, 2] - 2294784*Pi^2*CHl3[2, 2] - 
           103488*CHl3[3, 3] + 10665018*CHq1[1, 1] - 1226416*Pi^2*
            CHq1[1, 1] - 18184461*CHq1[2, 2] + 1910688*Pi^2*CHq1[2, 2] + 
           4123257*CHq1[3, 3] - 532880*Pi^2*CHq1[3, 3] - 1433016*CHq3[1, 1] + 
           160656*Pi^2*CHq3[1, 1] - 29548083*CHq3[2, 2] + 
           3297760*Pi^2*CHq3[2, 2] + 4079319*CHq3[3, 3] - 
           532880*Pi^2*CHq3[3, 3] - 13818204*CHu[1, 1] + 
           1704928*Pi^2*CHu[1, 1] - 13818204*CHu[2, 2] + 
           1704928*Pi^2*CHu[2, 2] + 63798*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          (20*(47797 + 3824*Pi^2)*CHd[1, 1] - 2*(12561991 + 97472*Pi^2)*
            CHd[2, 2] + 955940*CHd[3, 3] + 76480*Pi^2*CHd[3, 3] - 
           3753809*CHl3[1, 1] - 41792*Pi^2*CHl3[1, 1] - 3753809*CHl3[2, 2] - 
           41792*Pi^2*CHl3[2, 2] - 3007652*CHq1[1, 1] + 
           124352*Pi^2*CHq1[1, 1] - 488454*CHq1[2, 2] - 
           343488*Pi^2*CHq1[2, 2] - 1102468*CHq1[3, 3] + 
           80512*Pi^2*CHq1[3, 3] - 462900*CHq3[1, 1] + 
           36672*Pi^2*CHq3[1, 1] + 7665098*CHq3[2, 2] - 
           431168*Pi^2*CHq3[2, 2] - 1049944*CHq3[3, 3] + 
           80512*Pi^2*CHq3[3, 3] - 4806856*CHu[1, 1] + 161920*Pi^2*
            CHu[1, 1] - 4806856*CHu[2, 2] + 161920*Pi^2*CHu[2, 2] + 
           207900*CHu[3, 3]) - 32*MW2^7*MZ2^5*(16*(-3003107 + 429316*Pi^2)*
            CHd[1, 1] + (111840626 - 21273472*Pi^2)*CHd[2, 2] - 
           48049712*CHd[3, 3] + 6869056*Pi^2*CHd[3, 3] - 590976*CHe[1, 1] - 
           590976*CHe[2, 2] - 590976*CHe[3, 3] - 590976*CHl1[1, 1] - 
           590976*CHl1[2, 2] - 590976*CHl1[3, 3] + 125859455*CHl3[1, 1] - 
           13063552*Pi^2*CHl3[1, 1] + 125859455*CHl3[2, 2] - 
           13063552*Pi^2*CHl3[2, 2] + 590976*CHl3[3, 3] + 
           6558128*CHq1[1, 1] - 2159296*Pi^2*CHq1[1, 1] + 
           441342156*CHq1[2, 2] - 33123072*Pi^2*CHq1[2, 2] - 
           56401592*CHq1[3, 3] + 3384256*Pi^2*CHq1[3, 3] - 
           96709320*CHq3[1, 1] + 8927808*Pi^2*CHq3[1, 1] + 
           360134908*CHq3[2, 2] - 22035968*Pi^2*CHq3[2, 2] - 
           52268006*CHq3[3, 3] + 3384256*Pi^2*CHq3[3, 3] - 
           188636240*CHu[1, 1] + 18515968*Pi^2*CHu[1, 1] - 
           188636240*CHu[2, 2] + 18515968*Pi^2*CHu[2, 2] + 
           554688*CHu[3, 3]) - 512*MW2^9*MZ2^3*((168683 + 204880*Pi^2)*
            CHd[1, 1] - 8*(3615703 + 64436*Pi^2)*CHd[2, 2] + 
           168683*CHd[3, 3] + 204880*Pi^2*CHd[3, 3] - 12672*CHe[1, 1] - 
           12672*CHe[2, 2] - 12672*CHe[3, 3] - 12672*CHl1[1, 1] - 
           12672*CHl1[2, 2] - 12672*CHl1[3, 3] - 5211714*CHl3[1, 1] - 
           168000*Pi^2*CHl3[1, 1] - 5211714*CHl3[2, 2] - 
           168000*Pi^2*CHl3[2, 2] + 12672*CHl3[3, 3] - 3835643*CHq1[1, 1] + 
           165872*Pi^2*CHq1[1, 1] + 19115289*CHq1[2, 2] - 
           1207584*Pi^2*CHq1[2, 2] - 3004183*CHq1[3, 3] + 
           186544*Pi^2*CHq1[3, 3] - 3252795*CHq3[1, 1] + 
           207216*Pi^2*CHq3[1, 1] + 29112737*CHq3[2, 2] - 
           1166240*Pi^2*CHq3[2, 2] - 2838721*CHq3[3, 3] + 
           186544*Pi^2*CHq3[3, 3] - 8554150*CHu[1, 1] + 
           498400*Pi^2*CHu[1, 1] - 8554150*CHu[2, 2] + 498400*Pi^2*
            CHu[2, 2] + 605628*CHu[3, 3]) + 64*MW2^8*MZ2^4*
          (16*(-712949 + 176400*Pi^2)*CHd[1, 1] - 2*(54480095 + 3881088*Pi^2)*
            CHd[2, 2] - 11407184*CHd[3, 3] + 2822400*Pi^2*CHd[3, 3] - 
           300288*CHe[1, 1] - 300288*CHe[2, 2] - 300288*CHe[3, 3] - 
           300288*CHl1[1, 1] - 300288*CHl1[2, 2] - 300288*CHl1[3, 3] + 
           542231*CHl3[1, 1] - 3604288*Pi^2*CHl3[1, 1] + 542231*CHl3[2, 2] - 
           3604288*Pi^2*CHl3[2, 2] + 300288*CHl3[3, 3] - 
           20108080*CHq1[1, 1] + 502272*Pi^2*CHq1[1, 1] + 
           267194754*CHq1[2, 2] - 16585920*Pi^2*CHq1[2, 2] - 
           32425760*CHq1[3, 3] + 1993536*Pi^2*CHq1[3, 3] - 
           42949680*CHq3[1, 1] + 3484800*Pi^2*CHq3[1, 1] + 
           299762242*CHq3[2, 2] - 13603392*Pi^2*CHq3[2, 2] - 
           30417824*CHq3[3, 3] + 1993536*Pi^2*CHq3[3, 3] - 
           93213920*CHu[1, 1] + 7349760*Pi^2*CHu[1, 1] - 93213920*CHu[2, 2] + 
           7349760*Pi^2*CHu[2, 2] + 4809624*CHu[3, 3])) + 
       MT2^3*MW2*(32440320*MW2^13*(5*CHd[1, 1] - 50*CHd[2, 2] + 5*CHd[3, 3] - 
           6*CHl3[1, 1] - 6*CHl3[2, 2] - 5*CHq1[1, 1] - 60*CHq1[2, 2] + 
           5*CHq1[3, 3] + 23*CHq3[1, 1] - 76*CHq3[2, 2] + 5*CHq3[3, 3] - 
           10*CHu[1, 1] - 10*CHu[2, 2]) - 2048*MW2^12*MZ2*
          (8*(25301 + 1480*Pi^2)*CHd[1, 1] - 80*(52427 + 424*Pi^2)*
            CHd[2, 2] + 202408*CHd[3, 3] + 11840*Pi^2*CHd[3, 3] - 
           1023427*CHl3[1, 1] - 4480*Pi^2*CHl3[1, 1] - 1023427*CHl3[2, 2] - 
           4480*Pi^2*CHl3[2, 2] - 645928*CHq1[1, 1] + 30400*Pi^2*CHq1[1, 1] - 
           2167536*CHq1[2, 2] - 15360*Pi^2*CHq1[2, 2] - 35192*CHq1[3, 3] + 
           11840*Pi^2*CHq1[3, 3] + 221736*CHq3[1, 1] - 6720*Pi^2*CHq3[1, 1] - 
           823088*CHq3[2, 2] - 52480*Pi^2*CHq3[2, 2] - 115382*CHq3[3, 3] + 
           11840*Pi^2*CHq3[3, 3] - 800816*CHu[1, 1] + 18560*Pi^2*CHu[1, 1] - 
           800816*CHu[2, 2] + 18560*Pi^2*CHu[2, 2]) + 
         MZ2^13*((-369774 + 45712*Pi^2)*CHd[1, 1] + (677160 - 89920*Pi^2)*
            CHd[2, 2] - 369774*CHd[3, 3] + 45712*Pi^2*CHd[3, 3] + 
           1073688*CHl3[1, 1] - 130144*Pi^2*CHl3[1, 1] + 1073688*CHl3[2, 2] - 
           130144*Pi^2*CHl3[2, 2] + 563814*CHq1[1, 1] - 
           69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 113832*Pi^2*
            CHq1[2, 2] + 281907*CHq1[3, 3] - 34616*Pi^2*CHq1[3, 3] - 
           1531887*CHq3[2, 2] + 183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2]) + 16*MW2^7*MZ2^6*
          ((-416835003 + 37129472*Pi^2)*CHd[1, 1] - 
           4*(-521168001 + 31512896*Pi^2)*CHd[2, 2] - 416835003*CHd[3, 3] + 
           37129472*Pi^2*CHd[3, 3] + 395520*CHe[1, 1] + 395520*CHe[2, 2] + 
           395520*CHe[3, 3] + 395520*CHl1[1, 1] + 395520*CHl1[2, 2] + 
           395520*CHl1[3, 3] + 1183944283*CHl3[1, 1] - 97474816*Pi^2*
            CHl3[1, 1] + 1183944283*CHl3[2, 2] - 97474816*Pi^2*CHl3[2, 2] - 
           395520*CHl3[3, 3] + 364395963*CHq1[1, 1] - 28646528*Pi^2*
            CHq1[1, 1] - 92515506*CHq1[2, 2] - 107711616*Pi^2*CHq1[2, 2] - 
           52416825*CHq1[3, 3] + 9335552*Pi^2*CHq1[3, 3] - 
           380011725*CHq3[1, 1] + 47317632*Pi^2*CHq3[1, 1] - 
           1027801434*CHq3[2, 2] - 31747456*Pi^2*CHq3[2, 2] - 
           47908623*CHq3[3, 3] + 9335552*Pi^2*CHq3[3, 3] - 
           685142922*CHu[1, 1] + 99866624*Pi^2*CHu[1, 1] - 
           685142922*CHu[2, 2] + 99866624*Pi^2*CHu[2, 2] - 
           15759462*CHu[3, 3]) - 8*MW2^6*MZ2^7*((-543614650 + 48481728*Pi^2)*
            CHd[1, 1] - 4*(-560391565 + 41129472*Pi^2)*CHd[2, 2] - 
           543614650*CHd[3, 3] + 48481728*Pi^2*CHd[3, 3] + 
           6899328*CHe[1, 1] + 6899328*CHe[2, 2] + 6899328*CHe[3, 3] + 
           6899328*CHl1[1, 1] + 6899328*CHl1[2, 2] + 6899328*CHl1[3, 3] + 
           1351005351*CHl3[1, 1] - 148111552*Pi^2*CHl3[1, 1] + 
           1351005351*CHl3[2, 2] - 148111552*Pi^2*CHl3[2, 2] - 
           6899328*CHl3[3, 3] + 627534106*CHq1[1, 1] - 53189952*Pi^2*
            CHq1[1, 1] - 1057392834*CHq1[2, 2] - 42561408*Pi^2*CHq1[2, 2] + 
           51645152*CHq1[3, 3] + 1164096*Pi^2*CHq1[3, 3] - 
           369081786*CHq3[1, 1] + 55518144*Pi^2*CHq3[1, 1] - 
           2282023414*CHq3[2, 2] + 66146688*Pi^2*CHq3[2, 2] + 
           64197332*CHq3[3, 3] + 1164096*Pi^2*CHq3[3, 3] - 
           813932716*CHu[1, 1] + 123379584*Pi^2*CHu[1, 1] - 
           813932716*CHu[2, 2] + 123379584*Pi^2*CHu[2, 2] - 
           12820212*CHu[3, 3]) - 64*MW2^8*MZ2^5*((-110358023 + 10621568*Pi^2)*
            CHd[1, 1] + (587981723 - 33228800*Pi^2)*CHd[2, 2] - 
           110358023*CHd[3, 3] + 10621568*Pi^2*CHd[3, 3] - 905088*CHe[1, 1] - 
           905088*CHe[2, 2] - 905088*CHe[3, 3] - 905088*CHl1[1, 1] - 
           905088*CHl1[2, 2] - 905088*CHl1[3, 3] + 312118311*CHl3[1, 1] - 
           20804480*Pi^2*CHl3[1, 1] + 312118311*CHl3[2, 2] - 
           20804480*Pi^2*CHl3[2, 2] + 905088*CHl3[3, 3] + 
           51672263*CHq1[1, 1] - 3862016*Pi^2*CHq1[1, 1] + 
           292319742*CHq1[2, 2] - 50325888*Pi^2*CHq1[2, 2] - 
           42699233*CHq1[3, 3] + 5017472*Pi^2*CHq1[3, 3] - 
           132396321*CHq3[1, 1] + 13896960*Pi^2*CHq3[1, 1] + 
           123892270*CHq3[2, 2] - 32566912*Pi^2*CHq3[2, 2] - 
           44275214*CHq3[3, 3] + 5017472*Pi^2*CHq3[3, 3] - 
           220024898*CHu[1, 1] + 28737152*Pi^2*CHu[1, 1] - 
           220024898*CHu[2, 2] + 28737152*Pi^2*CHu[2, 2] - 
           2343144*CHu[3, 3]) + 2*MW2^2*MZ2^11*((-5076145 + 404704*Pi^2)*
            CHd[1, 1] - 32*(-753743 + 51416*Pi^2)*CHd[2, 2] - 
           5076145*CHd[3, 3] + 404704*Pi^2*CHd[3, 3] + 271200*CHe[1, 1] + 
           271200*CHe[2, 2] + 271200*CHe[3, 3] + 271200*CHl1[1, 1] + 
           271200*CHl1[2, 2] + 271200*CHl1[3, 3] + 8419756*CHl3[1, 1] - 
           1308400*Pi^2*CHl3[1, 1] + 8419756*CHl3[2, 2] - 
           1308400*Pi^2*CHl3[2, 2] - 271200*CHl3[3, 3] + 7018705*CHq1[1, 1] - 
           518080*Pi^2*CHq1[1, 1] - 13569366*CHq1[2, 2] + 
           36912*Pi^2*CHq1[2, 2] - 756067*CHq1[3, 3] + 
           91408*Pi^2*CHq1[3, 3] - 5001999*CHq3[1, 1] + 
           700896*Pi^2*CHq3[1, 1] - 23490166*CHq3[2, 2] + 
           1255888*Pi^2*CHq3[2, 2] - 969385*CHq3[3, 3] + 
           91408*Pi^2*CHq3[3, 3] - 5234398*CHu[1, 1] + 944320*Pi^2*
            CHu[1, 1] - 5234398*CHu[2, 2] + 944320*Pi^2*CHu[2, 2] - 
           451302*CHu[3, 3]) - MW2*MZ2^12*((-3863574 + 444944*Pi^2)*
            CHd[1, 1] + (9961176 - 1058624*Pi^2)*CHd[2, 2] - 
           3863574*CHd[3, 3] + 444944*Pi^2*CHd[3, 3] + 103488*CHe[1, 1] + 
           103488*CHe[2, 2] + 103488*CHe[3, 3] + 103488*CHl1[1, 1] + 
           103488*CHl1[2, 2] + 103488*CHl1[3, 3] + 10142838*CHl3[1, 1] - 
           1253632*Pi^2*CHl3[1, 1] + 10142838*CHl3[2, 2] - 
           1253632*Pi^2*CHl3[2, 2] - 103488*CHl3[3, 3] + 6058926*CHq1[1, 1] - 
           672560*Pi^2*CHq1[1, 1] - 10567797*CHq1[2, 2] + 
           1000032*Pi^2*CHq1[2, 2] + 1926051*CHq1[3, 3] - 
           255952*Pi^2*CHq1[3, 3] - 1433016*CHq3[1, 1] + 
           160656*Pi^2*CHq3[1, 1] - 16864335*CHq3[2, 2] + 
           1833248*Pi^2*CHq3[2, 2] + 1901223*CHq3[3, 3] - 
           255952*Pi^2*CHq3[3, 3] - 7507188*CHu[1, 1] + 
           931040*Pi^2*CHu[1, 1] - 7507188*CHu[2, 2] + 931040*Pi^2*
            CHu[2, 2] + 77028*CHu[3, 3]) + 512*MW2^11*MZ2^2*
          ((-556594 + 251776*Pi^2)*CHd[1, 1] - 2*(14765803 + 320384*Pi^2)*
            CHd[2, 2] - 556594*CHd[3, 3] + 251776*Pi^2*CHd[3, 3] - 
           10872319*CHl3[1, 1] - 138112*Pi^2*CHl3[1, 1] - 
           10872319*CHl3[2, 2] - 138112*Pi^2*CHl3[2, 2] - 
           6164174*CHq1[1, 1] + 406400*Pi^2*CHq1[1, 1] + 
           11784174*CHq1[2, 2] - 1140864*Pi^2*CHq1[2, 2] - 
           3313810*CHq1[3, 3] + 265216*Pi^2*CHq1[3, 3] - 5480982*CHq3[1, 1] + 
           124032*Pi^2*CHq3[1, 1] + 31157030*CHq3[2, 2] - 
           1423232*Pi^2*CHq3[2, 2] - 4060726*CHq3[3, 3] + 
           265216*Pi^2*CHq3[3, 3] - 8431132*CHu[1, 1] + 
           534784*Pi^2*CHu[1, 1] - 8431132*CHu[2, 2] + 534784*Pi^2*
            CHu[2, 2] + 207900*CHu[3, 3]) - 512*MW2^10*MZ2^3*
          ((-4906773 + 664096*Pi^2)*CHd[1, 1] - 2*(5041089 + 834848*Pi^2)*
            CHd[2, 2] - 4906773*CHd[3, 3] + 664096*Pi^2*CHd[3, 3] - 
           42240*CHe[1, 1] - 42240*CHe[2, 2] - 42240*CHe[3, 3] - 
           42240*CHl1[1, 1] - 42240*CHl1[2, 2] - 42240*CHl1[3, 3] - 
           6471812*CHl3[1, 1] - 550016*Pi^2*CHl3[1, 1] - 6471812*CHl3[2, 2] - 
           550016*Pi^2*CHl3[2, 2] + 42240*CHl3[3, 3] - 6791499*CHq1[1, 1] + 
           520544*Pi^2*CHq1[1, 1] + 53855745*CHq1[2, 2] - 
           3946560*Pi^2*CHq1[2, 2] - 6754155*CHq1[3, 3] + 
           602080*Pi^2*CHq1[3, 3] - 13030107*CHq3[1, 1] + 
           683616*Pi^2*CHq3[1, 1] + 77667729*CHq3[2, 2] - 
           3783488*Pi^2*CHq3[2, 2] - 7673277*CHq3[3, 3] + 
           602080*Pi^2*CHq3[3, 3] - 16870806*CHu[1, 1] + 
           1622464*Pi^2*CHu[1, 1] - 16870806*CHu[2, 2] + 
           1622464*Pi^2*CHu[2, 2] + 506760*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*((-82399228 + 8966912*Pi^2)*CHd[1, 1] + 
           (316404298 - 24762368*Pi^2)*CHd[2, 2] - 82399228*CHd[3, 3] + 
           8966912*Pi^2*CHd[3, 3] - 978432*CHe[1, 1] - 978432*CHe[2, 2] - 
           978432*CHe[3, 3] - 978432*CHl1[1, 1] - 978432*CHl1[2, 2] - 
           978432*CHl1[3, 3] + 140121147*CHl3[1, 1] - 11673216*Pi^2*
            CHl3[1, 1] + 140121147*CHl3[2, 2] - 11673216*Pi^2*CHl3[2, 2] + 
           978432*CHl3[3, 3] - 14096900*CHq1[1, 1] + 1256704*Pi^2*
            CHq1[1, 1] + 546646566*CHq1[2, 2] - 52786560*Pi^2*CHq1[2, 2] - 
           60511120*CHq1[3, 3] + 6232448*Pi^2*CHq1[3, 3] - 
           135427932*CHq3[1, 1] + 11208192*Pi^2*CHq3[1, 1] + 
           587572238*CHq3[2, 2] - 42835072*Pi^2*CHq3[2, 2] - 
           65853808*CHq3[3, 3] + 6232448*Pi^2*CHq3[3, 3] - 
           204434824*CHu[1, 1] + 23449088*Pi^2*CHu[1, 1] - 
           204434824*CHu[2, 2] + 23449088*Pi^2*CHu[2, 2] + 
           2371800*CHu[3, 3]) + 4*MW2^5*MZ2^8*((-468331729 + 45511936*Pi^2)*
            CHd[1, 1] - 2*(-748409429 + 70723328*Pi^2)*CHd[2, 2] - 
           468331729*CHd[3, 3] + 45511936*Pi^2*CHd[3, 3] + 
           11652480*CHe[1, 1] + 11652480*CHe[2, 2] + 11652480*CHe[3, 3] + 
           11652480*CHl1[1, 1] + 11652480*CHl1[2, 2] + 11652480*CHl1[3, 3] + 
           1054465146*CHl3[1, 1] - 142897984*Pi^2*CHl3[1, 1] + 
           1054465146*CHl3[2, 2] - 142897984*Pi^2*CHl3[2, 2] - 
           11652480*CHl3[3, 3] + 647552401*CHq1[1, 1] - 61111936*Pi^2*
            CHq1[1, 1] - 1359439752*CHq1[2, 2] + 40420416*Pi^2*CHq1[2, 2] + 
           140328827*CHq1[3, 3] - 10006208*Pi^2*CHq1[3, 3] - 
           231666651*CHq3[1, 1] + 41099520*Pi^2*CHq3[1, 1] - 
           2280738724*CHq3[2, 2] + 142631872*Pi^2*CHq3[2, 2] + 
           152998139*CHq3[3, 3] - 10006208*Pi^2*CHq3[3, 3] - 
           741046270*CHu[1, 1] + 105709312*Pi^2*CHu[1, 1] - 
           741046270*CHu[2, 2] + 105709312*Pi^2*CHu[2, 2] + 
           7851240*CHu[3, 3]) + MW2^3*MZ2^10*((-49741574 + 7645504*Pi^2)*
            CHd[1, 1] - 4*(184063 + 3255808*Pi^2)*CHd[2, 2] - 
           49741574*CHd[3, 3] + 7645504*Pi^2*CHd[3, 3] + 1474944*CHe[1, 1] + 
           1474944*CHe[2, 2] + 1474944*CHe[3, 3] + 1474944*CHl1[1, 1] + 
           1474944*CHl1[2, 2] + 1474944*CHl1[3, 3] + 162490633*CHl3[1, 1] - 
           20031168*Pi^2*CHl3[1, 1] + 162490633*CHl3[2, 2] - 
           20031168*Pi^2*CHl3[2, 2] - 1474944*CHl3[3, 3] + 
           96266534*CHq1[1, 1] - 12978880*Pi^2*CHq1[1, 1] - 
           191955468*CHq1[2, 2] + 28382016*Pi^2*CHq1[2, 2] + 
           57224560*CHq1[3, 3] - 7116032*Pi^2*CHq1[3, 3] + 
           6763482*CHq3[1, 1] - 1253184*Pi^2*CHq3[1, 1] - 
           241960856*CHq3[2, 2] + 40107712*Pi^2*CHq3[2, 2] + 
           59597158*CHq3[3, 3] - 7116032*Pi^2*CHq3[3, 3] - 
           143148500*CHu[1, 1] + 14374528*Pi^2*CHu[1, 1] - 
           143148500*CHu[2, 2] + 14374528*Pi^2*CHu[2, 2] + 
           12100542*CHu[3, 3]) - 2*MW2^4*MZ2^9*((-242922642 + 27533504*Pi^2)*
            CHd[1, 1] + (538139022 - 71841536*Pi^2)*CHd[2, 2] - 
           242922642*CHd[3, 3] + 27533504*Pi^2*CHd[3, 3] + 
           8295168*CHe[1, 1] + 8295168*CHe[2, 2] + 8295168*CHe[3, 3] + 
           8295168*CHl1[1, 1] + 8295168*CHl1[2, 2] + 8295168*CHl1[3, 3] + 
           575114275*CHl3[1, 1] - 81675136*Pi^2*CHl3[1, 1] + 
           575114275*CHl3[2, 2] - 81675136*Pi^2*CHl3[2, 2] - 
           8295168*CHl3[3, 3] + 388851954*CHq1[1, 1] - 41893568*Pi^2*
            CHq1[1, 1] - 828885966*CHq1[2, 2] + 62141568*Pi^2*CHq1[2, 2] + 
           130593708*CHq1[3, 3] - 13566016*Pi^2*CHq1[3, 3] - 
           79744170*CHq3[1, 1] + 14761536*Pi^2*CHq3[1, 1] - 
           1214920506*CHq3[2, 2] + 118796672*Pi^2*CHq3[2, 2] + 
           137197410*CHq3[3, 3] - 13566016*Pi^2*CHq3[3, 3] - 
           463693596*CHu[1, 1] + 57878144*Pi^2*CHu[1, 1] - 
           463693596*CHu[2, 2] + 57878144*Pi^2*CHu[2, 2] + 
           20346060*CHu[3, 3])) - MT2^2*MW2^2*
        (1622016*MW2^13*(61*CHd[1, 1] - 610*CHd[2, 2] + 61*CHd[3, 3] - 
           118*CHl3[1, 1] - 118*CHl3[2, 2] - 61*CHq1[1, 1] - 732*CHq1[2, 2] + 
           61*CHq1[3, 3] + 303*CHq3[1, 1] - 1028*CHq3[2, 2] + 61*CHq3[3, 3] - 
           122*CHu[1, 1] - 122*CHu[2, 2]) - 6144*MW2^12*MZ2*
          ((28462 + 2960*Pi^2)*CHd[1, 1] - 4*(195697 + 2120*Pi^2)*CHd[2, 2] + 
           28462*CHd[3, 3] + 2960*Pi^2*CHd[3, 3] - 266287*CHl3[1, 1] - 
           1120*Pi^2*CHl3[1, 1] - 266287*CHl3[2, 2] - 1120*Pi^2*CHl3[2, 2] - 
           139342*CHq1[1, 1] + 7600*Pi^2*CHq1[1, 1] - 353820*CHq1[2, 2] - 
           3840*Pi^2*CHq1[2, 2] - 19850*CHq1[3, 3] + 2960*Pi^2*CHq1[3, 3] + 
           3798*CHq3[1, 1] - 1680*Pi^2*CHq3[1, 1] - 50828*CHq3[2, 2] - 
           13120*Pi^2*CHq3[2, 2] - 44006*CHq3[3, 3] + 2960*Pi^2*CHq3[3, 3] - 
           155924*CHu[1, 1] + 4640*Pi^2*CHu[1, 1] - 155924*CHu[2, 2] + 
           4640*Pi^2*CHu[2, 2]) + 2*MZ2^13*((-369774 + 45712*Pi^2)*
            CHd[1, 1] + (677160 - 89920*Pi^2)*CHd[2, 2] - 369774*CHd[3, 3] + 
           45712*Pi^2*CHd[3, 3] + 1073688*CHl3[1, 1] - 130144*Pi^2*
            CHl3[1, 1] + 1073688*CHl3[2, 2] - 130144*Pi^2*CHl3[2, 2] + 
           563814*CHq1[1, 1] - 69232*Pi^2*CHq1[1, 1] - 910449*CHq1[2, 2] + 
           113832*Pi^2*CHq1[2, 2] + 281907*CHq1[3, 3] - 
           34616*Pi^2*CHq1[3, 3] - 1531887*CHq3[2, 2] + 
           183064*Pi^2*CHq3[2, 2] + 287787*CHq3[3, 3] - 
           34616*Pi^2*CHq3[3, 3] - 812772*CHu[1, 1] + 96736*Pi^2*CHu[1, 1] - 
           812772*CHu[2, 2] + 96736*Pi^2*CHu[2, 2]) + 2*MW2^4*MZ2^9*
          ((-97112671 + 5911664*Pi^2)*CHd[1, 1] - 64*(-9075529 + 492581*Pi^2)*
            CHd[2, 2] - 97112671*CHd[3, 3] + 5911664*Pi^2*CHd[3, 3] - 
           942432*CHe[1, 1] - 942432*CHe[2, 2] - 942432*CHe[3, 3] - 
           942432*CHl1[1, 1] - 942432*CHl1[2, 2] - 942432*CHl1[3, 3] + 
           225895757*CHl3[1, 1] - 19970544*Pi^2*CHl3[1, 1] + 
           225895757*CHl3[2, 2] - 19970544*Pi^2*CHl3[2, 2] + 
           942432*CHl3[3, 3] + 59941591*CHq1[1, 1] - 730352*Pi^2*CHq1[1, 1] - 
           834855*CHq1[2, 2] - 46859088*Pi^2*CHq1[2, 2] - 
           46111102*CHq1[3, 3] + 7511456*Pi^2*CHq1[3, 3] - 
           107034147*CHq3[1, 1] + 15753264*Pi^2*CHq3[1, 1] - 
           290276053*CHq3[2, 2] - 30375472*Pi^2*CHq3[2, 2] - 
           43512370*CHq3[3, 3] + 7511456*Pi^2*CHq3[3, 3] - 
           101348482*CHu[1, 1] + 20929952*Pi^2*CHu[1, 1] - 
           101348482*CHu[2, 2] + 20929952*Pi^2*CHu[2, 2] - 
           12202584*CHu[3, 3]) + 8*MW2^7*MZ2^6*((-443405239 + 37385792*Pi^2)*
            CHd[1, 1] - 8*(-269856053 + 16639168*Pi^2)*CHd[2, 2] - 
           443405239*CHd[3, 3] + 37385792*Pi^2*CHd[3, 3] + 
           2224128*CHe[1, 1] + 2224128*CHe[2, 2] + 2224128*CHe[3, 3] + 
           2224128*CHl1[1, 1] + 2224128*CHl1[2, 2] + 2224128*CHl1[3, 3] + 
           1286155715*CHl3[1, 1] - 112717824*Pi^2*CHl3[1, 1] + 
           1286155715*CHl3[2, 2] - 112717824*Pi^2*CHl3[2, 2] - 
           2224128*CHl3[3, 3] + 485615671*CHq1[1, 1] - 38204672*Pi^2*
            CHq1[1, 1] - 847581324*CHq1[2, 2] - 70901184*Pi^2*CHq1[2, 2] + 
           17507135*CHq1[3, 3] + 4540352*Pi^2*CHq1[3, 3] - 
           318421809*CHq3[1, 1] + 47285376*Pi^2*CHq3[1, 1] - 
           2028590764*CHq3[2, 2] + 14588864*Pi^2*CHq3[2, 2] + 
           28932095*CHq3[3, 3] + 4540352*Pi^2*CHq3[3, 3] - 
           633071650*CHu[1, 1] + 100622336*Pi^2*CHu[1, 1] - 
           633071650*CHu[2, 2] + 100622336*Pi^2*CHu[2, 2] - 
           10836024*CHu[3, 3]) - 32*MW2^8*MZ2^5*(5*(-27457455 + 2459456*Pi^2)*
            CHd[1, 1] + (806593020 - 39926656*Pi^2)*CHd[2, 2] - 
           137287275*CHd[3, 3] + 12297280*Pi^2*CHd[3, 3] - 984768*CHe[1, 1] - 
           984768*CHe[2, 2] - 984768*CHe[3, 3] - 984768*CHl1[1, 1] - 
           984768*CHl1[2, 2] - 984768*CHl1[3, 3] + 436036722*CHl3[1, 1] - 
           26715168*Pi^2*CHl3[1, 1] + 436036722*CHl3[2, 2] - 
           26715168*Pi^2*CHl3[2, 2] + 984768*CHl3[3, 3] + 
           91963851*CHq1[1, 1] - 6638848*Pi^2*CHq1[1, 1] + 
           143952186*CHq1[2, 2] - 54092640*Pi^2*CHq1[2, 2] - 
           30669651*CHq1[3, 3] + 4891936*Pi^2*CHq1[3, 3] - 
           137307477*CHq3[1, 1] + 16422720*Pi^2*CHq3[1, 1] - 
           141608994*CHq3[2, 2] - 31031072*Pi^2*CHq3[2, 2] - 
           31233903*CHq3[3, 3] + 4891936*Pi^2*CHq3[3, 3] - 
           237397218*CHu[1, 1] + 33691840*Pi^2*CHu[1, 1] - 
           237397218*CHu[2, 2] + 33691840*Pi^2*CHu[2, 2] - 
           3486480*CHu[3, 3]) - MW2^3*MZ2^10*(2*(-79352803 + 7448248*Pi^2)*
            CHd[1, 1] + (568802252 - 50310848*Pi^2)*CHd[2, 2] - 
           158705606*CHd[3, 3] + 14896496*Pi^2*CHd[3, 3] + 
           4133568*CHe[1, 1] + 4133568*CHe[2, 2] + 4133568*CHe[3, 3] + 
           4133568*CHl1[1, 1] + 4133568*CHl1[2, 2] + 4133568*CHl1[3, 3] + 
           341633404*CHl3[1, 1] - 47270784*Pi^2*CHl3[1, 1] + 
           341633404*CHl3[2, 2] - 47270784*Pi^2*CHl3[2, 2] - 
           4133568*CHl3[3, 3] + 207838190*CHq1[1, 1] - 18574928*Pi^2*
            CHq1[1, 1] - 370546983*CHq1[2, 2] + 2763504*Pi^2*CHq1[2, 2] + 
           22639405*CHq1[3, 3] - 856768*Pi^2*CHq1[3, 3] - 
           103170996*CHq3[1, 1] + 16861392*Pi^2*CHq3[1, 1] - 
           702301757*CHq3[2, 2] + 38199824*Pi^2*CHq3[2, 2] + 
           27287797*CHq3[3, 3] - 856768*Pi^2*CHq3[3, 3] - 
           246786260*CHu[1, 1] + 35798048*Pi^2*CHu[1, 1] - 
           246786260*CHu[2, 2] + 35798048*Pi^2*CHu[2, 2] - 
           2617620*CHu[3, 3]) + 64*MW2^9*MZ2^4*((-58414348 + 5703200*Pi^2)*
            CHd[1, 1] + (309399634 - 15998912*Pi^2)*CHd[2, 2] - 
           58414348*CHd[3, 3] + 5703200*Pi^2*CHd[3, 3] - 674688*CHe[1, 1] - 
           674688*CHe[2, 2] - 674688*CHe[3, 3] - 674688*CHl1[1, 1] - 
           674688*CHl1[2, 2] - 674688*CHl1[3, 3] + 131196029*CHl3[1, 1] - 
           7934560*Pi^2*CHl3[1, 1] + 131196029*CHl3[2, 2] - 
           7934560*Pi^2*CHl3[2, 2] + 674688*CHl3[3, 3] + 4899628*CHq1[1, 1] + 
           63328*Pi^2*CHq1[1, 1] + 290924856*CHq1[2, 2] - 
           33651936*Pi^2*CHq1[2, 2] - 29990950*CHq1[3, 3] + 
           3734336*Pi^2*CHq1[3, 3] - 80162136*CHq3[1, 1] + 
           7405344*Pi^2*CHq3[1, 1] + 278732372*CHq3[2, 2] - 
           26309920*Pi^2*CHq3[2, 2] - 33442582*CHq3[3, 3] + 
           3734336*Pi^2*CHq3[3, 3] - 119248360*CHu[1, 1] + 
           15120320*Pi^2*CHu[1, 1] - 119248360*CHu[2, 2] + 
           15120320*Pi^2*CHu[2, 2] - 33456*CHu[3, 3]) + 
         512*MW2^11*MZ2^2*((-1000663 + 180544*Pi^2)*CHd[1, 1] - 
           2*(6326641 + 228416*Pi^2)*CHd[2, 2] - 1000663*CHd[3, 3] + 
           180544*Pi^2*CHd[3, 3] - 7106216*CHl3[1, 1] - 
           100448*Pi^2*CHl3[1, 1] - 7106216*CHl3[2, 2] - 
           100448*Pi^2*CHl3[2, 2] - 3729449*CHq1[1, 1] + 
           283520*Pi^2*CHq1[1, 1] + 11425548*CHq1[2, 2] - 
           844896*Pi^2*CHq1[2, 2] - 2355775*CHq1[3, 3] + 
           190624*Pi^2*CHq1[3, 3] - 4672461*CHq3[1, 1] + 
           97728*Pi^2*CHq3[1, 1] + 24291488*CHq3[2, 2] - 
           1030688*Pi^2*CHq3[2, 2] - 2995423*CHq3[3, 3] + 
           190624*Pi^2*CHq3[3, 3] - 4879714*CHu[1, 1] + 
           388096*Pi^2*CHu[1, 1] - 4879714*CHu[2, 2] + 388096*Pi^2*
            CHu[2, 2] + 83160*CHu[3, 3]) - MW2*MZ2^12*
          (4*(-2416383 + 291040*Pi^2)*CHd[1, 1] - 4*(-5431353 + 664192*Pi^2)*
            CHd[2, 2] - 9665532*CHd[3, 3] + 1164160*Pi^2*CHd[3, 3] + 
           206976*CHe[1, 1] + 206976*CHe[2, 2] + 206976*CHe[3, 3] + 
           206976*CHl1[1, 1] + 206976*CHl1[2, 2] + 206976*CHl1[3, 3] + 
           26619759*CHl3[1, 1] - 3288128*Pi^2*CHl3[1, 1] + 
           26619759*CHl3[2, 2] - 3288128*Pi^2*CHl3[2, 2] - 
           206976*CHl3[3, 3] + 15220476*CHq1[1, 1] - 1760512*Pi^2*
            CHq1[1, 1] - 25608468*CHq1[2, 2] + 2683056*Pi^2*CHq1[2, 2] + 
           5641554*CHq1[3, 3] - 719600*Pi^2*CHq1[3, 3] - 2866032*CHq3[1, 1] + 
           321312*Pi^2*CHq3[1, 1] - 41649912*CHq3[2, 2] + 
           4764880*Pi^2*CHq3[2, 2] + 5799168*CHq3[3, 3] - 
           719600*Pi^2*CHq3[3, 3] - 20451528*CHu[1, 1] + 
           2442496*Pi^2*CHu[1, 1] - 20451528*CHu[2, 2] + 
           2442496*Pi^2*CHu[2, 2] + 193746*CHu[3, 3]) - 
         256*MW2^10*MZ2^3*((-8296969 + 903760*Pi^2)*CHd[1, 1] + 
           (13365658 - 2268064*Pi^2)*CHd[2, 2] - 8296969*CHd[3, 3] + 
           903760*Pi^2*CHd[3, 3] - 63360*CHe[1, 1] - 63360*CHe[2, 2] - 
           63360*CHe[3, 3] - 63360*CHl1[1, 1] - 63360*CHl1[2, 2] - 
           63360*CHl1[3, 3] - 2780254*CHl3[1, 1] - 775072*Pi^2*CHl3[1, 1] - 
           2780254*CHl3[2, 2] - 775072*Pi^2*CHl3[2, 2] + 63360*CHl3[3, 3] - 
           6738503*CHq1[1, 1] + 627632*Pi^2*CHq1[1, 1] + 
           72625596*CHq1[2, 2] - 5515008*Pi^2*CHq1[2, 2] - 
           8053225*CHq1[3, 3] + 806032*Pi^2*CHq1[3, 3] - 
           17873019*CHq3[1, 1] + 984432*Pi^2*CHq3[1, 1] + 
           99877640*CHq3[2, 2] - 5158208*Pi^2*CHq3[2, 2] - 
           9484681*CHq3[3, 3] + 806032*Pi^2*CHq3[3, 3] - 19949518*CHu[1, 1] + 
           2239840*Pi^2*CHu[1, 1] - 19949518*CHu[2, 2] + 
           2239840*Pi^2*CHu[2, 2] + 314856*CHu[3, 3]) + 
         MW2^2*MZ2^11*((-54003370 + 5979824*Pi^2)*CHd[1, 1] - 
           8*(-18692123 + 2032504*Pi^2)*CHd[2, 2] - 54003370*CHd[3, 3] + 
           5979824*Pi^2*CHd[3, 3] + 1705728*CHe[1, 1] + 1705728*CHe[2, 2] + 
           1705728*CHe[3, 3] + 1705728*CHl1[1, 1] + 1705728*CHl1[2, 2] + 
           1705728*CHl1[3, 3] + 131817937*CHl3[1, 1] - 17570720*Pi^2*
            CHl3[1, 1] + 131817937*CHl3[2, 2] - 17570720*Pi^2*CHl3[2, 2] - 
           1705728*CHl3[3, 3] + 82125202*CHq1[1, 1] - 8669264*Pi^2*
            CHq1[1, 1] - 145937703*CHq1[2, 2] + 10359624*Pi^2*CHq1[2, 2] + 
           20986571*CHq1[3, 3] - 2450872*Pi^2*CHq1[3, 3] - 
           26733372*CHq3[1, 1] + 3767520*Pi^2*CHq3[1, 1] - 
           241356325*CHq3[2, 2] + 22796408*Pi^2*CHq3[2, 2] + 
           22162685*CHq3[3, 3] - 2450872*Pi^2*CHq3[3, 3] - 
           102381868*CHu[1, 1] + 12942752*Pi^2*CHu[1, 1] - 
           102381868*CHu[2, 2] + 12942752*Pi^2*CHu[2, 2] + 
           956766*CHu[3, 3]) - 8*MW2^6*MZ2^7*((-217201801 + 19159024*Pi^2)*
            CHd[1, 1] - 8*(-87772343 + 8283632*Pi^2)*CHd[2, 2] - 
           217201801*CHd[3, 3] + 19159024*Pi^2*CHd[3, 3] + 
           5400096*CHe[1, 1] + 5400096*CHe[2, 2] + 5400096*CHe[3, 3] + 
           5400096*CHl1[1, 1] + 5400096*CHl1[2, 2] + 5400096*CHl1[3, 3] + 
           473404613*CHl3[1, 1] - 69016368*Pi^2*CHl3[1, 1] + 
           473404613*CHl3[2, 2] - 69016368*Pi^2*CHl3[2, 2] - 
           5400096*CHl3[3, 3] + 324292081*CHq1[1, 1] - 28580848*Pi^2*
            CHq1[1, 1] - 885975327*CHq1[2, 2] + 26153568*Pi^2*CHq1[2, 2] + 
           77438420*CHq1[3, 3] - 4483664*Pi^2*CHq1[3, 3] - 
           85730805*CHq3[1, 1] + 19613520*Pi^2*CHq3[1, 1] - 
           1414907245*CHq3[2, 2] + 74347936*Pi^2*CHq3[2, 2] + 
           87110288*CHq3[3, 3] - 4483664*Pi^2*CHq3[3, 3] - 
           285518710*CHu[1, 1] + 46247776*Pi^2*CHu[1, 1] - 
           285518710*CHu[2, 2] + 46247776*Pi^2*CHu[2, 2] + 
           1665636*CHu[3, 3]) + 2*MW2^5*MZ2^8*((-150103479 + 18985184*Pi^2)*
            CHd[1, 1] - 4*(35739951 + 11409152*Pi^2)*CHd[2, 2] - 
           150103479*CHd[3, 3] + 18985184*Pi^2*CHd[3, 3] + 
           12687360*CHe[1, 1] + 12687360*CHe[2, 2] + 12687360*CHe[3, 3] + 
           12687360*CHl1[1, 1] + 12687360*CHl1[2, 2] + 12687360*CHl1[3, 3] + 
           165184908*CHl3[1, 1] - 72059520*Pi^2*CHl3[1, 1] + 
           165184908*CHl3[2, 2] - 72059520*Pi^2*CHl3[2, 2] - 
           12687360*CHl3[3, 3] + 392923911*CHq1[1, 1] - 43683296*Pi^2*
            CHq1[1, 1] - 1311094002*CHq1[2, 2] + 139182816*Pi^2*CHq1[2, 2] + 
           202218993*CHq1[3, 3] - 20241856*Pi^2*CHq1[3, 3] + 
           70730067*CHq3[1, 1] + 3199584*Pi^2*CHq3[1, 1] - 
           1480330038*CHq3[2, 2] + 186065696*Pi^2*CHq3[2, 2] + 
           212633169*CHq3[3, 3] - 20241856*Pi^2*CHq3[3, 3] - 
           256849986*CHu[1, 1] + 30944192*Pi^2*CHu[1, 1] - 
           256849986*CHu[2, 2] + 30944192*Pi^2*CHu[2, 2] + 
           25080864*CHu[3, 3]))))/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 (24*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VMU^2*
   Class[8]*Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2) + 
 Class[8]*((-18*MW2^2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   ((MW2*(3*MT2^7*(2883584*MW2^10 - 6469632*MW2^9*MZ2 - 8392192*MW2^8*MZ2^2 + 
           44217344*MW2^7*MZ2^3 - 63293760*MW2^6*MZ2^4 + 45400832*MW2^5*
            MZ2^5 - 17101840*MW2^4*MZ2^6 + 2660184*MW2^3*MZ2^7 + 
           223640*MW2^2*MZ2^8 - 128250*MW2*MZ2^9 + 11025*MZ2^10) + 
         MT2^6*(-35684352*MW2^11 + 16*MW2^4*MZ2^7*(23747219 - 3442792*Pi^2) + 
           10*MW2^2*MZ2^9*(6105191 - 824752*Pi^2) + 49*MZ2^11*
            (22587 - 2656*Pi^2) - 2048*MW2^10*MZ2*(-4843 + 224*Pi^2) + 
           3072*MW2^9*MZ2^2*(120225 + 1136*Pi^2) + 996*MW2*MZ2^10*
            (-12387 + 1520*Pi^2) - 512*MW2^8*MZ2^3*(1661117 + 26864*Pi^2) + 
           512*MW2^5*MZ2^6*(-852425 + 143404*Pi^2) + 128*MW2^7*MZ2^4*
            (5303809 + 282448*Pi^2) + 16*MW2^3*MZ2^8*(-11668131 + 
             1671392*Pi^2) - 32*MW2^6*MZ2^5*(-636783 + 1988960*Pi^2)) + 
         4*MW2^5*(MW2 + MZ2)*(4055040*MW2^11 + MW2^2*MZ2^9*
            (14592233 - 2061880*Pi^2) - 8134*MZ2^11*(-33 + 4*Pi^2) - 
           1024*MW2^10*MZ2*(28765 + 112*Pi^2) + 768*MW2^9*MZ2^2*
            (80859 + 1136*Pi^2) + 48*MW2*MZ2^10*(-61266 + 7885*Pi^2) - 
           128*MW2^8*MZ2^3*(91565 + 26864*Pi^2) + 32*MW2^7*MZ2^4*
            (-4510883 + 282448*Pi^2) + 8*MW2^3*MZ2^8*(-5999697 + 
             835696*Pi^2) - 16*MW2^6*MZ2^5*(-15931479 + 994480*Pi^2) - 
           8*MW2^4*MZ2^7*(-15033025 + 1721396*Pi^2) + 8*MW2^5*MZ2^6*
            (-27485627 + 2294464*Pi^2)) + MT2*MW2^3*(-88670208*MW2^13 + 
           4*MW2^4*MZ2^9*(176428289 - 21456592*Pi^2) + 16*MW2^7*MZ2^6*
            (107301845 - 13340224*Pi^2) + MW2^2*MZ2^11*(87204995 - 
             12008416*Pi^2) - 32536*MZ2^13*(-33 + 4*Pi^2) + 
           12288*MW2^12*MZ2*(52579 + 224*Pi^2) - 1536*MW2^11*MZ2^2*
            (755541 + 12736*Pi^2) + 1024*MW2^10*MZ2^3*(-465079 + 
             69920*Pi^2) + 24*MW2*MZ2^12*(-624339 + 79348*Pi^2) + 
           128*MW2^5*MZ2^8*(-9073277 + 611119*Pi^2) - 192*MW2^9*MZ2^4*
            (-19736237 + 896704*Pi^2) + 19*MW2^3*MZ2^10*(-15600003 + 
             2231648*Pi^2) + 8*MW2^6*MZ2^7*(91507707 + 5824096*Pi^2) + 
           32*MW2^8*MZ2^5*(-139826171 + 8114560*Pi^2)) + 
         3*MT2^4*MW2*(23429120*MW2^12 + 32*MW2^5*MZ2^7*(101192767 - 
             10901444*Pi^2) - 8192*MW2^11*MZ2*(56519 + 280*Pi^2) + 
           49*MZ2^12*(-21687 + 2656*Pi^2) + 1024*MW2^10*MZ2^2*
            (1455665 + 17488*Pi^2) - 512*MW2^9*MZ2^3*(2634523 + 
             141136*Pi^2) - 1024*MW2^7*MZ2^5*(-4589501 + 346081*Pi^2) - 
           136*MW2^3*MZ2^9*(-3596279 + 499852*Pi^2) - 4*MW2*MZ2^11*
            (-4255593 + 541160*Pi^2) + 128*MW2^8*MZ2^4*(-11941043 + 
             1519696*Pi^2) + 4*MW2^2*MZ2^10*(-29367099 + 3954280*Pi^2) + 
           16*MW2^4*MZ2^8*(-90909043 + 11799752*Pi^2) + 32*MW2^6*MZ2^6*
            (-157746577 + 13461280*Pi^2)) + MT2^2*MW2^2*(191397888*MW2^13 + 
           16*MW2^6*MZ2^7*(227842921 - 34508184*Pi^2) + 
           MW2*MZ2^12*(25662495 - 3288128*Pi^2) + 65072*MZ2^13*
            (-33 + 4*Pi^2) - 43008*MW2^12*MZ2*(38041 + 160*Pi^2) + 
           1024*MW2^11*MZ2^2*(3562909 + 50224*Pi^2) + 480*MW2^5*MZ2^8*
            (-493193 + 300248*Pi^2) - 512*MW2^10*MZ2^3*(1334219 + 
             387536*Pi^2) + 640*MW2^9*MZ2^4*(-13335293 + 793456*Pi^2) - 
           44*MW2^3*MZ2^10*(-7368323 + 1074336*Pi^2) - 288*MW2^8*MZ2^5*
            (-48932647 + 2968352*Pi^2) + 256*MW2^7*MZ2^6*(-40090237 + 
             3522432*Pi^2) + MW2^2*MZ2^11*(-124278217 + 17570720*Pi^2) + 
           2*MW2^4*MZ2^9*(-229512761 + 19970544*Pi^2)) + 
         MT2^5*(32440320*MW2^12 + 16*MW2^6*MZ2^6*(320260203 - 
             31511488*Pi^2) - 32536*MZ2^12*(-33 + 4*Pi^2) + 
           98304*MW2^11*MZ2*(4009 + 28*Pi^2) + 15360*MW2^9*MZ2^3*
            (163861 + 5600*Pi^2) - 512*MW2^10*MZ2^2*(3671837 + 41792*Pi^2) + 
           27*MW2*MZ2^11*(-677615 + 84992*Pi^2) - 19*MW2^2*MZ2^10*
            (-6866783 + 912160*Pi^2) + 32*MW2^3*MZ2^9*(-17137977 + 
             2382106*Pi^2) - 64*MW2^8*MZ2^4*(-3781661 + 3604288*Pi^2) - 
           32*MW2^4*MZ2^8*(-50409271 + 6735572*Pi^2) + 32*MW2^7*MZ2^5*
            (-128704247 + 13063552*Pi^2) + 8*MW2^5*MZ2^7*(-435573251 + 
             50491360*Pi^2)) + MT2^3*MW2*(-194641920*MW2^13 + 
           MW2^3*MZ2^10*(159839905 - 20031168*Pi^2) - 32536*MZ2^13*
            (-33 + 4*Pi^2) + 2048*MW2^12*MZ2*(1023427 + 4480*Pi^2) - 
           40*MW2^2*MZ2^11*(-349541 + 65420*Pi^2) - 512*MW2^11*MZ2^2*
            (10848559 + 138112*Pi^2) + 1024*MW2^10*MZ2^3*
            (3131467 + 275008*Pi^2) + 2*MW2*MZ2^12*(-4832103 + 626816*Pi^2) - 
           192*MW2^9*MZ2^4*(-48024665 + 3891072*Pi^2) + 64*MW2^8*MZ2^5*
            (-315531747 + 20804480*Pi^2) - 8*MW2^5*MZ2^8*(-505823607 + 
             71448992*Pi^2) + 2*MW2^4*MZ2^9*(-546565675 + 81675136*Pi^2) - 
           16*MW2^7*MZ2^6*(-1181987059 + 97474816*Pi^2) + 
           8*MW2^6*MZ2^7*(-1324658085 + 148111552*Pi^2))) - 
       MH2*(3*MT2^7*(2883584*MW2^10 - 6469632*MW2^9*MZ2 - 
           8392192*MW2^8*MZ2^2 + 44217344*MW2^7*MZ2^3 - 63293760*MW2^6*
            MZ2^4 + 45400832*MW2^5*MZ2^5 - 17101840*MW2^4*MZ2^6 + 
           2660184*MW2^3*MZ2^7 + 223640*MW2^2*MZ2^8 - 128250*MW2*MZ2^9 + 
           11025*MZ2^10) + 4*MW2^5*(MW2 + MZ2)*(4055040*MW2^11 - 
           8134*MZ2^11*(-33 + 4*Pi^2) - 1024*MW2^10*MZ2*(28765 + 112*Pi^2) + 
           1536*MW2^9*MZ2^2*(40083 + 568*Pi^2) + 48*MW2*MZ2^10*
            (-61266 + 7885*Pi^2) - 128*MW2^8*MZ2^3*(78425 + 26864*Pi^2) - 
           5*MW2^2*MZ2^9*(-2900983 + 412376*Pi^2) + 16*MW2^7*MZ2^4*
            (-9124627 + 564896*Pi^2) - 8*MW2^6*MZ2^5*(-31836327 + 
             1988960*Pi^2) + 2*MW2^3*MZ2^8*(-23713227 + 3342784*Pi^2) - 
           2*MW2^4*MZ2^7*(-59398087 + 6885584*Pi^2) + 2*MW2^5*MZ2^6*
            (-109095833 + 9177856*Pi^2)) + MT2^6*(-35684352*MW2^11 + 
           2*MW2^2*MZ2^9*(30351319 - 4123760*Pi^2) + 49*MZ2^11*
            (22587 - 2656*Pi^2) - 2048*MW2^10*MZ2*(-4843 + 224*Pi^2) + 
           12288*MW2^9*MZ2^2*(29883 + 284*Pi^2) + 996*MW2*MZ2^10*
            (-12387 + 1520*Pi^2) - 512*MW2^8*MZ2^3*(1647977 + 26864*Pi^2) - 
           256*MW2^6*MZ2^5*(-76269 + 248620*Pi^2) + 64*MW2^7*MZ2^4*
            (10504757 + 564896*Pi^2) + 8*MW2^3*MZ2^8*(-23050701 + 
             3342784*Pi^2) - 8*MW2^4*MZ2^7*(-46760425 + 6885584*Pi^2) + 
           8*MW2^5*MZ2^6*(-53708525 + 9177856*Pi^2)) + 
         MT2^5*(32440320*MW2^12 - 32536*MZ2^12*(-33 + 4*Pi^2) + 
           98304*MW2^11*MZ2*(4009 + 28*Pi^2) + 98304*MW2^9*MZ2^3*
            (25171 + 875*Pi^2) - 512*MW2^10*MZ2^2*(3646889 + 41792*Pi^2) + 
           27*MW2*MZ2^11*(-677615 + 84992*Pi^2) - 5*MW2^2*MZ2^10*
            (-26023921 + 3466208*Pi^2) - 64*MW2^8*MZ2^4*(-4503947 + 
             3604288*Pi^2) - 64*MW2^6*MZ2^6*(-79416729 + 7877872*Pi^2) + 
           8*MW2^3*MZ2^9*(-68004393 + 9528424*Pi^2) + 32*MW2^7*MZ2^5*
            (-128750183 + 13063552*Pi^2) + 16*MW2^5*MZ2^7*(-215161249 + 
             25245680*Pi^2) - 8*MW2^4*MZ2^8*(-199189705 + 26942288*Pi^2)) + 
         MT2*MW2^3*(-88670208*MW2^13 + 4*MW2^4*MZ2^9*(173770805 - 
             21456592*Pi^2) + MW2^2*MZ2^11*(86855723 - 12008416*Pi^2) - 
           32536*MZ2^13*(-33 + 4*Pi^2) + 12288*MW2^12*MZ2*
            (52579 + 224*Pi^2) - 1536*MW2^11*MZ2^2*(747225 + 12736*Pi^2) + 
           2048*MW2^10*MZ2^3*(-249131 + 34960*Pi^2) + 24*MW2*MZ2^12*
            (-624339 + 79348*Pi^2) - 192*MW2^9*MZ2^4*(-19825751 + 
             896704*Pi^2) + 32*MW2^6*MZ2^7*(23316309 + 1456024*Pi^2) + 
           32*MW2^5*MZ2^8*(-35959271 + 2444476*Pi^2) - 32*MW2^7*MZ2^6*
            (-52255081 + 6670112*Pi^2) + 32*MW2^8*MZ2^5*(-138838979 + 
             8114560*Pi^2) + MW2^3*MZ2^10*(-293067753 + 42401312*Pi^2)) + 
         3*MT2^4*MW2*(23429120*MW2^12 + 32*MW2^7*MZ2^5*(146936599 - 
             11074592*Pi^2) - 8192*MW2^11*MZ2*(56519 + 280*Pi^2) + 
           49*MZ2^12*(-21687 + 2656*Pi^2) + 2048*MW2^10*MZ2^2*
            (722635 + 8744*Pi^2) - 512*MW2^9*MZ2^3*(2564665 + 141136*Pi^2) - 
           4*MW2*MZ2^11*(-4255593 + 541160*Pi^2) + 64*MW2^8*MZ2^4*
            (-24501511 + 3039392*Pi^2) + 4*MW2^2*MZ2^10*(-29279781 + 
             3954280*Pi^2) - 64*MW2^5*MZ2^7*(-50031791 + 5450722*Pi^2) + 
           32*MW2^4*MZ2^8*(-44914067 + 5899876*Pi^2) - 8*MW2^3*MZ2^9*
            (-60632887 + 8497484*Pi^2) + 8*MW2^6*MZ2^6*(-626646409 + 
             53845120*Pi^2)) + MT2^2*MW2^2*(191397888*MW2^13 + 
           4*MW2^3*MZ2^10*(79734673 - 11817696*Pi^2) + 
           MW2*MZ2^12*(25662495 - 3288128*Pi^2) + 65072*MZ2^13*
            (-33 + 4*Pi^2) - 43008*MW2^12*MZ2*(38041 + 160*Pi^2) + 
           4096*MW2^11*MZ2^2*(882931 + 12556*Pi^2) - 512*MW2^10*MZ2^3*
            (1145435 + 387536*Pi^2) - 576*MW2^8*MZ2^5*(-24397913 + 
             1484176*Pi^2) + 24*MW2^5*MZ2^8*(-9489847 + 6004960*Pi^2) + 
           64*MW2^9*MZ2^4*(-134619077 + 7934560*Pi^2) + MW2^2*MZ2^11*
            (-123579673 + 17570720*Pi^2) + 2*MW2^4*MZ2^9*(-223975709 + 
             19970544*Pi^2) - 8*MW2^6*MZ2^7*(-446582045 + 69016368*Pi^2) + 
           8*MW2^7*MZ2^6*(-1268754731 + 112717824*Pi^2)) + 
         MT2^3*MW2*(-194641920*MW2^13 + MW2^3*MZ2^10*(161425849 - 
             20031168*Pi^2) + 32*MW2^5*MZ2^8*(124872759 - 17862248*Pi^2) - 
           32536*MZ2^13*(-33 + 4*Pi^2) + 2048*MW2^12*MZ2*
            (1023427 + 4480*Pi^2) - 512*MW2^11*MZ2^2*(10765399 + 
             138112*Pi^2) - 16*MW2^2*MZ2^11*(-852023 + 163550*Pi^2) + 
           1024*MW2^10*MZ2^3*(2995909 + 275008*Pi^2) + 2*MW2*MZ2^12*
            (-4832103 + 626816*Pi^2) - 192*MW2^9*MZ2^4*(-48769397 + 
             3891072*Pi^2) + 64*MW2^8*MZ2^5*(-315366039 + 20804480*Pi^2) + 
           2*MW2^4*MZ2^9*(-543724519 + 81675136*Pi^2) - 16*MW2^7*MZ2^6*
            (-1173002341 + 97474816*Pi^2) + 8*MW2^6*MZ2^7*(-1308390999 + 
             148111552*Pi^2))) - 72*MH2^2*(MT2 - MW2)^2*MW2^2*MZ2^4*
        (4224*MW2^4 - 1472*MW2^3*MZ2 - 6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 
         1453*MZ2^4)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2^2)/
      (144*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (MH2*MW2^2*MZ2^2*(24*MW2^2*MZ2*(4224*MW2^4 - 1472*MW2^3*MZ2 - 
          6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 1453*MZ2^4) + 
        MH2^3*(-8448*MW2^4 + 2944*MW2^3*MZ2 + 13776*MW2^2*MZ2^2 - 
          11880*MW2*MZ2^3 + 2906*MZ2^4) + 2*MH2^2*(8448*MW2^5 + 
          9728*MW2^4*MZ2 - 18192*MW2^3*MZ2^2 - 8784*MW2^2*MZ2^3 + 
          14914*MW2*MZ2^4 - 4359*MZ2^5) + MH2*(-8448*MW2^6 - 
          98432*MW2^5*MZ2 + 25104*MW2^4*MZ2^2 + 194904*MW2^3*MZ2^3 - 
          148582*MW2^2*MZ2^4 + 23016*MW2*MZ2^5 + 4851*MZ2^6))*SW2^2*
       B0i[bb0, 0, 0, MH2])/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     ((6*MT2^9*(-2*MW2 + MZ2)^2*(5632*MW2^7 + 1408*MW2^6*MZ2 - 
          6144*MW2^5*MZ2^2 + 5584*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 
          276*MW2^2*MZ2^5 + 1870*MW2*MZ2^6 - 245*MZ2^7) + 
        MT2^8*(765952*MW2^10 - 2829312*MW2^9*MZ2 - 1862144*MW2^8*MZ2^2 + 
          17401216*MW2^7*MZ2^3 - 29344320*MW2^6*MZ2^4 + 25727296*MW2^5*
           MZ2^5 - 13460192*MW2^4*MZ2^6 + 4144536*MW2^3*MZ2^7 - 
          650372*MW2^2*MZ2^8 + 33000*MW2*MZ2^9 - 2205*MZ2^10) + 
        MT2^7*(-8740864*MW2^11 + 24044544*MW2^10*MZ2 + 13280768*MW2^9*MZ2^2 - 
          136747648*MW2^8*MZ2^3 + 246336384*MW2^7*MZ2^4 - 
          232325248*MW2^6*MZ2^5 + 129843872*MW2^5*MZ2^6 - 
          42576120*MW2^4*MZ2^7 + 7357232*MW2^3*MZ2^8 - 485880*MW2^2*MZ2^9 + 
          13695*MW2*MZ2^10 - 735*MZ2^11) + 2*MT2^6*MW2*(14395392*MW2^11 - 
          38505984*MW2^10*MZ2 - 16801280*MW2^9*MZ2^2 + 213106368*MW2^8*
           MZ2^3 - 406352384*MW2^7*MZ2^4 + 402008944*MW2^6*MZ2^5 - 
          232692144*MW2^5*MZ2^6 + 77422792*MW2^4*MZ2^7 - 
          12919058*MW2^3*MZ2^8 + 570540*MW2^2*MZ2^9 + 40924*MW2*MZ2^10 - 
          735*MZ2^11) - 4*MT2*MW2^6*(326656*MW2^11 - 1747456*MW2^10*MZ2 + 
          1286912*MW2^9*MZ2^2 + 9617984*MW2^8*MZ2^3 - 22345392*MW2^7*MZ2^4 + 
          14031568*MW2^6*MZ2^5 + 6469196*MW2^5*MZ2^6 - 12166068*MW2^4*MZ2^7 + 
          5191081*MW2^3*MZ2^8 - 419063*MW2^2*MZ2^9 - 214304*MW2*MZ2^10 + 
          34496*MZ2^11) + 4*MT2^2*MW2^5*(2354176*MW2^11 - 
          7976192*MW2^10*MZ2 + 1771520*MW2^9*MZ2^2 + 42779168*MW2^8*MZ2^3 - 
          93914080*MW2^7*MZ2^4 + 75720344*MW2^6*MZ2^5 - 6553120*MW2^5*MZ2^6 - 
          27246664*MW2^4*MZ2^7 + 16415729*MW2^3*MZ2^8 - 2930666*MW2^2*MZ2^9 - 
          250304*MW2*MZ2^10 + 92529*MZ2^11) + MT2^4*MW2^2*
         (48975872*MW2^12 - 134161408*MW2^11*MZ2 - 30226944*MW2^10*MZ2^2 + 
          720170112*MW2^9*MZ2^3 - 1472169024*MW2^8*MZ2^4 + 
          1451384960*MW2^7*MZ2^5 - 734837376*MW2^6*MZ2^6 + 
          136933176*MW2^5*MZ2^7 + 31955108*MW2^4*MZ2^8 - 
          17480000*MW2^3*MZ2^9 + 1585069*MW2^2*MZ2^10 + 126740*MW2*MZ2^11 - 
          3675*MZ2^12) + MT2^5*MW2*(-49111040*MW2^12 + 131843072*MW2^11*MZ2 + 
          44021760*MW2^10*MZ2^2 - 716863872*MW2^9*MZ2^3 + 
          1423264576*MW2^8*MZ2^4 - 1431178752*MW2^7*MZ2^5 + 
          811115232*MW2^6*MZ2^6 - 242602256*MW2^5*MZ2^7 + 
          24690648*MW2^4*MZ2^8 + 4097678*MW2^3*MZ2^9 - 823756*MW2^2*MZ2^10 + 
          5610*MW2*MZ2^11 - 735*MZ2^12) + MT2^3*MW2^3*(-28925952*MW2^12 + 
          83852288*MW2^11*MZ2 + 5549568*MW2^10*MZ2^2 - 447418240*MW2^9*
           MZ2^3 + 941508608*MW2^8*MZ2^4 - 868612608*MW2^7*MZ2^5 + 
          318048896*MW2^6*MZ2^6 + 56846504*MW2^5*MZ2^7 - 
          84470352*MW2^4*MZ2^8 + 22575332*MW2^3*MZ2^9 - 574539*MW2^2*MZ2^10 - 
          378495*MW2*MZ2^11 + 8820*MZ2^12) - 256*MW2^8*MZ2^3*
         (2816*MW2^7 + 1536*MW2^6*MZ2 - 15792*MW2^5*MZ2^2 + 
          5224*MW2^4*MZ2^3 + 12490*MW2^3*MZ2^4 - 7704*MW2^2*MZ2^5 + 
          81*MW2*MZ2^6 + 539*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (24*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (CW2*(-2*MH2*MW2*(2*MT2^8*(-2*MW2 + MZ2)^2*(5632*MW2^7 + 
            1408*MW2^6*MZ2 - 6144*MW2^5*MZ2^2 + 5584*MW2^4*MZ2^3 - 
            4736*MW2^3*MZ2^4 + 276*MW2^2*MZ2^5 + 1870*MW2*MZ2^6 - 
            245*MZ2^7) - 4*MT2^7*(112640*MW2^10 - 782592*MW2^9*MZ2 + 
            2387968*MW2^8*MZ2^2 - 2769824*MW2^7*MZ2^3 + 86840*MW2^6*MZ2^4 + 
            2509076*MW2^5*MZ2^5 - 2167009*MW2^4*MZ2^6 + 704364*MW2^3*MZ2^7 - 
            47790*MW2^2*MZ2^8 - 17114*MW2*MZ2^9 + 1666*MZ2^10) + 
          MT2^6*(2027520*MW2^11 - 21625856*MW2^10*MZ2 + 72323584*MW2^9*
             MZ2^2 - 91853184*MW2^8*MZ2^3 + 18361248*MW2^7*MZ2^4 + 
            66956464*MW2^6*MZ2^5 - 70221612*MW2^5*MZ2^6 + 28973292*MW2^4*
             MZ2^7 - 4562252*MW2^3*MZ2^8 - 180084*MW2^2*MZ2^9 + 
            102299*MW2*MZ2^10 - 6174*MZ2^11) + 4*MW2^6*(67584*MW2^11 - 
            708096*MW2^10*MZ2 + 1676544*MW2^9*MZ2^2 - 370880*MW2^8*MZ2^3 - 
            2701528*MW2^7*MZ2^4 + 2608892*MW2^6*MZ2^5 + 311139*MW2^5*MZ2^6 - 
            1464011*MW2^4*MZ2^7 + 665629*MW2^3*MZ2^8 - 63436*MW2^2*MZ2^9 - 
            15723*MW2*MZ2^10 + 1176*MZ2^11) + MT2^5*MW2*(-5226496*MW2^11 + 
            65391616*MW2^10*MZ2 - 223458816*MW2^9*MZ2^2 + 290537600*MW2^8*
             MZ2^3 - 71125024*MW2^7*MZ2^4 - 197717392*MW2^6*MZ2^5 + 
            220262340*MW2^5*MZ2^6 - 96124464*MW2^4*MZ2^7 + 
            16874148*MW2^3*MZ2^8 + 237608*MW2^2*MZ2^9 - 350601*MW2*MZ2^10 + 
            21511*MZ2^11) - MT2^3*MW2^2*(8380416*MW2^12 - 109190144*MW2^11*
             MZ2 + 353514496*MW2^10*MZ2^2 - 405720960*MW2^9*MZ2^3 + 
            3218976*MW2^8*MZ2^4 + 377718128*MW2^7*MZ2^5 - 308622508*MW2^6*
             MZ2^6 + 73421552*MW2^5*MZ2^7 + 18304564*MW2^4*MZ2^8 - 
            11180228*MW2^3*MZ2^9 + 931446*MW2^2*MZ2^10 + 193394*MW2*MZ2^11 - 
            17787*MZ2^12) + MT2^2*MW2^3*(5181440*MW2^12 - 64500736*MW2^11*
             MZ2 + 194972160*MW2^10*MZ2^2 - 185992320*MW2^9*MZ2^3 - 
            72636832*MW2^8*MZ2^4 + 247383120*MW2^7*MZ2^5 - 
            137952228*MW2^6*MZ2^6 - 11490812*MW2^5*MZ2^7 + 
            36299720*MW2^4*MZ2^8 - 11376420*MW2^3*MZ2^9 + 
            504679*MW2^2*MZ2^10 + 213076*MW2*MZ2^11 - 14357*MZ2^12) + 
          2*MT2^4*MW2*(4167680*MW2^12 - 54782464*MW2^11*MZ2 + 
            184772608*MW2^10*MZ2^2 - 232832064*MW2^9*MZ2^3 + 
            43981552*MW2^8*MZ2^4 + 172352232*MW2^7*MZ2^5 - 
            176625478*MW2^6*MZ2^6 + 68168630*MW2^5*MZ2^7 - 
            7149410*MW2^4*MZ2^8 - 1941803*MW2^3*MZ2^9 + 366805*MW2^2*MZ2^10 + 
            20764*MW2*MZ2^11 - 3332*MZ2^12) + MT2*MW2^4*(-1802240*MW2^12 + 
            20845568*MW2^11*MZ2 - 56972800*MW2^10*MZ2^2 + 37491072*MW2^9*
             MZ2^3 + 52076832*MW2^8*MZ2^4 - 84244912*MW2^7*MZ2^5 + 
            22716236*MW2^6*MZ2^6 + 24435248*MW2^5*MZ2^7 - 18922424*MW2^4*
             MZ2^8 + 4237572*MW2^3*MZ2^9 + 10391*MW2^2*MZ2^10 - 
            86657*MW2*MZ2^11 + 4704*MZ2^12)) + 
        MW2^2*(2*MT2^8*(-2*MW2 + MZ2)^2*(5632*MW2^7 + 1408*MW2^6*MZ2 - 
            6144*MW2^5*MZ2^2 + 5584*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 
            276*MW2^2*MZ2^5 + 1870*MW2*MZ2^6 - 245*MZ2^7) - 
          4*MT2^7*(112640*MW2^10 - 782592*MW2^9*MZ2 + 2349952*MW2^8*MZ2^2 - 
            2680544*MW2^7*MZ2^3 + 84320*MW2^6*MZ2^4 + 2344880*MW2^5*MZ2^5 - 
            1985020*MW2^4*MZ2^6 + 624750*MW2^3*MZ2^7 - 34713*MW2^2*MZ2^8 - 
            17114*MW2*MZ2^9 + 1666*MZ2^10) + MT2^6*(2027520*MW2^11 - 
            21625856*MW2^10*MZ2 + 71259136*MW2^9*MZ2^2 - 89201280*MW2^8*
             MZ2^3 + 17933568*MW2^7*MZ2^4 + 62369056*MW2^6*MZ2^5 - 
            64469136*MW2^5*MZ2^6 + 26016144*MW2^4*MZ2^7 - 3877640*MW2^3*
             MZ2^8 - 232392*MW2^2*MZ2^9 + 102299*MW2*MZ2^10 - 6174*MZ2^11) + 
          4*MW2^6*(67584*MW2^11 - 708096*MW2^10*MZ2 + 1638528*MW2^9*MZ2^2 - 
            319616*MW2^8*MZ2^3 - 2614768*MW2^7*MZ2^4 + 2442176*MW2^6*MZ2^5 + 
            328932*MW2^5*MZ2^6 - 1361636*MW2^4*MZ2^7 + 599092*MW2^3*MZ2^8 - 
            50359*MW2^2*MZ2^9 - 15723*MW2*MZ2^10 + 1176*MZ2^11) + 
          MT2^5*MW2*(-5226496*MW2^11 + 65391616*MW2^10*MZ2 - 
            220265472*MW2^9*MZ2^2 + 282429824*MW2^8*MZ2^3 - 
            69484864*MW2^7*MZ2^4 - 183965248*MW2^6*MZ2^5 + 
            202348128*MW2^5*MZ2^6 - 86525064*MW2^4*MZ2^7 + 
            14501856*MW2^3*MZ2^8 + 446840*MW2^2*MZ2^9 - 350601*MW2*MZ2^10 + 
            21511*MZ2^11) - MT2^3*MW2^2*(8380416*MW2^12 - 109190144*MW2^11*
             MZ2 + 348192256*MW2^10*MZ2^2 - 393221760*MW2^9*MZ2^3 + 
            3322368*MW2^8*MZ2^4 + 353659328*MW2^7*MZ2^5 - 283113808*MW2^6*
             MZ2^6 + 64245944*MW2^5*MZ2^7 + 17951476*MW2^4*MZ2^8 - 
            10224860*MW2^3*MZ2^9 + 774522*MW2^2*MZ2^10 + 193394*MW2*MZ2^11 - 
            17787*MZ2^12) + MT2^2*MW2^3*(5181440*MW2^12 - 64500736*MW2^11*
             MZ2 + 191778816*MW2^10*MZ2^2 - 179253120*MW2^9*MZ2^3 - 
            70606720*MW2^8*MZ2^4 + 232468896*MW2^7*MZ2^5 - 
            125918832*MW2^6*MZ2^6 - 12568256*MW2^5*MZ2^7 + 
            33622040*MW2^4*MZ2^8 - 10159512*MW2^3*MZ2^9 + 
            347755*MW2^2*MZ2^10 + 213076*MW2*MZ2^11 - 14357*MZ2^12) + 
          2*MT2^4*MW2*(4167680*MW2^12 - 54782464*MW2^11*MZ2 + 
            182111488*MW2^10*MZ2^2 - 226202304*MW2^9*MZ2^3 + 
            42988384*MW2^8*MZ2^4 + 160705152*MW2^7*MZ2^5 - 
            162239248*MW2^6*MZ2^6 + 61104152*MW2^5*MZ2^7 - 
            5801858*MW2^4*MZ2^8 - 1913345*MW2^3*MZ2^9 + 340651*MW2^2*MZ2^10 + 
            20764*MW2*MZ2^11 - 3332*MZ2^12) + MT2*MW2^4*(-1802240*MW2^12 + 
            20845568*MW2^11*MZ2 - 55908352*MW2^10*MZ2^2 + 35599488*MW2^9*
             MZ2^3 + 50566848*MW2^8*MZ2^4 - 79249984*MW2^7*MZ2^5 + 
            20237600*MW2^6*MZ2^6 + 23095832*MW2^5*MZ2^7 - 17286800*MW2^4*
             MZ2^8 + 3709884*MW2^3*MZ2^9 + 62699*MW2^2*MZ2^10 - 
            86657*MW2*MZ2^11 + 4704*MZ2^12)) + 
        MH2^2*(2*MT2^8*(-2*MW2 + MZ2)^2*(5632*MW2^7 + 1408*MW2^6*MZ2 - 
            6144*MW2^5*MZ2^2 + 5584*MW2^4*MZ2^3 - 4736*MW2^3*MZ2^4 + 
            276*MW2^2*MZ2^5 + 1870*MW2*MZ2^6 - 245*MZ2^7) - 
          4*MT2^7*(112640*MW2^10 - 782592*MW2^9*MZ2 + 2400640*MW2^8*MZ2^2 - 
            2775584*MW2^7*MZ2^3 - 1792*MW2^6*MZ2^4 + 2679680*MW2^5*MZ2^5 - 
            2275144*MW2^4*MZ2^6 + 711267*MW2^3*MZ2^7 - 30591*MW2^2*MZ2^8 - 
            21965*MW2*MZ2^9 + 1666*MZ2^10) + MT2^6*(2027520*MW2^11 - 
            21625856*MW2^10*MZ2 + 72678400*MW2^9*MZ2^2 - 92065152*MW2^8*
             MZ2^3 + 15902592*MW2^7*MZ2^4 + 72087904*MW2^6*MZ2^5 - 
            73931808*MW2^5*MZ2^6 + 29599116*MW2^4*MZ2^7 - 4108292*MW2^3*
             MZ2^8 - 384708*MW2^2*MZ2^9 + 121703*MW2*MZ2^10 - 6174*MZ2^11) + 
          4*MW2^6*(67584*MW2^11 - 708096*MW2^10*MZ2 + 1689216*MW2^9*MZ2^2 - 
            363968*MW2^8*MZ2^3 - 2795920*MW2^7*MZ2^4 + 2690864*MW2^6*MZ2^5 + 
            373608*MW2^5*MZ2^6 - 1565243*MW2^4*MZ2^7 + 689731*MW2^3*MZ2^8 - 
            51088*MW2^2*MZ2^9 - 20574*MW2*MZ2^10 + 1176*MZ2^11) + 
          MT2^5*MW2*(-5226496*MW2^11 + 65391616*MW2^10*MZ2 - 
            224523264*MW2^9*MZ2^2 + 291224192*MW2^8*MZ2^3 - 
            63772096*MW2^7*MZ2^4 - 213466240*MW2^6*MZ2^5 + 
            232075344*MW2^5*MZ2^6 - 98434476*MW2^4*MZ2^7 + 
            15539880*MW2^3*MZ2^8 + 920276*MW2^2*MZ2^9 - 428217*MW2*MZ2^10 + 
            21511*MZ2^11) + MT2^2*MW2^3*(5181440*MW2^12 - 64500736*MW2^11*
             MZ2 + 196036608*MW2^10*MZ2^2 - 186222720*MW2^9*MZ2^3 - 
            80349184*MW2^8*MZ2^4 + 260010336*MW2^7*MZ2^5 - 
            142559904*MW2^6*MZ2^6 - 15120908*MW2^5*MZ2^7 + 
            39180116*MW2^4*MZ2^8 - 11522760*MW2^3*MZ2^9 + 
            201271*MW2^2*MZ2^10 + 271288*MW2*MZ2^11 - 14357*MZ2^12) + 
          2*MT2^4*MW2*(4167680*MW2^12 - 54782464*MW2^11*MZ2 + 
            185659648*MW2^10*MZ2^2 - 233361984*MW2^9*MZ2^3 + 
            37809568*MW2^8*MZ2^4 + 185192352*MW2^7*MZ2^5 - 
            185723704*MW2^6*MZ2^6 + 69391982*MW2^5*MZ2^7 - 
            5798240*MW2^4*MZ2^8 - 2467169*MW2^3*MZ2^9 + 380917*MW2^2*MZ2^10 + 
            30466*MW2*MZ2^11 - 3332*MZ2^12) + MT2*MW2^4*(-1802240*MW2^12 + 
            20845568*MW2^11*MZ2 - 57327616*MW2^10*MZ2^2 + 37449600*MW2^9*
             MZ2^3 + 54701376*MW2^8*MZ2^4 - 87626752*MW2^7*MZ2^5 + 
            22659824*MW2^6*MZ2^6 + 26654540*MW2^5*MZ2^7 - 19946984*MW2^4*
             MZ2^8 + 4125828*MW2^3*MZ2^9 + 156803*MW2^2*MZ2^10 - 
            106061*MW2*MZ2^11 + 4704*MZ2^12) + MT2^3*MW2^2*
           (-8380416*MW2^12 + 109190144*MW2^11*MZ2 - 355288576*MW2^10*MZ2^2 + 
            406527360*MW2^9*MZ2^3 + 9341568*MW2^8*MZ2^4 - 401671808*MW2^7*
             MZ2^5 + 322697824*MW2^6*MZ2^6 - 72340724*MW2^5*MZ2^7 - 
            22010044*MW2^4*MZ2^8 + 11942204*MW2^3*MZ2^9 - 
            725058*MW2^2*MZ2^10 - 251606*MW2*MZ2^11 + 17787*MZ2^12)))*
       B0i[bb0, 0, 0, MW2])/(8*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (CW2*(315392*MW2^10 - 2093056*MW2^9*MZ2 + 4269056*MW2^8*MZ2^2 + 
        128*MW2^6*(310*MH2 - 21933*MZ2)*MZ2^3 - 224*MW2^5*(5*MH2 - 17578*MZ2)*
         MZ2^4 + 292*MW2^3*(277*MH2 - 4869*MZ2)*MZ2^6 + 
        MW2*(5812*MH2 - 248343*MZ2)*MZ2^8 + 22246*MZ2^10 - 
        512*MW2^7*MZ2^2*(33*MH2 + 4568*MZ2) - 8*MW2^4*MZ2^5*
         (9122*MH2 + 78179*MZ2) + MW2^2*(-35384*MH2*MZ2^7 + 979718*MZ2^8))*
       B0i[bb0, 0, 0, MZ2])/(4*(-2*MW2 + MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     (MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(4224*MW2^4 - 
        1472*MW2^3*MZ2 - 6888*MW2^2*MZ2^2 + 5940*MW2*MZ2^3 - 1453*MZ2^4)*
       SW2^2*B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     ((-12*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(2816*MW2^5 + 
          544*MW2^3*MZ2^2 + 1096*MW2^2*MZ2^3 - 1380*MW2*MZ2^4 + 245*MZ2^5) + 
        2*MT2^3*(428032*MW2^10 - 1222656*MW2^9*MZ2 - 125696*MW2^8*MZ2^2 + 
          4494784*MW2^7*MZ2^3 - 7883904*MW2^6*MZ2^4 + 7096888*MW2^5*MZ2^5 - 
          3819932*MW2^4*MZ2^6 + 1202982*MW2^3*MZ2^7 - 190718*MW2^2*MZ2^8 + 
          10020*MW2*MZ2^9 - 735*MZ2^10) + MT2^2*MW2*(-1441792*MW2^10 + 
          4864000*MW2^9*MZ2 - 173056*MW2^8*MZ2^2 - 19168128*MW2^7*MZ2^3 + 
          37274560*MW2^6*MZ2^4 - 35690704*MW2^5*MZ2^5 + 19438944*MW2^4*
           MZ2^6 - 5645948*MW2^3*MZ2^7 + 604352*MW2^2*MZ2^8 + 
          36922*MW2*MZ2^9 - 735*MZ2^10) + 2*MT2*MW2*(428032*MW2^11 - 
          1815552*MW2^10*MZ2 + 983296*MW2^9*MZ2^2 + 4263232*MW2^8*MZ2^3 - 
          8928000*MW2^7*MZ2^4 + 7401976*MW2^6*MZ2^5 - 2185316*MW2^5*MZ2^6 - 
          850338*MW2^4*MZ2^7 + 801232*MW2^3*MZ2^8 - 180717*MW2^2*MZ2^9 + 
          6345*MW2*MZ2^10 - 735*MZ2^11) - MW2^2*(135168*MW2^11 - 
          1122304*MW2^10*MZ2 + 997376*MW2^9*MZ2^2 + 2633216*MW2^8*MZ2^3 - 
          5757056*MW2^7*MZ2^4 + 2458304*MW2^6*MZ2^5 + 3103832*MW2^5*MZ2^6 - 
          3914180*MW2^4*MZ2^7 + 1505630*MW2^3*MZ2^8 - 111181*MW2^2*MZ2^9 - 
          39625*MW2*MZ2^10 + 1470*MZ2^11))*B0i[bb0, MZ2, MT2, MT2])/
      (12*MZ2*(-2*MW2 + MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     ((-6*MT2^4*(-2*MW2 + MZ2)^2*(5632*MW2^7 - 7040*MW2^6*MZ2 + 
          2432*MW2^5*MZ2^2 + 1872*MW2^4*MZ2^3 - 5616*MW2^3*MZ2^4 + 
          5560*MW2^2*MZ2^5 - 1870*MW2*MZ2^6 + 245*MZ2^7) + 
        3*MT2^3*(-2*MW2 + MZ2)^2*(11264*MW2^8 - 42240*MW2^7*MZ2 + 
          31616*MW2^6*MZ2^2 + 160*MW2^5*MZ2^3 - 24304*MW2^4*MZ2^4 + 
          38320*MW2^3*MZ2^5 - 26256*MW2^2*MZ2^6 + 6100*MW2*MZ2^7 - 
          735*MZ2^8) + MT2*MW2^2*(-675840*MW2^10 + 1072128*MW2^9*MZ2 + 
          2873856*MW2^8*MZ2^2 - 9921664*MW2^7*MZ2^3 + 8689856*MW2^6*MZ2^4 + 
          2888928*MW2^5*MZ2^5 - 10090672*MW2^4*MZ2^6 + 6803696*MW2^3*MZ2^7 - 
          1708212*MW2^2*MZ2^8 - 7288*MW2*MZ2^9 + 49697*MZ2^10) + 
        MT2^2*(405504*MW2^11 - 248832*MW2^10*MZ2 - 2391552*MW2^9*MZ2^2 + 
          5274752*MW2^8*MZ2^3 - 3044928*MW2^7*MZ2^4 - 2481888*MW2^6*MZ2^5 + 
          4202720*MW2^5*MZ2^6 - 2052456*MW2^4*MZ2^7 + 366516*MW2^3*MZ2^8 - 
          19426*MW2^2*MZ2^9 + 8550*MW2*MZ2^10 - 735*MZ2^11) + 
        16*MW2^4*MZ2^2*(16896*MW2^7 + 3456*MW2^6*MZ2 - 86304*MW2^5*MZ2^2 + 
          55616*MW2^4*MZ2^3 + 73756*MW2^3*MZ2^4 - 71796*MW2^2*MZ2^5 + 
          10975*MW2*MZ2^6 + 3152*MZ2^7)*SW2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (8*(2*MW2 - MZ2)^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
     (3*MW2^3*(7040*MW2^7 - 36160*MW2^6*MZ2 + 31776*MW2^5*MZ2^2 + 
        53528*MW2^4*MZ2^3 - 108154*MW2^3*MZ2^4 + 44454*MW2^2*MZ2^5 + 
        13475*MW2*MZ2^6 - 9604*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      ((2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
     (3*(MT2*MW2^2*MZ2*(-33152*MW2^6 + 42880*MW2^5*MZ2 - 15344*MW2^4*MZ2^2 - 
          5272*MW2^3*MZ2^3 + 16304*MW2^2*MZ2^4 - 18532*MW2*MZ2^5 + 
          4611*MZ2^6) - 4*MW2^3*(1408*MW2^7 - 7232*MW2^6*MZ2 + 
          576*MW2^5*MZ2^2 + 6856*MW2^4*MZ2^3 - 6998*MW2^3*MZ2^4 + 
          4734*MW2^2*MZ2^5 - 2009*MW2*MZ2^6 - 980*MZ2^7) + 
        MT2^3*(5632*MW2^7 - 7040*MW2^6*MZ2 + 2432*MW2^5*MZ2^2 + 
          1872*MW2^4*MZ2^3 - 5616*MW2^3*MZ2^4 + 5560*MW2^2*MZ2^5 - 
          1870*MW2*MZ2^6 + 245*MZ2^7) + MT2^2*MZ2*(11264*MW2^7 - 
          9856*MW2^6*MZ2 + 576*MW2^5*MZ2^2 + 5600*MW2^4*MZ2^3 - 
          10792*MW2^3*MZ2^4 + 8478*MW2^2*MZ2^5 - 1870*MW2*MZ2^6 + 245*MZ2^7))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*(2*MW2 - MZ2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
     (MW2^2*(39424*MW2^8 - 202496*MW2^7*MZ2 + 211584*MW2^6*MZ2^2 + 
        160192*MW2^5*MZ2^3 - 367184*MW2^4*MZ2^4 + 85992*MW2^3*MZ2^5 + 
        105853*MW2^2*MZ2^6 - 50978*MW2*MZ2^7 + 3033*MZ2^8)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(2*(2*MW2 - MZ2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
     ((4*MT2*MW2^2*MZ2*(15872*MW2^6 - 13728*MW2^5*MZ2 + 5304*MW2^4*MZ2^2 - 
          1792*MW2^3*MZ2^3 - 1293*MW2^2*MZ2^4 + 978*MW2*MZ2^5 + 1949*MZ2^6) + 
        MT2^2*MZ2*(-28160*MW2^7 + 18304*MW2^6*MZ2 + 4992*MW2^5*MZ2^2 - 
          16784*MW2^4*MZ2^3 + 26320*MW2^3*MZ2^4 - 17232*MW2^2*MZ2^5 + 
          1870*MW2*MZ2^6 - 245*MZ2^7) + 2*MW2^2*(5632*MW2^8 - 
          28928*MW2^7*MZ2 + 3840*MW2^6*MZ2^2 + 20800*MW2^5*MZ2^3 - 
          17264*MW2^4*MZ2^4 + 8952*MW2^3*MZ2^5 - 467*MW2^2*MZ2^6 - 
          8114*MW2*MZ2^7 + 969*MZ2^8) - 4*MT2^3*MZ2^2*(2816*MW2^5 + 
          544*MW2^3*MZ2^2 + 1096*MW2^2*MZ2^3 - 1380*MW2*MZ2^4 + 245*MZ2^5)*
         SW2^2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(4*(2*MW2 - MZ2)*MZ2*
       (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(16*MW2^4*(8*Cdd[1, 1, 1, 1] - 
        54*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] - 18*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] - 80*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] - 
        18*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] - 
        30*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] - 
        30*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] - 
        30*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] - 
        30*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] - 
        30*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] - 
        30*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 
        36*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
        36*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        36*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] - 
        24*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] - 
        24*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] - 
        24*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
        6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] + 
        27*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 39*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] - 39*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] - 
        27*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 
        3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 36*Cqe[2, 2, 1, 1] - 
        36*Cqe[2, 2, 2, 2] - 36*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        78*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 2, 2] - 78*Cqq1[2, 2, 3, 3] - 
        18*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] - 
        90*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] + 54*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] - 84*Cqq3[2, 2, 2, 2] - 30*Cqq3[2, 2, 3, 3] - 
        34*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 78*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] + 
        54*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] + 
        54*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(40*Cdd[1, 1, 1, 1] - 342*Cdd[1, 1, 2, 2] + 
        60*Cdd[1, 1, 3, 3] - 114*Cdd[1, 2, 2, 1] + 20*Cdd[1, 3, 3, 1] - 
        496*Cdd[2, 2, 2, 2] - 342*Cdd[2, 2, 3, 3] - 114*Cdd[2, 3, 3, 2] + 
        40*Cdd[3, 3, 3, 3] + 15*Ced[1, 1, 1, 1] - 186*Ced[1, 1, 2, 2] + 
        15*Ced[1, 1, 3, 3] + 15*Ced[2, 2, 1, 1] - 186*Ced[2, 2, 2, 2] + 
        15*Ced[2, 2, 3, 3] + 15*Ced[3, 3, 1, 1] - 186*Ced[3, 3, 2, 2] + 
        15*Ced[3, 3, 3, 3] - 30*Ceu[1, 1, 1, 1] - 30*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 1, 1] - 30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 1, 1] - 
        30*Ceu[3, 3, 2, 2] + 15*Cld[1, 1, 1, 1] - 186*Cld[1, 1, 2, 2] + 
        15*Cld[1, 1, 3, 3] + 15*Cld[2, 2, 1, 1] - 186*Cld[2, 2, 2, 2] + 
        15*Cld[2, 2, 3, 3] + 15*Cld[3, 3, 1, 1] - 186*Cld[3, 3, 2, 2] + 
        15*Cld[3, 3, 3, 3] - 15*Clq1[1, 1, 1, 1] - 117*Clq1[1, 1, 2, 2] + 
        6*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 1, 1] - 117*Clq1[2, 2, 2, 2] + 
        6*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 1, 1] - 117*Clq1[3, 3, 2, 2] + 
        6*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] - 27*Clq3[1, 1, 2, 2] + 
        9*Clq3[2, 2, 1, 1] - 27*Clq3[2, 2, 2, 2] + 9*Clq3[3, 3, 1, 1] - 
        27*Clq3[3, 3, 2, 2] - 30*Clu[1, 1, 1, 1] - 30*Clu[1, 1, 2, 2] - 
        30*Clu[2, 2, 1, 1] - 30*Clu[2, 2, 2, 2] - 30*Clu[3, 3, 1, 1] - 
        30*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] + 171*Cqd1[1, 1, 2, 2] - 
        30*Cqd1[1, 1, 3, 3] - 132*Cqd1[2, 2, 1, 1] + 69*Cqd1[2, 2, 2, 2] - 
        132*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] - 90*Cqd1[3, 3, 2, 2] + 
        12*Cqd1[3, 3, 3, 3] - 15*Cqe[1, 1, 1, 1] - 15*Cqe[1, 1, 2, 2] - 
        15*Cqe[1, 1, 3, 3] - 117*Cqe[2, 2, 1, 1] - 117*Cqe[2, 2, 2, 2] - 
        117*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
        6*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 264*Cqq1[1, 1, 2, 2] - 
        24*Cqq1[1, 1, 3, 3] + 26*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] + 
        246*Cqq1[2, 2, 2, 2] - 30*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        8*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] - 108*Cqq3[1, 1, 2, 2] + 
        150*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] - 14*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 264*Cqu1[2, 2, 1, 1] + 
        264*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
        60*Cud1[1, 1, 1, 1] + 342*Cud1[1, 1, 2, 2] - 60*Cud1[1, 1, 3, 3] - 
        60*Cud1[2, 2, 1, 1] + 342*Cud1[2, 2, 2, 2] - 60*Cud1[2, 2, 3, 3] + 
        160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 80*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 6*MW2^2*MZ2^2*(56*Cdd[1, 1, 1, 1] - 
        558*Cdd[1, 1, 2, 2] + 84*Cdd[1, 1, 3, 3] - 186*Cdd[1, 2, 2, 1] + 
        28*Cdd[1, 3, 3, 1] - 800*Cdd[2, 2, 2, 2] - 558*Cdd[2, 2, 3, 3] - 
        186*Cdd[2, 3, 3, 2] + 56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] - 
        300*Ced[1, 1, 2, 2] + 21*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] - 
        300*Ced[2, 2, 2, 2] + 21*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] - 
        300*Ced[3, 3, 2, 2] + 21*Ced[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 
        42*Ceu[1, 1, 2, 2] - 42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 
        42*Ceu[3, 3, 1, 1] - 42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] - 
        300*Cld[1, 1, 2, 2] + 21*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] - 
        300*Cld[2, 2, 2, 2] + 21*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] - 
        300*Cld[3, 3, 2, 2] + 21*Cld[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 
        72*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 
        72*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 
        72*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 15*Clq3[1, 1, 1, 1] + 
        12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 15*Clq3[2, 2, 1, 1] + 
        12*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 15*Clq3[3, 3, 1, 1] + 
        12*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 
        42*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 
        42*Clu[3, 3, 1, 1] - 42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] + 
        279*Cqd1[1, 1, 2, 2] - 42*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 1, 1] + 
        228*Cqd1[2, 2, 2, 2] - 93*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] - 
        45*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 
        21*Cqe[1, 1, 2, 2] - 21*Cqe[1, 1, 3, 3] - 72*Cqe[2, 2, 1, 1] - 
        72*Cqe[2, 2, 2, 2] - 72*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 64*Cqq1[1, 1, 1, 1] + 
        186*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 58*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 180*Cqq1[2, 2, 2, 2] + 30*Cqq1[2, 2, 3, 3] + 
        18*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 
        162*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] + 66*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] + 78*Cqq3[2, 2, 3, 3] + 
        2*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 
        84*Cqu1[1, 1, 2, 2] + 186*Cqu1[2, 2, 1, 1] + 186*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] + 
        558*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] + 
        558*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 
        336*Cuu[1, 1, 2, 2] + 112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(80*Cdd[1, 1, 1, 1] - 468*Cdd[1, 1, 2, 2] + 120*Cdd[1, 1, 3, 3] - 
        156*Cdd[1, 2, 2, 1] + 40*Cdd[1, 3, 3, 1] - 704*Cdd[2, 2, 2, 2] - 
        468*Cdd[2, 2, 3, 3] - 156*Cdd[2, 3, 3, 2] + 80*Cdd[3, 3, 3, 3] + 
        30*Ced[1, 1, 1, 1] - 264*Ced[1, 1, 2, 2] + 30*Ced[1, 1, 3, 3] + 
        30*Ced[2, 2, 1, 1] - 264*Ced[2, 2, 2, 2] + 30*Ced[2, 2, 3, 3] + 
        30*Ced[3, 3, 1, 1] - 264*Ced[3, 3, 2, 2] + 30*Ced[3, 3, 3, 3] - 
        60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 60*Ceu[2, 2, 1, 1] - 
        60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 60*Ceu[3, 3, 2, 2] + 
        30*Cld[1, 1, 1, 1] - 264*Cld[1, 1, 2, 2] + 30*Cld[1, 1, 3, 3] + 
        30*Cld[2, 2, 1, 1] - 264*Cld[2, 2, 2, 2] + 30*Cld[2, 2, 3, 3] + 
        30*Cld[3, 3, 1, 1] - 264*Cld[3, 3, 2, 2] + 30*Cld[3, 3, 3, 3] - 
        30*Clq1[1, 1, 1, 1] + 117*Clq1[1, 1, 2, 2] - 15*Clq1[1, 1, 3, 3] - 
        30*Clq1[2, 2, 1, 1] + 117*Clq1[2, 2, 2, 2] - 15*Clq1[2, 2, 3, 3] - 
        30*Clq1[3, 3, 1, 1] + 117*Clq1[3, 3, 2, 2] - 15*Clq1[3, 3, 3, 3] - 
        60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 60*Clu[2, 2, 1, 1] - 
        60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 60*Clu[3, 3, 2, 2] - 
        60*Cqd1[1, 1, 1, 1] + 234*Cqd1[1, 1, 2, 2] - 60*Cqd1[1, 1, 3, 3] + 
        87*Cqd1[2, 2, 1, 1] + 381*Cqd1[2, 2, 2, 2] + 87*Cqd1[2, 2, 3, 3] - 
        30*Cqd1[3, 3, 1, 1] + 117*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] - 
        30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 30*Cqe[1, 1, 3, 3] + 
        117*Cqe[2, 2, 1, 1] + 117*Cqe[2, 2, 2, 2] + 117*Cqe[2, 2, 3, 3] - 
        15*Cqe[3, 3, 1, 1] - 15*Cqe[3, 3, 2, 2] - 15*Cqe[3, 3, 3, 3] + 
        70*Cqq1[1, 1, 1, 1] - 174*Cqq1[1, 1, 2, 2] + 60*Cqq1[1, 1, 3, 3] - 
        29*Cqq1[1, 2, 2, 1] + 10*Cqq1[1, 3, 3, 1] - 273*Cqq1[2, 2, 2, 2] - 
        87*Cqq1[2, 2, 3, 3] - 39*Cqq1[2, 3, 3, 2] + 20*Cqq1[3, 3, 3, 3] + 
        30*Cqq3[1, 1, 1, 1] - 87*Cqq3[1, 2, 2, 1] + 30*Cqq3[1, 3, 3, 1] - 
        117*Cqq3[2, 2, 2, 2] - 147*Cqq3[2, 2, 3, 3] - 19*Cqq3[2, 3, 3, 2] + 
        20*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 
        174*Cqu1[2, 2, 1, 1] - 174*Cqu1[2, 2, 2, 2] + 60*Cqu1[3, 3, 1, 1] + 
        60*Cqu1[3, 3, 2, 2] - 120*Cud1[1, 1, 1, 1] + 468*Cud1[1, 1, 2, 2] - 
        120*Cud1[1, 1, 3, 3] - 120*Cud1[2, 2, 1, 1] + 468*Cud1[2, 2, 2, 2] - 
        120*Cud1[2, 2, 3, 3] + 320*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] + 
        160*Cuu[1, 2, 2, 1] + 320*Cuu[2, 2, 2, 2]) - 
      MW2*MZ2^3*(224*Cdd[1, 1, 1, 1] - 1944*Cdd[1, 1, 2, 2] + 
        336*Cdd[1, 1, 3, 3] - 648*Cdd[1, 2, 2, 1] + 112*Cdd[1, 3, 3, 1] - 
        2816*Cdd[2, 2, 2, 2] - 1944*Cdd[2, 2, 3, 3] - 648*Cdd[2, 3, 3, 2] + 
        224*Cdd[3, 3, 3, 3] + 84*Ced[1, 1, 1, 1] - 1056*Ced[1, 1, 2, 2] + 
        84*Ced[1, 1, 3, 3] + 84*Ced[2, 2, 1, 1] - 1056*Ced[2, 2, 2, 2] + 
        84*Ced[2, 2, 3, 3] + 84*Ced[3, 3, 1, 1] - 1056*Ced[3, 3, 2, 2] + 
        84*Ced[3, 3, 3, 3] - 168*Ceu[1, 1, 1, 1] - 168*Ceu[1, 1, 2, 2] - 
        168*Ceu[2, 2, 1, 1] - 168*Ceu[2, 2, 2, 2] - 168*Ceu[3, 3, 1, 1] - 
        168*Ceu[3, 3, 2, 2] + 84*Cld[1, 1, 1, 1] - 1056*Cld[1, 1, 2, 2] + 
        84*Cld[1, 1, 3, 3] + 84*Cld[2, 2, 1, 1] - 1056*Cld[2, 2, 2, 2] + 
        84*Cld[2, 2, 3, 3] + 84*Cld[3, 3, 1, 1] - 1056*Cld[3, 3, 2, 2] + 
        84*Cld[3, 3, 3, 3] - 84*Clq1[1, 1, 1, 1] + 45*Clq1[1, 1, 2, 2] + 
        3*Clq1[1, 1, 3, 3] - 84*Clq1[2, 2, 1, 1] + 45*Clq1[2, 2, 2, 2] + 
        3*Clq1[2, 2, 3, 3] - 84*Clq1[3, 3, 1, 1] + 45*Clq1[3, 3, 2, 2] + 
        3*Clq1[3, 3, 3, 3] + 147*Clq3[1, 1, 2, 2] - 15*Clq3[1, 1, 3, 3] + 
        147*Clq3[2, 2, 2, 2] - 15*Clq3[2, 2, 3, 3] + 147*Clq3[3, 3, 2, 2] - 
        15*Clq3[3, 3, 3, 3] - 168*Clu[1, 1, 1, 1] - 168*Clu[1, 1, 2, 2] - 
        168*Clu[2, 2, 1, 1] - 168*Clu[2, 2, 2, 2] - 168*Clu[3, 3, 1, 1] - 
        168*Clu[3, 3, 2, 2] - 168*Cqd1[1, 1, 1, 1] + 972*Cqd1[1, 1, 2, 2] - 
        168*Cqd1[1, 1, 3, 3] - 39*Cqd1[2, 2, 1, 1] + 1101*Cqd1[2, 2, 2, 2] - 
        39*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 135*Cqd1[3, 3, 2, 2] + 
        6*Cqd1[3, 3, 3, 3] - 84*Cqe[1, 1, 1, 1] - 84*Cqe[1, 1, 2, 2] - 
        84*Cqe[1, 1, 3, 3] + 45*Cqe[2, 2, 1, 1] + 45*Cqe[2, 2, 2, 2] + 
        45*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
        3*Cqe[3, 3, 3, 3] + 196*Cqq1[1, 1, 1, 1] + 78*Cqq1[1, 1, 2, 2] - 
        12*Cqq1[1, 1, 3, 3] + 160*Cqq1[1, 2, 2, 1] - 32*Cqq1[1, 3, 3, 1] + 
        42*Cqq1[2, 2, 2, 2] + 300*Cqq1[2, 2, 3, 3] + 72*Cqq1[2, 3, 3, 2] - 
        64*Cqq1[3, 3, 3, 3] + 84*Cqq3[1, 1, 1, 1] + 882*Cqq3[1, 1, 2, 2] - 
        180*Cqq3[1, 1, 3, 3] - 108*Cqq3[1, 2, 2, 1] + 24*Cqq3[1, 3, 3, 1] + 
        690*Cqq3[2, 2, 2, 2] + 132*Cqq3[2, 2, 3, 3] + 128*Cqq3[2, 3, 3, 2] - 
        64*Cqq3[3, 3, 3, 3] + 336*Cqu1[1, 1, 1, 1] + 336*Cqu1[1, 1, 2, 2] + 
        78*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 1, 1] - 
        12*Cqu1[3, 3, 2, 2] - 336*Cud1[1, 1, 1, 1] + 1944*Cud1[1, 1, 2, 2] - 
        336*Cud1[1, 1, 3, 3] - 336*Cud1[2, 2, 1, 1] + 1944*Cud1[2, 2, 2, 2] - 
        336*Cud1[2, 2, 3, 3] + 896*Cuu[1, 1, 1, 1] + 1344*Cuu[1, 1, 2, 2] + 
        448*Cuu[1, 2, 2, 1] + 896*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^3*(417*Cqd1[3, 3, 1, 1] - 5412*Cqd1[3, 3, 2, 2] + 
          417*Cqd1[3, 3, 3, 3] - 834*Cqq1[1, 1, 3, 3] - 
          304*Cqq1[1, 3, 3, 1] + 144*Cqq1[2, 2, 3, 3] - 
          304*Cqq1[2, 3, 3, 2] + 78*Cqq1[3, 3, 3, 3] - 990*Cqq3[1, 1, 3, 3] - 
          252*Cqq3[1, 3, 3, 1] - 1968*Cqq3[2, 2, 3, 3] + 
          400*Cqq3[2, 3, 3, 2] - 26*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] + 
          504*Cqu1[2, 2, 3, 3] - 834*Cqu1[3, 3, 1, 1] - 
          834*Cqu1[3, 3, 2, 2] - 69*Cqu1[3, 3, 3, 3] + 93*Cud1[3, 3, 1, 1] - 
          660*Cud1[3, 3, 2, 2] + 93*Cud1[3, 3, 3, 3] - 372*Cuu[1, 1, 3, 3] - 
          124*Cuu[1, 3, 3, 1] - 372*Cuu[2, 2, 3, 3] - 124*Cuu[2, 3, 3, 2]) + 
        16*MW2^3*MZ2*(69*Cqd1[3, 3, 1, 1] - 834*Cqd1[3, 3, 2, 2] + 
          69*Cqd1[3, 3, 3, 3] - 138*Cqq1[1, 1, 3, 3] - 68*Cqq1[1, 3, 3, 1] - 
          1152*Cqq1[2, 2, 3, 3] - 68*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] - 
          270*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 744*Cqq3[2, 2, 3, 3] - 
          700*Cqq3[2, 3, 3, 2] - 22*Cqq3[3, 3, 3, 3] - 33*Cqu1[1, 1, 3, 3] - 
          144*Cqu1[2, 2, 3, 3] - 138*Cqu1[3, 3, 1, 1] - 
          138*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] + 33*Cud1[3, 3, 1, 1] - 
          474*Cud1[3, 3, 2, 2] + 33*Cud1[3, 3, 3, 3] - 132*Cuu[1, 1, 3, 3] - 
          44*Cuu[1, 3, 3, 1] - 132*Cuu[2, 2, 3, 3] - 44*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-330*Cqd1[3, 3, 1, 1] + 2904*Cqd1[3, 3, 2, 2] - 
          330*Cqd1[3, 3, 3, 3] + 660*Cqq1[1, 1, 3, 3] + 
          110*Cqq1[1, 3, 3, 1] - 2574*Cqq1[2, 2, 3, 3] + 
          110*Cqq1[2, 3, 3, 2] + 330*Cqq1[3, 3, 3, 3] + 
          330*Cqq3[1, 3, 3, 1] + 3234*Cqq3[2, 2, 3, 3] - 
          1826*Cqq3[2, 3, 3, 2] - 110*Cqq3[3, 3, 3, 3] - 
          30*Cqu1[1, 1, 3, 3] + 117*Cqu1[2, 2, 3, 3] + 660*Cqu1[3, 3, 1, 1] + 
          660*Cqu1[3, 3, 2, 2] - 15*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 
          264*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 
          40*Cuu[1, 3, 3, 1] - 120*Cuu[2, 2, 3, 3] - 40*Cuu[2, 3, 3, 2]) - 
        24*MW2^2*MZ2^2*(51*Cqd1[3, 3, 1, 1] - 726*Cqd1[3, 3, 2, 2] + 
          51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 38*Cqq1[1, 3, 3, 1] - 
          378*Cqq1[2, 2, 3, 3] - 38*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          126*Cqq3[1, 1, 3, 3] - 30*Cqq3[1, 3, 3, 1] + 150*Cqq3[2, 2, 3, 3] - 
          214*Cqq3[2, 3, 3, 2] - 4*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          9*Cqu1[2, 2, 3, 3] - 102*Cqu1[3, 3, 1, 1] - 102*Cqu1[3, 3, 2, 2] + 
          6*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] - 222*Cud1[3, 3, 2, 2] + 
          15*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) - 
        128*MW2^4*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
          3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
          12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
          4*Cuu[2, 3, 3, 2])) - 
      2*MZ2*(MZ2^4*(15*Cqd1[3, 3, 1, 1] - 132*Cqd1[3, 3, 2, 2] + 
          15*Cqd1[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 5*Cqq1[1, 3, 3, 1] + 
          117*Cqq1[2, 2, 3, 3] - 5*Cqq1[2, 3, 3, 2] - 15*Cqq1[3, 3, 3, 3] - 
          15*Cqq3[1, 3, 3, 1] - 147*Cqq3[2, 2, 3, 3] + 83*Cqq3[2, 3, 3, 2] + 
          5*Cqq3[3, 3, 3, 3] - 60*Cqu1[1, 1, 3, 3] + 234*Cqu1[2, 2, 3, 3] - 
          30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 
          60*Cud1[3, 3, 1, 1] - 528*Cud1[3, 3, 2, 2] + 60*Cud1[3, 3, 3, 3] - 
          240*Cuu[1, 1, 3, 3] - 80*Cuu[1, 3, 3, 1] - 240*Cuu[2, 2, 3, 3] - 
          80*Cuu[2, 3, 3, 2]) - 8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] - 
          282*Cqd1[3, 3, 2, 2] + 21*Cqd1[3, 3, 3, 3] - 42*Cqq1[1, 1, 3, 3] - 
          16*Cqq1[1, 3, 3, 1] - 252*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] + 
          6*Cqq1[3, 3, 3, 3] - 54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 
          156*Cqq3[2, 2, 3, 3] - 152*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 
          30*Cqu1[1, 1, 3, 3] - 234*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 1, 1] - 
          42*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 
          372*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 
          40*Cuu[1, 3, 3, 1] - 120*Cuu[2, 2, 3, 3] - 40*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] - 174*Cqd1[3, 3, 2, 2] + 
          12*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 3, 3, 1] - 
          54*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 3, 3] - 
          26*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
          72*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] + 
          3*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 
          21*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 
          84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) + 
        32*MW2^4*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
          3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
          12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
          4*Cuu[2, 3, 3, 2]) + MW2*MZ2^3*(-87*Cqd1[3, 3, 1, 1] + 
          924*Cqd1[3, 3, 2, 2] - 87*Cqd1[3, 3, 3, 3] + 174*Cqq1[1, 1, 3, 3] + 
          44*Cqq1[1, 3, 3, 1] - 396*Cqq1[2, 2, 3, 3] + 44*Cqq1[2, 3, 3, 2] + 
          42*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 72*Cqq3[1, 3, 3, 1] + 
          660*Cqq3[2, 2, 3, 3] - 308*Cqq3[2, 3, 3, 2] - 14*Cqq3[3, 3, 3, 3] + 
          168*Cqu1[1, 1, 3, 3] - 90*Cqu1[2, 2, 3, 3] + 174*Cqu1[3, 3, 1, 1] + 
          174*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] - 168*Cud1[3, 3, 1, 1] + 
          2112*Cud1[3, 3, 2, 2] - 168*Cud1[3, 3, 3, 3] + 
          672*Cuu[1, 1, 3, 3] + 224*Cuu[1, 3, 3, 1] + 672*Cuu[2, 2, 3, 3] + 
          224*Cuu[2, 3, 3, 2]))))/(12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (4*MW2^3*MZ2^2*(81*Clq3[1, 1, 3, 3] + 81*Clq3[2, 2, 3, 3] + 
        2*(57*Cqd1[3, 3, 1, 1] - 804*Cqd1[3, 3, 2, 2] + 57*Cqd1[3, 3, 3, 3] - 
          114*Cqq1[1, 1, 3, 3] - 46*Cqq1[1, 3, 3, 1] - 414*Cqq1[2, 2, 3, 3] - 
          46*Cqq1[2, 3, 3, 2] + 24*Cqq1[3, 3, 3, 3] - 162*Cqq3[1, 1, 3, 3] - 
          30*Cqq3[1, 3, 3, 1] + 138*Cqq3[2, 2, 3, 3] - 230*Cqq3[2, 3, 3, 2] - 
          8*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] - 450*Cqu1[2, 2, 3, 3] - 
          114*Cqu1[3, 3, 1, 1] - 114*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] + 
          93*Cud1[3, 3, 1, 1] - 1272*Cud1[3, 3, 2, 2] + 93*Cud1[3, 3, 3, 3] - 
          372*Cuu[1, 1, 3, 3] - 124*Cuu[1, 3, 3, 1] - 372*Cuu[2, 2, 3, 3] - 
          124*Cuu[2, 3, 3, 2])) - 48*MW2^4*MZ2*(9*Clq3[1, 1, 3, 3] + 
        9*Clq3[2, 2, 3, 3] + 9*Cqd1[3, 3, 1, 1] - 114*Cqd1[3, 3, 2, 2] + 
        9*Cqd1[3, 3, 3, 3] - 18*Cqq1[1, 1, 3, 3] - 8*Cqq1[1, 3, 3, 1] - 
        132*Cqq1[2, 2, 3, 3] - 8*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        30*Cqq3[1, 1, 3, 3] - 4*Cqq3[1, 3, 3, 1] + 84*Cqq3[2, 2, 3, 3] - 
        80*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 12*Cqu1[1, 1, 3, 3] - 
        102*Cqu1[2, 2, 3, 3] - 18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 
        6*Cqu1[3, 3, 3, 3] + 12*Cud1[3, 3, 1, 1] - 144*Cud1[3, 3, 2, 2] + 
        12*Cud1[3, 3, 3, 3] - 48*Cuu[1, 1, 3, 3] - 16*Cuu[1, 3, 3, 1] - 
        48*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
      64*MW2^5*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
        3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
        72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
        2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
        6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
        3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
        12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
        4*Cuu[2, 3, 3, 2]) + MZ2^5*(-15*Cqd1[3, 3, 1, 1] + 
        132*Cqd1[3, 3, 2, 2] - 15*Cqd1[3, 3, 3, 3] + 30*Cqq1[1, 1, 3, 3] + 
        5*Cqq1[1, 3, 3, 1] - 117*Cqq1[2, 2, 3, 3] + 5*Cqq1[2, 3, 3, 2] + 
        15*Cqq1[3, 3, 3, 3] + 15*Cqq3[1, 3, 3, 1] + 147*Cqq3[2, 2, 3, 3] - 
        83*Cqq3[2, 3, 3, 2] - 5*Cqq3[3, 3, 3, 3] + 60*Cqu1[1, 1, 3, 3] - 
        234*Cqu1[2, 2, 3, 3] + 30*Cqu1[3, 3, 1, 1] + 30*Cqu1[3, 3, 2, 2] + 
        30*Cqu1[3, 3, 3, 3] - 60*Cud1[3, 3, 1, 1] + 528*Cud1[3, 3, 2, 2] - 
        60*Cud1[3, 3, 3, 3] + 240*Cuu[1, 1, 3, 3] + 80*Cuu[1, 3, 3, 1] + 
        240*Cuu[2, 2, 3, 3] + 80*Cuu[2, 3, 3, 2]) - 
      3*MW2*MZ2^4*(99*Clq3[1, 1, 3, 3] + 99*Clq3[2, 2, 3, 3] - 
        39*Cqd1[3, 3, 1, 1] + 396*Cqd1[3, 3, 2, 2] - 39*Cqd1[3, 3, 3, 3] + 
        78*Cqq1[1, 1, 3, 3] + 18*Cqq1[1, 3, 3, 1] - 210*Cqq1[2, 2, 3, 3] + 
        18*Cqq1[2, 3, 3, 2] + 24*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 1, 3, 3] + 
        34*Cqq3[1, 3, 3, 1] + 318*Cqq3[2, 2, 3, 3] - 158*Cqq3[2, 3, 3, 2] - 
        8*Cqq3[3, 3, 3, 3] + 96*Cqu1[1, 1, 3, 3] - 186*Cqu1[2, 2, 3, 3] + 
        78*Cqu1[3, 3, 1, 1] + 78*Cqu1[3, 3, 2, 2] + 18*Cqu1[3, 3, 3, 3] - 
        96*Cud1[3, 3, 1, 1] + 1056*Cud1[3, 3, 2, 2] - 96*Cud1[3, 3, 3, 3] + 
        384*Cuu[1, 1, 3, 3] + 128*Cuu[1, 3, 3, 1] + 384*Cuu[2, 2, 3, 3] + 
        128*Cuu[2, 3, 3, 2]) + MW2^2*MZ2^3*(405*Clq3[1, 1, 3, 3] + 
        405*Clq3[2, 2, 3, 3] + 2*(-159*Cqd1[3, 3, 1, 1] + 
          1968*Cqd1[3, 3, 2, 2] - 159*Cqd1[3, 3, 3, 3] + 
          318*Cqq1[1, 1, 3, 3] + 104*Cqq1[1, 3, 3, 1] - 72*Cqq1[2, 2, 3, 3] + 
          104*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] + 306*Cqq3[1, 1, 3, 3] + 
          108*Cqq3[1, 3, 3, 1] + 696*Cqq3[2, 2, 3, 3] - 
          152*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] + 294*Cqu1[1, 1, 3, 3] + 
          342*Cqu1[2, 2, 3, 3] + 318*Cqu1[3, 3, 1, 1] + 
          318*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 294*Cud1[3, 3, 1, 1] + 
          3912*Cud1[3, 3, 2, 2] - 294*Cud1[3, 3, 3, 3] + 
          1176*Cuu[1, 1, 3, 3] + 392*Cuu[1, 3, 3, 1] + 1176*Cuu[2, 2, 3, 3] + 
          392*Cuu[2, 3, 3, 2]))))/(3*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (2*MW2^3*MZ2^2*(-6*MT2*(81*Clq3[1, 1, 3, 3] + 81*Clq3[2, 2, 3, 3] + 
         4*(57*Cqd1[3, 3, 1, 1] - 804*Cqd1[3, 3, 2, 2] + 
           57*Cqd1[3, 3, 3, 3] - 114*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] - 
           414*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] + 24*Cqq1[3, 3, 3, 3] - 
           162*Cqq3[1, 1, 3, 3] - 3*Cqq3[1, 3, 3, 1] + 138*Cqq3[2, 2, 3, 3] + 
           211*Cqq3[2, 3, 3, 2] - 26*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] - 
           450*Cqu1[2, 2, 3, 3] - 114*Cqu1[3, 3, 1, 1] - 
           114*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] + 93*Cud1[3, 3, 1, 1] - 
           1272*Cud1[3, 3, 2, 2] + 93*Cud1[3, 3, 3, 3] - 
           372*Cuu[1, 1, 3, 3] - 196*Cuu[1, 3, 3, 1] - 372*Cuu[2, 2, 3, 3] - 
           196*Cuu[2, 3, 3, 2])) + MZ2*(620*Cdd[1, 1, 1, 1] - 
         9432*Cdd[1, 1, 2, 2] + 1488*Cdd[1, 1, 3, 3] + 1572*Cdd[1, 2, 2, 1] - 
         248*Cdd[1, 3, 3, 1] - 8480*Cdd[2, 2, 2, 2] - 9432*Cdd[2, 2, 3, 3] + 
         1572*Cdd[2, 3, 3, 2] + 620*Cdd[3, 3, 3, 3] + 372*Ced[1, 1, 1, 1] - 
         5088*Ced[1, 1, 2, 2] + 372*Ced[1, 1, 3, 3] + 372*Ced[2, 2, 1, 1] - 
         5088*Ced[2, 2, 2, 2] + 372*Ced[2, 2, 3, 3] + 372*Ced[3, 3, 1, 1] - 
         5088*Ced[3, 3, 2, 2] + 372*Ced[3, 3, 3, 3] - 744*Ceu[1, 1, 1, 1] - 
         744*Ceu[1, 1, 2, 2] - 744*Ceu[2, 2, 1, 1] - 744*Ceu[2, 2, 2, 2] - 
         744*Ceu[3, 3, 1, 1] - 744*Ceu[3, 3, 2, 2] + 372*Cld[1, 1, 1, 1] - 
         5088*Cld[1, 1, 2, 2] + 372*Cld[1, 1, 3, 3] + 372*Cld[2, 2, 1, 1] - 
         5088*Cld[2, 2, 2, 2] + 372*Cld[2, 2, 3, 3] + 372*Cld[3, 3, 1, 1] - 
         5088*Cld[3, 3, 2, 2] + 372*Cld[3, 3, 3, 3] + 2025*Cll[1, 1, 2, 2] - 
         372*Clq1[1, 1, 1, 1] - 1800*Clq1[1, 1, 2, 2] + 84*Clq1[1, 1, 3, 3] - 
         372*Clq1[2, 2, 1, 1] - 1800*Clq1[2, 2, 2, 2] + 84*Clq1[2, 2, 3, 3] - 
         372*Clq1[3, 3, 1, 1] - 1800*Clq1[3, 3, 2, 2] + 84*Clq1[3, 3, 3, 3] + 
         252*Clq3[1, 1, 1, 1] - 72*Clq3[1, 1, 2, 2] + 36*Clq3[1, 1, 3, 3] + 
         252*Clq3[2, 2, 1, 1] - 72*Clq3[2, 2, 2, 2] + 36*Clq3[2, 2, 3, 3] + 
         252*Clq3[3, 3, 1, 1] - 72*Clq3[3, 3, 2, 2] + 36*Clq3[3, 3, 3, 3] - 
         744*Clu[1, 1, 1, 1] - 744*Clu[1, 1, 2, 2] - 744*Clu[2, 2, 1, 1] - 
         744*Clu[2, 2, 2, 2] - 744*Clu[3, 3, 1, 1] - 744*Clu[3, 3, 2, 2] - 
         744*Cqd1[1, 1, 1, 1] + 4716*Cqd1[1, 1, 2, 2] - 
         744*Cqd1[1, 1, 3, 3] - 2172*Cqd1[2, 2, 1, 1] + 
         3288*Cqd1[2, 2, 2, 2] - 2172*Cqd1[2, 2, 3, 3] + 
         396*Cqd1[3, 3, 1, 1] - 4476*Cqd1[3, 3, 2, 2] + 
         396*Cqd1[3, 3, 3, 3] - 372*Cqe[1, 1, 1, 1] - 372*Cqe[1, 1, 2, 2] - 
         372*Cqe[1, 1, 3, 3] - 1800*Cqe[2, 2, 1, 1] - 1800*Cqe[2, 2, 2, 2] - 
         1800*Cqe[2, 2, 3, 3] + 84*Cqe[3, 3, 1, 1] + 84*Cqe[3, 3, 2, 2] + 
         84*Cqe[3, 3, 3, 3] + 556*Cqq1[1, 1, 1, 1] + 4344*Cqq1[1, 1, 2, 2] - 
         792*Cqq1[1, 1, 3, 3] - 452*Cqq1[1, 2, 2, 1] - 744*Cqq1[1, 3, 3, 1] + 
         3336*Cqq1[2, 2, 2, 2] - 1536*Cqq1[2, 2, 3, 3] - 
         820*Cqq1[2, 3, 3, 2] + 116*Cqq1[3, 3, 3, 3] + 
         1452*Cqq3[1, 1, 1, 1] + 1080*Cqq3[1, 1, 2, 2] - 
         216*Cqq3[1, 1, 3, 3] - 996*Cqq3[1, 2, 2, 1] - 360*Cqq3[1, 3, 3, 1] - 
         1368*Cqq3[2, 2, 2, 2] + 1440*Cqq3[2, 2, 3, 3] - 
         3636*Cqq3[2, 3, 3, 2] + 180*Cqq3[3, 3, 3, 3] + 
         1488*Cqu1[1, 1, 1, 1] + 1488*Cqu1[1, 1, 2, 2] - 
         372*Cqu1[1, 1, 3, 3] + 4344*Cqu1[2, 2, 1, 1] + 
         4344*Cqu1[2, 2, 2, 2] - 1800*Cqu1[2, 2, 3, 3] - 
         792*Cqu1[3, 3, 1, 1] - 792*Cqu1[3, 3, 2, 2] + 84*Cqu1[3, 3, 3, 3] - 
         1488*Cud1[1, 1, 1, 1] + 9432*Cud1[1, 1, 2, 2] - 
         1488*Cud1[1, 1, 3, 3] - 1488*Cud1[2, 2, 1, 1] + 
         9432*Cud1[2, 2, 2, 2] - 1488*Cud1[2, 2, 3, 3] + 
         372*Cud1[3, 3, 1, 1] - 5088*Cud1[3, 3, 2, 2] + 
         372*Cud1[3, 3, 3, 3] + 2480*Cuu[1, 1, 1, 1] + 5952*Cuu[1, 1, 2, 2] - 
         1488*Cuu[1, 1, 3, 3] - 992*Cuu[1, 2, 2, 1] - 1984*Cuu[1, 3, 3, 1] + 
         2480*Cuu[2, 2, 2, 2] - 1488*Cuu[2, 2, 3, 3] - 
         1984*Cuu[2, 3, 3, 2])) + MW2^2*MZ2^3*
      (-3*MT2*(405*Clq3[1, 1, 3, 3] + 405*Clq3[2, 2, 3, 3] - 
         4*(159*Cqd1[3, 3, 1, 1] - 1968*Cqd1[3, 3, 2, 2] + 
           159*Cqd1[3, 3, 3, 3] - 318*Cqq1[1, 1, 3, 3] + 
           58*Cqq1[1, 3, 3, 1] + 72*Cqq1[2, 2, 3, 3] + 58*Cqq1[2, 3, 3, 2] - 
           6*Cqq1[3, 3, 3, 3] - 306*Cqq3[1, 1, 3, 3] - 696*Cqq3[2, 2, 3, 3] + 
           746*Cqq3[2, 3, 3, 2] - 52*Cqq3[3, 3, 3, 3] - 
           294*Cqu1[1, 1, 3, 3] - 342*Cqu1[2, 2, 3, 3] - 
           318*Cqu1[3, 3, 1, 1] - 318*Cqu1[3, 3, 2, 2] + 
           24*Cqu1[3, 3, 3, 3] + 294*Cud1[3, 3, 1, 1] - 
           3912*Cud1[3, 3, 2, 2] + 294*Cud1[3, 3, 3, 3] - 
           1176*Cuu[1, 1, 3, 3] - 662*Cuu[1, 3, 3, 1] - 
           1176*Cuu[2, 2, 3, 3] - 662*Cuu[2, 3, 3, 2])) - 
       2*MZ2*(490*Cdd[1, 1, 1, 1] - 7236*Cdd[1, 1, 2, 2] + 
         1176*Cdd[1, 1, 3, 3] + 1206*Cdd[1, 2, 2, 1] - 196*Cdd[1, 3, 3, 1] - 
         6520*Cdd[2, 2, 2, 2] - 7236*Cdd[2, 2, 3, 3] + 1206*Cdd[2, 3, 3, 2] + 
         490*Cdd[3, 3, 3, 3] + 294*Ced[1, 1, 1, 1] - 3912*Ced[1, 1, 2, 2] + 
         294*Ced[1, 1, 3, 3] + 294*Ced[2, 2, 1, 1] - 3912*Ced[2, 2, 2, 2] + 
         294*Ced[2, 2, 3, 3] + 294*Ced[3, 3, 1, 1] - 3912*Ced[3, 3, 2, 2] + 
         294*Ced[3, 3, 3, 3] - 588*Ceu[1, 1, 1, 1] - 588*Ceu[1, 1, 2, 2] - 
         588*Ceu[2, 2, 1, 1] - 588*Ceu[2, 2, 2, 2] - 588*Ceu[3, 3, 1, 1] - 
         588*Ceu[3, 3, 2, 2] + 294*Cld[1, 1, 1, 1] - 3912*Cld[1, 1, 2, 2] + 
         294*Cld[1, 1, 3, 3] + 294*Cld[2, 2, 1, 1] - 3912*Cld[2, 2, 2, 2] + 
         294*Cld[2, 2, 3, 3] + 294*Cld[3, 3, 1, 1] - 3912*Cld[3, 3, 2, 2] + 
         294*Cld[3, 3, 3, 3] + 1485*Cll[1, 1, 2, 2] - 294*Clq1[1, 1, 1, 1] - 
         342*Clq1[1, 1, 2, 2] + 24*Clq1[1, 1, 3, 3] - 294*Clq1[2, 2, 1, 1] - 
         342*Clq1[2, 2, 2, 2] + 24*Clq1[2, 2, 3, 3] - 294*Clq1[3, 3, 1, 1] - 
         342*Clq1[3, 3, 2, 2] + 24*Clq1[3, 3, 3, 3] + 90*Clq3[1, 1, 1, 1] + 
         366*Clq3[1, 1, 2, 2] - 12*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 1, 1] + 
         366*Clq3[2, 2, 2, 2] - 12*Clq3[2, 2, 3, 3] + 90*Clq3[3, 3, 1, 1] + 
         366*Clq3[3, 3, 2, 2] - 12*Clq3[3, 3, 3, 3] - 588*Clu[1, 1, 1, 1] - 
         588*Clu[1, 1, 2, 2] - 588*Clu[2, 2, 1, 1] - 588*Clu[2, 2, 2, 2] - 
         588*Clu[3, 3, 1, 1] - 588*Clu[3, 3, 2, 2] - 588*Cqd1[1, 1, 1, 1] + 
         3618*Cqd1[1, 1, 2, 2] - 588*Cqd1[1, 1, 3, 3] - 
         636*Cqd1[2, 2, 1, 1] + 3570*Cqd1[2, 2, 2, 2] - 
         636*Cqd1[2, 2, 3, 3] + 207*Cqd1[3, 3, 1, 1] - 
         1968*Cqd1[3, 3, 2, 2] + 207*Cqd1[3, 3, 3, 3] - 294*Cqe[1, 1, 1, 1] - 
         294*Cqe[1, 1, 2, 2] - 294*Cqe[1, 1, 3, 3] - 342*Cqe[2, 2, 1, 1] - 
         342*Cqe[2, 2, 2, 2] - 342*Cqe[2, 2, 3, 3] + 24*Cqe[3, 3, 1, 1] + 
         24*Cqe[3, 3, 2, 2] + 24*Cqe[3, 3, 3, 3] + 494*Cqq1[1, 1, 1, 1] + 
         1272*Cqq1[1, 1, 2, 2] - 414*Cqq1[1, 1, 3, 3] - 
         334*Cqq1[1, 2, 2, 1] - 396*Cqq1[1, 3, 3, 1] + 444*Cqq1[2, 2, 2, 2] + 
         852*Cqq1[2, 2, 3, 3] - 542*Cqq1[2, 3, 3, 2] - 56*Cqq1[3, 3, 3, 3] + 
         438*Cqq3[1, 1, 1, 1] + 2736*Cqq3[1, 1, 2, 2] - 
         450*Cqq3[1, 1, 3, 3] - 90*Cqq3[1, 2, 2, 1] - 420*Cqq3[1, 3, 3, 1] + 
         2208*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] + 474*Cqq3[2, 3, 3, 2] - 
         60*Cqq3[3, 3, 3, 3] + 1176*Cqu1[1, 1, 1, 1] + 
         1176*Cqu1[1, 1, 2, 2] - 294*Cqu1[1, 1, 3, 3] + 
         1272*Cqu1[2, 2, 1, 1] + 1272*Cqu1[2, 2, 2, 2] - 
         342*Cqu1[2, 2, 3, 3] - 414*Cqu1[3, 3, 1, 1] - 414*Cqu1[3, 3, 2, 2] + 
         24*Cqu1[3, 3, 3, 3] - 1176*Cud1[1, 1, 1, 1] + 
         7236*Cud1[1, 1, 2, 2] - 1176*Cud1[1, 1, 3, 3] - 
         1176*Cud1[2, 2, 1, 1] + 7236*Cud1[2, 2, 2, 2] - 
         1176*Cud1[2, 2, 3, 3] + 294*Cud1[3, 3, 1, 1] - 
         3912*Cud1[3, 3, 2, 2] + 294*Cud1[3, 3, 3, 3] + 
         1960*Cuu[1, 1, 1, 1] + 4704*Cuu[1, 1, 2, 2] - 1176*Cuu[1, 1, 3, 3] - 
         784*Cuu[1, 2, 2, 1] - 1568*Cuu[1, 3, 3, 1] + 1960*Cuu[2, 2, 2, 2] - 
         1176*Cuu[2, 2, 3, 3] - 1568*Cuu[2, 3, 3, 2])) - 
     24*MW2^4*MZ2*(-6*MT2*(9*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 3, 3] + 
         2*(9*Cqd1[3, 3, 1, 1] - 114*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] - 
           18*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] - 132*Cqq1[2, 2, 3, 3] - 
           2*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 30*Cqq3[1, 1, 3, 3] - 
           4*Cqq3[1, 3, 3, 1] + 84*Cqq3[2, 2, 3, 3] - 14*Cqq3[2, 3, 3, 2] - 
           8*Cqq3[3, 3, 3, 3] - 12*Cqu1[1, 1, 3, 3] - 102*Cqu1[2, 2, 3, 3] - 
           18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] + 
           12*Cud1[3, 3, 1, 1] - 144*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] - 
           48*Cuu[1, 1, 3, 3] - 22*Cuu[1, 3, 3, 1] - 48*Cuu[2, 2, 3, 3] - 
           22*Cuu[2, 3, 3, 2])) + MZ2*(40*Cdd[1, 1, 1, 1] - 
         528*Cdd[1, 1, 2, 2] + 96*Cdd[1, 1, 3, 3] + 88*Cdd[1, 2, 2, 1] - 
         16*Cdd[1, 3, 3, 1] - 480*Cdd[2, 2, 2, 2] - 528*Cdd[2, 2, 3, 3] + 
         88*Cdd[2, 3, 3, 2] + 40*Cdd[3, 3, 3, 3] + 24*Ced[1, 1, 1, 1] - 
         288*Ced[1, 1, 2, 2] + 24*Ced[1, 1, 3, 3] + 24*Ced[2, 2, 1, 1] - 
         288*Ced[2, 2, 2, 2] + 24*Ced[2, 2, 3, 3] + 24*Ced[3, 3, 1, 1] - 
         288*Ced[3, 3, 2, 2] + 24*Ced[3, 3, 3, 3] - 48*Ceu[1, 1, 1, 1] - 
         48*Ceu[1, 1, 2, 2] - 48*Ceu[2, 2, 1, 1] - 48*Ceu[2, 2, 2, 2] - 
         48*Ceu[3, 3, 1, 1] - 48*Ceu[3, 3, 2, 2] + 24*Cld[1, 1, 1, 1] - 
         288*Cld[1, 1, 2, 2] + 24*Cld[1, 1, 3, 3] + 24*Cld[2, 2, 1, 1] - 
         288*Cld[2, 2, 2, 2] + 24*Cld[2, 2, 3, 3] + 24*Cld[3, 3, 1, 1] - 
         288*Cld[3, 3, 2, 2] + 24*Cld[3, 3, 3, 3] - 135*Cll[1, 1, 2, 2] - 
         24*Clq1[1, 1, 1, 1] - 204*Clq1[1, 1, 2, 2] + 12*Clq1[1, 1, 3, 3] - 
         24*Clq1[2, 2, 1, 1] - 204*Clq1[2, 2, 2, 2] + 12*Clq1[2, 2, 3, 3] - 
         24*Clq1[3, 3, 1, 1] - 204*Clq1[3, 3, 2, 2] + 12*Clq1[3, 3, 3, 3] + 
         24*Clq3[1, 1, 1, 1] - 68*Clq3[1, 1, 2, 2] + 4*Clq3[1, 1, 3, 3] + 
         24*Clq3[2, 2, 1, 1] - 68*Clq3[2, 2, 2, 2] + 4*Clq3[2, 2, 3, 3] + 
         24*Clq3[3, 3, 1, 1] - 68*Clq3[3, 3, 2, 2] + 4*Clq3[3, 3, 3, 3] - 
         48*Clu[1, 1, 1, 1] - 48*Clu[1, 1, 2, 2] - 48*Clu[2, 2, 1, 1] - 
         48*Clu[2, 2, 2, 2] - 48*Clu[3, 3, 1, 1] - 48*Clu[3, 3, 2, 2] - 
         48*Cqd1[1, 1, 1, 1] + 264*Cqd1[1, 1, 2, 2] - 48*Cqd1[1, 1, 3, 3] - 
         228*Cqd1[2, 2, 1, 1] + 84*Cqd1[2, 2, 2, 2] - 228*Cqd1[2, 2, 3, 3] + 
         42*Cqd1[3, 3, 1, 1] - 384*Cqd1[3, 3, 2, 2] + 42*Cqd1[3, 3, 3, 3] - 
         24*Cqe[1, 1, 1, 1] - 24*Cqe[1, 1, 2, 2] - 24*Cqe[1, 1, 3, 3] - 
         204*Cqe[2, 2, 1, 1] - 204*Cqe[2, 2, 2, 2] - 204*Cqe[2, 2, 3, 3] + 
         12*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 12*Cqe[3, 3, 3, 3] + 
         32*Cqq1[1, 1, 1, 1] + 456*Cqq1[1, 1, 2, 2] - 84*Cqq1[1, 1, 3, 3] - 
         16*Cqq1[1, 2, 2, 1] - 64*Cqq1[1, 3, 3, 1] + 408*Cqq1[2, 2, 2, 2] - 
         408*Cqq1[2, 2, 3, 3] - 48*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] + 
         144*Cqq3[1, 1, 1, 1] - 264*Cqq3[1, 1, 2, 2] - 12*Cqq3[1, 1, 3, 3] - 
         136*Cqq3[1, 2, 2, 1] - 16*Cqq3[1, 3, 3, 1] - 544*Cqq3[2, 2, 2, 2] + 
         120*Cqq3[2, 2, 3, 3] - 608*Cqq3[2, 3, 3, 2] + 20*Cqq3[3, 3, 3, 3] + 
         96*Cqu1[1, 1, 1, 1] + 96*Cqu1[1, 1, 2, 2] - 24*Cqu1[1, 1, 3, 3] + 
         456*Cqu1[2, 2, 1, 1] + 456*Cqu1[2, 2, 2, 2] - 204*Cqu1[2, 2, 3, 3] - 
         84*Cqu1[3, 3, 1, 1] - 84*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 
         96*Cud1[1, 1, 1, 1] + 528*Cud1[1, 1, 2, 2] - 96*Cud1[1, 1, 3, 3] - 
         96*Cud1[2, 2, 1, 1] + 528*Cud1[2, 2, 2, 2] - 96*Cud1[2, 2, 3, 3] + 
         24*Cud1[3, 3, 1, 1] - 288*Cud1[3, 3, 2, 2] + 24*Cud1[3, 3, 3, 3] + 
         160*Cuu[1, 1, 1, 1] + 384*Cuu[1, 1, 2, 2] - 96*Cuu[1, 1, 3, 3] - 
         64*Cuu[1, 2, 2, 1] - 128*Cuu[1, 3, 3, 1] + 160*Cuu[2, 2, 2, 2] - 
         96*Cuu[2, 2, 3, 3] - 128*Cuu[2, 3, 3, 2])) + 
     32*MW2^5*(MZ2*(10*Cdd[1, 1, 1, 1] - 108*Cdd[1, 1, 2, 2] + 
         24*Cdd[1, 1, 3, 3] + 18*Cdd[1, 2, 2, 1] - 4*Cdd[1, 3, 3, 1] - 
         100*Cdd[2, 2, 2, 2] - 108*Cdd[2, 2, 3, 3] + 18*Cdd[2, 3, 3, 2] + 
         10*Cdd[3, 3, 3, 3] + 6*Ced[1, 1, 1, 1] - 60*Ced[1, 1, 2, 2] + 
         6*Ced[1, 1, 3, 3] + 6*Ced[2, 2, 1, 1] - 60*Ced[2, 2, 2, 2] + 
         6*Ced[2, 2, 3, 3] + 6*Ced[3, 3, 1, 1] - 60*Ced[3, 3, 2, 2] + 
         6*Ced[3, 3, 3, 3] - 12*Ceu[1, 1, 1, 1] - 12*Ceu[1, 1, 2, 2] - 
         12*Ceu[2, 2, 1, 1] - 12*Ceu[2, 2, 2, 2] - 12*Ceu[3, 3, 1, 1] - 
         12*Ceu[3, 3, 2, 2] + 6*Cld[1, 1, 1, 1] - 60*Cld[1, 1, 2, 2] + 
         6*Cld[1, 1, 3, 3] + 6*Cld[2, 2, 1, 1] - 60*Cld[2, 2, 2, 2] + 
         6*Cld[2, 2, 3, 3] + 6*Cld[3, 3, 1, 1] - 60*Cld[3, 3, 2, 2] + 
         6*Cld[3, 3, 3, 3] - 135*Cll[1, 1, 2, 2] - 6*Clq1[1, 1, 1, 1] - 
         72*Clq1[1, 1, 2, 2] + 6*Clq1[1, 1, 3, 3] - 6*Clq1[2, 2, 1, 1] - 
         72*Clq1[2, 2, 2, 2] + 6*Clq1[2, 2, 3, 3] - 6*Clq1[3, 3, 1, 1] - 
         72*Clq1[3, 3, 2, 2] + 6*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] - 
         48*Clq3[1, 1, 2, 2] + 6*Clq3[1, 1, 3, 3] + 18*Clq3[2, 2, 1, 1] - 
         48*Clq3[2, 2, 2, 2] + 6*Clq3[2, 2, 3, 3] + 18*Clq3[3, 3, 1, 1] - 
         48*Clq3[3, 3, 2, 2] + 6*Clq3[3, 3, 3, 3] - 12*Clu[1, 1, 1, 1] - 
         12*Clu[1, 1, 2, 2] - 12*Clu[2, 2, 1, 1] - 12*Clu[2, 2, 2, 2] - 
         12*Clu[3, 3, 1, 1] - 12*Clu[3, 3, 2, 2] - 12*Cqd1[1, 1, 1, 1] + 
         54*Cqd1[1, 1, 2, 2] - 12*Cqd1[1, 1, 3, 3] - 78*Cqd1[2, 2, 1, 1] - 
         12*Cqd1[2, 2, 2, 2] - 78*Cqd1[2, 2, 3, 3] + 18*Cqd1[3, 3, 1, 1] - 
         114*Cqd1[3, 3, 2, 2] + 18*Cqd1[3, 3, 3, 3] - 6*Cqe[1, 1, 1, 1] - 
         6*Cqe[1, 1, 2, 2] - 6*Cqe[1, 1, 3, 3] - 72*Cqe[2, 2, 1, 1] - 
         72*Cqe[2, 2, 2, 2] - 72*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 
         6*Cqe[3, 3, 2, 2] + 6*Cqe[3, 3, 3, 3] + 2*Cqq1[1, 1, 1, 1] + 
         156*Cqq1[1, 1, 2, 2] - 36*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 2, 2, 1] - 
         36*Cqq1[1, 3, 3, 1] + 156*Cqq1[2, 2, 2, 2] - 300*Cqq1[2, 2, 3, 3] - 
         14*Cqq1[2, 3, 3, 2] + 22*Cqq1[3, 3, 3, 3] + 114*Cqq3[1, 1, 1, 1] - 
         180*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 54*Cqq3[1, 2, 2, 1] + 
         12*Cqq3[1, 3, 3, 1] - 348*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] - 
         318*Cqq3[2, 3, 3, 2] + 30*Cqq3[3, 3, 3, 3] + 24*Cqu1[1, 1, 1, 1] + 
         24*Cqu1[1, 1, 2, 2] - 6*Cqu1[1, 1, 3, 3] + 156*Cqu1[2, 2, 1, 1] + 
         156*Cqu1[2, 2, 2, 2] - 72*Cqu1[2, 2, 3, 3] - 36*Cqu1[3, 3, 1, 1] - 
         36*Cqu1[3, 3, 2, 2] + 6*Cqu1[3, 3, 3, 3] - 24*Cud1[1, 1, 1, 1] + 
         108*Cud1[1, 1, 2, 2] - 24*Cud1[1, 1, 3, 3] - 24*Cud1[2, 2, 1, 1] + 
         108*Cud1[2, 2, 2, 2] - 24*Cud1[2, 2, 3, 3] + 6*Cud1[3, 3, 1, 1] - 
         60*Cud1[3, 3, 2, 2] + 6*Cud1[3, 3, 3, 3] + 40*Cuu[1, 1, 1, 1] + 
         96*Cuu[1, 1, 2, 2] - 24*Cuu[1, 1, 3, 3] - 16*Cuu[1, 2, 2, 1] - 
         32*Cuu[1, 3, 3, 1] + 40*Cuu[2, 2, 2, 2] - 24*Cuu[2, 2, 3, 3] - 
         32*Cuu[2, 3, 3, 2]) - 12*MT2*(3*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 
         4*Cqq1[1, 3, 3, 1] - 72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 
         6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 
         44*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 
         36*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 
         3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 
         3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 
         12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])) + 
     MZ2^5*(3*MT2*(30*Cqd1[3, 3, 1, 1] - 264*Cqd1[3, 3, 2, 2] + 
         30*Cqd1[3, 3, 3, 3] - 60*Cqq1[1, 1, 3, 3] + 35*Cqq1[1, 3, 3, 1] + 
         234*Cqq1[2, 2, 3, 3] + 35*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 
         105*Cqq3[1, 3, 3, 1] - 294*Cqq3[2, 2, 3, 3] - 581*Cqq3[2, 3, 3, 2] + 
         100*Cqq3[3, 3, 3, 3] - 120*Cqu1[1, 1, 3, 3] + 468*Cqu1[2, 2, 3, 3] - 
         60*Cqu1[3, 3, 1, 1] - 60*Cqu1[3, 3, 2, 2] - 60*Cqu1[3, 3, 3, 3] + 
         120*Cud1[3, 3, 1, 1] - 1056*Cud1[3, 3, 2, 2] + 
         120*Cud1[3, 3, 3, 3] - 480*Cuu[1, 1, 3, 3] - 340*Cuu[1, 3, 3, 1] - 
         480*Cuu[2, 2, 3, 3] - 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(-100*Cdd[1, 1, 1, 1] + 936*Cdd[1, 1, 2, 2] - 
         240*Cdd[1, 1, 3, 3] - 156*Cdd[1, 2, 2, 1] + 40*Cdd[1, 3, 3, 1] + 
         880*Cdd[2, 2, 2, 2] + 936*Cdd[2, 2, 3, 3] - 156*Cdd[2, 3, 3, 2] - 
         100*Cdd[3, 3, 3, 3] - 60*Ced[1, 1, 1, 1] + 528*Ced[1, 1, 2, 2] - 
         60*Ced[1, 1, 3, 3] - 60*Ced[2, 2, 1, 1] + 528*Ced[2, 2, 2, 2] - 
         60*Ced[2, 2, 3, 3] - 60*Ced[3, 3, 1, 1] + 528*Ced[3, 3, 2, 2] - 
         60*Ced[3, 3, 3, 3] + 120*Ceu[1, 1, 1, 1] + 120*Ceu[1, 1, 2, 2] + 
         120*Ceu[2, 2, 1, 1] + 120*Ceu[2, 2, 2, 2] + 120*Ceu[3, 3, 1, 1] + 
         120*Ceu[3, 3, 2, 2] - 60*Cld[1, 1, 1, 1] + 528*Cld[1, 1, 2, 2] - 
         60*Cld[1, 1, 3, 3] - 60*Cld[2, 2, 1, 1] + 528*Cld[2, 2, 2, 2] - 
         60*Cld[2, 2, 3, 3] - 60*Cld[3, 3, 1, 1] + 528*Cld[3, 3, 2, 2] - 
         60*Cld[3, 3, 3, 3] + 60*Clq1[1, 1, 1, 1] - 234*Clq1[1, 1, 2, 2] + 
         30*Clq1[1, 1, 3, 3] + 60*Clq1[2, 2, 1, 1] - 234*Clq1[2, 2, 2, 2] + 
         30*Clq1[2, 2, 3, 3] + 60*Clq1[3, 3, 1, 1] - 234*Clq1[3, 3, 2, 2] + 
         30*Clq1[3, 3, 3, 3] + 120*Clu[1, 1, 1, 1] + 120*Clu[1, 1, 2, 2] + 
         120*Clu[2, 2, 1, 1] + 120*Clu[2, 2, 2, 2] + 120*Clu[3, 3, 1, 1] + 
         120*Clu[3, 3, 2, 2] + 120*Cqd1[1, 1, 1, 1] - 468*Cqd1[1, 1, 2, 2] + 
         120*Cqd1[1, 1, 3, 3] - 174*Cqd1[2, 2, 1, 1] - 762*Cqd1[2, 2, 2, 2] - 
         174*Cqd1[2, 2, 3, 3] + 45*Cqd1[3, 3, 1, 1] - 102*Cqd1[3, 3, 2, 2] + 
         45*Cqd1[3, 3, 3, 3] + 60*Cqe[1, 1, 1, 1] + 60*Cqe[1, 1, 2, 2] + 
         60*Cqe[1, 1, 3, 3] - 234*Cqe[2, 2, 1, 1] - 234*Cqe[2, 2, 2, 2] - 
         234*Cqe[2, 2, 3, 3] + 30*Cqe[3, 3, 1, 1] + 30*Cqe[3, 3, 2, 2] + 
         30*Cqe[3, 3, 3, 3] - 110*Cqq1[1, 1, 1, 1] + 348*Cqq1[1, 1, 2, 2] - 
         90*Cqq1[1, 1, 3, 3] - 29*Cqq1[1, 2, 2, 1] + 30*Cqq1[1, 3, 3, 1] + 
         429*Cqq1[2, 2, 2, 2] + 57*Cqq1[2, 2, 3, 3] - 19*Cqq1[2, 3, 3, 2] - 
         10*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 1, 1, 1] - 87*Cqq3[1, 2, 2, 1] + 
         90*Cqq3[1, 3, 3, 1] - 117*Cqq3[2, 2, 2, 2] + 441*Cqq3[2, 2, 3, 3] - 
         351*Cqq3[2, 3, 3, 2] - 240*Cqu1[1, 1, 1, 1] - 240*Cqu1[1, 1, 2, 2] + 
         60*Cqu1[1, 1, 3, 3] + 348*Cqu1[2, 2, 1, 1] + 348*Cqu1[2, 2, 2, 2] - 
         234*Cqu1[2, 2, 3, 3] - 90*Cqu1[3, 3, 1, 1] - 90*Cqu1[3, 3, 2, 2] + 
         30*Cqu1[3, 3, 3, 3] + 240*Cud1[1, 1, 1, 1] - 936*Cud1[1, 1, 2, 2] + 
         240*Cud1[1, 1, 3, 3] + 240*Cud1[2, 2, 1, 1] - 936*Cud1[2, 2, 2, 2] + 
         240*Cud1[2, 2, 3, 3] - 60*Cud1[3, 3, 1, 1] + 528*Cud1[3, 3, 2, 2] - 
         60*Cud1[3, 3, 3, 3] - 400*Cuu[1, 1, 1, 1] - 960*Cuu[1, 1, 2, 2] + 
         240*Cuu[1, 1, 3, 3] + 160*Cuu[1, 2, 2, 1] + 320*Cuu[1, 3, 3, 1] - 
         400*Cuu[2, 2, 2, 2] + 240*Cuu[2, 2, 3, 3] + 320*Cuu[2, 3, 3, 2])) + 
     3*MW2*MZ2^4*(MZ2*(160*Cdd[1, 1, 1, 1] - 1920*Cdd[1, 1, 2, 2] + 
         384*Cdd[1, 1, 3, 3] + 320*Cdd[1, 2, 2, 1] - 64*Cdd[1, 3, 3, 1] - 
         1760*Cdd[2, 2, 2, 2] - 1920*Cdd[2, 2, 3, 3] + 320*Cdd[2, 3, 3, 2] + 
         160*Cdd[3, 3, 3, 3] + 96*Ced[1, 1, 1, 1] - 1056*Ced[1, 1, 2, 2] + 
         96*Ced[1, 1, 3, 3] + 96*Ced[2, 2, 1, 1] - 1056*Ced[2, 2, 2, 2] + 
         96*Ced[2, 2, 3, 3] + 96*Ced[3, 3, 1, 1] - 1056*Ced[3, 3, 2, 2] + 
         96*Ced[3, 3, 3, 3] - 192*Ceu[1, 1, 1, 1] - 192*Ceu[1, 1, 2, 2] - 
         192*Ceu[2, 2, 1, 1] - 192*Ceu[2, 2, 2, 2] - 192*Ceu[3, 3, 1, 1] - 
         192*Ceu[3, 3, 2, 2] + 96*Cld[1, 1, 1, 1] - 1056*Cld[1, 1, 2, 2] + 
         96*Cld[1, 1, 3, 3] + 96*Cld[2, 2, 1, 1] - 1056*Cld[2, 2, 2, 2] + 
         96*Cld[2, 2, 3, 3] + 96*Cld[3, 3, 1, 1] - 1056*Cld[3, 3, 2, 2] + 
         96*Cld[3, 3, 3, 3] - 96*Clq1[1, 1, 1, 1] + 186*Clq1[1, 1, 2, 2] - 
         18*Clq1[1, 1, 3, 3] - 96*Clq1[2, 2, 1, 1] + 186*Clq1[2, 2, 2, 2] - 
         18*Clq1[2, 2, 3, 3] - 96*Clq1[3, 3, 1, 1] + 186*Clq1[3, 3, 2, 2] - 
         18*Clq1[3, 3, 3, 3] + 98*Clq3[1, 1, 2, 2] - 10*Clq3[1, 1, 3, 3] + 
         98*Clq3[2, 2, 2, 2] - 10*Clq3[2, 2, 3, 3] + 98*Clq3[3, 3, 2, 2] - 
         10*Clq3[3, 3, 3, 3] - 192*Clu[1, 1, 1, 1] - 192*Clu[1, 1, 2, 2] - 
         192*Clu[2, 2, 1, 1] - 192*Clu[2, 2, 2, 2] - 192*Clu[3, 3, 1, 1] - 
         192*Clu[3, 3, 2, 2] - 192*Cqd1[1, 1, 1, 1] + 960*Cqd1[1, 1, 2, 2] - 
         192*Cqd1[1, 1, 3, 3] + 90*Cqd1[2, 2, 1, 1] + 1242*Cqd1[2, 2, 2, 2] + 
         90*Cqd1[2, 2, 3, 3] + 3*Cqd1[3, 3, 1, 1] - 150*Cqd1[3, 3, 2, 2] + 
         3*Cqd1[3, 3, 3, 3] - 96*Cqe[1, 1, 1, 1] - 96*Cqe[1, 1, 2, 2] - 
         96*Cqe[1, 1, 3, 3] + 186*Cqe[2, 2, 1, 1] + 186*Cqe[2, 2, 2, 2] + 
         186*Cqe[2, 2, 3, 3] - 18*Cqe[3, 3, 1, 1] - 18*Cqe[3, 3, 2, 2] - 
         18*Cqe[3, 3, 3, 3] + 176*Cqq1[1, 1, 1, 1] - 180*Cqq1[1, 1, 2, 2] - 
         6*Cqq1[1, 1, 3, 3] - 34*Cqq1[1, 2, 2, 1] - 68*Cqq1[1, 3, 3, 1] - 
         390*Cqq1[2, 2, 2, 2] + 294*Cqq1[2, 2, 3, 3] - 70*Cqq1[2, 3, 3, 2] - 
         34*Cqq1[3, 3, 3, 3] - 48*Cqq3[1, 1, 1, 1] + 588*Cqq3[1, 1, 2, 2] - 
         150*Cqq3[1, 1, 3, 3] + 94*Cqq3[1, 2, 2, 1] - 164*Cqq3[1, 3, 3, 1] + 
         730*Cqq3[2, 2, 2, 2] - 426*Cqq3[2, 2, 3, 3] + 602*Cqq3[2, 3, 3, 2] - 
         50*Cqq3[3, 3, 3, 3] + 384*Cqu1[1, 1, 1, 1] + 384*Cqu1[1, 1, 2, 2] - 
         96*Cqu1[1, 1, 3, 3] - 180*Cqu1[2, 2, 1, 1] - 180*Cqu1[2, 2, 2, 2] + 
         186*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
         18*Cqu1[3, 3, 3, 3] - 384*Cud1[1, 1, 1, 1] + 1920*Cud1[1, 1, 2, 2] - 
         384*Cud1[1, 1, 3, 3] - 384*Cud1[2, 2, 1, 1] + 
         1920*Cud1[2, 2, 2, 2] - 384*Cud1[2, 2, 3, 3] + 96*Cud1[3, 3, 1, 1] - 
         1056*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] + 640*Cuu[1, 1, 1, 1] + 
         1536*Cuu[1, 1, 2, 2] - 384*Cuu[1, 1, 3, 3] - 256*Cuu[1, 2, 2, 1] - 
         512*Cuu[1, 3, 3, 1] + 640*Cuu[2, 2, 2, 2] - 384*Cuu[2, 2, 3, 3] - 
         512*Cuu[2, 3, 3, 2]) + 3*MT2*(99*Clq3[1, 1, 3, 3] + 
         99*Clq3[2, 2, 3, 3] + 2*(-39*Cqd1[3, 3, 1, 1] + 
           396*Cqd1[3, 3, 2, 2] - 39*Cqd1[3, 3, 3, 3] + 78*Cqq1[1, 1, 3, 3] - 
           33*Cqq1[1, 3, 3, 1] - 210*Cqq1[2, 2, 3, 3] - 33*Cqq1[2, 3, 3, 2] + 
           24*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 1, 3, 3] - 29*Cqq3[1, 3, 3, 1] + 
           318*Cqq3[2, 2, 3, 3] + 55*Cqq3[2, 3, 3, 2] - 20*Cqq3[3, 3, 3, 3] + 
           96*Cqu1[1, 1, 3, 3] - 186*Cqu1[2, 2, 3, 3] + 78*Cqu1[3, 3, 1, 1] + 
           78*Cqu1[3, 3, 2, 2] + 18*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 1, 1] + 
           1056*Cud1[3, 3, 2, 2] - 96*Cud1[3, 3, 3, 3] + 
           384*Cuu[1, 1, 3, 3] + 242*Cuu[1, 3, 3, 1] + 384*Cuu[2, 2, 3, 3] + 
           242*Cuu[2, 3, 3, 2]))))/(18*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2)) + 
 Class[6]*((-3*MT*MW*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/(2*Sqrt[2]*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW2*(128*MT2*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW2^2*
       CuB[3, 3] - 128*MW*MW2^2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*SW2^2*
       CuB[3, 3] + MT2*MZ*(2624*MW2^5 - 3840*MW2^4*MZ2 - 184*MW2^3*MZ2^2 + 
        3412*MW2^2*MZ2^3 - 1494*MW2*MZ2^4 - 5*MZ2^5)*SW*CuW[3, 3] + 
      MW2*MZ*(-2752*MW2^5 + 3840*MW2^4*MZ2 + 168*MW2^3*MZ2^2 - 
        3452*MW2^2*MZ2^3 + 1506*MW2*MZ2^4 + 15*MZ2^5)*SW*CuW[3, 3]))/
    (4*Sqrt[2]*MW*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (MT*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CW2*MT*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT*B0i[bb0, 0, 0, MT2]*(192*MW2^4*MZ2^3*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
       SW2^2*(MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 
      6*MT2^3*(32*MW2^4 - 16*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 4*MW2*MZ2^3 - 
        5*MZ2^4)*(MW*MZ2^2*SW2*CuB[3, 3] + 2*MW2^2*MZ*SW*CuW[3, 3]) + 
      2*MT2*MW2^2*(-6*MW*MZ2*(512*MW2^5 + 4*MW2^2*MZ2^3*(208 - 3*SW2) + 
          16*MW2^3*MZ2^2*(-6 + SW2) + 5*MZ2^5*SW2 - 32*MW2^4*MZ2*(28 + SW2) - 
          4*MW2*MZ2^4*(88 + SW2))*CuB[3, 3] + 
        MZ*(192*MW2^6 - 3008*MW2^5*MZ2 + 5496*MW2^4*MZ2^2 + 596*MW2^3*MZ2^3 - 
          4954*MW2^2*MZ2^4 + 2103*MW2*MZ2^5 - 20*MZ2^6)*SW*CuW[3, 3]) + 
      MT2^2*(6*MW*MW2*MZ2*(512*MW2^5 + 4*MW2^2*MZ2^3*(208 - 9*SW2) + 
          48*MW2^3*MZ2^2*(-2 + SW2) + 15*MZ2^5*SW2 - 32*MW2^4*MZ2*
           (28 + 3*SW2) - 4*MW2*MZ2^4*(88 + 3*SW2))*CuB[3, 3] + 
        MW2*MZ*(-768*MW2^6 + 3328*MW2^5*MZ2 - 5760*MW2^4*MZ2^2 - 
          640*MW2^3*MZ2^3 + 5036*MW2^2*MZ2^4 - 2112*MW2*MZ2^5 + 25*MZ2^6)*SW*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(-3*MT2*(32*MW2^4 - 16*MW2^3*MZ2 + 
        12*MW2^2*MZ2^2 + 4*MW2*MZ2^3 - 5*MZ2^4)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(12*MW*MZ2*(16*MW2^5 + 19*MZ2^5 - 5*MW2*MZ2^4*(12 + 11*SW2) - 
          8*MW2^4*MZ2*(9 + 16*SW2) + 2*MW2^3*MZ2^2*(37 + 24*SW2) + 
          MW2^2*MZ2^3*(23 + 108*SW2))*CuB[3, 3] + 
        MZ*(384*MW2^6 + 1664*MW2^5*MZ2 - 2928*MW2^4*MZ2^2 + 472*MW2^3*MZ2^3 + 
          2032*MW2^2*MZ2^4 - 1584*MW2*MZ2^5 + 365*MZ2^6)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*MZ*(2*MW2 - MZ2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*SW))


==> anc/Rs_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)/(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2) + 
 (9*MT2^2*MZ2*(1760*MW2^4 - 1296*MW2^3*MZ2 - 2028*MW2^2*MZ2^2 + 
     1408*MW2*MZ2^3 + 75*MZ2^4) + 4*MW2*(MW2*MZ2^5*(28095 - 3064*Pi^2) + 
     32*MW2^5*MZ2*(2589 - 208*Pi^2) + 48*MW2^3*MZ2^3*(1413 - 196*Pi^2) + 
     166*MZ2^6*(-33 + 4*Pi^2) + 128*MW2^6*(-231 + 16*Pi^2) + 
     32*MW2^4*MZ2^2*(-3135 + 314*Pi^2) + 2*MW2^2*MZ2^4*
      (-24009 + 3184*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(25863 - 2512*Pi^2) - 
     664*MZ2^6*(-33 + 4*Pi^2) - 512*MW2^6*(-231 + 16*Pi^2) + 
     32*MW2^5*MZ2*(-10797 + 832*Pi^2) + 12*MW2^3*MZ2^3*(-21033 + 3136*Pi^2) - 
     8*MW2^2*MZ2^4*(-22533 + 3184*Pi^2) + MW2*MZ2^5*(-112785 + 12256*Pi^2)))/
  (144*(MT2 - MW2)*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (MH2^2*(-16*MW2^3 + 12*MW2^2*MZ2 + 15*MW2*MZ2^2 - 11*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 (MT2*(MT2^2*MZ2*(-992*MW2^4 + 1552*MW2^3*MZ2 + 1164*MW2^2*MZ2^2 - 
      1216*MW2*MZ2^3 + 5*MZ2^4) + MT2^3*(64*MW2^4 + 32*MW2^3*MZ2 - 
      360*MW2^2*MZ2^2 - 64*MW2*MZ2^3 + 274*MZ2^4) + 
    4*MW2^2*(32*MW2^5 - 176*MW2^4*MZ2 + 236*MW2^3*MZ2^2 + 280*MW2^2*MZ2^3 - 
      139*MW2*MZ2^4 + 10*MZ2^5) - 2*MT2*MW2*(96*MW2^5 - 880*MW2^4*MZ2 + 
      1044*MW2^3*MZ2^2 + 1092*MW2^2*MZ2^3 - 773*MW2*MZ2^4 + 15*MZ2^5))*
   B0i[bb0, 0, 0, MT2])/(8*(MT2 - MW2)^2*MZ2*
   (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2) + 
    4*MW2^2*MZ2*(-64*MW2^4 + 264*MW2^3*MZ2 + 2*MW2*(2*MH2 - 173*MZ2)*MZ2^2 - 
      MZ2^3*(11*MH2 + 47*MZ2) + 4*MW2^2*MZ2*(4*MH2 + 91*MZ2)) - 
    4*MT2^2*(32*MW2^5 + 112*MW2^4*MZ2 - 236*MW2^3*MZ2^2 - 
      16*MW2^2*MZ2^2*(MH2 + 21*MZ2) + MZ2^4*(11*MH2 + 52*MZ2) + 
      MW2*MZ2^3*(-4*MH2 + 367*MZ2)) + MT2*MW2*(64*MW2^5 + 768*MW2^4*MZ2 - 
      1976*MW2^3*MZ2^2 + MZ2^4*(88*MH2 + 411*MZ2) - 
      4*MW2^2*MZ2^2*(32*MH2 + 699*MZ2) + MW2*(-32*MH2*MZ2^3 + 2890*MZ2^4)))*
   B0i[bb0, 0, 0, MW2])/(8*(MT2 - MW2)^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
   Pi^2*VALPHA^2) + ((896*MW2^6 + 352*MW2^5*MZ2 - 928*MW2^4*MZ2^2 - 
    22*MZ2^6 + 8*MW2^2*MZ2^3*(MH2 + 11*MZ2) + 
    4*MW2^3*MZ2^2*(8*MH2 + 181*MZ2) - MW2*MZ2^4*(22*MH2 + 255*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
   (16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*B0i[bb0, MW2, 0, MT2])/
  ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + ((768*MW2^5 + 1280*MW2^4*MZ2 - 512*MW2^3*MZ2^2 - 
    828*MW2^2*MZ2^3 + 172*MW2*MZ2^4 + 11*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (MW2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 ((4*MT2^2*(16*MW2^4 - 16*MW2^3*MZ2 + 6*MW2^2*MZ2^2 - MW2*MZ2^3 - 5*MZ2^4) - 
    MW2*(128*MW2^5 + 160*MW2^4*MZ2 - 256*MW2^3*MZ2^2 + 100*MW2^2*MZ2^3 + 
      224*MW2*MZ2^4 - 59*MZ2^5) + 2*MT2*(32*MW2^5 + 288*MW2^4*MZ2 - 
      292*MW2^3*MZ2^2 - 242*MW2^2*MZ2^3 + 246*MW2*MZ2^4 - 5*MZ2^5))*
   B0i[bb0, MZ2, MT2, MT2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(-96*MW2^3 + 96*MW2^2*MZ2 - 84*MW2*MZ2^2 + 30*MZ2^3) - 
    3*MT2*(32*MW2^4 + 16*MW2^3*MZ2 - 4*MW2^2*MZ2^2 + 24*MW2*MZ2^3 - 
      5*MZ2^4) + 4*MW2*(-192*MW2^4 - 368*MW2^3*MZ2 + 36*MW2^2*MZ2^2 + 
      216*MW2*MZ2^3 + 11*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (3*MW2^3*(80*MW2^4 + 112*MW2^3*MZ2 - 150*MW2^2*MZ2^2 - 59*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) - 
 (3*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
   (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
    MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
    MW2])/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (CW2*(MW2 + MZ2)^2*(448*MW2^4 - 496*MW2^3*MZ2 + 24*MW2^2*MZ2^2 + 
    134*MW2*MZ2^3 - 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*(MT2^2*MZ2*(-10*MW2 + MZ2) - 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 + 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) + 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((3*CWw*MW*MW2*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3))/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA) - 
   (9*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     B0i[bb0, 0, 0, MT2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) + (9*CWw*MW*MW2^2*
     (4*MW2*(-16*MW2^3 + 28*MW2^2*MZ2 + 19*MW2*MZ2^2 - 22*MZ2^3) + 
      MT2*(80*MW2^3 - 112*MW2^2*MZ2 - 70*MW2*MZ2^2 + 93*MZ2^3))*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) + (36*CWw*MW*MW2*MZ2^2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, 0, 0, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VALPHA) + (36*CWw*MW*MW2*MZ2*(64*MW2^3 - 48*MW2*MZ2^2 + 11*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*
     VALPHA) - (18*CWw*MW*MW2*(32*MW2^4 + 88*MW2^3*MZ2 - 18*MW2^2*MZ2^2 - 
      59*MW2*MZ2^3 + 11*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA) + 
   (9*CWw*MW*MW2^3*(80*MW2^3 - 48*MW2^2*MZ2 - 54*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2*VALPHA) - (9*CWw*MW*MW2*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 
      5*MZ2^2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*VALPHA))*Class[1] - 
 (12*CHD*MW2*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*VALPHA^2*Class[3])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (-1/288*(CHD*(3*MT2^2*(1441792*MW2^8 - 3954432*MW2^7*MZ2 + 
          2153088*MW2^6*MZ2^2 + 4883968*MW2^5*MZ2^3 - 7865232*MW2^4*MZ2^4 + 
          3373236*MW2^3*MZ2^5 + 338416*MW2^2*MZ2^6 - 355491*MW2*MZ2^7 - 
          4410*MZ2^8) + 4*MW2*(1926144*MW2^9 + 8134*MZ2^9*(-33 + 4*Pi^2) + 
          512*MW2^8*MZ2*(-149 + 56*Pi^2) - 1024*MW2^7*MZ2^2*
           (11004 + 185*Pi^2) + 2*MW2^3*MZ2^5*(31680*MH2 + 12212871*MZ2 - 
            969328*MZ2*Pi^2) + 44*MW2*MZ2^7*(441*MH2 + 45828*MZ2 - 
            5644*MZ2*Pi^2) + 32*MW2^6*MZ2^2*(1584*MH2 + 519693*MZ2 + 
            20720*MZ2*Pi^2) - 16*MW2^5*MZ2^3*(5688*MH2 - 85745*MZ2 + 
            96824*MZ2*Pi^2) + 4*MW2^4*MZ2^4*(5112*MH2 - 6141819*MZ2 + 
            565744*MZ2*Pi^2) + MW2^2*MZ2^6*(-62892*MH2 - 10026307*MZ2 + 
            938392*MZ2*Pi^2)) + MT2*(-12029952*MW2^9 - 
          32536*MZ2^9*(-33 + 4*Pi^2) - 256*MW2^8*MZ2*(-46939 + 448*Pi^2) + 
          640*MW2^7*MZ2^2*(59847 + 1184*Pi^2) + MW2^2*MZ2^6*
           (251568*MH2 + 41066455*MZ2 - 3753568*MZ2*Pi^2) - 
          128*MW2^6*MZ2^2*(1584*MH2 + 630435*MZ2 + 20720*MZ2*Pi^2) + 
          64*MW2^3*MZ2^5*(-3960*MH2 - 1542057*MZ2 + 121166*MZ2*Pi^2) + 
          16*MW2^5*MZ2^3*(22752*MH2 + 1112689*MZ2 + 387296*MZ2*Pi^2) + 
          2*MW2*MZ2^7*(-38808*MH2 - 4026249*MZ2 + 496672*MZ2*Pi^2) - 
          4*MW2^4*MZ2^4*(20448*MH2 - 22080603*MZ2 + 2262976*MZ2*Pi^2))) + 
      384*CHbox*(MT2 - MW2)*MW2*MZ2^4*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW2^2)/
     ((MT2 - MW2)*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (MH2*(4*CHbox*MH2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 
        1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*MZ2*(12*MW2*(-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 
          1208*MW2*MZ2^3 + 539*MZ2^4) + MH2*(-1888*MW2^4 + 6880*MW2^3*MZ2 - 
          4668*MW2^2*MZ2^2 - 458*MW2*MZ2^3 + 539*MZ2^4)))*
     B0i[bb0, 0, 0, MH2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*(MT2^3*MW2*(720896*MW2^7 - 2057472*MW2^6*MZ2 + 1208448*MW2^5*MZ2^2 + 
        2884352*MW2^4*MZ2^3 - 5151120*MW2^3*MZ2^4 + 2394828*MW2^2*MZ2^5 + 
        306800*MW2*MZ2^6 - 295797*MZ2^7) - 4*MT2^2*MW2^2*
       (373120*MW2^7 - 1065472*MW2^6*MZ2 + 794784*MW2^5*MZ2^2 + 
        1102552*MW2^4*MZ2^3 - 2236546*MW2^3*MZ2^4 + 1187043*MW2^2*MZ2^5 - 
        70025*MW2*MZ2^6 - 52651*MZ2^7) + 
      6*MT2^4*(2816*MW2^7 + 9984*MW2^6*MZ2 - 17472*MW2^5*MZ2^2 - 
        25552*MW2^4*MZ2^3 + 88524*MW2^3*MZ2^4 - 50046*MW2^2*MZ2^5 - 
        16810*MW2*MZ2^6 + 12201*MZ2^7) + 4*MT2*MW2^3*
       (188672*MW2^7 - 649856*MW2^6*MZ2 + 783744*MW2^5*MZ2^2 + 
        201776*MW2^4*MZ2^3 - 1145132*MW2^3*MZ2^4 + 880644*MW2^2*MZ2^5 - 
        268921*MW2*MZ2^6 + 41878*MZ2^7) + 256*MW2^4*MZ2^3*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/(48*(MT2 - MW2)^2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*(-16*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (1408*MW2^5 - 2528*MW2^4*MZ2 + 568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 
        1747*MW2*MZ2^4 + 539*MZ2^5) + 
      CHD*(2*MT2^3*(2816*MW2^7 + 9984*MW2^6*MZ2 - 17472*MW2^5*MZ2^2 + 
          14000*MW2^4*MZ2^3 - 7476*MW2^3*MZ2^4 - 654*MW2^2*MZ2^5 + 
          3182*MW2*MZ2^6 - 735*MZ2^7) + 4*MT2^2*(64768*MW2^8 - 
          196096*MW2^7*MZ2 + 41984*MW2^6*MZ2^2 + 
          4*MW2^4*(192*MH2 - 92737*MZ2)*MZ2^3 - 539*MZ2^7*(MH2 + 3*MZ2) - 
          2*MW2^3*MZ2^4*(3716*MH2 + 4567*MZ2) + 16*MW2^5*MZ2^2*
           (88*MH2 + 20963*MZ2) - MW2*MZ2^6*(81*MH2 + 79297*MZ2) + 
          2*MW2^2*MZ2^5*(2938*MH2 + 103821*MZ2)) + 
        MT2*MW2*(-535040*MW2^8 + 1506048*MW2^7*MZ2 - 236800*MW2^6*MZ2^2 + 
          4312*MZ2^7*(MH2 + 3*MZ2) + 8*MW2^3*MZ2^4*(7432*MH2 + 10025*MZ2) - 
          32*MW2^5*MZ2^2*(352*MH2 + 86201*MZ2) + 24*MW2^4*MZ2^3*
           (-256*MH2 + 125283*MZ2) - 8*MW2^2*MZ2^5*(5876*MH2 + 209967*MZ2) + 
          3*MW2*MZ2^6*(216*MH2 + 212279*MZ2)) - 4*MW2^2*MZ2*
         (67584*MW2^7 - 115712*MW2^6*MZ2 - 85440*MW2^5*MZ2^2 + 
          136*MW2^3*(16*MH2 - 865*MZ2)*MZ2^3 + 539*MZ2^6*(MH2 + 3*MZ2) + 
          20*MW2*MZ2^5*(31*MH2 + 3985*MZ2) - 24*MW2^2*MZ2^4*
           (219*MH2 + 5443*MZ2) + 32*MW2^4*MZ2^2*(44*MH2 + 7973*MZ2))*SW2))*
     B0i[bb0, 0, 0, MW2])/(16*(MT2 - MW2)^2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(1408*MW2^5 - 2528*MW2^4*MZ2 + 
        568*MW2^3*MZ2^2 + 1760*MW2^2*MZ2^3 - 1747*MW2*MZ2^4 + 539*MZ2^5) - 
      CHD*(78848*MW2^9 + 26112*MW2^8*MZ2 - 267264*MW2^7*MZ2^2 + 
        123520*MW2^6*MZ2^3 - 3234*MZ2^9 + 64*MW2^5*MZ2^3*
         (103*MH2 + 3375*MZ2) - 40*MW2^4*MZ2^4*(400*MH2 + 6989*MZ2) - 
        2*MW2*MZ2^7*(1078*MH2 + 7367*MZ2) + 6*MW2^3*MZ2^5*
         (1372*MH2 + 17065*MZ2) + MW2^2*MZ2^6*(3332*MH2 + 36147*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW2) - (3*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*
     (1648*MW2^3 - 2352*MW2^2*MZ2 - 294*MW2*MZ2^2 + 539*MZ2^3)*
     B0i[bb0, MW2, 0, MT2])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (4*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4) - CHD*(1408*MW2^4 + 2176*MW2^3*MZ2 - 
        5256*MW2^2*MZ2^2 + 620*MW2*MZ2^3 + 539*MZ2^4))*
     B0i[bb0, MW2, MH2, MW2])/(4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (CHD*(67584*MW2^7 - 116224*MW2^6*MZ2 - 123520*MW2^5*MZ2^2 + 
      437792*MW2^4*MZ2^3 - 17504*MW2^3*MZ2^4 - 142844*MW2^2*MZ2^5 + 
      24076*MW2*MZ2^6 + 1617*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-1648*MW2^3 + 2352*MW2^2*MZ2 + 294*MW2*MZ2^2 - 539*MZ2^3) + 
      2*CHbox*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (CHD*MW2*(MW2*(33792*MW2^7 + 249344*MW2^6*MZ2 - 556800*MW2^5*MZ2^2 + 
        235392*MW2^4*MZ2^3 + 570176*MW2^3*MZ2^4 - 796152*MW2^2*MZ2^5 + 
        362418*MW2*MZ2^6 - 43495*MZ2^7) + 
      2*MT2*(171776*MW2^7 - 525312*MW2^6*MZ2 + 454464*MW2^5*MZ2^2 + 
        410384*MW2^4*MZ2^3 - 1102524*MW2^3*MZ2^4 + 731286*MW2^2*MZ2^5 - 
        154651*MW2*MZ2^6 + 3642*MZ2^7) - 24*MT2^2*MZ2^2*
       (704*MW2^4 + 736*MW2^3*MZ2 - 384*MW2^2*MZ2^2 + 604*MW2*MZ2^3 - 
        607*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    (24*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*(6*MT2^2*(2816*MW2^7 + 1536*MW2^6*MZ2 - 8896*MW2^5*MZ2^2 + 
        10288*MW2^4*MZ2^3 - 8356*MW2^3*MZ2^4 + 4630*MW2^2*MZ2^5 - 
        558*MW2*MZ2^6 - 245*MZ2^7) - 8*MW2^2*(16896*MW2^7 - 58624*MW2^6*MZ2 - 
        29856*MW2^5*MZ2^2 + 194640*MW2^4*MZ2^3 - 55804*MW2^3*MZ2^4 - 
        113172*MW2^2*MZ2^5 + 43389*MW2*MZ2^6 + 2531*MZ2^7) + 
      3*MT2*(5632*MW2^8 + 11520*MW2^7*MZ2 - 10368*MW2^6*MZ2^2 - 
        3168*MW2^5*MZ2^3 + 6728*MW2^4*MZ2^4 - 9232*MW2^3*MZ2^5 + 
        7706*MW2^2*MZ2^6 - 68*MW2*MZ2^7 - 245*MZ2^8))*
     B0i[bb0, MZ2, MW2, MW2])/(16*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW2) + (3*CHD*MW2^3*(7040*MW2^7 + 12992*MW2^6*MZ2 - 
      38688*MW2^5*MZ2^2 - 16504*MW2^4*MZ2^3 + 86678*MW2^3*MZ2^4 - 
      53508*MW2^2*MZ2^5 + 833*MW2*MZ2^6 + 4802*MZ2^7)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (3*CHD*(1408*MW2^6 + 1472*MW2^5*MZ2 - 3712*MW2^4*MZ2^2 + 
      3288*MW2^3*MZ2^3 - 2534*MW2^2*MZ2^4 + 1048*MW2*MZ2^5 + 245*MZ2^6)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*MW2^2*(MW2 + MZ2)^2*(39424*MW2^6 - 46080*MW2^5*MZ2 - 
      98304*MW2^4*MZ2^2 + 222784*MW2^3*MZ2^3 - 146880*MW2^2*MZ2^4 + 
      32892*MW2*MZ2^5 - 191*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (4*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*MW2*(2*MW2*(MW2 + MZ2)^2*(5632*MW2^6 + 3072*MW2^5*MZ2 - 
        13440*MW2^4*MZ2^2 + 14080*MW2^3*MZ2^3 - 12000*MW2^2*MZ2^4 + 
        6780*MW2*MZ2^5 - 479*MZ2^6) + MT2^2*MZ2*(22528*MW2^6 - 
        5376*MW2^5*MZ2 - 19008*MW2^4*MZ2^2 + 25264*MW2^3*MZ2^3 - 
        27528*MW2^2*MZ2^4 + 15534*MW2*MZ2^5 - 479*MZ2^6) - 
      4*MT2*MW2*(4224*MW2^7 + 7232*MW2^6*MZ2 - 5376*MW2^5*MZ2^2 + 
        1032*MW2^4*MZ2^3 - 1954*MW2^3*MZ2^4 - 60*MW2^2*MZ2^5 + 
        243*MW2*MZ2^6 + 1949*MZ2^7) + 8*MT2^3*MZ2^2*
       (704*MW2^4 + 736*MW2^3*MZ2 - 384*MW2^2*MZ2^2 + 604*MW2*MZ2^3 - 
        607*MZ2^4)*SW2^2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2))*Class[3] + 
 (24*CHWB*CW*MZ2*(16*MW2^3 - 12*MW2^2*MZ2 - 15*MW2*MZ2^2 + 11*MZ2^3)*VALPHA^2*
   Class[4])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*SW) + 
 (-1/72*(CHWB*CW2*(3*MT2^2*(720896*MW2^7 - 2299648*MW2^6*MZ2 + 
         1932480*MW2^5*MZ2^2 + 1865216*MW2^4*MZ2^3 - 4322632*MW2^3*MZ2^4 + 
         2510784*MW2^2*MZ2^5 - 321316*MW2*MZ2^6 - 74845*MZ2^7) - 
       4*MW2*(-1317888*MW2^8 + 128*MW2^7*MZ2*(-4493 + 592*Pi^2) - 
         128*MW2^6*MZ2^2*(-71565 + 2284*Pi^2) + MW2*MZ2^6*
          (-31446*MH2 + 1883651*MZ2 - 143020*MZ2*Pi^2) + 
         2*MW2^3*MZ2^4*(5112*MH2 + 2072835*MZ2 - 86176*MZ2*Pi^2) + 
         96*MW2^5*MZ2^2*(264*MH2 - 155365*MZ2 + 4864*MZ2*Pi^2) + 
         2*MZ2^7*(4851*MH2 - 19140*MZ2 + 9278*MZ2*Pi^2) - 
         8*MW2^4*MZ2^3*(5688*MH2 - 951409*MZ2 + 33080*MZ2*Pi^2) + 
         3*MW2^2*MZ2^5*(10560*MH2 - 2043187*MZ2 + 103696*MZ2*Pi^2)) + 
       MT2*(-7434240*MW2^8 + 256*MW2^7*MZ2*(17369 + 1184*Pi^2) - 
         64*MW2^6*MZ2^2*(-480153 + 18272*Pi^2) + MW2*MZ2^6*
          (-125784*MH2 + 7699901*MZ2 - 572080*MZ2*Pi^2) + 
         8*MW2^3*MZ2^4*(5112*MH2 + 1143603*MZ2 - 86176*MZ2*Pi^2) + 
         384*MW2^5*MZ2^2*(264*MH2 - 169397*MZ2 + 4864*MZ2*Pi^2) + 
         192*MW2^2*MZ2^5*(660*MH2 - 122655*MZ2 + 6481*MZ2*Pi^2) + 
         8*MZ2^7*(4851*MH2 - 19140*MZ2 + 9278*MZ2*Pi^2) - 
         8*MW2^4*MZ2^3*(22752*MH2 - 5403889*MZ2 + 132320*MZ2*Pi^2))))/
     (MW*(MT2 - MW2)*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (MH2*MZ2*(CHWB*MH2*(5632*MW2^5 + 704*MW2^4*MZ2 - 17088*MW2^3*MZ2^2 + 
        13616*MW2^2*MZ2^3 - 32*MW2*MZ2^4 - 1617*MZ2^5) + 
      12*CHWB*MW2*(2816*MW2^5 - 832*MW2^4*MZ2 - 2224*MW2^3*MZ2^2 + 
        1864*MW2^2*MZ2^3 + 130*MW2*MZ2^4 - 539*MZ2^5) + 
      24*(CHB - CHW)*MW*MW2*MZ*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW)*SW2*
     B0i[bb0, 0, 0, MH2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*
     SW) + (CHWB*(MT2^3*MW2*(360448*MW2^7 - 1179392*MW2^6*MZ2 + 
        1121472*MW2^5*MZ2^2 + 1027072*MW2^4*MZ2^3 - 2765192*MW2^3*MZ2^4 + 
        1709280*MW2^2*MZ2^5 - 171692*MW2*MZ2^6 - 76481*MZ2^7) - 
      2*MT2^2*MW2^2*(385792*MW2^7 - 1208256*MW2^6*MZ2 + 1223616*MW2^5*MZ2^2 + 
        806824*MW2^4*MZ2^3 - 2431752*MW2^3*MZ2^4 + 1618656*MW2^2*MZ2^5 - 
        329471*MW2*MZ2^6 + 3846*MZ2^7) + 
      6*MT2^4*(2816*MW2^7 + 2112*MW2^6*MZ2 - 12288*MW2^5*MZ2^2 - 
        5464*MW2^4*MZ2^3 + 46128*MW2^3*MZ2^4 - 33684*MW2^2*MZ2^5 - 
        2041*MW2*MZ2^6 + 4851*MZ2^7) + 4*MT2*MW2^3*(98560*MW2^7 - 
        351168*MW2^6*MZ2 + 480576*MW2^5*MZ2^2 + 47128*MW2^4*MZ2^3 - 
        624336*MW2^3*MZ2^4 + 540654*MW2^2*MZ2^5 - 192092*MW2*MZ2^6 + 
        33483*MZ2^7) + 128*MW2^4*MZ2^3*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(12*MW*(MT2 - MW2)^2*MZ*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (CW2*(CHWB*(2*MT2^3*MW2*(2816*MW2^6 + 2112*MW2^5*MZ2 - 3840*MW2^4*MZ2^2 + 
          3368*MW2^3*MZ2^3 - 1824*MW2^2*MZ2^4 - 84*MW2*MZ2^5 + 1097*MZ2^6) + 
        MW2^2*(135168*MW2^8 - 513024*MW2^7*MZ2 + 400896*MW2^6*MZ2^2 + 
          32*MW2^4*(92*MH2 - 30841*MZ2)*MZ2^3 - 72*MW2^3*(222*MH2 - 4087*MZ2)*
           MZ2^4 + 2*MW2*(523*MH2 - 70340*MZ2)*MZ2^6 - 
          1617*MZ2^7*(MH2 + MZ2) + 64*MW2^5*MZ2^2*(44*MH2 + 8477*MZ2) + 
          16*MW2^2*MZ2^5*(700*MH2 + 17317*MZ2)) + 
        MT2^2*(123904*MW2^8 - 549632*MW2^7*MZ2 + 442368*MW2^6*MZ2^2 + 
          128*MW2^4*(23*MH2 - 7625*MZ2)*MZ2^3 - 144*MW2^3*
           (111*MH2 - 2101*MZ2)*MZ2^4 + 2*MW2*(523*MH2 - 71064*MZ2)*MZ2^6 - 
          1617*MZ2^7*(MH2 + MZ2) + 32*MW2^5*MZ2^2*(88*MH2 + 15969*MZ2) + 
          8*MW2^2*MZ2^5*(1400*MH2 + 33511*MZ2)) - 
        MT2*MW2*(264704*MW2^8 - 1066880*MW2^7*MZ2 + 829248*MW2^6*MZ2^2 + 
          8*MW2^4*(736*MH2 - 247083*MZ2)*MZ2^3 - 96*MW2^3*
           (333*MH2 - 6272*MZ2)*MZ2^4 + MW2*(2092*MH2 - 286099*MZ2)*MZ2^6 - 
          3234*MZ2^7*(MH2 + MZ2) + 16*MW2^5*MZ2^2*(352*MH2 + 66987*MZ2) + 
          2*MW2^2*MZ2^5*(11200*MH2 + 273803*MZ2))) - 
      48*CHW*MW*(MT2 - MW2)^2*MW2*MZ*MZ2^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 
        552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 539*MZ2^4)*SW)*
     B0i[bb0, 0, 0, MW2])/(4*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   ((CHWB*(473088*MW2^9 - 76032*MW2^8*MZ2 - 595456*MW2^7*MZ2^2 + 
        192*MW2^6*(88*MH2 - 1627*MZ2)*MZ2^2 - 48*MW2^5*(132*MH2 - 24767*MZ2)*
         MZ2^3 + 6*MW2^3*(7360*MH2 - 104667*MZ2)*MZ2^5 - 4851*MZ2^9 + 
        48*MW2^2*MZ2^6*(-153*MH2 + 14581*MZ2) - 4*MW2^4*MZ2^4*
         (11136*MH2 + 104149*MZ2) - MW2*MZ2^7*(1617*MH2 + 188746*MZ2)) + 
      72*MW*MW2*MZ*MZ2^2*(1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 
        1208*MW2*MZ2^3 - 539*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*
     B0i[bb0, 0, 0, MZ2])/(12*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + (3*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
     (2816*MW2^5 + 2944*MW2^4*MZ2 - 15984*MW2^3*MZ2^2 + 11200*MW2^2*MZ2^3 + 
      1046*MW2*MZ2^4 - 1617*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
    (2*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (MZ2*(-(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2816*MW2^5 + 2944*MW2^4*MZ2 - 
         15984*MW2^3*MZ2^2 + 11200*MW2^2*MZ2^3 + 1046*MW2*MZ2^4 - 
         1617*MZ2^5)) + 48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*
       (1408*MW2^4 - 1120*MW2^3*MZ2 - 552*MW2^2*MZ2^2 + 1208*MW2*MZ2^3 - 
        539*MZ2^4)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*(45056*MW2^8 - 220160*MW2^7*MZ2 + 127232*MW2^6*MZ2^2 + 
      367296*MW2^5*MZ2^3 - 408544*MW2^4*MZ2^4 + 2376*MW2^3*MZ2^5 + 
      89380*MW2^2*MZ2^6 - 15462*MW2*MZ2^7 - 539*MZ2^8)*
     B0i[bb0, MW2, MW2, MZ2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + 
   (MW2*(CHWB*(MH2^2*(5632*MW2^5 - 2112*MW2^4*MZ2 - 14848*MW2^3*MZ2^2 + 
          14720*MW2^2*MZ2^3 - 2448*MW2*MZ2^4 - 539*MZ2^5) - 
        12*MZ2*(5632*MW2^6 - 12928*MW2^5*MZ2 - 672*MW2^4*MZ2^2 + 
          23024*MW2^3*MZ2^3 - 18188*MW2^2*MZ2^4 + 1110*MW2*MZ2^5 + 
          1617*MZ2^6) + 4*MH2*(8448*MW2^6 - 16576*MW2^5*MZ2 - 
          2064*MW2^4*MZ2^2 + 27112*MW2^3*MZ2^3 - 19922*MW2^2*MZ2^4 + 
          441*MW2*MZ2^5 + 2156*MZ2^6)) + 24*MW*MZ*(MH2 - 2*MZ2)*
       (-1408*MW2^4 + 1120*MW2^3*MZ2 + 552*MW2^2*MZ2^2 - 1208*MW2*MZ2^3 + 
        539*MZ2^4)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*
     B0i[bb0, MZ2, MH2, MZ2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) - (CHWB*CW2*(33792*MW2^8 + 128128*MW2^7*MZ2 - 
      336128*MW2^6*MZ2^2 + 234816*MW2^5*MZ2^3 + 224440*MW2^4*MZ2^4 - 
      438818*MW2^3*MZ2^5 + 260583*MW2^2*MZ2^6 - 64946*MW2*MZ2^7 + 
      9163*MZ2^8 - 6*MT2^2*(2816*MW2^6 - 4224*MW2^5*MZ2 + 480*MW2^4*MZ2^2 + 
        2792*MW2^3*MZ2^3 - 4452*MW2^2*MZ2^4 + 4047*MW2*MZ2^5 - 1459*MZ2^6) + 
      MT2*(163328*MW2^7 - 615040*MW2^6*MZ2 + 643968*MW2^5*MZ2^2 + 
        334640*MW2^4*MZ2^3 - 1210552*MW2^3*MZ2^4 + 865476*MW2^2*MZ2^5 - 
        208195*MW2*MZ2^6 + 8150*MZ2^7))*B0i[bb0, MZ2, MT2, MT2])/
    (6*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW2*(6*MT2^2*(2816*MW2^6 - 2112*MW2^5*MZ2 - 960*MW2^4*MZ2^2 + 
        2984*MW2^3*MZ2^3 - 3576*MW2^2*MZ2^4 + 2670*MW2*MZ2^5 - 607*MZ2^6) + 
      3*MT2*(5632*MW2^7 + 7040*MW2^6*MZ2 - 9792*MW2^5*MZ2^2 + 
        5776*MW2^4*MZ2^3 - 664*MW2^3*MZ2^4 - 3744*MW2^2*MZ2^5 + 
        4864*MW2*MZ2^6 - 607*MZ2^7) + MZ2*(327168*MW2^7 - 102400*MW2^6*MZ2 - 
        709632*MW2^5*MZ2^2 + 348000*MW2^4*MZ2^3 + 327896*MW2^3*MZ2^4 - 
        137988*MW2^2*MZ2^5 - 13488*MW2*MZ2^6 + 539*MZ2^7))*
     B0i[bb0, MZ2, MW2, MW2])/(4*MW*MZ*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2*SW) + (3*CHWB*CW*MW2^2*(14080*MW2^7 + 22528*MW2^6*MZ2 - 
      76896*MW2^5*MZ2^2 + 12760*MW2^4*MZ2^3 + 96724*MW2^3*MZ2^4 - 
      79497*MW2^2*MZ2^5 + 15190*MW2*MZ2^6 + 2401*MZ2^7)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) - 
   (3*CHWB*CW*(MT2^3*(2816*MW2^6 - 2112*MW2^5*MZ2 - 960*MW2^4*MZ2^2 + 
        2984*MW2^3*MZ2^3 - 3576*MW2^2*MZ2^4 + 2670*MW2*MZ2^5 - 607*MZ2^6) + 
      MT2^2*MZ2*(7040*MW2^6 - 4992*MW2^5*MZ2 - 576*MW2^4*MZ2^2 + 
        4736*MW2^3*MZ2^3 - 6330*MW2^2*MZ2^4 + 4374*MW2*MZ2^5 - 607*MZ2^6) + 
      2*MW2^2*(2816*MW2^7 + 7040*MW2^6*MZ2 - 5280*MW2^5*MZ2^2 + 
        1160*MW2^4*MZ2^3 + 2228*MW2^3*MZ2^4 - 4161*MW2^2*MZ2^5 + 
        3242*MW2*MZ2^6 + 245*MZ2^7) + MT2*(-8448*MW2^8 - 10560*MW2^7*MZ2 + 
        21440*MW2^6*MZ2^2 - 13368*MW2^5*MZ2^3 + 1704*MW2^4*MZ2^4 + 
        7934*MW2^3*MZ2^5 - 10449*MW2^2*MZ2^6 + 2997*MW2*MZ2^7 + 245*MZ2^8))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*MW2*(MW2 + MZ2)^2*(39424*MW2^6 - 65472*MW2^5*MZ2 - 
      14304*MW2^4*MZ2^2 + 104032*MW2^3*MZ2^3 - 80292*MW2^2*MZ2^4 + 
      21063*MW2*MZ2^5 - 806*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*(-2*MW2*(MW2 + MZ2)^2*(5632*MW2^6 - 2112*MW2^5*MZ2 - 
        3360*MW2^4*MZ2^2 + 6160*MW2^3*MZ2^3 - 6276*MW2^2*MZ2^4 + 
        3963*MW2*MZ2^5 - 362*MZ2^6) + MT2^2*MZ2*(-18304*MW2^6 + 
        10752*MW2^5*MZ2 + 2208*MW2^4*MZ2^2 - 11416*MW2^3*MZ2^3 + 
        14538*MW2^2*MZ2^4 - 9075*MW2*MZ2^5 + 362*MZ2^6) + 
      MT2^3*(-5632*MW2^6 + 8448*MW2^5*MZ2 - 960*MW2^4*MZ2^2 - 
        5584*MW2^3*MZ2^3 + 8904*MW2^2*MZ2^4 - 8094*MW2*MZ2^5 + 2918*MZ2^6) + 
      2*MT2*MW2*(8448*MW2^7 + 5632*MW2^6*MZ2 - 2976*MW2^5*MZ2^2 + 
        1848*MW2^4*MZ2^3 - 1364*MW2^3*MZ2^4 + 231*MW2^2*MZ2^5 + 
        567*MW2*MZ2^6 + 2194*MZ2^7))*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW))*Class[4] + 
 (6*MZ2*VALPHA^2*(MZ2^3*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
      10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
      5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
    6*MW2*MZ2^2*(3*CHd[1, 1] - 44*CHd[2, 2] + 3*CHd[3, 3] - 3*CHq1[1, 1] - 
      4*CHq1[2, 2] + CHq1[3, 3] + 5*CHq3[1, 1] + 4*CHq3[2, 2] + CHq3[3, 3] - 
      6*CHu[1, 1] - 6*CHu[2, 2]) + 24*MW2^2*MZ2*(CHd[1, 1] - 14*CHd[2, 2] + 
      CHd[3, 3] - CHq1[1, 1] - 5*CHq1[2, 2] + CHq3[1, 1] - 3*CHq3[2, 2] - 
      2*CHu[1, 1] - 2*CHu[2, 2]) - 16*MW2^3*(CHd[1, 1] - 10*CHd[2, 2] + 
      CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
      8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]))*Class[7])/
  (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2 + 
 (-((CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
      (5632*MW2^6*(2*CHq3[1, 1] - 9*CHq3[2, 2]) - 
       3*MW2*MZ2^5*(174*CHd[1, 1] + 2086*CHd[2, 2] + 174*CHd[3, 3] - 
         1976*CHq1[1, 1] + 9073*CHq1[2, 2] - 60*CHq1[3, 3] - 
         2180*CHq3[1, 1] + 9261*CHq3[2, 2] - 60*CHq3[3, 3] - 348*CHu[1, 1] - 
         348*CHu[2, 2]) + 16*MW2^3*MZ2^3*(135*CHd[1, 1] + 1155*CHd[2, 2] + 
         135*CHd[3, 3] + 723*CHq1[1, 1] - 5757*CHq1[2, 2] - 108*CHq1[3, 3] + 
         1049*CHq3[1, 1] - 7443*CHq3[2, 2] - 108*CHq3[3, 3] - 270*CHu[1, 1] - 
         270*CHu[2, 2]) + 12*MW2^2*MZ2^4*(75*CHd[1, 1] + 215*CHd[2, 2] + 
         75*CHd[3, 3] - 1003*CHq1[1, 1] + 6023*CHq1[2, 2] + 21*CHq1[3, 3] - 
         959*CHq3[1, 1] + 7629*CHq3[2, 2] + 21*CHq3[3, 3] - 150*CHu[1, 1] - 
         150*CHu[2, 2]) + MZ2^6*(54*CHd[1, 1] + 1230*CHd[2, 2] + 
         54*CHd[3, 3] - 1524*CHq1[1, 1] + 5091*CHq1[2, 2] - 27*CHq1[3, 3] - 
         490*CHq3[1, 1] + 1323*CHq3[2, 2] - 27*CHq3[3, 3] - 108*CHu[1, 1] - 
         108*CHu[2, 2]) - 96*MW2^4*MZ2^2*(39*CHd[1, 1] + 355*CHd[2, 2] + 
         39*CHd[3, 3] + 73*CHq1[1, 1] - 623*CHq1[2, 2] + 21*CHq1[3, 3] + 
         145*CHq3[1, 1] - 315*CHq3[2, 2] + 21*CHq3[3, 3] - 78*CHu[1, 1] - 
         78*CHu[2, 2]) + 192*MW2^5*MZ2*(6*CHd[1, 1] + 94*CHd[2, 2] + 
         6*CHd[3, 3] + 16*CHq1[1, 1] - 17*CHq1[2, 2] + 6*CHq1[3, 3] + 
         8*CHq3[1, 1] + 327*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
         12*CHu[2, 2])))/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2)) - 
   (3*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(2816*MW2^5*CHq3[3, 3] + 
      MZ2^5*(120*CHd[1, 1] - 468*CHd[2, 2] + 120*CHd[3, 3] - 120*CHq1[1, 1] + 
        174*CHq1[2, 2] + 675*CHq1[3, 3] + 294*CHq3[2, 2] + 1165*CHq3[3, 3] - 
        240*CHu[1, 1] - 240*CHu[2, 2]) - 8*MW2^2*MZ2^3*
       (18*CHd[1, 1] - 135*CHd[2, 2] + 18*CHd[3, 3] - 18*CHq1[1, 1] + 
        45*CHq1[2, 2] - 432*CHq1[3, 3] + 54*CHq3[1, 1] + 117*CHq3[2, 2] - 
        404*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      32*MW2^3*MZ2^2*(12*CHd[1, 1] - 90*CHd[2, 2] + 12*CHd[3, 3] - 
        12*CHq1[1, 1] - 15*CHq1[2, 2] - 108*CHq1[3, 3] - 3*CHq3[2, 2] - 
        26*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
      4*MW2*MZ2^4*(6*CHd[1, 1] + 135*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] + 
        150*CHq1[2, 2] - 540*CHq1[3, 3] - 90*CHq3[1, 1] + 66*CHq3[2, 2] - 
        623*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) - 
      64*MW2^4*MZ2*(6*CHd[1, 1] - 27*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] - 
        39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 15*CHq3[2, 2] + 
        19*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])))/
    (4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (2816*MW2^5*(3*CHq3[1, 1] - 8*CHq3[2, 2]) + 
      4*MW2*MZ2^4*(489*CHd[1, 1] - 1275*CHd[2, 2] + 489*CHd[3, 3] - 
        489*CHq1[1, 1] + 7155*CHq1[2, 2] - 24*CHq1[3, 3] + 192*CHq3[1, 1] + 
        9943*CHq3[2, 2] - 24*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) - 
      8*MW2^2*MZ2^3*(171*CHd[1, 1] - 2367*CHd[2, 2] + 171*CHd[3, 3] - 
        171*CHq1[1, 1] + 6183*CHq1[2, 2] + 171*CHq1[3, 3] + 597*CHq3[1, 1] + 
        6715*CHq3[2, 2] + 171*CHq3[3, 3] - 342*CHu[1, 1] - 342*CHu[2, 2]) - 
      49*MZ2^5*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 12*CHq1[1, 1] + 
        135*CHq1[2, 2] - 6*CHq1[3, 3] - 30*CHq3[1, 1] + 215*CHq3[2, 2] - 
        6*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
      32*MW2^3*MZ2^2*(6*CHd[1, 1] - 804*CHd[2, 2] + 6*CHd[3, 3] - 
        6*CHq1[1, 1] + 1296*CHq1[2, 2] - 3*CHq1[3, 3] + 246*CHq3[1, 1] + 
        424*CHq3[2, 2] - 3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) - 
      64*MW2^4*MZ2*(3*CHd[1, 1] - 195*CHd[2, 2] + 3*CHd[3, 3] - 
        3*CHq1[1, 1] + 162*CHq1[2, 2] + 3*CHq1[3, 3] + 147*CHq3[1, 1] - 
        458*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) + 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (-8*MW2^3*MZ2^3*(847*CHd[1, 1] - 11308*CHd[2, 2] + 847*CHd[3, 3] - 
        847*CHq1[1, 1] - 9630*CHq1[2, 2] + 439*CHq1[3, 3] + 1725*CHq3[1, 1] - 
        7058*CHq3[2, 2] + 439*CHq3[3, 3] - 1694*CHu[1, 1] - 1694*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(589*CHd[1, 1] - 10828*CHd[2, 2] + 589*CHd[3, 3] - 
        589*CHq1[1, 1] - 5244*CHq1[2, 2] + 367*CHq1[3, 3] + 1323*CHq3[1, 1] - 
        3332*CHq3[2, 2] + 367*CHq3[3, 3] - 1178*CHu[1, 1] - 1178*CHu[2, 2]) - 
      6*MW2*MZ2^5*(304*CHd[1, 1] - 4400*CHd[2, 2] + 304*CHd[3, 3] - 
        304*CHq1[1, 1] - 353*CHq1[2, 2] + 93*CHq1[3, 3] + 490*CHq3[1, 1] + 
        441*CHq3[2, 2] + 93*CHq3[3, 3] - 608*CHu[1, 1] - 608*CHu[2, 2]) + 
      96*MW2^4*MZ2^2*(79*CHd[1, 1] - 809*CHd[2, 2] + 79*CHd[3, 3] - 
        79*CHq1[1, 1] - 956*CHq1[2, 2] + 66*CHq1[3, 3] + 211*CHq3[1, 1] - 
        666*CHq3[2, 2] + 66*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
      49*MZ2^6*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 
        39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 
        20*CHu[1, 1] - 20*CHu[2, 2]) + 1408*MW2^6*(CHd[1, 1] - 10*CHd[2, 2] + 
        CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
        8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) - 
      4416*MW2^5*MZ2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
        12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
        CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (8*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (-8*MW2^3*MZ2^3*(847*CHd[1, 1] - 11308*CHd[2, 2] + 847*CHd[3, 3] - 
        847*CHq1[1, 1] - 9630*CHq1[2, 2] + 439*CHq1[3, 3] + 1725*CHq3[1, 1] - 
        7058*CHq3[2, 2] + 439*CHq3[3, 3] - 1694*CHu[1, 1] - 1694*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(589*CHd[1, 1] - 10828*CHd[2, 2] + 589*CHd[3, 3] - 
        589*CHq1[1, 1] - 5244*CHq1[2, 2] + 367*CHq1[3, 3] + 1323*CHq3[1, 1] - 
        3332*CHq3[2, 2] + 367*CHq3[3, 3] - 1178*CHu[1, 1] - 1178*CHu[2, 2]) - 
      6*MW2*MZ2^5*(304*CHd[1, 1] - 4400*CHd[2, 2] + 304*CHd[3, 3] - 
        304*CHq1[1, 1] - 353*CHq1[2, 2] + 93*CHq1[3, 3] + 490*CHq3[1, 1] + 
        441*CHq3[2, 2] + 93*CHq3[3, 3] - 608*CHu[1, 1] - 608*CHu[2, 2]) + 
      96*MW2^4*MZ2^2*(79*CHd[1, 1] - 809*CHd[2, 2] + 79*CHd[3, 3] - 
        79*CHq1[1, 1] - 956*CHq1[2, 2] + 66*CHq1[3, 3] + 211*CHq3[1, 1] - 
        666*CHq3[2, 2] + 66*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
      49*MZ2^6*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 
        39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 
        20*CHu[1, 1] - 20*CHu[2, 2]) + 1408*MW2^6*(CHd[1, 1] - 10*CHd[2, 2] + 
        CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
        8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) - 
      4416*MW2^5*MZ2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
        12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
        CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (8*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-8*MW2^3*MZ2^3*(847*CHd[1, 1] - 11308*CHd[2, 2] + 847*CHd[3, 3] - 
        847*CHq1[1, 1] - 9630*CHq1[2, 2] + 439*CHq1[3, 3] + 1725*CHq3[1, 1] - 
        7058*CHq3[2, 2] + 439*CHq3[3, 3] - 1694*CHu[1, 1] - 1694*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(589*CHd[1, 1] - 10828*CHd[2, 2] + 589*CHd[3, 3] - 
        589*CHq1[1, 1] - 5244*CHq1[2, 2] + 367*CHq1[3, 3] + 1323*CHq3[1, 1] - 
        3332*CHq3[2, 2] + 367*CHq3[3, 3] - 1178*CHu[1, 1] - 1178*CHu[2, 2]) - 
      6*MW2*MZ2^5*(304*CHd[1, 1] - 4400*CHd[2, 2] + 304*CHd[3, 3] - 
        304*CHq1[1, 1] - 353*CHq1[2, 2] + 93*CHq1[3, 3] + 490*CHq3[1, 1] + 
        441*CHq3[2, 2] + 93*CHq3[3, 3] - 608*CHu[1, 1] - 608*CHu[2, 2]) + 
      96*MW2^4*MZ2^2*(79*CHd[1, 1] - 809*CHd[2, 2] + 79*CHd[3, 3] - 
        79*CHq1[1, 1] - 956*CHq1[2, 2] + 66*CHq1[3, 3] + 211*CHq3[1, 1] - 
        666*CHq3[2, 2] + 66*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
      49*MZ2^6*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 
        39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 
        20*CHu[1, 1] - 20*CHu[2, 2]) + 1408*MW2^6*(CHd[1, 1] - 10*CHd[2, 2] + 
        CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
        8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) - 
      4416*MW2^5*MZ2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
        12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
        CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (8*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (MH2^2*B0i[bb0, 0, 0, MH2]*(8*MW2^3*MZ2^3*(847*CHd[1, 1] - 
        11308*CHd[2, 2] + 847*CHd[3, 3] - 847*CHq1[1, 1] - 9630*CHq1[2, 2] + 
        439*CHq1[3, 3] + 1725*CHq3[1, 1] - 7058*CHq3[2, 2] + 439*CHq3[3, 3] - 
        1694*CHu[1, 1] - 1694*CHu[2, 2]) - 6*MW2^2*MZ2^4*
       (589*CHd[1, 1] - 10828*CHd[2, 2] + 589*CHd[3, 3] - 589*CHq1[1, 1] - 
        5244*CHq1[2, 2] + 367*CHq1[3, 3] + 1323*CHq3[1, 1] - 
        3332*CHq3[2, 2] + 367*CHq3[3, 3] - 1178*CHu[1, 1] - 1178*CHu[2, 2]) + 
      6*MW2*MZ2^5*(304*CHd[1, 1] - 4400*CHd[2, 2] + 304*CHd[3, 3] - 
        304*CHq1[1, 1] - 353*CHq1[2, 2] + 93*CHq1[3, 3] + 490*CHq3[1, 1] + 
        441*CHq3[2, 2] + 93*CHq3[3, 3] - 608*CHu[1, 1] - 608*CHu[2, 2]) - 
      96*MW2^4*MZ2^2*(79*CHd[1, 1] - 809*CHd[2, 2] + 79*CHd[3, 3] - 
        79*CHq1[1, 1] - 956*CHq1[2, 2] + 66*CHq1[3, 3] + 211*CHq3[1, 1] - 
        666*CHq3[2, 2] + 66*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) - 
      49*MZ2^6*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 
        39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 
        20*CHu[1, 1] - 20*CHu[2, 2]) - 1408*MW2^6*(CHd[1, 1] - 10*CHd[2, 2] + 
        CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
        8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
      4416*MW2^5*MZ2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
        12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
        CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (8*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2) - 
   (3*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (2*MW2^2*MZ2^4*(1767*CHd[1, 1] - 32484*CHd[2, 2] + 1767*CHd[3, 3] - 
        1767*CHq1[1, 1] - 15732*CHq1[2, 2] + 1101*CHq1[3, 3] + 
        3969*CHq3[1, 1] - 9996*CHq3[2, 2] - 5887*CHq3[3, 3] - 
        3534*CHu[1, 1] - 3534*CHu[2, 2]) - 2*MW2*MZ2^5*
       (912*CHd[1, 1] - 13200*CHd[2, 2] + 912*CHd[3, 3] - 912*CHq1[1, 1] - 
        1059*CHq1[2, 2] + 279*CHq1[3, 3] + 1470*CHq3[1, 1] + 
        1323*CHq3[2, 2] - 1877*CHq3[3, 3] - 1824*CHu[1, 1] - 
        1824*CHu[2, 2]) - 8*MW2^3*MZ2^3*(847*CHd[1, 1] - 11308*CHd[2, 2] + 
        847*CHd[3, 3] - 847*CHq1[1, 1] - 9630*CHq1[2, 2] + 439*CHq1[3, 3] + 
        1725*CHq3[1, 1] - 7058*CHq3[2, 2] - 1321*CHq3[3, 3] - 
        1694*CHu[1, 1] - 1694*CHu[2, 2]) + 32*MW2^4*MZ2^2*
       (237*CHd[1, 1] - 2427*CHd[2, 2] + 237*CHd[3, 3] - 237*CHq1[1, 1] - 
        2868*CHq1[2, 2] + 198*CHq1[3, 3] + 633*CHq3[1, 1] - 1998*CHq3[2, 2] + 
        340*CHq3[3, 3] - 474*CHu[1, 1] - 474*CHu[2, 2]) - 
      64*MW2^5*MZ2*(69*CHd[1, 1] - 690*CHd[2, 2] + 69*CHd[3, 3] - 
        69*CHq1[1, 1] - 828*CHq1[2, 2] + 69*CHq1[3, 3] + 207*CHq3[1, 1] - 
        552*CHq3[2, 2] + 385*CHq3[3, 3] - 138*CHu[1, 1] - 138*CHu[2, 2]) + 
      49*MZ2^6*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 
        39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 
        20*CHu[1, 1] - 20*CHu[2, 2]) + 1408*MW2^6*(CHd[1, 1] - 10*CHd[2, 2] + 
        CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
        8*CHq3[2, 2] + 9*CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])))/
    (4*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MZ2]*(-45056*MW2^10*(2*CHq3[1, 1] - 9*CHq3[2, 2]) - 
      4*MW2^4*MZ2^5*(MZ2*(4290*CHd[1, 1] + 156090*CHd[2, 2] + 
          4290*CHd[3, 3] + 14028*CHe[1, 1] + 14028*CHe[2, 2] + 
          14028*CHe[3, 3] + 14028*CHl1[1, 1] + 14028*CHl1[2, 2] + 
          14028*CHl1[3, 3] - 52*CHl3[1, 1] - 52*CHl3[2, 2] - 52*CHl3[3, 3] + 
          31584*CHq1[1, 1] - 239565*CHq1[2, 2] - 11802*CHq1[3, 3] + 
          25144*CHq3[1, 1] - 313017*CHq3[2, 2] - 11802*CHq3[3, 3] - 
          8580*CHu[1, 1] - 8580*CHu[2, 2]) + 2*MH2*(847*CHd[1, 1] - 
          11308*CHd[2, 2] + 847*CHd[3, 3] - 847*CHq1[1, 1] - 
          9630*CHq1[2, 2] + 439*CHq1[3, 3] + 1725*CHq3[1, 1] - 
          7058*CHq3[2, 2] + 439*CHq3[3, 3] - 1694*CHu[1, 1] - 
          1694*CHu[2, 2])) + 2*MW2^3*MZ2^6*
       (2*MZ2*(2845*CHd[1, 1] + 22184*CHd[2, 2] + 2845*CHd[3, 3] + 
          9144*CHe[1, 1] + 9144*CHe[2, 2] + 9144*CHe[3, 3] + 
          9144*CHl1[1, 1] + 9144*CHl1[2, 2] + 9144*CHl1[3, 3] - 
          4832*CHl3[1, 1] - 4832*CHl3[2, 2] - 4832*CHl3[3, 3] + 
          14843*CHq1[1, 1] - 129966*CHq1[2, 2] - 9932*CHq1[3, 3] + 
          3577*CHq3[1, 1] - 139958*CHq3[2, 2] - 9932*CHq3[3, 3] - 
          5690*CHu[1, 1] - 5690*CHu[2, 2]) + 3*MH2*(589*CHd[1, 1] - 
          10828*CHd[2, 2] + 589*CHd[3, 3] - 589*CHq1[1, 1] - 
          5244*CHq1[2, 2] + 367*CHq1[3, 3] + 1323*CHq3[1, 1] - 
          3332*CHq3[2, 2] + 367*CHq3[3, 3] - 1178*CHu[1, 1] - 
          1178*CHu[2, 2])) - 2*MW2^2*MZ2^7*
       (MZ2*(3305*CHd[1, 1] - 16344*CHd[2, 2] + 3305*CHd[3, 3] + 
          4312*CHe[1, 1] + 4312*CHe[2, 2] + 4312*CHe[3, 3] + 
          4312*CHl1[1, 1] + 4312*CHl1[2, 2] + 4312*CHl1[3, 3] - 
          4312*CHl3[1, 1] - 4312*CHl3[2, 2] - 4312*CHl3[3, 3] + 
          5515*CHq1[1, 1] - 47209*CHq1[2, 2] - 4960*CHq1[3, 3] - 
          3675*CHq3[1, 1] - 27587*CHq3[2, 2] - 4960*CHq3[3, 3] - 
          6610*CHu[1, 1] - 6610*CHu[2, 2]) + 3*MH2*(304*CHd[1, 1] - 
          4400*CHd[2, 2] + 304*CHd[3, 3] - 304*CHq1[1, 1] - 353*CHq1[2, 2] + 
          93*CHq1[3, 3] + 490*CHq3[1, 1] + 441*CHq3[2, 2] + 93*CHq3[3, 3] - 
          608*CHu[1, 1] - 608*CHu[2, 2])) + 
      MW2*MZ2^8*(12*MZ2*(93*CHd[1, 1] + 44*CHd[2, 2] + 93*CHd[3, 3] - 
          93*CHq1[1, 1] + 1132*CHq1[2, 2] - 169*CHq1[3, 3] - 245*CHq3[1, 1] + 
          980*CHq3[2, 2] - 169*CHq3[3, 3] - 186*CHu[1, 1] - 186*CHu[2, 2]) + 
        49*MH2*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 
          39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 
          20*CHu[1, 1] - 20*CHu[2, 2])) - 128*MW2^7*MZ2^2*
       (MZ2*(888*CHd[1, 1] - 5970*CHd[2, 2] + 888*CHd[3, 3] + 492*CHe[1, 1] + 
          492*CHe[2, 2] + 492*CHe[3, 3] + 492*CHl1[1, 1] + 492*CHl1[2, 2] + 
          492*CHl1[3, 3] + 140*CHl3[1, 1] + 140*CHl3[2, 2] + 140*CHl3[3, 3] - 
          762*CHq1[1, 1] - 9906*CHq1[2, 2] + 171*CHq1[3, 3] + 
          2348*CHq3[1, 1] - 15852*CHq3[2, 2] + 171*CHq3[3, 3] - 
          1776*CHu[1, 1] - 1776*CHu[2, 2]) - 
        11*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
          12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
          CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
      256*MW2^8*MZ2^2*(275*CHd[1, 1] - 9*CHd[2, 2] + 275*CHd[3, 3] + 
        88*CHe[1, 1] + 88*CHe[2, 2] + 88*CHe[3, 3] + 88*CHl1[1, 1] + 
        88*CHl1[2, 2] + 88*CHl1[3, 3] + 88*CHl3[1, 1] + 88*CHl3[2, 2] + 
        88*CHl3[3, 3] - 5*CHq1[1, 1] - 2962*CHq1[2, 2] + 221*CHq1[3, 3] + 
        1467*CHq3[1, 1] - 4742*CHq3[2, 2] + 221*CHq3[3, 3] - 550*CHu[1, 1] - 
        550*CHu[2, 2]) - 512*MW2^9*MZ2*(18*CHd[1, 1] + 282*CHd[2, 2] + 
        18*CHd[3, 3] + 48*CHq1[1, 1] - 51*CHq1[2, 2] + 18*CHq1[3, 3] + 
        112*CHq3[1, 1] + 585*CHq3[2, 2] + 18*CHq3[3, 3] - 36*CHu[1, 1] - 
        36*CHu[2, 2]) + 49*MZ2^10*(10*CHd[1, 1] - 88*CHd[2, 2] + 
        10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 
        49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
      32*MW2^6*MZ2^3*(138*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
          CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
          8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
        MZ2*(-2693*CHd[1, 1] + 46067*CHd[2, 2] - 2693*CHd[3, 3] - 
          1548*CHe[1, 1] - 1548*CHe[2, 2] - 1548*CHe[3, 3] - 
          1548*CHl1[1, 1] - 1548*CHl1[2, 2] - 1548*CHl1[3, 3] + 
          980*CHl3[1, 1] + 980*CHl3[2, 2] + 980*CHl3[3, 3] + 
          5657*CHq1[1, 1] + 21663*CHq1[2, 2] + 559*CHq1[3, 3] - 
          239*CHq3[1, 1] + 24925*CHq3[2, 2] + 559*CHq3[3, 3] + 
          5386*CHu[1, 1] + 5386*CHu[2, 2])) + 8*MW2^5*MZ2^4*
       (12*MH2*(79*CHd[1, 1] - 809*CHd[2, 2] + 79*CHd[3, 3] - 79*CHq1[1, 1] - 
          956*CHq1[2, 2] + 66*CHq1[3, 3] + 211*CHq3[1, 1] - 666*CHq3[2, 2] + 
          66*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
        MZ2*(-2864*CHd[1, 1] + 170424*CHd[2, 2] - 2864*CHd[3, 3] + 
          2384*CHe[1, 1] + 2384*CHe[2, 2] + 2384*CHe[3, 3] + 
          2384*CHl1[1, 1] + 2384*CHl1[2, 2] + 2384*CHl1[3, 3] + 
          4656*CHl3[1, 1] + 4656*CHl3[2, 2] + 4656*CHl3[3, 3] + 
          23618*CHq1[1, 1] - 67847*CHq1[2, 2] + 958*CHq1[3, 3] + 
          25926*CHq3[1, 1] - 122023*CHq3[2, 2] + 958*CHq3[3, 3] + 
          5728*CHu[1, 1] + 5728*CHu[2, 2]))))/
    (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MW2, MW2]*
     (MW2*MZ2^6*(2*MZ2^2*(2540*CHd[1, 1] - 22352*CHd[2, 2] + 2540*CHd[3, 3] - 
          2540*CHq1[1, 1] + 9906*CHq1[2, 2] - 1270*CHq1[3, 3] + 
          1470*CHq3[1, 1] - 22687*CHq3[2, 2] + 2729*CHq3[3, 3] - 
          5080*CHu[1, 1] - 5080*CHu[2, 2]) + 3*MT2*MZ2*(576*CHd[1, 1] - 
          2880*CHd[2, 2] + 576*CHd[3, 3] - 576*CHq1[1, 1] + 270*CHq1[2, 2] + 
          5535*CHq1[3, 3] + 360*CHq3[1, 1] + 1206*CHq3[2, 2] + 
          8317*CHq3[3, 3] - 1152*CHu[1, 1] - 1152*CHu[2, 2]) + 
        6*MT2^2*(336*CHd[1, 1] - 1944*CHd[2, 2] + 336*CHd[3, 3] - 
          336*CHq1[1, 1] - 78*CHq1[2, 2] + 4185*CHq1[3, 3] + 360*CHq3[1, 1] + 
          618*CHq3[2, 2] + 5987*CHq3[3, 3] - 672*CHu[1, 1] - 
          672*CHu[2, 2])) + 512*MW2^8*(-66*MT2*CHq3[3, 3] + 
        MZ2*(254*CHd[1, 1] - 2936*CHd[2, 2] + 254*CHd[3, 3] - 
          254*CHq1[1, 1] - 2355*CHq1[2, 2] + 155*CHq1[3, 3] + 18*CHq3[1, 1] - 
          15*CHq3[2, 2] + 39*CHq3[3, 3] - 508*CHu[1, 1] - 508*CHu[2, 2])) - 
      4*MW2^3*MZ2^4*(-2*MZ2^2*(28748*CHd[1, 1] - 331700*CHd[2, 2] + 
          28748*CHd[3, 3] - 28748*CHq1[1, 1] + 56454*CHq1[2, 2] - 
          1954*CHq1[3, 3] - 6993*CHq3[1, 1] + 26863*CHq3[2, 2] + 
          52*CHq3[3, 3] - 57496*CHu[1, 1] - 57496*CHu[2, 2]) + 
        3*MT2*MZ2*(396*CHd[1, 1] - 2538*CHd[2, 2] + 396*CHd[3, 3] - 
          396*CHq1[1, 1] + 504*CHq1[2, 2] - 4509*CHq1[3, 3] + 
          540*CHq3[1, 1] + 1440*CHq3[2, 2] - 3083*CHq3[3, 3] - 
          792*CHu[1, 1] - 792*CHu[2, 2]) + 12*MT2^2*(108*CHd[1, 1] - 
          630*CHd[2, 2] + 108*CHd[3, 3] - 108*CHq1[1, 1] + 225*CHq1[2, 2] - 
          2268*CHq1[3, 3] + 72*CHq3[1, 1] + 405*CHq3[2, 2] - 
          1939*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2])) + 
      MZ2^7*(-6*MT2^2*(120*CHd[1, 1] - 468*CHd[2, 2] + 120*CHd[3, 3] - 
          120*CHq1[1, 1] + 174*CHq1[2, 2] + 675*CHq1[3, 3] + 294*CHq3[2, 2] + 
          1165*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) - 
        3*MT2*MZ2*(120*CHd[1, 1] - 468*CHd[2, 2] + 120*CHd[3, 3] - 
          120*CHq1[1, 1] + 174*CHq1[2, 2] + 675*CHq1[3, 3] + 294*CHq3[2, 2] + 
          1165*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2]) + 
        49*MZ2^2*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] - 49*CHq3[2, 2] + 
          5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2])) - 
      2*MW2^2*MZ2^5*(MZ2^2*(36397*CHd[1, 1] - 300700*CHd[2, 2] + 
          36397*CHd[3, 3] - 36397*CHq1[1, 1] + 156921*CHq1[2, 2] - 
          21122*CHq1[3, 3] - 26901*CHq3[1, 1] - 16611*CHq3[2, 2] - 
          6918*CHq3[3, 3] - 72794*CHu[1, 1] - 72794*CHu[2, 2]) - 
        6*MT2*MZ2*(66*CHd[1, 1] + 405*CHd[2, 2] + 66*CHd[3, 3] - 
          66*CHq1[1, 1] + 840*CHq1[2, 2] - 3564*CHq1[3, 3] - 342*CHq3[1, 1] + 
          564*CHq3[2, 2] - 3923*CHq3[3, 3] - 132*CHu[1, 1] - 132*CHu[2, 2]) + 
        18*MT2^2*(4*CHd[1, 1] - 246*CHd[2, 2] + 4*CHd[3, 3] - 4*CHq1[1, 1] - 
          302*CHq1[2, 2] + 1881*CHq1[3, 3] + 108*CHq3[1, 1] - 
          190*CHq3[2, 2] + 2173*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) - 
      67584*MW2^9*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
        12*CHq1[2, 2] + CHq1[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) - 
      256*MW2^7*(132*MT2^2*CHq3[3, 3] + MZ2^2*(179*CHd[1, 1] - 
          3746*CHd[2, 2] + 179*CHd[3, 3] - 179*CHq1[1, 1] + 1275*CHq1[2, 2] - 
          310*CHq1[3, 3] - 69*CHq3[1, 1] - 1579*CHq3[2, 2] - 4*CHq3[3, 3] - 
          358*CHu[1, 1] - 358*CHu[2, 2]) + 3*MT2*MZ2*(-6*CHd[1, 1] + 
          27*CHd[2, 2] - 6*CHd[3, 3] + 6*CHq1[1, 1] + 39*CHq1[2, 2] + 
          27*CHq1[3, 3] - 18*CHq3[1, 1] + 15*CHq3[2, 2] - 19*CHq3[3, 3] + 
          12*CHu[1, 1] + 12*CHu[2, 2])) + 64*MW2^6*MZ2*
       (12*MT2^2*(6*CHd[1, 1] - 27*CHd[2, 2] + 6*CHd[3, 3] - 6*CHq1[1, 1] - 
          39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 15*CHq3[2, 2] + 
          85*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
        6*MT2*MZ2*(-12*CHd[1, 1] + 90*CHd[2, 2] - 12*CHd[3, 3] + 
          12*CHq1[1, 1] + 15*CHq1[2, 2] + 108*CHq1[3, 3] + 3*CHq3[2, 2] + 
          136*CHq3[3, 3] + 24*CHu[1, 1] + 24*CHu[2, 2]) + 
        MZ2^2*(-3977*CHd[1, 1] + 33572*CHd[2, 2] - 3977*CHd[3, 3] + 
          3977*CHq1[1, 1] + 56478*CHq1[2, 2] - 4163*CHq1[3, 3] - 
          2727*CHq3[1, 1] + 4586*CHq3[2, 2] - 1219*CHq3[3, 3] + 
          7954*CHu[1, 1] + 7954*CHu[2, 2])) - 32*MW2^5*MZ2^2*
       (3*MT2*MZ2*(42*CHd[1, 1] - 135*CHd[2, 2] + 42*CHd[3, 3] - 
          42*CHq1[1, 1] - 435*CHq1[2, 2] + 162*CHq1[3, 3] + 126*CHq3[1, 1] - 
          267*CHq3[2, 2] + 682*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
        36*MT2^2*(10*CHd[1, 1] - 57*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] - 44*CHq1[2, 2] - 63*CHq1[3, 3] + 18*CHq3[1, 1] - 
          16*CHq3[2, 2] + 25*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        MZ2^2*(-12671*CHd[1, 1] + 171908*CHd[2, 2] - 12671*CHd[3, 3] + 
          12671*CHq1[1, 1] + 109563*CHq1[2, 2] - 3716*CHq1[3, 3] + 
          6048*CHq3[1, 1] + 19467*CHq3[2, 2] + 1809*CHq3[3, 3] + 
          25342*CHu[1, 1] + 25342*CHu[2, 2])) + 8*MW2^4*MZ2^3*
       (6*MT2*MZ2*(138*CHd[1, 1] - 1143*CHd[2, 2] + 138*CHd[3, 3] - 
          138*CHq1[1, 1] - 456*CHq1[2, 2] - 648*CHq1[3, 3] + 162*CHq3[1, 1] - 
          156*CHq3[2, 2] + 439*CHq3[3, 3] - 276*CHu[1, 1] - 276*CHu[2, 2]) + 
        12*MT2^2*(114*CHd[1, 1] - 783*CHd[2, 2] + 114*CHd[3, 3] - 
          114*CHq1[1, 1] - 201*CHq1[2, 2] - 1188*CHq1[3, 3] + 
          126*CHq3[1, 1] + 39*CHq3[2, 2] - 484*CHq3[3, 3] - 228*CHu[1, 1] - 
          228*CHu[2, 2]) + MZ2^2*(-41293*CHd[1, 1] + 665260*CHd[2, 2] - 
          41293*CHd[3, 3] + 41293*CHq1[1, 1] + 131811*CHq1[2, 2] - 
          10966*CHq1[3, 3] + 12477*CHq3[1, 1] + 11675*CHq3[2, 2] - 
          3166*CHq3[3, 3] + 82586*CHu[1, 1] + 82586*CHu[2, 2]))))/
    (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-4*MW2*(MW2 + MZ2)^2*(5632*MW2^6*CHq3[3, 3] + 
        3*MW2*MZ2^5*(76*CHd[1, 1] - 402*CHd[2, 2] + 76*CHd[3, 3] - 
          76*CHq1[1, 1] + 16*CHq1[2, 2] + 893*CHq1[3, 3] + 60*CHq3[1, 1] + 
          152*CHq3[2, 2] + 1109*CHq3[3, 3] - 152*CHu[1, 1] - 152*CHu[2, 2]) - 
        MZ2^6*(60*CHd[1, 1] - 234*CHd[2, 2] + 60*CHd[3, 3] - 60*CHq1[1, 1] + 
          87*CHq1[2, 2] + 705*CHq1[3, 3] + 147*CHq3[2, 2] + 215*CHq3[3, 3] - 
          120*CHu[1, 1] - 120*CHu[2, 2]) - 16*MW2^3*MZ2^3*
         (30*CHd[1, 1] - 225*CHd[2, 2] + 30*CHd[3, 3] - 30*CHq1[1, 1] + 
          30*CHq1[2, 2] - 417*CHq1[3, 3] + 54*CHq3[1, 1] + 114*CHq3[2, 2] - 
          553*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        12*MW2^2*MZ2^4*(10*CHd[1, 1] + 45*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 115*CHq1[2, 2] - 490*CHq1[3, 3] - 42*CHq3[1, 1] + 
          83*CHq3[2, 2] - 564*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        96*MW2^4*MZ2^2*(10*CHd[1, 1] - 69*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] - 23*CHq1[2, 2] - 58*CHq1[3, 3] + 6*CHq3[1, 1] - 
          7*CHq3[2, 2] - 34*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) - 
        192*MW2^5*MZ2*(4*CHd[1, 1] - 18*CHd[2, 2] + 4*CHd[3, 3] - 
          4*CHq1[1, 1] - 26*CHq1[2, 2] - 7*CHq1[3, 3] + 12*CHq3[1, 1] - 
          10*CHq3[2, 2] + 9*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
      2*MT2^2*MZ2*(MZ2^6*(60*CHd[1, 1] - 234*CHd[2, 2] + 60*CHd[3, 3] - 
          60*CHq1[1, 1] + 87*CHq1[2, 2] + 705*CHq1[3, 3] + 147*CHq3[2, 2] + 
          215*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) - 
        6*MW2^2*MZ2^4*(32*CHd[1, 1] + 360*CHd[2, 2] + 32*CHd[3, 3] - 
          32*CHq1[1, 1] + 530*CHq1[2, 2] - 1977*CHq1[3, 3] - 264*CHq3[1, 1] + 
          298*CHq3[2, 2] - 2457*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2] - 
          83*CHu[3, 3]) + 1408*MW2^6*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 
          3*CHu[3, 3]) + 192*MW2^5*MZ2*(10*CHd[1, 1] - 45*CHd[2, 2] + 
          10*CHd[3, 3] - 10*CHq1[1, 1] - 65*CHq1[2, 2] - 57*CHq1[3, 3] + 
          30*CHq3[1, 1] - 25*CHq3[2, 2] + 51*CHq3[3, 3] - 20*CHu[1, 1] - 
          20*CHu[2, 2] + 23*CHu[3, 3]) - 96*MW2^4*MZ2^2*
         (22*CHd[1, 1] - 159*CHd[2, 2] + 22*CHd[3, 3] - 22*CHq1[1, 1] - 
          38*CHq1[2, 2] - 207*CHq1[3, 3] + 6*CHq3[1, 1] - 10*CHq3[2, 2] - 
          19*CHq3[3, 3] - 44*CHu[1, 1] - 44*CHu[2, 2] + 41*CHu[3, 3]) + 
        8*MW2^3*MZ2^3*(114*CHd[1, 1] - 855*CHd[2, 2] + 114*CHd[3, 3] - 
          114*CHq1[1, 1] + 195*CHq1[2, 2] - 2172*CHq1[3, 3] + 
          270*CHq3[1, 1] + 579*CHq3[2, 2] - 2276*CHq3[3, 3] - 228*CHu[1, 1] - 
          228*CHu[2, 2] + 42*CHu[3, 3]) - 3*MW2*MZ2^5*(196*CHd[1, 1] - 
          870*CHd[2, 2] + 196*CHd[3, 3] - 196*CHq1[1, 1] + 190*CHq1[2, 2] + 
          1323*CHq1[3, 3] + 60*CHq3[1, 1] + 446*CHq3[2, 2] + 
          2519*CHq3[3, 3] - 392*CHu[1, 1] - 392*CHu[2, 2] + 245*CHu[3, 3])) - 
      MT2^3*(11264*MW2^6*CHq3[3, 3] + 48*MW2^2*MZ2^4*(14*CHd[1, 1] - 
          45*CHd[2, 2] + 14*CHd[3, 3] - 14*CHq1[1, 1] + 80*CHq1[2, 2] - 
          468*CHq1[3, 3] + 6*CHq3[1, 1] + 100*CHq3[2, 2] - 477*CHq3[3, 3] - 
          28*CHu[1, 1] - 28*CHu[2, 2] + 7*CHu[3, 3]) - 
        384*MW2^5*MZ2*(4*CHd[1, 1] - 18*CHd[2, 2] + 4*CHd[3, 3] - 
          4*CHq1[1, 1] - 26*CHq1[2, 2] - 18*CHq1[3, 3] + 12*CHq3[1, 1] - 
          10*CHq3[2, 2] + 42*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2] + 
          11*CHu[3, 3]) + 192*MW2^4*MZ2^2*(16*CHd[1, 1] - 96*CHd[2, 2] + 
          16*CHd[3, 3] - 16*CHq1[1, 1] - 62*CHq1[2, 2] - 108*CHq1[3, 3] + 
          24*CHq3[1, 1] - 22*CHq3[2, 2] + 8*CHq3[3, 3] - 32*CHu[1, 1] - 
          32*CHu[2, 2] + 23*CHu[3, 3]) + 6*MW2*MZ2^5*(64*CHd[1, 1] - 
          672*CHd[2, 2] + 64*CHd[3, 3] - 64*CHq1[1, 1] - 284*CHq1[2, 2] + 
          1890*CHq1[3, 3] + 240*CHq3[1, 1] + 20*CHq3[2, 2] + 
          2438*CHq3[3, 3] - 128*CHu[1, 1] - 128*CHu[2, 2] + 83*CHu[3, 3]) - 
        32*MW2^3*MZ2^3*(66*CHd[1, 1] - 495*CHd[2, 2] + 66*CHd[3, 3] - 
          66*CHq1[1, 1] - 15*CHq1[2, 2] - 864*CHq1[3, 3] + 54*CHq3[1, 1] + 
          105*CHq3[2, 2] - 508*CHq3[3, 3] - 132*CHu[1, 1] - 132*CHu[2, 2] + 
          123*CHu[3, 3]) - MZ2^6*(480*CHd[1, 1] - 1872*CHd[2, 2] + 
          480*CHd[3, 3] - 480*CHq1[1, 1] + 696*CHq1[2, 2] + 2700*CHq1[3, 3] + 
          1176*CHq3[2, 2] + 4660*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2] + 
          735*CHu[3, 3])) + MT2*MW2*(33792*MW2^7*CHq3[3, 3] + 
        6*MW2^2*MZ2^5*(176*CHd[1, 1] + 504*CHd[2, 2] + 176*CHd[3, 3] - 
          176*CHq1[1, 1] + 908*CHq1[2, 2] + 1330*CHq1[3, 3] - 
          768*CHq3[1, 1] + 316*CHq3[2, 2] + 606*CHq3[3, 3] - 352*CHu[1, 1] - 
          352*CHu[2, 2] - 195*CHu[3, 3]) + 3*MW2*MZ2^6*(352*CHd[1, 1] - 
          528*CHd[2, 2] + 352*CHd[3, 3] - 352*CHq1[1, 1] + 1264*CHq1[2, 2] - 
          1396*CHq1[3, 3] - 480*CHq3[1, 1] + 1136*CHq3[2, 2] + 
          100*CHq3[3, 3] - 704*CHu[1, 1] - 704*CHu[2, 2] - 87*CHu[3, 3]) - 
        128*MW2^6*MZ2*(36*CHd[1, 1] - 162*CHd[2, 2] + 36*CHd[3, 3] - 
          36*CHq1[1, 1] - 234*CHq1[2, 2] - 30*CHq1[3, 3] + 108*CHq3[1, 1] - 
          90*CHq3[2, 2] - 194*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2] - 
          33*CHu[3, 3]) + 192*MW2^5*MZ2^2*(8*CHd[1, 1] - 108*CHd[2, 2] + 
          8*CHd[3, 3] - 8*CHq1[1, 1] + 74*CHq1[2, 2] - 140*CHq1[3, 3] - 
          48*CHq3[1, 1] + 34*CHq3[2, 2] - 48*CHq3[3, 3] - 16*CHu[1, 1] - 
          16*CHu[2, 2] + 21*CHu[3, 3]) - 96*MW2^4*MZ2^3*
         (2*CHd[1, 1] + 33*CHd[2, 2] + 2*CHd[3, 3] - 2*CHq1[1, 1] - 
          19*CHq1[2, 2] - 236*CHq1[3, 3] + 102*CHq3[1, 1] + 85*CHq3[2, 2] - 
          264*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2] + 51*CHu[3, 3]) + 
        16*MW2^3*MZ2^4*(42*CHd[1, 1] + 225*CHd[2, 2] + 42*CHd[3, 3] - 
          42*CHq1[1, 1] + 150*CHq1[2, 2] - 1656*CHq1[3, 3] - 486*CHq3[1, 1] - 
          294*CHq3[2, 2] + 439*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2] + 
          471*CHu[3, 3]) + 2*MZ2^7*(240*CHd[1, 1] - 936*CHd[2, 2] + 
          240*CHd[3, 3] - 240*CHq1[1, 1] + 348*CHq1[2, 2] - 120*CHq1[3, 3] + 
          588*CHq3[2, 2] + 3800*CHq3[3, 3] - 480*CHu[1, 1] - 480*CHu[2, 2] + 
          735*CHu[3, 3]))))/(4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*
     Pi^2) - (B0i[bb0, MZ2, MT2, MT2]*
     (-6*MT2^2*MZ2*SW2*(11264*MW2^6*CHq3[3, 3] + 48*MW2^2*MZ2^4*
         (14*CHd[1, 1] - 45*CHd[2, 2] + 14*CHd[3, 3] - 14*CHq1[1, 1] + 
          80*CHq1[2, 2] - 468*CHq1[3, 3] + 6*CHq3[1, 1] + 100*CHq3[2, 2] - 
          477*CHq3[3, 3] - 28*CHu[1, 1] - 28*CHu[2, 2] + 7*CHu[3, 3]) - 
        384*MW2^5*MZ2*(4*CHd[1, 1] - 18*CHd[2, 2] + 4*CHd[3, 3] - 
          4*CHq1[1, 1] - 26*CHq1[2, 2] - 18*CHq1[3, 3] + 12*CHq3[1, 1] - 
          10*CHq3[2, 2] + 42*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2] + 
          11*CHu[3, 3]) + 192*MW2^4*MZ2^2*(16*CHd[1, 1] - 96*CHd[2, 2] + 
          16*CHd[3, 3] - 16*CHq1[1, 1] - 62*CHq1[2, 2] - 108*CHq1[3, 3] + 
          24*CHq3[1, 1] - 22*CHq3[2, 2] + 8*CHq3[3, 3] - 32*CHu[1, 1] - 
          32*CHu[2, 2] + 23*CHu[3, 3]) + 6*MW2*MZ2^5*(64*CHd[1, 1] - 
          672*CHd[2, 2] + 64*CHd[3, 3] - 64*CHq1[1, 1] - 284*CHq1[2, 2] + 
          1890*CHq1[3, 3] + 240*CHq3[1, 1] + 20*CHq3[2, 2] + 
          2438*CHq3[3, 3] - 128*CHu[1, 1] - 128*CHu[2, 2] + 83*CHu[3, 3]) - 
        32*MW2^3*MZ2^3*(66*CHd[1, 1] - 495*CHd[2, 2] + 66*CHd[3, 3] - 
          66*CHq1[1, 1] - 15*CHq1[2, 2] - 864*CHq1[3, 3] + 54*CHq3[1, 1] + 
          105*CHq3[2, 2] - 508*CHq3[3, 3] - 132*CHu[1, 1] - 132*CHu[2, 2] + 
          123*CHu[3, 3]) - MZ2^6*(480*CHd[1, 1] - 1872*CHd[2, 2] + 
          480*CHd[3, 3] - 480*CHq1[1, 1] + 696*CHq1[2, 2] + 2700*CHq1[3, 3] + 
          1176*CHq3[2, 2] + 4660*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2] + 
          735*CHu[3, 3])) - 2*MW2*(67584*MW2^8*CHq3[3, 3] - 
        256*MW2^7*MZ2*(212*CHd[1, 1] - 1922*CHd[2, 2] + 212*CHd[3, 3] - 
          212*CHq1[1, 1] - 2346*CHq1[2, 2] + 113*CHq1[3, 3] + 
          636*CHq3[1, 1] - 1498*CHq3[2, 2] + 125*CHq3[3, 3] - 424*CHu[1, 1] - 
          424*CHu[2, 2]) - 2*MW2*MZ2^7*(38770*CHd[1, 1] - 334492*CHd[2, 2] + 
          38770*CHd[3, 3] - 38770*CHq1[1, 1] + 156975*CHq1[2, 2] + 
          17026*CHq1[3, 3] + 3702*CHq3[1, 1] + 199447*CHq3[2, 2] + 
          5332*CHq3[3, 3] - 77540*CHu[1, 1] - 77540*CHu[2, 2] - 
          54864*CHu[3, 3]) + 6*MW2^2*MZ2^6*(35068*CHd[1, 1] - 
          388414*CHd[2, 2] + 35068*CHd[3, 3] - 35068*CHq1[1, 1] + 
          94662*CHq1[2, 2] + 4045*CHq1[3, 3] + 21156*CHq3[1, 1] + 
          150886*CHq3[2, 2] + 22209*CHq3[3, 3] - 70136*CHu[1, 1] - 
          70136*CHu[2, 2] - 28056*CHu[3, 3]) + 
        MZ2^8*(12284*CHd[1, 1] - 87284*CHd[2, 2] + 12284*CHd[3, 3] - 
          12284*CHq1[1, 1] + 59109*CHq1[2, 2] + 17819*CHq1[3, 3] - 
          4410*CHq3[1, 1] + 66983*CHq3[2, 2] - 16873*CHq3[3, 3] - 
          24568*CHu[1, 1] - 24568*CHu[2, 2] - 25872*CHu[3, 3]) - 
        4*MW2^3*MZ2^5*(87496*CHd[1, 1] - 1171120*CHd[2, 2] + 
          87496*CHd[3, 3] - 87496*CHq1[1, 1] + 21810*CHq1[2, 2] + 
          4039*CHq1[3, 3] + 82368*CHq3[1, 1] + 191674*CHq3[2, 2] + 
          62275*CHq3[3, 3] - 174992*CHu[1, 1] - 174992*CHu[2, 2] - 
          14304*CHu[3, 3]) + 128*MW2^6*MZ2^2*(1522*CHd[1, 1] - 
          17251*CHd[2, 2] + 1522*CHd[3, 3] - 1522*CHq1[1, 1] - 
          13893*CHq1[2, 2] + 1009*CHq1[3, 3] + 3294*CHq3[1, 1] - 
          9077*CHq3[2, 2] - 767*CHq3[3, 3] - 3044*CHu[1, 1] - 
          3044*CHu[2, 2] + 528*CHu[3, 3]) - 192*MW2^5*MZ2^3*
         (1844*CHd[1, 1] - 24374*CHd[2, 2] + 1844*CHd[3, 3] - 
          1844*CHq1[1, 1] - 12105*CHq1[2, 2] + 1007*CHq1[3, 3] + 
          3072*CHq3[1, 1] - 7189*CHq3[2, 2] - 401*CHq3[3, 3] - 
          3688*CHu[1, 1] - 3688*CHu[2, 2] + 984*CHu[3, 3]) + 
        16*MW2^4*MZ2^4*(26146*CHd[1, 1] - 368713*CHd[2, 2] + 
          26146*CHd[3, 3] - 26146*CHq1[1, 1] - 82353*CHq1[2, 2] + 
          5644*CHq1[3, 3] + 32718*CHq3[1, 1] - 23489*CHq3[2, 2] + 
          7378*CHq3[3, 3] - 52292*CHu[1, 1] - 52292*CHu[2, 2] + 
          9288*CHu[3, 3])) + MT2*(22528*MW2^8*(8*CHd[1, 1] - 80*CHd[2, 2] + 
          8*CHd[3, 3] - 8*CHq1[1, 1] - 96*CHq1[2, 2] + 8*CHq1[3, 3] + 
          24*CHq3[1, 1] - 64*CHq3[2, 2] + 11*CHq3[3, 3] - 16*CHu[1, 1] - 
          16*CHu[2, 2]) + MW2*MZ2^7*(-74120*CHd[1, 1] + 298592*CHd[2, 2] - 
          74120*CHd[3, 3] + 74120*CHq1[1, 1] - 577050*CHq1[2, 2] + 
          223258*CHq1[3, 3] + 92700*CHq3[1, 1] - 558470*CHq3[2, 2] - 
          178214*CHq3[3, 3] + 148240*CHu[1, 1] + 148240*CHu[2, 2] - 
          137469*CHu[3, 3]) + 32*MW2^4*MZ2^4*(45674*CHd[1, 1] - 
          639047*CHd[2, 2] + 45674*CHd[3, 3] - 45674*CHq1[1, 1] + 
          84192*CHq1[2, 2] - 7192*CHq1[3, 3] + 31302*CHq3[1, 1] + 
          161168*CHq3[2, 2] - 5509*CHq3[3, 3] - 91348*CHu[1, 1] - 
          91348*CHu[2, 2] - 16404*CHu[3, 3]) - 64*MW2^5*MZ2^3*
         (27640*CHd[1, 1] - 389341*CHd[2, 2] + 27640*CHd[3, 3] - 
          27640*CHq1[1, 1] - 77511*CHq1[2, 2] + 18298*CHq1[3, 3] + 
          31476*CHq3[1, 1] - 18395*CHq3[2, 2] - 16886*CHq3[3, 3] - 
          55280*CHu[1, 1] - 55280*CHu[2, 2] - 8964*CHu[3, 3]) + 
        768*MW2^6*MZ2^2*(1928*CHd[1, 1] - 24770*CHd[2, 2] + 1928*CHd[3, 3] - 
          1928*CHq1[1, 1] - 12687*CHq1[2, 2] + 1943*CHq1[3, 3] + 
          3252*CHq3[1, 1] - 7507*CHq3[2, 2] - 873*CHq3[3, 3] - 
          3856*CHu[1, 1] - 3856*CHu[2, 2] + 108*CHu[3, 3]) + 
        3*MZ2^8*(480*CHd[1, 1] - 1872*CHd[2, 2] + 480*CHd[3, 3] - 
          480*CHq1[1, 1] + 696*CHq1[2, 2] + 2700*CHq1[3, 3] + 
          1176*CHq3[2, 2] + 4660*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2] + 
          735*CHu[3, 3]) - 256*MW2^7*MZ2*(2972*CHd[1, 1] - 33746*CHd[2, 2] + 
          2972*CHd[3, 3] - 2972*CHq1[1, 1] - 28074*CHq1[2, 2] + 
          2972*CHq1[3, 3] + 6804*CHq3[1, 1] - 18298*CHq3[2, 2] + 
          740*CHq3[3, 3] - 5944*CHu[1, 1] - 5944*CHu[2, 2] + 957*CHu[3, 3]) - 
        12*MW2^3*MZ2^5*(76388*CHd[1, 1] - 855128*CHd[2, 2] + 
          76388*CHd[3, 3] - 76388*CHq1[1, 1] + 421116*CHq1[2, 2] - 
          90172*CHq1[3, 3] + 25644*CHq3[1, 1] + 523148*CHq3[2, 2] + 
          60340*CHq3[3, 3] - 152776*CHu[1, 1] - 152776*CHu[2, 2] + 
          6261*CHu[3, 3]) + 4*MW2^2*MZ2^6*(99158*CHd[1, 1] - 
          709052*CHd[2, 2] + 99158*CHd[3, 3] - 99158*CHq1[1, 1] + 
          700554*CHq1[2, 2] - 211423*CHq1[3, 3] - 28074*CHq3[1, 1] + 
          771638*CHq3[2, 2] + 143531*CHq3[3, 3] - 198316*CHu[1, 1] - 
          198316*CHu[2, 2] + 80919*CHu[3, 3]))))/
    (24*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MT2]*(-32*MW2^4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
       SW2^2*(6*MW2*MZ2^2*(3*CHd[1, 1] - 44*CHd[2, 2] + 3*CHd[3, 3] - 
          3*CHq1[1, 1] - 4*CHq1[2, 2] + CHq1[3, 3] + 5*CHq3[1, 1] + 
          4*CHq3[2, 2] + CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
        24*MW2^2*MZ2*(CHd[1, 1] - 14*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
          5*CHq1[2, 2] + CHq3[1, 1] - 3*CHq3[2, 2] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) + 16*MW2^3*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
          CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
          8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
        MZ2^3*(-10*CHd[1, 1] + 88*CHd[2, 2] - 10*CHd[3, 3] + 10*CHq1[1, 1] - 
          39*CHq1[2, 2] + 5*CHq1[3, 3] - 49*CHq3[2, 2] + 5*CHq3[3, 3] + 
          20*CHu[1, 1] + 20*CHu[2, 2])) + 3*MT2^4*(5632*MW2^8*CHq3[3, 3] - 
        147*MZ2^8*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
          5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        MW2*MZ2^7*(5352*CHd[1, 1] - 78732*CHd[2, 2] + 5352*CHd[3, 3] - 
          5352*CHq1[1, 1] - 6528*CHq1[2, 2] + 999*CHq1[3, 3] + 
          8820*CHq3[1, 1] + 7644*CHq3[2, 2] - 12427*CHq3[3, 3] - 
          10704*CHu[1, 1] - 10704*CHu[2, 2] - 735*CHu[3, 3]) - 
        128*MW2^7*MZ2*(6*CHd[1, 1] - 27*CHd[2, 2] + 6*CHd[3, 3] - 
          6*CHq1[1, 1] - 39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 
          15*CHq3[2, 2] + 41*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] - 
          33*CHu[3, 3]) + 6*MW2^3*MZ2^5*(3448*CHd[1, 1] - 45658*CHd[2, 2] + 
          3448*CHd[3, 3] - 3448*CHq1[1, 1] - 38502*CHq1[2, 2] + 
          1765*CHq1[3, 3] + 7032*CHq3[1, 1] - 28022*CHq3[2, 2] - 
          5019*CHq3[3, 3] - 6896*CHu[1, 1] - 6896*CHu[2, 2] - 27*CHu[3, 3]) - 
        192*MW2^6*MZ2^2*(16*CHd[1, 1] - 181*CHd[2, 2] + 16*CHd[3, 3] - 
          16*CHq1[1, 1] - 246*CHq1[2, 2] + 67*CHq1[3, 3] + 60*CHq3[1, 1] - 
          170*CHq3[2, 2] + 215*CHq3[3, 3] - 32*CHu[1, 1] - 32*CHu[2, 2] + 
          45*CHu[3, 3]) + 16*MW2^5*MZ2^3*(810*CHd[1, 1] - 8073*CHd[2, 2] + 
          810*CHd[3, 3] - 810*CHq1[1, 1] - 10107*CHq1[2, 2] + 
          1368*CHq1[3, 3] + 2502*CHq3[1, 1] - 6795*CHq3[2, 2] + 
          5152*CHq3[3, 3] - 1620*CHu[1, 1] - 1620*CHu[2, 2] + 
          522*CHu[3, 3]) - 8*MW2^4*MZ2^4*(2868*CHd[1, 1] - 29484*CHd[2, 2] + 
          2868*CHd[3, 3] - 2868*CHq1[1, 1] - 34671*CHq1[2, 2] + 
          2916*CHq1[3, 3] + 7632*CHq3[1, 1] - 24171*CHq3[2, 2] + 
          5003*CHq3[3, 3] - 5736*CHu[1, 1] - 5736*CHu[2, 2] + 
          534*CHu[3, 3]) + MW2^2*MZ2^6*(-10746*CHd[1, 1] + 194832*CHd[2, 2] - 
          10746*CHd[3, 3] + 10746*CHq1[1, 1] + 93618*CHq1[2, 2] - 
          5121*CHq1[3, 3] - 23454*CHq3[1, 1] + 59418*CHq3[2, 2] + 
          36649*CHq3[3, 3] + 21492*CHu[1, 1] + 21492*CHu[2, 2] + 
          1233*CHu[3, 3])) + MT2^3*MW2*
       (15*MZ2^8*(1164*CHd[1, 1] - 10302*CHd[2, 2] + 1164*CHd[3, 3] - 
          1164*CHq1[1, 1] + 4569*CHq1[2, 2] - 729*CHq1[3, 3] + 
          5733*CHq3[2, 2] - 190*CHq3[3, 3] - 2328*CHu[1, 1] - 
          2328*CHu[2, 2]) - 90112*MW2^8*(CHd[1, 1] - 10*CHd[2, 2] + 
          CHd[3, 3] - CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 
          3*CHq3[1, 1] - 8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 
          2*CHu[2, 2]) - 2*MW2^2*MZ2^6*(9194*CHd[1, 1] + 525469*CHd[2, 2] + 
          9194*CHd[3, 3] - 9194*CHq1[1, 1] + 878835*CHq1[2, 2] - 
          61654*CHq1[3, 3] - 139314*CHq3[1, 1] + 748715*CHq3[2, 2] + 
          163076*CHq3[3, 3] - 18388*CHu[1, 1] - 18388*CHu[2, 2] - 
          106029*CHu[3, 3]) + MW2*MZ2^7*(-43472*CHd[1, 1] + 
          784148*CHd[2, 2] - 43472*CHd[3, 3] + 43472*CHq1[1, 1] + 
          190173*CHq1[2, 2] - 10163*CHq1[3, 3] - 114120*CHq3[1, 1] + 
          32581*CHq3[2, 2] + 87112*CHq3[3, 3] + 86944*CHu[1, 1] + 
          86944*CHu[2, 2] - 47334*CHu[3, 3]) + 12*MW2^3*MZ2^5*
         (14968*CHd[1, 1] - 114304*CHd[2, 2] + 14968*CHd[3, 3] - 
          14968*CHq1[1, 1] + 330303*CHq1[2, 2] - 26555*CHq1[3, 3] - 
          21972*CHq3[1, 1] + 323299*CHq3[2, 2] + 33608*CHq3[3, 3] - 
          29936*CHu[1, 1] - 29936*CHu[2, 2] - 27975*CHu[3, 3]) - 
        8*MW2^4*MZ2^4*(56446*CHd[1, 1] - 841261*CHd[2, 2] + 56446*CHd[3, 3] - 
          56446*CHq1[1, 1] + 439689*CHq1[2, 2] - 55262*CHq1[3, 3] - 
          5166*CHq3[1, 1] + 490969*CHq3[2, 2] - 20510*CHq3[3, 3] - 
          112892*CHu[1, 1] - 112892*CHu[2, 2] - 17508*CHu[3, 3]) + 
        256*MW2^7*MZ2*(1468*CHd[1, 1] - 16792*CHd[2, 2] + 1468*CHd[3, 3] - 
          1468*CHq1[1, 1] - 13920*CHq1[2, 2] + 1567*CHq1[3, 3] + 
          3348*CHq3[1, 1] - 9104*CHq3[2, 2] + 346*CHq3[3, 3] - 
          2936*CHu[1, 1] - 2936*CHu[2, 2] + 429*CHu[3, 3]) - 
        192*MW2^6*MZ2^2*(3574*CHd[1, 1] - 46747*CHd[2, 2] + 3574*CHd[3, 3] - 
          3574*CHq1[1, 1] - 22215*CHq1[2, 2] + 2194*CHq1[3, 3] + 
          5730*CHq3[1, 1] - 12911*CHq3[2, 2] - 1950*CHq3[3, 3] - 
          7148*CHu[1, 1] - 7148*CHu[2, 2] + 1698*CHu[3, 3]) + 
        32*MW2^5*MZ2^3*(22402*CHd[1, 1] - 328591*CHd[2, 2] + 
          22402*CHd[3, 3] - 22402*CHq1[1, 1] - 26238*CHq1[2, 2] - 
          2924*CHq1[3, 3] + 19218*CHq3[1, 1] + 15382*CHq3[2, 2] - 
          21140*CHq3[3, 3] - 44804*CHu[1, 1] - 44804*CHu[2, 2] + 
          7722*CHu[3, 3])) + MT2^2*MW2^2*
       (5632*MW2^8*(32*CHd[1, 1] - 320*CHd[2, 2] + 32*CHd[3, 3] - 
          32*CHq1[1, 1] - 384*CHq1[2, 2] + 32*CHq1[3, 3] + 96*CHq3[1, 1] - 
          256*CHq3[2, 2] + 23*CHq3[3, 3] - 64*CHu[1, 1] - 64*CHu[2, 2]) + 
        MZ2^8*(-5290*CHd[1, 1] + 51844*CHd[2, 2] - 5290*CHd[3, 3] + 
          5290*CHq1[1, 1] - 23277*CHq1[2, 2] + 15875*CHq1[3, 3] - 
          28567*CHq3[2, 2] - 6175*CHq3[3, 3] + 10580*CHu[1, 1] + 
          10580*CHu[2, 2]) + MW2^2*MZ2^6*(381122*CHd[1, 1] - 
          2672180*CHd[2, 2] + 381122*CHd[3, 3] - 381122*CHq1[1, 1] + 
          2738658*CHq1[2, 2] - 214759*CHq1[3, 3] - 130890*CHq3[1, 1] + 
          2988890*CHq3[2, 2] + 297071*CHq3[3, 3] - 762244*CHu[1, 1] - 
          762244*CHu[2, 2] - 435213*CHu[3, 3]) - 2*MW2^3*MZ2^5*
         (492968*CHd[1, 1] - 5475902*CHd[2, 2] + 492968*CHd[3, 3] - 
          492968*CHq1[1, 1] + 2458842*CHq1[2, 2] - 274861*CHq1[3, 3] + 
          190008*CHq3[1, 1] + 3141818*CHq3[2, 2] + 280367*CHq3[3, 3] - 
          985936*CHu[1, 1] - 985936*CHu[2, 2] - 336429*CHu[3, 3]) + 
        8*MW2^4*MZ2^4*(204712*CHd[1, 1] - 2817370*CHd[2, 2] + 
          204712*CHd[3, 3] - 204712*CHq1[1, 1] + 257391*CHq1[2, 2] - 
          80192*CHq1[3, 3] + 157596*CHq3[1, 1] + 619699*CHq3[2, 2] + 
          20719*CHq3[3, 3] - 409424*CHu[1, 1] - 409424*CHu[2, 2] - 
          30210*CHu[3, 3]) - 128*MW2^7*MZ2*(6170*CHd[1, 1] - 
          70445*CHd[2, 2] + 6170*CHd[3, 3] - 6170*CHq1[1, 1] - 
          59553*CHq1[2, 2] + 6863*CHq1[3, 3] + 14286*CHq3[1, 1] - 
          39097*CHq3[2, 2] + 1631*CHq3[3, 3] - 12340*CHu[1, 1] - 
          12340*CHu[2, 2] + 2013*CHu[3, 3]) + 64*MW2^6*MZ2^2*
         (25148*CHd[1, 1] - 321917*CHd[2, 2] + 25148*CHd[3, 3] - 
          25148*CHq1[1, 1] - 171408*CHq1[2, 2] + 16397*CHq1[3, 3] + 
          43704*CHq3[1, 1] - 102556*CHq3[2, 2] - 2863*CHq3[3, 3] - 
          50296*CHu[1, 1] - 50296*CHu[2, 2] + 11403*CHu[3, 3]) - 
        16*MW2^5*MZ2^3*(123634*CHd[1, 1] - 1719109*CHd[2, 2] + 
          123634*CHd[3, 3] - 123634*CHq1[1, 1] - 389019*CHq1[2, 2] + 
          5464*CHq1[3, 3] + 148782*CHq3[1, 1] - 116603*CHq3[2, 2] - 
          24848*CHq3[3, 3] - 247268*CHu[1, 1] - 247268*CHu[2, 2] + 
          35586*CHu[3, 3]) + MW2*MZ2^7*(-49384*CHd[1, 1] + 89716*CHd[2, 2] - 
          49384*CHd[3, 3] + 49384*CHq1[1, 1] - 516438*CHq1[2, 2] + 
          16019*CHq1[3, 3] + 99660*CHq3[1, 1] - 466162*CHq3[2, 2] - 
          41953*CHq3[3, 3] + 98768*CHu[1, 1] + 98768*CHu[2, 2] + 
          101283*CHu[3, 3])) + 2*MT2*MW2^3*MZ2*SW2*
       (5632*MW2^7*(8*CHd[1, 1] - 80*CHd[2, 2] + 8*CHd[3, 3] - 8*CHq1[1, 1] - 
          96*CHq1[2, 2] + 8*CHq1[3, 3] + 24*CHq3[1, 1] - 64*CHq3[2, 2] + 
          5*CHq3[3, 3] - 16*CHu[1, 1] - 16*CHu[2, 2]) + 
        MZ2^7*(-11990*CHd[1, 1] + 101984*CHd[2, 2] - 11990*CHd[3, 3] + 
          11990*CHq1[1, 1] - 44997*CHq1[2, 2] - 2825*CHq1[3, 3] - 
          56987*CHq3[2, 2] + 3055*CHq3[3, 3] + 23980*CHu[1, 1] + 
          23980*CHu[2, 2]) + 2*MW2*MZ2^6*(35299*CHd[1, 1] - 
          345754*CHd[2, 2] + 35299*CHd[3, 3] - 35299*CHq1[1, 1] + 
          112965*CHq1[2, 2] - 5816*CHq1[3, 3] + 9165*CHq3[1, 1] + 
          157429*CHq3[2, 2] - 2810*CHq3[3, 3] - 70598*CHu[1, 1] - 
          70598*CHu[2, 2] - 12936*CHu[3, 3]) + 8*MW2^3*MZ2^4*
         (46724*CHd[1, 1] - 607850*CHd[2, 2] + 46724*CHd[3, 3] - 
          46724*CHq1[1, 1] - 10155*CHq1[2, 2] - 9982*CHq1[3, 3] + 
          49248*CHq3[1, 1] + 85817*CHq3[2, 2] + 10523*CHq3[3, 3] - 
          93448*CHu[1, 1] - 93448*CHu[2, 2] - 10560*CHu[3, 3]) - 
        12*MW2^2*MZ2^5*(18228*CHd[1, 1] - 199167*CHd[2, 2] + 
          18228*CHd[3, 3] - 18228*CHq1[1, 1] + 36501*CHq1[2, 2] - 
          4081*CHq1[3, 3] + 10716*CHq3[1, 1] + 65445*CHq3[2, 2] + 
          2950*CHq3[3, 3] - 36456*CHu[1, 1] - 36456*CHu[2, 2] - 
          6988*CHu[3, 3]) - 128*MW2^6*MZ2*(1450*CHd[1, 1] - 16711*CHd[2, 2] + 
          1450*CHd[3, 3] - 1450*CHq1[1, 1] - 13803*CHq1[2, 2] + 
          1648*CHq1[3, 3] + 3294*CHq3[1, 1] - 9059*CHq3[2, 2] + 
          586*CHq3[3, 3] - 2900*CHu[1, 1] - 2900*CHu[2, 2] + 528*CHu[3, 3]) - 
        16*MW2^4*MZ2^3*(28042*CHd[1, 1] - 385207*CHd[2, 2] + 
          28042*CHd[3, 3] - 28042*CHq1[1, 1] - 92109*CHq1[2, 2] - 
          1610*CHq1[3, 3] + 35166*CHq3[1, 1] - 28901*CHq3[2, 2] + 
          3130*CHq3[3, 3] - 56084*CHu[1, 1] - 56084*CHu[2, 2] + 
          1704*CHu[3, 3]) + 192*MW2^5*MZ2^2*(1956*CHd[1, 1] - 
          24945*CHd[2, 2] + 2*(978*CHd[3, 3] - 978*CHq1[1, 1] - 
            6558*CHq1[2, 2] + 352*CHq1[3, 3] + 1704*CHq3[1, 1] - 
            3876*CHq3[2, 2] + 77*CHq3[3, 3] - 1956*CHu[1, 1] - 
            1956*CHu[2, 2] + 316*CHu[3, 3])))))/(12*(MT2 - MW2)^2*MW2*MZ2^2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MW2]*
     (MW2^2*(-32*MW2^5*MZ2^3*(MZ2*(17660*CHd[1, 1] - 227582*CHd[2, 2] + 
            17660*CHd[3, 3] + 568*CHl3[1, 1] + 568*CHl3[2, 2] + 
            568*CHl3[3, 3] - 20624*CHq1[1, 1] - 176949*CHq1[2, 2] + 
            9935*CHq1[3, 3] + 27767*CHq3[1, 1] - 94359*CHq3[2, 2] + 
            7828*CHq3[3, 3] - 35320*CHu[1, 1] - 35320*CHu[2, 2]) - 
          138*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
        64*MW2^6*MZ2^2*(MZ2*(3101*CHd[1, 1] - 27884*CHd[2, 2] + 
            3101*CHd[3, 3] + 1264*CHl3[1, 1] + 1264*CHl3[2, 2] + 
            1264*CHl3[3, 3] - 2849*CHq1[1, 1] - 53658*CHq1[2, 2] + 
            3869*CHq1[3, 3] + 12283*CHq3[1, 1] - 31030*CHq3[2, 2] + 
            3313*CHq3[3, 3] - 6202*CHu[1, 1] - 6202*CHu[2, 2]) - 
          22*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 8*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2])) + 
        256*MW2^7*MZ2^2*(541*CHd[1, 1] - 9112*CHd[2, 2] + 541*CHd[3, 3] - 
          176*CHl3[1, 1] - 176*CHl3[2, 2] - 176*CHl3[3, 3] - 811*CHq1[1, 1] - 
          2214*CHq1[2, 2] - 65*CHq1[3, 3] - 753*CHq3[1, 1] + 68*CHq3[2, 2] - 
          175*CHq3[3, 3] - 1082*CHu[1, 1] - 1082*CHu[2, 2]) - 
        1024*MW2^8*MZ2*(190*CHd[1, 1] - 2296*CHd[2, 2] + 190*CHd[3, 3] - 
          223*CHq1[1, 1] - 1983*CHq1[2, 2] + 124*CHq1[3, 3] + 
          169*CHq3[1, 1] - 843*CHq3[2, 2] + 68*CHq3[3, 3] - 380*CHu[1, 1] - 
          380*CHu[2, 2]) - 49*MZ2^8*(MH2 + MZ2)*(10*CHd[1, 1] - 
          88*CHd[2, 2] + 10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 
          5*CHq1[3, 3] + 49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 
          20*CHu[2, 2]) + 22528*MW2^9*(3*CHd[1, 1] - 30*CHd[2, 2] + 
          3*CHd[3, 3] - 3*CHq1[1, 1] - 36*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] - 18*CHq3[2, 2] + 2*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) + 2*MW2*MZ2^7*(3*MH2*(304*CHd[1, 1] - 4400*CHd[2, 2] + 
            304*CHd[3, 3] - 304*CHq1[1, 1] - 353*CHq1[2, 2] + 93*CHq1[3, 3] + 
            490*CHq3[1, 1] + 441*CHq3[2, 2] + 93*CHq3[3, 3] - 608*CHu[1, 1] - 
            608*CHu[2, 2]) + 2*MZ2*(-10061*CHd[1, 1] + 81716*CHd[2, 2] - 
            10061*CHd[3, 3] + 14471*CHq1[1, 1] - 56628*CHq1[2, 2] + 
            7603*CHq1[3, 3] + 2205*CHq3[1, 1] - 52087*CHq3[2, 2] + 
            5888*CHq3[3, 3] + 20122*CHu[1, 1] + 20122*CHu[2, 2])) - 
        8*MW2^4*MZ2^4*(12*MH2*(79*CHd[1, 1] - 809*CHd[2, 2] + 79*CHd[3, 3] - 
            79*CHq1[1, 1] - 956*CHq1[2, 2] + 66*CHq1[3, 3] + 211*CHq3[1, 1] - 
            666*CHq3[2, 2] + 66*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
          MZ2*(-77597*CHd[1, 1] + 1118192*CHd[2, 2] - 77597*CHd[3, 3] + 
            7040*CHl3[1, 1] + 7040*CHl3[2, 2] + 7040*CHl3[3, 3] + 
            98351*CHq1[1, 1] + 445878*CHq1[2, 2] - 19703*CHq1[3, 3] - 
            55173*CHq3[1, 1] + 209606*CHq3[2, 2] - 13843*CHq3[3, 3] + 
            155194*CHu[1, 1] + 155194*CHu[2, 2])) - 2*MW2^2*MZ2^6*
         (3*MH2*(589*CHd[1, 1] - 10828*CHd[2, 2] + 589*CHd[3, 3] - 
            589*CHq1[1, 1] - 5244*CHq1[2, 2] + 367*CHq1[3, 3] + 
            1323*CHq3[1, 1] - 3332*CHq3[2, 2] + 367*CHq3[3, 3] - 
            1178*CHu[1, 1] - 1178*CHu[2, 2]) + MZ2*(-92677*CHd[1, 1] + 
            1077004*CHd[2, 2] - 92677*CHd[3, 3] + 8624*CHl3[1, 1] + 
            8624*CHl3[2, 2] + 8624*CHl3[3, 3] + 128053*CHq1[1, 1] - 
            245622*CHq1[2, 2] + 17555*CHq1[3, 3] - 22939*CHq3[1, 1] - 
            313608*CHq3[2, 2] + 12781*CHq3[3, 3] + 185354*CHu[1, 1] + 
            185354*CHu[2, 2])) + 4*MW2^3*MZ2^5*
         (2*MH2*(847*CHd[1, 1] - 11308*CHd[2, 2] + 847*CHd[3, 3] - 
            847*CHq1[1, 1] - 9630*CHq1[2, 2] + 439*CHq1[3, 3] + 
            1725*CHq3[1, 1] - 7058*CHq3[2, 2] + 439*CHq3[3, 3] - 
            1694*CHu[1, 1] - 1694*CHu[2, 2]) + MZ2*(-102565*CHd[1, 1] + 
            1481932*CHd[2, 2] - 102565*CHd[3, 3] + 13976*CHl3[1, 1] + 
            13976*CHl3[2, 2] + 13976*CHl3[3, 3] + 138439*CHq1[1, 1] + 
            134643*CHq1[2, 2] - 7480*CHq1[3, 3] - 41027*CHq3[1, 1] - 
            44767*CHq3[2, 2] - 6056*CHq3[3, 3] + 205130*CHu[1, 1] + 
            205130*CHu[2, 2]))) - 2*MT2^3*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       (2816*MW2^5*CHq3[3, 3] + 4*MW2*MZ2^4*(6*CHd[1, 1] + 135*CHd[2, 2] + 
          6*CHd[3, 3] - 6*CHq1[1, 1] + 150*CHq1[2, 2] - 540*CHq1[3, 3] - 
          90*CHq3[1, 1] + 66*CHq3[2, 2] - 623*CHq3[3, 3] - 12*CHu[1, 1] - 
          12*CHu[2, 2] - 492*CHu[3, 3]) - 8*MW2^2*MZ2^3*
         (18*CHd[1, 1] - 135*CHd[2, 2] + 18*CHd[3, 3] - 18*CHq1[1, 1] + 
          45*CHq1[2, 2] - 432*CHq1[3, 3] + 54*CHq3[1, 1] + 117*CHq3[2, 2] - 
          404*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2] - 450*CHu[3, 3]) + 
        32*MW2^3*MZ2^2*(12*CHd[1, 1] - 90*CHd[2, 2] + 12*CHd[3, 3] - 
          12*CHq1[1, 1] - 15*CHq1[2, 2] - 108*CHq1[3, 3] - 3*CHq3[2, 2] - 
          26*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 102*CHu[3, 3]) - 
        64*MW2^4*MZ2*(6*CHd[1, 1] - 27*CHd[2, 2] + 6*CHd[3, 3] - 
          6*CHq1[1, 1] - 39*CHq1[2, 2] - 27*CHq1[3, 3] + 18*CHq3[1, 1] - 
          15*CHq3[2, 2] + 19*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] - 
          33*CHu[3, 3]) + MZ2^5*(120*CHd[1, 1] - 468*CHd[2, 2] + 
          120*CHd[3, 3] - 120*CHq1[1, 1] + 174*CHq1[2, 2] + 675*CHq1[3, 3] + 
          294*CHq3[2, 2] + 1165*CHq3[3, 3] - 240*CHu[1, 1] - 240*CHu[2, 2] + 
          735*CHu[3, 3])) - 2*MT2*MW2*
       (5632*MW2^9*(12*CHd[1, 1] - 120*CHd[2, 2] + 12*CHd[3, 3] - 
          12*CHq1[1, 1] - 144*CHq1[2, 2] + 12*CHq1[3, 3] + 16*CHq3[1, 1] - 
          72*CHq3[2, 2] + 9*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
        49*MZ2^8*(MH2 + MZ2)*(10*CHd[1, 1] - 88*CHd[2, 2] + 10*CHd[3, 3] - 
          10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 49*CHq3[2, 2] - 
          5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        MW2*MZ2^7*(6*MH2*(304*CHd[1, 1] - 4400*CHd[2, 2] + 304*CHd[3, 3] - 
            304*CHq1[1, 1] - 353*CHq1[2, 2] + 93*CHq1[3, 3] + 
            490*CHq3[1, 1] + 441*CHq3[2, 2] + 93*CHq3[3, 3] - 608*CHu[1, 1] - 
            608*CHu[2, 2]) + MZ2*(-40664*CHd[1, 1] + 328502*CHd[2, 2] - 
            40664*CHd[3, 3] + 58304*CHq1[1, 1] - 227121*CHq1[2, 2] + 
            25477*CHq1[3, 3] + 8820*CHq3[1, 1] - 209377*CHq3[2, 2] + 
            19842*CHq3[3, 3] + 81328*CHu[1, 1] + 81328*CHu[2, 2])) + 
        64*MW2^7*MZ2^2*(2140*CHd[1, 1] - 36376*CHd[2, 2] + 2140*CHd[3, 3] - 
          704*CHl3[1, 1] - 704*CHl3[2, 2] - 704*CHl3[3, 3] - 
          3220*CHq1[1, 1] - 8637*CHq1[2, 2] + 25*CHq1[3, 3] - 
          3120*CHq3[1, 1] + 359*CHq3[2, 2] - 1071*CHq3[3, 3] - 
          4280*CHu[1, 1] - 4280*CHu[2, 2] - 135*CHu[3, 3]) - 
        128*MW2^8*MZ2*(1526*CHd[1, 1] - 18395*CHd[2, 2] + 1526*CHd[3, 3] - 
          1790*CHq1[1, 1] - 15903*CHq1[2, 2] + 965*CHq1[3, 3] + 
          1370*CHq3[1, 1] - 6759*CHq3[2, 2] + 431*CHq3[3, 3] - 
          3052*CHu[1, 1] - 3052*CHu[2, 2] - 33*CHu[3, 3]) - 
        2*MW2^4*MZ2^4*(48*MH2*(79*CHd[1, 1] - 809*CHd[2, 2] + 79*CHd[3, 3] - 
            79*CHq1[1, 1] - 956*CHq1[2, 2] + 66*CHq1[3, 3] + 211*CHq3[1, 1] - 
            666*CHq3[2, 2] + 66*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
          MZ2*(-310232*CHd[1, 1] + 4469006*CHd[2, 2] - 310232*CHd[3, 3] + 
            28160*CHl3[1, 1] + 28160*CHl3[2, 2] + 28160*CHl3[3, 3] + 
            393248*CHq1[1, 1] + 1779888*CHq1[2, 2] - 63803*CHq1[3, 3] - 
            220584*CHq3[1, 1] + 835064*CHq3[2, 2] - 44313*CHq3[3, 3] + 
            620464*CHu[1, 1] + 620464*CHu[2, 2] + 81*CHu[3, 3])) + 
        16*MW2^6*MZ2^2*(-88*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
            8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(12638*CHd[1, 1] - 112967*CHd[2, 2] + 12638*CHd[3, 3] + 
            5056*CHl3[1, 1] + 5056*CHl3[2, 2] + 5056*CHl3[3, 3] - 
            11630*CHq1[1, 1] - 215559*CHq1[2, 2] + 12236*CHq1[3, 3] + 
            49402*CHq3[1, 1] - 124543*CHq3[2, 2] + 13340*CHq3[3, 3] - 
            25276*CHu[1, 1] - 25276*CHu[2, 2] + 522*CHu[3, 3])) - 
        8*MW2^5*MZ2^3*(-552*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
            8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(70790*CHd[1, 1] - 912137*CHd[2, 2] + 70790*CHd[3, 3] + 
            2272*CHl3[1, 1] + 2272*CHl3[2, 2] + 2272*CHl3[3, 3] - 
            82646*CHq1[1, 1] - 706854*CHq1[2, 2] + 32846*CHq1[3, 3] + 
            110978*CHq3[1, 1] - 376434*CHq3[2, 2] + 29033*CHq3[3, 3] - 
            141580*CHu[1, 1] - 141580*CHu[2, 2] + 534*CHu[3, 3])) - 
        MW2^2*MZ2^6*(6*MH2*(589*CHd[1, 1] - 10828*CHd[2, 2] + 589*CHd[3, 3] - 
            589*CHq1[1, 1] - 5244*CHq1[2, 2] + 367*CHq1[3, 3] + 
            1323*CHq3[1, 1] - 3332*CHq3[2, 2] + 367*CHq3[3, 3] - 
            1178*CHu[1, 1] - 1178*CHu[2, 2]) + MZ2*(-184730*CHd[1, 1] + 
            2153792*CHd[2, 2] - 184730*CHd[3, 3] + 17248*CHl3[1, 1] + 
            17248*CHl3[2, 2] + 17248*CHl3[3, 3] + 255482*CHq1[1, 1] - 
            488361*CHq1[2, 2] + 26272*CHq1[3, 3] - 47138*CHq3[1, 1] - 
            624969*CHq3[2, 2] + 22699*CHq3[3, 3] + 369460*CHu[1, 1] + 
            369460*CHu[2, 2] + 735*CHu[3, 3])) + MW2^3*MZ2^5*
         (8*MH2*(847*CHd[1, 1] - 11308*CHd[2, 2] + 847*CHd[3, 3] - 
            847*CHq1[1, 1] - 9630*CHq1[2, 2] + 439*CHq1[3, 3] + 
            1725*CHq3[1, 1] - 7058*CHq3[2, 2] + 439*CHq3[3, 3] - 
            1694*CHu[1, 1] - 1694*CHu[2, 2]) + MZ2*(-409144*CHd[1, 1] + 
            5918710*CHd[2, 2] - 409144*CHd[3, 3] + 55904*CHl3[1, 1] + 
            55904*CHl3[2, 2] + 55904*CHl3[3, 3] + 552640*CHq1[1, 1] + 
            538176*CHq1[2, 2] - 28813*CHq1[3, 3] - 160976*CHq3[1, 1] - 
            175216*CHq3[2, 2] - 17251*CHq3[3, 3] + 818288*CHu[1, 1] + 
            818288*CHu[2, 2] + 1233*CHu[3, 3]))) + 
      MT2^2*(-49*MZ2^8*(MH2 + MZ2)*(10*CHd[1, 1] - 88*CHd[2, 2] + 
          10*CHd[3, 3] - 10*CHq1[1, 1] + 39*CHq1[2, 2] - 5*CHq1[3, 3] + 
          49*CHq3[2, 2] - 5*CHq3[3, 3] - 20*CHu[1, 1] - 20*CHu[2, 2]) + 
        22528*MW2^9*(3*CHd[1, 1] - 30*CHd[2, 2] + 3*CHd[3, 3] - 
          3*CHq1[1, 1] - 36*CHq1[2, 2] + 3*CHq1[3, 3] + 4*CHq3[1, 1] - 
          18*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(3*MH2*(304*CHd[1, 1] - 4400*CHd[2, 2] + 304*CHd[3, 3] - 
            304*CHq1[1, 1] - 353*CHq1[2, 2] + 93*CHq1[3, 3] + 
            490*CHq3[1, 1] + 441*CHq3[2, 2] + 93*CHq3[3, 3] - 608*CHu[1, 1] - 
            608*CHu[2, 2]) + 2*MZ2*(-10181*CHd[1, 1] + 82184*CHd[2, 2] - 
            10181*CHd[3, 3] + 14591*CHq1[1, 1] - 56802*CHq1[2, 2] + 
            6193*CHq1[3, 3] + 2205*CHq3[1, 1] - 52381*CHq3[2, 2] + 
            5458*CHq3[3, 3] + 20362*CHu[1, 1] + 20362*CHu[2, 2])) + 
        256*MW2^7*MZ2^2*(547*CHd[1, 1] - 9175*CHd[2, 2] + 547*CHd[3, 3] - 
          176*CHl3[1, 1] - 176*CHl3[2, 2] - 176*CHl3[3, 3] - 817*CHq1[1, 1] - 
          2190*CHq1[2, 2] - 80*CHq1[3, 3] - 771*CHq3[1, 1] + 80*CHq3[2, 2] - 
          374*CHq3[3, 3] - 1094*CHu[1, 1] - 1094*CHu[2, 2] - 135*CHu[3, 3]) - 
        512*MW2^8*MZ2*(386*CHd[1, 1] - 4619*CHd[2, 2] + 386*CHd[3, 3] - 
          452*CHq1[1, 1] - 4005*CHq1[2, 2] + 221*CHq1[3, 3] + 
          356*CHq3[1, 1] - 1701*CHq3[2, 2] + 133*CHq3[3, 3] - 772*CHu[1, 1] - 
          772*CHu[2, 2] - 33*CHu[3, 3]) - 8*MW2^4*MZ2^4*
         (12*MH2*(79*CHd[1, 1] - 809*CHd[2, 2] + 79*CHd[3, 3] - 
            79*CHq1[1, 1] - 956*CHq1[2, 2] + 66*CHq1[3, 3] + 211*CHq3[1, 1] - 
            666*CHq3[2, 2] + 66*CHq3[3, 3] - 158*CHu[1, 1] - 158*CHu[2, 2]) + 
          MZ2*(-77681*CHd[1, 1] + 1118030*CHd[2, 2] - 77681*CHd[3, 3] + 
            7040*CHl3[1, 1] + 7040*CHl3[2, 2] + 7040*CHl3[3, 3] + 
            98435*CHq1[1, 1] + 444804*CHq1[2, 2] - 15434*CHq1[3, 3] - 
            55425*CHq3[1, 1] + 208196*CHq3[2, 2] - 13082*CHq3[3, 3] + 
            155362*CHu[1, 1] + 155362*CHu[2, 2] + 81*CHu[3, 3])) + 
        64*MW2^6*MZ2^2*(-22*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
            8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(3155*CHd[1, 1] - 28145*CHd[2, 2] + 3155*CHd[3, 3] + 
            1264*CHl3[1, 1] + 1264*CHl3[2, 2] + 1264*CHl3[3, 3] - 
            2903*CHq1[1, 1] - 54045*CHq1[2, 2] + 3329*CHq1[3, 3] + 
            12373*CHq3[1, 1] - 31273*CHq3[2, 2] + 4181*CHq3[3, 3] - 
            6310*CHu[1, 1] - 6310*CHu[2, 2] + 522*CHu[3, 3])) - 
        32*MW2^5*MZ2^3*(-138*MH2*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
            8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(17720*CHd[1, 1] - 228356*CHd[2, 2] + 17720*CHd[3, 3] + 
            568*CHl3[1, 1] + 568*CHl3[2, 2] + 568*CHl3[3, 3] - 
            20684*CHq1[1, 1] - 176862*CHq1[2, 2] + 8351*CHq1[3, 3] + 
            27767*CHq3[1, 1] - 94212*CHq3[2, 2] + 8731*CHq3[3, 3] - 
            35440*CHu[1, 1] - 35440*CHu[2, 2] + 534*CHu[3, 3])) + 
        4*MW2^3*MZ2^5*(2*MH2*(847*CHd[1, 1] - 11308*CHd[2, 2] + 
            847*CHd[3, 3] - 847*CHq1[1, 1] - 9630*CHq1[2, 2] + 
            439*CHq1[3, 3] + 1725*CHq3[1, 1] - 7058*CHq3[2, 2] + 
            439*CHq3[3, 3] - 1694*CHu[1, 1] - 1694*CHu[2, 2]) + 
          MZ2*(-102349*CHd[1, 1] + 1479304*CHd[2, 2] - 102349*CHd[3, 3] + 
            13976*CHl3[1, 1] + 13976*CHl3[2, 2] + 13976*CHl3[3, 3] + 
            138223*CHq1[1, 1] + 133977*CHq1[2, 2] - 6103*CHq1[3, 3] - 
            39875*CHq3[1, 1] - 44065*CHq3[2, 2] - 2977*CHq3[3, 3] + 
            204698*CHu[1, 1] + 204698*CHu[2, 2] + 1233*CHu[3, 3])) - 
        2*MW2^2*MZ2^6*(3*MH2*(589*CHd[1, 1] - 10828*CHd[2, 2] + 
            589*CHd[3, 3] - 589*CHq1[1, 1] - 5244*CHq1[2, 2] + 
            367*CHq1[3, 3] + 1323*CHq3[1, 1] - 3332*CHq3[2, 2] + 
            367*CHq3[3, 3] - 1178*CHu[1, 1] - 1178*CHu[2, 2]) + 
          MZ2*(-92149*CHd[1, 1] + 1076212*CHd[2, 2] - 92149*CHd[3, 3] + 
            8624*CHl3[1, 1] + 8624*CHl3[2, 2] + 8624*CHl3[3, 3] + 
            127525*CHq1[1, 1] - 243726*CHq1[2, 2] + 13469*CHq1[3, 3] - 
            23659*CHq3[1, 1] - 311904*CHq3[2, 2] + 14923*CHq3[3, 3] + 
            184298*CHu[1, 1] + 184298*CHu[2, 2] + 1470*CHu[3, 3])))))/
    (8*(MT2 - MW2)^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2) - 
   (-3*MT2^2*MZ2*SW2*(180224*MW2^7*(CHd[1, 1] - 10*CHd[2, 2] + CHd[3, 3] - 
         CHq1[1, 1] - 12*CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] - 
         8*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) - 
       12*MW2^2*MZ2^5*(14348*CHd[1, 1] - 59770*CHd[2, 2] + 14348*CHd[3, 3] - 
         14348*CHq1[1, 1] + 169337*CHq1[2, 2] - 23338*CHq1[3, 3] - 
         12136*CHq3[1, 1] + 171549*CHq3[2, 2] + 3247*CHq3[3, 3] - 
         28696*CHu[1, 1] - 28696*CHu[2, 2] - 27868*CHu[3, 3]) + 
       24*MW2^3*MZ2^4*(18666*CHd[1, 1] - 224795*CHd[2, 2] + 18666*CHd[3, 3] - 
         18666*CHq1[1, 1] + 130787*CHq1[2, 2] - 20994*CHq1[3, 3] + 
         5318*CHq3[1, 1] + 154771*CHq3[2, 2] + 3254*CHq3[3, 3] - 
         37332*CHu[1, 1] - 37332*CHu[2, 2] - 13588*CHu[3, 3]) + 
       9*MZ2^7*(2260*CHd[1, 1] - 18418*CHd[2, 2] + 2260*CHd[3, 3] - 
         2260*CHq1[1, 1] + 8079*CHq1[2, 2] + 830*CHq1[3, 3] + 
         10339*CHq3[2, 2] + 2055*CHq3[3, 3] - 4520*CHu[1, 1] - 
         4520*CHu[2, 2] + 245*CHu[3, 3]) - 768*MW2^6*MZ2*
        (744*CHd[1, 1] - 8848*CHd[2, 2] + 744*CHd[3, 3] - 744*CHq1[1, 1] - 
         6464*CHq1[2, 2] + 744*CHq1[3, 3] + 1528*CHq3[1, 1] - 
         4192*CHq3[2, 2] + 139*CHq3[3, 3] - 1488*CHu[1, 1] - 1488*CHu[2, 2] + 
         352*CHu[3, 3]) + 192*MW2^5*MZ2^2*(4478*CHd[1, 1] - 60931*CHd[2, 2] + 
         4478*CHd[3, 3] - 4478*CHq1[1, 1] - 22015*CHq1[2, 2] + 
         1046*CHq1[3, 3] + 6266*CHq3[1, 1] - 11271*CHq3[2, 2] - 
         1154*CHq3[3, 3] - 8956*CHu[1, 1] - 8956*CHu[2, 2] + 
         2594*CHu[3, 3]) - 32*MW2^4*MZ2^3*(23714*CHd[1, 1] - 
         345677*CHd[2, 2] + 23714*CHd[3, 3] - 23714*CHq1[1, 1] + 
         16056*CHq1[2, 2] - 13852*CHq1[3, 3] + 17418*CHq3[1, 1] + 
         57188*CHq3[2, 2] - 6304*CHq3[3, 3] - 47428*CHu[1, 1] - 
         47428*CHu[2, 2] + 3822*CHu[3, 3]) - 2*MW2*MZ2^6*
        (2954*CHd[1, 1] - 243833*CHd[2, 2] + 2954*CHd[3, 3] - 
         2954*CHq1[1, 1] - 192009*CHq1[2, 2] + 37982*CHq1[3, 3] + 
         65790*CHq3[1, 1] - 123265*CHq3[2, 2] + 22460*CHq3[3, 3] - 
         5908*CHu[1, 1] - 5908*CHu[2, 2] + 52491*CHu[3, 3])) + 
     MW2*(202752*MW2^9*(3*CHd[1, 1] - 30*CHd[2, 2] + 3*CHd[3, 3] - 
         3*CHq1[1, 1] - 36*CHq1[2, 2] + 3*CHq1[3, 3] + 13*CHq3[1, 1] - 
         42*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       MZ2^9*((182682 - 22856*Pi^2)*CHd[1, 1] + 8*(-39897 + 5620*Pi^2)*
          CHd[2, 2] + 182682*CHd[3, 3] - 22856*Pi^2*CHd[3, 3] - 
         279702*CHq1[1, 1] + 34616*Pi^2*CHq1[1, 1] + 446625*CHq1[2, 2] - 
         56916*Pi^2*CHq1[2, 2] - 139851*CHq1[3, 3] + 17308*Pi^2*CHq1[3, 3] + 
         755139*CHq3[2, 2] - 91532*Pi^2*CHq3[2, 2] - 142791*CHq3[3, 3] + 
         17308*Pi^2*CHq3[3, 3] + 410796*CHu[1, 1] - 48368*Pi^2*CHu[1, 1] + 
         410796*CHu[2, 2] - 48368*Pi^2*CHu[2, 2]) - 
       512*MW2^8*MZ2*(4*(19 + 37*Pi^2)*CHd[1, 1] - 2*(11567 + 212*Pi^2)*
          CHd[2, 2] + 76*CHd[3, 3] + 148*Pi^2*CHd[3, 3] - 5620*CHq1[1, 1] + 
         380*Pi^2*CHq1[1, 1] - 5961*CHq1[2, 2] - 192*Pi^2*CHq1[2, 2] - 
         1706*CHq1[3, 3] + 148*Pi^2*CHq1[3, 3] - 3165*CHq3[1, 1] - 
         84*Pi^2*CHq3[1, 1] + 7681*CHq3[2, 2] - 656*Pi^2*CHq3[2, 2] - 
         3191*CHq3[3, 3] + 148*Pi^2*CHq3[3, 3] - 5102*CHu[1, 1] + 
         232*Pi^2*CHu[1, 1] - 5102*CHu[2, 2] + 232*Pi^2*CHu[2, 2]) + 
       16*MW2^5*MZ2^4*((-1645823 + 76000*Pi^2)*CHd[1, 1] - 
         4*(-3447167 + 54808*Pi^2)*CHd[2, 2] - 1645823*CHd[3, 3] + 
         76000*Pi^2*CHd[3, 3] - 18576*CHe[1, 1] - 18576*CHe[2, 2] - 
         18576*CHe[3, 3] - 18576*CHl1[1, 1] - 18576*CHl1[2, 2] - 
         18576*CHl1[3, 3] + 18576*CHl3[1, 1] + 18576*CHl3[2, 2] + 
         18576*CHl3[3, 3] + 1030511*CHq1[1, 1] - 8512*Pi^2*CHq1[1, 1] + 
         12660342*CHq1[2, 2] - 436872*Pi^2*CHq1[2, 2] - 894323*CHq1[3, 3] + 
         45688*Pi^2*CHq1[3, 3] - 2979573*CHq3[1, 1] + 99888*Pi^2*CHq3[1, 1] + 
         9212290*CHq3[2, 2] - 328472*Pi^2*CHq3[2, 2] - 945371*CHq3[3, 3] + 
         45688*Pi^2*CHq3[3, 3] + 139198*CHu[1, 1] + 203200*Pi^2*CHu[1, 1] + 
         139198*CHu[2, 2] + 203200*Pi^2*CHu[2, 2] - 18576*CHu[3, 3]) - 
       64*MW2^6*MZ2^3*(2*(-143043 + 6478*Pi^2)*CHd[1, 1] - 
         68*(-28185 + 478*Pi^2)*CHd[2, 2] - 286086*CHd[3, 3] + 
         12956*Pi^2*CHd[3, 3] - 5904*CHe[1, 1] - 5904*CHe[2, 2] - 
         5904*CHe[3, 3] - 5904*CHl1[1, 1] - 5904*CHl1[2, 2] - 
         5904*CHl1[3, 3] + 5904*CHl3[1, 1] + 5904*CHl3[2, 2] + 
         5904*CHl3[3, 3] + 89562*CHq1[1, 1] + 7252*Pi^2*CHq1[1, 1] + 
         2727513*CHq1[2, 2] - 81720*Pi^2*CHq1[2, 2] - 238395*CHq1[3, 3] + 
         11204*Pi^2*CHq1[3, 3] - 649422*CHq3[1, 1] + 15156*Pi^2*CHq3[1, 1] + 
         2450127*CHq3[2, 2] - 73816*Pi^2*CHq3[2, 2] - 263463*CHq3[3, 3] + 
         11204*Pi^2*CHq3[3, 3] + 43872*CHu[1, 1] + 32744*Pi^2*CHu[1, 1] + 
         43872*CHu[2, 2] + 32744*Pi^2*CHu[2, 2] - 5904*CHu[3, 3]) + 
       128*MW2^7*MZ2^2*((-50867 + 2792*Pi^2)*CHd[1, 1] - 
         368*(-508 + 19*Pi^2)*CHd[2, 2] - 50867*CHd[3, 3] + 
         2792*Pi^2*CHd[3, 3] - 1056*CHe[1, 1] - 1056*CHe[2, 2] - 
         1056*CHe[3, 3] - 1056*CHl1[1, 1] - 1056*CHl1[2, 2] - 
         1056*CHl1[3, 3] + 1056*CHl3[1, 1] + 1056*CHl3[2, 2] + 
         1056*CHl3[3, 3] - 19837*CHq1[1, 1] + 4168*Pi^2*CHq1[1, 1] + 
         519594*CHq1[2, 2] - 13800*Pi^2*CHq1[2, 2] - 64061*CHq1[3, 3] + 
         2960*Pi^2*CHq1[3, 3] - 157185*CHq3[1, 1] + 1752*Pi^2*CHq3[1, 1] + 
         597730*CHq3[2, 2] - 16216*Pi^2*CHq3[2, 2] - 76145*CHq3[3, 3] + 
         2960*Pi^2*CHq3[3, 3] - 5690*CHu[1, 1] + 6128*Pi^2*CHu[1, 1] - 
         5690*CHu[2, 2] + 6128*Pi^2*CHu[2, 2] - 1056*CHu[3, 3]) - 
       8*MW2^4*MZ2^5*((-3021337 + 153064*Pi^2)*CHd[1, 1] + 
         (28155334 - 513904*Pi^2)*CHd[2, 2] - 3021337*CHd[3, 3] + 
         153064*Pi^2*CHd[3, 3] + 14304*CHe[1, 1] + 14304*CHe[2, 2] + 
         14304*CHe[3, 3] + 14304*CHl1[1, 1] + 14304*CHl1[2, 2] + 
         14304*CHl1[3, 3] - 14304*CHl3[1, 1] - 14304*CHl3[2, 2] - 
         14304*CHl3[3, 3] + 2579689*CHq1[1, 1] - 94936*Pi^2*CHq1[1, 1] + 
         14628234*CHq1[2, 2] - 596832*Pi^2*CHq1[2, 2] - 997336*CHq1[3, 3] + 
         53176*Pi^2*CHq1[3, 3] - 4496724*CHq3[1, 1] + 
         201288*Pi^2*CHq3[1, 1] + 6645344*CHq3[2, 2] - 
         300608*Pi^2*CHq3[2, 2] - 965407*CHq3[3, 3] + 53176*Pi^2*CHq3[3, 3] - 
         319480*CHu[1, 1] + 419872*Pi^2*CHu[1, 1] - 319480*CHu[2, 2] + 
         419872*Pi^2*CHu[2, 2] + 14304*CHu[3, 3]) + 
       MW2*MZ2^8*(8*(-239381 + 19238*Pi^2)*CHd[1, 1] + 
         (8715496 - 394432*Pi^2)*CHd[2, 2] - 1915048*CHd[3, 3] + 
         153904*Pi^2*CHd[3, 3] + 51744*CHe[1, 1] + 51744*CHe[2, 2] + 
         51744*CHe[3, 3] + 51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 
         51744*CHl1[3, 3] - 51744*CHl3[1, 1] - 51744*CHl3[2, 2] - 
         51744*CHl3[3, 3] + 2721664*CHq1[1, 1] - 232432*Pi^2*CHq1[1, 1] - 
         6089415*CHq1[2, 2] + 329268*Pi^2*CHq1[2, 2] + 881891*CHq1[3, 3] - 
         76052*Pi^2*CHq1[3, 3] - 703278*CHq3[1, 1] + 80328*Pi^2*CHq3[1, 1] - 
         8830219*CHq3[2, 2] + 642028*Pi^2*CHq3[2, 2] + 913577*CHq3[3, 3] - 
         76052*Pi^2*CHq3[3, 3] - 1458592*CHu[1, 1] + 320416*Pi^2*CHu[1, 1] - 
         1458592*CHu[2, 2] + 320416*Pi^2*CHu[2, 2] + 51744*CHu[3, 3]) + 
       4*MW2^3*MZ2^6*((-3921627 + 223432*Pi^2)*CHd[1, 1] + 
         (34891734 - 788128*Pi^2)*CHd[2, 2] - 3921627*CHd[3, 3] + 
         223432*Pi^2*CHd[3, 3] + 84168*CHe[1, 1] + 84168*CHe[2, 2] + 
         84168*CHe[3, 3] + 84168*CHl1[1, 1] + 84168*CHl1[2, 2] + 
         84168*CHl1[3, 3] - 84168*CHl3[1, 1] - 84168*CHl3[2, 2] - 
         84168*CHl3[3, 3] + 4169235*CHq1[1, 1] - 229312*Pi^2*CHq1[1, 1] + 
         5454927*CHq1[2, 2] - 315216*Pi^2*CHq1[2, 2] - 586965*CHq1[3, 3] + 
         22144*Pi^2*CHq1[3, 3] - 4941297*CHq3[1, 1] + 
         273600*Pi^2*CHq3[1, 1] - 5011569*CHq3[2, 2] + 
         187696*Pi^2*CHq3[2, 2] - 452961*CHq3[3, 3] + 22144*Pi^2*CHq3[3, 3] - 
         1135038*CHu[1, 1] + 590320*Pi^2*CHu[1, 1] - 1135038*CHu[2, 2] + 
         590320*Pi^2*CHu[2, 2] + 84168*CHu[3, 3]) - 
       2*MW2^2*MZ2^7*((-3606737 + 234340*Pi^2)*CHd[1, 1] - 
         28*(-899447 + 26716*Pi^2)*CHd[2, 2] - 3606737*CHd[3, 3] + 
         234340*Pi^2*CHd[3, 3] + 109728*CHe[1, 1] + 109728*CHe[2, 2] + 
         109728*CHe[3, 3] + 109728*CHl1[1, 1] + 109728*CHl1[2, 2] + 
         109728*CHl1[3, 3] - 109728*CHl3[1, 1] - 109728*CHl3[2, 2] - 
         109728*CHl3[3, 3] + 4483823*CHq1[1, 1] - 308476*Pi^2*CHq1[1, 1] - 
         5455686*CHq1[2, 2] + 179088*Pi^2*CHq1[2, 2] + 334255*CHq1[3, 3] - 
         39260*Pi^2*CHq1[3, 3] - 3168519*CHq3[1, 1] + 
         229956*Pi^2*CHq3[1, 1] - 13415621*CHq3[2, 2] + 
         717520*Pi^2*CHq3[2, 2] + 489496*CHq3[3, 3] - 39260*Pi^2*CHq3[3, 3] - 
         1472678*CHu[1, 1] + 547768*Pi^2*CHu[1, 1] - 1472678*CHu[2, 2] + 
         547768*Pi^2*CHu[2, 2] + 109728*CHu[3, 3])) + 
     MT2*(-67584*MW2^9*(17*CHd[1, 1] - 170*CHd[2, 2] + 17*CHd[3, 3] - 
         17*CHq1[1, 1] - 204*CHq1[2, 2] + 17*CHq1[3, 3] + 63*CHq3[1, 1] - 
         190*CHq3[2, 2] + 17*CHq3[3, 3] - 34*CHu[1, 1] - 34*CHu[2, 2]) + 
       MZ2^9*(2*(-91341 + 11428*Pi^2)*CHd[1, 1] - 8*(-39897 + 5620*Pi^2)*
          CHd[2, 2] - 182682*CHd[3, 3] + 22856*Pi^2*CHd[3, 3] + 
         279702*CHq1[1, 1] - 34616*Pi^2*CHq1[1, 1] - 446625*CHq1[2, 2] + 
         56916*Pi^2*CHq1[2, 2] + 139851*CHq1[3, 3] - 17308*Pi^2*CHq1[3, 3] - 
         755139*CHq3[2, 2] + 91532*Pi^2*CHq3[2, 2] + 142791*CHq3[3, 3] - 
         17308*Pi^2*CHq3[3, 3] - 410796*CHu[1, 1] + 48368*Pi^2*CHu[1, 1] - 
         410796*CHu[2, 2] + 48368*Pi^2*CHu[2, 2]) - 
       2*MW2^3*MZ2^6*(88*(-86349 + 5078*Pi^2)*CHd[1, 1] + 
         (69473613 - 1576256*Pi^2)*CHd[2, 2] - 7598712*CHd[3, 3] + 
         446864*Pi^2*CHd[3, 3] + 168336*CHe[1, 1] + 168336*CHe[2, 2] + 
         168336*CHe[3, 3] + 168336*CHl1[1, 1] + 168336*CHl1[2, 2] + 
         168336*CHl1[3, 3] - 168336*CHl3[1, 1] - 168336*CHl3[2, 2] - 
         168336*CHl3[3, 3] + 8093928*CHq1[1, 1] - 458624*Pi^2*CHq1[1, 1] + 
         14532489*CHq1[2, 2] - 630432*Pi^2*CHq1[2, 2] - 1706502*CHq1[3, 3] + 
         44288*Pi^2*CHq1[3, 3] - 10309104*CHq3[1, 1] + 
         547200*Pi^2*CHq3[1, 1] - 6582471*CHq3[2, 2] + 
         375392*Pi^2*CHq3[2, 2] - 934134*CHq3[3, 3] + 44288*Pi^2*CHq3[3, 3] - 
         2759160*CHu[1, 1] + 1180640*Pi^2*CHu[1, 1] - 2759160*CHu[2, 2] + 
         1180640*Pi^2*CHu[2, 2] - 490761*CHu[3, 3]) + 
       4*MW2^4*MZ2^5*((-5578850 + 306128*Pi^2)*CHd[1, 1] + 
         (51745868 - 1027808*Pi^2)*CHd[2, 2] - 5578850*CHd[3, 3] + 
         306128*Pi^2*CHd[3, 3] + 28608*CHe[1, 1] + 28608*CHe[2, 2] + 
         28608*CHe[3, 3] + 28608*CHl1[1, 1] + 28608*CHl1[2, 2] + 
         28608*CHl1[3, 3] - 28608*CHl3[1, 1] - 28608*CHl3[2, 2] - 
         28608*CHl3[3, 3] + 4695554*CHq1[1, 1] - 189872*Pi^2*CHq1[1, 1] + 
         33148437*CHq1[2, 2] - 1193664*Pi^2*CHq1[2, 2] - 2640602*CHq1[3, 3] + 
         106352*Pi^2*CHq1[3, 3] - 9008892*CHq3[1, 1] + 
         402576*Pi^2*CHq3[1, 1] + 17631037*CHq3[2, 2] - 
         601216*Pi^2*CHq3[2, 2] - 1921697*CHq3[3, 3] + 
         106352*Pi^2*CHq3[3, 3] - 1566608*CHu[1, 1] + 839744*Pi^2*CHu[1, 1] - 
         1566608*CHu[2, 2] + 839744*Pi^2*CHu[2, 2] - 466788*CHu[3, 3]) - 
       8*MW2^5*MZ2^4*(32*(-88691 + 4750*Pi^2)*CHd[1, 1] + 
         (21394879 - 438464*Pi^2)*CHd[2, 2] - 2838112*CHd[3, 3] + 
         152000*Pi^2*CHd[3, 3] - 37152*CHe[1, 1] - 37152*CHe[2, 2] - 
         37152*CHe[3, 3] - 37152*CHl1[1, 1] - 37152*CHl1[2, 2] - 
         37152*CHl1[3, 3] + 37152*CHl3[1, 1] + 37152*CHl3[2, 2] + 
         37152*CHl3[3, 3] + 1607488*CHq1[1, 1] - 17024*Pi^2*CHq1[1, 1] + 
         26699673*CHq1[2, 2] - 873744*Pi^2*CHq1[2, 2] - 2201164*CHq1[3, 3] + 
         91376*Pi^2*CHq1[3, 3] - 5703240*CHq3[1, 1] + 
         199776*Pi^2*CHq3[1, 1] + 20513009*CHq3[2, 2] - 
         656944*Pi^2*CHq3[2, 2] - 1994020*CHq3[3, 3] + 
         91376*Pi^2*CHq3[3, 3] - 628672*CHu[1, 1] + 406400*Pi^2*CHu[1, 1] - 
         628672*CHu[2, 2] + 406400*Pi^2*CHu[2, 2] - 113580*CHu[3, 3]) + 
       MW2^2*MZ2^7*((-7296106 + 468680*Pi^2)*CHd[1, 1] + 
         (52327372 - 1496096*Pi^2)*CHd[2, 2] - 7296106*CHd[3, 3] + 
         468680*Pi^2*CHd[3, 3] + 219456*CHe[1, 1] + 219456*CHe[2, 2] + 
         219456*CHe[3, 3] + 219456*CHl1[1, 1] + 219456*CHl1[2, 2] + 
         219456*CHl1[3, 3] - 219456*CHl3[1, 1] - 219456*CHl3[2, 2] - 
         219456*CHl3[3, 3] + 9050278*CHq1[1, 1] - 616952*Pi^2*CHq1[1, 1] - 
         9998349*CHq1[2, 2] + 358176*Pi^2*CHq1[2, 2] + 491594*CHq1[3, 3] - 
         78520*Pi^2*CHq1[3, 3] - 6722058*CHq3[1, 1] + 
         459912*Pi^2*CHq3[1, 1] - 26385871*CHq3[2, 2] + 
         1435040*Pi^2*CHq3[2, 2] + 857867*CHq3[3, 3] - 
         78520*Pi^2*CHq3[3, 3] - 2780092*CHu[1, 1] + 1095536*Pi^2*CHu[1, 1] - 
         2780092*CHu[2, 2] + 1095536*Pi^2*CHu[2, 2] - 102105*CHu[3, 3]) + 
       256*MW2^8*MZ2*(8*(1120 + 37*Pi^2)*CHd[1, 1] - 4*(36755 + 212*Pi^2)*
          CHd[2, 2] + 8960*CHd[3, 3] + 296*Pi^2*CHd[3, 3] - 
         20048*CHq1[1, 1] + 760*Pi^2*CHq1[1, 1] - 95442*CHq1[2, 2] - 
         384*Pi^2*CHq1[2, 2] + 5396*CHq1[3, 3] + 296*Pi^2*CHq1[3, 3] + 
         13758*CHq3[1, 1] - 168*Pi^2*CHq3[1, 1] - 39262*CHq3[2, 2] - 
         1312*Pi^2*CHq3[2, 2] - 2425*CHq3[3, 3] + 296*Pi^2*CHq3[3, 3] - 
         27820*CHu[1, 1] + 464*Pi^2*CHu[1, 1] - 27820*CHu[2, 2] + 
         464*Pi^2*CHu[2, 2] + 3168*CHu[3, 3]) - 64*MW2^7*MZ2^2*
        (4*(-8581 + 1396*Pi^2)*CHd[1, 1] - 23*(21499 + 608*Pi^2)*CHd[2, 2] - 
         34324*CHd[3, 3] + 5584*Pi^2*CHd[3, 3] - 2112*CHe[1, 1] - 
         2112*CHe[2, 2] - 2112*CHe[3, 3] - 2112*CHl1[1, 1] - 
         2112*CHl1[2, 2] - 2112*CHl1[3, 3] + 2112*CHl3[1, 1] + 
         2112*CHl3[2, 2] + 2112*CHl3[3, 3] - 107084*CHq1[1, 1] + 
         8336*Pi^2*CHq1[1, 1] + 606243*CHq1[2, 2] - 27600*Pi^2*CHq1[2, 2] - 
         95164*CHq1[3, 3] + 5920*Pi^2*CHq1[3, 3] - 201996*CHq3[1, 1] + 
         3504*Pi^2*CHq3[1, 1] + 942299*CHq3[2, 2] - 32432*Pi^2*CHq3[2, 2] - 
         157240*CHq3[3, 3] + 5920*Pi^2*CHq3[3, 3] - 146200*CHu[1, 1] + 
         12256*Pi^2*CHu[1, 1] - 146200*CHu[2, 2] + 12256*Pi^2*CHu[2, 2] + 
         33906*CHu[3, 3]) - MW2*MZ2^8*(4*(-493207 + 38476*Pi^2)*CHd[1, 1] + 
         (9200146 - 394432*Pi^2)*CHd[2, 2] - 1972828*CHd[3, 3] + 
         153904*Pi^2*CHd[3, 3] + 51744*CHe[1, 1] + 51744*CHe[2, 2] + 
         51744*CHe[3, 3] + 51744*CHl1[1, 1] + 51744*CHl1[2, 2] + 
         51744*CHl1[3, 3] - 51744*CHl3[1, 1] - 51744*CHl3[2, 2] - 
         51744*CHl3[3, 3] + 2779444*CHq1[1, 1] - 232432*Pi^2*CHq1[1, 1] - 
         6302850*CHq1[2, 2] + 329268*Pi^2*CHq1[2, 2] + 897551*CHq1[3, 3] - 
         76052*Pi^2*CHq1[3, 3] - 703278*CHq3[1, 1] + 80328*Pi^2*CHq3[1, 1] - 
         9101434*CHq3[2, 2] + 642028*Pi^2*CHq3[2, 2] + 909392*CHq3[3, 3] - 
         76052*Pi^2*CHq3[3, 3] - 1343032*CHu[1, 1] + 320416*Pi^2*CHu[1, 1] - 
         1343032*CHu[2, 2] + 320416*Pi^2*CHu[2, 2] + 45129*CHu[3, 3]) + 
       32*MW2^6*MZ2^3*((-419454 + 25912*Pi^2)*CHd[1, 1] + 
         (1693053 - 65008*Pi^2)*CHd[2, 2] + 
         2*((-209727 + 12956*Pi^2)*CHd[3, 3] - 5904*CHe[1, 1] - 
           5904*CHe[2, 2] - 5904*CHe[3, 3] - 5904*CHl1[1, 1] - 
           5904*CHl1[2, 2] - 5904*CHl1[3, 3] + 5904*CHl3[1, 1] + 
           5904*CHl3[2, 2] + 5904*CHl3[3, 3] + 13203*CHq1[1, 1] + 
           7252*Pi^2*CHq1[1, 1] + 2552004*CHq1[2, 2] - 
           81720*Pi^2*CHq1[2, 2] - 257049*CHq1[3, 3] + 
           11204*Pi^2*CHq1[3, 3] - 566415*CHq3[1, 1] + 
           15156*Pi^2*CHq3[1, 1] + 2433984*CHq3[2, 2] - 
           73816*Pi^2*CHq3[2, 2] - 288327*CHq3[3, 3] + 
           11204*Pi^2*CHq3[3, 3] - 108846*CHu[1, 1] + 32744*Pi^2*CHu[1, 1] - 
           108846*CHu[2, 2] + 32744*Pi^2*CHu[2, 2] + 23175*CHu[3, 3]))))/
    (72*(MT2 - MW2)*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^3*Pi^2*SW2))*
  Class[7] + Class[8]*
  ((MZ2*B0i[bb0, 0, 0, MZ2]*(16*MW2^4*(8*Cdd[1, 1, 1, 1] - 
        54*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] - 18*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] - 80*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] - 
        18*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] - 
        30*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] - 
        30*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] - 
        30*Ced[3, 3, 2, 2] + 3*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 
        6*Ceu[3, 3, 1, 1] - 6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] - 
        30*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] - 
        30*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] - 
        30*Cld[3, 3, 2, 2] + 3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 
        36*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
        36*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 
        36*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] - 
        24*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] - 
        24*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] - 
        24*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
        6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 
        6*Clu[3, 3, 1, 1] - 6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] + 
        27*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 39*Cqd1[2, 2, 1, 1] - 
        6*Cqd1[2, 2, 2, 2] - 39*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] - 
        27*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 
        3*Cqe[1, 1, 2, 2] - 3*Cqe[1, 1, 3, 3] - 36*Cqe[2, 2, 1, 1] - 
        36*Cqe[2, 2, 2, 2] - 36*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
        78*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 2, 2] - 78*Cqq1[2, 2, 3, 3] - 
        18*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] - 
        90*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] + 54*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] - 84*Cqq3[2, 2, 2, 2] - 30*Cqq3[2, 2, 3, 3] - 
        34*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
        12*Cqu1[1, 1, 2, 2] + 78*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] + 
        54*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] + 
        54*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
        48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
      8*MW2^3*MZ2*(40*Cdd[1, 1, 1, 1] - 342*Cdd[1, 1, 2, 2] + 
        60*Cdd[1, 1, 3, 3] - 114*Cdd[1, 2, 2, 1] + 20*Cdd[1, 3, 3, 1] - 
        496*Cdd[2, 2, 2, 2] - 342*Cdd[2, 2, 3, 3] - 114*Cdd[2, 3, 3, 2] + 
        40*Cdd[3, 3, 3, 3] + 15*Ced[1, 1, 1, 1] - 186*Ced[1, 1, 2, 2] + 
        15*Ced[1, 1, 3, 3] + 15*Ced[2, 2, 1, 1] - 186*Ced[2, 2, 2, 2] + 
        15*Ced[2, 2, 3, 3] + 15*Ced[3, 3, 1, 1] - 186*Ced[3, 3, 2, 2] + 
        15*Ced[3, 3, 3, 3] - 30*Ceu[1, 1, 1, 1] - 30*Ceu[1, 1, 2, 2] - 
        30*Ceu[2, 2, 1, 1] - 30*Ceu[2, 2, 2, 2] - 30*Ceu[3, 3, 1, 1] - 
        30*Ceu[3, 3, 2, 2] + 15*Cld[1, 1, 1, 1] - 186*Cld[1, 1, 2, 2] + 
        15*Cld[1, 1, 3, 3] + 15*Cld[2, 2, 1, 1] - 186*Cld[2, 2, 2, 2] + 
        15*Cld[2, 2, 3, 3] + 15*Cld[3, 3, 1, 1] - 186*Cld[3, 3, 2, 2] + 
        15*Cld[3, 3, 3, 3] - 15*Clq1[1, 1, 1, 1] - 117*Clq1[1, 1, 2, 2] + 
        6*Clq1[1, 1, 3, 3] - 15*Clq1[2, 2, 1, 1] - 117*Clq1[2, 2, 2, 2] + 
        6*Clq1[2, 2, 3, 3] - 15*Clq1[3, 3, 1, 1] - 117*Clq1[3, 3, 2, 2] + 
        6*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] - 27*Clq3[1, 1, 2, 2] + 
        9*Clq3[2, 2, 1, 1] - 27*Clq3[2, 2, 2, 2] + 9*Clq3[3, 3, 1, 1] - 
        27*Clq3[3, 3, 2, 2] - 30*Clu[1, 1, 1, 1] - 30*Clu[1, 1, 2, 2] - 
        30*Clu[2, 2, 1, 1] - 30*Clu[2, 2, 2, 2] - 30*Clu[3, 3, 1, 1] - 
        30*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] + 171*Cqd1[1, 1, 2, 2] - 
        30*Cqd1[1, 1, 3, 3] - 132*Cqd1[2, 2, 1, 1] + 69*Cqd1[2, 2, 2, 2] - 
        132*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] - 90*Cqd1[3, 3, 2, 2] + 
        12*Cqd1[3, 3, 3, 3] - 15*Cqe[1, 1, 1, 1] - 15*Cqe[1, 1, 2, 2] - 
        15*Cqe[1, 1, 3, 3] - 117*Cqe[2, 2, 1, 1] - 117*Cqe[2, 2, 2, 2] - 
        117*Cqe[2, 2, 3, 3] + 6*Cqe[3, 3, 1, 1] + 6*Cqe[3, 3, 2, 2] + 
        6*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 264*Cqq1[1, 1, 2, 2] - 
        24*Cqq1[1, 1, 3, 3] + 26*Cqq1[1, 2, 2, 1] - 4*Cqq1[1, 3, 3, 1] + 
        246*Cqq1[2, 2, 2, 2] - 30*Cqq1[2, 2, 3, 3] - 6*Cqq1[2, 3, 3, 2] - 
        8*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] - 108*Cqq3[1, 1, 2, 2] + 
        150*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] - 18*Cqq3[2, 2, 2, 2] - 
        6*Cqq3[2, 2, 3, 3] - 14*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 264*Cqu1[2, 2, 1, 1] + 
        264*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
        60*Cud1[1, 1, 1, 1] + 342*Cud1[1, 1, 2, 2] - 60*Cud1[1, 1, 3, 3] - 
        60*Cud1[2, 2, 1, 1] + 342*Cud1[2, 2, 2, 2] - 60*Cud1[2, 2, 3, 3] + 
        160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 80*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 6*MW2^2*MZ2^2*(56*Cdd[1, 1, 1, 1] - 
        558*Cdd[1, 1, 2, 2] + 84*Cdd[1, 1, 3, 3] - 186*Cdd[1, 2, 2, 1] + 
        28*Cdd[1, 3, 3, 1] - 800*Cdd[2, 2, 2, 2] - 558*Cdd[2, 2, 3, 3] - 
        186*Cdd[2, 3, 3, 2] + 56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] - 
        300*Ced[1, 1, 2, 2] + 21*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] - 
        300*Ced[2, 2, 2, 2] + 21*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] - 
        300*Ced[3, 3, 2, 2] + 21*Ced[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 
        42*Ceu[1, 1, 2, 2] - 42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 
        42*Ceu[3, 3, 1, 1] - 42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] - 
        300*Cld[1, 1, 2, 2] + 21*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] - 
        300*Cld[2, 2, 2, 2] + 21*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] - 
        300*Cld[3, 3, 2, 2] + 21*Cld[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 
        72*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 
        72*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 
        72*Clq1[3, 3, 2, 2] + 3*Clq1[3, 3, 3, 3] + 15*Clq3[1, 1, 1, 1] + 
        12*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 15*Clq3[2, 2, 1, 1] + 
        12*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 15*Clq3[3, 3, 1, 1] + 
        12*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 
        42*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 
        42*Clu[3, 3, 1, 1] - 42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] + 
        279*Cqd1[1, 1, 2, 2] - 42*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 1, 1] + 
        228*Cqd1[2, 2, 2, 2] - 93*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] - 
        45*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 
        21*Cqe[1, 1, 2, 2] - 21*Cqe[1, 1, 3, 3] - 72*Cqe[2, 2, 1, 1] - 
        72*Cqe[2, 2, 2, 2] - 72*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
        3*Cqe[3, 3, 2, 2] + 3*Cqe[3, 3, 3, 3] + 64*Cqq1[1, 1, 1, 1] + 
        186*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 58*Cqq1[1, 2, 2, 1] + 
        4*Cqq1[1, 3, 3, 1] + 180*Cqq1[2, 2, 2, 2] + 30*Cqq1[2, 2, 3, 3] + 
        18*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 96*Cqq3[1, 1, 1, 1] + 
        162*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] + 66*Cqq3[1, 2, 2, 1] - 
        12*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] + 78*Cqq3[2, 2, 3, 3] + 
        2*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 
        84*Cqu1[1, 1, 2, 2] + 186*Cqu1[2, 2, 1, 1] + 186*Cqu1[2, 2, 2, 2] - 
        12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] + 
        558*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] + 
        558*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 
        336*Cuu[1, 1, 2, 2] + 112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
      MZ2^4*(80*Cdd[1, 1, 1, 1] - 468*Cdd[1, 1, 2, 2] + 120*Cdd[1, 1, 3, 3] - 
        156*Cdd[1, 2, 2, 1] + 40*Cdd[1, 3, 3, 1] - 704*Cdd[2, 2, 2, 2] - 
        468*Cdd[2, 2, 3, 3] - 156*Cdd[2, 3, 3, 2] + 80*Cdd[3, 3, 3, 3] + 
        30*Ced[1, 1, 1, 1] - 264*Ced[1, 1, 2, 2] + 30*Ced[1, 1, 3, 3] + 
        30*Ced[2, 2, 1, 1] - 264*Ced[2, 2, 2, 2] + 30*Ced[2, 2, 3, 3] + 
        30*Ced[3, 3, 1, 1] - 264*Ced[3, 3, 2, 2] + 30*Ced[3, 3, 3, 3] - 
        60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 60*Ceu[2, 2, 1, 1] - 
        60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 60*Ceu[3, 3, 2, 2] + 
        30*Cld[1, 1, 1, 1] - 264*Cld[1, 1, 2, 2] + 30*Cld[1, 1, 3, 3] + 
        30*Cld[2, 2, 1, 1] - 264*Cld[2, 2, 2, 2] + 30*Cld[2, 2, 3, 3] + 
        30*Cld[3, 3, 1, 1] - 264*Cld[3, 3, 2, 2] + 30*Cld[3, 3, 3, 3] - 
        30*Clq1[1, 1, 1, 1] + 117*Clq1[1, 1, 2, 2] - 15*Clq1[1, 1, 3, 3] - 
        30*Clq1[2, 2, 1, 1] + 117*Clq1[2, 2, 2, 2] - 15*Clq1[2, 2, 3, 3] - 
        30*Clq1[3, 3, 1, 1] + 117*Clq1[3, 3, 2, 2] - 15*Clq1[3, 3, 3, 3] - 
        60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 60*Clu[2, 2, 1, 1] - 
        60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 60*Clu[3, 3, 2, 2] - 
        60*Cqd1[1, 1, 1, 1] + 234*Cqd1[1, 1, 2, 2] - 60*Cqd1[1, 1, 3, 3] + 
        87*Cqd1[2, 2, 1, 1] + 381*Cqd1[2, 2, 2, 2] + 87*Cqd1[2, 2, 3, 3] - 
        30*Cqd1[3, 3, 1, 1] + 117*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] - 
        30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 30*Cqe[1, 1, 3, 3] + 
        117*Cqe[2, 2, 1, 1] + 117*Cqe[2, 2, 2, 2] + 117*Cqe[2, 2, 3, 3] - 
        15*Cqe[3, 3, 1, 1] - 15*Cqe[3, 3, 2, 2] - 15*Cqe[3, 3, 3, 3] + 
        70*Cqq1[1, 1, 1, 1] - 174*Cqq1[1, 1, 2, 2] + 60*Cqq1[1, 1, 3, 3] - 
        29*Cqq1[1, 2, 2, 1] + 10*Cqq1[1, 3, 3, 1] - 273*Cqq1[2, 2, 2, 2] - 
        87*Cqq1[2, 2, 3, 3] - 39*Cqq1[2, 3, 3, 2] + 20*Cqq1[3, 3, 3, 3] + 
        30*Cqq3[1, 1, 1, 1] - 87*Cqq3[1, 2, 2, 1] + 30*Cqq3[1, 3, 3, 1] - 
        117*Cqq3[2, 2, 2, 2] - 147*Cqq3[2, 2, 3, 3] - 19*Cqq3[2, 3, 3, 2] + 
        20*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 
        174*Cqu1[2, 2, 1, 1] - 174*Cqu1[2, 2, 2, 2] + 60*Cqu1[3, 3, 1, 1] + 
        60*Cqu1[3, 3, 2, 2] - 120*Cud1[1, 1, 1, 1] + 468*Cud1[1, 1, 2, 2] - 
        120*Cud1[1, 1, 3, 3] - 120*Cud1[2, 2, 1, 1] + 468*Cud1[2, 2, 2, 2] - 
        120*Cud1[2, 2, 3, 3] + 320*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] + 
        160*Cuu[1, 2, 2, 1] + 320*Cuu[2, 2, 2, 2]) - 
      MW2*MZ2^3*(224*Cdd[1, 1, 1, 1] - 1944*Cdd[1, 1, 2, 2] + 
        336*Cdd[1, 1, 3, 3] - 648*Cdd[1, 2, 2, 1] + 112*Cdd[1, 3, 3, 1] - 
        2816*Cdd[2, 2, 2, 2] - 1944*Cdd[2, 2, 3, 3] - 648*Cdd[2, 3, 3, 2] + 
        224*Cdd[3, 3, 3, 3] + 84*Ced[1, 1, 1, 1] - 1056*Ced[1, 1, 2, 2] + 
        84*Ced[1, 1, 3, 3] + 84*Ced[2, 2, 1, 1] - 1056*Ced[2, 2, 2, 2] + 
        84*Ced[2, 2, 3, 3] + 84*Ced[3, 3, 1, 1] - 1056*Ced[3, 3, 2, 2] + 
        84*Ced[3, 3, 3, 3] - 168*Ceu[1, 1, 1, 1] - 168*Ceu[1, 1, 2, 2] - 
        168*Ceu[2, 2, 1, 1] - 168*Ceu[2, 2, 2, 2] - 168*Ceu[3, 3, 1, 1] - 
        168*Ceu[3, 3, 2, 2] + 84*Cld[1, 1, 1, 1] - 1056*Cld[1, 1, 2, 2] + 
        84*Cld[1, 1, 3, 3] + 84*Cld[2, 2, 1, 1] - 1056*Cld[2, 2, 2, 2] + 
        84*Cld[2, 2, 3, 3] + 84*Cld[3, 3, 1, 1] - 1056*Cld[3, 3, 2, 2] + 
        84*Cld[3, 3, 3, 3] - 84*Clq1[1, 1, 1, 1] + 45*Clq1[1, 1, 2, 2] + 
        3*Clq1[1, 1, 3, 3] - 84*Clq1[2, 2, 1, 1] + 45*Clq1[2, 2, 2, 2] + 
        3*Clq1[2, 2, 3, 3] - 84*Clq1[3, 3, 1, 1] + 45*Clq1[3, 3, 2, 2] + 
        3*Clq1[3, 3, 3, 3] + 147*Clq3[1, 1, 2, 2] - 15*Clq3[1, 1, 3, 3] + 
        147*Clq3[2, 2, 2, 2] - 15*Clq3[2, 2, 3, 3] + 147*Clq3[3, 3, 2, 2] - 
        15*Clq3[3, 3, 3, 3] - 168*Clu[1, 1, 1, 1] - 168*Clu[1, 1, 2, 2] - 
        168*Clu[2, 2, 1, 1] - 168*Clu[2, 2, 2, 2] - 168*Clu[3, 3, 1, 1] - 
        168*Clu[3, 3, 2, 2] - 168*Cqd1[1, 1, 1, 1] + 972*Cqd1[1, 1, 2, 2] - 
        168*Cqd1[1, 1, 3, 3] - 39*Cqd1[2, 2, 1, 1] + 1101*Cqd1[2, 2, 2, 2] - 
        39*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 135*Cqd1[3, 3, 2, 2] + 
        6*Cqd1[3, 3, 3, 3] - 84*Cqe[1, 1, 1, 1] - 84*Cqe[1, 1, 2, 2] - 
        84*Cqe[1, 1, 3, 3] + 45*Cqe[2, 2, 1, 1] + 45*Cqe[2, 2, 2, 2] + 
        45*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
        3*Cqe[3, 3, 3, 3] + 196*Cqq1[1, 1, 1, 1] + 78*Cqq1[1, 1, 2, 2] - 
        12*Cqq1[1, 1, 3, 3] + 160*Cqq1[1, 2, 2, 1] - 32*Cqq1[1, 3, 3, 1] + 
        42*Cqq1[2, 2, 2, 2] + 300*Cqq1[2, 2, 3, 3] + 72*Cqq1[2, 3, 3, 2] - 
        64*Cqq1[3, 3, 3, 3] + 84*Cqq3[1, 1, 1, 1] + 882*Cqq3[1, 1, 2, 2] - 
        180*Cqq3[1, 1, 3, 3] - 108*Cqq3[1, 2, 2, 1] + 24*Cqq3[1, 3, 3, 1] + 
        690*Cqq3[2, 2, 2, 2] + 132*Cqq3[2, 2, 3, 3] + 128*Cqq3[2, 3, 3, 2] - 
        64*Cqq3[3, 3, 3, 3] + 336*Cqu1[1, 1, 1, 1] + 336*Cqu1[1, 1, 2, 2] + 
        78*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 1, 1] - 
        12*Cqu1[3, 3, 2, 2] - 336*Cud1[1, 1, 1, 1] + 1944*Cud1[1, 1, 2, 2] - 
        336*Cud1[1, 1, 3, 3] - 336*Cud1[2, 2, 1, 1] + 1944*Cud1[2, 2, 2, 2] - 
        336*Cud1[2, 2, 3, 3] + 896*Cuu[1, 1, 1, 1] + 1344*Cuu[1, 1, 2, 2] + 
        448*Cuu[1, 2, 2, 1] + 896*Cuu[2, 2, 2, 2])))/
    (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(MZ2^4*(15*Cqd1[3, 3, 1, 1] - 
        132*Cqd1[3, 3, 2, 2] + 15*Cqd1[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 
        5*Cqq1[1, 3, 3, 1] + 117*Cqq1[2, 2, 3, 3] - 5*Cqq1[2, 3, 3, 2] - 
        15*Cqq1[3, 3, 3, 3] - 15*Cqq3[1, 3, 3, 1] - 147*Cqq3[2, 2, 3, 3] + 
        83*Cqq3[2, 3, 3, 2] + 5*Cqq3[3, 3, 3, 3] - 60*Cqu1[1, 1, 3, 3] + 
        234*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] - 
        30*Cqu1[3, 3, 3, 3] + 60*Cud1[3, 3, 1, 1] - 528*Cud1[3, 3, 2, 2] + 
        60*Cud1[3, 3, 3, 3] - 240*Cuu[1, 1, 3, 3] - 80*Cuu[1, 3, 3, 1] - 
        240*Cuu[2, 2, 3, 3] - 80*Cuu[2, 3, 3, 2]) - 
      8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] - 282*Cqd1[3, 3, 2, 2] + 
        21*Cqd1[3, 3, 3, 3] - 42*Cqq1[1, 1, 3, 3] - 16*Cqq1[1, 3, 3, 1] - 
        252*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 3, 3] - 
        152*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 30*Cqu1[1, 1, 3, 3] - 
        234*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 1, 1] - 42*Cqu1[3, 3, 2, 2] + 
        12*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 372*Cud1[3, 3, 2, 2] + 
        30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 40*Cuu[1, 3, 3, 1] - 
        120*Cuu[2, 2, 3, 3] - 40*Cuu[2, 3, 3, 2]) + 
      12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] - 174*Cqd1[3, 3, 2, 2] + 
        12*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 3, 3, 1] - 
        54*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 3, 3] - 
        26*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
        72*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] + 
        3*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 
        21*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 
        84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) + 
      32*MW2^4*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
        3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
        72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
        18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
        2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
        6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
        3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
        12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
        4*Cuu[2, 3, 3, 2]) + MW2*MZ2^3*(-87*Cqd1[3, 3, 1, 1] + 
        924*Cqd1[3, 3, 2, 2] - 87*Cqd1[3, 3, 3, 3] + 174*Cqq1[1, 1, 3, 3] + 
        44*Cqq1[1, 3, 3, 1] - 396*Cqq1[2, 2, 3, 3] + 44*Cqq1[2, 3, 3, 2] + 
        42*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 72*Cqq3[1, 3, 3, 1] + 
        660*Cqq3[2, 2, 3, 3] - 308*Cqq3[2, 3, 3, 2] - 14*Cqq3[3, 3, 3, 3] + 
        168*Cqu1[1, 1, 3, 3] - 90*Cqu1[2, 2, 3, 3] + 174*Cqu1[3, 3, 1, 1] + 
        174*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] - 168*Cud1[3, 3, 1, 1] + 
        2112*Cud1[3, 3, 2, 2] - 168*Cud1[3, 3, 3, 3] + 672*Cuu[1, 1, 3, 3] + 
        224*Cuu[1, 3, 3, 1] + 672*Cuu[2, 2, 3, 3] + 224*Cuu[2, 3, 3, 2])))/
    (3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(2*MW2*MZ2^3*(417*Cqd1[3, 3, 1, 1] - 5412*Cqd1[3, 3, 2, 2] + 
          417*Cqd1[3, 3, 3, 3] - 834*Cqq1[1, 1, 3, 3] - 
          304*Cqq1[1, 3, 3, 1] + 144*Cqq1[2, 2, 3, 3] - 
          304*Cqq1[2, 3, 3, 2] + 78*Cqq1[3, 3, 3, 3] - 990*Cqq3[1, 1, 3, 3] - 
          252*Cqq3[1, 3, 3, 1] - 1968*Cqq3[2, 2, 3, 3] + 
          400*Cqq3[2, 3, 3, 2] - 26*Cqq3[3, 3, 3, 3] - 93*Cqu1[1, 1, 3, 3] + 
          504*Cqu1[2, 2, 3, 3] - 834*Cqu1[3, 3, 1, 1] - 
          834*Cqu1[3, 3, 2, 2] - 69*Cqu1[3, 3, 3, 3] + 93*Cud1[3, 3, 1, 1] - 
          660*Cud1[3, 3, 2, 2] + 93*Cud1[3, 3, 3, 3] - 372*Cuu[1, 1, 3, 3] - 
          124*Cuu[1, 3, 3, 1] - 372*Cuu[2, 2, 3, 3] - 124*Cuu[2, 3, 3, 2]) + 
        16*MW2^3*MZ2*(69*Cqd1[3, 3, 1, 1] - 834*Cqd1[3, 3, 2, 2] + 
          69*Cqd1[3, 3, 3, 3] - 138*Cqq1[1, 1, 3, 3] - 68*Cqq1[1, 3, 3, 1] - 
          1152*Cqq1[2, 2, 3, 3] - 68*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] - 
          270*Cqq3[1, 1, 3, 3] - 24*Cqq3[1, 3, 3, 1] + 744*Cqq3[2, 2, 3, 3] - 
          700*Cqq3[2, 3, 3, 2] - 22*Cqq3[3, 3, 3, 3] - 33*Cqu1[1, 1, 3, 3] - 
          144*Cqu1[2, 2, 3, 3] - 138*Cqu1[3, 3, 1, 1] - 
          138*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] + 33*Cud1[3, 3, 1, 1] - 
          474*Cud1[3, 3, 2, 2] + 33*Cud1[3, 3, 3, 3] - 132*Cuu[1, 1, 3, 3] - 
          44*Cuu[1, 3, 3, 1] - 132*Cuu[2, 2, 3, 3] - 44*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(-330*Cqd1[3, 3, 1, 1] + 2904*Cqd1[3, 3, 2, 2] - 
          330*Cqd1[3, 3, 3, 3] + 660*Cqq1[1, 1, 3, 3] + 
          110*Cqq1[1, 3, 3, 1] - 2574*Cqq1[2, 2, 3, 3] + 
          110*Cqq1[2, 3, 3, 2] + 330*Cqq1[3, 3, 3, 3] + 
          330*Cqq3[1, 3, 3, 1] + 3234*Cqq3[2, 2, 3, 3] - 
          1826*Cqq3[2, 3, 3, 2] - 110*Cqq3[3, 3, 3, 3] - 
          30*Cqu1[1, 1, 3, 3] + 117*Cqu1[2, 2, 3, 3] + 660*Cqu1[3, 3, 1, 1] + 
          660*Cqu1[3, 3, 2, 2] - 15*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 
          264*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 
          40*Cuu[1, 3, 3, 1] - 120*Cuu[2, 2, 3, 3] - 40*Cuu[2, 3, 3, 2]) - 
        24*MW2^2*MZ2^2*(51*Cqd1[3, 3, 1, 1] - 726*Cqd1[3, 3, 2, 2] + 
          51*Cqd1[3, 3, 3, 3] - 102*Cqq1[1, 1, 3, 3] - 38*Cqq1[1, 3, 3, 1] - 
          378*Cqq1[2, 2, 3, 3] - 38*Cqq1[2, 3, 3, 2] + 12*Cqq1[3, 3, 3, 3] - 
          126*Cqq3[1, 1, 3, 3] - 30*Cqq3[1, 3, 3, 1] + 150*Cqq3[2, 2, 3, 3] - 
          214*Cqq3[2, 3, 3, 2] - 4*Cqq3[3, 3, 3, 3] - 15*Cqu1[1, 1, 3, 3] - 
          9*Cqu1[2, 2, 3, 3] - 102*Cqu1[3, 3, 1, 1] - 102*Cqu1[3, 3, 2, 2] + 
          6*Cqu1[3, 3, 3, 3] + 15*Cud1[3, 3, 1, 1] - 222*Cud1[3, 3, 2, 2] + 
          15*Cud1[3, 3, 3, 3] - 60*Cuu[1, 1, 3, 3] - 20*Cuu[1, 3, 3, 1] - 
          60*Cuu[2, 2, 3, 3] - 20*Cuu[2, 3, 3, 2]) - 
        128*MW2^4*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
          3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
          12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
          4*Cuu[2, 3, 3, 2])) - 
      2*MZ2*(MZ2^4*(15*Cqd1[3, 3, 1, 1] - 132*Cqd1[3, 3, 2, 2] + 
          15*Cqd1[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 5*Cqq1[1, 3, 3, 1] + 
          117*Cqq1[2, 2, 3, 3] - 5*Cqq1[2, 3, 3, 2] - 15*Cqq1[3, 3, 3, 3] - 
          15*Cqq3[1, 3, 3, 1] - 147*Cqq3[2, 2, 3, 3] + 83*Cqq3[2, 3, 3, 2] + 
          5*Cqq3[3, 3, 3, 3] - 60*Cqu1[1, 1, 3, 3] + 234*Cqu1[2, 2, 3, 3] - 
          30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] + 
          60*Cud1[3, 3, 1, 1] - 528*Cud1[3, 3, 2, 2] + 60*Cud1[3, 3, 3, 3] - 
          240*Cuu[1, 1, 3, 3] - 80*Cuu[1, 3, 3, 1] - 240*Cuu[2, 2, 3, 3] - 
          80*Cuu[2, 3, 3, 2]) - 8*MW2^3*MZ2*(21*Cqd1[3, 3, 1, 1] - 
          282*Cqd1[3, 3, 2, 2] + 21*Cqd1[3, 3, 3, 3] - 42*Cqq1[1, 1, 3, 3] - 
          16*Cqq1[1, 3, 3, 1] - 252*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] + 
          6*Cqq1[3, 3, 3, 3] - 54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 
          156*Cqq3[2, 2, 3, 3] - 152*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 
          30*Cqu1[1, 1, 3, 3] - 234*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 1, 1] - 
          42*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 
          372*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 
          40*Cuu[1, 3, 3, 1] - 120*Cuu[2, 2, 3, 3] - 40*Cuu[2, 3, 3, 2]) + 
        12*MW2^2*MZ2^2*(12*Cqd1[3, 3, 1, 1] - 174*Cqd1[3, 3, 2, 2] + 
          12*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 3, 3, 1] - 
          54*Cqq1[2, 2, 3, 3] - 10*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          36*Cqq3[1, 1, 3, 3] - 6*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 3, 3] - 
          26*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
          72*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] + 
          3*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 
          21*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 28*Cuu[1, 3, 3, 1] - 
          84*Cuu[2, 2, 3, 3] - 28*Cuu[2, 3, 3, 2]) + 
        32*MW2^4*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 
          3*Cqd1[3, 3, 3, 3] - 6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 
          72*Cqq1[2, 2, 3, 3] - 4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
          18*Cqq3[1, 1, 3, 3] + 48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 
          2*Cqq3[3, 3, 3, 3] - 3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 
          6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 
          3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 
          12*Cuu[1, 1, 3, 3] - 4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 
          4*Cuu[2, 3, 3, 2]) + MW2*MZ2^3*(-87*Cqd1[3, 3, 1, 1] + 
          924*Cqd1[3, 3, 2, 2] - 87*Cqd1[3, 3, 3, 3] + 174*Cqq1[1, 1, 3, 3] + 
          44*Cqq1[1, 3, 3, 1] - 396*Cqq1[2, 2, 3, 3] + 44*Cqq1[2, 3, 3, 2] + 
          42*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 72*Cqq3[1, 3, 3, 1] + 
          660*Cqq3[2, 2, 3, 3] - 308*Cqq3[2, 3, 3, 2] - 14*Cqq3[3, 3, 3, 3] + 
          168*Cqu1[1, 1, 3, 3] - 90*Cqu1[2, 2, 3, 3] + 174*Cqu1[3, 3, 1, 1] + 
          174*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] - 168*Cud1[3, 3, 1, 1] + 
          2112*Cud1[3, 3, 2, 2] - 168*Cud1[3, 3, 3, 3] + 
          672*Cuu[1, 1, 3, 3] + 224*Cuu[1, 3, 3, 1] + 672*Cuu[2, 2, 3, 3] + 
          224*Cuu[2, 3, 3, 2]))))/(12*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (MZ2^4*(-3*MT2*(30*Cqd1[3, 3, 1, 1] - 264*Cqd1[3, 3, 2, 2] + 
         30*Cqd1[3, 3, 3, 3] - 60*Cqq1[1, 1, 3, 3] + 35*Cqq1[1, 3, 3, 1] + 
         234*Cqq1[2, 2, 3, 3] + 35*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 
         105*Cqq3[1, 3, 3, 1] - 294*Cqq3[2, 2, 3, 3] - 581*Cqq3[2, 3, 3, 2] + 
         100*Cqq3[3, 3, 3, 3] - 120*Cqu1[1, 1, 3, 3] + 468*Cqu1[2, 2, 3, 3] - 
         60*Cqu1[3, 3, 1, 1] - 60*Cqu1[3, 3, 2, 2] - 60*Cqu1[3, 3, 3, 3] + 
         120*Cud1[3, 3, 1, 1] - 1056*Cud1[3, 3, 2, 2] + 
         120*Cud1[3, 3, 3, 3] - 480*Cuu[1, 1, 3, 3] - 340*Cuu[1, 3, 3, 1] - 
         480*Cuu[2, 2, 3, 3] - 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(100*Cdd[1, 1, 1, 1] - 936*Cdd[1, 1, 2, 2] + 240*Cdd[1, 1, 3, 3] + 
         156*Cdd[1, 2, 2, 1] - 40*Cdd[1, 3, 3, 1] - 880*Cdd[2, 2, 2, 2] - 
         936*Cdd[2, 2, 3, 3] + 156*Cdd[2, 3, 3, 2] + 100*Cdd[3, 3, 3, 3] + 
         60*Ced[1, 1, 1, 1] - 528*Ced[1, 1, 2, 2] + 60*Ced[1, 1, 3, 3] + 
         60*Ced[2, 2, 1, 1] - 528*Ced[2, 2, 2, 2] + 60*Ced[2, 2, 3, 3] + 
         60*Ced[3, 3, 1, 1] - 528*Ced[3, 3, 2, 2] + 60*Ced[3, 3, 3, 3] - 
         120*Ceu[1, 1, 1, 1] - 120*Ceu[1, 1, 2, 2] - 120*Ceu[2, 2, 1, 1] - 
         120*Ceu[2, 2, 2, 2] - 120*Ceu[3, 3, 1, 1] - 120*Ceu[3, 3, 2, 2] + 
         60*Cld[1, 1, 1, 1] - 528*Cld[1, 1, 2, 2] + 60*Cld[1, 1, 3, 3] + 
         60*Cld[2, 2, 1, 1] - 528*Cld[2, 2, 2, 2] + 60*Cld[2, 2, 3, 3] + 
         60*Cld[3, 3, 1, 1] - 528*Cld[3, 3, 2, 2] + 60*Cld[3, 3, 3, 3] - 
         60*Clq1[1, 1, 1, 1] + 234*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 
         60*Clq1[2, 2, 1, 1] + 234*Clq1[2, 2, 2, 2] - 30*Clq1[2, 2, 3, 3] - 
         60*Clq1[3, 3, 1, 1] + 234*Clq1[3, 3, 2, 2] - 30*Clq1[3, 3, 3, 3] - 
         120*Clu[1, 1, 1, 1] - 120*Clu[1, 1, 2, 2] - 120*Clu[2, 2, 1, 1] - 
         120*Clu[2, 2, 2, 2] - 120*Clu[3, 3, 1, 1] - 120*Clu[3, 3, 2, 2] - 
         120*Cqd1[1, 1, 1, 1] + 468*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] + 
         174*Cqd1[2, 2, 1, 1] + 762*Cqd1[2, 2, 2, 2] + 174*Cqd1[2, 2, 3, 3] - 
         45*Cqd1[3, 3, 1, 1] + 102*Cqd1[3, 3, 2, 2] - 45*Cqd1[3, 3, 3, 3] - 
         60*Cqe[1, 1, 1, 1] - 60*Cqe[1, 1, 2, 2] - 60*Cqe[1, 1, 3, 3] + 
         234*Cqe[2, 2, 1, 1] + 234*Cqe[2, 2, 2, 2] + 234*Cqe[2, 2, 3, 3] - 
         30*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 
         110*Cqq1[1, 1, 1, 1] - 348*Cqq1[1, 1, 2, 2] + 90*Cqq1[1, 1, 3, 3] + 
         29*Cqq1[1, 2, 2, 1] - 30*Cqq1[1, 3, 3, 1] - 429*Cqq1[2, 2, 2, 2] - 
         57*Cqq1[2, 2, 3, 3] + 19*Cqq1[2, 3, 3, 2] + 10*Cqq1[3, 3, 3, 3] - 
         30*Cqq3[1, 1, 1, 1] + 87*Cqq3[1, 2, 2, 1] - 90*Cqq3[1, 3, 3, 1] + 
         117*Cqq3[2, 2, 2, 2] - 441*Cqq3[2, 2, 3, 3] + 351*Cqq3[2, 3, 3, 2] + 
         240*Cqu1[1, 1, 1, 1] + 240*Cqu1[1, 1, 2, 2] - 60*Cqu1[1, 1, 3, 3] - 
         348*Cqu1[2, 2, 1, 1] - 348*Cqu1[2, 2, 2, 2] + 234*Cqu1[2, 2, 3, 3] + 
         90*Cqu1[3, 3, 1, 1] + 90*Cqu1[3, 3, 2, 2] - 30*Cqu1[3, 3, 3, 3] - 
         240*Cud1[1, 1, 1, 1] + 936*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 
         240*Cud1[2, 2, 1, 1] + 936*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 
         60*Cud1[3, 3, 1, 1] - 528*Cud1[3, 3, 2, 2] + 60*Cud1[3, 3, 3, 3] + 
         400*Cuu[1, 1, 1, 1] + 960*Cuu[1, 1, 2, 2] - 240*Cuu[1, 1, 3, 3] - 
         160*Cuu[1, 2, 2, 1] - 320*Cuu[1, 3, 3, 1] + 400*Cuu[2, 2, 2, 2] - 
         240*Cuu[2, 2, 3, 3] - 320*Cuu[2, 3, 3, 2])) - 
     8*MW2^3*MZ2*(MZ2*(50*Cdd[1, 1, 1, 1] - 684*Cdd[1, 1, 2, 2] + 
         120*Cdd[1, 1, 3, 3] + 114*Cdd[1, 2, 2, 1] - 20*Cdd[1, 3, 3, 1] - 
         620*Cdd[2, 2, 2, 2] - 684*Cdd[2, 2, 3, 3] + 114*Cdd[2, 3, 3, 2] + 
         50*Cdd[3, 3, 3, 3] + 30*Ced[1, 1, 1, 1] - 372*Ced[1, 1, 2, 2] + 
         30*Ced[1, 1, 3, 3] + 30*Ced[2, 2, 1, 1] - 372*Ced[2, 2, 2, 2] + 
         30*Ced[2, 2, 3, 3] + 30*Ced[3, 3, 1, 1] - 372*Ced[3, 3, 2, 2] + 
         30*Ced[3, 3, 3, 3] - 60*Ceu[1, 1, 1, 1] - 60*Ceu[1, 1, 2, 2] - 
         60*Ceu[2, 2, 1, 1] - 60*Ceu[2, 2, 2, 2] - 60*Ceu[3, 3, 1, 1] - 
         60*Ceu[3, 3, 2, 2] + 30*Cld[1, 1, 1, 1] - 372*Cld[1, 1, 2, 2] + 
         30*Cld[1, 1, 3, 3] + 30*Cld[2, 2, 1, 1] - 372*Cld[2, 2, 2, 2] + 
         30*Cld[2, 2, 3, 3] + 30*Cld[3, 3, 1, 1] - 372*Cld[3, 3, 2, 2] + 
         30*Cld[3, 3, 3, 3] - 30*Clq1[1, 1, 1, 1] - 234*Clq1[1, 1, 2, 2] + 
         12*Clq1[1, 1, 3, 3] - 30*Clq1[2, 2, 1, 1] - 234*Clq1[2, 2, 2, 2] + 
         12*Clq1[2, 2, 3, 3] - 30*Clq1[3, 3, 1, 1] - 234*Clq1[3, 3, 2, 2] + 
         12*Clq1[3, 3, 3, 3] + 18*Clq3[1, 1, 1, 1] - 54*Clq3[1, 1, 2, 2] + 
         18*Clq3[2, 2, 1, 1] - 54*Clq3[2, 2, 2, 2] + 18*Clq3[3, 3, 1, 1] - 
         54*Clq3[3, 3, 2, 2] - 60*Clu[1, 1, 1, 1] - 60*Clu[1, 1, 2, 2] - 
         60*Clu[2, 2, 1, 1] - 60*Clu[2, 2, 2, 2] - 60*Clu[3, 3, 1, 1] - 
         60*Clu[3, 3, 2, 2] - 60*Cqd1[1, 1, 1, 1] + 342*Cqd1[1, 1, 2, 2] - 
         60*Cqd1[1, 1, 3, 3] - 264*Cqd1[2, 2, 1, 1] + 138*Cqd1[2, 2, 2, 2] - 
         264*Cqd1[2, 2, 3, 3] + 45*Cqd1[3, 3, 1, 1] - 462*Cqd1[3, 3, 2, 2] + 
         45*Cqd1[3, 3, 3, 3] - 30*Cqe[1, 1, 1, 1] - 30*Cqe[1, 1, 2, 2] - 
         30*Cqe[1, 1, 3, 3] - 234*Cqe[2, 2, 1, 1] - 234*Cqe[2, 2, 2, 2] - 
         234*Cqe[2, 2, 3, 3] + 12*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] + 
         12*Cqe[3, 3, 3, 3] + 46*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] - 
         90*Cqq1[1, 1, 3, 3] - 26*Cqq1[1, 2, 2, 1] - 60*Cqq1[1, 3, 3, 1] + 
         456*Cqq1[2, 2, 2, 2] - 312*Cqq1[2, 2, 3, 3] - 58*Cqq1[2, 3, 3, 2] - 
         4*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] - 216*Cqq3[1, 1, 2, 2] - 
         54*Cqq3[1, 1, 3, 3] - 150*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] - 
         468*Cqq3[2, 2, 2, 2] + 144*Cqq3[2, 2, 3, 3] - 594*Cqq3[2, 3, 3, 2] + 
         120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 30*Cqu1[1, 1, 3, 3] + 
         528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] - 234*Cqu1[2, 2, 3, 3] - 
         90*Cqu1[3, 3, 1, 1] - 90*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 
         120*Cud1[1, 1, 1, 1] + 684*Cud1[1, 1, 2, 2] - 120*Cud1[1, 1, 3, 3] - 
         120*Cud1[2, 2, 1, 1] + 684*Cud1[2, 2, 2, 2] - 120*Cud1[2, 2, 3, 3] + 
         30*Cud1[3, 3, 1, 1] - 372*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] + 
         200*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] - 120*Cuu[1, 1, 3, 3] - 
         80*Cuu[1, 2, 2, 1] - 160*Cuu[1, 3, 3, 1] + 200*Cuu[2, 2, 2, 2] - 
         120*Cuu[2, 2, 3, 3] - 160*Cuu[2, 3, 3, 2]) - 
       6*MT2*(21*Cqd1[3, 3, 1, 1] - 282*Cqd1[3, 3, 2, 2] + 
         21*Cqd1[3, 3, 3, 3] - 42*Cqq1[1, 1, 3, 3] + 2*Cqq1[1, 3, 3, 1] - 
         252*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
         54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 3, 3] + 
         46*Cqq3[2, 3, 3, 2] - 20*Cqq3[3, 3, 3, 3] - 30*Cqu1[1, 1, 3, 3] - 
         234*Cqu1[2, 2, 3, 3] - 42*Cqu1[3, 3, 1, 1] - 42*Cqu1[3, 3, 2, 2] + 
         12*Cqu1[3, 3, 3, 3] + 30*Cud1[3, 3, 1, 1] - 372*Cud1[3, 3, 2, 2] + 
         30*Cud1[3, 3, 3, 3] - 120*Cuu[1, 1, 3, 3] - 58*Cuu[1, 3, 3, 1] - 
         120*Cuu[2, 2, 3, 3] - 58*Cuu[2, 3, 3, 2])) + 
     12*MW2^2*MZ2^2*(MZ2*(35*Cdd[1, 1, 1, 1] - 558*Cdd[1, 1, 2, 2] + 
         84*Cdd[1, 1, 3, 3] + 93*Cdd[1, 2, 2, 1] - 14*Cdd[1, 3, 3, 1] - 
         500*Cdd[2, 2, 2, 2] - 558*Cdd[2, 2, 3, 3] + 93*Cdd[2, 3, 3, 2] + 
         35*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] - 300*Ced[1, 1, 2, 2] + 
         21*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] - 300*Ced[2, 2, 2, 2] + 
         21*Ced[2, 2, 3, 3] + 21*Ced[3, 3, 1, 1] - 300*Ced[3, 3, 2, 2] + 
         21*Ced[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] - 
         42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] - 42*Ceu[3, 3, 1, 1] - 
         42*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] - 300*Cld[1, 1, 2, 2] + 
         21*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] - 300*Cld[2, 2, 2, 2] + 
         21*Cld[2, 2, 3, 3] + 21*Cld[3, 3, 1, 1] - 300*Cld[3, 3, 2, 2] + 
         21*Cld[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 72*Clq1[1, 1, 2, 2] + 
         3*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 72*Clq1[2, 2, 2, 2] + 
         3*Clq1[2, 2, 3, 3] - 21*Clq1[3, 3, 1, 1] - 72*Clq1[3, 3, 2, 2] + 
         3*Clq1[3, 3, 3, 3] + 15*Clq3[1, 1, 1, 1] + 12*Clq3[1, 1, 2, 2] + 
         3*Clq3[1, 1, 3, 3] + 15*Clq3[2, 2, 1, 1] + 12*Clq3[2, 2, 2, 2] + 
         3*Clq3[2, 2, 3, 3] + 15*Clq3[3, 3, 1, 1] + 12*Clq3[3, 3, 2, 2] + 
         3*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 
         42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] - 42*Clu[3, 3, 1, 1] - 
         42*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] + 279*Cqd1[1, 1, 2, 2] - 
         42*Cqd1[1, 1, 3, 3] - 93*Cqd1[2, 2, 1, 1] + 228*Cqd1[2, 2, 2, 2] - 
         93*Cqd1[2, 2, 3, 3] + 18*Cqd1[3, 3, 1, 1] - 219*Cqd1[3, 3, 2, 2] + 
         18*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] - 
         21*Cqe[1, 1, 3, 3] - 72*Cqe[2, 2, 1, 1] - 72*Cqe[2, 2, 2, 2] - 
         72*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
         3*Cqe[3, 3, 3, 3] + 31*Cqq1[1, 1, 1, 1] + 186*Cqq1[1, 1, 2, 2] - 
         36*Cqq1[1, 1, 3, 3] - 29*Cqq1[1, 2, 2, 1] - 42*Cqq1[1, 3, 3, 1] + 
         126*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] - 49*Cqq1[2, 3, 3, 2] + 
         11*Cqq1[3, 3, 3, 3] + 87*Cqq3[1, 1, 1, 1] + 162*Cqq3[1, 1, 2, 2] - 
         33*Cqq3[1, 2, 2, 1] - 18*Cqq3[1, 3, 3, 1] + 42*Cqq3[2, 2, 2, 2] + 
         72*Cqq3[2, 2, 3, 3] - 105*Cqq3[2, 3, 3, 2] + 15*Cqq3[3, 3, 3, 3] + 
         84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] - 21*Cqu1[1, 1, 3, 3] + 
         186*Cqu1[2, 2, 1, 1] + 186*Cqu1[2, 2, 2, 2] - 72*Cqu1[2, 2, 3, 3] - 
         36*Cqu1[3, 3, 1, 1] - 36*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
         84*Cud1[1, 1, 1, 1] + 558*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 
         84*Cud1[2, 2, 1, 1] + 558*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 
         21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 21*Cud1[3, 3, 3, 3] + 
         140*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] - 84*Cuu[1, 1, 3, 3] - 
         56*Cuu[1, 2, 2, 1] - 112*Cuu[1, 3, 3, 1] + 140*Cuu[2, 2, 2, 2] - 
         84*Cuu[2, 2, 3, 3] - 112*Cuu[2, 3, 3, 2]) - 
       6*MT2*(12*Cqd1[3, 3, 1, 1] - 174*Cqd1[3, 3, 2, 2] + 
         12*Cqd1[3, 3, 3, 3] - 24*Cqq1[1, 1, 3, 3] - Cqq1[1, 3, 3, 1] - 
         54*Cqq1[2, 2, 3, 3] - Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 
         36*Cqq3[1, 1, 3, 3] + 3*Cqq3[1, 3, 3, 1] - 6*Cqq3[2, 2, 3, 3] + 
         55*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 21*Cqu1[1, 1, 3, 3] - 
         72*Cqu1[2, 2, 3, 3] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] + 
         3*Cqu1[3, 3, 3, 3] + 21*Cud1[3, 3, 1, 1] - 300*Cud1[3, 3, 2, 2] + 
         21*Cud1[3, 3, 3, 3] - 84*Cuu[1, 1, 3, 3] - 46*Cuu[1, 3, 3, 1] - 
         84*Cuu[2, 2, 3, 3] - 46*Cuu[2, 3, 3, 2])) + 
     32*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] - 54*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] + 9*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] - 
         50*Cdd[2, 2, 2, 2] - 54*Cdd[2, 2, 3, 3] + 9*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] - 30*Ced[1, 1, 2, 2] + 
         3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] - 30*Ced[2, 2, 2, 2] + 
         3*Ced[2, 2, 3, 3] + 3*Ced[3, 3, 1, 1] - 30*Ced[3, 3, 2, 2] + 
         3*Ced[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
         6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] - 6*Ceu[3, 3, 1, 1] - 
         6*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] - 30*Cld[1, 1, 2, 2] + 
         3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] - 30*Cld[2, 2, 2, 2] + 
         3*Cld[2, 2, 3, 3] + 3*Cld[3, 3, 1, 1] - 30*Cld[3, 3, 2, 2] + 
         3*Cld[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 36*Clq1[1, 1, 2, 2] + 
         3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 36*Clq1[2, 2, 2, 2] + 
         3*Clq1[2, 2, 3, 3] - 3*Clq1[3, 3, 1, 1] - 36*Clq1[3, 3, 2, 2] + 
         3*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] - 24*Clq3[1, 1, 2, 2] + 
         3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] - 24*Clq3[2, 2, 2, 2] + 
         3*Clq3[2, 2, 3, 3] + 9*Clq3[3, 3, 1, 1] - 24*Clq3[3, 3, 2, 2] + 
         3*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 
         6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] - 6*Clu[3, 3, 1, 1] - 
         6*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] + 27*Cqd1[1, 1, 2, 2] - 
         6*Cqd1[1, 1, 3, 3] - 39*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 
         39*Cqd1[2, 2, 3, 3] + 9*Cqd1[3, 3, 1, 1] - 57*Cqd1[3, 3, 2, 2] + 
         9*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] - 
         3*Cqe[1, 1, 3, 3] - 36*Cqe[2, 2, 1, 1] - 36*Cqe[2, 2, 2, 2] - 
         36*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] + 
         3*Cqe[3, 3, 3, 3] + Cqq1[1, 1, 1, 1] + 78*Cqq1[1, 1, 2, 2] - 
         18*Cqq1[1, 1, 3, 3] + Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + 
         78*Cqq1[2, 2, 2, 2] - 150*Cqq1[2, 2, 3, 3] - 7*Cqq1[2, 3, 3, 2] + 
         11*Cqq1[3, 3, 3, 3] + 57*Cqq3[1, 1, 1, 1] - 90*Cqq3[1, 1, 2, 2] + 
         18*Cqq3[1, 1, 3, 3] - 27*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] - 
         174*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 159*Cqq3[2, 3, 3, 2] + 
         15*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 
         3*Cqu1[1, 1, 3, 3] + 78*Cqu1[2, 2, 1, 1] + 78*Cqu1[2, 2, 2, 2] - 
         36*Cqu1[2, 2, 3, 3] - 18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 
         3*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 1, 1] + 54*Cud1[1, 1, 2, 2] - 
         12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] + 54*Cud1[2, 2, 2, 2] - 
         12*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] + 
         3*Cud1[3, 3, 3, 3] + 20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 
         12*Cuu[1, 1, 3, 3] - 8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 
         20*Cuu[2, 2, 2, 2] - 12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) - 
       6*MT2*(3*Cqd1[3, 3, 1, 1] - 30*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] - 
         6*Cqq1[1, 1, 3, 3] - 4*Cqq1[1, 3, 3, 1] - 72*Cqq1[2, 2, 3, 3] - 
         4*Cqq1[2, 3, 3, 2] + 6*Cqq1[3, 3, 3, 3] - 18*Cqq3[1, 1, 3, 3] + 
         48*Cqq3[2, 2, 3, 3] - 44*Cqq3[2, 3, 3, 2] - 2*Cqq3[3, 3, 3, 3] - 
         3*Cqu1[1, 1, 3, 3] - 36*Cqu1[2, 2, 3, 3] - 6*Cqu1[3, 3, 1, 1] - 
         6*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] + 3*Cud1[3, 3, 1, 1] - 
         30*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] - 12*Cuu[1, 1, 3, 3] - 
         4*Cuu[1, 3, 3, 1] - 12*Cuu[2, 2, 3, 3] - 4*Cuu[2, 3, 3, 2])) + 
     MW2*MZ2^3*(6*MT2*(87*Cqd1[3, 3, 1, 1] - 924*Cqd1[3, 3, 2, 2] + 
         87*Cqd1[3, 3, 3, 3] - 174*Cqq1[1, 1, 3, 3] + 64*Cqq1[1, 3, 3, 1] + 
         396*Cqq1[2, 2, 3, 3] + 64*Cqq1[2, 3, 3, 2] - 42*Cqq1[3, 3, 3, 3] - 
         90*Cqq3[1, 1, 3, 3] - 18*Cqq3[1, 3, 3, 1] - 660*Cqq3[2, 2, 3, 3] + 
         416*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] - 168*Cqu1[1, 1, 3, 3] + 
         90*Cqu1[2, 2, 3, 3] - 174*Cqu1[3, 3, 1, 1] - 174*Cqu1[3, 3, 2, 2] + 
         6*Cqu1[3, 3, 3, 3] + 168*Cud1[3, 3, 1, 1] - 2112*Cud1[3, 3, 2, 2] + 
         168*Cud1[3, 3, 3, 3] - 672*Cuu[1, 1, 3, 3] - 386*Cuu[1, 3, 3, 1] - 
         672*Cuu[2, 2, 3, 3] - 386*Cuu[2, 3, 3, 2]) + 
       MZ2*(-280*Cdd[1, 1, 1, 1] + 3888*Cdd[1, 1, 2, 2] - 
         672*Cdd[1, 1, 3, 3] - 648*Cdd[1, 2, 2, 1] + 112*Cdd[1, 3, 3, 1] + 
         3520*Cdd[2, 2, 2, 2] + 3888*Cdd[2, 2, 3, 3] - 648*Cdd[2, 3, 3, 2] - 
         280*Cdd[3, 3, 3, 3] - 168*Ced[1, 1, 1, 1] + 2112*Ced[1, 1, 2, 2] - 
         168*Ced[1, 1, 3, 3] - 168*Ced[2, 2, 1, 1] + 2112*Ced[2, 2, 2, 2] - 
         168*Ced[2, 2, 3, 3] - 168*Ced[3, 3, 1, 1] + 2112*Ced[3, 3, 2, 2] - 
         168*Ced[3, 3, 3, 3] + 336*Ceu[1, 1, 1, 1] + 336*Ceu[1, 1, 2, 2] + 
         336*Ceu[2, 2, 1, 1] + 336*Ceu[2, 2, 2, 2] + 336*Ceu[3, 3, 1, 1] + 
         336*Ceu[3, 3, 2, 2] - 168*Cld[1, 1, 1, 1] + 2112*Cld[1, 1, 2, 2] - 
         168*Cld[1, 1, 3, 3] - 168*Cld[2, 2, 1, 1] + 2112*Cld[2, 2, 2, 2] - 
         168*Cld[2, 2, 3, 3] - 168*Cld[3, 3, 1, 1] + 2112*Cld[3, 3, 2, 2] - 
         168*Cld[3, 3, 3, 3] + 168*Clq1[1, 1, 1, 1] - 90*Clq1[1, 1, 2, 2] - 
         6*Clq1[1, 1, 3, 3] + 168*Clq1[2, 2, 1, 1] - 90*Clq1[2, 2, 2, 2] - 
         6*Clq1[2, 2, 3, 3] + 168*Clq1[3, 3, 1, 1] - 90*Clq1[3, 3, 2, 2] - 
         6*Clq1[3, 3, 3, 3] - 294*Clq3[1, 1, 2, 2] + 30*Clq3[1, 1, 3, 3] - 
         294*Clq3[2, 2, 2, 2] + 30*Clq3[2, 2, 3, 3] - 294*Clq3[3, 3, 2, 2] + 
         30*Clq3[3, 3, 3, 3] + 336*Clu[1, 1, 1, 1] + 336*Clu[1, 1, 2, 2] + 
         336*Clu[2, 2, 1, 1] + 336*Clu[2, 2, 2, 2] + 336*Clu[3, 3, 1, 1] + 
         336*Clu[3, 3, 2, 2] + 336*Cqd1[1, 1, 1, 1] - 1944*Cqd1[1, 1, 2, 2] + 
         336*Cqd1[1, 1, 3, 3] + 78*Cqd1[2, 2, 1, 1] - 2202*Cqd1[2, 2, 2, 2] + 
         78*Cqd1[2, 2, 3, 3] - 99*Cqd1[3, 3, 1, 1] + 654*Cqd1[3, 3, 2, 2] - 
         99*Cqd1[3, 3, 3, 3] + 168*Cqe[1, 1, 1, 1] + 168*Cqe[1, 1, 2, 2] + 
         168*Cqe[1, 1, 3, 3] - 90*Cqe[2, 2, 1, 1] - 90*Cqe[2, 2, 2, 2] - 
         90*Cqe[2, 2, 3, 3] - 6*Cqe[3, 3, 1, 1] - 6*Cqe[3, 3, 2, 2] - 
         6*Cqe[3, 3, 3, 3] - 308*Cqq1[1, 1, 1, 1] - 156*Cqq1[1, 1, 2, 2] + 
         198*Cqq1[1, 1, 3, 3] + 160*Cqq1[1, 2, 2, 1] + 144*Cqq1[1, 3, 3, 1] + 
         312*Cqq1[2, 2, 2, 2] - 996*Cqq1[2, 2, 3, 3] + 248*Cqq1[2, 3, 3, 2] + 
         122*Cqq1[3, 3, 3, 3] + 84*Cqq3[1, 1, 1, 1] - 1764*Cqq3[1, 1, 2, 2] + 
         450*Cqq3[1, 1, 3, 3] - 108*Cqq3[1, 2, 2, 1] + 312*Cqq3[1, 3, 3, 1] - 
         1956*Cqq3[2, 2, 2, 2] + 396*Cqq3[2, 2, 3, 3] - 
         1104*Cqq3[2, 3, 3, 2] + 150*Cqq3[3, 3, 3, 3] - 
         672*Cqu1[1, 1, 1, 1] - 672*Cqu1[1, 1, 2, 2] + 168*Cqu1[1, 1, 3, 3] - 
         156*Cqu1[2, 2, 1, 1] - 156*Cqu1[2, 2, 2, 2] - 90*Cqu1[2, 2, 3, 3] + 
         198*Cqu1[3, 3, 1, 1] + 198*Cqu1[3, 3, 2, 2] - 6*Cqu1[3, 3, 3, 3] + 
         672*Cud1[1, 1, 1, 1] - 3888*Cud1[1, 1, 2, 2] + 
         672*Cud1[1, 1, 3, 3] + 672*Cud1[2, 2, 1, 1] - 
         3888*Cud1[2, 2, 2, 2] + 672*Cud1[2, 2, 3, 3] - 
         168*Cud1[3, 3, 1, 1] + 2112*Cud1[3, 3, 2, 2] - 
         168*Cud1[3, 3, 3, 3] - 1120*Cuu[1, 1, 1, 1] - 2688*Cuu[1, 1, 2, 2] + 
         672*Cuu[1, 1, 3, 3] + 448*Cuu[1, 2, 2, 1] + 896*Cuu[1, 3, 3, 1] - 
         1120*Cuu[2, 2, 2, 2] + 672*Cuu[2, 2, 3, 3] + 896*Cuu[2, 3, 3, 2])))/
    (18*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2)) + 
 Class[6]*((3*MT*MW2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
     (MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (4*Sqrt[2]*MW*(MT2 - MW2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (18*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(16*MW2^2 + 4*MW2*MZ2 - 11*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) - (3*MT*MW*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 2*MT2*(-6*MW2 + MZ2))*
     B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/(2*Sqrt[2]*MZ2*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (3*MT*MW*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (Sqrt[2]*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*
     Pi^2) + (CW2*MT*(2*MW2 + MZ2)*(8*MW2^2 - 4*MW2*MZ2 + 5*MZ2^2)*
     B0i[bb0, 0, 0, MW2]*(6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 
        2*MW2^2*MZ*CuW[3, 3]) - 2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*CuW[3, 3]) + 
      MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*
         CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*
     (88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) - 
   (MT*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW*CuB[3, 3] + 
        2*MW2*MZ*(16*MW2^4 - 90*MW2^2*MZ2^2 - 19*MW2*MZ2^3 + 66*MZ2^4)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
         SW*CuB[3, 3] + MZ*(96*MW2^5 + 80*MW2^4*MZ2 - 476*MW2^3*MZ2^2 - 
          84*MW2^2*MZ2^3 + 445*MW2*MZ2^4 + 20*MZ2^5)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*SW*CuB[3, 3] + 
        MZ*(384*MW2^5 + 64*MW2^4*MZ2 - 2080*MW2^3*MZ2^2 - 432*MW2^2*MZ2^3 + 
          1634*MW2*MZ2^4 + 25*MZ2^5)*CuW[3, 3])))/(2*Sqrt[2]*MW*(MT2 - MW2)^2*
     MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(-3*MT2*(16*MW2^3 + 6*MW2*MZ2^2 + 5*MZ2^3)*
       (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(12*MW*MZ2^3*(8*MW2^2 - 16*MW2*MZ2 - 19*MZ2^2)*SW2^2*CuB[3, 3] + 
        MZ*(192*MW2^5 + 160*MW2^4*MZ2 - 1096*MW2^3*MZ2^2 + 336*MW2^2*MZ2^3 + 
          854*MW2*MZ2^4 - 365*MZ2^5)*SW*CuW[3, 3])))/
    (Sqrt[2]*MW*MZ*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)^2*Pi^2*SW))


==> anc/Rtau_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VMU^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
      49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[3, 3] - 
      34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rtau_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (2*MZ2*VMU^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[3, 3] - 360*MW2^2*MZ2*CHe[3, 3] + 
    282*MW2*MZ2^2*CHe[3, 3] - 98*MZ2^3*CHe[3, 3] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[3, 3] - 272*MW2^2*MZ2*CHl1[3, 3] + 
    190*MW2*MZ2^2*CHl1[3, 3] - 49*MZ2^3*CHl1[3, 3] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[3, 3] - 272*MW2^2*MZ2*CHl3[3, 3] + 
    190*MW2*MZ2^2*CHl3[3, 3] - 49*MZ2^3*CHl3[3, 3] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rtau_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (16*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*
   Class[3])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      239*CHe[3, 3] - 144*CHl1[3, 3] + 32*CHl3[1, 1] + 32*CHl3[2, 2] - 
      144*CHl3[3, 3] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 18*CHq1[3, 3] + 
      45*CHq3[1, 1] + 45*CHq3[2, 2] - 18*CHq3[3, 3] - 162*CHu[1, 1] - 
      162*CHu[2, 2]) + 4*MW2^2*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 
      81*CHd[3, 3] - 231*CHe[3, 3] - 163*CHl1[3, 3] + 4*CHl3[1, 1] + 
      4*CHl3[2, 2] - 163*CHl3[3, 3] - 81*CHq1[1, 1] - 81*CHq1[2, 2] + 
      9*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 9*CHq3[3, 3] - 
      162*CHu[1, 1] - 162*CHu[2, 2]) + MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 
      30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
      30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
      60*CHu[1, 1] - 60*CHu[2, 2]) - 16*MW2^3*MZ2*
     (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 56*CHe[3, 3] - 
      45*CHl1[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 45*CHl3[3, 3] - 
      18*CHq1[1, 1] - 18*CHq1[2, 2] + 9*CHq1[3, 3] + 36*CHq3[1, 1] + 
      36*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
    32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
      11*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 11*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rtau_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VALPHA^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (32*CHWB*CW*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VALPHA^2*
   Class[4])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) - 
 (2*MZ2*VALPHA^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
      49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[3, 3] - 
      34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rtau_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
 (2*MZ2*VALPHAEFF^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[3, 3] - 360*MW2^2*MZ2*CHe[3, 3] + 
    282*MW2*MZ2^2*CHe[3, 3] - 98*MZ2^3*CHe[3, 3] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[3, 3] - 272*MW2^2*MZ2*CHl1[3, 3] + 
    190*MW2*MZ2^2*CHl1[3, 3] - 49*MZ2^3*CHl1[3, 3] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[3, 3] - 272*MW2^2*MZ2*CHl3[3, 3] + 
    190*MW2*MZ2^2*CHl3[3, 3] - 49*MZ2^3*CHl3[3, 3] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2)


==> anc/Rtau_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
     2408*MW2*MZ2^3 - 225*MZ2^4) + 4*MW2*(MW2*MZ2^5*(240369 - 27808*Pi^2) + 
     1168*MZ2^6*(-33 + 4*Pi^2) + 512*MW2^6*(-363 + 32*Pi^2) - 
     160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 32*MW2^4*MZ2^2*(-38541 + 3818*Pi^2) + 
     14*MW2^2*MZ2^4*(-47667 + 5456*Pi^2) - 8*MW2^3*MZ2^3*
      (-143115 + 15496*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(313125 - 30544*Pi^2) + 
     16*MW2^2*MZ2^4*(165399 - 19096*Pi^2) - 4672*MZ2^6*(-33 + 4*Pi^2) - 
     2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
     MW2*MZ2^5*(-960261 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
      (-1144335 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (MT2*(2*MW2 + MZ2)*(6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 
      59*MZ2^3) + MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 1786*MW2*MZ2^2 + 
      15*MZ2^3) + 4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 678*MW2^2*MZ2^2 + 
      259*MW2*MZ2^3 + 30*MZ2^4) - 2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 
      2706*MW2^2*MZ2^2 + 1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
  (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
      MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
    4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
      MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 704*MW2^4*MZ2 + 
      4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
      4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*(48*MH2 + 4045*MZ2)))*
   B0i[bb0, 0, 0, MW2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) - ((-1536*MW2^6 + 672*MW2^5*MZ2 + 1360*MW2^4*MZ2^2 + 
    32*MZ2^6 + MW2*MZ2^4*(32*MH2 + 19*MZ2) + 24*MW2^2*MZ2^3*(MH2 + 57*MZ2) - 
    20*MW2^3*MZ2^2*(4*MH2 + 119*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, MH2, MW2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 
    234*MW2^2*MZ2^3 + 67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + 
 ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
      5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
      78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
      1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
      32*MW2*MZ2^3 - 5*MZ2^4) - 16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 
      98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((4*CWw*MW*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(-16*MW2*(5*MW2^2 - 14*MW2*MZ2 + 8*MZ2^2) + 
      MT2*(56*MW2^2 - 188*MW2*MZ2 + 113*MZ2^2))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (16*CWw*MW*MW2*MZ2^2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (16*CWw*MW*MW2*MZ2*(40*MW2^3 - 22*MW2^2*MZ2 - 13*MW2*MZ2^2 + 4*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) - 
   (8*CWw*MW*MW2*(20*MW2^4 + 44*MW2^3*MZ2 - 33*MW2^2*MZ2^2 - 17*MW2*MZ2^3 + 
      4*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 
      49*MZ2^3)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] + (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*
   VMU^2*Class[3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((768*CHbox*(MT2 - MW2)*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
       198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
     CHD*(-9*MT2^2*MZ2*(20480*MW2^6 + 9536*MW2^5*MZ2 - 109056*MW2^4*MZ2^2 + 
         105768*MW2^3*MZ2^3 - 21172*MW2^2*MZ2^4 - 5550*MW2*MZ2^5 + 
         225*MZ2^6) + MT2*(-131072*MW2^8*(-21 + 2*Pi^2) + 
         11680*MZ2^8*(-33 + 4*Pi^2) + 4608*MW2^7*MZ2*(-2579 + 256*Pi^2) - 
         64*MW2^6*MZ2^2*(-364383 + 33136*Pi^2) + 3*MW2*MZ2^6*
          (2400*MH2 + 923011*MZ2 - 112128*MZ2*Pi^2) + 72*MW2^4*MZ2^3*
          (720*MH2 + 82059*MZ2 + 16*MZ2*Pi^2) + 384*MW2^5*MZ2^2*
          (-75*MH2 - 59249*MZ2 + 4372*MZ2*Pi^2) - 108*MW2^3*MZ2^4*
          (180*MH2 - 77533*MZ2 + 10496*MZ2*Pi^2) + 2*MW2^2*MZ2^5*
          (-5940*MH2 - 4026159*MZ2 + 472352*MZ2*Pi^2)) + 
       8*MW2*(1460*MZ2^8*(33 - 4*Pi^2) + 16384*MW2^8*(-21 + 2*Pi^2) - 
         576*MW2^7*MZ2*(-2619 + 256*Pi^2) + 64*MW2^6*MZ2^2*
          (-45279 + 4142*Pi^2) + 48*MW2^5*MZ2^2*(75*MH2 + 56450*MZ2 - 
           4372*MZ2*Pi^2) + MW2^2*MZ2^5*(1485*MH2 + 
           4*MZ2*(249669 - 29522*Pi^2)) - 144*MW2^4*MZ2^3*
          (45*MH2 + MZ2*(4272 + Pi^2)) + 12*MW2*MZ2^6*
          (-75*MH2 + MZ2*(-28823 + 3504*Pi^2)) + 9*MW2^3*MZ2^4*
          (270*MH2 + MZ2*(-118649 + 15744*Pi^2)))))/
    (1296*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (16*Alfas*CHD*MW2*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*QCD*VMU^2)/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-4*CHbox*MH2*(MH2 - MW2)*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*MW2*MZ2*(MH2^2*(56*MW2^3 - 228*MW2^2*MZ2 + 237*MW2*MZ2^2 - 
          71*MZ2^3) + MH2*(1144*MW2^4 - 1932*MW2^3*MZ2 + 573*MW2^2*MZ2^2 + 
          566*MW2*MZ2^3 - 300*MZ2^4) - 24*MW2*(80*MW2^4 - 144*MW2^3*MZ2 + 
          54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)))*B0i[bb0, 0, 0, MH2])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MT2*(2*MT2^2*MW2*(3968*MW2^5 + 3488*MW2^4*MZ2 - 35040*MW2^3*MZ2^2 + 
        36036*MW2^2*MZ2^3 - 4780*MW2*MZ2^4 - 3705*MZ2^5) + 
      16*MW2^3*(880*MW2^5 + 544*MW2^4*MZ2 - 4254*MW2^3*MZ2^2 + 
        3393*MW2^2*MZ2^3 - 95*MW2*MZ2^4 - 420*MZ2^5) + 
      3*MT2^3*(1024*MW2^5 - 832*MW2^4*MZ2 + 2352*MW2^3*MZ2^2 - 
        3720*MW2^2*MZ2^3 + 878*MW2*MZ2^4 + 395*MZ2^5) + 
      MT2*MW2^2*(-25088*MW2^5 - 10304*MW2^4*MZ2 + 125904*MW2^3*MZ2^2 - 
        113256*MW2^2*MZ2^3 + 9634*MW2*MZ2^4 + 12225*MZ2^5))*
     B0i[bb0, 0, 0, MT2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) - (CW2*(-32*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*
       MZ2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5) + CHD*(8*MH2^2*(MT2 - MW2)^2*MW2*MZ2*
         (160*MW2^4 - 232*MW2^3*MZ2 - 120*MW2^2*MZ2^2 + 303*MW2*MZ2^3 - 
          111*MZ2^4) + MH2*(-3*MT2^3*(1024*MW2^6 - 3136*MW2^5*MZ2 + 
            3312*MW2^4*MZ2^2 - 984*MW2^3*MZ2^3 - 586*MW2^2*MZ2^4 + 
            445*MW2*MZ2^5 - 75*MZ2^6) - 8*MW2^2*(4800*MW2^7 - 
            12848*MW2^6*MZ2 + 4976*MW2^5*MZ2^2 + 11646*MW2^4*MZ2^3 - 
            9260*MW2^3*MZ2^4 - 908*MW2^2*MZ2^5 + 1527*MW2*MZ2^6 + 40*MZ2^7) - 
          2*MT2^2*(16128*MW2^7 - 43904*MW2^6*MZ2 + 15344*MW2^5*MZ2^2 + 
            44784*MW2^4*MZ2^3 - 34778*MW2^3*MZ2^4 - 3695*MW2^2*MZ2^5 + 
            5853*MW2*MZ2^6 + 160*MZ2^7) + MT2*MW2*(73728*MW2^7 - 
            202880*MW2^6*MZ2 + 88496*MW2^5*MZ2^2 + 172656*MW2^4*MZ2^3 - 
            144638*MW2^3*MZ2^4 - 11411*MW2^2*MZ2^5 + 22977*MW2*MZ2^6 + 
            640*MZ2^7)) + MW2*(3*MT2^3*(1024*MW2^6 - 3136*MW2^5*MZ2 + 
            3312*MW2^4*MZ2^2 - 984*MW2^3*MZ2^3 - 586*MW2^2*MZ2^4 + 
            445*MW2*MZ2^5 - 75*MZ2^6) + 8*MW2^2*(4800*MW2^7 - 
            12288*MW2^6*MZ2 + 3192*MW2^5*MZ2^2 + 13548*MW2^4*MZ2^3 - 
            9752*MW2^3*MZ2^4 - 1274*MW2^2*MZ2^5 + 1707*MW2*MZ2^6 + 
            40*MZ2^7) + 2*MT2^2*(16128*MW2^7 - 41664*MW2^6*MZ2 + 
            8208*MW2^5*MZ2^2 + 52392*MW2^4*MZ2^3 - 36746*MW2^3*MZ2^4 - 
            5159*MW2^2*MZ2^5 + 6573*MW2*MZ2^6 + 160*MZ2^7) - 
          MT2*MW2*(73728*MW2^7 - 193920*MW2^6*MZ2 + 59952*MW2^5*MZ2^2 + 
            203088*MW2^4*MZ2^3 - 152510*MW2^3*MZ2^4 - 17267*MW2^2*MZ2^5 + 
            25857*MW2*MZ2^6 + 640*MZ2^7))))*B0i[bb0, 0, 0, MW2])/
    (72*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - ((16*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-6528*MW2^8 + 2560*MW2^7*MZ2 + 19104*MW2^6*MZ2^2 + 160*MZ2^8 + 
        20*MW2*MZ2^6*(8*MH2 + 13*MZ2) + MW2^2*MZ2^5*(20*MH2 + 779*MZ2) + 
        6*MW2^4*MZ2^3*(344*MH2 + 1507*MZ2) - 8*MW2^5*MZ2^2*
         (108*MH2 + 2687*MZ2) - MW2^3*MZ2^4*(1380*MH2 + 3989*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - (4*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(40*MW2^4 + 36*MW2^3*MZ2 - 
      123*MW2^2*MZ2^2 + 39*MW2*MZ2^3 + 10*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (CHD*MW2*(-160*MW2^3 + 72*MW2^2*MZ2 + 192*MW2*MZ2^2 - 111*MZ2^3) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MZ2*(-10368*MW2^6 - 288*MW2^5*MZ2 + 21696*MW2^4*MZ2^2 - 
      9564*MW2^3*MZ2^3 - 2300*MW2^2*MZ2^4 + 685*MW2*MZ2^5 + 40*MZ2^6)*
     B0i[bb0, MW2, MW2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*MZ2*(216*MW2^3 - 300*MW2^2*MZ2 + 45*MW2*MZ2^2 + 40*MZ2^3)) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(6*MT2^2*(128*MW2^4 - 480*MW2^3*MZ2 + 648*MW2^2*MZ2^2 - 
        384*MW2*MZ2^3 + 85*MZ2^4) + MW2*(-2688*MW2^5 - 256*MW2^4*MZ2 + 
        3296*MW2^3*MZ2^2 + 1032*MW2^2*MZ2^3 - 1794*MW2*MZ2^4 + 203*MZ2^5) + 
      MT2*(-3200*MW2^5 + 6400*MW2^4*MZ2 + 9264*MW2^3*MZ2^2 - 
        19152*MW2^2*MZ2^3 + 6856*MW2*MZ2^4 + 255*MZ2^5))*
     B0i[bb0, MZ2, MT2, MT2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(-18*MT2^2*(512*MW2^5 - 1344*MW2^4*MZ2 + 1264*MW2^3*MZ2^2 - 
        440*MW2^2*MZ2^3 - 10*MW2*MZ2^4 + 25*MZ2^5) + 
      16*MW2^2*(7104*MW2^5 + 3776*MW2^4*MZ2 - 14072*MW2^3*MZ2^2 - 
        420*MW2^2*MZ2^3 + 3718*MW2*MZ2^4 + 191*MZ2^5) - 
      9*MT2*(1024*MW2^6 - 1152*MW2^5*MZ2 - 992*MW2^4*MZ2^2 + 
        1824*MW2^3*MZ2^3 - 620*MW2^2*MZ2^4 - 60*MW2*MZ2^5 + 25*MZ2^6))*
     B0i[bb0, MZ2, MW2, MW2])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2^3*(-1408*MW2^5 + 1504*MW2^4*MZ2 + 5064*MW2^3*MZ2^2 - 
      6664*MW2^2*MZ2^3 + 1221*MW2*MZ2^4 + 490*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHD*(32*MW2^2 - 20*MW2*MZ2 - 5*MZ2^2)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHD*MW2^2*(MW2 + MZ2)^2*(1088*MW2^4 - 3104*MW2^3*MZ2 + 2496*MW2^2*MZ2^2 - 
      444*MW2*MZ2^3 - 93*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*MW2*(2*MW2*(MW2 + MZ2)^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2) + 
      MT2^3*(32*MW2^2 - 72*MW2*MZ2 + 34*MZ2^2) + 
      MT2^2*(48*MW2^3 + 104*MW2^2*MZ2 - 114*MW2*MZ2^2 + MZ2^3) + 
      2*MT2*MW2*(-96*MW2^3 - 20*MW2^2*MZ2 + 39*MW2*MZ2^2 + 32*MZ2^3))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[3] + 
 (32*CHWB*CW*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*SW*VMU^2*Class[4])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((CHWB*CW2*(3*MT2^2*(81920*MW2^7 + 16*MW2^3*MZ2^4*(21181 - 13230*SW2) + 
        5*MZ2^7*(1529 - 1717*SW2) - 2624*MW2^5*MZ2^2*(-323 + 146*SW2) + 
        2912*MW2^4*MZ2^3*(-278 + 187*SW2) + 128*MW2^6*MZ2*(-3313 + 640*SW2) - 
        2*MW2^2*MZ2^5*(1685 + 51094*SW2) + MW2*MZ2^6*(-39043 + 79228*SW2)) - 
      MT2*(4423680*MW2^8 + 128*MW2^7*MZ2*(-195753 + 256*(51 + 8*Pi^2)*SW2) - 
        64*MW2^6*MZ2^2*(-983067 + 2*(54975 + 10384*Pi^2)*SW2) + 
        48*MW2^4*MZ2^3*(12*MH2*(-56 + 5*SW2) + MZ2*(1799853 - 281646*SW2 - 
            75760*Pi^2*SW2)) + MZ2^7*(-720*MH2*(-4 + SW2) + 
          MZ2*(682095 - 426711*SW2 - 26912*Pi^2*SW2)) + 
        96*MW2^5*MZ2^2*(120*MH2 + MZ2*(-957812 + 132151*SW2 + 
            30560*Pi^2*SW2)) + MW2*MZ2^6*(36*MH2*(-212 + 33*SW2) + 
          MZ2*(-5721678 + 2667561*SW2 + 280640*Pi^2*SW2)) + 
        2*MW2^3*MZ2^4*(-1296*MH2*(-11 + 2*SW2) + 
          MZ2*(-27097581 + 5376330*SW2 + 1354496*Pi^2*SW2)) + 
        3*MW2^2*MZ2^5*(72*MH2*(-14 + 9*SW2) + 
          MZ2*(7502939 - 32*(70681 + 12418*Pi^2)*SW2))) + 
      MW2*(4177920*MW2^8 + 512*MW2^7*MZ2*(-46413 + 32*(87 + 16*Pi^2)*SW2) - 
        256*MW2^6*MZ2^2*(-235551 + (22917 + 5192*Pi^2)*SW2) + 
        12*MW2^2*MZ2^5*(18*MH2*(-14 + 9*SW2) + MZ2*(1886778 - 585309*SW2 - 
            99344*Pi^2*SW2)) + MZ2^7*(-720*MH2*(-4 + SW2) + 
          MZ2*(682095 - 426711*SW2 - 26912*Pi^2*SW2)) + 
        MW2*MZ2^6*(36*MH2*(-212 + 33*SW2) + MZ2*(-5748663 + 2690886*SW2 + 
            280640*Pi^2*SW2)) + 192*MW2^5*MZ2^2*(60*MH2 + 
          MZ2*(-465771 + 8*(7179 + 1910*Pi^2)*SW2)) - 
        8*MW2^3*MZ2^4*(324*MH2*(-11 + 2*SW2) + 
          MZ2*(6774225 - 26*(53241 + 13024*Pi^2)*SW2)) + 
        96*MW2^4*MZ2^3*(6*MH2*(-56 + 5*SW2) + 
          MZ2*(888877 - 2*(67131 + 18940*Pi^2)*SW2)))))/
    (324*MW*(MT2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (32*Alfas*CHWB*MW2*MZ2^2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*QCD*SW*VMU^2)/
    (3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-192*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*MW*(MH2^2*(5504*MW2^6 + 2*MW2^2*MZ2^4*(10191 - 5360*SW2) + 
          5*MZ2^6*(115 - 147*SW2) + 64*MW2^5*MZ2*(-367 + 106*SW2) - 
          64*MW2^4*MZ2^2*(-651 + 293*SW2) + 16*MW2^3*MZ2^3*
           (-2447 + 1234*SW2) + MW2*MZ2^5*(-5485 + 3718*SW2)) - 
        2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(3968*MW2^4 + 
          MZ2^4*(2045 - 2621*SW2) + 4*MW2^2*MZ2^2*(4153 - 2018*SW2) + 
          8*MW2^3*MZ2*(-1649 + 616*SW2) + MW2*MZ2^3*(-9433 + 6572*SW2)) + 
        MH2*MW2*(57984*MW2^6 + 5*MZ2^6*(3975 - 4519*SW2) + 
          64*MW2^5*MZ2*(-4419 + 1126*SW2) - 192*MW2^4*MZ2^2*
           (-3023 + 1251*SW2) + 48*MW2^3*MZ2^3*(-13383 + 7274*SW2) - 
          30*MW2^2*MZ2^4*(-13495 + 9248*SW2) + MW2*MZ2^5*
           (-137925 + 120154*SW2))))*B0i[bb0, 0, 0, MH2])/
    (72*(MH2 - MW2)*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*MT2*(36*MT2^3*MZ2^2*(20*MZ2^5 + 2*MW2^3*MZ2^2*(526 - 309*SW2) + 
        80*MW2^5*(6 + SW2) + 43*MW2*MZ2^4*(-1 + 4*SW2) + 
        16*MW2^4*MZ2*(-76 + 31*SW2) - MW2^2*MZ2^3*(290 + 79*SW2)) + 
      2*MT2*MW2^2*(40960*MW2^7 + 2*MW2^2*MZ2^5*(7685 - 35429*SW2) + 
        4*MW2^3*MZ2^4*(31634 - 18081*SW2) + 5*MZ2^7*(724 + 37*SW2) + 
        128*MW2^6*MZ2*(-1553 + 320*SW2) + 64*MW2^4*MZ2^3*(-5411 + 3937*SW2) - 
        32*MW2^5*MZ2^2*(-11902 + 5815*SW2) + 2*MW2*MZ2^6*
         (-11104 + 18277*SW2)) - MW2^3*(40960*MW2^7 + 
        2560*MW2^6*MZ2*(-79 + 16*SW2) + 5*MZ2^7*(787 + 127*SW2) - 
        64*MW2^5*MZ2^2*(-6005 + 3038*SW2) - 16*MW2^3*MZ2^4*
         (-7184 + 3879*SW2) + 64*MW2^4*MZ2^3*(-5312 + 3955*SW2) - 
        8*MW2^2*MZ2^5*(-2756 + 9179*SW2) + MW2*MZ2^6*(-23999 + 34268*SW2)) - 
      2*MT2^2*MW2*(20480*MW2^7 + 8*MW2^3*MZ2^4*(11459 - 6498*SW2) + 
        10*MZ2^7*(235 + 7*SW2) - 448*MW2^5*MZ2^2*(-454 + 199*SW2) + 
        64*MW2^6*MZ2*(-1553 + 320*SW2) + 5*MW2*MZ2^6*(-2453 + 4514*SW2) + 
        16*MW2^4*MZ2^3*(-12874 + 8531*SW2) - MW2^2*MZ2^5*(145 + 36806*SW2)))*
     B0i[bb0, 0, 0, MT2])/(54*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((96*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*MW*(-2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(480*MW2^5 + 20*MZ2^5 + 
          4*MW2^3*MZ2^2*(263 - 168*SW2) + 64*MW2^4*MZ2*(-19 + 10*SW2) - 
          2*MW2^2*MZ2^3*(145 + 56*SW2) + MW2*MZ2^4*(-43 + 192*SW2)) + 
        MW2*(12*MT2^3*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
            21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
          MT2^2*(-16896*MW2^9 + 40*MZ2^9 + MW2^3*MZ2^6*(29199 - 48524*SW2) + 
            MW2*MZ2^8*(6089 - 893*SW2) - 512*MW2^8*MZ2*(-203 + 33*SW2) + 
            64*MW2^7*MZ2^2*(-4541 + 1834*SW2) - 24*MW2^4*MZ2^5*
             (-4795 + 3484*SW2) - 64*MW2^6*MZ2^3*(-6896 + 4511*SW2) + 
            5*MW2^2*MZ2^7*(-6240 + 5449*SW2) + 8*MW2^5*MZ2^4*
             (-44621 + 36738*SW2)) + MW2^2*(-16896*MW2^9 + 40*MZ2^9 + 
            MW2^3*MZ2^6*(29199 - 51272*SW2) + MW2*MZ2^8*(6089 - 863*SW2) - 
            512*MW2^8*MZ2*(-203 + 33*SW2) + 1216*MW2^7*MZ2^2*
             (-239 + 100*SW2) - 24*MW2^4*MZ2^5*(-4795 + 3511*SW2) - 
            64*MW2^6*MZ2^3*(-6896 + 4691*SW2) + MW2^2*MZ2^7*
             (-31200 + 28163*SW2) + 8*MW2^5*MZ2^4*(-44621 + 37956*SW2)) + 
          MT2*MW2*(33792*MW2^9 - 80*MZ2^9 + MW2^2*MZ2^7*(61320 - 55747*SW2) + 
            128*MW2^8*MZ2*(-1615 + 264*SW2) + MW2*MZ2^8*(-11953 + 1891*SW2) - 
            64*MW2^7*MZ2^2*(-9001 + 3731*SW2) + 7*MW2^3*MZ2^6*
             (-8151 + 14224*SW2) + 32*MW2^6*MZ2^3*(-27296 + 18407*SW2) + 
            6*MW2^4*MZ2^5*(-38033 + 28208*SW2) - 8*MW2^5*MZ2^4*
             (-88288 + 74847*SW2))) + 
        MH2*(-12*MT2^3*MW2*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
            198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
          MT2^2*(16896*MW2^9 - 40*MZ2^9 + MW2^2*MZ2^7*(31074 - 28769*SW2) + 
            16*MW2^5*MZ2^4*(22027 - 18709*SW2) + 512*MW2^8*MZ2*
             (-203 + 33*SW2) - 128*MW2^7*MZ2^2*(-2263 + 917*SW2) + 
            192*MW2^6*MZ2^3*(-2281 + 1512*SW2) + MW2*MZ2^8*
             (-6049 + 1613*SW2) + 4*MW2^4*MZ2^5*(-28099 + 22406*SW2) + 
            MW2^3*MZ2^6*(-29693 + 47160*SW2)) + MW2^2*(16896*MW2^9 - 
            40*MZ2^9 + MW2^2*MZ2^7*(31074 - 29687*SW2) + 16*MW2^5*MZ2^4*
             (22027 - 19318*SW2) + 512*MW2^8*MZ2*(-203 + 33*SW2) - 
            128*MW2^7*MZ2^2*(-2263 + 950*SW2) + 192*MW2^6*MZ2^3*
             (-2281 + 1572*SW2) + MW2*MZ2^8*(-6049 + 1583*SW2) + 
            4*MW2^4*MZ2^5*(-28099 + 22568*SW2) + MW2^3*MZ2^6*
             (-29693 + 49908*SW2)) + MT2*MW2*(-33792*MW2^9 + 80*MZ2^9 + 
            2*MW2^4*MZ2^5*(111415 - 90632*SW2) + 5*MW2^3*MZ2^6*
             (11609 - 19368*SW2) + MW2*MZ2^8*(11873 - 3331*SW2) - 
            128*MW2^8*MZ2*(-1615 + 264*SW2) + 64*MW2^7*MZ2^2*
             (-8971 + 3731*SW2) - 96*MW2^6*MZ2^3*(-9028 + 6169*SW2) + 
            MW2^2*MZ2^7*(-61068 + 58795*SW2) + 8*MW2^5*MZ2^4*
             (-87154 + 76207*SW2)))))*B0i[bb0, 0, 0, MW2])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW*SW2) - 
   ((144*MW*MW2*MZ*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW*(-(CHW*(MW2 + MZ2)) - 
        CHB*MZ2*SW2) + CHWB*(-36864*MW2^10 + 120*MZ2^10 - 
        1152*MW2^9*MZ2*(-119 + 32*SW2) + 64*MW2^8*MZ2^2*(-1699 + 1260*SW2) + 
        2*MW2*MZ2^8*(MZ2*(6331 - 864*SW2) + 60*MH2*(-3 + 4*SW2)) + 
        MW2^4*MZ2^5*(MZ2*(310915 - 150936*SW2) + 12*MH2*(233 + 116*SW2)) - 
        96*MW2^7*MZ2^2*(10*MH2 + MZ2*(3199 + 502*SW2)) - 
        96*MW2^6*MZ2^3*(10*MH2*(-3 + 2*SW2) + MZ2*(-8543 + 796*SW2)) + 
        6*MW2^3*MZ2^6*(-(MH2*(375 + 388*SW2)) + 5*MZ2*(1052 + 901*SW2)) + 
        3*MW2^2*MZ2^7*(MH2*(458 - 40*SW2) + MZ2*(-20121 + 3586*SW2)) + 
        2*MW2^5*MZ2^4*(12*MH2*(-145 + 104*SW2) + MZ2*(-399703 + 97692*SW2))))*
     B0i[bb0, 0, 0, MZ2])/(54*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW*SW2) + (2*CHWB*MW*(MT2^2 + MT2*MW2 - 2*MW2^2)*
     (160*MW2^5 - 96*MW2^4*MZ2 - 492*MW2^3*MZ2^2 + 594*MW2^2*MZ2^3 - 
      149*MW2*MZ2^4 - 20*MZ2^5)*SW*B0i[bb0, MW2, 0, MT2])/
    (3*CW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   ((48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(160*MW2^5 - 96*MW2^4*MZ2 - 
        492*MW2^3*MZ2^2 + 594*MW2^2*MZ2^3 - 149*MW2*MZ2^4 - 20*MZ2^5)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(9*MW2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW2) - (CHWB*CW*(7680*MW2^8 - 40320*MW2^7*MZ2 + 42432*MW2^6*MZ2^2 + 
      30672*MW2^5*MZ2^3 - 61656*MW2^4*MZ2^4 + 18848*MW2^3*MZ2^5 + 
      3930*MW2^2*MZ2^6 - 1269*MW2*MZ2^7 - 20*MZ2^8)*SW*
     B0i[bb0, MW2, MW2, MZ2])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - ((-192*MW2*MZ*(MH2 - 2*MZ2)*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(MH2^2*(5760*MW2^6 + 5*MZ2^6*(345 - 313*SW2) + 
          64*MW2^5*MZ2*(-429 + 70*SW2) - 192*MW2^4*MZ2^2*(-287 + 109*SW2) + 
          48*MW2^3*MZ2^3*(-1243 + 778*SW2) - 6*MW2^2*MZ2^4*
           (-6131 + 5168*SW2) + MW2*MZ2^5*(-12255 + 11722*SW2)) + 
        12*(5632*MW2^8 + MW2*MZ2^7*(16115 - 13331*SW2) + 
          5632*MW2^7*MZ2*(-3 + SW2) + 120*MZ2^8*(-15 + 19*SW2) - 
          64*MW2^6*MZ2^2*(7 + 136*SW2) - 64*MW2^5*MZ2^3*(-1079 + 295*SW2) - 
          200*MW2^3*MZ2^5*(-593 + 333*SW2) + 8*MW2^4*MZ2^4*
           (-16297 + 7608*SW2) + 3*MW2^2*MZ2^6*(-19961 + 12928*SW2)) - 
        4*MH2*(20096*MW2^7 + 2*MW2^3*MZ2^4*(137761 - 83176*SW2) + 
          64*MW2^6*MZ2*(-1719 + 374*SW2) + 10*MZ2^7*(-425 + 489*SW2) - 
          45*MW2*MZ2^6*(-805 + 691*SW2) - 64*MW2^5*MZ2^2*(-4063 + 1563*SW2) + 
          16*MW2^4*MZ2^3*(-21509 + 10938*SW2) + 5*MW2^2*MZ2^5*
           (-26693 + 18738*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW*SW2) + 
   (CHWB*CW2*(-9216*MW2^8 - 1360*MZ2^8 + MW2^2*MZ2^6*(503 - 6456*SW2) - 
      1152*MW2^7*MZ2*(-19 + 8*SW2) + 64*MW2^6*MZ2^2*(-347 + 72*SW2) - 
      64*MW2^5*MZ2^3*(-151 + 201*SW2) - 6*MW2^3*MZ2^5*(1835 + 508*SW2) + 
      32*MW2^4*MZ2^4*(236 + 717*SW2) + MW2*MZ2^7*(4079 + 1494*SW2) + 
      18*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (32*MW2^3 - 8*MW2*MZ2^2*(-4 + SW2) + 8*MW2^2*MZ2*(-7 + 4*SW2) - 
        MZ2^3*(5 + 12*SW2)) + MT2*(45568*MW2^7 + 8*MW2^3*MZ2^4*
         (14125 - 11862*SW2) + 5*MZ2^7*(157 - 116*SW2) + 
        512*MW2^6*MZ2*(-431 + 89*SW2) - 64*MW2^5*MZ2^2*(-6455 + 2966*SW2) + 
        64*MW2^4*MZ2^3*(-5555 + 4153*SW2) - 8*MW2^2*MZ2^5*
         (-2567 + 7775*SW2) + MW2*MZ2^6*(-16709 + 37976*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(54*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*CW*(9*MT2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (32*MW2^5 + 4*MW2^2*MZ2^3*(12 - 7*SW2) + 3*MZ2^5*SW2 - 
        10*MW2*MZ2^4*(2 + SW2) + 16*MW2^4*MZ2*(-3 + 2*SW2) + 
        12*MW2^3*MZ2^2*(-1 + 2*SW2)) + 18*MT2^2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(16*MW2^4 + 2*MW2^2*MZ2^2*(17 - 6*SW2) + 3*MZ2^4*SW2 + 
        8*MW2^3*MZ2*(-5 + 2*SW2) - 2*MW2*MZ2^3*(5 + 2*SW2)) - 
      2*MZ2*(2*MW2 + MZ2)*(10816*MW2^6 - 20*MZ2^6 + 
        MW2*MZ2^5*(1103 - 608*SW2) + 1792*MW2^5*MZ2*(-13 + 10*SW2) - 
        44*MW2^3*MZ2^3*(-95 + 196*SW2) - 8*MW2^4*MZ2^2*(-1595 + 2032*SW2) + 
        4*MW2^2*MZ2^4*(-1361 + 2222*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*MW2^2*MZ2*(2304*MW2^5 - 4128*MW2^4*MZ2 - 2664*MW2^3*MZ2^2 + 
      6376*MW2^2*MZ2^3 - 1859*MW2*MZ2^4 - 245*MZ2^5)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (CHWB*CW*MZ2*(MT2^3*(-24*MW2^2 + 28*MW2*MZ2 - 6*MZ2^2) - 
      2*MT2^2*(8*MW2^3 + 20*MW2^2*MZ2 - 25*MW2*MZ2^2 + 3*MZ2^3) + 
      2*MW2^2*(-48*MW2^3 - 28*MW2^2*MZ2 + 47*MW2*MZ2^2 + 5*MZ2^3) + 
      MT2*(136*MW2^4 - 36*MW2^3*MZ2 - 118*MW2^2*MZ2^2 + 42*MW2*MZ2^3 + 
        5*MZ2^4))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHWB*CW*MW2*MZ2*(MW2 + MZ2)^2*(1088*MW2^4 - 3104*MW2^3*MZ2 + 
      2496*MW2^2*MZ2^2 - 444*MW2*MZ2^3 - 93*MZ2^4)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (CHWB*CW*MZ2*(2*MW2*(MW2 + MZ2)^2*(56*MW2^2 - 48*MW2*MZ2 + 
        MZ2^2) + MT2^3*(32*MW2^2 - 72*MW2*MZ2 + 34*MZ2^2) + 
      MT2^2*(48*MW2^3 + 104*MW2^2*MZ2 - 114*MW2*MZ2^2 + MZ2^3) + 
      2*MT2*MW2*(-96*MW2^3 - 20*MW2^2*MZ2 + 39*MW2*MZ2^2 + 32*MZ2^3))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[4] - 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
      141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 51*CHq1[1, 1] - 
      51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
      3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
      49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[3, 3] - 
      34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (((MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*(2*MW2*MZ2^2*(2*CHe[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
        18*CHq1[3, 3] - 20*CHq3[3, 3]) - 16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 
        2*CHq3[3, 3]) - 8*MW2^2*MZ2*(CHe[3, 3] + CHl1[3, 3] - 2*CHl3[1, 1] - 
        2*CHl3[2, 2] + CHl3[3, 3] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
      MZ2^3*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
        2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3])))/
    (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (2048*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) + 
      128*MW2^5*MZ2*(8*CHe[3, 3] - 3*CHl1[3, 3] - 55*CHl3[1, 1] - 
        55*CHl3[2, 2] + 41*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
        26*CHq3[1, 1] + 26*CHq3[2, 2]) - 2*MW2*MZ2^5*
       (162*CHd[1, 1] + 162*CHd[2, 2] + 162*CHd[3, 3] - 740*CHe[3, 3] + 
        845*CHl1[3, 3] + 429*CHl3[1, 1] + 429*CHl3[2, 2] - 2231*CHl3[3, 3] + 
        708*CHq1[1, 1] + 708*CHq1[2, 2] - 36*CHq1[3, 3] + 880*CHq3[1, 1] + 
        880*CHq3[2, 2] - 36*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2]) + 
      8*MW2^2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
        434*CHe[3, 3] + 456*CHl1[3, 3] + 372*CHl3[1, 1] + 372*CHl3[2, 2] - 
        1560*CHl3[3, 3] + 435*CHq1[1, 1] + 435*CHq1[2, 2] + 9*CHq1[3, 3] + 
        771*CHq3[1, 1] + 771*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 
        162*CHu[2, 2]) + MZ2^6*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 
        312*CHe[3, 3] + 334*CHl1[3, 3] + 145*CHl3[1, 1] + 145*CHl3[2, 2] - 
        646*CHl3[3, 3] + 240*CHq1[1, 1] + 240*CHq1[2, 2] - 30*CHq1[3, 3] + 
        100*CHq3[1, 1] + 100*CHq3[2, 2] - 30*CHq3[3, 3] - 120*CHu[1, 1] - 
        120*CHu[2, 2]) - 32*MW2^3*MZ2^3*(18*CHd[1, 1] + 18*CHd[2, 2] + 
        18*CHd[3, 3] - 156*CHe[3, 3] + 119*CHl1[3, 3] + 217*CHl3[1, 1] + 
        217*CHl3[2, 2] - 589*CHl3[3, 3] + 138*CHq1[1, 1] + 138*CHq1[2, 2] + 
        9*CHq1[3, 3] + 248*CHq3[1, 1] + 248*CHq3[2, 2] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*MZ2^2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 58*CHe[3, 3] + 
        28*CHl1[3, 3] + 151*CHl3[1, 1] + 151*CHl3[2, 2] - 240*CHl3[3, 3] + 
        45*CHq1[1, 1] + 45*CHq1[2, 2] + 3*CHq1[3, 3] + 33*CHq3[1, 1] + 
        33*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 4*MW2*MZ2^4*
       (165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 411*CHe[3, 3] - 
        328*CHl1[3, 3] - 80*CHl3[1, 1] - 80*CHl3[2, 2] - 328*CHl3[3, 3] - 
        165*CHq1[1, 1] - 165*CHq1[2, 2] + 30*CHq1[3, 3] + 225*CHq3[1, 1] + 
        225*CHq3[2, 2] + 30*CHq3[3, 3] - 330*CHu[1, 1] - 330*CHu[2, 2]) - 
      24*MW2^2*MZ2^3*(45*CHd[1, 1] + 45*CHd[2, 2] + 45*CHd[3, 3] - 
        127*CHe[3, 3] - 121*CHl1[3, 3] - 22*CHl3[1, 1] - 22*CHl3[2, 2] - 
        121*CHl3[3, 3] - 45*CHq1[1, 1] - 45*CHq1[2, 2] + 45*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 45*CHq3[3, 3] - 90*CHu[1, 1] - 
        90*CHu[2, 2]) - 5*MZ2^5*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
        98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 
        30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
        60*CHu[2, 2]) + 32*MW2^3*MZ2^2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
        24*CHd[3, 3] - 104*CHe[3, 3] - 117*CHl1[3, 3] + 27*CHl3[1, 1] + 
        27*CHl3[2, 2] - 117*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
        51*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] + 51*CHq3[3, 3] - 
        48*CHu[1, 1] - 48*CHu[2, 2]) - 64*MW2^4*MZ2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 21*CHe[3, 3] - 
        32*CHl1[3, 3] + 36*CHl3[1, 1] + 36*CHl3[2, 2] - 32*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 12*CHq1[3, 3] + 27*CHq3[1, 1] + 
        27*CHq3[2, 2] + 12*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
        51*CHd[3, 3] - 141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 
        51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
        45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
      8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
        45*CHe[3, 3] - 34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 
        15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
        6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
      16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
        30*CHd[3, 3] + 98*CHe[3, 3] + 49*CHl1[3, 3] + 49*CHl3[3, 3] + 
        30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
        60*CHu[1, 1] + 60*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*B0i[bb0, MW2, MH2, MW2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[3, 3] - 
        113*CHl1[3, 3] + 160*CHl3[1, 1] + 160*CHl3[2, 2] - 113*CHl3[3, 3] - 
        105*CHq1[1, 1] - 105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 
        225*CHq3[2, 2] - 165*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[3, 3] - 35*CHl1[3, 3] - 36*CHl3[1, 1] - 36*CHl3[2, 2] - 
        35*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 
        27*CHq3[1, 1] + 27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 
        42*CHu[2, 2]) + 48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 
        18*CHd[3, 3] - 43*CHe[3, 3] - 20*CHl1[3, 3] - 9*CHl3[1, 1] - 
        9*CHl3[2, 2] - 20*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
        9*CHq1[3, 3] - 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] - 11*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
      4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 123*CHd[3, 3] + 
        365*CHe[3, 3] + 141*CHl1[3, 3] - 66*CHl3[1, 1] - 66*CHl3[2, 2] + 
        141*CHl3[3, 3] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[3, 3] - 
        113*CHl1[3, 3] + 160*CHl3[1, 1] + 160*CHl3[2, 2] - 113*CHl3[3, 3] - 
        105*CHq1[1, 1] - 105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 
        225*CHq3[2, 2] - 165*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[3, 3] - 35*CHl1[3, 3] - 36*CHl3[1, 1] - 36*CHl3[2, 2] - 
        35*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 
        27*CHq3[1, 1] + 27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 
        42*CHu[2, 2]) + 48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 
        18*CHd[3, 3] - 43*CHe[3, 3] - 20*CHl1[3, 3] - 9*CHl3[1, 1] - 
        9*CHl3[2, 2] - 20*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
        9*CHq1[3, 3] - 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] - 11*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
      4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 123*CHd[3, 3] + 
        365*CHe[3, 3] + 141*CHl1[3, 3] - 66*CHl3[1, 1] - 66*CHl3[2, 2] + 
        141*CHl3[3, 3] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*B0i[bb0, MW2, 0, MT2]*
     (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 471*CHe[3, 3] - 
        113*CHl1[3, 3] + 160*CHl3[1, 1] + 160*CHl3[2, 2] - 113*CHl3[3, 3] - 
        105*CHq1[1, 1] - 105*CHq1[2, 2] - 165*CHq1[3, 3] - 225*CHq3[1, 1] - 
        225*CHq3[2, 2] - 485*CHq3[3, 3] - 210*CHu[1, 1] - 210*CHu[2, 2]) - 
      32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        57*CHe[3, 3] - 35*CHl1[3, 3] - 36*CHl3[1, 1] - 36*CHl3[2, 2] - 
        35*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 
        27*CHq3[1, 1] + 27*CHq3[2, 2] + 75*CHq3[3, 3] - 42*CHu[1, 1] - 
        42*CHu[2, 2]) + 48*MW2^2*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 
        18*CHd[3, 3] - 43*CHe[3, 3] - 20*CHl1[3, 3] - 9*CHl3[1, 1] - 
        9*CHl3[2, 2] - 20*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
        9*CHq1[3, 3] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
      64*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] - 11*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 23*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
      4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 123*CHd[3, 3] + 
        365*CHe[3, 3] + 141*CHl1[3, 3] - 66*CHl3[1, 1] - 66*CHl3[2, 2] + 
        141*CHl3[3, 3] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
        135*CHq3[1, 1] + 135*CHq3[2, 2] + 261*CHq3[3, 3] + 246*CHu[1, 1] + 
        246*CHu[2, 2])))/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (128*MW2^5*(7*CHl3[1, 1] + 7*CHl3[2, 2] + 22*CHl3[3, 3] - 
        18*CHq3[1, 1] - 18*CHq3[2, 2]) + MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 
        60*CHd[3, 3] - 392*CHe[3, 3] + 49*CHl1[3, 3] + 245*CHl3[1, 1] + 
        245*CHl3[2, 2] - 441*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
        30*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 30*CHq3[3, 3] - 
        120*CHu[1, 1] - 120*CHu[2, 2]) + 24*MW2^2*MZ2^3*
       (27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 52*CHe[3, 3] + 
        38*CHl1[3, 3] - 12*CHl3[1, 1] - 12*CHl3[2, 2] - 298*CHl3[3, 3] - 
        27*CHq1[1, 1] - 27*CHq1[2, 2] + 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
        45*CHq3[2, 2] + 3*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) - 
      32*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        22*CHe[3, 3] + 38*CHl1[3, 3] - 75*CHl3[1, 1] - 75*CHl3[2, 2] - 
        316*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 9*CHq1[3, 3] + 
        180*CHq3[1, 1] + 180*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 
        36*CHu[2, 2]) + 64*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 4*CHe[3, 3] + 7*CHl1[3, 3] - 41*CHl3[1, 1] - 
        41*CHl3[2, 2] - 127*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2*MZ2^4*(-162*CHd[1, 1] - 
        162*CHd[2, 2] - 162*CHd[3, 3] + 596*CHe[3, 3] - 128*CHl1[3, 3] - 
        319*CHl3[1, 1] - 319*CHl3[2, 2] + 1410*CHl3[3, 3] + 162*CHq1[1, 1] + 
        162*CHq1[2, 2] + 36*CHq1[3, 3] + 540*CHq3[1, 1] + 540*CHq3[2, 2] + 
        36*CHq3[3, 3] + 324*CHu[1, 1] + 324*CHu[2, 2])))/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(6144*MW2^8*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
        11*CHl3[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 3*CHq3[3, 3]) + 
      8*MW2^3*MZ2^3*(-9*MT2*MZ2*(58*CHe[3, 3] + 36*CHl1[3, 3] - 
          75*CHl3[1, 1] - 75*CHl3[2, 2] + 36*CHl3[3, 3] - 228*CHq1[3, 3] - 
          78*CHq3[3, 3]) - 108*MT2^2*(5*CHe[3, 3] + 3*CHl1[3, 3] - 
          6*CHl3[1, 1] - 6*CHl3[2, 2] + 3*CHl3[3, 3] - 40*CHq1[3, 3] - 
          28*CHq3[3, 3]) + MZ2^2*(8052*CHd[1, 1] + 8052*CHd[2, 2] + 
          8052*CHd[3, 3] - 21468*CHe[3, 3] - 14405*CHl1[3, 3] - 
          520*CHl3[1, 1] - 520*CHl3[2, 2] + 11619*CHl3[3, 3] - 
          8052*CHq1[1, 1] - 8052*CHq1[2, 2] - 1083*CHq1[3, 3] - 
          5976*CHq3[1, 1] - 5976*CHq3[2, 2] - 87*CHq3[3, 3] - 
          16104*CHu[1, 1] - 16104*CHu[2, 2])) - 4*MW2^2*MZ2^4*
       (-9*MT2*MZ2*(6*CHe[3, 3] - 8*CHl1[3, 3] + 41*CHl3[1, 1] + 
          41*CHl3[2, 2] - 8*CHl3[3, 3] - 453*CHq1[3, 3] - 535*CHq3[3, 3]) + 
        18*MT2^2*(6*CHl1[3, 3] - 31*CHl3[1, 1] - 31*CHl3[2, 2] + 
          6*CHl3[3, 3] + 348*CHq1[3, 3] + 410*CHq3[3, 3]) + 
        MZ2^2*(5358*CHd[1, 1] + 5358*CHd[2, 2] + 5358*CHd[3, 3] - 
          18026*CHe[3, 3] - 8589*CHl1[3, 3] + 1628*CHl3[1, 1] + 
          1628*CHl3[2, 2] + 6667*CHl3[3, 3] - 5358*CHq1[1, 1] - 
          5358*CHq1[2, 2] - 3039*CHq1[3, 3] - 3690*CHq3[1, 1] - 
          3690*CHq3[2, 2] - 75*CHq3[3, 3] - 10716*CHu[1, 1] - 
          10716*CHu[2, 2])) - 32*MW2^4*MZ2^2*
       (-36*MT2^2*(5*CHe[3, 3] + 4*CHl1[3, 3] - 13*CHl3[1, 1] - 
          13*CHl3[2, 2] + 4*CHl3[3, 3] - 21*CHq1[3, 3] + 5*CHq3[3, 3]) - 
        9*MT2*MZ2*(11*CHe[3, 3] + 11*CHl1[3, 3] - 40*CHl3[1, 1] - 
          40*CHl3[2, 2] + 11*CHl3[3, 3] + 6*CHq1[3, 3] + 86*CHq3[3, 3]) + 
        MZ2^2*(2214*CHd[1, 1] + 2214*CHd[2, 2] + 2214*CHd[3, 3] - 
          6006*CHe[3, 3] - 5013*CHl1[3, 3] - 1140*CHl3[1, 1] - 
          1140*CHl3[2, 2] + 5840*CHl3[3, 3] - 2214*CHq1[1, 1] - 
          2214*CHq1[2, 2] + 1431*CHq1[3, 3] - 2349*CHq3[1, 1] - 
          2349*CHq3[2, 2] + 228*CHq3[3, 3] - 4428*CHu[1, 1] - 
          4428*CHu[2, 2])) + 2*MW2*MZ2^5*
       (18*MT2^2*(34*CHe[3, 3] + 22*CHl1[3, 3] - 60*CHl3[1, 1] - 
          60*CHl3[2, 2] + 22*CHl3[3, 3] + 255*CHq1[3, 3] + 375*CHq3[3, 3]) + 
        9*MT2*MZ2*(54*CHe[3, 3] + 32*CHl1[3, 3] - 85*CHl3[1, 1] - 
          85*CHl3[2, 2] + 32*CHl3[3, 3] + 330*CHq1[3, 3] + 500*CHq3[3, 3]) + 
        MZ2^2*(810*CHd[1, 1] + 810*CHd[2, 2] + 810*CHd[3, 3] - 
          2646*CHe[3, 3] - 1323*CHl1[3, 3] - 160*CHl3[1, 1] - 
          160*CHl3[2, 2] + 1549*CHl3[3, 3] - 810*CHq1[1, 1] - 
          810*CHq1[2, 2] - 405*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 
          735*CHq3[3, 3] - 1620*CHu[1, 1] - 1620*CHu[2, 2])) + 
      64*MW2^5*MZ2*(18*MT2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + 3*CHl3[1, 1] + 
          3*CHl3[2, 2] + CHl3[3, 3] - 12*CHq1[3, 3] - 18*CHq3[3, 3]) - 
        36*MT2^2*(CHe[3, 3] + CHl1[3, 3] - 6*CHl3[1, 1] - 6*CHl3[2, 2] + 
          CHl3[3, 3] - 3*CHq1[3, 3] + 9*CHq3[3, 3]) + 
        MZ2^2*(165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 
          1379*CHe[3, 3] - 1761*CHl1[3, 3] + 128*CHl3[1, 1] + 
          128*CHl3[2, 2] + 2539*CHl3[3, 3] - 165*CHq1[1, 1] - 
          165*CHq1[2, 2] + 957*CHq1[3, 3] - 1737*CHq3[1, 1] - 
          1737*CHq3[2, 2] - 207*CHq3[3, 3] - 330*CHu[1, 1] - 
          330*CHu[2, 2])) + 256*MW2^6*(-18*MT2^2*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) - 9*MT2*MZ2*(CHe[3, 3] + CHl1[3, 3] - 3*CHl3[1, 1] - 
          3*CHl3[2, 2] + CHl3[3, 3] - 3*CHq1[3, 3] + 3*CHq3[3, 3]) + 
        MZ2^2*(117*CHd[1, 1] + 117*CHd[2, 2] + 117*CHd[3, 3] - 
          287*CHe[3, 3] - 117*CHl1[3, 3] - 277*CHl3[1, 1] - 277*CHl3[2, 2] - 
          191*CHl3[3, 3] - 117*CHq1[1, 1] - 117*CHq1[2, 2] + 27*CHq1[3, 3] + 
          333*CHq3[1, 1] + 333*CHq3[2, 2] + 147*CHq3[3, 3] - 234*CHu[1, 1] - 
          234*CHu[2, 2])) - 512*MW2^7*(9*MT2*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 
          129*CHe[3, 3] - 162*CHl1[3, 3] - 22*CHl3[1, 1] - 22*CHl3[2, 2] + 
          86*CHl3[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 54*CHq1[3, 3] - 
          63*CHq3[1, 1] - 63*CHq3[2, 2] + 6*CHq3[3, 3] - 54*CHu[1, 1] - 
          54*CHu[2, 2])) - 5*MZ2^6*(18*MT2^2*(4*CHe[3, 3] + 2*CHl1[3, 3] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 
          25*CHq3[3, 3]) + 9*MT2*MZ2*(4*CHe[3, 3] + 2*CHl1[3, 3] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 
          25*CHq3[3, 3]) + MZ2^2*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
          30*CHd[3, 3] + 98*CHe[3, 3] + 49*CHl1[3, 3] - 49*CHl3[3, 3] + 
          30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] - 15*CHq3[3, 3] + 
          60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*B0i[bb0, 0, 0, MH2]*(-(MH2*(1280*MW2^6*(CHl3[1, 1] + CHl3[2, 2]) - 
         4*MW2^2*MZ2^4*(1629*CHd[1, 1] + 1629*CHd[2, 2] + 1629*CHd[3, 3] - 
           4795*CHe[3, 3] - 2978*CHl1[3, 3] + 212*CHl3[1, 1] + 
           212*CHl3[2, 2] - 2978*CHl3[3, 3] - 1629*CHq1[1, 1] - 
           1629*CHq1[2, 2] - 252*CHq1[3, 3] + 1125*CHq3[1, 1] + 
           1125*CHq3[2, 2] - 252*CHq3[3, 3] - 3258*CHu[1, 1] - 
           3258*CHu[2, 2]) + 5*MW2*MZ2^5*(534*CHd[1, 1] + 534*CHd[2, 2] + 
           534*CHd[3, 3] - 1642*CHe[3, 3] - 919*CHl1[3, 3] + 64*CHl3[1, 1] + 
           64*CHl3[2, 2] - 919*CHl3[3, 3] - 534*CHq1[1, 1] - 534*CHq1[2, 2] - 
           177*CHq1[3, 3] + 180*CHq3[1, 1] + 180*CHq3[2, 2] - 
           177*CHq3[3, 3] - 1068*CHu[1, 1] - 1068*CHu[2, 2]) + 
         24*MW2^3*MZ2^3*(339*CHd[1, 1] + 339*CHd[2, 2] + 339*CHd[3, 3] - 
           977*CHe[3, 3] - 667*CHl1[3, 3] - 14*CHl3[1, 1] - 14*CHl3[2, 2] - 
           667*CHl3[3, 3] - 339*CHq1[1, 1] - 339*CHq1[2, 2] + 15*CHq1[3, 3] + 
           369*CHq3[1, 1] + 369*CHq3[2, 2] + 15*CHq3[3, 3] - 678*CHu[1, 1] - 
           678*CHu[2, 2]) - 32*MW2^4*MZ2^2*(162*CHd[1, 1] + 162*CHd[2, 2] + 
           162*CHd[3, 3] - 478*CHe[3, 3] - 355*CHl1[3, 3] - 99*CHl3[1, 1] - 
           99*CHl3[2, 2] - 355*CHl3[3, 3] - 162*CHq1[1, 1] - 162*CHq1[2, 2] + 
           45*CHq1[3, 3] + 252*CHq3[1, 1] + 252*CHq3[2, 2] + 45*CHq3[3, 3] - 
           324*CHu[1, 1] - 324*CHu[2, 2]) - 15*MZ2^6*(30*CHd[1, 1] + 
           30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 
           49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
           15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
         64*MW2^5*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
           67*CHe[3, 3] - 56*CHl1[3, 3] - 56*CHl3[1, 1] - 56*CHl3[2, 2] - 
           56*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 12*CHq1[3, 3] + 
           45*CHq3[1, 1] + 45*CHq3[2, 2] + 12*CHq3[3, 3] - 42*CHu[1, 1] - 
           42*CHu[2, 2]))) + MH2^2*(1280*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) - 
        4*MW2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
          319*CHe[3, 3] + 46*CHl1[3, 3] + 212*CHl3[1, 1] + 212*CHl3[2, 2] + 
          46*CHl3[3, 3] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 288*CHq1[3, 3] - 
          495*CHq3[1, 1] - 495*CHq3[2, 2] - 288*CHq3[3, 3] - 162*CHu[1, 1] - 
          162*CHu[2, 2]) + MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 
          60*CHd[3, 3] - 452*CHe[3, 3] + 19*CHl1[3, 3] + 320*CHl3[1, 1] + 
          320*CHl3[2, 2] + 19*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
          255*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 255*CHq3[3, 3] - 
          120*CHu[1, 1] - 120*CHu[2, 2]) + 24*MW2^2*MZ2^3*
         (27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 45*CHe[3, 3] + 
          41*CHl1[3, 3] - 14*CHl3[1, 1] - 14*CHl3[2, 2] + 41*CHl3[3, 3] - 
          27*CHq1[1, 1] - 27*CHq1[2, 2] - 81*CHq1[3, 3] - 135*CHq3[1, 1] - 
          135*CHq3[2, 2] - 81*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) - 
        32*MW2^3*MZ2^2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
          10*CHe[3, 3] + 47*CHl1[3, 3] - 99*CHl3[1, 1] - 99*CHl3[2, 2] + 
          47*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 45*CHq1[3, 3] - 
          72*CHq3[1, 1] - 72*CHq3[2, 2] - 45*CHq3[3, 3] - 36*CHu[1, 1] - 
          36*CHu[2, 2]) + 64*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - CHe[3, 3] + 10*CHl1[3, 3] - 56*CHl3[1, 1] - 
          56*CHl3[2, 2] + 10*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
          6*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 6*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2])) + 12*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
          141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 51*CHq1[1, 1] - 
          51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
          3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
        8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
          45*CHe[3, 3] - 34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 
          15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
        16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
          11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
          30*CHd[3, 3] + 98*CHe[3, 3] + 49*CHl1[3, 3] + 49*CHl3[3, 3] + 
          30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
          60*CHu[1, 1] + 60*CHu[2, 2]))))/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(-24576*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
        CHq3[2, 2]) - 1536*MW2^8*MZ2*(8*CHe[3, 3] - 3*CHl1[3, 3] - 
        47*CHl3[1, 1] - 47*CHl3[2, 2] + 41*CHl3[3, 3] - 6*CHq1[1, 1] - 
        6*CHq1[2, 2] + 18*CHq3[1, 1] + 18*CHq3[2, 2]) + 
      MW2*MZ2^7*(-2*MZ2*(6628*CHd[1, 1] + 6628*CHd[2, 2] + 6628*CHd[3, 3] + 
          640*CHe[1, 1] + 640*CHe[2, 2] - 17512*CHe[3, 3] + 640*CHl1[1, 1] + 
          640*CHl1[2, 2] - 13502*CHl1[3, 3] - 1089*CHl3[1, 1] - 
          1089*CHl3[2, 2] - 5962*CHl3[3, 3] - 9328*CHq1[1, 1] - 
          9328*CHq1[2, 2] - 3554*CHq1[3, 3] - 1380*CHq3[1, 1] - 
          1380*CHq3[2, 2] - 3554*CHq3[3, 3] - 13256*CHu[1, 1] - 
          13256*CHu[2, 2]) + MH2*(810*CHd[1, 1] + 810*CHd[2, 2] + 
          810*CHd[3, 3] - 2134*CHe[3, 3] - 1557*CHl1[3, 3] - 320*CHl3[1, 1] - 
          320*CHl3[2, 2] - 1557*CHl3[3, 3] - 810*CHq1[1, 1] - 
          810*CHq1[2, 2] + 45*CHq1[3, 3] + 900*CHq3[1, 1] + 900*CHq3[2, 2] + 
          45*CHq3[3, 3] - 1620*CHu[1, 1] - 1620*CHu[2, 2])) - 
      128*MW2^6*MZ2^2*(10*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(239*CHd[1, 1] + 239*CHd[2, 2] + 239*CHd[3, 3] + 152*CHe[1, 1] + 
          152*CHe[2, 2] - 22*CHe[3, 3] + 152*CHl1[1, 1] + 152*CHl1[2, 2] - 
          215*CHl1[3, 3] + 496*CHl3[1, 1] + 496*CHl3[2, 2] + 233*CHl3[3, 3] - 
          455*CHq1[1, 1] - 455*CHq1[2, 2] + 2*CHq1[3, 3] - 789*CHq3[1, 1] - 
          789*CHq3[2, 2] + 2*CHq3[3, 3] - 478*CHu[1, 1] - 478*CHu[2, 2])) + 
      MZ2^8*(MZ2*(1440*CHd[1, 1] + 1440*CHd[2, 2] + 1440*CHd[3, 3] - 
          4448*CHe[3, 3] - 2469*CHl1[3, 3] - 320*CHl3[1, 1] - 
          320*CHl3[2, 2] - 2469*CHl3[3, 3] - 1440*CHq1[1, 1] - 
          1440*CHq1[2, 2] - 495*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] - 495*CHq3[3, 3] - 2880*CHu[1, 1] - 
          2880*CHu[2, 2]) - 5*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2])) + 32*MW2^5*MZ2^3*
       (MZ2*(841*CHd[1, 1] + 841*CHd[2, 2] + 841*CHd[3, 3] + 844*CHe[1, 1] + 
          844*CHe[2, 2] + 58*CHe[3, 3] + 844*CHl1[1, 1] + 844*CHl1[2, 2] + 
          3150*CHl1[3, 3] + 4842*CHl3[1, 1] + 4842*CHl3[2, 2] - 
          5594*CHl3[3, 3] + 275*CHq1[1, 1] + 275*CHq1[2, 2] - 
          1565*CHq1[3, 3] - 2169*CHq3[1, 1] - 2169*CHq3[2, 2] - 
          1565*CHq3[3, 3] - 1682*CHu[1, 1] - 1682*CHu[2, 2]) + 
        2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 21*CHe[3, 3] - 
          32*CHl1[3, 3] + 56*CHl3[1, 1] + 56*CHl3[2, 2] - 32*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 12*CHq1[3, 3] + 27*CHq3[1, 1] + 
          27*CHq3[2, 2] + 12*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      256*MW2^7*MZ2^2*(35*CHd[1, 1] + 35*CHd[2, 2] + 35*CHd[3, 3] + 
        20*CHe[1, 1] + 20*CHe[2, 2] + 82*CHe[3, 3] + 20*CHl1[1, 1] + 
        20*CHl1[2, 2] - 143*CHl1[3, 3] - 204*CHl3[1, 1] - 204*CHl3[2, 2] + 
        529*CHl3[3, 3] - 161*CHq1[1, 1] - 161*CHq1[2, 2] + 35*CHq1[3, 3] - 
        189*CHq3[1, 1] - 189*CHq3[2, 2] + 35*CHq3[3, 3] - 70*CHu[1, 1] - 
        70*CHu[2, 2]) - 8*MW2^4*MZ2^4*(4*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 146*CHe[3, 3] - 181*CHl1[3, 3] + 99*CHl3[1, 1] + 
          99*CHl3[2, 2] - 181*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 
          75*CHq1[3, 3] + 180*CHq3[1, 1] + 180*CHq3[2, 2] + 75*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + MZ2*(-2736*CHd[1, 1] - 
          2736*CHd[2, 2] - 2736*CHd[3, 3] + 1752*CHe[1, 1] + 1752*CHe[2, 2] + 
          8688*CHe[3, 3] + 1752*CHl1[1, 1] + 1752*CHl1[2, 2] + 
          28185*CHl1[3, 3] + 17201*CHl3[1, 1] + 17201*CHl3[2, 2] - 
          28827*CHl3[3, 3] + 14454*CHq1[1, 1] + 14454*CHq1[2, 2] - 
          8478*CHq1[3, 3] - 2766*CHq3[1, 1] - 2766*CHq3[2, 2] - 
          8478*CHq3[3, 3] + 5472*CHu[1, 1] + 5472*CHu[2, 2])) + 
      4*MW2^3*MZ2^5*(2*MH2*(231*CHd[1, 1] + 231*CHd[2, 2] + 231*CHd[3, 3] - 
          797*CHe[3, 3] - 831*CHl1[3, 3] + 42*CHl3[1, 1] + 42*CHl3[2, 2] - 
          831*CHl3[3, 3] - 231*CHq1[1, 1] - 231*CHq1[2, 2] + 339*CHq1[3, 3] + 
          909*CHq3[1, 1] + 909*CHq3[2, 2] + 339*CHq3[3, 3] - 462*CHu[1, 1] - 
          462*CHu[2, 2]) + MZ2*(-14354*CHd[1, 1] - 14354*CHd[2, 2] - 
          14354*CHd[3, 3] - 512*CHe[1, 1] - 512*CHe[2, 2] + 29628*CHe[3, 3] - 
          512*CHl1[1, 1] - 512*CHl1[2, 2] + 52813*CHl1[3, 3] + 
          16332*CHl3[1, 1] + 16332*CHl3[2, 2] - 26723*CHl3[3, 3] + 
          34640*CHq1[1, 1] + 34640*CHq1[2, 2] - 5390*CHq1[3, 3] + 
          1128*CHq3[1, 1] + 1128*CHq3[2, 2] - 5390*CHq3[3, 3] + 
          28708*CHu[1, 1] + 28708*CHu[2, 2])) - 2*MW2^2*MZ2^6*
       (2*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
          1173*CHe[3, 3] - 1054*CHl1[3, 3] - 212*CHl3[1, 1] - 
          212*CHl3[2, 2] - 1054*CHl3[3, 3] - 435*CHq1[1, 1] - 
          435*CHq1[2, 2] + 300*CHq1[3, 3] + 1035*CHq3[1, 1] + 
          1035*CHq3[2, 2] + 300*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
        MZ2*(-21032*CHd[1, 1] - 21032*CHd[2, 2] - 21032*CHd[3, 3] - 
          2336*CHe[1, 1] - 2336*CHe[2, 2] + 46480*CHe[3, 3] - 
          2336*CHl1[1, 1] - 2336*CHl1[2, 2] + 53516*CHl1[3, 3] + 
          8213*CHl3[1, 1] + 8213*CHl3[2, 2] - 1400*CHl3[3, 3] + 
          37592*CHq1[1, 1] + 37592*CHq1[2, 2] + 5710*CHq1[3, 3] + 
          4908*CHq3[1, 1] + 4908*CHq3[2, 2] + 5710*CHq3[3, 3] + 
          42064*CHu[1, 1] + 42064*CHu[2, 2]))))/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)^2*(-8*MW2^2*MZ2^2*(3*CHe[3, 3] + CHl1[3, 3] - 
          CHl3[1, 1] - CHl3[2, 2] + CHl3[3, 3] - 15*CHq1[3, 3] - 
          25*CHq3[3, 3]) + 64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 16*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*CHl3[3, 3] - 3*CHq1[3, 3] + 
          CHq3[3, 3]) + MZ2^4*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] + 2*CHl3[3, 3] + 30*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        2*MW2*MZ2^3*(6*CHe[3, 3] + 4*CHl1[3, 3] - 11*CHl3[1, 1] - 
          11*CHl3[2, 2] + 4*CHl3[3, 3] + 51*CHq1[3, 3] + 67*CHq3[3, 3])) - 
      MT2^3*(64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 8*CHl3[1, 1] - 
          8*CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 10*CHq3[3, 3] + 
          3*CHu[3, 3]) - 2*MW2*MZ2^3*(4*CHl1[3, 3] - 14*CHl3[1, 1] - 
          14*CHl3[2, 2] + 4*CHl3[3, 3] + 102*CHq1[3, 3] + 130*CHq3[3, 3] + 
          3*CHu[3, 3]) - 8*MW2^2*MZ2^2*(6*CHe[3, 3] + 4*CHl1[3, 3] - 
          7*CHl3[1, 1] - 7*CHl3[2, 2] + 4*CHl3[3, 3] - 30*CHq1[3, 3] - 
          16*CHq3[3, 3] + 6*CHu[3, 3]) + MZ2^4*(16*CHe[3, 3] + 8*CHl1[3, 3] - 
          20*CHl3[1, 1] - 20*CHl3[2, 2] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 
          100*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2^2*MZ2*(-(MZ2^4*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 
           5*CHl3[2, 2] + 2*CHl3[3, 3] + 30*CHq1[3, 3] + 10*CHq3[3, 3])) + 
        4*MW2^2*MZ2^2*(12*CHe[3, 3] + 2*CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[2, 2] + 2*CHl3[3, 3] - 81*CHq1[3, 3] - 113*CHq3[3, 3] - 
          3*CHu[3, 3]) - 32*MW2^4*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) - 
        16*MW2^3*MZ2*(5*CHe[3, 3] + 5*CHl1[3, 3] - 11*CHl3[1, 1] - 
          11*CHl3[2, 2] + 5*CHl3[3, 3] - 18*CHq1[3, 3] + 10*CHq3[3, 3] + 
          6*CHu[3, 3]) + 2*MW2*MZ2^3*(18*CHe[3, 3] + 10*CHl1[3, 3] - 
          26*CHl3[1, 1] - 26*CHl3[2, 2] + 10*CHl3[3, 3] + 81*CHq1[3, 3] + 
          157*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2*MW2*(192*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        8*MW2^3*MZ2^2*(2*CHe[3, 3] + 8*CHl1[3, 3] - 11*CHl3[1, 1] - 
          11*CHl3[2, 2] + 8*CHl3[3, 3] + 30*CHq1[3, 3] + 52*CHq3[3, 3] - 
          6*CHu[3, 3]) + 16*MW2^4*MZ2*(6*CHe[3, 3] + 6*CHl1[3, 3] - 
          4*CHl3[1, 1] - 4*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[3, 3] - 
          22*CHq3[3, 3] - 3*CHu[3, 3]) - MW2*MZ2^4*(48*CHe[3, 3] + 
          16*CHl1[3, 3] - 32*CHl3[1, 1] - 32*CHl3[2, 2] + 16*CHl3[3, 3] - 
          60*CHq1[3, 3] + 76*CHq3[3, 3] + 3*CHu[3, 3]) - 
        2*MZ2^5*(8*CHe[3, 3] + 4*CHl1[3, 3] - 10*CHl3[1, 1] - 10*CHl3[2, 2] + 
          4*CHl3[3, 3] + 80*CHq3[3, 3] + 15*CHu[3, 3]) + 
        2*MW2^2*MZ2^3*(-24*CHe[3, 3] + 4*CHl1[3, 3] - 10*CHl3[1, 1] - 
          10*CHl3[2, 2] + 4*CHl3[3, 3] - 102*CHq1[3, 3] + 134*CHq3[3, 3] + 
          51*CHu[3, 3]))))/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(6*MT2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (64*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 8*CHl3[1, 1] - 
          8*CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 10*CHq3[3, 3] + 
          3*CHu[3, 3]) - 2*MW2*MZ2^3*(4*CHl1[3, 3] - 14*CHl3[1, 1] - 
          14*CHl3[2, 2] + 4*CHl3[3, 3] + 102*CHq1[3, 3] + 130*CHq3[3, 3] + 
          3*CHu[3, 3]) - 8*MW2^2*MZ2^2*(6*CHe[3, 3] + 4*CHl1[3, 3] - 
          7*CHl3[1, 1] - 7*CHl3[2, 2] + 4*CHl3[3, 3] - 30*CHq1[3, 3] - 
          16*CHq3[3, 3] + 6*CHu[3, 3]) + MZ2^4*(16*CHe[3, 3] + 8*CHl1[3, 3] - 
          20*CHl3[1, 1] - 20*CHl3[2, 2] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 
          100*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2*(3072*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        4*MW2^2*MZ2^5*(6252*CHd[1, 1] + 6252*CHd[2, 2] + 6252*CHd[3, 3] - 
          19948*CHe[3, 3] - 7096*CHl1[3, 3] + 3962*CHl3[1, 1] + 
          3962*CHl3[2, 2] - 7096*CHl3[3, 3] - 6252*CHq1[1, 1] - 
          6252*CHq1[2, 2] + 1076*CHq1[3, 3] - 7740*CHq3[1, 1] - 
          7740*CHq3[2, 2] - 7172*CHq3[3, 3] - 12504*CHu[1, 1] - 
          12504*CHu[2, 2] - 1081*CHu[3, 3]) + 256*MW2^6*MZ2*
         (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 82*CHe[3, 3] - 
          82*CHl1[3, 3] - 98*CHl3[1, 1] - 98*CHl3[2, 2] - 82*CHl3[3, 3] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] - 56*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 104*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2] - 
          89*CHu[3, 3]) - 256*MW2^5*MZ2^2*(117*CHd[1, 1] + 117*CHd[2, 2] + 
          117*CHd[3, 3] - 343*CHe[3, 3] - 258*CHl1[3, 3] - 242*CHl3[1, 1] - 
          242*CHl3[2, 2] - 258*CHl3[3, 3] - 117*CHq1[1, 1] - 117*CHq1[2, 2] - 
          230*CHq1[3, 3] + 207*CHq3[1, 1] + 207*CHq3[2, 2] + 224*CHq3[3, 3] - 
          234*CHu[1, 1] - 234*CHu[2, 2] - 71*CHu[3, 3]) + 
        15*MZ2^7*(16*CHe[3, 3] + 8*CHl1[3, 3] - 20*CHl3[1, 1] - 
          20*CHl3[2, 2] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3]) + 64*MW2^4*MZ2^3*(894*CHd[1, 1] + 894*CHd[2, 2] + 
          894*CHd[3, 3] - 2325*CHe[3, 3] - 1289*CHl1[3, 3] - 858*CHl3[1, 1] - 
          858*CHl3[2, 2] - 1289*CHl3[3, 3] - 894*CHq1[1, 1] - 
          894*CHq1[2, 2] - 1230*CHq1[3, 3] + 594*CHq3[1, 1] + 
          594*CHq3[2, 2] + 630*CHq3[3, 3] - 1788*CHu[1, 1] - 1788*CHu[2, 2] + 
          387*CHu[3, 3]) + 4*MW2*MZ2^6*(-1155*CHd[1, 1] - 1155*CHd[2, 2] - 
          1155*CHd[3, 3] + 4977*CHe[3, 3] + 1111*CHl1[3, 3] - 
          1400*CHl3[1, 1] - 1400*CHl3[2, 2] + 1111*CHl3[3, 3] + 
          1155*CHq1[1, 1] + 1155*CHq1[2, 2] - 1730*CHq1[3, 3] + 
          2475*CHq3[1, 1] + 2475*CHq3[2, 2] + 1580*CHq3[3, 3] + 
          2310*CHu[1, 1] + 2310*CHu[2, 2] + 1330*CHu[3, 3]) - 
        16*MW2^3*MZ2^4*(3360*CHd[1, 1] + 3360*CHd[2, 2] + 3360*CHd[3, 3] - 
          8818*CHe[3, 3] - 3912*CHl1[3, 3] - 339*CHl3[1, 1] - 
          339*CHl3[2, 2] - 3912*CHl3[3, 3] - 3360*CHq1[1, 1] - 
          3360*CHq1[2, 2] - 2268*CHq1[3, 3] - 1080*CHq3[1, 1] - 
          1080*CHq3[2, 2] - 1014*CHq3[3, 3] - 6720*CHu[1, 1] - 
          6720*CHu[2, 2] + 1446*CHu[3, 3])) - 
      2*MW2*(3072*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        768*MW2^6*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] + 2*CHl3[3, 3] - 3*CHq1[3, 3] + CHq3[3, 3]) - 
        16*MW2^3*MZ2^4*(516*CHd[1, 1] + 516*CHd[2, 2] + 516*CHd[3, 3] - 
          1479*CHe[3, 3] - 755*CHl1[3, 3] - 81*CHl3[1, 1] - 81*CHl3[2, 2] - 
          755*CHl3[3, 3] - 516*CHq1[1, 1] - 516*CHq1[2, 2] + 498*CHq1[3, 3] + 
          108*CHq3[1, 1] + 108*CHq3[2, 2] + 624*CHq3[3, 3] - 1032*CHu[1, 1] - 
          1032*CHu[2, 2] - 792*CHu[3, 3]) + 4*MW2^2*MZ2^5*
         (1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 3988*CHe[3, 3] - 
          1542*CHl1[3, 3] - 27*CHl3[1, 1] - 27*CHl3[2, 2] - 1542*CHl3[3, 3] - 
          1416*CHq1[1, 1] - 1416*CHq1[2, 2] + 3051*CHq1[3, 3] - 
          1080*CHq3[1, 1] - 1080*CHq3[2, 2] + 2655*CHq3[3, 3] - 
          2832*CHu[1, 1] - 2832*CHu[2, 2] - 336*CHu[3, 3]) + 
        64*MW2^4*MZ2^3*(90*CHd[1, 1] + 90*CHd[2, 2] + 90*CHd[3, 3] - 
          298*CHe[3, 3] - 207*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 
          207*CHl3[3, 3] - 90*CHq1[1, 1] - 90*CHq1[2, 2] - 104*CHq1[3, 3] + 
          126*CHq3[1, 1] + 126*CHq3[2, 2] - 88*CHq3[3, 3] - 180*CHu[1, 1] - 
          180*CHu[2, 2] - 224*CHu[3, 3]) - 128*MW2^5*MZ2^2*
         (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 35*CHe[3, 3] - 
          41*CHl1[3, 3] - 4*CHl3[1, 1] - 4*CHl3[2, 2] - 41*CHl3[3, 3] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] - 73*CHq1[3, 3] + 36*CHq3[1, 1] + 
          36*CHq3[2, 2] - 101*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
          40*CHu[3, 3]) + MZ2^7*(210*CHd[1, 1] + 210*CHd[2, 2] + 
          210*CHd[3, 3] - 762*CHe[3, 3] - 136*CHl1[3, 3] + 95*CHl3[1, 1] + 
          95*CHl3[2, 2] - 136*CHl3[3, 3] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
          380*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 760*CHq3[3, 3] - 
          420*CHu[1, 1] - 420*CHu[2, 2] + 1280*CHu[3, 3]) - 
        2*MW2*MZ2^6*(912*CHd[1, 1] + 912*CHd[2, 2] + 912*CHd[3, 3] - 
          2918*CHe[3, 3] - 758*CHl1[3, 3] + 214*CHl3[1, 1] + 214*CHl3[2, 2] - 
          758*CHl3[3, 3] - 912*CHq1[1, 1] - 912*CHq1[2, 2] + 
          2401*CHq1[3, 3] - 1440*CHq3[1, 1] - 1440*CHq3[2, 2] + 
          2117*CHq3[3, 3] - 1824*CHu[1, 1] - 1824*CHu[2, 2] + 
          1696*CHu[3, 3]))))/(72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-(MT2^2*MZ2*(-15*MZ2^6*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 
           592*CHe[3, 3] - 296*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
           296*CHl3[3, 3] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 
           120*CHq1[3, 3] - 10*CHq3[3, 3] - 360*CHu[1, 1] - 360*CHu[2, 2]) - 
         4*MW2^2*MZ2^4*(1560*CHd[1, 1] + 1560*CHd[2, 2] + 1560*CHd[3, 3] - 
           2564*CHe[3, 3] - 9290*CHl1[3, 3] - 5093*CHl3[1, 1] - 
           5093*CHl3[2, 2] - 9290*CHl3[3, 3] - 1560*CHq1[1, 1] - 
           1560*CHq1[2, 2] + 9238*CHq1[3, 3] + 19080*CHq3[1, 1] + 
           19080*CHq3[2, 2] + 14708*CHq3[3, 3] - 3120*CHu[1, 1] - 
           3120*CHu[2, 2] - 4022*CHu[3, 3]) + 4*MW2*MZ2^5*
          (2445*CHd[1, 1] + 2445*CHd[2, 2] + 2445*CHd[3, 3] - 
           5034*CHe[3, 3] - 5342*CHl1[3, 3] - 2225*CHl3[1, 1] - 
           2225*CHl3[2, 2] - 5342*CHl3[3, 3] - 2445*CHq1[1, 1] - 
           2445*CHq1[2, 2] + 1915*CHq1[3, 3] + 5175*CHq3[1, 1] + 
           5175*CHq3[2, 2] + 5255*CHq3[3, 3] - 4890*CHu[1, 1] - 
           4890*CHu[2, 2] - 1505*CHu[3, 3]) + 64*MW2^4*MZ2^2*
          (588*CHd[1, 1] + 588*CHd[2, 2] + 588*CHd[3, 3] - 1215*CHe[3, 3] - 
           248*CHl1[3, 3] - 1233*CHl3[1, 1] - 1233*CHl3[2, 2] - 
           248*CHl3[3, 3] - 588*CHq1[1, 1] - 588*CHq1[2, 2] - 
           276*CHq1[3, 3] - 216*CHq3[1, 1] - 216*CHq3[2, 2] + 
           1398*CHq3[3, 3] - 1176*CHu[1, 1] - 1176*CHu[2, 2] - 
           936*CHu[3, 3]) - 128*MW2^5*MZ2*(198*CHd[1, 1] + 198*CHd[2, 2] + 
           198*CHd[3, 3] - 563*CHe[3, 3] - 387*CHl1[3, 3] - 580*CHl3[1, 1] - 
           580*CHl3[2, 2] - 387*CHl3[3, 3] - 198*CHq1[1, 1] - 
           198*CHq1[2, 2] - 82*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
           730*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2] - 538*CHu[3, 3]) - 
         16*MW2^3*MZ2^3*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 1200*CHd[3, 3] - 
           1759*CHe[3, 3] + 1875*CHl1[3, 3] - 942*CHl3[1, 1] - 
           942*CHl3[2, 2] + 1875*CHl3[3, 3] - 1200*CHq1[1, 1] - 
           1200*CHq1[2, 2] - 2700*CHq1[3, 3] - 5616*CHq3[1, 1] - 
           5616*CHq3[2, 2] - 1032*CHq3[3, 3] - 2400*CHu[1, 1] - 
           2400*CHu[2, 2] - 372*CHu[3, 3]) + 256*MW2^6*(24*CHd[1, 1] + 
           24*CHd[2, 2] + 24*CHd[3, 3] - 88*CHe[3, 3] - 88*CHl1[3, 3] - 
           83*CHl3[1, 1] - 83*CHl3[2, 2] - 88*CHl3[3, 3] - 24*CHq1[1, 1] - 
           24*CHq1[2, 2] - 38*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 
           92*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2] - 98*CHu[3, 3]))) + 
      6*MT2^3*(256*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        MZ2^6*(-210*CHd[1, 1] - 210*CHd[2, 2] - 210*CHd[3, 3] + 
          922*CHe[3, 3] + 216*CHl1[3, 3] - 295*CHl3[1, 1] - 295*CHl3[2, 2] + 
          216*CHl3[3, 3] + 210*CHq1[1, 1] + 210*CHq1[2, 2] + 255*CHq1[3, 3] + 
          450*CHq3[1, 1] + 450*CHq3[2, 2] + 845*CHq3[3, 3] + 420*CHu[1, 1] + 
          420*CHu[2, 2] - 75*CHu[3, 3]) + 16*MW2^3*MZ2^3*
         (84*CHd[1, 1] + 84*CHd[2, 2] + 84*CHd[3, 3] - 229*CHe[3, 3] - 
          143*CHl1[3, 3] - 130*CHl3[1, 1] - 130*CHl3[2, 2] - 143*CHl3[3, 3] - 
          84*CHq1[1, 1] - 84*CHq1[2, 2] - 36*CHq1[3, 3] + 108*CHq3[1, 1] + 
          108*CHq3[2, 2] + 224*CHq3[3, 3] - 168*CHu[1, 1] - 168*CHu[2, 2] - 
          48*CHu[3, 3]) - 64*MW2^4*MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 
          6*CHd[3, 3] - 19*CHe[3, 3] - 20*CHl1[3, 3] - 23*CHl3[1, 1] - 
          23*CHl3[2, 2] - 20*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] - 
          9*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] + 37*CHq3[3, 3] - 
          12*CHu[1, 1] - 12*CHu[2, 2] - 15*CHu[3, 3]) - 
        4*MW2^2*MZ2^4*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] - 
          1060*CHe[3, 3] - 498*CHl1[3, 3] - 177*CHl3[1, 1] - 177*CHl3[2, 2] - 
          498*CHl3[3, 3] - 432*CHq1[1, 1] - 432*CHq1[2, 2] - 228*CHq1[3, 3] + 
          126*CHq3[3, 3] - 864*CHu[1, 1] - 864*CHu[2, 2] - 12*CHu[3, 3]) + 
        128*MW2^5*MZ2*(CHe[3, 3] + CHl1[3, 3] - 4*CHl3[1, 1] - 4*CHl3[2, 2] + 
          CHl3[3, 3] - 3*CHq1[3, 3] + 5*CHq3[3, 3] - 3*CHu[3, 3]) + 
        2*MW2*MZ2^5*(492*CHd[1, 1] + 492*CHd[2, 2] + 492*CHd[3, 3] - 
          1466*CHe[3, 3] - 562*CHl1[3, 3] + 254*CHl3[1, 1] + 254*CHl3[2, 2] - 
          562*CHl3[3, 3] - 492*CHq1[1, 1] - 492*CHq1[2, 2] - 411*CHq1[3, 3] - 
          540*CHq3[1, 1] - 540*CHq3[2, 2] - 919*CHq3[3, 3] - 984*CHu[1, 1] - 
          984*CHu[2, 2] + 105*CHu[3, 3])) + 
      2*MW2^2*(1536*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        75*MZ2^7*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 62*CHe[3, 3] - 
          31*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - 31*CHl3[3, 3] - 
          18*CHq1[1, 1] - 18*CHq1[2, 2] - 33*CHq1[3, 3] - 17*CHq3[3, 3] - 
          36*CHu[1, 1] - 36*CHu[2, 2]) + 8*MW2^2*MZ2^5*(1128*CHd[1, 1] + 
          1128*CHd[2, 2] + 1128*CHd[3, 3] - 2693*CHe[3, 3] - 
          3071*CHl1[3, 3] - 1097*CHl3[1, 1] - 1097*CHl3[2, 2] - 
          3071*CHl3[3, 3] - 1128*CHq1[1, 1] - 1128*CHq1[2, 2] + 
          1819*CHq1[3, 3] + 3960*CHq3[1, 1] + 3960*CHq3[2, 2] + 
          2762*CHq3[3, 3] - 2256*CHu[1, 1] - 2256*CHu[2, 2] - 
          848*CHu[3, 3]) - 32*MW2^4*MZ2^3*(336*CHd[1, 1] + 336*CHd[2, 2] + 
          336*CHd[3, 3] - 465*CHe[3, 3] + 223*CHl1[3, 3] - 906*CHl3[1, 1] - 
          906*CHl3[2, 2] + 223*CHl3[3, 3] - 336*CHq1[1, 1] - 336*CHq1[2, 2] - 
          798*CHq1[3, 3] - 540*CHq3[1, 1] - 540*CHq3[2, 2] + 582*CHq3[3, 3] - 
          672*CHu[1, 1] - 672*CHu[2, 2] - 792*CHu[3, 3]) + 
        128*MW2^5*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
          214*CHe[3, 3] - 123*CHl1[3, 3] - 263*CHl3[1, 1] - 263*CHl3[2, 2] - 
          123*CHl3[3, 3] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 77*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 311*CHq3[3, 3] - 162*CHu[1, 1] - 
          162*CHu[2, 2] - 224*CHu[3, 3]) - 256*MW2^6*MZ2*
         (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 47*CHe[3, 3] - 
          47*CHl1[3, 3] - 40*CHl3[1, 1] - 40*CHl3[2, 2] - 47*CHl3[3, 3] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] - 10*CHq1[3, 3] + 36*CHq3[1, 1] + 
          36*CHq3[2, 2] + 52*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
          40*CHu[3, 3]) - 8*MW2^3*MZ2^4*(96*CHd[1, 1] + 96*CHd[2, 2] + 
          96*CHd[3, 3] - 1400*CHe[3, 3] - 3306*CHl1[3, 3] + 117*CHl3[1, 1] + 
          117*CHl3[2, 2] - 3306*CHl3[3, 3] - 96*CHq1[1, 1] - 96*CHq1[2, 2] + 
          4032*CHq1[3, 3] + 5616*CHq3[1, 1] + 5616*CHq3[2, 2] + 
          2862*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2] + 336*CHu[3, 3]) + 
        2*MW2*MZ2^6*(-3075*CHd[1, 1] - 3075*CHd[2, 2] - 3075*CHd[3, 3] + 
          7737*CHe[3, 3] + 6011*CHl1[3, 3] + 1235*CHl3[1, 1] + 
          1235*CHl3[2, 2] + 6011*CHl3[3, 3] + 3075*CHq1[1, 1] + 
          3075*CHq1[2, 2] + 1055*CHq1[3, 3] - 3825*CHq3[1, 1] - 
          3825*CHq3[2, 2] - 1565*CHq3[3, 3] + 6150*CHu[1, 1] + 
          6150*CHu[2, 2] + 1280*CHu[3, 3])) - 
      2*MT2*MW2*(2304*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        225*MZ2^7*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          40*CHe[3, 3] - 20*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
          20*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 12*CHq1[3, 3] - 
          2*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
        2*MW2^2*MZ2^5*(7548*CHd[1, 1] + 7548*CHd[2, 2] + 7548*CHd[3, 3] - 
          17986*CHe[3, 3] - 23422*CHl1[3, 3] - 8368*CHl3[1, 1] - 
          8368*CHl3[2, 2] - 23422*CHl3[3, 3] - 7548*CHq1[1, 1] - 
          7548*CHq1[2, 2] + 15065*CHq1[3, 3] + 33300*CHq3[1, 1] + 
          33300*CHq3[2, 2] + 22081*CHq3[3, 3] - 15096*CHu[1, 1] - 
          15096*CHu[2, 2] - 7099*CHu[3, 3]) - 16*MW2^4*MZ2^3*
         (1596*CHd[1, 1] + 1596*CHd[2, 2] + 1596*CHd[3, 3] - 2727*CHe[3, 3] + 
          343*CHl1[3, 3] - 3834*CHl3[1, 1] - 3834*CHl3[2, 2] + 
          343*CHl3[3, 3] - 1596*CHq1[1, 1] - 1596*CHq1[2, 2] - 
          1500*CHq1[3, 3] - 1836*CHq3[1, 1] - 1836*CHq3[2, 2] + 
          3720*CHq3[3, 3] - 3192*CHu[1, 1] - 3192*CHu[2, 2] - 
          3312*CHu[3, 3]) + 4*MW2^3*MZ2^4*(912*CHd[1, 1] + 912*CHd[2, 2] + 
          912*CHd[3, 3] + 2480*CHe[3, 3] + 11910*CHl1[3, 3] - 
          1839*CHl3[1, 1] - 1839*CHl3[2, 2] + 11910*CHl3[3, 3] - 
          912*CHq1[1, 1] - 912*CHq1[2, 2] - 11052*CHq1[3, 3] - 
          22464*CHq3[1, 1] - 22464*CHq3[2, 2] - 5934*CHq3[3, 3] - 
          1824*CHu[1, 1] - 1824*CHu[2, 2] - 1380*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(342*CHd[1, 1] + 342*CHd[2, 2] + 342*CHd[3, 3] - 
          943*CHe[3, 3] - 582*CHl1[3, 3] - 1001*CHl3[1, 1] - 
          1001*CHl3[2, 2] - 582*CHl3[3, 3] - 342*CHq1[1, 1] - 
          342*CHq1[2, 2] - 155*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 
          1223*CHq3[3, 3] - 684*CHu[1, 1] - 684*CHu[2, 2] - 941*CHu[3, 3]) - 
        128*MW2^6*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
          185*CHe[3, 3] - 185*CHl1[3, 3] - 142*CHl3[1, 1] - 142*CHl3[2, 2] - 
          185*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 49*CHq1[3, 3] + 
          144*CHq3[1, 1] + 144*CHq3[2, 2] + 163*CHq3[3, 3] - 96*CHu[1, 1] - 
          96*CHu[2, 2] - 169*CHu[3, 3]) + MW2*MZ2^6*(-11670*CHd[1, 1] - 
          11670*CHd[2, 2] - 11670*CHd[3, 3] + 28362*CHe[3, 3] + 
          23336*CHl1[3, 3] + 6125*CHl3[1, 1] + 6125*CHl3[2, 2] + 
          23336*CHl3[3, 3] + 11670*CHq1[1, 1] + 11670*CHq1[2, 2] - 
          2845*CHq1[3, 3] - 16650*CHq3[1, 1] - 16650*CHq3[2, 2] - 
          13175*CHq3[3, 3] + 23340*CHu[1, 1] + 23340*CHu[2, 2] + 
          5345*CHu[3, 3]))))/(72*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MW2*B0i[bb0, 0, 0, MW2]*(2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*
       (MZ2^4*(105*CHd[1, 1] + 105*CHd[2, 2] + 105*CHd[3, 3] - 
          471*CHe[3, 3] - 113*CHl1[3, 3] + 160*CHl3[1, 1] + 160*CHl3[2, 2] - 
          113*CHl3[3, 3] - 105*CHq1[1, 1] - 105*CHq1[2, 2] - 165*CHq1[3, 3] - 
          225*CHq3[1, 1] - 225*CHq3[2, 2] - 165*CHq3[3, 3] - 210*CHu[1, 1] - 
          210*CHu[2, 2]) - 32*MW2^3*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
          21*CHd[3, 3] - 57*CHe[3, 3] - 35*CHl1[3, 3] - 36*CHl3[1, 1] - 
          36*CHl3[2, 2] - 35*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
          3*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 3*CHq3[3, 3] - 
          42*CHu[1, 1] - 42*CHu[2, 2]) + 48*MW2^2*MZ2^2*
         (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 43*CHe[3, 3] - 
          20*CHl1[3, 3] - 9*CHl3[1, 1] - 9*CHl3[2, 2] - 20*CHl3[3, 3] - 
          18*CHq1[1, 1] - 18*CHq1[2, 2] - 9*CHq1[3, 3] - 9*CHq3[3, 3] - 
          36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 
          10*CHl3[1, 1] - 10*CHl3[2, 2] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        4*MW2*MZ2^3*(-123*CHd[1, 1] - 123*CHd[2, 2] - 123*CHd[3, 3] + 
          365*CHe[3, 3] + 141*CHl1[3, 3] - 66*CHl3[1, 1] - 66*CHl3[2, 2] + 
          141*CHl3[3, 3] + 123*CHq1[1, 1] + 123*CHq1[2, 2] + 129*CHq1[3, 3] + 
          135*CHq3[1, 1] + 135*CHq3[2, 2] + 129*CHq3[3, 3] + 246*CHu[1, 1] + 
          246*CHu[2, 2])) - 
      MH2*(MW2^2*(6144*MW2^8*(11*CHl3[3, 3] - 5*CHq3[1, 1] - 5*CHq3[2, 2] - 
            CHq3[3, 3]) + MW2*MZ2^7*(8802*CHd[1, 1] + 8802*CHd[2, 2] + 
            8802*CHd[3, 3] - 5854*CHe[3, 3] - 65135*CHl1[3, 3] - 
            24096*CHl3[1, 1] - 24096*CHl3[2, 2] + 74893*CHl3[3, 3] - 
            41922*CHq1[1, 1] - 41922*CHq1[2, 2] - 8721*CHq1[3, 3] + 
            1320*CHq3[1, 1] + 1320*CHq3[2, 2] - 1341*CHq3[3, 3] - 
            17604*CHu[1, 1] - 17604*CHu[2, 2]) - 4*MW2^2*MZ2^6*
           (2766*CHd[1, 1] + 2766*CHd[2, 2] + 2766*CHd[3, 3] + 
            3638*CHe[3, 3] - 39043*CHl1[3, 3] - 21124*CHl3[1, 1] - 
            21124*CHl3[2, 2] + 69109*CHl3[3, 3] - 23052*CHq1[1, 1] - 
            23052*CHq1[2, 2] + 2847*CHq1[3, 3] - 1338*CHq3[1, 1] - 
            1338*CHq3[2, 2] + 3111*CHq3[3, 3] - 5532*CHu[1, 1] - 
            5532*CHu[2, 2]) + 8*MW2^3*MZ2^5*(153*CHd[1, 1] + 153*CHd[2, 2] + 
            153*CHd[3, 3] + 2749*CHe[3, 3] - 25521*CHl1[3, 3] - 
            15652*CHl3[1, 1] - 15652*CHl3[2, 2] + 61127*CHl3[3, 3] - 
            11871*CHq1[1, 1] - 11871*CHq1[2, 2] + 5877*CHq1[3, 3] - 
            12975*CHq3[1, 1] - 12975*CHq3[2, 2] + 2289*CHq3[3, 3] - 
            306*CHu[1, 1] - 306*CHu[2, 2]) + 64*MW2^5*MZ2^3*
           (144*CHd[1, 1] + 144*CHd[2, 2] + 144*CHd[3, 3] - 574*CHe[3, 3] + 
            281*CHl1[3, 3] + 78*CHl3[1, 1] + 78*CHl3[2, 2] + 569*CHl3[3, 3] + 
            288*CHq1[1, 1] + 288*CHq1[2, 2] - 81*CHq1[3, 3] - 
            1926*CHq3[1, 1] - 1926*CHq3[2, 2] - 249*CHq3[3, 3] - 
            288*CHu[1, 1] - 288*CHu[2, 2]) + 32*MW2^4*MZ2^4*
           (75*CHd[1, 1] + 75*CHd[2, 2] + 75*CHd[3, 3] + 119*CHe[3, 3] + 
            3871*CHl1[3, 3] + 2308*CHl3[1, 1] + 2308*CHl3[2, 2] - 
            13042*CHl3[3, 3] + 1041*CHq1[1, 1] + 1041*CHq1[2, 2] - 
            1185*CHq1[3, 3] + 6942*CHq3[1, 1] + 6942*CHq3[2, 2] + 
            204*CHq3[3, 3] - 150*CHu[1, 1] - 150*CHu[2, 2]) - 
          256*MW2^6*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
            167*CHe[3, 3] + 224*CHl1[3, 3] + 82*CHl3[1, 1] + 82*CHl3[2, 2] - 
            1086*CHl3[3, 3] + 75*CHq1[1, 1] + 75*CHq1[2, 2] - 66*CHq1[3, 3] + 
            345*CHq3[1, 1] + 345*CHq3[2, 2] + 42*CHq3[3, 3] - 102*CHu[1, 1] - 
            102*CHu[2, 2]) + 512*MW2^7*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] - 33*CHe[3, 3] + 33*CHl1[3, 3] + 10*CHl3[1, 1] + 
            10*CHl3[2, 2] - 479*CHl3[3, 3] + 9*CHq1[1, 1] + 9*CHq1[2, 2] - 
            9*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 39*CHq3[3, 3] - 
            18*CHu[1, 1] - 18*CHu[2, 2]) + 2*MZ2^8*(-1065*CHd[1, 1] - 
            1065*CHd[2, 2] - 1065*CHd[3, 3] + 2743*CHe[3, 3] + 
            5659*CHl1[3, 3] + 920*CHl3[1, 1] + 920*CHl3[2, 2] - 
            3651*CHl3[3, 3] + 3765*CHq1[1, 1] + 3765*CHq1[2, 2] + 
            1995*CHq1[3, 3] + 1125*CHq3[1, 1] + 1125*CHq3[2, 2] + 
            945*CHq3[3, 3] + 2130*CHu[1, 1] + 2130*CHu[2, 2])) + 
        6*MT2^3*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
          5*MZ2^4)*(16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^2*(2*CHe[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
            18*CHq1[3, 3] - 20*CHq3[3, 3] - 18*CHu[3, 3]) + 
          8*MW2^2*MZ2*(CHe[3, 3] + CHl1[3, 3] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 
            CHl3[3, 3] - 3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) - 
          MZ2^3*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
        MT2^2*(-3072*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 22*CHl3[3, 3] + 
            10*CHq3[1, 1] + 10*CHq3[2, 2]) + 2*MZ2^8*(-1065*CHd[1, 1] - 
            1065*CHd[2, 2] - 1065*CHd[3, 3] + 2623*CHe[3, 3] + 
            5599*CHl1[3, 3] + 1070*CHl3[1, 1] + 1070*CHl3[2, 2] - 
            3711*CHl3[3, 3] + 3765*CHq1[1, 1] + 3765*CHq1[2, 2] + 
            1095*CHq1[3, 3] + 1125*CHq3[1, 1] + 1125*CHq3[2, 2] + 
            645*CHq3[3, 3] + 2130*CHu[1, 1] + 2130*CHu[2, 2]) + 
          MW2*MZ2^7*(8802*CHd[1, 1] + 8802*CHd[2, 2] + 8802*CHd[3, 3] - 
            5998*CHe[3, 3] - 65087*CHl1[3, 3] - 24336*CHl3[1, 1] - 
            24336*CHl3[2, 2] + 74941*CHl3[3, 3] - 41922*CHq1[1, 1] - 
            41922*CHq1[2, 2] - 2781*CHq1[3, 3] + 1320*CHq3[1, 1] + 
            1320*CHq3[2, 2] - 1761*CHq3[3, 3] - 17604*CHu[1, 1] - 
            17604*CHu[2, 2] - 900*CHu[3, 3]) - 4*MW2^2*MZ2^6*
           (2766*CHd[1, 1] + 2766*CHd[2, 2] + 2766*CHd[3, 3] + 
            3242*CHe[3, 3] - 39289*CHl1[3, 3] - 20581*CHl3[1, 1] - 
            20581*CHl3[2, 2] + 68863*CHl3[3, 3] - 23052*CHq1[1, 1] - 
            23052*CHq1[2, 2] + 2964*CHq1[3, 3] - 1338*CHq3[1, 1] - 
            1338*CHq3[2, 2] + 1170*CHq3[3, 3] - 5532*CHu[1, 1] - 
            5532*CHu[2, 2] - 855*CHu[3, 3]) + 16*MW2^4*MZ2^4*
           (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 10*CHe[3, 3] + 
            7592*CHl1[3, 3] + 4877*CHl3[1, 1] + 4877*CHl3[2, 2] - 
            26234*CHl3[3, 3] + 2082*CHq1[1, 1] + 2082*CHq1[2, 2] - 
            390*CHq1[3, 3] + 13884*CHq3[1, 1] + 13884*CHq3[2, 2] - 
            726*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2] - 612*CHu[3, 3]) + 
          8*MW2^3*MZ2^5*(153*CHd[1, 1] + 153*CHd[2, 2] + 153*CHd[3, 3] + 
            2743*CHe[3, 3] - 25599*CHl1[3, 3] - 15286*CHl3[1, 1] - 
            15286*CHl3[2, 2] + 61049*CHl3[3, 3] - 11871*CHq1[1, 1] - 
            11871*CHq1[2, 2] + 3186*CHq1[3, 3] - 12975*CHq3[1, 1] - 
            12975*CHq3[2, 2] + 1314*CHq3[3, 3] - 306*CHu[1, 1] - 
            306*CHu[2, 2] - 243*CHu[3, 3]) + 512*MW2^7*MZ2*
           (9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 36*CHe[3, 3] + 
            30*CHl1[3, 3] + 22*CHl3[1, 1] + 22*CHl3[2, 2] - 482*CHl3[3, 3] + 
            9*CHq1[1, 1] + 9*CHq1[2, 2] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 
            24*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2] + 9*CHu[3, 3]) - 
          256*MW2^6*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
            176*CHe[3, 3] + 218*CHl1[3, 3] + 79*CHl3[1, 1] + 79*CHl3[2, 2] - 
            1092*CHl3[3, 3] + 75*CHq1[1, 1] + 75*CHq1[2, 2] - 39*CHq1[3, 3] + 
            345*CHq3[1, 1] + 345*CHq3[2, 2] + 111*CHq3[3, 3] - 
            102*CHu[1, 1] - 102*CHu[2, 2] + 63*CHu[3, 3]) + 
          64*MW2^5*MZ2^3*(144*CHd[1, 1] + 144*CHd[2, 2] + 144*CHd[3, 3] - 
            547*CHe[3, 3] + 314*CHl1[3, 3] - 60*CHl3[1, 1] - 60*CHl3[2, 2] + 
            602*CHl3[3, 3] + 288*CHq1[1, 1] + 288*CHq1[2, 2] - 
            261*CHq1[3, 3] - 1926*CHq3[1, 1] - 1926*CHq3[2, 2] + 
            351*CHq3[3, 3] - 288*CHu[1, 1] - 288*CHu[2, 2] + 
            324*CHu[3, 3])) + MT2*MW2*(1536*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 
            88*CHl3[3, 3] + 40*CHq3[1, 1] + 40*CHq3[2, 2] + 6*CHq3[3, 3]) + 
          MZ2^8*(4260*CHd[1, 1] + 4260*CHd[2, 2] + 4260*CHd[3, 3] - 
            10552*CHe[3, 3] - 22426*CHl1[3, 3] - 4205*CHl3[1, 1] - 
            4205*CHl3[2, 2] + 14814*CHl3[3, 3] - 15060*CHq1[1, 1] - 
            15060*CHq1[2, 2] - 4830*CHq1[3, 3] - 4500*CHq3[1, 1] - 
            4500*CHq3[2, 2] - 1380*CHq3[3, 3] - 8520*CHu[1, 1] - 
            8520*CHu[2, 2]) + 2*MW2^2*MZ2^6*(11064*CHd[1, 1] + 
            11064*CHd[2, 2] + 11064*CHd[3, 3] + 13226*CHe[3, 3] - 
            156928*CHl1[3, 3] - 82933*CHl3[1, 1] - 82933*CHl3[2, 2] + 
            275680*CHl3[3, 3] - 92208*CHq1[1, 1] - 92208*CHq1[2, 2] + 
            13935*CHq1[3, 3] - 5352*CHq3[1, 1] - 5352*CHq3[2, 2] + 
            9921*CHq3[3, 3] - 22128*CHu[1, 1] - 22128*CHu[2, 2] - 
            855*CHu[3, 3]) - 8*MW2^4*MZ2^4*(600*CHd[1, 1] + 600*CHd[2, 2] + 
            600*CHd[3, 3] + 394*CHe[3, 3] + 30668*CHl1[3, 3] + 
            18665*CHl3[1, 1] + 18665*CHl3[2, 2] - 104636*CHl3[3, 3] + 
            8328*CHq1[1, 1] + 8328*CHq1[2, 2] - 1020*CHq1[3, 3] + 
            55536*CHq3[1, 1] + 55536*CHq3[2, 2] + 4506*CHq3[3, 3] - 
            1200*CHu[1, 1] - 1200*CHu[2, 2] - 612*CHu[3, 3]) - 
          4*MW2^3*MZ2^5*(612*CHd[1, 1] + 612*CHd[2, 2] + 612*CHd[3, 3] + 
            10510*CHe[3, 3] - 102612*CHl1[3, 3] - 60817*CHl3[1, 1] - 
            60817*CHl3[2, 2] + 243980*CHl3[3, 3] - 47484*CHq1[1, 1] - 
            47484*CHq1[2, 2] + 14697*CHq1[3, 3] - 51900*CHq3[1, 1] - 
            51900*CHq3[2, 2] + 1659*CHq3[3, 3] - 1224*CHu[1, 1] - 
            1224*CHu[2, 2] - 243*CHu[3, 3]) - 256*MW2^7*MZ2*
           (36*CHd[1, 1] + 36*CHd[2, 2] + 36*CHd[3, 3] - 135*CHe[3, 3] + 
            129*CHl1[3, 3] + 37*CHl3[1, 1] + 37*CHl3[2, 2] - 
            1919*CHl3[3, 3] + 36*CHq1[1, 1] + 36*CHq1[2, 2] - 27*CHq1[3, 3] + 
            900*CHq3[1, 1] + 900*CHq3[2, 2] + 171*CHq3[3, 3] - 72*CHu[1, 1] - 
            72*CHu[2, 2] + 9*CHu[3, 3]) + 128*MW2^6*MZ2^2*(204*CHd[1, 1] + 
            204*CHd[2, 2] + 204*CHd[3, 3] - 662*CHe[3, 3] + 905*CHl1[3, 3] + 
            235*CHl3[1, 1] + 235*CHl3[2, 2] - 4335*CHl3[3, 3] + 
            300*CHq1[1, 1] + 300*CHq1[2, 2] - 327*CHq1[3, 3] + 
            1380*CHq3[1, 1] + 1380*CHq3[2, 2] + 363*CHq3[3, 3] - 
            408*CHu[1, 1] - 408*CHu[2, 2] + 63*CHu[3, 3]) - 
          32*MW2^5*MZ2^3*(576*CHd[1, 1] + 576*CHd[2, 2] + 576*CHd[3, 3] - 
            2119*CHe[3, 3] + 1277*CHl1[3, 3] - 156*CHl3[1, 1] - 
            156*CHl3[2, 2] + 2429*CHl3[3, 3] + 1152*CHq1[1, 1] + 
            1152*CHq1[2, 2] - 1764*CHq1[3, 3] - 7704*CHq3[1, 1] - 
            7704*CHq3[2, 2] - 492*CHq3[3, 3] - 1152*CHu[1, 1] - 
            1152*CHu[2, 2] + 324*CHu[3, 3]) + MW2*MZ2^7*(-17604*CHd[1, 1] - 
            17604*CHd[2, 2] - 17604*CHd[3, 3] + 11660*CHe[3, 3] + 
            130036*CHl1[3, 3] + 48987*CHl3[1, 1] + 48987*CHl3[2, 2] - 
            150020*CHl3[3, 3] + 83844*CHq1[1, 1] + 83844*CHq1[2, 2] + 
            5922*CHq1[3, 3] - 2640*CHq3[1, 1] - 2640*CHq3[2, 2] - 
            3588*CHq3[3, 3] + 35208*CHu[1, 1] + 35208*CHu[2, 2] + 
            450*CHu[3, 3]))) + 
      MW2*(MW2^2*(6144*MW2^8*(11*CHl3[3, 3] - 5*CHq3[1, 1] - 5*CHq3[2, 2] - 
            CHq3[3, 3]) - 4*MW2^2*MZ2^6*(9069*CHd[1, 1] + 9069*CHd[2, 2] + 
            9069*CHd[3, 3] - 14643*CHe[3, 3] - 51237*CHl1[3, 3] - 
            21336*CHl3[1, 1] - 21336*CHl3[2, 2] + 56915*CHl3[3, 3] - 
            29355*CHq1[1, 1] - 29355*CHq1[2, 2] + 2823*CHq1[3, 3] + 
            4917*CHq3[1, 1] + 4917*CHq3[2, 2] + 3087*CHq3[3, 3] - 
            18138*CHu[1, 1] - 18138*CHu[2, 2]) + 4*MW2*MZ2^7*
           (4443*CHd[1, 1] + 4443*CHd[2, 2] + 4443*CHd[3, 3] - 
            8149*CHe[3, 3] - 20239*CHl1[3, 3] - 6104*CHl3[1, 1] - 
            6104*CHl3[2, 2] + 14768*CHl3[3, 3] - 12723*CHq1[1, 1] - 
            12723*CHq1[2, 2] - 2739*CHq1[3, 3] + 1455*CHq3[1, 1] + 
            1455*CHq3[2, 2] - 894*CHq3[3, 3] - 8886*CHu[1, 1] - 
            8886*CHu[2, 2]) + 16*MW2^3*MZ2^5*(2472*CHd[1, 1] + 
            2472*CHd[2, 2] + 2472*CHd[3, 3] - 5736*CHe[3, 3] - 
            18024*CHl1[3, 3] - 7805*CHl3[1, 1] - 7805*CHl3[2, 2] + 
            25300*CHl3[3, 3] - 8331*CHq1[1, 1] - 8331*CHq1[2, 2] + 
            3516*CHq1[3, 3] - 2937*CHq3[1, 1] - 2937*CHq3[2, 2] + 
            1722*CHq3[3, 3] - 4944*CHu[1, 1] - 4944*CHu[2, 2]) - 
          32*MW2^4*MZ2^4*(963*CHd[1, 1] + 963*CHd[2, 2] + 963*CHd[3, 3] - 
            3377*CHe[3, 3] - 6540*CHl1[3, 3] - 2209*CHl3[1, 1] - 
            2209*CHl3[2, 2] + 10373*CHl3[3, 3] - 2079*CHq1[1, 1] - 
            2079*CHq1[2, 2] + 1692*CHq1[3, 3] - 4890*CHq3[1, 1] - 
            4890*CHq3[2, 2] + 303*CHq3[3, 3] - 1926*CHu[1, 1] - 
            1926*CHu[2, 2]) + 64*MW2^5*MZ2^3*(387*CHd[1, 1] + 387*CHd[2, 2] + 
            387*CHd[3, 3] - 1395*CHe[3, 3] - 463*CHl1[3, 3] + 
            134*CHl3[1, 1] + 134*CHl3[2, 2] - 175*CHl3[3, 3] + 
            45*CHq1[1, 1] + 45*CHq1[2, 2] + 99*CHq1[3, 3] - 1323*CHq3[1, 1] - 
            1323*CHq3[2, 2] - 69*CHq3[3, 3] - 774*CHu[1, 1] - 
            774*CHu[2, 2]) - 256*MW2^6*MZ2^2*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 211*CHe[3, 3] + 180*CHl1[3, 3] + 87*CHl3[1, 1] + 
            87*CHl3[2, 2] - 1130*CHl3[3, 3] + 63*CHq1[1, 1] + 63*CHq1[2, 2] - 
            54*CHq1[3, 3] + 381*CHq3[1, 1] + 381*CHq3[2, 2] + 54*CHq3[3, 3] - 
            126*CHu[1, 1] - 126*CHu[2, 2]) + 512*MW2^7*MZ2*
           (9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 33*CHe[3, 3] + 
            33*CHl1[3, 3] + 10*CHl3[1, 1] + 10*CHl3[2, 2] - 479*CHl3[3, 3] + 
            9*CHq1[1, 1] + 9*CHq1[2, 2] - 9*CHq1[3, 3] + 225*CHq3[1, 1] + 
            225*CHq3[2, 2] + 39*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          MZ2^8*(-3480*CHd[1, 1] - 3480*CHd[2, 2] - 3480*CHd[3, 3] + 
            9896*CHe[3, 3] + 13523*CHl1[3, 3] + 1840*CHl3[1, 1] + 
            1840*CHl3[2, 2] - 5097*CHl3[3, 3] + 8880*CHq1[1, 1] + 
            8880*CHq1[2, 2] + 4665*CHq1[3, 3] + 2250*CHq3[1, 1] + 
            2250*CHq3[2, 2] + 2565*CHq3[3, 3] + 6960*CHu[1, 1] + 
            6960*CHu[2, 2])) + 6*MT2^3*(16*MW2^4 - 32*MW2^3*MZ2 + 
          14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (16*MW2^3*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          2*MW2*MZ2^2*(2*CHe[3, 3] + CHl3[1, 1] + CHl3[2, 2] - 
            18*CHq1[3, 3] - 20*CHq3[3, 3] - 18*CHu[3, 3]) + 
          8*MW2^2*MZ2*(CHe[3, 3] + CHl1[3, 3] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 
            CHl3[3, 3] - 3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) - 
          MZ2^3*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
            2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
        MT2*MW2*(1536*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 88*CHl3[3, 3] + 
            40*CHq3[1, 1] + 40*CHq3[2, 2] + 6*CHq3[3, 3]) + 
          MZ2^8*(6960*CHd[1, 1] + 6960*CHd[2, 2] + 6960*CHd[3, 3] - 
            19372*CHe[3, 3] - 26836*CHl1[3, 3] - 4205*CHl3[1, 1] - 
            4205*CHl3[2, 2] + 10404*CHl3[3, 3] - 17760*CHq1[1, 1] - 
            17760*CHq1[2, 2] - 6180*CHq1[3, 3] - 4500*CHq3[1, 1] - 
            4500*CHq3[2, 2] - 2730*CHq3[3, 3] - 13920*CHu[1, 1] - 
            13920*CHu[2, 2]) + 2*MW2^2*MZ2^6*(36276*CHd[1, 1] + 
            36276*CHd[2, 2] + 36276*CHd[3, 3] - 59898*CHe[3, 3] - 
            205704*CHl1[3, 3] - 83781*CHl3[1, 1] - 83781*CHl3[2, 2] + 
            226904*CHl3[3, 3] - 117420*CHq1[1, 1] - 117420*CHq1[2, 2] + 
            13839*CHq1[3, 3] + 19668*CHq3[1, 1] + 19668*CHq3[2, 2] + 
            9825*CHq3[3, 3] - 72552*CHu[1, 1] - 72552*CHu[2, 2] - 
            855*CHu[3, 3]) - 4*MW2^3*MZ2^5*(19776*CHd[1, 1] + 
            19776*CHd[2, 2] + 19776*CHd[3, 3] - 46374*CHe[3, 3] - 
            144720*CHl1[3, 3] - 60649*CHl3[1, 1] - 60649*CHl3[2, 2] + 
            201872*CHl3[3, 3] - 66648*CHq1[1, 1] - 66648*CHq1[2, 2] + 
            19317*CHq1[3, 3] - 23496*CHq3[1, 1] - 23496*CHq3[2, 2] + 
            6279*CHq3[3, 3] - 39552*CHu[1, 1] - 39552*CHu[2, 2] - 
            243*CHu[3, 3]) - 256*MW2^7*MZ2*(36*CHd[1, 1] + 36*CHd[2, 2] + 
            36*CHd[3, 3] - 135*CHe[3, 3] + 129*CHl1[3, 3] + 37*CHl3[1, 1] + 
            37*CHl3[2, 2] - 1919*CHl3[3, 3] + 36*CHq1[1, 1] + 36*CHq1[2, 2] - 
            27*CHq1[3, 3] + 900*CHq3[1, 1] + 900*CHq3[2, 2] + 
            171*CHq3[3, 3] - 72*CHu[1, 1] - 72*CHu[2, 2] + 9*CHu[3, 3]) + 
          128*MW2^6*MZ2^2*(252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] - 
            838*CHe[3, 3] + 729*CHl1[3, 3] + 255*CHl3[1, 1] + 
            255*CHl3[2, 2] - 4511*CHl3[3, 3] + 252*CHq1[1, 1] + 
            252*CHq1[2, 2] - 279*CHq1[3, 3] + 1524*CHq3[1, 1] + 
            1524*CHq3[2, 2] + 411*CHq3[3, 3] - 504*CHu[1, 1] - 
            504*CHu[2, 2] + 63*CHu[3, 3]) - 32*MW2^5*MZ2^3*
           (1548*CHd[1, 1] + 1548*CHd[2, 2] + 1548*CHd[3, 3] - 
            5403*CHe[3, 3] - 1699*CHl1[3, 3] + 68*CHl3[1, 1] + 
            68*CHl3[2, 2] - 547*CHl3[3, 3] + 180*CHq1[1, 1] + 
            180*CHq1[2, 2] - 1044*CHq1[3, 3] - 5292*CHq3[1, 1] - 
            5292*CHq3[2, 2] + 228*CHq3[3, 3] - 3096*CHu[1, 1] - 
            3096*CHu[2, 2] + 324*CHu[3, 3]) + MW2*MZ2^7*(-35544*CHd[1, 1] - 
            35544*CHd[2, 2] - 35544*CHd[3, 3] + 65144*CHe[3, 3] + 
            161678*CHl1[3, 3] + 49627*CHl3[1, 1] + 49627*CHl3[2, 2] - 
            118378*CHl3[3, 3] + 101784*CHq1[1, 1] + 101784*CHq1[2, 2] + 
            10392*CHq1[3, 3] - 11640*CHq3[1, 1] - 11640*CHq3[2, 2] + 
            882*CHq3[3, 3] + 71088*CHu[1, 1] + 71088*CHu[2, 2] + 
            450*CHu[3, 3]) + 8*MW2^4*MZ2^4*(7704*CHd[1, 1] + 7704*CHd[2, 2] + 
            7704*CHd[3, 3] - 26458*CHe[3, 3] - 52020*CHl1[3, 3] - 
            17873*CHl3[1, 1] - 17873*CHl3[2, 2] + 83284*CHl3[3, 3] - 
            16632*CHq1[1, 1] - 16632*CHq1[2, 2] + 5076*CHq1[3, 3] - 
            39120*CHq3[1, 1] - 39120*CHq3[2, 2] - 450*CHq3[3, 3] - 
            15408*CHu[1, 1] - 15408*CHu[2, 2] + 612*CHu[3, 3])) - 
        MT2^2*(3072*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 22*CHl3[3, 3] + 
            10*CHq3[1, 1] + 10*CHq3[2, 2]) + MZ2^8*(3480*CHd[1, 1] + 
            3480*CHd[2, 2] + 3480*CHd[3, 3] - 9656*CHe[3, 3] - 
            13403*CHl1[3, 3] - 2140*CHl3[1, 1] - 2140*CHl3[2, 2] + 
            5217*CHl3[3, 3] - 8880*CHq1[1, 1] - 8880*CHq1[2, 2] - 
            2865*CHq1[3, 3] - 2250*CHq3[1, 1] - 2250*CHq3[2, 2] - 
            1965*CHq3[3, 3] - 6960*CHu[1, 1] - 6960*CHu[2, 2]) + 
          4*MW2^2*MZ2^6*(9069*CHd[1, 1] + 9069*CHd[2, 2] + 9069*CHd[3, 3] - 
            15039*CHe[3, 3] - 51483*CHl1[3, 3] - 20793*CHl3[1, 1] - 
            20793*CHl3[2, 2] + 56669*CHl3[3, 3] - 29355*CHq1[1, 1] - 
            29355*CHq1[2, 2] + 2940*CHq1[3, 3] + 4917*CHq3[1, 1] + 
            4917*CHq3[2, 2] + 1146*CHq3[3, 3] - 18138*CHu[1, 1] - 
            18138*CHu[2, 2] - 855*CHu[3, 3]) - 8*MW2^3*MZ2^5*
           (4944*CHd[1, 1] + 4944*CHd[2, 2] + 4944*CHd[3, 3] - 
            11478*CHe[3, 3] - 36126*CHl1[3, 3] - 15244*CHl3[1, 1] - 
            15244*CHl3[2, 2] + 50522*CHl3[3, 3] - 16662*CHq1[1, 1] - 
            16662*CHq1[2, 2] + 4341*CHq1[3, 3] - 5874*CHq3[1, 1] - 
            5874*CHq3[2, 2] + 2469*CHq3[3, 3] - 9888*CHu[1, 1] - 
            9888*CHu[2, 2] - 243*CHu[3, 3]) - 4*MW2*MZ2^7*(4443*CHd[1, 1] + 
            4443*CHd[2, 2] + 4443*CHd[3, 3] - 8185*CHe[3, 3] - 
            20227*CHl1[3, 3] - 6164*CHl3[1, 1] - 6164*CHl3[2, 2] + 
            14780*CHl3[3, 3] - 12723*CHq1[1, 1] - 12723*CHq1[2, 2] - 
            1254*CHq1[3, 3] + 1455*CHq3[1, 1] + 1455*CHq3[2, 2] - 
            999*CHq3[3, 3] - 8886*CHu[1, 1] - 8886*CHu[2, 2] - 
            225*CHu[3, 3]) - 512*MW2^7*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] - 36*CHe[3, 3] + 30*CHl1[3, 3] + 22*CHl3[1, 1] + 
            22*CHl3[2, 2] - 482*CHl3[3, 3] + 9*CHq1[1, 1] + 9*CHq1[2, 2] + 
            225*CHq3[1, 1] + 225*CHq3[2, 2] + 24*CHq3[3, 3] - 18*CHu[1, 1] - 
            18*CHu[2, 2] + 9*CHu[3, 3]) + 256*MW2^6*MZ2^2*
           (63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 220*CHe[3, 3] + 
            174*CHl1[3, 3] + 84*CHl3[1, 1] + 84*CHl3[2, 2] - 
            1136*CHl3[3, 3] + 63*CHq1[1, 1] + 63*CHq1[2, 2] - 27*CHq1[3, 3] + 
            381*CHq3[1, 1] + 381*CHq3[2, 2] + 123*CHq3[3, 3] - 
            126*CHu[1, 1] - 126*CHu[2, 2] + 63*CHu[3, 3]) - 
          64*MW2^5*MZ2^3*(387*CHd[1, 1] + 387*CHd[2, 2] + 387*CHd[3, 3] - 
            1368*CHe[3, 3] - 430*CHl1[3, 3] - 4*CHl3[1, 1] - 4*CHl3[2, 2] - 
            142*CHl3[3, 3] + 45*CHq1[1, 1] + 45*CHq1[2, 2] - 81*CHq1[3, 3] - 
            1323*CHq3[1, 1] - 1323*CHq3[2, 2] + 531*CHq3[3, 3] - 
            774*CHu[1, 1] - 774*CHu[2, 2] + 324*CHu[3, 3]) + 
          16*MW2^4*MZ2^4*(1926*CHd[1, 1] + 1926*CHd[2, 2] + 1926*CHd[3, 3] - 
            6526*CHe[3, 3] - 12930*CHl1[3, 3] - 4679*CHl3[1, 1] - 
            4679*CHl3[2, 2] + 20896*CHl3[3, 3] - 4158*CHq1[1, 1] - 
            4158*CHq1[2, 2] + 1404*CHq1[3, 3] - 9780*CHq3[1, 1] - 
            9780*CHq3[2, 2] + 1740*CHq3[3, 3] - 3852*CHu[1, 1] - 
            3852*CHu[2, 2] + 612*CHu[3, 3])))))/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (9*MT2^2*MZ2*(4*MW2*MZ2^5*(2235*CHd[1, 1] + 2235*CHd[2, 2] + 
         2235*CHd[3, 3] - 3516*CHe[3, 3] - 4708*CHl1[3, 3] - 
         3685*CHl3[1, 1] - 3685*CHl3[2, 2] - 4708*CHl3[3, 3] - 
         2235*CHq1[1, 1] - 2235*CHq1[2, 2] + 8195*CHq1[3, 3] + 
         5625*CHq3[1, 1] + 5625*CHq3[2, 2] + 11725*CHq3[3, 3] - 
         4470*CHu[1, 1] - 4470*CHu[2, 2] - 2245*CHu[3, 3]) + 
       64*MW2^4*MZ2^2*(1104*CHd[1, 1] + 1104*CHd[2, 2] + 1104*CHd[3, 3] - 
         2331*CHe[3, 3] - 748*CHl1[3, 3] - 2025*CHl3[1, 1] - 
         2025*CHl3[2, 2] - 748*CHl3[3, 3] - 1104*CHq1[1, 1] - 
         1104*CHq1[2, 2] - 1038*CHq1[3, 3] - 108*CHq3[1, 1] - 
         108*CHq3[2, 2] + 1284*CHq3[3, 3] - 2208*CHu[1, 1] - 2208*CHu[2, 2] - 
         1494*CHu[3, 3]) - 128*MW2^5*MZ2*(378*CHd[1, 1] + 378*CHd[2, 2] + 
         378*CHd[3, 3] - 1039*CHe[3, 3] - 687*CHl1[3, 3] - 1076*CHl3[1, 1] - 
         1076*CHl3[2, 2] - 687*CHl3[3, 3] - 378*CHq1[1, 1] - 378*CHq1[2, 2] - 
         398*CHq1[3, 3] + 558*CHq3[1, 1] + 558*CHq3[2, 2] + 1274*CHq3[3, 3] - 
         756*CHu[1, 1] - 756*CHu[2, 2] - 878*CHu[3, 3]) - 
       16*MW2^3*MZ2^3*(2616*CHd[1, 1] + 2616*CHd[2, 2] + 2616*CHd[3, 3] - 
         5159*CHe[3, 3] + 627*CHl1[3, 3] - 1446*CHl3[1, 1] - 
         1446*CHl3[2, 2] + 627*CHl3[3, 3] - 2616*CHq1[1, 1] - 
         2616*CHq1[2, 2] - 6480*CHq1[3, 3] - 6696*CHq3[1, 1] - 
         6696*CHq3[2, 2] - 6180*CHq3[3, 3] - 5232*CHu[1, 1] - 
         5232*CHu[2, 2] - 384*CHu[3, 3]) + 256*MW2^6*(48*CHd[1, 1] + 
         48*CHd[2, 2] + 48*CHd[3, 3] - 176*CHe[3, 3] - 176*CHl1[3, 3] - 
         187*CHl3[1, 1] - 187*CHl3[2, 2] - 176*CHl3[3, 3] - 48*CHq1[1, 1] - 
         48*CHq1[2, 2] - 112*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 
         262*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 160*CHu[3, 3]) - 
       45*MZ2^6*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 176*CHe[3, 3] - 
         88*CHl1[3, 3] - 25*CHl3[1, 1] - 25*CHl3[2, 2] - 88*CHl3[3, 3] - 
         60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 100*CHq3[3, 3] - 
         120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3]) + 
       4*MW2^2*MZ2^4*(264*CHd[1, 1] + 264*CHd[2, 2] + 264*CHd[3, 3] - 
         3788*CHe[3, 3] + 7258*CHl1[3, 3] + 7549*CHl3[1, 1] + 
         7549*CHl3[2, 2] + 7258*CHl3[3, 3] - 264*CHq1[1, 1] - 
         264*CHq1[2, 2] - 23048*CHq1[3, 3] - 21960*CHq3[1, 1] - 
         21960*CHq3[2, 2] - 31810*CHq3[3, 3] - 528*CHu[1, 1] - 
         528*CHu[2, 2] + 6856*CHu[3, 3])) - 
     MW2*(16384*MW2^8*((-363 + 32*Pi^2)*CHl3[1, 1] + (-363 + 32*Pi^2)*
          CHl3[2, 2] + 27*(CHq3[1, 1] + CHq3[2, 2])) - 
       1024*MW2^7*MZ2*(3*(-87 + 28*Pi^2)*CHd[1, 1] + 3*(-87 + 28*Pi^2)*
          CHd[2, 2] - 261*CHd[3, 3] + 84*Pi^2*CHd[3, 3] - 2739*CHe[3, 3] + 
         140*Pi^2*CHe[3, 3] - 3036*CHl1[3, 3] + 140*Pi^2*CHl1[3, 3] - 
         31827*CHl3[1, 1] + 2888*Pi^2*CHl3[1, 1] - 31827*CHl3[2, 2] + 
         2888*Pi^2*CHl3[2, 2] - 561*CHl3[3, 3] + 140*Pi^2*CHl3[3, 3] - 
         1251*CHq1[1, 1] + 60*Pi^2*CHq1[1, 1] - 1251*CHq1[2, 2] + 
         60*Pi^2*CHq1[2, 2] - 261*CHq1[3, 3] + 84*Pi^2*CHq1[3, 3] - 
         540*CHq3[1, 1] + 108*Pi^2*CHq3[1, 1] - 540*CHq3[2, 2] + 
         108*Pi^2*CHq3[2, 2] - 666*CHq3[3, 3] + 84*Pi^2*CHq3[3, 3] - 
         828*CHu[1, 1] - 24*Pi^2*CHu[1, 1] - 828*CHu[2, 2] - 
         24*Pi^2*CHu[2, 2]) + MZ2^7*(-45*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 
           30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
           30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
           60*CHu[1, 1] - 60*CHu[2, 2]) + 
         MZ2*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 508419*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2])) + 
       128*MW2^5*MZ2^2*(9*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
           11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
           3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2*((47427 - 8580*Pi^2)*CHd[1, 1] + (47427 - 8580*Pi^2)*CHd[2, 2] + 
           47427*CHd[3, 3] - 8580*Pi^2*CHd[3, 3] - 1344*CHe[1, 1] - 
           1344*CHe[2, 2] + 272667*CHe[3, 3] - 24668*Pi^2*CHe[3, 3] - 
           1344*CHl1[1, 1] - 1344*CHl1[2, 2] + 6681*CHl1[3, 3] + 
           3132*Pi^2*CHl1[3, 3] + 865641*CHl3[1, 1] - 87408*Pi^2*CHl3[1, 1] + 
           865641*CHl3[2, 2] - 87408*Pi^2*CHl3[2, 2] - 15471*CHl3[3, 3] + 
           3132*Pi^2*CHl3[3, 3] + 12729*CHq1[1, 1] + 2388*Pi^2*CHq1[1, 1] + 
           12729*CHq1[2, 2] + 2388*Pi^2*CHq1[2, 2] + 57585*CHq1[3, 3] - 
           5772*Pi^2*CHq1[3, 3] + 142569*CHq3[1, 1] - 13932*Pi^2*CHq3[1, 1] + 
           142569*CHq3[2, 2] - 13932*Pi^2*CHq3[2, 2] + 61263*CHq3[3, 3] - 
           5772*Pi^2*CHq3[3, 3] + 66066*CHu[1, 1] - 696*Pi^2*CHu[1, 1] + 
           66066*CHu[2, 2] - 696*Pi^2*CHu[2, 2] - 1344*CHu[3, 3])) + 
       512*MW2^6*MZ2^2*(12*(-317 + 75*Pi^2)*CHd[1, 1] + 12*(-317 + 75*Pi^2)*
          CHd[2, 2] - 3804*CHd[3, 3] + 900*Pi^2*CHd[3, 3] + 120*CHe[1, 1] + 
         120*CHe[2, 2] - 29055*CHe[3, 3] + 2156*Pi^2*CHe[3, 3] + 
         120*CHl1[1, 1] + 120*CHl1[2, 2] - 12582*CHl1[3, 3] + 
         432*Pi^2*CHl1[3, 3] - 153807*CHl3[1, 1] + 14636*Pi^2*CHl3[1, 1] - 
         153807*CHl3[2, 2] + 14636*Pi^2*CHl3[2, 2] - 2268*CHl3[3, 3] + 
         432*Pi^2*CHl3[3, 3] - 7212*CHq1[1, 1] + 180*Pi^2*CHq1[1, 1] - 
         7212*CHq1[2, 2] + 180*Pi^2*CHq1[2, 2] - 5466*CHq1[3, 3] + 
         792*Pi^2*CHq1[3, 3] - 14616*CHq3[1, 1] + 1404*Pi^2*CHq3[1, 1] - 
         14616*CHq3[2, 2] + 1404*Pi^2*CHq3[2, 2] - 7218*CHq3[3, 3] + 
         792*Pi^2*CHq3[3, 3] - 8268*CHu[1, 1] - 72*Pi^2*CHu[1, 1] - 
         8268*CHu[2, 2] - 72*Pi^2*CHu[2, 2] + 120*CHu[3, 3]) - 
       16*MW2^3*MZ2^4*(-18*MH2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
           233*CHe[3, 3] - 177*CHl1[3, 3] - 177*CHl3[3, 3] - 78*CHq1[1, 1] - 
           78*CHq1[2, 2] + 24*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] + 
           24*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2]) + 
         MZ2*((-630990 + 80616*Pi^2)*CHd[1, 1] + (-630990 + 80616*Pi^2)*
            CHd[2, 2] - 630990*CHd[3, 3] + 80616*Pi^2*CHd[3, 3] + 
           1008*CHe[1, 1] + 1008*CHe[2, 2] - 2444934*CHe[3, 3] + 
           266136*Pi^2*CHe[3, 3] + 1008*CHl1[1, 1] + 1008*CHl1[2, 2] + 
           964524*CHl1[3, 3] - 112232*Pi^2*CHl1[3, 3] - 3914910*CHl3[1, 1] + 
           439728*Pi^2*CHl3[1, 1] - 3914910*CHl3[2, 2] + 
           439728*Pi^2*CHl3[2, 2] + 729741*CHl3[3, 3] - 
           112232*Pi^2*CHl3[3, 3] + 659286*CHq1[1, 1] - 
           79608*Pi^2*CHq1[1, 1] + 659286*CHq1[2, 2] - 
           79608*Pi^2*CHq1[2, 2] - 190017*CHq1[3, 3] + 9768*Pi^2*CHq1[3, 3] - 
           872829*CHq3[1, 1] + 99144*Pi^2*CHq3[1, 1] - 872829*CHq3[2, 2] + 
           99144*Pi^2*CHq3[2, 2] - 175374*CHq3[3, 3] + 9768*Pi^2*CHq3[3, 3] - 
           301050*CHu[1, 1] + 18624*Pi^2*CHu[1, 1] - 301050*CHu[2, 2] + 
           18624*Pi^2*CHu[2, 2] + 1008*CHu[3, 3])) + 
       32*MW2^4*MZ2^3*(-18*MH2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
           78*CHe[3, 3] - 67*CHl1[3, 3] - 67*CHl3[3, 3] - 24*CHq1[1, 1] - 
           24*CHq1[2, 2] + 15*CHq1[3, 3] + 54*CHq3[1, 1] + 54*CHq3[2, 2] + 
           15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
         MZ2*((-320823 + 47184*Pi^2)*CHd[1, 1] + (-320823 + 47184*Pi^2)*
            CHd[2, 2] - 320823*CHd[3, 3] + 47184*Pi^2*CHd[3, 3] + 
           4752*CHe[1, 1] + 4752*CHe[2, 2] - 1472457*CHe[3, 3] + 
           148944*Pi^2*CHe[3, 3] + 4752*CHl1[1, 1] + 4752*CHl1[2, 2] + 
           330345*CHl1[3, 3] - 45224*Pi^2*CHl1[3, 3] - 3160290*CHl3[1, 1] + 
           338696*Pi^2*CHl3[1, 1] - 3160290*CHl3[2, 2] + 
           338696*Pi^2*CHl3[2, 2] + 259869*CHl3[3, 3] - 
           45224*Pi^2*CHl3[3, 3] + 192087*CHq1[1, 1] - 
           32208*Pi^2*CHq1[1, 1] + 192087*CHq1[2, 2] - 
           32208*Pi^2*CHq1[2, 2] - 247653*CHq1[3, 3] + 
           19320*Pi^2*CHq1[3, 3] - 676917*CHq3[1, 1] + 
           70848*Pi^2*CHq3[1, 1] - 676917*CHq3[2, 2] + 
           70848*Pi^2*CHq3[2, 2] - 240345*CHq3[3, 3] + 
           19320*Pi^2*CHq3[3, 3] - 270522*CHu[1, 1] + 8736*Pi^2*CHu[1, 1] - 
           270522*CHu[2, 2] + 8736*Pi^2*CHu[2, 2] + 4752*CHu[3, 3])) + 
       2*MW2*MZ2^6*(9*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
           1293*CHe[3, 3] - 769*CHl1[3, 3] - 769*CHl3[3, 3] - 
           435*CHq1[1, 1] - 435*CHq1[2, 2] - 105*CHq1[3, 3] + 
           225*CHq3[1, 1] + 225*CHq3[2, 2] - 105*CHq3[3, 3] - 870*CHu[1, 1] - 
           870*CHu[2, 2]) + MZ2*((881283 - 102744*Pi^2)*CHd[1, 1] + 
           (881283 - 102744*Pi^2)*CHd[2, 2] + 881283*CHd[3, 3] - 
           102744*Pi^2*CHd[3, 3] + 7680*CHe[1, 1] + 7680*CHe[2, 2] + 
           2784123*CHe[3, 3] - 340568*Pi^2*CHe[3, 3] + 7680*CHl1[1, 1] + 
           7680*CHl1[2, 2] - 1832754*CHl1[3, 3] + 210600*Pi^2*CHl1[3, 3] + 
           3321066*CHl3[1, 1] - 390208*Pi^2*CHl3[1, 1] + 3321066*CHl3[2, 2] - 
           390208*Pi^2*CHl3[2, 2] - 1665180*CHl3[3, 3] + 
           210600*Pi^2*CHl3[3, 3] - 1161543*CHq1[1, 1] + 
           130824*Pi^2*CHq1[1, 1] - 1161543*CHq1[2, 2] + 
           130824*Pi^2*CHq1[2, 2] - 398964*CHq1[3, 3] + 
           43272*Pi^2*CHq1[3, 3] + 309195*CHq3[1, 1] - 
           44280*Pi^2*CHq3[1, 1] + 309195*CHq3[2, 2] - 
           44280*Pi^2*CHq3[2, 2] - 386154*CHq3[3, 3] + 
           43272*Pi^2*CHq3[3, 3] + 123114*CHu[1, 1] - 19152*Pi^2*CHu[1, 1] + 
           123114*CHu[2, 2] - 19152*Pi^2*CHu[2, 2] + 7680*CHu[3, 3])) - 
       4*MW2^2*MZ2^5*(36*MH2*(129*CHd[1, 1] + 129*CHd[2, 2] + 129*CHd[3, 3] - 
           373*CHe[3, 3] - 252*CHl1[3, 3] - 252*CHl3[3, 3] - 129*CHq1[1, 1] - 
           129*CHq1[2, 2] + 3*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
           3*CHq3[3, 3] - 258*CHu[1, 1] - 258*CHu[2, 2]) + 
         MZ2*(-3*(-480125 + 56816*Pi^2)*CHd[1, 1] - 3*(-480125 + 56816*Pi^2)*
            CHd[2, 2] + 1440375*CHd[3, 3] - 170448*Pi^2*CHd[3, 3] + 
           10176*CHe[1, 1] + 10176*CHe[2, 2] + 4914819*CHe[3, 3] - 
           570640*Pi^2*CHe[3, 3] + 10176*CHl1[1, 1] + 10176*CHl1[2, 2] - 
           2646513*CHl1[3, 3] + 297408*Pi^2*CHl1[3, 3] + 6519294*CHl3[1, 1] - 
           752992*Pi^2*CHl3[1, 1] + 6519294*CHl3[2, 2] - 
           752992*Pi^2*CHl3[2, 2] - 2169189*CHl3[3, 3] + 
           297408*Pi^2*CHl3[3, 3] - 1806711*CHq1[1, 1] + 
           201696*Pi^2*CHq1[1, 1] - 1806711*CHq1[2, 2] + 
           201696*Pi^2*CHq1[2, 2] - 174039*CHq1[3, 3] + 
           27840*Pi^2*CHq1[3, 3] + 1163709*CHq3[1, 1] - 
           146016*Pi^2*CHq3[1, 1] + 1163709*CHq3[2, 2] - 
           146016*Pi^2*CHq3[2, 2] - 173115*CHq3[3, 3] + 
           27840*Pi^2*CHq3[3, 3] + 360978*CHu[1, 1] - 38688*Pi^2*CHu[1, 1] + 
           360978*CHu[2, 2] - 38688*Pi^2*CHu[2, 2] + 10176*CHu[3, 3]))) + 
     MT2*(16384*MW2^8*((-363 + 32*Pi^2)*CHl3[1, 1] + (-363 + 32*Pi^2)*
          CHl3[2, 2] + 27*(CHq3[1, 1] + CHq3[2, 2])) + 
       MZ2^7*(-45*MH2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 
           30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) + MZ2*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 
           508419*CHl1[3, 3] - 62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2])) - 
       4*MW2^2*MZ2^5*(36*MH2*(129*CHd[1, 1] + 129*CHd[2, 2] + 129*CHd[3, 3] - 
           373*CHe[3, 3] - 252*CHl1[3, 3] - 252*CHl3[3, 3] - 129*CHq1[1, 1] - 
           129*CHq1[2, 2] + 3*CHq1[3, 3] + 135*CHq3[1, 1] + 135*CHq3[2, 2] + 
           3*CHq3[3, 3] - 258*CHu[1, 1] - 258*CHu[2, 2]) + 
         MZ2*(-6*(-243415 + 28408*Pi^2)*CHd[1, 1] - 6*(-243415 + 28408*Pi^2)*
            CHd[2, 2] + 1460490*CHd[3, 3] - 170448*Pi^2*CHd[3, 3] + 
           10176*CHe[1, 1] + 10176*CHe[2, 2] + 4883661*CHe[3, 3] - 
           570640*Pi^2*CHe[3, 3] + 10176*CHl1[1, 1] + 10176*CHl1[2, 2] - 
           2689047*CHl1[3, 3] + 297408*Pi^2*CHl1[3, 3] + 6486939*CHl3[1, 1] - 
           752992*Pi^2*CHl3[1, 1] + 6486939*CHl3[2, 2] - 
           752992*Pi^2*CHl3[2, 2] - 2211723*CHl3[3, 3] + 
           297408*Pi^2*CHl3[3, 3] - 1826826*CHq1[1, 1] + 
           201696*Pi^2*CHq1[1, 1] - 1826826*CHq1[2, 2] + 
           201696*Pi^2*CHq1[2, 2] - 117294*CHq1[3, 3] + 
           27840*Pi^2*CHq1[3, 3] + 1214334*CHq3[1, 1] - 
           146016*Pi^2*CHq3[1, 1] + 1214334*CHq3[2, 2] - 
           146016*Pi^2*CHq3[2, 2] - 86220*CHq3[3, 3] + 
           27840*Pi^2*CHq3[3, 3] + 320748*CHu[1, 1] - 38688*Pi^2*CHu[1, 1] + 
           320748*CHu[2, 2] - 38688*Pi^2*CHu[2, 2] - 10029*CHu[3, 3])) + 
       128*MW2^6*MZ2^2*(6*(-1969 + 600*Pi^2)*CHd[1, 1] + 
         6*(-1969 + 600*Pi^2)*CHd[2, 2] - 11814*CHd[3, 3] + 
         3600*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] - 
         125409*CHe[3, 3] + 8624*Pi^2*CHe[3, 3] + 480*CHl1[1, 1] + 
         480*CHl1[2, 2] - 56349*CHl1[3, 3] + 1728*Pi^2*CHl1[3, 3] - 
         625560*CHl3[1, 1] + 58544*Pi^2*CHl3[1, 1] - 625560*CHl3[2, 2] + 
         58544*Pi^2*CHl3[2, 2] - 15093*CHl3[3, 3] + 1728*Pi^2*CHl3[3, 3] - 
         32250*CHq1[1, 1] + 720*Pi^2*CHq1[1, 1] - 32250*CHq1[2, 2] + 
         720*Pi^2*CHq1[2, 2] - 26418*CHq1[3, 3] + 3168*Pi^2*CHq1[3, 3] - 
         53442*CHq3[1, 1] + 5616*Pi^2*CHq3[1, 1] - 53442*CHq3[2, 2] + 
         5616*Pi^2*CHq3[2, 2] - 17082*CHq3[3, 3] + 3168*Pi^2*CHq3[3, 3] - 
         39876*CHu[1, 1] - 288*Pi^2*CHu[1, 1] - 39876*CHu[2, 2] - 
         288*Pi^2*CHu[2, 2] - 7422*CHu[3, 3]) - 256*MW2^7*MZ2*
        (12*(-51 + 28*Pi^2)*CHd[1, 1] + 12*(-51 + 28*Pi^2)*CHd[2, 2] - 
         612*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 12540*CHe[3, 3] + 
         560*Pi^2*CHe[3, 3] - 13728*CHl1[3, 3] + 560*Pi^2*CHl1[3, 3] - 
         129153*CHl3[1, 1] + 11552*Pi^2*CHl3[1, 1] - 129153*CHl3[2, 2] + 
         11552*Pi^2*CHl3[2, 2] - 3828*CHl3[3, 3] + 560*Pi^2*CHl3[3, 3] - 
         5436*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 5436*CHq1[2, 2] + 
         240*Pi^2*CHq1[2, 2] - 2052*CHq1[3, 3] + 336*Pi^2*CHq1[3, 3] - 
         864*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] - 864*CHq3[2, 2] + 
         432*Pi^2*CHq3[2, 2] + 18*CHq3[3, 3] + 336*Pi^2*CHq3[3, 3] - 
         4176*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 4176*CHu[2, 2] - 
         96*Pi^2*CHu[2, 2] - 1440*CHu[3, 3]) + 16*MW2^4*MZ2^3*
        (-36*MH2*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 78*CHe[3, 3] - 
           67*CHl1[3, 3] - 67*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
           15*CHq1[3, 3] + 54*CHq3[1, 1] + 54*CHq3[2, 2] + 15*CHq3[3, 3] - 
           48*CHu[1, 1] - 48*CHu[2, 2]) + 
         MZ2*((-618102 + 94368*Pi^2)*CHd[1, 1] + (-618102 + 94368*Pi^2)*
            CHd[2, 2] - 618102*CHd[3, 3] + 94368*Pi^2*CHd[3, 3] + 
           9504*CHe[1, 1] + 9504*CHe[2, 2] - 2991507*CHe[3, 3] + 
           297888*Pi^2*CHe[3, 3] + 9504*CHl1[1, 1] + 9504*CHl1[2, 2] + 
           665847*CHl1[3, 3] - 90448*Pi^2*CHl1[3, 3] - 6331326*CHl3[1, 1] + 
           677392*Pi^2*CHl3[1, 1] - 6331326*CHl3[2, 2] + 
           677392*Pi^2*CHl3[2, 2] + 524895*CHl3[3, 3] - 
           90448*Pi^2*CHl3[3, 3] + 360630*CHq1[1, 1] - 
           64416*Pi^2*CHq1[1, 1] + 360630*CHq1[2, 2] - 
           64416*Pi^2*CHq1[2, 2] - 569178*CHq1[3, 3] + 
           38640*Pi^2*CHq1[3, 3] - 1414098*CHq3[1, 1] + 
           141696*Pi^2*CHq3[1, 1] - 1414098*CHq3[2, 2] + 
           141696*Pi^2*CHq3[2, 2] - 556398*CHq3[3, 3] + 
           38640*Pi^2*CHq3[3, 3] - 588132*CHu[1, 1] + 17472*Pi^2*CHu[1, 1] - 
           588132*CHu[2, 2] + 17472*Pi^2*CHu[2, 2] + 6048*CHu[3, 3])) + 
       64*MW2^5*MZ2^2*(18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
           11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
           3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
           3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2*((84918 - 17160*Pi^2)*CHd[1, 1] + (84918 - 17160*Pi^2)*
            CHd[2, 2] + 84918*CHd[3, 3] - 17160*Pi^2*CHd[3, 3] - 
           2688*CHe[1, 1] - 2688*CHe[2, 2] + 565827*CHe[3, 3] - 
           49336*Pi^2*CHe[3, 3] - 2688*CHl1[1, 1] - 2688*CHl1[2, 2] + 
           19770*CHl1[3, 3] + 6264*Pi^2*CHl1[3, 3] + 1749993*CHl3[1, 1] - 
           174816*Pi^2*CHl3[1, 1] + 1749993*CHl3[2, 2] - 
           174816*Pi^2*CHl3[2, 2] - 24534*CHl3[3, 3] + 6264*Pi^2*CHl3[3, 3] + 
           35394*CHq1[1, 1] + 4776*Pi^2*CHq1[1, 1] + 35394*CHq1[2, 2] + 
           4776*Pi^2*CHq1[2, 2] + 129372*CHq1[3, 3] - 11544*Pi^2*CHq1[3, 3] + 
           286110*CHq3[1, 1] - 27864*Pi^2*CHq3[1, 1] + 286110*CHq3[2, 2] - 
           27864*Pi^2*CHq3[2, 2] + 114858*CHq3[3, 3] - 
           11544*Pi^2*CHq3[3, 3] + 152004*CHu[1, 1] - 1392*Pi^2*CHu[1, 1] + 
           152004*CHu[2, 2] - 1392*Pi^2*CHu[2, 2] + 10758*CHu[3, 3])) + 
       MW2*MZ2^6*(18*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
           1293*CHe[3, 3] - 769*CHl1[3, 3] - 769*CHl3[3, 3] - 
           435*CHq1[1, 1] - 435*CHq1[2, 2] - 105*CHq1[3, 3] + 
           225*CHq3[1, 1] + 225*CHq3[2, 2] - 105*CHq3[3, 3] - 870*CHu[1, 1] - 
           870*CHu[2, 2]) + MZ2*(-6*(-297811 + 34248*Pi^2)*CHd[1, 1] - 
           6*(-297811 + 34248*Pi^2)*CHd[2, 2] + 1786866*CHd[3, 3] - 
           205488*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 15360*CHe[2, 2] + 
           5493726*CHe[3, 3] - 681136*Pi^2*CHe[3, 3] + 15360*CHl1[1, 1] + 
           15360*CHl1[2, 2] - 3702768*CHl1[3, 3] + 421200*Pi^2*CHl1[3, 3] + 
           6636057*CHl3[1, 1] - 780416*Pi^2*CHl3[1, 1] + 6636057*CHl3[2, 2] - 
           780416*Pi^2*CHl3[2, 2] - 3367620*CHl3[3, 3] + 
           421200*Pi^2*CHl3[3, 3] - 2347386*CHq1[1, 1] + 
           261648*Pi^2*CHq1[1, 1] - 2347386*CHq1[2, 2] + 
           261648*Pi^2*CHq1[2, 2] - 801978*CHq1[3, 3] + 
           86544*Pi^2*CHq1[3, 3] + 618390*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 618390*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 764208*CHq3[3, 3] + 
           86544*Pi^2*CHq3[3, 3] + 197628*CHu[1, 1] - 38304*Pi^2*CHu[1, 1] + 
           197628*CHu[2, 2] - 38304*Pi^2*CHu[2, 2] + 19410*CHu[3, 3])) - 
       4*MW2^3*MZ2^4*(-72*MH2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
           233*CHe[3, 3] - 177*CHl1[3, 3] - 177*CHl3[3, 3] - 78*CHq1[1, 1] - 
           78*CHq1[2, 2] + 24*CHq1[3, 3] + 126*CHq3[1, 1] + 126*CHq3[2, 2] + 
           24*CHq3[3, 3] - 156*CHu[1, 1] - 156*CHu[2, 2]) + 
         MZ2*(48*(-52533 + 6718*Pi^2)*CHd[1, 1] + 48*(-52533 + 6718*Pi^2)*
            CHd[2, 2] - 2521584*CHd[3, 3] + 322464*Pi^2*CHd[3, 3] + 
           4032*CHe[1, 1] + 4032*CHe[2, 2] - 9818364*CHe[3, 3] + 
           1064544*Pi^2*CHe[3, 3] + 4032*CHl1[1, 1] + 4032*CHl1[2, 2] + 
           3920502*CHl1[3, 3] - 448928*Pi^2*CHl1[3, 3] - 
           15585381*CHl3[1, 1] + 1758912*Pi^2*CHl3[1, 1] - 
           15585381*CHl3[2, 2] + 1758912*Pi^2*CHl3[2, 2] + 
           2981370*CHl3[3, 3] - 448928*Pi^2*CHl3[3, 3] + 2634768*CHq1[1, 1] - 
           318432*Pi^2*CHq1[1, 1] + 2634768*CHq1[2, 2] - 
           318432*Pi^2*CHq1[2, 2] - 971388*CHq1[3, 3] + 
           39072*Pi^2*CHq1[3, 3] - 3688956*CHq3[1, 1] + 
           396576*Pi^2*CHq3[1, 1] - 3688956*CHq3[2, 2] + 
           396576*Pi^2*CHq3[2, 2] - 1004310*CHq3[3, 3] + 
           39072*Pi^2*CHq3[3, 3] - 1208952*CHu[1, 1] + 74496*Pi^2*CHu[1, 1] - 
           1208952*CHu[2, 2] + 74496*Pi^2*CHu[2, 2] + 65736*CHu[3, 3]))))/
    (1296*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2))*
  Class[7] + Class[8]*
  (((9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
         2408*MW2*MZ2^3 - 225*MZ2^4) + 
       4*MW2*(MW2*MZ2^5*(240369 - 27808*Pi^2) + 1168*MZ2^6*(-33 + 4*Pi^2) + 
         512*MW2^6*(-363 + 32*Pi^2) - 160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 
         32*MW2^4*MZ2^2*(-38541 + 3818*Pi^2) + 14*MW2^2*MZ2^4*
          (-47667 + 5456*Pi^2) - 8*MW2^3*MZ2^3*(-143115 + 15496*Pi^2)) + 
       MT2*(16*MW2^4*MZ2^2*(313125 - 30544*Pi^2) + 16*MW2^2*MZ2^4*
          (165399 - 19096*Pi^2) - 4672*MZ2^6*(-33 + 4*Pi^2) - 
         2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
         MW2*MZ2^5*(-960261 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
          (-1144335 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
       B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (MT2*(2*MW2 + MZ2)*(6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 
          59*MZ2^3) + MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 
          1786*MW2*MZ2^2 + 15*MZ2^3) + 4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 
          678*MW2^2*MZ2^2 + 259*MW2*MZ2^3 + 30*MZ2^4) - 
        2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 2706*MW2^2*MZ2^2 + 
          1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
      (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
        16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
          MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
        4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
          40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
          MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 
          704*MW2^4*MZ2 + 4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
          4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*
           (48*MH2 + 4045*MZ2)))*B0i[bb0, 0, 0, MW2])/
      (72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     ((-1536*MW2^6 + 672*MW2^5*MZ2 + 1360*MW2^4*MZ2^2 + 32*MZ2^6 + 
        MW2*MZ2^4*(32*MH2 + 19*MZ2) + 24*MW2^2*MZ2^3*(MH2 + 57*MZ2) - 
        20*MW2^3*MZ2^2*(4*MH2 + 119*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
       B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
     (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
       B0i[bb0, MW2, MH2, MW2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 234*MW2^2*MZ2^3 + 
        67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
      (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
          5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
          78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
          1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*
       B0i[bb0, MZ2, MT2, MT2])/(36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
       Pi^2) + ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 
          22*MW2*MZ2^2 - 5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 
          36*MW2^2*MZ2^2 + 32*MW2*MZ2^3 - 5*MZ2^4) - 
        16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 
          4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
      (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
        98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*Pi^2) + (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 
        304*MW2^2*MZ2^2 - 102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, 
        MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
         (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
        4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(32*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] + 
        4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
        3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] - 8*Ced[3, 3, 1, 1] - 
        8*Ced[3, 3, 2, 2] - 8*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 3, 3] - 
        44*Cee[2, 2, 3, 3] - 44*Cee[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] + 
        16*Ceu[3, 3, 1, 1] + 16*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
        3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
        3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] - 8*Cld[3, 3, 1, 1] - 
        8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 3, 3] - 
        11*Cle[2, 2, 3, 3] - 11*Cle[3, 3, 1, 1] - 11*Cle[3, 3, 2, 2] - 
        22*Cle[3, 3, 3, 3] - 22*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] - 
        22*Cll[2, 2, 3, 3] - 22*Cll[2, 3, 3, 2] - 44*Cll[3, 3, 3, 3] - 
        3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 
        3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] + 
        8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] - 8*Clq1[3, 3, 3, 3] + 
        9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
        9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] - 
        24*Clq3[3, 3, 1, 1] - 24*Clq3[3, 3, 2, 2] - 8*Clq3[3, 3, 3, 3] - 
        6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 
        6*Clu[2, 2, 2, 2] + 16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 
        6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
        6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
        6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 
        3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] + 8*Cqe[1, 1, 3, 3] - 
        3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] + 8*Cqe[2, 2, 3, 3] + 
        3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] - 8*Cqe[3, 3, 3, 3] + 
        16*Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 
        20*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 
        12*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 
        48*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 
        12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 
        36*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 
        12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 
        12*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 
        12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
        12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
        32*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 
        32*Cuu[2, 2, 2, 2]) - 16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 
        84*Cdd[1, 1, 2, 2] + 84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 
        28*Cdd[1, 3, 3, 1] + 56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 
        28*Cdd[2, 3, 3, 2] + 56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 
        21*Ced[1, 1, 2, 2] + 21*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 
        21*Ced[2, 2, 2, 2] + 21*Ced[2, 2, 3, 3] - 46*Ced[3, 3, 1, 1] - 
        46*Ced[3, 3, 2, 2] - 46*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 3, 3] - 
        268*Cee[2, 2, 3, 3] - 268*Cee[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 
        42*Ceu[1, 1, 2, 2] - 42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] + 
        92*Ceu[3, 3, 1, 1] + 92*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 
        21*Cld[1, 1, 2, 2] + 21*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 
        21*Cld[2, 2, 2, 2] + 21*Cld[2, 2, 3, 3] - 35*Cld[3, 3, 1, 1] - 
        35*Cld[3, 3, 2, 2] - 35*Cld[3, 3, 3, 3] - 67*Cle[1, 1, 3, 3] - 
        67*Cle[2, 2, 3, 3] - 56*Cle[3, 3, 1, 1] - 56*Cle[3, 3, 2, 2] - 
        123*Cle[3, 3, 3, 3] - 112*Cll[1, 1, 3, 3] - 90*Cll[1, 3, 3, 1] - 
        112*Cll[2, 2, 3, 3] - 90*Cll[2, 3, 3, 2] - 202*Cll[3, 3, 3, 3] - 
        21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] + 12*Clq1[1, 1, 3, 3] - 
        21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] + 12*Clq1[2, 2, 3, 3] + 
        35*Clq1[3, 3, 1, 1] + 35*Clq1[3, 3, 2, 2] - 11*Clq1[3, 3, 3, 3] + 
        27*Clq3[1, 1, 1, 1] + 27*Clq3[1, 1, 2, 2] + 6*Clq3[1, 1, 3, 3] + 
        27*Clq3[2, 2, 1, 1] + 27*Clq3[2, 2, 2, 2] + 6*Clq3[2, 2, 3, 3] - 
        75*Clq3[3, 3, 1, 1] - 75*Clq3[3, 3, 2, 2] - 17*Clq3[3, 3, 3, 3] - 
        42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 
        42*Clu[2, 2, 2, 2] + 70*Clu[3, 3, 1, 1] + 70*Clu[3, 3, 2, 2] - 
        42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] - 42*Cqd1[1, 1, 3, 3] - 
        42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] - 42*Cqd1[2, 2, 3, 3] + 
        24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 24*Cqd1[3, 3, 3, 3] - 
        21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] + 46*Cqe[1, 1, 3, 3] - 
        21*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] + 46*Cqe[2, 2, 3, 3] + 
        12*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] - 22*Cqe[3, 3, 3, 3] + 
        76*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] - 48*Cqq1[1, 1, 3, 3] + 
        68*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 76*Cqq1[2, 2, 2, 2] - 
        48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 
        156*Cqq3[1, 1, 1, 1] + 324*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] - 
        12*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 2, 2] + 
        72*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 
        84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 84*Cqu1[2, 2, 1, 1] + 
        84*Cqu1[2, 2, 2, 2] - 48*Cqu1[3, 3, 1, 1] - 48*Cqu1[3, 3, 2, 2] - 
        84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 
        84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 
        224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 112*Cuu[1, 2, 2, 1] + 
        224*Cuu[2, 2, 2, 2]) + MZ2^4*(160*Cdd[1, 1, 1, 1] + 
        240*Cdd[1, 1, 2, 2] + 240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 
        80*Cdd[1, 3, 3, 1] + 160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 
        80*Cdd[2, 3, 3, 2] + 160*Cdd[3, 3, 3, 3] + 60*Ced[1, 1, 1, 1] + 
        60*Ced[1, 1, 2, 2] + 60*Ced[1, 1, 3, 3] + 60*Ced[2, 2, 1, 1] + 
        60*Ced[2, 2, 2, 2] + 60*Ced[2, 2, 3, 3] - 136*Ced[3, 3, 1, 1] - 
        136*Ced[3, 3, 2, 2] - 136*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 3, 3] - 
        784*Cee[2, 2, 3, 3] - 784*Cee[3, 3, 3, 3] - 120*Ceu[1, 1, 1, 1] - 
        120*Ceu[1, 1, 2, 2] - 120*Ceu[2, 2, 1, 1] - 120*Ceu[2, 2, 2, 2] + 
        272*Ceu[3, 3, 1, 1] + 272*Ceu[3, 3, 2, 2] + 60*Cld[1, 1, 1, 1] + 
        60*Cld[1, 1, 2, 2] + 60*Cld[1, 1, 3, 3] + 60*Cld[2, 2, 1, 1] + 
        60*Cld[2, 2, 2, 2] + 60*Cld[2, 2, 3, 3] - 38*Cld[3, 3, 1, 1] - 
        38*Cld[3, 3, 2, 2] - 38*Cld[3, 3, 3, 3] - 196*Cle[1, 1, 3, 3] - 
        196*Cle[2, 2, 3, 3] - 98*Cle[3, 3, 1, 1] - 98*Cle[3, 3, 2, 2] - 
        294*Cle[3, 3, 3, 3] - 196*Cll[1, 1, 3, 3] - 98*Cll[1, 3, 3, 1] - 
        196*Cll[2, 2, 3, 3] - 98*Cll[2, 3, 3, 2] - 294*Cll[3, 3, 3, 3] - 
        60*Clq1[1, 1, 1, 1] - 60*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 
        60*Clq1[2, 2, 1, 1] - 60*Clq1[2, 2, 2, 2] - 30*Clq1[2, 2, 3, 3] + 
        38*Clq1[3, 3, 1, 1] + 38*Clq1[3, 3, 2, 2] + 19*Clq1[3, 3, 3, 3] + 
        49*Clq3[3, 3, 3, 3] - 120*Clu[1, 1, 1, 1] - 120*Clu[1, 1, 2, 2] - 
        120*Clu[2, 2, 1, 1] - 120*Clu[2, 2, 2, 2] + 76*Clu[3, 3, 1, 1] + 
        76*Clu[3, 3, 2, 2] - 120*Cqd1[1, 1, 1, 1] - 120*Cqd1[1, 1, 2, 2] - 
        120*Cqd1[1, 1, 3, 3] - 120*Cqd1[2, 2, 1, 1] - 120*Cqd1[2, 2, 2, 2] - 
        120*Cqd1[2, 2, 3, 3] - 60*Cqd1[3, 3, 1, 1] - 60*Cqd1[3, 3, 2, 2] - 
        60*Cqd1[3, 3, 3, 3] - 60*Cqe[1, 1, 1, 1] - 60*Cqe[1, 1, 2, 2] + 
        136*Cqe[1, 1, 3, 3] - 60*Cqe[2, 2, 1, 1] - 60*Cqe[2, 2, 2, 2] + 
        136*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] + 
        68*Cqe[3, 3, 3, 3] + 140*Cqq1[1, 1, 1, 1] + 240*Cqq1[1, 1, 2, 2] + 
        120*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 20*Cqq1[1, 3, 3, 1] + 
        140*Cqq1[2, 2, 2, 2] + 120*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] + 
        40*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 120*Cqq3[1, 2, 2, 1] + 
        60*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 60*Cqq3[2, 3, 3, 2] + 
        40*Cqq3[3, 3, 3, 3] + 240*Cqu1[1, 1, 1, 1] + 240*Cqu1[1, 1, 2, 2] + 
        240*Cqu1[2, 2, 1, 1] + 240*Cqu1[2, 2, 2, 2] + 120*Cqu1[3, 3, 1, 1] + 
        120*Cqu1[3, 3, 2, 2] - 240*Cud1[1, 1, 1, 1] - 240*Cud1[1, 1, 2, 2] - 
        240*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 240*Cud1[2, 2, 2, 2] - 
        240*Cud1[2, 2, 3, 3] + 640*Cuu[1, 1, 1, 1] + 960*Cuu[1, 1, 2, 2] + 
        320*Cuu[1, 2, 2, 1] + 640*Cuu[2, 2, 2, 2]) + 
      4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 
        444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 148*Cdd[1, 3, 3, 1] + 
        296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 148*Cdd[2, 3, 3, 2] + 
        296*Cdd[3, 3, 3, 3] + 111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 
        111*Ced[1, 1, 3, 3] + 111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 
        111*Ced[2, 2, 3, 3] - 210*Ced[3, 3, 1, 1] - 210*Ced[3, 3, 2, 2] - 
        210*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 3, 3] - 1284*Cee[2, 2, 3, 3] - 
        1284*Cee[3, 3, 3, 3] - 222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] - 
        222*Ceu[2, 2, 1, 1] - 222*Ceu[2, 2, 2, 2] + 420*Ceu[3, 3, 1, 1] + 
        420*Ceu[3, 3, 2, 2] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
        111*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
        111*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 120*Cld[3, 3, 2, 2] - 
        120*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 3, 3] - 
        231*Cle[3, 3, 1, 1] - 231*Cle[3, 3, 2, 2] - 552*Cle[3, 3, 3, 3] - 
        462*Cll[1, 1, 3, 3] - 326*Cll[1, 3, 3, 1] - 462*Cll[2, 2, 3, 3] - 
        326*Cll[2, 3, 3, 2] - 788*Cll[3, 3, 3, 3] - 111*Clq1[1, 1, 1, 1] - 
        111*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 
        111*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] + 120*Clq1[3, 3, 1, 1] + 
        120*Clq1[3, 3, 2, 2] - 6*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 
        45*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 
        45*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] - 240*Clq3[3, 3, 1, 1] - 
        240*Clq3[3, 3, 2, 2] - 30*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 
        222*Clu[1, 1, 2, 2] - 222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] + 
        240*Clu[3, 3, 1, 1] + 240*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 
        222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 
        222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 
        42*Cqd1[3, 3, 2, 2] + 42*Cqd1[3, 3, 3, 3] - 111*Cqe[1, 1, 1, 1] - 
        111*Cqe[1, 1, 2, 2] + 210*Cqe[1, 1, 3, 3] - 111*Cqe[2, 2, 1, 1] - 
        111*Cqe[2, 2, 2, 2] + 210*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] + 
        21*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 304*Cqq1[1, 1, 1, 1] + 
        444*Cqq1[1, 1, 2, 2] - 84*Cqq1[1, 1, 3, 3] + 164*Cqq1[1, 2, 2, 1] - 
        20*Cqq1[1, 3, 3, 1] + 304*Cqq1[2, 2, 2, 2] - 84*Cqq1[2, 2, 3, 3] - 
        20*Cqq1[2, 3, 3, 2] - 40*Cqq1[3, 3, 3, 3] + 336*Cqq3[1, 1, 1, 1] + 
        540*Cqq3[1, 1, 2, 2] - 36*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 2, 2, 1] - 
        36*Cqq3[1, 3, 3, 1] + 336*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] - 
        36*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 
        444*Cqu1[1, 1, 2, 2] + 444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 
        84*Cqu1[3, 3, 1, 1] - 84*Cqu1[3, 3, 2, 2] - 444*Cud1[1, 1, 1, 1] - 
        444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 
        444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 1184*Cuu[1, 1, 1, 1] + 
        1776*Cuu[1, 1, 2, 2] + 592*Cuu[1, 2, 2, 1] + 1184*Cuu[2, 2, 2, 2]) - 
      2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 528*Cdd[1, 1, 2, 2] + 
        528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 176*Cdd[1, 3, 3, 1] + 
        352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 176*Cdd[2, 3, 3, 2] + 
        352*Cdd[3, 3, 3, 3] + 132*Ced[1, 1, 1, 1] + 132*Ced[1, 1, 2, 2] + 
        132*Ced[1, 1, 3, 3] + 132*Ced[2, 2, 1, 1] + 132*Ced[2, 2, 2, 2] + 
        132*Ced[2, 2, 3, 3] - 248*Ced[3, 3, 1, 1] - 248*Ced[3, 3, 2, 2] - 
        248*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 3, 3] - 1520*Cee[2, 2, 3, 3] - 
        1520*Cee[3, 3, 3, 3] - 264*Ceu[1, 1, 1, 1] - 264*Ceu[1, 1, 2, 2] - 
        264*Ceu[2, 2, 1, 1] - 264*Ceu[2, 2, 2, 2] + 496*Ceu[3, 3, 1, 1] + 
        496*Ceu[3, 3, 2, 2] + 132*Cld[1, 1, 1, 1] + 132*Cld[1, 1, 2, 2] + 
        132*Cld[1, 1, 3, 3] + 132*Cld[2, 2, 1, 1] + 132*Cld[2, 2, 2, 2] + 
        132*Cld[2, 2, 3, 3] - 107*Cld[3, 3, 1, 1] - 107*Cld[3, 3, 2, 2] - 
        107*Cld[3, 3, 3, 3] - 380*Cle[1, 1, 3, 3] - 380*Cle[2, 2, 3, 3] - 
        239*Cle[3, 3, 1, 1] - 239*Cle[3, 3, 2, 2] - 619*Cle[3, 3, 3, 3] - 
        478*Cll[1, 1, 3, 3] - 288*Cll[1, 3, 3, 1] - 478*Cll[2, 2, 3, 3] - 
        288*Cll[2, 3, 3, 2] - 766*Cll[3, 3, 3, 3] - 132*Clq1[1, 1, 1, 1] - 
        132*Clq1[1, 1, 2, 2] - 21*Clq1[1, 1, 3, 3] - 132*Clq1[2, 2, 1, 1] - 
        132*Clq1[2, 2, 2, 2] - 21*Clq1[2, 2, 3, 3] + 107*Clq1[3, 3, 1, 1] + 
        107*Clq1[3, 3, 2, 2] + 25*Clq1[3, 3, 3, 3] - 15*Clq3[1, 1, 3, 3] - 
        15*Clq3[2, 2, 3, 3] - 147*Clq3[3, 3, 1, 1] - 147*Clq3[3, 3, 2, 2] + 
        31*Clq3[3, 3, 3, 3] - 264*Clu[1, 1, 1, 1] - 264*Clu[1, 1, 2, 2] - 
        264*Clu[2, 2, 1, 1] - 264*Clu[2, 2, 2, 2] + 214*Clu[3, 3, 1, 1] + 
        214*Clu[3, 3, 2, 2] - 264*Cqd1[1, 1, 1, 1] - 264*Cqd1[1, 1, 2, 2] - 
        264*Cqd1[1, 1, 3, 3] - 264*Cqd1[2, 2, 1, 1] - 264*Cqd1[2, 2, 2, 2] - 
        264*Cqd1[2, 2, 3, 3] - 42*Cqd1[3, 3, 1, 1] - 42*Cqd1[3, 3, 2, 2] - 
        42*Cqd1[3, 3, 3, 3] - 132*Cqe[1, 1, 1, 1] - 132*Cqe[1, 1, 2, 2] + 
        248*Cqe[1, 1, 3, 3] - 132*Cqe[2, 2, 1, 1] - 132*Cqe[2, 2, 2, 2] + 
        248*Cqe[2, 2, 3, 3] - 21*Cqe[3, 3, 1, 1] - 21*Cqe[3, 3, 2, 2] + 
        22*Cqe[3, 3, 3, 3] + 308*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] + 
        84*Cqq1[1, 1, 3, 3] + 88*Cqq1[1, 2, 2, 1] - 16*Cqq1[1, 3, 3, 1] + 
        308*Cqq1[2, 2, 2, 2] + 84*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 
        32*Cqq1[3, 3, 3, 3] + 132*Cqq3[1, 1, 1, 1] - 180*Cqq3[1, 1, 3, 3] + 
        264*Cqq3[1, 2, 2, 1] + 72*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] - 
        180*Cqq3[2, 2, 3, 3] + 72*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 
        528*Cqu1[1, 1, 1, 1] + 528*Cqu1[1, 1, 2, 2] + 528*Cqu1[2, 2, 1, 1] + 
        528*Cqu1[2, 2, 2, 2] + 84*Cqu1[3, 3, 1, 1] + 84*Cqu1[3, 3, 2, 2] - 
        528*Cud1[1, 1, 1, 1] - 528*Cud1[1, 1, 2, 2] - 528*Cud1[1, 1, 3, 3] - 
        528*Cud1[2, 2, 1, 1] - 528*Cud1[2, 2, 2, 2] - 528*Cud1[2, 2, 3, 3] + 
        1408*Cuu[1, 1, 1, 1] + 2112*Cuu[1, 1, 2, 2] + 704*Cuu[1, 2, 2, 1] + 
        1408*Cuu[2, 2, 2, 2])))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (64*MW2^4*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
        11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
        3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
        6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
        4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
        18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
        3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
        3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
        3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
        12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2*(134*Ceu[3, 3, 3, 3] + 79*Clq1[3, 3, 3, 3] - 
        79*Clq3[3, 3, 3, 3] + 112*Clu[3, 3, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
        33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 3, 3] + 
        66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
        32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
        12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
        10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
        66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
        42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
        168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
        56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[3, 3, 3, 3] + 
        129*Clq1[3, 3, 3, 3] - 129*Clq3[3, 3, 3, 3] + 231*Clu[3, 3, 3, 3] - 
        66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
        186*Cqe[3, 3, 3, 3] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
        132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
        42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
        111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
        21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
        111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 148*Cuu[1, 3, 3, 1] + 
        444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
      MZ2^4*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
        49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
      2*MW2*MZ2^3*(760*Ceu[3, 3, 3, 3] + 193*Clq1[3, 3, 3, 3] - 
        193*Clq3[3, 3, 3, 3] + 478*Clu[3, 3, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
        111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 3, 3] + 
        222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
        52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
        96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
        22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
        222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
        264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 264*Cud1[3, 3, 3, 3] + 
        1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 1056*Cuu[2, 2, 3, 3] + 
        352*Cuu[2, 3, 3, 2])))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
          11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[3, 3, 3, 3] - 539*Clq1[3, 3, 3, 3] + 
          539*Clq3[3, 3, 3, 3] + 49*Clu[3, 3, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 3, 3] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[3, 3, 3, 3] + 
          257*Clq1[3, 3, 3, 3] - 257*Clq3[3, 3, 3, 3] + 125*Clu[3, 3, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 3, 3] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[3, 3, 3, 3] + 1241*Clq1[3, 3, 3, 3] - 
          1241*Clq3[3, 3, 3, 3] + 101*Clu[3, 3, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 3, 3] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[3, 3, 3, 3] + 564*Clq1[3, 3, 3, 3] - 
          564*Clq3[3, 3, 3, 3] + 156*Clu[3, 3, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 3, 3] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
          11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[3, 3, 3, 3] + 79*Clq1[3, 3, 3, 3] - 
          79*Clq3[3, 3, 3, 3] + 112*Clu[3, 3, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 3, 3] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[3, 3, 3, 3] + 
          129*Clq1[3, 3, 3, 3] - 129*Clq3[3, 3, 3, 3] + 231*Clu[3, 3, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 3, 3] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
          49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[3, 3, 3, 3] + 193*Clq1[3, 3, 3, 3] - 
          193*Clq3[3, 3, 3, 3] + 478*Clu[3, 3, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 3, 3] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-64*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 
         3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 
         3*Ced[2, 2, 3, 3] - 8*Ced[3, 3, 1, 1] - 8*Ced[3, 3, 2, 2] - 
         8*Ced[3, 3, 3, 3] - 11*Cee[1, 1, 3, 3] - 11*Cee[2, 2, 3, 3] - 
         11*Cee[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
         6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] + 16*Ceu[3, 3, 1, 1] + 
         16*Ceu[3, 3, 2, 2] - 11*Ceu[3, 3, 3, 3] + 3*Cld[1, 1, 1, 1] + 
         3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
         3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] - 8*Cld[3, 3, 1, 1] - 
         8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 3, 3] - 
         11*Cle[2, 2, 3, 3] - 11*Cle[3, 3, 1, 1] - 11*Cle[3, 3, 2, 2] - 
         22*Cle[3, 3, 3, 3] - 22*Cll[1, 1, 3, 3] + 11*Cll[1, 3, 3, 1] - 
         22*Cll[2, 2, 3, 3] + 11*Cll[2, 3, 3, 2] - 11*Cll[3, 3, 3, 3] - 
         3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 
         3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] + 
         8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] - 19*Clq1[3, 3, 3, 3] + 
         9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
         9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] - 
         24*Clq3[3, 3, 1, 1] - 24*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 
         6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 
         6*Clu[2, 2, 2, 2] + 16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 
         11*Clu[3, 3, 3, 3] - 6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 
         6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 
         6*Cqd1[2, 2, 3, 3] + 9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 
         9*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] + 
         8*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] + 
         8*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] - 
         19*Cqe[3, 3, 3, 3] + Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 
         18*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + 
         Cqq1[2, 2, 2, 2] - 18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 
         11*Cqq1[3, 3, 3, 3] + 57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 
         18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 
         57*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 
         15*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 
         3*Cqu1[1, 1, 3, 3] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
         3*Cqu1[2, 2, 3, 3] - 18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 
         3*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 
         12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 
         12*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 
         3*Cud1[3, 3, 3, 3] + 20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 
         12*Cuu[1, 1, 3, 3] - 8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 
         20*Cuu[2, 2, 2, 2] - 12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
       6*MT2*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
         11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
         3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^3*MZ2*(MZ2*(70*Cdd[1, 1, 1, 1] + 168*Cdd[1, 1, 2, 2] + 
         168*Cdd[1, 1, 3, 3] - 28*Cdd[1, 2, 2, 1] - 28*Cdd[1, 3, 3, 1] + 
         70*Cdd[2, 2, 2, 2] + 168*Cdd[2, 2, 3, 3] - 28*Cdd[2, 3, 3, 2] + 
         70*Cdd[3, 3, 3, 3] + 42*Ced[1, 1, 1, 1] + 42*Ced[1, 1, 2, 2] + 
         42*Ced[1, 1, 3, 3] + 42*Ced[2, 2, 1, 1] + 42*Ced[2, 2, 2, 2] + 
         42*Ced[2, 2, 3, 3] - 92*Ced[3, 3, 1, 1] - 92*Ced[3, 3, 2, 2] - 
         92*Ced[3, 3, 3, 3] - 134*Cee[1, 1, 3, 3] - 134*Cee[2, 2, 3, 3] - 
         134*Cee[3, 3, 3, 3] - 84*Ceu[1, 1, 1, 1] - 84*Ceu[1, 1, 2, 2] - 
         84*Ceu[2, 2, 1, 1] - 84*Ceu[2, 2, 2, 2] + 184*Ceu[3, 3, 1, 1] + 
         184*Ceu[3, 3, 2, 2] - 134*Ceu[3, 3, 3, 3] + 42*Cld[1, 1, 1, 1] + 
         42*Cld[1, 1, 2, 2] + 42*Cld[1, 1, 3, 3] + 42*Cld[2, 2, 1, 1] + 
         42*Cld[2, 2, 2, 2] + 42*Cld[2, 2, 3, 3] - 70*Cld[3, 3, 1, 1] - 
         70*Cld[3, 3, 2, 2] - 70*Cld[3, 3, 3, 3] - 134*Cle[1, 1, 3, 3] - 
         134*Cle[2, 2, 3, 3] - 112*Cle[3, 3, 1, 1] - 112*Cle[3, 3, 2, 2] - 
         246*Cle[3, 3, 3, 3] - 224*Cll[1, 1, 3, 3] + 90*Cll[1, 3, 3, 1] - 
         224*Cll[2, 2, 3, 3] + 90*Cll[2, 3, 3, 2] - 134*Cll[3, 3, 3, 3] - 
         42*Clq1[1, 1, 1, 1] - 42*Clq1[1, 1, 2, 2] + 24*Clq1[1, 1, 3, 3] - 
         42*Clq1[2, 2, 1, 1] - 42*Clq1[2, 2, 2, 2] + 24*Clq1[2, 2, 3, 3] + 
         70*Clq1[3, 3, 1, 1] + 70*Clq1[3, 3, 2, 2] - 101*Clq1[3, 3, 3, 3] + 
         54*Clq3[1, 1, 1, 1] + 54*Clq3[1, 1, 2, 2] + 12*Clq3[1, 1, 3, 3] + 
         54*Clq3[2, 2, 1, 1] + 54*Clq3[2, 2, 2, 2] + 12*Clq3[2, 2, 3, 3] - 
         150*Clq3[3, 3, 1, 1] - 150*Clq3[3, 3, 2, 2] + 45*Clq3[3, 3, 3, 3] - 
         84*Clu[1, 1, 1, 1] - 84*Clu[1, 1, 2, 2] - 84*Clu[2, 2, 1, 1] - 
         84*Clu[2, 2, 2, 2] + 140*Clu[3, 3, 1, 1] + 140*Clu[3, 3, 2, 2] - 
         112*Clu[3, 3, 3, 3] - 84*Cqd1[1, 1, 1, 1] - 84*Cqd1[1, 1, 2, 2] - 
         84*Cqd1[1, 1, 3, 3] - 84*Cqd1[2, 2, 1, 1] - 84*Cqd1[2, 2, 2, 2] - 
         84*Cqd1[2, 2, 3, 3] + 81*Cqd1[3, 3, 1, 1] + 81*Cqd1[3, 3, 2, 2] + 
         81*Cqd1[3, 3, 3, 3] - 42*Cqe[1, 1, 1, 1] - 42*Cqe[1, 1, 2, 2] + 
         92*Cqe[1, 1, 3, 3] - 42*Cqe[2, 2, 1, 1] - 42*Cqe[2, 2, 2, 2] + 
         92*Cqe[2, 2, 3, 3] + 24*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] - 
         145*Cqe[3, 3, 3, 3] + 50*Cqq1[1, 1, 1, 1] + 168*Cqq1[1, 1, 2, 2] - 
         162*Cqq1[1, 1, 3, 3] - 68*Cqq1[1, 2, 2, 1] - 132*Cqq1[1, 3, 3, 1] + 
         50*Cqq1[2, 2, 2, 2] - 162*Cqq1[2, 2, 3, 3] - 132*Cqq1[2, 3, 3, 2] + 
         40*Cqq1[3, 3, 3, 3] + 330*Cqq3[1, 1, 1, 1] + 648*Cqq3[1, 1, 2, 2] + 
         18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 
         330*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 
         60*Cqq3[3, 3, 3, 3] + 168*Cqu1[1, 1, 1, 1] + 168*Cqu1[1, 1, 2, 2] - 
         42*Cqu1[1, 1, 3, 3] + 168*Cqu1[2, 2, 1, 1] + 168*Cqu1[2, 2, 2, 2] - 
         42*Cqu1[2, 2, 3, 3] - 162*Cqu1[3, 3, 1, 1] - 162*Cqu1[3, 3, 2, 2] + 
         24*Cqu1[3, 3, 3, 3] - 168*Cud1[1, 1, 1, 1] - 168*Cud1[1, 1, 2, 2] - 
         168*Cud1[1, 1, 3, 3] - 168*Cud1[2, 2, 1, 1] - 168*Cud1[2, 2, 2, 2] - 
         168*Cud1[2, 2, 3, 3] + 42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 
         42*Cud1[3, 3, 3, 3] + 280*Cuu[1, 1, 1, 1] + 672*Cuu[1, 1, 2, 2] - 
         168*Cuu[1, 1, 3, 3] - 112*Cuu[1, 2, 2, 1] - 224*Cuu[1, 3, 3, 1] + 
         280*Cuu[2, 2, 2, 2] - 168*Cuu[2, 2, 3, 3] - 224*Cuu[2, 3, 3, 2]) + 
       6*MT2*(134*Ceu[3, 3, 3, 3] + 79*Clq1[3, 3, 3, 3] - 
         79*Clq3[3, 3, 3, 3] + 112*Clu[3, 3, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
         33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 3, 3] + 
         66*Cqq1[1, 1, 3, 3] + 14*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
         14*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
         28*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
         66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
         42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
         168*Cuu[1, 1, 3, 3] + 74*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
         74*Cuu[2, 3, 3, 2])) - 8*MW2^2*MZ2^2*
      (MZ2*(185*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 444*Cdd[1, 1, 3, 3] - 
         74*Cdd[1, 2, 2, 1] - 74*Cdd[1, 3, 3, 1] + 185*Cdd[2, 2, 2, 2] + 
         444*Cdd[2, 2, 3, 3] - 74*Cdd[2, 3, 3, 2] + 185*Cdd[3, 3, 3, 3] + 
         111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 111*Ced[1, 1, 3, 3] + 
         111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 111*Ced[2, 2, 3, 3] - 
         210*Ced[3, 3, 1, 1] - 210*Ced[3, 3, 2, 2] - 210*Ced[3, 3, 3, 3] - 
         321*Cee[1, 1, 3, 3] - 321*Cee[2, 2, 3, 3] - 321*Cee[3, 3, 3, 3] - 
         222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] - 222*Ceu[2, 2, 1, 1] - 
         222*Ceu[2, 2, 2, 2] + 420*Ceu[3, 3, 1, 1] + 420*Ceu[3, 3, 2, 2] - 
         321*Ceu[3, 3, 3, 3] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
         111*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
         111*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 120*Cld[3, 3, 2, 2] - 
         120*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 3, 3] - 
         231*Cle[3, 3, 1, 1] - 231*Cle[3, 3, 2, 2] - 552*Cle[3, 3, 3, 3] - 
         462*Cll[1, 1, 3, 3] + 163*Cll[1, 3, 3, 1] - 462*Cll[2, 2, 3, 3] + 
         163*Cll[2, 3, 3, 2] - 299*Cll[3, 3, 3, 3] - 111*Clq1[1, 1, 1, 1] - 
         111*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 
         111*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] + 120*Clq1[3, 3, 1, 1] + 
         120*Clq1[3, 3, 2, 2] - 135*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 
         45*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 
         45*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] - 240*Clq3[3, 3, 1, 1] - 
         240*Clq3[3, 3, 2, 2] + 99*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 
         222*Clu[1, 1, 2, 2] - 222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] + 
         240*Clu[3, 3, 1, 1] + 240*Clu[3, 3, 2, 2] - 231*Clu[3, 3, 3, 3] - 
         222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 
         222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 
         108*Cqd1[3, 3, 1, 1] + 108*Cqd1[3, 3, 2, 2] + 108*Cqd1[3, 3, 3, 3] - 
         111*Cqe[1, 1, 1, 1] - 111*Cqe[1, 1, 2, 2] + 210*Cqe[1, 1, 3, 3] - 
         111*Cqe[2, 2, 1, 1] - 111*Cqe[2, 2, 2, 2] + 210*Cqe[2, 2, 3, 3] + 
         21*Cqe[3, 3, 1, 1] + 21*Cqe[3, 3, 2, 2] - 216*Cqe[3, 3, 3, 3] + 
         181*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 216*Cqq1[1, 1, 3, 3] - 
         82*Cqq1[1, 2, 2, 1] - 174*Cqq1[1, 3, 3, 1] + 181*Cqq1[2, 2, 2, 2] - 
         216*Cqq1[2, 2, 3, 3] - 174*Cqq1[2, 3, 3, 2] - 19*Cqq1[3, 3, 3, 3] + 
         237*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 180*Cqq3[1, 1, 3, 3] - 
         66*Cqq3[1, 2, 2, 1] - 150*Cqq3[1, 3, 3, 1] + 237*Cqq3[2, 2, 2, 2] - 
         180*Cqq3[2, 2, 3, 3] - 150*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 
         444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] - 111*Cqu1[1, 1, 3, 3] + 
         444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 111*Cqu1[2, 2, 3, 3] - 
         216*Cqu1[3, 3, 1, 1] - 216*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] - 
         444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 
         444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 
         111*Cud1[3, 3, 1, 1] + 111*Cud1[3, 3, 2, 2] + 111*Cud1[3, 3, 3, 3] + 
         740*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] - 444*Cuu[1, 1, 3, 3] - 
         296*Cuu[1, 2, 2, 1] - 592*Cuu[1, 3, 3, 1] + 740*Cuu[2, 2, 2, 2] - 
         444*Cuu[2, 2, 3, 3] - 592*Cuu[2, 3, 3, 2]) + 
       6*MT2*(321*Ceu[3, 3, 3, 3] + 129*Clq1[3, 3, 3, 3] - 
         129*Clq3[3, 3, 3, 3] + 231*Clu[3, 3, 3, 3] - 66*Cqd1[3, 3, 1, 1] - 
         66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 186*Cqe[3, 3, 3, 3] + 
         132*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 132*Cqq1[2, 2, 3, 3] - 
         17*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 144*Cqq3[1, 1, 3, 3] + 
         15*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 15*Cqq3[2, 3, 3, 2] + 
         38*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 111*Cqu1[2, 2, 3, 3] + 
         132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 
         111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 
         444*Cuu[1, 1, 3, 3] + 238*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 
         238*Cuu[2, 3, 3, 2])) + 
     MZ2^4*(-6*MT2*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
         49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(-200*Cdd[1, 1, 1, 1] - 480*Cdd[1, 1, 2, 2] - 
         480*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] - 
         200*Cdd[2, 2, 2, 2] - 480*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] - 
         200*Cdd[3, 3, 3, 3] - 120*Ced[1, 1, 1, 1] - 120*Ced[1, 1, 2, 2] - 
         120*Ced[1, 1, 3, 3] - 120*Ced[2, 2, 1, 1] - 120*Ced[2, 2, 2, 2] - 
         120*Ced[2, 2, 3, 3] + 272*Ced[3, 3, 1, 1] + 272*Ced[3, 3, 2, 2] + 
         272*Ced[3, 3, 3, 3] + 392*Cee[1, 1, 3, 3] + 392*Cee[2, 2, 3, 3] + 
         392*Cee[3, 3, 3, 3] + 240*Ceu[1, 1, 1, 1] + 240*Ceu[1, 1, 2, 2] + 
         240*Ceu[2, 2, 1, 1] + 240*Ceu[2, 2, 2, 2] - 544*Ceu[3, 3, 1, 1] - 
         544*Ceu[3, 3, 2, 2] + 392*Ceu[3, 3, 3, 3] - 120*Cld[1, 1, 1, 1] - 
         120*Cld[1, 1, 2, 2] - 120*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 
         120*Cld[2, 2, 2, 2] - 120*Cld[2, 2, 3, 3] + 76*Cld[3, 3, 1, 1] + 
         76*Cld[3, 3, 2, 2] + 76*Cld[3, 3, 3, 3] + 392*Cle[1, 1, 3, 3] + 
         392*Cle[2, 2, 3, 3] + 196*Cle[3, 3, 1, 1] + 196*Cle[3, 3, 2, 2] + 
         588*Cle[3, 3, 3, 3] + 392*Cll[1, 1, 3, 3] - 98*Cll[1, 3, 3, 1] + 
         392*Cll[2, 2, 3, 3] - 98*Cll[2, 3, 3, 2] + 294*Cll[3, 3, 3, 3] + 
         120*Clq1[1, 1, 1, 1] + 120*Clq1[1, 1, 2, 2] + 60*Clq1[1, 1, 3, 3] + 
         120*Clq1[2, 2, 1, 1] + 120*Clq1[2, 2, 2, 2] + 60*Clq1[2, 2, 3, 3] - 
         76*Clq1[3, 3, 1, 1] - 76*Clq1[3, 3, 2, 2] + 11*Clq1[3, 3, 3, 3] - 
         147*Clq3[3, 3, 3, 3] + 240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] + 
         240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] - 152*Clu[3, 3, 1, 1] - 
         152*Clu[3, 3, 2, 2] + 196*Clu[3, 3, 3, 3] + 240*Cqd1[1, 1, 1, 1] + 
         240*Cqd1[1, 1, 2, 2] + 240*Cqd1[1, 1, 3, 3] + 240*Cqd1[2, 2, 1, 1] + 
         240*Cqd1[2, 2, 2, 2] + 240*Cqd1[2, 2, 3, 3] + 90*Cqd1[3, 3, 1, 1] + 
         90*Cqd1[3, 3, 2, 2] + 90*Cqd1[3, 3, 3, 3] + 120*Cqe[1, 1, 1, 1] + 
         120*Cqe[1, 1, 2, 2] - 272*Cqe[1, 1, 3, 3] + 120*Cqe[2, 2, 1, 1] + 
         120*Cqe[2, 2, 2, 2] - 272*Cqe[2, 2, 3, 3] + 60*Cqe[3, 3, 1, 1] + 
         60*Cqe[3, 3, 2, 2] - 38*Cqe[3, 3, 3, 3] - 220*Cqq1[1, 1, 1, 1] - 
         480*Cqq1[1, 1, 2, 2] - 180*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 
         60*Cqq1[1, 3, 3, 1] - 220*Cqq1[2, 2, 2, 2] - 180*Cqq1[2, 2, 3, 3] + 
         60*Cqq1[2, 3, 3, 2] - 20*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
         120*Cqq3[1, 2, 2, 1] + 180*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 
         180*Cqq3[2, 3, 3, 2] - 480*Cqu1[1, 1, 1, 1] - 480*Cqu1[1, 1, 2, 2] + 
         120*Cqu1[1, 1, 3, 3] - 480*Cqu1[2, 2, 1, 1] - 480*Cqu1[2, 2, 2, 2] + 
         120*Cqu1[2, 2, 3, 3] - 180*Cqu1[3, 3, 1, 1] - 180*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] + 480*Cud1[1, 1, 1, 1] + 480*Cud1[1, 1, 2, 2] + 
         480*Cud1[1, 1, 3, 3] + 480*Cud1[2, 2, 1, 1] + 480*Cud1[2, 2, 2, 2] + 
         480*Cud1[2, 2, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] - 800*Cuu[1, 1, 1, 1] - 1920*Cuu[1, 1, 2, 2] + 
         480*Cuu[1, 1, 3, 3] + 320*Cuu[1, 2, 2, 1] + 640*Cuu[1, 3, 3, 1] - 
         800*Cuu[2, 2, 2, 2] + 480*Cuu[2, 2, 3, 3] + 640*Cuu[2, 3, 3, 2])) + 
     2*MW2*MZ2^3*(MZ2*(440*Cdd[1, 1, 1, 1] + 1056*Cdd[1, 1, 2, 2] + 
         1056*Cdd[1, 1, 3, 3] - 176*Cdd[1, 2, 2, 1] - 176*Cdd[1, 3, 3, 1] + 
         440*Cdd[2, 2, 2, 2] + 1056*Cdd[2, 2, 3, 3] - 176*Cdd[2, 3, 3, 2] + 
         440*Cdd[3, 3, 3, 3] + 264*Ced[1, 1, 1, 1] + 264*Ced[1, 1, 2, 2] + 
         264*Ced[1, 1, 3, 3] + 264*Ced[2, 2, 1, 1] + 264*Ced[2, 2, 2, 2] + 
         264*Ced[2, 2, 3, 3] - 496*Ced[3, 3, 1, 1] - 496*Ced[3, 3, 2, 2] - 
         496*Ced[3, 3, 3, 3] - 760*Cee[1, 1, 3, 3] - 760*Cee[2, 2, 3, 3] - 
         760*Cee[3, 3, 3, 3] - 528*Ceu[1, 1, 1, 1] - 528*Ceu[1, 1, 2, 2] - 
         528*Ceu[2, 2, 1, 1] - 528*Ceu[2, 2, 2, 2] + 992*Ceu[3, 3, 1, 1] + 
         992*Ceu[3, 3, 2, 2] - 760*Ceu[3, 3, 3, 3] + 264*Cld[1, 1, 1, 1] + 
         264*Cld[1, 1, 2, 2] + 264*Cld[1, 1, 3, 3] + 264*Cld[2, 2, 1, 1] + 
         264*Cld[2, 2, 2, 2] + 264*Cld[2, 2, 3, 3] - 214*Cld[3, 3, 1, 1] - 
         214*Cld[3, 3, 2, 2] - 214*Cld[3, 3, 3, 3] - 760*Cle[1, 1, 3, 3] - 
         760*Cle[2, 2, 3, 3] - 478*Cle[3, 3, 1, 1] - 478*Cle[3, 3, 2, 2] - 
         1238*Cle[3, 3, 3, 3] - 956*Cll[1, 1, 3, 3] + 288*Cll[1, 3, 3, 1] - 
         956*Cll[2, 2, 3, 3] + 288*Cll[2, 3, 3, 2] - 668*Cll[3, 3, 3, 3] - 
         264*Clq1[1, 1, 1, 1] - 264*Clq1[1, 1, 2, 2] - 42*Clq1[1, 1, 3, 3] - 
         264*Clq1[2, 2, 1, 1] - 264*Clq1[2, 2, 2, 2] - 42*Clq1[2, 2, 3, 3] + 
         214*Clq1[3, 3, 1, 1] + 214*Clq1[3, 3, 2, 2] - 143*Clq1[3, 3, 3, 3] - 
         30*Clq3[1, 1, 3, 3] - 30*Clq3[2, 2, 3, 3] - 294*Clq3[3, 3, 1, 1] - 
         294*Clq3[3, 3, 2, 2] + 255*Clq3[3, 3, 3, 3] - 528*Clu[1, 1, 1, 1] - 
         528*Clu[1, 1, 2, 2] - 528*Clu[2, 2, 1, 1] - 528*Clu[2, 2, 2, 2] + 
         428*Clu[3, 3, 1, 1] + 428*Clu[3, 3, 2, 2] - 478*Clu[3, 3, 3, 3] - 
         528*Cqd1[1, 1, 1, 1] - 528*Cqd1[1, 1, 2, 2] - 528*Cqd1[1, 1, 3, 3] - 
         528*Cqd1[2, 2, 1, 1] - 528*Cqd1[2, 2, 2, 2] - 528*Cqd1[2, 2, 3, 3] + 
         27*Cqd1[3, 3, 1, 1] + 27*Cqd1[3, 3, 2, 2] + 27*Cqd1[3, 3, 3, 3] - 
         264*Cqe[1, 1, 1, 1] - 264*Cqe[1, 1, 2, 2] + 496*Cqe[1, 1, 3, 3] - 
         264*Cqe[2, 2, 1, 1] - 264*Cqe[2, 2, 2, 2] + 496*Cqe[2, 2, 3, 3] - 
         42*Cqe[3, 3, 1, 1] - 42*Cqe[3, 3, 2, 2] - 293*Cqe[3, 3, 3, 3] + 
         484*Cqq1[1, 1, 1, 1] + 1056*Cqq1[1, 1, 2, 2] - 54*Cqq1[1, 1, 3, 3] - 
         88*Cqq1[1, 2, 2, 1] - 192*Cqq1[1, 3, 3, 1] + 484*Cqq1[2, 2, 2, 2] - 
         54*Cqq1[2, 2, 3, 3] - 192*Cqq1[2, 3, 3, 2] - 106*Cqq1[3, 3, 3, 3] - 
         132*Cqq3[1, 1, 1, 1] - 450*Cqq3[1, 1, 3, 3] - 264*Cqq3[1, 2, 2, 1] - 
         456*Cqq3[1, 3, 3, 1] - 132*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 
         456*Cqq3[2, 3, 3, 2] - 150*Cqq3[3, 3, 3, 3] + 
         1056*Cqu1[1, 1, 1, 1] + 1056*Cqu1[1, 1, 2, 2] - 
         264*Cqu1[1, 1, 3, 3] + 1056*Cqu1[2, 2, 1, 1] + 
         1056*Cqu1[2, 2, 2, 2] - 264*Cqu1[2, 2, 3, 3] - 54*Cqu1[3, 3, 1, 1] - 
         54*Cqu1[3, 3, 2, 2] - 42*Cqu1[3, 3, 3, 3] - 1056*Cud1[1, 1, 1, 1] - 
         1056*Cud1[1, 1, 2, 2] - 1056*Cud1[1, 1, 3, 3] - 
         1056*Cud1[2, 2, 1, 1] - 1056*Cud1[2, 2, 2, 2] - 
         1056*Cud1[2, 2, 3, 3] + 264*Cud1[3, 3, 1, 1] + 
         264*Cud1[3, 3, 2, 2] + 264*Cud1[3, 3, 3, 3] + 1760*Cuu[1, 1, 1, 1] + 
         4224*Cuu[1, 1, 2, 2] - 1056*Cuu[1, 1, 3, 3] - 704*Cuu[1, 2, 2, 1] - 
         1408*Cuu[1, 3, 3, 1] + 1760*Cuu[2, 2, 2, 2] - 1056*Cuu[2, 2, 3, 3] - 
         1408*Cuu[2, 3, 3, 2]) + 6*MT2*(760*Ceu[3, 3, 3, 3] + 
         193*Clq1[3, 3, 3, 3] - 193*Clq3[3, 3, 3, 3] + 478*Clu[3, 3, 3, 3] - 
         111*Cqd1[3, 3, 1, 1] - 111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 
         337*Cqe[3, 3, 3, 3] + 222*Cqq1[1, 1, 3, 3] - 92*Cqq1[1, 3, 3, 1] + 
         222*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 
         90*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] - 
         66*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 
         264*Cqu1[2, 2, 3, 3] + 222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
         42*Cqu1[3, 3, 3, 3] - 264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
         264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 658*Cuu[1, 3, 3, 1] + 
         1056*Cuu[2, 2, 3, 3] + 658*Cuu[2, 3, 3, 2])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(8*MW2^3 - 12*MW2^2*MZ2 + 45*MW2*MZ2^2 - 32*MZ2^3)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*
         CuB[3, 3] + MZ*(48*MW2^4 - 32*MW2^3*MZ2 + 242*MW2^2*MZ2^2 - 
          215*MW2*MZ2^3 + 20*MZ2^4)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        MZ*(192*MW2^4 - 256*MW2^3*MZ2 + 1072*MW2^2*MZ2^2 - 808*MW2*MZ2^3 + 
          25*MZ2^4)*CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MT2*(16*MW2^3 - 16*MW2^2*MZ2 - 
        2*MW2*MZ2^2 + 5*MZ2^3)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(3*MW*MZ2*(320*MW2^4 + 4*MW2^2*MZ2^2*(295 - 158*SW2) + 
          MZ2^4*(125 - 147*SW2) + 8*MW2^3*MZ2*(-125 + 44*SW2) + 
          MW2*MZ2^3*(-625 + 472*SW2))*CuB[3, 3] + 
        MZ*(-192*MW2^5 + 32*MW2^4*MZ2 - 584*MW2^3*MZ2^2 + 512*MW2^2*MZ2^3 + 
          168*MW2*MZ2^4 - 125*MZ2^5)*SW*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/Rtau_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-81*MT2^2*MZ2*(-12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2) + 
   4*MW2*(MW2*MZ2^3*(34041 - 3728*Pi^2) + 320*MZ2^4*(-33 + 4*Pi^2) + 
     64*MW2^4*(-363 + 32*Pi^2) + 78*MW2^2*MZ2^2*(-507 + 56*Pi^2) - 
     64*MW2^3*MZ2*(-633 + 62*Pi^2)) + 
   MT2*(12*MW2^2*MZ2^2*(13155 - 1456*Pi^2) + 1280*MZ2^4*(33 - 4*Pi^2) - 
     256*MW2^4*(-363 + 32*Pi^2) + 4*MW2^3*MZ2*(-40917 + 3968*Pi^2) + 
     MW2*MZ2^3*(-135921 + 14912*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) - 
 (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/
  (24*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
      418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
      51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
      14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
  (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(64*MW2^3 + 28*MW2^2*MZ2 - 116*MW2*MZ2^2 - 21*MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VMU^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
    4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) - 
 (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VMU^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) - 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) - 
   (3*CWw*MW2^4*(2*MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] + 
 ((CHD*(-81*MT2^7*MZ2^2*(2*MW2 + MZ2) + 2*MW2^5*(MW2 + MZ2)*
       (MW2*MZ2^3*(34635 - 3728*Pi^2) + 32*MW2^3*MZ2*(1293 - 124*Pi^2) + 
        320*MZ2^4*(-33 + 4*Pi^2) + 64*MW2^4*(-417 + 32*Pi^2) + 
        6*MW2^2*MZ2^2*(-6015 + 728*Pi^2)) + 
      MT2^6*(MW2^3*MZ2*(84804 - 7936*Pi^2) + MW2*MZ2^3*(69621 - 7456*Pi^2) + 
        128*MW2^4*(-417 + 32*Pi^2) + 48*MW2^2*MZ2^2*(-1461 + 182*Pi^2) + 
        MZ2^4*(-21201 + 2560*Pi^2)) - 2*MT2*MW2^3*
       (MW2^3*MZ2^3*(58569 - 5296*Pi^2) + 3*MW2^2*MZ2^4*(25527 - 2624*Pi^2) - 
        320*MZ2^6*(-33 + 4*Pi^2) + 384*MW2^6*(-417 + 32*Pi^2) - 
        6*MW2^5*MZ2*(-28149 + 2944*Pi^2) + MW2*MZ2^5*(-66315 + 7568*Pi^2) + 
        MW2^4*MZ2^2*(-64347 + 12256*Pi^2)) + 3*MT2^4*MW2*
       (4*MW2^2*MZ2^3*(104943 - 11504*Pi^2) + MZ2^5*(21093 - 2560*Pi^2) + 
        640*MW2^5*(-417 + 32*Pi^2) - 72*MW2^4*MZ2*(-6571 + 608*Pi^2) + 
        6*MW2*MZ2^4*(-29169 + 3376*Pi^2) + 4*MW2^3*MZ2^2*
         (-109455 + 12904*Pi^2)) + 
      MT2^5*(2*MW2^3*MZ2^2*(253893 - 30176*Pi^2) + 640*MZ2^5*(-33 + 4*Pi^2) - 
        768*MW2^5*(-417 + 32*Pi^2) + 48*MW2^2*MZ2^3*(-10185 + 1114*Pi^2) - 
        4*MW2*MZ2^4*(-49065 + 5704*Pi^2) + 4*MW2^4*MZ2*
         (-139875 + 12928*Pi^2)) + MT2^2*MW2^2*
       (MW2^3*MZ2^3*(733857 - 78496*Pi^2) + 1280*MZ2^6*(33 - 4*Pi^2) + 
        1920*MW2^6*(-417 + 32*Pi^2) + 64*MW2*MZ2^5*(-2823 + 313*Pi^2) + 
        MW2^2*MZ2^4*(-33495 + 6016*Pi^2) + 8*MW2^4*MZ2^2*
         (-99753 + 13372*Pi^2) - 4*MW2^5*MZ2*(-285549 + 27712*Pi^2)) + 
      MT2^3*MW2*(2*MW2^2*MZ2^4*(244569 - 28688*Pi^2) + 
        MW2*MZ2^5*(27165 - 2336*Pi^2) + 640*MZ2^6*(-33 + 4*Pi^2) - 
        2560*MW2^6*(-417 + 32*Pi^2) + 8*MW2^5*MZ2*(-222303 + 20864*Pi^2) - 
        2*MW2^4*MZ2^2*(-767361 + 93248*Pi^2) + MW2^3*MZ2^3*
         (-1453137 + 158656*Pi^2))))/(1296*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*MT2*(3*MT2^8*MZ2*(2*MW2 + MZ2) + 3*MT2^7*MZ2*(-14*MW2^2 - 5*MW2*MZ2 + 
        MZ2^2) + MT2^6*MW2*(-24*MW2^3 + 110*MW2^2*MZ2 + 29*MW2*MZ2^2 - 
        16*MZ2^3) + MT2^4*MW2^2*(-360*MW2^4 - 366*MW2^3*MZ2 + 
        19*MW2^2*MZ2^2 + 52*MW2*MZ2^3 - 2*MZ2^4) + 
      MT2^5*MW2*(144*MW2^4 - 54*MW2^3*MZ2 - 43*MW2^2*MZ2^2 + 8*MW2*MZ2^3 - 
        MZ2^4) - 2*MW2^6*(12*MW2^4 + 56*MW2^3*MZ2 + 67*MW2^2*MZ2^2 + 
        25*MW2*MZ2^3 + 2*MZ2^4) - MT2^2*MW2^3*(360*MW2^5 + 1014*MW2^4*MZ2 + 
        509*MW2^3*MZ2^2 + 22*MW2^2*MZ2^3 - 38*MW2*MZ2^4 - 13*MZ2^5) + 
      MT2^3*MW2^2*(480*MW2^5 + 938*MW2^4*MZ2 + 207*MW2^3*MZ2^2 - 
        75*MW2^2*MZ2^3 - 14*MW2*MZ2^4 - 6*MZ2^5) + 
      MT2*MW2^4*(144*MW2^5 + 534*MW2^4*MZ2 + 443*MW2^3*MZ2^2 + 
        112*MW2^2*MZ2^3 - 5*MW2*MZ2^4 - 4*MZ2^5))*B0i[bb0, 0, 0, MT2])/
    (24*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*CW2*(3*MT2^8*MZ2*(2*MW2 + MZ2) + MT2^7*(-264*MW2^3 - 106*MW2^2*MZ2 + 
        161*MW2*MZ2^2 + 38*MZ2^3) + MT2^5*MW2*(-5400*MW2^4 - 594*MW2^3*MZ2 + 
        3799*MW2^2*MZ2^2 + 43*MW2*MZ2^3 - 143*MZ2^4) + 
      8*MW2^6*(30*MW2^4 + 31*MW2^3*MZ2 - 25*MW2^2*MZ2^2 - 31*MW2*MZ2^3 - 
        5*MZ2^4) + MT2^6*(1824*MW2^4 + 338*MW2^3*MZ2 - 1247*MW2^2*MZ2^2 - 
        86*MW2*MZ2^3 + 35*MZ2^4) + MT2^4*MW2*(8880*MW2^5 + 1154*MW2^4*MZ2 - 
        6415*MW2^3*MZ2^2 - 324*MW2^2*MZ2^3 + 361*MW2*MZ2^4 + 34*MZ2^5) - 
      MT2*MW2^4*(1704*MW2^5 + 1174*MW2^4*MZ2 - 1445*MW2^3*MZ2^2 - 
        1039*MW2^2*MZ2^3 + 52*MW2*MZ2^4 + 40*MZ2^5) - 
      MT2^3*MW2^2*(8760*MW2^5 + 2062*MW2^4*MZ2 - 6643*MW2^3*MZ2^2 - 
        1220*MW2^2*MZ2^3 + 561*MW2*MZ2^4 + 107*MZ2^5) + 
      MT2^2*MW2^3*(5184*MW2^5 + 2190*MW2^4*MZ2 - 4189*MW2^3*MZ2^2 - 
        1670*MW2^2*MZ2^3 + 412*MW2*MZ2^4 + 116*MZ2^5))*B0i[bb0, 0, 0, MW2])/
    (24*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(-192*MW2^3 + 44*MW2^2*MZ2 + 212*MW2*MZ2^2 + 35*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*CW2*(2*MW2 + MZ2)*(6*MT2^3*MZ2 + 6*MT2*MW2^2*(8*MW2 + 5*MZ2) + 
      MT2^2*(-24*MW2^2 - 22*MW2*MZ2 + 4*MZ2^2) - 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*(2*MW2 + MZ2)*(2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + 
      MT2^2*(-2*MW2 + 3*MZ2) + MT2*(14*MW2^2 + MZ2^2))*
     B0i[bb0, MZ2, MW2, MW2])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (CHD*MW2^3*(6*MW2^2 + 11*MW2*MZ2 + 4*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
      MW2])/(2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHD*(2*MW2 + MZ2)*(MT2^3*MZ2 + MT2^2*MZ2^2 + 4*MW2^3*(3*MW2 + 4*MZ2) - 
      MT2*MW2^2*(12*MW2 + 5*MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*CW2*(-96*MW2^4 - 26*MW2^3*MZ2 + 125*MW2^2*MZ2^2 + 62*MW2*MZ2^3 + 
      7*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHD*CW2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[3] + 
 ((CHWB*MW2*(24*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      MH2*(2*MT2^7*(MW2 - CW2*MZ2)*(10240*MW2^5 - 44688*MW2^4*MZ2 + 
          53744*MW2^3*MZ2^2 - 14326*MW2^2*MZ2^3 - 7107*MW2*MZ2^4 + 
          2137*MZ2^5) + MT2^6*(-471040*MW2^7 + 3*MZ2^7*
           (23392 + 192*CW2*Pi^2 - 27717*SW2) - 32*MW2^6*MZ2*
           (-78711 + 120*Pi^2 + 15584*SW2) + 4*MW2^3*MZ2^4*
           (-1136760 + Pi^2*(1788 - 1824*SW2) + 766939*SW2) - 
          8*MW2^2*MZ2^5*(-251661 + 196144*SW2 + 6*Pi^2*(-46 + 3*SW2)) - 
          16*MW2^5*MZ2^2*(344373 - 134036*SW2 + 12*Pi^2*(-71 + 20*SW2)) + 
          MW2*MZ2^6*(-548464 + 512083*SW2 + 48*Pi^2*(-55 + 43*SW2)) + 
          8*MW2^4*MZ2^3*(809287 - 446732*SW2 + 24*Pi^2*(-89 + 51*SW2))) + 
        MT2^5*(2396160*MW2^8 + MZ2^8*(74450 + 576*CW2*Pi^2 - 87425*SW2) + 
          32*MW2^7*MZ2*(-409079 + 720*Pi^2 + 80064*SW2) + 
          32*MW2^6*MZ2^2*(950939 - 353000*SW2 + 12*Pi^2*(-223 + 60*SW2)) + 
          2*MW2*MZ2^7*(-513237 + 532892*SW2 + 24*Pi^2*(-127 + 115*SW2)) - 
          6*MW2^3*MZ2^5*(2791705 - 2068965*SW2 + 8*Pi^2*(127 + 134*SW2)) + 
          MW2^2*MZ2^6*(5546320 - 4836429*SW2 - 48*Pi^2*(-376 + 261*SW2)) - 
          4*MW2^5*MZ2^3*(9902551 - 5120244*SW2 + 48*Pi^2*(-605 + 326*SW2)) + 
          2*MW2^4*MZ2^4*(16015229 - 10150292*SW2 + 48*Pi^2*
             (-625 + 558*SW2))) - 2*MW2^5*(MW2 + MZ2)*(174080*MW2^7 + 
          16*MW2^6*MZ2*(-57419 + 120*Pi^2 + 11744*SW2) + 
          MZ2^7*(-37225 - 288*CW2*Pi^2 + 43690*SW2) + MW2^2*MZ2^5*
           (-1055537 + 814530*SW2 + 24*Pi^2*(-46 + 3*SW2)) + 
          8*MW2^5*MZ2^2*(263359 - 98790*SW2 + 12*Pi^2*(-71 + 20*SW2)) - 
          8*MW2*MZ2^6*(-37071 + 34633*SW2 + 3*Pi^2*(-55 + 43*SW2)) - 
          4*MW2^4*MZ2^3*(681953 - 353162*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          6*MW2^3*MZ2^4*(360293 - 231862*SW2 + Pi^2*(-596 + 608*SW2))) + 
        MT2*MW2^3*(2109440*MW2^9 + 2*MZ2^9*(37225 + 288*CW2*Pi^2 - 
            43690*SW2) + 32*MW2^8*MZ2*(-314721 + 720*Pi^2 + 71104*SW2) + 
          32*MW2^7*MZ2^2*(609767 - 263462*SW2 + 36*Pi^2*(-61 + 20*SW2)) + 
          2*MW2^2*MZ2^7*(1719484 - 1380167*SW2 - 24*Pi^2*(-139 + 60*SW2)) + 
          MW2*MZ2^8*(-816486 + 815953*SW2 + 48*Pi^2*(-91 + 79*SW2)) + 
          2*MW2^5*MZ2^4*(2617283 - 3274472*SW2 + 48*Pi^2*(229 + 110*SW2)) - 
          4*MW2^6*MZ2^3*(4548541 - 2964084*SW2 + 48*Pi^2*(-301 + 246*SW2)) + 
          MW2^3*MZ2^6*(-7082952 + 4334447*SW2 - 48*Pi^2*(-341 + 401*SW2)) + 
          2*MW2^4*MZ2^5*(2897353 - 725583*SW2 + 24*Pi^2*(-1079 + 678*SW2))) - 
        2*MT2^4*MW2*(2816000*MW2^8 + MZ2^8*(113812 + 864*CW2*Pi^2 - 
            133297*SW2) + 80*MW2^7*MZ2*(-192881 + 360*Pi^2 + 37792*SW2) + 
          8*MW2^6*MZ2^2*(4556887 - 1670662*SW2 + 900*Pi^2*(-15 + 4*SW2)) + 
          MW2*MZ2^7*(-1452509 + 1491166*SW2 + 72*Pi^2*(-115 + 103*SW2)) - 
          3*MW2^3*MZ2^5*(7358031 - 5401586*SW2 + 24*Pi^2*(81 + 137*SW2)) + 
          MW2^2*MZ2^6*(7542688 - 6520179*SW2 - 72*Pi^2*(-321 + 218*SW2)) - 
          12*MW2^5*MZ2^3*(4064263 - 2064538*SW2 + 24*Pi^2*(-516 + 275*SW2)) + 
          6*MW2^4*MZ2^4*(6800107 - 4245396*SW2 + 12*Pi^2*
             (-1101 + 964*SW2))) + MT2^3*MW2*(7270400*MW2^9 + 
          MZ2^9*(74450 + 576*CW2*Pi^2 - 87335*SW2) + 160*MW2^8*MZ2*
           (-244179 + 480*Pi^2 + 48896*SW2) + 2*MW2^2*MZ2^7*
           (-305509 + 636791*SW2 + 456*Pi^2*(-16 + 17*SW2)) + 
          MW2*MZ2^8*(-435148 + 369767*SW2 + 48*Pi^2*(-31 + 19*SW2)) + 
          32*MW2^7*MZ2^2*(2823302 - 1053929*SW2 + 120*Pi^2*(-73 + 20*SW2)) - 
          2*MW2^4*MZ2^5*(22408242 - 17388859*SW2 + 48*Pi^2*(489 + 20*SW2)) + 
          2*MW2^5*MZ2^4*(46360381 - 29874462*SW2 + 192*Pi^2*
             (-426 + 421*SW2)) - 12*MW2^6*MZ2^3*(9764931 - 5064992*SW2 + 
            32*Pi^2*(-951 + 530*SW2)) - 2*MW2^3*MZ2^6*(-5849593 + 
            5727500*SW2 + 24*Pi^2*(-1341 + 1018*SW2))) - 
        MT2^2*MW2^2*(5345280*MW2^9 + MZ2^9*(148900 + 1152*CW2*Pi^2 - 
            174445*SW2) + 32*MW2^8*MZ2*(-858473 + 1800*Pi^2 + 180000*SW2) + 
          MW2^2*MZ2^7*(4257984 - 3021215*SW2 + 1056*Pi^2*(1 + 4*SW2)) + 
          16*MW2^7*MZ2^2*(179*(20841 - 8192*SW2) + 300*Pi^2*(-41 + 12*SW2)) + 
          MW2*MZ2^8*(-1330358 + 1277671*SW2 + 96*Pi^2*(-67 + 55*SW2)) - 
          8*MW2^6*MZ2^3*(8732649 - 4857160*SW2 + 24*Pi^2*(-1153 + 725*SW2)) + 
          8*MW2^4*MZ2^5*(-1475561 + 1612917*SW2 + 6*Pi^2*(-1700 + 757*SW2)) + 
          MW2^3*MZ2^6*(-3957622 + 525017*SW2 - 48*Pi^2*(-1031 + 943*SW2)) + 
          4*MW2^5*MZ2^4*(11246002 - 8164819*SW2 + 12*Pi^2*
             (-955 + 1712*SW2)))) + 
      4*MW2*(-2*MT2^7*(MW2 - CW2*MZ2)*(10240*MW2^5 - 44688*MW2^4*MZ2 + 
          53744*MW2^3*MZ2^2 - 14326*MW2^2*MZ2^3 - 7107*MW2*MZ2^4 + 
          2137*MZ2^5) + MT2^6*(471040*MW2^7 - 3*MZ2^7*(23392 + 192*CW2*Pi^2 - 
            27717*SW2) + 32*MW2^6*MZ2*(-78711 + 120*Pi^2 + 15584*SW2) + 
          8*MW2^2*MZ2^5*(-251541 + 196120*SW2 + 6*Pi^2*(-46 + 3*SW2)) + 
          16*MW2^5*MZ2^2*(344493 - 134036*SW2 + 12*Pi^2*(-71 + 20*SW2)) + 
          MW2*MZ2^6*(547696 - 511315*SW2 - 48*Pi^2*(-55 + 43*SW2)) - 
          8*MW2^4*MZ2^3*(809839 - 446972*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          4*MW2^3*MZ2^4*(1137336 - 767563*SW2 + 12*Pi^2*(-149 + 152*SW2))) + 
        MT2^5*(-2396160*MW2^8 - 32*MW2^7*MZ2*(-409079 + 720*Pi^2 + 
            80064*SW2) + MZ2^8*(-74450 - 576*CW2*Pi^2 + 87425*SW2) - 
          32*MW2^6*MZ2^2*(951299 - 353000*SW2 + 12*Pi^2*(-223 + 60*SW2)) - 
          2*MW2*MZ2^7*(-512853 + 532508*SW2 + 24*Pi^2*(-127 + 115*SW2)) + 
          6*MW2^3*MZ2^5*(2791129 - 2069189*SW2 + 8*Pi^2*(127 + 134*SW2)) + 
          MW2^2*MZ2^6*(-5540752 + 4831629*SW2 + 48*Pi^2*(-376 + 261*SW2)) + 
          4*MW2^5*MZ2^3*(9909655 - 5123124*SW2 + 48*Pi^2*(-605 + 326*SW2)) + 
          2*MW2^4*MZ2^4*(-16024349 + 10158740*SW2 - 
            48*Pi^2*(-625 + 558*SW2))) + 2*MW2^5*(MW2 + MZ2)*
         (174080*MW2^7 + 16*MW2^6*MZ2*(-57419 + 120*Pi^2 + 11744*SW2) + 
          MZ2^7*(-37225 - 288*CW2*Pi^2 + 43690*SW2) + MW2^2*MZ2^5*
           (-1055057 + 814434*SW2 + 24*Pi^2*(-46 + 3*SW2)) + 
          8*MW2^5*MZ2^2*(263479 - 98790*SW2 + 12*Pi^2*(-71 + 20*SW2)) - 
          8*MW2*MZ2^6*(-37023 + 34585*SW2 + 3*Pi^2*(-55 + 43*SW2)) - 
          4*MW2^4*MZ2^3*(682505 - 353402*SW2 + 24*Pi^2*(-89 + 51*SW2)) + 
          6*MW2^3*MZ2^4*(360485 - 232070*SW2 + Pi^2*(-596 + 608*SW2))) - 
        MT2*MW2^3*(2109440*MW2^9 + 2*MZ2^9*(37225 + 288*CW2*Pi^2 - 
            43690*SW2) + 32*MW2^8*MZ2*(-314721 + 720*Pi^2 + 71104*SW2) + 
          32*MW2^7*MZ2^2*(610127 - 263462*SW2 + 36*Pi^2*(-61 + 20*SW2)) + 
          2*MW2^2*MZ2^7*(1717852 - 1378919*SW2 - 24*Pi^2*(-139 + 60*SW2)) + 
          MW2*MZ2^8*(-815718 + 815185*SW2 + 48*Pi^2*(-91 + 79*SW2)) + 
          2*MW2^5*MZ2^4*(2616611 - 3279080*SW2 + 48*Pi^2*(229 + 110*SW2)) - 
          4*MW2^6*MZ2^3*(4553725 - 2966964*SW2 + 48*Pi^2*(-301 + 246*SW2)) + 
          MW2^3*MZ2^6*(-7086984 + 4340975*SW2 - 48*Pi^2*(-341 + 401*SW2)) + 
          2*MW2^4*MZ2^5*(2905897 - 730863*SW2 + 24*Pi^2*(-1079 + 678*SW2))) + 
        2*MT2^4*MW2*(2816000*MW2^8 + MZ2^8*(113812 + 864*CW2*Pi^2 - 
            133297*SW2) + 80*MW2^7*MZ2*(-192881 + 360*Pi^2 + 37792*SW2) + 
          8*MW2^6*MZ2^2*(4558687 - 1670662*SW2 + 900*Pi^2*(-15 + 4*SW2)) + 
          MW2*MZ2^7*(-1451357 + 1490014*SW2 + 72*Pi^2*(-115 + 103*SW2)) - 
          3*MW2^3*MZ2^5*(7356783 - 5402354*SW2 + 24*Pi^2*(81 + 137*SW2)) + 
          MW2^2*MZ2^6*(7535488 - 6514131*SW2 - 72*Pi^2*(-321 + 218*SW2)) - 
          12*MW2^5*MZ2^3*(4067263 - 2065738*SW2 + 24*Pi^2*(-516 + 275*SW2)) + 
          6*MW2^4*MZ2^4*(6804091 - 4248996*SW2 + 12*Pi^2*
             (-1101 + 964*SW2))) + MT2^3*MW2*(-7270400*MW2^9 - 
          160*MW2^8*MZ2*(-244179 + 480*Pi^2 + 48896*SW2) + 
          MZ2^9*(-74450 - 576*CW2*Pi^2 + 87335*SW2) - 2*MW2^2*MZ2^7*
           (-305221 + 636119*SW2 + 456*Pi^2*(-16 + 17*SW2)) + 
          MW2*MZ2^8*(434380 - 368999*SW2 - 48*Pi^2*(-31 + 19*SW2)) - 
          32*MW2^7*MZ2^2*(2824502 - 1053929*SW2 + 120*Pi^2*(-73 + 20*SW2)) + 
          2*MW2^4*MZ2^5*(22398738 - 17388475*SW2 + 48*Pi^2*(489 + 20*SW2)) - 
          2*MW2^5*MZ2^4*(46386877 - 29901342*SW2 + 192*Pi^2*
             (-426 + 421*SW2)) + 12*MW2^6*MZ2^3*(9772611 - 5068192*SW2 + 
            32*Pi^2*(-951 + 530*SW2)) + 2*MW2^3*MZ2^6*(-5839801 + 
            5718380*SW2 + 24*Pi^2*(-1341 + 1018*SW2))) + 
        MT2^2*MW2^2*(5345280*MW2^9 + MZ2^9*(148900 + 1152*CW2*Pi^2 - 
            174445*SW2) + 32*MW2^8*MZ2*(-858473 + 1800*Pi^2 + 180000*SW2) + 
          MW2^2*MZ2^7*(4254528 - 3019295*SW2 + 1056*Pi^2*(1 + 4*SW2)) + 
          16*MW2^7*MZ2^2*(3732339 - 1466368*SW2 + 300*Pi^2*(-41 + 12*SW2)) - 
          8*MW2^6*MZ2^3*(8740449 - 4860760*SW2 + 24*Pi^2*(-1153 + 725*SW2)) + 
          8*MW2^4*MZ2^5*(-1472081 + 1611453*SW2 + 6*Pi^2*(-1700 + 757*SW2)) + 
          MW2^3*MZ2^6*(-3971830 + 541145*SW2 - 48*Pi^2*(-1031 + 943*SW2)) + 
          4*MW2^5*MZ2^4*(11251474 - 8173219*SW2 + 12*Pi^2*
             (-955 + 1712*SW2)) + MW2*MZ2^8*(96*Pi^2*(-67 + 55*SW2) + 
            19*(-69938 + 67165*SW2))))))/(216*MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*
     MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*MH2*(MW2 - CW2*MZ2)*
     (MH2^2*MW2*(6016*MW2^3 - 12584*MW2^2*MZ2 + 10566*MW2*MZ2^2 - 
        3611*MZ2^3) + 8*MW2^3*(4928*MW2^3 - 8312*MW2^2*MZ2 + 6644*MW2*MZ2^2 - 
        2525*MZ2^3) + MH2^3*(768*MW2^3 - 1000*MW2^2*MZ2 + 602*MW2*MZ2^2 - 
        211*MZ2^3) + MH2*(-46208*MW2^5 + 84400*MW2^4*MZ2 - 
        65616*MW2^3*MZ2^2 + 22294*MW2^2*MZ2^3))*B0i[bb0, 0, 0, MH2])/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW) - (CHWB*MT2*(72*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3) - 
      4*MT2^7*(MW2 - CW2*MZ2)*(2560*MW2^6 - 10344*MW2^5*MZ2 + 
        15776*MW2^4*MZ2^2 - 6187*MW2^3*MZ2^3 - 1239*MW2^2*MZ2^4 - 
        386*MW2*MZ2^5 + 144*MZ2^6) + 2*MW2^6*(MW2^2 - MZ2^2)*
       (5120*MW2^6 + MW2*MZ2^5*(1523 - 2612*SW2) - 90*MZ2^6*SW2 + 
        32*MW2^5*MZ2*(-660 + 133*SW2) - 8*MW2^4*MZ2^2*(-3107 + 2342*SW2) + 
        4*MW2^3*MZ2^3*(-1469 + 3069*SW2) + MW2^2*MZ2^4*(-4503 + 3448*SW2)) + 
      MT2^2*MW2^3*(215040*MW2^9 + 2*MW2^4*MZ2^5*(221386 - 221461*SW2) + 
        6*MW2*MZ2^8*(1337 - 1493*SW2) - 585*MZ2^9*SW2 + 
        32*MW2^8*MZ2*(-32543 + 5910*SW2) - 128*MW2^7*MZ2^2*
         (-12725 + 6746*SW2) + 4*MW2^5*MZ2^4*(-128970 + 15877*SW2) + 
        2*MW2^3*MZ2^6*(-6413 + 37095*SW2) + MW2^2*MZ2^7*
         (-45572 + 45335*SW2) + 20*MW2^6*MZ2^3*(-33949 + 47298*SW2)) + 
      MT2^4*MW2^2*(358400*MW2^8 + MW2*MZ2^7*(5338 - 10085*SW2) + 
        MZ2^8*(1048 - 1363*SW2) + 320*MW2^7*MZ2*(-5819 + 1039*SW2) - 
        78*MW2^4*MZ2^4*(-4543 + 9376*SW2) - 32*MW2^6*MZ2^2*
         (-108277 + 47071*SW2) - 6*MW2^3*MZ2^5*(-71725 + 49776*SW2) + 
        2*MW2^2*MZ2^6*(-72109 + 80760*SW2) + 24*MW2^5*MZ2^3*
         (-108669 + 85859*SW2)) - MT2*MW2^4*(71680*MW2^9 + 
        MW2*MZ2^8*(3046 - 3199*SW2) - 180*MZ2^9*SW2 + 
        64*MW2^8*MZ2*(-5073 + 958*SW2) + MW2^3*MZ2^6*(23096 + 1595*SW2) + 
        136*MW2^6*MZ2^3*(-87 + 1672*SW2) + 10*MW2^2*MZ2^7*
         (-2312 + 2767*SW2) - 32*MW2^7*MZ2^2*(-13194 + 8635*SW2) + 
        2*MW2^5*MZ2^4*(-158123 + 78674*SW2) - 2*MW2^4*MZ2^5*
         (-77920 + 97593*SW2)) + 2*MT2^6*MW2*(35840*MW2^7 + 
        2*MW2^3*MZ2^4*(32911 - 42435*SW2) + MW2^2*MZ2^5*(25770 - 18787*SW2) + 
        2*MZ2^7*(118 - 73*SW2) + 16*MW2^6*MZ2*(-11611 + 2186*SW2) - 
        32*MW2^5*MZ2^2*(-11289 + 4663*SW2) + MW2*MZ2^6*(-7642 + 7595*SW2) + 
        2*MW2^4*MZ2^3*(-147749 + 106142*SW2)) + 
      MT2^5*MW2*(-215040*MW2^8 + MW2^2*MZ2^6*(81646 - 79839*SW2) + 
        36*MZ2^8*(16 - 11*SW2) - 128*MW2^7*MZ2*(-8795 + 1599*SW2) + 
        14*MW2^3*MZ2^5*(-13894 + 8881*SW2) + MW2*MZ2^7*(-9088 + 9025*SW2) + 
        32*MW2^6*MZ2^2*(-67538 + 28325*SW2) - 16*MW2^5*MZ2^3*
         (-108929 + 79794*SW2) + 2*MW2^4*MZ2^4*(-185493 + 257794*SW2)) + 
      MT2^3*MW2^2*(-358400*MW2^9 + 15*MW2^2*MZ2^7*(1880 - 1347*SW2) + 
        270*MZ2^9*SW2 - 160*MW2^8*MZ2*(-11345 + 2024*SW2) + 
        3*MW2*MZ2^8*(-2200 + 2419*SW2) + 32*MW2^7*MZ2^2*
         (-99059 + 46299*SW2) - 2*MW2^3*MZ2^6*(-53158 + 81733*SW2) + 
        4*MW2^5*MZ2^4*(40297 + 103181*SW2) + 4*MW2^4*MZ2^5*
         (-146207 + 120717*SW2) - 4*MW2^6*MZ2^3*(-502203 + 470536*SW2)))*
     B0i[bb0, 0, 0, MT2])/(108*MW*(MT2 - MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-4*MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^2*(MT2^7*(2496*MW2^7 + MW2*MZ2^6*(5750 - 5433*SW2) - 
          32*MW2^6*MZ2*(-481 + 120*SW2) + 128*MW2^5*MZ2^2*(-500 + 247*SW2) + 
          MZ2^7*(-992 + 467*SW2) - 8*MW2^4*MZ2^3*(-8636 + 6295*SW2) + 
          2*MW2^3*MZ2^4*(-8451 + 6724*SW2) + 2*MW2^2*MZ2^5*
           (-5416 + 6829*SW2)) - 2*MW2^6*(MW2 + MZ2)*(1248*MW2^7 + 
          MW2*MZ2^6*(2875 - 2919*SW2) + 16*MW2^6*MZ2*(481 - 102*SW2) + 
          4*MZ2^7*(-124 + 49*SW2) + 16*MW2^5*MZ2^2*(-2000 + 1003*SW2) - 
          8*MW2^4*MZ2^3*(-4318 + 3305*SW2) + MW2^2*MZ2^5*(-5416 + 7201*SW2) + 
          MW2^3*MZ2^4*(-8451 + 7324*SW2)) + 2*MT2*MW2^4*
         (8736*MW2^9 + 2*MW2^5*MZ2^4*(55334 - 34193*SW2) + 
          MW2^2*MZ2^7*(13399 - 16887*SW2) + 4*MZ2^9*(124 - 49*SW2) + 
          3*MW2^3*MZ2^6*(2325 + 233*SW2) - 32*MW2^8*MZ2*(-1835 + 366*SW2) + 
          MW2*MZ2^8*(-4859 + 3733*SW2) + 16*MW2^7*MZ2^2*(-12136 + 6517*SW2) + 
          3*MW2^4*MZ2^5*(-35363 + 34551*SW2) - 2*MW2^6*MZ2^3*
           (-53065 + 58698*SW2)) + MT2^6*(-17472*MW2^8 + 
          2*MW2^3*MZ2^5*(29353 - 40947*SW2) + MW2*MZ2^7*(12694 - 8627*SW2) + 
          64*MW2^7*MZ2*(-1640 + 411*SW2) + MZ2^8*(-992 + 467*SW2) - 
          32*MW2^6*MZ2^2*(-14454 + 6979*SW2) + 2*MW2^2*MZ2^6*
           (-25496 + 25687*SW2) - 4*MW2^4*MZ2^4*(-46819 + 35920*SW2) + 
          4*MW2^5*MZ2^3*(-136697 + 95512*SW2)) + 2*MT2^5*MW2*
         (26208*MW2^8 + 2*MW2^5*MZ2^3*(425461 - 294278*SW2) + 
          MW2^2*MZ2^6*(81706 - 84205*SW2) + MZ2^8*(1984 - 889*SW2) - 
          192*MW2^7*MZ2*(-812 + 201*SW2) + MW2*MZ2^7*(-21871 + 15729*SW2) + 
          16*MW2^6*MZ2^2*(-43780 + 20949*SW2) + MW2^3*MZ2^5*
           (-79455 + 115757*SW2) + 2*MW2^4*MZ2^4*(-157459 + 120899*SW2)) + 
        MT2^2*MW2^3*(-52416*MW2^9 + 2*MW2^4*MZ2^5*(258543 - 256259*SW2) + 
          MW2*MZ2^8*(22120 - 19273*SW2) + 12*MZ2^9*(-248 + 103*SW2) + 
          192*MW2^8*MZ2*(-1741 + 375*SW2) + 64*MW2^5*MZ2^4*
           (-2822 + 721*SW2) - 32*MW2^7*MZ2^2*(-39712 + 20085*SW2) + 
          4*MW2^3*MZ2^6*(-29288 + 23279*SW2) + MW2^2*MZ2^7*
           (-40018 + 59427*SW2) + 4*MW2^6*MZ2^3*(-270637 + 228200*SW2)) + 
        MT2^3*MW2^2*(87360*MW2^9 + MW2^3*MZ2^6*(250930 - 238443*SW2) + 
          3*MZ2^9*(992 - 457*SW2) - 160*MW2^8*MZ2*(-3349 + 768*SW2) + 
          3*MW2*MZ2^8*(-5720 + 5639*SW2) + 64*MW2^7*MZ2^2*
           (-34982 + 17089*SW2) - MW2^2*MZ2^7*(2440 + 23417*SW2) + 
          2*MW2^5*MZ2^4*(-199587 + 200936*SW2) - 8*MW2^6*MZ2^3*
           (-295489 + 221057*SW2) + 2*MW2^4*MZ2^5*(-291698 + 313937*SW2)) - 
        2*MT2^4*MW2*(43680*MW2^9 + 4*MW2^6*MZ2^3*(339085 - 239386*SW2) + 
          MW2^3*MZ2^6*(135490 - 137463*SW2) + MZ2^9*(496 - 241*SW2) - 
          80*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-395 + 1717*SW2) + 
          MW2^2*MZ2^7*(-26229 + 15364*SW2) + 16*MW2^7*MZ2^2*
           (-72195 + 34667*SW2) + MW2^4*MZ2^5*(-180895 + 228661*SW2) + 
          MW2^5*MZ2^4*(-435047 + 351276*SW2))) + 
      MH2^2*(MT2^7*(2496*MW2^7 + MW2*MZ2^6*(6006 - 5689*SW2) + 
          20*MW2^4*MZ2^3*(3429 - 2500*SW2) - 32*MW2^6*MZ2*(-481 + 120*SW2) + 
          50*MW2^3*MZ2^4*(-333 + 266*SW2) + MZ2^7*(-992 + 467*SW2) + 
          8*MW2^5*MZ2^2*(-7955 + 3952*SW2) + 2*MW2^2*MZ2^5*
           (-5596 + 6881*SW2)) - 2*MW2^6*(MW2 + MZ2)*(1248*MW2^7 + 
          10*MW2^4*MZ2^3*(3429 - 2626*SW2) + 11*MW2*MZ2^6*(273 - 277*SW2) + 
          16*MW2^6*MZ2*(481 - 102*SW2) + 4*MZ2^7*(-124 + 49*SW2) + 
          25*MW2^3*MZ2^4*(-333 + 290*SW2) + 4*MW2^5*MZ2^2*
           (-7955 + 4012*SW2) + MW2^2*MZ2^5*(-5596 + 7253*SW2)) + 
        MT2^6*(-17472*MW2^8 + 2*MW2^3*MZ2^5*(30739 - 41385*SW2) + 
          12*MW2^4*MZ2^4*(15417 - 11857*SW2) + 7*MW2*MZ2^7*
           (1850 - 1269*SW2) + 64*MW2^7*MZ2*(-1640 + 411*SW2) + 
          MZ2^8*(-992 + 467*SW2) + 14*MW2^2*MZ2^6*(-3796 + 3805*SW2) - 
          8*MW2^6*MZ2^2*(-57501 + 27916*SW2) + 8*MW2^5*MZ2^3*
           (-67859 + 47441*SW2)) + MT2^2*MW2^3*(-52416*MW2^9 + 
          2*MW2^4*MZ2^5*(260931 - 256441*SW2) + MW2*MZ2^8*
           (22888 - 20041*SW2) + 12*MZ2^9*(-248 + 103*SW2) + 
          192*MW2^8*MZ2*(-1741 + 375*SW2) + 7*MW2^2*MZ2^7*
           (-6054 + 8717*SW2) + 4*MW2^5*MZ2^4*(-45570 + 11863*SW2) + 
          40*MW2^6*MZ2^3*(-26842 + 22631*SW2) + 4*MW2^3*MZ2^6*
           (-29993 + 24382*SW2) - 8*MW2^7*MZ2^2*(-157903 + 80340*SW2)) + 
        2*MT2*MW2^4*(8736*MW2^9 + 2*MW2^5*MZ2^4*(55177 - 34092*SW2) + 
          4*MZ2^9*(124 - 49*SW2) + 5*MW2^3*MZ2^6*(1405 + 17*SW2) - 
          32*MW2^8*MZ2*(-1835 + 366*SW2) - 21*MW2^2*MZ2^7*(-671 + 831*SW2) + 
          MW2*MZ2^8*(-4987 + 3861*SW2) - 24*MW2^6*MZ2^3*(-4378 + 4839*SW2) + 
          4*MW2^7*MZ2^2*(-48229 + 26068*SW2) + MW2^4*MZ2^5*
           (-106591 + 103541*SW2)) + 2*MT2^5*MW2*(26208*MW2^8 + 
          4*MW2^5*MZ2^3*(211217 - 146194*SW2) + MW2^2*MZ2^6*
           (85114 - 87101*SW2) + MZ2^8*(1984 - 889*SW2) - 
          192*MW2^7*MZ2*(-812 + 201*SW2) + MW2*MZ2^7*(-22383 + 16241*SW2) + 
          4*MW2^4*MZ2^4*(-77814 + 59881*SW2) + 4*MW2^6*MZ2^2*
           (-174175 + 83796*SW2) + MW2^3*MZ2^5*(-83739 + 117145*SW2)) - 
        2*MT2^4*MW2*(43680*MW2^9 + 2*MW2^6*MZ2^3*(673275 - 475622*SW2) + 
          MW2^3*MZ2^6*(140744 - 142129*SW2) + MZ2^9*(496 - 241*SW2) - 
          80*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-523 + 1845*SW2) + 
          MW2^2*MZ2^7*(-26689 + 15952*SW2) + 4*MW2^7*MZ2^2*
           (-287205 + 138668*SW2) + MW2^4*MZ2^5*(-187571 + 230671*SW2) + 
          MW2^5*MZ2^4*(-429547 + 347786*SW2)) + MT2^3*MW2^2*
         (87360*MW2^9 + MW2^3*MZ2^6*(259134 - 246959*SW2) + 
          3*MZ2^9*(992 - 457*SW2) + 27*MW2*MZ2^8*(-664 + 655*SW2) - 
          160*MW2^8*MZ2*(-3349 + 768*SW2) - MW2^2*MZ2^7*(1360 + 23729*SW2) + 
          8*MW2^7*MZ2^2*(-278281 + 136712*SW2) + 2*MW2^5*MZ2^4*
           (-195717 + 198346*SW2) + 2*MW2^4*MZ2^5*(-297236 + 315217*SW2) - 
          4*MW2^6*MZ2^3*(-586533 + 438964*SW2))) + 
      MH2*MW2*(MT2^7*(-12480*MW2^7 + 2*MW2^3*MZ2^4*(43479 - 34996*SW2) + 
          2*MW2^2*MZ2^5*(27776 - 34297*SW2) + 5*MZ2^7*(992 - 467*SW2) + 
          160*MW2^6*MZ2*(-481 + 120*SW2) - 640*MW2^5*MZ2^2*(-503 + 247*SW2) + 
          MW2*MZ2^6*(-29838 + 28253*SW2) + 8*MW2^4*MZ2^3*
           (-43764 + 31715*SW2)) + 2*MW2^6*(MW2 + MZ2)*
         (6240*MW2^7 + MW2*MZ2^6*(14919 - 15139*SW2) + 
          20*MZ2^7*(-124 + 49*SW2) - 80*MW2^6*MZ2*(-481 + 102*SW2) + 
          80*MW2^5*MZ2^2*(-2012 + 1003*SW2) - 8*MW2^4*MZ2^3*
           (-21882 + 16645*SW2) + MW2^2*MZ2^5*(-27776 + 36157*SW2) + 
          MW2^3*MZ2^4*(-43479 + 37996*SW2)) + 
        MT2^6*(87360*MW2^8 + 2*MW2^2*MZ2^6*(131984 - 132395*SW2) + 
          5*MZ2^8*(992 - 467*SW2) - 320*MW2^7*MZ2*(-1640 + 411*SW2) + 
          160*MW2^6*MZ2^2*(-14538 + 6979*SW2) + MW2*MZ2^7*
           (-64558 + 44223*SW2) + 12*MW2^4*MZ2^4*(-79849 + 61632*SW2) + 
          2*MW2^3*MZ2^5*(-150413 + 204423*SW2) - 4*MW2^5*MZ2^3*
           (-692141 + 480920*SW2)) - 2*MT2*MW2^4*(43680*MW2^9 + 
          2*MW2^5*MZ2^4*(277538 - 168069*SW2) + 3*MW2^2*MZ2^7*
           (23289 - 28921*SW2) + MW2^3*MZ2^6*(37123 - 1081*SW2) + 
          20*MZ2^9*(124 - 49*SW2) - 160*MW2^8*MZ2*(-1835 + 366*SW2) + 
          80*MW2^7*MZ2^2*(-12220 + 6517*SW2) + MW2*MZ2^8*
           (-24839 + 19209*SW2) - 6*MW2^6*MZ2^3*(-90527 + 98950*SW2) + 
          MW2^4*MZ2^5*(-542549 + 525793*SW2)) - 2*MT2^5*MW2*
         (131040*MW2^8 + 2*MW2^5*MZ2^3*(2153753 - 1481470*SW2) + 
          MW2^2*MZ2^6*(422738 - 433057*SW2) + 5*MZ2^8*(1984 - 889*SW2) - 
          960*MW2^7*MZ2*(-812 + 201*SW2) + 80*MW2^6*MZ2^2*
           (-44032 + 20949*SW2) + MW2*MZ2^7*(-111531 + 80821*SW2) + 
          MW2^3*MZ2^5*(-406995 + 576473*SW2) + 2*MW2^4*MZ2^4*
           (-804819 + 620863*SW2)) + 2*MT2^4*MW2*(218400*MW2^9 + 
          MW2^3*MZ2^6*(701194 - 708491*SW2) + 5*MZ2^9*(496 - 241*SW2) - 
          400*MW2^8*MZ2*(-3271 + 786*SW2) + MW2*MZ2^8*(-2519 + 9129*SW2) - 
          140*MW2^6*MZ2^3*(-49059 + 34438*SW2) + 80*MW2^7*MZ2^2*
           (-72615 + 34667*SW2) + MW2^2*MZ2^7*(-133169 + 79388*SW2) + 
          5*MW2^5*MZ2^4*(-445759 + 361868*SW2) + MW2^4*MZ2^5*
           (-925051 + 1142705*SW2)) + MT2^3*MW2^2*(-436800*MW2^9 + 
          10*MW2^5*MZ2^4*(207579 - 210568*SW2) + 15*MZ2^9*(-992 + 457*SW2) + 
          800*MW2^8*MZ2*(-3349 + 768*SW2) + 17*MW2^2*MZ2^7*(472 + 6941*SW2) - 
          9*MW2*MZ2^8*(-9896 + 9761*SW2) - 320*MW2^7*MZ2^2*
           (-35192 + 17089*SW2) - 82*MW2^4*MZ2^5*(-36338 + 38485*SW2) + 
          40*MW2^6*MZ2^3*(-299577 + 222737*SW2) + MW2^3*MZ2^6*
           (-1300074 + 1238551*SW2)) + MT2^2*MW2^3*(262080*MW2^9 + 
          4*MW2^6*MZ2^3*(1375313 - 1151080*SW2) + MW2^2*MZ2^7*
           (209706 - 303487*SW2) + 4*MW2^3*MZ2^6*(152248 - 123791*SW2) + 
          16*MW2^5*MZ2^4*(55047 - 11408*SW2) + 60*MZ2^9*(248 - 103*SW2) + 
          16480*MW2^7*MZ2^2*(-388 + 195*SW2) - 960*MW2^8*MZ2*
           (-1741 + 375*SW2) + MW2*MZ2^8*(-113864 + 99629*SW2) + 
          2*MW2^4*MZ2^5*(-1320459 + 1294247*SW2))))*B0i[bb0, 0, 0, MW2])/
    (36*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (CHWB*(3072*MW2^8 + 32*CW2*MZ2^8 + MW2*MZ2^6*(32*CW2*MH2 + 
        MZ2*(912 - 419*SW2)) + 2*MW2^3*MZ2^4*(MZ2*(1142 - 4577*SW2) + 
        MH2*(54 - 46*SW2)) + 384*MW2^7*MZ2*(-9 + 20*SW2) - 
      288*MW2^6*MZ2^2*(13 + 45*SW2) + 4*MW2^5*MZ2^2*
       (30*MH2 + MZ2*(1745 + 804*SW2)) + MW2^2*MZ2^5*(16*MH2*(-3 + SW2) + 
        MZ2*(-2126 + 2577*SW2)) + 2*MW2^4*MZ2^3*(2*MH2*(-53 + 30*SW2) + 
        MZ2*(-1977 + 4804*SW2)))*B0i[bb0, 0, 0, MZ2])/
    (36*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW*SW2) - 
   (CHWB*CW2*(MW2 - CW2*MZ2)*(MH2^2*(640*MW2^3 - 1528*MW2^2*MZ2 + 
        1286*MW2*MZ2^2 - 377*MZ2^3) - 4*MH2*(2992*MW2^4 - 7936*MW2^3*MZ2 + 
        8230*MW2^2*MZ2^2 - 4179*MW2*MZ2^3 + 914*MZ2^4) + 
      12*(704*MW2^5 - 32*MW2^4*MZ2 - 2768*MW2^3*MZ2^2 + 3604*MW2^2*MZ2^3 - 
        1879*MW2*MZ2^4 + 392*MZ2^5))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW*SW2) + 
   (CHWB*CW2*(-36*MT2^4*(MW2 - CW2*MZ2)*(32*MW2^4 - 88*MW2^3*MZ2 + 
        88*MW2^2*MZ2^2 - 37*MW2*MZ2^3 + 5*MZ2^4) + 3*MW2*(MW2 + MZ2)*
       (768*MW2^7 + 2*MW2^3*MZ2^4*(1021 - 204*SW2) + 
        2*MW2^2*MZ2^5*(180 - 107*SW2) + 480*MW2^6*MZ2*(-3 + 4*SW2) + 
        MZ2^7*(64 + 11*SW2) - 96*MW2^5*MZ2^2*(-23 + 24*SW2) + 
        12*MW2^4*MZ2^3*(-293 + 80*SW2) + MW2*MZ2^6*(-486 + 107*SW2)) + 
      2*MT2^2*(11968*MW2^7 + MW2^3*MZ2^4*(8635 - 14578*SW2) + 
        2*MW2^2*MZ2^5*(5927 - 4380*SW2) - 6*MZ2^7*(-16 + SW2) + 
        128*MW2^6*MZ2*(-446 + 107*SW2) + 104*MW2^4*MZ2^3*(-708 + 523*SW2) + 
        MW2*MZ2^6*(-3289 + 2572*SW2) - 16*MW2^5*MZ2^2*(-6341 + 2937*SW2)) - 
      2*MT2^3*(4544*MW2^6 + MW2^2*MZ2^4*(527 - 4994*SW2) + 
        2*MW2*MZ2^5*(3085 - 2328*SW2) + 64*MW2^5*MZ2*(-374 + 71*SW2) + 
        5*MZ2^6*(-265 + 238*SW2) - 40*MW2^4*MZ2^2*(-1081 + 474*SW2) + 
        4*MW2^3*MZ2^3*(-7305 + 5746*SW2)) - 
      2*MT2*MW2*(8000*MW2^7 - 1133*CW2*MZ2^7 + MW2^2*MZ2^5*
         (9109 - 11318*SW2) + MW2*MZ2^6*(3207 - 2749*SW2) + 
        64*MW2^6*MZ2*(-420 + 179*SW2) - 56*MW2^5*MZ2^2*(-499 + 422*SW2) + 
        4*MW2^4*MZ2^3*(1327 + 1942*SW2) + MW2^3*MZ2^4*(-25555 + 17774*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(108*MW*MZ*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) - (CHWB*MW2*(-36*MT2^4*MW2*(MW2 - CW2*MZ2)*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3) + 
      2*MW2^2*(MW2 - CW2*MZ2)*(1680*MW2^6 + 3680*MW2^5*MZ2 - 
        3952*MW2^4*MZ2^2 - 2612*MW2^3*MZ2^3 + 997*MW2^2*MZ2^4 + 
        496*MW2*MZ2^5 + 8*MZ2^6) + 9*MT2^3*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 
        4*MW2^2*MZ2*(-3 + SW2) - MZ2^3*SW2) + 
      MT2^2*(3648*MW2^7 + 2*MW2^3*MZ2^4*(2637 - 2018*SW2) + 
        28*MW2^4*MZ2^3*(151 - 281*SW2) + MZ2^7*(-16 + 61*SW2) + 
        10*MW2^2*MZ2^5*(-3 + 95*SW2) + 16*MW2^6*MZ2*(205 + 228*SW2) + 
        MW2*MZ2^6*(-1156 + 1199*SW2) + 4*MW2^5*MZ2^2*(-3807 + 1660*SW2)) - 
      MT2*(7008*MW2^8 + 16*CW2*MZ2^8 + 2*MW2^4*MZ2^4*(5572 - 1245*SW2) + 
        16*MW2*MZ2^7*(59 - 60*SW2) + 25*MW2^2*MZ2^6*(-38 + 5*SW2) - 
        52*MW2^5*MZ2^3*(-407 + 431*SW2) + 16*MW2^7*MZ2*(245 + 438*SW2) + 
        4*MW2^6*MZ2^2*(-8551 + 2624*SW2) + MW2^3*MZ2^5*(-9042 + 8843*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(18*MW*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW*SW2) - (CHWB*MW2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
     (280*MW2^3 + 5*MZ2^3*(64 - 49*SW2) + 4*MW2*MZ2^2*(-148 + 53*SW2) + 
      16*MW2^2*(MZ2 + 13*MZ2*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(2*MW2 + MZ2)*(MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CHWB*MW2*(MW2 + MZ2)*(2*MW2^2*MZ2^3*(228 - 29*SW2) + 
      MZ2^5*(-64 + 29*SW2) - MW2*MZ2^4*(80 + 47*SW2) + 
      16*MW2^5*(35 + 48*SW2) + 8*MW2^3*MZ2^2*(12 + 59*SW2) - 
      8*MW2^4*MZ2*(121 + 144*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MW2*(2*MW2 + MZ2)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[4] - 
 (2*MZ2*VMU^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[3, 3] - 360*MW2^2*MZ2*CHe[3, 3] + 
    282*MW2*MZ2^2*CHe[3, 3] - 98*MZ2^3*CHe[3, 3] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[3, 3] - 272*MW2^2*MZ2*CHl1[3, 3] + 
    190*MW2*MZ2^2*CHl1[3, 3] - 49*MZ2^3*CHl1[3, 3] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[3, 3] - 272*MW2^2*MZ2*CHl3[3, 3] + 
    190*MW2*MZ2^2*CHl3[3, 3] - 49*MZ2^3*CHl3[3, 3] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/4*(C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(16*MT2^3*MW2^3*MZ2*CHe[3, 3] - 
       48*MT2*MW2^5*MZ2*CHe[3, 3] + 32*MW2^6*MZ2*CHe[3, 3] - 
       16*MT2^3*MW2^2*MZ2^2*CHe[3, 3] + 32*MT2^2*MW2^3*MZ2^2*CHe[3, 3] - 
       16*MT2*MW2^4*MZ2^2*CHe[3, 3] + 48*MW2^5*MZ2^2*CHe[3, 3] - 
       4*MT2^3*MW2*MZ2^3*CHe[3, 3] - 24*MT2^2*MW2^2*MZ2^3*CHe[3, 3] + 
       76*MT2*MW2^3*MZ2^3*CHe[3, 3] - 48*MW2^4*MZ2^3*CHe[3, 3] + 
       4*MT2^3*MZ2^4*CHe[3, 3] - 12*MT2^2*MW2*MZ2^4*CHe[3, 3] + 
       4*MT2*MW2^2*MZ2^4*CHe[3, 3] - 32*MW2^3*MZ2^4*CHe[3, 3] + 
       4*MT2^2*MZ2^5*CHe[3, 3] - 16*MT2*MW2*MZ2^5*CHe[3, 3] + 
       (2*MW2 - MZ2)*(-(MT2^2*MZ2^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2)) - 
         2*MT2^3*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
         4*MW2^2*(24*MW2^4 - 8*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
           15*MZ2^4) + MT2*(-96*MW2^5 + 152*MW2^4*MZ2 + 72*MW2^3*MZ2^2 - 
           154*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 10*MZ2^5))*CHe[Leff, Leff] + 
       16*MT2^3*MW2^3*MZ2*CHl1[3, 3] - 48*MT2*MW2^5*MZ2*CHl1[3, 3] + 
       32*MW2^6*MZ2*CHl1[3, 3] - 8*MT2^3*MW2^2*MZ2^2*CHl1[3, 3] + 
       32*MT2^2*MW2^3*MZ2^2*CHl1[3, 3] - 40*MT2*MW2^4*MZ2^2*CHl1[3, 3] + 
       64*MW2^5*MZ2^2*CHl1[3, 3] - 4*MT2^3*MW2*MZ2^3*CHl1[3, 3] - 
       8*MT2^2*MW2^2*MZ2^3*CHl1[3, 3] + 44*MT2*MW2^3*MZ2^3*CHl1[3, 3] - 
       8*MW2^4*MZ2^3*CHl1[3, 3] + 2*MT2^3*MZ2^4*CHl1[3, 3] - 
       8*MT2^2*MW2*MZ2^4*CHl1[3, 3] + 10*MT2*MW2^2*MZ2^4*CHl1[3, 3] - 
       16*MW2^3*MZ2^4*CHl1[3, 3] + 2*MT2^2*MZ2^5*CHl1[3, 3] - 
       8*MT2*MW2*MZ2^5*CHl1[3, 3] - 
       2*MZ2*(MT2^2*MZ2^2*(56*MW2^2 - 48*MW2*MZ2 + MZ2^2) + 
         2*MT2^3*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) - 
         4*MW2^2*(24*MW2^4 - 8*MW2^3*MZ2 - 57*MW2^2*MZ2^2 + 26*MW2*MZ2^3 + 
           15*MZ2^4) + MT2*(96*MW2^5 - 152*MW2^4*MZ2 - 72*MW2^3*MZ2^2 + 
           154*MW2^2*MZ2^3 - 15*MW2*MZ2^4 - 10*MZ2^5))*SW2*CHl1[Leff, Leff] + 
       32*MT2^3*MW2^4*CHl3[1, 1] - 96*MT2*MW2^6*CHl3[1, 1] + 
       64*MW2^7*CHl3[1, 1] - 48*MT2^3*MW2^3*MZ2*CHl3[1, 1] + 
       64*MT2^2*MW2^4*MZ2*CHl3[1, 1] + 16*MT2*MW2^5*MZ2*CHl3[1, 1] + 
       64*MW2^6*MZ2*CHl3[1, 1] + 12*MT2^3*MW2^2*MZ2^2*CHl3[1, 1] - 
       80*MT2^2*MW2^3*MZ2^2*CHl3[1, 1] + 156*MT2*MW2^4*MZ2^2*CHl3[1, 1] - 
       136*MW2^5*MZ2^2*CHl3[1, 1] + 12*MT2^3*MW2*MZ2^3*CHl3[1, 1] + 
       8*MT2^2*MW2^2*MZ2^3*CHl3[1, 1] - 84*MT2*MW2^3*MZ2^3*CHl3[1, 1] + 
       4*MW2^4*MZ2^3*CHl3[1, 1] - 5*MT2^3*MZ2^4*CHl3[1, 1] + 
       22*MT2^2*MW2*MZ2^4*CHl3[1, 1] - 33*MT2*MW2^2*MZ2^4*CHl3[1, 1] + 
       40*MW2^3*MZ2^4*CHl3[1, 1] - 5*MT2^2*MZ2^5*CHl3[1, 1] + 
       20*MT2*MW2*MZ2^5*CHl3[1, 1] + 32*MT2^3*MW2^4*CHl3[2, 2] - 
       96*MT2*MW2^6*CHl3[2, 2] + 64*MW2^7*CHl3[2, 2] - 
       48*MT2^3*MW2^3*MZ2*CHl3[2, 2] + 64*MT2^2*MW2^4*MZ2*CHl3[2, 2] + 
       16*MT2*MW2^5*MZ2*CHl3[2, 2] + 64*MW2^6*MZ2*CHl3[2, 2] + 
       12*MT2^3*MW2^2*MZ2^2*CHl3[2, 2] - 80*MT2^2*MW2^3*MZ2^2*CHl3[2, 2] + 
       156*MT2*MW2^4*MZ2^2*CHl3[2, 2] - 136*MW2^5*MZ2^2*CHl3[2, 2] + 
       12*MT2^3*MW2*MZ2^3*CHl3[2, 2] + 8*MT2^2*MW2^2*MZ2^3*CHl3[2, 2] - 
       84*MT2*MW2^3*MZ2^3*CHl3[2, 2] + 4*MW2^4*MZ2^3*CHl3[2, 2] - 
       5*MT2^3*MZ2^4*CHl3[2, 2] + 22*MT2^2*MW2*MZ2^4*CHl3[2, 2] - 
       33*MT2*MW2^2*MZ2^4*CHl3[2, 2] + 40*MW2^3*MZ2^4*CHl3[2, 2] - 
       5*MT2^2*MZ2^5*CHl3[2, 2] + 20*MT2*MW2*MZ2^5*CHl3[2, 2] + 
       16*MT2^3*MW2^3*MZ2*CHl3[3, 3] - 48*MT2*MW2^5*MZ2*CHl3[3, 3] + 
       32*MW2^6*MZ2*CHl3[3, 3] - 8*MT2^3*MW2^2*MZ2^2*CHl3[3, 3] + 
       32*MT2^2*MW2^3*MZ2^2*CHl3[3, 3] - 40*MT2*MW2^4*MZ2^2*CHl3[3, 3] + 
       64*MW2^5*MZ2^2*CHl3[3, 3] - 4*MT2^3*MW2*MZ2^3*CHl3[3, 3] - 
       8*MT2^2*MW2^2*MZ2^3*CHl3[3, 3] + 44*MT2*MW2^3*MZ2^3*CHl3[3, 3] - 
       8*MW2^4*MZ2^3*CHl3[3, 3] + 2*MT2^3*MZ2^4*CHl3[3, 3] - 
       8*MT2^2*MW2*MZ2^4*CHl3[3, 3] + 10*MT2*MW2^2*MZ2^4*CHl3[3, 3] - 
       16*MW2^3*MZ2^4*CHl3[3, 3] + 2*MT2^2*MZ2^5*CHl3[3, 3] - 
       8*MT2*MW2*MZ2^5*CHl3[3, 3] + 192*MT2*MW2^6*CHl3[Leff, Leff] - 
       192*MW2^7*CHl3[Leff, Leff] + 48*MT2^3*MW2^3*MZ2*CHl3[Leff, Leff] - 
       496*MT2*MW2^5*MZ2*CHl3[Leff, Leff] + 256*MW2^6*MZ2*CHl3[Leff, Leff] - 
       104*MT2^3*MW2^2*MZ2^2*CHl3[Leff, Leff] + 112*MT2^2*MW2^3*MZ2^2*
        CHl3[Leff, Leff] + 160*MT2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
       392*MW2^5*MZ2^2*CHl3[Leff, Leff] + 68*MT2^3*MW2*MZ2^3*
        CHl3[Leff, Leff] - 208*MT2^2*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
       452*MT2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 664*MW2^4*MZ2^3*
        CHl3[Leff, Leff] - 12*MT2^3*MZ2^4*CHl3[Leff, Leff] + 
       98*MT2^2*MW2*MZ2^4*CHl3[Leff, Leff] - 338*MT2*MW2^2*MZ2^4*
        CHl3[Leff, Leff] + 88*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
       2*MT2^2*MZ2^5*CHl3[Leff, Leff] + 10*MT2*MW2*MZ2^5*CHl3[Leff, Leff] + 
       120*MW2^2*MZ2^5*CHl3[Leff, Leff] + 20*MT2*MZ2^6*CHl3[Leff, Leff] - 
       48*MT2^3*MW2^3*MZ2*CHq1[3, 3] + 144*MT2*MW2^5*MZ2*CHq1[3, 3] - 
       96*MW2^6*MZ2*CHq1[3, 3] + 96*MT2^3*MW2^2*MZ2^2*CHq1[3, 3] - 
       96*MT2^2*MW2^3*MZ2^2*CHq1[3, 3] - 96*MT2*MW2^4*MZ2^2*CHq1[3, 3] - 
       48*MW2^5*MZ2^2*CHq1[3, 3] - 66*MT2^3*MW2*MZ2^3*CHq1[3, 3] + 
       168*MT2^2*MW2^2*MZ2^3*CHq1[3, 3] - 186*MT2*MW2^3*MZ2^3*CHq1[3, 3] + 
       228*MW2^4*MZ2^3*CHq1[3, 3] + 15*MT2^3*MZ2^4*CHq1[3, 3] - 
       96*MT2^2*MW2*MZ2^4*CHq1[3, 3] + 219*MT2*MW2^2*MZ2^4*CHq1[3, 3] - 
       120*MW2^3*MZ2^4*CHq1[3, 3] + 15*MT2^2*MZ2^5*CHq1[3, 3] - 
       60*MT2*MW2*MZ2^5*CHq1[3, 3] - 64*MT2^3*MW2^4*CHq3[3, 3] + 
       192*MT2*MW2^6*CHq3[3, 3] - 128*MW2^7*CHq3[3, 3] + 
       48*MT2^3*MW2^3*MZ2*CHq3[3, 3] - 128*MT2^2*MW2^4*MZ2*CHq3[3, 3] + 
       112*MT2*MW2^5*MZ2*CHq3[3, 3] - 224*MW2^6*MZ2*CHq3[3, 3] + 
       72*MT2^3*MW2^2*MZ2^2*CHq3[3, 3] + 64*MT2^2*MW2^3*MZ2^2*CHq3[3, 3] - 
       408*MT2*MW2^4*MZ2^2*CHq3[3, 3] + 224*MW2^5*MZ2^2*CHq3[3, 3] - 
       90*MT2^3*MW2*MZ2^3*CHq3[3, 3] + 152*MT2^2*MW2^2*MZ2^3*CHq3[3, 3] - 
       18*MT2*MW2^3*MZ2^3*CHq3[3, 3] + 220*MW2^4*MZ2^3*CHq3[3, 3] + 
       25*MT2^3*MZ2^4*CHq3[3, 3] - 140*MT2^2*MW2*MZ2^4*CHq3[3, 3] + 
       285*MT2*MW2^2*MZ2^4*CHq3[3, 3] - 200*MW2^3*MZ2^4*CHq3[3, 3] + 
       25*MT2^2*MZ2^5*CHq3[3, 3] - 100*MT2*MW2*MZ2^5*CHq3[3, 3]))/
     (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
      102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
      120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 
      30*MZ2^3*CHd[2, 2] - 48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 
      102*MW2*MZ2^2*CHd[3, 3] + 30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[3, 3] - 
      360*MW2^2*MZ2*CHe[3, 3] + 282*MW2*MZ2^2*CHe[3, 3] - 
      98*MZ2^3*CHe[3, 3] - 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] + 176*MW2^3*CHl1[3, 3] - 
      272*MW2^2*MZ2*CHl1[3, 3] + 190*MW2*MZ2^2*CHl1[3, 3] - 
      49*MZ2^3*CHl1[3, 3] + 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] + 176*MW2^3*CHl3[3, 3] - 
      272*MW2^2*MZ2*CHl3[3, 3] + 190*MW2*MZ2^2*CHl3[3, 3] - 
      49*MZ2^3*CHl3[3, 3] + 160*MW2^3*CHl3[Leff, Leff] - 
      208*MW2^2*MZ2*CHl3[Leff, Leff] - 16*MW2*MZ2^2*CHl3[Leff, Leff] + 
      64*MZ2^3*CHl3[Leff, Leff] + 48*MW2^3*CHq1[1, 1] - 
      120*MW2^2*MZ2*CHq1[1, 1] + 102*MW2*MZ2^2*CHq1[1, 1] - 
      30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 120*MW2^2*MZ2*CHq1[2, 2] + 
      102*MW2*MZ2^2*CHq1[2, 2] - 30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 
      48*MW2^2*MZ2*CHq1[3, 3] + 6*MW2*MZ2^2*CHq1[3, 3] - 
      15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 216*MW2^2*MZ2*CHq3[1, 1] - 
      90*MW2*MZ2^2*CHq3[1, 1] - 144*MW2^3*CHq3[2, 2] + 
      216*MW2^2*MZ2*CHq3[2, 2] - 90*MW2*MZ2^2*CHq3[2, 2] - 
      48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
      6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
      240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 
      60*MZ2^3*CHu[1, 1] + 96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 
      204*MW2*MZ2^2*CHu[2, 2] - 60*MZ2^3*CHu[2, 2]))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(48*MW2^3*CHd[1, 1] - 120*MW2^2*MZ2*CHd[1, 1] + 
      102*MW2*MZ2^2*CHd[1, 1] - 30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 
      120*MW2^2*MZ2*CHd[2, 2] + 102*MW2*MZ2^2*CHd[2, 2] - 
      30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 120*MW2^2*MZ2*CHd[3, 3] + 
      102*MW2*MZ2^2*CHd[3, 3] - 30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[3, 3] + 
      360*MW2^2*MZ2*CHe[3, 3] - 282*MW2*MZ2^2*CHe[3, 3] + 
      98*MZ2^3*CHe[3, 3] + 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] - 176*MW2^3*CHl1[3, 3] + 
      272*MW2^2*MZ2*CHl1[3, 3] - 190*MW2*MZ2^2*CHl1[3, 3] + 
      49*MZ2^3*CHl1[3, 3] - 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] - 176*MW2^3*CHl3[3, 3] + 
      272*MW2^2*MZ2*CHl3[3, 3] - 190*MW2*MZ2^2*CHl3[3, 3] + 
      49*MZ2^3*CHl3[3, 3] - 160*MW2^3*CHl3[Leff, Leff] + 
      208*MW2^2*MZ2*CHl3[Leff, Leff] + 16*MW2*MZ2^2*CHl3[Leff, Leff] - 
      64*MZ2^3*CHl3[Leff, Leff] - 48*MW2^3*CHq1[1, 1] + 
      120*MW2^2*MZ2*CHq1[1, 1] - 102*MW2*MZ2^2*CHq1[1, 1] + 
      30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 120*MW2^2*MZ2*CHq1[2, 2] - 
      102*MW2*MZ2^2*CHq1[2, 2] + 30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 
      48*MW2^2*MZ2*CHq1[3, 3] - 6*MW2*MZ2^2*CHq1[3, 3] + 
      15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 216*MW2^2*MZ2*CHq3[1, 1] + 
      90*MW2*MZ2^2*CHq3[1, 1] + 144*MW2^3*CHq3[2, 2] - 
      216*MW2^2*MZ2*CHq3[2, 2] + 90*MW2*MZ2^2*CHq3[2, 2] + 
      48*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] - 
      6*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 
      240*MW2^2*MZ2*CHu[1, 1] - 204*MW2*MZ2^2*CHu[1, 1] + 
      60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 240*MW2^2*MZ2*CHu[2, 2] - 
      204*MW2*MZ2^2*CHu[2, 2] + 60*MZ2^3*CHu[2, 2]))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
     (48*MW2^3*CHd[1, 1] - 120*MW2^2*MZ2*CHd[1, 1] + 
      102*MW2*MZ2^2*CHd[1, 1] - 30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 
      120*MW2^2*MZ2*CHd[2, 2] + 102*MW2*MZ2^2*CHd[2, 2] - 
      30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 120*MW2^2*MZ2*CHd[3, 3] + 
      102*MW2*MZ2^2*CHd[3, 3] - 30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[3, 3] + 
      360*MW2^2*MZ2*CHe[3, 3] - 282*MW2*MZ2^2*CHe[3, 3] + 
      98*MZ2^3*CHe[3, 3] + 8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 
        4*MZ2^3)*CHe[Leff, Leff] - 176*MW2^3*CHl1[3, 3] + 
      272*MW2^2*MZ2*CHl1[3, 3] - 190*MW2*MZ2^2*CHl1[3, 3] + 
      49*MZ2^3*CHl1[3, 3] - 16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
        4*MZ2^3)*CHl1[Leff, Leff] - 176*MW2^3*CHl3[3, 3] + 
      272*MW2^2*MZ2*CHl3[3, 3] - 190*MW2*MZ2^2*CHl3[3, 3] + 
      49*MZ2^3*CHl3[3, 3] - 160*MW2^3*CHl3[Leff, Leff] + 
      208*MW2^2*MZ2*CHl3[Leff, Leff] + 16*MW2*MZ2^2*CHl3[Leff, Leff] - 
      64*MZ2^3*CHl3[Leff, Leff] - 48*MW2^3*CHq1[1, 1] + 
      120*MW2^2*MZ2*CHq1[1, 1] - 102*MW2*MZ2^2*CHq1[1, 1] + 
      30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 120*MW2^2*MZ2*CHq1[2, 2] - 
      102*MW2*MZ2^2*CHq1[2, 2] + 30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 
      48*MW2^2*MZ2*CHq1[3, 3] - 6*MW2*MZ2^2*CHq1[3, 3] + 
      15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 216*MW2^2*MZ2*CHq3[1, 1] + 
      90*MW2*MZ2^2*CHq3[1, 1] + 144*MW2^3*CHq3[2, 2] - 
      216*MW2^2*MZ2*CHq3[2, 2] + 90*MW2*MZ2^2*CHq3[2, 2] + 
      48*MW2^3*CHq3[3, 3] - 48*MW2^2*MZ2*CHq3[3, 3] - 
      6*MW2*MZ2^2*CHq3[3, 3] + 15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 
      240*MW2^2*MZ2*CHu[1, 1] - 204*MW2*MZ2^2*CHu[1, 1] + 
      60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 240*MW2^2*MZ2*CHu[2, 2] - 
      204*MW2*MZ2^2*CHu[2, 2] + 60*MZ2^3*CHu[2, 2]))/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(-48*MW2^5*CHd[1, 1] + 
      24*MW2^4*MZ2*CHd[1, 1] + 138*MW2^3*MZ2^2*CHd[1, 1] - 
      174*MW2^2*MZ2^3*CHd[1, 1] + 60*MW2*MZ2^4*CHd[1, 1] - 
      48*MW2^5*CHd[2, 2] + 24*MW2^4*MZ2*CHd[2, 2] + 
      138*MW2^3*MZ2^2*CHd[2, 2] - 174*MW2^2*MZ2^3*CHd[2, 2] + 
      60*MW2*MZ2^4*CHd[2, 2] - 48*MW2^5*CHd[3, 3] + 24*MW2^4*MZ2*CHd[3, 3] + 
      138*MW2^3*MZ2^2*CHd[3, 3] - 174*MW2^2*MZ2^3*CHd[3, 3] + 
      60*MW2*MZ2^4*CHd[3, 3] + 176*MW2^5*CHe[3, 3] + 16*MW2^4*MZ2*CHe[3, 3] - 
      402*MW2^3*MZ2^2*CHe[3, 3] + 430*MW2^2*MZ2^3*CHe[3, 3] - 
      220*MW2*MZ2^4*CHe[3, 3] - (16*MW2^5 + 312*MW2^4*MZ2 + 22*MW2^3*MZ2^2 - 
        375*MW2^2*MZ2^3 + 52*MW2*MZ2^4 + 45*MZ2^5)*CHe[Leff, Leff] + 
      176*MW2^5*CHl1[3, 3] + 104*MW2^4*MZ2*CHl1[3, 3] - 
      306*MW2^3*MZ2^2*CHl1[3, 3] + 325*MW2^2*MZ2^3*CHl1[3, 3] - 
      110*MW2*MZ2^4*CHl1[3, 3] + 2*(8*MW2^5 + 152*MW2^4*MZ2 - 
        69*MW2^3*MZ2^2 - 233*MW2^2*MZ2^3 + 97*MW2*MZ2^4 + 45*MZ2^5)*
       CHl1[Leff, Leff] + 48*MW2^5*CHl3[1, 1] + 48*MW2^4*MZ2*CHl3[1, 1] - 
      102*MW2^3*MZ2^2*CHl3[1, 1] + 3*MW2^2*MZ2^3*CHl3[1, 1] + 
      30*MW2*MZ2^4*CHl3[1, 1] + 48*MW2^5*CHl3[2, 2] + 
      48*MW2^4*MZ2*CHl3[2, 2] - 102*MW2^3*MZ2^2*CHl3[2, 2] + 
      3*MW2^2*MZ2^3*CHl3[2, 2] + 30*MW2*MZ2^4*CHl3[2, 2] - 
      176*MW2^5*CHl3[3, 3] - 56*MW2^4*MZ2*CHl3[3, 3] + 
      402*MW2^3*MZ2^2*CHl3[3, 3] - 337*MW2^2*MZ2^3*CHl3[3, 3] + 
      86*MW2*MZ2^4*CHl3[3, 3] - 304*MW2^5*CHl3[Leff, Leff] + 
      80*MW2^4*MZ2*CHl3[Leff, Leff] + 726*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
      530*MW2^2*MZ2^3*CHl3[Leff, Leff] - 62*MW2*MZ2^4*CHl3[Leff, Leff] + 
      90*MZ2^5*CHl3[Leff, Leff] + 48*MW2^5*CHq1[1, 1] - 
      24*MW2^4*MZ2*CHq1[1, 1] - 138*MW2^3*MZ2^2*CHq1[1, 1] + 
      174*MW2^2*MZ2^3*CHq1[1, 1] - 60*MW2*MZ2^4*CHq1[1, 1] + 
      48*MW2^5*CHq1[2, 2] - 24*MW2^4*MZ2*CHq1[2, 2] - 
      138*MW2^3*MZ2^2*CHq1[2, 2] + 174*MW2^2*MZ2^3*CHq1[2, 2] - 
      60*MW2*MZ2^4*CHq1[2, 2] - 48*MW2^5*CHq1[3, 3] - 
      120*MW2^4*MZ2*CHq1[3, 3] + 66*MW2^3*MZ2^2*CHq1[3, 3] + 
      168*MW2^2*MZ2^3*CHq1[3, 3] - 120*MW2*MZ2^4*CHq1[3, 3] + 
      144*MW2^5*CHq3[1, 1] + 72*MW2^4*MZ2*CHq3[1, 1] - 
      342*MW2^3*MZ2^2*CHq3[1, 1] + 180*MW2^2*MZ2^3*CHq3[1, 1] + 
      144*MW2^5*CHq3[2, 2] + 72*MW2^4*MZ2*CHq3[2, 2] - 
      342*MW2^3*MZ2^2*CHq3[2, 2] + 180*MW2^2*MZ2^3*CHq3[2, 2] - 
      48*MW2^5*CHq3[3, 3] - 120*MW2^4*MZ2*CHq3[3, 3] + 
      66*MW2^3*MZ2^2*CHq3[3, 3] + 168*MW2^2*MZ2^3*CHq3[3, 3] - 
      120*MW2*MZ2^4*CHq3[3, 3] + 96*MW2^5*CHu[1, 1] - 
      48*MW2^4*MZ2*CHu[1, 1] - 276*MW2^3*MZ2^2*CHu[1, 1] + 
      348*MW2^2*MZ2^3*CHu[1, 1] - 120*MW2*MZ2^4*CHu[1, 1] + 
      96*MW2^5*CHu[2, 2] - 48*MW2^4*MZ2*CHu[2, 2] - 
      276*MW2^3*MZ2^2*CHu[2, 2] + 348*MW2^2*MZ2^3*CHu[2, 2] - 
      120*MW2*MZ2^4*CHu[2, 2]))/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (B0i[bb0, 0, 0, MZ2]*(576*MW2^6*MZ2*CHd[1, 1] + 
      48*MH2*MW2^4*MZ2^2*CHd[1, 1] - 1152*MW2^5*MZ2^2*CHd[1, 1] - 
      168*MH2*MW2^3*MZ2^3*CHd[1, 1] - 1320*MW2^4*MZ2^3*CHd[1, 1] + 
      222*MH2*MW2^2*MZ2^4*CHd[1, 1] + 5340*MW2^3*MZ2^4*CHd[1, 1] - 
      132*MH2*MW2*MZ2^5*CHd[1, 1] - 5376*MW2^2*MZ2^5*CHd[1, 1] + 
      30*MH2*MZ2^6*CHd[1, 1] + 2262*MW2*MZ2^6*CHd[1, 1] - 
      330*MZ2^7*CHd[1, 1] + 576*MW2^6*MZ2*CHd[2, 2] + 
      48*MH2*MW2^4*MZ2^2*CHd[2, 2] - 1152*MW2^5*MZ2^2*CHd[2, 2] - 
      168*MH2*MW2^3*MZ2^3*CHd[2, 2] - 1320*MW2^4*MZ2^3*CHd[2, 2] + 
      222*MH2*MW2^2*MZ2^4*CHd[2, 2] + 5340*MW2^3*MZ2^4*CHd[2, 2] - 
      132*MH2*MW2*MZ2^5*CHd[2, 2] - 5376*MW2^2*MZ2^5*CHd[2, 2] + 
      30*MH2*MZ2^6*CHd[2, 2] + 2262*MW2*MZ2^6*CHd[2, 2] - 
      330*MZ2^7*CHd[2, 2] + 576*MW2^6*MZ2*CHd[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHd[3, 3] - 1152*MW2^5*MZ2^2*CHd[3, 3] - 
      168*MH2*MW2^3*MZ2^3*CHd[3, 3] - 1320*MW2^4*MZ2^3*CHd[3, 3] + 
      222*MH2*MW2^2*MZ2^4*CHd[3, 3] + 5340*MW2^3*MZ2^4*CHd[3, 3] - 
      132*MH2*MW2*MZ2^5*CHd[3, 3] - 5376*MW2^2*MZ2^5*CHd[3, 3] + 
      30*MH2*MZ2^6*CHd[3, 3] + 2262*MW2*MZ2^6*CHd[3, 3] - 
      330*MZ2^7*CHd[3, 3] - 576*MW2^6*MZ2*CHe[3, 3] - 
      176*MH2*MW2^4*MZ2^2*CHe[3, 3] + 864*MW2^5*MZ2^2*CHe[3, 3] + 
      536*MH2*MW2^3*MZ2^3*CHe[3, 3] + 2872*MW2^4*MZ2^3*CHe[3, 3] - 
      642*MH2*MW2^2*MZ2^4*CHe[3, 3] - 10396*MW2^3*MZ2^4*CHe[3, 3] + 
      380*MH2*MW2*MZ2^5*CHe[3, 3] + 13488*MW2^2*MZ2^5*CHe[3, 3] - 
      98*MH2*MZ2^6*CHe[3, 3] - 7330*MW2*MZ2^6*CHe[3, 3] + 
      1078*MZ2^7*CHe[3, 3] + (2*MW2 - MZ2)*(4608*MW2^6 - 12288*MW2^5*MZ2 + 
        9792*MW2^4*MZ2^2 + MZ2^5*(32*MH2 + 173*MZ2) + 
        16*MW2^3*MZ2^2*(5*MH2 + 248*MZ2) - 26*MW2^2*MZ2^3*(4*MH2 + 427*MZ2) + 
        MW2*MZ2^4*(-8*MH2 + 4633*MZ2))*CHe[Leff, Leff] - 
      2688*MW2^6*MZ2*CHl1[3, 3] - 176*MH2*MW2^4*MZ2^2*CHl1[3, 3] + 
      2784*MW2^5*MZ2^2*CHl1[3, 3] + 448*MH2*MW2^3*MZ2^3*CHl1[3, 3] + 
      5536*MW2^4*MZ2^3*CHl1[3, 3] - 462*MH2*MW2^2*MZ2^4*CHl1[3, 3] - 
      14264*MW2^3*MZ2^4*CHl1[3, 3] + 239*MH2*MW2*MZ2^5*CHl1[3, 3] + 
      13584*MW2^2*MZ2^5*CHl1[3, 3] - 49*MH2*MZ2^6*CHl1[3, 3] - 
      5086*MW2*MZ2^6*CHl1[3, 3] + 539*MZ2^7*CHl1[3, 3] + 
      2*MZ2*(4608*MW2^6 - 11328*MW2^5*MZ2 + 9984*MW2^4*MZ2^2 + 
        80*MW2^3*MZ2^2*(MH2 + 25*MZ2) + MZ2^5*(32*MH2 + 173*MZ2) + 
        MW2*MZ2^4*(-8*MH2 + 5209*MZ2) - 2*MW2^2*MZ2^3*(52*MH2 + 5431*MZ2))*
       SW2*CHl1[Leff, Leff] + 3072*MW2^7*CHl3[1, 1] - 
      6336*MW2^6*MZ2*CHl3[1, 1] - 2400*MW2^5*MZ2^2*CHl3[1, 1] + 
      13848*MW2^4*MZ2^3*CHl3[1, 1] - 10152*MW2^3*MZ2^4*CHl3[1, 1] + 
      1338*MW2^2*MZ2^5*CHl3[1, 1] + 630*MW2*MZ2^6*CHl3[1, 1] + 
      3072*MW2^7*CHl3[2, 2] - 6336*MW2^6*MZ2*CHl3[2, 2] - 
      2400*MW2^5*MZ2^2*CHl3[2, 2] + 13848*MW2^4*MZ2^3*CHl3[2, 2] - 
      10152*MW2^3*MZ2^4*CHl3[2, 2] + 1338*MW2^2*MZ2^5*CHl3[2, 2] + 
      630*MW2*MZ2^6*CHl3[2, 2] + 5760*MW2^6*MZ2*CHl3[3, 3] - 
      176*MH2*MW2^4*MZ2^2*CHl3[3, 3] - 6048*MW2^5*MZ2^2*CHl3[3, 3] + 
      448*MH2*MW2^3*MZ2^3*CHl3[3, 3] - 4544*MW2^4*MZ2^3*CHl3[3, 3] - 
      462*MH2*MW2^2*MZ2^4*CHl3[3, 3] + 7528*MW2^3*MZ2^4*CHl3[3, 3] + 
      239*MH2*MW2*MZ2^5*CHl3[3, 3] - 1272*MW2^2*MZ2^5*CHl3[3, 3] - 
      49*MH2*MZ2^6*CHl3[3, 3] - 1558*MW2*MZ2^6*CHl3[3, 3] + 
      539*MZ2^7*CHl3[3, 3] - 9216*MW2^7*CHl3[Leff, Leff] + 
      39552*MW2^6*MZ2*CHl3[Leff, Leff] - 160*MH2*MW2^4*MZ2^2*
       CHl3[Leff, Leff] - 48768*MW2^5*MZ2^2*CHl3[Leff, Leff] + 
      368*MH2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 1312*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 192*MH2*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      43388*MW2^3*MZ2^4*CHl3[Leff, Leff] - 80*MH2*MW2*MZ2^5*
       CHl3[Leff, Leff] - 29454*MW2^2*MZ2^5*CHl3[Leff, Leff] + 
      64*MH2*MZ2^6*CHl3[Leff, Leff] + 5464*MW2*MZ2^6*CHl3[Leff, Leff] + 
      346*MZ2^7*CHl3[Leff, Leff] - 1728*MW2^6*MZ2*CHq1[1, 1] - 
      48*MH2*MW2^4*MZ2^2*CHq1[1, 1] + 3456*MW2^5*MZ2^2*CHq1[1, 1] + 
      168*MH2*MW2^3*MZ2^3*CHq1[1, 1] + 2040*MW2^4*MZ2^3*CHq1[1, 1] - 
      222*MH2*MW2^2*MZ2^4*CHq1[1, 1] - 10164*MW2^3*MZ2^4*CHq1[1, 1] + 
      132*MH2*MW2*MZ2^5*CHq1[1, 1] + 9408*MW2^2*MZ2^5*CHq1[1, 1] - 
      30*MH2*MZ2^6*CHq1[1, 1] - 3342*MW2*MZ2^6*CHq1[1, 1] + 
      330*MZ2^7*CHq1[1, 1] - 1728*MW2^6*MZ2*CHq1[2, 2] - 
      48*MH2*MW2^4*MZ2^2*CHq1[2, 2] + 3456*MW2^5*MZ2^2*CHq1[2, 2] + 
      168*MH2*MW2^3*MZ2^3*CHq1[2, 2] + 2040*MW2^4*MZ2^3*CHq1[2, 2] - 
      222*MH2*MW2^2*MZ2^4*CHq1[2, 2] - 10164*MW2^3*MZ2^4*CHq1[2, 2] + 
      132*MH2*MW2*MZ2^5*CHq1[2, 2] + 9408*MW2^2*MZ2^5*CHq1[2, 2] - 
      30*MH2*MZ2^6*CHq1[2, 2] - 3342*MW2*MZ2^6*CHq1[2, 2] + 
      330*MZ2^7*CHq1[2, 2] + 576*MW2^6*MZ2*CHq1[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHq1[3, 3] + 576*MW2^5*MZ2^2*CHq1[3, 3] - 
      96*MH2*MW2^3*MZ2^3*CHq1[3, 3] - 3048*MW2^4*MZ2^3*CHq1[3, 3] + 
      42*MH2*MW2^2*MZ2^4*CHq1[3, 3] + 1092*MW2^3*MZ2^4*CHq1[3, 3] + 
      21*MH2*MW2*MZ2^5*CHq1[3, 3] + 2004*MW2^2*MZ2^5*CHq1[3, 3] - 
      15*MH2*MZ2^6*CHq1[3, 3] - 1446*MW2*MZ2^6*CHq1[3, 3] + 
      165*MZ2^7*CHq1[3, 3] - 3072*MW2^7*CHq3[1, 1] + 
      576*MW2^6*MZ2*CHq3[1, 1] + 144*MH2*MW2^4*MZ2^2*CHq3[1, 1] + 
      9600*MW2^5*MZ2^2*CHq3[1, 1] - 360*MH2*MW2^3*MZ2^3*CHq3[1, 1] - 
      8808*MW2^4*MZ2^3*CHq3[1, 1] + 306*MH2*MW2^2*MZ2^4*CHq3[1, 1] - 
      1044*MW2^3*MZ2^4*CHq3[1, 1] - 90*MH2*MW2*MZ2^5*CHq3[1, 1] + 
      3576*MW2^2*MZ2^5*CHq3[1, 1] - 990*MW2*MZ2^6*CHq3[1, 1] - 
      3072*MW2^7*CHq3[2, 2] + 576*MW2^6*MZ2*CHq3[2, 2] + 
      144*MH2*MW2^4*MZ2^2*CHq3[2, 2] + 9600*MW2^5*MZ2^2*CHq3[2, 2] - 
      360*MH2*MW2^3*MZ2^3*CHq3[2, 2] - 8808*MW2^4*MZ2^3*CHq3[2, 2] + 
      306*MH2*MW2^2*MZ2^4*CHq3[2, 2] - 1044*MW2^3*MZ2^4*CHq3[2, 2] - 
      90*MH2*MW2*MZ2^5*CHq3[2, 2] + 3576*MW2^2*MZ2^5*CHq3[2, 2] - 
      990*MW2*MZ2^6*CHq3[2, 2] + 576*MW2^6*MZ2*CHq3[3, 3] + 
      48*MH2*MW2^4*MZ2^2*CHq3[3, 3] + 576*MW2^5*MZ2^2*CHq3[3, 3] - 
      96*MH2*MW2^3*MZ2^3*CHq3[3, 3] - 3048*MW2^4*MZ2^3*CHq3[3, 3] + 
      42*MH2*MW2^2*MZ2^4*CHq3[3, 3] + 1092*MW2^3*MZ2^4*CHq3[3, 3] + 
      21*MH2*MW2*MZ2^5*CHq3[3, 3] + 2004*MW2^2*MZ2^5*CHq3[3, 3] - 
      15*MH2*MZ2^6*CHq3[3, 3] - 1446*MW2*MZ2^6*CHq3[3, 3] + 
      165*MZ2^7*CHq3[3, 3] - 1152*MW2^6*MZ2*CHu[1, 1] - 
      96*MH2*MW2^4*MZ2^2*CHu[1, 1] + 2304*MW2^5*MZ2^2*CHu[1, 1] + 
      336*MH2*MW2^3*MZ2^3*CHu[1, 1] + 2640*MW2^4*MZ2^3*CHu[1, 1] - 
      444*MH2*MW2^2*MZ2^4*CHu[1, 1] - 10680*MW2^3*MZ2^4*CHu[1, 1] + 
      264*MH2*MW2*MZ2^5*CHu[1, 1] + 10752*MW2^2*MZ2^5*CHu[1, 1] - 
      60*MH2*MZ2^6*CHu[1, 1] - 4524*MW2*MZ2^6*CHu[1, 1] + 
      660*MZ2^7*CHu[1, 1] - 1152*MW2^6*MZ2*CHu[2, 2] - 
      96*MH2*MW2^4*MZ2^2*CHu[2, 2] + 2304*MW2^5*MZ2^2*CHu[2, 2] + 
      336*MH2*MW2^3*MZ2^3*CHu[2, 2] + 2640*MW2^4*MZ2^3*CHu[2, 2] - 
      444*MH2*MW2^2*MZ2^4*CHu[2, 2] - 10680*MW2^3*MZ2^4*CHu[2, 2] + 
      264*MH2*MW2*MZ2^5*CHu[2, 2] + 10752*MW2^2*MZ2^5*CHu[2, 2] - 
      60*MH2*MZ2^6*CHu[2, 2] - 4524*MW2*MZ2^6*CHu[2, 2] + 
      660*MZ2^7*CHu[2, 2]))/(72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (B0i[bb0, MZ2, MW2, MW2]*(1152*MT2^2*MW2^6*CHd[1, 1] - 
      2304*MT2*MW2^7*CHd[1, 1] + 1152*MW2^8*CHd[1, 1] - 
      1536*MT2^2*MW2^5*MZ2*CHd[1, 1] + 4224*MT2*MW2^6*MZ2*CHd[1, 1] - 
      1536*MW2^7*MZ2*CHd[1, 1] - 1776*MT2^2*MW2^4*MZ2^2*CHd[1, 1] + 
      2016*MT2*MW2^5*MZ2^2*CHd[1, 1] - 1776*MW2^6*MZ2^2*CHd[1, 1] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[1, 1] - 10272*MT2*MW2^4*MZ2^3*CHd[1, 1] + 
      4248*MW2^5*MZ2^3*CHd[1, 1] - 2556*MT2^2*MW2^2*MZ2^4*CHd[1, 1] + 
      9360*MT2*MW2^3*MZ2^4*CHd[1, 1] - 2556*MW2^4*MZ2^4*CHd[1, 1] + 
      438*MT2^2*MW2*MZ2^5*CHd[1, 1] - 3432*MT2*MW2^2*MZ2^5*CHd[1, 1] + 
      438*MW2^3*MZ2^5*CHd[1, 1] + 30*MT2^2*MZ2^6*CHd[1, 1] + 
      378*MT2*MW2*MZ2^6*CHd[1, 1] + 30*MW2^2*MZ2^6*CHd[1, 1] + 
      30*MT2*MZ2^7*CHd[1, 1] + 1152*MT2^2*MW2^6*CHd[2, 2] - 
      2304*MT2*MW2^7*CHd[2, 2] + 1152*MW2^8*CHd[2, 2] - 
      1536*MT2^2*MW2^5*MZ2*CHd[2, 2] + 4224*MT2*MW2^6*MZ2*CHd[2, 2] - 
      1536*MW2^7*MZ2*CHd[2, 2] - 1776*MT2^2*MW2^4*MZ2^2*CHd[2, 2] + 
      2016*MT2*MW2^5*MZ2^2*CHd[2, 2] - 1776*MW2^6*MZ2^2*CHd[2, 2] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[2, 2] - 10272*MT2*MW2^4*MZ2^3*CHd[2, 2] + 
      4248*MW2^5*MZ2^3*CHd[2, 2] - 2556*MT2^2*MW2^2*MZ2^4*CHd[2, 2] + 
      9360*MT2*MW2^3*MZ2^4*CHd[2, 2] - 2556*MW2^4*MZ2^4*CHd[2, 2] + 
      438*MT2^2*MW2*MZ2^5*CHd[2, 2] - 3432*MT2*MW2^2*MZ2^5*CHd[2, 2] + 
      438*MW2^3*MZ2^5*CHd[2, 2] + 30*MT2^2*MZ2^6*CHd[2, 2] + 
      378*MT2*MW2*MZ2^6*CHd[2, 2] + 30*MW2^2*MZ2^6*CHd[2, 2] + 
      30*MT2*MZ2^7*CHd[2, 2] + 1152*MT2^2*MW2^6*CHd[3, 3] - 
      2304*MT2*MW2^7*CHd[3, 3] + 1152*MW2^8*CHd[3, 3] - 
      1536*MT2^2*MW2^5*MZ2*CHd[3, 3] + 4224*MT2*MW2^6*MZ2*CHd[3, 3] - 
      1536*MW2^7*MZ2*CHd[3, 3] - 1776*MT2^2*MW2^4*MZ2^2*CHd[3, 3] + 
      2016*MT2*MW2^5*MZ2^2*CHd[3, 3] - 1776*MW2^6*MZ2^2*CHd[3, 3] + 
      4248*MT2^2*MW2^3*MZ2^3*CHd[3, 3] - 10272*MT2*MW2^4*MZ2^3*CHd[3, 3] + 
      4248*MW2^5*MZ2^3*CHd[3, 3] - 2556*MT2^2*MW2^2*MZ2^4*CHd[3, 3] + 
      9360*MT2*MW2^3*MZ2^4*CHd[3, 3] - 2556*MW2^4*MZ2^4*CHd[3, 3] + 
      438*MT2^2*MW2*MZ2^5*CHd[3, 3] - 3432*MT2*MW2^2*MZ2^5*CHd[3, 3] + 
      438*MW2^3*MZ2^5*CHd[3, 3] + 30*MT2^2*MZ2^6*CHd[3, 3] + 
      378*MT2*MW2*MZ2^6*CHd[3, 3] + 30*MW2^2*MZ2^6*CHd[3, 3] + 
      30*MT2*MZ2^7*CHd[3, 3] - 4224*MT2^2*MW2^6*CHe[3, 3] + 
      8448*MT2*MW2^7*CHe[3, 3] - 4224*MW2^8*CHe[3, 3] - 
      288*MT2^4*MW2^3*MZ2*CHe[3, 3] + 288*MT2^3*MW2^4*MZ2*CHe[3, 3] + 
      4000*MT2^2*MW2^5*MZ2*CHe[3, 3] - 11936*MT2*MW2^6*MZ2*CHe[3, 3] + 
      3712*MW2^7*MZ2*CHe[3, 3] + 288*MT2^4*MW2^2*MZ2^2*CHe[3, 3] - 
      1008*MT2^3*MW2^3*MZ2^2*CHe[3, 3] + 6768*MT2^2*MW2^4*MZ2^2*CHe[3, 3] - 
      9392*MT2*MW2^5*MZ2^2*CHe[3, 3] + 6480*MW2^6*MZ2^2*CHe[3, 3] + 
      72*MT2^4*MW2*MZ2^3*CHe[3, 3] + 504*MT2^3*MW2^2*MZ2^3*CHe[3, 3] - 
      12640*MT2^2*MW2^3*MZ2^3*CHe[3, 3] + 30536*MT2*MW2^4*MZ2^3*CHe[3, 3] - 
      11848*MW2^5*MZ2^3*CHe[3, 3] - 72*MT2^4*MZ2^4*CHe[3, 3] + 
      324*MT2^3*MW2*MZ2^4*CHe[3, 3] + 7532*MT2^2*MW2^2*MZ2^4*CHe[3, 3] - 
      26660*MT2*MW2^3*MZ2^4*CHe[3, 3] + 7460*MW2^4*MZ2^4*CHe[3, 3] - 
      108*MT2^3*MZ2^5*CHe[3, 3] - 1302*MT2^2*MW2*MZ2^5*CHe[3, 3] + 
      10388*MT2*MW2^2*MZ2^5*CHe[3, 3] - 1482*MW2^3*MZ2^5*CHe[3, 3] - 
      134*MT2^2*MZ2^6*CHe[3, 3] - 1286*MT2*MW2*MZ2^6*CHe[3, 3] - 
      98*MW2^2*MZ2^6*CHe[3, 3] - 98*MT2*MZ2^7*CHe[3, 3] + 
      4*(2*MW2 - MZ2)*(9*MT2^4*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
        18*MT2^3*MZ2*(-6*MW2^3 + 24*MW2^2*MZ2 - 17*MW2*MZ2^2 + MZ2^3) + 
        MT2^2*(480*MW2^5 + 20*MW2^4*MZ2 - 594*MW2^3*MZ2^2 + 251*MW2^2*MZ2^3 - 
          48*MW2*MZ2^4 - MZ2^5) + 2*MW2^2*(240*MW2^5 + 208*MW2^4*MZ2 - 
          360*MW2^3*MZ2^2 - 68*MW2^2*MZ2^3 + 75*MW2*MZ2^4 + 4*MZ2^5) + 
        MT2*(-960*MW2^6 + 44*MW2^5*MZ2 + 1640*MW2^4*MZ2^2 - 610*MW2^3*MZ2^3 - 
          355*MW2^2*MZ2^4 + 134*MW2*MZ2^5 + 8*MZ2^6))*CHe[Leff, Leff] - 
      4224*MT2^2*MW2^6*CHl1[3, 3] + 8448*MT2*MW2^7*CHl1[3, 3] - 
      4224*MW2^8*CHl1[3, 3] - 288*MT2^4*MW2^3*MZ2*CHl1[3, 3] + 
      288*MT2^3*MW2^4*MZ2*CHl1[3, 3] + 1888*MT2^2*MW2^5*MZ2*CHl1[3, 3] - 
      7712*MT2*MW2^6*MZ2*CHl1[3, 3] + 1600*MW2^7*MZ2*CHl1[3, 3] + 
      144*MT2^4*MW2^2*MZ2^2*CHl1[3, 3] - 864*MT2^3*MW2^3*MZ2^2*CHl1[3, 3] + 
      6656*MT2^2*MW2^4*MZ2^2*CHl1[3, 3] - 11136*MT2*MW2^5*MZ2^2*CHl1[3, 3] + 
      6224*MW2^6*MZ2^2*CHl1[3, 3] + 72*MT2^4*MW2*MZ2^3*CHl1[3, 3] + 
      144*MT2^3*MW2^2*MZ2^3*CHl1[3, 3] - 9368*MT2^2*MW2^3*MZ2^3*CHl1[3, 3] + 
      24096*MT2*MW2^4*MZ2^3*CHl1[3, 3] - 8864*MW2^5*MZ2^3*CHl1[3, 3] - 
      36*MT2^4*MZ2^4*CHl1[3, 3] + 216*MT2^3*MW2*MZ2^4*CHl1[3, 3] + 
      4484*MT2^2*MW2^2*MZ2^4*CHl1[3, 3] - 17832*MT2*MW2^3*MZ2^4*CHl1[3, 3] + 
      4520*MW2^4*MZ2^4*CHl1[3, 3] - 54*MT2^3*MZ2^5*CHl1[3, 3] - 
      584*MT2^2*MW2*MZ2^5*CHl1[3, 3] + 5886*MT2*MW2^2*MZ2^5*CHl1[3, 3] - 
      692*MW2^3*MZ2^5*CHl1[3, 3] - 67*MT2^2*MZ2^6*CHl1[3, 3] - 
      594*MT2*MW2*MZ2^6*CHl1[3, 3] - 49*MW2^2*MZ2^6*CHl1[3, 3] - 
      49*MT2*MZ2^7*CHl1[3, 3] + 
      8*MZ2*(9*MT2^4*MZ2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) + 
        18*MT2^3*MZ2*(-6*MW2^3 + 24*MW2^2*MZ2 - 17*MW2*MZ2^2 + MZ2^3) + 
        MT2^2*(480*MW2^5 + 20*MW2^4*MZ2 - 594*MW2^3*MZ2^2 + 251*MW2^2*MZ2^3 - 
          48*MW2*MZ2^4 - MZ2^5) + 2*MW2^2*(240*MW2^5 + 208*MW2^4*MZ2 - 
          360*MW2^3*MZ2^2 - 68*MW2^2*MZ2^3 + 75*MW2*MZ2^4 + 4*MZ2^5) + 
        MT2*(-960*MW2^6 + 44*MW2^5*MZ2 + 1640*MW2^4*MZ2^2 - 610*MW2^3*MZ2^3 - 
          355*MW2^2*MZ2^4 + 134*MW2*MZ2^5 + 8*MZ2^6))*SW2*CHl1[Leff, Leff] - 
      576*MT2^4*MW2^4*CHl3[1, 1] + 576*MT2^3*MW2^5*CHl3[1, 1] + 
      576*MT2^2*MW2^6*CHl3[1, 1] - 576*MT2*MW2^7*CHl3[1, 1] + 
      864*MT2^4*MW2^3*MZ2*CHl3[1, 1] - 2304*MT2^3*MW2^4*MZ2*CHl3[1, 1] + 
      288*MT2^2*MW2^5*MZ2*CHl3[1, 1] - 216*MT2^4*MW2^2*MZ2^2*CHl3[1, 1] + 
      2088*MT2^3*MW2^3*MZ2^2*CHl3[1, 1] - 1800*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] + 
      792*MT2*MW2^5*MZ2^2*CHl3[1, 1] - 216*MT2^4*MW2*MZ2^3*CHl3[1, 1] - 
      36*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] + 1080*MT2^2*MW2^3*MZ2^3*CHl3[1, 1] - 
      252*MT2*MW2^4*MZ2^3*CHl3[1, 1] + 90*MT2^4*MZ2^4*CHl3[1, 1] - 
      594*MT2^3*MW2*MZ2^4*CHl3[1, 1] + 234*MT2^2*MW2^2*MZ2^4*CHl3[1, 1] - 
      198*MT2*MW2^3*MZ2^4*CHl3[1, 1] + 135*MT2^3*MZ2^5*CHl3[1, 1] - 
      288*MT2^2*MW2*MZ2^5*CHl3[1, 1] + 45*MT2*MW2^2*MZ2^5*CHl3[1, 1] + 
      45*MT2^2*MZ2^6*CHl3[1, 1] - 576*MT2^4*MW2^4*CHl3[2, 2] + 
      576*MT2^3*MW2^5*CHl3[2, 2] + 576*MT2^2*MW2^6*CHl3[2, 2] - 
      576*MT2*MW2^7*CHl3[2, 2] + 864*MT2^4*MW2^3*MZ2*CHl3[2, 2] - 
      2304*MT2^3*MW2^4*MZ2*CHl3[2, 2] + 288*MT2^2*MW2^5*MZ2*CHl3[2, 2] - 
      216*MT2^4*MW2^2*MZ2^2*CHl3[2, 2] + 2088*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] - 
      1800*MT2^2*MW2^4*MZ2^2*CHl3[2, 2] + 792*MT2*MW2^5*MZ2^2*CHl3[2, 2] - 
      216*MT2^4*MW2*MZ2^3*CHl3[2, 2] - 36*MT2^3*MW2^2*MZ2^3*CHl3[2, 2] + 
      1080*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] - 252*MT2*MW2^4*MZ2^3*CHl3[2, 2] + 
      90*MT2^4*MZ2^4*CHl3[2, 2] - 594*MT2^3*MW2*MZ2^4*CHl3[2, 2] + 
      234*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] - 198*MT2*MW2^3*MZ2^4*CHl3[2, 2] + 
      135*MT2^3*MZ2^5*CHl3[2, 2] - 288*MT2^2*MW2*MZ2^5*CHl3[2, 2] + 
      45*MT2*MW2^2*MZ2^5*CHl3[2, 2] + 45*MT2^2*MZ2^6*CHl3[2, 2] + 
      4224*MT2^2*MW2^6*CHl3[3, 3] - 8448*MT2*MW2^7*CHl3[3, 3] + 
      4224*MW2^8*CHl3[3, 3] - 288*MT2^4*MW2^3*MZ2*CHl3[3, 3] + 
      288*MT2^3*MW2^4*MZ2*CHl3[3, 3] - 1312*MT2^2*MW2^5*MZ2*CHl3[3, 3] + 
      7136*MT2*MW2^6*MZ2*CHl3[3, 3] - 1600*MW2^7*MZ2*CHl3[3, 3] + 
      144*MT2^4*MW2^2*MZ2^2*CHl3[3, 3] - 864*MT2^3*MW2^3*MZ2^2*CHl3[3, 3] - 
      5792*MT2^2*MW2^4*MZ2^2*CHl3[3, 3] + 10560*MT2*MW2^5*MZ2^2*CHl3[3, 3] - 
      6224*MW2^6*MZ2^2*CHl3[3, 3] + 72*MT2^4*MW2*MZ2^3*CHl3[3, 3] + 
      144*MT2^3*MW2^2*MZ2^3*CHl3[3, 3] + 8360*MT2^2*MW2^3*MZ2^3*CHl3[3, 3] - 
      23808*MT2*MW2^4*MZ2^3*CHl3[3, 3] + 8864*MW2^5*MZ2^3*CHl3[3, 3] - 
      36*MT2^4*MZ2^4*CHl3[3, 3] + 216*MT2^3*MW2*MZ2^4*CHl3[3, 3] - 
      4556*MT2^2*MW2^2*MZ2^4*CHl3[3, 3] + 17976*MT2*MW2^3*MZ2^4*CHl3[3, 3] - 
      4520*MW2^4*MZ2^4*CHl3[3, 3] - 54*MT2^3*MZ2^5*CHl3[3, 3] + 
      800*MT2^2*MW2*MZ2^5*CHl3[3, 3] - 5922*MT2*MW2^2*MZ2^5*CHl3[3, 3] + 
      692*MW2^3*MZ2^5*CHl3[3, 3] + 31*MT2^2*MZ2^6*CHl3[3, 3] + 
      594*MT2*MW2*MZ2^6*CHl3[3, 3] + 49*MW2^2*MZ2^6*CHl3[3, 3] + 
      49*MT2*MZ2^7*CHl3[3, 3] + 3840*MT2^2*MW2^6*CHl3[Leff, Leff] - 
      7680*MT2*MW2^7*CHl3[Leff, Leff] + 3840*MW2^8*CHl3[Leff, Leff] - 
      864*MT2^4*MW2^3*MZ2*CHl3[Leff, Leff] + 864*MT2^3*MW2^4*MZ2*
       CHl3[Leff, Leff] + 2656*MT2^2*MW2^5*MZ2*CHl3[Leff, Leff] + 
      1696*MT2*MW2^6*MZ2*CHl3[Leff, Leff] - 512*MW2^7*MZ2*CHl3[Leff, Leff] + 
      1872*MT2^4*MW2^2*MZ2^2*CHl3[Leff, Leff] - 4320*MT2^3*MW2^3*MZ2^2*
       CHl3[Leff, Leff] - 13264*MT2^2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      22560*MT2*MW2^5*MZ2^2*CHl3[Leff, Leff] - 9088*MW2^6*MZ2^2*
       CHl3[Leff, Leff] - 1224*MT2^4*MW2*MZ2^3*CHl3[Leff, Leff] + 
      5904*MT2^3*MW2^2*MZ2^3*CHl3[Leff, Leff] + 2584*MT2^2*MW2^3*MZ2^3*
       CHl3[Leff, Leff] - 18864*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
      4672*MW2^5*MZ2^3*CHl3[Leff, Leff] + 216*MT2^4*MZ2^4*CHl3[Leff, Leff] - 
      2592*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] + 6968*MT2^2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 1848*MT2*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      2288*MW2^4*MZ2^4*CHl3[Leff, Leff] + 144*MT2^3*MZ2^5*CHl3[Leff, Leff] - 
      2648*MT2^2*MW2*MZ2^5*CHl3[Leff, Leff] + 5208*MT2*MW2^2*MZ2^5*
       CHl3[Leff, Leff] - 1136*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      136*MT2^2*MZ2^6*CHl3[Leff, Leff] - 1008*MT2*MW2*MZ2^6*
       CHl3[Leff, Leff] - 64*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      64*MT2*MZ2^7*CHl3[Leff, Leff] - 1152*MT2^2*MW2^6*CHq1[1, 1] + 
      2304*MT2*MW2^7*CHq1[1, 1] - 1152*MW2^8*CHq1[1, 1] + 
      1536*MT2^2*MW2^5*MZ2*CHq1[1, 1] - 4224*MT2*MW2^6*MZ2*CHq1[1, 1] + 
      1536*MW2^7*MZ2*CHq1[1, 1] + 1776*MT2^2*MW2^4*MZ2^2*CHq1[1, 1] - 
      2016*MT2*MW2^5*MZ2^2*CHq1[1, 1] + 1776*MW2^6*MZ2^2*CHq1[1, 1] - 
      4248*MT2^2*MW2^3*MZ2^3*CHq1[1, 1] + 10272*MT2*MW2^4*MZ2^3*CHq1[1, 1] - 
      4248*MW2^5*MZ2^3*CHq1[1, 1] + 2556*MT2^2*MW2^2*MZ2^4*CHq1[1, 1] - 
      9360*MT2*MW2^3*MZ2^4*CHq1[1, 1] + 2556*MW2^4*MZ2^4*CHq1[1, 1] - 
      438*MT2^2*MW2*MZ2^5*CHq1[1, 1] + 3432*MT2*MW2^2*MZ2^5*CHq1[1, 1] - 
      438*MW2^3*MZ2^5*CHq1[1, 1] - 30*MT2^2*MZ2^6*CHq1[1, 1] - 
      378*MT2*MW2*MZ2^6*CHq1[1, 1] - 30*MW2^2*MZ2^6*CHq1[1, 1] - 
      30*MT2*MZ2^7*CHq1[1, 1] - 1152*MT2^2*MW2^6*CHq1[2, 2] + 
      2304*MT2*MW2^7*CHq1[2, 2] - 1152*MW2^8*CHq1[2, 2] + 
      1536*MT2^2*MW2^5*MZ2*CHq1[2, 2] - 4224*MT2*MW2^6*MZ2*CHq1[2, 2] + 
      1536*MW2^7*MZ2*CHq1[2, 2] + 1776*MT2^2*MW2^4*MZ2^2*CHq1[2, 2] - 
      2016*MT2*MW2^5*MZ2^2*CHq1[2, 2] + 1776*MW2^6*MZ2^2*CHq1[2, 2] - 
      4248*MT2^2*MW2^3*MZ2^3*CHq1[2, 2] + 10272*MT2*MW2^4*MZ2^3*CHq1[2, 2] - 
      4248*MW2^5*MZ2^3*CHq1[2, 2] + 2556*MT2^2*MW2^2*MZ2^4*CHq1[2, 2] - 
      9360*MT2*MW2^3*MZ2^4*CHq1[2, 2] + 2556*MW2^4*MZ2^4*CHq1[2, 2] - 
      438*MT2^2*MW2*MZ2^5*CHq1[2, 2] + 3432*MT2*MW2^2*MZ2^5*CHq1[2, 2] - 
      438*MW2^3*MZ2^5*CHq1[2, 2] - 30*MT2^2*MZ2^6*CHq1[2, 2] - 
      378*MT2*MW2*MZ2^6*CHq1[2, 2] - 30*MW2^2*MZ2^6*CHq1[2, 2] - 
      30*MT2*MZ2^7*CHq1[2, 2] + 1152*MT2^2*MW2^6*CHq1[3, 3] - 
      2304*MT2*MW2^7*CHq1[3, 3] + 1152*MW2^8*CHq1[3, 3] + 
      864*MT2^4*MW2^3*MZ2*CHq1[3, 3] - 864*MT2^3*MW2^4*MZ2*CHq1[3, 3] - 
      672*MT2^2*MW2^5*MZ2*CHq1[3, 3] + 1632*MT2*MW2^6*MZ2*CHq1[3, 3] + 
      192*MW2^7*MZ2*CHq1[3, 3] - 1728*MT2^4*MW2^2*MZ2^2*CHq1[3, 3] + 
      3888*MT2^3*MW2^3*MZ2^2*CHq1[3, 3] - 2352*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] + 
      4464*MT2*MW2^5*MZ2^2*CHq1[3, 3] - 2352*MW2^6*MZ2^2*CHq1[3, 3] + 
      1188*MT2^4*MW2*MZ2^3*CHq1[3, 3] - 5076*MT2^3*MW2^2*MZ2^3*CHq1[3, 3] + 
      3708*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] - 5340*MT2*MW2^4*MZ2^3*CHq1[3, 3] + 
      1008*MW2^5*MZ2^3*CHq1[3, 3] - 270*MT2^4*MZ2^4*CHq1[3, 3] + 
      2592*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 2394*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 
      720*MT2*MW2^3*MZ2^4*CHq1[3, 3] + 576*MW2^4*MZ2^4*CHq1[3, 3] - 
      405*MT2^3*MZ2^5*CHq1[3, 3] + 870*MT2^2*MW2*MZ2^5*CHq1[3, 3] + 
      969*MT2*MW2^2*MZ2^5*CHq1[3, 3] - 264*MW2^3*MZ2^5*CHq1[3, 3] - 
      150*MT2^2*MZ2^6*CHq1[3, 3] - 234*MT2*MW2*MZ2^6*CHq1[3, 3] - 
      15*MW2^2*MZ2^6*CHq1[3, 3] - 15*MT2*MZ2^7*CHq1[3, 3] - 
      3456*MT2^2*MW2^6*CHq3[1, 1] + 6912*MT2*MW2^7*CHq3[1, 1] - 
      3456*MW2^8*CHq3[1, 1] + 1152*MT2^2*MW2^5*MZ2*CHq3[1, 1] - 
      5760*MT2*MW2^6*MZ2*CHq3[1, 1] + 1152*MW2^7*MZ2*CHq3[1, 1] + 
      6480*MT2^2*MW2^4*MZ2^2*CHq3[1, 1] - 11808*MT2*MW2^5*MZ2^2*CHq3[1, 1] + 
      6480*MW2^6*MZ2^2*CHq3[1, 1] - 6264*MT2^2*MW2^3*MZ2^3*CHq3[1, 1] + 
      19008*MT2*MW2^4*MZ2^3*CHq3[1, 1] - 6264*MW2^5*MZ2^3*CHq3[1, 1] + 
      1404*MT2^2*MW2^2*MZ2^4*CHq3[1, 1] - 9072*MT2*MW2^3*MZ2^4*CHq3[1, 1] + 
      1404*MW2^4*MZ2^4*CHq3[1, 1] + 90*MT2^2*MW2*MZ2^5*CHq3[1, 1] + 
      1224*MT2*MW2^2*MZ2^5*CHq3[1, 1] + 90*MW2^3*MZ2^5*CHq3[1, 1] + 
      90*MT2*MW2*MZ2^6*CHq3[1, 1] - 3456*MT2^2*MW2^6*CHq3[2, 2] + 
      6912*MT2*MW2^7*CHq3[2, 2] - 3456*MW2^8*CHq3[2, 2] + 
      1152*MT2^2*MW2^5*MZ2*CHq3[2, 2] - 5760*MT2*MW2^6*MZ2*CHq3[2, 2] + 
      1152*MW2^7*MZ2*CHq3[2, 2] + 6480*MT2^2*MW2^4*MZ2^2*CHq3[2, 2] - 
      11808*MT2*MW2^5*MZ2^2*CHq3[2, 2] + 6480*MW2^6*MZ2^2*CHq3[2, 2] - 
      6264*MT2^2*MW2^3*MZ2^3*CHq3[2, 2] + 19008*MT2*MW2^4*MZ2^3*CHq3[2, 2] - 
      6264*MW2^5*MZ2^3*CHq3[2, 2] + 1404*MT2^2*MW2^2*MZ2^4*CHq3[2, 2] - 
      9072*MT2*MW2^3*MZ2^4*CHq3[2, 2] + 1404*MW2^4*MZ2^4*CHq3[2, 2] + 
      90*MT2^2*MW2*MZ2^5*CHq3[2, 2] + 1224*MT2*MW2^2*MZ2^5*CHq3[2, 2] + 
      90*MW2^3*MZ2^5*CHq3[2, 2] + 90*MT2*MW2*MZ2^6*CHq3[2, 2] + 
      1152*MT2^4*MW2^4*CHq3[3, 3] - 1152*MT2^3*MW2^5*CHq3[3, 3] - 
      2304*MT2^2*MW2^6*CHq3[3, 3] + 3456*MT2*MW2^7*CHq3[3, 3] - 
      1152*MW2^8*CHq3[3, 3] - 864*MT2^4*MW2^3*MZ2*CHq3[3, 3] + 
      3744*MT2^3*MW2^4*MZ2*CHq3[3, 3] - 1632*MT2^2*MW2^5*MZ2*CHq3[3, 3] + 
      96*MT2*MW2^6*MZ2*CHq3[3, 3] - 192*MW2^7*MZ2*CHq3[3, 3] - 
      1296*MT2^4*MW2^2*MZ2^2*CHq3[3, 3] - 288*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] + 
      5952*MT2^2*MW2^4*MZ2^2*CHq3[3, 3] - 6912*MT2*MW2^5*MZ2^2*CHq3[3, 3] + 
      2352*MW2^6*MZ2^2*CHq3[3, 3] + 1620*MT2^4*MW2*MZ2^3*CHq3[3, 3] - 
      5004*MT2^3*MW2^2*MZ2^3*CHq3[3, 3] - 468*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] + 
      3900*MT2*MW2^4*MZ2^3*CHq3[3, 3] - 1008*MW2^5*MZ2^3*CHq3[3, 3] - 
      450*MT2^4*MZ2^4*CHq3[3, 3] + 3780*MT2^3*MW2*MZ2^4*CHq3[3, 3] - 
      4014*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 1404*MT2*MW2^3*MZ2^4*CHq3[3, 3] - 
      576*MW2^4*MZ2^4*CHq3[3, 3] - 675*MT2^3*MZ2^5*CHq3[3, 3] + 
      1974*MT2^2*MW2*MZ2^5*CHq3[3, 3] - 1329*MT2*MW2^2*MZ2^5*CHq3[3, 3] + 
      264*MW2^3*MZ2^5*CHq3[3, 3] - 210*MT2^2*MZ2^6*CHq3[3, 3] + 
      234*MT2*MW2*MZ2^6*CHq3[3, 3] + 15*MW2^2*MZ2^6*CHq3[3, 3] + 
      15*MT2*MZ2^7*CHq3[3, 3] - 2304*MT2^2*MW2^6*CHu[1, 1] + 
      4608*MT2*MW2^7*CHu[1, 1] - 2304*MW2^8*CHu[1, 1] + 
      3072*MT2^2*MW2^5*MZ2*CHu[1, 1] - 8448*MT2*MW2^6*MZ2*CHu[1, 1] + 
      3072*MW2^7*MZ2*CHu[1, 1] + 3552*MT2^2*MW2^4*MZ2^2*CHu[1, 1] - 
      4032*MT2*MW2^5*MZ2^2*CHu[1, 1] + 3552*MW2^6*MZ2^2*CHu[1, 1] - 
      8496*MT2^2*MW2^3*MZ2^3*CHu[1, 1] + 20544*MT2*MW2^4*MZ2^3*CHu[1, 1] - 
      8496*MW2^5*MZ2^3*CHu[1, 1] + 5112*MT2^2*MW2^2*MZ2^4*CHu[1, 1] - 
      18720*MT2*MW2^3*MZ2^4*CHu[1, 1] + 5112*MW2^4*MZ2^4*CHu[1, 1] - 
      876*MT2^2*MW2*MZ2^5*CHu[1, 1] + 6864*MT2*MW2^2*MZ2^5*CHu[1, 1] - 
      876*MW2^3*MZ2^5*CHu[1, 1] - 60*MT2^2*MZ2^6*CHu[1, 1] - 
      756*MT2*MW2*MZ2^6*CHu[1, 1] - 60*MW2^2*MZ2^6*CHu[1, 1] - 
      60*MT2*MZ2^7*CHu[1, 1] - 2304*MT2^2*MW2^6*CHu[2, 2] + 
      4608*MT2*MW2^7*CHu[2, 2] - 2304*MW2^8*CHu[2, 2] + 
      3072*MT2^2*MW2^5*MZ2*CHu[2, 2] - 8448*MT2*MW2^6*MZ2*CHu[2, 2] + 
      3072*MW2^7*MZ2*CHu[2, 2] + 3552*MT2^2*MW2^4*MZ2^2*CHu[2, 2] - 
      4032*MT2*MW2^5*MZ2^2*CHu[2, 2] + 3552*MW2^6*MZ2^2*CHu[2, 2] - 
      8496*MT2^2*MW2^3*MZ2^3*CHu[2, 2] + 20544*MT2*MW2^4*MZ2^3*CHu[2, 2] - 
      8496*MW2^5*MZ2^3*CHu[2, 2] + 5112*MT2^2*MW2^2*MZ2^4*CHu[2, 2] - 
      18720*MT2*MW2^3*MZ2^4*CHu[2, 2] + 5112*MW2^4*MZ2^4*CHu[2, 2] - 
      876*MT2^2*MW2*MZ2^5*CHu[2, 2] + 6864*MT2*MW2^2*MZ2^5*CHu[2, 2] - 
      876*MW2^3*MZ2^5*CHu[2, 2] - 60*MT2^2*MZ2^6*CHu[2, 2] - 
      756*MT2*MW2*MZ2^6*CHu[2, 2] - 60*MW2^2*MZ2^6*CHu[2, 2] - 
      60*MT2*MZ2^7*CHu[2, 2]))/(72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((1536*MW2^6 - 4096*MW2^5*MZ2 + 4288*MW2^4*MZ2^2 - 672*MW2^3*MZ2^3 - 
        1338*MW2^2*MZ2^4 + 439*MW2*MZ2^5 + 35*MZ2^6)*CHe[Leff, Leff] - 
      2*(768*MW2^6 - 2272*MW2^5*MZ2 + 2928*MW2^4*MZ2^2 - 1216*MW2^3*MZ2^3 - 
        781*MW2^2*MZ2^4 + 538*MW2*MZ2^5 + 35*MZ2^6)*CHl1[Leff, Leff] - 
      2*(768*MW2^6 - 2912*MW2^5*MZ2 + 3120*MW2^4*MZ2^2 - 320*MW2^3*MZ2^3 - 
        973*MW2^2*MZ2^4 + 282*MW2*MZ2^5 + 35*MZ2^6)*CHl3[Leff, Leff] + 
      2*MW2*(MW2 + MZ2)*(256*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - 
          CHq3[2, 2]) + 2*MW2*MZ2^3*(51*CHd[1, 1] + 51*CHd[2, 2] + 
          51*CHd[3, 3] - 87*CHe[3, 3] - 170*CHl1[3, 3] - 43*CHl3[1, 1] - 
          43*CHl3[2, 2] + 210*CHl3[3, 3] - 153*CHq1[1, 1] - 153*CHq1[2, 2] - 
          57*CHq1[3, 3] - 197*CHq3[1, 1] - 197*CHq3[2, 2] - 57*CHq3[3, 3] - 
          102*CHu[1, 1] - 102*CHu[2, 2]) - 8*MW2^2*MZ2^2*
         (15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 12*CHe[3, 3] - 
          43*CHl1[3, 3] - 64*CHl3[1, 1] - 64*CHl3[2, 2] + 93*CHl3[3, 3] - 
          45*CHq1[1, 1] - 45*CHq1[2, 2] - 3*CHq1[3, 3] - 41*CHq3[1, 1] - 
          41*CHq3[2, 2] - 3*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
        16*MW2^3*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 3*CHe[3, 3] - 
          14*CHl1[3, 3] - 41*CHl3[1, 1] - 41*CHl3[2, 2] + 30*CHl3[3, 3] - 
          9*CHq1[1, 1] - 9*CHq1[2, 2] + 3*CHq1[3, 3] + 11*CHq3[1, 1] + 
          11*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        MZ2^4*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 126*CHe[3, 3] + 
          112*CHl1[3, 3] - 35*CHl3[1, 1] - 35*CHl3[2, 2] - 84*CHl3[3, 3] + 
          90*CHq1[1, 1] + 90*CHq1[2, 2] + 60*CHq1[3, 3] + 110*CHq3[1, 1] + 
          110*CHq3[2, 2] + 60*CHq3[3, 3] + 60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*(32*MT2^3*MW2^3*MZ2*CHe[3, 3] - 
      96*MT2*MW2^5*MZ2*CHe[3, 3] + 64*MW2^6*MZ2*CHe[3, 3] - 
      48*MT2^3*MW2^2*MZ2^2*CHe[3, 3] + 80*MT2^2*MW2^3*MZ2^2*CHe[3, 3] - 
      16*MT2*MW2^4*MZ2^2*CHe[3, 3] + 80*MW2^5*MZ2^2*CHe[3, 3] - 
      48*MT2^2*MW2^2*MZ2^3*CHe[3, 3] + 48*MT2*MW2^3*MZ2^3*CHe[3, 3] - 
      56*MW2^4*MZ2^3*CHe[3, 3] + 16*MT2^3*MZ2^4*CHe[3, 3] - 
      36*MT2^2*MW2*MZ2^4*CHe[3, 3] + 48*MT2*MW2^2*MZ2^4*CHe[3, 3] - 
      88*MW2^3*MZ2^4*CHe[3, 3] + 4*MT2^2*MZ2^5*CHe[3, 3] + 
      16*MT2*MW2*MZ2^5*CHe[3, 3] - 8*MW2^2*MZ2^5*CHe[3, 3] + 
      8*MW2*MZ2^6*CHe[3, 3] - (2*MW2 - MZ2)*(-192*MW2^6 + 96*MW2^5*MZ2 + 
        360*MW2^4*MZ2^2 - 96*MW2^3*MZ2^3 - 173*MW2^2*MZ2^4 + 5*MZ2^6 - 
        2*MT2^2*MZ2^2*(-76*MW2^2 + 54*MW2*MZ2 + 7*MZ2^2) + 
        2*MT2^3*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        2*MT2*(96*MW2^5 - 160*MW2^4*MZ2 - 48*MW2^3*MZ2^2 + 49*MW2^2*MZ2^3 + 
          40*MW2*MZ2^4 + 5*MZ2^5))*CHe[Leff, Leff] + 
      32*MT2^3*MW2^3*MZ2*CHl1[3, 3] - 96*MT2*MW2^5*MZ2*CHl1[3, 3] + 
      64*MW2^6*MZ2*CHl1[3, 3] - 32*MT2^3*MW2^2*MZ2^2*CHl1[3, 3] + 
      80*MT2^2*MW2^3*MZ2^2*CHl1[3, 3] - 64*MT2*MW2^4*MZ2^2*CHl1[3, 3] + 
      112*MW2^5*MZ2^2*CHl1[3, 3] - 8*MT2^3*MW2*MZ2^3*CHl1[3, 3] - 
      8*MT2^2*MW2^2*MZ2^3*CHl1[3, 3] - 8*MT2*MW2^3*MZ2^3*CHl1[3, 3] + 
      16*MW2^4*MZ2^3*CHl1[3, 3] + 8*MT2^3*MZ2^4*CHl1[3, 3] - 
      20*MT2^2*MW2*MZ2^4*CHl1[3, 3] + 16*MT2*MW2^2*MZ2^4*CHl1[3, 3] - 
      44*MW2^3*MZ2^4*CHl1[3, 3] + 2*MT2^2*MZ2^5*CHl1[3, 3] + 
      8*MT2*MW2*MZ2^5*CHl1[3, 3] - 8*MW2^2*MZ2^5*CHl1[3, 3] + 
      4*MW2*MZ2^6*CHl1[3, 3] - 2*MZ2*(-192*MW2^6 + 96*MW2^5*MZ2 + 
        360*MW2^4*MZ2^2 - 96*MW2^3*MZ2^3 - 173*MW2^2*MZ2^4 + 5*MZ2^6 - 
        2*MT2^2*MZ2^2*(-76*MW2^2 + 54*MW2*MZ2 + 7*MZ2^2) + 
        2*MT2^3*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        2*MT2*(96*MW2^5 - 160*MW2^4*MZ2 - 48*MW2^3*MZ2^2 + 49*MW2^2*MZ2^3 + 
          40*MW2*MZ2^4 + 5*MZ2^5))*SW2*CHl1[Leff, Leff] + 
      64*MT2^3*MW2^4*CHl3[1, 1] - 192*MT2*MW2^6*CHl3[1, 1] + 
      128*MW2^7*CHl3[1, 1] - 128*MT2^3*MW2^3*MZ2*CHl3[1, 1] + 
      160*MT2^2*MW2^4*MZ2*CHl3[1, 1] + 64*MT2*MW2^5*MZ2*CHl3[1, 1] + 
      96*MW2^6*MZ2*CHl3[1, 1] + 56*MT2^3*MW2^2*MZ2^2*CHl3[1, 1] - 
      176*MT2^2*MW2^3*MZ2^2*CHl3[1, 1] + 88*MT2*MW2^4*MZ2^2*CHl3[1, 1] - 
      176*MW2^5*MZ2^2*CHl3[1, 1] + 28*MT2^3*MW2*MZ2^3*CHl3[1, 1] - 
      4*MT2^2*MW2^2*MZ2^3*CHl3[1, 1] + 20*MT2*MW2^3*MZ2^3*CHl3[1, 1] - 
      84*MW2^4*MZ2^3*CHl3[1, 1] - 20*MT2^3*MZ2^4*CHl3[1, 1] + 
      52*MT2^2*MW2*MZ2^4*CHl3[1, 1] - 32*MT2*MW2^2*MZ2^4*CHl3[1, 1] + 
      94*MW2^3*MZ2^4*CHl3[1, 1] - 5*MT2^2*MZ2^5*CHl3[1, 1] - 
      20*MT2*MW2*MZ2^5*CHl3[1, 1] + 24*MW2^2*MZ2^5*CHl3[1, 1] - 
      10*MW2*MZ2^6*CHl3[1, 1] + 64*MT2^3*MW2^4*CHl3[2, 2] - 
      192*MT2*MW2^6*CHl3[2, 2] + 128*MW2^7*CHl3[2, 2] - 
      128*MT2^3*MW2^3*MZ2*CHl3[2, 2] + 160*MT2^2*MW2^4*MZ2*CHl3[2, 2] + 
      64*MT2*MW2^5*MZ2*CHl3[2, 2] + 96*MW2^6*MZ2*CHl3[2, 2] + 
      56*MT2^3*MW2^2*MZ2^2*CHl3[2, 2] - 176*MT2^2*MW2^3*MZ2^2*CHl3[2, 2] + 
      88*MT2*MW2^4*MZ2^2*CHl3[2, 2] - 176*MW2^5*MZ2^2*CHl3[2, 2] + 
      28*MT2^3*MW2*MZ2^3*CHl3[2, 2] - 4*MT2^2*MW2^2*MZ2^3*CHl3[2, 2] + 
      20*MT2*MW2^3*MZ2^3*CHl3[2, 2] - 84*MW2^4*MZ2^3*CHl3[2, 2] - 
      20*MT2^3*MZ2^4*CHl3[2, 2] + 52*MT2^2*MW2*MZ2^4*CHl3[2, 2] - 
      32*MT2*MW2^2*MZ2^4*CHl3[2, 2] + 94*MW2^3*MZ2^4*CHl3[2, 2] - 
      5*MT2^2*MZ2^5*CHl3[2, 2] - 20*MT2*MW2*MZ2^5*CHl3[2, 2] + 
      24*MW2^2*MZ2^5*CHl3[2, 2] - 10*MW2*MZ2^6*CHl3[2, 2] + 
      32*MT2^3*MW2^3*MZ2*CHl3[3, 3] - 96*MT2*MW2^5*MZ2*CHl3[3, 3] + 
      64*MW2^6*MZ2*CHl3[3, 3] - 32*MT2^3*MW2^2*MZ2^2*CHl3[3, 3] + 
      80*MT2^2*MW2^3*MZ2^2*CHl3[3, 3] - 64*MT2*MW2^4*MZ2^2*CHl3[3, 3] + 
      112*MW2^5*MZ2^2*CHl3[3, 3] - 8*MT2^3*MW2*MZ2^3*CHl3[3, 3] - 
      8*MT2^2*MW2^2*MZ2^3*CHl3[3, 3] - 8*MT2*MW2^3*MZ2^3*CHl3[3, 3] + 
      16*MW2^4*MZ2^3*CHl3[3, 3] + 8*MT2^3*MZ2^4*CHl3[3, 3] - 
      20*MT2^2*MW2*MZ2^4*CHl3[3, 3] + 16*MT2*MW2^2*MZ2^4*CHl3[3, 3] - 
      44*MW2^3*MZ2^4*CHl3[3, 3] + 2*MT2^2*MZ2^5*CHl3[3, 3] + 
      8*MT2*MW2*MZ2^5*CHl3[3, 3] - 8*MW2^2*MZ2^5*CHl3[3, 3] + 
      4*MW2*MZ2^6*CHl3[3, 3] + 384*MT2*MW2^6*CHl3[Leff, Leff] - 
      384*MW2^7*CHl3[Leff, Leff] + 64*MT2^3*MW2^3*MZ2*CHl3[Leff, Leff] - 
      1024*MT2*MW2^5*MZ2*CHl3[Leff, Leff] + 576*MW2^6*MZ2*CHl3[Leff, Leff] - 
      208*MT2^3*MW2^2*MZ2^2*CHl3[Leff, Leff] + 304*MT2^2*MW2^3*MZ2^2*
       CHl3[Leff, Leff] + 448*MT2*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      528*MW2^5*MZ2^2*CHl3[Leff, Leff] + 212*MT2^3*MW2*MZ2^3*
       CHl3[Leff, Leff] - 520*MT2^2*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
      388*MT2*MW2^3*MZ2^3*CHl3[Leff, Leff] - 912*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 68*MT2^3*MZ2^4*CHl3[Leff, Leff] + 
      188*MT2^2*MW2*MZ2^4*CHl3[Leff, Leff] - 36*MT2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 154*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      28*MT2^2*MZ2^5*CHl3[Leff, Leff] - 140*MT2*MW2*MZ2^5*CHl3[Leff, Leff] + 
      346*MW2^2*MZ2^5*CHl3[Leff, Leff] - 20*MT2*MZ2^6*CHl3[Leff, Leff] + 
      10*MW2*MZ2^6*CHl3[Leff, Leff] - 10*MZ2^7*CHl3[Leff, Leff] - 
      96*MT2^3*MW2^3*MZ2*CHq1[3, 3] + 96*MT2^2*MW2^4*MZ2*CHq1[3, 3] + 
      96*MT2*MW2^5*MZ2*CHq1[3, 3] - 96*MW2^6*MZ2*CHq1[3, 3] + 
      240*MT2^3*MW2^2*MZ2^2*CHq1[3, 3] - 288*MT2^2*MW2^3*MZ2^2*CHq1[3, 3] - 
      240*MT2*MW2^4*MZ2^2*CHq1[3, 3] + 48*MW2^5*MZ2^2*CHq1[3, 3] - 
      204*MT2^3*MW2*MZ2^3*CHq1[3, 3] + 324*MT2^2*MW2^2*MZ2^3*CHq1[3, 3] + 
      204*MT2*MW2^3*MZ2^3*CHq1[3, 3] + 180*MW2^4*MZ2^3*CHq1[3, 3] + 
      60*MT2^3*MZ2^4*CHq1[3, 3] - 162*MT2^2*MW2*MZ2^4*CHq1[3, 3] - 
      60*MT2*MW2^2*MZ2^4*CHq1[3, 3] - 108*MW2^3*MZ2^4*CHq1[3, 3] + 
      30*MT2^2*MZ2^5*CHq1[3, 3] - 84*MW2^2*MZ2^5*CHq1[3, 3] + 
      60*MW2*MZ2^6*CHq1[3, 3] - 128*MT2^3*MW2^4*CHq3[3, 3] + 
      384*MT2*MW2^6*CHq3[3, 3] - 256*MW2^7*CHq3[3, 3] + 
      160*MT2^3*MW2^3*MZ2*CHq3[3, 3] - 416*MT2^2*MW2^4*MZ2*CHq3[3, 3] + 
      352*MT2*MW2^5*MZ2*CHq3[3, 3] - 480*MW2^6*MZ2*CHq3[3, 3] + 
      128*MT2^3*MW2^2*MZ2^2*CHq3[3, 3] + 160*MT2^2*MW2^3*MZ2^2*CHq3[3, 3] - 
      416*MT2*MW2^4*MZ2^2*CHq3[3, 3] + 208*MW2^5*MZ2^2*CHq3[3, 3] - 
      260*MT2^3*MW2*MZ2^3*CHq3[3, 3] + 452*MT2^2*MW2^2*MZ2^3*CHq3[3, 3] - 
      268*MT2*MW2^3*MZ2^3*CHq3[3, 3] + 564*MW2^4*MZ2^3*CHq3[3, 3] + 
      100*MT2^3*MZ2^4*CHq3[3, 3] - 314*MT2^2*MW2*MZ2^4*CHq3[3, 3] + 
      76*MT2*MW2^2*MZ2^4*CHq3[3, 3] - 116*MW2^3*MZ2^4*CHq3[3, 3] + 
      10*MT2^2*MZ2^5*CHq3[3, 3] + 160*MT2*MW2*MZ2^5*CHq3[3, 3] - 
      228*MW2^2*MZ2^5*CHq3[3, 3] + 20*MW2*MZ2^6*CHq3[3, 3] + 
      48*MT2^3*MW2^3*MZ2*CHu[3, 3] - 96*MT2^2*MW2^4*MZ2*CHu[3, 3] + 
      48*MT2*MW2^5*MZ2*CHu[3, 3] - 48*MT2^3*MW2^2*MZ2^2*CHu[3, 3] + 
      96*MT2^2*MW2^3*MZ2^2*CHu[3, 3] + 48*MT2*MW2^4*MZ2^2*CHu[3, 3] - 
      6*MT2^3*MW2*MZ2^3*CHu[3, 3] + 12*MT2^2*MW2^2*MZ2^3*CHu[3, 3] - 
      102*MT2*MW2^3*MZ2^3*CHu[3, 3] + 15*MT2^3*MZ2^4*CHu[3, 3] - 
      30*MT2^2*MW2*MZ2^4*CHu[3, 3] + 3*MT2*MW2^2*MZ2^4*CHu[3, 3] + 
      30*MT2*MW2*MZ2^5*CHu[3, 3]))/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (B0i[bb0, MZ2, MT2, MT2]*(-64*MT2^4*MW2^3*MZ2*CHe[3, 3] + 
      64*MT2^3*MW2^4*MZ2*CHe[3, 3] + 192*MT2^2*MW2^5*MZ2*CHe[3, 3] - 
      320*MT2*MW2^6*MZ2*CHe[3, 3] + 128*MW2^7*MZ2*CHe[3, 3] + 
      96*MT2^4*MW2^2*MZ2^2*CHe[3, 3] - 224*MT2^3*MW2^3*MZ2^2*CHe[3, 3] + 
      192*MT2^2*MW2^4*MZ2^2*CHe[3, 3] - 288*MT2*MW2^5*MZ2^2*CHe[3, 3] + 
      224*MW2^6*MZ2^2*CHe[3, 3] + 96*MT2^3*MW2^2*MZ2^3*CHe[3, 3] - 
      288*MT2^2*MW2^3*MZ2^3*CHe[3, 3] + 448*MT2*MW2^4*MZ2^3*CHe[3, 3] - 
      96*MW2^5*MZ2^3*CHe[3, 3] - 32*MT2^4*MZ2^4*CHe[3, 3] + 
      80*MT2^3*MW2*MZ2^4*CHe[3, 3] - 120*MT2^2*MW2^2*MZ2^4*CHe[3, 3] + 
      224*MT2*MW2^3*MZ2^4*CHe[3, 3] - 248*MW2^4*MZ2^4*CHe[3, 3] - 
      16*MT2^3*MZ2^5*CHe[3, 3] + 24*MT2^2*MW2*MZ2^5*CHe[3, 3] - 
      48*MT2*MW2^2*MZ2^5*CHe[3, 3] - 32*MW2^3*MZ2^5*CHe[3, 3] - 
      16*MT2*MW2*MZ2^6*CHe[3, 3] + 24*MW2^2*MZ2^6*CHe[3, 3] + 
      (2*MW2 - MZ2)*(4*MT2^4*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        4*MT2^3*MZ2*(-16*MW2^3 + 92*MW2^2*MZ2 - 65*MW2*MZ2^2 + MZ2^3) + 
        4*MT2^2*(96*MW2^5 - 128*MW2^4*MZ2 - 164*MW2^3*MZ2^2 + 
          155*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 5*MZ2^5) + 
        2*MT2*MW2*(-384*MW2^5 + 448*MW2^4*MZ2 + 504*MW2^3*MZ2^2 - 
          450*MW2^2*MZ2^3 - 120*MW2*MZ2^4 + 17*MZ2^5) + 
        MW2*(384*MW2^6 - 880*MW2^4*MZ2^2 - 40*MW2^3*MZ2^3 + 530*MW2^2*MZ2^4 + 
          49*MW2*MZ2^5 - 25*MZ2^6))*CHe[Leff, Leff] - 
      64*MT2^4*MW2^3*MZ2*CHl1[3, 3] + 64*MT2^3*MW2^4*MZ2*CHl1[3, 3] + 
      192*MT2^2*MW2^5*MZ2*CHl1[3, 3] - 320*MT2*MW2^6*MZ2*CHl1[3, 3] + 
      128*MW2^7*MZ2*CHl1[3, 3] + 64*MT2^4*MW2^2*MZ2^2*CHl1[3, 3] - 
      192*MT2^3*MW2^3*MZ2^2*CHl1[3, 3] + 288*MT2^2*MW2^4*MZ2^2*CHl1[3, 3] - 
      448*MT2*MW2^5*MZ2^2*CHl1[3, 3] + 288*MW2^6*MZ2^2*CHl1[3, 3] + 
      16*MT2^4*MW2*MZ2^3*CHl1[3, 3] + 16*MT2^3*MW2^2*MZ2^3*CHl1[3, 3] - 
      96*MT2^2*MW2^3*MZ2^3*CHl1[3, 3] + 144*MT2*MW2^4*MZ2^3*CHl1[3, 3] + 
      80*MW2^5*MZ2^3*CHl1[3, 3] - 16*MT2^4*MZ2^4*CHl1[3, 3] + 
      48*MT2^3*MW2*MZ2^4*CHl1[3, 3] - 72*MT2^2*MW2^2*MZ2^4*CHl1[3, 3] + 
      144*MT2*MW2^3*MZ2^4*CHl1[3, 3] - 120*MW2^4*MZ2^4*CHl1[3, 3] - 
      8*MT2^3*MZ2^5*CHl1[3, 3] + 12*MT2^2*MW2*MZ2^5*CHl1[3, 3] - 
      16*MT2*MW2^2*MZ2^5*CHl1[3, 3] - 28*MW2^3*MZ2^5*CHl1[3, 3] - 
      8*MT2*MW2*MZ2^6*CHl1[3, 3] + 12*MW2^2*MZ2^6*CHl1[3, 3] + 
      2*MZ2*(4*MT2^4*MZ2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
        4*MT2^3*MZ2*(-16*MW2^3 + 92*MW2^2*MZ2 - 65*MW2*MZ2^2 + MZ2^3) + 
        4*MT2^2*(96*MW2^5 - 128*MW2^4*MZ2 - 164*MW2^3*MZ2^2 + 
          155*MW2^2*MZ2^3 + 28*MW2*MZ2^4 - 5*MZ2^5) + 
        2*MT2*MW2*(-384*MW2^5 + 448*MW2^4*MZ2 + 504*MW2^3*MZ2^2 - 
          450*MW2^2*MZ2^3 - 120*MW2*MZ2^4 + 17*MZ2^5) + 
        MW2*(384*MW2^6 - 880*MW2^4*MZ2^2 - 40*MW2^3*MZ2^3 + 530*MW2^2*MZ2^4 + 
          49*MW2*MZ2^5 - 25*MZ2^6))*SW2*CHl1[Leff, Leff] - 
      128*MT2^4*MW2^4*CHl3[1, 1] + 128*MT2^3*MW2^5*CHl3[1, 1] + 
      384*MT2^2*MW2^6*CHl3[1, 1] - 640*MT2*MW2^7*CHl3[1, 1] + 
      256*MW2^8*CHl3[1, 1] + 256*MT2^4*MW2^3*MZ2*CHl3[1, 1] - 
      512*MT2^3*MW2^4*MZ2*CHl3[1, 1] + 192*MT2^2*MW2^5*MZ2*CHl3[1, 1] - 
      256*MT2*MW2^6*MZ2*CHl3[1, 1] + 320*MW2^7*MZ2*CHl3[1, 1] - 
      112*MT2^4*MW2^2*MZ2^2*CHl3[1, 1] + 432*MT2^3*MW2^3*MZ2^2*CHl3[1, 1] - 
      720*MT2^2*MW2^4*MZ2^2*CHl3[1, 1] + 1104*MT2*MW2^5*MZ2^2*CHl3[1, 1] - 
      384*MW2^6*MZ2^2*CHl3[1, 1] - 56*MT2^4*MW2*MZ2^3*CHl3[1, 1] + 
      24*MT2^3*MW2^2*MZ2^3*CHl3[1, 1] + 144*MT2^2*MW2^3*MZ2^3*CHl3[1, 1] - 
      152*MT2*MW2^4*MZ2^3*CHl3[1, 1] - 312*MW2^5*MZ2^3*CHl3[1, 1] + 
      40*MT2^4*MZ2^4*CHl3[1, 1] - 128*MT2^3*MW2*MZ2^4*CHl3[1, 1] + 
      192*MT2^2*MW2^2*MZ2^4*CHl3[1, 1] - 360*MT2*MW2^3*MZ2^4*CHl3[1, 1] + 
      248*MW2^4*MZ2^4*CHl3[1, 1] + 20*MT2^3*MZ2^5*CHl3[1, 1] - 
      30*MT2^2*MW2*MZ2^5*CHl3[1, 1] + 32*MT2*MW2^2*MZ2^5*CHl3[1, 1] + 
      82*MW2^3*MZ2^5*CHl3[1, 1] + 20*MT2*MW2*MZ2^6*CHl3[1, 1] - 
      30*MW2^2*MZ2^6*CHl3[1, 1] - 128*MT2^4*MW2^4*CHl3[2, 2] + 
      128*MT2^3*MW2^5*CHl3[2, 2] + 384*MT2^2*MW2^6*CHl3[2, 2] - 
      640*MT2*MW2^7*CHl3[2, 2] + 256*MW2^8*CHl3[2, 2] + 
      256*MT2^4*MW2^3*MZ2*CHl3[2, 2] - 512*MT2^3*MW2^4*MZ2*CHl3[2, 2] + 
      192*MT2^2*MW2^5*MZ2*CHl3[2, 2] - 256*MT2*MW2^6*MZ2*CHl3[2, 2] + 
      320*MW2^7*MZ2*CHl3[2, 2] - 112*MT2^4*MW2^2*MZ2^2*CHl3[2, 2] + 
      432*MT2^3*MW2^3*MZ2^2*CHl3[2, 2] - 720*MT2^2*MW2^4*MZ2^2*CHl3[2, 2] + 
      1104*MT2*MW2^5*MZ2^2*CHl3[2, 2] - 384*MW2^6*MZ2^2*CHl3[2, 2] - 
      56*MT2^4*MW2*MZ2^3*CHl3[2, 2] + 24*MT2^3*MW2^2*MZ2^3*CHl3[2, 2] + 
      144*MT2^2*MW2^3*MZ2^3*CHl3[2, 2] - 152*MT2*MW2^4*MZ2^3*CHl3[2, 2] - 
      312*MW2^5*MZ2^3*CHl3[2, 2] + 40*MT2^4*MZ2^4*CHl3[2, 2] - 
      128*MT2^3*MW2*MZ2^4*CHl3[2, 2] + 192*MT2^2*MW2^2*MZ2^4*CHl3[2, 2] - 
      360*MT2*MW2^3*MZ2^4*CHl3[2, 2] + 248*MW2^4*MZ2^4*CHl3[2, 2] + 
      20*MT2^3*MZ2^5*CHl3[2, 2] - 30*MT2^2*MW2*MZ2^5*CHl3[2, 2] + 
      32*MT2*MW2^2*MZ2^5*CHl3[2, 2] + 82*MW2^3*MZ2^5*CHl3[2, 2] + 
      20*MT2*MW2*MZ2^6*CHl3[2, 2] - 30*MW2^2*MZ2^6*CHl3[2, 2] - 
      64*MT2^4*MW2^3*MZ2*CHl3[3, 3] + 64*MT2^3*MW2^4*MZ2*CHl3[3, 3] + 
      192*MT2^2*MW2^5*MZ2*CHl3[3, 3] - 320*MT2*MW2^6*MZ2*CHl3[3, 3] + 
      128*MW2^7*MZ2*CHl3[3, 3] + 64*MT2^4*MW2^2*MZ2^2*CHl3[3, 3] - 
      192*MT2^3*MW2^3*MZ2^2*CHl3[3, 3] + 288*MT2^2*MW2^4*MZ2^2*CHl3[3, 3] - 
      448*MT2*MW2^5*MZ2^2*CHl3[3, 3] + 288*MW2^6*MZ2^2*CHl3[3, 3] + 
      16*MT2^4*MW2*MZ2^3*CHl3[3, 3] + 16*MT2^3*MW2^2*MZ2^3*CHl3[3, 3] - 
      96*MT2^2*MW2^3*MZ2^3*CHl3[3, 3] + 144*MT2*MW2^4*MZ2^3*CHl3[3, 3] + 
      80*MW2^5*MZ2^3*CHl3[3, 3] - 16*MT2^4*MZ2^4*CHl3[3, 3] + 
      48*MT2^3*MW2*MZ2^4*CHl3[3, 3] - 72*MT2^2*MW2^2*MZ2^4*CHl3[3, 3] + 
      144*MT2*MW2^3*MZ2^4*CHl3[3, 3] - 120*MW2^4*MZ2^4*CHl3[3, 3] - 
      8*MT2^3*MZ2^5*CHl3[3, 3] + 12*MT2^2*MW2*MZ2^5*CHl3[3, 3] - 
      16*MT2*MW2^2*MZ2^5*CHl3[3, 3] - 28*MW2^3*MZ2^5*CHl3[3, 3] - 
      8*MT2*MW2*MZ2^6*CHl3[3, 3] + 12*MW2^2*MZ2^6*CHl3[3, 3] - 
      768*MT2^2*MW2^6*CHl3[Leff, Leff] + 1536*MT2*MW2^7*CHl3[Leff, Leff] - 
      768*MW2^8*CHl3[Leff, Leff] - 128*MT2^4*MW2^3*MZ2*CHl3[Leff, Leff] + 
      128*MT2^3*MW2^4*MZ2*CHl3[Leff, Leff] + 1792*MT2^2*MW2^5*MZ2*
       CHl3[Leff, Leff] - 3328*MT2*MW2^6*MZ2*CHl3[Leff, Leff] + 
      768*MW2^7*MZ2*CHl3[Leff, Leff] + 416*MT2^4*MW2^2*MZ2^2*
       CHl3[Leff, Leff] - 864*MT2^3*MW2^3*MZ2^2*CHl3[Leff, Leff] + 
      288*MT2^2*MW2^4*MZ2^2*CHl3[Leff, Leff] - 224*MT2*MW2^5*MZ2^2*
       CHl3[Leff, Leff] + 1760*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      424*MT2^4*MW2*MZ2^3*CHl3[Leff, Leff] + 1256*MT2^3*MW2^2*MZ2^3*
       CHl3[Leff, Leff] - 2552*MT2^2*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
      3816*MT2*MW2^4*MZ2^3*CHl3[Leff, Leff] - 1680*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 136*MT2^4*MZ2^4*CHl3[Leff, Leff] - 
      528*MT2^3*MW2*MZ2^4*CHl3[Leff, Leff] + 1016*MT2^2*MW2^2*MZ2^4*
       CHl3[Leff, Leff] - 1320*MT2*MW2^3*MZ2^4*CHl3[Leff, Leff] - 
      1140*MW2^4*MZ2^4*CHl3[Leff, Leff] + 8*MT2^3*MZ2^5*CHl3[Leff, Leff] + 
      264*MT2^2*MW2*MZ2^5*CHl3[Leff, Leff] - 548*MT2*MW2^2*MZ2^5*
       CHl3[Leff, Leff] + 962*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      40*MT2^2*MZ2^6*CHl3[Leff, Leff] + 68*MT2*MW2*MZ2^6*CHl3[Leff, Leff] + 
      148*MW2^2*MZ2^6*CHl3[Leff, Leff] - 50*MW2*MZ2^7*CHl3[Leff, Leff] + 
      192*MT2^4*MW2^3*MZ2*CHq1[3, 3] - 384*MT2^3*MW2^4*MZ2*CHq1[3, 3] + 
      384*MT2*MW2^6*MZ2*CHq1[3, 3] - 192*MW2^7*MZ2*CHq1[3, 3] - 
      480*MT2^4*MW2^2*MZ2^2*CHq1[3, 3] + 1056*MT2^3*MW2^3*MZ2^2*CHq1[3, 3] - 
      288*MT2^2*MW2^4*MZ2^2*CHq1[3, 3] - 288*MT2*MW2^5*MZ2^2*CHq1[3, 3] + 
      408*MT2^4*MW2*MZ2^3*CHq1[3, 3] - 1056*MT2^3*MW2^2*MZ2^3*CHq1[3, 3] + 
      720*MT2^2*MW2^3*MZ2^3*CHq1[3, 3] - 768*MT2*MW2^4*MZ2^3*CHq1[3, 3] + 
      504*MW2^5*MZ2^3*CHq1[3, 3] - 120*MT2^4*MZ2^4*CHq1[3, 3] + 
      444*MT2^3*MW2*MZ2^4*CHq1[3, 3] - 612*MT2^2*MW2^2*MZ2^4*CHq1[3, 3] + 
      948*MT2*MW2^3*MZ2^4*CHq1[3, 3] - 180*MW2^4*MZ2^4*CHq1[3, 3] - 
      60*MT2^3*MZ2^5*CHq1[3, 3] + 180*MT2^2*MW2*MZ2^5*CHq1[3, 3] - 
      216*MT2*MW2^2*MZ2^5*CHq1[3, 3] - 312*MW2^3*MZ2^5*CHq1[3, 3] - 
      60*MT2*MW2*MZ2^6*CHq1[3, 3] + 180*MW2^2*MZ2^6*CHq1[3, 3] + 
      256*MT2^4*MW2^4*CHq3[3, 3] - 256*MT2^3*MW2^5*CHq3[3, 3] - 
      768*MT2^2*MW2^6*CHq3[3, 3] + 1280*MT2*MW2^7*CHq3[3, 3] - 
      512*MW2^8*CHq3[3, 3] - 320*MT2^4*MW2^3*MZ2*CHq3[3, 3] + 
      1024*MT2^3*MW2^4*MZ2*CHq3[3, 3] - 1536*MT2^2*MW2^5*MZ2*CHq3[3, 3] + 
      2048*MT2*MW2^6*MZ2*CHq3[3, 3] - 1216*MW2^7*MZ2*CHq3[3, 3] - 
      256*MT2^4*MW2^2*MZ2^2*CHq3[3, 3] - 192*MT2^3*MW2^3*MZ2^2*CHq3[3, 3] + 
      1728*MT2^2*MW2^4*MZ2^2*CHq3[3, 3] - 2112*MT2*MW2^5*MZ2^2*CHq3[3, 3] + 
      192*MW2^6*MZ2^2*CHq3[3, 3] + 520*MT2^4*MW2*MZ2^3*CHq3[3, 3] - 
      1152*MT2^3*MW2^2*MZ2^3*CHq3[3, 3] + 1152*MT2^2*MW2^3*MZ2^3*CHq3[3, 3] - 
      2144*MT2*MW2^4*MZ2^3*CHq3[3, 3] + 1560*MW2^5*MZ2^3*CHq3[3, 3] - 
      200*MT2^4*MZ2^4*CHq3[3, 3] + 820*MT2^3*MW2*MZ2^4*CHq3[3, 3] - 
      1284*MT2^2*MW2^2*MZ2^4*CHq3[3, 3] + 1836*MT2*MW2^3*MZ2^4*CHq3[3, 3] - 
      100*MW2^4*MZ2^4*CHq3[3, 3] - 100*MT2^3*MZ2^5*CHq3[3, 3] + 
      60*MT2^2*MW2*MZ2^5*CHq3[3, 3] + 200*MT2*MW2^2*MZ2^5*CHq3[3, 3] - 
      704*MW2^3*MZ2^5*CHq3[3, 3] - 100*MT2*MW2*MZ2^6*CHq3[3, 3] + 
      60*MW2^2*MZ2^6*CHq3[3, 3] - 96*MT2^4*MW2^3*MZ2*CHu[3, 3] + 
      288*MT2^3*MW2^4*MZ2*CHu[3, 3] - 288*MT2^2*MW2^5*MZ2*CHu[3, 3] + 
      96*MT2*MW2^6*MZ2*CHu[3, 3] + 96*MT2^4*MW2^2*MZ2^2*CHu[3, 3] - 
      336*MT2^3*MW2^3*MZ2^2*CHu[3, 3] + 288*MT2^2*MW2^4*MZ2^2*CHu[3, 3] - 
      48*MT2*MW2^5*MZ2^2*CHu[3, 3] + 12*MT2^4*MW2*MZ2^3*CHu[3, 3] + 
      12*MT2^3*MW2^2*MZ2^3*CHu[3, 3] + 36*MT2^2*MW2^3*MZ2^3*CHu[3, 3] - 
      108*MT2*MW2^4*MZ2^3*CHu[3, 3] - 30*MT2^4*MZ2^4*CHu[3, 3] + 
      96*MT2^3*MW2*MZ2^4*CHu[3, 3] - 90*MT2^2*MW2^2*MZ2^4*CHu[3, 3] + 
      72*MT2*MW2^3*MZ2^4*CHu[3, 3] - 15*MT2^3*MZ2^5*CHu[3, 3] + 
      21*MT2*MW2^2*MZ2^5*CHu[3, 3] - 15*MT2*MW2*MZ2^6*CHu[3, 3]))/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (-288*MT2^7*MW2^3*MZ2^2*CHd[1, 1] + 2016*MT2^6*MW2^4*MZ2^2*CHd[1, 1] - 
      6048*MT2^5*MW2^5*MZ2^2*CHd[1, 1] + 10080*MT2^4*MW2^6*MZ2^2*CHd[1, 1] - 
      10080*MT2^3*MW2^7*MZ2^2*CHd[1, 1] + 6048*MT2^2*MW2^8*MZ2^2*CHd[1, 1] - 
      2016*MT2*MW2^9*MZ2^2*CHd[1, 1] + 288*MW2^10*MZ2^2*CHd[1, 1] + 
      720*MT2^7*MW2^2*MZ2^3*CHd[1, 1] - 5328*MT2^6*MW2^3*MZ2^3*CHd[1, 1] + 
      16272*MT2^5*MW2^4*MZ2^3*CHd[1, 1] - 26640*MT2^4*MW2^5*MZ2^3*CHd[1, 1] + 
      25200*MT2^3*MW2^6*MZ2^3*CHd[1, 1] - 13680*MT2^2*MW2^7*MZ2^3*CHd[1, 1] + 
      3888*MT2*MW2^8*MZ2^3*CHd[1, 1] - 432*MW2^9*MZ2^3*CHd[1, 1] - 
      612*MT2^7*MW2*MZ2^4*CHd[1, 1] + 5004*MT2^6*MW2^2*MZ2^4*CHd[1, 1] - 
      15732*MT2^5*MW2^3*MZ2^4*CHd[1, 1] + 24732*MT2^4*MW2^4*MZ2^4*CHd[1, 1] - 
      20556*MT2^3*MW2^5*MZ2^4*CHd[1, 1] + 8388*MT2^2*MW2^6*MZ2^4*CHd[1, 1] - 
      1116*MT2*MW2^7*MZ2^4*CHd[1, 1] - 108*MW2^8*MZ2^4*CHd[1, 1] + 
      180*MT2^7*MZ2^5*CHd[1, 1] - 1872*MT2^6*MW2*MZ2^5*CHd[1, 1] + 
      6228*MT2^5*MW2^2*MZ2^5*CHd[1, 1] - 8640*MT2^4*MW2^3*MZ2^5*CHd[1, 1] + 
      4140*MT2^3*MW2^4*MZ2^5*CHd[1, 1] + 1440*MT2^2*MW2^5*MZ2^5*CHd[1, 1] - 
      1908*MT2*MW2^6*MZ2^5*CHd[1, 1] + 432*MW2^7*MZ2^5*CHd[1, 1] + 
      180*MT2^6*MZ2^6*CHd[1, 1] - 720*MT2^5*MW2*MZ2^6*CHd[1, 1] + 
      288*MT2^4*MW2^2*MZ2^6*CHd[1, 1] + 1836*MT2^3*MW2^3*MZ2^6*CHd[1, 1] - 
      2736*MT2^2*MW2^4*MZ2^6*CHd[1, 1] + 1332*MT2*MW2^5*MZ2^6*CHd[1, 1] - 
      180*MW2^6*MZ2^6*CHd[1, 1] + 180*MT2^4*MW2*MZ2^7*CHd[1, 1] - 
      540*MT2^3*MW2^2*MZ2^7*CHd[1, 1] + 540*MT2^2*MW2^3*MZ2^7*CHd[1, 1] - 
      180*MT2*MW2^4*MZ2^7*CHd[1, 1] - 288*MT2^7*MW2^3*MZ2^2*CHd[2, 2] + 
      2016*MT2^6*MW2^4*MZ2^2*CHd[2, 2] - 6048*MT2^5*MW2^5*MZ2^2*CHd[2, 2] + 
      10080*MT2^4*MW2^6*MZ2^2*CHd[2, 2] - 10080*MT2^3*MW2^7*MZ2^2*CHd[2, 2] + 
      6048*MT2^2*MW2^8*MZ2^2*CHd[2, 2] - 2016*MT2*MW2^9*MZ2^2*CHd[2, 2] + 
      288*MW2^10*MZ2^2*CHd[2, 2] + 720*MT2^7*MW2^2*MZ2^3*CHd[2, 2] - 
      5328*MT2^6*MW2^3*MZ2^3*CHd[2, 2] + 16272*MT2^5*MW2^4*MZ2^3*CHd[2, 2] - 
      26640*MT2^4*MW2^5*MZ2^3*CHd[2, 2] + 25200*MT2^3*MW2^6*MZ2^3*CHd[2, 2] - 
      13680*MT2^2*MW2^7*MZ2^3*CHd[2, 2] + 3888*MT2*MW2^8*MZ2^3*CHd[2, 2] - 
      432*MW2^9*MZ2^3*CHd[2, 2] - 612*MT2^7*MW2*MZ2^4*CHd[2, 2] + 
      5004*MT2^6*MW2^2*MZ2^4*CHd[2, 2] - 15732*MT2^5*MW2^3*MZ2^4*CHd[2, 2] + 
      24732*MT2^4*MW2^4*MZ2^4*CHd[2, 2] - 20556*MT2^3*MW2^5*MZ2^4*CHd[2, 2] + 
      8388*MT2^2*MW2^6*MZ2^4*CHd[2, 2] - 1116*MT2*MW2^7*MZ2^4*CHd[2, 2] - 
      108*MW2^8*MZ2^4*CHd[2, 2] + 180*MT2^7*MZ2^5*CHd[2, 2] - 
      1872*MT2^6*MW2*MZ2^5*CHd[2, 2] + 6228*MT2^5*MW2^2*MZ2^5*CHd[2, 2] - 
      8640*MT2^4*MW2^3*MZ2^5*CHd[2, 2] + 4140*MT2^3*MW2^4*MZ2^5*CHd[2, 2] + 
      1440*MT2^2*MW2^5*MZ2^5*CHd[2, 2] - 1908*MT2*MW2^6*MZ2^5*CHd[2, 2] + 
      432*MW2^7*MZ2^5*CHd[2, 2] + 180*MT2^6*MZ2^6*CHd[2, 2] - 
      720*MT2^5*MW2*MZ2^6*CHd[2, 2] + 288*MT2^4*MW2^2*MZ2^6*CHd[2, 2] + 
      1836*MT2^3*MW2^3*MZ2^6*CHd[2, 2] - 2736*MT2^2*MW2^4*MZ2^6*CHd[2, 2] + 
      1332*MT2*MW2^5*MZ2^6*CHd[2, 2] - 180*MW2^6*MZ2^6*CHd[2, 2] + 
      180*MT2^4*MW2*MZ2^7*CHd[2, 2] - 540*MT2^3*MW2^2*MZ2^7*CHd[2, 2] + 
      540*MT2^2*MW2^3*MZ2^7*CHd[2, 2] - 180*MT2*MW2^4*MZ2^7*CHd[2, 2] - 
      288*MT2^7*MW2^3*MZ2^2*CHd[3, 3] + 2016*MT2^6*MW2^4*MZ2^2*CHd[3, 3] - 
      6048*MT2^5*MW2^5*MZ2^2*CHd[3, 3] + 10080*MT2^4*MW2^6*MZ2^2*CHd[3, 3] - 
      10080*MT2^3*MW2^7*MZ2^2*CHd[3, 3] + 6048*MT2^2*MW2^8*MZ2^2*CHd[3, 3] - 
      2016*MT2*MW2^9*MZ2^2*CHd[3, 3] + 288*MW2^10*MZ2^2*CHd[3, 3] + 
      720*MT2^7*MW2^2*MZ2^3*CHd[3, 3] - 5328*MT2^6*MW2^3*MZ2^3*CHd[3, 3] + 
      16272*MT2^5*MW2^4*MZ2^3*CHd[3, 3] - 26640*MT2^4*MW2^5*MZ2^3*CHd[3, 3] + 
      25200*MT2^3*MW2^6*MZ2^3*CHd[3, 3] - 13680*MT2^2*MW2^7*MZ2^3*CHd[3, 3] + 
      3888*MT2*MW2^8*MZ2^3*CHd[3, 3] - 432*MW2^9*MZ2^3*CHd[3, 3] - 
      612*MT2^7*MW2*MZ2^4*CHd[3, 3] + 5004*MT2^6*MW2^2*MZ2^4*CHd[3, 3] - 
      15732*MT2^5*MW2^3*MZ2^4*CHd[3, 3] + 24732*MT2^4*MW2^4*MZ2^4*CHd[3, 3] - 
      20556*MT2^3*MW2^5*MZ2^4*CHd[3, 3] + 8388*MT2^2*MW2^6*MZ2^4*CHd[3, 3] - 
      1116*MT2*MW2^7*MZ2^4*CHd[3, 3] - 108*MW2^8*MZ2^4*CHd[3, 3] + 
      180*MT2^7*MZ2^5*CHd[3, 3] - 1872*MT2^6*MW2*MZ2^5*CHd[3, 3] + 
      6228*MT2^5*MW2^2*MZ2^5*CHd[3, 3] - 8640*MT2^4*MW2^3*MZ2^5*CHd[3, 3] + 
      4140*MT2^3*MW2^4*MZ2^5*CHd[3, 3] + 1440*MT2^2*MW2^5*MZ2^5*CHd[3, 3] - 
      1908*MT2*MW2^6*MZ2^5*CHd[3, 3] + 432*MW2^7*MZ2^5*CHd[3, 3] + 
      180*MT2^6*MZ2^6*CHd[3, 3] - 720*MT2^5*MW2*MZ2^6*CHd[3, 3] + 
      288*MT2^4*MW2^2*MZ2^6*CHd[3, 3] + 1836*MT2^3*MW2^3*MZ2^6*CHd[3, 3] - 
      2736*MT2^2*MW2^4*MZ2^6*CHd[3, 3] + 1332*MT2*MW2^5*MZ2^6*CHd[3, 3] - 
      180*MW2^6*MZ2^6*CHd[3, 3] + 180*MT2^4*MW2*MZ2^7*CHd[3, 3] - 
      540*MT2^3*MW2^2*MZ2^7*CHd[3, 3] + 540*MT2^2*MW2^3*MZ2^7*CHd[3, 3] - 
      180*MT2*MW2^4*MZ2^7*CHd[3, 3] + 32*MT2^8*MW2^3*MZ2*CHe[3, 3] - 
      160*MT2^7*MW2^4*MZ2*CHe[3, 3] + 224*MT2^6*MW2^5*MZ2*CHe[3, 3] + 
      224*MT2^5*MW2^6*MZ2*CHe[3, 3] - 1120*MT2^4*MW2^7*MZ2*CHe[3, 3] + 
      1568*MT2^3*MW2^8*MZ2*CHe[3, 3] - 1120*MT2^2*MW2^9*MZ2*CHe[3, 3] + 
      416*MT2*MW2^10*MZ2*CHe[3, 3] - 64*MW2^11*MZ2*CHe[3, 3] + 
      1104*MT2^7*MW2^3*MZ2^2*CHe[3, 3] - 7632*MT2^6*MW2^4*MZ2^2*CHe[3, 3] + 
      22848*MT2^5*MW2^5*MZ2^2*CHe[3, 3] - 38400*MT2^4*MW2^6*MZ2^2*CHe[3, 3] + 
      39120*MT2^3*MW2^7*MZ2^2*CHe[3, 3] - 24144*MT2^2*MW2^8*MZ2^2*CHe[3, 3] + 
      8352*MT2*MW2^9*MZ2^2*CHe[3, 3] - 1248*MW2^10*MZ2^2*CHe[3, 3] - 
      24*MT2^8*MW2*MZ2^3*CHe[3, 3] - 2040*MT2^7*MW2^2*MZ2^3*CHe[3, 3] + 
      16024*MT2^6*MW2^3*MZ2^3*CHe[3, 3] - 49848*MT2^5*MW2^4*MZ2^3*CHe[3, 3] + 
      82008*MT2^4*MW2^5*MZ2^3*CHe[3, 3] - 77096*MT2^3*MW2^6*MZ2^3*CHe[3, 3] + 
      40872*MT2^2*MW2^7*MZ2^3*CHe[3, 3] - 10920*MT2*MW2^8*MZ2^3*CHe[3, 3] + 
      1024*MW2^9*MZ2^3*CHe[3, 3] - 8*MT2^8*MZ2^4*CHe[3, 3] + 
      1696*MT2^7*MW2*MZ2^4*CHe[3, 3] - 13880*MT2^6*MW2^2*MZ2^4*CHe[3, 3] + 
      43612*MT2^5*MW2^3*MZ2^4*CHe[3, 3] - 67588*MT2^4*MW2^4*MZ2^4*CHe[3, 3] + 
      53928*MT2^3*MW2^5*MZ2^4*CHe[3, 3] - 19584*MT2^2*MW2^6*MZ2^4*CHe[3, 3] + 
      1196*MT2*MW2^7*MZ2^4*CHe[3, 3] + 628*MW2^8*MZ2^4*CHe[3, 3] - 
      600*MT2^7*MZ2^5*CHe[3, 3] + 5856*MT2^6*MW2*MZ2^5*CHe[3, 3] - 
      19212*MT2^5*MW2^2*MZ2^5*CHe[3, 3] + 27024*MT2^4*MW2^3*MZ2^5*CHe[3, 3] - 
      14400*MT2^3*MW2^4*MZ2^5*CHe[3, 3] - 2064*MT2^2*MW2^5*MZ2^5*CHe[3, 3] + 
      4356*MT2*MW2^6*MZ2^5*CHe[3, 3] - 960*MW2^7*MZ2^5*CHe[3, 3] - 
      592*MT2^6*MZ2^6*CHe[3, 3] + 2376*MT2^5*MW2*MZ2^6*CHe[3, 3] - 
      1332*MT2^4*MW2^2*MZ2^6*CHe[3, 3] - 4912*MT2^3*MW2^3*MZ2^6*CHe[3, 3] + 
      7860*MT2^2*MW2^4*MZ2^6*CHe[3, 3] - 4020*MT2*MW2^5*MZ2^6*CHe[3, 3] + 
      620*MW2^6*MZ2^6*CHe[3, 3] - 592*MT2^4*MW2*MZ2^7*CHe[3, 3] + 
      1792*MT2^3*MW2^2*MZ2^7*CHe[3, 3] - 1820*MT2^2*MW2^3*MZ2^7*CHe[3, 3] + 
      620*MT2*MW2^4*MZ2^7*CHe[3, 3] - (4*MW2^2 - MZ2^2)*
       (8*MT2^8*(5*MW2 - 4*MZ2)*MZ2 - 20*MT2^7*MZ2*(10*MW2^2 - 23*MW2*MZ2 + 
          12*MZ2^2) + 2*MT2^6*(48*MW2^4 + 76*MW2^3*MZ2 - 1068*MW2^2*MZ2^2 + 
          903*MW2*MZ2^3 - 94*MZ2^4) + MT2^4*MW2*(1440*MW2^5 - 
          1976*MW2^4*MZ2 - 11004*MW2^3*MZ2^2 + 11326*MW2^2*MZ2^3 - 
          1184*MW2*MZ2^4 - 243*MZ2^5) + 2*MW2^5*(48*MW2^5 + 88*MW2^4*MZ2 - 
          310*MW2^3*MZ2^2 - 119*MW2^2*MZ2^3 + 241*MW2*MZ2^4 + 10*MZ2^5) + 
        MT2^5*(-576*MW2^5 + 808*MW2^4*MZ2 + 5840*MW2^3*MZ2^2 - 
          6022*MW2^2*MZ2^3 + 841*MW2*MZ2^4 + 20*MZ2^5) + 
        MT2^2*MW2^2*(1440*MW2^6 - 56*MW2^5*MZ2 - 10272*MW2^4*MZ2^2 + 
          6114*MW2^3*MZ2^3 + 2374*MW2^2*MZ2^4 - 719*MW2*MZ2^5 - 65*MZ2^6) + 
        MT2*MW2^3*(-576*MW2^6 - 488*MW2^5*MZ2 + 4040*MW2^4*MZ2^2 - 
          870*MW2^3*MZ2^3 - 1933*MW2^2*MZ2^4 + 257*MW2*MZ2^5 + 20*MZ2^6) + 
        MT2^3*MW2*(-1920*MW2^6 + 1544*MW2^5*MZ2 + 13724*MW2^4*MZ2^2 - 
          11924*MW2^3*MZ2^3 - 344*MW2^2*MZ2^4 + 671*MW2*MZ2^5 + 30*MZ2^6))*
       CHe[Leff, Leff] + 32*MT2^8*MW2^3*MZ2*CHl1[3, 3] - 
      160*MT2^7*MW2^4*MZ2*CHl1[3, 3] + 224*MT2^6*MW2^5*MZ2*CHl1[3, 3] + 
      224*MT2^5*MW2^6*MZ2*CHl1[3, 3] - 1120*MT2^4*MW2^7*MZ2*CHl1[3, 3] + 
      1568*MT2^3*MW2^8*MZ2*CHl1[3, 3] - 1120*MT2^2*MW2^9*MZ2*CHl1[3, 3] + 
      416*MT2*MW2^10*MZ2*CHl1[3, 3] - 64*MW2^11*MZ2*CHl1[3, 3] + 
      16*MT2^8*MW2^2*MZ2^2*CHl1[3, 3] + 1024*MT2^7*MW2^3*MZ2^2*CHl1[3, 3] - 
      7520*MT2^6*MW2^4*MZ2^2*CHl1[3, 3] + 22960*MT2^5*MW2^5*MZ2^2*
       CHl1[3, 3] - 38960*MT2^4*MW2^6*MZ2^2*CHl1[3, 3] + 
      39904*MT2^3*MW2^7*MZ2^2*CHl1[3, 3] - 24704*MT2^2*MW2^8*MZ2^2*
       CHl1[3, 3] + 8560*MT2*MW2^9*MZ2^2*CHl1[3, 3] - 
      1280*MW2^10*MZ2^2*CHl1[3, 3] - 8*MT2^8*MW2*MZ2^3*CHl1[3, 3] - 
      1568*MT2^7*MW2^2*MZ2^3*CHl1[3, 3] + 12320*MT2^6*MW2^3*MZ2^3*
       CHl1[3, 3] - 38312*MT2^5*MW2^4*MZ2^3*CHl1[3, 3] + 
      62248*MT2^4*MW2^5*MZ2^3*CHl1[3, 3] - 56752*MT2^3*MW2^6*MZ2^3*
       CHl1[3, 3] + 28240*MT2^2*MW2^7*MZ2^3*CHl1[3, 3] - 
      6536*MT2*MW2^8*MZ2^3*CHl1[3, 3] + 368*MW2^9*MZ2^3*CHl1[3, 3] - 
      4*MT2^8*MZ2^4*CHl1[3, 3] + 1148*MT2^7*MW2*MZ2^4*CHl1[3, 3] - 
      9572*MT2^6*MW2^2*MZ2^4*CHl1[3, 3] + 30224*MT2^5*MW2^3*MZ2^4*
       CHl1[3, 3] - 46344*MT2^4*MW2^4*MZ2^4*CHl1[3, 3] + 
      35724*MT2^3*MW2^5*MZ2^4*CHl1[3, 3] - 11780*MT2^2*MW2^6*MZ2^4*
       CHl1[3, 3] + 120*MT2*MW2^7*MZ2^4*CHl1[3, 3] + 
      484*MW2^8*MZ2^4*CHl1[3, 3] - 300*MT2^7*MZ2^5*CHl1[3, 3] + 
      3224*MT2^6*MW2*MZ2^5*CHl1[3, 3] - 10794*MT2^5*MW2^2*MZ2^5*CHl1[3, 3] + 
      14474*MT2^4*MW2^3*MZ2^5*CHl1[3, 3] - 5640*MT2^3*MW2^4*MZ2^5*
       CHl1[3, 3] - 4052*MT2^2*MW2^5*MZ2^5*CHl1[3, 3] + 
      3878*MT2*MW2^6*MZ2^5*CHl1[3, 3] - 790*MW2^7*MZ2^5*CHl1[3, 3] - 
      296*MT2^6*MZ2^6*CHl1[3, 3] + 1188*MT2^5*MW2*MZ2^6*CHl1[3, 3] - 
      370*MT2^4*MW2^2*MZ2^6*CHl1[3, 3] - 3352*MT2^3*MW2^3*MZ2^6*CHl1[3, 3] + 
      4840*MT2^2*MW2^4*MZ2^6*CHl1[3, 3] - 2320*MT2*MW2^5*MZ2^6*CHl1[3, 3] + 
      310*MW2^6*MZ2^6*CHl1[3, 3] - 296*MT2^4*MW2*MZ2^7*CHl1[3, 3] + 
      896*MT2^3*MW2^2*MZ2^7*CHl1[3, 3] - 910*MT2^2*MW2^3*MZ2^7*CHl1[3, 3] + 
      310*MT2*MW2^4*MZ2^7*CHl1[3, 3] + 2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
       (8*MT2^8*(5*MW2 - 4*MZ2)*MZ2 - 20*MT2^7*MZ2*(10*MW2^2 - 23*MW2*MZ2 + 
          12*MZ2^2) + 2*MT2^6*(48*MW2^4 + 76*MW2^3*MZ2 - 1068*MW2^2*MZ2^2 + 
          903*MW2*MZ2^3 - 94*MZ2^4) + MT2^4*MW2*(1440*MW2^5 - 
          1976*MW2^4*MZ2 - 11004*MW2^3*MZ2^2 + 11326*MW2^2*MZ2^3 - 
          1184*MW2*MZ2^4 - 243*MZ2^5) + 2*MW2^5*(48*MW2^5 + 88*MW2^4*MZ2 - 
          310*MW2^3*MZ2^2 - 119*MW2^2*MZ2^3 + 241*MW2*MZ2^4 + 10*MZ2^5) + 
        MT2^5*(-576*MW2^5 + 808*MW2^4*MZ2 + 5840*MW2^3*MZ2^2 - 
          6022*MW2^2*MZ2^3 + 841*MW2*MZ2^4 + 20*MZ2^5) + 
        MT2^2*MW2^2*(1440*MW2^6 - 56*MW2^5*MZ2 - 10272*MW2^4*MZ2^2 + 
          6114*MW2^3*MZ2^3 + 2374*MW2^2*MZ2^4 - 719*MW2*MZ2^5 - 65*MZ2^6) + 
        MT2*MW2^3*(-576*MW2^6 - 488*MW2^5*MZ2 + 4040*MW2^4*MZ2^2 - 
          870*MW2^3*MZ2^3 - 1933*MW2^2*MZ2^4 + 257*MW2*MZ2^5 + 20*MZ2^6) + 
        MT2^3*MW2*(-1920*MW2^6 + 1544*MW2^5*MZ2 + 13724*MW2^4*MZ2^2 - 
          11924*MW2^3*MZ2^3 - 344*MW2^2*MZ2^4 + 671*MW2*MZ2^5 + 30*MZ2^6))*
       CHl1[Leff, Leff] + 64*MT2^8*MW2^4*CHl3[1, 1] - 
      320*MT2^7*MW2^5*CHl3[1, 1] + 448*MT2^6*MW2^6*CHl3[1, 1] + 
      448*MT2^5*MW2^7*CHl3[1, 1] - 2240*MT2^4*MW2^8*CHl3[1, 1] + 
      3136*MT2^3*MW2^9*CHl3[1, 1] - 2240*MT2^2*MW2^10*CHl3[1, 1] + 
      832*MT2*MW2^11*CHl3[1, 1] - 128*MW2^12*CHl3[1, 1] - 
      32*MT2^8*MW2^3*MZ2*CHl3[1, 1] + 256*MT2^7*MW2^4*MZ2*CHl3[1, 1] - 
      704*MT2^6*MW2^5*MZ2*CHl3[1, 1] + 1120*MT2^5*MW2^6*MZ2*CHl3[1, 1] - 
      1760*MT2^4*MW2^7*MZ2*CHl3[1, 1] + 2752*MT2^3*MW2^8*MZ2*CHl3[1, 1] - 
      2816*MT2^2*MW2^9*MZ2*CHl3[1, 1] + 1504*MT2*MW2^10*MZ2*CHl3[1, 1] - 
      320*MW2^11*MZ2*CHl3[1, 1] - 40*MT2^8*MW2^2*MZ2^2*CHl3[1, 1] + 
      152*MT2^7*MW2^3*MZ2^2*CHl3[1, 1] - 8*MT2^6*MW2^4*MZ2^2*CHl3[1, 1] - 
      1144*MT2^5*MW2^5*MZ2^2*CHl3[1, 1] + 3416*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] - 
      4760*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] + 3272*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] - 
      904*MT2*MW2^9*MZ2^2*CHl3[1, 1] + 16*MW2^10*MZ2^2*CHl3[1, 1] + 
      16*MT2^8*MW2*MZ2^3*CHl3[1, 1] - 140*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] + 
      396*MT2^6*MW2^3*MZ2^3*CHl3[1, 1] - 632*MT2^5*MW2^4*MZ2^3*CHl3[1, 1] + 
      984*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] - 1820*MT2^3*MW2^6*MZ2^3*CHl3[1, 1] + 
      2396*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 1536*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 
      336*MW2^9*MZ2^3*CHl3[1, 1] + 10*MT2^8*MZ2^4*CHl3[1, 1] - 
      26*MT2^7*MW2*MZ2^4*CHl3[1, 1] - 70*MT2^6*MW2^2*MZ2^4*CHl3[1, 1] + 
      526*MT2^5*MW2^3*MZ2^4*CHl3[1, 1] - 1446*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 
      2082*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] - 1498*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 
      378*MT2*MW2^7*MZ2^4*CHl3[1, 1] + 44*MW2^8*MZ2^4*CHl3[1, 1] + 
      15*MT2^7*MZ2^5*CHl3[1, 1] - 67*MT2^6*MW2*MZ2^5*CHl3[1, 1] + 
      162*MT2^5*MW2^2*MZ2^5*CHl3[1, 1] - 326*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] + 
      655*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] - 919*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] + 
      604*MT2*MW2^6*MZ2^5*CHl3[1, 1] - 124*MW2^7*MZ2^5*CHl3[1, 1] + 
      5*MT2^6*MZ2^6*CHl3[1, 1] - 30*MT2^5*MW2*MZ2^6*CHl3[1, 1] + 
      98*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] - 156*MT2^3*MW2^3*MZ2^6*CHl3[1, 1] + 
      97*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] + 26*MT2*MW2^5*MZ2^6*CHl3[1, 1] - 
      40*MW2^6*MZ2^6*CHl3[1, 1] + 5*MT2^4*MW2*MZ2^7*CHl3[1, 1] - 
      35*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] + 70*MT2^2*MW2^3*MZ2^7*CHl3[1, 1] - 
      40*MT2*MW2^4*MZ2^7*CHl3[1, 1] + 64*MT2^8*MW2^4*CHl3[2, 2] - 
      320*MT2^7*MW2^5*CHl3[2, 2] + 448*MT2^6*MW2^6*CHl3[2, 2] + 
      448*MT2^5*MW2^7*CHl3[2, 2] - 2240*MT2^4*MW2^8*CHl3[2, 2] + 
      3136*MT2^3*MW2^9*CHl3[2, 2] - 2240*MT2^2*MW2^10*CHl3[2, 2] + 
      832*MT2*MW2^11*CHl3[2, 2] - 128*MW2^12*CHl3[2, 2] - 
      32*MT2^8*MW2^3*MZ2*CHl3[2, 2] + 256*MT2^7*MW2^4*MZ2*CHl3[2, 2] - 
      704*MT2^6*MW2^5*MZ2*CHl3[2, 2] + 1120*MT2^5*MW2^6*MZ2*CHl3[2, 2] - 
      1760*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 2752*MT2^3*MW2^8*MZ2*CHl3[2, 2] - 
      2816*MT2^2*MW2^9*MZ2*CHl3[2, 2] + 1504*MT2*MW2^10*MZ2*CHl3[2, 2] - 
      320*MW2^11*MZ2*CHl3[2, 2] - 40*MT2^8*MW2^2*MZ2^2*CHl3[2, 2] + 
      152*MT2^7*MW2^3*MZ2^2*CHl3[2, 2] - 8*MT2^6*MW2^4*MZ2^2*CHl3[2, 2] - 
      1144*MT2^5*MW2^5*MZ2^2*CHl3[2, 2] + 3416*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] - 
      4760*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 3272*MT2^2*MW2^8*MZ2^2*CHl3[2, 2] - 
      904*MT2*MW2^9*MZ2^2*CHl3[2, 2] + 16*MW2^10*MZ2^2*CHl3[2, 2] + 
      16*MT2^8*MW2*MZ2^3*CHl3[2, 2] - 140*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] + 
      396*MT2^6*MW2^3*MZ2^3*CHl3[2, 2] - 632*MT2^5*MW2^4*MZ2^3*CHl3[2, 2] + 
      984*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] - 1820*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] + 
      2396*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] - 1536*MT2*MW2^8*MZ2^3*CHl3[2, 2] + 
      336*MW2^9*MZ2^3*CHl3[2, 2] + 10*MT2^8*MZ2^4*CHl3[2, 2] - 
      26*MT2^7*MW2*MZ2^4*CHl3[2, 2] - 70*MT2^6*MW2^2*MZ2^4*CHl3[2, 2] + 
      526*MT2^5*MW2^3*MZ2^4*CHl3[2, 2] - 1446*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] + 
      2082*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] - 1498*MT2^2*MW2^6*MZ2^4*CHl3[2, 2] + 
      378*MT2*MW2^7*MZ2^4*CHl3[2, 2] + 44*MW2^8*MZ2^4*CHl3[2, 2] + 
      15*MT2^7*MZ2^5*CHl3[2, 2] - 67*MT2^6*MW2*MZ2^5*CHl3[2, 2] + 
      162*MT2^5*MW2^2*MZ2^5*CHl3[2, 2] - 326*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] + 
      655*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] - 919*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] + 
      604*MT2*MW2^6*MZ2^5*CHl3[2, 2] - 124*MW2^7*MZ2^5*CHl3[2, 2] + 
      5*MT2^6*MZ2^6*CHl3[2, 2] - 30*MT2^5*MW2*MZ2^6*CHl3[2, 2] + 
      98*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] - 156*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] + 
      97*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] + 26*MT2*MW2^5*MZ2^6*CHl3[2, 2] - 
      40*MW2^6*MZ2^6*CHl3[2, 2] + 5*MT2^4*MW2*MZ2^7*CHl3[2, 2] - 
      35*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] + 70*MT2^2*MW2^3*MZ2^7*CHl3[2, 2] - 
      40*MT2*MW2^4*MZ2^7*CHl3[2, 2] + 32*MT2^8*MW2^3*MZ2*CHl3[3, 3] - 
      160*MT2^7*MW2^4*MZ2*CHl3[3, 3] + 224*MT2^6*MW2^5*MZ2*CHl3[3, 3] + 
      224*MT2^5*MW2^6*MZ2*CHl3[3, 3] - 1120*MT2^4*MW2^7*MZ2*CHl3[3, 3] + 
      1568*MT2^3*MW2^8*MZ2*CHl3[3, 3] - 1120*MT2^2*MW2^9*MZ2*CHl3[3, 3] + 
      416*MT2*MW2^10*MZ2*CHl3[3, 3] - 64*MW2^11*MZ2*CHl3[3, 3] + 
      16*MT2^8*MW2^2*MZ2^2*CHl3[3, 3] + 1024*MT2^7*MW2^3*MZ2^2*CHl3[3, 3] - 
      7520*MT2^6*MW2^4*MZ2^2*CHl3[3, 3] + 22960*MT2^5*MW2^5*MZ2^2*
       CHl3[3, 3] - 38960*MT2^4*MW2^6*MZ2^2*CHl3[3, 3] + 
      39904*MT2^3*MW2^7*MZ2^2*CHl3[3, 3] - 24704*MT2^2*MW2^8*MZ2^2*
       CHl3[3, 3] + 8560*MT2*MW2^9*MZ2^2*CHl3[3, 3] - 
      1280*MW2^10*MZ2^2*CHl3[3, 3] - 8*MT2^8*MW2*MZ2^3*CHl3[3, 3] - 
      1568*MT2^7*MW2^2*MZ2^3*CHl3[3, 3] + 12320*MT2^6*MW2^3*MZ2^3*
       CHl3[3, 3] - 38312*MT2^5*MW2^4*MZ2^3*CHl3[3, 3] + 
      62248*MT2^4*MW2^5*MZ2^3*CHl3[3, 3] - 56752*MT2^3*MW2^6*MZ2^3*
       CHl3[3, 3] + 28240*MT2^2*MW2^7*MZ2^3*CHl3[3, 3] - 
      6536*MT2*MW2^8*MZ2^3*CHl3[3, 3] + 368*MW2^9*MZ2^3*CHl3[3, 3] - 
      4*MT2^8*MZ2^4*CHl3[3, 3] + 1148*MT2^7*MW2*MZ2^4*CHl3[3, 3] - 
      9572*MT2^6*MW2^2*MZ2^4*CHl3[3, 3] + 30224*MT2^5*MW2^3*MZ2^4*
       CHl3[3, 3] - 46344*MT2^4*MW2^4*MZ2^4*CHl3[3, 3] + 
      35724*MT2^3*MW2^5*MZ2^4*CHl3[3, 3] - 11780*MT2^2*MW2^6*MZ2^4*
       CHl3[3, 3] + 120*MT2*MW2^7*MZ2^4*CHl3[3, 3] + 
      484*MW2^8*MZ2^4*CHl3[3, 3] - 300*MT2^7*MZ2^5*CHl3[3, 3] + 
      3224*MT2^6*MW2*MZ2^5*CHl3[3, 3] - 10794*MT2^5*MW2^2*MZ2^5*CHl3[3, 3] + 
      14474*MT2^4*MW2^3*MZ2^5*CHl3[3, 3] - 5640*MT2^3*MW2^4*MZ2^5*
       CHl3[3, 3] - 4052*MT2^2*MW2^5*MZ2^5*CHl3[3, 3] + 
      3878*MT2*MW2^6*MZ2^5*CHl3[3, 3] - 790*MW2^7*MZ2^5*CHl3[3, 3] - 
      296*MT2^6*MZ2^6*CHl3[3, 3] + 1188*MT2^5*MW2*MZ2^6*CHl3[3, 3] - 
      370*MT2^4*MW2^2*MZ2^6*CHl3[3, 3] - 3352*MT2^3*MW2^3*MZ2^6*CHl3[3, 3] + 
      4840*MT2^2*MW2^4*MZ2^6*CHl3[3, 3] - 2320*MT2*MW2^5*MZ2^6*CHl3[3, 3] + 
      310*MW2^6*MZ2^6*CHl3[3, 3] - 296*MT2^4*MW2*MZ2^7*CHl3[3, 3] + 
      896*MT2^3*MW2^2*MZ2^7*CHl3[3, 3] - 910*MT2^2*MW2^3*MZ2^7*CHl3[3, 3] + 
      310*MT2*MW2^4*MZ2^7*CHl3[3, 3] + 384*MT2^6*MW2^6*CHl3[Leff, Leff] - 
      2304*MT2^5*MW2^7*CHl3[Leff, Leff] + 5760*MT2^4*MW2^8*CHl3[Leff, Leff] - 
      7680*MT2^3*MW2^9*CHl3[Leff, Leff] + 5760*MT2^2*MW2^10*
       CHl3[Leff, Leff] - 2304*MT2*MW2^11*CHl3[Leff, Leff] + 
      384*MW2^12*CHl3[Leff, Leff] + 160*MT2^8*MW2^3*MZ2*CHl3[Leff, Leff] - 
      800*MT2^7*MW2^4*MZ2*CHl3[Leff, Leff] + 416*MT2^6*MW2^5*MZ2*
       CHl3[Leff, Leff] + 4384*MT2^5*MW2^6*MZ2*CHl3[Leff, Leff] - 
      10784*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 10016*MT2^3*MW2^8*MZ2*
       CHl3[Leff, Leff] - 3104*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] - 
      800*MT2*MW2^10*MZ2*CHl3[Leff, Leff] + 512*MW2^11*MZ2*CHl3[Leff, Leff] - 
      208*MT2^8*MW2^2*MZ2^2*CHl3[Leff, Leff] + 2240*MT2^7*MW2^3*MZ2^2*
       CHl3[Leff, Leff] - 9040*MT2^6*MW2^4*MZ2^2*CHl3[Leff, Leff] + 
      22896*MT2^5*MW2^5*MZ2^2*CHl3[Leff, Leff] - 42944*MT2^4*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 55648*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      43856*MT2^2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 18288*MT2*MW2^9*MZ2^2*
       CHl3[Leff, Leff] - 3024*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
      16*MT2^8*MW2*MZ2^3*CHl3[Leff, Leff] - 1480*MT2^7*MW2^2*MZ2^3*
       CHl3[Leff, Leff] + 11192*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] - 
      37384*MT2^5*MW2^4*MZ2^3*CHl3[Leff, Leff] + 71264*MT2^4*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 78232*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      45112*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 10584*MT2*MW2^8*MZ2^3*
       CHl3[Leff, Leff] - 64*MW2^9*MZ2^3*CHl3[Leff, Leff] + 
      64*MT2^8*MZ2^4*CHl3[Leff, Leff] - 440*MT2^7*MW2*MZ2^4*
       CHl3[Leff, Leff] - 92*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] + 
      3728*MT2^5*MW2^3*MZ2^4*CHl3[Leff, Leff] - 5380*MT2^4*MW2^4*MZ2^4*
       CHl3[Leff, Leff] - 4976*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      17812*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] - 14072*MT2*MW2^7*MZ2^4*
       CHl3[Leff, Leff] + 3644*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      480*MT2^7*MZ2^5*CHl3[Leff, Leff] - 3236*MT2^6*MW2*MZ2^5*
       CHl3[Leff, Leff] + 10442*MT2^5*MW2^2*MZ2^5*CHl3[Leff, Leff] - 
      21256*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] + 27220*MT2^3*MW2^4*MZ2^5*
       CHl3[Leff, Leff] - 19852*MT2^2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      6634*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 408*MW2^7*MZ2^5*
       CHl3[Leff, Leff] + 376*MT2^6*MZ2^6*CHl3[Leff, Leff] - 
      1722*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] + 2854*MT2^4*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 534*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      3570*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] + 3432*MT2*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 1004*MW2^6*MZ2^6*CHl3[Leff, Leff] - 
      40*MT2^5*MZ2^7*CHl3[Leff, Leff] + 486*MT2^4*MW2*MZ2^7*
       CHl3[Leff, Leff] - 1402*MT2^3*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      1568*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 554*MT2*MW2^4*MZ2^7*
       CHl3[Leff, Leff] - 40*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
      60*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] + 130*MT2^2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 40*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      288*MT2^7*MW2^3*MZ2^2*CHq1[1, 1] - 2016*MT2^6*MW2^4*MZ2^2*CHq1[1, 1] + 
      6048*MT2^5*MW2^5*MZ2^2*CHq1[1, 1] - 10080*MT2^4*MW2^6*MZ2^2*
       CHq1[1, 1] + 10080*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] - 
      6048*MT2^2*MW2^8*MZ2^2*CHq1[1, 1] + 2016*MT2*MW2^9*MZ2^2*CHq1[1, 1] - 
      288*MW2^10*MZ2^2*CHq1[1, 1] - 720*MT2^7*MW2^2*MZ2^3*CHq1[1, 1] + 
      5328*MT2^6*MW2^3*MZ2^3*CHq1[1, 1] - 16272*MT2^5*MW2^4*MZ2^3*
       CHq1[1, 1] + 26640*MT2^4*MW2^5*MZ2^3*CHq1[1, 1] - 
      25200*MT2^3*MW2^6*MZ2^3*CHq1[1, 1] + 13680*MT2^2*MW2^7*MZ2^3*
       CHq1[1, 1] - 3888*MT2*MW2^8*MZ2^3*CHq1[1, 1] + 
      432*MW2^9*MZ2^3*CHq1[1, 1] + 612*MT2^7*MW2*MZ2^4*CHq1[1, 1] - 
      5004*MT2^6*MW2^2*MZ2^4*CHq1[1, 1] + 15732*MT2^5*MW2^3*MZ2^4*
       CHq1[1, 1] - 24732*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] + 
      20556*MT2^3*MW2^5*MZ2^4*CHq1[1, 1] - 8388*MT2^2*MW2^6*MZ2^4*
       CHq1[1, 1] + 1116*MT2*MW2^7*MZ2^4*CHq1[1, 1] + 
      108*MW2^8*MZ2^4*CHq1[1, 1] - 180*MT2^7*MZ2^5*CHq1[1, 1] + 
      1872*MT2^6*MW2*MZ2^5*CHq1[1, 1] - 6228*MT2^5*MW2^2*MZ2^5*CHq1[1, 1] + 
      8640*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] - 4140*MT2^3*MW2^4*MZ2^5*CHq1[1, 1] - 
      1440*MT2^2*MW2^5*MZ2^5*CHq1[1, 1] + 1908*MT2*MW2^6*MZ2^5*CHq1[1, 1] - 
      432*MW2^7*MZ2^5*CHq1[1, 1] - 180*MT2^6*MZ2^6*CHq1[1, 1] + 
      720*MT2^5*MW2*MZ2^6*CHq1[1, 1] - 288*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] - 
      1836*MT2^3*MW2^3*MZ2^6*CHq1[1, 1] + 2736*MT2^2*MW2^4*MZ2^6*CHq1[1, 1] - 
      1332*MT2*MW2^5*MZ2^6*CHq1[1, 1] + 180*MW2^6*MZ2^6*CHq1[1, 1] - 
      180*MT2^4*MW2*MZ2^7*CHq1[1, 1] + 540*MT2^3*MW2^2*MZ2^7*CHq1[1, 1] - 
      540*MT2^2*MW2^3*MZ2^7*CHq1[1, 1] + 180*MT2*MW2^4*MZ2^7*CHq1[1, 1] + 
      288*MT2^7*MW2^3*MZ2^2*CHq1[2, 2] - 2016*MT2^6*MW2^4*MZ2^2*CHq1[2, 2] + 
      6048*MT2^5*MW2^5*MZ2^2*CHq1[2, 2] - 10080*MT2^4*MW2^6*MZ2^2*
       CHq1[2, 2] + 10080*MT2^3*MW2^7*MZ2^2*CHq1[2, 2] - 
      6048*MT2^2*MW2^8*MZ2^2*CHq1[2, 2] + 2016*MT2*MW2^9*MZ2^2*CHq1[2, 2] - 
      288*MW2^10*MZ2^2*CHq1[2, 2] - 720*MT2^7*MW2^2*MZ2^3*CHq1[2, 2] + 
      5328*MT2^6*MW2^3*MZ2^3*CHq1[2, 2] - 16272*MT2^5*MW2^4*MZ2^3*
       CHq1[2, 2] + 26640*MT2^4*MW2^5*MZ2^3*CHq1[2, 2] - 
      25200*MT2^3*MW2^6*MZ2^3*CHq1[2, 2] + 13680*MT2^2*MW2^7*MZ2^3*
       CHq1[2, 2] - 3888*MT2*MW2^8*MZ2^3*CHq1[2, 2] + 
      432*MW2^9*MZ2^3*CHq1[2, 2] + 612*MT2^7*MW2*MZ2^4*CHq1[2, 2] - 
      5004*MT2^6*MW2^2*MZ2^4*CHq1[2, 2] + 15732*MT2^5*MW2^3*MZ2^4*
       CHq1[2, 2] - 24732*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] + 
      20556*MT2^3*MW2^5*MZ2^4*CHq1[2, 2] - 8388*MT2^2*MW2^6*MZ2^4*
       CHq1[2, 2] + 1116*MT2*MW2^7*MZ2^4*CHq1[2, 2] + 
      108*MW2^8*MZ2^4*CHq1[2, 2] - 180*MT2^7*MZ2^5*CHq1[2, 2] + 
      1872*MT2^6*MW2*MZ2^5*CHq1[2, 2] - 6228*MT2^5*MW2^2*MZ2^5*CHq1[2, 2] + 
      8640*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] - 4140*MT2^3*MW2^4*MZ2^5*CHq1[2, 2] - 
      1440*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] + 1908*MT2*MW2^6*MZ2^5*CHq1[2, 2] - 
      432*MW2^7*MZ2^5*CHq1[2, 2] - 180*MT2^6*MZ2^6*CHq1[2, 2] + 
      720*MT2^5*MW2*MZ2^6*CHq1[2, 2] - 288*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] - 
      1836*MT2^3*MW2^3*MZ2^6*CHq1[2, 2] + 2736*MT2^2*MW2^4*MZ2^6*CHq1[2, 2] - 
      1332*MT2*MW2^5*MZ2^6*CHq1[2, 2] + 180*MW2^6*MZ2^6*CHq1[2, 2] - 
      180*MT2^4*MW2*MZ2^7*CHq1[2, 2] + 540*MT2^3*MW2^2*MZ2^7*CHq1[2, 2] - 
      540*MT2^2*MW2^3*MZ2^7*CHq1[2, 2] + 180*MT2*MW2^4*MZ2^7*CHq1[2, 2] - 
      96*MT2^8*MW2^3*MZ2*CHq1[3, 3] + 288*MT2^7*MW2^4*MZ2*CHq1[3, 3] + 
      672*MT2^6*MW2^5*MZ2*CHq1[3, 3] - 4704*MT2^5*MW2^6*MZ2*CHq1[3, 3] + 
      10080*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 11424*MT2^3*MW2^8*MZ2*CHq1[3, 3] + 
      7392*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 2592*MT2*MW2^10*MZ2*CHq1[3, 3] + 
      384*MW2^11*MZ2*CHq1[3, 3] + 96*MT2^8*MW2^2*MZ2^2*CHq1[3, 3] - 
      768*MT2^7*MW2^3*MZ2^2*CHq1[3, 3] + 2400*MT2^6*MW2^4*MZ2^2*CHq1[3, 3] - 
      4896*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] + 8640*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] - 
      12096*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] + 10848*MT2^2*MW2^8*MZ2^2*
       CHq1[3, 3] - 5280*MT2*MW2^9*MZ2^2*CHq1[3, 3] + 
      1056*MW2^10*MZ2^2*CHq1[3, 3] + 12*MT2^8*MW2*MZ2^3*CHq1[3, 3] + 
      444*MT2^7*MW2^2*MZ2^3*CHq1[3, 3] - 3540*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] + 
      12012*MT2^5*MW2^4*MZ2^3*CHq1[3, 3] - 23436*MT2^4*MW2^5*MZ2^3*
       CHq1[3, 3] + 27156*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] - 
      17532*MT2^2*MW2^7*MZ2^3*CHq1[3, 3] + 5316*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 
      432*MW2^9*MZ2^3*CHq1[3, 3] - 30*MT2^8*MZ2^4*CHq1[3, 3] + 
      150*MT2^7*MW2*MZ2^4*CHq1[3, 3] + 210*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] - 
      2094*MT2^5*MW2^3*MZ2^4*CHq1[3, 3] + 3882*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 
      1302*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] - 3810*MT2^2*MW2^6*MZ2^4*CHq1[3, 3] + 
      4110*MT2*MW2^7*MZ2^4*CHq1[3, 3] - 1116*MW2^8*MZ2^4*CHq1[3, 3] - 
      150*MT2^7*MZ2^5*CHq1[3, 3] + 1008*MT2^6*MW2*MZ2^5*CHq1[3, 3] - 
      3228*MT2^5*MW2^2*MZ2^5*CHq1[3, 3] + 6666*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] - 
      9162*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] + 7704*MT2^2*MW2^5*MZ2^5*CHq1[3, 3] - 
      3156*MT2*MW2^6*MZ2^5*CHq1[3, 3] + 318*MW2^7*MZ2^5*CHq1[3, 3] - 
      120*MT2^6*MZ2^6*CHq1[3, 3] + 570*MT2^5*MW2*MZ2^6*CHq1[3, 3] - 
      1032*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] + 498*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] + 
      786*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] - 1032*MT2*MW2^5*MZ2^6*CHq1[3, 3] + 
      330*MW2^6*MZ2^6*CHq1[3, 3] - 120*MT2^4*MW2*MZ2^7*CHq1[3, 3] + 
      480*MT2^3*MW2^2*MZ2^7*CHq1[3, 3] - 690*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] + 
      330*MT2*MW2^4*MZ2^7*CHq1[3, 3] - 864*MT2^7*MW2^3*MZ2^2*CHq3[1, 1] + 
      6048*MT2^6*MW2^4*MZ2^2*CHq3[1, 1] - 18144*MT2^5*MW2^5*MZ2^2*
       CHq3[1, 1] + 30240*MT2^4*MW2^6*MZ2^2*CHq3[1, 1] - 
      30240*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] + 18144*MT2^2*MW2^8*MZ2^2*
       CHq3[1, 1] - 6048*MT2*MW2^9*MZ2^2*CHq3[1, 1] + 
      864*MW2^10*MZ2^2*CHq3[1, 1] + 1296*MT2^7*MW2^2*MZ2^3*CHq3[1, 1] - 
      9936*MT2^6*MW2^3*MZ2^3*CHq3[1, 1] + 30672*MT2^5*MW2^4*MZ2^3*
       CHq3[1, 1] - 49680*MT2^4*MW2^5*MZ2^3*CHq3[1, 1] + 
      45360*MT2^3*MW2^6*MZ2^3*CHq3[1, 1] - 22896*MT2^2*MW2^7*MZ2^3*
       CHq3[1, 1] + 5616*MT2*MW2^8*MZ2^3*CHq3[1, 1] - 
      432*MW2^9*MZ2^3*CHq3[1, 1] - 540*MT2^7*MW2*MZ2^4*CHq3[1, 1] + 
      5076*MT2^6*MW2^2*MZ2^4*CHq3[1, 1] - 16524*MT2^5*MW2^3*MZ2^4*
       CHq3[1, 1] + 24516*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] - 
      16308*MT2^3*MW2^5*MZ2^4*CHq3[1, 1] + 2268*MT2^2*MW2^6*MZ2^4*
       CHq3[1, 1] + 2268*MT2*MW2^7*MZ2^4*CHq3[1, 1] - 
      756*MW2^8*MZ2^4*CHq3[1, 1] - 540*MT2^6*MW2*MZ2^5*CHq3[1, 1] + 
      2160*MT2^5*MW2^2*MZ2^5*CHq3[1, 1] - 1404*MT2^4*MW2^3*MZ2^5*CHq3[1, 1] - 
      3888*MT2^3*MW2^4*MZ2^5*CHq3[1, 1] + 6588*MT2^2*MW2^5*MZ2^5*CHq3[1, 1] - 
      3456*MT2*MW2^6*MZ2^5*CHq3[1, 1] + 540*MW2^7*MZ2^5*CHq3[1, 1] - 
      540*MT2^4*MW2^2*MZ2^6*CHq3[1, 1] + 1620*MT2^3*MW2^3*MZ2^6*CHq3[1, 1] - 
      1620*MT2^2*MW2^4*MZ2^6*CHq3[1, 1] + 540*MT2*MW2^5*MZ2^6*CHq3[1, 1] - 
      864*MT2^7*MW2^3*MZ2^2*CHq3[2, 2] + 6048*MT2^6*MW2^4*MZ2^2*CHq3[2, 2] - 
      18144*MT2^5*MW2^5*MZ2^2*CHq3[2, 2] + 30240*MT2^4*MW2^6*MZ2^2*
       CHq3[2, 2] - 30240*MT2^3*MW2^7*MZ2^2*CHq3[2, 2] + 
      18144*MT2^2*MW2^8*MZ2^2*CHq3[2, 2] - 6048*MT2*MW2^9*MZ2^2*CHq3[2, 2] + 
      864*MW2^10*MZ2^2*CHq3[2, 2] + 1296*MT2^7*MW2^2*MZ2^3*CHq3[2, 2] - 
      9936*MT2^6*MW2^3*MZ2^3*CHq3[2, 2] + 30672*MT2^5*MW2^4*MZ2^3*
       CHq3[2, 2] - 49680*MT2^4*MW2^5*MZ2^3*CHq3[2, 2] + 
      45360*MT2^3*MW2^6*MZ2^3*CHq3[2, 2] - 22896*MT2^2*MW2^7*MZ2^3*
       CHq3[2, 2] + 5616*MT2*MW2^8*MZ2^3*CHq3[2, 2] - 
      432*MW2^9*MZ2^3*CHq3[2, 2] - 540*MT2^7*MW2*MZ2^4*CHq3[2, 2] + 
      5076*MT2^6*MW2^2*MZ2^4*CHq3[2, 2] - 16524*MT2^5*MW2^3*MZ2^4*
       CHq3[2, 2] + 24516*MT2^4*MW2^4*MZ2^4*CHq3[2, 2] - 
      16308*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] + 2268*MT2^2*MW2^6*MZ2^4*
       CHq3[2, 2] + 2268*MT2*MW2^7*MZ2^4*CHq3[2, 2] - 
      756*MW2^8*MZ2^4*CHq3[2, 2] - 540*MT2^6*MW2*MZ2^5*CHq3[2, 2] + 
      2160*MT2^5*MW2^2*MZ2^5*CHq3[2, 2] - 1404*MT2^4*MW2^3*MZ2^5*CHq3[2, 2] - 
      3888*MT2^3*MW2^4*MZ2^5*CHq3[2, 2] + 6588*MT2^2*MW2^5*MZ2^5*CHq3[2, 2] - 
      3456*MT2*MW2^6*MZ2^5*CHq3[2, 2] + 540*MW2^7*MZ2^5*CHq3[2, 2] - 
      540*MT2^4*MW2^2*MZ2^6*CHq3[2, 2] + 1620*MT2^3*MW2^3*MZ2^6*CHq3[2, 2] - 
      1620*MT2^2*MW2^4*MZ2^6*CHq3[2, 2] + 540*MT2*MW2^5*MZ2^6*CHq3[2, 2] - 
      128*MT2^8*MW2^4*CHq3[3, 3] + 640*MT2^7*MW2^5*CHq3[3, 3] - 
      896*MT2^6*MW2^6*CHq3[3, 3] - 896*MT2^5*MW2^7*CHq3[3, 3] + 
      4480*MT2^4*MW2^8*CHq3[3, 3] - 6272*MT2^3*MW2^9*CHq3[3, 3] + 
      4480*MT2^2*MW2^10*CHq3[3, 3] - 1664*MT2*MW2^11*CHq3[3, 3] + 
      256*MW2^12*CHq3[3, 3] - 32*MT2^8*MW2^3*MZ2*CHq3[3, 3] + 
      160*MT2^7*MW2^4*MZ2*CHq3[3, 3] - 608*MT2^6*MW2^5*MZ2*CHq3[3, 3] + 
      1120*MT2^5*MW2^6*MZ2*CHq3[3, 3] + 160*MT2^4*MW2^7*MZ2*CHq3[3, 3] - 
      3488*MT2^3*MW2^8*MZ2*CHq3[3, 3] + 4960*MT2^2*MW2^9*MZ2*CHq3[3, 3] - 
      2912*MT2*MW2^10*MZ2*CHq3[3, 3] + 640*MW2^11*MZ2*CHq3[3, 3] + 
      176*MT2^8*MW2^2*MZ2^2*CHq3[3, 3] - 1072*MT2^7*MW2^3*MZ2^2*CHq3[3, 3] + 
      2416*MT2^6*MW2^4*MZ2^2*CHq3[3, 3] - 1840*MT2^5*MW2^5*MZ2^2*CHq3[3, 3] - 
      2032*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 5104*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 
      3376*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] + 368*MT2*MW2^9*MZ2^2*CHq3[3, 3] + 
      256*MW2^10*MZ2^2*CHq3[3, 3] - 20*MT2^8*MW2*MZ2^3*CHq3[3, 3] + 
      292*MT2^7*MW2^2*MZ2^3*CHq3[3, 3] - 924*MT2^6*MW2^3*MZ2^3*CHq3[3, 3] + 
      1516*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] - 2988*MT2^4*MW2^5*MZ2^3*CHq3[3, 3] + 
      6076*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] - 7108*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 
      3828*MT2*MW2^8*MZ2^3*CHq3[3, 3] - 672*MW2^9*MZ2^3*CHq3[3, 3] - 
      50*MT2^8*MZ2^4*CHq3[3, 3] + 274*MT2^7*MW2*MZ2^4*CHq3[3, 3] - 
      538*MT2^6*MW2^2*MZ2^4*CHq3[3, 3] + 190*MT2^5*MW2^3*MZ2^4*CHq3[3, 3] + 
      1662*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 3522*MT2^3*MW2^5*MZ2^4*CHq3[3, 3] + 
      2090*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] + 306*MT2*MW2^7*MZ2^4*CHq3[3, 3] - 
      412*MW2^8*MZ2^4*CHq3[3, 3] - 60*MT2^7*MZ2^5*CHq3[3, 3] + 
      254*MT2^6*MW2*MZ2^5*CHq3[3, 3] - 552*MT2^5*MW2^2*MZ2^5*CHq3[3, 3] + 
      1102*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] - 2096*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] + 
      2894*MT2^2*MW2^5*MZ2^5*CHq3[3, 3] - 1844*MT2*MW2^6*MZ2^5*CHq3[3, 3] + 
      302*MW2^7*MZ2^5*CHq3[3, 3] - 10*MT2^6*MZ2^6*CHq3[3, 3] + 
      30*MT2^5*MW2*MZ2^6*CHq3[3, 3] - 196*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] + 
      402*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] - 128*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] - 
      268*MT2*MW2^5*MZ2^6*CHq3[3, 3] + 170*MW2^6*MZ2^6*CHq3[3, 3] - 
      10*MT2^4*MW2*MZ2^7*CHq3[3, 3] + 70*MT2^3*MW2^2*MZ2^7*CHq3[3, 3] - 
      230*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] + 170*MT2*MW2^4*MZ2^7*CHq3[3, 3] + 
      576*MT2^7*MW2^3*MZ2^2*CHu[1, 1] - 4032*MT2^6*MW2^4*MZ2^2*CHu[1, 1] + 
      12096*MT2^5*MW2^5*MZ2^2*CHu[1, 1] - 20160*MT2^4*MW2^6*MZ2^2*CHu[1, 1] + 
      20160*MT2^3*MW2^7*MZ2^2*CHu[1, 1] - 12096*MT2^2*MW2^8*MZ2^2*CHu[1, 1] + 
      4032*MT2*MW2^9*MZ2^2*CHu[1, 1] - 576*MW2^10*MZ2^2*CHu[1, 1] - 
      1440*MT2^7*MW2^2*MZ2^3*CHu[1, 1] + 10656*MT2^6*MW2^3*MZ2^3*CHu[1, 1] - 
      32544*MT2^5*MW2^4*MZ2^3*CHu[1, 1] + 53280*MT2^4*MW2^5*MZ2^3*CHu[1, 1] - 
      50400*MT2^3*MW2^6*MZ2^3*CHu[1, 1] + 27360*MT2^2*MW2^7*MZ2^3*CHu[1, 1] - 
      7776*MT2*MW2^8*MZ2^3*CHu[1, 1] + 864*MW2^9*MZ2^3*CHu[1, 1] + 
      1224*MT2^7*MW2*MZ2^4*CHu[1, 1] - 10008*MT2^6*MW2^2*MZ2^4*CHu[1, 1] + 
      31464*MT2^5*MW2^3*MZ2^4*CHu[1, 1] - 49464*MT2^4*MW2^4*MZ2^4*CHu[1, 1] + 
      41112*MT2^3*MW2^5*MZ2^4*CHu[1, 1] - 16776*MT2^2*MW2^6*MZ2^4*CHu[1, 1] + 
      2232*MT2*MW2^7*MZ2^4*CHu[1, 1] + 216*MW2^8*MZ2^4*CHu[1, 1] - 
      360*MT2^7*MZ2^5*CHu[1, 1] + 3744*MT2^6*MW2*MZ2^5*CHu[1, 1] - 
      12456*MT2^5*MW2^2*MZ2^5*CHu[1, 1] + 17280*MT2^4*MW2^3*MZ2^5*CHu[1, 1] - 
      8280*MT2^3*MW2^4*MZ2^5*CHu[1, 1] - 2880*MT2^2*MW2^5*MZ2^5*CHu[1, 1] + 
      3816*MT2*MW2^6*MZ2^5*CHu[1, 1] - 864*MW2^7*MZ2^5*CHu[1, 1] - 
      360*MT2^6*MZ2^6*CHu[1, 1] + 1440*MT2^5*MW2*MZ2^6*CHu[1, 1] - 
      576*MT2^4*MW2^2*MZ2^6*CHu[1, 1] - 3672*MT2^3*MW2^3*MZ2^6*CHu[1, 1] + 
      5472*MT2^2*MW2^4*MZ2^6*CHu[1, 1] - 2664*MT2*MW2^5*MZ2^6*CHu[1, 1] + 
      360*MW2^6*MZ2^6*CHu[1, 1] - 360*MT2^4*MW2*MZ2^7*CHu[1, 1] + 
      1080*MT2^3*MW2^2*MZ2^7*CHu[1, 1] - 1080*MT2^2*MW2^3*MZ2^7*CHu[1, 1] + 
      360*MT2*MW2^4*MZ2^7*CHu[1, 1] + 576*MT2^7*MW2^3*MZ2^2*CHu[2, 2] - 
      4032*MT2^6*MW2^4*MZ2^2*CHu[2, 2] + 12096*MT2^5*MW2^5*MZ2^2*CHu[2, 2] - 
      20160*MT2^4*MW2^6*MZ2^2*CHu[2, 2] + 20160*MT2^3*MW2^7*MZ2^2*CHu[2, 2] - 
      12096*MT2^2*MW2^8*MZ2^2*CHu[2, 2] + 4032*MT2*MW2^9*MZ2^2*CHu[2, 2] - 
      576*MW2^10*MZ2^2*CHu[2, 2] - 1440*MT2^7*MW2^2*MZ2^3*CHu[2, 2] + 
      10656*MT2^6*MW2^3*MZ2^3*CHu[2, 2] - 32544*MT2^5*MW2^4*MZ2^3*CHu[2, 2] + 
      53280*MT2^4*MW2^5*MZ2^3*CHu[2, 2] - 50400*MT2^3*MW2^6*MZ2^3*CHu[2, 2] + 
      27360*MT2^2*MW2^7*MZ2^3*CHu[2, 2] - 7776*MT2*MW2^8*MZ2^3*CHu[2, 2] + 
      864*MW2^9*MZ2^3*CHu[2, 2] + 1224*MT2^7*MW2*MZ2^4*CHu[2, 2] - 
      10008*MT2^6*MW2^2*MZ2^4*CHu[2, 2] + 31464*MT2^5*MW2^3*MZ2^4*CHu[2, 2] - 
      49464*MT2^4*MW2^4*MZ2^4*CHu[2, 2] + 41112*MT2^3*MW2^5*MZ2^4*CHu[2, 2] - 
      16776*MT2^2*MW2^6*MZ2^4*CHu[2, 2] + 2232*MT2*MW2^7*MZ2^4*CHu[2, 2] + 
      216*MW2^8*MZ2^4*CHu[2, 2] - 360*MT2^7*MZ2^5*CHu[2, 2] + 
      3744*MT2^6*MW2*MZ2^5*CHu[2, 2] - 12456*MT2^5*MW2^2*MZ2^5*CHu[2, 2] + 
      17280*MT2^4*MW2^3*MZ2^5*CHu[2, 2] - 8280*MT2^3*MW2^4*MZ2^5*CHu[2, 2] - 
      2880*MT2^2*MW2^5*MZ2^5*CHu[2, 2] + 3816*MT2*MW2^6*MZ2^5*CHu[2, 2] - 
      864*MW2^7*MZ2^5*CHu[2, 2] - 360*MT2^6*MZ2^6*CHu[2, 2] + 
      1440*MT2^5*MW2*MZ2^6*CHu[2, 2] - 576*MT2^4*MW2^2*MZ2^6*CHu[2, 2] - 
      3672*MT2^3*MW2^3*MZ2^6*CHu[2, 2] + 5472*MT2^2*MW2^4*MZ2^6*CHu[2, 2] - 
      2664*MT2*MW2^5*MZ2^6*CHu[2, 2] + 360*MW2^6*MZ2^6*CHu[2, 2] - 
      360*MT2^4*MW2*MZ2^7*CHu[2, 2] + 1080*MT2^3*MW2^2*MZ2^7*CHu[2, 2] - 
      1080*MT2^2*MW2^3*MZ2^7*CHu[2, 2] + 360*MT2*MW2^4*MZ2^7*CHu[2, 2] - 
      96*MT2^8*MW2^3*MZ2*CHu[3, 3] + 672*MT2^7*MW2^4*MZ2*CHu[3, 3] - 
      2016*MT2^6*MW2^5*MZ2*CHu[3, 3] + 3360*MT2^5*MW2^6*MZ2*CHu[3, 3] - 
      3360*MT2^4*MW2^7*MZ2*CHu[3, 3] + 2016*MT2^3*MW2^8*MZ2*CHu[3, 3] - 
      672*MT2^2*MW2^9*MZ2*CHu[3, 3] + 96*MT2*MW2^10*MZ2*CHu[3, 3] + 
      96*MT2^8*MW2^2*MZ2^2*CHu[3, 3] - 768*MT2^7*MW2^3*MZ2^2*CHu[3, 3] + 
      2400*MT2^6*MW2^4*MZ2^2*CHu[3, 3] - 3840*MT2^5*MW2^5*MZ2^2*CHu[3, 3] + 
      3360*MT2^4*MW2^6*MZ2^2*CHu[3, 3] - 1536*MT2^3*MW2^7*MZ2^2*CHu[3, 3] + 
      288*MT2^2*MW2^8*MZ2^2*CHu[3, 3] + 12*MT2^8*MW2*MZ2^3*CHu[3, 3] + 
      12*MT2^7*MW2^2*MZ2^3*CHu[3, 3] - 132*MT2^6*MW2^3*MZ2^3*CHu[3, 3] - 
      36*MT2^5*MW2^4*MZ2^3*CHu[3, 3] + 708*MT2^4*MW2^5*MZ2^3*CHu[3, 3] - 
      1020*MT2^3*MW2^6*MZ2^3*CHu[3, 3] + 564*MT2^2*MW2^7*MZ2^3*CHu[3, 3] - 
      108*MT2*MW2^8*MZ2^3*CHu[3, 3] - 30*MT2^8*MZ2^4*CHu[3, 3] + 
      222*MT2^7*MW2*MZ2^4*CHu[3, 3] - 678*MT2^6*MW2^2*MZ2^4*CHu[3, 3] + 
      1206*MT2^5*MW2^3*MZ2^4*CHu[3, 3] - 1338*MT2^4*MW2^4*MZ2^4*CHu[3, 3] + 
      858*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 258*MT2^2*MW2^6*MZ2^4*CHu[3, 3] + 
      18*MT2*MW2^7*MZ2^4*CHu[3, 3] - 30*MT2^7*MZ2^5*CHu[3, 3] + 
      120*MT2^6*MW2*MZ2^5*CHu[3, 3] - 138*MT2^5*MW2^2*MZ2^5*CHu[3, 3] - 
      36*MT2^4*MW2^3*MZ2^5*CHu[3, 3] + 186*MT2^3*MW2^4*MZ2^5*CHu[3, 3] - 
      132*MT2^2*MW2^5*MZ2^5*CHu[3, 3] + 30*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
      30*MT2^5*MW2*MZ2^6*CHu[3, 3] + 90*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 
      90*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 30*MT2^2*MW2^4*MZ2^6*CHu[3, 3]))/
    (24*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (197568*MT2^6*MW2^5*MZ2*CHd[1, 1] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[1, 1] + 2963520*MT2^4*MW2^7*MZ2*CHd[1, 1] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[1, 1] + 2963520*MT2^2*MW2^9*MZ2*CHd[1, 1] - 
     1185408*MT2*MW2^10*MZ2*CHd[1, 1] + 197568*MW2^11*MZ2*CHd[1, 1] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[1, 1] + 7776*MT2^7*MW2^3*MZ2^2*CHd[1, 1] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[1, 1] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[1, 1] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[1, 1] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[1, 1] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[1, 1] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[1, 1] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[1, 1] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[1, 1] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[1, 1] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[1, 1] + 432*MH2*MW2^9*MZ2^2*CHd[1, 1] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[1, 1] - 660096*MW2^10*MZ2^2*CHd[1, 1] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[1, 1] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[1, 1] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[1, 1] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[1, 1] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[1, 1] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[1, 1] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[1, 1] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[1, 1] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[1, 1] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[1, 1] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[1, 1] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[1, 1] - 
     648*MH2*MW2^8*MZ2^3*CHd[1, 1] - 6000768*MT2*MW2^8*MZ2^3*CHd[1, 1] + 
     602280*MW2^9*MZ2^3*CHd[1, 1] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[1, 1] + 
     16524*MT2^7*MW2*MZ2^4*CHd[1, 1] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[1, 1] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[1, 1] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[1, 1] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[1, 1] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[1, 1] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[1, 1] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[1, 1] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[1, 1] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[1, 1] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[1, 1] - 
     162*MH2*MW2^7*MZ2^4*CHd[1, 1] + 2099484*MT2*MW2^7*MZ2^4*CHd[1, 1] + 
     236628*MW2^8*MZ2^4*CHd[1, 1] - 270*MH2*MT2^6*MZ2^5*CHd[1, 1] - 
     4860*MT2^7*MZ2^5*CHd[1, 1] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[1, 1] + 
     550872*MT2^6*MW2*MZ2^5*CHd[1, 1] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[1, 1] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[1, 1] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[1, 1] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[1, 1] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[1, 1] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[1, 1] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[1, 1] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[1, 1] + 
     648*MH2*MW2^6*MZ2^5*CHd[1, 1] + 2110428*MT2*MW2^6*MZ2^5*CHd[1, 1] - 
     718128*MW2^7*MZ2^5*CHd[1, 1] - 270*MH2*MT2^5*MZ2^6*CHd[1, 1] - 
     86580*MT2^6*MZ2^6*CHd[1, 1] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[1, 1] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[1, 1] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[1, 1] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[1, 1] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[1, 1] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[1, 1] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[1, 1] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[1, 1] - 270*MH2*MW2^5*MZ2^6*CHd[1, 1] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[1, 1] + 423468*MW2^6*MZ2^6*CHd[1, 1] - 
     81720*MT2^5*MZ2^7*CHd[1, 1] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[1, 1] + 
     240300*MT2^4*MW2*MZ2^7*CHd[1, 1] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[1, 1] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[1, 1] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[1, 1] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[1, 1] + 750348*MT2*MW2^4*MZ2^7*CHd[1, 1] - 
     81720*MW2^5*MZ2^7*CHd[1, 1] - 81720*MT2^3*MW2*MZ2^8*CHd[1, 1] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[1, 1] - 81720*MT2*MW2^3*MZ2^8*CHd[1, 1] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[1, 1] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[1, 1] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[1, 1] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[1, 1] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[1, 1] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[1, 1] - 
     24576*MW2^11*MZ2*Pi^2*CHd[1, 1] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[1, 1] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[1, 1] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[1, 1] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[1, 1] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[1, 1] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[1, 1] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[1, 1] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[1, 1] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[1, 1] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[1, 1] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[1, 1] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[1, 1] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[1, 1] - 64896*MW2^9*MZ2^3*Pi^2*CHd[1, 1] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[1, 1] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[1, 1] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[1, 1] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[1, 1] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[1, 1] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[1, 1] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[1, 1] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[1, 1] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[1, 1] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[1, 1] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[1, 1] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[1, 1] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[1, 1] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[1, 1] + 9960*MT2^6*MZ2^6*Pi^2*CHd[1, 1] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[1, 1] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[1, 1] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[1, 1] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[1, 1] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[1, 1] - 48144*MW2^6*MZ2^6*Pi^2*CHd[1, 1] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[1, 1] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[1, 1] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[1, 1] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[1, 1] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[1, 1] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[1, 1] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[1, 1] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[1, 1] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[1, 1] + 197568*MT2^6*MW2^5*MZ2*CHd[2, 2] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[2, 2] + 2963520*MT2^4*MW2^7*MZ2*CHd[2, 2] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[2, 2] + 2963520*MT2^2*MW2^9*MZ2*CHd[2, 2] - 
     1185408*MT2*MW2^10*MZ2*CHd[2, 2] + 197568*MW2^11*MZ2*CHd[2, 2] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[2, 2] + 7776*MT2^7*MW2^3*MZ2^2*CHd[2, 2] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[2, 2] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[2, 2] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[2, 2] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[2, 2] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[2, 2] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[2, 2] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[2, 2] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[2, 2] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[2, 2] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[2, 2] + 432*MH2*MW2^9*MZ2^2*CHd[2, 2] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[2, 2] - 660096*MW2^10*MZ2^2*CHd[2, 2] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[2, 2] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[2, 2] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[2, 2] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[2, 2] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[2, 2] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[2, 2] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[2, 2] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[2, 2] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[2, 2] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[2, 2] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[2, 2] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[2, 2] - 
     648*MH2*MW2^8*MZ2^3*CHd[2, 2] - 6000768*MT2*MW2^8*MZ2^3*CHd[2, 2] + 
     602280*MW2^9*MZ2^3*CHd[2, 2] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[2, 2] + 
     16524*MT2^7*MW2*MZ2^4*CHd[2, 2] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[2, 2] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[2, 2] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[2, 2] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[2, 2] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[2, 2] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[2, 2] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[2, 2] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[2, 2] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[2, 2] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[2, 2] - 
     162*MH2*MW2^7*MZ2^4*CHd[2, 2] + 2099484*MT2*MW2^7*MZ2^4*CHd[2, 2] + 
     236628*MW2^8*MZ2^4*CHd[2, 2] - 270*MH2*MT2^6*MZ2^5*CHd[2, 2] - 
     4860*MT2^7*MZ2^5*CHd[2, 2] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[2, 2] + 
     550872*MT2^6*MW2*MZ2^5*CHd[2, 2] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[2, 2] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[2, 2] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[2, 2] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[2, 2] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[2, 2] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[2, 2] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[2, 2] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[2, 2] + 
     648*MH2*MW2^6*MZ2^5*CHd[2, 2] + 2110428*MT2*MW2^6*MZ2^5*CHd[2, 2] - 
     718128*MW2^7*MZ2^5*CHd[2, 2] - 270*MH2*MT2^5*MZ2^6*CHd[2, 2] - 
     86580*MT2^6*MZ2^6*CHd[2, 2] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[2, 2] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[2, 2] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[2, 2] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[2, 2] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[2, 2] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[2, 2] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[2, 2] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[2, 2] - 270*MH2*MW2^5*MZ2^6*CHd[2, 2] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[2, 2] + 423468*MW2^6*MZ2^6*CHd[2, 2] - 
     81720*MT2^5*MZ2^7*CHd[2, 2] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[2, 2] + 
     240300*MT2^4*MW2*MZ2^7*CHd[2, 2] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[2, 2] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[2, 2] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[2, 2] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[2, 2] + 750348*MT2*MW2^4*MZ2^7*CHd[2, 2] - 
     81720*MW2^5*MZ2^7*CHd[2, 2] - 81720*MT2^3*MW2*MZ2^8*CHd[2, 2] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[2, 2] - 81720*MT2*MW2^3*MZ2^8*CHd[2, 2] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[2, 2] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[2, 2] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[2, 2] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[2, 2] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[2, 2] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[2, 2] - 
     24576*MW2^11*MZ2*Pi^2*CHd[2, 2] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[2, 2] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[2, 2] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[2, 2] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[2, 2] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[2, 2] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[2, 2] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[2, 2] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[2, 2] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[2, 2] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[2, 2] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[2, 2] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[2, 2] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[2, 2] - 64896*MW2^9*MZ2^3*Pi^2*CHd[2, 2] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[2, 2] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[2, 2] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[2, 2] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[2, 2] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[2, 2] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[2, 2] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[2, 2] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[2, 2] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[2, 2] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[2, 2] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[2, 2] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[2, 2] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[2, 2] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[2, 2] + 9960*MT2^6*MZ2^6*Pi^2*CHd[2, 2] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[2, 2] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[2, 2] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[2, 2] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[2, 2] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[2, 2] - 48144*MW2^6*MZ2^6*Pi^2*CHd[2, 2] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[2, 2] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[2, 2] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[2, 2] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[2, 2] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[2, 2] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[2, 2] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[2, 2] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[2, 2] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[2, 2] + 197568*MT2^6*MW2^5*MZ2*CHd[3, 3] - 
     1185408*MT2^5*MW2^6*MZ2*CHd[3, 3] + 2963520*MT2^4*MW2^7*MZ2*CHd[3, 3] - 
     3951360*MT2^3*MW2^8*MZ2*CHd[3, 3] + 2963520*MT2^2*MW2^9*MZ2*CHd[3, 3] - 
     1185408*MT2*MW2^10*MZ2*CHd[3, 3] + 197568*MW2^11*MZ2*CHd[3, 3] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHd[3, 3] + 7776*MT2^7*MW2^3*MZ2^2*CHd[3, 3] - 
     2592*MH2*MT2^5*MW2^4*MZ2^2*CHd[3, 3] - 904320*MT2^6*MW2^4*MZ2^2*
      CHd[3, 3] + 6480*MH2*MT2^4*MW2^5*MZ2^2*CHd[3, 3] + 
     5460192*MT2^5*MW2^5*MZ2^2*CHd[3, 3] - 8640*MH2*MT2^3*MW2^6*MZ2^2*
      CHd[3, 3] - 13613184*MT2^4*MW2^6*MZ2^2*CHd[3, 3] + 
     6480*MH2*MT2^2*MW2^7*MZ2^2*CHd[3, 3] + 17665056*MT2^3*MW2^7*MZ2^2*
      CHd[3, 3] - 2592*MH2*MT2*MW2^8*MZ2^2*CHd[3, 3] - 
     12516480*MT2^2*MW2^8*MZ2^2*CHd[3, 3] + 432*MH2*MW2^9*MZ2^2*CHd[3, 3] + 
     4561056*MT2*MW2^9*MZ2^2*CHd[3, 3] - 660096*MW2^10*MZ2^2*CHd[3, 3] - 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHd[3, 3] - 19440*MT2^7*MW2^2*MZ2^3*
      CHd[3, 3] + 6912*MH2*MT2^5*MW2^3*MZ2^3*CHd[3, 3] + 
     1584360*MT2^6*MW2^3*MZ2^3*CHd[3, 3] - 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHd[3, 3] - 9932256*MT2^5*MW2^4*MZ2^3*CHd[3, 3] + 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHd[3, 3] + 24876504*MT2^4*MW2^5*MZ2^3*
      CHd[3, 3] - 15336*MH2*MT2^2*MW2^6*MZ2^3*CHd[3, 3] - 
     30992688*MT2^3*MW2^6*MZ2^3*CHd[3, 3] + 5184*MH2*MT2*MW2^7*MZ2^3*
      CHd[3, 3] + 19882008*MT2^2*MW2^7*MZ2^3*CHd[3, 3] - 
     648*MH2*MW2^8*MZ2^3*CHd[3, 3] - 6000768*MT2*MW2^8*MZ2^3*CHd[3, 3] + 
     602280*MW2^9*MZ2^3*CHd[3, 3] + 918*MH2*MT2^6*MW2*MZ2^4*CHd[3, 3] + 
     16524*MT2^7*MW2*MZ2^4*CHd[3, 3] - 6588*MH2*MT2^5*MW2^2*MZ2^4*CHd[3, 3] - 
     1341900*MT2^6*MW2^2*MZ2^4*CHd[3, 3] + 17010*MH2*MT2^4*MW2^3*MZ2^4*
      CHd[3, 3] + 9106020*MT2^5*MW2^3*MZ2^4*CHd[3, 3] - 
     20088*MH2*MT2^3*MW2^4*MZ2^4*CHd[3, 3] - 23091156*MT2^4*MW2^4*MZ2^4*
      CHd[3, 3] + 10746*MH2*MT2^2*MW2^5*MZ2^4*CHd[3, 3] + 
     26721972*MT2^3*MW2^5*MZ2^4*CHd[3, 3] - 1836*MH2*MT2*MW2^6*MZ2^4*
      CHd[3, 3] - 13747572*MT2^2*MW2^6*MZ2^4*CHd[3, 3] - 
     162*MH2*MW2^7*MZ2^4*CHd[3, 3] + 2099484*MT2*MW2^7*MZ2^4*CHd[3, 3] + 
     236628*MW2^8*MZ2^4*CHd[3, 3] - 270*MH2*MT2^6*MZ2^5*CHd[3, 3] - 
     4860*MT2^7*MZ2^5*CHd[3, 3] + 2538*MH2*MT2^5*MW2*MZ2^5*CHd[3, 3] + 
     550872*MT2^6*MW2*MZ2^5*CHd[3, 3] - 6804*MH2*MT2^4*MW2^2*MZ2^5*
      CHd[3, 3] - 4376916*MT2^5*MW2^2*MZ2^5*CHd[3, 3] + 
     6156*MH2*MT2^3*MW2^3*MZ2^5*CHd[3, 3] + 11358576*MT2^4*MW2^3*MZ2^5*
      CHd[3, 3] - 54*MH2*MT2^2*MW2^4*MZ2^5*CHd[3, 3] - 
     11091420*MT2^3*MW2^4*MZ2^5*CHd[3, 3] - 2214*MH2*MT2*MW2^5*MZ2^5*
      CHd[3, 3] + 2171448*MT2^2*MW2^5*MZ2^5*CHd[3, 3] + 
     648*MH2*MW2^6*MZ2^5*CHd[3, 3] + 2110428*MT2*MW2^6*MZ2^5*CHd[3, 3] - 
     718128*MW2^7*MZ2^5*CHd[3, 3] - 270*MH2*MT2^5*MZ2^6*CHd[3, 3] - 
     86580*MT2^6*MZ2^6*CHd[3, 3] + 810*MH2*MT2^4*MW2*MZ2^6*CHd[3, 3] + 
     1010088*MT2^5*MW2*MZ2^6*CHd[3, 3] + 378*MH2*MT2^3*MW2^2*MZ2^6*
      CHd[3, 3] - 2734560*MT2^4*MW2^2*MZ2^6*CHd[3, 3] - 
     2376*MH2*MT2^2*MW2^3*MZ2^6*CHd[3, 3] + 1378692*MT2^3*MW2^3*MZ2^6*
      CHd[3, 3] + 1728*MH2*MT2*MW2^4*MZ2^6*CHd[3, 3] + 
     2262312*MT2^2*MW2^4*MZ2^6*CHd[3, 3] - 270*MH2*MW2^5*MZ2^6*CHd[3, 3] - 
     2253420*MT2*MW2^5*MZ2^6*CHd[3, 3] + 423468*MW2^6*MZ2^6*CHd[3, 3] - 
     81720*MT2^5*MZ2^7*CHd[3, 3] - 270*MH2*MT2^3*MW2*MZ2^7*CHd[3, 3] + 
     240300*MT2^4*MW2*MZ2^7*CHd[3, 3] + 540*MH2*MT2^2*MW2^2*MZ2^7*CHd[3, 3] + 
     351468*MT2^3*MW2^2*MZ2^7*CHd[3, 3] - 270*MH2*MT2*MW2^3*MZ2^7*CHd[3, 3] - 
     1178676*MT2^2*MW2^3*MZ2^7*CHd[3, 3] + 750348*MT2*MW2^4*MZ2^7*CHd[3, 3] - 
     81720*MW2^5*MZ2^7*CHd[3, 3] - 81720*MT2^3*MW2*MZ2^8*CHd[3, 3] + 
     163440*MT2^2*MW2^2*MZ2^8*CHd[3, 3] - 81720*MT2*MW2^3*MZ2^8*CHd[3, 3] - 
     24576*MT2^6*MW2^5*MZ2*Pi^2*CHd[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*
      CHd[3, 3] - 368640*MT2^4*MW2^7*MZ2*Pi^2*CHd[3, 3] + 
     491520*MT2^3*MW2^8*MZ2*Pi^2*CHd[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*
      CHd[3, 3] + 147456*MT2*MW2^10*MZ2*Pi^2*CHd[3, 3] - 
     24576*MW2^11*MZ2*Pi^2*CHd[3, 3] + 100224*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHd[3, 3] - 625920*MT2^5*MW2^5*MZ2^2*Pi^2*CHd[3, 3] + 
     1577088*MT2^4*MW2^6*MZ2^2*Pi^2*CHd[3, 3] - 2053632*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHd[3, 3] + 1454208*MT2^2*MW2^8*MZ2^2*Pi^2*CHd[3, 3] - 
     527616*MT2*MW2^9*MZ2^2*Pi^2*CHd[3, 3] + 75648*MW2^10*MZ2^2*Pi^2*
      CHd[3, 3] - 165120*MT2^6*MW2^3*MZ2^3*Pi^2*CHd[3, 3] + 
     1090944*MT2^5*MW2^4*MZ2^3*Pi^2*CHd[3, 3] - 2777472*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHd[3, 3] + 3478272*MT2^3*MW2^6*MZ2^3*Pi^2*CHd[3, 3] - 
     2227200*MT2^2*MW2^7*MZ2^3*Pi^2*CHd[3, 3] + 665472*MT2*MW2^8*MZ2^3*Pi^2*
      CHd[3, 3] - 64896*MW2^9*MZ2^3*Pi^2*CHd[3, 3] + 
     137616*MT2^6*MW2^2*MZ2^4*Pi^2*CHd[3, 3] - 990816*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHd[3, 3] + 2559600*MT2^4*MW2^4*MZ2^4*Pi^2*CHd[3, 3] - 
     2982336*MT2^3*MW2^5*MZ2^4*Pi^2*CHd[3, 3] + 1533552*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHd[3, 3] - 230112*MT2*MW2^7*MZ2^4*Pi^2*CHd[3, 3] - 
     27504*MW2^8*MZ2^4*Pi^2*CHd[3, 3] - 58104*MT2^6*MW2*MZ2^5*Pi^2*
      CHd[3, 3] + 486240*MT2^5*MW2^2*MZ2^5*Pi^2*CHd[3, 3] - 
     1284408*MT2^4*MW2^3*MZ2^5*Pi^2*CHd[3, 3] + 1272192*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHd[3, 3] - 266088*MT2^2*MW2^5*MZ2^5*Pi^2*CHd[3, 3] - 
     229344*MT2*MW2^6*MZ2^5*Pi^2*CHd[3, 3] + 79512*MW2^7*MZ2^5*Pi^2*
      CHd[3, 3] + 9960*MT2^6*MZ2^6*Pi^2*CHd[3, 3] - 
     117864*MT2^5*MW2*MZ2^6*Pi^2*CHd[3, 3] + 323712*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHd[3, 3] - 177792*MT2^3*MW2^3*MZ2^6*Pi^2*CHd[3, 3] - 
     242040*MT2^2*MW2^4*MZ2^6*Pi^2*CHd[3, 3] + 252168*MT2*MW2^5*MZ2^6*Pi^2*
      CHd[3, 3] - 48144*MW2^6*MZ2^6*Pi^2*CHd[3, 3] + 
     9960*MT2^5*MZ2^7*Pi^2*CHd[3, 3] - 29880*MT2^4*MW2*MZ2^7*Pi^2*CHd[3, 3] - 
     38184*MT2^3*MW2^2*MZ2^7*Pi^2*CHd[3, 3] + 136128*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHd[3, 3] - 87984*MT2*MW2^4*MZ2^7*Pi^2*CHd[3, 3] + 
     9960*MW2^5*MZ2^7*Pi^2*CHd[3, 3] + 9960*MT2^3*MW2*MZ2^8*Pi^2*CHd[3, 3] - 
     19920*MT2^2*MW2^2*MZ2^8*Pi^2*CHd[3, 3] + 9960*MT2*MW2^3*MZ2^8*Pi^2*
      CHd[3, 3] - 251328*MT2^6*MW2^5*MZ2*CHe[3, 3] + 
     1507968*MT2^5*MW2^6*MZ2*CHe[3, 3] - 3769920*MT2^4*MW2^7*MZ2*CHe[3, 3] + 
     5026560*MT2^3*MW2^8*MZ2*CHe[3, 3] - 3769920*MT2^2*MW2^9*MZ2*CHe[3, 3] + 
     1507968*MT2*MW2^10*MZ2*CHe[3, 3] - 251328*MW2^11*MZ2*CHe[3, 3] - 
     1584*MH2*MT2^6*MW2^3*MZ2^2*CHe[3, 3] - 32400*MT2^7*MW2^3*MZ2^2*
      CHe[3, 3] + 9504*MH2*MT2^5*MW2^4*MZ2^2*CHe[3, 3] + 
     716160*MT2^6*MW2^4*MZ2^2*CHe[3, 3] - 23760*MH2*MT2^4*MW2^5*MZ2^2*
      CHe[3, 3] - 3865296*MT2^5*MW2^5*MZ2^2*CHe[3, 3] + 
     31680*MH2*MT2^3*MW2^6*MZ2^2*CHe[3, 3] + 9215424*MT2^4*MW2^6*MZ2^2*
      CHe[3, 3] - 23760*MH2*MT2^2*MW2^7*MZ2^2*CHe[3, 3] - 
     11397936*MT2^3*MW2^7*MZ2^2*CHe[3, 3] + 9504*MH2*MT2*MW2^8*MZ2^2*
      CHe[3, 3] + 7492224*MT2^2*MW2^8*MZ2^2*CHe[3, 3] - 
     1584*MH2*MW2^9*MZ2^2*CHe[3, 3] - 2396016*MT2*MW2^9*MZ2^2*CHe[3, 3] + 
     267840*MW2^10*MZ2^2*CHe[3, 3] + 3240*MH2*MT2^6*MW2^2*MZ2^3*CHe[3, 3] + 
     63504*MT2^7*MW2^2*MZ2^3*CHe[3, 3] - 21024*MH2*MT2^5*MW2^3*MZ2^3*
      CHe[3, 3] - 716904*MT2^6*MW2^3*MZ2^3*CHe[3, 3] + 
     53352*MH2*MT2^4*MW2^4*MZ2^3*CHe[3, 3] + 3392400*MT2^5*MW2^4*MZ2^3*
      CHe[3, 3] - 67968*MH2*MT2^3*MW2^5*MZ2^3*CHe[3, 3] - 
     7449768*MT2^4*MW2^5*MZ2^3*CHe[3, 3] + 45432*MH2*MT2^2*MW2^6*MZ2^3*
      CHe[3, 3] + 7744368*MT2^3*MW2^6*MZ2^3*CHe[3, 3] - 
     14688*MH2*MT2*MW2^7*MZ2^3*CHe[3, 3] - 3289848*MT2^2*MW2^7*MZ2^3*
      CHe[3, 3] + 1656*MH2*MW2^8*MZ2^3*CHe[3, 3] + 40560*MT2*MW2^8*MZ2^3*
      CHe[3, 3] + 215688*MW2^9*MZ2^3*CHe[3, 3] - 2538*MH2*MT2^6*MW2*MZ2^4*
      CHe[3, 3] - 45360*MT2^7*MW2*MZ2^4*CHe[3, 3] + 
     18468*MH2*MT2^5*MW2^2*MZ2^4*CHe[3, 3] + 496308*MT2^6*MW2^2*MZ2^4*
      CHe[3, 3] - 47790*MH2*MT2^4*MW2^3*MZ2^4*CHe[3, 3] - 
     2140200*MT2^5*MW2^3*MZ2^4*CHe[3, 3] + 55656*MH2*MT2^3*MW2^4*MZ2^4*
      CHe[3, 3] + 4331628*MT2^4*MW2^4*MZ2^4*CHe[3, 3] - 
     28422*MH2*MT2^2*MW2^5*MZ2^4*CHe[3, 3] - 3806112*MT2^3*MW2^5*MZ2^4*
      CHe[3, 3] + 3924*MH2*MT2*MW2^6*MZ2^4*CHe[3, 3] + 
     830460*MT2^2*MW2^6*MZ2^4*CHe[3, 3] + 702*MH2*MW2^7*MZ2^4*CHe[3, 3] + 
     474168*MT2*MW2^7*MZ2^4*CHe[3, 3] - 140892*MW2^8*MZ2^4*CHe[3, 3] + 
     882*MH2*MT2^6*MZ2^5*CHe[3, 3] + 14256*MT2^7*MZ2^5*CHe[3, 3] - 
     7830*MH2*MT2^5*MW2*MZ2^5*CHe[3, 3] - 280452*MT2^6*MW2*MZ2^5*CHe[3, 3] + 
     20844*MH2*MT2^4*MW2^2*MZ2^5*CHe[3, 3] + 1407252*MT2^5*MW2^2*MZ2^5*
      CHe[3, 3] - 19476*MH2*MT2^3*MW2^3*MZ2^5*CHe[3, 3] - 
     3036312*MT2^4*MW2^3*MZ2^5*CHe[3, 3] + 1674*MH2*MT2^2*MW2^4*MZ2^5*
      CHe[3, 3] + 3002448*MT2^3*MW2^4*MZ2^5*CHe[3, 3] + 
     5562*MH2*MT2*MW2^5*MZ2^5*CHe[3, 3] - 1194564*MT2^2*MW2^5*MZ2^5*
      CHe[3, 3] - 1656*MH2*MW2^6*MZ2^5*CHe[3, 3] + 73692*MT2*MW2^6*MZ2^5*
      CHe[3, 3] + 13680*MW2^7*MZ2^5*CHe[3, 3] + 882*MH2*MT2^5*MZ2^6*
      CHe[3, 3] + 36216*MT2^6*MZ2^6*CHe[3, 3] - 2646*MH2*MT2^4*MW2*MZ2^6*
      CHe[3, 3] - 324084*MT2^5*MW2*MZ2^6*CHe[3, 3] - 
     774*MH2*MT2^3*MW2^2*MZ2^6*CHe[3, 3] + 760572*MT2^4*MW2^2*MZ2^6*
      CHe[3, 3] + 6840*MH2*MT2^2*MW2^3*MZ2^6*CHe[3, 3] - 
     457140*MT2^3*MW2^3*MZ2^6*CHe[3, 3] - 5184*MH2*MT2*MW2^4*MZ2^6*
      CHe[3, 3] - 381072*MT2^2*MW2^4*MZ2^6*CHe[3, 3] + 
     882*MH2*MW2^5*MZ2^6*CHe[3, 3] + 492456*MT2*MW2^5*MZ2^6*CHe[3, 3] - 
     126948*MW2^6*MZ2^6*CHe[3, 3] + 21960*MT2^5*MZ2^7*CHe[3, 3] + 
     882*MH2*MT2^3*MW2*MZ2^7*CHe[3, 3] - 51624*MT2^4*MW2*MZ2^7*CHe[3, 3] - 
     1764*MH2*MT2^2*MW2^2*MZ2^7*CHe[3, 3] - 134148*MT2^3*MW2^2*MZ2^7*
      CHe[3, 3] + 882*MH2*MT2*MW2^3*MZ2^7*CHe[3, 3] + 
     356640*MT2^2*MW2^3*MZ2^7*CHe[3, 3] - 214788*MT2*MW2^4*MZ2^7*CHe[3, 3] + 
     21960*MW2^5*MZ2^7*CHe[3, 3] + 21960*MT2^3*MW2*MZ2^8*CHe[3, 3] - 
     43920*MT2^2*MW2^2*MZ2^8*CHe[3, 3] + 21960*MT2*MW2^3*MZ2^8*CHe[3, 3] + 
     32768*MT2^6*MW2^5*MZ2*Pi^2*CHe[3, 3] - 196608*MT2^5*MW2^6*MZ2*Pi^2*
      CHe[3, 3] + 491520*MT2^4*MW2^7*MZ2*Pi^2*CHe[3, 3] - 
     655360*MT2^3*MW2^8*MZ2*Pi^2*CHe[3, 3] + 491520*MT2^2*MW2^9*MZ2*Pi^2*
      CHe[3, 3] - 196608*MT2*MW2^10*MZ2*Pi^2*CHe[3, 3] + 
     32768*MW2^11*MZ2*Pi^2*CHe[3, 3] - 58240*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHe[3, 3] + 382208*MT2^5*MW2^5*MZ2^2*Pi^2*CHe[3, 3] - 
     971904*MT2^4*MW2^6*MZ2^2*Pi^2*CHe[3, 3] + 1230336*MT2^3*MW2^7*MZ2^2*Pi^2*
      CHe[3, 3] - 808064*MT2^2*MW2^8*MZ2^2*Pi^2*CHe[3, 3] + 
     251136*MT2*MW2^9*MZ2^2*Pi^2*CHe[3, 3] - 25472*MW2^10*MZ2^2*Pi^2*
      CHe[3, 3] + 23936*MT2^6*MW2^3*MZ2^3*Pi^2*CHe[3, 3] - 
     201856*MT2^5*MW2^4*MZ2^3*Pi^2*CHe[3, 3] + 533760*MT2^4*MW2^5*MZ2^3*Pi^2*
      CHe[3, 3] - 562432*MT2^3*MW2^6*MZ2^3*Pi^2*CHe[3, 3] + 
     177024*MT2^2*MW2^7*MZ2^3*Pi^2*CHe[3, 3] + 63872*MT2*MW2^8*MZ2^3*Pi^2*
      CHe[3, 3] - 34304*MW2^9*MZ2^3*Pi^2*CHe[3, 3] - 
     3824*MT2^6*MW2^2*MZ2^4*Pi^2*CHe[3, 3] + 46880*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHe[3, 3] - 129168*MT2^4*MW2^4*MZ2^4*Pi^2*CHe[3, 3] + 
     66112*MT2^3*MW2^5*MZ2^4*Pi^2*CHe[3, 3] + 106992*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHe[3, 3] - 107104*MT2*MW2^7*MZ2^4*Pi^2*CHe[3, 3] + 
     20112*MW2^8*MZ2^4*Pi^2*CHe[3, 3] + 8200*MT2^6*MW2*MZ2^5*Pi^2*CHe[3, 3] - 
     53024*MT2^5*MW2^2*MZ2^5*Pi^2*CHe[3, 3] + 134472*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHe[3, 3] - 147712*MT2^3*MW2^4*MZ2^5*Pi^2*CHe[3, 3] + 
     67480*MT2^2*MW2^5*MZ2^5*Pi^2*CHe[3, 3] - 13792*MT2*MW2^6*MZ2^5*Pi^2*
      CHe[3, 3] + 4376*MW2^7*MZ2^5*Pi^2*CHe[3, 3] - 
     2840*MT2^6*MZ2^6*Pi^2*CHe[3, 3] + 25240*MT2^5*MW2*MZ2^6*Pi^2*CHe[3, 3] - 
     67200*MT2^4*MW2^2*MZ2^6*Pi^2*CHe[3, 3] + 69376*MT2^3*MW2^3*MZ2^6*Pi^2*
      CHe[3, 3] - 18552*MT2^2*MW2^4*MZ2^6*Pi^2*CHe[3, 3] - 
     11384*MT2*MW2^5*MZ2^6*Pi^2*CHe[3, 3] + 5360*MW2^6*MZ2^6*Pi^2*CHe[3, 3] - 
     2840*MT2^5*MZ2^7*Pi^2*CHe[3, 3] + 8520*MT2^4*MW2*MZ2^7*Pi^2*CHe[3, 3] + 
     2520*MT2^3*MW2^2*MZ2^7*Pi^2*CHe[3, 3] - 22080*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHe[3, 3] + 16720*MT2*MW2^4*MZ2^7*Pi^2*CHe[3, 3] - 
     2840*MW2^5*MZ2^7*Pi^2*CHe[3, 3] - 2840*MT2^3*MW2*MZ2^8*Pi^2*CHe[3, 3] + 
     5680*MT2^2*MW2^2*MZ2^8*Pi^2*CHe[3, 3] - 2840*MT2*MW2^3*MZ2^8*Pi^2*
      CHe[3, 3] + (2*MW2 - MZ2)*(-324*MT2^7*MZ2^2*(-54*MW2^2 + 37*MW2*MZ2 + 
         6*MZ2^2) + MT2^6*(1024*MW2^5*(-753 + 64*Pi^2) - 
         32*MW2^4*MZ2*(-72141 + 6592*Pi^2) + 16*MW2^3*MZ2^2*
          (-175869 + 15944*Pi^2) + 4*MW2^2*MZ2^2*(180*MH2 + 375447*MZ2 - 
           36160*MZ2*Pi^2) + MZ2^4*(-288*MH2 + 139101*MZ2 - 12320*MZ2*Pi^2) + 
         4*MW2*MZ2^3*(-54*MH2 - 109851*MZ2 + 12248*MZ2*Pi^2)) + 
       2*MW2^5*(MW2 + MZ2)*(512*MW2^5*(-753 + 64*Pi^2) - 
         64*MW2^4*MZ2*(-17907 + 1648*Pi^2) + 64*MW2^3*MZ2^2*
          (-20988 + 1993*Pi^2) + 4*MW2^2*MZ2^2*(90*MH2 + 
           MZ2*(176613 - 18080*Pi^2)) + MZ2^4*(-144*MH2 + 
           385*MZ2*(183 - 16*Pi^2)) + 2*MW2*MZ2^3*(-54*MH2 + 
           MZ2*(-111687 + 12248*Pi^2))) + MT2^2*MW2^2*
        (15360*MW2^7*(-753 + 64*Pi^2) + 48*MW2^5*MZ2^2*
          (-714759 + 68200*Pi^2) - 32*MW2^6*MZ2*(-1028145 + 94784*Pi^2) + 
         4*MW2^4*MZ2^2*(2700*MH2 + MZ2*(2795799 - 309376*Pi^2)) + 
         MZ2^6*(576*MH2 + 35*MZ2*(-8025 + 704*Pi^2)) - 
         12*MW2^3*MZ2^3*(150*MH2 + MZ2*(-133451 + 5384*Pi^2)) + 
         9*MW2^2*MZ2^4*(-688*MH2 + MZ2*(-176939 + 22496*Pi^2)) - 
         4*MW2*MZ2^5*(36*MH2 + MZ2*(-292533 + 30656*Pi^2))) + 
       MT2*MW2^3*(8*MW2^5*MZ2^2*(1061439 - 104032*Pi^2) - 
         6144*MW2^7*(-753 + 64*Pi^2) + 8352*MW2^6*MZ2*(-1371 + 128*Pi^2) + 
         MW2^2*MZ2^4*(3096*MH2 + MZ2*(1898049 - 217696*Pi^2)) - 
         2*MZ2^6*(144*MH2 + 385*MZ2*(-183 + 16*Pi^2)) - 
         8*MW2^4*MZ2^2*(540*MH2 + MZ2*(-237957 + 13552*Pi^2)) + 
         8*MW2^3*MZ2^3*(-108*MH2 + MZ2*(-533475 + 49384*Pi^2)) + 
         MW2*MZ2^5*(648*MH2 + MZ2*(-868533 + 85952*Pi^2))) + 
       6*MT2^4*MW2*(32*MW2^5*MZ2*(191865 - 17504*Pi^2) + 
         2560*MW2^6*(-753 + 64*Pi^2) + 48*MW2^4*MZ2^2*
          (-165587 + 15484*Pi^2) + 8*MW2^3*MZ2^2*(225*MH2 + 
           8*MZ2*(76818 - 7643*Pi^2)) - 36*MW2*MZ2^4*
          (17*MH2 + MZ2*(-15955 + 1536*Pi^2)) + 
         MZ2^5*(144*MH2 + MZ2*(-70869 + 6160*Pi^2)) + 2*MW2^2*MZ2^3*
          (-450*MH2 + MZ2*(-903687 + 97400*Pi^2))) + 
       MT2^5*(-6144*MW2^6*(-753 + 64*Pi^2) + 32*MW2^5*MZ2*
          (-456267 + 41600*Pi^2) - 8*MW2^4*MZ2^2*(-2347017 + 217696*Pi^2) + 
         8*MW2^2*MZ2^3*(252*MH2 + MZ2*(508191 - 54824*Pi^2)) + 
         MZ2^5*(-288*MH2 + 5*MZ2*(28209 - 2464*Pi^2)) + 
         32*MW2^3*MZ2^2*(-135*MH2 + MZ2*(-356121 + 35092*Pi^2)) + 
         MW2*MZ2^4*(1512*MH2 + MZ2*(-1285863 + 122912*Pi^2))) + 
       MT2^3*MW2*(-20480*MW2^7*(-753 + 64*Pi^2) + 576*MW2^6*MZ2*
          (-82495 + 7552*Pi^2) - 8*MW2^5*MZ2^2*(-7240077 + 682304*Pi^2) + 
         8*MW2^3*MZ2^3*(720*MH2 + MZ2*(1114713 - 126752*Pi^2)) + 
         MZ2^6*(-288*MH2 + 5*MZ2*(28155 - 2464*Pi^2)) + 
         4*MW2*MZ2^5*(-198*MH2 + MZ2*(-39261 + 6088*Pi^2)) + 
         2*MW2^2*MZ2^4*(3024*MH2 + MZ2*(-1151259 + 99872*Pi^2)) + 
         4*MW2^4*MZ2^2*(-3600*MH2 + MZ2*(-7850037 + 798016*Pi^2))))*
      CHe[Leff, Leff] - 213312*MT2^6*MW2^5*MZ2*CHl1[3, 3] + 
     1279872*MT2^5*MW2^6*MZ2*CHl1[3, 3] - 3199680*MT2^4*MW2^7*MZ2*
      CHl1[3, 3] + 4266240*MT2^3*MW2^8*MZ2*CHl1[3, 3] - 
     3199680*MT2^2*MW2^9*MZ2*CHl1[3, 3] + 1279872*MT2*MW2^10*MZ2*CHl1[3, 3] - 
     213312*MW2^11*MZ2*CHl1[3, 3] - 1584*MH2*MT2^6*MW2^3*MZ2^2*CHl1[3, 3] - 
     32400*MT2^7*MW2^3*MZ2^2*CHl1[3, 3] + 9504*MH2*MT2^5*MW2^4*MZ2^2*
      CHl1[3, 3] + 1225536*MT2^6*MW2^4*MZ2^2*CHl1[3, 3] - 
     23760*MH2*MT2^4*MW2^5*MZ2^2*CHl1[3, 3] - 6883536*MT2^5*MW2^5*MZ2^2*
      CHl1[3, 3] + 31680*MH2*MT2^3*MW2^6*MZ2^2*CHl1[3, 3] + 
     16742016*MT2^4*MW2^6*MZ2^2*CHl1[3, 3] - 23760*MH2*MT2^2*MW2^7*MZ2^2*
      CHl1[3, 3] - 21509424*MT2^3*MW2^7*MZ2^2*CHl1[3, 3] + 
     9504*MH2*MT2*MW2^8*MZ2^2*CHl1[3, 3] + 15208896*MT2^2*MW2^8*MZ2^2*
      CHl1[3, 3] - 1584*MH2*MW2^9*MZ2^2*CHl1[3, 3] - 
     5566320*MT2*MW2^9*MZ2^2*CHl1[3, 3] + 815232*MW2^10*MZ2^2*CHl1[3, 3] + 
     2448*MH2*MT2^6*MW2^2*MZ2^3*CHl1[3, 3] + 47304*MT2^7*MW2^2*MZ2^3*
      CHl1[3, 3] - 16272*MH2*MT2^5*MW2^3*MZ2^3*CHl1[3, 3] - 
     1986120*MT2^6*MW2^3*MZ2^3*CHl1[3, 3] + 41472*MH2*MT2^4*MW2^4*MZ2^3*
      CHl1[3, 3] + 11858568*MT2^5*MW2^4*MZ2^3*CHl1[3, 3] - 
     52128*MH2*MT2^3*MW2^5*MZ2^3*CHl1[3, 3] - 29156616*MT2^4*MW2^5*MZ2^3*
      CHl1[3, 3] + 33552*MH2*MT2^2*MW2^6*MZ2^3*CHl1[3, 3] + 
     35899416*MT2^3*MW2^6*MZ2^3*CHl1[3, 3] - 9936*MH2*MT2*MW2^7*MZ2^3*
      CHl1[3, 3] - 22759128*MT2^2*MW2^7*MZ2^3*CHl1[3, 3] + 
     864*MH2*MW2^8*MZ2^3*CHl1[3, 3] + 6739224*MT2*MW2^8*MZ2^3*CHl1[3, 3] - 
     642648*MW2^9*MZ2^3*CHl1[3, 3] - 1710*MH2*MT2^6*MW2*MZ2^4*CHl1[3, 3] - 
     29808*MT2^7*MW2*MZ2^4*CHl1[3, 3] + 12708*MH2*MT2^5*MW2^2*MZ2^4*
      CHl1[3, 3] + 1835724*MT2^6*MW2^2*MZ2^4*CHl1[3, 3] - 
     32994*MH2*MT2^4*MW2^3*MZ2^4*CHl1[3, 3] - 11917008*MT2^5*MW2^3*MZ2^4*
      CHl1[3, 3] + 37512*MH2*MT2^3*MW2^4*MZ2^4*CHl1[3, 3] + 
     29816172*MT2^4*MW2^4*MZ2^4*CHl1[3, 3] - 17586*MH2*MT2^2*MW2^5*MZ2^4*
      CHl1[3, 3] - 34796880*MT2^3*MW2^5*MZ2^4*CHl1[3, 3] + 
     1332*MH2*MT2*MW2^6*MZ2^4*CHl1[3, 3] + 18755124*MT2^2*MW2^6*MZ2^4*
      CHl1[3, 3] + 738*MH2*MW2^7*MZ2^4*CHl1[3, 3] - 
     3602352*MT2*MW2^7*MZ2^4*CHl1[3, 3] - 60972*MW2^8*MZ2^4*CHl1[3, 3] + 
     441*MH2*MT2^6*MZ2^5*CHl1[3, 3] + 7128*MT2^7*MZ2^5*CHl1[3, 3] - 
     4356*MH2*MT2^5*MW2*MZ2^5*CHl1[3, 3] - 859362*MT2^6*MW2*MZ2^5*
      CHl1[3, 3] + 11745*MH2*MT2^4*MW2^2*MZ2^5*CHl1[3, 3] + 
     6526308*MT2^5*MW2^2*MZ2^5*CHl1[3, 3] - 9792*MH2*MT2^3*MW2^3*MZ2^5*
      CHl1[3, 3] - 16784406*MT2^4*MW2^3*MZ2^5*CHl1[3, 3] - 
     1701*MH2*MT2^2*MW2^4*MZ2^5*CHl1[3, 3] + 17235720*MT2^3*MW2^4*MZ2^5*
      CHl1[3, 3] + 4932*MH2*MT2*MW2^5*MZ2^5*CHl1[3, 3] - 
     5144358*MT2^2*MW2^5*MZ2^5*CHl1[3, 3] - 1269*MH2*MW2^6*MZ2^5*CHl1[3, 3] - 
     1804788*MT2*MW2^6*MZ2^5*CHl1[3, 3] + 823758*MW2^7*MZ2^5*CHl1[3, 3] + 
     441*MH2*MT2^5*MZ2^6*CHl1[3, 3] + 149085*MT2^6*MZ2^6*CHl1[3, 3] - 
     1323*MH2*MT2^4*MW2*MZ2^6*CHl1[3, 3] - 1659912*MT2^5*MW2*MZ2^6*
      CHl1[3, 3] - 828*MH2*MT2^3*MW2^2*MZ2^6*CHl1[3, 3] + 
     4473837*MT2^4*MW2^2*MZ2^6*CHl1[3, 3] + 4302*MH2*MT2^2*MW2^3*MZ2^6*
      CHl1[3, 3] - 2728620*MT2^3*MW2^3*MZ2^6*CHl1[3, 3] - 
     3033*MH2*MT2*MW2^4*MZ2^6*CHl1[3, 3] - 2715201*MT2^2*MW2^4*MZ2^6*
      CHl1[3, 3] + 441*MH2*MW2^5*MZ2^6*CHl1[3, 3] + 
     3125316*MT2*MW2^5*MZ2^6*CHl1[3, 3] - 644505*MW2^6*MZ2^6*CHl1[3, 3] + 
     141957*MT2^5*MZ2^7*CHl1[3, 3] + 441*MH2*MT2^3*MW2*MZ2^7*CHl1[3, 3] - 
     418743*MT2^4*MW2*MZ2^7*CHl1[3, 3] - 882*MH2*MT2^2*MW2^2*MZ2^7*
      CHl1[3, 3] - 517128*MT2^3*MW2^2*MZ2^7*CHl1[3, 3] + 
     441*MH2*MT2*MW2^3*MZ2^7*CHl1[3, 3] + 1864290*MT2^2*MW2^3*MZ2^7*
      CHl1[3, 3] - 1212333*MT2*MW2^4*MZ2^7*CHl1[3, 3] + 
     141957*MW2^5*MZ2^7*CHl1[3, 3] + 141957*MT2^3*MW2*MZ2^8*CHl1[3, 3] - 
     283914*MT2^2*MW2^2*MZ2^8*CHl1[3, 3] + 141957*MT2*MW2^3*MZ2^8*
      CHl1[3, 3] + 32768*MT2^6*MW2^5*MZ2*Pi^2*CHl1[3, 3] - 
     196608*MT2^5*MW2^6*MZ2*Pi^2*CHl1[3, 3] + 491520*MT2^4*MW2^7*MZ2*Pi^2*
      CHl1[3, 3] - 655360*MT2^3*MW2^8*MZ2*Pi^2*CHl1[3, 3] + 
     491520*MT2^2*MW2^9*MZ2*Pi^2*CHl1[3, 3] - 196608*MT2*MW2^10*MZ2*Pi^2*
      CHl1[3, 3] + 32768*MW2^11*MZ2*Pi^2*CHl1[3, 3] - 
     117888*MT2^6*MW2^4*MZ2^2*Pi^2*CHl1[3, 3] + 740096*MT2^5*MW2^5*MZ2^2*Pi^2*
      CHl1[3, 3] - 1866624*MT2^4*MW2^6*MZ2^2*Pi^2*CHl1[3, 3] + 
     2423296*MT2^3*MW2^7*MZ2^2*Pi^2*CHl1[3, 3] - 1702784*MT2^2*MW2^8*MZ2^2*
      Pi^2*CHl1[3, 3] + 609024*MT2*MW2^9*MZ2^2*Pi^2*CHl1[3, 3] - 
     85120*MW2^10*MZ2^2*Pi^2*CHl1[3, 3] + 185728*MT2^6*MW2^3*MZ2^3*Pi^2*
      CHl1[3, 3] - 1232256*MT2^5*MW2^4*MZ2^3*Pi^2*CHl1[3, 3] + 
     3139584*MT2^4*MW2^5*MZ2^3*Pi^2*CHl1[3, 3] - 3917568*MT2^3*MW2^6*MZ2^3*
      Pi^2*CHl1[3, 3] + 2484608*MT2^2*MW2^7*MZ2^3*Pi^2*CHl1[3, 3] - 
     727936*MT2*MW2^8*MZ2^3*Pi^2*CHl1[3, 3] + 67840*MW2^9*MZ2^3*Pi^2*
      CHl1[3, 3] - 174800*MT2^6*MW2^2*MZ2^4*Pi^2*CHl1[3, 3] + 
     1234528*MT2^5*MW2^3*MZ2^4*Pi^2*CHl1[3, 3] - 3179184*MT2^4*MW2^4*MZ2^4*
      Pi^2*CHl1[3, 3] + 3749568*MT2^3*MW2^5*MZ2^4*Pi^2*CHl1[3, 3] - 
     2014768*MT2^2*MW2^6*MZ2^4*Pi^2*CHl1[3, 3] + 373728*MT2*MW2^7*MZ2^4*Pi^2*
      CHl1[3, 3] + 10928*MW2^8*MZ2^4*Pi^2*CHl1[3, 3] + 
     88248*MT2^6*MW2*MZ2^5*Pi^2*CHl1[3, 3] - 704288*MT2^5*MW2^2*MZ2^5*Pi^2*
      CHl1[3, 3] + 1848120*MT2^4*MW2^3*MZ2^5*Pi^2*CHl1[3, 3] - 
     1928832*MT2^3*MW2^4*MZ2^5*Pi^2*CHl1[3, 3] + 602664*MT2^2*MW2^5*MZ2^5*
      Pi^2*CHl1[3, 3] + 180640*MT2*MW2^6*MZ2^5*Pi^2*CHl1[3, 3] - 
     86552*MW2^7*MZ2^5*Pi^2*CHl1[3, 3] - 17296*MT2^6*MZ2^6*Pi^2*CHl1[3, 3] + 
     192024*MT2^5*MW2*MZ2^6*Pi^2*CHl1[3, 3] - 524184*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHl1[3, 3] + 347616*MT2^3*MW2^3*MZ2^6*Pi^2*CHl1[3, 3] + 
     266656*MT2^2*MW2^4*MZ2^6*Pi^2*CHl1[3, 3] - 335768*MT2*MW2^5*MZ2^6*Pi^2*
      CHl1[3, 3] + 70952*MW2^6*MZ2^6*Pi^2*CHl1[3, 3] - 
     17296*MT2^5*MZ2^7*Pi^2*CHl1[3, 3] + 51888*MT2^4*MW2*MZ2^7*Pi^2*
      CHl1[3, 3] + 53656*MT2^3*MW2^2*MZ2^7*Pi^2*CHl1[3, 3] - 
     211088*MT2^2*MW2^3*MZ2^7*Pi^2*CHl1[3, 3] + 140136*MT2*MW2^4*MZ2^7*Pi^2*
      CHl1[3, 3] - 17296*MW2^5*MZ2^7*Pi^2*CHl1[3, 3] - 
     17296*MT2^3*MW2*MZ2^8*Pi^2*CHl1[3, 3] + 34592*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHl1[3, 3] - 17296*MT2*MW2^3*MZ2^8*Pi^2*CHl1[3, 3] + 
     2*MZ2*(-324*MT2^7*MZ2^2*(-54*MW2^2 + 37*MW2*MZ2 + 6*MZ2^2) + 
       2*MW2^5*(MW2 + MZ2)*(512*MW2^5*(-753 + 64*Pi^2) - 
         256*MW2^4*MZ2*(-4443 + 412*Pi^2) + 16*MW2^3*MZ2^2*
          (-93645 + 9052*Pi^2) + 4*MW2^2*MZ2^2*(90*MH2 + 216033*MZ2 - 
           22616*MZ2*Pi^2) + MZ2^4*(-144*MH2 + 27687*MZ2 - 976*MZ2*Pi^2) + 
         2*MW2*MZ2^3*(-54*MH2 - 96189*MZ2 + 10736*MZ2*Pi^2)) + 
       MT2^6*(1024*MW2^5*(-753 + 64*Pi^2) - 32*MW2^4*MZ2*
          (-71601 + 6592*Pi^2) + 16*MW2^3*MZ2^2*(-195255 + 18104*Pi^2) + 
         4*MW2^2*MZ2^2*(180*MH2 + 454287*MZ2 - 45232*MZ2*Pi^2) + 
         MZ2^4*(-288*MH2 + 53565*MZ2 - 1952*MZ2*Pi^2) + 
         4*MW2*MZ2^3*(-54*MH2 - 94353*MZ2 + 10736*MZ2*Pi^2)) + 
       MT2^2*MW2^2*(15360*MW2^7*(-753 + 64*Pi^2) + 48*MW2^5*MZ2^2*
          (-812409 + 79000*Pi^2) - 32*MW2^6*MZ2*(-1020045 + 94784*Pi^2) + 
         4*MW2^4*MZ2^2*(2700*MH2 + 3831951*MZ2 - 428176*MZ2*Pi^2) + 
         MZ2^6*(576*MH2 - 109803*MZ2 + 3904*MZ2*Pi^2) - 
         4*MW2*MZ2^5*(36*MH2 - 218769*MZ2 + 22448*MZ2*Pi^2) - 
         12*MW2^3*MZ2^3*(150*MH2 - 315197*MZ2 + 24752*MZ2*Pi^2) + 
         9*MW2^2*MZ2^4*(-688*MH2 - 375803*MZ2 + 46496*MZ2*Pi^2)) + 
       MT2^5*(-6144*MW2^6*(-753 + 64*Pi^2) + 32*MW2^5*MZ2*
          (-453027 + 41600*Pi^2) - 8*MW2^4*MZ2^2*(-2577489 + 243616*Pi^2) + 
         8*MW2^2*MZ2^3*(252*MH2 + 501117*MZ2 - 54824*MZ2*Pi^2) + 
         MZ2^5*(-288*MH2 + 55509*MZ2 - 1952*MZ2*Pi^2) + 
         32*MW2^3*MZ2^2*(-135*MH2 - 424944*MZ2 + 42976*MZ2*Pi^2) + 
         MW2*MZ2^4*(1512*MH2 - 710655*MZ2 + 54656*MZ2*Pi^2)) + 
       MT2*MW2^3*(-6144*MW2^7*(-753 + 64*Pi^2) + 288*MW2^6*MZ2*
          (-39399 + 3712*Pi^2) - 8*MW2^5*MZ2^2*(-1300551 + 129952*Pi^2) + 
         MW2^2*MZ2^4*(3096*MH2 + 2540649*MZ2 - 298048*MZ2*Pi^2) + 
         8*MW2^4*MZ2^2*(-540*MH2 + 115593*MZ2 + 704*MZ2*Pi^2) - 
         2*MZ2^6*(144*MH2 - 27687*MZ2 + 976*MZ2*Pi^2) + 
         MW2*MZ2^5*(648*MH2 - 549933*MZ2 + 48800*MZ2*Pi^2) + 
         8*MW2^3*MZ2^3*(-108*MH2 - 737001*MZ2 + 71848*MZ2*Pi^2)) + 
       6*MT2^4*MW2*(32*MW2^5*MZ2*(190515 - 17504*Pi^2) + 
         2560*MW2^6*(-753 + 64*Pi^2) + 96*MW2^4*MZ2^2*(-90781 + 8642*Pi^2) + 
         8*MW2^3*MZ2^2*(225*MH2 + 732480*MZ2 - 74644*MZ2*Pi^2) - 
         36*MW2*MZ2^4*(17*MH2 - 9154*MZ2 + 732*MZ2*Pi^2) + 
         MZ2^5*(144*MH2 - 28101*MZ2 + 976*MZ2*Pi^2) + 2*MW2^2*MZ2^3*
          (-450*MH2 - 905037*MZ2 + 98912*MZ2*Pi^2)) - 
       MT2^3*MW2*(20480*MW2^7*(-753 + 64*Pi^2) - 576*MW2^6*MZ2*
          (-81895 + 7552*Pi^2) + 8*MW2^5*MZ2^2*(-8011197 + 768704*Pi^2) + 
         4*MW2^4*MZ2^2*(3600*MH2 + 9586245*MZ2 - 996736*MZ2*Pi^2) + 
         4*MW2*MZ2^5*(198*MH2 + 66531*MZ2 - 9760*MZ2*Pi^2) + 
         MZ2^6*(288*MH2 - 55239*MZ2 + 1952*MZ2*Pi^2) + 
         2*MW2^2*MZ2^4*(-3024*MH2 + 76227*MZ2 + 28000*MZ2*Pi^2) + 
         8*MW2^3*MZ2^3*(-720*MH2 - 999801*MZ2 + 116384*MZ2*Pi^2)))*SW2*
      CHl1[Leff, Leff] - 743424*MT2^6*MW2^6*CHl3[1, 1] + 
     4460544*MT2^5*MW2^7*CHl3[1, 1] - 11151360*MT2^4*MW2^8*CHl3[1, 1] + 
     14868480*MT2^3*MW2^9*CHl3[1, 1] - 11151360*MT2^2*MW2^10*CHl3[1, 1] + 
     4460544*MT2*MW2^11*CHl3[1, 1] - 743424*MW2^12*CHl3[1, 1] - 
     7776*MT2^7*MW2^4*MZ2*CHl3[1, 1] + 2463360*MT2^6*MW2^5*MZ2*CHl3[1, 1] - 
     15355104*MT2^5*MW2^6*MZ2*CHl3[1, 1] + 38610432*MT2^4*MW2^7*MZ2*
      CHl3[1, 1] - 49885728*MT2^3*MW2^8*MZ2*CHl3[1, 1] + 
     34758528*MT2^2*MW2^9*MZ2*CHl3[1, 1] - 12251808*MT2*MW2^10*MZ2*
      CHl3[1, 1] + 1668096*MW2^11*MZ2*CHl3[1, 1] + 14256*MT2^7*MW2^3*MZ2^2*
      CHl3[1, 1] - 3770592*MT2^6*MW2^4*MZ2^2*CHl3[1, 1] + 
     24714960*MT2^5*MW2^5*MZ2^2*CHl3[1, 1] - 62691840*MT2^4*MW2^6*MZ2^2*
      CHl3[1, 1] + 77797584*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] - 
     48875232*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] + 14074032*MT2*MW2^9*MZ2^2*
      CHl3[1, 1] - 1263168*MW2^10*MZ2^2*CHl3[1, 1] - 
     5508*MT2^7*MW2^2*MZ2^3*CHl3[1, 1] + 3841824*MT2^6*MW2^3*MZ2^3*
      CHl3[1, 1] - 26573028*MT2^5*MW2^4*MZ2^3*CHl3[1, 1] + 
     68094144*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] - 80894028*MT2^3*MW2^6*MZ2^3*
      CHl3[1, 1] + 44749920*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] - 
     9336396*MT2*MW2^8*MZ2^3*CHl3[1, 1] + 123072*MW2^9*MZ2^3*CHl3[1, 1] - 
     3240*MT2^7*MW2*MZ2^4*CHl3[1, 1] - 2747580*MT2^6*MW2^2*MZ2^4*CHl3[1, 1] + 
     20332812*MT2^5*MW2^3*MZ2^4*CHl3[1, 1] - 52747920*MT2^4*MW2^4*MZ2^4*
      CHl3[1, 1] + 59073312*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] - 
     26444412*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 1502076*MT2*MW2^7*MZ2^4*
      CHl3[1, 1] + 1034952*MW2^8*MZ2^4*CHl3[1, 1] + 
     2025*MT2^7*MZ2^5*CHl3[1, 1] + 1173120*MT2^6*MW2*MZ2^5*CHl3[1, 1] - 
     9851667*MT2^5*MW2^2*MZ2^5*CHl3[1, 1] + 26056944*MT2^4*MW2^3*MZ2^5*
      CHl3[1, 1] - 25458285*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] + 
     4696308*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] + 4956663*MT2*MW2^6*MZ2^5*
      CHl3[1, 1] - 1575108*MW2^7*MZ2^5*CHl3[1, 1] - 
     209175*MT2^6*MZ2^6*CHl3[1, 1] + 2449635*MT2^5*MW2*MZ2^6*CHl3[1, 1] - 
     6731910*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] + 3848418*MT2^3*MW2^3*MZ2^6*
      CHl3[1, 1] + 4724025*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] - 
     5057493*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 976500*MW2^6*MZ2^6*CHl3[1, 1] - 
     211200*MT2^5*MZ2^7*CHl3[1, 1] + 635625*MT2^4*MW2*MZ2^7*CHl3[1, 1] + 
     762060*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] - 2796585*MT2^2*MW2^3*MZ2^7*
      CHl3[1, 1] + 1821300*MT2*MW2^4*MZ2^7*CHl3[1, 1] - 
     211200*MW2^5*MZ2^7*CHl3[1, 1] - 211200*MT2^3*MW2*MZ2^8*CHl3[1, 1] + 
     422400*MT2^2*MW2^2*MZ2^8*CHl3[1, 1] - 211200*MT2*MW2^3*MZ2^8*
      CHl3[1, 1] + 65536*MT2^6*MW2^6*Pi^2*CHl3[1, 1] - 
     393216*MT2^5*MW2^7*Pi^2*CHl3[1, 1] + 983040*MT2^4*MW2^8*Pi^2*
      CHl3[1, 1] - 1310720*MT2^3*MW2^9*Pi^2*CHl3[1, 1] + 
     983040*MT2^2*MW2^10*Pi^2*CHl3[1, 1] - 393216*MT2*MW2^11*Pi^2*
      CHl3[1, 1] + 65536*MW2^12*Pi^2*CHl3[1, 1] - 225280*MT2^6*MW2^5*MZ2*Pi^2*
      CHl3[1, 1] + 1417216*MT2^5*MW2^6*MZ2*Pi^2*CHl3[1, 1] - 
     3575808*MT2^4*MW2^7*MZ2*Pi^2*CHl3[1, 1] + 4636672*MT2^3*MW2^8*MZ2*Pi^2*
      CHl3[1, 1] - 3248128*MT2^2*MW2^9*MZ2*Pi^2*CHl3[1, 1] + 
     1155072*MT2*MW2^10*MZ2*Pi^2*CHl3[1, 1] - 159744*MW2^11*MZ2*Pi^2*
      CHl3[1, 1] + 371200*MT2^6*MW2^4*MZ2^2*Pi^2*CHl3[1, 1] - 
     2452480*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[1, 1] + 6243840*MT2^4*MW2^6*MZ2^2*
      Pi^2*CHl3[1, 1] - 7809024*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[1, 1] + 
     4986368*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[1, 1] - 1485824*MT2*MW2^9*MZ2^2*Pi^2*
      CHl3[1, 1] + 145920*MW2^10*MZ2^2*Pi^2*CHl3[1, 1] - 
     408320*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[1, 1] + 2821120*MT2^5*MW2^4*MZ2^3*
      Pi^2*CHl3[1, 1] - 7238400*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[1, 1] + 
     8683520*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[1, 1] - 4931840*MT2^2*MW2^7*MZ2^3*
      Pi^2*CHl3[1, 1] + 1111040*MT2*MW2^8*MZ2^3*Pi^2*CHl3[1, 1] - 
     37120*MW2^9*MZ2^3*Pi^2*CHl3[1, 1] + 307264*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHl3[1, 1] - 2251904*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[1, 1] + 
     5833920*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[1, 1] - 6590720*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHl3[1, 1] + 3049920*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[1, 1] - 
     247424*MT2*MW2^7*MZ2^4*Pi^2*CHl3[1, 1] - 101056*MW2^8*MZ2^4*Pi^2*
      CHl3[1, 1] - 136000*MT2^6*MW2*MZ2^5*Pi^2*CHl3[1, 1] + 
     1123264*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[1, 1] - 2961792*MT2^4*MW2^3*MZ2^5*
      Pi^2*CHl3[1, 1] + 2926208*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[1, 1] - 
     608832*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[1, 1] - 514112*MT2*MW2^6*MZ2^5*Pi^2*
      CHl3[1, 1] + 171264*MW2^7*MZ2^5*Pi^2*CHl3[1, 1] + 
     25600*MT2^6*MZ2^6*Pi^2*CHl3[1, 1] - 289600*MT2^5*MW2*MZ2^6*Pi^2*
      CHl3[1, 1] + 792000*MT2^4*MW2^2*MZ2^6*Pi^2*CHl3[1, 1] - 
     476736*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[1, 1] - 502528*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHl3[1, 1] + 561664*MT2*MW2^5*MZ2^6*Pi^2*CHl3[1, 1] - 
     110400*MW2^6*MZ2^6*Pi^2*CHl3[1, 1] + 25600*MT2^5*MZ2^7*Pi^2*CHl3[1, 1] - 
     76800*MT2^4*MW2*MZ2^7*Pi^2*CHl3[1, 1] - 84800*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHl3[1, 1] + 323200*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] - 
     212800*MT2*MW2^4*MZ2^7*Pi^2*CHl3[1, 1] + 25600*MW2^5*MZ2^7*Pi^2*
      CHl3[1, 1] + 25600*MT2^3*MW2*MZ2^8*Pi^2*CHl3[1, 1] - 
     51200*MT2^2*MW2^2*MZ2^8*Pi^2*CHl3[1, 1] + 25600*MT2*MW2^3*MZ2^8*Pi^2*
      CHl3[1, 1] - 743424*MT2^6*MW2^6*CHl3[2, 2] + 
     4460544*MT2^5*MW2^7*CHl3[2, 2] - 11151360*MT2^4*MW2^8*CHl3[2, 2] + 
     14868480*MT2^3*MW2^9*CHl3[2, 2] - 11151360*MT2^2*MW2^10*CHl3[2, 2] + 
     4460544*MT2*MW2^11*CHl3[2, 2] - 743424*MW2^12*CHl3[2, 2] - 
     7776*MT2^7*MW2^4*MZ2*CHl3[2, 2] + 2463360*MT2^6*MW2^5*MZ2*CHl3[2, 2] - 
     15355104*MT2^5*MW2^6*MZ2*CHl3[2, 2] + 38610432*MT2^4*MW2^7*MZ2*
      CHl3[2, 2] - 49885728*MT2^3*MW2^8*MZ2*CHl3[2, 2] + 
     34758528*MT2^2*MW2^9*MZ2*CHl3[2, 2] - 12251808*MT2*MW2^10*MZ2*
      CHl3[2, 2] + 1668096*MW2^11*MZ2*CHl3[2, 2] + 14256*MT2^7*MW2^3*MZ2^2*
      CHl3[2, 2] - 3770592*MT2^6*MW2^4*MZ2^2*CHl3[2, 2] + 
     24714960*MT2^5*MW2^5*MZ2^2*CHl3[2, 2] - 62691840*MT2^4*MW2^6*MZ2^2*
      CHl3[2, 2] + 77797584*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] - 
     48875232*MT2^2*MW2^8*MZ2^2*CHl3[2, 2] + 14074032*MT2*MW2^9*MZ2^2*
      CHl3[2, 2] - 1263168*MW2^10*MZ2^2*CHl3[2, 2] - 
     5508*MT2^7*MW2^2*MZ2^3*CHl3[2, 2] + 3841824*MT2^6*MW2^3*MZ2^3*
      CHl3[2, 2] - 26573028*MT2^5*MW2^4*MZ2^3*CHl3[2, 2] + 
     68094144*MT2^4*MW2^5*MZ2^3*CHl3[2, 2] - 80894028*MT2^3*MW2^6*MZ2^3*
      CHl3[2, 2] + 44749920*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] - 
     9336396*MT2*MW2^8*MZ2^3*CHl3[2, 2] + 123072*MW2^9*MZ2^3*CHl3[2, 2] - 
     3240*MT2^7*MW2*MZ2^4*CHl3[2, 2] - 2747580*MT2^6*MW2^2*MZ2^4*CHl3[2, 2] + 
     20332812*MT2^5*MW2^3*MZ2^4*CHl3[2, 2] - 52747920*MT2^4*MW2^4*MZ2^4*
      CHl3[2, 2] + 59073312*MT2^3*MW2^5*MZ2^4*CHl3[2, 2] - 
     26444412*MT2^2*MW2^6*MZ2^4*CHl3[2, 2] + 1502076*MT2*MW2^7*MZ2^4*
      CHl3[2, 2] + 1034952*MW2^8*MZ2^4*CHl3[2, 2] + 
     2025*MT2^7*MZ2^5*CHl3[2, 2] + 1173120*MT2^6*MW2*MZ2^5*CHl3[2, 2] - 
     9851667*MT2^5*MW2^2*MZ2^5*CHl3[2, 2] + 26056944*MT2^4*MW2^3*MZ2^5*
      CHl3[2, 2] - 25458285*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] + 
     4696308*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] + 4956663*MT2*MW2^6*MZ2^5*
      CHl3[2, 2] - 1575108*MW2^7*MZ2^5*CHl3[2, 2] - 
     209175*MT2^6*MZ2^6*CHl3[2, 2] + 2449635*MT2^5*MW2*MZ2^6*CHl3[2, 2] - 
     6731910*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] + 3848418*MT2^3*MW2^3*MZ2^6*
      CHl3[2, 2] + 4724025*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] - 
     5057493*MT2*MW2^5*MZ2^6*CHl3[2, 2] + 976500*MW2^6*MZ2^6*CHl3[2, 2] - 
     211200*MT2^5*MZ2^7*CHl3[2, 2] + 635625*MT2^4*MW2*MZ2^7*CHl3[2, 2] + 
     762060*MT2^3*MW2^2*MZ2^7*CHl3[2, 2] - 2796585*MT2^2*MW2^3*MZ2^7*
      CHl3[2, 2] + 1821300*MT2*MW2^4*MZ2^7*CHl3[2, 2] - 
     211200*MW2^5*MZ2^7*CHl3[2, 2] - 211200*MT2^3*MW2*MZ2^8*CHl3[2, 2] + 
     422400*MT2^2*MW2^2*MZ2^8*CHl3[2, 2] - 211200*MT2*MW2^3*MZ2^8*
      CHl3[2, 2] + 65536*MT2^6*MW2^6*Pi^2*CHl3[2, 2] - 
     393216*MT2^5*MW2^7*Pi^2*CHl3[2, 2] + 983040*MT2^4*MW2^8*Pi^2*
      CHl3[2, 2] - 1310720*MT2^3*MW2^9*Pi^2*CHl3[2, 2] + 
     983040*MT2^2*MW2^10*Pi^2*CHl3[2, 2] - 393216*MT2*MW2^11*Pi^2*
      CHl3[2, 2] + 65536*MW2^12*Pi^2*CHl3[2, 2] - 225280*MT2^6*MW2^5*MZ2*Pi^2*
      CHl3[2, 2] + 1417216*MT2^5*MW2^6*MZ2*Pi^2*CHl3[2, 2] - 
     3575808*MT2^4*MW2^7*MZ2*Pi^2*CHl3[2, 2] + 4636672*MT2^3*MW2^8*MZ2*Pi^2*
      CHl3[2, 2] - 3248128*MT2^2*MW2^9*MZ2*Pi^2*CHl3[2, 2] + 
     1155072*MT2*MW2^10*MZ2*Pi^2*CHl3[2, 2] - 159744*MW2^11*MZ2*Pi^2*
      CHl3[2, 2] + 371200*MT2^6*MW2^4*MZ2^2*Pi^2*CHl3[2, 2] - 
     2452480*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[2, 2] + 6243840*MT2^4*MW2^6*MZ2^2*
      Pi^2*CHl3[2, 2] - 7809024*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[2, 2] + 
     4986368*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[2, 2] - 1485824*MT2*MW2^9*MZ2^2*Pi^2*
      CHl3[2, 2] + 145920*MW2^10*MZ2^2*Pi^2*CHl3[2, 2] - 
     408320*MT2^6*MW2^3*MZ2^3*Pi^2*CHl3[2, 2] + 2821120*MT2^5*MW2^4*MZ2^3*
      Pi^2*CHl3[2, 2] - 7238400*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[2, 2] + 
     8683520*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[2, 2] - 4931840*MT2^2*MW2^7*MZ2^3*
      Pi^2*CHl3[2, 2] + 1111040*MT2*MW2^8*MZ2^3*Pi^2*CHl3[2, 2] - 
     37120*MW2^9*MZ2^3*Pi^2*CHl3[2, 2] + 307264*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHl3[2, 2] - 2251904*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[2, 2] + 
     5833920*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[2, 2] - 6590720*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHl3[2, 2] + 3049920*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[2, 2] - 
     247424*MT2*MW2^7*MZ2^4*Pi^2*CHl3[2, 2] - 101056*MW2^8*MZ2^4*Pi^2*
      CHl3[2, 2] - 136000*MT2^6*MW2*MZ2^5*Pi^2*CHl3[2, 2] + 
     1123264*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[2, 2] - 2961792*MT2^4*MW2^3*MZ2^5*
      Pi^2*CHl3[2, 2] + 2926208*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[2, 2] - 
     608832*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[2, 2] - 514112*MT2*MW2^6*MZ2^5*Pi^2*
      CHl3[2, 2] + 171264*MW2^7*MZ2^5*Pi^2*CHl3[2, 2] + 
     25600*MT2^6*MZ2^6*Pi^2*CHl3[2, 2] - 289600*MT2^5*MW2*MZ2^6*Pi^2*
      CHl3[2, 2] + 792000*MT2^4*MW2^2*MZ2^6*Pi^2*CHl3[2, 2] - 
     476736*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[2, 2] - 502528*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHl3[2, 2] + 561664*MT2*MW2^5*MZ2^6*Pi^2*CHl3[2, 2] - 
     110400*MW2^6*MZ2^6*Pi^2*CHl3[2, 2] + 25600*MT2^5*MZ2^7*Pi^2*CHl3[2, 2] - 
     76800*MT2^4*MW2*MZ2^7*Pi^2*CHl3[2, 2] - 84800*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHl3[2, 2] + 323200*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] - 
     212800*MT2*MW2^4*MZ2^7*Pi^2*CHl3[2, 2] + 25600*MW2^5*MZ2^7*Pi^2*
      CHl3[2, 2] + 25600*MT2^3*MW2*MZ2^8*Pi^2*CHl3[2, 2] - 
     51200*MT2^2*MW2^2*MZ2^8*Pi^2*CHl3[2, 2] + 25600*MT2*MW2^3*MZ2^8*Pi^2*
      CHl3[2, 2] - 530112*MT2^6*MW2^5*MZ2*CHl3[3, 3] + 
     3180672*MT2^5*MW2^6*MZ2*CHl3[3, 3] - 7951680*MT2^4*MW2^7*MZ2*
      CHl3[3, 3] + 10602240*MT2^3*MW2^8*MZ2*CHl3[3, 3] - 
     7951680*MT2^2*MW2^9*MZ2*CHl3[3, 3] + 3180672*MT2*MW2^10*MZ2*CHl3[3, 3] - 
     530112*MW2^11*MZ2*CHl3[3, 3] - 1584*MH2*MT2^6*MW2^3*MZ2^2*CHl3[3, 3] - 
     32400*MT2^7*MW2^3*MZ2^2*CHl3[3, 3] + 9504*MH2*MT2^5*MW2^4*MZ2^2*
      CHl3[3, 3] + 1425792*MT2^6*MW2^4*MZ2^2*CHl3[3, 3] - 
     23760*MH2*MT2^4*MW2^5*MZ2^2*CHl3[3, 3] - 8401872*MT2^5*MW2^5*MZ2^2*
      CHl3[3, 3] + 31680*MH2*MT2^3*MW2^6*MZ2^2*CHl3[3, 3] + 
     20696256*MT2^4*MW2^6*MZ2^2*CHl3[3, 3] - 23760*MH2*MT2^2*MW2^7*MZ2^2*
      CHl3[3, 3] - 26148144*MT2^3*MW2^7*MZ2^2*CHl3[3, 3] + 
     9504*MH2*MT2*MW2^8*MZ2^2*CHl3[3, 3] + 17579136*MT2^2*MW2^8*MZ2^2*
      CHl3[3, 3] - 1584*MH2*MW2^9*MZ2^2*CHl3[3, 3] - 
     5817456*MT2*MW2^9*MZ2^2*CHl3[3, 3] + 698688*MW2^10*MZ2^2*CHl3[3, 3] + 
     2448*MH2*MT2^6*MW2^2*MZ2^3*CHl3[3, 3] + 47304*MT2^7*MW2^2*MZ2^3*
      CHl3[3, 3] - 16272*MH2*MT2^5*MW2^3*MZ2^3*CHl3[3, 3] - 
     1885176*MT2^6*MW2^3*MZ2^3*CHl3[3, 3] + 41472*MH2*MT2^4*MW2^4*MZ2^3*
      CHl3[3, 3] + 11453160*MT2^5*MW2^4*MZ2^3*CHl3[3, 3] - 
     52128*MH2*MT2^3*MW2^5*MZ2^3*CHl3[3, 3] - 28243224*MT2^4*MW2^5*MZ2^3*
      CHl3[3, 3] + 33552*MH2*MT2^2*MW2^6*MZ2^3*CHl3[3, 3] + 
     33964248*MT2^3*MW2^6*MZ2^3*CHl3[3, 3] - 9936*MH2*MT2*MW2^7*MZ2^3*
      CHl3[3, 3] - 20210856*MT2^2*MW2^7*MZ2^3*CHl3[3, 3] + 
     864*MH2*MW2^8*MZ2^3*CHl3[3, 3] + 5215992*MT2*MW2^8*MZ2^3*CHl3[3, 3] - 
     341448*MW2^9*MZ2^3*CHl3[3, 3] - 1710*MH2*MT2^6*MW2*MZ2^4*CHl3[3, 3] - 
     29808*MT2^7*MW2*MZ2^4*CHl3[3, 3] + 12708*MH2*MT2^5*MW2^2*MZ2^4*
      CHl3[3, 3] + 1618092*MT2^6*MW2^2*MZ2^4*CHl3[3, 3] - 
     32994*MH2*MT2^4*MW2^3*MZ2^4*CHl3[3, 3] - 10510272*MT2^5*MW2^3*MZ2^4*
      CHl3[3, 3] + 37512*MH2*MT2^3*MW2^4*MZ2^4*CHl3[3, 3] + 
     26248860*MT2^4*MW2^4*MZ2^4*CHl3[3, 3] - 17586*MH2*MT2^2*MW2^5*MZ2^4*
      CHl3[3, 3] - 30042096*MT2^3*MW2^5*MZ2^4*CHl3[3, 3] + 
     1332*MH2*MT2*MW2^6*MZ2^4*CHl3[3, 3] + 15292020*MT2^2*MW2^6*MZ2^4*
      CHl3[3, 3] + 738*MH2*MW2^7*MZ2^4*CHl3[3, 3] - 
     2399136*MT2*MW2^7*MZ2^4*CHl3[3, 3] - 177660*MW2^8*MZ2^4*CHl3[3, 3] + 
     441*MH2*MT2^6*MZ2^5*CHl3[3, 3] + 7128*MT2^7*MZ2^5*CHl3[3, 3] - 
     4356*MH2*MT2^5*MW2*MZ2^5*CHl3[3, 3] - 783366*MT2^6*MW2*MZ2^5*
      CHl3[3, 3] + 11745*MH2*MT2^4*MW2^2*MZ2^5*CHl3[3, 3] + 
     5852700*MT2^5*MW2^2*MZ2^5*CHl3[3, 3] - 9792*MH2*MT2^3*MW2^3*MZ2^5*
      CHl3[3, 3] - 14991570*MT2^4*MW2^3*MZ2^5*CHl3[3, 3] - 
     1701*MH2*MT2^2*MW2^4*MZ2^5*CHl3[3, 3] + 15381480*MT2^3*MW2^4*MZ2^5*
      CHl3[3, 3] + 4932*MH2*MT2*MW2^5*MZ2^5*CHl3[3, 3] - 
     4641570*MT2^2*MW2^5*MZ2^5*CHl3[3, 3] - 1269*MH2*MW2^6*MZ2^5*CHl3[3, 3] - 
     1506924*MT2*MW2^6*MZ2^5*CHl3[3, 3] + 682122*MW2^7*MZ2^5*CHl3[3, 3] + 
     441*MH2*MT2^5*MZ2^6*CHl3[3, 3] + 150261*MT2^6*MZ2^6*CHl3[3, 3] - 
     1323*MH2*MT2^4*MW2*MZ2^6*CHl3[3, 3] - 1590972*MT2^5*MW2*MZ2^6*
      CHl3[3, 3] - 828*MH2*MT2^3*MW2^2*MZ2^6*CHl3[3, 3] + 
     4263489*MT2^4*MW2^2*MZ2^6*CHl3[3, 3] + 4302*MH2*MT2^2*MW2^3*MZ2^6*
      CHl3[3, 3] - 2817780*MT2^3*MW2^3*MZ2^6*CHl3[3, 3] - 
     3033*MH2*MT2*MW2^4*MZ2^6*CHl3[3, 3] - 2110305*MT2^2*MW2^4*MZ2^6*
      CHl3[3, 3] + 441*MH2*MW2^5*MZ2^6*CHl3[3, 3] + 
     2672640*MT2*MW2^5*MZ2^6*CHl3[3, 3] - 567333*MW2^6*MZ2^6*CHl3[3, 3] + 
     143133*MT2^5*MZ2^7*CHl3[3, 3] + 441*MH2*MT2^3*MW2*MZ2^7*CHl3[3, 3] - 
     422271*MT2^4*MW2*MZ2^7*CHl3[3, 3] - 882*MH2*MT2^2*MW2^2*MZ2^7*
      CHl3[3, 3] - 438780*MT2^3*MW2^2*MZ2^7*CHl3[3, 3] + 
     441*MH2*MT2*MW2^3*MZ2^7*CHl3[3, 3] + 1714650*MT2^2*MW2^3*MZ2^7*
      CHl3[3, 3] - 1139865*MT2*MW2^4*MZ2^7*CHl3[3, 3] + 
     143133*MW2^5*MZ2^7*CHl3[3, 3] + 143133*MT2^3*MW2*MZ2^8*CHl3[3, 3] - 
     286266*MT2^2*MW2^2*MZ2^8*CHl3[3, 3] + 143133*MT2*MW2^3*MZ2^8*
      CHl3[3, 3] + 32768*MT2^6*MW2^5*MZ2*Pi^2*CHl3[3, 3] - 
     196608*MT2^5*MW2^6*MZ2*Pi^2*CHl3[3, 3] + 491520*MT2^4*MW2^7*MZ2*Pi^2*
      CHl3[3, 3] - 655360*MT2^3*MW2^8*MZ2*Pi^2*CHl3[3, 3] + 
     491520*MT2^2*MW2^9*MZ2*Pi^2*CHl3[3, 3] - 196608*MT2*MW2^10*MZ2*Pi^2*
      CHl3[3, 3] + 32768*MW2^11*MZ2*Pi^2*CHl3[3, 3] - 
     117888*MT2^6*MW2^4*MZ2^2*Pi^2*CHl3[3, 3] + 740096*MT2^5*MW2^5*MZ2^2*Pi^2*
      CHl3[3, 3] - 1866624*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[3, 3] + 
     2423296*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[3, 3] - 1702784*MT2^2*MW2^8*MZ2^2*
      Pi^2*CHl3[3, 3] + 609024*MT2*MW2^9*MZ2^2*Pi^2*CHl3[3, 3] - 
     85120*MW2^10*MZ2^2*Pi^2*CHl3[3, 3] + 185728*MT2^6*MW2^3*MZ2^3*Pi^2*
      CHl3[3, 3] - 1232256*MT2^5*MW2^4*MZ2^3*Pi^2*CHl3[3, 3] + 
     3139584*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[3, 3] - 3917568*MT2^3*MW2^6*MZ2^3*
      Pi^2*CHl3[3, 3] + 2484608*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[3, 3] - 
     727936*MT2*MW2^8*MZ2^3*Pi^2*CHl3[3, 3] + 67840*MW2^9*MZ2^3*Pi^2*
      CHl3[3, 3] - 174800*MT2^6*MW2^2*MZ2^4*Pi^2*CHl3[3, 3] + 
     1234528*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[3, 3] - 3179184*MT2^4*MW2^4*MZ2^4*
      Pi^2*CHl3[3, 3] + 3749568*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[3, 3] - 
     2014768*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[3, 3] + 373728*MT2*MW2^7*MZ2^4*Pi^2*
      CHl3[3, 3] + 10928*MW2^8*MZ2^4*Pi^2*CHl3[3, 3] + 
     88248*MT2^6*MW2*MZ2^5*Pi^2*CHl3[3, 3] - 704288*MT2^5*MW2^2*MZ2^5*Pi^2*
      CHl3[3, 3] + 1848120*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[3, 3] - 
     1928832*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[3, 3] + 602664*MT2^2*MW2^5*MZ2^5*
      Pi^2*CHl3[3, 3] + 180640*MT2*MW2^6*MZ2^5*Pi^2*CHl3[3, 3] - 
     86552*MW2^7*MZ2^5*Pi^2*CHl3[3, 3] - 17296*MT2^6*MZ2^6*Pi^2*CHl3[3, 3] + 
     192024*MT2^5*MW2*MZ2^6*Pi^2*CHl3[3, 3] - 524184*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHl3[3, 3] + 347616*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[3, 3] + 
     266656*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[3, 3] - 335768*MT2*MW2^5*MZ2^6*Pi^2*
      CHl3[3, 3] + 70952*MW2^6*MZ2^6*Pi^2*CHl3[3, 3] - 
     17296*MT2^5*MZ2^7*Pi^2*CHl3[3, 3] + 51888*MT2^4*MW2*MZ2^7*Pi^2*
      CHl3[3, 3] + 53656*MT2^3*MW2^2*MZ2^7*Pi^2*CHl3[3, 3] - 
     211088*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[3, 3] + 140136*MT2*MW2^4*MZ2^7*Pi^2*
      CHl3[3, 3] - 17296*MW2^5*MZ2^7*Pi^2*CHl3[3, 3] - 
     17296*MT2^3*MW2*MZ2^8*Pi^2*CHl3[3, 3] + 34592*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHl3[3, 3] - 17296*MT2*MW2^3*MZ2^8*Pi^2*CHl3[3, 3] + 
     1542144*MT2^6*MW2^6*CHl3[Leff, Leff] - 9252864*MT2^5*MW2^7*
      CHl3[Leff, Leff] + 23132160*MT2^4*MW2^8*CHl3[Leff, Leff] - 
     30842880*MT2^3*MW2^9*CHl3[Leff, Leff] + 23132160*MT2^2*MW2^10*
      CHl3[Leff, Leff] - 9252864*MT2*MW2^11*CHl3[Leff, Leff] + 
     1542144*MW2^12*CHl3[Leff, Leff] - 6412608*MT2^6*MW2^5*MZ2*
      CHl3[Leff, Leff] + 39974592*MT2^5*MW2^6*MZ2*CHl3[Leff, Leff] - 
     100609920*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] + 130945920*MT2^3*MW2^8*MZ2*
      CHl3[Leff, Leff] - 92735040*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] + 
     33674688*MT2*MW2^10*MZ2*CHl3[Leff, Leff] - 4837632*MW2^11*MZ2*
      CHl3[Leff, Leff] - 1440*MH2*MT2^6*MW2^3*MZ2^2*CHl3[Leff, Leff] - 
     34992*MT2^7*MW2^3*MZ2^2*CHl3[Leff, Leff] + 8640*MH2*MT2^5*MW2^4*MZ2^2*
      CHl3[Leff, Leff] + 10941984*MT2^6*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
     21600*MH2*MT2^4*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
     71189712*MT2^5*MW2^5*MZ2^2*CHl3[Leff, Leff] + 28800*MH2*MT2^3*MW2^6*
      MZ2^2*CHl3[Leff, Leff] + 180271872*MT2^4*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
     21600*MH2*MT2^2*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
     225325392*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
     8640*MH2*MT2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 144368544*MT2^2*MW2^8*MZ2^2*
      CHl3[Leff, Leff] - 1440*MH2*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
     43306800*MT2*MW2^9*MZ2^2*CHl3[Leff, Leff] + 4274496*MW2^10*MZ2^2*
      CHl3[Leff, Leff] + 1872*MH2*MT2^6*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
     58968*MT2^7*MW2^2*MZ2^3*CHl3[Leff, Leff] - 12672*MH2*MT2^5*MW2^3*MZ2^3*
      CHl3[Leff, Leff] - 9515544*MT2^6*MW2^3*MZ2^3*CHl3[Leff, Leff] + 
     32400*MH2*MT2^4*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
     66346128*MT2^5*MW2^4*MZ2^3*CHl3[Leff, Leff] - 40320*MH2*MT2^3*MW2^5*
      MZ2^3*CHl3[Leff, Leff] - 169728192*MT2^4*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
     25200*MH2*MT2^2*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
     197465592*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
     6912*MH2*MT2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 102344472*MT2^2*MW2^7*MZ2^3*
      CHl3[Leff, Leff] + 432*MH2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
     16135776*MT2*MW2^8*MZ2^3*CHl3[Leff, Leff] + 1571376*MW2^9*MZ2^3*
      CHl3[Leff, Leff] + 144*MH2*MT2^6*MW2*MZ2^4*CHl3[Leff, Leff] - 
     20088*MT2^7*MW2*MZ2^4*CHl3[Leff, Leff] + 1008*MH2*MT2^5*MW2^2*MZ2^4*
      CHl3[Leff, Leff] + 4305216*MT2^6*MW2^2*MZ2^4*CHl3[Leff, Leff] - 
     3456*MH2*MT2^4*MW2^3*MZ2^4*CHl3[Leff, Leff] - 34343952*MT2^5*MW2^3*MZ2^4*
      CHl3[Leff, Leff] - 576*MH2*MT2^3*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
     89679672*MT2^4*MW2^4*MZ2^4*CHl3[Leff, Leff] + 8784*MH2*MT2^2*MW2^5*MZ2^4*
      CHl3[Leff, Leff] - 90163512*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
     7920*MH2*MT2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 22343424*MT2^2*MW2^6*MZ2^4*
      CHl3[Leff, Leff] + 2016*MH2*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
     13155552*MT2*MW2^7*MZ2^4*CHl3[Leff, Leff] - 4940760*MW2^8*MZ2^4*
      CHl3[Leff, Leff] - 576*MH2*MT2^6*MZ2^5*CHl3[Leff, Leff] - 
     3888*MT2^7*MZ2^5*CHl3[Leff, Leff] + 3600*MH2*MT2^5*MW2*MZ2^5*
      CHl3[Leff, Leff] - 966786*MT2^6*MW2*MZ2^5*CHl3[Leff, Leff] - 
     9072*MH2*MT2^4*MW2^2*MZ2^5*CHl3[Leff, Leff] + 9984270*MT2^5*MW2^2*MZ2^5*
      CHl3[Leff, Leff] + 13680*MH2*MT2^3*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
     26996184*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] - 12096*MH2*MT2^2*MW2^4*
      MZ2^5*CHl3[Leff, Leff] + 18597468*MT2^3*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
     4896*MH2*MT2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 11855070*MT2^2*MW2^5*MZ2^5*
      CHl3[Leff, Leff] - 432*MH2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
     15625698*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] + 3157044*MW2^7*MZ2^5*
      CHl3[Leff, Leff] - 576*MH2*MT2^5*MZ2^6*CHl3[Leff, Leff] + 
     105594*MT2^6*MZ2^6*CHl3[Leff, Leff] + 1728*MH2*MT2^4*MW2*MZ2^6*
      CHl3[Leff, Leff] - 1627944*MT2^5*MW2*MZ2^6*CHl3[Leff, Leff] - 
     1008*MH2*MT2^3*MW2^2*MZ2^6*CHl3[Leff, Leff] + 4583196*MT2^4*MW2^2*MZ2^6*
      CHl3[Leff, Leff] - 1440*MH2*MT2^2*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
     35508*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] + 1872*MH2*MT2*MW2^4*MZ2^6*
      CHl3[Leff, Leff] - 8579502*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
     576*MH2*MW2^5*MZ2^6*CHl3[Leff, Leff] + 6420972*MT2*MW2^5*MZ2^6*
      CHl3[Leff, Leff] - 875880*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
     109482*MT2^5*MZ2^7*CHl3[Leff, Leff] - 576*MH2*MT2^3*MW2*MZ2^7*
      CHl3[Leff, Leff] - 332604*MT2^4*MW2*MZ2^7*CHl3[Leff, Leff] + 
     1152*MH2*MT2^2*MW2^2*MZ2^7*CHl3[Leff, Leff] - 750630*MT2^3*MW2^2*MZ2^7*
      CHl3[Leff, Leff] - 576*MH2*MT2*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
     2176350*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] - 1310838*MT2*MW2^4*MZ2^7*
      CHl3[Leff, Leff] + 109212*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
     108942*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] - 216534*MT2^2*MW2^2*MZ2^8*
      CHl3[Leff, Leff] + 109212*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
     131072*MT2^6*MW2^6*Pi^2*CHl3[Leff, Leff] + 786432*MT2^5*MW2^7*Pi^2*
      CHl3[Leff, Leff] - 1966080*MT2^4*MW2^8*Pi^2*CHl3[Leff, Leff] + 
     2621440*MT2^3*MW2^9*Pi^2*CHl3[Leff, Leff] - 1966080*MT2^2*MW2^10*Pi^2*
      CHl3[Leff, Leff] + 786432*MT2*MW2^11*Pi^2*CHl3[Leff, Leff] - 
     131072*MW2^12*Pi^2*CHl3[Leff, Leff] + 552960*MT2^6*MW2^5*MZ2*Pi^2*
      CHl3[Leff, Leff] - 3448832*MT2^5*MW2^6*MZ2*Pi^2*CHl3[Leff, Leff] + 
     8687616*MT2^4*MW2^7*MZ2*Pi^2*CHl3[Leff, Leff] - 
     11321344*MT2^3*MW2^8*MZ2*Pi^2*CHl3[Leff, Leff] + 
     8032256*MT2^2*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] - 
     2924544*MT2*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] + 
     421888*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] - 1001216*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHl3[Leff, Leff] + 6560256*MT2^5*MW2^5*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     16677120*MT2^4*MW2^6*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     20999168*MT2^3*MW2^7*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     13650176*MT2^2*MW2^8*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     4217344*MT2*MW2^9*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     448256*MW2^10*MZ2^2*Pi^2*CHl3[Leff, Leff] + 941184*MT2^6*MW2^3*MZ2^3*
      Pi^2*CHl3[Leff, Leff] - 6648320*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHl3[Leff, Leff] + 17121408*MT2^4*MW2^5*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     20273152*MT2^3*MW2^6*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     11009408*MT2^2*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     2090496*MT2*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     60032*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] - 447744*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHl3[Leff, Leff] + 3627648*MT2^5*MW2^3*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     9539712*MT2^4*MW2^4*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     9836032*MT2^3*MW2^5*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     2831360*MT2^2*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     1138304*MT2*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     493440*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] + 89792*MT2^6*MW2*MZ2^5*Pi^2*
      CHl3[Leff, Leff] - 986496*MT2^5*MW2^2*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     2690112*MT2^4*MW2^3*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     1750144*MT2^3*MW2^4*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     1430976*MT2^2*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     1745664*MT2*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     357952*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] - 3904*MT2^6*MZ2^6*Pi^2*
      CHl3[Leff, Leff] + 113216*MT2^5*MW2*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     327936*MT2^4*MW2^2*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     190080*MT2^3*MW2^3*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     1016512*MT2^2*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     693696*MT2*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     85888*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] - 3904*MT2^5*MZ2^7*Pi^2*
      CHl3[Leff, Leff] + 11712*MT2^4*MW2*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     81984*MT2^3*MW2^2*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     187392*MT2^2*MW2^3*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     101504*MT2*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     3904*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 3904*MT2^3*MW2*MZ2^8*Pi^2*
      CHl3[Leff, Leff] + 7808*MT2^2*MW2^2*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     3904*MT2*MW2^3*MZ2^8*Pi^2*CHl3[Leff, Leff] - 4032*MT2^6*MW2^5*MZ2*
      CHq1[1, 1] + 24192*MT2^5*MW2^6*MZ2*CHq1[1, 1] - 
     60480*MT2^4*MW2^7*MZ2*CHq1[1, 1] + 80640*MT2^3*MW2^8*MZ2*CHq1[1, 1] - 
     60480*MT2^2*MW2^9*MZ2*CHq1[1, 1] + 24192*MT2*MW2^10*MZ2*CHq1[1, 1] - 
     4032*MW2^11*MZ2*CHq1[1, 1] - 432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[1, 1] - 
     7776*MT2^7*MW2^3*MZ2^2*CHq1[1, 1] + 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq1[1, 1] + 489600*MT2^6*MW2^4*MZ2^2*CHq1[1, 1] - 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq1[1, 1] - 2778336*MT2^5*MW2^5*MZ2^2*
      CHq1[1, 1] + 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[1, 1] + 
     6811776*MT2^4*MW2^6*MZ2^2*CHq1[1, 1] - 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq1[1, 1] - 8983584*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] + 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq1[1, 1] + 6682752*MT2^2*MW2^8*MZ2^2*
      CHq1[1, 1] - 432*MH2*MW2^9*MZ2^2*CHq1[1, 1] - 
     2653344*MT2*MW2^9*MZ2^2*CHq1[1, 1] + 438912*MW2^10*MZ2^2*CHq1[1, 1] + 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHq1[1, 1] + 19440*MT2^7*MW2^2*MZ2^3*
      CHq1[1, 1] - 6912*MH2*MT2^5*MW2^3*MZ2^3*CHq1[1, 1] - 
     1364904*MT2^6*MW2^3*MZ2^3*CHq1[1, 1] + 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHq1[1, 1] + 8200800*MT2^5*MW2^4*MZ2^3*CHq1[1, 1] - 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHq1[1, 1] - 20340504*MT2^4*MW2^5*MZ2^3*
      CHq1[1, 1] + 15336*MH2*MT2^2*MW2^6*MZ2^3*CHq1[1, 1] + 
     25967664*MT2^3*MW2^6*MZ2^3*CHq1[1, 1] - 5184*MH2*MT2*MW2^7*MZ2^3*
      CHq1[1, 1] - 17806680*MT2^2*MW2^7*MZ2^3*CHq1[1, 1] + 
     648*MH2*MW2^8*MZ2^3*CHq1[1, 1] + 6121728*MT2*MW2^8*MZ2^3*CHq1[1, 1] - 
     797544*MW2^9*MZ2^3*CHq1[1, 1] - 918*MH2*MT2^6*MW2*MZ2^4*CHq1[1, 1] - 
     16524*MT2^7*MW2*MZ2^4*CHq1[1, 1] + 6588*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[1, 1] + 1415340*MT2^6*MW2^2*MZ2^4*CHq1[1, 1] - 
     17010*MH2*MT2^4*MW2^3*MZ2^4*CHq1[1, 1] - 9327204*MT2^5*MW2^3*MZ2^4*
      CHq1[1, 1] + 20088*MH2*MT2^3*MW2^4*MZ2^4*CHq1[1, 1] + 
     23534388*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] - 10746*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[1, 1] - 28166580*MT2^3*MW2^5*MZ2^4*CHq1[1, 1] + 
     1836*MH2*MT2*MW2^6*MZ2^4*CHq1[1, 1] + 16117524*MT2^2*MW2^6*MZ2^4*
      CHq1[1, 1] + 162*MH2*MW2^7*MZ2^4*CHq1[1, 1] - 
     3613212*MT2*MW2^7*MZ2^4*CHq1[1, 1] + 56268*MW2^8*MZ2^4*CHq1[1, 1] + 
     270*MH2*MT2^6*MZ2^5*CHq1[1, 1] + 4860*MT2^7*MZ2^5*CHq1[1, 1] - 
     2538*MH2*MT2^5*MW2*MZ2^5*CHq1[1, 1] - 634464*MT2^6*MW2*MZ2^5*
      CHq1[1, 1] + 6804*MH2*MT2^4*MW2^2*MZ2^5*CHq1[1, 1] + 
     4951908*MT2^5*MW2^2*MZ2^5*CHq1[1, 1] - 6156*MH2*MT2^3*MW2^3*MZ2^5*
      CHq1[1, 1] - 12832776*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] + 
     54*MH2*MT2^2*MW2^4*MZ2^5*CHq1[1, 1] + 13129596*MT2^3*MW2^4*MZ2^5*
      CHq1[1, 1] + 2214*MH2*MT2*MW2^5*MZ2^5*CHq1[1, 1] - 
     3717360*MT2^2*MW2^5*MZ2^5*CHq1[1, 1] - 648*MH2*MW2^6*MZ2^5*CHq1[1, 1] - 
     1609740*MT2*MW2^6*MZ2^5*CHq1[1, 1] + 707976*MW2^7*MZ2^5*CHq1[1, 1] + 
     270*MH2*MT2^5*MZ2^6*CHq1[1, 1] + 98460*MT2^6*MZ2^6*CHq1[1, 1] - 
     810*MH2*MT2^4*MW2*MZ2^6*CHq1[1, 1] - 1164960*MT2^5*MW2*MZ2^6*
      CHq1[1, 1] - 378*MH2*MT2^3*MW2^2*MZ2^6*CHq1[1, 1] + 
     3163536*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] + 2376*MH2*MT2^2*MW2^3*MZ2^6*
      CHq1[1, 1] - 1710036*MT2^3*MW2^3*MZ2^6*CHq1[1, 1] - 
     1728*MH2*MT2*MW2^4*MZ2^6*CHq1[1, 1] - 2398176*MT2^2*MW2^4*MZ2^6*
      CHq1[1, 1] + 270*MH2*MW2^5*MZ2^6*CHq1[1, 1] + 
     2506356*MT2*MW2^5*MZ2^6*CHq1[1, 1] - 495180*MW2^6*MZ2^6*CHq1[1, 1] + 
     93600*MT2^5*MZ2^7*CHq1[1, 1] + 270*MH2*MT2^3*MW2*MZ2^7*CHq1[1, 1] - 
     275940*MT2^4*MW2*MZ2^7*CHq1[1, 1] - 540*MH2*MT2^2*MW2^2*MZ2^7*
      CHq1[1, 1] - 411300*MT2^3*MW2^2*MZ2^7*CHq1[1, 1] + 
     270*MH2*MT2*MW2^3*MZ2^7*CHq1[1, 1] + 1369620*MT2^2*MW2^3*MZ2^7*
      CHq1[1, 1] - 869580*MT2*MW2^4*MZ2^7*CHq1[1, 1] + 
     93600*MW2^5*MZ2^7*CHq1[1, 1] + 93600*MT2^3*MW2*MZ2^8*CHq1[1, 1] - 
     187200*MT2^2*MW2^2*MZ2^8*CHq1[1, 1] + 93600*MT2*MW2^3*MZ2^8*CHq1[1, 1] + 
     6144*MT2^6*MW2^5*MZ2*Pi^2*CHq1[1, 1] - 36864*MT2^5*MW2^6*MZ2*Pi^2*
      CHq1[1, 1] + 92160*MT2^4*MW2^7*MZ2*Pi^2*CHq1[1, 1] - 
     122880*MT2^3*MW2^8*MZ2*Pi^2*CHq1[1, 1] + 92160*MT2^2*MW2^9*MZ2*Pi^2*
      CHq1[1, 1] - 36864*MT2*MW2^10*MZ2*Pi^2*CHq1[1, 1] + 
     6144*MW2^11*MZ2*Pi^2*CHq1[1, 1] - 58752*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq1[1, 1] + 358656*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[1, 1] - 
     899712*MT2^4*MW2^6*MZ2^2*Pi^2*CHq1[1, 1] + 1187328*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq1[1, 1] - 868992*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[1, 1] + 
     334080*MT2*MW2^9*MZ2^2*Pi^2*CHq1[1, 1] - 52608*MW2^10*MZ2^2*Pi^2*
      CHq1[1, 1] + 139776*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[1, 1] - 
     897408*MT2^5*MW2^4*MZ2^3*Pi^2*CHq1[1, 1] + 2272896*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq1[1, 1] - 2906880*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[1, 1] + 
     1966848*MT2^2*MW2^7*MZ2^3*Pi^2*CHq1[1, 1] - 656256*MT2*MW2^8*MZ2^3*Pi^2*
      CHq1[1, 1] + 81024*MW2^9*MZ2^3*Pi^2*CHq1[1, 1] - 
     141648*MT2^6*MW2^2*MZ2^4*Pi^2*CHq1[1, 1] + 989664*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq1[1, 1] - 2544048*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[1, 1] + 
     3053760*MT2^3*MW2^5*MZ2^4*Pi^2*CHq1[1, 1] - 1727664*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHq1[1, 1] + 371808*MT2*MW2^7*MZ2^4*Pi^2*CHq1[1, 1] - 
     1872*MW2^8*MZ2^4*Pi^2*CHq1[1, 1] + 65880*MT2^6*MW2*MZ2^5*Pi^2*
      CHq1[1, 1] - 536928*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[1, 1] + 
     1413144*MT2^4*MW2^3*MZ2^5*Pi^2*CHq1[1, 1] - 1461120*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHq1[1, 1] + 425352*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[1, 1] + 
     169440*MT2*MW2^6*MZ2^5*Pi^2*CHq1[1, 1] - 75768*MW2^7*MZ2^5*Pi^2*
      CHq1[1, 1] - 11400*MT2^6*MZ2^6*Pi^2*CHq1[1, 1] + 
     134280*MT2^5*MW2*MZ2^6*Pi^2*CHq1[1, 1] - 368640*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq1[1, 1] + 218112*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[1, 1] + 
     244056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq1[1, 1] - 270888*MT2*MW2^5*MZ2^6*Pi^2*
      CHq1[1, 1] + 54480*MW2^6*MZ2^6*Pi^2*CHq1[1, 1] - 
     11400*MT2^5*MZ2^7*Pi^2*CHq1[1, 1] + 34200*MT2^4*MW2*MZ2^7*Pi^2*
      CHq1[1, 1] + 43080*MT2^3*MW2^2*MZ2^7*Pi^2*CHq1[1, 1] - 
     154560*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[1, 1] + 100080*MT2*MW2^4*MZ2^7*Pi^2*
      CHq1[1, 1] - 11400*MW2^5*MZ2^7*Pi^2*CHq1[1, 1] - 
     11400*MT2^3*MW2*MZ2^8*Pi^2*CHq1[1, 1] + 22800*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq1[1, 1] - 11400*MT2*MW2^3*MZ2^8*Pi^2*CHq1[1, 1] - 
     4032*MT2^6*MW2^5*MZ2*CHq1[2, 2] + 24192*MT2^5*MW2^6*MZ2*CHq1[2, 2] - 
     60480*MT2^4*MW2^7*MZ2*CHq1[2, 2] + 80640*MT2^3*MW2^8*MZ2*CHq1[2, 2] - 
     60480*MT2^2*MW2^9*MZ2*CHq1[2, 2] + 24192*MT2*MW2^10*MZ2*CHq1[2, 2] - 
     4032*MW2^11*MZ2*CHq1[2, 2] - 432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[2, 2] - 
     7776*MT2^7*MW2^3*MZ2^2*CHq1[2, 2] + 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq1[2, 2] + 489600*MT2^6*MW2^4*MZ2^2*CHq1[2, 2] - 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq1[2, 2] - 2778336*MT2^5*MW2^5*MZ2^2*
      CHq1[2, 2] + 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[2, 2] + 
     6811776*MT2^4*MW2^6*MZ2^2*CHq1[2, 2] - 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq1[2, 2] - 8983584*MT2^3*MW2^7*MZ2^2*CHq1[2, 2] + 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq1[2, 2] + 6682752*MT2^2*MW2^8*MZ2^2*
      CHq1[2, 2] - 432*MH2*MW2^9*MZ2^2*CHq1[2, 2] - 
     2653344*MT2*MW2^9*MZ2^2*CHq1[2, 2] + 438912*MW2^10*MZ2^2*CHq1[2, 2] + 
     1080*MH2*MT2^6*MW2^2*MZ2^3*CHq1[2, 2] + 19440*MT2^7*MW2^2*MZ2^3*
      CHq1[2, 2] - 6912*MH2*MT2^5*MW2^3*MZ2^3*CHq1[2, 2] - 
     1364904*MT2^6*MW2^3*MZ2^3*CHq1[2, 2] + 17496*MH2*MT2^4*MW2^4*MZ2^3*
      CHq1[2, 2] + 8200800*MT2^5*MW2^4*MZ2^3*CHq1[2, 2] - 
     22464*MH2*MT2^3*MW2^5*MZ2^3*CHq1[2, 2] - 20340504*MT2^4*MW2^5*MZ2^3*
      CHq1[2, 2] + 15336*MH2*MT2^2*MW2^6*MZ2^3*CHq1[2, 2] + 
     25967664*MT2^3*MW2^6*MZ2^3*CHq1[2, 2] - 5184*MH2*MT2*MW2^7*MZ2^3*
      CHq1[2, 2] - 17806680*MT2^2*MW2^7*MZ2^3*CHq1[2, 2] + 
     648*MH2*MW2^8*MZ2^3*CHq1[2, 2] + 6121728*MT2*MW2^8*MZ2^3*CHq1[2, 2] - 
     797544*MW2^9*MZ2^3*CHq1[2, 2] - 918*MH2*MT2^6*MW2*MZ2^4*CHq1[2, 2] - 
     16524*MT2^7*MW2*MZ2^4*CHq1[2, 2] + 6588*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[2, 2] + 1415340*MT2^6*MW2^2*MZ2^4*CHq1[2, 2] - 
     17010*MH2*MT2^4*MW2^3*MZ2^4*CHq1[2, 2] - 9327204*MT2^5*MW2^3*MZ2^4*
      CHq1[2, 2] + 20088*MH2*MT2^3*MW2^4*MZ2^4*CHq1[2, 2] + 
     23534388*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] - 10746*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[2, 2] - 28166580*MT2^3*MW2^5*MZ2^4*CHq1[2, 2] + 
     1836*MH2*MT2*MW2^6*MZ2^4*CHq1[2, 2] + 16117524*MT2^2*MW2^6*MZ2^4*
      CHq1[2, 2] + 162*MH2*MW2^7*MZ2^4*CHq1[2, 2] - 
     3613212*MT2*MW2^7*MZ2^4*CHq1[2, 2] + 56268*MW2^8*MZ2^4*CHq1[2, 2] + 
     270*MH2*MT2^6*MZ2^5*CHq1[2, 2] + 4860*MT2^7*MZ2^5*CHq1[2, 2] - 
     2538*MH2*MT2^5*MW2*MZ2^5*CHq1[2, 2] - 634464*MT2^6*MW2*MZ2^5*
      CHq1[2, 2] + 6804*MH2*MT2^4*MW2^2*MZ2^5*CHq1[2, 2] + 
     4951908*MT2^5*MW2^2*MZ2^5*CHq1[2, 2] - 6156*MH2*MT2^3*MW2^3*MZ2^5*
      CHq1[2, 2] - 12832776*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] + 
     54*MH2*MT2^2*MW2^4*MZ2^5*CHq1[2, 2] + 13129596*MT2^3*MW2^4*MZ2^5*
      CHq1[2, 2] + 2214*MH2*MT2*MW2^5*MZ2^5*CHq1[2, 2] - 
     3717360*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] - 648*MH2*MW2^6*MZ2^5*CHq1[2, 2] - 
     1609740*MT2*MW2^6*MZ2^5*CHq1[2, 2] + 707976*MW2^7*MZ2^5*CHq1[2, 2] + 
     270*MH2*MT2^5*MZ2^6*CHq1[2, 2] + 98460*MT2^6*MZ2^6*CHq1[2, 2] - 
     810*MH2*MT2^4*MW2*MZ2^6*CHq1[2, 2] - 1164960*MT2^5*MW2*MZ2^6*
      CHq1[2, 2] - 378*MH2*MT2^3*MW2^2*MZ2^6*CHq1[2, 2] + 
     3163536*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] + 2376*MH2*MT2^2*MW2^3*MZ2^6*
      CHq1[2, 2] - 1710036*MT2^3*MW2^3*MZ2^6*CHq1[2, 2] - 
     1728*MH2*MT2*MW2^4*MZ2^6*CHq1[2, 2] - 2398176*MT2^2*MW2^4*MZ2^6*
      CHq1[2, 2] + 270*MH2*MW2^5*MZ2^6*CHq1[2, 2] + 
     2506356*MT2*MW2^5*MZ2^6*CHq1[2, 2] - 495180*MW2^6*MZ2^6*CHq1[2, 2] + 
     93600*MT2^5*MZ2^7*CHq1[2, 2] + 270*MH2*MT2^3*MW2*MZ2^7*CHq1[2, 2] - 
     275940*MT2^4*MW2*MZ2^7*CHq1[2, 2] - 540*MH2*MT2^2*MW2^2*MZ2^7*
      CHq1[2, 2] - 411300*MT2^3*MW2^2*MZ2^7*CHq1[2, 2] + 
     270*MH2*MT2*MW2^3*MZ2^7*CHq1[2, 2] + 1369620*MT2^2*MW2^3*MZ2^7*
      CHq1[2, 2] - 869580*MT2*MW2^4*MZ2^7*CHq1[2, 2] + 
     93600*MW2^5*MZ2^7*CHq1[2, 2] + 93600*MT2^3*MW2*MZ2^8*CHq1[2, 2] - 
     187200*MT2^2*MW2^2*MZ2^8*CHq1[2, 2] + 93600*MT2*MW2^3*MZ2^8*CHq1[2, 2] + 
     6144*MT2^6*MW2^5*MZ2*Pi^2*CHq1[2, 2] - 36864*MT2^5*MW2^6*MZ2*Pi^2*
      CHq1[2, 2] + 92160*MT2^4*MW2^7*MZ2*Pi^2*CHq1[2, 2] - 
     122880*MT2^3*MW2^8*MZ2*Pi^2*CHq1[2, 2] + 92160*MT2^2*MW2^9*MZ2*Pi^2*
      CHq1[2, 2] - 36864*MT2*MW2^10*MZ2*Pi^2*CHq1[2, 2] + 
     6144*MW2^11*MZ2*Pi^2*CHq1[2, 2] - 58752*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq1[2, 2] + 358656*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[2, 2] - 
     899712*MT2^4*MW2^6*MZ2^2*Pi^2*CHq1[2, 2] + 1187328*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq1[2, 2] - 868992*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[2, 2] + 
     334080*MT2*MW2^9*MZ2^2*Pi^2*CHq1[2, 2] - 52608*MW2^10*MZ2^2*Pi^2*
      CHq1[2, 2] + 139776*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[2, 2] - 
     897408*MT2^5*MW2^4*MZ2^3*Pi^2*CHq1[2, 2] + 2272896*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq1[2, 2] - 2906880*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[2, 2] + 
     1966848*MT2^2*MW2^7*MZ2^3*Pi^2*CHq1[2, 2] - 656256*MT2*MW2^8*MZ2^3*Pi^2*
      CHq1[2, 2] + 81024*MW2^9*MZ2^3*Pi^2*CHq1[2, 2] - 
     141648*MT2^6*MW2^2*MZ2^4*Pi^2*CHq1[2, 2] + 989664*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq1[2, 2] - 2544048*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[2, 2] + 
     3053760*MT2^3*MW2^5*MZ2^4*Pi^2*CHq1[2, 2] - 1727664*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHq1[2, 2] + 371808*MT2*MW2^7*MZ2^4*Pi^2*CHq1[2, 2] - 
     1872*MW2^8*MZ2^4*Pi^2*CHq1[2, 2] + 65880*MT2^6*MW2*MZ2^5*Pi^2*
      CHq1[2, 2] - 536928*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[2, 2] + 
     1413144*MT2^4*MW2^3*MZ2^5*Pi^2*CHq1[2, 2] - 1461120*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHq1[2, 2] + 425352*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[2, 2] + 
     169440*MT2*MW2^6*MZ2^5*Pi^2*CHq1[2, 2] - 75768*MW2^7*MZ2^5*Pi^2*
      CHq1[2, 2] - 11400*MT2^6*MZ2^6*Pi^2*CHq1[2, 2] + 
     134280*MT2^5*MW2*MZ2^6*Pi^2*CHq1[2, 2] - 368640*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq1[2, 2] + 218112*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[2, 2] + 
     244056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq1[2, 2] - 270888*MT2*MW2^5*MZ2^6*Pi^2*
      CHq1[2, 2] + 54480*MW2^6*MZ2^6*Pi^2*CHq1[2, 2] - 
     11400*MT2^5*MZ2^7*Pi^2*CHq1[2, 2] + 34200*MT2^4*MW2*MZ2^7*Pi^2*
      CHq1[2, 2] + 43080*MT2^3*MW2^2*MZ2^7*Pi^2*CHq1[2, 2] - 
     154560*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[2, 2] + 100080*MT2*MW2^4*MZ2^7*Pi^2*
      CHq1[2, 2] - 11400*MW2^5*MZ2^7*Pi^2*CHq1[2, 2] - 
     11400*MT2^3*MW2*MZ2^8*Pi^2*CHq1[2, 2] + 22800*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq1[2, 2] - 11400*MT2*MW2^3*MZ2^8*Pi^2*CHq1[2, 2] + 
     197568*MT2^6*MW2^5*MZ2*CHq1[3, 3] - 1185408*MT2^5*MW2^6*MZ2*CHq1[3, 3] + 
     2963520*MT2^4*MW2^7*MZ2*CHq1[3, 3] - 3951360*MT2^3*MW2^8*MZ2*
      CHq1[3, 3] + 2963520*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 
     1185408*MT2*MW2^10*MZ2*CHq1[3, 3] + 197568*MW2^11*MZ2*CHq1[3, 3] + 
     432*MH2*MT2^6*MW2^3*MZ2^2*CHq1[3, 3] + 18144*MT2^7*MW2^3*MZ2^2*
      CHq1[3, 3] - 2592*MH2*MT2^5*MW2^4*MZ2^2*CHq1[3, 3] - 
     603648*MT2^6*MW2^4*MZ2^2*CHq1[3, 3] + 6480*MH2*MT2^4*MW2^5*MZ2^2*
      CHq1[3, 3] + 3422880*MT2^5*MW2^5*MZ2^2*CHq1[3, 3] - 
     8640*MH2*MT2^3*MW2^6*MZ2^2*CHq1[3, 3] - 8299584*MT2^4*MW2^6*MZ2^2*
      CHq1[3, 3] + 6480*MH2*MT2^2*MW2^7*MZ2^2*CHq1[3, 3] + 
     10407456*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] - 2592*MH2*MT2*MW2^8*MZ2^2*
      CHq1[3, 3] - 6979968*MT2^2*MW2^8*MZ2^2*CHq1[3, 3] + 
     432*MH2*MW2^9*MZ2^2*CHq1[3, 3] + 2316384*MT2*MW2^9*MZ2^2*CHq1[3, 3] - 
     281664*MW2^10*MZ2^2*CHq1[3, 3] - 432*MH2*MT2^6*MW2^2*MZ2^3*CHq1[3, 3] - 
     33696*MT2^7*MW2^2*MZ2^3*CHq1[3, 3] + 3024*MH2*MT2^5*MW2^3*MZ2^3*
      CHq1[3, 3] + 319896*MT2^6*MW2^3*MZ2^3*CHq1[3, 3] - 
     7776*MH2*MT2^4*MW2^4*MZ2^3*CHq1[3, 3] - 1636560*MT2^5*MW2^4*MZ2^3*
      CHq1[3, 3] + 9504*MH2*MT2^3*MW2^5*MZ2^3*CHq1[3, 3] + 
     3594888*MT2^4*MW2^5*MZ2^3*CHq1[3, 3] - 5616*MH2*MT2^2*MW2^6*MZ2^3*
      CHq1[3, 3] - 3066048*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] + 
     1296*MH2*MT2*MW2^7*MZ2^3*CHq1[3, 3] + 101160*MT2^2*MW2^7*MZ2^3*
      CHq1[3, 3] + 1115568*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 
     395208*MW2^9*MZ2^3*CHq1[3, 3] - 54*MH2*MT2^6*MW2*MZ2^4*CHq1[3, 3] + 
     21060*MT2^7*MW2*MZ2^4*CHq1[3, 3] - 108*MH2*MT2^5*MW2^2*MZ2^4*
      CHq1[3, 3] + 337284*MT2^6*MW2^2*MZ2^4*CHq1[3, 3] + 
     486*MH2*MT2^4*MW2^3*MZ2^4*CHq1[3, 3] - 2465532*MT2^5*MW2^3*MZ2^4*
      CHq1[3, 3] + 648*MH2*MT2^3*MW2^4*MZ2^4*CHq1[3, 3] + 
     6696756*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 2538*MH2*MT2^2*MW2^5*MZ2^4*
      CHq1[3, 3] - 10041876*MT2^3*MW2^5*MZ2^4*CHq1[3, 3] + 
     2052*MH2*MT2*MW2^6*MZ2^4*CHq1[3, 3] + 8606700*MT2^2*MW2^6*MZ2^4*
      CHq1[3, 3] - 486*MH2*MW2^7*MZ2^4*CHq1[3, 3] - 
     3733812*MT2*MW2^7*MZ2^4*CHq1[3, 3] + 579420*MW2^8*MZ2^4*CHq1[3, 3] + 
     135*MH2*MT2^6*MZ2^5*CHq1[3, 3] - 4050*MT2^7*MZ2^5*CHq1[3, 3] - 
     864*MH2*MT2^5*MW2*MZ2^5*CHq1[3, 3] - 364158*MT2^6*MW2*MZ2^5*CHq1[3, 3] + 
     2187*MH2*MT2^4*MW2^2*MZ2^5*CHq1[3, 3] + 2825658*MT2^5*MW2^2*MZ2^5*
      CHq1[3, 3] - 3240*MH2*MT2^3*MW2^3*MZ2^5*CHq1[3, 3] - 
     7519122*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] + 2781*MH2*MT2^2*MW2^4*MZ2^5*
      CHq1[3, 3] + 9280890*MT2^3*MW2^4*MZ2^5*CHq1[3, 3] - 
     1080*MH2*MT2*MW2^5*MZ2^5*CHq1[3, 3] - 5355666*MT2^2*MW2^5*MZ2^5*
      CHq1[3, 3] + 81*MH2*MW2^6*MZ2^5*CHq1[3, 3] + 1045710*MT2*MW2^6*MZ2^5*
      CHq1[3, 3] + 90738*MW2^7*MZ2^5*CHq1[3, 3] + 135*MH2*MT2^5*MZ2^6*
      CHq1[3, 3] + 82845*MT2^6*MZ2^6*CHq1[3, 3] - 405*MH2*MT2^4*MW2*MZ2^6*
      CHq1[3, 3] - 918738*MT2^5*MW2*MZ2^6*CHq1[3, 3] + 
     216*MH2*MT2^3*MW2^2*MZ2^6*CHq1[3, 3] + 2540079*MT2^4*MW2^2*MZ2^6*
      CHq1[3, 3] + 378*MH2*MT2^2*MW2^3*MZ2^6*CHq1[3, 3] - 
     2100096*MT2^3*MW2^3*MZ2^6*CHq1[3, 3] - 459*MH2*MT2*MW2^4*MZ2^6*
      CHq1[3, 3] - 475137*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] + 
     135*MH2*MW2^5*MZ2^6*CHq1[3, 3] + 1188810*MT2*MW2^5*MZ2^6*CHq1[3, 3] - 
     317763*MW2^6*MZ2^6*CHq1[3, 3] + 86895*MT2^5*MZ2^7*CHq1[3, 3] + 
     135*MH2*MT2^3*MW2*MZ2^7*CHq1[3, 3] - 264735*MT2^4*MW2*MZ2^7*CHq1[3, 3] - 
     270*MH2*MT2^2*MW2^2*MZ2^7*CHq1[3, 3] - 227628*MT2^3*MW2^2*MZ2^7*
      CHq1[3, 3] + 135*MH2*MT2*MW2^3*MZ2^7*CHq1[3, 3] + 
     983916*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] - 665343*MT2*MW2^4*MZ2^7*
      CHq1[3, 3] + 86895*MW2^5*MZ2^7*CHq1[3, 3] + 86895*MT2^3*MW2*MZ2^8*
      CHq1[3, 3] - 173790*MT2^2*MW2^2*MZ2^8*CHq1[3, 3] + 
     86895*MT2*MW2^3*MZ2^8*CHq1[3, 3] - 24576*MT2^6*MW2^5*MZ2*Pi^2*
      CHq1[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*CHq1[3, 3] - 
     368640*MT2^4*MW2^7*MZ2*Pi^2*CHq1[3, 3] + 491520*MT2^3*MW2^8*MZ2*Pi^2*
      CHq1[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*CHq1[3, 3] + 
     147456*MT2*MW2^10*MZ2*Pi^2*CHq1[3, 3] - 24576*MW2^11*MZ2*Pi^2*
      CHq1[3, 3] + 51840*MT2^6*MW2^4*MZ2^2*Pi^2*CHq1[3, 3] - 
     335616*MT2^5*MW2^5*MZ2^2*Pi^2*CHq1[3, 3] + 851328*MT2^4*MW2^6*MZ2^2*Pi^2*
      CHq1[3, 3] - 1085952*MT2^3*MW2^7*MZ2^2*Pi^2*CHq1[3, 3] + 
     728448*MT2^2*MW2^8*MZ2^2*Pi^2*CHq1[3, 3] - 237312*MT2*MW2^9*MZ2^2*Pi^2*
      CHq1[3, 3] + 27264*MW2^10*MZ2^2*Pi^2*CHq1[3, 3] - 
     6144*MT2^6*MW2^3*MZ2^3*Pi^2*CHq1[3, 3] + 88704*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHq1[3, 3] - 247680*MT2^4*MW2^5*MZ2^3*Pi^2*CHq1[3, 3] + 
     201984*MT2^3*MW2^6*MZ2^3*Pi^2*CHq1[3, 3] + 60672*MT2^2*MW2^7*MZ2^3*Pi^2*
      CHq1[3, 3] - 143232*MT2*MW2^8*MZ2^3*Pi^2*CHq1[3, 3] + 
     45696*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] - 55056*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHq1[3, 3] + 324192*MT2^5*MW2^3*MZ2^4*Pi^2*CHq1[3, 3] - 
     807408*MT2^4*MW2^4*MZ2^4*Pi^2*CHq1[3, 3] + 1140672*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHq1[3, 3] - 941808*MT2^2*MW2^6*MZ2^4*Pi^2*CHq1[3, 3] + 
     400608*MT2*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] - 61200*MW2^8*MZ2^4*Pi^2*
      CHq1[3, 3] + 45144*MT2^6*MW2*MZ2^5*Pi^2*CHq1[3, 3] - 
     325920*MT2^5*MW2^2*MZ2^5*Pi^2*CHq1[3, 3] + 842328*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHq1[3, 3] - 1019136*MT2^3*MW2^4*MZ2^5*Pi^2*CHq1[3, 3] + 
     579336*MT2^2*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] - 111840*MT2*MW2^6*MZ2^5*Pi^2*
      CHq1[3, 3] - 9912*MW2^7*MZ2^5*Pi^2*CHq1[3, 3] - 
     10560*MT2^6*MZ2^6*Pi^2*CHq1[3, 3] + 108504*MT2^5*MW2*MZ2^6*Pi^2*
      CHq1[3, 3] - 293832*MT2^4*MW2^2*MZ2^6*Pi^2*CHq1[3, 3] + 
     246432*MT2^3*MW2^3*MZ2^6*Pi^2*CHq1[3, 3] + 42000*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHq1[3, 3] - 127128*MT2*MW2^5*MZ2^6*Pi^2*CHq1[3, 3] + 
     34584*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] - 10560*MT2^5*MZ2^7*Pi^2*CHq1[3, 3] + 
     31680*MT2^4*MW2*MZ2^7*Pi^2*CHq1[3, 3] + 24024*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHq1[3, 3] - 111408*MT2^2*MW2^3*MZ2^7*Pi^2*CHq1[3, 3] + 
     76824*MT2*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] - 10560*MW2^5*MZ2^7*Pi^2*
      CHq1[3, 3] - 10560*MT2^3*MW2*MZ2^8*Pi^2*CHq1[3, 3] + 
     21120*MT2^2*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] - 10560*MT2*MW2^3*MZ2^8*Pi^2*
      CHq1[3, 3] + 55296*MT2^6*MW2^6*CHq3[1, 1] - 331776*MT2^5*MW2^7*
      CHq3[1, 1] + 829440*MT2^4*MW2^8*CHq3[1, 1] - 
     1105920*MT2^3*MW2^9*CHq3[1, 1] + 829440*MT2^2*MW2^10*CHq3[1, 1] - 
     331776*MT2*MW2^11*CHq3[1, 1] + 55296*MW2^12*CHq3[1, 1] + 
     644544*MT2^6*MW2^5*MZ2*CHq3[1, 1] - 3811968*MT2^5*MW2^6*MZ2*CHq3[1, 1] + 
     9502272*MT2^4*MW2^7*MZ2*CHq3[1, 1] - 12780288*MT2^3*MW2^8*MZ2*
      CHq3[1, 1] + 9778752*MT2^2*MW2^9*MZ2*CHq3[1, 1] - 
     4033152*MT2*MW2^10*MZ2*CHq3[1, 1] + 699840*MW2^11*MZ2*CHq3[1, 1] + 
     1296*MH2*MT2^6*MW2^3*MZ2^2*CHq3[1, 1] + 23328*MT2^7*MW2^3*MZ2^2*
      CHq3[1, 1] - 7776*MH2*MT2^5*MW2^4*MZ2^2*CHq3[1, 1] - 
     1843776*MT2^6*MW2^4*MZ2^2*CHq3[1, 1] + 19440*MH2*MT2^4*MW2^5*MZ2^2*
      CHq3[1, 1] + 11217312*MT2^5*MW2^5*MZ2^2*CHq3[1, 1] - 
     25920*MH2*MT2^3*MW2^6*MZ2^2*CHq3[1, 1] - 27957312*MT2^4*MW2^6*MZ2^2*
      CHq3[1, 1] + 19440*MH2*MT2^2*MW2^7*MZ2^2*CHq3[1, 1] + 
     35770464*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] - 7776*MH2*MT2*MW2^8*MZ2^2*
      CHq3[1, 1] - 24518592*MT2^2*MW2^8*MZ2^2*CHq3[1, 1] + 
     1296*MH2*MW2^9*MZ2^2*CHq3[1, 1] + 8367840*MT2*MW2^9*MZ2^2*CHq3[1, 1] - 
     1059264*MW2^10*MZ2^2*CHq3[1, 1] - 1944*MH2*MT2^6*MW2^2*MZ2^3*
      CHq3[1, 1] - 34992*MT2^7*MW2^2*MZ2^3*CHq3[1, 1] + 
     12960*MH2*MT2^5*MW2^3*MZ2^3*CHq3[1, 1] + 1573992*MT2^6*MW2^3*MZ2^3*
      CHq3[1, 1] - 33048*MH2*MT2^4*MW2^4*MZ2^3*CHq3[1, 1] - 
     10342944*MT2^5*MW2^4*MZ2^3*CHq3[1, 1] + 41472*MH2*MT2^3*MW2^5*MZ2^3*
      CHq3[1, 1] + 25968600*MT2^4*MW2^5*MZ2^3*CHq3[1, 1] - 
     26568*MH2*MT2^2*MW2^6*MZ2^3*CHq3[1, 1] - 30055536*MT2^3*MW2^6*MZ2^3*
      CHq3[1, 1] + 7776*MH2*MT2*MW2^7*MZ2^3*CHq3[1, 1] + 
     15553944*MT2^2*MW2^7*MZ2^3*CHq3[1, 1] - 648*MH2*MW2^8*MZ2^3*CHq3[1, 1] - 
     2299968*MT2*MW2^8*MZ2^3*CHq3[1, 1] - 363096*MW2^9*MZ2^3*CHq3[1, 1] + 
     810*MH2*MT2^6*MW2*MZ2^4*CHq3[1, 1] + 14580*MT2^7*MW2*MZ2^4*CHq3[1, 1] - 
     6804*MH2*MT2^5*MW2^2*MZ2^4*CHq3[1, 1] - 271620*MT2^6*MW2^2*MZ2^4*
      CHq3[1, 1] + 17982*MH2*MT2^4*MW2^3*MZ2^4*CHq3[1, 1] + 
     2559276*MT2^5*MW2^3*MZ2^4*CHq3[1, 1] - 18792*MH2*MT2^3*MW2^4*MZ2^4*
      CHq3[1, 1] - 6597612*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] + 
     5670*MH2*MT2^2*MW2^5*MZ2^4*CHq3[1, 1] + 4062636*MT2^3*MW2^5*MZ2^4*
      CHq3[1, 1] + 2268*MH2*MT2*MW2^6*MZ2^4*CHq3[1, 1] + 
     3892644*MT2^2*MW2^6*MZ2^4*CHq3[1, 1] - 1134*MH2*MW2^7*MZ2^4*CHq3[1, 1] - 
     4851468*MT2*MW2^7*MZ2^4*CHq3[1, 1] + 1191564*MW2^8*MZ2^4*CHq3[1, 1] + 
     810*MH2*MT2^5*MW2*MZ2^5*CHq3[1, 1] - 230796*MT2^6*MW2*MZ2^5*CHq3[1, 1] - 
     2430*MH2*MT2^4*MW2^2*MZ2^5*CHq3[1, 1] + 1279368*MT2^5*MW2^2*MZ2^5*
      CHq3[1, 1] - 324*MH2*MT2^3*MW2^3*MZ2^5*CHq3[1, 1] - 
     3239028*MT2^4*MW2^3*MZ2^5*CHq3[1, 1] + 5508*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[1, 1] + 6049080*MT2^3*MW2^4*MZ2^5*CHq3[1, 1] - 
     4374*MH2*MT2*MW2^5*MZ2^5*CHq3[1, 1] - 6739092*MT2^2*MW2^5*MZ2^5*
      CHq3[1, 1] + 810*MH2*MW2^6*MZ2^5*CHq3[1, 1] + 
     3274992*MT2*MW2^6*MZ2^5*CHq3[1, 1] - 394524*MW2^7*MZ2^5*CHq3[1, 1] + 
     80190*MT2^6*MZ2^6*CHq3[1, 1] - 726516*MT2^5*MW2*MZ2^6*CHq3[1, 1] + 
     810*MH2*MT2^3*MW2^2*MZ2^6*CHq3[1, 1] + 1953558*MT2^4*MW2^2*MZ2^6*
      CHq3[1, 1] - 1620*MH2*MT2^2*MW2^3*MZ2^6*CHq3[1, 1] - 
     2272860*MT2^3*MW2^3*MZ2^6*CHq3[1, 1] + 810*MH2*MT2*MW2^4*MZ2^6*
      CHq3[1, 1] + 1024974*MT2^2*MW2^4*MZ2^6*CHq3[1, 1] + 
     105840*MT2*MW2^5*MZ2^6*CHq3[1, 1] - 165186*MW2^6*MZ2^6*CHq3[1, 1] + 
     80190*MT2^5*MZ2^7*CHq3[1, 1] - 240570*MT2^4*MW2*MZ2^7*CHq3[1, 1] - 
     84996*MT2^3*MW2^2*MZ2^7*CHq3[1, 1] + 651132*MT2^2*MW2^3*MZ2^7*
      CHq3[1, 1] - 485946*MT2*MW2^4*MZ2^7*CHq3[1, 1] + 
     80190*MW2^5*MZ2^7*CHq3[1, 1] + 80190*MT2^3*MW2*MZ2^8*CHq3[1, 1] - 
     160380*MT2^2*MW2^2*MZ2^8*CHq3[1, 1] + 80190*MT2*MW2^3*MZ2^8*CHq3[1, 1] - 
     55296*MT2^6*MW2^5*MZ2*Pi^2*CHq3[1, 1] + 331776*MT2^5*MW2^6*MZ2*Pi^2*
      CHq3[1, 1] - 829440*MT2^4*MW2^7*MZ2*Pi^2*CHq3[1, 1] + 
     1105920*MT2^3*MW2^8*MZ2*Pi^2*CHq3[1, 1] - 829440*MT2^2*MW2^9*MZ2*Pi^2*
      CHq3[1, 1] + 331776*MT2*MW2^10*MZ2*Pi^2*CHq3[1, 1] - 
     55296*MW2^11*MZ2*Pi^2*CHq3[1, 1] + 162432*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq3[1, 1] - 1029888*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[1, 1] + 
     2602368*MT2^4*MW2^6*MZ2^2*Pi^2*CHq3[1, 1] - 3359232*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq3[1, 1] + 2325888*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[1, 1] - 
     808704*MT2*MW2^9*MZ2^2*Pi^2*CHq3[1, 1] + 107136*MW2^10*MZ2^2*Pi^2*
      CHq3[1, 1] - 152064*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[1, 1] + 
     1074816*MT2^5*MW2^4*MZ2^3*Pi^2*CHq3[1, 1] - 2768256*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq3[1, 1] + 3310848*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[1, 1] - 
     1845504*MT2^2*MW2^7*MZ2^3*Pi^2*CHq3[1, 1] + 369792*MT2*MW2^8*MZ2^3*Pi^2*
      CHq3[1, 1] + 10368*MW2^9*MZ2^3*Pi^2*CHq3[1, 1] + 
     31536*MT2^6*MW2^2*MZ2^4*Pi^2*CHq3[1, 1] - 341280*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq3[1, 1] + 929232*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[1, 1] - 
     772416*MT2^3*MW2^5*MZ2^4*Pi^2*CHq3[1, 1] - 155952*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHq3[1, 1] + 429408*MT2*MW2^7*MZ2^4*Pi^2*CHq3[1, 1] - 
     120528*MW2^8*MZ2^4*Pi^2*CHq3[1, 1] + 24408*MT2^6*MW2*MZ2^5*Pi^2*
      CHq3[1, 1] - 114912*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[1, 1] + 
     271512*MT2^4*MW2^3*MZ2^5*Pi^2*CHq3[1, 1] - 577152*MT2^3*MW2^4*MZ2^5*Pi^2*
      CHq3[1, 1] + 733320*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[1, 1] - 
     393120*MT2*MW2^6*MZ2^5*Pi^2*CHq3[1, 1] + 55944*MW2^7*MZ2^5*Pi^2*
      CHq3[1, 1] - 9720*MT2^6*MZ2^6*Pi^2*CHq3[1, 1] + 
     82728*MT2^5*MW2*MZ2^6*Pi^2*CHq3[1, 1] - 219024*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq3[1, 1] + 274752*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[1, 1] - 
     160056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq3[1, 1] + 16632*MT2*MW2^5*MZ2^6*Pi^2*
      CHq3[1, 1] + 14688*MW2^6*MZ2^6*Pi^2*CHq3[1, 1] - 
     9720*MT2^5*MZ2^7*Pi^2*CHq3[1, 1] + 29160*MT2^4*MW2*MZ2^7*Pi^2*
      CHq3[1, 1] + 4968*MT2^3*MW2^2*MZ2^7*Pi^2*CHq3[1, 1] - 
     68256*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[1, 1] + 53568*MT2*MW2^4*MZ2^7*Pi^2*
      CHq3[1, 1] - 9720*MW2^5*MZ2^7*Pi^2*CHq3[1, 1] - 
     9720*MT2^3*MW2*MZ2^8*Pi^2*CHq3[1, 1] + 19440*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq3[1, 1] - 9720*MT2*MW2^3*MZ2^8*Pi^2*CHq3[1, 1] + 
     55296*MT2^6*MW2^6*CHq3[2, 2] - 331776*MT2^5*MW2^7*CHq3[2, 2] + 
     829440*MT2^4*MW2^8*CHq3[2, 2] - 1105920*MT2^3*MW2^9*CHq3[2, 2] + 
     829440*MT2^2*MW2^10*CHq3[2, 2] - 331776*MT2*MW2^11*CHq3[2, 2] + 
     55296*MW2^12*CHq3[2, 2] + 644544*MT2^6*MW2^5*MZ2*CHq3[2, 2] - 
     3811968*MT2^5*MW2^6*MZ2*CHq3[2, 2] + 9502272*MT2^4*MW2^7*MZ2*
      CHq3[2, 2] - 12780288*MT2^3*MW2^8*MZ2*CHq3[2, 2] + 
     9778752*MT2^2*MW2^9*MZ2*CHq3[2, 2] - 4033152*MT2*MW2^10*MZ2*CHq3[2, 2] + 
     699840*MW2^11*MZ2*CHq3[2, 2] + 1296*MH2*MT2^6*MW2^3*MZ2^2*CHq3[2, 2] + 
     23328*MT2^7*MW2^3*MZ2^2*CHq3[2, 2] - 7776*MH2*MT2^5*MW2^4*MZ2^2*
      CHq3[2, 2] - 1843776*MT2^6*MW2^4*MZ2^2*CHq3[2, 2] + 
     19440*MH2*MT2^4*MW2^5*MZ2^2*CHq3[2, 2] + 11217312*MT2^5*MW2^5*MZ2^2*
      CHq3[2, 2] - 25920*MH2*MT2^3*MW2^6*MZ2^2*CHq3[2, 2] - 
     27957312*MT2^4*MW2^6*MZ2^2*CHq3[2, 2] + 19440*MH2*MT2^2*MW2^7*MZ2^2*
      CHq3[2, 2] + 35770464*MT2^3*MW2^7*MZ2^2*CHq3[2, 2] - 
     7776*MH2*MT2*MW2^8*MZ2^2*CHq3[2, 2] - 24518592*MT2^2*MW2^8*MZ2^2*
      CHq3[2, 2] + 1296*MH2*MW2^9*MZ2^2*CHq3[2, 2] + 
     8367840*MT2*MW2^9*MZ2^2*CHq3[2, 2] - 1059264*MW2^10*MZ2^2*CHq3[2, 2] - 
     1944*MH2*MT2^6*MW2^2*MZ2^3*CHq3[2, 2] - 34992*MT2^7*MW2^2*MZ2^3*
      CHq3[2, 2] + 12960*MH2*MT2^5*MW2^3*MZ2^3*CHq3[2, 2] + 
     1573992*MT2^6*MW2^3*MZ2^3*CHq3[2, 2] - 33048*MH2*MT2^4*MW2^4*MZ2^3*
      CHq3[2, 2] - 10342944*MT2^5*MW2^4*MZ2^3*CHq3[2, 2] + 
     41472*MH2*MT2^3*MW2^5*MZ2^3*CHq3[2, 2] + 25968600*MT2^4*MW2^5*MZ2^3*
      CHq3[2, 2] - 26568*MH2*MT2^2*MW2^6*MZ2^3*CHq3[2, 2] - 
     30055536*MT2^3*MW2^6*MZ2^3*CHq3[2, 2] + 7776*MH2*MT2*MW2^7*MZ2^3*
      CHq3[2, 2] + 15553944*MT2^2*MW2^7*MZ2^3*CHq3[2, 2] - 
     648*MH2*MW2^8*MZ2^3*CHq3[2, 2] - 2299968*MT2*MW2^8*MZ2^3*CHq3[2, 2] - 
     363096*MW2^9*MZ2^3*CHq3[2, 2] + 810*MH2*MT2^6*MW2*MZ2^4*CHq3[2, 2] + 
     14580*MT2^7*MW2*MZ2^4*CHq3[2, 2] - 6804*MH2*MT2^5*MW2^2*MZ2^4*
      CHq3[2, 2] - 271620*MT2^6*MW2^2*MZ2^4*CHq3[2, 2] + 
     17982*MH2*MT2^4*MW2^3*MZ2^4*CHq3[2, 2] + 2559276*MT2^5*MW2^3*MZ2^4*
      CHq3[2, 2] - 18792*MH2*MT2^3*MW2^4*MZ2^4*CHq3[2, 2] - 
     6597612*MT2^4*MW2^4*MZ2^4*CHq3[2, 2] + 5670*MH2*MT2^2*MW2^5*MZ2^4*
      CHq3[2, 2] + 4062636*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] + 
     2268*MH2*MT2*MW2^6*MZ2^4*CHq3[2, 2] + 3892644*MT2^2*MW2^6*MZ2^4*
      CHq3[2, 2] - 1134*MH2*MW2^7*MZ2^4*CHq3[2, 2] - 
     4851468*MT2*MW2^7*MZ2^4*CHq3[2, 2] + 1191564*MW2^8*MZ2^4*CHq3[2, 2] + 
     810*MH2*MT2^5*MW2*MZ2^5*CHq3[2, 2] - 230796*MT2^6*MW2*MZ2^5*CHq3[2, 2] - 
     2430*MH2*MT2^4*MW2^2*MZ2^5*CHq3[2, 2] + 1279368*MT2^5*MW2^2*MZ2^5*
      CHq3[2, 2] - 324*MH2*MT2^3*MW2^3*MZ2^5*CHq3[2, 2] - 
     3239028*MT2^4*MW2^3*MZ2^5*CHq3[2, 2] + 5508*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[2, 2] + 6049080*MT2^3*MW2^4*MZ2^5*CHq3[2, 2] - 
     4374*MH2*MT2*MW2^5*MZ2^5*CHq3[2, 2] - 6739092*MT2^2*MW2^5*MZ2^5*
      CHq3[2, 2] + 810*MH2*MW2^6*MZ2^5*CHq3[2, 2] + 
     3274992*MT2*MW2^6*MZ2^5*CHq3[2, 2] - 394524*MW2^7*MZ2^5*CHq3[2, 2] + 
     80190*MT2^6*MZ2^6*CHq3[2, 2] - 726516*MT2^5*MW2*MZ2^6*CHq3[2, 2] + 
     810*MH2*MT2^3*MW2^2*MZ2^6*CHq3[2, 2] + 1953558*MT2^4*MW2^2*MZ2^6*
      CHq3[2, 2] - 1620*MH2*MT2^2*MW2^3*MZ2^6*CHq3[2, 2] - 
     2272860*MT2^3*MW2^3*MZ2^6*CHq3[2, 2] + 810*MH2*MT2*MW2^4*MZ2^6*
      CHq3[2, 2] + 1024974*MT2^2*MW2^4*MZ2^6*CHq3[2, 2] + 
     105840*MT2*MW2^5*MZ2^6*CHq3[2, 2] - 165186*MW2^6*MZ2^6*CHq3[2, 2] + 
     80190*MT2^5*MZ2^7*CHq3[2, 2] - 240570*MT2^4*MW2*MZ2^7*CHq3[2, 2] - 
     84996*MT2^3*MW2^2*MZ2^7*CHq3[2, 2] + 651132*MT2^2*MW2^3*MZ2^7*
      CHq3[2, 2] - 485946*MT2*MW2^4*MZ2^7*CHq3[2, 2] + 
     80190*MW2^5*MZ2^7*CHq3[2, 2] + 80190*MT2^3*MW2*MZ2^8*CHq3[2, 2] - 
     160380*MT2^2*MW2^2*MZ2^8*CHq3[2, 2] + 80190*MT2*MW2^3*MZ2^8*CHq3[2, 2] - 
     55296*MT2^6*MW2^5*MZ2*Pi^2*CHq3[2, 2] + 331776*MT2^5*MW2^6*MZ2*Pi^2*
      CHq3[2, 2] - 829440*MT2^4*MW2^7*MZ2*Pi^2*CHq3[2, 2] + 
     1105920*MT2^3*MW2^8*MZ2*Pi^2*CHq3[2, 2] - 829440*MT2^2*MW2^9*MZ2*Pi^2*
      CHq3[2, 2] + 331776*MT2*MW2^10*MZ2*Pi^2*CHq3[2, 2] - 
     55296*MW2^11*MZ2*Pi^2*CHq3[2, 2] + 162432*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHq3[2, 2] - 1029888*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[2, 2] + 
     2602368*MT2^4*MW2^6*MZ2^2*Pi^2*CHq3[2, 2] - 3359232*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHq3[2, 2] + 2325888*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[2, 2] - 
     808704*MT2*MW2^9*MZ2^2*Pi^2*CHq3[2, 2] + 107136*MW2^10*MZ2^2*Pi^2*
      CHq3[2, 2] - 152064*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[2, 2] + 
     1074816*MT2^5*MW2^4*MZ2^3*Pi^2*CHq3[2, 2] - 2768256*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHq3[2, 2] + 3310848*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[2, 2] - 
     1845504*MT2^2*MW2^7*MZ2^3*Pi^2*CHq3[2, 2] + 369792*MT2*MW2^8*MZ2^3*Pi^2*
      CHq3[2, 2] + 10368*MW2^9*MZ2^3*Pi^2*CHq3[2, 2] + 
     31536*MT2^6*MW2^2*MZ2^4*Pi^2*CHq3[2, 2] - 341280*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHq3[2, 2] + 929232*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[2, 2] - 
     772416*MT2^3*MW2^5*MZ2^4*Pi^2*CHq3[2, 2] - 155952*MT2^2*MW2^6*MZ2^4*Pi^2*
      CHq3[2, 2] + 429408*MT2*MW2^7*MZ2^4*Pi^2*CHq3[2, 2] - 
     120528*MW2^8*MZ2^4*Pi^2*CHq3[2, 2] + 24408*MT2^6*MW2*MZ2^5*Pi^2*
      CHq3[2, 2] - 114912*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[2, 2] + 
     271512*MT2^4*MW2^3*MZ2^5*Pi^2*CHq3[2, 2] - 577152*MT2^3*MW2^4*MZ2^5*Pi^2*
      CHq3[2, 2] + 733320*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[2, 2] - 
     393120*MT2*MW2^6*MZ2^5*Pi^2*CHq3[2, 2] + 55944*MW2^7*MZ2^5*Pi^2*
      CHq3[2, 2] - 9720*MT2^6*MZ2^6*Pi^2*CHq3[2, 2] + 
     82728*MT2^5*MW2*MZ2^6*Pi^2*CHq3[2, 2] - 219024*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHq3[2, 2] + 274752*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[2, 2] - 
     160056*MT2^2*MW2^4*MZ2^6*Pi^2*CHq3[2, 2] + 16632*MT2*MW2^5*MZ2^6*Pi^2*
      CHq3[2, 2] + 14688*MW2^6*MZ2^6*Pi^2*CHq3[2, 2] - 
     9720*MT2^5*MZ2^7*Pi^2*CHq3[2, 2] + 29160*MT2^4*MW2*MZ2^7*Pi^2*
      CHq3[2, 2] + 4968*MT2^3*MW2^2*MZ2^7*Pi^2*CHq3[2, 2] - 
     68256*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[2, 2] + 53568*MT2*MW2^4*MZ2^7*Pi^2*
      CHq3[2, 2] - 9720*MW2^5*MZ2^7*Pi^2*CHq3[2, 2] - 
     9720*MT2^3*MW2*MZ2^8*Pi^2*CHq3[2, 2] + 19440*MT2^2*MW2^2*MZ2^8*Pi^2*
      CHq3[2, 2] - 9720*MT2*MW2^3*MZ2^8*Pi^2*CHq3[2, 2] + 
     15552*MT2^7*MW2^4*MZ2*CHq3[3, 3] + 145728*MT2^6*MW2^5*MZ2*CHq3[3, 3] - 
     1211328*MT2^5*MW2^6*MZ2*CHq3[3, 3] + 3326400*MT2^4*MW2^7*MZ2*
      CHq3[3, 3] - 4651200*MT2^3*MW2^8*MZ2*CHq3[3, 3] + 
     3595968*MT2^2*MW2^9*MZ2*CHq3[3, 3] - 1470528*MT2*MW2^10*MZ2*CHq3[3, 3] + 
     249408*MW2^11*MZ2*CHq3[3, 3] + 432*MH2*MT2^6*MW2^3*MZ2^2*CHq3[3, 3] - 
     10368*MT2^7*MW2^3*MZ2^2*CHq3[3, 3] - 2592*MH2*MT2^5*MW2^4*MZ2^2*
      CHq3[3, 3] - 453888*MT2^6*MW2^4*MZ2^2*CHq3[3, 3] + 
     6480*MH2*MT2^4*MW2^5*MZ2^2*CHq3[3, 3] + 3216384*MT2^5*MW2^5*MZ2^2*
      CHq3[3, 3] - 8640*MH2*MT2^3*MW2^6*MZ2^2*CHq3[3, 3] - 
     8411904*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] + 6480*MH2*MT2^2*MW2^7*MZ2^2*
      CHq3[3, 3] + 10903680*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 
     2592*MH2*MT2*MW2^8*MZ2^2*CHq3[3, 3] - 7377408*MT2^2*MW2^8*MZ2^2*
      CHq3[3, 3] + 432*MH2*MW2^9*MZ2^2*CHq3[3, 3] + 
     2405376*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 271872*MW2^10*MZ2^2*CHq3[3, 3] - 
     432*MH2*MT2^6*MW2^2*MZ2^3*CHq3[3, 3] - 22680*MT2^7*MW2^2*MZ2^3*
      CHq3[3, 3] + 3024*MH2*MT2^5*MW2^3*MZ2^3*CHq3[3, 3] + 
     216648*MT2^6*MW2^3*MZ2^3*CHq3[3, 3] - 7776*MH2*MT2^4*MW2^4*MZ2^3*
      CHq3[3, 3] - 1364328*MT2^5*MW2^4*MZ2^3*CHq3[3, 3] + 
     9504*MH2*MT2^3*MW2^5*MZ2^3*CHq3[3, 3] + 3286872*MT2^4*MW2^5*MZ2^3*
      CHq3[3, 3] - 5616*MH2*MT2^2*MW2^6*MZ2^3*CHq3[3, 3] - 
     2793960*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] + 1296*MH2*MT2*MW2^7*MZ2^3*
      CHq3[3, 3] - 225288*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 
     1355112*MT2*MW2^8*MZ2^3*CHq3[3, 3] - 452376*MW2^9*MZ2^3*CHq3[3, 3] - 
     54*MH2*MT2^6*MW2*MZ2^4*CHq3[3, 3] + 27540*MT2^7*MW2*MZ2^4*CHq3[3, 3] - 
     108*MH2*MT2^5*MW2^2*MZ2^4*CHq3[3, 3] + 320652*MT2^6*MW2^2*MZ2^4*
      CHq3[3, 3] + 486*MH2*MT2^4*MW2^3*MZ2^4*CHq3[3, 3] - 
     2480004*MT2^5*MW2^3*MZ2^4*CHq3[3, 3] + 648*MH2*MT2^3*MW2^4*MZ2^4*
      CHq3[3, 3] + 6774516*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 
     2538*MH2*MT2^2*MW2^5*MZ2^4*CHq3[3, 3] - 10183284*MT2^3*MW2^5*MZ2^4*
      CHq3[3, 3] + 2052*MH2*MT2*MW2^6*MZ2^4*CHq3[3, 3] + 
     8762292*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] - 486*MH2*MW2^7*MZ2^4*CHq3[3, 3] - 
     3799836*MT2*MW2^7*MZ2^4*CHq3[3, 3] + 578124*MW2^8*MZ2^4*CHq3[3, 3] + 
     135*MH2*MT2^6*MZ2^5*CHq3[3, 3] - 8100*MT2^7*MZ2^5*CHq3[3, 3] - 
     864*MH2*MT2^5*MW2*MZ2^5*CHq3[3, 3] - 332082*MT2^6*MW2*MZ2^5*CHq3[3, 3] + 
     2187*MH2*MT2^4*MW2^2*MZ2^5*CHq3[3, 3] + 2747304*MT2^5*MW2^2*MZ2^5*
      CHq3[3, 3] - 3240*MH2*MT2^3*MW2^3*MZ2^5*CHq3[3, 3] - 
     7422894*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] + 2781*MH2*MT2^2*MW2^4*MZ2^5*
      CHq3[3, 3] + 9187956*MT2^3*MW2^4*MZ2^5*CHq3[3, 3] - 
     1080*MH2*MT2*MW2^5*MZ2^5*CHq3[3, 3] - 5257926*MT2^2*MW2^5*MZ2^5*
      CHq3[3, 3] + 81*MH2*MW2^6*MZ2^5*CHq3[3, 3] + 978264*MT2*MW2^6*MZ2^5*
      CHq3[3, 3] + 107478*MW2^7*MZ2^5*CHq3[3, 3] + 
     135*MH2*MT2^5*MZ2^6*CHq3[3, 3] + 79155*MT2^6*MZ2^6*CHq3[3, 3] - 
     405*MH2*MT2^4*MW2*MZ2^6*CHq3[3, 3] - 907452*MT2^5*MW2*MZ2^6*CHq3[3, 3] + 
     216*MH2*MT2^3*MW2^2*MZ2^6*CHq3[3, 3] + 2538351*MT2^4*MW2^2*MZ2^6*
      CHq3[3, 3] + 378*MH2*MT2^2*MW2^3*MZ2^6*CHq3[3, 3] - 
     2111292*MT2^3*MW2^3*MZ2^6*CHq3[3, 3] - 459*MH2*MT2*MW2^4*MZ2^6*
      CHq3[3, 3] - 473571*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] + 
     135*MH2*MW2^5*MZ2^6*CHq3[3, 3] + 1189296*MT2*MW2^5*MZ2^6*CHq3[3, 3] - 
     314487*MW2^6*MZ2^6*CHq3[3, 3] + 87255*MT2^5*MZ2^7*CHq3[3, 3] + 
     135*MH2*MT2^3*MW2*MZ2^7*CHq3[3, 3] - 269865*MT2^4*MW2*MZ2^7*CHq3[3, 3] - 
     270*MH2*MT2^2*MW2^2*MZ2^7*CHq3[3, 3] - 217512*MT2^3*MW2^2*MZ2^7*
      CHq3[3, 3] + 135*MH2*MT2*MW2^3*MZ2^7*CHq3[3, 3] + 
     976374*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] - 663507*MT2*MW2^4*MZ2^7*
      CHq3[3, 3] + 87255*MW2^5*MZ2^7*CHq3[3, 3] + 87255*MT2^3*MW2*MZ2^8*
      CHq3[3, 3] - 174510*MT2^2*MW2^2*MZ2^8*CHq3[3, 3] + 
     87255*MT2*MW2^3*MZ2^8*CHq3[3, 3] - 24576*MT2^6*MW2^5*MZ2*Pi^2*
      CHq3[3, 3] + 147456*MT2^5*MW2^6*MZ2*Pi^2*CHq3[3, 3] - 
     368640*MT2^4*MW2^7*MZ2*Pi^2*CHq3[3, 3] + 491520*MT2^3*MW2^8*MZ2*Pi^2*
      CHq3[3, 3] - 368640*MT2^2*MW2^9*MZ2*Pi^2*CHq3[3, 3] + 
     147456*MT2*MW2^10*MZ2*Pi^2*CHq3[3, 3] - 24576*MW2^11*MZ2*Pi^2*
      CHq3[3, 3] + 51840*MT2^6*MW2^4*MZ2^2*Pi^2*CHq3[3, 3] - 
     335616*MT2^5*MW2^5*MZ2^2*Pi^2*CHq3[3, 3] + 851328*MT2^4*MW2^6*MZ2^2*Pi^2*
      CHq3[3, 3] - 1085952*MT2^3*MW2^7*MZ2^2*Pi^2*CHq3[3, 3] + 
     728448*MT2^2*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] - 237312*MT2*MW2^9*MZ2^2*Pi^2*
      CHq3[3, 3] + 27264*MW2^10*MZ2^2*Pi^2*CHq3[3, 3] - 
     6144*MT2^6*MW2^3*MZ2^3*Pi^2*CHq3[3, 3] + 88704*MT2^5*MW2^4*MZ2^3*Pi^2*
      CHq3[3, 3] - 247680*MT2^4*MW2^5*MZ2^3*Pi^2*CHq3[3, 3] + 
     201984*MT2^3*MW2^6*MZ2^3*Pi^2*CHq3[3, 3] + 60672*MT2^2*MW2^7*MZ2^3*Pi^2*
      CHq3[3, 3] - 143232*MT2*MW2^8*MZ2^3*Pi^2*CHq3[3, 3] + 
     45696*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] - 55056*MT2^6*MW2^2*MZ2^4*Pi^2*
      CHq3[3, 3] + 324192*MT2^5*MW2^3*MZ2^4*Pi^2*CHq3[3, 3] - 
     807408*MT2^4*MW2^4*MZ2^4*Pi^2*CHq3[3, 3] + 1140672*MT2^3*MW2^5*MZ2^4*
      Pi^2*CHq3[3, 3] - 941808*MT2^2*MW2^6*MZ2^4*Pi^2*CHq3[3, 3] + 
     400608*MT2*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] - 61200*MW2^8*MZ2^4*Pi^2*
      CHq3[3, 3] + 45144*MT2^6*MW2*MZ2^5*Pi^2*CHq3[3, 3] - 
     325920*MT2^5*MW2^2*MZ2^5*Pi^2*CHq3[3, 3] + 842328*MT2^4*MW2^3*MZ2^5*Pi^2*
      CHq3[3, 3] - 1019136*MT2^3*MW2^4*MZ2^5*Pi^2*CHq3[3, 3] + 
     579336*MT2^2*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] - 111840*MT2*MW2^6*MZ2^5*Pi^2*
      CHq3[3, 3] - 9912*MW2^7*MZ2^5*Pi^2*CHq3[3, 3] - 
     10560*MT2^6*MZ2^6*Pi^2*CHq3[3, 3] + 108504*MT2^5*MW2*MZ2^6*Pi^2*
      CHq3[3, 3] - 293832*MT2^4*MW2^2*MZ2^6*Pi^2*CHq3[3, 3] + 
     246432*MT2^3*MW2^3*MZ2^6*Pi^2*CHq3[3, 3] + 42000*MT2^2*MW2^4*MZ2^6*Pi^2*
      CHq3[3, 3] - 127128*MT2*MW2^5*MZ2^6*Pi^2*CHq3[3, 3] + 
     34584*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] - 10560*MT2^5*MZ2^7*Pi^2*CHq3[3, 3] + 
     31680*MT2^4*MW2*MZ2^7*Pi^2*CHq3[3, 3] + 24024*MT2^3*MW2^2*MZ2^7*Pi^2*
      CHq3[3, 3] - 111408*MT2^2*MW2^3*MZ2^7*Pi^2*CHq3[3, 3] + 
     76824*MT2*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] - 10560*MW2^5*MZ2^7*Pi^2*
      CHq3[3, 3] - 10560*MT2^3*MW2*MZ2^8*Pi^2*CHq3[3, 3] + 
     21120*MT2^2*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] - 10560*MT2*MW2^3*MZ2^8*Pi^2*
      CHq3[3, 3] - 222336*MT2^6*MW2^5*MZ2*CHu[1, 1] + 
     1334016*MT2^5*MW2^6*MZ2*CHu[1, 1] - 3335040*MT2^4*MW2^7*MZ2*CHu[1, 1] + 
     4446720*MT2^3*MW2^8*MZ2*CHu[1, 1] - 3335040*MT2^2*MW2^9*MZ2*CHu[1, 1] + 
     1334016*MT2*MW2^10*MZ2*CHu[1, 1] - 222336*MW2^11*MZ2*CHu[1, 1] - 
     864*MH2*MT2^6*MW2^3*MZ2^2*CHu[1, 1] - 15552*MT2^7*MW2^3*MZ2^2*
      CHu[1, 1] + 5184*MH2*MT2^5*MW2^4*MZ2^2*CHu[1, 1] + 
     1051776*MT2^6*MW2^4*MZ2^2*CHu[1, 1] - 12960*MH2*MT2^4*MW2^5*MZ2^2*
      CHu[1, 1] - 6206400*MT2^5*MW2^5*MZ2^2*CHu[1, 1] + 
     17280*MH2*MT2^3*MW2^6*MZ2^2*CHu[1, 1] + 15355008*MT2^4*MW2^6*MZ2^2*
      CHu[1, 1] - 12960*MH2*MT2^2*MW2^7*MZ2^2*CHu[1, 1] - 
     19847232*MT2^3*MW2^7*MZ2^2*CHu[1, 1] + 5184*MH2*MT2*MW2^8*MZ2^2*
      CHu[1, 1] + 14025600*MT2^2*MW2^8*MZ2^2*CHu[1, 1] - 
     864*MH2*MW2^9*MZ2^2*CHu[1, 1] - 5099328*MT2*MW2^9*MZ2^2*CHu[1, 1] + 
     736128*MW2^10*MZ2^2*CHu[1, 1] + 2160*MH2*MT2^6*MW2^2*MZ2^3*CHu[1, 1] + 
     38880*MT2^7*MW2^2*MZ2^3*CHu[1, 1] - 13824*MH2*MT2^5*MW2^3*MZ2^3*
      CHu[1, 1] - 1837296*MT2^6*MW2^3*MZ2^3*CHu[1, 1] + 
     34992*MH2*MT2^4*MW2^4*MZ2^3*CHu[1, 1] + 11119104*MT2^5*MW2^4*MZ2^3*
      CHu[1, 1] - 44928*MH2*MT2^3*MW2^5*MZ2^3*CHu[1, 1] - 
     27511056*MT2^4*MW2^5*MZ2^3*CHu[1, 1] + 30672*MH2*MT2^2*MW2^6*MZ2^3*
      CHu[1, 1] + 34015968*MT2^3*MW2^6*MZ2^3*CHu[1, 1] - 
     10368*MH2*MT2*MW2^7*MZ2^3*CHu[1, 1] - 21651984*MT2^2*MW2^7*MZ2^3*
      CHu[1, 1] + 1296*MH2*MW2^8*MZ2^3*CHu[1, 1] + 6456384*MT2*MW2^8*MZ2^3*
      CHu[1, 1] - 630000*MW2^9*MZ2^3*CHu[1, 1] - 1836*MH2*MT2^6*MW2*MZ2^4*
      CHu[1, 1] - 33048*MT2^7*MW2*MZ2^4*CHu[1, 1] + 
     13176*MH2*MT2^5*MW2^2*MZ2^4*CHu[1, 1] + 1505304*MT2^6*MW2^2*MZ2^4*
      CHu[1, 1] - 34020*MH2*MT2^4*MW2^3*MZ2^4*CHu[1, 1] - 
     9809640*MT2^5*MW2^3*MZ2^4*CHu[1, 1] + 40176*MH2*MT2^3*MW2^4*MZ2^4*
      CHu[1, 1] + 24510600*MT2^4*MW2^4*MZ2^4*CHu[1, 1] - 
     21492*MH2*MT2^2*MW2^5*MZ2^4*CHu[1, 1] - 27968040*MT2^3*MW2^5*MZ2^4*
      CHu[1, 1] + 3672*MH2*MT2*MW2^6*MZ2^4*CHu[1, 1] + 
     13994280*MT2^2*MW2^6*MZ2^4*CHu[1, 1] + 324*MH2*MW2^7*MZ2^4*CHu[1, 1] - 
     1879128*MT2*MW2^7*MZ2^4*CHu[1, 1] - 320328*MW2^8*MZ2^4*CHu[1, 1] + 
     540*MH2*MT2^6*MZ2^5*CHu[1, 1] + 9720*MT2^7*MZ2^5*CHu[1, 1] - 
     5076*MH2*MT2^5*MW2*MZ2^5*CHu[1, 1] - 575568*MT2^6*MW2*MZ2^5*CHu[1, 1] + 
     13608*MH2*MT2^4*MW2^2*MZ2^5*CHu[1, 1] + 4418280*MT2^5*MW2^2*MZ2^5*
      CHu[1, 1] - 12312*MH2*MT2^3*MW2^3*MZ2^5*CHu[1, 1] - 
     11289024*MT2^4*MW2^3*MZ2^5*CHu[1, 1] + 108*MH2*MT2^2*MW2^4*MZ2^5*
      CHu[1, 1] + 10633752*MT2^3*MW2^4*MZ2^5*CHu[1, 1] + 
     4428*MH2*MT2*MW2^5*MZ2^5*CHu[1, 1] - 1470096*MT2^2*MW2^5*MZ2^5*
      CHu[1, 1] - 1296*MH2*MW2^6*MZ2^5*CHu[1, 1] - 2511000*MT2*MW2^6*MZ2^5*
      CHu[1, 1] + 783936*MW2^7*MZ2^5*CHu[1, 1] + 540*MH2*MT2^5*MZ2^6*
      CHu[1, 1] + 78120*MT2^6*MZ2^6*CHu[1, 1] - 1620*MH2*MT2^4*MW2*MZ2^6*
      CHu[1, 1] - 923760*MT2^5*MW2*MZ2^6*CHu[1, 1] - 
     756*MH2*MT2^3*MW2^2*MZ2^6*CHu[1, 1] + 2464992*MT2^4*MW2^2*MZ2^6*
      CHu[1, 1] + 4752*MH2*MT2^2*MW2^3*MZ2^6*CHu[1, 1] - 
     982728*MT2^3*MW2^3*MZ2^6*CHu[1, 1] - 3456*MH2*MT2*MW2^4*MZ2^6*
      CHu[1, 1] - 2540880*MT2^2*MW2^4*MZ2^6*CHu[1, 1] + 
     540*MH2*MW2^5*MZ2^6*CHu[1, 1] + 2320056*MT2*MW2^5*MZ2^6*CHu[1, 1] - 
     415800*MW2^6*MZ2^6*CHu[1, 1] + 68400*MT2^5*MZ2^7*CHu[1, 1] + 
     540*MH2*MT2^3*MW2*MZ2^7*CHu[1, 1] - 195480*MT2^4*MW2*MZ2^7*CHu[1, 1] - 
     1080*MH2*MT2^2*MW2^2*MZ2^7*CHu[1, 1] - 366840*MT2^3*MW2^2*MZ2^7*
      CHu[1, 1] + 540*MH2*MT2*MW2^3*MZ2^7*CHu[1, 1] + 
     1114920*MT2^2*MW2^3*MZ2^7*CHu[1, 1] - 689400*MT2*MW2^4*MZ2^7*CHu[1, 1] + 
     68400*MW2^5*MZ2^7*CHu[1, 1] + 68400*MT2^3*MW2*MZ2^8*CHu[1, 1] - 
     136800*MT2^2*MW2^2*MZ2^8*CHu[1, 1] + 68400*MT2*MW2^3*MZ2^8*CHu[1, 1] + 
     30720*MT2^6*MW2^5*MZ2*Pi^2*CHu[1, 1] - 184320*MT2^5*MW2^6*MZ2*Pi^2*
      CHu[1, 1] + 460800*MT2^4*MW2^7*MZ2*Pi^2*CHu[1, 1] - 
     614400*MT2^3*MW2^8*MZ2*Pi^2*CHu[1, 1] + 460800*MT2^2*MW2^9*MZ2*Pi^2*
      CHu[1, 1] - 184320*MT2*MW2^10*MZ2*Pi^2*CHu[1, 1] + 
     30720*MW2^11*MZ2*Pi^2*CHu[1, 1] - 117504*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHu[1, 1] + 735744*MT2^5*MW2^5*MZ2^2*Pi^2*CHu[1, 1] - 
     1854720*MT2^4*MW2^6*MZ2^2*Pi^2*CHu[1, 1] + 2411520*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHu[1, 1] - 1701120*MT2^2*MW2^8*MZ2^2*Pi^2*CHu[1, 1] + 
     612864*MT2*MW2^9*MZ2^2*Pi^2*CHu[1, 1] - 86784*MW2^10*MZ2^2*Pi^2*
      CHu[1, 1] + 180480*MT2^6*MW2^3*MZ2^3*Pi^2*CHu[1, 1] - 
     1200384*MT2^5*MW2^4*MZ2^3*Pi^2*CHu[1, 1] + 3059712*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHu[1, 1] - 3813888*MT2^3*MW2^6*MZ2^3*Pi^2*CHu[1, 1] + 
     2410752*MT2^2*MW2^7*MZ2^3*Pi^2*CHu[1, 1] - 699648*MT2*MW2^8*MZ2^3*Pi^2*
      CHu[1, 1] + 62976*MW2^9*MZ2^3*Pi^2*CHu[1, 1] - 
     139296*MT2^6*MW2^2*MZ2^4*Pi^2*CHu[1, 1] + 1016256*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHu[1, 1] - 2630880*MT2^4*MW2^4*MZ2^4*Pi^2*CHu[1, 1] + 
     3029376*MT2^3*MW2^5*MZ2^4*Pi^2*CHu[1, 1] - 1493472*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHu[1, 1] + 176832*MT2*MW2^7*MZ2^4*Pi^2*CHu[1, 1] + 
     41184*MW2^8*MZ2^4*Pi^2*CHu[1, 1] + 54000*MT2^6*MW2*MZ2^5*Pi^2*
      CHu[1, 1] - 463296*MT2^5*MW2^2*MZ2^5*Pi^2*CHu[1, 1] + 
     1227888*MT2^4*MW2^3*MZ2^5*Pi^2*CHu[1, 1] - 1178112*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHu[1, 1] + 170448*MT2^2*MW2^5*MZ2^5*Pi^2*CHu[1, 1] + 
     274368*MT2*MW2^6*MZ2^5*Pi^2*CHu[1, 1] - 85296*MW2^7*MZ2^5*Pi^2*
      CHu[1, 1] - 8400*MT2^6*MZ2^6*Pi^2*CHu[1, 1] + 
     104400*MT2^5*MW2*MZ2^6*Pi^2*CHu[1, 1] - 288000*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHu[1, 1] + 136704*MT2^3*MW2^3*MZ2^6*Pi^2*CHu[1, 1] + 
     260592*MT2^2*MW2^4*MZ2^6*Pi^2*CHu[1, 1] - 250896*MT2*MW2^5*MZ2^6*Pi^2*
      CHu[1, 1] + 45600*MW2^6*MZ2^6*Pi^2*CHu[1, 1] - 
     8400*MT2^5*MZ2^7*Pi^2*CHu[1, 1] + 25200*MT2^4*MW2*MZ2^7*Pi^2*CHu[1, 1] + 
     37200*MT2^3*MW2^2*MZ2^7*Pi^2*CHu[1, 1] - 124800*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHu[1, 1] + 79200*MT2*MW2^4*MZ2^7*Pi^2*CHu[1, 1] - 
     8400*MW2^5*MZ2^7*Pi^2*CHu[1, 1] - 8400*MT2^3*MW2*MZ2^8*Pi^2*CHu[1, 1] + 
     16800*MT2^2*MW2^2*MZ2^8*Pi^2*CHu[1, 1] - 8400*MT2*MW2^3*MZ2^8*Pi^2*
      CHu[1, 1] - 222336*MT2^6*MW2^5*MZ2*CHu[2, 2] + 
     1334016*MT2^5*MW2^6*MZ2*CHu[2, 2] - 3335040*MT2^4*MW2^7*MZ2*CHu[2, 2] + 
     4446720*MT2^3*MW2^8*MZ2*CHu[2, 2] - 3335040*MT2^2*MW2^9*MZ2*CHu[2, 2] + 
     1334016*MT2*MW2^10*MZ2*CHu[2, 2] - 222336*MW2^11*MZ2*CHu[2, 2] - 
     864*MH2*MT2^6*MW2^3*MZ2^2*CHu[2, 2] - 15552*MT2^7*MW2^3*MZ2^2*
      CHu[2, 2] + 5184*MH2*MT2^5*MW2^4*MZ2^2*CHu[2, 2] + 
     1051776*MT2^6*MW2^4*MZ2^2*CHu[2, 2] - 12960*MH2*MT2^4*MW2^5*MZ2^2*
      CHu[2, 2] - 6206400*MT2^5*MW2^5*MZ2^2*CHu[2, 2] + 
     17280*MH2*MT2^3*MW2^6*MZ2^2*CHu[2, 2] + 15355008*MT2^4*MW2^6*MZ2^2*
      CHu[2, 2] - 12960*MH2*MT2^2*MW2^7*MZ2^2*CHu[2, 2] - 
     19847232*MT2^3*MW2^7*MZ2^2*CHu[2, 2] + 5184*MH2*MT2*MW2^8*MZ2^2*
      CHu[2, 2] + 14025600*MT2^2*MW2^8*MZ2^2*CHu[2, 2] - 
     864*MH2*MW2^9*MZ2^2*CHu[2, 2] - 5099328*MT2*MW2^9*MZ2^2*CHu[2, 2] + 
     736128*MW2^10*MZ2^2*CHu[2, 2] + 2160*MH2*MT2^6*MW2^2*MZ2^3*CHu[2, 2] + 
     38880*MT2^7*MW2^2*MZ2^3*CHu[2, 2] - 13824*MH2*MT2^5*MW2^3*MZ2^3*
      CHu[2, 2] - 1837296*MT2^6*MW2^3*MZ2^3*CHu[2, 2] + 
     34992*MH2*MT2^4*MW2^4*MZ2^3*CHu[2, 2] + 11119104*MT2^5*MW2^4*MZ2^3*
      CHu[2, 2] - 44928*MH2*MT2^3*MW2^5*MZ2^3*CHu[2, 2] - 
     27511056*MT2^4*MW2^5*MZ2^3*CHu[2, 2] + 30672*MH2*MT2^2*MW2^6*MZ2^3*
      CHu[2, 2] + 34015968*MT2^3*MW2^6*MZ2^3*CHu[2, 2] - 
     10368*MH2*MT2*MW2^7*MZ2^3*CHu[2, 2] - 21651984*MT2^2*MW2^7*MZ2^3*
      CHu[2, 2] + 1296*MH2*MW2^8*MZ2^3*CHu[2, 2] + 6456384*MT2*MW2^8*MZ2^3*
      CHu[2, 2] - 630000*MW2^9*MZ2^3*CHu[2, 2] - 1836*MH2*MT2^6*MW2*MZ2^4*
      CHu[2, 2] - 33048*MT2^7*MW2*MZ2^4*CHu[2, 2] + 
     13176*MH2*MT2^5*MW2^2*MZ2^4*CHu[2, 2] + 1505304*MT2^6*MW2^2*MZ2^4*
      CHu[2, 2] - 34020*MH2*MT2^4*MW2^3*MZ2^4*CHu[2, 2] - 
     9809640*MT2^5*MW2^3*MZ2^4*CHu[2, 2] + 40176*MH2*MT2^3*MW2^4*MZ2^4*
      CHu[2, 2] + 24510600*MT2^4*MW2^4*MZ2^4*CHu[2, 2] - 
     21492*MH2*MT2^2*MW2^5*MZ2^4*CHu[2, 2] - 27968040*MT2^3*MW2^5*MZ2^4*
      CHu[2, 2] + 3672*MH2*MT2*MW2^6*MZ2^4*CHu[2, 2] + 
     13994280*MT2^2*MW2^6*MZ2^4*CHu[2, 2] + 324*MH2*MW2^7*MZ2^4*CHu[2, 2] - 
     1879128*MT2*MW2^7*MZ2^4*CHu[2, 2] - 320328*MW2^8*MZ2^4*CHu[2, 2] + 
     540*MH2*MT2^6*MZ2^5*CHu[2, 2] + 9720*MT2^7*MZ2^5*CHu[2, 2] - 
     5076*MH2*MT2^5*MW2*MZ2^5*CHu[2, 2] - 575568*MT2^6*MW2*MZ2^5*CHu[2, 2] + 
     13608*MH2*MT2^4*MW2^2*MZ2^5*CHu[2, 2] + 4418280*MT2^5*MW2^2*MZ2^5*
      CHu[2, 2] - 12312*MH2*MT2^3*MW2^3*MZ2^5*CHu[2, 2] - 
     11289024*MT2^4*MW2^3*MZ2^5*CHu[2, 2] + 108*MH2*MT2^2*MW2^4*MZ2^5*
      CHu[2, 2] + 10633752*MT2^3*MW2^4*MZ2^5*CHu[2, 2] + 
     4428*MH2*MT2*MW2^5*MZ2^5*CHu[2, 2] - 1470096*MT2^2*MW2^5*MZ2^5*
      CHu[2, 2] - 1296*MH2*MW2^6*MZ2^5*CHu[2, 2] - 2511000*MT2*MW2^6*MZ2^5*
      CHu[2, 2] + 783936*MW2^7*MZ2^5*CHu[2, 2] + 540*MH2*MT2^5*MZ2^6*
      CHu[2, 2] + 78120*MT2^6*MZ2^6*CHu[2, 2] - 1620*MH2*MT2^4*MW2*MZ2^6*
      CHu[2, 2] - 923760*MT2^5*MW2*MZ2^6*CHu[2, 2] - 
     756*MH2*MT2^3*MW2^2*MZ2^6*CHu[2, 2] + 2464992*MT2^4*MW2^2*MZ2^6*
      CHu[2, 2] + 4752*MH2*MT2^2*MW2^3*MZ2^6*CHu[2, 2] - 
     982728*MT2^3*MW2^3*MZ2^6*CHu[2, 2] - 3456*MH2*MT2*MW2^4*MZ2^6*
      CHu[2, 2] - 2540880*MT2^2*MW2^4*MZ2^6*CHu[2, 2] + 
     540*MH2*MW2^5*MZ2^6*CHu[2, 2] + 2320056*MT2*MW2^5*MZ2^6*CHu[2, 2] - 
     415800*MW2^6*MZ2^6*CHu[2, 2] + 68400*MT2^5*MZ2^7*CHu[2, 2] + 
     540*MH2*MT2^3*MW2*MZ2^7*CHu[2, 2] - 195480*MT2^4*MW2*MZ2^7*CHu[2, 2] - 
     1080*MH2*MT2^2*MW2^2*MZ2^7*CHu[2, 2] - 366840*MT2^3*MW2^2*MZ2^7*
      CHu[2, 2] + 540*MH2*MT2*MW2^3*MZ2^7*CHu[2, 2] + 
     1114920*MT2^2*MW2^3*MZ2^7*CHu[2, 2] - 689400*MT2*MW2^4*MZ2^7*CHu[2, 2] + 
     68400*MW2^5*MZ2^7*CHu[2, 2] + 68400*MT2^3*MW2*MZ2^8*CHu[2, 2] - 
     136800*MT2^2*MW2^2*MZ2^8*CHu[2, 2] + 68400*MT2*MW2^3*MZ2^8*CHu[2, 2] + 
     30720*MT2^6*MW2^5*MZ2*Pi^2*CHu[2, 2] - 184320*MT2^5*MW2^6*MZ2*Pi^2*
      CHu[2, 2] + 460800*MT2^4*MW2^7*MZ2*Pi^2*CHu[2, 2] - 
     614400*MT2^3*MW2^8*MZ2*Pi^2*CHu[2, 2] + 460800*MT2^2*MW2^9*MZ2*Pi^2*
      CHu[2, 2] - 184320*MT2*MW2^10*MZ2*Pi^2*CHu[2, 2] + 
     30720*MW2^11*MZ2*Pi^2*CHu[2, 2] - 117504*MT2^6*MW2^4*MZ2^2*Pi^2*
      CHu[2, 2] + 735744*MT2^5*MW2^5*MZ2^2*Pi^2*CHu[2, 2] - 
     1854720*MT2^4*MW2^6*MZ2^2*Pi^2*CHu[2, 2] + 2411520*MT2^3*MW2^7*MZ2^2*
      Pi^2*CHu[2, 2] - 1701120*MT2^2*MW2^8*MZ2^2*Pi^2*CHu[2, 2] + 
     612864*MT2*MW2^9*MZ2^2*Pi^2*CHu[2, 2] - 86784*MW2^10*MZ2^2*Pi^2*
      CHu[2, 2] + 180480*MT2^6*MW2^3*MZ2^3*Pi^2*CHu[2, 2] - 
     1200384*MT2^5*MW2^4*MZ2^3*Pi^2*CHu[2, 2] + 3059712*MT2^4*MW2^5*MZ2^3*
      Pi^2*CHu[2, 2] - 3813888*MT2^3*MW2^6*MZ2^3*Pi^2*CHu[2, 2] + 
     2410752*MT2^2*MW2^7*MZ2^3*Pi^2*CHu[2, 2] - 699648*MT2*MW2^8*MZ2^3*Pi^2*
      CHu[2, 2] + 62976*MW2^9*MZ2^3*Pi^2*CHu[2, 2] - 
     139296*MT2^6*MW2^2*MZ2^4*Pi^2*CHu[2, 2] + 1016256*MT2^5*MW2^3*MZ2^4*Pi^2*
      CHu[2, 2] - 2630880*MT2^4*MW2^4*MZ2^4*Pi^2*CHu[2, 2] + 
     3029376*MT2^3*MW2^5*MZ2^4*Pi^2*CHu[2, 2] - 1493472*MT2^2*MW2^6*MZ2^4*
      Pi^2*CHu[2, 2] + 176832*MT2*MW2^7*MZ2^4*Pi^2*CHu[2, 2] + 
     41184*MW2^8*MZ2^4*Pi^2*CHu[2, 2] + 54000*MT2^6*MW2*MZ2^5*Pi^2*
      CHu[2, 2] - 463296*MT2^5*MW2^2*MZ2^5*Pi^2*CHu[2, 2] + 
     1227888*MT2^4*MW2^3*MZ2^5*Pi^2*CHu[2, 2] - 1178112*MT2^3*MW2^4*MZ2^5*
      Pi^2*CHu[2, 2] + 170448*MT2^2*MW2^5*MZ2^5*Pi^2*CHu[2, 2] + 
     274368*MT2*MW2^6*MZ2^5*Pi^2*CHu[2, 2] - 85296*MW2^7*MZ2^5*Pi^2*
      CHu[2, 2] - 8400*MT2^6*MZ2^6*Pi^2*CHu[2, 2] + 
     104400*MT2^5*MW2*MZ2^6*Pi^2*CHu[2, 2] - 288000*MT2^4*MW2^2*MZ2^6*Pi^2*
      CHu[2, 2] + 136704*MT2^3*MW2^3*MZ2^6*Pi^2*CHu[2, 2] + 
     260592*MT2^2*MW2^4*MZ2^6*Pi^2*CHu[2, 2] - 250896*MT2*MW2^5*MZ2^6*Pi^2*
      CHu[2, 2] + 45600*MW2^6*MZ2^6*Pi^2*CHu[2, 2] - 
     8400*MT2^5*MZ2^7*Pi^2*CHu[2, 2] + 25200*MT2^4*MW2*MZ2^7*Pi^2*CHu[2, 2] + 
     37200*MT2^3*MW2^2*MZ2^7*Pi^2*CHu[2, 2] - 124800*MT2^2*MW2^3*MZ2^7*Pi^2*
      CHu[2, 2] + 79200*MT2*MW2^4*MZ2^7*Pi^2*CHu[2, 2] - 
     8400*MW2^5*MZ2^7*Pi^2*CHu[2, 2] - 8400*MT2^3*MW2*MZ2^8*Pi^2*CHu[2, 2] + 
     16800*MT2^2*MW2^2*MZ2^8*Pi^2*CHu[2, 2] - 8400*MT2*MW2^3*MZ2^8*Pi^2*
      CHu[2, 2] - 2592*MT2^7*MW2^3*MZ2^2*CHu[3, 3] + 
     15552*MT2^6*MW2^4*MZ2^2*CHu[3, 3] - 38880*MT2^5*MW2^5*MZ2^2*CHu[3, 3] + 
     51840*MT2^4*MW2^6*MZ2^2*CHu[3, 3] - 38880*MT2^3*MW2^7*MZ2^2*CHu[3, 3] + 
     15552*MT2^2*MW2^8*MZ2^2*CHu[3, 3] - 2592*MT2*MW2^9*MZ2^2*CHu[3, 3] + 
     2592*MT2^7*MW2^2*MZ2^3*CHu[3, 3] - 18144*MT2^6*MW2^3*MZ2^3*CHu[3, 3] + 
     46656*MT2^5*MW2^4*MZ2^3*CHu[3, 3] - 57024*MT2^4*MW2^5*MZ2^3*CHu[3, 3] + 
     33696*MT2^3*MW2^6*MZ2^3*CHu[3, 3] - 7776*MT2^2*MW2^7*MZ2^3*CHu[3, 3] + 
     324*MT2^7*MW2*MZ2^4*CHu[3, 3] + 648*MT2^6*MW2^2*MZ2^4*CHu[3, 3] - 
     2916*MT2^5*MW2^3*MZ2^4*CHu[3, 3] - 3888*MT2^4*MW2^4*MZ2^4*CHu[3, 3] + 
     15228*MT2^3*MW2^5*MZ2^4*CHu[3, 3] - 12312*MT2^2*MW2^6*MZ2^4*CHu[3, 3] + 
     2916*MT2*MW2^7*MZ2^4*CHu[3, 3] - 810*MT2^7*MZ2^5*CHu[3, 3] + 
     5184*MT2^6*MW2*MZ2^5*CHu[3, 3] - 13122*MT2^5*MW2^2*MZ2^5*CHu[3, 3] + 
     19440*MT2^4*MW2^3*MZ2^5*CHu[3, 3] - 16686*MT2^3*MW2^4*MZ2^5*CHu[3, 3] + 
     6480*MT2^2*MW2^5*MZ2^5*CHu[3, 3] - 486*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
     810*MT2^6*MZ2^6*CHu[3, 3] + 2430*MT2^5*MW2*MZ2^6*CHu[3, 3] - 
     1296*MT2^4*MW2^2*MZ2^6*CHu[3, 3] - 2268*MT2^3*MW2^3*MZ2^6*CHu[3, 3] + 
     2754*MT2^2*MW2^4*MZ2^6*CHu[3, 3] - 810*MT2*MW2^5*MZ2^6*CHu[3, 3] - 
     810*MT2^4*MW2*MZ2^7*CHu[3, 3] + 1620*MT2^3*MW2^2*MZ2^7*CHu[3, 3] - 
     810*MT2^2*MW2^3*MZ2^7*CHu[3, 3])/(1296*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (B0i[bb0, 0, 0, MW2]*(-1152*MH2*MT2^7*MW2^7*CHd[1, 1] + 
      8064*MH2*MT2^6*MW2^8*CHd[1, 1] + 1152*MT2^7*MW2^8*CHd[1, 1] - 
      24192*MH2*MT2^5*MW2^9*CHd[1, 1] - 8064*MT2^6*MW2^9*CHd[1, 1] + 
      40320*MH2*MT2^4*MW2^10*CHd[1, 1] + 24192*MT2^5*MW2^10*CHd[1, 1] - 
      40320*MH2*MT2^3*MW2^11*CHd[1, 1] - 40320*MT2^4*MW2^11*CHd[1, 1] + 
      24192*MH2*MT2^2*MW2^12*CHd[1, 1] + 40320*MT2^3*MW2^12*CHd[1, 1] - 
      8064*MH2*MT2*MW2^13*CHd[1, 1] - 24192*MT2^2*MW2^13*CHd[1, 1] + 
      1152*MH2*MW2^14*CHd[1, 1] + 8064*MT2*MW2^14*CHd[1, 1] - 
      1152*MW2^15*CHd[1, 1] + 3264*MH2*MT2^7*MW2^6*MZ2*CHd[1, 1] - 
      24000*MH2*MT2^6*MW2^7*MZ2*CHd[1, 1] - 3264*MT2^7*MW2^7*MZ2*CHd[1, 1] + 
      73152*MH2*MT2^5*MW2^8*MZ2*CHd[1, 1] + 24000*MT2^6*MW2^8*MZ2*CHd[1, 1] - 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[1, 1] - 73152*MT2^5*MW2^9*MZ2*
       CHd[1, 1] + 114240*MH2*MT2^3*MW2^10*MZ2*CHd[1, 1] + 
      120000*MT2^4*MW2^10*MZ2*CHd[1, 1] - 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[1, 1] - 114240*MT2^3*MW2^11*MZ2*CHd[1, 1] + 
      18240*MH2*MT2*MW2^12*MZ2*CHd[1, 1] + 62784*MT2^2*MW2^12*MZ2*CHd[1, 1] - 
      2112*MH2*MW2^13*MZ2*CHd[1, 1] - 18240*MT2*MW2^13*MZ2*CHd[1, 1] + 
      2112*MW2^14*MZ2*CHd[1, 1] - 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[1, 1] + 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[1, 1] + 816*MT2^7*MW2^6*MZ2^2*
       CHd[1, 1] - 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[1, 1] - 
      8976*MT2^6*MW2^7*MZ2^2*CHd[1, 1] + 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[1, 1] + 30192*MT2^5*MW2^8*MZ2^2*CHd[1, 1] - 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[1, 1] - 43728*MT2^4*MW2^9*MZ2^2*
       CHd[1, 1] + 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[1, 1] + 
      25104*MT2^3*MW2^10*MZ2^2*CHd[1, 1] + 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[1, 1] + 2640*MT2^2*MW2^11*MZ2^2*CHd[1, 1] - 
      2016*MH2*MW2^12*MZ2^2*CHd[1, 1] - 8496*MT2*MW2^12*MZ2^2*CHd[1, 1] + 
      2448*MW2^13*MZ2^2*CHd[1, 1] - 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[1, 1] + 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[1, 1] + 7200*MT2^7*MW2^5*MZ2^3*
       CHd[1, 1] - 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[1, 1] - 
      49584*MT2^6*MW2^6*MZ2^3*CHd[1, 1] + 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[1, 1] + 147936*MT2^5*MW2^7*MZ2^3*CHd[1, 1] - 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[1, 1] - 251184*MT2^4*MW2^8*MZ2^3*
       CHd[1, 1] + 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[1, 1] + 
      261792*MT2^3*MW2^9*MZ2^3*CHd[1, 1] - 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[1, 1] - 165072*MT2^2*MW2^10*MZ2^3*CHd[1, 1] + 
      6936*MH2*MW2^11*MZ2^3*CHd[1, 1] + 56928*MT2*MW2^11*MZ2^3*CHd[1, 1] - 
      8016*MW2^12*MZ2^3*CHd[1, 1] + 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[1, 1] - 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[1, 1] - 10908*MT2^7*MW2^4*MZ2^4*
       CHd[1, 1] + 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[1, 1] + 
      83556*MT2^6*MW2^5*MZ2^4*CHd[1, 1] - 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[1, 1] - 257868*MT2^5*MW2^6*MZ2^4*CHd[1, 1] + 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[1, 1] + 418596*MT2^4*MW2^7*MZ2^4*
       CHd[1, 1] - 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[1, 1] - 
      384228*MT2^3*MW2^8*MZ2^4*CHd[1, 1] + 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[1, 1] + 195516*MT2^2*MW2^9*MZ2^4*CHd[1, 1] - 
      3222*MH2*MW2^10*MZ2^4*CHd[1, 1] - 48372*MT2*MW2^10*MZ2^4*CHd[1, 1] + 
      3708*MW2^11*MZ2^4*CHd[1, 1] - 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[1, 1] + 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[1, 1] + 6414*MT2^7*MW2^3*MZ2^5*
       CHd[1, 1] - 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[1, 1] - 
      55806*MT2^6*MW2^4*MZ2^5*CHd[1, 1] + 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[1, 1] + 178326*MT2^5*MW2^5*MZ2^5*CHd[1, 1] - 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[1, 1] - 271830*MT2^4*MW2^6*MZ2^5*
       CHd[1, 1] + 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[1, 1] + 
      202890*MT2^3*MW2^7*MZ2^5*CHd[1, 1] + 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[1, 1] - 58554*MT2^2*MW2^8*MZ2^5*CHd[1, 1] - 
      3684*MH2*MW2^9*MZ2^5*CHd[1, 1] - 5934*MT2*MW2^9*MZ2^5*CHd[1, 1] + 
      4494*MW2^10*MZ2^5*CHd[1, 1] + 1140*MH2*MT2^7*MW2*MZ2^6*CHd[1, 1] - 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[1, 1] - 1410*MT2^7*MW2^2*MZ2^6*
       CHd[1, 1] + 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[1, 1] + 
      16284*MT2^6*MW2^3*MZ2^6*CHd[1, 1] - 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[1, 1] - 55266*MT2^5*MW2^4*MZ2^6*CHd[1, 1] + 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[1, 1] + 70512*MT2^4*MW2^5*MZ2^6*
       CHd[1, 1] + 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[1, 1] - 
      16626*MT2^3*MW2^6*MZ2^6*CHd[1, 1] - 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[1, 1] - 35184*MT2^2*MW2^7*MZ2^6*CHd[1, 1] + 
      4086*MH2*MW2^8*MZ2^6*CHd[1, 1] + 26694*MT2*MW2^8*MZ2^6*CHd[1, 1] - 
      5004*MW2^9*MZ2^6*CHd[1, 1] + 1140*MH2*MT2^6*MW2*MZ2^7*CHd[1, 1] - 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[1, 1] - 1410*MT2^6*MW2^2*MZ2^7*
       CHd[1, 1] + 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[1, 1] + 
      5640*MT2^5*MW2^3*MZ2^7*CHd[1, 1] + 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[1, 1] - 636*MT2^4*MW2^4*MZ2^7*CHd[1, 1] - 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[1, 1] - 19242*MT2^3*MW2^5*MZ2^7*
       CHd[1, 1] + 9786*MH2*MT2*MW2^6*MZ2^7*CHd[1, 1] + 
      26292*MT2^2*MW2^6*MZ2^7*CHd[1, 1] - 1140*MH2*MW2^7*MZ2^7*CHd[1, 1] - 
      12054*MT2*MW2^7*MZ2^7*CHd[1, 1] + 1410*MW2^8*MZ2^7*CHd[1, 1] + 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[1, 1] - 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[1, 1] - 1410*MT2^4*MW2^3*MZ2^8*CHd[1, 1] + 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[1, 1] + 4230*MT2^3*MW2^4*MZ2^8*
       CHd[1, 1] - 1140*MH2*MT2*MW2^5*MZ2^8*CHd[1, 1] - 
      4230*MT2^2*MW2^5*MZ2^8*CHd[1, 1] + 1410*MT2*MW2^6*MZ2^8*CHd[1, 1] - 
      1152*MH2*MT2^7*MW2^7*CHd[2, 2] + 8064*MH2*MT2^6*MW2^8*CHd[2, 2] + 
      1152*MT2^7*MW2^8*CHd[2, 2] - 24192*MH2*MT2^5*MW2^9*CHd[2, 2] - 
      8064*MT2^6*MW2^9*CHd[2, 2] + 40320*MH2*MT2^4*MW2^10*CHd[2, 2] + 
      24192*MT2^5*MW2^10*CHd[2, 2] - 40320*MH2*MT2^3*MW2^11*CHd[2, 2] - 
      40320*MT2^4*MW2^11*CHd[2, 2] + 24192*MH2*MT2^2*MW2^12*CHd[2, 2] + 
      40320*MT2^3*MW2^12*CHd[2, 2] - 8064*MH2*MT2*MW2^13*CHd[2, 2] - 
      24192*MT2^2*MW2^13*CHd[2, 2] + 1152*MH2*MW2^14*CHd[2, 2] + 
      8064*MT2*MW2^14*CHd[2, 2] - 1152*MW2^15*CHd[2, 2] + 
      3264*MH2*MT2^7*MW2^6*MZ2*CHd[2, 2] - 24000*MH2*MT2^6*MW2^7*MZ2*
       CHd[2, 2] - 3264*MT2^7*MW2^7*MZ2*CHd[2, 2] + 73152*MH2*MT2^5*MW2^8*MZ2*
       CHd[2, 2] + 24000*MT2^6*MW2^8*MZ2*CHd[2, 2] - 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[2, 2] - 73152*MT2^5*MW2^9*MZ2*
       CHd[2, 2] + 114240*MH2*MT2^3*MW2^10*MZ2*CHd[2, 2] + 
      120000*MT2^4*MW2^10*MZ2*CHd[2, 2] - 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[2, 2] - 114240*MT2^3*MW2^11*MZ2*CHd[2, 2] + 
      18240*MH2*MT2*MW2^12*MZ2*CHd[2, 2] + 62784*MT2^2*MW2^12*MZ2*CHd[2, 2] - 
      2112*MH2*MW2^13*MZ2*CHd[2, 2] - 18240*MT2*MW2^13*MZ2*CHd[2, 2] + 
      2112*MW2^14*MZ2*CHd[2, 2] - 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[2, 2] + 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[2, 2] + 816*MT2^7*MW2^6*MZ2^2*
       CHd[2, 2] - 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[2, 2] - 
      8976*MT2^6*MW2^7*MZ2^2*CHd[2, 2] + 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[2, 2] + 30192*MT2^5*MW2^8*MZ2^2*CHd[2, 2] - 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[2, 2] - 43728*MT2^4*MW2^9*MZ2^2*
       CHd[2, 2] + 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[2, 2] + 
      25104*MT2^3*MW2^10*MZ2^2*CHd[2, 2] + 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[2, 2] + 2640*MT2^2*MW2^11*MZ2^2*CHd[2, 2] - 
      2016*MH2*MW2^12*MZ2^2*CHd[2, 2] - 8496*MT2*MW2^12*MZ2^2*CHd[2, 2] + 
      2448*MW2^13*MZ2^2*CHd[2, 2] - 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[2, 2] + 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[2, 2] + 7200*MT2^7*MW2^5*MZ2^3*
       CHd[2, 2] - 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[2, 2] - 
      49584*MT2^6*MW2^6*MZ2^3*CHd[2, 2] + 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[2, 2] + 147936*MT2^5*MW2^7*MZ2^3*CHd[2, 2] - 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[2, 2] - 251184*MT2^4*MW2^8*MZ2^3*
       CHd[2, 2] + 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[2, 2] + 
      261792*MT2^3*MW2^9*MZ2^3*CHd[2, 2] - 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[2, 2] - 165072*MT2^2*MW2^10*MZ2^3*CHd[2, 2] + 
      6936*MH2*MW2^11*MZ2^3*CHd[2, 2] + 56928*MT2*MW2^11*MZ2^3*CHd[2, 2] - 
      8016*MW2^12*MZ2^3*CHd[2, 2] + 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[2, 2] - 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[2, 2] - 10908*MT2^7*MW2^4*MZ2^4*
       CHd[2, 2] + 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[2, 2] + 
      83556*MT2^6*MW2^5*MZ2^4*CHd[2, 2] - 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[2, 2] - 257868*MT2^5*MW2^6*MZ2^4*CHd[2, 2] + 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[2, 2] + 418596*MT2^4*MW2^7*MZ2^4*
       CHd[2, 2] - 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[2, 2] - 
      384228*MT2^3*MW2^8*MZ2^4*CHd[2, 2] + 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[2, 2] + 195516*MT2^2*MW2^9*MZ2^4*CHd[2, 2] - 
      3222*MH2*MW2^10*MZ2^4*CHd[2, 2] - 48372*MT2*MW2^10*MZ2^4*CHd[2, 2] + 
      3708*MW2^11*MZ2^4*CHd[2, 2] - 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[2, 2] + 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[2, 2] + 6414*MT2^7*MW2^3*MZ2^5*
       CHd[2, 2] - 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[2, 2] - 
      55806*MT2^6*MW2^4*MZ2^5*CHd[2, 2] + 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[2, 2] + 178326*MT2^5*MW2^5*MZ2^5*CHd[2, 2] - 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[2, 2] - 271830*MT2^4*MW2^6*MZ2^5*
       CHd[2, 2] + 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[2, 2] + 
      202890*MT2^3*MW2^7*MZ2^5*CHd[2, 2] + 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[2, 2] - 58554*MT2^2*MW2^8*MZ2^5*CHd[2, 2] - 
      3684*MH2*MW2^9*MZ2^5*CHd[2, 2] - 5934*MT2*MW2^9*MZ2^5*CHd[2, 2] + 
      4494*MW2^10*MZ2^5*CHd[2, 2] + 1140*MH2*MT2^7*MW2*MZ2^6*CHd[2, 2] - 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[2, 2] - 1410*MT2^7*MW2^2*MZ2^6*
       CHd[2, 2] + 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[2, 2] + 
      16284*MT2^6*MW2^3*MZ2^6*CHd[2, 2] - 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[2, 2] - 55266*MT2^5*MW2^4*MZ2^6*CHd[2, 2] + 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[2, 2] + 70512*MT2^4*MW2^5*MZ2^6*
       CHd[2, 2] + 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[2, 2] - 
      16626*MT2^3*MW2^6*MZ2^6*CHd[2, 2] - 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[2, 2] - 35184*MT2^2*MW2^7*MZ2^6*CHd[2, 2] + 
      4086*MH2*MW2^8*MZ2^6*CHd[2, 2] + 26694*MT2*MW2^8*MZ2^6*CHd[2, 2] - 
      5004*MW2^9*MZ2^6*CHd[2, 2] + 1140*MH2*MT2^6*MW2*MZ2^7*CHd[2, 2] - 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[2, 2] - 1410*MT2^6*MW2^2*MZ2^7*
       CHd[2, 2] + 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[2, 2] + 
      5640*MT2^5*MW2^3*MZ2^7*CHd[2, 2] + 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[2, 2] - 636*MT2^4*MW2^4*MZ2^7*CHd[2, 2] - 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[2, 2] - 19242*MT2^3*MW2^5*MZ2^7*
       CHd[2, 2] + 9786*MH2*MT2*MW2^6*MZ2^7*CHd[2, 2] + 
      26292*MT2^2*MW2^6*MZ2^7*CHd[2, 2] - 1140*MH2*MW2^7*MZ2^7*CHd[2, 2] - 
      12054*MT2*MW2^7*MZ2^7*CHd[2, 2] + 1410*MW2^8*MZ2^7*CHd[2, 2] + 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[2, 2] - 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[2, 2] - 1410*MT2^4*MW2^3*MZ2^8*CHd[2, 2] + 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[2, 2] + 4230*MT2^3*MW2^4*MZ2^8*
       CHd[2, 2] - 1140*MH2*MT2*MW2^5*MZ2^8*CHd[2, 2] - 
      4230*MT2^2*MW2^5*MZ2^8*CHd[2, 2] + 1410*MT2*MW2^6*MZ2^8*CHd[2, 2] - 
      1152*MH2*MT2^7*MW2^7*CHd[3, 3] + 8064*MH2*MT2^6*MW2^8*CHd[3, 3] + 
      1152*MT2^7*MW2^8*CHd[3, 3] - 24192*MH2*MT2^5*MW2^9*CHd[3, 3] - 
      8064*MT2^6*MW2^9*CHd[3, 3] + 40320*MH2*MT2^4*MW2^10*CHd[3, 3] + 
      24192*MT2^5*MW2^10*CHd[3, 3] - 40320*MH2*MT2^3*MW2^11*CHd[3, 3] - 
      40320*MT2^4*MW2^11*CHd[3, 3] + 24192*MH2*MT2^2*MW2^12*CHd[3, 3] + 
      40320*MT2^3*MW2^12*CHd[3, 3] - 8064*MH2*MT2*MW2^13*CHd[3, 3] - 
      24192*MT2^2*MW2^13*CHd[3, 3] + 1152*MH2*MW2^14*CHd[3, 3] + 
      8064*MT2*MW2^14*CHd[3, 3] - 1152*MW2^15*CHd[3, 3] + 
      3264*MH2*MT2^7*MW2^6*MZ2*CHd[3, 3] - 24000*MH2*MT2^6*MW2^7*MZ2*
       CHd[3, 3] - 3264*MT2^7*MW2^7*MZ2*CHd[3, 3] + 73152*MH2*MT2^5*MW2^8*MZ2*
       CHd[3, 3] + 24000*MT2^6*MW2^8*MZ2*CHd[3, 3] - 
      120000*MH2*MT2^4*MW2^9*MZ2*CHd[3, 3] - 73152*MT2^5*MW2^9*MZ2*
       CHd[3, 3] + 114240*MH2*MT2^3*MW2^10*MZ2*CHd[3, 3] + 
      120000*MT2^4*MW2^10*MZ2*CHd[3, 3] - 62784*MH2*MT2^2*MW2^11*MZ2*
       CHd[3, 3] - 114240*MT2^3*MW2^11*MZ2*CHd[3, 3] + 
      18240*MH2*MT2*MW2^12*MZ2*CHd[3, 3] + 62784*MT2^2*MW2^12*MZ2*CHd[3, 3] - 
      2112*MH2*MW2^13*MZ2*CHd[3, 3] - 18240*MT2*MW2^13*MZ2*CHd[3, 3] + 
      2112*MW2^14*MZ2*CHd[3, 3] - 1248*MH2*MT2^7*MW2^5*MZ2^2*CHd[3, 3] + 
      12000*MH2*MT2^6*MW2^6*MZ2^2*CHd[3, 3] + 816*MT2^7*MW2^6*MZ2^2*
       CHd[3, 3] - 39264*MH2*MT2^5*MW2^7*MZ2^2*CHd[3, 3] - 
      8976*MT2^6*MW2^7*MZ2^2*CHd[3, 3] + 58848*MH2*MT2^4*MW2^8*MZ2^2*
       CHd[3, 3] + 30192*MT2^5*MW2^8*MZ2^2*CHd[3, 3] - 
      40224*MH2*MT2^3*MW2^9*MZ2^2*CHd[3, 3] - 43728*MT2^4*MW2^9*MZ2^2*
       CHd[3, 3] + 6432*MH2*MT2^2*MW2^10*MZ2^2*CHd[3, 3] + 
      25104*MT2^3*MW2^10*MZ2^2*CHd[3, 3] + 5472*MH2*MT2*MW2^11*MZ2^2*
       CHd[3, 3] + 2640*MT2^2*MW2^11*MZ2^2*CHd[3, 3] - 
      2016*MH2*MW2^12*MZ2^2*CHd[3, 3] - 8496*MT2*MW2^12*MZ2^2*CHd[3, 3] + 
      2448*MW2^13*MZ2^2*CHd[3, 3] - 5688*MH2*MT2^7*MW2^4*MZ2^3*CHd[3, 3] + 
      38568*MH2*MT2^6*MW2^5*MZ2^3*CHd[3, 3] + 7200*MT2^7*MW2^5*MZ2^3*
       CHd[3, 3] - 114456*MH2*MT2^5*MW2^6*MZ2^3*CHd[3, 3] - 
      49584*MT2^6*MW2^6*MZ2^3*CHd[3, 3] + 196104*MH2*MT2^4*MW2^7*MZ2^3*
       CHd[3, 3] + 147936*MT2^5*MW2^7*MZ2^3*CHd[3, 3] - 
      208872*MH2*MT2^3*MW2^8*MZ2^3*CHd[3, 3] - 251184*MT2^4*MW2^8*MZ2^3*
       CHd[3, 3] + 135480*MH2*MT2^2*MW2^9*MZ2^3*CHd[3, 3] + 
      261792*MT2^3*MW2^9*MZ2^3*CHd[3, 3] - 48072*MH2*MT2*MW2^10*MZ2^3*
       CHd[3, 3] - 165072*MT2^2*MW2^10*MZ2^3*CHd[3, 3] + 
      6936*MH2*MW2^11*MZ2^3*CHd[3, 3] + 56928*MT2*MW2^11*MZ2^3*CHd[3, 3] - 
      8016*MW2^12*MZ2^3*CHd[3, 3] + 8910*MH2*MT2^7*MW2^3*MZ2^4*CHd[3, 3] - 
      68058*MH2*MT2^6*MW2^4*MZ2^4*CHd[3, 3] - 10908*MT2^7*MW2^4*MZ2^4*
       CHd[3, 3] + 209862*MH2*MT2^5*MW2^5*MZ2^4*CHd[3, 3] + 
      83556*MT2^6*MW2^5*MZ2^4*CHd[3, 3] - 341538*MH2*MT2^4*MW2^6*MZ2^4*
       CHd[3, 3] - 257868*MT2^5*MW2^6*MZ2^4*CHd[3, 3] + 
      315594*MH2*MT2^3*MW2^7*MZ2^4*CHd[3, 3] + 418596*MT2^4*MW2^7*MZ2^4*
       CHd[3, 3] - 162414*MH2*MT2^2*MW2^8*MZ2^4*CHd[3, 3] - 
      384228*MT2^3*MW2^8*MZ2^4*CHd[3, 3] + 40866*MH2*MT2*MW2^9*MZ2^4*
       CHd[3, 3] + 195516*MT2^2*MW2^9*MZ2^4*CHd[3, 3] - 
      3222*MH2*MW2^10*MZ2^4*CHd[3, 3] - 48372*MT2*MW2^10*MZ2^4*CHd[3, 3] + 
      3708*MW2^11*MZ2^4*CHd[3, 3] - 5226*MH2*MT2^7*MW2^2*MZ2^5*CHd[3, 3] + 
      45492*MH2*MT2^6*MW2^3*MZ2^5*CHd[3, 3] + 6414*MT2^7*MW2^3*MZ2^5*
       CHd[3, 3] - 145386*MH2*MT2^5*MW2^4*MZ2^5*CHd[3, 3] - 
      55806*MT2^6*MW2^4*MZ2^5*CHd[3, 3] + 221772*MH2*MT2^4*MW2^5*MZ2^5*
       CHd[3, 3] + 178326*MT2^5*MW2^5*MZ2^5*CHd[3, 3] - 
      165846*MH2*MT2^3*MW2^6*MZ2^5*CHd[3, 3] - 271830*MT2^4*MW2^6*MZ2^5*
       CHd[3, 3] + 48132*MH2*MT2^2*MW2^7*MZ2^5*CHd[3, 3] + 
      202890*MT2^3*MW2^7*MZ2^5*CHd[3, 3] + 4746*MH2*MT2*MW2^8*MZ2^5*
       CHd[3, 3] - 58554*MT2^2*MW2^8*MZ2^5*CHd[3, 3] - 
      3684*MH2*MW2^9*MZ2^5*CHd[3, 3] - 5934*MT2*MW2^9*MZ2^5*CHd[3, 3] + 
      4494*MW2^10*MZ2^5*CHd[3, 3] + 1140*MH2*MT2^7*MW2*MZ2^6*CHd[3, 3] - 
      13206*MH2*MT2^6*MW2^2*MZ2^6*CHd[3, 3] - 1410*MT2^7*MW2^2*MZ2^6*
       CHd[3, 3] + 44844*MH2*MT2^5*MW2^3*MZ2^6*CHd[3, 3] + 
      16284*MT2^6*MW2^3*MZ2^6*CHd[3, 3] - 57120*MH2*MT2^4*MW2^4*MZ2^6*
       CHd[3, 3] - 55266*MT2^5*MW2^4*MZ2^6*CHd[3, 3] + 
      13170*MH2*MT2^3*MW2^5*MZ2^6*CHd[3, 3] + 70512*MT2^4*MW2^5*MZ2^6*
       CHd[3, 3] + 28920*MH2*MT2^2*MW2^6*MZ2^6*CHd[3, 3] - 
      16626*MT2^3*MW2^6*MZ2^6*CHd[3, 3] - 21834*MH2*MT2*MW2^7*MZ2^6*
       CHd[3, 3] - 35184*MT2^2*MW2^7*MZ2^6*CHd[3, 3] + 
      4086*MH2*MW2^8*MZ2^6*CHd[3, 3] + 26694*MT2*MW2^8*MZ2^6*CHd[3, 3] - 
      5004*MW2^9*MZ2^6*CHd[3, 3] + 1140*MH2*MT2^6*MW2*MZ2^7*CHd[3, 3] - 
      4560*MH2*MT2^5*MW2^2*MZ2^7*CHd[3, 3] - 1410*MT2^6*MW2^2*MZ2^7*
       CHd[3, 3] + 474*MH2*MT2^4*MW2^3*MZ2^7*CHd[3, 3] + 
      5640*MT2^5*MW2^3*MZ2^7*CHd[3, 3] + 15678*MH2*MT2^3*MW2^4*MZ2^7*
       CHd[3, 3] - 636*MT2^4*MW2^4*MZ2^7*CHd[3, 3] - 
      21378*MH2*MT2^2*MW2^5*MZ2^7*CHd[3, 3] - 19242*MT2^3*MW2^5*MZ2^7*
       CHd[3, 3] + 9786*MH2*MT2*MW2^6*MZ2^7*CHd[3, 3] + 
      26292*MT2^2*MW2^6*MZ2^7*CHd[3, 3] - 1140*MH2*MW2^7*MZ2^7*CHd[3, 3] - 
      12054*MT2*MW2^7*MZ2^7*CHd[3, 3] + 1410*MW2^8*MZ2^7*CHd[3, 3] + 
      1140*MH2*MT2^4*MW2^2*MZ2^8*CHd[3, 3] - 3420*MH2*MT2^3*MW2^3*MZ2^8*
       CHd[3, 3] - 1410*MT2^4*MW2^3*MZ2^8*CHd[3, 3] + 
      3420*MH2*MT2^2*MW2^4*MZ2^8*CHd[3, 3] + 4230*MT2^3*MW2^4*MZ2^8*
       CHd[3, 3] - 1140*MH2*MT2*MW2^5*MZ2^8*CHd[3, 3] - 
      4230*MT2^2*MW2^5*MZ2^8*CHd[3, 3] + 1410*MT2*MW2^6*MZ2^8*CHd[3, 3] + 
      4224*MH2*MT2^7*MW2^7*CHe[3, 3] - 29568*MH2*MT2^6*MW2^8*CHe[3, 3] - 
      4224*MT2^7*MW2^8*CHe[3, 3] + 88704*MH2*MT2^5*MW2^9*CHe[3, 3] + 
      29568*MT2^6*MW2^9*CHe[3, 3] - 147840*MH2*MT2^4*MW2^10*CHe[3, 3] - 
      88704*MT2^5*MW2^10*CHe[3, 3] + 147840*MH2*MT2^3*MW2^11*CHe[3, 3] + 
      147840*MT2^4*MW2^11*CHe[3, 3] - 88704*MH2*MT2^2*MW2^12*CHe[3, 3] - 
      147840*MT2^3*MW2^12*CHe[3, 3] + 29568*MH2*MT2*MW2^13*CHe[3, 3] + 
      88704*MT2^2*MW2^13*CHe[3, 3] - 4224*MH2*MW2^14*CHe[3, 3] - 
      29568*MT2*MW2^14*CHe[3, 3] + 4224*MW2^15*CHe[3, 3] - 
      96*MH2*MT2^8*MW2^5*MZ2*CHe[3, 3] - 7456*MH2*MT2^7*MW2^6*MZ2*CHe[3, 3] + 
      96*MT2^8*MW2^6*MZ2*CHe[3, 3] + 59104*MH2*MT2^6*MW2^7*MZ2*CHe[3, 3] + 
      7456*MT2^7*MW2^7*MZ2*CHe[3, 3] - 184224*MH2*MT2^5*MW2^8*MZ2*CHe[3, 3] - 
      59104*MT2^6*MW2^8*MZ2*CHe[3, 3] + 302240*MH2*MT2^4*MW2^9*MZ2*
       CHe[3, 3] + 184224*MT2^5*MW2^9*MZ2*CHe[3, 3] - 
      282464*MH2*MT2^3*MW2^10*MZ2*CHe[3, 3] - 302240*MT2^4*MW2^10*MZ2*
       CHe[3, 3] + 148896*MH2*MT2^2*MW2^11*MZ2*CHe[3, 3] + 
      282464*MT2^3*MW2^11*MZ2*CHe[3, 3] - 39904*MH2*MT2*MW2^12*MZ2*
       CHe[3, 3] - 148896*MT2^2*MW2^12*MZ2*CHe[3, 3] + 
      3904*MH2*MW2^13*MZ2*CHe[3, 3] + 39904*MT2*MW2^13*MZ2*CHe[3, 3] - 
      3904*MW2^14*MZ2*CHe[3, 3] + 96*MH2*MT2^8*MW2^4*MZ2^2*CHe[3, 3] - 
      1344*MH2*MT2^7*MW2^5*MZ2^2*CHe[3, 3] - 96*MT2^8*MW2^5*MZ2^2*CHe[3, 3] - 
      1648*MH2*MT2^6*MW2^6*MZ2^2*CHe[3, 3] + 2928*MT2^7*MW2^6*MZ2^2*
       CHe[3, 3] + 16144*MH2*MT2^5*MW2^7*MZ2^2*CHe[3, 3] - 
      9440*MT2^6*MW2^7*MZ2^2*CHe[3, 3] - 11456*MH2*MT2^4*MW2^8*MZ2^2*
       CHe[3, 3] + 17120*MT2^5*MW2^8*MZ2^2*CHe[3, 3] - 
      36768*MH2*MT2^3*MW2^9*MZ2^2*CHe[3, 3] - 43984*MT2^4*MW2^9*MZ2^2*
       CHe[3, 3] + 67856*MH2*MT2^2*MW2^10*MZ2^2*CHe[3, 3] + 
      92208*MT2^3*MW2^10*MZ2^2*CHe[3, 3] - 41776*MH2*MT2*MW2^11*MZ2^2*
       CHe[3, 3] - 101120*MT2^2*MW2^11*MZ2^2*CHe[3, 3] + 
      8896*MH2*MW2^12*MZ2^2*CHe[3, 3] + 52864*MT2*MW2^12*MZ2^2*CHe[3, 3] - 
      10480*MW2^13*MZ2^2*CHe[3, 3] + 72*MH2*MT2^8*MW2^3*MZ2^3*CHe[3, 3] + 
      14224*MH2*MT2^7*MW2^4*MZ2^3*CHe[3, 3] - 72*MT2^8*MW2^4*MZ2^3*
       CHe[3, 3] - 101920*MH2*MT2^6*MW2^5*MZ2^3*CHe[3, 3] - 
      19048*MT2^7*MW2^5*MZ2^3*CHe[3, 3] + 307920*MH2*MT2^5*MW2^6*MZ2^3*
       CHe[3, 3] + 137272*MT2^6*MW2^6*MZ2^3*CHe[3, 3] - 
      522048*MH2*MT2^4*MW2^7*MZ2^3*CHe[3, 3] - 415560*MT2^5*MW2^7*MZ2^3*
       CHe[3, 3] + 537008*MH2*MT2^3*MW2^8*MZ2^3*CHe[3, 3] + 
      698808*MT2^4*MW2^8*MZ2^3*CHe[3, 3] - 329856*MH2*MT2^2*MW2^9*MZ2^3*
       CHe[3, 3] - 705848*MT2^3*MW2^9*MZ2^3*CHe[3, 3] + 
      108656*MH2*MT2*MW2^10*MZ2^3*CHe[3, 3] + 423240*MT2^2*MW2^10*MZ2^3*
       CHe[3, 3] - 14056*MH2*MW2^11*MZ2^3*CHe[3, 3] - 
      136088*MT2*MW2^11*MZ2^3*CHe[3, 3] + 17296*MW2^12*MZ2^3*CHe[3, 3] - 
      48*MH2*MT2^8*MW2^2*MZ2^4*CHe[3, 3] - 19178*MH2*MT2^7*MW2^3*MZ2^4*
       CHe[3, 3] + 48*MT2^8*MW2^3*MZ2^4*CHe[3, 3] + 150402*MH2*MT2^6*MW2^4*
       MZ2^4*CHe[3, 3] + 24956*MT2^7*MW2^4*MZ2^4*CHe[3, 3] - 
      467422*MH2*MT2^5*MW2^5*MZ2^4*CHe[3, 3] - 195672*MT2^6*MW2^5*MZ2^4*
       CHe[3, 3] + 755334*MH2*MT2^4*MW2^6*MZ2^4*CHe[3, 3] + 
      608056*MT2^5*MW2^6*MZ2^4*CHe[3, 3] - 681382*MH2*MT2^3*MW2^7*MZ2^4*
       CHe[3, 3] - 980100*MT2^4*MW2^7*MZ2^4*CHe[3, 3] + 
      334318*MH2*MT2^2*MW2^8*MZ2^4*CHe[3, 3] + 878860*MT2^3*MW2^8*MZ2^4*
       CHe[3, 3] - 76642*MH2*MT2*MW2^9*MZ2^4*CHe[3, 3] - 
      426784*MT2^2*MW2^9*MZ2^4*CHe[3, 3] + 4618*MH2*MW2^10*MZ2^4*CHe[3, 3] + 
      96208*MT2*MW2^10*MZ2^4*CHe[3, 3] - 5572*MW2^11*MZ2^4*CHe[3, 3] - 
      24*MH2*MT2^8*MW2*MZ2^5*CHe[3, 3] + 13806*MH2*MT2^7*MW2^2*MZ2^5*
       CHe[3, 3] + 24*MT2^8*MW2^2*MZ2^5*CHe[3, 3] - 115676*MH2*MT2^6*MW2^3*
       MZ2^5*CHe[3, 3] - 17226*MT2^7*MW2^3*MZ2^5*CHe[3, 3] + 
      366170*MH2*MT2^5*MW2^4*MZ2^5*CHe[3, 3] + 145394*MT2^6*MW2^4*MZ2^5*
       CHe[3, 3] - 562428*MH2*MT2^4*MW2^5*MZ2^5*CHe[3, 3] - 
      461102*MT2^5*MW2^5*MZ2^5*CHe[3, 3] + 434538*MH2*MT2^3*MW2^6*MZ2^5*
       CHe[3, 3] + 706194*MT2^4*MW2^6*MZ2^5*CHe[3, 3] - 
      144764*MH2*MT2^2*MW2^7*MZ2^5*CHe[3, 3] - 539766*MT2^3*MW2^7*MZ2^5*
       CHe[3, 3] + 2526*MH2*MT2*MW2^8*MZ2^5*CHe[3, 3] + 
      173222*MT2^2*MW2^8*MZ2^5*CHe[3, 3] + 5852*MH2*MW2^9*MZ2^5*CHe[3, 3] + 
      1470*MT2*MW2^9*MZ2^5*CHe[3, 3] - 8210*MW2^10*MZ2^5*CHe[3, 3] - 
      4276*MH2*MT2^7*MW2*MZ2^6*CHe[3, 3] + 43558*MH2*MT2^6*MW2^2*MZ2^6*
       CHe[3, 3] + 5158*MT2^7*MW2^2*MZ2^6*CHe[3, 3] - 
      144288*MH2*MT2^5*MW2^3*MZ2^6*CHe[3, 3] - 53152*MT2^6*MW2^3*MZ2^6*
       CHe[3, 3] + 198024*MH2*MT2^4*MW2^4*MZ2^6*CHe[3, 3] + 
      176490*MT2^5*MW2^4*MZ2^6*CHe[3, 3] - 90530*MH2*MT2^3*MW2^5*MZ2^6*
       CHe[3, 3] - 240216*MT2^4*MW2^5*MZ2^6*CHe[3, 3] - 
      37176*MH2*MT2^2*MW2^6*MZ2^6*CHe[3, 3] + 104066*MT2^3*MW2^6*MZ2^6*
       CHe[3, 3] + 43978*MH2*MT2*MW2^7*MZ2^6*CHe[3, 3] + 
      53088*MT2^2*MW2^7*MZ2^6*CHe[3, 3] - 9290*MH2*MW2^8*MZ2^6*CHe[3, 3] - 
      57262*MT2*MW2^8*MZ2^6*CHe[3, 3] + 11828*MW2^9*MZ2^6*CHe[3, 3] - 
      4252*MH2*MT2^6*MW2*MZ2^7*CHe[3, 3] + 16996*MH2*MT2^5*MW2^2*MZ2^7*
       CHe[3, 3] + 5134*MT2^6*MW2^2*MZ2^7*CHe[3, 3] - 
      7574*MH2*MT2^4*MW2^3*MZ2^7*CHe[3, 3] - 20524*MT2^5*MW2^3*MZ2^7*
       CHe[3, 3] - 41010*MH2*MT2^3*MW2^4*MZ2^7*CHe[3, 3] + 
      8564*MT2^4*MW2^4*MZ2^7*CHe[3, 3] + 62246*MH2*MT2^2*MW2^5*MZ2^7*
       CHe[3, 3] + 51270*MT2^3*MW2^5*MZ2^7*CHe[3, 3] - 
      30706*MH2*MT2*MW2^6*MZ2^7*CHe[3, 3] - 76916*MT2^2*MW2^6*MZ2^7*
       CHe[3, 3] + 4300*MH2*MW2^7*MZ2^7*CHe[3, 3] + 37654*MT2*MW2^7*MZ2^7*
       CHe[3, 3] - 5182*MW2^8*MZ2^7*CHe[3, 3] - 4252*MH2*MT2^4*MW2^2*MZ2^8*
       CHe[3, 3] + 12768*MH2*MT2^3*MW2^3*MZ2^8*CHe[3, 3] + 
      5134*MT2^4*MW2^3*MZ2^8*CHe[3, 3] - 12816*MH2*MT2^2*MW2^4*MZ2^8*
       CHe[3, 3] - 15414*MT2^3*MW2^4*MZ2^8*CHe[3, 3] + 
      4300*MH2*MT2*MW2^5*MZ2^8*CHe[3, 3] + 15462*MT2^2*MW2^5*MZ2^8*
       CHe[3, 3] - 5182*MT2*MW2^6*MZ2^8*CHe[3, 3] + 
      (2*MW2 - MZ2)*(MW2*(-24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - 
            MW2*MZ2^2 + 4*MZ2^3) - MT2^7*(4416*MW2^6 - 16112*MW2^5*MZ2 + 
            14736*MW2^4*MZ2^2 + 6256*MW2^3*MZ2^3 - 14604*MW2^2*MZ2^4 + 
            4567*MW2*MZ2^5 + 525*MZ2^6) + MT2^6*(30336*MW2^7 - 
            108368*MW2^6*MZ2 + 105584*MW2^5*MZ2^2 + 32656*MW2^4*MZ2^3 - 
            105490*MW2^3*MZ2^4 + 45232*MW2^2*MZ2^5 - 721*MW2*MZ2^6 - 
            525*MZ2^7) + 8*MW2^6*(480*MW2^7 - 1312*MW2^6*MZ2 - 
            22*MW2^5*MZ2^2 + 2405*MW2^4*MZ2^3 - 1171*MW2^3*MZ2^4 - 
            1195*MW2^2*MZ2^5 + 686*MW2*MZ2^6 + 75*MZ2^7) + 
          2*MT2^5*MW2*(-44640*MW2^7 + 159096*MW2^6*MZ2 - 159124*MW2^5*MZ2^2 - 
            42870*MW2^4*MZ2^3 + 159635*MW2^3*MZ2^4 - 74676*MW2^2*MZ2^5 + 
            3320*MW2*MZ2^6 + 1095*MZ2^7) + MT2^2*MW2^3*(84096*MW2^8 - 
            273456*MW2^7*MZ2 + 190784*MW2^6*MZ2^2 + 220320*MW2^5*MZ2^3 - 
            301342*MW2^4*MZ2^4 + 11874*MW2^3*MZ2^5 + 75893*MW2^2*MZ2^6 - 
            11397*MW2*MZ2^7 - 1740*MZ2^8) + 2*MT2^4*MW2*(72960*MW2^8 - 
            256712*MW2^7*MZ2 + 249380*MW2^6*MZ2^2 + 84344*MW2^5*MZ2^3 - 
            264736*MW2^4*MZ2^4 + 110897*MW2^3*MZ2^5 + 4706*MW2^2*MZ2^6 - 
            3716*MW2*MZ2^7 - 255*MZ2^8) + 2*MT2*MW2^4*(-13728*MW2^8 + 
            41512*MW2^7*MZ2 - 17156*MW2^6*MZ2^2 - 51894*MW2^5*MZ2^3 + 
            45013*MW2^4*MZ2^4 + 14208*MW2^3*MZ2^5 - 18449*MW2^2*MZ2^6 + 
            1274*MW2*MZ2^7 + 300*MZ2^8) + MT2^3*MW2^2*(-143040*MW2^8 + 
            488656*MW2^7*MZ2 - 427968*MW2^6*MZ2^2 - 244856*MW2^5*MZ2^3 + 
            521436*MW2^4*MZ2^4 - 143873*MW2^3*MZ2^5 - 59037*MW2^2*MZ2^6 + 
            13989*MW2*MZ2^7 + 1605*MZ2^8)) + 
        MH2*(24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) + MT2^7*(4416*MW2^6 - 16112*MW2^5*MZ2 + 
            14016*MW2^4*MZ2^2 + 7192*MW2^3*MZ2^3 - 14532*MW2^2*MZ2^4 + 
            4279*MW2*MZ2^5 + 525*MZ2^6) + 2*MT2^5*MW2*(44640*MW2^7 - 
            159096*MW2^6*MZ2 + 151564*MW2^5*MZ2^2 + 54138*MW2^4*MZ2^3 - 
            160751*MW2^3*MZ2^4 + 71508*MW2^2*MZ2^5 - 2744*MW2*MZ2^6 - 
            1095*MZ2^7) - 8*MW2^6*(480*MW2^7 - 1312*MW2^6*MZ2 - 
            112*MW2^5*MZ2^2 + 2432*MW2^4*MZ2^3 - 1045*MW2^3*MZ2^4 - 
            1222*MW2^2*MZ2^5 + 650*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*(-30336*MW2^7 + 108368*MW2^6*MZ2 - 100544*MW2^5*MZ2^2 - 
            39928*MW2^4*MZ2^3 + 105922*MW2^3*MZ2^4 - 43144*MW2^2*MZ2^5 + 
            433*MW2*MZ2^6 + 525*MZ2^7) + MT2^3*MW2^2*(143040*MW2^8 - 
            488656*MW2^7*MZ2 + 402768*MW2^6*MZ2^2 + 277616*MW2^5*MZ2^3 - 
            516756*MW2^4*MZ2^4 + 130985*MW2^3*MZ2^5 + 58821*MW2^2*MZ2^6 - 
            13125*MW2*MZ2^7 - 1605*MZ2^8) + 2*MT2*MW2^4*(13728*MW2^8 - 
            41512*MW2^7*MZ2 + 14636*MW2^6*MZ2^2 + 53730*MW2^5*MZ2^3 - 
            42529*MW2^4*MZ2^4 - 15540*MW2^3*MZ2^5 + 17837*MW2^2*MZ2^6 - 
            1130*MW2*MZ2^7 - 300*MZ2^8) - 2*MT2^4*MW2*(72960*MW2^8 - 
            256712*MW2^7*MZ2 + 236780*MW2^6*MZ2^2 + 102524*MW2^5*MZ2^3 - 
            265456*MW2^4*MZ2^4 + 105209*MW2^3*MZ2^5 + 5390*MW2^2*MZ2^6 - 
            3572*MW2*MZ2^7 - 255*MZ2^8) + MT2^2*MW2^3*(-84096*MW2^8 + 
            273456*MW2^7*MZ2 - 175664*MW2^6*MZ2^2 - 236376*MW2^5*MZ2^3 + 
            292990*MW2^4*MZ2^4 - 3378*MW2^3*MZ2^5 - 74237*MW2^2*MZ2^6 + 
            10533*MW2*MZ2^7 + 1740*MZ2^8)))*CHe[Leff, Leff] + 
      4224*MH2*MT2^7*MW2^7*CHl1[3, 3] - 29568*MH2*MT2^6*MW2^8*CHl1[3, 3] - 
      4224*MT2^7*MW2^8*CHl1[3, 3] + 88704*MH2*MT2^5*MW2^9*CHl1[3, 3] + 
      29568*MT2^6*MW2^9*CHl1[3, 3] - 147840*MH2*MT2^4*MW2^10*CHl1[3, 3] - 
      88704*MT2^5*MW2^10*CHl1[3, 3] + 147840*MH2*MT2^3*MW2^11*CHl1[3, 3] + 
      147840*MT2^4*MW2^11*CHl1[3, 3] - 88704*MH2*MT2^2*MW2^12*CHl1[3, 3] - 
      147840*MT2^3*MW2^12*CHl1[3, 3] + 29568*MH2*MT2*MW2^13*CHl1[3, 3] + 
      88704*MT2^2*MW2^13*CHl1[3, 3] - 4224*MH2*MW2^14*CHl1[3, 3] - 
      29568*MT2*MW2^14*CHl1[3, 3] + 4224*MW2^15*CHl1[3, 3] - 
      96*MH2*MT2^8*MW2^5*MZ2*CHl1[3, 3] - 7456*MH2*MT2^7*MW2^6*MZ2*
       CHl1[3, 3] + 96*MT2^8*MW2^6*MZ2*CHl1[3, 3] + 59104*MH2*MT2^6*MW2^7*MZ2*
       CHl1[3, 3] + 7456*MT2^7*MW2^7*MZ2*CHl1[3, 3] - 
      184224*MH2*MT2^5*MW2^8*MZ2*CHl1[3, 3] - 59104*MT2^6*MW2^8*MZ2*
       CHl1[3, 3] + 302240*MH2*MT2^4*MW2^9*MZ2*CHl1[3, 3] + 
      184224*MT2^5*MW2^9*MZ2*CHl1[3, 3] - 282464*MH2*MT2^3*MW2^10*MZ2*
       CHl1[3, 3] - 302240*MT2^4*MW2^10*MZ2*CHl1[3, 3] + 
      148896*MH2*MT2^2*MW2^11*MZ2*CHl1[3, 3] + 282464*MT2^3*MW2^11*MZ2*
       CHl1[3, 3] - 39904*MH2*MT2*MW2^12*MZ2*CHl1[3, 3] - 
      148896*MT2^2*MW2^12*MZ2*CHl1[3, 3] + 3904*MH2*MW2^13*MZ2*CHl1[3, 3] + 
      39904*MT2*MW2^13*MZ2*CHl1[3, 3] - 3904*MW2^14*MZ2*CHl1[3, 3] + 
      48*MH2*MT2^8*MW2^4*MZ2^2*CHl1[3, 3] - 752*MH2*MT2^7*MW2^5*MZ2^2*
       CHl1[3, 3] - 48*MT2^8*MW2^5*MZ2^2*CHl1[3, 3] - 
      4448*MH2*MT2^6*MW2^6*MZ2^2*CHl1[3, 3] + 2336*MT2^7*MW2^6*MZ2^2*
       CHl1[3, 3] + 23200*MH2*MT2^5*MW2^7*MZ2^2*CHl1[3, 3] - 
      6640*MT2^6*MW2^7*MZ2^2*CHl1[3, 3] - 22096*MH2*MT2^4*MW2^8*MZ2^2*
       CHl1[3, 3] + 10064*MT2^5*MW2^8*MZ2^2*CHl1[3, 3] - 
      26800*MH2*MT2^3*MW2^9*MZ2^2*CHl1[3, 3] - 33344*MT2^4*MW2^9*MZ2^2*
       CHl1[3, 3] + 62144*MH2*MT2^2*MW2^10*MZ2^2*CHl1[3, 3] + 
      82240*MT2^3*MW2^10*MZ2^2*CHl1[3, 3] - 39936*MH2*MT2*MW2^11*MZ2^2*
       CHl1[3, 3] - 95408*MT2^2*MW2^11*MZ2^2*CHl1[3, 3] + 
      8640*MH2*MW2^12*MZ2^2*CHl1[3, 3] + 51024*MT2*MW2^12*MZ2^2*CHl1[3, 3] - 
      10224*MW2^13*MZ2^2*CHl1[3, 3] + 72*MH2*MT2^8*MW2^3*MZ2^3*CHl1[3, 3] + 
      14456*MH2*MT2^7*MW2^4*MZ2^3*CHl1[3, 3] - 72*MT2^8*MW2^4*MZ2^3*
       CHl1[3, 3] - 103408*MH2*MT2^6*MW2^5*MZ2^3*CHl1[3, 3] - 
      18488*MT2^7*MW2^5*MZ2^3*CHl1[3, 3] + 312320*MH2*MT2^5*MW2^6*MZ2^3*
       CHl1[3, 3] + 133216*MT2^6*MW2^6*MZ2^3*CHl1[3, 3] - 
      529848*MH2*MT2^4*MW2^7*MZ2^3*CHl1[3, 3] - 403328*MT2^5*MW2^7*MZ2^3*
       CHl1[3, 3] + 545848*MH2*MT2^3*MW2^8*MZ2^3*CHl1[3, 3] + 
      678888*MT2^4*MW2^8*MZ2^3*CHl1[3, 3] - 336128*MH2*MT2^2*MW2^9*MZ2^3*
       CHl1[3, 3] - 686968*MT2^3*MW2^9*MZ2^3*CHl1[3, 3] + 
      111184*MH2*MT2*MW2^10*MZ2^3*CHl1[3, 3] + 412880*MT2^2*MW2^10*MZ2^3*
       CHl1[3, 3] - 14496*MH2*MW2^11*MZ2^3*CHl1[3, 3] - 
      133072*MT2*MW2^11*MZ2^3*CHl1[3, 3] + 16944*MW2^12*MZ2^3*CHl1[3, 3] - 
      12*MH2*MT2^8*MW2^2*MZ2^4*CHl1[3, 3] - 19802*MH2*MT2^7*MW2^3*MZ2^4*
       CHl1[3, 3] + 12*MT2^8*MW2^3*MZ2^4*CHl1[3, 3] + 
      154042*MH2*MT2^6*MW2^4*MZ2^4*CHl1[3, 3] + 23960*MT2^7*MW2^4*MZ2^4*
       CHl1[3, 3] - 477638*MH2*MT2^5*MW2^5*MZ2^4*CHl1[3, 3] - 
      187180*MT2^6*MW2^5*MZ2^4*CHl1[3, 3] + 771270*MH2*MT2^4*MW2^6*MZ2^4*
       CHl1[3, 3] + 581084*MT2^5*MW2^6*MZ2^4*CHl1[3, 3] - 
      695878*MH2*MT2^3*MW2^7*MZ2^4*CHl1[3, 3] - 935376*MT2^4*MW2^7*MZ2^4*
       CHl1[3, 3] + 341846*MH2*MT2^2*MW2^8*MZ2^4*CHl1[3, 3] + 
      836656*MT2^3*MW2^8*MZ2^4*CHl1[3, 3] - 78634*MH2*MT2*MW2^9*MZ2^4*
       CHl1[3, 3] - 404252*MT2^2*MW2^9*MZ2^4*CHl1[3, 3] + 
      4806*MH2*MW2^10*MZ2^4*CHl1[3, 3] + 90028*MT2*MW2^10*MZ2^4*CHl1[3, 3] - 
      4932*MW2^11*MZ2^4*CHl1[3, 3] - 12*MH2*MT2^8*MW2*MZ2^5*CHl1[3, 3] + 
      12755*MH2*MT2^7*MW2^2*MZ2^5*CHl1[3, 3] + 12*MT2^8*MW2^2*MZ2^5*
       CHl1[3, 3] - 108937*MH2*MT2^6*MW2^3*MZ2^5*CHl1[3, 3] - 
      14906*MT2^7*MW2^3*MZ2^5*CHl1[3, 3] + 346517*MH2*MT2^5*MW2^4*MZ2^5*
       CHl1[3, 3] + 128152*MT2^6*MW2^4*MZ2^5*CHl1[3, 3] - 
      529023*MH2*MT2^4*MW2^5*MZ2^5*CHl1[3, 3] - 408320*MT2^5*MW2^5*MZ2^5*
       CHl1[3, 3] + 399085*MH2*MT2^3*MW2^6*MZ2^5*CHl1[3, 3] + 
      621066*MT2^4*MW2^6*MZ2^5*CHl1[3, 3] - 121703*MH2*MT2^2*MW2^7*MZ2^5*
       CHl1[3, 3] - 462274*MT2^3*MW2^7*MZ2^5*CHl1[3, 3] - 
      5837*MH2*MT2*MW2^8*MZ2^5*CHl1[3, 3] + 133988*MT2^2*MW2^8*MZ2^5*
       CHl1[3, 3] + 7155*MH2*MW2^9*MZ2^5*CHl1[3, 3] + 
      11444*MT2*MW2^9*MZ2^5*CHl1[3, 3] - 9162*MW2^10*MZ2^5*CHl1[3, 3] - 
      3020*MH2*MT2^7*MW2*MZ2^6*CHl1[3, 3] + 33793*MH2*MT2^6*MW2^2*MZ2^6*
       CHl1[3, 3] + 3461*MT2^7*MW2^2*MZ2^6*CHl1[3, 3] - 
      114020*MH2*MT2^5*MW2^3*MZ2^6*CHl1[3, 3] - 39031*MT2^6*MW2^3*MZ2^6*
       CHl1[3, 3] + 148917*MH2*MT2^4*MW2^4*MZ2^6*CHl1[3, 3] + 
      131885*MT2^5*MW2^4*MZ2^6*CHl1[3, 3] - 45670*MH2*MT2^3*MW2^5*MZ2^6*
       CHl1[3, 3] - 170949*MT2^4*MW2^5*MZ2^6*CHl1[3, 3] - 
      59695*MH2*MT2^2*MW2^6*MZ2^6*CHl1[3, 3] + 48631*MT2^3*MW2^6*MZ2^6*
       CHl1[3, 3] + 49322*MH2*MT2*MW2^7*MZ2^6*CHl1[3, 3] + 
      73663*MT2^2*MW2^7*MZ2^6*CHl1[3, 3] - 9627*MH2*MW2^8*MZ2^6*CHl1[3, 3] - 
      58997*MT2*MW2^8*MZ2^6*CHl1[3, 3] + 11337*MW2^9*MZ2^6*CHl1[3, 3] - 
      3008*MH2*MT2^6*MW2*MZ2^7*CHl1[3, 3] + 12026*MH2*MT2^5*MW2^2*MZ2^7*
       CHl1[3, 3] + 3449*MT2^6*MW2^2*MZ2^7*CHl1[3, 3] - 
      2357*MH2*MT2^4*MW2^3*MZ2^7*CHl1[3, 3] - 13790*MT2^5*MW2^3*MZ2^7*
       CHl1[3, 3] - 38031*MH2*MT2^3*MW2^4*MZ2^7*CHl1[3, 3] + 
      2411*MT2^4*MW2^4*MZ2^7*CHl1[3, 3] + 53083*MH2*MT2^2*MW2^5*MZ2^7*
       CHl1[3, 3] + 44484*MT2^3*MW2^5*MZ2^7*CHl1[3, 3] - 
      24745*MH2*MT2*MW2^6*MZ2^7*CHl1[3, 3] - 61741*MT2^2*MW2^6*MZ2^7*
       CHl1[3, 3] + 3032*MH2*MW2^7*MZ2^7*CHl1[3, 3] + 
      28660*MT2*MW2^7*MZ2^7*CHl1[3, 3] - 3473*MW2^8*MZ2^7*CHl1[3, 3] - 
      3008*MH2*MT2^4*MW2^2*MZ2^8*CHl1[3, 3] + 9030*MH2*MT2^3*MW2^3*MZ2^8*
       CHl1[3, 3] + 3449*MT2^4*MW2^3*MZ2^8*CHl1[3, 3] - 
      9054*MH2*MT2^2*MW2^4*MZ2^8*CHl1[3, 3] - 10353*MT2^3*MW2^4*MZ2^8*
       CHl1[3, 3] + 3032*MH2*MT2*MW2^5*MZ2^8*CHl1[3, 3] + 
      10377*MT2^2*MW2^5*MZ2^8*CHl1[3, 3] - 3473*MT2*MW2^6*MZ2^8*CHl1[3, 3] + 
      2*MZ2*(MW2*(-24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) - MT2^7*(4416*MW2^6 - 15152*MW2^5*MZ2 + 
            14928*MW2^4*MZ2^2 + 4288*MW2^3*MZ2^3 - 14364*MW2^2*MZ2^4 + 
            5143*MW2*MZ2^5 + 525*MZ2^6) + MT2^6*(30336*MW2^7 - 
            101648*MW2^6*MZ2 + 105968*MW2^5*MZ2^2 + 18688*MW2^4*MZ2^3 - 
            101842*MW2^3*MZ2^4 + 49024*MW2^2*MZ2^5 - 1297*MW2*MZ2^6 - 
            525*MZ2^7) + 8*MW2^6*(480*MW2^7 - 1192*MW2^6*MZ2 + 
            122*MW2^5*MZ2^2 + 2183*MW2^4*MZ2^3 - 1387*MW2^3*MZ2^4 - 
            1093*MW2^2*MZ2^5 + 758*MW2*MZ2^6 + 75*MZ2^7) + 
          2*MT2^5*MW2*(-44640*MW2^7 + 149016*MW2^6*MZ2 - 159220*MW2^5*MZ2^2 - 
            21822*MW2^4*MZ2^3 + 153179*MW2^3*MZ2^4 - 80244*MW2^2*MZ2^5 + 
            4472*MW2*MZ2^6 + 1095*MZ2^7) + MT2^2*MW2^3*(84096*MW2^8 - 
            253296*MW2^7*MZ2 + 199616*MW2^6*MZ2^2 + 177072*MW2^5*MZ2^3 - 
            306718*MW2^4*MZ2^4 + 31074*MW2^3*MZ2^5 + 78053*MW2^2*MZ2^6 - 
            13125*MW2*MZ2^7 - 1740*MZ2^8) + 2*MT2^4*MW2*(72960*MW2^8 - 
            239912*MW2^7*MZ2 + 250340*MW2^6*MZ2^2 + 48944*MW2^5*MZ2^3 - 
            255712*MW2^4*MZ2^4 + 121361*MW2^3*MZ2^5 + 3146*MW2^2*MZ2^6 - 
            4004*MW2*MZ2^7 - 255*MZ2^8) + 2*MT2*MW2^4*(-13728*MW2^8 + 
            38152*MW2^7*MZ2 - 19748*MW2^6*MZ2^2 - 44910*MW2^5*MZ2^3 + 
            48205*MW2^4*MZ2^4 + 10728*MW2^3*MZ2^5 - 19481*MW2^2*MZ2^6 + 
            1562*MW2*MZ2^7 + 300*MZ2^8) + MT2^3*MW2^2*(-143040*MW2^8 + 
            455056*MW2^7*MZ2 - 434688*MW2^6*MZ2^2 - 173096*MW2^5*MZ2^3 + 
            513612*MW2^4*MZ2^4 - 169937*MW2^3*MZ2^5 - 58317*MW2^2*MZ2^6 + 
            15717*MW2*MZ2^7 + 1605*MZ2^8)) + 
        MH2*(24*MT2^8*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 
            4*MZ2^3) + MT2^7*(4416*MW2^6 - 15152*MW2^5*MZ2 + 
            14208*MW2^4*MZ2^2 + 5224*MW2^3*MZ2^3 - 14292*MW2^2*MZ2^4 + 
            4855*MW2*MZ2^5 + 525*MZ2^6) + 2*MT2^5*MW2*(44640*MW2^7 - 
            149016*MW2^6*MZ2 + 151660*MW2^5*MZ2^2 + 33090*MW2^4*MZ2^3 - 
            154295*MW2^3*MZ2^4 + 77076*MW2^2*MZ2^5 - 3896*MW2*MZ2^6 - 
            1095*MZ2^7) - 8*MW2^6*(480*MW2^7 - 1192*MW2^6*MZ2 + 
            32*MW2^5*MZ2^2 + 2210*MW2^4*MZ2^3 - 1261*MW2^3*MZ2^4 - 
            1120*MW2^2*MZ2^5 + 722*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*(-30336*MW2^7 + 101648*MW2^6*MZ2 - 100928*MW2^5*MZ2^2 - 
            25960*MW2^4*MZ2^3 + 102274*MW2^3*MZ2^4 - 46936*MW2^2*MZ2^5 + 
            1009*MW2*MZ2^6 + 525*MZ2^7) + MT2^3*MW2^2*(143040*MW2^8 - 
            455056*MW2^7*MZ2 + 409488*MW2^6*MZ2^2 + 205856*MW2^5*MZ2^3 - 
            508932*MW2^4*MZ2^4 + 157049*MW2^3*MZ2^5 + 58101*MW2^2*MZ2^6 - 
            14853*MW2*MZ2^7 - 1605*MZ2^8) + 2*MT2*MW2^4*(13728*MW2^8 - 
            38152*MW2^7*MZ2 + 17228*MW2^6*MZ2^2 + 46746*MW2^5*MZ2^3 - 
            45721*MW2^4*MZ2^4 - 12060*MW2^3*MZ2^5 + 18869*MW2^2*MZ2^6 - 
            1418*MW2*MZ2^7 - 300*MZ2^8) - 2*MT2^4*MW2*(72960*MW2^8 - 
            239912*MW2^7*MZ2 + 237740*MW2^6*MZ2^2 + 67124*MW2^5*MZ2^3 - 
            256432*MW2^4*MZ2^4 + 115673*MW2^3*MZ2^5 + 3830*MW2^2*MZ2^6 - 
            3860*MW2*MZ2^7 - 255*MZ2^8) + MT2^2*MW2^3*(-84096*MW2^8 + 
            253296*MW2^7*MZ2 - 184496*MW2^6*MZ2^2 - 193128*MW2^5*MZ2^3 + 
            298366*MW2^4*MZ2^4 - 22578*MW2^3*MZ2^5 - 76397*MW2^2*MZ2^6 + 
            12261*MW2*MZ2^7 + 1740*MZ2^8)))*SW2*CHl1[Leff, Leff] - 
      192*MH2*MT2^8*MW2^6*CHl3[1, 1] + 5184*MH2*MT2^7*MW2^7*CHl3[1, 1] + 
      192*MT2^8*MW2^7*CHl3[1, 1] - 30912*MH2*MT2^6*MW2^8*CHl3[1, 1] - 
      5184*MT2^7*MW2^8*CHl3[1, 1] + 87360*MH2*MT2^5*MW2^9*CHl3[1, 1] + 
      30912*MT2^6*MW2^9*CHl3[1, 1] - 141120*MH2*MT2^4*MW2^10*CHl3[1, 1] - 
      87360*MT2^5*MW2^10*CHl3[1, 1] + 138432*MH2*MT2^3*MW2^11*CHl3[1, 1] + 
      141120*MT2^4*MW2^11*CHl3[1, 1] - 81984*MH2*MT2^2*MW2^12*CHl3[1, 1] - 
      138432*MT2^3*MW2^12*CHl3[1, 1] + 27072*MH2*MT2*MW2^13*CHl3[1, 1] + 
      81984*MT2^2*MW2^13*CHl3[1, 1] - 3840*MH2*MW2^14*CHl3[1, 1] - 
      27072*MT2*MW2^14*CHl3[1, 1] + 3840*MW2^15*CHl3[1, 1] + 
      288*MH2*MT2^8*MW2^5*MZ2*CHl3[1, 1] - 8736*MH2*MT2^7*MW2^6*MZ2*
       CHl3[1, 1] - 288*MT2^8*MW2^6*MZ2*CHl3[1, 1] + 
      56448*MH2*MT2^6*MW2^7*MZ2*CHl3[1, 1] + 8736*MT2^7*MW2^7*MZ2*
       CHl3[1, 1] - 164352*MH2*MT2^5*MW2^8*MZ2*CHl3[1, 1] - 
      56448*MT2^6*MW2^8*MZ2*CHl3[1, 1] + 260640*MH2*MT2^4*MW2^9*MZ2*
       CHl3[1, 1] + 164352*MT2^5*MW2^9*MZ2*CHl3[1, 1] - 
      238368*MH2*MT2^3*MW2^10*MZ2*CHl3[1, 1] - 260640*MT2^4*MW2^10*MZ2*
       CHl3[1, 1] + 123456*MH2*MT2^2*MW2^11*MZ2*CHl3[1, 1] + 
      238368*MT2^3*MW2^11*MZ2*CHl3[1, 1] - 32448*MH2*MT2*MW2^12*MZ2*
       CHl3[1, 1] - 123456*MT2^2*MW2^12*MZ2*CHl3[1, 1] + 
      3072*MH2*MW2^13*MZ2*CHl3[1, 1] + 32448*MT2*MW2^13*MZ2*CHl3[1, 1] - 
      3072*MW2^14*MZ2*CHl3[1, 1] + 24*MH2*MT2^8*MW2^4*MZ2^2*CHl3[1, 1] - 
      4392*MH2*MT2^7*MW2^5*MZ2^2*CHl3[1, 1] - 24*MT2^8*MW2^5*MZ2^2*
       CHl3[1, 1] + 24264*MH2*MT2^6*MW2^6*MZ2^2*CHl3[1, 1] + 
      4392*MT2^7*MW2^6*MZ2^2*CHl3[1, 1] - 66840*MH2*MT2^5*MW2^7*MZ2^2*
       CHl3[1, 1] - 24264*MT2^6*MW2^7*MZ2^2*CHl3[1, 1] + 
      125640*MH2*MT2^4*MW2^8*MZ2^2*CHl3[1, 1] + 66840*MT2^5*MW2^8*MZ2^2*
       CHl3[1, 1] - 163992*MH2*MT2^3*MW2^9*MZ2^2*CHl3[1, 1] - 
      125640*MT2^4*MW2^9*MZ2^2*CHl3[1, 1] + 134136*MH2*MT2^2*MW2^10*MZ2^2*
       CHl3[1, 1] + 163992*MT2^3*MW2^10*MZ2^2*CHl3[1, 1] - 
      59688*MH2*MT2*MW2^11*MZ2^2*CHl3[1, 1] - 134136*MT2^2*MW2^11*MZ2^2*
       CHl3[1, 1] + 10848*MH2*MW2^12*MZ2^2*CHl3[1, 1] + 
      59688*MT2*MW2^12*MZ2^2*CHl3[1, 1] - 10848*MW2^13*MZ2^2*CHl3[1, 1] - 
      168*MH2*MT2^8*MW2^3*MZ2^3*CHl3[1, 1] + 16752*MH2*MT2^7*MW2^4*MZ2^3*
       CHl3[1, 1] + 168*MT2^8*MW2^4*MZ2^3*CHl3[1, 1] - 
      117012*MH2*MT2^6*MW2^5*MZ2^3*CHl3[1, 1] - 16752*MT2^7*MW2^5*MZ2^3*
       CHl3[1, 1] + 350892*MH2*MT2^5*MW2^6*MZ2^3*CHl3[1, 1] + 
      117012*MT2^6*MW2^6*MZ2^3*CHl3[1, 1] - 579648*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[1, 1] - 350892*MT2^5*MW2^7*MZ2^3*CHl3[1, 1] + 
      567720*MH2*MT2^3*MW2^8*MZ2^3*CHl3[1, 1] + 579648*MT2^4*MW2^8*MZ2^3*
       CHl3[1, 1] - 326292*MH2*MT2^2*MW2^9*MZ2^3*CHl3[1, 1] - 
      567720*MT2^3*MW2^9*MZ2^3*CHl3[1, 1] + 99420*MH2*MT2*MW2^10*MZ2^3*
       CHl3[1, 1] + 326292*MT2^2*MW2^10*MZ2^3*CHl3[1, 1] - 
      11664*MH2*MW2^11*MZ2^3*CHl3[1, 1] - 99420*MT2*MW2^11*MZ2^3*CHl3[1, 1] + 
      11664*MW2^12*MZ2^3*CHl3[1, 1] + 18*MH2*MT2^8*MW2^2*MZ2^4*CHl3[1, 1] - 
      10182*MH2*MT2^7*MW2^3*MZ2^4*CHl3[1, 1] - 18*MT2^8*MW2^3*MZ2^4*
       CHl3[1, 1] + 85902*MH2*MT2^6*MW2^4*MZ2^4*CHl3[1, 1] + 
      10182*MT2^7*MW2^4*MZ2^4*CHl3[1, 1] - 272070*MH2*MT2^5*MW2^5*MZ2^4*
       CHl3[1, 1] - 85902*MT2^6*MW2^5*MZ2^4*CHl3[1, 1] + 
      422478*MH2*MT2^4*MW2^6*MZ2^4*CHl3[1, 1] + 272070*MT2^5*MW2^6*MZ2^4*
       CHl3[1, 1] - 336450*MH2*MT2^3*MW2^7*MZ2^4*CHl3[1, 1] - 
      422478*MT2^4*MW2^7*MZ2^4*CHl3[1, 1] + 120258*MH2*MT2^2*MW2^8*MZ2^4*
       CHl3[1, 1] + 336450*MT2^3*MW2^8*MZ2^4*CHl3[1, 1] - 
      4578*MH2*MT2*MW2^9*MZ2^4*CHl3[1, 1] - 120258*MT2^2*MW2^9*MZ2^4*
       CHl3[1, 1] - 5376*MH2*MW2^10*MZ2^4*CHl3[1, 1] + 
      4578*MT2*MW2^10*MZ2^4*CHl3[1, 1] + 5376*MW2^11*MZ2^4*CHl3[1, 1] + 
      30*MH2*MT2^8*MW2*MZ2^5*CHl3[1, 1] + 684*MH2*MT2^7*MW2^2*MZ2^5*
       CHl3[1, 1] - 30*MT2^8*MW2^2*MZ2^5*CHl3[1, 1] - 
      15471*MH2*MT2^6*MW2^3*MZ2^5*CHl3[1, 1] - 684*MT2^7*MW2^3*MZ2^5*
       CHl3[1, 1] + 56985*MH2*MT2^5*MW2^4*MZ2^5*CHl3[1, 1] + 
      15471*MT2^6*MW2^4*MZ2^5*CHl3[1, 1] - 63768*MH2*MT2^4*MW2^5*MZ2^5*
       CHl3[1, 1] - 56985*MT2^5*MW2^5*MZ2^5*CHl3[1, 1] - 
      16110*MH2*MT2^3*MW2^6*MZ2^5*CHl3[1, 1] + 63768*MT2^4*MW2^6*MZ2^5*
       CHl3[1, 1] + 77973*MH2*MT2^2*MW2^7*MZ2^5*CHl3[1, 1] + 
      16110*MT2^3*MW2^7*MZ2^5*CHl3[1, 1] - 49635*MH2*MT2*MW2^8*MZ2^5*
       CHl3[1, 1] - 77973*MT2^2*MW2^8*MZ2^5*CHl3[1, 1] + 
      9312*MH2*MW2^9*MZ2^5*CHl3[1, 1] + 49635*MT2*MW2^9*MZ2^5*CHl3[1, 1] - 
      9312*MW2^10*MZ2^5*CHl3[1, 1] + 690*MH2*MT2^7*MW2*MZ2^6*CHl3[1, 1] - 
      3879*MH2*MT2^6*MW2^2*MZ2^6*CHl3[1, 1] - 690*MT2^7*MW2^2*MZ2^6*
       CHl3[1, 1] + 10650*MH2*MT2^5*MW2^3*MZ2^6*CHl3[1, 1] + 
      3879*MT2^6*MW2^3*MZ2^6*CHl3[1, 1] - 29058*MH2*MT2^4*MW2^4*MZ2^6*
       CHl3[1, 1] - 10650*MT2^5*MW2^4*MZ2^6*CHl3[1, 1] + 
      53430*MH2*MT2^3*MW2^5*MZ2^6*CHl3[1, 1] + 29058*MT2^4*MW2^5*MZ2^6*
       CHl3[1, 1] - 48915*MH2*MT2^2*MW2^6*MZ2^6*CHl3[1, 1] - 
      53430*MT2^3*MW2^6*MZ2^6*CHl3[1, 1] + 18714*MH2*MT2*MW2^7*MZ2^6*
       CHl3[1, 1] + 48915*MT2^2*MW2^7*MZ2^6*CHl3[1, 1] - 
      1632*MH2*MW2^8*MZ2^6*CHl3[1, 1] - 18714*MT2*MW2^8*MZ2^6*CHl3[1, 1] + 
      1632*MW2^9*MZ2^6*CHl3[1, 1] + 660*MH2*MT2^6*MW2*MZ2^7*CHl3[1, 1] - 
      2625*MH2*MT2^5*MW2^2*MZ2^7*CHl3[1, 1] - 660*MT2^6*MW2^2*MZ2^7*
       CHl3[1, 1] + 4176*MH2*MT2^4*MW2^3*MZ2^7*CHl3[1, 1] + 
      2625*MT2^5*MW2^3*MZ2^7*CHl3[1, 1] - 2667*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[1, 1] - 4176*MT2^4*MW2^4*MZ2^7*CHl3[1, 1] - 
      687*MH2*MT2^2*MW2^5*MZ2^7*CHl3[1, 1] + 2667*MT2^3*MW2^5*MZ2^7*
       CHl3[1, 1] + 1863*MH2*MT2*MW2^6*MZ2^7*CHl3[1, 1] + 
      687*MT2^2*MW2^6*MZ2^7*CHl3[1, 1] - 720*MH2*MW2^7*MZ2^7*CHl3[1, 1] - 
      1863*MT2*MW2^7*MZ2^7*CHl3[1, 1] + 720*MW2^8*MZ2^7*CHl3[1, 1] + 
      660*MH2*MT2^4*MW2^2*MZ2^8*CHl3[1, 1] - 1995*MH2*MT2^3*MW2^3*MZ2^8*
       CHl3[1, 1] - 660*MT2^4*MW2^3*MZ2^8*CHl3[1, 1] + 
      2055*MH2*MT2^2*MW2^4*MZ2^8*CHl3[1, 1] + 1995*MT2^3*MW2^4*MZ2^8*
       CHl3[1, 1] - 720*MH2*MT2*MW2^5*MZ2^8*CHl3[1, 1] - 
      2055*MT2^2*MW2^5*MZ2^8*CHl3[1, 1] + 720*MT2*MW2^6*MZ2^8*CHl3[1, 1] - 
      192*MH2*MT2^8*MW2^6*CHl3[2, 2] + 5184*MH2*MT2^7*MW2^7*CHl3[2, 2] + 
      192*MT2^8*MW2^7*CHl3[2, 2] - 30912*MH2*MT2^6*MW2^8*CHl3[2, 2] - 
      5184*MT2^7*MW2^8*CHl3[2, 2] + 87360*MH2*MT2^5*MW2^9*CHl3[2, 2] + 
      30912*MT2^6*MW2^9*CHl3[2, 2] - 141120*MH2*MT2^4*MW2^10*CHl3[2, 2] - 
      87360*MT2^5*MW2^10*CHl3[2, 2] + 138432*MH2*MT2^3*MW2^11*CHl3[2, 2] + 
      141120*MT2^4*MW2^11*CHl3[2, 2] - 81984*MH2*MT2^2*MW2^12*CHl3[2, 2] - 
      138432*MT2^3*MW2^12*CHl3[2, 2] + 27072*MH2*MT2*MW2^13*CHl3[2, 2] + 
      81984*MT2^2*MW2^13*CHl3[2, 2] - 3840*MH2*MW2^14*CHl3[2, 2] - 
      27072*MT2*MW2^14*CHl3[2, 2] + 3840*MW2^15*CHl3[2, 2] + 
      288*MH2*MT2^8*MW2^5*MZ2*CHl3[2, 2] - 8736*MH2*MT2^7*MW2^6*MZ2*
       CHl3[2, 2] - 288*MT2^8*MW2^6*MZ2*CHl3[2, 2] + 
      56448*MH2*MT2^6*MW2^7*MZ2*CHl3[2, 2] + 8736*MT2^7*MW2^7*MZ2*
       CHl3[2, 2] - 164352*MH2*MT2^5*MW2^8*MZ2*CHl3[2, 2] - 
      56448*MT2^6*MW2^8*MZ2*CHl3[2, 2] + 260640*MH2*MT2^4*MW2^9*MZ2*
       CHl3[2, 2] + 164352*MT2^5*MW2^9*MZ2*CHl3[2, 2] - 
      238368*MH2*MT2^3*MW2^10*MZ2*CHl3[2, 2] - 260640*MT2^4*MW2^10*MZ2*
       CHl3[2, 2] + 123456*MH2*MT2^2*MW2^11*MZ2*CHl3[2, 2] + 
      238368*MT2^3*MW2^11*MZ2*CHl3[2, 2] - 32448*MH2*MT2*MW2^12*MZ2*
       CHl3[2, 2] - 123456*MT2^2*MW2^12*MZ2*CHl3[2, 2] + 
      3072*MH2*MW2^13*MZ2*CHl3[2, 2] + 32448*MT2*MW2^13*MZ2*CHl3[2, 2] - 
      3072*MW2^14*MZ2*CHl3[2, 2] + 24*MH2*MT2^8*MW2^4*MZ2^2*CHl3[2, 2] - 
      4392*MH2*MT2^7*MW2^5*MZ2^2*CHl3[2, 2] - 24*MT2^8*MW2^5*MZ2^2*
       CHl3[2, 2] + 24264*MH2*MT2^6*MW2^6*MZ2^2*CHl3[2, 2] + 
      4392*MT2^7*MW2^6*MZ2^2*CHl3[2, 2] - 66840*MH2*MT2^5*MW2^7*MZ2^2*
       CHl3[2, 2] - 24264*MT2^6*MW2^7*MZ2^2*CHl3[2, 2] + 
      125640*MH2*MT2^4*MW2^8*MZ2^2*CHl3[2, 2] + 66840*MT2^5*MW2^8*MZ2^2*
       CHl3[2, 2] - 163992*MH2*MT2^3*MW2^9*MZ2^2*CHl3[2, 2] - 
      125640*MT2^4*MW2^9*MZ2^2*CHl3[2, 2] + 134136*MH2*MT2^2*MW2^10*MZ2^2*
       CHl3[2, 2] + 163992*MT2^3*MW2^10*MZ2^2*CHl3[2, 2] - 
      59688*MH2*MT2*MW2^11*MZ2^2*CHl3[2, 2] - 134136*MT2^2*MW2^11*MZ2^2*
       CHl3[2, 2] + 10848*MH2*MW2^12*MZ2^2*CHl3[2, 2] + 
      59688*MT2*MW2^12*MZ2^2*CHl3[2, 2] - 10848*MW2^13*MZ2^2*CHl3[2, 2] - 
      168*MH2*MT2^8*MW2^3*MZ2^3*CHl3[2, 2] + 16752*MH2*MT2^7*MW2^4*MZ2^3*
       CHl3[2, 2] + 168*MT2^8*MW2^4*MZ2^3*CHl3[2, 2] - 
      117012*MH2*MT2^6*MW2^5*MZ2^3*CHl3[2, 2] - 16752*MT2^7*MW2^5*MZ2^3*
       CHl3[2, 2] + 350892*MH2*MT2^5*MW2^6*MZ2^3*CHl3[2, 2] + 
      117012*MT2^6*MW2^6*MZ2^3*CHl3[2, 2] - 579648*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[2, 2] - 350892*MT2^5*MW2^7*MZ2^3*CHl3[2, 2] + 
      567720*MH2*MT2^3*MW2^8*MZ2^3*CHl3[2, 2] + 579648*MT2^4*MW2^8*MZ2^3*
       CHl3[2, 2] - 326292*MH2*MT2^2*MW2^9*MZ2^3*CHl3[2, 2] - 
      567720*MT2^3*MW2^9*MZ2^3*CHl3[2, 2] + 99420*MH2*MT2*MW2^10*MZ2^3*
       CHl3[2, 2] + 326292*MT2^2*MW2^10*MZ2^3*CHl3[2, 2] - 
      11664*MH2*MW2^11*MZ2^3*CHl3[2, 2] - 99420*MT2*MW2^11*MZ2^3*CHl3[2, 2] + 
      11664*MW2^12*MZ2^3*CHl3[2, 2] + 18*MH2*MT2^8*MW2^2*MZ2^4*CHl3[2, 2] - 
      10182*MH2*MT2^7*MW2^3*MZ2^4*CHl3[2, 2] - 18*MT2^8*MW2^3*MZ2^4*
       CHl3[2, 2] + 85902*MH2*MT2^6*MW2^4*MZ2^4*CHl3[2, 2] + 
      10182*MT2^7*MW2^4*MZ2^4*CHl3[2, 2] - 272070*MH2*MT2^5*MW2^5*MZ2^4*
       CHl3[2, 2] - 85902*MT2^6*MW2^5*MZ2^4*CHl3[2, 2] + 
      422478*MH2*MT2^4*MW2^6*MZ2^4*CHl3[2, 2] + 272070*MT2^5*MW2^6*MZ2^4*
       CHl3[2, 2] - 336450*MH2*MT2^3*MW2^7*MZ2^4*CHl3[2, 2] - 
      422478*MT2^4*MW2^7*MZ2^4*CHl3[2, 2] + 120258*MH2*MT2^2*MW2^8*MZ2^4*
       CHl3[2, 2] + 336450*MT2^3*MW2^8*MZ2^4*CHl3[2, 2] - 
      4578*MH2*MT2*MW2^9*MZ2^4*CHl3[2, 2] - 120258*MT2^2*MW2^9*MZ2^4*
       CHl3[2, 2] - 5376*MH2*MW2^10*MZ2^4*CHl3[2, 2] + 
      4578*MT2*MW2^10*MZ2^4*CHl3[2, 2] + 5376*MW2^11*MZ2^4*CHl3[2, 2] + 
      30*MH2*MT2^8*MW2*MZ2^5*CHl3[2, 2] + 684*MH2*MT2^7*MW2^2*MZ2^5*
       CHl3[2, 2] - 30*MT2^8*MW2^2*MZ2^5*CHl3[2, 2] - 
      15471*MH2*MT2^6*MW2^3*MZ2^5*CHl3[2, 2] - 684*MT2^7*MW2^3*MZ2^5*
       CHl3[2, 2] + 56985*MH2*MT2^5*MW2^4*MZ2^5*CHl3[2, 2] + 
      15471*MT2^6*MW2^4*MZ2^5*CHl3[2, 2] - 63768*MH2*MT2^4*MW2^5*MZ2^5*
       CHl3[2, 2] - 56985*MT2^5*MW2^5*MZ2^5*CHl3[2, 2] - 
      16110*MH2*MT2^3*MW2^6*MZ2^5*CHl3[2, 2] + 63768*MT2^4*MW2^6*MZ2^5*
       CHl3[2, 2] + 77973*MH2*MT2^2*MW2^7*MZ2^5*CHl3[2, 2] + 
      16110*MT2^3*MW2^7*MZ2^5*CHl3[2, 2] - 49635*MH2*MT2*MW2^8*MZ2^5*
       CHl3[2, 2] - 77973*MT2^2*MW2^8*MZ2^5*CHl3[2, 2] + 
      9312*MH2*MW2^9*MZ2^5*CHl3[2, 2] + 49635*MT2*MW2^9*MZ2^5*CHl3[2, 2] - 
      9312*MW2^10*MZ2^5*CHl3[2, 2] + 690*MH2*MT2^7*MW2*MZ2^6*CHl3[2, 2] - 
      3879*MH2*MT2^6*MW2^2*MZ2^6*CHl3[2, 2] - 690*MT2^7*MW2^2*MZ2^6*
       CHl3[2, 2] + 10650*MH2*MT2^5*MW2^3*MZ2^6*CHl3[2, 2] + 
      3879*MT2^6*MW2^3*MZ2^6*CHl3[2, 2] - 29058*MH2*MT2^4*MW2^4*MZ2^6*
       CHl3[2, 2] - 10650*MT2^5*MW2^4*MZ2^6*CHl3[2, 2] + 
      53430*MH2*MT2^3*MW2^5*MZ2^6*CHl3[2, 2] + 29058*MT2^4*MW2^5*MZ2^6*
       CHl3[2, 2] - 48915*MH2*MT2^2*MW2^6*MZ2^6*CHl3[2, 2] - 
      53430*MT2^3*MW2^6*MZ2^6*CHl3[2, 2] + 18714*MH2*MT2*MW2^7*MZ2^6*
       CHl3[2, 2] + 48915*MT2^2*MW2^7*MZ2^6*CHl3[2, 2] - 
      1632*MH2*MW2^8*MZ2^6*CHl3[2, 2] - 18714*MT2*MW2^8*MZ2^6*CHl3[2, 2] + 
      1632*MW2^9*MZ2^6*CHl3[2, 2] + 660*MH2*MT2^6*MW2*MZ2^7*CHl3[2, 2] - 
      2625*MH2*MT2^5*MW2^2*MZ2^7*CHl3[2, 2] - 660*MT2^6*MW2^2*MZ2^7*
       CHl3[2, 2] + 4176*MH2*MT2^4*MW2^3*MZ2^7*CHl3[2, 2] + 
      2625*MT2^5*MW2^3*MZ2^7*CHl3[2, 2] - 2667*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[2, 2] - 4176*MT2^4*MW2^4*MZ2^7*CHl3[2, 2] - 
      687*MH2*MT2^2*MW2^5*MZ2^7*CHl3[2, 2] + 2667*MT2^3*MW2^5*MZ2^7*
       CHl3[2, 2] + 1863*MH2*MT2*MW2^6*MZ2^7*CHl3[2, 2] + 
      687*MT2^2*MW2^6*MZ2^7*CHl3[2, 2] - 720*MH2*MW2^7*MZ2^7*CHl3[2, 2] - 
      1863*MT2*MW2^7*MZ2^7*CHl3[2, 2] + 720*MW2^8*MZ2^7*CHl3[2, 2] + 
      660*MH2*MT2^4*MW2^2*MZ2^8*CHl3[2, 2] - 1995*MH2*MT2^3*MW2^3*MZ2^8*
       CHl3[2, 2] - 660*MT2^4*MW2^3*MZ2^8*CHl3[2, 2] + 
      2055*MH2*MT2^2*MW2^4*MZ2^8*CHl3[2, 2] + 1995*MT2^3*MW2^4*MZ2^8*
       CHl3[2, 2] - 720*MH2*MT2*MW2^5*MZ2^8*CHl3[2, 2] - 
      2055*MT2^2*MW2^5*MZ2^8*CHl3[2, 2] + 720*MT2*MW2^6*MZ2^8*CHl3[2, 2] - 
      4224*MH2*MT2^7*MW2^7*CHl3[3, 3] + 29568*MH2*MT2^6*MW2^8*CHl3[3, 3] + 
      4224*MT2^7*MW2^8*CHl3[3, 3] - 88704*MH2*MT2^5*MW2^9*CHl3[3, 3] - 
      29568*MT2^6*MW2^9*CHl3[3, 3] + 147840*MH2*MT2^4*MW2^10*CHl3[3, 3] + 
      88704*MT2^5*MW2^10*CHl3[3, 3] - 147840*MH2*MT2^3*MW2^11*CHl3[3, 3] - 
      147840*MT2^4*MW2^11*CHl3[3, 3] + 88704*MH2*MT2^2*MW2^12*CHl3[3, 3] + 
      147840*MT2^3*MW2^12*CHl3[3, 3] - 29568*MH2*MT2*MW2^13*CHl3[3, 3] - 
      88704*MT2^2*MW2^13*CHl3[3, 3] + 4224*MH2*MW2^14*CHl3[3, 3] + 
      29568*MT2*MW2^14*CHl3[3, 3] - 4224*MW2^15*CHl3[3, 3] - 
      96*MH2*MT2^8*MW2^5*MZ2*CHl3[3, 3] + 12640*MH2*MT2^7*MW2^6*MZ2*
       CHl3[3, 3] + 96*MT2^8*MW2^6*MZ2*CHl3[3, 3] - 90016*MH2*MT2^6*MW2^7*MZ2*
       CHl3[3, 3] - 12640*MT2^7*MW2^7*MZ2*CHl3[3, 3] + 
      271584*MH2*MT2^5*MW2^8*MZ2*CHl3[3, 3] + 90016*MT2^6*MW2^8*MZ2*
       CHl3[3, 3] - 443360*MH2*MT2^4*MW2^9*MZ2*CHl3[3, 3] - 
      271584*MT2^5*MW2^9*MZ2*CHl3[3, 3] + 420896*MH2*MT2^3*MW2^10*MZ2*
       CHl3[3, 3] + 443360*MT2^4*MW2^10*MZ2*CHl3[3, 3] - 
      230880*MH2*MT2^2*MW2^11*MZ2*CHl3[3, 3] - 420896*MT2^3*MW2^11*MZ2*
       CHl3[3, 3] + 66976*MH2*MT2*MW2^12*MZ2*CHl3[3, 3] + 
      230880*MT2^2*MW2^12*MZ2*CHl3[3, 3] - 7744*MH2*MW2^13*MZ2*CHl3[3, 3] - 
      66976*MT2*MW2^13*MZ2*CHl3[3, 3] + 7744*MW2^14*MZ2*CHl3[3, 3] + 
      48*MH2*MT2^8*MW2^4*MZ2^2*CHl3[3, 3] - 5968*MH2*MT2^7*MW2^5*MZ2^2*
       CHl3[3, 3] - 48*MT2^8*MW2^5*MZ2^2*CHl3[3, 3] + 
      52160*MH2*MT2^6*MW2^6*MZ2^2*CHl3[3, 3] + 7552*MT2^7*MW2^6*MZ2^2*
       CHl3[3, 3] - 166720*MH2*MT2^5*MW2^7*MZ2^2*CHl3[3, 3] - 
      63248*MT2^6*MW2^7*MZ2^2*CHl3[3, 3] + 252496*MH2*MT2^4*MW2^8*MZ2^2*
       CHl3[3, 3] + 199984*MT2^5*MW2^8*MZ2^2*CHl3[3, 3] - 
      184016*MH2*MT2^3*MW2^9*MZ2^2*CHl3[3, 3] - 307936*MT2^4*MW2^9*MZ2^2*
       CHl3[3, 3] + 45856*MH2*MT2^2*MW2^10*MZ2^2*CHl3[3, 3] + 
      239456*MT2^3*MW2^10*MZ2^2*CHl3[3, 3] + 12384*MH2*MT2*MW2^11*MZ2^2*
       CHl3[3, 3] - 79120*MT2^2*MW2^11*MZ2^2*CHl3[3, 3] - 
      6240*MH2*MW2^12*MZ2^2*CHl3[3, 3] - 1296*MT2*MW2^12*MZ2^2*CHl3[3, 3] + 
      4656*MW2^13*MZ2^2*CHl3[3, 3] + 72*MH2*MT2^8*MW2^3*MZ2^3*CHl3[3, 3] - 
      11816*MH2*MT2^7*MW2^4*MZ2^3*CHl3[3, 3] - 72*MT2^8*MW2^4*MZ2^3*
       CHl3[3, 3] + 75280*MH2*MT2^6*MW2^5*MZ2^3*CHl3[3, 3] + 
      7784*MT2^7*MW2^5*MZ2^3*CHl3[3, 3] - 218528*MH2*MT2^5*MW2^6*MZ2^3*
       CHl3[3, 3] - 45472*MT2^6*MW2^6*MZ2^3*CHl3[3, 3] + 
      383688*MH2*MT2^4*MW2^7*MZ2^3*CHl3[3, 3] + 127520*MT2^5*MW2^7*MZ2^3*
       CHl3[3, 3] - 433960*MH2*MT2^3*MW2^8*MZ2^3*CHl3[3, 3] - 
      234648*MT2^4*MW2^8*MZ2^3*CHl3[3, 3] + 301952*MH2*MT2^2*MW2^9*MZ2^3*
       CHl3[3, 3] + 292840*MT2^3*MW2^9*MZ2^3*CHl3[3, 3] - 
      113680*MH2*MT2*MW2^10*MZ2^3*CHl3[3, 3] - 225200*MT2^2*MW2^10*MZ2^3*
       CHl3[3, 3] + 16992*MH2*MW2^11*MZ2^3*CHl3[3, 3] + 
      91792*MT2*MW2^11*MZ2^3*CHl3[3, 3] - 14544*MW2^12*MZ2^3*CHl3[3, 3] - 
      12*MH2*MT2^8*MW2^2*MZ2^4*CHl3[3, 3] + 14870*MH2*MT2^7*MW2^3*MZ2^4*
       CHl3[3, 3] + 12*MT2^8*MW2^3*MZ2^4*CHl3[3, 3] - 
      114934*MH2*MT2^6*MW2^4*MZ2^4*CHl3[3, 3] - 10712*MT2^7*MW2^4*MZ2^4*
       CHl3[3, 3] + 355562*MH2*MT2^5*MW2^5*MZ2^4*CHl3[3, 3] + 
      81796*MT2^6*MW2^5*MZ2^4*CHl3[3, 3] - 578826*MH2*MT2^4*MW2^6*MZ2^4*
       CHl3[3, 3] - 252116*MT2^5*MW2^6*MZ2^4*CHl3[3, 3] + 
      533290*MH2*MT2^3*MW2^7*MZ2^4*CHl3[3, 3] + 414720*MT2^4*MW2^7*MZ2^4*
       CHl3[3, 3] - 270554*MH2*MT2^2*MW2^8*MZ2^4*CHl3[3, 3] - 
      392512*MT2^3*MW2^8*MZ2^4*CHl3[3, 3] + 64198*MH2*MT2*MW2^9*MZ2^4*
       CHl3[3, 3] + 208148*MT2^2*MW2^9*MZ2^4*CHl3[3, 3] - 
      3594*MH2*MW2^10*MZ2^4*CHl3[3, 3] - 52804*MT2*MW2^10*MZ2^4*CHl3[3, 3] + 
      3468*MW2^11*MZ2^4*CHl3[3, 3] - 12*MH2*MT2^8*MW2*MZ2^5*CHl3[3, 3] - 
      5801*MH2*MT2^7*MW2^2*MZ2^5*CHl3[3, 3] + 12*MT2^8*MW2^2*MZ2^5*
       CHl3[3, 3] + 55627*MH2*MT2^6*MW2^3*MZ2^5*CHl3[3, 3] + 
      3650*MT2^7*MW2^3*MZ2^5*CHl3[3, 3] - 181847*MH2*MT2^5*MW2^4*MZ2^5*
       CHl3[3, 3] - 36412*MT2^6*MW2^4*MZ2^5*CHl3[3, 3] + 
      267525*MH2*MT2^4*MW2^5*MZ2^5*CHl3[3, 3] + 120044*MT2^5*MW2^5*MZ2^5*
       CHl3[3, 3] - 171559*MH2*MT2^3*MW2^6*MZ2^5*CHl3[3, 3] - 
      175482*MT2^4*MW2^6*MZ2^5*CHl3[3, 3] + 15797*MH2*MT2^2*MW2^7*MZ2^5*
       CHl3[3, 3] + 108370*MT2^3*MW2^7*MZ2^5*CHl3[3, 3] + 
      29231*MH2*MT2*MW2^8*MZ2^5*CHl3[3, 3] - 3512*MT2^2*MW2^8*MZ2^5*
       CHl3[3, 3] - 8961*MH2*MW2^9*MZ2^5*CHl3[3, 3] - 
      23624*MT2*MW2^9*MZ2^5*CHl3[3, 3] + 6954*MW2^10*MZ2^5*CHl3[3, 3] + 
      704*MH2*MT2^7*MW2*MZ2^6*CHl3[3, 3] - 10831*MH2*MT2^6*MW2^2*MZ2^6*
       CHl3[3, 3] - 263*MT2^7*MW2^2*MZ2^6*CHl3[3, 3] + 
      38408*MH2*MT2^5*MW2^3*MZ2^6*CHl3[3, 3] + 5593*MT2^6*MW2^3*MZ2^6*
       CHl3[3, 3] - 39531*MH2*MT2^4*MW2^4*MZ2^6*CHl3[3, 3] - 
      20543*MT2^5*MW2^4*MZ2^6*CHl3[3, 3] - 19346*MH2*MT2^3*MW2^5*MZ2^6*
       CHl3[3, 3] + 17499*MT2^4*MW2^5*MZ2^6*CHl3[3, 3] + 
      58897*MH2*MT2^2*MW2^6*MZ2^6*CHl3[3, 3] + 22307*MT2^3*MW2^6*MZ2^6*
       CHl3[3, 3] - 33506*MH2*MT2*MW2^7*MZ2^6*CHl3[3, 3] - 
      44929*MT2^2*MW2^7*MZ2^6*CHl3[3, 3] + 5205*MH2*MW2^8*MZ2^6*CHl3[3, 3] + 
      23831*MT2*MW2^8*MZ2^6*CHl3[3, 3] - 3495*MW2^9*MZ2^6*CHl3[3, 3] + 
      716*MH2*MT2^6*MW2*MZ2^7*CHl3[3, 3] - 2870*MH2*MT2^5*MW2^2*MZ2^7*
       CHl3[3, 3] - 275*MT2^6*MW2^2*MZ2^7*CHl3[3, 3] - 
      2293*MH2*MT2^4*MW2^3*MZ2^7*CHl3[3, 3] + 1106*MT2^5*MW2^3*MZ2^7*
       CHl3[3, 3] + 17637*MH2*MT2^3*MW2^4*MZ2^7*CHl3[3, 3] + 
      2347*MT2^4*MW2^4*MZ2^7*CHl3[3, 3] - 21205*MH2*MT2^2*MW2^5*MZ2^7*
       CHl3[3, 3] - 11184*MT2^3*MW2^5*MZ2^7*CHl3[3, 3] + 
      8707*MH2*MT2*MW2^6*MZ2^7*CHl3[3, 3] + 12547*MT2^2*MW2^6*MZ2^7*
       CHl3[3, 3] - 692*MH2*MW2^7*MZ2^7*CHl3[3, 3] - 
      4792*MT2*MW2^7*MZ2^7*CHl3[3, 3] + 251*MW2^8*MZ2^7*CHl3[3, 3] + 
      716*MH2*MT2^4*MW2^2*MZ2^8*CHl3[3, 3] - 2142*MH2*MT2^3*MW2^3*MZ2^8*
       CHl3[3, 3] - 275*MT2^4*MW2^3*MZ2^8*CHl3[3, 3] + 
      2118*MH2*MT2^2*MW2^4*MZ2^8*CHl3[3, 3] + 819*MT2^3*MW2^4*MZ2^8*
       CHl3[3, 3] - 692*MH2*MT2*MW2^5*MZ2^8*CHl3[3, 3] - 
      795*MT2^2*MW2^5*MZ2^8*CHl3[3, 3] + 251*MT2*MW2^6*MZ2^8*CHl3[3, 3] - 
      16512*MH2*MT2^7*MW2^7*CHl3[Leff, Leff] + 114432*MH2*MT2^6*MW2^8*
       CHl3[Leff, Leff] + 16512*MT2^7*MW2^8*CHl3[Leff, Leff] - 
      339840*MH2*MT2^5*MW2^9*CHl3[Leff, Leff] - 114432*MT2^6*MW2^9*
       CHl3[Leff, Leff] + 560640*MH2*MT2^4*MW2^10*CHl3[Leff, Leff] + 
      339840*MT2^5*MW2^10*CHl3[Leff, Leff] - 554880*MH2*MT2^3*MW2^11*
       CHl3[Leff, Leff] - 560640*MT2^4*MW2^11*CHl3[Leff, Leff] + 
      329472*MH2*MT2^2*MW2^12*CHl3[Leff, Leff] + 554880*MT2^3*MW2^12*
       CHl3[Leff, Leff] - 108672*MH2*MT2*MW2^13*CHl3[Leff, Leff] - 
      329472*MT2^2*MW2^13*CHl3[Leff, Leff] + 15360*MH2*MW2^14*
       CHl3[Leff, Leff] + 108672*MT2*MW2^14*CHl3[Leff, Leff] - 
      15360*MW2^15*CHl3[Leff, Leff] - 480*MH2*MT2^8*MW2^5*MZ2*
       CHl3[Leff, Leff] + 55520*MH2*MT2^7*MW2^6*MZ2*CHl3[Leff, Leff] + 
      480*MT2^8*MW2^6*MZ2*CHl3[Leff, Leff] - 386336*MH2*MT2^6*MW2^7*MZ2*
       CHl3[Leff, Leff] - 55520*MT2^7*MW2^7*MZ2*CHl3[Leff, Leff] + 
      1149408*MH2*MT2^5*MW2^8*MZ2*CHl3[Leff, Leff] + 
      386336*MT2^6*MW2^8*MZ2*CHl3[Leff, Leff] - 1863328*MH2*MT2^4*MW2^9*MZ2*
       CHl3[Leff, Leff] - 1149408*MT2^5*MW2^9*MZ2*CHl3[Leff, Leff] + 
      1769632*MH2*MT2^3*MW2^10*MZ2*CHl3[Leff, Leff] + 
      1863328*MT2^4*MW2^10*MZ2*CHl3[Leff, Leff] - 980448*MH2*MT2^2*MW2^11*MZ2*
       CHl3[Leff, Leff] - 1769632*MT2^3*MW2^11*MZ2*CHl3[Leff, Leff] + 
      291488*MH2*MT2*MW2^12*MZ2*CHl3[Leff, Leff] + 980448*MT2^2*MW2^12*MZ2*
       CHl3[Leff, Leff] - 35456*MH2*MW2^13*MZ2*CHl3[Leff, Leff] - 
      291488*MT2*MW2^13*MZ2*CHl3[Leff, Leff] + 35456*MW2^14*MZ2*
       CHl3[Leff, Leff] + 1104*MH2*MT2^8*MW2^4*MZ2^2*CHl3[Leff, Leff] - 
      52832*MH2*MT2^7*MW2^5*MZ2^2*CHl3[Leff, Leff] - 
      1104*MT2^8*MW2^5*MZ2^2*CHl3[Leff, Leff] + 380320*MH2*MT2^6*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 54272*MT2^7*MW2^6*MZ2^2*CHl3[Leff, Leff] - 
      1144592*MH2*MT2^5*MW2^7*MZ2^2*CHl3[Leff, Leff] - 
      390400*MT2^6*MW2^7*MZ2^2*CHl3[Leff, Leff] + 1778768*MH2*MT2^4*MW2^8*
       MZ2^2*CHl3[Leff, Leff] + 1174832*MT2^5*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      1499968*MH2*MT2^3*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      1829168*MT2^4*MW2^9*MZ2^2*CHl3[Leff, Leff] + 646976*MH2*MT2^2*MW2^10*
       MZ2^2*CHl3[Leff, Leff] + 1550368*MT2^3*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
      107088*MH2*MT2*MW2^11*MZ2^2*CHl3[Leff, Leff] - 
      677216*MT2^2*MW2^11*MZ2^2*CHl3[Leff, Leff] - 2688*MH2*MW2^12*MZ2^2*
       CHl3[Leff, Leff] + 117168*MT2*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
      1248*MW2^13*MZ2^2*CHl3[Leff, Leff] - 576*MH2*MT2^8*MW2^3*MZ2^3*
       CHl3[Leff, Leff] - 15376*MH2*MT2^7*MW2^4*MZ2^3*CHl3[Leff, Leff] + 
      576*MT2^8*MW2^4*MZ2^3*CHl3[Leff, Leff] + 89360*MH2*MT2^6*MW2^5*MZ2^3*
       CHl3[Leff, Leff] + 12064*MT2^7*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      249496*MH2*MT2^5*MW2^6*MZ2^3*CHl3[Leff, Leff] - 
      64736*MT2^6*MW2^6*MZ2^3*CHl3[Leff, Leff] + 530400*MH2*MT2^4*MW2^7*MZ2^3*
       CHl3[Leff, Leff] + 174184*MT2^5*MW2^7*MZ2^3*CHl3[Leff, Leff] - 
      808928*MH2*MT2^3*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      407280*MT2^4*MW2^8*MZ2^3*CHl3[Leff, Leff] + 737200*MH2*MT2^2*MW2^9*
       MZ2^3*CHl3[Leff, Leff] + 693008*MT2^3*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      344312*MH2*MT2*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      674848*MT2^2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 62304*MH2*MW2^11*MZ2^3*
       CHl3[Leff, Leff] + 326888*MT2*MW2^11*MZ2^3*CHl3[Leff, Leff] - 
      60432*MW2^12*MZ2^3*CHl3[Leff, Leff] - 240*MH2*MT2^8*MW2^2*MZ2^4*
       CHl3[Leff, Leff] + 56056*MH2*MT2^7*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      240*MT2^8*MW2^3*MZ2^4*CHl3[Leff, Leff] - 408980*MH2*MT2^6*MW2^4*MZ2^4*
       CHl3[Leff, Leff] - 54328*MT2^7*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      1240420*MH2*MT2^5*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
      393572*MT2^6*MW2^5*MZ2^4*CHl3[Leff, Leff] - 2050896*MH2*MT2^4*MW2^6*
       MZ2^4*CHl3[Leff, Leff] - 1190884*MT2^5*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      2007752*MH2*MT2^3*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      1975296*MT2^4*MW2^7*MZ2^4*CHl3[Leff, Leff] - 1156108*MH2*MT2^2*MW2^8*
       MZ2^4*CHl3[Leff, Leff] - 1951592*MT2^3*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      349772*MH2*MT2*MW2^9*MZ2^4*CHl3[Leff, Leff] + 1140700*MT2^2*MW2^9*MZ2^4*
       CHl3[Leff, Leff] - 39216*MH2*MW2^10*MZ2^4*CHl3[Leff, Leff] - 
      352364*MT2*MW2^10*MZ2^4*CHl3[Leff, Leff] + 40800*MW2^11*MZ2^4*
       CHl3[Leff, Leff] + 192*MH2*MT2^8*MW2*MZ2^5*CHl3[Leff, Leff] - 
      31702*MH2*MT2^7*MW2^2*MZ2^5*CHl3[Leff, Leff] - 
      192*MT2^8*MW2^2*MZ2^5*CHl3[Leff, Leff] + 269300*MH2*MT2^6*MW2^3*MZ2^5*
       CHl3[Leff, Leff] + 32422*MT2^7*MW2^3*MZ2^5*CHl3[Leff, Leff] - 
      855148*MH2*MT2^5*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      272612*MT2^6*MW2^4*MZ2^5*CHl3[Leff, Leff] + 1309476*MH2*MT2^4*MW2^5*
       MZ2^5*CHl3[Leff, Leff] + 863356*MT2^5*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
      1001210*MH2*MT2^3*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      1329348*MT2^4*MW2^6*MZ2^5*CHl3[Leff, Leff] + 318304*MH2*MT2^2*MW2^7*
       MZ2^5*CHl3[Leff, Leff] + 1036346*MT2^3*MW2^7*MZ2^5*CHl3[Leff, Leff] + 
      12940*MH2*MT2*MW2^8*MZ2^5*CHl3[Leff, Leff] - 352000*MT2^2*MW2^8*MZ2^5*
       CHl3[Leff, Leff] - 21360*MH2*MW2^9*MZ2^5*CHl3[Leff, Leff] + 
      2324*MT2*MW2^9*MZ2^5*CHl3[Leff, Leff] + 18912*MW2^10*MZ2^5*
       CHl3[Leff, Leff] + 3796*MH2*MT2^7*MW2*MZ2^6*CHl3[Leff, Leff] - 
      55250*MH2*MT2^6*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      4372*MT2^7*MW2^2*MZ2^6*CHl3[Leff, Leff] + 195376*MH2*MT2^5*MW2^3*MZ2^6*
       CHl3[Leff, Leff] + 60002*MT2^6*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      227148*MH2*MT2^4*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      210352*MT2^5*MW2^4*MZ2^6*CHl3[Leff, Leff] - 23416*MH2*MT2^3*MW2^5*MZ2^6*
       CHl3[Leff, Leff] + 252636*MT2^4*MW2^5*MZ2^6*CHl3[Leff, Leff] + 
      227894*MH2*MT2^2*MW2^6*MZ2^6*CHl3[Leff, Leff] - 
      1928*MT2^3*MW2^6*MZ2^6*CHl3[Leff, Leff] - 148420*MH2*MT2*MW2^7*MZ2^6*
       CHl3[Leff, Leff] - 214214*MT2^2*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      27744*MH2*MW2^8*MZ2^6*CHl3[Leff, Leff] + 145540*MT2*MW2^8*MZ2^6*
       CHl3[Leff, Leff] - 27888*MW2^9*MZ2^6*CHl3[Leff, Leff] + 
      1050*MH2*MT2^7*MZ2^7*CHl3[Leff, Leff] - 3896*MH2*MT2^6*MW2*MZ2^7*
       CHl3[Leff, Leff] - 1050*MT2^7*MW2*MZ2^7*CHl3[Leff, Leff] + 
      8252*MH2*MT2^5*MW2^2*MZ2^7*CHl3[Leff, Leff] + 3320*MT2^6*MW2^2*MZ2^7*
       CHl3[Leff, Leff] - 48488*MH2*MT2^4*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
      5948*MT2^5*MW2^3*MZ2^7*CHl3[Leff, Leff] + 126132*MH2*MT2^3*MW2^4*MZ2^7*
       CHl3[Leff, Leff] + 46328*MT2^4*MW2^4*MZ2^7*CHl3[Leff, Leff] - 
      133220*MH2*MT2^2*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
      128292*MT2^3*MW2^5*MZ2^7*CHl3[Leff, Leff] + 55100*MH2*MT2*MW2^6*MZ2^7*
       CHl3[Leff, Leff] + 138260*MT2^2*MW2^6*MZ2^7*CHl3[Leff, Leff] - 
      5488*MH2*MW2^7*MZ2^7*CHl3[Leff, Leff] - 58124*MT2*MW2^7*MZ2^7*
       CHl3[Leff, Leff] + 6064*MW2^8*MZ2^7*CHl3[Leff, Leff] + 
      1050*MH2*MT2^6*MZ2^8*CHl3[Leff, Leff] - 4380*MH2*MT2^5*MW2*MZ2^8*
       CHl3[Leff, Leff] - 1050*MT2^6*MW2*MZ2^8*CHl3[Leff, Leff] + 
      9556*MH2*MT2^4*MW2^2*MZ2^8*CHl3[Leff, Leff] + 4380*MT2^5*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 11904*MH2*MT2^3*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
      10132*MT2^4*MW2^3*MZ2^8*CHl3[Leff, Leff] + 6450*MH2*MT2^2*MW2^4*MZ2^8*
       CHl3[Leff, Leff] + 13632*MT2^3*MW2^4*MZ2^8*CHl3[Leff, Leff] + 
      392*MH2*MT2*MW2^5*MZ2^8*CHl3[Leff, Leff] - 8178*MT2^2*MW2^5*MZ2^8*
       CHl3[Leff, Leff] - 1200*MH2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
      184*MT2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 1200*MW2^7*MZ2^8*
       CHl3[Leff, Leff] + 1020*MH2*MT2^4*MW2*MZ2^9*CHl3[Leff, Leff] - 
      3210*MH2*MT2^3*MW2^2*MZ2^9*CHl3[Leff, Leff] - 1020*MT2^4*MW2^2*MZ2^9*
       CHl3[Leff, Leff] + 3480*MH2*MT2^2*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
      3210*MT2^3*MW2^3*MZ2^9*CHl3[Leff, Leff] - 1200*MH2*MT2*MW2^4*MZ2^9*
       CHl3[Leff, Leff] - 3480*MT2^2*MW2^4*MZ2^9*CHl3[Leff, Leff] + 
      1200*MT2*MW2^5*MZ2^9*CHl3[Leff, Leff] + 1152*MH2*MT2^7*MW2^7*
       CHq1[1, 1] - 8064*MH2*MT2^6*MW2^8*CHq1[1, 1] - 
      1152*MT2^7*MW2^8*CHq1[1, 1] + 24192*MH2*MT2^5*MW2^9*CHq1[1, 1] + 
      8064*MT2^6*MW2^9*CHq1[1, 1] - 40320*MH2*MT2^4*MW2^10*CHq1[1, 1] - 
      24192*MT2^5*MW2^10*CHq1[1, 1] + 40320*MH2*MT2^3*MW2^11*CHq1[1, 1] + 
      40320*MT2^4*MW2^11*CHq1[1, 1] - 24192*MH2*MT2^2*MW2^12*CHq1[1, 1] - 
      40320*MT2^3*MW2^12*CHq1[1, 1] + 8064*MH2*MT2*MW2^13*CHq1[1, 1] + 
      24192*MT2^2*MW2^13*CHq1[1, 1] - 1152*MH2*MW2^14*CHq1[1, 1] - 
      8064*MT2*MW2^14*CHq1[1, 1] + 1152*MW2^15*CHq1[1, 1] - 
      4416*MH2*MT2^7*MW2^6*MZ2*CHq1[1, 1] + 32064*MH2*MT2^6*MW2^7*MZ2*
       CHq1[1, 1] + 4416*MT2^7*MW2^7*MZ2*CHq1[1, 1] - 
      97344*MH2*MT2^5*MW2^8*MZ2*CHq1[1, 1] - 32064*MT2^6*MW2^8*MZ2*
       CHq1[1, 1] + 160320*MH2*MT2^4*MW2^9*MZ2*CHq1[1, 1] + 
      97344*MT2^5*MW2^9*MZ2*CHq1[1, 1] - 154560*MH2*MT2^3*MW2^10*MZ2*
       CHq1[1, 1] - 160320*MT2^4*MW2^10*MZ2*CHq1[1, 1] + 
      86976*MH2*MT2^2*MW2^11*MZ2*CHq1[1, 1] + 154560*MT2^3*MW2^11*MZ2*
       CHq1[1, 1] - 26304*MH2*MT2*MW2^12*MZ2*CHq1[1, 1] - 
      86976*MT2^2*MW2^12*MZ2*CHq1[1, 1] + 3264*MH2*MW2^13*MZ2*CHq1[1, 1] + 
      26304*MT2*MW2^13*MZ2*CHq1[1, 1] - 3264*MW2^14*MZ2*CHq1[1, 1] + 
      3552*MH2*MT2^7*MW2^5*MZ2^2*CHq1[1, 1] - 29280*MH2*MT2^6*MW2^6*MZ2^2*
       CHq1[1, 1] - 3120*MT2^7*MW2^6*MZ2^2*CHq1[1, 1] + 
      92256*MH2*MT2^5*MW2^7*MZ2^2*CHq1[1, 1] + 26256*MT2^6*MW2^7*MZ2^2*
       CHq1[1, 1] - 145248*MH2*MT2^4*MW2^8*MZ2^2*CHq1[1, 1] - 
      83184*MT2^5*MW2^8*MZ2^2*CHq1[1, 1] + 120864*MH2*MT2^3*MW2^9*MZ2^2*
       CHq1[1, 1] + 130128*MT2^4*MW2^9*MZ2^2*CHq1[1, 1] - 
      49056*MH2*MT2^2*MW2^10*MZ2^2*CHq1[1, 1] - 105744*MT2^3*MW2^10*MZ2^2*
       CHq1[1, 1] + 6048*MH2*MT2*MW2^11*MZ2^2*CHq1[1, 1] + 
      39984*MT2^2*MW2^11*MZ2^2*CHq1[1, 1] + 864*MH2*MW2^12*MZ2^2*CHq1[1, 1] - 
      3024*MT2*MW2^12*MZ2^2*CHq1[1, 1] - 1296*MW2^13*MZ2^2*CHq1[1, 1] + 
      6408*MH2*MT2^7*MW2^4*MZ2^3*CHq1[1, 1] - 41304*MH2*MT2^6*MW2^5*MZ2^3*
       CHq1[1, 1] - 7920*MT2^7*MW2^5*MZ2^3*CHq1[1, 1] + 
      120360*MH2*MT2^5*MW2^6*MZ2^3*CHq1[1, 1] + 52320*MT2^6*MW2^6*MZ2^3*
       CHq1[1, 1] - 210936*MH2*MT2^4*MW2^7*MZ2^3*CHq1[1, 1] - 
      153840*MT2^5*MW2^7*MZ2^3*CHq1[1, 1] + 237528*MH2*MT2^3*MW2^8*MZ2^3*
       CHq1[1, 1] + 266016*MT2^4*MW2^8*MZ2^3*CHq1[1, 1] - 
      165576*MH2*MT2^2*MW2^9*MZ2^3*CHq1[1, 1] - 290448*MT2^3*MW2^9*MZ2^3*
       CHq1[1, 1] + 63480*MH2*MT2*MW2^10*MZ2^3*CHq1[1, 1] + 
      195168*MT2^2*MW2^10*MZ2^3*CHq1[1, 1] - 9960*MH2*MW2^11*MZ2^3*
       CHq1[1, 1] - 72336*MT2*MW2^11*MZ2^3*CHq1[1, 1] + 
      11040*MW2^12*MZ2^3*CHq1[1, 1] - 13734*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[1, 1] + 102546*MH2*MT2^6*MW2^4*MZ2^4*CHq1[1, 1] + 
      15732*MT2^7*MW2^4*MZ2^4*CHq1[1, 1] - 314046*MH2*MT2^5*MW2^5*MZ2^4*
       CHq1[1, 1] - 118044*MT2^6*MW2^5*MZ2^4*CHq1[1, 1] + 
      516282*MH2*MT2^4*MW2^6*MZ2^4*CHq1[1, 1] + 362052*MT2^5*MW2^6*MZ2^4*
       CHq1[1, 1] - 491346*MH2*MT2^3*MW2^7*MZ2^4*CHq1[1, 1] - 
      593340*MT2^4*MW2^7*MZ2^4*CHq1[1, 1] + 267030*MH2*MT2^2*MW2^8*MZ2^4*
       CHq1[1, 1] + 559980*MT2^3*MW2^8*MZ2^4*CHq1[1, 1] - 
      74058*MH2*MT2*MW2^9*MZ2^4*CHq1[1, 1] - 300132*MT2^2*MW2^9*MZ2^4*
       CHq1[1, 1] + 7326*MH2*MW2^10*MZ2^4*CHq1[1, 1] + 
      81564*MT2*MW2^10*MZ2^4*CHq1[1, 1] - 7812*MW2^11*MZ2^4*CHq1[1, 1] + 
      9258*MH2*MT2^7*MW2^2*MZ2^5*CHq1[1, 1] - 78540*MH2*MT2^6*MW2^3*MZ2^5*
       CHq1[1, 1] - 10446*MT2^7*MW2^3*MZ2^5*CHq1[1, 1] + 
      249354*MH2*MT2^5*MW2^4*MZ2^5*CHq1[1, 1] + 88854*MT2^6*MW2^4*MZ2^5*
       CHq1[1, 1] - 386292*MH2*MT2^4*MW2^5*MZ2^5*CHq1[1, 1] - 
      282294*MT2^5*MW2^5*MZ2^5*CHq1[1, 1] + 304806*MH2*MT2^3*MW2^6*MZ2^5*
       CHq1[1, 1] + 436350*MT2^4*MW2^6*MZ2^5*CHq1[1, 1] - 
      106524*MH2*MT2^2*MW2^7*MZ2^5*CHq1[1, 1] - 341850*MT2^3*MW2^7*MZ2^5*
       CHq1[1, 1] + 3462*MH2*MT2*MW2^8*MZ2^5*CHq1[1, 1] + 
      116946*MT2^2*MW2^8*MZ2^5*CHq1[1, 1] + 4476*MH2*MW2^9*MZ2^5*CHq1[1, 1] - 
      2274*MT2*MW2^9*MZ2^5*CHq1[1, 1] - 5286*MW2^10*MZ2^5*CHq1[1, 1] - 
      2220*MH2*MT2^7*MW2*MZ2^6*CHq1[1, 1] + 24798*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[1, 1] + 2490*MT2^7*MW2^2*MZ2^6*CHq1[1, 1] - 
      83652*MH2*MT2^5*MW2^3*MZ2^6*CHq1[1, 1] - 27876*MT2^6*MW2^3*MZ2^6*
       CHq1[1, 1] + 110256*MH2*MT2^4*MW2^4*MZ2^6*CHq1[1, 1] + 
      94074*MT2^5*MW2^4*MZ2^6*CHq1[1, 1] - 36498*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[1, 1] - 123648*MT2^4*MW2^5*MZ2^6*CHq1[1, 1] - 
      40872*MH2*MT2^2*MW2^6*MZ2^6*CHq1[1, 1] + 39954*MT2^3*MW2^6*MZ2^6*
       CHq1[1, 1] + 35226*MH2*MT2*MW2^7*MZ2^6*CHq1[1, 1] + 
      47136*MT2^2*MW2^7*MZ2^6*CHq1[1, 1] - 7038*MH2*MW2^8*MZ2^6*CHq1[1, 1] - 
      40086*MT2*MW2^8*MZ2^6*CHq1[1, 1] + 7956*MW2^9*MZ2^6*CHq1[1, 1] - 
      2220*MH2*MT2^6*MW2*MZ2^7*CHq1[1, 1] + 8880*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[1, 1] + 2490*MT2^6*MW2^2*MZ2^7*CHq1[1, 1] - 
      1842*MH2*MT2^4*MW2^3*MZ2^7*CHq1[1, 1] - 9960*MT2^5*MW2^3*MZ2^7*
       CHq1[1, 1] - 27774*MH2*MT2^3*MW2^4*MZ2^7*CHq1[1, 1] + 
      2004*MT2^4*MW2^4*MZ2^7*CHq1[1, 1] + 38874*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[1, 1] + 31338*MT2^3*MW2^5*MZ2^7*CHq1[1, 1] - 
      18138*MH2*MT2*MW2^6*MZ2^7*CHq1[1, 1] - 43788*MT2^2*MW2^6*MZ2^7*
       CHq1[1, 1] + 2220*MH2*MW2^7*MZ2^7*CHq1[1, 1] + 
      20406*MT2*MW2^7*MZ2^7*CHq1[1, 1] - 2490*MW2^8*MZ2^7*CHq1[1, 1] - 
      2220*MH2*MT2^4*MW2^2*MZ2^8*CHq1[1, 1] + 6660*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[1, 1] + 2490*MT2^4*MW2^3*MZ2^8*CHq1[1, 1] - 
      6660*MH2*MT2^2*MW2^4*MZ2^8*CHq1[1, 1] - 7470*MT2^3*MW2^4*MZ2^8*
       CHq1[1, 1] + 2220*MH2*MT2*MW2^5*MZ2^8*CHq1[1, 1] + 
      7470*MT2^2*MW2^5*MZ2^8*CHq1[1, 1] - 2490*MT2*MW2^6*MZ2^8*CHq1[1, 1] + 
      1152*MH2*MT2^7*MW2^7*CHq1[2, 2] - 8064*MH2*MT2^6*MW2^8*CHq1[2, 2] - 
      1152*MT2^7*MW2^8*CHq1[2, 2] + 24192*MH2*MT2^5*MW2^9*CHq1[2, 2] + 
      8064*MT2^6*MW2^9*CHq1[2, 2] - 40320*MH2*MT2^4*MW2^10*CHq1[2, 2] - 
      24192*MT2^5*MW2^10*CHq1[2, 2] + 40320*MH2*MT2^3*MW2^11*CHq1[2, 2] + 
      40320*MT2^4*MW2^11*CHq1[2, 2] - 24192*MH2*MT2^2*MW2^12*CHq1[2, 2] - 
      40320*MT2^3*MW2^12*CHq1[2, 2] + 8064*MH2*MT2*MW2^13*CHq1[2, 2] + 
      24192*MT2^2*MW2^13*CHq1[2, 2] - 1152*MH2*MW2^14*CHq1[2, 2] - 
      8064*MT2*MW2^14*CHq1[2, 2] + 1152*MW2^15*CHq1[2, 2] - 
      4416*MH2*MT2^7*MW2^6*MZ2*CHq1[2, 2] + 32064*MH2*MT2^6*MW2^7*MZ2*
       CHq1[2, 2] + 4416*MT2^7*MW2^7*MZ2*CHq1[2, 2] - 
      97344*MH2*MT2^5*MW2^8*MZ2*CHq1[2, 2] - 32064*MT2^6*MW2^8*MZ2*
       CHq1[2, 2] + 160320*MH2*MT2^4*MW2^9*MZ2*CHq1[2, 2] + 
      97344*MT2^5*MW2^9*MZ2*CHq1[2, 2] - 154560*MH2*MT2^3*MW2^10*MZ2*
       CHq1[2, 2] - 160320*MT2^4*MW2^10*MZ2*CHq1[2, 2] + 
      86976*MH2*MT2^2*MW2^11*MZ2*CHq1[2, 2] + 154560*MT2^3*MW2^11*MZ2*
       CHq1[2, 2] - 26304*MH2*MT2*MW2^12*MZ2*CHq1[2, 2] - 
      86976*MT2^2*MW2^12*MZ2*CHq1[2, 2] + 3264*MH2*MW2^13*MZ2*CHq1[2, 2] + 
      26304*MT2*MW2^13*MZ2*CHq1[2, 2] - 3264*MW2^14*MZ2*CHq1[2, 2] + 
      3552*MH2*MT2^7*MW2^5*MZ2^2*CHq1[2, 2] - 29280*MH2*MT2^6*MW2^6*MZ2^2*
       CHq1[2, 2] - 3120*MT2^7*MW2^6*MZ2^2*CHq1[2, 2] + 
      92256*MH2*MT2^5*MW2^7*MZ2^2*CHq1[2, 2] + 26256*MT2^6*MW2^7*MZ2^2*
       CHq1[2, 2] - 145248*MH2*MT2^4*MW2^8*MZ2^2*CHq1[2, 2] - 
      83184*MT2^5*MW2^8*MZ2^2*CHq1[2, 2] + 120864*MH2*MT2^3*MW2^9*MZ2^2*
       CHq1[2, 2] + 130128*MT2^4*MW2^9*MZ2^2*CHq1[2, 2] - 
      49056*MH2*MT2^2*MW2^10*MZ2^2*CHq1[2, 2] - 105744*MT2^3*MW2^10*MZ2^2*
       CHq1[2, 2] + 6048*MH2*MT2*MW2^11*MZ2^2*CHq1[2, 2] + 
      39984*MT2^2*MW2^11*MZ2^2*CHq1[2, 2] + 864*MH2*MW2^12*MZ2^2*CHq1[2, 2] - 
      3024*MT2*MW2^12*MZ2^2*CHq1[2, 2] - 1296*MW2^13*MZ2^2*CHq1[2, 2] + 
      6408*MH2*MT2^7*MW2^4*MZ2^3*CHq1[2, 2] - 41304*MH2*MT2^6*MW2^5*MZ2^3*
       CHq1[2, 2] - 7920*MT2^7*MW2^5*MZ2^3*CHq1[2, 2] + 
      120360*MH2*MT2^5*MW2^6*MZ2^3*CHq1[2, 2] + 52320*MT2^6*MW2^6*MZ2^3*
       CHq1[2, 2] - 210936*MH2*MT2^4*MW2^7*MZ2^3*CHq1[2, 2] - 
      153840*MT2^5*MW2^7*MZ2^3*CHq1[2, 2] + 237528*MH2*MT2^3*MW2^8*MZ2^3*
       CHq1[2, 2] + 266016*MT2^4*MW2^8*MZ2^3*CHq1[2, 2] - 
      165576*MH2*MT2^2*MW2^9*MZ2^3*CHq1[2, 2] - 290448*MT2^3*MW2^9*MZ2^3*
       CHq1[2, 2] + 63480*MH2*MT2*MW2^10*MZ2^3*CHq1[2, 2] + 
      195168*MT2^2*MW2^10*MZ2^3*CHq1[2, 2] - 9960*MH2*MW2^11*MZ2^3*
       CHq1[2, 2] - 72336*MT2*MW2^11*MZ2^3*CHq1[2, 2] + 
      11040*MW2^12*MZ2^3*CHq1[2, 2] - 13734*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[2, 2] + 102546*MH2*MT2^6*MW2^4*MZ2^4*CHq1[2, 2] + 
      15732*MT2^7*MW2^4*MZ2^4*CHq1[2, 2] - 314046*MH2*MT2^5*MW2^5*MZ2^4*
       CHq1[2, 2] - 118044*MT2^6*MW2^5*MZ2^4*CHq1[2, 2] + 
      516282*MH2*MT2^4*MW2^6*MZ2^4*CHq1[2, 2] + 362052*MT2^5*MW2^6*MZ2^4*
       CHq1[2, 2] - 491346*MH2*MT2^3*MW2^7*MZ2^4*CHq1[2, 2] - 
      593340*MT2^4*MW2^7*MZ2^4*CHq1[2, 2] + 267030*MH2*MT2^2*MW2^8*MZ2^4*
       CHq1[2, 2] + 559980*MT2^3*MW2^8*MZ2^4*CHq1[2, 2] - 
      74058*MH2*MT2*MW2^9*MZ2^4*CHq1[2, 2] - 300132*MT2^2*MW2^9*MZ2^4*
       CHq1[2, 2] + 7326*MH2*MW2^10*MZ2^4*CHq1[2, 2] + 
      81564*MT2*MW2^10*MZ2^4*CHq1[2, 2] - 7812*MW2^11*MZ2^4*CHq1[2, 2] + 
      9258*MH2*MT2^7*MW2^2*MZ2^5*CHq1[2, 2] - 78540*MH2*MT2^6*MW2^3*MZ2^5*
       CHq1[2, 2] - 10446*MT2^7*MW2^3*MZ2^5*CHq1[2, 2] + 
      249354*MH2*MT2^5*MW2^4*MZ2^5*CHq1[2, 2] + 88854*MT2^6*MW2^4*MZ2^5*
       CHq1[2, 2] - 386292*MH2*MT2^4*MW2^5*MZ2^5*CHq1[2, 2] - 
      282294*MT2^5*MW2^5*MZ2^5*CHq1[2, 2] + 304806*MH2*MT2^3*MW2^6*MZ2^5*
       CHq1[2, 2] + 436350*MT2^4*MW2^6*MZ2^5*CHq1[2, 2] - 
      106524*MH2*MT2^2*MW2^7*MZ2^5*CHq1[2, 2] - 341850*MT2^3*MW2^7*MZ2^5*
       CHq1[2, 2] + 3462*MH2*MT2*MW2^8*MZ2^5*CHq1[2, 2] + 
      116946*MT2^2*MW2^8*MZ2^5*CHq1[2, 2] + 4476*MH2*MW2^9*MZ2^5*CHq1[2, 2] - 
      2274*MT2*MW2^9*MZ2^5*CHq1[2, 2] - 5286*MW2^10*MZ2^5*CHq1[2, 2] - 
      2220*MH2*MT2^7*MW2*MZ2^6*CHq1[2, 2] + 24798*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[2, 2] + 2490*MT2^7*MW2^2*MZ2^6*CHq1[2, 2] - 
      83652*MH2*MT2^5*MW2^3*MZ2^6*CHq1[2, 2] - 27876*MT2^6*MW2^3*MZ2^6*
       CHq1[2, 2] + 110256*MH2*MT2^4*MW2^4*MZ2^6*CHq1[2, 2] + 
      94074*MT2^5*MW2^4*MZ2^6*CHq1[2, 2] - 36498*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[2, 2] - 123648*MT2^4*MW2^5*MZ2^6*CHq1[2, 2] - 
      40872*MH2*MT2^2*MW2^6*MZ2^6*CHq1[2, 2] + 39954*MT2^3*MW2^6*MZ2^6*
       CHq1[2, 2] + 35226*MH2*MT2*MW2^7*MZ2^6*CHq1[2, 2] + 
      47136*MT2^2*MW2^7*MZ2^6*CHq1[2, 2] - 7038*MH2*MW2^8*MZ2^6*CHq1[2, 2] - 
      40086*MT2*MW2^8*MZ2^6*CHq1[2, 2] + 7956*MW2^9*MZ2^6*CHq1[2, 2] - 
      2220*MH2*MT2^6*MW2*MZ2^7*CHq1[2, 2] + 8880*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[2, 2] + 2490*MT2^6*MW2^2*MZ2^7*CHq1[2, 2] - 
      1842*MH2*MT2^4*MW2^3*MZ2^7*CHq1[2, 2] - 9960*MT2^5*MW2^3*MZ2^7*
       CHq1[2, 2] - 27774*MH2*MT2^3*MW2^4*MZ2^7*CHq1[2, 2] + 
      2004*MT2^4*MW2^4*MZ2^7*CHq1[2, 2] + 38874*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[2, 2] + 31338*MT2^3*MW2^5*MZ2^7*CHq1[2, 2] - 
      18138*MH2*MT2*MW2^6*MZ2^7*CHq1[2, 2] - 43788*MT2^2*MW2^6*MZ2^7*
       CHq1[2, 2] + 2220*MH2*MW2^7*MZ2^7*CHq1[2, 2] + 
      20406*MT2*MW2^7*MZ2^7*CHq1[2, 2] - 2490*MW2^8*MZ2^7*CHq1[2, 2] - 
      2220*MH2*MT2^4*MW2^2*MZ2^8*CHq1[2, 2] + 6660*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[2, 2] + 2490*MT2^4*MW2^3*MZ2^8*CHq1[2, 2] - 
      6660*MH2*MT2^2*MW2^4*MZ2^8*CHq1[2, 2] - 7470*MT2^3*MW2^4*MZ2^8*
       CHq1[2, 2] + 2220*MH2*MT2*MW2^5*MZ2^8*CHq1[2, 2] + 
      7470*MT2^2*MW2^5*MZ2^8*CHq1[2, 2] - 2490*MT2*MW2^6*MZ2^8*CHq1[2, 2] - 
      1152*MH2*MT2^7*MW2^7*CHq1[3, 3] + 8064*MH2*MT2^6*MW2^8*CHq1[3, 3] + 
      1152*MT2^7*MW2^8*CHq1[3, 3] - 24192*MH2*MT2^5*MW2^9*CHq1[3, 3] - 
      8064*MT2^6*MW2^9*CHq1[3, 3] + 40320*MH2*MT2^4*MW2^10*CHq1[3, 3] + 
      24192*MT2^5*MW2^10*CHq1[3, 3] - 40320*MH2*MT2^3*MW2^11*CHq1[3, 3] - 
      40320*MT2^4*MW2^11*CHq1[3, 3] + 24192*MH2*MT2^2*MW2^12*CHq1[3, 3] + 
      40320*MT2^3*MW2^12*CHq1[3, 3] - 8064*MH2*MT2*MW2^13*CHq1[3, 3] - 
      24192*MT2^2*MW2^13*CHq1[3, 3] + 1152*MH2*MW2^14*CHq1[3, 3] + 
      8064*MT2*MW2^14*CHq1[3, 3] - 1152*MW2^15*CHq1[3, 3] + 
      288*MH2*MT2^8*MW2^5*MZ2*CHq1[3, 3] - 1056*MH2*MT2^7*MW2^6*MZ2*
       CHq1[3, 3] - 288*MT2^8*MW2^6*MZ2*CHq1[3, 3] - 1824*MH2*MT2^6*MW2^7*MZ2*
       CHq1[3, 3] + 1056*MT2^7*MW2^7*MZ2*CHq1[3, 3] + 
      14688*MH2*MT2^5*MW2^8*MZ2*CHq1[3, 3] + 1824*MT2^6*MW2^8*MZ2*
       CHq1[3, 3] - 29280*MH2*MT2^4*MW2^9*MZ2*CHq1[3, 3] - 
      14688*MT2^5*MW2^9*MZ2*CHq1[3, 3] + 27552*MH2*MT2^3*MW2^10*MZ2*
       CHq1[3, 3] + 29280*MT2^4*MW2^10*MZ2*CHq1[3, 3] - 
      12384*MH2*MT2^2*MW2^11*MZ2*CHq1[3, 3] - 27552*MT2^3*MW2^11*MZ2*
       CHq1[3, 3] + 1824*MH2*MT2*MW2^12*MZ2*CHq1[3, 3] + 
      12384*MT2^2*MW2^12*MZ2*CHq1[3, 3] + 192*MH2*MW2^13*MZ2*CHq1[3, 3] - 
      1824*MT2*MW2^13*MZ2*CHq1[3, 3] - 192*MW2^14*MZ2*CHq1[3, 3] - 
      576*MH2*MT2^8*MW2^4*MZ2^2*CHq1[3, 3] + 7104*MH2*MT2^7*MW2^5*MZ2^2*
       CHq1[3, 3] + 576*MT2^8*MW2^5*MZ2^2*CHq1[3, 3] - 
      32064*MH2*MT2^6*MW2^6*MZ2^2*CHq1[3, 3] - 7536*MT2^7*MW2^6*MZ2^2*
       CHq1[3, 3] + 78816*MH2*MT2^5*MW2^7*MZ2^2*CHq1[3, 3] + 
      35088*MT2^6*MW2^7*MZ2^2*CHq1[3, 3] - 122592*MH2*MT2^4*MW2^8*MZ2^2*
       CHq1[3, 3] - 87888*MT2^5*MW2^8*MZ2^2*CHq1[3, 3] + 
      125952*MH2*MT2^3*MW2^9*MZ2^2*CHq1[3, 3] + 137712*MT2^4*MW2^9*MZ2^2*
       CHq1[3, 3] - 82560*MH2*MT2^2*MW2^10*MZ2^2*CHq1[3, 3] - 
      141072*MT2^3*MW2^10*MZ2^2*CHq1[3, 3] + 30816*MH2*MT2*MW2^11*MZ2^2*
       CHq1[3, 3] + 91632*MT2^2*MW2^11*MZ2^2*CHq1[3, 3] - 
      4896*MH2*MW2^12*MZ2^2*CHq1[3, 3] - 33840*MT2*MW2^12*MZ2^2*CHq1[3, 3] + 
      5328*MW2^13*MZ2^2*CHq1[3, 3] + 252*MH2*MT2^8*MW2^3*MZ2^3*CHq1[3, 3] - 
      4932*MH2*MT2^7*MW2^4*MZ2^3*CHq1[3, 3] - 252*MT2^8*MW2^4*MZ2^3*
       CHq1[3, 3] + 29100*MH2*MT2^6*MW2^5*MZ2^3*CHq1[3, 3] + 
      5796*MT2^7*MW2^5*MZ2^3*CHq1[3, 3] - 82452*MH2*MT2^5*MW2^6*MZ2^3*
       CHq1[3, 3] - 35580*MT2^6*MW2^6*MZ2^3*CHq1[3, 3] + 
      132564*MH2*MT2^4*MW2^7*MZ2^3*CHq1[3, 3] + 102324*MT2^5*MW2^7*MZ2^3*
       CHq1[3, 3] - 126252*MH2*MT2^3*MW2^8*MZ2^3*CHq1[3, 3] - 
      164964*MT2^4*MW2^8*MZ2^3*CHq1[3, 3] + 67908*MH2*MT2^2*MW2^9*MZ2^3*
       CHq1[3, 3] + 156492*MT2^3*MW2^9*MZ2^3*CHq1[3, 3] - 
      17148*MH2*MT2*MW2^10*MZ2^3*CHq1[3, 3] - 83892*MT2^2*MW2^10*MZ2^3*
       CHq1[3, 3] + 960*MH2*MW2^11*MZ2^3*CHq1[3, 3] + 
      21468*MT2*MW2^11*MZ2^3*CHq1[3, 3] - 1392*MW2^12*MZ2^3*CHq1[3, 3] + 
      126*MH2*MT2^8*MW2^2*MZ2^4*CHq1[3, 3] - 3780*MH2*MT2^7*MW2^3*MZ2^4*
       CHq1[3, 3] - 126*MT2^8*MW2^3*MZ2^4*CHq1[3, 3] + 
      20844*MH2*MT2^6*MW2^4*MZ2^4*CHq1[3, 3] + 3402*MT2^7*MW2^4*MZ2^4*
       CHq1[3, 3] - 56664*MH2*MT2^5*MW2^5*MZ2^4*CHq1[3, 3] - 
      17334*MT2^6*MW2^5*MZ2^4*CHq1[3, 3] + 95196*MH2*MT2^4*MW2^6*MZ2^4*
       CHq1[3, 3] + 45270*MT2^5*MW2^6*MZ2^4*CHq1[3, 3] - 
      107316*MH2*MT2^3*MW2^7*MZ2^4*CHq1[3, 3] - 78078*MT2^4*MW2^7*MZ2^4*
       CHq1[3, 3] + 81180*MH2*MT2^2*MW2^8*MZ2^4*CHq1[3, 3] + 
      95382*MT2^3*MW2^8*MZ2^4*CHq1[3, 3] - 36624*MH2*MT2*MW2^9*MZ2^4*
       CHq1[3, 3] - 78858*MT2^2*MW2^9*MZ2^4*CHq1[3, 3] + 
      7038*MH2*MW2^10*MZ2^4*CHq1[3, 3] + 37866*MT2*MW2^10*MZ2^4*CHq1[3, 3] - 
      7524*MW2^11*MZ2^4*CHq1[3, 3] - 90*MH2*MT2^8*MW2*MZ2^5*CHq1[3, 3] + 
      5385*MH2*MT2^7*MW2^2*MZ2^5*CHq1[3, 3] + 90*MT2^8*MW2^2*MZ2^5*
       CHq1[3, 3] - 38073*MH2*MT2^6*MW2^3*MZ2^5*CHq1[3, 3] - 
      5574*MT2^7*MW2^3*MZ2^5*CHq1[3, 3] + 114723*MH2*MT2^5*MW2^4*MZ2^5*
       CHq1[3, 3] + 39018*MT2^6*MW2^4*MZ2^5*CHq1[3, 3] - 
      186531*MH2*MT2^4*MW2^5*MZ2^5*CHq1[3, 3] - 117180*MT2^5*MW2^5*MZ2^5*
       CHq1[3, 3] + 176667*MH2*MT2^3*MW2^6*MZ2^5*CHq1[3, 3] + 
      192120*MT2^4*MW2^6*MZ2^5*CHq1[3, 3] - 98667*MH2*MT2^2*MW2^7*MZ2^5*
       CHq1[3, 3] - 185874*MT2^3*MW2^7*MZ2^5*CHq1[3, 3] + 
      29577*MH2*MT2*MW2^8*MZ2^5*CHq1[3, 3] + 107118*MT2^2*MW2^8*MZ2^5*
       CHq1[3, 3] - 2991*MH2*MW2^9*MZ2^5*CHq1[3, 3] - 
      33276*MT2*MW2^9*MZ2^5*CHq1[3, 3] + 3558*MW2^10*MZ2^5*CHq1[3, 3] - 
      1650*MH2*MT2^7*MW2*MZ2^6*CHq1[3, 3] + 15999*MH2*MT2^6*MW2^2*MZ2^6*
       CHq1[3, 3] + 1785*MT2^7*MW2^2*MZ2^6*CHq1[3, 3] - 
      52536*MH2*MT2^5*MW2^3*MZ2^6*CHq1[3, 3] - 17133*MT2^6*MW2^3*MZ2^6*
       CHq1[3, 3] + 77673*MH2*MT2^4*MW2^4*MZ2^6*CHq1[3, 3] + 
      56127*MT2^5*MW2^4*MZ2^6*CHq1[3, 3] - 50082*MH2*MT2^3*MW2^5*MZ2^6*
       CHq1[3, 3] - 83721*MT2^4*MW2^5*MZ2^6*CHq1[3, 3] + 
      4737*MH2*MT2^2*MW2^6*MZ2^6*CHq1[3, 3] + 55941*MT2^3*MW2^6*MZ2^6*
       CHq1[3, 3] + 9072*MH2*MT2*MW2^7*MZ2^6*CHq1[3, 3] - 
      7761*MT2^2*MW2^7*MZ2^6*CHq1[3, 3] - 3213*MH2*MW2^8*MZ2^6*CHq1[3, 3] - 
      8505*MT2*MW2^8*MZ2^6*CHq1[3, 3] + 3267*MW2^9*MZ2^6*CHq1[3, 3] - 
      1560*MH2*MT2^6*MW2*MZ2^7*CHq1[3, 3] + 6240*MH2*MT2^5*MW2^2*MZ2^7*
       CHq1[3, 3] + 1695*MT2^6*MW2^2*MZ2^7*CHq1[3, 3] - 
      3441*MH2*MT2^4*MW2^3*MZ2^7*CHq1[3, 3] - 6780*MT2^5*MW2^3*MZ2^7*
       CHq1[3, 3] - 13563*MH2*MT2^3*MW2^4*MZ2^7*CHq1[3, 3] + 
      3927*MT2^4*MW2^4*MZ2^7*CHq1[3, 3] + 22587*MH2*MT2^2*MW2^5*MZ2^7*
       CHq1[3, 3] + 14130*MT2^3*MW2^5*MZ2^7*CHq1[3, 3] - 
      12183*MH2*MT2*MW2^6*MZ2^7*CHq1[3, 3] - 23829*MT2^2*MW2^6*MZ2^7*
       CHq1[3, 3] + 1920*MH2*MW2^7*MZ2^7*CHq1[3, 3] + 
      12912*MT2*MW2^7*MZ2^7*CHq1[3, 3] - 2055*MW2^8*MZ2^7*CHq1[3, 3] - 
      1560*MH2*MT2^4*MW2^2*MZ2^8*CHq1[3, 3] + 4770*MH2*MT2^3*MW2^3*MZ2^8*
       CHq1[3, 3] + 1695*MT2^4*MW2^3*MZ2^8*CHq1[3, 3] - 
      5130*MH2*MT2^2*MW2^4*MZ2^8*CHq1[3, 3] - 5175*MT2^3*MW2^4*MZ2^8*
       CHq1[3, 3] + 1920*MH2*MT2*MW2^5*MZ2^8*CHq1[3, 3] + 
      5535*MT2^2*MW2^5*MZ2^8*CHq1[3, 3] - 2055*MT2*MW2^6*MZ2^8*CHq1[3, 3] + 
      384*MH2*MT2^7*MW2^7*CHq3[1, 1] - 2688*MH2*MT2^6*MW2^8*CHq3[1, 1] - 
      384*MT2^7*MW2^8*CHq3[1, 1] + 8064*MH2*MT2^5*MW2^9*CHq3[1, 1] + 
      2688*MT2^6*MW2^9*CHq3[1, 1] - 13440*MH2*MT2^4*MW2^10*CHq3[1, 1] - 
      8064*MT2^5*MW2^10*CHq3[1, 1] + 13440*MH2*MT2^3*MW2^11*CHq3[1, 1] + 
      13440*MT2^4*MW2^11*CHq3[1, 1] - 8064*MH2*MT2^2*MW2^12*CHq3[1, 1] - 
      13440*MT2^3*MW2^12*CHq3[1, 1] + 2688*MH2*MT2*MW2^13*CHq3[1, 1] + 
      8064*MT2^2*MW2^13*CHq3[1, 1] - 384*MH2*MW2^14*CHq3[1, 1] - 
      2688*MT2*MW2^14*CHq3[1, 1] + 384*MW2^15*CHq3[1, 1] - 
      4032*MH2*MT2^7*MW2^6*MZ2*CHq3[1, 1] + 28608*MH2*MT2^6*MW2^7*MZ2*
       CHq3[1, 1] + 4032*MT2^7*MW2^7*MZ2*CHq3[1, 1] - 
      86208*MH2*MT2^5*MW2^8*MZ2*CHq3[1, 1] - 28608*MT2^6*MW2^8*MZ2*
       CHq3[1, 1] + 143040*MH2*MT2^4*MW2^9*MZ2*CHq3[1, 1] + 
      86208*MT2^5*MW2^9*MZ2*CHq3[1, 1] - 141120*MH2*MT2^3*MW2^10*MZ2*
       CHq3[1, 1] - 143040*MT2^4*MW2^10*MZ2*CHq3[1, 1] + 
      82752*MH2*MT2^2*MW2^11*MZ2*CHq3[1, 1] + 141120*MT2^3*MW2^11*MZ2*
       CHq3[1, 1] - 26688*MH2*MT2*MW2^12*MZ2*CHq3[1, 1] - 
      82752*MT2^2*MW2^12*MZ2*CHq3[1, 1] + 3648*MH2*MW2^13*MZ2*CHq3[1, 1] + 
      26688*MT2*MW2^13*MZ2*CHq3[1, 1] - 3648*MW2^14*MZ2*CHq3[1, 1] + 
      7872*MH2*MT2^7*MW2^5*MZ2^2*CHq3[1, 1] - 59136*MH2*MT2^6*MW2^6*MZ2^2*
       CHq3[1, 1] - 9168*MT2^7*MW2^6*MZ2^2*CHq3[1, 1] + 
      181440*MH2*MT2^5*MW2^7*MZ2^2*CHq3[1, 1] + 68208*MT2^6*MW2^7*MZ2^2*
       CHq3[1, 1] - 295296*MH2*MT2^4*MW2^8*MZ2^2*CHq3[1, 1] - 
      208656*MT2^5*MW2^8*MZ2^2*CHq3[1, 1] + 274368*MH2*MT2^3*MW2^9*MZ2^2*
       CHq3[1, 1] + 340656*MT2^4*MW2^9*MZ2^2*CHq3[1, 1] - 
      144000*MH2*MT2^2*MW2^10*MZ2^2*CHq3[1, 1] - 319728*MT2^3*MW2^10*MZ2^2*
       CHq3[1, 1] + 38592*MH2*MT2*MW2^11*MZ2^2*CHq3[1, 1] + 
      171216*MT2^2*MW2^11*MZ2^2*CHq3[1, 1] - 3840*MH2*MW2^12*MZ2^2*
       CHq3[1, 1] - 47664*MT2*MW2^12*MZ2^2*CHq3[1, 1] + 
      5136*MW2^13*MZ2^2*CHq3[1, 1] - 3336*MH2*MT2^7*MW2^4*MZ2^3*CHq3[1, 1] + 
      31224*MH2*MT2^6*MW2^5*MZ2^3*CHq3[1, 1] + 6576*MT2^7*MW2^5*MZ2^3*
       CHq3[1, 1] - 101544*MH2*MT2^5*MW2^6*MZ2^3*CHq3[1, 1] - 
      55200*MT2^6*MW2^6*MZ2^3*CHq3[1, 1] + 152088*MH2*MT2^4*MW2^7*MZ2^3*
       CHq3[1, 1] + 174768*MT2^5*MW2^7*MZ2^3*CHq3[1, 1] - 
      104664*MH2*MT2^3*MW2^8*MZ2^3*CHq3[1, 1] - 271968*MT2^4*MW2^8*MZ2^3*
       CHq3[1, 1] + 18600*MH2*MT2^2*MW2^9*MZ2^3*CHq3[1, 1] + 
      218064*MT2^3*MW2^9*MZ2^3*CHq3[1, 1] + 12168*MH2*MT2*MW2^10*MZ2^3*
       CHq3[1, 1] - 80160*MT2^2*MW2^10*MZ2^3*CHq3[1, 1] - 
      4536*MH2*MW2^11*MZ2^3*CHq3[1, 1] + 5328*MT2*MW2^11*MZ2^3*CHq3[1, 1] + 
      2592*MW2^12*MZ2^3*CHq3[1, 1] - 5382*MH2*MT2^7*MW2^3*MZ2^4*CHq3[1, 1] + 
      34338*MH2*MT2^6*MW2^4*MZ2^4*CHq3[1, 1] + 2628*MT2^7*MW2^4*MZ2^4*
       CHq3[1, 1] - 99678*MH2*MT2^5*MW2^5*MZ2^4*CHq3[1, 1] - 
      11820*MT2^6*MW2^5*MZ2^4*CHq3[1, 1] + 179562*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[1, 1] + 28884*MT2^5*MW2^6*MZ2^4*CHq3[1, 1] - 
      211986*MH2*MT2^3*MW2^7*MZ2^4*CHq3[1, 1] - 68268*MT2^4*MW2^7*MZ2^4*
       CHq3[1, 1] + 153318*MH2*MT2^2*MW2^8*MZ2^4*CHq3[1, 1] + 
      119484*MT2^3*MW2^8*MZ2^4*CHq3[1, 1] - 58890*MH2*MT2*MW2^9*MZ2^4*
       CHq3[1, 1] - 115572*MT2^2*MW2^9*MZ2^4*CHq3[1, 1] + 
      8718*MH2*MW2^10*MZ2^4*CHq3[1, 1] + 53868*MT2*MW2^10*MZ2^4*CHq3[1, 1] - 
      9204*MW2^11*MZ2^4*CHq3[1, 1] + 6312*MH2*MT2^7*MW2^2*MZ2^5*CHq3[1, 1] - 
      49566*MH2*MT2^6*MW2^3*MZ2^5*CHq3[1, 1] - 5502*MT2^7*MW2^3*MZ2^5*
       CHq3[1, 1] + 154080*MH2*MT2^5*MW2^4*MZ2^5*CHq3[1, 1] + 
      41142*MT2^6*MW2^4*MZ2^5*CHq3[1, 1] - 251166*MH2*MT2^4*MW2^5*MZ2^5*
       CHq3[1, 1] - 126054*MT2^5*MW2^5*MZ2^5*CHq3[1, 1] + 
      230928*MH2*MT2^3*MW2^6*MZ2^5*CHq3[1, 1] + 212286*MT2^4*MW2^6*MZ2^5*
       CHq3[1, 1] - 115650*MH2*MT2^2*MW2^7*MZ2^5*CHq3[1, 1] - 
      212298*MT2^3*MW2^7*MZ2^5*CHq3[1, 1] + 25992*MH2*MT2*MW2^8*MZ2^5*
       CHq3[1, 1] + 122130*MT2^2*MW2^8*MZ2^5*CHq3[1, 1] - 
      930*MH2*MW2^9*MZ2^5*CHq3[1, 1] - 34578*MT2*MW2^9*MZ2^5*CHq3[1, 1] + 
      2874*MW2^10*MZ2^5*CHq3[1, 1] - 1980*MH2*MT2^7*MW2*MZ2^6*CHq3[1, 1] + 
      20172*MH2*MT2^6*MW2^2*MZ2^6*CHq3[1, 1] + 1980*MT2^7*MW2^2*MZ2^6*
       CHq3[1, 1] - 66828*MH2*MT2^5*MW2^3*MZ2^6*CHq3[1, 1] - 
      19362*MT2^6*MW2^3*MZ2^6*CHq3[1, 1] + 95478*MH2*MT2^4*MW2^4*MZ2^6*
       CHq3[1, 1] + 63588*MT2^5*MW2^4*MZ2^6*CHq3[1, 1] - 
      53154*MH2*MT2^3*MW2^5*MZ2^6*CHq3[1, 1] - 94182*MT2^4*MW2^5*MZ2^6*
       CHq3[1, 1] - 6126*MH2*MT2^2*MW2^6*MZ2^6*CHq3[1, 1] + 
      61416*MT2^3*MW2^6*MZ2^6*CHq3[1, 1] + 16770*MH2*MT2*MW2^7*MZ2^6*
       CHq3[1, 1] - 6186*MT2^2*MW2^7*MZ2^6*CHq3[1, 1] - 
      4332*MH2*MW2^8*MZ2^6*CHq3[1, 1] - 10776*MT2*MW2^8*MZ2^6*CHq3[1, 1] + 
      3522*MW2^9*MZ2^6*CHq3[1, 1] - 1980*MH2*MT2^6*MW2*MZ2^7*CHq3[1, 1] + 
      7920*MH2*MT2^5*MW2^2*MZ2^7*CHq3[1, 1] + 1980*MT2^6*MW2^2*MZ2^7*
       CHq3[1, 1] - 3588*MH2*MT2^4*MW2^3*MZ2^7*CHq3[1, 1] - 
      7920*MT2^5*MW2^3*MZ2^7*CHq3[1, 1] - 18936*MH2*MT2^3*MW2^4*MZ2^7*
       CHq3[1, 1] + 4398*MT2^4*MW2^4*MZ2^7*CHq3[1, 1] + 
      28836*MH2*MT2^2*MW2^5*MZ2^7*CHq3[1, 1] + 16506*MT2^3*MW2^5*MZ2^7*
       CHq3[1, 1] - 14232*MH2*MT2*MW2^6*MZ2^7*CHq3[1, 1] - 
      26406*MT2^2*MW2^6*MZ2^7*CHq3[1, 1] + 1980*MH2*MW2^7*MZ2^7*CHq3[1, 1] + 
      13422*MT2*MW2^7*MZ2^7*CHq3[1, 1] - 1980*MW2^8*MZ2^7*CHq3[1, 1] - 
      1980*MH2*MT2^4*MW2^2*MZ2^8*CHq3[1, 1] + 5940*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[1, 1] + 1980*MT2^4*MW2^3*MZ2^8*CHq3[1, 1] - 
      5940*MH2*MT2^2*MW2^4*MZ2^8*CHq3[1, 1] - 5940*MT2^3*MW2^4*MZ2^8*
       CHq3[1, 1] + 1980*MH2*MT2*MW2^5*MZ2^8*CHq3[1, 1] + 
      5940*MT2^2*MW2^5*MZ2^8*CHq3[1, 1] - 1980*MT2*MW2^6*MZ2^8*CHq3[1, 1] + 
      384*MH2*MT2^7*MW2^7*CHq3[2, 2] - 2688*MH2*MT2^6*MW2^8*CHq3[2, 2] - 
      384*MT2^7*MW2^8*CHq3[2, 2] + 8064*MH2*MT2^5*MW2^9*CHq3[2, 2] + 
      2688*MT2^6*MW2^9*CHq3[2, 2] - 13440*MH2*MT2^4*MW2^10*CHq3[2, 2] - 
      8064*MT2^5*MW2^10*CHq3[2, 2] + 13440*MH2*MT2^3*MW2^11*CHq3[2, 2] + 
      13440*MT2^4*MW2^11*CHq3[2, 2] - 8064*MH2*MT2^2*MW2^12*CHq3[2, 2] - 
      13440*MT2^3*MW2^12*CHq3[2, 2] + 2688*MH2*MT2*MW2^13*CHq3[2, 2] + 
      8064*MT2^2*MW2^13*CHq3[2, 2] - 384*MH2*MW2^14*CHq3[2, 2] - 
      2688*MT2*MW2^14*CHq3[2, 2] + 384*MW2^15*CHq3[2, 2] - 
      4032*MH2*MT2^7*MW2^6*MZ2*CHq3[2, 2] + 28608*MH2*MT2^6*MW2^7*MZ2*
       CHq3[2, 2] + 4032*MT2^7*MW2^7*MZ2*CHq3[2, 2] - 
      86208*MH2*MT2^5*MW2^8*MZ2*CHq3[2, 2] - 28608*MT2^6*MW2^8*MZ2*
       CHq3[2, 2] + 143040*MH2*MT2^4*MW2^9*MZ2*CHq3[2, 2] + 
      86208*MT2^5*MW2^9*MZ2*CHq3[2, 2] - 141120*MH2*MT2^3*MW2^10*MZ2*
       CHq3[2, 2] - 143040*MT2^4*MW2^10*MZ2*CHq3[2, 2] + 
      82752*MH2*MT2^2*MW2^11*MZ2*CHq3[2, 2] + 141120*MT2^3*MW2^11*MZ2*
       CHq3[2, 2] - 26688*MH2*MT2*MW2^12*MZ2*CHq3[2, 2] - 
      82752*MT2^2*MW2^12*MZ2*CHq3[2, 2] + 3648*MH2*MW2^13*MZ2*CHq3[2, 2] + 
      26688*MT2*MW2^13*MZ2*CHq3[2, 2] - 3648*MW2^14*MZ2*CHq3[2, 2] + 
      7872*MH2*MT2^7*MW2^5*MZ2^2*CHq3[2, 2] - 59136*MH2*MT2^6*MW2^6*MZ2^2*
       CHq3[2, 2] - 9168*MT2^7*MW2^6*MZ2^2*CHq3[2, 2] + 
      181440*MH2*MT2^5*MW2^7*MZ2^2*CHq3[2, 2] + 68208*MT2^6*MW2^7*MZ2^2*
       CHq3[2, 2] - 295296*MH2*MT2^4*MW2^8*MZ2^2*CHq3[2, 2] - 
      208656*MT2^5*MW2^8*MZ2^2*CHq3[2, 2] + 274368*MH2*MT2^3*MW2^9*MZ2^2*
       CHq3[2, 2] + 340656*MT2^4*MW2^9*MZ2^2*CHq3[2, 2] - 
      144000*MH2*MT2^2*MW2^10*MZ2^2*CHq3[2, 2] - 319728*MT2^3*MW2^10*MZ2^2*
       CHq3[2, 2] + 38592*MH2*MT2*MW2^11*MZ2^2*CHq3[2, 2] + 
      171216*MT2^2*MW2^11*MZ2^2*CHq3[2, 2] - 3840*MH2*MW2^12*MZ2^2*
       CHq3[2, 2] - 47664*MT2*MW2^12*MZ2^2*CHq3[2, 2] + 
      5136*MW2^13*MZ2^2*CHq3[2, 2] - 3336*MH2*MT2^7*MW2^4*MZ2^3*CHq3[2, 2] + 
      31224*MH2*MT2^6*MW2^5*MZ2^3*CHq3[2, 2] + 6576*MT2^7*MW2^5*MZ2^3*
       CHq3[2, 2] - 101544*MH2*MT2^5*MW2^6*MZ2^3*CHq3[2, 2] - 
      55200*MT2^6*MW2^6*MZ2^3*CHq3[2, 2] + 152088*MH2*MT2^4*MW2^7*MZ2^3*
       CHq3[2, 2] + 174768*MT2^5*MW2^7*MZ2^3*CHq3[2, 2] - 
      104664*MH2*MT2^3*MW2^8*MZ2^3*CHq3[2, 2] - 271968*MT2^4*MW2^8*MZ2^3*
       CHq3[2, 2] + 18600*MH2*MT2^2*MW2^9*MZ2^3*CHq3[2, 2] + 
      218064*MT2^3*MW2^9*MZ2^3*CHq3[2, 2] + 12168*MH2*MT2*MW2^10*MZ2^3*
       CHq3[2, 2] - 80160*MT2^2*MW2^10*MZ2^3*CHq3[2, 2] - 
      4536*MH2*MW2^11*MZ2^3*CHq3[2, 2] + 5328*MT2*MW2^11*MZ2^3*CHq3[2, 2] + 
      2592*MW2^12*MZ2^3*CHq3[2, 2] - 5382*MH2*MT2^7*MW2^3*MZ2^4*CHq3[2, 2] + 
      34338*MH2*MT2^6*MW2^4*MZ2^4*CHq3[2, 2] + 2628*MT2^7*MW2^4*MZ2^4*
       CHq3[2, 2] - 99678*MH2*MT2^5*MW2^5*MZ2^4*CHq3[2, 2] - 
      11820*MT2^6*MW2^5*MZ2^4*CHq3[2, 2] + 179562*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[2, 2] + 28884*MT2^5*MW2^6*MZ2^4*CHq3[2, 2] - 
      211986*MH2*MT2^3*MW2^7*MZ2^4*CHq3[2, 2] - 68268*MT2^4*MW2^7*MZ2^4*
       CHq3[2, 2] + 153318*MH2*MT2^2*MW2^8*MZ2^4*CHq3[2, 2] + 
      119484*MT2^3*MW2^8*MZ2^4*CHq3[2, 2] - 58890*MH2*MT2*MW2^9*MZ2^4*
       CHq3[2, 2] - 115572*MT2^2*MW2^9*MZ2^4*CHq3[2, 2] + 
      8718*MH2*MW2^10*MZ2^4*CHq3[2, 2] + 53868*MT2*MW2^10*MZ2^4*CHq3[2, 2] - 
      9204*MW2^11*MZ2^4*CHq3[2, 2] + 6312*MH2*MT2^7*MW2^2*MZ2^5*CHq3[2, 2] - 
      49566*MH2*MT2^6*MW2^3*MZ2^5*CHq3[2, 2] - 5502*MT2^7*MW2^3*MZ2^5*
       CHq3[2, 2] + 154080*MH2*MT2^5*MW2^4*MZ2^5*CHq3[2, 2] + 
      41142*MT2^6*MW2^4*MZ2^5*CHq3[2, 2] - 251166*MH2*MT2^4*MW2^5*MZ2^5*
       CHq3[2, 2] - 126054*MT2^5*MW2^5*MZ2^5*CHq3[2, 2] + 
      230928*MH2*MT2^3*MW2^6*MZ2^5*CHq3[2, 2] + 212286*MT2^4*MW2^6*MZ2^5*
       CHq3[2, 2] - 115650*MH2*MT2^2*MW2^7*MZ2^5*CHq3[2, 2] - 
      212298*MT2^3*MW2^7*MZ2^5*CHq3[2, 2] + 25992*MH2*MT2*MW2^8*MZ2^5*
       CHq3[2, 2] + 122130*MT2^2*MW2^8*MZ2^5*CHq3[2, 2] - 
      930*MH2*MW2^9*MZ2^5*CHq3[2, 2] - 34578*MT2*MW2^9*MZ2^5*CHq3[2, 2] + 
      2874*MW2^10*MZ2^5*CHq3[2, 2] - 1980*MH2*MT2^7*MW2*MZ2^6*CHq3[2, 2] + 
      20172*MH2*MT2^6*MW2^2*MZ2^6*CHq3[2, 2] + 1980*MT2^7*MW2^2*MZ2^6*
       CHq3[2, 2] - 66828*MH2*MT2^5*MW2^3*MZ2^6*CHq3[2, 2] - 
      19362*MT2^6*MW2^3*MZ2^6*CHq3[2, 2] + 95478*MH2*MT2^4*MW2^4*MZ2^6*
       CHq3[2, 2] + 63588*MT2^5*MW2^4*MZ2^6*CHq3[2, 2] - 
      53154*MH2*MT2^3*MW2^5*MZ2^6*CHq3[2, 2] - 94182*MT2^4*MW2^5*MZ2^6*
       CHq3[2, 2] - 6126*MH2*MT2^2*MW2^6*MZ2^6*CHq3[2, 2] + 
      61416*MT2^3*MW2^6*MZ2^6*CHq3[2, 2] + 16770*MH2*MT2*MW2^7*MZ2^6*
       CHq3[2, 2] - 6186*MT2^2*MW2^7*MZ2^6*CHq3[2, 2] - 
      4332*MH2*MW2^8*MZ2^6*CHq3[2, 2] - 10776*MT2*MW2^8*MZ2^6*CHq3[2, 2] + 
      3522*MW2^9*MZ2^6*CHq3[2, 2] - 1980*MH2*MT2^6*MW2*MZ2^7*CHq3[2, 2] + 
      7920*MH2*MT2^5*MW2^2*MZ2^7*CHq3[2, 2] + 1980*MT2^6*MW2^2*MZ2^7*
       CHq3[2, 2] - 3588*MH2*MT2^4*MW2^3*MZ2^7*CHq3[2, 2] - 
      7920*MT2^5*MW2^3*MZ2^7*CHq3[2, 2] - 18936*MH2*MT2^3*MW2^4*MZ2^7*
       CHq3[2, 2] + 4398*MT2^4*MW2^4*MZ2^7*CHq3[2, 2] + 
      28836*MH2*MT2^2*MW2^5*MZ2^7*CHq3[2, 2] + 16506*MT2^3*MW2^5*MZ2^7*
       CHq3[2, 2] - 14232*MH2*MT2*MW2^6*MZ2^7*CHq3[2, 2] - 
      26406*MT2^2*MW2^6*MZ2^7*CHq3[2, 2] + 1980*MH2*MW2^7*MZ2^7*CHq3[2, 2] + 
      13422*MT2*MW2^7*MZ2^7*CHq3[2, 2] - 1980*MW2^8*MZ2^7*CHq3[2, 2] - 
      1980*MH2*MT2^4*MW2^2*MZ2^8*CHq3[2, 2] + 5940*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[2, 2] + 1980*MT2^4*MW2^3*MZ2^8*CHq3[2, 2] - 
      5940*MH2*MT2^2*MW2^4*MZ2^8*CHq3[2, 2] - 5940*MT2^3*MW2^4*MZ2^8*
       CHq3[2, 2] + 1980*MH2*MT2*MW2^5*MZ2^8*CHq3[2, 2] + 
      5940*MT2^2*MW2^5*MZ2^8*CHq3[2, 2] - 1980*MT2*MW2^6*MZ2^8*CHq3[2, 2] + 
      384*MH2*MT2^8*MW2^6*CHq3[3, 3] - 3072*MH2*MT2^7*MW2^7*CHq3[3, 3] - 
      384*MT2^8*MW2^7*CHq3[3, 3] + 10752*MH2*MT2^6*MW2^8*CHq3[3, 3] + 
      3072*MT2^7*MW2^8*CHq3[3, 3] - 21504*MH2*MT2^5*MW2^9*CHq3[3, 3] - 
      10752*MT2^6*MW2^9*CHq3[3, 3] + 26880*MH2*MT2^4*MW2^10*CHq3[3, 3] + 
      21504*MT2^5*MW2^10*CHq3[3, 3] - 21504*MH2*MT2^3*MW2^11*CHq3[3, 3] - 
      26880*MT2^4*MW2^11*CHq3[3, 3] + 10752*MH2*MT2^2*MW2^12*CHq3[3, 3] + 
      21504*MT2^3*MW2^12*CHq3[3, 3] - 3072*MH2*MT2*MW2^13*CHq3[3, 3] - 
      10752*MT2^2*MW2^13*CHq3[3, 3] + 384*MH2*MW2^14*CHq3[3, 3] + 
      3072*MT2*MW2^14*CHq3[3, 3] - 384*MW2^15*CHq3[3, 3] - 
      288*MH2*MT2^8*MW2^5*MZ2*CHq3[3, 3] + 672*MH2*MT2^7*MW2^6*MZ2*
       CHq3[3, 3] + 288*MT2^8*MW2^6*MZ2*CHq3[3, 3] + 3936*MH2*MT2^6*MW2^7*MZ2*
       CHq3[3, 3] - 672*MT2^7*MW2^7*MZ2*CHq3[3, 3] - 
      21024*MH2*MT2^5*MW2^8*MZ2*CHq3[3, 3] - 3936*MT2^6*MW2^8*MZ2*
       CHq3[3, 3] + 42720*MH2*MT2^4*MW2^9*MZ2*CHq3[3, 3] + 
      21024*MT2^5*MW2^9*MZ2*CHq3[3, 3] - 46752*MH2*MT2^3*MW2^10*MZ2*
       CHq3[3, 3] - 42720*MT2^4*MW2^10*MZ2*CHq3[3, 3] + 
      29088*MH2*MT2^2*MW2^11*MZ2*CHq3[3, 3] + 46752*MT2^3*MW2^11*MZ2*
       CHq3[3, 3] - 9696*MH2*MT2*MW2^12*MZ2*CHq3[3, 3] - 
      29088*MT2^2*MW2^12*MZ2*CHq3[3, 3] + 1344*MH2*MW2^13*MZ2*CHq3[3, 3] + 
      9696*MT2*MW2^13*MZ2*CHq3[3, 3] - 1344*MW2^14*MZ2*CHq3[3, 3] - 
      624*MH2*MT2^8*MW2^4*MZ2^2*CHq3[3, 3] + 9264*MH2*MT2^7*MW2^5*MZ2^2*
       CHq3[3, 3] + 624*MT2^8*MW2^5*MZ2^2*CHq3[3, 3] - 
      48816*MH2*MT2^6*MW2^6*MZ2^2*CHq3[3, 3] - 9696*MT2^7*MW2^6*MZ2^2*
       CHq3[3, 3] + 129456*MH2*MT2^5*MW2^7*MZ2^2*CHq3[3, 3] + 
      51840*MT2^6*MW2^7*MZ2^2*CHq3[3, 3] - 195024*MH2*MT2^4*MW2^8*MZ2^2*
       CHq3[3, 3] - 138528*MT2^5*MW2^8*MZ2^2*CHq3[3, 3] + 
      173712*MH2*MT2^3*MW2^9*MZ2^2*CHq3[3, 3] + 210144*MT2^4*MW2^9*MZ2^2*
       CHq3[3, 3] - 90384*MH2*MT2^2*MW2^10*MZ2^2*CHq3[3, 3] - 
      188832*MT2^3*MW2^10*MZ2^2*CHq3[3, 3] + 25488*MH2*MT2*MW2^11*MZ2^2*
       CHq3[3, 3] + 99456*MT2^2*MW2^11*MZ2^2*CHq3[3, 3] - 
      3072*MH2*MW2^12*MZ2^2*CHq3[3, 3] - 28512*MT2*MW2^12*MZ2^2*CHq3[3, 3] + 
      3504*MW2^13*MZ2^2*CHq3[3, 3] + 588*MH2*MT2^8*MW2^3*MZ2^3*CHq3[3, 3] - 
      6852*MH2*MT2^7*MW2^4*MZ2^3*CHq3[3, 3] - 588*MT2^8*MW2^4*MZ2^3*
       CHq3[3, 3] + 33108*MH2*MT2^6*MW2^5*MZ2^3*CHq3[3, 3] + 
      7716*MT2^7*MW2^5*MZ2^3*CHq3[3, 3] - 79500*MH2*MT2^5*MW2^6*MZ2^3*
       CHq3[3, 3] - 39588*MT2^6*MW2^6*MZ2^3*CHq3[3, 3] + 
      99540*MH2*MT2^4*MW2^7*MZ2^3*CHq3[3, 3] + 99372*MT2^5*MW2^7*MZ2^3*
       CHq3[3, 3] - 60636*MH2*MT2^3*MW2^8*MZ2^3*CHq3[3, 3] - 
      131940*MT2^4*MW2^8*MZ2^3*CHq3[3, 3] + 10860*MH2*MT2^2*MW2^9*MZ2^3*
       CHq3[3, 3] + 90876*MT2^3*MW2^9*MZ2^3*CHq3[3, 3] + 
      4716*MH2*MT2*MW2^10*MZ2^3*CHq3[3, 3] - 26844*MT2^2*MW2^10*MZ2^3*
       CHq3[3, 3] - 1824*MH2*MW2^11*MZ2^3*CHq3[3, 3] - 
      396*MT2*MW2^11*MZ2^3*CHq3[3, 3] + 1392*MW2^12*MZ2^3*CHq3[3, 3] + 
      90*MH2*MT2^8*MW2^2*MZ2^4*CHq3[3, 3] - 4440*MH2*MT2^7*MW2^3*MZ2^4*
       CHq3[3, 3] - 90*MT2^8*MW2^3*MZ2^4*CHq3[3, 3] + 
      28800*MH2*MT2^6*MW2^4*MZ2^4*CHq3[3, 3] + 4062*MT2^7*MW2^4*MZ2^4*
       CHq3[3, 3] - 88716*MH2*MT2^5*MW2^5*MZ2^4*CHq3[3, 3] - 
      25290*MT2^6*MW2^5*MZ2^4*CHq3[3, 3] + 159408*MH2*MT2^4*MW2^6*MZ2^4*
       CHq3[3, 3] + 77322*MT2^5*MW2^6*MZ2^4*CHq3[3, 3] - 
      174000*MH2*MT2^3*MW2^7*MZ2^4*CHq3[3, 3] - 142290*MT2^4*MW2^7*MZ2^4*
       CHq3[3, 3] + 112584*MH2*MT2^2*MW2^8*MZ2^4*CHq3[3, 3] + 
      162066*MT2^3*MW2^8*MZ2^4*CHq3[3, 3] - 39660*MH2*MT2*MW2^9*MZ2^4*
       CHq3[3, 3] - 110262*MT2^2*MW2^9*MZ2^4*CHq3[3, 3] + 
      5934*MH2*MW2^10*MZ2^4*CHq3[3, 3] + 40902*MT2*MW2^10*MZ2^4*CHq3[3, 3] - 
      6420*MW2^11*MZ2^4*CHq3[3, 3] - 150*MH2*MT2^8*MW2*MZ2^5*CHq3[3, 3] + 
      5877*MH2*MT2^7*MW2^2*MZ2^5*CHq3[3, 3] + 150*MT2^8*MW2^2*MZ2^5*
       CHq3[3, 3] - 40671*MH2*MT2^6*MW2^3*MZ2^5*CHq3[3, 3] - 
      6066*MT2^7*MW2^3*MZ2^5*CHq3[3, 3] + 121893*MH2*MT2^5*MW2^4*MZ2^5*
       CHq3[3, 3] + 41616*MT2^6*MW2^4*MZ2^5*CHq3[3, 3] - 
      193095*MH2*MT2^4*MW2^5*MZ2^5*CHq3[3, 3] - 124350*MT2^5*MW2^5*MZ2^5*
       CHq3[3, 3] + 168867*MH2*MT2^3*MW2^6*MZ2^5*CHq3[3, 3] + 
      198684*MT2^4*MW2^6*MZ2^5*CHq3[3, 3] - 79617*MH2*MT2^2*MW2^7*MZ2^5*
       CHq3[3, 3] - 178074*MT2^3*MW2^7*MZ2^5*CHq3[3, 3] + 
      17835*MH2*MT2*MW2^8*MZ2^5*CHq3[3, 3] + 88068*MT2^2*MW2^8*MZ2^5*
       CHq3[3, 3] - 939*MH2*MW2^9*MZ2^5*CHq3[3, 3] - 
      21534*MT2*MW2^9*MZ2^5*CHq3[3, 3] + 1506*MW2^10*MZ2^5*CHq3[3, 3] - 
      1530*MH2*MT2^7*MW2*MZ2^6*CHq3[3, 3] + 14757*MH2*MT2^6*MW2^2*MZ2^6*
       CHq3[3, 3] + 1665*MT2^7*MW2^2*MZ2^6*CHq3[3, 3] - 
      47112*MH2*MT2^5*MW2^3*MZ2^6*CHq3[3, 3] - 15891*MT2^6*MW2^3*MZ2^6*
       CHq3[3, 3] + 64653*MH2*MT2^4*MW2^4*MZ2^6*CHq3[3, 3] + 
      50703*MT2^5*MW2^4*MZ2^6*CHq3[3, 3] - 32154*MH2*MT2^3*MW2^5*MZ2^6*
       CHq3[3, 3] - 70701*MT2^4*MW2^5*MZ2^6*CHq3[3, 3] - 
      7713*MH2*MT2^2*MW2^6*MZ2^6*CHq3[3, 3] + 38013*MT2^3*MW2^6*MZ2^6*
       CHq3[3, 3] + 12264*MH2*MT2*MW2^7*MZ2^6*CHq3[3, 3] + 
      4689*MT2^2*MW2^7*MZ2^6*CHq3[3, 3] - 3165*MH2*MW2^8*MZ2^6*CHq3[3, 3] - 
      11697*MT2*MW2^8*MZ2^6*CHq3[3, 3] + 3219*MW2^9*MZ2^6*CHq3[3, 3] - 
      1380*MH2*MT2^6*MW2*MZ2^7*CHq3[3, 3] + 5130*MH2*MT2^5*MW2^2*MZ2^7*
       CHq3[3, 3] + 1515*MT2^6*MW2^2*MZ2^7*CHq3[3, 3] - 
      1353*MH2*MT2^4*MW2^3*MZ2^7*CHq3[3, 3] - 5670*MT2^5*MW2^3*MZ2^7*
       CHq3[3, 3] - 14025*MH2*MT2^3*MW2^4*MZ2^7*CHq3[3, 3] + 
      1839*MT2^4*MW2^4*MZ2^7*CHq3[3, 3] + 20313*MH2*MT2^2*MW2^5*MZ2^7*
       CHq3[3, 3] + 14592*MT2^3*MW2^5*MZ2^7*CHq3[3, 3] - 
      10185*MH2*MT2*MW2^6*MZ2^7*CHq3[3, 3] - 21555*MT2^2*MW2^6*MZ2^7*
       CHq3[3, 3] + 1500*MH2*MW2^7*MZ2^7*CHq3[3, 3] + 
      10914*MT2*MW2^7*MZ2^7*CHq3[3, 3] - 1635*MW2^8*MZ2^7*CHq3[3, 3] - 
      1380*MH2*MT2^4*MW2^2*MZ2^8*CHq3[3, 3] + 3900*MH2*MT2^3*MW2^3*MZ2^8*
       CHq3[3, 3] + 1515*MT2^4*MW2^3*MZ2^8*CHq3[3, 3] - 
      4020*MH2*MT2^2*MW2^4*MZ2^8*CHq3[3, 3] - 4305*MT2^3*MW2^4*MZ2^8*
       CHq3[3, 3] + 1500*MH2*MT2*MW2^5*MZ2^8*CHq3[3, 3] + 
      4425*MT2^2*MW2^5*MZ2^8*CHq3[3, 3] - 1635*MT2*MW2^6*MZ2^8*CHq3[3, 3] + 
      2304*MH2*MT2^7*MW2^7*CHu[1, 1] - 16128*MH2*MT2^6*MW2^8*CHu[1, 1] - 
      2304*MT2^7*MW2^8*CHu[1, 1] + 48384*MH2*MT2^5*MW2^9*CHu[1, 1] + 
      16128*MT2^6*MW2^9*CHu[1, 1] - 80640*MH2*MT2^4*MW2^10*CHu[1, 1] - 
      48384*MT2^5*MW2^10*CHu[1, 1] + 80640*MH2*MT2^3*MW2^11*CHu[1, 1] + 
      80640*MT2^4*MW2^11*CHu[1, 1] - 48384*MH2*MT2^2*MW2^12*CHu[1, 1] - 
      80640*MT2^3*MW2^12*CHu[1, 1] + 16128*MH2*MT2*MW2^13*CHu[1, 1] + 
      48384*MT2^2*MW2^13*CHu[1, 1] - 2304*MH2*MW2^14*CHu[1, 1] - 
      16128*MT2*MW2^14*CHu[1, 1] + 2304*MW2^15*CHu[1, 1] - 
      6528*MH2*MT2^7*MW2^6*MZ2*CHu[1, 1] + 48000*MH2*MT2^6*MW2^7*MZ2*
       CHu[1, 1] + 6528*MT2^7*MW2^7*MZ2*CHu[1, 1] - 146304*MH2*MT2^5*MW2^8*
       MZ2*CHu[1, 1] - 48000*MT2^6*MW2^8*MZ2*CHu[1, 1] + 
      240000*MH2*MT2^4*MW2^9*MZ2*CHu[1, 1] + 146304*MT2^5*MW2^9*MZ2*
       CHu[1, 1] - 228480*MH2*MT2^3*MW2^10*MZ2*CHu[1, 1] - 
      240000*MT2^4*MW2^10*MZ2*CHu[1, 1] + 125568*MH2*MT2^2*MW2^11*MZ2*
       CHu[1, 1] + 228480*MT2^3*MW2^11*MZ2*CHu[1, 1] - 
      36480*MH2*MT2*MW2^12*MZ2*CHu[1, 1] - 125568*MT2^2*MW2^12*MZ2*
       CHu[1, 1] + 4224*MH2*MW2^13*MZ2*CHu[1, 1] + 36480*MT2*MW2^13*MZ2*
       CHu[1, 1] - 4224*MW2^14*MZ2*CHu[1, 1] + 2496*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[1, 1] - 24000*MH2*MT2^6*MW2^6*MZ2^2*CHu[1, 1] - 
      1632*MT2^7*MW2^6*MZ2^2*CHu[1, 1] + 78528*MH2*MT2^5*MW2^7*MZ2^2*
       CHu[1, 1] + 17952*MT2^6*MW2^7*MZ2^2*CHu[1, 1] - 
      117696*MH2*MT2^4*MW2^8*MZ2^2*CHu[1, 1] - 60384*MT2^5*MW2^8*MZ2^2*
       CHu[1, 1] + 80448*MH2*MT2^3*MW2^9*MZ2^2*CHu[1, 1] + 
      87456*MT2^4*MW2^9*MZ2^2*CHu[1, 1] - 12864*MH2*MT2^2*MW2^10*MZ2^2*
       CHu[1, 1] - 50208*MT2^3*MW2^10*MZ2^2*CHu[1, 1] - 
      10944*MH2*MT2*MW2^11*MZ2^2*CHu[1, 1] - 5280*MT2^2*MW2^11*MZ2^2*
       CHu[1, 1] + 4032*MH2*MW2^12*MZ2^2*CHu[1, 1] + 
      16992*MT2*MW2^12*MZ2^2*CHu[1, 1] - 4896*MW2^13*MZ2^2*CHu[1, 1] + 
      11376*MH2*MT2^7*MW2^4*MZ2^3*CHu[1, 1] - 77136*MH2*MT2^6*MW2^5*MZ2^3*
       CHu[1, 1] - 14400*MT2^7*MW2^5*MZ2^3*CHu[1, 1] + 
      228912*MH2*MT2^5*MW2^6*MZ2^3*CHu[1, 1] + 99168*MT2^6*MW2^6*MZ2^3*
       CHu[1, 1] - 392208*MH2*MT2^4*MW2^7*MZ2^3*CHu[1, 1] - 
      295872*MT2^5*MW2^7*MZ2^3*CHu[1, 1] + 417744*MH2*MT2^3*MW2^8*MZ2^3*
       CHu[1, 1] + 502368*MT2^4*MW2^8*MZ2^3*CHu[1, 1] - 
      270960*MH2*MT2^2*MW2^9*MZ2^3*CHu[1, 1] - 523584*MT2^3*MW2^9*MZ2^3*
       CHu[1, 1] + 96144*MH2*MT2*MW2^10*MZ2^3*CHu[1, 1] + 
      330144*MT2^2*MW2^10*MZ2^3*CHu[1, 1] - 13872*MH2*MW2^11*MZ2^3*
       CHu[1, 1] - 113856*MT2*MW2^11*MZ2^3*CHu[1, 1] + 
      16032*MW2^12*MZ2^3*CHu[1, 1] - 17820*MH2*MT2^7*MW2^3*MZ2^4*CHu[1, 1] + 
      136116*MH2*MT2^6*MW2^4*MZ2^4*CHu[1, 1] + 21816*MT2^7*MW2^4*MZ2^4*
       CHu[1, 1] - 419724*MH2*MT2^5*MW2^5*MZ2^4*CHu[1, 1] - 
      167112*MT2^6*MW2^5*MZ2^4*CHu[1, 1] + 683076*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[1, 1] + 515736*MT2^5*MW2^6*MZ2^4*CHu[1, 1] - 
      631188*MH2*MT2^3*MW2^7*MZ2^4*CHu[1, 1] - 837192*MT2^4*MW2^7*MZ2^4*
       CHu[1, 1] + 324828*MH2*MT2^2*MW2^8*MZ2^4*CHu[1, 1] + 
      768456*MT2^3*MW2^8*MZ2^4*CHu[1, 1] - 81732*MH2*MT2*MW2^9*MZ2^4*
       CHu[1, 1] - 391032*MT2^2*MW2^9*MZ2^4*CHu[1, 1] + 
      6444*MH2*MW2^10*MZ2^4*CHu[1, 1] + 96744*MT2*MW2^10*MZ2^4*CHu[1, 1] - 
      7416*MW2^11*MZ2^4*CHu[1, 1] + 10452*MH2*MT2^7*MW2^2*MZ2^5*CHu[1, 1] - 
      90984*MH2*MT2^6*MW2^3*MZ2^5*CHu[1, 1] - 12828*MT2^7*MW2^3*MZ2^5*
       CHu[1, 1] + 290772*MH2*MT2^5*MW2^4*MZ2^5*CHu[1, 1] + 
      111612*MT2^6*MW2^4*MZ2^5*CHu[1, 1] - 443544*MH2*MT2^4*MW2^5*MZ2^5*
       CHu[1, 1] - 356652*MT2^5*MW2^5*MZ2^5*CHu[1, 1] + 
      331692*MH2*MT2^3*MW2^6*MZ2^5*CHu[1, 1] + 543660*MT2^4*MW2^6*MZ2^5*
       CHu[1, 1] - 96264*MH2*MT2^2*MW2^7*MZ2^5*CHu[1, 1] - 
      405780*MT2^3*MW2^7*MZ2^5*CHu[1, 1] - 9492*MH2*MT2*MW2^8*MZ2^5*
       CHu[1, 1] + 117108*MT2^2*MW2^8*MZ2^5*CHu[1, 1] + 
      7368*MH2*MW2^9*MZ2^5*CHu[1, 1] + 11868*MT2*MW2^9*MZ2^5*CHu[1, 1] - 
      8988*MW2^10*MZ2^5*CHu[1, 1] - 2280*MH2*MT2^7*MW2*MZ2^6*CHu[1, 1] + 
      26412*MH2*MT2^6*MW2^2*MZ2^6*CHu[1, 1] + 2820*MT2^7*MW2^2*MZ2^6*
       CHu[1, 1] - 89688*MH2*MT2^5*MW2^3*MZ2^6*CHu[1, 1] - 
      32568*MT2^6*MW2^3*MZ2^6*CHu[1, 1] + 114240*MH2*MT2^4*MW2^4*MZ2^6*
       CHu[1, 1] + 110532*MT2^5*MW2^4*MZ2^6*CHu[1, 1] - 
      26340*MH2*MT2^3*MW2^5*MZ2^6*CHu[1, 1] - 141024*MT2^4*MW2^5*MZ2^6*
       CHu[1, 1] - 57840*MH2*MT2^2*MW2^6*MZ2^6*CHu[1, 1] + 
      33252*MT2^3*MW2^6*MZ2^6*CHu[1, 1] + 43668*MH2*MT2*MW2^7*MZ2^6*
       CHu[1, 1] + 70368*MT2^2*MW2^7*MZ2^6*CHu[1, 1] - 
      8172*MH2*MW2^8*MZ2^6*CHu[1, 1] - 53388*MT2*MW2^8*MZ2^6*CHu[1, 1] + 
      10008*MW2^9*MZ2^6*CHu[1, 1] - 2280*MH2*MT2^6*MW2*MZ2^7*CHu[1, 1] + 
      9120*MH2*MT2^5*MW2^2*MZ2^7*CHu[1, 1] + 2820*MT2^6*MW2^2*MZ2^7*
       CHu[1, 1] - 948*MH2*MT2^4*MW2^3*MZ2^7*CHu[1, 1] - 
      11280*MT2^5*MW2^3*MZ2^7*CHu[1, 1] - 31356*MH2*MT2^3*MW2^4*MZ2^7*
       CHu[1, 1] + 1272*MT2^4*MW2^4*MZ2^7*CHu[1, 1] + 
      42756*MH2*MT2^2*MW2^5*MZ2^7*CHu[1, 1] + 38484*MT2^3*MW2^5*MZ2^7*
       CHu[1, 1] - 19572*MH2*MT2*MW2^6*MZ2^7*CHu[1, 1] - 
      52584*MT2^2*MW2^6*MZ2^7*CHu[1, 1] + 2280*MH2*MW2^7*MZ2^7*CHu[1, 1] + 
      24108*MT2*MW2^7*MZ2^7*CHu[1, 1] - 2820*MW2^8*MZ2^7*CHu[1, 1] - 
      2280*MH2*MT2^4*MW2^2*MZ2^8*CHu[1, 1] + 6840*MH2*MT2^3*MW2^3*MZ2^8*
       CHu[1, 1] + 2820*MT2^4*MW2^3*MZ2^8*CHu[1, 1] - 
      6840*MH2*MT2^2*MW2^4*MZ2^8*CHu[1, 1] - 8460*MT2^3*MW2^4*MZ2^8*
       CHu[1, 1] + 2280*MH2*MT2*MW2^5*MZ2^8*CHu[1, 1] + 
      8460*MT2^2*MW2^5*MZ2^8*CHu[1, 1] - 2820*MT2*MW2^6*MZ2^8*CHu[1, 1] + 
      2304*MH2*MT2^7*MW2^7*CHu[2, 2] - 16128*MH2*MT2^6*MW2^8*CHu[2, 2] - 
      2304*MT2^7*MW2^8*CHu[2, 2] + 48384*MH2*MT2^5*MW2^9*CHu[2, 2] + 
      16128*MT2^6*MW2^9*CHu[2, 2] - 80640*MH2*MT2^4*MW2^10*CHu[2, 2] - 
      48384*MT2^5*MW2^10*CHu[2, 2] + 80640*MH2*MT2^3*MW2^11*CHu[2, 2] + 
      80640*MT2^4*MW2^11*CHu[2, 2] - 48384*MH2*MT2^2*MW2^12*CHu[2, 2] - 
      80640*MT2^3*MW2^12*CHu[2, 2] + 16128*MH2*MT2*MW2^13*CHu[2, 2] + 
      48384*MT2^2*MW2^13*CHu[2, 2] - 2304*MH2*MW2^14*CHu[2, 2] - 
      16128*MT2*MW2^14*CHu[2, 2] + 2304*MW2^15*CHu[2, 2] - 
      6528*MH2*MT2^7*MW2^6*MZ2*CHu[2, 2] + 48000*MH2*MT2^6*MW2^7*MZ2*
       CHu[2, 2] + 6528*MT2^7*MW2^7*MZ2*CHu[2, 2] - 146304*MH2*MT2^5*MW2^8*
       MZ2*CHu[2, 2] - 48000*MT2^6*MW2^8*MZ2*CHu[2, 2] + 
      240000*MH2*MT2^4*MW2^9*MZ2*CHu[2, 2] + 146304*MT2^5*MW2^9*MZ2*
       CHu[2, 2] - 228480*MH2*MT2^3*MW2^10*MZ2*CHu[2, 2] - 
      240000*MT2^4*MW2^10*MZ2*CHu[2, 2] + 125568*MH2*MT2^2*MW2^11*MZ2*
       CHu[2, 2] + 228480*MT2^3*MW2^11*MZ2*CHu[2, 2] - 
      36480*MH2*MT2*MW2^12*MZ2*CHu[2, 2] - 125568*MT2^2*MW2^12*MZ2*
       CHu[2, 2] + 4224*MH2*MW2^13*MZ2*CHu[2, 2] + 36480*MT2*MW2^13*MZ2*
       CHu[2, 2] - 4224*MW2^14*MZ2*CHu[2, 2] + 2496*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[2, 2] - 24000*MH2*MT2^6*MW2^6*MZ2^2*CHu[2, 2] - 
      1632*MT2^7*MW2^6*MZ2^2*CHu[2, 2] + 78528*MH2*MT2^5*MW2^7*MZ2^2*
       CHu[2, 2] + 17952*MT2^6*MW2^7*MZ2^2*CHu[2, 2] - 
      117696*MH2*MT2^4*MW2^8*MZ2^2*CHu[2, 2] - 60384*MT2^5*MW2^8*MZ2^2*
       CHu[2, 2] + 80448*MH2*MT2^3*MW2^9*MZ2^2*CHu[2, 2] + 
      87456*MT2^4*MW2^9*MZ2^2*CHu[2, 2] - 12864*MH2*MT2^2*MW2^10*MZ2^2*
       CHu[2, 2] - 50208*MT2^3*MW2^10*MZ2^2*CHu[2, 2] - 
      10944*MH2*MT2*MW2^11*MZ2^2*CHu[2, 2] - 5280*MT2^2*MW2^11*MZ2^2*
       CHu[2, 2] + 4032*MH2*MW2^12*MZ2^2*CHu[2, 2] + 
      16992*MT2*MW2^12*MZ2^2*CHu[2, 2] - 4896*MW2^13*MZ2^2*CHu[2, 2] + 
      11376*MH2*MT2^7*MW2^4*MZ2^3*CHu[2, 2] - 77136*MH2*MT2^6*MW2^5*MZ2^3*
       CHu[2, 2] - 14400*MT2^7*MW2^5*MZ2^3*CHu[2, 2] + 
      228912*MH2*MT2^5*MW2^6*MZ2^3*CHu[2, 2] + 99168*MT2^6*MW2^6*MZ2^3*
       CHu[2, 2] - 392208*MH2*MT2^4*MW2^7*MZ2^3*CHu[2, 2] - 
      295872*MT2^5*MW2^7*MZ2^3*CHu[2, 2] + 417744*MH2*MT2^3*MW2^8*MZ2^3*
       CHu[2, 2] + 502368*MT2^4*MW2^8*MZ2^3*CHu[2, 2] - 
      270960*MH2*MT2^2*MW2^9*MZ2^3*CHu[2, 2] - 523584*MT2^3*MW2^9*MZ2^3*
       CHu[2, 2] + 96144*MH2*MT2*MW2^10*MZ2^3*CHu[2, 2] + 
      330144*MT2^2*MW2^10*MZ2^3*CHu[2, 2] - 13872*MH2*MW2^11*MZ2^3*
       CHu[2, 2] - 113856*MT2*MW2^11*MZ2^3*CHu[2, 2] + 
      16032*MW2^12*MZ2^3*CHu[2, 2] - 17820*MH2*MT2^7*MW2^3*MZ2^4*CHu[2, 2] + 
      136116*MH2*MT2^6*MW2^4*MZ2^4*CHu[2, 2] + 21816*MT2^7*MW2^4*MZ2^4*
       CHu[2, 2] - 419724*MH2*MT2^5*MW2^5*MZ2^4*CHu[2, 2] - 
      167112*MT2^6*MW2^5*MZ2^4*CHu[2, 2] + 683076*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[2, 2] + 515736*MT2^5*MW2^6*MZ2^4*CHu[2, 2] - 
      631188*MH2*MT2^3*MW2^7*MZ2^4*CHu[2, 2] - 837192*MT2^4*MW2^7*MZ2^4*
       CHu[2, 2] + 324828*MH2*MT2^2*MW2^8*MZ2^4*CHu[2, 2] + 
      768456*MT2^3*MW2^8*MZ2^4*CHu[2, 2] - 81732*MH2*MT2*MW2^9*MZ2^4*
       CHu[2, 2] - 391032*MT2^2*MW2^9*MZ2^4*CHu[2, 2] + 
      6444*MH2*MW2^10*MZ2^4*CHu[2, 2] + 96744*MT2*MW2^10*MZ2^4*CHu[2, 2] - 
      7416*MW2^11*MZ2^4*CHu[2, 2] + 10452*MH2*MT2^7*MW2^2*MZ2^5*CHu[2, 2] - 
      90984*MH2*MT2^6*MW2^3*MZ2^5*CHu[2, 2] - 12828*MT2^7*MW2^3*MZ2^5*
       CHu[2, 2] + 290772*MH2*MT2^5*MW2^4*MZ2^5*CHu[2, 2] + 
      111612*MT2^6*MW2^4*MZ2^5*CHu[2, 2] - 443544*MH2*MT2^4*MW2^5*MZ2^5*
       CHu[2, 2] - 356652*MT2^5*MW2^5*MZ2^5*CHu[2, 2] + 
      331692*MH2*MT2^3*MW2^6*MZ2^5*CHu[2, 2] + 543660*MT2^4*MW2^6*MZ2^5*
       CHu[2, 2] - 96264*MH2*MT2^2*MW2^7*MZ2^5*CHu[2, 2] - 
      405780*MT2^3*MW2^7*MZ2^5*CHu[2, 2] - 9492*MH2*MT2*MW2^8*MZ2^5*
       CHu[2, 2] + 117108*MT2^2*MW2^8*MZ2^5*CHu[2, 2] + 
      7368*MH2*MW2^9*MZ2^5*CHu[2, 2] + 11868*MT2*MW2^9*MZ2^5*CHu[2, 2] - 
      8988*MW2^10*MZ2^5*CHu[2, 2] - 2280*MH2*MT2^7*MW2*MZ2^6*CHu[2, 2] + 
      26412*MH2*MT2^6*MW2^2*MZ2^6*CHu[2, 2] + 2820*MT2^7*MW2^2*MZ2^6*
       CHu[2, 2] - 89688*MH2*MT2^5*MW2^3*MZ2^6*CHu[2, 2] - 
      32568*MT2^6*MW2^3*MZ2^6*CHu[2, 2] + 114240*MH2*MT2^4*MW2^4*MZ2^6*
       CHu[2, 2] + 110532*MT2^5*MW2^4*MZ2^6*CHu[2, 2] - 
      26340*MH2*MT2^3*MW2^5*MZ2^6*CHu[2, 2] - 141024*MT2^4*MW2^5*MZ2^6*
       CHu[2, 2] - 57840*MH2*MT2^2*MW2^6*MZ2^6*CHu[2, 2] + 
      33252*MT2^3*MW2^6*MZ2^6*CHu[2, 2] + 43668*MH2*MT2*MW2^7*MZ2^6*
       CHu[2, 2] + 70368*MT2^2*MW2^7*MZ2^6*CHu[2, 2] - 
      8172*MH2*MW2^8*MZ2^6*CHu[2, 2] - 53388*MT2*MW2^8*MZ2^6*CHu[2, 2] + 
      10008*MW2^9*MZ2^6*CHu[2, 2] - 2280*MH2*MT2^6*MW2*MZ2^7*CHu[2, 2] + 
      9120*MH2*MT2^5*MW2^2*MZ2^7*CHu[2, 2] + 2820*MT2^6*MW2^2*MZ2^7*
       CHu[2, 2] - 948*MH2*MT2^4*MW2^3*MZ2^7*CHu[2, 2] - 
      11280*MT2^5*MW2^3*MZ2^7*CHu[2, 2] - 31356*MH2*MT2^3*MW2^4*MZ2^7*
       CHu[2, 2] + 1272*MT2^4*MW2^4*MZ2^7*CHu[2, 2] + 
      42756*MH2*MT2^2*MW2^5*MZ2^7*CHu[2, 2] + 38484*MT2^3*MW2^5*MZ2^7*
       CHu[2, 2] - 19572*MH2*MT2*MW2^6*MZ2^7*CHu[2, 2] - 
      52584*MT2^2*MW2^6*MZ2^7*CHu[2, 2] + 2280*MH2*MW2^7*MZ2^7*CHu[2, 2] + 
      24108*MT2*MW2^7*MZ2^7*CHu[2, 2] - 2820*MW2^8*MZ2^7*CHu[2, 2] - 
      2280*MH2*MT2^4*MW2^2*MZ2^8*CHu[2, 2] + 6840*MH2*MT2^3*MW2^3*MZ2^8*
       CHu[2, 2] + 2820*MT2^4*MW2^3*MZ2^8*CHu[2, 2] - 
      6840*MH2*MT2^2*MW2^4*MZ2^8*CHu[2, 2] - 8460*MT2^3*MW2^4*MZ2^8*
       CHu[2, 2] + 2280*MH2*MT2*MW2^5*MZ2^8*CHu[2, 2] + 
      8460*MT2^2*MW2^5*MZ2^8*CHu[2, 2] - 2820*MT2*MW2^6*MZ2^8*CHu[2, 2] + 
      288*MH2*MT2^8*MW2^5*MZ2*CHu[3, 3] - 2016*MH2*MT2^7*MW2^6*MZ2*
       CHu[3, 3] - 288*MT2^8*MW2^6*MZ2*CHu[3, 3] + 6048*MH2*MT2^6*MW2^7*MZ2*
       CHu[3, 3] + 2016*MT2^7*MW2^7*MZ2*CHu[3, 3] - 10080*MH2*MT2^5*MW2^8*MZ2*
       CHu[3, 3] - 6048*MT2^6*MW2^8*MZ2*CHu[3, 3] + 10080*MH2*MT2^4*MW2^9*MZ2*
       CHu[3, 3] + 10080*MT2^5*MW2^9*MZ2*CHu[3, 3] - 
      6048*MH2*MT2^3*MW2^10*MZ2*CHu[3, 3] - 10080*MT2^4*MW2^10*MZ2*
       CHu[3, 3] + 2016*MH2*MT2^2*MW2^11*MZ2*CHu[3, 3] + 
      6048*MT2^3*MW2^11*MZ2*CHu[3, 3] - 288*MH2*MT2*MW2^12*MZ2*CHu[3, 3] - 
      2016*MT2^2*MW2^12*MZ2*CHu[3, 3] + 288*MT2*MW2^13*MZ2*CHu[3, 3] - 
      576*MH2*MT2^8*MW2^4*MZ2^2*CHu[3, 3] + 4320*MH2*MT2^7*MW2^5*MZ2^2*
       CHu[3, 3] + 576*MT2^8*MW2^5*MZ2^2*CHu[3, 3] - 
      13248*MH2*MT2^6*MW2^6*MZ2^2*CHu[3, 3] - 4320*MT2^7*MW2^6*MZ2^2*
       CHu[3, 3] + 21600*MH2*MT2^5*MW2^7*MZ2^2*CHu[3, 3] + 
      13248*MT2^6*MW2^7*MZ2^2*CHu[3, 3] - 20160*MH2*MT2^4*MW2^8*MZ2^2*
       CHu[3, 3] - 21600*MT2^5*MW2^8*MZ2^2*CHu[3, 3] + 
      10656*MH2*MT2^3*MW2^9*MZ2^2*CHu[3, 3] + 20160*MT2^4*MW2^9*MZ2^2*
       CHu[3, 3] - 2880*MH2*MT2^2*MW2^10*MZ2^2*CHu[3, 3] - 
      10656*MT2^3*MW2^10*MZ2^2*CHu[3, 3] + 288*MH2*MT2*MW2^11*MZ2^2*
       CHu[3, 3] + 2880*MT2^2*MW2^11*MZ2^2*CHu[3, 3] - 
      288*MT2*MW2^12*MZ2^2*CHu[3, 3] + 252*MH2*MT2^8*MW2^3*MZ2^3*CHu[3, 3] - 
      2340*MH2*MT2^7*MW2^4*MZ2^3*CHu[3, 3] - 252*MT2^8*MW2^4*MZ2^3*
       CHu[3, 3] + 7596*MH2*MT2^6*MW2^5*MZ2^3*CHu[3, 3] + 
      2340*MT2^7*MW2^5*MZ2^3*CHu[3, 3] - 11412*MH2*MT2^5*MW2^6*MZ2^3*
       CHu[3, 3] - 7596*MT2^6*MW2^6*MZ2^3*CHu[3, 3] + 
      7956*MH2*MT2^4*MW2^7*MZ2^3*CHu[3, 3] + 11412*MT2^5*MW2^7*MZ2^3*
       CHu[3, 3] - 1548*MH2*MT2^3*MW2^8*MZ2^3*CHu[3, 3] - 
      7956*MT2^4*MW2^8*MZ2^3*CHu[3, 3] - 828*MH2*MT2^2*MW2^9*MZ2^3*
       CHu[3, 3] + 1548*MT2^3*MW2^9*MZ2^3*CHu[3, 3] + 
      324*MH2*MT2*MW2^10*MZ2^3*CHu[3, 3] + 828*MT2^2*MW2^10*MZ2^3*CHu[3, 3] - 
      324*MT2*MW2^11*MZ2^3*CHu[3, 3] + 126*MH2*MT2^8*MW2^2*MZ2^4*CHu[3, 3] - 
      630*MH2*MT2^7*MW2^3*MZ2^4*CHu[3, 3] - 126*MT2^8*MW2^3*MZ2^4*CHu[3, 3] + 
      1638*MH2*MT2^6*MW2^4*MZ2^4*CHu[3, 3] + 630*MT2^7*MW2^4*MZ2^4*
       CHu[3, 3] - 3726*MH2*MT2^5*MW2^5*MZ2^4*CHu[3, 3] - 
      1638*MT2^6*MW2^5*MZ2^4*CHu[3, 3] + 6138*MH2*MT2^4*MW2^6*MZ2^4*
       CHu[3, 3] + 3726*MT2^5*MW2^6*MZ2^4*CHu[3, 3] - 
      5634*MH2*MT2^3*MW2^7*MZ2^4*CHu[3, 3] - 6138*MT2^4*MW2^7*MZ2^4*
       CHu[3, 3] + 2466*MH2*MT2^2*MW2^8*MZ2^4*CHu[3, 3] + 
      5634*MT2^3*MW2^8*MZ2^4*CHu[3, 3] - 378*MH2*MT2*MW2^9*MZ2^4*CHu[3, 3] - 
      2466*MT2^2*MW2^9*MZ2^4*CHu[3, 3] + 378*MT2*MW2^10*MZ2^4*CHu[3, 3] - 
      90*MH2*MT2^8*MW2*MZ2^5*CHu[3, 3] + 756*MH2*MT2^7*MW2^2*MZ2^5*
       CHu[3, 3] + 90*MT2^8*MW2^2*MZ2^5*CHu[3, 3] - 2394*MH2*MT2^6*MW2^3*
       MZ2^5*CHu[3, 3] - 756*MT2^7*MW2^3*MZ2^5*CHu[3, 3] + 
      4032*MH2*MT2^5*MW2^4*MZ2^5*CHu[3, 3] + 2394*MT2^6*MW2^4*MZ2^5*
       CHu[3, 3] - 3906*MH2*MT2^4*MW2^5*MZ2^5*CHu[3, 3] - 
      4032*MT2^5*MW2^5*MZ2^5*CHu[3, 3] + 2016*MH2*MT2^3*MW2^6*MZ2^5*
       CHu[3, 3] + 3906*MT2^4*MW2^6*MZ2^5*CHu[3, 3] - 
      378*MH2*MT2^2*MW2^7*MZ2^5*CHu[3, 3] - 2016*MT2^3*MW2^7*MZ2^5*
       CHu[3, 3] - 36*MH2*MT2*MW2^8*MZ2^5*CHu[3, 3] + 
      378*MT2^2*MW2^8*MZ2^5*CHu[3, 3] + 36*MT2*MW2^9*MZ2^5*CHu[3, 3] - 
      90*MH2*MT2^7*MW2*MZ2^6*CHu[3, 3] + 360*MH2*MT2^6*MW2^2*MZ2^6*
       CHu[3, 3] + 90*MT2^7*MW2^2*MZ2^6*CHu[3, 3] - 324*MH2*MT2^5*MW2^3*MZ2^6*
       CHu[3, 3] - 360*MT2^6*MW2^3*MZ2^6*CHu[3, 3] - 
      378*MH2*MT2^4*MW2^4*MZ2^6*CHu[3, 3] + 324*MT2^5*MW2^4*MZ2^6*CHu[3, 3] + 
      828*MH2*MT2^3*MW2^5*MZ2^6*CHu[3, 3] + 378*MT2^4*MW2^5*MZ2^6*CHu[3, 3] - 
      486*MH2*MT2^2*MW2^6*MZ2^6*CHu[3, 3] - 828*MT2^3*MW2^6*MZ2^6*CHu[3, 3] + 
      90*MH2*MT2*MW2^7*MZ2^6*CHu[3, 3] + 486*MT2^2*MW2^7*MZ2^6*CHu[3, 3] - 
      90*MT2*MW2^8*MZ2^6*CHu[3, 3] - 90*MH2*MT2^5*MW2^2*MZ2^7*CHu[3, 3] + 
      270*MH2*MT2^4*MW2^3*MZ2^7*CHu[3, 3] + 90*MT2^5*MW2^3*MZ2^7*CHu[3, 3] - 
      270*MH2*MT2^3*MW2^4*MZ2^7*CHu[3, 3] - 270*MT2^4*MW2^4*MZ2^7*CHu[3, 3] + 
      90*MH2*MT2^2*MW2^5*MZ2^7*CHu[3, 3] + 270*MT2^3*MW2^5*MZ2^7*CHu[3, 3] - 
      90*MT2^2*MW2^6*MZ2^7*CHu[3, 3]))/(72*(MH2 - MW2)*(-MT2 + MW2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2))*Class[7] + 
 Class[8]*(((-81*MT2^2*MZ2*(-12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2) + 
       4*MW2*(MW2*MZ2^3*(34041 - 3728*Pi^2) + 320*MZ2^4*(-33 + 4*Pi^2) + 
         64*MW2^4*(-363 + 32*Pi^2) + 78*MW2^2*MZ2^2*(-507 + 56*Pi^2) - 
         64*MW2^3*MZ2*(-633 + 62*Pi^2)) + 
       MT2*(12*MW2^2*MZ2^2*(13155 - 1456*Pi^2) + 1280*MZ2^4*(33 - 4*Pi^2) - 
         256*MW2^4*(-363 + 32*Pi^2) + 4*MW2^3*MZ2*(-40917 + 3968*Pi^2) + 
         MW2*MZ2^3*(-135921 + 14912*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
     (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
        4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/(24*(MT2 - MW2)^2*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
          418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
          51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
          14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
      (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     (CW2*(64*MW2^3 + 28*MW2^2*MZ2 - 116*MW2*MZ2^2 - 21*MZ2^3)*
       B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
        MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
       B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       Pi^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
        4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
     (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
     ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
        5*MZ2^2)*Pi^2) + (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       Pi^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
        2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + 
          MZ2^2) - 4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Cll[1, 2, 2, 1] + 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(-256*MW2^4*Cdd[1, 1, 1, 1] + 
      896*MW2^3*MZ2*Cdd[1, 1, 1, 1] - 1184*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] + 
      704*MW2*MZ2^3*Cdd[1, 1, 1, 1] - 160*MZ2^4*Cdd[1, 1, 1, 1] - 
      384*MW2^4*Cdd[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cdd[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cdd[1, 1, 2, 2] - 
      240*MZ2^4*Cdd[1, 1, 2, 2] - 384*MW2^4*Cdd[1, 1, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[1, 1, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[1, 1, 3, 3] - 240*MZ2^4*Cdd[1, 1, 3, 3] - 
      128*MW2^4*Cdd[1, 2, 2, 1] + 448*MW2^3*MZ2*Cdd[1, 2, 2, 1] - 
      592*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 352*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 
      80*MZ2^4*Cdd[1, 2, 2, 1] - 128*MW2^4*Cdd[1, 3, 3, 1] + 
      448*MW2^3*MZ2*Cdd[1, 3, 3, 1] - 592*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
      352*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 80*MZ2^4*Cdd[1, 3, 3, 1] - 
      256*MW2^4*Cdd[2, 2, 2, 2] + 896*MW2^3*MZ2*Cdd[2, 2, 2, 2] - 
      1184*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] + 704*MW2*MZ2^3*Cdd[2, 2, 2, 2] - 
      160*MZ2^4*Cdd[2, 2, 2, 2] - 384*MW2^4*Cdd[2, 2, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 240*MZ2^4*Cdd[2, 2, 3, 3] - 
      128*MW2^4*Cdd[2, 3, 3, 2] + 448*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 
      592*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 352*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
      80*MZ2^4*Cdd[2, 3, 3, 2] - 256*MW2^4*Cdd[3, 3, 3, 3] + 
      896*MW2^3*MZ2*Cdd[3, 3, 3, 3] - 1184*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] + 
      704*MW2*MZ2^3*Cdd[3, 3, 3, 3] - 160*MZ2^4*Cdd[3, 3, 3, 3] - 
      96*MW2^4*Ced[1, 1, 1, 1] + 336*MW2^3*MZ2*Ced[1, 1, 1, 1] - 
      444*MW2^2*MZ2^2*Ced[1, 1, 1, 1] + 264*MW2*MZ2^3*Ced[1, 1, 1, 1] - 
      60*MZ2^4*Ced[1, 1, 1, 1] - 96*MW2^4*Ced[1, 1, 2, 2] + 
      336*MW2^3*MZ2*Ced[1, 1, 2, 2] - 444*MW2^2*MZ2^2*Ced[1, 1, 2, 2] + 
      264*MW2*MZ2^3*Ced[1, 1, 2, 2] - 60*MZ2^4*Ced[1, 1, 2, 2] - 
      96*MW2^4*Ced[1, 1, 3, 3] + 336*MW2^3*MZ2*Ced[1, 1, 3, 3] - 
      444*MW2^2*MZ2^2*Ced[1, 1, 3, 3] + 264*MW2*MZ2^3*Ced[1, 1, 3, 3] - 
      60*MZ2^4*Ced[1, 1, 3, 3] - 96*MW2^4*Ced[2, 2, 1, 1] + 
      336*MW2^3*MZ2*Ced[2, 2, 1, 1] - 444*MW2^2*MZ2^2*Ced[2, 2, 1, 1] + 
      264*MW2*MZ2^3*Ced[2, 2, 1, 1] - 60*MZ2^4*Ced[2, 2, 1, 1] - 
      96*MW2^4*Ced[2, 2, 2, 2] + 336*MW2^3*MZ2*Ced[2, 2, 2, 2] - 
      444*MW2^2*MZ2^2*Ced[2, 2, 2, 2] + 264*MW2*MZ2^3*Ced[2, 2, 2, 2] - 
      60*MZ2^4*Ced[2, 2, 2, 2] - 96*MW2^4*Ced[2, 2, 3, 3] + 
      336*MW2^3*MZ2*Ced[2, 2, 3, 3] - 444*MW2^2*MZ2^2*Ced[2, 2, 3, 3] + 
      264*MW2*MZ2^3*Ced[2, 2, 3, 3] - 60*MZ2^4*Ced[2, 2, 3, 3] + 
      256*MW2^4*Ced[3, 3, 1, 1] - 736*MW2^3*MZ2*Ced[3, 3, 1, 1] + 
      840*MW2^2*MZ2^2*Ced[3, 3, 1, 1] - 496*MW2*MZ2^3*Ced[3, 3, 1, 1] + 
      136*MZ2^4*Ced[3, 3, 1, 1] + 256*MW2^4*Ced[3, 3, 2, 2] - 
      736*MW2^3*MZ2*Ced[3, 3, 2, 2] + 840*MW2^2*MZ2^2*Ced[3, 3, 2, 2] - 
      496*MW2*MZ2^3*Ced[3, 3, 2, 2] + 136*MZ2^4*Ced[3, 3, 2, 2] + 
      256*MW2^4*Ced[3, 3, 3, 3] - 736*MW2^3*MZ2*Ced[3, 3, 3, 3] + 
      840*MW2^2*MZ2^2*Ced[3, 3, 3, 3] - 496*MW2*MZ2^3*Ced[3, 3, 3, 3] + 
      136*MZ2^4*Ced[3, 3, 3, 3] - 16*(20*MW2^4 - 36*MW2^3*MZ2 + 
        11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*Ced[Leff, Leff, 1, 1] - 
      16*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ced[Leff, Leff, 2, 2] - 320*MW2^4*Ced[Leff, Leff, 3, 3] + 
      576*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] - 176*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 144*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      64*MZ2^4*Ced[Leff, Leff, 3, 3] + 1408*MW2^4*Cee[1, 1, 3, 3] - 
      4288*MW2^3*MZ2*Cee[1, 1, 3, 3] + 5136*MW2^2*MZ2^2*Cee[1, 1, 3, 3] - 
      3040*MW2*MZ2^3*Cee[1, 1, 3, 3] + 784*MZ2^4*Cee[1, 1, 3, 3] + 
      1408*MW2^4*Cee[2, 2, 3, 3] - 4288*MW2^3*MZ2*Cee[2, 2, 3, 3] + 
      5136*MW2^2*MZ2^2*Cee[2, 2, 3, 3] - 3040*MW2*MZ2^3*Cee[2, 2, 3, 3] + 
      784*MZ2^4*Cee[2, 2, 3, 3] + 1408*MW2^4*Cee[3, 3, 3, 3] - 
      4288*MW2^3*MZ2*Cee[3, 3, 3, 3] + 5136*MW2^2*MZ2^2*Cee[3, 3, 3, 3] - 
      3040*MW2*MZ2^3*Cee[3, 3, 3, 3] + 784*MZ2^4*Cee[3, 3, 3, 3] - 
      1280*MW2^4*Cee[Leff, Leff, 1, 1] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 1, 1] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 1, 1] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 256*MZ2^4*Cee[Leff, Leff, 1, 1] - 
      1280*MW2^4*Cee[Leff, Leff, 2, 2] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 2, 2] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 256*MZ2^4*Cee[Leff, Leff, 2, 2] - 
      1280*MW2^4*Cee[Leff, Leff, 3, 3] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 3, 3] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 256*MZ2^4*Cee[Leff, Leff, 3, 3] + 
      192*MW2^4*Ceu[1, 1, 1, 1] - 672*MW2^3*MZ2*Ceu[1, 1, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] - 528*MW2*MZ2^3*Ceu[1, 1, 1, 1] + 
      120*MZ2^4*Ceu[1, 1, 1, 1] + 192*MW2^4*Ceu[1, 1, 2, 2] - 
      672*MW2^3*MZ2*Ceu[1, 1, 2, 2] + 888*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] - 
      528*MW2*MZ2^3*Ceu[1, 1, 2, 2] + 120*MZ2^4*Ceu[1, 1, 2, 2] + 
      192*MW2^4*Ceu[2, 2, 1, 1] - 672*MW2^3*MZ2*Ceu[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] - 528*MW2*MZ2^3*Ceu[2, 2, 1, 1] + 
      120*MZ2^4*Ceu[2, 2, 1, 1] + 192*MW2^4*Ceu[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Ceu[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Ceu[2, 2, 2, 2] + 120*MZ2^4*Ceu[2, 2, 2, 2] - 
      512*MW2^4*Ceu[3, 3, 1, 1] + 1472*MW2^3*MZ2*Ceu[3, 3, 1, 1] - 
      1680*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] + 992*MW2*MZ2^3*Ceu[3, 3, 1, 1] - 
      272*MZ2^4*Ceu[3, 3, 1, 1] - 512*MW2^4*Ceu[3, 3, 2, 2] + 
      1472*MW2^3*MZ2*Ceu[3, 3, 2, 2] - 1680*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] + 
      992*MW2*MZ2^3*Ceu[3, 3, 2, 2] - 272*MZ2^4*Ceu[3, 3, 2, 2] + 
      640*MW2^4*Ceu[Leff, Leff, 1, 1] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 1, 1] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 128*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
      640*MW2^4*Ceu[Leff, Leff, 2, 2] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 2, 2] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 128*MZ2^4*Ceu[Leff, Leff, 2, 2] - 
      96*MW2^4*Cld[1, 1, 1, 1] + 336*MW2^3*MZ2*Cld[1, 1, 1, 1] - 
      444*MW2^2*MZ2^2*Cld[1, 1, 1, 1] + 264*MW2*MZ2^3*Cld[1, 1, 1, 1] - 
      60*MZ2^4*Cld[1, 1, 1, 1] - 96*MW2^4*Cld[1, 1, 2, 2] + 
      336*MW2^3*MZ2*Cld[1, 1, 2, 2] - 444*MW2^2*MZ2^2*Cld[1, 1, 2, 2] + 
      264*MW2*MZ2^3*Cld[1, 1, 2, 2] - 60*MZ2^4*Cld[1, 1, 2, 2] - 
      96*MW2^4*Cld[1, 1, 3, 3] + 336*MW2^3*MZ2*Cld[1, 1, 3, 3] - 
      444*MW2^2*MZ2^2*Cld[1, 1, 3, 3] + 264*MW2*MZ2^3*Cld[1, 1, 3, 3] - 
      60*MZ2^4*Cld[1, 1, 3, 3] - 96*MW2^4*Cld[2, 2, 1, 1] + 
      336*MW2^3*MZ2*Cld[2, 2, 1, 1] - 444*MW2^2*MZ2^2*Cld[2, 2, 1, 1] + 
      264*MW2*MZ2^3*Cld[2, 2, 1, 1] - 60*MZ2^4*Cld[2, 2, 1, 1] - 
      96*MW2^4*Cld[2, 2, 2, 2] + 336*MW2^3*MZ2*Cld[2, 2, 2, 2] - 
      444*MW2^2*MZ2^2*Cld[2, 2, 2, 2] + 264*MW2*MZ2^3*Cld[2, 2, 2, 2] - 
      60*MZ2^4*Cld[2, 2, 2, 2] - 96*MW2^4*Cld[2, 2, 3, 3] + 
      336*MW2^3*MZ2*Cld[2, 2, 3, 3] - 444*MW2^2*MZ2^2*Cld[2, 2, 3, 3] + 
      264*MW2*MZ2^3*Cld[2, 2, 3, 3] - 60*MZ2^4*Cld[2, 2, 3, 3] + 
      256*MW2^4*Cld[3, 3, 1, 1] - 560*MW2^3*MZ2*Cld[3, 3, 1, 1] + 
      480*MW2^2*MZ2^2*Cld[3, 3, 1, 1] - 214*MW2*MZ2^3*Cld[3, 3, 1, 1] + 
      38*MZ2^4*Cld[3, 3, 1, 1] + 256*MW2^4*Cld[3, 3, 2, 2] - 
      560*MW2^3*MZ2*Cld[3, 3, 2, 2] + 480*MW2^2*MZ2^2*Cld[3, 3, 2, 2] - 
      214*MW2*MZ2^3*Cld[3, 3, 2, 2] + 38*MZ2^4*Cld[3, 3, 2, 2] + 
      256*MW2^4*Cld[3, 3, 3, 3] - 560*MW2^3*MZ2*Cld[3, 3, 3, 3] + 
      480*MW2^2*MZ2^2*Cld[3, 3, 3, 3] - 214*MW2*MZ2^3*Cld[3, 3, 3, 3] + 
      38*MZ2^4*Cld[3, 3, 3, 3] + 320*MW2^4*Cld[Leff, Leff, 1, 1] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] - 
      128*MZ2^4*Cld[Leff, Leff, 1, 1] + 320*MW2^4*Cld[Leff, Leff, 2, 2] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      128*MZ2^4*Cld[Leff, Leff, 2, 2] + 320*MW2^4*Cld[Leff, Leff, 3, 3] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      128*MZ2^4*Cld[Leff, Leff, 3, 3] + 352*MW2^4*Cle[1, 1, 3, 3] - 
      1072*MW2^3*MZ2*Cle[1, 1, 3, 3] + 1284*MW2^2*MZ2^2*Cle[1, 1, 3, 3] - 
      760*MW2*MZ2^3*Cle[1, 1, 3, 3] + 196*MZ2^4*Cle[1, 1, 3, 3] - 
      320*MW2^4*Cle[1, 1, Leff, Leff] + 576*MW2^3*MZ2*Cle[1, 1, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] + 64*MZ2^4*Cle[1, 1, Leff, Leff] + 
      352*MW2^4*Cle[2, 2, 3, 3] - 1072*MW2^3*MZ2*Cle[2, 2, 3, 3] + 
      1284*MW2^2*MZ2^2*Cle[2, 2, 3, 3] - 760*MW2*MZ2^3*Cle[2, 2, 3, 3] + 
      196*MZ2^4*Cle[2, 2, 3, 3] - 320*MW2^4*Cle[2, 2, Leff, Leff] + 
      576*MW2^3*MZ2*Cle[2, 2, Leff, Leff] - 176*MW2^2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 144*MW2*MZ2^3*Cle[2, 2, Leff, Leff] + 
      64*MZ2^4*Cle[2, 2, Leff, Leff] + 352*MW2^4*Cle[3, 3, 1, 1] - 
      896*MW2^3*MZ2*Cle[3, 3, 1, 1] + 924*MW2^2*MZ2^2*Cle[3, 3, 1, 1] - 
      478*MW2*MZ2^3*Cle[3, 3, 1, 1] + 98*MZ2^4*Cle[3, 3, 1, 1] + 
      352*MW2^4*Cle[3, 3, 2, 2] - 896*MW2^3*MZ2*Cle[3, 3, 2, 2] + 
      924*MW2^2*MZ2^2*Cle[3, 3, 2, 2] - 478*MW2*MZ2^3*Cle[3, 3, 2, 2] + 
      98*MZ2^4*Cle[3, 3, 2, 2] + 704*MW2^4*Cle[3, 3, 3, 3] - 
      1968*MW2^3*MZ2*Cle[3, 3, 3, 3] + 2208*MW2^2*MZ2^2*Cle[3, 3, 3, 3] - 
      1238*MW2*MZ2^3*Cle[3, 3, 3, 3] + 294*MZ2^4*Cle[3, 3, 3, 3] - 
      320*MW2^4*Cle[3, 3, Leff, Leff] + 576*MW2^3*MZ2*Cle[3, 3, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] + 64*MZ2^4*Cle[3, 3, Leff, Leff] + 
      320*MW2^4*Cle[Leff, Leff, 1, 1] - 736*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 1, 1] - 128*MZ2^4*Cle[Leff, Leff, 1, 1] + 
      320*MW2^4*Cle[Leff, Leff, 2, 2] - 736*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 2, 2] - 128*MZ2^4*Cle[Leff, Leff, 2, 2] + 
      320*MW2^4*Cle[Leff, Leff, 3, 3] - 736*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 3, 3] - 128*MZ2^4*Cle[Leff, Leff, 3, 3] + 
      704*MW2^4*Cll[1, 1, 3, 3] - 1792*MW2^3*MZ2*Cll[1, 1, 3, 3] + 
      1848*MW2^2*MZ2^2*Cll[1, 1, 3, 3] - 956*MW2*MZ2^3*Cll[1, 1, 3, 3] + 
      196*MZ2^4*Cll[1, 1, 3, 3] + 704*MW2^4*Cll[1, 3, 3, 1] - 
      1440*MW2^3*MZ2*Cll[1, 3, 3, 1] + 1304*MW2^2*MZ2^2*Cll[1, 3, 3, 1] - 
      576*MW2*MZ2^3*Cll[1, 3, 3, 1] + 98*MZ2^4*Cll[1, 3, 3, 1] + 
      704*MW2^4*Cll[2, 2, 3, 3] - 1792*MW2^3*MZ2*Cll[2, 2, 3, 3] + 
      1848*MW2^2*MZ2^2*Cll[2, 2, 3, 3] - 956*MW2*MZ2^3*Cll[2, 2, 3, 3] + 
      196*MZ2^4*Cll[2, 2, 3, 3] + 704*MW2^4*Cll[2, 3, 3, 2] - 
      1440*MW2^3*MZ2*Cll[2, 3, 3, 2] + 1304*MW2^2*MZ2^2*Cll[2, 3, 3, 2] - 
      576*MW2*MZ2^3*Cll[2, 3, 3, 2] + 98*MZ2^4*Cll[2, 3, 3, 2] + 
      1408*MW2^4*Cll[3, 3, 3, 3] - 3232*MW2^3*MZ2*Cll[3, 3, 3, 3] + 
      3152*MW2^2*MZ2^2*Cll[3, 3, 3, 3] - 1532*MW2*MZ2^3*Cll[3, 3, 3, 3] + 
      294*MZ2^4*Cll[3, 3, 3, 3] + 640*MW2^4*Cll[Leff, 1, 1, Leff] - 
      1152*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] + 352*MW2^2*MZ2^2*
       Cll[Leff, 1, 1, Leff] + 288*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      128*MZ2^4*Cll[Leff, 1, 1, Leff] + 640*MW2^4*Cll[Leff, 2, 2, Leff] - 
      1152*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] + 352*MW2^2*MZ2^2*
       Cll[Leff, 2, 2, Leff] + 288*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      128*MZ2^4*Cll[Leff, 2, 2, Leff] + 640*MW2^4*Cll[Leff, 3, 3, Leff] - 
      1152*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 352*MW2^2*MZ2^2*
       Cll[Leff, 3, 3, Leff] + 288*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
      128*MZ2^4*Cll[Leff, 3, 3, Leff] + 640*MW2^4*Cll[Leff, Leff, 1, 1] - 
      1472*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 320*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] - 
      256*MZ2^4*Cll[Leff, Leff, 1, 1] + 640*MW2^4*Cll[Leff, Leff, 2, 2] - 
      1472*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 320*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] - 
      256*MZ2^4*Cll[Leff, Leff, 2, 2] + 640*MW2^4*Cll[Leff, Leff, 3, 3] - 
      1472*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 320*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] - 
      256*MZ2^4*Cll[Leff, Leff, 3, 3] + 96*MW2^4*Clq1[1, 1, 1, 1] - 
      336*MW2^3*MZ2*Clq1[1, 1, 1, 1] + 444*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] - 
      264*MW2*MZ2^3*Clq1[1, 1, 1, 1] + 60*MZ2^4*Clq1[1, 1, 1, 1] + 
      96*MW2^4*Clq1[1, 1, 2, 2] - 336*MW2^3*MZ2*Clq1[1, 1, 2, 2] + 
      444*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] - 264*MW2*MZ2^3*Clq1[1, 1, 2, 2] + 
      60*MZ2^4*Clq1[1, 1, 2, 2] - 96*MW2^4*Clq1[1, 1, 3, 3] + 
      192*MW2^3*MZ2*Clq1[1, 1, 3, 3] - 84*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 
      42*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 30*MZ2^4*Clq1[1, 1, 3, 3] + 
      96*MW2^4*Clq1[2, 2, 1, 1] - 336*MW2^3*MZ2*Clq1[2, 2, 1, 1] + 
      444*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] - 264*MW2*MZ2^3*Clq1[2, 2, 1, 1] + 
      60*MZ2^4*Clq1[2, 2, 1, 1] + 96*MW2^4*Clq1[2, 2, 2, 2] - 
      336*MW2^3*MZ2*Clq1[2, 2, 2, 2] + 444*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] - 
      264*MW2*MZ2^3*Clq1[2, 2, 2, 2] + 60*MZ2^4*Clq1[2, 2, 2, 2] - 
      96*MW2^4*Clq1[2, 2, 3, 3] + 192*MW2^3*MZ2*Clq1[2, 2, 3, 3] - 
      84*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 42*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 
      30*MZ2^4*Clq1[2, 2, 3, 3] - 256*MW2^4*Clq1[3, 3, 1, 1] + 
      560*MW2^3*MZ2*Clq1[3, 3, 1, 1] - 480*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] + 
      214*MW2*MZ2^3*Clq1[3, 3, 1, 1] - 38*MZ2^4*Clq1[3, 3, 1, 1] - 
      256*MW2^4*Clq1[3, 3, 2, 2] + 560*MW2^3*MZ2*Clq1[3, 3, 2, 2] - 
      480*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] + 214*MW2*MZ2^3*Clq1[3, 3, 2, 2] - 
      38*MZ2^4*Clq1[3, 3, 2, 2] + 256*MW2^4*Clq1[3, 3, 3, 3] - 
      176*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 24*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] + 
      50*MW2*MZ2^3*Clq1[3, 3, 3, 3] - 19*MZ2^4*Clq1[3, 3, 3, 3] - 
      320*MW2^4*Clq1[Leff, Leff, 1, 1] + 736*MW2^3*MZ2*
       Clq1[Leff, Leff, 1, 1] - 384*MW2^2*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      160*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      128*MZ2^4*Clq1[Leff, Leff, 1, 1] - 320*MW2^4*Clq1[Leff, Leff, 2, 2] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      128*MZ2^4*Clq1[Leff, Leff, 2, 2] + 320*MW2^4*Clq1[Leff, Leff, 3, 3] - 
      256*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 112*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq1[Leff, Leff, 3, 3] - 288*MW2^4*Clq3[1, 1, 1, 1] + 
      432*MW2^3*MZ2*Clq3[1, 1, 1, 1] - 180*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
      288*MW2^4*Clq3[1, 1, 2, 2] + 432*MW2^3*MZ2*Clq3[1, 1, 2, 2] - 
      180*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 96*MW2^4*Clq3[1, 1, 3, 3] + 
      96*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 12*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] - 
      30*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 288*MW2^4*Clq3[2, 2, 1, 1] + 
      432*MW2^3*MZ2*Clq3[2, 2, 1, 1] - 180*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 
      288*MW2^4*Clq3[2, 2, 2, 2] + 432*MW2^3*MZ2*Clq3[2, 2, 2, 2] - 
      180*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 96*MW2^4*Clq3[2, 2, 3, 3] + 
      96*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 12*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] - 
      30*MW2*MZ2^3*Clq3[2, 2, 3, 3] + 768*MW2^4*Clq3[3, 3, 1, 1] - 
      1200*MW2^3*MZ2*Clq3[3, 3, 1, 1] + 960*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 
      294*MW2*MZ2^3*Clq3[3, 3, 1, 1] + 768*MW2^4*Clq3[3, 3, 2, 2] - 
      1200*MW2^3*MZ2*Clq3[3, 3, 2, 2] + 960*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 
      294*MW2*MZ2^3*Clq3[3, 3, 2, 2] + 256*MW2^4*Clq3[3, 3, 3, 3] - 
      272*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 120*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
      62*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 49*MZ2^4*Clq3[3, 3, 3, 3] + 
      960*MW2^4*Clq3[Leff, Leff, 1, 1] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 1, 1] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      960*MW2^4*Clq3[Leff, Leff, 2, 2] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      320*MW2^4*Clq3[Leff, Leff, 3, 3] - 256*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      112*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 192*MW2^4*Clu[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Clu[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Clu[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Clu[1, 1, 1, 1] + 120*MZ2^4*Clu[1, 1, 1, 1] + 
      192*MW2^4*Clu[1, 1, 2, 2] - 672*MW2^3*MZ2*Clu[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[1, 1, 2, 2] - 528*MW2*MZ2^3*Clu[1, 1, 2, 2] + 
      120*MZ2^4*Clu[1, 1, 2, 2] + 192*MW2^4*Clu[2, 2, 1, 1] - 
      672*MW2^3*MZ2*Clu[2, 2, 1, 1] + 888*MW2^2*MZ2^2*Clu[2, 2, 1, 1] - 
      528*MW2*MZ2^3*Clu[2, 2, 1, 1] + 120*MZ2^4*Clu[2, 2, 1, 1] + 
      192*MW2^4*Clu[2, 2, 2, 2] - 672*MW2^3*MZ2*Clu[2, 2, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[2, 2, 2, 2] - 528*MW2*MZ2^3*Clu[2, 2, 2, 2] + 
      120*MZ2^4*Clu[2, 2, 2, 2] - 512*MW2^4*Clu[3, 3, 1, 1] + 
      1120*MW2^3*MZ2*Clu[3, 3, 1, 1] - 960*MW2^2*MZ2^2*Clu[3, 3, 1, 1] + 
      428*MW2*MZ2^3*Clu[3, 3, 1, 1] - 76*MZ2^4*Clu[3, 3, 1, 1] - 
      512*MW2^4*Clu[3, 3, 2, 2] + 1120*MW2^3*MZ2*Clu[3, 3, 2, 2] - 
      960*MW2^2*MZ2^2*Clu[3, 3, 2, 2] + 428*MW2*MZ2^3*Clu[3, 3, 2, 2] - 
      76*MZ2^4*Clu[3, 3, 2, 2] - 640*MW2^4*Clu[Leff, Leff, 1, 1] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 320*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
      256*MZ2^4*Clu[Leff, Leff, 1, 1] - 640*MW2^4*Clu[Leff, Leff, 2, 2] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 320*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      256*MZ2^4*Clu[Leff, Leff, 2, 2] + 192*MW2^4*Cqd1[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 1, 1] + 120*MZ2^4*Cqd1[1, 1, 1, 1] + 
      192*MW2^4*Cqd1[1, 1, 2, 2] - 672*MW2^3*MZ2*Cqd1[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] - 528*MW2*MZ2^3*Cqd1[1, 1, 2, 2] + 
      120*MZ2^4*Cqd1[1, 1, 2, 2] + 192*MW2^4*Cqd1[1, 1, 3, 3] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 3, 3] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 3, 3] + 120*MZ2^4*Cqd1[1, 1, 3, 3] + 
      192*MW2^4*Cqd1[2, 2, 1, 1] - 672*MW2^3*MZ2*Cqd1[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] - 528*MW2*MZ2^3*Cqd1[2, 2, 1, 1] + 
      120*MZ2^4*Cqd1[2, 2, 1, 1] + 192*MW2^4*Cqd1[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Cqd1[2, 2, 2, 2] + 120*MZ2^4*Cqd1[2, 2, 2, 2] + 
      192*MW2^4*Cqd1[2, 2, 3, 3] - 672*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 528*MW2*MZ2^3*Cqd1[2, 2, 3, 3] + 
      120*MZ2^4*Cqd1[2, 2, 3, 3] - 192*MW2^4*Cqd1[3, 3, 1, 1] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 60*MZ2^4*Cqd1[3, 3, 1, 1] - 
      192*MW2^4*Cqd1[3, 3, 2, 2] + 384*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      168*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 84*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      60*MZ2^4*Cqd1[3, 3, 2, 2] - 192*MW2^4*Cqd1[3, 3, 3, 3] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 60*MZ2^4*Cqd1[3, 3, 3, 3] + 
      96*MW2^4*Cqe[1, 1, 1, 1] - 336*MW2^3*MZ2*Cqe[1, 1, 1, 1] + 
      444*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] - 264*MW2*MZ2^3*Cqe[1, 1, 1, 1] + 
      60*MZ2^4*Cqe[1, 1, 1, 1] + 96*MW2^4*Cqe[1, 1, 2, 2] - 
      336*MW2^3*MZ2*Cqe[1, 1, 2, 2] + 444*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] - 
      264*MW2*MZ2^3*Cqe[1, 1, 2, 2] + 60*MZ2^4*Cqe[1, 1, 2, 2] - 
      256*MW2^4*Cqe[1, 1, 3, 3] + 736*MW2^3*MZ2*Cqe[1, 1, 3, 3] - 
      840*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] + 496*MW2*MZ2^3*Cqe[1, 1, 3, 3] - 
      136*MZ2^4*Cqe[1, 1, 3, 3] + 320*MW2^4*Cqe[1, 1, Leff, Leff] - 
      576*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] + 176*MW2^2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 144*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      64*MZ2^4*Cqe[1, 1, Leff, Leff] + 96*MW2^4*Cqe[2, 2, 1, 1] - 
      336*MW2^3*MZ2*Cqe[2, 2, 1, 1] + 444*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] - 
      264*MW2*MZ2^3*Cqe[2, 2, 1, 1] + 60*MZ2^4*Cqe[2, 2, 1, 1] + 
      96*MW2^4*Cqe[2, 2, 2, 2] - 336*MW2^3*MZ2*Cqe[2, 2, 2, 2] + 
      444*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] - 264*MW2*MZ2^3*Cqe[2, 2, 2, 2] + 
      60*MZ2^4*Cqe[2, 2, 2, 2] - 256*MW2^4*Cqe[2, 2, 3, 3] + 
      736*MW2^3*MZ2*Cqe[2, 2, 3, 3] - 840*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] + 
      496*MW2*MZ2^3*Cqe[2, 2, 3, 3] - 136*MZ2^4*Cqe[2, 2, 3, 3] + 
      320*MW2^4*Cqe[2, 2, Leff, Leff] - 576*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] + 
      176*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] + 144*MW2*MZ2^3*
       Cqe[2, 2, Leff, Leff] - 64*MZ2^4*Cqe[2, 2, Leff, Leff] - 
      96*MW2^4*Cqe[3, 3, 1, 1] + 192*MW2^3*MZ2*Cqe[3, 3, 1, 1] - 
      84*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 42*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
      30*MZ2^4*Cqe[3, 3, 1, 1] - 96*MW2^4*Cqe[3, 3, 2, 2] + 
      192*MW2^3*MZ2*Cqe[3, 3, 2, 2] - 84*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
      42*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 30*MZ2^4*Cqe[3, 3, 2, 2] + 
      256*MW2^4*Cqe[3, 3, 3, 3] - 352*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 
      120*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] + 44*MW2*MZ2^3*Cqe[3, 3, 3, 3] - 
      68*MZ2^4*Cqe[3, 3, 3, 3] - 320*MW2^4*Cqe[3, 3, Leff, Leff] + 
      96*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 208*MW2^2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 24*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      32*MZ2^4*Cqe[3, 3, Leff, Leff] - 512*MW2^4*Cqq1[1, 1, 1, 1] + 
      1216*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 1216*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 
      616*MW2*MZ2^3*Cqq1[1, 1, 1, 1] - 140*MZ2^4*Cqq1[1, 1, 1, 1] - 
      384*MW2^4*Cqq1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqq1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqq1[1, 1, 2, 2] - 
      240*MZ2^4*Cqq1[1, 1, 2, 2] + 384*MW2^4*Cqq1[1, 1, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 120*MZ2^4*Cqq1[1, 1, 3, 3] - 
      640*MW2^4*Cqq1[1, 2, 2, 1] + 1088*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
      656*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 176*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 
      40*MZ2^4*Cqq1[1, 2, 2, 1] - 128*MW2^4*Cqq1[1, 3, 3, 1] + 
      64*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 80*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      32*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 20*MZ2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^4*Cqq1[2, 2, 2, 2] + 1216*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
      1216*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] + 616*MW2*MZ2^3*Cqq1[2, 2, 2, 2] - 
      140*MZ2^4*Cqq1[2, 2, 2, 2] + 384*MW2^4*Cqq1[2, 2, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 120*MZ2^4*Cqq1[2, 2, 3, 3] - 
      128*MW2^4*Cqq1[2, 3, 3, 2] + 64*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      80*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 32*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
      20*MZ2^4*Cqq1[2, 3, 3, 2] - 256*MW2^4*Cqq1[3, 3, 3, 3] + 
      128*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 160*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
      64*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 40*MZ2^4*Cqq1[3, 3, 3, 3] - 
      1536*MW2^4*Cqq3[1, 1, 1, 1] + 2496*MW2^3*MZ2*Cqq3[1, 1, 1, 1] - 
      1344*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] + 264*MW2*MZ2^3*Cqq3[1, 1, 1, 1] - 
      60*MZ2^4*Cqq3[1, 1, 1, 1] - 3456*MW2^4*Cqq3[1, 1, 2, 2] + 
      5184*MW2^3*MZ2*Cqq3[1, 1, 2, 2] - 2160*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 
      1152*MW2^4*Cqq3[1, 1, 3, 3] + 1152*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      144*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 360*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
      384*MW2^4*Cqq3[1, 2, 2, 1] - 192*MW2^3*MZ2*Cqq3[1, 2, 2, 1] - 
      528*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 528*MW2*MZ2^3*Cqq3[1, 2, 2, 1] - 
      120*MZ2^4*Cqq3[1, 2, 2, 1] + 384*MW2^4*Cqq3[1, 3, 3, 1] - 
      576*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 144*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 
      144*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 60*MZ2^4*Cqq3[1, 3, 3, 1] - 
      1536*MW2^4*Cqq3[2, 2, 2, 2] + 2496*MW2^3*MZ2*Cqq3[2, 2, 2, 2] - 
      1344*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 264*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 
      60*MZ2^4*Cqq3[2, 2, 2, 2] - 1152*MW2^4*Cqq3[2, 2, 3, 3] + 
      1152*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 144*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      360*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 384*MW2^4*Cqq3[2, 3, 3, 2] - 
      576*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 144*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 
      144*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 60*MZ2^4*Cqq3[2, 3, 3, 2] - 
      256*MW2^4*Cqq3[3, 3, 3, 3] + 128*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      160*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 64*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
      40*MZ2^4*Cqq3[3, 3, 3, 3] - 384*MW2^4*Cqu1[1, 1, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[1, 1, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[1, 1, 1, 1] - 240*MZ2^4*Cqu1[1, 1, 1, 1] - 
      384*MW2^4*Cqu1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqu1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqu1[1, 1, 2, 2] - 
      240*MZ2^4*Cqu1[1, 1, 2, 2] - 384*MW2^4*Cqu1[2, 2, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[2, 2, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[2, 2, 1, 1] - 240*MZ2^4*Cqu1[2, 2, 1, 1] - 
      384*MW2^4*Cqu1[2, 2, 2, 2] + 1344*MW2^3*MZ2*Cqu1[2, 2, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] + 1056*MW2*MZ2^3*Cqu1[2, 2, 2, 2] - 
      240*MZ2^4*Cqu1[2, 2, 2, 2] + 384*MW2^4*Cqu1[3, 3, 1, 1] - 
      768*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 336*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 120*MZ2^4*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*Cqu1[3, 3, 2, 2] - 768*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      336*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 168*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
      120*MZ2^4*Cqu1[3, 3, 2, 2] + 384*MW2^4*Cud1[1, 1, 1, 1] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 1, 1] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 1, 1] + 240*MZ2^4*Cud1[1, 1, 1, 1] + 
      384*MW2^4*Cud1[1, 1, 2, 2] - 1344*MW2^3*MZ2*Cud1[1, 1, 2, 2] + 
      1776*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] - 1056*MW2*MZ2^3*Cud1[1, 1, 2, 2] + 
      240*MZ2^4*Cud1[1, 1, 2, 2] + 384*MW2^4*Cud1[1, 1, 3, 3] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 3, 3] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 3, 3] + 240*MZ2^4*Cud1[1, 1, 3, 3] + 
      384*MW2^4*Cud1[2, 2, 1, 1] - 1344*MW2^3*MZ2*Cud1[2, 2, 1, 1] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] - 1056*MW2*MZ2^3*Cud1[2, 2, 1, 1] + 
      240*MZ2^4*Cud1[2, 2, 1, 1] + 384*MW2^4*Cud1[2, 2, 2, 2] - 
      1344*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 1776*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 
      1056*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 240*MZ2^4*Cud1[2, 2, 2, 2] + 
      384*MW2^4*Cud1[2, 2, 3, 3] - 1344*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 1056*MW2*MZ2^3*Cud1[2, 2, 3, 3] + 
      240*MZ2^4*Cud1[2, 2, 3, 3] - 1024*MW2^4*Cuu[1, 1, 1, 1] + 
      3584*MW2^3*MZ2*Cuu[1, 1, 1, 1] - 4736*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] + 
      2816*MW2*MZ2^3*Cuu[1, 1, 1, 1] - 640*MZ2^4*Cuu[1, 1, 1, 1] - 
      1536*MW2^4*Cuu[1, 1, 2, 2] + 5376*MW2^3*MZ2*Cuu[1, 1, 2, 2] - 
      7104*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] + 4224*MW2*MZ2^3*Cuu[1, 1, 2, 2] - 
      960*MZ2^4*Cuu[1, 1, 2, 2] - 512*MW2^4*Cuu[1, 2, 2, 1] + 
      1792*MW2^3*MZ2*Cuu[1, 2, 2, 1] - 2368*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 
      1408*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 320*MZ2^4*Cuu[1, 2, 2, 1] - 
      1024*MW2^4*Cuu[2, 2, 2, 2] + 3584*MW2^3*MZ2*Cuu[2, 2, 2, 2] - 
      4736*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] + 2816*MW2*MZ2^3*Cuu[2, 2, 2, 2] - 
      640*MZ2^4*Cuu[2, 2, 2, 2]))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*(704*MW2^4*Ceu[3, 3, 3, 3] - 
      2144*MW2^3*MZ2*Ceu[3, 3, 3, 3] + 2568*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 
      1520*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 392*MZ2^4*Ceu[3, 3, 3, 3] - 
      32*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ceu[Leff, Leff, 3, 3] + 704*MW2^4*Clq1[3, 3, 3, 3] - 
      1264*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 1032*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 
      386*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 49*MZ2^4*Clq1[3, 3, 3, 3] + 
      16*(40*MW2^4 - 62*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 4*MZ2^4)*
       Clq1[Leff, Leff, 3, 3] - 704*MW2^4*Clq3[3, 3, 3, 3] + 
      1264*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 1032*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
      386*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 49*MZ2^4*Clq3[3, 3, 3, 3] - 
      640*MW2^4*Clq3[Leff, Leff, 3, 3] + 992*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      272*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 704*MW2^4*Clu[3, 3, 3, 3] - 
      1792*MW2^3*MZ2*Clu[3, 3, 3, 3] + 1848*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 
      956*MW2*MZ2^3*Clu[3, 3, 3, 3] + 196*MZ2^4*Clu[3, 3, 3, 3] + 
      640*MW2^4*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] - 256*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      192*MW2^4*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 222*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      30*MZ2^4*Cqd1[3, 3, 1, 1] - 192*MW2^4*Cqd1[3, 3, 2, 2] + 
      528*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 30*MZ2^4*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 222*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 
      30*MZ2^4*Cqd1[3, 3, 3, 3] + 704*MW2^4*Cqe[3, 3, 3, 3] - 
      1616*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 1488*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
      674*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 98*MZ2^4*Cqe[3, 3, 3, 3] - 
      640*MW2^4*Cqe[3, 3, Leff, Leff] + 672*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      32*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      384*MW2^4*Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 444*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      60*MZ2^4*Cqq1[1, 1, 3, 3] + 256*MW2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      104*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 10*MZ2^4*Cqq1[1, 3, 3, 1] + 
      384*MW2^4*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 444*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      60*MZ2^4*Cqq1[2, 2, 3, 3] + 256*MW2^4*Cqq1[2, 3, 3, 2] - 
      512*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      104*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 10*MZ2^4*Cqq1[2, 3, 3, 2] - 
      384*MW2^4*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 132*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
      30*MZ2^4*Cqq1[3, 3, 3, 3] + 1152*MW2^4*Cqq3[1, 1, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 192*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      336*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 192*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      30*MZ2^4*Cqq3[1, 3, 3, 1] + 1152*MW2^4*Cqq3[2, 2, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 192*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      336*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      30*MZ2^4*Cqq3[2, 3, 3, 2] + 128*MW2^4*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 16*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 10*MZ2^4*Cqq3[3, 3, 3, 3] + 
      192*MW2^4*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 528*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      120*MZ2^4*Cqu1[1, 1, 3, 3] + 192*MW2^4*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 888*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 120*MZ2^4*Cqu1[2, 2, 3, 3] + 
      384*MW2^4*Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      1056*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 444*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      60*MZ2^4*Cqu1[3, 3, 1, 1] + 384*MW2^4*Cqu1[3, 3, 2, 2] - 
      1056*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 60*MZ2^4*Cqu1[3, 3, 2, 2] - 
      192*MW2^4*Cqu1[3, 3, 3, 3] + 384*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 84*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      60*MZ2^4*Cqu1[3, 3, 3, 3] - 192*MW2^4*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 888*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 120*MZ2^4*Cud1[3, 3, 1, 1] - 
      192*MW2^4*Cud1[3, 3, 2, 2] + 672*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 528*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      120*MZ2^4*Cud1[3, 3, 2, 2] - 192*MW2^4*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 888*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 120*MZ2^4*Cud1[3, 3, 3, 3] + 
      768*MW2^4*Cuu[1, 1, 3, 3] - 2688*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 2112*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      480*MZ2^4*Cuu[1, 1, 3, 3] + 256*MW2^4*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1184*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 160*MZ2^4*Cuu[1, 3, 3, 1] + 
      768*MW2^4*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2112*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      480*MZ2^4*Cuu[2, 2, 3, 3] + 256*MW2^4*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 1184*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 160*MZ2^4*Cuu[2, 3, 3, 2]))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(1408*MT2*MW2^4*Ceu[3, 3, 3, 3] - 
      2704*MT2*MW2^3*MZ2*Ceu[3, 3, 3, 3] + 704*MW2^4*MZ2*Ceu[3, 3, 3, 3] + 
      1896*MT2*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 2144*MW2^3*MZ2^2*
       Ceu[3, 3, 3, 3] - 502*MT2*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 
      2568*MW2^2*MZ2^3*Ceu[3, 3, 3, 3] - 98*MT2*MZ2^4*Ceu[3, 3, 3, 3] - 
      1520*MW2*MZ2^4*Ceu[3, 3, 3, 3] + 392*MZ2^5*Ceu[3, 3, 3, 3] - 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*
       (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clq1[3, 3, 3, 3] - 4112*MT2*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 
      704*MW2^4*MZ2*Clq1[3, 3, 3, 3] + 4512*MT2*MW2^2*MZ2^2*
       Clq1[3, 3, 3, 3] - 1264*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] - 
      2482*MT2*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 1032*MW2^2*MZ2^3*
       Clq1[3, 3, 3, 3] + 539*MT2*MZ2^4*Clq1[3, 3, 3, 3] - 
      386*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 49*MZ2^5*Clq1[3, 3, 3, 3] + 
      16*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] - 1408*MT2*MW2^4*Clq3[3, 3, 3, 3] + 
      4112*MT2*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 704*MW2^4*MZ2*Clq3[3, 3, 3, 3] - 
      4512*MT2*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 1264*MW2^3*MZ2^2*
       Clq3[3, 3, 3, 3] + 2482*MT2*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 
      1032*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] - 539*MT2*MZ2^4*Clq3[3, 3, 3, 3] + 
      386*MW2*MZ2^4*Clq3[3, 3, 3, 3] - 49*MZ2^5*Clq3[3, 3, 3, 3] - 
      1280*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] + 3424*MT2*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2160*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      992*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 688*MT2*MW2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      704*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 272*MW2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] + 64*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clu[3, 3, 3, 3] - 2000*MT2*MW2^3*MZ2*Clu[3, 3, 3, 3] + 
      704*MW2^4*MZ2*Clu[3, 3, 3, 3] + 1248*MT2*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 
      1792*MW2^3*MZ2^2*Clu[3, 3, 3, 3] - 202*MT2*MW2*MZ2^3*Clu[3, 3, 3, 3] + 
      1848*MW2^2*MZ2^3*Clu[3, 3, 3, 3] - 49*MT2*MZ2^4*Clu[3, 3, 3, 3] - 
      956*MW2*MZ2^4*Clu[3, 3, 3, 3] + 196*MZ2^5*Clu[3, 3, 3, 3] + 
      1280*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 1504*MT2*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
      336*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 496*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 64*MT2*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      256*MZ2^5*Clu[Leff, Leff, 3, 3] - 384*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 
      1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 192*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 
      2136*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2^2*
       Cqd1[3, 3, 1, 1] + 1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 330*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 30*MZ2^5*Cqd1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 2, 2] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 2, 2] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 2, 2] - 330*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 30*MZ2^5*Cqd1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 3, 3] - 330*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 30*MZ2^5*Cqd1[3, 3, 3, 3] + 
      1408*MT2*MW2^4*Cqe[3, 3, 3, 3] - 4816*MT2*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 
      704*MW2^4*MZ2*Cqe[3, 3, 3, 3] + 6216*MT2*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
      1616*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] - 3886*MT2*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
      1488*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] + 1078*MT2*MZ2^4*Cqe[3, 3, 3, 3] - 
      674*MW2*MZ2^4*Cqe[3, 3, 3, 3] + 98*MZ2^5*Cqe[3, 3, 3, 3] - 
      1280*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 2784*MT2*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] - 640*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
      1088*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      672*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] - 696*MT2*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      352*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      768*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2976*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      384*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 4272*MT2*MW2^2*MZ2^2*
       Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 
      2724*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1056*MW2^2*MZ2^3*
       Cqq1[1, 1, 3, 3] + 660*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 60*MZ2^5*Cqq1[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 1600*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[1, 3, 3, 1] - 512*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 
      784*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      110*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 104*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 
      10*MZ2^5*Cqq1[1, 3, 3, 1] + 768*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 
      2976*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 384*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
      4272*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2^2*
       Cqq1[2, 2, 3, 3] - 2724*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 660*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 60*MZ2^5*Cqq1[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 1600*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[2, 3, 3, 2] - 512*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 
      784*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      110*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 104*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
      10*MZ2^5*Cqq1[2, 3, 3, 2] - 768*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 
      1824*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 384*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 
      960*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2^2*
       Cqq1[3, 3, 3, 3] - 372*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 330*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
      132*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 30*MZ2^5*Cqq1[3, 3, 3, 3] + 
      2304*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[1, 1, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[1, 1, 3, 3] - 180*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 
      1032*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 336*MW2^2*MZ2^3*
       Cqq3[1, 3, 3, 1] + 330*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
      192*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 30*MZ2^5*Cqq3[1, 3, 3, 1] + 
      2304*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[2, 2, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[2, 2, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[2, 2, 3, 3] - 180*MW2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] - 
      1032*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 336*MW2^2*MZ2^3*
       Cqq3[2, 3, 3, 2] + 330*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      192*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 30*MZ2^5*Cqq3[2, 3, 3, 2] + 
      256*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 608*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      128*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 320*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] + 124*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      16*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 110*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 10*MZ2^5*Cqq3[3, 3, 3, 3] + 
      384*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 30*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] + 
      384*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 30*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] + 
      768*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 1, 1] + 660*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 60*MZ2^5*Cqu1[3, 3, 1, 1] + 
      768*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 2, 2] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 2, 2] + 660*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 60*MZ2^5*Cqu1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 336*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 96*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
      384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 114*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 15*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] - 
      384*MT2*MW2^4*Cud1[3, 3, 1, 1] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
      192*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 30*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cud1[3, 3, 2, 2] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 30*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
      528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cud1[3, 3, 3, 3] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 30*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] + 
      1536*MT2*MW2^4*Cuu[1, 1, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      768*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 120*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cuu[1, 3, 3, 1] - 1216*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 928*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 184*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
      1184*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 40*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 160*MZ2^5*Cuu[1, 3, 3, 1] + 
      1536*MT2*MW2^4*Cuu[2, 2, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      768*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 120*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cuu[2, 3, 3, 2] - 1216*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 928*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 184*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      1184*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 40*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 160*MZ2^5*Cuu[2, 3, 3, 2]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-320*MW2^4*MZ2*Cdd[1, 1, 1, 1] + 1120*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] - 
     1480*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] + 880*MW2*MZ2^4*Cdd[1, 1, 1, 1] - 
     200*MZ2^5*Cdd[1, 1, 1, 1] - 768*MW2^4*MZ2*Cdd[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cdd[1, 1, 2, 2] - 480*MZ2^5*Cdd[1, 1, 2, 2] - 
     768*MW2^4*MZ2*Cdd[1, 1, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] + 2112*MW2*MZ2^4*Cdd[1, 1, 3, 3] - 
     480*MZ2^5*Cdd[1, 1, 3, 3] + 128*MW2^4*MZ2*Cdd[1, 2, 2, 1] - 
     448*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] + 592*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] - 
     352*MW2*MZ2^4*Cdd[1, 2, 2, 1] + 80*MZ2^5*Cdd[1, 2, 2, 1] + 
     128*MW2^4*MZ2*Cdd[1, 3, 3, 1] - 448*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] + 
     592*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] - 352*MW2*MZ2^4*Cdd[1, 3, 3, 1] + 
     80*MZ2^5*Cdd[1, 3, 3, 1] - 320*MW2^4*MZ2*Cdd[2, 2, 2, 2] + 
     1120*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] - 1480*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] + 
     880*MW2*MZ2^4*Cdd[2, 2, 2, 2] - 200*MZ2^5*Cdd[2, 2, 2, 2] - 
     768*MW2^4*MZ2*Cdd[2, 2, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] + 2112*MW2*MZ2^4*Cdd[2, 2, 3, 3] - 
     480*MZ2^5*Cdd[2, 2, 3, 3] + 128*MW2^4*MZ2*Cdd[2, 3, 3, 2] - 
     448*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] + 592*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] - 
     352*MW2*MZ2^4*Cdd[2, 3, 3, 2] + 80*MZ2^5*Cdd[2, 3, 3, 2] - 
     320*MW2^4*MZ2*Cdd[3, 3, 3, 3] + 1120*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] - 
     1480*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] + 880*MW2*MZ2^4*Cdd[3, 3, 3, 3] - 
     200*MZ2^5*Cdd[3, 3, 3, 3] - 192*MW2^4*MZ2*Ced[1, 1, 1, 1] + 
     672*MW2^3*MZ2^2*Ced[1, 1, 1, 1] - 888*MW2^2*MZ2^3*Ced[1, 1, 1, 1] + 
     528*MW2*MZ2^4*Ced[1, 1, 1, 1] - 120*MZ2^5*Ced[1, 1, 1, 1] - 
     192*MW2^4*MZ2*Ced[1, 1, 2, 2] + 672*MW2^3*MZ2^2*Ced[1, 1, 2, 2] - 
     888*MW2^2*MZ2^3*Ced[1, 1, 2, 2] + 528*MW2*MZ2^4*Ced[1, 1, 2, 2] - 
     120*MZ2^5*Ced[1, 1, 2, 2] - 192*MW2^4*MZ2*Ced[1, 1, 3, 3] + 
     672*MW2^3*MZ2^2*Ced[1, 1, 3, 3] - 888*MW2^2*MZ2^3*Ced[1, 1, 3, 3] + 
     528*MW2*MZ2^4*Ced[1, 1, 3, 3] - 120*MZ2^5*Ced[1, 1, 3, 3] - 
     192*MW2^4*MZ2*Ced[2, 2, 1, 1] + 672*MW2^3*MZ2^2*Ced[2, 2, 1, 1] - 
     888*MW2^2*MZ2^3*Ced[2, 2, 1, 1] + 528*MW2*MZ2^4*Ced[2, 2, 1, 1] - 
     120*MZ2^5*Ced[2, 2, 1, 1] - 192*MW2^4*MZ2*Ced[2, 2, 2, 2] + 
     672*MW2^3*MZ2^2*Ced[2, 2, 2, 2] - 888*MW2^2*MZ2^3*Ced[2, 2, 2, 2] + 
     528*MW2*MZ2^4*Ced[2, 2, 2, 2] - 120*MZ2^5*Ced[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Ced[2, 2, 3, 3] + 672*MW2^3*MZ2^2*Ced[2, 2, 3, 3] - 
     888*MW2^2*MZ2^3*Ced[2, 2, 3, 3] + 528*MW2*MZ2^4*Ced[2, 2, 3, 3] - 
     120*MZ2^5*Ced[2, 2, 3, 3] + 512*MW2^4*MZ2*Ced[3, 3, 1, 1] - 
     1472*MW2^3*MZ2^2*Ced[3, 3, 1, 1] + 1680*MW2^2*MZ2^3*Ced[3, 3, 1, 1] - 
     992*MW2*MZ2^4*Ced[3, 3, 1, 1] + 272*MZ2^5*Ced[3, 3, 1, 1] + 
     512*MW2^4*MZ2*Ced[3, 3, 2, 2] - 1472*MW2^3*MZ2^2*Ced[3, 3, 2, 2] + 
     1680*MW2^2*MZ2^3*Ced[3, 3, 2, 2] - 992*MW2*MZ2^4*Ced[3, 3, 2, 2] + 
     272*MZ2^5*Ced[3, 3, 2, 2] + 512*MW2^4*MZ2*Ced[3, 3, 3, 3] - 
     1472*MW2^3*MZ2^2*Ced[3, 3, 3, 3] + 1680*MW2^2*MZ2^3*Ced[3, 3, 3, 3] - 
     992*MW2*MZ2^4*Ced[3, 3, 3, 3] + 272*MZ2^5*Ced[3, 3, 3, 3] + 
     32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 
       4*MZ2^4)*Ced[Leff, Leff, 1, 1] + 32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 
       11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 4*MZ2^4)*Ced[Leff, Leff, 2, 2] - 
     640*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] + 1152*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] - 
     288*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] + 128*MZ2^5*Ced[Leff, Leff, 3, 3] + 
     704*MW2^4*MZ2*Cee[1, 1, 3, 3] - 2144*MW2^3*MZ2^2*Cee[1, 1, 3, 3] + 
     2568*MW2^2*MZ2^3*Cee[1, 1, 3, 3] - 1520*MW2*MZ2^4*Cee[1, 1, 3, 3] + 
     392*MZ2^5*Cee[1, 1, 3, 3] + 704*MW2^4*MZ2*Cee[2, 2, 3, 3] - 
     2144*MW2^3*MZ2^2*Cee[2, 2, 3, 3] + 2568*MW2^2*MZ2^3*Cee[2, 2, 3, 3] - 
     1520*MW2*MZ2^4*Cee[2, 2, 3, 3] + 392*MZ2^5*Cee[2, 2, 3, 3] + 
     704*MW2^4*MZ2*Cee[3, 3, 3, 3] - 2144*MW2^3*MZ2^2*Cee[3, 3, 3, 3] + 
     2568*MW2^2*MZ2^3*Cee[3, 3, 3, 3] - 1520*MW2*MZ2^4*Cee[3, 3, 3, 3] + 
     392*MZ2^5*Cee[3, 3, 3, 3] - 640*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 1, 1] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 1, 1] - 288*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] + 
     128*MZ2^5*Cee[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 2, 2] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 2, 2] - 288*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] + 
     128*MZ2^5*Cee[Leff, Leff, 2, 2] - 640*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] + 
     128*MZ2^5*Cee[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Ceu[1, 1, 1, 1] - 
     1344*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] + 1776*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] - 
     1056*MW2*MZ2^4*Ceu[1, 1, 1, 1] + 240*MZ2^5*Ceu[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Ceu[1, 1, 2, 2] - 1344*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] + 
     1776*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] - 1056*MW2*MZ2^4*Ceu[1, 1, 2, 2] + 
     240*MZ2^5*Ceu[1, 1, 2, 2] + 384*MW2^4*MZ2*Ceu[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Ceu[2, 2, 1, 1] + 240*MZ2^5*Ceu[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Ceu[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] - 1056*MW2*MZ2^4*Ceu[2, 2, 2, 2] + 
     240*MZ2^5*Ceu[2, 2, 2, 2] - 1024*MW2^4*MZ2*Ceu[3, 3, 1, 1] + 
     2944*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] - 3360*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] + 
     1984*MW2*MZ2^4*Ceu[3, 3, 1, 1] - 544*MZ2^5*Ceu[3, 3, 1, 1] - 
     1024*MW2^4*MZ2*Ceu[3, 3, 2, 2] + 2944*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] - 
     3360*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] + 1984*MW2*MZ2^4*Ceu[3, 3, 2, 2] - 
     544*MZ2^5*Ceu[3, 3, 2, 2] - 4224*MT2*MW2^4*Ceu[3, 3, 3, 3] + 
     12864*MT2*MW2^3*MZ2*Ceu[3, 3, 3, 3] + 704*MW2^4*MZ2*Ceu[3, 3, 3, 3] - 
     15408*MT2*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 2144*MW2^3*MZ2^2*
      Ceu[3, 3, 3, 3] + 9120*MT2*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 
     2568*MW2^2*MZ2^3*Ceu[3, 3, 3, 3] - 2352*MT2*MZ2^4*Ceu[3, 3, 3, 3] - 
     1520*MW2*MZ2^4*Ceu[3, 3, 3, 3] + 392*MZ2^5*Ceu[3, 3, 3, 3] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] - 256*MZ2^5*Ceu[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] - 256*MZ2^5*Ceu[Leff, Leff, 2, 2] + 
     3840*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] - 6912*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 
     2112*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] + 1728*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
     768*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] + 128*MZ2^5*Ceu[Leff, Leff, 3, 3] - 
     192*MW2^4*MZ2*Cld[1, 1, 1, 1] + 672*MW2^3*MZ2^2*Cld[1, 1, 1, 1] - 
     888*MW2^2*MZ2^3*Cld[1, 1, 1, 1] + 528*MW2*MZ2^4*Cld[1, 1, 1, 1] - 
     120*MZ2^5*Cld[1, 1, 1, 1] - 192*MW2^4*MZ2*Cld[1, 1, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[1, 1, 2, 2] - 888*MW2^2*MZ2^3*Cld[1, 1, 2, 2] + 
     528*MW2*MZ2^4*Cld[1, 1, 2, 2] - 120*MZ2^5*Cld[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Cld[1, 1, 3, 3] + 672*MW2^3*MZ2^2*Cld[1, 1, 3, 3] - 
     888*MW2^2*MZ2^3*Cld[1, 1, 3, 3] + 528*MW2*MZ2^4*Cld[1, 1, 3, 3] - 
     120*MZ2^5*Cld[1, 1, 3, 3] - 192*MW2^4*MZ2*Cld[2, 2, 1, 1] + 
     672*MW2^3*MZ2^2*Cld[2, 2, 1, 1] - 888*MW2^2*MZ2^3*Cld[2, 2, 1, 1] + 
     528*MW2*MZ2^4*Cld[2, 2, 1, 1] - 120*MZ2^5*Cld[2, 2, 1, 1] - 
     192*MW2^4*MZ2*Cld[2, 2, 2, 2] + 672*MW2^3*MZ2^2*Cld[2, 2, 2, 2] - 
     888*MW2^2*MZ2^3*Cld[2, 2, 2, 2] + 528*MW2*MZ2^4*Cld[2, 2, 2, 2] - 
     120*MZ2^5*Cld[2, 2, 2, 2] - 192*MW2^4*MZ2*Cld[2, 2, 3, 3] + 
     672*MW2^3*MZ2^2*Cld[2, 2, 3, 3] - 888*MW2^2*MZ2^3*Cld[2, 2, 3, 3] + 
     528*MW2*MZ2^4*Cld[2, 2, 3, 3] - 120*MZ2^5*Cld[2, 2, 3, 3] + 
     512*MW2^4*MZ2*Cld[3, 3, 1, 1] - 1120*MW2^3*MZ2^2*Cld[3, 3, 1, 1] + 
     960*MW2^2*MZ2^3*Cld[3, 3, 1, 1] - 428*MW2*MZ2^4*Cld[3, 3, 1, 1] + 
     76*MZ2^5*Cld[3, 3, 1, 1] + 512*MW2^4*MZ2*Cld[3, 3, 2, 2] - 
     1120*MW2^3*MZ2^2*Cld[3, 3, 2, 2] + 960*MW2^2*MZ2^3*Cld[3, 3, 2, 2] - 
     428*MW2*MZ2^4*Cld[3, 3, 2, 2] + 76*MZ2^5*Cld[3, 3, 2, 2] + 
     512*MW2^4*MZ2*Cld[3, 3, 3, 3] - 1120*MW2^3*MZ2^2*Cld[3, 3, 3, 3] + 
     960*MW2^2*MZ2^3*Cld[3, 3, 3, 3] - 428*MW2*MZ2^4*Cld[3, 3, 3, 3] + 
     76*MZ2^5*Cld[3, 3, 3, 3] + 640*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] + 320*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] - 
     256*MZ2^5*Cld[Leff, Leff, 1, 1] + 640*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] + 320*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] - 
     256*MZ2^5*Cld[Leff, Leff, 2, 2] + 640*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] - 
     256*MZ2^5*Cld[Leff, Leff, 3, 3] + 704*MW2^4*MZ2*Cle[1, 1, 3, 3] - 
     2144*MW2^3*MZ2^2*Cle[1, 1, 3, 3] + 2568*MW2^2*MZ2^3*Cle[1, 1, 3, 3] - 
     1520*MW2*MZ2^4*Cle[1, 1, 3, 3] + 392*MZ2^5*Cle[1, 1, 3, 3] - 
     640*MW2^4*MZ2*Cle[1, 1, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[1, 1, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[1, 1, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[1, 1, Leff, Leff] + 128*MZ2^5*Cle[1, 1, Leff, Leff] + 
     704*MW2^4*MZ2*Cle[2, 2, 3, 3] - 2144*MW2^3*MZ2^2*Cle[2, 2, 3, 3] + 
     2568*MW2^2*MZ2^3*Cle[2, 2, 3, 3] - 1520*MW2*MZ2^4*Cle[2, 2, 3, 3] + 
     392*MZ2^5*Cle[2, 2, 3, 3] - 640*MW2^4*MZ2*Cle[2, 2, Leff, Leff] + 
     1152*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 352*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] - 288*MW2*MZ2^4*Cle[2, 2, Leff, Leff] + 
     128*MZ2^5*Cle[2, 2, Leff, Leff] + 704*MW2^4*MZ2*Cle[3, 3, 1, 1] - 
     1792*MW2^3*MZ2^2*Cle[3, 3, 1, 1] + 1848*MW2^2*MZ2^3*Cle[3, 3, 1, 1] - 
     956*MW2*MZ2^4*Cle[3, 3, 1, 1] + 196*MZ2^5*Cle[3, 3, 1, 1] + 
     704*MW2^4*MZ2*Cle[3, 3, 2, 2] - 1792*MW2^3*MZ2^2*Cle[3, 3, 2, 2] + 
     1848*MW2^2*MZ2^3*Cle[3, 3, 2, 2] - 956*MW2*MZ2^4*Cle[3, 3, 2, 2] + 
     196*MZ2^5*Cle[3, 3, 2, 2] + 1408*MW2^4*MZ2*Cle[3, 3, 3, 3] - 
     3936*MW2^3*MZ2^2*Cle[3, 3, 3, 3] + 4416*MW2^2*MZ2^3*Cle[3, 3, 3, 3] - 
     2476*MW2*MZ2^4*Cle[3, 3, 3, 3] + 588*MZ2^5*Cle[3, 3, 3, 3] - 
     640*MW2^4*MZ2*Cle[3, 3, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[3, 3, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[3, 3, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[3, 3, Leff, Leff] + 128*MZ2^5*Cle[3, 3, Leff, Leff] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 1, 1] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] - 256*MZ2^5*Cle[Leff, Leff, 1, 1] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] - 256*MZ2^5*Cle[Leff, Leff, 2, 2] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 3, 3] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] - 256*MZ2^5*Cle[Leff, Leff, 3, 3] + 
     1408*MW2^4*MZ2*Cll[1, 1, 3, 3] - 3584*MW2^3*MZ2^2*Cll[1, 1, 3, 3] + 
     3696*MW2^2*MZ2^3*Cll[1, 1, 3, 3] - 1912*MW2*MZ2^4*Cll[1, 1, 3, 3] + 
     392*MZ2^5*Cll[1, 1, 3, 3] - 704*MW2^4*MZ2*Cll[1, 3, 3, 1] + 
     1440*MW2^3*MZ2^2*Cll[1, 3, 3, 1] - 1304*MW2^2*MZ2^3*Cll[1, 3, 3, 1] + 
     576*MW2*MZ2^4*Cll[1, 3, 3, 1] - 98*MZ2^5*Cll[1, 3, 3, 1] + 
     1408*MW2^4*MZ2*Cll[2, 2, 3, 3] - 3584*MW2^3*MZ2^2*Cll[2, 2, 3, 3] + 
     3696*MW2^2*MZ2^3*Cll[2, 2, 3, 3] - 1912*MW2*MZ2^4*Cll[2, 2, 3, 3] + 
     392*MZ2^5*Cll[2, 2, 3, 3] - 704*MW2^4*MZ2*Cll[2, 3, 3, 2] + 
     1440*MW2^3*MZ2^2*Cll[2, 3, 3, 2] - 1304*MW2^2*MZ2^3*Cll[2, 3, 3, 2] + 
     576*MW2*MZ2^4*Cll[2, 3, 3, 2] - 98*MZ2^5*Cll[2, 3, 3, 2] + 
     704*MW2^4*MZ2*Cll[3, 3, 3, 3] - 2144*MW2^3*MZ2^2*Cll[3, 3, 3, 3] + 
     2392*MW2^2*MZ2^3*Cll[3, 3, 3, 3] - 1336*MW2*MZ2^4*Cll[3, 3, 3, 3] + 
     294*MZ2^5*Cll[3, 3, 3, 3] - 640*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] + 
     1152*MW2^3*MZ2^2*Cll[Leff, 1, 1, Leff] - 352*MW2^2*MZ2^3*
      Cll[Leff, 1, 1, Leff] - 288*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] + 
     128*MZ2^5*Cll[Leff, 1, 1, Leff] - 640*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] + 
     1152*MW2^3*MZ2^2*Cll[Leff, 2, 2, Leff] - 352*MW2^2*MZ2^3*
      Cll[Leff, 2, 2, Leff] - 288*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] + 
     128*MZ2^5*Cll[Leff, 2, 2, Leff] - 640*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] + 
     1152*MW2^3*MZ2^2*Cll[Leff, 3, 3, Leff] - 352*MW2^2*MZ2^3*
      Cll[Leff, 3, 3, Leff] - 288*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] + 
     128*MZ2^5*Cll[Leff, 3, 3, Leff] + 1280*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] - 
     2944*MW2^3*MZ2^2*Cll[Leff, Leff, 1, 1] + 1536*MW2^2*MZ2^3*
      Cll[Leff, Leff, 1, 1] + 640*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] - 
     512*MZ2^5*Cll[Leff, Leff, 1, 1] + 1280*MW2^4*MZ2*Cll[Leff, Leff, 2, 2] - 
     2944*MW2^3*MZ2^2*Cll[Leff, Leff, 2, 2] + 1536*MW2^2*MZ2^3*
      Cll[Leff, Leff, 2, 2] + 640*MW2*MZ2^4*Cll[Leff, Leff, 2, 2] - 
     512*MZ2^5*Cll[Leff, Leff, 2, 2] + 1280*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] - 
     2944*MW2^3*MZ2^2*Cll[Leff, Leff, 3, 3] + 1536*MW2^2*MZ2^3*
      Cll[Leff, Leff, 3, 3] + 640*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] - 
     512*MZ2^5*Cll[Leff, Leff, 3, 3] + 192*MW2^4*MZ2*Clq1[1, 1, 1, 1] - 
     672*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] + 888*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] - 
     528*MW2*MZ2^4*Clq1[1, 1, 1, 1] + 120*MZ2^5*Clq1[1, 1, 1, 1] + 
     192*MW2^4*MZ2*Clq1[1, 1, 2, 2] - 672*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] + 
     888*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] - 528*MW2*MZ2^4*Clq1[1, 1, 2, 2] + 
     120*MZ2^5*Clq1[1, 1, 2, 2] - 192*MW2^4*MZ2*Clq1[1, 1, 3, 3] + 
     384*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] - 168*MW2^2*MZ2^3*Clq1[1, 1, 3, 3] - 
     84*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 60*MZ2^5*Clq1[1, 1, 3, 3] + 
     192*MW2^4*MZ2*Clq1[2, 2, 1, 1] - 672*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] + 
     888*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] - 528*MW2*MZ2^4*Clq1[2, 2, 1, 1] + 
     120*MZ2^5*Clq1[2, 2, 1, 1] + 192*MW2^4*MZ2*Clq1[2, 2, 2, 2] - 
     672*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] + 888*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] - 
     528*MW2*MZ2^4*Clq1[2, 2, 2, 2] + 120*MZ2^5*Clq1[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clq1[2, 2, 3, 3] + 384*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] - 
     168*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] - 84*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 
     60*MZ2^5*Clq1[2, 2, 3, 3] - 512*MW2^4*MZ2*Clq1[3, 3, 1, 1] + 
     1120*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] - 960*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] + 
     428*MW2*MZ2^4*Clq1[3, 3, 1, 1] - 76*MZ2^5*Clq1[3, 3, 1, 1] - 
     512*MW2^4*MZ2*Clq1[3, 3, 2, 2] + 1120*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] - 
     960*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] + 428*MW2*MZ2^4*Clq1[3, 3, 2, 2] - 
     76*MZ2^5*Clq1[3, 3, 2, 2] - 4224*MT2*MW2^4*Clq1[3, 3, 3, 3] + 
     7584*MT2*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 1216*MW2^4*MZ2*Clq1[3, 3, 3, 3] - 
     6192*MT2*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 1616*MW2^3*MZ2^2*
      Clq1[3, 3, 3, 3] + 2316*MT2*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 
     1080*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] - 294*MT2*MZ2^4*Clq1[3, 3, 3, 3] - 
     286*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 11*MZ2^5*Clq1[3, 3, 3, 3] - 
     640*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] + 1472*MW2^3*MZ2^2*
      Clq1[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
     320*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] + 
     256*MZ2^5*Clq1[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] + 1472*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     768*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 320*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] + 256*MZ2^5*Clq1[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] + 5952*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] + 1280*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 
     864*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
     1504*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] - 1632*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] - 336*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
     384*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] + 496*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] + 64*MZ2^5*Clq1[Leff, Leff, 3, 3] - 
     576*MW2^4*MZ2*Clq3[1, 1, 1, 1] + 864*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 576*MW2^4*MZ2*Clq3[1, 1, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] - 360*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Clq3[1, 1, 3, 3] + 192*MW2^3*MZ2^2*Clq3[1, 1, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] - 60*MW2*MZ2^4*Clq3[1, 1, 3, 3] - 
     576*MW2^4*MZ2*Clq3[2, 2, 1, 1] + 864*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 576*MW2^4*MZ2*Clq3[2, 2, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] - 360*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clq3[2, 2, 3, 3] + 192*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] - 60*MW2*MZ2^4*Clq3[2, 2, 3, 3] + 
     1536*MW2^4*MZ2*Clq3[3, 3, 1, 1] - 2400*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] + 
     1920*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 588*MW2*MZ2^4*Clq3[3, 3, 1, 1] + 
     1536*MW2^4*MZ2*Clq3[3, 3, 2, 2] - 2400*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] + 
     1920*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] - 588*MW2*MZ2^4*Clq3[3, 3, 2, 2] + 
     4224*MT2*MW2^4*Clq3[3, 3, 3, 3] - 7584*MT2*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Clq3[3, 3, 3, 3] + 6192*MT2*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
     720*MW2^3*MZ2^2*Clq3[3, 3, 3, 3] - 2316*MT2*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 
     792*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] + 294*MT2*MZ2^4*Clq3[3, 3, 3, 3] + 
     510*MW2*MZ2^4*Clq3[3, 3, 3, 3] - 147*MZ2^5*Clq3[3, 3, 3, 3] + 
     1920*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] - 2496*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 1, 1] - 192*MW2^2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
     768*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 1920*MW2^4*MZ2*
      Clq3[Leff, Leff, 2, 2] - 2496*MW2^3*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
     192*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 768*MW2*MZ2^4*
      Clq3[Leff, Leff, 2, 2] + 3840*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
     5952*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 864*MT2*MW2^2*MZ2^2*
      Clq3[Leff, Leff, 3, 3] + 480*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
     1632*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
     624*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 384*MT2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] - 48*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
     192*MZ2^5*Clq3[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Clu[1, 1, 1, 1] - 
     1344*MW2^3*MZ2^2*Clu[1, 1, 1, 1] + 1776*MW2^2*MZ2^3*Clu[1, 1, 1, 1] - 
     1056*MW2*MZ2^4*Clu[1, 1, 1, 1] + 240*MZ2^5*Clu[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Clu[1, 1, 2, 2] - 1344*MW2^3*MZ2^2*Clu[1, 1, 2, 2] + 
     1776*MW2^2*MZ2^3*Clu[1, 1, 2, 2] - 1056*MW2*MZ2^4*Clu[1, 1, 2, 2] + 
     240*MZ2^5*Clu[1, 1, 2, 2] + 384*MW2^4*MZ2*Clu[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Clu[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Clu[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Clu[2, 2, 1, 1] + 240*MZ2^5*Clu[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Clu[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Clu[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Clu[2, 2, 2, 2] - 1056*MW2*MZ2^4*Clu[2, 2, 2, 2] + 
     240*MZ2^5*Clu[2, 2, 2, 2] - 1024*MW2^4*MZ2*Clu[3, 3, 1, 1] + 
     2240*MW2^3*MZ2^2*Clu[3, 3, 1, 1] - 1920*MW2^2*MZ2^3*Clu[3, 3, 1, 1] + 
     856*MW2*MZ2^4*Clu[3, 3, 1, 1] - 152*MZ2^5*Clu[3, 3, 1, 1] - 
     1024*MW2^4*MZ2*Clu[3, 3, 2, 2] + 2240*MW2^3*MZ2^2*Clu[3, 3, 2, 2] - 
     1920*MW2^2*MZ2^3*Clu[3, 3, 2, 2] + 856*MW2*MZ2^4*Clu[3, 3, 2, 2] - 
     152*MZ2^5*Clu[3, 3, 2, 2] - 4224*MT2*MW2^4*Clu[3, 3, 3, 3] + 
     10752*MT2*MW2^3*MZ2*Clu[3, 3, 3, 3] + 704*MW2^4*MZ2*Clu[3, 3, 3, 3] - 
     11088*MT2*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 1792*MW2^3*MZ2^2*
      Clu[3, 3, 3, 3] + 5736*MT2*MW2*MZ2^3*Clu[3, 3, 3, 3] + 
     1848*MW2^2*MZ2^3*Clu[3, 3, 3, 3] - 1176*MT2*MZ2^4*Clu[3, 3, 3, 3] - 
     956*MW2*MZ2^4*Clu[3, 3, 3, 3] + 196*MZ2^5*Clu[3, 3, 3, 3] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] + 512*MZ2^5*Clu[Leff, Leff, 1, 1] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 2, 2] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] + 512*MZ2^5*Clu[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clu[Leff, Leff, 3, 3] + 8832*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
     4608*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 1920*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
     1536*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] - 256*MZ2^5*Clu[Leff, Leff, 3, 3] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 1, 1] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] - 1056*MW2*MZ2^4*Cqd1[1, 1, 1, 1] + 
     240*MZ2^5*Cqd1[1, 1, 1, 1] + 384*MW2^4*MZ2*Cqd1[1, 1, 2, 2] - 
     1344*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] + 1776*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] - 
     1056*MW2*MZ2^4*Cqd1[1, 1, 2, 2] + 240*MZ2^5*Cqd1[1, 1, 2, 2] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 3, 3] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] - 1056*MW2*MZ2^4*Cqd1[1, 1, 3, 3] + 
     240*MZ2^5*Cqd1[1, 1, 3, 3] + 384*MW2^4*MZ2*Cqd1[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 1, 1] + 240*MZ2^5*Cqd1[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 1056*MW2*MZ2^4*Cqd1[2, 2, 2, 2] + 
     240*MZ2^5*Cqd1[2, 2, 2, 2] + 384*MW2^4*MZ2*Cqd1[2, 2, 3, 3] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 3, 3] + 240*MZ2^5*Cqd1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 1, 1] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 54*MW2*MZ2^4*Cqd1[3, 3, 1, 1] + 
     90*MZ2^5*Cqd1[3, 3, 1, 1] + 1152*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 
     3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 576*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 
     3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 1296*MW2^3*MZ2^2*
      Cqd1[3, 3, 2, 2] - 1332*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
     864*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 180*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
     54*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 90*MZ2^5*Cqd1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 3, 3] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 54*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 
     90*MZ2^5*Cqd1[3, 3, 3, 3] + 192*MW2^4*MZ2*Cqe[1, 1, 1, 1] - 
     672*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] + 888*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] - 
     528*MW2*MZ2^4*Cqe[1, 1, 1, 1] + 120*MZ2^5*Cqe[1, 1, 1, 1] + 
     192*MW2^4*MZ2*Cqe[1, 1, 2, 2] - 672*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] + 
     888*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] - 528*MW2*MZ2^4*Cqe[1, 1, 2, 2] + 
     120*MZ2^5*Cqe[1, 1, 2, 2] - 512*MW2^4*MZ2*Cqe[1, 1, 3, 3] + 
     1472*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] - 1680*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] + 
     992*MW2*MZ2^4*Cqe[1, 1, 3, 3] - 272*MZ2^5*Cqe[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] - 1152*MW2^3*MZ2^2*
      Cqe[1, 1, Leff, Leff] + 352*MW2^2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
     288*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] - 128*MZ2^5*Cqe[1, 1, Leff, Leff] + 
     192*MW2^4*MZ2*Cqe[2, 2, 1, 1] - 672*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] + 
     888*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] - 528*MW2*MZ2^4*Cqe[2, 2, 1, 1] + 
     120*MZ2^5*Cqe[2, 2, 1, 1] + 192*MW2^4*MZ2*Cqe[2, 2, 2, 2] - 
     672*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] + 888*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] - 
     528*MW2*MZ2^4*Cqe[2, 2, 2, 2] + 120*MZ2^5*Cqe[2, 2, 2, 2] - 
     512*MW2^4*MZ2*Cqe[2, 2, 3, 3] + 1472*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] - 
     1680*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] + 992*MW2*MZ2^4*Cqe[2, 2, 3, 3] - 
     272*MZ2^5*Cqe[2, 2, 3, 3] + 640*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] - 
     1152*MW2^3*MZ2^2*Cqe[2, 2, Leff, Leff] + 352*MW2^2*MZ2^3*
      Cqe[2, 2, Leff, Leff] + 288*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] - 
     128*MZ2^5*Cqe[2, 2, Leff, Leff] - 192*MW2^4*MZ2*Cqe[3, 3, 1, 1] + 
     384*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] - 168*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] - 
     84*MW2*MZ2^4*Cqe[3, 3, 1, 1] + 60*MZ2^5*Cqe[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cqe[3, 3, 2, 2] + 384*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] - 
     168*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] - 84*MW2*MZ2^4*Cqe[3, 3, 2, 2] + 
     60*MZ2^5*Cqe[3, 3, 2, 2] - 4224*MT2*MW2^4*Cqe[3, 3, 3, 3] + 
     9696*MT2*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 1216*MW2^4*MZ2*Cqe[3, 3, 3, 3] - 
     8928*MT2*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 2320*MW2^3*MZ2^2*
      Cqe[3, 3, 3, 3] + 4044*MT2*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
     1728*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] - 588*MT2*MZ2^4*Cqe[3, 3, 3, 3] - 
     586*MW2*MZ2^4*Cqe[3, 3, 3, 3] - 38*MZ2^5*Cqe[3, 3, 3, 3] + 
     3840*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 4032*MT2*MW2^3*MZ2*
      Cqe[3, 3, Leff, Leff] - 1280*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
     192*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
     864*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 1008*MT2*MW2*MZ2^3*
      Cqe[3, 3, Leff, Leff] + 448*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
     192*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 216*MW2*MZ2^4*
      Cqe[3, 3, Leff, Leff] - 32*MZ2^5*Cqe[3, 3, Leff, Leff] - 
     64*MW2^4*MZ2*Cqq1[1, 1, 1, 1] + 800*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] - 
     1448*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] + 968*MW2*MZ2^4*Cqq1[1, 1, 1, 1] - 
     220*MZ2^5*Cqq1[1, 1, 1, 1] - 768*MW2^4*MZ2*Cqq1[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cqq1[1, 1, 2, 2] - 480*MZ2^5*Cqq1[1, 1, 2, 2] - 
     2304*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 6336*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
     1152*MW2^4*MZ2*Cqq1[1, 1, 3, 3] - 6336*MT2*MW2^2*MZ2^2*
      Cqq1[1, 1, 3, 3] - 2592*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] + 
     2664*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1728*MW2^2*MZ2^3*
      Cqq1[1, 1, 3, 3] - 360*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 180*MZ2^5*Cqq1[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqq1[1, 2, 2, 1] - 1088*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] + 
     656*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] - 176*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 
     40*MZ2^5*Cqq1[1, 2, 2, 1] - 1536*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 
     1344*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 1152*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 
     816*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 2112*MW2^3*MZ2^2*
      Cqq1[1, 3, 3, 1] - 1104*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
     1392*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 210*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     384*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 60*MZ2^5*Cqq1[1, 3, 3, 1] - 
     64*MW2^4*MZ2*Cqq1[2, 2, 2, 2] + 800*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] - 
     1448*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 968*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 
     220*MZ2^5*Cqq1[2, 2, 2, 2] - 2304*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 
     6336*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 1152*MW2^4*MZ2*Cqq1[2, 2, 3, 3] - 
     6336*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 2592*MW2^3*MZ2^2*
      Cqq1[2, 2, 3, 3] + 2664*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
     1728*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 360*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 180*MZ2^5*Cqq1[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 1344*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
     1152*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 816*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
     2112*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 1104*MT2*MW2*MZ2^3*
      Cqq1[2, 3, 3, 2] + 1392*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
     210*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 384*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
     60*MZ2^5*Cqq1[2, 3, 3, 2] + 2304*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 
     2880*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 704*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 
     288*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 640*MW2^3*MZ2^2*
      Cqq1[3, 3, 3, 3] + 792*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     152*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] - 180*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
     212*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 20*MZ2^5*Cqq1[3, 3, 3, 3] - 
     3648*MW2^4*MZ2*Cqq3[1, 1, 1, 1] + 5280*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] - 
     1896*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] - 264*MW2*MZ2^4*Cqq3[1, 1, 1, 1] + 
     60*MZ2^5*Cqq3[1, 1, 1, 1] - 6912*MW2^4*MZ2*Cqq3[1, 1, 2, 2] + 
     10368*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] - 4320*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] - 
     6912*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 12096*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] - 
     1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 6912*MT2*MW2^2*MZ2^2*
      Cqq3[1, 1, 3, 3] + 288*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] + 
     1080*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1440*MW2^2*MZ2^3*
      Cqq3[1, 1, 3, 3] - 900*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
     384*MW2^4*MZ2*Cqq3[1, 2, 2, 1] + 192*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] + 
     528*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] - 528*MW2*MZ2^4*Cqq3[1, 2, 2, 1] + 
     120*MZ2^5*Cqq3[1, 2, 2, 1] + 1152*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
     384*MW2^4*MZ2*Cqq3[1, 3, 3, 1] - 720*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
     192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 792*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
     1200*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 630*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
     912*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 180*MZ2^5*Cqq3[1, 3, 3, 1] - 
     3648*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 5280*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
     1896*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] - 264*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     60*MZ2^5*Cqq3[2, 2, 2, 2] - 6912*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     12096*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] - 1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
     6912*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 288*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] + 1080*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     1440*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 900*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 
     1152*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 384*MW2^4*MZ2*Cqq3[2, 3, 3, 2] - 
     720*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*
      Cqq3[2, 3, 3, 2] - 792*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
     1200*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 630*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     912*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 180*MZ2^5*Cqq3[2, 3, 3, 2] - 
     768*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 2688*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
     960*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 1824*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
     960*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 480*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
     120*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 600*MT2*MZ2^4*Cqq3[3, 3, 3, 3] - 
     300*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 768*MW2^4*MZ2*Cqu1[1, 1, 1, 1] + 
     2688*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] - 3552*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] + 
     2112*MW2*MZ2^4*Cqu1[1, 1, 1, 1] - 480*MZ2^5*Cqu1[1, 1, 1, 1] - 
     768*MW2^4*MZ2*Cqu1[1, 1, 2, 2] + 2688*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] - 
     3552*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] + 2112*MW2*MZ2^4*Cqu1[1, 1, 2, 2] - 
     480*MZ2^5*Cqu1[1, 1, 2, 2] - 1152*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 
     4032*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 
     5328*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2^2*
      Cqu1[1, 1, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 720*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] - 
     768*MW2^4*MZ2*Cqu1[2, 2, 1, 1] + 2688*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] - 
     3552*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] + 2112*MW2*MZ2^4*Cqu1[2, 2, 1, 1] - 
     480*MZ2^5*Cqu1[2, 2, 1, 1] - 768*MW2^4*MZ2*Cqu1[2, 2, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] - 3552*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] + 
     2112*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 480*MZ2^5*Cqu1[2, 2, 2, 2] - 
     1152*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 4032*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
     192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 5328*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
     672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 720*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 1, 1] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 1, 1] - 360*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 1, 1] - 180*MZ2^5*Cqu1[3, 3, 1, 1] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 2, 2] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 2, 2] - 360*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 2, 2] - 180*MZ2^5*Cqu1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 2304*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 1008*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 504*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 360*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] + 
     768*MW2^4*MZ2*Cud1[1, 1, 1, 1] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] - 2112*MW2*MZ2^4*Cud1[1, 1, 1, 1] + 
     480*MZ2^5*Cud1[1, 1, 1, 1] + 768*MW2^4*MZ2*Cud1[1, 1, 2, 2] - 
     2688*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] + 3552*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] - 
     2112*MW2*MZ2^4*Cud1[1, 1, 2, 2] + 480*MZ2^5*Cud1[1, 1, 2, 2] + 
     768*MW2^4*MZ2*Cud1[1, 1, 3, 3] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] - 2112*MW2*MZ2^4*Cud1[1, 1, 3, 3] + 
     480*MZ2^5*Cud1[1, 1, 3, 3] + 768*MW2^4*MZ2*Cud1[2, 2, 1, 1] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 1, 1] + 480*MZ2^5*Cud1[2, 2, 1, 1] + 
     768*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 2688*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 
     3552*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 2112*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 
     480*MZ2^5*Cud1[2, 2, 2, 2] + 768*MW2^4*MZ2*Cud1[2, 2, 3, 3] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 3, 3] + 480*MZ2^5*Cud1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cud1[3, 3, 1, 1] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 720*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] + 
     1152*MT2*MW2^4*Cud1[3, 3, 2, 2] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 720*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cud1[3, 3, 3, 3] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 720*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] - 
     1280*MW2^4*MZ2*Cuu[1, 1, 1, 1] + 4480*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] - 
     5920*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] + 3520*MW2*MZ2^4*Cuu[1, 1, 1, 1] - 
     800*MZ2^5*Cuu[1, 1, 1, 1] - 3072*MW2^4*MZ2*Cuu[1, 1, 2, 2] + 
     10752*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] - 14208*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] + 
     8448*MW2*MZ2^4*Cuu[1, 1, 2, 2] - 1920*MZ2^5*Cuu[1, 1, 2, 2] - 
     4608*MT2*MW2^4*Cuu[1, 1, 3, 3] + 16128*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
     768*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 21312*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
     2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 2880*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
     512*MW2^4*MZ2*Cuu[1, 2, 2, 1] - 1792*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] + 
     2368*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] - 1408*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
     320*MZ2^5*Cuu[1, 2, 2, 1] - 1536*MT2*MW2^4*Cuu[1, 3, 3, 1] + 
     7104*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1024*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 
     11424*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 3584*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] + 7896*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
     4736*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 2040*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
     2816*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 640*MZ2^5*Cuu[1, 3, 3, 1] - 
     1280*MW2^4*MZ2*Cuu[2, 2, 2, 2] + 4480*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] - 
     5920*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] + 3520*MW2*MZ2^4*Cuu[2, 2, 2, 2] - 
     800*MZ2^5*Cuu[2, 2, 2, 2] - 4608*MT2*MW2^4*Cuu[2, 2, 3, 3] + 
     16128*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 768*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 
     21312*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2^2*
      Cuu[2, 2, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 2880*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cuu[2, 3, 3, 2] + 7104*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
     1024*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 11424*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
     3584*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] + 7896*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
     4736*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 2040*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
     2816*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 640*MZ2^5*Cuu[2, 3, 3, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (3*MT2*(2*MW2 + MZ2)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*
         SW*CuW[3, 3]) + MW2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 - 23*SW2) + 
          MW2*MZ2*(-65 + 44*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 - 32*MW2^2*MZ2 + 
          4*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))


==> anc/Rtau_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-3*MT2^2*(40960*MW2^6 - 99392*MW2^5*MZ2 + 73728*MW2^4*MZ2^2 - 
     4168*MW2^3*MZ2^3 - 17956*MW2^2*MZ2^4 + 7422*MW2*MZ2^5 - 675*MZ2^6) + 
   4*MW2*(1168*MZ2^7*(33 - 4*Pi^2) + 256*MW2^7*(-1587 + 128*Pi^2) - 
     128*MW2^6*MZ2*(-12293 + 1188*Pi^2) + 16*MW2^5*MZ2^2*
      (-182291 + 19512*Pi^2) + 8*MW2^4*MZ2^2*(45*MH2 + 423318*MZ2 - 
       46264*MZ2*Pi^2) + 9*MW2*MZ2^5*(16*MH2 - 35257*MZ2 + 4128*MZ2*Pi^2) - 
     4*MW2^2*MZ2^4*(9*MH2 - 297434*MZ2 + 33000*MZ2*Pi^2) + 
     4*MW2^3*MZ2^3*(-117*MH2 - 636718*MZ2 + 69184*MZ2*Pi^2)) + 
   MT2*(4672*MZ2^7*(-33 + 4*Pi^2) - 1024*MW2^7*(-1707 + 128*Pi^2) + 
     64*MW2^6*MZ2*(-103165 + 9504*Pi^2) - 64*MW2^5*MZ2^2*
      (-185909 + 19512*Pi^2) + 4*MW2^3*MZ2^3*(468*MH2 + 2531947*MZ2 - 
       276736*MZ2*Pi^2) - 9*MW2*MZ2^5*(64*MH2 - 140893*MZ2 + 
       16512*MZ2*Pi^2) + 8*MW2^4*MZ2^2*(-180*MH2 - 1694349*MZ2 + 
       185056*MZ2*Pi^2) + 2*MW2^2*MZ2^4*(72*MH2 - 2368501*MZ2 + 
       264000*MZ2*Pi^2)))/(1296*(MT2 - MW2)*(2*MW2 - MZ2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 (2*MH2*MW2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
   (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2])/
  (9*(MH2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VMU^2) + 
 ((2*MW2 + MZ2)*(-18*MT2^4*(32*MW2^4 - 48*MW2^3*MZ2 + 12*MW2^2*MZ2^2 + 
      12*MW2*MZ2^3 - 5*MZ2^4) + MT2^3*(10240*MW2^5 - 28960*MW2^4*MZ2 + 
      32336*MW2^3*MZ2^2 - 17804*MW2^2*MZ2^3 + 4116*MW2*MZ2^4 + 45*MZ2^5) + 
    4*MT2*MW2^2*(2272*MW2^5 - 9872*MW2^4*MZ2 + 15900*MW2^3*MZ2^2 - 
      11404*MW2^2*MZ2^3 + 2933*MW2*MZ2^4 + 90*MZ2^5) - 
    2*MT2^2*MW2*(9376*MW2^5 - 30800*MW2^4*MZ2 + 40044*MW2^3*MZ2^2 - 
      25000*MW2^2*MZ2^3 + 6083*MW2*MZ2^4 + 135*MZ2^5) + 
    1024*MW2^4*(5*MW2 - 4*MZ2)*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
  (216*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + 
 (CW2*(MH2*(6*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3) + MT2*MW2*(15744*MW2^6 - 15168*MW2^5*MZ2 - 
        29968*MW2^4*MZ2^2 + 41152*MW2^3*MZ2^3 - 12896*MW2^2*MZ2^4 + 
        1484*MW2*MZ2^5 - 969*MZ2^6) - 16*MW2^2*(480*MW2^6 - 504*MW2^5*MZ2 - 
        890*MW2^4*MZ2^2 + 1295*MW2^3*MZ2^3 - 427*MW2^2*MZ2^4 + 46*MW2*MZ2^5 - 
        27*MZ2^6) + MT2^2*(-8448*MW2^6 + 8064*MW2^5*MZ2 + 15296*MW2^4*MZ2^2 - 
        20864*MW2^3*MZ2^3 + 6376*MW2^2*MZ2^4 - 700*MW2*MZ2^5 + 492*MZ2^6)) + 
    MW2*(-6*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
        5*MZ2^3) + 4*MT2^2*(2112*MW2^6 - 2016*MW2^5*MZ2 - 3464*MW2^4*MZ2^2 + 
        4748*MW2^3*MZ2^3 - 1630*MW2^2*MZ2^4 + 319*MW2*MZ2^5 - 123*MZ2^6) + 
      16*MW2^2*(480*MW2^6 - 504*MW2^5*MZ2 - 800*MW2^4*MZ2^2 + 
        1178*MW2^3*MZ2^3 - 436*MW2^2*MZ2^4 + 82*MW2*MZ2^5 - 27*MZ2^6) + 
      MT2*MW2*(-15744*MW2^6 + 15168*MW2^5*MZ2 + 27088*MW2^4*MZ2^2 - 
        37408*MW2^3*MZ2^3 + 13184*MW2^2*MZ2^4 - 2636*MW2*MZ2^5 + 969*MZ2^6)))*
   B0i[bb0, 0, 0, MW2])/(72*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (CW2*(3072*MW2^6 - 2880*MW2^5*MZ2 - 4608*MW2^4*MZ2^2 + 
    (32*MH2 - 549*MZ2)*MZ2^5 - 4*MW2^2*MZ2^3*(26*MH2 + 615*MZ2) + 
    8*MW2^3*MZ2^2*(10*MH2 + 681*MZ2) + 2*MW2*MZ2^4*(-4*MH2 + 813*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(36*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VMU^2) + (2*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*B0i[bb0, MZ2, MH2, MZ2])/
  (9*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) - 
 ((2*MW2 + MZ2)*(36*MT2^2*(16*MW2^4 - 48*MW2^3*MZ2 + 54*MW2^2*MZ2^2 - 
      27*MW2*MZ2^3 + 5*MZ2^4) + 2*MT2*(2848*MW2^5 - 7456*MW2^4*MZ2 + 
      7652*MW2^3*MZ2^2 - 3830*MW2^2*MZ2^3 + 768*MW2*MZ2^4 + 45*MZ2^5) + 
    MW2*(-1152*MW2^5 + 3424*MW2^4*MZ2 - 5440*MW2^3*MZ2^2 + 4412*MW2^2*MZ2^3 - 
      1436*MW2*MZ2^4 + 57*MZ2^5))*B0i[bb0, MZ2, MT2, MT2])/
  (108*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2*MZ2*(60*MW2^4 - 8*MW2^3*MZ2 - 127*MW2^2*MZ2^2 + 71*MW2*MZ2^3 + 
      4*MZ2^4) + 9*MT2*(64*MW2^5 - 64*MW2^4*MZ2 - 56*MW2^3*MZ2^2 + 
      100*MW2^2*MZ2^3 - 42*MW2*MZ2^4 + 5*MZ2^5))*B0i[bb0, MZ2, MW2, MW2])/
  (72*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU^2) + 
 ((4*CWw*MW*MW2*(480*MW2^5 - 1124*MW2^4*MZ2 + 592*MW2^3*MZ2^2 + 
      255*MW2^2*MZ2^3 - 199*MW2*MZ2^4 - 4*MZ2^5))/
    (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VMU) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(16*MW2*(10*MW2^3 - 33*MW2^2*MZ2 + 
        35*MW2*MZ2^2 - 12*MZ2^3) + MT2*(-208*MW2^3 + 624*MW2^2*MZ2 - 
        626*MW2*MZ2^2 + 207*MZ2^3))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (8*CWw*MW*MW2*(40*MW2^5 - 112*MW2^4*MZ2 + 84*MW2^3*MZ2^2 + 9*MW2^2*MZ2^3 - 
      25*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VMU) + 
   (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VMU) + (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VMU))*Class[1] - 
 (16*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*
   Class[3])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/1296*(96*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
       (3*MH2 - 9*MW2 + 8*MZ2)*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*(72*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(1120*MW2^7 - 4528*MW2^6*MZ2 + 
          7380*MW2^5*MZ2^2 - 5796*MW2^4*MZ2^3 + 1665*MW2^3*MZ2^4 + 
          573*MW2^2*MZ2^5 - 514*MW2*MZ2^6 + 100*MZ2^7)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
        MH2*(-3*MT2^7*(327680*MW2^10 - 1015808*MW2^9*MZ2 + 4352*MW2^8*MZ2^2 + 
            3938304*MW2^7*MZ2^3 - 7064544*MW2^6*MZ2^4 + 5865264*MW2^5*MZ2^5 - 
            2520632*MW2^4*MZ2^6 + 455252*MW2^3*MZ2^7 + 27196*MW2^2*MZ2^8 - 
            17820*MW2*MZ2^9 + 675*MZ2^10) + MT2^6*(11317248*MW2^11 + 
            4*MW2^3*MZ2^8*(24695419 - 2997184*Pi^2) + 6*MW2*MZ2^10*
             (858023 - 102784*Pi^2) + 1024*MW2^10*MZ2*(-33671 + 144*Pi^2) - 
            256*MW2^9*MZ2^2*(-83153 + 7552*Pi^2) + 5*MZ2^11*
             (-77493 + 9344*Pi^2) + 640*MW2^8*MZ2^3*(27559 + 14064*Pi^2) - 
            32*MW2^7*MZ2^4*(-1081125 + 705952*Pi^2) - 40*MW2^5*MZ2^6*
             (-6505215 + 917216*Pi^2) + 16*MW2^6*MZ2^5*(-11260665 + 
              2210656*Pi^2) + 8*MW2^4*MZ2^7*(-25523729 + 3209344*Pi^2) + 
            MW2^2*MZ2^9*(-29763157 + 3577472*Pi^2)) + 2*MW2^5*(MW2 + MZ2)*
           (2709504*MW2^11 + 2*MW2^3*MZ2^8*(24898195 - 2997184*Pi^2) + 
            5840*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-7171 + 72*Pi^2) - 
            528*MW2*MZ2^10*(-4813 + 584*Pi^2) - 128*MW2^9*MZ2^2*
             (-64625 + 7552*Pi^2) + 64*MW2^8*MZ2^3*(-402967 + 70320*Pi^2) - 
            16*MW2^7*MZ2^4*(-5416857 + 705952*Pi^2) + 16*MW2^6*MZ2^5*
             (-9614025 + 1105328*Pi^2) + 8*MW2^4*MZ2^7*(-13745953 + 
              1604672*Pi^2) + MW2^2*MZ2^9*(-14673587 + 1788736*Pi^2) - 
            4*MW2^5*MZ2^6*(-40449459 + 4586080*Pi^2)) + 
          3*MT2^4*MW2*(33648640*MW2^12 + 4*MW2^4*MZ2^8*(180136473 - 
              21404608*Pi^2) + 2*MW2^2*MZ2^10*(27395649 - 3330496*Pi^2) + 
            5*MZ2^12*(76953 - 9344*Pi^2) + 49152*MW2^11*MZ2*
             (-2062 + 15*Pi^2) - 256*MW2^10*MZ2^2*(-403941 + 38336*Pi^2) + 
            128*MW2^3*MZ2^9*(-1932215 + 233407*Pi^2) + 128*MW2^9*MZ2^3*
             (-1543537 + 366704*Pi^2) + 2*MW2*MZ2^11*(-3496629 + 
              425152*Pi^2) + 120*MW2^5*MZ2^7*(-11794647 + 1375520*Pi^2) - 
            32*MW2^8*MZ2^4*(-23961201 + 3811040*Pi^2) + 32*MW2^7*MZ2^5*
             (-49366803 + 6232592*Pi^2) - 8*MW2^6*MZ2^6*(-233593567 + 
              27351712*Pi^2)) + MT2^2*MW2^2*(87183360*MW2^13 + 
            MW2^4*MZ2^9*(197516719 - 21664896*Pi^2) + 4*MW2^5*MZ2^8*
             (104916763 - 13776064*Pi^2) + 2*MW2^2*MZ2^11*(31572787 - 
              3843776*Pi^2) - 23360*MZ2^13*(-33 + 4*Pi^2) + 
            3072*MW2^12*MZ2*(-73813 + 720*Pi^2) - 256*MW2^11*MZ2^2*
             (-788231 + 112128*Pi^2) - 504*MW2^7*MZ2^6*(-7779423 + 
              861920*Pi^2) + 128*MW2^10*MZ2^3*(-4970387 + 1022288*Pi^2) + 
            MW2*MZ2^12*(-10937961 + 1326848*Pi^2) - 32*MW2^9*MZ2^4*
             (-73878587 + 9905888*Pi^2) + 24*MW2^6*MZ2^7*(-86282249 + 
              10041792*Pi^2) + 2*MW2^3*MZ2^10*(-90975215 + 10940928*Pi^2) + 
            16*MW2^8*MZ2^5*(-258034565 + 29210912*Pi^2)) + 
          MT2*MW2^3*(-33497088*MW2^13 + 4*MW2^6*MZ2^7*(11952465 - 
              2153024*Pi^2) + 11680*MZ2^13*(-33 + 4*Pi^2) - 
            3072*MW2^12*MZ2*(-24181 + 288*Pi^2) - 384*MW2*MZ2^12*
             (-16247 + 1971*Pi^2) + 768*MW2^11*MZ2^2*(-61613 + 14528*Pi^2) - 
            256*MW2^10*MZ2^3*(-908863 + 187728*Pi^2) - 40*MW2^5*MZ2^8*
             (-9606873 + 1044512*Pi^2) - 128*MW2^8*MZ2^5*(-9973151 + 
              1058208*Pi^2) + 32*MW2^9*MZ2^4*(-26792759 + 3331456*Pi^2) - 
            4*MW2^3*MZ2^10*(-39299701 + 4755232*Pi^2) + MW2^2*MZ2^11*
             (-42284143 + 5147264*Pi^2) + 8*MW2^7*MZ2^6*(-106928763 + 
              11428736*Pi^2) + MW2^4*MZ2^9*(-342676141 + 40176128*Pi^2)) + 
          MT2^5*(-47259648*MW2^12 + MW2^3*MZ2^9*(276888187 - 33453568*Pi^2) + 
            3*MW2*MZ2^11*(2467081 - 299008*Pi^2) + 11680*MZ2^12*
             (-33 + 4*Pi^2) - 3072*MW2^11*MZ2*(-47089 + 288*Pi^2) + 
            256*MW2^10*MZ2^2*(-510377 + 45888*Pi^2) - 256*MW2^9*MZ2^3*
             (-607967 + 218512*Pi^2) - 160*MW2^7*MZ2^5*(-10541007 + 
              1467584*Pi^2) + 4*MW2^2*MZ2^10*(-15011683 + 1819424*Pi^2) + 
            32*MW2^8*MZ2^4*(-23046385 + 4516992*Pi^2) + 16*MW2^4*MZ2^8*
             (-50948971 + 6100448*Pi^2) + 8*MW2^6*MZ2^6*(-260032977 + 
              31937792*Pi^2) - 4*MW2^5*MZ2^7*(-400049283 + 47684288*Pi^2)) + 
          MT2^3*MW2*(-123125760*MW2^13 + 4*MW2^6*MZ2^7*(1192737551 - 
              137875456*Pi^2) + 16*MW2^8*MZ2^5*(389763739 - 46474368*Pi^2) + 
            2*MW2^4*MZ2^9*(284850999 - 34926080*Pi^2) + 2*MW2*MZ2^12*
             (2157849 - 261632*Pi^2) + 11680*MZ2^13*(-33 + 4*Pi^2) - 
            2048*MW2^12*MZ2*(-172151 + 1440*Pi^2) + 256*MW2^11*MZ2^2*
             (-1395197 + 152192*Pi^2) - 512*MW2^10*MZ2^3*(-1698567 + 
              358864*Pi^2) + MW2^2*MZ2^11*(-11596573 + 1409664*Pi^2) + 
            MW2^3*MZ2^10*(-60437563 + 7500288*Pi^2) + 32*MW2^9*MZ2^4*
             (-101455909 + 14621184*Pi^2) + 4*MW2^5*MZ2^8*(-532219537 + 
              63608896*Pi^2) + 8*MW2^7*MZ2^6*(-859379505 + 97740416*Pi^2))) + 
        MW2*(3*MT2^7*(327680*MW2^10 - 1015808*MW2^9*MZ2 + 4352*MW2^8*MZ2^2 + 
            3938304*MW2^7*MZ2^3 - 7064544*MW2^6*MZ2^4 + 5865264*MW2^5*MZ2^5 - 
            2520632*MW2^4*MZ2^6 + 455252*MW2^3*MZ2^7 + 27196*MW2^2*MZ2^8 - 
            17820*MW2*MZ2^9 + 675*MZ2^10) - MT2^6*(11317248*MW2^11 + 
            4*MW2^3*MZ2^8*(24679687 - 2997184*Pi^2) + 6*MW2*MZ2^10*
             (858023 - 102784*Pi^2) + 1024*MW2^10*MZ2*(-33671 + 144*Pi^2) - 
            512*MW2^9*MZ2^2*(-42139 + 3776*Pi^2) + 5*MZ2^11*
             (-77493 + 9344*Pi^2) + 256*MW2^8*MZ2^3*(64951 + 35160*Pi^2) - 
            256*MW2^7*MZ2^4*(-140355 + 88244*Pi^2) + 19*MW2^2*MZ2^9*
             (-1566103 + 188288*Pi^2) - 80*MW2^5*MZ2^6*(-3252729 + 
              458608*Pi^2) + 16*MW2^4*MZ2^7*(-12751753 + 1604672*Pi^2) + 
            16*MW2^6*MZ2^5*(-11306187 + 2210656*Pi^2)) - 2*MW2^5*(MW2 + MZ2)*
           (2709504*MW2^11 + 2*MW2^3*MZ2^8*(24882463 - 2997184*Pi^2) + 
            5840*MZ2^11*(-33 + 4*Pi^2) + 1024*MW2^10*MZ2*(-7171 + 72*Pi^2) - 
            528*MW2*MZ2^10*(-4813 + 584*Pi^2) + 1280*MW2^8*MZ2^3*
             (-20543 + 3516*Pi^2) - 256*MW2^9*MZ2^2*(-32875 + 3776*Pi^2) - 
            64*MW2^7*MZ2^4*(-1364643 + 176488*Pi^2) + 32*MW2^6*MZ2^5*
             (-4818393 + 552664*Pi^2) + MW2^2*MZ2^9*(-14669987 + 
              1788736*Pi^2) - 8*MW2^5*MZ2^6*(-20225337 + 2293040*Pi^2) + 
            4*MW2^4*MZ2^7*(-27471683 + 3209344*Pi^2)) + 
          MT2*MW2^3*(33497088*MW2^13 + MW2^4*MZ2^9*(342368773 - 
              40176128*Pi^2) + 8*MW2^7*MZ2^6*(106496061 - 11428736*Pi^2) + 
            MW2^2*MZ2^11*(42276943 - 5147264*Pi^2) - 11680*MZ2^13*
             (-33 + 4*Pi^2) + 3072*MW2^12*MZ2*(-24181 + 288*Pi^2) + 
            384*MW2*MZ2^12*(-16247 + 1971*Pi^2) - 768*MW2^11*MZ2^2*
             (-63863 + 14528*Pi^2) + 256*MW2^10*MZ2^3*(-929167 + 
              187728*Pi^2) + 56*MW2^5*MZ2^8*(-6860301 + 746080*Pi^2) + 
            4*MW2^6*MZ2^7*(-11520411 + 2153024*Pi^2) - 32*MW2^9*MZ2^4*
             (-26939333 + 3331456*Pi^2) + 32*MW2^8*MZ2^5*(-39872453 + 
              4232832*Pi^2) + 4*MW2^3*MZ2^10*(-39278569 + 4755232*Pi^2)) - 
          3*MT2^4*MW2*(33648640*MW2^12 + 4*MW2^4*MZ2^8*(180017367 - 
              21404608*Pi^2) + 16*MW2^6*MZ2^6*(116845343 - 13675856*Pi^2) + 
            2*MW2^2*MZ2^10*(27392049 - 3330496*Pi^2) + 
            5*MZ2^12*(76953 - 9344*Pi^2) + 49152*MW2^11*MZ2*
             (-2062 + 15*Pi^2) - 512*MW2^10*MZ2^2*(-204783 + 19168*Pi^2) + 
            512*MW2^9*MZ2^3*(-396313 + 91676*Pi^2) + 2*MW2*MZ2^11*
             (-3496629 + 425152*Pi^2) - 128*MW2^8*MZ2^4*(-6050337 + 
              952760*Pi^2) + 120*MW2^5*MZ2^7*(-11787987 + 1375520*Pi^2) + 
            16*MW2^3*MZ2^9*(-15451537 + 1867256*Pi^2) + 32*MW2^7*MZ2^5*
             (-49522323 + 6232592*Pi^2)) + MT2^2*MW2^2*(-87183360*MW2^13 + 
            16*MW2^8*MZ2^5*(258424247 - 29210912*Pi^2) + 2*MW2^3*MZ2^10*
             (90905087 - 10940928*Pi^2) + MW2*MZ2^12*(10937961 - 
              1326848*Pi^2) + 23360*MZ2^13*(-33 + 4*Pi^2) - 
            3072*MW2^12*MZ2*(-73813 + 720*Pi^2) + 512*MW2^11*MZ2^2*
             (-402553 + 56064*Pi^2) + 1024*MW2^9*MZ2^4*(-2325724 + 
              309559*Pi^2) - 256*MW2^10*MZ2^3*(-2542141 + 511144*Pi^2) - 
            96*MW2^6*MZ2^7*(-21529907 + 2510448*Pi^2) + 144*MW2^7*MZ2^6*
             (-27200337 + 3016720*Pi^2) + 2*MW2^2*MZ2^11*(-31565587 + 
              3843776*Pi^2) + 4*MW2^5*MZ2^8*(-104756815 + 13776064*Pi^2) + 
            MW2^4*MZ2^9*(-197175295 + 21664896*Pi^2)) + 
          MT2^5*(47259648*MW2^12 + 8*MW2^4*MZ2^8*(101830523 - 
              12200896*Pi^2) + 4*MW2^2*MZ2^10*(15009883 - 1819424*Pi^2) - 
            11680*MZ2^12*(-33 + 4*Pi^2) + 3072*MW2^11*MZ2*
             (-47089 + 288*Pi^2) - 256*MW2^10*MZ2^2*(-517127 + 45888*Pi^2) + 
            256*MW2^9*MZ2^3*(-632771 + 218512*Pi^2) + 3*MW2*MZ2^11*
             (-2467081 + 299008*Pi^2) + 128*MW2^7*MZ2^5*(-13220829 + 
              1834480*Pi^2) - 32*MW2^8*MZ2^4*(-23328247 + 4516992*Pi^2) - 
            8*MW2^6*MZ2^6*(-260131311 + 31937792*Pi^2) + MW2^3*MZ2^9*
             (-276782059 + 33453568*Pi^2) + 4*MW2^5*MZ2^7*(-399809037 + 
              47684288*Pi^2)) + MT2^3*MW2*(123125760*MW2^13 + 
            32*MW2^9*MZ2^4*(102344353 - 14621184*Pi^2) + MW2^3*MZ2^10*
             (60486091 - 7500288*Pi^2) + MW2^2*MZ2^11*(11589373 - 
              1409664*Pi^2) - 11680*MZ2^13*(-33 + 4*Pi^2) + 
            2048*MW2^12*MZ2*(-172151 + 1440*Pi^2) - 256*MW2^11*MZ2^2*
             (-1417697 + 152192*Pi^2) + 2*MW2*MZ2^12*(-2157849 + 
              261632*Pi^2) + 512*MW2^10*MZ2^3*(-1739157 + 358864*Pi^2) + 
            2*MW2^4*MZ2^9*(-284796963 + 34926080*Pi^2) + 16*MW2^8*MZ2^5*
             (-390777895 + 46474368*Pi^2) - 4*MW2^5*MZ2^8*(-531821575 + 
              63608896*Pi^2) - 8*MW2^7*MZ2^6*(-859419033 + 97740416*Pi^2) + 
            4*MW2^6*MZ2^7*(-1191751403 + 137875456*Pi^2)))))/
     ((MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (16*Alfas*CHD*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VMU^2)/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*MW2*MZ2*(4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(MH2^3*(160*MW2^6 - 720*MW2^5*MZ2 + 1356*MW2^4*MZ2^2 - 
          1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 75*MW2*MZ2^5 - 40*MZ2^6) - 
        12*MW2^2*MZ2*(160*MW2^6 - 720*MW2^5*MZ2 + 1356*MW2^4*MZ2^2 - 
          1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 75*MW2*MZ2^5 - 40*MZ2^6) + 
        MH2*MW2*(160*MW2^7 + 3120*MW2^6*MZ2 - 14196*MW2^5*MZ2^2 + 
          24780*MW2^4*MZ2^3 - 18945*MW2^3*MZ2^4 + 4035*MW2^2*MZ2^5 + 
          1922*MW2*MZ2^6 - 780*MZ2^7) + MH2^2*(-320*MW2^7 - 1920*MW2^6*MZ2 + 
          7512*MW2^5*MZ2^2 - 9636*MW2^4*MZ2^3 + 4842*MW2^3*MZ2^4 + 
          327*MW2^2*MZ2^5 - 1162*MW2*MZ2^6 + 300*MZ2^7)))*SW2*
     B0i[bb0, 0, 0, MH2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*(-9*MT2^9*MZ2*(-2*MW2 + MZ2)^2*(-1408*MW2^6 + 4096*MW2^5*MZ2 - 
        4080*MW2^4*MZ2^2 + 1032*MW2^3*MZ2^3 + 796*MW2^2*MZ2^4 - 
        520*MW2*MZ2^5 + 75*MZ2^6) + MT2^8*(-163840*MW2^10 + 
        199168*MW2^9*MZ2 + 1268480*MW2^8*MZ2^2 - 4112448*MW2^7*MZ2^3 + 
        5362944*MW2^6*MZ2^4 - 3615120*MW2^5*MZ2^5 + 1116640*MW2^4*MZ2^6 + 
        52076*MW2^3*MZ2^7 - 137816*MW2^2*MZ2^8 + 30105*MW2*MZ2^9 - 
        675*MZ2^10) + MT2^7*MW2*(1091584*MW2^10 - 2874880*MW2^9*MZ2 - 
        2666240*MW2^8*MZ2^2 + 19760832*MW2^7*MZ2^3 - 33393312*MW2^6*MZ2^4 + 
        28479696*MW2^5*MZ2^5 - 12795472*MW2^4*MZ2^6 + 2107204*MW2^3*MZ2^7 + 
        512066*MW2^2*MZ2^8 - 241287*MW2*MZ2^9 + 20700*MZ2^10) - 
      MT2^6*MW2*(3108864*MW2^11 - 10120704*MW2^10*MZ2 - 745984*MW2^9*MZ2^2 + 
        48883264*MW2^8*MZ2^3 - 97267360*MW2^7*MZ2^4 + 92987184*MW2^6*MZ2^5 - 
        47603688*MW2^5*MZ2^6 + 10703400*MW2^4*MZ2^7 + 728368*MW2^3*MZ2^8 - 
        756520*MW2^2*MZ2^9 + 82015*MW2*MZ2^10 + 675*MZ2^11) + 
      2*MT2*MW2^6*(54272*MW2^11 - 500224*MW2^10*MZ2 + 667392*MW2^9*MZ2^2 + 
        1437120*MW2^8*MZ2^3 - 4263728*MW2^7*MZ2^4 + 3139360*MW2^6*MZ2^5 + 
        831016*MW2^5*MZ2^6 - 2357024*MW2^4*MZ2^7 + 1155057*MW2^3*MZ2^8 - 
        136857*MW2^2*MZ2^9 - 32962*MW2*MZ2^10 + 5120*MZ2^11) + 
      MT2^5*MW2^2*(4904960*MW2^11 - 18164224*MW2^10*MZ2 + 
        5901824*MW2^9*MZ2^2 + 71300160*MW2^8*MZ2^3 - 159107840*MW2^7*MZ2^4 + 
        160262976*MW2^6*MZ2^5 - 84020600*MW2^5*MZ2^6 + 18315232*MW2^4*MZ2^7 + 
        1902850*MW2^3*MZ2^8 - 1384899*MW2^2*MZ2^9 + 63623*MW2*MZ2^10 + 
        20025*MZ2^11) - 2*MT2^2*MW2^5*(407552*MW2^11 - 2404608*MW2^10*MZ2 + 
        2413568*MW2^9*MZ2^2 + 6972768*MW2^8*MZ2^3 - 18869008*MW2^7*MZ2^4 + 
        16084872*MW2^6*MZ2^5 - 1810796*MW2^5*MZ2^6 - 5662656*MW2^4*MZ2^7 + 
        3443368*MW2^3*MZ2^8 - 489003*MW2^2*MZ2^9 - 118895*MW2*MZ2^10 + 
        27330*MZ2^11) - MT2^4*MW2^3*(4628480*MW2^11 - 19219968*MW2^10*MZ2 + 
        11203840*MW2^9*MZ2^2 + 65208000*MW2^8*MZ2^3 - 157930816*MW2^7*MZ2^4 + 
        159132080*MW2^6*MZ2^5 - 76384448*MW2^5*MZ2^6 + 9135924*MW2^4*MZ2^7 + 
        6112448*MW2^3*MZ2^8 - 1805973*MW2^2*MZ2^9 - 163832*MW2*MZ2^10 + 
        70495*MZ2^11) + MT2^3*MW2^4*(2611200*MW2^11 - 12442112*MW2^10*MZ2 + 
        9816320*MW2^9*MZ2^2 + 38174272*MW2^8*MZ2^3 - 98019360*MW2^7*MZ2^4 + 
        93471888*MW2^6*MZ2^5 - 33167664*MW2^5*MZ2^6 - 7953628*MW2^4*MZ2^7 + 
        9425566*MW2^3*MZ2^8 - 1678597*MW2^2*MZ2^9 - 350811*MW2*MZ2^10 + 
        96240*MZ2^11) + 512*MW2^8*MZ2^3*(160*MW2^7 - 16*MW2^6*MZ2 - 
        660*MW2^5*MZ2^2 + 428*MW2^4*MZ2^3 + 439*MW2^3*MZ2^4 - 
        435*MW2^2*MZ2^5 + 58*MW2*MZ2^6 + 20*MZ2^7)*SW2^2)*
     B0i[bb0, 0, 0, MT2])/(216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   ((-288*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(MW2^2*(3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(1408*MW2^7 - 
            5504*MW2^6*MZ2 + 8176*MW2^5*MZ2^2 - 5112*MW2^4*MZ2^3 + 
            236*MW2^3*MZ2^4 + 1316*MW2^2*MZ2^5 - 595*MW2*MZ2^6 + 75*MZ2^7) + 
          MT2^6*MW2*(1185792*MW2^11 - 5337600*MW2^10*MZ2 + 
            8558592*MW2^9*MZ2^2 - 3914432*MW2^8*MZ2^3 - 3956032*MW2^7*MZ2^4 + 
            4307808*MW2^6*MZ2^5 + 902280*MW2^5*MZ2^6 - 3130800*MW2^4*MZ2^7 + 
            1764666*MW2^3*MZ2^8 - 413521*MW2^2*MZ2^9 + 35044*MW2*MZ2^10 - 
            501*MZ2^11) - MT2^7*(172032*MW2^11 - 686592*MW2^10*MZ2 + 
            811776*MW2^9*MZ2^2 + 287680*MW2^8*MZ2^3 - 1425792*MW2^7*MZ2^4 + 
            1018080*MW2^6*MZ2^5 + 112560*MW2^5*MZ2^6 - 497388*MW2^4*MZ2^7 + 
            256764*MW2^3*MZ2^8 - 52540*MW2^2*MZ2^9 + 3861*MW2*MZ2^10 - 
            225*MZ2^11) + 8*MW2^7*(19200*MW2^11 - 75264*MW2^10*MZ2 + 
            78816*MW2^9*MZ2^2 + 47504*MW2^8*MZ2^3 - 129640*MW2^7*MZ2^4 + 
            34788*MW2^6*MZ2^5 + 55884*MW2^5*MZ2^6 - 24078*MW2^4*MZ2^7 - 
            20553*MW2^3*MZ2^8 + 16960*MW2^2*MZ2^9 - 3680*MW2*MZ2^10 + 
            117*MZ2^11) + MT2^2*MW2^4*(3336192*MW2^12 - 14937600*MW2^11*MZ2 + 
            23327232*MW2^10*MZ2^2 - 9686592*MW2^9*MZ2^3 - 10126336*MW2^8*
             MZ2^4 + 7510752*MW2^7*MZ2^5 + 5914056*MW2^6*MZ2^6 - 
            7104216*MW2^5*MZ2^7 + 989550*MW2^4*MZ2^8 + 1308375*MW2^3*MZ2^9 - 
            605348*MW2^2*MZ2^10 + 79956*MW2*MZ2^11 - 1053*MZ2^12) + 
          MT2^4*MW2^2*(5744640*MW2^12 - 27038208*MW2^11*MZ2 + 
            47266560*MW2^10*MZ2^2 - 30934336*MW2^9*MZ2^3 - 
            5862176*MW2^8*MZ2^4 + 12528800*MW2^7*MZ2^5 + 6761016*MW2^6*
             MZ2^6 - 14496264*MW2^5*MZ2^7 + 7353060*MW2^4*MZ2^8 - 
            1288469*MW2^3*MZ2^9 - 56365*MW2^2*MZ2^10 + 28207*MW2*MZ2^11 - 
            201*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*MZ2 + 
            44329728*MW2^10*MZ2^2 - 26090176*MW2^9*MZ2^3 - 
            9025728*MW2^8*MZ2^4 + 11796864*MW2^7*MZ2^5 + 8162880*MW2^6*
             MZ2^6 - 13324380*MW2^5*MZ2^7 + 4887900*MW2^4*MZ2^8 + 
            229156*MW2^3*MZ2^9 - 478935*MW2^2*MZ2^10 + 72687*MW2*MZ2^11 + 
            132*MZ2^12) + MT2^5*MW2*(-3502080*MW2^12 + 16372224*MW2^11*MZ2 - 
            28294656*MW2^10*MZ2^2 + 17705280*MW2^9*MZ2^3 + 
            5260960*MW2^8*MZ2^4 - 9314544*MW2^7*MZ2^5 - 3294432*MW2^6*MZ2^6 + 
            9115572*MW2^5*MZ2^7 - 5184186*MW2^4*MZ2^8 + 1230123*MW2^3*MZ2^9 - 
            95692*MW2^2*MZ2^10 - 2466*MW2*MZ2^11 + 225*MZ2^12) + 
          MT2*MW2^5*(-1093632*MW2^12 + 4634112*MW2^11*MZ2 - 
            6263808*MW2^10*MZ2^2 + 488384*MW2^9*MZ2^3 + 5408288*MW2^8*MZ2^4 - 
            2529584*MW2^7*MZ2^5 - 2483280*MW2^6*MZ2^6 + 2000292*MW2^5*MZ2^7 + 
            392874*MW2^4*MZ2^8 - 799583*MW2^3*MZ2^9 + 275206*MW2^2*MZ2^10 - 
            32365*MW2*MZ2^11 + 936*MZ2^12)) - 2*MH2*MW2*
         (3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*(1408*MW2^7 - 5504*MW2^6*MZ2 + 
            8176*MW2^5*MZ2^2 - 5112*MW2^4*MZ2^3 + 236*MW2^3*MZ2^4 + 
            1316*MW2^2*MZ2^5 - 595*MW2*MZ2^6 + 75*MZ2^7) - 
          MT2^7*(172032*MW2^11 - 686592*MW2^10*MZ2 + 806016*MW2^9*MZ2^2 + 
            305536*MW2^8*MZ2^3 - 1426800*MW2^7*MZ2^4 + 956736*MW2^6*MZ2^5 + 
            212676*MW2^5*MZ2^6 - 565644*MW2^4*MZ2^7 + 275808*MW2^3*MZ2^8 - 
            52468*MW2^2*MZ2^9 + 3141*MW2*MZ2^10 - 225*MZ2^11) + 
          4*MW2^7*(38400*MW2^11 - 150528*MW2^10*MZ2 + 156192*MW2^9*MZ2^2 + 
            98032*MW2^8*MZ2^3 - 255068*MW2^7*MZ2^4 + 53988*MW2^6*MZ2^5 + 
            121461*MW2^5*MZ2^6 - 40191*MW2^4*MZ2^7 - 53409*MW2^3*MZ2^8 + 
            38699*MW2^2*MZ2^9 - 7522*MW2*MZ2^10 + 54*MZ2^11) + 
          MT2^6*MW2*(1185792*MW2^11 - 5337600*MW2^10*MZ2 + 
            8518272*MW2^9*MZ2^2 - 3783680*MW2^8*MZ2^3 - 3980944*MW2^7*MZ2^4 + 
            3879408*MW2^6*MZ2^5 + 1664436*MW2^5*MZ2^6 - 3708708*MW2^4*MZ2^7 + 
            1966230*MW2^3*MZ2^8 - 432061*MW2^2*MZ2^9 + 29932*MW2*MZ2^10 + 
            219*MZ2^11) + MT2*MW2^5*(-1093632*MW2^12 + 4634112*MW2^11*MZ2 - 
            6223488*MW2^10*MZ2^2 + 386432*MW2^9*MZ2^3 + 5338160*MW2^8*MZ2^4 - 
            2078288*MW2^7*MZ2^5 - 2939724*MW2^6*MZ2^6 + 2016276*MW2^5*MZ2^7 + 
            632706*MW2^4*MZ2^8 - 944519*MW2^3*MZ2^9 + 299002*MW2^2*MZ2^10 - 
            29413*MW2*MZ2^11 + 216*MZ2^12) + MT2^5*MW2*(-3502080*MW2^12 + 
            16372224*MW2^11*MZ2 - 28173696*MW2^10*MZ2^2 + 17307264*MW2^9*
             MZ2^3 + 5353552*MW2^8*MZ2^4 - 8030352*MW2^7*MZ2^5 - 
            5642244*MW2^6*MZ2^6 + 10949412*MW2^5*MZ2^7 - 5857134*MW2^4*
             MZ2^8 + 1304787*MW2^3*MZ2^9 - 80284*MW2^2*MZ2^10 - 
            5346*MW2*MZ2^11 + 225*MZ2^12) + MT2^4*MW2^2*(5744640*MW2^12 - 
            27038208*MW2^11*MZ2 + 47064960*MW2^10*MZ2^2 - 30280576*MW2^9*
             MZ2^3 - 5980976*MW2^8*MZ2^4 + 10368944*MW2^7*MZ2^5 + 
            10572804*MW2^6*MZ2^6 - 17324460*MW2^5*MZ2^7 + 8260764*MW2^4*
             MZ2^8 - 1312913*MW2^3*MZ2^9 - 100969*MW2^2*MZ2^10 + 
            31735*MW2*MZ2^11 + 519*MZ2^12) + MT2^2*MW2^4*(3336192*MW2^12 - 
            14937600*MW2^11*MZ2 + 23206272*MW2^10*MZ2^2 - 9340416*MW2^9*
             MZ2^3 - 10040944*MW2^8*MZ2^4 + 6163920*MW2^7*MZ2^5 + 
            7712796*MW2^6*MZ2^6 - 7852980*MW2^5*MZ2^7 + 747846*MW2^4*MZ2^8 + 
            1609875*MW2^3*MZ2^9 - 677240*MW2^2*MZ2^10 + 76140*MW2*MZ2^11 + 
            1107*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*
             MZ2 + 44128128*MW2^10*MZ2^2 - 25465216*MW2^9*MZ2^3 - 
            9043728*MW2^8*MZ2^4 + 9596256*MW2^7*MZ2^5 + 11669964*MW2^6*
             MZ2^6 - 15529308*MW2^5*MZ2^7 + 5254092*MW2^4*MZ2^8 + 
            436444*MW2^3*MZ2^9 - 561267*MW2^2*MZ2^10 + 72471*MW2*MZ2^11 + 
            2292*MZ2^12)) + MH2^2*(3*MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (1408*MW2^7 - 5504*MW2^6*MZ2 + 8176*MW2^5*MZ2^2 - 
            5112*MW2^4*MZ2^3 + 236*MW2^3*MZ2^4 + 1316*MW2^2*MZ2^5 - 
            595*MW2*MZ2^6 + 75*MZ2^7) - MT2^7*(172032*MW2^11 - 
            686592*MW2^10*MZ2 + 788736*MW2^9*MZ2^2 + 372928*MW2^8*MZ2^3 - 
            1510464*MW2^7*MZ2^4 + 957312*MW2^6*MZ2^5 + 301632*MW2^5*MZ2^6 - 
            646716*MW2^4*MZ2^7 + 302988*MW2^3*MZ2^8 - 53836*MW2^2*MZ2^9 + 
            2421*MW2*MZ2^10 - 225*MZ2^11) + 8*MW2^7*(19200*MW2^11 - 
            75264*MW2^10*MZ2 + 75936*MW2^9*MZ2^2 + 55280*MW2^8*MZ2^3 - 
            129568*MW2^7*MZ2^4 + 16608*MW2^6*MZ2^5 + 71922*MW2^5*MZ2^6 - 
            19110*MW2^4*MZ2^7 - 33441*MW2^3*MZ2^8 + 22576*MW2^2*MZ2^9 - 
            4022*MW2*MZ2^10 - 63*MZ2^11) + MT2^6*MW2*(1185792*MW2^11 - 
            5337600*MW2^10*MZ2 + 8397312*MW2^9*MZ2^2 - 3294656*MW2^8*MZ2^3 - 
            4633984*MW2^7*MZ2^4 + 3967104*MW2^6*MZ2^5 + 2286552*MW2^5*MZ2^6 - 
            4365168*MW2^4*MZ2^7 + 2237562*MW2^3*MZ2^8 - 468817*MW2^2*MZ2^9 + 
            26260*MW2*MZ2^10 + 939*MZ2^11) + MT2^5*MW2*(-3502080*MW2^12 + 
            16372224*MW2^11*MZ2 - 27810816*MW2^10*MZ2^2 + 15822912*MW2^9*
             MZ2^3 + 7380064*MW2^8*MZ2^4 - 8377104*MW2^7*MZ2^5 - 
            7508016*MW2^6*MZ2^6 + 13007748*MW2^5*MZ2^7 - 6752202*MW2^4*
             MZ2^8 + 1442235*MW2^3*MZ2^9 - 70636*MW2^2*MZ2^10 - 
            8226*MW2*MZ2^11 + 225*MZ2^12) - MT2*MW2^5*(1093632*MW2^12 - 
            4634112*MW2^11*MZ2 + 6102528*MW2^10*MZ2^2 + 16192*MW2^9*MZ2^3 - 
            5636960*MW2^8*MZ2^4 + 1680272*MW2^7*MZ2^5 + 3648384*MW2^6*MZ2^6 - 
            2228532*MW2^5*MZ2^7 - 855690*MW2^4*MZ2^8 + 1124735*MW2^3*MZ2^9 - 
            336694*MW2^2*MZ2^10 + 27901*MW2*MZ2^11 + 504*MZ2^12) + 
          MT2^4*MW2^2*(5744640*MW2^12 - 27038208*MW2^11*MZ2 + 
            46460160*MW2^10*MZ2^2 - 27835456*MW2^9*MZ2^3 - 
            9228896*MW2^8*MZ2^4 + 10740032*MW2^7*MZ2^5 + 13767048*MW2^6*
             MZ2^6 - 20607336*MW2^5*MZ2^7 + 9528468*MW2^4*MZ2^8 - 
            1415621*MW2^3*MZ2^9 - 146509*MW2^2*MZ2^10 + 36703*MW2*MZ2^11 + 
            1239*MZ2^12) + MT2^2*MW2^4*(3336192*MW2^12 - 14937600*MW2^11*
             MZ2 + 22843392*MW2^10*MZ2^2 - 8011584*MW2^9*MZ2^3 - 
            11409088*MW2^8*MZ2^4 + 5555520*MW2^7*MZ2^5 + 9834744*MW2^6*
             MZ2^6 - 9112440*MW2^5*MZ2^7 + 646398*MW2^4*MZ2^8 + 
            1960263*MW2^3*MZ2^9 - 780740*MW2^2*MZ2^10 + 76644*MW2*MZ2^11 + 
            3267*MZ2^12) - MT2^3*MW2^3*(5652480*MW2^12 - 26205696*MW2^11*
             MZ2 + 43523328*MW2^10*MZ2^2 - 23106496*MW2^9*MZ2^3 - 
            11920128*MW2^8*MZ2^4 + 9414240*MW2^7*MZ2^5 + 15034416*MW2^6*
             MZ2^6 - 18368556*MW2^5*MZ2^7 + 5938524*MW2^4*MZ2^8 + 
            631780*MW2^3*MZ2^9 - 668007*MW2^2*MZ2^10 + 76575*MW2*MZ2^11 + 
            4452*MZ2^12))))*B0i[bb0, 0, 0, MW2])/
    (72*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW2) - 
   (MW2*(32*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4) + CHD*(-147456*MW2^11 + 626688*MW2^10*MZ2 - 
        906240*MW2^9*MZ2^2 + 32*MW2^6*(739*MH2 - 44465*MZ2)*MZ2^4 + 
        36*MW2^4*(878*MH2 - 10679*MZ2)*MZ2^6 - 6*MW2^3*(2260*MH2 - 2203*MZ2)*
         MZ2^7 + MW2*(1240*MH2 - 33303*MZ2)*MZ2^9 + 
        160*MZ2^10*(-2*MH2 + 31*MZ2) + 256*MW2^8*MZ2^2*(5*MH2 + 719*MZ2) + 
        25*MW2^2*MZ2^8*(40*MH2 + 2857*MZ2) + 64*MW2^7*MZ2^3*
         (-130*MH2 + 15567*MZ2) + 24*MW2^5*MZ2^5*(-1524*MH2 + 41561*MZ2)))*
     B0i[bb0, 0, 0, MZ2])/(72*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (4*CHbox*(-2*MW2 + MZ2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4) + CHD*(160*MW2^6 - 720*MW2^5*MZ2 + 
        1356*MW2^4*MZ2^2 - 1140*MW2^3*MZ2^3 + 315*MW2^2*MZ2^4 + 
        75*MW2*MZ2^5 - 40*MZ2^6))*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*CW2*(36*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-128*MW2^5 + 608*MW2^4*MZ2 - 
        1128*MW2^3*MZ2^2 + 1032*MW2^2*MZ2^3 - 469*MW2*MZ2^4 + 85*MZ2^5) + 
      2*MT2^2*MW2*(219136*MW2^9 - 622592*MW2^8*MZ2 + 270848*MW2^7*MZ2^2 + 
        1198784*MW2^6*MZ2^3 - 2510400*MW2^5*MZ2^4 + 2489928*MW2^4*MZ2^5 - 
        1452880*MW2^3*MZ2^6 + 469994*MW2^2*MZ2^7 - 60170*MW2*MZ2^8 - 
        2081*MZ2^9) - 2*MT2^3*(81920*MW2^9 - 235520*MW2^8*MZ2 + 
        115712*MW2^7*MZ2^2 + 374592*MW2^6*MZ2^3 - 759072*MW2^5*MZ2^4 + 
        715032*MW2^4*MZ2^5 - 407552*MW2^3*MZ2^6 + 132902*MW2^2*MZ2^7 - 
        17168*MW2*MZ2^8 - 765*MZ2^9) + MW2^2*(110592*MW2^10 - 
        229376*MW2^9*MZ2 + 6144*MW2^8*MZ2^2 + 479232*MW2^7*MZ2^3 - 
        670592*MW2^6*MZ2^4 + 226944*MW2^5*MZ2^5 + 375384*MW2^4*MZ2^6 - 
        460588*MW2^3*MZ2^7 + 183750*MW2^2*MZ2^8 - 15321*MW2*MZ2^9 - 
        4387*MZ2^10) - 2*MT2*MW2*(192512*MW2^10 - 484352*MW2^9*MZ2 + 
        180224*MW2^8*MZ2^2 + 696000*MW2^7*MZ2^3 - 1197408*MW2^6*MZ2^4 + 
        884376*MW2^5*MZ2^5 - 213800*MW2^4*MZ2^6 - 158158*MW2^3*MZ2^7 + 
        127354*MW2^2*MZ2^8 - 24930*MW2*MZ2^9 - 765*MZ2^10))*
     B0i[bb0, MZ2, MT2, MT2])/(216*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (CHD*(18*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(-640*MW2^6 + 
        2176*MW2^5*MZ2 - 2864*MW2^4*MZ2^2 + 1720*MW2^3*MZ2^3 - 
        360*MW2^2*MZ2^4 - 60*MW2*MZ2^5 + 25*MZ2^6) + 
      9*MT2^3*MZ2*(-2*MW2 + MZ2)^2*(1280*MW2^7 - 7296*MW2^6*MZ2 + 
        15456*MW2^5*MZ2^2 - 15648*MW2^4*MZ2^3 + 7480*MW2^3*MZ2^4 - 
        1020*MW2^2*MZ2^5 - 330*MW2*MZ2^6 + 75*MZ2^7) + 
      16*MW2^4*(3840*MW2^9 + 4608*MW2^8*MZ2 - 29280*MW2^7*MZ2^2 + 
        16336*MW2^6*MZ2^3 + 23040*MW2^5*MZ2^4 - 16608*MW2^4*MZ2^5 - 
        11934*MW2^3*MZ2^6 + 12747*MW2^2*MZ2^7 - 2598*MW2*MZ2^8 - 151*MZ2^9) - 
      MT2*MW2^2*(122880*MW2^10 + 58368*MW2^9*MZ2 - 895488*MW2^8*MZ2^2 + 
        761984*MW2^7*MZ2^3 + 751232*MW2^6*MZ2^4 - 1105728*MW2^5*MZ2^5 - 
        28176*MW2^4*MZ2^6 + 584448*MW2^3*MZ2^7 - 290688*MW2^2*MZ2^8 + 
        38626*MW2*MZ2^9 + 2191*MZ2^10) + 
      MT2^2*(61440*MW2^11 + 46080*MW2^10*MZ2 - 339456*MW2^9*MZ2^2 - 
        78464*MW2^8*MZ2^3 + 964800*MW2^7*MZ2^4 - 945120*MW2^6*MZ2^5 + 
        289872*MW2^5*MZ2^6 + 9912*MW2^4*MZ2^7 - 9168*MW2^3*MZ2^8 + 
        1814*MW2^2*MZ2^9 - 2340*MW2*MZ2^10 + 225*MZ2^11))*
     B0i[bb0, MZ2, MW2, MW2])/(144*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (CHD*MW2^3*(2688*MW2^7 - 2880*MW2^6*MZ2 - 6208*MW2^5*MZ2^2 + 
      5176*MW2^4*MZ2^3 + 8662*MW2^3*MZ2^4 - 9702*MW2^2*MZ2^5 + 
      1711*MW2*MZ2^6 + 490*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (6*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(MT2^3*MZ2*(80*MW2^4 - 152*MW2^3*MZ2 + 80*MW2^2*MZ2^2 - 5*MZ2^4) + 
      MT2^2*MZ2^2*(144*MW2^4 - 256*MW2^3*MZ2 + 110*MW2^2*MZ2^2 + 
        10*MW2*MZ2^3 - 5*MZ2^4) + 4*MW2^3*(48*MW2^5 + 48*MW2^4*MZ2 - 
        58*MW2^3*MZ2^2 - 82*MW2^2*MZ2^3 + 55*MW2*MZ2^4 + 10*MZ2^5) + 
      MT2*MW2*(-192*MW2^6 - 80*MW2^5*MZ2 + 256*MW2^4*MZ2^2 + 
        248*MW2^3*MZ2^3 - 338*MW2^2*MZ2^4 + 35*MW2*MZ2^5 + 20*MZ2^6))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(8*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (CHD*MW2^2*(6144*MW2^8 - 10752*MW2^7*MZ2 - 1152*MW2^6*MZ2^2 + 
      7392*MW2^5*MZ2^3 - 1048*MW2^4*MZ2^4 + 2528*MW2^3*MZ2^5 - 
      4311*MW2^2*MZ2^6 + 796*MW2*MZ2^7 + 331*MZ2^8)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(12*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*CW2*(2*MT2^3*MZ2*(-16*MW2^3 + 52*MW2^2*MZ2 - 53*MW2*MZ2^2 + 
        17*MZ2^3) + MT2^2*MZ2*(-96*MW2^4 - 8*MW2^3*MZ2 + 224*MW2^2*MZ2^2 - 
        130*MW2*MZ2^3 + MZ2^4) + 2*MT2*MW2*(96*MW2^5 + 32*MW2^4*MZ2 - 
        104*MW2^3*MZ2^2 - 49*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 37*MZ2^5) + 
      MW2*(-192*MW2^6 - 128*MW2^5*MZ2 + 216*MW2^4*MZ2^2 + 188*MW2^3*MZ2^3 - 
        67*MW2^2*MZ2^4 - 96*MW2*MZ2^5 + 7*MZ2^6))*C0i[cc0, MZ2, 0, 0, MT2, 
      MT2, MW2])/(12*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*
  Class[3] + (32*CHWB*CW*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*SW*VMU^2*
   Class[4])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/324*(CHWB*MW2*(-18*MH2^3*(MT2 - MW2)^2*MZ2^3*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*
        (960*MW2^8 + 20*MZ2^8*(8 - 3*SW2) + 32*MW2^7*MZ2*(-29 + 30*SW2) + 
         MW2*MZ2^7*(-1064 + 37*SW2) - 38*MW2^3*MZ2^5*(-35 + 69*SW2) + 
         8*MW2^5*MZ2^3*(1489 + 193*SW2) + 4*MW2^2*MZ2^6*(492 + 247*SW2) - 
         8*MW2^6*MZ2^2*(639 + 316*SW2) + 2*MW2^4*MZ2^4*(-4613 + 848*SW2)) + 
       MH2^2*(-3*MT2^7*MZ2*SW2*(491520*MW2^10 + 8*MW2^4*MZ2^6*
            (303917 - 115472*SW2) + 3*MW2*MZ2^9*(26171 - 42818*SW2) + 
           5120*MW2^9*MZ2*(-773 + 96*SW2) + 5*MZ2^10*(-1529 + 1861*SW2) - 
           768*MW2^8*MZ2^2*(-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*
            (-152735 + 75778*SW2) - 8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 
           4*MW2^2*MZ2^8*(-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*
            (-567707 + 364736*SW2) + 16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) - 
         MW2^5*(MW2 + MZ2)*(31211520*MW2^12 + 1024*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 128*MW2^10*MZ2^2*(-8117025 + 
             8*(238451 + 1024*Pi^2)*SW2) + 64*MW2^9*MZ2^3*
            (-37993037 + 10*(1184553 + 11584*Pi^2)*SW2) + 
           MZ2^12*(682095 - (427071 + 26912*Pi^2)*SW2) + 2*MW2^3*MZ2^9*
            (-162396891 + 25*(3493137 + 220448*Pi^2)*SW2) - 
           16*MW2^8*MZ2^4*(-239152091 + 4*(22068731 + 369984*Pi^2)*SW2) + 
           MW2*MZ2^11*(-10475328 + (6105979 + 415200*Pi^2)*SW2) - 
           8*MW2^4*MZ2^8*(-122630003 + 8*(7855121 + 435016*Pi^2)*SW2) - 
           4*MW2^6*MZ2^6*(-880741757 + 24*(16510093 + 582560*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(74261527 - 2*(20756529 + 1405312*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-267832963 + (110681499 + 2807744*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-539063287 + (260226179 + 11889152*Pi^2)*SW2)) + 
         MT2^6*(-40058880*MW2^12 - 1024*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           128*MW2^10*MZ2^2*(-10495389 + 64*(39487 + 128*Pi^2)*SW2) + 
           4*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           64*MW2^9*MZ2^3*(-47706605 + 2*(7945569 + 57920*Pi^2)*SW2) + 
           16*MW2^8*MZ2^4*(-287758079 + 4*(28804211 + 369984*Pi^2)*SW2) + 
           MW2*MZ2^11*(10075194 - (5528317 + 415200*Pi^2)*SW2) + 
           8*MW2^4*MZ2^8*(-122350067 + 8*(7377863 + 435016*Pi^2)*SW2) + 
           4*MW2^6*MZ2^6*(-956498717 + 12*(37083547 + 1165120*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-306435121 + (135734367 + 2807744*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-71536000 + (36815247 + 2810624*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-158191251 + (78147993 + 5511200*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-558261961 + (265344143 + 11889152*Pi^2)*SW2)) + 
         MT2*MW2^3*(188743680*MW2^14 + 3072*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 1536*MW2^12*MZ2^2*(-3539701 + (892172 + 4096*Pi^2)*
              SW2) - 2048*MW2^10*MZ2^4*(-7150431 + 5*(584083 + 11600*Pi^2)*
              SW2) + MZ2^14*(-682095 + (427071 + 26912*Pi^2)*SW2) + 
           128*MW2^11*MZ2^3*(-87918521 + 12*(2480507 + 26912*Pi^2)*SW2) + 
           MW2*MZ2^13*(12521613 - 8*(923399 + 61992*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-242225583 + 56*(2340315 + 151456*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-1028488757 + 24*(17669453 + 328640*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1508834101 + 80*(9693739 + 550556*Pi^2)*SW2) + 
           64*MW2^9*MZ2^5*(-183920101 + 4*(21950757 + 746456*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-101567956 + (57238359 + 3894752*Pi^2)*SW2) - 
           16*MW2^8*MZ2^6*(-275398861 + 2*(85876025 + 5534496*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(486911191 + 2*(-38344227 + 9079808*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(3150119413 - 2*(748913203 + 32472640*Pi^2)*SW2)) + 
         MT2^5*(209387520*MW2^13 + 9216*MW2^12*MZ2*(-199621 + 25528*SW2) - 
           2048*MW2^11*MZ2^2*(-3550513 + 12*(69219 + 256*Pi^2)*SW2) + 
           MZ2^13*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-134484951 + 8*(5325989 + 44464*Pi^2)*SW2) - 
           64*MW2^9*MZ2^4*(-428026625 + 16*(10101585 + 145984*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-67965029 + 17*(2250627 + 155936*Pi^2)*SW2) + 
           MW2*MZ2^12*(14495043 - (8587765 + 576672*Pi^2)*SW2) + 
           32*MW2^8*MZ2^5*(-973446211 + (408893314 + 9163200*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(762684927 - 2*(205430457 + 13943072*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-4167909881 + 6*(328820937 + 14219392*Pi^2)*SW2) - 
           16*MW2^7*MZ2^6*(-1639284979 + (737537538 + 23779904*Pi^2)*SW2) - 
           8*MW2^5*MZ2^8*(-1004904659 + (497347075 + 26825344*Pi^2)*SW2) + 
           MW2^4*MZ2^9*(-2907207757 + 2*(750831301 + 46987712*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(165888000*MW2^13 + 15360*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 64*MW2^10*MZ2^3*(-216686467 + 
             198*(341067 + 3008*Pi^2)*SW2) + 4*MZ2^13*(-172435 + 
             2*(54547 + 3364*Pi^2)*SW2) - 128*MW2^11*MZ2^2*
            (-45282981 + 8*(1313641 + 5120*Pi^2)*SW2) - 16*MW2^9*MZ2^4*
            (-1398706547 + 20*(25896301 + 393152*Pi^2)*SW2) + 
           MW2*MZ2^12*(13953971 - (8363003 + 549760*Pi^2)*SW2) - 
           4*MW2^7*MZ2^6*(-5541680997 + 28*(88106885 + 2897792*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-126647272 + (72354495 + 4886624*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(693830991 - 2*(189860779 + 12537760*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1616655694 + (667389451 + 15518656*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1296689687 + (678850661 + 41476512*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-1760735495 + (877904883 + 46690432*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-3586534168 + (1695371159 + 73427200*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(477020160*MW2^14 + 46080*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 128*MW2^12*MZ2^2*(-119071387 + 
             48*(596853 + 2560*Pi^2)*SW2) + 2*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + MW2*MZ2^13*(22287861 - 
             2*(6517945 + 442112*Pi^2)*SW2) + 64*MW2^11*MZ2^3*
            (-535688639 + 2*(86139463 + 852416*Pi^2)*SW2) + 
           2*MW2^2*MZ2^12*(-79431583 + (44152522 + 3023984*Pi^2)*SW2) - 
           16*MW2^10*MZ2^4*(-3175801649 + 4*(303836729 + 5285312*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(638955335 - 3*(112400921 + 7146016*Pi^2)*SW2) + 
           2*MW2^5*MZ2^9*(706005155 + (-232069045 + 7270368*Pi^2)*SW2) - 
           8*MW2^6*MZ2^8*(-411125808 + (279347443 + 26331328*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1493931230 + (721917601 + 35567488*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3239750725 + (1395192065 + 38229568*Pi^2)*SW2) - 
           4*MW2^8*MZ2^6*(-9117931323 + 4*(1081512203 + 43855040*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-4142273565 + (2191064793 + 127912448*Pi^2)*SW2)) + 
         MT2^3*MW2*(646348800*MW2^14 + 5120*MW2^13*MZ2*(-1094681 + 
             143088*SW2) - 256*MW2^12*MZ2^2*(-85891567 + 
             4*(5029627 + 20480*Pi^2)*SW2) + MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) - 2*MW2*MZ2^13*(-4530609 + 
             (2598881 + 180688*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-404460181 + 2*(63353419 + 587392*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(-5717886289 + 128*(21524254 + 994199*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-39062413 + (19868683 + 1441984*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2556212881 + 8*(118806413 + 1903744*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-35819519 + (35580509 + 2902848*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(-6272306671 + 10*(343589549 + 22857344*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-9420527339 + 4*(1060299053 + 37021376*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(1154973136 - (686090539 + 50416256*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-5737037383 + (2383009354 + 58651392*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-5074393454 + (2606548637 + 149001984*Pi^2)*
              SW2))) + 4*MW2^2*(-3*MT2^7*MZ2*SW2*(491520*MW2^10 + 
           8*MW2^4*MZ2^6*(303917 - 115472*SW2) + 3*MW2*MZ2^9*
            (26171 - 42818*SW2) + 5120*MW2^9*MZ2*(-773 + 96*SW2) + 
           5*MZ2^10*(-1529 + 1861*SW2) - 768*MW2^8*MZ2^2*
            (-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*(-152735 + 75778*SW2) - 
           8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 4*MW2^2*MZ2^8*
            (-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*(-567707 + 364736*SW2) + 
           16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) + 
         MT2^6*(-40058880*MW2^12 - 1024*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           256*MW2^10*MZ2^2*(-5247627 + 32*(39487 + 128*Pi^2)*SW2) + 
           4*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           128*MW2^9*MZ2^3*(-23853757 + (7947054 + 57920*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-478449091 + 96*(2318977 + 72820*Pi^2)*SW2) + 
           MW2*MZ2^11*(10060794 - (5522917 + 415200*Pi^2)*SW2) + 
           32*MW2^8*MZ2^4*(-143897017 + (57631444 + 739968*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-306523105 + 2*(67903467 + 1403872*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-71434480 + (36789237 + 2810624*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-158074899 + (78133332 + 5511200*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-558463507 + 2*(132728209 + 5944576*Pi^2)*SW2) + 
           4*MW2^4*MZ2^8*(-244692799 + (118068497 + 6960256*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(31211520*MW2^12 + 1024*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 256*MW2^10*MZ2^2*(-4058445 + 
             (953804 + 4096*Pi^2)*SW2) + 128*MW2^9*MZ2^3*(-18996973 + 
             10*(592425 + 5792*Pi^2)*SW2) + MZ2^12*(682095 - 
             (427071 + 26912*Pi^2)*SW2) - 8*MW2^6*MZ2^6*(-440570611 + 
             66*(3003661 + 105920*Pi^2)*SW2) + MW2^2*MZ2^10*
            (74160007 - 8*(5185881 + 351328*Pi^2)*SW2) + 
           MW2*MZ2^11*(-10460928 + (6100579 + 415200*Pi^2)*SW2) - 
           32*MW2^8*MZ2^4*(-119594023 + (44160484 + 739968*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-267920947 + 2*(55377033 + 1403872*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-162280539 + (87313764 + 5511200*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-539264833 + 2*(130169227 + 5944576*Pi^2)*SW2) - 
           4*MW2^4*MZ2^8*(-245252671 + (125704625 + 6960256*Pi^2)*SW2)) + 
         MT2*MW2^3*(188743680*MW2^14 + 3072*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 768*MW2^12*MZ2^2*(-7079267 + 8*(223043 + 1024*Pi^2)*
              SW2) + MW2*MZ2^13*(12507213 - 32*(230681 + 15498*Pi^2)*SW2) + 
           MZ2^14*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-87921653 + 6*(4962499 + 53824*Pi^2)*SW2) - 32*MW2^10*MZ2^4*
            (-457730535 + 8*(23378359 + 464000*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-242000151 + 4*(32755041 + 2120384*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-101423236 + (57196149 + 3894752*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1508715769 + 10*(77565797 + 4404448*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-736096807 + 2*(175748751 + 5971648*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-1029536870 + (424508583 + 7887360*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(243626123 + (-38514066 + 9079808*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-551396303 + (343699670 + 22137984*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(3152233801 - 2*(749361853 + 32472640*Pi^2)*SW2)) - 
         3*MT2^4*MW2*(165888000*MW2^13 + 15360*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 128*MW2^10*MZ2^3*(-108345371 + 
             198*(170571 + 1504*Pi^2)*SW2) + 4*MZ2^13*(-172435 + 
             2*(54547 + 3364*Pi^2)*SW2) - 256*MW2^11*MZ2^2*
            (-22641153 + 4*(1313641 + 5120*Pi^2)*SW2) - 32*MW2^9*MZ2^4*
            (-699444979 + 20*(12954203 + 196576*Pi^2)*SW2) + 
           MW2*MZ2^12*(13939571 - (8357603 + 549760*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-2772015129 + 14*(88160291 + 2897792*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-126473752 + (72301485 + 4886624*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1617131569 + 2*(333899165 + 7759328*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(693090687 - 2*(189781093 + 12537760*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-3587941363 + 2*(848086777 + 36713600*Pi^2)*SW2) + 
           2*MW2^4*MZ2^9*(-1296093257 + (678822734 + 41476512*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-1760900366 + (878130603 + 46690432*Pi^2)*SW2)) + 
         MT2^5*(209387520*MW2^13 + 9216*MW2^12*MZ2*(-199621 + 25528*SW2) - 
           256*MW2^11*MZ2^2*(-28403699 + 96*(69219 + 256*Pi^2)*SW2) + 
           MZ2^13*(-682095 + (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-134487543 + (42616822 + 355712*Pi^2)*SW2) + 
           MW2*MZ2^12*(14480643 - (8582365 + 576672*Pi^2)*SW2) - 
           32*MW2^9*MZ2^4*(-856162933 + 8*(40424349 + 583936*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-67871069 + (38231454 + 2650912*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-2009966854 + 13*(76534043 + 4126976*Pi^2)*SW2) + 
           MW2^3*MZ2^10*(761843103 - 4*(102668883 + 6971536*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-2084759311 + 6*(164486691 + 7109696*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-1947456281 + 2*(409134037 + 9163200*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-3279944321 + 2*(737971635 + 23779904*Pi^2)*SW2) + 
           MW2^4*MZ2^9*(-2905782193 + 2*(750788713 + 46987712*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(477020160*MW2^14 + 46080*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 256*MW2^12*MZ2^2*(-59534681 + 
             24*(596853 + 2560*Pi^2)*SW2) + 2*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 2*MW2^2*MZ2^12*(-79315663 + 
             8*(5515139 + 377998*Pi^2)*SW2) + MW2*MZ2^13*(22259061 - 
             2*(6512545 + 442112*Pi^2)*SW2) + 2*MW2^5*MZ2^9*
            (708527279 + 16*(-14551801 + 454398*Pi^2)*SW2) + 
           128*MW2^11*MZ2^3*(-267851407 + (86161738 + 852416*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-1588167931 + 4*(152001727 + 2642656*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(638502887 - 3*(112391033 + 7146016*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3240991303 + 2*(698082361 + 19114784*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-4561465893 + 4*(541089403 + 21927520*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-1494929942 + (722430619 + 35567488*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-820939569 + (558328631 + 52662656*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-4143793953 + 2*(1095843171 + 63956224*Pi^2)*
              SW2)) + MT2^3*MW2*(646348800*MW2^14 + 5120*MW2^13*MZ2*
            (-1094681 + 143088*SW2) - 256*MW2^12*MZ2^2*(-85890217 + 
             4*(5029627 + 20480*Pi^2)*SW2) + MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) - 2*MW2*MZ2^13*(-4523409 + 
             (2596181 + 180688*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-404469001 + 2*(63368269 + 587392*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-38989693 + (19853473 + 1441984*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2556576607 + 8*(118865453 + 1903744*Pi^2)*SW2) + 
           MW2^3*MZ2^11*(-35561183 + (35449811 + 2902848*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-9424802015 + 16*(265237787 + 9255344*Pi^2)*SW2) + 
           16*MW2^7*MZ2^7*(-2860062623 + 2*(689080787 + 31814368*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(1152506668 - (685420939 + 50416256*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-5738865337 + (2384540902 + 58651392*Pi^2)*SW2) - 
           4*MW2^6*MZ2^8*(-5074250381 + (2606985947 + 149001984*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(-6266787727 + (3435041462 + 228573440*Pi^2)*SW2))) - 
       MH2*MW2*(-15*MT2^7*MZ2*SW2*(491520*MW2^10 + 8*MW2^4*MZ2^6*
            (303917 - 115472*SW2) + 3*MW2*MZ2^9*(26171 - 42818*SW2) + 
           5120*MW2^9*MZ2*(-773 + 96*SW2) + 5*MZ2^10*(-1529 + 1861*SW2) - 
           768*MW2^8*MZ2^2*(-15831 + 4940*SW2) + 128*MW2^7*MZ2^3*
            (-152735 + 75778*SW2) - 8*MW2^3*MZ2^7*(-22535 + 128772*SW2) + 
           4*MW2^2*MZ2^8*(-74617 + 151317*SW2) - 32*MW2^6*MZ2^4*
            (-567707 + 364736*SW2) + 16*MW2^5*MZ2^5*(-605783 + 421126*SW2)) + 
         MT2^6*(-200294400*MW2^12 - 5120*MW2^11*MZ2*(-340721 + 43332*SW2) + 
           1280*MW2^10*MZ2^2*(-5248113 + 32*(39487 + 128*Pi^2)*SW2) + 
           20*MZ2^12*(-164790 + 29*(3441 + 232*Pi^2)*SW2) - 
           128*MW2^9*MZ2^3*(-119293823 + 50*(794673 + 5792*Pi^2)*SW2) - 
           5*MW2*MZ2^11*(-10063098 + (5523781 + 415200*Pi^2)*SW2) - 
           2*MW2^3*MZ2^9*(-790205007 + 40*(9767247 + 688900*Pi^2)*SW2) + 
           32*MW2^8*MZ2^4*(-719692535 + 4*(72033059 + 924960*Pi^2)*SW2) + 
           8*MW2^6*MZ2^6*(-2392586573 + 24*(46374533 + 1456400*Pi^2)*SW2) - 
           16*MW2^7*MZ2^5*(-1533034637 + 2*(339478761 + 7019360*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(-357174128 + (183970449 + 14053120*Pi^2)*SW2) - 
           4*MW2^5*MZ2^7*(-2792141135 + 2*(663594623 + 29722880*Pi^2)*SW2) + 
           4*MW2^4*MZ2^8*(-1223185607 + (590336041 + 34801280*Pi^2)*SW2)) - 
         MW2^5*(MW2 + MZ2)*(156057600*MW2^12 + 5120*MW2^11*MZ2*
            (-260909 + 34692*SW2) - 1280*MW2^10*MZ2^2*(-4058931 + 
             (953804 + 4096*Pi^2)*SW2) - 5*MZ2^12*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^9*MZ2^3*
            (-95009903 + 10*(2961963 + 28960*Pi^2)*SW2) + 
           5*MW2*MZ2^11*(-10463232 + (6101443 + 415200*Pi^2)*SW2) + 
           2*MW2^3*MZ2^9*(-811233207 + 40*(10914801 + 688900*Pi^2)*SW2) + 
           MW2^2*MZ2^10*(370801763 - 16*(12966219 + 878320*Pi^2)*SW2) - 
           32*MW2^8*MZ2^4*(-598177565 + 4*(55194359 + 924960*Pi^2)*SW2) - 
           8*MW2^6*MZ2^6*(-2203194173 + 6*(165181327 + 5825600*Pi^2)*SW2) + 
           16*MW2^7*MZ2^5*(-1340023847 + 2*(276846591 + 7019360*Pi^2)*SW2) + 
           4*MW2^5*MZ2^7*(-2696147765 + 2*(650799713 + 29722880*Pi^2)*SW2) - 
           4*MW2^4*MZ2^8*(-1225984967 + (628516681 + 34801280*Pi^2)*SW2)) + 
         MT2*MW2^3*(943718400*MW2^14 + 15360*MW2^13*MZ2*(-495257 + 
             69864*SW2) - 3840*MW2^12*MZ2^2*(-7080239 + 
             8*(223043 + 1024*Pi^2)*SW2) - 5*MW2*MZ2^13*(-12509517 + 
             64*(115354 + 7749*Pi^2)*SW2) + 5*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^11*MZ2^3*
            (-439743913 + 30*(4962175 + 53824*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-2289577479 + 8*(116875487 + 2320000*Pi^2)*SW2) + 
           4*MW2^6*MZ2^8*(-5149507714 + 3*(707354237 + 13145600*Pi^2)*SW2) + 
           MW2^2*MZ2^12*(-507152468 + (286017969 + 19473760*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-7541437997 + 10*(387825781 + 22022240*Pi^2)*SW2) + 
           8*MW2^7*MZ2^7*(1220521393 + 2*(-96167031 + 22699520*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-3681553703 + 2*(878593743 + 29858240*Pi^2)*SW2) - 
           2*MW2^3*MZ2^11*(-1209799299 + (655147476 + 42407680*Pi^2)*SW2) - 
           8*MW2^8*MZ2^6*(-2755683751 + 2*(859170083 + 55344960*Pi^2)*SW2) + 
           MW2^5*MZ2^9*(15759156605 - 2*(3746445593 + 162363200*Pi^2)*SW2)) - 
         MT2^2*MW2^2*(2385100800*MW2^14 + 230400*MW2^13*MZ2*
            (-87275 + 11756*SW2) - 1280*MW2^12*MZ2^2*(-59541971 + 
             24*(596853 + 2560*Pi^2)*SW2) + 10*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 2*MW2^5*MZ2^9*(3543359563 + 
             868*(-1340321 + 41880*Pi^2)*SW2) - 5*MW2*MZ2^13*
            (-22263669 + 2*(6513409 + 442112*Pi^2)*SW2) + 640*MW2^11*MZ2^3*
            (-267924577 + (86156878 + 852416*Pi^2)*SW2) + 
           2*MW2^2*MZ2^12*(-396591563 + 16*(13789634 + 944995*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-7943712221 + 20*(151983637 + 2642656*Pi^2)*
              SW2) + MW2^3*MZ2^11*(3191667139 - 3*(561980701 + 35730080*Pi^2)*
              SW2) - 4*MW2^6*MZ2^8*(-4099510353 + 5*(558442571 + 52662656*
                Pi^2)*SW2) + 16*MW2^9*MZ2^5*(-16210012787 + 
             2*(3489896123 + 95573920*Pi^2)*SW2) - 8*MW2^8*MZ2^6*
            (-22809110187 + 4*(2705123501 + 109637600*Pi^2)*SW2) + 
           MW2^4*MZ2^10*(-7471718734 + (3611830463 + 177837440*Pi^2)*SW2) + 
           4*MW2^7*MZ2^7*(-20711606397 + 2*(5479068453 + 319781120*Pi^2)*
              SW2)) - 3*MT2^4*MW2*(829440000*MW2^13 + 76800*MW2^12*MZ2*
            (-94895 + 12204*SW2) + 20*MZ2^13*(-172435 + 2*(54547 + 3364*Pi^2)*
              SW2) - 1280*MW2^11*MZ2^2*(-22643583 + 4*(1313641 + 5120*Pi^2)*
              SW2) + 640*MW2^10*MZ2^3*(-108371381 + 18*(1876191 + 16544*Pi^2)*
              SW2) - 32*MW2^9*MZ2^4*(-3498362297 + 100*(12952889 + 196576*
                Pi^2)*SW2) - 5*MW2*MZ2^12*(-13941875 + 
             (8358467 + 549760*Pi^2)*SW2) + MW2^3*MZ2^10*(3465123099 - 
             10*(189797869 + 12537760*Pi^2)*SW2) + 2*MW2^4*MZ2^9*
            (-6479062069 + 14*(242444063 + 14813040*Pi^2)*SW2) + 
           MW2^2*MZ2^11*(-632428088 + (361553289 + 24433120*Pi^2)*SW2) + 
           16*MW2^8*MZ2^5*(-8088168305 + (3338555942 + 77593280*Pi^2)*SW2) - 
           8*MW2^7*MZ2^6*(-13862619459 + (6170465234 + 202845440*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-8802933490 + (4390527951 + 233452160*Pi^2)*SW2) + 
           4*MW2^6*MZ2^7*(-17939507051 + (8480163214 + 367136000*Pi^2)*
              SW2)) + MT2^5*(1046937600*MW2^13 + 46080*MW2^12*MZ2*
            (-199621 + 25528*SW2) - 1280*MW2^11*MZ2^2*(-28406615 + 
             96*(69219 + 256*Pi^2)*SW2) + 5*MZ2^13*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 128*MW2^10*MZ2^3*
            (-672592803 + 10*(21307439 + 177856*Pi^2)*SW2) - 
           5*MW2*MZ2^12*(-14482947 + (8583229 + 576672*Pi^2)*SW2) - 
           32*MW2^9*MZ2^4*(-4282159517 + 8*(202102197 + 2919680*Pi^2)*SW2) + 
           2*MW2^2*MZ2^11*(-339390769 + 2*(95591181 + 6627280*Pi^2)*SW2) + 
           8*MW2^6*MZ2^7*(-10423608473 + 30*(164473401 + 7109696*Pi^2)*SW2) - 
           4*MW2^5*MZ2^8*(-10047987542 + 13*(382660099 + 20634880*Pi^2)*
              SW2) + MW2^3*MZ2^10*(3808886907 - 4*(513392421 + 34857680*Pi^2)*
              SW2) + 16*MW2^8*MZ2^5*(-9740210977 + (4090827514 + 91632000*
                Pi^2)*SW2) - 8*MW2^7*MZ2^6*(-16402606537 + 
             (7378841046 + 237799040*Pi^2)*SW2) + MW2^4*MZ2^9*
            (-14525763557 + (7508139994 + 469877120*Pi^2)*SW2)) + 
         MT2^3*MW2*(3231744000*MW2^14 + 25600*MW2^13*MZ2*(-1094681 + 
             143088*SW2) - 1280*MW2^12*MZ2^2*(-85899937 + 
             4*(5029627 + 20480*Pi^2)*SW2) + 5*MZ2^14*(-682095 + 
             (427071 + 26912*Pi^2)*SW2) + 640*MW2^11*MZ2^3*
            (-404571097 + 26*(4874233 + 45184*Pi^2)*SW2) - 
           10*MW2*MZ2^13*(-4524561 + (2596613 + 180688*Pi^2)*SW2) - 
           32*MW2^10*MZ2^4*(-12787212899 + 40*(118852637 + 1903744*Pi^2)*
              SW2) + MW2^2*MZ2^12*(-194927153 + (99282989 + 7209920*Pi^2)*
              SW2) - 8*MW2^8*MZ2^6*(-47131679083 + 64*(331506421 + 11569180*
                Pi^2)*SW2) + MW2^3*MZ2^11*(-178378747 + 
             (177337543 + 14514240*Pi^2)*SW2) + 16*MW2^7*MZ2^7*
            (-14299353121 + 10*(689030063 + 31814368*Pi^2)*SW2) + 
           16*MW2^9*MZ2^5*(-28703338421 + 2*(5960537287 + 146628480*Pi^2)*
              SW2) + MW2^4*MZ2^10*(5763003500 - (3427708631 + 252081280*Pi^2)*
              SW2) + MW2^5*MZ2^9*(-31325637611 + 2*(8588227967 + 571433600*
                Pi^2)*SW2) - 4*MW2^6*MZ2^8*(-25364649109 + 
             (13034855503 + 745009920*Pi^2)*SW2)))))/
     (MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^2*
      (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
      (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (32*Alfas*CHWB*MW2*MZ2^3*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*QCD*SW*VMU^2)/
    (3*MW*MZ*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(192*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW + 
      CHWB*(MH2^4*(46592*MW2^9 - 575*CW2*MZ2^9 + 5*MW2*MZ2^8*
           (1979 - 1896*SW2) + 256*MW2^8*MZ2*(-965 + 182*SW2) - 
          64*MW2^7*MZ2^2*(-9351 + 3212*SW2) + 16*MW2^2*MZ2^7*
           (-4181 + 3504*SW2) + 64*MW2^6*MZ2^3*(-13672 + 6375*SW2) - 
          64*MW2^5*MZ2^4*(-13266 + 7441*SW2) - 24*MW2^3*MZ2^6*
           (-10225 + 7458*SW2) + 16*MW2^4*MZ2^5*(-34991 + 22454*SW2)) + 
        4*MH2^3*MW2*(87808*MW2^9 + 2*MW2^3*MZ2^6*(453441 - 332524*SW2) + 
          MW2*MZ2^8*(52645 - 51089*SW2) + 256*MW2^8*MZ2*(-2108 + 343*SW2) + 
          10*MZ2^9*(-425 + 509*SW2) + 80*MW2^6*MZ2^3*(-30507 + 12730*SW2) - 
          32*MW2^7*MZ2^2*(-46653 + 13880*SW2) + 16*MW2^4*MZ2^5*
           (-116789 + 74139*SW2) - 16*MW2^5*MZ2^4*(-162409 + 85993*SW2) + 
          MW2^2*MZ2^7*(-285693 + 238630*SW2)) - 3*MH2^2*MW2^2*
         (1121792*MW2^9 + 8*MW2^3*MZ2^6*(1184951 - 859812*SW2) + 
          5*MW2*MZ2^8*(102683 - 99240*SW2) + 256*MW2^8*MZ2*
           (-25499 + 4382*SW2) + 5*MZ2^9*(-7835 + 9467*SW2) - 
          192*MW2^5*MZ2^4*(-147553 + 79554*SW2) - 64*MW2^7*MZ2^2*
           (-269831 + 84468*SW2) + 96*MW2^4*MZ2^5*(-207897 + 131957*SW2) + 
          64*MW2^6*MZ2^3*(-426359 + 184727*SW2) + 8*MW2^2*MZ2^7*
           (-362771 + 299642*SW2)) - 8*MW2^4*(315392*MW2^9 + 
          512*MW2^8*MZ2*(-3473 + 616*SW2) + 5*MZ2^9*(-2045 + 2813*SW2) - 
          25*MW2*MZ2^8*(-5591 + 5470*SW2) - 256*MW2^7*MZ2^2*
           (-18027 + 5714*SW2) + 128*MW2^6*MZ2^3*(-56625 + 24506*SW2) + 
          56*MW2^4*MZ2^5*(-96155 + 59544*SW2) - 64*MW2^5*MZ2^4*
           (-118133 + 62918*SW2) + 2*MW2^2*MZ2^7*(-398397 + 318502*SW2) - 
          4*MW2^3*MZ2^6*(-646821 + 452650*SW2)) + 2*MH2*MW2^3*
         (2745344*MW2^9 + 12*MW2^3*MZ2^6*(1892415 - 1345046*SW2) + 
          MW2*MZ2^8*(1227625 - 1184382*SW2) + 1024*MW2^8*MZ2*
           (-15266 + 2681*SW2) + 5*MZ2^9*(-18175 + 23359*SW2) - 
          128*MW2^7*MZ2^2*(-318603 + 101320*SW2) + 128*MW2^6*MZ2^3*
           (-500843 + 219063*SW2) - 128*MW2^5*MZ2^4*(-521439 + 281474*SW2) + 
          2*MW2^2*MZ2^7*(-3492205 + 2819214*SW2) + 8*MW2^4*MZ2^5*
           (-5923969 + 3723448*SW2))))*B0i[bb0, 0, 0, MH2])/
    (72*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*(36*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (60*MW2^5 + 4*CW2*MZ2^5 + MW2^3*MZ2^2*(176 - 93*SW2) + 
        MW2*MZ2^4*(13 - 21*SW2) + 2*MW2^4*MZ2*(-83 + 25*SW2) + 
        MW2^2*MZ2^3*(-87 + 71*SW2)) - 128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (320*MW2^8 + 2*MW2^4*MZ2^4*(353 - 432*SW2) + 20*MZ2^8*SW2 + 
        32*MW2^7*MZ2*(-43 + 10*SW2) + 8*MW2^5*MZ2^3*(-271 + 19*SW2) - 
        8*MW2^6*MZ2^2*(-307 + 52*SW2) + MW2*MZ2^7*(80 + 109*SW2) - 
        4*MW2^2*MZ2^6*(83 + 213*SW2) + 2*MW2^3*MZ2^5*(157 + 767*SW2)) - 
      2*MT2^8*(122880*MW2^12 - 360*CW2*MZ2^12 + MW2^4*MZ2^8*
         (531229 - 129582*SW2) + 4*MW2*MZ2^11*(1321 - 626*SW2) + 
        512*MW2^11*MZ2*(-2069 + 240*SW2) - 2176*MW2^10*MZ2^2*
         (-1819 + 468*SW2) - 4*MW2^3*MZ2^9*(8621 + 8403*SW2) + 
        320*MW2^9*MZ2^3*(-26249 + 10396*SW2) + MW2^2*MZ2^10*
         (-18619 + 13814*SW2) - 16*MW2^8*MZ2^4*(-701639 + 357576*SW2) - 
        8*MW2^6*MZ2^6*(-734094 + 426919*SW2) + 2*MW2^5*MZ2^7*
         (-1146633 + 561440*SW2) + 8*MW2^7*MZ2^5*(-1238847 + 716788*SW2)) - 
      MT2*MW2^6*MZ2*SW2*(245760*MW2^12 + 2*MW2^4*MZ2^8*
         (129923 - 604066*SW2) + MW2*MZ2^11*(6305 - 1103*SW2) + 
        2560*MZ2^12*SW2 + 2048*MW2^11*MZ2*(-668 + 93*SW2) - 
        256*MW2^10*MZ2^2*(-9537 + 5384*SW2) + 384*MW2^9*MZ2^3*
         (-1799 + 7218*SW2) - 384*MW2^7*MZ2^5*(-10143 + 9011*SW2) - 
        32*MW2^8*MZ2^4*(93887 + 33364*SW2) + 64*MW2^6*MZ2^6*
         (-23473 + 77735*SW2) - MW2^2*MZ2^10*(53222 + 243483*SW2) - 
        4*MW2^5*MZ2^7*(70979 + 418156*SW2) + MW2^3*MZ2^9*
         (54379 + 1087584*SW2)) + 2*MT2^7*MW2*(860160*MW2^12 + 
        16*MW2^8*MZ2^4*(4547341 - 2472240*SW2) + 3*MW2^3*MZ2^9*
         (167697 - 482917*SW2) + MW2*MZ2^11*(44033 - 28361*SW2) + 
        10*MZ2^12*(-307 + 101*SW2) + 512*MW2^11*MZ2*(-14683 + 1626*SW2) - 
        128*MW2^10*MZ2^2*(-216169 + 55772*SW2) + MW2^2*MZ2^10*
         (-235413 + 324050*SW2) + 64*MW2^9*MZ2^3*(-890001 + 364892*SW2) + 
        2*MW2^5*MZ2^7*(-4791103 + 1438340*SW2) + MW2^4*MZ2^8*
         (904221 + 2337034*SW2) - 8*MW2^6*MZ2^6*(-3931133 + 2421887*SW2) + 
        8*MW2^7*MZ2^5*(-7486151 + 4727926*SW2)) + 
      MT2^2*MW2^5*(-1720320*MW2^13 + 2*MW2^5*MZ2^8*(2524167 - 6564404*SW2) + 
        3*MW2^4*MZ2^9*(279623 - 1316478*SW2) - 2048*MW2^12*MZ2*
         (-6409 + 678*SW2) + 5*MZ2^13*(787 + 1987*SW2) + 
        2*MW2*MZ2^12*(-16367 + 26574*SW2) + 256*MW2^11*MZ2^2*
         (-152093 + 48708*SW2) - 64*MW2^8*MZ2^5*(201559 + 190772*SW2) - 
        128*MW2^10*MZ2^3*(-437951 + 285348*SW2) - 3*MW2^2*MZ2^11*
         (-56804 + 381901*SW2) - 48*MW2^7*MZ2^6*(-711339 + 667456*SW2) + 
        32*MW2^9*MZ2^4*(-1036021 + 1422508*SW2) + 2*MW2^3*MZ2^10*
         (-352886 + 2215327*SW2) + 4*MW2^6*MZ2^7*(-5485525 + 9475218*SW2)) + 
      MT2^6*MW2*(-5160960*MW2^13 + 720*CW2*MZ2^13 + 2*MW2^5*MZ2^8*
         (1395137 - 12443112*SW2) + 2*MW2^3*MZ2^10*(885476 - 1435443*SW2) + 
        12*MW2^6*MZ2^7*(3274051 - 220670*SW2) - 4096*MW2^12*MZ2*
         (-11039 + 1179*SW2) + 2*MW2*MZ2^12*(7186 + 2109*SW2) + 
        256*MW2^11*MZ2^2*(-645679 + 166124*SW2) + MW2^2*MZ2^11*
         (-279343 + 216474*SW2) - 128*MW2^10*MZ2^3*(-2623877 + 1097188*SW2) - 
        160*MW2^8*MZ2^5*(-2082253 + 1399820*SW2) + 96*MW2^9*MZ2^4*
         (-4375253 + 2479460*SW2) + 16*MW2^7*MZ2^6*(-10124811 + 
          6604786*SW2) + MW2^4*MZ2^9*(-5342019 + 13190014*SW2)) + 
      MT2^4*MW2^3*(-8601600*MW2^13 + 2*MW2^5*MZ2^8*(13992669 - 
          34459922*SW2) + 16*MW2^8*MZ2^5*(20691739 - 17735172*SW2) + 
        MW2^2*MZ2^11*(464422 - 1310469*SW2) + 20*MZ2^13*(597 + 221*SW2) - 
        5120*MW2^12*MZ2*(-14257 + 1464*SW2) + 34*MW2^3*MZ2^10*
         (1497 + 9476*SW2) + MW2*MZ2^12*(-121976 + 167885*SW2) + 
        256*MW2^11*MZ2^2*(-989561 + 266236*SW2) - 384*MW2^10*MZ2^3*
         (-1239365 + 575652*SW2) + 10*MW2^4*MZ2^9*(-767649 + 2046382*SW2) + 
        16*MW2^7*MZ2^6*(-5432200 + 4193031*SW2) + 32*MW2^9*MZ2^4*
         (-16415717 + 11014816*SW2) + 4*MW2^6*MZ2^7*(-6636649 + 
          18464824*SW2)) + MT2^3*MW2^4*(5160960*MW2^13 + 
        4*MW2^6*MZ2^7*(12181099 - 19781836*SW2) + 2*MW2^4*MZ2^9*
         (789614 - 2128599*SW2) - 75*MZ2^13*(149 + 174*SW2) + 
        1024*MW2^12*MZ2*(-41119 + 4230*SW2) - 5*MW2*MZ2^12*
         (-24236 + 31321*SW2) + 1152*MW2^10*MZ2^3*(-205027 + 107116*SW2) - 
        256*MW2^11*MZ2^2*(-538523 + 154300*SW2) - 18*MW2^3*MZ2^10*
         (-86182 + 294005*SW2) + 16*MW2^7*MZ2^6*(-1820297 + 1347815*SW2) + 
        MW2^2*MZ2^11*(-631519 + 1964755*SW2) + 48*MW2^8*MZ2^5*
         (-1796465 + 2338414*SW2) - 32*MW2^9*MZ2^4*(-6864615 + 5630392*SW2) + 
        2*MW2^5*MZ2^8*(-10185941 + 22508946*SW2)) + 
      MT2^5*MW2^2*(8601600*MW2^13 + 32*MW2^9*MZ2^4*(19901361 - 
          12000964*SW2) + 7*MW2^4*MZ2^9*(1403267 - 3512580*SW2) + 
        MW2*MZ2^12*(30883 - 67134*SW2) + 235520*MW2^12*MZ2*(-317 + 33*SW2) + 
        20*MZ2^13*(-271 + 65*SW2) + MW2^2*MZ2^11*(148523 + 92501*SW2) - 
        256*MW2^11*MZ2^2*(-1047565 + 272664*SW2) + 128*MW2^10*MZ2^3*
         (-4145097 + 1798928*SW2) + MW2^3*MZ2^10*(-2176633 + 3974249*SW2) - 
        4*MW2^6*MZ2^7*(6527963 + 6869914*SW2) - 16*MW2^7*MZ2^6*
         (-12358113 + 8616697*SW2) + 32*MW2^8*MZ2^5*(-14719777 + 
          10790031*SW2) + 2*MW2^5*MZ2^8*(-8397425 + 28227152*SW2)))*
     B0i[bb0, 0, 0, MT2])/(54*MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-2*MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (480*MW2^6 - 1568*MW2^5*MZ2 + 2132*MW2^4*MZ2^2 - 1506*MW2^3*MZ2^3 + 
        522*MW2^2*MZ2^4 - 37*MW2*MZ2^5 - 20*MZ2^6)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2^3*(12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 
          224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 
          20*MZ2^5)*SW2 + MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          3*MW2^3*MZ2^9*(115273 - 83374*SW2) + MW2*MZ2^11*(4489 - 5406*SW2) + 
          512*MW2^11*MZ2*(-1613 + 240*SW2) - 136*MW2^5*MZ2^7*
           (-620 + 353*SW2) - 2816*MW2^10*MZ2^2*(-1581 + 506*SW2) - 
          448*MW2^8*MZ2^4*(-30814 + 17755*SW2) + 192*MW2^9*MZ2^3*
           (-54975 + 25532*SW2) + 2*MW2^2*MZ2^10*(-32905 + 27482*SW2) + 
          64*MW2^7*MZ2^5*(-162173 + 105878*SW2) + 2*MW2^4*MZ2^8*
           (-390985 + 273204*SW2) - 8*MW2^6*MZ2^6*(-488023 + 339950*SW2)) - 
        MW2^6*(MW2 + MZ2)*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          3*MW2^3*MZ2^9*(115273 - 92878*SW2) + 8*MW2^5*MZ2^7*
           (10540 - 8101*SW2) + MW2*MZ2^11*(4489 - 5241*SW2) + 
          512*MW2^11*MZ2*(-1613 + 204*SW2) - 256*MW2^10*MZ2^2*
           (-17391 + 5446*SW2) + 576*MW2^9*MZ2^3*(-18325 + 8704*SW2) - 
          448*MW2^8*MZ2^4*(-30814 + 18643*SW2) + MW2^2*MZ2^10*
           (-65810 + 58183*SW2) + 64*MW2^7*MZ2^5*(-162173 + 113474*SW2) + 
          2*MW2^4*MZ2^8*(-390985 + 309216*SW2) - 8*MW2^6*MZ2^6*
           (-488023 + 370208*SW2)) + MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 
          48*MW2^8*MZ2^5*(1797717 - 1164278*SW2) + MW2^3*MZ2^10*
           (804059 - 657784*SW2) + 14*MW2^5*MZ2^8*(395519 - 279382*SW2) + 
          MW2*MZ2^12*(4209 - 5366*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          4*MW2^2*MZ2^11*(-24252 + 24133*SW2) + 256*MW2^11*MZ2^2*
           (-124747 + 39034*SW2) - 8*MW2^6*MZ2^7*(-414909 + 322228*SW2) - 
          64*MW2^10*MZ2^3*(-1221807 + 556180*SW2) + 64*MW2^9*MZ2^4*
           (-1671625 + 948397*SW2) + 2*MW2^4*MZ2^9*(-1596091 + 1179855*SW2) + 
          8*MW2^7*MZ2^6*(-4705067 + 3290868*SW2)) + 
        MT2*MW2^4*(86016*MW2^14 - 40*CW2*MZ2^14 + MW2^2*MZ2^12*
           (83821 - 79892*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4329 + 5081*SW2) - 107*MW2^4*MZ2^10*
           (-15855 + 11986*SW2) - 256*MW2^12*MZ2^2*(-108605 + 36286*SW2) + 
          2*MW2^5*MZ2^9*(-390572 + 245641*SW2) + 64*MW2^11*MZ2^3*
           (-861947 + 454292*SW2) + MW2^3*MZ2^11*(-575431 + 470335*SW2) - 
          64*MW2^10*MZ2^4*(-779668 + 571809*SW2) + 16*MW2^9*MZ2^5*
           (-432235 + 782476*SW2) + 8*MW2^8*MZ2^6*(-3486467 + 2007382*SW2) - 
          8*MW2^7*MZ2^7*(-3314112 + 2388907*SW2) + 2*MW2^6*MZ2^8*
           (-4512589 + 3495868*SW2)) + MT2^2*MW2^3*(-258048*MW2^14 + 
          120*CW2*MZ2^14 + 2*MW2^3*MZ2^11*(628991 - 492538*SW2) - 
          1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 2*MW2*MZ2^13*
           (-6521 + 7994*SW2) + 56*MW2^8*MZ2^6*(198593 + 40120*SW2) + 
          5*MW2^2*MZ2^12*(-43567 + 40590*SW2) + 256*MW2^12*MZ2^2*
           (-347929 + 111534*SW2) - 158*MW2^6*MZ2^8*(-174373 + 132742*SW2) + 
          10*MW2^5*MZ2^9*(-309380 + 280527*SW2) + 3*MW2^4*MZ2^10*
           (-887753 + 613844*SW2) + 192*MW2^10*MZ2^4*(-1161913 + 
            743841*SW2) - 64*MW2^11*MZ2^3*(-3067605 + 1501276*SW2) + 
          8*MW2^7*MZ2^7*(-6512351 + 4500010*SW2) - 16*MW2^9*MZ2^5*
           (-7311463 + 5882062*SW2)) + MT2^5*MW2*(258048*MW2^13 - 
          160*CW2*MZ2^13 + 8*MW2^7*MZ2^6*(15374659 - 10840558*SW2) + 
          2*MW2^4*MZ2^9*(5158315 - 3873591*SW2) + MW2^2*MZ2^11*
           (353954 - 350089*SW2) + 1536*MW2^12*MZ2*(-11293 + 1608*SW2) + 
          MW2*MZ2^12*(-16891 + 21639*SW2) - 256*MW2^11*MZ2^2*
           (-376999 + 116610*SW2) + 9*MW2^3*MZ2^10*(-304735 + 251708*SW2) - 
          192*MW2^9*MZ2^4*(-1723732 + 975173*SW2) + 8*MW2^6*MZ2^7*
           (-1725604 + 1350881*SW2) + 64*MW2^10*MZ2^3*(-3729657 + 
            1686076*SW2) + 2*MW2^5*MZ2^8*(-8324551 + 5932600*SW2) + 
          16*MW2^8*MZ2^5*(-17008531 + 11035852*SW2)) + 
        MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 8*MW2^8*MZ2^6*
           (11844761 - 9718906*SW2) + 3*MW2^5*MZ2^9*(3916941 - 3176182*SW2) + 
          MW2^2*MZ2^12*(196400 - 178547*SW2) + 2560*MW2^13*MZ2*
           (-11255 + 1536*SW2) + 3*MW2*MZ2^13*(-4414 + 5631*SW2) - 
          2752*MW2^10*MZ2^4*(-169994 + 101369*SW2) - 256*MW2^12*MZ2^2*
           (-606381 + 189602*SW2) + 2*MW2^4*MZ2^10*(23008 + 197833*SW2) + 
          MW2^3*MZ2^11*(-872071 + 603270*SW2) + 192*MW2^11*MZ2^3*
           (-1903829 + 889876*SW2) - 8*MW2^7*MZ2^7*(-4233422 + 2661869*SW2) + 
          32*MW2^9*MZ2^5*(-10314599 + 7235624*SW2) + 2*MW2^6*MZ2^8*
           (-19402619 + 14461728*SW2)) + MT2^4*MW2*(-430080*MW2^14 + 
          40*CW2*MZ2^14 + 2*MW2^6*MZ2^8*(15737819 - 11441674*SW2) + 
          MW2^4*MZ2^10*(3205133 - 2831243*SW2) + MW2*MZ2^13*
           (4689 - 5921*SW2) - 2560*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          5*MW2^2*MZ2^12*(-9043 + 6534*SW2) + 4*MW2^3*MZ2^11*
           (-33309 + 56168*SW2) + 256*MW2^12*MZ2^2*(-622535 + 192458*SW2) - 
          8*MW2^7*MZ2^7*(-763535 + 846412*SW2) - 64*MW2^11*MZ2^3*
           (-6083243 + 2772644*SW2) - 96*MW2^9*MZ2^5*(-4371357 + 
            2900887*SW2) + 64*MW2^10*MZ2^4*(-8268167 + 4748479*SW2) + 
          MW2^5*MZ2^9*(-15782297 + 12192118*SW2) + 8*MW2^8*MZ2^6*
           (-21715421 + 15852646*SW2))) - 
      MH2^3*(12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
          198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + 
        MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 3*MW2^3*MZ2^9*
           (124349 - 84284*SW2) + 4*MW2^5*MZ2^7*(62894 - 21623*SW2) + 
          MW2*MZ2^11*(4249 - 6246*SW2) + 512*MW2^11*MZ2*(-1613 + 240*SW2) - 
          128*MW2^10*MZ2^2*(-34797 + 11132*SW2) + 384*MW2^9*MZ2^3*
           (-27506 + 12741*SW2) + 2*MW2^2*MZ2^10*(-34207 + 29057*SW2) + 
          2*MW2^4*MZ2^8*(-438115 + 276174*SW2) + 16*MW2^7*MZ2^5*
           (-643682 + 418079*SW2) - 16*MW2^8*MZ2^4*(-862237 + 494368*SW2) - 
          4*MW2^6*MZ2^6*(-935177 + 658624*SW2)) - MW2^6*(MW2 + MZ2)*
         (12288*MW2^12 + 40*CW2*MZ2^12 + 3*MW2^3*MZ2^9*(124349 - 93788*SW2) + 
          MW2*MZ2^11*(4249 - 6081*SW2) + 512*MW2^11*MZ2*(-1613 + 204*SW2) - 
          896*MW2^10*MZ2^2*(-4971 + 1556*SW2) + 384*MW2^9*MZ2^3*
           (-27506 + 13031*SW2) - 4*MW2^5*MZ2^7*(-62894 + 25823*SW2) + 
          MW2^2*MZ2^10*(-68414 + 61333*SW2) + 2*MW2^4*MZ2^8*
           (-438115 + 312186*SW2) + 16*MW2^7*MZ2^5*(-643682 + 448463*SW2) - 
          16*MW2^8*MZ2^4*(-862237 + 519232*SW2) - 4*MW2^6*MZ2^6*
           (-935177 + 719140*SW2)) + MT2*MW2^4*(86016*MW2^14 - 
          40*CW2*MZ2^14 + 16*MW2^10*MZ2^4*(3112891 - 2270232*SW2) + 
          MW2^4*MZ2^10*(1881429 - 1277312*SW2) + MW2^2*MZ2^12*
           (85465 - 86402*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4089 + 5921*SW2) - 128*MW2^12*MZ2^2*
           (-217315 + 72572*SW2) + 5*MW2^3*MZ2^11*(-122951 + 95957*SW2) + 
          4*MW2^5*MZ2^9*(-283711 + 133604*SW2) + 128*MW2^11*MZ2^3*
           (-431302 + 226621*SW2) - 68*MW2^7*MZ2^7*(-396318 + 278725*SW2) + 
          16*MW2^9*MZ2^5*(-398941 + 756133*SW2) + 2*MW2^6*MZ2^8*
           (-4426249 + 3397138*SW2) + 4*MW2^8*MZ2^6*(-7176637 + 
            4065680*SW2)) + MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 
          2*MW2^5*MZ2^8*(3182171 - 1995706*SW2) + 48*MW2^8*MZ2^5*
           (1785842 - 1150677*SW2) + MW2^3*MZ2^10*(849515 - 682564*SW2) + 
          MW2*MZ2^12*(3969 - 6206*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          2*MW2^2*MZ2^11*(-48966 + 52781*SW2) + 128*MW2^11*MZ2^2*
           (-249599 + 78068*SW2) - 128*MW2^10*MZ2^3*(-611307 + 277565*SW2) - 
          4*MW2^6*MZ2^7*(-496251 + 555833*SW2) + 2*MW2^4*MZ2^9*
           (-1738519 + 1192380*SW2) + 16*MW2^9*MZ2^4*(-6683059 + 
            3773584*SW2) + 4*MW2^7*MZ2^6*(-9104011 + 6411072*SW2)) + 
        MT2^2*MW2^3*(-258048*MW2^14 + 120*CW2*MZ2^14 + 2*MW2^6*MZ2^8*
           (14101843 - 10325122*SW2) + 2*MW2^3*MZ2^11*(678863 - 495688*SW2) - 
          1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 2*MW2*MZ2^13*
           (-6161 + 9254*SW2) + 19*MW2^2*MZ2^12*(-11813 + 11400*SW2) + 
          128*MW2^12*MZ2^2*(-696173 + 223068*SW2) + 4*MW2^8*MZ2^6*
           (3531691 + 256808*SW2) + 8*MW2^5*MZ2^9*(-336565 + 339681*SW2) + 
          3*MW2^4*MZ2^10*(-1009165 + 602284*SW2) - 128*MW2^11*MZ2^3*
           (-1534893 + 749063*SW2) + 48*MW2^10*MZ2^4*(-4642907 + 
            2956960*SW2) - 16*MW2^9*MZ2^5*(-7207696 + 5783629*SW2) + 
          4*MW2^7*MZ2^7*(-13638331 + 9030485*SW2)) + 
        MT2^5*MW2*(258048*MW2^13 - 160*CW2*MZ2^13 + 4*MW2^7*MZ2^6*
           (29810909 - 21147392*SW2) + 2*MW2^4*MZ2^9*(5632729 - 
            3914136*SW2) + MW2^2*MZ2^11*(359330 - 380329*SW2) + 
          1536*MW2^12*MZ2*(-11293 + 1608*SW2) + MW2*MZ2^12*
           (-15931 + 24999*SW2) - 128*MW2^11*MZ2^2*(-754313 + 233220*SW2) + 
          3*MW2^3*MZ2^10*(-968737 + 780814*SW2) + 128*MW2^10*MZ2^3*
           (-1866054 + 841463*SW2) + 4*MW2^6*MZ2^7*(-2409638 + 2414617*SW2) - 
          48*MW2^9*MZ2^4*(-6891635 + 3880488*SW2) + 2*MW2^5*MZ2^8*
           (-9648793 + 6071938*SW2) + 16*MW2^8*MZ2^5*(-16901101 + 
            10910671*SW2)) + MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 
          4*MW2^8*MZ2^6*(22265767 - 18726416*SW2) + 16*MW2^10*MZ2^4*
           (29219183 - 17338448*SW2) + 3*MW2^5*MZ2^9*(4067345 - 
            3169548*SW2) + MW2^2*MZ2^12*(204212 - 187997*SW2) + 
          2560*MW2^13*MZ2*(-11255 + 1536*SW2) + 3*MW2*MZ2^13*
           (-4174 + 6471*SW2) + 8*MW2^4*MZ2^10*(29707 + 61012*SW2) + 
          5*MW2^3*MZ2^11*(-192431 + 116412*SW2) - 128*MW2^12*MZ2^2*
           (-1213287 + 379204*SW2) + 384*MW2^11*MZ2^3*(-952562 + 
            444063*SW2) - 4*MW2^7*MZ2^7*(-9870214 + 5595277*SW2) + 
          16*MW2^9*MZ2^5*(-20452516 + 14282893*SW2) + 2*MW2^6*MZ2^8*
           (-20806955 + 14438022*SW2)) - MT2^4*MW2*(430080*MW2^14 - 
          40*CW2*MZ2^14 + 16*MW2^10*MZ2^4*(33055343 - 18893896*SW2) + 
          MW2^5*MZ2^9*(17039321 - 12278884*SW2) + MW2^2*MZ2^12*
           (49019 - 31620*SW2) + 2560*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          MW2*MZ2^13*(-4449 + 6761*SW2) - 28*MW2^3*MZ2^11*
           (-3951 + 9539*SW2) - 128*MW2^12*MZ2^2*(-1245595 + 384916*SW2) + 
          4*MW2^7*MZ2^7*(120725 + 1271441*SW2) + 128*MW2^11*MZ2^3*
           (-3043639 + 1383697*SW2) + 144*MW2^9*MZ2^5*(-2894397 + 
            1911323*SW2) + MW2^4*MZ2^10*(-3338153 + 2949203*SW2) + 
          2*MW2^6*MZ2^8*(-17723771 + 11599282*SW2) - 4*MW2^8*MZ2^6*
           (-41902447 + 30863060*SW2))) + 6*MH2^2*MW2*
       (12*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
          198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5)*SW2 - 
        MW2^6*(MW2 + MZ2)*(12288*MW2^12 + 40*CW2*MZ2^12 + 
          2*MW2^6*MZ2^6*(1984201 - 1514992*SW2) + 8*MW2^8*MZ2^4*
           (1751395 - 1050204*SW2) + MW2^3*MZ2^9*(366756 - 279971*SW2) + 
          2*MW2^5*MZ2^7*(65173 - 11745*SW2) + MW2*MZ2^11*(4429 - 6081*SW2) + 
          512*MW2^11*MZ2*(-1613 + 204*SW2) - 64*MW2^10*MZ2^2*
           (-69889 + 21784*SW2) + MW2^2*MZ2^10*(-68661 + 61589*SW2) + 
          88*MW2^7*MZ2^5*(-120191 + 83401*SW2) + 4*MW2^4*MZ2^8*
           (-209100 + 150923*SW2) + 32*MW2^9*MZ2^3*(-333081 + 157082*SW2)) + 
        MT2^7*(12288*MW2^12 + 40*CW2*MZ2^12 + 2*MW2^6*MZ2^6*
           (1984201 - 1393960*SW2) + 8*MW2^8*MZ2^4*(1751395 - 1000476*SW2) + 
          13*MW2^3*MZ2^9*(28212 - 19343*SW2) + MW2*MZ2^11*(4429 - 6246*SW2) + 
          2*MW2^5*MZ2^7*(65173 - 3345*SW2) + 512*MW2^11*MZ2*
           (-1613 + 240*SW2) - 64*MW2^10*MZ2^2*(-69889 + 22264*SW2) + 
          MW2^2*MZ2^10*(-68661 + 58370*SW2) + 4*MW2^4*MZ2^8*
           (-209100 + 132917*SW2) + 32*MW2^9*MZ2^3*(-333081 + 153602*SW2) + 
          8*MW2^7*MZ2^5*(-1322101 + 856643*SW2)) + 
        MT2*MW2^4*(86016*MW2^14 - 40*CW2*MZ2^14 + 2*MW2^2*MZ2^12*
           (43216 - 43329*SW2) + 512*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          MW2*MZ2^13*(-4269 + 5921*SW2) + 8*MW2^3*MZ2^11*
           (-76024 + 59927*SW2) - 64*MW2^12*MZ2^2*(-436695 + 145144*SW2) + 
          72*MW2^9*MZ2^5*(-102369 + 178429*SW2) + MW2^5*MZ2^9*
           (-898331 + 381645*SW2) - 2*MW2^4*MZ2^10*(-907353 + 624634*SW2) + 
          32*MW2^11*MZ2^3*(-1743911 + 911454*SW2) - 6*MW2^7*MZ2^7*
           (-4548281 + 3195377*SW2) + 2*MW2^6*MZ2^8*(-4643151 + 
            3561074*SW2) - 8*MW2^10*MZ2^4*(-6363725 + 4611284*SW2) + 
          2*MW2^8*MZ2^6*(-14219821 + 7969096*SW2)) + 
        MT2^6*(-86016*MW2^13 + 40*CW2*MZ2^13 + 8*MW2^8*MZ2^5*
           (10985132 - 7059197*SW2) + 2*MW2^5*MZ2^8*(2982151 - 1883425*SW2) + 
          2*MW2^6*MZ2^7*(1530654 - 1467685*SW2) + 32*MW2^10*MZ2^3*
           (2466881 - 1115230*SW2) + MW2^3*MZ2^10*(844953 - 682963*SW2) + 
          MW2*MZ2^12*(4149 - 6206*SW2) - 512*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          MW2^2*MZ2^11*(-99439 + 105818*SW2) + 64*MW2^11*MZ2^2*
           (-501263 + 156136*SW2) + MW2^4*MZ2^9*(-3393171 + 2354329*SW2) + 
          8*MW2^9*MZ2^4*(-13566601 + 7632188*SW2) + 2*MW2^7*MZ2^6*
           (-19143899 + 13441068*SW2)) + MT2^2*MW2^3*(-258048*MW2^14 + 
          120*CW2*MZ2^14 + 8*MW2^9*MZ2^5*(14974156 - 11930223*SW2) + 
          2*MW2^6*MZ2^8*(14328244 - 10537623*SW2) + MW2^3*MZ2^11*
           (1336308 - 988477*SW2) - 1536*MW2^13*MZ2*(-11221 + 1500*SW2) - 
          2*MW2*MZ2^13*(-6431 + 9254*SW2) + 8*MW2^2*MZ2^12*
           (-28261 + 27171*SW2) + 64*MW2^12*MZ2^2*(-1398541 + 446136*SW2) + 
          2*MW2^8*MZ2^6*(5690387 + 1573988*SW2) + MW2^4*MZ2^10*
           (-2871363 + 1732471*SW2) - 32*MW2^11*MZ2^3*(-6199811 + 
            3011162*SW2) + MW2^5*MZ2^9*(-3123249 + 3031001*SW2) + 
          2*MW2^7*MZ2^7*(-26989826 + 17852429*SW2) + 8*MW2^10*MZ2^4*
           (-28355523 + 17974100*SW2)) + MT2^5*MW2*(258048*MW2^13 - 
          160*CW2*MZ2^13 + 2*MW2^7*MZ2^6*(62568397 - 44233496*SW2) + 
          MW2^4*MZ2^9*(10974027 - 7716299*SW2) + 1536*MW2^12*MZ2*
           (-11293 + 1608*SW2) + MW2*MZ2^12*(-16651 + 24999*SW2) - 
          7*MW2^2*MZ2^11*(-52014 + 54479*SW2) - 64*MW2^11*MZ2^2*
           (-1514821 + 466440*SW2) + 2*MW2^3*MZ2^10*(-1443117 + 
            1171123*SW2) + 4*MW2^5*MZ2^8*(-4494059 + 2847597*SW2) + 
          32*MW2^10*MZ2^3*(-7529765 + 3380762*SW2) + 2*MW2^6*MZ2^7*
           (-6547579 + 5974003*SW2) + 8*MW2^8*MZ2^5*(-34639363 + 
            22298487*SW2) - 8*MW2^9*MZ2^4*(-41963295 + 23540828*SW2)) + 
        MT2^3*MW2^2*(430080*MW2^14 - 120*CW2*MZ2^14 + 2*MW2^8*MZ2^6*
           (48193127 - 39996872*SW2) + 2*MW2^7*MZ2^7*(18035747 - 
            10039839*SW2) + 5*MW2^5*MZ2^9*(2469108 - 1939859*SW2) + 
          2560*MW2^13*MZ2*(-11255 + 1536*SW2) + 3*MW2*MZ2^13*
           (-4354 + 6471*SW2) - 19*MW2^2*MZ2^12*(-10787 + 9935*SW2) - 
          1856*MW2^12*MZ2^2*(-84031 + 26152*SW2) + 584*MW2^9*MZ2^5*
           (-576503 + 401017*SW2) + MW2^4*MZ2^10*(109521 + 559096*SW2) + 
          MW2^3*MZ2^11*(-936982 + 577881*SW2) + 32*MW2^11*MZ2^3*
           (-11536059 + 5353606*SW2) + 2*MW2^6*MZ2^8*(-20451471 + 
            14306258*SW2) - 8*MW2^10*MZ2^4*(-59373521 + 35087796*SW2)) + 
        MT2^4*MW2*(-430080*MW2^14 + 40*CW2*MZ2^14 + 2*MW2^7*MZ2^7*
           (2310362 - 4241037*SW2) + 3*MW2^4*MZ2^10*(1118391 - 990626*SW2) + 
          MW2*MZ2^13*(4629 - 6761*SW2) - 2560*MW2^13*MZ2*
           (-11279 + 1572*SW2) + 2*MW2^2*MZ2^12*(-24183 + 15938*SW2) - 
          138*MW2^6*MZ2^8*(-244022 + 161081*SW2) + MW2^3*MZ2^11*
           (-124454 + 269765*SW2) + 64*MW2^12*MZ2^2*(-2501515 + 769832*SW2) + 
          30*MW2^8*MZ2^6*(-5891773 + 4318252*SW2) - 32*MW2^11*MZ2^3*
           (-12282821 + 5559638*SW2) + MW2^5*MZ2^9*(-16741216 + 
            12206531*SW2) - 8*MW2^9*MZ2^5*(-53437510 + 35176649*SW2) + 
          8*MW2^10*MZ2^4*(-67110741 + 38212892*SW2))) - 
      MH2*MW2^2*(108*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
          53*MW2*MZ2^4 + 20*MZ2^5)*SW2 + MT2^7*(110592*MW2^12 + 
          360*CW2*MZ2^12 + MW2*MZ2^11*(40241 - 52814*SW2) + 
          8*MW2^5*MZ2^7*(111348 - 20771*SW2) + 4608*MW2^11*MZ2*
           (-1613 + 240*SW2) - 8448*MW2^10*MZ2^2*(-4753 + 1518*SW2) + 
          2*MW2^2*MZ2^10*(-301173 + 255938*SW2) - 7*MW2^3*MZ2^9*
           (-454733 + 322510*SW2) + 64*MW2^9*MZ2^3*(-1490729 + 690684*SW2) + 
          64*MW2^7*MZ2^5*(-1471589 + 960997*SW2) - 64*MW2^8*MZ2^4*
           (-1953849 + 1123649*SW2) + 2*MW2^4*MZ2^8*(-3607929 + 
            2415388*SW2) - 8*MW2^6*MZ2^6*(-4426809 + 3117398*SW2)) - 
        MW2^6*(MW2 + MZ2)*(110592*MW2^12 + 360*CW2*MZ2^12 + 
          MW2^3*MZ2^9*(3183131 - 2514178*SW2) + MW2*MZ2^11*
           (40241 - 51329*SW2) + 8*MW2^5*MZ2^7*(111348 - 39671*SW2) + 
          4608*MW2^11*MZ2*(-1613 + 204*SW2) - 5376*MW2^10*MZ2^2*
           (-7469 + 2334*SW2) + 38*MW2^4*MZ2^8*(-189891 + 144184*SW2) + 
          MW2^2*MZ2^10*(-602346 + 540847*SW2) + 64*MW2^9*MZ2^3*
           (-1490729 + 706344*SW2) + 64*MW2^7*MZ2^5*(-1471589 + 
            1029361*SW2) - 64*MW2^8*MZ2^4*(-1953849 + 1179593*SW2) - 
          8*MW2^6*MZ2^6*(-4426809 + 3389720*SW2)) + 
        MT2^6*(-774144*MW2^13 + 360*CW2*MZ2^13 + 16*MW2^8*MZ2^5*
           (48925523 - 31682502*SW2) + MW2^3*MZ2^10*(7377683 - 6046928*SW2) + 
          24*MW2^6*MZ2^7*(1217789 - 1063522*SW2) + MW2*MZ2^12*
           (37721 - 52454*SW2) - 4608*MW2^12*MZ2*(-11297 + 1644*SW2) + 
          768*MW2^11*MZ2^2*(-375011 + 117102*SW2) + 4*MW2^2*MZ2^11*
           (-220502 + 228777*SW2) - 64*MW2^10*MZ2^3*(-11042411 + 
            5014860*SW2) - 6*MW2^5*MZ2^8*(-8535699 + 5721326*SW2) + 
          64*MW2^9*MZ2^4*(-15138998 + 8572481*SW2) + 2*MW2^4*MZ2^9*
           (-14701543 + 10597899*SW2) + 8*MW2^7*MZ2^6*(-42684073 + 
            30087508*SW2)) + MT2*MW2^4*(774144*MW2^14 - 360*CW2*MZ2^14 + 
          MW2^4*MZ2^10*(15659141 - 11361110*SW2) + MW2^2*MZ2^12*
           (763805 - 752868*SW2) + 4608*MW2^13*MZ2*(-11177 + 1464*SW2) + 
          7*MW2*MZ2^13*(-5543 + 7127*SW2) - 768*MW2^12*MZ2^2*
           (-326585 + 108858*SW2) + 9*MW2^3*MZ2^11*(-587887 + 475463*SW2) + 
          2*MW2^5*MZ2^9*(-3689696 + 1881373*SW2) + 64*MW2^11*MZ2^3*
           (-7797071 + 4097868*SW2) - 64*MW2^10*MZ2^4*(-7078045 + 
            5176589*SW2) + 16*MW2^9*MZ2^5*(-4000323 + 7182320*SW2) + 
          8*MW2^8*MZ2^6*(-31621549 + 17961214*SW2) - 8*MW2^7*MZ2^7*
           (-30177088 + 21563649*SW2) + 2*MW2^6*MZ2^8*(-41111349 + 
            31921876*SW2)) + MT2^2*MW2^3*(-2322432*MW2^14 + 1080*CW2*MZ2^14 + 
          2*MW2^6*MZ2^8*(125935011 - 94826090*SW2) + 2*MW2^3*MZ2^11*
           (5793879 - 4441870*SW2) - 13824*MW2^13*MZ2*(-11221 + 1500*SW2) - 
          6*MW2*MZ2^13*(-19483 + 26062*SW2) + 6912*MW2^12*MZ2^2*
           (-116233 + 37178*SW2) + 296*MW2^8*MZ2^6*(339665 + 89096*SW2) + 
          MW2^2*MZ2^12*(-1989883 + 1898950*SW2) - 192*MW2^11*MZ2^3*
           (-9245443 + 4513068*SW2) + 2*MW2^5*MZ2^9*(-14021904 + 
            13307767*SW2) + MW2^4*MZ2^10*(-24646339 + 15984260*SW2) + 
          64*MW2^10*MZ2^4*(-31599578 + 20183871*SW2) + 8*MW2^7*MZ2^7*
           (-59419185 + 40285612*SW2) - 16*MW2^9*MZ2^5*(-66485667 + 
            53501018*SW2)) + MT2^5*MW2*(2322432*MW2^13 - 1440*CW2*MZ2^13 + 
          2*MW2^4*MZ2^9*(47524071 - 34756483*SW2) + 13824*MW2^12*MZ2*
           (-11293 + 1608*SW2) - 6912*MW2^11*MZ2^2*(-125923 + 38870*SW2) + 
          MW2*MZ2^12*(-151379 + 211391*SW2) - 7*MW2^2*MZ2^11*
           (-460350 + 472423*SW2) + 192*MW2^10*MZ2^3*(-11235559 + 
            5067468*SW2) + 14*MW2^5*MZ2^8*(-11007873 + 7421312*SW2) + 
          8*MW2^6*MZ2^7*(-15322596 + 13087319*SW2) + MW2^3*MZ2^10*
           (-25177751 + 20775436*SW2) - 64*MW2^9*MZ2^4*(-46830287 + 
            26441715*SW2) - 8*MW2^7*MZ2^6*(-139483597 + 99038870*SW2) + 
          16*MW2^8*MZ2^5*(-154288539 + 100083992*SW2)) + 
        MT2^3*MW2^2*(3870720*MW2^14 - 1080*CW2*MZ2^14 + 
          8*MW2^8*MZ2^6*(107512311 - 89372818*SW2) + MW2^5*MZ2^9*
           (107838295 - 86781146*SW2) + 23040*MW2^13*MZ2*
           (-11255 + 1536*SW2) + 3*MW2*MZ2^13*(-39566 + 54839*SW2) - 
          3*MW2^2*MZ2^12*(-599256 + 552841*SW2) - 768*MW2^12*MZ2^2*
           (-1822993 + 568806*SW2) + 2*MW2^4*MZ2^10*(298284 + 2211841*SW2) + 
          MW2^3*MZ2^11*(-8066519 + 5303246*SW2) - 8*MW2^7*MZ2^7*
           (-38966646 + 22987771*SW2) + 64*MW2^11*MZ2^3*(-51627523 + 
            24072852*SW2) - 64*MW2^10*MZ2^4*(-66223563 + 39407743*SW2) + 
          32*MW2^9*MZ2^5*(-93635207 + 65679346*SW2) + 2*MW2^6*MZ2^8*
           (-178156035 + 129329048*SW2)) + MT2^4*MW2*(-3870720*MW2^14 + 
          360*CW2*MZ2^14 + 2*MW2^6*MZ2^8*(145225779 - 101021018*SW2) + 
          MW2^4*MZ2^10*(29373829 - 26202443*SW2) + MW2*MZ2^13*
           (42041 - 57449*SW2) - 23040*MW2^13*MZ2*(-11279 + 1572*SW2) + 
          MW2^2*MZ2^12*(-417791 + 290430*SW2) + 4*MW2^3*MZ2^11*
           (-293261 + 561794*SW2) + 768*MW2^12*MZ2^2*(-1871455 + 
            577374*SW2) - 8*MW2^7*MZ2^7*(-6371489 + 9005518*SW2) - 
          64*MW2^11*MZ2^3*(-54979927 + 24999996*SW2) + 64*MW2^10*MZ2^4*
           (-74884048 + 42920851*SW2) - 32*MW2^9*MZ2^5*(-118981741 + 
            78938799*SW2) + MW2^5*MZ2^9*(-145276009 + 109787006*SW2) + 
          8*MW2^8*MZ2^6*(-197030603 + 144981622*SW2))))*B0i[bb0, 0, 0, MW2])/
    (18*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*(2*MW2 - MZ2)^3*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + ((144*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*
       SW + CHWB*(294912*MW2^13 + 120*CW2*MZ2^13 + 
        MW2^4*MZ2^8*(MZ2*(366319 - 871806*SW2) + MH2*(34692 - 6456*SW2)) + 
        9216*MW2^12*MZ2*(-167 + 80*SW2) - 36864*MW2^11*MZ2^2*(-92 + 89*SW2) - 
        64*MW2^9*MZ2^3*(669*MH2 + 9914*MZ2 - 150*MH2*SW2 + 62340*MZ2*SW2) - 
        12*MW2^6*MZ2^6*(-6009*MH2 - 567820*MZ2 + 4016*MH2*SW2 + 
          408666*MZ2*SW2) + 2*MW2*MZ2^11*(MZ2*(3931 - 2331*SW2) + 
          60*MH2*(-3 + 4*SW2)) + 128*MW2^10*MZ2^2*
         (75*MH2 + 4*MZ2*(-6635 + 11223*SW2)) + MW2^2*MZ2^10*
         (-6*MH2*(-629 + 400*SW2) + MZ2*(-67523 + 12159*SW2)) - 
        16*MW2^8*MZ2^4*(3*MH2*(-1687 + 772*SW2) + 
          MZ2*(-411221 + 92352*SW2)) + MW2^3*MZ2^9*(6*MH2*(-2575 + 713*SW2) + 
          MZ2*(146882 + 128001*SW2)) + 12*MW2^5*MZ2^7*
         (MH2*(-4457 + 1723*SW2) + MZ2*(-227177 + 220913*SW2)) + 
        16*MW2^7*MZ2^5*(MH2*(-5565 + 3693*SW2) + 
          MZ2*(-577289 + 328452*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (54*MW*MZ*(2*MW2 - MZ2)^3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW*SW2) - ((-192*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW + 
      CHWB*MW*(MH2^2*(43520*MW2^9 + MW2*MZ2^8*(22285 - 21912*SW2) + 
          24*MW2^3*MZ2^6*(18439 - 14772*SW2) + 1280*MW2^8*MZ2*
           (-217 + 34*SW2) + 5*MZ2^9*(-345 + 313*SW2) - 64*MW2^7*MZ2^2*
           (-12309 + 3580*SW2) + 64*MW2^6*MZ2^3*(-20315 + 8413*SW2) - 
          64*MW2^5*MZ2^4*(-21447 + 11522*SW2) + 8*MW2^2*MZ2^7*
           (-16271 + 14994*SW2) + 32*MW2^4*MZ2^5*(-29966 + 19985*SW2)) - 
        4*MH2*(191488*MW2^10 + 16*MW2^6*MZ2^4*(507833 - 255836*SW2) + 
          21*MW2^2*MZ2^8*(19083 - 16148*SW2) + 10*MZ2^10*(425 - 489*SW2) + 
          512*MW2^9*MZ2*(-2483 + 374*SW2) - 1536*MW2^8*MZ2^2*
           (-2486 + 703*SW2) + 5*MW2*MZ2^9*(-12409 + 11927*SW2) + 
          36*MW2^3*MZ2^7*(-42473 + 32300*SW2) + 64*MW2^7*MZ2^3*
           (-106971 + 42752*SW2) - 32*MW2^4*MZ2^6*(-120110 + 81797*SW2) + 
          16*MW2^5*MZ2^5*(-417207 + 249041*SW2)) + 
        12*(45056*MW2^11 + 120*MZ2^11*(15 - 19*SW2) - 2560*MW2^8*MZ2^3*
           (-255 + 2*SW2) + 2048*MW2^10*MZ2*(-89 + 22*SW2) - 
          1024*MW2^9*MZ2^2*(-129 + 134*SW2) + 128*MW2^7*MZ2^4*
           (-16079 + 5060*SW2) + MW2*MZ2^10*(-27235 + 26211*SW2) - 
          32*MW2^6*MZ2^5*(-94121 + 43940*SW2) - 3*MW2^2*MZ2^9*
           (-59247 + 48766*SW2) + 8*MW2^5*MZ2^6*(-342055 + 197796*SW2) + 
          2*MW2^3*MZ2^8*(-337295 + 249782*SW2) - 4*MW2^4*MZ2^7*
           (-414321 + 275966*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (72*MZ*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW*
     SW2) + (CHWB*CW2*(18*MT2^4*(-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(64*MW2^5 + MW2*MZ2^4*(47 - 6*SW2) + 
        16*MW2^4*MZ2*(-13 + 4*SW2) - 24*MW2^3*MZ2^2*(-11 + 6*SW2) - 
        MZ2^5*(5 + 12*SW2) + 2*MW2^2*MZ2^3*(-81 + 52*SW2)) - 
      MW2*(MW2 + MZ2)*(73728*MW2^12 + 1360*MZ2^12 + 
        MW2*MZ2^11*(-10879 + 31*SW2) + 1024*MW2^11*MZ2*(-311 + 180*SW2) - 
        1024*MW2^10*MZ2^2*(-621 + 662*SW2) - 32*MW2^6*MZ2^6*
         (-6116 + 1095*SW2) + 7*MW2^2*MZ2^10*(4646 + 2601*SW2) + 
        256*MW2^9*MZ2^3*(-3391 + 4062*SW2) - 128*MW2^8*MZ2^4*
         (-7229 + 7126*SW2) + 48*MW2^7*MZ2^5*(-13855 + 10516*SW2) - 
        8*MW2^5*MZ2^7*(-9532 + 37157*SW2) + 4*MW2^4*MZ2^8*
         (-12422 + 73891*SW2) - MW2^3*MZ2^9*(28627 + 120342*SW2)) + 
      MT2^3*(208896*MW2^11 + MW2^2*MZ2^9*(195317 - 354108*SW2) + 
        16*MW2^5*MZ2^6*(207234 - 171085*SW2) + 4*MW2^4*MZ2^7*
         (55101 - 128518*SW2) + 5*MZ2^11*(157 - 116*SW2) + 
        4096*MW2^10*MZ2*(-461 + 51*SW2) + 8*MW2*MZ2^10*(-3028 + 6257*SW2) - 
        256*MW2^9*MZ2^2*(-26747 + 7092*SW2) + 128*MW2^8*MZ2^3*
         (-104209 + 44582*SW2) + 32*MW2^6*MZ2^5*(-319989 + 233987*SW2) - 
        32*MW2^7*MZ2^4*(-477917 + 279924*SW2) + 2*MW2^3*MZ2^8*
         (-295421 + 463158*SW2)) + MT2*MW2*(430080*MW2^12 + 
        4*MW2^5*MZ2^7*(1129399 - 1069522*SW2) + MW2^2*MZ2^10*
         (221917 - 272462*SW2) + 32*MW2^8*MZ2^4*(131909 - 179196*SW2) + 
        32*MW2^7*MZ2^5*(137108 - 12949*SW2) + 5*MZ2^12*(701 - 116*SW2) + 
        12288*MW2^11*MZ2*(-223 + 53*SW2) + 11*MW2*MZ2^11*(-4027 + 4618*SW2) - 
        256*MW2^10*MZ2^2*(-28263 + 13012*SW2) + 128*MW2^9*MZ2^3*
         (-73387 + 52406*SW2) + 5*MW2^3*MZ2^9*(-71339 + 62064*SW2) + 
        16*MW2^6*MZ2^6*(-478093 + 321021*SW2) + 2*MW2^4*MZ2^8*
         (-416365 + 587294*SW2)) + MT2^2*(-602112*MW2^12 - 1360*MZ2^12 + 
        2*MW2^4*MZ2^8*(413753 - 1070030*SW2) + 2*MW2^2*MZ2^10*
         (3508 - 65833*SW2) - 12288*MW2^11*MZ2*(-397 + 58*SW2) + 
        MW2*MZ2^11*(9759 + 2434*SW2) + 1024*MW2^10*MZ2^2*
         (-16438 + 4883*SW2) - 256*MW2^9*MZ2^3*(-126167 + 56024*SW2) + 
        9*MW2^3*MZ2^9*(-31525 + 96968*SW2) + 128*MW2^8*MZ2^4*
         (-292749 + 169966*SW2) + 4*MW2^5*MZ2^7*(211411 + 211740*SW2) - 
        32*MW2^7*MZ2^5*(-822387 + 570544*SW2) + 8*MW2^6*MZ2^6*
         (-1248977 + 888214*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (54*MW*MZ*(-2*MW2 + MZ2)^3*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW) + 
   (CHWB*CW*(18*MT2^4*(-2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(32*MW2^5 + 4*MW2^3*MZ2^2*(27 - 16*SW2) + 
        32*MW2^4*MZ2*(-3 + SW2) - 3*MZ2^5*SW2 + 2*MW2*MZ2^4*(5 + 2*SW2) + 
        2*MW2^2*MZ2^3*(-27 + 16*SW2)) - 9*MT2^3*(-2*MW2 + MZ2)^2*
       (8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (64*MW2^6 + 24*MW2^4*MZ2^2*(25 - 12*SW2) + 64*MW2^5*MZ2*(-5 + SW2) + 
        9*MZ2^6*SW2 - 40*MW2*MZ2^5*(1 + SW2) - 4*MW2^2*MZ2^4*(-59 + 28*SW2) + 
        4*MW2^3*MZ2^3*(-135 + 92*SW2)) + 2*MW2^2*(-61440*MW2^12 + 20*MZ2^12 + 
        2*MW2^5*MZ2^7*(136769 - 158016*SW2) + MW2^2*MZ2^10*
         (12373 - 14771*SW2) + 640*MW2^10*MZ2^2*(1289 + 34*SW2) - 
        256*MW2^11*MZ2*(149 + 420*SW2) + MW2*MZ2^11*(-1163 + 548*SW2) + 
        224*MW2^9*MZ2^3*(-7411 + 3208*SW2) + 2*MW2^4*MZ2^8*
         (12083 + 6689*SW2) + 6*MW2^3*MZ2^9*(-7885 + 8918*SW2) + 
        16*MW2^7*MZ2^5*(9623 + 30752*SW2) - 32*MW2^8*MZ2^4*
         (-36081 + 37385*SW2) + 8*MW2^6*MZ2^6*(-79437 + 41816*SW2)) + 
      MT2^2*(-141312*MW2^12 + 4*MW2^4*MZ2^8*(78890 - 19609*SW2) + 
        2*MW2^2*MZ2^10*(18583 - 10289*SW2) + 5*MZ2^12*(8 + 27*SW2) - 
        512*MW2^11*MZ2*(-49 + 456*SW2) + 256*MW2^10*MZ2^2*(5635 + 566*SW2) - 
        MW2*MZ2^11*(3226 + 1073*SW2) - 544*MW2^8*MZ2^4*(-4797 + 4322*SW2) + 
        6*MW2^3*MZ2^9*(-28394 + 18001*SW2) + 64*MW2^9*MZ2^3*
         (-50077 + 19612*SW2) + 8*MW2^6*MZ2^6*(-51279 + 23872*SW2) - 
        8*MW2^5*MZ2^7*(6248 + 37473*SW2) + 16*MW2^7*MZ2^5*
         (-28121 + 80296*SW2)) + MT2*(2*MW2 - MZ2)*(132096*MW2^12 - 
        40*MZ2^12 + 4*MW2^6*MZ2^6*(298605 - 158264*SW2) + 
        3*MW2^3*MZ2^9*(31840 - 35729*SW2) + 2*MW2*MZ2^11*(1163 - 548*SW2) - 
        512*MW2^10*MZ2^2*(3047 + 184*SW2) + 512*MW2^11*MZ2*(59 + 438*SW2) - 
        2*MW2^4*MZ2^8*(28576 + 9877*SW2) - 64*MW2^9*MZ2^3*
         (-50743 + 20854*SW2) + MW2^2*MZ2^10*(-24746 + 29407*SW2) - 
        32*MW2^7*MZ2^5*(7067 + 30374*SW2) + 8*MW2^5*MZ2^7*
         (-63889 + 75615*SW2) + 16*MW2^8*MZ2^4*(-145179 + 143996*SW2)))*
     B0i[bb0, MZ2, MW2, MW2])/(18*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW*SW2) + (CHWB*CW*MW2^2*(-5376*MW2^7 + 6784*MW2^6*MZ2 + 
      14144*MW2^5*MZ2^2 - 26400*MW2^4*MZ2^3 + 4044*MW2^3*MZ2^4 + 
      11286*MW2^2*MZ2^5 - 4309*MW2*MZ2^6 - 245*MZ2^7)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(3*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHWB*CW*(2*MT2^3*MZ2^2*(12*MW2^2 - 14*MW2*MZ2 + 3*MZ2^2) - 
      2*MW2^2*(96*MW2^5 + 64*MW2^4*MZ2 - 220*MW2^3*MZ2^2 - 18*MW2^2*MZ2^3 + 
        97*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*(-32*MW2^4*MZ2 + 48*MW2^3*MZ2^2 + 
        44*MW2^2*MZ2^3 - 60*MW2*MZ2^4 + 6*MZ2^5) + 
      MT2*(192*MW2^6 - 32*MW2^5*MZ2 - 352*MW2^4*MZ2^2 + 108*MW2^3*MZ2^3 + 
        172*MW2^2*MZ2^4 - 52*MW2*MZ2^5 - 5*MZ2^6))*SW*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*CHWB*CW*MW2*(3072*MW2^8 - 6464*MW2^7*MZ2 + 896*MW2^6*MZ2^2 + 
      5856*MW2^5*MZ2^3 - 3280*MW2^4*MZ2^4 + 471*MW2^3*MZ2^5 - 
      768*MW2^2*MZ2^6 + 176*MW2*MZ2^7 + 119*MZ2^8)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(3*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHWB*CW*(2*MT2^3*MZ2^2*(16*MW2^2 - 36*MW2*MZ2 + 17*MZ2^2) + 
      MT2^2*MZ2*(-96*MW2^4 + 144*MW2^3*MZ2 + 116*MW2^2*MZ2^2 - 
        144*MW2*MZ2^3 + MZ2^4) + 2*MT2*MW2*(192*MW2^5 - 128*MW2^4*MZ2 - 
        152*MW2^3*MZ2^2 + 55*MW2*MZ2^4 + 42*MZ2^5) - 
      4*MW2*(96*MW2^6 + 8*MW2^5*MZ2 - 144*MW2^4*MZ2^2 - 23*MW2^3*MZ2^3 + 
        60*MW2^2*MZ2^4 + 24*MW2*MZ2^5 - 3*MZ2^6))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Class[4] + 
 (2*MZ2*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
      239*CHe[3, 3] - 144*CHl1[3, 3] + 32*CHl3[1, 1] + 32*CHl3[2, 2] - 
      144*CHl3[3, 3] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 18*CHq1[3, 3] + 
      45*CHq3[1, 1] + 45*CHq3[2, 2] - 18*CHq3[3, 3] - 162*CHu[1, 1] - 
      162*CHu[2, 2]) + 4*MW2^2*MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 
      81*CHd[3, 3] - 231*CHe[3, 3] - 163*CHl1[3, 3] + 4*CHl3[1, 1] + 
      4*CHl3[2, 2] - 163*CHl3[3, 3] - 81*CHq1[1, 1] - 81*CHq1[2, 2] + 
      9*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 9*CHq3[3, 3] - 
      162*CHu[1, 1] - 162*CHu[2, 2]) + MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 
      30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
      30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
      60*CHu[1, 1] - 60*CHu[2, 2]) - 16*MW2^3*MZ2*
     (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 56*CHe[3, 3] - 
      45*CHl1[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 45*CHl3[3, 3] - 
      18*CHq1[1, 1] - 18*CHq1[2, 2] + 9*CHq1[3, 3] + 36*CHq3[1, 1] + 
      36*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2]) + 
    32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
      11*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 11*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (MT2^3*(4*MW2^2*MZ2^3*(2*CHe[3, 3] + 20*CHl3[1, 1] + 20*CHl3[2, 2] - 
          57*CHq1[3, 3] - 63*CHq3[3, 3]) - 16*MW2^3*MZ2^2*
         (3*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] + 
          2*CHl3[3, 3] - 15*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        64*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^4*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        MZ2^5*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
          2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        2*MW2*MZ2^4*(6*CHe[3, 3] + 4*CHl1[3, 3] - 17*CHl3[1, 1] - 
          17*CHl3[2, 2] + 4*CHl3[3, 3] + 48*CHq1[3, 3] + 70*CHq3[3, 3])) - 
      4*MW2^3*(2*MW2^2*MZ2^3*(18*CHe[3, 3] + 10*CHl1[3, 3] + 65*CHl3[1, 1] + 
          65*CHl3[2, 2] + 10*CHl3[3, 3] - 63*CHq1[3, 3] - 27*CHq3[3, 3]) - 
        16*MW2^4*MZ2*(CHe[3, 3] + CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          CHl3[3, 3] - 3*CHq1[3, 3] - 5*CHq3[3, 3]) + 
        16*MW2^5*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
        2*MZ2^5*(4*CHe[3, 3] + 2*CHl1[3, 3] + 10*CHl3[1, 1] + 10*CHl3[2, 2] + 
          2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) - 
        2*MW2^3*MZ2^2*(8*CHe[3, 3] + 12*CHl1[3, 3] + 7*CHl3[1, 1] + 
          7*CHl3[2, 2] + 12*CHl3[3, 3] + 84*CHq3[3, 3]) + 
        MW2*MZ2^4*(4*CHe[3, 3] + 6*CHl1[3, 3] - 41*CHl3[1, 1] - 
          41*CHl3[2, 2] + 6*CHl3[3, 3] + 117*CHq1[3, 3] + 155*CHq3[3, 3])) - 
      MT2^2*MZ2*(16*MW2^3*MZ2^2*(5*CHe[3, 3] + 3*CHl1[3, 3] + 7*CHl3[1, 1] + 
          7*CHl3[2, 2] + 3*CHl3[3, 3] - 27*CHq1[3, 3] - 15*CHq3[3, 3]) - 
        128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        16*MW2^4*MZ2*(4*CHe[3, 3] + 4*CHl1[3, 3] - 7*CHl3[1, 1] - 
          7*CHl3[2, 2] + 4*CHl3[3, 3] - 12*CHq1[3, 3] + 16*CHq3[3, 3]) + 
        MZ2^5*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
          2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) - 
        2*MW2*MZ2^4*(10*CHe[3, 3] + 6*CHl1[3, 3] - 17*CHl3[1, 1] - 
          17*CHl3[2, 2] + 6*CHl3[3, 3] + 63*CHq1[3, 3] + 95*CHq3[3, 3]) + 
        2*MW2^2*MZ2^3*(4*CHl1[3, 3] - 67*CHl3[1, 1] - 67*CHl3[2, 2] + 
          4*CHl3[3, 3] + 180*CHq1[3, 3] + 216*CHq3[3, 3])) + 
      MT2*MW2*(-4*MW2^2*MZ2^4*(17*CHe[3, 3] + 6*CHl1[3, 3] + 80*CHl3[1, 1] + 
          80*CHl3[2, 2] + 6*CHl3[3, 3] - 156*CHq1[3, 3] - 147*CHq3[3, 3]) + 
        8*MW2^4*MZ2^2*(2*CHe[3, 3] - 4*CHl1[3, 3] + 57*CHl3[1, 1] + 
          57*CHl3[2, 2] - 4*CHl3[3, 3] - 42*CHq1[3, 3] - 116*CHq3[3, 3]) - 
        16*MW2^5*MZ2*(6*CHe[3, 3] + 6*CHl1[3, 3] + 23*CHl3[1, 1] + 
          23*CHl3[2, 2] + 6*CHl3[3, 3] - 18*CHq1[3, 3] - 2*CHq3[3, 3]) + 
        384*MW2^6*CHq3[3, 3] + 4*MZ2^6*(4*CHe[3, 3] + 2*CHl1[3, 3] + 
          2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        4*MW2^3*MZ2^3*(42*CHe[3, 3] + 32*CHl1[3, 3] + 32*CHl3[1, 1] + 
          32*CHl3[2, 2] + 32*CHl3[3, 3] - 69*CHq1[3, 3] + 93*CHq3[3, 3]) - 
        MW2*MZ2^5*(36*CHe[3, 3] + 26*CHl1[3, 3] - 83*CHl3[1, 1] - 
          83*CHl3[2, 2] + 26*CHl3[3, 3] + 339*CHq1[3, 3] + 485*CHq3[3, 3]))))/
    (4*MZ2*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VMU^2*(-2*MW2*MZ2^3*(81*CHd[1, 1] + 81*CHd[2, 2] + 
        81*CHd[3, 3] - 239*CHe[3, 3] - 144*CHl1[3, 3] + 32*CHl3[1, 1] + 
        32*CHl3[2, 2] - 144*CHl3[3, 3] - 81*CHq1[1, 1] - 81*CHq1[2, 2] - 
        18*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 18*CHq3[3, 3] - 
        162*CHu[1, 1] - 162*CHu[2, 2]) + 4*MW2^2*MZ2^2*
       (81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 231*CHe[3, 3] - 
        163*CHl1[3, 3] + 4*CHl3[1, 1] + 4*CHl3[2, 2] - 163*CHl3[3, 3] - 
        81*CHq1[1, 1] - 81*CHq1[2, 2] + 9*CHq1[3, 3] + 99*CHq3[1, 1] + 
        99*CHq3[2, 2] + 9*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
      MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
        49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
      16*MW2^3*MZ2*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
        56*CHe[3, 3] - 45*CHl1[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] - 
        45*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 9*CHq1[3, 3] + 
        36*CHq3[1, 1] + 36*CHq3[2, 2] + 9*CHq3[3, 3] - 36*CHu[1, 1] - 
        36*CHu[2, 2]) + 32*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        11*CHe[3, 3] - 11*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 
        11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2])))/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi) + (CW2*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (-256*MW2^7*MZ2*(8*CHe[3, 3] - 3*CHl1[3, 3] + 60*CHl3[1, 1] + 
        60*CHl3[2, 2] + 41*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
        18*CHq3[1, 1] + 18*CHq3[2, 2]) + 2048*MW2^8*
       (CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
      MW2^2*MZ2^6*(852*CHd[1, 1] + 852*CHd[2, 2] + 852*CHd[3, 3] - 
        4328*CHe[3, 3] + 4670*CHl1[3, 3] + 1831*CHl3[1, 1] + 
        1831*CHl3[2, 2] - 15650*CHl3[3, 3] + 4416*CHq1[1, 1] + 
        4416*CHq1[2, 2] + 60*CHq1[3, 3] + 7728*CHq3[1, 1] + 7728*CHq3[2, 2] + 
        60*CHq3[3, 3] - 1704*CHu[1, 1] - 1704*CHu[2, 2]) - 
      MW2*MZ2^7*(384*CHd[1, 1] + 384*CHd[2, 2] + 384*CHd[3, 3] - 
        1792*CHe[3, 3] + 2024*CHl1[3, 3] + 621*CHl3[1, 1] + 621*CHl3[2, 2] - 
        5108*CHl3[3, 3] + 1656*CHq1[1, 1] + 1656*CHq1[2, 2] - 
        102*CHq1[3, 3] + 1860*CHq3[1, 1] + 1860*CHq3[2, 2] - 102*CHq3[3, 3] - 
        768*CHu[1, 1] - 768*CHu[2, 2]) - 4*MW2^3*MZ2^5*
       (144*CHd[1, 1] + 144*CHd[2, 2] + 144*CHd[3, 3] - 1376*CHe[3, 3] + 
        1019*CHl1[3, 3] + 1152*CHl3[1, 1] + 1152*CHl3[2, 2] - 
        5601*CHl3[3, 3] + 1266*CHq1[1, 1] + 1266*CHq1[2, 2] + 
        126*CHq1[3, 3] + 2646*CHq3[1, 1] + 2646*CHq3[2, 2] + 126*CHq3[3, 3] - 
        288*CHu[1, 1] - 288*CHu[2, 2]) - 8*MW2^4*MZ2^4*
       (66*CHd[1, 1] + 66*CHd[2, 2] + 66*CHd[3, 3] + 220*CHe[3, 3] + 
        212*CHl1[3, 3] - 2311*CHl3[1, 1] - 2311*CHl3[2, 2] + 
        1156*CHl3[3, 3] - 42*CHq1[1, 1] - 42*CHq1[2, 2] - 42*CHq1[3, 3] + 
        286*CHq3[1, 1] + 286*CHq3[2, 2] - 42*CHq3[3, 3] - 132*CHu[1, 1] - 
        132*CHu[2, 2]) + 2*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
        30*CHd[3, 3] - 156*CHe[3, 3] + 167*CHl1[3, 3] - 323*CHl3[3, 3] + 
        120*CHq1[1, 1] + 120*CHq1[2, 2] - 15*CHq1[3, 3] + 50*CHq3[1, 1] + 
        50*CHq3[2, 2] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      32*MW2^5*MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
        164*CHe[3, 3] + 170*CHl1[3, 3] - 1211*CHl3[1, 1] - 1211*CHl3[2, 2] - 
        534*CHl3[3, 3] + 162*CHq1[1, 1] + 162*CHq1[2, 2] + 12*CHq1[3, 3] + 
        534*CHq3[1, 1] + 534*CHq3[2, 2] + 12*CHq3[3, 3] - 60*CHu[1, 1] - 
        60*CHu[2, 2]) - 128*MW2^6*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 50*CHe[3, 3] + 25*CHl1[3, 3] - 289*CHl3[1, 1] - 
        289*CHl3[2, 2] - 199*CHl3[3, 3] + 39*CHq1[1, 1] + 39*CHq1[2, 2] + 
        3*CHq1[3, 3] + 75*CHq3[1, 1] + 75*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(6*(2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
        11327*CHe[3, 3] - 9649*CHl1[3, 3] - 2630*CHl3[1, 1] - 
        2630*CHl3[2, 2] - 9649*CHl3[3, 3] - 3693*CHq1[1, 1] - 
        3693*CHq1[2, 2] + 2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 
        8235*CHq3[2, 2] + 2271*CHq3[3, 3] - 7386*CHu[1, 1] - 
        7386*CHu[2, 2]) + 2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 
        3525*CHd[3, 3] - 9867*CHe[3, 3] - 6971*CHl1[3, 3] - 1208*CHl3[1, 1] - 
        1208*CHl3[2, 2] - 6971*CHl3[3, 3] - 3525*CHq1[1, 1] - 
        3525*CHq1[2, 2] + 285*CHq1[3, 3] + 4095*CHq3[1, 1] + 
        4095*CHq3[2, 2] + 285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
      8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
        6494*CHe[3, 3] - 5113*CHl1[3, 3] - 1564*CHl3[1, 1] - 
        1564*CHl3[2, 2] - 5113*CHl3[3, 3] - 2274*CHq1[1, 1] - 
        2274*CHq1[2, 2] + 825*CHq1[3, 3] + 3924*CHq3[1, 1] + 
        3924*CHq3[2, 2] + 825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
      32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
        3257*CHe[3, 3] - 2965*CHl1[3, 3] - 148*CHl3[1, 1] - 148*CHl3[2, 2] - 
        2965*CHl3[3, 3] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
        2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 1950*CHu[1, 1] - 
        1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 
        330*CHd[3, 3] - 1176*CHe[3, 3] - 1134*CHl1[3, 3] + 365*CHl3[1, 1] + 
        365*CHl3[2, 2] - 1134*CHl3[3, 3] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 
        312*CHq1[3, 3] + 954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 
        660*CHu[1, 1] - 660*CHu[2, 2]) - 256*MW2^7*MZ2*
       (33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 121*CHe[3, 3] - 
        121*CHl1[3, 3] + 97*CHl3[1, 1] + 97*CHl3[2, 2] - 121*CHl3[3, 3] - 
        33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 99*CHq3[1, 1] + 
        99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
      5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
        49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] + 15*CHl3[1, 1] + 15*CHl3[2, 2] - 11*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
      2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
        2292*CHe[3, 3] + 1391*CHl1[3, 3] + 1391*CHl3[3, 3] + 780*CHq1[1, 1] + 
        780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] + 
        165*CHq3[3, 3] + 1560*CHu[1, 1] + 1560*CHu[2, 2])))/
    (72*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (128*MW2^7*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 44*CHl3[3, 3] + 
        36*CHq3[1, 1] + 36*CHq3[2, 2]) - 2*MW2^3*MZ2^4*
       (1224*CHd[1, 1] + 1224*CHd[2, 2] + 1224*CHd[3, 3] - 1384*CHe[3, 3] + 
        2328*CHl1[3, 3] + 8295*CHl3[1, 1] + 8295*CHl3[2, 2] - 
        18020*CHl3[3, 3] - 1224*CHq1[1, 1] - 1224*CHq1[2, 2] + 
        468*CHq1[3, 3] + 8460*CHq3[1, 1] + 8460*CHq3[2, 2] + 468*CHq3[3, 3] - 
        2448*CHu[1, 1] - 2448*CHu[2, 2]) + 2*MW2^2*MZ2^5*
       (1074*CHd[1, 1] + 1074*CHd[2, 2] + 1074*CHd[3, 3] - 2644*CHe[3, 3] + 
        1247*CHl1[3, 3] + 4991*CHl3[1, 1] + 4991*CHl3[2, 2] - 
        10941*CHl3[3, 3] - 1074*CHq1[1, 1] - 1074*CHq1[2, 2] - 6*CHq1[3, 3] - 
        90*CHq3[1, 1] - 90*CHq3[2, 2] - 6*CHq3[3, 3] - 2148*CHu[1, 1] - 
        2148*CHu[2, 2]) + 8*MW2^4*MZ2^3*(102*CHd[1, 1] + 102*CHd[2, 2] + 
        102*CHd[3, 3] - 16*CHe[3, 3] + 340*CHl1[3, 3] + 465*CHl3[1, 1] + 
        465*CHl3[2, 2] - 4036*CHl3[3, 3] - 102*CHq1[1, 1] - 102*CHq1[2, 2] + 
        138*CHq1[3, 3] + 3474*CHq3[1, 1] + 3474*CHq3[2, 2] + 138*CHq3[3, 3] - 
        204*CHu[1, 1] - 204*CHu[2, 2]) + 2*MZ2^7*(60*CHd[1, 1] + 
        60*CHd[2, 2] + 60*CHd[3, 3] - 392*CHe[3, 3] + 49*CHl1[3, 3] - 
        490*CHl3[1, 1] - 490*CHl3[2, 2] - 441*CHl3[3, 3] - 60*CHq1[1, 1] - 
        60*CHq1[2, 2] - 30*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 
        30*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2]) + 
      64*MW2^5*MZ2^2*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 
        10*CHe[3, 3] + 17*CHl1[3, 3] + 137*CHl3[1, 1] + 137*CHl3[2, 2] + 
        153*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 189*CHq3[1, 1] - 
        189*CHq3[2, 2] - 18*CHu[1, 1] - 18*CHu[2, 2]) - 
      64*MW2^6*MZ2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 8*CHe[3, 3] + 
        14*CHl1[3, 3] + 91*CHl3[1, 1] + 91*CHl3[2, 2] - 122*CHl3[3, 3] - 
        6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 90*CHq3[1, 1] + 
        90*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
      MW2*MZ2^6*(-828*CHd[1, 1] - 828*CHd[2, 2] - 828*CHd[3, 3] + 
        3560*CHe[3, 3] - 659*CHl1[3, 3] + 55*CHl3[1, 1] + 55*CHl3[2, 2] + 
        6963*CHl3[3, 3] + 828*CHq1[1, 1] + 828*CHq1[2, 2] + 234*CHq1[3, 3] + 
        3510*CHq3[1, 1] + 3510*CHq3[2, 2] + 234*CHq3[3, 3] + 1656*CHu[1, 1] + 
        1656*CHu[2, 2])))/(3*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*((-2*MW2 + MZ2)^2*
       (-3072*MW2^9*MZ2*(8*CHe[3, 3] - 3*CHl1[3, 3] + 64*CHl3[1, 1] + 
          64*CHl3[2, 2] + 41*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
          26*CHq3[1, 1] + 26*CHq3[2, 2]) + 24576*MW2^10*
         (CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
        2*MW2^3*MZ2^7*(39910*CHd[1, 1] + 39910*CHd[2, 2] + 39910*CHd[3, 3] + 
          1024*CHe[1, 1] + 1024*CHe[2, 2] - 88230*CHe[3, 3] + 
          11536*CHl1[1, 1] + 11536*CHl1[2, 2] - 187980*CHl1[3, 3] - 
          32311*CHl3[1, 1] - 32311*CHl3[2, 2] + 84316*CHl3[3, 3] - 
          113602*CHq1[1, 1] - 113602*CHq1[2, 2] + 20638*CHq1[3, 3] - 
          378*CHq3[1, 1] - 378*CHq3[2, 2] + 20638*CHq3[3, 3] - 
          79820*CHu[1, 1] - 79820*CHu[2, 2]) - 2*MW2^2*MZ2^8*
         (23519*CHd[1, 1] + 23519*CHd[2, 2] + 23519*CHd[3, 3] + 
          2336*CHe[1, 1] + 2336*CHe[2, 2] - 48865*CHe[3, 3] + 
          5216*CHl1[1, 1] + 5216*CHl1[2, 2] - 71135*CHl1[3, 3] - 
          12479*CHl3[1, 1] - 12479*CHl3[2, 2] + 141*CHl3[3, 3] - 
          45479*CHq1[1, 1] - 45479*CHq1[2, 2] + 59*CHq1[3, 3] + 
          7317*CHq3[1, 1] + 7317*CHq3[2, 2] + 59*CHq3[3, 3] - 
          47038*CHu[1, 1] - 47038*CHu[2, 2]) - 4*MW2^4*MZ2^6*
         (19416*CHd[1, 1] + 19416*CHd[2, 2] + 19416*CHd[3, 3] - 
          3504*CHe[1, 1] - 3504*CHe[2, 2] - 48940*CHe[3, 3] - 
          1200*CHl1[1, 1] - 1200*CHl1[2, 2] - 145448*CHl1[3, 3] + 
          12795*CHl3[1, 1] + 12795*CHl3[2, 2] + 126976*CHl3[3, 3] - 
          83424*CHq1[1, 1] - 83424*CHq1[2, 2] + 26004*CHq1[3, 3] - 
          14952*CHq3[1, 1] - 14952*CHq3[2, 2] + 26004*CHq3[3, 3] - 
          38832*CHu[1, 1] - 38832*CHu[2, 2]) + 2*MW2*MZ2^9*
         (7090*CHd[1, 1] + 7090*CHd[2, 2] + 7090*CHd[3, 3] + 640*CHe[1, 1] + 
          640*CHe[2, 2] - 16826*CHe[3, 3] + 640*CHl1[1, 1] + 640*CHl1[2, 2] - 
          14953*CHl1[3, 3] + 230*CHl3[1, 1] + 230*CHl3[2, 2] - 
          7413*CHl3[3, 3] - 9790*CHq1[1, 1] - 9790*CHq1[2, 2] - 
          2255*CHq1[3, 3] + 1680*CHq3[1, 1] + 1680*CHq3[2, 2] - 
          2255*CHq3[3, 3] - 14180*CHu[1, 1] - 14180*CHu[2, 2]) + 
        16*MW2^5*MZ2^5*(3178*CHd[1, 1] + 3178*CHd[2, 2] + 3178*CHd[3, 3] - 
          1688*CHe[1, 1] - 1688*CHe[2, 2] - 7748*CHe[3, 3] - 
          5630*CHl1[1, 1] - 5630*CHl1[2, 2] - 30817*CHl1[3, 3] + 
          13679*CHl3[1, 1] + 13679*CHl3[2, 2] + 42099*CHl3[3, 3] - 
          17128*CHq1[1, 1] - 17128*CHq1[2, 2] + 7432*CHq1[3, 3] + 
          876*CHq3[1, 1] + 876*CHq3[2, 2] + 7432*CHq3[3, 3] - 
          6356*CHu[1, 1] - 6356*CHu[2, 2]) - 32*MW2^6*MZ2^4*
         (970*CHd[1, 1] + 970*CHd[2, 2] + 970*CHd[3, 3] - 608*CHe[1, 1] - 
          608*CHe[2, 2] - 2612*CHe[3, 3] - 4406*CHl1[1, 1] - 
          4406*CHl1[2, 2] - 5200*CHl1[3, 3] - 1237*CHl3[1, 1] - 
          1237*CHl3[2, 2] + 9600*CHl3[3, 3] - 2338*CHq1[1, 1] - 
          2338*CHq1[2, 2] + 2290*CHq1[3, 3] + 9438*CHq3[1, 1] + 
          9438*CHq3[2, 2] + 2290*CHq3[3, 3] - 1940*CHu[1, 1] - 
          1940*CHu[2, 2]) + 128*MW2^7*MZ2^3*(134*CHd[1, 1] + 134*CHd[2, 2] + 
          134*CHd[3, 3] - 40*CHe[1, 1] - 40*CHe[2, 2] - 882*CHe[3, 3] - 
          724*CHl1[1, 1] - 724*CHl1[2, 2] + 306*CHl1[3, 3] - 
          3977*CHl3[1, 1] - 3977*CHl3[2, 2] - 2014*CHl3[3, 3] + 
          550*CHq1[1, 1] + 550*CHq1[2, 2] + 200*CHq1[3, 3] + 
          3186*CHq3[1, 1] + 3186*CHq3[2, 2] + 200*CHq3[3, 3] - 
          268*CHu[1, 1] - 268*CHu[2, 2]) - 55*MZ2^10*(30*CHd[1, 1] + 
          30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 
          49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
          15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
        1536*MW2^8*MZ2^2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
          58*CHe[3, 3] - 15*CHl1[1, 1] - 15*CHl1[2, 2] + 28*CHl1[3, 3] - 
          334*CHl3[1, 1] - 334*CHl3[2, 2] - 240*CHl3[3, 3] + 45*CHq1[1, 1] + 
          45*CHq1[2, 2] + 3*CHq1[3, 3] + 89*CHq3[1, 1] + 89*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      MH2*MZ2^3*SW2*(8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 
          3693*CHd[3, 3] - 11327*CHe[3, 3] - 9649*CHl1[3, 3] - 
          2630*CHl3[1, 1] - 2630*CHl3[2, 2] - 9649*CHl3[3, 3] - 
          3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 2271*CHq1[3, 3] + 
          8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 2271*CHq3[3, 3] - 
          7386*CHu[1, 1] - 7386*CHu[2, 2]) + 2*MW2^2*MZ2^6*
         (3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 9867*CHe[3, 3] - 
          6971*CHl1[3, 3] - 1208*CHl3[1, 1] - 1208*CHl3[2, 2] - 
          6971*CHl3[3, 3] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
          285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
          285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
        8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
          6494*CHe[3, 3] - 5113*CHl1[3, 3] - 1564*CHl3[1, 1] - 
          1564*CHl3[2, 2] - 5113*CHl3[3, 3] - 2274*CHq1[1, 1] - 
          2274*CHq1[2, 2] + 825*CHq1[3, 3] + 3924*CHq3[1, 1] + 
          3924*CHq3[2, 2] + 825*CHq3[3, 3] - 4548*CHu[1, 1] - 
          4548*CHu[2, 2]) - 32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 
          975*CHd[3, 3] - 3257*CHe[3, 3] - 2965*CHl1[3, 3] - 148*CHl3[1, 1] - 
          148*CHl3[2, 2] - 2965*CHl3[3, 3] - 975*CHq1[1, 1] - 
          975*CHq1[2, 2] + 795*CHq1[3, 3] + 2565*CHq3[1, 1] + 
          2565*CHq3[2, 2] + 795*CHq3[3, 3] - 1950*CHu[1, 1] - 
          1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 
          330*CHd[3, 3] - 1176*CHe[3, 3] - 1134*CHl1[3, 3] + 365*CHl3[1, 1] + 
          365*CHl3[2, 2] - 1134*CHl3[3, 3] - 330*CHq1[1, 1] - 
          330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 954*CHq3[2, 2] + 
          312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
        256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
          121*CHe[3, 3] - 121*CHl1[3, 3] + 97*CHl3[1, 1] + 97*CHl3[2, 2] - 
          121*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] + 
          15*CHl3[1, 1] + 15*CHl3[2, 2] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
          2292*CHe[3, 3] + 1391*CHl1[3, 3] + 1391*CHl3[3, 3] + 
          780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
          1560*CHu[2, 2]))))/(72*(2*MW2 - MZ2)^3*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, MZ2, MW2, MW2]*(-18*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (4*MW2^2*MZ2^3*(2*CHe[3, 3] + 20*CHl3[1, 1] + 20*CHl3[2, 2] - 
          57*CHq1[3, 3] - 63*CHq3[3, 3]) - 16*MW2^3*MZ2^2*
         (3*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[1, 1] + 2*CHl3[2, 2] + 
          2*CHl3[3, 3] - 15*CHq1[3, 3] - 6*CHq3[3, 3]) + 
        64*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^4*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        MZ2^5*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
          2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        2*MW2*MZ2^4*(6*CHe[3, 3] + 4*CHl1[3, 3] - 17*CHl3[1, 1] - 
          17*CHl3[2, 2] + 4*CHl3[3, 3] + 48*CHq1[3, 3] + 70*CHq3[3, 3])) + 
      9*MT2^3*(-2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (8*MW2^3*MZ2^3*(28*CHe[3, 3] + 16*CHl1[3, 3] + 52*CHl3[1, 1] + 
          52*CHl3[2, 2] + 16*CHl3[3, 3] - 195*CHq1[3, 3] - 135*CHq3[3, 3]) + 
        128*MW2^6*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        3*MZ2^6*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] + 
          2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) - 
        16*MW2^4*MZ2^2*(16*CHe[3, 3] + 14*CHl1[3, 3] - 15*CHl3[1, 1] - 
          15*CHl3[2, 2] + 14*CHl3[3, 3] - 60*CHq1[3, 3] + 30*CHq3[3, 3]) + 
        32*MW2^5*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 15*CHl3[1, 1] - 
          15*CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 30*CHq3[3, 3]) - 
        2*MW2*MZ2^5*(30*CHe[3, 3] + 18*CHl1[3, 3] - 56*CHl3[1, 1] - 
          56*CHl3[2, 2] + 18*CHl3[3, 3] + 189*CHq1[3, 3] + 285*CHq3[3, 3]) + 
        4*MW2^2*MZ2^4*(4*CHe[3, 3] + 8*CHl1[3, 3] - 104*CHl3[1, 1] - 
          104*CHl3[2, 2] + 8*CHl3[3, 3] + 285*CHq1[3, 3] + 349*CHq3[3, 3])) + 
      MW2^2*(32*MW2^6*MZ2^5*(60501*CHd[1, 1] + 60501*CHd[2, 2] + 
          60501*CHd[3, 3] - 175731*CHe[3, 3] - 128355*CHl1[3, 3] - 
          4176*CHl3[1, 1] - 4176*CHl3[2, 2] + 106121*CHl3[3, 3] - 
          60501*CHq1[1, 1] - 60501*CHq1[2, 2] + 12765*CHq1[3, 3] - 
          73881*CHq3[1, 1] - 73881*CHq3[2, 2] - 14607*CHq3[3, 3] - 
          121002*CHu[1, 1] - 121002*CHu[2, 2]) - 32*MW2^5*MZ2^6*
         (49560*CHd[1, 1] + 49560*CHd[2, 2] + 49560*CHd[3, 3] - 
          142816*CHe[3, 3] - 92600*CHl1[3, 3] + 14757*CHl3[1, 1] + 
          14757*CHl3[2, 2] + 74446*CHl3[3, 3] - 49560*CHq1[1, 1] - 
          49560*CHq1[2, 2] - 3216*CHq1[3, 3] - 47610*CHq3[1, 1] - 
          47610*CHq3[2, 2] - 6810*CHq3[3, 3] - 99120*CHu[1, 1] - 
          99120*CHu[2, 2]) + 16*MW2^4*MZ2^7*(47778*CHd[1, 1] + 
          47778*CHd[2, 2] + 47778*CHd[3, 3] - 142608*CHe[3, 3] - 
          82865*CHl1[3, 3] + 16965*CHl3[1, 1] + 16965*CHl3[2, 2] + 
          65553*CHl3[3, 3] - 47778*CHq1[1, 1] - 47778*CHq1[2, 2] - 
          13269*CHq1[3, 3] - 37656*CHq3[1, 1] - 37656*CHq3[2, 2] - 
          2655*CHq3[3, 3] - 95556*CHu[1, 1] - 95556*CHu[2, 2]) + 
        2*MW2^2*MZ2^9*(14571*CHd[1, 1] + 14571*CHd[2, 2] + 14571*CHd[3, 3] - 
          48517*CHe[3, 3] - 23533*CHl1[3, 3] - 4088*CHl3[1, 1] - 
          4088*CHl3[2, 2] + 21271*CHl3[3, 3] - 14571*CHq1[1, 1] - 
          14571*CHq1[2, 2] - 7893*CHq1[3, 3] - 4455*CHq3[1, 1] - 
          4455*CHq3[2, 2] + 3975*CHq3[3, 3] - 29142*CHu[1, 1] - 
          29142*CHu[2, 2]) - 16*MW2^3*MZ2^8*(13299*CHd[1, 1] + 
          13299*CHd[2, 2] + 13299*CHd[3, 3] - 42021*CHe[3, 3] - 
          22047*CHl1[3, 3] + 1644*CHl3[1, 1] + 1644*CHl3[2, 2] + 
          17912*CHl3[3, 3] - 13299*CHq1[1, 1] - 13299*CHq1[2, 2] - 
          5853*CHq1[3, 3] - 8118*CHq3[1, 1] - 8118*CHq3[2, 2] + 
          726*CHq3[3, 3] - 26598*CHu[1, 1] - 26598*CHu[2, 2]) - 
        256*MW2^7*MZ2^4*(4737*CHd[1, 1] + 4737*CHd[2, 2] + 4737*CHd[3, 3] - 
          14903*CHe[3, 3] - 12799*CHl1[3, 3] - 4296*CHl3[1, 1] - 
          4296*CHl3[2, 2] + 10902*CHl3[3, 3] - 4737*CHq1[1, 1] - 
          4737*CHq1[2, 2] + 3099*CHq1[3, 3] - 8514*CHq3[1, 1] - 
          8514*CHq3[2, 2] - 2220*CHq3[3, 3] - 9474*CHu[1, 1] - 
          9474*CHu[2, 2]) + 512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 
          1014*CHd[2, 2] + 1014*CHd[3, 3] - 2882*CHe[3, 3] - 
          1990*CHl1[3, 3] + 315*CHl3[1, 1] + 315*CHl3[2, 2] + 
          1482*CHl3[3, 3] - 1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 
          186*CHq1[3, 3] - 990*CHq3[1, 1] - 990*CHq3[2, 2] - 126*CHq3[3, 3] - 
          2028*CHu[1, 1] - 2028*CHu[2, 2]) - 4*MW2*MZ2^10*
         (180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 588*CHe[3, 3] - 
          294*CHl1[3, 3] + 407*CHl3[3, 3] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 
          90*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 255*CHq3[3, 3] - 
          360*CHu[1, 1] - 360*CHu[2, 2]) - 2048*MW2^10*MZ2*
         (165*CHd[1, 1] + 165*CHd[2, 2] + 165*CHd[3, 3] - 545*CHe[3, 3] - 
          479*CHl1[3, 3] - 84*CHl3[1, 1] - 84*CHl3[2, 2] + 413*CHl3[3, 3] - 
          165*CHq1[1, 1] - 165*CHq1[2, 2] + 111*CHq1[3, 3] - 333*CHq3[1, 1] - 
          333*CHq3[2, 2] - 93*CHq3[3, 3] - 330*CHu[1, 1] - 330*CHu[2, 2]) + 
        256*MW2^8*MZ2^3*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          1674*CHe[3, 3] - 3152*CHl1[3, 3] - 3917*CHl3[1, 1] - 
          3917*CHl3[2, 2] + 3096*CHl3[3, 3] - 108*CHq1[1, 1] - 
          108*CHq1[2, 2] + 1854*CHq1[3, 3] - 3168*CHq3[1, 1] - 
          3168*CHq3[2, 2] - 1266*CHq3[3, 3] - 216*CHu[1, 1] - 
          216*CHu[2, 2]) - 5*MZ2^11*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] + 49*CHl3[3, 3] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] + 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 12288*MW2^11*(6*CHd[1, 1] + 
          6*CHd[2, 2] + 6*CHd[3, 3] - 22*CHe[3, 3] - 22*CHl1[3, 3] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] + 22*CHl3[3, 3] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] + 6*CHq1[3, 3] - 18*CHq3[1, 1] - 18*CHq3[2, 2] - 
          6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
      MT2^2*(-16*MW2^5*MZ2^6*(99120*CHd[1, 1] + 99120*CHd[2, 2] + 
          99120*CHd[3, 3] - 291968*CHe[3, 3] - 188764*CHl1[3, 3] + 
          4233*CHl3[1, 1] + 4233*CHl3[2, 2] + 145328*CHl3[3, 3] - 
          99120*CHq1[1, 1] - 99120*CHq1[2, 2] + 74136*CHq1[3, 3] - 
          95220*CHq3[1, 1] - 95220*CHq3[2, 2] + 52476*CHq3[3, 3] - 
          198240*CHu[1, 1] - 198240*CHu[2, 2]) + 8*MW2^4*MZ2^7*
         (95556*CHd[1, 1] + 95556*CHd[2, 2] + 95556*CHd[3, 3] - 
          284730*CHe[3, 3] - 164452*CHl1[3, 3] - 6471*CHl3[1, 1] - 
          6471*CHl3[2, 2] + 132384*CHl3[3, 3] - 95556*CHq1[1, 1] - 
          95556*CHq1[2, 2] + 75738*CHq1[3, 3] - 75312*CHq3[1, 1] - 
          75312*CHq3[2, 2] + 110430*CHq3[3, 3] - 191112*CHu[1, 1] - 
          191112*CHu[2, 2]) + 32*MW2^6*MZ2^5*(60501*CHd[1, 1] + 
          60501*CHd[2, 2] + 60501*CHd[3, 3] - 182427*CHe[3, 3] - 
          133089*CHl1[3, 3] - 3663*CHl3[1, 1] - 3663*CHl3[2, 2] + 
          101387*CHl3[3, 3] - 60501*CHq1[1, 1] - 60501*CHq1[2, 2] + 
          51294*CHq1[3, 3] - 73881*CHq3[1, 1] - 73881*CHq3[2, 2] - 
          4104*CHq3[3, 3] - 121002*CHu[1, 1] - 121002*CHu[2, 2]) - 
        4*MW2^3*MZ2^8*(53196*CHd[1, 1] + 53196*CHd[2, 2] + 53196*CHd[3, 3] - 
          161442*CHe[3, 3] - 83616*CHl1[3, 3] - 23799*CHl3[1, 1] - 
          23799*CHl3[2, 2] + 76220*CHl3[3, 3] - 53196*CHq1[1, 1] - 
          53196*CHq1[2, 2] + 58668*CHq1[3, 3] - 32472*CHq3[1, 1] - 
          32472*CHq3[2, 2] + 112578*CHq3[3, 3] - 106392*CHu[1, 1] - 
          106392*CHu[2, 2]) + 2*MW2^2*MZ2^9*(14571*CHd[1, 1] + 
          14571*CHd[2, 2] + 14571*CHd[3, 3] - 42397*CHe[3, 3] - 
          19915*CHl1[3, 3] - 16499*CHl3[1, 1] - 16499*CHl3[2, 2] + 
          24889*CHl3[3, 3] - 14571*CHq1[1, 1] - 14571*CHq1[2, 2] + 
          32796*CHq1[3, 3] - 4455*CHq3[1, 1] - 4455*CHq3[2, 2] + 
          64230*CHq3[3, 3] - 29142*CHu[1, 1] - 29142*CHu[2, 2]) - 
        128*MW2^7*MZ2^4*(9474*CHd[1, 1] + 9474*CHd[2, 2] + 9474*CHd[3, 3] - 
          31237*CHe[3, 3] - 26804*CHl1[3, 3] - 2904*CHl3[1, 1] - 
          2904*CHl3[2, 2] + 20598*CHl3[3, 3] - 9474*CHq1[1, 1] - 
          9474*CHq1[2, 2] + 10788*CHq1[3, 3] - 17028*CHq3[1, 1] - 
          17028*CHq3[2, 2] - 9633*CHq3[3, 3] - 18948*CHu[1, 1] - 
          18948*CHu[2, 2]) + 512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 
          1014*CHd[2, 2] + 1014*CHd[3, 3] - 2954*CHe[3, 3] - 
          2044*CHl1[3, 3] - 513*CHl3[1, 1] - 513*CHl3[2, 2] + 
          1428*CHl3[3, 3] - 1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 
          510*CHq1[3, 3] - 990*CHq3[1, 1] - 990*CHq3[2, 2] + 342*CHq3[3, 3] - 
          2028*CHu[1, 1] - 2028*CHu[2, 2]) - 2*MW2*MZ2^10*
         (360*CHd[1, 1] + 360*CHd[2, 2] + 360*CHd[3, 3] + 30*CHe[3, 3] + 
          60*CHl1[3, 3] - 1485*CHl3[1, 1] - 1485*CHl3[2, 2] + 
          1462*CHl3[3, 3] - 360*CHq1[1, 1] - 360*CHq1[2, 2] + 
          5490*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 
          9510*CHq3[3, 3] - 720*CHu[1, 1] - 720*CHu[2, 2]) - 
        1024*MW2^10*MZ2*(330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 
          1108*CHe[3, 3] - 976*CHl1[3, 3] - 177*CHl3[1, 1] - 177*CHl3[2, 2] + 
          808*CHl3[3, 3] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 276*CHq1[3, 3] - 
          666*CHq3[1, 1] - 666*CHq3[2, 2] - 312*CHq3[3, 3] - 660*CHu[1, 1] - 
          660*CHu[2, 2]) + 128*MW2^8*MZ2^3*(216*CHd[1, 1] + 216*CHd[2, 2] + 
          216*CHd[3, 3] - 3654*CHe[3, 3] - 6682*CHl1[3, 3] - 733*CHl3[1, 1] - 
          733*CHl3[2, 2] + 5814*CHl3[3, 3] - 216*CHq1[1, 1] - 
          216*CHq1[2, 2] + 3492*CHq1[3, 3] - 6336*CHq3[1, 1] - 
          6336*CHq3[2, 2] - 9012*CHq3[3, 3] - 432*CHu[1, 1] - 
          432*CHu[2, 2]) - 5*MZ2^11*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 134*CHe[3, 3] - 67*CHl1[3, 3] + 45*CHl3[1, 1] + 
          45*CHl3[2, 2] + 31*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          150*CHq1[3, 3] - 210*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        24576*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
          11*CHe[3, 3] - 11*CHl1[3, 3] - CHl3[1, 1] - CHl3[2, 2] + 
          11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] - 
          9*CHq3[1, 1] - 9*CHq3[2, 2] - 6*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) - MT2*(2*MW2 - MZ2)*
       (16*MW2^6*MZ2^5*(121002*CHd[1, 1] + 121002*CHd[2, 2] + 
          121002*CHd[3, 3] - 352758*CHe[3, 3] - 257484*CHl1[3, 3] - 
          9063*CHl3[1, 1] - 9063*CHl3[2, 2] + 211468*CHl3[3, 3] - 
          121002*CHq1[1, 1] - 121002*CHq1[2, 2] + 33603*CHq1[3, 3] - 
          147762*CHq3[1, 1] - 147762*CHq3[2, 2] - 24543*CHq3[3, 3] - 
          242004*CHu[1, 1] - 242004*CHu[2, 2]) + 8*MW2^4*MZ2^7*
         (95556*CHd[1, 1] + 95556*CHd[2, 2] + 95556*CHd[3, 3] - 
          284667*CHe[3, 3] - 165361*CHl1[3, 3] + 29871*CHl3[1, 1] + 
          29871*CHl3[2, 2] + 131475*CHl3[3, 3] - 95556*CHq1[1, 1] - 
          95556*CHq1[2, 2] - 21192*CHq1[3, 3] - 75312*CHq3[1, 1] - 
          75312*CHq3[2, 2] + 2160*CHq3[3, 3] - 191112*CHu[1, 1] - 
          191112*CHu[2, 2]) - 32*MW2^5*MZ2^6*(49560*CHd[1, 1] + 
          49560*CHd[2, 2] + 49560*CHd[3, 3] - 142852*CHe[3, 3] - 
          92573*CHl1[3, 3] + 12633*CHl3[1, 1] + 12633*CHl3[2, 2] + 
          74473*CHl3[3, 3] - 49560*CHq1[1, 1] - 49560*CHq1[2, 2] + 
          78*CHq1[3, 3] - 47610*CHq3[1, 1] - 47610*CHq3[2, 2] - 
          3102*CHq3[3, 3] - 99120*CHu[1, 1] - 99120*CHu[2, 2]) + 
        MW2^2*MZ2^9*(29142*CHd[1, 1] + 29142*CHd[2, 2] + 29142*CHd[3, 3] - 
          96854*CHe[3, 3] - 46976*CHl1[3, 3] - 8401*CHl3[1, 1] - 
          8401*CHl3[2, 2] + 42632*CHl3[3, 3] - 29142*CHq1[1, 1] - 
          29142*CHq1[2, 2] - 15111*CHq1[3, 3] - 8910*CHq3[1, 1] - 
          8910*CHq3[2, 2] + 9075*CHq3[3, 3] - 58284*CHu[1, 1] - 
          58284*CHu[2, 2]) - 64*MW2^7*MZ2^4*(18948*CHd[1, 1] + 
          18948*CHd[2, 2] + 18948*CHd[3, 3] - 60035*CHe[3, 3] - 
          51538*CHl1[3, 3] - 14412*CHl3[1, 1] - 14412*CHl3[2, 2] + 
          43266*CHl3[3, 3] - 18948*CHq1[1, 1] - 18948*CHq1[2, 2] + 
          13098*CHq1[3, 3] - 34056*CHq3[1, 1] - 34056*CHq3[2, 2] - 
          10401*CHq3[3, 3] - 37896*CHu[1, 1] - 37896*CHu[2, 2]) + 
        512*MW2^9*MZ2^2*(1014*CHd[1, 1] + 1014*CHd[2, 2] + 1014*CHd[3, 3] - 
          2918*CHe[3, 3] - 2017*CHl1[3, 3] + 1455*CHl3[3, 3] - 
          1014*CHq1[1, 1] - 1014*CHq1[2, 2] + 348*CHq1[3, 3] - 
          990*CHq3[1, 1] - 990*CHq3[2, 2] - 36*CHq3[3, 3] - 2028*CHu[1, 1] - 
          2028*CHu[2, 2]) - 512*MW2^10*MZ2*(660*CHd[1, 1] + 660*CHd[2, 2] + 
          660*CHd[3, 3] - 2198*CHe[3, 3] - 1934*CHl1[3, 3] - 345*CHl3[1, 1] - 
          345*CHl3[2, 2] + 1634*CHl3[3, 3] - 660*CHq1[1, 1] - 
          660*CHq1[2, 2] + 498*CHq1[3, 3] - 1332*CHq3[1, 1] - 
          1332*CHq3[2, 2] - 498*CHq3[3, 3] - 1320*CHu[1, 1] - 
          1320*CHu[2, 2]) + 64*MW2^8*MZ2^3*(432*CHd[1, 1] + 432*CHd[2, 2] + 
          432*CHd[3, 3] - 6714*CHe[3, 3] - 12698*CHl1[3, 3] - 
          11195*CHl3[1, 1] - 11195*CHl3[2, 2] + 12294*CHl3[3, 3] - 
          432*CHq1[1, 1] - 432*CHq1[2, 2] + 6336*CHq1[3, 3] - 
          12672*CHq3[1, 1] - 12672*CHq3[2, 2] - 7800*CHq3[3, 3] - 
          864*CHu[1, 1] - 864*CHu[2, 2]) - 4*MW2*MZ2^10*
         (180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 588*CHe[3, 3] - 
          294*CHl1[3, 3] + 407*CHl3[3, 3] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 
          90*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] + 255*CHq3[3, 3] - 
          360*CHu[1, 1] - 360*CHu[2, 2]) - 5*MZ2^11*(30*CHd[1, 1] + 
          30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] + 
          49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] + 
          15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^11*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          44*CHe[3, 3] - 44*CHl1[3, 3] - 7*CHl3[1, 1] - 7*CHl3[2, 2] + 
          44*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 12*CHq1[3, 3] - 
          36*CHq3[1, 1] - 36*CHq3[2, 2] - 18*CHq3[3, 3] - 24*CHu[1, 1] - 
          24*CHu[2, 2]) + 2*MW2^3*MZ2^8*(-106392*CHd[1, 1] - 
          106392*CHd[2, 2] - 106392*CHd[3, 3] + 335322*CHe[3, 3] + 
          175908*CHl1[3, 3] - 10317*CHl3[1, 1] - 10317*CHl3[2, 2] - 
          143764*CHl3[3, 3] + 106392*CHq1[1, 1] + 106392*CHq1[2, 2] + 
          42504*CHq1[3, 3] + 64944*CHq3[1, 1] + 64944*CHq3[2, 2] - 
          12558*CHq3[3, 3] + 212784*CHu[1, 1] + 212784*CHu[2, 2]))))/
    (72*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (MH2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 
          3693*CHd[3, 3] - 11327*CHe[3, 3] - 9649*CHl1[3, 3] - 
          2630*CHl3[1, 1] - 2630*CHl3[2, 2] - 9649*CHl3[3, 3] - 
          3693*CHq1[1, 1] - 3693*CHq1[2, 2] + 2271*CHq1[3, 3] + 
          8235*CHq3[1, 1] + 8235*CHq3[2, 2] + 2271*CHq3[3, 3] - 
          7386*CHu[1, 1] - 7386*CHu[2, 2]) + 2*MW2^2*MZ2^6*
         (3525*CHd[1, 1] + 3525*CHd[2, 2] + 3525*CHd[3, 3] - 9867*CHe[3, 3] - 
          6971*CHl1[3, 3] - 1208*CHl3[1, 1] - 1208*CHl3[2, 2] - 
          6971*CHl3[3, 3] - 3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 
          285*CHq1[3, 3] + 4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 
          285*CHq3[3, 3] - 7050*CHu[1, 1] - 7050*CHu[2, 2]) - 
        8*MW2^3*MZ2^5*(2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 
          6494*CHe[3, 3] - 5113*CHl1[3, 3] - 1564*CHl3[1, 1] - 
          1564*CHl3[2, 2] - 5113*CHl3[3, 3] - 2274*CHq1[1, 1] - 
          2274*CHq1[2, 2] + 825*CHq1[3, 3] + 3924*CHq3[1, 1] + 
          3924*CHq3[2, 2] + 825*CHq3[3, 3] - 4548*CHu[1, 1] - 
          4548*CHu[2, 2]) - 32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 
          975*CHd[3, 3] - 3257*CHe[3, 3] - 2965*CHl1[3, 3] - 148*CHl3[1, 1] - 
          148*CHl3[2, 2] - 2965*CHl3[3, 3] - 975*CHq1[1, 1] - 
          975*CHq1[2, 2] + 795*CHq1[3, 3] + 2565*CHq3[1, 1] + 
          2565*CHq3[2, 2] + 795*CHq3[3, 3] - 1950*CHu[1, 1] - 
          1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 
          330*CHd[3, 3] - 1176*CHe[3, 3] - 1134*CHl1[3, 3] + 365*CHl3[1, 1] + 
          365*CHl3[2, 2] - 1134*CHl3[3, 3] - 330*CHq1[1, 1] - 
          330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 954*CHq3[2, 2] + 
          312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
        256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
          121*CHe[3, 3] - 121*CHl1[3, 3] + 97*CHl3[1, 1] + 97*CHl3[2, 2] - 
          121*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] + 
          15*CHl3[1, 1] + 15*CHl3[2, 2] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
          2292*CHe[3, 3] + 1391*CHl1[3, 3] + 1391*CHl3[3, 3] + 
          780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
          1560*CHu[2, 2])) - 12*MW2^2*MZ2*
       (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
          11327*CHe[3, 3] - 9649*CHl1[3, 3] - 2630*CHl3[1, 1] - 
          2630*CHl3[2, 2] - 9649*CHl3[3, 3] - 3693*CHq1[1, 1] - 
          3693*CHq1[2, 2] + 2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 
          8235*CHq3[2, 2] + 2271*CHq3[3, 3] - 7386*CHu[1, 1] - 
          7386*CHu[2, 2]) + 2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 
          3525*CHd[3, 3] - 9867*CHe[3, 3] - 6971*CHl1[3, 3] - 
          1208*CHl3[1, 1] - 1208*CHl3[2, 2] - 6971*CHl3[3, 3] - 
          3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 285*CHq1[3, 3] + 
          4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 285*CHq3[3, 3] - 
          7050*CHu[1, 1] - 7050*CHu[2, 2]) - 8*MW2^3*MZ2^5*
         (2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 6494*CHe[3, 3] - 
          5113*CHl1[3, 3] - 1564*CHl3[1, 1] - 1564*CHl3[2, 2] - 
          5113*CHl3[3, 3] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
          825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
          825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
          3257*CHe[3, 3] - 2965*CHl1[3, 3] - 148*CHl3[1, 1] - 
          148*CHl3[2, 2] - 2965*CHl3[3, 3] - 975*CHq1[1, 1] - 
          975*CHq1[2, 2] + 795*CHq1[3, 3] + 2565*CHq3[1, 1] + 
          2565*CHq3[2, 2] + 795*CHq3[3, 3] - 1950*CHu[1, 1] - 
          1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 
          330*CHd[3, 3] - 1176*CHe[3, 3] - 1134*CHl1[3, 3] + 365*CHl3[1, 1] + 
          365*CHl3[2, 2] - 1134*CHl3[3, 3] - 330*CHq1[1, 1] - 
          330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 954*CHq3[2, 2] + 
          312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
        256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
          121*CHe[3, 3] - 121*CHl1[3, 3] + 97*CHl3[1, 1] + 97*CHl3[2, 2] - 
          121*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] + 
          15*CHl3[1, 1] + 15*CHl3[2, 2] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
          2292*CHe[3, 3] + 1391*CHl1[3, 3] + 1391*CHl3[3, 3] + 
          780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
          1560*CHu[2, 2])) - MH2^2*(2*MW2 + 3*MZ2)*
       (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
          11327*CHe[3, 3] - 9649*CHl1[3, 3] - 2630*CHl3[1, 1] - 
          2630*CHl3[2, 2] - 9649*CHl3[3, 3] - 3693*CHq1[1, 1] - 
          3693*CHq1[2, 2] + 2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 
          8235*CHq3[2, 2] + 2271*CHq3[3, 3] - 7386*CHu[1, 1] - 
          7386*CHu[2, 2]) + 2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 
          3525*CHd[3, 3] - 9867*CHe[3, 3] - 6971*CHl1[3, 3] - 
          1208*CHl3[1, 1] - 1208*CHl3[2, 2] - 6971*CHl3[3, 3] - 
          3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 285*CHq1[3, 3] + 
          4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 285*CHq3[3, 3] - 
          7050*CHu[1, 1] - 7050*CHu[2, 2]) - 8*MW2^3*MZ2^5*
         (2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 6494*CHe[3, 3] - 
          5113*CHl1[3, 3] - 1564*CHl3[1, 1] - 1564*CHl3[2, 2] - 
          5113*CHl3[3, 3] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
          825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
          825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
        32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
          3257*CHe[3, 3] - 2965*CHl1[3, 3] - 148*CHl3[1, 1] - 
          148*CHl3[2, 2] - 2965*CHl3[3, 3] - 975*CHq1[1, 1] - 
          975*CHq1[2, 2] + 795*CHq1[3, 3] + 2565*CHq3[1, 1] + 
          2565*CHq3[2, 2] + 795*CHq3[3, 3] - 1950*CHu[1, 1] - 
          1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*(330*CHd[1, 1] + 330*CHd[2, 2] + 
          330*CHd[3, 3] - 1176*CHe[3, 3] - 1134*CHl1[3, 3] + 365*CHl3[1, 1] + 
          365*CHl3[2, 2] - 1134*CHl3[3, 3] - 330*CHq1[1, 1] - 
          330*CHq1[2, 2] + 312*CHq1[3, 3] + 954*CHq3[1, 1] + 954*CHq3[2, 2] + 
          312*CHq3[3, 3] - 660*CHu[1, 1] - 660*CHu[2, 2]) - 
        256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
          121*CHe[3, 3] - 121*CHl1[3, 3] + 97*CHl3[1, 1] + 97*CHl3[2, 2] - 
          121*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 33*CHq1[3, 3] + 
          99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 66*CHu[1, 1] - 
          66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] + 
          15*CHl3[1, 1] + 15*CHl3[2, 2] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
          2292*CHe[3, 3] + 1391*CHl1[3, 3] + 1391*CHl3[3, 3] + 
          780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
          450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
          1560*CHu[2, 2])) + MH2*MW2*(-8*MW2^5*MZ2^4*(54807*CHd[1, 1] + 
          54807*CHd[2, 2] + 54807*CHd[3, 3] - 184093*CHe[3, 3] - 
          168251*CHl1[3, 3] - 21730*CHl3[1, 1] - 21730*CHl3[2, 2] - 
          168251*CHl3[3, 3] - 54807*CHq1[1, 1] - 54807*CHq1[2, 2] + 
          45429*CHq1[3, 3] + 145665*CHq3[1, 1] + 145665*CHq3[2, 2] + 
          45429*CHq3[3, 3] - 109614*CHu[1, 1] - 109614*CHu[2, 2]) + 
        8*MW2^4*MZ2^5*(53121*CHd[1, 1] + 53121*CHd[2, 2] + 53121*CHd[3, 3] - 
          163411*CHe[3, 3] - 139622*CHl1[3, 3] - 40676*CHl3[1, 1] - 
          40676*CHl3[2, 2] - 139622*CHl3[3, 3] - 53121*CHq1[1, 1] - 
          53121*CHq1[2, 2] + 33240*CHq1[3, 3] + 119601*CHq3[1, 1] + 
          119601*CHq3[2, 2] + 33240*CHq3[3, 3] - 106242*CHu[1, 1] - 
          106242*CHu[2, 2]) + 2*MW2^2*MZ2^7*(52095*CHd[1, 1] + 
          52095*CHd[2, 2] + 52095*CHd[3, 3] - 145713*CHe[3, 3] - 
          103174*CHl1[3, 3] - 9984*CHl3[1, 1] - 9984*CHl3[2, 2] - 
          103174*CHl3[3, 3] - 52095*CHq1[1, 1] - 52095*CHq1[2, 2] + 
          4440*CHq1[3, 3] + 60975*CHq3[1, 1] + 60975*CHq3[2, 2] + 
          4440*CHq3[3, 3] - 104190*CHu[1, 1] - 104190*CHu[2, 2]) + 
        32*MW2^6*MZ2^3*(8925*CHd[1, 1] + 8925*CHd[2, 2] + 8925*CHd[3, 3] - 
          32023*CHe[3, 3] - 31055*CHl1[3, 3] + 5932*CHl3[1, 1] + 
          5932*CHl3[2, 2] - 31055*CHl3[3, 3] - 8925*CHq1[1, 1] - 
          8925*CHq1[2, 2] + 8565*CHq1[3, 3] + 26055*CHq3[1, 1] + 
          26055*CHq3[2, 2] + 8565*CHq3[3, 3] - 17850*CHu[1, 1] - 
          17850*CHu[2, 2]) - 5*MW2*MZ2^8*(4650*CHd[1, 1] + 4650*CHd[2, 2] + 
          4650*CHd[3, 3] - 13654*CHe[3, 3] - 8297*CHl1[3, 3] + 
          576*CHl3[1, 1] + 576*CHl3[2, 2] - 8297*CHl3[3, 3] - 
          4650*CHq1[1, 1] - 4650*CHq1[2, 2] - 975*CHq1[3, 3] + 
          2700*CHq3[1, 1] + 2700*CHq3[2, 2] - 975*CHq3[3, 3] - 
          9300*CHu[1, 1] - 9300*CHu[2, 2]) - 64*MW2^7*MZ2^2*
         (1650*CHd[1, 1] + 1650*CHd[2, 2] + 1650*CHd[3, 3] - 6084*CHe[3, 3] - 
          6126*CHl1[3, 3] + 3907*CHl3[1, 1] + 3907*CHl3[2, 2] - 
          6126*CHl3[3, 3] - 1650*CHq1[1, 1] - 1650*CHq1[2, 2] + 
          1668*CHq1[3, 3] + 4986*CHq3[1, 1] + 4986*CHq3[2, 2] + 
          1668*CHq3[3, 3] - 3300*CHu[1, 1] - 3300*CHu[2, 2]) + 
        256*MW2^8*MZ2*(57*CHd[1, 1] + 57*CHd[2, 2] + 57*CHd[3, 3] - 
          209*CHe[3, 3] - 209*CHl1[3, 3] + 263*CHl3[1, 1] + 263*CHl3[2, 2] - 
          209*CHl3[3, 3] - 57*CHq1[1, 1] - 57*CHq1[2, 2] + 57*CHq1[3, 3] + 
          171*CHq3[1, 1] + 171*CHq3[2, 2] + 57*CHq3[3, 3] - 114*CHu[1, 1] - 
          114*CHu[2, 2]) + 75*MZ2^9*(30*CHd[1, 1] + 30*CHd[2, 2] + 
          30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
          60*CHu[1, 1] - 60*CHu[2, 2]) + 512*MW2^9*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] + 
          15*CHl3[1, 1] + 15*CHl3[2, 2] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        2*MW2^3*MZ2^6*(-132915*CHd[1, 1] - 132915*CHd[2, 2] - 
          132915*CHd[3, 3] + 379773*CHe[3, 3] + 299809*CHl1[3, 3] + 
          79816*CHl3[1, 1] + 79816*CHl3[2, 2] + 299809*CHl3[3, 3] + 
          132915*CHq1[1, 1] + 132915*CHq1[2, 2] - 49215*CHq1[3, 3] - 
          231345*CHq3[1, 1] - 231345*CHq3[2, 2] - 49215*CHq3[3, 3] + 
          265830*CHu[1, 1] + 265830*CHu[2, 2]))))/
    (72*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-2*MW2*(MW2 + MZ2)*(-(MW2^2*MZ2^4*(20*CHe[3, 3] + 4*CHl1[3, 3] + 
           167*CHl3[1, 1] + 167*CHl3[2, 2] + 4*CHl3[3, 3] - 162*CHq1[3, 3] - 
           314*CHq3[3, 3])) + 8*MW2^4*MZ2^2*(2*CHe[3, 3] - 2*CHl1[3, 3] + 
          43*CHl3[1, 1] + 43*CHl3[2, 2] - 2*CHl3[3, 3] - 24*CHq1[3, 3] - 
          68*CHq3[3, 3]) - 32*MW2^5*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] + 
          12*CHl3[1, 1] + 12*CHl3[2, 2] + 2*CHl3[3, 3] - 3*CHq1[3, 3] - 
          3*CHq3[3, 3]) + 64*MW2^6*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) + 
        2*MZ2^6*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] + 15*CHq1[3, 3] + 
          5*CHq3[3, 3]) + 4*MW2^3*MZ2^3*(20*CHe[3, 3] + 14*CHl1[3, 3] + 
          27*CHl3[1, 1] + 27*CHl3[2, 2] + 14*CHl3[3, 3] + 9*CHq1[3, 3] + 
          21*CHq3[3, 3]) - MW2*MZ2^5*(16*CHe[3, 3] + 10*CHl1[3, 3] - 
          17*CHl3[1, 1] - 17*CHl3[2, 2] + 10*CHl3[3, 3] + 132*CHq1[3, 3] + 
          144*CHq3[3, 3])) + MT2^3*(128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 32*MW2^4*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 
          8*CHl3[1, 1] - 8*CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 
          14*CHq3[3, 3] + 3*CHu[3, 3]) + 4*MW2^2*MZ2^3*(12*CHe[3, 3] + 
          4*CHl1[3, 3] + 53*CHl3[1, 1] + 53*CHl3[2, 2] + 4*CHl3[3, 3] - 
          162*CHq1[3, 3] - 162*CHq3[3, 3] + 9*CHu[3, 3]) - 
        16*MW2^3*MZ2^2*(8*CHe[3, 3] + 6*CHl1[3, 3] - 2*CHl3[1, 1] - 
          2*CHl3[2, 2] + 6*CHl3[3, 3] - 36*CHq1[3, 3] - 6*CHq3[3, 3] + 
          9*CHu[3, 3]) + 4*MW2*MZ2^4*(8*CHe[3, 3] + 6*CHl1[3, 3] - 
          34*CHl3[1, 1] - 34*CHl3[2, 2] + 6*CHl3[3, 3] + 81*CHq1[3, 3] + 
          115*CHq3[3, 3] + 9*CHu[3, 3]) - MZ2^5*(16*CHe[3, 3] + 
          8*CHl1[3, 3] - 20*CHl3[1, 1] - 20*CHl3[2, 2] + 8*CHl3[3, 3] + 
          60*CHq1[3, 3] + 100*CHq3[3, 3] + 15*CHu[3, 3])) - 
      MT2^2*MZ2*(MZ2^5*(4*CHe[3, 3] + 2*CHl1[3, 3] - 5*CHl3[1, 1] - 
          5*CHl3[2, 2] + 2*CHl3[3, 3] + 30*CHq1[3, 3] + 10*CHq3[3, 3]) - 
        64*MW2^5*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) + 8*MW2^3*MZ2^2*(22*CHe[3, 3] + 
          12*CHl1[3, 3] + 44*CHl3[1, 1] + 44*CHl3[2, 2] + 12*CHl3[3, 3] - 
          117*CHq1[3, 3] - 93*CHq3[3, 3] + 9*CHu[3, 3]) + 
        8*MW2^2*MZ2^3*(3*CHe[3, 3] + 4*CHl1[3, 3] - 37*CHl3[1, 1] - 
          37*CHl3[2, 2] + 4*CHl3[3, 3] + 81*CHq1[3, 3] + 135*CHq3[3, 3] + 
          9*CHu[3, 3]) - 2*MW2*MZ2^4*(22*CHe[3, 3] + 12*CHl1[3, 3] - 
          17*CHl3[1, 1] - 17*CHl3[2, 2] + 12*CHl3[3, 3] + 111*CHq1[3, 3] + 
          167*CHq3[3, 3] + 15*CHu[3, 3]) - 16*MW2^4*MZ2*
         (10*CHe[3, 3] + 10*CHl1[3, 3] - 13*CHl3[1, 1] - 13*CHl3[2, 2] + 
          10*CHl3[3, 3] - 42*CHq1[3, 3] + 46*CHq3[3, 3] + 18*CHu[3, 3])) + 
      MT2*MW2*(768*MW2^6*CHq3[3, 3] + 4*MW2^3*MZ2^3*(28*CHe[3, 3] + 
          12*CHl1[3, 3] + 85*CHl3[1, 1] + 85*CHl3[2, 2] + 12*CHl3[3, 3] + 
          162*CHq1[3, 3] - 30*CHq3[3, 3] - 63*CHu[3, 3]) - 
        32*MW2^5*MZ2*(6*CHe[3, 3] + 6*CHl1[3, 3] + 22*CHl3[1, 1] + 
          22*CHl3[2, 2] + 6*CHl3[3, 3] - 6*CHq1[3, 3] - 10*CHq3[3, 3] - 
          3*CHu[3, 3]) + 16*MW2^4*MZ2^2*(4*CHe[3, 3] - 2*CHl1[3, 3] + 
          35*CHl3[1, 1] + 35*CHl3[2, 2] - 2*CHl3[3, 3] - 36*CHq1[3, 3] - 
          74*CHq3[3, 3] + 3*CHu[3, 3]) - 2*MZ2^6*(8*CHe[3, 3] + 
          4*CHl1[3, 3] + 4*CHl3[3, 3] + 80*CHq3[3, 3] + 15*CHu[3, 3]) + 
        4*MW2^2*MZ2^4*(12*CHe[3, 3] + 10*CHl1[3, 3] - 30*CHl3[1, 1] - 
          30*CHl3[2, 2] + 10*CHl3[3, 3] - 81*CHq1[3, 3] + 105*CHq3[3, 3] + 
          27*CHu[3, 3]) + MW2*MZ2^5*(-16*CHe[3, 3] - 148*CHl3[1, 1] - 
          148*CHl3[2, 2] + 60*CHq1[3, 3] + 244*CHq3[3, 3] + 57*CHu[3, 3]))))/
    (12*MZ2*(-2*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(18*MT2^4*(-2*MW2 + MZ2)^2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (128*MW2^5*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        32*MW2^4*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 8*CHl3[1, 1] - 
          8*CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 14*CHq3[3, 3] + 
          3*CHu[3, 3]) + 4*MW2^2*MZ2^3*(12*CHe[3, 3] + 4*CHl1[3, 3] + 
          53*CHl3[1, 1] + 53*CHl3[2, 2] + 4*CHl3[3, 3] - 162*CHq1[3, 3] - 
          162*CHq3[3, 3] + 9*CHu[3, 3]) - 16*MW2^3*MZ2^2*
         (8*CHe[3, 3] + 6*CHl1[3, 3] - 2*CHl3[1, 1] - 2*CHl3[2, 2] + 
          6*CHl3[3, 3] - 36*CHq1[3, 3] - 6*CHq3[3, 3] + 9*CHu[3, 3]) + 
        4*MW2*MZ2^4*(8*CHe[3, 3] + 6*CHl1[3, 3] - 34*CHl3[1, 1] - 
          34*CHl3[2, 2] + 6*CHl3[3, 3] + 81*CHq1[3, 3] + 115*CHq3[3, 3] + 
          9*CHu[3, 3]) - MZ2^5*(16*CHe[3, 3] + 8*CHl1[3, 3] - 20*CHl3[1, 1] - 
          20*CHl3[2, 2] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3])) - MT2^3*(8192*MW2^10*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 88*CHe[3, 3] - 88*CHl1[3, 3] - 31*CHl3[1, 1] - 
          31*CHl3[2, 2] - 88*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
          24*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 6*CHq3[3, 3] - 
          48*CHu[1, 1] - 48*CHu[2, 2]) + 4*MW2^2*MZ2^8*(40281*CHd[1, 1] + 
          40281*CHd[2, 2] + 40281*CHd[3, 3] - 144519*CHe[3, 3] - 
          37613*CHl1[3, 3] + 4442*CHl3[1, 1] + 4442*CHl3[2, 2] - 
          37613*CHl3[3, 3] - 40281*CHq1[1, 1] - 40281*CHq1[2, 2] + 
          62613*CHq1[3, 3] - 69345*CHq3[1, 1] - 69345*CHq3[2, 2] + 
          22449*CHq3[3, 3] - 80562*CHu[1, 1] - 80562*CHu[2, 2] - 
          18258*CHu[3, 3]) - 8*MW2^3*MZ2^7*(104610*CHd[1, 1] + 
          104610*CHd[2, 2] + 104610*CHd[3, 3] - 342850*CHe[3, 3] - 
          109218*CHl1[3, 3] + 51871*CHl3[1, 1] + 51871*CHl3[2, 2] - 
          109218*CHl3[3, 3] - 104610*CHq1[1, 1] - 104610*CHq1[2, 2] + 
          67284*CHq1[3, 3] - 134730*CHq3[1, 1] - 134730*CHq3[2, 2] + 
          43404*CHq3[3, 3] - 209220*CHu[1, 1] - 209220*CHu[2, 2] - 
          15942*CHu[3, 3]) - 6*MW2*MZ2^9*(2310*CHd[1, 1] + 2310*CHd[2, 2] + 
          2310*CHd[3, 3] - 8754*CHe[3, 3] - 1622*CHl1[3, 3] - 
          2280*CHl3[1, 1] - 2280*CHl3[2, 2] - 1622*CHl3[3, 3] - 
          2310*CHq1[1, 1] - 2310*CHq1[2, 2] + 7960*CHq1[3, 3] - 
          4950*CHq3[1, 1] - 4950*CHq3[2, 2] + 4340*CHq3[3, 3] - 
          4620*CHu[1, 1] - 4620*CHu[2, 2] - 1535*CHu[3, 3]) + 
        1024*MW2^8*MZ2^2*(3603*CHd[1, 1] + 3603*CHd[2, 2] + 3603*CHd[3, 3] - 
          10421*CHe[3, 3] - 7187*CHl1[3, 3] + 484*CHl3[1, 1] + 
          484*CHl3[2, 2] - 7187*CHl3[3, 3] - 3603*CHq1[1, 1] - 
          3603*CHq1[2, 2] + 1401*CHq1[3, 3] + 4761*CHq3[1, 1] + 
          4761*CHq3[2, 2] - 1359*CHq3[3, 3] - 7206*CHu[1, 1] - 
          7206*CHu[2, 2] - 375*CHu[3, 3]) - 256*MW2^7*MZ2^3*
         (24402*CHd[1, 1] + 24402*CHd[2, 2] + 24402*CHd[3, 3] - 
          67460*CHe[3, 3] - 39628*CHl1[3, 3] + 10713*CHl3[1, 1] + 
          10713*CHl3[2, 2] - 39628*CHl3[3, 3] - 24402*CHq1[1, 1] - 
          24402*CHq1[2, 2] + 2394*CHq1[3, 3] + 16686*CHq3[1, 1] + 
          16686*CHq3[2, 2] - 5790*CHq3[3, 3] - 48804*CHu[1, 1] - 
          48804*CHu[2, 2] - 84*CHu[3, 3]) - 2048*MW2^9*MZ2*
         (624*CHd[1, 1] + 624*CHd[2, 2] + 624*CHd[3, 3] - 1986*CHe[3, 3] - 
          1634*CHl1[3, 3] - 262*CHl3[1, 1] - 262*CHl3[2, 2] - 
          1634*CHl3[3, 3] - 624*CHq1[1, 1] - 624*CHq1[2, 2] + 
          444*CHq1[3, 3] + 1296*CHq3[1, 1] + 1296*CHq3[2, 2] - 
          168*CHq3[3, 3] - 1248*CHu[1, 1] - 1248*CHu[2, 2] - 81*CHu[3, 3]) + 
        45*MZ2^10*(16*CHe[3, 3] + 8*CHl1[3, 3] - 20*CHl3[1, 1] - 
          20*CHl3[2, 2] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3]) + 256*MW2^6*MZ2^4*(26829*CHd[1, 1] + 
          26829*CHd[2, 2] + 26829*CHd[3, 3] - 74090*CHe[3, 3] - 
          37420*CHl1[3, 3] + 15429*CHl3[1, 1] + 15429*CHl3[2, 2] - 
          37420*CHl3[3, 3] - 26829*CHq1[1, 1] - 26829*CHq1[2, 2] - 
          2352*CHq1[3, 3] + 3429*CHq3[1, 1] + 3429*CHq3[2, 2] + 
          219*CHq3[3, 3] - 53658*CHu[1, 1] - 53658*CHu[2, 2] + 
          2607*CHu[3, 3]) + 16*MW2^4*MZ2^6*(160017*CHd[1, 1] + 
          160017*CHd[2, 2] + 160017*CHd[3, 3] - 484107*CHe[3, 3] - 
          181649*CHl1[3, 3] + 97424*CHl3[1, 1] + 97424*CHl3[2, 2] - 
          181649*CHl3[3, 3] - 160017*CHq1[1, 1] - 160017*CHq1[2, 2] + 
          20433*CHq1[3, 3] - 134577*CHq3[1, 1] - 134577*CHq3[2, 2] + 
          59697*CHq3[3, 3] - 320034*CHu[1, 1] - 320034*CHu[2, 2] + 
          8655*CHu[3, 3]) - 32*MW2^5*MZ2^5*(159378*CHd[1, 1] + 
          159378*CHd[2, 2] + 159378*CHd[3, 3] - 454678*CHe[3, 3] - 
          198158*CHl1[3, 3] + 98757*CHl3[1, 1] + 98757*CHl3[2, 2] - 
          198158*CHl3[3, 3] - 159378*CHq1[1, 1] - 159378*CHq1[2, 2] - 
          15594*CHq1[3, 3] - 59562*CHq3[1, 1] - 59562*CHq3[2, 2] + 
          37962*CHq3[3, 3] - 318756*CHu[1, 1] - 318756*CHu[2, 2] + 
          21039*CHu[3, 3])) + 2*MW2^2*(MW2 + MZ2)*
       (36864*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) + 
        1024*MW2^8*MZ2^2*(312*CHd[1, 1] + 312*CHd[2, 2] + 312*CHd[3, 3] - 
          903*CHe[3, 3] - 745*CHl1[3, 3] + 436*CHl3[1, 1] + 436*CHl3[2, 2] - 
          745*CHl3[3, 3] - 312*CHq1[1, 1] - 312*CHq1[2, 2] - 48*CHq1[3, 3] + 
          648*CHq3[1, 1] + 648*CHq3[2, 2] - 156*CHq3[3, 3] - 624*CHu[1, 1] - 
          624*CHu[2, 2]) - 2048*MW2^9*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 70*CHe[3, 3] - 70*CHl1[3, 3] + 104*CHl3[1, 1] + 
          104*CHl3[2, 2] - 70*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 
          3*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 141*CHq3[3, 3] - 
          48*CHu[1, 1] - 48*CHu[2, 2]) + 8*MW2^4*MZ2^6*(117420*CHd[1, 1] + 
          117420*CHd[2, 2] + 117420*CHd[3, 3] - 341980*CHe[3, 3] - 
          139928*CHl1[3, 3] + 68985*CHl3[1, 1] + 68985*CHl3[2, 2] - 
          139928*CHl3[3, 3] - 117420*CHq1[1, 1] - 117420*CHq1[2, 2] + 
          23232*CHq1[3, 3] - 68796*CHq3[1, 1] - 68796*CHq3[2, 2] + 
          29016*CHq3[3, 3] - 234840*CHu[1, 1] - 234840*CHu[2, 2] - 
          26400*CHu[3, 3]) + MW2*MZ2^9*(-12822*CHd[1, 1] - 12822*CHd[2, 2] - 
          12822*CHd[3, 3] + 47238*CHe[3, 3] + 10838*CHl1[3, 3] - 
          473*CHl3[1, 1] - 473*CHl3[2, 2] + 10838*CHl3[3, 3] + 
          12822*CHq1[1, 1] + 12822*CHq1[2, 2] - 13716*CHq1[3, 3] + 
          24390*CHq3[1, 1] + 24390*CHq3[2, 2] - 22692*CHq3[3, 3] + 
          25644*CHu[1, 1] + 25644*CHu[2, 2] - 25536*CHu[3, 3]) - 
        32*MW2^5*MZ2^5*(45396*CHd[1, 1] + 45396*CHd[2, 2] + 45396*CHd[3, 3] - 
          126382*CHe[3, 3] - 61124*CHl1[3, 3] + 24486*CHl3[1, 1] + 
          24486*CHl3[2, 2] - 61124*CHl3[3, 3] - 45396*CHq1[1, 1] - 
          45396*CHq1[2, 2] + 2073*CHq1[3, 3] - 1404*CHq3[1, 1] - 
          1404*CHq3[2, 2] - 7311*CHq3[3, 3] - 90792*CHu[1, 1] - 
          90792*CHu[2, 2] - 10608*CHu[3, 3]) - 4*MW2^3*MZ2^7*
         (96918*CHd[1, 1] + 96918*CHd[2, 2] + 96918*CHd[3, 3] - 
          304242*CHe[3, 3] - 104582*CHl1[3, 3] + 50183*CHl3[1, 1] + 
          50183*CHl3[2, 2] - 104582*CHl3[3, 3] - 96918*CHq1[1, 1] - 
          96918*CHq1[2, 2] + 38766*CHq1[3, 3] - 105174*CHq3[1, 1] - 
          105174*CHq3[2, 2] + 59598*CHq3[3, 3] - 193836*CHu[1, 1] - 
          193836*CHu[2, 2] - 3360*CHu[3, 3]) + 128*MW2^6*MZ2^4*
         (11310*CHd[1, 1] + 11310*CHd[2, 2] + 11310*CHd[3, 3] - 
          31201*CHe[3, 3] - 17879*CHl1[3, 3] + 5541*CHl3[1, 1] + 
          5541*CHl3[2, 2] - 17879*CHl3[3, 3] - 11310*CHq1[1, 1] - 
          11310*CHq1[2, 2] - 720*CHq1[3, 3] + 6642*CHq3[1, 1] + 
          6642*CHq3[2, 2] - 7062*CHq3[3, 3] - 22620*CHu[1, 1] - 
          22620*CHu[2, 2] - 1824*CHu[3, 3]) - 512*MW2^7*MZ2^3*
         (1761*CHd[1, 1] + 1761*CHd[2, 2] + 1761*CHd[3, 3] - 4954*CHe[3, 3] - 
          3391*CHl1[3, 3] + 1124*CHl3[1, 1] + 1124*CHl3[2, 2] - 
          3391*CHl3[3, 3] - 1761*CHq1[1, 1] - 1761*CHq1[2, 2] - 
          231*CHq1[3, 3] + 2259*CHq3[1, 1] + 2259*CHq3[2, 2] - 
          1755*CHq3[3, 3] - 3522*CHu[1, 1] - 3522*CHu[2, 2] - 
          120*CHu[3, 3]) + 6*MZ2^10*(105*CHd[1, 1] + 105*CHd[2, 2] + 
          105*CHd[3, 3] - 381*CHe[3, 3] - 68*CHl1[3, 3] + 75*CHl3[1, 1] + 
          75*CHl3[2, 2] - 68*CHl3[3, 3] - 105*CHq1[1, 1] - 105*CHq1[2, 2] + 
          190*CHq1[3, 3] - 225*CHq3[1, 1] - 225*CHq3[2, 2] + 380*CHq3[3, 3] - 
          210*CHu[1, 1] - 210*CHu[2, 2] + 640*CHu[3, 3]) + 
        2*MW2^2*MZ2^8*(48396*CHd[1, 1] + 48396*CHd[2, 2] + 48396*CHd[3, 3] - 
          165856*CHe[3, 3] - 47136*CHl1[3, 3] + 13963*CHl3[1, 1] + 
          13963*CHl3[2, 2] - 47136*CHl3[3, 3] - 48396*CHq1[1, 1] - 
          48396*CHq1[2, 2] + 32508*CHq1[3, 3] - 73980*CHq3[1, 1] - 
          73980*CHq3[2, 2] + 50388*CHq3[3, 3] - 96792*CHu[1, 1] - 
          96792*CHu[2, 2] + 26016*CHu[3, 3])) + 
      2*MT2^2*MW2*(8192*MW2^10*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          88*CHe[3, 3] - 88*CHl1[3, 3] - 40*CHl3[1, 1] - 40*CHl3[2, 2] - 
          88*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 51*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2]) - 4*MW2^3*MZ2^7*(306138*CHd[1, 1] + 
          306138*CHd[2, 2] + 306138*CHd[3, 3] - 1006898*CHe[3, 3] - 
          335078*CHl1[3, 3] + 236941*CHl3[1, 1] + 236941*CHl3[2, 2] - 
          335078*CHl3[3, 3] - 306138*CHq1[1, 1] - 306138*CHq1[2, 2] - 
          68640*CHq1[3, 3] - 374634*CHq3[1, 1] - 374634*CHq3[2, 2] - 
          170520*CHq3[3, 3] - 612276*CHu[1, 1] - 612276*CHu[2, 2] - 
          54144*CHu[3, 3]) + 4*MW2^2*MZ2^8*(64479*CHd[1, 1] + 
          64479*CHd[2, 2] + 64479*CHd[3, 3] - 236483*CHe[3, 3] - 
          66635*CHl1[3, 3] + 32974*CHl3[1, 1] + 32974*CHl3[2, 2] - 
          66635*CHl3[3, 3] - 64479*CHq1[1, 1] - 64479*CHq1[2, 2] + 
          14094*CHq1[3, 3] - 106335*CHq3[1, 1] - 106335*CHq3[2, 2] - 
          46992*CHq3[3, 3] - 128958*CHu[1, 1] - 128958*CHu[2, 2] - 
          14457*CHu[3, 3]) + MW2*MZ2^9*(-26682*CHd[1, 1] - 26682*CHd[2, 2] - 
          26682*CHd[3, 3] + 107970*CHe[3, 3] + 25034*CHl1[3, 3] + 
          1282*CHl3[1, 1] + 1282*CHl3[2, 2] + 25034*CHl3[3, 3] + 
          26682*CHq1[1, 1] + 26682*CHq1[2, 2] - 21516*CHq1[3, 3] + 
          54090*CHq3[1, 1] + 54090*CHq3[2, 2] + 14268*CHq3[3, 3] + 
          53364*CHu[1, 1] + 53364*CHu[2, 2] - 8361*CHu[3, 3]) + 
        16*MW2^4*MZ2^6*(218727*CHd[1, 1] + 218727*CHd[2, 2] + 
          218727*CHd[3, 3] - 654881*CHe[3, 3] - 252729*CHl1[3, 3] + 
          177569*CHl3[1, 1] + 177569*CHl3[2, 2] - 252729*CHl3[3, 3] - 
          218727*CHq1[1, 1] - 218727*CHq1[2, 2] - 111726*CHq1[3, 3] - 
          168975*CHq3[1, 1] - 168975*CHq3[2, 2] - 84762*CHq3[3, 3] - 
          437454*CHu[1, 1] - 437454*CHu[2, 2] - 5517*CHu[3, 3]) - 
        1024*MW2^9*MZ2*(1296*CHd[1, 1] + 1296*CHd[2, 2] + 1296*CHd[3, 3] - 
          4058*CHe[3, 3] - 3354*CHl1[3, 3] - 820*CHl3[1, 1] - 
          820*CHl3[2, 2] - 3354*CHl3[3, 3] - 1296*CHq1[1, 1] - 
          1296*CHq1[2, 2] + 720*CHq1[3, 3] + 2736*CHq3[1, 1] + 
          2736*CHq3[2, 2] + 936*CHq3[3, 3] - 2592*CHu[1, 1] - 
          2592*CHu[2, 2] - 81*CHu[3, 3]) + 1024*MW2^8*MZ2^2*
         (3915*CHd[1, 1] + 3915*CHd[2, 2] + 3915*CHd[3, 3] - 
          11063*CHe[3, 3] - 7698*CHl1[3, 3] + 20*CHl3[1, 1] + 20*CHl3[2, 2] - 
          7698*CHl3[3, 3] - 3915*CHq1[1, 1] - 3915*CHq1[2, 2] + 
          408*CHq1[3, 3] + 5409*CHq3[1, 1] + 5409*CHq3[2, 2] + 
          168*CHq3[3, 3] - 7830*CHu[1, 1] - 7830*CHu[2, 2] - 24*CHu[3, 3]) + 
        3*MZ2^10*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
          762*CHe[3, 3] - 136*CHl1[3, 3] + 75*CHl3[1, 1] + 75*CHl3[2, 2] - 
          136*CHl3[3, 3] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 380*CHq1[3, 3] - 
          450*CHq3[1, 1] - 450*CHq3[2, 2] + 760*CHq3[3, 3] - 420*CHu[1, 1] - 
          420*CHu[2, 2] + 1280*CHu[3, 3]) - 128*MW2^7*MZ2^3*
         (55848*CHd[1, 1] + 55848*CHd[2, 2] + 55848*CHd[3, 3] - 
          150578*CHe[3, 3] - 89490*CHl1[3, 3] + 20999*CHl3[1, 1] + 
          20999*CHl3[2, 2] - 89490*CHl3[3, 3] - 55848*CHq1[1, 1] - 
          55848*CHq1[2, 2] - 15684*CHq1[3, 3] + 42408*CHq3[1, 1] + 
          42408*CHq3[2, 2] - 12012*CHq3[3, 3] - 111696*CHu[1, 1] - 
          111696*CHu[2, 2] + 4428*CHu[3, 3]) + 64*MW2^6*MZ2^4*
         (129936*CHd[1, 1] + 129936*CHd[2, 2] + 129936*CHd[3, 3] - 
          350266*CHe[3, 3] - 179444*CHl1[3, 3] + 77073*CHl3[1, 1] + 
          77073*CHl3[2, 2] - 179444*CHl3[3, 3] - 129936*CHq1[1, 1] - 
          129936*CHq1[2, 2] - 69600*CHq1[3, 3] + 27000*CHq3[1, 1] + 
          27000*CHq3[2, 2] - 35874*CHq3[3, 3] - 259872*CHu[1, 1] - 
          259872*CHu[2, 2] + 16230*CHu[3, 3]) - 16*MW2^5*MZ2^5*
         (409548*CHd[1, 1] + 409548*CHd[2, 2] + 409548*CHd[3, 3] - 
          1145488*CHe[3, 3] - 508916*CHl1[3, 3] + 300297*CHl3[1, 1] + 
          300297*CHl3[2, 2] - 508916*CHl3[3, 3] - 409548*CHq1[1, 1] - 
          409548*CHq1[2, 2] - 252924*CHq1[3, 3] - 121932*CHq3[1, 1] - 
          121932*CHq3[2, 2] - 123468*CHq3[3, 3] - 819096*CHu[1, 1] - 
          819096*CHu[2, 2] + 37251*CHu[3, 3])) - 
      MT2*MW2*(8192*MW2^11*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          88*CHe[3, 3] - 88*CHl1[3, 3] - 31*CHl3[1, 1] - 31*CHl3[2, 2] - 
          88*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 114*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2]) + 16*MW2^5*MZ2^6*(76101*CHd[1, 1] + 76101*CHd[2, 2] + 
          76101*CHd[3, 3] - 273399*CHe[3, 3] - 73973*CHl1[3, 3] + 
          27710*CHl3[1, 1] + 27710*CHl3[2, 2] - 73973*CHl3[3, 3] - 
          76101*CHq1[1, 1] - 76101*CHq1[2, 2] + 195825*CHq1[3, 3] - 
          153045*CHq3[1, 1] - 153045*CHq3[2, 2] + 100089*CHq3[3, 3] - 
          152202*CHu[1, 1] - 152202*CHu[2, 2] - 100911*CHu[3, 3]) - 
        4*MW2^3*MZ2^8*(72147*CHd[1, 1] + 72147*CHd[2, 2] + 72147*CHd[3, 3] - 
          221421*CHe[3, 3] - 94831*CHl1[3, 3] + 135004*CHl3[1, 1] + 
          135004*CHl3[2, 2] - 94831*CHl3[3, 3] - 72147*CHq1[1, 1] - 
          72147*CHq1[2, 2] - 124713*CHq1[3, 3] - 52155*CHq3[1, 1] - 
          52155*CHq3[2, 2] - 216957*CHq3[3, 3] - 144294*CHu[1, 1] - 
          144294*CHu[2, 2] - 78726*CHu[3, 3]) - 32*MW2^6*MZ2^5*
         (126330*CHd[1, 1] + 126330*CHd[2, 2] + 126330*CHd[3, 3] - 
          378286*CHe[3, 3] - 151646*CHl1[3, 3] + 102357*CHl3[1, 1] + 
          102357*CHl3[2, 2] - 151646*CHl3[3, 3] - 126330*CHq1[1, 1] - 
          126330*CHq1[2, 2] + 29118*CHq1[3, 3] - 92610*CHq3[1, 1] - 
          92610*CHq3[2, 2] - 28854*CHq3[3, 3] - 252660*CHu[1, 1] - 
          252660*CHu[2, 2] - 54939*CHu[3, 3]) + 6*MW2^2*MZ2^9*
         (15996*CHd[1, 1] + 15996*CHd[2, 2] + 15996*CHd[3, 3] - 
          59652*CHe[3, 3] - 18244*CHl1[3, 3] + 14886*CHl3[1, 1] + 
          14886*CHl3[2, 2] - 18244*CHl3[3, 3] - 15996*CHq1[1, 1] - 
          15996*CHq1[2, 2] + 5198*CHq1[3, 3] - 25020*CHq3[1, 1] - 
          25020*CHq3[2, 2] - 34502*CHq3[3, 3] - 31992*CHu[1, 1] - 
          31992*CHu[2, 2] - 31171*CHu[3, 3]) + 256*MW2^7*MZ2^4*
         (25047*CHd[1, 1] + 25047*CHd[2, 2] + 25047*CHd[3, 3] - 
          69320*CHe[3, 3] - 34000*CHl1[3, 3] + 22197*CHl3[1, 1] + 
          22197*CHl3[2, 2] - 34000*CHl3[3, 3] - 25047*CHq1[1, 1] - 
          25047*CHq1[2, 2] - 10506*CHq1[3, 3] + 27*CHq3[1, 1] + 
          27*CHq3[2, 2] - 18249*CHq3[3, 3] - 50094*CHu[1, 1] - 
          50094*CHu[2, 2] - 1551*CHu[3, 3]) - 45*MW2*MZ2^10*
         (252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] - 1044*CHe[3, 3] - 
          220*CHl1[3, 3] - 204*CHl3[1, 1] - 204*CHl3[2, 2] - 220*CHl3[3, 3] - 
          252*CHq1[1, 1] - 252*CHq1[2, 2] + 660*CHq1[3, 3] - 540*CHq3[1, 1] - 
          540*CHq3[2, 2] - 124*CHq3[3, 3] - 504*CHu[1, 1] - 504*CHu[2, 2] - 
          621*CHu[3, 3]) - 2048*MW2^10*MZ2*(624*CHd[1, 1] + 624*CHd[2, 2] + 
          624*CHd[3, 3] - 1878*CHe[3, 3] - 1526*CHl1[3, 3] + 44*CHl3[1, 1] + 
          44*CHl3[2, 2] - 1526*CHl3[3, 3] - 624*CHq1[1, 1] - 624*CHq1[2, 2] + 
          228*CHq1[3, 3] + 1296*CHq3[1, 1] + 1296*CHq3[2, 2] + 
          840*CHq3[3, 3] - 1248*CHu[1, 1] - 1248*CHu[2, 2] - 27*CHu[3, 3]) + 
        45*MZ2^11*(16*CHe[3, 3] + 8*CHl1[3, 3] - 20*CHl3[1, 1] - 
          20*CHl3[2, 2] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3]) + 1024*MW2^9*MZ2^2*(3603*CHd[1, 1] + 3603*CHd[2, 2] + 
          3603*CHd[3, 3] - 9809*CHe[3, 3] - 6683*CHl1[3, 3] + 
          2500*CHl3[1, 1] + 2500*CHl3[2, 2] - 6683*CHl3[3, 3] - 
          3603*CHq1[1, 1] - 3603*CHq1[2, 2] - 651*CHq1[3, 3] + 
          4761*CHq3[1, 1] + 4761*CHq3[2, 2] - 1035*CHq3[3, 3] - 
          7206*CHu[1, 1] - 7206*CHu[2, 2] + 111*CHu[3, 3]) - 
        256*MW2^8*MZ2^3*(24078*CHd[1, 1] + 24078*CHd[2, 2] + 
          24078*CHd[3, 3] - 64364*CHe[3, 3] - 37324*CHl1[3, 3] + 
          21279*CHl3[1, 1] + 21279*CHl3[2, 2] - 37324*CHl3[3, 3] - 
          24078*CHq1[1, 1] - 24078*CHq1[2, 2] - 11754*CHq1[3, 3] + 
          15714*CHq3[1, 1] + 15714*CHq3[2, 2] - 19794*CHq3[3, 3] - 
          48156*CHu[1, 1] - 48156*CHu[2, 2] + 1536*CHu[3, 3]) + 
        8*MW2^4*MZ2^7*(21588*CHd[1, 1] + 21588*CHd[2, 2] + 21588*CHd[3, 3] - 
          14792*CHe[3, 3] - 45708*CHl1[3, 3] + 102659*CHl3[1, 1] + 
          102659*CHl3[2, 2] - 45708*CHl3[3, 3] - 21588*CHq1[1, 1] - 
          21588*CHq1[2, 2] - 260874*CHq1[3, 3] + 75924*CHq3[1, 1] + 
          75924*CHq3[2, 2] - 216978*CHq3[3, 3] - 43176*CHu[1, 1] - 
          43176*CHu[2, 2] + 40188*CHu[3, 3]))))/(216*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (B0i[bb0, 0, 0, MT2]*(-128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (4*MW2^2*MZ2^4*(813*CHd[1, 1] + 813*CHd[2, 2] + 813*CHd[3, 3] - 
          2447*CHe[3, 3] - 917*CHl1[3, 3] + 946*CHl3[1, 1] + 946*CHl3[2, 2] - 
          917*CHl3[3, 3] - 813*CHq1[1, 1] - 813*CHq1[2, 2] - 789*CHq1[3, 3] - 
          765*CHq3[1, 1] - 765*CHq3[2, 2] - 789*CHq3[3, 3] - 1626*CHu[1, 1] - 
          1626*CHu[2, 2]) - 16*MW2^3*MZ2^3*(381*CHd[1, 1] + 381*CHd[2, 2] + 
          381*CHd[3, 3] - 995*CHe[3, 3] - 451*CHl1[3, 3] + 456*CHl3[1, 1] + 
          456*CHl3[2, 2] - 451*CHl3[3, 3] - 381*CHq1[1, 1] - 381*CHq1[2, 2] - 
          231*CHq1[3, 3] - 81*CHq3[1, 1] - 81*CHq3[2, 2] - 231*CHq3[3, 3] - 
          762*CHu[1, 1] - 762*CHu[2, 2]) + 32*MW2^4*MZ2^2*
         (198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] - 508*CHe[3, 3] - 
          282*CHl1[3, 3] + 121*CHl3[1, 1] + 121*CHl3[2, 2] - 282*CHl3[3, 3] - 
          198*CHq1[1, 1] - 198*CHq1[2, 2] - 36*CHq1[3, 3] + 126*CHq3[1, 1] + 
          126*CHq3[2, 2] - 36*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2]) - 
        8*MW2*MZ2^5*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] - 
          418*CHe[3, 3] - 127*CHl1[3, 3] + 38*CHl3[1, 1] + 38*CHl3[2, 2] - 
          127*CHl3[3, 3] - 114*CHq1[1, 1] - 114*CHq1[2, 2] - 147*CHq1[3, 3] - 
          180*CHq3[1, 1] - 180*CHq3[2, 2] - 147*CHq3[3, 3] - 228*CHu[1, 1] - 
          228*CHu[2, 2]) + MZ2^6*(105*CHd[1, 1] + 105*CHd[2, 2] + 
          105*CHd[3, 3] - 471*CHe[3, 3] - 113*CHl1[3, 3] - 160*CHl3[1, 1] - 
          160*CHl3[2, 2] - 113*CHl3[3, 3] - 105*CHq1[1, 1] - 105*CHq1[2, 2] - 
          165*CHq1[3, 3] - 225*CHq3[1, 1] - 225*CHq3[2, 2] - 165*CHq3[3, 3] - 
          210*CHu[1, 1] - 210*CHu[2, 2]) - 128*MW2^5*MZ2*
         (27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 79*CHe[3, 3] - 
          57*CHl1[3, 3] - 11*CHl3[1, 1] - 11*CHl3[2, 2] - 57*CHl3[3, 3] - 
          27*CHq1[1, 1] - 27*CHq1[2, 2] + 9*CHq1[3, 3] + 45*CHq3[1, 1] + 
          45*CHq3[2, 2] + 9*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
        256*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
          11*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 11*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      MT2^7*(-45*MZ2^11*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 
          592*CHe[3, 3] - 296*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          296*CHl3[3, 3] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 120*CHq1[3, 3] - 
          10*CHq3[3, 3] - 360*CHu[1, 1] - 360*CHu[2, 2]) - 
        8192*MW2^11*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
          616*CHe[3, 3] - 616*CHl1[3, 3] - 325*CHl3[1, 1] - 325*CHl3[2, 2] - 
          616*CHl3[3, 3] - 168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 
          504*CHq3[1, 1] + 504*CHq3[2, 2] + 231*CHq3[3, 3] - 336*CHu[1, 1] - 
          336*CHu[2, 2]) + 4*MW2^3*MZ2^8*(689367*CHd[1, 1] + 
          689367*CHd[2, 2] + 689367*CHd[3, 3] - 1708509*CHe[3, 3] - 
          1627999*CHl1[3, 3] - 103382*CHl3[1, 1] - 103382*CHl3[2, 2] - 
          1627999*CHl3[3, 3] - 689367*CHq1[1, 1] - 689367*CHq1[2, 2] + 
          466125*CHq1[3, 3] + 1576917*CHq3[1, 1] + 1576917*CHq3[2, 2] + 
          949419*CHq3[3, 3] - 1378734*CHu[1, 1] - 1378734*CHu[2, 2] - 
          331170*CHu[3, 3]) + 32*MW2^6*MZ2^5*(686454*CHd[1, 1] + 
          686454*CHd[2, 2] + 686454*CHd[3, 3] - 1703848*CHe[3, 3] - 
          56000*CHl1[3, 3] + 1450482*CHl3[1, 1] + 1450482*CHl3[2, 2] - 
          56000*CHl3[3, 3] - 686454*CHq1[1, 1] - 686454*CHq1[2, 2] - 
          1103817*CHq1[3, 3] - 1566270*CHq3[1, 1] - 1566270*CHq3[2, 2] - 
          636753*CHq3[3, 3] - 1372908*CHu[1, 1] - 1372908*CHu[2, 2] - 
          315387*CHu[3, 3]) - 8*MW2^4*MZ2^7*(443490*CHd[1, 1] + 
          443490*CHd[2, 2] + 443490*CHd[3, 3] - 928004*CHe[3, 3] - 
          1759590*CHl1[3, 3] - 862663*CHl3[1, 1] - 862663*CHl3[2, 2] - 
          1759590*CHl3[3, 3] - 443490*CHq1[1, 1] - 443490*CHq1[2, 2] + 
          1235580*CHq1[3, 3] + 2754810*CHq3[1, 1] + 2754810*CHq3[2, 2] + 
          1434048*CHq3[3, 3] - 886980*CHu[1, 1] - 886980*CHu[2, 2] - 
          293760*CHu[3, 3]) - 128*MW2^7*MZ2^4*(319302*CHd[1, 1] + 
          319302*CHd[2, 2] + 319302*CHd[3, 3] - 784198*CHe[3, 3] - 
          271385*CHl1[3, 3] + 365058*CHl3[1, 1] + 365058*CHl3[2, 2] - 
          271385*CHl3[3, 3] - 319302*CHq1[1, 1] - 319302*CHq1[2, 2] - 
          216858*CHq1[3, 3] - 161730*CHq3[1, 1] - 161730*CHq3[2, 2] - 
          86451*CHq3[3, 3] - 638604*CHu[1, 1] - 638604*CHu[2, 2] - 
          139278*CHu[3, 3]) + 128*MW2^8*MZ2^3*(333276*CHd[1, 1] + 
          333276*CHd[2, 2] + 333276*CHd[3, 3] - 854938*CHe[3, 3] - 
          450422*CHl1[3, 3] + 159975*CHl3[1, 1] + 159975*CHl3[2, 2] - 
          450422*CHl3[3, 3] - 333276*CHq1[1, 1] - 333276*CHq1[2, 2] - 
          58332*CHq1[3, 3] + 163188*CHq3[1, 1] + 163188*CHq3[2, 2] + 
          7404*CHq3[3, 3] - 666552*CHu[1, 1] - 666552*CHu[2, 2] - 
          118872*CHu[3, 3]) - 16*MW2^5*MZ2^6*(218085*CHd[1, 1] + 
          218085*CHd[2, 2] + 218085*CHd[3, 3] - 672387*CHe[3, 3] + 
          969265*CHl1[3, 3] + 1574621*CHl3[1, 1] + 1574621*CHl3[2, 2] + 
          969265*CHl3[3, 3] - 218085*CHq1[1, 1] - 218085*CHq1[2, 2] - 
          1549137*CHq1[3, 3] - 2778093*CHq3[1, 1] - 2778093*CHq3[2, 2] - 
          1239483*CHq3[3, 3] - 436170*CHu[1, 1] - 436170*CHu[2, 2] - 
          47646*CHu[3, 3]) - 6*MW2^2*MZ2^9*(148002*CHd[1, 1] + 
          148002*CHd[2, 2] + 148002*CHd[3, 3] - 410740*CHe[3, 3] - 
          287590*CHl1[3, 3] + 30728*CHl3[1, 1] + 30728*CHl3[2, 2] - 
          287590*CHl3[3, 3] - 148002*CHq1[1, 1] - 148002*CHq1[2, 2] - 
          4185*CHq1[3, 3] + 157770*CHq3[1, 1] + 157770*CHq3[2, 2] + 
          104487*CHq3[3, 3] - 296004*CHu[1, 1] - 296004*CHu[2, 2] - 
          47589*CHu[3, 3]) - 512*MW2^9*MZ2^2*(51918*CHd[1, 1] + 
          51918*CHd[2, 2] + 51918*CHd[3, 3] - 145084*CHe[3, 3] - 
          98074*CHl1[3, 3] - 9727*CHl3[1, 1] - 9727*CHl3[2, 2] - 
          98074*CHl3[3, 3] - 51918*CHq1[1, 1] - 51918*CHq1[2, 2] + 
          11370*CHq1[3, 3] + 67626*CHq3[1, 1] + 67626*CHq3[2, 2] + 
          14886*CHq3[3, 3] - 103836*CHu[1, 1] - 103836*CHu[2, 2] - 
          12864*CHu[3, 3]) + 3*MW2*MZ2^10*(46140*CHd[1, 1] + 
          46140*CHd[2, 2] + 46140*CHd[3, 3] - 141708*CHe[3, 3] - 
          80684*CHl1[3, 3] + 7275*CHl3[1, 1] + 7275*CHl3[2, 2] - 
          80684*CHl3[3, 3] - 46140*CHq1[1, 1] - 46140*CHq1[2, 2] - 
          20420*CHq1[3, 3] + 18000*CHq3[1, 1] + 18000*CHq3[2, 2] + 
          11150*CHq3[3, 3] - 92280*CHu[1, 1] - 92280*CHu[2, 2] - 
          6920*CHu[3, 3]) + 1024*MW2^10*MZ2*(9024*CHd[1, 1] + 
          9024*CHd[2, 2] + 9024*CHd[3, 3] - 28482*CHe[3, 3] - 
          23554*CHl1[3, 3] - 8729*CHl3[1, 1] - 8729*CHl3[2, 2] - 
          23554*CHl3[3, 3] - 9024*CHq1[1, 1] - 9024*CHq1[2, 2] + 
          5370*CHq1[3, 3] + 19008*CHq3[1, 1] + 19008*CHq3[2, 2] + 
          6162*CHq3[3, 3] - 18048*CHu[1, 1] - 18048*CHu[2, 2] - 
          1134*CHu[3, 3])) + MT2^8*(4096*MW2^10*(48*CHd[1, 1] + 
          48*CHd[2, 2] + 48*CHd[3, 3] - 176*CHe[3, 3] - 176*CHl1[3, 3] - 
          125*CHl3[1, 1] - 125*CHl3[2, 2] - 176*CHl3[3, 3] - 48*CHq1[1, 1] - 
          48*CHq1[2, 2] + 48*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 
          138*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) + 
        8*MW2^3*MZ2^7*(74400*CHd[1, 1] + 74400*CHd[2, 2] + 74400*CHd[3, 3] - 
          172490*CHe[3, 3] - 221928*CHl1[3, 3] - 53617*CHl3[1, 1] - 
          53617*CHl3[2, 2] - 221928*CHl3[3, 3] - 74400*CHq1[1, 1] - 
          74400*CHq1[2, 2] + 95202*CHq1[3, 3] + 285876*CHq3[1, 1] + 
          285876*CHq3[2, 2] + 126210*CHq3[3, 3] - 148800*CHu[1, 1] - 
          148800*CHu[2, 2] - 63924*CHu[3, 3]) + 64*MW2^6*MZ2^4*
         (72972*CHd[1, 1] + 72972*CHd[2, 2] + 72972*CHd[3, 3] - 
          176408*CHe[3, 3] - 52930*CHl1[3, 3] + 108687*CHl3[1, 1] + 
          108687*CHl3[2, 2] - 52930*CHl3[3, 3] - 72972*CHq1[1, 1] - 
          72972*CHq1[2, 2] - 77556*CHq1[3, 3] - 54324*CHq3[1, 1] - 
          54324*CHq3[2, 2] - 49434*CHq3[3, 3] - 145944*CHu[1, 1] - 
          145944*CHu[2, 2] - 57828*CHu[3, 3]) - 4*MW2^2*MZ2^8*
         (82353*CHd[1, 1] + 82353*CHd[2, 2] + 82353*CHd[3, 3] - 
          216183*CHe[3, 3] - 176137*CHl1[3, 3] + 15493*CHl3[1, 1] + 
          15493*CHl3[2, 2] - 176137*CHl3[3, 3] - 82353*CHq1[1, 1] - 
          82353*CHq1[2, 2] + 11151*CHq1[3, 3] + 134955*CHq3[1, 1] + 
          134955*CHq3[2, 2] + 57993*CHq3[3, 3] - 164706*CHu[1, 1] - 
          164706*CHu[2, 2] - 55830*CHu[3, 3]) - 32*MW2^5*MZ2^5*
         (64770*CHd[1, 1] + 64770*CHd[2, 2] + 64770*CHd[3, 3] - 
          162592*CHe[3, 3] + 20380*CHl1[3, 3] + 179784*CHl3[1, 1] + 
          179784*CHl3[2, 2] + 20380*CHl3[3, 3] - 64770*CHq1[1, 1] - 
          64770*CHq1[2, 2] - 148083*CHq1[3, 3] - 207306*CHq3[1, 1] - 
          207306*CHq3[2, 2] - 109647*CHq3[3, 3] - 129540*CHu[1, 1] - 
          129540*CHu[2, 2] - 52833*CHu[3, 3]) - 128*MW2^7*MZ2^3*
         (41676*CHd[1, 1] + 41676*CHd[2, 2] + 41676*CHd[3, 3] - 
          103726*CHe[3, 3] - 52058*CHl1[3, 3] + 30021*CHl3[1, 1] + 
          30021*CHl3[2, 2] - 52058*CHl3[3, 3] - 41676*CHq1[1, 1] - 
          41676*CHq1[2, 2] - 21132*CHq1[3, 3] + 15876*CHq3[1, 1] + 
          15876*CHq3[2, 2] - 7044*CHq3[3, 3] - 83352*CHu[1, 1] - 
          83352*CHu[2, 2] - 28680*CHu[3, 3]) - 16*MW2^4*MZ2^6*
         (2793*CHd[1, 1] + 2793*CHd[2, 2] + 2793*CHd[3, 3] + 9933*CHe[3, 3] - 
          147535*CHl1[3, 3] - 155915*CHl3[1, 1] - 155915*CHl3[2, 2] - 
          147535*CHl3[3, 3] - 2793*CHq1[1, 1] - 2793*CHq1[2, 2] + 
          163761*CHq1[3, 3] + 327519*CHq3[1, 1] + 327519*CHq3[2, 2] + 
          147951*CHq3[3, 3] - 5586*CHu[1, 1] - 5586*CHu[2, 2] - 
          7872*CHu[3, 3]) + 6*MW2*MZ2^9*(13620*CHd[1, 1] + 13620*CHd[2, 2] + 
          13620*CHd[3, 3] - 40158*CHe[3, 3] - 25024*CHl1[3, 3] + 
          4740*CHl3[1, 1] + 4740*CHl3[2, 2] - 25024*CHl3[3, 3] - 
          13620*CHq1[1, 1] - 13620*CHq1[2, 2] - 5665*CHq1[3, 3] + 
          9000*CHq3[1, 1] + 9000*CHq3[2, 2] + 2275*CHq3[3, 3] - 
          27240*CHu[1, 1] - 27240*CHu[2, 2] - 6115*CHu[3, 3]) + 
        512*MW2^8*MZ2^2*(6882*CHd[1, 1] + 6882*CHd[2, 2] + 6882*CHd[3, 3] - 
          18592*CHe[3, 3] - 12250*CHl1[3, 3] - 715*CHl3[1, 1] - 
          715*CHl3[2, 2] - 12250*CHl3[3, 3] - 6882*CHq1[1, 1] - 
          6882*CHq1[2, 2] - 438*CHq1[3, 3] + 8550*CHq3[1, 1] + 
          8550*CHq3[2, 2] + 2862*CHq3[3, 3] - 13764*CHu[1, 1] - 
          13764*CHu[2, 2] - 3612*CHu[3, 3]) - 1024*MW2^9*MZ2*
         (1248*CHd[1, 1] + 1248*CHd[2, 2] + 1248*CHd[3, 3] - 3846*CHe[3, 3] - 
          3142*CHl1[3, 3] - 1451*CHl3[1, 1] - 1451*CHl3[2, 2] - 
          3142*CHl3[3, 3] - 1248*CHq1[1, 1] - 1248*CHq1[2, 2] + 
          510*CHq1[3, 3] + 2592*CHq3[1, 1] + 2592*CHq3[2, 2] + 
          1662*CHq3[3, 3] - 2496*CHu[1, 1] - 2496*CHu[2, 2] - 
          378*CHu[3, 3]) - 675*MZ2^10*(12*CHd[1, 1] + 12*CHd[2, 2] + 
          12*CHd[3, 3] - 40*CHe[3, 3] - 20*CHl1[3, 3] + CHl3[1, 1] + 
          CHl3[2, 2] - 20*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] - 
          10*CHq1[3, 3] - 4*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2] - 
          2*CHu[3, 3])) + 18*MT2^9*(-2*MW2 + MZ2)^2*
       (16*MW2^3 - 16*MW2^2*MZ2 - 2*MW2*MZ2^2 + 5*MZ2^3)*
       (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        4*MW2^2*MZ2^2*(4*CHe[3, 3] + 2*CHl1[3, 3] + 15*CHl3[1, 1] + 
          15*CHl3[2, 2] + 2*CHl3[3, 3] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 
          24*CHu[3, 3]) + 8*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 
          CHl3[1, 1] - CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 
          6*CHq3[3, 3] - 6*CHu[3, 3]) + MZ2^4*(4*CHe[3, 3] + 2*CHl1[3, 3] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 
          25*CHq3[3, 3] + 15*CHu[3, 3]) - 2*MW2*MZ2^3*(2*CHe[3, 3] + 
          2*CHl1[3, 3] - 22*CHl3[1, 1] - 22*CHl3[2, 2] + 2*CHl3[3, 3] + 
          33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) - 
      2*MT2*MW2^6*(MZ2^11*(2670*CHd[1, 1] + 2670*CHd[2, 2] + 2670*CHd[3, 3] - 
          16194*CHe[3, 3] - 257*CHl1[3, 3] - 10240*CHl3[1, 1] - 
          10240*CHl3[2, 2] - 257*CHl3[3, 3] - 2670*CHq1[1, 1] - 
          2670*CHq1[2, 2] - 3135*CHq1[3, 3] - 14400*CHq3[1, 1] - 
          14400*CHq3[2, 2] - 6735*CHq3[3, 3] - 5340*CHu[1, 1] - 
          5340*CHu[2, 2]) - 1024*MW2^10*MZ2*(864*CHd[1, 1] + 864*CHd[2, 2] + 
          864*CHd[3, 3] - 2866*CHe[3, 3] - 2514*CHl1[3, 3] - 941*CHl3[1, 1] - 
          941*CHl3[2, 2] - 2514*CHl3[3, 3] - 864*CHq1[1, 1] - 
          864*CHq1[2, 2] + 684*CHq1[3, 3] + 2016*CHq3[1, 1] + 
          2016*CHq3[2, 2] + 540*CHq3[3, 3] - 1728*CHu[1, 1] - 
          1728*CHu[2, 2]) + 2048*MW2^11*(48*CHd[1, 1] + 48*CHd[2, 2] + 
          48*CHd[3, 3] - 176*CHe[3, 3] - 176*CHl1[3, 3] - 89*CHl3[1, 1] - 
          89*CHl3[2, 2] - 176*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 
          48*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 12*CHq3[3, 3] - 
          96*CHu[1, 1] - 96*CHu[2, 2]) - 8*MW2^5*MZ2^6*(250413*CHd[1, 1] + 
          250413*CHd[2, 2] + 250413*CHd[3, 3] - 451239*CHe[3, 3] - 
          356305*CHl1[3, 3] + 220534*CHl3[1, 1] + 220534*CHl3[2, 2] - 
          356305*CHl3[3, 3] - 250413*CHq1[1, 1] - 250413*CHq1[2, 2] + 
          55983*CHq1[3, 3] + 457227*CHq3[1, 1] + 457227*CHq3[2, 2] + 
          204903*CHq3[3, 3] - 500826*CHu[1, 1] - 500826*CHu[2, 2] - 
          49440*CHu[3, 3]) + 8*MW2^4*MZ2^7*(350895*CHd[1, 1] + 
          350895*CHd[2, 2] + 350895*CHd[3, 3] - 849255*CHe[3, 3] - 
          351530*CHl1[3, 3] + 575702*CHl3[1, 1] + 575702*CHl3[2, 2] - 
          351530*CHl3[3, 3] - 350895*CHq1[1, 1] - 350895*CHq1[2, 2] - 
          293646*CHq1[3, 3] - 135693*CHq3[1, 1] - 135693*CHq3[2, 2] - 
          229518*CHq3[3, 3] - 701790*CHu[1, 1] - 701790*CHu[2, 2] - 
          16368*CHu[3, 3]) + MW2*MZ2^10*(-61878*CHd[1, 1] - 61878*CHd[2, 2] - 
          61878*CHd[3, 3] + 287186*CHe[3, 3] + 39509*CHl1[3, 3] + 
          63584*CHl3[1, 1] + 63584*CHl3[2, 2] + 39509*CHl3[3, 3] + 
          61878*CHq1[1, 1] + 61878*CHq1[2, 2] + 98139*CHq1[3, 3] + 
          205560*CHq3[1, 1] + 205560*CHq3[2, 2] + 137619*CHq3[3, 3] + 
          123756*CHu[1, 1] + 123756*CHu[2, 2] - 7680*CHu[3, 3]) + 
        32*MW2^7*MZ2^4*(178644*CHd[1, 1] + 178644*CHd[2, 2] + 
          178644*CHd[3, 3] - 437388*CHe[3, 3] - 163508*CHl1[3, 3] + 
          256403*CHl3[1, 1] + 256403*CHl3[2, 2] - 163508*CHl3[3, 3] - 
          178644*CHq1[1, 1] - 178644*CHq1[2, 2] - 145176*CHq1[3, 3] - 
          74268*CHq3[1, 1] - 74268*CHq3[2, 2] - 120084*CHq3[3, 3] - 
          357288*CHu[1, 1] - 357288*CHu[2, 2] - 6624*CHu[3, 3]) - 
        384*MW2^8*MZ2^3*(15254*CHd[1, 1] + 15254*CHd[2, 2] + 
          15254*CHd[3, 3] - 39632*CHe[3, 3] - 22064*CHl1[3, 3] + 
          8421*CHl3[1, 1] + 8421*CHl3[2, 2] - 22064*CHl3[3, 3] - 
          15254*CHq1[1, 1] - 15254*CHq1[2, 2] - 2946*CHq1[3, 3] + 
          10482*CHq3[1, 1] + 10482*CHq3[2, 2] + 70*CHq3[3, 3] - 
          30508*CHu[1, 1] - 30508*CHu[2, 2] - 896*CHu[3, 3]) + 
        512*MW2^9*MZ2^2*(6177*CHd[1, 1] + 6177*CHd[2, 2] + 6177*CHd[3, 3] - 
          18025*CHe[3, 3] - 13031*CHl1[3, 3] - 1725*CHl3[1, 1] - 
          1725*CHl3[2, 2] - 13031*CHl3[3, 3] - 6177*CHq1[1, 1] - 
          6177*CHq1[2, 2] + 2049*CHq1[3, 3] + 9603*CHq3[1, 1] + 
          9603*CHq3[2, 2] + 2709*CHq3[3, 3] - 12354*CHu[1, 1] - 
          12354*CHu[2, 2] - 240*CHu[3, 3]) - 32*MW2^6*MZ2^5*
         (58509*CHd[1, 1] + 58509*CHd[2, 2] + 58509*CHd[3, 3] - 
          167231*CHe[3, 3] - 3353*CHl1[3, 3] + 180514*CHl3[1, 1] + 
          180514*CHl3[2, 2] - 3353*CHl3[3, 3] - 58509*CHq1[1, 1] - 
          58509*CHq1[2, 2] - 140421*CHq1[3, 3] - 207945*CHq3[1, 1] - 
          207945*CHq3[2, 2] - 160341*CHq3[3, 3] - 117018*CHu[1, 1] - 
          117018*CHu[2, 2] + 8016*CHu[3, 3]) + 2*MW2^2*MZ2^9*
         (223965*CHd[1, 1] + 223965*CHd[2, 2] + 223965*CHd[3, 3] - 
          832819*CHe[3, 3] - 182690*CHl1[3, 3] + 137595*CHl3[1, 1] + 
          137595*CHl3[2, 2] - 182690*CHl3[3, 3] - 223965*CHq1[1, 1] - 
          223965*CHq1[2, 2] - 336216*CHq1[3, 3] - 510255*CHq3[1, 1] - 
          510255*CHq3[2, 2] - 404304*CHq3[3, 3] - 447930*CHu[1, 1] - 
          447930*CHu[2, 2] + 21696*CHu[3, 3]) - 2*MW2^3*MZ2^8*
         (777777*CHd[1, 1] + 777777*CHd[2, 2] + 777777*CHd[3, 3] - 
          2329787*CHe[3, 3] - 701335*CHl1[3, 3] + 1130901*CHl3[1, 1] + 
          1130901*CHl3[2, 2] - 701335*CHl3[3, 3] - 777777*CHq1[1, 1] - 
          777777*CHq1[2, 2] - 972975*CHq1[3, 3] - 1085949*CHq3[1, 1] - 
          1085949*CHq3[2, 2] - 1015347*CHq3[3, 3] - 1555554*CHu[1, 1] - 
          1555554*CHu[2, 2] + 26496*CHu[3, 3])) + 
      2*MT2^6*MW2*(6144*MW2^11*(336*CHd[1, 1] + 336*CHd[2, 2] + 
          336*CHd[3, 3] - 1232*CHe[3, 3] - 1232*CHl1[3, 3] - 593*CHl3[1, 1] - 
          593*CHl3[2, 2] - 1232*CHl3[3, 3] - 336*CHq1[1, 1] - 
          336*CHq1[2, 2] + 336*CHq1[3, 3] + 1008*CHq3[1, 1] + 
          1008*CHq3[2, 2] + 294*CHq3[3, 3] - 672*CHu[1, 1] - 672*CHu[2, 2]) - 
        2*MW2^3*MZ2^8*(1907493*CHd[1, 1] + 1907493*CHd[2, 2] + 
          1907493*CHd[3, 3] - 4364349*CHe[3, 3] - 4972691*CHl1[3, 3] - 
          568621*CHl3[1, 1] - 568621*CHl3[2, 2] - 4972691*CHl3[3, 3] - 
          1907493*CHq1[1, 1] - 1907493*CHq1[2, 2] + 2018163*CHq1[3, 3] + 
          5741703*CHq3[1, 1] + 5741703*CHq3[2, 2] + 3739545*CHq3[3, 3] - 
          3814986*CHu[1, 1] - 3814986*CHu[2, 2] - 886566*CHu[3, 3]) - 
        16*MW2^6*MZ2^5*(2642682*CHd[1, 1] + 2642682*CHd[2, 2] + 
          2642682*CHd[3, 3] - 6604214*CHe[3, 3] - 821524*CHl1[3, 3] + 
          4948005*CHl3[1, 1] + 4948005*CHl3[2, 2] - 821524*CHl3[3, 3] - 
          2642682*CHq1[1, 1] - 2642682*CHq1[2, 2] - 3634167*CHq1[3, 3] - 
          4783266*CHq3[1, 1] - 4783266*CHq3[2, 2] - 1918701*CHq3[3, 3] - 
          5285364*CHu[1, 1] - 5285364*CHu[2, 2] - 845061*CHu[3, 3]) + 
        MW2^2*MZ2^9*(1398036*CHd[1, 1] + 1398036*CHd[2, 2] + 
          1398036*CHd[3, 3] - 3722788*CHe[3, 3] - 2825904*CHl1[3, 3] + 
          342628*CHl3[1, 1] + 342628*CHl3[2, 2] - 2825904*CHl3[3, 3] - 
          1398036*CHq1[1, 1] - 1398036*CHq1[2, 2] + 98205*CHq1[3, 3] + 
          1868400*CHq3[1, 1] + 1868400*CHq3[2, 2] + 1349739*CHq3[3, 3] - 
          2796072*CHu[1, 1] - 2796072*CHu[2, 2] - 399885*CHu[3, 3]) + 
        8*MW2^4*MZ2^7*(394140*CHd[1, 1] + 394140*CHd[2, 2] + 
          394140*CHd[3, 3] - 532199*CHe[3, 3] - 2476666*CHl1[3, 3] - 
          1732656*CHl3[1, 1] - 1732656*CHl3[2, 2] - 2476666*CHl3[3, 3] - 
          394140*CHq1[1, 1] - 394140*CHq1[2, 2] + 2362389*CHq1[3, 3] + 
          4727862*CHq3[1, 1] + 4727862*CHq3[2, 2] + 2658159*CHq3[3, 3] - 
          788280*CHu[1, 1] - 788280*CHu[2, 2] - 359520*CHu[3, 3]) + 
        64*MW2^7*MZ2^4*(1102494*CHd[1, 1] + 1102494*CHd[2, 2] + 
          1102494*CHd[3, 3] - 2733239*CHe[3, 3] - 1023632*CHl1[3, 3] + 
          1147396*CHl3[1, 1] + 1147396*CHl3[2, 2] - 1023632*CHl3[3, 3] - 
          1102494*CHq1[1, 1] - 1102494*CHq1[2, 2] - 633450*CHq1[3, 3] - 
          401346*CHq3[1, 1] - 401346*CHq3[2, 2] - 176661*CHq3[3, 3] - 
          2204988*CHu[1, 1] - 2204988*CHu[2, 2] - 341754*CHu[3, 3]) - 
        64*MW2^8*MZ2^3*(1088412*CHd[1, 1] + 1088412*CHd[2, 2] + 
          1088412*CHd[3, 3] - 2826510*CHe[3, 3] - 1528822*CHl1[3, 3] + 
          438325*CHl3[1, 1] + 438325*CHl3[2, 2] - 1528822*CHl3[3, 3] - 
          1088412*CHq1[1, 1] - 1088412*CHq1[2, 2] - 90348*CHq1[3, 3] + 
          605556*CHq3[1, 1] + 605556*CHq3[2, 2] + 95436*CHq3[3, 3] - 
          2176824*CHu[1, 1] - 2176824*CHu[2, 2] - 267384*CHu[3, 3]) + 
        8*MW2^5*MZ2^6*(1390419*CHd[1, 1] + 1390419*CHd[2, 2] + 
          1390419*CHd[3, 3] - 4017301*CHe[3, 3] + 2251729*CHl1[3, 3] + 
          5786283*CHl3[1, 1] + 5786283*CHl3[2, 2] + 2251729*CHl3[3, 3] - 
          1390419*CHq1[1, 1] - 1390419*CHq1[2, 2] - 5500527*CHq1[3, 3] - 
          9045243*CHq3[1, 1] - 9045243*CHq3[2, 2] - 4276335*CHq3[3, 3] - 
          2780838*CHu[1, 1] - 2780838*CHu[2, 2] - 207888*CHu[3, 3]) + 
        512*MW2^9*MZ2^2*(81717*CHd[1, 1] + 81717*CHd[2, 2] + 
          81717*CHd[3, 3] - 231325*CHe[3, 3] - 158446*CHl1[3, 3] - 
          18973*CHl3[1, 1] - 18973*CHl3[2, 2] - 158446*CHl3[3, 3] - 
          81717*CHq1[1, 1] - 81717*CHq1[2, 2] + 24999*CHq1[3, 3] + 
          109503*CHq3[1, 1] + 109503*CHq3[2, 2] + 21363*CHq3[3, 3] - 
          163434*CHu[1, 1] - 163434*CHu[2, 2] - 12870*CHu[3, 3]) - 
        1536*MW2^10*MZ2*(9216*CHd[1, 1] + 9216*CHd[2, 2] + 9216*CHd[3, 3] - 
          29354*CHe[3, 3] - 24426*CHl1[3, 3] - 8653*CHl3[1, 1] - 
          8653*CHl3[2, 2] - 24426*CHl3[3, 3] - 9216*CHq1[1, 1] - 
          9216*CHq1[2, 2] + 6066*CHq1[3, 3] + 19584*CHq3[1, 1] + 
          19584*CHq3[2, 2] + 4470*CHq3[3, 3] - 18432*CHu[1, 1] - 
          18432*CHu[2, 2] - 630*CHu[3, 3]) + 45*MZ2^11*(360*CHd[1, 1] + 
          360*CHd[2, 2] + 360*CHd[3, 3] - 1188*CHe[3, 3] - 594*CHl1[3, 3] - 
          5*CHl3[1, 1] - 5*CHl3[2, 2] - 594*CHl3[3, 3] - 360*CHq1[1, 1] - 
          360*CHq1[2, 2] - 285*CHq1[3, 3] - 15*CHq3[3, 3] - 720*CHu[1, 1] - 
          720*CHu[2, 2] + 15*CHu[3, 3]) + MW2*MZ2^10*(-241770*CHd[1, 1] - 
          241770*CHd[2, 2] - 241770*CHd[3, 3] + 726846*CHe[3, 3] + 
          430333*CHl1[3, 3] - 52540*CHl3[1, 1] - 52540*CHl3[2, 2] + 
          430333*CHl3[3, 3] + 241770*CHq1[1, 1] + 241770*CHq1[2, 2] + 
          110880*CHq1[3, 3] - 122400*CHq3[1, 1] - 122400*CHq3[2, 2] - 
          89790*CHq3[3, 3] + 483540*CHu[1, 1] + 483540*CHu[2, 2] + 
          28155*CHu[3, 3])) + 2*MT2^2*MW2^4*
       (2048*MW2^12*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
          1232*CHe[3, 3] - 1232*CHl1[3, 3] - 605*CHl3[1, 1] - 
          605*CHl3[2, 2] - 1232*CHl3[3, 3] - 336*CHq1[1, 1] - 
          336*CHq1[2, 2] + 336*CHq1[3, 3] + 1008*CHq3[1, 1] + 
          1008*CHq3[2, 2] + 102*CHq3[3, 3] - 672*CHu[1, 1] - 672*CHu[2, 2]) + 
        225*MZ2^12*(18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 
          62*CHe[3, 3] - 31*CHl1[3, 3] - 31*CHl3[3, 3] - 18*CHq1[1, 1] - 
          18*CHq1[2, 2] - 33*CHq1[3, 3] - 17*CHq3[3, 3] - 36*CHu[1, 1] - 
          36*CHu[2, 2]) + 8*MW2^5*MZ2^7*(571560*CHd[1, 1] + 
          571560*CHd[2, 2] + 571560*CHd[3, 3] - 1027901*CHe[3, 3] - 
          421918*CHl1[3, 3] + 1304217*CHl3[1, 1] + 1304217*CHl3[2, 2] - 
          421918*CHl3[3, 3] - 571560*CHq1[1, 1] - 571560*CHq1[2, 2] - 
          557475*CHq1[3, 3] - 81522*CHq3[1, 1] - 81522*CHq3[2, 2] - 
          29385*CHq3[3, 3] - 1143120*CHu[1, 1] - 1143120*CHu[2, 2] - 
          157350*CHu[3, 3]) + MW2^2*MZ2^10*(50772*CHd[1, 1] + 
          50772*CHd[2, 2] + 50772*CHd[3, 3] + 161664*CHe[3, 3] - 
          327601*CHl1[3, 3] + 154864*CHl3[1, 1] + 154864*CHl3[2, 2] - 
          327601*CHl3[3, 3] - 50772*CHq1[1, 1] - 50772*CHq1[2, 2] + 
          204096*CHq1[3, 3] + 812790*CHq3[1, 1] + 812790*CHq3[2, 2] + 
          522012*CHq3[3, 3] - 101544*CHu[1, 1] - 101544*CHu[2, 2] - 
          82467*CHu[3, 3]) + 64*MW2^8*MZ2^4*(442818*CHd[1, 1] + 
          442818*CHd[2, 2] + 442818*CHd[3, 3] - 1098307*CHe[3, 3] - 
          428086*CHl1[3, 3] + 594953*CHl3[1, 1] + 594953*CHl3[2, 2] - 
          428086*CHl3[3, 3] - 442818*CHq1[1, 1] - 442818*CHq1[2, 2] - 
          349350*CHq1[3, 3] - 145134*CHq3[1, 1] - 145134*CHq3[2, 2] - 
          202071*CHq3[3, 3] - 885636*CHu[1, 1] - 885636*CHu[2, 2] - 
          42558*CHu[3, 3]) + 2*MW2^4*MZ2^8*(-1342227*CHd[1, 1] - 
          1342227*CHd[2, 2] - 1342227*CHd[3, 3] + 3728759*CHe[3, 3] + 
          464345*CHl1[3, 3] - 3434989*CHl3[1, 1] - 3434989*CHl3[2, 2] + 
          464345*CHl3[3, 3] + 1342227*CHq1[1, 1] + 1342227*CHq1[2, 2] + 
          2781603*CHq1[3, 3] + 3218895*CHq3[1, 1] + 3218895*CHq3[2, 2] + 
          2513433*CHq3[3, 3] + 2684454*CHu[1, 1] + 2684454*CHu[2, 2] - 
          22470*CHu[3, 3]) - 192*MW2^9*MZ2^3*(146236*CHd[1, 1] + 
          146236*CHd[2, 2] + 146236*CHd[3, 3] - 379470*CHe[3, 3] - 
          207902*CHl1[3, 3] + 83301*CHl3[1, 1] + 83301*CHl3[2, 2] - 
          207902*CHl3[3, 3] - 146236*CHq1[1, 1] - 146236*CHq1[2, 2] - 
          28188*CHq1[3, 3] + 89940*CHq3[1, 1] + 89940*CHq3[2, 2] + 
          13820*CHq3[3, 3] - 292472*CHu[1, 1] - 292472*CHu[2, 2] - 
          14824*CHu[3, 3]) + 512*MW2^10*MZ2^2*(31527*CHd[1, 1] + 
          31527*CHd[2, 2] + 31527*CHd[3, 3] - 90433*CHe[3, 3] - 
          63228*CHl1[3, 3] - 6368*CHl3[1, 1] - 6368*CHl3[2, 2] - 
          63228*CHl3[3, 3] - 31527*CHq1[1, 1] - 31527*CHq1[2, 2] + 
          9993*CHq1[3, 3] + 44757*CHq3[1, 1] + 44757*CHq3[2, 2] + 
          12417*CHq3[3, 3] - 63054*CHu[1, 1] - 63054*CHu[2, 2] - 
          1842*CHu[3, 3]) - 6*MW2*MZ2^11*(6150*CHd[1, 1] + 6150*CHd[2, 2] + 
          6150*CHd[3, 3] - 14352*CHe[3, 3] - 13606*CHl1[3, 3] + 
          7595*CHl3[1, 1] + 7595*CHl3[2, 2] - 13606*CHl3[3, 3] - 
          6150*CHq1[1, 1] - 6150*CHq1[2, 2] - 6530*CHq1[3, 3] + 
          11700*CHq3[1, 1] + 11700*CHq3[2, 2] + 2975*CHq3[3, 3] - 
          12300*CHu[1, 1] - 12300*CHu[2, 2] - 1280*CHu[3, 3]) - 
        512*MW2^11*MZ2*(9984*CHd[1, 1] + 9984*CHd[2, 2] + 9984*CHd[3, 3] - 
          32362*CHe[3, 3] - 27434*CHl1[3, 3] - 9861*CHl3[1, 1] - 
          9861*CHl3[2, 2] - 27434*CHl3[3, 3] - 9984*CHq1[1, 1] - 
          9984*CHq1[2, 2] + 7410*CHq1[3, 3] + 21888*CHq3[1, 1] + 
          21888*CHq3[2, 2] + 4782*CHq3[3, 3] - 19968*CHu[1, 1] - 
          19968*CHu[2, 2] - 54*CHu[3, 3]) - 16*MW2^7*MZ2^5*
         (919758*CHd[1, 1] + 919758*CHd[2, 2] + 919758*CHd[3, 3] - 
          2492254*CHe[3, 3] - 516044*CHl1[3, 3] + 2012805*CHl3[1, 1] + 
          2012805*CHl3[2, 2] - 516044*CHl3[3, 3] - 919758*CHq1[1, 1] - 
          919758*CHq1[2, 2] - 1522365*CHq1[3, 3] - 1680966*CHq3[1, 1] - 
          1680966*CHq3[2, 2] - 1448115*CHq3[3, 3] - 1839516*CHu[1, 1] - 
          1839516*CHu[2, 2] + 20457*CHu[3, 3]) + MW2^3*MZ2^9*
         (542268*CHd[1, 1] + 542268*CHd[2, 2] + 542268*CHd[3, 3] - 
          2462096*CHe[3, 3] + 381992*CHl1[3, 3] + 1197804*CHl3[1, 1] + 
          1197804*CHl3[2, 2] + 381992*CHl3[3, 3] - 542268*CHq1[1, 1] - 
          542268*CHq1[2, 2] - 2011905*CHq1[3, 3] - 3520224*CHq3[1, 1] - 
          3520224*CHq3[2, 2] - 2644947*CHq3[3, 3] - 1084536*CHu[1, 1] - 
          1084536*CHu[2, 2] + 259857*CHu[3, 3]) + 8*MW2^6*MZ2^6*
         (35841*CHd[1, 1] + 35841*CHd[2, 2] + 35841*CHd[3, 3] - 
          899151*CHe[3, 3] + 301351*CHl1[3, 3] + 588167*CHl3[1, 1] + 
          588167*CHl3[2, 2] + 301351*CHl3[3, 3] - 35841*CHq1[1, 1] - 
          35841*CHq1[2, 2] - 1094985*CHq1[3, 3] - 2140569*CHq3[1, 1] - 
          2140569*CHq3[2, 2] - 1794765*CHq3[3, 3] - 71682*CHu[1, 1] - 
          71682*CHu[2, 2] + 279888*CHu[3, 3])) + 
      MT2^5*MW2*(-45*MZ2^12*(180*CHd[1, 1] + 180*CHd[2, 2] + 180*CHd[3, 3] - 
          592*CHe[3, 3] - 296*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          296*CHl3[3, 3] - 180*CHq1[1, 1] - 180*CHq1[2, 2] - 120*CHq1[3, 3] - 
          10*CHq3[3, 3] - 360*CHu[1, 1] - 360*CHu[2, 2]) - 
        40960*MW2^12*(168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 
          616*CHe[3, 3] - 616*CHl1[3, 3] - 289*CHl3[1, 1] - 289*CHl3[2, 2] - 
          616*CHl3[3, 3] - 168*CHq1[1, 1] - 168*CHq1[2, 2] + 168*CHq1[3, 3] + 
          504*CHq3[1, 1] + 504*CHq3[2, 2] + 105*CHq3[3, 3] - 336*CHu[1, 1] - 
          336*CHu[2, 2]) + 4*MW2^4*MZ2^8*(2198031*CHd[1, 1] + 
          2198031*CHd[2, 2] + 2198031*CHd[3, 3] - 4145675*CHe[3, 3] - 
          6129477*CHl1[3, 3] - 102466*CHl3[1, 1] - 102466*CHl3[2, 2] - 
          6129477*CHl3[3, 3] - 2198031*CHq1[1, 1] - 2198031*CHq1[2, 2] + 
          2891673*CHq1[3, 3] + 8331309*CHq3[1, 1] + 8331309*CHq3[2, 2] + 
          6052575*CHq3[3, 3] - 4396062*CHu[1, 1] - 4396062*CHu[2, 2] - 
          1243446*CHu[3, 3]) + 32*MW2^7*MZ2^5*(5015070*CHd[1, 1] + 
          5015070*CHd[2, 2] + 5015070*CHd[3, 3] - 12671114*CHe[3, 3] - 
          2276824*CHl1[3, 3] + 9075666*CHl3[1, 1] + 9075666*CHl3[2, 2] - 
          2276824*CHl3[3, 3] - 5015070*CHq1[1, 1] - 5015070*CHq1[2, 2] - 
          6615435*CHq1[3, 3] - 7798086*CHq3[1, 1] - 7798086*CHq3[2, 2] - 
          3581025*CHq3[3, 3] - 10030140*CHu[1, 1] - 10030140*CHu[2, 2] - 
          1161165*CHu[3, 3]) - 64*MW2^8*MZ2^4*(3961260*CHd[1, 1] + 
          3961260*CHd[2, 2] + 3961260*CHd[3, 3] - 9868366*CHe[3, 3] - 
          3851568*CHl1[3, 3] + 4134769*CHl3[1, 1] + 4134769*CHl3[2, 2] - 
          3851568*CHl3[3, 3] - 3961260*CHq1[1, 1] - 3961260*CHq1[2, 2] - 
          2257980*CHq1[3, 3] - 1141956*CHq3[1, 1] - 1141956*CHq3[2, 2] - 
          544890*CHq3[3, 3] - 7922520*CHu[1, 1] - 7922520*CHu[2, 2] - 
          956292*CHu[3, 3]) - 16*MW2^5*MZ2^7*(142713*CHd[1, 1] + 
          142713*CHd[2, 2] + 142713*CHd[3, 3] + 794154*CHe[3, 3] - 
          3094213*CHl1[3, 3] - 2847557*CHl3[1, 1] - 2847557*CHl3[2, 2] - 
          3094213*CHl3[3, 3] - 142713*CHq1[1, 1] - 142713*CHq1[2, 2] + 
          4074996*CHq1[3, 3] + 7544925*CHq3[1, 1] + 7544925*CHq3[2, 2] + 
          4813602*CHq3[3, 3] - 285426*CHu[1, 1] - 285426*CHu[2, 2] - 
          589506*CHu[3, 3]) + 128*MW2^9*MZ2^3*(1900620*CHd[1, 1] + 
          1900620*CHd[2, 2] + 1900620*CHd[3, 3] - 4959718*CHe[3, 3] - 
          2716142*CHl1[3, 3] + 754389*CHl3[1, 1] + 754389*CHl3[2, 2] - 
          2716142*CHl3[3, 3] - 1900620*CHq1[1, 1] - 1900620*CHq1[2, 2] - 
          126396*CHq1[3, 3] + 1122372*CHq3[1, 1] + 1122372*CHq3[2, 2] + 
          234972*CHq3[3, 3] - 3801240*CHu[1, 1] - 3801240*CHu[2, 2] - 
          361944*CHu[3, 3]) - 16*MW2^6*MZ2^6*(3225033*CHd[1, 1] + 
          3225033*CHd[2, 2] + 3225033*CHd[3, 3] - 9432735*CHe[3, 3] + 
          2215571*CHl1[3, 3] + 10486681*CHl3[1, 1] + 10486681*CHl3[2, 2] + 
          2215571*CHl3[3, 3] - 3225033*CHq1[1, 1] - 3225033*CHq1[2, 2] - 
          9938715*CHq1[3, 3] - 14858577*CHq3[1, 1] - 14858577*CHq3[2, 2] - 
          8074587*CHq3[3, 3] - 6450066*CHu[1, 1] - 6450066*CHu[2, 2] - 
          162330*CHu[3, 3]) - 1024*MW2^10*MZ2^2*(139971*CHd[1, 1] + 
          139971*CHd[2, 2] + 139971*CHd[3, 3] - 398547*CHe[3, 3] - 
          274760*CHl1[3, 3] - 34657*CHl3[1, 1] - 34657*CHl3[2, 2] - 
          274760*CHl3[3, 3] - 139971*CHq1[1, 1] - 139971*CHq1[2, 2] + 
          47223*CHq1[3, 3] + 190377*CHq3[1, 1] + 190377*CHq3[2, 2] + 
          37851*CHq3[3, 3] - 279942*CHu[1, 1] - 279942*CHu[2, 2] - 
          15960*CHu[3, 3]) + 6*MW2*MZ2^11*(6870*CHd[1, 1] + 6870*CHd[2, 2] + 
          6870*CHd[3, 3] - 16944*CHe[3, 3] - 13387*CHl1[3, 3] + 
          3225*CHl3[1, 1] + 3225*CHl3[2, 2] - 13387*CHl3[3, 3] - 
          6870*CHq1[1, 1] - 6870*CHq1[2, 2] + 5090*CHq1[3, 3] + 
          9000*CHq3[1, 1] + 9000*CHq3[2, 2] + 8950*CHq3[3, 3] - 
          13740*CHu[1, 1] - 13740*CHu[2, 2] - 3235*CHu[3, 3]) + 
        1024*MW2^11*MZ2*(46656*CHd[1, 1] + 46656*CHd[2, 2] + 
          46656*CHd[3, 3] - 149302*CHe[3, 3] - 124662*CHl1[3, 3] - 
          43973*CHl3[1, 1] - 43973*CHl3[2, 2] - 124662*CHl3[3, 3] - 
          46656*CHq1[1, 1] - 46656*CHq1[2, 2] + 32166*CHq1[3, 3] + 
          99648*CHq3[1, 1] + 99648*CHq3[2, 2] + 19026*CHq3[3, 3] - 
          93312*CHu[1, 1] - 93312*CHu[2, 2] - 1890*CHu[3, 3]) + 
        2*MW2^2*MZ2^10*(154464*CHd[1, 1] + 154464*CHd[2, 2] + 
          154464*CHd[3, 3] - 522900*CHe[3, 3] - 231875*CHl1[3, 3] + 
          117146*CHl3[1, 1] + 117146*CHl3[2, 2] - 231875*CHl3[3, 3] - 
          154464*CHq1[1, 1] - 154464*CHq1[2, 2] - 288705*CHq1[3, 3] - 
          77310*CHq3[1, 1] - 77310*CHq3[2, 2] - 90651*CHq3[3, 3] - 
          308928*CHu[1, 1] - 308928*CHu[2, 2] + 30492*CHu[3, 3]) + 
        2*MW2^3*MZ2^9*(-1527678*CHd[1, 1] - 1527678*CHd[2, 2] - 
          1527678*CHd[3, 3] + 3886058*CHe[3, 3] + 2994778*CHl1[3, 3] - 
          1142367*CHl3[1, 1] - 1142367*CHl3[2, 2] + 2994778*CHl3[3, 3] + 
          1527678*CHq1[1, 1] + 1527678*CHq1[2, 2] + 429465*CHq1[3, 3] - 
          1937286*CHq3[1, 1] - 1937286*CHq3[2, 2] - 1509141*CHq3[3, 3] + 
          3055356*CHu[1, 1] + 3055356*CHu[2, 2] + 386697*CHu[3, 3])) + 
      MT2^3*MW2^3*(-24576*MW2^12*(168*CHd[1, 1] + 168*CHd[2, 2] + 
          168*CHd[3, 3] - 616*CHe[3, 3] - 616*CHl1[3, 3] - 295*CHl3[1, 1] - 
          295*CHl3[2, 2] - 616*CHl3[3, 3] - 168*CHq1[1, 1] - 168*CHq1[2, 2] + 
          168*CHq1[3, 3] + 504*CHq3[1, 1] + 504*CHq3[2, 2] + 63*CHq3[3, 3] - 
          336*CHu[1, 1] - 336*CHu[2, 2]) - 450*MZ2^12*(54*CHd[1, 1] + 
          54*CHd[2, 2] + 54*CHd[3, 3] - 182*CHe[3, 3] - 91*CHl1[3, 3] - 
          6*CHl3[1, 1] - 6*CHl3[2, 2] - 91*CHl3[3, 3] - 54*CHq1[1, 1] - 
          54*CHq1[2, 2] - 69*CHq1[3, 3] - 23*CHq3[3, 3] - 108*CHu[1, 1] - 
          108*CHu[2, 2]) - 8*MW2^5*MZ2^7*(455790*CHd[1, 1] + 
          455790*CHd[2, 2] + 455790*CHd[3, 3] + 1204548*CHe[3, 3] - 
          875578*CHl1[3, 3] + 1291501*CHl3[1, 1] + 1291501*CHl3[2, 2] - 
          875578*CHl3[3, 3] - 455790*CHq1[1, 1] - 455790*CHq1[2, 2] + 
          1288152*CHq1[3, 3] + 3615174*CHq3[1, 1] + 3615174*CHq3[2, 2] + 
          3790644*CHq3[3, 3] - 911580*CHu[1, 1] - 911580*CHu[2, 2] - 
          921468*CHu[3, 3]) + 2*MW2^3*MZ2^9*(98718*CHd[1, 1] + 
          98718*CHd[2, 2] + 98718*CHd[3, 3] + 550992*CHe[3, 3] - 
          1944410*CHl1[3, 3] - 2270878*CHl3[1, 1] - 2270878*CHl3[2, 2] - 
          1944410*CHl3[3, 3] - 98718*CHq1[1, 1] - 98718*CHq1[2, 2] + 
          3004473*CHq1[3, 3] + 4892742*CHq3[1, 1] + 4892742*CHq3[2, 2] + 
          3526533*CHq3[3, 3] - 197436*CHu[1, 1] - 197436*CHu[2, 2] - 
          444315*CHu[3, 3]) + 4*MW2^4*MZ2^8*(992409*CHd[1, 1] + 
          992409*CHd[2, 2] + 992409*CHd[3, 3] - 1759895*CHe[3, 3] + 
          231939*CHl1[3, 3] + 4620830*CHl3[1, 1] + 4620830*CHl3[2, 2] + 
          231939*CHl3[3, 3] - 992409*CHq1[1, 1] - 992409*CHq1[2, 2] - 
          2923125*CHq1[3, 3] - 2688309*CHq3[1, 1] - 2688309*CHq3[2, 2] - 
          1248003*CHq3[3, 3] - 1984818*CHu[1, 1] - 1984818*CHu[2, 2] - 
          289902*CHu[3, 3]) + 32*MW2^7*MZ2^5*(3011346*CHd[1, 1] + 
          3011346*CHd[2, 2] + 3011346*CHd[3, 3] - 7895612*CHe[3, 3] - 
          1808920*CHl1[3, 3] + 5885130*CHl3[1, 1] + 5885130*CHl3[2, 2] - 
          1808920*CHl3[3, 3] - 3011346*CHq1[1, 1] - 3011346*CHq1[2, 2] - 
          4411347*CHq1[3, 3] - 4441770*CHq3[1, 1] - 4441770*CHq3[2, 2] - 
          3292959*CHq3[3, 3] - 6022692*CHu[1, 1] - 6022692*CHu[2, 2] - 
          225609*CHu[3, 3]) - 128*MW2^8*MZ2^4*(1238106*CHd[1, 1] + 
          1238106*CHd[2, 2] + 1238106*CHd[3, 3] - 3084656*CHe[3, 3] - 
          1222201*CHl1[3, 3] + 1515051*CHl3[1, 1] + 1515051*CHl3[2, 2] - 
          1222201*CHl3[3, 3] - 1238106*CHq1[1, 1] - 1238106*CHq1[2, 2] - 
          877926*CHq1[3, 3] - 345006*CHq3[1, 1] - 345006*CHq3[2, 2] - 
          343233*CHq3[3, 3] - 2476212*CHu[1, 1] - 2476212*CHu[2, 2] - 
          183066*CHu[3, 3]) + 128*MW2^9*MZ2^3*(1195860*CHd[1, 1] + 
          1195860*CHd[2, 2] + 1195860*CHd[3, 3] - 3112190*CHe[3, 3] - 
          1704458*CHl1[3, 3] + 606877*CHl3[1, 1] + 606877*CHl3[2, 2] - 
          1704458*CHl3[3, 3] - 1195860*CHq1[1, 1] - 1195860*CHq1[2, 2] - 
          169380*CHq1[3, 3] + 718236*CHq3[1, 1] + 718236*CHq3[2, 2] + 
          165300*CHq3[3, 3] - 2391720*CHu[1, 1] - 2391720*CHu[2, 2] - 
          155928*CHu[3, 3]) - 3*MW2^2*MZ2^10*(265296*CHd[1, 1] + 
          265296*CHd[2, 2] + 265296*CHd[3, 3] - 509336*CHe[3, 3] - 
          691028*CHl1[3, 3] + 61383*CHl3[1, 1] + 61383*CHl3[2, 2] - 
          691028*CHl3[3, 3] - 265296*CHq1[1, 1] - 265296*CHq1[2, 2] + 
          238916*CHq1[3, 3] + 871740*CHq3[1, 1] + 871740*CHq3[2, 2] + 
          634810*CHq3[3, 3] - 530592*CHu[1, 1] - 530592*CHu[2, 2] - 
          133504*CHu[3, 3]) - 512*MW2^10*MZ2^2*(174570*CHd[1, 1] + 
          174570*CHd[2, 2] + 174570*CHd[3, 3] - 498648*CHe[3, 3] - 
          345346*CHl1[3, 3] - 37463*CHl3[1, 1] - 37463*CHl3[2, 2] - 
          345346*CHl3[3, 3] - 174570*CHq1[1, 1] - 174570*CHq1[2, 2] + 
          57750*CHq1[3, 3] + 240894*CHq3[1, 1] + 240894*CHq3[2, 2] + 
          59874*CHq3[3, 3] - 349140*CHu[1, 1] - 349140*CHu[2, 2] - 
          12672*CHu[3, 3]) + 15*MW2*MZ2^11*(16356*CHd[1, 1] + 
          16356*CHd[2, 2] + 16356*CHd[3, 3] - 44952*CHe[3, 3] - 
          31576*CHl1[3, 3] + 7777*CHl3[1, 1] + 7777*CHl3[2, 2] - 
          31576*CHl3[3, 3] - 16356*CHq1[1, 1] - 16356*CHq1[2, 2] - 
          9630*CHq1[3, 3] + 16560*CHq3[1, 1] + 16560*CHq3[2, 2] + 
          8544*CHq3[3, 3] - 32712*CHu[1, 1] - 32712*CHu[2, 2] - 
          3162*CHu[3, 3]) + 1024*MW2^11*MZ2*(28608*CHd[1, 1] + 
          28608*CHd[2, 2] + 28608*CHd[3, 3] - 92086*CHe[3, 3] - 
          77302*CHl1[3, 3] - 27559*CHl3[1, 1] - 27559*CHl3[2, 2] - 
          77302*CHl3[3, 3] - 28608*CHq1[1, 1] - 28608*CHq1[2, 2] + 
          20670*CHq1[3, 3] + 61632*CHq3[1, 1] + 61632*CHq3[2, 2] + 
          11742*CHq3[3, 3] - 57216*CHu[1, 1] - 57216*CHu[2, 2] - 
          378*CHu[3, 3]) - 16*MW2^6*MZ2^6*(1667967*CHd[1, 1] + 
          1667967*CHd[2, 2] + 1667967*CHd[3, 3] - 5916985*CHe[3, 3] - 
          65393*CHl1[3, 3] + 4615497*CHl3[1, 1] + 4615497*CHl3[2, 2] - 
          65393*CHl3[3, 3] - 1667967*CHq1[1, 1] - 1667967*CHq1[2, 2] - 
          4991319*CHq1[3, 3] - 6933303*CHq3[1, 1] - 6933303*CHq3[2, 2] - 
          5657793*CHq3[3, 3] - 3335934*CHu[1, 1] - 3335934*CHu[2, 2] + 
          502086*CHu[3, 3])) + MT2^4*MW2^2*
       (4096*MW2^12*(1680*CHd[1, 1] + 1680*CHd[2, 2] + 1680*CHd[3, 3] - 
          6160*CHe[3, 3] - 6160*CHl1[3, 3] - 2899*CHl3[1, 1] - 
          2899*CHl3[2, 2] - 6160*CHl3[3, 3] - 1680*CHq1[1, 1] - 
          1680*CHq1[2, 2] + 1680*CHq1[3, 3] + 5040*CHq3[1, 1] + 
          5040*CHq3[2, 2] + 798*CHq3[3, 3] - 3360*CHu[1, 1] - 
          3360*CHu[2, 2]) + 45*MZ2^12*(540*CHd[1, 1] + 540*CHd[2, 2] + 
          540*CHd[3, 3] - 1792*CHe[3, 3] - 896*CHl1[3, 3] - 25*CHl3[1, 1] - 
          25*CHl3[2, 2] - 896*CHl3[3, 3] - 540*CHq1[1, 1] - 540*CHq1[2, 2] - 
          480*CHq1[3, 3] - 70*CHq3[3, 3] - 1080*CHu[1, 1] - 1080*CHu[2, 2]) - 
        4*MW2^4*MZ2^8*(1195623*CHd[1, 1] + 1195623*CHd[2, 2] + 
          1195623*CHd[3, 3] - 1229909*CHe[3, 3] - 2467715*CHl1[3, 3] + 
          2557867*CHl3[1, 1] + 2557867*CHl3[2, 2] - 2467715*CHl3[3, 3] - 
          1195623*CHq1[1, 1] - 1195623*CHq1[2, 2] + 344361*CHq1[3, 3] + 
          3613005*CHq3[1, 1] + 3613005*CHq3[2, 2] + 3583383*CHq3[3, 3] - 
          2391246*CHu[1, 1] - 2391246*CHu[2, 2] - 921066*CHu[3, 3]) - 
        32*MW2^7*MZ2^5*(5204454*CHd[1, 1] + 5204454*CHd[2, 2] + 
          5204454*CHd[3, 3] - 13349372*CHe[3, 3] - 2853564*CHl1[3, 3] + 
          9609542*CHl3[1, 1] + 9609542*CHl3[2, 2] - 2853564*CHl3[3, 3] - 
          5204454*CHq1[1, 1] - 5204454*CHq1[2, 2] - 7081929*CHq1[3, 3] - 
          7493886*CHq3[1, 1] - 7493886*CHq3[2, 2] - 4333281*CHq3[3, 3] - 
          10408908*CHu[1, 1] - 10408908*CHu[2, 2] - 811203*CHu[3, 3]) + 
        64*MW2^8*MZ2^4*(4074708*CHd[1, 1] + 4074708*CHd[2, 2] + 
          4074708*CHd[3, 3] - 10165412*CHe[3, 3] - 4033698*CHl1[3, 3] + 
          4536863*CHl3[1, 1] + 4536863*CHl3[2, 2] - 4033698*CHl3[3, 3] - 
          4074708*CHq1[1, 1] - 4074708*CHq1[2, 2] - 2540460*CHq1[3, 3] - 
          1071756*CHq3[1, 1] - 1071756*CHq3[2, 2] - 709614*CHq3[3, 3] - 
          8149416*CHu[1, 1] - 8149416*CHu[2, 2] - 785580*CHu[3, 3]) + 
        MW2^2*MZ2^10*(628320*CHd[1, 1] + 628320*CHd[2, 2] + 
          628320*CHd[3, 3] - 1347020*CHe[3, 3] - 1521692*CHl1[3, 3] - 
          161477*CHl3[1, 1] - 161477*CHl3[2, 2] - 1521692*CHl3[3, 3] - 
          628320*CHq1[1, 1] - 628320*CHq1[2, 2] + 893874*CHq1[3, 3] + 
          1717380*CHq3[1, 1] + 1717380*CHq3[2, 2] + 1439256*CHq3[3, 3] - 
          1256640*CHu[1, 1] - 1256640*CHu[2, 2] - 348822*CHu[3, 3]) - 
        128*MW2^9*MZ2^3*(1943460*CHd[1, 1] + 1943460*CHd[2, 2] + 
          1943460*CHd[3, 3] - 5072026*CHe[3, 3] - 2785046*CHl1[3, 3] + 
          851655*CHl3[1, 1] + 851655*CHl3[2, 2] - 2785046*CHl3[3, 3] - 
          1943460*CHq1[1, 1] - 1943460*CHq1[2, 2] - 177780*CHq1[3, 3] + 
          1167948*CHq3[1, 1] + 1167948*CHq3[2, 2] + 277284*CHq3[3, 3] - 
          3886920*CHu[1, 1] - 3886920*CHu[2, 2] - 304392*CHu[3, 3]) + 
        512*MW2^10*MZ2^2*(284358*CHd[1, 1] + 284358*CHd[2, 2] + 
          284358*CHd[3, 3] - 811428*CHe[3, 3] - 560786*CHl1[3, 3] - 
          67867*CHl3[1, 1] - 67867*CHl3[2, 2] - 560786*CHl3[3, 3] - 
          284358*CHq1[1, 1] - 284358*CHq1[2, 2] + 97206*CHq1[3, 3] + 
          389394*CHq3[1, 1] + 389394*CHq3[2, 2] + 85194*CHq3[3, 3] - 
          568716*CHu[1, 1] - 568716*CHu[2, 2] - 25332*CHu[3, 3]) - 
        2*MW2*MZ2^11*(115860*CHd[1, 1] + 115860*CHd[2, 2] + 
          115860*CHd[3, 3] - 325806*CHe[3, 3] - 215158*CHl1[3, 3] + 
          36250*CHl3[1, 1] + 36250*CHl3[2, 2] - 215158*CHl3[3, 3] - 
          115860*CHq1[1, 1] - 115860*CHq1[2, 2] - 24765*CHq1[3, 3] + 
          95400*CHq3[1, 1] + 95400*CHq3[2, 2] + 79365*CHq3[3, 3] - 
          231720*CHu[1, 1] - 231720*CHu[2, 2] - 25065*CHu[3, 3]) - 
        1024*MW2^11*MZ2*(47040*CHd[1, 1] + 47040*CHd[2, 2] + 
          47040*CHd[3, 3] - 150962*CHe[3, 3] - 126322*CHl1[3, 3] - 
          44793*CHl3[1, 1] - 44793*CHl3[2, 2] - 126322*CHl3[3, 3] - 
          47040*CHq1[1, 1] - 47040*CHq1[2, 2] + 33306*CHq1[3, 3] + 
          100800*CHq3[1, 1] + 100800*CHq3[2, 2] + 18258*CHq3[3, 3] - 
          94080*CHu[1, 1] - 94080*CHu[2, 2] - 1134*CHu[3, 3]) + 
        2*MW2^3*MZ2^9*(274644*CHd[1, 1] + 274644*CHd[2, 2] + 
          274644*CHd[3, 3] - 785570*CHe[3, 3] + 312632*CHl1[3, 3] + 
          2237064*CHl3[1, 1] + 2237064*CHl3[2, 2] + 312632*CHl3[3, 3] - 
          274644*CHq1[1, 1] - 274644*CHq1[2, 2] - 2103081*CHq1[3, 3] - 
          1771272*CHq3[1, 1] - 1771272*CHq3[2, 2] - 1139457*CHq3[3, 3] - 
          549288*CHu[1, 1] - 549288*CHu[2, 2] + 115941*CHu[3, 3]) + 
        16*MW2^6*MZ2^6*(3503349*CHd[1, 1] + 3503349*CHd[2, 2] + 
          3503349*CHd[3, 3] - 10797591*CHe[3, 3] + 682289*CHl1[3, 3] + 
          9992575*CHl3[1, 1] + 9992575*CHl3[2, 2] + 682289*CHl3[3, 3] - 
          3503349*CHq1[1, 1] - 3503349*CHq1[2, 2] - 9777687*CHq1[3, 3] - 
          13455981*CHq3[1, 1] - 13455981*CHq3[2, 2] - 8961141*CHq3[3, 3] - 
          7006698*CHu[1, 1] - 7006698*CHu[2, 2] + 264000*CHu[3, 3]) - 
        8*MW2^5*MZ2^7*(252600*CHd[1, 1] + 252600*CHd[2, 2] + 
          252600*CHd[3, 3] - 3809194*CHe[3, 3] + 3351640*CHl1[3, 3] + 
          3369993*CHl3[1, 1] + 3369993*CHl3[2, 2] + 3351640*CHl3[3, 3] - 
          252600*CHq1[1, 1] - 252600*CHq1[2, 2] - 6464826*CHq1[3, 3] - 
          11652948*CHq3[1, 1] - 11652948*CHq3[2, 2] - 9091338*CHq3[3, 3] - 
          505200*CHu[1, 1] - 505200*CHu[2, 2] + 1334064*CHu[3, 3]))))/
    (216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (MW2*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(MW2^6*(MW2 + MZ2)*(16*MW2^4*MZ2^7*(165507*CHd[1, 1] + 
            165507*CHd[2, 2] + 165507*CHd[3, 3] - 428655*CHe[3, 3] + 
            3618*CHl1[1, 1] + 3618*CHl1[2, 2] - 444473*CHl1[3, 3] + 
            99060*CHl3[1, 1] + 99060*CHl3[2, 2] + 239991*CHl3[3, 3] - 
            280311*CHq1[1, 1] - 280311*CHq1[2, 2] - 69663*CHq1[3, 3] - 
            102681*CHq3[1, 1] - 102681*CHq3[2, 2] - 78723*CHq3[3, 3] - 
            331014*CHu[1, 1] - 331014*CHu[2, 2]) + 2*MW2^2*MZ2^9*
           (155025*CHd[1, 1] + 155025*CHd[2, 2] + 155025*CHd[3, 3] - 
            432127*CHe[3, 3] + 22032*CHl1[1, 1] + 22032*CHl1[2, 2] - 
            495643*CHl1[3, 3] + 61096*CHl3[1, 1] + 61096*CHl3[2, 2] + 
            241393*CHl3[3, 3] - 327357*CHq1[1, 1] - 327357*CHq1[2, 2] - 
            141795*CHq1[3, 3] - 129897*CHq3[1, 1] - 129897*CHq3[2, 2] - 
            106527*CHq3[3, 3] - 310050*CHu[1, 1] - 310050*CHu[2, 2]) - 
          8*MW2^3*MZ2^8*(142914*CHd[1, 1] + 142914*CHd[2, 2] + 
            142914*CHd[3, 3] - 384222*CHe[3, 3] + 14544*CHl1[1, 1] + 
            14544*CHl1[2, 2] - 414963*CHl1[3, 3] + 83280*CHl3[1, 1] + 
            83280*CHl3[2, 2] + 216211*CHl3[3, 3] - 270570*CHq1[1, 1] - 
            270570*CHq1[2, 2] - 97161*CHq1[3, 3] - 112920*CHq3[1, 1] - 
            112920*CHq3[2, 2] - 86787*CHq3[3, 3] - 285828*CHu[1, 1] - 
            285828*CHu[2, 2]) + 32*MW2^6*MZ2^5*(111945*CHd[1, 1] + 
            111945*CHd[2, 2] + 111945*CHd[3, 3] - 296487*CHe[3, 3] - 
            25812*CHl1[1, 1] - 25812*CHl1[2, 2] - 282621*CHl1[3, 3] - 
            90966*CHl3[1, 1] - 90966*CHl3[2, 2] + 102479*CHl3[3, 3] - 
            142581*CHq1[1, 1] - 142581*CHq1[2, 2] + 28479*CHq1[3, 3] + 
            36423*CHq3[1, 1] + 36423*CHq3[2, 2] + 3483*CHq3[3, 3] - 
            223890*CHu[1, 1] - 223890*CHu[2, 2]) - 64*MW2^5*MZ2^6*
           (61500*CHd[1, 1] + 61500*CHd[2, 2] + 61500*CHd[3, 3] - 
            156872*CHe[3, 3] - 5265*CHl1[1, 1] - 5265*CHl1[2, 2] - 
            156757*CHl1[3, 3] + 15693*CHl3[1, 1] + 15693*CHl3[2, 2] + 
            80798*CHl3[3, 3] - 92136*CHq1[1, 1] - 92136*CHq1[2, 2] - 
            7665*CHq1[3, 3] - 18231*CHq3[1, 1] - 18231*CHq3[2, 2] - 
            17250*CHq3[3, 3] - 123000*CHu[1, 1] - 123000*CHu[2, 2]) - 
          2*MW2*MZ2^10*(24084*CHd[1, 1] + 24084*CHd[2, 2] + 24084*CHd[3, 3] - 
            68076*CHe[3, 3] + 2880*CHl1[1, 1] + 2880*CHl1[2, 2] - 
            86133*CHl1[3, 3] + 5784*CHl3[1, 1] + 5784*CHl3[2, 2] + 
            38461*CHl3[3, 3] - 56844*CHq1[1, 1] - 56844*CHq1[2, 2] - 
            27207*CHq1[3, 3] - 18390*CHq3[1, 1] - 18390*CHq3[2, 2] - 
            17217*CHq3[3, 3] - 48168*CHu[1, 1] - 48168*CHu[2, 2]) - 
          128*MW2^7*MZ2^4*(12120*CHd[1, 1] + 12120*CHd[2, 2] + 
            12120*CHd[3, 3] - 38344*CHe[3, 3] - 6714*CHl1[1, 1] - 
            6714*CHl1[2, 2] - 33464*CHl1[3, 3] - 57045*CHl3[1, 1] - 
            57045*CHl3[2, 2] - 10926*CHl3[3, 3] - 10176*CHq1[1, 1] - 
            10176*CHq1[2, 2] + 12192*CHq1[3, 3] + 26886*CHq3[1, 1] + 
            26886*CHq3[2, 2] + 9894*CHq3[3, 3] - 24240*CHu[1, 1] - 
            24240*CHu[2, 2]) + MZ2^11*(3270*CHd[1, 1] + 3270*CHd[2, 2] + 
            3270*CHd[3, 3] - 8954*CHe[3, 3] - 13297*CHl1[3, 3] + 
            1440*CHl3[1, 1] + 1440*CHl3[2, 2] + 5323*CHl3[3, 3] - 
            8670*CHq1[1, 1] - 8670*CHq1[2, 2] - 4335*CHq1[3, 3] - 
            1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 2235*CHq3[3, 3] - 
            6540*CHu[1, 1] - 6540*CHu[2, 2]) + 512*MW2^9*MZ2^2*
           (1626*CHd[1, 1] + 1626*CHd[2, 2] + 1626*CHd[3, 3] - 
            3974*CHe[3, 3] + 180*CHl1[1, 1] + 180*CHl1[2, 2] - 
            4138*CHl1[3, 3] + 7227*CHl3[1, 1] + 7227*CHl3[2, 2] + 
            7878*CHl3[3, 3] - 2346*CHq1[1, 1] - 2346*CHq1[2, 2] + 
            222*CHq1[3, 3] - 3282*CHq3[1, 1] - 3282*CHq3[2, 2] - 
            858*CHq3[3, 3] - 3252*CHu[1, 1] - 3252*CHu[2, 2]) - 
          256*MW2^8*MZ2^3*(1404*CHd[1, 1] + 1404*CHd[2, 2] + 1404*CHd[3, 3] - 
            402*CHe[3, 3] + 1728*CHl1[1, 1] + 1728*CHl1[2, 2] - 
            1864*CHl1[3, 3] + 28541*CHl3[1, 1] + 28541*CHl3[2, 2] + 
            18312*CHl3[3, 3] - 3996*CHq1[1, 1] - 3996*CHq1[2, 2] - 
            3150*CHq1[3, 3] - 13248*CHq3[1, 1] - 13248*CHq3[2, 2] - 
            4710*CHq3[3, 3] - 2808*CHu[1, 1] - 2808*CHu[2, 2]) - 
          2048*MW2^10*MZ2*(201*CHd[1, 1] + 201*CHd[2, 2] + 201*CHd[3, 3] - 
            617*CHe[3, 3] - 617*CHl1[3, 3] + 426*CHl3[1, 1] + 
            426*CHl3[2, 2] + 803*CHl3[3, 3] - 237*CHq1[1, 1] - 
            237*CHq1[2, 2] + 129*CHq1[3, 3] - 189*CHq3[1, 1] - 
            189*CHq3[2, 2] - 3*CHq3[3, 3] - 402*CHu[1, 1] - 402*CHu[2, 2]) + 
          12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[3, 3] - 22*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
            22*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 
            2*CHq3[1, 1] - 2*CHq3[2, 2] + 2*CHq3[3, 3] - 12*CHu[1, 1] - 
            12*CHu[2, 2])) - 6*MT2^8*(-2*MW2 + MZ2)^2*
         (16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^2*(4*CHe[3, 3] + 2*CHl1[3, 3] + 15*CHl3[1, 1] + 
            15*CHl3[2, 2] + 2*CHl3[3, 3] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 
            24*CHu[3, 3]) + 8*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 
            CHl3[1, 1] - CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 
            6*CHq3[3, 3] - 6*CHu[3, 3]) + MZ2^4*(4*CHe[3, 3] + 2*CHl1[3, 3] - 
            5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 
            25*CHq3[3, 3] + 15*CHu[3, 3]) - 2*MW2*MZ2^3*(2*CHe[3, 3] + 
            2*CHl1[3, 3] - 22*CHl3[1, 1] - 22*CHl3[2, 2] + 2*CHl3[3, 3] + 
            33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(MZ2^13*(3270*CHd[1, 1] + 3270*CHd[2, 2] + 3270*CHd[3, 3] - 
            8954*CHe[3, 3] - 13297*CHl1[3, 3] + 1440*CHl3[1, 1] + 
            1440*CHl3[2, 2] + 5323*CHl3[3, 3] - 8670*CHq1[1, 1] - 
            8670*CHq1[2, 2] - 4335*CHq1[3, 3] - 1800*CHq3[1, 1] - 
            1800*CHq3[2, 2] - 2235*CHq3[3, 3] - 6540*CHu[1, 1] - 
            6540*CHu[2, 2]) - 12288*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 
            42*CHd[3, 3] - 154*CHe[3, 3] - 154*CHl1[3, 3] + 37*CHl3[1, 1] + 
            37*CHl3[2, 2] + 154*CHl3[3, 3] - 42*CHq1[1, 1] - 42*CHq1[2, 2] + 
            42*CHq1[3, 3] - 14*CHq3[1, 1] - 14*CHq3[2, 2] + 16*CHq3[3, 3] - 
            84*CHu[1, 1] - 84*CHu[2, 2]) + MW2*MZ2^12*(-61248*CHd[1, 1] - 
            61248*CHd[2, 2] - 61248*CHd[3, 3] + 171548*CHe[3, 3] - 
            5760*CHl1[1, 1] - 5760*CHl1[2, 2] + 225244*CHl1[3, 3] - 
            17403*CHl3[1, 1] - 17403*CHl3[2, 2] - 98424*CHl3[3, 3] + 
            148368*CHq1[1, 1] + 148368*CHq1[2, 2] + 68604*CHq1[3, 3] + 
            43980*CHq3[1, 1] + 43980*CHq3[2, 2] + 40974*CHq3[3, 3] + 
            122496*CHu[1, 1] + 122496*CHu[2, 2]) + 16*MW2^7*MZ2^6*
           (729480*CHd[1, 1] + 729480*CHd[2, 2] + 729480*CHd[3, 3] - 
            1719072*CHe[3, 3] + 112788*CHl1[1, 1] + 112788*CHl1[2, 2] - 
            1864302*CHl1[3, 3] + 1525809*CHl3[1, 1] + 1525809*CHl3[2, 2] + 
            1526134*CHl3[3, 3] - 1357752*CHq1[1, 1] - 1357752*CHq1[2, 2] - 
            505968*CHq1[3, 3] - 1016940*CHq3[1, 1] - 1016940*CHq3[2, 2] - 
            598014*CHq3[3, 3] - 1458960*CHu[1, 1] - 1458960*CHu[2, 2] - 
            6678*CHu[3, 3]) + 2*MW2^4*MZ2^9*(2525505*CHd[1, 1] + 
            2525505*CHd[2, 2] + 2525505*CHd[3, 3] - 6560201*CHe[3, 3] + 
            107424*CHl1[1, 1] + 107424*CHl1[2, 2] - 6730245*CHl1[3, 3] + 
            1591964*CHl3[1, 1] + 1591964*CHl3[2, 2] + 3684999*CHl3[3, 3] - 
            4280109*CHq1[1, 1] - 4280109*CHq1[2, 2] - 1095942*CHq1[3, 3] - 
            1718889*CHq3[1, 1] - 1718889*CHq3[2, 2] - 1286286*CHq3[3, 3] - 
            5051010*CHu[1, 1] - 5051010*CHu[2, 2] - 6111*CHu[3, 3]) - 
          32*MW2^8*MZ2^5*(600927*CHd[1, 1] + 600927*CHd[2, 2] + 
            600927*CHd[3, 3] - 1466207*CHe[3, 3] - 59436*CHl1[1, 1] - 
            59436*CHl1[2, 2] - 1459137*CHl1[3, 3] + 478438*CHl3[1, 1] + 
            478438*CHl3[2, 2] + 1037363*CHl3[3, 3] - 867219*CHq1[1, 1] - 
            867219*CHq1[2, 2] - 28362*CHq1[3, 3] - 281199*CHq3[1, 1] - 
            281199*CHq3[2, 2] - 189018*CHq3[3, 3] - 1201854*CHu[1, 1] - 
            1201854*CHu[2, 2] - 2907*CHu[3, 3]) - 8*MW2^5*MZ2^8*
           (815658*CHd[1, 1] + 815658*CHd[2, 2] + 815658*CHd[3, 3] - 
            1997752*CHe[3, 3] - 114984*CHl1[1, 1] - 114984*CHl1[2, 2] - 
            1907580*CHl1[3, 3] + 336252*CHl3[1, 1] + 336252*CHl3[2, 2] + 
            1050354*CHl3[3, 3] - 1085586*CHq1[1, 1] - 1085586*CHq1[2, 2] + 
            25926*CHq1[3, 3] - 176856*CHq3[1, 1] - 176856*CHq3[2, 2] - 
            191211*CHq3[3, 3] - 1631316*CHu[1, 1] - 1631316*CHu[2, 2] - 
            1053*CHu[3, 3]) + MW2^2*MZ2^11*(479832*CHd[1, 1] + 
            479832*CHd[2, 2] + 479832*CHd[3, 3] - 1344036*CHe[3, 3] + 
            67104*CHl1[1, 1] + 67104*CHl1[2, 2] - 1585987*CHl1[3, 3] + 
            146384*CHl3[1, 1] + 146384*CHl3[2, 2] + 754497*CHl3[3, 3] - 
            1048776*CHq1[1, 1] - 1048776*CHq1[2, 2] - 443631*CHq1[3, 3] - 
            394314*CHq3[1, 1] - 394314*CHq3[2, 2] - 316875*CHq3[3, 3] - 
            959664*CHu[1, 1] - 959664*CHu[2, 2] - 450*CHu[3, 3]) - 
          1024*MW2^11*MZ2^2*(4011*CHd[1, 1] + 4011*CHd[2, 2] + 
            4011*CHd[3, 3] - 8712*CHe[3, 3] + 630*CHl1[1, 1] + 
            630*CHl1[2, 2] - 9289*CHl1[3, 3] + 21450*CHl3[1, 1] + 
            21450*CHl3[2, 2] + 20879*CHl3[3, 3] - 6243*CHq1[1, 1] - 
            6243*CHq1[2, 2] - 273*CHq1[3, 3] - 9951*CHq3[1, 1] - 
            9951*CHq3[2, 2] - 3231*CHq3[3, 3] - 8022*CHu[1, 1] - 
            8022*CHu[2, 2] - 72*CHu[3, 3]) + 1024*MW2^12*MZ2*
           (2526*CHd[1, 1] + 2526*CHd[2, 2] + 2526*CHd[3, 3] - 
            7576*CHe[3, 3] - 7576*CHl1[3, 3] + 5727*CHl3[1, 1] + 
            5727*CHl3[2, 2] + 10192*CHl3[3, 3] - 3030*CHq1[1, 1] - 
            3030*CHq1[2, 2] + 1500*CHq1[3, 3] - 2550*CHq3[1, 1] - 
            2550*CHq3[2, 2] - 156*CHq3[3, 3] - 5052*CHu[1, 1] - 
            5052*CHu[2, 2] - 18*CHu[3, 3]) + 128*MW2^9*MZ2^4*
           (102576*CHd[1, 1] + 102576*CHd[2, 2] + 102576*CHd[3, 3] - 
            287070*CHe[3, 3] - 32454*CHl1[1, 1] - 32454*CHl1[2, 2] - 
            265433*CHl1[3, 3] - 137534*CHl3[1, 1] - 137534*CHl3[2, 2] + 
            101805*CHl3[3, 3] - 112584*CHq1[1, 1] - 112584*CHq1[2, 2] + 
            55650*CHq1[3, 3] + 69090*CHq3[1, 1] + 69090*CHq3[2, 2] + 
            25917*CHq3[3, 3] - 205152*CHu[1, 1] - 205152*CHu[2, 2] + 
            162*CHu[3, 3]) - 128*MW2^10*MZ2^3*(9576*CHd[1, 1] + 
            9576*CHd[2, 2] + 9576*CHd[3, 3] - 67414*CHe[3, 3] - 
            21312*CHl1[1, 1] - 21312*CHl1[2, 2] - 49606*CHl1[3, 3] - 
            269665*CHl3[1, 1] - 269665*CHl3[2, 2] - 117094*CHl3[3, 3] + 
            14616*CHq1[1, 1] + 14616*CHq1[2, 2] + 46476*CHq1[3, 3] + 
            129936*CHq3[1, 1] + 129936*CHq3[2, 2] + 53892*CHq3[3, 3] - 
            19152*CHu[1, 1] - 19152*CHu[2, 2] + 792*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-2046336*CHd[1, 1] - 2046336*CHd[2, 2] - 
            2046336*CHd[3, 3] + 5577620*CHe[3, 3] - 252288*CHl1[1, 1] - 
            252288*CHl1[2, 2] + 6078068*CHl1[3, 3] - 984245*CHl3[1, 1] - 
            984245*CHl3[2, 2] - 3123296*CHl3[3, 3] + 3987600*CHq1[1, 1] + 
            3987600*CHq1[2, 2] + 1449156*CHq1[3, 3] + 1685076*CHq3[1, 1] + 
            1685076*CHq3[2, 2] + 1264770*CHq3[3, 3] + 4092672*CHu[1, 1] + 
            4092672*CHu[2, 2] + 3960*CHu[3, 3]) + 8*MW2^6*MZ2^7*
           (98682*CHd[1, 1] + 98682*CHd[2, 2] + 98682*CHd[3, 3] - 
            201364*CHe[3, 3] - 322380*CHl1[1, 1] - 322380*CHl1[2, 2] + 
            76964*CHl1[3, 3] - 1137597*CHl3[1, 1] - 1137597*CHl3[2, 2] - 
            363372*CHl3[3, 3] + 405678*CHq1[1, 1] + 405678*CHq1[2, 2] + 
            755358*CHq1[3, 3] + 999834*CHq3[1, 1] + 999834*CHq3[2, 2] + 
            525462*CHq3[3, 3] - 197364*CHu[1, 1] - 197364*CHu[2, 2] + 
            4932*CHu[3, 3])) + MT2^2*MW2^3*
         (24576*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
            231*CHe[3, 3] - 231*CHl1[3, 3] + 58*CHl3[1, 1] + 58*CHl3[2, 2] + 
            231*CHl3[3, 3] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 
            21*CHq3[1, 1] - 21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 
            126*CHu[2, 2]) + 3*MZ2^13*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 
            3270*CHd[3, 3] + 8814*CHe[3, 3] + 13227*CHl1[3, 3] - 
            1465*CHl3[1, 1] - 1465*CHl3[2, 2] - 5393*CHl3[3, 3] + 
            8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 3285*CHq1[3, 3] + 
            1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 1435*CHq3[3, 3] + 
            6540*CHu[1, 1] + 6540*CHu[2, 2]) + MW2^3*MZ2^10*
           (3968658*CHd[1, 1] + 3968658*CHd[2, 2] + 3968658*CHd[3, 3] - 
            10705678*CHe[3, 3] + 448416*CHl1[1, 1] + 448416*CHl1[2, 2] - 
            11307322*CHl1[3, 3] + 2043595*CHl3[1, 1] + 2043595*CHl3[2, 2] + 
            5978266*CHl3[3, 3] - 7379802*CHq1[1, 1] - 7379802*CHq1[2, 2] - 
            2335464*CHq1[3, 3] - 3236670*CHq3[1, 1] - 3236670*CHq3[2, 2] - 
            2377734*CHq3[3, 3] - 7937316*CHu[1, 1] - 7937316*CHu[2, 2] - 
            31122*CHu[3, 3]) - 2*MW2^4*MZ2^9*(3574923*CHd[1, 1] + 
            3574923*CHd[2, 2] + 3574923*CHd[3, 3] - 8942319*CHe[3, 3] - 
            84960*CHl1[1, 1] - 84960*CHl1[2, 2] - 8586975*CHl1[3, 3] + 
            2532750*CHl3[1, 1] + 2532750*CHl3[2, 2] + 4985885*CHl3[3, 3] - 
            5264367*CHq1[1, 1] - 5264367*CHq1[2, 2] - 817014*CHq1[3, 3] - 
            1994907*CHq3[1, 1] - 1994907*CHq3[2, 2] - 1639710*CHq3[3, 3] - 
            7149846*CHu[1, 1] - 7149846*CHu[2, 2] - 30357*CHu[3, 3]) + 
          16*MW2^6*MZ2^7*(1573977*CHd[1, 1] + 1573977*CHd[2, 2] + 
            1573977*CHd[3, 3] - 4102202*CHe[3, 3] + 336150*CHl1[1, 1] + 
            336150*CHl1[2, 2] - 4512616*CHl1[3, 3] + 2084304*CHl3[1, 1] + 
            2084304*CHl3[2, 2] + 2799428*CHl3[3, 3] - 3188325*CHq1[1, 1] - 
            3188325*CHq1[2, 2] - 1307589*CHq1[3, 3] - 2010219*CHq3[1, 1] - 
            2010219*CHq3[2, 2] - 1313151*CHq3[3, 3] - 3147954*CHu[1, 1] - 
            3147954*CHu[2, 2] - 22140*CHu[3, 3]) - 32*MW2^7*MZ2^6*
           (1877835*CHd[1, 1] + 1877835*CHd[2, 2] + 1877835*CHd[3, 3] - 
            4657143*CHe[3, 3] - 11502*CHl1[1, 1] - 11502*CHl1[2, 2] - 
            4778292*CHl1[3, 3] + 1682121*CHl3[1, 1] + 1682121*CHl3[2, 2] + 
            3003062*CHl3[3, 3] - 3034695*CHq1[1, 1] - 3034695*CHq1[2, 2] - 
            614238*CHq1[3, 3] - 1270449*CHq3[1, 1] - 1270449*CHq3[2, 2] - 
            935553*CHq3[3, 3] - 3755670*CHu[1, 1] - 3755670*CHu[2, 2] - 
            18702*CHu[3, 3]) - 128*MW2^10*MZ2^3*(16800*CHd[1, 1] + 
            16800*CHd[2, 2] + 16800*CHd[3, 3] + 90058*CHe[3, 3] + 
            68976*CHl1[1, 1] + 68976*CHl1[2, 2] + 31994*CHl1[3, 3] + 
            988239*CHl3[1, 1] + 988239*CHl3[2, 2] + 570906*CHl3[3, 3] - 
            109536*CHq1[1, 1] - 109536*CHq1[2, 2] - 125004*CHq1[3, 3] - 
            481704*CHq3[1, 1] - 481704*CHq3[2, 2] - 198084*CHq3[3, 3] - 
            33600*CHu[1, 1] - 33600*CHu[2, 2] - 7560*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(2142141*CHd[1, 1] + 2142141*CHd[2, 2] + 
            2142141*CHd[3, 3] - 5465377*CHe[3, 3] - 366300*CHl1[1, 1] - 
            366300*CHl1[2, 2] - 5310599*CHl1[3, 3] - 33831*CHl3[1, 1] - 
            33831*CHl3[2, 2] + 2809965*CHl3[3, 3] - 2886585*CHq1[1, 1] - 
            2886585*CHq1[2, 2] + 140190*CHq1[3, 3] - 90789*CHq3[1, 1] - 
            90789*CHq3[2, 2] - 332970*CHq3[3, 3] - 4284282*CHu[1, 1] - 
            4284282*CHu[2, 2] - 6309*CHu[3, 3]) + 1024*MW2^11*MZ2^2*
           (14847*CHd[1, 1] + 14847*CHd[2, 2] + 14847*CHd[3, 3] - 
            34738*CHe[3, 3] + 1890*CHl1[1, 1] + 1890*CHl1[2, 2] - 
            36481*CHl1[3, 3] + 69699*CHl3[1, 1] + 69699*CHl3[2, 2] + 
            73903*CHl3[3, 3] - 22047*CHq1[1, 1] - 22047*CHq1[2, 2] + 
            969*CHq1[3, 3] - 32499*CHq3[1, 1] - 32499*CHq3[2, 2] - 
            10341*CHq3[3, 3] - 29694*CHu[1, 1] - 29694*CHu[2, 2] - 
            558*CHu[3, 3]) + MW2*MZ2^12*(160854*CHd[1, 1] + 
            160854*CHd[2, 2] + 160854*CHd[3, 3] - 449578*CHe[3, 3] + 
            17280*CHl1[1, 1] + 17280*CHl1[2, 2] - 581249*CHl1[3, 3] + 
            38379*CHl3[1, 1] + 38379*CHl3[2, 2] + 259415*CHl3[3, 3] - 
            384414*CHq1[1, 1] - 384414*CHq1[2, 2] - 146397*CHq1[3, 3] - 
            119340*CHq3[1, 1] - 119340*CHq3[2, 2] - 88407*CHq3[3, 3] - 
            321708*CHu[1, 1] - 321708*CHu[2, 2] - 450*CHu[3, 3]) - 
          3072*MW2^12*MZ2*(2694*CHd[1, 1] + 2694*CHd[2, 2] + 2694*CHd[3, 3] - 
            8184*CHe[3, 3] - 8184*CHl1[3, 3] + 5909*CHl3[1, 1] + 
            5909*CHl3[2, 2] + 10816*CHl3[3, 3] - 3198*CHq1[1, 1] - 
            3198*CHq1[2, 2] + 1644*CHq1[3, 3] - 2606*CHq3[1, 1] - 
            2606*CHq3[2, 2] - 60*CHq3[3, 3] - 5388*CHu[1, 1] - 
            5388*CHu[2, 2] - 42*CHu[3, 3]) + 8*MW2^5*MZ2^8*
           (129876*CHd[1, 1] + 129876*CHd[2, 2] + 129876*CHd[3, 3] + 
            13782*CHe[3, 3] - 395604*CHl1[1, 1] - 395604*CHl1[2, 2] + 
            501634*CHl1[3, 3] - 272874*CHl3[1, 1] - 272874*CHl3[2, 2] - 
            207060*CHl3[3, 3] + 667596*CHq1[1, 1] + 667596*CHq1[2, 2] + 
            902976*CHq1[3, 3] + 906966*CHq3[1, 1] + 906966*CHq3[2, 2] + 
            472533*CHq3[3, 3] - 259752*CHu[1, 1] - 259752*CHu[2, 2] + 
            3825*CHu[3, 3]) + MW2^2*MZ2^11*(-1102320*CHd[1, 1] - 
            1102320*CHd[2, 2] - 1102320*CHd[3, 3] + 3078720*CHe[3, 3] - 
            160992*CHl1[1, 1] - 160992*CHl1[2, 2] + 3550953*CHl1[3, 3] - 
            327519*CHl3[1, 1] - 327519*CHl3[2, 2] - 1726183*CHl3[3, 3] + 
            2350512*CHq1[1, 1] + 2350512*CHq1[2, 2] + 859761*CHq1[3, 3] + 
            925482*CHq3[1, 1] + 925482*CHq3[2, 2] + 671103*CHq3[3, 3] + 
            2204640*CHu[1, 1] + 2204640*CHu[2, 2] + 6210*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(576144*CHd[1, 1] + 576144*CHd[2, 2] + 
            576144*CHd[3, 3] - 1706076*CHe[3, 3] - 243108*CHl1[1, 1] - 
            243108*CHl1[2, 2] - 1536326*CHl1[3, 3] - 1545467*CHl3[1, 1] - 
            1545467*CHl3[2, 2] + 102174*CHl3[3, 3] - 563616*CHq1[1, 1] - 
            563616*CHq1[2, 2] + 374292*CHq1[3, 3] + 785484*CHq3[1, 1] + 
            785484*CHq3[2, 2] + 299646*CHq3[3, 3] - 1152288*CHu[1, 1] - 
            1152288*CHu[2, 2] + 9900*CHu[3, 3])) - 
        MT2^7*(12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[3, 3] - 22*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
            22*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 
            2*CHq3[1, 1] - 2*CHq3[2, 2] + 16*CHq3[3, 3] - 12*CHu[1, 1] - 
            12*CHu[2, 2]) - 4*MW2^3*MZ2^8*(285828*CHd[1, 1] + 
            285828*CHd[2, 2] + 285828*CHd[3, 3] - 771090*CHe[3, 3] + 
            29088*CHl1[1, 1] + 29088*CHl1[2, 2] - 831774*CHl1[3, 3] + 
            166143*CHl3[1, 1] + 166143*CHl3[2, 2] + 430574*CHl3[3, 3] - 
            541140*CHq1[1, 1] - 541140*CHq1[2, 2] - 204636*CHq1[3, 3] - 
            225840*CHq3[1, 1] - 225840*CHq3[2, 2] - 219426*CHq3[3, 3] - 
            571656*CHu[1, 1] - 571656*CHu[2, 2] - 35370*CHu[3, 3]) + 
          2*MW2^2*MZ2^9*(155025*CHd[1, 1] + 155025*CHd[2, 2] + 
            155025*CHd[3, 3] - 434323*CHe[3, 3] + 22032*CHl1[1, 1] + 
            22032*CHl1[2, 2] - 496789*CHl1[3, 3] + 60892*CHl3[1, 1] + 
            60892*CHl3[2, 2] + 240247*CHl3[3, 3] - 327357*CHq1[1, 1] - 
            327357*CHq1[2, 2] - 132282*CHq1[3, 3] - 129897*CHq3[1, 1] - 
            129897*CHq3[2, 2] - 135864*CHq3[3, 3] - 310050*CHu[1, 1] - 
            310050*CHu[2, 2] - 23751*CHu[3, 3]) + 8*MW2^4*MZ2^7*
           (331014*CHd[1, 1] + 331014*CHd[2, 2] + 331014*CHd[3, 3] - 
            855588*CHe[3, 3] + 7236*CHl1[1, 1] + 7236*CHl1[2, 2] - 
            888484*CHl1[3, 3] + 202365*CHl3[1, 1] + 202365*CHl3[2, 2] + 
            480444*CHl3[3, 3] - 560622*CHq1[1, 1] - 560622*CHq1[2, 2] - 
            166650*CHq1[3, 3] - 205362*CHq3[1, 1] - 205362*CHq3[2, 2] - 
            178158*CHq3[3, 3] - 662028*CHu[1, 1] - 662028*CHu[2, 2] - 
            20124*CHu[3, 3]) - 128*MW2^8*MZ2^3*(2808*CHd[1, 1] + 
            2808*CHd[2, 2] + 2808*CHd[3, 3] + 978*CHe[3, 3] + 
            3456*CHl1[1, 1] + 3456*CHl1[2, 2] - 2426*CHl1[3, 3] + 
            59287*CHl3[1, 1] + 59287*CHl3[2, 2] + 37926*CHl3[3, 3] - 
            7992*CHq1[1, 1] - 7992*CHq1[2, 2] - 14724*CHq1[3, 3] - 
            26496*CHq3[1, 1] - 26496*CHq3[2, 2] - 13692*CHq3[3, 3] - 
            5616*CHu[1, 1] - 5616*CHu[2, 2] - 11304*CHu[3, 3]) - 
          2*MW2*MZ2^10*(24084*CHd[1, 1] + 24084*CHd[2, 2] + 24084*CHd[3, 3] - 
            68112*CHe[3, 3] + 2880*CHl1[1, 1] + 2880*CHl1[2, 2] - 
            86121*CHl1[3, 3] + 6894*CHl3[1, 1] + 6894*CHl3[2, 2] + 
            38473*CHl3[3, 3] - 56844*CHq1[1, 1] - 56844*CHq1[2, 2] - 
            22167*CHq1[3, 3] - 18390*CHq3[1, 1] - 18390*CHq3[2, 2] - 
            20877*CHq3[3, 3] - 48168*CHu[1, 1] - 48168*CHu[2, 2] - 
            3780*CHu[3, 3]) + 512*MW2^9*MZ2^2*(1626*CHd[1, 1] + 
            1626*CHd[2, 2] + 1626*CHd[3, 3] - 3650*CHe[3, 3] + 
            180*CHl1[1, 1] + 180*CHl1[2, 2] - 3856*CHl1[3, 3] + 
            7191*CHl3[1, 1] + 7191*CHl3[2, 2] + 8160*CHl3[3, 3] - 
            2346*CHq1[1, 1] - 2346*CHq1[2, 2] - 930*CHq1[3, 3] - 
            3282*CHq3[1, 1] - 3282*CHq3[2, 2] + 318*CHq3[3, 3] - 
            3252*CHu[1, 1] - 3252*CHu[2, 2] - 1296*CHu[3, 3]) + 
          MZ2^11*(3270*CHd[1, 1] + 3270*CHd[2, 2] + 3270*CHd[3, 3] - 
            8834*CHe[3, 3] - 13237*CHl1[3, 3] + 2040*CHl3[1, 1] + 
            2040*CHl3[2, 2] + 5383*CHl3[3, 3] - 8670*CHq1[1, 1] - 
            8670*CHq1[2, 2] - 2985*CHq1[3, 3] - 1800*CHq3[1, 1] - 
            1800*CHq3[2, 2] - 2385*CHq3[3, 3] - 6540*CHu[1, 1] - 
            6540*CHu[2, 2] - 450*CHu[3, 3]) - 1024*MW2^10*MZ2*
           (402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 1192*CHe[3, 3] - 
            1192*CHl1[3, 3] + 723*CHl3[1, 1] + 723*CHl3[2, 2] + 
            1648*CHl3[3, 3] - 474*CHq1[1, 1] - 474*CHq1[2, 2] + 
            132*CHq1[3, 3] - 378*CHq3[1, 1] - 378*CHq3[2, 2] + 
            600*CHq3[3, 3] - 804*CHu[1, 1] - 804*CHu[2, 2] - 126*CHu[3, 3]) - 
          32*MW2^5*MZ2^6*(123000*CHd[1, 1] + 123000*CHd[2, 2] + 
            123000*CHd[3, 3] - 311314*CHe[3, 3] - 10530*CHl1[1, 1] - 
            10530*CHl1[2, 2] - 311984*CHl1[3, 3] + 33120*CHl3[1, 1] + 
            33120*CHl3[2, 2] + 163126*CHl3[3, 3] - 184272*CHq1[1, 1] - 
            184272*CHq1[2, 2] - 23547*CHq1[3, 3] - 36462*CHq3[1, 1] - 
            36462*CHq3[2, 2] - 20079*CHq3[3, 3] - 246000*CHu[1, 1] - 
            246000*CHu[2, 2] + 6939*CHu[3, 3]) - 64*MW2^7*MZ2^4*
           (24240*CHd[1, 1] + 24240*CHd[2, 2] + 24240*CHd[3, 3] - 
            78182*CHe[3, 3] - 13428*CHl1[1, 1] - 13428*CHl1[2, 2] - 
            67600*CHl1[3, 3] - 119481*CHl3[1, 1] - 119481*CHl3[2, 2] - 
            22524*CHl3[3, 3] - 20352*CHq1[1, 1] - 20352*CHq1[2, 2] + 
            38748*CHq1[3, 3] + 53772*CHq3[1, 1] + 53772*CHq3[2, 2] + 
            46638*CHq3[3, 3] - 48480*CHu[1, 1] - 48480*CHu[2, 2] + 
            26460*CHu[3, 3]) + 32*MW2^6*MZ2^5*(111945*CHd[1, 1] + 
            111945*CHd[2, 2] + 111945*CHd[3, 3] - 294387*CHe[3, 3] - 
            25812*CHl1[1, 1] - 25812*CHl1[2, 2] - 280671*CHl1[3, 3] - 
            94260*CHl3[1, 1] - 94260*CHl3[2, 2] + 104429*CHl3[3, 3] - 
            142581*CHq1[1, 1] - 142581*CHq1[2, 2] + 34914*CHq1[3, 3] + 
            36423*CHq3[1, 1] + 36423*CHq3[2, 2] + 50772*CHq3[3, 3] - 
            223890*CHu[1, 1] - 223890*CHu[2, 2] + 33219*CHu[3, 3])) - 
        MT2^3*MW2^2*(12288*MW2^13*(210*CHd[1, 1] + 210*CHd[2, 2] + 
            210*CHd[3, 3] - 770*CHe[3, 3] - 770*CHl1[3, 3] + 199*CHl3[1, 1] + 
            199*CHl3[2, 2] + 770*CHl3[3, 3] - 210*CHq1[1, 1] - 
            210*CHq1[2, 2] + 210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 
            112*CHq3[3, 3] - 420*CHu[1, 1] - 420*CHu[2, 2]) + 
          3*MZ2^13*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 3270*CHd[3, 3] + 
            8734*CHe[3, 3] + 13187*CHl1[3, 3] - 1815*CHl3[1, 1] - 
            1815*CHl3[2, 2] - 5433*CHl3[3, 3] + 8670*CHq1[1, 1] + 
            8670*CHq1[2, 2] + 2685*CHq1[3, 3] + 1800*CHq3[1, 1] + 
            1800*CHq3[2, 2] + 1235*CHq3[3, 3] + 6540*CHu[1, 1] + 
            6540*CHu[2, 2]) + 8*MW2^6*MZ2^7*(10242150*CHd[1, 1] + 
            10242150*CHd[2, 2] + 10242150*CHd[3, 3] - 26525976*CHe[3, 3] + 
            563004*CHl1[1, 1] + 563004*CHl1[2, 2] - 27773576*CHl1[3, 3] + 
            7413945*CHl3[1, 1] + 7413945*CHl3[2, 2] + 15517704*CHl3[3, 3] - 
            17910798*CHq1[1, 1] - 17910798*CHq1[2, 2] - 5084526*CHq1[3, 3] - 
            7624746*CHq3[1, 1] - 7624746*CHq3[2, 2] - 5905962*CHq3[3, 3] - 
            20484300*CHu[1, 1] - 20484300*CHu[2, 2] - 120240*CHu[3, 3]) - 
          4*MW2^5*MZ2^8*(7051980*CHd[1, 1] + 7051980*CHd[2, 2] + 
            7051980*CHd[3, 3] - 19404522*CHe[3, 3] + 1270800*CHl1[1, 1] + 
            1270800*CHl1[2, 2] - 21536046*CHl1[3, 3] + 4444593*CHl3[1, 1] + 
            4444593*CHl3[2, 2] + 11243494*CHl3[3, 3] - 14517372*CHq1[1, 1] - 
            14517372*CHq1[2, 2] - 5574156*CHq1[3, 3] - 7029312*CHq3[1, 1] - 
            7029312*CHq3[2, 2] - 5035278*CHq3[3, 3] - 14103960*CHu[1, 1] - 
            14103960*CHu[2, 2] - 66798*CHu[3, 3]) + 2*MW2^3*MZ2^10*
           (872028*CHd[1, 1] + 872028*CHd[2, 2] + 872028*CHd[3, 3] - 
            2255616*CHe[3, 3] + 73728*CHl1[1, 1] + 73728*CHl1[2, 2] - 
            1979583*CHl1[3, 3] + 651813*CHl3[1, 1] + 651813*CHl3[2, 2] + 
            1233715*CHl3[3, 3] - 1257300*CHq1[1, 1] - 1257300*CHq1[2, 2] - 
            239049*CHq1[3, 3] - 711390*CHq3[1, 1] - 711390*CHq3[2, 2] - 
            566457*CHq3[3, 3] - 1744056*CHu[1, 1] - 1744056*CHu[2, 2] - 
            31248*CHu[3, 3]) - 32*MW2^7*MZ2^6*(4159560*CHd[1, 1] + 
            4159560*CHd[2, 2] + 4159560*CHd[3, 3] - 10530566*CHe[3, 3] - 
            287982*CHl1[1, 1] - 287982*CHl1[2, 2] - 10582762*CHl1[3, 3] + 
            1793310*CHl3[1, 1] + 1793310*CHl3[2, 2] + 5775632*CHl3[3, 3] - 
            6327408*CHq1[1, 1] - 6327408*CHq1[2, 2] - 933351*CHq1[3, 3] - 
            1598802*CHq3[1, 1] - 1598802*CHq3[2, 2] - 1546929*CHq3[3, 3] - 
            8319120*CHu[1, 1] - 8319120*CHu[2, 2] - 29583*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(88632*CHd[1, 1] + 88632*CHd[2, 2] + 
            88632*CHd[3, 3] - 2154*CHe[3, 3] + 120960*CHl1[1, 1] + 
            120960*CHl1[2, 2] - 104806*CHl1[3, 3] + 1874429*CHl3[1, 1] + 
            1874429*CHl3[2, 2] + 1239354*CHl3[3, 3] - 268344*CHq1[1, 1] - 
            268344*CHq1[2, 2] - 190764*CHq1[3, 3] - 918288*CHq3[1, 1] - 
            918288*CHq3[2, 2] - 384852*CHq3[3, 3] - 177264*CHu[1, 1] - 
            177264*CHu[2, 2] - 27720*CHu[3, 3]) + 512*MW2^11*MZ2^2*
           (56478*CHd[1, 1] + 56478*CHd[2, 2] + 56478*CHd[3, 3] - 
            137098*CHe[3, 3] + 6300*CHl1[1, 1] + 6300*CHl1[2, 2] - 
            142964*CHl1[3, 3] + 246447*CHl3[1, 1] + 246447*CHl3[2, 2] + 
            274428*CHl3[3, 3] - 81678*CHq1[1, 1] - 81678*CHq1[2, 2] + 
            6978*CHq1[3, 3] - 114726*CHq3[1, 1] - 114726*CHq3[2, 2] - 
            35382*CHq3[3, 3] - 112956*CHu[1, 1] - 112956*CHu[2, 2] - 
            3600*CHu[3, 3]) + 3*MW2*MZ2^12*(48168*CHd[1, 1] + 
            48168*CHd[2, 2] + 48168*CHd[3, 3] - 134704*CHe[3, 3] + 
            5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 171432*CHl1[3, 3] + 
            11933*CHl3[1, 1] + 11933*CHl3[2, 2] + 77756*CHl3[3, 3] - 
            113688*CHq1[1, 1] - 113688*CHq1[2, 2] - 37494*CHq1[3, 3] - 
            36780*CHq3[1, 1] - 36780*CHq3[2, 2] - 26084*CHq3[3, 3] - 
            96336*CHu[1, 1] - 96336*CHu[2, 2] - 450*CHu[3, 3]) - 
          1024*MW2^12*MZ2*(14070*CHd[1, 1] + 14070*CHd[2, 2] + 
            14070*CHd[3, 3] - 43064*CHe[3, 3] - 43064*CHl1[3, 3] + 
            30357*CHl3[1, 1] + 30357*CHl3[2, 2] + 56336*CHl3[3, 3] - 
            16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 8652*CHq1[3, 3] - 
            13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 480*CHq3[3, 3] - 
            28140*CHu[1, 1] - 28140*CHu[2, 2] - 378*CHu[3, 3]) + 
          MW2^2*MZ2^11*(-815700*CHd[1, 1] - 815700*CHd[2, 2] - 
            815700*CHd[3, 3] + 2279192*CHe[3, 3] - 132192*CHl1[1, 1] - 
            132192*CHl1[2, 2] + 2506531*CHl1[3, 3] - 247284*CHl3[1, 1] - 
            247284*CHl3[2, 2] - 1263985*CHl3[3, 3] + 1660692*CHq1[1, 1] + 
            1660692*CHq1[2, 2] + 536793*CHq1[3, 3] + 716382*CHq3[1, 1] + 
            716382*CHq3[2, 2] + 524037*CHq3[3, 3] + 1631400*CHu[1, 1] + 
            1631400*CHu[2, 2] + 15480*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (3951771*CHd[1, 1] + 3951771*CHd[2, 2] + 3951771*CHd[3, 3] - 
            10358109*CHe[3, 3] - 861948*CHl1[1, 1] - 861948*CHl1[2, 2] - 
            9920493*CHl1[3, 3] - 2084580*CHl3[1, 1] - 2084580*CHl3[2, 2] + 
            4042231*CHl3[3, 3] - 5086239*CHq1[1, 1] - 5086239*CHq1[2, 2] + 
            426534*CHq1[3, 3] + 956853*CHq3[1, 1] + 956853*CHq3[2, 2] - 
            124272*CHq3[3, 3] - 7903542*CHu[1, 1] - 7903542*CHu[2, 2] + 
            27945*CHu[3, 3]) + 2*MW2^4*MZ2^9*(1453707*CHd[1, 1] + 
            1453707*CHd[2, 2] + 1453707*CHd[3, 3] - 4785077*CHe[3, 3] + 
            684288*CHl1[1, 1] + 684288*CHl1[2, 2] - 6641399*CHl1[3, 3] - 
            272182*CHl3[1, 1] - 272182*CHl3[2, 2] + 2727725*CHl3[3, 3] - 
            4730031*CHq1[1, 1] - 4730031*CHq1[2, 2] - 2530638*CHq1[3, 3] - 
            2082051*CHq3[1, 1] - 2082051*CHq3[2, 2] - 1308516*CHq3[3, 3] - 
            2907414*CHu[1, 1] - 2907414*CHu[2, 2] + 32859*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(887424*CHd[1, 1] + 887424*CHd[2, 2] + 
            887424*CHd[3, 3] - 2758342*CHe[3, 3] - 465660*CHl1[1, 1] - 
            465660*CHl1[2, 2] - 2424932*CHl1[3, 3] - 3506301*CHl3[1, 1] - 
            3506301*CHl3[2, 2] - 558888*CHl3[3, 3] - 768624*CHq1[1, 1] - 
            768624*CHq1[2, 2] + 652164*CHq1[3, 3] + 1803252*CHq3[1, 1] + 
            1803252*CHq3[2, 2] + 736650*CHq3[3, 3] - 1774848*CHu[1, 1] - 
            1774848*CHu[2, 2] + 50868*CHu[3, 3])) + 
        MT2^6*(24576*MW2^12*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            77*CHe[3, 3] - 77*CHl1[3, 3] + 16*CHl3[1, 1] + 16*CHl3[2, 2] + 
            77*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + MZ2^12*(-3270*CHd[1, 1] - 3270*CHd[2, 2] - 
            3270*CHd[3, 3] + 8714*CHe[3, 3] + 13177*CHl1[3, 3] - 
            1890*CHl3[1, 1] - 1890*CHl3[2, 2] - 5443*CHl3[3, 3] + 
            8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 2535*CHq1[3, 3] + 
            1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 1635*CHq3[3, 3] + 
            6540*CHu[1, 1] + 6540*CHu[2, 2]) + 2*MW2^3*MZ2^9*
           (1656831*CHd[1, 1] + 1656831*CHd[2, 2] + 1656831*CHd[3, 3] - 
            4568863*CHe[3, 3] + 212400*CHl1[1, 1] + 212400*CHl1[2, 2] - 
            5131819*CHl1[3, 3] + 648094*CHl3[1, 1] + 648094*CHl3[2, 2] + 
            2552129*CHl3[3, 3] - 3373779*CHq1[1, 1] - 3373779*CHq1[2, 2] - 
            1186134*CHq1[3, 3] - 1360959*CHq3[1, 1] - 1360959*CHq3[2, 2] - 
            1152762*CHq3[3, 3] - 3313662*CHu[1, 1] - 3313662*CHu[2, 2] - 
            79569*CHu[3, 3]) - 8*MW2^4*MZ2^8*(1331412*CHd[1, 1] + 
            1331412*CHd[2, 2] + 1331412*CHd[3, 3] - 3556860*CHe[3, 3] + 
            109044*CHl1[1, 1] + 109044*CHl1[2, 2] - 3799840*CHl1[3, 3] + 
            714618*CHl3[1, 1] + 714618*CHl3[2, 2] + 1987306*CHl3[3, 3] - 
            2454612*CHq1[1, 1] - 2454612*CHq1[2, 2] - 798276*CHq1[3, 3] - 
            995802*CHq3[1, 1] - 995802*CHq3[2, 2] - 842667*CHq3[3, 3] - 
            2662824*CHu[1, 1] - 2662824*CHu[2, 2] - 56187*CHu[3, 3]) - 
          128*MW2^9*MZ2^3*(26160*CHd[1, 1] + 26160*CHd[2, 2] + 
            26160*CHd[3, 3] - 17522*CHe[3, 3] + 24912*CHl1[1, 1] + 
            24912*CHl1[2, 2] - 39930*CHl1[3, 3] + 420397*CHl3[1, 1] + 
            420397*CHl3[2, 2] + 290598*CHl3[3, 3] - 65328*CHq1[1, 1] - 
            65328*CHq1[2, 2] - 57828*CHq1[3, 3] - 198600*CHq3[1, 1] - 
            198600*CHq3[2, 2] - 92460*CHq3[3, 3] - 52320*CHu[1, 1] - 
            52320*CHu[2, 2] - 34632*CHu[3, 3]) + 16*MW2^5*MZ2^7*
           (1404549*CHd[1, 1] + 1404549*CHd[2, 2] + 1404549*CHd[3, 3] - 
            3631268*CHe[3, 3] + 4266*CHl1[1, 1] + 4266*CHl1[2, 2] - 
            3741858*CHl1[3, 3] + 750237*CHl3[1, 1] + 750237*CHl3[2, 2] + 
            1999610*CHl3[3, 3] - 2330721*CHq1[1, 1] - 2330721*CHq1[2, 2] - 
            602199*CHq1[3, 3] - 791691*CHq3[1, 1] - 791691*CHq3[2, 2] - 
            678105*CHq3[3, 3] - 2809098*CHu[1, 1] - 2809098*CHu[2, 2] - 
            29286*CHu[3, 3]) + 1024*MW2^10*MZ2^2*(6093*CHd[1, 1] + 
            6093*CHd[2, 2] + 6093*CHd[3, 3] - 14696*CHe[3, 3] + 
            630*CHl1[1, 1] + 630*CHl1[2, 2] - 15333*CHl1[3, 3] + 
            26142*CHl3[1, 1] + 26142*CHl3[2, 2] + 29563*CHl3[3, 3] - 
            8685*CHq1[1, 1] - 8685*CHq1[2, 2] - 441*CHq1[3, 3] - 
            11865*CHq3[1, 1] - 11865*CHq3[2, 2] - 1959*CHq3[3, 3] - 
            12186*CHu[1, 1] - 12186*CHu[2, 2] - 1962*CHu[3, 3]) + 
          MW2*MZ2^11*(71058*CHd[1, 1] + 71058*CHd[2, 2] + 71058*CHd[3, 3] - 
            196154*CHe[3, 3] + 5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 
            263887*CHl1[3, 3] + 23763*CHl3[1, 1] + 23763*CHl3[2, 2] + 
            115641*CHl3[3, 3] - 174378*CHq1[1, 1] - 174378*CHq1[2, 2] - 
            56769*CHq1[3, 3] - 49380*CHq3[1, 1] - 49380*CHq3[2, 2] - 
            42999*CHq3[3, 3] - 142116*CHu[1, 1] - 142116*CHu[2, 2] - 
            1800*CHu[3, 3]) - 1024*MW2^11*MZ2*(2886*CHd[1, 1] + 
            2886*CHd[2, 2] + 2886*CHd[3, 3] - 8776*CHe[3, 3] - 
            8776*CHl1[3, 3] + 6021*CHl3[1, 1] + 6021*CHl3[2, 2] + 
            11632*CHl3[3, 3] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) - 32*MW2^6*MZ2^6*(972945*CHd[1, 1] + 
            972945*CHd[2, 2] + 972945*CHd[3, 3] - 2485633*CHe[3, 3] - 
            99522*CHl1[1, 1] - 99522*CHl1[2, 2] - 2473526*CHl1[3, 3] + 
            185025*CHl3[1, 1] + 185025*CHl3[2, 2] + 1237344*CHl3[3, 3] - 
            1432485*CHq1[1, 1] - 1432485*CHq1[2, 2] - 183312*CHq1[3, 3] - 
            218811*CHq3[1, 1] - 218811*CHq3[2, 2] - 213675*CHq3[3, 3] - 
            1945890*CHu[1, 1] - 1945890*CHu[2, 2] + 24606*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-647226*CHd[1, 1] - 647226*CHd[2, 2] - 
            647226*CHd[3, 3] + 1810574*CHe[3, 3] - 84384*CHl1[1, 1] - 
            84384*CHl1[2, 2] + 2192558*CHl1[3, 3] - 174317*CHl3[1, 1] - 
            174317*CHl3[2, 2] - 1025830*CHl3[3, 3] + 1450530*CHq1[1, 1] + 
            1450530*CHq1[2, 2] + 505980*CHq1[3, 3] + 517254*CHq3[1, 1] + 
            517254*CHq3[2, 2] + 441606*CHq3[3, 3] + 1294452*CHu[1, 1] + 
            1294452*CHu[2, 2] + 27090*CHu[3, 3]) - 64*MW2^8*MZ2^4*
           (164064*CHd[1, 1] + 164064*CHd[2, 2] + 164064*CHd[3, 3] - 
            535256*CHe[3, 3] - 100908*CHl1[1, 1] - 100908*CHl1[2, 2] - 
            459654*CHl1[3, 3] - 865451*CHl3[1, 1] - 865451*CHl3[2, 2] - 
            224826*CHl3[3, 3] - 126480*CHq1[1, 1] - 126480*CHq1[2, 2] + 
            178284*CHq1[3, 3] + 429396*CHq3[1, 1] + 429396*CHq3[2, 2] + 
            253914*CHq3[3, 3] - 328128*CHu[1, 1] - 328128*CHu[2, 2] + 
            82404*CHu[3, 3]) + 32*MW2^7*MZ2^5*(832095*CHd[1, 1] + 
            832095*CHd[2, 2] + 832095*CHd[3, 3] - 2216407*CHe[3, 3] - 
            207540*CHl1[1, 1] - 207540*CHl1[2, 2] - 2102645*CHl1[3, 3] - 
            752655*CHl3[1, 1] - 752655*CHl3[2, 2] + 683207*CHl3[3, 3] - 
            1038771*CHq1[1, 1] - 1038771*CHq1[2, 2] + 149490*CHq1[3, 3] + 
            362505*CHq3[1, 1] + 362505*CHq3[2, 2] + 206046*CHq3[3, 3] - 
            1664190*CHu[1, 1] - 1664190*CHu[2, 2] + 106353*CHu[3, 3])) + 
        MT2^4*MW2*(122880*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 
            21*CHd[3, 3] - 77*CHe[3, 3] - 77*CHl1[3, 3] + 20*CHl3[1, 1] + 
            20*CHl3[2, 2] + 77*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 14*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MZ2^13*(-3270*CHd[1, 1] - 
            3270*CHd[2, 2] - 3270*CHd[3, 3] + 8714*CHe[3, 3] + 
            13177*CHl1[3, 3] - 2040*CHl3[1, 1] - 2040*CHl3[2, 2] - 
            5443*CHl3[3, 3] + 8670*CHq1[1, 1] + 8670*CHq1[2, 2] + 
            2535*CHq1[3, 3] + 1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 
            1635*CHq3[3, 3] + 6540*CHu[1, 1] + 6540*CHu[2, 2]) - 
          4*MW2^5*MZ2^8*(12330120*CHd[1, 1] + 12330120*CHd[2, 2] + 
            12330120*CHd[3, 3] - 33044902*CHe[3, 3] + 1174680*CHl1[1, 1] + 
            1174680*CHl1[2, 2] - 35475414*CHl1[3, 3] + 6745641*CHl3[1, 1] + 
            6745641*CHl3[2, 2] + 18595166*CHl3[3, 3] - 23071944*CHq1[1, 1] - 
            23071944*CHq1[2, 2] - 7468332*CHq1[3, 3] - 9666324*CHq3[1, 1] - 
            9666324*CHq3[2, 2] - 7561074*CHq3[3, 3] - 24660240*CHu[1, 1] - 
            24660240*CHu[2, 2] - 156330*CHu[3, 3]) + 16*MW2^6*MZ2^7*
           (6798855*CHd[1, 1] + 6798855*CHd[2, 2] + 6798855*CHd[3, 3] - 
            17587558*CHe[3, 3] + 72954*CHl1[1, 1] + 72954*CHl1[2, 2] - 
            18156426*CHl1[3, 3] + 3801294*CHl3[1, 1] + 3801294*CHl3[2, 2] + 
            9780714*CHl3[3, 3] - 11368443*CHq1[1, 1] - 11368443*CHq1[2, 2] - 
            2877531*CHq1[3, 3] - 4031301*CHq3[1, 1] - 4031301*CHq3[2, 2] - 
            3434025*CHq3[3, 3] - 13597710*CHu[1, 1] - 13597710*CHu[2, 2] - 
            77544*CHu[3, 3]) - 128*MW2^10*MZ2^3*(127584*CHd[1, 1] + 
            127584*CHd[2, 2] + 127584*CHd[3, 3] - 98918*CHe[3, 3] + 
            124560*CHl1[1, 1] + 124560*CHl1[2, 2] - 205738*CHl1[3, 3] + 
            2024747*CHl3[1, 1] + 2024747*CHl3[2, 2] + 1424182*CHl3[3, 3] - 
            322848*CHq1[1, 1] - 322848*CHq1[2, 2] - 189396*CHq1[3, 3] - 
            989976*CHq3[1, 1] - 989976*CHq3[2, 2] - 426732*CHq3[3, 3] - 
            255168*CHu[1, 1] - 255168*CHu[2, 2] - 52488*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(6960099*CHd[1, 1] + 6960099*CHd[2, 2] + 
            6960099*CHd[3, 3] - 19372409*CHe[3, 3] + 1033056*CHl1[1, 1] + 
            1033056*CHl1[2, 2] - 22076647*CHl1[3, 3] + 2498603*CHl3[1, 1] + 
            2498603*CHl3[2, 2] + 10867381*CHl3[3, 3] - 14626407*CHq1[1, 1] - 
            14626407*CHq1[2, 2] - 5269380*CHq1[3, 3] - 5983347*CHq3[1, 1] - 
            5983347*CHq3[2, 2] - 4431426*CHq3[3, 3] - 13920198*CHu[1, 1] - 
            13920198*CHu[2, 2] - 39591*CHu[3, 3]) - 16*MW2^7*MZ2^6*
           (9632490*CHd[1, 1] + 9632490*CHd[2, 2] + 9632490*CHd[3, 3] - 
            24610250*CHe[3, 3] - 941508*CHl1[1, 1] - 941508*CHl1[2, 2] - 
            24509698*CHl1[3, 3] + 2218293*CHl3[1, 1] + 2218293*CHl3[2, 2] + 
            12418698*CHl3[3, 3] - 14243442*CHq1[1, 1] - 14243442*CHq1[2, 2] - 
            1867206*CHq1[3, 3] - 2403198*CHq3[1, 1] - 2403198*CHq3[2, 2] - 
            2901294*CHq3[3, 3] - 19264980*CHu[1, 1] - 19264980*CHu[2, 2] - 
            8676*CHu[3, 3]) + 512*MW2^11*MZ2^2*(60786*CHd[1, 1] + 
            60786*CHd[2, 2] + 60786*CHd[3, 3] - 149882*CHe[3, 3] + 
            6300*CHl1[1, 1] + 6300*CHl1[2, 2] - 155832*CHl1[3, 3] + 
            256443*CHl3[1, 1] + 256443*CHl3[2, 2] + 292072*CHl3[3, 3] - 
            86706*CHq1[1, 1] - 86706*CHq1[2, 2] + 7866*CHq1[3, 3] - 
            118602*CHq3[1, 1] - 118602*CHq3[2, 2] - 34278*CHq3[3, 3] - 
            121572*CHu[1, 1] - 121572*CHu[2, 2] - 6300*CHu[3, 3]) + 
          MW2*MZ2^12*(31818*CHd[1, 1] + 31818*CHd[2, 2] + 31818*CHd[3, 3] - 
            91046*CHe[3, 3] + 5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 
            105493*CHl1[3, 3] + 5628*CHl3[1, 1] + 5628*CHl3[2, 2] + 
            50595*CHl3[3, 3] - 70338*CHq1[1, 1] - 70338*CHq1[2, 2] - 
            22749*CHq1[3, 3] - 27780*CHq3[1, 1] - 27780*CHq3[2, 2] - 
            25629*CHq3[3, 3] - 63636*CHu[1, 1] - 63636*CHu[2, 2] - 
            1350*CHu[3, 3]) - 1024*MW2^12*MZ2*(14430*CHd[1, 1] + 
            14430*CHd[2, 2] + 14430*CHd[3, 3] - 44300*CHe[3, 3] - 
            44300*CHl1[3, 3] + 30939*CHl3[1, 1] + 30939*CHl3[2, 2] + 
            57740*CHl3[3, 3] - 16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 
            8760*CHq1[3, 3] - 13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 
            1740*CHq3[3, 3] - 28860*CHu[1, 1] - 28860*CHu[2, 2] - 
            630*CHu[3, 3]) + MW2^2*MZ2^11*(45240*CHd[1, 1] + 
            45240*CHd[2, 2] + 45240*CHd[3, 3] - 117584*CHe[3, 3] - 
            15264*CHl1[1, 1] - 15264*CHl1[2, 2] - 329331*CHl1[3, 3] + 
            1570*CHl3[1, 1] + 1570*CHl3[2, 2] + 94237*CHl3[3, 3] - 
            217176*CHq1[1, 1] - 217176*CHq1[2, 2] - 82263*CHq1[3, 3] + 
            12894*CHq3[1, 1] + 12894*CHq3[2, 2] + 45333*CHq3[3, 3] - 
            90480*CHu[1, 1] - 90480*CHu[2, 2] + 13230*CHu[3, 3]) - 
          2*MW2^3*MZ2^10*(1046409*CHd[1, 1] + 1046409*CHd[2, 2] + 
            1046409*CHd[3, 3] - 2978771*CHe[3, 3] + 152784*CHl1[1, 1] + 
            152784*CHl1[2, 2] - 3816098*CHl1[3, 3] + 141524*CHl3[1, 1] + 
            141524*CHl3[2, 2] + 1705176*CHl3[3, 3] - 2544045*CHq1[1, 1] - 
            2544045*CHq1[2, 2] - 946641*CHq1[3, 3] - 841455*CHq3[1, 1] - 
            841455*CHq3[2, 2] - 564351*CHq3[3, 3] - 2092818*CHu[1, 1] - 
            2092818*CHu[2, 2] + 17073*CHu[3, 3]) - 128*MW2^9*MZ2^4*
           (416664*CHd[1, 1] + 416664*CHd[2, 2] + 416664*CHd[3, 3] - 
            1341727*CHe[3, 3] - 251550*CHl1[1, 1] - 251550*CHl1[2, 2] - 
            1158748*CHl1[3, 3] - 2052284*CHl3[1, 1] - 2052284*CHl3[2, 2] - 
            523614*CHl3[3, 3] - 325584*CHq1[1, 1] - 325584*CHq1[2, 2] + 
            339714*CHq1[3, 3] + 1060362*CHq3[1, 1] + 1060362*CHq3[2, 2] + 
            472515*CHq3[3, 3] - 833328*CHu[1, 1] - 833328*CHu[2, 2] + 
            56430*CHu[3, 3]) + 32*MW2^8*MZ2^5*(4171707*CHd[1, 1] + 
            4171707*CHd[2, 2] + 4171707*CHd[3, 3] - 11097497*CHe[3, 3] - 
            1023876*CHl1[1, 1] - 1023876*CHl1[2, 2] - 10543521*CHl1[3, 3] - 
            3395762*CHl3[1, 1] - 3395762*CHl3[2, 2] + 3547147*CHl3[3, 3] - 
            5225823*CHq1[1, 1] - 5225823*CHq1[2, 2] + 520164*CHq1[3, 3] + 
            1706541*CHq3[1, 1] + 1706541*CHq3[2, 2] + 295830*CHq3[3, 3] - 
            8343414*CHu[1, 1] - 8343414*CHu[2, 2] + 114471*CHu[3, 3])) - 
        MT2^5*MW2*(12288*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 
            126*CHd[3, 3] - 462*CHe[3, 3] - 462*CHl1[3, 3] + 115*CHl3[1, 1] + 
            115*CHl3[2, 2] + 462*CHl3[3, 3] - 126*CHq1[1, 1] - 
            126*CHq1[2, 2] + 126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 
            112*CHq3[3, 3] - 252*CHu[1, 1] - 252*CHu[2, 2]) + 
          8*MW2^5*MZ2^7*(8919294*CHd[1, 1] + 8919294*CHd[2, 2] + 
            8919294*CHd[3, 3] - 23063728*CHe[3, 3] - 16524*CHl1[1, 1] - 
            16524*CHl1[2, 2] - 23717456*CHl1[3, 3] + 4586769*CHl3[1, 1] + 
            4586769*CHl3[2, 2] + 12631792*CHl3[3, 3] - 14721414*CHq1[1, 1] - 
            14721414*CHq1[2, 2] - 3649242*CHq1[3, 3] - 4895994*CHq3[1, 1] - 
            4895994*CHq3[2, 2] - 4262874*CHq3[3, 3] - 17838588*CHu[1, 1] - 
            17838588*CHu[2, 2] - 115776*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (5542149*CHd[1, 1] + 5542149*CHd[2, 2] + 5542149*CHd[3, 3] - 
            15235377*CHe[3, 3] + 695376*CHl1[1, 1] + 695376*CHl1[2, 2] - 
            17049561*CHl1[3, 3] + 2171802*CHl3[1, 1] + 2171802*CHl3[2, 2] + 
            8526979*CHl3[3, 3] - 11203617*CHq1[1, 1] - 11203617*CHq1[2, 2] - 
            3826878*CHq1[3, 3] - 4534557*CHq3[1, 1] - 4534557*CHq3[2, 2] - 
            3549138*CHq3[3, 3] - 11084298*CHu[1, 1] - 11084298*CHu[2, 2] - 
            106227*CHu[3, 3]) - 8*MW2^4*MZ2^8*(4325250*CHd[1, 1] + 
            4325250*CHd[2, 2] + 4325250*CHd[3, 3] - 11530074*CHe[3, 3] + 
            334368*CHl1[1, 1] + 334368*CHl1[2, 2] - 12288970*CHl1[3, 3] + 
            2284440*CHl3[1, 1] + 2284440*CHl3[2, 2] + 6441396*CHl3[3, 3] - 
            7924458*CHq1[1, 1] - 7924458*CHq1[2, 2] - 2480010*CHq1[3, 3] - 
            3192768*CHq3[1, 1] - 3192768*CHq3[2, 2] - 2591667*CHq3[3, 3] - 
            8650500*CHu[1, 1] - 8650500*CHu[2, 2] - 90225*CHu[3, 3]) - 
          128*MW2^9*MZ2^3*(84984*CHd[1, 1] + 84984*CHd[2, 2] + 
            84984*CHd[3, 3] - 77246*CHe[3, 3] + 75456*CHl1[1, 1] + 
            75456*CHl1[2, 2] - 143014*CHl1[3, 3] + 1258827*CHl3[1, 1] + 
            1258827*CHl3[2, 2] + 896634*CHl3[3, 3] - 205368*CHq1[1, 1] - 
            205368*CHq1[2, 2] - 128964*CHq1[3, 3] - 608928*CHq3[1, 1] - 
            608928*CHq3[2, 2] - 271116*CHq3[3, 3] - 169968*CHu[1, 1] - 
            169968*CHu[2, 2] - 56376*CHu[3, 3]) + 1024*MW2^10*MZ2^2*
           (18681*CHd[1, 1] + 18681*CHd[2, 2] + 18681*CHd[3, 3] - 
            46018*CHe[3, 3] + 1890*CHl1[1, 1] + 1890*CHl1[2, 2] - 
            47845*CHl1[3, 3] + 78531*CHl3[1, 1] + 78531*CHl3[2, 2] + 
            89683*CHl3[3, 3] - 26529*CHq1[1, 1] - 26529*CHq1[2, 2] + 
            1473*CHq1[3, 3] - 35973*CHq3[1, 1] - 35973*CHq3[2, 2] - 
            8997*CHq3[3, 3] - 37362*CHu[1, 1] - 37362*CHu[2, 2] - 
            3240*CHu[3, 3]) + MZ2^12*(-13080*CHd[1, 1] - 13080*CHd[2, 2] - 
            13080*CHd[3, 3] + 34796*CHe[3, 3] + 52678*CHl1[3, 3] - 
            6585*CHl3[1, 1] - 6585*CHl3[2, 2] - 21802*CHl3[3, 3] + 
            34680*CHq1[1, 1] + 34680*CHq1[2, 2] + 10140*CHq1[3, 3] + 
            7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 4590*CHq3[3, 3] + 
            26160*CHu[1, 1] + 26160*CHu[2, 2] - 450*CHu[3, 3]) - 
          3072*MW2^11*MZ2*(2910*CHd[1, 1] + 2910*CHd[2, 2] + 2910*CHd[3, 3] - 
            8920*CHe[3, 3] - 8920*CHl1[3, 3] + 6211*CHl3[1, 1] + 
            6211*CHl3[2, 2] + 11664*CHl3[3, 3] - 3414*CHq1[1, 1] - 
            3414*CHq1[2, 2] + 1692*CHq1[3, 3] - 2678*CHq3[1, 1] - 
            2678*CHq3[2, 2] + 780*CHq3[3, 3] - 5820*CHu[1, 1] - 
            5820*CHu[2, 2] - 210*CHu[3, 3]) + MW2*MZ2^11*(261342*CHd[1, 1] + 
            261342*CHd[2, 2] + 261342*CHd[3, 3] - 722214*CHe[3, 3] + 
            23040*CHl1[1, 1] + 23040*CHl1[2, 2] - 962577*CHl1[3, 3] + 
            74112*CHl3[1, 1] + 74112*CHl3[2, 2] + 425195*CHl3[3, 3] - 
            636822*CHq1[1, 1] - 636822*CHq1[2, 2] - 206631*CHq1[3, 3] - 
            184920*CHq3[1, 1] - 184920*CHq3[2, 2] - 132891*CHq3[3, 3] - 
            522684*CHu[1, 1] - 522684*CHu[2, 2] + 2160*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-2251728*CHd[1, 1] - 2251728*CHd[2, 2] - 
            2251728*CHd[3, 3] + 6287084*CHe[3, 3] - 297216*CHl1[1, 1] - 
            297216*CHl1[2, 2] + 7563464*CHl1[3, 3] - 588179*CHl3[1, 1] - 
            588179*CHl3[2, 2] - 3565772*CHl3[3, 3] + 5006304*CHq1[1, 1] + 
            5006304*CHq1[2, 2] + 1717992*CHq1[3, 3] + 1811556*CHq3[1, 1] + 
            1811556*CHq3[2, 2] + 1370634*CHq3[3, 3] + 4503456*CHu[1, 1] + 
            4503456*CHu[2, 2] + 21168*CHu[3, 3]) - 16*MW2^6*MZ2^6*
           (6061560*CHd[1, 1] + 6061560*CHd[2, 2] + 6061560*CHd[3, 3] - 
            15526728*CHe[3, 3] - 648756*CHl1[1, 1] - 648756*CHl1[2, 2] - 
            15420822*CHl1[3, 3] + 1007079*CHl3[1, 1] + 1007079*CHl3[2, 2] + 
            7614598*CHl3[3, 3] - 8880072*CHq1[1, 1] - 8880072*CHq1[2, 2] - 
            1129260*CHq1[3, 3] - 1240020*CHq3[1, 1] - 1240020*CHq3[2, 2] - 
            1540098*CHq3[3, 3] - 12123120*CHu[1, 1] - 12123120*CHu[2, 2] + 
            55998*CHu[3, 3]) - 128*MW2^8*MZ2^4*(243288*CHd[1, 1] + 
            243288*CHd[2, 2] + 243288*CHd[3, 3] - 796356*CHe[3, 3] - 
            154818*CHl1[1, 1] - 154818*CHl1[2, 2] - 682309*CHl1[3, 3] - 
            1309003*CHl3[1, 1] - 1309003*CHl3[2, 2] - 370419*CHl3[3, 3] - 
            181728*CHq1[1, 1] - 181728*CHq1[2, 2] + 222462*CHq1[3, 3] + 
            670590*CHq3[1, 1] + 670590*CHq3[2, 2] + 333735*CHq3[3, 3] - 
            486576*CHu[1, 1] - 486576*CHu[2, 2] + 65430*CHu[3, 3]) + 
          32*MW2^7*MZ2^5*(2544765*CHd[1, 1] + 2544765*CHd[2, 2] + 
            2544765*CHd[3, 3] - 6803473*CHe[3, 3] - 649476*CHl1[1, 1] - 
            649476*CHl1[2, 2] - 6444995*CHl1[3, 3] - 2353110*CHl3[1, 1] - 
            2353110*CHl3[2, 2] + 2002713*CHl3[3, 3] - 3157017*CHq1[1, 1] - 
            3157017*CHq1[2, 2] + 360258*CHq1[3, 3] + 1195059*CHq3[1, 1] + 
            1195059*CHq3[2, 2] + 401046*CHq3[3, 3] - 5089530*CHu[1, 1] - 
            5089530*CHu[2, 2] + 160047*CHu[3, 3]))) - 
      MH2*MW2*(MW2^6*(MW2 + MZ2)*(-2*MW2^3*MZ2^8*(1029723*CHd[1, 1] + 
            1029723*CHd[2, 2] + 1029723*CHd[3, 3] - 2751189*CHe[3, 3] + 
            116352*CHl1[1, 1] + 116352*CHl1[2, 2] - 3072897*CHl1[3, 3] + 
            733416*CHl3[1, 1] + 733416*CHl3[2, 2] + 1976495*CHl3[3, 3] - 
            2050971*CHq1[1, 1] - 2050971*CHq1[2, 2] - 809553*CHq1[3, 3] - 
            1081479*CHq3[1, 1] - 1081479*CHq3[2, 2] - 726561*CHq3[3, 3] - 
            2059446*CHu[1, 1] - 2059446*CHu[2, 2]) - 8*MW2^5*MZ2^6*
           (915663*CHd[1, 1] + 915663*CHd[2, 2] + 915663*CHd[3, 3] - 
            2290757*CHe[3, 3] - 84240*CHl1[1, 1] - 84240*CHl1[2, 2] - 
            2314531*CHl1[3, 3] + 280086*CHl3[1, 1] + 280086*CHl3[2, 2] + 
            1486349*CHl3[3, 3] - 1405839*CHq1[1, 1] - 1405839*CHq1[2, 2] - 
            171699*CHq1[3, 3] - 458151*CHq3[1, 1] - 458151*CHq3[2, 2] - 
            325059*CHq3[3, 3] - 1831326*CHu[1, 1] - 1831326*CHu[2, 2]) + 
          8*MW2^4*MZ2^7*(608325*CHd[1, 1] + 608325*CHd[2, 2] + 
            608325*CHd[3, 3] - 1554231*CHe[3, 3] + 14472*CHl1[1, 1] + 
            14472*CHl1[2, 2] - 1645034*CHl1[3, 3] + 433986*CHl3[1, 1] + 
            433986*CHl3[2, 2] + 1092822*CHl3[3, 3] - 1067541*CHq1[1, 1] - 
            1067541*CHq1[2, 2] - 306516*CHq1[3, 3] - 520155*CHq3[1, 1] - 
            520155*CHq3[2, 2] - 342756*CHq3[3, 3] - 1216650*CHu[1, 1] - 
            1216650*CHu[2, 2]) + 2*MW2^2*MZ2^9*(271305*CHd[1, 1] + 
            271305*CHd[2, 2] + 271305*CHd[3, 3] - 754823*CHe[3, 3] + 
            44064*CHl1[1, 1] + 44064*CHl1[2, 2] - 916028*CHl1[3, 3] + 
            133064*CHl3[1, 1] + 133064*CHl3[2, 2] + 558044*CHl3[3, 3] - 
            615969*CHq1[1, 1] - 615969*CHq1[2, 2] - 284670*CHq1[3, 3] - 
            300699*CHq3[1, 1] - 300699*CHq3[2, 2] - 214134*CHq3[3, 3] - 
            542610*CHu[1, 1] - 542610*CHu[2, 2]) + 32*MW2^6*MZ2^5*
           (209175*CHd[1, 1] + 209175*CHd[2, 2] + 209175*CHd[3, 3] - 
            542493*CHe[3, 3] - 51624*CHl1[1, 1] - 51624*CHl1[2, 2] - 
            518145*CHl1[3, 3] - 187170*CHl3[1, 1] - 187170*CHl3[2, 2] + 
            252055*CHl3[3, 3] - 270447*CHq1[1, 1] - 270447*CHq1[2, 2] + 
            44187*CHq1[3, 3] + 32589*CHq3[1, 1] + 32589*CHq3[2, 2] - 
            5805*CHq3[3, 3] - 418350*CHu[1, 1] - 418350*CHu[2, 2]) - 
          64*MW2^7*MZ2^4*(44322*CHd[1, 1] + 44322*CHd[2, 2] + 
            44322*CHd[3, 3] - 138436*CHe[3, 3] - 26856*CHl1[1, 1] - 
            26856*CHl1[2, 2] - 119294*CHl1[3, 3] - 234957*CHl3[1, 1] - 
            234957*CHl3[2, 2] - 29142*CHl3[3, 3] - 36546*CHq1[1, 1] - 
            36546*CHq1[2, 2] + 44772*CHq1[3, 3] + 95394*CHq3[1, 1] + 
            95394*CHq3[2, 2] + 35580*CHq3[3, 3] - 88644*CHu[1, 1] - 
            88644*CHu[2, 2]) + MZ2^11*(5190*CHd[1, 1] + 5190*CHd[2, 2] + 
            5190*CHd[3, 3] - 13498*CHe[3, 3] - 24389*CHl1[3, 3] + 
            2880*CHl3[1, 1] + 2880*CHl3[2, 2] + 12851*CHl3[3, 3] - 
            15990*CHq1[1, 1] - 15990*CHq1[2, 2] - 7995*CHq1[3, 3] - 
            3600*CHq3[1, 1] - 3600*CHq3[2, 2] - 3795*CHq3[3, 3] - 
            10380*CHu[1, 1] - 10380*CHu[2, 2]) + 512*MW2^9*MZ2^2*
           (3279*CHd[1, 1] + 3279*CHd[2, 2] + 3279*CHd[3, 3] - 
            8047*CHe[3, 3] + 360*CHl1[1, 1] + 360*CHl1[2, 2] - 
            8375*CHl1[3, 3] + 14589*CHl3[1, 1] + 14589*CHl3[2, 2] + 
            15657*CHl3[3, 3] - 4719*CHq1[1, 1] - 4719*CHq1[2, 2] + 
            471*CHq1[3, 3] - 6483*CHq3[1, 1] - 6483*CHq3[2, 2] - 
            1689*CHq3[3, 3] - 6558*CHu[1, 1] - 6558*CHu[2, 2]) - 
          256*MW2^8*MZ2^3*(3159*CHd[1, 1] + 3159*CHd[2, 2] + 3159*CHd[3, 3] - 
            2091*CHe[3, 3] + 3456*CHl1[1, 1] + 3456*CHl1[2, 2] - 
            5015*CHl1[3, 3] + 58225*CHl3[1, 1] + 58225*CHl3[2, 2] + 
            35337*CHl3[3, 3] - 8343*CHq1[1, 1] - 8343*CHq1[2, 2] - 
            5949*CHq1[3, 3] - 25443*CHq3[1, 1] - 25443*CHq3[2, 2] - 
            9069*CHq3[3, 3] - 6318*CHu[1, 1] - 6318*CHu[2, 2]) - 
          4096*MW2^10*MZ2*(201*CHd[1, 1] + 201*CHd[2, 2] + 201*CHd[3, 3] - 
            617*CHe[3, 3] - 617*CHl1[3, 3] + 426*CHl3[1, 1] + 
            426*CHl3[2, 2] + 803*CHl3[3, 3] - 237*CHq1[1, 1] - 
            237*CHq1[2, 2] + 129*CHq1[3, 3] - 189*CHq3[1, 1] - 
            189*CHq3[2, 2] - 3*CHq3[3, 3] - 402*CHu[1, 1] - 402*CHu[2, 2]) + 
          24576*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[3, 3] - 22*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
            22*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 
            2*CHq3[1, 1] - 2*CHq3[2, 2] + 2*CHq3[3, 3] - 12*CHu[1, 1] - 
            12*CHu[2, 2]) + MW2*MZ2^10*(-80946*CHd[1, 1] - 80946*CHd[2, 2] - 
            80946*CHd[3, 3] + 226638*CHe[3, 3] - 11520*CHl1[1, 1] - 
            11520*CHl1[2, 2] + 317289*CHl1[3, 3] - 23136*CHl3[1, 1] - 
            23136*CHl3[2, 2] - 181087*CHl3[3, 3] + 211986*CHq1[1, 1] + 
            211986*CHq1[2, 2] + 105183*CHq1[3, 3] + 81660*CHq3[1, 1] + 
            81660*CHq3[2, 2] + 65223*CHq3[3, 3] + 161892*CHu[1, 1] + 
            161892*CHu[2, 2])) - 12*MT2^8*(-2*MW2 + MZ2)^2*
         (16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^2*(4*CHe[3, 3] + 2*CHl1[3, 3] + 15*CHl3[1, 1] + 
            15*CHl3[2, 2] + 2*CHl3[3, 3] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 
            24*CHu[3, 3]) + 8*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 
            CHl3[1, 1] - CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 
            6*CHq3[3, 3] - 6*CHu[3, 3]) + MZ2^4*(4*CHe[3, 3] + 2*CHl1[3, 3] - 
            5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 
            25*CHq3[3, 3] + 15*CHu[3, 3]) - 2*MW2*MZ2^3*(2*CHe[3, 3] + 
            2*CHl1[3, 3] - 22*CHl3[1, 1] - 22*CHl3[2, 2] + 2*CHl3[3, 3] + 
            33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(MZ2^13*(5190*CHd[1, 1] + 5190*CHd[2, 2] + 5190*CHd[3, 3] - 
            13498*CHe[3, 3] - 24389*CHl1[3, 3] + 2880*CHl3[1, 1] + 
            2880*CHl3[2, 2] + 12851*CHl3[3, 3] - 15990*CHq1[1, 1] - 
            15990*CHq1[2, 2] - 7995*CHq1[3, 3] - 3600*CHq3[1, 1] - 
            3600*CHq3[2, 2] - 3795*CHq3[3, 3] - 10380*CHu[1, 1] - 
            10380*CHu[2, 2]) - 24576*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 
            42*CHd[3, 3] - 154*CHe[3, 3] - 154*CHl1[3, 3] + 37*CHl3[1, 1] + 
            37*CHl3[2, 2] + 154*CHl3[3, 3] - 42*CHq1[1, 1] - 42*CHq1[2, 2] + 
            42*CHq1[3, 3] - 14*CHq3[1, 1] - 14*CHq3[2, 2] + 16*CHq3[3, 3] - 
            84*CHu[1, 1] - 84*CHu[2, 2]) + MW2*MZ2^12*(-101706*CHd[1, 1] - 
            101706*CHd[2, 2] - 101706*CHd[3, 3] + 279790*CHe[3, 3] - 
            11520*CHl1[1, 1] - 11520*CHl1[2, 2] + 414425*CHl1[3, 3] - 
            34806*CHl3[1, 1] - 34806*CHl3[2, 2] - 232911*CHl3[3, 3] + 
            275946*CHq1[1, 1] + 275946*CHq1[2, 2] + 130863*CHq1[3, 3] + 
            96060*CHq3[1, 1] + 96060*CHq3[2, 2] + 75603*CHq3[3, 3] + 
            203412*CHu[1, 1] + 203412*CHu[2, 2]) + 8*MW2^7*MZ2^6*
           (2708265*CHd[1, 1] + 2708265*CHd[2, 2] + 2708265*CHd[3, 3] - 
            6269139*CHe[3, 3] + 451152*CHl1[1, 1] + 451152*CHl1[2, 2] - 
            6972189*CHl1[3, 3] + 6444246*CHl3[1, 1] + 6444246*CHl3[2, 2] + 
            6589555*CHl3[3, 3] - 5221353*CHq1[1, 1] - 5221353*CHq1[2, 2] - 
            2130981*CHq1[3, 3] - 4491633*CHq3[1, 1] - 4491633*CHq3[2, 2] - 
            2499165*CHq3[3, 3] - 5416530*CHu[1, 1] - 5416530*CHu[2, 2] - 
            26712*CHu[3, 3]) + 2*MW2^4*MZ2^9*(4653057*CHd[1, 1] + 
            4653057*CHd[2, 2] + 4653057*CHd[3, 3] - 11954515*CHe[3, 3] + 
            214848*CHl1[1, 1] + 214848*CHl1[2, 2] - 12468636*CHl1[3, 3] + 
            3527512*CHl3[1, 1] + 3527512*CHl3[2, 2] + 8361852*CHl3[3, 3] - 
            8162265*CHq1[1, 1] - 8162265*CHq1[2, 2] - 2424840*CHq1[3, 3] - 
            4301643*CHq3[1, 1] - 4301643*CHq3[2, 2] - 2805528*CHq3[3, 3] - 
            9306114*CHu[1, 1] - 9306114*CHu[2, 2] - 12222*CHu[3, 3]) - 
          2*MW2^5*MZ2^8*(6187791*CHd[1, 1] + 6187791*CHd[2, 2] + 
            6187791*CHd[3, 3] - 14797121*CHe[3, 3] - 919872*CHl1[1, 1] - 
            919872*CHl1[2, 2] - 14088237*CHl1[3, 3] + 2939712*CHl3[1, 1] + 
            2939712*CHl3[2, 2] + 9575235*CHl3[3, 3] - 8347215*CHq1[1, 1] - 
            8347215*CHq1[2, 2] - 208797*CHq1[3, 3] - 2584731*CHq3[1, 1] - 
            2584731*CHq3[2, 2] - 1945893*CHq3[3, 3] - 12375582*CHu[1, 1] - 
            12375582*CHu[2, 2] - 8424*CHu[3, 3]) - 32*MW2^8*MZ2^5*
           (1134921*CHd[1, 1] + 1134921*CHd[2, 2] + 1134921*CHd[3, 3] - 
            2708863*CHe[3, 3] - 118872*CHl1[1, 1] - 118872*CHl1[2, 2] - 
            2715387*CHl1[3, 3] + 983570*CHl3[1, 1] + 983570*CHl3[2, 2] + 
            2277613*CHl3[3, 3] - 1667505*CHq1[1, 1] - 1667505*CHq1[2, 2] - 
            111345*CHq1[3, 3] - 738573*CHq3[1, 1] - 738573*CHq3[2, 2] - 
            432657*CHq3[3, 3] - 2269842*CHu[1, 1] - 2269842*CHu[2, 2] - 
            5814*CHu[3, 3]) + MW2^2*MZ2^11*(830064*CHd[1, 1] + 
            830064*CHd[2, 2] + 830064*CHd[3, 3] - 2317416*CHe[3, 3] + 
            134208*CHl1[1, 1] + 134208*CHl1[2, 2] - 2927921*CHl1[3, 3] + 
            314512*CHl3[1, 1] + 314512*CHl3[2, 2] + 1753047*CHl3[3, 3] - 
            1967952*CHq1[1, 1] - 1967952*CHq1[2, 2] - 879567*CHq1[3, 3] - 
            902838*CHq3[1, 1] - 902838*CHq3[2, 2] - 626055*CHq3[3, 3] - 
            1660128*CHu[1, 1] - 1660128*CHu[2, 2] - 900*CHu[3, 3]) - 
          512*MW2^11*MZ2^2*(16233*CHd[1, 1] + 16233*CHd[2, 2] + 
            16233*CHd[3, 3] - 35541*CHe[3, 3] + 2520*CHl1[1, 1] + 
            2520*CHl1[2, 2] - 37849*CHl1[3, 3] + 86745*CHl3[1, 1] + 
            86745*CHl3[2, 2] + 82823*CHl3[3, 3] - 25161*CHq1[1, 1] - 
            25161*CHq1[2, 2] - 903*CHq1[3, 3] - 39237*CHq3[1, 1] - 
            39237*CHq3[2, 2] - 12735*CHq3[3, 3] - 32466*CHu[1, 1] - 
            32466*CHu[2, 2] - 288*CHu[3, 3]) + 2048*MW2^12*MZ2*
           (2526*CHd[1, 1] + 2526*CHd[2, 2] + 2526*CHd[3, 3] - 
            7576*CHe[3, 3] - 7576*CHl1[3, 3] + 5727*CHl3[1, 1] + 
            5727*CHl3[2, 2] + 10192*CHl3[3, 3] - 3030*CHq1[1, 1] - 
            3030*CHq1[2, 2] + 1500*CHq1[3, 3] - 2550*CHq3[1, 1] - 
            2550*CHq3[2, 2] - 156*CHq3[3, 3] - 5052*CHu[1, 1] - 
            5052*CHu[2, 2] - 18*CHu[3, 3]) + 64*MW2^9*MZ2^4*
           (387030*CHd[1, 1] + 387030*CHd[2, 2] + 387030*CHd[3, 3] - 
            1065084*CHe[3, 3] - 129816*CHl1[1, 1] - 129816*CHl1[2, 2] - 
            981182*CHl1[3, 3] - 578207*CHl3[1, 1] - 578207*CHl3[2, 2] + 
            487770*CHl3[3, 3] - 427062*CHq1[1, 1] - 427062*CHq1[2, 2] + 
            200460*CHq1[3, 3] + 208806*CHq3[1, 1] + 208806*CHq3[2, 2] + 
            81528*CHq3[3, 3] - 774060*CHu[1, 1] - 774060*CHu[2, 2] + 
            648*CHu[3, 3]) - 256*MW2^10*MZ2^3*(7335*CHd[1, 1] + 
            7335*CHd[2, 2] + 7335*CHd[3, 3] - 59197*CHe[3, 3] - 
            21312*CHl1[1, 1] - 21312*CHl1[2, 2] - 41389*CHl1[3, 3] - 
            276586*CHl3[1, 1] - 276586*CHl3[2, 2] - 108877*CHl3[3, 3] + 
            16857*CHq1[1, 1] + 16857*CHq1[2, 2] + 44235*CHq1[3, 3] + 
            123213*CHq3[1, 1] + 123213*CHq3[2, 2] + 51651*CHq3[3, 3] - 
            14670*CHu[1, 1] - 14670*CHu[2, 2] + 792*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-3663264*CHd[1, 1] - 3663264*CHd[2, 2] - 
            3663264*CHd[3, 3] + 9954280*CHe[3, 3] - 504576*CHl1[1, 1] - 
            504576*CHl1[2, 2] + 11251159*CHl1[3, 3] - 2189818*CHl3[1, 1] - 
            2189818*CHl3[2, 2] - 7151569*CHl3[3, 3] + 7545792*CHq1[1, 1] + 
            7545792*CHq1[2, 2] + 2996997*CHq1[3, 3] + 3996930*CHq3[1, 1] + 
            3996930*CHq3[2, 2] + 2628225*CHq3[3, 3] + 7326528*CHu[1, 1] + 
            7326528*CHu[2, 2] + 7920*CHu[3, 3]) + 8*MW2^6*MZ2^7*
           (241077*CHd[1, 1] + 241077*CHd[2, 2] + 241077*CHd[3, 3] - 
            446747*CHe[3, 3] - 644760*CHl1[1, 1] - 644760*CHl1[2, 2] + 
            186634*CHl1[3, 3] - 2444376*CHl3[1, 1] - 2444376*CHl3[2, 2] - 
            694038*CHl3[3, 3] + 767643*CHq1[1, 1] + 767643*CHq1[2, 2] + 
            1458444*CHq1[3, 3] + 1938837*CHq3[1, 1] + 1938837*CHq3[2, 2] + 
            998652*CHq3[3, 3] - 482154*CHu[1, 1] - 482154*CHu[2, 2] + 
            9864*CHu[3, 3])) + MT2^2*MW2^3*
         (49152*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
            231*CHe[3, 3] - 231*CHl1[3, 3] + 58*CHl3[1, 1] + 58*CHl3[2, 2] + 
            231*CHl3[3, 3] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 
            21*CHq3[1, 1] - 21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 
            126*CHu[2, 2]) + 3*MZ2^13*(-5190*CHd[1, 1] - 5190*CHd[2, 2] - 
            5190*CHd[3, 3] + 13218*CHe[3, 3] + 24249*CHl1[3, 3] - 
            2930*CHl3[1, 1] - 2930*CHl3[2, 2] - 12991*CHl3[3, 3] + 
            15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 5895*CHq1[3, 3] + 
            3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 2195*CHq3[3, 3] + 
            10380*CHu[1, 1] + 10380*CHu[2, 2]) - 8*MW2^7*MZ2^6*
           (13981695*CHd[1, 1] + 13981695*CHd[2, 2] + 13981695*CHd[3, 3] - 
            34022229*CHe[3, 3] - 92016*CHl1[1, 1] - 92016*CHl1[2, 2] - 
            35452563*CHl1[3, 3] + 14333334*CHl3[1, 1] + 14333334*CHl3[2, 2] + 
            26798269*CHl3[3, 3] - 23236575*CHq1[1, 1] - 23236575*CHq1[2, 2] - 
            5592819*CHq1[3, 3] - 12562407*CHq3[1, 1] - 12562407*CHq3[2, 2] - 
            8163339*CHq3[3, 3] - 27963390*CHu[1, 1] - 27963390*CHu[2, 2] - 
            149616*CHu[3, 3]) + 8*MW2^6*MZ2^7*(5686410*CHd[1, 1] + 
            5686410*CHd[2, 2] + 5686410*CHd[3, 3] - 14742386*CHe[3, 3] + 
            1344600*CHl1[1, 1] + 1344600*CHl1[2, 2] - 16793515*CHl1[3, 3] + 
            9047748*CHl3[1, 1] + 9047748*CHl3[2, 2] + 12454661*CHl3[3, 3] - 
            12143802*CHq1[1, 1] - 12143802*CHq1[2, 2] - 5416953*CHq1[3, 3] - 
            9023568*CHq3[1, 1] - 9023568*CHq3[2, 2] - 5439201*CHq3[3, 3] - 
            11372820*CHu[1, 1] - 11372820*CHu[2, 2] - 88560*CHu[3, 3]) + 
          MW2^3*MZ2^10*(7191522*CHd[1, 1] + 7191522*CHd[2, 2] + 
            7191522*CHd[3, 3] - 19340510*CHe[3, 3] + 896832*CHl1[1, 1] + 
            896832*CHl1[2, 2] - 20953325*CHl1[3, 3] + 4598966*CHl3[1, 1] + 
            4598966*CHl3[2, 2] + 13617851*CHl3[3, 3] - 14013810*CHq1[1, 1] - 
            14013810*CHq1[2, 2] - 4951863*CHq1[3, 3] - 7781004*CHq3[1, 1] - 
            7781004*CHq3[2, 2] - 5036403*CHq3[3, 3] - 14383044*CHu[1, 1] - 
            14383044*CHu[2, 2] - 62244*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (4025271*CHd[1, 1] + 4025271*CHd[2, 2] + 4025271*CHd[3, 3] - 
            10050941*CHe[3, 3] - 732600*CHl1[1, 1] - 732600*CHl1[2, 2] - 
            9808669*CHl1[3, 3] - 82458*CHl3[1, 1] - 82458*CHl3[2, 2] + 
            6432459*CHl3[3, 3] - 5514159*CHq1[1, 1] - 5514159*CHq1[2, 2] + 
            60573*CHq1[3, 3] - 880203*CHq3[1, 1] - 880203*CHq3[2, 2] - 
            885747*CHq3[3, 3] - 8050542*CHu[1, 1] - 8050542*CHu[2, 2] - 
            12618*CHu[3, 3]) - 256*MW2^10*MZ2^3*(23901*CHd[1, 1] + 
            23901*CHd[2, 2] + 23901*CHd[3, 3] + 64021*CHe[3, 3] + 
            68976*CHl1[1, 1] + 68976*CHl1[2, 2] + 5957*CHl1[3, 3] + 
            1010892*CHl3[1, 1] + 1010892*CHl3[2, 2] + 544869*CHl3[3, 3] - 
            116637*CHq1[1, 1] - 116637*CHq1[2, 2] - 117903*CHq1[3, 3] - 
            460401*CHq3[1, 1] - 460401*CHq3[2, 2] - 190983*CHq3[3, 3] - 
            47802*CHu[1, 1] - 47802*CHu[2, 2] - 7560*CHu[3, 3]) - 
          2*MW2^2*MZ2^11*(961785*CHd[1, 1] + 961785*CHd[2, 2] + 
            961785*CHd[3, 3] - 2682567*CHe[3, 3] + 160992*CHl1[1, 1] + 
            160992*CHl1[2, 2] - 3280224*CHl1[3, 3] + 360135*CHl3[1, 1] + 
            360135*CHl3[2, 2] + 1996912*CHl3[3, 3] - 2209977*CHq1[1, 1] - 
            2209977*CHq1[2, 2] - 860976*CHq1[3, 3] - 1068447*CHq3[1, 1] - 
            1068447*CHq3[2, 2] - 672318*CHq3[3, 3] - 1923570*CHu[1, 1] - 
            1923570*CHu[2, 2] - 6210*CHu[3, 3]) + 512*MW2^11*MZ2^2*
           (59955*CHd[1, 1] + 59955*CHd[2, 2] + 59955*CHd[3, 3] - 
            141031*CHe[3, 3] + 7560*CHl1[1, 1] + 7560*CHl1[2, 2] - 
            148003*CHl1[3, 3] + 281631*CHl3[1, 1] + 281631*CHl3[2, 2] + 
            293533*CHl3[3, 3] - 88755*CHq1[1, 1] - 88755*CHq1[2, 2] + 
            4443*CHq1[3, 3] - 128295*CHq3[1, 1] - 128295*CHq3[2, 2] - 
            40797*CHq3[3, 3] - 119910*CHu[1, 1] - 119910*CHu[2, 2] - 
            2232*CHu[3, 3]) + 2*MW2*MZ2^12*(134394*CHd[1, 1] + 
            134394*CHd[2, 2] + 134394*CHd[3, 3] - 370054*CHe[3, 3] + 
            17280*CHl1[1, 1] + 17280*CHl1[2, 2] - 534872*CHl1[3, 3] + 
            38379*CHl3[1, 1] + 38379*CHl3[2, 2] + 305792*CHl3[3, 3] - 
            357954*CHq1[1, 1] - 357954*CHq1[2, 2] - 139242*CHq1[3, 3] - 
            131490*CHq3[1, 1] - 131490*CHq3[2, 2] - 81252*CHq3[3, 3] - 
            268788*CHu[1, 1] - 268788*CHu[2, 2] - 450*CHu[3, 3]) - 
          6144*MW2^12*MZ2*(2694*CHd[1, 1] + 2694*CHd[2, 2] + 2694*CHd[3, 3] - 
            8184*CHe[3, 3] - 8184*CHl1[3, 3] + 5909*CHl3[1, 1] + 
            5909*CHl3[2, 2] + 10816*CHl3[3, 3] - 3198*CHq1[1, 1] - 
            3198*CHq1[2, 2] + 1644*CHq1[3, 3] - 2606*CHq3[1, 1] - 
            2606*CHq3[2, 2] - 60*CHq3[3, 3] - 5388*CHu[1, 1] - 
            5388*CHu[2, 2] - 42*CHu[3, 3]) - 64*MW2^9*MZ2^4*
           (1072638*CHd[1, 1] + 1072638*CHd[2, 2] + 1072638*CHd[3, 3] - 
            3126528*CHe[3, 3] - 486216*CHl1[1, 1] - 486216*CHl1[2, 2] - 
            2794966*CHl1[3, 3] - 3207151*CHl3[1, 1] - 3207151*CHl3[2, 2] + 
            482034*CHl3[3, 3] - 1047582*CHq1[1, 1] - 1047582*CHq1[2, 2] + 
            672336*CHq1[3, 3] + 1338822*CHq3[1, 1] + 1338822*CHq3[2, 2] + 
            523044*CHq3[3, 3] - 2145276*CHu[1, 1] - 2145276*CHu[2, 2] + 
            19800*CHu[3, 3]) + 2*MW2^5*MZ2^8*(1530273*CHd[1, 1] + 
            1530273*CHd[2, 2] + 1530273*CHd[3, 3] - 825951*CHe[3, 3] - 
            3164832*CHl1[1, 1] - 3164832*CHl1[2, 2] + 3810257*CHl1[3, 3] - 
            2490792*CHl3[1, 1] - 2490792*CHl3[2, 2] - 1859295*CHl3[3, 3] + 
            4849503*CHq1[1, 1] + 4849503*CHq1[2, 2] + 6755385*CHq1[3, 3] + 
            6810147*CHq3[1, 1] + 6810147*CHq3[2, 2] + 3311841*CHq3[3, 3] - 
            3060546*CHu[1, 1] - 3060546*CHu[2, 2] + 30600*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(-6751110*CHd[1, 1] - 6751110*CHd[2, 2] - 
            6751110*CHd[3, 3] + 16645086*CHe[3, 3] + 169920*CHl1[1, 1] + 
            169920*CHl1[2, 2] + 15926037*CHl1[3, 3] - 5626020*CHl3[1, 1] - 
            5626020*CHl3[2, 2] - 11219683*CHl3[3, 3] + 10129998*CHq1[1, 1] + 
            10129998*CHq1[2, 2] + 2107041*CHq1[3, 3] + 5334576*CHq3[1, 1] + 
            5334576*CHq3[2, 2] + 3752433*CHq3[3, 3] + 13502220*CHu[1, 1] + 
            13502220*CHu[2, 2] + 60714*CHu[3, 3])) - 
        MT2^3*MW2^2*(-3*MZ2^13*(5190*CHd[1, 1] + 5190*CHd[2, 2] + 
            5190*CHd[3, 3] - 13058*CHe[3, 3] - 24169*CHl1[3, 3] + 
            3630*CHl3[1, 1] + 3630*CHl3[2, 2] + 13071*CHl3[3, 3] - 
            15990*CHq1[1, 1] - 15990*CHq1[2, 2] - 4695*CHq1[3, 3] - 
            3600*CHq3[1, 1] - 3600*CHq3[2, 2] - 1795*CHq3[3, 3] - 
            10380*CHu[1, 1] - 10380*CHu[2, 2]) + 24576*MW2^13*
           (210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 770*CHe[3, 3] - 
            770*CHl1[3, 3] + 199*CHl3[1, 1] + 199*CHl3[2, 2] + 
            770*CHl3[3, 3] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) - 2*MW2^5*MZ2^8*
           (25052349*CHd[1, 1] + 25052349*CHd[2, 2] + 25052349*CHd[3, 3] - 
            68957883*CHe[3, 3] + 5083200*CHl1[1, 1] + 5083200*CHl1[2, 2] - 
            79828911*CHl1[3, 3] + 19781556*CHl3[1, 1] + 19781556*CHl3[2, 2] + 
            51289249*CHl3[3, 3] - 54913917*CHq1[1, 1] - 54913917*CHq1[2, 2] - 
            22837191*CHq1[3, 3] - 32353953*CHq3[1, 1] - 32353953*CHq3[2, 2] - 
            20681679*CHq3[3, 3] - 50104698*CHu[1, 1] - 50104698*CHu[2, 2] - 
            267192*CHu[3, 3]) + 8*MW2^6*MZ2^7*(18781275*CHd[1, 1] + 
            18781275*CHd[2, 2] + 18781275*CHd[3, 3] - 48044109*CHe[3, 3] + 
            1126008*CHl1[1, 1] + 1126008*CHl1[2, 2] - 51462286*CHl1[3, 3] + 
            16211856*CHl3[1, 1] + 16211856*CHl3[2, 2] + 35120274*CHl3[3, 3] - 
            34118571*CHq1[1, 1] - 34118571*CHq1[2, 2] - 10991040*CHq1[3, 3] - 
            18596493*CHq3[1, 1] - 18596493*CHq3[2, 2] - 12633912*CHq3[3, 3] - 
            37562550*CHu[1, 1] - 37562550*CHu[2, 2] - 240480*CHu[3, 3]) - 
          8*MW2^7*MZ2^6*(30984477*CHd[1, 1] + 30984477*CHd[2, 2] + 
            30984477*CHd[3, 3] - 76931263*CHe[3, 3] - 2303856*CHl1[1, 1] - 
            2303856*CHl1[2, 2] - 78236249*CHl1[3, 3] + 15524058*CHl3[1, 1] + 
            15524058*CHl3[2, 2] + 52630903*CHl3[3, 3] - 48327261*CHq1[1, 1] - 
            48327261*CHq1[2, 2] - 9087969*CHq1[3, 3] - 18324741*CHq3[1, 1] - 
            18324741*CHq3[2, 2] - 13996593*CHq3[3, 3] - 61968954*CHu[1, 1] - 
            61968954*CHu[2, 2] - 236664*CHu[3, 3]) + MW2^3*MZ2^10*
           (3345228*CHd[1, 1] + 3345228*CHd[2, 2] + 3345228*CHd[3, 3] - 
            8685252*CHe[3, 3] + 294912*CHl1[1, 1] + 294912*CHl1[2, 2] - 
            7390995*CHl1[3, 3] + 3010308*CHl3[1, 1] + 3010308*CHl3[2, 2] + 
            5462197*CHl3[3, 3] - 4886316*CHq1[1, 1] - 4886316*CHq1[2, 2] - 
            1277361*CHq1[3, 3] - 3630774*CHq3[1, 1] - 3630774*CHq3[2, 2] - 
            2586993*CHq3[3, 3] - 6690456*CHu[1, 1] - 6690456*CHu[2, 2] - 
            124992*CHu[3, 3]) - 256*MW2^10*MZ2^3*(100917*CHd[1, 1] + 
            100917*CHd[2, 2] + 100917*CHd[3, 3] - 47199*CHe[3, 3] + 
            120960*CHl1[1, 1] + 120960*CHl1[2, 2] - 149851*CHl1[3, 3] + 
            1914434*CHl3[1, 1] + 1914434*CHl3[2, 2] + 1194309*CHl3[3, 3] - 
            280629*CHq1[1, 1] - 280629*CHq1[2, 2] - 178479*CHq1[3, 3] - 
            881433*CHq3[1, 1] - 881433*CHq3[2, 2] - 372567*CHq3[3, 3] - 
            201834*CHu[1, 1] - 201834*CHu[2, 2] - 27720*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(113901*CHd[1, 1] + 113901*CHd[2, 2] + 
            113901*CHd[3, 3] - 277661*CHe[3, 3] + 12600*CHl1[1, 1] + 
            12600*CHl1[2, 2] - 289393*CHl1[3, 3] + 497619*CHl3[1, 1] + 
            497619*CHl3[2, 2] + 545391*CHl3[3, 3] - 164301*CHq1[1, 1] - 
            164301*CHq1[2, 2] + 14901*CHq1[3, 3] - 226617*CHq3[1, 1] - 
            226617*CHq3[2, 2] - 69819*CHq3[3, 3] - 227802*CHu[1, 1] - 
            227802*CHu[2, 2] - 7200*CHu[3, 3]) + 3*MW2*MZ2^12*
           (80946*CHd[1, 1] + 80946*CHd[2, 2] + 80946*CHd[3, 3] - 
            223742*CHe[3, 3] + 11520*CHl1[1, 1] + 11520*CHl1[2, 2] - 
            315621*CHl1[3, 3] + 23866*CHl3[1, 1] + 23866*CHl3[2, 2] + 
            182755*CHl3[3, 3] - 211986*CHq1[1, 1] - 211986*CHq1[2, 2] - 
            71343*CHq1[3, 3] - 81660*CHq3[1, 1] - 81660*CHq3[2, 2] - 
            48523*CHq3[3, 3] - 161892*CHu[1, 1] - 161892*CHu[2, 2] - 
            900*CHu[3, 3]) - 2048*MW2^12*MZ2*(14070*CHd[1, 1] + 
            14070*CHd[2, 2] + 14070*CHd[3, 3] - 43064*CHe[3, 3] - 
            43064*CHl1[3, 3] + 30357*CHl3[1, 1] + 30357*CHl3[2, 2] + 
            56336*CHl3[3, 3] - 16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 
            8652*CHq1[3, 3] - 13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 
            480*CHq3[3, 3] - 28140*CHu[1, 1] - 28140*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^11*(-1446180*CHd[1, 1] - 
            1446180*CHd[2, 2] - 1446180*CHd[3, 3] + 4056148*CHe[3, 3] - 
            264384*CHl1[1, 1] - 264384*CHl1[2, 2] + 4638689*CHl1[3, 3] - 
            559800*CHl3[1, 1] - 559800*CHl3[2, 2] - 2902343*CHl3[3, 3] + 
            3136164*CHq1[1, 1] + 3136164*CHq1[2, 2] + 1103691*CHq1[3, 3] + 
            1678194*CHq3[1, 1] + 1678194*CHq3[2, 2] + 1078179*CHq3[3, 3] + 
            2892360*CHu[1, 1] + 2892360*CHu[2, 2] + 30960*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(7396941*CHd[1, 1] + 7396941*CHd[2, 2] + 
            7396941*CHd[3, 3] - 18980271*CHe[3, 3] - 1723896*CHl1[1, 1] - 
            1723896*CHl1[2, 2] - 18223479*CHl1[3, 3] - 4325058*CHl3[1, 1] - 
            4325058*CHl3[2, 2] + 9701969*CHl3[3, 3] - 9665877*CHq1[1, 1] - 
            9665877*CHq1[2, 2] + 414507*CHq1[3, 3] + 529983*CHq3[1, 1] + 
            529983*CHq3[2, 2] - 687105*CHq3[3, 3] - 14793882*CHu[1, 1] - 
            14793882*CHu[2, 2] + 55890*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (2195775*CHd[1, 1] + 2195775*CHd[2, 2] + 2195775*CHd[3, 3] - 
            7664737*CHe[3, 3] + 1368576*CHl1[1, 1] + 1368576*CHl1[2, 2] - 
            12243064*CHl1[3, 3] - 616796*CHl3[1, 1] - 616796*CHl3[2, 2] + 
            6495184*CHl3[3, 3] - 8748423*CHq1[1, 1] - 8748423*CHq1[2, 2] - 
            4764708*CHq1[3, 3] - 4282605*CHq3[1, 1] - 4282605*CHq3[2, 2] - 
            2320464*CHq3[3, 3] - 4391550*CHu[1, 1] - 4391550*CHu[2, 2] + 
            65718*CHu[3, 3]) - 64*MW2^9*MZ2^4*(1629966*CHd[1, 1] + 
            1629966*CHd[2, 2] + 1629966*CHd[3, 3] - 4996160*CHe[3, 3] - 
            931320*CHl1[1, 1] - 931320*CHl1[2, 2] - 4342570*CHl1[3, 3] - 
            7246557*CHl3[1, 1] - 7246557*CHl3[2, 2] - 610482*CHl3[3, 3] - 
            1392366*CHq1[1, 1] - 1392366*CHq1[2, 2] + 1165116*CHq1[3, 3] + 
            3183198*CHq3[1, 1] + 3183198*CHq3[2, 2] + 1334088*CHq3[3, 3] - 
            3259932*CHu[1, 1] - 3259932*CHu[2, 2] + 101736*CHu[3, 3])) - 
        MT2^7*(24576*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[3, 3] - 22*CHl1[3, 3] + CHl3[1, 1] + CHl3[2, 2] + 
            22*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 
            2*CHq3[1, 1] - 2*CHq3[2, 2] + 16*CHq3[3, 3] - 12*CHu[1, 1] - 
            12*CHu[2, 2]) + 2*MW2^2*MZ2^9*(271305*CHd[1, 1] + 
            271305*CHd[2, 2] + 271305*CHd[3, 3] - 759215*CHe[3, 3] + 
            44064*CHl1[1, 1] + 44064*CHl1[2, 2] - 918320*CHl1[3, 3] + 
            132656*CHl3[1, 1] + 132656*CHl3[2, 2] + 555752*CHl3[3, 3] - 
            615969*CHq1[1, 1] - 615969*CHq1[2, 2] - 265644*CHq1[3, 3] - 
            300699*CHq3[1, 1] - 300699*CHq3[2, 2] - 272808*CHq3[3, 3] - 
            542610*CHu[1, 1] - 542610*CHu[2, 2] - 47502*CHu[3, 3]) + 
          8*MW2^4*MZ2^7*(608325*CHd[1, 1] + 608325*CHd[2, 2] + 
            608325*CHd[3, 3] - 1550787*CHe[3, 3] + 14472*CHl1[1, 1] + 
            14472*CHl1[2, 2] - 1644110*CHl1[3, 3] + 442476*CHl3[1, 1] + 
            442476*CHl3[2, 2] + 1093746*CHl3[3, 3] - 1067541*CHq1[1, 1] - 
            1067541*CHq1[2, 2] - 361164*CHq1[3, 3] - 520155*CHq3[1, 1] - 
            520155*CHq3[2, 2] - 384180*CHq3[3, 3] - 1216650*CHu[1, 1] - 
            1216650*CHu[2, 2] - 40248*CHu[3, 3]) - 256*MW2^8*MZ2^3*
           (3159*CHd[1, 1] + 3159*CHd[2, 2] + 3159*CHd[3, 3] - 
            309*CHe[3, 3] + 3456*CHl1[1, 1] + 3456*CHl1[2, 2] - 
            3713*CHl1[3, 3] + 60430*CHl3[1, 1] + 60430*CHl3[2, 2] + 
            36639*CHl3[3, 3] - 8343*CHq1[1, 1] - 8343*CHq1[2, 2] - 
            14373*CHq1[3, 3] - 25443*CHq3[1, 1] - 25443*CHq3[2, 2] - 
            13341*CHq3[3, 3] - 6318*CHu[1, 1] - 6318*CHu[2, 2] - 
            11304*CHu[3, 3]) + 512*MW2^9*MZ2^2*(3279*CHd[1, 1] + 
            3279*CHd[2, 2] + 3279*CHd[3, 3] - 7399*CHe[3, 3] + 
            360*CHl1[1, 1] + 360*CHl1[2, 2] - 7811*CHl1[3, 3] + 
            14517*CHl3[1, 1] + 14517*CHl3[2, 2] + 16221*CHl3[3, 3] - 
            4719*CHq1[1, 1] - 4719*CHq1[2, 2] - 1833*CHq1[3, 3] - 
            6483*CHq3[1, 1] - 6483*CHq3[2, 2] + 663*CHq3[3, 3] - 
            6558*CHu[1, 1] - 6558*CHu[2, 2] - 2592*CHu[3, 3]) + 
          MZ2^11*(5190*CHd[1, 1] + 5190*CHd[2, 2] + 5190*CHd[3, 3] - 
            13258*CHe[3, 3] - 24269*CHl1[3, 3] + 4080*CHl3[1, 1] + 
            4080*CHl3[2, 2] + 12971*CHl3[3, 3] - 15990*CHq1[1, 1] - 
            15990*CHq1[2, 2] - 5295*CHq1[3, 3] - 3600*CHq3[1, 1] - 
            3600*CHq3[2, 2] - 4095*CHq3[3, 3] - 10380*CHu[1, 1] - 
            10380*CHu[2, 2] - 900*CHu[3, 3]) - 2048*MW2^10*MZ2*
           (402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 1192*CHe[3, 3] - 
            1192*CHl1[3, 3] + 723*CHl3[1, 1] + 723*CHl3[2, 2] + 
            1648*CHl3[3, 3] - 474*CHq1[1, 1] - 474*CHq1[2, 2] + 
            132*CHq1[3, 3] - 378*CHq3[1, 1] - 378*CHq3[2, 2] + 
            600*CHq3[3, 3] - 804*CHu[1, 1] - 804*CHu[2, 2] - 126*CHu[3, 3]) + 
          MW2*MZ2^10*(-80946*CHd[1, 1] - 80946*CHd[2, 2] - 80946*CHd[3, 3] + 
            226782*CHe[3, 3] - 11520*CHl1[1, 1] - 11520*CHl1[2, 2] + 
            317241*CHl1[3, 3] - 27576*CHl3[1, 1] - 27576*CHl3[2, 2] - 
            181135*CHl3[3, 3] + 211986*CHq1[1, 1] + 211986*CHq1[2, 2] + 
            85023*CHq1[3, 3] + 81660*CHq3[1, 1] + 81660*CHq3[2, 2] + 
            79863*CHq3[3, 3] + 161892*CHu[1, 1] + 161892*CHu[2, 2] + 
            15120*CHu[3, 3]) - 64*MW2^7*MZ2^4*(44322*CHd[1, 1] + 
            44322*CHd[2, 2] + 44322*CHd[3, 3] - 141424*CHe[3, 3] - 
            26856*CHl1[1, 1] - 26856*CHl1[2, 2] - 120638*CHl1[3, 3] - 
            245739*CHl3[1, 1] - 245739*CHl3[2, 2] - 30486*CHl3[3, 3] - 
            36546*CHq1[1, 1] - 36546*CHq1[2, 2] + 73500*CHq1[3, 3] + 
            95394*CHq3[1, 1] + 95394*CHq3[2, 2] + 89280*CHq3[3, 3] - 
            88644*CHu[1, 1] - 88644*CHu[2, 2] + 52920*CHu[3, 3]) - 
          8*MW2^5*MZ2^6*(915663*CHd[1, 1] + 915663*CHd[2, 2] + 
            915663*CHd[3, 3] - 2271317*CHe[3, 3] - 84240*CHl1[1, 1] - 
            84240*CHl1[2, 2] - 2302291*CHl1[3, 3] + 293958*CHl3[1, 1] + 
            293958*CHl3[2, 2] + 1498589*CHl3[3, 3] - 1405839*CHq1[1, 1] - 
            1405839*CHq1[2, 2] - 237435*CHq1[3, 3] - 458151*CHq3[1, 1] - 
            458151*CHq3[2, 2] - 209691*CHq3[3, 3] - 1831326*CHu[1, 1] - 
            1831326*CHu[2, 2] + 55512*CHu[3, 3]) + 32*MW2^6*MZ2^5*
           (209175*CHd[1, 1] + 209175*CHd[2, 2] + 209175*CHd[3, 3] - 
            538293*CHe[3, 3] - 51624*CHl1[1, 1] - 51624*CHl1[2, 2] - 
            514245*CHl1[3, 3] - 193758*CHl3[1, 1] - 193758*CHl3[2, 2] + 
            255955*CHl3[3, 3] - 270447*CHq1[1, 1] - 270447*CHq1[2, 2] + 
            57057*CHq1[3, 3] + 32589*CHq3[1, 1] + 32589*CHq3[2, 2] + 
            88773*CHq3[3, 3] - 418350*CHu[1, 1] - 418350*CHu[2, 2] + 
            66438*CHu[3, 3]) + 2*MW2^3*MZ2^8*(-1029723*CHd[1, 1] - 
            1029723*CHd[2, 2] - 1029723*CHd[3, 3] + 2761773*CHe[3, 3] - 
            116352*CHl1[1, 1] - 116352*CHl1[2, 2] + 3080289*CHl1[3, 3] - 
            731748*CHl3[1, 1] - 731748*CHl3[2, 2] - 1969103*CHl3[3, 3] + 
            2050971*CHq1[1, 1] + 2050971*CHq1[2, 2] + 850809*CHq1[3, 3] + 
            1081479*CHq3[1, 1] + 1081479*CHq3[2, 2] + 909969*CHq3[3, 3] + 
            2059446*CHu[1, 1] + 2059446*CHu[2, 2] + 141480*CHu[3, 3])) + 
        MT2^6*(49152*MW2^12*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            77*CHe[3, 3] - 77*CHl1[3, 3] + 16*CHl3[1, 1] + 16*CHl3[2, 2] + 
            77*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + MZ2^12*(-5190*CHd[1, 1] - 5190*CHd[2, 2] - 
            5190*CHd[3, 3] + 13018*CHe[3, 3] + 24149*CHl1[3, 3] - 
            3780*CHl3[1, 1] - 3780*CHl3[2, 2] - 13091*CHl3[3, 3] + 
            15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 4395*CHq1[3, 3] + 
            3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 2595*CHq3[3, 3] + 
            10380*CHu[1, 1] + 10380*CHu[2, 2]) - 2*MW2^4*MZ2^8*
           (9641361*CHd[1, 1] + 9641361*CHd[2, 2] + 9641361*CHd[3, 3] - 
            25555215*CHe[3, 3] + 872352*CHl1[1, 1] + 872352*CHl1[2, 2] - 
            28139639*CHl1[3, 3] + 6338160*CHl3[1, 1] + 6338160*CHl3[2, 2] + 
            18157529*CHl3[3, 3] - 18626961*CHq1[1, 1] - 18626961*CHq1[2, 2] - 
            6723519*CHq1[3, 3] - 9650973*CHq3[1, 1] - 9650973*CHq3[2, 2] - 
            7078647*CHq3[3, 3] - 19282722*CHu[1, 1] - 19282722*CHu[2, 2] - 
            449496*CHu[3, 3]) + 2*MW2^3*MZ2^9*(2928858*CHd[1, 1] + 
            2928858*CHd[2, 2] + 2928858*CHd[3, 3] - 8049122*CHe[3, 3] + 
            424800*CHl1[1, 1] + 424800*CHl1[2, 2] - 9490025*CHl1[3, 3] + 
            1439468*CHl3[1, 1] + 1439468*CHl3[2, 2] + 5877871*CHl3[3, 3] - 
            6362754*CHq1[1, 1] - 6362754*CHq1[2, 2] - 2412093*CHq1[3, 3] - 
            3186372*CHq3[1, 1] - 3186372*CHq3[2, 2] - 2345349*CHq3[3, 3] - 
            5857716*CHu[1, 1] - 5857716*CHu[2, 2] - 159138*CHu[3, 3]) + 
          8*MW2^5*MZ2^7*(5173938*CHd[1, 1] + 5173938*CHd[2, 2] + 
            5173938*CHd[3, 3] - 13183154*CHe[3, 3] + 17064*CHl1[1, 1] + 
            17064*CHl1[2, 2] - 13843845*CHl1[3, 3] + 3294168*CHl3[1, 1] + 
            3294168*CHl3[2, 2] + 9122027*CHl3[3, 3] - 8878626*CHq1[1, 1] - 
            8878626*CHq1[2, 2] - 2652903*CHq1[3, 3] - 4099236*CHq3[1, 1] - 
            4099236*CHq3[2, 2] - 2956527*CHq3[3, 3] - 10347876*CHu[1, 1] - 
            10347876*CHu[2, 2] - 117144*CHu[3, 3]) - 256*MW2^9*MZ2^3*
           (28671*CHd[1, 1] + 28671*CHd[2, 2] + 28671*CHd[3, 3] - 
            26729*CHe[3, 3] + 24912*CHl1[1, 1] + 24912*CHl1[2, 2] - 
            49137*CHl1[3, 3] + 428668*CHl3[1, 1] + 428668*CHl3[2, 2] + 
            281391*CHl3[3, 3] - 67839*CHq1[1, 1] - 67839*CHq1[2, 2] - 
            55317*CHq1[3, 3] - 191067*CHq3[1, 1] - 191067*CHq3[2, 2] - 
            89949*CHq3[3, 3] - 57342*CHu[1, 1] - 57342*CHu[2, 2] - 
            34632*CHu[3, 3]) + 512*MW2^10*MZ2^2*(24561*CHd[1, 1] + 
            24561*CHd[2, 2] + 24561*CHd[3, 3] - 59477*CHe[3, 3] + 
            2520*CHl1[1, 1] + 2520*CHl1[2, 2] - 62025*CHl1[3, 3] + 
            105513*CHl3[1, 1] + 105513*CHl3[2, 2] + 117559*CHl3[3, 3] - 
            34929*CHq1[1, 1] - 34929*CHq1[2, 2] - 1575*CHq1[3, 3] - 
            46893*CHq3[1, 1] - 46893*CHq3[2, 2] - 7647*CHq3[3, 3] - 
            49122*CHu[1, 1] - 49122*CHu[2, 2] - 7848*CHu[3, 3]) + 
          2*MW2*MZ2^11*(58638*CHd[1, 1] + 58638*CHd[2, 2] + 58638*CHd[3, 3] - 
            157886*CHe[3, 3] + 5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 
            242548*CHl1[3, 3] + 23763*CHl3[1, 1] + 23763*CHl3[2, 2] + 
            136980*CHl3[3, 3] - 161958*CHq1[1, 1] - 161958*CHq1[2, 2] - 
            52584*CHq1[3, 3] - 53430*CHq3[1, 1] - 53430*CHq3[2, 2] - 
            38814*CHq3[3, 3] - 117276*CHu[1, 1] - 117276*CHu[2, 2] - 
            1800*CHu[3, 3]) - 2048*MW2^11*MZ2*(2886*CHd[1, 1] + 
            2886*CHd[2, 2] + 2886*CHd[3, 3] - 8776*CHe[3, 3] - 
            8776*CHl1[3, 3] + 6021*CHl3[1, 1] + 6021*CHl3[2, 2] + 
            11632*CHl3[3, 3] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^10*(-1109232*CHd[1, 1] - 
            1109232*CHd[2, 2] - 1109232*CHd[3, 3] + 3082624*CHe[3, 3] - 
            168768*CHl1[1, 1] - 168768*CHl1[2, 2] + 4043899*CHl1[3, 3] - 
            370378*CHl3[1, 1] - 370378*CHl3[2, 2] - 2392877*CHl3[3, 3] + 
            2715840*CHq1[1, 1] + 2715840*CHq1[2, 2] + 988605*CHq1[3, 3] + 
            1173018*CHq3[1, 1] + 1173018*CHq3[2, 2] + 859857*CHq3[3, 3] + 
            2218464*CHu[1, 1] + 2218464*CHu[2, 2] + 54180*CHu[3, 3]) - 
          64*MW2^8*MZ2^4*(297618*CHd[1, 1] + 297618*CHd[2, 2] + 
            297618*CHd[3, 3] - 960784*CHe[3, 3] - 201816*CHl1[1, 1] - 
            201816*CHl1[2, 2] - 812226*CHl1[3, 3] - 1782913*CHl3[1, 1] - 
            1782913*CHl3[2, 2] - 342570*CHl3[3, 3] - 222450*CHq1[1, 1] - 
            222450*CHq1[2, 2] + 327192*CHq1[3, 3] + 769530*CHq3[1, 1] + 
            769530*CHq3[2, 2] + 478452*CHq3[3, 3] - 595236*CHu[1, 1] - 
            595236*CHu[2, 2] + 164808*CHu[3, 3]) - 8*MW2^6*MZ2^6*
           (7246341*CHd[1, 1] + 7246341*CHd[2, 2] + 7246341*CHd[3, 3] - 
            18148775*CHe[3, 3] - 796176*CHl1[1, 1] - 796176*CHl1[2, 2] - 
            18244753*CHl1[3, 3] + 1662234*CHl3[1, 1] + 1662234*CHl3[2, 2] + 
            11442207*CHl3[3, 3] - 10922661*CHq1[1, 1] - 10922661*CHq1[2, 2] - 
            1860993*CHq1[3, 3] - 3076701*CHq3[1, 1] - 3076701*CHq3[2, 2] - 
            2103897*CHq3[3, 3] - 14492682*CHu[1, 1] - 14492682*CHu[2, 2] + 
            196848*CHu[3, 3]) + 32*MW2^7*MZ2^5*(1552869*CHd[1, 1] + 
            1552869*CHd[2, 2] + 1552869*CHd[3, 3] - 4049567*CHe[3, 3] - 
            415080*CHl1[1, 1] - 415080*CHl1[2, 2] - 3846487*CHl1[3, 3] - 
            1555530*CHl3[1, 1] - 1555530*CHl3[2, 2] + 1725217*CHl3[3, 3] - 
            1966221*CHq1[1, 1] - 1966221*CHq1[2, 2] + 201591*CHq1[3, 3] + 
            418911*CHq3[1, 1] + 418911*CHq3[2, 2] + 314703*CHq3[3, 3] - 
            3105738*CHu[1, 1] - 3105738*CHu[2, 2] + 212706*CHu[3, 3])) + 
        MT2^4*MW2*(245760*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 
            21*CHd[3, 3] - 77*CHe[3, 3] - 77*CHl1[3, 3] + 20*CHl3[1, 1] + 
            20*CHl3[2, 2] + 77*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 14*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + MZ2^13*(-5190*CHd[1, 1] - 
            5190*CHd[2, 2] - 5190*CHd[3, 3] + 13018*CHe[3, 3] + 
            24149*CHl1[3, 3] - 4080*CHl3[1, 1] - 4080*CHl3[2, 2] - 
            13091*CHl3[3, 3] + 15990*CHq1[1, 1] + 15990*CHq1[2, 2] + 
            4395*CHq1[3, 3] + 3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 
            2595*CHq3[3, 3] + 10380*CHu[1, 1] + 10380*CHu[2, 2]) - 
          2*MW2^5*MZ2^8*(44544153*CHd[1, 1] + 44544153*CHd[2, 2] + 
            44544153*CHd[3, 3] - 118558063*CHe[3, 3] + 4698720*CHl1[1, 1] + 
            4698720*CHl1[2, 2] - 131380575*CHl1[3, 3] + 29972652*CHl3[1, 1] + 
            29972652*CHl3[2, 2] + 84901745*CHl3[3, 3] - 87511449*CHq1[1, 1] - 
            87511449*CHq1[2, 2] - 31363647*CHq1[3, 3] - 46422261*CHq3[1, 1] - 
            46422261*CHq3[2, 2] - 31734615*CHq3[3, 3] - 89088306*CHu[1, 1] - 
            89088306*CHu[2, 2] - 625320*CHu[3, 3]) + 8*MW2^6*MZ2^7*
           (25032990*CHd[1, 1] + 25032990*CHd[2, 2] + 25032990*CHd[3, 3] - 
            63842566*CHe[3, 3] + 291816*CHl1[1, 1] + 291816*CHl1[2, 2] - 
            67196157*CHl1[3, 3] + 16692228*CHl3[1, 1] + 16692228*CHl3[2, 2] + 
            44552403*CHl3[3, 3] - 43311342*CHq1[1, 1] - 43311342*CHq1[2, 2] - 
            12679575*CHq1[3, 3] - 20626536*CHq3[1, 1] - 20626536*CHq3[2, 2] - 
            14905551*CHq3[3, 3] - 50065980*CHu[1, 1] - 50065980*CHu[2, 2] - 
            310176*CHu[3, 3]) + 2*MW2^4*MZ2^9*(12210990*CHd[1, 1] + 
            12210990*CHd[2, 2] + 12210990*CHd[3, 3] - 33943354*CHe[3, 3] + 
            2066112*CHl1[1, 1] + 2066112*CHl1[2, 2] - 40816661*CHl1[3, 3] + 
            5562622*CHl3[1, 1] + 5562622*CHl3[2, 2] + 25071395*CHl3[3, 3] - 
            27543606*CHq1[1, 1] - 27543606*CHq1[2, 2] - 10626429*CHq1[3, 3] - 
            13851240*CHq3[1, 1] - 13851240*CHq3[2, 2] - 8950521*CHq3[3, 3] - 
            24421980*CHu[1, 1] - 24421980*CHu[2, 2] - 79182*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-3486714*CHd[1, 1] - 3486714*CHd[2, 2] - 
            3486714*CHd[3, 3] + 9867638*CHe[3, 3] - 611136*CHl1[1, 1] - 
            611136*CHl1[2, 2] + 14051921*CHl1[3, 3] - 540464*CHl3[1, 1] - 
            540464*CHl3[2, 2] - 8033175*CHl3[3, 3] + 9477258*CHq1[1, 1] + 
            9477258*CHq1[2, 2] + 3605259*CHq1[3, 3] + 3702132*CHq3[1, 1] + 
            3702132*CHq3[2, 2] + 2076099*CHq3[3, 3] + 6973428*CHu[1, 1] + 
            6973428*CHu[2, 2] - 68292*CHu[3, 3]) - 256*MW2^10*MZ2^3*
           (140139*CHd[1, 1] + 140139*CHd[2, 2] + 140139*CHd[3, 3] - 
            144953*CHe[3, 3] + 124560*CHl1[1, 1] + 124560*CHl1[2, 2] - 
            251773*CHl1[3, 3] + 2066102*CHl3[1, 1] + 2066102*CHl3[2, 2] + 
            1378147*CHl3[3, 3] - 335403*CHq1[1, 1] - 335403*CHq1[2, 2] - 
            176841*CHq1[3, 3] - 952311*CHq3[1, 1] - 952311*CHq3[2, 2] - 
            414177*CHq3[3, 3] - 280278*CHu[1, 1] - 280278*CHu[2, 2] - 
            52488*CHu[3, 3]) - 8*MW2^7*MZ2^6*(35877129*CHd[1, 1] + 
            35877129*CHd[2, 2] + 35877129*CHd[3, 3] - 89879075*CHe[3, 3] - 
            3766032*CHl1[1, 1] - 3766032*CHl1[2, 2] - 90438013*CHl1[3, 3] + 
            9837558*CHl3[1, 1] + 9837558*CHl3[2, 2] + 57275571*CHl3[3, 3] - 
            54320937*CHq1[1, 1] - 54320937*CHq1[2, 2] - 9409341*CHq1[3, 3] - 
            16146657*CHq3[1, 1] - 16146657*CHq3[2, 2] - 13545693*CHq3[3, 3] - 
            71754258*CHu[1, 1] - 71754258*CHu[2, 2] - 34704*CHu[3, 3]) + 
          512*MW2^11*MZ2^2*(122517*CHd[1, 1] + 122517*CHd[2, 2] + 
            122517*CHd[3, 3] - 303229*CHe[3, 3] + 12600*CHl1[1, 1] + 
            12600*CHl1[2, 2] - 315129*CHl1[3, 3] + 517611*CHl3[1, 1] + 
            517611*CHl3[2, 2] + 580679*CHl3[3, 3] - 174357*CHq1[1, 1] - 
            174357*CHq1[2, 2] + 16677*CHq1[3, 3] - 234369*CHq3[1, 1] - 
            234369*CHq3[2, 2] - 67611*CHq3[3, 3] - 245034*CHu[1, 1] - 
            245034*CHu[2, 2] - 12600*CHu[3, 3]) + 4*MW2*MZ2^12*
           (13749*CHd[1, 1] + 13749*CHd[2, 2] + 13749*CHd[3, 3] - 
            39619*CHe[3, 3] + 2880*CHl1[1, 1] + 2880*CHl1[2, 2] - 
            48692*CHl1[3, 3] + 2814*CHl3[1, 1] + 2814*CHl3[2, 2] + 
            29352*CHl3[3, 3] - 33009*CHq1[1, 1] - 33009*CHq1[2, 2] - 
            11307*CHq1[3, 3] - 15915*CHq3[1, 1] - 15915*CHq3[2, 2] - 
            12747*CHq3[3, 3] - 27498*CHu[1, 1] - 27498*CHu[2, 2] - 
            675*CHu[3, 3]) - 2048*MW2^12*MZ2*(14430*CHd[1, 1] + 
            14430*CHd[2, 2] + 14430*CHd[3, 3] - 44300*CHe[3, 3] - 
            44300*CHl1[3, 3] + 30939*CHl3[1, 1] + 30939*CHl3[2, 2] + 
            57740*CHl3[3, 3] - 16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 
            8760*CHq1[3, 3] - 13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 
            1740*CHq3[3, 3] - 28860*CHu[1, 1] - 28860*CHu[2, 2] - 
            630*CHu[3, 3]) + 2*MW2^2*MZ2^11*(21885*CHd[1, 1] + 
            21885*CHd[2, 2] + 21885*CHd[3, 3] - 35675*CHe[3, 3] - 
            15264*CHl1[1, 1] - 15264*CHl1[2, 2] - 297894*CHl1[3, 3] - 
            9302*CHl3[1, 1] - 9302*CHl3[2, 2] + 125674*CHl3[3, 3] - 
            193821*CHq1[1, 1] - 193821*CHq1[2, 2] - 60258*CHq1[3, 3] + 
            33549*CHq3[1, 1] + 33549*CHq3[2, 2] + 67338*CHq3[3, 3] - 
            43770*CHu[1, 1] - 43770*CHu[2, 2] + 13230*CHu[3, 3]) - 
          64*MW2^9*MZ2^4*(1514322*CHd[1, 1] + 1514322*CHd[2, 2] + 
            1514322*CHd[3, 3] - 4819060*CHe[3, 3] - 1006200*CHl1[1, 1] - 
            1006200*CHl1[2, 2] - 4100374*CHl1[3, 3] - 8468111*CHl3[1, 1] - 
            8468111*CHl3[2, 2] - 1559838*CHl3[3, 3] - 1150002*CHq1[1, 1] - 
            1150002*CHq1[2, 2] + 1212192*CHq1[3, 3] + 3795786*CHq3[1, 1] + 
            3795786*CHq3[2, 2] + 1743396*CHq3[3, 3] - 3028644*CHu[1, 1] - 
            3028644*CHu[2, 2] + 225720*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (7789617*CHd[1, 1] + 7789617*CHd[2, 2] + 7789617*CHd[3, 3] - 
            20289055*CHe[3, 3] - 2047752*CHl1[1, 1] - 2047752*CHl1[2, 2] - 
            19303323*CHl1[3, 3] - 7033480*CHl3[1, 1] - 7033480*CHl3[2, 2] + 
            8878013*CHl3[3, 3] - 9897849*CHq1[1, 1] - 9897849*CHq1[2, 2] + 
            556191*CHq1[3, 3] + 1891011*CHq3[1, 1] + 1891011*CHq3[2, 2] + 
            107523*CHq3[3, 3] - 15579234*CHu[1, 1] - 15579234*CHu[2, 2] + 
            228942*CHu[3, 3])) - MT2^5*MW2*
         (24576*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            462*CHe[3, 3] - 462*CHl1[3, 3] + 115*CHl3[1, 1] + 
            115*CHl3[2, 2] + 462*CHl3[3, 3] - 126*CHq1[1, 1] - 
            126*CHq1[2, 2] + 126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 
            112*CHq3[3, 3] - 252*CHu[1, 1] - 252*CHu[2, 2]) - 
          2*MW2^4*MZ2^8*(31357383*CHd[1, 1] + 31357383*CHd[2, 2] + 
            31357383*CHd[3, 3] - 82900041*CHe[3, 3] + 2674944*CHl1[1, 1] + 
            2674944*CHl1[2, 2] - 91003085*CHl1[3, 3] + 20290152*CHl3[1, 1] + 
            20290152*CHl3[2, 2] + 58839843*CHl3[3, 3] - 60151047*CHq1[1, 1] - 
            60151047*CHq1[2, 2] - 20963469*CHq1[3, 3] - 31033539*CHq3[1, 1] - 
            31033539*CHq3[2, 2] - 21856725*CHq3[3, 3] - 62714766*CHu[1, 1] - 
            62714766*CHu[2, 2] - 721800*CHu[3, 3]) + 8*MW2^5*MZ2^7*
           (16437477*CHd[1, 1] + 16437477*CHd[2, 2] + 16437477*CHd[3, 3] - 
            41882507*CHe[3, 3] - 33048*CHl1[1, 1] - 33048*CHl1[2, 2] - 
            43870570*CHl1[3, 3] + 10082196*CHl3[1, 1] + 10082196*CHl3[2, 2] + 
            28827926*CHl3[3, 3] - 28041717*CHq1[1, 1] - 28041717*CHq1[2, 2] - 
            8079864*CHq1[3, 3] - 12755859*CHq3[1, 1] - 12755859*CHq3[2, 2] - 
            9307128*CHq3[3, 3] - 32874954*CHu[1, 1] - 32874954*CHu[2, 2] - 
            231552*CHu[3, 3]) + 2*MW2^3*MZ2^9*(9816297*CHd[1, 1] + 
            9816297*CHd[2, 2] + 9816297*CHd[3, 3] - 26882355*CHe[3, 3] + 
            1390752*CHl1[1, 1] + 1390752*CHl1[2, 2] - 31531476*CHl1[3, 3] + 
            4840620*CHl3[1, 1] + 4840620*CHl3[2, 2] + 19621604*CHl3[3, 3] - 
            21139233*CHq1[1, 1] - 21139233*CHq1[2, 2] - 7805496*CHq1[3, 3] - 
            10640595*CHq3[1, 1] - 10640595*CHq3[2, 2] - 7250016*CHq3[3, 3] - 
            19632594*CHu[1, 1] - 19632594*CHu[2, 2] - 212454*CHu[3, 3]) - 
          256*MW2^9*MZ2^3*(92571*CHd[1, 1] + 92571*CHd[2, 2] + 
            92571*CHd[3, 3] - 105065*CHe[3, 3] + 75456*CHl1[1, 1] + 
            75456*CHl1[2, 2] - 170833*CHl1[3, 3] + 1283910*CHl3[1, 1] + 
            1283910*CHl3[2, 2] + 868815*CHl3[3, 3] - 212955*CHq1[1, 1] - 
            212955*CHq1[2, 2] - 121377*CHq1[3, 3] - 586167*CHq3[1, 1] - 
            586167*CHq3[2, 2] - 263529*CHq3[3, 3] - 185142*CHu[1, 1] - 
            185142*CHu[2, 2] - 56376*CHu[3, 3]) + 512*MW2^10*MZ2^2*
           (75291*CHd[1, 1] + 75291*CHd[2, 2] + 75291*CHd[3, 3] - 
            186151*CHe[3, 3] + 7560*CHl1[1, 1] + 7560*CHl1[2, 2] - 
            193459*CHl1[3, 3] + 316959*CHl3[1, 1] + 316959*CHl3[2, 2] + 
            356653*CHl3[3, 3] - 106683*CHq1[1, 1] - 106683*CHq1[2, 2] + 
            6459*CHq1[3, 3] - 142191*CHq3[1, 1] - 142191*CHq3[2, 2] - 
            35421*CHq3[3, 3] - 150582*CHu[1, 1] - 150582*CHu[2, 2] - 
            12960*CHu[3, 3]) + 2*MZ2^12*(-10380*CHd[1, 1] - 10380*CHd[2, 2] - 
            10380*CHd[3, 3] + 25976*CHe[3, 3] + 48268*CHl1[3, 3] - 
            6585*CHl3[1, 1] - 6585*CHl3[2, 2] - 26212*CHl3[3, 3] + 
            31980*CHq1[1, 1] + 31980*CHq1[2, 2] + 8790*CHq1[3, 3] + 
            7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 3240*CHq3[3, 3] + 
            20760*CHu[1, 1] + 20760*CHu[2, 2] - 450*CHu[3, 3]) - 
          6144*MW2^11*MZ2*(2910*CHd[1, 1] + 2910*CHd[2, 2] + 2910*CHd[3, 3] - 
            8920*CHe[3, 3] - 8920*CHl1[3, 3] + 6211*CHl3[1, 1] + 
            6211*CHl3[2, 2] + 11664*CHl3[3, 3] - 3414*CHq1[1, 1] - 
            3414*CHq1[2, 2] + 1692*CHq1[3, 3] - 2678*CHq3[1, 1] - 
            2678*CHq3[2, 2] + 780*CHq3[3, 3] - 5820*CHu[1, 1] - 
            5820*CHu[2, 2] - 210*CHu[3, 3]) + MW2*MZ2^11*(432774*CHd[1, 1] + 
            432774*CHd[2, 2] + 432774*CHd[3, 3] - 1169154*CHe[3, 3] + 
            46080*CHl1[1, 1] + 46080*CHl1[2, 2] - 1769877*CHl1[3, 3] + 
            148224*CHl3[1, 1] + 148224*CHl3[2, 2] + 1005667*CHl3[3, 3] - 
            1183734*CHq1[1, 1] - 1183734*CHq1[2, 2] - 384507*CHq1[3, 3] - 
            402240*CHq3[1, 1] - 402240*CHq3[2, 2] - 237027*CHq3[3, 3] - 
            865548*CHu[1, 1] - 865548*CHu[2, 2] + 4320*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-3870306*CHd[1, 1] - 3870306*CHd[2, 2] - 
            3870306*CHd[3, 3] + 10739734*CHe[3, 3] - 594432*CHl1[1, 1] - 
            594432*CHl1[2, 2] + 13952761*CHl1[3, 3] - 1263334*CHl3[1, 1] - 
            1263334*CHl3[2, 2] - 8305711*CHl3[3, 3] + 9379458*CHq1[1, 1] + 
            9379458*CHq1[2, 2] + 3368079*CHq1[3, 3] + 4120452*CHq3[1, 1] + 
            4120452*CHq3[2, 2] + 2673363*CHq3[3, 3] + 7740612*CHu[1, 1] + 
            7740612*CHu[2, 2] + 42336*CHu[3, 3]) - 8*MW2^6*MZ2^6*
           (22575723*CHd[1, 1] + 22575723*CHd[2, 2] + 22575723*CHd[3, 3] - 
            56696121*CHe[3, 3] - 2595024*CHl1[1, 1] - 2595024*CHl1[2, 2] - 
            56864535*CHl1[3, 3] + 4553466*CHl3[1, 1] + 4553466*CHl3[2, 2] + 
            35277145*CHl3[3, 3] - 33849771*CHq1[1, 1] - 33849771*CHq1[2, 2] - 
            5751615*CHq1[3, 3] - 9099747*CHq3[1, 1] - 9099747*CHq3[2, 2] - 
            7394967*CHq3[3, 3] - 45151446*CHu[1, 1] - 45151446*CHu[2, 2] + 
            223992*CHu[3, 3]) - 64*MW2^8*MZ2^4*(880218*CHd[1, 1] + 
            880218*CHd[2, 2] + 880218*CHd[3, 3] - 2851092*CHe[3, 3] - 
            619272*CHl1[1, 1] - 619272*CHl1[2, 2] - 2402842*CHl1[3, 3] - 
            5396617*CHl3[1, 1] - 5396617*CHl3[2, 2] - 1155282*CHl3[3, 3] - 
            633978*CHq1[1, 1] - 633978*CHq1[2, 2] + 800316*CHq1[3, 3] + 
            2410362*CHq3[1, 1] + 2410362*CHq3[2, 2] + 1245408*CHq3[3, 3] - 
            1760436*CHu[1, 1] - 1760436*CHu[2, 2] + 261720*CHu[3, 3]) + 
          32*MW2^7*MZ2^5*(4747251*CHd[1, 1] + 4747251*CHd[2, 2] + 
            4747251*CHd[3, 3] - 12427325*CHe[3, 3] - 1298952*CHl1[1, 1] - 
            1298952*CHl1[2, 2] - 11784457*CHl1[3, 3] - 4870434*CHl3[1, 1] - 
            4870434*CHl3[2, 2] + 5110959*CHl3[3, 3] - 5971755*CHq1[1, 1] - 
            5971755*CHq1[2, 2] + 420357*CHq1[3, 3] + 1447521*CHq3[1, 1] + 
            1447521*CHq3[2, 2] + 501933*CHq3[3, 3] - 9494502*CHu[1, 1] - 
            9494502*CHu[2, 2] + 320094*CHu[3, 3]))) + 
      MH2^2*(MW2^6*(MW2 + MZ2)*(-2*MW2^3*MZ2^8*(458067*CHd[1, 1] + 
            458067*CHd[2, 2] + 458067*CHd[3, 3] - 1214301*CHe[3, 3] + 
            58176*CHl1[1, 1] + 58176*CHl1[2, 2] - 1413045*CHl1[3, 3] + 
            379344*CHl3[1, 1] + 379344*CHl3[2, 2] + 1111651*CHl3[3, 3] - 
            968691*CHq1[1, 1] - 968691*CHq1[2, 2] - 420909*CHq1[3, 3] - 
            629799*CHq3[1, 1] - 629799*CHq3[2, 2] - 379413*CHq3[3, 3] - 
            916134*CHu[1, 1] - 916134*CHu[2, 2]) - 8*MW2^5*MZ2^6*
           (423663*CHd[1, 1] + 423663*CHd[2, 2] + 423663*CHd[3, 3] - 
            1035781*CHe[3, 3] - 42120*CHl1[1, 1] - 42120*CHl1[2, 2] - 
            1060475*CHl1[3, 3] + 172812*CHl3[1, 1] + 172812*CHl3[2, 2] + 
            839965*CHl3[3, 3] - 668751*CHq1[1, 1] - 668751*CHq1[2, 2] - 
            110379*CHq1[3, 3] - 312303*CHq3[1, 1] - 312303*CHq3[2, 2] - 
            187059*CHq3[3, 3] - 847326*CHu[1, 1] - 847326*CHu[2, 2]) + 
          8*MW2^4*MZ2^7*(277311*CHd[1, 1] + 277311*CHd[2, 2] + 
            277311*CHd[3, 3] - 696921*CHe[3, 3] + 7236*CHl1[1, 1] + 
            7236*CHl1[2, 2] - 756088*CHl1[3, 3] + 235452*CHl3[1, 1] + 
            235452*CHl3[2, 2] + 612840*CHl3[3, 3] - 506919*CHq1[1, 1] - 
            506919*CHq1[2, 2] - 167190*CHq1[3, 3] - 314793*CHq3[1, 1] - 
            314793*CHq3[2, 2] - 185310*CHq3[3, 3] - 554622*CHu[1, 1] - 
            554622*CHu[2, 2]) + 2*MW2^2*MZ2^9*(116280*CHd[1, 1] + 
            116280*CHd[2, 2] + 116280*CHd[3, 3] - 322696*CHe[3, 3] + 
            22032*CHl1[1, 1] + 22032*CHl1[2, 2] - 420385*CHl1[3, 3] + 
            62392*CHl3[1, 1] + 62392*CHl3[2, 2] + 316651*CHl3[3, 3] - 
            288612*CHq1[1, 1] - 288612*CHq1[2, 2] - 142875*CHq1[3, 3] - 
            170802*CHq3[1, 1] - 170802*CHq3[2, 2] - 107607*CHq3[3, 3] - 
            232560*CHu[1, 1] - 232560*CHu[2, 2]) + 64*MW2^6*MZ2^5*
           (48615*CHd[1, 1] + 48615*CHd[2, 2] + 48615*CHd[3, 3] - 
            123003*CHe[3, 3] - 12906*CHl1[1, 1] - 12906*CHl1[2, 2] - 
            117762*CHl1[3, 3] - 43584*CHl3[1, 1] - 43584*CHl3[2, 2] + 
            74788*CHl3[3, 3] - 63933*CHq1[1, 1] - 63933*CHq1[2, 2] + 
            7854*CHq1[3, 3] - 1917*CHq3[1, 1] - 1917*CHq3[2, 2] - 
            4644*CHq3[3, 3] - 97230*CHu[1, 1] - 97230*CHu[2, 2]) - 
          128*MW2^7*MZ2^4*(10041*CHd[1, 1] + 10041*CHd[2, 2] + 
            10041*CHd[3, 3] - 30874*CHe[3, 3] - 6714*CHl1[1, 1] - 
            6714*CHl1[2, 2] - 26183*CHl1[3, 3] - 58368*CHl3[1, 1] - 
            58368*CHl3[2, 2] - 3645*CHl3[3, 3] - 8097*CHq1[1, 1] - 
            8097*CHq1[2, 2] + 10194*CHq1[3, 3] + 20811*CHq3[1, 1] + 
            20811*CHq3[2, 2] + 7896*CHq3[3, 3] - 20082*CHu[1, 1] - 
            20082*CHu[2, 2]) - 256*MW2^8*MZ2^3*(1755*CHd[1, 1] + 
            1755*CHd[2, 2] + 1755*CHd[3, 3] - 1689*CHe[3, 3] + 
            1728*CHl1[1, 1] + 1728*CHl1[2, 2] - 3151*CHl1[3, 3] + 
            29207*CHl3[1, 1] + 29207*CHl3[2, 2] + 17025*CHl3[3, 3] - 
            4347*CHq1[1, 1] - 4347*CHq1[2, 2] - 2799*CHq1[3, 3] - 
            12195*CHq3[1, 1] - 12195*CHq3[2, 2] - 4359*CHq3[3, 3] - 
            3510*CHu[1, 1] - 3510*CHu[2, 2]) + 512*MW2^9*MZ2^2*
           (1653*CHd[1, 1] + 1653*CHd[2, 2] + 1653*CHd[3, 3] - 
            4073*CHe[3, 3] + 180*CHl1[1, 1] + 180*CHl1[2, 2] - 
            4237*CHl1[3, 3] + 7317*CHl3[1, 1] + 7317*CHl3[2, 2] + 
            7779*CHl3[3, 3] - 2373*CHq1[1, 1] - 2373*CHq1[2, 2] + 
            249*CHq1[3, 3] - 3201*CHq3[1, 1] - 3201*CHq3[2, 2] - 
            831*CHq3[3, 3] - 3306*CHu[1, 1] - 3306*CHu[2, 2]) + 
          4*MZ2^11*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1136*CHe[3, 3] - 2773*CHl1[3, 3] + 360*CHl3[1, 1] + 
            360*CHl3[2, 2] + 1882*CHl3[3, 3] - 1830*CHq1[1, 1] - 
            1830*CHq1[2, 2] - 915*CHq1[3, 3] - 450*CHq3[1, 1] - 
            450*CHq3[2, 2] - 390*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2]) - 2048*MW2^10*MZ2*(201*CHd[1, 1] + 201*CHd[2, 2] + 
            201*CHd[3, 3] - 617*CHe[3, 3] - 617*CHl1[3, 3] + 426*CHl3[1, 1] + 
            426*CHl3[2, 2] + 803*CHl3[3, 3] - 237*CHq1[1, 1] - 
            237*CHq1[2, 2] + 129*CHq1[3, 3] - 189*CHq3[1, 1] - 
            189*CHq3[2, 2] - 3*CHq3[3, 3] - 402*CHu[1, 1] - 402*CHu[2, 2]) + 
          12288*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            22*CHe[3, 3] - 22*CHl1[3, 3] + 5*CHl3[1, 1] + 5*CHl3[2, 2] + 
            22*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 
            2*CHq3[1, 1] - 2*CHq3[2, 2] + 2*CHq3[3, 3] - 12*CHu[1, 1] - 
            12*CHu[2, 2]) + MW2*MZ2^10*(-32778*CHd[1, 1] - 32778*CHd[2, 2] - 
            32778*CHd[3, 3] + 90486*CHe[3, 3] - 5760*CHl1[1, 1] - 
            5760*CHl1[2, 2] + 145023*CHl1[3, 3] - 8688*CHl3[1, 1] - 
            8688*CHl3[2, 2] - 104165*CHl3[3, 3] + 98298*CHq1[1, 1] + 
            98298*CHq1[2, 2] + 50769*CHq1[3, 3] + 44880*CHq3[1, 1] + 
            44880*CHq3[2, 2] + 30789*CHq3[3, 3] + 65556*CHu[1, 1] + 
            65556*CHu[2, 2])) - 6*MT2^8*(-2*MW2 + MZ2)^2*
         (16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 5*MZ2^4)*
         (32*MW2^4*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          4*MW2^2*MZ2^2*(4*CHe[3, 3] + 2*CHl1[3, 3] + 15*CHl3[1, 1] + 
            15*CHl3[2, 2] + 2*CHl3[3, 3] - 24*CHq1[3, 3] - 18*CHq3[3, 3] - 
            24*CHu[3, 3]) + 8*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] - 
            CHl3[1, 1] - CHl3[2, 2] + 2*CHl3[3, 3] - 6*CHq1[3, 3] + 
            6*CHq3[3, 3] - 6*CHu[3, 3]) + MZ2^4*(4*CHe[3, 3] + 2*CHl1[3, 3] - 
            5*CHl3[1, 1] - 5*CHl3[2, 2] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 
            25*CHq3[3, 3] + 15*CHu[3, 3]) - 2*MW2*MZ2^3*(2*CHe[3, 3] + 
            2*CHl1[3, 3] - 22*CHl3[1, 1] - 22*CHl3[2, 2] + 2*CHl3[3, 3] + 
            33*CHq1[3, 3] + 45*CHq3[3, 3] + 33*CHu[3, 3])) + 
        MT2*MW2^4*(4*MZ2^13*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1136*CHe[3, 3] - 2773*CHl1[3, 3] + 360*CHl3[1, 1] + 
            360*CHl3[2, 2] + 1882*CHl3[3, 3] - 1830*CHq1[1, 1] - 
            1830*CHq1[2, 2] - 915*CHq1[3, 3] - 450*CHq3[1, 1] - 
            450*CHq3[2, 2] - 390*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2]) - 12288*MW2^13*(42*CHd[1, 1] + 42*CHd[2, 2] + 
            42*CHd[3, 3] - 154*CHe[3, 3] - 154*CHl1[3, 3] + 37*CHl3[1, 1] + 
            37*CHl3[2, 2] + 154*CHl3[3, 3] - 42*CHq1[1, 1] - 42*CHq1[2, 2] + 
            42*CHq1[3, 3] - 14*CHq3[1, 1] - 14*CHq3[2, 2] + 16*CHq3[3, 3] - 
            84*CHu[1, 1] - 84*CHu[2, 2]) + MW2*MZ2^12*(-40458*CHd[1, 1] - 
            40458*CHd[2, 2] - 40458*CHd[3, 3] + 108242*CHe[3, 3] - 
            5760*CHl1[1, 1] - 5760*CHl1[2, 2] + 189181*CHl1[3, 3] - 
            14523*CHl3[1, 1] - 14523*CHl3[2, 2] - 134487*CHl3[3, 3] + 
            127578*CHq1[1, 1] + 127578*CHq1[2, 2] + 62259*CHq1[3, 3] + 
            52080*CHq3[1, 1] + 52080*CHq3[2, 2] + 34629*CHq3[3, 3] + 
            80916*CHu[1, 1] + 80916*CHu[2, 2]) + 8*MW2^7*MZ2^6*
           (1249305*CHd[1, 1] + 1249305*CHd[2, 2] + 1249305*CHd[3, 3] - 
            2830995*CHe[3, 3] + 225576*CHl1[1, 1] + 225576*CHl1[2, 2] - 
            3243585*CHl1[3, 3] + 3342894*CHl3[1, 1] + 3342894*CHl3[2, 2] + 
            3537287*CHl3[3, 3] - 2505849*CHq1[1, 1] - 2505849*CHq1[2, 2] - 
            1119045*CHq1[3, 3] - 2457753*CHq3[1, 1] - 2457753*CHq3[2, 2] - 
            1303137*CHq3[3, 3] - 2498610*CHu[1, 1] - 2498610*CHu[2, 2] - 
            13356*CHu[3, 3]) + 2*MW2^4*MZ2^9*(2127552*CHd[1, 1] + 
            2127552*CHd[2, 2] + 2127552*CHd[3, 3] - 5394314*CHe[3, 3] + 
            107424*CHl1[1, 1] + 107424*CHl1[2, 2] - 5738391*CHl1[3, 3] + 
            1917116*CHl3[1, 1] + 1917116*CHl3[2, 2] + 4676853*CHl3[3, 3] - 
            3882156*CHq1[1, 1] - 3882156*CHq1[2, 2] - 1328898*CHq1[3, 3] - 
            2582754*CHq3[1, 1] - 2582754*CHq3[2, 2] - 1519242*CHq3[3, 3] - 
            4255104*CHu[1, 1] - 4255104*CHu[2, 2] - 6111*CHu[3, 3]) - 
          32*MW2^8*MZ2^5*(533994*CHd[1, 1] + 533994*CHd[2, 2] + 
            533994*CHd[3, 3] - 1242656*CHe[3, 3] - 59436*CHl1[1, 1] - 
            59436*CHl1[2, 2] - 1256250*CHl1[3, 3] + 531520*CHl3[1, 1] + 
            531520*CHl3[2, 2] + 1240250*CHl3[3, 3] - 800286*CHq1[1, 1] - 
            800286*CHq1[2, 2] - 82983*CHq1[3, 3] - 457374*CHq3[1, 1] - 
            457374*CHq3[2, 2] - 243639*CHq3[3, 3] - 1067988*CHu[1, 1] - 
            1067988*CHu[2, 2] - 2907*CHu[3, 3]) + 2*MW2^2*MZ2^11*
           (175116*CHd[1, 1] + 175116*CHd[2, 2] + 175116*CHd[3, 3] - 
            486690*CHe[3, 3] + 33552*CHl1[1, 1] + 33552*CHl1[2, 2] - 
            670967*CHl1[3, 3] + 68728*CHl3[1, 1] + 68728*CHl3[2, 2] + 
            499275*CHl3[3, 3] - 459588*CHq1[1, 1] - 459588*CHq1[2, 2] - 
            217968*CHq1[3, 3] - 254262*CHq3[1, 1] - 254262*CHq3[2, 2] - 
            154590*CHq3[3, 3] - 350232*CHu[1, 1] - 350232*CHu[2, 2] - 
            225*CHu[3, 3]) - 512*MW2^11*MZ2^2*(8211*CHd[1, 1] + 
            8211*CHd[2, 2] + 8211*CHd[3, 3] - 18117*CHe[3, 3] + 
            1260*CHl1[1, 1] + 1260*CHl1[2, 2] - 19271*CHl1[3, 3] + 
            43530*CHl3[1, 1] + 43530*CHl3[2, 2] + 41065*CHl3[3, 3] - 
            12675*CHq1[1, 1] - 12675*CHq1[2, 2] - 357*CHq1[3, 3] - 
            19335*CHq3[1, 1] - 19335*CHq3[2, 2] - 6273*CHq3[3, 3] - 
            16422*CHu[1, 1] - 16422*CHu[2, 2] - 144*CHu[3, 3]) + 
          1024*MW2^12*MZ2*(2526*CHd[1, 1] + 2526*CHd[2, 2] + 2526*CHd[3, 3] - 
            7576*CHe[3, 3] - 7576*CHl1[3, 3] + 5727*CHl3[1, 1] + 
            5727*CHl3[2, 2] + 10192*CHl3[3, 3] - 3030*CHq1[1, 1] - 
            3030*CHq1[2, 2] + 1500*CHq1[3, 3] - 2550*CHq3[1, 1] - 
            2550*CHq3[2, 2] - 156*CHq3[3, 3] - 5052*CHu[1, 1] - 
            5052*CHu[2, 2] - 18*CHu[3, 3]) + 128*MW2^9*MZ2^4*
           (90939*CHd[1, 1] + 90939*CHd[2, 2] + 90939*CHd[3, 3] - 
            245472*CHe[3, 3] - 32454*CHl1[1, 1] - 32454*CHl1[2, 2] - 
            225158*CHl1[3, 3] - 141107*CHl3[1, 1] - 141107*CHl3[2, 2] + 
            142080*CHl3[3, 3] - 100947*CHq1[1, 1] - 100947*CHq1[2, 2] + 
            44580*CHq1[3, 3] + 35313*CHq3[1, 1] + 35313*CHq3[2, 2] + 
            14847*CHq3[3, 3] - 181878*CHu[1, 1] - 181878*CHu[2, 2] + 
            162*CHu[3, 3]) - 128*MW2^10*MZ2^3*(5094*CHd[1, 1] + 
            5094*CHd[2, 2] + 5094*CHd[3, 3] - 50980*CHe[3, 3] - 
            21312*CHl1[1, 1] - 21312*CHl1[2, 2] - 33172*CHl1[3, 3] - 
            277549*CHl3[1, 1] - 277549*CHl3[2, 2] - 100660*CHl3[3, 3] + 
            19098*CHq1[1, 1] + 19098*CHq1[2, 2] + 41994*CHq1[3, 3] + 
            116490*CHq3[1, 1] + 116490*CHq3[2, 2] + 49410*CHq3[3, 3] - 
            10188*CHu[1, 1] - 10188*CHu[2, 2] + 792*CHu[3, 3]) + 
          MW2^3*MZ2^10*(-1616928*CHd[1, 1] - 1616928*CHd[2, 2] - 
            1616928*CHd[3, 3] + 4376660*CHe[3, 3] - 252288*CHl1[1, 1] - 
            252288*CHl1[2, 2] + 5173091*CHl1[3, 3] - 1107221*CHl3[1, 1] - 
            1107221*CHl3[2, 2] - 4028273*CHl3[3, 3] + 3558192*CHq1[1, 1] + 
            3558192*CHq1[2, 2] + 1547841*CHq1[3, 3] + 2311854*CHq3[1, 1] + 
            2311854*CHq3[2, 2] + 1363455*CHq3[3, 3] + 3233856*CHu[1, 1] + 
            3233856*CHu[2, 2] + 3960*CHu[3, 3]) + 2*MW2^5*MZ2^8*
           (-2925159*CHd[1, 1] - 2925159*CHd[2, 2] - 2925159*CHd[3, 3] + 
            6806113*CHe[3, 3] + 459936*CHl1[1, 1] + 459936*CHl1[2, 2] + 
            6457917*CHl1[3, 3] - 1807824*CHl3[1, 1] - 1807824*CHl3[2, 2] - 
            5373819*CHl3[3, 3] + 4004871*CHq1[1, 1] + 4004871*CHq1[2, 2] + 
            312501*CHq1[3, 3] + 1877307*CHq3[1, 1] + 1877307*CHq3[2, 2] + 
            1181049*CHq3[3, 3] + 5850318*CHu[1, 1] + 5850318*CHu[2, 2] + 
            4212*CHu[3, 3]) + 8*MW2^6*MZ2^7*(142395*CHd[1, 1] + 
            142395*CHd[2, 2] + 142395*CHd[3, 3] - 245383*CHe[3, 3] - 
            322380*CHl1[1, 1] - 322380*CHl1[2, 2] + 109670*CHl1[3, 3] - 
            1194657*CHl3[1, 1] - 1194657*CHl3[2, 2] - 330666*CHl3[3, 3] + 
            361965*CHq1[1, 1] + 361965*CHq1[2, 2] + 703086*CHq1[3, 3] + 
            939003*CHq3[1, 1] + 939003*CHq3[2, 2] + 473190*CHq3[3, 3] - 
            284790*CHu[1, 1] - 284790*CHu[2, 2] + 4932*CHu[3, 3])) + 
        MT2^2*MW2^3*(24576*MW2^13*(63*CHd[1, 1] + 63*CHd[2, 2] + 
            63*CHd[3, 3] - 231*CHe[3, 3] - 231*CHl1[3, 3] + 58*CHl3[1, 1] + 
            58*CHl3[2, 2] + 231*CHl3[3, 3] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 
            63*CHq1[3, 3] - 21*CHq3[1, 1] - 21*CHq3[2, 2] + 28*CHq3[3, 3] - 
            126*CHu[1, 1] - 126*CHu[2, 2]) + 3*MZ2^13*(-1920*CHd[1, 1] - 
            1920*CHd[2, 2] - 1920*CHd[3, 3] + 4404*CHe[3, 3] + 
            11022*CHl1[3, 3] - 1465*CHl3[1, 1] - 1465*CHl3[2, 2] - 
            7598*CHl3[3, 3] + 7320*CHq1[1, 1] + 7320*CHq1[2, 2] + 
            2610*CHq1[3, 3] + 1800*CHq3[1, 1] + 1800*CHq3[2, 2] + 
            760*CHq3[3, 3] + 3840*CHu[1, 1] + 3840*CHu[2, 2]) - 
          8*MW2^7*MZ2^6*(6470355*CHd[1, 1] + 6470355*CHd[2, 2] + 
            6470355*CHd[3, 3] - 15393657*CHe[3, 3] - 46008*CHl1[1, 1] - 
            46008*CHl1[2, 2] - 16339395*CHl1[3, 3] + 7708656*CHl3[1, 1] + 
            7708656*CHl3[2, 2] + 14786021*CHl3[3, 3] - 11097795*CHq1[1, 1] - 
            11097795*CHq1[2, 2] - 3135867*CHq1[3, 3] - 7480611*CHq3[1, 1] - 
            7480611*CHq3[2, 2] - 4421127*CHq3[3, 3] - 12940710*CHu[1, 1] - 
            12940710*CHu[2, 2] - 74808*CHu[3, 3]) + 8*MW2^6*MZ2^7*
           (2538456*CHd[1, 1] + 2538456*CHd[2, 2] + 2538456*CHd[3, 3] - 
            6537982*CHe[3, 3] + 672300*CHl1[1, 1] + 672300*CHl1[2, 2] - 
            7768283*CHl1[3, 3] + 4670664*CHl3[1, 1] + 4670664*CHl3[2, 2] + 
            6855805*CHl3[3, 3] - 5767152*CHq1[1, 1] - 5767152*CHq1[2, 2] - 
            2801775*CHq1[3, 3] - 5003130*CHq3[1, 1] - 5003130*CHq3[2, 2] - 
            2812899*CHq3[3, 3] - 5076912*CHu[1, 1] - 5076912*CHu[2, 2] - 
            44280*CHu[3, 3]) + MW2^3*MZ2^10*(3222864*CHd[1, 1] + 
            3222864*CHd[2, 2] + 3222864*CHd[3, 3] - 8634832*CHe[3, 3] + 
            448416*CHl1[1, 1] + 448416*CHl1[2, 2] - 9646003*CHl1[3, 3] + 
            2394379*CHl3[1, 1] + 2394379*CHl3[2, 2] + 7639585*CHl3[3, 3] - 
            6634008*CHq1[1, 1] - 6634008*CHq1[2, 2] - 2616399*CHq1[3, 3] - 
            4544334*CHq3[1, 1] - 4544334*CHq3[2, 2] - 2658669*CHq3[3, 3] - 
            6445728*CHu[1, 1] - 6445728*CHu[2, 2] - 31122*CHu[3, 3]) - 
          128*MW2^10*MZ2^3*(31002*CHd[1, 1] + 31002*CHd[2, 2] + 
            31002*CHd[3, 3] + 37984*CHe[3, 3] + 68976*CHl1[1, 1] + 
            68976*CHl1[2, 2] - 20080*CHl1[3, 3] + 1014411*CHl3[1, 1] + 
            1014411*CHl3[2, 2] + 518832*CHl3[3, 3] - 123738*CHq1[1, 1] - 
            123738*CHq1[2, 2] - 110802*CHq1[3, 3] - 439098*CHq3[1, 1] - 
            439098*CHq3[2, 2] - 183882*CHq3[3, 3] - 62004*CHu[1, 1] - 
            62004*CHu[2, 2] - 7560*CHu[3, 3]) + 32*MW2^8*MZ2^5*
           (1883130*CHd[1, 1] + 1883130*CHd[2, 2] + 1883130*CHd[3, 3] - 
            4585564*CHe[3, 3] - 366300*CHl1[1, 1] - 366300*CHl1[2, 2] - 
            4498070*CHl1[3, 3] + 88371*CHl3[1, 1] + 88371*CHl3[2, 2] + 
            3622494*CHl3[3, 3] - 2627574*CHq1[1, 1] - 2627574*CHq1[2, 2] - 
            79617*CHq1[3, 3] - 789414*CHq3[1, 1] - 789414*CHq3[2, 2] - 
            552777*CHq3[3, 3] - 3766260*CHu[1, 1] - 3766260*CHu[2, 2] - 
            6309*CHu[3, 3]) + 512*MW2^11*MZ2^2*(30261*CHd[1, 1] + 
            30261*CHd[2, 2] + 30261*CHd[3, 3] - 71555*CHe[3, 3] + 
            3780*CHl1[1, 1] + 3780*CHl1[2, 2] - 75041*CHl1[3, 3] + 
            141288*CHl3[1, 1] + 141288*CHl3[2, 2] + 145727*CHl3[3, 3] - 
            44661*CHq1[1, 1] - 44661*CHq1[2, 2] + 2505*CHq1[3, 3] - 
            63297*CHq3[1, 1] - 63297*CHq3[2, 2] - 20115*CHq3[3, 3] - 
            60522*CHu[1, 1] - 60522*CHu[2, 2] - 1116*CHu[3, 3]) + 
          MW2*MZ2^12*(107934*CHd[1, 1] + 107934*CHd[2, 2] + 
            107934*CHd[3, 3] - 290530*CHe[3, 3] + 17280*CHl1[1, 1] + 
            17280*CHl1[2, 2] - 488495*CHl1[3, 3] + 29739*CHl3[1, 1] + 
            29739*CHl3[2, 2] + 352169*CHl3[3, 3] - 331494*CHq1[1, 1] - 
            331494*CHq1[2, 2] - 132087*CHq1[3, 3] - 143640*CHq3[1, 1] - 
            143640*CHq3[2, 2] - 74097*CHq3[3, 3] - 215868*CHu[1, 1] - 
            215868*CHu[2, 2] - 450*CHu[3, 3]) - 3072*MW2^12*MZ2*
           (2694*CHd[1, 1] + 2694*CHd[2, 2] + 2694*CHd[3, 3] - 
            8184*CHe[3, 3] - 8184*CHl1[3, 3] + 5909*CHl3[1, 1] + 
            5909*CHl3[2, 2] + 10816*CHl3[3, 3] - 3198*CHq1[1, 1] - 
            3198*CHq1[2, 2] + 1644*CHq1[3, 3] - 2606*CHq3[1, 1] - 
            2606*CHq3[2, 2] - 60*CHq3[3, 3] - 5388*CHu[1, 1] - 
            5388*CHu[2, 2] - 42*CHu[3, 3]) + MW2^2*MZ2^11*
           (-821250*CHd[1, 1] - 821250*CHd[2, 2] - 821250*CHd[3, 3] + 
            2286414*CHe[3, 3] - 160992*CHl1[1, 1] - 160992*CHl1[2, 2] + 
            3009495*CHl1[3, 3] - 320895*CHl3[1, 1] - 320895*CHl3[2, 2] - 
            2267641*CHl3[3, 3] + 2069442*CHq1[1, 1] + 2069442*CHq1[2, 2] + 
            862191*CHq1[3, 3] + 1211412*CHq3[1, 1] + 1211412*CHq3[2, 2] + 
            673533*CHq3[3, 3] + 1642500*CHu[1, 1] + 1642500*CHu[2, 2] + 
            6210*CHu[3, 3]) - 64*MW2^9*MZ2^4*(496494*CHd[1, 1] + 
            496494*CHd[2, 2] + 496494*CHd[3, 3] - 1420452*CHe[3, 3] - 
            243108*CHl1[1, 1] - 243108*CHl1[2, 2] - 1258640*CHl1[3, 3] - 
            1585553*CHl3[1, 1] - 1585553*CHl3[2, 2] + 379860*CHl3[3, 3] - 
            483966*CHq1[1, 1] - 483966*CHq1[2, 2] + 298044*CHq1[3, 3] + 
            553338*CHq3[1, 1] + 553338*CHq3[2, 2] + 223398*CHq3[3, 3] - 
            992988*CHu[1, 1] - 992988*CHu[2, 2] + 9900*CHu[3, 3]) + 
          2*MW2^5*MZ2^8*(1010769*CHd[1, 1] + 1010769*CHd[2, 2] + 
            1010769*CHd[3, 3] - 881079*CHe[3, 3] - 1582416*CHl1[1, 1] - 
            1582416*CHl1[2, 2] + 1803721*CHl1[3, 3] - 748344*CHl3[1, 1] - 
            748344*CHl3[2, 2] - 1031055*CHl3[3, 3] + 2179119*CHq1[1, 1] + 
            2179119*CHq1[2, 2] + 3143481*CHq1[3, 3] + 3182283*CHq3[1, 1] + 
            3182283*CHq3[2, 2] + 1421709*CHq3[3, 3] - 2021538*CHu[1, 1] - 
            2021538*CHu[2, 2] + 15300*CHu[3, 3]) + 2*MW2^4*MZ2^9*
           (-3176187*CHd[1, 1] - 3176187*CHd[2, 2] - 3176187*CHd[3, 3] + 
            7702767*CHe[3, 3] + 84960*CHl1[1, 1] + 84960*CHl1[2, 2] + 
            7339062*CHl1[3, 3] - 3184638*CHl3[1, 1] - 3184638*CHl3[2, 2] - 
            6233798*CHl3[3, 3] + 4865631*CHq1[1, 1] + 4865631*CHq1[2, 2] + 
            1290027*CHq1[3, 3] + 3339669*CHq3[1, 1] + 3339669*CHq3[2, 2] + 
            2112723*CHq3[3, 3] + 6352374*CHu[1, 1] + 6352374*CHu[2, 2] + 
            30357*CHu[3, 3])) + MT2^7*(-12288*MW2^11*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] - 22*CHe[3, 3] - 22*CHl1[3, 3] + 
            CHl3[1, 1] + CHl3[2, 2] + 22*CHl3[3, 3] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 
            16*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          2*MW2^3*MZ2^8*(458067*CHd[1, 1] + 458067*CHd[2, 2] + 
            458067*CHd[3, 3] - 1219593*CHe[3, 3] + 58176*CHl1[1, 1] + 
            58176*CHl1[2, 2] - 1416741*CHl1[3, 3] + 378510*CHl3[1, 1] + 
            378510*CHl3[2, 2] + 1107955*CHl3[3, 3] - 968691*CHq1[1, 1] - 
            968691*CHq1[2, 2] - 441537*CHq1[3, 3] - 629799*CHq3[1, 1] - 
            629799*CHq3[2, 2] - 471117*CHq3[3, 3] - 916134*CHu[1, 1] - 
            916134*CHu[2, 2] - 70740*CHu[3, 3]) - 8*MW2^4*MZ2^7*
           (277311*CHd[1, 1] + 277311*CHd[2, 2] + 277311*CHd[3, 3] - 
            695199*CHe[3, 3] + 7236*CHl1[1, 1] + 7236*CHl1[2, 2] - 
            755626*CHl1[3, 3] + 239697*CHl3[1, 1] + 239697*CHl3[2, 2] + 
            613302*CHl3[3, 3] - 506919*CHq1[1, 1] - 506919*CHq1[2, 2] - 
            194514*CHq1[3, 3] - 314793*CHq3[1, 1] - 314793*CHq3[2, 2] - 
            206022*CHq3[3, 3] - 554622*CHu[1, 1] - 554622*CHu[2, 2] - 
            20124*CHu[3, 3]) + 128*MW2^8*MZ2^3*(3510*CHd[1, 1] + 
            3510*CHd[2, 2] + 3510*CHd[3, 3] - 1596*CHe[3, 3] + 
            3456*CHl1[1, 1] + 3456*CHl1[2, 2] - 5000*CHl1[3, 3] + 
            60619*CHl3[1, 1] + 60619*CHl3[2, 2] + 35352*CHl3[3, 3] - 
            8694*CHq1[1, 1] - 8694*CHq1[2, 2] - 14022*CHq1[3, 3] - 
            24390*CHq3[1, 1] - 24390*CHq3[2, 2] - 12990*CHq3[3, 3] - 
            7020*CHu[1, 1] - 7020*CHu[2, 2] - 11304*CHu[3, 3]) + 
          MW2*MZ2^10*(32778*CHd[1, 1] + 32778*CHd[2, 2] + 32778*CHd[3, 3] - 
            90558*CHe[3, 3] + 5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 
            144999*CHl1[3, 3] + 10908*CHl3[1, 1] + 10908*CHl3[2, 2] + 
            104189*CHl3[3, 3] - 98298*CHq1[1, 1] - 98298*CHq1[2, 2] - 
            40689*CHq1[3, 3] - 44880*CHq3[1, 1] - 44880*CHq3[2, 2] - 
            38109*CHq3[3, 3] - 65556*CHu[1, 1] - 65556*CHu[2, 2] - 
            7560*CHu[3, 3]) - 512*MW2^9*MZ2^2*(1653*CHd[1, 1] + 
            1653*CHd[2, 2] + 1653*CHd[3, 3] - 3749*CHe[3, 3] + 
            180*CHl1[1, 1] + 180*CHl1[2, 2] - 3955*CHl1[3, 3] + 
            7281*CHl3[1, 1] + 7281*CHl3[2, 2] + 8061*CHl3[3, 3] - 
            2373*CHq1[1, 1] - 2373*CHq1[2, 2] - 903*CHq1[3, 3] - 
            3201*CHq3[1, 1] - 3201*CHq3[2, 2] + 345*CHq3[3, 3] - 
            3306*CHu[1, 1] - 3306*CHu[2, 2] - 1296*CHu[3, 3]) + 
          1024*MW2^10*MZ2*(402*CHd[1, 1] + 402*CHd[2, 2] + 402*CHd[3, 3] - 
            1192*CHe[3, 3] - 1192*CHl1[3, 3] + 723*CHl3[1, 1] + 
            723*CHl3[2, 2] + 1648*CHl3[3, 3] - 474*CHq1[1, 1] - 
            474*CHq1[2, 2] + 132*CHq1[3, 3] - 378*CHq3[1, 1] - 
            378*CHq3[2, 2] + 600*CHq3[3, 3] - 804*CHu[1, 1] - 804*CHu[2, 2] - 
            126*CHu[3, 3]) + 2*MZ2^11*(-960*CHd[1, 1] - 960*CHd[2, 2] - 
            960*CHd[3, 3] + 2212*CHe[3, 3] + 5516*CHl1[3, 3] - 
            1020*CHl3[1, 1] - 1020*CHl3[2, 2] - 3794*CHl3[3, 3] + 
            3660*CHq1[1, 1] + 3660*CHq1[2, 2] + 1155*CHq1[3, 3] + 
            900*CHq3[1, 1] + 900*CHq3[2, 2] + 855*CHq3[3, 3] + 
            1920*CHu[1, 1] + 1920*CHu[2, 2] + 225*CHu[3, 3]) + 
          2*MW2^2*MZ2^9*(-116280*CHd[1, 1] - 116280*CHd[2, 2] - 
            116280*CHd[3, 3] + 324892*CHe[3, 3] - 22032*CHl1[1, 1] - 
            22032*CHl1[2, 2] + 421531*CHl1[3, 3] - 62188*CHl3[1, 1] - 
            62188*CHl3[2, 2] - 315505*CHl3[3, 3] + 288612*CHq1[1, 1] + 
            288612*CHq1[2, 2] + 133362*CHq1[3, 3] + 170802*CHq3[1, 1] + 
            170802*CHq3[2, 2] + 136944*CHq3[3, 3] + 232560*CHu[1, 1] + 
            232560*CHu[2, 2] + 23751*CHu[3, 3]) + 64*MW2^7*MZ2^4*
           (20082*CHd[1, 1] + 20082*CHd[2, 2] + 20082*CHd[3, 3] - 
            63242*CHe[3, 3] - 13428*CHl1[1, 1] - 13428*CHl1[2, 2] - 
            53038*CHl1[3, 3] - 122127*CHl3[1, 1] - 122127*CHl3[2, 2] - 
            7962*CHl3[3, 3] - 16194*CHq1[1, 1] - 16194*CHq1[2, 2] + 
            34752*CHq1[3, 3] + 41622*CHq3[1, 1] + 41622*CHq3[2, 2] + 
            42642*CHq3[3, 3] - 40164*CHu[1, 1] - 40164*CHu[2, 2] + 
            26460*CHu[3, 3]) + 8*MW2^5*MZ2^6*(423663*CHd[1, 1] + 
            423663*CHd[2, 2] + 423663*CHd[3, 3] - 1026061*CHe[3, 3] - 
            42120*CHl1[1, 1] - 42120*CHl1[2, 2] - 1054355*CHl1[3, 3] + 
            179748*CHl3[1, 1] + 179748*CHl3[2, 2] + 846085*CHl3[3, 3] - 
            668751*CHq1[1, 1] - 668751*CHq1[2, 2] - 143247*CHq1[3, 3] - 
            312303*CHq3[1, 1] - 312303*CHq3[2, 2] - 129375*CHq3[3, 3] - 
            847326*CHu[1, 1] - 847326*CHu[2, 2] + 27756*CHu[3, 3]) - 
          32*MW2^6*MZ2^5*(97230*CHd[1, 1] + 97230*CHd[2, 2] + 
            97230*CHd[3, 3] - 243906*CHe[3, 3] - 25812*CHl1[1, 1] - 
            25812*CHl1[2, 2] - 233574*CHl1[3, 3] - 90462*CHl3[1, 1] - 
            90462*CHl3[2, 2] + 151526*CHl3[3, 3] - 127866*CHq1[1, 1] - 
            127866*CHq1[2, 2] + 22143*CHq1[3, 3] - 3834*CHq3[1, 1] - 
            3834*CHq3[2, 2] + 38001*CHq3[3, 3] - 194460*CHu[1, 1] - 
            194460*CHu[2, 2] + 33219*CHu[3, 3])) + 
        MT2^3*MW2^2*(3*MZ2^13*(1920*CHd[1, 1] + 1920*CHd[2, 2] + 
            1920*CHd[3, 3] - 4324*CHe[3, 3] - 10982*CHl1[3, 3] + 
            1815*CHl3[1, 1] + 1815*CHl3[2, 2] + 7638*CHl3[3, 3] - 
            7320*CHq1[1, 1] - 7320*CHq1[2, 2] - 2010*CHq1[3, 3] - 
            1800*CHq3[1, 1] - 1800*CHq3[2, 2] - 560*CHq3[3, 3] - 
            3840*CHu[1, 1] - 3840*CHu[2, 2]) - 12288*MW2^13*
           (210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 770*CHe[3, 3] - 
            770*CHl1[3, 3] + 199*CHl3[1, 1] + 199*CHl3[2, 2] + 
            770*CHl3[3, 3] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) + 2*MW2^5*MZ2^8*
           (10948389*CHd[1, 1] + 10948389*CHd[2, 2] + 10948389*CHd[3, 3] - 
            30148839*CHe[3, 3] + 2541600*CHl1[1, 1] + 2541600*CHl1[2, 2] - 
            36756819*CHl1[3, 3] + 9939810*CHl3[1, 1] + 9939810*CHl3[2, 2] + 
            28802261*CHl3[3, 3] - 25879173*CHq1[1, 1] - 25879173*CHq1[2, 2] - 
            11688879*CHq1[3, 3] - 18295329*CHq3[1, 1] - 18295329*CHq3[2, 2] - 
            10611123*CHq3[3, 3] - 21896778*CHu[1, 1] - 21896778*CHu[2, 2] - 
            133596*CHu[3, 3]) - 8*MW2^6*MZ2^7*(8539125*CHd[1, 1] + 
            8539125*CHd[2, 2] + 8539125*CHd[3, 3] - 21518133*CHe[3, 3] + 
            563004*CHl1[1, 1] + 563004*CHl1[2, 2] - 23688710*CHl1[3, 3] + 
            8674989*CHl3[1, 1] + 8674989*CHl3[2, 2] + 19602570*CHl3[3, 3] - 
            16207773*CHq1[1, 1] - 16207773*CHq1[2, 2] - 5906514*CHq1[3, 3] - 
            10971747*CHq3[1, 1] - 10971747*CHq3[2, 2] - 6727950*CHq3[3, 3] - 
            17078250*CHu[1, 1] - 17078250*CHu[2, 2] - 120240*CHu[3, 3]) + 
          8*MW2^7*MZ2^6*(14346237*CHd[1, 1] + 14346237*CHd[2, 2] + 
            14346237*CHd[3, 3] - 34808999*CHe[3, 3] - 1151928*CHl1[1, 1] - 
            1151928*CHl1[2, 2] - 35905201*CHl1[3, 3] + 8891124*CHl3[1, 1] + 
            8891124*CHl3[2, 2] + 29528375*CHl3[3, 3] - 23017629*CHq1[1, 1] - 
            23017629*CHq1[2, 2] - 5354565*CHq1[3, 3] - 11929533*CHq3[1, 1] - 
            11929533*CHq3[2, 2] - 7808877*CHq3[3, 3] - 28692474*CHu[1, 1] - 
            28692474*CHu[2, 2] - 118332*CHu[3, 3]) + 128*MW2^10*MZ2^3*
           (113202*CHd[1, 1] + 113202*CHd[2, 2] + 113202*CHd[3, 3] - 
            92244*CHe[3, 3] + 120960*CHl1[1, 1] + 120960*CHl1[2, 2] - 
            194896*CHl1[3, 3] + 1921049*CHl3[1, 1] + 1921049*CHl3[2, 2] + 
            1149264*CHl3[3, 3] - 292914*CHq1[1, 1] - 292914*CHq1[2, 2] - 
            166194*CHq1[3, 3] - 844578*CHq3[1, 1] - 844578*CHq3[2, 2] - 
            360282*CHq3[3, 3] - 226404*CHu[1, 1] - 226404*CHu[2, 2] - 
            27720*CHu[3, 3]) + 2*MW2^2*MZ2^11*(315240*CHd[1, 1] + 
            315240*CHd[2, 2] + 315240*CHd[3, 3] - 888478*CHe[3, 3] + 
            66096*CHl1[1, 1] + 66096*CHl1[2, 2] - 1066079*CHl1[3, 3] + 
            127530*CHl3[1, 1] + 127530*CHl3[2, 2] + 819179*CHl3[3, 3] - 
            737736*CHq1[1, 1] - 737736*CHq1[2, 2] - 283449*CHq1[3, 3] - 
            480906*CHq3[1, 1] - 480906*CHq3[2, 2] - 277071*CHq3[3, 3] - 
            630480*CHu[1, 1] - 630480*CHu[2, 2] - 7740*CHu[3, 3]) - 
          512*MW2^11*MZ2^2*(57423*CHd[1, 1] + 57423*CHd[2, 2] + 
            57423*CHd[3, 3] - 140563*CHe[3, 3] + 6300*CHl1[1, 1] + 
            6300*CHl1[2, 2] - 146429*CHl1[3, 3] + 249597*CHl3[1, 1] + 
            249597*CHl3[2, 2] + 270963*CHl3[3, 3] - 82623*CHq1[1, 1] - 
            82623*CHq1[2, 2] + 7923*CHq1[3, 3] - 111891*CHq3[1, 1] - 
            111891*CHq3[2, 2] - 34437*CHq3[3, 3] - 114846*CHu[1, 1] - 
            114846*CHu[2, 2] - 3600*CHu[3, 3]) - 3*MW2*MZ2^12*
           (32778*CHd[1, 1] + 32778*CHd[2, 2] + 32778*CHd[3, 3] - 
            89038*CHe[3, 3] + 5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 
            144189*CHl1[3, 3] + 9053*CHl3[1, 1] + 9053*CHl3[2, 2] + 
            104999*CHl3[3, 3] - 98298*CHq1[1, 1] - 98298*CHq1[2, 2] - 
            33849*CHq1[3, 3] - 44880*CHq3[1, 1] - 44880*CHq3[2, 2] - 
            22439*CHq3[3, 3] - 65556*CHu[1, 1] - 65556*CHu[2, 2] - 
            450*CHu[3, 3]) + 1024*MW2^12*MZ2*(14070*CHd[1, 1] + 
            14070*CHd[2, 2] + 14070*CHd[3, 3] - 43064*CHe[3, 3] - 
            43064*CHl1[3, 3] + 30357*CHl3[1, 1] + 30357*CHl3[2, 2] + 
            56336*CHl3[3, 3] - 16590*CHq1[1, 1] - 16590*CHq1[2, 2] + 
            8652*CHq1[3, 3] - 13230*CHq3[1, 1] - 13230*CHq3[2, 2] + 
            480*CHq3[3, 3] - 28140*CHu[1, 1] - 28140*CHu[2, 2] - 
            378*CHu[3, 3]) - 32*MW2^8*MZ2^5*(3445170*CHd[1, 1] + 
            3445170*CHd[2, 2] + 3445170*CHd[3, 3] - 8622162*CHe[3, 3] - 
            861948*CHl1[1, 1] - 861948*CHl1[2, 2] - 8302986*CHl1[3, 3] - 
            1935666*CHl3[1, 1] - 1935666*CHl3[2, 2] + 5659738*CHl3[3, 3] - 
            4579638*CHq1[1, 1] - 4579638*CHq1[2, 2] - 12027*CHq1[3, 3] - 
            426870*CHq3[1, 1] - 426870*CHq3[2, 2] - 562833*CHq3[3, 3] - 
            6890340*CHu[1, 1] - 6890340*CHu[2, 2] + 27945*CHu[3, 3]) - 
          2*MW2^4*MZ2^9*(742068*CHd[1, 1] + 742068*CHd[2, 2] + 
            742068*CHd[3, 3] - 2879660*CHe[3, 3] + 684288*CHl1[1, 1] + 
            684288*CHl1[2, 2] - 5601665*CHl1[3, 3] - 674806*CHl3[1, 1] - 
            674806*CHl3[2, 2] + 3767459*CHl3[3, 3] - 4018392*CHq1[1, 1] - 
            4018392*CHq1[2, 2] - 2234070*CHq1[3, 3] - 2200554*CHq3[1, 1] - 
            2200554*CHq3[2, 2] - 1011948*CHq3[3, 3] - 1484136*CHu[1, 1] - 
            1484136*CHu[2, 2] + 32859*CHu[3, 3]) + 64*MW2^9*MZ2^4*
           (742542*CHd[1, 1] + 742542*CHd[2, 2] + 742542*CHd[3, 3] - 
            2237818*CHe[3, 3] - 465660*CHl1[1, 1] - 465660*CHl1[2, 2] - 
            1917638*CHl1[3, 3] - 3596751*CHl3[1, 1] - 3596751*CHl3[2, 2] - 
            51594*CHl3[3, 3] - 623742*CHq1[1, 1] - 623742*CHq1[2, 2] + 
            512952*CHq1[3, 3] + 1379946*CHq3[1, 1] + 1379946*CHq3[2, 2] + 
            597438*CHq3[3, 3] - 1485084*CHu[1, 1] - 1485084*CHu[2, 2] + 
            50868*CHu[3, 3]) + MW2^3*MZ2^10*(-1601172*CHd[1, 1] - 
            1601172*CHd[2, 2] - 1601172*CHd[3, 3] + 4174020*CHe[3, 3] - 
            147456*CHl1[1, 1] - 147456*CHl1[2, 2] + 3431829*CHl1[3, 3] - 
            1681770*CHl3[1, 1] - 1681770*CHl3[2, 2] - 2994767*CHl3[3, 3] + 
            2371716*CHq1[1, 1] + 2371716*CHq1[2, 2] + 799263*CHq1[3, 3] + 
            2207994*CHq3[1, 1] + 2207994*CHq3[2, 2] + 1454079*CHq3[3, 3] + 
            3202344*CHu[1, 1] + 3202344*CHu[2, 2] + 62496*CHu[3, 3])) + 
        MT2^6*(-2*MZ2^12*(960*CHd[1, 1] + 960*CHd[2, 2] + 960*CHd[3, 3] - 
            2152*CHe[3, 3] - 5486*CHl1[3, 3] + 945*CHl3[1, 1] + 
            945*CHl3[2, 2] + 3824*CHl3[3, 3] - 3660*CHq1[1, 1] - 
            3660*CHq1[2, 2] - 930*CHq1[3, 3] - 900*CHq3[1, 1] - 
            900*CHq3[2, 2] - 480*CHq3[3, 3] - 1920*CHu[1, 1] - 
            1920*CHu[2, 2]) + 24576*MW2^12*(21*CHd[1, 1] + 21*CHd[2, 2] + 
            21*CHd[3, 3] - 77*CHe[3, 3] - 77*CHl1[3, 3] + 16*CHl3[1, 1] + 
            16*CHl3[2, 2] + 77*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) - 2*MW2^4*MZ2^8*(4315713*CHd[1, 1] + 
            4315713*CHd[2, 2] + 4315713*CHd[3, 3] - 11327775*CHe[3, 3] + 
            436176*CHl1[1, 1] + 436176*CHl1[2, 2] - 12940279*CHl1[3, 3] + 
            3331368*CHl3[1, 1] + 3331368*CHl3[2, 2] + 10208305*CHl3[3, 3] - 
            8808513*CHq1[1, 1] - 8808513*CHq1[2, 2] - 3530415*CHq1[3, 3] - 
            5667765*CHq3[1, 1] - 5667765*CHq3[2, 2] - 3707979*CHq3[3, 3] - 
            8631426*CHu[1, 1] - 8631426*CHu[2, 2] - 224748*CHu[3, 3]) + 
          2*MW2^3*MZ2^9*(1272027*CHd[1, 1] + 1272027*CHd[2, 2] + 
            1272027*CHd[3, 3] - 3480259*CHe[3, 3] + 212400*CHl1[1, 1] + 
            212400*CHl1[2, 2] - 4358206*CHl1[3, 3] + 703390*CHl3[1, 1] + 
            703390*CHl3[2, 2] + 3325742*CHl3[3, 3] - 2988975*CHq1[1, 1] - 
            2988975*CHq1[2, 2] - 1225959*CHq1[3, 3] - 1825413*CHq3[1, 1] - 
            1825413*CHq3[2, 2] - 1192587*CHq3[3, 3] - 2544054*CHu[1, 1] - 
            2544054*CHu[2, 2] - 79569*CHu[3, 3]) + 8*MW2^5*MZ2^7*
           (2364840*CHd[1, 1] + 2364840*CHd[2, 2] + 2364840*CHd[3, 3] - 
            5920618*CHe[3, 3] + 8532*CHl1[1, 1] + 8532*CHl1[2, 2] - 
            6360129*CHl1[3, 3] + 1809066*CHl3[1, 1] + 1809066*CHl3[2, 2] + 
            5122807*CHl3[3, 3] - 4217184*CHq1[1, 1] - 4217184*CHq1[2, 2] - 
            1448505*CHq1[3, 3] - 2515854*CHq3[1, 1] - 2515854*CHq3[2, 2] - 
            1600317*CHq3[3, 3] - 4729680*CHu[1, 1] - 4729680*CHu[2, 2] - 
            58572*CHu[3, 3]) - 128*MW2^9*MZ2^3*(31182*CHd[1, 1] + 
            31182*CHd[2, 2] + 31182*CHd[3, 3] - 35936*CHe[3, 3] + 
            24912*CHl1[1, 1] + 24912*CHl1[2, 2] - 58344*CHl1[3, 3] + 
            430081*CHl3[1, 1] + 430081*CHl3[2, 2] + 272184*CHl3[3, 3] - 
            70350*CHq1[1, 1] - 70350*CHq1[2, 2] - 52806*CHq1[3, 3] - 
            183534*CHq3[1, 1] - 183534*CHq3[2, 2] - 87438*CHq3[3, 3] - 
            62364*CHu[1, 1] - 62364*CHu[2, 2] - 34632*CHu[3, 3]) + 
          512*MW2^10*MZ2^2*(12375*CHd[1, 1] + 12375*CHd[2, 2] + 
            12375*CHd[3, 3] - 30085*CHe[3, 3] + 1260*CHl1[1, 1] + 
            1260*CHl1[2, 2] - 31359*CHl1[3, 3] + 52914*CHl3[1, 1] + 
            52914*CHl3[2, 2] + 58433*CHl3[3, 3] - 17559*CHq1[1, 1] - 
            17559*CHq1[2, 2] - 693*CHq1[3, 3] - 23163*CHq3[1, 1] - 
            23163*CHq3[2, 2] - 3729*CHq3[3, 3] - 24750*CHu[1, 1] - 
            24750*CHu[2, 2] - 3924*CHu[3, 3]) + MW2*MZ2^11*
           (46218*CHd[1, 1] + 46218*CHd[2, 2] + 46218*CHd[3, 3] - 
            119618*CHe[3, 3] + 5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 
            221209*CHl1[3, 3] + 20883*CHl3[1, 1] + 20883*CHl3[2, 2] + 
            158319*CHl3[3, 3] - 149538*CHq1[1, 1] - 149538*CHq1[2, 2] - 
            48399*CHq1[3, 3] - 57480*CHq3[1, 1] - 57480*CHq3[2, 2] - 
            34629*CHq3[3, 3] - 92436*CHu[1, 1] - 92436*CHu[2, 2] - 
            1800*CHu[3, 3]) - 1024*MW2^11*MZ2*(2886*CHd[1, 1] + 
            2886*CHd[2, 2] + 2886*CHd[3, 3] - 8776*CHe[3, 3] - 
            8776*CHl1[3, 3] + 6021*CHl3[1, 1] + 6021*CHl3[2, 2] + 
            11632*CHl3[3, 3] - 3390*CHq1[1, 1] - 3390*CHq1[2, 2] + 
            1500*CHq1[3, 3] - 2670*CHq3[1, 1] - 2670*CHq3[2, 2] + 
            1644*CHq3[3, 3] - 5772*CHu[1, 1] - 5772*CHu[2, 2] - 
            378*CHu[3, 3]) + MW2^2*MZ2^10*(-462006*CHd[1, 1] - 
            462006*CHd[2, 2] - 462006*CHd[3, 3] + 1272050*CHe[3, 3] - 
            84384*CHl1[1, 1] - 84384*CHl1[2, 2] + 1851341*CHl1[3, 3] - 
            156749*CHl3[1, 1] - 156749*CHl3[2, 2] - 1367047*CHl3[3, 3] + 
            1265310*CHq1[1, 1] + 1265310*CHq1[2, 2] + 482625*CHq1[3, 3] + 
            655764*CHq3[1, 1] + 655764*CHq3[2, 2] + 418251*CHq3[3, 3] + 
            924012*CHu[1, 1] + 924012*CHu[2, 2] + 27090*CHu[3, 3]) - 
          64*MW2^8*MZ2^4*(133554*CHd[1, 1] + 133554*CHd[2, 2] + 
            133554*CHd[3, 3] - 425528*CHe[3, 3] - 100908*CHl1[1, 1] - 
            100908*CHl1[2, 2] - 352572*CHl1[3, 3] - 886637*CHl3[1, 1] - 
            886637*CHl3[2, 2] - 117744*CHl3[3, 3] - 95970*CHq1[1, 1] - 
            95970*CHq1[2, 2] + 148908*CHq1[3, 3] + 340134*CHq3[1, 1] + 
            340134*CHq3[2, 2] + 224538*CHq3[3, 3] - 267108*CHu[1, 1] - 
            267108*CHu[2, 2] + 82404*CHu[3, 3]) - 8*MW2^6*MZ2^6*
           (3354561*CHd[1, 1] + 3354561*CHd[2, 2] + 3354561*CHd[3, 3] - 
            8206243*CHe[3, 3] - 398088*CHl1[1, 1] - 398088*CHl1[2, 2] - 
            8350649*CHl1[3, 3] + 1086168*CHl3[1, 1] + 1086168*CHl3[2, 2] + 
            6492831*CHl3[3, 3] - 5192721*CHq1[1, 1] - 5192721*CHq1[2, 2] - 
            1127745*CHq1[3, 3] - 2201457*CHq3[1, 1] - 2201457*CHq3[2, 2] - 
            1249197*CHq3[3, 3] - 6709122*CHu[1, 1] - 6709122*CHu[2, 2] + 
            98424*CHu[3, 3]) + 32*MW2^7*MZ2^5*(720774*CHd[1, 1] + 
            720774*CHd[2, 2] + 720774*CHd[3, 3] - 1833160*CHe[3, 3] - 
            207540*CHl1[1, 1] - 207540*CHl1[2, 2] - 1743842*CHl1[3, 3] - 
            731361*CHl3[1, 1] - 731361*CHl3[2, 2] + 1042010*CHl3[3, 3] - 
            927450*CHq1[1, 1] - 927450*CHq1[2, 2] + 52101*CHq1[3, 3] + 
            56406*CHq3[1, 1] + 56406*CHq3[2, 2] + 108657*CHq3[3, 3] - 
            1441548*CHu[1, 1] - 1441548*CHu[2, 2] + 106353*CHu[3, 3])) + 
        MT2^4*MW2*(-4*MZ2^13*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1076*CHe[3, 3] - 2743*CHl1[3, 3] + 510*CHl3[1, 1] + 
            510*CHl3[2, 2] + 1912*CHl3[3, 3] - 1830*CHq1[1, 1] - 
            1830*CHq1[2, 2] - 465*CHq1[3, 3] - 450*CHq3[1, 1] - 
            450*CHq3[2, 2] - 240*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2]) + 122880*MW2^13*(21*CHd[1, 1] + 21*CHd[2, 2] + 
            21*CHd[3, 3] - 77*CHe[3, 3] - 77*CHl1[3, 3] + 20*CHl3[1, 1] + 
            20*CHl3[2, 2] + 77*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 14*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + 8*MW2^6*MZ2^7*
           (11435280*CHd[1, 1] + 11435280*CHd[2, 2] + 11435280*CHd[3, 3] - 
            28667450*CHe[3, 3] + 145908*CHl1[1, 1] + 145908*CHl1[2, 2] - 
            30883305*CHl1[3, 3] + 9130356*CHl3[1, 1] + 9130356*CHl3[2, 2] + 
            24990975*CHl3[3, 3] - 20574456*CHq1[1, 1] - 20574456*CHq1[2, 2] - 
            6924513*CHq1[3, 3] - 12563934*CHq3[1, 1] - 12563934*CHq3[2, 2] - 
            8037501*CHq3[3, 3] - 22870560*CHu[1, 1] - 22870560*CHu[2, 2] - 
            155088*CHu[3, 3]) - 128*MW2^10*MZ2^3*(152694*CHd[1, 1] + 
            152694*CHd[2, 2] + 152694*CHd[3, 3] - 190988*CHe[3, 3] + 
            124560*CHl1[1, 1] + 124560*CHl1[2, 2] - 297808*CHl1[3, 3] + 
            2073167*CHl3[1, 1] + 2073167*CHl3[2, 2] + 1332112*CHl3[3, 3] - 
            347958*CHq1[1, 1] - 347958*CHq1[2, 2] - 164286*CHq1[3, 3] - 
            914646*CHq3[1, 1] - 914646*CHq3[2, 2] - 401622*CHq3[3, 3] - 
            305388*CHu[1, 1] - 305388*CHu[2, 2] - 52488*CHu[3, 3]) + 
          2*MW2^4*MZ2^9*(5250891*CHd[1, 1] + 5250891*CHd[2, 2] + 
            5250891*CHd[3, 3] - 14570945*CHe[3, 3] + 1033056*CHl1[1, 1] + 
            1033056*CHl1[2, 2] - 18740014*CHl1[3, 3] + 2625755*CHl3[1, 1] + 
            2625755*CHl3[2, 2] + 14204014*CHl3[3, 3] - 12917199*CHq1[1, 1] - 
            12917199*CHq1[2, 2] - 5357049*CHq1[3, 3] - 7867893*CHq3[1, 1] - 
            7867893*CHq3[2, 2] - 4519095*CHq3[3, 3] - 10501782*CHu[1, 1] - 
            10501782*CHu[2, 2] - 39591*CHu[3, 3]) + MW2^3*MZ2^10*
           (-1393896*CHd[1, 1] - 1393896*CHd[2, 2] - 1393896*CHd[3, 3] + 
            3910096*CHe[3, 3] - 305568*CHl1[1, 1] - 305568*CHl1[2, 2] + 
            6419725*CHl1[3, 3] - 102760*CHl3[1, 1] - 102760*CHl3[2, 2] - 
            4622823*CHl3[3, 3] + 4389168*CHq1[1, 1] + 4389168*CHq1[2, 2] + 
            1711977*CHq1[3, 3] + 2019222*CHq3[1, 1] + 2019222*CHq3[2, 2] + 
            947397*CHq3[3, 3] + 2787792*CHu[1, 1] + 2787792*CHu[2, 2] - 
            34146*CHu[3, 3]) - 8*MW2^7*MZ2^6*(16612149*CHd[1, 1] + 
            16612149*CHd[2, 2] + 16612149*CHd[3, 3] - 40658575*CHe[3, 3] - 
            1883016*CHl1[1, 1] - 1883016*CHl1[2, 2] - 41418617*CHl1[3, 3] + 
            6188094*CHl3[1, 1] + 6188094*CHl3[2, 2] + 32438175*CHl3[3, 3] - 
            25834053*CHq1[1, 1] - 25834053*CHq1[2, 2] - 5674929*CHq1[3, 3] - 
            11340261*CHq3[1, 1] - 11340261*CHq3[2, 2] - 7743105*CHq3[3, 3] - 
            33224298*CHu[1, 1] - 33224298*CHu[2, 2] - 17352*CHu[3, 3]) - 
          MW2^2*MZ2^11*(1470*CHd[1, 1] + 1470*CHd[2, 2] + 1470*CHd[3, 3] - 
            46234*CHe[3, 3] + 15264*CHl1[1, 1] + 15264*CHl1[2, 2] + 
            266457*CHl1[3, 3] + 15422*CHl3[1, 1] + 15422*CHl3[2, 2] - 
            157111*CHl3[3, 3] + 170466*CHq1[1, 1] + 170466*CHq1[2, 2] + 
            38253*CHq1[3, 3] - 54204*CHq3[1, 1] - 54204*CHq3[2, 2] - 
            89343*CHq3[3, 3] - 2940*CHu[1, 1] - 2940*CHu[2, 2] - 
            13230*CHu[3, 3]) + 512*MW2^11*MZ2^2*(61731*CHd[1, 1] + 
            61731*CHd[2, 2] + 61731*CHd[3, 3] - 153347*CHe[3, 3] + 
            6300*CHl1[1, 1] + 6300*CHl1[2, 2] - 159297*CHl1[3, 3] + 
            259593*CHl3[1, 1] + 259593*CHl3[2, 2] + 288607*CHl3[3, 3] - 
            87651*CHq1[1, 1] - 87651*CHq1[2, 2] + 8811*CHq1[3, 3] - 
            115767*CHq3[1, 1] - 115767*CHq3[2, 2] - 33333*CHq3[3, 3] - 
            123462*CHu[1, 1] - 123462*CHu[2, 2] - 6300*CHu[3, 3]) + 
          MW2*MZ2^12*(23178*CHd[1, 1] + 23178*CHd[2, 2] + 23178*CHd[3, 3] - 
            67430*CHe[3, 3] + 5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 
            89275*CHl1[3, 3] + 2748*CHl3[1, 1] + 2748*CHl3[2, 2] + 
            66813*CHl3[3, 3] - 61698*CHq1[1, 1] - 61698*CHq1[2, 2] - 
            22479*CHq1[3, 3] - 35880*CHq3[1, 1] - 35880*CHq3[2, 2] - 
            25359*CHq3[3, 3] - 46356*CHu[1, 1] - 46356*CHu[2, 2] - 
            1350*CHu[3, 3]) - 1024*MW2^12*MZ2*(14430*CHd[1, 1] + 
            14430*CHd[2, 2] + 14430*CHd[3, 3] - 44300*CHe[3, 3] - 
            44300*CHl1[3, 3] + 30939*CHl3[1, 1] + 30939*CHl3[2, 2] + 
            57740*CHl3[3, 3] - 16950*CHq1[1, 1] - 16950*CHq1[2, 2] + 
            8760*CHq1[3, 3] - 13350*CHq3[1, 1] - 13350*CHq3[2, 2] + 
            1740*CHq3[3, 3] - 28860*CHu[1, 1] - 28860*CHu[2, 2] - 
            630*CHu[3, 3]) - 128*MW2^9*MZ2^4*(340497*CHd[1, 1] + 
            340497*CHd[2, 2] + 340497*CHd[3, 3] - 1067803*CHe[3, 3] - 
            251550*CHl1[1, 1] - 251550*CHl1[2, 2] - 891439*CHl1[3, 3] - 
            2104889*CHl3[1, 1] - 2104889*CHl3[2, 2] - 256305*CHl3[3, 3] - 
            249417*CHq1[1, 1] - 249417*CHq1[2, 2] + 266382*CHq1[3, 3] + 
            837531*CHq3[1, 1] + 837531*CHq3[2, 2] + 399183*CHq3[3, 3] - 
            680994*CHu[1, 1] - 680994*CHu[2, 2] + 56430*CHu[3, 3]) + 
          32*MW2^8*MZ2^5*(3617910*CHd[1, 1] + 3617910*CHd[2, 2] + 
            3617910*CHd[3, 3] - 9191558*CHe[3, 3] - 1023876*CHl1[1, 1] - 
            1023876*CHl1[2, 2] - 8759802*CHl1[3, 3] - 3283964*CHl3[1, 1] - 
            3283964*CHl3[2, 2] + 5330866*CHl3[3, 3] - 4672026*CHq1[1, 1] - 
            4672026*CHq1[2, 2] + 36027*CHq1[3, 3] + 184470*CHq3[1, 1] + 
            184470*CHq3[2, 2] - 188307*CHq3[3, 3] - 7235820*CHu[1, 1] - 
            7235820*CHu[2, 2] + 114471*CHu[3, 3]) + 2*MW2^5*MZ2^8*
           (-19883913*CHd[1, 1] - 19883913*CHd[2, 2] - 19883913*CHd[3, 3] + 
            52468259*CHe[3, 3] - 2349360*CHl1[1, 1] - 2349360*CHl1[2, 2] + 
            60429747*CHl1[3, 3] - 15666690*CHl3[1, 1] - 15666690*CHl3[2, 2] - 
            47711413*CHl3[3, 3] + 41367561*CHq1[1, 1] + 41367561*CHq1[2, 2] + 
            16426983*CHq1[3, 3] + 27089613*CHq3[1, 1] + 27089613*CHq3[2, 2] + 
            16612467*CHq3[3, 3] + 39767826*CHu[1, 1] + 39767826*CHu[2, 2] + 
            312660*CHu[3, 3])) - MT2^5*MW2*
         (12288*MW2^12*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            462*CHe[3, 3] - 462*CHl1[3, 3] + 115*CHl3[1, 1] + 
            115*CHl3[2, 2] + 462*CHl3[3, 3] - 126*CHq1[1, 1] - 
            126*CHq1[2, 2] + 126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 
            112*CHq3[3, 3] - 252*CHu[1, 1] - 252*CHu[2, 2]) + 
          8*MW2^5*MZ2^7*(7518183*CHd[1, 1] + 7518183*CHd[2, 2] + 
            7518183*CHd[3, 3] - 18818779*CHe[3, 3] - 16524*CHl1[1, 1] - 
            16524*CHl1[2, 2] - 20153114*CHl1[3, 3] + 5559813*CHl3[1, 1] + 
            5559813*CHl3[2, 2] + 16196134*CHl3[3, 3] - 13320303*CHq1[1, 1] - 
            13320303*CHq1[2, 2] - 4430622*CHq1[3, 3] - 7859865*CHq3[1, 1] - 
            7859865*CHq3[2, 2] - 5044254*CHq3[3, 3] - 15036366*CHu[1, 1] - 
            15036366*CHu[2, 2] - 115776*CHu[3, 3]) + 2*MW2^3*MZ2^9*
           (4274148*CHd[1, 1] + 4274148*CHd[2, 2] + 4274148*CHd[3, 3] - 
            11646978*CHe[3, 3] + 695376*CHl1[1, 1] + 695376*CHl1[2, 2] - 
            14481915*CHl1[3, 3] + 2383914*CHl3[1, 1] + 2383914*CHl3[2, 2] + 
            11094625*CHl3[3, 3] - 9935616*CHq1[1, 1] - 9935616*CHq1[2, 2] - 
            3978618*CHq1[3, 3] - 6106038*CHq3[1, 1] - 6106038*CHq3[2, 2] - 
            3700878*CHq3[3, 3] - 8548296*CHu[1, 1] - 8548296*CHu[2, 2] - 
            106227*CHu[3, 3]) - 128*MW2^9*MZ2^3*(100158*CHd[1, 1] + 
            100158*CHd[2, 2] + 100158*CHd[3, 3] - 132884*CHe[3, 3] + 
            75456*CHl1[1, 1] + 75456*CHl1[2, 2] - 198652*CHl1[3, 3] + 
            1288239*CHl3[1, 1] + 1288239*CHl3[2, 2] + 840996*CHl3[3, 3] - 
            220542*CHq1[1, 1] - 220542*CHq1[2, 2] - 113790*CHq1[3, 3] - 
            563406*CHq3[1, 1] - 563406*CHq3[2, 2] - 255942*CHq3[3, 3] - 
            200316*CHu[1, 1] - 200316*CHu[2, 2] - 56376*CHu[3, 3]) + 
          512*MW2^10*MZ2^2*(37929*CHd[1, 1] + 37929*CHd[2, 2] + 
            37929*CHd[3, 3] - 94115*CHe[3, 3] + 3780*CHl1[1, 1] + 
            3780*CHl1[2, 2] - 97769*CHl1[3, 3] + 158952*CHl3[1, 1] + 
            158952*CHl3[2, 2] + 177287*CHl3[3, 3] - 53625*CHq1[1, 1] - 
            53625*CHq1[2, 2] + 3513*CHq1[3, 3] - 70245*CHq3[1, 1] - 
            70245*CHq3[2, 2] - 17427*CHq3[3, 3] - 75858*CHu[1, 1] - 
            75858*CHu[2, 2] - 6480*CHu[3, 3]) + MZ2^12*(-7680*CHd[1, 1] - 
            7680*CHd[2, 2] - 7680*CHd[3, 3] + 17156*CHe[3, 3] + 
            43858*CHl1[3, 3] - 6585*CHl3[1, 1] - 6585*CHl3[2, 2] - 
            30622*CHl3[3, 3] + 29280*CHq1[1, 1] + 29280*CHq1[2, 2] + 
            7440*CHq1[3, 3] + 7200*CHq3[1, 1] + 7200*CHq3[2, 2] + 
            1890*CHq3[3, 3] + 15360*CHu[1, 1] + 15360*CHu[2, 2] - 
            450*CHu[3, 3]) - 3072*MW2^11*MZ2*(2910*CHd[1, 1] + 
            2910*CHd[2, 2] + 2910*CHd[3, 3] - 8920*CHe[3, 3] - 
            8920*CHl1[3, 3] + 6211*CHl3[1, 1] + 6211*CHl3[2, 2] + 
            11664*CHl3[3, 3] - 3414*CHq1[1, 1] - 3414*CHq1[2, 2] + 
            1692*CHq1[3, 3] - 2678*CHq3[1, 1] - 2678*CHq3[2, 2] + 
            780*CHq3[3, 3] - 5820*CHu[1, 1] - 5820*CHu[2, 2] - 
            210*CHu[3, 3]) + 4*MW2*MZ2^11*(42858*CHd[1, 1] + 
            42858*CHd[2, 2] + 42858*CHd[3, 3] - 111735*CHe[3, 3] + 
            5760*CHl1[1, 1] + 5760*CHl1[2, 2] - 201825*CHl1[3, 3] + 
            15648*CHl3[1, 1] + 15648*CHl3[2, 2] + 145118*CHl3[3, 3] - 
            136728*CHq1[1, 1] - 136728*CHq1[2, 2] - 44469*CHq1[3, 3] - 
            54330*CHq3[1, 1] - 54330*CHq3[2, 2] - 26034*CHq3[3, 3] - 
            85716*CHu[1, 1] - 85716*CHu[2, 2] + 540*CHu[3, 3]) + 
          MW2^2*MZ2^10*(-1618578*CHd[1, 1] - 1618578*CHd[2, 2] - 
            1618578*CHd[3, 3] + 4452650*CHe[3, 3] - 297216*CHl1[1, 1] - 
            297216*CHl1[2, 2] + 6389297*CHl1[3, 3] - 538067*CHl3[1, 1] - 
            538067*CHl3[2, 2] - 4739939*CHl3[3, 3] + 4373154*CHq1[1, 1] + 
            4373154*CHq1[2, 2] + 1650087*CHq1[3, 3] + 2308896*CHq3[1, 1] + 
            2308896*CHq3[2, 2] + 1302729*CHq3[3, 3] + 3237156*CHu[1, 1] + 
            3237156*CHu[2, 2] + 21168*CHu[3, 3]) - 128*MW2^8*MZ2^4*
           (196821*CHd[1, 1] + 196821*CHd[2, 2] + 196821*CHd[3, 3] - 
            629190*CHe[3, 3] - 154818*CHl1[1, 1] - 154818*CHl1[2, 2] - 
            519112*CHl1[3, 3] - 1342114*CHl3[1, 1] - 1342114*CHl3[2, 2] - 
            207222*CHl3[3, 3] - 135261*CHq1[1, 1] - 135261*CHq1[2, 2] + 
            177696*CHq1[3, 3] + 534591*CHq3[1, 1] + 534591*CHq3[2, 2] + 
            288969*CHq3[3, 3] - 393642*CHu[1, 1] - 393642*CHu[2, 2] + 
            65430*CHu[3, 3]) - 8*MW2^6*MZ2^6*(10452603*CHd[1, 1] + 
            10452603*CHd[2, 2] + 10452603*CHd[3, 3] - 25642665*CHe[3, 3] - 
            1297512*CHl1[1, 1] - 1297512*CHl1[2, 2] - 26022891*CHl1[3, 3] + 
            3067554*CHl3[1, 1] + 3067554*CHl3[2, 2] + 20047949*CHl3[3, 3] - 
            16089627*CHq1[1, 1] - 16089627*CHq1[2, 2] - 3493095*CHq1[3, 3] - 
            6619707*CHq3[1, 1] - 6619707*CHq3[2, 2] - 4314771*CHq3[3, 3] - 
            20905206*CHu[1, 1] - 20905206*CHu[2, 2] + 111996*CHu[3, 3]) + 
          32*MW2^7*MZ2^5*(2202486*CHd[1, 1] + 2202486*CHd[2, 2] + 
            2202486*CHd[3, 3] - 5623852*CHe[3, 3] - 649476*CHl1[1, 1] - 
            649476*CHl1[2, 2] - 5339462*CHl1[3, 3] - 2294520*CHl3[1, 1] - 
            2294520*CHl3[2, 2] + 3108246*CHl3[3, 3] - 2814738*CHq1[1, 1] - 
            2814738*CHq1[2, 2] + 60099*CHq1[3, 3] + 252462*CHq3[1, 1] + 
            252462*CHq3[2, 2] + 100887*CHq3[3, 3] - 4404972*CHu[1, 1] - 
            4404972*CHu[2, 2] + 160047*CHu[3, 3]) + 2*MW2^4*MZ2^8*
           (-14056383*CHd[1, 1] - 14056383*CHd[2, 2] - 14056383*CHd[3, 3] + 
            36779745*CHe[3, 3] - 1337472*CHl1[1, 1] - 1337472*CHl1[2, 2] + 
            41847205*CHl1[3, 3] - 10705776*CHl3[1, 1] - 10705776*CHl3[2, 2] - 
            33074259*CHl3[3, 3] + 28453215*CHq1[1, 1] + 28453215*CHq1[2, 2] + 
            11043429*CHq1[3, 3] + 18262467*CHq3[1, 1] + 18262467*CHq3[2, 2] + 
            11490057*CHq3[3, 3] + 28112766*CHu[1, 1] + 28112766*CHu[2, 2] + 
            360900*CHu[3, 3])))))/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (2*MW2 - MZ2)^3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2) + 
   (9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
       MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
       MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
      (8*MW2^4*MZ2^4*(3693*CHd[1, 1] + 3693*CHd[2, 2] + 3693*CHd[3, 3] - 
         11327*CHe[3, 3] - 9649*CHl1[3, 3] - 2630*CHl3[1, 1] - 
         2630*CHl3[2, 2] - 9649*CHl3[3, 3] - 3693*CHq1[1, 1] - 
         3693*CHq1[2, 2] + 2271*CHq1[3, 3] + 8235*CHq3[1, 1] + 
         8235*CHq3[2, 2] + 2271*CHq3[3, 3] - 7386*CHu[1, 1] - 
         7386*CHu[2, 2]) + 2*MW2^2*MZ2^6*(3525*CHd[1, 1] + 3525*CHd[2, 2] + 
         3525*CHd[3, 3] - 9867*CHe[3, 3] - 6971*CHl1[3, 3] - 
         1208*CHl3[1, 1] - 1208*CHl3[2, 2] - 6971*CHl3[3, 3] - 
         3525*CHq1[1, 1] - 3525*CHq1[2, 2] + 285*CHq1[3, 3] + 
         4095*CHq3[1, 1] + 4095*CHq3[2, 2] + 285*CHq3[3, 3] - 
         7050*CHu[1, 1] - 7050*CHu[2, 2]) - 8*MW2^3*MZ2^5*
        (2274*CHd[1, 1] + 2274*CHd[2, 2] + 2274*CHd[3, 3] - 6494*CHe[3, 3] - 
         5113*CHl1[3, 3] - 1564*CHl3[1, 1] - 1564*CHl3[2, 2] - 
         5113*CHl3[3, 3] - 2274*CHq1[1, 1] - 2274*CHq1[2, 2] + 
         825*CHq1[3, 3] + 3924*CHq3[1, 1] + 3924*CHq3[2, 2] + 
         825*CHq3[3, 3] - 4548*CHu[1, 1] - 4548*CHu[2, 2]) - 
       32*MW2^5*MZ2^3*(975*CHd[1, 1] + 975*CHd[2, 2] + 975*CHd[3, 3] - 
         3257*CHe[3, 3] - 2965*CHl1[3, 3] - 148*CHl3[1, 1] - 148*CHl3[2, 2] - 
         2965*CHl3[3, 3] - 975*CHq1[1, 1] - 975*CHq1[2, 2] + 795*CHq1[3, 3] + 
         2565*CHq3[1, 1] + 2565*CHq3[2, 2] + 795*CHq3[3, 3] - 
         1950*CHu[1, 1] - 1950*CHu[2, 2]) + 64*MW2^6*MZ2^2*
        (330*CHd[1, 1] + 330*CHd[2, 2] + 330*CHd[3, 3] - 1176*CHe[3, 3] - 
         1134*CHl1[3, 3] + 365*CHl3[1, 1] + 365*CHl3[2, 2] - 
         1134*CHl3[3, 3] - 330*CHq1[1, 1] - 330*CHq1[2, 2] + 312*CHq1[3, 3] + 
         954*CHq3[1, 1] + 954*CHq3[2, 2] + 312*CHq3[3, 3] - 660*CHu[1, 1] - 
         660*CHu[2, 2]) - 256*MW2^7*MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
         33*CHd[3, 3] - 121*CHe[3, 3] - 121*CHl1[3, 3] + 97*CHl3[1, 1] + 
         97*CHl3[2, 2] - 121*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 
         33*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 33*CHq3[3, 3] - 
         66*CHu[1, 1] - 66*CHu[2, 2]) + 5*MZ2^8*(30*CHd[1, 1] + 
         30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 
         49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
         15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
       512*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
         11*CHl1[3, 3] + 15*CHl3[1, 1] + 15*CHl3[2, 2] - 11*CHl3[3, 3] - 
         3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
         9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       2*MW2*MZ2^7*(-780*CHd[1, 1] - 780*CHd[2, 2] - 780*CHd[3, 3] + 
         2292*CHe[3, 3] + 1391*CHl1[3, 3] + 1391*CHl3[3, 3] + 
         780*CHq1[1, 1] + 780*CHq1[2, 2] + 165*CHq1[3, 3] - 450*CHq3[1, 1] - 
         450*CHq3[2, 2] + 165*CHq3[3, 3] + 1560*CHu[1, 1] + 
         1560*CHu[2, 2])) + 
     MW2*(3*MT2^7*(-2048*MW2^9*MZ2*(1248*CHd[1, 1] + 1248*CHd[2, 2] + 
           1248*CHd[3, 3] - 3936*CHe[3, 3] - 3232*CHl1[3, 3] - 
           1073*CHl3[1, 1] - 1073*CHl3[2, 2] - 3232*CHl3[3, 3] - 
           1248*CHq1[1, 1] - 1248*CHq1[2, 2] + 672*CHq1[3, 3] + 
           2592*CHq3[1, 1] + 2592*CHq3[2, 2] + 834*CHq3[3, 3] - 
           2496*CHu[1, 1] - 2496*CHu[2, 2]) + 131072*MW2^10*
          (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
           11*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 11*CHl3[3, 3] - 
           3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
           9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         8*MW2^3*MZ2^7*(26004*CHd[1, 1] + 26004*CHd[2, 2] + 26004*CHd[3, 3] + 
           10088*CHe[3, 3] - 161490*CHl1[3, 3] - 173591*CHl3[1, 1] - 
           173591*CHl3[2, 2] - 161490*CHl3[3, 3] - 26004*CHq1[1, 1] - 
           26004*CHq1[2, 2] + 431622*CHq1[3, 3] + 359856*CHq3[1, 1] + 
           359856*CHq3[2, 2] + 489858*CHq3[3, 3] - 52008*CHu[1, 1] - 
           52008*CHu[2, 2] - 47388*CHu[3, 3]) - 4*MW2^2*MZ2^8*
          (69531*CHd[1, 1] + 69531*CHd[2, 2] + 69531*CHd[3, 3] - 
           142467*CHe[3, 3] - 148703*CHl1[3, 3] - 57304*CHl3[1, 1] - 
           57304*CHl3[2, 2] - 148703*CHl3[3, 3] - 69531*CHq1[1, 1] - 
           69531*CHq1[2, 2] + 233955*CHq1[3, 3] + 159345*CHq3[1, 1] + 
           159345*CHq3[2, 2] + 305679*CHq3[3, 3] - 139062*CHu[1, 1] - 
           139062*CHu[2, 2] - 41568*CHu[3, 3]) + 64*MW2^6*MZ2^4*
          (163764*CHd[1, 1] + 163764*CHd[2, 2] + 163764*CHd[3, 3] - 
           409570*CHe[3, 3] - 160382*CHl1[3, 3] + 163959*CHl3[1, 1] + 
           163959*CHl3[2, 2] - 160382*CHl3[3, 3] - 163764*CHq1[1, 1] - 
           163764*CHq1[2, 2] - 135024*CHq1[3, 3] - 57132*CHq3[1, 1] - 
           57132*CHq3[2, 2] - 75072*CHq3[3, 3] - 327528*CHu[1, 1] - 
           327528*CHu[2, 2] - 36816*CHu[3, 3]) - 64*MW2^5*MZ2^5*
          (91095*CHd[1, 1] + 91095*CHd[2, 2] + 91095*CHd[3, 3] - 
           238678*CHe[3, 3] - 51161*CHl1[3, 3] + 149175*CHl3[1, 1] + 
           149175*CHl3[2, 2] - 51161*CHl3[3, 3] - 91095*CHq1[1, 1] - 
           91095*CHq1[2, 2] - 164445*CHq1[3, 3] - 138051*CHq3[1, 1] - 
           138051*CHq3[2, 2] - 131472*CHq3[3, 3] - 182190*CHu[1, 1] - 
           182190*CHu[2, 2] - 21972*CHu[3, 3]) - 512*MW2^7*MZ2^3*
          (21729*CHd[1, 1] + 21729*CHd[2, 2] + 21729*CHd[3, 3] - 
           55787*CHe[3, 3] - 29620*CHl1[3, 3] + 9714*CHl3[1, 1] + 
           9714*CHl3[2, 2] - 29620*CHl3[3, 3] - 21729*CHq1[1, 1] - 
           21729*CHq1[2, 2] - 6111*CHq1[3, 3] + 10611*CHq3[1, 1] + 
           10611*CHq3[2, 2] + 717*CHq3[3, 3] - 43458*CHu[1, 1] - 
           43458*CHu[2, 2] - 3216*CHu[3, 3]) + 6*MW2*MZ2^9*
          (13200*CHd[1, 1] + 13200*CHd[2, 2] + 13200*CHd[3, 3] - 
           33618*CHe[3, 3] - 21974*CHl1[3, 3] - 4545*CHl3[1, 1] - 
           4545*CHl3[2, 2] - 21974*CHl3[3, 3] - 13200*CHq1[1, 1] - 
           13200*CHq1[2, 2] + 22150*CHq1[3, 3] + 9900*CHq3[1, 1] + 
           9900*CHq3[2, 2] + 34040*CHq3[3, 3] - 26400*CHu[1, 1] - 
           26400*CHu[2, 2] - 3140*CHu[3, 3]) + 16*MW2^4*MZ2^6*
          (94125*CHd[1, 1] + 94125*CHd[2, 2] + 94125*CHd[3, 3] - 
           303123*CHe[3, 3] + 46769*CHl1[3, 3] + 300688*CHl3[1, 1] + 
           300688*CHl3[2, 2] + 46769*CHl3[3, 3] - 94125*CHq1[1, 1] - 
           94125*CHq1[2, 2] - 477129*CHq1[3, 3] - 432693*CHq3[1, 1] - 
           432693*CHq3[2, 2] - 465111*CHq3[3, 3] - 188250*CHu[1, 1] - 
           188250*CHu[2, 2] - 1698*CHu[3, 3]) + 512*MW2^8*MZ2^2*
          (13926*CHd[1, 1] + 13926*CHd[2, 2] + 13926*CHd[3, 3] - 
           38804*CHe[3, 3] - 25940*CHl1[3, 3] - 2231*CHl3[1, 1] - 
           2231*CHl3[2, 2] - 25940*CHl3[3, 3] - 13926*CHq1[1, 1] - 
           13926*CHq1[2, 2] + 1878*CHq1[3, 3] + 17586*CHq3[1, 1] + 
           17586*CHq3[2, 2] + 5130*CHq3[3, 3] - 27852*CHu[1, 1] - 
           27852*CHu[2, 2] - 852*CHu[3, 3]) - 135*MZ2^10*
          (60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 176*CHe[3, 3] - 
           88*CHl1[3, 3] - 25*CHl3[1, 1] - 25*CHl3[2, 2] - 88*CHl3[3, 3] - 
           60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 100*CHq3[3, 3] - 
           120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3])) - 
       MW2^5*(MW2 + MZ2)*(221184*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 
           6*CHd[3, 3] - 22*CHe[3, 3] - 22*CHl1[3, 3] + 13*CHl3[1, 1] + 
           13*CHl3[2, 2] - 22*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
           6*CHq1[3, 3] + 34*CHq3[1, 1] + 34*CHq3[2, 2] + 6*CHq3[3, 3] - 
           12*CHu[1, 1] - 12*CHu[2, 2]) + 
         MZ2^11*(-30*(-7383 + 904*Pi^2)*CHd[1, 1] - 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] + 221490*CHd[3, 3] - 27120*Pi^2*CHd[3, 3] + 
           729522*CHe[3, 3] - 87536*Pi^2*CHe[3, 3] - 508419*CHl1[3, 3] + 
           62072*Pi^2*CHl1[3, 3] + 770880*CHl3[1, 1] - 
           93440*Pi^2*CHl3[1, 1] + 770880*CHl3[2, 2] - 
           93440*Pi^2*CHl3[2, 2] - 514299*CHl3[3, 3] + 
           62072*Pi^2*CHl3[3, 3] - 280890*CHq1[1, 1] + 
           34320*Pi^2*CHq1[1, 1] - 280890*CHq1[2, 2] + 
           34320*Pi^2*CHq1[2, 2] - 140445*CHq1[3, 3] + 
           17160*Pi^2*CHq1[3, 3] - 142245*CHq3[3, 3] + 
           17160*Pi^2*CHq3[3, 3] + 32220*CHu[1, 1] - 3360*Pi^2*CHu[1, 1] + 
           32220*CHu[2, 2] - 3360*Pi^2*CHu[2, 2]) + 1024*MW2^9*MZ2^2*
          ((-34557 + 4608*Pi^2)*CHd[1, 1] + (-34557 + 4608*Pi^2)*CHd[2, 2] - 
           34557*CHd[3, 3] + 4608*Pi^2*CHd[3, 3] - 92883*CHe[3, 3] + 
           10304*Pi^2*CHe[3, 3] - 32387*CHl1[3, 3] + 3408*Pi^2*CHl1[3, 3] + 
           47369*CHl3[1, 1] + 3776*Pi^2*CHl3[1, 1] + 47369*CHl3[2, 2] + 
           3776*Pi^2*CHl3[2, 2] + 39529*CHl3[3, 3] + 3408*Pi^2*CHl3[3, 3] - 
           27651*CHq1[1, 1] + 1440*Pi^2*CHq1[1, 1] - 27651*CHq1[2, 2] + 
           1440*Pi^2*CHq1[2, 2] - 42837*CHq1[3, 3] + 4176*Pi^2*CHq1[3, 3] - 
           110403*CHq3[1, 1] + 6912*Pi^2*CHq3[1, 1] - 110403*CHq3[2, 2] + 
           6912*Pi^2*CHq3[2, 2] - 55185*CHq3[3, 3] + 4176*Pi^2*CHq3[3, 3] - 
           10590*CHu[1, 1] - 576*Pi^2*CHu[1, 1] - 10590*CHu[2, 2] - 
           576*Pi^2*CHu[2, 2]) - 4096*MW2^10*MZ2*
          (21*(-1 + 8*Pi^2)*CHd[1, 1] + 21*(-1 + 8*Pi^2)*CHd[2, 2] - 
           21*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 6235*CHe[3, 3] + 
           280*Pi^2*CHe[3, 3] - 5641*CHl1[3, 3] + 280*Pi^2*CHl1[3, 3] + 
           6383*CHl3[1, 1] + 72*Pi^2*CHl3[1, 1] + 6383*CHl3[2, 2] + 
           72*Pi^2*CHl3[2, 2] - 691*CHl3[3, 3] + 280*Pi^2*CHl3[3, 3] - 
           3003*CHq1[1, 1] + 120*Pi^2*CHq1[1, 1] - 3003*CHq1[2, 2] + 
           120*Pi^2*CHq1[2, 2] - 993*CHq1[3, 3] + 168*Pi^2*CHq1[3, 3] - 
           225*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] - 225*CHq3[2, 2] + 
           216*Pi^2*CHq3[2, 2] - 1803*CHq3[3, 3] + 168*Pi^2*CHq3[3, 3] - 
           2658*CHu[1, 1] - 48*Pi^2*CHu[1, 1] - 2658*CHu[2, 2] - 
           48*Pi^2*CHu[2, 2]) + 4*MW2^3*MZ2^8*(9*(-2037471 + 223984*Pi^2)*
            CHd[1, 1] + 9*(-2037471 + 223984*Pi^2)*CHd[2, 2] - 
           18337239*CHd[3, 3] + 2015856*Pi^2*CHd[3, 3] - 52032*CHe[1, 1] - 
           52032*CHe[2, 2] - 51639607*CHe[3, 3] + 6706864*Pi^2*CHe[3, 3] - 
           52032*CHl1[1, 1] - 52032*CHl1[2, 2] + 33450723*CHl1[3, 3] - 
           3621120*Pi^2*CHl1[3, 3] - 49805474*CHl3[1, 1] + 
           5994368*Pi^2*CHl3[1, 1] - 49805474*CHl3[2, 2] + 
           5994368*Pi^2*CHl3[2, 2] + 28551819*CHl3[3, 3] - 
           3621120*Pi^2*CHl3[3, 3] + 22448799*CHq1[1, 1] - 
           2382192*Pi^2*CHq1[1, 1] + 22448799*CHq1[2, 2] - 
           2382192*Pi^2*CHq1[2, 2] + 4981911*CHq1[3, 3] - 
           421920*Pi^2*CHq1[3, 3] - 9936261*CHq3[1, 1] + 
           1538352*Pi^2*CHq3[1, 1] - 9936261*CHq3[2, 2] + 
           1538352*Pi^2*CHq3[2, 2] + 5012751*CHq3[3, 3] - 
           421920*Pi^2*CHq3[3, 3] - 1292490*CHu[1, 1] + 
           428256*Pi^2*CHu[1, 1] - 1292490*CHu[2, 2] + 428256*Pi^2*
            CHu[2, 2] - 52032*CHu[3, 3]) - 2*MW2^2*MZ2^9*
          (15*(-649767 + 74672*Pi^2)*CHd[1, 1] + 15*(-649767 + 74672*Pi^2)*
            CHd[2, 2] - 9746505*CHd[3, 3] + 1120080*Pi^2*CHd[3, 3] - 
           51072*CHe[1, 1] - 51072*CHe[2, 2] - 29703057*CHe[3, 3] + 
           3709904*Pi^2*CHe[3, 3] - 51072*CHl1[1, 1] - 51072*CHl1[2, 2] + 
           19639741*CHl1[3, 3] - 2230848*Pi^2*CHl1[3, 3] - 
           29399830*CHl3[1, 1] + 3577472*Pi^2*CHl3[1, 1] - 
           29399830*CHl3[2, 2] + 3577472*Pi^2*CHl3[2, 2] + 
           17684209*CHl3[3, 3] - 2230848*Pi^2*CHl3[3, 3] + 
           12517137*CHq1[1, 1] - 1394256*Pi^2*CHq1[1, 1] + 
           12517137*CHq1[2, 2] - 1394256*Pi^2*CHq1[2, 2] + 
           3998613*CHq1[3, 3] - 418272*Pi^2*CHq1[3, 3] - 3657303*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 3657303*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 3946065*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] - 1155726*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] - 1155726*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] - 51072*CHu[3, 3]) + 4*MW2*MZ2^10*
          (12*(-64367 + 7671*Pi^2)*CHd[1, 1] + 12*(-64367 + 7671*Pi^2)*
            CHd[2, 2] - 772404*CHd[3, 3] + 92052*Pi^2*CHd[3, 3] - 
           3840*CHe[1, 1] - 3840*CHe[2, 2] - 2488464*CHe[3, 3] + 
           301588*Pi^2*CHe[3, 3] - 3840*CHl1[1, 1] - 3840*CHl1[2, 2] + 
           1678497*CHl1[3, 3] - 198408*Pi^2*CHl1[3, 3] - 2551134*CHl3[1, 1] + 
           308352*Pi^2*CHl3[1, 1] - 2551134*CHl3[2, 2] + 
           308352*Pi^2*CHl3[2, 2] + 1603530*CHl3[3, 3] - 
           198408*Pi^2*CHl3[3, 3] + 1001634*CHq1[1, 1] - 
           116892*Pi^2*CHq1[1, 1] + 1001634*CHq1[2, 2] - 
           116892*Pi^2*CHq1[2, 2] + 409407*CHq1[3, 3] - 
           47376*Pi^2*CHq1[3, 3] - 155610*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 155610*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 405702*CHq3[3, 3] - 
           47376*Pi^2*CHq3[3, 3] - 110832*CHu[1, 1] + 14616*Pi^2*CHu[1, 1] - 
           110832*CHu[2, 2] + 14616*Pi^2*CHu[2, 2] - 3840*CHu[3, 3]) - 
         1024*MW2^8*MZ2^3*(12*(-11684 + 1207*Pi^2)*CHd[1, 1] + 
           12*(-11684 + 1207*Pi^2)*CHd[2, 2] - 140208*CHd[3, 3] + 
           14484*Pi^2*CHd[3, 3] + 240*CHe[1, 1] + 240*CHe[2, 2] - 
           275743*CHe[3, 3] + 38444*Pi^2*CHe[3, 3] + 240*CHl1[1, 1] + 
           240*CHl1[2, 2] + 32225*CHl1[3, 3] + 300*Pi^2*CHl1[3, 3] - 
           62560*CHl3[1, 1] + 17580*Pi^2*CHl3[1, 1] - 62560*CHl3[2, 2] + 
           17580*Pi^2*CHl3[2, 2] + 134759*CHl3[3, 3] + 300*Pi^2*CHl3[3, 3] + 
           4884*CHq1[1, 1] - 948*Pi^2*CHq1[1, 1] + 4884*CHq1[2, 2] - 
           948*Pi^2*CHq1[2, 2] - 112698*CHq1[3, 3] + 11028*Pi^2*CHq1[3, 3] - 
           330534*CHq3[1, 1] + 23004*Pi^2*CHq3[1, 1] - 330534*CHq3[2, 2] + 
           23004*Pi^2*CHq3[2, 2] - 131142*CHq3[3, 3] + 
           11028*Pi^2*CHq3[3, 3] + 16140*CHu[1, 1] + 120*Pi^2*CHu[1, 1] + 
           16140*CHu[2, 2] + 120*Pi^2*CHu[2, 2] + 240*CHu[3, 3]) + 
         256*MW2^7*MZ2^4*(9*(-126197 + 12200*Pi^2)*CHd[1, 1] + 
           9*(-126197 + 12200*Pi^2)*CHd[2, 2] - 1135773*CHd[3, 3] + 
           109800*Pi^2*CHd[3, 3] + 3648*CHe[1, 1] + 3648*CHe[2, 2] - 
           2243872*CHe[3, 3] + 323384*Pi^2*CHe[3, 3] + 3648*CHl1[1, 1] + 
           3648*CHl1[2, 2] + 815629*CHl1[3, 3] - 58272*Pi^2*CHl1[3, 3] - 
           1455774*CHl3[1, 1] + 176488*Pi^2*CHl3[1, 1] - 1455774*CHl3[2, 2] + 
           176488*Pi^2*CHl3[2, 2] + 1032949*CHl3[3, 3] - 
           58272*Pi^2*CHl3[3, 3] + 507861*CHq1[1, 1] - 
           44136*Pi^2*CHq1[1, 1] + 507861*CHq1[2, 2] - 
           44136*Pi^2*CHq1[2, 2] - 584682*CHq1[3, 3] + 
           63792*Pi^2*CHq1[3, 3] - 1982673*CHq3[1, 1] + 
           171720*Pi^2*CHq3[1, 1] - 1982673*CHq3[2, 2] + 
           171720*Pi^2*CHq3[2, 2] - 632694*CHq3[3, 3] + 
           63792*Pi^2*CHq3[3, 3] + 197946*CHu[1, 1] + 11952*Pi^2*CHu[1, 1] + 
           197946*CHu[2, 2] + 11952*Pi^2*CHu[2, 2] + 3648*CHu[3, 3]) - 
         8*MW2^4*MZ2^7*(3*(-7590077 + 794768*Pi^2)*CHd[1, 1] + 
           3*(-7590077 + 794768*Pi^2)*CHd[2, 2] - 22770231*CHd[3, 3] + 
           2384304*Pi^2*CHd[3, 3] + 6720*CHe[1, 1] + 6720*CHe[2, 2] - 
           58489947*CHe[3, 3] + 7894384*Pi^2*CHe[3, 3] + 6720*CHl1[1, 1] + 
           6720*CHl1[2, 2] + 36486613*CHl1[3, 3] - 3733328*Pi^2*CHl1[3, 3] - 
           55379734*CHl3[1, 1] + 6418688*Pi^2*CHl3[1, 1] - 
           55379734*CHl3[2, 2] + 6418688*Pi^2*CHl3[2, 2] + 
           30084157*CHl3[3, 3] - 3733328*Pi^2*CHl3[3, 3] + 
           25353375*CHq1[1, 1] - 2555952*Pi^2*CHq1[1, 1] + 
           25353375*CHq1[2, 2] - 2555952*Pi^2*CHq1[2, 2] + 
           2555361*CHq1[3, 3] - 59088*Pi^2*CHq1[3, 3] - 16604217*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 16604217*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] + 2781177*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 86298*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           86298*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 6720*CHu[3, 3]) - 
         128*MW2^6*MZ2^5*(6*(-477383 + 46208*Pi^2)*CHd[1, 1] + 
           6*(-477383 + 46208*Pi^2)*CHd[2, 2] - 2864298*CHd[3, 3] + 
           277248*Pi^2*CHd[3, 3] + 10608*CHe[1, 1] + 10608*CHe[2, 2] - 
           6099521*CHe[3, 3] + 869600*Pi^2*CHe[3, 3] + 10608*CHl1[1, 1] + 
           10608*CHl1[2, 2] + 3040799*CHl1[3, 3] - 264968*Pi^2*CHl1[3, 3] - 
           5130291*CHl3[1, 1] + 552664*Pi^2*CHl3[1, 1] - 5130291*CHl3[2, 2] + 
           552664*Pi^2*CHl3[2, 2] + 2795156*CHl3[3, 3] - 
           264968*Pi^2*CHl3[3, 3] + 2101386*CHq1[1, 1] - 
           189840*Pi^2*CHq1[1, 1] + 2101386*CHq1[2, 2] - 
           189840*Pi^2*CHq1[2, 2] - 792321*CHq1[3, 3] + 
           105528*Pi^2*CHq1[3, 3] - 3713949*CHq3[1, 1] + 
           400896*Pi^2*CHq3[1, 1] - 3713949*CHq3[2, 2] + 
           400896*Pi^2*CHq3[2, 2] - 798030*CHq3[3, 3] + 
           105528*Pi^2*CHq3[3, 3] + 400038*CHu[1, 1] + 48720*Pi^2*CHu[1, 1] + 
           400038*CHu[2, 2] + 48720*Pi^2*CHu[2, 2] + 10608*CHu[3, 3]) + 
         16*MW2^5*MZ2^6*(3*(-6477287 + 647712*Pi^2)*CHd[1, 1] + 
           3*(-6477287 + 647712*Pi^2)*CHd[2, 2] - 19431861*CHd[3, 3] + 
           1943136*Pi^2*CHd[3, 3] + 52800*CHe[1, 1] + 52800*CHe[2, 2] - 
           45360721*CHe[3, 3] + 6319584*Pi^2*CHe[3, 3] + 52800*CHl1[1, 1] + 
           52800*CHl1[2, 2] + 26226133*CHl1[3, 3] - 2509344*Pi^2*CHl1[3, 3] - 
           41654634*CHl3[1, 1] + 4586080*Pi^2*CHl3[1, 1] - 
           41654634*CHl3[2, 2] + 4586080*Pi^2*CHl3[2, 2] + 
           21799033*CHl3[3, 3] - 2509344*Pi^2*CHl3[3, 3] + 
           18478005*CHq1[1, 1] - 1764288*Pi^2*CHq1[1, 1] + 
           18478005*CHq1[2, 2] - 1764288*Pi^2*CHq1[2, 2] - 
           1354707*CHq1[3, 3] + 339552*Pi^2*CHq1[3, 3] - 
           18839727*CHq3[1, 1] + 2443392*Pi^2*CHq3[1, 1] - 
           18839727*CHq3[2, 2] + 2443392*Pi^2*CHq3[2, 2] - 
           1129287*CHq3[3, 3] + 339552*Pi^2*CHq3[3, 3] + 1390530*CHu[1, 1] + 
           411264*Pi^2*CHu[1, 1] + 1390530*CHu[2, 2] + 411264*Pi^2*
            CHu[2, 2] + 52800*CHu[3, 3])) + MT2*MW2^3*
        (49152*MW2^13*(186*CHd[1, 1] + 186*CHd[2, 2] + 186*CHd[3, 3] - 
           682*CHe[3, 3] - 682*CHl1[3, 3] + 311*CHl3[1, 1] + 311*CHl3[2, 2] - 
           682*CHl3[3, 3] - 186*CHq1[1, 1] - 186*CHq1[2, 2] + 
           186*CHq1[3, 3] + 990*CHq3[1, 1] + 990*CHq3[2, 2] + 
           186*CHq3[3, 3] - 372*CHu[1, 1] - 372*CHu[2, 2]) - 
         12288*MW2^12*MZ2*(6*(27 + 56*Pi^2)*CHd[1, 1] + 6*(27 + 56*Pi^2)*
            CHd[2, 2] + 162*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           12898*CHe[3, 3] + 560*Pi^2*CHe[3, 3] - 11358*CHl1[3, 3] + 
           560*Pi^2*CHl1[3, 3] + 11719*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] + 
           11719*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 1458*CHl3[3, 3] + 
           560*Pi^2*CHl3[3, 3] - 6210*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 
           6210*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] - 2070*CHq1[3, 3] + 
           336*Pi^2*CHq1[3, 3] - 1278*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] - 
           1278*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 3555*CHq3[3, 3] + 
           336*Pi^2*CHq3[3, 3] - 5724*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 
           5724*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 
         MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 508419*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) + MW2^2*MZ2^11*
          (6*(-4576203 + 530344*Pi^2)*CHd[1, 1] + 6*(-4576203 + 530344*Pi^2)*
            CHd[2, 2] - 27457218*CHd[3, 3] + 3182064*Pi^2*CHd[3, 3] - 
           148224*CHe[1, 1] - 148224*CHe[2, 2] - 84816030*CHe[3, 3] + 
           10513648*Pi^2*CHe[3, 3] - 148224*CHl1[1, 1] - 148224*CHl1[2, 2] + 
           56408192*CHl1[3, 3] - 6470160*Pi^2*CHl1[3, 3] - 
           84791363*CHl3[1, 1] + 10294528*Pi^2*CHl3[1, 1] - 
           84791363*CHl3[2, 2] + 10294528*Pi^2*CHl3[2, 2] + 
           51562244*CHl3[3, 3] - 6470160*Pi^2*CHl3[3, 3] + 
           35392842*CHq1[1, 1] - 3985296*Pi^2*CHq1[1, 1] + 
           35392842*CHq1[2, 2] - 3985296*Pi^2*CHq1[2, 2] + 
           12071490*CHq1[3, 3] - 1302096*Pi^2*CHq1[3, 3] - 
           9181926*CHq3[1, 1] + 1381104*Pi^2*CHq3[1, 1] - 
           9181926*CHq3[2, 2] + 1381104*Pi^2*CHq3[2, 2] + 
           11898984*CHq3[3, 3] - 1302096*Pi^2*CHq3[3, 3] - 
           3399516*CHu[1, 1] + 580128*Pi^2*CHu[1, 1] - 3399516*CHu[2, 2] + 
           580128*Pi^2*CHu[2, 2] - 152274*CHu[3, 3]) - 512*MW2^10*MZ2^3*
          (3*(-483859 + 48272*Pi^2)*CHd[1, 1] + 3*(-483859 + 48272*Pi^2)*
            CHd[2, 2] - 1451577*CHd[3, 3] + 144816*Pi^2*CHd[3, 3] + 
           2880*CHe[1, 1] + 2880*CHe[2, 2] - 2752039*CHe[3, 3] + 
           397264*Pi^2*CHe[3, 3] + 2880*CHl1[1, 1] + 2880*CHl1[2, 2] + 
           615596*CHl1[3, 3] - 19088*Pi^2*CHl1[3, 3] - 1045843*CHl3[1, 1] + 
           187728*Pi^2*CHl3[1, 1] - 1045843*CHl3[2, 2] + 
           187728*Pi^2*CHl3[2, 2] + 1374908*CHl3[3, 3] - 
           19088*Pi^2*CHl3[3, 3] + 225129*CHq1[1, 1] - 
           20976*Pi^2*CHq1[1, 1] + 225129*CHq1[2, 2] - 
           20976*Pi^2*CHq1[2, 2] - 1117209*CHq1[3, 3] + 
           105936*Pi^2*CHq1[3, 3] - 3323115*CHq3[1, 1] + 
           232848*Pi^2*CHq3[1, 1] - 3323115*CHq3[2, 2] + 
           232848*Pi^2*CHq3[2, 2] - 1245945*CHq3[3, 3] + 
           105936*Pi^2*CHq3[3, 3] + 231666*CHu[1, 1] + 5280*Pi^2*CHu[1, 1] + 
           231666*CHu[2, 2] + 5280*Pi^2*CHu[2, 2] - 4212*CHu[3, 3]) + 
         1536*MW2^11*MZ2^2*(6*(-21665 + 2848*Pi^2)*CHd[1, 1] + 
           6*(-21665 + 2848*Pi^2)*CHd[2, 2] - 129990*CHd[3, 3] + 
           17088*Pi^2*CHd[3, 3] - 341436*CHe[3, 3] + 38976*Pi^2*CHe[3, 3] - 
           94156*CHl1[3, 3] + 11392*Pi^2*CHl1[3, 3] + 139807*CHl3[1, 1] + 
           14528*Pi^2*CHl3[1, 1] + 139807*CHl3[2, 2] + 
           14528*Pi^2*CHl3[2, 2] + 153908*CHl3[3, 3] + 
           11392*Pi^2*CHl3[3, 3] - 94650*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 
           94650*CHq1[2, 2] + 4800*Pi^2*CHq1[2, 2] - 165726*CHq1[3, 3] + 
           15360*Pi^2*CHq1[3, 3] - 437490*CHq3[1, 1] + 
           25920*Pi^2*CHq3[1, 1] - 437490*CHq3[2, 2] + 
           25920*Pi^2*CHq3[2, 2] - 204954*CHq3[3, 3] + 
           15360*Pi^2*CHq3[3, 3] - 37236*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 
           37236*CHu[2, 2] - 1920*Pi^2*CHu[2, 2] - 852*CHu[3, 3]) + 
         MW2*MZ2^12*(-42*(-89383 + 10704*Pi^2)*CHd[1, 1] - 
           42*(-89383 + 10704*Pi^2)*CHd[2, 2] + 3754086*CHd[3, 3] - 
           449568*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 15360*CHe[2, 2] + 
           12142422*CHe[3, 3] - 1468960*Pi^2*CHe[3, 3] + 15360*CHl1[1, 1] + 
           15360*CHl1[2, 2] - 8239245*CHl1[3, 3] + 979848*Pi^2*CHl1[3, 3] + 
           12517176*CHl3[1, 1] - 1513728*Pi^2*CHl3[1, 1] + 
           12517176*CHl3[2, 2] - 1513728*Pi^2*CHl3[2, 2] - 
           7957017*CHl3[3, 3] + 979848*Pi^2*CHl3[3, 3] - 4849206*CHq1[1, 1] + 
           570528*Pi^2*CHq1[1, 1] - 4849206*CHq1[2, 2] + 
           570528*Pi^2*CHq1[2, 2] - 2058963*CHq1[3, 3] + 
           240984*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2049543*CHq3[3, 3] + 
           240984*Pi^2*CHq3[3, 3] + 539988*CHu[1, 1] - 68544*Pi^2*CHu[1, 1] + 
           539988*CHu[2, 2] - 68544*Pi^2*CHu[2, 2] + 15360*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(60*(-333431 + 31104*Pi^2)*CHd[1, 1] + 
           60*(-333431 + 31104*Pi^2)*CHd[2, 2] - 20005860*CHd[3, 3] + 
           1866240*Pi^2*CHd[3, 3] + 76032*CHe[1, 1] + 76032*CHe[2, 2] - 
           39021282*CHe[3, 3] + 5751040*Pi^2*CHe[3, 3] + 76032*CHl1[1, 1] + 
           76032*CHl1[2, 2] + 18774602*CHl1[3, 3] - 1467456*Pi^2*CHl1[3, 3] - 
           32464181*CHl3[1, 1] + 3331456*Pi^2*CHl3[1, 1] - 
           32464181*CHl3[2, 2] + 3331456*Pi^2*CHl3[2, 2] + 
           17917994*CHl3[3, 3] - 1467456*Pi^2*CHl3[3, 3] + 
           12426852*CHq1[1, 1] - 1036800*Pi^2*CHq1[1, 1] + 
           12426852*CHq1[2, 2] - 1036800*Pi^2*CHq1[2, 2] - 
           8234760*CHq1[3, 3] + 934848*Pi^2*CHq1[3, 3] - 
           30378132*CHq3[1, 1] + 2906496*Pi^2*CHq3[1, 1] - 
           30378132*CHq3[2, 2] + 2906496*Pi^2*CHq3[2, 2] - 
           8315400*CHq3[3, 3] + 934848*Pi^2*CHq3[3, 3] + 4205832*CHu[1, 1] + 
           290304*Pi^2*CHu[1, 1] + 4205832*CHu[2, 2] + 290304*Pi^2*
            CHu[2, 2] + 42768*CHu[3, 3]) + 4*MW2^4*MZ2^9*
          ((-71461857 + 7455936*Pi^2)*CHd[1, 1] + (-71461857 + 7455936*Pi^2)*
            CHd[2, 2] - 71461857*CHd[3, 3] + 7455936*Pi^2*CHd[3, 3] + 
           10560*CHe[1, 1] + 10560*CHe[2, 2] - 182515530*CHe[3, 3] + 
           24779648*Pi^2*CHe[3, 3] + 10560*CHl1[1, 1] + 10560*CHl1[2, 2] + 
           114753722*CHl1[3, 3] - 11637472*Pi^2*CHl1[3, 3] - 
           171999185*CHl3[1, 1] + 20088064*Pi^2*CHl3[1, 1] - 
           171999185*CHl3[2, 2] + 20088064*Pi^2*CHl3[2, 2] + 
           93118694*CHl3[3, 3] - 11637472*Pi^2*CHl3[3, 3] + 
           80650929*CHq1[1, 1] - 8075712*Pi^2*CHq1[1, 1] + 
           80650929*CHq1[2, 2] - 8075712*Pi^2*CHq1[2, 2] + 
           7576038*CHq1[3, 3] - 129120*Pi^2*CHq1[3, 3] - 
           52478793*CHq3[1, 1] + 7817472*Pi^2*CHq3[1, 1] - 
           52478793*CHq3[2, 2] + 7817472*Pi^2*CHq3[2, 2] + 
           8123781*CHq3[3, 3] - 129120*Pi^2*CHq3[3, 3] - 284502*CHu[1, 1] + 
           1705152*Pi^2*CHu[1, 1] - 284502*CHu[2, 2] + 1705152*Pi^2*
            CHu[2, 2] + 121134*CHu[3, 3]) - 32*MW2^8*MZ2^5*
          (6*(-6238993 + 592544*Pi^2)*CHd[1, 1] + 6*(-6238993 + 592544*Pi^2)*
            CHd[2, 2] - 37433958*CHd[3, 3] + 3555264*Pi^2*CHd[3, 3] + 
           159360*CHe[1, 1] + 159360*CHe[2, 2] - 82700380*CHe[3, 3] + 
           11878976*Pi^2*CHe[3, 3] + 159360*CHl1[1, 1] + 159360*CHl1[2, 2] + 
           53017190*CHl1[3, 3] - 4970304*Pi^2*CHl1[3, 3] - 
           86484469*CHl3[1, 1] + 8465664*Pi^2*CHl3[1, 1] - 
           86484469*CHl3[2, 2] + 8465664*Pi^2*CHl3[2, 2] + 
           38624990*CHl3[3, 3] - 4970304*Pi^2*CHl3[3, 3] + 
           38524326*CHq1[1, 1] - 3466560*Pi^2*CHq1[1, 1] + 
           38524326*CHq1[2, 2] - 3466560*Pi^2*CHq1[2, 2] - 
           1510758*CHq1[3, 3] + 648768*Pi^2*CHq1[3, 3] - 
           31459050*CHq3[1, 1] + 4764096*Pi^2*CHq3[1, 1] - 
           31459050*CHq3[2, 2] + 4764096*Pi^2*CHq3[2, 2] - 
           129036*CHq3[3, 3] + 648768*Pi^2*CHq3[3, 3] + 5205756*CHu[1, 1] + 
           878592*Pi^2*CHu[1, 1] + 5205756*CHu[2, 2] + 878592*Pi^2*
            CHu[2, 2] + 248424*CHu[3, 3]) + 16*MW2^7*MZ2^6*
          (9*(-3387379 + 360896*Pi^2)*CHd[1, 1] + 9*(-3387379 + 360896*Pi^2)*
            CHd[2, 2] - 30486411*CHd[3, 3] + 3248064*Pi^2*CHd[3, 3] + 
           3840*CHe[1, 1] + 3840*CHe[2, 2] - 87934655*CHe[3, 3] + 
           11872960*Pi^2*CHe[3, 3] + 3840*CHl1[1, 1] + 3840*CHl1[2, 2] + 
           72074345*CHl1[3, 3] - 7764480*Pi^2*CHl1[3, 3] - 
           104764104*CHl3[1, 1] + 11428736*Pi^2*CHl3[1, 1] - 
           104764104*CHl3[2, 2] + 11428736*Pi^2*CHl3[2, 2] + 
           47930057*CHl3[3, 3] - 7764480*Pi^2*CHl3[3, 3] + 
           53119755*CHq1[1, 1] - 5323392*Pi^2*CHq1[1, 1] + 
           53119755*CHq1[2, 2] - 5323392*Pi^2*CHq1[2, 2] + 
           21012747*CHq1[3, 3] - 1516032*Pi^2*CHq1[3, 3] + 
           8177715*CHq3[1, 1] + 2291328*Pi^2*CHq3[1, 1] + 
           8177715*CHq3[2, 2] + 2291328*Pi^2*CHq3[2, 2] + 
           22898865*CHq3[3, 3] - 1516032*Pi^2*CHq3[3, 3] - 
           2803338*CHu[1, 1] + 1107072*Pi^2*CHu[1, 1] - 2803338*CHu[2, 2] + 
           1107072*Pi^2*CHu[2, 2] + 262410*CHu[3, 3]) + 
         8*MW2^6*MZ2^7*(6*(-4192631 + 298160*Pi^2)*CHd[1, 1] + 
           6*(-4192631 + 298160*Pi^2)*CHd[2, 2] - 25155786*CHd[3, 3] + 
           1788960*Pi^2*CHd[3, 3] + 446208*CHe[1, 1] + 446208*CHe[2, 2] - 
           20619062*CHe[3, 3] + 4464800*Pi^2*CHe[3, 3] + 446208*CHl1[1, 1] + 
           446208*CHl1[2, 2] - 13126912*CHl1[3, 3] + 3104416*Pi^2*
            CHl1[3, 3] + 1733547*CHl3[1, 1] - 2153024*Pi^2*CHl3[1, 1] + 
           1733547*CHl3[2, 2] - 2153024*Pi^2*CHl3[2, 2] - 
           5205064*CHl3[3, 3] + 3104416*Pi^2*CHl3[3, 3] - 
           8272806*CHq1[1, 1] + 1712544*Pi^2*CHq1[1, 1] - 
           8272806*CHq1[2, 2] + 1712544*Pi^2*CHq1[2, 2] - 
           37969836*CHq1[3, 3] + 4080288*Pi^2*CHq1[3, 3] - 
           74352834*CHq3[1, 1] + 6448032*Pi^2*CHq3[1, 1] - 
           74352834*CHq3[2, 2] + 6448032*Pi^2*CHq3[2, 2] - 
           37903572*CHq3[3, 3] + 4080288*Pi^2*CHq3[3, 3] + 
           13976052*CHu[1, 1] + 73920*Pi^2*CHu[1, 1] + 13976052*CHu[2, 2] + 
           73920*Pi^2*CHu[2, 2] + 293856*CHu[3, 3]) + 
         MW2^3*MZ2^10*(-18*(-6305755 + 698592*Pi^2)*CHd[1, 1] - 
           18*(-6305755 + 698592*Pi^2)*CHd[2, 2] + 113503590*CHd[3, 3] - 
           12574656*Pi^2*CHd[3, 3] + 422400*CHe[1, 1] + 422400*CHe[2, 2] + 
           324505534*CHe[3, 3] - 41848768*Pi^2*CHe[3, 3] + 
           422400*CHl1[1, 1] + 422400*CHl1[2, 2] - 211726050*CHl1[3, 3] + 
           23107776*Pi^2*CHl1[3, 3] + 314492345*CHl3[1, 1] - 
           38041856*Pi^2*CHl3[1, 1] + 314492345*CHl3[2, 2] - 
           38041856*Pi^2*CHl3[2, 2] - 182196450*CHl3[3, 3] + 
           23107776*Pi^2*CHl3[3, 3] - 141072102*CHq1[1, 1] + 
           15088896*Pi^2*CHq1[1, 1] - 141072102*CHq1[2, 2] + 
           15088896*Pi^2*CHq1[2, 2] - 33904644*CHq1[3, 3] + 
           3060288*Pi^2*CHq1[3, 3] + 58132422*CHq3[1, 1] - 
           8968320*Pi^2*CHq3[1, 1] + 58132422*CHq3[2, 2] - 
           8968320*Pi^2*CHq3[2, 2] - 33654846*CHq3[3, 3] + 
           3060288*Pi^2*CHq3[3, 3] + 9017748*CHu[1, 1] - 
           2636928*Pi^2*CHu[1, 1] + 9017748*CHu[2, 2] - 2636928*Pi^2*
            CHu[2, 2] + 361830*CHu[3, 3]) - 4*MW2^5*MZ2^8*
          (3*(-34757609 + 3327744*Pi^2)*CHd[1, 1] + 
           3*(-34757609 + 3327744*Pi^2)*CHd[2, 2] - 104272827*CHd[3, 3] + 
           9983232*Pi^2*CHd[3, 3] + 563712*CHe[1, 1] + 563712*CHe[2, 2] - 
           223062337*CHe[3, 3] + 32403456*Pi^2*CHe[3, 3] + 
           563712*CHl1[1, 1] + 563712*CHl1[2, 2] + 123625531*CHl1[3, 3] - 
           10710624*Pi^2*CHl1[3, 3] - 199413810*CHl3[1, 1] + 
           20890240*Pi^2*CHl3[1, 1] - 199413810*CHl3[2, 2] + 
           20890240*Pi^2*CHl3[2, 2] + 96895819*CHl3[3, 3] - 
           10710624*Pi^2*CHl3[3, 3] + 91286907*CHq1[1, 1] - 
           8099712*Pi^2*CHq1[1, 1] + 91286907*CHq1[2, 2] - 
           8099712*Pi^2*CHq1[2, 2] - 21869883*CHq1[3, 3] + 
           3535200*Pi^2*CHq1[3, 3] - 117047745*CHq3[1, 1] + 
           15170112*Pi^2*CHq3[1, 1] - 117047745*CHq3[2, 2] + 
           15170112*Pi^2*CHq3[2, 2] - 20012295*CHq3[3, 3] + 
           3535200*Pi^2*CHq3[3, 3] + 12694134*CHu[1, 1] + 
           2248704*Pi^2*CHu[1, 1] + 12694134*CHu[2, 2] + 
           2248704*Pi^2*CHu[2, 2] + 723336*CHu[3, 3])) + 
       MT2^6*(-73728*MW2^11*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] - 
           418*CHe[3, 3] - 418*CHl1[3, 3] - 121*CHl3[1, 1] - 121*CHl3[2, 2] - 
           418*CHl3[3, 3] - 114*CHq1[1, 1] - 114*CHq1[2, 2] + 
           114*CHq1[3, 3] + 390*CHq3[1, 1] + 390*CHq3[2, 2] + 
           114*CHq3[3, 3] - 228*CHu[1, 1] - 228*CHu[2, 2]) + 
         2048*MW2^10*MZ2*(6*(3833 + 56*Pi^2)*CHd[1, 1] + 6*(3833 + 56*Pi^2)*
            CHd[2, 2] + 22998*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           85430*CHe[3, 3] + 560*Pi^2*CHe[3, 3] - 71570*CHl1[3, 3] + 
           560*Pi^2*CHl1[3, 3] - 7157*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] - 
           7157*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 61670*CHl3[3, 3] + 
           560*Pi^2*CHl3[3, 3] - 29046*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 
           29046*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] + 10686*CHq1[3, 3] + 
           336*Pi^2*CHq1[3, 3] + 47934*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 
           47934*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] + 12306*CHq3[3, 3] + 
           336*Pi^2*CHq3[3, 3] - 51396*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 
           51396*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 32*MW2^6*MZ2^5*
          (12*(-599599 + 92416*Pi^2)*CHd[1, 1] + 12*(-599599 + 92416*Pi^2)*
            CHd[2, 2] - 7195188*CHd[3, 3] + 1108992*Pi^2*CHd[3, 3] + 
           42432*CHe[1, 1] + 42432*CHe[2, 2] - 35446940*CHe[3, 3] + 
           3478400*Pi^2*CHe[3, 3] + 42432*CHl1[1, 1] + 42432*CHl1[2, 2] + 
           9357812*CHl1[3, 3] - 1059872*Pi^2*CHl1[3, 3] - 
           14024685*CHl3[1, 1] + 2210656*Pi^2*CHl3[1, 1] - 
           14024685*CHl3[2, 2] + 2210656*Pi^2*CHl3[2, 2] + 
           8375240*CHl3[3, 3] - 1059872*Pi^2*CHl3[3, 3] + 
           4143540*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 4143540*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 10058856*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 20168424*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 20168424*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 8557956*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] - 6923856*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] - 6923856*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] - 969456*CHu[3, 3]) - 16*MW2^5*MZ2^6*
          (3*(-5548157 + 647712*Pi^2)*CHd[1, 1] + 3*(-5548157 + 647712*Pi^2)*
            CHd[2, 2] - 16644471*CHd[3, 3] + 1943136*Pi^2*CHd[3, 3] + 
           52800*CHe[1, 1] + 52800*CHe[2, 2] - 53694679*CHe[3, 3] + 
           6319584*Pi^2*CHe[3, 3] + 52800*CHl1[1, 1] + 52800*CHl1[2, 2] + 
           26443999*CHl1[3, 3] - 2509344*Pi^2*CHl1[3, 3] - 
           34463922*CHl3[1, 1] + 4586080*Pi^2*CHl3[1, 1] - 
           34463922*CHl3[2, 2] + 4586080*Pi^2*CHl3[2, 2] + 
           22016899*CHl3[3, 3] - 2509344*Pi^2*CHl3[3, 3] + 
           15690615*CHq1[1, 1] - 1764288*Pi^2*CHq1[1, 1] + 
           15690615*CHq1[2, 2] - 1764288*Pi^2*CHq1[2, 2] - 
           12006765*CHq1[3, 3] + 339552*Pi^2*CHq1[3, 3] - 
           28284813*CHq3[1, 1] + 2443392*Pi^2*CHq3[1, 1] - 
           28284813*CHq3[2, 2] + 2443392*Pi^2*CHq3[2, 2] - 
           11227341*CHq3[3, 3] + 339552*Pi^2*CHq3[3, 3] - 4184250*CHu[1, 1] + 
           411264*Pi^2*CHu[1, 1] - 4184250*CHu[2, 2] + 411264*Pi^2*
            CHu[2, 2] - 241428*CHu[3, 3]) - 256*MW2^7*MZ2^4*
          (549*(-489 + 200*Pi^2)*CHd[1, 1] + 549*(-489 + 200*Pi^2)*
            CHd[2, 2] - 268461*CHd[3, 3] + 109800*Pi^2*CHd[3, 3] + 
           3648*CHe[1, 1] + 3648*CHe[2, 2] - 4419796*CHe[3, 3] + 
           323384*Pi^2*CHe[3, 3] + 3648*CHl1[1, 1] + 3648*CHl1[2, 2] - 
           82595*CHl1[3, 3] - 58272*Pi^2*CHl1[3, 3] - 623265*CHl3[1, 1] + 
           176488*Pi^2*CHl3[1, 1] - 623265*CHl3[2, 2] + 
           176488*Pi^2*CHl3[2, 2] + 134725*CHl3[3, 3] - 
           58272*Pi^2*CHl3[3, 3] - 359451*CHq1[1, 1] - 
           44136*Pi^2*CHq1[1, 1] - 359451*CHq1[2, 2] - 
           44136*Pi^2*CHq1[2, 2] - 1254228*CHq1[3, 3] + 
           63792*Pi^2*CHq1[3, 3] - 2176101*CHq3[1, 1] + 
           171720*Pi^2*CHq3[1, 1] - 2176101*CHq3[2, 2] + 
           171720*Pi^2*CHq3[2, 2] - 986628*CHq3[3, 3] + 
           63792*Pi^2*CHq3[3, 3] - 1536678*CHu[1, 1] + 11952*Pi^2*CHu[1, 1] - 
           1536678*CHu[2, 2] + 11952*Pi^2*CHu[2, 2] - 181320*CHu[3, 3]) + 
         512*MW2^8*MZ2^3*(12*(12707 + 2414*Pi^2)*CHd[1, 1] + 
           12*(12707 + 2414*Pi^2)*CHd[2, 2] + 152484*CHd[3, 3] + 
           28968*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 480*CHe[2, 2] - 
           1671092*CHe[3, 3] + 76888*Pi^2*CHe[3, 3] + 480*CHl1[1, 1] + 
           480*CHl1[2, 2] - 545720*CHl1[3, 3] + 600*Pi^2*CHl1[3, 3] + 
           59887*CHl3[1, 1] + 35160*Pi^2*CHl3[1, 1] + 59887*CHl3[2, 2] + 
           35160*Pi^2*CHl3[2, 2] - 340652*CHl3[3, 3] + 600*Pi^2*CHl3[3, 3] - 
           423132*CHq1[1, 1] - 1896*Pi^2*CHq1[1, 1] - 423132*CHq1[2, 2] - 
           1896*Pi^2*CHq1[2, 2] - 337536*CHq1[3, 3] + 22056*Pi^2*CHq1[3, 3] - 
           417312*CHq3[1, 1] + 46008*Pi^2*CHq3[1, 1] - 417312*CHq3[2, 2] + 
           46008*Pi^2*CHq3[2, 2] - 235932*CHq3[3, 3] + 
           22056*Pi^2*CHq3[3, 3] - 833520*CHu[1, 1] + 240*Pi^2*CHu[1, 1] - 
           833520*CHu[2, 2] + 240*Pi^2*CHu[2, 2] - 59964*CHu[3, 3]) - 
         1024*MW2^9*MZ2^2*((98265 + 4608*Pi^2)*CHd[1, 1] + 
           (98265 + 4608*Pi^2)*CHd[2, 2] + 98265*CHd[3, 3] + 
           4608*Pi^2*CHd[3, 3] - 465573*CHe[3, 3] + 10304*Pi^2*CHe[3, 3] - 
           285077*CHl1[3, 3] + 3408*Pi^2*CHl1[3, 3] + 24713*CHl3[1, 1] + 
           3776*Pi^2*CHl3[1, 1] + 24713*CHl3[2, 2] + 3776*Pi^2*CHl3[2, 2] - 
           213161*CHl3[3, 3] + 3408*Pi^2*CHl3[3, 3] - 160473*CHq1[1, 1] + 
           1440*Pi^2*CHq1[1, 1] - 160473*CHq1[2, 2] + 1440*Pi^2*CHq1[2, 2] - 
           22875*CHq1[3, 3] + 4176*Pi^2*CHq1[3, 3] + 63423*CHq3[1, 1] + 
           6912*Pi^2*CHq3[1, 1] + 63423*CHq3[2, 2] + 6912*Pi^2*CHq3[2, 2] - 
           2715*CHq3[3, 3] + 4176*Pi^2*CHq3[3, 3] - 276234*CHu[1, 1] - 
           576*Pi^2*CHu[1, 1] - 276234*CHu[2, 2] - 576*Pi^2*CHu[2, 2] - 
           7668*CHu[3, 3]) + MZ2^11*(30*(-8193 + 904*Pi^2)*CHd[1, 1] + 
           30*(-8193 + 904*Pi^2)*CHd[2, 2] - 245790*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 658242*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 
           544059*CHl1[3, 3] - 62072*Pi^2*CHl1[3, 3] - 760755*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 760755*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 549939*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 305190*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 305190*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 120195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 101745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] + 16380*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] + 
           16380*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] - 4050*CHu[3, 3]) - 
         4*MW2*MZ2^10*((-868254 + 92052*Pi^2)*CHd[1, 1] + 
           (-868254 + 92052*Pi^2)*CHd[2, 2] - 868254*CHd[3, 3] + 
           92052*Pi^2*CHd[3, 3] - 3840*CHe[1, 1] - 3840*CHe[2, 2] - 
           2229453*CHe[3, 3] + 301588*Pi^2*CHe[3, 3] - 3840*CHl1[1, 1] - 
           3840*CHl1[2, 2] + 1831245*CHl1[3, 3] - 198408*Pi^2*CHl1[3, 3] - 
           2516169*CHl3[1, 1] + 308352*Pi^2*CHl3[1, 1] - 2516169*CHl3[2, 2] + 
           308352*Pi^2*CHl3[2, 2] + 1756278*CHl3[3, 3] - 
           198408*Pi^2*CHl3[3, 3] + 1097484*CHq1[1, 1] - 
           116892*Pi^2*CHq1[1, 1] + 1097484*CHq1[2, 2] - 
           116892*Pi^2*CHq1[2, 2] + 285432*CHq1[3, 3] - 
           47376*Pi^2*CHq1[3, 3] - 200160*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 200160*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 199872*CHq3[3, 3] - 
           47376*Pi^2*CHq3[3, 3] + 80868*CHu[1, 1] + 14616*Pi^2*CHu[1, 1] + 
           80868*CHu[2, 2] + 14616*Pi^2*CHu[2, 2] + 4215*CHu[3, 3]) + 
         2*MW2^2*MZ2^9*(3*(-3625497 + 373360*Pi^2)*CHd[1, 1] + 
           3*(-3625497 + 373360*Pi^2)*CHd[2, 2] - 10876491*CHd[3, 3] + 
           1120080*Pi^2*CHd[3, 3] - 51072*CHe[1, 1] - 51072*CHe[2, 2] - 
           27024135*CHe[3, 3] + 3709904*Pi^2*CHe[3, 3] - 51072*CHl1[1, 1] - 
           51072*CHl1[2, 2] + 21723739*CHl1[3, 3] - 2230848*Pi^2*CHl1[3, 3] - 
           28857691*CHl3[1, 1] + 3577472*Pi^2*CHl3[1, 1] - 
           28857691*CHl3[2, 2] + 3577472*Pi^2*CHl3[2, 2] + 
           19768207*CHl3[3, 3] - 2230848*Pi^2*CHl3[3, 3] + 
           13647123*CHq1[1, 1] - 1394256*Pi^2*CHq1[1, 1] + 
           13647123*CHq1[2, 2] - 1394256*Pi^2*CHq1[2, 2] + 
           1505703*CHq1[3, 3] - 418272*Pi^2*CHq1[3, 3] - 5147973*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 5147973*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 408291*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] + 1104246*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] + 1104246*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] + 367896*CHu[3, 3]) + 8*MW2^4*MZ2^7*
          (3*(-7557851 + 794768*Pi^2)*CHd[1, 1] + 3*(-7557851 + 794768*Pi^2)*
            CHd[2, 2] - 22673553*CHd[3, 3] + 2384304*Pi^2*CHd[3, 3] + 
           6720*CHe[1, 1] + 6720*CHe[2, 2] - 60503877*CHe[3, 3] + 
           7894384*Pi^2*CHe[3, 3] + 6720*CHl1[1, 1] + 6720*CHl1[2, 2] + 
           39666919*CHl1[3, 3] - 3733328*Pi^2*CHl1[3, 3] - 
           50615074*CHl3[1, 1] + 6418688*Pi^2*CHl3[1, 1] - 
           50615074*CHl3[2, 2] + 6418688*Pi^2*CHl3[2, 2] + 
           33264463*CHl3[3, 3] - 3733328*Pi^2*CHl3[3, 3] + 
           25256697*CHq1[1, 1] - 2555952*Pi^2*CHq1[1, 1] + 
           25256697*CHq1[2, 2] - 2555952*Pi^2*CHq1[2, 2] - 
           7993017*CHq1[3, 3] - 59088*Pi^2*CHq1[3, 3] - 25677783*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 25677783*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] - 8772501*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 279654*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           279654*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 849516*CHu[3, 3]) - 
         4*MW2^3*MZ2^8*(9*(-2193869 + 223984*Pi^2)*CHd[1, 1] + 
           9*(-2193869 + 223984*Pi^2)*CHd[2, 2] - 19744821*CHd[3, 3] + 
           2015856*Pi^2*CHd[3, 3] - 52032*CHe[1, 1] - 52032*CHe[2, 2] - 
           49133461*CHe[3, 3] + 6706864*Pi^2*CHe[3, 3] - 52032*CHl1[1, 1] - 
           52032*CHl1[2, 2] + 37099233*CHl1[3, 3] - 3621120*Pi^2*CHl1[3, 3] - 
           47879066*CHl3[1, 1] + 5994368*Pi^2*CHl3[1, 1] - 
           47879066*CHl3[2, 2] + 5994368*Pi^2*CHl3[2, 2] + 
           32200329*CHl3[3, 3] - 3621120*Pi^2*CHl3[3, 3] + 
           23856381*CHq1[1, 1] - 2382192*Pi^2*CHq1[1, 1] + 
           23856381*CHq1[2, 2] - 2382192*Pi^2*CHq1[2, 2] - 
           1647939*CHq1[3, 3] - 421920*Pi^2*CHq1[3, 3] - 
           14963607*CHq3[1, 1] + 1538352*Pi^2*CHq3[1, 1] - 
           14963607*CHq3[2, 2] + 1538352*Pi^2*CHq3[2, 2] - 
           3236163*CHq3[3, 3] - 421920*Pi^2*CHq3[3, 3] + 1522674*CHu[1, 1] + 
           428256*Pi^2*CHu[1, 1] + 1522674*CHu[2, 2] + 428256*Pi^2*
            CHu[2, 2] + 980520*CHu[3, 3])) - 3*MT2^4*MW2*
        (40960*MW2^12*(354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 
           1298*CHe[3, 3] - 1298*CHl1[3, 3] + 31*CHl3[1, 1] + 31*CHl3[2, 2] - 
           1298*CHl3[3, 3] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 
           354*CHq1[3, 3] + 1494*CHq3[1, 1] + 1494*CHq3[2, 2] + 
           354*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2]) - 
         4096*MW2^11*MZ2*(3*(4297 + 280*Pi^2)*CHd[1, 1] + 3*(4297 + 280*Pi^2)*
            CHd[2, 2] + 12891*CHd[3, 3] + 840*Pi^2*CHd[3, 3] - 
           72427*CHe[3, 3] + 1400*Pi^2*CHe[3, 3] - 62417*CHl1[3, 3] + 
           1400*Pi^2*CHl1[3, 3] + 22044*CHl3[1, 1] + 360*Pi^2*CHl3[1, 1] + 
           22044*CHl3[2, 2] + 360*Pi^2*CHl3[2, 2] - 37667*CHl3[3, 3] + 
           1400*Pi^2*CHl3[3, 3] - 28011*CHq1[1, 1] + 600*Pi^2*CHq1[1, 1] - 
           28011*CHq1[2, 2] + 600*Pi^2*CHq1[2, 2] + 2271*CHq1[3, 3] + 
           840*Pi^2*CHq1[3, 3] + 27207*CHq3[1, 1] + 1080*Pi^2*CHq3[1, 1] + 
           27207*CHq3[2, 2] + 1080*Pi^2*CHq3[2, 2] + 381*CHq3[3, 3] + 
           840*Pi^2*CHq3[3, 3] - 39282*CHu[1, 1] - 240*Pi^2*CHu[1, 1] - 
           39282*CHu[2, 2] - 240*Pi^2*CHu[2, 2]) - 64*MW2^7*MZ2^5*
          (12*(-2600873 + 267640*Pi^2)*CHd[1, 1] + 
           12*(-2600873 + 267640*Pi^2)*CHd[2, 2] - 31210476*CHd[3, 3] + 
           3211680*Pi^2*CHd[3, 3] + 120672*CHe[1, 1] + 120672*CHe[2, 2] - 
           75110514*CHe[3, 3] + 9989536*Pi^2*CHe[3, 3] + 120672*CHl1[1, 1] + 
           120672*CHl1[2, 2] + 32564562*CHl1[3, 3] - 2882768*Pi^2*
            CHl1[3, 3] - 53756877*CHl3[1, 1] + 6232592*Pi^2*CHl3[1, 1] - 
           53756877*CHl3[2, 2] + 6232592*Pi^2*CHl3[2, 2] + 
           30977412*CHl3[3, 3] - 2882768*Pi^2*CHl3[3, 3] + 
           21069708*CHq1[1, 1] - 2074944*Pi^2*CHq1[1, 1] + 
           21069708*CHq1[2, 2] - 2074944*Pi^2*CHq1[2, 2] - 
           14105070*CHq1[3, 3] + 1310448*Pi^2*CHq1[3, 3] - 
           48030354*CHq3[1, 1] + 4695840*Pi^2*CHq3[1, 1] - 
           48030354*CHq3[2, 2] + 4695840*Pi^2*CHq3[2, 2] - 
           13654848*CHq3[3, 3] + 1310448*Pi^2*CHq3[3, 3] + 840972*CHu[1, 1] + 
           535008*Pi^2*CHu[1, 1] + 840972*CHu[2, 2] + 535008*Pi^2*CHu[2, 2] - 
           366672*CHu[3, 3]) - 2*MW2^3*MZ2^9*((-86373111 + 9632112*Pi^2)*
            CHd[1, 1] + (-86373111 + 9632112*Pi^2)*CHd[2, 2] - 
           86373111*CHd[3, 3] + 9632112*Pi^2*CHd[3, 3] - 359424*CHe[1, 1] - 
           359424*CHe[2, 2] - 249135015*CHe[3, 3] + 31963248*Pi^2*CHe[3, 3] - 
           359424*CHl1[1, 1] - 359424*CHl1[2, 2] + 166388611*CHl1[3, 3] - 
           18396480*Pi^2*CHl1[3, 3] - 246846844*CHl3[1, 1] + 
           29876096*Pi^2*CHl3[1, 1] - 246846844*CHl3[2, 2] + 
           29876096*Pi^2*CHl3[2, 2] + 146813143*CHl3[3, 3] - 
           18396480*Pi^2*CHl3[3, 3] + 108449391*CHq1[1, 1] - 
           11735664*Pi^2*CHq1[1, 1] + 108449391*CHq1[2, 2] - 
           11735664*Pi^2*CHq1[2, 2] + 30003051*CHq1[3, 3] - 
           2935200*Pi^2*CHq1[3, 3] - 37950993*CHq3[1, 1] + 
           5865264*Pi^2*CHq3[1, 1] - 37950993*CHq3[2, 2] + 
           5865264*Pi^2*CHq3[2, 2] + 29154951*CHq3[3, 3] - 
           2935200*Pi^2*CHq3[3, 3] - 6431394*CHu[1, 1] + 
           1918752*Pi^2*CHu[1, 1] - 6431394*CHu[2, 2] + 1918752*Pi^2*
            CHu[2, 2] - 194304*CHu[3, 3]) + 256*MW2^8*MZ2^4*
          ((-5361813 + 606936*Pi^2)*CHd[1, 1] + (-5361813 + 606936*Pi^2)*
            CHd[2, 2] - 5361813*CHd[3, 3] + 606936*Pi^2*CHd[3, 3] + 
           19200*CHe[1, 1] + 19200*CHe[2, 2] - 14508216*CHe[3, 3] + 
           1770696*Pi^2*CHe[3, 3] + 19200*CHl1[1, 1] + 19200*CHl1[2, 2] + 
           3343665*CHl1[3, 3] - 290160*Pi^2*CHl1[3, 3] - 6584160*CHl3[1, 1] + 
           952760*Pi^2*CHl3[1, 1] - 6584160*CHl3[2, 2] + 
           952760*Pi^2*CHl3[2, 2] + 4840401*CHl3[3, 3] - 
           290160*Pi^2*CHl3[3, 3] + 1680957*CHq1[1, 1] - 
           224472*Pi^2*CHq1[1, 1] + 1680957*CHq1[2, 2] - 
           224472*Pi^2*CHq1[2, 2] - 4172130*CHq1[3, 3] + 
           363072*Pi^2*CHq1[3, 3] - 11513889*CHq3[1, 1] + 
           950616*Pi^2*CHq3[1, 1] - 11513889*CHq3[2, 2] + 
           950616*Pi^2*CHq3[2, 2] - 4141422*CHq3[3, 3] + 
           363072*Pi^2*CHq3[3, 3] - 701478*CHu[1, 1] + 60240*Pi^2*CHu[1, 1] - 
           701478*CHu[2, 2] + 60240*Pi^2*CHu[2, 2] - 176040*CHu[3, 3]) + 
         2*MW2^2*MZ2^10*(3*(-5830561 + 680200*Pi^2)*CHd[1, 1] + 
           3*(-5830561 + 680200*Pi^2)*CHd[2, 2] - 17491683*CHd[3, 3] + 
           2040600*Pi^2*CHd[3, 3] - 89472*CHe[1, 1] - 89472*CHe[2, 2] - 
           54422091*CHe[3, 3] + 6725784*Pi^2*CHe[3, 3] - 89472*CHl1[1, 1] - 
           89472*CHl1[2, 2] + 36384105*CHl1[3, 3] - 4214928*Pi^2*CHl1[3, 3] - 
           54960258*CHl3[1, 1] + 6660992*Pi^2*CHl3[1, 1] - 
           54960258*CHl3[2, 2] + 6660992*Pi^2*CHl3[2, 2] + 
           33678903*CHl3[3, 3] - 4214928*Pi^2*CHl3[3, 3] + 
           22554615*CHq1[1, 1] - 2563176*Pi^2*CHq1[1, 1] + 
           22554615*CHq1[2, 2] - 2563176*Pi^2*CHq1[2, 2] + 
           8471973*CHq1[3, 3] - 892032*Pi^2*CHq1[3, 3] - 4954113*CHq3[1, 1] + 
           779112*Pi^2*CHq3[1, 1] - 4954113*CHq3[2, 2] + 
           779112*Pi^2*CHq3[2, 2] + 8418843*CHq3[3, 3] - 
           892032*Pi^2*CHq3[3, 3] - 2221770*CHu[1, 1] + 
           358608*Pi^2*CHu[1, 1] - 2221770*CHu[2, 2] + 358608*Pi^2*
            CHu[2, 2] - 167268*CHu[3, 3]) - 1024*MW2^9*MZ2^3*
          (21*(-24137 + 3668*Pi^2)*CHd[1, 1] + 21*(-24137 + 3668*Pi^2)*
            CHd[2, 2] - 506877*CHd[3, 3] + 77028*Pi^2*CHd[3, 3] + 
           1200*CHe[1, 1] + 1200*CHe[2, 2] - 2058672*CHe[3, 3] + 
           202524*Pi^2*CHe[3, 3] + 1200*CHl1[1, 1] + 1200*CHl1[2, 2] - 
           185480*CHl1[3, 3] + 4908*Pi^2*CHl1[3, 3] - 147946*CHl3[1, 1] + 
           91676*Pi^2*CHl3[1, 1] - 147946*CHl3[2, 2] + 
           91676*Pi^2*CHl3[2, 2] + 399106*CHl3[3, 3] + 4908*Pi^2*CHl3[3, 3] - 
           231951*CHq1[1, 1] - 3300*Pi^2*CHq1[1, 1] - 231951*CHq1[2, 2] - 
           3300*Pi^2*CHq1[2, 2] - 680511*CHq1[3, 3] + 59316*Pi^2*CHq1[3, 3] - 
           1644561*CHq3[1, 1] + 121932*Pi^2*CHq3[1, 1] - 1644561*CHq3[2, 2] + 
           121932*Pi^2*CHq3[2, 2] - 702639*CHq3[3, 3] + 
           59316*Pi^2*CHq3[3, 3] - 387330*CHu[1, 1] + 24*Pi^2*CHu[1, 1] - 
           387330*CHu[2, 2] + 24*Pi^2*CHu[2, 2] - 31812*CHu[3, 3]) + 
         1024*MW2^10*MZ2^2*(3*(-9667 + 7904*Pi^2)*CHd[1, 1] + 
           3*(-9667 + 7904*Pi^2)*CHd[2, 2] - 29001*CHd[3, 3] + 
           23712*Pi^2*CHd[3, 3] - 891191*CHe[3, 3] + 52640*Pi^2*CHe[3, 3] - 
           454879*CHl1[3, 3] + 18160*Pi^2*CHl1[3, 3] + 246333*CHl3[1, 1] + 
           19168*Pi^2*CHl3[1, 1] + 246333*CHl3[2, 2] + 
           19168*Pi^2*CHl3[2, 2] - 75499*CHl3[3, 3] + 18160*Pi^2*CHl3[3, 3] - 
           294135*CHq1[1, 1] + 7680*Pi^2*CHq1[1, 1] - 294135*CHq1[2, 2] + 
           7680*Pi^2*CHq1[2, 2] - 200313*CHq1[3, 3] + 21552*Pi^2*CHq1[3, 3] - 
           367839*CHq3[1, 1] + 35424*Pi^2*CHq3[1, 1] - 367839*CHq3[2, 2] + 
           35424*Pi^2*CHq3[2, 2] - 224133*CHq3[3, 3] + 
           21552*Pi^2*CHq3[3, 3] - 351318*CHu[1, 1] - 3072*Pi^2*CHu[1, 1] - 
           351318*CHu[2, 2] - 3072*Pi^2*CHu[2, 2] - 8520*CHu[3, 3]) + 
         MZ2^12*(30*(-7113 + 904*Pi^2)*CHd[1, 1] + 30*(-7113 + 904*Pi^2)*
            CHd[2, 2] - 213390*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           753282*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 496539*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 774255*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 774255*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 502419*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 272790*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 272790*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 147195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 155745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 48420*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           48420*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] + 1350*CHu[3, 3]) + 
         MW2*MZ2^11*(-6*(-689011 + 83968*Pi^2)*CHd[1, 1] - 
           6*(-689011 + 83968*Pi^2)*CHd[2, 2] + 4134066*CHd[3, 3] - 
           503808*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 15360*CHe[2, 2] + 
           13753494*CHe[3, 3] - 1644032*Pi^2*CHe[3, 3] + 15360*CHl1[1, 1] + 
           15360*CHl1[2, 2] - 9149079*CHl1[3, 3] + 1103992*Pi^2*CHl1[3, 3] + 
           14080356*CHl3[1, 1] - 1700608*Pi^2*CHl3[1, 1] + 
           14080356*CHl3[2, 2] - 1700608*Pi^2*CHl3[2, 2] - 
           8878611*CHl3[3, 3] + 1103992*Pi^2*CHl3[3, 3] - 
           5347986*CHq1[1, 1] + 639168*Pi^2*CHq1[1, 1] - 5347986*CHq1[2, 2] + 
           639168*Pi^2*CHq1[2, 2] - 2475453*CHq1[3, 3] + 
           275304*Pi^2*CHq1[3, 3] + 563040*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 563040*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2532873*CHq3[3, 3] + 
           275304*Pi^2*CHq3[3, 3] + 730428*CHu[1, 1] - 75264*Pi^2*CHu[1, 1] + 
           730428*CHu[2, 2] - 75264*Pi^2*CHu[2, 2] + 36900*CHu[3, 3]) + 
         16*MW2^6*MZ2^6*(3*(-39372495 + 3977888*Pi^2)*CHd[1, 1] + 
           3*(-39372495 + 3977888*Pi^2)*CHd[2, 2] - 118117485*CHd[3, 3] + 
           11933664*Pi^2*CHd[3, 3] + 348864*CHe[1, 1] + 348864*CHe[2, 2] - 
           281977441*CHe[3, 3] + 38554720*Pi^2*CHe[3, 3] + 
           348864*CHl1[1, 1] + 348864*CHl1[2, 2] + 156589469*CHl1[3, 3] - 
           14666464*Pi^2*CHl1[3, 3] - 242871814*CHl3[1, 1] + 
           27351712*Pi^2*CHl3[1, 1] - 242871814*CHl3[2, 2] + 
           27351712*Pi^2*CHl3[2, 2] + 132488825*CHl3[3, 3] - 
           14666464*Pi^2*CHl3[3, 3] + 107244909*CHq1[1, 1] - 
           10340160*Pi^2*CHq1[1, 1] + 107244909*CHq1[2, 2] - 
           10340160*Pi^2*CHq1[2, 2] - 23944011*CHq1[3, 3] + 
           2541984*Pi^2*CHq1[3, 3] - 133439967*CHq3[1, 1] + 
           15424128*Pi^2*CHq3[1, 1] - 133439967*CHq3[2, 2] + 
           15424128*Pi^2*CHq3[2, 2] - 22822239*CHq3[3, 3] + 
           2541984*Pi^2*CHq3[3, 3] + 6240546*CHu[1, 1] + 
           2446080*Pi^2*CHu[1, 1] + 6240546*CHu[2, 2] + 2446080*Pi^2*
            CHu[2, 2] + 286392*CHu[3, 3]) + 4*MW2^4*MZ2^8*
          (3*(-46365931 + 4949296*Pi^2)*CHd[1, 1] + 
           3*(-46365931 + 4949296*Pi^2)*CHd[2, 2] - 139097793*CHd[3, 3] + 
           14847888*Pi^2*CHd[3, 3] - 246720*CHe[1, 1] - 246720*CHe[2, 2] - 
           371167033*CHe[3, 3] + 49323088*Pi^2*CHe[3, 3] - 
           246720*CHl1[1, 1] - 246720*CHl1[2, 2] + 243660001*CHl1[3, 3] - 
           25572256*Pi^2*CHl1[3, 3] - 359417526*CHl3[1, 1] + 
           42809216*Pi^2*CHl3[1, 1] - 359417526*CHl3[2, 2] + 
           42809216*Pi^2*CHl3[2, 2] + 206360569*CHl3[3, 3] - 
           25572256*Pi^2*CHl3[3, 3] + 164821881*CHq1[1, 1] - 
           17022864*Pi^2*CHq1[1, 1] + 164821881*CHq1[2, 2] - 
           17022864*Pi^2*CHq1[2, 2] + 26204901*CHq1[3, 3] - 
           2227776*Pi^2*CHq1[3, 3] - 85785291*CHq3[1, 1] + 
           12567312*Pi^2*CHq3[1, 1] - 85785291*CHq3[2, 2] + 
           12567312*Pi^2*CHq3[2, 2] + 25127637*CHq3[3, 3] - 
           2227776*Pi^2*CHq3[3, 3] - 2892774*CHu[1, 1] + 
           3199008*Pi^2*CHu[1, 1] - 2892774*CHu[2, 2] + 3199008*Pi^2*
            CHu[2, 2] + 780984*CHu[3, 3]) - 8*MW2^5*MZ2^7*
          (147*(-1044811 + 107536*Pi^2)*CHd[1, 1] + 
           147*(-1044811 + 107536*Pi^2)*CHd[2, 2] - 153587217*CHd[3, 3] + 
           15807792*Pi^2*CHd[3, 3] + 139200*CHe[1, 1] + 139200*CHe[2, 2] - 
           382739509*CHe[3, 3] + 52111088*Pi^2*CHe[3, 3] + 
           139200*CHl1[1, 1] + 139200*CHl1[2, 2] + 238674343*CHl1[3, 3] - 
           23685328*Pi^2*CHl1[3, 3] - 357118770*CHl3[1, 1] + 
           41265600*Pi^2*CHl3[1, 1] - 357118770*CHl3[2, 2] + 
           41265600*Pi^2*CHl3[2, 2] + 197807863*CHl3[3, 3] - 
           23685328*Pi^2*CHl3[3, 3] + 164595225*CHq1[1, 1] - 
           16308336*Pi^2*CHq1[1, 1] + 164595225*CHq1[2, 2] - 
           16308336*Pi^2*CHq1[2, 2] + 1000107*CHq1[3, 3] + 
           383664*Pi^2*CHq1[3, 3] - 128524023*CHq3[1, 1] + 
           17075664*Pi^2*CHq3[1, 1] - 128524023*CHq3[2, 2] + 
           17075664*Pi^2*CHq3[2, 2] + 1025067*CHq3[3, 3] + 
           383664*Pi^2*CHq3[3, 3] + 4094250*CHu[1, 1] + 3466848*Pi^2*
            CHu[1, 1] + 4094250*CHu[2, 2] + 3466848*Pi^2*CHu[2, 2] + 
           1255944*CHu[3, 3])) - MT2^2*MW2^2*
        (73728*MW2^13*(366*CHd[1, 1] + 366*CHd[2, 2] + 366*CHd[3, 3] - 
           1342*CHe[3, 3] - 1342*CHl1[3, 3] + 425*CHl3[1, 1] + 
           425*CHl3[2, 2] - 1342*CHl3[3, 3] - 366*CHq1[1, 1] - 
           366*CHq1[2, 2] + 366*CHq1[3, 3] + 1818*CHq3[1, 1] + 
           1818*CHq3[2, 2] + 366*CHq3[3, 3] - 732*CHu[1, 1] - 
           732*CHu[2, 2]) - 6144*MW2^12*MZ2*(30*(209 + 56*Pi^2)*CHd[1, 1] + 
           30*(209 + 56*Pi^2)*CHd[2, 2] + 6270*CHd[3, 3] + 
           1680*Pi^2*CHd[3, 3] - 82270*CHe[3, 3] + 2800*Pi^2*CHe[3, 3] - 
           72106*CHl1[3, 3] + 2800*Pi^2*CHl1[3, 3] + 57785*CHl3[1, 1] + 
           720*Pi^2*CHl3[1, 1] + 57785*CHl3[2, 2] + 720*Pi^2*CHl3[2, 2] - 
           22606*CHl3[3, 3] + 2800*Pi^2*CHl3[3, 3] - 36510*CHq1[1, 1] + 
           1200*Pi^2*CHq1[1, 1] - 36510*CHq1[2, 2] + 1200*Pi^2*CHq1[2, 2] - 
           6906*CHq1[3, 3] + 1680*Pi^2*CHq1[3, 3] + 9126*CHq3[1, 1] + 
           2160*Pi^2*CHq3[1, 1] + 9126*CHq3[2, 2] + 2160*Pi^2*CHq3[2, 2] - 
           13494*CHq3[3, 3] + 1680*Pi^2*CHq3[3, 3] - 39540*CHu[1, 1] - 
           480*Pi^2*CHu[1, 1] - 39540*CHu[2, 2] - 480*Pi^2*CHu[2, 2]) + 
         2*MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 508419*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) + 4*MW2^5*MZ2^8*
          ((-30435759 + 5155536*Pi^2)*CHd[1, 1] + (-30435759 + 5155536*Pi^2)*
            CHd[2, 2] - 30435759*CHd[3, 3] + 5155536*Pi^2*CHd[3, 3] - 
           1229760*CHe[1, 1] - 1229760*CHe[2, 2] - 171244879*CHe[3, 3] + 
           18468752*Pi^2*CHe[3, 3] - 1229760*CHl1[1, 1] - 
           1229760*CHl1[2, 2] + 145297203*CHl1[3, 3] - 19308736*Pi^2*
            CHl1[3, 3] - 197803262*CHl3[1, 1] + 27552128*Pi^2*CHl3[1, 1] - 
           197803262*CHl3[2, 2] + 27552128*Pi^2*CHl3[2, 2] + 
           132840267*CHl3[3, 3] - 19308736*Pi^2*CHl3[3, 3] + 
           89407431*CHq1[1, 1] - 11394768*Pi^2*CHq1[1, 1] + 
           89407431*CHq1[2, 2] - 11394768*Pi^2*CHq1[2, 2] + 
           85511007*CHq1[3, 3] - 8808864*Pi^2*CHq1[3, 3] + 
           76892283*CHq3[1, 1] - 6222960*Pi^2*CHq3[1, 1] + 
           76892283*CHq3[2, 2] - 6222960*Pi^2*CHq3[2, 2] + 
           83335527*CHq3[3, 3] - 8808864*Pi^2*CHq3[3, 3] - 
           26340426*CHu[1, 1] + 1018272*Pi^2*CHu[1, 1] - 26340426*CHu[2, 2] + 
           1018272*Pi^2*CHu[2, 2] - 1314144*CHu[3, 3]) + 
         MW2^2*MZ2^11*(6*(-7025567 + 801656*Pi^2)*CHd[1, 1] + 
           6*(-7025567 + 801656*Pi^2)*CHd[2, 2] - 42153402*CHd[3, 3] + 
           4809936*Pi^2*CHd[3, 3] - 235008*CHe[1, 1] - 235008*CHe[2, 2] - 
           126934170*CHe[3, 3] + 15939280*Pi^2*CHe[3, 3] - 
           235008*CHl1[1, 1] - 235008*CHl1[2, 2] + 84876715*CHl1[3, 3] - 
           9579576*Pi^2*CHl1[3, 3] - 126470977*CHl3[1, 1] + 
           15375104*Pi^2*CHl3[1, 1] - 126470977*CHl3[2, 2] + 
           15375104*Pi^2*CHl3[2, 2] + 76366651*CHl3[3, 3] - 
           9579576*Pi^2*CHl3[3, 3] + 54178770*CHq1[1, 1] - 
           5997360*Pi^2*CHq1[1, 1] + 54178770*CHq1[2, 2] - 
           5997360*Pi^2*CHq1[2, 2] + 16966023*CHq1[3, 3] - 
           1794696*Pi^2*CHq1[3, 3] - 16052292*CHq3[1, 1] + 
           2407968*Pi^2*CHq3[1, 1] - 16052292*CHq3[2, 2] + 
           2407968*Pi^2*CHq3[2, 2] + 16495701*CHq3[3, 3] - 
           1794696*Pi^2*CHq3[3, 3] - 4405260*CHu[1, 1] + 
           916320*Pi^2*CHu[1, 1] - 4405260*CHu[2, 2] + 916320*Pi^2*
            CHu[2, 2] - 190638*CHu[3, 3]) + 256*MW2^9*MZ2^4*
          (3*(-5125405 + 498088*Pi^2)*CHd[1, 1] + 3*(-5125405 + 498088*Pi^2)*
            CHd[2, 2] - 15376215*CHd[3, 3] + 1494264*Pi^2*CHd[3, 3] + 
           52800*CHe[1, 1] + 52800*CHe[2, 2] - 31310368*CHe[3, 3] + 
           4460776*Pi^2*CHe[3, 3] + 52800*CHl1[1, 1] + 52800*CHl1[2, 2] + 
           12204999*CHl1[3, 3] - 903744*Pi^2*CHl1[3, 3] - 
           21116201*CHl3[1, 1] + 2476472*Pi^2*CHl3[1, 1] - 
           21116201*CHl3[2, 2] + 2476472*Pi^2*CHl3[2, 2] + 
           14069199*CHl3[3, 3] - 903744*Pi^2*CHl3[3, 3] + 
           7537791*CHq1[1, 1] - 665976*Pi^2*CHq1[1, 1] + 7537791*CHq1[2, 2] - 
           665976*Pi^2*CHq1[2, 2] - 8126196*CHq1[3, 3] + 
           835248*Pi^2*CHq1[3, 3] - 26766207*CHq3[1, 1] + 
           2336472*Pi^2*CHq3[1, 1] - 26766207*CHq3[2, 2] + 
           2336472*Pi^2*CHq3[2, 2] - 8480772*CHq3[3, 3] + 
           835248*Pi^2*CHq3[3, 3] + 2400270*CHu[1, 1] + 
           182928*Pi^2*CHu[1, 1] + 2400270*CHu[2, 2] + 182928*Pi^2*
            CHu[2, 2] - 49872*CHu[3, 3]) - 512*MW2^10*MZ2^3*
          (24*(-159036 + 17225*Pi^2)*CHd[1, 1] + 24*(-159036 + 17225*Pi^2)*
            CHd[2, 2] - 3816864*CHd[3, 3] + 413400*Pi^2*CHd[3, 3] + 
           7200*CHe[1, 1] + 7200*CHe[2, 2] - 8404484*CHe[3, 3] + 
           1107624*Pi^2*CHe[3, 3] + 7200*CHl1[1, 1] + 7200*CHl1[2, 2] + 
           929040*CHl1[3, 3] - 9112*Pi^2*CHl1[3, 3] - 1927333*CHl3[1, 1] + 
           511144*Pi^2*CHl3[1, 1] - 1927333*CHl3[2, 2] + 
           511144*Pi^2*CHl3[2, 2] + 3638196*CHl3[3, 3] - 
           9112*Pi^2*CHl3[3, 3] + 54360*CHq1[1, 1] - 36120*Pi^2*CHq1[1, 1] + 
           54360*CHq1[2, 2] - 36120*Pi^2*CHq1[2, 2] - 3363660*CHq1[3, 3] + 
           311448*Pi^2*CHq1[3, 3] - 9469188*CHq3[1, 1] + 
           659016*Pi^2*CHq3[1, 1] - 9469188*CHq3[2, 2] + 
           659016*Pi^2*CHq3[2, 2] - 3744144*CHq3[3, 3] + 
           311448*Pi^2*CHq3[3, 3] + 67464*CHu[1, 1] + 6672*Pi^2*CHu[1, 1] + 
           67464*CHu[2, 2] + 6672*Pi^2*CHu[2, 2] - 43020*CHu[3, 3]) + 
         1024*MW2^11*MZ2^2*((-419061 + 67776*Pi^2)*CHd[1, 1] + 
           (-419061 + 67776*Pi^2)*CHd[2, 2] - 419061*CHd[3, 3] + 
           67776*Pi^2*CHd[3, 3] - 1607215*CHe[3, 3] + 152320*Pi^2*CHe[3, 3] - 
           601423*CHl1[3, 3] + 48880*Pi^2*CHl1[3, 3] + 665459*CHl3[1, 1] + 
           56064*Pi^2*CHl3[1, 1] + 665459*CHl3[2, 2] + 
           56064*Pi^2*CHl3[2, 2] + 437717*CHl3[3, 3] + 
           48880*Pi^2*CHl3[3, 3] - 489867*CHq1[1, 1] + 
           20640*Pi^2*CHq1[1, 1] - 489867*CHq1[2, 2] + 
           20640*Pi^2*CHq1[2, 2] - 638409*CHq1[3, 3] + 
           61296*Pi^2*CHq1[3, 3] - 1560771*CHq3[1, 1] + 
           101952*Pi^2*CHq3[1, 1] - 1560771*CHq3[2, 2] + 
           101952*Pi^2*CHq3[2, 2] - 780753*CHq3[3, 3] + 
           61296*Pi^2*CHq3[3, 3] - 335838*CHu[1, 1] - 8256*Pi^2*CHu[1, 1] - 
           335838*CHu[2, 2] - 8256*Pi^2*CHu[2, 2] - 7668*CHu[3, 3]) + 
         MW2*MZ2^12*((6646512 - 790656*Pi^2)*CHd[1, 1] + 
           (6646512 - 790656*Pi^2)*CHd[2, 2] + 6646512*CHd[3, 3] - 
           790656*Pi^2*CHd[3, 3] + 30720*CHe[1, 1] + 30720*CHe[2, 2] + 
           21292236*CHe[3, 3] - 2587776*Pi^2*CHe[3, 3] + 30720*CHl1[1, 1] + 
           30720*CHl1[2, 2] - 14482074*CHl1[3, 3] + 1711408*Pi^2*CHl1[3, 3] + 
           21954207*CHl3[1, 1] - 2653696*Pi^2*CHl3[1, 1] + 
           21954207*CHl3[2, 2] - 2653696*Pi^2*CHl3[2, 2] - 
           13894098*CHl3[3, 3] + 1711408*Pi^2*CHl3[3, 3] - 
           8599152*CHq1[1, 1] + 1003776*Pi^2*CHq1[1, 1] - 
           8599152*CHq1[2, 2] + 1003776*Pi^2*CHq1[2, 2] - 
           3560196*CHq1[3, 3] + 413328*Pi^2*CHq1[3, 3] + 1244880*CHq3[1, 1] - 
           177120*Pi^2*CHq3[1, 1] + 1244880*CHq3[2, 2] - 
           177120*Pi^2*CHq3[2, 2] - 3522006*CHq3[3, 3] + 
           413328*Pi^2*CHq3[3, 3] + 902496*CHu[1, 1] - 123648*Pi^2*
            CHu[1, 1] + 902496*CHu[2, 2] - 123648*Pi^2*CHu[2, 2] + 
           34770*CHu[3, 3]) - 4*MW2^3*MZ2^10*(6*(-5864211 + 628502*Pi^2)*
            CHd[1, 1] + 6*(-5864211 + 628502*Pi^2)*CHd[2, 2] - 
           35185266*CHd[3, 3] + 3771012*Pi^2*CHd[3, 3] - 97536*CHe[1, 1] - 
           97536*CHe[2, 2] - 94874021*CHe[3, 3] + 12599812*Pi^2*CHe[3, 3] - 
           97536*CHl1[1, 1] - 97536*CHl1[2, 2] + 62059105*CHl1[3, 3] - 
           6496968*Pi^2*CHl1[3, 3] - 90704453*CHl3[1, 1] + 
           10940928*Pi^2*CHl3[1, 1] - 90704453*CHl3[2, 2] + 
           10940928*Pi^2*CHl3[2, 2] + 51430270*CHl3[3, 3] - 
           6496968*Pi^2*CHl3[3, 3] + 42740568*CHq1[1, 1] - 
           4405260*Pi^2*CHq1[1, 1] + 42740568*CHq1[2, 2] - 
           4405260*Pi^2*CHq1[2, 2] + 7098432*CHq1[3, 3] - 
           551472*Pi^2*CHq1[3, 3] - 21807360*CHq3[1, 1] + 
           3302316*Pi^2*CHq3[1, 1] - 21807360*CHq3[2, 2] + 
           3302316*Pi^2*CHq3[2, 2] + 6856626*CHq3[3, 3] - 
           551472*Pi^2*CHq3[3, 3] - 1377540*CHu[1, 1] + 
           849720*Pi^2*CHu[1, 1] - 1377540*CHu[2, 2] + 849720*Pi^2*
            CHu[2, 2] + 75633*CHu[3, 3]) - 32*MW2^8*MZ2^5*
          (12*(-12118627 + 1162592*Pi^2)*CHd[1, 1] + 
           12*(-12118627 + 1162592*Pi^2)*CHd[2, 2] - 145423524*CHd[3, 3] + 
           13951104*Pi^2*CHd[3, 3] + 562752*CHe[1, 1] + 562752*CHe[2, 2] - 
           311004628*CHe[3, 3] + 44541440*Pi^2*CHe[3, 3] + 
           562752*CHl1[1, 1] + 562752*CHl1[2, 2] + 169763436*CHl1[3, 3] - 
           14984928*Pi^2*CHl1[3, 3] - 279003305*CHl3[1, 1] + 
           29210912*Pi^2*CHl3[1, 1] - 279003305*CHl3[2, 2] + 
           29210912*Pi^2*CHl3[2, 2] + 144985560*CHl3[3, 3] - 
           14984928*Pi^2*CHl3[3, 3] + 118356132*CHq1[1, 1] - 
           10623552*Pi^2*CHq1[1, 1] + 118356132*CHq1[2, 2] - 
           10623552*Pi^2*CHq1[2, 2] - 34436208*CHq1[3, 3] + 
           4605216*Pi^2*CHq1[3, 3] - 174410784*CHq3[1, 1] + 
           19833984*Pi^2*CHq3[1, 1] - 174410784*CHq3[2, 2] + 
           19833984*Pi^2*CHq3[2, 2] - 33336084*CHq3[3, 3] + 
           4605216*Pi^2*CHq3[3, 3] + 21224832*CHu[1, 1] + 
           2724288*Pi^2*CHu[1, 1] + 21224832*CHu[2, 2] + 
           2724288*Pi^2*CHu[2, 2] + 588816*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*(57*(-3096791 + 335440*Pi^2)*CHd[1, 1] + 
           57*(-3096791 + 335440*Pi^2)*CHd[2, 2] - 176517087*CHd[3, 3] + 
           19120080*Pi^2*CHd[3, 3] - 449856*CHe[1, 1] - 449856*CHe[2, 2] - 
           489736243*CHe[3, 3] + 65310224*Pi^2*CHe[3, 3] - 
           449856*CHl1[1, 1] - 449856*CHl1[2, 2] + 348391657*CHl1[3, 3] - 
           37483568*Pi^2*CHl1[3, 3] - 506690058*CHl3[1, 1] + 
           60250752*Pi^2*CHl3[1, 1] - 506690058*CHl3[2, 2] + 
           60250752*Pi^2*CHl3[2, 2] + 277923793*CHl3[3, 3] - 
           37483568*Pi^2*CHl3[3, 3] + 243492855*CHq1[1, 1] - 
           25207248*Pi^2*CHq1[1, 1] + 243492855*CHq1[2, 2] - 
           25207248*Pi^2*CHq1[2, 2] + 75286497*CHq1[3, 3] - 
           5621424*Pi^2*CHq1[3, 3] - 50233689*CHq3[1, 1] + 
           13964400*Pi^2*CHq3[1, 1] - 50233689*CHq3[2, 2] + 
           13964400*Pi^2*CHq3[2, 2] + 76077021*CHq3[3, 3] - 
           5621424*Pi^2*CHq3[3, 3] - 10960602*CHu[1, 1] + 
           4728864*Pi^2*CHu[1, 1] - 10960602*CHu[2, 2] + 
           4728864*Pi^2*CHu[2, 2] + 961020*CHu[3, 3]) + 
         16*MW2^7*MZ2^6*(3*(-70951583 + 7065824*Pi^2)*CHd[1, 1] + 
           3*(-70951583 + 7065824*Pi^2)*CHd[2, 2] - 212854749*CHd[3, 3] + 
           21197472*Pi^2*CHd[3, 3] + 505536*CHe[1, 1] + 505536*CHe[2, 2] - 
           503065277*CHe[3, 3] + 70531872*Pi^2*CHe[3, 3] + 
           505536*CHl1[1, 1] + 505536*CHl1[2, 2] + 323182829*CHl1[3, 3] - 
           31535968*Pi^2*CHl1[3, 3] - 499200762*CHl3[1, 1] + 
           54300960*Pi^2*CHl3[1, 1] - 499200762*CHl3[2, 2] + 
           54300960*Pi^2*CHl3[2, 2] + 253752377*CHl3[3, 3] - 
           31535968*Pi^2*CHl3[3, 3] + 230846685*CHq1[1, 1] - 
           22014528*Pi^2*CHq1[1, 1] + 230846685*CHq1[2, 2] - 
           22014528*Pi^2*CHq1[2, 2] + 10608345*CHq1[3, 3] + 
           1363488*Pi^2*CHq1[3, 3] - 161860239*CHq3[1, 1] + 
           24741504*Pi^2*CHq3[1, 1] - 161860239*CHq3[2, 2] + 
           24741504*Pi^2*CHq3[2, 2] + 13651521*CHq3[3, 3] + 
           1363488*Pi^2*CHq3[3, 3] + 15223746*CHu[1, 1] + 
           5006976*Pi^2*CHu[1, 1] + 15223746*CHu[2, 2] + 
           5006976*Pi^2*CHu[2, 2] + 1707756*CHu[3, 3]) + 
         2*MW2^4*MZ2^9*(3*(-36721345 + 3445552*Pi^2)*CHd[1, 1] + 
           3*(-36721345 + 3445552*Pi^2)*CHd[2, 2] - 110164035*CHd[3, 3] + 
           10336656*Pi^2*CHd[3, 3] + 611712*CHe[1, 1] + 611712*CHe[2, 2] - 
           228393271*CHe[3, 3] + 34333968*Pi^2*CHe[3, 3] + 
           611712*CHl1[1, 1] + 611712*CHl1[2, 2] + 134484851*CHl1[3, 3] - 
           10888384*Pi^2*CHl1[3, 3] - 199328545*CHl3[1, 1] + 
           21664896*Pi^2*CHl3[1, 1] - 199328545*CHl3[2, 2] + 
           21664896*Pi^2*CHl3[2, 2] + 93002567*CHl3[3, 3] - 
           10888384*Pi^2*CHl3[3, 3] + 105715947*CHq1[1, 1] - 
           9062544*Pi^2*CHq1[1, 1] + 105715947*CHq1[2, 2] - 
           9062544*Pi^2*CHq1[2, 2] - 27319161*CHq1[3, 3] + 
           4113696*Pi^2*CHq1[3, 3] - 124371117*CHq3[1, 1] + 
           17289936*Pi^2*CHq3[1, 1] - 124371117*CHq3[2, 2] + 
           17289936*Pi^2*CHq3[2, 2] - 26117661*CHq3[3, 3] + 
           4113696*Pi^2*CHq3[3, 3] + 13177158*CHu[1, 1] + 
           2757216*Pi^2*CHu[1, 1] + 13177158*CHu[2, 2] + 
           2757216*Pi^2*CHu[2, 2] + 1759032*CHu[3, 3])) + 
       MT2^5*(147456*MW2^12*(174*CHd[1, 1] + 174*CHd[2, 2] + 174*CHd[3, 3] - 
           638*CHe[3, 3] - 638*CHl1[3, 3] - 83*CHl3[1, 1] - 83*CHl3[2, 2] - 
           638*CHl3[3, 3] - 174*CHq1[1, 1] - 174*CHq1[2, 2] + 
           174*CHq1[3, 3] + 666*CHq3[1, 1] + 666*CHq3[2, 2] + 
           174*CHq3[3, 3] - 348*CHu[1, 1] - 348*CHu[2, 2]) - 
         12288*MW2^11*MZ2*(6*(1619 + 56*Pi^2)*CHd[1, 1] + 6*(1619 + 56*Pi^2)*
            CHd[2, 2] + 9714*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           43442*CHe[3, 3] + 560*Pi^2*CHe[3, 3] - 36974*CHl1[3, 3] + 
           560*Pi^2*CHl1[3, 3] + 4738*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] + 
           4738*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 27074*CHl3[3, 3] + 
           560*Pi^2*CHl3[3, 3] - 15762*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 
           15762*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] + 3450*CHq1[3, 3] + 
           336*Pi^2*CHq1[3, 3] + 20466*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 
           20466*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] + 3315*CHq3[3, 3] + 
           336*Pi^2*CHq3[3, 3] - 24828*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 
           24828*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 
         MZ2^12*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 508419*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 32*MW2^7*MZ2^5*
          (54*(-1234871 + 139488*Pi^2)*CHd[1, 1] + 
           54*(-1234871 + 139488*Pi^2)*CHd[2, 2] - 66683034*CHd[3, 3] + 
           7532352*Pi^2*CHd[3, 3] + 283776*CHe[1, 1] + 283776*CHe[2, 2] - 
           193172996*CHe[3, 3] + 23457472*Pi^2*CHe[3, 3] + 
           283776*CHl1[1, 1] + 283776*CHl1[2, 2] + 72016082*CHl1[3, 3] - 
           6825408*Pi^2*CHl1[3, 3] - 117733125*CHl3[1, 1] + 
           14675840*Pi^2*CHl3[1, 1] - 117733125*CHl3[2, 2] + 
           14675840*Pi^2*CHl3[2, 2] + 67859210*CHl3[3, 3] - 
           6825408*Pi^2*CHl3[3, 3] + 43349850*CHq1[1, 1] - 
           4909248*Pi^2*CHq1[1, 1] + 43349850*CHq1[2, 2] - 
           4909248*Pi^2*CHq1[2, 2] - 41922858*CHq1[3, 3] + 
           3043008*Pi^2*CHq1[3, 3] - 118449126*CHq3[1, 1] + 
           10995264*Pi^2*CHq3[1, 1] - 118449126*CHq3[2, 2] + 
           10995264*Pi^2*CHq3[2, 2] - 38473404*CHq3[3, 3] + 
           3043008*Pi^2*CHq3[3, 3] - 11108124*CHu[1, 1] + 
           1264896*Pi^2*CHu[1, 1] - 11108124*CHu[2, 2] + 
           1264896*Pi^2*CHu[2, 2] - 2356392*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(12*(-1714001 + 238912*Pi^2)*CHd[1, 1] + 
           12*(-1714001 + 238912*Pi^2)*CHd[2, 2] - 20568012*CHd[3, 3] + 
           2866944*Pi^2*CHd[3, 3] + 91392*CHe[1, 1] + 91392*CHe[2, 2] - 
           80667094*CHe[3, 3] + 8376320*Pi^2*CHe[3, 3] + 91392*CHl1[1, 1] + 
           91392*CHl1[2, 2] + 10771646*CHl1[3, 3] - 1393728*Pi^2*CHl1[3, 3] - 
           27208951*CHl3[1, 1] + 4516992*Pi^2*CHl3[1, 1] - 
           27208951*CHl3[2, 2] + 4516992*Pi^2*CHl3[2, 2] + 
           17627870*CHl3[3, 3] - 1393728*Pi^2*CHl3[3, 3] + 
           3332940*CHq1[1, 1] - 1074432*Pi^2*CHq1[1, 1] + 
           3332940*CHq1[2, 2] - 1074432*Pi^2*CHq1[2, 2] - 
           22919256*CHq1[3, 3] + 1707456*Pi^2*CHq1[3, 3] - 
           54679644*CHq3[1, 1] + 4489344*Pi^2*CHq3[1, 1] - 
           54679644*CHq3[2, 2] + 4489344*Pi^2*CHq3[2, 2] - 
           21033336*CHq3[3, 3] + 1707456*Pi^2*CHq3[3, 3] - 
           12858792*CHu[1, 1] + 288768*Pi^2*CHu[1, 1] - 12858792*CHu[2, 2] + 
           288768*Pi^2*CHu[2, 2] - 1796880*CHu[3, 3]) + 
         16*MW2^6*MZ2^6*(15*(-8799367 + 925120*Pi^2)*CHd[1, 1] + 
           15*(-8799367 + 925120*Pi^2)*CHd[2, 2] - 131990505*CHd[3, 3] + 
           13876800*Pi^2*CHd[3, 3] + 401664*CHe[1, 1] + 401664*CHe[2, 2] - 
           343259533*CHe[3, 3] + 44874304*Pi^2*CHe[3, 3] + 
           401664*CHl1[1, 1] + 401664*CHl1[2, 2] + 181893187*CHl1[3, 3] - 
           17175808*Pi^2*CHl1[3, 3] - 272064336*CHl3[1, 1] + 
           31937792*Pi^2*CHl3[1, 1] - 272064336*CHl3[2, 2] + 
           31937792*Pi^2*CHl3[2, 2] + 153365443*CHl3[3, 3] - 
           17175808*Pi^2*CHl3[3, 3] + 120164073*CHq1[1, 1] - 
           12104448*Pi^2*CHq1[1, 1] + 120164073*CHq1[2, 2] - 
           12104448*Pi^2*CHq1[2, 2] - 42628431*CHq1[3, 3] + 
           2881536*Pi^2*CHq1[3, 3] - 167190975*CHq3[1, 1] + 
           17867520*Pi^2*CHq3[1, 1] - 167190975*CHq3[2, 2] + 
           17867520*Pi^2*CHq3[2, 2] - 39929733*CHq3[3, 3] + 
           2881536*Pi^2*CHq3[3, 3] - 3486606*CHu[1, 1] + 
           2857344*Pi^2*CHu[1, 1] - 3486606*CHu[2, 2] + 2857344*Pi^2*
            CHu[2, 2] - 465738*CHu[3, 3]) - 512*MW2^9*MZ2^3*
          (3*(-216157 + 61008*Pi^2)*CHd[1, 1] + 3*(-216157 + 61008*Pi^2)*
            CHd[2, 2] - 648471*CHd[3, 3] + 183024*Pi^2*CHd[3, 3] + 
           2880*CHe[1, 1] + 2880*CHe[2, 2] - 6349149*CHe[3, 3] + 
           481936*Pi^2*CHe[3, 3] + 2880*CHl1[1, 1] + 2880*CHl1[2, 2] - 
           1240060*CHl1[3, 3] + 10416*Pi^2*CHl1[3, 3] - 163979*CHl3[1, 1] + 
           218512*Pi^2*CHl3[1, 1] - 163979*CHl3[2, 2] + 
           218512*Pi^2*CHl3[2, 2] + 134180*CHl3[3, 3] + 
           10416*Pi^2*CHl3[3, 3] - 1099833*CHq1[1, 1] - 
           8496*Pi^2*CHq1[1, 1] - 1099833*CHq1[2, 2] - 8496*Pi^2*CHq1[2, 2] - 
           1736967*CHq1[3, 3] + 140688*Pi^2*CHq1[3, 3] - 3551445*CHq3[1, 1] + 
           289872*Pi^2*CHq3[1, 1] - 3551445*CHq3[2, 2] + 
           289872*Pi^2*CHq3[2, 2] - 1612767*CHq3[3, 3] + 
           140688*Pi^2*CHq3[3, 3] - 2033778*CHu[1, 1] + 288*Pi^2*CHu[1, 1] - 
           2033778*CHu[2, 2] + 288*Pi^2*CHu[2, 2] - 149508*CHu[3, 3]) + 
         MW2^2*MZ2^10*(6*(-6518001 + 741568*Pi^2)*CHd[1, 1] + 
           6*(-6518001 + 741568*Pi^2)*CHd[2, 2] - 39108006*CHd[3, 3] + 
           4449408*Pi^2*CHd[3, 3] - 194304*CHe[1, 1] - 194304*CHe[2, 2] - 
           116210982*CHe[3, 3] + 14657920*Pi^2*CHe[3, 3] - 
           194304*CHl1[1, 1] - 194304*CHl1[2, 2] + 81303074*CHl1[3, 3] - 
           9223488*Pi^2*CHl1[3, 3] - 119672501*CHl3[1, 1] + 
           14555392*Pi^2*CHl3[1, 1] - 119672501*CHl3[2, 2] + 
           14555392*Pi^2*CHl3[2, 2] + 75592802*CHl3[3, 3] - 
           9223488*Pi^2*CHl3[3, 3] + 50150790*CHq1[1, 1] - 
           5593920*Pi^2*CHq1[1, 1] + 50150790*CHq1[2, 2] - 
           5593920*Pi^2*CHq1[2, 2] + 16658484*CHq1[3, 3] - 
           1973568*Pi^2*CHq1[3, 3] - 11583846*CHq3[1, 1] + 
           1646784*Pi^2*CHq3[1, 1] - 11583846*CHq3[2, 2] + 
           1646784*Pi^2*CHq3[2, 2] + 15614238*CHq3[3, 3] - 
           1973568*Pi^2*CHq3[3, 3] - 2816820*CHu[1, 1] + 
           775680*Pi^2*CHu[1, 1] - 2816820*CHu[2, 2] + 775680*Pi^2*
            CHu[2, 2] - 85494*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          (6*(42791 + 9440*Pi^2)*CHd[1, 1] + 6*(42791 + 9440*Pi^2)*
            CHd[2, 2] + 256746*CHd[3, 3] + 56640*Pi^2*CHd[3, 3] - 
           3050732*CHe[3, 3] + 125888*Pi^2*CHe[3, 3] - 1715804*CHl1[3, 3] + 
           43136*Pi^2*CHl1[3, 3] + 514975*CHl3[1, 1] + 
           45888*Pi^2*CHl3[1, 1] + 514975*CHl3[2, 2] + 
           45888*Pi^2*CHl3[2, 2] - 813212*CHl3[3, 3] + 
           43136*Pi^2*CHl3[3, 3] - 1027434*CHq1[1, 1] + 
           18240*Pi^2*CHq1[1, 1] - 1027434*CHq1[2, 2] + 
           18240*Pi^2*CHq1[2, 2] - 423006*CHq1[3, 3] + 
           51456*Pi^2*CHq1[3, 3] - 441954*CHq3[1, 1] + 
           84672*Pi^2*CHq3[1, 1] - 441954*CHq3[2, 2] + 
           84672*Pi^2*CHq3[2, 2] - 401514*CHq3[3, 3] + 
           51456*Pi^2*CHq3[3, 3] - 1491540*CHu[1, 1] - 7296*Pi^2*CHu[1, 1] - 
           1491540*CHu[2, 2] - 7296*Pi^2*CHu[2, 2] - 38340*CHu[3, 3]) + 
         MW2*MZ2^11*(-48*(-93572 + 11061*Pi^2)*CHd[1, 1] - 
           48*(-93572 + 11061*Pi^2)*CHd[2, 2] + 4491456*CHd[3, 3] - 
           530928*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 15360*CHe[2, 2] + 
           14113908*CHe[3, 3] - 1731568*Pi^2*CHe[3, 3] + 15360*CHl1[1, 1] + 
           15360*CHl1[2, 2] - 9873042*CHl1[3, 3] + 1166064*Pi^2*CHl1[3, 3] + 
           14802141*CHl3[1, 1] - 1794048*Pi^2*CHl3[1, 1] + 
           14802141*CHl3[2, 2] - 1794048*Pi^2*CHl3[2, 2] - 
           9608454*CHl3[3, 3] + 1166064*Pi^2*CHl3[3, 3] - 
           5764776*CHq1[1, 1] + 673488*Pi^2*CHq1[1, 1] - 5764776*CHq1[2, 2] + 
           673488*Pi^2*CHq1[2, 2] - 2443848*CHq1[3, 3] + 
           292464*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2387178*CHq3[3, 3] + 
           292464*Pi^2*CHq3[3, 3] + 490848*CHu[1, 1] - 78624*Pi^2*CHu[1, 1] + 
           490848*CHu[2, 2] - 78624*Pi^2*CHu[2, 2] + 27510*CHu[3, 3]) - 
         4*MW2^3*MZ2^9*(9*(-5454837 + 597344*Pi^2)*CHd[1, 1] + 
           9*(-5454837 + 597344*Pi^2)*CHd[2, 2] - 49093533*CHd[3, 3] + 
           5376096*Pi^2*CHd[3, 3] - 205248*CHe[1, 1] - 205248*CHe[2, 2] - 
           137173222*CHe[3, 3] + 17836576*Pi^2*CHe[3, 3] - 
           205248*CHl1[1, 1] - 205248*CHl1[2, 2] + 95207394*CHl1[3, 3] - 
           10313664*Pi^2*CHl1[3, 3] - 137316428*CHl3[1, 1] + 
           16726784*Pi^2*CHl3[1, 1] - 137316428*CHl3[2, 2] + 
           16726784*Pi^2*CHl3[2, 2] + 84441894*CHl3[3, 3] - 
           10313664*Pi^2*CHl3[3, 3] + 61516989*CHq1[1, 1] - 
           6564960*Pi^2*CHq1[1, 1] + 61516989*CHq1[2, 2] - 
           6564960*Pi^2*CHq1[2, 2] + 13815402*CHq1[3, 3] - 
           1676736*Pi^2*CHq1[3, 3] - 23010525*CHq3[1, 1] + 
           3211488*Pi^2*CHq3[1, 1] - 23010525*CHq3[2, 2] + 
           3211488*Pi^2*CHq3[2, 2] + 12330741*CHq3[3, 3] - 
           1676736*Pi^2*CHq3[3, 3] - 1726110*CHu[1, 1] + 
           1065600*Pi^2*CHu[1, 1] - 1726110*CHu[2, 2] + 1065600*Pi^2*
            CHu[2, 2] + 380814*CHu[3, 3]) - 8*MW2^5*MZ2^7*
          (6*(-29160173 + 3032016*Pi^2)*CHd[1, 1] + 
           6*(-29160173 + 3032016*Pi^2)*CHd[2, 2] - 174961038*CHd[3, 3] + 
           18192096*Pi^2*CHd[3, 3] + 145920*CHe[1, 1] + 145920*CHe[2, 2] - 
           447666554*CHe[3, 3] + 60005472*Pi^2*CHe[3, 3] + 
           145920*CHl1[1, 1] + 145920*CHl1[2, 2] + 279425108*CHl1[3, 3] - 
           27418656*Pi^2*CHl1[3, 3] - 403059537*CHl3[1, 1] + 
           47684288*Pi^2*CHl3[1, 1] - 403059537*CHl3[2, 2] + 
           47684288*Pi^2*CHl3[2, 2] + 232156172*CHl3[3, 3] - 
           27418656*Pi^2*CHl3[3, 3] + 188552190*CHq1[1, 1] - 
           18864288*Pi^2*CHq1[1, 1] + 188552190*CHq1[2, 2] - 
           18864288*Pi^2*CHq1[2, 2] - 15151392*CHq1[3, 3] + 
           324576*Pi^2*CHq1[3, 3] - 161286750*CHq3[1, 1] + 
           19513440*Pi^2*CHq3[1, 1] - 161286750*CHq3[2, 2] + 
           19513440*Pi^2*CHq3[2, 2] - 16011744*CHq3[3, 3] + 
           324576*Pi^2*CHq3[3, 3] + 1215132*CHu[1, 1] + 3995712*Pi^2*
            CHu[1, 1] + 1215132*CHu[2, 2] + 3995712*Pi^2*CHu[2, 2] + 
           2247816*CHu[3, 3]) + 4*MW2^4*MZ2^8*(3*(-53053621 + 5621248*Pi^2)*
            CHd[1, 1] + 3*(-53053621 + 5621248*Pi^2)*CHd[2, 2] - 
           159160863*CHd[3, 3] + 16863744*Pi^2*CHd[3, 3] - 298752*CHe[1, 1] - 
           298752*CHe[2, 2] - 420603981*CHe[3, 3] + 56029952*Pi^2*CHe[3, 3] - 
           298752*CHl1[1, 1] - 298752*CHl1[2, 2] + 283276343*CHl1[3, 3] - 
           29193376*Pi^2*CHl1[3, 3] - 404572634*CHl3[1, 1] + 
           48803584*Pi^2*CHl3[1, 1] - 404572634*CHl3[2, 2] + 
           48803584*Pi^2*CHl3[2, 2] + 241078007*CHl3[3, 3] - 
           29193376*Pi^2*CHl3[3, 3] + 188996511*CHq1[1, 1] - 
           19405056*Pi^2*CHq1[1, 1] + 188996511*CHq1[2, 2] - 
           19405056*Pi^2*CHq1[2, 2] + 17727561*CHq1[3, 3] - 
           2649696*Pi^2*CHq1[3, 3] - 106473933*CHq3[1, 1] + 
           14105664*Pi^2*CHq3[1, 1] - 106473933*CHq3[2, 2] + 
           14105664*Pi^2*CHq3[2, 2] + 14137005*CHq3[3, 3] - 
           2649696*Pi^2*CHq3[3, 3] - 733602*CHu[1, 1] + 3627264*Pi^2*
            CHu[1, 1] - 733602*CHu[2, 2] + 3627264*Pi^2*CHu[2, 2] + 
           2424792*CHu[3, 3])) + MT2^3*MW2*
        (1474560*MW2^13*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           110*CHe[3, 3] - 110*CHl1[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] - 
           110*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 30*CHq1[3, 3] + 
           138*CHq3[1, 1] + 138*CHq3[2, 2] + 30*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) - 2048*MW2^12*MZ2*(24*(2311 + 280*Pi^2)*CHd[1, 1] + 
           24*(2311 + 280*Pi^2)*CHd[2, 2] + 55464*CHd[3, 3] + 
           6720*Pi^2*CHd[3, 3] - 427048*CHe[3, 3] + 11200*Pi^2*CHe[3, 3] - 
           371608*CHl1[3, 3] + 11200*Pi^2*CHl1[3, 3] + 214301*CHl3[1, 1] + 
           2880*Pi^2*CHl3[1, 1] + 214301*CHl3[2, 2] + 2880*Pi^2*CHl3[2, 2] - 
           173608*CHl3[3, 3] + 11200*Pi^2*CHl3[3, 3] - 176424*CHq1[1, 1] + 
           4800*Pi^2*CHq1[1, 1] - 176424*CHq1[2, 2] + 4800*Pi^2*CHq1[2, 2] - 
           9336*CHq1[3, 3] + 6720*Pi^2*CHq1[3, 3] + 111528*CHq3[1, 1] + 
           8640*Pi^2*CHq3[1, 1] + 111528*CHq3[2, 2] + 8640*Pi^2*CHq3[2, 2] - 
           31206*CHq3[3, 3] + 6720*Pi^2*CHq3[3, 3] - 218928*CHu[1, 1] - 
           1920*Pi^2*CHu[1, 1] - 218928*CHu[2, 2] - 1920*Pi^2*CHu[2, 2]) + 
         MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 508419*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 2*MW2^4*MZ2^9*
          (192*(-924592 + 108999*Pi^2)*CHd[1, 1] + 
           192*(-924592 + 108999*Pi^2)*CHd[2, 2] - 177521664*CHd[3, 3] + 
           20927808*Pi^2*CHd[3, 3] - 1256448*CHe[1, 1] - 1256448*CHe[2, 2] - 
           563446930*CHe[3, 3] + 69448000*Pi^2*CHe[3, 3] - 
           1256448*CHl1[1, 1] - 1256448*CHl1[2, 2] + 378037906*CHl1[3, 3] - 
           44168128*Pi^2*CHl1[3, 3] - 569144451*CHl3[1, 1] + 
           69852160*Pi^2*CHl3[1, 1] - 569144451*CHl3[2, 2] + 
           69852160*Pi^2*CHl3[2, 2] + 344941474*CHl3[3, 3] - 
           44168128*Pi^2*CHl3[3, 3] + 239047968*CHq1[1, 1] - 
           27190080*Pi^2*CHq1[1, 1] + 239047968*CHq1[2, 2] - 
           27190080*Pi^2*CHq1[2, 2] + 100589430*CHq1[3, 3] - 
           9816768*Pi^2*CHq1[3, 3] - 37262052*CHq3[1, 1] + 
           7556544*Pi^2*CHq3[1, 1] - 37262052*CHq3[2, 2] + 
           7556544*Pi^2*CHq3[2, 2] + 99803808*CHq3[3, 3] - 
           9816768*Pi^2*CHq3[3, 3] - 27292224*CHu[1, 1] + 
           3846528*Pi^2*CHu[1, 1] - 27292224*CHu[2, 2] + 
           3846528*Pi^2*CHu[2, 2] - 2468676*CHu[3, 3]) + 
         MW2^3*MZ2^10*(12*(-2137495 + 315088*Pi^2)*CHd[1, 1] + 
           12*(-2137495 + 315088*Pi^2)*CHd[2, 2] - 25649940*CHd[3, 3] + 
           3781056*Pi^2*CHd[3, 3] - 303360*CHe[1, 1] - 303360*CHe[2, 2] - 
           114867848*CHe[3, 3] + 12139200*Pi^2*CHe[3, 3] - 
           303360*CHl1[1, 1] - 303360*CHl1[2, 2] + 75215032*CHl1[3, 3] - 
           10311552*Pi^2*CHl1[3, 3] - 123289913*CHl3[1, 1] + 
           15000576*Pi^2*CHl3[1, 1] - 123289913*CHl3[2, 2] + 
           15000576*Pi^2*CHl3[2, 2] + 80991160*CHl3[3, 3] - 
           10311552*Pi^2*CHl3[3, 3] + 38624628*CHq1[1, 1] - 
           5399616*Pi^2*CHq1[1, 1] + 38624628*CHq1[2, 2] - 
           5399616*Pi^2*CHq1[2, 2] + 34486650*CHq1[3, 3] - 
           3775488*Pi^2*CHq1[3, 3] + 16847712*CHq3[1, 1] - 
           2151360*Pi^2*CHq3[1, 1] + 16847712*CHq3[2, 2] - 
           2151360*Pi^2*CHq3[2, 2] + 35697828*CHq3[3, 3] - 
           3775488*Pi^2*CHq3[3, 3] - 11878392*CHu[1, 1] + 
           306048*Pi^2*CHu[1, 1] - 11878392*CHu[2, 2] + 
           306048*Pi^2*CHu[2, 2] - 1474782*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(12*(-7428137 + 764480*Pi^2)*CHd[1, 1] + 
           12*(-7428137 + 764480*Pi^2)*CHd[2, 2] - 89137644*CHd[3, 3] + 
           9173760*Pi^2*CHd[3, 3] + 299520*CHe[1, 1] + 299520*CHe[2, 2] - 
           200665762*CHe[3, 3] + 26936064*Pi^2*CHe[3, 3] + 
           299520*CHl1[1, 1] + 299520*CHl1[2, 2] + 62295410*CHl1[3, 3] - 
           4706688*Pi^2*CHl1[3, 3] - 111629401*CHl3[1, 1] + 
           14621184*Pi^2*CHl3[1, 1] - 111629401*CHl3[2, 2] + 
           14621184*Pi^2*CHl3[2, 2] + 81811442*CHl3[3, 3] - 
           4706688*Pi^2*CHl3[3, 3] + 35569644*CHq1[1, 1] - 
           3584256*Pi^2*CHq1[1, 1] + 35569644*CHq1[2, 2] - 
           3584256*Pi^2*CHq1[2, 2] - 56563728*CHq1[3, 3] + 
           5389440*Pi^2*CHq1[3, 3] - 171348876*CHq3[1, 1] + 
           14363136*Pi^2*CHq3[1, 1] - 171348876*CHq3[2, 2] + 
           14363136*Pi^2*CHq3[2, 2] - 58425216*CHq3[3, 3] + 
           5389440*Pi^2*CHq3[3, 3] + 5205720*CHu[1, 1] + 
           969216*Pi^2*CHu[1, 1] + 5205720*CHu[2, 2] + 969216*Pi^2*
            CHu[2, 2] - 1161936*CHu[3, 3]) - 64*MW2^8*MZ2^5*
          (3*(-39780359 + 3912192*Pi^2)*CHd[1, 1] + 
           3*(-39780359 + 3912192*Pi^2)*CHd[2, 2] - 119341077*CHd[3, 3] + 
           11736576*Pi^2*CHd[3, 3] + 449664*CHe[1, 1] + 449664*CHe[2, 2] - 
           263128158*CHe[3, 3] + 36755968*Pi^2*CHe[3, 3] + 
           449664*CHl1[1, 1] + 449664*CHl1[2, 2] + 127710239*CHl1[3, 3] - 
           11069696*Pi^2*CHl1[3, 3] - 210591944*CHl3[1, 1] + 
           23237184*Pi^2*CHl3[1, 1] - 210591944*CHl3[2, 2] + 
           23237184*Pi^2*CHl3[2, 2] + 117982535*CHl3[3, 3] - 
           11069696*Pi^2*CHl3[3, 3] + 85966485*CHq1[1, 1] - 
           7931520*Pi^2*CHq1[1, 1] + 85966485*CHq1[2, 2] - 
           7931520*Pi^2*CHq1[2, 2] - 41598513*CHq1[3, 3] + 
           4555008*Pi^2*CHq1[3, 3] - 165509631*CHq3[1, 1] + 
           17041536*Pi^2*CHq3[1, 1] - 165509631*CHq3[2, 2] + 
           17041536*Pi^2*CHq3[2, 2] - 41281212*CHq3[3, 3] + 
           4555008*Pi^2*CHq3[3, 3] + 13179450*CHu[1, 1] + 
           2042496*Pi^2*CHu[1, 1] + 13179450*CHu[2, 2] + 
           2042496*Pi^2*CHu[2, 2] - 163812*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-4882083 + 596448*Pi^2)*CHd[1, 1] + 
           (-4882083 + 596448*Pi^2)*CHd[2, 2] - 4882083*CHd[3, 3] + 
           596448*Pi^2*CHd[3, 3] + 9600*CHe[1, 1] + 9600*CHe[2, 2] - 
           13524779*CHe[3, 3] + 1576736*Pi^2*CHe[3, 3] + 9600*CHl1[1, 1] + 
           9600*CHl1[2, 2] + 112988*CHl1[3, 3] + 23392*Pi^2*CHl1[3, 3] - 
           1794948*CHl3[1, 1] + 717728*Pi^2*CHl3[1, 1] - 1794948*CHl3[2, 2] + 
           717728*Pi^2*CHl3[2, 2] + 4462412*CHl3[3, 3] + 
           23392*Pi^2*CHl3[3, 3] - 755517*CHq1[1, 1] - 
           33120*Pi^2*CHq1[1, 1] - 755517*CHq1[2, 2] - 
           33120*Pi^2*CHq1[2, 2] - 5051475*CHq1[3, 3] + 
           456480*Pi^2*CHq1[3, 3] - 13351401*CHq3[1, 1] + 
           946080*Pi^2*CHq3[1, 1] - 13351401*CHq3[2, 2] + 
           946080*Pi^2*CHq3[2, 2] - 5491263*CHq3[3, 3] + 
           456480*Pi^2*CHq3[3, 3] - 1104090*CHu[1, 1] + 2880*Pi^2*CHu[1, 1] - 
           1104090*CHu[2, 2] + 2880*Pi^2*CHu[2, 2] - 130008*CHu[3, 3]) + 
         512*MW2^11*MZ2^2*(6*(-132183 + 31168*Pi^2)*CHd[1, 1] + 
           6*(-132183 + 31168*Pi^2)*CHd[2, 2] - 793098*CHd[3, 3] + 
           187008*Pi^2*CHd[3, 3] - 5437156*CHe[3, 3] + 416640*Pi^2*
            CHe[3, 3] - 2445828*CHl1[3, 3] + 140800*Pi^2*CHl1[3, 3] + 
           1974313*CHl3[1, 1] + 152192*Pi^2*CHl3[1, 1] + 1974313*CHl3[2, 2] + 
           152192*Pi^2*CHl3[2, 2] + 510012*CHl3[3, 3] + 
           140800*Pi^2*CHl3[3, 3] - 1743606*CHq1[1, 1] + 
           59520*Pi^2*CHq1[1, 1] - 1743606*CHq1[2, 2] + 
           59520*Pi^2*CHq1[2, 2] - 1687626*CHq1[3, 3] + 
           169728*Pi^2*CHq1[3, 3] - 3719070*CHq3[1, 1] + 
           279936*Pi^2*CHq3[1, 1] - 3719070*CHq3[2, 2] + 
           279936*Pi^2*CHq3[2, 2] - 2006694*CHq3[3, 3] + 
           169728*Pi^2*CHq3[3, 3] - 1645164*CHu[1, 1] - 
           23808*Pi^2*CHu[1, 1] - 1645164*CHu[2, 2] - 23808*Pi^2*CHu[2, 2] - 
           38340*CHu[3, 3]) - 2*MW2*MZ2^12*(6*(-224603 + 26164*Pi^2)*
            CHd[1, 1] + 6*(-224603 + 26164*Pi^2)*CHd[2, 2] - 
           1347618*CHd[3, 3] + 156984*Pi^2*CHd[3, 3] - 7680*CHe[1, 1] - 
           7680*CHe[2, 2] - 4174506*CHe[3, 3] + 515640*Pi^2*CHe[3, 3] - 
           7680*CHl1[1, 1] - 7680*CHl1[2, 2] + 2885025*CHl1[3, 3] - 
           334744*Pi^2*CHl1[3, 3] - 4323963*CHl3[1, 1] + 
           523264*Pi^2*CHl3[1, 1] - 4323963*CHl3[2, 2] + 
           523264*Pi^2*CHl3[2, 2] + 2729211*CHl3[3, 3] - 
           334744*Pi^2*CHl3[3, 3] + 1746678*CHq1[1, 1] - 
           199464*Pi^2*CHq1[1, 1] + 1746678*CHq1[2, 2] - 
           199464*Pi^2*CHq1[2, 2] + 670269*CHq1[3, 3] - 
           77592*Pi^2*CHq1[3, 3] - 311220*CHq3[1, 1] + 
           44280*Pi^2*CHq3[1, 1] - 311220*CHq3[2, 2] + 
           44280*Pi^2*CHq3[2, 2] + 644859*CHq3[3, 3] - 
           77592*Pi^2*CHq3[3, 3] - 140844*CHu[1, 1] + 25872*Pi^2*CHu[1, 1] - 
           140844*CHu[2, 2] + 25872*Pi^2*CHu[2, 2] - 11730*CHu[3, 3]) + 
         2*MW2^2*MZ2^11*((-4703889 + 480672*Pi^2)*CHd[1, 1] + 
           (-4703889 + 480672*Pi^2)*CHd[2, 2] - 4703889*CHd[3, 3] + 
           480672*Pi^2*CHd[3, 3] - 35712*CHe[1, 1] - 35712*CHe[2, 2] - 
           11768829*CHe[3, 3] + 1628192*Pi^2*CHe[3, 3] - 35712*CHl1[1, 1] - 
           35712*CHl1[2, 2] + 8277919*CHl1[3, 3] - 816496*Pi^2*CHl1[3, 3] - 
           11433304*CHl3[1, 1] + 1409664*Pi^2*CHl3[1, 1] - 
           11433304*CHl3[2, 2] + 1409664*Pi^2*CHl3[2, 2] + 
           6563455*CHl3[3, 3] - 816496*Pi^2*CHl3[3, 3] + 5963601*CHq1[1, 1] - 
           583488*Pi^2*CHq1[1, 1] + 5963601*CHq1[2, 2] - 
           583488*Pi^2*CHq1[2, 2] + 644505*CHq1[3, 3] - 
           57168*Pi^2*CHq1[3, 3] - 3213063*CHq3[1, 1] + 
           469152*Pi^2*CHq3[1, 1] - 3213063*CHq3[2, 2] + 
           469152*Pi^2*CHq3[2, 2] + 382047*CHq3[3, 3] - 
           57168*Pi^2*CHq3[3, 3] + 133602*CHu[1, 1] + 120384*Pi^2*CHu[1, 1] + 
           133602*CHu[2, 2] + 120384*Pi^2*CHu[2, 2] + 16758*CHu[3, 3]) + 
         4*MW2^5*MZ2^8*((-385174107 + 42081792*Pi^2)*CHd[1, 1] + 
           (-385174107 + 42081792*Pi^2)*CHd[2, 2] - 385174107*CHd[3, 3] + 
           42081792*Pi^2*CHd[3, 3] - 1224960*CHe[1, 1] - 1224960*CHe[2, 2] - 
           1071424909*CHe[3, 3] + 140436480*Pi^2*CHe[3, 3] - 
           1224960*CHl1[1, 1] - 1224960*CHl1[2, 2] + 713757015*CHl1[3, 3] - 
           77318336*Pi^2*CHl1[3, 3] - 1057824224*CHl3[1, 1] + 
           127217792*Pi^2*CHl3[1, 1] - 1057824224*CHl3[2, 2] + 
           127217792*Pi^2*CHl3[2, 2] + 607877511*CHl3[3, 3] - 
           77318336*Pi^2*CHl3[3, 3] + 481553307*CHq1[1, 1] - 
           50810496*Pi^2*CHq1[1, 1] + 481553307*CHq1[2, 2] - 
           50810496*Pi^2*CHq1[2, 2] + 123453381*CHq1[3, 3] - 
           10032960*Pi^2*CHq1[3, 3] - 182250801*CHq3[1, 1] + 
           30744576*Pi^2*CHq3[1, 1] - 182250801*CHq3[2, 2] + 
           30744576*Pi^2*CHq3[2, 2] + 121700409*CHq3[3, 3] - 
           10032960*Pi^2*CHq3[3, 3] - 21605418*CHu[1, 1] + 
           9035520*Pi^2*CHu[1, 1] - 21605418*CHu[2, 2] + 
           9035520*Pi^2*CHu[2, 2] + 117696*CHu[3, 3]) + 
         16*MW2^7*MZ2^6*((-418174611 + 41541888*Pi^2)*CHd[1, 1] + 
           (-418174611 + 41541888*Pi^2)*CHd[2, 2] - 418174611*CHd[3, 3] + 
           41541888*Pi^2*CHd[3, 3] + 1167360*CHe[1, 1] + 1167360*CHe[2, 2] - 
           967153275*CHe[3, 3] + 135131136*Pi^2*CHe[3, 3] + 
           1167360*CHl1[1, 1] + 1167360*CHl1[2, 2] + 567187137*CHl1[3, 3] - 
           53494016*Pi^2*CHl1[3, 3] - 887036040*CHl3[1, 1] + 
           97740416*Pi^2*CHl3[1, 1] - 887036040*CHl3[2, 2] + 
           97740416*Pi^2*CHl3[2, 2] + 471237729*CHl3[3, 3] - 
           53494016*Pi^2*CHl3[3, 3] + 396937491*CHq1[1, 1] - 
           37617024*Pi^2*CHq1[1, 1] + 396937491*CHq1[2, 2] - 
           37617024*Pi^2*CHq1[2, 2] - 45199521*CHq1[3, 3] + 
           7458816*Pi^2*CHq1[3, 3] - 419281749*CHq3[1, 1] + 
           52534656*Pi^2*CHq3[1, 1] - 419281749*CHq3[2, 2] + 
           52534656*Pi^2*CHq3[2, 2] - 42361383*CHq3[3, 3] + 
           7458816*Pi^2*CHq3[3, 3] + 34806054*CHu[1, 1] + 
           8813568*Pi^2*CHu[1, 1] + 34806054*CHu[2, 2] + 
           8813568*Pi^2*CHu[2, 2] + 2501862*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*(48*(-10291157 + 1062972*Pi^2)*CHd[1, 1] + 
           48*(-10291157 + 1062972*Pi^2)*CHd[2, 2] - 493975536*CHd[3, 3] + 
           51022656*Pi^2*CHd[3, 3] + 175872*CHe[1, 1] + 175872*CHe[2, 2] - 
           1239149396*CHe[3, 3] + 169252416*Pi^2*CHe[3, 3] + 
           175872*CHl1[1, 1] + 175872*CHl1[2, 2] + 795079462*CHl1[3, 3] - 
           80464448*Pi^2*CHl1[3, 3] - 1196421365*CHl3[1, 1] + 
           137875456*Pi^2*CHl3[1, 1] - 1196421365*CHl3[2, 2] + 
           137875456*Pi^2*CHl3[2, 2] + 653252230*CHl3[3, 3] - 
           80464448*Pi^2*CHl3[3, 3] + 554029584*CHq1[1, 1] - 
           55138752*Pi^2*CHq1[1, 1] + 554029584*CHq1[2, 2] - 
           55138752*Pi^2*CHq1[2, 2] + 54034998*CHq1[3, 3] - 
           1512000*Pi^2*CHq1[3, 3] - 352394820*CHq3[1, 1] + 
           52114752*Pi^2*CHq3[1, 1] - 352394820*CHq3[2, 2] + 
           52114752*Pi^2*CHq3[2, 2] + 54997218*CHq3[3, 3] - 
           1512000*Pi^2*CHq3[3, 3] + 10780032*CHu[1, 1] + 
           11442816*Pi^2*CHu[1, 1] + 10780032*CHu[2, 2] + 
           11442816*Pi^2*CHu[2, 2] + 3383364*CHu[3, 3]))) - 
     MH2*(3*MT2^7*(-2048*MW2^9*MZ2*(1248*CHd[1, 1] + 1248*CHd[2, 2] + 
           1248*CHd[3, 3] - 3936*CHe[3, 3] - 3232*CHl1[3, 3] - 
           1073*CHl3[1, 1] - 1073*CHl3[2, 2] - 3232*CHl3[3, 3] - 
           1248*CHq1[1, 1] - 1248*CHq1[2, 2] + 672*CHq1[3, 3] + 
           2592*CHq3[1, 1] + 2592*CHq3[2, 2] + 834*CHq3[3, 3] - 
           2496*CHu[1, 1] - 2496*CHu[2, 2]) + 131072*MW2^10*
          (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
           11*CHl1[3, 3] - 5*CHl3[1, 1] - 5*CHl3[2, 2] - 11*CHl3[3, 3] - 
           3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
           9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         8*MW2^3*MZ2^7*(26004*CHd[1, 1] + 26004*CHd[2, 2] + 26004*CHd[3, 3] + 
           10088*CHe[3, 3] - 161490*CHl1[3, 3] - 173591*CHl3[1, 1] - 
           173591*CHl3[2, 2] - 161490*CHl3[3, 3] - 26004*CHq1[1, 1] - 
           26004*CHq1[2, 2] + 431622*CHq1[3, 3] + 359856*CHq3[1, 1] + 
           359856*CHq3[2, 2] + 489858*CHq3[3, 3] - 52008*CHu[1, 1] - 
           52008*CHu[2, 2] - 47388*CHu[3, 3]) - 4*MW2^2*MZ2^8*
          (69531*CHd[1, 1] + 69531*CHd[2, 2] + 69531*CHd[3, 3] - 
           142467*CHe[3, 3] - 148703*CHl1[3, 3] - 57304*CHl3[1, 1] - 
           57304*CHl3[2, 2] - 148703*CHl3[3, 3] - 69531*CHq1[1, 1] - 
           69531*CHq1[2, 2] + 233955*CHq1[3, 3] + 159345*CHq3[1, 1] + 
           159345*CHq3[2, 2] + 305679*CHq3[3, 3] - 139062*CHu[1, 1] - 
           139062*CHu[2, 2] - 41568*CHu[3, 3]) + 64*MW2^6*MZ2^4*
          (163764*CHd[1, 1] + 163764*CHd[2, 2] + 163764*CHd[3, 3] - 
           409570*CHe[3, 3] - 160382*CHl1[3, 3] + 163959*CHl3[1, 1] + 
           163959*CHl3[2, 2] - 160382*CHl3[3, 3] - 163764*CHq1[1, 1] - 
           163764*CHq1[2, 2] - 135024*CHq1[3, 3] - 57132*CHq3[1, 1] - 
           57132*CHq3[2, 2] - 75072*CHq3[3, 3] - 327528*CHu[1, 1] - 
           327528*CHu[2, 2] - 36816*CHu[3, 3]) - 64*MW2^5*MZ2^5*
          (91095*CHd[1, 1] + 91095*CHd[2, 2] + 91095*CHd[3, 3] - 
           238678*CHe[3, 3] - 51161*CHl1[3, 3] + 149175*CHl3[1, 1] + 
           149175*CHl3[2, 2] - 51161*CHl3[3, 3] - 91095*CHq1[1, 1] - 
           91095*CHq1[2, 2] - 164445*CHq1[3, 3] - 138051*CHq3[1, 1] - 
           138051*CHq3[2, 2] - 131472*CHq3[3, 3] - 182190*CHu[1, 1] - 
           182190*CHu[2, 2] - 21972*CHu[3, 3]) - 512*MW2^7*MZ2^3*
          (21729*CHd[1, 1] + 21729*CHd[2, 2] + 21729*CHd[3, 3] - 
           55787*CHe[3, 3] - 29620*CHl1[3, 3] + 9714*CHl3[1, 1] + 
           9714*CHl3[2, 2] - 29620*CHl3[3, 3] - 21729*CHq1[1, 1] - 
           21729*CHq1[2, 2] - 6111*CHq1[3, 3] + 10611*CHq3[1, 1] + 
           10611*CHq3[2, 2] + 717*CHq3[3, 3] - 43458*CHu[1, 1] - 
           43458*CHu[2, 2] - 3216*CHu[3, 3]) + 6*MW2*MZ2^9*
          (13200*CHd[1, 1] + 13200*CHd[2, 2] + 13200*CHd[3, 3] - 
           33618*CHe[3, 3] - 21974*CHl1[3, 3] - 4545*CHl3[1, 1] - 
           4545*CHl3[2, 2] - 21974*CHl3[3, 3] - 13200*CHq1[1, 1] - 
           13200*CHq1[2, 2] + 22150*CHq1[3, 3] + 9900*CHq3[1, 1] + 
           9900*CHq3[2, 2] + 34040*CHq3[3, 3] - 26400*CHu[1, 1] - 
           26400*CHu[2, 2] - 3140*CHu[3, 3]) + 16*MW2^4*MZ2^6*
          (94125*CHd[1, 1] + 94125*CHd[2, 2] + 94125*CHd[3, 3] - 
           303123*CHe[3, 3] + 46769*CHl1[3, 3] + 300688*CHl3[1, 1] + 
           300688*CHl3[2, 2] + 46769*CHl3[3, 3] - 94125*CHq1[1, 1] - 
           94125*CHq1[2, 2] - 477129*CHq1[3, 3] - 432693*CHq3[1, 1] - 
           432693*CHq3[2, 2] - 465111*CHq3[3, 3] - 188250*CHu[1, 1] - 
           188250*CHu[2, 2] - 1698*CHu[3, 3]) + 512*MW2^8*MZ2^2*
          (13926*CHd[1, 1] + 13926*CHd[2, 2] + 13926*CHd[3, 3] - 
           38804*CHe[3, 3] - 25940*CHl1[3, 3] - 2231*CHl3[1, 1] - 
           2231*CHl3[2, 2] - 25940*CHl3[3, 3] - 13926*CHq1[1, 1] - 
           13926*CHq1[2, 2] + 1878*CHq1[3, 3] + 17586*CHq3[1, 1] + 
           17586*CHq3[2, 2] + 5130*CHq3[3, 3] - 27852*CHu[1, 1] - 
           27852*CHu[2, 2] - 852*CHu[3, 3]) - 135*MZ2^10*
          (60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 176*CHe[3, 3] - 
           88*CHl1[3, 3] - 25*CHl3[1, 1] - 25*CHl3[2, 2] - 88*CHl3[3, 3] - 
           60*CHq1[1, 1] - 60*CHq1[2, 2] + 50*CHq1[3, 3] + 100*CHq3[3, 3] - 
           120*CHu[1, 1] - 120*CHu[2, 2] + 10*CHu[3, 3])) - 
       MW2^5*(MW2 + MZ2)*(221184*MW2^11*(6*CHd[1, 1] + 6*CHd[2, 2] + 
           6*CHd[3, 3] - 22*CHe[3, 3] - 22*CHl1[3, 3] + 13*CHl3[1, 1] + 
           13*CHl3[2, 2] - 22*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
           6*CHq1[3, 3] + 34*CHq3[1, 1] + 34*CHq3[2, 2] + 6*CHq3[3, 3] - 
           12*CHu[1, 1] - 12*CHu[2, 2]) + 
         MZ2^11*(-30*(-7383 + 904*Pi^2)*CHd[1, 1] - 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] + 221490*CHd[3, 3] - 27120*Pi^2*CHd[3, 3] + 
           729522*CHe[3, 3] - 87536*Pi^2*CHe[3, 3] - 508419*CHl1[3, 3] + 
           62072*Pi^2*CHl1[3, 3] + 770880*CHl3[1, 1] - 
           93440*Pi^2*CHl3[1, 1] + 770880*CHl3[2, 2] - 
           93440*Pi^2*CHl3[2, 2] - 514299*CHl3[3, 3] + 
           62072*Pi^2*CHl3[3, 3] - 280890*CHq1[1, 1] + 
           34320*Pi^2*CHq1[1, 1] - 280890*CHq1[2, 2] + 
           34320*Pi^2*CHq1[2, 2] - 140445*CHq1[3, 3] + 
           17160*Pi^2*CHq1[3, 3] - 142245*CHq3[3, 3] + 
           17160*Pi^2*CHq3[3, 3] + 32220*CHu[1, 1] - 3360*Pi^2*CHu[1, 1] + 
           32220*CHu[2, 2] - 3360*Pi^2*CHu[2, 2]) + 512*MW2^9*MZ2^2*
          ((-69141 + 9216*Pi^2)*CHd[1, 1] + (-69141 + 9216*Pi^2)*CHd[2, 2] - 
           69141*CHd[3, 3] + 9216*Pi^2*CHd[3, 3] - 185667*CHe[3, 3] + 
           20608*Pi^2*CHe[3, 3] - 64675*CHl1[3, 3] + 6816*Pi^2*CHl1[3, 3] + 
           93793*CHl3[1, 1] + 7552*Pi^2*CHl3[1, 1] + 93793*CHl3[2, 2] + 
           7552*Pi^2*CHl3[2, 2] + 79157*CHl3[3, 3] + 6816*Pi^2*CHl3[3, 3] - 
           55275*CHq1[1, 1] + 2880*Pi^2*CHq1[1, 1] - 55275*CHq1[2, 2] + 
           2880*Pi^2*CHq1[2, 2] - 85701*CHq1[3, 3] + 8352*Pi^2*CHq1[3, 3] - 
           220887*CHq3[1, 1] + 13824*Pi^2*CHq3[1, 1] - 220887*CHq3[2, 2] + 
           13824*Pi^2*CHq3[2, 2] - 110397*CHq3[3, 3] + 8352*Pi^2*CHq3[3, 3] - 
           21126*CHu[1, 1] - 1152*Pi^2*CHu[1, 1] - 21126*CHu[2, 2] - 
           1152*Pi^2*CHu[2, 2]) - 4096*MW2^10*MZ2*
          (21*(-1 + 8*Pi^2)*CHd[1, 1] + 21*(-1 + 8*Pi^2)*CHd[2, 2] - 
           21*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 6235*CHe[3, 3] + 
           280*Pi^2*CHe[3, 3] - 5641*CHl1[3, 3] + 280*Pi^2*CHl1[3, 3] + 
           6383*CHl3[1, 1] + 72*Pi^2*CHl3[1, 1] + 6383*CHl3[2, 2] + 
           72*Pi^2*CHl3[2, 2] - 691*CHl3[3, 3] + 280*Pi^2*CHl3[3, 3] - 
           3003*CHq1[1, 1] + 120*Pi^2*CHq1[1, 1] - 3003*CHq1[2, 2] + 
           120*Pi^2*CHq1[2, 2] - 993*CHq1[3, 3] + 168*Pi^2*CHq1[3, 3] - 
           225*CHq3[1, 1] + 216*Pi^2*CHq3[1, 1] - 225*CHq3[2, 2] + 
           216*Pi^2*CHq3[2, 2] - 1803*CHq3[3, 3] + 168*Pi^2*CHq3[3, 3] - 
           2658*CHu[1, 1] - 48*Pi^2*CHu[1, 1] - 2658*CHu[2, 2] - 
           48*Pi^2*CHu[2, 2]) + 2*MW2^3*MZ2^8*(9*(-4078467 + 447968*Pi^2)*
            CHd[1, 1] + 9*(-4078467 + 447968*Pi^2)*CHd[2, 2] - 
           36706203*CHd[3, 3] + 4031712*Pi^2*CHd[3, 3] - 104064*CHe[1, 1] - 
           104064*CHe[2, 2] - 103190411*CHe[3, 3] + 13413728*Pi^2*CHe[3, 3] - 
           104064*CHl1[1, 1] - 104064*CHl1[2, 2] + 66964185*CHl1[3, 3] - 
           7242240*Pi^2*CHl1[3, 3] - 99453628*CHl3[1, 1] + 
           11988736*Pi^2*CHl3[1, 1] - 99453628*CHl3[2, 2] + 
           11988736*Pi^2*CHl3[2, 2] + 57166377*CHl3[3, 3] - 
           7242240*Pi^2*CHl3[3, 3] + 44929323*CHq1[1, 1] - 
           4764384*Pi^2*CHq1[1, 1] + 44929323*CHq1[2, 2] - 
           4764384*Pi^2*CHq1[2, 2] + 9961257*CHq1[3, 3] - 
           843840*Pi^2*CHq1[3, 3] - 19909377*CHq3[1, 1] + 
           3076704*Pi^2*CHq3[1, 1] - 19909377*CHq3[2, 2] + 
           3076704*Pi^2*CHq3[2, 2] + 10022937*CHq3[3, 3] - 
           843840*Pi^2*CHq3[3, 3] - 2521530*CHu[1, 1] + 
           856512*Pi^2*CHu[1, 1] - 2521530*CHu[2, 2] + 856512*Pi^2*
            CHu[2, 2] - 104064*CHu[3, 3]) - 2*MW2^2*MZ2^9*
          (15*(-650235 + 74672*Pi^2)*CHd[1, 1] + 15*(-650235 + 74672*Pi^2)*
            CHd[2, 2] - 9753525*CHd[3, 3] + 1120080*Pi^2*CHd[3, 3] - 
           51072*CHe[1, 1] - 51072*CHe[2, 2] - 29682429*CHe[3, 3] + 
           3709904*Pi^2*CHe[3, 3] - 51072*CHl1[1, 1] - 51072*CHl1[2, 2] + 
           19652260*CHl1[3, 3] - 2230848*Pi^2*CHl1[3, 3] - 
           29373910*CHl3[1, 1] + 3577472*Pi^2*CHl3[1, 1] - 
           29373910*CHl3[2, 2] + 3577472*Pi^2*CHl3[2, 2] + 
           17696728*CHl3[3, 3] - 2230848*Pi^2*CHl3[3, 3] + 
           12524157*CHq1[1, 1] - 1394256*Pi^2*CHq1[1, 1] + 
           12524157*CHq1[2, 2] - 1394256*Pi^2*CHq1[2, 2] + 
           4000098*CHq1[3, 3] - 418272*Pi^2*CHq1[3, 3] - 3661353*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 3661353*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 3947550*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] - 1141686*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] - 1141686*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] - 51072*CHu[3, 3]) + MW2*MZ2^10*
          (6*(-515161 + 61368*Pi^2)*CHd[1, 1] + 6*(-515161 + 61368*Pi^2)*
            CHd[2, 2] - 3090966*CHd[3, 3] + 368208*Pi^2*CHd[3, 3] - 
           15360*CHe[1, 1] - 15360*CHe[2, 2] - 9949446*CHe[3, 3] + 
           1206352*Pi^2*CHe[3, 3] - 15360*CHl1[1, 1] - 15360*CHl1[2, 2] + 
           6716193*CHl1[3, 3] - 793632*Pi^2*CHl1[3, 3] - 
           10204536*CHl3[1, 1] + 1233408*Pi^2*CHl3[1, 1] - 
           10204536*CHl3[2, 2] + 1233408*Pi^2*CHl3[2, 2] + 
           6416325*CHl3[3, 3] - 793632*Pi^2*CHl3[3, 3] + 4007886*CHq1[1, 1] - 
           467568*Pi^2*CHq1[1, 1] + 4007886*CHq1[2, 2] - 
           467568*Pi^2*CHq1[2, 2] + 1638303*CHq1[3, 3] - 
           189504*Pi^2*CHq1[3, 3] - 622440*CHq3[1, 1] + 
           88560*Pi^2*CHq3[1, 1] - 622440*CHq3[2, 2] + 
           88560*Pi^2*CHq3[2, 2] + 1623483*CHq3[3, 3] - 
           189504*Pi^2*CHq3[3, 3] - 440628*CHu[1, 1] + 58464*Pi^2*CHu[1, 1] - 
           440628*CHu[2, 2] + 58464*Pi^2*CHu[2, 2] - 15360*CHu[3, 3]) - 
         256*MW2^8*MZ2^3*((-561129 + 57936*Pi^2)*CHd[1, 1] + 
           (-561129 + 57936*Pi^2)*CHd[2, 2] - 561129*CHd[3, 3] + 
           57936*Pi^2*CHd[3, 3] + 960*CHe[1, 1] + 960*CHe[2, 2] - 
           1101883*CHe[3, 3] + 153776*Pi^2*CHe[3, 3] + 960*CHl1[1, 1] + 
           960*CHl1[2, 2] + 129989*CHl1[3, 3] + 1200*Pi^2*CHl1[3, 3] - 
           258079*CHl3[1, 1] + 70320*Pi^2*CHl3[1, 1] - 258079*CHl3[2, 2] + 
           70320*Pi^2*CHl3[2, 2] + 540125*CHl3[3, 3] + 1200*Pi^2*CHl3[3, 3] + 
           19833*CHq1[1, 1] - 3792*Pi^2*CHq1[1, 1] + 19833*CHq1[2, 2] - 
           3792*Pi^2*CHq1[2, 2] - 451089*CHq1[3, 3] + 44112*Pi^2*CHq1[3, 3] - 
           1323027*CHq3[1, 1] + 92016*Pi^2*CHq3[1, 1] - 1323027*CHq3[2, 2] + 
           92016*Pi^2*CHq3[2, 2] - 524865*CHq3[3, 3] + 
           44112*Pi^2*CHq3[3, 3] + 65154*CHu[1, 1] + 480*Pi^2*CHu[1, 1] + 
           65154*CHu[2, 2] + 480*Pi^2*CHu[2, 2] + 960*CHu[3, 3]) - 
         8*MW2^4*MZ2^7*(3*(-7596899 + 794768*Pi^2)*CHd[1, 1] + 
           3*(-7596899 + 794768*Pi^2)*CHd[2, 2] - 22790697*CHd[3, 3] + 
           2384304*Pi^2*CHd[3, 3] + 6720*CHe[1, 1] + 6720*CHe[2, 2] - 
           58431501*CHe[3, 3] + 7894384*Pi^2*CHe[3, 3] + 6720*CHl1[1, 1] + 
           6720*CHl1[2, 2] + 36532630*CHl1[3, 3] - 3733328*Pi^2*CHl1[3, 3] - 
           55307986*CHl3[1, 1] + 6418688*Pi^2*CHl3[1, 1] - 
           55307986*CHl3[2, 2] + 6418688*Pi^2*CHl3[2, 2] + 
           30130174*CHl3[3, 3] - 3733328*Pi^2*CHl3[3, 3] + 
           25373841*CHq1[1, 1] - 2555952*Pi^2*CHq1[1, 1] + 
           25373841*CHq1[2, 2] - 2555952*Pi^2*CHq1[2, 2] + 
           2547936*CHq1[3, 3] - 59088*Pi^2*CHq1[3, 3] - 16639533*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 16639533*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] + 2773752*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 45366*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           45366*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 6720*CHu[3, 3]) + 
         64*MW2^7*MZ2^4*(18*(-252559 + 24400*Pi^2)*CHd[1, 1] + 
           18*(-252559 + 24400*Pi^2)*CHd[2, 2] - 4546062*CHd[3, 3] + 
           439200*Pi^2*CHd[3, 3] + 14592*CHe[1, 1] + 14592*CHe[2, 2] - 
           8964904*CHe[3, 3] + 1293536*Pi^2*CHe[3, 3] + 14592*CHl1[1, 1] + 
           14592*CHl1[2, 2] + 3272722*CHl1[3, 3] - 233088*Pi^2*CHl1[3, 3] - 
           5872875*CHl3[1, 1] + 705952*Pi^2*CHl3[1, 1] - 5872875*CHl3[2, 2] + 
           705952*Pi^2*CHl3[2, 2] + 4142002*CHl3[3, 3] - 
           233088*Pi^2*CHl3[3, 3] + 2034414*CHq1[1, 1] - 
           176544*Pi^2*CHq1[1, 1] + 2034414*CHq1[2, 2] - 
           176544*Pi^2*CHq1[2, 2] - 2341536*CHq1[3, 3] + 
           255168*Pi^2*CHq1[3, 3] - 7939278*CHq3[1, 1] + 
           686880*Pi^2*CHq3[1, 1] - 7939278*CHq3[2, 2] + 
           686880*Pi^2*CHq3[2, 2] - 2533584*CHq3[3, 3] + 
           255168*Pi^2*CHq3[3, 3] + 797724*CHu[1, 1] + 47808*Pi^2*CHu[1, 1] + 
           797724*CHu[2, 2] + 47808*Pi^2*CHu[2, 2] + 14592*CHu[3, 3]) - 
         32*MW2^6*MZ2^5*(3*(-3821989 + 369664*Pi^2)*CHd[1, 1] + 
           3*(-3821989 + 369664*Pi^2)*CHd[2, 2] - 11465967*CHd[3, 3] + 
           1108992*Pi^2*CHd[3, 3] + 42432*CHe[1, 1] + 42432*CHe[2, 2] - 
           24368771*CHe[3, 3] + 3478400*Pi^2*CHe[3, 3] + 42432*CHl1[1, 1] + 
           42432*CHl1[2, 2] + 12189881*CHl1[3, 3] - 1059872*Pi^2*CHl1[3, 3] - 
           20589492*CHl3[1, 1] + 2210656*Pi^2*CHl3[1, 1] - 
           20589492*CHl3[2, 2] + 2210656*Pi^2*CHl3[2, 2] + 
           11207309*CHl3[3, 3] - 1059872*Pi^2*CHl3[3, 3] + 
           8414319*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 8414319*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 3176439*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 14878881*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 14878881*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 3199275*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] + 1617702*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] + 1617702*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] + 42432*CHu[3, 3]) + 8*MW2^5*MZ2^6*
          ((-38896959 + 3886272*Pi^2)*CHd[1, 1] + (-38896959 + 3886272*Pi^2)*
            CHd[2, 2] - 38896959*CHd[3, 3] + 3886272*Pi^2*CHd[3, 3] + 
           105600*CHe[1, 1] + 105600*CHe[2, 2] - 90619499*CHe[3, 3] + 
           12639168*Pi^2*CHe[3, 3] + 105600*CHl1[1, 1] + 105600*CHl1[2, 2] + 
           52539107*CHl1[3, 3] - 5018688*Pi^2*CHl1[3, 3] - 
           83335818*CHl3[1, 1] + 9172160*Pi^2*CHl3[1, 1] - 
           83335818*CHl3[2, 2] + 9172160*Pi^2*CHl3[2, 2] + 
           43684907*CHl3[3, 3] - 5018688*Pi^2*CHl3[3, 3] + 
           36989247*CHq1[1, 1] - 3528576*Pi^2*CHq1[1, 1] + 
           36989247*CHq1[2, 2] - 3528576*Pi^2*CHq1[2, 2] - 
           2729853*CHq1[3, 3] + 679104*Pi^2*CHq1[3, 3] - 
           37753569*CHq3[1, 1] + 4886784*Pi^2*CHq3[1, 1] - 
           37753569*CHq3[2, 2] + 4886784*Pi^2*CHq3[2, 2] - 
           2279013*CHq3[3, 3] + 679104*Pi^2*CHq3[3, 3] + 2847534*CHu[1, 1] + 
           822528*Pi^2*CHu[1, 1] + 2847534*CHu[2, 2] + 822528*Pi^2*
            CHu[2, 2] + 105600*CHu[3, 3])) + 
       MT2*MW2^3*(49152*MW2^13*(186*CHd[1, 1] + 186*CHd[2, 2] + 
           186*CHd[3, 3] - 682*CHe[3, 3] - 682*CHl1[3, 3] + 311*CHl3[1, 1] + 
           311*CHl3[2, 2] - 682*CHl3[3, 3] - 186*CHq1[1, 1] - 
           186*CHq1[2, 2] + 186*CHq1[3, 3] + 990*CHq3[1, 1] + 
           990*CHq3[2, 2] + 186*CHq3[3, 3] - 372*CHu[1, 1] - 372*CHu[2, 2]) - 
         12288*MW2^12*MZ2*(6*(27 + 56*Pi^2)*CHd[1, 1] + 6*(27 + 56*Pi^2)*
            CHd[2, 2] + 162*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           12898*CHe[3, 3] + 560*Pi^2*CHe[3, 3] - 11358*CHl1[3, 3] + 
           560*Pi^2*CHl1[3, 3] + 11719*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] + 
           11719*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 1458*CHl3[3, 3] + 
           560*Pi^2*CHl3[3, 3] - 6210*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 
           6210*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] - 2070*CHq1[3, 3] + 
           336*Pi^2*CHq1[3, 3] - 1278*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] - 
           1278*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] - 3555*CHq3[3, 3] + 
           336*Pi^2*CHq3[3, 3] - 5724*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 
           5724*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 
         MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 508419*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) + MW2^2*MZ2^11*
          (12*(-2289609 + 265172*Pi^2)*CHd[1, 1] + 
           12*(-2289609 + 265172*Pi^2)*CHd[2, 2] - 27475308*CHd[3, 3] + 
           3182064*Pi^2*CHd[3, 3] - 148224*CHe[1, 1] - 148224*CHe[2, 2] - 
           84761544*CHe[3, 3] + 10513648*Pi^2*CHe[3, 3] - 148224*CHl1[1, 1] - 
           148224*CHl1[2, 2] + 56439845*CHl1[3, 3] - 6470160*Pi^2*
            CHl1[3, 3] - 84739523*CHl3[1, 1] + 10294528*Pi^2*CHl3[1, 1] - 
           84739523*CHl3[2, 2] + 10294528*Pi^2*CHl3[2, 2] + 
           51593897*CHl3[3, 3] - 6470160*Pi^2*CHl3[3, 3] + 
           35410932*CHq1[1, 1] - 3985296*Pi^2*CHq1[1, 1] + 
           35410932*CHq1[2, 2] - 3985296*Pi^2*CHq1[2, 2] + 
           12076485*CHq1[3, 3] - 1302096*Pi^2*CHq1[3, 3] - 
           9190026*CHq3[1, 1] + 1381104*Pi^2*CHq3[1, 1] - 
           9190026*CHq3[2, 2] + 1381104*Pi^2*CHq3[2, 2] + 
           11903979*CHq3[3, 3] - 1302096*Pi^2*CHq3[3, 3] - 
           3363336*CHu[1, 1] + 580128*Pi^2*CHu[1, 1] - 3363336*CHu[2, 2] + 
           580128*Pi^2*CHu[2, 2] - 152274*CHu[3, 3]) - 
         2*MW2*MZ2^12*(6*(-312953 + 37464*Pi^2)*CHd[1, 1] + 
           6*(-312953 + 37464*Pi^2)*CHd[2, 2] - 1877718*CHd[3, 3] + 
           224784*Pi^2*CHd[3, 3] - 7680*CHe[1, 1] - 7680*CHe[2, 2] - 
           6069006*CHe[3, 3] + 734480*Pi^2*CHe[3, 3] - 7680*CHl1[1, 1] - 
           7680*CHl1[2, 2] + 4120725*CHl1[3, 3] - 489924*Pi^2*CHl1[3, 3] - 
           6258588*CHl3[1, 1] + 756864*Pi^2*CHl3[1, 1] - 6258588*CHl3[2, 2] + 
           756864*Pi^2*CHl3[2, 2] + 3979611*CHl3[3, 3] - 
           489924*Pi^2*CHl3[3, 3] + 2425278*CHq1[1, 1] - 
           285264*Pi^2*CHq1[1, 1] + 2425278*CHq1[2, 2] - 
           285264*Pi^2*CHq1[2, 2] + 1029819*CHq1[3, 3] - 
           120492*Pi^2*CHq1[3, 3] - 311220*CHq3[1, 1] + 
           44280*Pi^2*CHq3[1, 1] - 311220*CHq3[2, 2] + 
           44280*Pi^2*CHq3[2, 2] + 1025109*CHq3[3, 3] - 
           120492*Pi^2*CHq3[3, 3] - 268644*CHu[1, 1] + 34272*Pi^2*CHu[1, 1] - 
           268644*CHu[2, 2] + 34272*Pi^2*CHu[2, 2] - 7680*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*(3*(-484129 + 48272*Pi^2)*CHd[1, 1] + 
           3*(-484129 + 48272*Pi^2)*CHd[2, 2] - 1452387*CHd[3, 3] + 
           144816*Pi^2*CHd[3, 3] + 2880*CHe[1, 1] + 2880*CHe[2, 2] - 
           2749069*CHe[3, 3] + 397264*Pi^2*CHe[3, 3] + 2880*CHl1[1, 1] + 
           2880*CHl1[2, 2] + 618566*CHl1[3, 3] - 19088*Pi^2*CHl1[3, 3] - 
           1066525*CHl3[1, 1] + 187728*Pi^2*CHl3[1, 1] - 1066525*CHl3[2, 2] + 
           187728*Pi^2*CHl3[2, 2] + 1377878*CHl3[3, 3] - 
           19088*Pi^2*CHl3[3, 3] + 225939*CHq1[1, 1] - 
           20976*Pi^2*CHq1[1, 1] + 225939*CHq1[2, 2] - 
           20976*Pi^2*CHq1[2, 2] - 1118019*CHq1[3, 3] + 
           105936*Pi^2*CHq1[3, 3] - 3325545*CHq3[1, 1] + 
           232848*Pi^2*CHq3[1, 1] - 3325545*CHq3[2, 2] + 
           232848*Pi^2*CHq3[2, 2] - 1246755*CHq3[3, 3] + 
           105936*Pi^2*CHq3[3, 3] + 233286*CHu[1, 1] + 5280*Pi^2*CHu[1, 1] + 
           233286*CHu[2, 2] + 5280*Pi^2*CHu[2, 2] - 4212*CHu[3, 3]) + 
         1536*MW2^11*MZ2^2*(12*(-10837 + 1424*Pi^2)*CHd[1, 1] + 
           12*(-10837 + 1424*Pi^2)*CHd[2, 2] - 130044*CHd[3, 3] + 
           17088*Pi^2*CHd[3, 3] - 341238*CHe[3, 3] + 38976*Pi^2*CHe[3, 3] - 
           93958*CHl1[3, 3] + 11392*Pi^2*CHl1[3, 3] + 137917*CHl3[1, 1] + 
           14528*Pi^2*CHl3[1, 1] + 137917*CHl3[2, 2] + 
           14528*Pi^2*CHl3[2, 2] + 154106*CHl3[3, 3] + 
           11392*Pi^2*CHl3[3, 3] - 94596*CHq1[1, 1] + 4800*Pi^2*CHq1[1, 1] - 
           94596*CHq1[2, 2] + 4800*Pi^2*CHq1[2, 2] - 165780*CHq1[3, 3] + 
           15360*Pi^2*CHq1[3, 3] - 437652*CHq3[1, 1] + 
           25920*Pi^2*CHq3[1, 1] - 437652*CHq3[2, 2] + 
           25920*Pi^2*CHq3[2, 2] - 205008*CHq3[3, 3] + 
           15360*Pi^2*CHq3[3, 3] - 37128*CHu[1, 1] - 1920*Pi^2*CHu[1, 1] - 
           37128*CHu[2, 2] - 1920*Pi^2*CHu[2, 2] - 852*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(60*(-333665 + 31104*Pi^2)*CHd[1, 1] + 
           60*(-333665 + 31104*Pi^2)*CHd[2, 2] - 20019900*CHd[3, 3] + 
           1866240*Pi^2*CHd[3, 3] + 76032*CHe[1, 1] + 76032*CHe[2, 2] - 
           38971638*CHe[3, 3] + 5751040*Pi^2*CHe[3, 3] + 76032*CHl1[1, 1] + 
           76032*CHl1[2, 2] + 18821978*CHl1[3, 3] - 1467456*Pi^2*CHl1[3, 3] - 
           32661227*CHl3[1, 1] + 3331456*Pi^2*CHl3[1, 1] - 
           32661227*CHl3[2, 2] + 3331456*Pi^2*CHl3[2, 2] + 
           17965370*CHl3[3, 3] - 1467456*Pi^2*CHl3[3, 3] + 
           12440892*CHq1[1, 1] - 1036800*Pi^2*CHq1[1, 1] + 
           12440892*CHq1[2, 2] - 1036800*Pi^2*CHq1[2, 2] - 
           8247828*CHq1[3, 3] + 934848*Pi^2*CHq1[3, 3] - 
           30418308*CHq3[1, 1] + 2906496*Pi^2*CHq3[1, 1] - 
           30418308*CHq3[2, 2] + 2906496*Pi^2*CHq3[2, 2] - 
           8328468*CHq3[3, 3] + 934848*Pi^2*CHq3[3, 3] + 4233912*CHu[1, 1] + 
           290304*Pi^2*CHu[1, 1] + 4233912*CHu[2, 2] + 290304*Pi^2*
            CHu[2, 2] + 42768*CHu[3, 3]) + 32*MW2^7*MZ2^6*
          (36*(-423911 + 45112*Pi^2)*CHd[1, 1] + 36*(-423911 + 45112*Pi^2)*
            CHd[2, 2] - 15260796*CHd[3, 3] + 1624032*Pi^2*CHd[3, 3] + 
           1920*CHe[1, 1] + 1920*CHe[2, 2] - 43923520*CHe[3, 3] + 
           5936480*Pi^2*CHe[3, 3] + 1920*CHl1[1, 1] + 1920*CHl1[2, 2] + 
           36066967*CHl1[3, 3] - 3882240*Pi^2*CHl1[3, 3] - 
           52117335*CHl3[1, 1] + 5714368*Pi^2*CHl3[1, 1] - 
           52117335*CHl3[2, 2] + 5714368*Pi^2*CHl3[2, 2] + 
           23994823*CHl3[3, 3] - 3882240*Pi^2*CHl3[3, 3] + 
           26577468*CHq1[1, 1] - 2661696*Pi^2*CHq1[1, 1] + 
           26577468*CHq1[2, 2] - 2661696*Pi^2*CHq1[2, 2] + 
           10502796*CHq1[3, 3] - 758016*Pi^2*CHq1[3, 3] + 
           4064112*CHq3[1, 1] + 1145664*Pi^2*CHq3[1, 1] + 
           4064112*CHq3[2, 2] + 1145664*Pi^2*CHq3[2, 2] + 
           11445855*CHq3[3, 3] - 758016*Pi^2*CHq3[3, 3] - 1366488*CHu[1, 1] + 
           553536*Pi^2*CHu[1, 1] - 1366488*CHu[2, 2] + 553536*Pi^2*
            CHu[2, 2] + 131205*CHu[3, 3]) + 2*MW2^4*MZ2^9*
          (3*(-47686211 + 4970624*Pi^2)*CHd[1, 1] + 
           3*(-47686211 + 4970624*Pi^2)*CHd[2, 2] - 143058633*CHd[3, 3] + 
           14911872*Pi^2*CHd[3, 3] + 21120*CHe[1, 1] + 21120*CHe[2, 2] - 
           364654635*CHe[3, 3] + 49559296*Pi^2*CHe[3, 3] + 21120*CHl1[1, 1] + 
           21120*CHl1[2, 2] + 229804615*CHl1[3, 3] - 23274944*Pi^2*
            CHl1[3, 3] - 343394938*CHl3[1, 1] + 40176128*Pi^2*CHl3[1, 1] - 
           343394938*CHl3[2, 2] + 40176128*Pi^2*CHl3[2, 2] + 
           186534559*CHl3[3, 3] - 23274944*Pi^2*CHl3[3, 3] + 
           161436777*CHq1[1, 1] - 16151424*Pi^2*CHq1[1, 1] + 
           161436777*CHq1[2, 2] - 16151424*Pi^2*CHq1[2, 2] + 
           15105771*CHq1[3, 3] - 258240*Pi^2*CHq1[3, 3] - 
           105185115*CHq3[1, 1] + 15634944*Pi^2*CHq3[1, 1] - 
           105185115*CHq3[2, 2] + 15634944*Pi^2*CHq3[2, 2] + 
           16201257*CHq3[3, 3] - 258240*Pi^2*CHq3[3, 3] - 299166*CHu[1, 1] + 
           3410304*Pi^2*CHu[1, 1] - 299166*CHu[2, 2] + 3410304*Pi^2*
            CHu[2, 2] + 242268*CHu[3, 3]) - 32*MW2^8*MZ2^5*
          (12*(-3122201 + 296272*Pi^2)*CHd[1, 1] + 
           12*(-3122201 + 296272*Pi^2)*CHd[2, 2] - 37466412*CHd[3, 3] + 
           3555264*Pi^2*CHd[3, 3] + 159360*CHe[1, 1] + 159360*CHe[2, 2] - 
           82596718*CHe[3, 3] + 11878976*Pi^2*CHe[3, 3] + 159360*CHl1[1, 1] + 
           159360*CHl1[2, 2] + 53107352*CHl1[3, 3] - 4970304*Pi^2*
            CHl1[3, 3] - 86533051*CHl3[1, 1] + 8465664*Pi^2*CHl3[1, 1] - 
           86533051*CHl3[2, 2] + 8465664*Pi^2*CHl3[2, 2] + 
           38715152*CHl3[3, 3] - 4970304*Pi^2*CHl3[3, 3] + 
           38556780*CHq1[1, 1] - 3466560*Pi^2*CHq1[1, 1] + 
           38556780*CHq1[2, 2] - 3466560*Pi^2*CHq1[2, 2] - 
           1534464*CHq1[3, 3] + 648768*Pi^2*CHq1[3, 3] - 
           31538916*CHq3[1, 1] + 4764096*Pi^2*CHq3[1, 1] - 
           31538916*CHq3[2, 2] + 4764096*Pi^2*CHq3[2, 2] - 
           152742*CHq3[3, 3] + 648768*Pi^2*CHq3[3, 3] + 5270664*CHu[1, 1] + 
           878592*Pi^2*CHu[1, 1] + 5270664*CHu[2, 2] + 878592*Pi^2*
            CHu[2, 2] + 248424*CHu[3, 3]) + 8*MW2^6*MZ2^7*
          (3*(-8389267 + 596320*Pi^2)*CHd[1, 1] + 3*(-8389267 + 596320*Pi^2)*
            CHd[2, 2] - 25167801*CHd[3, 3] + 1788960*Pi^2*CHd[3, 3] + 
           446208*CHe[1, 1] + 446208*CHe[2, 2] - 20546657*CHe[3, 3] + 
           4464800*Pi^2*CHe[3, 3] + 446208*CHl1[1, 1] + 446208*CHl1[2, 2] - 
           13035751*CHl1[3, 3] + 3104416*Pi^2*CHl1[3, 3] + 
           950097*CHl3[1, 1] - 2153024*Pi^2*CHl3[1, 1] + 950097*CHl3[2, 2] - 
           2153024*Pi^2*CHl3[2, 2] - 5113903*CHl3[3, 3] + 
           3104416*Pi^2*CHl3[3, 3] - 8260791*CHq1[1, 1] + 
           1712544*Pi^2*CHq1[1, 1] - 8260791*CHq1[2, 2] + 
           1712544*Pi^2*CHq1[2, 2] - 38015223*CHq1[3, 3] + 
           4080288*Pi^2*CHq1[3, 3] - 74455623*CHq3[1, 1] + 
           6448032*Pi^2*CHq3[1, 1] - 74455623*CHq3[2, 2] + 
           6448032*Pi^2*CHq3[2, 2] - 37948959*CHq3[3, 3] + 
           4080288*Pi^2*CHq3[3, 3] + 14000082*CHu[1, 1] + 
           73920*Pi^2*CHu[1, 1] + 14000082*CHu[2, 2] + 73920*Pi^2*CHu[2, 2] + 
           293856*CHu[3, 3]) - 8*MW2^5*MZ2^8*((-52183461 + 4991616*Pi^2)*
            CHd[1, 1] + (-52183461 + 4991616*Pi^2)*CHd[2, 2] - 
           52183461*CHd[3, 3] + 4991616*Pi^2*CHd[3, 3] + 281856*CHe[1, 1] + 
           281856*CHe[2, 2] - 111387092*CHe[3, 3] + 16201728*Pi^2*CHe[3, 3] + 
           281856*CHl1[1, 1] + 281856*CHl1[2, 2] + 61943549*CHl1[3, 3] - 
           5355312*Pi^2*CHl1[3, 3] - 99754191*CHl3[1, 1] + 
           10445120*Pi^2*CHl3[1, 1] - 99754191*CHl3[2, 2] + 
           10445120*Pi^2*CHl3[2, 2] + 48578693*CHl3[3, 3] - 
           5355312*Pi^2*CHl3[3, 3] + 45690501*CHq1[1, 1] - 
           4049856*Pi^2*CHq1[1, 1] + 45690501*CHq1[2, 2] - 
           4049856*Pi^2*CHq1[2, 2] - 10973808*CHq1[3, 3] + 
           1767600*Pi^2*CHq1[3, 3] - 58648653*CHq3[1, 1] + 
           7585056*Pi^2*CHq3[1, 1] - 58648653*CHq3[2, 2] + 
           7585056*Pi^2*CHq3[2, 2] - 10045014*CHq3[3, 3] + 
           1767600*Pi^2*CHq3[3, 3] + 6441162*CHu[1, 1] + 
           1124352*Pi^2*CHu[1, 1] + 6441162*CHu[2, 2] + 1124352*Pi^2*
            CHu[2, 2] + 361668*CHu[3, 3]) + MW2^3*MZ2^10*
          (-36*(-3155585 + 349296*Pi^2)*CHd[1, 1] - 
           36*(-3155585 + 349296*Pi^2)*CHd[2, 2] + 113601060*CHd[3, 3] - 
           12574656*Pi^2*CHd[3, 3] + 422400*CHe[1, 1] + 422400*CHe[2, 2] + 
           324230620*CHe[3, 3] - 41848768*Pi^2*CHe[3, 3] + 
           422400*CHl1[1, 1] + 422400*CHl1[2, 2] - 211913412*CHl1[3, 3] + 
           23107776*Pi^2*CHl1[3, 3] + 314022185*CHl3[1, 1] - 
           38041856*Pi^2*CHl3[1, 1] + 314022185*CHl3[2, 2] - 
           38041856*Pi^2*CHl3[2, 2] - 182383812*CHl3[3, 3] + 
           23107776*Pi^2*CHl3[3, 3] - 141169572*CHq1[1, 1] + 
           15088896*Pi^2*CHq1[1, 1] - 141169572*CHq1[2, 2] + 
           15088896*Pi^2*CHq1[2, 2] - 33904374*CHq1[3, 3] + 
           3060288*Pi^2*CHq1[3, 3] + 58230432*CHq3[1, 1] - 
           8968320*Pi^2*CHq3[1, 1] + 58230432*CHq3[2, 2] - 
           8968320*Pi^2*CHq3[2, 2] - 33654576*CHq3[3, 3] + 
           3060288*Pi^2*CHq3[3, 3] + 8822808*CHu[1, 1] - 
           2636928*Pi^2*CHu[1, 1] + 8822808*CHu[2, 2] - 2636928*Pi^2*
            CHu[2, 2] + 361830*CHu[3, 3])) - 3*MT2^4*MW2*
        (40960*MW2^12*(354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 
           1298*CHe[3, 3] - 1298*CHl1[3, 3] + 31*CHl3[1, 1] + 31*CHl3[2, 2] - 
           1298*CHl3[3, 3] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 
           354*CHq1[3, 3] + 1494*CHq3[1, 1] + 1494*CHq3[2, 2] + 
           354*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2]) - 
         4096*MW2^11*MZ2*(3*(4297 + 280*Pi^2)*CHd[1, 1] + 3*(4297 + 280*Pi^2)*
            CHd[2, 2] + 12891*CHd[3, 3] + 840*Pi^2*CHd[3, 3] - 
           72427*CHe[3, 3] + 1400*Pi^2*CHe[3, 3] - 62417*CHl1[3, 3] + 
           1400*Pi^2*CHl1[3, 3] + 22044*CHl3[1, 1] + 360*Pi^2*CHl3[1, 1] + 
           22044*CHl3[2, 2] + 360*Pi^2*CHl3[2, 2] - 37667*CHl3[3, 3] + 
           1400*Pi^2*CHl3[3, 3] - 28011*CHq1[1, 1] + 600*Pi^2*CHq1[1, 1] - 
           28011*CHq1[2, 2] + 600*Pi^2*CHq1[2, 2] + 2271*CHq1[3, 3] + 
           840*Pi^2*CHq1[3, 3] + 27207*CHq3[1, 1] + 1080*Pi^2*CHq3[1, 1] + 
           27207*CHq3[2, 2] + 1080*Pi^2*CHq3[2, 2] + 381*CHq3[3, 3] + 
           840*Pi^2*CHq3[3, 3] - 39282*CHu[1, 1] - 240*Pi^2*CHu[1, 1] - 
           39282*CHu[2, 2] - 240*Pi^2*CHu[2, 2]) - 32*MW2^7*MZ2^5*
          ((-62470767 + 6423360*Pi^2)*CHd[1, 1] + (-62470767 + 6423360*Pi^2)*
            CHd[2, 2] - 62470767*CHd[3, 3] + 6423360*Pi^2*CHd[3, 3] + 
           241344*CHe[1, 1] + 241344*CHe[2, 2] - 150053295*CHe[3, 3] + 
           19979072*Pi^2*CHe[3, 3] + 241344*CHl1[1, 1] + 241344*CHl1[2, 2] + 
           65282961*CHl1[3, 3] - 5765536*Pi^2*CHl1[3, 3] - 
           107954952*CHl3[1, 1] + 12465184*Pi^2*CHl3[1, 1] - 
           107954952*CHl3[2, 2] + 12465184*Pi^2*CHl3[2, 2] + 
           62108661*CHl3[3, 3] - 5765536*Pi^2*CHl3[3, 3] + 
           42189231*CHq1[1, 1] - 4149888*Pi^2*CHq1[1, 1] + 
           42189231*CHq1[2, 2] - 4149888*Pi^2*CHq1[2, 2] - 
           28251531*CHq1[3, 3] + 2620896*Pi^2*CHq1[3, 3] - 
           96193305*CHq3[1, 1] + 9391680*Pi^2*CHq3[1, 1] - 
           96193305*CHq3[2, 2] + 9391680*Pi^2*CHq3[2, 2] - 
           27351087*CHq3[3, 3] + 2620896*Pi^2*CHq3[3, 3] + 
           1781574*CHu[1, 1] + 1070016*Pi^2*CHu[1, 1] + 1781574*CHu[2, 2] + 
           1070016*Pi^2*CHu[2, 2] - 733344*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(6*(-3577215 + 404624*Pi^2)*CHd[1, 1] + 
           6*(-3577215 + 404624*Pi^2)*CHd[2, 2] - 21463290*CHd[3, 3] + 
           2427744*Pi^2*CHd[3, 3] + 76800*CHe[1, 1] + 76800*CHe[2, 2] - 
           57975588*CHe[3, 3] + 7082784*Pi^2*CHe[3, 3] + 76800*CHl1[1, 1] + 
           76800*CHl1[2, 2] + 13430046*CHl1[3, 3] - 1160640*Pi^2*CHl1[3, 3] - 
           26616891*CHl3[1, 1] + 3811040*Pi^2*CHl3[1, 1] - 
           26616891*CHl3[2, 2] + 3811040*Pi^2*CHl3[2, 2] + 
           19416990*CHl3[3, 3] - 1160640*Pi^2*CHl3[3, 3] + 
           6739866*CHq1[1, 1] - 897888*Pi^2*CHq1[1, 1] + 6739866*CHq1[2, 2] - 
           897888*Pi^2*CHq1[2, 2] - 16703748*CHq1[3, 3] + 
           1452288*Pi^2*CHq1[3, 3] - 46102050*CHq3[1, 1] + 
           3802464*Pi^2*CHq3[1, 1] - 46102050*CHq3[2, 2] + 
           3802464*Pi^2*CHq3[2, 2] - 16580916*CHq3[3, 3] + 
           1452288*Pi^2*CHq3[3, 3] - 2773836*CHu[1, 1] + 
           240960*Pi^2*CHu[1, 1] - 2773836*CHu[2, 2] + 240960*Pi^2*
            CHu[2, 2] - 704160*CHu[3, 3]) + MW2^2*MZ2^10*
          (228*(-153527 + 17900*Pi^2)*CHd[1, 1] + 228*(-153527 + 17900*Pi^2)*
            CHd[2, 2] - 35004156*CHd[3, 3] + 4081200*Pi^2*CHd[3, 3] - 
           178944*CHe[1, 1] - 178944*CHe[2, 2] - 108780876*CHe[3, 3] + 
           13451568*Pi^2*CHe[3, 3] - 178944*CHl1[1, 1] - 178944*CHl1[2, 2] + 
           72804273*CHl1[3, 3] - 8429856*Pi^2*CHl1[3, 3] - 
           109868676*CHl3[1, 1] + 13321984*Pi^2*CHl3[1, 1] - 
           109868676*CHl3[2, 2] + 13321984*Pi^2*CHl3[2, 2] + 
           67393869*CHl3[3, 3] - 8429856*Pi^2*CHl3[3, 3] + 
           45130020*CHq1[1, 1] - 5126352*Pi^2*CHq1[1, 1] + 
           45130020*CHq1[2, 2] - 5126352*Pi^2*CHq1[2, 2] + 
           16950291*CHq1[3, 3] - 1784064*Pi^2*CHq1[3, 3] - 
           9916326*CHq3[1, 1] + 1558224*Pi^2*CHq3[1, 1] - 
           9916326*CHq3[2, 2] + 1558224*Pi^2*CHq3[2, 2] + 
           16844031*CHq3[3, 3] - 1784064*Pi^2*CHq3[3, 3] - 
           4401960*CHu[1, 1] + 717216*Pi^2*CHu[1, 1] - 4401960*CHu[2, 2] + 
           717216*Pi^2*CHu[2, 2] - 334536*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*(48*(-1800832 + 200669*Pi^2)*CHd[1, 1] + 
           48*(-1800832 + 200669*Pi^2)*CHd[2, 2] - 86439936*CHd[3, 3] + 
           9632112*Pi^2*CHd[3, 3] - 359424*CHe[1, 1] - 359424*CHe[2, 2] - 
           248943072*CHe[3, 3] + 31963248*Pi^2*CHe[3, 3] - 
           359424*CHl1[1, 1] - 359424*CHl1[2, 2] + 166513945*CHl1[3, 3] - 
           18396480*Pi^2*CHl1[3, 3] - 246559924*CHl3[1, 1] + 
           29876096*Pi^2*CHl3[1, 1] - 246559924*CHl3[2, 2] + 
           29876096*Pi^2*CHl3[2, 2] + 146938477*CHl3[3, 3] - 
           18396480*Pi^2*CHl3[3, 3] + 108516216*CHq1[1, 1] - 
           11735664*Pi^2*CHq1[1, 1] + 108516216*CHq1[2, 2] - 
           11735664*Pi^2*CHq1[2, 2] + 30007911*CHq1[3, 3] - 
           2935200*Pi^2*CHq1[3, 3] - 38008098*CHq3[1, 1] + 
           5865264*Pi^2*CHq3[1, 1] - 38008098*CHq3[2, 2] + 
           5865264*Pi^2*CHq3[2, 2] + 29159811*CHq3[3, 3] - 
           2935200*Pi^2*CHq3[3, 3] - 6297744*CHu[1, 1] + 
           1918752*Pi^2*CHu[1, 1] - 6297744*CHu[2, 2] + 1918752*Pi^2*
            CHu[2, 2] - 194304*CHu[3, 3]) - 256*MW2^9*MZ2^3*
          (3*(-676349 + 102704*Pi^2)*CHd[1, 1] + 3*(-676349 + 102704*Pi^2)*
            CHd[2, 2] - 2029047*CHd[3, 3] + 308112*Pi^2*CHd[3, 3] + 
           4800*CHe[1, 1] + 4800*CHe[2, 2] - 8229045*CHe[3, 3] + 
           810096*Pi^2*CHe[3, 3] + 4800*CHl1[1, 1] + 4800*CHl1[2, 2] - 
           736277*CHl1[3, 3] + 19632*Pi^2*CHl1[3, 3] - 632869*CHl3[1, 1] + 
           366704*Pi^2*CHl3[1, 1] - 632869*CHl3[2, 2] + 
           366704*Pi^2*CHl3[2, 2] + 1602067*CHl3[3, 3] + 
           19632*Pi^2*CHl3[3, 3] - 926265*CHq1[1, 1] - 
           13200*Pi^2*CHq1[1, 1] - 926265*CHq1[2, 2] - 
           13200*Pi^2*CHq1[2, 2] - 2723583*CHq1[3, 3] + 
           237264*Pi^2*CHq1[3, 3] - 6582861*CHq3[1, 1] + 
           487728*Pi^2*CHq3[1, 1] - 6582861*CHq3[2, 2] + 
           487728*Pi^2*CHq3[2, 2] - 2812095*CHq3[3, 3] + 
           237264*Pi^2*CHq3[3, 3] - 1546242*CHu[1, 1] + 96*Pi^2*CHu[1, 1] - 
           1546242*CHu[2, 2] + 96*Pi^2*CHu[2, 2] - 127248*CHu[3, 3]) + 
         512*MW2^10*MZ2^2*((-58137 + 47424*Pi^2)*CHd[1, 1] + 
           (-58137 + 47424*Pi^2)*CHd[2, 2] - 58137*CHd[3, 3] + 
           47424*Pi^2*CHd[3, 3] - 1781887*CHe[3, 3] + 105280*Pi^2*CHe[3, 3] - 
           909263*CHl1[3, 3] + 36320*Pi^2*CHl1[3, 3] + 487941*CHl3[1, 1] + 
           38336*Pi^2*CHl3[1, 1] + 487941*CHl3[2, 2] + 
           38336*Pi^2*CHl3[2, 2] - 150503*CHl3[3, 3] + 
           36320*Pi^2*CHl3[3, 3] - 588135*CHq1[1, 1] + 
           15360*Pi^2*CHq1[1, 1] - 588135*CHq1[2, 2] + 
           15360*Pi^2*CHq1[2, 2] - 400761*CHq1[3, 3] + 
           43104*Pi^2*CHq1[3, 3] - 736083*CHq3[1, 1] + 
           70848*Pi^2*CHq3[1, 1] - 736083*CHq3[2, 2] + 
           70848*Pi^2*CHq3[2, 2] - 448401*CHq3[3, 3] + 
           43104*Pi^2*CHq3[3, 3] - 702366*CHu[1, 1] - 6144*Pi^2*CHu[1, 1] - 
           702366*CHu[2, 2] - 6144*Pi^2*CHu[2, 2] - 17040*CHu[3, 3]) - 
         4*MW2*MZ2^11*(6*(-172309 + 20992*Pi^2)*CHd[1, 1] + 
           6*(-172309 + 20992*Pi^2)*CHd[2, 2] - 1033854*CHd[3, 3] + 
           125952*Pi^2*CHd[3, 3] - 3840*CHe[1, 1] - 3840*CHe[2, 2] - 
           3437271*CHe[3, 3] + 411008*Pi^2*CHe[3, 3] - 3840*CHl1[1, 1] - 
           3840*CHl1[2, 2] + 2287821*CHl1[3, 3] - 275998*Pi^2*CHl1[3, 3] - 
           3520089*CHl3[1, 1] + 425152*Pi^2*CHl3[1, 1] - 3520089*CHl3[2, 2] + 
           425152*Pi^2*CHl3[2, 2] + 2220204*CHl3[3, 3] - 
           275998*Pi^2*CHl3[3, 3] + 1337334*CHq1[1, 1] - 
           159792*Pi^2*CHq1[1, 1] + 1337334*CHq1[2, 2] - 
           159792*Pi^2*CHq1[2, 2] + 619032*CHq1[3, 3] - 
           68826*Pi^2*CHq1[3, 3] - 140760*CHq3[1, 1] + 
           22140*Pi^2*CHq3[1, 1] - 140760*CHq3[2, 2] + 
           22140*Pi^2*CHq3[2, 2] + 633387*CHq3[3, 3] - 
           68826*Pi^2*CHq3[3, 3] - 181932*CHu[1, 1] + 18816*Pi^2*CHu[1, 1] - 
           181932*CHu[2, 2] + 18816*Pi^2*CHu[2, 2] - 9225*CHu[3, 3]) + 
         MZ2^12*(30*(-7113 + 904*Pi^2)*CHd[1, 1] + 30*(-7113 + 904*Pi^2)*
            CHd[2, 2] - 213390*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           753282*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 496539*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 774255*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 774255*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 502419*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 272790*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 272790*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 147195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 155745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 48420*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           48420*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] + 1350*CHu[3, 3]) + 
         8*MW2^6*MZ2^6*(3*(-78812085 + 7955776*Pi^2)*CHd[1, 1] + 
           3*(-78812085 + 7955776*Pi^2)*CHd[2, 2] - 236436255*CHd[3, 3] + 
           23867328*Pi^2*CHd[3, 3] + 697728*CHe[1, 1] + 697728*CHe[2, 2] - 
           563327915*CHe[3, 3] + 77109440*Pi^2*CHe[3, 3] + 
           697728*CHl1[1, 1] + 697728*CHl1[2, 2] + 313719883*CHl1[3, 3] - 
           29332928*Pi^2*CHl1[3, 3] - 486149690*CHl3[1, 1] + 
           54703424*Pi^2*CHl3[1, 1] - 486149690*CHl3[2, 2] + 
           54703424*Pi^2*CHl3[2, 2] + 265518595*CHl3[3, 3] - 
           29332928*Pi^2*CHl3[3, 3] + 214691103*CHq1[1, 1] - 
           20680320*Pi^2*CHq1[1, 1] + 214691103*CHq1[2, 2] - 
           20680320*Pi^2*CHq1[2, 2] - 48018837*CHq1[3, 3] + 
           5083968*Pi^2*CHq1[3, 3] - 267342849*CHq3[1, 1] + 
           30848256*Pi^2*CHq3[1, 1] - 267342849*CHq3[2, 2] + 
           30848256*Pi^2*CHq3[2, 2] - 45775293*CHq3[3, 3] + 
           5083968*Pi^2*CHq3[3, 3] + 12883662*CHu[1, 1] + 
           4892160*Pi^2*CHu[1, 1] + 12883662*CHu[2, 2] + 
           4892160*Pi^2*CHu[2, 2] + 572784*CHu[3, 3]) - 
         8*MW2^5*MZ2^7*(48*(-3202558 + 329329*Pi^2)*CHd[1, 1] + 
           48*(-3202558 + 329329*Pi^2)*CHd[2, 2] - 153722784*CHd[3, 3] + 
           15807792*Pi^2*CHd[3, 3] + 139200*CHe[1, 1] + 139200*CHe[2, 2] - 
           382345336*CHe[3, 3] + 52111088*Pi^2*CHe[3, 3] + 
           139200*CHl1[1, 1] + 139200*CHl1[2, 2] + 238991269*CHl1[3, 3] - 
           23685328*Pi^2*CHl1[3, 3] - 356786580*CHl3[1, 1] + 
           41265600*Pi^2*CHl3[1, 1] - 356786580*CHl3[2, 2] + 
           41265600*Pi^2*CHl3[2, 2] + 198124789*CHl3[3, 3] - 
           23685328*Pi^2*CHl3[3, 3] + 164730792*CHq1[1, 1] - 
           16308336*Pi^2*CHq1[1, 1] + 164730792*CHq1[2, 2] - 
           16308336*Pi^2*CHq1[2, 2] + 942543*CHq1[3, 3] + 
           383664*Pi^2*CHq1[3, 3] - 128774718*CHq3[1, 1] + 
           17075664*Pi^2*CHq3[1, 1] - 128774718*CHq3[2, 2] + 
           17075664*Pi^2*CHq3[2, 2] + 967503*CHq3[3, 3] + 
           383664*Pi^2*CHq3[3, 3] + 4365384*CHu[1, 1] + 3466848*Pi^2*
            CHu[1, 1] + 4365384*CHu[2, 2] + 3466848*Pi^2*CHu[2, 2] + 
           1255944*CHu[3, 3]) + 2*MW2^4*MZ2^8*(3*(-92812025 + 9898592*Pi^2)*
            CHd[1, 1] + 3*(-92812025 + 9898592*Pi^2)*CHd[2, 2] - 
           278436075*CHd[3, 3] + 29695776*Pi^2*CHd[3, 3] - 493440*CHe[1, 1] - 
           493440*CHe[2, 2] - 741656267*CHe[3, 3] + 98646176*Pi^2*CHe[3, 3] - 
           493440*CHl1[1, 1] - 493440*CHl1[2, 2] + 487817765*CHl1[3, 3] - 
           51144512*Pi^2*CHl1[3, 3] - 717761460*CHl3[1, 1] + 
           85618432*Pi^2*CHl3[1, 1] - 717761460*CHl3[2, 2] + 
           85618432*Pi^2*CHl3[2, 2] + 413218901*CHl3[3, 3] - 
           51144512*Pi^2*CHl3[3, 3] + 329884251*CHq1[1, 1] - 
           34045728*Pi^2*CHq1[1, 1] + 329884251*CHq1[2, 2] - 
           34045728*Pi^2*CHq1[2, 2] + 52367277*CHq1[3, 3] - 
           4455552*Pi^2*CHq1[3, 3] - 171896121*CHq3[1, 1] + 
           25134624*Pi^2*CHq3[1, 1] - 171896121*CHq3[2, 2] + 
           25134624*Pi^2*CHq3[2, 2] + 50212749*CHq3[3, 3] - 
           4455552*Pi^2*CHq3[3, 3] - 5304570*CHu[1, 1] + 
           6398016*Pi^2*CHu[1, 1] - 5304570*CHu[2, 2] + 6398016*Pi^2*
            CHu[2, 2] + 1561968*CHu[3, 3])) + 
       MT2^6*(-73728*MW2^11*(114*CHd[1, 1] + 114*CHd[2, 2] + 114*CHd[3, 3] - 
           418*CHe[3, 3] - 418*CHl1[3, 3] - 121*CHl3[1, 1] - 121*CHl3[2, 2] - 
           418*CHl3[3, 3] - 114*CHq1[1, 1] - 114*CHq1[2, 2] + 
           114*CHq1[3, 3] + 390*CHq3[1, 1] + 390*CHq3[2, 2] + 
           114*CHq3[3, 3] - 228*CHu[1, 1] - 228*CHu[2, 2]) + 
         2048*MW2^10*MZ2*(6*(3833 + 56*Pi^2)*CHd[1, 1] + 6*(3833 + 56*Pi^2)*
            CHd[2, 2] + 22998*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           85430*CHe[3, 3] + 560*Pi^2*CHe[3, 3] - 71570*CHl1[3, 3] + 
           560*Pi^2*CHl1[3, 3] - 7157*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] - 
           7157*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 61670*CHl3[3, 3] + 
           560*Pi^2*CHl3[3, 3] - 29046*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 
           29046*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] + 10686*CHq1[3, 3] + 
           336*Pi^2*CHq1[3, 3] + 47934*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 
           47934*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] + 12306*CHq3[3, 3] + 
           336*Pi^2*CHq3[3, 3] - 51396*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 
           51396*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 32*MW2^6*MZ2^5*
          (3*(-2401321 + 369664*Pi^2)*CHd[1, 1] + 3*(-2401321 + 369664*Pi^2)*
            CHd[2, 2] - 7203963*CHd[3, 3] + 1108992*Pi^2*CHd[3, 3] + 
           42432*CHe[1, 1] + 42432*CHe[2, 2] - 35417627*CHe[3, 3] + 
           3478400*Pi^2*CHe[3, 3] + 42432*CHl1[1, 1] + 42432*CHl1[2, 2] + 
           9384497*CHl1[3, 3] - 1059872*Pi^2*CHl1[3, 3] - 
           14093013*CHl3[1, 1] + 2210656*Pi^2*CHl3[1, 1] - 
           14093013*CHl3[2, 2] + 2210656*Pi^2*CHl3[2, 2] + 
           8401925*CHl3[3, 3] - 1059872*Pi^2*CHl3[3, 3] + 
           4152315*CHq1[1, 1] - 759360*Pi^2*CHq1[1, 1] + 4152315*CHq1[2, 2] - 
           759360*Pi^2*CHq1[2, 2] - 10066011*CHq1[3, 3] + 
           422112*Pi^2*CHq1[3, 3] - 20191509*CHq3[1, 1] + 
           1603584*Pi^2*CHq3[1, 1] - 20191509*CHq3[2, 2] + 
           1603584*Pi^2*CHq3[2, 2] - 8565111*CHq3[3, 3] + 
           422112*Pi^2*CHq3[3, 3] - 6906306*CHu[1, 1] + 
           194880*Pi^2*CHu[1, 1] - 6906306*CHu[2, 2] + 194880*Pi^2*
            CHu[2, 2] - 969456*CHu[3, 3]) - 64*MW2^7*MZ2^4*
          (18*(-59823 + 24400*Pi^2)*CHd[1, 1] + 18*(-59823 + 24400*Pi^2)*
            CHd[2, 2] - 1076814*CHd[3, 3] + 439200*Pi^2*CHd[3, 3] + 
           14592*CHe[1, 1] + 14592*CHe[2, 2] - 17668600*CHe[3, 3] + 
           1293536*Pi^2*CHe[3, 3] + 14592*CHl1[1, 1] + 14592*CHl1[2, 2] - 
           320174*CHl1[3, 3] - 233088*Pi^2*CHl1[3, 3] - 2542839*CHl3[1, 1] + 
           705952*Pi^2*CHl3[1, 1] - 2542839*CHl3[2, 2] + 
           705952*Pi^2*CHl3[2, 2] + 549106*CHl3[3, 3] - 
           233088*Pi^2*CHl3[3, 3] - 1434834*CHq1[1, 1] - 
           176544*Pi^2*CHq1[1, 1] - 1434834*CHq1[2, 2] - 
           176544*Pi^2*CHq1[2, 2] - 5019720*CHq1[3, 3] + 
           255168*Pi^2*CHq1[3, 3] - 8712990*CHq3[1, 1] + 
           686880*Pi^2*CHq3[1, 1] - 8712990*CHq3[2, 2] + 
           686880*Pi^2*CHq3[2, 2] - 3949320*CHq3[3, 3] + 
           255168*Pi^2*CHq3[3, 3] - 6140772*CHu[1, 1] + 
           47808*Pi^2*CHu[1, 1] - 6140772*CHu[2, 2] + 47808*Pi^2*CHu[2, 2] - 
           725280*CHu[3, 3]) - 8*MW2^5*MZ2^6*((-33322179 + 3886272*Pi^2)*
            CHd[1, 1] + (-33322179 + 3886272*Pi^2)*CHd[2, 2] - 
           33322179*CHd[3, 3] + 3886272*Pi^2*CHd[3, 3] + 105600*CHe[1, 1] + 
           105600*CHe[2, 2] - 107287415*CHe[3, 3] + 12639168*Pi^2*CHe[3, 3] + 
           105600*CHl1[1, 1] + 105600*CHl1[2, 2] + 52974839*CHl1[3, 3] - 
           5018688*Pi^2*CHl1[3, 3] - 68954394*CHl3[1, 1] + 
           9172160*Pi^2*CHl3[1, 1] - 68954394*CHl3[2, 2] + 
           9172160*Pi^2*CHl3[2, 2] + 44120639*CHl3[3, 3] - 
           5018688*Pi^2*CHl3[3, 3] + 31414467*CHq1[1, 1] - 
           3528576*Pi^2*CHq1[1, 1] + 31414467*CHq1[2, 2] - 
           3528576*Pi^2*CHq1[2, 2] - 24033969*CHq1[3, 3] + 
           679104*Pi^2*CHq1[3, 3] - 56643741*CHq3[1, 1] + 
           4886784*Pi^2*CHq3[1, 1] - 56643741*CHq3[2, 2] + 
           4886784*Pi^2*CHq3[2, 2] - 22475121*CHq3[3, 3] + 
           679104*Pi^2*CHq3[3, 3] - 8302026*CHu[1, 1] + 
           822528*Pi^2*CHu[1, 1] - 8302026*CHu[2, 2] + 822528*Pi^2*
            CHu[2, 2] - 482856*CHu[3, 3]) + 256*MW2^8*MZ2^3*
          ((304671 + 57936*Pi^2)*CHd[1, 1] + (304671 + 57936*Pi^2)*
            CHd[2, 2] + 304671*CHd[3, 3] + 57936*Pi^2*CHd[3, 3] + 
           960*CHe[1, 1] + 960*CHe[2, 2] - 3341095*CHe[3, 3] + 
           153776*Pi^2*CHe[3, 3] + 960*CHl1[1, 1] + 960*CHl1[2, 2] - 
           1090351*CHl1[3, 3] + 1200*Pi^2*CHl1[3, 3] + 111935*CHl3[1, 1] + 
           70320*Pi^2*CHl3[1, 1] + 111935*CHl3[2, 2] + 
           70320*Pi^2*CHl3[2, 2] - 680215*CHl3[3, 3] + 1200*Pi^2*CHl3[3, 3] - 
           845967*CHq1[1, 1] - 3792*Pi^2*CHq1[1, 1] - 845967*CHq1[2, 2] - 
           3792*Pi^2*CHq1[2, 2] - 675369*CHq1[3, 3] + 44112*Pi^2*CHq1[3, 3] - 
           835515*CHq3[1, 1] + 92016*Pi^2*CHq3[1, 1] - 835515*CHq3[2, 2] + 
           92016*Pi^2*CHq3[2, 2] - 472161*CHq3[3, 3] + 
           44112*Pi^2*CHq3[3, 3] - 1666446*CHu[1, 1] + 480*Pi^2*CHu[1, 1] - 
           1666446*CHu[2, 2] + 480*Pi^2*CHu[2, 2] - 119928*CHu[3, 3]) + 
         MW2*MZ2^10*(-6*(-579061 + 61368*Pi^2)*CHd[1, 1] - 
           6*(-579061 + 61368*Pi^2)*CHd[2, 2] + 3474366*CHd[3, 3] - 
           368208*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 15360*CHe[2, 2] + 
           8913402*CHe[3, 3] - 1206352*Pi^2*CHe[3, 3] + 15360*CHl1[1, 1] + 
           15360*CHl1[2, 2] - 7327185*CHl1[3, 3] + 793632*Pi^2*CHl1[3, 3] + 
           10064676*CHl3[1, 1] - 1233408*Pi^2*CHl3[1, 1] + 
           10064676*CHl3[2, 2] - 1233408*Pi^2*CHl3[2, 2] - 
           7027317*CHl3[3, 3] + 793632*Pi^2*CHl3[3, 3] - 4391286*CHq1[1, 1] + 
           467568*Pi^2*CHq1[1, 1] - 4391286*CHq1[2, 2] + 
           467568*Pi^2*CHq1[2, 2] - 1142403*CHq1[3, 3] + 
           189504*Pi^2*CHq1[3, 3] + 800640*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 800640*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 800163*CHq3[3, 3] + 189504*Pi^2*
            CHq3[3, 3] - 326172*CHu[1, 1] - 58464*Pi^2*CHu[1, 1] - 
           326172*CHu[2, 2] - 58464*Pi^2*CHu[2, 2] - 16860*CHu[3, 3]) - 
         512*MW2^9*MZ2^2*(3*(65501 + 3072*Pi^2)*CHd[1, 1] + 
           3*(65501 + 3072*Pi^2)*CHd[2, 2] + 196503*CHd[3, 3] + 
           9216*Pi^2*CHd[3, 3] - 931047*CHe[3, 3] + 20608*Pi^2*CHe[3, 3] - 
           570055*CHl1[3, 3] + 6816*Pi^2*CHl1[3, 3] + 48481*CHl3[1, 1] + 
           7552*Pi^2*CHl3[1, 1] + 48481*CHl3[2, 2] + 7552*Pi^2*CHl3[2, 2] - 
           426223*CHl3[3, 3] + 6816*Pi^2*CHl3[3, 3] - 320919*CHq1[1, 1] + 
           2880*Pi^2*CHq1[1, 1] - 320919*CHq1[2, 2] + 2880*Pi^2*CHq1[2, 2] - 
           45777*CHq1[3, 3] + 8352*Pi^2*CHq1[3, 3] + 126765*CHq3[1, 1] + 
           13824*Pi^2*CHq3[1, 1] + 126765*CHq3[2, 2] + 
           13824*Pi^2*CHq3[2, 2] - 5457*CHq3[3, 3] + 8352*Pi^2*CHq3[3, 3] - 
           552414*CHu[1, 1] - 1152*Pi^2*CHu[1, 1] - 552414*CHu[2, 2] - 
           1152*Pi^2*CHu[2, 2] - 15336*CHu[3, 3]) + 
         MZ2^11*(30*(-8193 + 904*Pi^2)*CHd[1, 1] + 30*(-8193 + 904*Pi^2)*
            CHd[2, 2] - 245790*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           658242*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 544059*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 760755*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 760755*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 549939*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 305190*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 305190*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 120195*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 101745*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] + 16380*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] + 
           16380*CHu[2, 2] + 3360*Pi^2*CHu[2, 2] - 4050*CHu[3, 3]) + 
         2*MW2^2*MZ2^9*(3*(-3627837 + 373360*Pi^2)*CHd[1, 1] + 
           3*(-3627837 + 373360*Pi^2)*CHd[2, 2] - 10883511*CHd[3, 3] + 
           1120080*Pi^2*CHd[3, 3] - 51072*CHe[1, 1] - 51072*CHe[2, 2] - 
           27003507*CHe[3, 3] + 3709904*Pi^2*CHe[3, 3] - 51072*CHl1[1, 1] - 
           51072*CHl1[2, 2] + 21736258*CHl1[3, 3] - 2230848*Pi^2*CHl1[3, 3] - 
           28831771*CHl3[1, 1] + 3577472*Pi^2*CHl3[1, 1] - 
           28831771*CHl3[2, 2] + 3577472*Pi^2*CHl3[2, 2] + 
           19780726*CHl3[3, 3] - 2230848*Pi^2*CHl3[3, 3] + 
           13654143*CHq1[1, 1] - 1394256*Pi^2*CHq1[1, 1] + 
           13654143*CHq1[2, 2] - 1394256*Pi^2*CHq1[2, 2] + 
           1507188*CHq1[3, 3] - 418272*Pi^2*CHq1[3, 3] - 5152023*CHq3[1, 1] + 
           557712*Pi^2*CHq3[1, 1] - 5152023*CHq3[2, 2] + 
           557712*Pi^2*CHq3[2, 2] + 409776*CHq3[3, 3] - 
           418272*Pi^2*CHq3[3, 3] + 1118286*CHu[1, 1] + 
           212448*Pi^2*CHu[1, 1] + 1118286*CHu[2, 2] + 212448*Pi^2*
            CHu[2, 2] + 367896*CHu[3, 3]) + 8*MW2^4*MZ2^7*
          (3*(-7564673 + 794768*Pi^2)*CHd[1, 1] + 3*(-7564673 + 794768*Pi^2)*
            CHd[2, 2] - 22694019*CHd[3, 3] + 2384304*Pi^2*CHd[3, 3] + 
           6720*CHe[1, 1] + 6720*CHe[2, 2] - 60445431*CHe[3, 3] + 
           7894384*Pi^2*CHe[3, 3] + 6720*CHl1[1, 1] + 6720*CHl1[2, 2] + 
           39712936*CHl1[3, 3] - 3733328*Pi^2*CHl1[3, 3] - 
           50543326*CHl3[1, 1] + 6418688*Pi^2*CHl3[1, 1] - 
           50543326*CHl3[2, 2] + 6418688*Pi^2*CHl3[2, 2] + 
           33310480*CHl3[3, 3] - 3733328*Pi^2*CHl3[3, 3] + 
           25277163*CHq1[1, 1] - 2555952*Pi^2*CHq1[1, 1] + 
           25277163*CHq1[2, 2] - 2555952*Pi^2*CHq1[2, 2] - 
           8000442*CHq1[3, 3] - 59088*Pi^2*CHq1[3, 3] - 25713099*CHq3[1, 1] + 
           2437776*Pi^2*CHq3[1, 1] - 25713099*CHq3[2, 2] + 
           2437776*Pi^2*CHq3[2, 2] - 8779926*CHq3[3, 3] - 
           59088*Pi^2*CHq3[3, 3] - 238722*CHu[1, 1] + 528864*Pi^2*CHu[1, 1] - 
           238722*CHu[2, 2] + 528864*Pi^2*CHu[2, 2] + 849516*CHu[3, 3]) - 
         2*MW2^3*MZ2^8*(9*(-4391263 + 447968*Pi^2)*CHd[1, 1] + 
           9*(-4391263 + 447968*Pi^2)*CHd[2, 2] - 39521367*CHd[3, 3] + 
           4031712*Pi^2*CHd[3, 3] - 104064*CHe[1, 1] - 104064*CHe[2, 2] - 
           98178119*CHe[3, 3] + 13413728*Pi^2*CHe[3, 3] - 104064*CHl1[1, 1] - 
           104064*CHl1[2, 2] + 74261205*CHl1[3, 3] - 7242240*Pi^2*
            CHl1[3, 3] - 95600812*CHl3[1, 1] + 11988736*Pi^2*CHl3[1, 1] - 
           95600812*CHl3[2, 2] + 11988736*Pi^2*CHl3[2, 2] + 
           64463397*CHl3[3, 3] - 7242240*Pi^2*CHl3[3, 3] + 
           47744487*CHq1[1, 1] - 4764384*Pi^2*CHq1[1, 1] + 
           47744487*CHq1[2, 2] - 4764384*Pi^2*CHq1[2, 2] - 
           3298443*CHq1[3, 3] - 843840*Pi^2*CHq1[3, 3] - 
           29964069*CHq3[1, 1] + 3076704*Pi^2*CHq3[1, 1] - 
           29964069*CHq3[2, 2] + 3076704*Pi^2*CHq3[2, 2] - 
           6474891*CHq3[3, 3] - 843840*Pi^2*CHq3[3, 3] + 3108798*CHu[1, 1] + 
           856512*Pi^2*CHu[1, 1] + 3108798*CHu[2, 2] + 856512*Pi^2*
            CHu[2, 2] + 1961040*CHu[3, 3])) + 
       MT2^5*(147456*MW2^12*(174*CHd[1, 1] + 174*CHd[2, 2] + 174*CHd[3, 3] - 
           638*CHe[3, 3] - 638*CHl1[3, 3] - 83*CHl3[1, 1] - 83*CHl3[2, 2] - 
           638*CHl3[3, 3] - 174*CHq1[1, 1] - 174*CHq1[2, 2] + 
           174*CHq1[3, 3] + 666*CHq3[1, 1] + 666*CHq3[2, 2] + 
           174*CHq3[3, 3] - 348*CHu[1, 1] - 348*CHu[2, 2]) - 
         12288*MW2^11*MZ2*(6*(1619 + 56*Pi^2)*CHd[1, 1] + 6*(1619 + 56*Pi^2)*
            CHd[2, 2] + 9714*CHd[3, 3] + 336*Pi^2*CHd[3, 3] - 
           43442*CHe[3, 3] + 560*Pi^2*CHe[3, 3] - 36974*CHl1[3, 3] + 
           560*Pi^2*CHl1[3, 3] + 4738*CHl3[1, 1] + 144*Pi^2*CHl3[1, 1] + 
           4738*CHl3[2, 2] + 144*Pi^2*CHl3[2, 2] - 27074*CHl3[3, 3] + 
           560*Pi^2*CHl3[3, 3] - 15762*CHq1[1, 1] + 240*Pi^2*CHq1[1, 1] - 
           15762*CHq1[2, 2] + 240*Pi^2*CHq1[2, 2] + 3450*CHq1[3, 3] + 
           336*Pi^2*CHq1[3, 3] + 20466*CHq3[1, 1] + 432*Pi^2*CHq3[1, 1] + 
           20466*CHq3[2, 2] + 432*Pi^2*CHq3[2, 2] + 3315*CHq3[3, 3] + 
           336*Pi^2*CHq3[3, 3] - 24828*CHu[1, 1] - 96*Pi^2*CHu[1, 1] - 
           24828*CHu[2, 2] - 96*Pi^2*CHu[2, 2]) + 
         MZ2^12*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 508419*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 32*MW2^7*MZ2^5*
          (216*(-308989 + 34872*Pi^2)*CHd[1, 1] + 216*(-308989 + 34872*Pi^2)*
            CHd[2, 2] - 66741624*CHd[3, 3] + 7532352*Pi^2*CHd[3, 3] + 
           283776*CHe[1, 1] + 283776*CHe[2, 2] - 192975950*CHe[3, 3] + 
           23457472*Pi^2*CHe[3, 3] + 283776*CHl1[1, 1] + 283776*CHl1[2, 2] + 
           72196604*CHl1[3, 3] - 6825408*Pi^2*CHl1[3, 3] - 
           118242651*CHl3[1, 1] + 14675840*Pi^2*CHl3[1, 1] - 
           118242651*CHl3[2, 2] + 14675840*Pi^2*CHl3[2, 2] + 
           68039732*CHl3[3, 3] - 6825408*Pi^2*CHl3[3, 3] + 
           43408440*CHq1[1, 1] - 4909248*Pi^2*CHq1[1, 1] + 
           43408440*CHq1[2, 2] - 4909248*Pi^2*CHq1[2, 2] - 
           41971404*CHq1[3, 3] + 3043008*Pi^2*CHq1[3, 3] - 
           118604808*CHq3[1, 1] + 10995264*Pi^2*CHq3[1, 1] - 
           118604808*CHq3[2, 2] + 10995264*Pi^2*CHq3[2, 2] - 
           38521950*CHq3[3, 3] + 3043008*Pi^2*CHq3[3, 3] - 
           10990944*CHu[1, 1] + 1264896*Pi^2*CHu[1, 1] - 10990944*CHu[2, 2] + 
           1264896*Pi^2*CHu[2, 2] - 2356392*CHu[3, 3]) + 
         64*MW2^8*MZ2^4*(12*(-1715585 + 238912*Pi^2)*CHd[1, 1] + 
           12*(-1715585 + 238912*Pi^2)*CHd[2, 2] - 20587020*CHd[3, 3] + 
           2866944*Pi^2*CHd[3, 3] + 91392*CHe[1, 1] + 91392*CHe[2, 2] - 
           80599234*CHe[3, 3] + 8376320*Pi^2*CHe[3, 3] + 91392*CHl1[1, 1] + 
           91392*CHl1[2, 2] + 10837238*CHl1[3, 3] - 1393728*Pi^2*CHl1[3, 3] - 
           27538981*CHl3[1, 1] + 4516992*Pi^2*CHl3[1, 1] - 
           27538981*CHl3[2, 2] + 4516992*Pi^2*CHl3[2, 2] + 
           17693462*CHl3[3, 3] - 1393728*Pi^2*CHl3[3, 3] + 
           3351948*CHq1[1, 1] - 1074432*Pi^2*CHq1[1, 1] + 
           3351948*CHq1[2, 2] - 1074432*Pi^2*CHq1[2, 2] - 
           22937292*CHq1[3, 3] + 1707456*Pi^2*CHq1[3, 3] - 
           54734724*CHq3[1, 1] + 4489344*Pi^2*CHq3[1, 1] - 
           54734724*CHq3[2, 2] + 4489344*Pi^2*CHq3[2, 2] - 
           21051372*CHq3[3, 3] + 1707456*Pi^2*CHq3[3, 3] - 
           12820776*CHu[1, 1] + 288768*Pi^2*CHu[1, 1] - 12820776*CHu[2, 2] + 
           288768*Pi^2*CHu[2, 2] - 1796880*CHu[3, 3]) + 
         32*MW2^6*MZ2^6*(21*(-3145423 + 330400*Pi^2)*CHd[1, 1] + 
           21*(-3145423 + 330400*Pi^2)*CHd[2, 2] - 66053883*CHd[3, 3] + 
           6938400*Pi^2*CHd[3, 3] + 200832*CHe[1, 1] + 200832*CHe[2, 2] - 
           171447539*CHe[3, 3] + 22437152*Pi^2*CHe[3, 3] + 
           200832*CHl1[1, 1] + 200832*CHl1[2, 2] + 91103540*CHl1[3, 3] - 
           8587904*Pi^2*CHl1[3, 3] - 136140321*CHl3[1, 1] + 
           15968896*Pi^2*CHl3[1, 1] - 136140321*CHl3[2, 2] + 
           15968896*Pi^2*CHl3[2, 2] + 76839668*CHl3[3, 3] - 
           8587904*Pi^2*CHl3[3, 3] + 60140667*CHq1[1, 1] - 
           6052224*Pi^2*CHq1[1, 1] + 60140667*CHq1[2, 2] - 
           6052224*Pi^2*CHq1[2, 2] - 21352029*CHq1[3, 3] + 
           1440768*Pi^2*CHq1[3, 3] - 83729745*CHq3[1, 1] + 
           8933760*Pi^2*CHq3[1, 1] - 83729745*CHq3[2, 2] + 
           8933760*Pi^2*CHq3[2, 2] - 20002680*CHq3[3, 3] + 
           1440768*Pi^2*CHq3[3, 3] - 1626042*CHu[1, 1] + 
           1428672*Pi^2*CHu[1, 1] - 1626042*CHu[2, 2] + 1428672*Pi^2*
            CHu[2, 2] - 232869*CHu[3, 3]) - 512*MW2^9*MZ2^3*
          (3*(-216463 + 61008*Pi^2)*CHd[1, 1] + 3*(-216463 + 61008*Pi^2)*
            CHd[2, 2] - 649389*CHd[3, 3] + 183024*Pi^2*CHd[3, 3] + 
           2880*CHe[1, 1] + 2880*CHe[2, 2] - 6345783*CHe[3, 3] + 
           481936*Pi^2*CHe[3, 3] + 2880*CHl1[1, 1] + 2880*CHl1[2, 2] - 
           1236694*CHl1[3, 3] + 10416*Pi^2*CHl1[3, 3] - 188441*CHl3[1, 1] + 
           218512*Pi^2*CHl3[1, 1] - 188441*CHl3[2, 2] + 
           218512*Pi^2*CHl3[2, 2] + 137546*CHl3[3, 3] + 
           10416*Pi^2*CHl3[3, 3] - 1098915*CHq1[1, 1] - 
           8496*Pi^2*CHq1[1, 1] - 1098915*CHq1[2, 2] - 8496*Pi^2*CHq1[2, 2] - 
           1737885*CHq1[3, 3] + 140688*Pi^2*CHq1[3, 3] - 3554199*CHq3[1, 1] + 
           289872*Pi^2*CHq3[1, 1] - 3554199*CHq3[2, 2] + 
           289872*Pi^2*CHq3[2, 2] - 1613685*CHq3[3, 3] + 
           140688*Pi^2*CHq3[3, 3] - 2031942*CHu[1, 1] + 288*Pi^2*CHu[1, 1] - 
           2031942*CHu[2, 2] + 288*Pi^2*CHu[2, 2] - 149508*CHu[3, 3]) + 
         MW2^2*MZ2^10*(6*(-6521691 + 741568*Pi^2)*CHd[1, 1] + 
           6*(-6521691 + 741568*Pi^2)*CHd[2, 2] - 39130146*CHd[3, 3] + 
           4449408*Pi^2*CHd[3, 3] - 194304*CHe[1, 1] - 194304*CHe[2, 2] - 
           116143266*CHe[3, 3] + 14657920*Pi^2*CHe[3, 3] - 
           194304*CHl1[1, 1] - 194304*CHl1[2, 2] + 81341342*CHl1[3, 3] - 
           9223488*Pi^2*CHl1[3, 3] - 119620661*CHl3[1, 1] + 
           14555392*Pi^2*CHl3[1, 1] - 119620661*CHl3[2, 2] + 
           14555392*Pi^2*CHl3[2, 2] + 75631070*CHl3[3, 3] - 
           9223488*Pi^2*CHl3[3, 3] + 50172930*CHq1[1, 1] - 
           5593920*Pi^2*CHq1[1, 1] + 50172930*CHq1[2, 2] - 
           5593920*Pi^2*CHq1[2, 2] + 16665504*CHq1[3, 3] - 
           1973568*Pi^2*CHq1[3, 3] - 11591946*CHq3[1, 1] + 
           1646784*Pi^2*CHq3[1, 1] - 11591946*CHq3[2, 2] + 
           1646784*Pi^2*CHq3[2, 2] + 15621258*CHq3[3, 3] - 
           1973568*Pi^2*CHq3[3, 3] - 2772540*CHu[1, 1] + 
           775680*Pi^2*CHu[1, 1] - 2772540*CHu[2, 2] + 775680*Pi^2*
            CHu[2, 2] - 85494*CHu[3, 3]) + 512*MW2^10*MZ2^2*
          (24*(10691 + 2360*Pi^2)*CHd[1, 1] + 24*(10691 + 2360*Pi^2)*
            CHd[2, 2] + 256584*CHd[3, 3] + 56640*Pi^2*CHd[3, 3] - 
           3050138*CHe[3, 3] + 125888*Pi^2*CHe[3, 3] - 1715210*CHl1[3, 3] + 
           43136*Pi^2*CHl1[3, 3] + 509305*CHl3[1, 1] + 
           45888*Pi^2*CHl3[1, 1] + 509305*CHl3[2, 2] + 
           45888*Pi^2*CHl3[2, 2] - 812618*CHl3[3, 3] + 
           43136*Pi^2*CHl3[3, 3] - 1027272*CHq1[1, 1] + 
           18240*Pi^2*CHq1[1, 1] - 1027272*CHq1[2, 2] + 
           18240*Pi^2*CHq1[2, 2] - 423168*CHq1[3, 3] + 
           51456*Pi^2*CHq1[3, 3] - 442440*CHq3[1, 1] + 
           84672*Pi^2*CHq3[1, 1] - 442440*CHq3[2, 2] + 
           84672*Pi^2*CHq3[2, 2] - 401676*CHq3[3, 3] + 
           51456*Pi^2*CHq3[3, 3] - 1491216*CHu[1, 1] - 7296*Pi^2*CHu[1, 1] - 
           1491216*CHu[2, 2] - 7296*Pi^2*CHu[2, 2] - 38340*CHu[3, 3]) + 
         MW2*MZ2^11*(-6*(-748801 + 88488*Pi^2)*CHd[1, 1] - 
           6*(-748801 + 88488*Pi^2)*CHd[2, 2] + 4492806*CHd[3, 3] - 
           530928*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 15360*CHe[2, 2] + 
           14109498*CHe[3, 3] - 1731568*Pi^2*CHe[3, 3] + 15360*CHl1[1, 1] + 
           15360*CHl1[2, 2] - 9875247*CHl1[3, 3] + 1166064*Pi^2*CHl1[3, 3] + 
           14802141*CHl3[1, 1] - 1794048*Pi^2*CHl3[1, 1] + 
           14802141*CHl3[2, 2] - 1794048*Pi^2*CHl3[2, 2] - 
           9610659*CHl3[3, 3] + 1166064*Pi^2*CHl3[3, 3] - 
           5766126*CHq1[1, 1] + 673488*Pi^2*CHq1[1, 1] - 5766126*CHq1[2, 2] + 
           673488*Pi^2*CHq1[2, 2] - 2444523*CHq1[3, 3] + 
           292464*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 2387853*CHq3[3, 3] + 
           292464*Pi^2*CHq3[3, 3] + 488148*CHu[1, 1] - 78624*Pi^2*CHu[1, 1] + 
           488148*CHu[2, 2] - 78624*Pi^2*CHu[2, 2] + 27510*CHu[3, 3]) - 
         2*MW2^3*MZ2^9*(9*(-10917879 + 1194688*Pi^2)*CHd[1, 1] + 
           9*(-10917879 + 1194688*Pi^2)*CHd[2, 2] - 98260911*CHd[3, 3] + 
           10752192*Pi^2*CHd[3, 3] - 410496*CHe[1, 1] - 410496*CHe[2, 2] - 
           274133873*CHe[3, 3] + 35673152*Pi^2*CHe[3, 3] - 
           410496*CHl1[1, 1] - 410496*CHl1[2, 2] + 190552641*CHl1[3, 3] - 
           20627328*Pi^2*CHl1[3, 3] - 274320016*CHl3[1, 1] + 
           33453568*Pi^2*CHl3[1, 1] - 274320016*CHl3[2, 2] + 
           33453568*Pi^2*CHl3[2, 2] + 169021641*CHl3[3, 3] - 
           20627328*Pi^2*CHl3[3, 3] + 123107823*CHq1[1, 1] - 
           13129920*Pi^2*CHq1[1, 1] + 123107823*CHq1[2, 2] - 
           13129920*Pi^2*CHq1[2, 2] + 27637149*CHq1[3, 3] - 
           3353472*Pi^2*CHq1[3, 3] - 46082205*CHq3[1, 1] + 
           6422976*Pi^2*CHq3[1, 1] - 46082205*CHq3[2, 2] + 
           6422976*Pi^2*CHq3[2, 2] + 24667827*CHq3[3, 3] - 
           3353472*Pi^2*CHq3[3, 3] - 3304530*CHu[1, 1] + 
           2131200*Pi^2*CHu[1, 1] - 3304530*CHu[2, 2] + 2131200*Pi^2*
            CHu[2, 2] + 761628*CHu[3, 3]) + 8*MW2^4*MZ2^8*
          ((-79648485 + 8431872*Pi^2)*CHd[1, 1] + (-79648485 + 8431872*Pi^2)*
            CHd[2, 2] - 79648485*CHd[3, 3] + 8431872*Pi^2*CHd[3, 3] - 
           149376*CHe[1, 1] - 149376*CHe[2, 2] - 210110340*CHe[3, 3] + 
           28014976*Pi^2*CHe[3, 3] - 149376*CHl1[1, 1] - 149376*CHl1[2, 2] + 
           141778297*CHl1[3, 3] - 14596688*Pi^2*CHl1[3, 3] - 
           201978589*CHl3[1, 1] + 24401792*Pi^2*CHl3[1, 1] - 
           201978589*CHl3[2, 2] + 24401792*Pi^2*CHl3[2, 2] + 
           120679129*CHl3[3, 3] - 14596688*Pi^2*CHl3[3, 3] + 
           94566309*CHq1[1, 1] - 9702528*Pi^2*CHq1[1, 1] + 
           94566309*CHq1[2, 2] - 9702528*Pi^2*CHq1[2, 2] + 
           8852508*CHq1[3, 3] - 1324848*Pi^2*CHq1[3, 3] - 
           53327565*CHq3[1, 1] + 7052832*Pi^2*CHq3[1, 1] - 
           53327565*CHq3[2, 2] + 7052832*Pi^2*CHq3[2, 2] + 
           7057230*CHq3[3, 3] - 1324848*Pi^2*CHq3[3, 3] - 230694*CHu[1, 1] + 
           1813632*Pi^2*CHu[1, 1] - 230694*CHu[2, 2] + 1813632*Pi^2*
            CHu[2, 2] + 1212396*CHu[3, 3]) - 8*MW2^5*MZ2^7*
          (3*(-58372357 + 6064032*Pi^2)*CHd[1, 1] + 
           3*(-58372357 + 6064032*Pi^2)*CHd[2, 2] - 175117071*CHd[3, 3] + 
           18192096*Pi^2*CHd[3, 3] + 145920*CHe[1, 1] + 145920*CHe[2, 2] - 
           447213935*CHe[3, 3] + 60005472*Pi^2*CHe[3, 3] + 
           145920*CHl1[1, 1] + 145920*CHl1[2, 2] + 279788051*CHl1[3, 3] - 
           27418656*Pi^2*CHl1[3, 3] - 402655599*CHl3[1, 1] + 
           47684288*Pi^2*CHl3[1, 1] - 402655599*CHl3[2, 2] + 
           47684288*Pi^2*CHl3[2, 2] + 232519115*CHl3[3, 3] - 
           27418656*Pi^2*CHl3[3, 3] + 188708223*CHq1[1, 1] - 
           18864288*Pi^2*CHq1[1, 1] + 188708223*CHq1[2, 2] - 
           18864288*Pi^2*CHq1[2, 2] - 15216381*CHq1[3, 3] + 
           324576*Pi^2*CHq1[3, 3] - 161572761*CHq3[1, 1] + 
           19513440*Pi^2*CHq3[1, 1] - 161572761*CHq3[2, 2] + 
           19513440*Pi^2*CHq3[2, 2] - 16076733*CHq3[3, 3] + 
           324576*Pi^2*CHq3[3, 3] + 1527198*CHu[1, 1] + 3995712*Pi^2*
            CHu[1, 1] + 1527198*CHu[2, 2] + 3995712*Pi^2*CHu[2, 2] + 
           2247816*CHu[3, 3])) + MT2^3*MW2*
        (1474560*MW2^13*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           110*CHe[3, 3] - 110*CHl1[3, 3] + 19*CHl3[1, 1] + 19*CHl3[2, 2] - 
           110*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 30*CHq1[3, 3] + 
           138*CHq3[1, 1] + 138*CHq3[2, 2] + 30*CHq3[3, 3] - 60*CHu[1, 1] - 
           60*CHu[2, 2]) - 2048*MW2^12*MZ2*(24*(2311 + 280*Pi^2)*CHd[1, 1] + 
           24*(2311 + 280*Pi^2)*CHd[2, 2] + 55464*CHd[3, 3] + 
           6720*Pi^2*CHd[3, 3] - 427048*CHe[3, 3] + 11200*Pi^2*CHe[3, 3] - 
           371608*CHl1[3, 3] + 11200*Pi^2*CHl1[3, 3] + 214301*CHl3[1, 1] + 
           2880*Pi^2*CHl3[1, 1] + 214301*CHl3[2, 2] + 2880*Pi^2*CHl3[2, 2] - 
           173608*CHl3[3, 3] + 11200*Pi^2*CHl3[3, 3] - 176424*CHq1[1, 1] + 
           4800*Pi^2*CHq1[1, 1] - 176424*CHq1[2, 2] + 4800*Pi^2*CHq1[2, 2] - 
           9336*CHq1[3, 3] + 6720*Pi^2*CHq1[3, 3] + 111528*CHq3[1, 1] + 
           8640*Pi^2*CHq3[1, 1] + 111528*CHq3[2, 2] + 8640*Pi^2*CHq3[2, 2] - 
           31206*CHq3[3, 3] + 6720*Pi^2*CHq3[3, 3] - 218928*CHu[1, 1] - 
           1920*Pi^2*CHu[1, 1] - 218928*CHu[2, 2] - 1920*Pi^2*CHu[2, 2]) + 
         MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 30*(-7383 + 904*Pi^2)*
            CHd[2, 2] - 221490*CHd[3, 3] + 27120*Pi^2*CHd[3, 3] - 
           729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 508419*CHl1[3, 3] - 
           62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) - 2*MW2^4*MZ2^9*
          (6*(-29607275 + 3487968*Pi^2)*CHd[1, 1] + 
           6*(-29607275 + 3487968*Pi^2)*CHd[2, 2] - 177643650*CHd[3, 3] + 
           20927808*Pi^2*CHd[3, 3] - 1256448*CHe[1, 1] - 1256448*CHe[2, 2] - 
           563090548*CHe[3, 3] + 69448000*Pi^2*CHe[3, 3] - 
           1256448*CHl1[1, 1] - 1256448*CHl1[2, 2] + 378229696*CHl1[3, 3] - 
           44168128*Pi^2*CHl1[3, 3] - 568598403*CHl3[1, 1] + 
           69852160*Pi^2*CHl3[1, 1] - 568598403*CHl3[2, 2] + 
           69852160*Pi^2*CHl3[2, 2] + 345133264*CHl3[3, 3] - 
           44168128*Pi^2*CHl3[3, 3] + 239169954*CHq1[1, 1] - 
           27190080*Pi^2*CHq1[1, 1] + 239169954*CHq1[2, 2] - 
           27190080*Pi^2*CHq1[2, 2] + 100643700*CHq1[3, 3] - 
           9816768*Pi^2*CHq1[3, 3] - 37275498*CHq3[1, 1] + 
           7556544*Pi^2*CHq3[1, 1] - 37275498*CHq3[2, 2] + 
           7556544*Pi^2*CHq3[2, 2] + 99858078*CHq3[3, 3] - 
           9816768*Pi^2*CHq3[3, 3] - 27048252*CHu[1, 1] + 
           3846528*Pi^2*CHu[1, 1] - 27048252*CHu[2, 2] + 
           3846528*Pi^2*CHu[2, 2] - 2468676*CHu[3, 3]) + 
         MW2^3*MZ2^10*(6*(-4273595 + 630176*Pi^2)*CHd[1, 1] + 
           6*(-4273595 + 630176*Pi^2)*CHd[2, 2] - 25641570*CHd[3, 3] + 
           3781056*Pi^2*CHd[3, 3] - 303360*CHe[1, 1] - 303360*CHe[2, 2] - 
           114874742*CHe[3, 3] + 12139200*Pi^2*CHe[3, 3] - 
           303360*CHl1[1, 1] - 303360*CHl1[2, 2] + 75183730*CHl1[3, 3] - 
           10311552*Pi^2*CHl1[3, 3] - 123500873*CHl3[1, 1] + 
           15000576*Pi^2*CHl3[1, 1] - 123500873*CHl3[2, 2] + 
           15000576*Pi^2*CHl3[2, 2] + 80959858*CHl3[3, 3] - 
           10311552*Pi^2*CHl3[3, 3] + 38616258*CHq1[1, 1] - 
           5399616*Pi^2*CHq1[1, 1] + 38616258*CHq1[2, 2] - 
           5399616*Pi^2*CHq1[2, 2] + 34511220*CHq1[3, 3] - 
           3775488*Pi^2*CHq1[3, 3] + 16905222*CHq3[1, 1] - 
           2151360*Pi^2*CHq3[1, 1] + 16905222*CHq3[2, 2] - 
           2151360*Pi^2*CHq3[2, 2] + 35722398*CHq3[3, 3] - 
           3775488*Pi^2*CHq3[3, 3] - 11895132*CHu[1, 1] + 
           306048*Pi^2*CHu[1, 1] - 11895132*CHu[2, 2] + 
           306048*Pi^2*CHu[2, 2] - 1474782*CHu[3, 3]) + 
         64*MW2^9*MZ2^4*(12*(-7433267 + 764480*Pi^2)*CHd[1, 1] + 
           12*(-7433267 + 764480*Pi^2)*CHd[2, 2] - 89199204*CHd[3, 3] + 
           9173760*Pi^2*CHd[3, 3] + 299520*CHe[1, 1] + 299520*CHe[2, 2] - 
           200446162*CHe[3, 3] + 26936064*Pi^2*CHe[3, 3] + 
           299520*CHl1[1, 1] + 299520*CHl1[2, 2] + 62507450*CHl1[3, 3] - 
           4706688*Pi^2*CHl1[3, 3] - 112680133*CHl3[1, 1] + 
           14621184*Pi^2*CHl3[1, 1] - 112680133*CHl3[2, 2] + 
           14621184*Pi^2*CHl3[2, 2] + 82023482*CHl3[3, 3] - 
           4706688*Pi^2*CHl3[3, 3] + 35631204*CHq1[1, 1] - 
           3584256*Pi^2*CHq1[1, 1] + 35631204*CHq1[2, 2] - 
           3584256*Pi^2*CHq1[2, 2] - 56622048*CHq1[3, 3] + 
           5389440*Pi^2*CHq1[3, 3] - 171527076*CHq3[1, 1] + 
           14363136*Pi^2*CHq3[1, 1] - 171527076*CHq3[2, 2] + 
           14363136*Pi^2*CHq3[2, 2] - 58483536*CHq3[3, 3] + 
           5389440*Pi^2*CHq3[3, 3] + 5328840*CHu[1, 1] + 
           969216*Pi^2*CHu[1, 1] + 5328840*CHu[2, 2] + 969216*Pi^2*
            CHu[2, 2] - 1161936*CHu[3, 3]) - 64*MW2^8*MZ2^5*
          (3*(-39811193 + 3912192*Pi^2)*CHd[1, 1] + 
           3*(-39811193 + 3912192*Pi^2)*CHd[2, 2] - 119433579*CHd[3, 3] + 
           11736576*Pi^2*CHd[3, 3] + 449664*CHe[1, 1] + 449664*CHe[2, 2] - 
           262818216*CHe[3, 3] + 36755968*Pi^2*CHe[3, 3] + 
           449664*CHl1[1, 1] + 449664*CHl1[2, 2] + 127993145*CHl1[3, 3] - 
           11069696*Pi^2*CHl1[3, 3] - 211343426*CHl3[1, 1] + 
           23237184*Pi^2*CHl3[1, 1] - 211343426*CHl3[2, 2] + 
           23237184*Pi^2*CHl3[2, 2] + 118265441*CHl3[3, 3] - 
           11069696*Pi^2*CHl3[3, 3] + 86058987*CHq1[1, 1] - 
           7931520*Pi^2*CHq1[1, 1] + 86058987*CHq1[2, 2] - 
           7931520*Pi^2*CHq1[2, 2] - 41674491*CHq1[3, 3] + 
           4555008*Pi^2*CHq1[3, 3] - 165754089*CHq3[1, 1] + 
           17041536*Pi^2*CHq3[1, 1] - 165754089*CHq3[2, 2] + 
           17041536*Pi^2*CHq3[2, 2] - 41357190*CHq3[3, 3] + 
           4555008*Pi^2*CHq3[3, 3] + 13364454*CHu[1, 1] + 
           2042496*Pi^2*CHu[1, 1] + 13364454*CHu[2, 2] + 
           2042496*Pi^2*CHu[2, 2] - 163812*CHu[3, 3]) - 
         512*MW2^10*MZ2^3*((-4885107 + 596448*Pi^2)*CHd[1, 1] + 
           (-4885107 + 596448*Pi^2)*CHd[2, 2] - 4885107*CHd[3, 3] + 
           596448*Pi^2*CHd[3, 3] + 9600*CHe[1, 1] + 9600*CHe[2, 2] - 
           13513691*CHe[3, 3] + 1576736*Pi^2*CHe[3, 3] + 9600*CHl1[1, 1] + 
           9600*CHl1[2, 2] + 124076*CHl1[3, 3] + 23392*Pi^2*CHl1[3, 3] - 
           1875228*CHl3[1, 1] + 717728*Pi^2*CHl3[1, 1] - 1875228*CHl3[2, 2] + 
           717728*Pi^2*CHl3[2, 2] + 4473500*CHl3[3, 3] + 
           23392*Pi^2*CHl3[3, 3] - 752493*CHq1[1, 1] - 
           33120*Pi^2*CHq1[1, 1] - 752493*CHq1[2, 2] - 
           33120*Pi^2*CHq1[2, 2] - 5054499*CHq1[3, 3] + 
           456480*Pi^2*CHq1[3, 3] - 13360473*CHq3[1, 1] + 
           946080*Pi^2*CHq3[1, 1] - 13360473*CHq3[2, 2] + 
           946080*Pi^2*CHq3[2, 2] - 5494287*CHq3[3, 3] + 
           456480*Pi^2*CHq3[3, 3] - 1098042*CHu[1, 1] + 2880*Pi^2*CHu[1, 1] - 
           1098042*CHu[2, 2] + 2880*Pi^2*CHu[2, 2] - 130008*CHu[3, 3]) + 
         512*MW2^11*MZ2^2*(6*(-132273 + 31168*Pi^2)*CHd[1, 1] + 
           6*(-132273 + 31168*Pi^2)*CHd[2, 2] - 793638*CHd[3, 3] + 
           187008*Pi^2*CHd[3, 3] - 5435176*CHe[3, 3] + 416640*Pi^2*
            CHe[3, 3] - 2443848*CHl1[3, 3] + 140800*Pi^2*CHl1[3, 3] + 
           1955413*CHl3[1, 1] + 152192*Pi^2*CHl3[1, 1] + 1955413*CHl3[2, 2] + 
           152192*Pi^2*CHl3[2, 2] + 511992*CHl3[3, 3] + 
           140800*Pi^2*CHl3[3, 3] - 1743066*CHq1[1, 1] + 
           59520*Pi^2*CHq1[1, 1] - 1743066*CHq1[2, 2] + 
           59520*Pi^2*CHq1[2, 2] - 1688166*CHq1[3, 3] + 
           169728*Pi^2*CHq1[3, 3] - 3720690*CHq3[1, 1] + 
           279936*Pi^2*CHq3[1, 1] - 3720690*CHq3[2, 2] + 
           279936*Pi^2*CHq3[2, 2] - 2007234*CHq3[3, 3] + 
           169728*Pi^2*CHq3[3, 3] - 1644084*CHu[1, 1] - 
           23808*Pi^2*CHu[1, 1] - 1644084*CHu[2, 2] - 23808*Pi^2*CHu[2, 2] - 
           38340*CHu[3, 3]) + 2*MW2^2*MZ2^11*((-4709559 + 480672*Pi^2)*
            CHd[1, 1] + (-4709559 + 480672*Pi^2)*CHd[2, 2] - 
           4709559*CHd[3, 3] + 480672*Pi^2*CHd[3, 3] - 35712*CHe[1, 1] - 
           35712*CHe[2, 2] - 11752611*CHe[3, 3] + 1628192*Pi^2*CHe[3, 3] - 
           35712*CHl1[1, 1] - 35712*CHl1[2, 2] + 8288233*CHl1[3, 3] - 
           816496*Pi^2*CHl1[3, 3] - 11407384*CHl3[1, 1] + 
           1409664*Pi^2*CHl3[1, 1] - 11407384*CHl3[2, 2] + 
           1409664*Pi^2*CHl3[2, 2] + 6573769*CHl3[3, 3] - 
           816496*Pi^2*CHl3[3, 3] + 5969271*CHq1[1, 1] - 
           583488*Pi^2*CHq1[1, 1] + 5969271*CHq1[2, 2] - 
           583488*Pi^2*CHq1[2, 2] + 645315*CHq1[3, 3] - 
           57168*Pi^2*CHq1[3, 3] - 3217113*CHq3[1, 1] + 
           469152*Pi^2*CHq3[1, 1] - 3217113*CHq3[2, 2] + 
           469152*Pi^2*CHq3[2, 2] + 382857*CHq3[3, 3] - 
           57168*Pi^2*CHq3[3, 3] + 144942*CHu[1, 1] + 120384*Pi^2*CHu[1, 1] + 
           144942*CHu[2, 2] + 120384*Pi^2*CHu[2, 2] + 16758*CHu[3, 3]) + 
         MW2*MZ2^12*(-6*(-449431 + 52328*Pi^2)*CHd[1, 1] - 
           6*(-449431 + 52328*Pi^2)*CHd[2, 2] + 2696586*CHd[3, 3] - 
           313968*Pi^2*CHd[3, 3] + 15360*CHe[1, 1] + 15360*CHe[2, 2] + 
           8344602*CHe[3, 3] - 1031280*Pi^2*CHe[3, 3] + 15360*CHl1[1, 1] + 
           15360*CHl1[2, 2] - 5772255*CHl1[3, 3] + 669488*Pi^2*CHl1[3, 3] + 
           8647926*CHl3[1, 1] - 1046528*Pi^2*CHl3[1, 1] + 
           8647926*CHl3[2, 2] - 1046528*Pi^2*CHl3[2, 2] - 
           5460627*CHl3[3, 3] + 669488*Pi^2*CHl3[3, 3] - 3494706*CHq1[1, 1] + 
           398928*Pi^2*CHq1[1, 1] - 3494706*CHq1[2, 2] + 
           398928*Pi^2*CHq1[2, 2] - 1341213*CHq1[3, 3] + 
           155184*Pi^2*CHq1[3, 3] + 622440*CHq3[1, 1] - 
           88560*Pi^2*CHq3[1, 1] + 622440*CHq3[2, 2] - 
           88560*Pi^2*CHq3[2, 2] - 1290393*CHq3[3, 3] + 
           155184*Pi^2*CHq3[3, 3] + 278988*CHu[1, 1] - 51744*Pi^2*CHu[1, 1] + 
           278988*CHu[2, 2] - 51744*Pi^2*CHu[2, 2] + 23460*CHu[3, 3]) + 
         4*MW2^5*MZ2^8*((-385506747 + 42081792*Pi^2)*CHd[1, 1] + 
           (-385506747 + 42081792*Pi^2)*CHd[2, 2] - 385506747*CHd[3, 3] + 
           42081792*Pi^2*CHd[3, 3] - 1224960*CHe[1, 1] - 1224960*CHe[2, 2] - 
           1070506981*CHe[3, 3] + 140436480*Pi^2*CHe[3, 3] - 
           1224960*CHl1[1, 1] - 1224960*CHl1[2, 2] + 714394791*CHl1[3, 3] - 
           77318336*Pi^2*CHl1[3, 3] - 1055910932*CHl3[1, 1] + 
           127217792*Pi^2*CHl3[1, 1] - 1055910932*CHl3[2, 2] + 
           127217792*Pi^2*CHl3[2, 2] + 608515287*CHl3[3, 3] - 
           77318336*Pi^2*CHl3[3, 3] + 481885947*CHq1[1, 1] - 
           50810496*Pi^2*CHq1[1, 1] + 481885947*CHq1[2, 2] - 
           50810496*Pi^2*CHq1[2, 2] + 123438909*CHq1[3, 3] - 
           10032960*Pi^2*CHq1[3, 3] - 182612385*CHq3[1, 1] + 
           30744576*Pi^2*CHq3[1, 1] - 182612385*CHq3[2, 2] + 
           30744576*Pi^2*CHq3[2, 2] + 121685937*CHq3[3, 3] - 
           10032960*Pi^2*CHq3[3, 3] - 20940138*CHu[1, 1] + 
           9035520*Pi^2*CHu[1, 1] - 20940138*CHu[2, 2] + 
           9035520*Pi^2*CHu[2, 2] + 117696*CHu[3, 3]) + 
         16*MW2^7*MZ2^6*((-418530201 + 41541888*Pi^2)*CHd[1, 1] + 
           (-418530201 + 41541888*Pi^2)*CHd[2, 2] - 418530201*CHd[3, 3] + 
           41541888*Pi^2*CHd[3, 3] + 1167360*CHe[1, 1] + 1167360*CHe[2, 2] - 
           966058929*CHe[3, 3] + 135131136*Pi^2*CHe[3, 3] + 
           1167360*CHl1[1, 1] + 1167360*CHl1[2, 2] + 568121463*CHl1[3, 3] - 
           53494016*Pi^2*CHl1[3, 3] - 887375736*CHl3[1, 1] + 
           97740416*Pi^2*CHl3[1, 1] - 887375736*CHl3[2, 2] + 
           97740416*Pi^2*CHl3[2, 2] + 472172055*CHl3[3, 3] - 
           53494016*Pi^2*CHl3[3, 3] + 397293081*CHq1[1, 1] - 
           37617024*Pi^2*CHq1[1, 1] + 397293081*CHq1[2, 2] - 
           37617024*Pi^2*CHq1[2, 2] - 45421299*CHq1[3, 3] + 
           7458816*Pi^2*CHq1[3, 3] - 420080895*CHq3[1, 1] + 
           52534656*Pi^2*CHq3[1, 1] - 420080895*CHq3[2, 2] + 
           52534656*Pi^2*CHq3[2, 2] - 42583161*CHq3[3, 3] + 
           7458816*Pi^2*CHq3[3, 3] + 35517234*CHu[1, 1] + 
           8813568*Pi^2*CHu[1, 1] + 35517234*CHu[2, 2] + 
           8813568*Pi^2*CHu[2, 2] + 2501862*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*(6*(-82402705 + 8503776*Pi^2)*CHd[1, 1] + 
           6*(-82402705 + 8503776*Pi^2)*CHd[2, 2] - 494416230*CHd[3, 3] + 
           51022656*Pi^2*CHd[3, 3] + 175872*CHe[1, 1] + 175872*CHe[2, 2] - 
           1237893842*CHe[3, 3] + 169252416*Pi^2*CHe[3, 3] + 
           175872*CHl1[1, 1] + 175872*CHl1[2, 2] + 796066744*CHl1[3, 3] - 
           80464448*Pi^2*CHl1[3, 3] - 1194766193*CHl3[1, 1] + 
           137875456*Pi^2*CHl3[1, 1] - 1194766193*CHl3[2, 2] + 
           137875456*Pi^2*CHl3[2, 2] + 654239512*CHl3[3, 3] - 
           80464448*Pi^2*CHl3[3, 3] + 554470278*CHq1[1, 1] - 
           55138752*Pi^2*CHq1[1, 1] + 554470278*CHq1[2, 2] - 
           55138752*Pi^2*CHq1[2, 2] + 53874240*CHq1[3, 3] - 
           1512000*Pi^2*CHq1[3, 3] - 353157030*CHq3[1, 1] + 
           52114752*Pi^2*CHq3[1, 1] - 353157030*CHq3[2, 2] + 
           52114752*Pi^2*CHq3[2, 2] + 54836460*CHq3[3, 3] - 
           1512000*Pi^2*CHq3[3, 3] + 11661420*CHu[1, 1] + 
           11442816*Pi^2*CHu[1, 1] + 11661420*CHu[2, 2] + 
           11442816*Pi^2*CHu[2, 2] + 3383364*CHu[3, 3])) - 
       MT2^2*MW2^2*(73728*MW2^13*(366*CHd[1, 1] + 366*CHd[2, 2] + 
           366*CHd[3, 3] - 1342*CHe[3, 3] - 1342*CHl1[3, 3] + 
           425*CHl3[1, 1] + 425*CHl3[2, 2] - 1342*CHl3[3, 3] - 
           366*CHq1[1, 1] - 366*CHq1[2, 2] + 366*CHq1[3, 3] + 
           1818*CHq3[1, 1] + 1818*CHq3[2, 2] + 366*CHq3[3, 3] - 
           732*CHu[1, 1] - 732*CHu[2, 2]) - 6144*MW2^12*MZ2*
          (30*(209 + 56*Pi^2)*CHd[1, 1] + 30*(209 + 56*Pi^2)*CHd[2, 2] + 
           6270*CHd[3, 3] + 1680*Pi^2*CHd[3, 3] - 82270*CHe[3, 3] + 
           2800*Pi^2*CHe[3, 3] - 72106*CHl1[3, 3] + 2800*Pi^2*CHl1[3, 3] + 
           57785*CHl3[1, 1] + 720*Pi^2*CHl3[1, 1] + 57785*CHl3[2, 2] + 
           720*Pi^2*CHl3[2, 2] - 22606*CHl3[3, 3] + 2800*Pi^2*CHl3[3, 3] - 
           36510*CHq1[1, 1] + 1200*Pi^2*CHq1[1, 1] - 36510*CHq1[2, 2] + 
           1200*Pi^2*CHq1[2, 2] - 6906*CHq1[3, 3] + 1680*Pi^2*CHq1[3, 3] + 
           9126*CHq3[1, 1] + 2160*Pi^2*CHq3[1, 1] + 9126*CHq3[2, 2] + 
           2160*Pi^2*CHq3[2, 2] - 13494*CHq3[3, 3] + 1680*Pi^2*CHq3[3, 3] - 
           39540*CHu[1, 1] - 480*Pi^2*CHu[1, 1] - 39540*CHu[2, 2] - 
           480*Pi^2*CHu[2, 2]) + 2*MZ2^13*(30*(-7383 + 904*Pi^2)*CHd[1, 1] + 
           30*(-7383 + 904*Pi^2)*CHd[2, 2] - 221490*CHd[3, 3] + 
           27120*Pi^2*CHd[3, 3] - 729522*CHe[3, 3] + 87536*Pi^2*CHe[3, 3] + 
           508419*CHl1[3, 3] - 62072*Pi^2*CHl1[3, 3] - 770880*CHl3[1, 1] + 
           93440*Pi^2*CHl3[1, 1] - 770880*CHl3[2, 2] + 
           93440*Pi^2*CHl3[2, 2] + 514299*CHl3[3, 3] - 
           62072*Pi^2*CHl3[3, 3] + 280890*CHq1[1, 1] - 
           34320*Pi^2*CHq1[1, 1] + 280890*CHq1[2, 2] - 
           34320*Pi^2*CHq1[2, 2] + 140445*CHq1[3, 3] - 
           17160*Pi^2*CHq1[3, 3] + 142245*CHq3[3, 3] - 
           17160*Pi^2*CHq3[3, 3] - 32220*CHu[1, 1] + 3360*Pi^2*CHu[1, 1] - 
           32220*CHu[2, 2] + 3360*Pi^2*CHu[2, 2]) + 2*MW2^5*MZ2^8*
          (3*(-20305923 + 3437024*Pi^2)*CHd[1, 1] + 
           3*(-20305923 + 3437024*Pi^2)*CHd[2, 2] - 60917769*CHd[3, 3] + 
           10311072*Pi^2*CHd[3, 3] - 2459520*CHe[1, 1] - 2459520*CHe[2, 2] - 
           342440825*CHe[3, 3] + 36937504*Pi^2*CHe[3, 3] - 
           2459520*CHl1[1, 1] - 2459520*CHl1[2, 2] + 290472627*CHl1[3, 3] - 
           38617472*Pi^2*CHl1[3, 3] - 393608308*CHl3[1, 1] + 
           55104256*Pi^2*CHl3[1, 1] - 393608308*CHl3[2, 2] + 
           55104256*Pi^2*CHl3[2, 2] + 265558755*CHl3[3, 3] - 
           38617472*Pi^2*CHl3[3, 3] + 178861113*CHq1[1, 1] - 
           22789536*Pi^2*CHq1[1, 1] + 178861113*CHq1[2, 2] - 
           22789536*Pi^2*CHq1[2, 2] + 171206451*CHq1[3, 3] - 
           17617728*Pi^2*CHq1[3, 3] + 154107189*CHq3[1, 1] - 
           12445920*Pi^2*CHq3[1, 1] + 154107189*CHq3[2, 2] - 
           12445920*Pi^2*CHq3[2, 2] + 166855491*CHq3[3, 3] - 
           17617728*Pi^2*CHq3[3, 3] - 52588350*CHu[1, 1] + 
           2036544*Pi^2*CHu[1, 1] - 52588350*CHu[2, 2] + 
           2036544*Pi^2*CHu[2, 2] - 2628288*CHu[3, 3]) + 
         MW2^3*MZ2^10*(-6*(-23479299 + 2514008*Pi^2)*CHd[1, 1] - 
           6*(-23479299 + 2514008*Pi^2)*CHd[2, 2] + 140875794*CHd[3, 3] - 
           15084048*Pi^2*CHd[3, 3] + 390144*CHe[1, 1] + 390144*CHe[2, 2] + 
           379124510*CHe[3, 3] - 50399248*Pi^2*CHe[3, 3] + 
           390144*CHl1[1, 1] + 390144*CHl1[2, 2] - 248504377*CHl1[3, 3] + 
           25987872*Pi^2*CHl1[3, 3] + 362084852*CHl3[1, 1] - 
           43763712*Pi^2*CHl3[1, 1] + 362084852*CHl3[2, 2] - 
           43763712*Pi^2*CHl3[2, 2] - 205989037*CHl3[3, 3] + 
           25987872*Pi^2*CHl3[3, 3] - 171097002*CHq1[1, 1] + 
           17621040*Pi^2*CHq1[1, 1] - 171097002*CHq1[2, 2] + 
           17621040*Pi^2*CHq1[2, 2] - 28379283*CHq1[3, 3] + 
           2205888*Pi^2*CHq1[3, 3] + 87393060*CHq3[1, 1] - 
           13209264*Pi^2*CHq3[1, 1] + 87393060*CHq3[2, 2] - 
           13209264*Pi^2*CHq3[2, 2] - 27412059*CHq3[3, 3] + 
           2205888*Pi^2*CHq3[3, 3] + 5240700*CHu[1, 1] - 
           3398880*Pi^2*CHu[1, 1] + 5240700*CHu[2, 2] - 3398880*Pi^2*
            CHu[2, 2] - 302532*CHu[3, 3]) + 64*MW2^9*MZ2^4*
          (6*(-10257767 + 996176*Pi^2)*CHd[1, 1] + 
           6*(-10257767 + 996176*Pi^2)*CHd[2, 2] - 61546602*CHd[3, 3] + 
           5977056*Pi^2*CHd[3, 3] + 211200*CHe[1, 1] + 211200*CHe[2, 2] - 
           125093008*CHe[3, 3] + 17843104*Pi^2*CHe[3, 3] + 
           211200*CHl1[1, 1] + 211200*CHl1[2, 2] + 48962790*CHl1[3, 3] - 
           3614976*Pi^2*CHl1[3, 3] - 85133657*CHl3[1, 1] + 
           9905888*Pi^2*CHl3[1, 1] - 85133657*CHl3[2, 2] + 
           9905888*Pi^2*CHl3[2, 2] + 56419590*CHl3[3, 3] - 
           3614976*Pi^2*CHl3[3, 3] + 30192906*CHq1[1, 1] - 
           2663904*Pi^2*CHq1[1, 1] + 30192906*CHq1[2, 2] - 
           2663904*Pi^2*CHq1[2, 2] - 32544096*CHq1[3, 3] + 
           3340992*Pi^2*CHq1[3, 3] - 107185194*CHq3[1, 1] + 
           9345888*Pi^2*CHq3[1, 1] - 107185194*CHq3[2, 2] + 
           9345888*Pi^2*CHq3[2, 2] - 33962400*CHq3[3, 3] + 
           3340992*Pi^2*CHq3[3, 3] + 9684564*CHu[1, 1] + 
           731712*Pi^2*CHu[1, 1] + 9684564*CHu[2, 2] + 731712*Pi^2*
            CHu[2, 2] - 199488*CHu[3, 3]) + MW2^2*MZ2^11*
          (6*(-7030697 + 801656*Pi^2)*CHd[1, 1] + 6*(-7030697 + 801656*Pi^2)*
            CHd[2, 2] - 42184182*CHd[3, 3] + 4809936*Pi^2*CHd[3, 3] - 
           235008*CHe[1, 1] - 235008*CHe[2, 2] - 126842838*CHe[3, 3] + 
           15939280*Pi^2*CHe[3, 3] - 235008*CHl1[1, 1] - 235008*CHl1[2, 2] + 
           84931201*CHl1[3, 3] - 9579576*Pi^2*CHl1[3, 3] - 
           126367297*CHl3[1, 1] + 15375104*Pi^2*CHl3[1, 1] - 
           126367297*CHl3[2, 2] + 15375104*Pi^2*CHl3[2, 2] + 
           76421137*CHl3[3, 3] - 9579576*Pi^2*CHl3[3, 3] + 
           54209550*CHq1[1, 1] - 5997360*Pi^2*CHq1[1, 1] + 
           54209550*CHq1[2, 2] - 5997360*Pi^2*CHq1[2, 2] + 
           16973313*CHq1[3, 3] - 1794696*Pi^2*CHq1[3, 3] - 
           16068492*CHq3[1, 1] + 2407968*Pi^2*CHq3[1, 1] - 
           16068492*CHq3[2, 2] + 2407968*Pi^2*CHq3[2, 2] + 
           16502991*CHq3[3, 3] - 1794696*Pi^2*CHq3[3, 3] - 
           4343700*CHu[1, 1] + 916320*Pi^2*CHu[1, 1] - 4343700*CHu[2, 2] + 
           916320*Pi^2*CHu[2, 2] - 190638*CHu[3, 3]) - 256*MW2^10*MZ2^3*
          (75*(-101841 + 11024*Pi^2)*CHd[1, 1] + 75*(-101841 + 11024*Pi^2)*
            CHd[2, 2] - 7638075*CHd[3, 3] + 826800*Pi^2*CHd[3, 3] + 
           14400*CHe[1, 1] + 14400*CHe[2, 2] - 16793029*CHe[3, 3] + 
           2215248*Pi^2*CHe[3, 3] + 14400*CHl1[1, 1] + 14400*CHl1[2, 2] + 
           1874019*CHl1[3, 3] - 18224*Pi^2*CHl1[3, 3] - 3968471*CHl3[1, 1] + 
           1022288*Pi^2*CHl3[1, 1] - 3968471*CHl3[2, 2] + 
           1022288*Pi^2*CHl3[2, 2] + 7292331*CHl3[3, 3] - 
           18224*Pi^2*CHl3[3, 3] + 113067*CHq1[1, 1] - 
           72240*Pi^2*CHq1[1, 1] + 113067*CHq1[2, 2] - 
           72240*Pi^2*CHq1[2, 2] - 6731667*CHq1[3, 3] + 
           622896*Pi^2*CHq1[3, 3] - 18951417*CHq3[1, 1] + 
           1318032*Pi^2*CHq3[1, 1] - 18951417*CHq3[2, 2] + 
           1318032*Pi^2*CHq3[2, 2] - 7492635*CHq3[3, 3] + 
           622896*Pi^2*CHq3[3, 3] + 143622*CHu[1, 1] + 13344*Pi^2*CHu[1, 1] + 
           143622*CHu[2, 2] + 13344*Pi^2*CHu[2, 2] - 86040*CHu[3, 3]) + 
         512*MW2^11*MZ2^2*(3*(-279509 + 45184*Pi^2)*CHd[1, 1] + 
           3*(-279509 + 45184*Pi^2)*CHd[2, 2] - 838527*CHd[3, 3] + 
           135552*Pi^2*CHd[3, 3] - 3212945*CHe[3, 3] + 304640*Pi^2*
            CHe[3, 3] - 1201361*CHl1[3, 3] + 97760*Pi^2*CHl1[3, 3] + 
           1316743*CHl3[1, 1] + 112128*Pi^2*CHl3[1, 1] + 1316743*CHl3[2, 2] + 
           112128*Pi^2*CHl3[2, 2] + 876919*CHl3[3, 3] + 
           97760*Pi^2*CHl3[3, 3] - 979329*CHq1[1, 1] + 
           41280*Pi^2*CHq1[1, 1] - 979329*CHq1[2, 2] + 
           41280*Pi^2*CHq1[2, 2] - 1277223*CHq1[3, 3] + 
           122592*Pi^2*CHq1[3, 3] - 3122757*CHq3[1, 1] + 
           203904*Pi^2*CHq3[1, 1] - 3122757*CHq3[2, 2] + 
           203904*Pi^2*CHq3[2, 2] - 1561911*CHq3[3, 3] + 
           122592*Pi^2*CHq3[3, 3] - 670866*CHu[1, 1] - 16512*Pi^2*CHu[1, 1] - 
           670866*CHu[2, 2] - 16512*Pi^2*CHu[2, 2] - 15336*CHu[3, 3]) + 
         MW2*MZ2^12*((6649212 - 790656*Pi^2)*CHd[1, 1] + 
           (6649212 - 790656*Pi^2)*CHd[2, 2] + 6649212*CHd[3, 3] - 
           790656*Pi^2*CHd[3, 3] + 30720*CHe[1, 1] + 30720*CHe[2, 2] + 
           21283416*CHe[3, 3] - 2587776*Pi^2*CHe[3, 3] + 30720*CHl1[1, 1] + 
           30720*CHl1[2, 2] - 14486484*CHl1[3, 3] + 1711408*Pi^2*CHl1[3, 3] + 
           21954207*CHl3[1, 1] - 2653696*Pi^2*CHl3[1, 1] + 
           21954207*CHl3[2, 2] - 2653696*Pi^2*CHl3[2, 2] - 
           13898508*CHl3[3, 3] + 1711408*Pi^2*CHl3[3, 3] - 
           8601852*CHq1[1, 1] + 1003776*Pi^2*CHq1[1, 1] - 
           8601852*CHq1[2, 2] + 1003776*Pi^2*CHq1[2, 2] - 
           3561546*CHq1[3, 3] + 413328*Pi^2*CHq1[3, 3] + 1244880*CHq3[1, 1] - 
           177120*Pi^2*CHq3[1, 1] + 1244880*CHq3[2, 2] - 
           177120*Pi^2*CHq3[2, 2] - 3523356*CHq3[3, 3] + 
           413328*Pi^2*CHq3[3, 3] + 897096*CHu[1, 1] - 123648*Pi^2*
            CHu[1, 1] + 897096*CHu[2, 2] - 123648*Pi^2*CHu[2, 2] + 
           34770*CHu[3, 3]) - 32*MW2^8*MZ2^5*(3*(-48512839 + 4650368*Pi^2)*
            CHd[1, 1] + 3*(-48512839 + 4650368*Pi^2)*CHd[2, 2] - 
           145538517*CHd[3, 3] + 13951104*Pi^2*CHd[3, 3] + 562752*CHe[1, 1] + 
           562752*CHe[2, 2] - 310624693*CHe[3, 3] + 44541440*Pi^2*CHe[3, 3] + 
           562752*CHl1[1, 1] + 562752*CHl1[2, 2] + 170105463*CHl1[3, 3] - 
           14984928*Pi^2*CHl1[3, 3] - 279703685*CHl3[1, 1] + 
           29210912*Pi^2*CHl3[1, 1] - 279703685*CHl3[2, 2] + 
           29210912*Pi^2*CHl3[2, 2] + 145327587*CHl3[3, 3] - 
           14984928*Pi^2*CHl3[3, 3] + 118471125*CHq1[1, 1] - 
           10623552*Pi^2*CHq1[1, 1] + 118471125*CHq1[2, 2] - 
           10623552*Pi^2*CHq1[2, 2] - 34527549*CHq1[3, 3] + 
           4605216*Pi^2*CHq1[3, 3] - 174708459*CHq3[1, 1] + 
           19833984*Pi^2*CHq3[1, 1] - 174708459*CHq3[2, 2] + 
           19833984*Pi^2*CHq3[2, 2] - 33427425*CHq3[3, 3] + 
           4605216*Pi^2*CHq3[3, 3] + 21454818*CHu[1, 1] + 
           2724288*Pi^2*CHu[1, 1] + 21454818*CHu[2, 2] + 
           2724288*Pi^2*CHu[2, 2] + 588816*CHu[3, 3]) - 
         8*MW2^6*MZ2^7*(57*(-3099779 + 335440*Pi^2)*CHd[1, 1] + 
           57*(-3099779 + 335440*Pi^2)*CHd[2, 2] - 176687403*CHd[3, 3] + 
           19120080*Pi^2*CHd[3, 3] - 449856*CHe[1, 1] - 449856*CHe[2, 2] - 
           489297943*CHe[3, 3] + 65310224*Pi^2*CHe[3, 3] - 
           449856*CHl1[1, 1] - 449856*CHl1[2, 2] + 348694750*CHl1[3, 3] - 
           37483568*Pi^2*CHl1[3, 3] - 505014114*CHl3[1, 1] + 
           60250752*Pi^2*CHl3[1, 1] - 505014114*CHl3[2, 2] + 
           60250752*Pi^2*CHl3[2, 2] + 278226886*CHl3[3, 3] - 
           37483568*Pi^2*CHl3[3, 3] + 243663171*CHq1[1, 1] - 
           25207248*Pi^2*CHq1[1, 1] + 243663171*CHq1[2, 2] - 
           25207248*Pi^2*CHq1[2, 2] + 75273240*CHq1[3, 3] - 
           5621424*Pi^2*CHq1[3, 3] - 50430519*CHq3[1, 1] + 
           13964400*Pi^2*CHq3[1, 1] - 50430519*CHq3[2, 2] + 
           13964400*Pi^2*CHq3[2, 2] + 76063764*CHq3[3, 3] - 
           5621424*Pi^2*CHq3[3, 3] - 10619970*CHu[1, 1] + 
           4728864*Pi^2*CHu[1, 1] - 10619970*CHu[2, 2] + 
           4728864*Pi^2*CHu[2, 2] + 961020*CHu[3, 3]) + 
         2*MW2^4*MZ2^9*(3*(-36761971 + 3445552*Pi^2)*CHd[1, 1] + 
           3*(-36761971 + 3445552*Pi^2)*CHd[2, 2] - 110285913*CHd[3, 3] + 
           10336656*Pi^2*CHd[3, 3] + 611712*CHe[1, 1] + 611712*CHe[2, 2] - 
           228057517*CHe[3, 3] + 34333968*Pi^2*CHe[3, 3] + 
           611712*CHl1[1, 1] + 611712*CHl1[2, 2] + 134790680*CHl1[3, 3] - 
           10888384*Pi^2*CHl1[3, 3] - 198828721*CHl3[1, 1] + 
           21664896*Pi^2*CHl3[1, 1] - 198828721*CHl3[2, 2] + 
           21664896*Pi^2*CHl3[2, 2] + 93308396*CHl3[3, 3] - 
           10888384*Pi^2*CHl3[3, 3] + 105837825*CHq1[1, 1] - 
           9062544*Pi^2*CHq1[1, 1] + 105837825*CHq1[2, 2] - 
           9062544*Pi^2*CHq1[2, 2] - 27405966*CHq1[3, 3] + 
           4113696*Pi^2*CHq1[3, 3] - 124666605*CHq3[1, 1] + 
           17289936*Pi^2*CHq3[1, 1] - 124666605*CHq3[2, 2] + 
           17289936*Pi^2*CHq3[2, 2] - 26204466*CHq3[3, 3] + 
           4113696*Pi^2*CHq3[3, 3] + 13420914*CHu[1, 1] + 
           2757216*Pi^2*CHu[1, 1] + 13420914*CHu[2, 2] + 
           2757216*Pi^2*CHu[2, 2] + 1759032*CHu[3, 3]) + 
         8*MW2^7*MZ2^6*((-426090333 + 42394944*Pi^2)*CHd[1, 1] + 
           (-426090333 + 42394944*Pi^2)*CHd[2, 2] - 426090333*CHd[3, 3] + 
           42394944*Pi^2*CHd[3, 3] + 1011072*CHe[1, 1] + 1011072*CHe[2, 2] - 
           1005005257*CHe[3, 3] + 141063744*Pi^2*CHe[3, 3] + 
           1011072*CHl1[1, 1] + 1011072*CHl1[2, 2] + 647291497*CHl1[3, 3] - 
           63071936*Pi^2*CHl1[3, 3] - 997456686*CHl3[1, 1] + 
           108601920*Pi^2*CHl3[1, 1] - 997456686*CHl3[2, 2] + 
           108601920*Pi^2*CHl3[2, 2] + 508430593*CHl3[3, 3] - 
           63071936*Pi^2*CHl3[3, 3] + 462074205*CHq1[1, 1] - 
           44029056*Pi^2*CHq1[1, 1] + 462074205*CHq1[2, 2] - 
           44029056*Pi^2*CHq1[2, 2] + 21012273*CHq1[3, 3] + 
           2726976*Pi^2*CHq1[3, 3] - 324510147*CHq3[1, 1] + 
           49483008*Pi^2*CHq3[1, 1] - 324510147*CHq3[2, 2] + 
           49483008*Pi^2*CHq3[2, 2] + 27098625*CHq3[3, 3] + 
           2726976*Pi^2*CHq3[3, 3] + 31209162*CHu[1, 1] + 
           10013952*Pi^2*CHu[1, 1] + 31209162*CHu[2, 2] + 
           10013952*Pi^2*CHu[2, 2] + 3415512*CHu[3, 3]))))/
    (1296*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2))*Class[7] + 
 (32*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 Class[8]*((8*MW2^2*MZ2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
     B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*Alfas*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VMU^2*Cll[1, 2, 2, 1])/(3*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi) + 
   ((MW2*(3*MT2^7*(655360*MW2^10 - 2197504*MW2^9*MZ2 + 1418752*MW2^8*MZ2^2 + 
           3922944*MW2^7*MZ2^3 - 8965824*MW2^6*MZ2^4 + 8596800*MW2^5*MZ2^5 - 
           4750528*MW2^4*MZ2^6 + 1622872*MW2^3*MZ2^7 - 344128*MW2^2*MZ2^8 + 
           44550*MW2*MZ2^9 - 3375*MZ2^10) + MT2^6*(-8921088*MW2^11 + 
           2*MW2^2*MZ2^9*(28293595 - 3577472*Pi^2) + 16*MW2^4*MZ2^7*
            (25071005 - 3209344*Pi^2) + 32*MW2^6*MZ2^5*(14898741 - 
             2210656*Pi^2) + 5*MZ2^11*(152151 - 18688*Pi^2) - 
           2048*MW2^10*MZ2*(-7157 + 144*Pi^2) + 1024*MW2^9*MZ2^2*
            (19853 + 3776*Pi^2) - 512*MW2^8*MZ2^3*(19111 + 35160*Pi^2) + 
           12*MW2*MZ2^10*(-828483 + 102784*Pi^2) + 256*MW2^7*MZ2^4*
            (-759855 + 176488*Pi^2) + 32*MW2^5*MZ2^6*(-17477181 + 
             2293040*Pi^2) + 8*MW2^3*MZ2^8*(-23472853 + 2997184*Pi^2)) + 
         4*MW2^5*(MW2 + MZ2)*(718848*MW2^11 + MW2^2*MZ2^9*
            (14581811 - 1788736*Pi^2) - 5840*MZ2^11*(-33 + 4*Pi^2) - 
           1024*MW2^10*MZ2*(6383 + 72*Pi^2) - 2560*MW2^8*MZ2^3*
            (-6367 + 1758*Pi^2) + 256*MW2^9*MZ2^2*(47369 + 3776*Pi^2) + 
           6*MW2*MZ2^10*(-422229 + 51392*Pi^2) + 128*MW2^7*MZ2^4*
            (-736323 + 88244*Pi^2) - 32*MW2^6*MZ2^5*(-5179353 + 
             552664*Pi^2) + 8*MW2^5*MZ2^6*(-20949417 + 2293040*Pi^2) + 
           2*MW2^3*MZ2^8*(-24782413 + 2997184*Pi^2) - 4*MW2^4*MZ2^7*
            (-27705407 + 3209344*Pi^2)) + 3*MT2^4*MW2*(1269760*MW2^12 - 
           49152*MW2^11*MZ2*(1837 + 30*Pi^2) + 5*MZ2^12*(-154851 + 
             18688*Pi^2) + 1024*MW2^10*MZ2^2*(240933 + 19168*Pi^2) - 
           4096*MW2^9*MZ2^3*(-43639 + 22919*Pi^2) + 1024*MW2^8*MZ2^4*
            (-1699857 + 238190*Pi^2) - 4*MW2*MZ2^11*(-3506649 + 
             425152*Pi^2) - 240*MW2^5*MZ2^7*(-11902451 + 1375520*Pi^2) + 
           4*MW2^2*MZ2^10*(-27293313 + 3330496*Pi^2) - 64*MW2^7*MZ2^5*
            (-54643305 + 6232592*Pi^2) - 8*MW2^3*MZ2^9*(-61253467 + 
             7469024*Pi^2) + 32*MW2^6*MZ2^6*(-122292119 + 13675856*Pi^2) + 
           8*MW2^4*MZ2^8*(-178784847 + 21404608*Pi^2)) + 
         MT2^2*MW2^2*(31334400*MW2^13 + 32*MW2^8*MZ2^5*(281612513 - 
             29210912*Pi^2) + 4*MW2^3*MZ2^10*(90128285 - 10940928*Pi^2) + 
           MW2*MZ2^12*(21812127 - 2653696*Pi^2) + 46720*MZ2^13*
            (-33 + 4*Pi^2) - 30720*MW2^12*MZ2*(11557 + 144*Pi^2) + 
           1024*MW2^11*MZ2^2*(660599 + 56064*Pi^2) - 512*MW2^10*MZ2^3*
            (-1992709 + 511144*Pi^2) + 480*MW2^7*MZ2^6*(-16692863 + 
             1810032*Pi^2) + 256*MW2^9*MZ2^4*(-21427631 + 2476472*Pi^2) - 
           48*MW2^6*MZ2^7*(-83943035 + 10041792*Pi^2) + 8*MW2^5*MZ2^8*
            (-96039991 + 13776064*Pi^2) + MW2^2*MZ2^11*(-125332225 + 
             15375104*Pi^2) + 2*MW2^4*MZ2^9*(-201444913 + 21664896*Pi^2)) + 
         MT2*MW2^3*(-15286272*MW2^13 + 4*MW2^4*MZ2^9*(171974801 - 
             20088064*Pi^2) + MW2^2*MZ2^11*(84105827 - 10294528*Pi^2) - 
           23360*MZ2^13*(-33 + 4*Pi^2) + 12288*MW2^12*MZ2*
            (11719 + 144*Pi^2) + 648*MW2*MZ2^12*(-19207 + 2336*Pi^2) - 
           1536*MW2^11*MZ2^2*(139267 + 14528*Pi^2) + 512*MW2^10*MZ2^3*
            (-1063699 + 187728*Pi^2) + 8*MW2^6*MZ2^7*(440649 + 
             2153024*Pi^2) - 64*MW2^7*MZ2^6*(-26153751 + 2857184*Pi^2) - 
           64*MW2^9*MZ2^4*(-32838185 + 3331456*Pi^2) + 32*MW2^8*MZ2^5*
            (-87167401 + 8465664*Pi^2) + 8*MW2^5*MZ2^8*(-100965777 + 
             10445120*Pi^2) + MW2^3*MZ2^10*(-312486905 + 38041856*Pi^2)) + 
         MT2^5*(12238848*MW2^12 + MW2^2*MZ2^10*(118618325 - 14555392*Pi^2) - 
           23360*MZ2^12*(-33 + 4*Pi^2) + 24576*MW2^11*MZ2*(2369 + 72*Pi^2) - 
           512*MW2^10*MZ2^2*(490675 + 45888*Pi^2) + 512*MW2^9*MZ2^3*
            (-274499 + 218512*Pi^2) + 3*MW2*MZ2^11*(-4910367 + 598016*Pi^2) + 
           16*MW2^3*MZ2^9*(-33978551 + 4181696*Pi^2) - 64*MW2^8*MZ2^4*
            (-28853443 + 4516992*Pi^2) - 64*MW2^6*MZ2^6*(-68656683 + 
             7984448*Pi^2) + 32*MW2^7*MZ2^5*(-120811713 + 14675840*Pi^2) - 
           8*MW2^4*MZ2^8*(-200685661 + 24401792*Pi^2) + 8*MW2^5*MZ2^7*
            (-402485397 + 47684288*Pi^2)) + MT2^3*MW2*(-28016640*MW2^13 + 
           32*MW2^5*MZ2^8*(131390815 - 15902224*Pi^2) + MW2^3*MZ2^10*
            (122680025 - 15000576*Pi^2) + 64*MW2^9*MZ2^4*(113964325 - 
             14621184*Pi^2) + 16*MW2^2*MZ2^11*(1402037 - 176208*Pi^2) - 
           23360*MZ2^13*(-33 + 4*Pi^2) + 2048*MW2^12*MZ2*
            (214301 + 2880*Pi^2) + 16384*MW2^10*MZ2^3*(-60264 + 22429*Pi^2) - 
           512*MW2^11*MZ2^2*(1950013 + 152192*Pi^2) + 2*MW2*MZ2^12*
            (-4288443 + 523264*Pi^2) + 328*MW2^6*MZ2^7*(-29150233 + 
             3362816*Pi^2) + 128*MW2^8*MZ2^5*(-106549093 + 11618592*Pi^2) - 
           64*MW2^7*MZ2^6*(-222918987 + 24435104*Pi^2) + 2*MW2^4*MZ2^9*
            (-563991747 + 69852160*Pi^2))) - 
       MH2*(3*MT2^7*(655360*MW2^10 - 2197504*MW2^9*MZ2 + 1418752*MW2^8*
            MZ2^2 + 3922944*MW2^7*MZ2^3 - 8965824*MW2^6*MZ2^4 + 
           8596800*MW2^5*MZ2^5 - 4750528*MW2^4*MZ2^6 + 1622872*MW2^3*MZ2^7 - 
           344128*MW2^2*MZ2^8 + 44550*MW2*MZ2^9 - 3375*MZ2^10) + 
         4*MW2^5*(MW2 + MZ2)*(718848*MW2^11 + MW2^2*MZ2^9*
            (14568851 - 1788736*Pi^2) - 5840*MZ2^11*(-33 + 4*Pi^2) - 
           1024*MW2^10*MZ2*(6383 + 72*Pi^2) + 128*MW2^9*MZ2^2*
            (93793 + 7552*Pi^2) + 6*MW2*MZ2^10*(-422229 + 51392*Pi^2) + 
           208*MW2^7*MZ2^4*(-456951 + 54304*Pi^2) - 64*MW2^8*MZ2^3*
            (-262519 + 70320*Pi^2) - 32*MW2^6*MZ2^5*(-5196435 + 
             552664*Pi^2) + 2*MW2^3*MZ2^8*(-24743083 + 2997184*Pi^2) - 
           4*MW2^4*MZ2^7*(-27669533 + 3209344*Pi^2) + 4*MW2^5*MZ2^6*
            (-41912109 + 4586080*Pi^2)) + MT2^6*(-8921088*MW2^11 + 
           2*MW2^2*MZ2^9*(28267675 - 3577472*Pi^2) + 16*MW2^4*MZ2^7*
            (25035131 - 3209344*Pi^2) + 32*MW2^6*MZ2^5*(14967069 - 
             2210656*Pi^2) + 5*MZ2^11*(152151 - 18688*Pi^2) - 
           2048*MW2^10*MZ2*(-7157 + 144*Pi^2) + 512*MW2^9*MZ2^2*
            (38761 + 7552*Pi^2) - 256*MW2^8*MZ2^3*(30383 + 70320*Pi^2) + 
           12*MW2*MZ2^10*(-828483 + 102784*Pi^2) + 64*MW2^7*MZ2^4*
            (-3089199 + 705952*Pi^2) + 8*MW2^3*MZ2^8*(-23433523 + 
             2997184*Pi^2) + 16*MW2^5*MZ2^6*(-34967637 + 4586080*Pi^2)) + 
         MT2^2*MW2^2*(31334400*MW2^13 + 32*MW2^8*MZ2^5*(282312893 - 
             29210912*Pi^2) + MW2*MZ2^12*(21812127 - 2653696*Pi^2) + 
           46720*MZ2^13*(-33 + 4*Pi^2) - 30720*MW2^12*MZ2*
            (11557 + 144*Pi^2) + 512*MW2^11*MZ2^2*(1307023 + 112128*Pi^2) - 
           68*MW2^3*MZ2^10*(-5290885 + 643584*Pi^2) + 46*MW2^4*MZ2^9*
            (-8736743 + 941952*Pi^2) - 256*MW2^10*MZ2^3*(-4099223 + 
             1022288*Pi^2) + 336*MW2^7*MZ2^6*(-23824451 + 2585760*Pi^2) + 
           64*MW2^9*MZ2^4*(-86379377 + 9905888*Pi^2) - 48*MW2^6*MZ2^7*
            (-83663711 + 10041792*Pi^2) + 8*MW2^5*MZ2^8*(-95540437 + 
             13776064*Pi^2) + MW2^2*MZ2^11*(-125228545 + 15375104*Pi^2)) + 
         3*MT2^4*MW2*(1269760*MW2^12 - 49152*MW2^11*MZ2*(1837 + 30*Pi^2) + 
           5*MZ2^12*(-154851 + 18688*Pi^2) + 512*MW2^10*MZ2^2*
            (477141 + 38336*Pi^2) - 256*MW2^9*MZ2^3*(-739309 + 366704*Pi^2) - 
           1024*MW2^7*MZ2^5*(-3428994 + 389537*Pi^2) - 4*MW2*MZ2^11*
            (-3506649 + 425152*Pi^2) - 480*MW2^5*MZ2^7*(-5945689 + 
             687760*Pi^2) + 4*MW2^2*MZ2^10*(-27280353 + 3330496*Pi^2) + 
           64*MW2^8*MZ2^4*(-27477963 + 3811040*Pi^2) - 8*MW2^3*MZ2^9*
            (-61181737 + 7469024*Pi^2) + 8*MW2^4*MZ2^8*(-178516449 + 
             21404608*Pi^2) + 16*MW2^6*MZ2^6*(-244787269 + 27351712*Pi^2)) + 
         MT2*MW2^3*(-15286272*MW2^13 + 4*MW2^4*MZ2^9*(171673085 - 
             20088064*Pi^2) + MW2^2*MZ2^11*(84053987 - 10294528*Pi^2) - 
           23360*MZ2^13*(-33 + 4*Pi^2) + 12288*MW2^12*MZ2*
            (11719 + 144*Pi^2) + 648*MW2*MZ2^12*(-19207 + 2336*Pi^2) - 
           1536*MW2^11*MZ2^2*(137377 + 14528*Pi^2) + 512*MW2^10*MZ2^3*
            (-1084381 + 187728*Pi^2) + 8*MW2^6*MZ2^7*(1224099 + 
             2153024*Pi^2) - 64*MW2^9*MZ2^4*(-33035231 + 3331456*Pi^2) - 
           32*MW2^7*MZ2^6*(-52042785 + 5714368*Pi^2) + 32*MW2^8*MZ2^5*
            (-87215983 + 8465664*Pi^2) + 8*MW2^5*MZ2^8*(-101013063 + 
             10445120*Pi^2) + MW2^3*MZ2^10*(-312016745 + 38041856*Pi^2)) + 
         MT2^5*(12238848*MW2^12 + 32*MW2^6*MZ2^6*(137421519 - 
             15968896*Pi^2) + MW2^2*MZ2^10*(118566485 - 14555392*Pi^2) - 
           23360*MZ2^12*(-33 + 4*Pi^2) + 24576*MW2^11*MZ2*(2369 + 72*Pi^2) - 
           512*MW2^10*MZ2^2*(485005 + 45888*Pi^2) + 512*MW2^9*MZ2^3*
            (-298961 + 218512*Pi^2) + 3*MW2*MZ2^11*(-4910367 + 598016*Pi^2) + 
           32*MW2^3*MZ2^9*(-16969723 + 2090848*Pi^2) - 64*MW2^8*MZ2^4*
            (-29183473 + 4516992*Pi^2) + 32*MW2^7*MZ2^5*(-121321239 + 
             14675840*Pi^2) - 8*MW2^4*MZ2^8*(-200377933 + 24401792*Pi^2) + 
           8*MW2^5*MZ2^7*(-402081459 + 47684288*Pi^2)) + 
         MT2^3*MW2*(-28016640*MW2^13 + 16*MW2^5*MZ2^8*(262303307 - 
             31804448*Pi^2) + MW2^3*MZ2^10*(122890985 - 15000576*Pi^2) + 
           64*MW2^9*MZ2^4*(115015057 - 14621184*Pi^2) + 16*MW2^2*MZ2^11*
            (1398797 - 176208*Pi^2) - 23360*MZ2^13*(-33 + 4*Pi^2) + 
           2048*MW2^12*MZ2*(214301 + 2880*Pi^2) + 4096*MW2^10*MZ2^3*
            (-251091 + 89716*Pi^2) - 512*MW2^11*MZ2^2*(1931113 + 
             152192*Pi^2) + 2*MW2*MZ2^12*(-4288443 + 523264*Pi^2) + 
           256*MW2^8*MZ2^5*(-53462417 + 5809296*Pi^2) - 64*MW2^7*MZ2^6*
            (-223003911 + 24435104*Pi^2) + 2*MW2^4*MZ2^9*(-563445699 + 
             69852160*Pi^2) + 8*MW2^6*MZ2^7*(-1193504381 + 
             137875456*Pi^2))) - 144*MH2^2*(MT2 - MW2)^2*MW2^2*MZ2^4*
        (480*MW2^4 - 592*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 
         151*MZ2^4)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2^2)/
      (1296*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
     (2*MH2*MW2^2*MZ2^2*(12*MW2^2*MZ2*(480*MW2^4 - 592*MW2^3*MZ2 - 
          204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 151*MZ2^4) + 
        MH2^3*(-480*MW2^4 + 592*MW2^3*MZ2 + 204*MW2^2*MZ2^2 - 480*MW2*MZ2^3 + 
          151*MZ2^4) + MH2^2*(960*MW2^5 + 256*MW2^4*MZ2 - 2184*MW2^3*MZ2^2 + 
          348*MW2^2*MZ2^3 + 1138*MW2*MZ2^4 - 453*MZ2^5) + 
        MH2*(-480*MW2^6 - 5168*MW2^5*MZ2 + 5772*MW2^4*MZ2^2 + 
          4848*MW2^3*MZ2^3 - 6941*MW2^2*MZ2^4 + 1608*MW2*MZ2^5 + 180*MZ2^6))*
       SW2^2*B0i[bb0, 0, 0, MH2])/(9*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((-18*MT2^9*(-2*MW2 + MZ2)^2*(512*MW2^7 - 640*MW2^6*MZ2 - 
          896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 704*MW2^3*MZ2^4 - 
          308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) + 
        MT2^8*(512000*MW2^10 - 1485824*MW2^9*MZ2 + 642560*MW2^8*MZ2^2 + 
          2792064*MW2^7*MZ2^3 - 5428416*MW2^6*MZ2^4 + 4802688*MW2^5*MZ2^5 - 
          2434160*MW2^4*MZ2^6 + 663080*MW2^3*MZ2^7 - 52940*MW2^2*MZ2^8 - 
          11160*MW2*MZ2^9 + 675*MZ2^10) - MT2^7*(2662400*MW2^11 - 
          8938496*MW2^10*MZ2 + 6915584*MW2^9*MZ2^2 + 12845952*MW2^8*MZ2^3 - 
          34983936*MW2^7*MZ2^4 + 38235072*MW2^6*MZ2^5 - 23820176*MW2^5*
           MZ2^6 + 8479832*MW2^4*MZ2^7 - 1452056*MW2^3*MZ2^8 + 
          51504*MW2^2*MZ2^9 + 4545*MW2*MZ2^10 - 225*MZ2^11) + 
        2*MT2^6*MW2*(3643392*MW2^11 - 13291008*MW2^10*MZ2 + 
          12617216*MW2^9*MZ2^2 + 16468288*MW2^8*MZ2^3 - 55292800*MW2^7*
           MZ2^4 + 66133776*MW2^6*MZ2^5 - 43754424*MW2^5*MZ2^6 + 
          16198800*MW2^4*MZ2^7 - 2812106*MW2^3*MZ2^8 + 68636*MW2^2*MZ2^9 + 
          17980*MW2*MZ2^10 + 225*MZ2^11) - 4*MT2*MW2^6*(91136*MW2^11 - 
          481792*MW2^10*MZ2 + 510720*MW2^9*MZ2^2 + 1423296*MW2^8*MZ2^3 - 
          3983216*MW2^7*MZ2^4 + 3032512*MW2^6*MZ2^5 + 659656*MW2^5*MZ2^6 - 
          2229152*MW2^4*MZ2^7 + 1160709*MW2^3*MZ2^8 - 162003*MW2^2*MZ2^9 - 
          27472*MW2*MZ2^10 + 5120*MZ2^11) + 4*MT2^2*MW2^5*
         (619520*MW2^11 - 2524416*MW2^10*MZ2 + 2114048*MW2^9*MZ2^2 + 
          6434784*MW2^8*MZ2^3 - 17485024*MW2^7*MZ2^4 + 16229448*MW2^6*MZ2^5 - 
          3579116*MW2^5*MZ2^6 - 4509036*MW2^4*MZ2^7 + 3452917*MW2^3*MZ2^8 - 
          742110*MW2^2*MZ2^9 - 31424*MW2*MZ2^10 + 18465*MZ2^11) + 
        MT2^5*MW2*(-11837440*MW2^12 + 45028352*MW2^11*MZ2 - 
          45165568*MW2^10*MZ2^2 - 58407552*MW2^9*MZ2^3 + 
          206184256*MW2^8*MZ2^4 - 250570176*MW2^7*MZ2^5 + 
          162445648*MW2^6*MZ2^6 - 54403952*MW2^5*MZ2^7 + 
          5662984*MW2^4*MZ2^8 + 1339518*MW2^3*MZ2^9 - 262804*MW2^2*MZ2^10 - 
          2070*MW2*MZ2^11 + 225*MZ2^12) + MT2^4*MW2^2*(11874304*MW2^12 - 
          45868032*MW2^11*MZ2 + 44424704*MW2^10*MZ2^2 + 72240000*MW2^9*
           MZ2^3 - 237724352*MW2^8*MZ2^4 + 277393216*MW2^7*MZ2^5 - 
          162347056*MW2^6*MZ2^6 + 38006184*MW2^5*MZ2^7 + 
          6028108*MW2^4*MZ2^8 - 4571760*MW2^3*MZ2^9 + 506213*MW2^2*MZ2^10 + 
          20660*MW2*MZ2^11 + 1125*MZ2^12) - MT2^3*MW2^3*
         (7249920*MW2^12 - 28220416*MW2^11*MZ2 + 24987136*MW2^10*MZ2^2 + 
          56999552*MW2^9*MZ2^3 - 167930496*MW2^8*MZ2^4 + 
          179155392*MW2^7*MZ2^5 - 81912528*MW2^6*MZ2^6 - 
          2261384*MW2^5*MZ2^7 + 17059448*MW2^4*MZ2^8 - 5455868*MW2^3*MZ2^9 + 
          246987*MW2^2*MZ2^10 + 64815*MW2*MZ2^11 + 2700*MZ2^12) - 
        1024*MW2^8*MZ2^3*(160*MW2^7 - 16*MW2^6*MZ2 - 660*MW2^5*MZ2^2 + 
          428*MW2^4*MZ2^3 + 439*MW2^3*MZ2^4 - 435*MW2^2*MZ2^5 + 
          58*MW2*MZ2^6 + 20*MZ2^7)*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (216*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
        3*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     (CW2*(MW2^2*(-6*MT2^8*(-2*MW2 + MZ2)^2*(512*MW2^7 - 640*MW2^6*MZ2 - 
            896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 704*MW2^3*MZ2^4 - 
            308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) - 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 715392*MW2^8*MZ2^2 - 
            1071200*MW2^7*MZ2^3 + 625648*MW2^6*MZ2^4 + 78064*MW2^5*MZ2^5 - 
            271136*MW2^4*MZ2^6 + 119122*MW2^3*MZ2^7 - 17933*MW2^2*MZ2^8 + 
            1497*MW2*MZ2^9 - 510*MZ2^10) + 16*MW2^6*(3840*MW2^11 - 
            46848*MW2^10*MZ2 + 124128*MW2^9*MZ2^2 - 79376*MW2^8*MZ2^3 - 
            105736*MW2^7*MZ2^4 + 166604*MW2^6*MZ2^5 - 47536*MW2^5*MZ2^6 - 
            35926*MW2^4*MZ2^7 + 25148*MW2^3*MZ2^8 - 4337*MW2^2*MZ2^9 + 
            183*MW2*MZ2^10 - 90*MZ2^11) + MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20352000*MW2^9*MZ2^2 - 30270080*MW2^8*
             MZ2^3 + 18660672*MW2^7*MZ2^4 + 1216992*MW2^6*MZ2^5 - 
            7888512*MW2^5*MZ2^6 + 4047024*MW2^4*MZ2^7 - 797568*MW2^3*MZ2^8 + 
            73820*MW2^2*MZ2^9 - 16113*MW2*MZ2^10 + 1890*MZ2^11) - 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            60813312*MW2^9*MZ2^2 - 90658176*MW2^8*MZ2^3 + 57077504*MW2^7*
             MZ2^4 + 2561216*MW2^6*MZ2^5 - 23932144*MW2^5*MZ2^6 + 
            12894200*MW2^4*MZ2^7 - 2706376*MW2^3*MZ2^8 + 246476*MW2^2*MZ2^9 - 
            44487*MW2*MZ2^10 + 6585*MZ2^11) + MT2*MW2^4*(-454656*MW2^12 + 
            5409792*MW2^11*MZ2 - 15909888*MW2^10*MZ2^2 + 15879296*MW2^9*
             MZ2^3 + 2429056*MW2^8*MZ2^4 - 14782912*MW2^7*MZ2^5 + 
            7825424*MW2^6*MZ2^6 + 1303688*MW2^5*MZ2^7 - 2306200*MW2^4*MZ2^8 + 
            662880*MW2^3*MZ2^9 - 69077*MW2^2*MZ2^10 + 10203*MW2*MZ2^11 - 
            1440*MZ2^12) + 2*MT2^4*MW2*(1228800*MW2^12 - 14611968*MW2^11*
             MZ2 + 49424640*MW2^10*MZ2^2 - 72187328*MW2^9*MZ2^3 + 
            43059648*MW2^8*MZ2^4 + 5109472*MW2^7*MZ2^5 - 20168936*MW2^6*
             MZ2^6 + 9657784*MW2^5*MZ2^7 - 1484138*MW2^4*MZ2^8 - 
            18591*MW2^3*MZ2^9 - 7331*MW2^2*MZ2^10 + 1086*MW2*MZ2^11 + 
            1020*MZ2^12) + MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 52709376*MW2^10*MZ2^2 - 64956288*MW2^9*MZ2^3 + 
            18394688*MW2^8*MZ2^4 + 29033696*MW2^7*MZ2^5 - 25162240*MW2^6*
             MZ2^6 + 2808224*MW2^5*MZ2^7 + 3790064*MW2^4*MZ2^8 - 
            1445356*MW2^3*MZ2^9 + 149823*MW2^2*MZ2^10 - 16704*MW2*MZ2^11 + 
            4395*MZ2^12) - MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 94315008*MW2^10*MZ2^2 - 130129024*MW2^9*MZ2^3 + 
            64472000*MW2^8*MZ2^4 + 25347776*MW2^7*MZ2^5 - 41253568*MW2^6*
             MZ2^6 + 13553960*MW2^5*MZ2^7 + 858788*MW2^4*MZ2^8 - 
            1054152*MW2^3*MZ2^9 + 102018*MW2^2*MZ2^10 - 13074*MW2*MZ2^11 + 
            5445*MZ2^12)) + 2*MH2*MW2*(6*MT2^8*(-2*MW2 + MZ2)^2*
           (512*MW2^7 - 640*MW2^6*MZ2 - 896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 
            704*MW2^3*MZ2^4 - 308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) + 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 724032*MW2^8*MZ2^2 - 
            1099136*MW2^7*MZ2^3 + 651928*MW2^6*MZ2^4 + 83392*MW2^5*MZ2^5 - 
            294806*MW2^4*MZ2^6 + 133198*MW2^3*MZ2^7 - 20651*MW2^2*MZ2^8 + 
            1497*MW2*MZ2^9 - 510*MZ2^10) - 8*MW2^6*(7680*MW2^11 - 
            93696*MW2^10*MZ2 + 252576*MW2^9*MZ2^2 - 168400*MW2^8*MZ2^3 - 
            212300*MW2^7*MZ2^4 + 349012*MW2^6*MZ2^5 - 104243*MW2^5*MZ2^6 - 
            76649*MW2^4*MZ2^7 + 55975*MW2^3*MZ2^8 - 10033*MW2^2*MZ2^9 + 
            366*MW2*MZ2^10 - 180*MZ2^11) - MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20593920*MW2^9*MZ2^2 - 31086848*MW2^8*
             MZ2^3 + 19508256*MW2^7*MZ2^4 + 1261056*MW2^6*MZ2^5 - 
            8572584*MW2^5*MZ2^6 + 4535832*MW2^4*MZ2^7 - 929976*MW2^3*MZ2^8 + 
            84692*MW2^2*MZ2^9 - 16113*MW2*MZ2^10 + 1890*MZ2^11) + 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            61539072*MW2^9*MZ2^2 - 93143040*MW2^8*MZ2^3 + 59732000*MW2^7*
             MZ2^4 + 2588288*MW2^6*MZ2^5 - 26005672*MW2^5*MZ2^6 + 
            14455304*MW2^4*MZ2^7 - 3159904*MW2^3*MZ2^8 + 289964*MW2^2*MZ2^9 - 
            44487*MW2*MZ2^10 + 6585*MZ2^11) - 2*MT2^4*MW2*(1228800*MW2^12 - 
            14611968*MW2^11*MZ2 + 50029440*MW2^10*MZ2^2 - 74229248*MW2^9*
             MZ2^3 + 45161328*MW2^8*MZ2^4 + 5275504*MW2^7*MZ2^5 - 
            21931676*MW2^6*MZ2^6 + 10869148*MW2^5*MZ2^7 - 1767818*MW2^4*
             MZ2^8 - 19563*MW2^3*MZ2^9 - 1895*MW2^2*MZ2^10 + 
            1086*MW2*MZ2^11 + 1020*MZ2^12) + MT2*MW2^4*(454656*MW2^12 - 
            5409792*MW2^11*MZ2 + 16151808*MW2^10*MZ2^2 - 16523264*MW2^9*
             MZ2^3 - 2174752*MW2^8*MZ2^4 + 15464320*MW2^7*MZ2^5 - 
            8508056*MW2^6*MZ2^6 - 1309592*MW2^5*MZ2^7 + 2549992*MW2^4*MZ2^8 - 
            762672*MW2^3*MZ2^9 + 79949*MW2^2*MZ2^10 - 10203*MW2*MZ2^11 + 
            1440*MZ2^12) - MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 53435136*MW2^10*MZ2^2 - 67130112*MW2^9*MZ2^3 + 
            19939808*MW2^8*MZ2^4 + 30342080*MW2^7*MZ2^5 - 27359320*MW2^6*
             MZ2^6 + 3453272*MW2^5*MZ2^7 + 4127312*MW2^4*MZ2^8 - 
            1668628*MW2^3*MZ2^9 + 182439*MW2^2*MZ2^10 - 16704*MW2*MZ2^11 + 
            4395*MZ2^12) + MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 95524608*MW2^10*MZ2^2 - 134040064*MW2^9*MZ2^3 + 
            68047520*MW2^8*MZ2^4 + 26428928*MW2^7*MZ2^5 - 44882728*MW2^6*
             MZ2^6 + 15460664*MW2^5*MZ2^7 + 762308*MW2^4*MZ2^8 - 
            1223064*MW2^3*MZ2^9 + 134634*MW2^2*MZ2^10 - 13074*MW2*MZ2^11 + 
            5445*MZ2^12)) + MH2^2*(-6*MT2^8*(-2*MW2 + MZ2)^2*
           (512*MW2^7 - 640*MW2^6*MZ2 - 896*MW2^5*MZ2^2 + 1840*MW2^4*MZ2^3 - 
            704*MW2^3*MZ2^4 - 308*MW2^2*MZ2^5 + 230*MW2*MZ2^6 - 25*MZ2^7) - 
          4*MT2^7*(3072*MW2^10 - 182016*MW2^9*MZ2 + 726912*MW2^8*MZ2^2 - 
            1102304*MW2^7*MZ2^3 + 636880*MW2^6*MZ2^4 + 119680*MW2^5*MZ2^5 - 
            324056*MW2^4*MZ2^6 + 140866*MW2^3*MZ2^7 - 19301*MW2^2*MZ2^8 + 
            777*MW2*MZ2^9 - 510*MZ2^10) + 16*MW2^6*(3840*MW2^11 - 
            46848*MW2^10*MZ2 + 127008*MW2^9*MZ2^2 - 84272*MW2^8*MZ2^3 - 
            110704*MW2^7*MZ2^4 + 179816*MW2^6*MZ2^5 - 50362*MW2^5*MZ2^6 - 
            43720*MW2^4*MZ2^7 + 30242*MW2^3*MZ2^8 - 4859*MW2^2*MZ2^9 + 
            3*MW2*MZ2^10 - 90*MZ2^11) + MT2^6*(393216*MW2^11 - 
            5772288*MW2^10*MZ2 + 20674560*MW2^9*MZ2^2 - 31187072*MW2^8*
             MZ2^3 + 19099584*MW2^7*MZ2^4 + 2337312*MW2^6*MZ2^5 - 
            9536736*MW2^5*MZ2^6 + 4867536*MW2^4*MZ2^7 - 922848*MW2^3*MZ2^8 + 
            59132*MW2^2*MZ2^9 - 13233*MW2*MZ2^10 + 1890*MZ2^11) - 
          MT2^5*MW2*(1413120*MW2^11 - 17667072*MW2^10*MZ2 + 
            61780992*MW2^9*MZ2^2 - 93455232*MW2^8*MZ2^3 + 58518656*MW2^7*
             MZ2^4 + 5877248*MW2^6*MZ2^5 - 29043280*MW2^5*MZ2^6 + 
            15567416*MW2^4*MZ2^7 - 3169192*MW2^3*MZ2^8 + 207884*MW2^2*MZ2^9 - 
            32967*MW2*MZ2^10 + 6585*MZ2^11) + MT2*MW2^4*(-454656*MW2^12 + 
            5409792*MW2^11*MZ2 - 16232448*MW2^10*MZ2^2 + 16565888*MW2^9*
             MZ2^3 + 2658304*MW2^8*MZ2^4 - 16252288*MW2^7*MZ2^5 + 
            8686256*MW2^6*MZ2^6 + 1708040*MW2^5*MZ2^7 - 2827480*MW2^4*MZ2^8 + 
            791904*MW2^3*MZ2^9 - 63029*MW2^2*MZ2^10 + 7323*MW2*MZ2^11 - 
            1440*MZ2^12) + 2*MT2^4*MW2*(1228800*MW2^12 - 14611968*MW2^11*
             MZ2 + 50231040*MW2^10*MZ2^2 - 74479808*MW2^9*MZ2^3 + 
            44133888*MW2^8*MZ2^4 + 7972480*MW2^7*MZ2^5 - 24311960*MW2^6*
             MZ2^6 + 11625832*MW2^5*MZ2^7 - 1691498*MW2^4*MZ2^8 - 
            98799*MW2^3*MZ2^9 + 2605*MW2^2*MZ2^10 + 2526*MW2*MZ2^11 + 
            1020*MZ2^12) + MT2^2*MW2^3*(1425408*MW2^12 - 16727040*MW2^11*
             MZ2 + 53677056*MW2^10*MZ2^2 - 67338624*MW2^9*MZ2^3 + 
            18577856*MW2^8*MZ2^4 + 33127328*MW2^7*MZ2^5 - 28909984*MW2^6*
             MZ2^6 + 3076928*MW2^5*MZ2^7 + 4745072*MW2^4*MZ2^8 - 
            1794124*MW2^3*MZ2^9 + 151839*MW2^2*MZ2^10 - 8064*MW2*MZ2^11 + 
            4395*MZ2^12) - MT2^3*MW2^2*(2445312*MW2^12 - 28640256*MW2^11*
             MZ2 + 95927808*MW2^10*MZ2^2 - 134483584*MW2^9*MZ2^3 + 
            65906240*MW2^8*MZ2^4 + 31547264*MW2^7*MZ2^5 - 48797152*MW2^6*
             MZ2^6 + 16098728*MW2^5*MZ2^7 + 1302308*MW2^4*MZ2^8 - 
            1415880*MW2^3*MZ2^9 + 118434*MW2^2*MZ2^10 - 4434*MW2*MZ2^11 + 
            5445*MZ2^12)))*B0i[bb0, 0, 0, MW2])/(72*(MH2 - MW2)^2*
       (-MT2 + MW2)^3*(2*MW2 - MZ2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + (CW2*(49152*MW2^10 - 393216*MW2^9*MZ2 + 
        992256*MW2^8*MZ2^2 + 64*MW2^6*(194*MH2 - 2205*MZ2)*MZ2^3 - 
        32*MW2^5*(365*MH2 - 22191*MZ2)*MZ2^4 + 4*MW2^3*(2630*MH2 - 28809*MZ2)*
         MZ2^6 + MW2*(1208*MH2 - 29565*MZ2)*MZ2^8 + 2010*MZ2^10 - 
        768*MW2^7*MZ2^2*(5*MH2 + 1163*MZ2) - 8*MW2^4*MZ2^5*
         (296*MH2 + 37485*MZ2) + 2*MW2^2*MZ2^7*(-3128*MH2 + 59511*MZ2))*
       B0i[bb0, 0, 0, MZ2])/(36*(-2*MW2 + MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     (2*MW2^2*MZ2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
       (480*MW2^4 - 592*MW2^3*MZ2 - 204*MW2^2*MZ2^2 + 480*MW2*MZ2^3 - 
        151*MZ2^4)*SW2^2*B0i[bb0, MZ2, MH2, MZ2])/(9*(2*MW2 - MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((36*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(256*MW2^5 - 384*MW2^4*MZ2 - 
          32*MW2^3*MZ2^2 + 328*MW2^2*MZ2^3 - 180*MW2*MZ2^4 + 25*MZ2^5) + 
        2*MT2^3*(63488*MW2^10 - 134144*MW2^9*MZ2 - 123904*MW2^8*MZ2^2 + 
          685632*MW2^7*MZ2^3 - 987456*MW2^6*MZ2^4 + 790056*MW2^5*MZ2^5 - 
          389696*MW2^4*MZ2^6 + 103742*MW2^3*MZ2^7 - 4442*MW2^2*MZ2^8 - 
          3420*MW2*MZ2^9 + 225*MZ2^10) + MT2^2*MW2*(-327680*MW2^10 + 
          839680*MW2^9*MZ2 + 20480*MW2^8*MZ2^2 - 2687872*MW2^7*MZ2^3 + 
          4932672*MW2^6*MZ2^4 - 4804752*MW2^5*MZ2^5 + 2841104*MW2^4*MZ2^6 - 
          947764*MW2^3*MZ2^7 + 131896*MW2^2*MZ2^8 + 1282*MW2*MZ2^9 + 
          225*MZ2^10) + 2*MT2*MW2*(63488*MW2^11 + 22528*MW2^10*MZ2 - 
          640000*MW2^9*MZ2^2 + 1361856*MW2^8*MZ2^3 - 1420608*MW2^7*MZ2^4 + 
          818856*MW2^6*MZ2^5 - 110840*MW2^5*MZ2^6 - 205318*MW2^4*MZ2^7 + 
          135004*MW2^3*MZ2^8 - 22329*MW2^2*MZ2^9 - 2295*MW2*MZ2^10 + 
          225*MZ2^11) + MW2^2*(36864*MW2^11 - 176128*MW2^10*MZ2 + 
          233472*MW2^9*MZ2^2 - 129024*MW2^8*MZ2^3 + 133760*MW2^7*MZ2^4 - 
          74304*MW2^6*MZ2^5 - 231672*MW2^5*MZ2^6 + 351148*MW2^4*MZ2^7 - 
          172806*MW2^3*MZ2^8 + 27453*MW2^2*MZ2^9 - 23*MW2*MZ2^10 + 
          450*MZ2^11))*B0i[bb0, MZ2, MT2, MT2])/(108*MZ2*(-2*MW2 + MZ2)^3*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi^2) + 
     ((18*MT2^4*(-2*MW2 + MZ2)^2*(512*MW2^7 - 1408*MW2^6*MZ2 + 
          1024*MW2^5*MZ2^2 + 624*MW2^4*MZ2^3 - 1392*MW2^3*MZ2^4 + 
          848*MW2^2*MZ2^5 - 230*MW2*MZ2^6 + 25*MZ2^7) - 
        9*MT2^3*(-2*MW2 + MZ2)^2*(1024*MW2^8 - 5376*MW2^7*MZ2 + 
          8320*MW2^6*MZ2^2 - 1952*MW2^5*MZ2^3 - 7120*MW2^4*MZ2^4 + 
          7968*MW2^3*MZ2^5 - 3544*MW2^2*MZ2^6 + 740*MW2*MZ2^7 - 75*MZ2^8) + 
        MT2*MW2^2*(-86016*MW2^10 + 396288*MW2^9*MZ2 - 176640*MW2^8*MZ2^2 - 
          1432960*MW2^7*MZ2^3 + 2561216*MW2^6*MZ2^4 - 1212384*MW2^5*MZ2^5 - 
          663504*MW2^4*MZ2^6 + 882192*MW2^3*MZ2^7 - 280236*MW2^2*MZ2^8 + 
          3832*MW2*MZ2^9 + 8401*MZ2^10) + MT2^2*(24576*MW2^11 - 
          181248*MW2^10*MZ2 + 262656*MW2^9*MZ2^2 + 93824*MW2^8*MZ2^3 - 
          371712*MW2^7*MZ2^4 + 117216*MW2^6*MZ2^5 + 67728*MW2^5*MZ2^6 + 
          51768*MW2^4*MZ2^7 - 95196*MW2^3*MZ2^8 + 32998*MW2^2*MZ2^9 - 
          2970*MW2*MZ2^10 + 225*MZ2^11) + 16*MW2^4*MZ2^2*
         (3840*MW2^7 - 3072*MW2^6*MZ2 - 20064*MW2^5*MZ2^2 + 
          25616*MW2^4*MZ2^3 + 2560*MW2^3*MZ2^4 - 12144*MW2^2*MZ2^5 + 
          2666*MW2*MZ2^6 + 511*MZ2^7)*SW2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (72*(2*MW2 - MZ2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
     (MW2^3*(896*MW2^7 - 5824*MW2^6*MZ2 + 8768*MW2^5*MZ2^2 + 
        3720*MW2^4*MZ2^3 - 16590*MW2^3*MZ2^4 + 9982*MW2^2*MZ2^5 + 
        55*MW2*MZ2^6 - 980*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (3*(2*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
          320*MW2*MZ2^3 + 83*MZ2^4) + MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 
          32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 112*MW2^3*MZ2^2 + 
          134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
          130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(4*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
     (MW2^2*(-2048*MW2^8 + 13312*MW2^7*MZ2 - 21632*MW2^6*MZ2^2 + 
        1760*MW2^5*MZ2^3 + 20264*MW2^4*MZ2^4 - 13880*MW2^3*MZ2^5 + 
        2777*MW2^2*MZ2^6 - 1210*MW2*MZ2^7 + 621*MZ2^8)*
       C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
     ((-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 85*MW2^2*MZ2^2 + 
          30*MW2*MZ2^3 + 37*MZ2^4) + MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 
          352*MW2^3*MZ2^2 + 296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
          452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
        4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/(12*(2*MW2 - MZ2)*MZ2*
       (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))*Cll[1, 2, 2, 1] - 
   (MZ2*B0i[bb0, 0, 0, MZ2]*(32*MW2^4*(8*Cdd[1, 1, 1, 1] + 
        12*Cdd[1, 1, 2, 2] + 12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] + 
        4*Cdd[1, 3, 3, 1] + 8*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] + 
        4*Cdd[2, 3, 3, 2] + 8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 
        3*Ced[1, 1, 2, 2] + 3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 
        3*Ced[2, 2, 2, 2] + 3*Ced[2, 2, 3, 3] - 8*Ced[3, 3, 1, 1] - 
        8*Ced[3, 3, 2, 2] - 8*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 3, 3] - 
        44*Cee[2, 2, 3, 3] - 44*Cee[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 
        6*Ceu[1, 1, 2, 2] - 6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] + 
        16*Ceu[3, 3, 1, 1] + 16*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 
        3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
        3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] - 8*Cld[3, 3, 1, 1] - 
        8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 3, 3] - 
        11*Cle[2, 2, 3, 3] - 11*Cle[3, 3, 1, 1] - 11*Cle[3, 3, 2, 2] - 
        22*Cle[3, 3, 3, 3] - 22*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] - 
        22*Cll[2, 2, 3, 3] - 22*Cll[2, 3, 3, 2] - 44*Cll[3, 3, 3, 3] - 
        3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 
        3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] + 
        8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] - 8*Clq1[3, 3, 3, 3] + 
        9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
        9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] - 
        24*Clq3[3, 3, 1, 1] - 24*Clq3[3, 3, 2, 2] - 8*Clq3[3, 3, 3, 3] - 
        6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 
        6*Clu[2, 2, 2, 2] + 16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 
        6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
        6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
        6*Cqd1[3, 3, 1, 1] + 6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 
        3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] + 8*Cqe[1, 1, 3, 3] - 
        3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] + 8*Cqe[2, 2, 3, 3] + 
        3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] - 8*Cqe[3, 3, 3, 3] + 
        16*Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 
        20*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 
        12*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 
        48*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 
        12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 
        36*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 
        12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 
        12*Cqu1[2, 2, 2, 2] - 12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 
        12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
        12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
        32*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 
        32*Cuu[2, 2, 2, 2]) - 16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 
        84*Cdd[1, 1, 2, 2] + 84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 
        28*Cdd[1, 3, 3, 1] + 56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 
        28*Cdd[2, 3, 3, 2] + 56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 
        21*Ced[1, 1, 2, 2] + 21*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 
        21*Ced[2, 2, 2, 2] + 21*Ced[2, 2, 3, 3] - 46*Ced[3, 3, 1, 1] - 
        46*Ced[3, 3, 2, 2] - 46*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 3, 3] - 
        268*Cee[2, 2, 3, 3] - 268*Cee[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 
        42*Ceu[1, 1, 2, 2] - 42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] + 
        92*Ceu[3, 3, 1, 1] + 92*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 
        21*Cld[1, 1, 2, 2] + 21*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 
        21*Cld[2, 2, 2, 2] + 21*Cld[2, 2, 3, 3] - 35*Cld[3, 3, 1, 1] - 
        35*Cld[3, 3, 2, 2] - 35*Cld[3, 3, 3, 3] - 67*Cle[1, 1, 3, 3] - 
        67*Cle[2, 2, 3, 3] - 56*Cle[3, 3, 1, 1] - 56*Cle[3, 3, 2, 2] - 
        123*Cle[3, 3, 3, 3] - 112*Cll[1, 1, 3, 3] - 90*Cll[1, 3, 3, 1] - 
        112*Cll[2, 2, 3, 3] - 90*Cll[2, 3, 3, 2] - 202*Cll[3, 3, 3, 3] - 
        21*Clq1[1, 1, 1, 1] - 21*Clq1[1, 1, 2, 2] + 12*Clq1[1, 1, 3, 3] - 
        21*Clq1[2, 2, 1, 1] - 21*Clq1[2, 2, 2, 2] + 12*Clq1[2, 2, 3, 3] + 
        35*Clq1[3, 3, 1, 1] + 35*Clq1[3, 3, 2, 2] - 11*Clq1[3, 3, 3, 3] + 
        27*Clq3[1, 1, 1, 1] + 27*Clq3[1, 1, 2, 2] + 6*Clq3[1, 1, 3, 3] + 
        27*Clq3[2, 2, 1, 1] + 27*Clq3[2, 2, 2, 2] + 6*Clq3[2, 2, 3, 3] - 
        75*Clq3[3, 3, 1, 1] - 75*Clq3[3, 3, 2, 2] - 17*Clq3[3, 3, 3, 3] - 
        42*Clu[1, 1, 1, 1] - 42*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 
        42*Clu[2, 2, 2, 2] + 70*Clu[3, 3, 1, 1] + 70*Clu[3, 3, 2, 2] - 
        42*Cqd1[1, 1, 1, 1] - 42*Cqd1[1, 1, 2, 2] - 42*Cqd1[1, 1, 3, 3] - 
        42*Cqd1[2, 2, 1, 1] - 42*Cqd1[2, 2, 2, 2] - 42*Cqd1[2, 2, 3, 3] + 
        24*Cqd1[3, 3, 1, 1] + 24*Cqd1[3, 3, 2, 2] + 24*Cqd1[3, 3, 3, 3] - 
        21*Cqe[1, 1, 1, 1] - 21*Cqe[1, 1, 2, 2] + 46*Cqe[1, 1, 3, 3] - 
        21*Cqe[2, 2, 1, 1] - 21*Cqe[2, 2, 2, 2] + 46*Cqe[2, 2, 3, 3] + 
        12*Cqe[3, 3, 1, 1] + 12*Cqe[3, 3, 2, 2] - 22*Cqe[3, 3, 3, 3] + 
        76*Cqq1[1, 1, 1, 1] + 84*Cqq1[1, 1, 2, 2] - 48*Cqq1[1, 1, 3, 3] + 
        68*Cqq1[1, 2, 2, 1] + 4*Cqq1[1, 3, 3, 1] + 76*Cqq1[2, 2, 2, 2] - 
        48*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 
        156*Cqq3[1, 1, 1, 1] + 324*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] - 
        12*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 2, 2] + 
        72*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 
        84*Cqu1[1, 1, 1, 1] + 84*Cqu1[1, 1, 2, 2] + 84*Cqu1[2, 2, 1, 1] + 
        84*Cqu1[2, 2, 2, 2] - 48*Cqu1[3, 3, 1, 1] - 48*Cqu1[3, 3, 2, 2] - 
        84*Cud1[1, 1, 1, 1] - 84*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 
        84*Cud1[2, 2, 1, 1] - 84*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 
        224*Cuu[1, 1, 1, 1] + 336*Cuu[1, 1, 2, 2] + 112*Cuu[1, 2, 2, 1] + 
        224*Cuu[2, 2, 2, 2]) + MZ2^4*(160*Cdd[1, 1, 1, 1] + 
        240*Cdd[1, 1, 2, 2] + 240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 
        80*Cdd[1, 3, 3, 1] + 160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 
        80*Cdd[2, 3, 3, 2] + 160*Cdd[3, 3, 3, 3] + 60*Ced[1, 1, 1, 1] + 
        60*Ced[1, 1, 2, 2] + 60*Ced[1, 1, 3, 3] + 60*Ced[2, 2, 1, 1] + 
        60*Ced[2, 2, 2, 2] + 60*Ced[2, 2, 3, 3] - 136*Ced[3, 3, 1, 1] - 
        136*Ced[3, 3, 2, 2] - 136*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 3, 3] - 
        784*Cee[2, 2, 3, 3] - 784*Cee[3, 3, 3, 3] - 120*Ceu[1, 1, 1, 1] - 
        120*Ceu[1, 1, 2, 2] - 120*Ceu[2, 2, 1, 1] - 120*Ceu[2, 2, 2, 2] + 
        272*Ceu[3, 3, 1, 1] + 272*Ceu[3, 3, 2, 2] + 60*Cld[1, 1, 1, 1] + 
        60*Cld[1, 1, 2, 2] + 60*Cld[1, 1, 3, 3] + 60*Cld[2, 2, 1, 1] + 
        60*Cld[2, 2, 2, 2] + 60*Cld[2, 2, 3, 3] - 38*Cld[3, 3, 1, 1] - 
        38*Cld[3, 3, 2, 2] - 38*Cld[3, 3, 3, 3] - 196*Cle[1, 1, 3, 3] - 
        196*Cle[2, 2, 3, 3] - 98*Cle[3, 3, 1, 1] - 98*Cle[3, 3, 2, 2] - 
        294*Cle[3, 3, 3, 3] - 196*Cll[1, 1, 3, 3] - 98*Cll[1, 3, 3, 1] - 
        196*Cll[2, 2, 3, 3] - 98*Cll[2, 3, 3, 2] - 294*Cll[3, 3, 3, 3] - 
        60*Clq1[1, 1, 1, 1] - 60*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 
        60*Clq1[2, 2, 1, 1] - 60*Clq1[2, 2, 2, 2] - 30*Clq1[2, 2, 3, 3] + 
        38*Clq1[3, 3, 1, 1] + 38*Clq1[3, 3, 2, 2] + 19*Clq1[3, 3, 3, 3] + 
        49*Clq3[3, 3, 3, 3] - 120*Clu[1, 1, 1, 1] - 120*Clu[1, 1, 2, 2] - 
        120*Clu[2, 2, 1, 1] - 120*Clu[2, 2, 2, 2] + 76*Clu[3, 3, 1, 1] + 
        76*Clu[3, 3, 2, 2] - 120*Cqd1[1, 1, 1, 1] - 120*Cqd1[1, 1, 2, 2] - 
        120*Cqd1[1, 1, 3, 3] - 120*Cqd1[2, 2, 1, 1] - 120*Cqd1[2, 2, 2, 2] - 
        120*Cqd1[2, 2, 3, 3] - 60*Cqd1[3, 3, 1, 1] - 60*Cqd1[3, 3, 2, 2] - 
        60*Cqd1[3, 3, 3, 3] - 60*Cqe[1, 1, 1, 1] - 60*Cqe[1, 1, 2, 2] + 
        136*Cqe[1, 1, 3, 3] - 60*Cqe[2, 2, 1, 1] - 60*Cqe[2, 2, 2, 2] + 
        136*Cqe[2, 2, 3, 3] - 30*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] + 
        68*Cqe[3, 3, 3, 3] + 140*Cqq1[1, 1, 1, 1] + 240*Cqq1[1, 1, 2, 2] + 
        120*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 20*Cqq1[1, 3, 3, 1] + 
        140*Cqq1[2, 2, 2, 2] + 120*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] + 
        40*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 120*Cqq3[1, 2, 2, 1] + 
        60*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 60*Cqq3[2, 3, 3, 2] + 
        40*Cqq3[3, 3, 3, 3] + 240*Cqu1[1, 1, 1, 1] + 240*Cqu1[1, 1, 2, 2] + 
        240*Cqu1[2, 2, 1, 1] + 240*Cqu1[2, 2, 2, 2] + 120*Cqu1[3, 3, 1, 1] + 
        120*Cqu1[3, 3, 2, 2] - 240*Cud1[1, 1, 1, 1] - 240*Cud1[1, 1, 2, 2] - 
        240*Cud1[1, 1, 3, 3] - 240*Cud1[2, 2, 1, 1] - 240*Cud1[2, 2, 2, 2] - 
        240*Cud1[2, 2, 3, 3] + 640*Cuu[1, 1, 1, 1] + 960*Cuu[1, 1, 2, 2] + 
        320*Cuu[1, 2, 2, 1] + 640*Cuu[2, 2, 2, 2]) + 
      4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 
        444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 148*Cdd[1, 3, 3, 1] + 
        296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 148*Cdd[2, 3, 3, 2] + 
        296*Cdd[3, 3, 3, 3] + 111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 
        111*Ced[1, 1, 3, 3] + 111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 
        111*Ced[2, 2, 3, 3] - 210*Ced[3, 3, 1, 1] - 210*Ced[3, 3, 2, 2] - 
        210*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 3, 3] - 1284*Cee[2, 2, 3, 3] - 
        1284*Cee[3, 3, 3, 3] - 222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] - 
        222*Ceu[2, 2, 1, 1] - 222*Ceu[2, 2, 2, 2] + 420*Ceu[3, 3, 1, 1] + 
        420*Ceu[3, 3, 2, 2] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
        111*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
        111*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 120*Cld[3, 3, 2, 2] - 
        120*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 3, 3] - 
        231*Cle[3, 3, 1, 1] - 231*Cle[3, 3, 2, 2] - 552*Cle[3, 3, 3, 3] - 
        462*Cll[1, 1, 3, 3] - 326*Cll[1, 3, 3, 1] - 462*Cll[2, 2, 3, 3] - 
        326*Cll[2, 3, 3, 2] - 788*Cll[3, 3, 3, 3] - 111*Clq1[1, 1, 1, 1] - 
        111*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 
        111*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] + 120*Clq1[3, 3, 1, 1] + 
        120*Clq1[3, 3, 2, 2] - 6*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 
        45*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 
        45*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] - 240*Clq3[3, 3, 1, 1] - 
        240*Clq3[3, 3, 2, 2] - 30*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 
        222*Clu[1, 1, 2, 2] - 222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] + 
        240*Clu[3, 3, 1, 1] + 240*Clu[3, 3, 2, 2] - 222*Cqd1[1, 1, 1, 1] - 
        222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 222*Cqd1[2, 2, 1, 1] - 
        222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 42*Cqd1[3, 3, 1, 1] + 
        42*Cqd1[3, 3, 2, 2] + 42*Cqd1[3, 3, 3, 3] - 111*Cqe[1, 1, 1, 1] - 
        111*Cqe[1, 1, 2, 2] + 210*Cqe[1, 1, 3, 3] - 111*Cqe[2, 2, 1, 1] - 
        111*Cqe[2, 2, 2, 2] + 210*Cqe[2, 2, 3, 3] + 21*Cqe[3, 3, 1, 1] + 
        21*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 304*Cqq1[1, 1, 1, 1] + 
        444*Cqq1[1, 1, 2, 2] - 84*Cqq1[1, 1, 3, 3] + 164*Cqq1[1, 2, 2, 1] - 
        20*Cqq1[1, 3, 3, 1] + 304*Cqq1[2, 2, 2, 2] - 84*Cqq1[2, 2, 3, 3] - 
        20*Cqq1[2, 3, 3, 2] - 40*Cqq1[3, 3, 3, 3] + 336*Cqq3[1, 1, 1, 1] + 
        540*Cqq3[1, 1, 2, 2] - 36*Cqq3[1, 1, 3, 3] + 132*Cqq3[1, 2, 2, 1] - 
        36*Cqq3[1, 3, 3, 1] + 336*Cqq3[2, 2, 2, 2] - 36*Cqq3[2, 2, 3, 3] - 
        36*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 444*Cqu1[1, 1, 1, 1] + 
        444*Cqu1[1, 1, 2, 2] + 444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 
        84*Cqu1[3, 3, 1, 1] - 84*Cqu1[3, 3, 2, 2] - 444*Cud1[1, 1, 1, 1] - 
        444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 444*Cud1[2, 2, 1, 1] - 
        444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 1184*Cuu[1, 1, 1, 1] + 
        1776*Cuu[1, 1, 2, 2] + 592*Cuu[1, 2, 2, 1] + 1184*Cuu[2, 2, 2, 2]) - 
      2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 528*Cdd[1, 1, 2, 2] + 
        528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 176*Cdd[1, 3, 3, 1] + 
        352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 176*Cdd[2, 3, 3, 2] + 
        352*Cdd[3, 3, 3, 3] + 132*Ced[1, 1, 1, 1] + 132*Ced[1, 1, 2, 2] + 
        132*Ced[1, 1, 3, 3] + 132*Ced[2, 2, 1, 1] + 132*Ced[2, 2, 2, 2] + 
        132*Ced[2, 2, 3, 3] - 248*Ced[3, 3, 1, 1] - 248*Ced[3, 3, 2, 2] - 
        248*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 3, 3] - 1520*Cee[2, 2, 3, 3] - 
        1520*Cee[3, 3, 3, 3] - 264*Ceu[1, 1, 1, 1] - 264*Ceu[1, 1, 2, 2] - 
        264*Ceu[2, 2, 1, 1] - 264*Ceu[2, 2, 2, 2] + 496*Ceu[3, 3, 1, 1] + 
        496*Ceu[3, 3, 2, 2] + 132*Cld[1, 1, 1, 1] + 132*Cld[1, 1, 2, 2] + 
        132*Cld[1, 1, 3, 3] + 132*Cld[2, 2, 1, 1] + 132*Cld[2, 2, 2, 2] + 
        132*Cld[2, 2, 3, 3] - 107*Cld[3, 3, 1, 1] - 107*Cld[3, 3, 2, 2] - 
        107*Cld[3, 3, 3, 3] - 380*Cle[1, 1, 3, 3] - 380*Cle[2, 2, 3, 3] - 
        239*Cle[3, 3, 1, 1] - 239*Cle[3, 3, 2, 2] - 619*Cle[3, 3, 3, 3] - 
        478*Cll[1, 1, 3, 3] - 288*Cll[1, 3, 3, 1] - 478*Cll[2, 2, 3, 3] - 
        288*Cll[2, 3, 3, 2] - 766*Cll[3, 3, 3, 3] - 132*Clq1[1, 1, 1, 1] - 
        132*Clq1[1, 1, 2, 2] - 21*Clq1[1, 1, 3, 3] - 132*Clq1[2, 2, 1, 1] - 
        132*Clq1[2, 2, 2, 2] - 21*Clq1[2, 2, 3, 3] + 107*Clq1[3, 3, 1, 1] + 
        107*Clq1[3, 3, 2, 2] + 25*Clq1[3, 3, 3, 3] - 15*Clq3[1, 1, 3, 3] - 
        15*Clq3[2, 2, 3, 3] - 147*Clq3[3, 3, 1, 1] - 147*Clq3[3, 3, 2, 2] + 
        31*Clq3[3, 3, 3, 3] - 264*Clu[1, 1, 1, 1] - 264*Clu[1, 1, 2, 2] - 
        264*Clu[2, 2, 1, 1] - 264*Clu[2, 2, 2, 2] + 214*Clu[3, 3, 1, 1] + 
        214*Clu[3, 3, 2, 2] - 264*Cqd1[1, 1, 1, 1] - 264*Cqd1[1, 1, 2, 2] - 
        264*Cqd1[1, 1, 3, 3] - 264*Cqd1[2, 2, 1, 1] - 264*Cqd1[2, 2, 2, 2] - 
        264*Cqd1[2, 2, 3, 3] - 42*Cqd1[3, 3, 1, 1] - 42*Cqd1[3, 3, 2, 2] - 
        42*Cqd1[3, 3, 3, 3] - 132*Cqe[1, 1, 1, 1] - 132*Cqe[1, 1, 2, 2] + 
        248*Cqe[1, 1, 3, 3] - 132*Cqe[2, 2, 1, 1] - 132*Cqe[2, 2, 2, 2] + 
        248*Cqe[2, 2, 3, 3] - 21*Cqe[3, 3, 1, 1] - 21*Cqe[3, 3, 2, 2] + 
        22*Cqe[3, 3, 3, 3] + 308*Cqq1[1, 1, 1, 1] + 528*Cqq1[1, 1, 2, 2] + 
        84*Cqq1[1, 1, 3, 3] + 88*Cqq1[1, 2, 2, 1] - 16*Cqq1[1, 3, 3, 1] + 
        308*Cqq1[2, 2, 2, 2] + 84*Cqq1[2, 2, 3, 3] - 16*Cqq1[2, 3, 3, 2] - 
        32*Cqq1[3, 3, 3, 3] + 132*Cqq3[1, 1, 1, 1] - 180*Cqq3[1, 1, 3, 3] + 
        264*Cqq3[1, 2, 2, 1] + 72*Cqq3[1, 3, 3, 1] + 132*Cqq3[2, 2, 2, 2] - 
        180*Cqq3[2, 2, 3, 3] + 72*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 
        528*Cqu1[1, 1, 1, 1] + 528*Cqu1[1, 1, 2, 2] + 528*Cqu1[2, 2, 1, 1] + 
        528*Cqu1[2, 2, 2, 2] + 84*Cqu1[3, 3, 1, 1] + 84*Cqu1[3, 3, 2, 2] - 
        528*Cud1[1, 1, 1, 1] - 528*Cud1[1, 1, 2, 2] - 528*Cud1[1, 1, 3, 3] - 
        528*Cud1[2, 2, 1, 1] - 528*Cud1[2, 2, 2, 2] - 528*Cud1[2, 2, 3, 3] + 
        1408*Cuu[1, 1, 1, 1] + 2112*Cuu[1, 1, 2, 2] + 704*Cuu[1, 2, 2, 1] + 
        1408*Cuu[2, 2, 2, 2])))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*
     (128*MW2^5*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
        11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
        3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
        6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
        4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
        18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
        3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
        3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
        3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
        12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^4*MZ2*(312*Ceu[3, 3, 3, 3] + 202*Clq1[3, 3, 3, 3] + 
        45*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 3, 3] - 202*Clq3[3, 3, 3, 3] + 
        268*Clu[3, 3, 3, 3] - 78*Cqd1[3, 3, 1, 1] - 78*Cqd1[3, 3, 2, 2] - 
        78*Cqd1[3, 3, 3, 3] + 246*Cqe[3, 3, 3, 3] + 156*Cqq1[1, 1, 3, 3] + 
        80*Cqq1[1, 3, 3, 1] + 156*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] - 
        84*Cqq1[3, 3, 3, 3] + 324*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
        324*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 28*Cqq3[3, 3, 3, 3] + 
        96*Cqu1[1, 1, 3, 3] + 96*Cqu1[2, 2, 3, 3] + 156*Cqu1[3, 3, 1, 1] + 
        156*Cqu1[3, 3, 2, 2] - 60*Cqu1[3, 3, 3, 3] - 96*Cud1[3, 3, 1, 1] - 
        96*Cud1[3, 3, 2, 2] - 96*Cud1[3, 3, 3, 3] + 384*Cuu[1, 1, 3, 3] + 
        128*Cuu[1, 3, 3, 1] + 384*Cuu[2, 2, 3, 3] + 128*Cuu[2, 3, 3, 2]) - 
      MZ2^5*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
        49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) + 
      8*MW2^3*MZ2^2*(910*Ceu[3, 3, 3, 3] + 416*Clq1[3, 3, 3, 3] + 
        117*Clq3[1, 1, 3, 3] + 117*Clq3[2, 2, 3, 3] - 416*Clq3[3, 3, 3, 3] + 
        686*Clu[3, 3, 3, 3] - 198*Cqd1[3, 3, 1, 1] - 198*Cqd1[3, 3, 2, 2] - 
        198*Cqd1[3, 3, 3, 3] + 574*Cqe[3, 3, 3, 3] + 396*Cqq1[1, 1, 3, 3] + 
        156*Cqq1[1, 3, 3, 1] + 396*Cqq1[2, 2, 3, 3] + 156*Cqq1[2, 3, 3, 2] - 
        72*Cqq1[3, 3, 3, 3] + 540*Cqq3[1, 1, 3, 3] + 108*Cqq3[1, 3, 3, 1] + 
        540*Cqq3[2, 2, 3, 3] + 108*Cqq3[2, 3, 3, 2] + 24*Cqq3[3, 3, 3, 3] + 
        306*Cqu1[1, 1, 3, 3] + 306*Cqu1[2, 2, 3, 3] + 396*Cqu1[3, 3, 1, 1] + 
        396*Cqu1[3, 3, 2, 2] - 90*Cqu1[3, 3, 3, 3] - 306*Cud1[3, 3, 1, 1] - 
        306*Cud1[3, 3, 2, 2] - 306*Cud1[3, 3, 3, 3] + 1224*Cuu[1, 1, 3, 3] + 
        408*Cuu[1, 3, 3, 1] + 1224*Cuu[2, 2, 3, 3] + 408*Cuu[2, 3, 3, 2]) + 
      2*MW2*MZ2^4*(1152*Ceu[3, 3, 3, 3] + 242*Clq1[3, 3, 3, 3] - 
        144*Clq3[1, 1, 3, 3] - 144*Clq3[2, 2, 3, 3] - 242*Clq3[3, 3, 3, 3] + 
        674*Clu[3, 3, 3, 3] - 141*Cqd1[3, 3, 1, 1] - 141*Cqd1[3, 3, 2, 2] - 
        141*Cqd1[3, 3, 3, 3] + 435*Cqe[3, 3, 3, 3] + 282*Cqq1[1, 1, 3, 3] + 
        62*Cqq1[1, 3, 3, 1] + 282*Cqq1[2, 2, 3, 3] + 62*Cqq1[2, 3, 3, 2] + 
        96*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 126*Cqq3[1, 3, 3, 1] + 
        90*Cqq3[2, 2, 3, 3] + 126*Cqq3[2, 3, 3, 2] - 32*Cqq3[3, 3, 3, 3] + 
        384*Cqu1[1, 1, 3, 3] + 384*Cqu1[2, 2, 3, 3] + 282*Cqu1[3, 3, 1, 1] + 
        282*Cqu1[3, 3, 2, 2] + 102*Cqu1[3, 3, 3, 3] - 384*Cud1[3, 3, 1, 1] - 
        384*Cud1[3, 3, 2, 2] - 384*Cud1[3, 3, 3, 3] + 1536*Cuu[1, 1, 3, 3] + 
        512*Cuu[1, 3, 3, 1] + 1536*Cuu[2, 2, 3, 3] + 512*Cuu[2, 3, 3, 2]) - 
      4*MW2^2*MZ2^3*(1402*Ceu[3, 3, 3, 3] + 451*Clq1[3, 3, 3, 3] - 
        18*Clq3[1, 1, 3, 3] - 18*Clq3[2, 2, 3, 3] - 451*Clq3[3, 3, 3, 3] + 
        940*Clu[3, 3, 3, 3] - 243*Cqd1[3, 3, 1, 1] - 243*Cqd1[3, 3, 2, 2] - 
        243*Cqd1[3, 3, 3, 3] + 709*Cqe[3, 3, 3, 3] + 486*Cqq1[1, 1, 3, 3] + 
        144*Cqq1[1, 3, 3, 1] + 486*Cqq1[2, 2, 3, 3] + 144*Cqq1[2, 3, 3, 2] + 
        54*Cqq1[3, 3, 3, 3] + 378*Cqq3[1, 1, 3, 3] + 180*Cqq3[1, 3, 3, 1] + 
        378*Cqq3[2, 2, 3, 3] + 180*Cqq3[2, 3, 3, 2] - 18*Cqq3[3, 3, 3, 3] + 
        486*Cqu1[1, 1, 3, 3] + 486*Cqu1[2, 2, 3, 3] + 486*Cqu1[3, 3, 1, 1] + 
        486*Cqu1[3, 3, 2, 2] - 486*Cud1[3, 3, 1, 1] - 486*Cud1[3, 3, 2, 2] - 
        486*Cud1[3, 3, 3, 3] + 1944*Cuu[1, 1, 3, 3] + 648*Cuu[1, 3, 3, 1] + 
        1944*Cuu[2, 2, 3, 3] + 648*Cuu[2, 3, 3, 2])))/
    (18*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
          11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[3, 3, 3, 3] - 539*Clq1[3, 3, 3, 3] + 
          539*Clq3[3, 3, 3, 3] + 49*Clu[3, 3, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 3, 3] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[3, 3, 3, 3] + 
          257*Clq1[3, 3, 3, 3] - 257*Clq3[3, 3, 3, 3] + 125*Clu[3, 3, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 3, 3] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[3, 3, 3, 3] + 1241*Clq1[3, 3, 3, 3] - 
          1241*Clq3[3, 3, 3, 3] + 101*Clu[3, 3, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 3, 3] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[3, 3, 3, 3] + 564*Clq1[3, 3, 3, 3] - 
          564*Clq3[3, 3, 3, 3] + 156*Clu[3, 3, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 3, 3] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
          11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[3, 3, 3, 3] + 79*Clq1[3, 3, 3, 3] - 
          79*Clq3[3, 3, 3, 3] + 112*Clu[3, 3, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 3, 3] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[3, 3, 3, 3] + 
          129*Clq1[3, 3, 3, 3] - 129*Clq3[3, 3, 3, 3] + 231*Clu[3, 3, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 3, 3] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
          49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[3, 3, 3, 3] + 193*Clq1[3, 3, 3, 3] - 
          193*Clq3[3, 3, 3, 3] + 478*Clu[3, 3, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 3, 3] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-32*MW2^5*(MZ2*(20*Cdd[1, 1, 1, 1] + 48*Cdd[1, 1, 2, 2] + 
         48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 2, 2, 1] - 8*Cdd[1, 3, 3, 1] + 
         20*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 
         20*Cdd[3, 3, 3, 3] + 12*Ced[1, 1, 1, 1] + 12*Ced[1, 1, 2, 2] + 
         12*Ced[1, 1, 3, 3] + 12*Ced[2, 2, 1, 1] + 12*Ced[2, 2, 2, 2] + 
         12*Ced[2, 2, 3, 3] - 32*Ced[3, 3, 1, 1] - 32*Ced[3, 3, 2, 2] - 
         32*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 3, 3] - 44*Cee[2, 2, 3, 3] - 
         44*Cee[3, 3, 3, 3] - 24*Ceu[1, 1, 1, 1] - 24*Ceu[1, 1, 2, 2] - 
         24*Ceu[2, 2, 1, 1] - 24*Ceu[2, 2, 2, 2] + 64*Ceu[3, 3, 1, 1] + 
         64*Ceu[3, 3, 2, 2] - 44*Ceu[3, 3, 3, 3] + 12*Cld[1, 1, 1, 1] + 
         12*Cld[1, 1, 2, 2] + 12*Cld[1, 1, 3, 3] + 12*Cld[2, 2, 1, 1] + 
         12*Cld[2, 2, 2, 2] + 12*Cld[2, 2, 3, 3] - 32*Cld[3, 3, 1, 1] - 
         32*Cld[3, 3, 2, 2] - 32*Cld[3, 3, 3, 3] - 44*Cle[1, 1, 3, 3] - 
         44*Cle[2, 2, 3, 3] - 44*Cle[3, 3, 1, 1] - 44*Cle[3, 3, 2, 2] - 
         88*Cle[3, 3, 3, 3] + 225*Cll[1, 1, 2, 2] - 88*Cll[1, 1, 3, 3] + 
         44*Cll[1, 3, 3, 1] - 88*Cll[2, 2, 3, 3] + 44*Cll[2, 3, 3, 2] - 
         44*Cll[3, 3, 3, 3] - 12*Clq1[1, 1, 1, 1] - 12*Clq1[1, 1, 2, 2] + 
         12*Clq1[1, 1, 3, 3] - 12*Clq1[2, 2, 1, 1] - 12*Clq1[2, 2, 2, 2] + 
         12*Clq1[2, 2, 3, 3] + 32*Clq1[3, 3, 1, 1] + 32*Clq1[3, 3, 2, 2] - 
         76*Clq1[3, 3, 3, 3] + 36*Clq3[1, 1, 1, 1] + 36*Clq3[1, 1, 2, 2] + 
         12*Clq3[1, 1, 3, 3] + 36*Clq3[2, 2, 1, 1] + 36*Clq3[2, 2, 2, 2] + 
         12*Clq3[2, 2, 3, 3] - 96*Clq3[3, 3, 1, 1] - 96*Clq3[3, 3, 2, 2] + 
         12*Clq3[3, 3, 3, 3] - 24*Clu[1, 1, 1, 1] - 24*Clu[1, 1, 2, 2] - 
         24*Clu[2, 2, 1, 1] - 24*Clu[2, 2, 2, 2] + 64*Clu[3, 3, 1, 1] + 
         64*Clu[3, 3, 2, 2] - 44*Clu[3, 3, 3, 3] - 24*Cqd1[1, 1, 1, 1] - 
         24*Cqd1[1, 1, 2, 2] - 24*Cqd1[1, 1, 3, 3] - 24*Cqd1[2, 2, 1, 1] - 
         24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] + 36*Cqd1[3, 3, 1, 1] + 
         36*Cqd1[3, 3, 2, 2] + 36*Cqd1[3, 3, 3, 3] - 12*Cqe[1, 1, 1, 1] - 
         12*Cqe[1, 1, 2, 2] + 32*Cqe[1, 1, 3, 3] - 12*Cqe[2, 2, 1, 1] - 
         12*Cqe[2, 2, 2, 2] + 32*Cqe[2, 2, 3, 3] + 12*Cqe[3, 3, 1, 1] + 
         12*Cqe[3, 3, 2, 2] - 76*Cqe[3, 3, 3, 3] + 4*Cqq1[1, 1, 1, 1] + 
         48*Cqq1[1, 1, 2, 2] - 72*Cqq1[1, 1, 3, 3] - 40*Cqq1[1, 2, 2, 1] - 
         72*Cqq1[1, 3, 3, 1] + 4*Cqq1[2, 2, 2, 2] - 72*Cqq1[2, 2, 3, 3] - 
         72*Cqq1[2, 3, 3, 2] + 44*Cqq1[3, 3, 3, 3] + 228*Cqq3[1, 1, 1, 1] + 
         432*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 2, 2, 1] + 
         24*Cqq3[1, 3, 3, 1] + 228*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] + 
         24*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 48*Cqu1[1, 1, 1, 1] + 
         48*Cqu1[1, 1, 2, 2] - 12*Cqu1[1, 1, 3, 3] + 48*Cqu1[2, 2, 1, 1] + 
         48*Cqu1[2, 2, 2, 2] - 12*Cqu1[2, 2, 3, 3] - 72*Cqu1[3, 3, 1, 1] - 
         72*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 48*Cud1[1, 1, 1, 1] - 
         48*Cud1[1, 1, 2, 2] - 48*Cud1[1, 1, 3, 3] - 48*Cud1[2, 2, 1, 1] - 
         48*Cud1[2, 2, 2, 2] - 48*Cud1[2, 2, 3, 3] + 12*Cud1[3, 3, 1, 1] + 
         12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] + 80*Cuu[1, 1, 1, 1] + 
         192*Cuu[1, 1, 2, 2] - 48*Cuu[1, 1, 3, 3] - 32*Cuu[1, 2, 2, 1] - 
         64*Cuu[1, 3, 3, 1] + 80*Cuu[2, 2, 2, 2] - 48*Cuu[2, 2, 3, 3] - 
         64*Cuu[2, 3, 3, 2]) + 24*MT2*(11*Ceu[3, 3, 3, 3] + 
         11*Clq1[3, 3, 3, 3] - 11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 
         3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
         11*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
         6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
         18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
         3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
         6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
         3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
         4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^4*MZ2*(MZ2*(160*Cdd[1, 1, 1, 1] + 384*Cdd[1, 1, 2, 2] + 
         384*Cdd[1, 1, 3, 3] - 64*Cdd[1, 2, 2, 1] - 64*Cdd[1, 3, 3, 1] + 
         160*Cdd[2, 2, 2, 2] + 384*Cdd[2, 2, 3, 3] - 64*Cdd[2, 3, 3, 2] + 
         160*Cdd[3, 3, 3, 3] + 96*Ced[1, 1, 1, 1] + 96*Ced[1, 1, 2, 2] + 
         96*Ced[1, 1, 3, 3] + 96*Ced[2, 2, 1, 1] + 96*Ced[2, 2, 2, 2] + 
         96*Ced[2, 2, 3, 3] - 216*Ced[3, 3, 1, 1] - 216*Ced[3, 3, 2, 2] - 
         216*Ced[3, 3, 3, 3] - 312*Cee[1, 1, 3, 3] - 312*Cee[2, 2, 3, 3] - 
         312*Cee[3, 3, 3, 3] - 192*Ceu[1, 1, 1, 1] - 192*Ceu[1, 1, 2, 2] - 
         192*Ceu[2, 2, 1, 1] - 192*Ceu[2, 2, 2, 2] + 432*Ceu[3, 3, 1, 1] + 
         432*Ceu[3, 3, 2, 2] - 312*Ceu[3, 3, 3, 3] + 96*Cld[1, 1, 1, 1] + 
         96*Cld[1, 1, 2, 2] + 96*Cld[1, 1, 3, 3] + 96*Cld[2, 2, 1, 1] + 
         96*Cld[2, 2, 2, 2] + 96*Cld[2, 2, 3, 3] - 172*Cld[3, 3, 1, 1] - 
         172*Cld[3, 3, 2, 2] - 172*Cld[3, 3, 3, 3] - 312*Cle[1, 1, 3, 3] - 
         312*Cle[2, 2, 3, 3] - 268*Cle[3, 3, 1, 1] - 268*Cle[3, 3, 2, 2] - 
         580*Cle[3, 3, 3, 3] + 585*Cll[1, 1, 2, 2] - 536*Cll[1, 1, 3, 3] + 
         224*Cll[1, 3, 3, 1] - 536*Cll[2, 2, 3, 3] + 224*Cll[2, 3, 3, 2] - 
         312*Cll[3, 3, 3, 3] - 96*Clq1[1, 1, 1, 1] - 96*Clq1[1, 1, 2, 2] + 
         60*Clq1[1, 1, 3, 3] - 96*Clq1[2, 2, 1, 1] - 96*Clq1[2, 2, 2, 2] + 
         60*Clq1[2, 2, 3, 3] + 172*Clq1[3, 3, 1, 1] + 172*Clq1[3, 3, 2, 2] - 
         278*Clq1[3, 3, 3, 3] + 144*Clq3[1, 1, 1, 1] + 144*Clq3[1, 1, 2, 2] + 
         36*Clq3[1, 1, 3, 3] + 144*Clq3[2, 2, 1, 1] + 144*Clq3[2, 2, 2, 2] + 
         36*Clq3[2, 2, 3, 3] - 396*Clq3[3, 3, 1, 1] - 396*Clq3[3, 3, 2, 2] + 
         102*Clq3[3, 3, 3, 3] - 192*Clu[1, 1, 1, 1] - 192*Clu[1, 1, 2, 2] - 
         192*Clu[2, 2, 1, 1] - 192*Clu[2, 2, 2, 2] + 344*Clu[3, 3, 1, 1] + 
         344*Clu[3, 3, 2, 2] - 268*Clu[3, 3, 3, 3] - 192*Cqd1[1, 1, 1, 1] - 
         192*Cqd1[1, 1, 2, 2] - 192*Cqd1[1, 1, 3, 3] - 192*Cqd1[2, 2, 1, 1] - 
         192*Cqd1[2, 2, 2, 2] - 192*Cqd1[2, 2, 3, 3] + 198*Cqd1[3, 3, 1, 1] + 
         198*Cqd1[3, 3, 2, 2] + 198*Cqd1[3, 3, 3, 3] - 96*Cqe[1, 1, 1, 1] - 
         96*Cqe[1, 1, 2, 2] + 216*Cqe[1, 1, 3, 3] - 96*Cqe[2, 2, 1, 1] - 
         96*Cqe[2, 2, 2, 2] + 216*Cqe[2, 2, 3, 3] + 60*Cqe[3, 3, 1, 1] + 
         60*Cqe[3, 3, 2, 2] - 366*Cqe[3, 3, 3, 3] + 104*Cqq1[1, 1, 1, 1] + 
         384*Cqq1[1, 1, 2, 2] - 396*Cqq1[1, 1, 3, 3] - 176*Cqq1[1, 2, 2, 1] - 
         336*Cqq1[1, 3, 3, 1] + 104*Cqq1[2, 2, 2, 2] - 396*Cqq1[2, 2, 3, 3] - 
         336*Cqq1[2, 3, 3, 2] + 124*Cqq1[3, 3, 3, 3] + 888*Cqq3[1, 1, 1, 1] + 
         1728*Cqq3[1, 1, 2, 2] + 108*Cqq3[1, 1, 3, 3] + 48*Cqq3[1, 2, 2, 1] + 
         888*Cqq3[2, 2, 2, 2] + 108*Cqq3[2, 2, 3, 3] + 180*Cqq3[3, 3, 3, 3] + 
         384*Cqu1[1, 1, 1, 1] + 384*Cqu1[1, 1, 2, 2] - 96*Cqu1[1, 1, 3, 3] + 
         384*Cqu1[2, 2, 1, 1] + 384*Cqu1[2, 2, 2, 2] - 96*Cqu1[2, 2, 3, 3] - 
         396*Cqu1[3, 3, 1, 1] - 396*Cqu1[3, 3, 2, 2] + 60*Cqu1[3, 3, 3, 3] - 
         384*Cud1[1, 1, 1, 1] - 384*Cud1[1, 1, 2, 2] - 384*Cud1[1, 1, 3, 3] - 
         384*Cud1[2, 2, 1, 1] - 384*Cud1[2, 2, 2, 2] - 384*Cud1[2, 2, 3, 3] + 
         96*Cud1[3, 3, 1, 1] + 96*Cud1[3, 3, 2, 2] + 96*Cud1[3, 3, 3, 3] + 
         640*Cuu[1, 1, 1, 1] + 1536*Cuu[1, 1, 2, 2] - 384*Cuu[1, 1, 3, 3] - 
         256*Cuu[1, 2, 2, 1] - 512*Cuu[1, 3, 3, 1] + 640*Cuu[2, 2, 2, 2] - 
         384*Cuu[2, 2, 3, 3] - 512*Cuu[2, 3, 3, 2]) + 
       3*MT2*(624*Ceu[3, 3, 3, 3] + 404*Clq1[3, 3, 3, 3] + 
         45*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 3, 3] - 404*Clq3[3, 3, 3, 3] + 
         536*Clu[3, 3, 3, 3] - 156*Cqd1[3, 3, 1, 1] - 156*Cqd1[3, 3, 2, 2] - 
         156*Cqd1[3, 3, 3, 3] + 492*Cqe[3, 3, 3, 3] + 312*Cqq1[1, 1, 3, 3] + 
         88*Cqq1[1, 3, 3, 1] + 312*Cqq1[2, 2, 3, 3] + 88*Cqq1[2, 3, 3, 2] - 
         168*Cqq1[3, 3, 3, 3] + 648*Cqq3[1, 1, 3, 3] + 48*Cqq3[1, 3, 3, 1] + 
         648*Cqq3[2, 2, 3, 3] + 48*Cqq3[2, 3, 3, 2] + 128*Cqq3[3, 3, 3, 3] + 
         192*Cqu1[1, 1, 3, 3] + 192*Cqu1[2, 2, 3, 3] + 312*Cqu1[3, 3, 1, 1] + 
         312*Cqu1[3, 3, 2, 2] - 120*Cqu1[3, 3, 3, 3] - 192*Cud1[3, 3, 1, 1] - 
         192*Cud1[3, 3, 2, 2] - 192*Cud1[3, 3, 3, 3] + 768*Cuu[1, 1, 3, 3] + 
         328*Cuu[1, 3, 3, 1] + 768*Cuu[2, 2, 3, 3] + 328*Cuu[2, 3, 3, 2])) + 
     MZ2^5*(MZ2*(200*Cdd[1, 1, 1, 1] + 480*Cdd[1, 1, 2, 2] + 
         480*Cdd[1, 1, 3, 3] - 80*Cdd[1, 2, 2, 1] - 80*Cdd[1, 3, 3, 1] + 
         200*Cdd[2, 2, 2, 2] + 480*Cdd[2, 2, 3, 3] - 80*Cdd[2, 3, 3, 2] + 
         200*Cdd[3, 3, 3, 3] + 120*Ced[1, 1, 1, 1] + 120*Ced[1, 1, 2, 2] + 
         120*Ced[1, 1, 3, 3] + 120*Ced[2, 2, 1, 1] + 120*Ced[2, 2, 2, 2] + 
         120*Ced[2, 2, 3, 3] - 272*Ced[3, 3, 1, 1] - 272*Ced[3, 3, 2, 2] - 
         272*Ced[3, 3, 3, 3] - 392*Cee[1, 1, 3, 3] - 392*Cee[2, 2, 3, 3] - 
         392*Cee[3, 3, 3, 3] - 240*Ceu[1, 1, 1, 1] - 240*Ceu[1, 1, 2, 2] - 
         240*Ceu[2, 2, 1, 1] - 240*Ceu[2, 2, 2, 2] + 544*Ceu[3, 3, 1, 1] + 
         544*Ceu[3, 3, 2, 2] - 392*Ceu[3, 3, 3, 3] + 120*Cld[1, 1, 1, 1] + 
         120*Cld[1, 1, 2, 2] + 120*Cld[1, 1, 3, 3] + 120*Cld[2, 2, 1, 1] + 
         120*Cld[2, 2, 2, 2] + 120*Cld[2, 2, 3, 3] - 76*Cld[3, 3, 1, 1] - 
         76*Cld[3, 3, 2, 2] - 76*Cld[3, 3, 3, 3] - 392*Cle[1, 1, 3, 3] - 
         392*Cle[2, 2, 3, 3] - 196*Cle[3, 3, 1, 1] - 196*Cle[3, 3, 2, 2] - 
         588*Cle[3, 3, 3, 3] - 392*Cll[1, 1, 3, 3] + 98*Cll[1, 3, 3, 1] - 
         392*Cll[2, 2, 3, 3] + 98*Cll[2, 3, 3, 2] - 294*Cll[3, 3, 3, 3] - 
         120*Clq1[1, 1, 1, 1] - 120*Clq1[1, 1, 2, 2] - 60*Clq1[1, 1, 3, 3] - 
         120*Clq1[2, 2, 1, 1] - 120*Clq1[2, 2, 2, 2] - 60*Clq1[2, 2, 3, 3] + 
         76*Clq1[3, 3, 1, 1] + 76*Clq1[3, 3, 2, 2] - 11*Clq1[3, 3, 3, 3] + 
         147*Clq3[3, 3, 3, 3] - 240*Clu[1, 1, 1, 1] - 240*Clu[1, 1, 2, 2] - 
         240*Clu[2, 2, 1, 1] - 240*Clu[2, 2, 2, 2] + 152*Clu[3, 3, 1, 1] + 
         152*Clu[3, 3, 2, 2] - 196*Clu[3, 3, 3, 3] - 240*Cqd1[1, 1, 1, 1] - 
         240*Cqd1[1, 1, 2, 2] - 240*Cqd1[1, 1, 3, 3] - 240*Cqd1[2, 2, 1, 1] - 
         240*Cqd1[2, 2, 2, 2] - 240*Cqd1[2, 2, 3, 3] - 90*Cqd1[3, 3, 1, 1] - 
         90*Cqd1[3, 3, 2, 2] - 90*Cqd1[3, 3, 3, 3] - 120*Cqe[1, 1, 1, 1] - 
         120*Cqe[1, 1, 2, 2] + 272*Cqe[1, 1, 3, 3] - 120*Cqe[2, 2, 1, 1] - 
         120*Cqe[2, 2, 2, 2] + 272*Cqe[2, 2, 3, 3] - 60*Cqe[3, 3, 1, 1] - 
         60*Cqe[3, 3, 2, 2] + 38*Cqe[3, 3, 3, 3] + 220*Cqq1[1, 1, 1, 1] + 
         480*Cqq1[1, 1, 2, 2] + 180*Cqq1[1, 1, 3, 3] - 40*Cqq1[1, 2, 2, 1] - 
         60*Cqq1[1, 3, 3, 1] + 220*Cqq1[2, 2, 2, 2] + 180*Cqq1[2, 2, 3, 3] - 
         60*Cqq1[2, 3, 3, 2] + 20*Cqq1[3, 3, 3, 3] - 60*Cqq3[1, 1, 1, 1] - 
         120*Cqq3[1, 2, 2, 1] - 180*Cqq3[1, 3, 3, 1] - 60*Cqq3[2, 2, 2, 2] - 
         180*Cqq3[2, 3, 3, 2] + 480*Cqu1[1, 1, 1, 1] + 480*Cqu1[1, 1, 2, 2] - 
         120*Cqu1[1, 1, 3, 3] + 480*Cqu1[2, 2, 1, 1] + 480*Cqu1[2, 2, 2, 2] - 
         120*Cqu1[2, 2, 3, 3] + 180*Cqu1[3, 3, 1, 1] + 180*Cqu1[3, 3, 2, 2] - 
         60*Cqu1[3, 3, 3, 3] - 480*Cud1[1, 1, 1, 1] - 480*Cud1[1, 1, 2, 2] - 
         480*Cud1[1, 1, 3, 3] - 480*Cud1[2, 2, 1, 1] - 480*Cud1[2, 2, 2, 2] - 
         480*Cud1[2, 2, 3, 3] + 120*Cud1[3, 3, 1, 1] + 120*Cud1[3, 3, 2, 2] + 
         120*Cud1[3, 3, 3, 3] + 800*Cuu[1, 1, 1, 1] + 1920*Cuu[1, 1, 2, 2] - 
         480*Cuu[1, 1, 3, 3] - 320*Cuu[1, 2, 2, 1] - 640*Cuu[1, 3, 3, 1] + 
         800*Cuu[2, 2, 2, 2] - 480*Cuu[2, 2, 3, 3] - 640*Cuu[2, 3, 3, 2]) + 
       6*MT2*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
         49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2])) - 
     2*MW2*MZ2^4*(MZ2*(640*Cdd[1, 1, 1, 1] + 1536*Cdd[1, 1, 2, 2] + 
         1536*Cdd[1, 1, 3, 3] - 256*Cdd[1, 2, 2, 1] - 256*Cdd[1, 3, 3, 1] + 
         640*Cdd[2, 2, 2, 2] + 1536*Cdd[2, 2, 3, 3] - 256*Cdd[2, 3, 3, 2] + 
         640*Cdd[3, 3, 3, 3] + 384*Ced[1, 1, 1, 1] + 384*Ced[1, 1, 2, 2] + 
         384*Ced[1, 1, 3, 3] + 384*Ced[2, 2, 1, 1] + 384*Ced[2, 2, 2, 2] + 
         384*Ced[2, 2, 3, 3] - 768*Ced[3, 3, 1, 1] - 768*Ced[3, 3, 2, 2] - 
         768*Ced[3, 3, 3, 3] - 1152*Cee[1, 1, 3, 3] - 1152*Cee[2, 2, 3, 3] - 
         1152*Cee[3, 3, 3, 3] - 768*Ceu[1, 1, 1, 1] - 768*Ceu[1, 1, 2, 2] - 
         768*Ceu[2, 2, 1, 1] - 768*Ceu[2, 2, 2, 2] + 1536*Ceu[3, 3, 1, 1] + 
         1536*Ceu[3, 3, 2, 2] - 1152*Ceu[3, 3, 3, 3] + 384*Cld[1, 1, 1, 1] + 
         384*Cld[1, 1, 2, 2] + 384*Cld[1, 1, 3, 3] + 384*Cld[2, 2, 1, 1] + 
         384*Cld[2, 2, 2, 2] + 384*Cld[2, 2, 3, 3] - 290*Cld[3, 3, 1, 1] - 
         290*Cld[3, 3, 2, 2] - 290*Cld[3, 3, 3, 3] - 1152*Cle[1, 1, 3, 3] - 
         1152*Cle[2, 2, 3, 3] - 674*Cle[3, 3, 1, 1] - 674*Cle[3, 3, 2, 2] - 
         1826*Cle[3, 3, 3, 3] - 1348*Cll[1, 1, 3, 3] + 386*Cll[1, 3, 3, 1] - 
         1348*Cll[2, 2, 3, 3] + 386*Cll[2, 3, 3, 2] - 962*Cll[3, 3, 3, 3] - 
         384*Clq1[1, 1, 1, 1] - 384*Clq1[1, 1, 2, 2] - 102*Clq1[1, 1, 3, 3] - 
         384*Clq1[2, 2, 1, 1] - 384*Clq1[2, 2, 2, 2] - 102*Clq1[2, 2, 3, 3] + 
         290*Clq1[3, 3, 1, 1] + 290*Clq1[3, 3, 2, 2] - 154*Clq1[3, 3, 3, 3] - 
         30*Clq3[1, 1, 3, 3] - 30*Clq3[2, 2, 3, 3] - 294*Clq3[3, 3, 1, 1] - 
         294*Clq3[3, 3, 2, 2] + 402*Clq3[3, 3, 3, 3] - 768*Clu[1, 1, 1, 1] - 
         768*Clu[1, 1, 2, 2] - 768*Clu[2, 2, 1, 1] - 768*Clu[2, 2, 2, 2] + 
         580*Clu[3, 3, 1, 1] + 580*Clu[3, 3, 2, 2] - 674*Clu[3, 3, 3, 3] - 
         768*Cqd1[1, 1, 1, 1] - 768*Cqd1[1, 1, 2, 2] - 768*Cqd1[1, 1, 3, 3] - 
         768*Cqd1[2, 2, 1, 1] - 768*Cqd1[2, 2, 2, 2] - 768*Cqd1[2, 2, 3, 3] - 
         63*Cqd1[3, 3, 1, 1] - 63*Cqd1[3, 3, 2, 2] - 63*Cqd1[3, 3, 3, 3] - 
         384*Cqe[1, 1, 1, 1] - 384*Cqe[1, 1, 2, 2] + 768*Cqe[1, 1, 3, 3] - 
         384*Cqe[2, 2, 1, 1] - 384*Cqe[2, 2, 2, 2] + 768*Cqe[2, 2, 3, 3] - 
         102*Cqe[3, 3, 1, 1] - 102*Cqe[3, 3, 2, 2] - 255*Cqe[3, 3, 3, 3] + 
         704*Cqq1[1, 1, 1, 1] + 1536*Cqq1[1, 1, 2, 2] + 
         126*Cqq1[1, 1, 3, 3] - 128*Cqq1[1, 2, 2, 1] - 252*Cqq1[1, 3, 3, 1] + 
         704*Cqq1[2, 2, 2, 2] + 126*Cqq1[2, 2, 3, 3] - 252*Cqq1[2, 3, 3, 2] - 
         86*Cqq1[3, 3, 3, 3] - 192*Cqq3[1, 1, 1, 1] - 450*Cqq3[1, 1, 3, 3] - 
         384*Cqq3[1, 2, 2, 1] - 636*Cqq3[1, 3, 3, 1] - 192*Cqq3[2, 2, 2, 2] - 
         450*Cqq3[2, 2, 3, 3] - 636*Cqq3[2, 3, 3, 2] - 150*Cqq3[3, 3, 3, 3] + 
         1536*Cqu1[1, 1, 1, 1] + 1536*Cqu1[1, 1, 2, 2] - 
         384*Cqu1[1, 1, 3, 3] + 1536*Cqu1[2, 2, 1, 1] + 
         1536*Cqu1[2, 2, 2, 2] - 384*Cqu1[2, 2, 3, 3] + 
         126*Cqu1[3, 3, 1, 1] + 126*Cqu1[3, 3, 2, 2] - 102*Cqu1[3, 3, 3, 3] - 
         1536*Cud1[1, 1, 1, 1] - 1536*Cud1[1, 1, 2, 2] - 
         1536*Cud1[1, 1, 3, 3] - 1536*Cud1[2, 2, 1, 1] - 
         1536*Cud1[2, 2, 2, 2] - 1536*Cud1[2, 2, 3, 3] + 
         384*Cud1[3, 3, 1, 1] + 384*Cud1[3, 3, 2, 2] + 384*Cud1[3, 3, 3, 3] + 
         2560*Cuu[1, 1, 1, 1] + 6144*Cuu[1, 1, 2, 2] - 1536*Cuu[1, 1, 3, 3] - 
         1024*Cuu[1, 2, 2, 1] - 2048*Cuu[1, 3, 3, 1] + 2560*Cuu[2, 2, 2, 2] - 
         1536*Cuu[2, 2, 3, 3] - 2048*Cuu[2, 3, 3, 2]) + 
       6*MT2*(1152*Ceu[3, 3, 3, 3] + 242*Clq1[3, 3, 3, 3] - 
         72*Clq3[1, 1, 3, 3] - 72*Clq3[2, 2, 3, 3] - 242*Clq3[3, 3, 3, 3] + 
         674*Clu[3, 3, 3, 3] - 141*Cqd1[3, 3, 1, 1] - 141*Cqd1[3, 3, 2, 2] - 
         141*Cqd1[3, 3, 3, 3] + 435*Cqe[3, 3, 3, 3] + 282*Cqq1[1, 1, 3, 3] - 
         127*Cqq1[1, 3, 3, 1] + 282*Cqq1[2, 2, 3, 3] - 127*Cqq1[2, 3, 3, 2] + 
         96*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] - 171*Cqq3[1, 3, 3, 1] + 
         90*Cqq3[2, 2, 3, 3] - 171*Cqq3[2, 3, 3, 2] - 140*Cqq3[3, 3, 3, 3] + 
         384*Cqu1[1, 1, 3, 3] + 384*Cqu1[2, 2, 3, 3] + 282*Cqu1[3, 3, 1, 1] + 
         282*Cqu1[3, 3, 2, 2] + 102*Cqu1[3, 3, 3, 3] - 384*Cud1[3, 3, 1, 1] - 
         384*Cud1[3, 3, 2, 2] - 384*Cud1[3, 3, 3, 3] + 1536*Cuu[1, 1, 3, 3] + 
         998*Cuu[1, 3, 3, 1] + 1536*Cuu[2, 2, 3, 3] + 998*Cuu[2, 3, 3, 2])) + 
     4*MW2^2*MZ2^3*(MZ2*(810*Cdd[1, 1, 1, 1] + 1944*Cdd[1, 1, 2, 2] + 
         1944*Cdd[1, 1, 3, 3] - 324*Cdd[1, 2, 2, 1] - 324*Cdd[1, 3, 3, 1] + 
         810*Cdd[2, 2, 2, 2] + 1944*Cdd[2, 2, 3, 3] - 324*Cdd[2, 3, 3, 2] + 
         810*Cdd[3, 3, 3, 3] + 486*Ced[1, 1, 1, 1] + 486*Ced[1, 1, 2, 2] + 
         486*Ced[1, 1, 3, 3] + 486*Ced[2, 2, 1, 1] + 486*Ced[2, 2, 2, 2] + 
         486*Ced[2, 2, 3, 3] - 916*Ced[3, 3, 1, 1] - 916*Ced[3, 3, 2, 2] - 
         916*Ced[3, 3, 3, 3] - 1402*Cee[1, 1, 3, 3] - 1402*Cee[2, 2, 3, 3] - 
         1402*Cee[3, 3, 3, 3] - 972*Ceu[1, 1, 1, 1] - 972*Ceu[1, 1, 2, 2] - 
         972*Ceu[2, 2, 1, 1] - 972*Ceu[2, 2, 2, 2] + 1832*Ceu[3, 3, 1, 1] + 
         1832*Ceu[3, 3, 2, 2] - 1402*Ceu[3, 3, 3, 3] + 486*Cld[1, 1, 1, 1] + 
         486*Cld[1, 1, 2, 2] + 486*Cld[1, 1, 3, 3] + 486*Cld[2, 2, 1, 1] + 
         486*Cld[2, 2, 2, 2] + 486*Cld[2, 2, 3, 3] - 454*Cld[3, 3, 1, 1] - 
         454*Cld[3, 3, 2, 2] - 454*Cld[3, 3, 3, 3] - 1402*Cle[1, 1, 3, 3] - 
         1402*Cle[2, 2, 3, 3] - 940*Cle[3, 3, 1, 1] - 940*Cle[3, 3, 2, 2] - 
         2342*Cle[3, 3, 3, 3] - 720*Cll[1, 1, 2, 2] - 1880*Cll[1, 1, 3, 3] + 
         614*Cll[1, 3, 3, 1] - 1880*Cll[2, 2, 3, 3] + 614*Cll[2, 3, 3, 2] - 
         1266*Cll[3, 3, 3, 3] - 486*Clq1[1, 1, 1, 1] - 486*Clq1[1, 1, 2, 2] - 
         486*Clq1[2, 2, 1, 1] - 486*Clq1[2, 2, 2, 2] + 454*Clq1[3, 3, 1, 1] + 
         454*Clq1[3, 3, 2, 2] - 413*Clq1[3, 3, 3, 3] + 90*Clq3[1, 1, 1, 1] + 
         90*Clq3[1, 1, 2, 2] - 36*Clq3[1, 1, 3, 3] + 90*Clq3[2, 2, 1, 1] + 
         90*Clq3[2, 2, 2, 2] - 36*Clq3[2, 2, 3, 3] - 774*Clq3[3, 3, 1, 1] - 
         774*Clq3[3, 3, 2, 2] + 453*Clq3[3, 3, 3, 3] - 972*Clu[1, 1, 1, 1] - 
         972*Clu[1, 1, 2, 2] - 972*Clu[2, 2, 1, 1] - 972*Clu[2, 2, 2, 2] + 
         908*Clu[3, 3, 1, 1] + 908*Clu[3, 3, 2, 2] - 940*Clu[3, 3, 3, 3] - 
         972*Cqd1[1, 1, 1, 1] - 972*Cqd1[1, 1, 2, 2] - 972*Cqd1[1, 1, 3, 3] - 
         972*Cqd1[2, 2, 1, 1] - 972*Cqd1[2, 2, 2, 2] - 972*Cqd1[2, 2, 3, 3] + 
         243*Cqd1[3, 3, 1, 1] + 243*Cqd1[3, 3, 2, 2] + 243*Cqd1[3, 3, 3, 3] - 
         486*Cqe[1, 1, 1, 1] - 486*Cqe[1, 1, 2, 2] + 916*Cqe[1, 1, 3, 3] - 
         486*Cqe[2, 2, 1, 1] - 486*Cqe[2, 2, 2, 2] + 916*Cqe[2, 2, 3, 3] - 
         725*Cqe[3, 3, 3, 3] + 846*Cqq1[1, 1, 1, 1] + 1944*Cqq1[1, 1, 2, 2] - 
         486*Cqq1[1, 1, 3, 3] - 252*Cqq1[1, 2, 2, 1] - 540*Cqq1[1, 3, 3, 1] + 
         846*Cqq1[2, 2, 2, 2] - 486*Cqq1[2, 2, 3, 3] - 540*Cqq1[2, 3, 3, 2] - 
         144*Cqq1[3, 3, 3, 3] + 342*Cqq3[1, 1, 1, 1] + 
         1080*Cqq3[1, 1, 2, 2] - 810*Cqq3[1, 1, 3, 3] - 
         396*Cqq3[1, 2, 2, 1] - 756*Cqq3[1, 3, 3, 1] + 342*Cqq3[2, 2, 2, 2] - 
         810*Cqq3[2, 2, 3, 3] - 756*Cqq3[2, 3, 3, 2] - 180*Cqq3[3, 3, 3, 3] + 
         1944*Cqu1[1, 1, 1, 1] + 1944*Cqu1[1, 1, 2, 2] - 
         486*Cqu1[1, 1, 3, 3] + 1944*Cqu1[2, 2, 1, 1] + 
         1944*Cqu1[2, 2, 2, 2] - 486*Cqu1[2, 2, 3, 3] - 
         486*Cqu1[3, 3, 1, 1] - 486*Cqu1[3, 3, 2, 2] - 
         1944*Cud1[1, 1, 1, 1] - 1944*Cud1[1, 1, 2, 2] - 
         1944*Cud1[1, 1, 3, 3] - 1944*Cud1[2, 2, 1, 1] - 
         1944*Cud1[2, 2, 2, 2] - 1944*Cud1[2, 2, 3, 3] + 
         486*Cud1[3, 3, 1, 1] + 486*Cud1[3, 3, 2, 2] + 486*Cud1[3, 3, 3, 3] + 
         3240*Cuu[1, 1, 1, 1] + 7776*Cuu[1, 1, 2, 2] - 1944*Cuu[1, 1, 3, 3] - 
         1296*Cuu[1, 2, 2, 1] - 2592*Cuu[1, 3, 3, 1] + 3240*Cuu[2, 2, 2, 2] - 
         1944*Cuu[2, 2, 3, 3] - 2592*Cuu[2, 3, 3, 2]) + 
       6*MT2*(1402*Ceu[3, 3, 3, 3] + 451*Clq1[3, 3, 3, 3] - 
         9*Clq3[1, 1, 3, 3] - 9*Clq3[2, 2, 3, 3] - 451*Clq3[3, 3, 3, 3] + 
         940*Clu[3, 3, 3, 3] - 243*Cqd1[3, 3, 1, 1] - 243*Cqd1[3, 3, 2, 2] - 
         243*Cqd1[3, 3, 3, 3] + 709*Cqe[3, 3, 3, 3] + 486*Cqq1[1, 1, 3, 3] - 
         126*Cqq1[1, 3, 3, 1] + 486*Cqq1[2, 2, 3, 3] - 126*Cqq1[2, 3, 3, 2] + 
         54*Cqq1[3, 3, 3, 3] + 378*Cqq3[1, 1, 3, 3] - 36*Cqq3[1, 3, 3, 1] + 
         378*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 36*Cqq3[3, 3, 3, 3] + 
         486*Cqu1[1, 1, 3, 3] + 486*Cqu1[2, 2, 3, 3] + 486*Cqu1[3, 3, 1, 1] + 
         486*Cqu1[3, 3, 2, 2] - 486*Cud1[3, 3, 1, 1] - 486*Cud1[3, 3, 2, 2] - 
         486*Cud1[3, 3, 3, 3] + 1944*Cuu[1, 1, 3, 3] + 1134*Cuu[1, 3, 3, 1] + 
         1944*Cuu[2, 2, 3, 3] + 1134*Cuu[2, 3, 3, 2])) - 
     8*MW2^3*MZ2^2*(2*MZ2*(255*Cdd[1, 1, 1, 1] + 612*Cdd[1, 1, 2, 2] + 
         612*Cdd[1, 1, 3, 3] - 102*Cdd[1, 2, 2, 1] - 102*Cdd[1, 3, 3, 1] + 
         255*Cdd[2, 2, 2, 2] + 612*Cdd[2, 2, 3, 3] - 102*Cdd[2, 3, 3, 2] + 
         255*Cdd[3, 3, 3, 3] + 153*Ced[1, 1, 1, 1] + 153*Ced[1, 1, 2, 2] + 
         153*Ced[1, 1, 3, 3] + 153*Ced[2, 2, 1, 1] + 153*Ced[2, 2, 2, 2] + 
         153*Ced[2, 2, 3, 3] - 302*Ced[3, 3, 1, 1] - 302*Ced[3, 3, 2, 2] - 
         302*Ced[3, 3, 3, 3] - 455*Cee[1, 1, 3, 3] - 455*Cee[2, 2, 3, 3] - 
         455*Cee[3, 3, 3, 3] - 306*Ceu[1, 1, 1, 1] - 306*Ceu[1, 1, 2, 2] - 
         306*Ceu[2, 2, 1, 1] - 306*Ceu[2, 2, 2, 2] + 604*Ceu[3, 3, 1, 1] + 
         604*Ceu[3, 3, 2, 2] - 455*Ceu[3, 3, 3, 3] + 153*Cld[1, 1, 1, 1] + 
         153*Cld[1, 1, 2, 2] + 153*Cld[1, 1, 3, 3] + 153*Cld[2, 2, 1, 1] + 
         153*Cld[2, 2, 2, 2] + 153*Cld[2, 2, 3, 3] - 190*Cld[3, 3, 1, 1] - 
         190*Cld[3, 3, 2, 2] - 190*Cld[3, 3, 3, 3] - 455*Cle[1, 1, 3, 3] - 
         455*Cle[2, 2, 3, 3] - 343*Cle[3, 3, 1, 1] - 343*Cle[3, 3, 2, 2] - 
         798*Cle[3, 3, 3, 3] - 45*Cll[1, 1, 2, 2] - 686*Cll[1, 1, 3, 3] + 
         253*Cll[1, 3, 3, 1] - 686*Cll[2, 2, 3, 3] + 253*Cll[2, 3, 3, 2] - 
         433*Cll[3, 3, 3, 3] - 153*Clq1[1, 1, 1, 1] - 153*Clq1[1, 1, 2, 2] + 
         45*Clq1[1, 1, 3, 3] - 153*Clq1[2, 2, 1, 1] - 153*Clq1[2, 2, 2, 2] + 
         45*Clq1[2, 2, 3, 3] + 190*Clq1[3, 3, 1, 1] + 190*Clq1[3, 3, 2, 2] - 
         236*Clq1[3, 3, 3, 3] + 99*Clq3[1, 1, 1, 1] + 99*Clq3[1, 1, 2, 2] + 
         9*Clq3[1, 1, 3, 3] + 99*Clq3[2, 2, 1, 1] + 99*Clq3[2, 2, 2, 2] + 
         9*Clq3[2, 2, 3, 3] - 390*Clq3[3, 3, 1, 1] - 390*Clq3[3, 3, 2, 2] + 
         144*Clq3[3, 3, 3, 3] - 306*Clu[1, 1, 1, 1] - 306*Clu[1, 1, 2, 2] - 
         306*Clu[2, 2, 1, 1] - 306*Clu[2, 2, 2, 2] + 380*Clu[3, 3, 1, 1] + 
         380*Clu[3, 3, 2, 2] - 343*Clu[3, 3, 3, 3] - 306*Cqd1[1, 1, 1, 1] - 
         306*Cqd1[1, 1, 2, 2] - 306*Cqd1[1, 1, 3, 3] - 306*Cqd1[2, 2, 1, 1] - 
         306*Cqd1[2, 2, 2, 2] - 306*Cqd1[2, 2, 3, 3] + 189*Cqd1[3, 3, 1, 1] + 
         189*Cqd1[3, 3, 2, 2] + 189*Cqd1[3, 3, 3, 3] - 153*Cqe[1, 1, 1, 1] - 
         153*Cqe[1, 1, 2, 2] + 302*Cqe[1, 1, 3, 3] - 153*Cqe[2, 2, 1, 1] - 
         153*Cqe[2, 2, 2, 2] + 302*Cqe[2, 2, 3, 3] + 45*Cqe[3, 3, 1, 1] + 
         45*Cqe[3, 3, 2, 2] - 361*Cqe[3, 3, 3, 3] + 231*Cqq1[1, 1, 1, 1] + 
         612*Cqq1[1, 1, 2, 2] - 378*Cqq1[1, 1, 3, 3] - 150*Cqq1[1, 2, 2, 1] - 
         306*Cqq1[1, 3, 3, 1] + 231*Cqq1[2, 2, 2, 2] - 378*Cqq1[2, 2, 3, 3] - 
         306*Cqq1[2, 3, 3, 2] + 21*Cqq1[3, 3, 3, 3] + 567*Cqq3[1, 1, 1, 1] + 
         1188*Cqq3[1, 1, 2, 2] - 162*Cqq3[1, 1, 3, 3] - 54*Cqq3[1, 2, 2, 1] - 
         162*Cqq3[1, 3, 3, 1] + 567*Cqq3[2, 2, 2, 2] - 162*Cqq3[2, 2, 3, 3] - 
         162*Cqq3[2, 3, 3, 2] + 45*Cqq3[3, 3, 3, 3] + 612*Cqu1[1, 1, 1, 1] + 
         612*Cqu1[1, 1, 2, 2] - 153*Cqu1[1, 1, 3, 3] + 612*Cqu1[2, 2, 1, 1] + 
         612*Cqu1[2, 2, 2, 2] - 153*Cqu1[2, 2, 3, 3] - 378*Cqu1[3, 3, 1, 1] - 
         378*Cqu1[3, 3, 2, 2] + 45*Cqu1[3, 3, 3, 3] - 612*Cud1[1, 1, 1, 1] - 
         612*Cud1[1, 1, 2, 2] - 612*Cud1[1, 1, 3, 3] - 612*Cud1[2, 2, 1, 1] - 
         612*Cud1[2, 2, 2, 2] - 612*Cud1[2, 2, 3, 3] + 153*Cud1[3, 3, 1, 1] + 
         153*Cud1[3, 3, 2, 2] + 153*Cud1[3, 3, 3, 3] + 1020*Cuu[1, 1, 1, 1] + 
         2448*Cuu[1, 1, 2, 2] - 612*Cuu[1, 1, 3, 3] - 408*Cuu[1, 2, 2, 1] - 
         816*Cuu[1, 3, 3, 1] + 1020*Cuu[2, 2, 2, 2] - 612*Cuu[2, 2, 3, 3] - 
         816*Cuu[2, 3, 3, 2]) + 3*MT2*(1820*Ceu[3, 3, 3, 3] + 
         832*Clq1[3, 3, 3, 3] + 117*Clq3[1, 1, 3, 3] + 117*Clq3[2, 2, 3, 3] - 
         832*Clq3[3, 3, 3, 3] + 1372*Clu[3, 3, 3, 3] - 396*Cqd1[3, 3, 1, 1] - 
         396*Cqd1[3, 3, 2, 2] - 396*Cqd1[3, 3, 3, 3] + 1148*Cqe[3, 3, 3, 3] + 
         792*Cqq1[1, 1, 3, 3] - 12*Cqq1[1, 3, 3, 1] + 792*Cqq1[2, 2, 3, 3] - 
         12*Cqq1[2, 3, 3, 2] - 144*Cqq1[3, 3, 3, 3] + 1080*Cqq3[1, 1, 3, 3] + 
         108*Cqq3[1, 3, 3, 1] + 1080*Cqq3[2, 2, 3, 3] + 
         108*Cqq3[2, 3, 3, 2] + 264*Cqq3[3, 3, 3, 3] + 612*Cqu1[1, 1, 3, 3] + 
         612*Cqu1[2, 2, 3, 3] + 792*Cqu1[3, 3, 1, 1] + 792*Cqu1[3, 3, 2, 2] - 
         180*Cqu1[3, 3, 3, 3] - 612*Cud1[3, 3, 1, 1] - 612*Cud1[3, 3, 2, 2] - 
         612*Cud1[3, 3, 3, 3] + 2448*Cuu[1, 1, 3, 3] + 1248*Cuu[1, 3, 3, 1] + 
         2448*Cuu[2, 2, 3, 3] + 1248*Cuu[2, 3, 3, 2])))/
    (108*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW2*(2*MW2 + MZ2)*(512*MT2*MW*MW2*(5*MW2 - 4*MZ2)*MZ2^2*SW2^2*
       CuB[3, 3] - 512*MW*MW2^2*(5*MW2 - 4*MZ2)*MZ2^2*SW2^2*CuB[3, 3] + 
      MW2*MZ*(-1504*MW2^4 + 5200*MW2^3*MZ2 - 5492*MW2^2*MZ2^2 + 
        1916*MW2*MZ2^3 - 45*MZ2^4)*SW*CuW[3, 3] + 
      MT2*MZ*(1696*MW2^4 - 5488*MW2^3*MZ2 + 5564*MW2^2*MZ2^2 - 
        1844*MW2*MZ2^3 + 15*MZ2^4)*SW*CuW[3, 3]))/(12*Sqrt[2]*MW*(MT2 - MW2)*
     MZ*(2*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*(-256*MW2^4*(5*MW2 - 4*MZ2)*MZ2^3*
       SW2^2*(MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 
      6*MT2^3*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 5*MZ2^3)*
       (MW*MZ2^2*SW2*CuB[3, 3] + 2*MW2^2*MZ*SW*CuW[3, 3]) + 
      2*MT2*MW2^2*(2*MW*MZ2*(640*MW2^4 - 15*MZ2^4*SW2 + 
          16*MW2^3*MZ2*(-112 + 3*SW2) - 32*MW2^2*MZ2^2*(-52 + 3*SW2) + 
          2*MW2*MZ2^3*(-256 + 33*SW2))*CuB[3, 3] + 
        MZ*(96*MW2^5 + 1168*MW2^4*MZ2 - 3548*MW2^3*MZ2^2 + 3280*MW2^2*MZ2^3 - 
          961*MW2*MZ2^4 - 20*MZ2^5)*SW*CuW[3, 3]) + 
      MT2^2*MW2*(2*MW*MZ2*(-640*MW2^4 + 2*MW2*MZ2^3*(256 - 99*SW2) + 
          45*MZ2^4*SW2 - 16*MW2^3*MZ2*(-112 + 9*SW2) + 32*MW2^2*MZ2^2*
           (-52 + 9*SW2))*CuB[3, 3] + MZ*(-384*MW2^5 - 576*MW2^4*MZ2 + 
          3104*MW2^3*MZ2^2 - 3136*MW2^2*MZ2^3 + 934*MW2*MZ2^4 + 25*MZ2^5)*SW*
         CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(3*MT2*(32*MW2^4 - 48*MW2^3*MZ2 + 
        12*MW2^2*MZ2^2 + 12*MW2*MZ2^3 - 5*MZ2^4)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + 
        MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(MW*MZ2*(1920*MW2^5 + 16*MW2^4*MZ2*(-435 + 52*SW2) + 
          3*MZ2^5*(-125 + 147*SW2) - 16*MW2^3*MZ2^2*(-630 + 229*SW2) - 
          7*MW2*MZ2^4*(-375 + 374*SW2) + 10*MW2^2*MZ2^3*(-729 + 500*SW2))*
         CuB[3, 3] + MZ*(-384*MW2^6 + 1536*MW2^5*MZ2 - 2384*MW2^4*MZ2^2 + 
          1336*MW2^3*MZ2^3 + 144*MW2^2*MZ2^4 - 418*MW2*MZ2^5 + 125*MZ2^6)*SW*
         CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*(-2*MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))


==> anc/Rtau_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (9*MT2^2*MZ2*(5984*MW2^4 - 8240*MW2^3*MZ2 + 100*MW2^2*MZ2^2 + 
     2408*MW2*MZ2^3 - 225*MZ2^4) + 4*MW2*(MW2*MZ2^5*(240369 - 27808*Pi^2) + 
     1168*MZ2^6*(-33 + 4*Pi^2) + 512*MW2^6*(-363 + 32*Pi^2) - 
     160*MW2^5*MZ2*(-4623 + 424*Pi^2) + 32*MW2^4*MZ2^2*(-38541 + 3818*Pi^2) + 
     14*MW2^2*MZ2^4*(-47667 + 5456*Pi^2) - 8*MW2^3*MZ2^3*
      (-143115 + 15496*Pi^2)) + MT2*(16*MW2^4*MZ2^2*(313125 - 30544*Pi^2) + 
     16*MW2^2*MZ2^4*(165399 - 19096*Pi^2) - 4672*MZ2^6*(-33 + 4*Pi^2) - 
     2048*MW2^6*(-363 + 32*Pi^2) + 160*MW2^5*MZ2*(-18861 + 1696*Pi^2) + 
     MW2*MZ2^5*(-960261 + 111232*Pi^2) + 4*MW2^3*MZ2^3*
      (-1144335 + 123968*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MH2^2*(-10*MW2^3 + 13*MW2^2*MZ2 + MW2*MZ2^2 - 4*MZ2^3)*
   B0i[bb0, 0, 0, MH2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (MT2*(2*MW2 + MZ2)*
   (6*MT2^3*(16*MW2^3 - 16*MW2^2*MZ2 + 78*MW2*MZ2^2 - 59*MZ2^3) + 
    MT2^2*MZ2*(1328*MW2^3 - 3312*MW2^2*MZ2 + 1786*MW2*MZ2^2 + 15*MZ2^3) + 
    4*MW2^2*(48*MW2^4 + 368*MW2^3*MZ2 - 678*MW2^2*MZ2^2 + 259*MW2*MZ2^3 + 
      30*MZ2^4) - 2*MT2*MW2*(144*MW2^4 + 1280*MW2^3*MZ2 - 2706*MW2^2*MZ2^2 + 
      1243*MW2*MZ2^3 + 45*MZ2^4))*B0i[bb0, 0, 0, MT2])/
  (72*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (CW2*(6*MT2^3*(2*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
    16*MW2^2*MZ2*(-40*MW2^4 + 154*MW2^3*MZ2 + MZ2^3*(-4*MH2 + 23*MZ2) + 
      MW2^2*MZ2*(10*MH2 + 179*MZ2) - MW2*MZ2^2*(3*MH2 + 259*MZ2)) - 
    4*MT2^2*(96*MW2^5 - 112*MW2^4*MZ2 + 508*MW2^3*MZ2^2 + 
      40*MW2^2*MZ2^2*(MH2 + 17*MZ2) + MZ2^4*(-16*MH2 + 107*MZ2) - 
      MW2*MZ2^3*(12*MH2 + 997*MZ2)) + MT2*MW2*(192*MW2^5 - 704*MW2^4*MZ2 + 
      4472*MW2^3*MZ2^2 + MZ2^4*(-128*MH2 + 841*MZ2) + 
      4*MW2^2*MZ2^2*(80*MH2 + 1339*MZ2) - 2*MW2*MZ2^3*(48*MH2 + 4045*MZ2)))*
   B0i[bb0, 0, 0, MW2])/(72*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
   Pi^2*VALPHA^2) - ((-1536*MW2^6 + 672*MW2^5*MZ2 + 1360*MW2^4*MZ2^2 + 
    32*MZ2^6 + MW2*MZ2^4*(32*MH2 + 19*MZ2) + 24*MW2^2*MZ2^3*(MH2 + 57*MZ2) - 
    20*MW2^3*MZ2^2*(4*MH2 + 119*MZ2))*B0i[bb0, 0, 0, MZ2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (4*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
   B0i[bb0, MW2, 0, MT2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) - (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
   (10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, MW2, MH2, MW2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*(480*MW2^5 + 536*MW2^4*MZ2 - 556*MW2^3*MZ2^2 - 234*MW2^2*MZ2^3 + 
    67*MW2*MZ2^4 + 4*MZ2^5)*B0i[bb0, MW2, MW2, MZ2])/
  (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (2*MW2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
   B0i[bb0, MZ2, MH2, MZ2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
   VALPHA^2) + 
 ((2*MW2 + MZ2)*(-12*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 
      5*MZ2^3) + MW2*(192*MW2^4 - 48*MW2^3*MZ2 + 8*MW2^2*MZ2^2 - 
      78*MW2*MZ2^3 + 19*MZ2^4) + MT2*(-96*MW2^4 + 688*MW2^3*MZ2 - 
      1260*MW2^2*MZ2^2 + 572*MW2*MZ2^3 + 30*MZ2^4))*B0i[bb0, MZ2, MT2, MT2])/
  (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(18*MT2^2*(16*MW2^3 - 32*MW2^2*MZ2 + 22*MW2*MZ2^2 - 
      5*MZ2^3) + 9*MT2*(32*MW2^4 - 16*MW2^3*MZ2 - 36*MW2^2*MZ2^2 + 
      32*MW2*MZ2^3 - 5*MZ2^4) - 16*MW2*(120*MW2^4 + 164*MW2^3*MZ2 - 
      98*MW2^2*MZ2^2 - 83*MW2*MZ2^3 - 4*MZ2^4))*B0i[bb0, MZ2, MW2, MW2])/
  (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 (MW2^3*(112*MW2^4 + 64*MW2^3*MZ2 - 330*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 
    98*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA^2) + 
 (CW2*(MW2 + MZ2)^2*(256*MW2^4 - 496*MW2^3*MZ2 + 304*MW2^2*MZ2^2 - 
    102*MW2*MZ2^3 + 29*MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA^2) + 
 ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
     (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
    4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA^2) + 
 ((4*CWw*MW*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA) + 
   (CWw*MW*MW2^2*(2*MW2 + MZ2)*(-16*MW2*(5*MW2^2 - 14*MW2*MZ2 + 8*MZ2^2) + 
      MT2*(56*MW2^2 - 188*MW2*MZ2 + 113*MZ2^2))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (16*CWw*MW*MW2*MZ2^2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*B0i[bb0, 0, 0, MZ2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (16*CWw*MW*MW2*MZ2*(40*MW2^3 - 22*MW2^2*MZ2 - 13*MW2*MZ2^2 + 4*MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     VALPHA) - (8*CWw*MW*MW2*(20*MW2^4 + 44*MW2^3*MZ2 - 33*MW2^2*MZ2^2 - 
      17*MW2*MZ2^3 + 4*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*VALPHA) + 
   (CWw*MW*MW2^3*(112*MW2^3 - 160*MW2^2*MZ2 - 10*MW2*MZ2^2 + 49*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*VALPHA) + (3*CWw*MW*MW2*(2*MW2 + MZ2)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHA))*Class[1] + 
 (16*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*VALPHA^2*Class[3])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (-1/2592*(CHD*(3*MT2^2*(327680*MW2^8 - 1265920*MW2^7*MZ2 + 
          1496192*MW2^6*MZ2^2 + 98496*MW2^5*MZ2^3 - 1472144*MW2^4*MZ2^4 + 
          994468*MW2^3*MZ2^5 - 143168*MW2^2*MZ2^6 - 37035*MW2*MZ2^7 + 
          1350*MZ2^8) + 4*MW2*(387072*MW2^9 + 5840*MZ2^9*(-33 + 4*Pi^2) + 
          512*MW2^8*MZ2*(-817 + 36*Pi^2) - 512*MW2^7*MZ2^2*
           (2341 + 436*Pi^2) + 32*MW2*MZ2^7*(90*MH2 + 55257*MZ2 - 
            6716*MZ2*Pi^2) + 160*MW2^6*MZ2^2*(72*MH2 - 1253*MZ2 + 
            5608*MZ2*Pi^2) - 64*MW2^5*MZ2^3*(504*MH2 - 146811*MZ2 + 
            29230*MZ2*Pi^2) + 4*MW2^4*MZ2^4*(7128*MH2 - 4480963*MZ2 + 
            581568*MZ2*Pi^2) + MW2^2*MZ2^6*(-7632*MH2 - 7249153*MZ2 + 
            835648*MZ2*Pi^2) - 2*MW2^3*MZ2^5*(1512*MH2 - 7815343*MZ2 + 
            896064*MZ2*Pi^2)) + MT2*(-2531328*MW2^9 - 23360*MZ2^9*
           (-33 + 4*Pi^2) - 256*MW2^8*MZ2*(-21533 + 288*Pi^2) + 
          128*MW2^7*MZ2^2*(2551 + 6976*Pi^2) + MW2^2*MZ2^6*
           (30528*MH2 + 29137687*MZ2 - 3342592*MZ2*Pi^2) - 
          64*MW2^6*MZ2^2*(720*MH2 - 3863*MZ2 + 56080*MZ2*Pi^2) + 
          2*MW2*MZ2^7*(-5760*MH2 - 3538473*MZ2 + 429824*MZ2*Pi^2) + 
          16*MW2^3*MZ2^5*(756*MH2 - 3885323*MZ2 + 448032*MZ2*Pi^2) + 
          16*MW2^5*MZ2^3*(8064*MH2 - 2054643*MZ2 + 467680*MZ2*Pi^2) - 
          4*MW2^4*MZ2^4*(28512*MH2 - 17164879*MZ2 + 2326272*MZ2*Pi^2))) + 
      1536*CHbox*(MT2 - MW2)*MW2*MZ2^4*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)/
     ((MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (16*Alfas*CHD*MW2*MZ2*(-10*MW2^2 + 3*MW2*MZ2 + 4*MZ2^2)*QCD*VALPHA^2)/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MH2*(-4*CHbox*MH2*(80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 
        21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*MZ2*(MH2*(136*MW2^4 - 372*MW2^3*MZ2 + 291*MW2^2*MZ2^2 - 
          38*MW2*MZ2^3 - 20*MZ2^4) + 12*MW2*(80*MW2^4 - 144*MW2^3*MZ2 + 
          54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)))*B0i[bb0, 0, 0, MH2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (CHD*(4*MT2^2*MW2^2*(78464*MW2^7 - 335232*MW2^6*MZ2 + 456192*MW2^5*MZ2^2 - 
        73688*MW2^4*MZ2^3 - 330170*MW2^3*MZ2^4 + 247791*MW2^2*MZ2^5 - 
        31485*MW2*MZ2^6 - 12115*MZ2^7) + 
      18*MT2^4*(256*MW2^7 + 512*MW2^6*MZ2 - 2944*MW2^5*MZ2^2 + 
        6992*MW2^4*MZ2^3 - 9396*MW2^3*MZ2^4 + 4914*MW2^2*MZ2^5 + 
        390*MW2*MZ2^6 - 715*MZ2^7) - 4*MT2*MW2^3*(38656*MW2^7 - 
        202368*MW2^6*MZ2 + 350016*MW2^5*MZ2^2 - 196624*MW2^4*MZ2^3 - 
        80188*MW2^3*MZ2^4 + 128772*MW2^2*MZ2^5 - 39657*MW2*MZ2^6 + 
        1150*MZ2^7) + MT2^3*MW2*(-163840*MW2^7 + 611072*MW2^6*MZ2 - 
        679552*MW2^5*MZ2^2 - 228672*MW2^4*MZ2^3 + 993616*MW2^3*MZ2^4 - 
        606044*MW2^2*MZ2^5 + 23056*MW2*MZ2^6 + 50445*MZ2^7) - 
      1024*MW2^4*MZ2^3*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (432*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*(-64*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (80*MW2^5 - 224*MW2^4*MZ2 + 198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 
        53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-6*MT2^3*(256*MW2^7 + 512*MW2^6*MZ2 - 2944*MW2^5*MZ2^2 + 
          3536*MW2^4*MZ2^3 - 1140*MW2^3*MZ2^4 - 606*MW2^2*MZ2^5 + 
          470*MW2*MZ2^6 - 75*MZ2^7) + 8*MT2^2*(8064*MW2^8 - 27392*MW2^7*MZ2 + 
          20384*MW2^6*MZ2^2 - 40*MZ2^7*(MH2 + 3*MZ2) + 8*MW2^5*MZ2^2*
           (20*MH2 + 4273*MZ2) - MW2*MZ2^6*(116*MH2 + 5153*MZ2) + 
          MW2^2*MZ2^5*(648*MH2 + 7343*MZ2) + 3*MW2^3*MZ2^4*
           (-212*MH2 + 8797*MZ2) - 2*MW2^4*MZ2^3*(8*MH2 + 31837*MZ2)) + 
        MT2*MW2*(-124416*MW2^8 + 448256*MW2^7*MZ2 - 378752*MW2^6*MZ2^2 + 
          24*MW2^3*(424*MH2 - 18089*MZ2)*MZ2^4 + 640*MZ2^7*(MH2 + 3*MZ2) - 
          8*MW2^2*MZ2^5*(1296*MH2 + 13795*MZ2) - 32*MW2^5*MZ2^2*
           (80*MH2 + 15253*MZ2) + MW2*MZ2^6*(1856*MH2 + 81653*MZ2) + 
          8*MW2^4*MZ2^3*(32*MH2 + 125461*MZ2)) - 16*MW2^2*MZ2*
         (3840*MW2^7 - 10432*MW2^6*MZ2 + 1872*MW2^5*MZ2^2 + 
          6*MW2^3*(12*MH2 - 2471*MZ2)*MZ2^3 + 20*MZ2^6*(MH2 + 3*MZ2) - 
          3*MW2^2*MZ2^4*(82*MH2 + 311*MZ2) + 8*MW2^4*MZ2^2*
           (10*MH2 + 2189*MZ2) + MW2*MZ2^5*(78*MH2 + 2719*MZ2))*SW2))*
     B0i[bb0, 0, 0, MW2])/(144*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   ((32*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(80*MW2^5 - 224*MW2^4*MZ2 + 
        198*MW2^3*MZ2^2 - 21*MW2^2*MZ2^3 - 53*MW2*MZ2^4 + 20*MZ2^5) + 
      CHD*(-12288*MW2^9 + 10752*MW2^8*MZ2 + 20736*MW2^7*MZ2^2 - 
        19136*MW2^6*MZ2^3 + MW2^2*(40*MH2 - 6003*MZ2)*MZ2^6 + 480*MZ2^9 + 
        64*MW2*MZ2^7*(5*MH2 + 44*MZ2) - 48*MW2^5*MZ2^3*(36*MH2 + 275*MZ2) + 
        32*MW2^4*MZ2^4*(129*MH2 + 712*MZ2) - 2*MW2^3*MZ2^5*
         (1380*MH2 + 3403*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (2*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2^2*(216*MW2^3 - 300*MW2^2*MZ2 + 
      45*MW2*MZ2^2 + 40*MZ2^3)*B0i[bb0, MW2, 0, MT2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (2*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*
     (2*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4) - CHD*(40*MW2^4 + 36*MW2^3*MZ2 - 123*MW2^2*MZ2^2 + 
        39*MW2*MZ2^3 + 10*MZ2^4))*B0i[bb0, MW2, MH2, MW2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*CHD*(1920*MW2^7 - 5920*MW2^6*MZ2 - 4384*MW2^5*MZ2^2 + 
      14588*MW2^4*MZ2^3 - 4500*MW2^3*MZ2^4 - 2121*MW2^2*MZ2^5 + 
      486*MW2*MZ2^6 + 30*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (-(CHD*MZ2*(216*MW2^3 - 300*MW2^2*MZ2 + 45*MW2*MZ2^2 + 40*MZ2^3)) + 
      4*CHbox*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 
        20*MZ2^4))*B0i[bb0, MZ2, MH2, MZ2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (CHD*MW2*(MT2*(-86528*MW2^7 + 306688*MW2^6*MZ2 - 399104*MW2^5*MZ2^2 + 
        116640*MW2^4*MZ2^3 + 219032*MW2^3*MZ2^4 - 209116*MW2^2*MZ2^5 + 
        50246*MW2*MZ2^6 + 1980*MZ2^7) + MW2*(9216*MW2^7 - 36352*MW2^6*MZ2 + 
        111872*MW2^5*MZ2^2 - 163840*MW2^4*MZ2^3 + 74304*MW2^3*MZ2^4 + 
        33304*MW2^2*MZ2^5 - 35042*MW2*MZ2^6 + 6943*MZ2^7) - 
      72*MT2^2*MZ2^2*(64*MW2^4 - 32*MW2^3*MZ2 - 144*MW2^2*MZ2^2 + 
        172*MW2*MZ2^3 - 55*MZ2^4)*SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    (216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*(18*MT2^2*(256*MW2^7 - 256*MW2^6*MZ2 - 1024*MW2^5*MZ2^2 + 
        2320*MW2^4*MZ2^3 - 1828*MW2^3*MZ2^4 + 550*MW2^2*MZ2^5 + 
        10*MW2*MZ2^6 - 25*MZ2^7) + 16*MW2^2*(1920*MW2^7 - 9280*MW2^6*MZ2 - 
        720*MW2^5*MZ2^2 + 24816*MW2^4*MZ2^3 - 15368*MW2^3*MZ2^4 - 
        5820*MW2^2*MZ2^5 + 4221*MW2*MZ2^6 + 231*MZ2^7) + 
      9*MT2*(512*MW2^8 + 256*MW2^7*MZ2 - 2560*MW2^6*MZ2^2 + 
        1440*MW2^5*MZ2^3 + 2216*MW2^4*MZ2^4 - 2608*MW2^3*MZ2^5 + 
        730*MW2^2*MZ2^6 + 60*MW2*MZ2^7 - 25*MZ2^8))*B0i[bb0, MZ2, MW2, MW2])/
    (144*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*MW2^3*(896*MW2^7 + 576*MW2^6*MZ2 - 5760*MW2^5*MZ2^2 + 
      952*MW2^4*MZ2^3 + 10514*MW2^3*MZ2^4 - 8916*MW2^2*MZ2^5 + 
      1221*MW2*MZ2^6 + 490*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (6*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (CHD*(16*MW2^4 + 16*MW2^3*MZ2 - 54*MW2^2*MZ2^2 + 20*MW2*MZ2^3 + 5*MZ2^4)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(8*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (CHD*MW2^2*(MW2 + MZ2)^2*(2048*MW2^6 - 4864*MW2^5*MZ2 + 1280*MW2^4*MZ2^2 + 
      4256*MW2^3*MZ2^3 - 2904*MW2^2*MZ2^4 - 156*MW2*MZ2^5 + 331*MZ2^6)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (12*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (CHD*MW2*(-2*MW2*(MW2 + MZ2)^2*(64*MW2^4 + 32*MW2^3*MZ2 - 
        200*MW2^2*MZ2^2 + 120*MW2*MZ2^3 - 7*MZ2^4) + 
      MT2^2*MZ2*(-256*MW2^4 + 64*MW2^3*MZ2 + 440*MW2^2*MZ2^2 - 
        282*MW2*MZ2^3 + 7*MZ2^4) + 4*MT2*MW2*(48*MW2^5 + 80*MW2^4*MZ2 - 
        98*MW2^3*MZ2^2 - 64*MW2^2*MZ2^3 + 15*MW2*MZ2^4 + 37*MZ2^5) - 
      8*MT2^3*MZ2^2*(8*MW2^2 + 8*MW2*MZ2 - 11*MZ2^2)*SW2^2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (24*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2))*Class[3] + 
 (32*CHWB*CW*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*VALPHA^2*
   Class[4])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW) + 
 (-1/648*(CHWB*CW2*(3*MT2^2*(163840*MW2^7 - 725248*MW2^6*MZ2 + 
         1082048*MW2^5*MZ2^2 - 394304*MW2^4*MZ2^3 - 515704*MW2^3*MZ2^4 + 
         531280*MW2^2*MZ2^5 - 144368*MW2*MZ2^6 + 2375*MZ2^7) - 
       4*MW2*(-248832*MW2^8 + 128*MW2^7*MZ2*(-1933 + 440*Pi^2) - 
         64*MW2^6*MZ2^2*(-57097 + 4032*Pi^2) + 4*MZ2^7*(360*MH2 - 16167*MZ2 + 
           2476*MZ2*Pi^2) - 64*MW2^4*MZ2^3*(252*MH2 - 104919*MZ2 + 
           7237*MZ2*Pi^2) + 32*MW2^5*MZ2^2*(180*MH2 - 237877*MZ2 + 
           15252*MZ2*Pi^2) + MW2^2*MZ2^5*(-1512*MH2 - 483673*MZ2 + 
           16608*MZ2*Pi^2) - 2*MW2*MZ2^6*(1908*MH2 - 226063*MZ2 + 
           20664*MZ2*Pi^2) + 2*MW2^3*MZ2^4*(7128*MH2 - 1081799*MZ2 + 
           95824*MZ2*Pi^2)) + MT2*(-1486848*MW2^8 + 1280*MW2^7*MZ2*
          (959 + 176*Pi^2) - 64*MW2^6*MZ2^2*(-177181 + 16128*Pi^2) + 
         MW2*MZ2^6*(-15264*MH2 + 1818389*MZ2 - 165312*MZ2*Pi^2) + 
         16*MZ2^7*(360*MH2 - 16167*MZ2 + 2476*MZ2*Pi^2) + 
         4*MW2^2*MZ2^5*(-1512*MH2 - 384793*MZ2 + 16608*MZ2*Pi^2) + 
         64*MW2^5*MZ2^2*(360*MH2 - 459053*MZ2 + 30504*MZ2*Pi^2) + 
         8*MW2^3*MZ2^4*(7128*MH2 - 1285889*MZ2 + 95824*MZ2*Pi^2) - 
         8*MW2^4*MZ2^3*(8064*MH2 - 3571371*MZ2 + 231584*MZ2*Pi^2))))/
     (MW*(MT2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (32*Alfas*CHWB*MW2*MZ2*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*QCD*
     VALPHA^2)/(3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi*SW) + 
   (MH2*MZ2*(12*CHWB*MW2*(2*MW2 + MZ2)^2*(40*MW2^3 - 92*MW2^2*MZ2 + 
        73*MW2*MZ2^2 - 20*MZ2^3) + CHWB*MH2*(320*MW2^5 - 224*MW2^4*MZ2 - 
        672*MW2^3*MZ2^2 + 768*MW2^2*MZ2^3 - 123*MW2*MZ2^4 - 60*MZ2^5) + 
      24*(CHB - CHW)*MW*MW2*MZ*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*(MT2^3*MW2*(81920*MW2^7 - 354560*MW2^6*MZ2 + 537280*MW2^5*MZ2^2 - 
        165184*MW2^4*MZ2^3 - 353720*MW2^3*MZ2^4 + 326768*MW2^2*MZ2^5 - 
        59368*MW2*MZ2^6 - 12785*MZ2^7) - 
      18*MT2^4*(256*MW2^7 - 192*MW2^6*MZ2 - 64*MW2^5*MZ2^2 + 
        1272*MW2^4*MZ2^3 - 3360*MW2^3*MZ2^4 + 2576*MW2^2*MZ2^5 - 
        227*MW2*MZ2^6 - 240*MZ2^7) + 2*MT2^2*MW2^2*(-75008*MW2^7 + 
        381376*MW2^6*MZ2 - 644480*MW2^5*MZ2^2 + 325992*MW2^4*MZ2^3 + 
        210536*MW2^3*MZ2^4 - 272644*MW2^2*MZ2^5 + 72881*MW2*MZ2^6 + 
        1725*MZ2^7) + 4*MT2*MW2^3*(18176*MW2^7 - 114880*MW2^6*MZ2 + 
        227840*MW2^5*MZ2^2 - 165240*MW2^4*MZ2^3 - 10784*MW2^3*MZ2^4 + 
        71938*MW2^2*MZ2^5 - 30398*MW2*MZ2^6 + 3105*MZ2^7) + 
      512*MW2^4*MZ2^3*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (108*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW) - 
   (CW2*(CHWB*(-6*MT2^3*MW2*(256*MW2^6 - 192*MW2^5*MZ2 - 704*MW2^4*MZ2^2 + 
          1016*MW2^3*MZ2^3 - 240*MW2^2*MZ2^4 - 232*MW2*MZ2^5 + 105*MZ2^6) + 
        4*MT2^2*(8448*MW2^8 - 35520*MW2^7*MZ2 + 45056*MW2^6*MZ2^2 + 
          8*MW2^4*(8*MH2 - 7759*MZ2)*MZ2^3 - 60*MZ2^7*(MH2 + MZ2) + 
          2*MW2^2*MZ2^5*(351*MH2 + 271*MZ2) + 8*MW2^5*MZ2^2*
           (20*MH2 + 1201*MZ2) - MW2*MZ2^6*(83*MH2 + 4217*MZ2) + 
          MW2^3*(-780*MH2*MZ2^4 + 38326*MZ2^5)) + 
        4*MW2^2*(7680*MW2^8 - 36864*MW2^7*MZ2 + 51776*MW2^6*MZ2^2 + 
          64*MW2^4*(MH2 - 968*MZ2)*MZ2^3 - 60*MZ2^7*(MH2 + MZ2) + 
          2*MW2^2*MZ2^5*(351*MH2 + 34*MZ2) + 32*MW2^5*MZ2^2*
           (5*MH2 + 109*MZ2) - MW2*MZ2^6*(83*MH2 + 4307*MZ2) + 
          MW2^3*(-780*MH2*MZ2^4 + 40228*MZ2^5)) + 
        MT2*MW2*(-62976*MW2^8 + 286080*MW2^7*MZ2 - 389824*MW2^6*MZ2^2 - 
          8*MW2^4*(64*MH2 - 60689*MZ2)*MZ2^3 + 8*MW2^3*(780*MH2 - 39181*MZ2)*
           MZ2^4 + 480*MZ2^7*(MH2 + MZ2) - 16*MW2^5*MZ2^2*
           (80*MH2 + 2497*MZ2) + MW2*MZ2^6*(664*MH2 + 33151*MZ2) + 
          MW2^2*(-5616*MH2*MZ2^5 + 278*MZ2^6))) - 192*CHW*MW*(MT2 - MW2)^2*
       MW2*MZ*MZ2^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW)*B0i[bb0, 0, 0, MW2])/
    (36*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   ((CHWB*(36864*MW2^9 - 51840*MW2^8*MZ2 + 23552*MW2^7*MZ2^2 + 
        32*MW2^6*(60*MH2 - 3287*MZ2)*MZ2^2 - 8*MW2^5*(288*MH2 - 24373*MZ2)*
         MZ2^3 + MW2^3*(3960*MH2 - 23069*MZ2)*MZ2^5 - 360*MZ2^9 - 
        2*MW2*MZ2^7*(60*MH2 + 7369*MZ2) - 6*MW2^4*MZ2^4*
         (384*MH2 + 18127*MZ2) + 2*MW2^2*MZ2^6*(-567*MH2 + 24299*MZ2)) + 
      144*MW*MW2*MZ*MZ2^2*(80*MW2^4 - 144*MW2^3*MZ2 + 54*MW2^2*MZ2^2 + 
        33*MW2*MZ2^3 - 20*MZ2^4)*SW*(-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2))*
     B0i[bb0, 0, 0, MZ2])/(54*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (2*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*
     (160*MW2^5 + 64*MW2^4*MZ2 - 780*MW2^3*MZ2^2 + 702*MW2^2*MZ2^3 - 
      83*MW2*MZ2^4 - 60*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
    (3*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MZ2*(-(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(160*MW2^5 + 64*MW2^4*MZ2 - 
         780*MW2^3*MZ2^2 + 702*MW2^2*MZ2^3 - 83*MW2*MZ2^4 - 60*MZ2^5)) + 
      48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*(80*MW2^4 - 144*MW2^3*MZ2 + 
        54*MW2^2*MZ2^2 + 33*MW2*MZ2^3 - 20*MZ2^4)*SW)*
     B0i[bb0, MW2, MH2, MW2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) - (CHWB*(7680*MW2^8 - 48000*MW2^7*MZ2 + 45376*MW2^6*MZ2^2 + 
      47632*MW2^5*MZ2^3 - 76616*MW2^4*MZ2^4 + 17720*MW2^3*MZ2^5 + 
      7814*MW2^2*MZ2^6 - 1843*MW2*MZ2^7 - 60*MZ2^8)*B0i[bb0, MW2, MW2, MZ2])/
    (9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (MW2*(CHWB*(MH2^2*(320*MW2^5 - 384*MW2^4*MZ2 - 384*MW2^3*MZ2^2 + 
          660*MW2^2*MZ2^3 - 189*MW2*MZ2^4 - 20*MZ2^5) - 
        12*MZ2*(320*MW2^6 - 1056*MW2^5*MZ2 + 728*MW2^4*MZ2^2 + 
          696*MW2^3*MZ2^3 - 914*MW2^2*MZ2^4 + 163*MW2*MZ2^5 + 60*MZ2^6) + 
        4*MH2*(480*MW2^6 - 1424*MW2^5*MZ2 + 900*MW2^4*MZ2^2 + 
          852*MW2^3*MZ2^3 - 1041*MW2^2*MZ2^4 + 150*MW2*MZ2^5 + 80*MZ2^6)) + 
      24*MW*MZ*(MH2 - 2*MZ2)*(-80*MW2^4 + 144*MW2^3*MZ2 - 54*MW2^2*MZ2^2 - 
        33*MW2*MZ2^3 + 20*MZ2^4)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW)*
     B0i[bb0, MZ2, MH2, MZ2])/(9*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW2*(9216*MW2^8 - 23936*MW2^7*MZ2 + 59264*MW2^6*MZ2^2 - 
      97888*MW2^5*MZ2^3 + 65848*MW2^4*MZ2^4 + 410*MW2^3*MZ2^5 - 
      19619*MW2^2*MZ2^6 + 8578*MW2*MZ2^7 - 1360*MZ2^8 - 
      18*MT2^2*(256*MW2^6 - 768*MW2^5*MZ2 + 544*MW2^4*MZ2^2 + 
        584*MW2^3*MZ2^3 - 1140*MW2^2*MZ2^4 + 659*MW2*MZ2^5 - 135*MZ2^6) + 
      MT2*(-45568*MW2^7 + 177280*MW2^6*MZ2 - 259712*MW2^5*MZ2^2 + 
        113264*MW2^4*MZ2^3 + 100504*MW2^3*MZ2^4 - 118060*MW2^2*MZ2^5 + 
        31367*MW2*MZ2^6 + 655*MZ2^7))*B0i[bb0, MZ2, MT2, MT2])/
    (54*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW2*(18*MT2^2*(256*MW2^6 - 576*MW2^5*MZ2 + 128*MW2^4*MZ2^2 + 
        728*MW2^3*MZ2^3 - 840*MW2^2*MZ2^4 + 362*MW2*MZ2^5 - 55*MZ2^6) + 
      9*MT2*(512*MW2^7 - 128*MW2^6*MZ2 - 1984*MW2^5*MZ2^2 + 
        2160*MW2^4*MZ2^3 + 248*MW2^3*MZ2^4 - 1304*MW2^2*MZ2^5 + 
        572*MW2*MZ2^6 - 55*MZ2^7) - 4*MZ2*(19968*MW2^7 - 15424*MW2^6*MZ2 - 
        34048*MW2^5*MZ2^2 + 29528*MW2^4*MZ2^3 + 8072*MW2^3*MZ2^4 - 
        7244*MW2^2*MZ2^5 - 575*MW2*MZ2^6 + 20*MZ2^7))*
     B0i[bb0, MZ2, MW2, MW2])/(36*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2*SW) + (CHWB*CW*MW2^2*(1792*MW2^7 + 640*MW2^6*MZ2 - 
      12128*MW2^5*MZ2^2 + 10488*MW2^4*MZ2^3 + 6612*MW2^3*MZ2^4 - 
      10297*MW2^2*MZ2^5 + 2594*MW2*MZ2^6 + 245*MZ2^7)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) + 
   (CHWB*CW*(MT2^3*(32*MW2^4 - 24*MW2^3*MZ2 - 40*MW2^2*MZ2^2 + 46*MW2*MZ2^3 - 
        11*MZ2^4) + MT2^2*MZ2*(80*MW2^4 - 56*MW2^3*MZ2 - 82*MW2^2*MZ2^2 + 
        78*MW2*MZ2^3 - 11*MZ2^4) + 2*MW2^2*(32*MW2^5 + 80*MW2^4*MZ2 - 
        88*MW2^3*MZ2^2 - 73*MW2^2*MZ2^3 + 62*MW2*MZ2^4 + 5*MZ2^5) + 
      MT2*(-96*MW2^6 - 120*MW2^5*MZ2 + 328*MW2^4*MZ2^2 - 2*MW2^3*MZ2^3 - 
        193*MW2^2*MZ2^4 + 57*MW2*MZ2^5 + 5*MZ2^6))*C0i[cc0, 0, MZ2, 0, MT2, 
      MW2, MW2])/(2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (CHWB*CW*MW2*(MW2 + MZ2)^2*(2048*MW2^6 - 5952*MW2^5*MZ2 + 
      5472*MW2^4*MZ2^2 - 1344*MW2^3*MZ2^3 + 36*MW2^2*MZ2^4 - 507*MW2*MZ2^5 + 
      238*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW) - 
   (CHWB*CW*(-2*MW2*(MW2 + MZ2)^2*(64*MW2^4 - 24*MW2^3*MZ2 - 96*MW2^2*MZ2^2 + 
        71*MW2*MZ2^3 - 6*MZ2^4) + MT2^2*MZ2*(-208*MW2^4 + 120*MW2^3*MZ2 + 
        222*MW2^2*MZ2^2 - 167*MW2*MZ2^3 + 6*MZ2^4) + 
      MT2^3*(-64*MW2^4 + 96*MW2^3*MZ2 + 48*MW2^2*MZ2^2 - 134*MW2*MZ2^3 + 
        54*MZ2^4) + 2*MT2*MW2*(96*MW2^5 + 64*MW2^4*MZ2 - 120*MW2^3*MZ2^2 - 
        69*MW2^2*MZ2^3 + 23*MW2*MZ2^4 + 42*MZ2^5))*C0i[cc0, MZ2, 0, 0, MT2, 
      MT2, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW))*
  Class[4] - (2*MZ2*VALPHA^2*(-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
      51*CHd[3, 3] - 141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 
      51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
      45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
    MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
      49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
      15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
    8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 45*CHe[3, 3] - 
      34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
      6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 6*CHq3[3, 3] - 
      30*CHu[1, 1] - 30*CHu[2, 2]) - 16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 (((MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*(4*MW2*MZ2^2*(CHe[3, 3] - 9*CHq1[3, 3] - 10*CHq3[3, 3]) + 
      32*MW2^3*CHq3[3, 3] - 8*MW2^2*MZ2*(CHe[3, 3] + CHl1[3, 3] + 
        CHl3[3, 3] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
      MZ2^3*(4*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 
        25*CHq3[3, 3])))/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, 0, 0, MZ2]*(24576*MW2^10*(CHq3[1, 1] + CHq3[2, 2]) - 
      1536*MW2^9*MZ2*(8*CHe[3, 3] - 3*CHl1[3, 3] + 41*CHl3[3, 3] - 
        6*CHq1[1, 1] - 6*CHq1[2, 2] + 18*CHq3[1, 1] + 18*CHq3[2, 2]) + 
      MH2*MW2*MZ2^2*(8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 
          489*CHd[3, 3] - 1543*CHe[3, 3] - 1335*CHl1[3, 3] - 
          1335*CHl3[3, 3] - 489*CHq1[1, 1] - 489*CHq1[2, 2] + 
          345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
          345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
        2*MW2*MZ2^5*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
          1312*CHe[3, 3] - 901*CHl1[3, 3] - 901*CHl3[3, 3] - 480*CHq1[1, 1] - 
          480*CHq1[2, 2] - 15*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] - 
          15*CHq3[3, 3] - 960*CHu[1, 1] - 960*CHu[2, 2]) - 
        6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
          1213*CHe[3, 3] - 959*CHl1[3, 3] - 959*CHl3[3, 3] - 435*CHq1[1, 1] - 
          435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
          165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) - 
        32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          379*CHe[3, 3] - 358*CHl1[3, 3] - 358*CHl3[3, 3] - 108*CHq1[1, 1] - 
          108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
          99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) - 
        5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
          49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
        128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
          11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 576*MW2^5*MZ2*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 
          11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) - 4*MW2^4*MZ2^6*(3050*CHd[1, 1] + 3050*CHd[2, 2] + 
        3050*CHd[3, 3] + 512*CHe[1, 1] + 512*CHe[2, 2] + 3252*CHe[3, 3] + 
        512*CHl1[1, 1] + 512*CHl1[2, 2] - 26805*CHl1[3, 3] + 
        1184*CHl3[1, 1] + 1184*CHl3[2, 2] + 52731*CHl3[3, 3] - 
        23336*CHq1[1, 1] - 23336*CHq1[2, 2] + 854*CHq1[3, 3] - 
        21504*CHq3[1, 1] - 21504*CHq3[2, 2] + 854*CHq3[3, 3] - 
        6100*CHu[1, 1] - 6100*CHu[2, 2]) + 8*MW2^5*MZ2^5*
       (2544*CHd[1, 1] + 2544*CHd[2, 2] + 2544*CHd[3, 3] - 1752*CHe[1, 1] - 
        1752*CHe[2, 2] - 6600*CHe[3, 3] - 1752*CHl1[1, 1] - 1752*CHl1[2, 2] - 
        23705*CHl1[3, 3] + 1416*CHl3[1, 1] + 1416*CHl3[2, 2] + 
        33307*CHl3[3, 3] - 14262*CHq1[1, 1] - 14262*CHq1[2, 2] + 
        5190*CHq1[3, 3] - 4002*CHq3[1, 1] - 4002*CHq3[2, 2] + 
        5190*CHq3[3, 3] - 5088*CHu[1, 1] - 5088*CHu[2, 2]) + 
      4*MW2^3*MZ2^7*(685*CHd[1, 1] + 685*CHd[2, 2] + 685*CHd[3, 3] + 
        1168*CHe[1, 1] + 1168*CHe[2, 2] + 4993*CHe[3, 3] + 1168*CHl1[1, 1] + 
        1168*CHl1[2, 2] - 8093*CHl1[3, 3] - 528*CHl3[1, 1] - 528*CHl3[2, 2] + 
        19365*CHl3[3, 3] - 8965*CHq1[1, 1] - 8965*CHq1[2, 2] - 
        2498*CHq1[3, 3] - 11571*CHq3[1, 1] - 11571*CHq3[2, 2] - 
        2498*CHq3[3, 3] - 1370*CHu[1, 1] - 1370*CHu[2, 2]) - 
      32*MW2^6*MZ2^4*(611*CHd[1, 1] + 611*CHd[2, 2] + 611*CHd[3, 3] - 
        844*CHe[1, 1] - 844*CHe[2, 2] - 4046*CHe[3, 3] - 844*CHl1[1, 1] - 
        844*CHl1[2, 2] - 5742*CHl1[3, 3] + 52*CHl3[1, 1] + 52*CHl3[2, 2] + 
        3002*CHl3[3, 3] - 1727*CHq1[1, 1] - 1727*CHq1[2, 2] + 
        1613*CHq1[3, 3] + 3717*CHq3[1, 1] + 3717*CHq3[2, 2] + 
        1613*CHq3[3, 3] - 1222*CHu[1, 1] - 1222*CHu[2, 2]) + 
      2*MW2^2*MZ2^8*(215*CHd[1, 1] + 215*CHd[2, 2] + 215*CHd[3, 3] - 
        640*CHe[1, 1] - 640*CHe[2, 2] - 3309*CHe[3, 3] - 640*CHl1[1, 1] - 
        640*CHl1[2, 2] + 1778*CHl1[3, 3] + 640*CHl3[1, 1] + 640*CHl3[2, 2] - 
        5762*CHl3[3, 3] + 2485*CHq1[1, 1] + 2485*CHq1[2, 2] + 
        1280*CHq1[3, 3] + 3675*CHq3[1, 1] + 3675*CHq3[2, 2] + 
        1280*CHq3[3, 3] - 430*CHu[1, 1] - 430*CHu[2, 2]) + 
      128*MW2^7*MZ2^3*(91*CHd[1, 1] + 91*CHd[2, 2] + 91*CHd[3, 3] - 
        152*CHe[1, 1] - 152*CHe[2, 2] - 1028*CHe[3, 3] - 152*CHl1[1, 1] - 
        152*CHl1[2, 2] - 659*CHl1[3, 3] - 72*CHl3[1, 1] - 72*CHl3[2, 2] - 
        1107*CHl3[3, 3] + 125*CHq1[1, 1] + 125*CHq1[2, 2] + 184*CHq1[3, 3] + 
        1491*CHq3[1, 1] + 1491*CHq3[2, 2] + 184*CHq3[3, 3] - 182*CHu[1, 1] - 
        182*CHu[2, 2]) - 5*MZ2^10*(30*CHd[1, 1] + 30*CHd[2, 2] + 
        30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
        30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
        60*CHu[1, 1] - 60*CHu[2, 2]) + 4*MW2*MZ2^9*(15*CHd[1, 1] + 
        15*CHd[2, 2] + 15*CHd[3, 3] + 79*CHe[3, 3] - 83*CHl1[3, 3] - 
        83*CHl3[3, 3] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 105*CHq1[3, 3] + 
        225*CHq3[1, 1] + 225*CHq3[2, 2] + 105*CHq3[3, 3] - 30*CHu[1, 1] - 
        30*CHu[2, 2]) - 256*MW2^8*MZ2^2*(13*CHd[1, 1] + 13*CHd[2, 2] + 
        13*CHd[3, 3] - 20*CHe[1, 1] - 20*CHe[2, 2] - 258*CHe[3, 3] - 
        20*CHl1[1, 1] - 20*CHl1[2, 2] - 33*CHl1[3, 3] - 20*CHl3[1, 1] - 
        20*CHl3[2, 2] - 705*CHl3[3, 3] + 113*CHq1[1, 1] + 113*CHq1[2, 2] + 
        13*CHq1[3, 3] + 333*CHq3[1, 1] + 333*CHq3[2, 2] + 13*CHq3[3, 3] - 
        26*CHu[1, 1] - 26*CHu[2, 2])))/(72*MW2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (2*MW2^2*MZ2^4*(1305*CHd[1, 1] + 1305*CHd[2, 2] + 1305*CHd[3, 3] - 
        3639*CHe[3, 3] - 2877*CHl1[3, 3] - 2877*CHl3[3, 3] - 
        1305*CHq1[1, 1] - 1305*CHq1[2, 2] + 495*CHq1[3, 3] + 
        2295*CHq3[1, 1] + 2295*CHq3[2, 2] + 1343*CHq3[3, 3] - 
        2610*CHu[1, 1] - 2610*CHu[2, 2]) - 8*MW2^3*MZ2^3*
       (489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 1543*CHe[3, 3] - 
        1335*CHl1[3, 3] - 1335*CHl3[3, 3] - 489*CHq1[1, 1] - 489*CHq1[2, 2] + 
        345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 261*CHq3[3, 3] - 
        978*CHu[1, 1] - 978*CHu[2, 2]) - 2*MW2*MZ2^5*
       (480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 1312*CHe[3, 3] - 
        901*CHl1[3, 3] - 901*CHl3[3, 3] - 480*CHq1[1, 1] - 480*CHq1[2, 2] - 
        15*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] + 305*CHq3[3, 3] - 
        960*CHu[1, 1] - 960*CHu[2, 2]) + 32*MW2^4*MZ2^2*
       (108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 379*CHe[3, 3] - 
        358*CHl1[3, 3] - 358*CHl3[3, 3] - 108*CHq1[1, 1] - 108*CHq1[2, 2] + 
        99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] - 99*CHq3[3, 3] - 
        216*CHu[1, 1] - 216*CHu[2, 2]) + 5*MZ2^6*(30*CHd[1, 1] + 
        30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 
        49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
        15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
      64*MW2^5*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 
        99*CHe[3, 3] - 99*CHl1[3, 3] - 99*CHl3[3, 3] - 27*CHq1[1, 1] - 
        27*CHq1[2, 2] + 27*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] - 
        85*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 17*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(12*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2*SW2) - (2*Alfas*MZ2*QCD*VALPHA^2*
     (-2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
        141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 51*CHq1[1, 1] - 
        51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
        3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
      MZ2^3*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
        49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
        45*CHe[3, 3] - 34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 
        15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
        6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) - 
      16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi) + (CW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (1024*MW2^6*(CHq3[1, 1] + CHq3[2, 2]) - 64*MW2^5*MZ2*
       (8*CHe[3, 3] - 3*CHl1[3, 3] + 41*CHl3[3, 3] - 6*CHq1[1, 1] - 
        6*CHq1[2, 2] + 26*CHq3[1, 1] + 26*CHq3[2, 2]) + 
      MW2*MZ2^5*(162*CHd[1, 1] + 162*CHd[2, 2] + 162*CHd[3, 3] - 
        740*CHe[3, 3] + 845*CHl1[3, 3] - 2231*CHl3[3, 3] + 708*CHq1[1, 1] + 
        708*CHq1[2, 2] - 36*CHq1[3, 3] + 880*CHq3[1, 1] + 880*CHq3[2, 2] - 
        36*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2]) - 
      4*MW2^2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
        434*CHe[3, 3] + 456*CHl1[3, 3] - 1560*CHl3[3, 3] + 435*CHq1[1, 1] + 
        435*CHq1[2, 2] + 9*CHq1[3, 3] + 771*CHq3[1, 1] + 771*CHq3[2, 2] + 
        9*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) - 
      MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 156*CHe[3, 3] + 
        167*CHl1[3, 3] - 323*CHl3[3, 3] + 120*CHq1[1, 1] + 120*CHq1[2, 2] - 
        15*CHq1[3, 3] + 50*CHq3[1, 1] + 50*CHq3[2, 2] - 15*CHq3[3, 3] - 
        60*CHu[1, 1] - 60*CHu[2, 2]) + 16*MW2^3*MZ2^3*
       (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 156*CHe[3, 3] + 
        119*CHl1[3, 3] - 589*CHl3[3, 3] + 138*CHq1[1, 1] + 138*CHq1[2, 2] + 
        9*CHq1[3, 3] + 248*CHq3[1, 1] + 248*CHq3[2, 2] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) - 32*MW2^4*MZ2^2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 58*CHe[3, 3] + 
        28*CHl1[3, 3] - 240*CHl3[3, 3] + 45*CHq1[1, 1] + 45*CHq1[2, 2] + 
        3*CHq1[3, 3] + 33*CHq3[1, 1] + 33*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (256*MW2^5*(11*CHl3[3, 3] - 9*(CHq3[1, 1] + CHq3[2, 2])) - 
      4*MW2*MZ2^4*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
        298*CHe[3, 3] + 64*CHl1[3, 3] - 705*CHl3[3, 3] - 81*CHq1[1, 1] - 
        81*CHq1[2, 2] - 18*CHq1[3, 3] - 270*CHq3[1, 1] - 270*CHq3[2, 2] - 
        18*CHq3[3, 3] - 162*CHu[1, 1] - 162*CHu[2, 2]) + 
      MZ2^5*(60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 392*CHe[3, 3] + 
        49*CHl1[3, 3] - 441*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 
        30*CHq1[3, 3] - 450*CHq3[1, 1] - 450*CHq3[2, 2] - 30*CHq3[3, 3] - 
        120*CHu[1, 1] - 120*CHu[2, 2]) + 24*MW2^2*MZ2^3*
       (27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 52*CHe[3, 3] + 
        38*CHl1[3, 3] - 298*CHl3[3, 3] - 27*CHq1[1, 1] - 27*CHq1[2, 2] + 
        3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] + 3*CHq3[3, 3] - 
        54*CHu[1, 1] - 54*CHu[2, 2]) - 32*MW2^3*MZ2^2*
       (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 22*CHe[3, 3] + 
        38*CHl1[3, 3] - 316*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] + 
        9*CHq1[3, 3] + 180*CHq3[1, 1] + 180*CHq3[2, 2] + 9*CHq3[3, 3] - 
        36*CHu[1, 1] - 36*CHu[2, 2]) + 64*MW2^4*MZ2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 4*CHe[3, 3] + 
        7*CHl1[3, 3] - 127*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 99*CHq3[1, 1] + 99*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      3*Pi^2) + (MH2^2*B0i[bb0, 0, 0, MH2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[3, 3] - 1335*CHl1[3, 3] - 1335*CHl3[3, 3] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[3, 3] - 959*CHl1[3, 3] - 959*CHl3[3, 3] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[3, 3] - 358*CHl1[3, 3] - 358*CHl3[3, 3] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
        49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 
        11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[3, 3] + 901*CHl1[3, 3] + 901*CHl3[3, 3] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[3, 3] - 1335*CHl1[3, 3] - 1335*CHl3[3, 3] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[3, 3] - 959*CHl1[3, 3] - 959*CHl3[3, 3] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[3, 3] - 358*CHl1[3, 3] - 358*CHl3[3, 3] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
        49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 
        11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[3, 3] + 901*CHl1[3, 3] + 901*CHl3[3, 3] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   ((48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MW2, MW2, MZ2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[3, 3] - 1335*CHl1[3, 3] - 1335*CHl3[3, 3] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[3, 3] - 959*CHl1[3, 3] - 959*CHl3[3, 3] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[3, 3] - 358*CHl1[3, 3] - 358*CHl3[3, 3] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
        49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 
        11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[3, 3] + 901*CHl1[3, 3] + 901*CHl3[3, 3] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MW2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   ((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-8*MW2^3*MZ2^3*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
        1543*CHe[3, 3] - 1335*CHl1[3, 3] - 1335*CHl3[3, 3] - 489*CHq1[1, 1] - 
        489*CHq1[2, 2] + 345*CHq1[3, 3] + 1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 
        345*CHq3[3, 3] - 978*CHu[1, 1] - 978*CHu[2, 2]) + 
      6*MW2^2*MZ2^4*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
        1213*CHe[3, 3] - 959*CHl1[3, 3] - 959*CHl3[3, 3] - 435*CHq1[1, 1] - 
        435*CHq1[2, 2] + 165*CHq1[3, 3] + 765*CHq3[1, 1] + 765*CHq3[2, 2] + 
        165*CHq3[3, 3] - 870*CHu[1, 1] - 870*CHu[2, 2]) + 
      32*MW2^4*MZ2^2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
        379*CHe[3, 3] - 358*CHl1[3, 3] - 358*CHl3[3, 3] - 108*CHq1[1, 1] - 
        108*CHq1[2, 2] + 99*CHq1[3, 3] + 306*CHq3[1, 1] + 306*CHq3[2, 2] + 
        99*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2]) + 
      5*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
        49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
        15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
      128*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) - 576*MW2^5*MZ2*(3*CHd[1, 1] + 
        3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 
        11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^5*(-480*CHd[1, 1] - 480*CHd[2, 2] - 
        480*CHd[3, 3] + 1312*CHe[3, 3] + 901*CHl1[3, 3] + 901*CHl3[3, 3] + 
        480*CHq1[1, 1] + 480*CHq1[2, 2] + 15*CHq1[3, 3] - 450*CHq3[1, 1] - 
        450*CHq3[2, 2] + 15*CHq3[3, 3] + 960*CHu[1, 1] + 960*CHu[2, 2])))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MW2, MW2]*
     (8*MW2^4*MZ2^3*(-36*MT2^2*(35*CHe[3, 3] + 25*CHl1[3, 3] + 
          25*CHl3[3, 3] - 204*CHq1[3, 3] - 64*CHq3[3, 3]) - 
        18*MT2*MZ2*(51*CHe[3, 3] + 40*CHl1[3, 3] + 40*CHl3[3, 3] - 
          102*CHq1[3, 3] + 133*CHq3[3, 3]) + MZ2^2*(27219*CHd[1, 1] + 
          27219*CHd[2, 2] + 27219*CHd[3, 3] - 75537*CHe[3, 3] - 
          53416*CHl1[3, 3] + 16020*CHl3[3, 3] - 27219*CHq1[1, 1] - 
          27219*CHq1[2, 2] + 3306*CHq1[3, 3] - 7731*CHq3[1, 1] - 
          7731*CHq3[2, 2] - 510*CHq3[3, 3] - 54438*CHu[1, 1] - 
          54438*CHu[2, 2])) - 4*MW2^3*MZ2^4*
       (-9*MT2*MZ2*(122*CHe[3, 3] + 64*CHl1[3, 3] + 64*CHl3[3, 3] - 
          909*CHq1[3, 3] - 691*CHq3[3, 3]) - 36*MT2^2*(30*CHe[3, 3] + 
          15*CHl1[3, 3] + 15*CHl3[3, 3] - 414*CHq1[3, 3] - 373*CHq3[3, 3]) + 
        2*MZ2^2*(13488*CHd[1, 1] + 13488*CHd[2, 2] + 13488*CHd[3, 3] - 
          39072*CHe[3, 3] - 23354*CHl1[3, 3] + 10298*CHl3[3, 3] - 
          13488*CHq1[1, 1] - 13488*CHq1[2, 2] - 3666*CHq1[3, 3] - 
          7191*CHq3[1, 1] - 7191*CHq3[2, 2] - 1188*CHq3[3, 3] - 
          26976*CHu[1, 1] - 26976*CHu[2, 2])) - 32*MW2^5*MZ2^2*
       (-36*MT2^2*(7*CHe[3, 3] + 6*CHl1[3, 3] + 6*CHl3[3, 3] - 
          27*CHq1[3, 3] + 23*CHq3[3, 3]) - 9*MT2*MZ2*(3*CHe[3, 3] + 
          7*CHl1[3, 3] + 7*CHl3[3, 3] + 54*CHq1[3, 3] + 158*CHq3[3, 3]) + 
        MZ2^2*(6825*CHd[1, 1] + 6825*CHd[2, 2] + 6825*CHd[3, 3] - 
          21139*CHe[3, 3] - 17494*CHl1[3, 3] + 1959*CHl3[3, 3] - 
          6825*CHq1[1, 1] - 6825*CHq1[2, 2] + 4116*CHq1[3, 3] + 
          585*CHq3[3, 3] - 13650*CHu[1, 1] - 13650*CHu[2, 2])) + 
      6*MW2^2*MZ2^5*(6*MT2*MZ2*(21*CHe[3, 3] + 24*CHl1[3, 3] + 
          24*CHl3[3, 3] + 618*CHq1[3, 3] + 785*CHq3[3, 3]) + 
        6*MT2^2*(34*CHe[3, 3] + 34*CHl1[3, 3] + 34*CHl3[3, 3] + 
          951*CHq1[3, 3] + 1195*CHq3[3, 3]) + 
        MZ2^2*(4097*CHd[1, 1] + 4097*CHd[2, 2] + 4097*CHd[3, 3] - 
          13775*CHe[3, 3] - 6564*CHl1[3, 3] + 4564*CHl3[3, 3] - 
          4097*CHq1[1, 1] - 4097*CHq1[2, 2] - 2326*CHq1[3, 3] - 
          2385*CHq3[1, 1] - 2385*CHq3[2, 2] + 30*CHq3[3, 3] - 
          8194*CHu[1, 1] - 8194*CHu[2, 2])) + 64*MW2^6*MZ2*
       (18*MT2*MZ2*(4*CHe[3, 3] + 3*(CHl1[3, 3] + CHl3[3, 3] - 6*CHq1[3, 3] - 
            4*CHq3[3, 3])) - 36*MT2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] - 
          3*CHq1[3, 3] + 13*CHq3[3, 3]) + MZ2^2*(1179*CHd[1, 1] + 
          1179*CHd[2, 2] + 1179*CHd[3, 3] - 4903*CHe[3, 3] - 
          5337*CHl1[3, 3] - 741*CHl3[3, 3] - 1179*CHq1[1, 1] - 
          1179*CHq1[2, 2] + 1863*CHq1[3, 3] + 441*CHq3[1, 1] + 
          441*CHq3[2, 2] + 219*CHq3[3, 3] - 2358*CHu[1, 1] - 
          2358*CHu[2, 2])) - MW2*MZ2^6*
       (18*MT2^2*(88*CHe[3, 3] + 54*CHl1[3, 3] + 54*CHl3[3, 3] + 
          585*CHq1[3, 3] + 875*CHq3[3, 3]) + 9*MT2*MZ2*(128*CHe[3, 3] + 
          74*CHl1[3, 3] + 74*CHl3[3, 3] + 735*CHq1[3, 3] + 1125*CHq3[3, 3]) + 
        2*MZ2^2*(660*CHd[1, 1] + 660*CHd[2, 2] + 660*CHd[3, 3] - 
          2156*CHe[3, 3] - 1078*CHl1[3, 3] + 1549*CHl3[3, 3] - 
          660*CHq1[1, 1] - 660*CHq1[2, 2] - 330*CHq1[3, 3] + 450*CHq3[1, 1] + 
          450*CHq3[2, 2] + 735*CHq3[3, 3] - 1320*CHu[1, 1] - 
          1320*CHu[2, 2])) + 256*MW2^7*(36*MT2^2*CHq3[3, 3] - 
        9*MT2*MZ2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] - 3*CHq1[3, 3] + 
          7*CHq3[3, 3]) + MZ2^2*(207*CHd[1, 1] + 207*CHd[2, 2] + 
          207*CHd[3, 3] - 529*CHe[3, 3] - 276*CHl1[3, 3] + 146*CHl3[3, 3] - 
          207*CHq1[1, 1] - 207*CHq1[2, 2] - 27*CHq3[1, 1] - 27*CHq3[2, 2] + 
          24*CHq3[3, 3] - 414*CHu[1, 1] - 414*CHu[2, 2])) - 
      512*MW2^8*(-18*MT2*CHq3[3, 3] + MZ2*(120*CHd[1, 1] + 120*CHd[2, 2] + 
          120*CHd[3, 3] - 410*CHe[3, 3] - 377*CHl1[3, 3] + 3*CHl3[3, 3] - 
          120*CHq1[1, 1] - 120*CHq1[2, 2] + 93*CHq1[3, 3] + 9*CHq3[3, 3] - 
          240*CHu[1, 1] - 240*CHu[2, 2])) + 6144*MW2^9*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
        11*CHl1[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + 
      5*MZ2^7*(18*MT2^2*(4*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] + 
          15*CHq1[3, 3] + 25*CHq3[3, 3]) + 9*MT2*MZ2*(4*CHe[3, 3] + 
          2*CHl1[3, 3] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
        MZ2^2*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 98*CHe[3, 3] + 
          49*CHl1[3, 3] - 49*CHl3[3, 3] + 30*CHq1[1, 1] + 30*CHq1[2, 2] + 
          15*CHq1[3, 3] - 15*CHq3[3, 3] + 60*CHu[1, 1] + 60*CHu[2, 2]))))/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (4*MW2*(MW2 + MZ2)^2*(4*MW2^2*MZ2^2*(3*CHe[3, 3] + CHl1[3, 3] + 
          CHl3[3, 3] - 15*CHq1[3, 3] - 25*CHq3[3, 3]) + 64*MW2^4*CHq3[3, 3] - 
        8*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
          3*CHq1[3, 3] + CHq3[3, 3]) - MZ2^4*(2*CHe[3, 3] + CHl1[3, 3] + 
          CHl3[3, 3] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
        MW2*MZ2^3*(6*CHe[3, 3] + 4*CHl1[3, 3] + 4*CHl3[3, 3] + 
          51*CHq1[3, 3] + 67*CHq3[3, 3])) - 
      MT2*MW2*(384*MW2^5*CHq3[3, 3] + 2*MW2^2*MZ2^3*(24*CHe[3, 3] - 
          4*CHl1[3, 3] - 4*CHl3[3, 3] + 102*CHq1[3, 3] - 134*CHq3[3, 3] - 
          51*CHu[3, 3]) - 16*MW2^4*MZ2*(6*CHe[3, 3] + 6*CHl1[3, 3] + 
          6*CHl3[3, 3] - 6*CHq1[3, 3] - 22*CHq3[3, 3] - 3*CHu[3, 3]) - 
        16*MW2^3*MZ2^2*(CHe[3, 3] + 4*CHl1[3, 3] + 4*CHl3[3, 3] + 
          15*CHq1[3, 3] + 26*CHq3[3, 3] - 3*CHu[3, 3]) + 
        MW2*MZ2^4*(48*CHe[3, 3] + 16*CHl1[3, 3] + 16*CHl3[3, 3] - 
          60*CHq1[3, 3] + 76*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MZ2^5*(8*CHe[3, 3] + 4*CHl1[3, 3] + 4*CHl3[3, 3] + 80*CHq3[3, 3] + 
          15*CHu[3, 3])) + MT2^3*(128*MW2^4*CHq3[3, 3] + 
        16*MW2^2*MZ2^2*(3*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
          15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
        16*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
          6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MW2*MZ2^3*(4*CHl1[3, 3] + 4*CHl3[3, 3] + 102*CHq1[3, 3] + 
          130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[3, 3] + 
          8*CHl1[3, 3] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3])) - 2*MT2^2*MZ2*
       (MZ2^4*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] + 15*CHq1[3, 3] + 
          5*CHq3[3, 3]) + 16*MW2^4*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 
          3*CHu[3, 3]) + 2*MW2^2*MZ2^2*(-12*CHe[3, 3] - 2*CHl1[3, 3] - 
          2*CHl3[3, 3] + 81*CHq1[3, 3] + 113*CHq3[3, 3] + 3*CHu[3, 3]) + 
        8*MW2^3*MZ2*(5*CHe[3, 3] + 5*CHl1[3, 3] + 5*CHl3[3, 3] - 
          18*CHq1[3, 3] + 10*CHq3[3, 3] + 6*CHu[3, 3]) - 
        MW2*MZ2^3*(18*CHe[3, 3] + 10*CHl1[3, 3] + 10*CHl3[3, 3] + 
          81*CHq1[3, 3] + 157*CHq3[3, 3] + 15*CHu[3, 3]))))/
    (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*(18*MT2^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(128*MW2^4*CHq3[3, 3] + 
        16*MW2^2*MZ2^2*(3*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
          15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
        16*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
          6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
        2*MW2*MZ2^3*(4*CHl1[3, 3] + 4*CHl3[3, 3] + 102*CHq1[3, 3] + 
          130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[3, 3] + 
          8*CHl1[3, 3] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3])) - 2*MW2*(18432*MW2^8*CHq3[3, 3] - 
        256*MW2^7*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
          158*CHe[3, 3] - 158*CHl1[3, 3] - 158*CHl3[3, 3] - 48*CHq1[1, 1] - 
          48*CHq1[2, 2] + 21*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 
          129*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
        4*MW2^3*MZ2^5*(48648*CHd[1, 1] + 48648*CHd[2, 2] + 48648*CHd[3, 3] - 
          141768*CHe[3, 3] - 90382*CHl1[3, 3] - 90382*CHl3[3, 3] - 
          48648*CHq1[1, 1] - 48648*CHq1[2, 2] + 17193*CHq1[3, 3] + 
          40392*CHq3[1, 1] + 40392*CHq3[2, 2] + 17517*CHq3[3, 3] - 
          97296*CHu[1, 1] - 97296*CHu[2, 2] - 10512*CHu[3, 3]) + 
        2*MW2*MZ2^7*(-13446*CHd[1, 1] - 13446*CHd[2, 2] - 13446*CHd[3, 3] + 
          41678*CHe[3, 3] + 20451*CHl1[3, 3] + 20451*CHl3[3, 3] + 
          13446*CHq1[1, 1] + 13446*CHq1[2, 2] - 4488*CHq1[3, 3] + 
          1170*CHq3[1, 1] + 1170*CHq3[2, 2] - 4206*CHq3[3, 3] + 
          26892*CHu[1, 1] + 26892*CHu[2, 2] - 7008*CHu[3, 3]) + 
        16*MW2^4*MZ2^4*(14628*CHd[1, 1] + 14628*CHd[2, 2] + 14628*CHd[3, 3] - 
          43893*CHe[3, 3] - 31529*CHl1[3, 3] - 31529*CHl3[3, 3] - 
          14628*CHq1[1, 1] - 14628*CHq1[2, 2] + 3282*CHq1[3, 3] + 
          19908*CHq3[1, 1] + 19908*CHq3[2, 2] + 3852*CHq3[3, 3] - 
          29256*CHu[1, 1] - 29256*CHu[2, 2] - 5064*CHu[3, 3]) - 
        64*MW2^5*MZ2^3*(2652*CHd[1, 1] + 2652*CHd[2, 2] + 2652*CHd[3, 3] - 
          8326*CHe[3, 3] - 6753*CHl1[3, 3] - 6753*CHl3[3, 3] - 
          2652*CHq1[1, 1] - 2652*CHq1[2, 2] + 336*CHq1[3, 3] + 
          5076*CHq3[1, 1] + 5076*CHq3[2, 2] + 216*CHq3[3, 3] - 
          5304*CHu[1, 1] - 5304*CHu[2, 2] - 912*CHu[3, 3]) + 
        128*MW2^6*MZ2^2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1757*CHe[3, 3] - 1599*CHl1[3, 3] - 1599*CHl3[3, 3] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 87*CHq1[3, 3] + 1332*CHq3[1, 1] + 
          1332*CHq3[2, 2] + 75*CHq3[3, 3] - 1080*CHu[1, 1] - 1080*CHu[2, 2] - 
          120*CHu[3, 3]) + 2*MW2^2*MZ2^6*(48576*CHd[1, 1] + 48576*CHd[2, 2] + 
          48576*CHd[3, 3] - 142970*CHe[3, 3] - 80478*CHl1[3, 3] - 
          80478*CHl3[3, 3] - 48576*CHq1[1, 1] - 48576*CHq1[2, 2] + 
          20517*CHq1[3, 3] + 16560*CHq3[1, 1] + 16560*CHq3[2, 2] + 
          17289*CHq3[3, 3] - 97152*CHu[1, 1] - 97152*CHu[2, 2] + 
          3072*CHu[3, 3]) + MZ2^8*(3180*CHd[1, 1] + 3180*CHd[2, 2] + 
          3180*CHd[3, 3] - 10616*CHe[3, 3] - 4573*CHl1[3, 3] - 
          4573*CHl3[3, 3] - 3180*CHq1[1, 1] - 3180*CHq1[2, 2] - 
          135*CHq1[3, 3] - 1350*CHq3[1, 1] - 1350*CHq3[2, 2] + 
          1005*CHq3[3, 3] - 6360*CHu[1, 1] - 6360*CHu[2, 2] + 
          3840*CHu[3, 3])) + MT2*(2048*MW2^8*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 88*CHe[3, 3] - 88*CHl1[3, 3] - 88*CHl3[3, 3] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 33*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        4*MW2^3*MZ2^5*(-105900*CHd[1, 1] - 105900*CHd[2, 2] - 
          105900*CHd[3, 3] + 305668*CHe[3, 3] + 151704*CHl1[3, 3] + 
          151704*CHl3[3, 3] + 105900*CHq1[1, 1] + 105900*CHq1[2, 2] + 
          34620*CHq1[3, 3] + 10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 
          44316*CHq3[3, 3] + 211800*CHu[1, 1] + 211800*CHu[2, 2] - 
          14109*CHu[3, 3]) + 4*MW2^2*MZ2^6*(31266*CHd[1, 1] + 
          31266*CHd[2, 2] + 31266*CHd[3, 3] - 103426*CHe[3, 3] - 
          39804*CHl1[3, 3] - 39804*CHl3[3, 3] - 31266*CHq1[1, 1] - 
          31266*CHq1[2, 2] + 4683*CHq1[3, 3] - 29070*CHq3[1, 1] - 
          29070*CHq3[2, 2] - 29991*CHq3[3, 3] - 62532*CHu[1, 1] - 
          62532*CHu[2, 2] - 7233*CHu[3, 3]) + 256*MW2^6*MZ2^2*
         (2652*CHd[1, 1] + 2652*CHd[2, 2] + 2652*CHd[3, 3] - 8200*CHe[3, 3] - 
          6609*CHl1[3, 3] - 6609*CHl3[3, 3] - 2652*CHq1[1, 1] - 
          2652*CHq1[2, 2] + 147*CHq1[3, 3] + 5076*CHq3[1, 1] + 
          5076*CHq3[2, 2] + 1989*CHq3[3, 3] - 5304*CHu[1, 1] - 
          5304*CHu[2, 2] - 480*CHu[3, 3]) - 256*MW2^7*MZ2*
         (1080*CHd[1, 1] + 1080*CHd[2, 2] + 1080*CHd[3, 3] - 3622*CHe[3, 3] - 
          3270*CHl1[3, 3] - 3270*CHl3[3, 3] - 1080*CHq1[1, 1] - 
          1080*CHq1[2, 2] + 552*CHq1[3, 3] + 2664*CHq3[1, 1] + 
          2664*CHq3[2, 2] + 1104*CHq3[3, 3] - 2160*CHu[1, 1] - 
          2160*CHu[2, 2] - 267*CHu[3, 3]) + 45*MZ2^8*(16*CHe[3, 3] + 
          8*CHl1[3, 3] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
          15*CHu[3, 3]) - 64*MW2^5*MZ2^3*(14790*CHd[1, 1] + 14790*CHd[2, 2] + 
          14790*CHd[3, 3] - 42759*CHe[3, 3] - 30125*CHl1[3, 3] - 
          30125*CHl3[3, 3] - 14790*CHq1[1, 1] - 14790*CHq1[2, 2] - 
          4224*CHq1[3, 3] + 19422*CHq3[1, 1] + 19422*CHq3[2, 2] + 
          6804*CHq3[3, 3] - 29580*CHu[1, 1] - 29580*CHu[2, 2] + 
          309*CHu[3, 3]) + 32*MW2^4*MZ2^4*(25296*CHd[1, 1] + 
          25296*CHd[2, 2] + 25296*CHd[3, 3] - 70623*CHe[3, 3] - 
          42392*CHl1[3, 3] - 42392*CHl3[3, 3] - 25296*CHq1[1, 1] - 
          25296*CHq1[2, 2] - 11046*CHq1[3, 3] + 16308*CHq3[1, 1] + 
          16308*CHq3[2, 2] + 1995*CHq3[3, 3] - 50592*CHu[1, 1] - 
          50592*CHu[2, 2] + 4491*CHu[3, 3]) + MW2*MZ2^7*(-15960*CHd[1, 1] - 
          15960*CHd[2, 2] - 15960*CHd[3, 3] + 65864*CHe[3, 3] + 
          16402*CHl1[3, 3] + 16402*CHl3[3, 3] + 15960*CHq1[1, 1] + 
          15960*CHq1[2, 2] - 22410*CHq1[3, 3] + 29700*CHq3[1, 1] + 
          29700*CHq3[2, 2] + 15510*CHq3[3, 3] + 31920*CHu[1, 1] + 
          31920*CHu[2, 2] + 15285*CHu[3, 3]))))/
    (216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MT2]*(32*MW2^4*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       SW2^2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
          141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 51*CHq1[1, 1] - 
          51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] - 
          3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
        8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
          45*CHe[3, 3] - 34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 
          15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
          6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
        16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
          11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 
          30*CHd[3, 3] + 98*CHe[3, 3] + 49*CHl1[3, 3] + 49*CHl3[3, 3] + 
          30*CHq1[1, 1] + 30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 
          60*CHu[1, 1] + 60*CHu[2, 2])) - 9*MT2^4*(512*MW2^8*CHq3[3, 3] - 
        5*MZ2^8*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
          49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        2*MW2^3*MZ2^5*(1956*CHd[1, 1] + 1956*CHd[2, 2] + 1956*CHd[3, 3] - 
          6110*CHe[3, 3] - 5306*CHl1[3, 3] - 5306*CHl3[3, 3] - 
          1956*CHq1[1, 1] - 1956*CHq1[2, 2] + 1299*CHq1[3, 3] + 
          4716*CHq3[1, 1] + 4716*CHq3[2, 2] + 1099*CHq3[3, 3] - 
          3912*CHu[1, 1] - 3912*CHu[2, 2] - 81*CHu[3, 3]) + 
        MW2*MZ2^7*(960*CHd[1, 1] + 960*CHd[2, 2] + 960*CHd[3, 3] - 
          2644*CHe[3, 3] - 1812*CHl1[3, 3] - 1812*CHl3[3, 3] - 
          960*CHq1[1, 1] - 960*CHq1[2, 2] - 105*CHq1[3, 3] + 900*CHq3[1, 1] + 
          900*CHq3[2, 2] + 485*CHq3[3, 3] - 1920*CHu[1, 1] - 1920*CHu[2, 2] - 
          75*CHu[3, 3]) - 128*MW2^7*MZ2*(CHe[3, 3] + CHl1[3, 3] + 
          CHl3[3, 3] - 3*CHq1[3, 3] + 9*CHq3[3, 3] - 3*CHu[3, 3]) - 
        64*MW2^6*MZ2^2*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
          27*CHe[3, 3] - 26*CHl1[3, 3] - 26*CHl3[3, 3] - 6*CHq1[1, 1] - 
          6*CHq1[2, 2] + 27*CHq1[3, 3] + 18*CHq3[1, 1] + 18*CHq3[2, 2] - 
          35*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2] + 21*CHu[3, 3]) - 
        8*MW2^4*MZ2^4*(432*CHd[1, 1] + 432*CHd[2, 2] + 432*CHd[3, 3] - 
          1500*CHe[3, 3] - 1417*CHl1[3, 3] - 1417*CHl3[3, 3] - 
          432*CHq1[1, 1] - 432*CHq1[2, 2] + 498*CHq1[3, 3] + 
          1224*CHq3[1, 1] + 1224*CHq3[2, 2] - 199*CHq3[3, 3] - 
          864*CHu[1, 1] - 864*CHu[2, 2] + 102*CHu[3, 3]) + 
        16*MW2^5*MZ2^3*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
          407*CHe[3, 3] - 401*CHl1[3, 3] - 401*CHl3[3, 3] - 108*CHq1[1, 1] - 
          108*CHq1[2, 2] + 216*CHq1[3, 3] + 324*CHq3[1, 1] + 324*CHq3[2, 2] - 
          228*CHq3[3, 3] - 216*CHu[1, 1] - 216*CHu[2, 2] + 108*CHu[3, 3]) + 
        MW2^2*MZ2^6*(-2610*CHd[1, 1] - 2610*CHd[2, 2] - 2610*CHd[3, 3] + 
          7286*CHe[3, 3] + 5768*CHl1[3, 3] + 5768*CHl3[3, 3] + 
          2610*CHq1[1, 1] + 2610*CHq1[2, 2] - 705*CHq1[3, 3] - 
          4590*CHq3[1, 1] - 4590*CHq3[2, 2] - 2311*CHq3[3, 3] + 
          5220*CHu[1, 1] + 5220*CHu[2, 2] + 285*CHu[3, 3])) - 
      2*MT2*MW2^3*MZ2*SW2*(512*MW2^7*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 88*CHe[3, 3] - 88*CHl1[3, 3] - 88*CHl3[3, 3] - 
          24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
          72*CHq3[2, 2] + 15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
        5*MZ2^7*(-690*CHd[1, 1] - 690*CHd[2, 2] - 690*CHd[3, 3] + 
          2182*CHe[3, 3] + 1091*CHl1[3, 3] + 1091*CHl3[3, 3] + 
          690*CHq1[1, 1] + 690*CHq1[2, 2] - 195*CHq1[3, 3] + 165*CHq3[3, 3] + 
          1380*CHu[1, 1] + 1380*CHu[2, 2]) - 16*MW2^4*MZ2^3*
         (14880*CHd[1, 1] + 14880*CHd[2, 2] + 14880*CHd[3, 3] - 
          43359*CHe[3, 3] - 31337*CHl1[3, 3] - 31337*CHl3[3, 3] - 
          14880*CHq1[1, 1] - 14880*CHq1[2, 2] + 1812*CHq1[3, 3] + 
          20664*CHq3[1, 1] + 20664*CHq3[2, 2] + 5952*CHq3[3, 3] - 
          29760*CHu[1, 1] - 29760*CHu[2, 2] - 2376*CHu[3, 3]) + 
        64*MW2^5*MZ2^2*(2670*CHd[1, 1] + 2670*CHd[2, 2] + 2670*CHd[3, 3] - 
          8293*CHe[3, 3] - 6684*CHl1[3, 3] - 6684*CHl3[3, 3] - 
          2670*CHq1[1, 1] - 2670*CHq1[2, 2] + 972*CHq1[3, 3] + 
          5130*CHq3[1, 1] + 5130*CHq3[2, 2] + 2136*CHq3[3, 3] - 
          5340*CHu[1, 1] - 5340*CHu[2, 2] - 672*CHu[3, 3]) + 
        8*MW2^3*MZ2^4*(25044*CHd[1, 1] + 25044*CHd[2, 2] + 25044*CHd[3, 3] - 
          72102*CHe[3, 3] - 47195*CHl1[3, 3] - 47195*CHl3[3, 3] - 
          25044*CHq1[1, 1] - 25044*CHq1[2, 2] - 3144*CHq1[3, 3] + 
          22572*CHq3[1, 1] + 22572*CHq3[2, 2] - 1389*CHq3[3, 3] - 
          50088*CHu[1, 1] - 50088*CHu[2, 2] - 504*CHu[3, 3]) - 
        128*MW2^6*MZ2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1829*CHe[3, 3] - 1653*CHl1[3, 3] - 1653*CHl3[3, 3] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 330*CHq1[3, 3] + 
          1332*CHq3[1, 1] + 1332*CHq3[2, 2] + 516*CHq3[3, 3] - 
          1080*CHu[1, 1] - 1080*CHu[2, 2] - 120*CHu[3, 3]) + 
        2*MW2*MZ2^6*(14265*CHd[1, 1] + 14265*CHd[2, 2] + 14265*CHd[3, 3] - 
          45389*CHe[3, 3] - 23952*CHl1[3, 3] - 23952*CHl3[3, 3] - 
          14265*CHq1[1, 1] - 14265*CHq1[2, 2] - 3750*CHq1[3, 3] + 
          2475*CHq3[1, 1] + 2475*CHq3[2, 2] - 7680*CHq3[3, 3] - 
          28530*CHu[1, 1] - 28530*CHu[2, 2] + 1920*CHu[3, 3]) - 
        4*MW2^2*MZ2^5*(25350*CHd[1, 1] + 25350*CHd[2, 2] + 25350*CHd[3, 3] - 
          76159*CHe[3, 3] - 44919*CHl1[3, 3] - 44919*CHl3[3, 3] - 
          25350*CHq1[1, 1] - 25350*CHq1[2, 2] - 7719*CHq1[3, 3] + 
          12330*CHq3[1, 1] + 12330*CHq3[2, 2] - 10548*CHq3[3, 3] - 
          50700*CHu[1, 1] - 50700*CHu[2, 2] + 2544*CHu[3, 3])) + 
      MT2^3*MW2*(-45*MZ2^8*(120*CHd[1, 1] + 120*CHd[2, 2] + 120*CHd[3, 3] - 
          394*CHe[3, 3] - 197*CHl1[3, 3] - 197*CHl3[3, 3] - 120*CHq1[1, 1] - 
          120*CHq1[2, 2] - 75*CHq1[3, 3] - 20*CHq3[3, 3] - 240*CHu[1, 1] - 
          240*CHu[2, 2]) + 8192*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
        2*MW2^2*MZ2^6*(20088*CHd[1, 1] + 20088*CHd[2, 2] + 20088*CHd[3, 3] - 
          44273*CHe[3, 3] - 60699*CHl1[3, 3] - 60699*CHl3[3, 3] - 
          20088*CHq1[1, 1] - 20088*CHq1[2, 2] + 35520*CHq1[3, 3] + 
          84960*CHq3[1, 1] + 84960*CHq3[2, 2] + 61950*CHq3[3, 3] - 
          40176*CHu[1, 1] - 40176*CHu[2, 2] - 16581*CHu[3, 3]) + 
        8*MW2^4*MZ2^4*(33096*CHd[1, 1] + 33096*CHd[2, 2] + 33096*CHd[3, 3] - 
          84357*CHe[3, 3] - 37363*CHl1[3, 3] - 37363*CHl3[3, 3] - 
          33096*CHq1[1, 1] - 33096*CHq1[2, 2] - 14748*CHq1[3, 3] - 
          3672*CHq3[1, 1] - 3672*CHq3[2, 2] + 10344*CHq3[3, 3] - 
          66192*CHu[1, 1] - 66192*CHu[2, 2] - 12348*CHu[3, 3]) + 
        MW2*MZ2^7*(28200*CHd[1, 1] + 28200*CHd[2, 2] + 28200*CHd[3, 3] - 
          72188*CHe[3, 3] - 55249*CHl1[3, 3] - 55249*CHl3[3, 3] - 
          28200*CHq1[1, 1] - 28200*CHq1[2, 2] + 6075*CHq1[3, 3] + 
          35100*CHq3[1, 1] + 35100*CHq3[2, 2] + 28590*CHq3[3, 3] - 
          56400*CHu[1, 1] - 56400*CHu[2, 2] - 9030*CHu[3, 3]) - 
        32*MW2^5*MZ2^3*(12684*CHd[1, 1] + 12684*CHd[2, 2] + 12684*CHd[3, 3] - 
          35487*CHe[3, 3] - 23420*CHl1[3, 3] - 23420*CHl3[3, 3] - 
          12684*CHq1[1, 1] - 12684*CHq1[2, 2] + 258*CHq1[3, 3] + 
          14076*CHq3[1, 1] + 14076*CHq3[2, 2] + 10152*CHq3[3, 3] - 
          25368*CHu[1, 1] - 25368*CHu[2, 2] - 6036*CHu[3, 3]) + 
        64*MW2^6*MZ2^2*(5088*CHd[1, 1] + 5088*CHd[2, 2] + 5088*CHd[3, 3] - 
          15671*CHe[3, 3] - 12471*CHl1[3, 3] - 12471*CHl3[3, 3] - 
          5088*CHq1[1, 1] - 5088*CHq1[2, 2] + 1428*CHq1[3, 3] + 
          9504*CHq3[1, 1] + 9504*CHq3[2, 2] + 4644*CHq3[3, 3] - 
          10176*CHu[1, 1] - 10176*CHu[2, 2] - 2202*CHu[3, 3]) - 
        256*MW2^7*MZ2*(540*CHd[1, 1] + 540*CHd[2, 2] + 540*CHd[3, 3] - 
          1820*CHe[3, 3] - 1644*CHl1[3, 3] - 1644*CHl3[3, 3] - 
          540*CHq1[1, 1] - 540*CHq1[2, 2] + 303*CHq1[3, 3] + 
          1332*CHq3[1, 1] + 1332*CHq3[2, 2] + 498*CHq3[3, 3] - 
          1080*CHu[1, 1] - 1080*CHu[2, 2] - 147*CHu[3, 3]) - 
        4*MW2^3*MZ2^5*(13368*CHd[1, 1] + 13368*CHd[2, 2] + 13368*CHd[3, 3] - 
          33080*CHe[3, 3] + 14337*CHl1[3, 3] + 14337*CHl3[3, 3] - 
          13368*CHq1[1, 1] - 13368*CHq1[2, 2] - 37317*CHq1[3, 3] - 
          68328*CHq3[1, 1] - 68328*CHq3[2, 2] - 35514*CHq3[3, 3] - 
          26736*CHu[1, 1] - 26736*CHu[2, 2] + 3801*CHu[3, 3])) - 
      MT2^2*MW2^2*(-5*MZ2^8*(390*CHd[1, 1] + 390*CHd[2, 2] + 390*CHd[3, 3] - 
          1382*CHe[3, 3] - 691*CHl1[3, 3] - 691*CHl3[3, 3] - 390*CHq1[1, 1] - 
          390*CHq1[2, 2] - 1005*CHq1[3, 3] + 345*CHq3[3, 3] - 780*CHu[1, 1] - 
          780*CHu[2, 2]) + 512*MW2^8*(96*CHd[1, 1] + 96*CHd[2, 2] + 
          96*CHd[3, 3] - 352*CHe[3, 3] - 352*CHl1[3, 3] - 352*CHl3[3, 3] - 
          96*CHq1[1, 1] - 96*CHq1[2, 2] + 96*CHq1[3, 3] + 288*CHq3[1, 1] + 
          288*CHq3[2, 2] + 69*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2]) - 
        16*MW2^5*MZ2^3*(65556*CHd[1, 1] + 65556*CHd[2, 2] + 65556*CHd[3, 3] - 
          190273*CHe[3, 3] - 135515*CHl1[3, 3] - 135515*CHl3[3, 3] - 
          65556*CHq1[1, 1] - 65556*CHq1[2, 2] + 9984*CHq1[3, 3] + 
          89244*CHq3[1, 1] + 89244*CHq3[2, 2] + 42180*CHq3[3, 3] - 
          131112*CHu[1, 1] - 131112*CHu[2, 2] - 21228*CHu[3, 3]) + 
        2*MW2^3*MZ2^5*(-226188*CHd[1, 1] - 226188*CHd[2, 2] - 
          226188*CHd[3, 3] + 650090*CHe[3, 3] + 331250*CHl1[3, 3] + 
          331250*CHl3[3, 3] + 226188*CHq1[1, 1] + 226188*CHq1[2, 2] + 
          118419*CHq1[3, 3] + 5148*CHq3[1, 1] + 5148*CHq3[2, 2] + 
          108759*CHq3[3, 3] + 452376*CHu[1, 1] + 452376*CHu[2, 2] - 
          13017*CHu[3, 3]) + 24*MW2^4*MZ2^4*(37408*CHd[1, 1] + 
          37408*CHd[2, 2] + 37408*CHd[3, 3] - 104102*CHe[3, 3] - 
          63799*CHl1[3, 3] - 63799*CHl3[3, 3] - 37408*CHq1[1, 1] - 
          37408*CHq1[2, 2] - 4550*CHq1[3, 3] + 26808*CHq3[1, 1] + 
          26808*CHq3[2, 2] + 8449*CHq3[3, 3] - 74816*CHu[1, 1] - 
          74816*CHu[2, 2] - 7314*CHu[3, 3]) + 64*MW2^6*MZ2^2*
         (11490*CHd[1, 1] + 11490*CHd[2, 2] + 11490*CHd[3, 3] - 
          35939*CHe[3, 3] - 29160*CHl1[3, 3] - 29160*CHl3[3, 3] - 
          11490*CHq1[1, 1] - 11490*CHq1[2, 2] + 4233*CHq1[3, 3] + 
          22374*CHq3[1, 1] + 22374*CHq3[2, 2] + 9639*CHq3[3, 3] - 
          22980*CHu[1, 1] - 22980*CHu[2, 2] - 3837*CHu[3, 3]) - 
        128*MW2^7*MZ2*(2256*CHd[1, 1] + 2256*CHd[2, 2] + 2256*CHd[3, 3] - 
          7659*CHe[3, 3] - 6955*CHl1[3, 3] - 6955*CHl3[3, 3] - 
          2256*CHq1[1, 1] - 2256*CHq1[2, 2] + 1389*CHq1[3, 3] + 
          5616*CHq3[1, 1] + 5616*CHq3[2, 2] + 1917*CHq3[3, 3] - 
          4512*CHu[1, 1] - 4512*CHu[2, 2] - 507*CHu[3, 3]) - 
        5*MW2*MZ2^7*(1392*CHd[1, 1] + 1392*CHd[2, 2] + 1392*CHd[3, 3] - 
          8196*CHe[3, 3] - 614*CHl1[3, 3] - 614*CHl3[3, 3] - 
          1392*CHq1[1, 1] - 1392*CHq1[2, 2] - 3249*CHq1[3, 3] - 
          6300*CHq3[1, 1] - 6300*CHq3[2, 2] - 10797*CHq3[3, 3] - 
          2784*CHu[1, 1] - 2784*CHu[2, 2] + 3207*CHu[3, 3]) + 
        MW2^2*MZ2^6*(116646*CHd[1, 1] + 116646*CHd[2, 2] + 116646*CHd[3, 3] - 
          394022*CHe[3, 3] - 149460*CHl1[3, 3] - 149460*CHl3[3, 3] - 
          116646*CHq1[1, 1] - 116646*CHq1[2, 2] - 131517*CHq1[3, 3] - 
          117990*CHq3[1, 1] - 117990*CHq3[2, 2] - 204603*CHq3[3, 3] - 
          233292*CHu[1, 1] - 233292*CHu[2, 2] + 58629*CHu[3, 3]))))/
    (108*(MT2 - MW2)^2*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*
     SW2) - (3*MT2^2*MZ2*SW2*(16384*MW2^7*(3*CHd[1, 1] + 3*CHd[2, 2] + 
         3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 
         3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
         9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
       32*MW2^4*MZ2^3*(13632*CHd[1, 1] + 13632*CHd[2, 2] + 13632*CHd[3, 3] - 
         36917*CHe[3, 3] - 22830*CHl1[3, 3] - 22830*CHl3[3, 3] - 
         13632*CHq1[1, 1] - 13632*CHq1[2, 2] - 2424*CHq1[3, 3] + 
         11376*CHq3[1, 1] + 11376*CHq3[2, 2] + 4542*CHq3[3, 3] - 
         27264*CHu[1, 1] - 27264*CHu[2, 2] - 4482*CHu[3, 3]) + 
       64*MW2^5*MZ2^2*(6840*CHd[1, 1] + 6840*CHd[2, 2] + 6840*CHd[3, 3] - 
         20327*CHe[3, 3] - 15335*CHl1[3, 3] - 15335*CHl3[3, 3] - 
         6840*CHq1[1, 1] - 6840*CHq1[2, 2] + 768*CHq1[3, 3] + 
         11304*CHq3[1, 1] + 11304*CHq3[2, 2] + 5784*CHq3[3, 3] - 
         13680*CHu[1, 1] - 13680*CHu[2, 2] - 2634*CHu[3, 3]) - 
       10*MW2*MZ2^6*(1644*CHd[1, 1] + 1644*CHd[2, 2] + 1644*CHd[3, 3] - 
         2869*CHe[3, 3] - 3425*CHl1[3, 3] - 3425*CHl3[3, 3] - 
         1644*CHq1[1, 1] - 1644*CHq1[2, 2] + 4968*CHq1[3, 3] + 
         3780*CHq3[1, 1] + 3780*CHq3[2, 2] + 7086*CHq3[3, 3] - 
         3288*CHu[1, 1] - 3288*CHu[2, 2] - 1347*CHu[3, 3]) + 
       8*MW2^3*MZ2^4*(27216*CHd[1, 1] + 27216*CHd[2, 2] + 27216*CHd[3, 3] - 
         72337*CHe[3, 3] - 32483*CHl1[3, 3] - 32483*CHl3[3, 3] - 
         27216*CHq1[1, 1] - 27216*CHq1[2, 2] - 23472*CHq1[3, 3] - 
         8784*CHq3[1, 1] - 8784*CHq3[2, 2] - 22572*CHq3[3, 3] - 
         54432*CHu[1, 1] - 54432*CHu[2, 2] - 1152*CHu[3, 3]) - 
       256*MW2^6*MZ2*(888*CHd[1, 1] + 888*CHd[2, 2] + 888*CHd[3, 3] - 
         2936*CHe[3, 3] - 2584*CHl1[3, 3] - 2584*CHl3[3, 3] - 
         888*CHq1[1, 1] - 888*CHq1[2, 2] + 360*CHq1[3, 3] + 2088*CHq3[1, 1] + 
         2088*CHq3[2, 2] + 921*CHq3[3, 3] - 1776*CHu[1, 1] - 1776*CHu[2, 2] - 
         240*CHu[3, 3]) + 45*MZ2^7*(120*CHd[1, 1] + 120*CHd[2, 2] + 
         120*CHd[3, 3] - 362*CHe[3, 3] - 181*CHl1[3, 3] - 181*CHl3[3, 3] - 
         120*CHq1[1, 1] - 120*CHq1[2, 2] + 60*CHq1[3, 3] + 135*CHq3[3, 3] - 
         240*CHu[1, 1] - 240*CHu[2, 2] + 15*CHu[3, 3]) - 
       4*MW2^2*MZ2^5*(7512*CHd[1, 1] + 7512*CHd[2, 2] + 7512*CHd[3, 3] - 
         28622*CHe[3, 3] - 185*CHl1[3, 3] - 185*CHl3[3, 3] - 
         7512*CHq1[1, 1] - 7512*CHq1[2, 2] - 38760*CHq1[3, 3] - 
         34200*CHq3[1, 1] - 34200*CHq3[2, 2] - 51903*CHq3[3, 3] - 
         15024*CHu[1, 1] - 15024*CHu[2, 2] + 10284*CHu[3, 3])) + 
     MW2*(-55296*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
         11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
         3*CHq1[2, 2] + 3*CHq1[3, 3] + 13*CHq3[1, 1] + 13*CHq3[2, 2] + 
         3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       512*MW2^8*MZ2*((78 + 84*Pi^2)*CHd[1, 1] + (78 + 84*Pi^2)*CHd[2, 2] + 
         78*CHd[3, 3] + 84*Pi^2*CHd[3, 3] - 3442*CHe[3, 3] + 
         140*Pi^2*CHe[3, 3] - 3145*CHl1[3, 3] + 140*Pi^2*CHl1[3, 3] - 
         670*CHl3[3, 3] + 140*Pi^2*CHl3[3, 3] - 1590*CHq1[1, 1] + 
         60*Pi^2*CHq1[1, 1] - 1590*CHq1[2, 2] + 60*Pi^2*CHq1[2, 2] - 
         408*CHq1[3, 3] + 84*Pi^2*CHq1[3, 3] - 63*CHq3[1, 1] + 
         108*Pi^2*CHq3[1, 1] - 63*CHq3[2, 2] + 108*Pi^2*CHq3[2, 2] - 
         813*CHq3[3, 3] + 84*Pi^2*CHq3[3, 3] - 1506*CHu[1, 1] - 
         24*Pi^2*CHu[1, 1] - 1506*CHu[2, 2] - 24*Pi^2*CHu[2, 2]) + 
       MZ2^9*(30*(-3669 + 452*Pi^2)*CHd[1, 1] + 30*(-3669 + 452*Pi^2)*
          CHd[2, 2] - 110070*CHd[3, 3] + 13560*Pi^2*CHd[3, 3] - 
         366966*CHe[3, 3] + 43768*Pi^2*CHe[3, 3] + 253107*CHl1[3, 3] - 
         31036*Pi^2*CHl1[3, 3] + 256047*CHl3[3, 3] - 31036*Pi^2*CHl3[3, 3] + 
         139770*CHq1[1, 1] - 17160*Pi^2*CHq1[1, 1] + 139770*CHq1[2, 2] - 
         17160*Pi^2*CHq1[2, 2] + 69885*CHq1[3, 3] - 8580*Pi^2*CHq1[3, 3] + 
         70785*CHq3[3, 3] - 8580*Pi^2*CHq3[3, 3] - 17460*CHu[1, 1] + 
         1680*Pi^2*CHu[1, 1] - 17460*CHu[2, 2] + 1680*Pi^2*CHu[2, 2]) + 
       2*MW2^2*MZ2^7*(15*(-178073 + 14788*Pi^2)*CHd[1, 1] + 
         15*(-178073 + 14788*Pi^2)*CHd[2, 2] - 2671095*CHd[3, 3] + 
         221820*Pi^2*CHd[3, 3] - 14016*CHe[1, 1] - 14016*CHe[2, 2] - 
         3890423*CHe[3, 3] + 740924*Pi^2*CHe[3, 3] - 14016*CHl1[1, 1] - 
         14016*CHl1[2, 2] + 4927827*CHl1[3, 3] - 402708*Pi^2*CHl1[3, 3] + 
         14016*CHl3[1, 1] + 14016*CHl3[2, 2] + 4366716*CHl3[3, 3] - 
         402708*Pi^2*CHl3[3, 3] + 3177561*CHq1[1, 1] - 
         267108*Pi^2*CHq1[1, 1] + 3177561*CHq1[2, 2] - 
         267108*Pi^2*CHq1[2, 2] + 624909*CHq1[3, 3] - 49476*Pi^2*CHq1[3, 3] - 
         1605609*CHq3[1, 1] + 168156*Pi^2*CHq3[1, 1] - 1605609*CHq3[2, 2] + 
         168156*Pi^2*CHq3[2, 2] + 617580*CHq3[3, 3] - 49476*Pi^2*CHq3[3, 3] + 
         1157622*CHu[1, 1] + 48264*Pi^2*CHu[1, 1] + 1157622*CHu[2, 2] + 
         48264*Pi^2*CHu[2, 2] - 14016*CHu[3, 3]) - 
       4*MW2^3*MZ2^6*(3*(-1121291 + 82152*Pi^2)*CHd[1, 1] + 
         3*(-1121291 + 82152*Pi^2)*CHd[2, 2] - 3363873*CHd[3, 3] + 
         246456*Pi^2*CHd[3, 3] - 3072*CHe[1, 1] - 3072*CHe[2, 2] - 
         3280471*CHe[3, 3] + 817592*Pi^2*CHe[3, 3] - 3072*CHl1[1, 1] - 
         3072*CHl1[2, 2] + 5811468*CHl1[3, 3] - 373168*Pi^2*CHl1[3, 3] + 
         3072*CHl3[1, 1] + 3072*CHl3[2, 2] + 5103240*CHl3[3, 3] - 
         373168*Pi^2*CHl3[3, 3] + 3603633*CHq1[1, 1] - 
         260064*Pi^2*CHq1[1, 1] + 3603633*CHq1[2, 2] - 
         260064*Pi^2*CHq1[2, 2] - 122895*CHq1[3, 3] + 5616*Pi^2*CHq1[3, 3] - 
         3368979*CHq3[1, 1] + 271296*Pi^2*CHq3[1, 1] - 3368979*CHq3[2, 2] + 
         271296*Pi^2*CHq3[2, 2] - 94071*CHq3[3, 3] + 5616*Pi^2*CHq3[3, 3] + 
         1980822*CHu[1, 1] + 56592*Pi^2*CHu[1, 1] + 1980822*CHu[2, 2] + 
         56592*Pi^2*CHu[2, 2] - 3072*CHu[3, 3]) - 128*MW2^7*MZ2^2*
        (3*(-8245 + 712*Pi^2)*CHd[1, 1] + 3*(-8245 + 712*Pi^2)*CHd[2, 2] - 
         24735*CHd[3, 3] + 2136*Pi^2*CHd[3, 3] + 240*CHe[1, 1] + 
         240*CHe[2, 2] - 10751*CHe[3, 3] + 4872*Pi^2*CHe[3, 3] + 
         240*CHl1[1, 1] + 240*CHl1[2, 2] + 20037*CHl1[3, 3] + 
         1424*Pi^2*CHl1[3, 3] - 240*CHl3[1, 1] - 240*CHl3[2, 2] + 
         50565*CHl3[3, 3] + 1424*Pi^2*CHl3[3, 3] - 3345*CHq1[1, 1] + 
         600*Pi^2*CHq1[1, 1] - 3345*CHq1[2, 2] + 600*Pi^2*CHq1[2, 2] - 
         28149*CHq1[3, 3] + 1920*Pi^2*CHq1[3, 3] - 79821*CHq3[1, 1] + 
         3240*Pi^2*CHq3[1, 1] - 79821*CHq3[2, 2] + 3240*Pi^2*CHq3[2, 2] - 
         33273*CHq3[3, 3] + 1920*Pi^2*CHq3[3, 3] + 12318*CHu[1, 1] - 
         240*Pi^2*CHu[1, 1] + 12318*CHu[2, 2] - 240*Pi^2*CHu[2, 2] + 
         240*CHu[3, 3]) + 64*MW2^6*MZ2^3*(6*(-29971 + 2030*Pi^2)*CHd[1, 1] + 
         6*(-29971 + 2030*Pi^2)*CHd[2, 2] - 179826*CHd[3, 3] + 
         12180*Pi^2*CHd[3, 3] + 1824*CHe[1, 1] + 1824*CHe[2, 2] - 
         12880*CHe[3, 3] + 33292*Pi^2*CHe[3, 3] + 1824*CHl1[1, 1] + 
         1824*CHl1[2, 2] + 262623*CHl1[3, 3] - 1404*Pi^2*CHl1[3, 3] - 
         1824*CHl3[1, 1] - 1824*CHl3[2, 2] + 326031*CHl3[3, 3] - 
         1404*Pi^2*CHl3[3, 3] + 75606*CHq1[1, 1] - 1668*Pi^2*CHq1[1, 1] + 
         75606*CHq1[2, 2] - 1668*Pi^2*CHq1[2, 2] - 148203*CHq1[3, 3] + 
         8940*Pi^2*CHq1[3, 3] - 455724*CHq3[1, 1] + 19548*Pi^2*CHq3[1, 1] - 
         455724*CHq3[2, 2] + 19548*Pi^2*CHq3[2, 2] - 158889*CHq3[3, 3] + 
         8940*Pi^2*CHq3[3, 3] + 135228*CHu[1, 1] + 408*Pi^2*CHu[1, 1] + 
         135228*CHu[2, 2] + 408*Pi^2*CHu[2, 2] + 1824*CHu[3, 3]) + 
       MW2*MZ2^8*(-24*(-49287 + 4846*Pi^2)*CHd[1, 1] - 
         24*(-49287 + 4846*Pi^2)*CHd[2, 2] + 1182888*CHd[3, 3] - 
         116304*Pi^2*CHd[3, 3] + 7680*CHe[1, 1] + 7680*CHe[2, 2] + 
         2524256*CHe[3, 3] - 384336*Pi^2*CHe[3, 3] + 7680*CHl1[1, 1] + 
         7680*CHl1[2, 2] - 2398175*CHl1[3, 3] + 241636*Pi^2*CHl1[3, 3] - 
         7680*CHl3[1, 1] - 7680*CHl3[2, 2] - 2233541*CHl3[3, 3] + 
         241636*Pi^2*CHl3[3, 3] - 1492848*CHq1[1, 1] + 
         147984*Pi^2*CHq1[1, 1] - 1492848*CHq1[2, 2] + 
         147984*Pi^2*CHq1[2, 2] - 565629*CHq1[3, 3] + 51852*Pi^2*CHq1[3, 3] + 
         307170*CHq3[1, 1] - 44280*Pi^2*CHq3[1, 1] + 307170*CHq3[2, 2] - 
         44280*Pi^2*CHq3[2, 2] - 553719*CHq3[3, 3] + 51852*Pi^2*CHq3[3, 3] - 
         242496*CHu[1, 1] - 20832*Pi^2*CHu[1, 1] - 242496*CHu[2, 2] - 
         20832*Pi^2*CHu[2, 2] + 7680*CHu[3, 3]) - 16*MW2^5*MZ2^4*
        (3*(-418111 + 27168*Pi^2)*CHd[1, 1] + 3*(-418111 + 27168*Pi^2)*
          CHd[2, 2] - 1254333*CHd[3, 3] + 81504*Pi^2*CHd[3, 3] + 
         10128*CHe[1, 1] + 10128*CHe[2, 2] - 323973*CHe[3, 3] + 
         247616*Pi^2*CHe[3, 3] + 10128*CHl1[1, 1] + 10128*CHl1[2, 2] + 
         2016259*CHl1[3, 3] - 57752*Pi^2*CHl1[3, 3] - 10128*CHl3[1, 1] - 
         10128*CHl3[2, 2] + 2034391*CHl3[3, 3] - 57752*Pi^2*CHl3[3, 3] + 
         884973*CHq1[1, 1] - 41760*Pi^2*CHq1[1, 1] + 884973*CHq1[2, 2] - 
         41760*Pi^2*CHq1[2, 2] - 712413*CHq1[3, 3] + 42408*Pi^2*CHq1[3, 3] - 
         2459835*CHq3[1, 1] + 126576*Pi^2*CHq3[1, 1] - 2459835*CHq3[2, 2] + 
         126576*Pi^2*CHq3[2, 2] - 719817*CHq3[3, 3] + 42408*Pi^2*CHq3[3, 3] + 
         952818*CHu[1, 1] + 11520*Pi^2*CHu[1, 1] + 952818*CHu[2, 2] + 
         11520*Pi^2*CHu[2, 2] + 10128*CHu[3, 3]) + 
       8*MW2^4*MZ2^5*(3*(-866113 + 58328*Pi^2)*CHd[1, 1] + 
         3*(-866113 + 58328*Pi^2)*CHd[2, 2] - 2598339*CHd[3, 3] + 
         174984*Pi^2*CHd[3, 3] + 10512*CHe[1, 1] + 10512*CHe[2, 2] - 
         1509957*CHe[3, 3] + 564024*Pi^2*CHe[3, 3] + 10512*CHl1[1, 1] + 
         10512*CHl1[2, 2] + 4318981*CHl1[3, 3] - 202680*Pi^2*CHl1[3, 3] - 
         10512*CHl3[1, 1] - 10512*CHl3[2, 2] + 3943246*CHl3[3, 3] - 
         202680*Pi^2*CHl3[3, 3] + 2369163*CHq1[1, 1] - 
         144024*Pi^2*CHq1[1, 1] + 2369163*CHq1[2, 2] - 
         144024*Pi^2*CHq1[2, 2] - 798384*CHq1[3, 3] + 48408*Pi^2*CHq1[3, 3] - 
         3778488*CHq3[1, 1] + 240840*Pi^2*CHq3[1, 1] - 3778488*CHq3[2, 2] + 
         240840*Pi^2*CHq3[2, 2] - 769125*CHq3[3, 3] + 48408*Pi^2*CHq3[3, 3] + 
         1809312*CHu[1, 1] + 36096*Pi^2*CHu[1, 1] + 1809312*CHu[2, 2] + 
         36096*Pi^2*CHu[2, 2] + 10512*CHu[3, 3])) + 
     MT2*(6144*MW2^9*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
         187*CHe[3, 3] - 187*CHl1[3, 3] - 187*CHl3[3, 3] - 51*CHq1[1, 1] - 
         51*CHq1[2, 2] + 51*CHq1[3, 3] + 189*CHq3[1, 1] + 189*CHq3[2, 2] + 
         51*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) + 
       MZ2^9*(-30*(-3669 + 452*Pi^2)*CHd[1, 1] - 30*(-3669 + 452*Pi^2)*
          CHd[2, 2] + 110070*CHd[3, 3] - 13560*Pi^2*CHd[3, 3] + 
         366966*CHe[3, 3] - 43768*Pi^2*CHe[3, 3] - 253107*CHl1[3, 3] + 
         31036*Pi^2*CHl1[3, 3] - 256047*CHl3[3, 3] + 31036*Pi^2*CHl3[3, 3] - 
         139770*CHq1[1, 1] + 17160*Pi^2*CHq1[1, 1] - 139770*CHq1[2, 2] + 
         17160*Pi^2*CHq1[2, 2] - 69885*CHq1[3, 3] + 8580*Pi^2*CHq1[3, 3] - 
         70785*CHq3[3, 3] + 8580*Pi^2*CHq3[3, 3] + 17460*CHu[1, 1] - 
         1680*Pi^2*CHu[1, 1] + 17460*CHu[2, 2] - 1680*Pi^2*CHu[2, 2]) + 
       8*MW2^5*MZ2^4*(1698*(-1333 + 96*Pi^2)*CHd[1, 1] + 
         1698*(-1333 + 96*Pi^2)*CHd[2, 2] - 2263434*CHd[3, 3] + 
         163008*Pi^2*CHd[3, 3] + 20256*CHe[1, 1] + 20256*CHe[2, 2] - 
         1306179*CHe[3, 3] + 495232*Pi^2*CHe[3, 3] + 20256*CHl1[1, 1] + 
         20256*CHl1[2, 2] + 3661919*CHl1[3, 3] - 115504*Pi^2*CHl1[3, 3] - 
         20256*CHl3[1, 1] - 20256*CHl3[2, 2] + 3698183*CHl3[3, 3] - 
         115504*Pi^2*CHl3[3, 3] + 1524714*CHq1[1, 1] - 
         83520*Pi^2*CHq1[1, 1] + 1524714*CHq1[2, 2] - 83520*Pi^2*CHq1[2, 2] - 
         1559322*CHq1[3, 3] + 84816*Pi^2*CHq1[3, 3] - 4809510*CHq3[1, 1] + 
         253152*Pi^2*CHq3[1, 1] - 4809510*CHq3[2, 2] + 
         253152*Pi^2*CHq3[2, 2] - 1488486*CHq3[3, 3] + 
         84816*Pi^2*CHq3[3, 3] + 1415172*CHu[1, 1] + 23040*Pi^2*CHu[1, 1] + 
         1415172*CHu[2, 2] + 23040*Pi^2*CHu[2, 2] - 36984*CHu[3, 3]) - 
       32*MW2^6*MZ2^3*(12*(-23143 + 2030*Pi^2)*CHd[1, 1] + 
         12*(-23143 + 2030*Pi^2)*CHd[2, 2] - 277716*CHd[3, 3] + 
         24360*Pi^2*CHd[3, 3] + 3648*CHe[1, 1] + 3648*CHe[2, 2] - 
         257663*CHe[3, 3] + 66584*Pi^2*CHe[3, 3] + 3648*CHl1[1, 1] + 
         3648*CHl1[2, 2] + 365394*CHl1[3, 3] - 2808*Pi^2*CHl1[3, 3] - 
         3648*CHl3[1, 1] - 3648*CHl3[2, 2] + 492210*CHl3[3, 3] - 
         2808*Pi^2*CHl3[3, 3] + 69276*CHq1[1, 1] - 3336*Pi^2*CHq1[1, 1] + 
         69276*CHq1[2, 2] - 3336*Pi^2*CHq1[2, 2] - 305874*CHq1[3, 3] + 
         17880*Pi^2*CHq1[3, 3] - 809496*CHq3[1, 1] + 39096*Pi^2*CHq3[1, 1] - 
         809496*CHq3[2, 2] + 39096*Pi^2*CHq3[2, 2] - 272688*CHq3[3, 3] + 
         17880*Pi^2*CHq3[3, 3] + 106584*CHu[1, 1] + 816*Pi^2*CHu[1, 1] + 
         106584*CHu[2, 2] + 816*Pi^2*CHu[2, 2] - 25602*CHu[3, 3]) + 
       64*MW2^7*MZ2^2*(6*(-3049 + 712*Pi^2)*CHd[1, 1] + 6*(-3049 + 712*Pi^2)*
          CHd[2, 2] - 18294*CHd[3, 3] + 4272*Pi^2*CHd[3, 3] + 480*CHe[1, 1] + 
         480*CHe[2, 2] - 117553*CHe[3, 3] + 9744*Pi^2*CHe[3, 3] + 
         480*CHl1[1, 1] + 480*CHl1[2, 2] - 36777*CHl1[3, 3] + 
         2848*Pi^2*CHl1[3, 3] - 480*CHl3[1, 1] - 480*CHl3[2, 2] + 
         24279*CHl3[3, 3] + 2848*Pi^2*CHl3[3, 3] - 37866*CHq1[1, 1] + 
         1200*Pi^2*CHq1[1, 1] - 37866*CHq1[2, 2] + 1200*Pi^2*CHq1[2, 2] - 
         50646*CHq1[3, 3] + 3840*Pi^2*CHq1[3, 3] - 100674*CHq3[1, 1] + 
         6480*Pi^2*CHq3[1, 1] - 100674*CHq3[2, 2] + 6480*Pi^2*CHq3[2, 2] - 
         37170*CHq3[3, 3] + 3840*Pi^2*CHq3[3, 3] - 37716*CHu[1, 1] - 
         480*Pi^2*CHu[1, 1] - 37716*CHu[2, 2] - 480*Pi^2*CHu[2, 2] - 
         10302*CHu[3, 3]) + MW2*MZ2^8*(48*(-24981 + 2423*Pi^2)*CHd[1, 1] + 
         48*(-24981 + 2423*Pi^2)*CHd[2, 2] - 1199088*CHd[3, 3] + 
         116304*Pi^2*CHd[3, 3] - 7680*CHe[1, 1] - 7680*CHe[2, 2] - 
         2473766*CHe[3, 3] + 384336*Pi^2*CHe[3, 3] - 7680*CHl1[1, 1] - 
         7680*CHl1[2, 2] + 2423420*CHl1[3, 3] - 241636*Pi^2*CHl1[3, 3] + 
         7680*CHl3[1, 1] + 7680*CHl3[2, 2] + 2258786*CHl3[3, 3] - 
         241636*Pi^2*CHl3[3, 3] + 1509048*CHq1[1, 1] - 
         147984*Pi^2*CHq1[1, 1] + 1509048*CHq1[2, 2] - 
         147984*Pi^2*CHq1[2, 2] + 569679*CHq1[3, 3] - 51852*Pi^2*CHq1[3, 3] - 
         307170*CHq3[1, 1] + 44280*Pi^2*CHq3[1, 1] - 307170*CHq3[2, 2] + 
         44280*Pi^2*CHq3[2, 2] + 551694*CHq3[3, 3] - 51852*Pi^2*CHq3[3, 3] + 
         274896*CHu[1, 1] + 20832*Pi^2*CHu[1, 1] + 274896*CHu[2, 2] + 
         20832*Pi^2*CHu[2, 2] - 9705*CHu[3, 3]) - 256*MW2^8*MZ2*
        (12*(283 + 14*Pi^2)*CHd[1, 1] + 12*(283 + 14*Pi^2)*CHd[2, 2] + 
         3396*CHd[3, 3] + 168*Pi^2*CHd[3, 3] - 17804*CHe[3, 3] + 
         280*Pi^2*CHe[3, 3] - 16154*CHl1[3, 3] + 280*Pi^2*CHl1[3, 3] - 
         11204*CHl3[3, 3] + 280*Pi^2*CHl3[3, 3] - 6420*CHq1[1, 1] + 
         120*Pi^2*CHq1[1, 1] - 6420*CHq1[2, 2] + 120*Pi^2*CHq1[2, 2] + 
         840*CHq1[3, 3] + 168*Pi^2*CHq1[3, 3] + 7866*CHq3[1, 1] + 
         216*Pi^2*CHq3[1, 1] + 7866*CHq3[2, 2] + 216*Pi^2*CHq3[2, 2] + 
         1875*CHq3[3, 3] + 168*Pi^2*CHq3[3, 3] - 9492*CHu[1, 1] - 
         48*Pi^2*CHu[1, 1] - 9492*CHu[2, 2] - 48*Pi^2*CHu[2, 2] - 
         720*CHu[3, 3]) - MW2^2*MZ2^7*(30*(-180257 + 14788*Pi^2)*CHd[1, 1] + 
         30*(-180257 + 14788*Pi^2)*CHd[2, 2] - 5407710*CHd[3, 3] + 
         443640*Pi^2*CHd[3, 3] - 28032*CHe[1, 1] - 28032*CHe[2, 2] - 
         7645258*CHe[3, 3] + 1481848*Pi^2*CHe[3, 3] - 28032*CHl1[1, 1] - 
         28032*CHl1[2, 2] + 9983973*CHl1[3, 3] - 805416*Pi^2*CHl1[3, 3] + 
         28032*CHl3[1, 1] + 28032*CHl3[2, 2] + 8861751*CHl3[3, 3] - 
         805416*Pi^2*CHl3[3, 3] + 6420642*CHq1[1, 1] - 
         534216*Pi^2*CHq1[1, 1] + 6420642*CHq1[2, 2] - 
         534216*Pi^2*CHq1[2, 2] + 1138848*CHq1[3, 3] - 
         98952*Pi^2*CHq1[3, 3] - 3324618*CHq3[1, 1] + 
         336312*Pi^2*CHq3[1, 1] - 3324618*CHq3[2, 2] + 
         336312*Pi^2*CHq3[2, 2] + 1057815*CHq3[3, 3] - 
         98952*Pi^2*CHq3[3, 3] + 2446284*CHu[1, 1] + 96528*Pi^2*CHu[1, 1] + 
         2446284*CHu[2, 2] + 96528*Pi^2*CHu[2, 2] + 10353*CHu[3, 3]) - 
       4*MW2^4*MZ2^5*(6*(-835141 + 58328*Pi^2)*CHd[1, 1] + 
         6*(-835141 + 58328*Pi^2)*CHd[2, 2] - 5010846*CHd[3, 3] + 
         349968*Pi^2*CHd[3, 3] + 21024*CHe[1, 1] + 21024*CHe[2, 2] - 
         3542394*CHe[3, 3] + 1128048*Pi^2*CHe[3, 3] + 21024*CHl1[1, 1] + 
         21024*CHl1[2, 2] + 8440079*CHl1[3, 3] - 405360*Pi^2*CHl1[3, 3] - 
         21024*CHl3[1, 1] - 21024*CHl3[2, 2] + 7688609*CHl3[3, 3] - 
         405360*Pi^2*CHl3[3, 3] + 4552494*CHq1[1, 1] - 
         288048*Pi^2*CHq1[1, 1] + 4552494*CHq1[2, 2] - 
         288048*Pi^2*CHq1[2, 2] - 1886928*CHq1[3, 3] + 
         96816*Pi^2*CHq1[3, 3] - 7712280*CHq3[1, 1] + 
         481680*Pi^2*CHq3[1, 1] - 7712280*CHq3[2, 2] + 
         481680*Pi^2*CHq3[2, 2] - 1877829*CHq3[3, 3] + 
         96816*Pi^2*CHq3[3, 3] + 3246960*CHu[1, 1] + 72192*Pi^2*CHu[1, 1] + 
         3246960*CHu[2, 2] + 72192*Pi^2*CHu[2, 2] + 44964*CHu[3, 3]) + 
       2*MW2^3*MZ2^6*(6*(-1117889 + 82152*Pi^2)*CHd[1, 1] + 
         6*(-1117889 + 82152*Pi^2)*CHd[2, 2] - 6707334*CHd[3, 3] + 
         492912*Pi^2*CHd[3, 3] - 6144*CHe[1, 1] - 6144*CHe[2, 2] - 
         6694661*CHe[3, 3] + 1635184*Pi^2*CHe[3, 3] - 6144*CHl1[1, 1] - 
         6144*CHl1[2, 2] + 11670447*CHl1[3, 3] - 746336*Pi^2*CHl1[3, 3] + 
         6144*CHl3[1, 1] + 6144*CHl3[2, 2] + 10253991*CHl3[3, 3] - 
         746336*Pi^2*CHl3[3, 3] + 7186854*CHq1[1, 1] - 
         520128*Pi^2*CHq1[1, 1] + 7186854*CHq1[2, 2] - 
         520128*Pi^2*CHq1[2, 2] - 539748*CHq1[3, 3] + 11232*Pi^2*CHq1[3, 3] - 
         6999858*CHq3[1, 1] + 542592*Pi^2*CHq3[1, 1] - 6999858*CHq3[2, 2] + 
         542592*Pi^2*CHq3[2, 2] - 603744*CHq3[3, 3] + 11232*Pi^2*CHq3[3, 3] + 
         3920820*CHu[1, 1] + 113184*Pi^2*CHu[1, 1] + 3920820*CHu[2, 2] + 
         113184*Pi^2*CHu[2, 2] + 75765*CHu[3, 3])))/
    (648*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (B0i[bb0, 0, 0, MW2]*
     (MW2^2*(2*MW2*MZ2^7*(-10*MZ2*(543*CHd[1, 1] + 543*CHd[2, 2] + 
            543*CHd[3, 3] - 1713*CHe[3, 3] - 1273*CHl1[3, 3] - 
            342*CHl3[3, 3] - 813*CHq1[1, 1] - 813*CHq1[2, 2] - 
            429*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
            324*CHq3[3, 3] - 1086*CHu[1, 1] - 1086*CHu[2, 2]) + 
          MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[3, 3] - 901*CHl1[3, 3] - 901*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) + 256*MW2^7*MZ2^2*(417*CHd[1, 1] + 
          417*CHd[2, 2] + 417*CHd[3, 3] - 1161*CHe[3, 3] - 1139*CHl1[3, 3] + 
          40*CHl3[1, 1] + 40*CHl3[2, 2] + 171*CHl3[3, 3] - 543*CHq1[1, 1] - 
          543*CHq1[2, 2] + 147*CHq1[3, 3] + 285*CHq3[1, 1] + 285*CHq3[2, 2] + 
          39*CHq3[3, 3] - 834*CHu[1, 1] - 834*CHu[2, 2]) - 
        1024*MW2^8*MZ2*(78*CHd[1, 1] + 78*CHd[2, 2] + 78*CHd[3, 3] - 
          256*CHe[3, 3] - 256*CHl1[3, 3] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 
          60*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 36*CHq3[3, 3] - 
          156*CHu[1, 1] - 156*CHu[2, 2]) - 5*MZ2^8*(MH2 + MZ2)*
         (30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
          49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
          11*CHl1[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] + 4*CHq3[2, 2] + 2*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) - 64*MW2^6*MZ2^2*(2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-573*CHd[1, 1] - 573*CHd[2, 2] - 573*CHd[3, 3] + 
            2979*CHe[3, 3] + 3139*CHl1[3, 3] + 448*CHl3[1, 1] + 
            448*CHl3[2, 2] + 2851*CHl3[3, 3] + 141*CHq1[1, 1] + 
            141*CHq1[2, 2] - 1617*CHq1[3, 3] - 1899*CHq3[1, 1] - 
            1899*CHq3[2, 2] - 1449*CHq3[3, 3] + 1146*CHu[1, 1] + 
            1146*CHu[2, 2])) + 32*MW2^5*MZ2^3*
         (18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
            11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-8592*CHd[1, 1] - 
            8592*CHd[2, 2] - 8592*CHd[3, 3] + 27044*CHe[3, 3] + 
            26439*CHl1[3, 3] + 792*CHl3[1, 1] + 792*CHl3[2, 2] + 
            9526*CHl3[3, 3] + 9708*CHq1[1, 1] + 9708*CHq1[2, 2] - 
            6099*CHq1[3, 3] - 11553*CHq3[1, 1] - 11553*CHq3[2, 2] - 
            4710*CHq3[3, 3] + 17184*CHu[1, 1] + 17184*CHu[2, 2])) - 
        2*MW2^2*MZ2^6*(3*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[3, 3] - 959*CHl1[3, 3] - 959*CHl3[3, 3] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-39579*CHd[1, 1] - 
            39579*CHd[2, 2] - 39579*CHd[3, 3] + 109909*CHe[3, 3] + 
            93497*CHl1[3, 3] - 1280*CHl3[1, 1] - 1280*CHl3[2, 2] + 
            23483*CHl3[3, 3] + 56139*CHq1[1, 1] + 56139*CHq1[2, 2] + 
            15177*CHq1[3, 3] - 14205*CHq3[1, 1] - 14205*CHq3[2, 2] + 
            11487*CHq3[3, 3] + 79158*CHu[1, 1] + 79158*CHu[2, 2])) - 
        8*MW2^4*MZ2^4*(4*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[3, 3] - 358*CHl1[3, 3] - 358*CHl3[3, 3] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-44799*CHd[1, 1] - 44799*CHd[2, 2] - 
            44799*CHd[3, 3] + 127701*CHe[3, 3] + 120015*CHl1[3, 3] + 
            336*CHl3[1, 1] + 336*CHl3[2, 2] + 33367*CHl3[3, 3] + 
            56517*CHq1[1, 1] + 56517*CHq1[2, 2] - 14001*CHq1[3, 3] - 
            47919*CHq3[1, 1] - 47919*CHq3[2, 2] - 10413*CHq3[3, 3] + 
            89598*CHu[1, 1] + 89598*CHu[2, 2])) + 4*MW2^3*MZ2^5*
         (2*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[3, 3] - 1335*CHl1[3, 3] - 1335*CHl3[3, 3] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-58395*CHd[1, 1] - 
            58395*CHd[2, 2] - 58395*CHd[3, 3] + 158645*CHe[3, 3] + 
            143534*CHl1[3, 3] - 1696*CHl3[1, 1] - 1696*CHl3[2, 2] + 
            35382*CHl3[3, 3] + 78681*CHq1[1, 1] + 78681*CHq1[2, 2] + 
            1644*CHq1[3, 3] - 45309*CHq3[1, 1] - 45309*CHq3[2, 2] + 
            1380*CHq3[3, 3] + 116790*CHu[1, 1] + 116790*CHu[2, 2]))) - 
      6*MT2^3*MW2*(16*MW2^4 - 32*MW2^3*MZ2 + 14*MW2^2*MZ2^2 + 7*MW2*MZ2^3 - 
        5*MZ2^4)*(32*MW2^3*CHq3[3, 3] + 4*MW2*MZ2^2*(CHe[3, 3] - 
          9*CHq1[3, 3] - 10*CHq3[3, 3] - 9*CHu[3, 3]) - 
        8*MW2^2*MZ2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] - 3*CHq1[3, 3] + 
          CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^3*(4*CHe[3, 3] + 2*CHl1[3, 3] + 
          2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
      MT2^2*(2*MW2*MZ2^7*(-10*MZ2*(543*CHd[1, 1] + 543*CHd[2, 2] + 
            543*CHd[3, 3] - 1701*CHe[3, 3] - 1267*CHl1[3, 3] - 
            336*CHl3[3, 3] - 813*CHq1[1, 1] - 813*CHq1[2, 2] - 
            339*CHq1[3, 3] - 135*CHq3[1, 1] - 135*CHq3[2, 2] - 
            294*CHq3[3, 3] - 1086*CHu[1, 1] - 1086*CHu[2, 2]) + 
          MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[3, 3] - 901*CHl1[3, 3] - 901*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2])) - 5*MZ2^8*(MH2 + MZ2)*(30*CHd[1, 1] + 
          30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 
          49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
          15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        6144*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
          11*CHl1[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] + 4*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) - 64*MW2^6*MZ2^2*(2*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-573*CHd[1, 1] - 573*CHd[2, 2] - 573*CHd[3, 3] + 
            2952*CHe[3, 3] + 3106*CHl1[3, 3] + 448*CHl3[1, 1] + 
            448*CHl3[2, 2] + 2818*CHl3[3, 3] + 141*CHq1[1, 1] + 
            141*CHq1[2, 2] - 1437*CHq1[3, 3] - 1899*CHq3[1, 1] - 
            1899*CHq3[2, 2] - 2049*CHq3[3, 3] + 1146*CHu[1, 1] + 
            1146*CHu[2, 2] - 324*CHu[3, 3])) + 32*MW2^5*MZ2^3*
         (18*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
            11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-8592*CHd[1, 1] - 
            8592*CHd[2, 2] - 8592*CHd[3, 3] + 26930*CHe[3, 3] + 
            26364*CHl1[3, 3] + 792*CHl3[1, 1] + 792*CHl3[2, 2] + 
            9451*CHl3[3, 3] + 9708*CHq1[1, 1] + 9708*CHq1[2, 2] - 
            5109*CHq1[3, 3] - 11553*CHq3[1, 1] - 11553*CHq3[2, 2] - 
            5277*CHq3[3, 3] + 17184*CHu[1, 1] + 17184*CHu[2, 2] - 
            306*CHu[3, 3])) + 256*MW2^7*MZ2^2*(417*CHd[1, 1] + 
          417*CHd[2, 2] + 417*CHd[3, 3] - 1152*CHe[3, 3] - 1133*CHl1[3, 3] + 
          40*CHl3[1, 1] + 40*CHl3[2, 2] + 177*CHl3[3, 3] - 543*CHq1[1, 1] - 
          543*CHq1[2, 2] + 120*CHq1[3, 3] + 285*CHq3[1, 1] + 285*CHq3[2, 2] - 
          30*CHq3[3, 3] - 834*CHu[1, 1] - 834*CHu[2, 2] - 63*CHu[3, 3]) - 
        512*MW2^8*MZ2*(156*CHd[1, 1] + 156*CHd[2, 2] + 156*CHd[3, 3] - 
          509*CHe[3, 3] - 509*CHl1[3, 3] + 3*CHl3[3, 3] - 174*CHq1[1, 1] - 
          174*CHq1[2, 2] + 111*CHq1[3, 3] + 162*CHq3[1, 1] + 162*CHq3[2, 2] + 
          87*CHq3[3, 3] - 312*CHu[1, 1] - 312*CHu[2, 2] - 9*CHu[3, 3]) - 
        8*MW2^4*MZ2^4*(4*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[3, 3] - 358*CHl1[3, 3] - 358*CHl3[3, 3] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-44799*CHd[1, 1] - 44799*CHd[2, 2] - 
            44799*CHd[3, 3] + 127707*CHe[3, 3] + 120093*CHl1[3, 3] + 
            336*CHl3[1, 1] + 336*CHl3[2, 2] + 33445*CHl3[3, 3] + 
            56517*CHq1[1, 1] + 56517*CHq1[2, 2] - 11310*CHq1[3, 3] - 
            47919*CHq3[1, 1] - 47919*CHq3[2, 2] - 9438*CHq3[3, 3] + 
            89598*CHu[1, 1] + 89598*CHu[2, 2] + 243*CHu[3, 3])) - 
        2*MW2^2*MZ2^6*(3*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[3, 3] - 959*CHl1[3, 3] - 959*CHl3[3, 3] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-39579*CHd[1, 1] - 
            39579*CHd[2, 2] - 39579*CHd[3, 3] + 109981*CHe[3, 3] + 
            93473*CHl1[3, 3] - 1280*CHl3[1, 1] - 1280*CHl3[2, 2] + 
            23459*CHl3[3, 3] + 56139*CHq1[1, 1] + 56139*CHq1[2, 2] + 
            12207*CHq1[3, 3] - 14205*CHq3[1, 1] - 14205*CHq3[2, 2] + 
            11697*CHq3[3, 3] + 79158*CHu[1, 1] + 79158*CHu[2, 2] + 
            450*CHu[3, 3])) + 4*MW2^3*MZ2^5*
         (2*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[3, 3] - 1335*CHl1[3, 3] - 1335*CHl3[3, 3] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-58395*CHd[1, 1] - 
            58395*CHd[2, 2] - 58395*CHd[3, 3] + 159041*CHe[3, 3] + 
            143780*CHl1[3, 3] - 1696*CHl3[1, 1] - 1696*CHl3[2, 2] + 
            35628*CHl3[3, 3] + 78681*CHq1[1, 1] + 78681*CHq1[2, 2] + 
            1527*CHq1[3, 3] - 45309*CHq3[1, 1] - 45309*CHq3[2, 2] + 
            3321*CHq3[3, 3] + 116790*CHu[1, 1] + 116790*CHu[2, 2] + 
            855*CHu[3, 3]))) - 2*MT2*MW2*(-5*MZ2^8*(MH2 + MZ2)*
         (30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
          49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
          15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        1536*MW2^9*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          44*CHe[3, 3] - 44*CHl1[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 
          12*CHq1[3, 3] + 16*CHq3[1, 1] + 16*CHq3[2, 2] + 9*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2]) + MW2*MZ2^7*
         (2*MH2*(480*CHd[1, 1] + 480*CHd[2, 2] + 480*CHd[3, 3] - 
            1312*CHe[3, 3] - 901*CHl1[3, 3] - 901*CHl3[3, 3] - 
            480*CHq1[1, 1] - 480*CHq1[2, 2] - 15*CHq1[3, 3] + 
            450*CHq3[1, 1] + 450*CHq3[2, 2] - 15*CHq3[3, 3] - 960*CHu[1, 1] - 
            960*CHu[2, 2]) + 5*MZ2*(-2172*CHd[1, 1] - 2172*CHd[2, 2] - 
            2172*CHd[3, 3] + 6810*CHe[3, 3] + 5071*CHl1[3, 3] + 
            1347*CHl3[3, 3] + 3252*CHq1[1, 1] + 3252*CHq1[2, 2] + 
            1401*CHq1[3, 3] + 540*CHq3[1, 1] + 540*CHq3[2, 2] + 
            1056*CHq3[3, 3] + 4344*CHu[1, 1] + 4344*CHu[2, 2])) - 
        16*MW2^6*MZ2^2*(8*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(-2292*CHd[1, 1] - 2292*CHd[2, 2] - 2292*CHd[3, 3] + 
            11739*CHe[3, 3] + 12403*CHl1[3, 3] + 1792*CHl3[1, 1] + 
            1792*CHl3[2, 2] + 11251*CHl3[3, 3] + 564*CHq1[1, 1] + 
            564*CHq1[2, 2] - 5028*CHq1[3, 3] - 7596*CHq3[1, 1] - 
            7596*CHq3[2, 2] - 6300*CHq3[3, 3] + 4584*CHu[1, 1] + 
            4584*CHu[2, 2] - 324*CHu[3, 3])) + 8*MW2^5*MZ2^3*
         (72*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
            11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2]) + MZ2*(-34368*CHd[1, 1] - 
            34368*CHd[2, 2] - 34368*CHd[3, 3] + 107897*CHe[3, 3] + 
            105606*CHl1[3, 3] + 3168*CHl3[1, 1] + 3168*CHl3[2, 2] + 
            37954*CHl3[3, 3] + 38832*CHq1[1, 1] + 38832*CHq1[2, 2] - 
            20166*CHq1[3, 3] - 46212*CHq3[1, 1] - 46212*CHq3[2, 2] - 
            17403*CHq3[3, 3] + 68736*CHu[1, 1] + 68736*CHu[2, 2] - 
            306*CHu[3, 3])) + 64*MW2^7*MZ2^2*(1668*CHd[1, 1] + 
          1668*CHd[2, 2] + 1668*CHd[3, 3] - 4650*CHe[3, 3] - 
          4565*CHl1[3, 3] + 160*CHl3[1, 1] + 160*CHl3[2, 2] + 
          675*CHl3[3, 3] - 2172*CHq1[1, 1] - 2172*CHq1[2, 2] + 
          651*CHq1[3, 3] + 1140*CHq3[1, 1] + 1140*CHq3[2, 2] - 
          39*CHq3[3, 3] - 3336*CHu[1, 1] - 3336*CHu[2, 2] - 63*CHu[3, 3]) - 
        128*MW2^8*MZ2*(624*CHd[1, 1] + 624*CHd[2, 2] + 624*CHd[3, 3] - 
          2045*CHe[3, 3] - 2045*CHl1[3, 3] + 3*CHl3[3, 3] - 696*CHq1[1, 1] - 
          696*CHq1[2, 2] + 471*CHq1[3, 3] + 648*CHq3[1, 1] + 648*CHq3[2, 2] + 
          273*CHq3[3, 3] - 1248*CHu[1, 1] - 1248*CHu[2, 2] - 9*CHu[3, 3]) - 
        MW2^2*MZ2^6*(6*MH2*(435*CHd[1, 1] + 435*CHd[2, 2] + 435*CHd[3, 3] - 
            1213*CHe[3, 3] - 959*CHl1[3, 3] - 959*CHl3[3, 3] - 
            435*CHq1[1, 1] - 435*CHq1[2, 2] + 165*CHq1[3, 3] + 
            765*CHq3[1, 1] + 765*CHq3[2, 2] + 165*CHq3[3, 3] - 
            870*CHu[1, 1] - 870*CHu[2, 2]) + MZ2*(-79158*CHd[1, 1] - 
            79158*CHd[2, 2] - 79158*CHd[3, 3] + 219794*CHe[3, 3] + 
            186877*CHl1[3, 3] - 2560*CHl3[1, 1] - 2560*CHl3[2, 2] + 
            46849*CHl3[3, 3] + 112278*CHq1[1, 1] + 112278*CHq1[2, 2] + 
            24594*CHq1[3, 3] - 28410*CHq3[1, 1] - 28410*CHq3[2, 2] + 
            19839*CHq3[3, 3] + 158316*CHu[1, 1] + 158316*CHu[2, 2] + 
            225*CHu[3, 3])) - 2*MW2^4*MZ2^4*
         (16*MH2*(108*CHd[1, 1] + 108*CHd[2, 2] + 108*CHd[3, 3] - 
            379*CHe[3, 3] - 358*CHl1[3, 3] - 358*CHl3[3, 3] - 
            108*CHq1[1, 1] - 108*CHq1[2, 2] + 99*CHq1[3, 3] + 
            306*CHq3[1, 1] + 306*CHq3[2, 2] + 99*CHq3[3, 3] - 216*CHu[1, 1] - 
            216*CHu[2, 2]) + MZ2*(-179196*CHd[1, 1] - 179196*CHd[2, 2] - 
            179196*CHd[3, 3] + 511290*CHe[3, 3] + 480588*CHl1[3, 3] + 
            1344*CHl3[1, 1] + 1344*CHl3[2, 2] + 133996*CHl3[3, 3] + 
            226068*CHq1[1, 1] + 226068*CHq1[2, 2] - 47193*CHq1[3, 3] - 
            191676*CHq3[1, 1] - 191676*CHq3[2, 2] - 34155*CHq3[3, 3] + 
            358392*CHu[1, 1] + 358392*CHu[2, 2] + 243*CHu[3, 3])) + 
        MW2^3*MZ2^5*(8*MH2*(489*CHd[1, 1] + 489*CHd[2, 2] + 489*CHd[3, 3] - 
            1543*CHe[3, 3] - 1335*CHl1[3, 3] - 1335*CHl3[3, 3] - 
            489*CHq1[1, 1] - 489*CHq1[2, 2] + 345*CHq1[3, 3] + 
            1179*CHq3[1, 1] + 1179*CHq3[2, 2] + 345*CHq3[3, 3] - 
            978*CHu[1, 1] - 978*CHu[2, 2]) + MZ2*(-233580*CHd[1, 1] - 
            233580*CHd[2, 2] - 233580*CHd[3, 3] + 635906*CHe[3, 3] + 
            574892*CHl1[3, 3] - 6784*CHl3[1, 1] - 6784*CHl3[2, 2] + 
            142284*CHl3[3, 3] + 314724*CHq1[1, 1] + 314724*CHq1[2, 2] + 
            4029*CHq1[3, 3] - 181236*CHq3[1, 1] - 181236*CHq3[2, 2] + 
            8043*CHq3[3, 3] + 467160*CHu[1, 1] + 467160*CHu[2, 2] + 
            855*CHu[3, 3])))))/(72*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2))*Class[7] + 
 Class[8]*(-1/36*(MZ2*B0i[bb0, 0, 0, MZ2]*
      (32*MW2^4*(8*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] + 4*Cdd[1, 2, 2, 1] + 4*Cdd[1, 3, 3, 1] + 
         8*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] + 4*Cdd[2, 3, 3, 2] + 
         8*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 
         3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 
         3*Ced[2, 2, 3, 3] - 8*Ced[3, 3, 1, 1] - 8*Ced[3, 3, 2, 2] - 
         8*Ced[3, 3, 3, 3] - 44*Cee[1, 1, 3, 3] - 44*Cee[2, 2, 3, 3] - 
         44*Cee[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
         6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] + 16*Ceu[3, 3, 1, 1] + 
         16*Ceu[3, 3, 2, 2] + 3*Cld[1, 1, 1, 1] + 3*Cld[1, 1, 2, 2] + 
         3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 3*Cld[2, 2, 2, 2] + 
         3*Cld[2, 2, 3, 3] - 8*Cld[3, 3, 1, 1] - 8*Cld[3, 3, 2, 2] - 
         8*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 3, 3] - 11*Cle[2, 2, 3, 3] - 
         11*Cle[3, 3, 1, 1] - 11*Cle[3, 3, 2, 2] - 22*Cle[3, 3, 3, 3] - 
         22*Cll[1, 1, 3, 3] - 22*Cll[1, 3, 3, 1] - 22*Cll[2, 2, 3, 3] - 
         22*Cll[2, 3, 3, 2] - 44*Cll[3, 3, 3, 3] - 3*Clq1[1, 1, 1, 1] - 
         3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 3*Clq1[2, 2, 1, 1] - 
         3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] + 8*Clq1[3, 3, 1, 1] + 
         8*Clq1[3, 3, 2, 2] - 8*Clq1[3, 3, 3, 3] + 9*Clq3[1, 1, 1, 1] + 
         9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 9*Clq3[2, 2, 1, 1] + 
         9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] - 24*Clq3[3, 3, 1, 1] - 
         24*Clq3[3, 3, 2, 2] - 8*Clq3[3, 3, 3, 3] - 6*Clu[1, 1, 1, 1] - 
         6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 6*Clu[2, 2, 2, 2] + 
         16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 6*Cqd1[1, 1, 1, 1] - 
         6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 
         6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 6*Cqd1[3, 3, 1, 1] + 
         6*Cqd1[3, 3, 2, 2] + 6*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 
         3*Cqe[1, 1, 2, 2] + 8*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 
         3*Cqe[2, 2, 2, 2] + 8*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 
         3*Cqe[3, 3, 2, 2] - 8*Cqe[3, 3, 3, 3] + 16*Cqq1[1, 1, 1, 1] + 
         12*Cqq1[1, 1, 2, 2] - 12*Cqq1[1, 1, 3, 3] + 20*Cqq1[1, 2, 2, 1] + 
         4*Cqq1[1, 3, 3, 1] + 16*Cqq1[2, 2, 2, 2] - 12*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 48*Cqq3[1, 1, 1, 1] + 
         108*Cqq3[1, 1, 2, 2] + 36*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 
         12*Cqq3[1, 3, 3, 1] + 48*Cqq3[2, 2, 2, 2] + 36*Cqq3[2, 2, 3, 3] - 
         12*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 
         12*Cqu1[1, 1, 2, 2] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
         12*Cqu1[3, 3, 1, 1] - 12*Cqu1[3, 3, 2, 2] - 12*Cud1[1, 1, 1, 1] - 
         12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 
         12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 32*Cuu[1, 1, 1, 1] + 
         48*Cuu[1, 1, 2, 2] + 16*Cuu[1, 2, 2, 1] + 32*Cuu[2, 2, 2, 2]) - 
       16*MW2^3*MZ2*(56*Cdd[1, 1, 1, 1] + 84*Cdd[1, 1, 2, 2] + 
         84*Cdd[1, 1, 3, 3] + 28*Cdd[1, 2, 2, 1] + 28*Cdd[1, 3, 3, 1] + 
         56*Cdd[2, 2, 2, 2] + 84*Cdd[2, 2, 3, 3] + 28*Cdd[2, 3, 3, 2] + 
         56*Cdd[3, 3, 3, 3] + 21*Ced[1, 1, 1, 1] + 21*Ced[1, 1, 2, 2] + 
         21*Ced[1, 1, 3, 3] + 21*Ced[2, 2, 1, 1] + 21*Ced[2, 2, 2, 2] + 
         21*Ced[2, 2, 3, 3] - 46*Ced[3, 3, 1, 1] - 46*Ced[3, 3, 2, 2] - 
         46*Ced[3, 3, 3, 3] - 268*Cee[1, 1, 3, 3] - 268*Cee[2, 2, 3, 3] - 
         268*Cee[3, 3, 3, 3] - 42*Ceu[1, 1, 1, 1] - 42*Ceu[1, 1, 2, 2] - 
         42*Ceu[2, 2, 1, 1] - 42*Ceu[2, 2, 2, 2] + 92*Ceu[3, 3, 1, 1] + 
         92*Ceu[3, 3, 2, 2] + 21*Cld[1, 1, 1, 1] + 21*Cld[1, 1, 2, 2] + 
         21*Cld[1, 1, 3, 3] + 21*Cld[2, 2, 1, 1] + 21*Cld[2, 2, 2, 2] + 
         21*Cld[2, 2, 3, 3] - 35*Cld[3, 3, 1, 1] - 35*Cld[3, 3, 2, 2] - 
         35*Cld[3, 3, 3, 3] - 67*Cle[1, 1, 3, 3] - 67*Cle[2, 2, 3, 3] - 
         56*Cle[3, 3, 1, 1] - 56*Cle[3, 3, 2, 2] - 123*Cle[3, 3, 3, 3] - 
         112*Cll[1, 1, 3, 3] - 90*Cll[1, 3, 3, 1] - 112*Cll[2, 2, 3, 3] - 
         90*Cll[2, 3, 3, 2] - 202*Cll[3, 3, 3, 3] - 21*Clq1[1, 1, 1, 1] - 
         21*Clq1[1, 1, 2, 2] + 12*Clq1[1, 1, 3, 3] - 21*Clq1[2, 2, 1, 1] - 
         21*Clq1[2, 2, 2, 2] + 12*Clq1[2, 2, 3, 3] + 35*Clq1[3, 3, 1, 1] + 
         35*Clq1[3, 3, 2, 2] - 11*Clq1[3, 3, 3, 3] + 27*Clq3[1, 1, 1, 1] + 
         27*Clq3[1, 1, 2, 2] + 6*Clq3[1, 1, 3, 3] + 27*Clq3[2, 2, 1, 1] + 
         27*Clq3[2, 2, 2, 2] + 6*Clq3[2, 2, 3, 3] - 75*Clq3[3, 3, 1, 1] - 
         75*Clq3[3, 3, 2, 2] - 17*Clq3[3, 3, 3, 3] - 42*Clu[1, 1, 1, 1] - 
         42*Clu[1, 1, 2, 2] - 42*Clu[2, 2, 1, 1] - 42*Clu[2, 2, 2, 2] + 
         70*Clu[3, 3, 1, 1] + 70*Clu[3, 3, 2, 2] - 42*Cqd1[1, 1, 1, 1] - 
         42*Cqd1[1, 1, 2, 2] - 42*Cqd1[1, 1, 3, 3] - 42*Cqd1[2, 2, 1, 1] - 
         42*Cqd1[2, 2, 2, 2] - 42*Cqd1[2, 2, 3, 3] + 24*Cqd1[3, 3, 1, 1] + 
         24*Cqd1[3, 3, 2, 2] + 24*Cqd1[3, 3, 3, 3] - 21*Cqe[1, 1, 1, 1] - 
         21*Cqe[1, 1, 2, 2] + 46*Cqe[1, 1, 3, 3] - 21*Cqe[2, 2, 1, 1] - 
         21*Cqe[2, 2, 2, 2] + 46*Cqe[2, 2, 3, 3] + 12*Cqe[3, 3, 1, 1] + 
         12*Cqe[3, 3, 2, 2] - 22*Cqe[3, 3, 3, 3] + 76*Cqq1[1, 1, 1, 1] + 
         84*Cqq1[1, 1, 2, 2] - 48*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 2, 2, 1] + 
         4*Cqq1[1, 3, 3, 1] + 76*Cqq1[2, 2, 2, 2] - 48*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] + 8*Cqq1[3, 3, 3, 3] + 156*Cqq3[1, 1, 1, 1] + 
         324*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 
         36*Cqq3[1, 3, 3, 1] + 156*Cqq3[2, 2, 2, 2] + 72*Cqq3[2, 2, 3, 3] - 
         36*Cqq3[2, 3, 3, 2] + 8*Cqq3[3, 3, 3, 3] + 84*Cqu1[1, 1, 1, 1] + 
         84*Cqu1[1, 1, 2, 2] + 84*Cqu1[2, 2, 1, 1] + 84*Cqu1[2, 2, 2, 2] - 
         48*Cqu1[3, 3, 1, 1] - 48*Cqu1[3, 3, 2, 2] - 84*Cud1[1, 1, 1, 1] - 
         84*Cud1[1, 1, 2, 2] - 84*Cud1[1, 1, 3, 3] - 84*Cud1[2, 2, 1, 1] - 
         84*Cud1[2, 2, 2, 2] - 84*Cud1[2, 2, 3, 3] + 224*Cuu[1, 1, 1, 1] + 
         336*Cuu[1, 1, 2, 2] + 112*Cuu[1, 2, 2, 1] + 224*Cuu[2, 2, 2, 2]) + 
       MZ2^4*(160*Cdd[1, 1, 1, 1] + 240*Cdd[1, 1, 2, 2] + 
         240*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] + 
         160*Cdd[2, 2, 2, 2] + 240*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] + 
         160*Cdd[3, 3, 3, 3] + 60*Ced[1, 1, 1, 1] + 60*Ced[1, 1, 2, 2] + 
         60*Ced[1, 1, 3, 3] + 60*Ced[2, 2, 1, 1] + 60*Ced[2, 2, 2, 2] + 
         60*Ced[2, 2, 3, 3] - 136*Ced[3, 3, 1, 1] - 136*Ced[3, 3, 2, 2] - 
         136*Ced[3, 3, 3, 3] - 784*Cee[1, 1, 3, 3] - 784*Cee[2, 2, 3, 3] - 
         784*Cee[3, 3, 3, 3] - 120*Ceu[1, 1, 1, 1] - 120*Ceu[1, 1, 2, 2] - 
         120*Ceu[2, 2, 1, 1] - 120*Ceu[2, 2, 2, 2] + 272*Ceu[3, 3, 1, 1] + 
         272*Ceu[3, 3, 2, 2] + 60*Cld[1, 1, 1, 1] + 60*Cld[1, 1, 2, 2] + 
         60*Cld[1, 1, 3, 3] + 60*Cld[2, 2, 1, 1] + 60*Cld[2, 2, 2, 2] + 
         60*Cld[2, 2, 3, 3] - 38*Cld[3, 3, 1, 1] - 38*Cld[3, 3, 2, 2] - 
         38*Cld[3, 3, 3, 3] - 196*Cle[1, 1, 3, 3] - 196*Cle[2, 2, 3, 3] - 
         98*Cle[3, 3, 1, 1] - 98*Cle[3, 3, 2, 2] - 294*Cle[3, 3, 3, 3] - 
         196*Cll[1, 1, 3, 3] - 98*Cll[1, 3, 3, 1] - 196*Cll[2, 2, 3, 3] - 
         98*Cll[2, 3, 3, 2] - 294*Cll[3, 3, 3, 3] - 60*Clq1[1, 1, 1, 1] - 
         60*Clq1[1, 1, 2, 2] - 30*Clq1[1, 1, 3, 3] - 60*Clq1[2, 2, 1, 1] - 
         60*Clq1[2, 2, 2, 2] - 30*Clq1[2, 2, 3, 3] + 38*Clq1[3, 3, 1, 1] + 
         38*Clq1[3, 3, 2, 2] + 19*Clq1[3, 3, 3, 3] + 49*Clq3[3, 3, 3, 3] - 
         120*Clu[1, 1, 1, 1] - 120*Clu[1, 1, 2, 2] - 120*Clu[2, 2, 1, 1] - 
         120*Clu[2, 2, 2, 2] + 76*Clu[3, 3, 1, 1] + 76*Clu[3, 3, 2, 2] - 
         120*Cqd1[1, 1, 1, 1] - 120*Cqd1[1, 1, 2, 2] - 120*Cqd1[1, 1, 3, 3] - 
         120*Cqd1[2, 2, 1, 1] - 120*Cqd1[2, 2, 2, 2] - 120*Cqd1[2, 2, 3, 3] - 
         60*Cqd1[3, 3, 1, 1] - 60*Cqd1[3, 3, 2, 2] - 60*Cqd1[3, 3, 3, 3] - 
         60*Cqe[1, 1, 1, 1] - 60*Cqe[1, 1, 2, 2] + 136*Cqe[1, 1, 3, 3] - 
         60*Cqe[2, 2, 1, 1] - 60*Cqe[2, 2, 2, 2] + 136*Cqe[2, 2, 3, 3] - 
         30*Cqe[3, 3, 1, 1] - 30*Cqe[3, 3, 2, 2] + 68*Cqe[3, 3, 3, 3] + 
         140*Cqq1[1, 1, 1, 1] + 240*Cqq1[1, 1, 2, 2] + 120*Cqq1[1, 1, 3, 3] + 
         40*Cqq1[1, 2, 2, 1] + 20*Cqq1[1, 3, 3, 1] + 140*Cqq1[2, 2, 2, 2] + 
         120*Cqq1[2, 2, 3, 3] + 20*Cqq1[2, 3, 3, 2] + 40*Cqq1[3, 3, 3, 3] + 
         60*Cqq3[1, 1, 1, 1] + 120*Cqq3[1, 2, 2, 1] + 60*Cqq3[1, 3, 3, 1] + 
         60*Cqq3[2, 2, 2, 2] + 60*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 
         240*Cqu1[1, 1, 1, 1] + 240*Cqu1[1, 1, 2, 2] + 240*Cqu1[2, 2, 1, 1] + 
         240*Cqu1[2, 2, 2, 2] + 120*Cqu1[3, 3, 1, 1] + 120*Cqu1[3, 3, 2, 2] - 
         240*Cud1[1, 1, 1, 1] - 240*Cud1[1, 1, 2, 2] - 240*Cud1[1, 1, 3, 3] - 
         240*Cud1[2, 2, 1, 1] - 240*Cud1[2, 2, 2, 2] - 240*Cud1[2, 2, 3, 3] + 
         640*Cuu[1, 1, 1, 1] + 960*Cuu[1, 1, 2, 2] + 320*Cuu[1, 2, 2, 1] + 
         640*Cuu[2, 2, 2, 2]) + 4*MW2^2*MZ2^2*(296*Cdd[1, 1, 1, 1] + 
         444*Cdd[1, 1, 2, 2] + 444*Cdd[1, 1, 3, 3] + 148*Cdd[1, 2, 2, 1] + 
         148*Cdd[1, 3, 3, 1] + 296*Cdd[2, 2, 2, 2] + 444*Cdd[2, 2, 3, 3] + 
         148*Cdd[2, 3, 3, 2] + 296*Cdd[3, 3, 3, 3] + 111*Ced[1, 1, 1, 1] + 
         111*Ced[1, 1, 2, 2] + 111*Ced[1, 1, 3, 3] + 111*Ced[2, 2, 1, 1] + 
         111*Ced[2, 2, 2, 2] + 111*Ced[2, 2, 3, 3] - 210*Ced[3, 3, 1, 1] - 
         210*Ced[3, 3, 2, 2] - 210*Ced[3, 3, 3, 3] - 1284*Cee[1, 1, 3, 3] - 
         1284*Cee[2, 2, 3, 3] - 1284*Cee[3, 3, 3, 3] - 222*Ceu[1, 1, 1, 1] - 
         222*Ceu[1, 1, 2, 2] - 222*Ceu[2, 2, 1, 1] - 222*Ceu[2, 2, 2, 2] + 
         420*Ceu[3, 3, 1, 1] + 420*Ceu[3, 3, 2, 2] + 111*Cld[1, 1, 1, 1] + 
         111*Cld[1, 1, 2, 2] + 111*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 
         111*Cld[2, 2, 2, 2] + 111*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 
         120*Cld[3, 3, 2, 2] - 120*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 3, 3] - 
         321*Cle[2, 2, 3, 3] - 231*Cle[3, 3, 1, 1] - 231*Cle[3, 3, 2, 2] - 
         552*Cle[3, 3, 3, 3] - 462*Cll[1, 1, 3, 3] - 326*Cll[1, 3, 3, 1] - 
         462*Cll[2, 2, 3, 3] - 326*Cll[2, 3, 3, 2] - 788*Cll[3, 3, 3, 3] - 
         111*Clq1[1, 1, 1, 1] - 111*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 
         111*Clq1[2, 2, 1, 1] - 111*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] + 
         120*Clq1[3, 3, 1, 1] + 120*Clq1[3, 3, 2, 2] - 6*Clq1[3, 3, 3, 3] + 
         45*Clq3[1, 1, 1, 1] + 45*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 
         45*Clq3[2, 2, 1, 1] + 45*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] - 
         240*Clq3[3, 3, 1, 1] - 240*Clq3[3, 3, 2, 2] - 30*Clq3[3, 3, 3, 3] - 
         222*Clu[1, 1, 1, 1] - 222*Clu[1, 1, 2, 2] - 222*Clu[2, 2, 1, 1] - 
         222*Clu[2, 2, 2, 2] + 240*Clu[3, 3, 1, 1] + 240*Clu[3, 3, 2, 2] - 
         222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 
         222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 
         42*Cqd1[3, 3, 1, 1] + 42*Cqd1[3, 3, 2, 2] + 42*Cqd1[3, 3, 3, 3] - 
         111*Cqe[1, 1, 1, 1] - 111*Cqe[1, 1, 2, 2] + 210*Cqe[1, 1, 3, 3] - 
         111*Cqe[2, 2, 1, 1] - 111*Cqe[2, 2, 2, 2] + 210*Cqe[2, 2, 3, 3] + 
         21*Cqe[3, 3, 1, 1] + 21*Cqe[3, 3, 2, 2] - 30*Cqe[3, 3, 3, 3] + 
         304*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 84*Cqq1[1, 1, 3, 3] + 
         164*Cqq1[1, 2, 2, 1] - 20*Cqq1[1, 3, 3, 1] + 304*Cqq1[2, 2, 2, 2] - 
         84*Cqq1[2, 2, 3, 3] - 20*Cqq1[2, 3, 3, 2] - 40*Cqq1[3, 3, 3, 3] + 
         336*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 36*Cqq3[1, 1, 3, 3] + 
         132*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 336*Cqq3[2, 2, 2, 2] - 
         36*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 
         444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] + 444*Cqu1[2, 2, 1, 1] + 
         444*Cqu1[2, 2, 2, 2] - 84*Cqu1[3, 3, 1, 1] - 84*Cqu1[3, 3, 2, 2] - 
         444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 
         444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 
         1184*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] + 592*Cuu[1, 2, 2, 1] + 
         1184*Cuu[2, 2, 2, 2]) - 2*MW2*MZ2^3*(352*Cdd[1, 1, 1, 1] + 
         528*Cdd[1, 1, 2, 2] + 528*Cdd[1, 1, 3, 3] + 176*Cdd[1, 2, 2, 1] + 
         176*Cdd[1, 3, 3, 1] + 352*Cdd[2, 2, 2, 2] + 528*Cdd[2, 2, 3, 3] + 
         176*Cdd[2, 3, 3, 2] + 352*Cdd[3, 3, 3, 3] + 132*Ced[1, 1, 1, 1] + 
         132*Ced[1, 1, 2, 2] + 132*Ced[1, 1, 3, 3] + 132*Ced[2, 2, 1, 1] + 
         132*Ced[2, 2, 2, 2] + 132*Ced[2, 2, 3, 3] - 248*Ced[3, 3, 1, 1] - 
         248*Ced[3, 3, 2, 2] - 248*Ced[3, 3, 3, 3] - 1520*Cee[1, 1, 3, 3] - 
         1520*Cee[2, 2, 3, 3] - 1520*Cee[3, 3, 3, 3] - 264*Ceu[1, 1, 1, 1] - 
         264*Ceu[1, 1, 2, 2] - 264*Ceu[2, 2, 1, 1] - 264*Ceu[2, 2, 2, 2] + 
         496*Ceu[3, 3, 1, 1] + 496*Ceu[3, 3, 2, 2] + 132*Cld[1, 1, 1, 1] + 
         132*Cld[1, 1, 2, 2] + 132*Cld[1, 1, 3, 3] + 132*Cld[2, 2, 1, 1] + 
         132*Cld[2, 2, 2, 2] + 132*Cld[2, 2, 3, 3] - 107*Cld[3, 3, 1, 1] - 
         107*Cld[3, 3, 2, 2] - 107*Cld[3, 3, 3, 3] - 380*Cle[1, 1, 3, 3] - 
         380*Cle[2, 2, 3, 3] - 239*Cle[3, 3, 1, 1] - 239*Cle[3, 3, 2, 2] - 
         619*Cle[3, 3, 3, 3] - 478*Cll[1, 1, 3, 3] - 288*Cll[1, 3, 3, 1] - 
         478*Cll[2, 2, 3, 3] - 288*Cll[2, 3, 3, 2] - 766*Cll[3, 3, 3, 3] - 
         132*Clq1[1, 1, 1, 1] - 132*Clq1[1, 1, 2, 2] - 21*Clq1[1, 1, 3, 3] - 
         132*Clq1[2, 2, 1, 1] - 132*Clq1[2, 2, 2, 2] - 21*Clq1[2, 2, 3, 3] + 
         107*Clq1[3, 3, 1, 1] + 107*Clq1[3, 3, 2, 2] + 25*Clq1[3, 3, 3, 3] - 
         15*Clq3[1, 1, 3, 3] - 15*Clq3[2, 2, 3, 3] - 147*Clq3[3, 3, 1, 1] - 
         147*Clq3[3, 3, 2, 2] + 31*Clq3[3, 3, 3, 3] - 264*Clu[1, 1, 1, 1] - 
         264*Clu[1, 1, 2, 2] - 264*Clu[2, 2, 1, 1] - 264*Clu[2, 2, 2, 2] + 
         214*Clu[3, 3, 1, 1] + 214*Clu[3, 3, 2, 2] - 264*Cqd1[1, 1, 1, 1] - 
         264*Cqd1[1, 1, 2, 2] - 264*Cqd1[1, 1, 3, 3] - 264*Cqd1[2, 2, 1, 1] - 
         264*Cqd1[2, 2, 2, 2] - 264*Cqd1[2, 2, 3, 3] - 42*Cqd1[3, 3, 1, 1] - 
         42*Cqd1[3, 3, 2, 2] - 42*Cqd1[3, 3, 3, 3] - 132*Cqe[1, 1, 1, 1] - 
         132*Cqe[1, 1, 2, 2] + 248*Cqe[1, 1, 3, 3] - 132*Cqe[2, 2, 1, 1] - 
         132*Cqe[2, 2, 2, 2] + 248*Cqe[2, 2, 3, 3] - 21*Cqe[3, 3, 1, 1] - 
         21*Cqe[3, 3, 2, 2] + 22*Cqe[3, 3, 3, 3] + 308*Cqq1[1, 1, 1, 1] + 
         528*Cqq1[1, 1, 2, 2] + 84*Cqq1[1, 1, 3, 3] + 88*Cqq1[1, 2, 2, 1] - 
         16*Cqq1[1, 3, 3, 1] + 308*Cqq1[2, 2, 2, 2] + 84*Cqq1[2, 2, 3, 3] - 
         16*Cqq1[2, 3, 3, 2] - 32*Cqq1[3, 3, 3, 3] + 132*Cqq3[1, 1, 1, 1] - 
         180*Cqq3[1, 1, 3, 3] + 264*Cqq3[1, 2, 2, 1] + 72*Cqq3[1, 3, 3, 1] + 
         132*Cqq3[2, 2, 2, 2] - 180*Cqq3[2, 2, 3, 3] + 72*Cqq3[2, 3, 3, 2] - 
         32*Cqq3[3, 3, 3, 3] + 528*Cqu1[1, 1, 1, 1] + 528*Cqu1[1, 1, 2, 2] + 
         528*Cqu1[2, 2, 1, 1] + 528*Cqu1[2, 2, 2, 2] + 84*Cqu1[3, 3, 1, 1] + 
         84*Cqu1[3, 3, 2, 2] - 528*Cud1[1, 1, 1, 1] - 528*Cud1[1, 1, 2, 2] - 
         528*Cud1[1, 1, 3, 3] - 528*Cud1[2, 2, 1, 1] - 528*Cud1[2, 2, 2, 2] - 
         528*Cud1[2, 2, 3, 3] + 1408*Cuu[1, 1, 1, 1] + 2112*Cuu[1, 1, 2, 2] + 
         704*Cuu[1, 2, 2, 1] + 1408*Cuu[2, 2, 2, 2])))/
     ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(64*MW2^4*(11*Ceu[3, 3, 3, 3] + 
        11*Clq1[3, 3, 3, 3] - 11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 
        3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
        11*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2*(134*Ceu[3, 3, 3, 3] + 79*Clq1[3, 3, 3, 3] - 
        79*Clq3[3, 3, 3, 3] + 112*Clu[3, 3, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
        33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 3, 3] + 
        66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
        32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
        12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
        10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
        66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
        42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
        168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
        56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[3, 3, 3, 3] + 
        129*Clq1[3, 3, 3, 3] - 129*Clq3[3, 3, 3, 3] + 231*Clu[3, 3, 3, 3] - 
        66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
        186*Cqe[3, 3, 3, 3] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
        132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
        42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
        111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 
        21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 
        111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 148*Cuu[1, 3, 3, 1] + 
        444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
      MZ2^4*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
        49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
        30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
        60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
        10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
        30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
        120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
        60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
        120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
        480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
      2*MW2*MZ2^3*(760*Ceu[3, 3, 3, 3] + 193*Clq1[3, 3, 3, 3] - 
        193*Clq3[3, 3, 3, 3] + 478*Clu[3, 3, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
        111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 3, 3] + 
        222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
        52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
        96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
        22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
        222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
        264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 264*Cud1[3, 3, 3, 3] + 
        1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 1056*Cuu[2, 2, 3, 3] + 
        352*Cuu[2, 3, 3, 2])))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-128*MW2^4*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
          11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(98*Ceu[3, 3, 3, 3] - 539*Clq1[3, 3, 3, 3] + 
          539*Clq3[3, 3, 3, 3] + 49*Clu[3, 3, 3, 3] + 330*Cqd1[3, 3, 1, 1] + 
          330*Cqd1[3, 3, 2, 2] + 330*Cqd1[3, 3, 3, 3] - 
          1078*Cqe[3, 3, 3, 3] - 660*Cqq1[1, 1, 3, 3] - 
          110*Cqq1[1, 3, 3, 1] - 660*Cqq1[2, 2, 3, 3] - 
          110*Cqq1[2, 3, 3, 2] - 330*Cqq1[3, 3, 3, 3] - 
          330*Cqq3[1, 3, 3, 1] - 330*Cqq3[2, 3, 3, 2] + 
          110*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 30*Cqu1[2, 2, 3, 3] - 
          660*Cqu1[3, 3, 1, 1] - 660*Cqu1[3, 3, 2, 2] + 15*Cqu1[3, 3, 3, 3] - 
          30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 30*Cud1[3, 3, 3, 3] + 
          120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 120*Cuu[2, 2, 3, 3] + 
          40*Cuu[2, 3, 3, 2]) + 16*MW2^3*MZ2*(169*Ceu[3, 3, 3, 3] + 
          257*Clq1[3, 3, 3, 3] - 257*Clq3[3, 3, 3, 3] + 125*Clu[3, 3, 3, 3] - 
          93*Cqd1[3, 3, 1, 1] - 93*Cqd1[3, 3, 2, 2] - 93*Cqd1[3, 3, 3, 3] + 
          301*Cqe[3, 3, 3, 3] + 186*Cqq1[1, 1, 3, 3] + 100*Cqq1[1, 3, 3, 1] + 
          186*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] - 
          114*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] + 
          414*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 38*Cqq3[3, 3, 3, 3] + 
          57*Cqu1[1, 1, 3, 3] + 57*Cqu1[2, 2, 3, 3] + 186*Cqu1[3, 3, 1, 1] + 
          186*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 57*Cud1[3, 3, 1, 1] - 
          57*Cud1[3, 3, 2, 2] - 57*Cud1[3, 3, 3, 3] + 228*Cuu[1, 1, 3, 3] + 
          76*Cuu[1, 3, 3, 1] + 228*Cuu[2, 2, 3, 3] + 76*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^3*(251*Ceu[3, 3, 3, 3] + 1241*Clq1[3, 3, 3, 3] - 
          1241*Clq3[3, 3, 3, 3] + 101*Clu[3, 3, 3, 3] - 
          681*Cqd1[3, 3, 1, 1] - 681*Cqd1[3, 3, 2, 2] - 
          681*Cqd1[3, 3, 3, 3] + 1943*Cqe[3, 3, 3, 3] + 
          1362*Cqq1[1, 1, 3, 3] + 392*Cqq1[1, 3, 3, 1] + 
          1362*Cqq1[2, 2, 3, 3] + 392*Cqq1[2, 3, 3, 2] + 
          186*Cqq1[3, 3, 3, 3] + 990*Cqq3[1, 1, 3, 3] + 
          516*Cqq3[1, 3, 3, 1] + 990*Cqq3[2, 2, 3, 3] + 
          516*Cqq3[2, 3, 3, 2] - 62*Cqq3[3, 3, 3, 3] + 69*Cqu1[1, 1, 3, 3] + 
          69*Cqu1[2, 2, 3, 3] + 1362*Cqu1[3, 3, 1, 1] + 
          1362*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 69*Cud1[3, 3, 1, 1] - 
          69*Cud1[3, 3, 2, 2] - 69*Cud1[3, 3, 3, 3] + 276*Cuu[1, 1, 3, 3] + 
          92*Cuu[1, 3, 3, 1] + 276*Cuu[2, 2, 3, 3] + 92*Cuu[2, 3, 3, 2]) - 
        8*MW2^2*MZ2^2*(237*Ceu[3, 3, 3, 3] + 564*Clq1[3, 3, 3, 3] - 
          564*Clq3[3, 3, 3, 3] + 156*Clu[3, 3, 3, 3] - 267*Cqd1[3, 3, 1, 1] - 
          267*Cqd1[3, 3, 2, 2] - 267*Cqd1[3, 3, 3, 3] + 777*Cqe[3, 3, 3, 3] + 
          534*Cqq1[1, 1, 3, 3] + 218*Cqq1[1, 3, 3, 1] + 
          534*Cqq1[2, 2, 3, 3] + 218*Cqq1[2, 3, 3, 2] - 
          120*Cqq1[3, 3, 3, 3] + 774*Cqq3[1, 1, 3, 3] + 
          138*Cqq3[1, 3, 3, 1] + 774*Cqq3[2, 2, 3, 3] + 
          138*Cqq3[2, 3, 3, 2] + 40*Cqq3[3, 3, 3, 3] + 87*Cqu1[1, 1, 3, 3] + 
          87*Cqu1[2, 2, 3, 3] + 534*Cqu1[3, 3, 1, 1] + 534*Cqu1[3, 3, 2, 2] + 
          12*Cqu1[3, 3, 3, 3] - 87*Cud1[3, 3, 1, 1] - 87*Cud1[3, 3, 2, 2] - 
          87*Cud1[3, 3, 3, 3] + 348*Cuu[1, 1, 3, 3] + 116*Cuu[1, 3, 3, 1] + 
          348*Cuu[2, 2, 3, 3] + 116*Cuu[2, 3, 3, 2])) - 
      MZ2*(64*MW2^4*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
          11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
          6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
          4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
          18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
          3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
          3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
          3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
          12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2*(134*Ceu[3, 3, 3, 3] + 79*Clq1[3, 3, 3, 3] - 
          79*Clq3[3, 3, 3, 3] + 112*Clu[3, 3, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
          33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 3, 3] + 
          66*Cqq1[1, 1, 3, 3] + 32*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
          32*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
          12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
          10*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
          66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
          42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
          168*Cuu[1, 1, 3, 3] + 56*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
          56*Cuu[2, 3, 3, 2]) + 8*MW2^2*MZ2^2*(321*Ceu[3, 3, 3, 3] + 
          129*Clq1[3, 3, 3, 3] - 129*Clq3[3, 3, 3, 3] + 231*Clu[3, 3, 3, 3] - 
          66*Cqd1[3, 3, 1, 1] - 66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 
          186*Cqe[3, 3, 3, 3] + 132*Cqq1[1, 1, 3, 3] + 46*Cqq1[1, 3, 3, 1] + 
          132*Cqq1[2, 2, 3, 3] + 46*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          144*Cqq3[1, 1, 3, 3] + 42*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 
          42*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 
          111*Cqu1[2, 2, 3, 3] + 132*Cqu1[3, 3, 1, 1] + 
          132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 111*Cud1[3, 3, 1, 1] - 
          111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 444*Cuu[1, 1, 3, 3] + 
          148*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 148*Cuu[2, 3, 3, 2]) + 
        MZ2^4*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
          49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
          30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
          60*Cqq1[1, 1, 3, 3] + 10*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] + 
          10*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] + 30*Cqq3[1, 3, 3, 1] + 
          30*Cqq3[2, 3, 3, 2] - 10*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
          120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
          60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
          120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 
          480*Cuu[2, 2, 3, 3] + 160*Cuu[2, 3, 3, 2]) - 
        2*MW2*MZ2^3*(760*Ceu[3, 3, 3, 3] + 193*Clq1[3, 3, 3, 3] - 
          193*Clq3[3, 3, 3, 3] + 478*Clu[3, 3, 3, 3] - 111*Cqd1[3, 3, 1, 1] - 
          111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 337*Cqe[3, 3, 3, 3] + 
          222*Cqq1[1, 1, 3, 3] + 52*Cqq1[1, 3, 3, 1] + 222*Cqq1[2, 2, 3, 3] + 
          52*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 90*Cqq3[1, 1, 3, 3] + 
          96*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] + 96*Cqq3[2, 3, 3, 2] - 
          22*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 264*Cqu1[2, 2, 3, 3] + 
          222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 42*Cqu1[3, 3, 3, 3] - 
          264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
          264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 352*Cuu[1, 3, 3, 1] + 
          1056*Cuu[2, 2, 3, 3] + 352*Cuu[2, 3, 3, 2]))))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-64*MW2^4*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] + 3*Ced[1, 1, 1, 1] + 3*Ced[1, 1, 2, 2] + 
         3*Ced[1, 1, 3, 3] + 3*Ced[2, 2, 1, 1] + 3*Ced[2, 2, 2, 2] + 
         3*Ced[2, 2, 3, 3] - 8*Ced[3, 3, 1, 1] - 8*Ced[3, 3, 2, 2] - 
         8*Ced[3, 3, 3, 3] - 11*Cee[1, 1, 3, 3] - 11*Cee[2, 2, 3, 3] - 
         11*Cee[3, 3, 3, 3] - 6*Ceu[1, 1, 1, 1] - 6*Ceu[1, 1, 2, 2] - 
         6*Ceu[2, 2, 1, 1] - 6*Ceu[2, 2, 2, 2] + 16*Ceu[3, 3, 1, 1] + 
         16*Ceu[3, 3, 2, 2] - 11*Ceu[3, 3, 3, 3] + 3*Cld[1, 1, 1, 1] + 
         3*Cld[1, 1, 2, 2] + 3*Cld[1, 1, 3, 3] + 3*Cld[2, 2, 1, 1] + 
         3*Cld[2, 2, 2, 2] + 3*Cld[2, 2, 3, 3] - 8*Cld[3, 3, 1, 1] - 
         8*Cld[3, 3, 2, 2] - 8*Cld[3, 3, 3, 3] - 11*Cle[1, 1, 3, 3] - 
         11*Cle[2, 2, 3, 3] - 11*Cle[3, 3, 1, 1] - 11*Cle[3, 3, 2, 2] - 
         22*Cle[3, 3, 3, 3] - 22*Cll[1, 1, 3, 3] + 11*Cll[1, 3, 3, 1] - 
         22*Cll[2, 2, 3, 3] + 11*Cll[2, 3, 3, 2] - 11*Cll[3, 3, 3, 3] - 
         3*Clq1[1, 1, 1, 1] - 3*Clq1[1, 1, 2, 2] + 3*Clq1[1, 1, 3, 3] - 
         3*Clq1[2, 2, 1, 1] - 3*Clq1[2, 2, 2, 2] + 3*Clq1[2, 2, 3, 3] + 
         8*Clq1[3, 3, 1, 1] + 8*Clq1[3, 3, 2, 2] - 19*Clq1[3, 3, 3, 3] + 
         9*Clq3[1, 1, 1, 1] + 9*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
         9*Clq3[2, 2, 1, 1] + 9*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] - 
         24*Clq3[3, 3, 1, 1] - 24*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] - 
         6*Clu[1, 1, 1, 1] - 6*Clu[1, 1, 2, 2] - 6*Clu[2, 2, 1, 1] - 
         6*Clu[2, 2, 2, 2] + 16*Clu[3, 3, 1, 1] + 16*Clu[3, 3, 2, 2] - 
         11*Clu[3, 3, 3, 3] - 6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 
         6*Cqd1[1, 1, 3, 3] - 6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 
         6*Cqd1[2, 2, 3, 3] + 9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 
         9*Cqd1[3, 3, 3, 3] - 3*Cqe[1, 1, 1, 1] - 3*Cqe[1, 1, 2, 2] + 
         8*Cqe[1, 1, 3, 3] - 3*Cqe[2, 2, 1, 1] - 3*Cqe[2, 2, 2, 2] + 
         8*Cqe[2, 2, 3, 3] + 3*Cqe[3, 3, 1, 1] + 3*Cqe[3, 3, 2, 2] - 
         19*Cqe[3, 3, 3, 3] + Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 
         18*Cqq1[1, 1, 3, 3] - 10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + 
         Cqq1[2, 2, 2, 2] - 18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 
         11*Cqq1[3, 3, 3, 3] + 57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 
         18*Cqq3[1, 1, 3, 3] + 6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 
         57*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 
         15*Cqq3[3, 3, 3, 3] + 12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 
         3*Cqu1[1, 1, 3, 3] + 12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 
         3*Cqu1[2, 2, 3, 3] - 18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 
         3*Cqu1[3, 3, 3, 3] - 12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 
         12*Cud1[1, 1, 3, 3] - 12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 
         12*Cud1[2, 2, 3, 3] + 3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 
         3*Cud1[3, 3, 3, 3] + 20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 
         12*Cuu[1, 1, 3, 3] - 8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 
         20*Cuu[2, 2, 2, 2] - 12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
       6*MT2*(11*Ceu[3, 3, 3, 3] + 11*Clq1[3, 3, 3, 3] - 
         11*Clq3[3, 3, 3, 3] + 11*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
         3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 11*Cqe[3, 3, 3, 3] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) + 
     16*MW2^3*MZ2*(MZ2*(70*Cdd[1, 1, 1, 1] + 168*Cdd[1, 1, 2, 2] + 
         168*Cdd[1, 1, 3, 3] - 28*Cdd[1, 2, 2, 1] - 28*Cdd[1, 3, 3, 1] + 
         70*Cdd[2, 2, 2, 2] + 168*Cdd[2, 2, 3, 3] - 28*Cdd[2, 3, 3, 2] + 
         70*Cdd[3, 3, 3, 3] + 42*Ced[1, 1, 1, 1] + 42*Ced[1, 1, 2, 2] + 
         42*Ced[1, 1, 3, 3] + 42*Ced[2, 2, 1, 1] + 42*Ced[2, 2, 2, 2] + 
         42*Ced[2, 2, 3, 3] - 92*Ced[3, 3, 1, 1] - 92*Ced[3, 3, 2, 2] - 
         92*Ced[3, 3, 3, 3] - 134*Cee[1, 1, 3, 3] - 134*Cee[2, 2, 3, 3] - 
         134*Cee[3, 3, 3, 3] - 84*Ceu[1, 1, 1, 1] - 84*Ceu[1, 1, 2, 2] - 
         84*Ceu[2, 2, 1, 1] - 84*Ceu[2, 2, 2, 2] + 184*Ceu[3, 3, 1, 1] + 
         184*Ceu[3, 3, 2, 2] - 134*Ceu[3, 3, 3, 3] + 42*Cld[1, 1, 1, 1] + 
         42*Cld[1, 1, 2, 2] + 42*Cld[1, 1, 3, 3] + 42*Cld[2, 2, 1, 1] + 
         42*Cld[2, 2, 2, 2] + 42*Cld[2, 2, 3, 3] - 70*Cld[3, 3, 1, 1] - 
         70*Cld[3, 3, 2, 2] - 70*Cld[3, 3, 3, 3] - 134*Cle[1, 1, 3, 3] - 
         134*Cle[2, 2, 3, 3] - 112*Cle[3, 3, 1, 1] - 112*Cle[3, 3, 2, 2] - 
         246*Cle[3, 3, 3, 3] - 224*Cll[1, 1, 3, 3] + 90*Cll[1, 3, 3, 1] - 
         224*Cll[2, 2, 3, 3] + 90*Cll[2, 3, 3, 2] - 134*Cll[3, 3, 3, 3] - 
         42*Clq1[1, 1, 1, 1] - 42*Clq1[1, 1, 2, 2] + 24*Clq1[1, 1, 3, 3] - 
         42*Clq1[2, 2, 1, 1] - 42*Clq1[2, 2, 2, 2] + 24*Clq1[2, 2, 3, 3] + 
         70*Clq1[3, 3, 1, 1] + 70*Clq1[3, 3, 2, 2] - 101*Clq1[3, 3, 3, 3] + 
         54*Clq3[1, 1, 1, 1] + 54*Clq3[1, 1, 2, 2] + 12*Clq3[1, 1, 3, 3] + 
         54*Clq3[2, 2, 1, 1] + 54*Clq3[2, 2, 2, 2] + 12*Clq3[2, 2, 3, 3] - 
         150*Clq3[3, 3, 1, 1] - 150*Clq3[3, 3, 2, 2] + 45*Clq3[3, 3, 3, 3] - 
         84*Clu[1, 1, 1, 1] - 84*Clu[1, 1, 2, 2] - 84*Clu[2, 2, 1, 1] - 
         84*Clu[2, 2, 2, 2] + 140*Clu[3, 3, 1, 1] + 140*Clu[3, 3, 2, 2] - 
         112*Clu[3, 3, 3, 3] - 84*Cqd1[1, 1, 1, 1] - 84*Cqd1[1, 1, 2, 2] - 
         84*Cqd1[1, 1, 3, 3] - 84*Cqd1[2, 2, 1, 1] - 84*Cqd1[2, 2, 2, 2] - 
         84*Cqd1[2, 2, 3, 3] + 81*Cqd1[3, 3, 1, 1] + 81*Cqd1[3, 3, 2, 2] + 
         81*Cqd1[3, 3, 3, 3] - 42*Cqe[1, 1, 1, 1] - 42*Cqe[1, 1, 2, 2] + 
         92*Cqe[1, 1, 3, 3] - 42*Cqe[2, 2, 1, 1] - 42*Cqe[2, 2, 2, 2] + 
         92*Cqe[2, 2, 3, 3] + 24*Cqe[3, 3, 1, 1] + 24*Cqe[3, 3, 2, 2] - 
         145*Cqe[3, 3, 3, 3] + 50*Cqq1[1, 1, 1, 1] + 168*Cqq1[1, 1, 2, 2] - 
         162*Cqq1[1, 1, 3, 3] - 68*Cqq1[1, 2, 2, 1] - 132*Cqq1[1, 3, 3, 1] + 
         50*Cqq1[2, 2, 2, 2] - 162*Cqq1[2, 2, 3, 3] - 132*Cqq1[2, 3, 3, 2] + 
         40*Cqq1[3, 3, 3, 3] + 330*Cqq3[1, 1, 1, 1] + 648*Cqq3[1, 1, 2, 2] + 
         18*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 
         330*Cqq3[2, 2, 2, 2] + 18*Cqq3[2, 2, 3, 3] - 12*Cqq3[2, 3, 3, 2] + 
         60*Cqq3[3, 3, 3, 3] + 168*Cqu1[1, 1, 1, 1] + 168*Cqu1[1, 1, 2, 2] - 
         42*Cqu1[1, 1, 3, 3] + 168*Cqu1[2, 2, 1, 1] + 168*Cqu1[2, 2, 2, 2] - 
         42*Cqu1[2, 2, 3, 3] - 162*Cqu1[3, 3, 1, 1] - 162*Cqu1[3, 3, 2, 2] + 
         24*Cqu1[3, 3, 3, 3] - 168*Cud1[1, 1, 1, 1] - 168*Cud1[1, 1, 2, 2] - 
         168*Cud1[1, 1, 3, 3] - 168*Cud1[2, 2, 1, 1] - 168*Cud1[2, 2, 2, 2] - 
         168*Cud1[2, 2, 3, 3] + 42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 
         42*Cud1[3, 3, 3, 3] + 280*Cuu[1, 1, 1, 1] + 672*Cuu[1, 1, 2, 2] - 
         168*Cuu[1, 1, 3, 3] - 112*Cuu[1, 2, 2, 1] - 224*Cuu[1, 3, 3, 1] + 
         280*Cuu[2, 2, 2, 2] - 168*Cuu[2, 2, 3, 3] - 224*Cuu[2, 3, 3, 2]) + 
       6*MT2*(134*Ceu[3, 3, 3, 3] + 79*Clq1[3, 3, 3, 3] - 
         79*Clq3[3, 3, 3, 3] + 112*Clu[3, 3, 3, 3] - 33*Cqd1[3, 3, 1, 1] - 
         33*Cqd1[3, 3, 2, 2] - 33*Cqd1[3, 3, 3, 3] + 101*Cqe[3, 3, 3, 3] + 
         66*Cqq1[1, 1, 3, 3] + 14*Cqq1[1, 3, 3, 1] + 66*Cqq1[2, 2, 3, 3] + 
         14*Cqq1[2, 3, 3, 2] - 30*Cqq1[3, 3, 3, 3] + 126*Cqq3[1, 1, 3, 3] + 
         12*Cqq3[1, 3, 3, 1] + 126*Cqq3[2, 2, 3, 3] + 12*Cqq3[2, 3, 3, 2] + 
         28*Cqq3[3, 3, 3, 3] + 42*Cqu1[1, 1, 3, 3] + 42*Cqu1[2, 2, 3, 3] + 
         66*Cqu1[3, 3, 1, 1] + 66*Cqu1[3, 3, 2, 2] - 24*Cqu1[3, 3, 3, 3] - 
         42*Cud1[3, 3, 1, 1] - 42*Cud1[3, 3, 2, 2] - 42*Cud1[3, 3, 3, 3] + 
         168*Cuu[1, 1, 3, 3] + 74*Cuu[1, 3, 3, 1] + 168*Cuu[2, 2, 3, 3] + 
         74*Cuu[2, 3, 3, 2])) - 8*MW2^2*MZ2^2*
      (MZ2*(185*Cdd[1, 1, 1, 1] + 444*Cdd[1, 1, 2, 2] + 444*Cdd[1, 1, 3, 3] - 
         74*Cdd[1, 2, 2, 1] - 74*Cdd[1, 3, 3, 1] + 185*Cdd[2, 2, 2, 2] + 
         444*Cdd[2, 2, 3, 3] - 74*Cdd[2, 3, 3, 2] + 185*Cdd[3, 3, 3, 3] + 
         111*Ced[1, 1, 1, 1] + 111*Ced[1, 1, 2, 2] + 111*Ced[1, 1, 3, 3] + 
         111*Ced[2, 2, 1, 1] + 111*Ced[2, 2, 2, 2] + 111*Ced[2, 2, 3, 3] - 
         210*Ced[3, 3, 1, 1] - 210*Ced[3, 3, 2, 2] - 210*Ced[3, 3, 3, 3] - 
         321*Cee[1, 1, 3, 3] - 321*Cee[2, 2, 3, 3] - 321*Cee[3, 3, 3, 3] - 
         222*Ceu[1, 1, 1, 1] - 222*Ceu[1, 1, 2, 2] - 222*Ceu[2, 2, 1, 1] - 
         222*Ceu[2, 2, 2, 2] + 420*Ceu[3, 3, 1, 1] + 420*Ceu[3, 3, 2, 2] - 
         321*Ceu[3, 3, 3, 3] + 111*Cld[1, 1, 1, 1] + 111*Cld[1, 1, 2, 2] + 
         111*Cld[1, 1, 3, 3] + 111*Cld[2, 2, 1, 1] + 111*Cld[2, 2, 2, 2] + 
         111*Cld[2, 2, 3, 3] - 120*Cld[3, 3, 1, 1] - 120*Cld[3, 3, 2, 2] - 
         120*Cld[3, 3, 3, 3] - 321*Cle[1, 1, 3, 3] - 321*Cle[2, 2, 3, 3] - 
         231*Cle[3, 3, 1, 1] - 231*Cle[3, 3, 2, 2] - 552*Cle[3, 3, 3, 3] - 
         462*Cll[1, 1, 3, 3] + 163*Cll[1, 3, 3, 1] - 462*Cll[2, 2, 3, 3] + 
         163*Cll[2, 3, 3, 2] - 299*Cll[3, 3, 3, 3] - 111*Clq1[1, 1, 1, 1] - 
         111*Clq1[1, 1, 2, 2] + 21*Clq1[1, 1, 3, 3] - 111*Clq1[2, 2, 1, 1] - 
         111*Clq1[2, 2, 2, 2] + 21*Clq1[2, 2, 3, 3] + 120*Clq1[3, 3, 1, 1] + 
         120*Clq1[3, 3, 2, 2] - 135*Clq1[3, 3, 3, 3] + 45*Clq3[1, 1, 1, 1] + 
         45*Clq3[1, 1, 2, 2] - 3*Clq3[1, 1, 3, 3] + 45*Clq3[2, 2, 1, 1] + 
         45*Clq3[2, 2, 2, 2] - 3*Clq3[2, 2, 3, 3] - 240*Clq3[3, 3, 1, 1] - 
         240*Clq3[3, 3, 2, 2] + 99*Clq3[3, 3, 3, 3] - 222*Clu[1, 1, 1, 1] - 
         222*Clu[1, 1, 2, 2] - 222*Clu[2, 2, 1, 1] - 222*Clu[2, 2, 2, 2] + 
         240*Clu[3, 3, 1, 1] + 240*Clu[3, 3, 2, 2] - 231*Clu[3, 3, 3, 3] - 
         222*Cqd1[1, 1, 1, 1] - 222*Cqd1[1, 1, 2, 2] - 222*Cqd1[1, 1, 3, 3] - 
         222*Cqd1[2, 2, 1, 1] - 222*Cqd1[2, 2, 2, 2] - 222*Cqd1[2, 2, 3, 3] + 
         108*Cqd1[3, 3, 1, 1] + 108*Cqd1[3, 3, 2, 2] + 108*Cqd1[3, 3, 3, 3] - 
         111*Cqe[1, 1, 1, 1] - 111*Cqe[1, 1, 2, 2] + 210*Cqe[1, 1, 3, 3] - 
         111*Cqe[2, 2, 1, 1] - 111*Cqe[2, 2, 2, 2] + 210*Cqe[2, 2, 3, 3] + 
         21*Cqe[3, 3, 1, 1] + 21*Cqe[3, 3, 2, 2] - 216*Cqe[3, 3, 3, 3] + 
         181*Cqq1[1, 1, 1, 1] + 444*Cqq1[1, 1, 2, 2] - 216*Cqq1[1, 1, 3, 3] - 
         82*Cqq1[1, 2, 2, 1] - 174*Cqq1[1, 3, 3, 1] + 181*Cqq1[2, 2, 2, 2] - 
         216*Cqq1[2, 2, 3, 3] - 174*Cqq1[2, 3, 3, 2] - 19*Cqq1[3, 3, 3, 3] + 
         237*Cqq3[1, 1, 1, 1] + 540*Cqq3[1, 1, 2, 2] - 180*Cqq3[1, 1, 3, 3] - 
         66*Cqq3[1, 2, 2, 1] - 150*Cqq3[1, 3, 3, 1] + 237*Cqq3[2, 2, 2, 2] - 
         180*Cqq3[2, 2, 3, 3] - 150*Cqq3[2, 3, 3, 2] - 15*Cqq3[3, 3, 3, 3] + 
         444*Cqu1[1, 1, 1, 1] + 444*Cqu1[1, 1, 2, 2] - 111*Cqu1[1, 1, 3, 3] + 
         444*Cqu1[2, 2, 1, 1] + 444*Cqu1[2, 2, 2, 2] - 111*Cqu1[2, 2, 3, 3] - 
         216*Cqu1[3, 3, 1, 1] - 216*Cqu1[3, 3, 2, 2] + 21*Cqu1[3, 3, 3, 3] - 
         444*Cud1[1, 1, 1, 1] - 444*Cud1[1, 1, 2, 2] - 444*Cud1[1, 1, 3, 3] - 
         444*Cud1[2, 2, 1, 1] - 444*Cud1[2, 2, 2, 2] - 444*Cud1[2, 2, 3, 3] + 
         111*Cud1[3, 3, 1, 1] + 111*Cud1[3, 3, 2, 2] + 111*Cud1[3, 3, 3, 3] + 
         740*Cuu[1, 1, 1, 1] + 1776*Cuu[1, 1, 2, 2] - 444*Cuu[1, 1, 3, 3] - 
         296*Cuu[1, 2, 2, 1] - 592*Cuu[1, 3, 3, 1] + 740*Cuu[2, 2, 2, 2] - 
         444*Cuu[2, 2, 3, 3] - 592*Cuu[2, 3, 3, 2]) + 
       6*MT2*(321*Ceu[3, 3, 3, 3] + 129*Clq1[3, 3, 3, 3] - 
         129*Clq3[3, 3, 3, 3] + 231*Clu[3, 3, 3, 3] - 66*Cqd1[3, 3, 1, 1] - 
         66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 186*Cqe[3, 3, 3, 3] + 
         132*Cqq1[1, 1, 3, 3] - 17*Cqq1[1, 3, 3, 1] + 132*Cqq1[2, 2, 3, 3] - 
         17*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 144*Cqq3[1, 1, 3, 3] + 
         15*Cqq3[1, 3, 3, 1] + 144*Cqq3[2, 2, 3, 3] + 15*Cqq3[2, 3, 3, 2] + 
         38*Cqq3[3, 3, 3, 3] + 111*Cqu1[1, 1, 3, 3] + 111*Cqu1[2, 2, 3, 3] + 
         132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] - 21*Cqu1[3, 3, 3, 3] - 
         111*Cud1[3, 3, 1, 1] - 111*Cud1[3, 3, 2, 2] - 111*Cud1[3, 3, 3, 3] + 
         444*Cuu[1, 1, 3, 3] + 238*Cuu[1, 3, 3, 1] + 444*Cuu[2, 2, 3, 3] + 
         238*Cuu[2, 3, 3, 2])) + 
     MZ2^4*(-6*MT2*(392*Ceu[3, 3, 3, 3] + 49*Clq1[3, 3, 3, 3] - 
         49*Clq3[3, 3, 3, 3] + 196*Clu[3, 3, 3, 3] - 30*Cqd1[3, 3, 1, 1] - 
         30*Cqd1[3, 3, 2, 2] - 30*Cqd1[3, 3, 3, 3] + 98*Cqe[3, 3, 3, 3] + 
         60*Cqq1[1, 1, 3, 3] - 35*Cqq1[1, 3, 3, 1] + 60*Cqq1[2, 2, 3, 3] - 
         35*Cqq1[2, 3, 3, 2] + 30*Cqq1[3, 3, 3, 3] - 105*Cqq3[1, 3, 3, 1] - 
         105*Cqq3[2, 3, 3, 2] - 100*Cqq3[3, 3, 3, 3] + 120*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 3, 3] + 60*Cqu1[3, 3, 1, 1] + 60*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] + 480*Cuu[1, 1, 3, 3] + 340*Cuu[1, 3, 3, 1] + 
         480*Cuu[2, 2, 3, 3] + 340*Cuu[2, 3, 3, 2]) + 
       MZ2*(-200*Cdd[1, 1, 1, 1] - 480*Cdd[1, 1, 2, 2] - 
         480*Cdd[1, 1, 3, 3] + 80*Cdd[1, 2, 2, 1] + 80*Cdd[1, 3, 3, 1] - 
         200*Cdd[2, 2, 2, 2] - 480*Cdd[2, 2, 3, 3] + 80*Cdd[2, 3, 3, 2] - 
         200*Cdd[3, 3, 3, 3] - 120*Ced[1, 1, 1, 1] - 120*Ced[1, 1, 2, 2] - 
         120*Ced[1, 1, 3, 3] - 120*Ced[2, 2, 1, 1] - 120*Ced[2, 2, 2, 2] - 
         120*Ced[2, 2, 3, 3] + 272*Ced[3, 3, 1, 1] + 272*Ced[3, 3, 2, 2] + 
         272*Ced[3, 3, 3, 3] + 392*Cee[1, 1, 3, 3] + 392*Cee[2, 2, 3, 3] + 
         392*Cee[3, 3, 3, 3] + 240*Ceu[1, 1, 1, 1] + 240*Ceu[1, 1, 2, 2] + 
         240*Ceu[2, 2, 1, 1] + 240*Ceu[2, 2, 2, 2] - 544*Ceu[3, 3, 1, 1] - 
         544*Ceu[3, 3, 2, 2] + 392*Ceu[3, 3, 3, 3] - 120*Cld[1, 1, 1, 1] - 
         120*Cld[1, 1, 2, 2] - 120*Cld[1, 1, 3, 3] - 120*Cld[2, 2, 1, 1] - 
         120*Cld[2, 2, 2, 2] - 120*Cld[2, 2, 3, 3] + 76*Cld[3, 3, 1, 1] + 
         76*Cld[3, 3, 2, 2] + 76*Cld[3, 3, 3, 3] + 392*Cle[1, 1, 3, 3] + 
         392*Cle[2, 2, 3, 3] + 196*Cle[3, 3, 1, 1] + 196*Cle[3, 3, 2, 2] + 
         588*Cle[3, 3, 3, 3] + 392*Cll[1, 1, 3, 3] - 98*Cll[1, 3, 3, 1] + 
         392*Cll[2, 2, 3, 3] - 98*Cll[2, 3, 3, 2] + 294*Cll[3, 3, 3, 3] + 
         120*Clq1[1, 1, 1, 1] + 120*Clq1[1, 1, 2, 2] + 60*Clq1[1, 1, 3, 3] + 
         120*Clq1[2, 2, 1, 1] + 120*Clq1[2, 2, 2, 2] + 60*Clq1[2, 2, 3, 3] - 
         76*Clq1[3, 3, 1, 1] - 76*Clq1[3, 3, 2, 2] + 11*Clq1[3, 3, 3, 3] - 
         147*Clq3[3, 3, 3, 3] + 240*Clu[1, 1, 1, 1] + 240*Clu[1, 1, 2, 2] + 
         240*Clu[2, 2, 1, 1] + 240*Clu[2, 2, 2, 2] - 152*Clu[3, 3, 1, 1] - 
         152*Clu[3, 3, 2, 2] + 196*Clu[3, 3, 3, 3] + 240*Cqd1[1, 1, 1, 1] + 
         240*Cqd1[1, 1, 2, 2] + 240*Cqd1[1, 1, 3, 3] + 240*Cqd1[2, 2, 1, 1] + 
         240*Cqd1[2, 2, 2, 2] + 240*Cqd1[2, 2, 3, 3] + 90*Cqd1[3, 3, 1, 1] + 
         90*Cqd1[3, 3, 2, 2] + 90*Cqd1[3, 3, 3, 3] + 120*Cqe[1, 1, 1, 1] + 
         120*Cqe[1, 1, 2, 2] - 272*Cqe[1, 1, 3, 3] + 120*Cqe[2, 2, 1, 1] + 
         120*Cqe[2, 2, 2, 2] - 272*Cqe[2, 2, 3, 3] + 60*Cqe[3, 3, 1, 1] + 
         60*Cqe[3, 3, 2, 2] - 38*Cqe[3, 3, 3, 3] - 220*Cqq1[1, 1, 1, 1] - 
         480*Cqq1[1, 1, 2, 2] - 180*Cqq1[1, 1, 3, 3] + 40*Cqq1[1, 2, 2, 1] + 
         60*Cqq1[1, 3, 3, 1] - 220*Cqq1[2, 2, 2, 2] - 180*Cqq1[2, 2, 3, 3] + 
         60*Cqq1[2, 3, 3, 2] - 20*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
         120*Cqq3[1, 2, 2, 1] + 180*Cqq3[1, 3, 3, 1] + 60*Cqq3[2, 2, 2, 2] + 
         180*Cqq3[2, 3, 3, 2] - 480*Cqu1[1, 1, 1, 1] - 480*Cqu1[1, 1, 2, 2] + 
         120*Cqu1[1, 1, 3, 3] - 480*Cqu1[2, 2, 1, 1] - 480*Cqu1[2, 2, 2, 2] + 
         120*Cqu1[2, 2, 3, 3] - 180*Cqu1[3, 3, 1, 1] - 180*Cqu1[3, 3, 2, 2] + 
         60*Cqu1[3, 3, 3, 3] + 480*Cud1[1, 1, 1, 1] + 480*Cud1[1, 1, 2, 2] + 
         480*Cud1[1, 1, 3, 3] + 480*Cud1[2, 2, 1, 1] + 480*Cud1[2, 2, 2, 2] + 
         480*Cud1[2, 2, 3, 3] - 120*Cud1[3, 3, 1, 1] - 120*Cud1[3, 3, 2, 2] - 
         120*Cud1[3, 3, 3, 3] - 800*Cuu[1, 1, 1, 1] - 1920*Cuu[1, 1, 2, 2] + 
         480*Cuu[1, 1, 3, 3] + 320*Cuu[1, 2, 2, 1] + 640*Cuu[1, 3, 3, 1] - 
         800*Cuu[2, 2, 2, 2] + 480*Cuu[2, 2, 3, 3] + 640*Cuu[2, 3, 3, 2])) + 
     2*MW2*MZ2^3*(MZ2*(440*Cdd[1, 1, 1, 1] + 1056*Cdd[1, 1, 2, 2] + 
         1056*Cdd[1, 1, 3, 3] - 176*Cdd[1, 2, 2, 1] - 176*Cdd[1, 3, 3, 1] + 
         440*Cdd[2, 2, 2, 2] + 1056*Cdd[2, 2, 3, 3] - 176*Cdd[2, 3, 3, 2] + 
         440*Cdd[3, 3, 3, 3] + 264*Ced[1, 1, 1, 1] + 264*Ced[1, 1, 2, 2] + 
         264*Ced[1, 1, 3, 3] + 264*Ced[2, 2, 1, 1] + 264*Ced[2, 2, 2, 2] + 
         264*Ced[2, 2, 3, 3] - 496*Ced[3, 3, 1, 1] - 496*Ced[3, 3, 2, 2] - 
         496*Ced[3, 3, 3, 3] - 760*Cee[1, 1, 3, 3] - 760*Cee[2, 2, 3, 3] - 
         760*Cee[3, 3, 3, 3] - 528*Ceu[1, 1, 1, 1] - 528*Ceu[1, 1, 2, 2] - 
         528*Ceu[2, 2, 1, 1] - 528*Ceu[2, 2, 2, 2] + 992*Ceu[3, 3, 1, 1] + 
         992*Ceu[3, 3, 2, 2] - 760*Ceu[3, 3, 3, 3] + 264*Cld[1, 1, 1, 1] + 
         264*Cld[1, 1, 2, 2] + 264*Cld[1, 1, 3, 3] + 264*Cld[2, 2, 1, 1] + 
         264*Cld[2, 2, 2, 2] + 264*Cld[2, 2, 3, 3] - 214*Cld[3, 3, 1, 1] - 
         214*Cld[3, 3, 2, 2] - 214*Cld[3, 3, 3, 3] - 760*Cle[1, 1, 3, 3] - 
         760*Cle[2, 2, 3, 3] - 478*Cle[3, 3, 1, 1] - 478*Cle[3, 3, 2, 2] - 
         1238*Cle[3, 3, 3, 3] - 956*Cll[1, 1, 3, 3] + 288*Cll[1, 3, 3, 1] - 
         956*Cll[2, 2, 3, 3] + 288*Cll[2, 3, 3, 2] - 668*Cll[3, 3, 3, 3] - 
         264*Clq1[1, 1, 1, 1] - 264*Clq1[1, 1, 2, 2] - 42*Clq1[1, 1, 3, 3] - 
         264*Clq1[2, 2, 1, 1] - 264*Clq1[2, 2, 2, 2] - 42*Clq1[2, 2, 3, 3] + 
         214*Clq1[3, 3, 1, 1] + 214*Clq1[3, 3, 2, 2] - 143*Clq1[3, 3, 3, 3] - 
         30*Clq3[1, 1, 3, 3] - 30*Clq3[2, 2, 3, 3] - 294*Clq3[3, 3, 1, 1] - 
         294*Clq3[3, 3, 2, 2] + 255*Clq3[3, 3, 3, 3] - 528*Clu[1, 1, 1, 1] - 
         528*Clu[1, 1, 2, 2] - 528*Clu[2, 2, 1, 1] - 528*Clu[2, 2, 2, 2] + 
         428*Clu[3, 3, 1, 1] + 428*Clu[3, 3, 2, 2] - 478*Clu[3, 3, 3, 3] - 
         528*Cqd1[1, 1, 1, 1] - 528*Cqd1[1, 1, 2, 2] - 528*Cqd1[1, 1, 3, 3] - 
         528*Cqd1[2, 2, 1, 1] - 528*Cqd1[2, 2, 2, 2] - 528*Cqd1[2, 2, 3, 3] + 
         27*Cqd1[3, 3, 1, 1] + 27*Cqd1[3, 3, 2, 2] + 27*Cqd1[3, 3, 3, 3] - 
         264*Cqe[1, 1, 1, 1] - 264*Cqe[1, 1, 2, 2] + 496*Cqe[1, 1, 3, 3] - 
         264*Cqe[2, 2, 1, 1] - 264*Cqe[2, 2, 2, 2] + 496*Cqe[2, 2, 3, 3] - 
         42*Cqe[3, 3, 1, 1] - 42*Cqe[3, 3, 2, 2] - 293*Cqe[3, 3, 3, 3] + 
         484*Cqq1[1, 1, 1, 1] + 1056*Cqq1[1, 1, 2, 2] - 54*Cqq1[1, 1, 3, 3] - 
         88*Cqq1[1, 2, 2, 1] - 192*Cqq1[1, 3, 3, 1] + 484*Cqq1[2, 2, 2, 2] - 
         54*Cqq1[2, 2, 3, 3] - 192*Cqq1[2, 3, 3, 2] - 106*Cqq1[3, 3, 3, 3] - 
         132*Cqq3[1, 1, 1, 1] - 450*Cqq3[1, 1, 3, 3] - 264*Cqq3[1, 2, 2, 1] - 
         456*Cqq3[1, 3, 3, 1] - 132*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 
         456*Cqq3[2, 3, 3, 2] - 150*Cqq3[3, 3, 3, 3] + 
         1056*Cqu1[1, 1, 1, 1] + 1056*Cqu1[1, 1, 2, 2] - 
         264*Cqu1[1, 1, 3, 3] + 1056*Cqu1[2, 2, 1, 1] + 
         1056*Cqu1[2, 2, 2, 2] - 264*Cqu1[2, 2, 3, 3] - 54*Cqu1[3, 3, 1, 1] - 
         54*Cqu1[3, 3, 2, 2] - 42*Cqu1[3, 3, 3, 3] - 1056*Cud1[1, 1, 1, 1] - 
         1056*Cud1[1, 1, 2, 2] - 1056*Cud1[1, 1, 3, 3] - 
         1056*Cud1[2, 2, 1, 1] - 1056*Cud1[2, 2, 2, 2] - 
         1056*Cud1[2, 2, 3, 3] + 264*Cud1[3, 3, 1, 1] + 
         264*Cud1[3, 3, 2, 2] + 264*Cud1[3, 3, 3, 3] + 1760*Cuu[1, 1, 1, 1] + 
         4224*Cuu[1, 1, 2, 2] - 1056*Cuu[1, 1, 3, 3] - 704*Cuu[1, 2, 2, 1] - 
         1408*Cuu[1, 3, 3, 1] + 1760*Cuu[2, 2, 2, 2] - 1056*Cuu[2, 2, 3, 3] - 
         1408*Cuu[2, 3, 3, 2]) + 6*MT2*(760*Ceu[3, 3, 3, 3] + 
         193*Clq1[3, 3, 3, 3] - 193*Clq3[3, 3, 3, 3] + 478*Clu[3, 3, 3, 3] - 
         111*Cqd1[3, 3, 1, 1] - 111*Cqd1[3, 3, 2, 2] - 111*Cqd1[3, 3, 3, 3] + 
         337*Cqe[3, 3, 3, 3] + 222*Cqq1[1, 1, 3, 3] - 92*Cqq1[1, 3, 3, 1] + 
         222*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] + 66*Cqq1[3, 3, 3, 3] + 
         90*Cqq3[1, 1, 3, 3] - 66*Cqq3[1, 3, 3, 1] + 90*Cqq3[2, 2, 3, 3] - 
         66*Cqq3[2, 3, 3, 2] - 40*Cqq3[3, 3, 3, 3] + 264*Cqu1[1, 1, 3, 3] + 
         264*Cqu1[2, 2, 3, 3] + 222*Cqu1[3, 3, 1, 1] + 222*Cqu1[3, 3, 2, 2] + 
         42*Cqu1[3, 3, 3, 3] - 264*Cud1[3, 3, 1, 1] - 264*Cud1[3, 3, 2, 2] - 
         264*Cud1[3, 3, 3, 3] + 1056*Cuu[1, 1, 3, 3] + 658*Cuu[1, 3, 3, 1] + 
         1056*Cuu[2, 2, 3, 3] + 658*Cuu[2, 3, 3, 2])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*Sqrt[2]*MT*MW*(MT2 - MW2)*MZ2*(10*MW2^2 - 3*MW2*MZ2 - 4*MZ2^2)*
     B0i[bb0, MW2, 0, MT2]*CuW[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(MW*(5632*MW2^7 - 30*MT2*MZ2^6 + 
        64*MW2^6*MZ2*(-397 + 88*SW2) + MW2*MZ2^5*(72*MT2 + 1975*MZ2 - 
          2107*MZ2*SW2) - 16*MW2^5*MZ2*(6*MT2 - 3139*MZ2 + 1248*MZ2*SW2) + 
        8*MW2^4*MZ2^2*(36*MT2 - 6949*MZ2 + 3794*MZ2*SW2) + 
        MW2^2*MZ2^4*(42*MT2 - 12925*MZ2 + 10914*MZ2*SW2) - 
        2*MW2^3*MZ2^3*(138*MT2 - 18047*MZ2 + 12344*MZ2*SW2))*CuB[3, 3] + 
      2*MW2*MZ*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(96*MW2^4 - 64*MW2^3*MZ2 + 
        324*MW2^2*MZ2^2 - 418*MW2*MZ2^3 + 125*MZ2^4 - 
        3*MT2*(32*MW2^3 - 56*MW2^2*MZ2 + 32*MW2*MZ2^2 - 5*MZ2^3))*SW*
       CuW[3, 3]))/(6*Sqrt[2]*MW*MZ*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(8*MW2^3 - 12*MW2^2*MZ2 + 45*MW2*MZ2^2 - 32*MZ2^3)*
         CuW[3, 3]) + 2*MW2^2*(6*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*
         CuB[3, 3] + MZ*(48*MW2^4 - 32*MW2^3*MZ2 + 242*MW2^2*MZ2^2 - 
          215*MW2*MZ2^3 + 20*MZ2^4)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW*CuB[3, 3] + 
        MZ*(192*MW2^4 - 256*MW2^3*MZ2 + 1072*MW2^2*MZ2^2 - 808*MW2*MZ2^3 + 
          25*MZ2^4)*CuW[3, 3])))/(6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2))


==> anc/Rtau_SMEFT_NLO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
 (Alfas*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*QCD)/
  (24*MW2^2*Pi - 36*MW2*MZ2*Pi + 15*MZ2^2*Pi) + 
 (-81*MT2^2*MZ2*(-12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2) + 
   4*MW2*(MW2*MZ2^3*(34041 - 3728*Pi^2) + 320*MZ2^4*(-33 + 4*Pi^2) + 
     64*MW2^4*(-363 + 32*Pi^2) + 78*MW2^2*MZ2^2*(-507 + 56*Pi^2) - 
     64*MW2^3*MZ2*(-633 + 62*Pi^2)) + 
   MT2*(12*MW2^2*MZ2^2*(13155 - 1456*Pi^2) + 1280*MZ2^4*(33 - 4*Pi^2) - 
     256*MW2^4*(-363 + 32*Pi^2) + 4*MW2^3*MZ2*(-40917 + 3968*Pi^2) + 
     MW2*MZ2^3*(-135921 + 14912*Pi^2)))/(1296*(MT2 - MW2)*MZ2*
   (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) - 
 (MT2*(2*MW2 + MZ2)^2*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/
  (24*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(2*MT2^3*(2*MW2 + MZ2)^2 + MT2*MW2*(328*MW2^3 + 260*MW2^2*MZ2 - 
      418*MW2*MZ2^2 - 89*MZ2^3) - 4*MT2^2*(44*MW2^3 + 36*MW2^2*MZ2 - 
      51*MW2*MZ2^2 - 11*MZ2^3) - 16*MW2^2*(10*MW2^3 + 7*MW2^2*MZ2 - 
      14*MW2*MZ2^2 - 3*MZ2^3))*B0i[bb0, 0, 0, MW2])/
  (24*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(64*MW2^3 + 28*MW2^2*MZ2 - 116*MW2*MZ2^2 - 21*MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) + ((2*MW2 + MZ2)*(MW2*(8*MW2^2 + 10*MW2*MZ2 - 3*MZ2^2) + 
    MT2*(-4*MW2^2 - 4*MW2*MZ2 + 2*MZ2^2) + 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) - (MT2*(2*MW2 + MZ2)*(-4*MT2*MW2 - 4*MW2^2 + 2*MT2*MZ2 - 
    4*MW2*MZ2 + MZ2^2)*B0i[bb0, MZ2, MW2, MW2])/
  (8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) - 
 (MW2^3*(2*MW2^2 + 5*MW2*MZ2 + 2*MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 ((2*MW2 + MZ2)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 (CW2*(MW2 + MZ2)^2*(32*MW2^2 - 34*MW2*MZ2 - 7*MZ2^2)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
   VALPHAEFF^2) + ((2*MW2 + MZ2)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 
    2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (12*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF^2) + 
 ((3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) - 
   (3*CWw*MT2*MW*MW2^2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) - 
   (3*CWw*MW2^4*(2*MW2 + MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*VALPHAEFF) + 
   (3*CWw*MW*MW2*(2*MW2 + MZ2)*(2*MW2^2 + MT2*(-2*MW2 + MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*VALPHAEFF))*Class[1] + 
 ((CHD*(-3*MT2^7*MZ2*(-12*MW2^2 + 8*MW2*MZ2 + 7*MZ2^2) + 
      MT2^6*(-512*MW2^4 + 40*MW2^3*MZ2 + 748*MW2^2*MZ2^2 + 186*MW2*MZ2^3 - 
        21*MZ2^4) + 8*MW2^6*(-64*MW2^4 - 48*MW2^3*MZ2 + 80*MW2^2*MZ2^2 + 
        75*MW2*MZ2^3 + 11*MZ2^4) + 3*MT2^5*MW2*(1024*MW2^4 - 444*MW2^3*MZ2 - 
        1244*MW2^2*MZ2^2 - 93*MW2*MZ2^3 + 49*MZ2^4) + 
      MT2^2*MW2^3*(-7680*MW2^5 + 1128*MW2^4*MZ2 + 9676*MW2^3*MZ2^2 + 
        2542*MW2^2*MZ2^3 - 773*MW2*MZ2^4 - 177*MZ2^5) + 
      MT2^4*MW2*(-7680*MW2^5 + 3824*MW2^4*MZ2 + 8712*MW2^3*MZ2^2 + 
        360*MW2^2*MZ2^3 - 326*MW2*MZ2^4 - 21*MZ2^5) + 
      MT2*MW2^4*(3072*MW2^5 + 724*MW2^4*MZ2 - 4100*MW2^3*MZ2^2 - 
        1993*MW2^2*MZ2^3 + 247*MW2*MZ2^4 + 88*MZ2^5) + 
      MT2^3*MW2^2*(10240*MW2^5 - 4036*MW2^4*MZ2 - 11920*MW2^3*MZ2^2 - 
        1347*MW2^2*MZ2^3 + 686*MW2*MZ2^4 + 122*MZ2^5)))/
    (96*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - 
   (CHD*MT2*(MT2^8*(8*MW2^2 - 4*MW2*MZ2 - 4*MZ2^2) + 
      MT2^7*(-40*MW2^3 + 56*MW2^2*MZ2 + 32*MW2*MZ2^2 - 3*MZ2^3) + 
      8*MW2^7*(4*MW2^3 + 20*MW2^2*MZ2 + 23*MW2*MZ2^2 + 7*MZ2^3) + 
      2*MT2^5*MW2*(-116*MW2^4 + 166*MW2^3*MZ2 + 122*MW2^2*MZ2^2 + MW2*MZ2^3 - 
        2*MZ2^4) + MT2^6*(104*MW2^4 - 224*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 
        21*MW2*MZ2^3 + MZ2^4) - 4*MT2*MW2^5*(46*MW2^4 + 181*MW2^3*MZ2 + 
        137*MW2^2*MZ2^2 + 31*MW2*MZ2^3 + MZ2^4) + 
      MT2^2*MW2^3*(440*MW2^5 + 1256*MW2^4*MZ2 + 444*MW2^3*MZ2^2 - 
        35*MW2^2*MZ2^3 - 23*MW2*MZ2^4 - 12*MZ2^5) + 
      MT2^4*MW2*(440*MW2^5 + 92*MW2^4*MZ2 - 396*MW2^3*MZ2^2 - 
        118*MW2^2*MZ2^3 + 26*MW2*MZ2^4 + MZ2^5) + 
      MT2^3*MW2^2*(-568*MW2^5 - 944*MW2^4*MZ2 + 144*MW2^3*MZ2^2 + 
        177*MW2^2*MZ2^3 - 20*MW2*MZ2^4 + 5*MZ2^5))*B0i[bb0, 0, 0, MT2])/
    (48*(MT2 - MW2)^3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(MT2^8*(8*MW2^2 - 4*MW2*MZ2 - 4*MZ2^2) + 
      6*MT2^7*(52*MW2^3 + 6*MW2^2*MZ2 - 20*MW2*MZ2^2 - 5*MZ2^3) + 
      MT2^6*(-2360*MW2^4 + 192*MW2^3*MZ2 + 916*MW2^2*MZ2^2 + 63*MW2*MZ2^3 - 
        26*MZ2^4) - 32*MW2^6*(10*MW2^4 + 7*MW2^3*MZ2 - 9*MW2^2*MZ2^2 - 
        7*MW2*MZ2^3 - MZ2^4) + MT2^5*MW2*(7160*MW2^4 - 1064*MW2^3*MZ2 - 
        2708*MW2^2*MZ2^2 + 29*MW2*MZ2^3 + 111*MZ2^4) - 
      2*MT2^4*MW2*(5940*MW2^5 - 766*MW2^4*MZ2 - 2350*MW2^3*MZ2^2 + 
        5*MW2^2*MZ2^3 + 147*MW2*MZ2^4 + 12*MZ2^5) + 
      MT2*MW2^4*(2280*MW2^5 + 880*MW2^4*MZ2 - 1676*MW2^3*MZ2^2 - 
        771*MW2^2*MZ2^3 + 65*MW2*MZ2^4 + 32*MZ2^5) + 
      MT2^3*MW2^2*(11752*MW2^5 - 364*MW2^4*MZ2 - 5416*MW2^3*MZ2^2 - 
        488*MW2^2*MZ2^3 + 492*MW2*MZ2^4 + 81*MZ2^5) - 
      MT2^2*MW2^3*(6952*MW2^5 + 984*MW2^4*MZ2 - 4020*MW2^3*MZ2^2 - 
        959*MW2^2*MZ2^3 + 404*MW2*MZ2^4 + 95*MZ2^5))*B0i[bb0, 0, 0, MW2])/
    (48*(MT2 - MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + 
   (CHD*CW2*(-64*MW2^3 + 36*MW2^2*MZ2 + 48*MW2*MZ2^2 + 7*MZ2^3)*
     B0i[bb0, 0, 0, MZ2])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*(2*MW2 + MZ2)*(MT2^2*MW2*(-12*MW2^2 - 4*MW2*MZ2 + MZ2^2) + 
      2*MT2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 
      2*MW2^2*(8*MW2^3 + 10*MW2^2*MZ2 + MW2*MZ2^2 - MZ2^3) + 
      2*MT2*MW2*(14*MW2^3 + MW2^2*MZ2 + 2*MW2*MZ2^2 + MZ2^3) + 
      4*MT2^4*MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2])/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) - (CHD*MT2*(2*MW2 + MZ2)*
     (MW2^2*(-2*MW2^2 - 9*MW2*MZ2 + MZ2^2) + 
      MT2^2*(2*MW2^2 - 7*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(2*MW2^3 + 10*MW2^2*MZ2 - 3*MW2*MZ2^2 + MZ2^3) + 2*MT2^3*MZ2*SW2)*
     B0i[bb0, MZ2, MW2, MW2])/(8*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (CHD*MW2^3*(2*MW2^2 + 3*MW2*MZ2 + MZ2^2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*(2*MW2 + MZ2)*(MT2^2*(2*MW2 - MZ2)*MZ2 - 4*MW2^3*(MW2 + MZ2) + 
      MT2*(3*MW2^3 + 2*MW2*MZ2^2) - MT2^3*MZ2*SW2)*C0i[cc0, 0, MZ2, 0, MT2, 
      MW2, MW2])/(4*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (CHD*MW2^2*(-32*MW2^3 + 2*MW2^2*MZ2 + 41*MW2*MZ2^2 + 7*MZ2^3)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (CHD*(2*MW2 + MZ2)*(12*MT2*MW2^3 + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^2*(-4*MW2^2 - 3*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (24*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2))*Class[3] + 
 ((CHWB*(144*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(MW2 - CW2*MZ2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      4*MW2*(3*MT2^7*MZ2*SW2*(40960*MW2^6 - 675*MZ2^6 + 
          4*MW2*MZ2^5*(2407 - 2137*SW2) + 64*MW2^5*MZ2*(-2793 + 640*SW2) + 
          8*MW2^2*MZ2^4*(-3324 + 2485*SW2) - 32*MW2^4*MZ2^2*
           (-6799 + 4306*SW2) + 8*MW2^3*MZ2^3*(-7757 + 9648*SW2)) + 
        MT2^6*(2826240*MW2^8 + 25*MZ2^8*(8367 - 1024*Pi^2) + 
          64*MW2^7*MZ2*(-247749 + 1384*Pi^2 + 46752*SW2) + 
          12*MW2^3*MZ2^5*(-1555281 + 784480*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          MW2*MZ2^7*(-1803351 + 498906*SW2 + 64*Pi^2*(2471 + 54*SW2)) + 
          32*MW2^6*MZ2^2*(1133691 - 402108*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          2*MW2^2*MZ2^6*(-3603438 + 1533945*SW2 + 16*Pi^2*
             (13357 + 387*SW2)) + 24*MW2^4*MZ2^4*(1454520 - 767563*SW2 + 
            4*Pi^2*(-8567 + 456*SW2)) - 16*MW2^5*MZ2^3*
           (2819139 - 1340916*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        4*MW2^5*(MW2 + MZ2)*(522240*MW2^8 + 1600*MZ2^8*(33 - 4*Pi^2) + 
          16*MW2^7*MZ2*(-183873 + 1384*Pi^2 + 35232*SW2) + 
          3*MW2^3*MZ2^5*(-1601771 + 814434*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          2*MW2*MZ2^7*(-230700 + 65535*SW2 + 8*Pi^2*(2471 + 54*SW2)) + 
          8*MW2^6*MZ2^2*(889029 - 296370*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          MW2^2*MZ2^6*(-1876179 + 830040*SW2 + 8*Pi^2*(13357 + 387*SW2)) + 
          6*MW2^4*MZ2^4*(1392807 - 696210*SW2 + 4*Pi^2*(-8567 + 456*SW2)) - 
          4*MW2^5*MZ2^3*(2427903 - 1060206*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        MT2^5*(-14376960*MW2^9 - 6400*MZ2^9*(-33 + 4*Pi^2) - 
          192*MW2^8*MZ2*(-432311 + 2768*Pi^2 + 80064*SW2) + 
          MW2*MZ2^8*(-3107535 + 524550*SW2 + 64*Pi^2*(4871 + 54*SW2)) + 
          12*MW2^4*MZ2^5*(177*(69391 - 35071*SW2) + 
            8*Pi^2*(-52463 + 402*SW2)) - 32*MW2^7*MZ2^2*
           (6327033 - 2118000*SW2 + 8*Pi^2*(-9079 + 540*SW2)) + 
          3*MW2^3*MZ2^6*(-21142997 + 9663258*SW2 + 32*Pi^2*
             (34030 + 783*SW2)) - 2*MW2^2*MZ2^7*(-9227769 + 3195048*SW2 + 
            16*Pi^2*(43009 + 1035*SW2)) + 8*MW2^6*MZ2^3*
           (34737723 - 15369372*SW2 + 16*Pi^2*(-35677 + 2934*SW2)) - 
          16*MW2^5*MZ2^4*(15223761 - 7619055*SW2 + 
            4*Pi^2*(-88025 + 5022*SW2))) - MT2*MW2^3*(12656640*MW2^10 + 
          6400*MZ2^10*(-33 + 4*Pi^2) + 192*MW2^9*MZ2*(-337953 + 2768*Pi^2 + 
            71104*SW2) + 96*MW2^8*MZ2^2*(1394341 - 526924*SW2 + 
            360*Pi^2*(-57 + 4*SW2)) - 8*MW2*MZ2^9*(-309900 + 65535*SW2 + 
            8*Pi^2*(3671 + 54*SW2)) - 12*MW2^3*MZ2^7*(-2552365 + 
            1378919*SW2 + 8*Pi^2*(10789 + 180*SW2)) + 160*MW2^6*MZ2^4*
           (342561 - 245931*SW2 + 2*Pi^2*(-7703 + 198*SW2)) - 
          3*MW2^4*MZ2^6*(15325497 - 8681950*SW2 + 96*Pi^2*
             (-1267 + 401*SW2)) + MW2^2*MZ2^8*(-11773101 + 4891110*SW2 + 
            32*Pi^2*(23383 + 711*SW2)) - 8*MW2^7*MZ2^3*(16951905 - 
            8900892*SW2 + 16*Pi^2*(-23341 + 2214*SW2)) + 
          4*MW2^5*MZ2^5*(6008073 - 2192589*SW2 + 8*Pi^2*
             (32741 + 6102*SW2))) + 3*MT2^4*MW2*(11264000*MW2^9 + 
          25*MZ2^9*(-8475 + 1024*Pi^2) + 320*MW2^8*MZ2*(-204497 + 1384*Pi^2 + 
            37792*SW2) - MW2*MZ2^8*(-2911093 + 533188*SW2 + 
            64*Pi^2*(4471 + 54*SW2)) - 12*MW2^4*MZ2^5*(10713507 - 
            5402354*SW2 + 24*Pi^2*(-15049 + 137*SW2)) + 
          2*MW2^2*MZ2^7*(-8367523 + 2980028*SW2 + 48*Pi^2*
             (12689 + 309*SW2)) - 48*MW2^6*MZ2^3*(4770751 - 2065738*SW2 + 
            8*Pi^2*(-10072 + 825*SW2)) + 32*MW2^7*MZ2^2*
           (5077039 - 1670662*SW2 + 4*Pi^2*(-15247 + 900*SW2)) + 
          8*MW2^5*MZ2^4*(25861689 - 12746988*SW2 + 
            4*Pi^2*(-150349 + 8676*SW2)) - 4*MW2^3*MZ2^6*
           (8*Pi^2*(88733 + 1962*SW2) + 19*(-742240 + 342849*SW2))) - 
        MT2^3*MW2*(43622400*MW2^10 + 6400*MZ2^10*(-33 + 4*Pi^2) + 
          320*MW2^9*MZ2*(-779001 + 5536*Pi^2 + 146688*SW2) - 
          6*MW2*MZ2^9*(-236660 + 87335*SW2 + 32*Pi^2*(557 + 18*SW2)) - 
          4*MW2^5*MZ2^5*(102188049 - 52165425*SW2 + 
            16*Pi^2*(-234259 + 180*SW2)) + 96*MW2^8*MZ2^2*
           (6323527 - 2107858*SW2 + 16*Pi^2*(-4967 + 300*SW2)) - 
          8*MW2^7*MZ2^3*(103913913 - 45613728*SW2 + 160*Pi^2*
             (-11435 + 954*SW2)) + MW2^3*MZ2^7*(-32969355 + 7633428*SW2 + 
            32*Pi^2*(103606 + 2907*SW2)) + 8*MW2^6*MZ2^4*
           (89416767 - 44852013*SW2 + 32*Pi^2*(-68258 + 3789*SW2)) - 
          MW2^4*MZ2^6*(-154609209 + 68620560*SW2 + 32*Pi^2*
             (285335 + 9162*SW2)) + 2*MW2^2*MZ2^8*
           (16*Pi^2*(-12527 + 171*SW2) + 3*(80013 + 368999*SW2))) + 
        MT2^2*MW2^2*(32071680*MW2^10 + 12800*MZ2^10*(-33 + 4*Pi^2) + 
          192*MW2^9*MZ2*(-916553 + 6920*Pi^2 + 180000*SW2) + 
          MW2^3*MZ2^7*(25554885 - 18115770*SW2 + 2816*Pi^2*(40 + 9*SW2)) + 
          8*MW2^6*MZ2^4*(45457566 - 24519657*SW2 + 428*Pi^2*
             (-2977 + 144*SW2)) + 2*MW2^2*MZ2^8*(-7746771 + 3828405*SW2 + 
            32*Pi^2*(12299 + 495*SW2)) - 48*MW2^7*MZ2^3*
           (10482819 - 4860760*SW2 + 24*Pi^2*(-8301 + 725*SW2)) + 
          32*MW2^8*MZ2^2*(12631701 - 4399104*SW2 + 
            4*Pi^2*(-42281 + 2700*SW2)) - 3*MW2*MZ2^9*
           (384*Pi^2*(319 + 6*SW2) + 5*(-274159 + 69778*SW2)) - 
          6*MW2^4*MZ2^6*(48*Pi^2*(11673 + 943*SW2) - 
            5*(243658 + 108229*SW2)) + 4*MW2^5*MZ2^5*
           (8*Pi^2*(234130 + 6813*SW2) + 9*(-3940395 + 2148604*SW2)))) + 
      MH2*(-3*MT2^7*MZ2*SW2*(40960*MW2^6 - 675*MZ2^6 + 
          4*MW2*MZ2^5*(2407 - 2137*SW2) + 64*MW2^5*MZ2*(-2793 + 640*SW2) + 
          8*MW2^2*MZ2^4*(-3324 + 2485*SW2) - 32*MW2^4*MZ2^2*
           (-6799 + 4306*SW2) + 8*MW2^3*MZ2^3*(-7757 + 9648*SW2)) - 
        MT2^6*(2826240*MW2^8 + 25*MZ2^8*(8367 - 1024*Pi^2) + 
          64*MW2^7*MZ2*(-247749 + 1384*Pi^2 + 46752*SW2) + 
          12*MW2^3*MZ2^5*(-1555761 + 784576*SW2 + 8*Pi^2*(7316 + 9*SW2)) + 
          MW2*MZ2^7*(-1803351 + 498906*SW2 + 64*Pi^2*(2471 + 54*SW2)) + 
          32*MW2^6*MZ2^2*(1133331 - 402108*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          2*MW2^2*MZ2^6*(-3605742 + 1536249*SW2 + 16*Pi^2*
             (13357 + 387*SW2)) + 24*MW2^4*MZ2^4*(1453944 - 766939*SW2 + 
            4*Pi^2*(-8567 + 456*SW2)) - 16*MW2^5*MZ2^3*
           (2817483 - 1340196*SW2 + 8*Pi^2*(-5461 + 459*SW2))) + 
        MT2^5*(14376960*MW2^9 + 6400*MZ2^9*(-33 + 4*Pi^2) + 
          192*MW2^8*MZ2*(-432311 + 2768*Pi^2 + 80064*SW2) - 
          MW2*MZ2^8*(-3107535 + 524550*SW2 + 64*Pi^2*(4871 + 54*SW2)) - 
          12*MW2^4*MZ2^5*(12283935 - 6206895*SW2 + 
            8*Pi^2*(-52463 + 402*SW2)) + 32*MW2^7*MZ2^2*
           (6324873 - 2118000*SW2 + 8*Pi^2*(-9079 + 540*SW2)) - 
          3*MW2^3*MZ2^6*(-21154133 + 9672858*SW2 + 32*Pi^2*
             (34030 + 783*SW2)) + 2*MW2^2*MZ2^7*(-9230073 + 3197352*SW2 + 
            16*Pi^2*(43009 + 1035*SW2)) - 8*MW2^6*MZ2^3*
           (34716411 - 15360732*SW2 + 16*Pi^2*(-35677 + 2934*SW2)) + 
          16*MW2^5*MZ2^4*(15216921 - 7612719*SW2 + 
            4*Pi^2*(-88025 + 5022*SW2))) + MT2*MW2^3*(12656640*MW2^10 + 
          6400*MZ2^10*(-33 + 4*Pi^2) + 192*MW2^9*MZ2*(-337953 + 2768*Pi^2 + 
            71104*SW2) + 96*MW2^8*MZ2^2*(1393621 - 526924*SW2 + 
            360*Pi^2*(-57 + 4*SW2)) - 8*MW2*MZ2^9*(-309900 + 65535*SW2 + 
            8*Pi^2*(3671 + 54*SW2)) - 12*MW2^3*MZ2^7*(-2553997 + 
            1380167*SW2 + 8*Pi^2*(10789 + 180*SW2)) + 32*MW2^6*MZ2^4*
           (1713057 - 1227927*SW2 + 10*Pi^2*(-7703 + 198*SW2)) - 
          3*MW2^4*MZ2^6*(15317433 - 8668894*SW2 + 96*Pi^2*
             (-1267 + 401*SW2)) + MW2^2*MZ2^8*(-11777709 + 4895718*SW2 + 
            32*Pi^2*(23383 + 711*SW2)) - 8*MW2^7*MZ2^3*(16936353 - 
            8892252*SW2 + 16*Pi^2*(-23341 + 2214*SW2)) + 
          4*MW2^5*MZ2^5*(5982441 - 2176749*SW2 + 8*Pi^2*
             (32741 + 6102*SW2))) - 3*MT2^4*MW2*(11264000*MW2^9 + 
          25*MZ2^9*(-8475 + 1024*Pi^2) + 320*MW2^8*MZ2*(-204497 + 1384*Pi^2 + 
            37792*SW2) - MW2*MZ2^8*(-2911093 + 533188*SW2 + 
            64*Pi^2*(4471 + 54*SW2)) - 12*MW2^4*MZ2^5*(10714755 - 
            5401586*SW2 + 24*Pi^2*(-15049 + 137*SW2)) + 
          2*MW2^2*MZ2^7*(-8369827 + 2982332*SW2 + 48*Pi^2*
             (12689 + 309*SW2)) - 48*MW2^6*MZ2^3*(4767751 - 2064538*SW2 + 
            8*Pi^2*(-10072 + 825*SW2)) + 32*MW2^7*MZ2^2*
           (5075239 - 1670662*SW2 + 4*Pi^2*(-15247 + 900*SW2)) - 
          4*MW2^3*MZ2^6*(-14109760 + 6520179*SW2 + 
            8*Pi^2*(88733 + 1962*SW2)) + 8*MW2^5*MZ2^4*(25849737 - 
            12736188*SW2 + 4*Pi^2*(-150349 + 8676*SW2))) - 
        4*MW2^5*(MW2 + MZ2)*(522240*MW2^8 + 1600*MZ2^8*(33 - 4*Pi^2) + 
          16*MW2^7*MZ2*(-183873 + 1384*Pi^2 + 35232*SW2) + 
          2*MW2*MZ2^7*(-230700 + 65535*SW2 + 8*Pi^2*(2471 + 54*SW2)) + 
          8*MW2^6*MZ2^2*(888669 - 296370*SW2 + 4*Pi^2*(-2911 + 180*SW2)) - 
          MW2^2*MZ2^6*(-1877331 + 831192*SW2 + 8*Pi^2*(13357 + 387*SW2)) + 
          6*MW2^4*MZ2^4*(1392231 - 695586*SW2 + 4*Pi^2*(-8567 + 456*SW2)) - 
          4*MW2^5*MZ2^3*(2426247 - 1059486*SW2 + 8*Pi^2*(-5461 + 459*SW2)) + 
          3*MW2^3*MZ2^5*(8*Pi^2*(7316 + 9*SW2) + 19*(-84329 + 42870*SW2))) + 
        MT2^3*MW2*(43622400*MW2^10 + 6400*MZ2^10*(-33 + 4*Pi^2) + 
          320*MW2^9*MZ2*(-779001 + 5536*Pi^2 + 146688*SW2) - 
          6*MW2*MZ2^9*(-236660 + 87335*SW2 + 32*Pi^2*(557 + 18*SW2)) - 
          4*MW2^5*MZ2^5*(102216561 - 52166577*SW2 + 
            16*Pi^2*(-234259 + 180*SW2)) + 96*MW2^8*MZ2^2*
           (6321127 - 2107858*SW2 + 16*Pi^2*(-4967 + 300*SW2)) - 
          8*MW2^7*MZ2^3*(103844793 - 45584928*SW2 + 160*Pi^2*
             (-11435 + 954*SW2)) + MW2^3*MZ2^7*(-32972811 + 7641492*SW2 + 
            32*Pi^2*(103606 + 2907*SW2)) + 8*MW2^6*MZ2^4*
           (89377023 - 44811693*SW2 + 32*Pi^2*(-68258 + 3789*SW2)) - 
          MW2^4*MZ2^6*(-154726713 + 68730000*SW2 + 32*Pi^2*
             (285335 + 9162*SW2)) + 2*MW2^2*MZ2^8*
           (16*Pi^2*(-12527 + 171*SW2) + 3*(79245 + 369767*SW2))) - 
        MT2^2*MW2^2*(32071680*MW2^10 + 12800*MZ2^10*(-33 + 4*Pi^2) + 
          192*MW2^9*MZ2*(-916553 + 6920*Pi^2 + 180000*SW2) + 
          MW2^3*MZ2^7*(25575621 - 18127290*SW2 + 2816*Pi^2*(40 + 9*SW2)) + 
          8*MW2^6*MZ2^4*(45441150 - 24494457*SW2 + 428*Pi^2*
             (-2977 + 144*SW2)) + 2*MW2^2*MZ2^8*(-7751379 + 3833013*SW2 + 
            32*Pi^2*(12299 + 495*SW2)) - 48*MW2^7*MZ2^3*
           (10475019 - 4857160*SW2 + 24*Pi^2*(-8301 + 725*SW2)) - 
          6*MW2^4*MZ2^6*(-1232498 - 525017*SW2 + 48*Pi^2*(11673 + 943*SW2)) + 
          32*MW2^8*MZ2^2*(12626301 - 4399104*SW2 + 
            4*Pi^2*(-42281 + 2700*SW2)) - 3*MW2*MZ2^9*
           (384*Pi^2*(319 + 6*SW2) + 5*(-274159 + 69778*SW2)) + 
          4*MW2^5*MZ2^5*(8*Pi^2*(234130 + 6813*SW2) + 
            9*(-3945035 + 2150556*SW2))))))/(1296*MW*(MT2 - MW2)^2*
     (-MH2 + 4*MW2)*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW*SW2) + 
   (CHWB*MH2*(MW2 - CW2*MZ2)*(MH2^2*MW2*(6016*MW2^3 - 12584*MW2^2*MZ2 + 
        10566*MW2*MZ2^2 - 3611*MZ2^3) + 
      8*MW2^3*(4928*MW2^3 - 8312*MW2^2*MZ2 + 6644*MW2*MZ2^2 - 2525*MZ2^3) + 
      MH2^3*(768*MW2^3 - 1000*MW2^2*MZ2 + 602*MW2*MZ2^2 - 211*MZ2^3) + 
      MH2*(-46208*MW2^5 + 84400*MW2^4*MZ2 - 65616*MW2^3*MZ2^2 + 
        22294*MW2^2*MZ2^3))*B0i[bb0, 0, 0, MH2])/(72*MW*(MH2 - 4*MW2)*
     (MH2 - MW2)*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*MT2*(-18*MT2^8*MZ2*(32*MW2^5 - 288*MW2^4*MZ2 + 
        MW2*MZ2^4*(93 - 32*SW2) - 60*MW2^3*MZ2^2*(-7 + 4*SW2) + 
        4*MW2^2*MZ2^3*(-47 + 46*SW2) + MZ2^5*(-69 + 64*SW2)) + 
      4*MW2^6*(MW2^2 - MZ2^2)*(5120*MW2^6 + 90*CW2*MZ2^6 + 
        224*MW2^5*MZ2*(-93 + 19*SW2) - 4*MW2*MZ2^5*(-428 + 653*SW2) - 
        8*MW2^4*MZ2^2*(-3161 + 2342*SW2) + 4*MW2^3*MZ2^3*(-1586 + 3069*SW2) + 
        MW2^2*MZ2^4*(-4791 + 3448*SW2)) + 
      MT2^7*(-20480*MW2^7 + 9*MZ2^7*(143 - 128*SW2) - 
        128*MW2^6*MZ2*(-829 + 160*SW2) - 256*MW2^4*MZ2^3*(-690 + 493*SW2) + 
        64*MW2^5*MZ2^2*(-3346 + 1293*SW2) + MW2*MZ2^6*(-4609 + 3088*SW2) + 
        2*MW2^2*MZ2^5*(-3925 + 4956*SW2) + 4*MW2^3*MZ2^4*
         (-9239 + 12374*SW2)) - 2*MT2*MW2^4*(71680*MW2^9 + 180*CW2*MZ2^9 + 
        MW2^4*MZ2^5*(164453 - 195186*SW2) + 16*MW2^7*MZ2^2*
         (26577 - 17270*SW2) + MW2*MZ2^8*(2749 - 3199*SW2) + 
        MW2^3*MZ2^6*(24113 + 1595*SW2) + 32*MW2^8*MZ2*(-10029 + 1916*SW2) + 
        MW2^2*MZ2^7*(-25721 + 27670*SW2) + 4*MW2^6*MZ2^3*
         (-5667 + 56848*SW2) + 2*MW2^5*MZ2^4*(-159545 + 78674*SW2)) + 
      MT2^6*(143360*MW2^8 + 45*MZ2^8 + 2*MW2^3*MZ2^5*(53637 - 37574*SW2) - 
        8*MW2*MZ2^7*(-37 + 73*SW2) + 128*MW2^7*MZ2*(-5837 + 1093*SW2) - 
        128*MW2^6*MZ2^2*(-11370 + 4663*SW2) + 5*MW2^2*MZ2^6*
         (-6119 + 6076*SW2) + 16*MW2^5*MZ2^3*(-74266 + 53071*SW2) - 
        4*MW2^4*MZ2^4*(-64913 + 84870*SW2)) + 
      MT2^2*MW2^3*(430080*MW2^9 + 2*MW2^4*MZ2^5*(460295 - 442922*SW2) + 
        90*MZ2^9*(7 - 13*SW2) + 128*MW2^8*MZ2*(-16114 + 2955*SW2) - 
        3*MW2*MZ2^8*(-5429 + 5972*SW2) - 64*MW2^7*MZ2^2*
         (-50981 + 26984*SW2) + 4*MW2^5*MZ2^4*(-255969 + 31754*SW2) + 
        2*MW2^2*MZ2^7*(-50144 + 45335*SW2) + 16*MW2^6*MZ2^3*
         (-88297 + 118245*SW2) + MW2^3*MZ2^6*(-30863 + 148380*SW2)) + 
      MT2^4*MW2*(716800*MW2^9 + 45*MZ2^9 + 12*MW2^5*MZ2^4*
         (60883 - 121888*SW2) + 6*MW2^4*MZ2^5*(147095 - 99552*SW2) + 
        MW2*MZ2^8*(2933 - 2726*SW2) + 10*MW2^2*MZ2^7*(686 - 2017*SW2) + 
        320*MW2^8*MZ2*(-11575 + 2078*SW2) + 4*MW2^3*MZ2^6*
         (-74629 + 80760*SW2) - 32*MW2^7*MZ2^2*(-216419 + 94142*SW2) + 
        24*MW2^6*MZ2^3*(-219279 + 171718*SW2)) - 
      2*MT2^5*MW2*(215040*MW2^8 + 2*MW2^4*MZ2^4*(186645 - 257794*SW2) + 
        MW2^3*MZ2^5*(199727 - 124334*SW2) + MW2*MZ2^7*(8224 - 9025*SW2) + 
        9*MZ2^8*(-49 + 44*SW2) + 32*MW2^7*MZ2*(-35117 + 6396*SW2) - 
        80*MW2^6*MZ2^2*(-27053 + 11330*SW2) + MW2^2*MZ2^6*
         (-83284 + 79839*SW2) + 4*MW2^5*MZ2^3*(-438263 + 319176*SW2)) + 
      MT2^3*MW2^2*(-716800*MW2^9 + MW2^3*MZ2^6*(225475 - 326932*SW2) + 
        16*MW2^6*MZ2^3*(255327 - 235268*SW2) + 3*MW2^2*MZ2^7*
         (21233 - 13470*SW2) + 45*MZ2^9*(-7 + 12*SW2) - 
        256*MW2^8*MZ2*(-14071 + 2530*SW2) + 3*MW2*MZ2^8*(-4763 + 4838*SW2) + 
        64*MW2^7*MZ2^2*(-99005 + 46299*SW2) + 4*MW2^5*MZ2^4*
         (73979 + 206362*SW2) + 2*MW2^4*MZ2^5*(-602387 + 482868*SW2)))*
     B0i[bb0, 0, 0, MT2])/(216*MW*(MT2 - MW2)^3*MZ*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2*(-8*MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
       (30*MW2^3 - 23*MW2^2*MZ2 + 4*MW2*MZ2^2 - 8*MZ2^3)*
       (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
        MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) - 
      4*MW2^2*(6*MT2^8*MZ2*(2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
          17*MW2*MZ2^2 - 5*MZ2^3) + 4*MW2^6*(MW2 + MZ2)*
         (1248*MW2^7 + MW2*MZ2^6*(3103 - 2919*SW2) + 16*MW2^6*MZ2*
           (541 - 102*SW2) + 4*MZ2^7*(-79 + 49*SW2) + 272*MW2^5*MZ2^2*
           (-124 + 59*SW2) - 40*MW2^4*MZ2^3*(-839 + 661*SW2) + 
          MW2^2*MZ2^5*(-7972 + 7201*SW2) + MW2^3*MZ2^4*(-4551 + 7324*SW2)) - 
        2*MT2^7*(2496*MW2^7 + 4*MW2^4*MZ2^3*(16723 - 12590*SW2) + 
          MW2*MZ2^6*(6092 - 5433*SW2) - 64*MW2^6*MZ2*(-281 + 60*SW2) + 
          MZ2^7*(-647 + 467*SW2) + 16*MW2^5*MZ2^2*(-4273 + 1976*SW2) + 
          2*MW2^3*MZ2^4*(-4263 + 6724*SW2) + MW2^2*MZ2^5*
           (-15923 + 13658*SW2)) + MT2*MW2^4*(-34944*MW2^9 + 
          MW2*MZ2^8*(17573 - 14932*SW2) + 16*MZ2^9*(-79 + 49*SW2) + 
          64*MW2^8*MZ2*(-4093 + 732*SW2) - 3*MW2^3*MZ2^6*(-7245 + 932*SW2) - 
          66*MW2^4*MZ2^5*(-6499 + 6282*SW2) - 64*MW2^7*MZ2^2*
           (-12643 + 6517*SW2) + 16*MW2^6*MZ2^3*(-22802 + 29349*SW2) + 
          2*MW2^2*MZ2^7*(-36155 + 33774*SW2) + 4*MW2^5*MZ2^4*
           (-135523 + 68386*SW2)) + MT2^6*(34944*MW2^8 + 
          MW2^2*MZ2^6*(117455 - 102748*SW2) + 2*MZ2^8*(662 - 467*SW2) - 
          64*MW2^7*MZ2*(-3763 + 822*SW2) + 64*MW2^6*MZ2^2*
           (-15336 + 6979*SW2) - 64*MW2^5*MZ2^3*(-16708 + 11939*SW2) + 
          20*MW2^4*MZ2^4*(-12877 + 14368*SW2) + MW2*MZ2^7*
           (-21509 + 17254*SW2) + 2*MW2^3*MZ2^5*(-101657 + 81894*SW2)) + 
        MT2^5*MW2*(-104832*MW2^8 + 4*MW2^4*MZ2^4*(227195 - 241798*SW2) + 
          2*MW2^3*MZ2^5*(294945 - 231514*SW2) + 2*MW2*MZ2^7*
           (38417 - 31458*SW2) + 192*MW2^7*MZ2*(-3703 + 804*SW2) + 
          MZ2^8*(-5311 + 3556*SW2) - 64*MW2^6*MZ2^2*(-46348 + 20949*SW2) + 
          16*MW2^5*MZ2^3*(-208553 + 147139*SW2) + MW2^2*MZ2^6*
           (-383809 + 336820*SW2)) + MT2^3*MW2^2*(-174720*MW2^9 + 
          4*MW2^5*MZ2^4*(57657 - 200936*SW2) + 3*MW2*MZ2^8*
           (12329 - 11278*SW2) + 3*MZ2^9*(-1319 + 914*SW2) + 
          256*MW2^8*MZ2*(-4727 + 960*SW2) - 494*MW2^4*MZ2^5*
           (-3043 + 2542*SW2) + 2*MW2^2*MZ2^7*(-24275 + 23417*SW2) - 
          32*MW2^7*MZ2^2*(-147377 + 68356*SW2) + 2*MW2^3*MZ2^6*
           (-242875 + 238443*SW2) + 8*MW2^6*MZ2^3*(-570479 + 442114*SW2)) + 
        2*MT2^4*MW2*(87360*MW2^9 + 2*MW2^3*MZ2^6*(151432 - 137463*SW2) + 
          2*MZ2^9*(331 - 241*SW2) - 320*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-1439 + 1717*SW2) + MW2^2*MZ2^7*(-37929 + 30728*SW2) + 
          16*MW2^7*MZ2^2*(-152535 + 69334*SW2) + 2*MW2^5*MZ2^4*
           (-290135 + 351276*SW2) + MW2^4*MZ2^5*(-573029 + 457322*SW2) - 
          4*MW2^6*MZ2^3*(-662465 + 478772*SW2)) + MT2^2*MW2^3*
         (104832*MW2^9 + MW2^3*MZ2^6*(156331 - 186232*SW2) + 
          MW2^2*MZ2^7*(128951 - 118854*SW2) + 4*MW2^5*MZ2^4*
           (171877 - 23072*SW2) + 3*MZ2^9*(1299 - 824*SW2) - 
          576*MW2^8*MZ2*(-1303 + 250*SW2) + 64*MW2^7*MZ2^2*
           (-41641 + 20085*SW2) - 80*MW2^6*MZ2^3*(-25387 + 22820*SW2) + 
          MW2*MZ2^8*(-43553 + 38546*SW2) + 2*MW2^4*MZ2^5*
           (-577215 + 512518*SW2))) + 
      MH2^2*(6*MT2^8*MZ2*(2*MW2 + MZ2)^2*(-8*MW2^3 + 20*MW2^2*MZ2 - 
          17*MW2*MZ2^2 + 5*MZ2^3) - 4*MW2^6*(MW2 + MZ2)*
         (1248*MW2^7 + MW2*MZ2^6*(3231 - 3047*SW2) + 26*MW2^4*MZ2^3*
           (1281 - 1010*SW2) + 16*MW2^6*MZ2*(541 - 102*SW2) + 
          4*MZ2^7*(-79 + 49*SW2) + 25*MW2^3*MZ2^4*(-177 + 290*SW2) + 
          4*MW2^5*MZ2^2*(-8387 + 4012*SW2) + MW2^2*MZ2^5*
           (-8152 + 7253*SW2)) + 2*MT2^7*(2496*MW2^7 + 
          MW2*MZ2^6*(6348 - 5689*SW2) + 16*MW2^4*MZ2^3*(4149 - 3125*SW2) - 
          64*MW2^6*MZ2*(-281 + 60*SW2) + MZ2^7*(-647 + 467*SW2) + 
          14*MW2^3*MZ2^4*(-591 + 950*SW2) + 8*MW2^5*MZ2^2*
           (-8501 + 3952*SW2) + MW2^2*MZ2^5*(-16283 + 13762*SW2)) + 
        MT2^6*(-34944*MW2^8 + 2*MW2^3*MZ2^5*(104429 - 82770*SW2) + 
          16*MW2^6*MZ2^2*(61029 - 27916*SW2) + 12*MW2^4*MZ2^4*
           (21083 - 23714*SW2) + MW2*MZ2^7*(22021 - 17766*SW2) + 
          2*MZ2^8*(-662 + 467*SW2) + 64*MW2^7*MZ2*(-3763 + 822*SW2) + 
          8*MW2^5*MZ2^3*(-132685 + 94882*SW2) + MW2^2*MZ2^6*
           (-121759 + 106540*SW2)) + MT2*MW2^4*(34944*MW2^9 + 
          4*MW2^5*MZ2^4*(135209 - 68184*SW2) + 24*MW2^6*MZ2^3*
           (15025 - 19356*SW2) + 18*MW2^2*MZ2^7*(4171 - 3878*SW2) + 
          16*MZ2^9*(79 - 49*SW2) + 5*MW2^3*MZ2^6*(-4307 + 68*SW2) - 
          64*MW2^8*MZ2*(-4093 + 732*SW2) + MW2*MZ2^8*(-18085 + 15444*SW2) + 
          16*MW2^7*MZ2^2*(-50257 + 26068*SW2) + 2*MW2^4*MZ2^5*
           (-215471 + 207082*SW2)) + MT2^5*MW2*(104832*MW2^8 + 
          MW2^2*MZ2^6*(397441 - 348404*SW2) + MZ2^8*(5311 - 3556*SW2) - 
          192*MW2^7*MZ2*(-3703 + 804*SW2) + 2*MW2*MZ2^7*
           (-39441 + 32482*SW2) + 14*MW2^3*MZ2^5*(-43359 + 33470*SW2) + 
          16*MW2^6*MZ2^2*(-184447 + 83796*SW2) + 4*MW2^4*MZ2^4*
           (-223533 + 239524*SW2) - 8*MW2^5*MZ2^3*(-414079 + 292388*SW2)) - 
        2*MT2^4*MW2*(87360*MW2^9 + 2*MW2^3*MZ2^6*(156686 - 142129*SW2) + 
          2*MZ2^9*(331 - 241*SW2) - 320*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-1567 + 1845*SW2) + MW2^2*MZ2^7*(-38849 + 31904*SW2) + 
          8*MW2^7*MZ2^2*(-303495 + 138668*SW2) - 8*MW2^6*MZ2^3*
           (-328785 + 237811*SW2) + 2*MW2^5*MZ2^4*(-284635 + 347786*SW2) + 
          MW2^4*MZ2^5*(-586381 + 461342*SW2)) + MT2^2*MW2^3*
         (-104832*MW2^9 + MW2*MZ2^8*(45089 - 40082*SW2) + 
          576*MW2^8*MZ2*(-1303 + 250*SW2) + 3*MZ2^9*(-1299 + 824*SW2) + 
          4*MW2^5*MZ2^4*(-172713 + 23726*SW2) - 16*MW2^7*MZ2^2*
           (-165619 + 80340*SW2) + MW2^2*MZ2^7*(-133671 + 122038*SW2) + 
          MW2^3*MZ2^6*(-161971 + 195056*SW2) + 8*MW2^6*MZ2^3*
           (-251653 + 226310*SW2) - 2*MW2^4*MZ2^5*(-581991 + 512882*SW2)) + 
        MT2^3*MW2^2*(174720*MW2^9 + 2*MW2^3*MZ2^6*(251079 - 246959*SW2) + 
          16*MW2^6*MZ2^3*(283017 - 219482*SW2) + 2*MW2^2*MZ2^7*
           (25355 - 23729*SW2) + 3*MZ2^9*(1319 - 914*SW2) - 
          256*MW2^8*MZ2*(-4727 + 960*SW2) + 3*MW2*MZ2^8*
           (-12841 + 11790*SW2) + 16*MW2^7*MZ2^2*(-293179 + 136712*SW2) + 
          4*MW2^5*MZ2^4*(-53787 + 198346*SW2) + 2*MW2^4*MZ2^5*
           (-762697 + 630434*SW2))) + 
      MH2*MW2*(30*MT2^8*MZ2*(2*MW2 + MZ2)^2*(8*MW2^3 - 20*MW2^2*MZ2 + 
          17*MW2*MZ2^2 - 5*MZ2^3) + 4*MW2^6*(MW2 + MZ2)*
         (6240*MW2^7 + MW2*MZ2^6*(16059 - 15139*SW2) + 
          20*MZ2^7*(-79 + 49*SW2) - 80*MW2^6*MZ2*(-541 + 102*SW2) + 
          80*MW2^5*MZ2^2*(-2120 + 1003*SW2) - 8*MW2^4*MZ2^3*
           (-21267 + 16645*SW2) + MW2^2*MZ2^5*(-40556 + 36157*SW2) + 
          MW2^3*MZ2^4*(-23979 + 37996*SW2)) - 
        2*MT2^7*(12480*MW2^7 + MW2*MZ2^6*(31548 - 28253*SW2) - 
          320*MW2^6*MZ2*(-281 + 60*SW2) + 5*MZ2^7*(-647 + 467*SW2) + 
          80*MW2^5*MZ2^2*(-4297 + 1976*SW2) + 2*MW2^3*MZ2^4*
           (-22539 + 34996*SW2) - 4*MW2^4*MZ2^3*(-84783 + 63430*SW2) + 
          MW2^2*MZ2^5*(-81007 + 68594*SW2)) + MT2*MW2^4*
         (-174720*MW2^9 + 2*MW2^4*MZ2^5*(1096543 - 1051586*SW2) + 
          19*MW2*MZ2^8*(4739 - 4044*SW2) + 80*MZ2^9*(-79 + 49*SW2) + 
          320*MW2^8*MZ2*(-4093 + 732*SW2) + MW2^3*MZ2^6*(99683 + 4324*SW2) - 
          320*MW2^7*MZ2^2*(-12727 + 6517*SW2) + 48*MW2^6*MZ2^3*
           (-39046 + 49475*SW2) + 6*MW2^2*MZ2^7*(-62173 + 57842*SW2) + 
          4*MW2^5*MZ2^4*(-679351 + 336138*SW2)) + 
        MT2^6*(174720*MW2^8 + MW2^2*MZ2^6*(605291 - 529580*SW2) + 
          10*MZ2^8*(662 - 467*SW2) - 320*MW2^7*MZ2*(-3763 + 822*SW2) + 
          320*MW2^6*MZ2^2*(-15420 + 6979*SW2) + 108*MW2^4*MZ2^4*
           (-12327 + 13696*SW2) - 64*MW2^5*MZ2^3*(-84622 + 60115*SW2) + 
          MW2*MZ2^7*(-109721 + 88446*SW2) + 2*MW2^3*MZ2^5*
           (-515581 + 408846*SW2)) + MT2^3*MW2^2*(-873600*MW2^9 + 
          2*MW2^4*MZ2^5*(3820841 - 3155770*SW2) + 
          15*MZ2^9*(-1319 + 914*SW2) + 1280*MW2^8*MZ2*(-4727 + 960*SW2) - 
          3*MW2*MZ2^8*(-63821 + 58566*SW2) - 160*MW2^7*MZ2^2*
           (-148217 + 68356*SW2) + 2*MW2^2*MZ2^7*(-125551 + 117997*SW2) - 
          20*MW2^5*MZ2^4*(-65649 + 210568*SW2) + 40*MW2^6*MZ2^3*
           (-578655 + 445474*SW2) + 2*MW2^3*MZ2^6*(-1259799 + 1238551*SW2)) + 
        MT2^5*MW2*(-524160*MW2^8 + 4*MW2^4*MZ2^4*(1171023 - 1241726*SW2) + 
          2*MW2^3*MZ2^5*(1494165 - 1152946*SW2) + 2*MW2*MZ2^7*
           (196437 - 161642*SW2) + 960*MW2^7*MZ2*(-3703 + 804*SW2) + 
          5*MZ2^8*(-5311 + 3556*SW2) - 320*MW2^6*MZ2^2*(-46600 + 20949*SW2) + 
          16*MW2^5*MZ2^3*(-1055989 + 740735*SW2) + MW2^2*MZ2^6*
           (-1975877 + 1732228*SW2)) + 2*MT2^4*MW2*(436800*MW2^9 + 
          10*MZ2^9*(331 - 241*SW2) - 1600*MW2^8*MZ2*(-1856 + 393*SW2) + 
          2*MW2*MZ2^8*(-7739 + 9129*SW2) + 80*MW2^7*MZ2^2*
           (-153375 + 69334*SW2) + MW2^2*MZ2^7*(-193693 + 158776*SW2) + 
          10*MW2^5*MZ2^4*(-300847 + 361868*SW2) - 20*MW2^6*MZ2^3*
           (-671121 + 482132*SW2) - 2*MW2^3*MZ2^6*(-780904 + 708491*SW2) + 
          MW2^4*MZ2^5*(-2906297 + 2285410*SW2)) + MT2^2*MW2^3*
         (524160*MW2^9 + MW2^3*MZ2^6*(828119 - 990328*SW2) + 
          MW2^2*MZ2^7*(663987 - 606974*SW2) + 15*MZ2^9*(1299 - 824*SW2) - 
          2880*MW2^8*MZ2*(-1303 + 250*SW2) + 320*MW2^7*MZ2^2*
           (-41893 + 20085*SW2) - 4*MW2^5*MZ2^4*(-848241 + 91264*SW2) + 
          MW2*MZ2^8*(-224293 + 199258*SW2) - 16*MW2^6*MZ2^3*
           (-645739 + 575540*SW2) + 2*MW2^4*MZ2^5*(-2941563 + 2588494*SW2))))*
     B0i[bb0, 0, 0, MW2])/(72*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(-MT2 + MW2)^3*MZ*
     MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2*SW*
     SW2) + (CHWB*(3072*MW2^8 + 32*CW2*MZ2^8 + 
      MW2*MZ2^6*(32*CW2*MH2 + MZ2*(597 - 419*SW2)) + 
      2*MW2^3*MZ2^4*(23*MZ2*(160 - 199*SW2) + MH2*(54 - 46*SW2)) + 
      384*MW2^7*MZ2*(-13 + 20*SW2) - 288*MW2^6*MZ2^2*(2 + 45*SW2) + 
      4*MW2^5*MZ2^2*(30*MH2 + MZ2*(2045 + 804*SW2)) + 
      MW2^2*MZ2^5*(16*MH2*(-3 + SW2) + MZ2*(-2795 + 2577*SW2)) + 
      2*MW2^4*MZ2^3*(2*MH2*(-53 + 30*SW2) + MZ2*(-5439 + 4804*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(36*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW*SW2) - (CHWB*CW2*(MW2 - CW2*MZ2)*
     (MH2^2*(640*MW2^3 - 1528*MW2^2*MZ2 + 1286*MW2*MZ2^2 - 377*MZ2^3) - 
      4*MH2*(2992*MW2^4 - 7936*MW2^3*MZ2 + 8230*MW2^2*MZ2^2 - 
        4179*MW2*MZ2^3 + 914*MZ2^4) + 12*(704*MW2^5 - 32*MW2^4*MZ2 - 
        2768*MW2^3*MZ2^2 + 3604*MW2^2*MZ2^3 - 1879*MW2*MZ2^4 + 392*MZ2^5))*
     B0i[bb0, MZ2, MH2, MZ2])/(72*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW*SW2) + 
   (CHWB*(-36*MT2^4*(8*MW2^3 - 20*MW2^2*MZ2 + 17*MW2*MZ2^2 - 5*MZ2^3)*
       (4*MW2^3 + MZ2^3 - MW2*MZ2^2*(-2 + SW2) + MW2^2*MZ2*(-7 + 4*SW2)) + 
      3*MW2^2*(MW2 + MZ2)*(768*MW2^7 + 2*MW2^3*MZ2^4*(583 - 204*SW2) + 
        2*MW2^2*MZ2^5*(198 - 107*SW2) + MZ2^7*(19 + 11*SW2) - 
        192*MW2^5*MZ2^2*(-13 + 12*SW2) + 96*MW2^6*MZ2*(-19 + 20*SW2) + 
        12*MW2^4*MZ2^3*(-229 + 80*SW2) + MW2*MZ2^6*(-273 + 107*SW2)) + 
      MT2^3*(-9088*MW2^7 + 90*MZ2^7 + 16*MW2^4*MZ2^3*(3387 - 2873*SW2) - 
        64*MW2^6*MZ2*(-739 + 142*SW2) + 80*MW2^5*MZ2^2*(-1045 + 474*SW2) - 
        4*MW2*MZ2^6*(-496 + 595*SW2) + 8*MW2^2*MZ2^5*(-1457 + 1164*SW2) + 
        2*MW2^3*MZ2^4*(391 + 4994*SW2)) + 
      MT2^2*MW2*(23936*MW2^7 + 2*MW2^3*MZ2^4*(6691 - 14578*SW2) + 
        3*MZ2^7*(19 - 4*SW2) + 64*MW2^6*MZ2*(-1811 + 428*SW2) - 
        32*MW2^5*MZ2^2*(-6368 + 2937*SW2) - 4*MW2^2*MZ2^5*
         (-5873 + 4380*SW2) + MW2*MZ2^6*(-5579 + 5144*SW2) + 
        8*MW2^4*MZ2^3*(-17895 + 13598*SW2)) - 
      2*MT2*MW2*(8000*MW2^8 - 45*MZ2^8 + MW2^3*MZ2^5*(8641 - 11318*SW2) + 
        MW2^2*MZ2^6*(4089 - 2749*SW2) + 32*MW2^7*MZ2*(-885 + 358*SW2) + 
        8*MW2^5*MZ2^3*(1046 + 971*SW2) + MW2*MZ2^7*(-1160 + 1133*SW2) - 
        8*MW2^6*MZ2^2*(-3601 + 2954*SW2) + MW2^4*MZ2^4*(-28381 + 17774*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(108*MW*MZ*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW) - (CHWB*(8*MW2^3*(MW2 - CW2*MZ2)*(1680*MW2^6 + 3680*MW2^5*MZ2 - 
        3952*MW2^4*MZ2^2 - 2612*MW2^3*MZ2^3 + 997*MW2^2*MZ2^4 + 
        496*MW2*MZ2^5 + 8*MZ2^6) + 9*MT2^3*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(16*MW2^4 - 3*MZ2^4 + 
        4*MW2^2*MZ2^2*(13 - 10*SW2) + 2*MW2*MZ2^3*(3 - 2*SW2) + 
        8*MW2^3*MZ2*(-7 + 2*SW2)) - 18*MT2^4*(8*MW2^3 - 20*MW2^2*MZ2 + 
        17*MW2*MZ2^2 - 5*MZ2^3)*(8*MW2^3 + MZ2^3 + 
        4*MW2^2*MZ2*(-3 + 2*SW2)) + MT2^2*(14592*MW2^8 + 45*MZ2^8 + 
        256*MW2^7*MZ2*(49 + 57*SW2) + MW2*MZ2^7*(-397 + 244*SW2) + 
        16*MW2^6*MZ2^2*(-3789 + 1660*SW2) + 2*MW2^3*MZ2^5*(363 + 1900*SW2) - 
        8*MW2^4*MZ2^4*(-2277 + 2018*SW2) + 2*MW2^2*MZ2^6*(-2051 + 2398*SW2) - 
        8*MW2^5*MZ2^3*(-2375 + 3934*SW2)) - 
      MT2*MW2*(28032*MW2^8 + 64*CW2*MZ2^8 + 8*MW2^5*MZ2^3*
         (10681 - 11206*SW2) + MW2*MZ2^7*(3731 - 3840*SW2) + 
        4*MW2^4*MZ2^4*(10883 - 2490*SW2) + 128*MW2^7*MZ2*(118 + 219*SW2) + 
        MW2^2*MZ2^6*(-3557 + 500*SW2) + 16*MW2^6*MZ2^2*(-8515 + 2624*SW2) + 
        2*MW2^3*MZ2^5*(-18057 + 17686*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (72*MW*MZ*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2*SW*SW2) - 
   (CHWB*MW2^3*(2*MW2 + MZ2)*(280*MW2^4 + MW2*MZ2^3*(855 - 457*SW2) + 
      4*MW2^2*MZ2^2*(-149 + SW2) + 16*MW2^3*MZ2*(-15 + 13*SW2) + 
      5*MZ2^4*(-58 + 49*SW2))*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (3*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*(2*MW2 + MZ2)*(MT2^3*(-2*MW2 + MZ2) + 
      MT2^2*MZ2*(MZ2 + 2*MW2*(-2 + SW2)) + MT2*MW2*(MW2^2*(6 - 12*SW2) + 
        5*MW2*MZ2*(1 - 2*SW2) + 2*MZ2^2*(-2 + SW2)) + 
      4*MW2^3*(MW2*(-1 + 3*SW2) + MZ2*(-2 + 5*SW2)))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (4*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW) - 
   (CHWB*MW2*(MW2 + MZ2)*(-29*CW2*MZ2^5 + MW2*MZ2^4*(41 - 47*SW2) + 
      2*MW2^2*MZ2^3*(15 - 29*SW2) + 16*MW2^5*(19 + 48*SW2) + 
      8*MW2^3*MZ2^2*(30 + 59*SW2) - 8*MW2^4*MZ2*(71 + 144*SW2))*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (6*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW) - 
   (CHWB*(2*MW2 + MZ2)*(4*MT2*MW2*(2*CW2*MW2*MZ2 + CW2*MZ2^2 + 
        MW2^2*(3 - 6*SW2)) + 4*MT2^3*MZ2*SW2 + 
      MT2^2*MZ2*(MZ2 + 2*MW2*(-5 + 3*SW2)) + 
      2*MW2*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2)*(-(CW2*MZ2) + MW2*(-1 + 3*SW2)))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (12*MW*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))*Class[4] - 
 (2*MZ2*VALPHAEFF^2*(-48*MW2^3*CHd[1, 1] + 120*MW2^2*MZ2*CHd[1, 1] - 
    102*MW2*MZ2^2*CHd[1, 1] + 30*MZ2^3*CHd[1, 1] - 48*MW2^3*CHd[2, 2] + 
    120*MW2^2*MZ2*CHd[2, 2] - 102*MW2*MZ2^2*CHd[2, 2] + 30*MZ2^3*CHd[2, 2] - 
    48*MW2^3*CHd[3, 3] + 120*MW2^2*MZ2*CHd[3, 3] - 102*MW2*MZ2^2*CHd[3, 3] + 
    30*MZ2^3*CHd[3, 3] + 176*MW2^3*CHe[3, 3] - 360*MW2^2*MZ2*CHe[3, 3] + 
    282*MW2*MZ2^2*CHe[3, 3] - 98*MZ2^3*CHe[3, 3] - 
    8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] + 
    176*MW2^3*CHl1[3, 3] - 272*MW2^2*MZ2*CHl1[3, 3] + 
    190*MW2*MZ2^2*CHl1[3, 3] - 49*MZ2^3*CHl1[3, 3] + 
    16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] + 
    176*MW2^3*CHl3[3, 3] - 272*MW2^2*MZ2*CHl3[3, 3] + 
    190*MW2*MZ2^2*CHl3[3, 3] - 49*MZ2^3*CHl3[3, 3] + 
    160*MW2^3*CHl3[Leff, Leff] - 208*MW2^2*MZ2*CHl3[Leff, Leff] - 
    16*MW2*MZ2^2*CHl3[Leff, Leff] + 64*MZ2^3*CHl3[Leff, Leff] + 
    48*MW2^3*CHq1[1, 1] - 120*MW2^2*MZ2*CHq1[1, 1] + 
    102*MW2*MZ2^2*CHq1[1, 1] - 30*MZ2^3*CHq1[1, 1] + 48*MW2^3*CHq1[2, 2] - 
    120*MW2^2*MZ2*CHq1[2, 2] + 102*MW2*MZ2^2*CHq1[2, 2] - 
    30*MZ2^3*CHq1[2, 2] - 48*MW2^3*CHq1[3, 3] + 48*MW2^2*MZ2*CHq1[3, 3] + 
    6*MW2*MZ2^2*CHq1[3, 3] - 15*MZ2^3*CHq1[3, 3] - 144*MW2^3*CHq3[1, 1] + 
    216*MW2^2*MZ2*CHq3[1, 1] - 90*MW2*MZ2^2*CHq3[1, 1] - 
    144*MW2^3*CHq3[2, 2] + 216*MW2^2*MZ2*CHq3[2, 2] - 
    90*MW2*MZ2^2*CHq3[2, 2] - 48*MW2^3*CHq3[3, 3] + 48*MW2^2*MZ2*CHq3[3, 3] + 
    6*MW2*MZ2^2*CHq3[3, 3] - 15*MZ2^3*CHq3[3, 3] + 96*MW2^3*CHu[1, 1] - 
    240*MW2^2*MZ2*CHu[1, 1] + 204*MW2*MZ2^2*CHu[1, 1] - 60*MZ2^3*CHu[1, 1] + 
    96*MW2^3*CHu[2, 2] - 240*MW2^2*MZ2*CHu[2, 2] + 204*MW2*MZ2^2*CHu[2, 2] - 
    60*MZ2^3*CHu[2, 2])*Class[7])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
 ((-28*MT2*MW2^2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^3*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^4*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[1, 1])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[1, 1])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[1, 1])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[1, 1])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[1, 1])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MH2*MW2^2*MZ2*CHd[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MW2^3*MZ2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[1, 1])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[1, 1])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[1, 1])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHd[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHd[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (13*MW2*MZ2^3*CHd[1, 1])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[1, 1])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[1, 1])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[1, 1])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHd[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^3*SW2*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2*MZ2^3*SW2*CHd[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[1, 1])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[1, 1])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[1, 1])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2^2*CHd[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MH2*MZ2^3*SW2^3*CHd[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^3*CHd[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (28*MT2*MW2^2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^3*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^4*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[2, 2])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[2, 2])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[2, 2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[2, 2])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[2, 2])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MH2*MW2^2*MZ2*CHd[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MW2^3*MZ2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[2, 2])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[2, 2])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[2, 2])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*CHd[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHd[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (13*MW2*MZ2^3*CHd[2, 2])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[2, 2])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[2, 2])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[2, 2])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*SW2*CHd[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*SW2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^3*SW2*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2*MZ2^3*SW2*CHd[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[2, 2])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[2, 2])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[2, 2])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2^2*CHd[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MH2*MZ2^3*SW2^3*CHd[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^3*CHd[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHd[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (28*MT2*MW2^2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MW2^3*CHd[3, 3])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHd[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHd[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^4*CHd[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2*MW2^3*CHd[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^4*CHd[3, 3])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^5*CHd[3, 3])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (23*MT2*MW2*MZ2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (293*MW2^2*MZ2*CHd[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MW2^2*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHd[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^3*MZ2*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHd[3, 3])/(27*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (47*MW2^3*MZ2*CHd[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MT2*MZ2^2*CHd[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1715*MW2*MZ2^2*CHd[3, 3])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHd[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHd[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHd[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2^2*MZ2^2*CHd[3, 3])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (37*MZ2^3*CHd[3, 3])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MZ2^3*CHd[3, 3])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHd[3, 3])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (13*MW2*MZ2^3*CHd[3, 3])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHd[3, 3])/(12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2^2*MZ2*(-MW2 + MZ2)*CHd[3, 3])/(12*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^3*(-MW2 + MZ2)*CHd[3, 3])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^3*CHd[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (32*MW2^4*CHd[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (38*MH2*MW2^4*CHd[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^5*CHd[3, 3])/(27*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35*MH2*MW2^2*MZ2*CHd[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (70*MW2^3*MZ2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MW2*MZ2^2*CHd[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MW2^2*MZ2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHd[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHd[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (64*MT2^2*MW2^2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2*MZ2*SW2*CHd[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (128*MW2^2*MZ2*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MT2^2*MW2*MZ2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MW2*MZ2^2*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MZ2^2*SW2*CHd[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MZ2^3*SW2*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2*CHd[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MT2*MZ2^3*SW2*CHd[3, 3])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MW2^2*MZ2^2*SW2*CHd[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2*CHd[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHd[3, 3])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*SW2^2*CHd[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHd[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^2*MZ2^2*SW2^2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^3*SW2^2*CHd[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^2*CHd[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHd[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MZ2^3*SW2^3*CHd[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (98*MW2^3*CHe[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHe[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHe[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHe[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHe[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (106*MW2^2*MZ2*CHe[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (38*MH2*MW2^2*MZ2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^2*MZ2*CHe[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*MZ2*CHe[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^2*CHe[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2*MW2*MZ2^2*CHe[3, 3])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHe[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHe[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHe[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MZ2^3*CHe[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*CHe[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MZ2^3*CHe[3, 3])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHe[3, 3])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1937*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (481*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^3*CHe[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (32*MW2^4*CHe[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (38*MH2*MW2^4*CHe[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^5*CHe[3, 3])/(27*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35*MH2*MW2^2*MZ2*CHe[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (70*MW2^3*MZ2*CHe[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MW2*MZ2^2*CHe[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MW2^2*MZ2^2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - (20*MW2^2*MZ2*SW2*CHe[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHe[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHe[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MW2*MZ2^2*SW2*CHe[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHe[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHe[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MZ2^3*SW2*CHe[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (80*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (22*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (491*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (13*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[3, 3])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^2*SW2^2*CHe[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHe[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^2*MZ2^2*SW2^2*CHe[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^3*SW2^2*CHe[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2^2*CHe[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + (622*MW2^3*CHe[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (280*MW2^4*CHe[Leff, Leff])/
    (81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (265*MW2^2*MZ2*CHe[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1181*MW2*MZ2^2*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (791*MZ2^3*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (169*MZ2^4*CHe[Leff, Leff])/(162*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^5*CHe[Leff, Leff])/(96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (509*MT2*MW2^2*CHe[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (7*MH2^2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MH2*MT2*MW2^2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MH2^3*MW2^2*CHe[Leff, Leff])/
    (9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2^2*CHe[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2^2*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MT2^3*MW2^2*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MT2*MW2^2*CHe[Leff, Leff])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2^2*MW2^2*CHe[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (22381*MW2^3*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89327*MH2*MW2^3*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (95*MT2*MW2^3*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^3*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (247*MH2*MW2^3*CHe[Leff, Leff])/
    (6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^3*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2^2*MW2^3*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2^3*CHe[Leff, Leff])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (277*MT2*MW2^3*CHe[Leff, Leff])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (89819*MW2^4*CHe[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MW2^4*CHe[Leff, Leff])/
    (36*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^2*MW2^4*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2^4*CHe[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (469*MW2^5*CHe[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2^2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^3*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^4*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^4*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^5*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (472*MT2^2*MW2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MW2^2*CHe[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^3*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MW2^4*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (28*MT2*MW2^4*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (128*MT2^3*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^5*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (136*MT2*MW2^5*CHe[Leff, Leff])/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^6*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^6*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (104*MW2^6*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (254*MT2*MW2^3*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (169*MT2^3*MW2^3*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (32*MT2^2*MW2^3*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5849*MW2^4*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6935*MH2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (152*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (830*MT2^2*MW2^4*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (38*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (6935*MW2^5*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1153*MT2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (82*MW2^5*CHe[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (164*MW2^6*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1648*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MT2^2*MW2^3*CHe[Leff, Leff])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^4*CHe[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (128*MW2^5*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (119*MT2*MW2*MZ2*CHe[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (15*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (577*MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^3*MW2*MZ2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (53*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2^3*MW2*MZ2*CHe[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40633*MW2^2*MZ2*CHe[Leff, Leff])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (13249*MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (577*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (512*MH2*MW2^2*MZ2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (601*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(216*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (155*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13267*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (461*MW2^3*MZ2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (154*MT2*MW2^3*MZ2*CHe[Leff, Leff])/(27*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^3*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (65*MW2^3*MZ2*CHe[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (221*MW2^4*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^4*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^5*MZ2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^2*MW2*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHe[Leff, Leff])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*CHe[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (499*MW2^3*MZ2*CHe[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1321*MT2*MZ2^2*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (239*MH2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (185*MH2*MT2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2^3*MZ2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2^2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^3*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MT2*MZ2^2*CHe[Leff, Leff])/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MT2^2*MZ2^2*CHe[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44629*MW2*MZ2^2*CHe[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4133*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (185*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (679*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1585*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(432*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHe[Leff, Leff])/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33493*MW2^2*MZ2^2*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5503*MW2^2*MZ2^2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (737*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MW2^2*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (481*MW2^3*MZ2^2*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^3*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^3*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MW2^3*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^4*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2^2*MZ2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2^2*MZ2^2*CHe[Leff, Leff])/(4*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHe[Leff, Leff])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (34*MW2^2*MZ2^2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (97397*MZ2^3*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (80167*MH2*MZ2^3*CHe[Leff, Leff])/(576*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (259*MT2*MZ2^3*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (343*MH2*MZ2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (65*MT2^2*MZ2^3*CHe[Leff, Leff])/
    (288*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (31*MT2*MZ2^3*CHe[Leff, Leff])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MH2*MZ2^3*CHe[Leff, Leff])/(576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (671*MT2*MZ2^3*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MT2*MZ2^3*CHe[Leff, Leff])/
    (288*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^3*CHe[Leff, Leff])/(216*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80611*MW2*MZ2^3*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (309*MW2*MZ2^3*CHe[Leff, Leff])/
    (32*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MT2*MW2*MZ2^3*CHe[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (17*MW2*MZ2^3*CHe[Leff, Leff])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (59*MW2^2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^3*CHe[Leff, Leff])/(144*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^3*CHe[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (35*MT2^2*MZ2^3*CHe[Leff, Leff])/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHe[Leff, Leff])/(8*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (181*MW2*MZ2^3*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (75295*MZ2^4*CHe[Leff, Leff])/(864*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (37*MZ2^4*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MZ2^4*CHe[Leff, Leff])/(96*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (76249*MZ2^4*CHe[Leff, Leff])/
    (1152*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (75295*MH2*MZ2^4*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MZ2^4*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MT2*MZ2^4*CHe[Leff, Leff])/(96*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHe[Leff, Leff])/
    ((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MZ2^4*CHe[Leff, Leff])/(36*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MT2*MZ2^4*CHe[Leff, Leff])/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MZ2^4*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (1221*MZ2^5*CHe[Leff, Leff])/
    (128*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^5*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^5*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^5*CHe[Leff, Leff])/(12*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MZ2^5*CHe[Leff, Leff])/(96*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (412*MW2^3*MZ2*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^2*MZ2^2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MW2*MZ2^3*CHe[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MZ2^4*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (85*MZ2^5*CHe[Leff, Leff])/(216*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (6302*MW2^5*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^7*CHe[Leff, Leff])/(3*MZ2^2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (364*MW2^6*CHe[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5035*MW2^4*MZ2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3539*MW2^3*MZ2^2*CHe[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1657*MW2^2*MZ2^3*CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (521*MW2*MZ2^4*CHe[Leff, Leff])/
    (72*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (61*MZ2^5*CHe[Leff, Leff])/(144*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^6*CHe[Leff, Leff])/
    (288*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MZ2^4*CHe[Leff, Leff])/(18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (11*MH2^2*MW2^3*CHe[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1418*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (96*MT2^2*MW2^4*CHe[Leff, Leff])/((4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^3*MZ2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (451*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^3*MZ2*CHe[Leff, Leff])/((4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (83*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(18*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(2*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2^2*MZ2^3*CHe[Leff, Leff])/
    (144*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MW2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*CHe[Leff, Leff])/(108*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^3*CHe[Leff, Leff])/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MH2*MZ2^4*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*CHe[Leff, Leff])/(8*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (451*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (815*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (208*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (112*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (521*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1895*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (557*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (509*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (539*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (545*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5045*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4985*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (34*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7151*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2065*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (192*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2077*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (21*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2035*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (6859*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2035*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (52*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (458*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^7*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (164*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (289*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (111*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (15*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (350*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (352*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (157*MT2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (61*MT2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(6*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MT2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (80*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MW2^7*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (109*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (43*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(36*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2^5*MW2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MT2^3*MW2^4*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (5*MT2*MW2^6*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MW2^7*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^5*MW2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^6*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^7*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^8*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MW2*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MW2^2*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^3*MW2^3*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (11*MT2*MW2^5*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MW2^6*MZ2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^5*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MW2*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2^2*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2^3*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (5*MT2*MW2^4*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MW2^5*MZ2^2*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MZ2^3*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2^2*MZ2^3*CHe[Leff, Leff])/(4*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2*MW2^3*MZ2^3*CHe[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (5*MT2^3*MW2^3*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^4*CHe[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (11*MT2*MW2^5*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (7*MW2^6*CHe[Leff, Leff])/(3*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^5*CHe[Leff, Leff])/((MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^6*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (4*MW2^7*CHe[Leff, Leff])/(3*(-MT2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2^2*MZ2*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MT2*MW2^4*MZ2*CHe[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MW2^5*MZ2*CHe[Leff, Leff])/(3*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (5*MT2^3*MW2*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (3*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (5*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (11*MW2^4*MZ2^2*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MZ2^3*CHe[Leff, Leff])/(24*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^2*MW2*MZ2^3*CHe[Leff, Leff])/
    (8*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2^2*MZ2^3*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MW2^3*MZ2^3*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2*MZ2^4*CHe[Leff, Leff])/(12*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MW2^2*MZ2^4*CHe[Leff, Leff])/(12*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (121*MT2*MW2^2*CHe[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (72431*MW2^3*CHe[Leff, Leff])/(96*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) + (950*MT2*MW2^6*CHe[Leff, Leff])/
    (27*MZ2^4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (152*MW2^7*CHe[Leff, Leff])/(3*MZ2^4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) - (847*MT2*MW2^5*CHe[Leff, Leff])/
    (9*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (10505*MW2^6*CHe[Leff, Leff])/(36*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) + (5699*MT2*MW2^4*CHe[Leff, Leff])/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) - 
   (152275*MW2^5*CHe[Leff, Leff])/(216*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (6953*MT2*MW2^3*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (404773*MW2^4*CHe[Leff, Leff])/(432*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (259*MT2*MW2*MZ2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (322855*MW2^2*MZ2*CHe[Leff, Leff])/(864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2^2) - (90755*MW2*MZ2^2*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2^2) + 
   (407*MZ2^3*CHe[Leff, Leff])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2^2) - (23*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHe[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (5227*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (25*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (89*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (467*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (1537*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (1907*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (2576*MW2^3*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (622*MW2^5*CHe[Leff, Leff])/(81*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (1291*MW2^4*CHe[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (6877*MW2^2*MZ2*CHe[Leff, Leff])/(324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (119*MW2*MZ2^2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - (131*MZ2^3*CHe[Leff, Leff])/
    (2592*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^4*CHe[Leff, Leff])/(96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (41*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (20*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (95*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (13*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (25*MH2*MW2^2*CHe[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (985*MT2*MW2^2*CHe[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (53*MH2^2*MW2^2*CHe[Leff, Leff])/(48*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (481*MH2*MT2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MH2^2*MW2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (MT2^2*MW2^2*CHe[Leff, Leff])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (292589*MW2^3*CHe[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (158347*MH2*MW2^3*CHe[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (481*MT2*MW2^3*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (2707*MH2^2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (6259*MH2*MW2^3*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (47*MH2*MT2^2*MW2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^3*CHe[Leff, Leff])/(72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (101*MT2*MW2^3*CHe[Leff, Leff])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (159301*MW2^4*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5293*MH2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4727*MW2^4*CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (19*MH2*MT2*MW2^4*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (29*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (431*MW2^5*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (47*MH2*MW2^5*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7*MW2^6*CHe[Leff, Leff])/(12*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7*MT2^2*MW2^4*CHe[Leff, Leff])/(12*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (11*MT2*MW2^5*CHe[Leff, Leff])/(12*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (449*MW2^4*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (196*MT2*MW2^5*CHe[Leff, Leff])/
    (27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2^2*MW2^5*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (110*MW2^6*CHe[Leff, Leff])/(3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (40*MH2^2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MH2*MT2^2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (136*MT2*MW2^6*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (80*MH2*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8*MH2*MT2*MW2^7*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (8*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (40*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MH2*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4*MW2^9*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MT2^2*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (8*MT2*MW2^8*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (176*MW2^7*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*MZ2^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (410*MT2*MW2^4*CHe[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (38*MH2*MT2*MW2^4*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (32*MT2^2*MW2^4*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (18533*MW2^5*CHe[Leff, Leff])/(54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (6935*MH2*MW2^5*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (152*MT2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (128*MH2^2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (329*MH2*MW2^5*CHe[Leff, Leff])/(12*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MH2*MT2^2*MW2^5*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (38*MT2*MW2^5*CHe[Leff, Leff])/(3*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (6935*MW2^6*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (256*MH2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (329*MW2^6*CHe[Leff, Leff])/(12*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (20*MH2*MT2*MW2^6*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (82*MW2^6*CHe[Leff, Leff])/(9*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (128*MW2^7*CHe[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MH2*MW2^7*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (10*MW2^8*CHe[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (10*MT2^2*MW2^6*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (20*MT2*MW2^7*CHe[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (172*MW2^6*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^3*CHe[Leff, Leff])/(72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (2159*MT2*MW2^3*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MH2^2*MW2^3*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (503*MH2*MT2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (19*MH2^2*MW2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^3*CHe[Leff, Leff])/(36*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MT2^2*MW2^3*CHe[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (21565*MW2^4*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (125789*MH2*MW2^4*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (503*MT2*MW2^4*CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1483*MH2^2*MW2^4*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1789*MH2*MW2^4*CHe[Leff, Leff])/(72*(MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (119*MH2*MT2^2*MW2^4*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^4*CHe[Leff, Leff])/(36*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (475*MT2*MW2^4*CHe[Leff, Leff])/
    (54*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (126473*MW2^5*CHe[Leff, Leff])/(54*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (977*MH2*MW2^5*CHe[Leff, Leff])/(6*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (165*MW2^5*CHe[Leff, Leff])/(8*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (55*MH2*MT2*MW2^5*CHe[Leff, Leff])/
    (9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (35*MW2^5*CHe[Leff, Leff])/(6*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (724*MW2^6*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (119*MH2*MW2^6*CHe[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (28*MW2^7*CHe[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (28*MT2^2*MW2^5*CHe[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (103*MT2*MW2^6*CHe[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (752*MW2^5*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (55*MH2*MW2*MZ2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (829*MT2*MW2*MZ2*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (71*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (53*MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (71*MH2^2*MW2*MZ2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*CHe[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (23*MT2^2*MW2*MZ2*CHe[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (132421*MW2^2*MZ2*CHe[Leff, Leff])/(864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (17573*MH2*MW2^2*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (53*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (305*MH2^2*MW2^2*MZ2*CHe[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (2203*MH2*MW2^2*MZ2*CHe[Leff, Leff])/(96*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (11*MH2*MT2^2*MW2^2*MZ2*CHe[Leff, Leff])/(16*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2*CHe[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (155*MT2*MW2^2*MZ2*CHe[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35359*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (881*MH2*MW2^3*MZ2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (3565*MW2^3*MZ2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MW2^3*MZ2*CHe[Leff, Leff])/((MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (41*MW2^3*MZ2*CHe[Leff, Leff])/(12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (847*MW2^4*MZ2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (11*MH2*MW2^4*MZ2*CHe[Leff, Leff])/(16*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^5*MZ2*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MT2^2*MW2^3*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (47*MT2*MW2^4*MZ2*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (155*MW2^3*MZ2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (29*MH2*MZ2^2*CHe[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (671*MT2*MZ2^2*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2^2*MZ2^2*CHe[Leff, Leff])/(192*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MH2*MT2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MT2*MZ2^2*CHe[Leff, Leff])/(288*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (47*MT2^2*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (55117*MW2*MZ2^2*CHe[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (287119*MH2*MW2*MZ2^2*CHe[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (259*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (169*MH2^2*MW2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (71*MH2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (107*MH2*MT2^2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*CHe[Leff, Leff])/(288*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (31*MT2*MW2*MZ2^2*CHe[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (288451*MW2^2*MZ2^2*CHe[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (295*MH2*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1645*MW2^2*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (49*MH2*MT2*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^2*MZ2^2*CHe[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7*MW2^3*MZ2^2*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (107*MH2*MW2^3*MZ2^2*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^4*MZ2^2*CHe[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (17*MT2^2*MW2^2*MZ2^2*CHe[Leff, Leff])/(48*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (31*MT2*MW2^3*MZ2^2*CHe[Leff, Leff])/(48*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (161*MW2^2*MZ2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (69517*MZ2^3*CHe[Leff, Leff])/(1152*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (55099*MH2*MZ2^3*CHe[Leff, Leff])/(3456*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MH2^2*MZ2^3*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (703*MH2*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2^2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (43*MT2*MZ2^3*CHe[Leff, Leff])/(96*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (55099*MW2*MZ2^3*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (19*MH2*MW2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MW2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (25*MH2*MT2*MW2*MZ2^3*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (43*MW2*MZ2^3*CHe[Leff, Leff])/(96*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MW2^2*MZ2^3*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2^3*CHe[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (25*MW2^3*MZ2^3*CHe[Leff, Leff])/(288*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (25*MT2^2*MW2*MZ2^3*CHe[Leff, Leff])/(288*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (17*MT2*MW2^2*MZ2^3*CHe[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MW2*MZ2^3*CHe[Leff, Leff])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MZ2^4*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1221*MZ2^4*CHe[Leff, Leff])/(128*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MH2*MZ2^4*CHe[Leff, Leff])/(128*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MZ2^4*CHe[Leff, Leff])/(144*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (24*MW2^4*CHe[Leff, Leff])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (352*MW2^5*CHe[Leff, Leff])/(27*MZ2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (503*MW2^3*MZ2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (401*MW2^2*MZ2^2*CHe[Leff, Leff])/(54*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (73*MW2*MZ2^3*CHe[Leff, Leff])/(36*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (85*MZ2^4*CHe[Leff, Leff])/(216*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (22*MW2^3*MZ2*CHe[Leff, Leff])/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (13*MW2^2*MZ2^2*CHe[Leff, Leff])/(3*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (7*MW2*MZ2^3*CHe[Leff, Leff])/(6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (5*MZ2^4*CHe[Leff, Leff])/
    (12*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (421*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1033*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (365*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (365*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (19*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (64*MT2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (8*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (58*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (142*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (28*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (41*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (623*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3*MH2*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (443*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (763*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4661*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (15*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4697*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (39*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (3*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (192*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (3641*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2065*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (13*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (96*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2077*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (33*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (6859*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2035*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3456*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2035*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (128*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (88*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*MZ2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (101*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (119*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (216*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    ((-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHe[Leff, Leff])/
    (12*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (68*MW2^3*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (131*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (271*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (295*MZ2^3*SW2*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (145*MZ2^4*SW2*CHe[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^5*SW2*CHe[Leff, Leff])/(32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (20*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (53*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (17*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (167*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (23*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (96*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (224*MT2*MW2^2*SW2*CHe[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2^2*SW2*CHe[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1133*MW2^3*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (365*MH2*MW2^3*SW2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^3*SW2*CHe[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MH2^2*MW2^3*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (245*MH2*MW2^3*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (365*MW2^4*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MH2*MW2^4*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (245*MW2^4*SW2*CHe[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MW2^5*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (20*MW2^4*SW2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (484*MT2*MW2^3*SW2*CHe[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (118*MW2^4*SW2*CHe[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MH2^2*MW2^4*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^4*SW2*CHe[Leff, Leff])/((MH2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^5*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2^5*SW2*CHe[Leff, Leff])/
    ((MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^6*SW2*CHe[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^5*SW2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (179*MT2*MW2*MZ2*SW2*CHe[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MT2*MW2*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MW2*MZ2*SW2*CHe[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4159*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4405*MH2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (231*MH2^2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(4*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (410*MH2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4505*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1375*MH2*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (404*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (506*MW2^4*MZ2*SW2*CHe[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^3*MZ2*SW2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^2*SW2*CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3161*MT2*MZ2^2*SW2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (73*MH2^2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MT2*MZ2^2*SW2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^3*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*SW2*CHe[Leff, Leff])/(24*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2^2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7913*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (5939*MH2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (803*MH2^2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3961*MH2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1375*MH2*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3805*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^3*MZ2^2*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (56*MW2^2*MZ2^2*SW2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1417*MZ2^3*SW2*CHe[Leff, Leff])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2035*MH2*MZ2^3*SW2*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MH2^2*MZ2^3*SW2*CHe[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1733*MH2*MZ2^3*SW2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2*MZ2^3*SW2*CHe[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (196*MT2*MZ2^3*SW2*CHe[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2035*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (583*MH2*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1625*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(288*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (341*MW2^2*MZ2^3*SW2*CHe[Leff, Leff])/(72*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MW2*MZ2^3*SW2*CHe[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2*CHe[Leff, Leff])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1001*MZ2^4*SW2*CHe[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (33*MH2*MZ2^4*SW2*CHe[Leff, Leff])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^4*SW2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^3*MZ2^2*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MW2^2*MZ2^3*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2*MZ2^4*SW2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (118*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (718*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (365*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (730*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (515*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1463*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (34*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (157*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5864*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (47*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (79*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5879*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1369*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (127*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5500*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (13*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (235*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7927*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHe[Leff, Leff])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4115*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (403*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (16*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (48*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4133*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (479*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (288*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1441*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9365*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1441*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (864*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2^2*SW2*CHe[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^3*SW2*CHe[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (MT2^4*MZ2^2*SW2*CHe[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MW2*MZ2^2*SW2*CHe[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (16*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (20*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (13*MZ2^4*SW2^2*CHe[Leff, Leff])/
    (12*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (MZ2^5*SW2^2*CHe[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (70*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2^2*SW2^2*CHe[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^4*SW2^2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (365*MH2*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHe[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (365*MW2^3*MZ2*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MW2*MZ2*SW2^2*CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^3*MZ2*SW2^2*CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHe[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (7*MT2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2*MT2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1529*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4661*MH2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MW2*MZ2^2*SW2^2*CHe[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4697*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MT2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^2*MZ2^2*SW2^2*CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2351*MZ2^3*SW2^2*CHe[Leff, Leff])/(48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2065*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (48*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MH2*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2077*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^3*SW2^2*CHe[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(36*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^3*SW2^2*CHe[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MT2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(6*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2035*MZ2^4*SW2^2*CHe[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*SW2^2*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2005*MZ2^4*SW2^2*CHe[Leff, Leff])/(96*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2035*MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/
    (288*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/(24*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^4*SW2^2*CHe[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^4*SW2^2*CHe[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MZ2^4*SW2^2*CHe[Leff, Leff])/(2*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (121*MZ2^4*SW2^2*CHe[Leff, Leff])/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^5*SW2^2*CHe[Leff, Leff])/(32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (33*MH2*MZ2^5*SW2^2*CHe[Leff, Leff])/
    (32*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^5*SW2^2*CHe[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHe[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHe[Leff, Leff])/(24*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MW2*MZ2^3*SW2^2*CHe[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^4*SW2^2*CHe[Leff, Leff])/((-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (187*MZ2^5*SW2^2*CHe[Leff, Leff])/(54*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^5*SW2^2*CHe[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (44*MW2^4*MZ2*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (902*MW2^3*MZ2^2*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2^3*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (209*MW2*MZ2^4*SW2^2*CHe[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (55*MZ2^5*SW2^2*CHe[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^6*SW2^2*CHe[Leff, Leff])/(72*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (365*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (730*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (895*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4661*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (103*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4697*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (2*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (25*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1201*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHe[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2065*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (8*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2077*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (101*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2035*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2011*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2035*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (432*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (2*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (24*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (54*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHe[Leff, Leff])/
    (72*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (847*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (2*MZ2^4*SW2^3*CHe[Leff, Leff])/
    (MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (3*MZ2^5*SW2^3*CHe[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (2*MT2*MZ2^2*SW2^3*CHe[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (71*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (53*MH2*MW2*MZ2^2*SW2^3*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (53*MW2^2*MZ2^2*SW2^3*CHe[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MZ2^3*SW2^3*CHe[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MH2*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2^3*CHe[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MW2*MZ2^3*SW2^3*CHe[Leff, Leff])/
    (24*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (53*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHe[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHe[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^3*SW2^4*CHe[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (140*MZ2^4*SW2^4*CHe[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*
     CHe[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHe[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + (98*MW2^3*CHl1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (38*MH2*MW2^3*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*CHl1[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (152*MW2^4*CHl1[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MW2^4*CHl1[3, 3])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (106*MW2^2*MZ2*CHl1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MW2^2*MZ2*CHl1[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MW2^3*MZ2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHl1[3, 3])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (65*MW2*MZ2^2*CHl1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHl1[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MW2*MZ2^2*CHl1[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (74*MW2^2*MZ2^2*CHl1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHl1[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MZ2^3*CHl1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MZ2^3*CHl1[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MZ2^3*CHl1[3, 3])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHl1[3, 3])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (68*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (427*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (112*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (49*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (401*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (541*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (281*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (37*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^3*CHl1[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (32*MW2^4*CHl1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (38*MH2*MW2^4*CHl1[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^5*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35*MH2*MW2^2*MZ2*CHl1[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (70*MW2^3*MZ2*CHl1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MW2*MZ2^2*CHl1[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MW2^2*MZ2^2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - (20*MW2^2*MZ2*SW2*CHl1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHl1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (80*MW2*MZ2^2*SW2*CHl1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHl1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MZ2^3*SW2*CHl1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^2*SW2^2*CHl1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHl1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^3*SW2^2*CHl1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12463*MW2^3*CHl1[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2798*MW2^4*CHl1[Leff, Leff])/(81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5005*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2669*MW2*MZ2^2*CHl1[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (13747*MZ2^3*CHl1[Leff, Leff])/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*CHl1[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^5*CHl1[Leff, Leff])/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (53*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (127*MT2*MW2^2*CHl1[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (19*MH2^2*MW2^2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MH2*MT2*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2^2*MW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2^2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MW2^2*CHl1[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68717*MW2^3*CHl1[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40621*MH2*MW2^3*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MT2*MW2^3*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1159*MH2^2*MW2^3*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (290*MH2*MW2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MT2^2*MW2^3*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^3*CHl1[Leff, Leff])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (67*MT2*MW2^3*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40963*MW2^4*CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (761*MH2*MW2^4*CHl1[Leff, Leff])/(6*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (28*MW2^4*CHl1[Leff, Leff])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MH2*MT2*MW2^4*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (35*MW2^4*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (562*MW2^5*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MW2^5*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^6*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^4*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (55*MT2*MW2^5*CHl1[Leff, Leff])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (158*MT2^2*MW2^2*CHl1[Leff, Leff])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (178*MW2^4*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (196*MT2*MW2^4*CHl1[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^4*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (110*MW2^5*CHl1[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MH2^2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (76*MH2*MW2^5*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2^2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MT2*MW2^5*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MH2*MW2^6*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MW2^6*CHl1[Leff, Leff])/(3*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2*MW2^6*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^6*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2^7*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MH2*MW2^7*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^8*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^2*MW2^6*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2^7*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1408*MT2^2*MW2^4*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (176*MW2^6*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (508*MT2*MW2^3*CHl1[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17543*MW2^4*CHl1[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7163*MH2*MW2^4*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^4*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MH2^2*MW2^4*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (59*MH2*MW2^4*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2^2*MW2^4*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (274*MT2*MW2^4*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7163*MW2^5*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (72*MH2*MW2^5*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (59*MW2^5*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MH2*MT2*MW2^5*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (70*MW2^5*CHl1[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MW2^6*CHl1[Leff, Leff])/((MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MH2*MW2^6*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^7*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2^2*MW2^5*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^6*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1888*MT2^2*MW2^3*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (436*MW2^5*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2*MZ2*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (79*MT2*MW2*MZ2*CHl1[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (103*MH2*MT2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (155155*MW2^2*MZ2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11209*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (103*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MH2^2*MW2^2*MZ2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1313*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MW2^2*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (605*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11311*MW2^3*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1505*MH2*MW2^3*MZ2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2711*MW2^3*MZ2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2^3*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (151*MW2^3*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (731*MW2^4*MZ2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^4*MZ2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MW2^5*MZ2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2^3*MZ2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^4*MZ2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHl1[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^2*MZ2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (214*MT2^2*MW2*MZ2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*CHl1[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (182*MW2^3*MZ2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (29*MH2*MZ2^2*CHl1[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2*MZ2^2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2^2*MZ2^2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MZ2^2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (421*MW2*MZ2^2*CHl1[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2801*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/
    (24*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MT2*MW2*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MH2^2*MW2*MZ2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (445*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2^2*MW2*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (325*MT2*MW2*MZ2^2*CHl1[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (473*MW2^2*MZ2^2*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (257*MH2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (427*MW2^2*MZ2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MT2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2^2*MZ2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MW2^3*MZ2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MW2^3*MZ2^2*CHl1[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2^4*MZ2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MW2^2*MZ2^2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2*MW2^3*MZ2^2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2^2*MZ2^2*CHl1[Leff, Leff])/(54*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*CHl1[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MW2^2*MZ2^2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47539*MZ2^3*CHl1[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11143*MH2*MZ2^3*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MZ2^3*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (703*MH2*MZ2^3*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MT2*MZ2^3*CHl1[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11143*MW2*MZ2^3*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2*MW2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MW2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2*MW2*MZ2^3*CHl1[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (43*MW2*MZ2^3*CHl1[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MW2^2*MZ2^3*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^3*CHl1[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2^3*CHl1[Leff, Leff])/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2^3*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MT2*MW2^2*MZ2^3*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MZ2^3*CHl1[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MW2*MZ2^3*CHl1[Leff, Leff])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1221*MZ2^4*CHl1[Leff, Leff])/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (407*MH2*MZ2^4*CHl1[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (472*MW2^3*MZ2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89*MW2^2*MZ2^2*CHl1[Leff, Leff])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (67*MW2*MZ2^3*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (85*MZ2^4*CHl1[Leff, Leff])/(108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MZ2^4*CHl1[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl1[Leff, Leff])/(36*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^3*(-MW2 + MZ2)*CHl1[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (227*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (142*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (106*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (97*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1655*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (377*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2923*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (563*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (286*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5077*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*(-MW2 + MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (2657*MW2^3*CHl1[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + (190*MW2^5*CHl1[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (373*MW2^4*CHl1[Leff, Leff])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (3191*MW2^2*MZ2*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (183*MW2*MZ2^2*CHl1[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (65*MZ2^3*CHl1[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (37*MZ2^4*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (5*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (41*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (47*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (830*MT2*MW2^2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (31253*MW2^3*CHl1[Leff, Leff])/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (950*MT2*MW2^5*CHl1[Leff, Leff])/(27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^6*CHl1[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2066*MT2*MW2^4*CHl1[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (9593*MW2^5*CHl1[Leff, Leff])/
    (36*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1211*MT2*MW2^3*CHl1[Leff, Leff])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (15437*MW2^4*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MT2*MW2*MZ2*CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (6863*MW2^2*MZ2*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (68777*MW2*MZ2^2*CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MZ2^3*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (419*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (25*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1985*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (1313*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1160*MW2^3*SW2*CHl1[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1786*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (23*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4169*MZ2^3*SW2*CHl1[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2633*MZ2^4*SW2*CHl1[Leff, Leff])/(1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (28*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (59*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (91*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^2*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^3*MW2^2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6317*MW2^3*SW2*CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (7163*MH2*MW2^3*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (274*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7163*MW2^4*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MT2*MW2^4*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (70*MW2^4*SW2*CHl1[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (134*MW2^5*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (944*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2^2*MW2^2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (340*MW2^4*SW2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (28*MT2*MW2^3*SW2*CHl1[Leff, Leff])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (128*MT2^3*MW2^3*SW2*CHl1[Leff, Leff])/
    (27*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^4*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^4*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MT2*MW2^4*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^5*SW2*CHl1[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^6*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^3*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (104*MW2^5*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (191*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (133*MH2*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MT2^2*MW2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4016*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (10889*MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (133*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (247*MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MT2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22024*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (97*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (67*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(12*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (445*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (83*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MT2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (24569*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12109*MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1307*MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (695*MT2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (623*MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12301*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (331*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1261*MT2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (163*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (211*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (21563*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (47305*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1409*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (65*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (325*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (671*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MH2*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(108*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47971*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2855*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (95*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2*CHl1[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl1[Leff, Leff])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31339*MZ2^4*SW2*CHl1[Leff, Leff])/(432*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MZ2^4*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MZ2^4*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (54271*MZ2^4*SW2*CHl1[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (31339*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(1728*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MT2*MZ2^4*SW2*CHl1[Leff, Leff])/(48*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2*MZ2^4*SW2*CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*SW2*CHl1[Leff, Leff])/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MZ2^4*SW2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1221*MZ2^5*SW2*CHl1[Leff, Leff])/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (407*MH2*MZ2^5*SW2*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MZ2^5*SW2*CHl1[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^5*SW2*CHl1[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^5*SW2*CHl1[Leff, Leff])/(48*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (352*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (236*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MZ2^4*SW2*CHl1[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (85*MZ2^5*SW2*CHl1[Leff, Leff])/(108*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (604*MW2^5*SW2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^6*SW2*CHl1[Leff, Leff])/(3*MZ2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5396*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (779*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (601*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (455*MW2*MZ2^4*SW2*CHl1[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHl1[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^6*SW2*CHl1[Leff, Leff])/(144*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (172*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (173*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (31*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (247*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (121*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3709*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (505*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (473*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (1037*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl1[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (563*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (96*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (286*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (191*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5077*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (1728*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (48*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (108*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (572*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (581*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (209*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (125*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl1[Leff, Leff])/
    (144*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^5*MW2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^4*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^6*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^7*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (8*MT2^3*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (8*MT2*MW2^5*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (10*MW2^6*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^3*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (3*MT2*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^5*MZ2^2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^3*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (2*MT2*MW2^3*MZ2^3*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^4*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^5*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (4*MW2^6*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (5*MT2^3*MW2^2*MZ2*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^3*MZ2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (16*MT2*MW2^4*MZ2*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*MW2^5*MZ2*SW2*CHl1[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MT2^3*MW2*MZ2^2*SW2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (2*MT2^2*MW2^2*MZ2^2*SW2*CHl1[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (19*MT2*MW2^3*MZ2^2*SW2*CHl1[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (11*MW2^4*MZ2^2*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MZ2^3*SW2*CHl1[Leff, Leff])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2*MZ2^3*SW2*CHl1[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2^2*MZ2^3*SW2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2*MZ2^4*SW2*CHl1[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MW2^2*MZ2^4*SW2*CHl1[Leff, Leff])/
    (6*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (8*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (14*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (23*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (181*MZ2^4*SW2^2*CHl1[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MZ2^5*SW2^2*CHl1[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (41*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (484*MT2*MW2^2*SW2^2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^3*SW2^2*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (44*MH2^2*MW2^3*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^3*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^4*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^4*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^5*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2^2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (956*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (377*MH2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MH2^2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (263*MH2*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (377*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MH2*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MW2^3*MZ2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^4*MZ2*SW2^2*CHl1[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (59*MT2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (749*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (499*MH2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MH2^2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (557*MH2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1048*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MH2*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (545*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MW2^3*MZ2^2*SW2^2*CHl1[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^2*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3419*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (847*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (121*MH2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1733*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (392*MT2*MZ2^3*SW2^2*CHl1[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (583*MH2*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1625*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (341*MW2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (26*MW2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^4*SW2^2*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1001*MZ2^4*SW2^2*CHl1[Leff, Leff])/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^4*SW2^2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*SW2^2*CHl1[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^2*MZ2^3*SW2^2*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2*MZ2^4*SW2^2*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHl1[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (58*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (574*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (754*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3487*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3479*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3491*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (919*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1033*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1045*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (487*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (253*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7583*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl1[Leff, Leff])/(432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (253*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (432*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl1[Leff, Leff])/
    (18*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2*MZ2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^2*MZ2*SW2^2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^4*MZ2^2*SW2^2*CHl1[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^2*SW2^2*CHl1[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (5*MZ2^3*SW2^3*CHl1[Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (3*MZ2^4*SW2^3*CHl1[Leff, Leff])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHl1[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^3*MZ2*SW2^3*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^2*SW2^3*CHl1[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MZ2^2*SW2^3*CHl1[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (377*MH2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^3*CHl1[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (377*MW2^2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MZ2^2*SW2^3*CHl1[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (235*MZ2^3*SW2^3*CHl1[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (563*MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1144*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MT2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2*MZ2^3*SW2^3*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MZ2^4*SW2^3*CHl1[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*SW2^3*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1411*MZ2^4*SW2^3*CHl1[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (847*MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (99*MZ2^5*SW2^3*CHl1[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^5*SW2^3*CHl1[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^5*SW2^3*CHl1[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^5*SW2^3*CHl1[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl1[Leff, Leff])/(12*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MZ2^4*SW2^3*CHl1[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (187*MZ2^5*SW2^3*CHl1[Leff, Leff])/(27*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^4*MZ2*SW2^3*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MW2^3*MZ2^2*SW2^3*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MW2^2*MZ2^3*SW2^3*CHl1[Leff, Leff])/((-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (352*MW2*MZ2^4*SW2^3*CHl1[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl1[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^6*SW2^3*CHl1[Leff, Leff])/(36*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (377*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (754*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (985*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (563*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (12*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2288*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (14*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (25*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (847*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1417*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl1[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (847*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (216*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (2*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (12*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (27*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    ((-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl1[Leff, Leff])/
    (36*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MZ2^3*SW2^4*CHl1[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MZ2^4*SW2^4*CHl1[Leff, Leff])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (3*MZ2^5*SW2^4*CHl1[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (71*MZ2^3*SW2^4*CHl1[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MH2*MZ2^3*SW2^4*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^3*SW2^4*CHl1[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MW2*MZ2^3*SW2^4*CHl1[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl1[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^4*SW2^5*CHl1[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^5*
     CHl1[Leff, Leff])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (509*MW2^2*MZ2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MW2*MZ2^2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (185*MZ2^3*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^4*CHl3[1, 1])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (116*MW2^3*CHl3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (152*MW2^4*CHl3[1, 1])/(72*MW2^2*MZ2 - 108*MW2*MZ2^2 + 45*MZ2^3) + 
   (MH2*MW2^2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MT2*MW2^2*CHl3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2^2*CHl3[1, 1])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (21257*MW2^3*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4693*MH2*MW2^3*CHl3[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*CHl3[1, 1])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (23*MT2*MW2^3*CHl3[1, 1])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (18772*MW2^4*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MW2^4*CHl3[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2*MW2^3*CHl3[1, 1])/(36*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^4*CHl3[1, 1])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^4*CHl3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (64*MT2*MW2^4*CHl3[1, 1])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2^5*CHl3[1, 1])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^6*CHl3[1, 1])/(3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (8*MW2^6*CHl3[1, 1])/(3*(-MT2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^6*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (28*MT2*MW2^3*CHl3[1, 1])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1055*MW2^4*CHl3[1, 1])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1349*MH2*MW2^4*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2698*MW2^5*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (52*MW2^5*CHl3[1, 1])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2*CHl3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (119*MT2*MW2*MZ2*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHl3[1, 1])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7232*MW2^2*MZ2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (9233*MH2*MW2^2*MZ2*CHl3[1, 1])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (47*MT2*MW2^2*MZ2*CHl3[1, 1])/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9233*MW2^3*MZ2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (151*MW2^3*MZ2*CHl3[1, 1])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (379*MW2^3*MZ2*CHl3[1, 1])/
    (108*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (151*MW2^3*MZ2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MZ2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (455*MT2*MZ2^2*CHl3[1, 1])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MZ2^2*CHl3[1, 1])/
    (16*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1933*MW2*MZ2^2*CHl3[1, 1])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12931*MH2*MW2*MZ2^2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[1, 1])/(144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MT2*MW2*MZ2^2*CHl3[1, 1])/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12931*MW2^2*MZ2^2*CHl3[1, 1])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (49*MW2^2*MZ2^2*CHl3[1, 1])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[1, 1])/(144*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (127*MW2^2*MZ2^2*CHl3[1, 1])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13255*MZ2^3*CHl3[1, 1])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17279*MH2*MZ2^3*CHl3[1, 1])/(288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17279*MW2*MZ2^3*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2*MZ2^3*CHl3[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (407*MZ2^4*CHl3[1, 1])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[1, 1])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^4*CHl3[1, 1])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHl3[1, 1])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[1, 1])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MZ2^3*(-MW2 + MZ2)*CHl3[1, 1])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (97*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (65*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (239*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (251*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (251*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (467*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^3*CHl3[1, 1])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (76*MW2^5*CHl3[1, 1])/(9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (239*MW2^4*CHl3[1, 1])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (889*MW2^2*MZ2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (685*MW2*MZ2^2*CHl3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^3*CHl3[1, 1])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (35*MH2*MT2*MW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (633*MW2^3*CHl3[1, 1])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (633*MH2*MW2^3*CHl3[1, 1])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (140*MT2*MW2^3*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1266*MW2^4*CHl3[1, 1])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (76*MH2*MT2*MW2^4*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1349*MW2^5*CHl3[1, 1])/(18*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (1349*MH2*MW2^5*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2698*MW2^6*CHl3[1, 1])/(9*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (16*MH2*MT2*MW2^3*CHl3[1, 1])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4361*MW2^4*CHl3[1, 1])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (4361*MH2*MW2^4*CHl3[1, 1])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHl3[1, 1])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8722*MW2^5*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7981*MW2^2*MZ2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7981*MH2*MW2^2*MZ2*CHl3[1, 1])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (7981*MW2^3*MZ2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2*MZ2^2*CHl3[1, 1])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (24011*MH2*MW2*MZ2^2*CHl3[1, 1])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2^2*MZ2^2*CHl3[1, 1])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (407*MZ2^3*CHl3[1, 1])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (407*MH2*MZ2^3*CHl3[1, 1])/(32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MW2*MZ2^3*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (83*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (467*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (274*MW2^3*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (434*MW2^2*MZ2*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (137*MW2*MZ2^2*SW2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (155*MZ2^3*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*SW2*CHl3[1, 1])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (23*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (44*MT2*MW2^2*SW2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1367*MW2^3*SW2*CHl3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2*MW2^3*SW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^4*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (32*MT2^2*MW2^2*SW2*CHl3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*SW2*CHl3[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*SW2*CHl3[1, 1])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (128*MT2^2*MW2^3*SW2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2^5*SW2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2*SW2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4411*MW2^2*MZ2*SW2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (785*MH2*MW2^2*MZ2*SW2*CHl3[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (3140*MW2^3*MZ2*SW2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*SW2*CHl3[1, 1])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MT2^2*MW2*MZ2*SW2*CHl3[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (940*MW2^3*MZ2*SW2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2*MZ2^2*SW2*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9883*MW2*MZ2^2*SW2*CHl3[1, 1])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (467*MH2*MW2*MZ2^2*SW2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2^2*MZ2^2*SW2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHl3[1, 1])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (14*MT2^2*MZ2^2*SW2*CHl3[1, 1])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (190*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (709*MZ2^3*SW2*CHl3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (743*MH2*MZ2^3*SW2*CHl3[1, 1])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (743*MW2*MZ2^3*SW2*CHl3[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2*CHl3[1, 1])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^3*SW2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*SW2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*MZ2*SW2*CHl3[1, 1])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHl3[1, 1])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^3*SW2*CHl3[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1589*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (403*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (806*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2363*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (799*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (799*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (665*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1991*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[1, 1])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (58*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MZ2^3*SW2^2*CHl3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^4*SW2^2*CHl3[1, 1])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (32*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2^2*MW2^2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (176*MW2^4*SW2^2*CHl3[1, 1])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2*MZ2*SW2^2*CHl3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHl3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1319*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (71*MH2*MW2^2*MZ2*SW2^2*CHl3[1, 1])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (484*MW2^3*MZ2*SW2^2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (3*MT2*MZ2^2*SW2^2*CHl3[1, 1])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1343*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (247*MH2*MW2*MZ2^2*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHl3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (988*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2^2*CHl3[1, 1])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MT2^2*MZ2^2*SW2^2*CHl3[1, 1])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (550*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (467*MZ2^3*SW2^2*CHl3[1, 1])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (467*MH2*MZ2^3*SW2^2*CHl3[1, 1])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2*MZ2^3*SW2^2*CHl3[1, 1])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*SW2^2*CHl3[1, 1])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (77*MW2*MZ2^3*SW2^2*CHl3[1, 1])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^4*SW2^2*CHl3[1, 1])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2^2*CHl3[1, 1])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MH2*MZ2^4*SW2^2*CHl3[1, 1])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MZ2^4*SW2^2*CHl3[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^4*SW2^2*CHl3[1, 1])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^2*MZ2^2*SW2^2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHl3[1, 1])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17*MZ2^4*SW2^2*CHl3[1, 1])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (967*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (494*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1976*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1393*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1393*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[1, 1])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^2*SW2^3*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (143*MZ2^3*SW2^3*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^4*SW2^3*CHl3[1, 1])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MT2*MZ2^2*SW2^3*CHl3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MW2*MZ2^2*SW2^3*CHl3[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MH2*MZ2^3*SW2^3*CHl3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHl3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*SW2^4*CHl3[1, 1])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (509*MW2^2*MZ2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MW2*MZ2^2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (185*MZ2^3*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (37*MZ2^4*CHl3[2, 2])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (116*MW2^3*CHl3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (152*MW2^4*CHl3[2, 2])/(72*MW2^2*MZ2 - 108*MW2*MZ2^2 + 45*MZ2^3) + 
   (MH2*MW2^2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (55*MT2*MW2^2*CHl3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2^2*CHl3[2, 2])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (21257*MW2^3*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4693*MH2*MW2^3*CHl3[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*CHl3[2, 2])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (23*MT2*MW2^3*CHl3[2, 2])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (18772*MW2^4*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MW2^4*CHl3[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MH2*MW2^3*CHl3[2, 2])/(36*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^4*CHl3[2, 2])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^4*CHl3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (64*MT2*MW2^4*CHl3[2, 2])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2^5*CHl3[2, 2])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^6*CHl3[2, 2])/(3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (8*MW2^6*CHl3[2, 2])/(3*(-MT2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^6*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (28*MT2*MW2^3*CHl3[2, 2])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1055*MW2^4*CHl3[2, 2])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1349*MH2*MW2^4*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2698*MW2^5*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (52*MW2^5*CHl3[2, 2])/(9*(4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2*CHl3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (119*MT2*MW2*MZ2*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHl3[2, 2])/
    (4*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7232*MW2^2*MZ2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (9233*MH2*MW2^2*MZ2*CHl3[2, 2])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (47*MT2*MW2^2*MZ2*CHl3[2, 2])/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9233*MW2^3*MZ2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (151*MW2^3*MZ2*CHl3[2, 2])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (379*MW2^3*MZ2*CHl3[2, 2])/
    (108*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (151*MW2^3*MZ2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MH2*MZ2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (455*MT2*MZ2^2*CHl3[2, 2])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MZ2^2*CHl3[2, 2])/
    (16*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1933*MW2*MZ2^2*CHl3[2, 2])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (12931*MH2*MW2*MZ2^2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[2, 2])/(144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MT2*MW2*MZ2^2*CHl3[2, 2])/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (12931*MW2^2*MZ2^2*CHl3[2, 2])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (49*MW2^2*MZ2^2*CHl3[2, 2])/
    (216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHl3[2, 2])/(144*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (127*MW2^2*MZ2^2*CHl3[2, 2])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13255*MZ2^3*CHl3[2, 2])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17279*MH2*MZ2^3*CHl3[2, 2])/(288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17279*MW2*MZ2^3*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2*MZ2^3*CHl3[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (407*MZ2^4*CHl3[2, 2])/(8*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[2, 2])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MH2*MZ2^4*CHl3[2, 2])/(32*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MZ2^4*CHl3[2, 2])/
    (18*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[2, 2])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MZ2^3*(-MW2 + MZ2)*CHl3[2, 2])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (97*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (65*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (239*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (251*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (251*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (467*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (209*MW2^3*CHl3[2, 2])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (76*MW2^5*CHl3[2, 2])/(9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (239*MW2^4*CHl3[2, 2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (889*MW2^2*MZ2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (685*MW2*MZ2^2*CHl3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (37*MZ2^3*CHl3[2, 2])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (35*MH2*MT2*MW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (633*MW2^3*CHl3[2, 2])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (633*MH2*MW2^3*CHl3[2, 2])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (140*MT2*MW2^3*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1266*MW2^4*CHl3[2, 2])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (76*MH2*MT2*MW2^4*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (1349*MW2^5*CHl3[2, 2])/(18*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (1349*MH2*MW2^5*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2698*MW2^6*CHl3[2, 2])/(9*(MH2 - 4*MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (16*MH2*MT2*MW2^3*CHl3[2, 2])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (4361*MW2^4*CHl3[2, 2])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (4361*MH2*MW2^4*CHl3[2, 2])/(18*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHl3[2, 2])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (8722*MW2^5*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (7981*MW2^2*MZ2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (7981*MH2*MW2^2*MZ2*CHl3[2, 2])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (7981*MW2^3*MZ2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2*MZ2^2*CHl3[2, 2])/(288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (24011*MH2*MW2*MZ2^2*CHl3[2, 2])/(288*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (24011*MW2^2*MZ2^2*CHl3[2, 2])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (407*MZ2^3*CHl3[2, 2])/(32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (407*MH2*MZ2^3*CHl3[2, 2])/(32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (407*MW2*MZ2^3*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (71*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (83*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (83*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (467*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (288*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (467*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (72*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (32*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (274*MW2^3*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (434*MW2^2*MZ2*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (137*MW2*MZ2^2*SW2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (155*MZ2^3*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*SW2*CHl3[2, 2])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (23*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (44*MT2*MW2^2*SW2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (1367*MW2^3*SW2*CHl3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (71*MH2*MW2^3*SW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^4*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (32*MT2^2*MW2^2*SW2*CHl3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*SW2*CHl3[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*SW2*CHl3[2, 2])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (128*MT2^2*MW2^3*SW2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2^5*SW2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MW2*MZ2*SW2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4411*MW2^2*MZ2*SW2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (785*MH2*MW2^2*MZ2*SW2*CHl3[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (3140*MW2^3*MZ2*SW2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*SW2*CHl3[2, 2])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MT2^2*MW2*MZ2*SW2*CHl3[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (940*MW2^3*MZ2*SW2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2*MZ2^2*SW2*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (9883*MW2*MZ2^2*SW2*CHl3[2, 2])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (467*MH2*MW2*MZ2^2*SW2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2^2*MZ2^2*SW2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHl3[2, 2])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (14*MT2^2*MZ2^2*SW2*CHl3[2, 2])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (190*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (709*MZ2^3*SW2*CHl3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (743*MH2*MZ2^3*SW2*CHl3[2, 2])/(216*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (743*MW2*MZ2^3*SW2*CHl3[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2*CHl3[2, 2])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (65*MW2*MZ2^3*SW2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*SW2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*MZ2*SW2*CHl3[2, 2])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHl3[2, 2])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2*MZ2^3*SW2*CHl3[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MZ2^4*SW2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1589*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (403*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (806*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2363*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (799*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (799*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (665*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1991*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[2, 2])/
    (8*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (58*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (32*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MZ2^3*SW2^2*CHl3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^4*SW2^2*CHl3[2, 2])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (32*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2^2*MW2^2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (176*MW2^4*SW2^2*CHl3[2, 2])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2*MZ2*SW2^2*CHl3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHl3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1319*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (71*MH2*MW2^2*MZ2*SW2^2*CHl3[2, 2])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (142*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (484*MW2^3*MZ2*SW2^2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (3*MT2*MZ2^2*SW2^2*CHl3[2, 2])/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1343*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (247*MH2*MW2*MZ2^2*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHl3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (988*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2^2*CHl3[2, 2])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MT2^2*MZ2^2*SW2^2*CHl3[2, 2])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (550*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (467*MZ2^3*SW2^2*CHl3[2, 2])/
    (24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (467*MH2*MZ2^3*SW2^2*CHl3[2, 2])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (467*MW2*MZ2^3*SW2^2*CHl3[2, 2])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*SW2^2*CHl3[2, 2])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (77*MW2*MZ2^3*SW2^2*CHl3[2, 2])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MZ2^4*SW2^2*CHl3[2, 2])/(2*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MZ2^4*SW2^2*CHl3[2, 2])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MH2*MZ2^4*SW2^2*CHl3[2, 2])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MZ2^4*SW2^2*CHl3[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^4*SW2^2*CHl3[2, 2])/(18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^2*MZ2^2*SW2^2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHl3[2, 2])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17*MZ2^4*SW2^2*CHl3[2, 2])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (119*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (284*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (967*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (494*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1976*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (467*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1393*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1393*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[2, 2])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (88*MW2*MZ2^2*SW2^3*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (143*MZ2^3*SW2^3*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^4*SW2^3*CHl3[2, 2])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MT2*MZ2^2*SW2^3*CHl3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (58*MW2*MZ2^2*SW2^3*CHl3[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MH2*MZ2^3*SW2^3*CHl3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHl3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MZ2^3*SW2^4*CHl3[2, 2])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + (34*MW2^3*CHl3[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (38*MH2*MW2^3*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MT2*MW2^3*CHl3[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (152*MW2^4*CHl3[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (10*MW2^4*CHl3[3, 3])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^2*MZ2*CHl3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^2*MZ2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MW2^2*MZ2*CHl3[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^3*MZ2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHl3[3, 3])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MW2*MZ2^2*CHl3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MW2*MZ2^2*CHl3[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHl3[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHl3[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHl3[3, 3])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*CHl3[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (68*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (112*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (49*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (142*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (47*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1921*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (289*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (37*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^3*CHl3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (32*MW2^4*CHl3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (38*MH2*MW2^4*CHl3[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (152*MW2^5*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (35*MH2*MW2^2*MZ2*CHl3[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (70*MW2^3*MZ2*CHl3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MW2*MZ2^2*CHl3[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (74*MW2^2*MZ2^2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - (100*MW2^2*MZ2*SW2*CHl3[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2^2*MZ2*SW2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^3*MZ2*SW2*CHl3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (100*MW2*MZ2^2*SW2*CHl3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MH2*MW2*MZ2^2*SW2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^2*MZ2^2*SW2*CHl3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^2*CHl3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2^2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^2*MZ2^2*SW2^2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MH2*MZ2^3*SW2^2*CHl3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^3*SW2^2*CHl3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12463*MW2^3*CHl3[Leff, Leff])/(162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2798*MW2^4*CHl3[Leff, Leff])/(81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5005*MW2^2*MZ2*CHl3[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2669*MW2*MZ2^2*CHl3[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (13747*MZ2^3*CHl3[Leff, Leff])/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^4*CHl3[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (37*MZ2^5*CHl3[Leff, Leff])/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (25*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (53*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (43*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MH2*MW2^2*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (127*MT2*MW2^2*CHl3[Leff, Leff])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (19*MH2^2*MW2^2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MH2*MT2*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2^2*MW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2^2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2^2*MW2^2*CHl3[Leff, Leff])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68717*MW2^3*CHl3[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40727*MH2*MW2^3*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (275*MT2*MW2^3*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1159*MH2^2*MW2^3*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (290*MH2*MW2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MT2^2*MW2^3*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^3*CHl3[Leff, Leff])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (67*MT2*MW2^3*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (41069*MW2^4*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (761*MH2*MW2^4*CHl3[Leff, Leff])/(6*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (28*MW2^4*CHl3[Leff, Leff])/
    ((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MH2*MT2*MW2^4*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (35*MW2^4*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (562*MW2^5*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (71*MH2*MW2^5*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^6*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^4*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (55*MT2*MW2^5*CHl3[Leff, Leff])/
    (18*(MT2 - MW2)^2*(-MH2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MH2^2*MW2^2*CHl3[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (158*MT2^2*MW2^2*CHl3[Leff, Leff])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (352*MW2^4*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (178*MW2^4*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (196*MT2*MW2^4*CHl3[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^4*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (110*MW2^5*CHl3[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MH2^2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (76*MH2*MW2^5*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2^2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MT2*MW2^5*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MH2*MW2^6*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MW2^6*CHl3[Leff, Leff])/(3*(MH2 - MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2*MW2^6*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^6*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2^7*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MH2*MW2^7*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^8*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^2*MW2^6*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2^7*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1408*MT2^2*MW2^4*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (176*MW2^6*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (508*MT2*MW2^3*CHl3[Leff, Leff])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (17543*MW2^4*CHl3[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5263*MH2*MW2^4*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^4*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MH2^2*MW2^4*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (59*MH2*MW2^4*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MT2^2*MW2^4*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (274*MT2*MW2^4*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5263*MW2^5*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (72*MH2*MW2^5*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (59*MW2^5*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MH2*MT2*MW2^5*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (70*MW2^5*CHl3[Leff, Leff])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (36*MW2^6*CHl3[Leff, Leff])/((MH2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MH2*MW2^6*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2^7*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2^2*MW2^5*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^6*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (1888*MT2^2*MW2^3*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (436*MW2^5*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MH2*MW2*MZ2*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (79*MT2*MW2*MZ2*CHl3[Leff, Leff])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(24*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (103*MH2*MT2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (17*MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MW2*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2*MZ2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (155155*MW2^2*MZ2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (17717*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (103*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MH2^2*MW2^2*MZ2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1313*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MW2^2*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (605*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35740*MW2^3*MZ2*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1505*MH2*MW2^3*MZ2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2711*MW2^3*MZ2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2^3*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (151*MW2^3*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (731*MW2^4*MZ2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^4*MZ2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MW2^5*MZ2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(MT2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MW2^3*MZ2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^4*MZ2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHl3[Leff, Leff])/(18*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MH2*MW2^2*MZ2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (214*MT2^2*MW2*MZ2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*MZ2*CHl3[Leff, Leff])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (182*MW2^3*MZ2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (29*MH2*MZ2^2*CHl3[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (671*MT2*MZ2^2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2^2*MZ2^2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MH2*MT2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2*MZ2^2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (47*MT2^2*MZ2^2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (421*MW2*MZ2^2*CHl3[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (15071*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MT2*MW2*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MH2^2*MW2*MZ2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (445*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2^2*MW2*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (325*MT2*MW2*MZ2^2*CHl3[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (30475*MW2^2*MZ2^2*CHl3[Leff, Leff])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (257*MH2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (427*MW2^2*MZ2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MT2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(3*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2^2*MZ2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (29*MW2^3*MZ2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MW2^3*MZ2^2*CHl3[Leff, Leff])/(48*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2^4*MZ2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MW2^2*MZ2^2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2*MW2^3*MZ2^2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^2*MZ2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2^2*MZ2^2*CHl3[Leff, Leff])/(54*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*CHl3[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (64*MW2^2*MZ2^2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47539*MZ2^3*CHl3[Leff, Leff])/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3517*MH2*MZ2^3*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MZ2^3*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (703*MH2*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2^2*MZ2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MT2*MZ2^3*CHl3[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3517*MW2*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2*MW2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MW2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MH2*MT2*MW2*MZ2^3*CHl3[Leff, Leff])/(72*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (43*MW2*MZ2^3*CHl3[Leff, Leff])/
    (48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MW2^2*MZ2^3*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*MZ2^3*CHl3[Leff, Leff])/(9*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2^3*CHl3[Leff, Leff])/(144*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2^3*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MT2*MW2^2*MZ2^3*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*(-MH2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2*MZ2^3*CHl3[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MW2*MZ2^3*CHl3[Leff, Leff])/(12*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (407*MZ2^4*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1221*MZ2^4*CHl3[Leff, Leff])/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (407*MH2*MZ2^4*CHl3[Leff, Leff])/(64*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MZ2^4*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (472*MW2^3*MZ2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (89*MW2^2*MZ2^2*CHl3[Leff, Leff])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (67*MW2*MZ2^3*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (85*MZ2^4*CHl3[Leff, Leff])/(108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MZ2^4*CHl3[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2*(-MW2 + MZ2)*CHl3[Leff, Leff])/(36*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^3*(-MW2 + MZ2)*CHl3[Leff, Leff])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (227*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (206*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (82*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MT2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (142*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (106*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (97*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1655*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MH2^2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (96*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2923*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (175*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (9*MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (709*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (19*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5077*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (576*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (8*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (65*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (80*MT2^2*(-MW2 + MZ2)^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (2657*MW2^3*CHl3[Leff, Leff])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + (190*MW2^5*CHl3[Leff, Leff])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (373*MW2^4*CHl3[Leff, Leff])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (3191*MW2^2*MZ2*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) + 
   (183*MW2*MZ2^2*CHl3[Leff, Leff])/(16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) + (65*MZ2^3*CHl3[Leff, Leff])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     SW2) - (37*MZ2^4*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*SW2) - 
   (5*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (41*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (47*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (830*MT2*MW2^2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (31253*MW2^3*CHl3[Leff, Leff])/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (950*MT2*MW2^5*CHl3[Leff, Leff])/(27*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^6*CHl3[Leff, Leff])/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2066*MT2*MW2^4*CHl3[Leff, Leff])/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (9593*MW2^5*CHl3[Leff, Leff])/
    (36*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (1211*MT2*MW2^3*CHl3[Leff, Leff])/(18*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (15437*MW2^4*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (259*MT2*MW2*MZ2*CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (6863*MW2^2*MZ2*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (68777*MW2*MZ2^2*CHl3[Leff, Leff])/(432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (407*MZ2^3*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (419*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (25*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (7*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1985*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (1313*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff])/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1160*MW2^3*SW2*CHl3[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (1786*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (23*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4169*MZ2^3*SW2*CHl3[Leff, Leff])/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2633*MZ2^4*SW2*CHl3[Leff, Leff])/(1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (28*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (59*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (91*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (101*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (128*MT2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (38*MH2*MT2*MW2^2*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^3*MW2^2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (6317*MW2^3*SW2*CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (5263*MH2*MW2^3*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (152*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (274*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5263*MW2^4*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (101*MT2*MW2^4*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (70*MW2^4*SW2*CHl3[Leff, Leff])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (134*MW2^5*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (944*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2^2*MW2^2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2^3*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (340*MW2^4*SW2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (28*MT2*MW2^3*SW2*CHl3[Leff, Leff])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (128*MT2^3*MW2^3*SW2*CHl3[Leff, Leff])/
    (27*(MT2 - MW2)^2*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (52*MW2^4*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (436*MT2^2*MW2^4*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (136*MT2*MW2^4*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (488*MT2*MW2^5*SW2*CHl3[Leff, Leff])/(27*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^6*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)^2*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1408*MT2^2*MW2^3*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (104*MW2^5*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (191*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (133*MH2*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MH2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MT2^2*MW2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4016*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (6746*MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (133*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (247*MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(6*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MT2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (27230*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1501*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (97*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(18*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (67*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(12*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MW2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (445*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (83*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MH2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MH2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MT2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (13*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(54*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (24569*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2237*MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1307*MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (695*MT2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (623*MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (767*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (331*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1261*MT2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (163*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (211*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MT2^2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2^3*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^3*MT2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MT2^2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)^2*(-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^3*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MT2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (-MT2 + MW2)^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (107*MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/((4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (21563*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (57443*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (432*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (259*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1409*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (65*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (325*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(216*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (671*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(96*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (259*MH2*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(108*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (58109*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2855*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (71*MT2*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (95*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(144*(MT2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^3*SW2*CHl3[Leff, Leff])/(9*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MH2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (35*MT2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MZ2^3*SW2*CHl3[Leff, Leff])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10249*MZ2^4*SW2*CHl3[Leff, Leff])/(144*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MZ2^4*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (43*MZ2^4*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (54271*MZ2^4*SW2*CHl3[Leff, Leff])/
    (576*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10249*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(576*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (43*MT2*MZ2^4*SW2*CHl3[Leff, Leff])/(48*(MT2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MH2*MZ2^4*SW2*CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^4*SW2*CHl3[Leff, Leff])/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (43*MZ2^4*SW2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1221*MZ2^5*SW2*CHl3[Leff, Leff])/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (407*MH2*MZ2^5*SW2*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (407*MZ2^5*SW2*CHl3[Leff, Leff])/(16*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MZ2^5*SW2*CHl3[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^5*SW2*CHl3[Leff, Leff])/(48*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (352*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (236*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (67*MZ2^4*SW2*CHl3[Leff, Leff])/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (85*MZ2^5*SW2*CHl3[Leff, Leff])/(108*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (604*MW2^5*SW2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1936*MW2^6*SW2*CHl3[Leff, Leff])/(3*MZ2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5396*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (779*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (601*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (455*MW2*MZ2^4*SW2*CHl3[Leff, Leff])/(36*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (11*MZ2^5*SW2*CHl3[Leff, Leff])/
    (12*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MZ2^6*SW2*CHl3[Leff, Leff])/(144*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (172*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (173*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (64*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (68*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (128*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (31*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (247*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (121*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3709*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (45*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (373*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    ((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1037*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (175*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (288*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (96*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (709*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (191*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (277*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5077*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (576*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (64*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (48*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (108*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (76*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (176*MW2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (3*MZ2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (572*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (581*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (209*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (125*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (36*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHl3[Leff, Leff])/
    (144*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^5*MW2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (8*MT2^3*MW2^4*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^5*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2*MW2^6*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^7*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (4*MT2^4*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (8*MT2^3*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (6*MT2^2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (8*MT2*MW2^5*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (10*MW2^6*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^5*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (MT2^4*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^3*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (3*MT2^2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) + 
   (3*MT2*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (4*MW2^5*MZ2^2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (MT2^4*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) - (2*MT2^3*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/(2*(MT2 - MW2)*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2) + (2*MT2*MW2^3*MZ2^3*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi^2) - 
   (2*MT2^2*MW2^4*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (10*MT2*MW2^5*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (4*MW2^6*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (5*MT2^3*MW2^2*MZ2*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (4*MT2^2*MW2^3*MZ2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (16*MT2*MW2^4*MZ2*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (3*MW2^5*MZ2*SW2*CHl3[Leff, Leff])/((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MT2^3*MW2*MZ2^2*SW2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (2*MT2^2*MW2^2*MZ2^2*SW2*CHl3[Leff, Leff])/
    ((MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2) + (19*MT2*MW2^3*MZ2^2*SW2*CHl3[Leff, Leff])/
    (6*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (11*MW2^4*MZ2^2*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MT2^3*MZ2^3*SW2*CHl3[Leff, Leff])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^2*MW2*MZ2^3*SW2*CHl3[Leff, Leff])/(4*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2*MW2^2*MZ2^3*SW2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2*MW2*MZ2^4*SW2*CHl3[Leff, Leff])/(6*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) - (MW2^2*MZ2^4*SW2*CHl3[Leff, Leff])/
    (6*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (8*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (14*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + (23*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - (181*MZ2^4*SW2^2*CHl3[Leff, Leff])/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (41*MZ2^5*SW2^2*CHl3[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (41*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (22*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (484*MT2*MW2^2*SW2^2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (118*MW2^3*SW2^2*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (44*MH2^2*MW2^3*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^3*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (88*MH2*MW2^4*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^4*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^5*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2^4*SW2^2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (956*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (277*MH2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (12*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MH2^2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    ((MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (263*MH2*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (9*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MH2*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (263*MW2^3*MZ2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^4*MZ2*SW2^2*CHl3[Leff, Leff])/((MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (59*MT2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (73*MH2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(72*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^3*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (749*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (106*MH2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (143*MH2^2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (557*MH2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1322*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (847*MH2*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (545*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (308*MW2^3*MZ2^2*SW2^2*CHl3[Leff, Leff])/(9*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2^2*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3419*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (277*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (48*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (121*MH2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(18*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1733*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (392*MT2*MZ2^3*SW2^2*CHl3[Leff, Leff])/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (583*MH2*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1625*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(144*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (341*MW2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(36*(MH2 - MW2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (26*MW2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^4*SW2^2*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1001*MZ2^4*SW2^2*CHl3[Leff, Leff])/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^4*SW2^2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*SW2^2*CHl3[Leff, Leff])/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (44*MW2^2*MZ2^3*SW2^2*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MW2*MZ2^4*SW2^2*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MZ2^5*SW2^2*CHl3[Leff, Leff])/(18*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (58*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (574*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (5*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (554*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(6*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3487*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3727*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (10*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (71*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3739*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MH2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(2*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (919*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3631*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (216*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (2*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (137*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (48*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (181*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (24*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (3667*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (5*MH2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (487*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(144*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (3*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(4*(MH2 - MW2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (79*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (7583*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     CHl3[Leff, Leff])/(432*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (79*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (144*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (4*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHl3[Leff, Leff])/
    (18*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2^4*MW2*MZ2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (2*MT2^3*MW2^2*MZ2*SW2^2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) - 
   (MT2^4*MZ2^2*SW2^2*CHl3[Leff, Leff])/(3*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2) + (MT2^3*MW2*MZ2^2*SW2^2*CHl3[Leff, Leff])/
    (3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi^2) + 
   (2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (5*MZ2^3*SW2^3*CHl3[Leff, Leff])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (3*MZ2^4*SW2^3*CHl3[Leff, Leff])/(4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHl3[Leff, Leff])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (88*MW2^3*MZ2*SW2^3*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^2*SW2^3*CHl3[Leff, Leff])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MH2*MT2*MZ2^2*SW2^3*CHl3[Leff, Leff])/
    ((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (589*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (277*MH2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^3*CHl3[Leff, Leff])/((MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MW2^2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (880*MT2^2*MZ2^2*SW2^3*CHl3[Leff, Leff])/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (235*MZ2^3*SW2^3*CHl3[Leff, Leff])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (350*MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(2*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(8*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MH2*MT2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1418*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (79*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MH2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (154*MT2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2*MZ2^3*SW2^3*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (277*MZ2^4*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*SW2^3*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1411*MZ2^4*SW2^3*CHl3[Leff, Leff])/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (277*MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/
    (48*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(12*(MH2 - MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MH2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (77*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (99*MZ2^5*SW2^3*CHl3[Leff, Leff])/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (33*MH2*MZ2^5*SW2^3*CHl3[Leff, Leff])/
    (16*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (33*MZ2^5*SW2^3*CHl3[Leff, Leff])/(4*(MH2 - 4*MW2)*MW2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MZ2^5*SW2^3*CHl3[Leff, Leff])/(3*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl3[Leff, Leff])/(12*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MZ2^4*SW2^3*CHl3[Leff, Leff])/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (187*MZ2^5*SW2^3*CHl3[Leff, Leff])/(27*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (176*MW2^4*MZ2*SW2^3*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MW2^3*MZ2^2*SW2^3*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (88*MW2^2*MZ2^3*SW2^3*CHl3[Leff, Leff])/((-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (352*MW2*MZ2^4*SW2^3*CHl3[Leff, Leff])/(9*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^5*SW2^3*CHl3[Leff, Leff])/(3*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^6*SW2^3*CHl3[Leff, Leff])/(36*MW2*(-4*MW2 + MZ2)^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (625*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (554*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (985*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (700*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (36*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (12*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MH2*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2836*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (35*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (14*MT2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2) - (25*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (277*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1417*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHl3[Leff, Leff])/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (277*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (72*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (33*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (8*(MH2 - 4*MW2)*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (2*(MH2 - 4*MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (12*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (27*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^4*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^3*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    ((-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (9*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (3*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MZ2^6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHl3[Leff, Leff])/
    (36*MW2*(-4*MW2 + MZ2)^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (442*MZ2^3*SW2^4*CHl3[Leff, Leff])/(81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MZ2^4*SW2^4*CHl3[Leff, Leff])/(2*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) + (3*MZ2^5*SW2^4*CHl3[Leff, Leff])/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (2*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (71*MZ2^3*SW2^4*CHl3[Leff, Leff])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (53*MH2*MZ2^3*SW2^4*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MT2*MZ2^3*SW2^4*CHl3[Leff, Leff])/(MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (53*MW2*MZ2^3*SW2^4*CHl3[Leff, Leff])/
    (12*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (53*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (53*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^4*CHl3[Leff, Leff])/
    (18*(MH2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (280*MZ2^4*SW2^5*CHl3[Leff, Leff])/(81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)) - (8*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^5*
     CHl3[Leff, Leff])/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (38*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (95*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (17*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (185*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (37*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (5*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (941*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5803*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (223*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (28*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (847*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (301*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (50651*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (5184*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (895*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (472*MT2^2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (352*MT2^2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (11*MH2^2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (79*MT2^2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (107*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MT2*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (110*MZ2^2*(-MW2 + MZ2)*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (109*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (89*MW2^3*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (91*MW2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (16*MW2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 
        5*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (154*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (487*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (82*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (127*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (115*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (74243*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2592*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (5*MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (89*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (1195*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (64*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (MH2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (103*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    ((4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(MH2 - 4*MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(4*MT2 - MZ2)*(-MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (80*MT2^2*(-MW2 + MZ2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (41*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (34*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (19*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) - (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*
     Pi^2) + (415*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (27893*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (475*MT2*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (38*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (1033*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (7769*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (1211*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (12845*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (259*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (19405*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (68777*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) + 
   (407*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2^2) - 
   (8*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (323*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (25*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (7*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (1697*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (1313*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) - 
   (11*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (32*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2^2) + 
   (1363*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (162*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (272*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (859*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (2575*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (989*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1296*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (8*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) - 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) - 
   (5*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*SW2) + 
   (MH2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (103*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2^2*MW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (47027*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (67*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (35*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (217*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (16*MT2^2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (20*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (34*MT2*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(MT2 - MW2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (44*MW2^5*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (517*MT2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (16*MT2^2*MW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4097*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (137*MT2*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (35*MW2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (629*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MT2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (9869*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (605*MT2*MW2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (151*MW2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (54359*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (576*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (325*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MH2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (169*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (576*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (47*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (95*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (35*MT2^2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (43*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (743*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (43*MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (192*(MT2 - MW2)*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MH2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MT2*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (407*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (88*MW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (118*MW2^2*MZ2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (89*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (67*MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (85*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (11*MW2*MZ2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MZ2^4*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (85*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (263*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (4*MW2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (8*MW2^5*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (71*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (53*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MH2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (113*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (427*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (1099*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (288*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (1615*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (864*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (32*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (16*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (65*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (216*MW2*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (12*MW2*(-MH2 + 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2*SW2) + 
   (2*MW2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (14*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (8*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (MT2*MW2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (352*MT2^2*MW2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (44*MW2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (739*MW2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (440*MT2^2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (121*MW2^2*MZ2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (1883*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (8*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MH2^2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (77*MT2^2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (88*MW2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (275*MW2*MZ2^2*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (39*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MH2*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MT2*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (77*MZ2^3*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (33*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (187*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (108*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (64*MT2^2*MW2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (8*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (25*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (211*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (22*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (12395*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (5*MH2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (31*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MH2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (7*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (25*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (313*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (24*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (20*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (2*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (7*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (11*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (17*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (54*MW2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (36*MW2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (2*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (6*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (4*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (8*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) + 
   (10*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (MT2*MZ2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1991*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (432*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^2*SW2^2*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (3*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (1475*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (324*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3*Pi^2) + 
   (70*MZ2^3*SW2^3*((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*
         CHl1[Leff, Leff] + 4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (81*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     ((-8*MW2^3 + 24*MW2^2*MZ2 - 20*MW2*MZ2^2 + 5*MZ2^3)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl1[Leff, Leff] + 
        4*MW2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) - 
        2*MW2*MZ2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3]) + 
        (4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*CHl3[Leff, Leff])))/
    (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^3) - 
   (56*MW2^3*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (20*MW2^2*MZ2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MW2*MZ2^2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MZ2^3*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (28*MT2*MW2^2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1193*MW2^3*CHq1[1, 1])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^3*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHq1[1, 1])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*CHq1[1, 1])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^4*CHq1[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (32*MT2*MW2^3*CHq1[1, 1])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^4*CHq1[1, 1])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^3*CHq1[1, 1])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*CHq1[1, 1])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (23*MT2*MW2*MZ2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (740*MW2^2*MZ2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^2*MZ2*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHq1[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*CHq1[1, 1])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (29*MT2^2*MW2*MZ2*CHq1[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MW2^3*MZ2*CHq1[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MT2*MZ2^2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (247*MW2*MZ2^2*CHq1[1, 1])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MW2*MZ2^2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[1, 1])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHq1[1, 1])/
    (54*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*CHq1[1, 1])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHq1[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2^2*MZ2^2*CHq1[1, 1])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MW2*MZ2^2*CHq1[1, 1])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHq1[1, 1])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (95*MZ2^3*CHq1[1, 1])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHq1[1, 1])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHq1[1, 1])/(18*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHq1[1, 1])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHq1[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*CHq1[1, 1])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHq1[1, 1])/
    (12*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^3*MZ2*CHq1[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*CHq1[1, 1])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2*MZ2^3*CHq1[1, 1])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MZ2^4*CHq1[1, 1])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[1, 1])/
    (12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MW2*MZ2^2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHq1[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (76*MW2^3*SW2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (196*MW2^2*MZ2*SW2*CHq1[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (38*MH2*MW2^2*MZ2*SW2*CHq1[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2*MZ2^2*SW2*CHq1[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MZ2^3*SW2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq1[1, 1])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2^2*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq1[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^3*CHq1[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq1[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq1[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (56*MW2^3*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (20*MW2^2*MZ2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MW2*MZ2^2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MZ2^3*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (28*MT2*MW2^2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (1193*MW2^3*CHq1[2, 2])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^3*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (2*MW2^4*CHq1[2, 2])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*CHq1[2, 2])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^4*CHq1[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (32*MT2*MW2^3*CHq1[2, 2])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (32*MW2^4*CHq1[2, 2])/
    (27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (64*MT2^2*MW2^3*CHq1[2, 2])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^5*CHq1[2, 2])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (23*MT2*MW2*MZ2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (740*MW2^2*MZ2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (2*MT2*MW2^2*MZ2*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MW2^3*MZ2*CHq1[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2^2*MW2*MZ2*CHq1[2, 2])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (29*MT2^2*MW2*MZ2*CHq1[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (47*MW2^3*MZ2*CHq1[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MT2*MZ2^2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (247*MW2*MZ2^2*CHq1[2, 2])/
    (216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MW2*MZ2^2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[2, 2])/
    (54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHq1[2, 2])/
    (54*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MZ2^2*CHq1[2, 2])/(12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2*MW2*MZ2^2*CHq1[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (7*MT2^2*MZ2^2*CHq1[2, 2])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (3*MT2*MW2*MZ2^2*CHq1[2, 2])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHq1[2, 2])/(2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (95*MZ2^3*CHq1[2, 2])/
    (72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MZ2^3*CHq1[2, 2])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHq1[2, 2])/(18*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MZ2^3*CHq1[2, 2])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MW2*MZ2^3*CHq1[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (3*MT2*MZ2^3*CHq1[2, 2])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHq1[2, 2])/
    (12*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^3*MZ2*CHq1[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*CHq1[2, 2])/
    ((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (19*MW2*MZ2^3*CHq1[2, 2])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MZ2^4*CHq1[2, 2])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[2, 2])/
    (12*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (11*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (5*MW2*MZ2^2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHq1[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (76*MW2^3*SW2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MT2*MW2*MZ2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (196*MW2^2*MZ2*SW2*CHq1[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (38*MH2*MW2^2*MZ2*SW2*CHq1[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (13*MW2*MZ2^2*SW2*CHq1[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MZ2^3*SW2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq1[2, 2])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2^2*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq1[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^3*CHq1[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq1[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq1[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MW2^2*MZ2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MW2*MZ2^2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (119*MT2*MW2^2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MT2*MW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MT2^2*MW2^2*CHq1[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (577*MW2^3*CHq1[3, 3])/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (152*MT2*MW2^3*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (328*MT2*MW2^3*CHq1[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MW2^4*CHq1[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (226*MW2^4*CHq1[3, 3])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (70*MT2^2*MW2^2*CHq1[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MW2^4*CHq1[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (76*MT2*MW2^4*CHq1[3, 3])/
    (9*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (68*MT2*MW2^3*CHq1[3, 3])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2^2*MW2^3*CHq1[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (190*MW2^4*CHq1[3, 3])/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (304*MT2*MW2^4*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68*MT2*MW2^4*CHq1[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^5*CHq1[3, 3])/((MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (112*MT2^2*MW2^3*CHq1[3, 3])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^5*CHq1[3, 3])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (32*MT2*MW2*MZ2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MT2^2*MW2*MZ2*CHq1[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (682*MW2^2*MZ2*CHq1[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (95*MH2*MW2^2*MZ2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (404*MT2*MW2^2*MZ2*CHq1[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (380*MW2^3*MZ2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (607*MW2^3*MZ2*CHq1[3, 3])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MW2*MZ2*CHq1[3, 3])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (25*MT2^2*MW2*MZ2*CHq1[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (11*MT2*MW2^2*MZ2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (14*MW2^3*MZ2*CHq1[3, 3])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MZ2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (37*MH2*MT2*MZ2^2*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4007*MW2*MZ2^2*CHq1[3, 3])/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (74*MT2*MW2*MZ2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (157*MT2*MW2*MZ2^2*CHq1[3, 3])/(54*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2^2*MZ2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (233*MW2^2*MZ2^2*CHq1[3, 3])/(108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*CHq1[3, 3])/(24*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2*MZ2^2*CHq1[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (31*MT2^2*MZ2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHq1[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq1[3, 3])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (313*MZ2^3*CHq1[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (185*MH2*MZ2^3*CHq1[3, 3])/(108*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (91*MT2*MZ2^3*CHq1[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (185*MW2*MZ2^3*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (91*MW2*MZ2^3*CHq1[3, 3])/
    (36*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*CHq1[3, 3])/(6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq1[3, 3])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MZ2^3*CHq1[3, 3])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (2*MW2*MZ2^3*CHq1[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*CHq1[3, 3])/(2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (28*MW2^3*MZ2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq1[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MW2*MZ2^3*CHq1[3, 3])/(6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (11*MZ2^4*CHq1[3, 3])/(18*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq1[3, 3])/
    (24*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (22*MT2^2*MZ2*(-MW2 + MZ2)*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (11*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (92*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (23*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (86*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (55*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (37*MW2^3*CHq1[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^3*CHq1[3, 3])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (4*MT2*MW2^3*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (4*MW2^4*CHq1[3, 3])/((MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (38*MT2*MW2^5*CHq1[3, 3])/(3*MZ2^3*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (34*MT2*MW2^4*CHq1[3, 3])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MT2*MW2^4*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MW2^5*CHq1[3, 3])/(3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (304*MT2*MW2^5*CHq1[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MT2*MW2^3*CHq1[3, 3])/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) + (10*MH2*MT2*MW2^3*CHq1[3, 3])/(3*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (17*MW2^4*CHq1[3, 3])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MH2*MW2^4*CHq1[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (40*MT2*MW2^4*CHq1[3, 3])/
    (3*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (304*MW2^5*CHq1[3, 3])/(27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (37*MH2*MT2*MW2*MZ2*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (16*MH2*MW2^2*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MT2*MW2^2*MZ2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (64*MW2^3*MZ2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (185*MH2*MW2*MZ2^2*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (185*MW2^2*MZ2^2*CHq1[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHq1[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (5*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (108*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (5*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHq1[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (34*MT2*MW2^2*SW2*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2^2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (46*MW2^3*SW2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^3*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MT2^2*MW2^2*SW2*CHq1[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2*MW2^3*SW2*CHq1[3, 3])/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (341*MT2*MW2*MZ2*SW2*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MW2*MZ2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (71*MW2^2*MZ2*SW2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2^2*MZ2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*MZ2*SW2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MT2^2*MW2*MZ2*SW2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MT2*MZ2^2*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (161*MW2*MZ2^2*SW2*CHq1[3, 3])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (5*MH2*MW2*MZ2^2*SW2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (20*MW2^2*MZ2^2*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2*MW2*MZ2^2*SW2*CHq1[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MZ2^3*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MZ2^3*SW2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^2*MZ2^2*SW2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MW2*MZ2^3*SW2*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*SW2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (29*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*SW2^2*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MW2^2*MZ2*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MT2*MZ2^2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2*MZ2^2*SW2^2*CHq1[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (220*MT2^2*MZ2^2*SW2^2*CHq1[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (5*MH2*MZ2^3*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (20*MW2*MZ2^3*SW2^2*CHq1[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MT2*MZ2^3*SW2^2*CHq1[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHq1[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (10*MZ2^4*SW2^2*CHq1[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (20*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq1[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2*MZ2*SW2^3*CHq1[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^2*SW2^3*CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*
     CHq1[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq1[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (4*MW2^2*MZ2*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (2*MW2*MZ2^2*CHq3[1, 1])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (52*MT2*MW2^2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MW2^3*CHq3[1, 1])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MW2^3*CHq3[1, 1])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (10*MW2^4*CHq3[1, 1])/(9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2^2*MW2^2*CHq3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MW2^4*CHq3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MT2*MW2^3*CHq3[1, 1])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MW2^4*CHq3[1, 1])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHq3[1, 1])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (24*MW2^5*CHq3[1, 1])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MT2*MW2*MZ2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MW2^2*MZ2*CHq3[1, 1])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHq3[1, 1])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHq3[1, 1])/(4*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MW2*MZ2*CHq3[1, 1])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2*CHq3[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (3655*MW2*MZ2^2*CHq3[1, 1])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHq3[1, 1])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq3[1, 1])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHq3[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (9*MT2*MW2*MZ2^2*CHq3[1, 1])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7*MW2^2*MZ2^2*CHq3[1, 1])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^3*CHq3[1, 1])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2*MZ2^3*CHq3[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[1, 1])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*CHq3[1, 1])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MW2^2*MZ2^2*CHq3[1, 1])/(3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MW2*MZ2^3*CHq3[1, 1])/
    (6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHq3[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (5*MW2*MZ2^2*SW2*CHq3[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (3*MZ2^3*SW2*CHq3[1, 1])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MT2*MW2*MZ2*SW2*CHq3[1, 1])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (208*MW2^2*MZ2*SW2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^2*MZ2*SW2*CHq3[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (100*MW2*MZ2^2*SW2*CHq3[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq3[1, 1])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[1, 1])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq3[1, 1])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq3[1, 1])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (4*MW2^2*MZ2*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) + 
   (2*MW2*MZ2^2*CHq3[2, 2])/(24*MW2^2 - 36*MW2*MZ2 + 15*MZ2^2) - 
   (52*MT2*MW2^2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MW2^3*CHq3[2, 2])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MW2^3*CHq3[2, 2])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (152*MW2^4*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (10*MW2^4*CHq3[2, 2])/(9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2^2*MW2^2*CHq3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MW2^4*CHq3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MT2*MW2^3*CHq3[2, 2])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (20*MW2^4*CHq3[2, 2])/
    (3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (64*MT2^2*MW2^3*CHq3[2, 2])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (24*MW2^5*CHq3[2, 2])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MT2*MW2*MZ2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (748*MW2^2*MZ2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MH2*MW2^2*MZ2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MT2*MW2^2*MZ2*CHq3[2, 2])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (136*MW2^3*MZ2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHq3[2, 2])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2^2*MW2*MZ2*CHq3[2, 2])/(4*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MW2*MZ2*CHq3[2, 2])/
    (3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (25*MW2^3*MZ2*CHq3[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (3655*MW2*MZ2^2*CHq3[2, 2])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHq3[2, 2])/(18*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*CHq3[2, 2])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (74*MW2^2*MZ2^2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2^2*MZ2^2*CHq3[2, 2])/
    (18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MW2*MZ2^2*CHq3[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (9*MT2*MW2*MZ2^2*CHq3[2, 2])/(2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (7*MW2^2*MZ2^2*CHq3[2, 2])/
    (2*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (99*MZ2^3*CHq3[2, 2])/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2*MZ2^3*CHq3[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[2, 2])/(4*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^3*MZ2*CHq3[2, 2])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MW2^2*MZ2^2*CHq3[2, 2])/(3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (17*MW2*MZ2^3*CHq3[2, 2])/
    (6*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (10*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*SW2*CHq3[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (5*MW2*MZ2^2*SW2*CHq3[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) - 
   (3*MZ2^3*SW2*CHq3[2, 2])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MT2*MW2*MZ2*SW2*CHq3[2, 2])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (208*MW2^2*MZ2*SW2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^2*MZ2*SW2*CHq3[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (152*MW2^3*MZ2*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (100*MW2*MZ2^2*SW2*CHq3[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHq3[2, 2])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2*MZ2^3*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (14*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[2, 2])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MZ2^3*SW2^3*CHq3[2, 2])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (8*MW2*MZ2^3*SW2^3*CHq3[2, 2])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHq3[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*CHq3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (4*MW2^2*MZ2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (2*MW2*MZ2^2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*CHq3[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (62*MT2*MW2^2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (17*MT2^2*MW2^2*CHq3[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (33*MW2^3*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (304*MT2*MW2^3*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (127*MT2*MW2^3*CHq3[3, 3])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (152*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (119*MW2^4*CHq3[3, 3])/
    (9*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (34*MT2^2*MW2^2*CHq3[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (34*MW2^4*CHq3[3, 3])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (38*MT2*MW2^3*CHq3[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (32*MT2^2*MW2^3*CHq3[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MT2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (68*MT2*MW2^4*CHq3[3, 3])/
    (9*(MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^5*CHq3[3, 3])/((MT2 - MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (80*MT2^2*MW2^3*CHq3[3, 3])/(3*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^5*CHq3[3, 3])/
    ((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (70*MT2*MW2*MZ2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MW2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (13*MT2^2*MW2*MZ2*CHq3[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (517*MW2^2*MZ2*CHq3[3, 3])/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MH2*MW2^2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MT2*MW2^2*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (35*MT2*MW2^2*MZ2*CHq3[3, 3])/(3*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (76*MW2^3*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (139*MW2^3*MZ2*CHq3[3, 3])/(18*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MH2^2*MW2*MZ2*CHq3[3, 3])/
    (12*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT2^2*MW2*MZ2*CHq3[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (11*MT2*MW2^2*MZ2*CHq3[3, 3])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (14*MW2^3*MZ2*CHq3[3, 3])/
    (3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (215*MT2*MZ2^2*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MZ2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (31*MT2^2*MZ2^2*CHq3[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (1283*MW2*MZ2^2*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHq3[3, 3])/(18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2*MZ2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (59*MT2*MW2*MZ2^2*CHq3[3, 3])/(36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2^2*MZ2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/(2*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MH2^2*MZ2^2*CHq3[3, 3])/(24*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MH2*MW2*MZ2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MT2^2*MZ2^2*CHq3[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MT2*MW2*MZ2^2*CHq3[3, 3])/
    (2*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (313*MZ2^3*CHq3[3, 3])/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (37*MH2*MZ2^3*CHq3[3, 3])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (31*MT2*MZ2^3*CHq3[3, 3])/
    (12*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MW2*MZ2^3*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (31*MW2*MZ2^3*CHq3[3, 3])/
    (12*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MH2*MZ2^3*CHq3[3, 3])/(6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MW2*MZ2^3*CHq3[3, 3])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (2*MT2*MZ2^3*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MW2*MZ2^3*CHq3[3, 3])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (MZ2^4*CHq3[3, 3])/(2*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (20*MW2^3*MZ2*CHq3[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (3*MW2^2*MZ2^2*CHq3[3, 3])/((-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHq3[3, 3])/(2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MZ2^4*CHq3[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHq3[3, 3])/(24*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (7*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (92*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (86*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (55*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (35*MT2*MW2^2*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (35*MH2*MT2*MW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (17*MW2^3*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (5*MH2*MW2^3*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (140*MT2*MW2^3*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (20*MW2^4*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) - (38*MT2*MW2^4*CHq3[3, 3])/
    (3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (76*MH2*MT2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (304*MT2*MW2^5*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (24*MT2*MW2^3*CHq3[3, 3])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*
     SW2) - (16*MH2*MT2*MW2^3*CHq3[3, 3])/((MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (19*MW2^4*CHq3[3, 3])/(3*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (38*MH2*MW2^4*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (64*MT2*MW2^4*CHq3[3, 3])/
    ((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (152*MW2^5*CHq3[3, 3])/(9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (37*MT2*MW2*MZ2*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MT2*MW2*MZ2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^2*MZ2*CHq3[3, 3])/(12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MW2^2*MZ2*CHq3[3, 3])/(6*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (148*MT2*MW2^2*MZ2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (2*MW2^3*MZ2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2*SW2) + (37*MH2*MW2*MZ2^2*CHq3[3, 3])/(36*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MW2^2*MZ2^2*CHq3[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*
     CHq3[3, 3])/(6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (12*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (36*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (5*MW2*MZ2^2*SW2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (MZ2^3*SW2*CHq3[3, 3])/(2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (2*MT2*MW2^2*SW2*CHq3[3, 3])/((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2^2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MT2*MW2^3*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2^2*MW2^2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (71*MT2*MW2*MZ2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (25*MW2^2*MZ2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MT2^2*MW2*MZ2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (65*MT2*MZ2^2*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (10*MW2*MZ2^2*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MH2*MW2*MZ2^2*SW2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^2*MZ2^2*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (22*MT2^2*MZ2^2*SW2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*SW2*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (10*MZ2^3*SW2*CHq3[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MW2^2*MZ2^2*SW2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MW2*MZ2^3*SW2*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MZ2^4*SW2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MT2*MW2*MZ2*SW2^2*CHq3[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (4*MH2*MT2*MW2*MZ2*SW2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (160*MT2^2*MW2*MZ2*SW2^2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MT2*MZ2^2*SW2^2*CHq3[3, 3])/
    (2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MH2*MT2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (MW2*MZ2^2*SW2^2*CHq3[3, 3])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^2*MZ2^2*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (220*MT2^2*MZ2^2*SW2^2*CHq3[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2*MZ2^3*SW2^2*CHq3[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2*MZ2^3*SW2^2*CHq3[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MZ2^3*SW2^2*CHq3[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MW2*MZ2^3*SW2^2*CHq3[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (10*MZ2^4*SW2^2*CHq3[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (6*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHq3[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     ((2*MW2 - MZ2)*(MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 
          128*MW2^2*MZ2^2 - 320*MW2*MZ2^3 + 83*MZ2^4) + 
        MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
          34*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 
          112*MW2^3*MZ2^2 + 134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
          130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHe[Leff, Leff] + 
      2*MZ2*SW2*((MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 
            128*MW2^2*MZ2^2 - 320*MW2*MZ2^3 + 83*MZ2^4) + 
          MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 
            34*MW2*MZ2^4 + 5*MZ2^5) + MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 
            112*MW2^3*MZ2^2 + 134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
            130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHl1[Leff, Leff] + 
        (MT2*MW2^2*MZ2*(-368*MW2^4 + 456*MW2^3*MZ2 + 128*MW2^2*MZ2^2 - 
            320*MW2*MZ2^3 + 83*MZ2^4) + MT2^3*(64*MW2^5 - 80*MW2^4*MZ2 - 
            32*MW2^3*MZ2^2 + 80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          MT2^2*MZ2*(128*MW2^5 - 112*MW2^4*MZ2 - 112*MW2^3*MZ2^2 + 
            134*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          4*MW2^3*(-16*MW2^5 + 80*MW2^4*MZ2 + 14*MW2^3*MZ2^2 - 
            130*MW2^2*MZ2^3 + 41*MW2*MZ2^4 + 20*MZ2^5))*CHl3[Leff, Leff] - 
        MW2*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
          4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
         (4*MW2*MZ2^2*(CHe[3, 3] - 9*CHq1[3, 3] - 10*CHq3[3, 3]) + 
          32*MW2^3*CHq3[3, 3] - 8*MW2^2*MZ2*(CHe[3, 3] + CHl1[3, 3] + 
            CHl3[3, 3] - 3*CHq1[3, 3] + CHq3[3, 3]) + 
          MZ2^3*(4*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 
            25*CHq3[3, 3])))))/(8*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^
      2*Pi^2*SW2) + (56*MT2*MW2^2*CHu[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (275*MW2^3*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2^3*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MW2^4*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^4*CHu[1, 1])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^4*CHu[1, 1])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*CHu[1, 1])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*CHu[1, 1])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^5*CHu[1, 1])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (46*MT2*MW2*MZ2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1774*MW2^2*MZ2*CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (68*MH2*MW2^2*MZ2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MT2*MW2^2*MZ2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (272*MW2^3*MZ2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (94*MW2^3*MZ2*CHu[1, 1])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MT2*MZ2^2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (6467*MW2*MZ2^2*CHu[1, 1])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHu[1, 1])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (148*MW2^2*MZ2^2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHu[1, 1])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHu[1, 1])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (565*MZ2^3*CHu[1, 1])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^3*CHu[1, 1])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHu[1, 1])/(9*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHu[1, 1])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHu[1, 1])/(6*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (14*MT2^2*MZ2*(-MW2 + MZ2)*CHu[1, 1])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^2*(-MW2 + MZ2)*CHu[1, 1])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^2*(-MW2 + MZ2)*CHu[1, 1])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2*SW2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (10*MW2*MZ2^2*SW2*CHu[1, 1])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHu[1, 1])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (128*MT2^2*MW2^2*SW2*CHu[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2*MZ2*SW2*CHu[1, 1])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (256*MW2^2*MZ2*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^2*MZ2*SW2*CHu[1, 1])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (304*MW2^3*MZ2*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2*CHu[1, 1])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2*MZ2^2*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2*CHu[1, 1])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MZ2^3*SW2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHu[1, 1])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2*MZ2^3*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MZ2^4*SW2*CHu[1, 1])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MW2^2*MZ2^2*SW2*CHu[1, 1])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^3*SW2*CHu[1, 1])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MZ2^4*SW2*CHu[1, 1])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*SW2^2*CHu[1, 1])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHu[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHu[1, 1])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*SW2^3*CHu[1, 1])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MH2*MZ2^3*SW2^3*CHu[1, 1])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MW2*MZ2^3*SW2^3*CHu[1, 1])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[1, 1])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MW2, MW2]*
     ((2*MW2 - MZ2)*(18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
          80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) - 
        9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 240*MW2^4*MZ2^2 + 
          416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 112*MW2*MZ2^5 - 15*MZ2^6) + 
        MT2*MW2*(-6528*MW2^7 + 11296*MW2^6*MZ2 + 10672*MW2^5*MZ2^2 - 
          25792*MW2^4*MZ2^3 + 6856*MW2^3*MZ2^4 + 5912*MW2^2*MZ2^5 - 
          2099*MW2*MZ2^6 - 128*MZ2^7) + MT2^2*(2688*MW2^7 - 5600*MW2^6*MZ2 - 
          1728*MW2^5*MZ2^2 + 6992*MW2^4*MZ2^3 - 2020*MW2^3*MZ2^4 - 
          78*MW2^2*MZ2^5 - 434*MW2*MZ2^6 + 45*MZ2^7) + 
        32*MW2^3*MZ2^2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 
          83*MW2*MZ2^3 - 4*MZ2^4)*SW2^2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*((18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
            80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) - 
          9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 240*MW2^4*MZ2^2 + 
            416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 112*MW2*MZ2^5 - 15*MZ2^6) + 
          MT2*MW2*(-6528*MW2^7 + 11296*MW2^6*MZ2 + 10672*MW2^5*MZ2^2 - 
            25792*MW2^4*MZ2^3 + 6856*MW2^3*MZ2^4 + 5912*MW2^2*MZ2^5 - 
            2099*MW2*MZ2^6 - 128*MZ2^7) + MT2^2*(2688*MW2^7 - 
            5600*MW2^6*MZ2 - 1728*MW2^5*MZ2^2 + 6992*MW2^4*MZ2^3 - 
            2020*MW2^3*MZ2^4 - 78*MW2^2*MZ2^5 - 434*MW2*MZ2^6 + 45*MZ2^7) + 
          32*MW2^3*MZ2^2*(120*MW2^4 + 164*MW2^3*MZ2 - 98*MW2^2*MZ2^2 - 
            83*MW2*MZ2^3 - 4*MZ2^4)*SW2^2)*CHl1[Leff, Leff] + 
        (-32*MW2^4*(120*MW2^5 + 44*MW2^4*MZ2 - 262*MW2^3*MZ2^2 + 
            15*MW2^2*MZ2^3 + 79*MW2*MZ2^4 + 4*MZ2^5) + 
          18*MT2^4*(64*MW2^5 - 80*MW2^4*MZ2 - 32*MW2^3*MZ2^2 + 
            80*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          MT2*MW2^2*(8832*MW2^6 + 1568*MW2^5*MZ2 - 24656*MW2^4*MZ2^2 + 
            11072*MW2^3*MZ2^3 + 6664*MW2^2*MZ2^4 - 3208*MW2*MZ2^5 - 
            83*MZ2^6) - 9*MT2^3*(128*MW2^6 - 480*MW2^5*MZ2 + 
            240*MW2^4*MZ2^2 + 416*MW2^3*MZ2^3 - 416*MW2^2*MZ2^4 + 
            112*MW2*MZ2^5 - 15*MZ2^6) - MT2^2*(4992*MW2^7 + 4576*MW2^6*MZ2 - 
            16448*MW2^5*MZ2^2 + 2352*MW2^4*MZ2^3 + 6596*MW2^3*MZ2^4 - 
            2194*MW2^2*MZ2^5 + 306*MW2*MZ2^6 - 45*MZ2^7))*CHl3[Leff, Leff] - 
        MW2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
         (-4*MW2^2*MZ2^2*(-9*MT2*MZ2*(10*CHe[3, 3] + 4*CHl1[3, 3] + 
              4*CHl3[3, 3] - 27*CHq1[3, 3] - 13*CHq3[3, 3]) - 
            36*MT2^2*(2*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] - 12*CHq1[3, 3] - 
              9*CHq3[3, 3]) + MZ2^2*(1029*CHd[1, 1] + 1029*CHd[2, 2] + 
              1029*CHd[3, 3] - 2891*CHe[3, 3] - 1865*CHl1[3, 3] + 
              395*CHl3[3, 3] - 1029*CHq1[1, 1] - 1029*CHq1[2, 2] - 
              141*CHq1[3, 3] + 45*CHq3[1, 1] + 45*CHq3[2, 2] + 
              147*CHq3[3, 3] - 2058*CHu[1, 1] - 2058*CHu[2, 2])) + 
          8*MW2^3*MZ2*(-36*MT2^2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] - 
              3*CHq1[3, 3] + 3*CHq3[3, 3]) - 18*MT2*MZ2*(CHe[3, 3] + 
              2*CHl1[3, 3] + 2*CHl3[3, 3] + 3*CHq1[3, 3] + 14*CHq3[3, 3]) + 
            MZ2^2*(672*CHd[1, 1] + 672*CHd[2, 2] + 672*CHd[3, 3] - 
              1936*CHe[3, 3] - 1481*CHl1[3, 3] + 735*CHl3[3, 3] - 
              672*CHq1[1, 1] - 672*CHq1[2, 2] + 249*CHq1[3, 3] - 
              396*CHq3[1, 1] - 396*CHq3[2, 2] - 3*CHq3[3, 3] - 
              1344*CHu[1, 1] - 1344*CHu[2, 2])) + 2*MW2*MZ2^3*
           (18*MT2*MZ2*(3*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] + 
              24*CHq1[3, 3] + 35*CHq3[3, 3]) + 18*MT2^2*(2*CHe[3, 3] + 
              2*CHl1[3, 3] + 2*CHl3[3, 3] + 33*CHq1[3, 3] + 45*CHq3[3, 3]) + 
            MZ2^2*(468*CHd[1, 1] + 468*CHd[2, 2] + 468*CHd[3, 3] - 
              1580*CHe[3, 3] - 741*CHl1[3, 3] - 49*CHl3[3, 3] - 
              468*CHq1[1, 1] - 468*CHq1[2, 2] - 279*CHq1[3, 3] - 
              15*CHq3[3, 3] - 936*CHu[1, 1] - 936*CHu[2, 2])) - 
          16*MW2^4*(18*MT2*MZ2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] - 
              3*CHq1[3, 3] - 3*CHq3[3, 3]) - 72*MT2^2*CHq3[3, 3] + 
            MZ2^2*(81*CHd[1, 1] + 81*CHd[2, 2] + 81*CHd[3, 3] - 
              355*CHe[3, 3] - 405*CHl1[3, 3] + 373*CHl3[3, 3] - 
              81*CHq1[1, 1] - 81*CHq1[2, 2] + 171*CHq1[3, 3] - 
              387*CHq3[1, 1] - 387*CHq3[2, 2] - 123*CHq3[3, 3] - 
              162*CHu[1, 1] - 162*CHu[2, 2])) - 64*MW2^5*
           (-18*MT2*CHq3[3, 3] + MZ2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
              33*CHd[3, 3] - 91*CHe[3, 3] - 58*CHl1[3, 3] - 8*CHl3[3, 3] - 
              33*CHq1[1, 1] - 33*CHq1[2, 2] + 6*CHq1[3, 3] + 9*CHq3[1, 1] + 
              9*CHq3[2, 2] + 12*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2])) + 
          MZ2^4*(-18*MT2^2*(4*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] + 
              15*CHq1[3, 3] + 25*CHq3[3, 3]) - 9*MT2*MZ2*(4*CHe[3, 3] + 
              2*CHl1[3, 3] + 2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3]) + 
            2*MZ2^2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[3, 3] - 49*CHl1[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
              15*CHq1[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2])) + 
          384*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 11*CHe[3, 3] - 
            11*CHl1[3, 3] + 11*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
            3*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 3*CHq3[3, 3] - 
            6*CHu[1, 1] - 6*CHu[2, 2])))))/(144*MW2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*
     Pi^2*SW2) + ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((512*MW2^7 - 3648*MW2^6*MZ2 + 7936*MW2^5*MZ2^2 - 6296*MW2^4*MZ2^3 + 
        626*MW2^3*MZ2^4 + 1167*MW2^2*MZ2^5 - 215*MW2*MZ2^6 - 64*MZ2^7)*
       CHe[Leff, Leff] + 2*MZ2*SW2*((256*MW2^6 - 1536*MW2^5*MZ2 + 
          3072*MW2^4*MZ2^2 - 1812*MW2^3*MZ2^3 - 433*MW2^2*MZ2^4 + 
          407*MW2*MZ2^5 + 64*MZ2^6)*CHl1[Leff, Leff] + 
        (256*MW2^6 - 2176*MW2^5*MZ2 + 3264*MW2^4*MZ2^2 - 916*MW2^3*MZ2^3 - 
          625*MW2^2*MZ2^4 + 151*MW2*MZ2^5 + 64*MZ2^6)*CHl3[Leff, Leff] + 
        (MW2 + MZ2)*(256*MW2^5*(CHq3[1, 1] + CHq3[2, 2]) + 
          2*MW2^2*MZ2^3*(111*CHd[1, 1] + 111*CHd[2, 2] + 111*CHd[3, 3] - 
            375*CHe[3, 3] - 156*CHl1[3, 3] - 536*CHl3[3, 3] - 9*CHq1[1, 1] - 
            9*CHq1[2, 2] + 75*CHq1[3, 3] + 395*CHq3[1, 1] + 395*CHq3[2, 2] + 
            75*CHq3[3, 3] - 222*CHu[1, 1] - 222*CHu[2, 2]) - 
          4*MW2*MZ2^4*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
            88*CHe[3, 3] - 44*CHl1[3, 3] - 93*CHl3[3, 3] - 18*CHq1[1, 1] - 
            18*CHq1[2, 2] + 6*CHq1[3, 3] + 50*CHq3[1, 1] + 50*CHq3[2, 2] + 
            6*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) + 
          MZ2^5*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 
            49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 
            15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
          8*MW2^3*MZ2^2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            100*CHe[3, 3] - 47*CHl1[3, 3] - 183*CHl3[3, 3] + 9*CHq1[1, 1] + 
            9*CHq1[2, 2] + 21*CHq1[3, 3] + 113*CHq3[1, 1] + 113*CHq3[2, 2] + 
            21*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
          16*MW2^4*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            19*CHe[3, 3] - 8*CHl1[3, 3] - 52*CHl3[3, 3] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 7*CHq3[1, 1] + 7*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))))/
    (12*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (56*MT2*MW2^2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (275*MW2^3*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^3*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2*MW2^3*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (304*MW2^4*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MW2^4*CHu[2, 2])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^4*CHu[2, 2])/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (64*MT2*MW2^3*CHu[2, 2])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MW2^4*CHu[2, 2])/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^5*CHu[2, 2])/((4*MW2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (46*MT2*MW2*MZ2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (1774*MW2^2*MZ2*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (68*MH2*MW2^2*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (4*MT2*MW2^2*MZ2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (272*MW2^3*MZ2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (4*MW2^3*MZ2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (94*MW2^3*MZ2*CHu[2, 2])/(3*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (34*MT2*MZ2^2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (6467*MW2*MZ2^2*CHu[2, 2])/(108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MW2*MZ2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (5*MT2*MW2*MZ2^2*CHu[2, 2])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (148*MW2^2*MZ2^2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (5*MW2^2*MZ2^2*CHu[2, 2])/
    (27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (19*MW2^2*MZ2^2*CHu[2, 2])/((4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (565*MZ2^3*CHu[2, 2])/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^3*CHu[2, 2])/(9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (MW2*MZ2^3*CHu[2, 2])/(9*(-MT2 + MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (13*MW2*MZ2^3*CHu[2, 2])/
    (6*(4*MW2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MZ2^4*CHu[2, 2])/(6*(-4*MW2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (14*MT2^2*MZ2*(-MW2 + MZ2)*CHu[2, 2])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MZ2^2*(-MW2 + MZ2)*CHu[2, 2])/(3*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (3*MT2*MZ2^2*(-MW2 + MZ2)*CHu[2, 2])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (13*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2*SW2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (10*MW2*MZ2^2*SW2*CHu[2, 2])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) + 
   (MZ2^3*SW2*CHu[2, 2])/(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2) + 
   (128*MT2^2*MW2^2*SW2*CHu[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MT2*MW2*MZ2*SW2*CHu[2, 2])/
    (3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (256*MW2^2*MZ2*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MW2^2*MZ2*SW2*CHu[2, 2])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (304*MW2^3*MZ2*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2*CHu[2, 2])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (160*MW2*MZ2^2*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (MH2^2*MZ2^2*SW2*CHu[2, 2])/
    (6*(MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (40*MZ2^3*SW2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MZ2^3*SW2*CHu[2, 2])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MW2*MZ2^3*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MZ2^4*SW2*CHu[2, 2])/((MH2 - 4*MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (32*MW2^2*MZ2^2*SW2*CHu[2, 2])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^3*SW2*CHu[2, 2])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (17*MZ2^4*SW2*CHu[2, 2])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^2*SW2^2*CHu[2, 2])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MW2*MZ2^2*SW2^2*CHu[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2^2*MZ2^2*SW2^2*CHu[2, 2])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (64*MZ2^3*SW2^3*CHu[2, 2])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)) - 
   (4*MH2*MZ2^3*SW2^3*CHu[2, 2])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (16*MW2*MZ2^3*SW2^3*CHu[2, 2])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^3*CHu[2, 2])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*Alfas*MZ2*QCD*VALPHAEFF^2*(48*MW2^3*CHd[1, 1] - 
      120*MW2^2*MZ2*CHd[1, 1] + 102*MW2*MZ2^2*CHd[1, 1] - 
      30*MZ2^3*CHd[1, 1] + 48*MW2^3*CHd[2, 2] - 120*MW2^2*MZ2*CHd[2, 2] + 
      102*MW2*MZ2^2*CHd[2, 2] - 30*MZ2^3*CHd[2, 2] + 48*MW2^3*CHd[3, 3] - 
      120*MW2^2*MZ2*CHd[3, 3] + 102*MW2*MZ2^2*CHd[3, 3] - 
      30*MZ2^3*CHd[3, 3] - 176*MW2^3*CHe[3, 3] + 360*MW2^2*MZ2*CHe[3, 3] - 
      282*MW2*MZ2^2*CHe[3, 3] + 98*MZ2^3*CHe[3, 3] + 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*CHe[Leff, Leff] - 
      176*MW2^3*CHl1[3, 3] + 272*MW2^2*MZ2*CHl1[3, 3] - 
      190*MW2*MZ2^2*CHl1[3, 3] + 49*MZ2^3*CHl1[3, 3] - 
      16*(10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*CHl1[Leff, Leff] - 
      176*MW2^3*CHl3[3, 3] + 272*MW2^2*MZ2*CHl3[3, 3] - 
      190*MW2*MZ2^2*CHl3[3, 3] + 49*MZ2^3*CHl3[3, 3] - 
      160*MW2^3*CHl3[Leff, Leff] + 208*MW2^2*MZ2*CHl3[Leff, Leff] + 
      16*MW2*MZ2^2*CHl3[Leff, Leff] - 64*MZ2^3*CHl3[Leff, Leff] - 
      48*MW2^3*CHq1[1, 1] + 120*MW2^2*MZ2*CHq1[1, 1] - 
      102*MW2*MZ2^2*CHq1[1, 1] + 30*MZ2^3*CHq1[1, 1] - 48*MW2^3*CHq1[2, 2] + 
      120*MW2^2*MZ2*CHq1[2, 2] - 102*MW2*MZ2^2*CHq1[2, 2] + 
      30*MZ2^3*CHq1[2, 2] + 48*MW2^3*CHq1[3, 3] - 48*MW2^2*MZ2*CHq1[3, 3] - 
      6*MW2*MZ2^2*CHq1[3, 3] + 15*MZ2^3*CHq1[3, 3] + 144*MW2^3*CHq3[1, 1] - 
      216*MW2^2*MZ2*CHq3[1, 1] + 90*MW2*MZ2^2*CHq3[1, 1] + 
      144*MW2^3*CHq3[2, 2] - 216*MW2^2*MZ2*CHq3[2, 2] + 
      90*MW2*MZ2^2*CHq3[2, 2] + 48*MW2^3*CHq3[3, 3] - 
      48*MW2^2*MZ2*CHq3[3, 3] - 6*MW2*MZ2^2*CHq3[3, 3] + 
      15*MZ2^3*CHq3[3, 3] - 96*MW2^3*CHu[1, 1] + 240*MW2^2*MZ2*CHu[1, 1] - 
      204*MW2*MZ2^2*CHu[1, 1] + 60*MZ2^3*CHu[1, 1] - 96*MW2^3*CHu[2, 2] + 
      240*MW2^2*MZ2*CHu[2, 2] - 204*MW2*MZ2^2*CHu[2, 2] + 
      60*MZ2^3*CHu[2, 2]))/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi) + 
   (MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(48*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (77*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (487*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (41*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (127*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (115*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(8*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (74243*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(5184*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MH2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (89*MT2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (1195*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (11*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(16*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (8*MT2^2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*MZ2*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2^2*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (103*MT2^2*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(2*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(MH2 - 4*MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MT2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(4*MT2 - MZ2)*(-MW2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MW2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (41*MW2^3*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (19*MW2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (323*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (25*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (7*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (1697*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (1313*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) + (11*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(64*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2^2) - (4*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) + 
   (5*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(24*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     SW2) - (MH2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (85*MT2*MW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (263*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (16*MT2*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (2*MW2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (4*MW2^5*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MW2 - MZ2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (71*MT2*MW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (53*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MH2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (113*MT2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (427*MW2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (1099*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(576*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) + (MT2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*
     SW2) - (MH2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(288*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (7*MT2^2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(216*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (1615*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1728*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) + (MH2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MT2*MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(16*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (11*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(64*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(288*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (8*MW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (65*MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(108*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (17*MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(432*MW2*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MW2*MZ2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MZ2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MZ2^4*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(24*MW2*(-MH2 + 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MW2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (7*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (4*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(12*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (2*MT2*MW2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(3*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MT2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (211*MW2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (40*MT2^2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MW2^2*MZ2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (12395*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(1296*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MH2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(144*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (31*MT2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MH2^2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (7*MT2^2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(54*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (25*MW2*MZ2^2*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (313*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(48*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MH2*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(18*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (10*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MT2*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(4*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (7*MZ2^3*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(36*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (11*MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(8*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) - (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MW2*(MH2 - 4*MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (17*MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(108*MW2*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MZ2^4*SW2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(72*MW2*(4*MW2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (5*MZ2^3*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) + 
   (MZ2^4*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(6*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MT2*MZ2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (1475*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(648*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MZ2^2*SW2^2*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 49*MZ2^3)*
       CHe[Leff, Leff] - 2*MZ2*SW2*((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl1[Leff, Leff] + (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*
         CHl3[Leff, Leff] + 6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - 
            CHq1[1, 1] - CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2] + CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (2*MZ2^3*SW2^3*((-8*MW2^3 + 200*MW2^2*MZ2 - 196*MW2*MZ2^2 + 
        49*MZ2^3)*CHe[Leff, Leff] - 2*MZ2*SW2*
       ((4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl1[Leff, Leff] + 
        (4*MW2^2 - 98*MW2*MZ2 + 49*MZ2^2)*CHl3[Leff, Leff] + 
        6*MW2*(2*MW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] - CHq1[1, 1] - 
            CHq1[2, 2] + CHq1[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + 
            CHq3[3, 3] - 2*CHu[1, 1] - 2*CHu[2, 2]) + 
          MZ2*(-2*CHd[1, 1] - 2*CHd[2, 2] - 2*CHd[3, 3] + 2*CHq1[1, 1] + 
            2*CHq1[2, 2] + CHq1[3, 3] + CHq3[3, 3] + 4*CHu[1, 1] + 
            4*CHu[2, 2])))))/(9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2) - 
   (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     ((416*MW2^6 - 784*MW2^5*MZ2 - 884*MW2^4*MZ2^2 + 2294*MW2^3*MZ2^3 - 
        908*MW2^2*MZ2^4 - 349*MW2*MZ2^5 + 188*MZ2^6)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((-208*MW2^5 + 288*MW2^4*MZ2 + 586*MW2^3*MZ2^2 - 
          854*MW2^2*MZ2^3 + 27*MW2*MZ2^4 + 188*MZ2^5)*CHl1[Leff, Leff] + 
        (-528*MW2^5 + 64*MW2^4*MZ2 + 1450*MW2^3*MZ2^2 - 918*MW2^2*MZ2^3 - 
          229*MW2*MZ2^4 + 188*MZ2^5)*CHl3[Leff, Leff] + 
        (MW2 + 2*MZ2)*(2*MW2^2*MZ2^2*(111*CHd[1, 1] + 111*CHd[2, 2] + 
            111*CHd[3, 3] - 327*CHe[3, 3] - 231*CHl1[3, 3] - 421*CHl3[3, 3] - 
            111*CHq1[1, 1] - 111*CHq1[2, 2] + 75*CHq1[3, 3] + 
            243*CHq3[1, 1] + 243*CHq3[2, 2] + 75*CHq3[3, 3] - 222*CHu[1, 1] - 
            222*CHu[2, 2]) + MZ2^4*(30*CHd[1, 1] + 30*CHd[2, 2] + 
            30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
            30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
            60*CHu[1, 1] - 60*CHu[2, 2]) - 8*MW2^3*MZ2*(21*CHd[1, 1] + 
            21*CHd[2, 2] + 21*CHd[3, 3] - 70*CHe[3, 3] - 59*CHl1[3, 3] - 
            127*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] + 
            99*CHq3[1, 1] + 99*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + 16*MW2^4*(3*CHd[1, 1] + 3*CHd[2, 2] + 
            3*CHd[3, 3] - 11*CHe[3, 3] - 11*CHl1[3, 3] - 33*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
            27*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MW2*MZ2^3*(-132*CHd[1, 1] - 132*CHd[2, 2] - 132*CHd[3, 3] + 
            368*CHe[3, 3] + 233*CHl1[3, 3] + 331*CHl3[3, 3] + 
            132*CHq1[1, 1] + 132*CHq1[2, 2] - 24*CHq1[3, 3] - 90*CHq3[1, 1] - 
            90*CHq3[2, 2] - 24*CHq3[3, 3] + 264*CHu[1, 1] + 
            264*CHu[2, 2])))))/(6*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2*SW2) - (B0i[bb0, 0, 0, MZ2]*
     ((-3072*MW2^7 + 20352*MW2^6*MZ2 - 38208*MW2^5*MZ2^2 + 
        17360*MW2^4*MZ2^3 + 15804*MW2^3*MZ2^4 - 14656*MW2^2*MZ2^5 + 
        1563*MW2*MZ2^6 + 722*MZ2^7)*CHe[Leff, Leff] - 
      2*MZ2*SW2*((1536*MW2^6 - 8448*MW2^5*MZ2 + 14592*MW2^4*MZ2^2 - 
          3448*MW2^3*MZ2^3 - 8402*MW2^2*MZ2^4 + 3583*MW2*MZ2^5 + 722*MZ2^6)*
         CHl1[Leff, Leff] + (1536*MW2^6 - 12288*MW2^5*MZ2 + 
          13824*MW2^4*MZ2^2 + 4424*MW2^3*MZ2^3 - 9362*MW2^2*MZ2^4 + 
          1279*MW2*MZ2^5 + 722*MZ2^6)*CHl3[Leff, Leff] + 
        2*(768*MW2^6*(CHq3[1, 1] + CHq3[2, 2]) + MW2^2*MZ2^4*
           (543*CHd[1, 1] + 543*CHd[2, 2] + 543*CHd[3, 3] - 2139*CHe[3, 3] - 
            740*CHl1[3, 3] - 3572*CHl3[3, 3] + 195*CHq1[1, 1] + 
            195*CHq1[2, 2] + 579*CHq1[3, 3] + 2847*CHq3[1, 1] + 
            2847*CHq3[2, 2] + 579*CHq3[3, 3] - 1086*CHu[1, 1] - 
            1086*CHu[2, 2]) - 2*MW2^3*MZ2^3*(33*CHd[1, 1] + 33*CHd[2, 2] + 
            33*CHd[3, 3] - 631*CHe[3, 3] - 334*CHl1[3, 3] - 1642*CHl3[3, 3] + 
            201*CHq1[1, 1] + 201*CHq1[2, 2] + 141*CHq1[3, 3] + 
            813*CHq3[1, 1] + 813*CHq3[2, 2] + 141*CHq3[3, 3] - 66*CHu[1, 1] - 
            66*CHu[2, 2]) + 4*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 
            30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 
            30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 
            60*CHu[1, 1] - 60*CHu[2, 2]) - 24*MW2^4*MZ2^2*
           (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 43*CHe[3, 3] - 
            23*CHl1[3, 3] - 27*CHl3[3, 3] + 12*CHq1[3, 3] + 92*CHq3[1, 1] + 
            92*CHq3[2, 2] + 12*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
          48*MW2^5*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            19*CHe[3, 3] - 8*CHl1[3, 3] - 52*CHl3[3, 3] + 3*CHq1[1, 1] + 
            3*CHq1[2, 2] + 3*CHq1[3, 3] + 31*CHq3[1, 1] + 31*CHq3[2, 2] + 
            3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MW2*MZ2^5*(-453*CHd[1, 1] - 453*CHd[2, 2] - 453*CHd[3, 3] + 
            1149*CHe[3, 3] + 550*CHl1[3, 3] + 1432*CHl3[3, 3] + 
            183*CHq1[1, 1] + 183*CHq1[2, 2] - 156*CHq1[3, 3] - 
            855*CHq3[1, 1] - 855*CHq3[2, 2] - 156*CHq3[3, 3] + 
            906*CHu[1, 1] + 906*CHu[2, 2])))))/
    (72*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (152*MT2*MW2^2*CHu[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (76*MH2*MT2*MW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (4*MT2^2*MW2^2*CHu[3, 3])/
    (9*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (32*MW2^3*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (38*MH2*MW2^3*CHu[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (304*MT2*MW2^3*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (8*MT2*MW2^3*CHu[3, 3])/(27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (152*MW2^4*CHu[3, 3])/(27*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2^4*CHu[3, 3])/
    (27*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MT2^2*MW2^2*CHu[3, 3])/(3*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (152*MT2*MW2^3*CHu[3, 3])/
    (9*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (76*MH2*MT2*MW2^3*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (304*MT2*MW2^4*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (176*MT2^2*MW2^3*CHu[3, 3])/(9*(4*MT2 - MZ2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (106*MT2*MW2*MZ2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (37*MH2*MT2*MW2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2^2*MW2*MZ2*CHu[3, 3])/
    (36*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MW2^2*MZ2*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (38*MH2*MW2^2*MZ2*CHu[3, 3])/(27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (148*MT2*MW2^2*MZ2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (11*MT2*MW2^2*MZ2*CHu[3, 3])/(108*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (152*MW2^3*MZ2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^3*MZ2*CHu[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (2*MT2^2*MW2*MZ2*CHu[3, 3])/((4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (11*MT2*MW2^2*MZ2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MZ2^2*CHu[3, 3])/(9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MT2*MZ2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (7*MT2^2*MZ2^2*CHu[3, 3])/
    (72*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (29*MW2*MZ2^2*CHu[3, 3])/(27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (37*MH2*MW2*MZ2^2*CHu[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (148*MT2*MW2*MZ2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (5*MT2*MW2*MZ2^2*CHu[3, 3])/(216*(MT2 - MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (74*MW2^2*MZ2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MW2^2*MZ2^2*CHu[3, 3])/(27*(-MT2 + MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (5*MT2^2*MZ2^2*CHu[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (MT2*MW2*MZ2^2*CHu[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (37*MH2*MZ2^3*CHu[3, 3])/(54*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (74*MW2*MZ2^3*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MT2*MZ2^3*CHu[3, 3])/(4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MW2*MZ2^3*CHu[3, 3])/((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (44*MW2^3*MZ2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (16*MW2^2*MZ2^2*CHu[3, 3])/
    (3*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (5*MZ2^4*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT2*MZ2^2*(-MW2 + MZ2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (44*MT2^2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2^2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (14*MT2^2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (5*MT2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (18*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (3*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MT2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (4*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (20*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (17*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (5*MZ2^4*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (35*MH2*MT2*MW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (8*MH2*MW2^3*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (140*MT2*MW2^3*CHu[3, 3])/(3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (32*MW2^4*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (76*MH2*MT2*MW2^4*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (304*MT2*MW2^5*CHu[3, 3])/(9*(MH2 - 4*MW2)*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (16*MH2*MT2*MW2^3*CHu[3, 3])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (38*MH2*MW2^4*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (64*MT2*MW2^4*CHu[3, 3])/((MH2 - 4*MW2)*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (152*MW2^5*CHu[3, 3])/(27*(MH2 - 4*MW2)*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (37*MH2*MT2*MW2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (35*MH2*MW2^2*MZ2*CHu[3, 3])/
    (18*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (148*MT2*MW2^2*MZ2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) - (70*MW2^3*MZ2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) - 
   (37*MH2*MW2*MZ2^2*CHu[3, 3])/(54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2*SW2) + (74*MW2^2*MZ2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW2) + 
   (MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (4*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (2*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (54*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (2*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) + 
   (4*MH2*MT2*MW2^2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (16*MT2*MW2^3*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2^2*MW2^2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (80*MT2*MW2*MZ2*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MW2*MZ2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MW2^2*MZ2*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2^2*MZ2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2^2*MZ2*SW2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^3*MZ2*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (14*MT2^2*MW2*MZ2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (80*MT2*MZ2^2*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (40*MW2*MZ2^2*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (2*MH2*MW2*MZ2^2*SW2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - (8*MW2^2*MZ2^2*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MT2^2*MZ2^2*SW2*CHu[3, 3])/(9*(4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (MT2*MW2*MZ2^2*SW2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MW2^2*MZ2^2*SW2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) - (8*MW2*MZ2^3*SW2*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (4*MZ2^4*SW2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) - (8*MH2*MT2*MW2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*
     CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^3*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (2*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (2*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MT2*MW2*MZ2*SW2^2*CHu[3, 3])/(3*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (4*MH2*MT2*MW2*MZ2*SW2^2*CHu[3, 3])/
    (3*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (16*MT2*MW2^2*MZ2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (160*MT2^2*MW2*MZ2*SW2^2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (4*MH2*MT2*MZ2^2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (4*MW2*MZ2^2*SW2^2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (2*MH2*MW2*MZ2^2*SW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2^2*SW2^2*CHu[3, 3])/(3*(MH2 - 4*MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (8*MW2^2*MZ2^2*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (20*MT2^2*MZ2^2*SW2^2*CHu[3, 3])/(9*(4*MT2 - MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (2*MH2*MZ2^3*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (8*MW2*MZ2^3*SW2^2*CHu[3, 3])/(9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 
      5*MZ2^2)*Pi^2) + (10*MT2*MZ2^3*SW2^2*CHu[3, 3])/
    ((4*MT2 - MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (40*MW2*MZ2^3*SW2^2*CHu[3, 3])/(9*(-4*MT2 + MZ2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + (40*MZ2^4*SW2^2*CHu[3, 3])/
    (9*(-4*MT2 + MZ2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (16*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MH2*MT2*MW2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (32*MT2*MW2^2*MZ2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (8*MH2*MT2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (8*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (4*MH2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (32*MT2*MW2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (9*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (16*MW2^2*MZ2^2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (4*MH2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (16*MW2*MZ2^3*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*SW2^2*CHu[3, 3])/
    (27*(MH2 - 4*MW2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     ((2*MW2 - MZ2)*(-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 
          85*MW2^2*MZ2^2 + 30*MW2*MZ2^3 + 37*MZ2^4) + 
        MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 352*MW2^3*MZ2^2 + 
          296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
        2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
          452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
        4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
       CHe[Leff, Leff] + 2*MZ2*SW2*
       ((-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 85*MW2^2*MZ2^2 + 
            30*MW2*MZ2^3 + 37*MZ2^4) + MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 
            352*MW2^3*MZ2^2 + 296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
            452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
          4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
         CHl1[Leff, Leff] + (-4*MT2*MW2^2*MZ2*(176*MW2^4 - 140*MW2^3*MZ2 - 
            85*MW2^2*MZ2^2 + 30*MW2*MZ2^3 + 37*MZ2^4) + 
          MT2^2*MZ2*(320*MW2^5 - 208*MW2^4*MZ2 - 352*MW2^3*MZ2^2 + 
            296*MW2^2*MZ2^3 - 34*MW2*MZ2^4 + 5*MZ2^5) + 
          2*MW2^2*(-64*MW2^6 + 320*MW2^5*MZ2 + 40*MW2^4*MZ2^2 - 
            452*MW2^3*MZ2^3 + 59*MW2^2*MZ2^4 + 150*MW2*MZ2^5 - 17*MZ2^6) + 
          4*MT2^3*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
         CHl3[Leff, Leff] + MW2*(-4*MW2*(MW2 + MZ2)^2*
           (4*MW2^2*MZ2^2*(3*CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] - 
              15*CHq1[3, 3] - 25*CHq3[3, 3]) + 64*MW2^4*CHq3[3, 3] - 
            8*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
              3*CHq1[3, 3] + CHq3[3, 3]) - MZ2^4*(2*CHe[3, 3] + CHl1[3, 3] + 
              CHl3[3, 3] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
            MW2*MZ2^3*(6*CHe[3, 3] + 4*CHl1[3, 3] + 4*CHl3[3, 3] + 
              51*CHq1[3, 3] + 67*CHq3[3, 3])) + 
          MT2*MW2*(384*MW2^5*CHq3[3, 3] + 2*MW2^2*MZ2^3*(24*CHe[3, 3] - 
              4*CHl1[3, 3] - 4*CHl3[3, 3] + 102*CHq1[3, 3] - 134*CHq3[3, 3] - 
              51*CHu[3, 3]) - 16*MW2^4*MZ2*(6*CHe[3, 3] + 6*CHl1[3, 3] + 
              6*CHl3[3, 3] - 6*CHq1[3, 3] - 22*CHq3[3, 3] - 3*CHu[3, 3]) - 
            16*MW2^3*MZ2^2*(CHe[3, 3] + 4*CHl1[3, 3] + 4*CHl3[3, 3] + 
              15*CHq1[3, 3] + 26*CHq3[3, 3] - 3*CHu[3, 3]) + 
            MW2*MZ2^4*(48*CHe[3, 3] + 16*CHl1[3, 3] + 16*CHl3[3, 3] - 
              60*CHq1[3, 3] + 76*CHq3[3, 3] + 3*CHu[3, 3]) + 
            2*MZ2^5*(8*CHe[3, 3] + 4*CHl1[3, 3] + 4*CHl3[3, 3] + 
              80*CHq3[3, 3] + 15*CHu[3, 3])) + MT2^3*(-128*MW2^4*CHq3[3, 3] - 
            16*MW2^2*MZ2^2*(3*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
              15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) + 
            16*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
              6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) - 
            2*MW2*MZ2^3*(4*CHl1[3, 3] + 4*CHl3[3, 3] + 102*CHq1[3, 3] + 
              130*CHq3[3, 3] + 3*CHu[3, 3]) + MZ2^4*(16*CHe[3, 3] + 
              8*CHl1[3, 3] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
              15*CHu[3, 3])) + 2*MT2^2*MZ2*(MZ2^4*(2*CHe[3, 3] + CHl1[3, 3] + 
              CHl3[3, 3] + 15*CHq1[3, 3] + 5*CHq3[3, 3]) + 
            16*MW2^4*(3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
            2*MW2^2*MZ2^2*(-12*CHe[3, 3] - 2*CHl1[3, 3] - 2*CHl3[3, 3] + 
              81*CHq1[3, 3] + 113*CHq3[3, 3] + 3*CHu[3, 3]) + 
            8*MW2^3*MZ2*(5*CHe[3, 3] + 5*CHl1[3, 3] + 5*CHl3[3, 3] - 
              18*CHq1[3, 3] + 10*CHq3[3, 3] + 6*CHu[3, 3]) - 
            MW2*MZ2^3*(18*CHe[3, 3] + 10*CHl1[3, 3] + 10*CHl3[3, 3] + 
              81*CHq1[3, 3] + 157*CHq3[3, 3] + 15*CHu[3, 3]))))))/
    (24*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2*SW2) - 
   (B0i[bb0, 0, 0, MW2]*((2*MW2 - MZ2)*
       (6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 28*MW2^2*MZ2^3 + 
          34*MW2*MZ2^4 - 5*MZ2^5) - 4*MT2^7*(384*MW2^6 + 5464*MW2^5*MZ2 - 
          10916*MW2^4*MZ2^2 + 1926*MW2^3*MZ2^3 + 5633*MW2^2*MZ2^4 - 
          2005*MW2*MZ2^5 - 378*MZ2^6) + MT2^5*MW2*(3840*MW2^7 - 
          435360*MW2^6*MZ2 + 893824*MW2^5*MZ2^2 - 281672*MW2^4*MZ2^3 - 
          425316*MW2^3*MZ2^4 + 245744*MW2^2*MZ2^5 + 2117*MW2*MZ2^6 - 
          6363*MZ2^7) + MT2^6*(1152*MW2^7 + 148192*MW2^6*MZ2 - 
          300144*MW2^5*MZ2^2 + 83360*MW2^4*MZ2^3 + 145892*MW2^3*MZ2^4 - 
          75252*MW2^2*MZ2^5 - 3203*MW2*MZ2^6 + 1542*MZ2^7) + 
        MT2^3*MW2^2*(9216*MW2^8 - 706208*MW2^7*MZ2 + 1348816*MW2^6*MZ2^2 - 
          189000*MW2^5*MZ2^3 - 850132*MW2^4*MZ2^4 + 297392*MW2^3*MZ2^5 + 
          114942*MW2^2*MZ2^6 - 23946*MW2*MZ2^7 - 4671*MZ2^8) + 
        MT2*MW2^4*(768*MW2^8 - 141664*MW2^7*MZ2 + 198688*MW2^6*MZ2^2 + 
          120552*MW2^5*MZ2^3 - 219892*MW2^4*MZ2^4 - 20044*MW2^3*MZ2^5 + 
          64689*MW2^2*MZ2^6 - 1951*MW2*MZ2^7 - 1632*MZ2^8) - 
        2*MT2^4*MW2*(4800*MW2^8 - 356944*MW2^7*MZ2 + 721440*MW2^6*MZ2^2 - 
          198540*MW2^5*MZ2^3 - 373926*MW2^4*MZ2^4 + 191949*MW2^3*MZ2^5 + 
          17865*MW2^2*MZ2^6 - 7994*MW2*MZ2^7 - 756*MZ2^8) + 
        MT2^2*MW2^3*(-4224*MW2^8 + 422304*MW2^7*MZ2 - 720688*MW2^6*MZ2^2 - 
          90928*MW2^5*MZ2^3 + 594180*MW2^4*MZ2^4 - 85316*MW2^3*MZ2^5 - 
          134735*MW2^2*MZ2^6 + 16416*MW2*MZ2^7 + 4881*MZ2^8) + 
        16*MW2^6*MZ2^3*(1288*MW2^4 + 1294*MW2^3*MZ2 - 727*MW2^2*MZ2^2 - 
          835*MW2*MZ2^3 - 102*MZ2^4)*SW2^2)*CHe[Leff, Leff] + 
      2*MZ2*SW2*((6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) - 
          4*MT2^7*(384*MW2^6 + 4984*MW2^5*MZ2 - 11012*MW2^4*MZ2^2 + 
            2910*MW2^3*MZ2^3 + 5513*MW2^2*MZ2^4 - 2293*MW2*MZ2^5 - 
            378*MZ2^6) + 16*MW2^6*MZ2*(1168*MW2^6 - 1426*MW2^5*MZ2 - 
            1805*MW2^4*MZ2^2 + 2129*MW2^3*MZ2^3 + 739*MW2^2*MZ2^4 - 
            703*MW2*MZ2^5 - 102*MZ2^6) + MT2^5*MW2*(3840*MW2^7 - 
            395040*MW2^6*MZ2 + 894208*MW2^5*MZ2^2 - 365864*MW2^4*MZ2^3 - 
            399492*MW2^3*MZ2^4 + 268016*MW2^2*MZ2^5 - 2491*MW2*MZ2^6 - 
            6363*MZ2^7) + MT2^6*(1152*MW2^7 + 134752*MW2^6*MZ2 - 
            300912*MW2^5*MZ2^2 + 111296*MW2^4*MZ2^3 + 138596*MW2^3*MZ2^4 - 
            82836*MW2^2*MZ2^5 - 2051*MW2*MZ2^6 + 1542*MZ2^7) + 
          MT2^3*MW2^2*(9216*MW2^8 - 639008*MW2^7*MZ2 + 1362256*MW2^6*MZ2^2 - 
            332520*MW2^5*MZ2^3 - 834484*MW2^4*MZ2^4 + 349520*MW2^3*MZ2^5 + 
            113502*MW2^2*MZ2^6 - 27402*MW2*MZ2^7 - 4671*MZ2^8) + 
          MT2*MW2^4*(768*MW2^8 - 128224*MW2^7*MZ2 + 209056*MW2^6*MZ2^2 + 
            92616*MW2^5*MZ2^3 - 232660*MW2^4*MZ2^4 - 6124*MW2^3*MZ2^5 + 
            68817*MW2^2*MZ2^6 - 3103*MW2*MZ2^7 - 1632*MZ2^8) - 
          2*MT2^4*MW2*(4800*MW2^8 - 323344*MW2^7*MZ2 + 723360*MW2^6*MZ2^2 - 
            269340*MW2^5*MZ2^3 - 355878*MW2^4*MZ2^4 + 212877*MW2^3*MZ2^5 + 
            14745*MW2^2*MZ2^6 - 8570*MW2*MZ2^7 - 756*MZ2^8) + 
          MT2^2*MW2^3*(-4224*MW2^8 + 381984*MW2^7*MZ2 - 738352*MW2^6*MZ2^2 - 
            4432*MW2^5*MZ2^3 + 604932*MW2^4*MZ2^4 - 123716*MW2^3*MZ2^5 - 
            139055*MW2^2*MZ2^6 + 19872*MW2*MZ2^7 + 4881*MZ2^8))*
         CHl1[Leff, Leff] + (6*MT2^8*(64*MW2^5 + 16*MW2^4*MZ2 - 
            128*MW2^3*MZ2^2 + 28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          4*MT2^7*(1536*MW2^6 - 7160*MW2^5*MZ2 + 7364*MW2^4*MZ2^2 + 
            1778*MW2^3*MZ2^3 - 5081*MW2^2*MZ2^4 + 1077*MW2*MZ2^5 + 
            378*MZ2^6) + MT2^5*MW2*(165120*MW2^7 - 608544*MW2^6*MZ2 + 
            622592*MW2^5*MZ2^2 + 86296*MW2^4*MZ2^3 - 438212*MW2^3*MZ2^4 + 
            158960*MW2^2*MZ2^5 + 16965*MW2*MZ2^6 - 6363*MZ2^7) - 
          MT2^6*(52608*MW2^7 - 203360*MW2^6*MZ2 + 207472*MW2^5*MZ2^2 + 
            34560*MW2^4*MZ2^3 - 145252*MW2^3*MZ2^4 + 47060*MW2^2*MZ2^5 + 
            6915*MW2*MZ2^6 - 1542*MZ2^7) - 16*MW2^6*(480*MW2^7 - 
            1232*MW2^6*MZ2 - 30*MW2^5*MZ2^2 + 2065*MW2^4*MZ2^3 - 
            849*MW2^3*MZ2^4 - 935*MW2^2*MZ2^5 + 399*MW2*MZ2^6 + 102*MZ2^7) + 
          MT2^3*MW2^2*(278016*MW2^8 - 943648*MW2^7*MZ2 + 828496*MW2^6*MZ2^2 + 
            349912*MW2^5*MZ2^3 - 730228*MW2^4*MZ2^4 + 123024*MW2^3*MZ2^5 + 
            108318*MW2^2*MZ2^6 - 12810*MW2*MZ2^7 - 4671*MZ2^8) + 
          MT2*MW2^4*(54528*MW2^8 - 158432*MW2^7*MZ2 + 64416*MW2^6*MZ2^2 + 
            174216*MW2^5*MZ2^3 - 130964*MW2^4*MZ2^4 - 52012*MW2^3*MZ2^5 + 
            47633*MW2^2*MZ2^6 + 1761*MW2*MZ2^7 - 1632*MZ2^8) - 
          2*MT2^4*MW2*(139200*MW2^8 - 494864*MW2^7*MZ2 + 485920*MW2^6*MZ2^2 + 
            99652*MW2^5*MZ2^3 - 365222*MW2^4*MZ2^4 + 114061*MW2^3*MZ2^5 + 
            26041*MW2^2*MZ2^6 - 6138*MW2*MZ2^7 - 756*MZ2^8) + 
          MT2^2*MW2^3*(-165504*MW2^8 + 526368*MW2^7*MZ2 - 
            365360*MW2^6*MZ2^2 - 351376*MW2^5*MZ2^3 + 431108*MW2^4*MZ2^4 + 
            26044*MW2^3*MZ2^5 - 109551*MW2^2*MZ2^6 + 5280*MW2*MZ2^7 + 
            4881*MZ2^8))*CHl3[Leff, Leff] - 2*(MT2 - MW2)*
         (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
          MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
         (MW2^2*(-4*MW2^3*MZ2^3*(669*CHd[1, 1] + 669*CHd[2, 2] + 
              669*CHd[3, 3] - 1323*CHe[3, 3] - 1185*CHl1[3, 3] + 
              1295*CHl3[3, 3] - 903*CHq1[1, 1] - 903*CHq1[2, 2] + 
              3*CHq1[3, 3] - 327*CHq3[1, 1] - 327*CHq3[2, 2] - 
              201*CHq3[3, 3] - 1338*CHu[1, 1] - 1338*CHu[2, 2]) + 
            2*MW2^2*MZ2^4*(537*CHd[1, 1] + 537*CHd[2, 2] + 537*CHd[3, 3] - 
              935*CHe[3, 3] - 1250*CHl1[3, 3] + 2458*CHl3[3, 3] - 
              1275*CHq1[1, 1] - 1275*CHq1[2, 2] - 1092*CHq1[3, 3] - 
              2145*CHq3[1, 1] - 2145*CHq3[2, 2] - 1080*CHq3[3, 3] - 
              1074*CHu[1, 1] - 1074*CHu[2, 2]) + 2*MW2*MZ2^5*
             (204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 292*CHe[3, 3] - 
              146*CHl1[3, 3] - 1077*CHl3[3, 3] + 66*CHq1[1, 1] + 
              66*CHq1[2, 2] + 438*CHq1[3, 3] + 900*CHq3[1, 1] + 
              900*CHq3[2, 2] + 333*CHq3[3, 3] - 408*CHu[1, 1] - 
              408*CHu[2, 2]) + 8*MW2^4*MZ2^2*(159*CHd[1, 1] + 159*CHd[2, 2] + 
              159*CHd[3, 3] - 617*CHe[3, 3] - 535*CHl1[3, 3] - 
              133*CHl3[3, 3] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 
              285*CHq1[3, 3] + 471*CHq3[1, 1] + 471*CHq3[2, 2] + 
              219*CHq3[3, 3] - 318*CHu[1, 1] - 318*CHu[2, 2]) - 
            9*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 
              30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
              60*CHu[2, 2]) + 64*MW2^5*MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 
              12*CHd[3, 3] - 14*CHe[3, 3] - 14*CHl1[3, 3] + 77*CHl3[3, 3] - 
              21*CHq1[1, 1] - 21*CHq1[2, 2] - 6*CHq1[3, 3] - 42*CHq3[1, 1] - 
              42*CHq3[2, 2] - 15*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) - 
            192*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[3, 3] - 11*CHl1[3, 3] + 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] + 
              CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
          3*MT2^3*MW2*(2*MW2 + MZ2)*(32*MW2^3*CHq3[3, 3] + 
            4*MW2*MZ2^2*(CHe[3, 3] - 9*CHq1[3, 3] - 10*CHq3[3, 3] - 
              9*CHu[3, 3]) - 8*MW2^2*MZ2*(CHe[3, 3] + CHl1[3, 3] + 
              CHl3[3, 3] - 3*CHq1[3, 3] + CHq3[3, 3] - 3*CHu[3, 3]) + 
            MZ2^3*(4*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] + 
              15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
          MT2^2*(2*MW2*MZ2^5*(204*CHd[1, 1] + 204*CHd[2, 2] + 204*CHd[3, 3] - 
              304*CHe[3, 3] - 152*CHl1[3, 3] - 1083*CHl3[3, 3] + 
              66*CHq1[1, 1] + 66*CHq1[2, 2] + 348*CHq1[3, 3] + 
              900*CHq3[1, 1] + 900*CHq3[2, 2] + 303*CHq3[3, 3] - 
              408*CHu[1, 1] - 408*CHu[2, 2]) - 9*MZ2^6*(30*CHd[1, 1] + 
              30*CHd[2, 2] + 30*CHd[3, 3] - 98*CHe[3, 3] - 49*CHl1[3, 3] - 
              49*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] - 15*CHq1[3, 3] - 
              15*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) - 
            192*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[3, 3] - 11*CHl1[3, 3] + 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] - CHq3[1, 1] - CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 2*MW2^2*MZ2^4*
             (537*CHd[1, 1] + 537*CHd[2, 2] + 537*CHd[3, 3] - 983*CHe[3, 3] - 
              1268*CHl1[3, 3] + 2440*CHl3[3, 3] - 1275*CHq1[1, 1] - 
              1275*CHq1[2, 2] - 1101*CHq1[3, 3] - 2145*CHq3[1, 1] - 
              2145*CHq3[2, 2] - 1203*CHq3[3, 3] - 1074*CHu[1, 1] - 
              1074*CHu[2, 2] - 45*CHu[3, 3]) + 32*MW2^5*MZ2*
             (24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 25*CHe[3, 3] - 
              25*CHl1[3, 3] + 157*CHl3[3, 3] - 42*CHq1[1, 1] - 
              42*CHq1[2, 2] - 21*CHq1[3, 3] - 84*CHq3[1, 1] - 84*CHq3[2, 2] - 
              45*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2] - 9*CHu[3, 3]) + 
            4*MW2^3*MZ2^3*(-669*CHd[1, 1] - 669*CHd[2, 2] - 669*CHd[3, 3] + 
              1305*CHe[3, 3] + 1191*CHl1[3, 3] - 1289*CHl3[3, 3] + 
              903*CHq1[1, 1] + 903*CHq1[2, 2] + 150*CHq1[3, 3] + 
              327*CHq3[1, 1] + 327*CHq3[2, 2] + 246*CHq3[3, 3] + 
              1338*CHu[1, 1] + 1338*CHu[2, 2] + 9*CHu[3, 3]) + 
            8*MW2^4*MZ2^2*(159*CHd[1, 1] + 159*CHd[2, 2] + 159*CHd[3, 3] - 
              605*CHe[3, 3] - 517*CHl1[3, 3] - 115*CHl3[3, 3] - 
              87*CHq1[1, 1] - 87*CHq1[2, 2] + 249*CHq1[3, 3] + 
              471*CHq3[1, 1] + 471*CHq3[2, 2] + 309*CHq3[3, 3] - 
              318*CHu[1, 1] - 318*CHu[2, 2] + 36*CHu[3, 3])) + 
          MT2*MW2*(-(MW2*MZ2^5*(816*CHd[1, 1] + 816*CHd[2, 2] + 816*
                CHd[3, 3] - 1210*CHe[3, 3] - 605*CHl1[3, 3] - 4329*
                CHl3[3, 3] + 264*CHq1[1, 1] + 264*CHq1[2, 2] + 1437*
                CHq1[3, 3] + 3600*CHq3[1, 1] + 3600*CHq3[2, 2] + 1092*
                CHq3[3, 3] - 1632*CHu[1, 1] - 1632*CHu[2, 2])) + 
            18*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
              98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 
              30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
              60*CHu[2, 2]) + 192*MW2^6*(6*CHd[1, 1] + 6*CHd[2, 2] + 
              6*CHd[3, 3] - 22*CHe[3, 3] - 22*CHl1[3, 3] + 22*CHl3[3, 3] - 
              6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
              2*CHq3[2, 2] + 3*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
            2*MW2^3*MZ2^3*(2676*CHd[1, 1] + 2676*CHd[2, 2] + 2676*CHd[3, 3] - 
              5274*CHe[3, 3] - 4776*CHl1[3, 3] + 5144*CHl3[3, 3] - 
              3612*CHq1[1, 1] - 3612*CHq1[2, 2] - 501*CHq1[3, 3] - 
              1308*CHq3[1, 1] - 1308*CHq3[2, 2] - 1215*CHq3[3, 3] - 
              5352*CHu[1, 1] - 5352*CHu[2, 2] - 9*CHu[3, 3]) - 
            16*MW2^5*MZ2*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] - 
              109*CHe[3, 3] - 109*CHl1[3, 3] + 619*CHl3[3, 3] - 
              168*CHq1[1, 1] - 168*CHq1[2, 2] - 57*CHq1[3, 3] - 
              336*CHq3[1, 1] - 336*CHq3[2, 2] - 165*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2] - 9*CHu[3, 3]) - 
            8*MW2^4*MZ2^2*(318*CHd[1, 1] + 318*CHd[2, 2] + 318*CHd[3, 3] - 
              1213*CHe[3, 3] - 1046*CHl1[3, 3] - 242*CHl3[3, 3] - 
              174*CHq1[1, 1] - 174*CHq1[2, 2] + 462*CHq1[3, 3] + 
              942*CHq3[1, 1] + 942*CHq3[2, 2] + 459*CHq3[3, 3] - 
              636*CHu[1, 1] - 636*CHu[2, 2] + 18*CHu[3, 3]) + 
            MW2^2*MZ2^4*(-2148*CHd[1, 1] - 2148*CHd[2, 2] - 2148*CHd[3, 3] + 
              3878*CHe[3, 3] + 5048*CHl1[3, 3] - 9784*CHl3[3, 3] + 
              5100*CHq1[1, 1] + 5100*CHq1[2, 2] + 4287*CHq1[3, 3] + 
              8580*CHq3[1, 1] + 8580*CHq3[2, 2] + 4509*CHq3[3, 3] + 
              4296*CHu[1, 1] + 4296*CHu[2, 2] + 45*CHu[3, 3]))))))/
    (144*(MT2 - MW2)^3*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2) - 
   (B0i[bb0, MZ2, MT2, MT2]*
     (-((2*MW2 - MZ2)*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 
           7632*MW2^4*MZ2^2 - 2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 
           660*MW2*MZ2^5 + 45*MZ2^6) + MT2^2*MW2*(-20480*MW2^6 + 
           44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 17060*MW2^3*MZ2^3 + 
           5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 237*MZ2^6) + 
         2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 3744*MW2^5*MZ2^2 - 
           4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 1119*MW2^2*MZ2^5 + 
           693*MW2*MZ2^6 + 45*MZ2^7) + MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 
           9680*MW2^5*MZ2^2 + 3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 
           4111*MW2^2*MZ2^5 - 1931*MW2*MZ2^6 + 282*MZ2^7) + 
         36*MT2^4*MZ2^2*(32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*
        CHe[Leff, Leff]) - MZ2*SW2*
       (2*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 7632*MW2^4*MZ2^2 - 
            2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 660*MW2*MZ2^5 + 45*MZ2^6) + 
          MT2^2*MW2*(-20480*MW2^6 + 44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 
            17060*MW2^3*MZ2^3 + 5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 
            237*MZ2^6) + 2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 
            3744*MW2^5*MZ2^2 - 4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 
            1119*MW2^2*MZ2^5 + 693*MW2*MZ2^6 + 45*MZ2^7) + 
          MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 9680*MW2^5*MZ2^2 + 
            3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 4111*MW2^2*MZ2^5 - 
            1931*MW2*MZ2^6 + 282*MZ2^7) + 36*MT2^4*MZ2^2*
           (32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*CHl1[Leff, Leff] + 
        2*(2*MT2^3*(4544*MW2^6 - 9472*MW2^5*MZ2 + 7632*MW2^4*MZ2^2 - 
            2834*MW2^3*MZ2^3 - 494*MW2^2*MZ2^4 + 660*MW2*MZ2^5 + 45*MZ2^6) + 
          MT2^2*MW2*(-20480*MW2^6 + 44160*MW2^5*MZ2 - 40864*MW2^4*MZ2^2 + 
            17060*MW2^3*MZ2^3 + 5532*MW2^2*MZ2^4 - 6374*MW2*MZ2^5 + 
            237*MZ2^6) + 2*MT2*MW2*(4544*MW2^7 - 4576*MW2^6*MZ2 + 
            3744*MW2^5*MZ2^2 - 4130*MW2^4*MZ2^3 - 872*MW2^3*MZ2^4 + 
            1119*MW2^2*MZ2^5 + 693*MW2*MZ2^6 + 45*MZ2^7) + 
          MW2^2*(1152*MW2^7 - 64*MW2^6*MZ2 - 9680*MW2^5*MZ2^2 + 
            3488*MW2^4*MZ2^3 + 10054*MW2^3*MZ2^4 - 4111*MW2^2*MZ2^5 - 
            1931*MW2*MZ2^6 + 282*MZ2^7) + 36*MT2^4*MZ2^2*
           (32*MW2^3 - 24*MW2*MZ2^2 + 5*MZ2^3)*SW2^2)*CHl3[Leff, Leff] - 
        MW2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*(-4608*MW2^6*CHq3[3, 3] - 
          4*MW2^2*MZ2^4*(2292*CHd[1, 1] + 2292*CHd[2, 2] + 2292*CHd[3, 3] - 
            6494*CHe[3, 3] - 4142*CHl1[3, 3] - 4142*CHl3[3, 3] - 
            2292*CHq1[1, 1] - 2292*CHq1[2, 2] + 843*CHq1[3, 3] + 
            1764*CHq3[1, 1] + 1764*CHq3[2, 2] + 1455*CHq3[3, 3] - 
            4584*CHu[1, 1] - 4584*CHu[2, 2]) + 4*MW2*MZ2^5*
           (633*CHd[1, 1] + 633*CHd[2, 2] + 633*CHd[3, 3] - 1937*CHe[3, 3] - 
            1042*CHl1[3, 3] - 1042*CHl3[3, 3] - 633*CHq1[1, 1] - 
            633*CHq1[2, 2] + 156*CHq1[3, 3] + 135*CHq3[1, 1] + 
            135*CHq3[2, 2] - 114*CHq3[3, 3] - 1266*CHu[1, 1] - 
            1266*CHu[2, 2]) + 24*MW2^3*MZ2^3*(604*CHd[1, 1] + 604*CHd[2, 2] + 
            604*CHd[3, 3] - 1828*CHe[3, 3] - 1306*CHl1[3, 3] - 
            1306*CHl3[3, 3] - 604*CHq1[1, 1] - 604*CHq1[2, 2] + 
            241*CHq1[3, 3] + 852*CHq3[1, 1] + 852*CHq3[2, 2] + 
            373*CHq3[3, 3] - 1208*CHu[1, 1] - 1208*CHu[2, 2]) - 
          32*MW2^4*MZ2^2*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
            1099*CHe[3, 3] - 941*CHl1[3, 3] - 941*CHl3[3, 3] - 
            336*CHq1[1, 1] - 336*CHq1[2, 2] + 138*CHq1[3, 3] + 
            720*CHq3[1, 1] + 720*CHq3[2, 2] - 60*CHq3[3, 3] - 672*CHu[1, 1] - 
            672*CHu[2, 2]) + 64*MW2^5*MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
            48*CHd[3, 3] - 158*CHe[3, 3] - 158*CHl1[3, 3] - 158*CHl3[3, 3] - 
            48*CHq1[1, 1] - 48*CHq1[2, 2] + 21*CHq1[3, 3] + 144*CHq3[1, 1] + 
            144*CHq3[2, 2] - 51*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2]) - 
          6*MZ2^6*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
            98*CHe[3, 3] - 49*CHl1[3, 3] - 49*CHl3[3, 3] - 30*CHq1[1, 1] - 
            30*CHq1[2, 2] - 15*CHq1[3, 3] - 15*CHq3[3, 3] - 60*CHu[1, 1] - 
            60*CHu[2, 2]) + 18*MT2^2*(128*MW2^4*CHq3[3, 3] + 
            16*MW2^2*MZ2^2*(3*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
              15*CHq1[3, 3] - 8*CHq3[3, 3] + 3*CHu[3, 3]) - 
            16*MW2^3*MZ2*(2*CHe[3, 3] + 2*CHl1[3, 3] + 2*CHl3[3, 3] - 
              6*CHq1[3, 3] + 10*CHq3[3, 3] + 3*CHu[3, 3]) + 
            2*MW2*MZ2^3*(4*CHl1[3, 3] + 4*CHl3[3, 3] + 102*CHq1[3, 3] + 
              130*CHq3[3, 3] + 3*CHu[3, 3]) - MZ2^4*(16*CHe[3, 3] + 
              8*CHl1[3, 3] + 8*CHl3[3, 3] + 60*CHq1[3, 3] + 100*CHq3[3, 3] + 
              15*CHu[3, 3])) + MT2*(256*MW2^5*(24*CHd[1, 1] + 24*CHd[2, 2] + 
              24*CHd[3, 3] - 88*CHe[3, 3] - 88*CHl1[3, 3] - 88*CHl3[3, 3] - 
              24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 
              72*CHq3[2, 2] + 33*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) - 
            4*MW2^2*MZ2^3*(6204*CHd[1, 1] + 6204*CHd[2, 2] + 6204*CHd[3, 3] - 
              18316*CHe[3, 3] - 12244*CHl1[3, 3] - 12244*CHl3[3, 3] - 
              6204*CHq1[1, 1] - 6204*CHq1[2, 2] + 660*CHq1[3, 3] + 
              6444*CHq3[1, 1] + 6444*CHq3[2, 2] + 372*CHq3[3, 3] - 
              12408*CHu[1, 1] - 12408*CHu[2, 2] - 81*CHu[3, 3]) + 
            3*MZ2^5*(-660*CHd[1, 1] - 660*CHd[2, 2] - 660*CHd[3, 3] + 
              2108*CHe[3, 3] + 1054*CHl1[3, 3] + 1054*CHl3[3, 3] + 
              660*CHq1[1, 1] + 660*CHq1[2, 2] + 150*CHq1[3, 3] + 
              30*CHq3[3, 3] + 1320*CHu[1, 1] + 1320*CHu[2, 2] - 
              45*CHu[3, 3]) - 32*MW2^4*MZ2*(672*CHd[1, 1] + 672*CHd[2, 2] + 
              672*CHd[3, 3] - 2126*CHe[3, 3] - 1774*CHl1[3, 3] - 
              1774*CHl3[3, 3] - 672*CHq1[1, 1] - 672*CHq1[2, 2] + 
              384*CHq1[3, 3] + 1440*CHq3[1, 1] + 1440*CHq3[2, 2] + 
              276*CHq3[3, 3] - 1344*CHu[1, 1] - 1344*CHu[2, 2] - 
              27*CHu[3, 3]) + 48*MW2^3*MZ2^2*(658*CHd[1, 1] + 658*CHd[2, 2] + 
              658*CHd[3, 3] - 1960*CHe[3, 3] - 1486*CHl1[3, 3] - 
              1486*CHl3[3, 3] - 658*CHq1[1, 1] - 658*CHq1[2, 2] + 
              196*CHq1[3, 3] + 1014*CHq3[1, 1] + 1014*CHq3[2, 2] + 
              46*CHq3[3, 3] - 1316*CHu[1, 1] - 1316*CHu[2, 2] - 
              27*CHu[3, 3]) + 4*MW2*MZ2^4*(2643*CHd[1, 1] + 2643*CHd[2, 2] + 
              2643*CHd[3, 3] - 7753*CHe[3, 3] - 4667*CHl1[3, 3] - 
              4667*CHl3[3, 3] - 2643*CHq1[1, 1] - 2643*CHq1[2, 2] - 
              120*CHq1[3, 3] + 1485*CHq3[1, 1] + 1485*CHq3[2, 2] + 
              366*CHq3[3, 3] - 5286*CHu[1, 1] - 5286*CHu[2, 2] + 
              81*CHu[3, 3]))))))/(216*MW2*MZ2^2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*
     Pi^2*SW2) - (B0i[bb0, 0, 0, MT2]*
     (-((4*MW2^2 - MZ2^2)*(18*MT2^9*(32*MW2^4 - 8*MW2^3*MZ2 - 
           60*MW2^2*MZ2^2 + 44*MW2*MZ2^3 - 5*MZ2^4) + 
         MT2^8*(-13120*MW2^5 + 30256*MW2^4*MZ2 - 22400*MW2^3*MZ2^2 + 
           4340*MW2^2*MZ2^3 + 870*MW2*MZ2^4 - 135*MZ2^5) - 
         4*MT2^2*MW2^5*(18640*MW2^6 - 68724*MW2^5*MZ2 + 77570*MW2^4*MZ2^2 - 
           17731*MW2^3*MZ2^3 - 22062*MW2^2*MZ2^4 + 14302*MW2*MZ2^5 - 
           2643*MZ2^6) + 4*MT2*MW2^6*(2704*MW2^6 - 13640*MW2^5*MZ2 + 
           17806*MW2^4*MZ2^2 - 1977*MW2^3*MZ2^3 - 10351*MW2^2*MZ2^4 + 
           6320*MW2*MZ2^5 - 1024*MZ2^6) + MT2^7*(77440*MW2^6 - 
           225424*MW2^5*MZ2 + 233432*MW2^4*MZ2^2 - 98672*MW2^3*MZ2^3 + 
           13326*MW2^2*MZ2^4 - 57*MW2*MZ2^5 - 45*MZ2^6) - 
         2*MT2^6*MW2*(110688*MW2^6 - 354936*MW2^5*MZ2 + 408964*MW2^4*MZ2^2 - 
           200938*MW2^3*MZ2^3 + 37340*MW2^2*MZ2^4 - 1838*MW2*MZ2^5 + 
           45*MZ2^6) + MT2^5*MW2*(364160*MW2^7 - 1219408*MW2^6*MZ2 + 
           1445296*MW2^5*MZ2^2 - 709932*MW2^4*MZ2^3 + 113442*MW2^3*MZ2^4 + 
           3232*MW2^2*MZ2^5 - 552*MW2*MZ2^6 - 45*MZ2^7) - 
         MT2^4*MW2^2*(364736*MW2^7 - 1241616*MW2^6*MZ2 + 1447536*MW2^5*
            MZ2^2 - 635948*MW2^4*MZ2^3 + 28238*MW2^3*MZ2^4 + 
           36641*MW2^2*MZ2^5 - 5374*MW2*MZ2^6 + 225*MZ2^7) + 
         MT2^3*MW2^3*(220800*MW2^7 - 762224*MW2^6*MZ2 + 858488*MW2^5*MZ2^2 - 
           297208*MW2^4*MZ2^3 - 78962*MW2^3*MZ2^4 + 65193*MW2^2*MZ2^5 - 
           11541*MW2*MZ2^6 + 540*MZ2^7) + 1024*MW2^8*MZ2^3*
          (5*MW2^2 + MW2*MZ2 - 4*MZ2^2)*SW2^2)*CHe[Leff, Leff]) - 
      2*MZ2*SW2*((18*MT2^9*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          MT2^8*(-26240*MW2^6 + 47392*MW2^5*MZ2 - 14544*MW2^4*MZ2^2 - 
            13720*MW2^3*MZ2^3 + 6080*MW2^2*MZ2^4 + 600*MW2*MZ2^5 - 
            135*MZ2^6) - 4*MT2^2*MW2^5*(37280*MW2^7 - 118808*MW2^6*MZ2 + 
            86416*MW2^5*MZ2^2 + 42108*MW2^4*MZ2^3 - 61855*MW2^3*MZ2^4 + 
            6542*MW2^2*MZ2^5 + 9016*MW2*MZ2^6 - 2643*MZ2^7) + 
          4*MT2*MW2^6*(5408*MW2^7 - 24576*MW2^6*MZ2 + 21972*MW2^5*MZ2^2 + 
            13852*MW2^4*MZ2^3 - 22679*MW2^3*MZ2^4 + 2289*MW2^2*MZ2^5 + 
            4272*MW2*MZ2^6 - 1024*MZ2^7) + MT2^7*(154880*MW2^7 - 
            373408*MW2^6*MZ2 + 241440*MW2^5*MZ2^2 + 36088*MW2^4*MZ2^3 - 
            72020*MW2^3*MZ2^4 + 13212*MW2^2*MZ2^5 - 147*MW2*MZ2^6 - 
            45*MZ2^7) - 2*MT2^6*MW2*(221376*MW2^7 - 599184*MW2^6*MZ2 + 
            462992*MW2^5*MZ2^2 + 7088*MW2^4*MZ2^3 - 126258*MW2^3*MZ2^4 + 
            33664*MW2^2*MZ2^5 - 1748*MW2*MZ2^6 + 45*MZ2^7) + 
          MT2^5*MW2*(728320*MW2^8 - 2074656*MW2^7*MZ2 + 1671184*MW2^6*MZ2^2 + 
            25432*MW2^5*MZ2^3 - 483048*MW2^4*MZ2^4 + 119906*MW2^3*MZ2^5 + 
            2128*MW2^2*MZ2^6 - 642*MW2*MZ2^7 - 45*MZ2^8) - 
          MT2^4*MW2^2*(729472*MW2^8 - 2118496*MW2^7*MZ2 + 1653456*MW2^6*
             MZ2^2 + 175640*MW2^5*MZ2^3 - 579472*MW2^4*MZ2^4 + 
            101520*MW2^3*MZ2^5 + 25893*MW2^2*MZ2^6 - 4924*MW2*MZ2^7 + 
            225*MZ2^8) + MT2^3*MW2^3*(441600*MW2^8 - 1303648*MW2^7*MZ2 + 
            954752*MW2^6*MZ2^2 + 264072*MW2^5*MZ2^3 - 455132*MW2^4*MZ2^4 + 
            51424*MW2^3*MZ2^5 + 42111*MW2^2*MZ2^6 - 10461*MW2*MZ2^7 + 
            540*MZ2^8) + 1024*MW2^8*MZ2^3*(10*MW2^3 + 7*MW2^2*MZ2 - 
            7*MW2*MZ2^2 - 4*MZ2^3)*SW2^2)*CHl1[Leff, Leff] + 
        (18*MT2^9*(64*MW2^5 + 16*MW2^4*MZ2 - 128*MW2^3*MZ2^2 + 
            28*MW2^2*MZ2^3 + 34*MW2*MZ2^4 - 5*MZ2^5) + 
          MT2^8*(-26240*MW2^6 + 47392*MW2^5*MZ2 - 14544*MW2^4*MZ2^2 - 
            13720*MW2^3*MZ2^3 + 6080*MW2^2*MZ2^4 + 600*MW2*MZ2^5 - 
            135*MZ2^6) - 4*MT2^2*MW2^5*(37280*MW2^7 - 118808*MW2^6*MZ2 + 
            86416*MW2^5*MZ2^2 + 42108*MW2^4*MZ2^3 - 61855*MW2^3*MZ2^4 + 
            6542*MW2^2*MZ2^5 + 9016*MW2*MZ2^6 - 2643*MZ2^7) + 
          4*MT2*MW2^6*(5408*MW2^7 - 24576*MW2^6*MZ2 + 21972*MW2^5*MZ2^2 + 
            13852*MW2^4*MZ2^3 - 22679*MW2^3*MZ2^4 + 2289*MW2^2*MZ2^5 + 
            4272*MW2*MZ2^6 - 1024*MZ2^7) + MT2^7*(154880*MW2^7 - 
            373408*MW2^6*MZ2 + 241440*MW2^5*MZ2^2 + 36088*MW2^4*MZ2^3 - 
            72020*MW2^3*MZ2^4 + 13212*MW2^2*MZ2^5 - 147*MW2*MZ2^6 - 
            45*MZ2^7) - 2*MT2^6*MW2*(221376*MW2^7 - 599184*MW2^6*MZ2 + 
            462992*MW2^5*MZ2^2 + 7088*MW2^4*MZ2^3 - 126258*MW2^3*MZ2^4 + 
            33664*MW2^2*MZ2^5 - 1748*MW2*MZ2^6 + 45*MZ2^7) + 
          MT2^5*MW2*(728320*MW2^8 - 2074656*MW2^7*MZ2 + 1671184*MW2^6*MZ2^2 + 
            25432*MW2^5*MZ2^3 - 483048*MW2^4*MZ2^4 + 119906*MW2^3*MZ2^5 + 
            2128*MW2^2*MZ2^6 - 642*MW2*MZ2^7 - 45*MZ2^8) - 
          MT2^4*MW2^2*(729472*MW2^8 - 2118496*MW2^7*MZ2 + 1653456*MW2^6*
             MZ2^2 + 175640*MW2^5*MZ2^3 - 579472*MW2^4*MZ2^4 + 
            101520*MW2^3*MZ2^5 + 25893*MW2^2*MZ2^6 - 4924*MW2*MZ2^7 + 
            225*MZ2^8) + MT2^3*MW2^3*(441600*MW2^8 - 1303648*MW2^7*MZ2 + 
            954752*MW2^6*MZ2^2 + 264072*MW2^5*MZ2^3 - 455132*MW2^4*MZ2^4 + 
            51424*MW2^3*MZ2^5 + 42111*MW2^2*MZ2^6 - 10461*MW2*MZ2^7 + 
            540*MZ2^8) + 1024*MW2^8*MZ2^3*(10*MW2^3 + 7*MW2^2*MZ2 - 
            7*MW2*MZ2^2 - 4*MZ2^3)*SW2^2)*CHl3[Leff, Leff] - 
        2*(MT2 - MW2)*MW2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
          MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
          MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
         (32*MW2^3*MZ2^2*SW2*(2*MW2*MZ2^2*(51*CHd[1, 1] + 51*CHd[2, 2] + 
              51*CHd[3, 3] - 141*CHe[3, 3] - 95*CHl1[3, 3] - 95*CHl3[3, 3] - 
              51*CHq1[1, 1] - 51*CHq1[2, 2] - 3*CHq1[3, 3] + 45*CHq3[1, 1] + 
              45*CHq3[2, 2] - 3*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
            8*MW2^2*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 
              45*CHe[3, 3] - 34*CHl1[3, 3] - 34*CHl3[3, 3] - 15*CHq1[1, 1] - 
              15*CHq1[2, 2] + 6*CHq1[3, 3] + 27*CHq3[1, 1] + 27*CHq3[2, 2] + 
              6*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
            16*MW2^3*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
            MZ2^3*(-30*CHd[1, 1] - 30*CHd[2, 2] - 30*CHd[3, 3] + 
              98*CHe[3, 3] + 49*CHl1[3, 3] + 49*CHl3[3, 3] + 30*CHq1[1, 1] + 
              30*CHq1[2, 2] + 15*CHq1[3, 3] + 15*CHq3[3, 3] + 60*CHu[1, 1] + 
              60*CHu[2, 2])) - 2*MT2*MW2^2*(-4*MW2^2*MZ2^3*(2922*CHd[1, 1] + 
              2922*CHd[2, 2] + 2922*CHd[3, 3] - 8419*CHe[3, 3] - 
              5839*CHl1[3, 3] - 5839*CHl3[3, 3] - 2922*CHq1[1, 1] - 
              2922*CHq1[2, 2] - 255*CHq1[3, 3] + 3330*CHq3[1, 1] + 
              3330*CHq3[2, 2] + 60*CHq3[3, 3] - 5844*CHu[1, 1] - 
              5844*CHu[2, 2]) + 2*MW2*MZ2^4*(2745*CHd[1, 1] + 
              2745*CHd[2, 2] + 2745*CHd[3, 3] - 8197*CHe[3, 3] - 
              4938*CHl1[3, 3] - 4938*CHl3[3, 3] - 2745*CHq1[1, 1] - 
              2745*CHq1[2, 2] - 612*CHq1[3, 3] + 1575*CHq3[1, 1] + 
              1575*CHq3[2, 2] - 774*CHq3[3, 3] - 5490*CHu[1, 1] - 
              5490*CHu[2, 2]) + 8*MW2^3*MZ2^2*(1578*CHd[1, 1] + 
              1578*CHd[2, 2] + 1578*CHd[3, 3] - 4742*CHe[3, 3] - 
              3661*CHl1[3, 3] - 3661*CHl3[3, 3] - 1578*CHq1[1, 1] - 
              1578*CHq1[2, 2] + 462*CHq1[3, 3] + 2718*CHq3[1, 1] + 
              2718*CHq3[2, 2] + 687*CHq3[3, 3] - 3156*CHu[1, 1] - 
              3156*CHu[2, 2]) - 16*MW2^4*MZ2*(432*CHd[1, 1] + 432*CHd[2, 2] + 
              432*CHd[3, 3] - 1433*CHe[3, 3] - 1257*CHl1[3, 3] - 
              1257*CHl3[3, 3] - 432*CHq1[1, 1] - 432*CHq1[2, 2] + 
              342*CHq1[3, 3] + 1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 
              342*CHq3[3, 3] - 864*CHu[1, 1] - 864*CHu[2, 2]) + 
            64*MW2^5*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
              88*CHe[3, 3] - 88*CHl1[3, 3] - 88*CHl3[3, 3] - 24*CHq1[1, 1] - 
              24*CHq1[2, 2] + 24*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 
              15*CHq3[3, 3] - 48*CHu[1, 1] - 48*CHu[2, 2]) + 
            MZ2^5*(-1050*CHd[1, 1] - 1050*CHd[2, 2] - 1050*CHd[3, 3] + 
              3358*CHe[3, 3] + 1679*CHl1[3, 3] + 1679*CHl3[3, 3] + 
              1050*CHq1[1, 1] + 1050*CHq1[2, 2] - 15*CHq1[3, 3] + 
              345*CHq3[3, 3] + 2100*CHu[1, 1] + 2100*CHu[2, 2])) + 
          9*MT2^4*(2*MW2 + MZ2)*(32*MW2^3*CHq3[3, 3] + 4*MW2*MZ2^2*
             (CHe[3, 3] - 9*CHq1[3, 3] - 10*CHq3[3, 3] - 9*CHu[3, 3]) - 
            8*MW2^2*MZ2*(CHe[3, 3] + CHl1[3, 3] + CHl3[3, 3] - 3*CHq1[3, 3] + 
              CHq3[3, 3] - 3*CHu[3, 3]) + MZ2^3*(4*CHe[3, 3] + 2*CHl1[3, 3] + 
              2*CHl3[3, 3] + 15*CHq1[3, 3] + 25*CHq3[3, 3] + 15*CHu[3, 3])) + 
          MT2^2*MW2*(64*MW2^5*(96*CHd[1, 1] + 96*CHd[2, 2] + 96*CHd[3, 3] - 
              352*CHe[3, 3] - 352*CHl1[3, 3] - 352*CHl3[3, 3] - 
              96*CHq1[1, 1] - 96*CHq1[2, 2] + 96*CHq1[3, 3] + 
              288*CHq3[1, 1] + 288*CHq3[2, 2] + 69*CHq3[3, 3] - 
              192*CHu[1, 1] - 192*CHu[2, 2]) + 2*MZ2^5*(-660*CHd[1, 1] - 
              660*CHd[2, 2] - 660*CHd[3, 3] + 2102*CHe[3, 3] + 
              1051*CHl1[3, 3] + 1051*CHl3[3, 3] + 660*CHq1[1, 1] + 
              660*CHq1[2, 2] - 75*CHq1[3, 3] + 600*CHq3[3, 3] + 
              1320*CHu[1, 1] + 1320*CHu[2, 2]) + 8*MW2^3*MZ2^2*
             (4296*CHd[1, 1] + 4296*CHd[2, 2] + 4296*CHd[3, 3] - 
              12626*CHe[3, 3] - 9367*CHl1[3, 3] - 9367*CHl3[3, 3] - 
              4296*CHq1[1, 1] - 4296*CHq1[2, 2] + 1182*CHq1[3, 3] + 
              6552*CHq3[1, 1] + 6552*CHq3[2, 2] + 1641*CHq3[3, 3] - 
              8592*CHu[1, 1] - 8592*CHu[2, 2] - 54*CHu[3, 3]) - 
            16*MW2^4*MZ2*(1440*CHd[1, 1] + 1440*CHd[2, 2] + 1440*CHd[3, 3] - 
              4667*CHe[3, 3] - 3963*CHl1[3, 3] - 3963*CHl3[3, 3] - 
              1440*CHq1[1, 1] - 1440*CHq1[2, 2] + 1053*CHq1[3, 3] + 
              3168*CHq3[1, 1] + 3168*CHq3[2, 2] + 891*CHq3[3, 3] - 
              2880*CHu[1, 1] - 2880*CHu[2, 2] - 27*CHu[3, 3]) + 
            2*MW2^2*MZ2^3*(-12720*CHd[1, 1] - 12720*CHd[2, 2] - 
              12720*CHd[3, 3] + 36590*CHe[3, 3] + 24374*CHl1[3, 3] + 
              24374*CHl3[3, 3] + 12720*CHq1[1, 1] + 12720*CHq1[2, 2] + 
              1869*CHq1[3, 3] - 11952*CHq3[1, 1] - 11952*CHq3[2, 2] - 
              615*CHq3[3, 3] + 25440*CHu[1, 1] + 25440*CHu[2, 2] - 
              27*CHu[3, 3]) + MW2*MZ2^4*(9288*CHd[1, 1] + 9288*CHd[2, 2] + 
              9288*CHd[3, 3] - 28520*CHe[3, 3] - 16362*CHl1[3, 3] - 
              16362*CHl3[3, 3] - 9288*CHq1[1, 1] - 9288*CHq1[2, 2] - 
              3285*CHq1[3, 3] + 3960*CHq3[1, 1] + 3960*CHq3[2, 2] - 
              3555*CHq3[3, 3] - 18576*CHu[1, 1] - 18576*CHu[2, 2] + 
              135*CHu[3, 3])) - MT2^3*(-15*MZ2^5*(12*CHd[1, 1] + 
              12*CHd[2, 2] + 12*CHd[3, 3] - 38*CHe[3, 3] - 19*CHl1[3, 3] - 
              19*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 3*CHq1[3, 3] - 
              30*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
            1024*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
              11*CHe[3, 3] - 11*CHl1[3, 3] - 11*CHl3[3, 3] - 3*CHq1[1, 1] - 
              3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
              3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 24*MW2^3*MZ2^2*
             (604*CHd[1, 1] + 604*CHd[2, 2] + 604*CHd[3, 3] - 
              1753*CHe[3, 3] - 1273*CHl1[3, 3] - 1273*CHl3[3, 3] - 
              604*CHq1[1, 1] - 604*CHq1[2, 2] + 142*CHq1[3, 3] + 
              852*CHq3[1, 1] + 852*CHq3[2, 2] + 148*CHq3[3, 3] - 
              1208*CHu[1, 1] - 1208*CHu[2, 2] - 36*CHu[3, 3]) - 
            32*MW2^4*MZ2*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
              1072*CHe[3, 3] - 896*CHl1[3, 3] - 896*CHl3[3, 3] - 
              336*CHq1[1, 1] - 336*CHq1[2, 2] + 219*CHq1[3, 3] + 
              720*CHq3[1, 1] + 720*CHq3[2, 2] + 174*CHq3[3, 3] - 
              672*CHu[1, 1] - 672*CHu[2, 2] - 27*CHu[3, 3]) - 
            4*MW2^2*MZ2^3*(2292*CHd[1, 1] + 2292*CHd[2, 2] + 2292*CHd[3, 3] - 
              6620*CHe[3, 3] - 4241*CHl1[3, 3] - 4241*CHl3[3, 3] - 
              2292*CHq1[1, 1] - 2292*CHq1[2, 2] - 399*CHq1[3, 3] + 
              1764*CHq3[1, 1] + 1764*CHq3[2, 2] + 42*CHq3[3, 3] - 
              4584*CHu[1, 1] - 4584*CHu[2, 2] + 27*CHu[3, 3]) + 
            2*MW2*MZ2^4*(1266*CHd[1, 1] + 1266*CHd[2, 2] + 1266*CHd[3, 3] - 
              4009*CHe[3, 3] - 2147*CHl1[3, 3] - 2147*CHl3[3, 3] - 
              1266*CHq1[1, 1] - 1266*CHq1[2, 2] - 606*CHq1[3, 3] + 
              270*CHq3[1, 1] + 270*CHq3[2, 2] - 480*CHq3[3, 3] - 
              2532*CHu[1, 1] - 2532*CHu[2, 2] + 135*CHu[3, 3]))))))/
    (432*(MT2 - MW2)^3*MW2*MZ2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi^2*SW2))*Class[7] + 
 Class[8]*((MZ2*B0i[bb0, 0, 0, MZ2]*(-256*MW2^4*Cdd[1, 1, 1, 1] + 
      896*MW2^3*MZ2*Cdd[1, 1, 1, 1] - 1184*MW2^2*MZ2^2*Cdd[1, 1, 1, 1] + 
      704*MW2*MZ2^3*Cdd[1, 1, 1, 1] - 160*MZ2^4*Cdd[1, 1, 1, 1] - 
      384*MW2^4*Cdd[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cdd[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cdd[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cdd[1, 1, 2, 2] - 
      240*MZ2^4*Cdd[1, 1, 2, 2] - 384*MW2^4*Cdd[1, 1, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[1, 1, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[1, 1, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[1, 1, 3, 3] - 240*MZ2^4*Cdd[1, 1, 3, 3] - 
      128*MW2^4*Cdd[1, 2, 2, 1] + 448*MW2^3*MZ2*Cdd[1, 2, 2, 1] - 
      592*MW2^2*MZ2^2*Cdd[1, 2, 2, 1] + 352*MW2*MZ2^3*Cdd[1, 2, 2, 1] - 
      80*MZ2^4*Cdd[1, 2, 2, 1] - 128*MW2^4*Cdd[1, 3, 3, 1] + 
      448*MW2^3*MZ2*Cdd[1, 3, 3, 1] - 592*MW2^2*MZ2^2*Cdd[1, 3, 3, 1] + 
      352*MW2*MZ2^3*Cdd[1, 3, 3, 1] - 80*MZ2^4*Cdd[1, 3, 3, 1] - 
      256*MW2^4*Cdd[2, 2, 2, 2] + 896*MW2^3*MZ2*Cdd[2, 2, 2, 2] - 
      1184*MW2^2*MZ2^2*Cdd[2, 2, 2, 2] + 704*MW2*MZ2^3*Cdd[2, 2, 2, 2] - 
      160*MZ2^4*Cdd[2, 2, 2, 2] - 384*MW2^4*Cdd[2, 2, 3, 3] + 
      1344*MW2^3*MZ2*Cdd[2, 2, 3, 3] - 1776*MW2^2*MZ2^2*Cdd[2, 2, 3, 3] + 
      1056*MW2*MZ2^3*Cdd[2, 2, 3, 3] - 240*MZ2^4*Cdd[2, 2, 3, 3] - 
      128*MW2^4*Cdd[2, 3, 3, 2] + 448*MW2^3*MZ2*Cdd[2, 3, 3, 2] - 
      592*MW2^2*MZ2^2*Cdd[2, 3, 3, 2] + 352*MW2*MZ2^3*Cdd[2, 3, 3, 2] - 
      80*MZ2^4*Cdd[2, 3, 3, 2] - 256*MW2^4*Cdd[3, 3, 3, 3] + 
      896*MW2^3*MZ2*Cdd[3, 3, 3, 3] - 1184*MW2^2*MZ2^2*Cdd[3, 3, 3, 3] + 
      704*MW2*MZ2^3*Cdd[3, 3, 3, 3] - 160*MZ2^4*Cdd[3, 3, 3, 3] - 
      96*MW2^4*Ced[1, 1, 1, 1] + 336*MW2^3*MZ2*Ced[1, 1, 1, 1] - 
      444*MW2^2*MZ2^2*Ced[1, 1, 1, 1] + 264*MW2*MZ2^3*Ced[1, 1, 1, 1] - 
      60*MZ2^4*Ced[1, 1, 1, 1] - 96*MW2^4*Ced[1, 1, 2, 2] + 
      336*MW2^3*MZ2*Ced[1, 1, 2, 2] - 444*MW2^2*MZ2^2*Ced[1, 1, 2, 2] + 
      264*MW2*MZ2^3*Ced[1, 1, 2, 2] - 60*MZ2^4*Ced[1, 1, 2, 2] - 
      96*MW2^4*Ced[1, 1, 3, 3] + 336*MW2^3*MZ2*Ced[1, 1, 3, 3] - 
      444*MW2^2*MZ2^2*Ced[1, 1, 3, 3] + 264*MW2*MZ2^3*Ced[1, 1, 3, 3] - 
      60*MZ2^4*Ced[1, 1, 3, 3] - 96*MW2^4*Ced[2, 2, 1, 1] + 
      336*MW2^3*MZ2*Ced[2, 2, 1, 1] - 444*MW2^2*MZ2^2*Ced[2, 2, 1, 1] + 
      264*MW2*MZ2^3*Ced[2, 2, 1, 1] - 60*MZ2^4*Ced[2, 2, 1, 1] - 
      96*MW2^4*Ced[2, 2, 2, 2] + 336*MW2^3*MZ2*Ced[2, 2, 2, 2] - 
      444*MW2^2*MZ2^2*Ced[2, 2, 2, 2] + 264*MW2*MZ2^3*Ced[2, 2, 2, 2] - 
      60*MZ2^4*Ced[2, 2, 2, 2] - 96*MW2^4*Ced[2, 2, 3, 3] + 
      336*MW2^3*MZ2*Ced[2, 2, 3, 3] - 444*MW2^2*MZ2^2*Ced[2, 2, 3, 3] + 
      264*MW2*MZ2^3*Ced[2, 2, 3, 3] - 60*MZ2^4*Ced[2, 2, 3, 3] + 
      256*MW2^4*Ced[3, 3, 1, 1] - 736*MW2^3*MZ2*Ced[3, 3, 1, 1] + 
      840*MW2^2*MZ2^2*Ced[3, 3, 1, 1] - 496*MW2*MZ2^3*Ced[3, 3, 1, 1] + 
      136*MZ2^4*Ced[3, 3, 1, 1] + 256*MW2^4*Ced[3, 3, 2, 2] - 
      736*MW2^3*MZ2*Ced[3, 3, 2, 2] + 840*MW2^2*MZ2^2*Ced[3, 3, 2, 2] - 
      496*MW2*MZ2^3*Ced[3, 3, 2, 2] + 136*MZ2^4*Ced[3, 3, 2, 2] + 
      256*MW2^4*Ced[3, 3, 3, 3] - 736*MW2^3*MZ2*Ced[3, 3, 3, 3] + 
      840*MW2^2*MZ2^2*Ced[3, 3, 3, 3] - 496*MW2*MZ2^3*Ced[3, 3, 3, 3] + 
      136*MZ2^4*Ced[3, 3, 3, 3] - 16*(20*MW2^4 - 36*MW2^3*MZ2 + 
        11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*Ced[Leff, Leff, 1, 1] - 
      16*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ced[Leff, Leff, 2, 2] - 320*MW2^4*Ced[Leff, Leff, 3, 3] + 
      576*MW2^3*MZ2*Ced[Leff, Leff, 3, 3] - 176*MW2^2*MZ2^2*
       Ced[Leff, Leff, 3, 3] - 144*MW2*MZ2^3*Ced[Leff, Leff, 3, 3] + 
      64*MZ2^4*Ced[Leff, Leff, 3, 3] + 1408*MW2^4*Cee[1, 1, 3, 3] - 
      4288*MW2^3*MZ2*Cee[1, 1, 3, 3] + 5136*MW2^2*MZ2^2*Cee[1, 1, 3, 3] - 
      3040*MW2*MZ2^3*Cee[1, 1, 3, 3] + 784*MZ2^4*Cee[1, 1, 3, 3] + 
      1408*MW2^4*Cee[2, 2, 3, 3] - 4288*MW2^3*MZ2*Cee[2, 2, 3, 3] + 
      5136*MW2^2*MZ2^2*Cee[2, 2, 3, 3] - 3040*MW2*MZ2^3*Cee[2, 2, 3, 3] + 
      784*MZ2^4*Cee[2, 2, 3, 3] + 1408*MW2^4*Cee[3, 3, 3, 3] - 
      4288*MW2^3*MZ2*Cee[3, 3, 3, 3] + 5136*MW2^2*MZ2^2*Cee[3, 3, 3, 3] - 
      3040*MW2*MZ2^3*Cee[3, 3, 3, 3] + 784*MZ2^4*Cee[3, 3, 3, 3] - 
      1280*MW2^4*Cee[Leff, Leff, 1, 1] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 1, 1] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 1, 1] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 1, 1] + 256*MZ2^4*Cee[Leff, Leff, 1, 1] - 
      1280*MW2^4*Cee[Leff, Leff, 2, 2] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 2, 2] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 2, 2] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 2, 2] + 256*MZ2^4*Cee[Leff, Leff, 2, 2] - 
      1280*MW2^4*Cee[Leff, Leff, 3, 3] + 2304*MW2^3*MZ2*
       Cee[Leff, Leff, 3, 3] - 704*MW2^2*MZ2^2*Cee[Leff, Leff, 3, 3] - 
      576*MW2*MZ2^3*Cee[Leff, Leff, 3, 3] + 256*MZ2^4*Cee[Leff, Leff, 3, 3] + 
      192*MW2^4*Ceu[1, 1, 1, 1] - 672*MW2^3*MZ2*Ceu[1, 1, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[1, 1, 1, 1] - 528*MW2*MZ2^3*Ceu[1, 1, 1, 1] + 
      120*MZ2^4*Ceu[1, 1, 1, 1] + 192*MW2^4*Ceu[1, 1, 2, 2] - 
      672*MW2^3*MZ2*Ceu[1, 1, 2, 2] + 888*MW2^2*MZ2^2*Ceu[1, 1, 2, 2] - 
      528*MW2*MZ2^3*Ceu[1, 1, 2, 2] + 120*MZ2^4*Ceu[1, 1, 2, 2] + 
      192*MW2^4*Ceu[2, 2, 1, 1] - 672*MW2^3*MZ2*Ceu[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Ceu[2, 2, 1, 1] - 528*MW2*MZ2^3*Ceu[2, 2, 1, 1] + 
      120*MZ2^4*Ceu[2, 2, 1, 1] + 192*MW2^4*Ceu[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Ceu[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Ceu[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Ceu[2, 2, 2, 2] + 120*MZ2^4*Ceu[2, 2, 2, 2] - 
      512*MW2^4*Ceu[3, 3, 1, 1] + 1472*MW2^3*MZ2*Ceu[3, 3, 1, 1] - 
      1680*MW2^2*MZ2^2*Ceu[3, 3, 1, 1] + 992*MW2*MZ2^3*Ceu[3, 3, 1, 1] - 
      272*MZ2^4*Ceu[3, 3, 1, 1] - 512*MW2^4*Ceu[3, 3, 2, 2] + 
      1472*MW2^3*MZ2*Ceu[3, 3, 2, 2] - 1680*MW2^2*MZ2^2*Ceu[3, 3, 2, 2] + 
      992*MW2*MZ2^3*Ceu[3, 3, 2, 2] - 272*MZ2^4*Ceu[3, 3, 2, 2] + 
      640*MW2^4*Ceu[Leff, Leff, 1, 1] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 1, 1] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 1, 1] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 1, 1] - 128*MZ2^4*Ceu[Leff, Leff, 1, 1] + 
      640*MW2^4*Ceu[Leff, Leff, 2, 2] - 1152*MW2^3*MZ2*
       Ceu[Leff, Leff, 2, 2] + 352*MW2^2*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
      288*MW2*MZ2^3*Ceu[Leff, Leff, 2, 2] - 128*MZ2^4*Ceu[Leff, Leff, 2, 2] - 
      96*MW2^4*Cld[1, 1, 1, 1] + 336*MW2^3*MZ2*Cld[1, 1, 1, 1] - 
      444*MW2^2*MZ2^2*Cld[1, 1, 1, 1] + 264*MW2*MZ2^3*Cld[1, 1, 1, 1] - 
      60*MZ2^4*Cld[1, 1, 1, 1] - 96*MW2^4*Cld[1, 1, 2, 2] + 
      336*MW2^3*MZ2*Cld[1, 1, 2, 2] - 444*MW2^2*MZ2^2*Cld[1, 1, 2, 2] + 
      264*MW2*MZ2^3*Cld[1, 1, 2, 2] - 60*MZ2^4*Cld[1, 1, 2, 2] - 
      96*MW2^4*Cld[1, 1, 3, 3] + 336*MW2^3*MZ2*Cld[1, 1, 3, 3] - 
      444*MW2^2*MZ2^2*Cld[1, 1, 3, 3] + 264*MW2*MZ2^3*Cld[1, 1, 3, 3] - 
      60*MZ2^4*Cld[1, 1, 3, 3] - 96*MW2^4*Cld[2, 2, 1, 1] + 
      336*MW2^3*MZ2*Cld[2, 2, 1, 1] - 444*MW2^2*MZ2^2*Cld[2, 2, 1, 1] + 
      264*MW2*MZ2^3*Cld[2, 2, 1, 1] - 60*MZ2^4*Cld[2, 2, 1, 1] - 
      96*MW2^4*Cld[2, 2, 2, 2] + 336*MW2^3*MZ2*Cld[2, 2, 2, 2] - 
      444*MW2^2*MZ2^2*Cld[2, 2, 2, 2] + 264*MW2*MZ2^3*Cld[2, 2, 2, 2] - 
      60*MZ2^4*Cld[2, 2, 2, 2] - 96*MW2^4*Cld[2, 2, 3, 3] + 
      336*MW2^3*MZ2*Cld[2, 2, 3, 3] - 444*MW2^2*MZ2^2*Cld[2, 2, 3, 3] + 
      264*MW2*MZ2^3*Cld[2, 2, 3, 3] - 60*MZ2^4*Cld[2, 2, 3, 3] + 
      256*MW2^4*Cld[3, 3, 1, 1] - 560*MW2^3*MZ2*Cld[3, 3, 1, 1] + 
      480*MW2^2*MZ2^2*Cld[3, 3, 1, 1] - 214*MW2*MZ2^3*Cld[3, 3, 1, 1] + 
      38*MZ2^4*Cld[3, 3, 1, 1] + 256*MW2^4*Cld[3, 3, 2, 2] - 
      560*MW2^3*MZ2*Cld[3, 3, 2, 2] + 480*MW2^2*MZ2^2*Cld[3, 3, 2, 2] - 
      214*MW2*MZ2^3*Cld[3, 3, 2, 2] + 38*MZ2^4*Cld[3, 3, 2, 2] + 
      256*MW2^4*Cld[3, 3, 3, 3] - 560*MW2^3*MZ2*Cld[3, 3, 3, 3] + 
      480*MW2^2*MZ2^2*Cld[3, 3, 3, 3] - 214*MW2*MZ2^3*Cld[3, 3, 3, 3] + 
      38*MZ2^4*Cld[3, 3, 3, 3] + 320*MW2^4*Cld[Leff, Leff, 1, 1] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 1, 1] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*Cld[Leff, Leff, 1, 1] - 
      128*MZ2^4*Cld[Leff, Leff, 1, 1] + 320*MW2^4*Cld[Leff, Leff, 2, 2] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 2, 2] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*Cld[Leff, Leff, 2, 2] - 
      128*MZ2^4*Cld[Leff, Leff, 2, 2] + 320*MW2^4*Cld[Leff, Leff, 3, 3] - 
      736*MW2^3*MZ2*Cld[Leff, Leff, 3, 3] + 384*MW2^2*MZ2^2*
       Cld[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*Cld[Leff, Leff, 3, 3] - 
      128*MZ2^4*Cld[Leff, Leff, 3, 3] + 352*MW2^4*Cle[1, 1, 3, 3] - 
      1072*MW2^3*MZ2*Cle[1, 1, 3, 3] + 1284*MW2^2*MZ2^2*Cle[1, 1, 3, 3] - 
      760*MW2*MZ2^3*Cle[1, 1, 3, 3] + 196*MZ2^4*Cle[1, 1, 3, 3] - 
      320*MW2^4*Cle[1, 1, Leff, Leff] + 576*MW2^3*MZ2*Cle[1, 1, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[1, 1, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[1, 1, Leff, Leff] + 64*MZ2^4*Cle[1, 1, Leff, Leff] + 
      352*MW2^4*Cle[2, 2, 3, 3] - 1072*MW2^3*MZ2*Cle[2, 2, 3, 3] + 
      1284*MW2^2*MZ2^2*Cle[2, 2, 3, 3] - 760*MW2*MZ2^3*Cle[2, 2, 3, 3] + 
      196*MZ2^4*Cle[2, 2, 3, 3] - 320*MW2^4*Cle[2, 2, Leff, Leff] + 
      576*MW2^3*MZ2*Cle[2, 2, Leff, Leff] - 176*MW2^2*MZ2^2*
       Cle[2, 2, Leff, Leff] - 144*MW2*MZ2^3*Cle[2, 2, Leff, Leff] + 
      64*MZ2^4*Cle[2, 2, Leff, Leff] + 352*MW2^4*Cle[3, 3, 1, 1] - 
      896*MW2^3*MZ2*Cle[3, 3, 1, 1] + 924*MW2^2*MZ2^2*Cle[3, 3, 1, 1] - 
      478*MW2*MZ2^3*Cle[3, 3, 1, 1] + 98*MZ2^4*Cle[3, 3, 1, 1] + 
      352*MW2^4*Cle[3, 3, 2, 2] - 896*MW2^3*MZ2*Cle[3, 3, 2, 2] + 
      924*MW2^2*MZ2^2*Cle[3, 3, 2, 2] - 478*MW2*MZ2^3*Cle[3, 3, 2, 2] + 
      98*MZ2^4*Cle[3, 3, 2, 2] + 704*MW2^4*Cle[3, 3, 3, 3] - 
      1968*MW2^3*MZ2*Cle[3, 3, 3, 3] + 2208*MW2^2*MZ2^2*Cle[3, 3, 3, 3] - 
      1238*MW2*MZ2^3*Cle[3, 3, 3, 3] + 294*MZ2^4*Cle[3, 3, 3, 3] - 
      320*MW2^4*Cle[3, 3, Leff, Leff] + 576*MW2^3*MZ2*Cle[3, 3, Leff, Leff] - 
      176*MW2^2*MZ2^2*Cle[3, 3, Leff, Leff] - 144*MW2*MZ2^3*
       Cle[3, 3, Leff, Leff] + 64*MZ2^4*Cle[3, 3, Leff, Leff] + 
      320*MW2^4*Cle[Leff, Leff, 1, 1] - 736*MW2^3*MZ2*Cle[Leff, Leff, 1, 1] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 1, 1] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 1, 1] - 128*MZ2^4*Cle[Leff, Leff, 1, 1] + 
      320*MW2^4*Cle[Leff, Leff, 2, 2] - 736*MW2^3*MZ2*Cle[Leff, Leff, 2, 2] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 2, 2] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 2, 2] - 128*MZ2^4*Cle[Leff, Leff, 2, 2] + 
      320*MW2^4*Cle[Leff, Leff, 3, 3] - 736*MW2^3*MZ2*Cle[Leff, Leff, 3, 3] + 
      384*MW2^2*MZ2^2*Cle[Leff, Leff, 3, 3] + 160*MW2*MZ2^3*
       Cle[Leff, Leff, 3, 3] - 128*MZ2^4*Cle[Leff, Leff, 3, 3] + 
      704*MW2^4*Cll[1, 1, 3, 3] - 1792*MW2^3*MZ2*Cll[1, 1, 3, 3] + 
      1848*MW2^2*MZ2^2*Cll[1, 1, 3, 3] - 956*MW2*MZ2^3*Cll[1, 1, 3, 3] + 
      196*MZ2^4*Cll[1, 1, 3, 3] + 704*MW2^4*Cll[1, 3, 3, 1] - 
      1440*MW2^3*MZ2*Cll[1, 3, 3, 1] + 1304*MW2^2*MZ2^2*Cll[1, 3, 3, 1] - 
      576*MW2*MZ2^3*Cll[1, 3, 3, 1] + 98*MZ2^4*Cll[1, 3, 3, 1] + 
      704*MW2^4*Cll[2, 2, 3, 3] - 1792*MW2^3*MZ2*Cll[2, 2, 3, 3] + 
      1848*MW2^2*MZ2^2*Cll[2, 2, 3, 3] - 956*MW2*MZ2^3*Cll[2, 2, 3, 3] + 
      196*MZ2^4*Cll[2, 2, 3, 3] + 704*MW2^4*Cll[2, 3, 3, 2] - 
      1440*MW2^3*MZ2*Cll[2, 3, 3, 2] + 1304*MW2^2*MZ2^2*Cll[2, 3, 3, 2] - 
      576*MW2*MZ2^3*Cll[2, 3, 3, 2] + 98*MZ2^4*Cll[2, 3, 3, 2] + 
      1408*MW2^4*Cll[3, 3, 3, 3] - 3232*MW2^3*MZ2*Cll[3, 3, 3, 3] + 
      3152*MW2^2*MZ2^2*Cll[3, 3, 3, 3] - 1532*MW2*MZ2^3*Cll[3, 3, 3, 3] + 
      294*MZ2^4*Cll[3, 3, 3, 3] + 640*MW2^4*Cll[Leff, 1, 1, Leff] - 
      1152*MW2^3*MZ2*Cll[Leff, 1, 1, Leff] + 352*MW2^2*MZ2^2*
       Cll[Leff, 1, 1, Leff] + 288*MW2*MZ2^3*Cll[Leff, 1, 1, Leff] - 
      128*MZ2^4*Cll[Leff, 1, 1, Leff] + 640*MW2^4*Cll[Leff, 2, 2, Leff] - 
      1152*MW2^3*MZ2*Cll[Leff, 2, 2, Leff] + 352*MW2^2*MZ2^2*
       Cll[Leff, 2, 2, Leff] + 288*MW2*MZ2^3*Cll[Leff, 2, 2, Leff] - 
      128*MZ2^4*Cll[Leff, 2, 2, Leff] + 640*MW2^4*Cll[Leff, 3, 3, Leff] - 
      1152*MW2^3*MZ2*Cll[Leff, 3, 3, Leff] + 352*MW2^2*MZ2^2*
       Cll[Leff, 3, 3, Leff] + 288*MW2*MZ2^3*Cll[Leff, 3, 3, Leff] - 
      128*MZ2^4*Cll[Leff, 3, 3, Leff] + 640*MW2^4*Cll[Leff, Leff, 1, 1] - 
      1472*MW2^3*MZ2*Cll[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^2*
       Cll[Leff, Leff, 1, 1] + 320*MW2*MZ2^3*Cll[Leff, Leff, 1, 1] - 
      256*MZ2^4*Cll[Leff, Leff, 1, 1] + 640*MW2^4*Cll[Leff, Leff, 2, 2] - 
      1472*MW2^3*MZ2*Cll[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^2*
       Cll[Leff, Leff, 2, 2] + 320*MW2*MZ2^3*Cll[Leff, Leff, 2, 2] - 
      256*MZ2^4*Cll[Leff, Leff, 2, 2] + 640*MW2^4*Cll[Leff, Leff, 3, 3] - 
      1472*MW2^3*MZ2*Cll[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*
       Cll[Leff, Leff, 3, 3] + 320*MW2*MZ2^3*Cll[Leff, Leff, 3, 3] - 
      256*MZ2^4*Cll[Leff, Leff, 3, 3] + 96*MW2^4*Clq1[1, 1, 1, 1] - 
      336*MW2^3*MZ2*Clq1[1, 1, 1, 1] + 444*MW2^2*MZ2^2*Clq1[1, 1, 1, 1] - 
      264*MW2*MZ2^3*Clq1[1, 1, 1, 1] + 60*MZ2^4*Clq1[1, 1, 1, 1] + 
      96*MW2^4*Clq1[1, 1, 2, 2] - 336*MW2^3*MZ2*Clq1[1, 1, 2, 2] + 
      444*MW2^2*MZ2^2*Clq1[1, 1, 2, 2] - 264*MW2*MZ2^3*Clq1[1, 1, 2, 2] + 
      60*MZ2^4*Clq1[1, 1, 2, 2] - 96*MW2^4*Clq1[1, 1, 3, 3] + 
      192*MW2^3*MZ2*Clq1[1, 1, 3, 3] - 84*MW2^2*MZ2^2*Clq1[1, 1, 3, 3] - 
      42*MW2*MZ2^3*Clq1[1, 1, 3, 3] + 30*MZ2^4*Clq1[1, 1, 3, 3] + 
      96*MW2^4*Clq1[2, 2, 1, 1] - 336*MW2^3*MZ2*Clq1[2, 2, 1, 1] + 
      444*MW2^2*MZ2^2*Clq1[2, 2, 1, 1] - 264*MW2*MZ2^3*Clq1[2, 2, 1, 1] + 
      60*MZ2^4*Clq1[2, 2, 1, 1] + 96*MW2^4*Clq1[2, 2, 2, 2] - 
      336*MW2^3*MZ2*Clq1[2, 2, 2, 2] + 444*MW2^2*MZ2^2*Clq1[2, 2, 2, 2] - 
      264*MW2*MZ2^3*Clq1[2, 2, 2, 2] + 60*MZ2^4*Clq1[2, 2, 2, 2] - 
      96*MW2^4*Clq1[2, 2, 3, 3] + 192*MW2^3*MZ2*Clq1[2, 2, 3, 3] - 
      84*MW2^2*MZ2^2*Clq1[2, 2, 3, 3] - 42*MW2*MZ2^3*Clq1[2, 2, 3, 3] + 
      30*MZ2^4*Clq1[2, 2, 3, 3] - 256*MW2^4*Clq1[3, 3, 1, 1] + 
      560*MW2^3*MZ2*Clq1[3, 3, 1, 1] - 480*MW2^2*MZ2^2*Clq1[3, 3, 1, 1] + 
      214*MW2*MZ2^3*Clq1[3, 3, 1, 1] - 38*MZ2^4*Clq1[3, 3, 1, 1] - 
      256*MW2^4*Clq1[3, 3, 2, 2] + 560*MW2^3*MZ2*Clq1[3, 3, 2, 2] - 
      480*MW2^2*MZ2^2*Clq1[3, 3, 2, 2] + 214*MW2*MZ2^3*Clq1[3, 3, 2, 2] - 
      38*MZ2^4*Clq1[3, 3, 2, 2] + 256*MW2^4*Clq1[3, 3, 3, 3] - 
      176*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 24*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] + 
      50*MW2*MZ2^3*Clq1[3, 3, 3, 3] - 19*MZ2^4*Clq1[3, 3, 3, 3] - 
      320*MW2^4*Clq1[Leff, Leff, 1, 1] + 736*MW2^3*MZ2*
       Clq1[Leff, Leff, 1, 1] - 384*MW2^2*MZ2^2*Clq1[Leff, Leff, 1, 1] - 
      160*MW2*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
      128*MZ2^4*Clq1[Leff, Leff, 1, 1] - 320*MW2^4*Clq1[Leff, Leff, 2, 2] + 
      736*MW2^3*MZ2*Clq1[Leff, Leff, 2, 2] - 384*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 2, 2] - 160*MW2*MZ2^3*Clq1[Leff, Leff, 2, 2] + 
      128*MZ2^4*Clq1[Leff, Leff, 2, 2] + 320*MW2^4*Clq1[Leff, Leff, 3, 3] - 
      256*MW2^3*MZ2*Clq1[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*
       Clq1[Leff, Leff, 3, 3] + 112*MW2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq1[Leff, Leff, 3, 3] - 288*MW2^4*Clq3[1, 1, 1, 1] + 
      432*MW2^3*MZ2*Clq3[1, 1, 1, 1] - 180*MW2^2*MZ2^2*Clq3[1, 1, 1, 1] - 
      288*MW2^4*Clq3[1, 1, 2, 2] + 432*MW2^3*MZ2*Clq3[1, 1, 2, 2] - 
      180*MW2^2*MZ2^2*Clq3[1, 1, 2, 2] - 96*MW2^4*Clq3[1, 1, 3, 3] + 
      96*MW2^3*MZ2*Clq3[1, 1, 3, 3] + 12*MW2^2*MZ2^2*Clq3[1, 1, 3, 3] - 
      30*MW2*MZ2^3*Clq3[1, 1, 3, 3] - 288*MW2^4*Clq3[2, 2, 1, 1] + 
      432*MW2^3*MZ2*Clq3[2, 2, 1, 1] - 180*MW2^2*MZ2^2*Clq3[2, 2, 1, 1] - 
      288*MW2^4*Clq3[2, 2, 2, 2] + 432*MW2^3*MZ2*Clq3[2, 2, 2, 2] - 
      180*MW2^2*MZ2^2*Clq3[2, 2, 2, 2] - 96*MW2^4*Clq3[2, 2, 3, 3] + 
      96*MW2^3*MZ2*Clq3[2, 2, 3, 3] + 12*MW2^2*MZ2^2*Clq3[2, 2, 3, 3] - 
      30*MW2*MZ2^3*Clq3[2, 2, 3, 3] + 768*MW2^4*Clq3[3, 3, 1, 1] - 
      1200*MW2^3*MZ2*Clq3[3, 3, 1, 1] + 960*MW2^2*MZ2^2*Clq3[3, 3, 1, 1] - 
      294*MW2*MZ2^3*Clq3[3, 3, 1, 1] + 768*MW2^4*Clq3[3, 3, 2, 2] - 
      1200*MW2^3*MZ2*Clq3[3, 3, 2, 2] + 960*MW2^2*MZ2^2*Clq3[3, 3, 2, 2] - 
      294*MW2*MZ2^3*Clq3[3, 3, 2, 2] + 256*MW2^4*Clq3[3, 3, 3, 3] - 
      272*MW2^3*MZ2*Clq3[3, 3, 3, 3] + 120*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
      62*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 49*MZ2^4*Clq3[3, 3, 3, 3] + 
      960*MW2^4*Clq3[Leff, Leff, 1, 1] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 1, 1] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 1, 1] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      960*MW2^4*Clq3[Leff, Leff, 2, 2] - 1248*MW2^3*MZ2*
       Clq3[Leff, Leff, 2, 2] - 96*MW2^2*MZ2^2*Clq3[Leff, Leff, 2, 2] + 
      384*MW2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      320*MW2^4*Clq3[Leff, Leff, 3, 3] - 256*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 240*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      112*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 192*MW2^4*Clu[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Clu[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Clu[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Clu[1, 1, 1, 1] + 120*MZ2^4*Clu[1, 1, 1, 1] + 
      192*MW2^4*Clu[1, 1, 2, 2] - 672*MW2^3*MZ2*Clu[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[1, 1, 2, 2] - 528*MW2*MZ2^3*Clu[1, 1, 2, 2] + 
      120*MZ2^4*Clu[1, 1, 2, 2] + 192*MW2^4*Clu[2, 2, 1, 1] - 
      672*MW2^3*MZ2*Clu[2, 2, 1, 1] + 888*MW2^2*MZ2^2*Clu[2, 2, 1, 1] - 
      528*MW2*MZ2^3*Clu[2, 2, 1, 1] + 120*MZ2^4*Clu[2, 2, 1, 1] + 
      192*MW2^4*Clu[2, 2, 2, 2] - 672*MW2^3*MZ2*Clu[2, 2, 2, 2] + 
      888*MW2^2*MZ2^2*Clu[2, 2, 2, 2] - 528*MW2*MZ2^3*Clu[2, 2, 2, 2] + 
      120*MZ2^4*Clu[2, 2, 2, 2] - 512*MW2^4*Clu[3, 3, 1, 1] + 
      1120*MW2^3*MZ2*Clu[3, 3, 1, 1] - 960*MW2^2*MZ2^2*Clu[3, 3, 1, 1] + 
      428*MW2*MZ2^3*Clu[3, 3, 1, 1] - 76*MZ2^4*Clu[3, 3, 1, 1] - 
      512*MW2^4*Clu[3, 3, 2, 2] + 1120*MW2^3*MZ2*Clu[3, 3, 2, 2] - 
      960*MW2^2*MZ2^2*Clu[3, 3, 2, 2] + 428*MW2*MZ2^3*Clu[3, 3, 2, 2] - 
      76*MZ2^4*Clu[3, 3, 2, 2] - 640*MW2^4*Clu[Leff, Leff, 1, 1] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 1, 1] - 320*MW2*MZ2^3*Clu[Leff, Leff, 1, 1] + 
      256*MZ2^4*Clu[Leff, Leff, 1, 1] - 640*MW2^4*Clu[Leff, Leff, 2, 2] + 
      1472*MW2^3*MZ2*Clu[Leff, Leff, 2, 2] - 768*MW2^2*MZ2^2*
       Clu[Leff, Leff, 2, 2] - 320*MW2*MZ2^3*Clu[Leff, Leff, 2, 2] + 
      256*MZ2^4*Clu[Leff, Leff, 2, 2] + 192*MW2^4*Cqd1[1, 1, 1, 1] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 1, 1] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 1, 1] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 1, 1] + 120*MZ2^4*Cqd1[1, 1, 1, 1] + 
      192*MW2^4*Cqd1[1, 1, 2, 2] - 672*MW2^3*MZ2*Cqd1[1, 1, 2, 2] + 
      888*MW2^2*MZ2^2*Cqd1[1, 1, 2, 2] - 528*MW2*MZ2^3*Cqd1[1, 1, 2, 2] + 
      120*MZ2^4*Cqd1[1, 1, 2, 2] + 192*MW2^4*Cqd1[1, 1, 3, 3] - 
      672*MW2^3*MZ2*Cqd1[1, 1, 3, 3] + 888*MW2^2*MZ2^2*Cqd1[1, 1, 3, 3] - 
      528*MW2*MZ2^3*Cqd1[1, 1, 3, 3] + 120*MZ2^4*Cqd1[1, 1, 3, 3] + 
      192*MW2^4*Cqd1[2, 2, 1, 1] - 672*MW2^3*MZ2*Cqd1[2, 2, 1, 1] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 1, 1] - 528*MW2*MZ2^3*Cqd1[2, 2, 1, 1] + 
      120*MZ2^4*Cqd1[2, 2, 1, 1] + 192*MW2^4*Cqd1[2, 2, 2, 2] - 
      672*MW2^3*MZ2*Cqd1[2, 2, 2, 2] + 888*MW2^2*MZ2^2*Cqd1[2, 2, 2, 2] - 
      528*MW2*MZ2^3*Cqd1[2, 2, 2, 2] + 120*MZ2^4*Cqd1[2, 2, 2, 2] + 
      192*MW2^4*Cqd1[2, 2, 3, 3] - 672*MW2^3*MZ2*Cqd1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^2*Cqd1[2, 2, 3, 3] - 528*MW2*MZ2^3*Cqd1[2, 2, 3, 3] + 
      120*MZ2^4*Cqd1[2, 2, 3, 3] - 192*MW2^4*Cqd1[3, 3, 1, 1] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 1, 1] + 60*MZ2^4*Cqd1[3, 3, 1, 1] - 
      192*MW2^4*Cqd1[3, 3, 2, 2] + 384*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      168*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] - 84*MW2*MZ2^3*Cqd1[3, 3, 2, 2] + 
      60*MZ2^4*Cqd1[3, 3, 2, 2] - 192*MW2^4*Cqd1[3, 3, 3, 3] + 
      384*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 168*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] - 
      84*MW2*MZ2^3*Cqd1[3, 3, 3, 3] + 60*MZ2^4*Cqd1[3, 3, 3, 3] + 
      96*MW2^4*Cqe[1, 1, 1, 1] - 336*MW2^3*MZ2*Cqe[1, 1, 1, 1] + 
      444*MW2^2*MZ2^2*Cqe[1, 1, 1, 1] - 264*MW2*MZ2^3*Cqe[1, 1, 1, 1] + 
      60*MZ2^4*Cqe[1, 1, 1, 1] + 96*MW2^4*Cqe[1, 1, 2, 2] - 
      336*MW2^3*MZ2*Cqe[1, 1, 2, 2] + 444*MW2^2*MZ2^2*Cqe[1, 1, 2, 2] - 
      264*MW2*MZ2^3*Cqe[1, 1, 2, 2] + 60*MZ2^4*Cqe[1, 1, 2, 2] - 
      256*MW2^4*Cqe[1, 1, 3, 3] + 736*MW2^3*MZ2*Cqe[1, 1, 3, 3] - 
      840*MW2^2*MZ2^2*Cqe[1, 1, 3, 3] + 496*MW2*MZ2^3*Cqe[1, 1, 3, 3] - 
      136*MZ2^4*Cqe[1, 1, 3, 3] + 320*MW2^4*Cqe[1, 1, Leff, Leff] - 
      576*MW2^3*MZ2*Cqe[1, 1, Leff, Leff] + 176*MW2^2*MZ2^2*
       Cqe[1, 1, Leff, Leff] + 144*MW2*MZ2^3*Cqe[1, 1, Leff, Leff] - 
      64*MZ2^4*Cqe[1, 1, Leff, Leff] + 96*MW2^4*Cqe[2, 2, 1, 1] - 
      336*MW2^3*MZ2*Cqe[2, 2, 1, 1] + 444*MW2^2*MZ2^2*Cqe[2, 2, 1, 1] - 
      264*MW2*MZ2^3*Cqe[2, 2, 1, 1] + 60*MZ2^4*Cqe[2, 2, 1, 1] + 
      96*MW2^4*Cqe[2, 2, 2, 2] - 336*MW2^3*MZ2*Cqe[2, 2, 2, 2] + 
      444*MW2^2*MZ2^2*Cqe[2, 2, 2, 2] - 264*MW2*MZ2^3*Cqe[2, 2, 2, 2] + 
      60*MZ2^4*Cqe[2, 2, 2, 2] - 256*MW2^4*Cqe[2, 2, 3, 3] + 
      736*MW2^3*MZ2*Cqe[2, 2, 3, 3] - 840*MW2^2*MZ2^2*Cqe[2, 2, 3, 3] + 
      496*MW2*MZ2^3*Cqe[2, 2, 3, 3] - 136*MZ2^4*Cqe[2, 2, 3, 3] + 
      320*MW2^4*Cqe[2, 2, Leff, Leff] - 576*MW2^3*MZ2*Cqe[2, 2, Leff, Leff] + 
      176*MW2^2*MZ2^2*Cqe[2, 2, Leff, Leff] + 144*MW2*MZ2^3*
       Cqe[2, 2, Leff, Leff] - 64*MZ2^4*Cqe[2, 2, Leff, Leff] - 
      96*MW2^4*Cqe[3, 3, 1, 1] + 192*MW2^3*MZ2*Cqe[3, 3, 1, 1] - 
      84*MW2^2*MZ2^2*Cqe[3, 3, 1, 1] - 42*MW2*MZ2^3*Cqe[3, 3, 1, 1] + 
      30*MZ2^4*Cqe[3, 3, 1, 1] - 96*MW2^4*Cqe[3, 3, 2, 2] + 
      192*MW2^3*MZ2*Cqe[3, 3, 2, 2] - 84*MW2^2*MZ2^2*Cqe[3, 3, 2, 2] - 
      42*MW2*MZ2^3*Cqe[3, 3, 2, 2] + 30*MZ2^4*Cqe[3, 3, 2, 2] + 
      256*MW2^4*Cqe[3, 3, 3, 3] - 352*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 
      120*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] + 44*MW2*MZ2^3*Cqe[3, 3, 3, 3] - 
      68*MZ2^4*Cqe[3, 3, 3, 3] - 320*MW2^4*Cqe[3, 3, Leff, Leff] + 
      96*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 208*MW2^2*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 24*MW2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
      32*MZ2^4*Cqe[3, 3, Leff, Leff] - 512*MW2^4*Cqq1[1, 1, 1, 1] + 
      1216*MW2^3*MZ2*Cqq1[1, 1, 1, 1] - 1216*MW2^2*MZ2^2*Cqq1[1, 1, 1, 1] + 
      616*MW2*MZ2^3*Cqq1[1, 1, 1, 1] - 140*MZ2^4*Cqq1[1, 1, 1, 1] - 
      384*MW2^4*Cqq1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqq1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqq1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqq1[1, 1, 2, 2] - 
      240*MZ2^4*Cqq1[1, 1, 2, 2] + 384*MW2^4*Cqq1[1, 1, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[1, 1, 3, 3] - 120*MZ2^4*Cqq1[1, 1, 3, 3] - 
      640*MW2^4*Cqq1[1, 2, 2, 1] + 1088*MW2^3*MZ2*Cqq1[1, 2, 2, 1] - 
      656*MW2^2*MZ2^2*Cqq1[1, 2, 2, 1] + 176*MW2*MZ2^3*Cqq1[1, 2, 2, 1] - 
      40*MZ2^4*Cqq1[1, 2, 2, 1] - 128*MW2^4*Cqq1[1, 3, 3, 1] + 
      64*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 80*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      32*MW2*MZ2^3*Cqq1[1, 3, 3, 1] - 20*MZ2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^4*Cqq1[2, 2, 2, 2] + 1216*MW2^3*MZ2*Cqq1[2, 2, 2, 2] - 
      1216*MW2^2*MZ2^2*Cqq1[2, 2, 2, 2] + 616*MW2*MZ2^3*Cqq1[2, 2, 2, 2] - 
      140*MZ2^4*Cqq1[2, 2, 2, 2] + 384*MW2^4*Cqq1[2, 2, 3, 3] - 
      768*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 336*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] + 
      168*MW2*MZ2^3*Cqq1[2, 2, 3, 3] - 120*MZ2^4*Cqq1[2, 2, 3, 3] - 
      128*MW2^4*Cqq1[2, 3, 3, 2] + 64*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      80*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 32*MW2*MZ2^3*Cqq1[2, 3, 3, 2] - 
      20*MZ2^4*Cqq1[2, 3, 3, 2] - 256*MW2^4*Cqq1[3, 3, 3, 3] + 
      128*MW2^3*MZ2*Cqq1[3, 3, 3, 3] + 160*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 
      64*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 40*MZ2^4*Cqq1[3, 3, 3, 3] - 
      1536*MW2^4*Cqq3[1, 1, 1, 1] + 2496*MW2^3*MZ2*Cqq3[1, 1, 1, 1] - 
      1344*MW2^2*MZ2^2*Cqq3[1, 1, 1, 1] + 264*MW2*MZ2^3*Cqq3[1, 1, 1, 1] - 
      60*MZ2^4*Cqq3[1, 1, 1, 1] - 3456*MW2^4*Cqq3[1, 1, 2, 2] + 
      5184*MW2^3*MZ2*Cqq3[1, 1, 2, 2] - 2160*MW2^2*MZ2^2*Cqq3[1, 1, 2, 2] - 
      1152*MW2^4*Cqq3[1, 1, 3, 3] + 1152*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      144*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 360*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 
      384*MW2^4*Cqq3[1, 2, 2, 1] - 192*MW2^3*MZ2*Cqq3[1, 2, 2, 1] - 
      528*MW2^2*MZ2^2*Cqq3[1, 2, 2, 1] + 528*MW2*MZ2^3*Cqq3[1, 2, 2, 1] - 
      120*MZ2^4*Cqq3[1, 2, 2, 1] + 384*MW2^4*Cqq3[1, 3, 3, 1] - 
      576*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 144*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] + 
      144*MW2*MZ2^3*Cqq3[1, 3, 3, 1] - 60*MZ2^4*Cqq3[1, 3, 3, 1] - 
      1536*MW2^4*Cqq3[2, 2, 2, 2] + 2496*MW2^3*MZ2*Cqq3[2, 2, 2, 2] - 
      1344*MW2^2*MZ2^2*Cqq3[2, 2, 2, 2] + 264*MW2*MZ2^3*Cqq3[2, 2, 2, 2] - 
      60*MZ2^4*Cqq3[2, 2, 2, 2] - 1152*MW2^4*Cqq3[2, 2, 3, 3] + 
      1152*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 144*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      360*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 384*MW2^4*Cqq3[2, 3, 3, 2] - 
      576*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 144*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] + 
      144*MW2*MZ2^3*Cqq3[2, 3, 3, 2] - 60*MZ2^4*Cqq3[2, 3, 3, 2] - 
      256*MW2^4*Cqq3[3, 3, 3, 3] + 128*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      160*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 64*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 
      40*MZ2^4*Cqq3[3, 3, 3, 3] - 384*MW2^4*Cqu1[1, 1, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[1, 1, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[1, 1, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[1, 1, 1, 1] - 240*MZ2^4*Cqu1[1, 1, 1, 1] - 
      384*MW2^4*Cqu1[1, 1, 2, 2] + 1344*MW2^3*MZ2*Cqu1[1, 1, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[1, 1, 2, 2] + 1056*MW2*MZ2^3*Cqu1[1, 1, 2, 2] - 
      240*MZ2^4*Cqu1[1, 1, 2, 2] - 384*MW2^4*Cqu1[2, 2, 1, 1] + 
      1344*MW2^3*MZ2*Cqu1[2, 2, 1, 1] - 1776*MW2^2*MZ2^2*Cqu1[2, 2, 1, 1] + 
      1056*MW2*MZ2^3*Cqu1[2, 2, 1, 1] - 240*MZ2^4*Cqu1[2, 2, 1, 1] - 
      384*MW2^4*Cqu1[2, 2, 2, 2] + 1344*MW2^3*MZ2*Cqu1[2, 2, 2, 2] - 
      1776*MW2^2*MZ2^2*Cqu1[2, 2, 2, 2] + 1056*MW2*MZ2^3*Cqu1[2, 2, 2, 2] - 
      240*MZ2^4*Cqu1[2, 2, 2, 2] + 384*MW2^4*Cqu1[3, 3, 1, 1] - 
      768*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 336*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] + 
      168*MW2*MZ2^3*Cqu1[3, 3, 1, 1] - 120*MZ2^4*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*Cqu1[3, 3, 2, 2] - 768*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      336*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] + 168*MW2*MZ2^3*Cqu1[3, 3, 2, 2] - 
      120*MZ2^4*Cqu1[3, 3, 2, 2] + 384*MW2^4*Cud1[1, 1, 1, 1] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 1, 1] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 1, 1] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 1, 1] + 240*MZ2^4*Cud1[1, 1, 1, 1] + 
      384*MW2^4*Cud1[1, 1, 2, 2] - 1344*MW2^3*MZ2*Cud1[1, 1, 2, 2] + 
      1776*MW2^2*MZ2^2*Cud1[1, 1, 2, 2] - 1056*MW2*MZ2^3*Cud1[1, 1, 2, 2] + 
      240*MZ2^4*Cud1[1, 1, 2, 2] + 384*MW2^4*Cud1[1, 1, 3, 3] - 
      1344*MW2^3*MZ2*Cud1[1, 1, 3, 3] + 1776*MW2^2*MZ2^2*Cud1[1, 1, 3, 3] - 
      1056*MW2*MZ2^3*Cud1[1, 1, 3, 3] + 240*MZ2^4*Cud1[1, 1, 3, 3] + 
      384*MW2^4*Cud1[2, 2, 1, 1] - 1344*MW2^3*MZ2*Cud1[2, 2, 1, 1] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 1, 1] - 1056*MW2*MZ2^3*Cud1[2, 2, 1, 1] + 
      240*MZ2^4*Cud1[2, 2, 1, 1] + 384*MW2^4*Cud1[2, 2, 2, 2] - 
      1344*MW2^3*MZ2*Cud1[2, 2, 2, 2] + 1776*MW2^2*MZ2^2*Cud1[2, 2, 2, 2] - 
      1056*MW2*MZ2^3*Cud1[2, 2, 2, 2] + 240*MZ2^4*Cud1[2, 2, 2, 2] + 
      384*MW2^4*Cud1[2, 2, 3, 3] - 1344*MW2^3*MZ2*Cud1[2, 2, 3, 3] + 
      1776*MW2^2*MZ2^2*Cud1[2, 2, 3, 3] - 1056*MW2*MZ2^3*Cud1[2, 2, 3, 3] + 
      240*MZ2^4*Cud1[2, 2, 3, 3] - 1024*MW2^4*Cuu[1, 1, 1, 1] + 
      3584*MW2^3*MZ2*Cuu[1, 1, 1, 1] - 4736*MW2^2*MZ2^2*Cuu[1, 1, 1, 1] + 
      2816*MW2*MZ2^3*Cuu[1, 1, 1, 1] - 640*MZ2^4*Cuu[1, 1, 1, 1] - 
      1536*MW2^4*Cuu[1, 1, 2, 2] + 5376*MW2^3*MZ2*Cuu[1, 1, 2, 2] - 
      7104*MW2^2*MZ2^2*Cuu[1, 1, 2, 2] + 4224*MW2*MZ2^3*Cuu[1, 1, 2, 2] - 
      960*MZ2^4*Cuu[1, 1, 2, 2] - 512*MW2^4*Cuu[1, 2, 2, 1] + 
      1792*MW2^3*MZ2*Cuu[1, 2, 2, 1] - 2368*MW2^2*MZ2^2*Cuu[1, 2, 2, 1] + 
      1408*MW2*MZ2^3*Cuu[1, 2, 2, 1] - 320*MZ2^4*Cuu[1, 2, 2, 1] - 
      1024*MW2^4*Cuu[2, 2, 2, 2] + 3584*MW2^3*MZ2*Cuu[2, 2, 2, 2] - 
      4736*MW2^2*MZ2^2*Cuu[2, 2, 2, 2] + 2816*MW2*MZ2^3*Cuu[2, 2, 2, 2] - 
      640*MZ2^4*Cuu[2, 2, 2, 2]))/(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*
     Pi^2) + (MT2*B0i[bb0, 0, 0, MT2]*(704*MW2^4*Ceu[3, 3, 3, 3] - 
      2144*MW2^3*MZ2*Ceu[3, 3, 3, 3] + 2568*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 
      1520*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 392*MZ2^4*Ceu[3, 3, 3, 3] - 
      32*(20*MW2^4 - 36*MW2^3*MZ2 + 11*MW2^2*MZ2^2 + 9*MW2*MZ2^3 - 4*MZ2^4)*
       Ceu[Leff, Leff, 3, 3] + 704*MW2^4*Clq1[3, 3, 3, 3] - 
      1264*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 1032*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 
      386*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 49*MZ2^4*Clq1[3, 3, 3, 3] + 
      16*(40*MW2^4 - 62*MW2^3*MZ2 + 9*MW2^2*MZ2^2 + 17*MW2*MZ2^3 - 4*MZ2^4)*
       Clq1[Leff, Leff, 3, 3] - 704*MW2^4*Clq3[3, 3, 3, 3] + 
      1264*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 1032*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
      386*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 49*MZ2^4*Clq3[3, 3, 3, 3] - 
      640*MW2^4*Clq3[Leff, Leff, 3, 3] + 992*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      272*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      64*MZ2^4*Clq3[Leff, Leff, 3, 3] + 704*MW2^4*Clu[3, 3, 3, 3] - 
      1792*MW2^3*MZ2*Clu[3, 3, 3, 3] + 1848*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 
      956*MW2*MZ2^3*Clu[3, 3, 3, 3] + 196*MZ2^4*Clu[3, 3, 3, 3] + 
      640*MW2^4*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      320*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] - 256*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      192*MW2^4*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 222*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      30*MZ2^4*Cqd1[3, 3, 1, 1] - 192*MW2^4*Cqd1[3, 3, 2, 2] + 
      528*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 30*MZ2^4*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      528*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 222*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 
      30*MZ2^4*Cqd1[3, 3, 3, 3] + 704*MW2^4*Cqe[3, 3, 3, 3] - 
      1616*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 1488*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
      674*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 98*MZ2^4*Cqe[3, 3, 3, 3] - 
      640*MW2^4*Cqe[3, 3, Leff, Leff] + 672*MW2^3*MZ2*Cqe[3, 3, Leff, Leff] + 
      32*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^4*Cqe[3, 3, Leff, Leff] + 
      384*MW2^4*Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[1, 1, 3, 3] - 444*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 
      60*MZ2^4*Cqq1[1, 1, 3, 3] + 256*MW2^4*Cqq1[1, 3, 3, 1] - 
      512*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 
      104*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 10*MZ2^4*Cqq1[1, 3, 3, 1] + 
      384*MW2^4*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 444*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      60*MZ2^4*Cqq1[2, 2, 3, 3] + 256*MW2^4*Cqq1[2, 3, 3, 2] - 
      512*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
      104*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 10*MZ2^4*Cqq1[2, 3, 3, 2] - 
      384*MW2^4*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] - 132*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
      30*MZ2^4*Cqq1[3, 3, 3, 3] + 1152*MW2^4*Cqq3[1, 1, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[1, 1, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[1, 1, 3, 3] - 192*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 
      336*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 192*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
      30*MZ2^4*Cqq3[1, 3, 3, 1] + 1152*MW2^4*Cqq3[2, 2, 3, 3] - 
      2016*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] - 
      180*MW2*MZ2^3*Cqq3[2, 2, 3, 3] - 192*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 
      336*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
      30*MZ2^4*Cqq3[2, 3, 3, 2] + 128*MW2^4*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 16*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^3*Cqq3[3, 3, 3, 3] - 10*MZ2^4*Cqq3[3, 3, 3, 3] + 
      192*MW2^4*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 528*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      120*MZ2^4*Cqu1[1, 1, 3, 3] + 192*MW2^4*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 888*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 120*MZ2^4*Cqu1[2, 2, 3, 3] + 
      384*MW2^4*Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      1056*MW2^2*MZ2^2*Cqu1[3, 3, 1, 1] - 444*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 
      60*MZ2^4*Cqu1[3, 3, 1, 1] + 384*MW2^4*Cqu1[3, 3, 2, 2] - 
      1056*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^2*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 60*MZ2^4*Cqu1[3, 3, 2, 2] - 
      192*MW2^4*Cqu1[3, 3, 3, 3] + 384*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] - 84*MW2*MZ2^3*Cqu1[3, 3, 3, 3] + 
      60*MZ2^4*Cqu1[3, 3, 3, 3] - 192*MW2^4*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 888*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 120*MZ2^4*Cud1[3, 3, 1, 1] - 
      192*MW2^4*Cud1[3, 3, 2, 2] + 672*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 528*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      120*MZ2^4*Cud1[3, 3, 2, 2] - 192*MW2^4*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 888*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 120*MZ2^4*Cud1[3, 3, 3, 3] + 
      768*MW2^4*Cuu[1, 1, 3, 3] - 2688*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 2112*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      480*MZ2^4*Cuu[1, 1, 3, 3] + 256*MW2^4*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1184*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 160*MZ2^4*Cuu[1, 3, 3, 1] + 
      768*MW2^4*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2112*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      480*MZ2^4*Cuu[2, 2, 3, 3] + 256*MW2^4*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 1184*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 160*MZ2^4*Cuu[2, 3, 3, 2]))/
    (18*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(1408*MT2*MW2^4*Ceu[3, 3, 3, 3] - 
      2704*MT2*MW2^3*MZ2*Ceu[3, 3, 3, 3] + 704*MW2^4*MZ2*Ceu[3, 3, 3, 3] + 
      1896*MT2*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 2144*MW2^3*MZ2^2*
       Ceu[3, 3, 3, 3] - 502*MT2*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 
      2568*MW2^2*MZ2^3*Ceu[3, 3, 3, 3] - 98*MT2*MZ2^4*Ceu[3, 3, 3, 3] - 
      1520*MW2*MZ2^4*Ceu[3, 3, 3, 3] + 392*MZ2^5*Ceu[3, 3, 3, 3] - 
      8*(20*MW2^3 - 16*MW2^2*MZ2 - 5*MW2*MZ2^2 + 4*MZ2^3)*
       (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clq1[3, 3, 3, 3] - 4112*MT2*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 
      704*MW2^4*MZ2*Clq1[3, 3, 3, 3] + 4512*MT2*MW2^2*MZ2^2*
       Clq1[3, 3, 3, 3] - 1264*MW2^3*MZ2^2*Clq1[3, 3, 3, 3] - 
      2482*MT2*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 1032*MW2^2*MZ2^3*
       Clq1[3, 3, 3, 3] + 539*MT2*MZ2^4*Clq1[3, 3, 3, 3] - 
      386*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 49*MZ2^5*Clq1[3, 3, 3, 3] + 
      16*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (10*MW2^3 - 13*MW2^2*MZ2 - MW2*MZ2^2 + 4*MZ2^3)*
       Clq1[Leff, Leff, 3, 3] - 1408*MT2*MW2^4*Clq3[3, 3, 3, 3] + 
      4112*MT2*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 704*MW2^4*MZ2*Clq3[3, 3, 3, 3] - 
      4512*MT2*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 1264*MW2^3*MZ2^2*
       Clq3[3, 3, 3, 3] + 2482*MT2*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 
      1032*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] - 539*MT2*MZ2^4*Clq3[3, 3, 3, 3] + 
      386*MW2*MZ2^4*Clq3[3, 3, 3, 3] - 49*MZ2^5*Clq3[3, 3, 3, 3] - 
      1280*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] + 3424*MT2*MW2^3*MZ2*
       Clq3[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Clq3[Leff, Leff, 3, 3] - 
      2160*MT2*MW2^2*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
      992*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] - 688*MT2*MW2*MZ2^3*
       Clq3[Leff, Leff, 3, 3] - 144*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      704*MT2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 272*MW2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] + 64*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      1408*MT2*MW2^4*Clu[3, 3, 3, 3] - 2000*MT2*MW2^3*MZ2*Clu[3, 3, 3, 3] + 
      704*MW2^4*MZ2*Clu[3, 3, 3, 3] + 1248*MT2*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 
      1792*MW2^3*MZ2^2*Clu[3, 3, 3, 3] - 202*MT2*MW2*MZ2^3*Clu[3, 3, 3, 3] + 
      1848*MW2^2*MZ2^3*Clu[3, 3, 3, 3] - 49*MT2*MZ2^4*Clu[3, 3, 3, 3] - 
      956*MW2*MZ2^4*Clu[3, 3, 3, 3] + 196*MZ2^5*Clu[3, 3, 3, 3] + 
      1280*MT2*MW2^4*Clu[Leff, Leff, 3, 3] - 1504*MT2*MW2^3*MZ2*
       Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
      336*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 496*MT2*MW2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
      768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 64*MT2*MZ2^4*
       Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Clu[Leff, Leff, 3, 3] - 
      256*MZ2^5*Clu[Leff, Leff, 3, 3] - 384*MT2*MW2^4*Cqd1[3, 3, 1, 1] + 
      1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 192*MW2^4*MZ2*Cqd1[3, 3, 1, 1] - 
      2136*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 528*MW2^3*MZ2^2*
       Cqd1[3, 3, 1, 1] + 1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 1, 1] - 
      528*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] - 330*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 1, 1] - 30*MZ2^5*Cqd1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cqd1[3, 3, 2, 2] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 2, 2] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 2, 2] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 2, 2] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 2, 2] - 330*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 2, 2] - 30*MZ2^5*Cqd1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqd1[3, 3, 3, 3] + 1488*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqd1[3, 3, 3, 3] - 2136*MT2*MW2^2*MZ2^2*
       Cqd1[3, 3, 3, 3] + 528*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] + 
      1362*MT2*MW2*MZ2^3*Cqd1[3, 3, 3, 3] - 528*MW2^2*MZ2^3*
       Cqd1[3, 3, 3, 3] - 330*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 
      222*MW2*MZ2^4*Cqd1[3, 3, 3, 3] - 30*MZ2^5*Cqd1[3, 3, 3, 3] + 
      1408*MT2*MW2^4*Cqe[3, 3, 3, 3] - 4816*MT2*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 
      704*MW2^4*MZ2*Cqe[3, 3, 3, 3] + 6216*MT2*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 
      1616*MW2^3*MZ2^2*Cqe[3, 3, 3, 3] - 3886*MT2*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
      1488*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] + 1078*MT2*MZ2^4*Cqe[3, 3, 3, 3] - 
      674*MW2*MZ2^4*Cqe[3, 3, 3, 3] + 98*MZ2^5*Cqe[3, 3, 3, 3] - 
      1280*MT2*MW2^4*Cqe[3, 3, Leff, Leff] + 2784*MT2*MW2^3*MZ2*
       Cqe[3, 3, Leff, Leff] - 640*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
      1088*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      672*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] - 696*MT2*MW2*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 32*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      352*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 168*MW2*MZ2^4*
       Cqe[3, 3, Leff, Leff] + 32*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      768*MT2*MW2^4*Cqq1[1, 1, 3, 3] - 2976*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
      384*MW2^4*MZ2*Cqq1[1, 1, 3, 3] + 4272*MT2*MW2^2*MZ2^2*
       Cqq1[1, 1, 3, 3] - 1056*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] - 
      2724*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1056*MW2^2*MZ2^3*
       Cqq1[1, 1, 3, 3] + 660*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[1, 1, 3, 3] + 60*MZ2^5*Cqq1[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cqq1[1, 3, 3, 1] - 1600*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[1, 3, 3, 1] - 512*MW2^3*MZ2^2*Cqq1[1, 3, 3, 1] - 
      784*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 368*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 
      110*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 104*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 
      10*MZ2^5*Cqq1[1, 3, 3, 1] + 768*MT2*MW2^4*Cqq1[2, 2, 3, 3] - 
      2976*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 384*MW2^4*MZ2*Cqq1[2, 2, 3, 3] + 
      4272*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 1056*MW2^3*MZ2^2*
       Cqq1[2, 2, 3, 3] - 2724*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
      1056*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] + 660*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
      444*MW2*MZ2^4*Cqq1[2, 2, 3, 3] + 60*MZ2^5*Cqq1[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cqq1[2, 3, 3, 2] - 1600*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 1744*MT2*MW2^2*MZ2^2*
       Cqq1[2, 3, 3, 2] - 512*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 
      784*MT2*MW2*MZ2^3*Cqq1[2, 3, 3, 2] + 368*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
      110*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 104*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
      10*MZ2^5*Cqq1[2, 3, 3, 2] - 768*MT2*MW2^4*Cqq1[3, 3, 3, 3] + 
      1824*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 384*MW2^4*MZ2*Cqq1[3, 3, 3, 3] - 
      960*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 480*MW2^3*MZ2^2*
       Cqq1[3, 3, 3, 3] - 372*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] - 
      48*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] + 330*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
      132*MW2*MZ2^4*Cqq1[3, 3, 3, 3] + 30*MZ2^5*Cqq1[3, 3, 3, 3] + 
      2304*MT2*MW2^4*Cqq3[1, 1, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[1, 1, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[1, 1, 3, 3] - 180*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[1, 3, 3, 1] - 192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 
      1032*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 336*MW2^2*MZ2^3*
       Cqq3[1, 3, 3, 1] + 330*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
      192*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 30*MZ2^5*Cqq3[1, 3, 3, 1] + 
      2304*MT2*MW2^4*Cqq3[2, 2, 3, 3] - 6624*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] + 
      1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] + 6192*MT2*MW2^2*MZ2^2*
       Cqq3[2, 2, 3, 3] - 2016*MW2^3*MZ2^2*Cqq3[2, 2, 3, 3] - 
      1980*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 1152*MW2^2*MZ2^3*
       Cqq3[2, 2, 3, 3] - 180*MW2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      384*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] + 1104*MT2*MW2^2*MZ2^2*
       Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*Cqq3[2, 3, 3, 2] - 
      1032*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 336*MW2^2*MZ2^3*
       Cqq3[2, 3, 3, 2] + 330*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
      192*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 30*MZ2^5*Cqq3[2, 3, 3, 2] + 
      256*MT2*MW2^4*Cqq3[3, 3, 3, 3] - 608*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] + 
      128*MW2^4*MZ2*Cqq3[3, 3, 3, 3] + 320*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] - 
      160*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] + 124*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
      16*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] - 110*MT2*MZ2^4*Cqq3[3, 3, 3, 3] + 
      44*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 10*MZ2^5*Cqq3[3, 3, 3, 3] + 
      384*MT2*MW2^4*Cqu1[1, 1, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[1, 1, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 30*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] + 
      384*MT2*MW2^4*Cqu1[2, 2, 3, 3] - 912*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
      192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] + 696*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
      672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] - 138*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
      888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 30*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
      528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] + 
      768*MT2*MW2^4*Cqu1[3, 3, 1, 1] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 1, 1] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 1, 1] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 1, 1] + 660*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 1, 1] + 60*MZ2^5*Cqu1[3, 3, 1, 1] + 
      768*MT2*MW2^4*Cqu1[3, 3, 2, 2] - 2976*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
      384*MW2^4*MZ2*Cqu1[3, 3, 2, 2] + 4272*MT2*MW2^2*MZ2^2*
       Cqu1[3, 3, 2, 2] - 1056*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] - 
      2724*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1056*MW2^2*MZ2^3*
       Cqu1[3, 3, 2, 2] + 660*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
      444*MW2*MZ2^4*Cqu1[3, 3, 2, 2] + 60*MZ2^5*Cqu1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cqu1[3, 3, 3, 3] + 336*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 96*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
      384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] - 114*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
      168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 15*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] - 
      384*MT2*MW2^4*Cud1[3, 3, 1, 1] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
      192*MW2^4*MZ2*Cud1[3, 3, 1, 1] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 30*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
      528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] - 
      384*MT2*MW2^4*Cud1[3, 3, 2, 2] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
      192*MW2^4*MZ2*Cud1[3, 3, 2, 2] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 30*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
      528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] - 
      384*MT2*MW2^4*Cud1[3, 3, 3, 3] + 912*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
      192*MW2^4*MZ2*Cud1[3, 3, 3, 3] - 696*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
      672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] + 138*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
      888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 30*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
      528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] + 
      1536*MT2*MW2^4*Cuu[1, 1, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
      768*MW2^4*MZ2*Cuu[1, 1, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 120*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
      512*MT2*MW2^4*Cuu[1, 3, 3, 1] - 1216*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 
      256*MW2^4*MZ2*Cuu[1, 3, 3, 1] + 928*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 
      896*MW2^3*MZ2^2*Cuu[1, 3, 3, 1] - 184*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
      1184*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 40*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
      704*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 160*MZ2^5*Cuu[1, 3, 3, 1] + 
      1536*MT2*MW2^4*Cuu[2, 2, 3, 3] - 3648*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 
      768*MW2^4*MZ2*Cuu[2, 2, 3, 3] + 2784*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 
      2688*MW2^3*MZ2^2*Cuu[2, 2, 3, 3] - 552*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
      3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 120*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
      2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] + 
      512*MT2*MW2^4*Cuu[2, 3, 3, 2] - 1216*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
      256*MW2^4*MZ2*Cuu[2, 3, 3, 2] + 928*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
      896*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] - 184*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
      1184*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 40*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
      704*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 160*MZ2^5*Cuu[2, 3, 3, 2]))/
    (36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2) + 
   (-320*MW2^4*MZ2*Cdd[1, 1, 1, 1] + 1120*MW2^3*MZ2^2*Cdd[1, 1, 1, 1] - 
     1480*MW2^2*MZ2^3*Cdd[1, 1, 1, 1] + 880*MW2*MZ2^4*Cdd[1, 1, 1, 1] - 
     200*MZ2^5*Cdd[1, 1, 1, 1] - 768*MW2^4*MZ2*Cdd[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cdd[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cdd[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cdd[1, 1, 2, 2] - 480*MZ2^5*Cdd[1, 1, 2, 2] - 
     768*MW2^4*MZ2*Cdd[1, 1, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[1, 1, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[1, 1, 3, 3] + 2112*MW2*MZ2^4*Cdd[1, 1, 3, 3] - 
     480*MZ2^5*Cdd[1, 1, 3, 3] + 128*MW2^4*MZ2*Cdd[1, 2, 2, 1] - 
     448*MW2^3*MZ2^2*Cdd[1, 2, 2, 1] + 592*MW2^2*MZ2^3*Cdd[1, 2, 2, 1] - 
     352*MW2*MZ2^4*Cdd[1, 2, 2, 1] + 80*MZ2^5*Cdd[1, 2, 2, 1] + 
     128*MW2^4*MZ2*Cdd[1, 3, 3, 1] - 448*MW2^3*MZ2^2*Cdd[1, 3, 3, 1] + 
     592*MW2^2*MZ2^3*Cdd[1, 3, 3, 1] - 352*MW2*MZ2^4*Cdd[1, 3, 3, 1] + 
     80*MZ2^5*Cdd[1, 3, 3, 1] - 320*MW2^4*MZ2*Cdd[2, 2, 2, 2] + 
     1120*MW2^3*MZ2^2*Cdd[2, 2, 2, 2] - 1480*MW2^2*MZ2^3*Cdd[2, 2, 2, 2] + 
     880*MW2*MZ2^4*Cdd[2, 2, 2, 2] - 200*MZ2^5*Cdd[2, 2, 2, 2] - 
     768*MW2^4*MZ2*Cdd[2, 2, 3, 3] + 2688*MW2^3*MZ2^2*Cdd[2, 2, 3, 3] - 
     3552*MW2^2*MZ2^3*Cdd[2, 2, 3, 3] + 2112*MW2*MZ2^4*Cdd[2, 2, 3, 3] - 
     480*MZ2^5*Cdd[2, 2, 3, 3] + 128*MW2^4*MZ2*Cdd[2, 3, 3, 2] - 
     448*MW2^3*MZ2^2*Cdd[2, 3, 3, 2] + 592*MW2^2*MZ2^3*Cdd[2, 3, 3, 2] - 
     352*MW2*MZ2^4*Cdd[2, 3, 3, 2] + 80*MZ2^5*Cdd[2, 3, 3, 2] - 
     320*MW2^4*MZ2*Cdd[3, 3, 3, 3] + 1120*MW2^3*MZ2^2*Cdd[3, 3, 3, 3] - 
     1480*MW2^2*MZ2^3*Cdd[3, 3, 3, 3] + 880*MW2*MZ2^4*Cdd[3, 3, 3, 3] - 
     200*MZ2^5*Cdd[3, 3, 3, 3] - 192*MW2^4*MZ2*Ced[1, 1, 1, 1] + 
     672*MW2^3*MZ2^2*Ced[1, 1, 1, 1] - 888*MW2^2*MZ2^3*Ced[1, 1, 1, 1] + 
     528*MW2*MZ2^4*Ced[1, 1, 1, 1] - 120*MZ2^5*Ced[1, 1, 1, 1] - 
     192*MW2^4*MZ2*Ced[1, 1, 2, 2] + 672*MW2^3*MZ2^2*Ced[1, 1, 2, 2] - 
     888*MW2^2*MZ2^3*Ced[1, 1, 2, 2] + 528*MW2*MZ2^4*Ced[1, 1, 2, 2] - 
     120*MZ2^5*Ced[1, 1, 2, 2] - 192*MW2^4*MZ2*Ced[1, 1, 3, 3] + 
     672*MW2^3*MZ2^2*Ced[1, 1, 3, 3] - 888*MW2^2*MZ2^3*Ced[1, 1, 3, 3] + 
     528*MW2*MZ2^4*Ced[1, 1, 3, 3] - 120*MZ2^5*Ced[1, 1, 3, 3] - 
     192*MW2^4*MZ2*Ced[2, 2, 1, 1] + 672*MW2^3*MZ2^2*Ced[2, 2, 1, 1] - 
     888*MW2^2*MZ2^3*Ced[2, 2, 1, 1] + 528*MW2*MZ2^4*Ced[2, 2, 1, 1] - 
     120*MZ2^5*Ced[2, 2, 1, 1] - 192*MW2^4*MZ2*Ced[2, 2, 2, 2] + 
     672*MW2^3*MZ2^2*Ced[2, 2, 2, 2] - 888*MW2^2*MZ2^3*Ced[2, 2, 2, 2] + 
     528*MW2*MZ2^4*Ced[2, 2, 2, 2] - 120*MZ2^5*Ced[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Ced[2, 2, 3, 3] + 672*MW2^3*MZ2^2*Ced[2, 2, 3, 3] - 
     888*MW2^2*MZ2^3*Ced[2, 2, 3, 3] + 528*MW2*MZ2^4*Ced[2, 2, 3, 3] - 
     120*MZ2^5*Ced[2, 2, 3, 3] + 512*MW2^4*MZ2*Ced[3, 3, 1, 1] - 
     1472*MW2^3*MZ2^2*Ced[3, 3, 1, 1] + 1680*MW2^2*MZ2^3*Ced[3, 3, 1, 1] - 
     992*MW2*MZ2^4*Ced[3, 3, 1, 1] + 272*MZ2^5*Ced[3, 3, 1, 1] + 
     512*MW2^4*MZ2*Ced[3, 3, 2, 2] - 1472*MW2^3*MZ2^2*Ced[3, 3, 2, 2] + 
     1680*MW2^2*MZ2^3*Ced[3, 3, 2, 2] - 992*MW2*MZ2^4*Ced[3, 3, 2, 2] + 
     272*MZ2^5*Ced[3, 3, 2, 2] + 512*MW2^4*MZ2*Ced[3, 3, 3, 3] - 
     1472*MW2^3*MZ2^2*Ced[3, 3, 3, 3] + 1680*MW2^2*MZ2^3*Ced[3, 3, 3, 3] - 
     992*MW2*MZ2^4*Ced[3, 3, 3, 3] + 272*MZ2^5*Ced[3, 3, 3, 3] + 
     32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 
       4*MZ2^4)*Ced[Leff, Leff, 1, 1] + 32*MZ2*(-20*MW2^4 + 36*MW2^3*MZ2 - 
       11*MW2^2*MZ2^2 - 9*MW2*MZ2^3 + 4*MZ2^4)*Ced[Leff, Leff, 2, 2] - 
     640*MW2^4*MZ2*Ced[Leff, Leff, 3, 3] + 1152*MW2^3*MZ2^2*
      Ced[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ced[Leff, Leff, 3, 3] - 
     288*MW2*MZ2^4*Ced[Leff, Leff, 3, 3] + 128*MZ2^5*Ced[Leff, Leff, 3, 3] + 
     704*MW2^4*MZ2*Cee[1, 1, 3, 3] - 2144*MW2^3*MZ2^2*Cee[1, 1, 3, 3] + 
     2568*MW2^2*MZ2^3*Cee[1, 1, 3, 3] - 1520*MW2*MZ2^4*Cee[1, 1, 3, 3] + 
     392*MZ2^5*Cee[1, 1, 3, 3] + 704*MW2^4*MZ2*Cee[2, 2, 3, 3] - 
     2144*MW2^3*MZ2^2*Cee[2, 2, 3, 3] + 2568*MW2^2*MZ2^3*Cee[2, 2, 3, 3] - 
     1520*MW2*MZ2^4*Cee[2, 2, 3, 3] + 392*MZ2^5*Cee[2, 2, 3, 3] + 
     704*MW2^4*MZ2*Cee[3, 3, 3, 3] - 2144*MW2^3*MZ2^2*Cee[3, 3, 3, 3] + 
     2568*MW2^2*MZ2^3*Cee[3, 3, 3, 3] - 1520*MW2*MZ2^4*Cee[3, 3, 3, 3] + 
     392*MZ2^5*Cee[3, 3, 3, 3] - 640*MW2^4*MZ2*Cee[Leff, Leff, 1, 1] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 1, 1] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 1, 1] - 288*MW2*MZ2^4*Cee[Leff, Leff, 1, 1] + 
     128*MZ2^5*Cee[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*Cee[Leff, Leff, 2, 2] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 2, 2] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 2, 2] - 288*MW2*MZ2^4*Cee[Leff, Leff, 2, 2] + 
     128*MZ2^5*Cee[Leff, Leff, 2, 2] - 640*MW2^4*MZ2*Cee[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Cee[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*
      Cee[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*Cee[Leff, Leff, 3, 3] + 
     128*MZ2^5*Cee[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Ceu[1, 1, 1, 1] - 
     1344*MW2^3*MZ2^2*Ceu[1, 1, 1, 1] + 1776*MW2^2*MZ2^3*Ceu[1, 1, 1, 1] - 
     1056*MW2*MZ2^4*Ceu[1, 1, 1, 1] + 240*MZ2^5*Ceu[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Ceu[1, 1, 2, 2] - 1344*MW2^3*MZ2^2*Ceu[1, 1, 2, 2] + 
     1776*MW2^2*MZ2^3*Ceu[1, 1, 2, 2] - 1056*MW2*MZ2^4*Ceu[1, 1, 2, 2] + 
     240*MZ2^5*Ceu[1, 1, 2, 2] + 384*MW2^4*MZ2*Ceu[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Ceu[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Ceu[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Ceu[2, 2, 1, 1] + 240*MZ2^5*Ceu[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Ceu[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Ceu[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Ceu[2, 2, 2, 2] - 1056*MW2*MZ2^4*Ceu[2, 2, 2, 2] + 
     240*MZ2^5*Ceu[2, 2, 2, 2] - 1024*MW2^4*MZ2*Ceu[3, 3, 1, 1] + 
     2944*MW2^3*MZ2^2*Ceu[3, 3, 1, 1] - 3360*MW2^2*MZ2^3*Ceu[3, 3, 1, 1] + 
     1984*MW2*MZ2^4*Ceu[3, 3, 1, 1] - 544*MZ2^5*Ceu[3, 3, 1, 1] - 
     1024*MW2^4*MZ2*Ceu[3, 3, 2, 2] + 2944*MW2^3*MZ2^2*Ceu[3, 3, 2, 2] - 
     3360*MW2^2*MZ2^3*Ceu[3, 3, 2, 2] + 1984*MW2*MZ2^4*Ceu[3, 3, 2, 2] - 
     544*MZ2^5*Ceu[3, 3, 2, 2] - 4224*MT2*MW2^4*Ceu[3, 3, 3, 3] + 
     12864*MT2*MW2^3*MZ2*Ceu[3, 3, 3, 3] + 704*MW2^4*MZ2*Ceu[3, 3, 3, 3] - 
     15408*MT2*MW2^2*MZ2^2*Ceu[3, 3, 3, 3] - 2144*MW2^3*MZ2^2*
      Ceu[3, 3, 3, 3] + 9120*MT2*MW2*MZ2^3*Ceu[3, 3, 3, 3] + 
     2568*MW2^2*MZ2^3*Ceu[3, 3, 3, 3] - 2352*MT2*MZ2^4*Ceu[3, 3, 3, 3] - 
     1520*MW2*MZ2^4*Ceu[3, 3, 3, 3] + 392*MZ2^5*Ceu[3, 3, 3, 3] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 1, 1] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 1, 1] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 1, 1] - 256*MZ2^5*Ceu[Leff, Leff, 1, 1] + 
     1280*MW2^4*MZ2*Ceu[Leff, Leff, 2, 2] - 2304*MW2^3*MZ2^2*
      Ceu[Leff, Leff, 2, 2] + 704*MW2^2*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
     576*MW2*MZ2^4*Ceu[Leff, Leff, 2, 2] - 256*MZ2^5*Ceu[Leff, Leff, 2, 2] + 
     3840*MT2*MW2^4*Ceu[Leff, Leff, 3, 3] - 6912*MT2*MW2^3*MZ2*
      Ceu[Leff, Leff, 3, 3] - 640*MW2^4*MZ2*Ceu[Leff, Leff, 3, 3] + 
     2112*MT2*MW2^2*MZ2^2*Ceu[Leff, Leff, 3, 3] + 
     1152*MW2^3*MZ2^2*Ceu[Leff, Leff, 3, 3] + 1728*MT2*MW2*MZ2^3*
      Ceu[Leff, Leff, 3, 3] - 352*MW2^2*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
     768*MT2*MZ2^4*Ceu[Leff, Leff, 3, 3] - 288*MW2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] + 128*MZ2^5*Ceu[Leff, Leff, 3, 3] - 
     192*MW2^4*MZ2*Cld[1, 1, 1, 1] + 672*MW2^3*MZ2^2*Cld[1, 1, 1, 1] - 
     888*MW2^2*MZ2^3*Cld[1, 1, 1, 1] + 528*MW2*MZ2^4*Cld[1, 1, 1, 1] - 
     120*MZ2^5*Cld[1, 1, 1, 1] - 192*MW2^4*MZ2*Cld[1, 1, 2, 2] + 
     672*MW2^3*MZ2^2*Cld[1, 1, 2, 2] - 888*MW2^2*MZ2^3*Cld[1, 1, 2, 2] + 
     528*MW2*MZ2^4*Cld[1, 1, 2, 2] - 120*MZ2^5*Cld[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Cld[1, 1, 3, 3] + 672*MW2^3*MZ2^2*Cld[1, 1, 3, 3] - 
     888*MW2^2*MZ2^3*Cld[1, 1, 3, 3] + 528*MW2*MZ2^4*Cld[1, 1, 3, 3] - 
     120*MZ2^5*Cld[1, 1, 3, 3] - 192*MW2^4*MZ2*Cld[2, 2, 1, 1] + 
     672*MW2^3*MZ2^2*Cld[2, 2, 1, 1] - 888*MW2^2*MZ2^3*Cld[2, 2, 1, 1] + 
     528*MW2*MZ2^4*Cld[2, 2, 1, 1] - 120*MZ2^5*Cld[2, 2, 1, 1] - 
     192*MW2^4*MZ2*Cld[2, 2, 2, 2] + 672*MW2^3*MZ2^2*Cld[2, 2, 2, 2] - 
     888*MW2^2*MZ2^3*Cld[2, 2, 2, 2] + 528*MW2*MZ2^4*Cld[2, 2, 2, 2] - 
     120*MZ2^5*Cld[2, 2, 2, 2] - 192*MW2^4*MZ2*Cld[2, 2, 3, 3] + 
     672*MW2^3*MZ2^2*Cld[2, 2, 3, 3] - 888*MW2^2*MZ2^3*Cld[2, 2, 3, 3] + 
     528*MW2*MZ2^4*Cld[2, 2, 3, 3] - 120*MZ2^5*Cld[2, 2, 3, 3] + 
     512*MW2^4*MZ2*Cld[3, 3, 1, 1] - 1120*MW2^3*MZ2^2*Cld[3, 3, 1, 1] + 
     960*MW2^2*MZ2^3*Cld[3, 3, 1, 1] - 428*MW2*MZ2^4*Cld[3, 3, 1, 1] + 
     76*MZ2^5*Cld[3, 3, 1, 1] + 512*MW2^4*MZ2*Cld[3, 3, 2, 2] - 
     1120*MW2^3*MZ2^2*Cld[3, 3, 2, 2] + 960*MW2^2*MZ2^3*Cld[3, 3, 2, 2] - 
     428*MW2*MZ2^4*Cld[3, 3, 2, 2] + 76*MZ2^5*Cld[3, 3, 2, 2] + 
     512*MW2^4*MZ2*Cld[3, 3, 3, 3] - 1120*MW2^3*MZ2^2*Cld[3, 3, 3, 3] + 
     960*MW2^2*MZ2^3*Cld[3, 3, 3, 3] - 428*MW2*MZ2^4*Cld[3, 3, 3, 3] + 
     76*MZ2^5*Cld[3, 3, 3, 3] + 640*MW2^4*MZ2*Cld[Leff, Leff, 1, 1] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 1, 1] + 320*MW2*MZ2^4*Cld[Leff, Leff, 1, 1] - 
     256*MZ2^5*Cld[Leff, Leff, 1, 1] + 640*MW2^4*MZ2*Cld[Leff, Leff, 2, 2] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 2, 2] + 320*MW2*MZ2^4*Cld[Leff, Leff, 2, 2] - 
     256*MZ2^5*Cld[Leff, Leff, 2, 2] + 640*MW2^4*MZ2*Cld[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Cld[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*
      Cld[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*Cld[Leff, Leff, 3, 3] - 
     256*MZ2^5*Cld[Leff, Leff, 3, 3] + 704*MW2^4*MZ2*Cle[1, 1, 3, 3] - 
     2144*MW2^3*MZ2^2*Cle[1, 1, 3, 3] + 2568*MW2^2*MZ2^3*Cle[1, 1, 3, 3] - 
     1520*MW2*MZ2^4*Cle[1, 1, 3, 3] + 392*MZ2^5*Cle[1, 1, 3, 3] - 
     640*MW2^4*MZ2*Cle[1, 1, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[1, 1, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[1, 1, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[1, 1, Leff, Leff] + 128*MZ2^5*Cle[1, 1, Leff, Leff] + 
     704*MW2^4*MZ2*Cle[2, 2, 3, 3] - 2144*MW2^3*MZ2^2*Cle[2, 2, 3, 3] + 
     2568*MW2^2*MZ2^3*Cle[2, 2, 3, 3] - 1520*MW2*MZ2^4*Cle[2, 2, 3, 3] + 
     392*MZ2^5*Cle[2, 2, 3, 3] - 640*MW2^4*MZ2*Cle[2, 2, Leff, Leff] + 
     1152*MW2^3*MZ2^2*Cle[2, 2, Leff, Leff] - 352*MW2^2*MZ2^3*
      Cle[2, 2, Leff, Leff] - 288*MW2*MZ2^4*Cle[2, 2, Leff, Leff] + 
     128*MZ2^5*Cle[2, 2, Leff, Leff] + 704*MW2^4*MZ2*Cle[3, 3, 1, 1] - 
     1792*MW2^3*MZ2^2*Cle[3, 3, 1, 1] + 1848*MW2^2*MZ2^3*Cle[3, 3, 1, 1] - 
     956*MW2*MZ2^4*Cle[3, 3, 1, 1] + 196*MZ2^5*Cle[3, 3, 1, 1] + 
     704*MW2^4*MZ2*Cle[3, 3, 2, 2] - 1792*MW2^3*MZ2^2*Cle[3, 3, 2, 2] + 
     1848*MW2^2*MZ2^3*Cle[3, 3, 2, 2] - 956*MW2*MZ2^4*Cle[3, 3, 2, 2] + 
     196*MZ2^5*Cle[3, 3, 2, 2] + 1408*MW2^4*MZ2*Cle[3, 3, 3, 3] - 
     3936*MW2^3*MZ2^2*Cle[3, 3, 3, 3] + 4416*MW2^2*MZ2^3*Cle[3, 3, 3, 3] - 
     2476*MW2*MZ2^4*Cle[3, 3, 3, 3] + 588*MZ2^5*Cle[3, 3, 3, 3] - 
     640*MW2^4*MZ2*Cle[3, 3, Leff, Leff] + 1152*MW2^3*MZ2^2*
      Cle[3, 3, Leff, Leff] - 352*MW2^2*MZ2^3*Cle[3, 3, Leff, Leff] - 
     288*MW2*MZ2^4*Cle[3, 3, Leff, Leff] + 128*MZ2^5*Cle[3, 3, Leff, Leff] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 1, 1] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 1, 1] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 1, 1] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 1, 1] - 256*MZ2^5*Cle[Leff, Leff, 1, 1] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 2, 2] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 2, 2] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 2, 2] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 2, 2] - 256*MZ2^5*Cle[Leff, Leff, 2, 2] + 
     640*MW2^4*MZ2*Cle[Leff, Leff, 3, 3] - 1472*MW2^3*MZ2^2*
      Cle[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Cle[Leff, Leff, 3, 3] + 
     320*MW2*MZ2^4*Cle[Leff, Leff, 3, 3] - 256*MZ2^5*Cle[Leff, Leff, 3, 3] + 
     1408*MW2^4*MZ2*Cll[1, 1, 3, 3] - 3584*MW2^3*MZ2^2*Cll[1, 1, 3, 3] + 
     3696*MW2^2*MZ2^3*Cll[1, 1, 3, 3] - 1912*MW2*MZ2^4*Cll[1, 1, 3, 3] + 
     392*MZ2^5*Cll[1, 1, 3, 3] - 704*MW2^4*MZ2*Cll[1, 3, 3, 1] + 
     1440*MW2^3*MZ2^2*Cll[1, 3, 3, 1] - 1304*MW2^2*MZ2^3*Cll[1, 3, 3, 1] + 
     576*MW2*MZ2^4*Cll[1, 3, 3, 1] - 98*MZ2^5*Cll[1, 3, 3, 1] + 
     1408*MW2^4*MZ2*Cll[2, 2, 3, 3] - 3584*MW2^3*MZ2^2*Cll[2, 2, 3, 3] + 
     3696*MW2^2*MZ2^3*Cll[2, 2, 3, 3] - 1912*MW2*MZ2^4*Cll[2, 2, 3, 3] + 
     392*MZ2^5*Cll[2, 2, 3, 3] - 704*MW2^4*MZ2*Cll[2, 3, 3, 2] + 
     1440*MW2^3*MZ2^2*Cll[2, 3, 3, 2] - 1304*MW2^2*MZ2^3*Cll[2, 3, 3, 2] + 
     576*MW2*MZ2^4*Cll[2, 3, 3, 2] - 98*MZ2^5*Cll[2, 3, 3, 2] + 
     704*MW2^4*MZ2*Cll[3, 3, 3, 3] - 2144*MW2^3*MZ2^2*Cll[3, 3, 3, 3] + 
     2392*MW2^2*MZ2^3*Cll[3, 3, 3, 3] - 1336*MW2*MZ2^4*Cll[3, 3, 3, 3] + 
     294*MZ2^5*Cll[3, 3, 3, 3] - 640*MW2^4*MZ2*Cll[Leff, 1, 1, Leff] + 
     1152*MW2^3*MZ2^2*Cll[Leff, 1, 1, Leff] - 352*MW2^2*MZ2^3*
      Cll[Leff, 1, 1, Leff] - 288*MW2*MZ2^4*Cll[Leff, 1, 1, Leff] + 
     128*MZ2^5*Cll[Leff, 1, 1, Leff] - 640*MW2^4*MZ2*Cll[Leff, 2, 2, Leff] + 
     1152*MW2^3*MZ2^2*Cll[Leff, 2, 2, Leff] - 352*MW2^2*MZ2^3*
      Cll[Leff, 2, 2, Leff] - 288*MW2*MZ2^4*Cll[Leff, 2, 2, Leff] + 
     128*MZ2^5*Cll[Leff, 2, 2, Leff] - 640*MW2^4*MZ2*Cll[Leff, 3, 3, Leff] + 
     1152*MW2^3*MZ2^2*Cll[Leff, 3, 3, Leff] - 352*MW2^2*MZ2^3*
      Cll[Leff, 3, 3, Leff] - 288*MW2*MZ2^4*Cll[Leff, 3, 3, Leff] + 
     128*MZ2^5*Cll[Leff, 3, 3, Leff] + 1280*MW2^4*MZ2*Cll[Leff, Leff, 1, 1] - 
     2944*MW2^3*MZ2^2*Cll[Leff, Leff, 1, 1] + 1536*MW2^2*MZ2^3*
      Cll[Leff, Leff, 1, 1] + 640*MW2*MZ2^4*Cll[Leff, Leff, 1, 1] - 
     512*MZ2^5*Cll[Leff, Leff, 1, 1] + 1280*MW2^4*MZ2*Cll[Leff, Leff, 2, 2] - 
     2944*MW2^3*MZ2^2*Cll[Leff, Leff, 2, 2] + 1536*MW2^2*MZ2^3*
      Cll[Leff, Leff, 2, 2] + 640*MW2*MZ2^4*Cll[Leff, Leff, 2, 2] - 
     512*MZ2^5*Cll[Leff, Leff, 2, 2] + 1280*MW2^4*MZ2*Cll[Leff, Leff, 3, 3] - 
     2944*MW2^3*MZ2^2*Cll[Leff, Leff, 3, 3] + 1536*MW2^2*MZ2^3*
      Cll[Leff, Leff, 3, 3] + 640*MW2*MZ2^4*Cll[Leff, Leff, 3, 3] - 
     512*MZ2^5*Cll[Leff, Leff, 3, 3] + 192*MW2^4*MZ2*Clq1[1, 1, 1, 1] - 
     672*MW2^3*MZ2^2*Clq1[1, 1, 1, 1] + 888*MW2^2*MZ2^3*Clq1[1, 1, 1, 1] - 
     528*MW2*MZ2^4*Clq1[1, 1, 1, 1] + 120*MZ2^5*Clq1[1, 1, 1, 1] + 
     192*MW2^4*MZ2*Clq1[1, 1, 2, 2] - 672*MW2^3*MZ2^2*Clq1[1, 1, 2, 2] + 
     888*MW2^2*MZ2^3*Clq1[1, 1, 2, 2] - 528*MW2*MZ2^4*Clq1[1, 1, 2, 2] + 
     120*MZ2^5*Clq1[1, 1, 2, 2] - 192*MW2^4*MZ2*Clq1[1, 1, 3, 3] + 
     384*MW2^3*MZ2^2*Clq1[1, 1, 3, 3] - 168*MW2^2*MZ2^3*Clq1[1, 1, 3, 3] - 
     84*MW2*MZ2^4*Clq1[1, 1, 3, 3] + 60*MZ2^5*Clq1[1, 1, 3, 3] + 
     192*MW2^4*MZ2*Clq1[2, 2, 1, 1] - 672*MW2^3*MZ2^2*Clq1[2, 2, 1, 1] + 
     888*MW2^2*MZ2^3*Clq1[2, 2, 1, 1] - 528*MW2*MZ2^4*Clq1[2, 2, 1, 1] + 
     120*MZ2^5*Clq1[2, 2, 1, 1] + 192*MW2^4*MZ2*Clq1[2, 2, 2, 2] - 
     672*MW2^3*MZ2^2*Clq1[2, 2, 2, 2] + 888*MW2^2*MZ2^3*Clq1[2, 2, 2, 2] - 
     528*MW2*MZ2^4*Clq1[2, 2, 2, 2] + 120*MZ2^5*Clq1[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clq1[2, 2, 3, 3] + 384*MW2^3*MZ2^2*Clq1[2, 2, 3, 3] - 
     168*MW2^2*MZ2^3*Clq1[2, 2, 3, 3] - 84*MW2*MZ2^4*Clq1[2, 2, 3, 3] + 
     60*MZ2^5*Clq1[2, 2, 3, 3] - 512*MW2^4*MZ2*Clq1[3, 3, 1, 1] + 
     1120*MW2^3*MZ2^2*Clq1[3, 3, 1, 1] - 960*MW2^2*MZ2^3*Clq1[3, 3, 1, 1] + 
     428*MW2*MZ2^4*Clq1[3, 3, 1, 1] - 76*MZ2^5*Clq1[3, 3, 1, 1] - 
     512*MW2^4*MZ2*Clq1[3, 3, 2, 2] + 1120*MW2^3*MZ2^2*Clq1[3, 3, 2, 2] - 
     960*MW2^2*MZ2^3*Clq1[3, 3, 2, 2] + 428*MW2*MZ2^4*Clq1[3, 3, 2, 2] - 
     76*MZ2^5*Clq1[3, 3, 2, 2] - 4224*MT2*MW2^4*Clq1[3, 3, 3, 3] + 
     7584*MT2*MW2^3*MZ2*Clq1[3, 3, 3, 3] + 1216*MW2^4*MZ2*Clq1[3, 3, 3, 3] - 
     6192*MT2*MW2^2*MZ2^2*Clq1[3, 3, 3, 3] - 1616*MW2^3*MZ2^2*
      Clq1[3, 3, 3, 3] + 2316*MT2*MW2*MZ2^3*Clq1[3, 3, 3, 3] + 
     1080*MW2^2*MZ2^3*Clq1[3, 3, 3, 3] - 294*MT2*MZ2^4*Clq1[3, 3, 3, 3] - 
     286*MW2*MZ2^4*Clq1[3, 3, 3, 3] + 11*MZ2^5*Clq1[3, 3, 3, 3] - 
     640*MW2^4*MZ2*Clq1[Leff, Leff, 1, 1] + 1472*MW2^3*MZ2^2*
      Clq1[Leff, Leff, 1, 1] - 768*MW2^2*MZ2^3*Clq1[Leff, Leff, 1, 1] - 
     320*MW2*MZ2^4*Clq1[Leff, Leff, 1, 1] + 
     256*MZ2^5*Clq1[Leff, Leff, 1, 1] - 640*MW2^4*MZ2*
      Clq1[Leff, Leff, 2, 2] + 1472*MW2^3*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     768*MW2^2*MZ2^3*Clq1[Leff, Leff, 2, 2] - 320*MW2*MZ2^4*
      Clq1[Leff, Leff, 2, 2] + 256*MZ2^5*Clq1[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clq1[Leff, Leff, 3, 3] + 5952*MT2*MW2^3*MZ2*
      Clq1[Leff, Leff, 3, 3] + 1280*MW2^4*MZ2*Clq1[Leff, Leff, 3, 3] - 
     864*MT2*MW2^2*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
     1504*MW2^3*MZ2^2*Clq1[Leff, Leff, 3, 3] - 1632*MT2*MW2*MZ2^3*
      Clq1[Leff, Leff, 3, 3] - 336*MW2^2*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
     384*MT2*MZ2^4*Clq1[Leff, Leff, 3, 3] + 496*MW2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] + 64*MZ2^5*Clq1[Leff, Leff, 3, 3] - 
     576*MW2^4*MZ2*Clq3[1, 1, 1, 1] + 864*MW2^3*MZ2^2*Clq3[1, 1, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[1, 1, 1, 1] - 576*MW2^4*MZ2*Clq3[1, 1, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[1, 1, 2, 2] - 360*MW2^2*MZ2^3*Clq3[1, 1, 2, 2] - 
     192*MW2^4*MZ2*Clq3[1, 1, 3, 3] + 192*MW2^3*MZ2^2*Clq3[1, 1, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[1, 1, 3, 3] - 60*MW2*MZ2^4*Clq3[1, 1, 3, 3] - 
     576*MW2^4*MZ2*Clq3[2, 2, 1, 1] + 864*MW2^3*MZ2^2*Clq3[2, 2, 1, 1] - 
     360*MW2^2*MZ2^3*Clq3[2, 2, 1, 1] - 576*MW2^4*MZ2*Clq3[2, 2, 2, 2] + 
     864*MW2^3*MZ2^2*Clq3[2, 2, 2, 2] - 360*MW2^2*MZ2^3*Clq3[2, 2, 2, 2] - 
     192*MW2^4*MZ2*Clq3[2, 2, 3, 3] + 192*MW2^3*MZ2^2*Clq3[2, 2, 3, 3] + 
     24*MW2^2*MZ2^3*Clq3[2, 2, 3, 3] - 60*MW2*MZ2^4*Clq3[2, 2, 3, 3] + 
     1536*MW2^4*MZ2*Clq3[3, 3, 1, 1] - 2400*MW2^3*MZ2^2*Clq3[3, 3, 1, 1] + 
     1920*MW2^2*MZ2^3*Clq3[3, 3, 1, 1] - 588*MW2*MZ2^4*Clq3[3, 3, 1, 1] + 
     1536*MW2^4*MZ2*Clq3[3, 3, 2, 2] - 2400*MW2^3*MZ2^2*Clq3[3, 3, 2, 2] + 
     1920*MW2^2*MZ2^3*Clq3[3, 3, 2, 2] - 588*MW2*MZ2^4*Clq3[3, 3, 2, 2] + 
     4224*MT2*MW2^4*Clq3[3, 3, 3, 3] - 7584*MT2*MW2^3*MZ2*Clq3[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Clq3[3, 3, 3, 3] + 6192*MT2*MW2^2*MZ2^2*Clq3[3, 3, 3, 3] + 
     720*MW2^3*MZ2^2*Clq3[3, 3, 3, 3] - 2316*MT2*MW2*MZ2^3*Clq3[3, 3, 3, 3] - 
     792*MW2^2*MZ2^3*Clq3[3, 3, 3, 3] + 294*MT2*MZ2^4*Clq3[3, 3, 3, 3] + 
     510*MW2*MZ2^4*Clq3[3, 3, 3, 3] - 147*MZ2^5*Clq3[3, 3, 3, 3] + 
     1920*MW2^4*MZ2*Clq3[Leff, Leff, 1, 1] - 2496*MW2^3*MZ2^2*
      Clq3[Leff, Leff, 1, 1] - 192*MW2^2*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
     768*MW2*MZ2^4*Clq3[Leff, Leff, 1, 1] + 1920*MW2^4*MZ2*
      Clq3[Leff, Leff, 2, 2] - 2496*MW2^3*MZ2^2*Clq3[Leff, Leff, 2, 2] - 
     192*MW2^2*MZ2^3*Clq3[Leff, Leff, 2, 2] + 768*MW2*MZ2^4*
      Clq3[Leff, Leff, 2, 2] + 3840*MT2*MW2^4*Clq3[Leff, Leff, 3, 3] - 
     5952*MT2*MW2^3*MZ2*Clq3[Leff, Leff, 3, 3] + 864*MT2*MW2^2*MZ2^2*
      Clq3[Leff, Leff, 3, 3] + 480*MW2^3*MZ2^2*Clq3[Leff, Leff, 3, 3] + 
     1632*MT2*MW2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
     624*MW2^2*MZ2^3*Clq3[Leff, Leff, 3, 3] - 384*MT2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] - 48*MW2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 
     192*MZ2^5*Clq3[Leff, Leff, 3, 3] + 384*MW2^4*MZ2*Clu[1, 1, 1, 1] - 
     1344*MW2^3*MZ2^2*Clu[1, 1, 1, 1] + 1776*MW2^2*MZ2^3*Clu[1, 1, 1, 1] - 
     1056*MW2*MZ2^4*Clu[1, 1, 1, 1] + 240*MZ2^5*Clu[1, 1, 1, 1] + 
     384*MW2^4*MZ2*Clu[1, 1, 2, 2] - 1344*MW2^3*MZ2^2*Clu[1, 1, 2, 2] + 
     1776*MW2^2*MZ2^3*Clu[1, 1, 2, 2] - 1056*MW2*MZ2^4*Clu[1, 1, 2, 2] + 
     240*MZ2^5*Clu[1, 1, 2, 2] + 384*MW2^4*MZ2*Clu[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Clu[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Clu[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Clu[2, 2, 1, 1] + 240*MZ2^5*Clu[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Clu[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Clu[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Clu[2, 2, 2, 2] - 1056*MW2*MZ2^4*Clu[2, 2, 2, 2] + 
     240*MZ2^5*Clu[2, 2, 2, 2] - 1024*MW2^4*MZ2*Clu[3, 3, 1, 1] + 
     2240*MW2^3*MZ2^2*Clu[3, 3, 1, 1] - 1920*MW2^2*MZ2^3*Clu[3, 3, 1, 1] + 
     856*MW2*MZ2^4*Clu[3, 3, 1, 1] - 152*MZ2^5*Clu[3, 3, 1, 1] - 
     1024*MW2^4*MZ2*Clu[3, 3, 2, 2] + 2240*MW2^3*MZ2^2*Clu[3, 3, 2, 2] - 
     1920*MW2^2*MZ2^3*Clu[3, 3, 2, 2] + 856*MW2*MZ2^4*Clu[3, 3, 2, 2] - 
     152*MZ2^5*Clu[3, 3, 2, 2] - 4224*MT2*MW2^4*Clu[3, 3, 3, 3] + 
     10752*MT2*MW2^3*MZ2*Clu[3, 3, 3, 3] + 704*MW2^4*MZ2*Clu[3, 3, 3, 3] - 
     11088*MT2*MW2^2*MZ2^2*Clu[3, 3, 3, 3] - 1792*MW2^3*MZ2^2*
      Clu[3, 3, 3, 3] + 5736*MT2*MW2*MZ2^3*Clu[3, 3, 3, 3] + 
     1848*MW2^2*MZ2^3*Clu[3, 3, 3, 3] - 1176*MT2*MZ2^4*Clu[3, 3, 3, 3] - 
     956*MW2*MZ2^4*Clu[3, 3, 3, 3] + 196*MZ2^5*Clu[3, 3, 3, 3] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 1, 1] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 1, 1] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 1, 1] + 512*MZ2^5*Clu[Leff, Leff, 1, 1] - 
     1280*MW2^4*MZ2*Clu[Leff, Leff, 2, 2] + 2944*MW2^3*MZ2^2*
      Clu[Leff, Leff, 2, 2] - 1536*MW2^2*MZ2^3*Clu[Leff, Leff, 2, 2] - 
     640*MW2*MZ2^4*Clu[Leff, Leff, 2, 2] + 512*MZ2^5*Clu[Leff, Leff, 2, 2] - 
     3840*MT2*MW2^4*Clu[Leff, Leff, 3, 3] + 8832*MT2*MW2^3*MZ2*
      Clu[Leff, Leff, 3, 3] + 640*MW2^4*MZ2*Clu[Leff, Leff, 3, 3] - 
     4608*MT2*MW2^2*MZ2^2*Clu[Leff, Leff, 3, 3] - 
     1472*MW2^3*MZ2^2*Clu[Leff, Leff, 3, 3] - 1920*MT2*MW2*MZ2^3*
      Clu[Leff, Leff, 3, 3] + 768*MW2^2*MZ2^3*Clu[Leff, Leff, 3, 3] + 
     1536*MT2*MZ2^4*Clu[Leff, Leff, 3, 3] + 320*MW2*MZ2^4*
      Clu[Leff, Leff, 3, 3] - 256*MZ2^5*Clu[Leff, Leff, 3, 3] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 1, 1] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 1, 1] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 1, 1] - 1056*MW2*MZ2^4*Cqd1[1, 1, 1, 1] + 
     240*MZ2^5*Cqd1[1, 1, 1, 1] + 384*MW2^4*MZ2*Cqd1[1, 1, 2, 2] - 
     1344*MW2^3*MZ2^2*Cqd1[1, 1, 2, 2] + 1776*MW2^2*MZ2^3*Cqd1[1, 1, 2, 2] - 
     1056*MW2*MZ2^4*Cqd1[1, 1, 2, 2] + 240*MZ2^5*Cqd1[1, 1, 2, 2] + 
     384*MW2^4*MZ2*Cqd1[1, 1, 3, 3] - 1344*MW2^3*MZ2^2*Cqd1[1, 1, 3, 3] + 
     1776*MW2^2*MZ2^3*Cqd1[1, 1, 3, 3] - 1056*MW2*MZ2^4*Cqd1[1, 1, 3, 3] + 
     240*MZ2^5*Cqd1[1, 1, 3, 3] + 384*MW2^4*MZ2*Cqd1[2, 2, 1, 1] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 1, 1] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 1, 1] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 1, 1] + 240*MZ2^5*Cqd1[2, 2, 1, 1] + 
     384*MW2^4*MZ2*Cqd1[2, 2, 2, 2] - 1344*MW2^3*MZ2^2*Cqd1[2, 2, 2, 2] + 
     1776*MW2^2*MZ2^3*Cqd1[2, 2, 2, 2] - 1056*MW2*MZ2^4*Cqd1[2, 2, 2, 2] + 
     240*MZ2^5*Cqd1[2, 2, 2, 2] + 384*MW2^4*MZ2*Cqd1[2, 2, 3, 3] - 
     1344*MW2^3*MZ2^2*Cqd1[2, 2, 3, 3] + 1776*MW2^2*MZ2^3*Cqd1[2, 2, 3, 3] - 
     1056*MW2*MZ2^4*Cqd1[2, 2, 3, 3] + 240*MZ2^5*Cqd1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 1, 1] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 1, 1] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 1, 1] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 1, 1] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 1, 1] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 1, 1] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 1, 1] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 1, 1] + 54*MW2*MZ2^4*Cqd1[3, 3, 1, 1] + 
     90*MZ2^5*Cqd1[3, 3, 1, 1] + 1152*MT2*MW2^4*Cqd1[3, 3, 2, 2] - 
     3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 2, 2] - 576*MW2^4*MZ2*Cqd1[3, 3, 2, 2] + 
     3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 2, 2] + 1296*MW2^3*MZ2^2*
      Cqd1[3, 3, 2, 2] - 1332*MT2*MW2*MZ2^3*Cqd1[3, 3, 2, 2] - 
     864*MW2^2*MZ2^3*Cqd1[3, 3, 2, 2] + 180*MT2*MZ2^4*Cqd1[3, 3, 2, 2] + 
     54*MW2*MZ2^4*Cqd1[3, 3, 2, 2] + 90*MZ2^5*Cqd1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqd1[3, 3, 3, 3] - 3168*MT2*MW2^3*MZ2*Cqd1[3, 3, 3, 3] - 
     576*MW2^4*MZ2*Cqd1[3, 3, 3, 3] + 3168*MT2*MW2^2*MZ2^2*Cqd1[3, 3, 3, 3] + 
     1296*MW2^3*MZ2^2*Cqd1[3, 3, 3, 3] - 1332*MT2*MW2*MZ2^3*
      Cqd1[3, 3, 3, 3] - 864*MW2^2*MZ2^3*Cqd1[3, 3, 3, 3] + 
     180*MT2*MZ2^4*Cqd1[3, 3, 3, 3] + 54*MW2*MZ2^4*Cqd1[3, 3, 3, 3] + 
     90*MZ2^5*Cqd1[3, 3, 3, 3] + 192*MW2^4*MZ2*Cqe[1, 1, 1, 1] - 
     672*MW2^3*MZ2^2*Cqe[1, 1, 1, 1] + 888*MW2^2*MZ2^3*Cqe[1, 1, 1, 1] - 
     528*MW2*MZ2^4*Cqe[1, 1, 1, 1] + 120*MZ2^5*Cqe[1, 1, 1, 1] + 
     192*MW2^4*MZ2*Cqe[1, 1, 2, 2] - 672*MW2^3*MZ2^2*Cqe[1, 1, 2, 2] + 
     888*MW2^2*MZ2^3*Cqe[1, 1, 2, 2] - 528*MW2*MZ2^4*Cqe[1, 1, 2, 2] + 
     120*MZ2^5*Cqe[1, 1, 2, 2] - 512*MW2^4*MZ2*Cqe[1, 1, 3, 3] + 
     1472*MW2^3*MZ2^2*Cqe[1, 1, 3, 3] - 1680*MW2^2*MZ2^3*Cqe[1, 1, 3, 3] + 
     992*MW2*MZ2^4*Cqe[1, 1, 3, 3] - 272*MZ2^5*Cqe[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqe[1, 1, Leff, Leff] - 1152*MW2^3*MZ2^2*
      Cqe[1, 1, Leff, Leff] + 352*MW2^2*MZ2^3*Cqe[1, 1, Leff, Leff] + 
     288*MW2*MZ2^4*Cqe[1, 1, Leff, Leff] - 128*MZ2^5*Cqe[1, 1, Leff, Leff] + 
     192*MW2^4*MZ2*Cqe[2, 2, 1, 1] - 672*MW2^3*MZ2^2*Cqe[2, 2, 1, 1] + 
     888*MW2^2*MZ2^3*Cqe[2, 2, 1, 1] - 528*MW2*MZ2^4*Cqe[2, 2, 1, 1] + 
     120*MZ2^5*Cqe[2, 2, 1, 1] + 192*MW2^4*MZ2*Cqe[2, 2, 2, 2] - 
     672*MW2^3*MZ2^2*Cqe[2, 2, 2, 2] + 888*MW2^2*MZ2^3*Cqe[2, 2, 2, 2] - 
     528*MW2*MZ2^4*Cqe[2, 2, 2, 2] + 120*MZ2^5*Cqe[2, 2, 2, 2] - 
     512*MW2^4*MZ2*Cqe[2, 2, 3, 3] + 1472*MW2^3*MZ2^2*Cqe[2, 2, 3, 3] - 
     1680*MW2^2*MZ2^3*Cqe[2, 2, 3, 3] + 992*MW2*MZ2^4*Cqe[2, 2, 3, 3] - 
     272*MZ2^5*Cqe[2, 2, 3, 3] + 640*MW2^4*MZ2*Cqe[2, 2, Leff, Leff] - 
     1152*MW2^3*MZ2^2*Cqe[2, 2, Leff, Leff] + 352*MW2^2*MZ2^3*
      Cqe[2, 2, Leff, Leff] + 288*MW2*MZ2^4*Cqe[2, 2, Leff, Leff] - 
     128*MZ2^5*Cqe[2, 2, Leff, Leff] - 192*MW2^4*MZ2*Cqe[3, 3, 1, 1] + 
     384*MW2^3*MZ2^2*Cqe[3, 3, 1, 1] - 168*MW2^2*MZ2^3*Cqe[3, 3, 1, 1] - 
     84*MW2*MZ2^4*Cqe[3, 3, 1, 1] + 60*MZ2^5*Cqe[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cqe[3, 3, 2, 2] + 384*MW2^3*MZ2^2*Cqe[3, 3, 2, 2] - 
     168*MW2^2*MZ2^3*Cqe[3, 3, 2, 2] - 84*MW2*MZ2^4*Cqe[3, 3, 2, 2] + 
     60*MZ2^5*Cqe[3, 3, 2, 2] - 4224*MT2*MW2^4*Cqe[3, 3, 3, 3] + 
     9696*MT2*MW2^3*MZ2*Cqe[3, 3, 3, 3] + 1216*MW2^4*MZ2*Cqe[3, 3, 3, 3] - 
     8928*MT2*MW2^2*MZ2^2*Cqe[3, 3, 3, 3] - 2320*MW2^3*MZ2^2*
      Cqe[3, 3, 3, 3] + 4044*MT2*MW2*MZ2^3*Cqe[3, 3, 3, 3] + 
     1728*MW2^2*MZ2^3*Cqe[3, 3, 3, 3] - 588*MT2*MZ2^4*Cqe[3, 3, 3, 3] - 
     586*MW2*MZ2^4*Cqe[3, 3, 3, 3] - 38*MZ2^5*Cqe[3, 3, 3, 3] + 
     3840*MT2*MW2^4*Cqe[3, 3, Leff, Leff] - 4032*MT2*MW2^3*MZ2*
      Cqe[3, 3, Leff, Leff] - 1280*MW2^4*MZ2*Cqe[3, 3, Leff, Leff] - 
     192*MT2*MW2^2*MZ2^2*Cqe[3, 3, Leff, Leff] + 
     864*MW2^3*MZ2^2*Cqe[3, 3, Leff, Leff] + 1008*MT2*MW2*MZ2^3*
      Cqe[3, 3, Leff, Leff] + 448*MW2^2*MZ2^3*Cqe[3, 3, Leff, Leff] - 
     192*MT2*MZ2^4*Cqe[3, 3, Leff, Leff] - 216*MW2*MZ2^4*
      Cqe[3, 3, Leff, Leff] - 32*MZ2^5*Cqe[3, 3, Leff, Leff] - 
     64*MW2^4*MZ2*Cqq1[1, 1, 1, 1] + 800*MW2^3*MZ2^2*Cqq1[1, 1, 1, 1] - 
     1448*MW2^2*MZ2^3*Cqq1[1, 1, 1, 1] + 968*MW2*MZ2^4*Cqq1[1, 1, 1, 1] - 
     220*MZ2^5*Cqq1[1, 1, 1, 1] - 768*MW2^4*MZ2*Cqq1[1, 1, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqq1[1, 1, 2, 2] - 3552*MW2^2*MZ2^3*Cqq1[1, 1, 2, 2] + 
     2112*MW2*MZ2^4*Cqq1[1, 1, 2, 2] - 480*MZ2^5*Cqq1[1, 1, 2, 2] - 
     2304*MT2*MW2^4*Cqq1[1, 1, 3, 3] + 6336*MT2*MW2^3*MZ2*Cqq1[1, 1, 3, 3] + 
     1152*MW2^4*MZ2*Cqq1[1, 1, 3, 3] - 6336*MT2*MW2^2*MZ2^2*
      Cqq1[1, 1, 3, 3] - 2592*MW2^3*MZ2^2*Cqq1[1, 1, 3, 3] + 
     2664*MT2*MW2*MZ2^3*Cqq1[1, 1, 3, 3] + 1728*MW2^2*MZ2^3*
      Cqq1[1, 1, 3, 3] - 360*MT2*MZ2^4*Cqq1[1, 1, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[1, 1, 3, 3] - 180*MZ2^5*Cqq1[1, 1, 3, 3] + 
     640*MW2^4*MZ2*Cqq1[1, 2, 2, 1] - 1088*MW2^3*MZ2^2*Cqq1[1, 2, 2, 1] + 
     656*MW2^2*MZ2^3*Cqq1[1, 2, 2, 1] - 176*MW2*MZ2^4*Cqq1[1, 2, 2, 1] + 
     40*MZ2^5*Cqq1[1, 2, 2, 1] - 1536*MT2*MW2^4*Cqq1[1, 3, 3, 1] + 
     1344*MT2*MW2^3*MZ2*Cqq1[1, 3, 3, 1] + 1152*MW2^4*MZ2*Cqq1[1, 3, 3, 1] + 
     816*MT2*MW2^2*MZ2^2*Cqq1[1, 3, 3, 1] - 2112*MW2^3*MZ2^2*
      Cqq1[1, 3, 3, 1] - 1104*MT2*MW2*MZ2^3*Cqq1[1, 3, 3, 1] + 
     1392*MW2^2*MZ2^3*Cqq1[1, 3, 3, 1] + 210*MT2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     384*MW2*MZ2^4*Cqq1[1, 3, 3, 1] + 60*MZ2^5*Cqq1[1, 3, 3, 1] - 
     64*MW2^4*MZ2*Cqq1[2, 2, 2, 2] + 800*MW2^3*MZ2^2*Cqq1[2, 2, 2, 2] - 
     1448*MW2^2*MZ2^3*Cqq1[2, 2, 2, 2] + 968*MW2*MZ2^4*Cqq1[2, 2, 2, 2] - 
     220*MZ2^5*Cqq1[2, 2, 2, 2] - 2304*MT2*MW2^4*Cqq1[2, 2, 3, 3] + 
     6336*MT2*MW2^3*MZ2*Cqq1[2, 2, 3, 3] + 1152*MW2^4*MZ2*Cqq1[2, 2, 3, 3] - 
     6336*MT2*MW2^2*MZ2^2*Cqq1[2, 2, 3, 3] - 2592*MW2^3*MZ2^2*
      Cqq1[2, 2, 3, 3] + 2664*MT2*MW2*MZ2^3*Cqq1[2, 2, 3, 3] + 
     1728*MW2^2*MZ2^3*Cqq1[2, 2, 3, 3] - 360*MT2*MZ2^4*Cqq1[2, 2, 3, 3] - 
     108*MW2*MZ2^4*Cqq1[2, 2, 3, 3] - 180*MZ2^5*Cqq1[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cqq1[2, 3, 3, 2] + 1344*MT2*MW2^3*MZ2*Cqq1[2, 3, 3, 2] + 
     1152*MW2^4*MZ2*Cqq1[2, 3, 3, 2] + 816*MT2*MW2^2*MZ2^2*Cqq1[2, 3, 3, 2] - 
     2112*MW2^3*MZ2^2*Cqq1[2, 3, 3, 2] - 1104*MT2*MW2*MZ2^3*
      Cqq1[2, 3, 3, 2] + 1392*MW2^2*MZ2^3*Cqq1[2, 3, 3, 2] + 
     210*MT2*MZ2^4*Cqq1[2, 3, 3, 2] - 384*MW2*MZ2^4*Cqq1[2, 3, 3, 2] + 
     60*MZ2^5*Cqq1[2, 3, 3, 2] + 2304*MT2*MW2^4*Cqq1[3, 3, 3, 3] - 
     2880*MT2*MW2^3*MZ2*Cqq1[3, 3, 3, 3] - 704*MW2^4*MZ2*Cqq1[3, 3, 3, 3] + 
     288*MT2*MW2^2*MZ2^2*Cqq1[3, 3, 3, 3] + 640*MW2^3*MZ2^2*
      Cqq1[3, 3, 3, 3] + 792*MT2*MW2*MZ2^3*Cqq1[3, 3, 3, 3] + 
     152*MW2^2*MZ2^3*Cqq1[3, 3, 3, 3] - 180*MT2*MZ2^4*Cqq1[3, 3, 3, 3] - 
     212*MW2*MZ2^4*Cqq1[3, 3, 3, 3] - 20*MZ2^5*Cqq1[3, 3, 3, 3] - 
     3648*MW2^4*MZ2*Cqq3[1, 1, 1, 1] + 5280*MW2^3*MZ2^2*Cqq3[1, 1, 1, 1] - 
     1896*MW2^2*MZ2^3*Cqq3[1, 1, 1, 1] - 264*MW2*MZ2^4*Cqq3[1, 1, 1, 1] + 
     60*MZ2^5*Cqq3[1, 1, 1, 1] - 6912*MW2^4*MZ2*Cqq3[1, 1, 2, 2] + 
     10368*MW2^3*MZ2^2*Cqq3[1, 1, 2, 2] - 4320*MW2^2*MZ2^3*Cqq3[1, 1, 2, 2] - 
     6912*MT2*MW2^4*Cqq3[1, 1, 3, 3] + 12096*MT2*MW2^3*MZ2*Cqq3[1, 1, 3, 3] - 
     1152*MW2^4*MZ2*Cqq3[1, 1, 3, 3] - 6912*MT2*MW2^2*MZ2^2*
      Cqq3[1, 1, 3, 3] + 288*MW2^3*MZ2^2*Cqq3[1, 1, 3, 3] + 
     1080*MT2*MW2*MZ2^3*Cqq3[1, 1, 3, 3] + 1440*MW2^2*MZ2^3*
      Cqq3[1, 1, 3, 3] - 900*MW2*MZ2^4*Cqq3[1, 1, 3, 3] - 
     384*MW2^4*MZ2*Cqq3[1, 2, 2, 1] + 192*MW2^3*MZ2^2*Cqq3[1, 2, 2, 1] + 
     528*MW2^2*MZ2^3*Cqq3[1, 2, 2, 1] - 528*MW2*MZ2^4*Cqq3[1, 2, 2, 1] + 
     120*MZ2^5*Cqq3[1, 2, 2, 1] + 1152*MT2*MW2^3*MZ2*Cqq3[1, 3, 3, 1] - 
     384*MW2^4*MZ2*Cqq3[1, 3, 3, 1] - 720*MT2*MW2^2*MZ2^2*Cqq3[1, 3, 3, 1] - 
     192*MW2^3*MZ2^2*Cqq3[1, 3, 3, 1] - 792*MT2*MW2*MZ2^3*Cqq3[1, 3, 3, 1] + 
     1200*MW2^2*MZ2^3*Cqq3[1, 3, 3, 1] + 630*MT2*MZ2^4*Cqq3[1, 3, 3, 1] - 
     912*MW2*MZ2^4*Cqq3[1, 3, 3, 1] + 180*MZ2^5*Cqq3[1, 3, 3, 1] - 
     3648*MW2^4*MZ2*Cqq3[2, 2, 2, 2] + 5280*MW2^3*MZ2^2*Cqq3[2, 2, 2, 2] - 
     1896*MW2^2*MZ2^3*Cqq3[2, 2, 2, 2] - 264*MW2*MZ2^4*Cqq3[2, 2, 2, 2] + 
     60*MZ2^5*Cqq3[2, 2, 2, 2] - 6912*MT2*MW2^4*Cqq3[2, 2, 3, 3] + 
     12096*MT2*MW2^3*MZ2*Cqq3[2, 2, 3, 3] - 1152*MW2^4*MZ2*Cqq3[2, 2, 3, 3] - 
     6912*MT2*MW2^2*MZ2^2*Cqq3[2, 2, 3, 3] + 288*MW2^3*MZ2^2*
      Cqq3[2, 2, 3, 3] + 1080*MT2*MW2*MZ2^3*Cqq3[2, 2, 3, 3] + 
     1440*MW2^2*MZ2^3*Cqq3[2, 2, 3, 3] - 900*MW2*MZ2^4*Cqq3[2, 2, 3, 3] + 
     1152*MT2*MW2^3*MZ2*Cqq3[2, 3, 3, 2] - 384*MW2^4*MZ2*Cqq3[2, 3, 3, 2] - 
     720*MT2*MW2^2*MZ2^2*Cqq3[2, 3, 3, 2] - 192*MW2^3*MZ2^2*
      Cqq3[2, 3, 3, 2] - 792*MT2*MW2*MZ2^3*Cqq3[2, 3, 3, 2] + 
     1200*MW2^2*MZ2^3*Cqq3[2, 3, 3, 2] + 630*MT2*MZ2^4*Cqq3[2, 3, 3, 2] - 
     912*MW2*MZ2^4*Cqq3[2, 3, 3, 2] + 180*MZ2^5*Cqq3[2, 3, 3, 2] - 
     768*MT2*MW2^4*Cqq3[3, 3, 3, 3] + 2688*MT2*MW2^3*MZ2*Cqq3[3, 3, 3, 3] - 
     960*MW2^4*MZ2*Cqq3[3, 3, 3, 3] - 1824*MT2*MW2^2*MZ2^2*Cqq3[3, 3, 3, 3] + 
     960*MW2^3*MZ2^2*Cqq3[3, 3, 3, 3] - 480*MT2*MW2*MZ2^3*Cqq3[3, 3, 3, 3] + 
     120*MW2^2*MZ2^3*Cqq3[3, 3, 3, 3] + 600*MT2*MZ2^4*Cqq3[3, 3, 3, 3] - 
     300*MW2*MZ2^4*Cqq3[3, 3, 3, 3] - 768*MW2^4*MZ2*Cqu1[1, 1, 1, 1] + 
     2688*MW2^3*MZ2^2*Cqu1[1, 1, 1, 1] - 3552*MW2^2*MZ2^3*Cqu1[1, 1, 1, 1] + 
     2112*MW2*MZ2^4*Cqu1[1, 1, 1, 1] - 480*MZ2^5*Cqu1[1, 1, 1, 1] - 
     768*MW2^4*MZ2*Cqu1[1, 1, 2, 2] + 2688*MW2^3*MZ2^2*Cqu1[1, 1, 2, 2] - 
     3552*MW2^2*MZ2^3*Cqu1[1, 1, 2, 2] + 2112*MW2*MZ2^4*Cqu1[1, 1, 2, 2] - 
     480*MZ2^5*Cqu1[1, 1, 2, 2] - 1152*MT2*MW2^4*Cqu1[1, 1, 3, 3] + 
     4032*MT2*MW2^3*MZ2*Cqu1[1, 1, 3, 3] + 192*MW2^4*MZ2*Cqu1[1, 1, 3, 3] - 
     5328*MT2*MW2^2*MZ2^2*Cqu1[1, 1, 3, 3] - 672*MW2^3*MZ2^2*
      Cqu1[1, 1, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[1, 1, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[1, 1, 3, 3] - 720*MT2*MZ2^4*Cqu1[1, 1, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[1, 1, 3, 3] + 120*MZ2^5*Cqu1[1, 1, 3, 3] - 
     768*MW2^4*MZ2*Cqu1[2, 2, 1, 1] + 2688*MW2^3*MZ2^2*Cqu1[2, 2, 1, 1] - 
     3552*MW2^2*MZ2^3*Cqu1[2, 2, 1, 1] + 2112*MW2*MZ2^4*Cqu1[2, 2, 1, 1] - 
     480*MZ2^5*Cqu1[2, 2, 1, 1] - 768*MW2^4*MZ2*Cqu1[2, 2, 2, 2] + 
     2688*MW2^3*MZ2^2*Cqu1[2, 2, 2, 2] - 3552*MW2^2*MZ2^3*Cqu1[2, 2, 2, 2] + 
     2112*MW2*MZ2^4*Cqu1[2, 2, 2, 2] - 480*MZ2^5*Cqu1[2, 2, 2, 2] - 
     1152*MT2*MW2^4*Cqu1[2, 2, 3, 3] + 4032*MT2*MW2^3*MZ2*Cqu1[2, 2, 3, 3] + 
     192*MW2^4*MZ2*Cqu1[2, 2, 3, 3] - 5328*MT2*MW2^2*MZ2^2*Cqu1[2, 2, 3, 3] - 
     672*MW2^3*MZ2^2*Cqu1[2, 2, 3, 3] + 3168*MT2*MW2*MZ2^3*Cqu1[2, 2, 3, 3] + 
     888*MW2^2*MZ2^3*Cqu1[2, 2, 3, 3] - 720*MT2*MZ2^4*Cqu1[2, 2, 3, 3] - 
     528*MW2*MZ2^4*Cqu1[2, 2, 3, 3] + 120*MZ2^5*Cqu1[2, 2, 3, 3] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 1, 1] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 1, 1] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 1, 1] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 1, 1] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 1, 1] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 1, 1] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 1, 1] - 360*MT2*MZ2^4*Cqu1[3, 3, 1, 1] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 1, 1] - 180*MZ2^5*Cqu1[3, 3, 1, 1] - 
     2304*MT2*MW2^4*Cqu1[3, 3, 2, 2] + 6336*MT2*MW2^3*MZ2*Cqu1[3, 3, 2, 2] + 
     1152*MW2^4*MZ2*Cqu1[3, 3, 2, 2] - 6336*MT2*MW2^2*MZ2^2*
      Cqu1[3, 3, 2, 2] - 2592*MW2^3*MZ2^2*Cqu1[3, 3, 2, 2] + 
     2664*MT2*MW2*MZ2^3*Cqu1[3, 3, 2, 2] + 1728*MW2^2*MZ2^3*
      Cqu1[3, 3, 2, 2] - 360*MT2*MZ2^4*Cqu1[3, 3, 2, 2] - 
     108*MW2*MZ2^4*Cqu1[3, 3, 2, 2] - 180*MZ2^5*Cqu1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cqu1[3, 3, 3, 3] - 2304*MT2*MW2^3*MZ2*Cqu1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cqu1[3, 3, 3, 3] + 1008*MT2*MW2^2*MZ2^2*Cqu1[3, 3, 3, 3] + 
     384*MW2^3*MZ2^2*Cqu1[3, 3, 3, 3] + 504*MT2*MW2*MZ2^3*Cqu1[3, 3, 3, 3] - 
     168*MW2^2*MZ2^3*Cqu1[3, 3, 3, 3] - 360*MT2*MZ2^4*Cqu1[3, 3, 3, 3] - 
     84*MW2*MZ2^4*Cqu1[3, 3, 3, 3] + 60*MZ2^5*Cqu1[3, 3, 3, 3] + 
     768*MW2^4*MZ2*Cud1[1, 1, 1, 1] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 1, 1] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 1, 1] - 2112*MW2*MZ2^4*Cud1[1, 1, 1, 1] + 
     480*MZ2^5*Cud1[1, 1, 1, 1] + 768*MW2^4*MZ2*Cud1[1, 1, 2, 2] - 
     2688*MW2^3*MZ2^2*Cud1[1, 1, 2, 2] + 3552*MW2^2*MZ2^3*Cud1[1, 1, 2, 2] - 
     2112*MW2*MZ2^4*Cud1[1, 1, 2, 2] + 480*MZ2^5*Cud1[1, 1, 2, 2] + 
     768*MW2^4*MZ2*Cud1[1, 1, 3, 3] - 2688*MW2^3*MZ2^2*Cud1[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cud1[1, 1, 3, 3] - 2112*MW2*MZ2^4*Cud1[1, 1, 3, 3] + 
     480*MZ2^5*Cud1[1, 1, 3, 3] + 768*MW2^4*MZ2*Cud1[2, 2, 1, 1] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 1, 1] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 1, 1] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 1, 1] + 480*MZ2^5*Cud1[2, 2, 1, 1] + 
     768*MW2^4*MZ2*Cud1[2, 2, 2, 2] - 2688*MW2^3*MZ2^2*Cud1[2, 2, 2, 2] + 
     3552*MW2^2*MZ2^3*Cud1[2, 2, 2, 2] - 2112*MW2*MZ2^4*Cud1[2, 2, 2, 2] + 
     480*MZ2^5*Cud1[2, 2, 2, 2] + 768*MW2^4*MZ2*Cud1[2, 2, 3, 3] - 
     2688*MW2^3*MZ2^2*Cud1[2, 2, 3, 3] + 3552*MW2^2*MZ2^3*Cud1[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cud1[2, 2, 3, 3] + 480*MZ2^5*Cud1[2, 2, 3, 3] + 
     1152*MT2*MW2^4*Cud1[3, 3, 1, 1] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 1, 1] - 
     192*MW2^4*MZ2*Cud1[3, 3, 1, 1] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 1, 1] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 1, 1] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 1, 1] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 1, 1] + 720*MT2*MZ2^4*Cud1[3, 3, 1, 1] + 
     528*MW2*MZ2^4*Cud1[3, 3, 1, 1] - 120*MZ2^5*Cud1[3, 3, 1, 1] + 
     1152*MT2*MW2^4*Cud1[3, 3, 2, 2] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 2, 2] - 
     192*MW2^4*MZ2*Cud1[3, 3, 2, 2] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 2, 2] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 2, 2] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 2, 2] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 2, 2] + 720*MT2*MZ2^4*Cud1[3, 3, 2, 2] + 
     528*MW2*MZ2^4*Cud1[3, 3, 2, 2] - 120*MZ2^5*Cud1[3, 3, 2, 2] + 
     1152*MT2*MW2^4*Cud1[3, 3, 3, 3] - 4032*MT2*MW2^3*MZ2*Cud1[3, 3, 3, 3] - 
     192*MW2^4*MZ2*Cud1[3, 3, 3, 3] + 5328*MT2*MW2^2*MZ2^2*Cud1[3, 3, 3, 3] + 
     672*MW2^3*MZ2^2*Cud1[3, 3, 3, 3] - 3168*MT2*MW2*MZ2^3*Cud1[3, 3, 3, 3] - 
     888*MW2^2*MZ2^3*Cud1[3, 3, 3, 3] + 720*MT2*MZ2^4*Cud1[3, 3, 3, 3] + 
     528*MW2*MZ2^4*Cud1[3, 3, 3, 3] - 120*MZ2^5*Cud1[3, 3, 3, 3] - 
     1280*MW2^4*MZ2*Cuu[1, 1, 1, 1] + 4480*MW2^3*MZ2^2*Cuu[1, 1, 1, 1] - 
     5920*MW2^2*MZ2^3*Cuu[1, 1, 1, 1] + 3520*MW2*MZ2^4*Cuu[1, 1, 1, 1] - 
     800*MZ2^5*Cuu[1, 1, 1, 1] - 3072*MW2^4*MZ2*Cuu[1, 1, 2, 2] + 
     10752*MW2^3*MZ2^2*Cuu[1, 1, 2, 2] - 14208*MW2^2*MZ2^3*Cuu[1, 1, 2, 2] + 
     8448*MW2*MZ2^4*Cuu[1, 1, 2, 2] - 1920*MZ2^5*Cuu[1, 1, 2, 2] - 
     4608*MT2*MW2^4*Cuu[1, 1, 3, 3] + 16128*MT2*MW2^3*MZ2*Cuu[1, 1, 3, 3] + 
     768*MW2^4*MZ2*Cuu[1, 1, 3, 3] - 21312*MT2*MW2^2*MZ2^2*Cuu[1, 1, 3, 3] - 
     2688*MW2^3*MZ2^2*Cuu[1, 1, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[1, 1, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[1, 1, 3, 3] - 2880*MT2*MZ2^4*Cuu[1, 1, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[1, 1, 3, 3] + 480*MZ2^5*Cuu[1, 1, 3, 3] + 
     512*MW2^4*MZ2*Cuu[1, 2, 2, 1] - 1792*MW2^3*MZ2^2*Cuu[1, 2, 2, 1] + 
     2368*MW2^2*MZ2^3*Cuu[1, 2, 2, 1] - 1408*MW2*MZ2^4*Cuu[1, 2, 2, 1] + 
     320*MZ2^5*Cuu[1, 2, 2, 1] - 1536*MT2*MW2^4*Cuu[1, 3, 3, 1] + 
     7104*MT2*MW2^3*MZ2*Cuu[1, 3, 3, 1] + 1024*MW2^4*MZ2*Cuu[1, 3, 3, 1] - 
     11424*MT2*MW2^2*MZ2^2*Cuu[1, 3, 3, 1] - 3584*MW2^3*MZ2^2*
      Cuu[1, 3, 3, 1] + 7896*MT2*MW2*MZ2^3*Cuu[1, 3, 3, 1] + 
     4736*MW2^2*MZ2^3*Cuu[1, 3, 3, 1] - 2040*MT2*MZ2^4*Cuu[1, 3, 3, 1] - 
     2816*MW2*MZ2^4*Cuu[1, 3, 3, 1] + 640*MZ2^5*Cuu[1, 3, 3, 1] - 
     1280*MW2^4*MZ2*Cuu[2, 2, 2, 2] + 4480*MW2^3*MZ2^2*Cuu[2, 2, 2, 2] - 
     5920*MW2^2*MZ2^3*Cuu[2, 2, 2, 2] + 3520*MW2*MZ2^4*Cuu[2, 2, 2, 2] - 
     800*MZ2^5*Cuu[2, 2, 2, 2] - 4608*MT2*MW2^4*Cuu[2, 2, 3, 3] + 
     16128*MT2*MW2^3*MZ2*Cuu[2, 2, 3, 3] + 768*MW2^4*MZ2*Cuu[2, 2, 3, 3] - 
     21312*MT2*MW2^2*MZ2^2*Cuu[2, 2, 3, 3] - 2688*MW2^3*MZ2^2*
      Cuu[2, 2, 3, 3] + 12672*MT2*MW2*MZ2^3*Cuu[2, 2, 3, 3] + 
     3552*MW2^2*MZ2^3*Cuu[2, 2, 3, 3] - 2880*MT2*MZ2^4*Cuu[2, 2, 3, 3] - 
     2112*MW2*MZ2^4*Cuu[2, 2, 3, 3] + 480*MZ2^5*Cuu[2, 2, 3, 3] - 
     1536*MT2*MW2^4*Cuu[2, 3, 3, 2] + 7104*MT2*MW2^3*MZ2*Cuu[2, 3, 3, 2] + 
     1024*MW2^4*MZ2*Cuu[2, 3, 3, 2] - 11424*MT2*MW2^2*MZ2^2*Cuu[2, 3, 3, 2] - 
     3584*MW2^3*MZ2^2*Cuu[2, 3, 3, 2] + 7896*MT2*MW2*MZ2^3*Cuu[2, 3, 3, 2] + 
     4736*MW2^2*MZ2^3*Cuu[2, 3, 3, 2] - 2040*MT2*MZ2^4*Cuu[2, 3, 3, 2] - 
     2816*MW2*MZ2^4*Cuu[2, 3, 3, 2] + 640*MZ2^5*Cuu[2, 3, 3, 2])/
    (108*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)^2*Pi^2)) + 
 Class[6]*((MT*MW2*(2*MW2 + MZ2)*(-(MT2*(18*MW2 + MZ2)) + 
      MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/(4*Sqrt[2]*MW*(MT2 - MW2)*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(12*MW2^2 + 8*MW2*MZ2 - 3*MZ2^2 + 
      2*MT2*(-6*MW2 + MZ2))*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (2*Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MW*(2*MW2 + MZ2)*(MT2^2*(-6*MW2 + MZ2) + MT2*(12*MW2^2 - MZ2^2) + 
      MW2*(-6*MW2^2 - 7*MW2*MZ2 + 2*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2]*CuW[3, 3])/(Sqrt[2]*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*(2*MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      MT2*MW2*(-9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(24*MW2^2 + MW2*MZ2 - MZ2^2)*
         CuW[3, 3]) + 2*MW2*(3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(-3*MW2^2 - 4*MW2*MZ2 + MZ2^2)*CuW[3, 3])))/
    (3*Sqrt[2]*MW*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) - 
   (CW2*MT*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2) + 
   (MT*MT2*(2*MW2 + MZ2)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (6*Sqrt[2]*MW*(MT2 - MW2)^2*MZ*MZ2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     Pi^2) + (MT*B0i[bb0, MZ2, MT2, MT2]*
     (3*MT2*(2*MW2 + MZ2)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*
         SW*CuW[3, 3]) + MW2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 - 23*SW2) + 
          MW2*MZ2*(-65 + 44*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 - 32*MW2^2*MZ2 + 
          4*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3])))/(3*Sqrt[2]*MW*MZ*MZ2*
     (8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*Pi^2*SW))


==> anc/SMEFTD6.m <==
(* ::Package:: *)

{CG, CW, CH, CHbox, CHD, CHG, CHB, CHW, CHWB, CHl1[1, 1], CHl1[2, 2], 
 CHl1[3, 3], CHl3[1, 1], CHl3[2, 2], CHl3[3, 3], CHe[1, 1], CHe[2, 2], 
 CHe[3, 3], CHq1[1, 1], CHq1[2, 2], CHq1[3, 3], CHq3[1, 1], CHq3[2, 2], 
 CHq3[3, 3], CHu[1, 1], CHu[2, 2], CHu[3, 3], CHd[1, 1], CHd[2, 2], 
 CHd[3, 3], CuB[3,3], CuW[3, 3], Cll[1, 1, 1, 1], Cll[1, 1, 2, 2], Cll[1, 1, 3, 3], 
 Cll[1, 2, 2, 1], Cll[1, 3, 3, 1], Cll[2, 2, 2, 2], Cll[2, 2, 3, 3], 
 Cll[2, 3, 3, 2], Cll[3, 3, 3, 3], Cqq1[1, 1, 1, 1], Cqq1[1, 1, 2, 2], 
 Cqq1[1, 1, 3, 3], Cqq1[1, 2, 2, 1], Cqq1[1, 3, 3, 1], Cqq1[2, 2, 2, 2], 
 Cqq1[2, 2, 3, 3], Cqq1[2, 3, 3, 2], Cqq1[3, 3, 3, 3], Cqq3[1, 1, 1, 1], 
 Cqq3[1, 1, 2, 2], Cqq3[1, 1, 3, 3], Cqq3[1, 2, 2, 1], Cqq3[1, 3, 3, 1], 
 Cqq3[2, 2, 2, 2], Cqq3[2, 2, 3, 3], Cqq3[2, 3, 3, 2], Cqq3[3, 3, 3, 3], 
 Clq1[1, 1, 1, 1], Clq1[1, 1, 2, 2], Clq1[1, 1, 3, 3], Clq1[2, 2, 1, 1], 
 Clq1[2, 2, 2, 2], Clq1[2, 2, 3, 3], Clq1[3, 3, 1, 1], Clq1[3, 3, 2, 2], 
 Clq1[3, 3, 3, 3], Clq3[1, 1, 1, 1], Clq3[1, 1, 2, 2], Clq3[1, 1, 3, 3], 
 Clq3[2, 2, 1, 1], Clq3[2, 2, 2, 2], Clq3[2, 2, 3, 3], Clq3[3, 3, 1, 1], 
 Clq3[3, 3, 2, 2], Clq3[3, 3, 3, 3], Cee[1, 1, 1, 1], Cee[1, 1, 2, 2], 
 Cee[1, 1, 3, 3], Cee[2, 2, 2, 2], Cee[2, 2, 3, 3], Cee[3, 3, 3, 3], 
 Cuu[1, 1, 1, 1], Cuu[1, 1, 2, 2], Cuu[1, 1, 3, 3], Cuu[1, 2, 2, 1], 
 Cuu[1, 3, 3, 1], Cuu[2, 2, 2, 2], Cuu[2, 2, 3, 3], Cuu[2, 3, 3, 2], 
 Cuu[3, 3, 3, 3], Cdd[1, 1, 1, 1], Cdd[1, 1, 2, 2], Cdd[1, 1, 3, 3], 
 Cdd[1, 2, 2, 1], Cdd[1, 3, 3, 1], Cdd[2, 2, 2, 2], Cdd[2, 2, 3, 3], 
 Cdd[2, 3, 3, 2], Cdd[3, 3, 3, 3], Ceu[1, 1, 1, 1], Ceu[1, 1, 2, 2], 
 Ceu[1, 1, 3, 3], Ceu[2, 2, 1, 1], Ceu[2, 2, 2, 2], Ceu[2, 2, 3, 3], 
 Ceu[3, 3, 1, 1], Ceu[3, 3, 2, 2], Ceu[3, 3, 3, 3], Ced[1, 1, 1, 1], 
 Ced[1, 1, 2, 2], Ced[1, 1, 3, 3], Ced[2, 2, 1, 1], Ced[2, 2, 2, 2], 
 Ced[2, 2, 3, 3], Ced[3, 3, 1, 1], Ced[3, 3, 2, 2], Ced[3, 3, 3, 3], 
 Cud1[1, 1, 1, 1], Cud1[1, 1, 2, 2], Cud1[1, 1, 3, 3], Cud1[2, 2, 1, 1], 
 Cud1[2, 2, 2, 2], Cud1[2, 2, 3, 3], Cud1[3, 3, 1, 1], Cud1[3, 3, 2, 2], 
 Cud1[3, 3, 3, 3], Cud8[1, 1, 1, 1], Cud8[1, 1, 2, 2], Cud8[1, 1, 3, 3], 
 Cud8[2, 2, 1, 1], Cud8[2, 2, 2, 2], Cud8[2, 2, 3, 3], Cud8[3, 3, 1, 1], 
 Cud8[3, 3, 2, 2], Cud8[3, 3, 3, 3], Cle[1, 1, 1, 1], Cle[1, 1, 2, 2], 
 Cle[1, 1, 3, 3], Cle[2, 2, 1, 1], Cle[2, 2, 2, 2], Cle[2, 2, 3, 3], 
 Cle[3, 3, 1, 1], Cle[3, 3, 2, 2], Cle[3, 3, 3, 3], Clu[1, 1, 1, 1], 
 Clu[1, 1, 2, 2], Clu[1, 1, 3, 3], Clu[2, 2, 1, 1], Clu[2, 2, 2, 2], 
 Clu[2, 2, 3, 3], Clu[3, 3, 1, 1], Clu[3, 3, 2, 2], Clu[3, 3, 3, 3], 
 Cld[1, 1, 1, 1], Cld[1, 1, 2, 2], Cld[1, 1, 3, 3], Cld[2, 2, 1, 1], 
 Cld[2, 2, 2, 2], Cld[2, 2, 3, 3], Cld[3, 3, 1, 1], Cld[3, 3, 2, 2], 
 Cld[3, 3, 3, 3], Cqe[1, 1, 1, 1], Cqe[1, 1, 2, 2], Cqe[1, 1, 3, 3], 
 Cqe[2, 2, 1, 1], Cqe[2, 2, 2, 2], Cqe[2, 2, 3, 3], Cqe[3, 3, 1, 1], 
 Cqe[3, 3, 2, 2], Cqe[3, 3, 3, 3], Cqu1[1, 1, 1, 1], Cqu1[1, 1, 2, 2], 
 Cqu1[1, 1, 3, 3], Cqu1[2, 2, 1, 1], Cqu1[2, 2, 2, 2], Cqu1[2, 2, 3, 3], 
 Cqu1[3, 3, 1, 1], Cqu1[3, 3, 2, 2], Cqu1[3, 3, 3, 3], Cqu8[1, 1, 1, 1], 
 Cqu8[1, 1, 2, 2], Cqu8[1, 1, 3, 3], Cqu8[2, 2, 1, 1], Cqu8[2, 2, 2, 2], 
 Cqu8[2, 2, 3, 3], Cqu8[3, 3, 1, 1], Cqu8[3, 3, 2, 2], Cqu8[3, 3, 3, 3], 
 Cqd1[1, 1, 1, 1], Cqd1[1, 1, 2, 2], Cqd1[1, 1, 3, 3], Cqd1[2, 2, 1, 1], 
 Cqd1[2, 2, 2, 2], Cqd1[2, 2, 3, 3], Cqd1[3, 3, 1, 1], Cqd1[3, 3, 2, 2], 
 Cqd1[3, 3, 3, 3], Cqd8[1, 1, 1, 1], Cqd8[1, 1, 2, 2], Cqd8[1, 1, 3, 3], 
 Cqd8[2, 2, 1, 1], Cqd8[2, 2, 2, 2], Cqd8[2, 2, 3, 3], Cqd8[3, 3, 1, 1], 
 Cqd8[3, 3, 2, 2], Cqd8[3, 3, 3, 3]}


==> anc/SigmaZ_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) + 
 (144*CHD*MW2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
    4052*MW2*MZ2^3 - 1243*MZ2^4)*Pi*VMU^2*Class[3])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 - 
 (288*CHWB*CW*MZ2*(-640*MW2^4 - 3616*MW2^3*MZ2 + 6336*MW2^2*MZ2^2 - 
    4052*MW2*MZ2^3 + 1243*MZ2^4)*Pi*SW*VMU^2*Class[4])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 - 
 (72*Pi*VMU^2*(-2*MW2*MZ2^4*(495*CHd[1, 1] + 495*CHd[2, 2] + 495*CHd[3, 3] + 
      16565*CHe[1, 1] - 7758*CHe[2, 2] - 7758*CHe[3, 3] + 6927*CHl1[1, 1] - 
      7758*CHl1[2, 2] - 7758*CHl1[3, 3] + 13215*CHl3[1, 1] - 
      1470*CHl3[2, 2] - 1470*CHl3[3, 3] - 495*CHq1[1, 1] - 495*CHq1[2, 2] - 
      135*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 135*CHq3[3, 3] - 
      990*CHu[1, 1] - 990*CHu[2, 2]) + 8*MW2^2*MZ2^3*
     (219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] + 9169*CHe[1, 1] - 
      4476*CHe[2, 2] - 4476*CHe[3, 3] + 4756*CHl1[1, 1] - 4476*CHl1[2, 2] - 
      4476*CHl1[3, 3] + 7660*CHl3[1, 1] - 1572*CHl3[2, 2] - 1572*CHl3[3, 3] - 
      219*CHq1[1, 1] - 219*CHq1[2, 2] + 48*CHq1[3, 3] + 315*CHq3[1, 1] + 
      315*CHq3[2, 2] + 48*CHq3[3, 3] - 438*CHu[1, 1] - 438*CHu[2, 2]) + 
    MZ2^5*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
      2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 
      2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 
      75*CHq1[3, 3] - 75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) - 
    16*MW2^3*MZ2^2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] + 
      5657*CHe[1, 1] - 2796*CHe[2, 2] - 2796*CHe[3, 3] + 3637*CHl1[1, 1] - 
      2796*CHl1[2, 2] - 2796*CHl1[3, 3] + 4981*CHl3[1, 1] - 1452*CHl3[2, 2] - 
      1452*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 69*CHq1[3, 3] + 
      171*CHq3[1, 1] + 171*CHq3[2, 2] + 69*CHq3[3, 3] - 66*CHu[1, 1] - 
      66*CHu[2, 2]) - 128*MW2^4*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
      9*CHd[3, 3] - 491*CHe[1, 1] + 234*CHe[2, 2] + 234*CHe[3, 3] - 
      381*CHl1[1, 1] + 234*CHl1[2, 2] + 234*CHl1[3, 3] - 447*CHl3[1, 1] + 
      168*CHl3[2, 2] + 168*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
      9*CHq3[1, 1] + 9*CHq3[2, 2] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
    256*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
      33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
      33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3


==> anc/SigmaZ_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) - 
 (72*Pi*VMU^2*(768*MW2^5*CHd[1, 1] - 1152*MW2^4*MZ2*CHd[1, 1] - 
    528*MW2^3*MZ2^2*CHd[1, 1] + 1752*MW2^2*MZ2^3*CHd[1, 1] - 
    990*MW2*MZ2^4*CHd[1, 1] + 150*MZ2^5*CHd[1, 1] + 768*MW2^5*CHd[2, 2] - 
    1152*MW2^4*MZ2*CHd[2, 2] - 528*MW2^3*MZ2^2*CHd[2, 2] + 
    1752*MW2^2*MZ2^3*CHd[2, 2] - 990*MW2*MZ2^4*CHd[2, 2] + 
    150*MZ2^5*CHd[2, 2] + 768*MW2^5*CHd[3, 3] - 1152*MW2^4*MZ2*CHd[3, 3] - 
    528*MW2^3*MZ2^2*CHd[3, 3] + 1752*MW2^2*MZ2^3*CHd[3, 3] - 
    990*MW2*MZ2^4*CHd[3, 3] + 150*MZ2^5*CHd[3, 3] - 19712*MW2^5*CHe[1, 1] + 
    62848*MW2^4*MZ2*CHe[1, 1] - 90512*MW2^3*MZ2^2*CHe[1, 1] + 
    73352*MW2^2*MZ2^3*CHe[1, 1] - 33130*MW2*MZ2^4*CHe[1, 1] + 
    7154*MZ2^5*CHe[1, 1] + 8448*MW2^5*CHe[2, 2] - 29952*MW2^4*MZ2*CHe[2, 2] + 
    44736*MW2^3*MZ2^2*CHe[2, 2] - 35808*MW2^2*MZ2^3*CHe[2, 2] + 
    15516*MW2*MZ2^4*CHe[2, 2] - 2940*MZ2^5*CHe[2, 2] + 8448*MW2^5*CHe[3, 3] - 
    29952*MW2^4*MZ2*CHe[3, 3] + 44736*MW2^3*MZ2^2*CHe[3, 3] - 
    35808*MW2^2*MZ2^3*CHe[3, 3] + 15516*MW2*MZ2^4*CHe[3, 3] - 
    2940*MZ2^5*CHe[3, 3] + 2*(1280*MW2^5 + 6592*MW2^4*MZ2 - 
      16288*MW2^3*MZ2^2 + 14440*MW2^2*MZ2^3 - 6538*MW2*MZ2^4 + 1243*MZ2^5)*
     CHe[Leff, Leff] - 19712*MW2^5*CHl1[1, 1] + 48768*MW2^4*MZ2*CHl1[1, 1] - 
    58192*MW2^3*MZ2^2*CHl1[1, 1] + 38048*MW2^2*MZ2^3*CHl1[1, 1] - 
    13854*MW2*MZ2^4*CHl1[1, 1] + 2107*MZ2^5*CHl1[1, 1] + 
    8448*MW2^5*CHl1[2, 2] - 29952*MW2^4*MZ2*CHl1[2, 2] + 
    44736*MW2^3*MZ2^2*CHl1[2, 2] - 35808*MW2^2*MZ2^3*CHl1[2, 2] + 
    15516*MW2*MZ2^4*CHl1[2, 2] - 2940*MZ2^5*CHl1[2, 2] + 
    8448*MW2^5*CHl1[3, 3] - 29952*MW2^4*MZ2*CHl1[3, 3] + 
    44736*MW2^3*MZ2^2*CHl1[3, 3] - 35808*MW2^2*MZ2^3*CHl1[3, 3] + 
    15516*MW2*MZ2^4*CHl1[3, 3] - 2940*MZ2^5*CHl1[3, 3] - 
    4*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 10388*MW2^2*MZ2^3 - 
      5295*MW2*MZ2^4 + 1243*MZ2^5)*CHl1[Leff, Leff] - 
    19712*MW2^5*CHl3[1, 1] + 57216*MW2^4*MZ2*CHl3[1, 1] - 
    79696*MW2^3*MZ2^2*CHl3[1, 1] + 61280*MW2^2*MZ2^3*CHl3[1, 1] - 
    26430*MW2*MZ2^4*CHl3[1, 1] + 5047*MZ2^5*CHl3[1, 1] + 
    8448*MW2^5*CHl3[2, 2] - 21504*MW2^4*MZ2*CHl3[2, 2] + 
    23232*MW2^3*MZ2^2*CHl3[2, 2] - 12576*MW2^2*MZ2^3*CHl3[2, 2] + 
    2940*MW2*MZ2^4*CHl3[2, 2] + 8448*MW2^5*CHl3[3, 3] - 
    21504*MW2^4*MZ2*CHl3[3, 3] + 23232*MW2^3*MZ2^2*CHl3[3, 3] - 
    12576*MW2^2*MZ2^3*CHl3[3, 3] + 2940*MW2*MZ2^4*CHl3[3, 3] - 
    2560*MW2^5*CHl3[Leff, Leff] - 11904*MW2^4*MZ2*CHl3[Leff, Leff] + 
    39808*MW2^3*MZ2^2*CHl3[Leff, Leff] - 41552*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
    21180*MW2*MZ2^4*CHl3[Leff, Leff] - 4972*MZ2^5*CHl3[Leff, Leff] - 
    768*MW2^5*CHq1[1, 1] + 1152*MW2^4*MZ2*CHq1[1, 1] + 
    528*MW2^3*MZ2^2*CHq1[1, 1] - 1752*MW2^2*MZ2^3*CHq1[1, 1] + 
    990*MW2*MZ2^4*CHq1[1, 1] - 150*MZ2^5*CHq1[1, 1] - 768*MW2^5*CHq1[2, 2] + 
    1152*MW2^4*MZ2*CHq1[2, 2] + 528*MW2^3*MZ2^2*CHq1[2, 2] - 
    1752*MW2^2*MZ2^3*CHq1[2, 2] + 990*MW2*MZ2^4*CHq1[2, 2] - 
    150*MZ2^5*CHq1[2, 2] + 768*MW2^5*CHq1[3, 3] - 
    1104*MW2^3*MZ2^2*CHq1[3, 3] + 384*MW2^2*MZ2^3*CHq1[3, 3] + 
    270*MW2*MZ2^4*CHq1[3, 3] - 75*MZ2^5*CHq1[3, 3] + 2304*MW2^5*CHq3[1, 1] - 
    1152*MW2^4*MZ2*CHq3[1, 1] - 2736*MW2^3*MZ2^2*CHq3[1, 1] + 
    2520*MW2^2*MZ2^3*CHq3[1, 1] - 450*MW2*MZ2^4*CHq3[1, 1] + 
    2304*MW2^5*CHq3[2, 2] - 1152*MW2^4*MZ2*CHq3[2, 2] - 
    2736*MW2^3*MZ2^2*CHq3[2, 2] + 2520*MW2^2*MZ2^3*CHq3[2, 2] - 
    450*MW2*MZ2^4*CHq3[2, 2] + 768*MW2^5*CHq3[3, 3] - 
    1104*MW2^3*MZ2^2*CHq3[3, 3] + 384*MW2^2*MZ2^3*CHq3[3, 3] + 
    270*MW2*MZ2^4*CHq3[3, 3] - 75*MZ2^5*CHq3[3, 3] - 1536*MW2^5*CHu[1, 1] + 
    2304*MW2^4*MZ2*CHu[1, 1] + 1056*MW2^3*MZ2^2*CHu[1, 1] - 
    3504*MW2^2*MZ2^3*CHu[1, 1] + 1980*MW2*MZ2^4*CHu[1, 1] - 
    300*MZ2^5*CHu[1, 1] - 1536*MW2^5*CHu[2, 2] + 2304*MW2^4*MZ2*CHu[2, 2] + 
    1056*MW2^3*MZ2^2*CHu[2, 2] - 3504*MW2^2*MZ2^3*CHu[2, 2] + 
    1980*MW2*MZ2^4*CHu[2, 2] - 300*MZ2^5*CHu[2, 2])*Class[7])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3


==> anc/SigmaZ_SMEFT_LO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) + 
 (144*CHD*MW2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*Pi*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) - 
 (288*CHWB*CW*MZ2^2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
    4052*MW2*MZ2^3 - 1243*MZ2^4)*Pi*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) - 
 (72*Pi*VMU^2*(-4*MW2^2*MZ2^4*(933*CHd[1, 1] + 933*CHd[2, 2] + 
      933*CHd[3, 3] + 34903*CHe[1, 1] - 16710*CHe[2, 2] - 16710*CHe[3, 3] + 
      16439*CHl1[1, 1] - 16710*CHl1[2, 2] - 16710*CHl1[3, 3] + 
      23240*CHl3[1, 1] - 9909*CHl3[2, 2] - 4614*CHl3[3, 3] - 933*CHq1[1, 1] - 
      933*CHq1[2, 2] - 39*CHq1[3, 3] + 855*CHq3[1, 1] + 855*CHq3[2, 2] - 
      39*CHq3[3, 3] - 1866*CHu[1, 1] - 1866*CHu[2, 2]) + 
    2*MW2*MZ2^5*(645*CHd[1, 1] + 645*CHd[2, 2] + 645*CHd[3, 3] + 
      23719*CHe[1, 1] - 10698*CHe[2, 2] - 10698*CHe[3, 3] + 9034*CHl1[1, 1] - 
      10698*CHl1[2, 2] - 10698*CHl1[3, 3] + 15776*CHl3[1, 1] - 
      3956*CHl3[2, 2] - 1470*CHl3[3, 3] - 645*CHq1[1, 1] - 645*CHq1[2, 2] - 
      210*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 210*CHq3[3, 3] - 
      1290*CHu[1, 1] - 1290*CHu[2, 2]) + 16*MW2^3*MZ2^3*
     (252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] + 14826*CHe[1, 1] - 
      7272*CHe[2, 2] - 7272*CHe[3, 3] + 8393*CHl1[1, 1] - 7272*CHl1[2, 2] - 
      7272*CHl1[3, 3] + 10044*CHl3[1, 1] - 5621*CHl3[2, 2] - 
      3024*CHl3[3, 3] - 252*CHq1[1, 1] - 252*CHq1[2, 2] + 117*CHq1[3, 3] + 
      486*CHq3[1, 1] + 486*CHq3[2, 2] + 117*CHq3[3, 3] - 504*CHu[1, 1] - 
      504*CHu[2, 2]) - 128*MW2^5*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
      24*CHd[3, 3] - 1136*CHe[1, 1] + 534*CHe[2, 2] + 534*CHe[3, 3] - 
      916*CHl1[1, 1] + 534*CHl1[2, 2] + 534*CHl1[3, 3] - 955*CHl3[1, 1] + 
      495*CHl3[2, 2] + 402*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
      6*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] + 6*CHq3[3, 3] - 
      48*CHu[1, 1] - 48*CHu[2, 2]) + 32*MW2^4*MZ2^2*
     (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 7621*CHe[1, 1] + 
      3732*CHe[2, 2] + 3732*CHe[3, 3] - 5161*CHl1[1, 1] + 3732*CHl1[2, 2] + 
      3732*CHl1[3, 3] - 5525*CHl3[1, 1] + 3368*CHl3[2, 2] + 2124*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] - 69*CHq1[3, 3] - 135*CHq3[1, 1] - 
      135*CHq3[2, 2] - 69*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
    512*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
      33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
      33*CHl1[3, 3] - 82*CHl3[1, 1] + 28*CHl3[2, 2] + 33*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
    MZ2^6*(-150*CHd[1, 1] - 150*CHd[2, 2] - 150*CHd[3, 3] - 7154*CHe[1, 1] + 
      2940*CHe[2, 2] + 2940*CHe[3, 3] - 2107*CHl1[1, 1] + 2940*CHl1[2, 2] + 
      2940*CHl1[3, 3] - 5047*CHl3[1, 1] + 150*CHq1[1, 1] + 150*CHq1[2, 2] + 
      75*CHq1[3, 3] + 75*CHq3[3, 3] + 300*CHu[1, 1] + 300*CHu[2, 2]))*
   Class[7])/((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) - 
 (288*MW2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*Pi*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3)


==> anc/SigmaZ_SMEFT_LO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) + 
 (144*CHD*MW2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
    4052*MW2*MZ2^3 - 1243*MZ2^4)*Pi*VALPHA^2*Class[3])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 - 
 (288*CHWB*CW*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*Pi*VALPHA^2*Class[4])/
  ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*SW) - 
 (72*Pi*VALPHA^2*(-2*MW2*MZ2^4*(495*CHd[1, 1] + 495*CHd[2, 2] + 
      495*CHd[3, 3] + 16565*CHe[1, 1] - 7758*CHe[2, 2] - 7758*CHe[3, 3] + 
      6927*CHl1[1, 1] - 7758*CHl1[2, 2] - 7758*CHl1[3, 3] + 
      13215*CHl3[1, 1] - 1470*CHl3[2, 2] - 1470*CHl3[3, 3] - 495*CHq1[1, 1] - 
      495*CHq1[2, 2] - 135*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 
      135*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2]) + 
    8*MW2^2*MZ2^3*(219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] + 
      9169*CHe[1, 1] - 4476*CHe[2, 2] - 4476*CHe[3, 3] + 4756*CHl1[1, 1] - 
      4476*CHl1[2, 2] - 4476*CHl1[3, 3] + 7660*CHl3[1, 1] - 1572*CHl3[2, 2] - 
      1572*CHl3[3, 3] - 219*CHq1[1, 1] - 219*CHq1[2, 2] + 48*CHq1[3, 3] + 
      315*CHq3[1, 1] + 315*CHq3[2, 2] + 48*CHq3[3, 3] - 438*CHu[1, 1] - 
      438*CHu[2, 2]) + MZ2^5*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
      7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
      2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 150*CHq1[1, 1] - 
      150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 300*CHu[1, 1] - 
      300*CHu[2, 2]) - 16*MW2^3*MZ2^2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
      33*CHd[3, 3] + 5657*CHe[1, 1] - 2796*CHe[2, 2] - 2796*CHe[3, 3] + 
      3637*CHl1[1, 1] - 2796*CHl1[2, 2] - 2796*CHl1[3, 3] + 4981*CHl3[1, 1] - 
      1452*CHl3[2, 2] - 1452*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 
      69*CHq1[3, 3] + 171*CHq3[1, 1] + 171*CHq3[2, 2] + 69*CHq3[3, 3] - 
      66*CHu[1, 1] - 66*CHu[2, 2]) - 128*MW2^4*MZ2*
     (9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 491*CHe[1, 1] + 
      234*CHe[2, 2] + 234*CHe[3, 3] - 381*CHl1[1, 1] + 234*CHl1[2, 2] + 
      234*CHl1[3, 3] - 447*CHl3[1, 1] + 168*CHl3[2, 2] + 168*CHl3[3, 3] - 
      9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
      18*CHu[1, 1] - 18*CHu[2, 2]) + 256*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 
      77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 
      33*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
      3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
      6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3


==> anc/SigmaZ_SMEFT_LO_aEW_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) - 
 (72*Pi*VALPHAEFF^2*(768*MW2^5*CHd[1, 1] - 1152*MW2^4*MZ2*CHd[1, 1] - 
    528*MW2^3*MZ2^2*CHd[1, 1] + 1752*MW2^2*MZ2^3*CHd[1, 1] - 
    990*MW2*MZ2^4*CHd[1, 1] + 150*MZ2^5*CHd[1, 1] + 768*MW2^5*CHd[2, 2] - 
    1152*MW2^4*MZ2*CHd[2, 2] - 528*MW2^3*MZ2^2*CHd[2, 2] + 
    1752*MW2^2*MZ2^3*CHd[2, 2] - 990*MW2*MZ2^4*CHd[2, 2] + 
    150*MZ2^5*CHd[2, 2] + 768*MW2^5*CHd[3, 3] - 1152*MW2^4*MZ2*CHd[3, 3] - 
    528*MW2^3*MZ2^2*CHd[3, 3] + 1752*MW2^2*MZ2^3*CHd[3, 3] - 
    990*MW2*MZ2^4*CHd[3, 3] + 150*MZ2^5*CHd[3, 3] - 19712*MW2^5*CHe[1, 1] + 
    62848*MW2^4*MZ2*CHe[1, 1] - 90512*MW2^3*MZ2^2*CHe[1, 1] + 
    73352*MW2^2*MZ2^3*CHe[1, 1] - 33130*MW2*MZ2^4*CHe[1, 1] + 
    7154*MZ2^5*CHe[1, 1] + 8448*MW2^5*CHe[2, 2] - 29952*MW2^4*MZ2*CHe[2, 2] + 
    44736*MW2^3*MZ2^2*CHe[2, 2] - 35808*MW2^2*MZ2^3*CHe[2, 2] + 
    15516*MW2*MZ2^4*CHe[2, 2] - 2940*MZ2^5*CHe[2, 2] + 8448*MW2^5*CHe[3, 3] - 
    29952*MW2^4*MZ2*CHe[3, 3] + 44736*MW2^3*MZ2^2*CHe[3, 3] - 
    35808*MW2^2*MZ2^3*CHe[3, 3] + 15516*MW2*MZ2^4*CHe[3, 3] - 
    2940*MZ2^5*CHe[3, 3] + 2*(1280*MW2^5 + 6592*MW2^4*MZ2 - 
      16288*MW2^3*MZ2^2 + 14440*MW2^2*MZ2^3 - 6538*MW2*MZ2^4 + 1243*MZ2^5)*
     CHe[Leff, Leff] - 19712*MW2^5*CHl1[1, 1] + 48768*MW2^4*MZ2*CHl1[1, 1] - 
    58192*MW2^3*MZ2^2*CHl1[1, 1] + 38048*MW2^2*MZ2^3*CHl1[1, 1] - 
    13854*MW2*MZ2^4*CHl1[1, 1] + 2107*MZ2^5*CHl1[1, 1] + 
    8448*MW2^5*CHl1[2, 2] - 29952*MW2^4*MZ2*CHl1[2, 2] + 
    44736*MW2^3*MZ2^2*CHl1[2, 2] - 35808*MW2^2*MZ2^3*CHl1[2, 2] + 
    15516*MW2*MZ2^4*CHl1[2, 2] - 2940*MZ2^5*CHl1[2, 2] + 
    8448*MW2^5*CHl1[3, 3] - 29952*MW2^4*MZ2*CHl1[3, 3] + 
    44736*MW2^3*MZ2^2*CHl1[3, 3] - 35808*MW2^2*MZ2^3*CHl1[3, 3] + 
    15516*MW2*MZ2^4*CHl1[3, 3] - 2940*MZ2^5*CHl1[3, 3] - 
    4*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 10388*MW2^2*MZ2^3 - 
      5295*MW2*MZ2^4 + 1243*MZ2^5)*CHl1[Leff, Leff] - 
    19712*MW2^5*CHl3[1, 1] + 57216*MW2^4*MZ2*CHl3[1, 1] - 
    79696*MW2^3*MZ2^2*CHl3[1, 1] + 61280*MW2^2*MZ2^3*CHl3[1, 1] - 
    26430*MW2*MZ2^4*CHl3[1, 1] + 5047*MZ2^5*CHl3[1, 1] + 
    8448*MW2^5*CHl3[2, 2] - 21504*MW2^4*MZ2*CHl3[2, 2] + 
    23232*MW2^3*MZ2^2*CHl3[2, 2] - 12576*MW2^2*MZ2^3*CHl3[2, 2] + 
    2940*MW2*MZ2^4*CHl3[2, 2] + 8448*MW2^5*CHl3[3, 3] - 
    21504*MW2^4*MZ2*CHl3[3, 3] + 23232*MW2^3*MZ2^2*CHl3[3, 3] - 
    12576*MW2^2*MZ2^3*CHl3[3, 3] + 2940*MW2*MZ2^4*CHl3[3, 3] - 
    2560*MW2^5*CHl3[Leff, Leff] - 11904*MW2^4*MZ2*CHl3[Leff, Leff] + 
    39808*MW2^3*MZ2^2*CHl3[Leff, Leff] - 41552*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
    21180*MW2*MZ2^4*CHl3[Leff, Leff] - 4972*MZ2^5*CHl3[Leff, Leff] - 
    768*MW2^5*CHq1[1, 1] + 1152*MW2^4*MZ2*CHq1[1, 1] + 
    528*MW2^3*MZ2^2*CHq1[1, 1] - 1752*MW2^2*MZ2^3*CHq1[1, 1] + 
    990*MW2*MZ2^4*CHq1[1, 1] - 150*MZ2^5*CHq1[1, 1] - 768*MW2^5*CHq1[2, 2] + 
    1152*MW2^4*MZ2*CHq1[2, 2] + 528*MW2^3*MZ2^2*CHq1[2, 2] - 
    1752*MW2^2*MZ2^3*CHq1[2, 2] + 990*MW2*MZ2^4*CHq1[2, 2] - 
    150*MZ2^5*CHq1[2, 2] + 768*MW2^5*CHq1[3, 3] - 
    1104*MW2^3*MZ2^2*CHq1[3, 3] + 384*MW2^2*MZ2^3*CHq1[3, 3] + 
    270*MW2*MZ2^4*CHq1[3, 3] - 75*MZ2^5*CHq1[3, 3] + 2304*MW2^5*CHq3[1, 1] - 
    1152*MW2^4*MZ2*CHq3[1, 1] - 2736*MW2^3*MZ2^2*CHq3[1, 1] + 
    2520*MW2^2*MZ2^3*CHq3[1, 1] - 450*MW2*MZ2^4*CHq3[1, 1] + 
    2304*MW2^5*CHq3[2, 2] - 1152*MW2^4*MZ2*CHq3[2, 2] - 
    2736*MW2^3*MZ2^2*CHq3[2, 2] + 2520*MW2^2*MZ2^3*CHq3[2, 2] - 
    450*MW2*MZ2^4*CHq3[2, 2] + 768*MW2^5*CHq3[3, 3] - 
    1104*MW2^3*MZ2^2*CHq3[3, 3] + 384*MW2^2*MZ2^3*CHq3[3, 3] + 
    270*MW2*MZ2^4*CHq3[3, 3] - 75*MZ2^5*CHq3[3, 3] - 1536*MW2^5*CHu[1, 1] + 
    2304*MW2^4*MZ2*CHu[1, 1] + 1056*MW2^3*MZ2^2*CHu[1, 1] - 
    3504*MW2^2*MZ2^3*CHu[1, 1] + 1980*MW2*MZ2^4*CHu[1, 1] - 
    300*MZ2^5*CHu[1, 1] - 1536*MW2^5*CHu[2, 2] + 2304*MW2^4*MZ2*CHu[2, 2] + 
    1056*MW2^3*MZ2^2*CHu[2, 2] - 3504*MW2^2*MZ2^3*CHu[2, 2] + 
    1980*MW2*MZ2^4*CHu[2, 2] - 300*MZ2^5*CHu[2, 2])*Class[7])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3


==> anc/SigmaZ_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) + 
 (36*Alfas*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(-1408*MW2^4 + 64*MW2^3*MZ2 + 
    1128*MW2^2*MZ2^2 - 1244*MW2*MZ2^3 + 245*MZ2^4)*QCD)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) + 
 (-9*MT2^2*MZ2*(95744*MW2^6 + 369408*MW2^5*MZ2 - 1293728*MW2^4*MZ2^2 + 
     1353136*MW2^3*MZ2^3 - 678660*MW2^2*MZ2^4 + 153704*MW2*MZ2^5 + 
     1125*MZ2^6) - 4*MW2*(3*MW2*MZ2^7*(1441497 - 147112*Pi^2) + 
     17974*MZ2^8*(-33 + 4*Pi^2) + 8192*MW2^8*(-363 + 32*Pi^2) - 
     3072*MW2^7*MZ2*(-2439 + 268*Pi^2) + 1792*MW2^6*MZ2^2*
      (-3345 + 694*Pi^2) + 96*MW2^4*MZ2^4*(-120471 + 19888*Pi^2) - 
     64*MW2^5*MZ2^3*(-67575 + 23984*Pi^2) + 32*MW2^2*MZ2^6*
      (-372999 + 37571*Pi^2) - 4*MW2^3*MZ2^5*(-4218609 + 472400*Pi^2)) + 
   MT2*(32*MW2^5*MZ2^3*(173013 - 191872*Pi^2) + 71896*MZ2^8*(-33 + 4*Pi^2) + 
     32768*MW2^8*(-363 + 32*Pi^2) - 1536*MW2^7*MZ2*(-20127 + 2144*Pi^2) + 
     256*MW2^6*MZ2^2*(-80511 + 19432*Pi^2) - 100*MW2^3*MZ2^5*
      (-614397 + 75584*Pi^2) + 48*MW2^4*MZ2^4*(-710433 + 159104*Pi^2) - 
     3*MW2*MZ2^7*(-5768013 + 588448*Pi^2) + 8*MW2^2*MZ2^6*
      (-5794257 + 601136*Pi^2)))/(12*(MT2 - MW2)*MZ2^2*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (6*MH2^2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*B0i[bb0, 0, 0, MH2])/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (3*MT2*(6*MT2^3*(512*MW2^6 + 256*MW2^5*MZ2 + 1824*MW2^4*MZ2^2 + 
      14352*MW2^3*MZ2^3 - 25036*MW2^2*MZ2^4 + 16248*MW2*MZ2^5 - 4997*MZ2^6) + 
    MT2^2*MZ2*(42496*MW2^6 + 160512*MW2^5*MZ2 - 812704*MW2^4*MZ2^2 + 
      968624*MW2^3*MZ2^3 - 532452*MW2^2*MZ2^4 + 139336*MW2*MZ2^5 - 
      75*MZ2^6) - 2*MT2*MW2*(4608*MW2^7 + 47872*MW2^6*MZ2 + 
      178464*MW2^5*MZ2^2 - 687952*MW2^4*MZ2^3 + 742628*MW2^3*MZ2^4 - 
      384372*MW2^2*MZ2^5 + 94603*MW2*MZ2^6 - 225*MZ2^7) + 
    4*MW2^2*(1536*MW2^7 + 14080*MW2^6*MZ2 + 46944*MW2^5*MZ2^2 - 
      163984*MW2^4*MZ2^3 + 166460*MW2^3*MZ2^4 - 82752*MW2^2*MZ2^5 + 
      20053*MW2*MZ2^6 - 150*MZ2^7))*B0i[bb0, 0, 0, MT2])/
  (2*(MT2 - MW2)^2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (3*MW2*(-6*MT2^3*(2*MW2 + MZ2)^2*(128*MW2^4 - 64*MW2^3*MZ2 - 
      152*MW2^2*MZ2^2 + 140*MW2*MZ2^3 - 25*MZ2^4) + 
    4*MW2^2*MZ2*(-2560*MW2^6 + 13632*MW2^5*MZ2 + 32*MW2^3*(113*MH2 - 326*MZ2)*
       MZ2^2 - 1584*MW2^2*MZ2^3*(4*MH2 + 35*MZ2) + 
      32*MW2^4*MZ2*(20*MH2 + 1177*MZ2) - MZ2^5*(1243*MH2 + 17659*MZ2) + 
      2*MW2*MZ2^4*(2026*MH2 + 24323*MZ2)) + 
    4*MT2^2*(1536*MW2^7 - 256*MW2^6*MZ2 + 12192*MW2^5*MZ2^2 + 
      4*MW2^3*(904*MH2 - 2461*MZ2)*MZ2^3 + 80*MW2^4*MZ2^2*(8*MH2 + 439*MZ2) - 
      36*MW2^2*MZ2^4*(176*MH2 + 1511*MZ2) - MZ2^6*(1243*MH2 + 17734*MZ2) + 
      MW2*MZ2^5*(4052*MH2 + 48691*MZ2)) + 
    MT2*MW2*(-3072*MW2^7 + 8192*MW2^6*MZ2 - 110016*MW2^5*MZ2^2 - 
      512*MW2^4*MZ2^2*(10*MH2 + 557*MZ2) + 8*MW2^3*MZ2^3*
       (-3616*MH2 + 10495*MZ2) + 12*MW2^2*MZ2^4*(4224*MH2 + 36401*MZ2) + 
      MZ2^6*(9944*MH2 + 141797*MZ2) - 2*MW2*MZ2^5*(16208*MH2 + 194929*MZ2)))*
   B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*MZ2^2*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (3*(24576*MW2^8 + 165888*MW2^7*MZ2 - 275200*MW2^6*MZ2^2 - 2486*MZ2^8 + 
    32*MW2^5*MZ2^2*(40*MH2 + 597*MZ2) - 36*MW2^3*MZ2^4*
     (352*MH2 + 12399*MZ2) + 16*MW2^4*MZ2^3*(452*MH2 + 23415*MZ2) + 
    8*MW2^2*MZ2^5*(1013*MH2 + 27186*MZ2) - MW2*MZ2^6*(2486*MH2 + 44841*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
   VMU^2) - (36*(MT2^2 + MT2*MW2 - 2*MW2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
    6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
  ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (6*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
    6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, MW2, MH2, MW2])/
  ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (6*(30720*MW2^7 + 217088*MW2^6*MZ2 - 68480*MW2^5*MZ2^2 - 
    294848*MW2^4*MZ2^3 + 313632*MW2^3*MZ2^4 - 143020*MW2^2*MZ2^5 + 
    15836*MW2*MZ2^6 + 1243*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (6*CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
    6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, MZ2, MH2, MZ2])/
  ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 ((36*MT2^2*(256*MW2^6 - 256*MW2^5*MZ2 - 368*MW2^4*MZ2^2 + 496*MW2^3*MZ2^3 - 
      38*MW2^2*MZ2^4 - 115*MW2*MZ2^5 + 25*MZ2^6) + 
    6*MT2*(1536*MW2^7 - 8704*MW2^6*MZ2 - 46752*MW2^5*MZ2^2 + 
      179488*MW2^4*MZ2^3 - 201812*MW2^3*MZ2^4 + 109038*MW2^2*MZ2^5 - 
      27766*MW2*MZ2^6 + 75*MZ2^7) - 3*MW2*(6144*MW2^7 + 7680*MW2^6*MZ2 - 
      896*MW2^5*MZ2^2 + 47328*MW2^4*MZ2^3 - 106528*MW2^3*MZ2^4 + 
      91124*MW2^2*MZ2^5 - 37656*MW2*MZ2^6 + 5197*MZ2^7))*
   B0i[bb0, MZ2, MT2, MT2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
   VMU^2) - (3*(2*MW2 + MZ2)*(18*MT2^2*(256*MW2^5 - 256*MW2^4*MZ2 - 
      240*MW2^3*MZ2^2 + 432*MW2^2*MZ2^3 - 190*MW2*MZ2^4 + 25*MZ2^5) - 
    4*MW2*(7680*MW2^6 + 56192*MW2^5*MZ2 - 3072*MW2^4*MZ2^2 - 
      74480*MW2^3*MZ2^3 + 59788*MW2^2*MZ2^4 - 20808*MW2*MZ2^5 - 1243*MZ2^6) + 
    9*MT2*(512*MW2^6 + 256*MW2^5*MZ2 - 992*MW2^4*MZ2^2 + 16*MW2^3*MZ2^3 + 
      612*MW2^2*MZ2^4 - 240*MW2*MZ2^5 + 25*MZ2^6))*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (36*MW2^3*(1792*MW2^6 + 15488*MW2^5*MZ2 - 14896*MW2^4*MZ2^2 - 
    36240*MW2^3*MZ2^3 + 60886*MW2^2*MZ2^4 - 37853*MW2*MZ2^5 + 10094*MZ2^6)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
    6*MW2*MZ2^2 - 5*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (18*MW2*(MW2 + MZ2)^2*(4096*MW2^6 + 21504*MW2^5*MZ2 - 81536*MW2^4*MZ2^2 + 
    104496*MW2^3*MZ2^3 - 70368*MW2^2*MZ2^4 + 25238*MW2*MZ2^5 - 3673*MZ2^6)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 
    5*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 ((-36*CWw*MW*MW2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
      10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5))/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (324*CWw*MT2*MW*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (108*CWw*MW*MW2^2*(-4*MW2*(640*MW2^5 + 2336*MW2^4*MZ2 - 
        13568*MW2^3*MZ2^2 + 16724*MW2^2*MZ2^3 - 9347*MW2*MZ2^4 + 
        2486*MZ2^5) + MT2*(1792*MW2^5 + 9344*MW2^4*MZ2 - 53168*MW2^3*MZ2^2 + 
        66512*MW2^2*MZ2^3 - 37658*MW2*MZ2^4 + 10019*MZ2^5))*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (432*CWw*MW*MW2*MZ2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
      4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, 0, 0, MZ2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (432*CWw*MW*MW2*(2560*MW2^5 + 13824*MW2^4*MZ2 - 28960*MW2^3*MZ2^2 + 
      22544*MW2^2*MZ2^3 - 9024*MW2*MZ2^4 + 1243*MZ2^5)*
     B0i[bb0, MW2, MW2, MZ2])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
     VMU) + (216*CW2*CWw*MW*(1280*MW2^6 + 10432*MW2^5*MZ2 + 
      4768*MW2^4*MZ2^2 - 27192*MW2^3*MZ2^3 + 24110*MW2^2*MZ2^4 - 
      10267*MW2*MZ2^5 + 1243*MZ2^6)*B0i[bb0, MZ2, MW2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (108*CWw*MW*MW2^3*(1792*MW2^5 + 11904*MW2^4*MZ2 - 38704*MW2^3*MZ2^2 + 
      41168*MW2^2*MZ2^3 - 21450*MW2*MZ2^4 + 5047*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (162*CW2*CWw*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU))*Class[1] + 
 (144*CHD*MW2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
    4052*MW2*MZ2^3 - 1243*MZ2^4)*Pi*VMU^2*Class[3])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 + 
 ((-192*CHbox*(MT2 - MW2)*MW2*MZ2^2*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
       2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
       2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7) + 
     CHD*(-9*MT2^2*MZ2*(-6553600*MW2^8 - 89528320*MW2^7*MZ2 + 
         261095936*MW2^6*MZ2^2 - 212973824*MW2^5*MZ2^3 + 
         10417984*MW2^4*MZ2^4 + 70770424*MW2^3*MZ2^5 - 44747100*MW2^2*MZ2^6 + 
         10685406*MW2*MZ2^7 + 23175*MZ2^8) - 
       2*MW2*(20971520*MW2^10*(-21 + 2*Pi^2) - 1851322*MZ2^10*
          (-33 + 4*Pi^2) - 655360*MW2^9*MZ2*(-3711 + 320*Pi^2) + 
         49152*MW2^8*MZ2^2*(-142597 + 9847*Pi^2) + 96*MW2^4*MZ2^5*
          (1072485*MH2 + 87198646*MZ2 - 7810208*MZ2*Pi^2) + 
         4608*MW2^6*MZ2^3*(4400*MH2 - 472968*MZ2 + 6735*MZ2*Pi^2) + 
         12*MW2^2*MZ2^7*(2497335*MH2 + 4*MZ2*(41806481 - 4614398*Pi^2)) + 
         3072*MW2^7*MZ2^2*(1500*MH2 + MZ2*(2888981 - 167664*Pi^2)) + 
         11*MW2*MZ2^8*(-523755*MH2 + MZ2*(-42544011 + 5228800*Pi^2)) + 
         96*MW2^5*MZ2^4*(-783300*MH2 + MZ2*(-67711769 + 6009728*Pi^2)) + 
         60*MW2^3*MZ2^6*(-1246416*MH2 + MZ2*(-87302907 + 8588896*Pi^2))) + 
       MT2*(41943040*MW2^10*(-21 + 2*Pi^2) - 3702644*MZ2^10*(-33 + 4*Pi^2) - 
         2621440*MW2^9*MZ2*(-1833 + 160*Pi^2) + 6144*MW2^8*MZ2^2*
          (-2417287 + 157552*Pi^2) + 6*MW2^2*MZ2^7*(9989340*MH2 + 
           MZ2*(684784925 - 73830368*Pi^2)) + 24*MW2^4*MZ2^5*
          (8579880*MH2 + 17*MZ2*(42594775 - 3675392*Pi^2)) + 
         1536*MW2^7*MZ2^2*(6000*MH2 + MZ2*(13109489 - 670656*Pi^2)) + 
         768*MW2^5*MZ2^4*(-195825*MH2 + 116*MZ2*(-145333 + 12952*Pi^2)) + 
         2304*MW2^6*MZ2^3*(17600*MH2 + MZ2*(-2712101 + 26940*Pi^2)) + 
         12*MW2^3*MZ2^6*(-12464160*MH2 + MZ2*(-905891121 + 85888960*Pi^2)) + 
         MW2*MZ2^8*(-11522610*MH2 + MZ2*(-935759667 + 115033600*Pi^2)))))/
    (12*(MT2 - MW2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (576*Alfas*CHD*MW2*(124160*MW2^6 - 447296*MW2^5*MZ2 + 620080*MW2^4*MZ2^2 - 
      434904*MW2^3*MZ2^3 + 146084*MW2^2*MZ2^4 - 6226*MW2*MZ2^5 - 6515*MZ2^6)*
     QCD*VMU^2)/(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4 + 
   (3*MH2*(4*CHbox*MH2*(MH2 - MW2)*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
        2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
        2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7) + 
      CHD*MW2*MZ2*(MH2^2*(-757760*MW2^5 + 2840320*MW2^4*MZ2 - 
          3134240*MW2^3*MZ2^2 + 1576544*MW2^2*MZ2^3 - 505396*MW2*MZ2^4 + 
          72386*MZ2^5) + 24*MW2*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
          1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
          665956*MW2*MZ2^5 - 128029*MZ2^6) + 
        MH2*(-778240*MW2^6 - 9598720*MW2^5*MZ2 + 28199840*MW2^4*MZ2^2 - 
          35896064*MW2^3*MZ2^3 + 25433716*MW2^2*MZ2^4 - 10061726*MW2*MZ2^5 + 
          1920435*MZ2^6)))*B0i[bb0, 0, 0, MH2])/
    ((MH2 - MW2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*CHD*MT2*(-(MT2*MW2^2*(9318400*MW2^7 + 87940096*MW2^6*MZ2 - 
         258365696*MW2^5*MZ2^2 + 178929920*MW2^4*MZ2^3 + 
         59044832*MW2^3*MZ2^4 - 127102936*MW2^2*MZ2^5 + 70176762*MW2*MZ2^6 - 
         16778733*MZ2^7)) + 2*MT2^2*MW2*(1269760*MW2^7 + 21898240*MW2^6*MZ2 - 
        75666944*MW2^5*MZ2^2 + 67299968*MW2^4*MZ2^3 + 4399472*MW2^3*MZ2^4 - 
        32868196*MW2^2*MZ2^5 + 20616168*MW2*MZ2^6 - 5345883*MZ2^7) + 
      4*MW2^3*(1341440*MW2^7 + 11572736*MW2^6*MZ2 - 31180288*MW2^5*MZ2^2 + 
        18064192*MW2^4*MZ2^3 + 9920632*MW2^3*MZ2^4 - 15697652*MW2^2*MZ2^5 + 
        8091996*MW2*MZ2^6 - 1887795*MZ2^7) + 
      3*MT2^3*(471040*MW2^7 - 193536*MW2^6*MZ2 + 5222144*MW2^5*MZ2^2 - 
        9808128*MW2^4*MZ2^3 + 4271648*MW2^3*MZ2^4 + 482200*MW2^2*MZ2^5 - 
        1296358*MW2*MZ2^6 + 504391*MZ2^7))*B0i[bb0, 0, 0, MT2])/
    (2*(MT2 - MW2)^2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (3*MW2*(8*CHbox*(MT2 - MW2)^2*(MH2^2 - 3*MH2*MW2 + 2*MW2^2)*MZ2*
       (102400*MW2^7 + 348160*MW2^6*MZ2 - 2121600*MW2^5*MZ2^2 + 
        3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 2327844*MW2^2*MZ2^5 - 
        793985*MW2*MZ2^6 + 128029*MZ2^7) + 
      CHD*(-8*MH2^2*(MT2 - MW2)^2*MW2*MZ2*(51200*MW2^6 + 414720*MW2^5*MZ2 - 
          1545600*MW2^4*MZ2^2 + 1927544*MW2^3*MZ2^3 - 1225080*MW2^2*MZ2^4 + 
          459327*MW2*MZ2^5 - 82111*MZ2^6) + 
        MH2*(3*MT2^3*(471040*MW2^8 - 1074176*MW2^7*MZ2 + 172800*MW2^6*MZ2^2 + 
            1212928*MW2^5*MZ2^3 - 924896*MW2^4*MZ2^4 + 12408*MW2^3*MZ2^5 + 
            183586*MW2^2*MZ2^6 - 61415*MW2*MZ2^7 + 7725*MZ2^8) + 
          2*MW2^2*(6144000*MW2^9 + 18309120*MW2^8*MZ2 - 120570880*MW2^7*
             MZ2^2 + 177982592*MW2^6*MZ2^3 - 60394752*MW2^5*MZ2^4 - 
            82316704*MW2^4*MZ2^5 + 94913000*MW2^3*MZ2^6 - 42726597*MW2^2*
             MZ2^7 + 7990820*MW2*MZ2^8 + 256058*MZ2^9) + 
          2*MT2^2*(4730880*MW2^9 + 20487168*MW2^8*MZ2 - 118696192*MW2^7*
             MZ2^2 + 173993600*MW2^6*MZ2^3 - 60119520*MW2^5*MZ2^4 - 
            80867896*MW2^4*MZ2^5 + 94687610*MW2^3*MZ2^6 - 42885336*MW2^2*
             MZ2^7 + 8000285*MW2*MZ2^8 + 256058*MZ2^9) - 
          MT2*MW2*(23162880*MW2^9 + 72803328*MW2^8*MZ2 - 474426112*MW2^7*
             MZ2^2 + 707065856*MW2^6*MZ2^3 - 247552416*MW2^5*MZ2^4 - 
            324102928*MW2^4*MZ2^5 + 380240030*MW2^3*MZ2^6 - 
            171922587*MW2^2*MZ2^7 + 32054345*MW2*MZ2^8 + 1024232*MZ2^9)) - 
        MW2*(3*MT2^3*(471040*MW2^8 - 1074176*MW2^7*MZ2 + 172800*MW2^6*MZ2^2 + 
            1212928*MW2^5*MZ2^3 - 924896*MW2^4*MZ2^4 + 12408*MW2^3*MZ2^5 + 
            183586*MW2^2*MZ2^6 - 61415*MW2*MZ2^7 + 7725*MZ2^8) + 
          2*MW2^2*(6144000*MW2^9 + 19025920*MW2^8*MZ2 - 119096320*MW2^7*
             MZ2^2 + 165070592*MW2^6*MZ2^3 - 32473856*MW2^5*MZ2^4 - 
            112965088*MW2^4*MZ2^5 + 114026288*MW2^3*MZ2^6 - 
            49544018*MW2^2*MZ2^7 + 9143081*MW2*MZ2^8 + 256058*MZ2^9) + 
          2*MT2^2*(4730880*MW2^9 + 21203968*MW2^8*MZ2 - 117221632*MW2^7*
             MZ2^2 + 161081600*MW2^6*MZ2^3 - 32198624*MW2^5*MZ2^4 - 
            111516280*MW2^4*MZ2^5 + 113800898*MW2^3*MZ2^6 - 
            49702757*MW2^2*MZ2^7 + 9152546*MW2*MZ2^8 + 256058*MZ2^9) - 
          MT2*MW2*(23162880*MW2^9 + 75670528*MW2^8*MZ2 - 468527872*MW2^7*
             MZ2^2 + 655417856*MW2^6*MZ2^3 - 135868832*MW2^5*MZ2^4 - 
            446696464*MW2^4*MZ2^5 + 456693182*MW2^3*MZ2^6 - 
            199192271*MW2^2*MZ2^7 + 36663389*MW2*MZ2^8 + 1024232*MZ2^9))))*
     B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*(-MH2 + MW2)*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (3*(4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
        2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
        2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7) + 
      CHD*(-17694720*MW2^10 + 47120384*MW2^9*MZ2 - 43335168*MW2^8*MZ2^2 - 
        256*MW2^7*(3760*MH2 - 37803*MZ2)*MZ2^2 + 
        24*MW2^5*(8660*MH2 - 647113*MZ2)*MZ2^4 + 
        MW2^3*(2818380*MH2 - 571997*MZ2)*MZ2^6 - 
        3*MW2^2*(419842*MH2 - 470431*MZ2)*MZ2^7 + 
        MW2*(256058*MH2 - 875439*MZ2)*MZ2^8 + 256058*MZ2^10 + 
        22*MW2^4*MZ2^5*(-136336*MH2 + 148173*MZ2) + 16*MW2^6*MZ2^3*
         (121200*MH2 + 991849*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (18*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*(102400*MW2^6 + 1413120*MW2^5*MZ2 - 
      2647680*MW2^4*MZ2^2 + 1103488*MW2^3*MZ2^3 + 153024*MW2^2*MZ2^4 - 
      337512*MW2*MZ2^5 + 128029*MZ2^6)*B0i[bb0, MW2, 0, MT2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (12*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
     (-(CHD*MW2*(51200*MW2^5 + 465920*MW2^4*MZ2 - 1079680*MW2^3*MZ2^2 + 
         847864*MW2^2*MZ2^3 - 377216*MW2*MZ2^4 + 82111*MZ2^5)) + 
      CHbox*(102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6))*B0i[bb0, MW2, MH2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (6*CHD*(23101440*MW2^8 + 9287680*MW2^7*MZ2 - 69333760*MW2^6*MZ2^2 + 
      10617408*MW2^5*MZ2^3 + 47587936*MW2^4*MZ2^4 - 41899576*MW2^3*MZ2^5 + 
      15826260*MW2^2*MZ2^6 - 1546730*MW2*MZ2^7 - 128029*MZ2^8)*
     B0i[bb0, MW2, MW2, MZ2])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (6*CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-481280*MW2^5 + 488320*MW2^4*MZ2 + 592240*MW2^3*MZ2^2 - 
        907456*MW2^2*MZ2^3 + 501734*MW2*MZ2^4 - 128029*MZ2^5) + 
      2*CHbox*(102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6))*B0i[bb0, MZ2, MH2, MZ2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (3*CHD*CW2*(-6*MT2^2*(112640*MW2^6 - 378368*MW2^5*MZ2 + 
        296320*MW2^4*MZ2^2 + 127296*MW2^3*MZ2^3 - 237664*MW2^2*MZ2^4 + 
        77828*MW2*MZ2^5 - 3155*MZ2^6) + 
      MT2*(593920*MW2^7 + 19115008*MW2^6*MZ2 - 81230336*MW2^5*MZ2^2 + 
        110277632*MW2^4*MZ2^3 - 72560560*MW2^3*MZ2^4 + 28818152*MW2^2*MZ2^5 - 
        5443428*MW2*MZ2^6 + 9465*MZ2^7) + 
      MW2*(1720320*MW2^7 - 219136*MW2^6*MZ2 + 6246656*MW2^5*MZ2^2 - 
        21474688*MW2^4*MZ2^3 + 19451632*MW2^3*MZ2^4 - 7518536*MW2^2*MZ2^5 + 
        566278*MW2*MZ2^6 + 387909*MZ2^7))*B0i[bb0, MZ2, MT2, MT2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (3*CHD*(18*MT2^2*(307200*MW2^7 - 705536*MW2^6*MZ2 + 251648*MW2^5*MZ2^2 + 
        430592*MW2^4*MZ2^3 - 364320*MW2^3*MZ2^4 + 60472*MW2^2*MZ2^5 + 
        13690*MW2*MZ2^6 - 2575*MZ2^7) - 160*MW2^2*(638976*MW2^7 + 
        1038080*MW2^6*MZ2 - 1997856*MW2^5*MZ2^2 - 1239696*MW2^4*MZ2^3 + 
        2288708*MW2^3*MZ2^4 - 1330200*MW2^2*MZ2^5 + 332385*MW2*MZ2^6 + 
        21014*MZ2^7) + 9*MT2*(614400*MW2^8 - 489472*MW2^7*MZ2 - 
        1306112*MW2^6*MZ2^2 + 1064192*MW2^5*MZ2^3 + 538816*MW2^4*MZ2^4 - 
        553584*MW2^3*MZ2^5 + 53692*MW2^2*MZ2^6 + 18840*MW2*MZ2^7 - 
        2575*MZ2^8))*B0i[bb0, MZ2, MW2, MW2])/
    (4*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (18*CHD*MW2^3*(2979840*MW2^7 - 2771456*MW2^6*MZ2 - 11572992*MW2^5*MZ2^2 + 
      13996608*MW2^4*MZ2^3 + 42784*MW2^3*MZ2^4 - 6386724*MW2^2*MZ2^5 + 
      4279959*MW2*MZ2^6 - 1039682*MZ2^7)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (27*CHD*(153600*MW2^6 - 275968*MW2^5*MZ2 - 12160*MW2^4*MZ2^2 + 
      209216*MW2^3*MZ2^3 - 77552*MW2^2*MZ2^4 - 8540*MW2*MZ2^5 + 2575*MZ2^6)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (18*CHD*MW2^2*(MW2 + MZ2)^2*(2949120*MW2^6 - 10010624*MW2^5*MZ2 + 
      11388160*MW2^4*MZ2^2 - 5721344*MW2^3*MZ2^3 + 987368*MW2^2*MZ2^4 + 
      437264*MW2*MZ2^5 - 197857*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (9*CHD*CW2*(2*MT2^3*(112640*MW2^6 - 378368*MW2^5*MZ2 + 
        296320*MW2^4*MZ2^2 + 127296*MW2^3*MZ2^3 - 237664*MW2^2*MZ2^4 + 
        77828*MW2*MZ2^5 - 3155*MZ2^6) + 2*MW2*(MW2 + MZ2)^2*
       (286720*MW2^6 - 603136*MW2^5*MZ2 + 129920*MW2^4*MZ2^2 + 
        377472*MW2^3*MZ2^3 - 235160*MW2^2*MZ2^4 + 26104*MW2*MZ2^5 + 
        2285*MZ2^6) + 2*MT2*MW2*(-460800*MW2^7 + 479744*MW2^6*MZ2 + 
        486016*MW2^5*MZ2^2 - 294848*MW2^4*MZ2^3 - 267696*MW2^3*MZ2^4 + 
        20612*MW2^2*MZ2^5 + 95723*MW2*MZ2^6 - 10880*MZ2^7) + 
      MT2^2*(122880*MW2^7 + 593920*MW2^6*MZ2 - 1528576*MW2^5*MZ2^2 + 
        375680*MW2^4*MZ2^3 + 857808*MW2^3*MZ2^4 - 494264*MW2^2*MZ2^5 + 
        43294*MW2*MZ2^6 + 2285*MZ2^7))*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi))*Class[3] - 
 (288*CHWB*CW*MZ2*(-640*MW2^4 - 3616*MW2^3*MZ2 + 6336*MW2^2*MZ2^2 - 
    4052*MW2*MZ2^3 + 1243*MZ2^4)*Pi*SW*VMU^2*Class[4])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 + 
 ((CHWB*MW2*(-3*MT2^2*(26214400*MW2^9 + MZ2^9*(31553741 - 28648003*SW2) + 
        40960*MW2^8*MZ2*(3823 + 640*SW2) + 10240*MW2^7*MZ2^2*
         (-132943 + 16572*SW2) - 256*MW2^6*MZ2^3*(-14775159 + 5140780*SW2) + 
        128*MW2^5*MZ2^4*(-44909209 + 24181196*SW2) - 112*MW2^4*MZ2^5*
         (-48816611 + 33137256*SW2) + 16*MW2^3*MZ2^6*(-211495668 + 
          164438543*SW2) + MW2*MZ2^8*(-311023903 + 285586848*SW2) - 
        2*MW2^2*MZ2^7*(-670205153 + 574797178*SW2)) - 
      MW2*(1336934400*MW2^10 + 163840*MW2^9*MZ2*(-30867 + 
          32*(87 + 16*Pi^2)*SW2) - 81920*MW2^8*MZ2^2*
         (-69939 + (-7572 + 4808*Pi^2)*SW2) + 256*MW2^6*MZ2^3*
         (720*MH2*(68 + 5*SW2) + MZ2*(-68651217 + 70230636*SW2 - 
            4274176*Pi^2*SW2)) - 3*MZ2^9*(384087*MH2*(-4 + SW2) + 
          MZ2*(-56253347 + 32077294*SW2 + 773336*Pi^2*SW2)) + 
        16*MW2^3*MZ2^6*(18*MH2*(-493732 + 71499*SW2) + 
          MZ2*(185541804 - 159529455*SW2 + 1072256*Pi^2*SW2)) + 
        MW2*MZ2^8*(36*MH2*(-793985 + 166489*SW2) + 
          MZ2*(-820383411 + 468344748*SW2 + 2113472*Pi^2*SW2)) + 
        4*MW2^2*MZ2^7*(-36*MH2*(-581961 + 103868*SW2) + 
          MZ2*(244030473 - 104253591*SW2 + 2409200*Pi^2*SW2)) - 
        32*MW2^4*MZ2^5*(36*MH2*(-123719 + 13055*SW2) + 
          MZ2*(401504169 - 322893735*SW2 + 8292320*Pi^2*SW2)) + 
        1024*MW2^7*MZ2^2*(3600*MH2 + MZ2*(3698679 + 128*(-60825 + 6673*Pi^2)*
             SW2)) + 64*MW2^5*MZ2^4*(360*MH2*(-3315 + 176*SW2) + 
          MZ2*(333369099 + 16*(-18356889 + 753521*Pi^2)*SW2))) + 
      MT2*(1415577600*MW2^10 + 40960*MW2^9*MZ2*(-112161 + 
          256*(51 + 8*Pi^2)*SW2) - 10240*MW2^8*MZ2^2*
         (-162141 + 4*(-27411 + 9616*Pi^2)*SW2) + 128*MW2^6*MZ2^3*
         (1440*MH2*(68 + 5*SW2) + MZ2*(-272190279 + 213188244*SW2 - 
            8548352*Pi^2*SW2)) - 3*MZ2^9*(384087*MH2*(-4 + SW2) + 
          MZ2*(-56253347 + 32077294*SW2 + 773336*Pi^2*SW2)) + 
        MW2*MZ2^8*(36*MH2*(-793985 + 166489*SW2) + 
          MZ2*(-726139338 + 382377249*SW2 + 2113472*Pi^2*SW2)) + 
        256*MW2^7*MZ2^2*(14400*MH2 + MZ2*(59108367 - 46587420*SW2 + 
            3416576*Pi^2*SW2)) + 2*MW2^3*MZ2^6*
         (144*MH2*(-493732 + 71499*SW2) + MZ2*(3493079925 - 3000014490*SW2 + 
            8578048*Pi^2*SW2)) + MW2^2*MZ2^7*
         (-144*MH2*(-581961 + 103868*SW2) + MZ2*(45779073 + 441624084*SW2 + 
            9636800*Pi^2*SW2)) - 16*MW2^4*MZ2^5*
         (72*MH2*(-123719 + 13055*SW2) + MZ2*(1437903258 - 1138333761*SW2 + 
            16584640*Pi^2*SW2)) + 16*MW2^5*MZ2^4*
         (1440*MH2*(-3315 + 176*SW2) + MZ2*(2360074965 + 
            8*(-233854179 + 6028168*Pi^2)*SW2)))))/
    (3*MW*(MT2 - MW2)*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW) + (1152*Alfas*CHWB*MW2*MZ2*(124160*MW2^6 - 447296*MW2^5*MZ2 + 
      620080*MW2^4*MZ2^2 - 434904*MW2^3*MZ2^3 + 146084*MW2^2*MZ2^4 - 
      6226*MW2*MZ2^5 - 6515*MZ2^6)*QCD*SW*VMU^2)/
    (MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4) - 
   (3*MH2*(-48*(CHB - CHW)*(MH2 - MW2)*MW2^2*MZ*(102400*MW2^7 + 
        348160*MW2^6*MZ2 - 2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 
        3949856*MW2^3*MZ2^4 + 2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 
        128029*MZ2^7)*SW + CHWB*MW*(-2*MW2^2*(160*MW2^2 - 200*MW2*MZ2 + 
          103*MZ2^2)*(63488*MW2^6 + 4*MW2^2*MZ2^4*(-50317 + 190*SW2) + 
          64*MW2^4*MZ2^2*(545 + 402*SW2) + 128*MW2^5*MZ2*(-1153 + 616*SW2) - 
          8*MW2^3*MZ2^3*(-22603 + 8888*SW2) + 5*MW2*MZ2^5*
           (15977 + 9276*SW2) - MZ2^6*(10225 + 34523*SW2)) + 
        MH2^2*(1761280*MW2^8 + 7*MW2*MZ2^7*(103905 - 19694*SW2) + 
          10240*MW2^7*MZ2*(-519 + 212*SW2) - 103*MZ2^8*(575 + 1911*SW2) + 
          256*MW2^6*MZ2^2*(17659 + 5800*SW2) - 128*MW2^5*MZ2^3*
           (-23189 + 126382*SW2) + 48*MW2^4*MZ2^4*(-189517 + 464216*SW2) - 
          16*MW2^3*MZ2^5*(-495463 + 846187*SW2) + 2*MW2^2*MZ2^6*
           (-1717159 + 2063920*SW2)) + MH2*MW2*(18554880*MW2^8 + 
          MW2*MZ2^7*(19818975 - 473078*SW2) + 10240*MW2^7*MZ2*
           (-6573 + 2252*SW2) - 2304*MW2^6*MZ2^2*(-34181 + 12360*SW2) - 
          103*MZ2^8*(19875 + 22387*SW2) - 128*MW2^5*MZ2^3*
           (-82353 + 131602*SW2) + 48*MW2^4*MZ2^4*(-2509443 + 1497080*SW2) - 
          16*MW2^3*MZ2^5*(-8462046 + 4308605*SW2) + 2*MW2^2*MZ2^6*
           (-36626445 + 13128664*SW2))))*B0i[bb0, 0, 0, MH2])/
    (2*(MH2 - MW2)*MW2*MZ*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW) - (2*CHWB*MT2*(9*MT2^3*MZ2^2*(128029*MZ2^7 + 
        4*MW2^2*MZ2^5*(1225842 - 1150819*SW2) + 10240*MW2^7*(60 + 17*SW2) + 
        512*MW2^6*MZ2*(2420 + 1161*SW2) + 1280*MW2^5*MZ2^2*
         (-5727 + 3446*SW2) + 42*MW2*MZ2^6*(-30899 + 24716*SW2) - 
        64*MW2^4*MZ2^3*(-186828 + 173051*SW2) + 8*MW2^3*MZ2^4*
         (-1270948 + 1225929*SW2)) - MW2^3*(13107200*MW2^9 + 
        4*MW2^2*MZ2^7*(166634519 - 132423964*SW2) + 
        MZ2^9*(15765283 - 10956971*SW2) + 163840*MW2^8*MZ2*(497 + 80*SW2) + 
        20480*MW2^7*MZ2^2*(-33661 + 4035*SW2) - 1024*MW2^6*MZ2^3*
         (-1852746 + 647849*SW2) + 128*MW2^5*MZ2^4*(-22402679 + 
          12041980*SW2) - 64*MW2^4*MZ2^5*(-42487009 + 28158432*SW2) + 
        MW2*MZ2^8*(-155018999 + 126609336*SW2) + 8*MW2^3*MZ2^6*
         (-210160041 + 155336042*SW2)) - 2*MT2^2*MW2*
       (6553600*MW2^9 + MW2^2*MZ2^7*(377711011 - 306595022*SW2) + 
        8*MW2^4*MZ2^5*(183158029 - 124944720*SW2) + 
        MZ2^9*(9069665 - 5497093*SW2) + 102400*MW2^8*MZ2*(403 + 64*SW2) + 
        25600*MW2^7*MZ2^2*(-13297 + 1740*SW2) - 640*MW2^6*MZ2^3*
         (-1500015 + 508876*SW2) + 256*MW2^5*MZ2^4*(-5851709 + 3146593*SW2) + 
        MW2*MZ2^8*(-89416729 + 72410598*SW2) + 4*MW2^3*MZ2^6*
         (-232901133 + 177890654*SW2)) + MT2*MW2^2*(26214400*MW2^9 + 
        32*MW2^4*MZ2^5*(173069317 - 115665126*SW2) + 
        MZ2^9*(32821877 - 21947242*SW2) + 409600*MW2^8*MZ2*(403 + 64*SW2) + 
        51200*MW2^7*MZ2^2*(-26918 + 3345*SW2) - 512*MW2^6*MZ2^3*
         (-7434735 + 2576447*SW2) + 50*MW2*MZ2^8*(-6452549 + 5235498*SW2) + 
        256*MW2^5*MZ2^4*(-22633691 + 12143824*SW2) - 
        4*MW2^2*MZ2^7*(-344613277 + 275415161*SW2) + 
        8*MW2^3*MZ2^6*(-431486670 + 322449781*SW2)))*B0i[bb0, 0, 0, MT2])/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW) - (3*(48*CHW*(MH2 - MW2)*(MT2 - MW2)^2*MW2^2*MZ*MZ2^2*
       (102400*MW2^7 + 348160*MW2^6*MZ2 - 2121600*MW2^5*MZ2^2 + 
        3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 2327844*MW2^2*MZ2^5 - 
        793985*MW2*MZ2^6 + 128029*MZ2^7)*SW + 
      CHWB*MW*(-(MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*(614400*MW2^7 + 128029*MZ2^7 + 
           24*MW2^2*MZ2^5*(204307 - 189648*SW2) + 10240*MW2^6*MZ2*
            (121 + 80*SW2) + 3840*MW2^5*MZ2^2*(-1909 + 1192*SW2) + 
           224*MW2^3*MZ2^4*(-45391 + 43772*SW2) - 256*MW2^4*MZ2^3*
            (-46707 + 44240*SW2) + 2*MW2*MZ2^6*(-648879 + 516316*SW2))) - 
        MW2*(-24*MT2^3*MW2*MZ2^2*(43520*MW2^7 - 99712*MW2^6*MZ2 + 
            14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 61918*MW2^3*MZ2^4 - 
            13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 1360*MZ2^7)*SW2 + 
          MW2^2*(10813440*MW2^11 - 128029*MZ2^11 + 6*MW2^2*MZ2^9*
             (29172258 - 16621457*SW2) + 81920*MW2^10*MZ2*(541 + 132*SW2) + 
            2048*MW2^9*MZ2^2*(-259071 + 16120*SW2) - 2048*MW2^8*MZ2^3*
             (-923787 + 265651*SW2) + MW2*MZ2^10*(-16280737 + 1758012*SW2) + 
            128*MW2^7*MZ2^4*(-29274991 + 14581616*SW2) + 22*MW2^3*MZ2^8*
             (-36900601 + 26648380*SW2) + 64*MW2^5*MZ2^6*(-61723794 + 
              46285895*SW2) - 64*MW2^6*MZ2^5*(-73635227 + 48560238*SW2) - 
            8*MW2^4*MZ2^7*(-277698131 + 213516224*SW2)) + 
          MT2^2*(10813440*MW2^11 - 128029*MZ2^11 + 81920*MW2^10*MZ2*
             (541 + 132*SW2) + 2048*MW2^9*MZ2^2*(-259071 + 17860*SW2) + 
            11*MW2*MZ2^10*(-1480067 + 162312*SW2) - 2048*MW2^8*MZ2^3*
             (-923787 + 268588*SW2) - 18*MW2^2*MZ2^9*(-9724086 + 
              5539693*SW2) + 128*MW2^7*MZ2^4*(-29274991 + 14554952*SW2) - 
            64*MW2^6*MZ2^5*(-73635227 + 48399978*SW2) + 32*MW2^5*MZ2^6*
             (-123447588 + 92474047*SW2) - 8*MW2^4*MZ2^7*(-277698131 + 
              213787778*SW2) + 2*MW2^3*MZ2^8*(-405906611 + 293565344*SW2)) - 
          2*MT2*MW2*(10813440*MW2^11 - 128029*MZ2^11 + 2*MW2^4*MZ2^7*
             (1110715115 - 854902628*SW2) + 16*MW2^6*MZ2^5*(294389159 - 
              193910916*SW2) + 3*MW2^2*MZ2^9*(58402776 - 33199885*SW2) + 
            40960*MW2^10*MZ2*(1091 + 264*SW2) + 2048*MW2^9*MZ2^2*
             (-259656 + 16915*SW2) + MW2*MZ2^10*(-16303912 + 1770417*SW2) - 
            256*MW2^8*MZ2^3*(-7394193 + 2132462*SW2) + 512*MW2^7*MZ2^4*
             (-7316851 + 3638552*SW2) + 8*MW2^5*MZ2^6*(-493583946 + 
              370257793*SW2) + MW2^3*MZ2^8*(-812172601 + 586489780*SW2))) + 
        MH2*(-24*MT2^3*MW2*MZ2^2*(43520*MW2^7 - 99712*MW2^6*MZ2 + 
            14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 61918*MW2^3*MZ2^4 - 
            13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 1360*MZ2^7)*SW2 + 
          MT2^2*(10813440*MW2^11 - 128029*MZ2^11 + MW2^2*MZ2^9*
             (173607761 - 112973572*SW2) + 16*MW2^4*MZ2^7*(137907131 - 
              110440197*SW2) + 81920*MW2^10*MZ2*(541 + 132*SW2) + 
            2048*MW2^9*MZ2^2*(-259371 + 17860*SW2) + 66*MW2*MZ2^10*
             (-244738 + 61969*SW2) - 4096*MW2^8*MZ2^3*(-461741 + 
              134044*SW2) + 128*MW2^7*MZ2^4*(-29208041 + 14574552*SW2) + 
            160*MW2^5*MZ2^6*(-24551239 + 18808133*SW2) + 16*MW2^3*MZ2^8*
             (-50350756 + 38965481*SW2) - 64*MW2^6*MZ2^5*(-73333859 + 
              48748198*SW2)) + MW2^2*(10813440*MW2^11 - 128029*MZ2^11 + 
            MW2^2*MZ2^9*(173607761 - 112987840*SW2) + 16*MW2^4*MZ2^7*
             (137907131 - 110304420*SW2) + 81920*MW2^10*MZ2*(541 + 132*SW2) + 
            2048*MW2^9*MZ2^2*(-259371 + 16120*SW2) - 2048*MW2^8*MZ2^3*
             (-923482 + 265151*SW2) + 6*MW2*MZ2^10*(-2692118 + 677089*SW2) + 
            128*MW2^7*MZ2^4*(-29208041 + 14601216*SW2) - 64*MW2^6*MZ2^5*
             (-73333859 + 48908458*SW2) + 8*MW2^3*MZ2^8*(-100701512 + 
              77822671*SW2) + 32*MW2^5*MZ2^6*(-122756195 + 94138408*SW2)) - 
          2*MT2*MW2*(10813440*MW2^11 - 128029*MZ2^11 + 2*MW2^4*MZ2^7*
             (1103179639 - 883273092*SW2) + 16*MW2^6*MZ2^5*(293183687 - 
              195303796*SW2) + MW2^2*MZ2^9*(173782541 - 112858753*SW2) + 
            40960*MW2^10*MZ2*(1091 + 264*SW2) + 2048*MW2^9*MZ2^2*
             (-259956 + 16915*SW2) + 3*MW2*MZ2^10*(-5391961 + 1358313*SW2) - 
            256*MW2^8*MZ2^3*(-7391753 + 2128462*SW2) + 256*MW2^7*MZ2^4*
             (-14600227 + 7286904*SW2) + 8*MW2^5*MZ2^6*(-490818374 + 
              376524265*SW2) + MW2^3*MZ2^8*(-805971475 + 622806788*SW2)))))*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)^2*(-MH2 + MW2)*MZ*MZ2^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW*SW2) - 
   ((-72*MW*MW2*MZ*MZ2^2*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
        2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
        2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7)*SW*
       (-(CHW*(MW2 + MZ2)) - CHB*MZ2*SW2) + 
      CHWB*(23592960*MW2^12 - 384087*MZ2^12 + 512*MW2^9*MZ2^2*
         (1200*MH2 + MZ2*(339517 - 623688*SW2)) + 737280*MW2^11*MZ2*
         (-79 + 32*SW2) + 4096*MW2^10*MZ2^2*(-7877 + 17460*SW2) + 
        2*MW2^3*MZ2^8*(9429285*MH2 - 557088905*MZ2 - 5590788*MH2*SW2 + 
          5712720*MZ2*SW2) + 2*MW2^4*MZ2^7*(MZ2*(1343262703 - 32778612*SW2) + 
          12*MH2*(-1254981 + 180368*SW2)) + 32*MW2^6*MZ2^5*
         (-60*MH2*(7867 + 11588*SW2) + MZ2*(124631323 + 476010*SW2)) + 
        256*MW2^8*MZ2^3*(600*MH2*(-7 + 8*SW2) + 
          MZ2*(1585037 + 1712670*SW2)) - MW2*MZ2^10*
         (384087*MH2*(-3 + 4*SW2) + MZ2*(29283953 + 2055948*SW2)) + 
        MW2^2*MZ2^9*(2*MZ2*(136474888 + 849183*SW2) + 
          MH2*(-6786807 + 6429924*SW2)) + 32*MW2^7*MZ2^4*
         (3960*MH2*(31 + 56*SW2) - MZ2*(68653019 + 8980152*SW2)) + 
        4*MW2^5*MZ2^6*(24*MH2*(297215 + 165448*SW2) + 
          MZ2*(-1029905221 + 28719396*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (MW*MZ*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW*SW2) - 
   (18*CHWB*CW*(MT2^2 + MT2*MW2 - 2*MW2^2)*(204800*MW2^7 + 
      2519040*MW2^6*MZ2 - 8572160*MW2^5*MZ2^2 + 9173376*MW2^4*MZ2^3 - 
      4188896*MW2^3*MZ2^4 + 680816*MW2^2*MZ2^5 + 265126*MW2*MZ2^6 - 
      128029*MZ2^7)*SW*B0i[bb0, MW2, 0, MT2])/
    (MW2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (3*(48*CHW*(MH2 - 2*MW2)*MW2^2*MZ*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
        2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
        2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7) + 
      CHWB*MW*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*MZ2*(204800*MW2^7 + 
        2519040*MW2^6*MZ2 - 8572160*MW2^5*MZ2^2 + 9173376*MW2^4*MZ2^3 - 
        4188896*MW2^3*MZ2^4 + 680816*MW2^2*MZ2^5 + 265126*MW2*MZ2^6 - 
        128029*MZ2^7)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (MW2*MZ*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (3*CHWB*CW*(9830400*MW2^10 - 56524800*MW2^9*MZ2 - 129003520*MW2^8*MZ2^2 + 
      691678208*MW2^7*MZ2^3 - 787457536*MW2^6*MZ2^4 + 236569472*MW2^5*MZ2^5 + 
      149397152*MW2^4*MZ2^6 - 162637528*MW2^3*MZ2^7 + 59727452*MW2^2*MZ2^8 - 
      6904498*MW2*MZ2^9 - 128029*MZ2^10)*SW*B0i[bb0, MW2, MW2, MZ2])/
    (MW2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (3*(48*MW2*MZ*(MH2 - 2*MZ2)*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
        2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
        2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7)*
       (CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*SW + 
      CHWB*MW*(-(MH2^2*(1843200*MW2^8 + MW2*MZ2^7*(1749405 - 2101982*SW2) + 
           10240*MW2^7*MZ2*(-633 + 140*SW2) - 3840*MW2^6*MZ2^2*
            (-1891 + 2520*SW2) + 103*MZ2^8*(-1725 + 4211*SW2) + 
           16*MW2^3*MZ2^5*(782091 + 56275*SW2) + 128*MW2^5*MZ2^3*
            (11103 + 154430*SW2) - 48*MW2^4*MZ2^4*(240027 + 297976*SW2) + 
           2*MW2^2*MZ2^6*(-3303897 + 1837216*SW2))) - 
        12*(1802240*MW2^10 + MW2^2*MZ2^8*(10048937 - 6468308*SW2) + 
          16*MW2^4*MZ2^6*(1780089 - 2935234*SW2) + 450560*MW2^9*MZ2*
           (-7 + 4*SW2) - 1024*MW2^8*MZ2^2*(6157 + 520*SW2) + 
          618*MZ2^10*(300 + 943*SW2) - 1024*MW2^7*MZ2^3*(-20976 + 4757*SW2) - 
          64*MW2^6*MZ2^4*(264197 + 106176*SW2) - 5*MW2*MZ2^9*
           (433633 + 139839*SW2) + 32*MW2^5*MZ2^5*(-305267 + 1163886*SW2) + 
          4*MW2^3*MZ2^7*(-5923355 + 6707092*SW2)) + 
        4*MH2*(6430720*MW2^9 + MW2^2*MZ2^7*(22395155 - 14823918*SW2) + 
          16*MW2^4*MZ2^5*(4505836 - 4879149*SW2) + 10240*MW2^8*MZ2*
           (-2653 + 748*SW2) + 206*MZ2^9*(2125 + 2847*SW2) - 
          128*MW2^6*MZ2^3*(101187 + 61018*SW2) - 256*MW2^7*MZ2^2*
           (-161461 + 63880*SW2) + MW2*MZ2^8*(-4931375 + 735811*SW2) + 
          16*MW2^5*MZ2^4*(-2732593 + 3723056*SW2) + 2*MW2^3*MZ2^6*
           (-26959749 + 24315376*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW*SW2) + 
   (2*CHWB*MW2*(2949120*MW2^10 + 2176493*MZ2^10 + 368640*MW2^9*MZ2*
       (-9 + 8*SW2) + 8192*MW2^8*MZ2^2*(-82 + 585*SW2) - 
      768*MW2^7*MZ2^3*(-33799 + 1144*SW2) + 256*MW2^6*MZ2^4*
       (-272767 + 174216*SW2) + 576*MW2^4*MZ2^6*(-64425 + 261262*SW2) - 
      3*MW2*MZ2^9*(3801595 + 1035242*SW2) - 16*MW2^5*MZ2^5*
       (-5016811 + 8458728*SW2) + MW2^2*MZ2^8*(22634245 + 26713968*SW2) - 
      2*MW2^3*MZ2^7*(5620841 + 43513044*SW2) + 18*MT2^2*MZ2*SW2*
       (81920*MW2^7 + 81920*MW2^6*MZ2*(-2 + SW2) + 512*MW2^5*MZ2^2*
         (83 + 60*SW2) + 5*MZ2^7*(515 + 116*SW2) + 96*MW2^3*MZ2^4*
         (-2467 + 1816*SW2) - 128*MW2^4*MZ2^3*(-1431 + 2384*SW2) - 
        8*MW2*MZ2^6*(3715 + 5941*SW2) + 8*MW2^2*MZ2^5*(15667 + 8100*SW2)) - 
      MT2*(14581760*MW2^9 + 4*MW2^2*MZ2^7*(145985711 - 143593594*SW2) + 
        2*MZ2^9*(4978814 - 5441113*SW2) + 40960*MW2^8*MZ2*(1889 + 356*SW2) + 
        1024*MW2^7*MZ2^2*(-670943 + 86460*SW2) - 2048*MW2^6*MZ2^3*
         (-924699 + 322192*SW2) + 64*MW2^5*MZ2^4*(-44162263 + 24489032*SW2) - 
        32*MW2^4*MZ2^5*(-81781961 + 59273958*SW2) + 16*MW2^3*MZ2^6*
         (-97461903 + 83693107*SW2) + MW2*MZ2^8*(-123427721 + 
          135358272*SW2)))*B0i[bb0, MZ2, MT2, MT2])/
    (MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) + 
   (3*CHWB*CW*(18*MT2*(81920*MW2^9 - 145*MZ2^9*SW2 + 20480*MW2^8*MZ2*
         (-7 + 4*SW2) + 512*MW2^7*MZ2^2*(-147 + 220*SW2) - 
        512*MW2^6*MZ2^3*(-641 + 576*SW2) - 32*MW2^5*MZ2^4*(6165 + 4328*SW2) + 
        2*MW2*MZ2^8*(5150 + 6231*SW2) - 4*MW2^3*MZ2^6*(-45081 + 6578*SW2) - 
        4*MW2^2*MZ2^7*(19420 + 15787*SW2) + 16*MW2^4*MZ2^5*
         (-6697 + 19714*SW2)) + 36*MT2^2*(40960*MW2^8 - 145*MZ2^8*SW2 + 
        10240*MW2^7*MZ2*(-11 + 4*SW2) - 256*MW2^6*MZ2^2*(-293 + 20*SW2) - 
        512*MW2^5*MZ2^3*(-174 + 313*SW2) - 8*MW2^3*MZ2^5*
         (-16769 + 1398*SW2) + 2*MW2*MZ2^7*(2575 + 6086*SW2) + 
        16*MW2^4*MZ2^4*(-11733 + 10216*SW2) - 2*MW2^2*MZ2^6*
         (21995 + 19982*SW2)) + MZ2*(69632000*MW2^9 + 128029*MZ2^9 + 
        40960*MW2^8*MZ2*(-12903 + 452*SW2) - 5120*MW2^7*MZ2^2*
         (-233343 + 103844*SW2) + 1536*MW2^6*MZ2^3*(-863759 + 618985*SW2) - 
        256*MW2^5*MZ2^4*(-3030303 + 2361439*SW2) + 
        2*MW2*MZ2^8*(-3800061 + 2498494*SW2) + 24*MW2^3*MZ2^6*
         (-2299635 + 2814548*SW2) + 32*MW2^4*MZ2^5*(-5346063 + 3798322*SW2) - 
        8*MW2^2*MZ2^7*(-5540694 + 6055193*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) + 
   (36*CHWB*CW*MW2^2*(3266560*MW2^7 - 1225216*MW2^6*MZ2 - 
      19961856*MW2^5*MZ2^2 + 29550400*MW2^4*MZ2^3 - 15609328*MW2^3*MZ2^4 + 
      2951100*MW2^2*MZ2^5 + 1061209*MW2*MZ2^6 - 519841*MZ2^7)*SW*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
      4*Pi) + (54*CHWB*CW*(2*MT2^3*(66560*MW2^6 - 163584*MW2^5*MZ2 + 
        71040*MW2^4*MZ2^2 + 84128*MW2^3*MZ2^3 - 78804*MW2^2*MZ2^4 + 
        17322*MW2*MZ2^5 - 145*MZ2^6) + MT2^2*(40960*MW2^7 + 
        235520*MW2^6*MZ2 - 635648*MW2^5*MZ2^2 + 224000*MW2^4*MZ2^3 + 
        328368*MW2^3*MZ2^4 - 243976*MW2^2*MZ2^5 + 40374*MW2*MZ2^6 - 
        290*MZ2^7) + 2*MW2^2*(194560*MW2^7 - 19968*MW2^6*MZ2 - 
        596608*MW2^5*MZ2^2 + 278976*MW2^4*MZ2^3 + 291776*MW2^3*MZ2^4 - 
        172460*MW2^2*MZ2^5 - 235*MW2*MZ2^6 + 2575*MZ2^7) + 
      MT2*(-563200*MW2^8 + 612864*MW2^7*MZ2 + 1063680*MW2^6*MZ2^2 - 
        1416896*MW2^5*MZ2^3 - 97864*MW2^4*MZ2^4 + 610868*MW2^3*MZ2^5 - 
        185970*MW2^2*MZ2^6 - 2810*MW2*MZ2^7 + 2575*MZ2^8))*SW*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (36*CHWB*CW*MW2*(MW2 + MZ2)^2*(2949120*MW2^6 - 10010624*MW2^5*MZ2 + 
      11388160*MW2^4*MZ2^2 - 5721344*MW2^3*MZ2^3 + 987368*MW2^2*MZ2^4 + 
      437264*MW2*MZ2^5 - 197857*MZ2^6)*SW*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (18*CHWB*CW*(2*MT2^3*(112640*MW2^6 - 378368*MW2^5*MZ2 + 
        296320*MW2^4*MZ2^2 + 127296*MW2^3*MZ2^3 - 237664*MW2^2*MZ2^4 + 
        77828*MW2*MZ2^5 - 3155*MZ2^6) + 2*MW2*(MW2 + MZ2)^2*
       (286720*MW2^6 - 603136*MW2^5*MZ2 + 129920*MW2^4*MZ2^2 + 
        377472*MW2^3*MZ2^3 - 235160*MW2^2*MZ2^4 + 26104*MW2*MZ2^5 + 
        2285*MZ2^6) + 2*MT2*MW2*(-460800*MW2^7 + 479744*MW2^6*MZ2 + 
        486016*MW2^5*MZ2^2 - 294848*MW2^4*MZ2^3 - 267696*MW2^3*MZ2^4 + 
        20612*MW2^2*MZ2^5 + 95723*MW2*MZ2^6 - 10880*MZ2^7) + 
      MT2^2*(122880*MW2^7 + 593920*MW2^6*MZ2 - 1528576*MW2^5*MZ2^2 + 
        375680*MW2^4*MZ2^3 + 857808*MW2^3*MZ2^4 - 494264*MW2^2*MZ2^5 + 
        43294*MW2*MZ2^6 + 2285*MZ2^7))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi))*Class[4] - 
 (72*Pi*VMU^2*(-2*MW2*MZ2^4*(495*CHd[1, 1] + 495*CHd[2, 2] + 495*CHd[3, 3] + 
      16565*CHe[1, 1] - 7758*CHe[2, 2] - 7758*CHe[3, 3] + 6927*CHl1[1, 1] - 
      7758*CHl1[2, 2] - 7758*CHl1[3, 3] + 13215*CHl3[1, 1] - 
      1470*CHl3[2, 2] - 1470*CHl3[3, 3] - 495*CHq1[1, 1] - 495*CHq1[2, 2] - 
      135*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 135*CHq3[3, 3] - 
      990*CHu[1, 1] - 990*CHu[2, 2]) + 8*MW2^2*MZ2^3*
     (219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] + 9169*CHe[1, 1] - 
      4476*CHe[2, 2] - 4476*CHe[3, 3] + 4756*CHl1[1, 1] - 4476*CHl1[2, 2] - 
      4476*CHl1[3, 3] + 7660*CHl3[1, 1] - 1572*CHl3[2, 2] - 1572*CHl3[3, 3] - 
      219*CHq1[1, 1] - 219*CHq1[2, 2] + 48*CHq1[3, 3] + 315*CHq3[1, 1] + 
      315*CHq3[2, 2] + 48*CHq3[3, 3] - 438*CHu[1, 1] - 438*CHu[2, 2]) + 
    MZ2^5*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
      2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 
      2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 
      75*CHq1[3, 3] - 75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) - 
    16*MW2^3*MZ2^2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] + 
      5657*CHe[1, 1] - 2796*CHe[2, 2] - 2796*CHe[3, 3] + 3637*CHl1[1, 1] - 
      2796*CHl1[2, 2] - 2796*CHl1[3, 3] + 4981*CHl3[1, 1] - 1452*CHl3[2, 2] - 
      1452*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 69*CHq1[3, 3] + 
      171*CHq3[1, 1] + 171*CHq3[2, 2] + 69*CHq3[3, 3] - 66*CHu[1, 1] - 
      66*CHu[2, 2]) - 128*MW2^4*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
      9*CHd[3, 3] - 491*CHe[1, 1] + 234*CHe[2, 2] + 234*CHe[3, 3] - 
      381*CHl1[1, 1] + 234*CHl1[2, 2] + 234*CHl1[3, 3] - 447*CHl3[1, 1] + 
      168*CHl3[2, 2] + 168*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 
      9*CHq3[1, 1] + 9*CHq3[2, 2] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
    256*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
      33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
      33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 + 
 ((-72*Alfas*QCD*VMU^2*(2*MW2*MZ2^6*(574017*CHd[1, 1] + 574017*CHd[2, 2] + 
        574017*CHd[3, 3] - 655439*CHe[1, 1] - 453072*CHe[2, 2] - 
        453072*CHe[3, 3] - 566873*CHl1[1, 1] - 453072*CHl1[2, 2] - 
        453072*CHl1[3, 3] - 178481*CHl3[1, 1] - 64680*CHl3[2, 2] - 
        64680*CHl3[3, 3] - 574017*CHq1[1, 1] - 574017*CHq1[2, 2] - 
        168501*CHq1[3, 3] + 237015*CHq3[1, 1] + 237015*CHq3[2, 2] - 
        168501*CHq3[3, 3] - 1148034*CHu[1, 1] - 1148034*CHu[2, 2]) + 
      16*MW2^3*MZ2^4*(461583*CHd[1, 1] + 461583*CHd[2, 2] + 
        461583*CHd[3, 3] - 496745*CHe[1, 1] - 393966*CHe[2, 2] - 
        393966*CHe[3, 3] - 470617*CHl1[1, 1] - 393966*CHl1[2, 2] - 
        393966*CHl1[3, 3] - 219385*CHl3[1, 1] - 142734*CHl3[2, 2] - 
        142734*CHl3[3, 3] - 461583*CHq1[1, 1] - 461583*CHq1[2, 2] + 
        32535*CHq1[3, 3] + 526653*CHq3[1, 1] + 526653*CHq3[2, 2] + 
        32535*CHq3[3, 3] - 923166*CHu[1, 1] - 923166*CHu[2, 2]) - 
      24*MW2^2*MZ2^5*(158285*CHd[1, 1] + 158285*CHd[2, 2] + 
        158285*CHd[3, 3] - 175965*CHe[1, 1] - 127522*CHe[2, 2] - 
        127522*CHe[3, 3] - 159124*CHl1[1, 1] - 127522*CHl1[2, 2] - 
        127522*CHl1[3, 3] - 63968*CHl3[1, 1] - 32366*CHl3[2, 2] - 
        32366*CHl3[3, 3] - 158285*CHq1[1, 1] - 158285*CHq1[2, 2] - 
        17266*CHq1[3, 3] + 123753*CHq3[1, 1] + 123753*CHq3[2, 2] - 
        17266*CHq3[3, 3] - 316570*CHu[1, 1] - 316570*CHu[2, 2]) - 
      128*MW2^4*MZ2^3*(70722*CHd[1, 1] + 70722*CHd[2, 2] + 70722*CHd[3, 3] - 
        72838*CHe[1, 1] - 65952*CHe[2, 2] - 65952*CHe[3, 3] - 
        72661*CHl1[1, 1] - 65952*CHl1[2, 2] - 65952*CHl1[3, 3] - 
        38113*CHl3[1, 1] - 31404*CHl3[2, 2] - 31404*CHl3[3, 3] - 
        70722*CHq1[1, 1] - 70722*CHq1[2, 2] + 18270*CHq1[3, 3] + 
        107262*CHq3[1, 1] + 107262*CHq3[2, 2] + 18270*CHq3[3, 3] - 
        141444*CHu[1, 1] - 141444*CHu[2, 2]) - 
      5*MZ2^7*(31602*CHd[1, 1] + 31602*CHd[2, 2] + 31602*CHd[3, 3] - 
        35966*CHe[1, 1] - 25872*CHe[2, 2] - 25872*CHe[3, 3] - 
        30919*CHl1[1, 1] - 25872*CHl1[2, 2] - 25872*CHl1[3, 3] - 
        5047*CHl3[1, 1] - 31602*CHq1[1, 1] - 31602*CHq1[2, 2] - 
        15801*CHq1[3, 3] - 15801*CHq3[3, 3] - 63204*CHu[1, 1] - 
        63204*CHu[2, 2]) + 768*MW2^5*MZ2^2*(9040*CHd[1, 1] + 9040*CHd[2, 2] + 
        9040*CHd[3, 3] - 8805*CHe[1, 1] - 9506*CHe[2, 2] - 9506*CHe[3, 3] - 
        9185*CHl1[1, 1] - 9506*CHl1[2, 2] - 9506*CHl1[3, 3] - 
        5437*CHl3[1, 1] - 5758*CHl3[2, 2] - 5758*CHl3[3, 3] - 
        9040*CHq1[1, 1] - 9040*CHq1[2, 2] + 4222*CHq1[3, 3] + 
        17484*CHq3[1, 1] + 17484*CHq3[2, 2] + 4222*CHq3[3, 3] - 
        18080*CHu[1, 1] - 18080*CHu[2, 2]) - 1024*MW2^6*MZ2*
       (2991*CHd[1, 1] + 2991*CHd[2, 2] + 2991*CHd[3, 3] - 2659*CHe[1, 1] - 
        3669*CHe[2, 2] - 3669*CHe[3, 3] - 2879*CHl1[1, 1] - 3669*CHl1[2, 2] - 
        3669*CHl1[3, 3] - 2021*CHl3[1, 1] - 2811*CHl3[2, 2] - 
        2811*CHl3[3, 3] - 2991*CHq1[1, 1] - 2991*CHq1[2, 2] + 
        2118*CHq1[3, 3] + 7227*CHq3[1, 1] + 7227*CHq3[2, 2] + 
        2118*CHq3[3, 3] - 5982*CHu[1, 1] - 5982*CHu[2, 2]) + 
      2048*MW2^7*(291*CHd[1, 1] + 291*CHd[2, 2] + 291*CHd[3, 3] - 
        209*CHe[1, 1] - 429*CHe[2, 2] - 429*CHe[3, 3] - 209*CHl1[1, 1] - 
        429*CHl1[2, 2] - 429*CHl1[3, 3] - 209*CHl3[1, 1] - 429*CHl3[2, 2] - 
        429*CHl3[3, 3] - 291*CHq1[1, 1] - 291*CHq1[2, 2] + 291*CHq1[3, 3] + 
        873*CHq3[1, 1] + 873*CHq3[2, 2] + 291*CHq3[3, 3] - 582*CHu[1, 1] - 
        582*CHu[2, 2])))/(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4 + 
   (36*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (40960*MW2^7*(161*CHl3[1, 1] - 59*CHl3[2, 2] - 66*CHl3[3, 3] - 
        18*(CHq3[1, 1] + CHq3[2, 2])) + 16*MW2^3*MZ2^4*
       (111204*CHd[1, 1] + 111204*CHd[2, 2] + 111204*CHd[3, 3] + 
        324324*CHe[1, 1] - 121896*CHe[2, 2] - 121896*CHe[3, 3] - 
        666080*CHl1[1, 1] - 121896*CHl1[2, 2] - 121896*CHl1[3, 3] + 
        2095701*CHl3[1, 1] - 1119113*CHl3[2, 2] - 140856*CHl3[3, 3] - 
        111204*CHq1[1, 1] - 111204*CHq1[2, 2] + 6588*CHq1[3, 3] + 
        179622*CHq3[1, 1] + 179622*CHq3[2, 2] + 6588*CHq3[3, 3] - 
        222408*CHu[1, 1] - 222408*CHu[2, 2]) + 
      2*MW2*MZ2^6*(54762*CHd[1, 1] + 54762*CHd[2, 2] + 54762*CHd[3, 3] + 
        485508*CHe[1, 1] + 159204*CHe[2, 2] + 159204*CHe[3, 3] - 
        1175058*CHl1[1, 1] + 159204*CHl1[2, 2] + 159204*CHl1[3, 3] + 
        1790281*CHl3[1, 1] - 909967*CHl3[2, 2] + 699408*CHl3[3, 3] - 
        54762*CHq1[1, 1] - 54762*CHq1[2, 2] - 32016*CHq1[3, 3] - 
        137700*CHq3[1, 1] - 137700*CHq3[2, 2] - 32016*CHq3[3, 3] - 
        109524*CHu[1, 1] - 109524*CHu[2, 2]) - 24*MW2^2*MZ2^5*
       (32461*CHd[1, 1] + 32461*CHd[2, 2] + 32461*CHd[3, 3] + 
        119756*CHe[1, 1] - 7204*CHe[2, 2] - 7204*CHe[3, 3] - 
        275921*CHl1[1, 1] - 7204*CHl1[2, 2] - 7204*CHl1[3, 3] + 
        608311*CHl3[1, 1] - 313696*CHl3[2, 2] + 75380*CHl3[3, 3] - 
        32461*CHq1[1, 1] - 32461*CHq1[2, 2] - 8999*CHq1[3, 3] + 
        7851*CHq3[1, 1] + 7851*CHq3[2, 2] - 8999*CHq3[3, 3] - 
        64922*CHu[1, 1] - 64922*CHu[2, 2]) - 128*MW2^4*MZ2^3*
       (14046*CHd[1, 1] + 14046*CHd[2, 2] + 14046*CHd[3, 3] + 
        45894*CHe[1, 1] - 28257*CHe[2, 2] - 28257*CHe[3, 3] - 
        78606*CHl1[1, 1] - 28257*CHl1[2, 2] - 28257*CHl1[3, 3] + 
        379562*CHl3[1, 1] - 203069*CHl3[2, 2] - 81555*CHl3[3, 3] - 
        14046*CHq1[1, 1] - 14046*CHq1[2, 2] + 6054*CHq1[3, 3] + 
        39384*CHq3[1, 1] + 39384*CHq3[2, 2] + 6054*CHq3[3, 3] - 
        28092*CHu[1, 1] - 28092*CHu[2, 2]) + 768*MW2^5*MZ2^2*
       (1004*CHd[1, 1] + 1004*CHd[2, 2] + 1004*CHd[3, 3] + 5404*CHe[1, 1] - 
        3896*CHe[2, 2] - 3896*CHe[3, 3] - 6556*CHl1[1, 1] - 3896*CHl1[2, 2] - 
        3896*CHl1[3, 3] + 58739*CHl3[1, 1] - 30041*CHl3[2, 2] - 
        19118*CHl3[3, 3] - 1004*CHq1[1, 1] - 1004*CHq1[2, 2] + 
        830*CHq1[3, 3] + 3426*CHq3[1, 1] + 3426*CHq3[2, 2] + 830*CHq3[3, 3] - 
        2008*CHu[1, 1] - 2008*CHu[2, 2]) - 1024*MW2^6*MZ2*
       (87*CHd[1, 1] + 87*CHd[2, 2] + 87*CHd[3, 3] + 1407*CHe[1, 1] - 
        933*CHe[2, 2] - 933*CHe[3, 3] - 793*CHl1[1, 1] - 933*CHl1[2, 2] - 
        933*CHl1[3, 3] + 24597*CHl3[1, 1] - 11143*CHl3[2, 2] - 
        9633*CHl3[3, 3] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 87*CHq1[3, 3] - 
        639*CHq3[1, 1] - 639*CHq3[2, 2] + 87*CHq3[3, 3] - 174*CHu[1, 1] - 
        174*CHu[2, 2]) + 103*MZ2^7*(60*CHd[1, 1] + 60*CHd[2, 2] + 
        60*CHd[3, 3] - 1176*CHe[1, 1] - 1176*CHe[2, 2] - 1176*CHe[3, 3] + 
        3871*CHl1[1, 1] - 1176*CHl1[2, 2] - 1176*CHl1[3, 3] - 
        2940*CHl3[1, 1] + 2107*CHl3[2, 2] - 2940*CHl3[3, 3] - 60*CHq1[1, 1] - 
        60*CHq1[2, 2] - 30*CHq1[3, 3] + 450*CHq3[1, 1] + 450*CHq3[2, 2] - 
        30*CHq3[3, 3] - 120*CHu[1, 1] - 120*CHu[2, 2])))/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (409600*MW2^7*(CHl3[1, 1] + CHl3[2, 2]) - 
      4*MW2*MZ2^6*(35985*CHd[1, 1] + 35985*CHd[2, 2] + 35985*CHd[3, 3] + 
        990795*CHe[1, 1] - 505074*CHe[2, 2] - 505074*CHe[3, 3] + 
        502781*CHl1[1, 1] - 505074*CHl1[2, 2] - 505074*CHl1[3, 3] + 
        984474*CHl3[1, 1] - 23381*CHl3[2, 2] - 151410*CHl3[3, 3] - 
        35985*CHq1[1, 1] - 35985*CHq1[2, 2] - 6405*CHq1[3, 3] + 
        23175*CHq3[1, 1] + 23175*CHq3[2, 2] - 6405*CHq3[3, 3] - 
        71970*CHu[1, 1] - 71970*CHu[2, 2]) + 8*MW2^2*MZ2^5*
       (27921*CHd[1, 1] + 27921*CHd[2, 2] + 27921*CHd[3, 3] + 
        1289571*CHe[1, 1] - 701184*CHe[2, 2] - 701184*CHe[3, 3] + 
        912554*CHl1[1, 1] - 701184*CHl1[2, 2] - 701184*CHl1[3, 3] + 
        1534468*CHl3[1, 1] - 79270*CHl3[2, 2] - 412248*CHl3[3, 3] - 
        27921*CHq1[1, 1] - 27921*CHq1[2, 2] + 29082*CHq1[3, 3] + 
        86085*CHq3[1, 1] + 86085*CHq3[2, 2] + 29082*CHq3[3, 3] - 
        55842*CHu[1, 1] - 55842*CHu[2, 2]) - 128*MW2^4*MZ2^3*
       (10380*CHd[1, 1] + 10380*CHd[2, 2] + 10380*CHd[3, 3] - 
        119220*CHe[1, 1] + 56130*CHe[2, 2] + 56130*CHe[3, 3] - 
        144460*CHl1[1, 1] + 56130*CHl1[2, 2] + 56130*CHl1[3, 3] - 
        196429*CHl3[1, 1] + 4161*CHl3[2, 2] + 75660*CHl3[3, 3] - 
        10380*CHq1[1, 1] - 10380*CHq1[2, 2] - 285*CHq1[3, 3] + 
        9810*CHq3[1, 1] + 9810*CHq3[2, 2] - 285*CHq3[3, 3] - 
        20760*CHu[1, 1] - 20760*CHu[2, 2]) + 64*MW2^3*MZ2^4*
       (6501*CHd[1, 1] + 6501*CHd[2, 2] + 6501*CHd[3, 3] - 251371*CHe[1, 1] + 
        132828*CHe[2, 2] + 132828*CHe[3, 3] - 236071*CHl1[1, 1] + 
        132828*CHl1[2, 2] + 132828*CHl1[3, 3] - 352611*CHl3[1, 1] + 
        16288*CHl3[2, 2] + 120156*CHl3[3, 3] - 6501*CHq1[1, 1] - 
        6501*CHq1[2, 2] - 9807*CHq1[3, 3] - 13113*CHq3[1, 1] - 
        13113*CHq3[2, 2] - 9807*CHq3[3, 3] - 13002*CHu[1, 1] - 
        13002*CHu[2, 2]) + 512*MW2^5*MZ2^2*(2157*CHd[1, 1] + 2157*CHd[2, 2] + 
        2157*CHd[3, 3] - 16323*CHe[1, 1] + 5637*CHe[2, 2] + 5637*CHe[3, 3] - 
        25523*CHl1[1, 1] + 5637*CHl1[2, 2] + 5637*CHl1[3, 3] - 
        31738*CHl3[1, 1] - 578*CHl3[2, 2] + 12477*CHl3[3, 3] - 
        2157*CHq1[1, 1] - 2157*CHq1[2, 2] + 1617*CHq1[3, 3] + 
        5391*CHq3[1, 1] + 5391*CHq3[2, 2] + 1617*CHq3[3, 3] - 
        4314*CHu[1, 1] - 4314*CHu[2, 2]) + 
      103*MZ2^7*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
        7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
        2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
        150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
        300*CHu[1, 1] - 300*CHu[2, 2]) - 10240*MW2^6*MZ2*
       (27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 173*CHe[1, 1] + 
        27*CHe[2, 2] + 27*CHe[3, 3] - 393*CHl1[1, 1] + 27*CHl1[2, 2] + 
        27*CHl1[3, 3] - 437*CHl3[1, 1] - 17*CHl3[2, 2] + 159*CHl3[3, 3] - 
        27*CHq1[1, 1] - 27*CHq1[2, 2] + 45*CHq1[3, 3] + 117*CHq3[1, 1] + 
        117*CHq3[2, 2] + 45*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2])))/
    (2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (18*MW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (655360*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 
      16*MW2^3*MZ2^5*(264096*CHd[1, 1] + 264096*CHd[2, 2] + 
        264096*CHd[3, 3] - 1084448*CHe[1, 1] + 520200*CHe[2, 2] + 
        520200*CHe[3, 3] + 327411*CHl1[1, 1] - 1261296*CHl1[2, 2] - 
        1261296*CHl1[3, 3] - 4380994*CHl3[1, 1] + 1548295*CHl3[2, 2] + 
        3352968*CHl3[3, 3] - 334494*CHq1[1, 1] - 334494*CHq1[2, 2] - 
        468*CHq1[3, 3] + 159394*CHq3[1, 1] + 159394*CHq3[2, 2] - 
        468*CHq3[3, 3] - 528192*CHu[1, 1] - 528192*CHu[2, 2]) - 
      2*MW2*MZ2^7*(257622*CHd[1, 1] + 257622*CHd[2, 2] + 257622*CHd[3, 3] - 
        1626836*CHe[1, 1] + 817644*CHe[2, 2] + 817644*CHe[3, 3] + 
        744293*CHl1[1, 1] - 1368504*CHl1[2, 2] - 1368504*CHl1[3, 3] - 
        4722736*CHl3[1, 1] + 1233487*CHl3[2, 2] + 2900544*CHl3[3, 3] - 
        389592*CHq1[1, 1] - 389592*CHq1[2, 2] - 74136*CHq1[3, 3] + 
        13860*CHq3[1, 1] + 13860*CHq3[2, 2] - 74136*CHq3[3, 3] - 
        515244*CHu[1, 1] - 515244*CHu[2, 2]) + 8*MW2^2*MZ2^6*
       (230733*CHd[1, 1] + 230733*CHd[2, 2] + 230733*CHd[3, 3] - 
        1212738*CHe[1, 1] + 630918*CHe[2, 2] + 630918*CHe[3, 3] + 
        456447*CHl1[1, 1] - 1184538*CHl1[2, 2] - 1184538*CHl1[3, 3] - 
        4179415*CHl3[1, 1] + 1323944*CHl3[2, 2] + 2934342*CHl3[3, 3] - 
        331347*CHq1[1, 1] - 331347*CHq1[2, 2] - 32427*CHq1[3, 3] + 
        45541*CHq3[1, 1] + 45541*CHq3[2, 2] - 32427*CHq3[3, 3] - 
        461466*CHu[1, 1] - 461466*CHu[2, 2]) + 
      MZ2^8*(72900*CHd[1, 1] + 72900*CHd[2, 2] + 72900*CHd[3, 3] - 
        501016*CHe[1, 1] + 217512*CHe[2, 2] + 217512*CHe[3, 3] + 
        292290*CHl1[1, 1] - 388128*CHl1[2, 2] - 388128*CHl1[3, 3] - 
        1171625*CHl3[1, 1] + 227321*CHl3[2, 2] + 605640*CHl3[3, 3] - 
        103800*CHq1[1, 1] - 103800*CHq1[2, 2] - 36450*CHq1[3, 3] - 
        10300*CHq3[1, 1] - 10300*CHq3[2, 2] - 36450*CHq3[3, 3] - 
        145800*CHu[1, 1] - 145800*CHu[2, 2]) + 128*MW2^4*MZ2^4*
       (47631*CHd[1, 1] + 47631*CHd[2, 2] + 47631*CHd[3, 3] - 
        151297*CHe[1, 1] + 58029*CHe[2, 2] + 58029*CHe[3, 3] + 
        39325*CHl1[1, 1] - 219495*CHl1[2, 2] - 219495*CHl1[3, 3] - 
        732497*CHl3[1, 1] + 274643*CHl3[2, 2] + 591489*CHl3[3, 3] - 
        51807*CHq1[1, 1] - 51807*CHq1[2, 2] + 9255*CHq1[3, 3] + 
        62223*CHq3[1, 1] + 62223*CHq3[2, 2] + 9255*CHq3[3, 3] - 
        95262*CHu[1, 1] - 95262*CHu[2, 2]) - 512*MW2^5*MZ2^3*
       (10008*CHd[1, 1] + 10008*CHd[2, 2] + 10008*CHd[3, 3] - 
        25656*CHe[1, 1] + 5112*CHe[2, 2] + 5112*CHe[3, 3] + 7725*CHl1[1, 1] - 
        49647*CHl1[2, 2] - 49647*CHl1[3, 3] - 156242*CHl3[1, 1] + 
        60706*CHl3[2, 2] + 129537*CHl3[3, 3] - 9129*CHq1[1, 1] - 
        9129*CHq1[2, 2] + 4590*CHq1[3, 3] + 22499*CHq3[1, 1] + 
        22499*CHq3[2, 2] + 4590*CHq3[3, 3] - 20016*CHu[1, 1] - 
        20016*CHu[2, 2]) + 2048*MW2^6*MZ2^2*(1071*CHd[1, 1] + 
        1071*CHd[2, 2] + 1071*CHd[3, 3] - 2189*CHe[1, 1] - 369*CHe[2, 2] - 
        369*CHe[3, 3] + 1401*CHl1[1, 1] - 6699*CHl1[2, 2] - 6699*CHl1[3, 3] - 
        19471*CHl3[1, 1] + 8029*CHl3[2, 2] + 16293*CHl3[3, 3] - 
        741*CHq1[1, 1] - 741*CHq1[2, 2] + 819*CHq1[3, 3] + 3493*CHq3[1, 1] + 
        3493*CHq3[2, 2] + 819*CHq3[3, 3] - 2142*CHu[1, 1] - 2142*CHu[2, 2]) - 
      16384*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] + 91*CHl1[1, 1] - 
        204*CHl1[2, 2] - 204*CHl1[3, 3] - 509*CHl3[1, 1] + 296*CHl3[2, 2] + 
        456*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 21*CHq1[3, 3] + 
        48*CHq3[1, 1] + 48*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
        42*CHu[2, 2])))/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (-8*MW2^2*MZ2^4*(61203*CHd[1, 1] + 61203*CHd[2, 2] + 61203*CHd[3, 3] + 
        825387*CHe[1, 1] - 359436*CHe[2, 2] - 359436*CHe[3, 3] + 
        44467*CHl1[1, 1] - 359436*CHl1[2, 2] - 359436*CHl1[3, 3] + 
        132899*CHl3[1, 1] - 271004*CHl3[2, 2] + 144468*CHl3[3, 3] - 
        61203*CHq1[1, 1] - 61203*CHq1[2, 2] - 30021*CHq1[3, 3] + 
        1161*CHq3[1, 1] + 1161*CHq3[2, 2] - 30021*CHq3[3, 3] - 
        122406*CHu[1, 1] - 122406*CHu[2, 2]) + 64*MW2^3*MZ2^3*
       (12468*CHd[1, 1] + 12468*CHd[2, 2] + 12468*CHd[3, 3] + 
        164468*CHe[1, 1] - 82632*CHe[2, 2] - 82632*CHe[3, 3] + 
        33268*CHl1[1, 1] - 82632*CHl1[2, 2] - 82632*CHl1[3, 3] + 
        50737*CHl3[1, 1] - 65163*CHl3[2, 2] + 6336*CHl3[3, 3] - 
        12468*CHq1[1, 1] - 12468*CHq1[2, 2] + 1920*CHq1[3, 3] + 
        16308*CHq3[1, 1] + 16308*CHq3[2, 2] + 1920*CHq3[3, 3] - 
        24936*CHu[1, 1] - 24936*CHu[2, 2]) + 8*MW2*MZ2^5*
       (11193*CHd[1, 1] + 11193*CHd[2, 2] + 11193*CHd[3, 3] + 
        313083*CHe[1, 1] - 103272*CHe[2, 2] - 103272*CHe[3, 3] - 
        17098*CHl1[1, 1] - 103272*CHl1[2, 2] - 103272*CHl1[3, 3] + 
        8101*CHl3[1, 1] - 78073*CHl3[2, 2] + 88416*CHl3[3, 3] - 
        11193*CHq1[1, 1] - 11193*CHq1[2, 2] - 16194*CHq1[3, 3] - 
        21195*CHq3[1, 1] - 21195*CHq3[2, 2] - 16194*CHq3[3, 3] - 
        22386*CHu[1, 1] - 22386*CHu[2, 2]) + 
      MZ2^6*(5985*CHd[1, 1] + 5985*CHd[2, 2] + 5985*CHd[3, 3] - 
        440005*CHe[1, 1] + 82926*CHe[2, 2] + 82926*CHe[3, 3] + 
        81381*CHl1[1, 1] + 82926*CHl1[2, 2] + 82926*CHl1[3, 3] + 
        103103*CHl3[1, 1] + 104648*CHl3[2, 2] - 151410*CHl3[3, 3] - 
        5985*CHq1[1, 1] - 5985*CHq1[2, 2] + 8595*CHq1[3, 3] + 
        23175*CHq3[1, 1] + 23175*CHq3[2, 2] + 8595*CHq3[3, 3] - 
        11970*CHu[1, 1] - 11970*CHu[2, 2]) - 640*MW2^4*MZ2^2*
       (687*CHd[1, 1] + 687*CHd[2, 2] + 687*CHd[3, 3] + 16191*CHe[1, 1] - 
        8697*CHe[2, 2] - 8697*CHe[3, 3] + 6271*CHl1[1, 1] - 8697*CHl1[2, 2] - 
        8697*CHl1[3, 3] + 7793*CHl3[1, 1] - 7175*CHl3[2, 2] - 
        1953*CHl3[3, 3] - 687*CHq1[1, 1] - 687*CHq1[2, 2] + 723*CHq1[3, 3] + 
        2133*CHq3[1, 1] + 2133*CHq3[2, 2] + 723*CHq3[3, 3] - 1374*CHu[1, 1] - 
        1374*CHu[2, 2]) - 10240*MW2^5*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 597*CHe[1, 1] + 303*CHe[2, 2] + 303*CHe[3, 3] - 
        377*CHl1[1, 1] + 303*CHl1[2, 2] + 303*CHl1[3, 3] - 421*CHl3[1, 1] + 
        259*CHl3[2, 2] + 171*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
        15*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 15*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + 20480*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 
        77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 87*CHl3[1, 1] + 
        23*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     Pi) + (3*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-8*MW2^2*MZ2^4*(61203*CHd[1, 1] + 
        61203*CHd[2, 2] + 61203*CHd[3, 3] + 825387*CHe[1, 1] - 
        359436*CHe[2, 2] - 359436*CHe[3, 3] + 44467*CHl1[1, 1] - 
        359436*CHl1[2, 2] - 359436*CHl1[3, 3] + 132899*CHl3[1, 1] - 
        271004*CHl3[2, 2] + 144468*CHl3[3, 3] - 61203*CHq1[1, 1] - 
        61203*CHq1[2, 2] - 30021*CHq1[3, 3] + 1161*CHq3[1, 1] + 
        1161*CHq3[2, 2] - 30021*CHq3[3, 3] - 122406*CHu[1, 1] - 
        122406*CHu[2, 2]) + 64*MW2^3*MZ2^3*(12468*CHd[1, 1] + 
        12468*CHd[2, 2] + 12468*CHd[3, 3] + 164468*CHe[1, 1] - 
        82632*CHe[2, 2] - 82632*CHe[3, 3] + 33268*CHl1[1, 1] - 
        82632*CHl1[2, 2] - 82632*CHl1[3, 3] + 50737*CHl3[1, 1] - 
        65163*CHl3[2, 2] + 6336*CHl3[3, 3] - 12468*CHq1[1, 1] - 
        12468*CHq1[2, 2] + 1920*CHq1[3, 3] + 16308*CHq3[1, 1] + 
        16308*CHq3[2, 2] + 1920*CHq3[3, 3] - 24936*CHu[1, 1] - 
        24936*CHu[2, 2]) + 8*MW2*MZ2^5*(11193*CHd[1, 1] + 11193*CHd[2, 2] + 
        11193*CHd[3, 3] + 313083*CHe[1, 1] - 103272*CHe[2, 2] - 
        103272*CHe[3, 3] - 17098*CHl1[1, 1] - 103272*CHl1[2, 2] - 
        103272*CHl1[3, 3] + 8101*CHl3[1, 1] - 78073*CHl3[2, 2] + 
        88416*CHl3[3, 3] - 11193*CHq1[1, 1] - 11193*CHq1[2, 2] - 
        16194*CHq1[3, 3] - 21195*CHq3[1, 1] - 21195*CHq3[2, 2] - 
        16194*CHq3[3, 3] - 22386*CHu[1, 1] - 22386*CHu[2, 2]) + 
      MZ2^6*(5985*CHd[1, 1] + 5985*CHd[2, 2] + 5985*CHd[3, 3] - 
        440005*CHe[1, 1] + 82926*CHe[2, 2] + 82926*CHe[3, 3] + 
        81381*CHl1[1, 1] + 82926*CHl1[2, 2] + 82926*CHl1[3, 3] + 
        103103*CHl3[1, 1] + 104648*CHl3[2, 2] - 151410*CHl3[3, 3] - 
        5985*CHq1[1, 1] - 5985*CHq1[2, 2] + 8595*CHq1[3, 3] + 
        23175*CHq3[1, 1] + 23175*CHq3[2, 2] + 8595*CHq3[3, 3] - 
        11970*CHu[1, 1] - 11970*CHu[2, 2]) - 640*MW2^4*MZ2^2*
       (687*CHd[1, 1] + 687*CHd[2, 2] + 687*CHd[3, 3] + 16191*CHe[1, 1] - 
        8697*CHe[2, 2] - 8697*CHe[3, 3] + 6271*CHl1[1, 1] - 8697*CHl1[2, 2] - 
        8697*CHl1[3, 3] + 7793*CHl3[1, 1] - 7175*CHl3[2, 2] - 
        1953*CHl3[3, 3] - 687*CHq1[1, 1] - 687*CHq1[2, 2] + 723*CHq1[3, 3] + 
        2133*CHq3[1, 1] + 2133*CHq3[2, 2] + 723*CHq3[3, 3] - 1374*CHu[1, 1] - 
        1374*CHu[2, 2]) - 10240*MW2^5*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 597*CHe[1, 1] + 303*CHe[2, 2] + 303*CHe[3, 3] - 
        377*CHl1[1, 1] + 303*CHl1[2, 2] + 303*CHl1[3, 3] - 421*CHl3[1, 1] + 
        259*CHl3[2, 2] + 171*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
        15*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 15*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2]) + 20480*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 
        77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 87*CHl3[1, 1] + 
        23*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (18*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (-8*MW2^2*MZ2^4*(61203*CHd[1, 1] + 61203*CHd[2, 2] + 61203*CHd[3, 3] + 
        825387*CHe[1, 1] - 359436*CHe[2, 2] - 359436*CHe[3, 3] + 
        44467*CHl1[1, 1] - 359436*CHl1[2, 2] - 359436*CHl1[3, 3] + 
        132899*CHl3[1, 1] - 271004*CHl3[2, 2] + 144468*CHl3[3, 3] - 
        61203*CHq1[1, 1] - 61203*CHq1[2, 2] - 30021*CHq1[3, 3] + 
        1161*CHq3[1, 1] + 1161*CHq3[2, 2] + 800923*CHq3[3, 3] - 
        122406*CHu[1, 1] - 122406*CHu[2, 2]) + 64*MW2^3*MZ2^3*
       (12468*CHd[1, 1] + 12468*CHd[2, 2] + 12468*CHd[3, 3] + 
        164468*CHe[1, 1] - 82632*CHe[2, 2] - 82632*CHe[3, 3] + 
        33268*CHl1[1, 1] - 82632*CHl1[2, 2] - 82632*CHl1[3, 3] + 
        50737*CHl3[1, 1] - 65163*CHl3[2, 2] + 6336*CHl3[3, 3] - 
        12468*CHq1[1, 1] - 12468*CHq1[2, 2] + 1920*CHq1[3, 3] + 
        16308*CHq3[1, 1] + 16308*CHq3[2, 2] + 144918*CHq3[3, 3] - 
        24936*CHu[1, 1] - 24936*CHu[2, 2]) + 8*MW2*MZ2^5*
       (11193*CHd[1, 1] + 11193*CHd[2, 2] + 11193*CHd[3, 3] + 
        313083*CHe[1, 1] - 103272*CHe[2, 2] - 103272*CHe[3, 3] - 
        17098*CHl1[1, 1] - 103272*CHl1[2, 2] - 103272*CHl1[3, 3] + 
        8101*CHl3[1, 1] - 78073*CHl3[2, 2] + 88416*CHl3[3, 3] - 
        11193*CHq1[1, 1] - 11193*CHq1[2, 2] - 16194*CHq1[3, 3] - 
        21195*CHq3[1, 1] - 21195*CHq3[2, 2] + 316784*CHq3[3, 3] - 
        22386*CHu[1, 1] - 22386*CHu[2, 2]) + 
      MZ2^6*(5985*CHd[1, 1] + 5985*CHd[2, 2] + 5985*CHd[3, 3] - 
        440005*CHe[1, 1] + 82926*CHe[2, 2] + 82926*CHe[3, 3] + 
        81381*CHl1[1, 1] + 82926*CHl1[2, 2] + 82926*CHl1[3, 3] + 
        103103*CHl3[1, 1] + 104648*CHl3[2, 2] - 151410*CHl3[3, 3] - 
        5985*CHq1[1, 1] - 5985*CHq1[2, 2] + 8595*CHq1[3, 3] + 
        23175*CHq3[1, 1] + 23175*CHq3[2, 2] - 503521*CHq3[3, 3] - 
        11970*CHu[1, 1] - 11970*CHu[2, 2]) - 640*MW2^4*MZ2^2*
       (687*CHd[1, 1] + 687*CHd[2, 2] + 687*CHd[3, 3] + 16191*CHe[1, 1] - 
        8697*CHe[2, 2] - 8697*CHe[3, 3] + 6271*CHl1[1, 1] - 8697*CHl1[2, 2] - 
        8697*CHl1[3, 3] + 7793*CHl3[1, 1] - 7175*CHl3[2, 2] - 
        1953*CHl3[3, 3] - 687*CHq1[1, 1] - 687*CHq1[2, 2] + 723*CHq1[3, 3] + 
        2133*CHq3[1, 1] + 2133*CHq3[2, 2] + 11167*CHq3[3, 3] - 
        1374*CHu[1, 1] - 1374*CHu[2, 2]) - 10240*MW2^5*MZ2*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 597*CHe[1, 1] + 
        303*CHe[2, 2] + 303*CHe[3, 3] - 377*CHl1[1, 1] + 303*CHl1[2, 2] + 
        303*CHl1[3, 3] - 421*CHl3[1, 1] + 259*CHl3[2, 2] + 171*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] - 15*CHq1[3, 3] - 27*CHq3[1, 1] - 
        27*CHq3[2, 2] - 191*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
      20480*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
        33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
        33*CHl1[3, 3] - 87*CHl3[1, 1] + 23*CHl3[2, 2] + 33*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 23*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (27*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (40960*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
      16*MW2^3*MZ2^4*(4848*CHd[1, 1] + 4848*CHd[2, 2] + 4848*CHd[3, 3] - 
        4688*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 4020*CHl1[1, 1] - 
        2616*CHl1[2, 2] - 2616*CHl1[3, 3] - 4521*CHl3[1, 1] - 
        3117*CHl3[2, 2] - 48*CHl3[3, 3] - 4848*CHq1[1, 1] - 4848*CHq1[2, 2] - 
        10152*CHq1[3, 3] + 1872*CHq3[1, 1] + 1872*CHq3[2, 2] - 
        4014*CHq3[3, 3] - 9696*CHu[1, 1] - 9696*CHu[2, 2]) + 
      5*MZ2^7*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
        1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 1262*CHl1[1, 1] - 
        1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 721*CHl3[1, 1] - 515*CHl3[2, 2] - 
        1416*CHq1[1, 1] - 1416*CHq1[2, 2] + 837*CHq1[3, 3] + 
        1867*CHq3[3, 3] - 2832*CHu[1, 1] - 2832*CHu[2, 2]) - 
      128*MW2^4*MZ2^3*(1068*CHd[1, 1] + 1068*CHd[2, 2] + 1068*CHd[3, 3] - 
        1068*CHe[1, 1] - 861*CHe[2, 2] - 861*CHe[3, 3] - 1048*CHl1[1, 1] - 
        861*CHl1[2, 2] - 861*CHl1[3, 3] - 1243*CHl3[1, 1] - 1056*CHl3[2, 2] - 
        321*CHl3[3, 3] - 1068*CHq1[1, 1] - 1068*CHq1[2, 2] + 297*CHq1[3, 3] + 
        1584*CHq3[1, 1] + 1584*CHq3[2, 2] + 1767*CHq3[3, 3] - 
        2136*CHu[1, 1] - 2136*CHu[2, 2]) + 8*MW2^2*MZ2^5*
       (966*CHd[1, 1] + 966*CHd[2, 2] + 966*CHd[3, 3] - 645*CHe[1, 1] - 
        1308*CHe[2, 2] - 1308*CHe[3, 3] - 1381*CHl1[1, 1] - 1308*CHl1[2, 2] - 
        1308*CHl1[3, 3] - 2579*CHl3[1, 1] - 2506*CHl3[2, 2] - 
        1404*CHl3[3, 3] - 966*CHq1[1, 1] - 966*CHq1[2, 2] + 
        20709*CHq1[3, 3] + 6642*CHq3[1, 1] + 6642*CHq3[2, 2] + 
        22913*CHq3[3, 3] - 1932*CHu[1, 1] - 1932*CHu[2, 2]) + 
      256*MW2^5*MZ2^2*(354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 
        366*CHe[1, 1] - 426*CHe[2, 2] - 426*CHe[3, 3] - 406*CHl1[1, 1] - 
        426*CHl1[2, 2] - 426*CHl1[3, 3] - 377*CHl3[1, 1] - 397*CHl3[2, 2] - 
        270*CHl3[3, 3] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 648*CHq1[3, 3] + 
        810*CHq3[1, 1] + 810*CHq3[2, 2] + 902*CHq3[3, 3] - 708*CHu[1, 1] - 
        708*CHu[2, 2]) - 1024*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
        21*CHd[3, 3] - 19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 
        19*CHl1[1, 1] - 39*CHl1[2, 2] - 39*CHl1[3, 3] + 31*CHl3[1, 1] + 
        11*CHl3[2, 2] - 39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
        81*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 19*CHq3[3, 3] - 
        42*CHu[1, 1] - 42*CHu[2, 2]) + 2*MW2*MZ2^6*(-12396*CHd[1, 1] - 
        12396*CHd[2, 2] - 12396*CHd[3, 3] + 12522*CHe[1, 1] + 
        8256*CHe[2, 2] + 8256*CHe[3, 3] + 10904*CHl1[1, 1] + 
        8256*CHl1[2, 2] + 8256*CHl1[3, 3] + 12423*CHl3[1, 1] + 
        9775*CHl3[2, 2] + 2640*CHl3[3, 3] + 12396*CHq1[1, 1] + 
        12396*CHq1[2, 2] - 28242*CHq1[3, 3] - 10620*CHq3[1, 1] - 
        10620*CHq3[2, 2] - 42512*CHq3[3, 3] + 24792*CHu[1, 1] + 
        24792*CHu[2, 2])))/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     Pi) + (B0i[bb0, MZ2, MW2, MW2]*(-3*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
       (163840*MW2^8*(82*CHl3[1, 1] - 28*CHl3[2, 2] - 
          3*(11*CHl3[3, 3] + 3*CHq3[1, 1] + 3*CHq3[2, 2] + CHq3[3, 3])) + 
        16*MW2^3*MZ2^5*(124323*CHd[1, 1] + 124323*CHd[2, 2] + 
          124323*CHd[3, 3] + 3945829*CHe[1, 1] - 1951368*CHe[2, 2] - 
          1951368*CHe[3, 3] + 1945772*CHl1[1, 1] - 1951368*CHl1[2, 2] - 
          1951368*CHl1[3, 3] - 2977316*CHl3[1, 1] + 456714*CHl3[2, 2] + 
          539208*CHl3[3, 3] - 124323*CHq1[1, 1] - 124323*CHq1[2, 2] + 
          8268*CHq1[3, 3] - 53757*CHq3[1, 1] - 53757*CHq3[2, 2] - 
          3534*CHq3[3, 3] - 248646*CHu[1, 1] - 248646*CHu[2, 2]) - 
        8*MW2^2*MZ2^6*(108678*CHd[1, 1] + 108678*CHd[2, 2] + 
          108678*CHd[3, 3] + 3532698*CHe[1, 1] - 1619346*CHe[2, 2] - 
          1619346*CHe[3, 3] + 1346943*CHl1[1, 1] - 1619346*CHl1[2, 2] - 
          1619346*CHl1[3, 3] - 2415839*CHl3[1, 1] + 207299*CHl3[2, 2] + 
          412248*CHl3[3, 3] - 108678*CHq1[1, 1] - 108678*CHq1[2, 2] - 
          42099*CHq1[3, 3] - 86085*CHq3[1, 1] - 86085*CHq3[2, 2] - 
          14082*CHq3[3, 3] - 217356*CHu[1, 1] - 217356*CHu[2, 2]) + 
        2*MW2*MZ2^7*(75450*CHd[1, 1] + 75450*CHd[2, 2] + 75450*CHd[3, 3] + 
          3598462*CHe[1, 1] - 1478820*CHe[2, 2] - 1478820*CHe[3, 3] + 
          1059821*CHl1[1, 1] - 1478820*CHl1[2, 2] - 1478820*CHl1[3, 3] - 
          2488789*CHl3[1, 1] + 46762*CHl3[2, 2] + 302820*CHl3[3, 3] - 
          75450*CHq1[1, 1] - 75450*CHq1[2, 2] - 37725*CHq1[3, 3] - 
          46350*CHq3[1, 1] - 46350*CHq3[2, 2] + 20535*CHq3[3, 3] - 
          150900*CHu[1, 1] - 150900*CHu[2, 2]) - 64*MW2^4*MZ2^4*
         (16110*CHd[1, 1] + 16110*CHd[2, 2] + 16110*CHd[3, 3] + 
          1399054*CHe[1, 1] - 708444*CHe[2, 2] - 708444*CHe[3, 3] + 
          894134*CHl1[1, 1] - 708444*CHl1[2, 2] - 708444*CHl1[3, 3] - 
          1230979*CHl3[1, 1] + 311902*CHl3[2, 2] + 247164*CHl3[3, 3] - 
          16110*CHq1[1, 1] - 16110*CHq1[2, 2] + 27864*CHq1[3, 3] - 
          7767*CHq3[1, 1] - 7767*CHq3[2, 2] + 9837*CHq3[3, 3] - 
          32220*CHu[1, 1] - 32220*CHu[2, 2]) - 256*MW2^5*MZ2^3*
         (7824*CHd[1, 1] + 7824*CHd[2, 2] + 7824*CHd[3, 3] - 
          313776*CHe[1, 1] + 154374*CHe[2, 2] + 154374*CHe[3, 3] - 
          258216*CHl1[1, 1] + 154374*CHl1[2, 2] + 154374*CHl1[3, 3] + 
          361379*CHl3[1, 1] - 133331*CHl3[2, 2] - 87942*CHl3[3, 3] - 
          7824*CHq1[1, 1] - 7824*CHq1[2, 2] - 4281*CHq1[3, 3] + 
          12024*CHq3[1, 1] + 12024*CHq3[2, 2] + 891*CHq3[3, 3] - 
          15648*CHu[1, 1] - 15648*CHu[2, 2]) + 1024*MW2^6*MZ2^2*
         (2547*CHd[1, 1] + 2547*CHd[2, 2] + 2547*CHd[3, 3] - 
          41933*CHe[1, 1] + 18027*CHe[2, 2] + 18027*CHe[3, 3] - 
          44533*CHl1[1, 1] + 18027*CHl1[2, 2] + 18027*CHl1[3, 3] + 
          75073*CHl3[1, 1] - 35127*CHl3[2, 2] - 23832*CHl3[3, 3] - 
          2547*CHq1[1, 1] - 2547*CHq1[2, 2] + 1467*CHq1[3, 3] + 
          4104*CHq3[1, 1] + 4104*CHq3[2, 2] + 1548*CHq3[3, 3] - 
          5094*CHu[1, 1] - 5094*CHu[2, 2]) - 103*MZ2^8*(150*CHd[1, 1] + 
          150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 2940*CHe[2, 2] - 
          2940*CHe[3, 3] + 2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 
          2940*CHl1[3, 3] - 5047*CHl3[1, 1] - 150*CHq1[1, 1] - 
          150*CHq1[2, 2] - 75*CHq1[3, 3] + 75*CHq3[3, 3] - 300*CHu[1, 1] - 
          300*CHu[2, 2]) - 20480*MW2^7*MZ2*(39*CHd[1, 1] + 39*CHd[2, 2] + 
          39*CHd[3, 3] - 481*CHe[1, 1] + 159*CHe[2, 2] + 159*CHe[3, 3] - 
          701*CHl1[1, 1] + 159*CHl1[2, 2] + 159*CHl1[3, 3] + 
          2101*CHl3[1, 1] - 1039*CHl3[2, 2] - 843*CHl3[3, 3] - 
          39*CHq1[1, 1] - 39*CHq1[2, 2] + 57*CHq1[3, 3] - 9*CHq3[1, 1] - 
          9*CHq3[2, 2] + 15*CHq3[3, 3] - 78*CHu[1, 1] - 78*CHu[2, 2])) + 
      54*MT2^2*(2*MW2 - MZ2)*(40960*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 16*MW2^3*MZ2^4*(4848*CHd[1, 1] + 4848*CHd[2, 2] + 
          4848*CHd[3, 3] - 4688*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 
          4020*CHl1[1, 1] - 2616*CHl1[2, 2] - 2616*CHl1[3, 3] - 
          4521*CHl3[1, 1] - 3117*CHl3[2, 2] - 48*CHl3[3, 3] - 
          4848*CHq1[1, 1] - 4848*CHq1[2, 2] - 10152*CHq1[3, 3] + 
          1872*CHq3[1, 1] + 1872*CHq3[2, 2] - 4014*CHq3[3, 3] - 
          9696*CHu[1, 1] - 9696*CHu[2, 2]) + 5*MZ2^7*(1416*CHd[1, 1] + 
          1416*CHd[2, 2] + 1416*CHd[3, 3] - 1468*CHe[1, 1] - 1056*CHe[2, 2] - 
          1056*CHe[3, 3] - 1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 
          1056*CHl1[3, 3] - 721*CHl3[1, 1] - 515*CHl3[2, 2] - 
          1416*CHq1[1, 1] - 1416*CHq1[2, 2] + 837*CHq1[3, 3] + 
          1867*CHq3[3, 3] - 2832*CHu[1, 1] - 2832*CHu[2, 2]) - 
        128*MW2^4*MZ2^3*(1068*CHd[1, 1] + 1068*CHd[2, 2] + 1068*CHd[3, 3] - 
          1068*CHe[1, 1] - 861*CHe[2, 2] - 861*CHe[3, 3] - 1048*CHl1[1, 1] - 
          861*CHl1[2, 2] - 861*CHl1[3, 3] - 1243*CHl3[1, 1] - 
          1056*CHl3[2, 2] - 321*CHl3[3, 3] - 1068*CHq1[1, 1] - 
          1068*CHq1[2, 2] + 297*CHq1[3, 3] + 1584*CHq3[1, 1] + 
          1584*CHq3[2, 2] + 1767*CHq3[3, 3] - 2136*CHu[1, 1] - 
          2136*CHu[2, 2]) + 8*MW2^2*MZ2^5*(966*CHd[1, 1] + 966*CHd[2, 2] + 
          966*CHd[3, 3] - 645*CHe[1, 1] - 1308*CHe[2, 2] - 1308*CHe[3, 3] - 
          1381*CHl1[1, 1] - 1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 
          2579*CHl3[1, 1] - 2506*CHl3[2, 2] - 1404*CHl3[3, 3] - 
          966*CHq1[1, 1] - 966*CHq1[2, 2] + 20709*CHq1[3, 3] + 
          6642*CHq3[1, 1] + 6642*CHq3[2, 2] + 22913*CHq3[3, 3] - 
          1932*CHu[1, 1] - 1932*CHu[2, 2]) + 256*MW2^5*MZ2^2*
         (354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 366*CHe[1, 1] - 
          426*CHe[2, 2] - 426*CHe[3, 3] - 406*CHl1[1, 1] - 426*CHl1[2, 2] - 
          426*CHl1[3, 3] - 377*CHl3[1, 1] - 397*CHl3[2, 2] - 270*CHl3[3, 3] - 
          354*CHq1[1, 1] - 354*CHq1[2, 2] + 648*CHq1[3, 3] + 810*CHq3[1, 1] + 
          810*CHq3[2, 2] + 902*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2]) - 
        1024*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 31*CHl3[1, 1] + 11*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 19*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2]) + 2*MW2*MZ2^6*(-12396*CHd[1, 1] - 12396*CHd[2, 2] - 
          12396*CHd[3, 3] + 12522*CHe[1, 1] + 8256*CHe[2, 2] + 
          8256*CHe[3, 3] + 10904*CHl1[1, 1] + 8256*CHl1[2, 2] + 
          8256*CHl1[3, 3] + 12423*CHl3[1, 1] + 9775*CHl3[2, 2] + 
          2640*CHl3[3, 3] + 12396*CHq1[1, 1] + 12396*CHq1[2, 2] - 
          28242*CHq1[3, 3] - 10620*CHq3[1, 1] - 10620*CHq3[2, 2] - 
          42512*CHq3[3, 3] + 24792*CHu[1, 1] + 24792*CHu[2, 2])) + 
      27*MT2*(4*MW2^2 + 4*MW2*MZ2 - MZ2^2)*
       (40960*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2^4*(4848*CHd[1, 1] + 4848*CHd[2, 2] + 4848*CHd[3, 3] - 
          4688*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 
          4020*CHl1[1, 1] - 2616*CHl1[2, 2] - 2616*CHl1[3, 3] - 
          4521*CHl3[1, 1] - 3117*CHl3[2, 2] - 48*CHl3[3, 3] - 
          4848*CHq1[1, 1] - 4848*CHq1[2, 2] - 10152*CHq1[3, 3] + 
          1872*CHq3[1, 1] + 1872*CHq3[2, 2] - 4014*CHq3[3, 3] - 
          9696*CHu[1, 1] - 9696*CHu[2, 2]) + 5*MZ2^7*(1416*CHd[1, 1] + 
          1416*CHd[2, 2] + 1416*CHd[3, 3] - 1468*CHe[1, 1] - 1056*CHe[2, 2] - 
          1056*CHe[3, 3] - 1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 
          1056*CHl1[3, 3] - 721*CHl3[1, 1] - 515*CHl3[2, 2] - 
          1416*CHq1[1, 1] - 1416*CHq1[2, 2] + 837*CHq1[3, 3] + 
          1867*CHq3[3, 3] - 2832*CHu[1, 1] - 2832*CHu[2, 2]) - 
        128*MW2^4*MZ2^3*(1068*CHd[1, 1] + 1068*CHd[2, 2] + 1068*CHd[3, 3] - 
          1068*CHe[1, 1] - 861*CHe[2, 2] - 861*CHe[3, 3] - 1048*CHl1[1, 1] - 
          861*CHl1[2, 2] - 861*CHl1[3, 3] - 1243*CHl3[1, 1] - 
          1056*CHl3[2, 2] - 321*CHl3[3, 3] - 1068*CHq1[1, 1] - 
          1068*CHq1[2, 2] + 297*CHq1[3, 3] + 1584*CHq3[1, 1] + 
          1584*CHq3[2, 2] + 1767*CHq3[3, 3] - 2136*CHu[1, 1] - 
          2136*CHu[2, 2]) + 8*MW2^2*MZ2^5*(966*CHd[1, 1] + 966*CHd[2, 2] + 
          966*CHd[3, 3] - 645*CHe[1, 1] - 1308*CHe[2, 2] - 1308*CHe[3, 3] - 
          1381*CHl1[1, 1] - 1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 
          2579*CHl3[1, 1] - 2506*CHl3[2, 2] - 1404*CHl3[3, 3] - 
          966*CHq1[1, 1] - 966*CHq1[2, 2] + 20709*CHq1[3, 3] + 
          6642*CHq3[1, 1] + 6642*CHq3[2, 2] + 22913*CHq3[3, 3] - 
          1932*CHu[1, 1] - 1932*CHu[2, 2]) + 256*MW2^5*MZ2^2*
         (354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 366*CHe[1, 1] - 
          426*CHe[2, 2] - 426*CHe[3, 3] - 406*CHl1[1, 1] - 426*CHl1[2, 2] - 
          426*CHl1[3, 3] - 377*CHl3[1, 1] - 397*CHl3[2, 2] - 270*CHl3[3, 3] - 
          354*CHq1[1, 1] - 354*CHq1[2, 2] + 648*CHq1[3, 3] + 810*CHq3[1, 1] + 
          810*CHq3[2, 2] + 902*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2]) - 
        1024*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 31*CHl3[1, 1] + 11*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 19*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2]) + 2*MW2*MZ2^6*(-12396*CHd[1, 1] - 12396*CHd[2, 2] - 
          12396*CHd[3, 3] + 12522*CHe[1, 1] + 8256*CHe[2, 2] + 
          8256*CHe[3, 3] + 10904*CHl1[1, 1] + 8256*CHl1[2, 2] + 
          8256*CHl1[3, 3] + 12423*CHl3[1, 1] + 9775*CHl3[2, 2] + 
          2640*CHl3[3, 3] + 12396*CHq1[1, 1] + 12396*CHq1[2, 2] - 
          28242*CHq1[3, 3] - 10620*CHq3[1, 1] - 10620*CHq3[2, 2] - 
          42512*CHq3[3, 3] + 24792*CHu[1, 1] + 24792*CHu[2, 2]))))/
    (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*MH2*B0i[bb0, 0, 0, MH2]*
     (MH2^2*(409600*MW2^7*(CHl3[1, 1] + CHl3[2, 2]) - 
        24*MW2^2*MZ2^5*(31495*CHd[1, 1] + 31495*CHd[2, 2] + 31495*CHd[3, 3] + 
          120401*CHe[1, 1] - 5896*CHe[2, 2] - 5896*CHe[3, 3] - 
          274540*CHl1[1, 1] - 5896*CHl1[2, 2] - 5896*CHl1[3, 3] - 
          422890*CHl3[1, 1] - 154246*CHl3[2, 2] + 233728*CHl3[3, 3] - 
          31495*CHq1[1, 1] - 31495*CHq1[2, 2] - 29708*CHq1[3, 3] - 
          27921*CHq3[1, 1] - 27921*CHq3[2, 2] - 29708*CHq3[3, 3] - 
          62990*CHu[1, 1] - 62990*CHu[2, 2]) + 64*MW2^3*MZ2^4*
         (31437*CHd[1, 1] + 31437*CHd[2, 2] + 31437*CHd[3, 3] + 
          77565*CHe[1, 1] - 32436*CHe[2, 2] - 32436*CHe[3, 3] - 
          169535*CHl1[1, 1] - 32436*CHl1[2, 2] - 32436*CHl1[3, 3] - 
          251137*CHl3[1, 1] - 114038*CHl3[2, 2] + 132828*CHl3[3, 3] - 
          31437*CHq1[1, 1] - 31437*CHq1[2, 2] - 5967*CHq1[3, 3] + 
          19503*CHq3[1, 1] + 19503*CHq3[2, 2] - 5967*CHq3[3, 3] - 
          62874*CHu[1, 1] - 62874*CHu[2, 2]) + 
        MZ2^7*(27420*CHd[1, 1] + 27420*CHd[2, 2] + 27420*CHd[3, 3] - 
          143148*CHe[1, 1] - 136968*CHe[2, 2] - 136968*CHe[3, 3] + 
          379783*CHl1[1, 1] - 136968*CHl1[2, 2] - 136968*CHl1[3, 3] + 
          726047*CHl3[1, 1] + 209296*CHl3[2, 2] - 302820*CHl3[3, 3] - 
          27420*CHq1[1, 1] - 27420*CHq1[2, 2] + 9465*CHq1[3, 3] + 
          46350*CHq3[1, 1] + 46350*CHq3[2, 2] + 9465*CHq3[3, 3] - 
          54840*CHu[1, 1] - 54840*CHu[2, 2]) - 128*MW2^4*MZ2^3*
         (17250*CHd[1, 1] + 17250*CHd[2, 2] + 17250*CHd[3, 3] + 
          42690*CHe[1, 1] - 30840*CHe[2, 2] - 30840*CHe[3, 3] - 
          81750*CHl1[1, 1] - 30840*CHl1[2, 2] - 30840*CHl1[3, 3] - 
          118499*CHl3[1, 1] - 67589*CHl3[2, 2] + 56130*CHl3[3, 3] - 
          17250*CHq1[1, 1] - 17250*CHq1[2, 2] + 6945*CHq1[3, 3] + 
          31140*CHq3[1, 1] + 31140*CHq3[2, 2] + 6945*CHq3[3, 3] - 
          34500*CHu[1, 1] - 34500*CHu[2, 2]) + 4*MW2*MZ2^6*
         (8787*CHd[1, 1] + 8787*CHd[2, 2] + 8787*CHd[3, 3] + 
          261537*CHe[1, 1] + 91986*CHe[2, 2] + 91986*CHe[3, 3] - 
          571173*CHl1[1, 1] + 91986*CHl1[2, 2] + 91986*CHl1[3, 3] - 
          952070*CHl3[1, 1] - 288911*CHl3[2, 2] + 505074*CHl3[3, 3] - 
          8787*CHq1[1, 1] - 8787*CHq1[2, 2] - 58371*CHq1[3, 3] - 
          107955*CHq3[1, 1] - 107955*CHq3[2, 2] - 58371*CHq3[3, 3] - 
          17574*CHu[1, 1] - 17574*CHu[2, 2]) + 1536*MW2^5*MZ2^2*
         (679*CHd[1, 1] + 679*CHd[2, 2] + 679*CHd[3, 3] + 2519*CHe[1, 1] - 
          2161*CHe[2, 2] - 2161*CHe[3, 3] - 3481*CHl1[1, 1] - 
          2161*CHl1[2, 2] - 2161*CHl1[3, 3] - 4966*CHl3[1, 1] - 
          3646*CHl3[2, 2] + 1879*CHl3[3, 3] - 679*CHq1[1, 1] - 
          679*CHq1[2, 2] + 739*CHq1[3, 3] + 2157*CHq3[1, 1] + 
          2157*CHq3[2, 2] + 739*CHq3[3, 3] - 1358*CHu[1, 1] - 
          1358*CHu[2, 2]) - 10240*MW2^6*MZ2*(15*CHd[1, 1] + 15*CHd[2, 2] + 
          15*CHd[3, 3] + 135*CHe[1, 1] - 105*CHe[2, 2] - 105*CHe[3, 3] - 
          85*CHl1[1, 1] - 105*CHl1[2, 2] - 105*CHl1[3, 3] - 89*CHl3[1, 1] - 
          109*CHl3[2, 2] + 27*CHl3[3, 3] - 15*CHq1[1, 1] - 15*CHq1[2, 2] + 
          33*CHq1[3, 3] + 81*CHq3[1, 1] + 81*CHq3[2, 2] + 33*CHq3[3, 3] - 
          30*CHu[1, 1] - 30*CHu[2, 2])) + 12*MW2*MZ2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)*
       (-2*MW2*MZ2^4*(495*CHd[1, 1] + 495*CHd[2, 2] + 495*CHd[3, 3] + 
          16565*CHe[1, 1] - 7758*CHe[2, 2] - 7758*CHe[3, 3] + 
          6927*CHl1[1, 1] - 7758*CHl1[2, 2] - 7758*CHl1[3, 3] + 
          13215*CHl3[1, 1] - 1470*CHl3[2, 2] - 1470*CHl3[3, 3] - 
          495*CHq1[1, 1] - 495*CHq1[2, 2] - 135*CHq1[3, 3] + 225*CHq3[1, 1] + 
          225*CHq3[2, 2] - 135*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2]) + 
        8*MW2^2*MZ2^3*(219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] + 
          9169*CHe[1, 1] - 4476*CHe[2, 2] - 4476*CHe[3, 3] + 
          4756*CHl1[1, 1] - 4476*CHl1[2, 2] - 4476*CHl1[3, 3] + 
          7660*CHl3[1, 1] - 1572*CHl3[2, 2] - 1572*CHl3[3, 3] - 
          219*CHq1[1, 1] - 219*CHq1[2, 2] + 48*CHq1[3, 3] + 315*CHq3[1, 1] + 
          315*CHq3[2, 2] + 48*CHq3[3, 3] - 438*CHu[1, 1] - 438*CHu[2, 2]) + 
        MZ2^5*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
          7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
          2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
          5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
          75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) - 
        16*MW2^3*MZ2^2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] + 
          5657*CHe[1, 1] - 2796*CHe[2, 2] - 2796*CHe[3, 3] + 
          3637*CHl1[1, 1] - 2796*CHl1[2, 2] - 2796*CHl1[3, 3] + 
          4981*CHl3[1, 1] - 1452*CHl3[2, 2] - 1452*CHl3[3, 3] - 
          33*CHq1[1, 1] - 33*CHq1[2, 2] + 69*CHq1[3, 3] + 171*CHq3[1, 1] + 
          171*CHq3[2, 2] + 69*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) - 
        128*MW2^4*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 
          491*CHe[1, 1] + 234*CHe[2, 2] + 234*CHe[3, 3] - 381*CHl1[1, 1] + 
          234*CHl1[2, 2] + 234*CHl1[3, 3] - 447*CHl3[1, 1] + 168*CHl3[2, 2] + 
          168*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
        256*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) - 
      MH2*(409600*MW2^8*(CHl3[1, 1] + CHl3[2, 2]) + 4*MW2^2*MZ2^6*
         (310629*CHd[1, 1] + 310629*CHd[2, 2] + 310629*CHd[3, 3] + 
          11755959*CHe[1, 1] - 5354382*CHe[2, 2] - 5354382*CHe[3, 3] + 
          4698975*CHl1[1, 1] - 5354382*CHl1[2, 2] - 5354382*CHl1[3, 3] + 
          8351950*CHl3[1, 1] - 1701407*CHl3[2, 2] - 907422*CHl3[3, 3] - 
          310629*CHq1[1, 1] - 310629*CHq1[2, 2] - 78207*CHq1[3, 3] + 
          154215*CHq3[1, 1] + 154215*CHq3[2, 2] - 78207*CHq3[3, 3] - 
          621258*CHu[1, 1] - 621258*CHu[2, 2]) - 24*MW2^3*MZ2^5*
         (101893*CHd[1, 1] + 101893*CHd[2, 2] + 101893*CHd[3, 3] + 
          3782143*CHe[1, 1] - 1787392*CHe[2, 2] - 1787392*CHe[3, 3] + 
          1702962*CHl1[1, 1] - 1787392*CHl1[2, 2] - 1787392*CHl1[3, 3] + 
          2663796*CHl3[1, 1] - 826558*CHl3[2, 2] - 438584*CHl3[3, 3] - 
          101893*CHq1[1, 1] - 101893*CHq1[2, 2] - 11294*CHq1[3, 3] + 
          79305*CHq3[1, 1] + 79305*CHq3[2, 2] - 11294*CHq3[3, 3] - 
          203786*CHu[1, 1] - 203786*CHu[2, 2]) + 64*MW2^4*MZ2^4*
         (43965*CHd[1, 1] + 43965*CHd[2, 2] + 43965*CHd[3, 3] + 
          1779693*CHe[1, 1] - 865008*CHe[2, 2] - 865008*CHe[3, 3] + 
          896833*CHl1[1, 1] - 865008*CHl1[2, 2] - 865008*CHl1[3, 3] + 
          1231859*CHl3[1, 1] - 529982*CHl3[2, 2] - 283116*CHl3[3, 3] - 
          43965*CHq1[1, 1] - 43965*CHq1[2, 2] + 7263*CHq1[3, 3] + 
          58491*CHq3[1, 1] + 58491*CHq3[2, 2] + 7263*CHq3[3, 3] - 
          87930*CHu[1, 1] - 87930*CHu[2, 2]) - 128*MW2^5*MZ2^3*
         (11976*CHd[1, 1] + 11976*CHd[2, 2] + 11976*CHd[3, 3] + 
          724296*CHe[1, 1] - 359394*CHe[2, 2] - 359394*CHe[3, 3] + 
          412656*CHl1[1, 1] - 359394*CHl1[2, 2] - 359394*CHl1[3, 3] + 
          496147*CHl3[1, 1] - 275903*CHl3[2, 2] - 152184*CHl3[3, 3] - 
          11976*CHq1[1, 1] - 11976*CHq1[2, 2] + 9231*CHq1[3, 3] + 
          30438*CHq3[1, 1] + 30438*CHq3[2, 2] + 9231*CHq3[3, 3] - 
          23952*CHu[1, 1] - 23952*CHu[2, 2]) + 309*MZ2^8*
         (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
          2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
          2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
          150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
          300*CHu[1, 1] - 300*CHu[2, 2]) + 10240*MW2^7*MZ2*
         (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 1059*CHe[1, 1] + 
          501*CHe[2, 2] + 501*CHe[3, 3] - 839*CHl1[1, 1] + 501*CHl1[2, 2] + 
          501*CHl1[3, 3] - 835*CHl3[1, 1] + 505*CHl3[2, 2] + 369*CHl3[3, 3] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 3*CHq1[3, 3] + 27*CHq3[1, 1] + 
          27*CHq3[2, 2] + 3*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
        1536*MW2^6*MZ2^2*(19*CHd[1, 1] + 19*CHd[2, 2] + 19*CHd[3, 3] + 
          29859*CHe[1, 1] - 14821*CHe[2, 2] - 14821*CHe[3, 3] + 
          19459*CHl1[1, 1] - 14821*CHl1[2, 2] - 14821*CHl1[3, 3] + 
          20614*CHl3[1, 1] - 13666*CHl3[2, 2] - 8141*CHl3[3, 3] - 
          19*CHq1[1, 1] - 19*CHq1[2, 2] + 439*CHq1[3, 3] + 897*CHq3[1, 1] + 
          897*CHq3[2, 2] + 439*CHq3[3, 3] - 38*CHu[1, 1] - 38*CHu[2, 2]) + 
        MW2*MZ2^7*(-368490*CHd[1, 1] - 368490*CHd[2, 2] - 368490*CHd[3, 3] - 
          14672718*CHe[1, 1] + 6421476*CHe[2, 2] + 6421476*CHe[3, 3] - 
          5165303*CHl1[1, 1] + 6421476*CHl1[2, 2] + 6421476*CHl1[3, 3] - 
          10469023*CHl3[1, 1] + 1117756*CHl3[2, 2] + 605640*CHl3[3, 3] + 
          368490*CHq1[1, 1] + 368490*CHq1[2, 2] + 137895*CHq1[3, 3] - 
          92700*CHq3[1, 1] - 92700*CHq3[2, 2] + 137895*CHq3[3, 3] + 
          736980*CHu[1, 1] + 736980*CHu[2, 2]))))/
    (2*(MH2 - MW2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*B0i[bb0, 0, 0, MZ2]*(7864320*MW2^11*(CHl3[1, 1] + CHl3[2, 2] - 
        CHq3[1, 1] - CHq3[2, 2]) + 2*MW2^2*MZ2^8*
       (MZ2*(1198056*CHd[1, 1] + 1198056*CHd[2, 2] + 1198056*CHd[3, 3] + 
          101971632*CHe[1, 1] - 56051832*CHe[2, 2] - 56051832*CHe[3, 3] + 
          63367228*CHl1[1, 1] - 97219416*CHl1[2, 2] - 97219416*CHl1[3, 3] + 
          22565193*CHl3[1, 1] + 13459001*CHl3[2, 2] + 48552128*CHl3[3, 3] - 
          3666216*CHq1[1, 1] - 3666216*CHq1[2, 2] + 9064230*CHq1[3, 3] + 
          17576796*CHq3[1, 1] + 17576796*CHq3[2, 2] + 9064230*CHq3[3, 3] - 
          2396112*CHu[1, 1] - 2396112*CHu[2, 2]) - 
        2*MH2*(91827*CHd[1, 1] + 91827*CHd[2, 2] + 91827*CHd[3, 3] + 
          3569937*CHe[1, 1] - 1907442*CHe[2, 2] - 1907442*CHe[3, 3] + 
          2327889*CHl1[1, 1] - 1907442*CHl1[2, 2] - 1907442*CHl1[3, 3] + 
          4053410*CHl3[1, 1] - 181921*CHl3[2, 2] - 975906*CHl3[3, 3] - 
          91827*CHq1[1, 1] - 91827*CHq1[2, 2] + 51759*CHq1[3, 3] + 
          195345*CHq3[1, 1] + 195345*CHq3[2, 2] + 51759*CHq3[3, 3] - 
          183654*CHu[1, 1] - 183654*CHu[2, 2])) - 
      4*MW2^3*MZ2^7*(MZ2*(938686*CHd[1, 1] + 938686*CHd[2, 2] + 
          938686*CHd[3, 3] + 101973624*CHe[1, 1] - 66927776*CHe[2, 2] - 
          66927776*CHe[3, 3] + 85318833*CHl1[1, 1] - 137025716*CHl1[2, 2] - 
          137025716*CHl1[3, 3] - 22379765*CHl3[1, 1] + 30441038*CHl3[2, 2] + 
          94250716*CHl3[3, 3] - 4864000*CHq1[1, 1] - 4864000*CHq1[2, 2] + 
          14124190*CHq1[3, 3] + 24599328*CHq3[1, 1] + 24599328*CHq3[2, 2] + 
          14124190*CHq3[3, 3] - 1877372*CHu[1, 1] - 1877372*CHu[2, 2]) + 
        MH2*(48174*CHd[1, 1] + 48174*CHd[2, 2] + 48174*CHd[3, 3] - 
          6601078*CHe[1, 1] + 3527616*CHe[2, 2] + 3527616*CHe[3, 3] - 
          5602244*CHl1[1, 1] + 3527616*CHl1[2, 2] + 3527616*CHl1[3, 3] - 
          8710712*CHl3[1, 1] + 419148*CHl3[2, 2] + 2746992*CHl3[3, 3] - 
          48174*CHq1[1, 1] - 48174*CHq1[2, 2] - 215076*CHq1[3, 3] - 
          381978*CHq3[1, 1] - 381978*CHq3[2, 2] - 215076*CHq3[3, 3] - 
          96348*CHu[1, 1] - 96348*CHu[2, 2])) - 2048*MW2^8*MZ2^2*
       (-200*MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(22734*CHd[1, 1] + 
          22734*CHd[2, 2] + 22734*CHd[3, 3] + 17862*CHe[1, 1] - 
          15474*CHe[2, 2] - 15474*CHe[3, 3] + 45425*CHl1[1, 1] - 
          118011*CHl1[2, 2] - 118011*CHl1[3, 3] - 224604*CHl3[1, 1] + 
          62920*CHl3[2, 2] + 209269*CHl3[3, 3] - 24237*CHq1[1, 1] - 
          24237*CHq1[2, 2] + 13272*CHq1[3, 3] + 56667*CHq3[1, 1] + 
          56667*CHq3[2, 2] + 13272*CHq3[3, 3] - 45468*CHu[1, 1] - 
          45468*CHu[2, 2])) + 
      MZ2^10*(MZ2*(181920*CHd[1, 1] + 181920*CHd[2, 2] + 181920*CHd[3, 3] + 
          7225472*CHe[1, 1] - 3165168*CHe[2, 2] - 3165168*CHe[3, 3] + 
          2549993*CHl1[1, 1] - 3165168*CHl1[2, 2] - 3165168*CHl1[3, 3] + 
          5924457*CHl3[1, 1] + 209296*CHl3[2, 2] - 302820*CHl3[3, 3] - 
          181920*CHq1[1, 1] - 181920*CHq1[2, 2] - 67785*CHq1[3, 3] + 
          46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 67785*CHq3[3, 3] - 
          363840*CHu[1, 1] - 363840*CHu[2, 2]) - 
        103*MH2*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
          7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
          2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
          5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
          75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2])) - 
      512*MW2^7*MZ2^3*(-(MZ2*(126953*CHd[1, 1] + 126953*CHd[2, 2] + 
           126953*CHd[3, 3] + 115833*CHe[1, 1] + 103043*CHe[2, 2] + 
           103043*CHe[3, 3] - 150267*CHl1[1, 1] + 54785*CHl1[2, 2] + 
           54785*CHl1[3, 3] + 15653*CHl3[1, 1] - 190535*CHl3[2, 2] - 
           5351*CHl3[3, 3] - 168515*CHq1[1, 1] - 168515*CHq1[2, 2] + 
           29837*CHq1[3, 3] + 98559*CHq3[1, 1] + 98559*CHq3[2, 2] + 
           29837*CHq3[3, 3] - 253906*CHu[1, 1] - 253906*CHu[2, 2])) + 
        20*MH2*(27*CHd[1, 1] + 27*CHd[2, 2] + 27*CHd[3, 3] - 173*CHe[1, 1] + 
          27*CHe[2, 2] + 27*CHe[3, 3] - 393*CHl1[1, 1] + 27*CHl1[2, 2] + 
          27*CHl1[3, 3] - 397*CHl3[1, 1] + 23*CHl3[2, 2] + 159*CHl3[3, 3] - 
          27*CHq1[1, 1] - 27*CHq1[2, 2] + 45*CHq1[3, 3] + 117*CHq3[1, 1] + 
          117*CHq3[2, 2] + 45*CHq3[3, 3] - 54*CHu[1, 1] - 54*CHu[2, 2])) + 
      8192*MW2^9*MZ2^2*(2521*CHd[1, 1] + 2521*CHd[2, 2] + 2521*CHd[3, 3] - 
        379*CHe[1, 1] - 3479*CHe[2, 2] - 3479*CHe[3, 3] + 9071*CHl1[1, 1] - 
        20489*CHl1[2, 2] - 20489*CHl1[3, 3] - 46985*CHl3[1, 1] + 
        17055*CHl3[2, 2] + 40567*CHl3[3, 3] - 1711*CHq1[1, 1] - 
        1711*CHq1[2, 2] + 1765*CHq1[3, 3] + 10023*CHq3[1, 1] + 
        10023*CHq3[2, 2] + 1765*CHq3[3, 3] - 5042*CHu[1, 1] - 
        5042*CHu[2, 2]) - 196608*MW2^10*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
        21*CHd[3, 3] - 19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] + 
        91*CHl1[1, 1] - 204*CHl1[2, 2] - 204*CHl1[3, 3] - 529*CHl3[1, 1] + 
        276*CHl3[2, 2] + 456*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
        21*CHq1[3, 3] + 68*CHq3[1, 1] + 68*CHq3[2, 2] + 21*CHq3[3, 3] - 
        42*CHu[1, 1] - 42*CHu[2, 2]) - MW2*MZ2^9*
       (2*MZ2*(380764*CHd[1, 1] + 380764*CHd[2, 2] + 380764*CHd[3, 3] + 
          29048160*CHe[1, 1] - 13872944*CHe[2, 2] - 13872944*CHe[3, 3] + 
          13509696*CHl1[1, 1] - 19323704*CHl1[2, 2] - 19323704*CHl1[3, 3] + 
          15415783*CHl3[1, 1] + 1296659*CHl3[2, 2] + 5162024*CHl3[3, 3] - 
          658864*CHq1[1, 1] - 658864*CHq1[2, 2] + 1477096*CHq1[3, 3] + 
          3242256*CHq3[1, 1] + 3242256*CHq3[2, 2] + 1477096*CHq3[3, 3] - 
          761528*CHu[1, 1] - 761528*CHu[2, 2]) + 
        MH2*(-159390*CHd[1, 1] - 159390*CHd[2, 2] - 159390*CHd[3, 3] - 
          4700042*CHe[1, 1] + 2323116*CHe[2, 2] + 2323116*CHe[3, 3] - 
          2228145*CHl1[1, 1] + 2323116*CHl1[2, 2] + 2323116*CHl1[3, 3] - 
          4457737*CHl3[1, 1] + 93524*CHl3[2, 2] + 605640*CHl3[3, 3] + 
          159390*CHq1[1, 1] + 159390*CHq1[2, 2] + 33345*CHq1[3, 3] - 
          92700*CHq3[1, 1] - 92700*CHq3[2, 2] + 33345*CHq3[3, 3] + 
          318780*CHu[1, 1] + 318780*CHu[2, 2])) + 
      8*MW2^4*MZ2^6*(8*MH2*(27261*CHd[1, 1] + 27261*CHd[2, 2] + 
          27261*CHd[3, 3] - 489811*CHe[1, 1] + 245088*CHe[2, 2] + 
          245088*CHe[3, 3] - 524991*CHl1[1, 1] + 245088*CHl1[2, 2] + 
          245088*CHl1[3, 3] - 745469*CHl3[1, 1] + 24610*CHl3[2, 2] + 
          271476*CHl3[3, 3] - 27261*CHq1[1, 1] - 27261*CHq1[2, 2] - 
          10377*CHq1[3, 3] + 6507*CHq3[1, 1] + 6507*CHq3[2, 2] - 
          10377*CHq3[3, 3] - 54522*CHu[1, 1] - 54522*CHu[2, 2]) + 
        MZ2*(-711892*CHd[1, 1] - 711892*CHd[2, 2] - 711892*CHd[3, 3] + 
          61777488*CHe[1, 1] - 51355240*CHe[2, 2] - 51355240*CHe[3, 3] + 
          73125687*CHl1[1, 1] - 119823388*CHl1[2, 2] - 119823388*CHl1[3, 3] - 
          58095058*CHl3[1, 1] + 38262727*CHl3[2, 2] + 103089340*CHl3[3, 3] - 
          2030210*CHq1[1, 1] - 2030210*CHq1[2, 2] + 13008998*CHq1[3, 3] + 
          21134970*CHq3[1, 1] + 21134970*CHq3[2, 2] + 13008998*CHq3[3, 3] + 
          1423784*CHu[1, 1] + 1423784*CHu[2, 2])) + 
      64*MW2^6*MZ2^4*(8*MH2*(2697*CHd[1, 1] + 2697*CHd[2, 2] + 
          2697*CHd[3, 3] - 19783*CHe[1, 1] + 6177*CHe[2, 2] + 
          6177*CHe[3, 3] - 33383*CHl1[1, 1] + 6177*CHl1[2, 2] + 
          6177*CHl1[3, 3] - 40478*CHl3[1, 1] - 918*CHl3[2, 2] + 
          15657*CHl3[3, 3] - 2697*CHq1[1, 1] - 2697*CHq1[2, 2] + 
          2517*CHq1[3, 3] + 7731*CHq3[1, 1] + 7731*CHq3[2, 2] + 
          2517*CHq3[3, 3] - 5394*CHu[1, 1] - 5394*CHu[2, 2]) + 
        MZ2*(-941812*CHd[1, 1] - 941812*CHd[2, 2] - 941812*CHd[3, 3] + 
          1151628*CHe[1, 1] - 3764932*CHe[2, 2] - 3764932*CHe[3, 3] + 
          6419979*CHl1[1, 1] - 9636028*CHl1[2, 2] - 9636028*CHl1[3, 3] - 
          10141966*CHl3[1, 1] + 5941639*CHl3[2, 2] + 11321468*CHl3[3, 3] + 
          1229470*CHq1[1, 1] + 1229470*CHq1[2, 2] + 706952*CHq1[3, 3] + 
          1213158*CHq3[1, 1] + 1213158*CHq3[2, 2] + 706952*CHq3[3, 3] + 
          1883624*CHu[1, 1] + 1883624*CHu[2, 2])) - 
      32*MW2^5*MZ2^5*(4*MH2*(19008*CHd[1, 1] + 19008*CHd[2, 2] + 
          19008*CHd[3, 3] - 184512*CHe[1, 1] + 78678*CHe[2, 2] + 
          78678*CHe[3, 3] - 246552*CHl1[1, 1] + 78678*CHl1[2, 2] + 
          78678*CHl1[3, 3] - 323381*CHl3[1, 1] + 1849*CHl3[2, 2] + 
          125568*CHl3[3, 3] - 19008*CHq1[1, 1] - 19008*CHq1[2, 2] + 
          6183*CHq1[3, 3] + 31374*CHq3[1, 1] + 31374*CHq3[2, 2] + 
          6183*CHq3[3, 3] - 38016*CHu[1, 1] - 38016*CHu[2, 2]) + 
        MZ2*(-1029543*CHd[1, 1] - 1029543*CHd[2, 2] - 1029543*CHd[3, 3] + 
          10514310*CHe[1, 1] - 12749778*CHe[2, 2] - 12749778*CHe[3, 3] + 
          20053676*CHl1[1, 1] - 32629626*CHl1[2, 2] - 32629626*CHl1[3, 3] - 
          25326033*CHl3[1, 1] + 14260741*CHl3[2, 2] + 33450574*CHl3[3, 3] + 
          819519*CHq1[1, 1] + 819519*CHq1[2, 2] + 3327813*CHq1[3, 3] + 
          5393703*CHq3[1, 1] + 5393703*CHq3[2, 2] + 3327813*CHq3[3, 3] + 
          2059086*CHu[1, 1] + 2059086*CHu[2, 2]))))/
    (2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (9*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*(2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2*
       (40960*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        16*MW2^3*MZ2^4*(4848*CHd[1, 1] + 4848*CHd[2, 2] + 4848*CHd[3, 3] - 
          4688*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 
          4020*CHl1[1, 1] - 2616*CHl1[2, 2] - 2616*CHl1[3, 3] - 
          4521*CHl3[1, 1] - 3117*CHl3[2, 2] - 48*CHl3[3, 3] - 
          4848*CHq1[1, 1] - 4848*CHq1[2, 2] - 6243*CHq1[3, 3] + 
          1872*CHq3[1, 1] + 1872*CHq3[2, 2] - 7923*CHq3[3, 3] - 
          9696*CHu[1, 1] - 9696*CHu[2, 2]) - 64*MW2^4*MZ2^3*
         (2136*CHd[1, 1] + 2136*CHd[2, 2] + 2136*CHd[3, 3] - 2136*CHe[1, 1] - 
          1722*CHe[2, 2] - 1722*CHe[3, 3] - 2096*CHl1[1, 1] - 
          1722*CHl1[2, 2] - 1722*CHl1[3, 3] - 2486*CHl3[1, 1] - 
          2112*CHl3[2, 2] - 642*CHl3[3, 3] - 2136*CHq1[1, 1] - 
          2136*CHq1[2, 2] + 1095*CHq1[3, 3] + 3168*CHq3[1, 1] + 
          3168*CHq3[2, 2] + 3033*CHq3[3, 3] - 4272*CHu[1, 1] - 
          4272*CHu[2, 2]) + 5*MZ2^7*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 
          1416*CHd[3, 3] - 1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
          1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
          721*CHl3[1, 1] - 515*CHl3[2, 2] - 1416*CHq1[1, 1] - 
          1416*CHq1[2, 2] + 2382*CHq1[3, 3] + 322*CHq3[3, 3] - 
          2832*CHu[1, 1] - 2832*CHu[2, 2]) + 8*MW2^2*MZ2^5*
         (966*CHd[1, 1] + 966*CHd[2, 2] + 966*CHd[3, 3] - 645*CHe[1, 1] - 
          1308*CHe[2, 2] - 1308*CHe[3, 3] - 1381*CHl1[1, 1] - 
          1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 2579*CHl3[1, 1] - 
          2506*CHl3[2, 2] - 1404*CHl3[3, 3] - 966*CHq1[1, 1] - 
          966*CHq1[2, 2] + 18060*CHq1[3, 3] + 6642*CHq3[1, 1] + 
          6642*CHq3[2, 2] + 25562*CHq3[3, 3] - 1932*CHu[1, 1] - 
          1932*CHu[2, 2]) + 256*MW2^5*MZ2^2*(354*CHd[1, 1] + 354*CHd[2, 2] + 
          354*CHd[3, 3] - 366*CHe[1, 1] - 426*CHe[2, 2] - 426*CHe[3, 3] - 
          406*CHl1[1, 1] - 426*CHl1[2, 2] - 426*CHl1[3, 3] - 377*CHl3[1, 1] - 
          397*CHl3[2, 2] - 270*CHl3[3, 3] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 
          528*CHq1[3, 3] + 810*CHq3[1, 1] + 810*CHq3[2, 2] + 
          1022*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2]) - 
        1024*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 31*CHl3[1, 1] + 11*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 51*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] + 11*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2]) + 2*MW2*MZ2^6*(-12396*CHd[1, 1] - 12396*CHd[2, 2] - 
          12396*CHd[3, 3] + 12522*CHe[1, 1] + 8256*CHe[2, 2] + 
          8256*CHe[3, 3] + 10904*CHl1[1, 1] + 8256*CHl1[2, 2] + 
          8256*CHl1[3, 3] + 12423*CHl3[1, 1] + 9775*CHl3[2, 2] + 
          2640*CHl3[3, 3] + 12396*CHq1[1, 1] + 12396*CHq1[2, 2] - 
          34197*CHq1[3, 3] - 10620*CHq3[1, 1] - 10620*CHq3[2, 2] - 
          36557*CHq3[3, 3] + 24792*CHu[1, 1] + 24792*CHu[2, 2])) + 
      MT2^2*MZ2*(5*MZ2^8*(-1416*CHd[1, 1] - 1416*CHd[2, 2] - 1416*CHd[3, 3] + 
          1468*CHe[1, 1] + 1056*CHe[2, 2] + 1056*CHe[3, 3] + 
          1262*CHl1[1, 1] + 1056*CHl1[2, 2] + 1056*CHl1[3, 3] + 
          721*CHl3[1, 1] + 515*CHl3[2, 2] + 1416*CHq1[1, 1] + 
          1416*CHq1[2, 2] - 2382*CHq1[3, 3] - 322*CHq3[3, 3] + 
          2832*CHu[1, 1] + 2832*CHu[2, 2]) - 16*MW2^3*MZ2^5*
         (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 1463*CHe[1, 1] + 
          3924*CHe[2, 2] + 3924*CHe[3, 3] + 2885*CHl1[1, 1] + 
          3924*CHl1[2, 2] + 3924*CHl1[3, 3] + 8374*CHl3[1, 1] + 
          9413*CHl3[2, 2] + 6972*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
          101184*CHq1[3, 3] - 31338*CHq3[1, 1] - 31338*CHq3[2, 2] - 
          131092*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2] - 3306*CHu[3, 3]) - 
        10240*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 35*CHl3[1, 1] + 15*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 99*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 45*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2] - 30*CHu[3, 3]) + 81920*MW2^8*(5*CHl3[1, 1] + 
          5*CHl3[2, 2] + 3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
        512*MW2^6*MZ2^2*(1812*CHd[1, 1] + 1812*CHd[2, 2] + 1812*CHd[3, 3] - 
          1868*CHe[1, 1] - 2208*CHe[2, 2] - 2208*CHe[3, 3] - 
          2068*CHl1[1, 1] - 2208*CHl1[2, 2] - 2208*CHl1[3, 3] - 
          1823*CHl3[1, 1] - 1963*CHl3[2, 2] - 1428*CHl3[3, 3] - 
          1812*CHq1[1, 1] - 1812*CHq1[2, 2] + 2721*CHq1[3, 3] + 
          4176*CHq3[1, 1] + 4176*CHq3[2, 2] + 5153*CHq3[3, 3] - 
          3624*CHu[1, 1] - 3624*CHu[2, 2] + 381*CHu[3, 3]) - 
        256*MW2^5*MZ2^3*(5694*CHd[1, 1] + 5694*CHd[2, 2] + 5694*CHd[3, 3] - 
          5706*CHe[1, 1] - 4731*CHe[2, 2] - 4731*CHe[3, 3] - 
          5646*CHl1[1, 1] - 4731*CHl1[2, 2] - 4731*CHl1[3, 3] - 
          6592*CHl3[1, 1] - 5677*CHl3[2, 2] - 1875*CHl3[3, 3] - 
          5694*CHq1[1, 1] - 5694*CHq1[2, 2] + 309*CHq1[3, 3] + 
          8730*CHq3[1, 1] + 8730*CHq3[2, 2] + 11561*CHq3[3, 3] - 
          11388*CHu[1, 1] - 11388*CHu[2, 2] + 2205*CHu[3, 3]) + 
        2*MW2*MZ2^7*(47796*CHd[1, 1] + 47796*CHd[2, 2] + 47796*CHd[3, 3] - 
          49222*CHe[1, 1] - 34656*CHe[2, 2] - 34656*CHe[3, 3] - 
          42454*CHl1[1, 1] - 34656*CHl1[2, 2] - 34656*CHl1[3, 3] - 
          30448*CHl3[1, 1] - 22650*CHl3[2, 2] - 2640*CHl3[3, 3] - 
          47796*CHq1[1, 1] - 47796*CHq1[2, 2] + 62847*CHq1[3, 3] + 
          10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 75507*CHq3[3, 3] - 
          95592*CHu[1, 1] - 95592*CHu[2, 2] + 7725*CHu[3, 3]) + 
        32*MW2^4*MZ2^4*(28512*CHd[1, 1] + 28512*CHd[2, 2] + 28512*CHd[3, 3] - 
          27712*CHe[1, 1] - 16524*CHe[2, 2] - 16524*CHe[3, 3] - 
          24292*CHl1[1, 1] - 16524*CHl1[2, 2] - 16524*CHl1[3, 3] - 
          27577*CHl3[1, 1] - 19809*CHl3[2, 2] - 1524*CHl3[3, 3] - 
          28512*CHq1[1, 1] - 28512*CHq1[2, 2] - 49959*CHq1[3, 3] + 
          15696*CHq3[1, 1] + 15696*CHq3[2, 2] - 12615*CHq3[3, 3] - 
          57024*CHu[1, 1] - 57024*CHu[2, 2] + 9207*CHu[3, 3]) - 
        4*MW2^2*MZ2^6*(63912*CHd[1, 1] + 63912*CHd[2, 2] + 63912*CHd[3, 3] - 
          63900*CHe[1, 1] - 43896*CHe[2, 2] - 43896*CHe[3, 3] - 
          57282*CHl1[1, 1] - 43896*CHl1[2, 2] - 43896*CHl1[3, 3] - 
          67273*CHl3[1, 1] - 53887*CHl3[2, 2] - 16008*CHl3[3, 3] - 
          63912*CHq1[1, 1] - 63912*CHq1[2, 2] + 167835*CHq1[3, 3] + 
          66384*CHq3[1, 1] + 66384*CHq3[2, 2] + 273179*CHq3[3, 3] - 
          127824*CHu[1, 1] - 127824*CHu[2, 2] + 21405*CHu[3, 3])) + 
      MT2^3*(163840*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        1024*MW2^6*MZ2^2*(438*CHd[1, 1] + 438*CHd[2, 2] + 438*CHd[3, 3] - 
          442*CHe[1, 1] - 582*CHe[2, 2] - 582*CHe[3, 3] - 482*CHl1[1, 1] - 
          582*CHl1[2, 2] - 582*CHl1[3, 3] - 253*CHl3[1, 1] - 353*CHl3[2, 2] - 
          426*CHl3[3, 3] - 438*CHq1[1, 1] - 438*CHq1[2, 2] + 972*CHq1[3, 3] + 
          1062*CHq3[1, 1] + 1062*CHq3[2, 2] + 826*CHq3[3, 3] - 
          876*CHu[1, 1] - 876*CHu[2, 2] - 150*CHu[3, 3]) - 
        4096*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 71*CHl3[1, 1] + 51*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 99*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2] - 30*CHu[3, 3]) - 256*MW2^5*MZ2^3*
         (3552*CHd[1, 1] + 3552*CHd[2, 2] + 3552*CHd[3, 3] - 3600*CHe[1, 1] - 
          3426*CHe[2, 2] - 3426*CHe[3, 3] - 3720*CHl1[1, 1] - 
          3426*CHl1[2, 2] - 3426*CHl1[3, 3] - 3994*CHl3[1, 1] - 
          3700*CHl3[2, 2] - 1722*CHl3[3, 3] - 3552*CHq1[1, 1] - 
          3552*CHq1[2, 2] + 3186*CHq1[3, 3] + 6408*CHq3[1, 1] + 
          6408*CHq3[2, 2] + 7142*CHq3[3, 3] - 7104*CHu[1, 1] - 
          7104*CHu[2, 2] + 381*CHu[3, 3]) - 5*MZ2^8*(5664*CHd[1, 1] + 
          5664*CHd[2, 2] + 5664*CHd[3, 3] - 5872*CHe[1, 1] - 4224*CHe[2, 2] - 
          4224*CHe[3, 3] - 5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 
          4224*CHl1[3, 3] - 2884*CHl3[1, 1] - 2060*CHl3[2, 2] - 
          5664*CHq1[1, 1] - 5664*CHq1[2, 2] + 3348*CHq1[3, 3] + 
          7468*CHq3[3, 3] - 11328*CHu[1, 1] - 11328*CHu[2, 2] + 
          1545*CHu[3, 3]) - 8*MW2^2*MZ2^6*(16260*CHd[1, 1] + 
          16260*CHd[2, 2] + 16260*CHd[3, 3] - 15102*CHe[1, 1] - 
          13488*CHe[2, 2] - 13488*CHe[3, 3] - 16428*CHl1[1, 1] - 
          13488*CHl1[2, 2] - 13488*CHl1[3, 3] - 22739*CHl3[1, 1] - 
          19799*CHl3[2, 2] - 8256*CHl3[3, 3] - 16260*CHq1[1, 1] - 
          16260*CHq1[2, 2] + 111078*CHq1[3, 3] + 37188*CHq3[1, 1] + 
          37188*CHq3[2, 2] + 134164*CHq3[3, 3] - 32520*CHu[1, 1] - 
          32520*CHu[2, 2] + 3306*CHu[3, 3]) + 64*MW2^4*MZ2^4*
         (13392*CHd[1, 1] + 13392*CHd[2, 2] + 13392*CHd[3, 3] - 
          13232*CHe[1, 1] - 9504*CHe[2, 2] - 9504*CHe[3, 3] - 
          12404*CHl1[1, 1] - 9504*CHl1[2, 2] - 9504*CHl1[3, 3] - 
          14465*CHl3[1, 1] - 11565*CHl3[2, 2] - 2616*CHl3[3, 3] - 
          13392*CHq1[1, 1] - 13392*CHq1[2, 2] - 7776*CHq1[3, 3] + 
          14544*CHq3[1, 1] + 14544*CHq3[2, 2] + 10122*CHq3[3, 3] - 
          26784*CHu[1, 1] - 26784*CHu[2, 2] + 4410*CHu[3, 3]) - 
        16*MW2^3*MZ2^5*(17460*CHd[1, 1] + 17460*CHd[2, 2] + 17460*CHd[3, 3] - 
          17462*CHe[1, 1] - 7848*CHe[2, 2] - 7848*CHe[3, 3] - 
          13318*CHl1[1, 1] - 7848*CHl1[2, 2] - 7848*CHl1[3, 3] - 
          12926*CHl3[1, 1] - 7456*CHl3[2, 2] + 2616*CHl3[3, 3] - 
          17460*CHq1[1, 1] - 17460*CHq1[2, 2] - 82026*CHq1[3, 3] - 
          5796*CHq3[1, 1] - 5796*CHq3[2, 2] - 61882*CHq3[3, 3] - 
          34920*CHu[1, 1] - 34920*CHu[2, 2] + 9207*CHu[3, 3]) + 
        2*MW2*MZ2^7*(63744*CHd[1, 1] + 63744*CHd[2, 2] + 63744*CHd[3, 3] - 
          64768*CHe[1, 1] - 43584*CHe[2, 2] - 43584*CHe[3, 3] - 
          56236*CHl1[1, 1] - 43584*CHl1[2, 2] - 43584*CHl1[3, 3] - 
          56902*CHl3[1, 1] - 44250*CHl3[2, 2] - 10560*CHl3[3, 3] - 
          63744*CHq1[1, 1] - 63744*CHq1[2, 2] + 121338*CHq1[3, 3] + 
          42480*CHq3[1, 1] + 42480*CHq3[2, 2] + 188718*CHq3[3, 3] - 
          127488*CHu[1, 1] - 127488*CHu[2, 2] + 21405*CHu[3, 3])) + 
      MT2*MW2*(-491520*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        16*MW2^4*MZ2^5*(10404*CHd[1, 1] + 10404*CHd[2, 2] + 10404*CHd[3, 3] - 
          7198*CHe[1, 1] - 1224*CHe[2, 2] - 1224*CHe[3, 3] - 
          6910*CHl1[1, 1] - 1224*CHl1[2, 2] - 1224*CHl1[3, 3] - 
          11866*CHl3[1, 1] - 6180*CHl3[2, 2] + 1464*CHl3[3, 3] - 
          10404*CHq1[1, 1] - 10404*CHq1[2, 2] + 67266*CHq1[3, 3] + 
          4140*CHq3[1, 1] + 4140*CHq3[2, 2] + 15090*CHq3[3, 3] - 
          20808*CHu[1, 1] - 20808*CHu[2, 2] - 26073*CHu[3, 3]) + 
        2*MW2^2*MZ2^7*(41232*CHd[1, 1] + 41232*CHd[2, 2] + 41232*CHd[3, 3] - 
          45816*CHe[1, 1] - 13440*CHe[2, 2] - 13440*CHe[3, 3] - 
          27276*CHl1[1, 1] - 13440*CHl1[2, 2] - 13440*CHl1[3, 3] - 
          36490*CHl3[1, 1] - 22654*CHl3[2, 2] + 1344*CHl3[3, 3] - 
          41232*CHq1[1, 1] - 41232*CHq1[2, 2] - 163242*CHq1[3, 3] - 
          21312*CHq3[1, 1] - 21312*CHq3[2, 2] - 49798*CHq3[3, 3] - 
          82464*CHu[1, 1] - 82464*CHu[2, 2] - 5043*CHu[3, 3]) + 
        256*MW2^6*MZ2^3*(3912*CHd[1, 1] + 3912*CHd[2, 2] + 3912*CHd[3, 3] - 
          3784*CHe[1, 1] - 2382*CHe[2, 2] - 2382*CHe[3, 3] - 
          3344*CHl1[1, 1] - 2382*CHl1[2, 2] - 2382*CHl1[3, 3] - 
          3946*CHl3[1, 1] - 2984*CHl3[2, 2] - 390*CHl3[3, 3] - 
          3912*CHq1[1, 1] - 3912*CHq1[2, 2] + 1818*CHq1[3, 3] + 
          4032*CHq3[1, 1] + 4032*CHq3[2, 2] - 842*CHq3[3, 3] - 
          7824*CHu[1, 1] - 7824*CHu[2, 2] - 1581*CHu[3, 3]) - 
        64*MW2^5*MZ2^4*(3120*CHd[1, 1] + 3120*CHd[2, 2] + 3120*CHd[3, 3] - 
          2832*CHe[1, 1] - 888*CHe[2, 2] - 888*CHe[3, 3] - 1788*CHl1[1, 1] - 
          888*CHl1[2, 2] - 888*CHl1[3, 3] + 293*CHl3[1, 1] + 
          1193*CHl3[2, 2] + 672*CHl3[3, 3] - 3120*CHq1[1, 1] - 
          3120*CHq1[2, 2] - 13296*CHq1[3, 3] - 6768*CHq3[1, 1] - 
          6768*CHq3[2, 2] - 37426*CHq3[3, 3] - 6240*CHu[1, 1] - 
          6240*CHu[2, 2] - 1362*CHu[3, 3]) - 1024*MW2^7*MZ2^2*
         (894*CHd[1, 1] + 894*CHd[2, 2] + 894*CHd[3, 3] - 946*CHe[1, 1] - 
          966*CHe[2, 2] - 966*CHe[3, 3] - 1066*CHl1[1, 1] - 966*CHl1[2, 2] - 
          966*CHl1[3, 3] - 1219*CHl3[1, 1] - 1119*CHl3[2, 2] - 
          498*CHl3[3, 3] - 894*CHq1[1, 1] - 894*CHq1[2, 2] + 
          1176*CHq1[3, 3] + 1926*CHq3[1, 1] + 1926*CHq3[2, 2] + 
          2658*CHq3[3, 3] - 1788*CHu[1, 1] - 1788*CHu[2, 2] - 90*CHu[3, 3]) + 
        4096*MW2^8*MZ2*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
          57*CHe[1, 1] - 117*CHe[2, 2] - 117*CHe[3, 3] - 57*CHl1[1, 1] - 
          117*CHl1[2, 2] - 117*CHl1[3, 3] + 13*CHl3[1, 1] - 47*CHl3[2, 2] - 
          117*CHl3[3, 3] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 123*CHq1[3, 3] + 
          189*CHq3[1, 1] + 189*CHq3[2, 2] + 223*CHq3[3, 3] - 126*CHu[1, 1] - 
          126*CHu[2, 2] + 30*CHu[3, 3]) - 10*MZ2^9*(2832*CHd[1, 1] + 
          2832*CHd[2, 2] + 2832*CHd[3, 3] - 2936*CHe[1, 1] - 2112*CHe[2, 2] - 
          2112*CHe[3, 3] - 2524*CHl1[1, 1] - 2112*CHl1[2, 2] - 
          2112*CHl1[3, 3] - 1442*CHl3[1, 1] - 1030*CHl3[2, 2] - 
          2832*CHq1[1, 1] - 2832*CHq1[2, 2] - 1416*CHq1[3, 3] + 
          6824*CHq3[3, 3] - 5664*CHu[1, 1] - 5664*CHu[2, 2] + 
          1545*CHu[3, 3]) - 8*MW2^3*MZ2^6*(9324*CHd[1, 1] + 9324*CHd[2, 2] + 
          9324*CHd[3, 3] - 5098*CHe[1, 1] - 6624*CHe[2, 2] - 6624*CHe[3, 3] - 
          10496*CHl1[1, 1] - 6624*CHl1[2, 2] - 6624*CHl1[3, 3] - 
          19531*CHl3[1, 1] - 15659*CHl3[2, 2] - 3696*CHl3[3, 3] - 
          9324*CHq1[1, 1] - 9324*CHq1[2, 2] - 87150*CHq1[3, 3] + 
          36252*CHq3[1, 1] + 36252*CHq3[2, 2] + 110536*CHq3[3, 3] - 
          18648*CHu[1, 1] - 18648*CHu[2, 2] + 40134*CHu[3, 3]) + 
        MW2*MZ2^8*(42528*CHd[1, 1] + 42528*CHd[2, 2] + 42528*CHd[3, 3] - 
          41456*CHe[1, 1] - 23808*CHe[2, 2] - 23808*CHe[3, 3] - 
          36752*CHl1[1, 1] - 23808*CHl1[2, 2] - 23808*CHl1[3, 3] - 
          70544*CHl3[1, 1] - 57600*CHl3[2, 2] - 21120*CHl3[3, 3] - 
          42528*CHq1[1, 1] - 42528*CHq1[2, 2] + 52116*CHq1[3, 3] + 
          84960*CHq3[1, 1] + 84960*CHq3[2, 2] + 405756*CHq3[3, 3] - 
          85056*CHu[1, 1] - 85056*CHu[2, 2] + 77895*CHu[3, 3]))))/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*B0i[bb0, MZ2, MT2, MT2]*
     (6*MT2^2*(163840*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        1024*MW2^6*MZ2^2*(438*CHd[1, 1] + 438*CHd[2, 2] + 438*CHd[3, 3] - 
          442*CHe[1, 1] - 582*CHe[2, 2] - 582*CHe[3, 3] - 482*CHl1[1, 1] - 
          582*CHl1[2, 2] - 582*CHl1[3, 3] - 253*CHl3[1, 1] - 353*CHl3[2, 2] - 
          426*CHl3[3, 3] - 438*CHq1[1, 1] - 438*CHq1[2, 2] + 972*CHq1[3, 3] + 
          1062*CHq3[1, 1] + 1062*CHq3[2, 2] + 826*CHq3[3, 3] - 
          876*CHu[1, 1] - 876*CHu[2, 2] - 150*CHu[3, 3]) - 
        4096*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 71*CHl3[1, 1] + 51*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 99*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2] - 30*CHu[3, 3]) - 256*MW2^5*MZ2^3*
         (3552*CHd[1, 1] + 3552*CHd[2, 2] + 3552*CHd[3, 3] - 3600*CHe[1, 1] - 
          3426*CHe[2, 2] - 3426*CHe[3, 3] - 3720*CHl1[1, 1] - 
          3426*CHl1[2, 2] - 3426*CHl1[3, 3] - 3994*CHl3[1, 1] - 
          3700*CHl3[2, 2] - 1722*CHl3[3, 3] - 3552*CHq1[1, 1] - 
          3552*CHq1[2, 2] + 3186*CHq1[3, 3] + 6408*CHq3[1, 1] + 
          6408*CHq3[2, 2] + 7142*CHq3[3, 3] - 7104*CHu[1, 1] - 
          7104*CHu[2, 2] + 381*CHu[3, 3]) - 5*MZ2^8*(5664*CHd[1, 1] + 
          5664*CHd[2, 2] + 5664*CHd[3, 3] - 5872*CHe[1, 1] - 4224*CHe[2, 2] - 
          4224*CHe[3, 3] - 5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 
          4224*CHl1[3, 3] - 2884*CHl3[1, 1] - 2060*CHl3[2, 2] - 
          5664*CHq1[1, 1] - 5664*CHq1[2, 2] + 3348*CHq1[3, 3] + 
          7468*CHq3[3, 3] - 11328*CHu[1, 1] - 11328*CHu[2, 2] + 
          1545*CHu[3, 3]) - 8*MW2^2*MZ2^6*(16260*CHd[1, 1] + 
          16260*CHd[2, 2] + 16260*CHd[3, 3] - 15102*CHe[1, 1] - 
          13488*CHe[2, 2] - 13488*CHe[3, 3] - 16428*CHl1[1, 1] - 
          13488*CHl1[2, 2] - 13488*CHl1[3, 3] - 22739*CHl3[1, 1] - 
          19799*CHl3[2, 2] - 8256*CHl3[3, 3] - 16260*CHq1[1, 1] - 
          16260*CHq1[2, 2] + 111078*CHq1[3, 3] + 37188*CHq3[1, 1] + 
          37188*CHq3[2, 2] + 134164*CHq3[3, 3] - 32520*CHu[1, 1] - 
          32520*CHu[2, 2] + 3306*CHu[3, 3]) + 64*MW2^4*MZ2^4*
         (13392*CHd[1, 1] + 13392*CHd[2, 2] + 13392*CHd[3, 3] - 
          13232*CHe[1, 1] - 9504*CHe[2, 2] - 9504*CHe[3, 3] - 
          12404*CHl1[1, 1] - 9504*CHl1[2, 2] - 9504*CHl1[3, 3] - 
          14465*CHl3[1, 1] - 11565*CHl3[2, 2] - 2616*CHl3[3, 3] - 
          13392*CHq1[1, 1] - 13392*CHq1[2, 2] - 7776*CHq1[3, 3] + 
          14544*CHq3[1, 1] + 14544*CHq3[2, 2] + 10122*CHq3[3, 3] - 
          26784*CHu[1, 1] - 26784*CHu[2, 2] + 4410*CHu[3, 3]) - 
        16*MW2^3*MZ2^5*(17460*CHd[1, 1] + 17460*CHd[2, 2] + 17460*CHd[3, 3] - 
          17462*CHe[1, 1] - 7848*CHe[2, 2] - 7848*CHe[3, 3] - 
          13318*CHl1[1, 1] - 7848*CHl1[2, 2] - 7848*CHl1[3, 3] - 
          12926*CHl3[1, 1] - 7456*CHl3[2, 2] + 2616*CHl3[3, 3] - 
          17460*CHq1[1, 1] - 17460*CHq1[2, 2] - 82026*CHq1[3, 3] - 
          5796*CHq3[1, 1] - 5796*CHq3[2, 2] - 61882*CHq3[3, 3] - 
          34920*CHu[1, 1] - 34920*CHu[2, 2] + 9207*CHu[3, 3]) + 
        2*MW2*MZ2^7*(63744*CHd[1, 1] + 63744*CHd[2, 2] + 63744*CHd[3, 3] - 
          64768*CHe[1, 1] - 43584*CHe[2, 2] - 43584*CHe[3, 3] - 
          56236*CHl1[1, 1] - 43584*CHl1[2, 2] - 43584*CHl1[3, 3] - 
          56902*CHl3[1, 1] - 44250*CHl3[2, 2] - 10560*CHl3[3, 3] - 
          63744*CHq1[1, 1] - 63744*CHq1[2, 2] + 121338*CHq1[3, 3] + 
          42480*CHq3[1, 1] + 42480*CHq3[2, 2] + 188718*CHq3[3, 3] - 
          127488*CHu[1, 1] - 127488*CHu[2, 2] + 21405*CHu[3, 3])) - 
      2*MW2*(983040*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        24576*MW2^8*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] - 19*CHl3[1, 1] - 39*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 51*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] + 111*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2]) + 2*MW2*MZ2^8*(283368*CHd[1, 1] + 283368*CHd[2, 2] + 
          283368*CHd[3, 3] + 4041886*CHe[1, 1] - 1311384*CHe[2, 2] - 
          1311384*CHe[3, 3] - 655094*CHl1[1, 1] - 1311384*CHl1[2, 2] - 
          1311384*CHl1[3, 3] - 513486*CHl3[1, 1] - 1169776*CHl3[2, 2] + 
          1289208*CHl3[3, 3] - 283368*CHq1[1, 1] - 283368*CHq1[2, 2] + 
          1962083*CHq1[3, 3] - 166680*CHq3[1, 1] - 166680*CHq3[2, 2] - 
          1450361*CHq3[3, 3] - 566736*CHu[1, 1] - 566736*CHu[2, 2] - 
          6351880*CHu[3, 3]) + 16*MW2^3*MZ2^6*(278226*CHd[1, 1] + 
          278226*CHd[2, 2] + 278226*CHd[3, 3] + 4687375*CHe[1, 1] - 
          2070108*CHe[2, 2] - 2070108*CHe[3, 3] + 492189*CHl1[1, 1] - 
          2070108*CHl1[2, 2] - 2070108*CHl1[3, 3] + 976765*CHl3[1, 1] - 
          1585532*CHl3[2, 2] + 615852*CHl3[3, 3] - 278226*CHq1[1, 1] - 
          278226*CHq1[2, 2] - 398132*CHq1[3, 3] + 186030*CHq3[1, 1] + 
          186030*CHq3[2, 2] + 758246*CHq3[3, 3] - 556452*CHu[1, 1] - 
          556452*CHu[2, 2] - 3949856*CHu[3, 3]) - 12*MW2^2*MZ2^7*
         (194916*CHd[1, 1] + 194916*CHd[2, 2] + 194916*CHd[3, 3] + 
          2718492*CHe[1, 1] - 1068600*CHe[2, 2] - 1068600*CHe[3, 3] - 
          82086*CHl1[1, 1] - 1068600*CHl1[2, 2] - 1068600*CHl1[3, 3] + 
          150025*CHl3[1, 1] - 836489*CHl3[2, 2] + 642552*CHl3[3, 3] - 
          194916*CHq1[1, 1] - 194916*CHq1[2, 2] + 349113*CHq1[3, 3] - 
          18540*CHq3[1, 1] - 18540*CHq3[2, 2] - 13443*CHq3[3, 3] - 
          389832*CHu[1, 1] - 389832*CHu[2, 2] - 3103792*CHu[3, 3]) - 
        32*MW2^4*MZ2^5*(110004*CHd[1, 1] + 110004*CHd[2, 2] + 
          110004*CHd[3, 3] + 3391766*CHe[1, 1] - 1591908*CHe[2, 2] - 
          1591908*CHe[3, 3] + 889442*CHl1[1, 1] - 1591908*CHl1[2, 2] - 
          1591908*CHl1[3, 3] + 1251549*CHl3[1, 1] - 1229801*CHl3[2, 2] + 
          43956*CHl3[3, 3] - 110004*CHq1[1, 1] - 110004*CHq1[2, 2] - 
          701009*CHq1[3, 3] + 221292*CHq3[1, 1] + 221292*CHq3[2, 2] + 
          696743*CHq3[3, 3] - 220008*CHu[1, 1] - 220008*CHu[2, 2] - 
          1979504*CHu[3, 3]) + 384*MW2^5*MZ2^4*(1044*CHd[1, 1] + 
          1044*CHd[2, 2] + 1044*CHd[3, 3] + 255908*CHe[1, 1] - 
          123570*CHe[2, 2] - 123570*CHe[3, 3] + 112616*CHl1[1, 1] - 
          123570*CHl1[2, 2] - 123570*CHl1[3, 3] + 136531*CHl3[1, 1] - 
          99655*CHl3[2, 2] - 30378*CHl3[3, 3] - 1044*CHq1[1, 1] - 
          1044*CHq1[2, 2] - 64686*CHq1[3, 3] + 11052*CHq3[1, 1] + 
          11052*CHq3[2, 2] + 41460*CHq3[3, 3] - 2088*CHu[1, 1] - 
          2088*CHu[2, 2] - 88400*CHu[3, 3]) - 512*MW2^6*MZ2^3*
         (101104*CHe[1, 1] - 49194*CHe[2, 2] - 49194*CHe[3, 3] + 
          66624*CHl1[1, 1] - 49194*CHl1[2, 2] - 49194*CHl1[3, 3] + 
          71959*CHl3[1, 1] - 43859*CHl3[2, 2] - 27174*CHl3[3, 3] - 
          19073*CHq1[3, 3] - 180*CHq3[1, 1] - 180*CHq3[2, 2] + 
          11411*CHq3[3, 3] - 10880*CHu[3, 3]) + 2048*MW2^7*MZ2^2*
         (507*CHd[1, 1] + 507*CHd[2, 2] + 507*CHd[3, 3] + 5347*CHe[1, 1] - 
          3333*CHe[2, 2] - 3333*CHe[3, 3] + 5227*CHl1[1, 1] - 
          3333*CHl1[2, 2] - 3333*CHl1[3, 3] + 5184*CHl3[1, 1] - 
          3376*CHl3[2, 2] - 2865*CHl3[3, 3] - 507*CHq1[1, 1] - 
          507*CHq1[2, 2] + 1379*CHq1[3, 3] + 765*CHq3[1, 1] + 
          765*CHq3[2, 2] + 2221*CHq3[3, 3] - 1014*CHu[1, 1] - 
          1014*CHu[2, 2] + 800*CHu[3, 3]) + MZ2^9*(-51750*CHd[1, 1] - 
          51750*CHd[2, 2] - 51750*CHd[3, 3] - 813950*CHe[1, 1] + 
          213372*CHe[2, 2] + 213372*CHe[3, 3] + 219552*CHl1[1, 1] + 
          213372*CHl1[2, 2] + 213372*CHl1[3, 3] + 238651*CHl3[1, 1] + 
          232471*CHl3[2, 2] - 302820*CHl3[3, 3] + 51750*CHq1[1, 1] + 
          51750*CHq1[2, 2] - 1114232*CHq1[3, 3] + 46350*CHq3[1, 1] + 
          46350*CHq3[2, 2] + 1026932*CHq3[3, 3] + 103500*CHu[1, 1] + 
          103500*CHu[2, 2] + 2048464*CHu[3, 3])) + 
      MT2*(983040*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        4*MW2^2*MZ2^7*(-1066560*CHd[1, 1] - 1066560*CHd[2, 2] - 
          1066560*CHd[3, 3] - 30949640*CHe[1, 1] + 9850128*CHe[2, 2] + 
          9850128*CHe[3, 3] + 2281804*CHl1[1, 1] + 9850128*CHl1[2, 2] + 
          9850128*CHl1[3, 3] + 301278*CHl3[1, 1] + 7869602*CHl3[2, 2] - 
          8926512*CHl3[3, 3] + 1066560*CHq1[1, 1] + 1066560*CHq1[2, 2] + 
          21506684*CHq1[3, 3] + 1763712*CHq3[1, 1] + 1763712*CHq3[2, 2] - 
          20333876*CHq3[3, 3] + 2133120*CHu[1, 1] + 2133120*CHu[2, 2] - 
          11354707*CHu[3, 3]) + 128*MW2^5*MZ2^4*(331044*CHd[1, 1] + 
          331044*CHd[2, 2] + 331044*CHd[3, 3] + 6213860*CHe[1, 1] - 
          3212412*CHe[2, 2] - 3212412*CHe[3, 3] + 1934744*CHl1[1, 1] - 
          3212412*CHl1[2, 2] - 3212412*CHl1[3, 3] + 2551569*CHl3[1, 1] - 
          2595587*CHl3[2, 2] - 314244*CHl3[3, 3] - 331044*CHq1[1, 1] - 
          331044*CHq1[2, 2] - 2443040*CHq1[3, 3] + 678348*CHq3[1, 1] + 
          678348*CHq3[2, 2] + 2693366*CHq3[3, 3] - 662088*CHu[1, 1] - 
          662088*CHu[2, 2] - 115100*CHu[3, 3]) - 1536*MW2^6*MZ2^3*
         (8832*CHd[1, 1] + 8832*CHd[2, 2] + 8832*CHd[3, 3] + 
          390480*CHe[1, 1] - 204546*CHe[2, 2] - 204546*CHe[3, 3] + 
          193880*CHl1[1, 1] - 204546*CHl1[2, 2] - 204546*CHl1[3, 3] + 
          226174*CHl3[1, 1] - 172252*CHl3[2, 2] - 75450*CHl3[3, 3] - 
          8832*CHq1[1, 1] - 8832*CHq1[2, 2] - 90324*CHq1[3, 3] + 
          35784*CHq3[1, 1] + 35784*CHq3[2, 2] + 115836*CHq3[3, 3] - 
          17664*CHu[1, 1] - 17664*CHu[2, 2] - 46241*CHu[3, 3]) + 
        8192*MW2^8*MZ2*(177*CHd[1, 1] + 177*CHd[2, 2] + 177*CHd[3, 3] - 
          6103*CHe[1, 1] + 2757*CHe[2, 2] + 2757*CHe[3, 3] - 
          6103*CHl1[1, 1] + 2757*CHl1[2, 2] + 2757*CHl1[3, 3] - 
          6933*CHl3[1, 1] + 1927*CHl3[2, 2] + 2757*CHl3[3, 3] - 
          177*CHq1[1, 1] - 177*CHq1[2, 2] - 623*CHq1[3, 3] + 531*CHq3[1, 1] + 
          531*CHq3[2, 2] + 677*CHq3[3, 3] - 354*CHu[1, 1] - 354*CHu[2, 2] - 
          890*CHu[3, 3]) - 15*MZ2^9*(5664*CHd[1, 1] + 5664*CHd[2, 2] + 
          5664*CHd[3, 3] - 5872*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
          5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
          2884*CHl3[1, 1] - 2060*CHl3[2, 2] - 5664*CHq1[1, 1] - 
          5664*CHq1[2, 2] + 3348*CHq1[3, 3] + 7468*CHq3[3, 3] - 
          11328*CHu[1, 1] - 11328*CHu[2, 2] + 1545*CHu[3, 3]) - 
        2048*MW2^7*MZ2^2*(990*CHd[1, 1] + 990*CHd[2, 2] + 990*CHd[3, 3] - 
          128530*CHe[1, 1] + 63810*CHe[2, 2] + 63810*CHe[3, 3] - 
          93210*CHl1[1, 1] + 63810*CHl1[2, 2] + 63810*CHl1[3, 3] - 
          103897*CHl3[1, 1] + 53123*CHl3[2, 2] + 42222*CHl3[3, 3] - 
          990*CHq1[1, 1] - 990*CHq1[2, 2] + 7328*CHq1[3, 3] - 
          2034*CHq3[1, 1] - 2034*CHq3[2, 2] - 13874*CHq3[3, 3] - 
          1980*CHu[1, 1] - 1980*CHu[2, 2] + 17450*CHu[3, 3]) + 
        48*MW2^3*MZ2^6*(480594*CHd[1, 1] + 480594*CHd[2, 2] + 
          480594*CHd[3, 3] + 7751308*CHe[1, 1] - 3173160*CHe[2, 2] - 
          3173160*CHe[3, 3] + 256362*CHl1[1, 1] - 3173160*CHl1[2, 2] - 
          3173160*CHl1[3, 3] + 1037989*CHl3[1, 1] - 2391533*CHl3[2, 2] + 
          1528200*CHl3[3, 3] - 480594*CHq1[1, 1] - 480594*CHq1[2, 2] - 
          4983612*CHq1[3, 3] - 96066*CHq3[1, 1] - 96066*CHq3[2, 2] + 
          4530966*CHq3[3, 3] - 961188*CHu[1, 1] - 961188*CHu[2, 2] + 
          1875971*CHu[3, 3]) - 32*MW2^4*MZ2^5*(1471572*CHd[1, 1] + 
          1471572*CHd[2, 2] + 1471572*CHd[3, 3] + 21187670*CHe[1, 1] - 
          10066536*CHe[2, 2] - 10066536*CHe[3, 3] + 3390150*CHl1[1, 1] - 
          10066536*CHl1[2, 2] - 10066536*CHl1[3, 3] + 5657438*CHl3[1, 1] - 
          7799248*CHl3[2, 2] + 1737720*CHl3[3, 3] - 1471572*CHq1[1, 1] - 
          1471572*CHq1[2, 2] - 11364316*CHq1[3, 3] + 1306044*CHq3[1, 1] + 
          1306044*CHq3[2, 2] + 11031088*CHq3[3, 3] - 2943144*CHu[1, 1] - 
          2943144*CHu[2, 2] + 2342063*CHu[3, 3]) + 
        4*MW2*MZ2^8*(51021*CHd[1, 1] + 51021*CHd[2, 2] + 51021*CHd[3, 3] + 
          4720883*CHe[1, 1] - 993402*CHe[2, 2] - 993402*CHe[3, 3] - 
          998475*CHl1[1, 1] - 993402*CHl1[2, 2] - 993402*CHl1[3, 3] - 
          1230301*CHl3[1, 1] - 1225228*CHl3[2, 2] + 1649670*CHl3[3, 3] - 
          51021*CHq1[1, 1] - 51021*CHq1[2, 2] - 3507970*CHq1[3, 3] - 
          191205*CHq3[1, 1] - 191205*CHq3[2, 2] + 3824524*CHq3[3, 3] - 
          102042*CHu[1, 1] - 102042*CHu[2, 2] + 2604275*CHu[3, 3]))))/
    (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^3*(81920*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        16*MW2^3*MZ2^5*(93930*CHd[1, 1] + 93930*CHd[2, 2] + 93930*CHd[3, 3] + 
          1321077*CHe[1, 1] - 657132*CHe[2, 2] - 657132*CHe[3, 3] + 
          271545*CHl1[1, 1] - 657132*CHl1[2, 2] - 657132*CHl1[3, 3] + 
          412996*CHl3[1, 1] - 515681*CHl3[2, 2] + 52140*CHl3[3, 3] - 
          93930*CHq1[1, 1] - 93930*CHq1[2, 2] + 4803*CHq1[3, 3] + 
          121950*CHq3[1, 1] + 121950*CHq3[2, 2] + 1140445*CHq3[3, 3] - 
          187860*CHu[1, 1] - 187860*CHu[2, 2] - 9207*CHu[3, 3]) + 
        32*MW2^4*MZ2^4*(28056*CHd[1, 1] + 28056*CHd[2, 2] + 28056*CHd[3, 3] + 
          647224*CHe[1, 1] - 347052*CHe[2, 2] - 347052*CHe[3, 3] + 
          251012*CHl1[1, 1] - 347052*CHl1[2, 2] - 347052*CHl1[3, 3] + 
          312171*CHl3[1, 1] - 285893*CHl3[2, 2] - 76884*CHl3[3, 3] - 
          28056*CHq1[1, 1] - 28056*CHq1[2, 2] + 17580*CHq1[3, 3] + 
          80856*CHq3[1, 1] + 80856*CHq3[2, 2] + 435598*CHq3[3, 3] - 
          56112*CHu[1, 1] - 56112*CHu[2, 2] - 8820*CHu[3, 3]) - 
        MZ2^8*(4890*CHd[1, 1] + 4890*CHd[2, 2] + 4890*CHd[3, 3] - 
          872670*CHe[1, 1] + 171132*CHe[2, 2] + 171132*CHe[3, 3] + 
          169072*CHl1[1, 1] + 171132*CHl1[2, 2] + 171132*CHl1[3, 3] + 
          209811*CHl3[1, 1] + 211871*CHl3[2, 2] - 302820*CHl3[3, 3] - 
          4890*CHq1[1, 1] - 4890*CHq1[2, 2] + 13005*CHq1[3, 3] + 
          46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 1016377*CHq3[3, 3] - 
          9780*CHu[1, 1] - 9780*CHu[2, 2] - 7725*CHu[3, 3]) - 
        256*MW2^5*MZ2^3*(474*CHd[1, 1] + 474*CHd[2, 2] + 474*CHd[3, 3] + 
          47058*CHe[1, 1] - 24675*CHe[2, 2] - 24675*CHe[3, 3] + 
          29518*CHl1[1, 1] - 24675*CHl1[2, 2] - 24675*CHl1[3, 3] + 
          32814*CHl3[1, 1] - 21379*CHl3[2, 2] - 13731*CHl3[3, 3] - 
          474*CHq1[1, 1] - 474*CHq1[2, 2] + 849*CHq1[3, 3] + 
          2934*CHq3[1, 1] + 2934*CHq3[2, 2] + 16145*CHq3[3, 3] - 
          948*CHu[1, 1] - 948*CHu[2, 2] - 381*CHu[3, 3]) - 
        2048*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 11*CHl3[1, 1] - 9*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2] + 60*CHu[3, 3]) + 512*MW2^6*MZ2^2*
         (72*CHd[1, 1] + 72*CHd[2, 2] + 72*CHd[3, 3] + 5832*CHe[1, 1] - 
          2988*CHe[2, 2] - 2988*CHe[3, 3] + 5792*CHl1[1, 1] - 
          2988*CHl1[2, 2] - 2988*CHl1[3, 3] + 6521*CHl3[1, 1] - 
          2259*CHl3[2, 2] - 2832*CHl3[3, 3] - 72*CHq1[1, 1] - 72*CHq1[2, 2] + 
          246*CHq1[3, 3] - 36*CHq3[1, 1] - 36*CHq3[2, 2] - 900*CHq3[3, 3] - 
          144*CHu[1, 1] - 144*CHu[2, 2] + 300*CHu[3, 3]) + 
        4*MW2^2*MZ2^6*(234348*CHd[1, 1] + 234348*CHd[2, 2] + 
          234348*CHd[3, 3] + 3312780*CHe[1, 1] - 1432104*CHe[2, 2] - 
          1432104*CHe[3, 3] + 186010*CHl1[1, 1] - 1432104*CHl1[2, 2] - 
          1432104*CHl1[3, 3] + 538861*CHl3[1, 1] - 1079253*CHl3[2, 2] + 
          577704*CHl3[3, 3] - 234348*CHq1[1, 1] - 234348*CHq1[2, 2] - 
          106908*CHq1[3, 3] + 7308*CHq3[1, 1] + 7308*CHq3[2, 2] + 
          3207006*CHq3[3, 3] - 468696*CHu[1, 1] - 468696*CHu[2, 2] + 
          6612*CHu[3, 3]) - 2*MW2*MZ2^7*(94860*CHd[1, 1] + 94860*CHd[2, 2] + 
          94860*CHd[3, 3] + 2499482*CHe[1, 1] - 829152*CHe[2, 2] - 
          829152*CHe[3, 3] - 141378*CHl1[1, 1] - 829152*CHl1[2, 2] - 
          829152*CHl1[3, 3] + 55990*CHl3[1, 1] - 631784*CHl3[2, 2] + 
          704688*CHl3[3, 3] - 94860*CHq1[1, 1] - 94860*CHq1[2, 2] - 
          105495*CHq1[3, 3] - 158940*CHq3[1, 1] - 158940*CHq3[2, 2] + 
          2567449*CHq3[3, 3] - 189720*CHu[1, 1] - 189720*CHu[2, 2] + 
          21405*CHu[3, 3])) + 2*MW2^2*
       (491520*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        3*MZ2^9*(18030*CHd[1, 1] + 18030*CHd[2, 2] + 18030*CHd[3, 3] + 
          2239946*CHe[1, 1] - 887340*CHe[2, 2] - 887340*CHe[3, 3] + 
          676303*CHl1[1, 1] - 887340*CHl1[2, 2] - 887340*CHl1[3, 3] + 
          1573943*CHl3[1, 1] + 10300*CHl3[2, 2] - 18030*CHq1[1, 1] - 
          18030*CHq1[2, 2] - 70815*CHq1[3, 3] - 29615*CHq3[3, 3] - 
          36060*CHu[1, 1] - 36060*CHu[2, 2]) + 32*MW2^4*MZ2^5*
         (592974*CHd[1, 1] + 592974*CHd[2, 2] + 592974*CHd[3, 3] - 
          1669235*CHe[1, 1] + 911628*CHe[2, 2] + 911628*CHe[3, 3] - 
          5169903*CHl1[1, 1] + 911628*CHl1[2, 2] + 911628*CHl1[3, 3] - 
          6758684*CHl3[1, 1] - 677153*CHl3[2, 2] + 3286764*CHl3[3, 3] - 
          592974*CHq1[1, 1] - 592974*CHq1[2, 2] - 838556*CHq1[3, 3] + 
          264546*CHq3[1, 1] + 264546*CHq3[2, 2] + 3813764*CHq3[3, 3] - 
          1185948*CHu[1, 1] - 1185948*CHu[2, 2] - 3949856*CHu[3, 3]) - 
        24*MW2^3*MZ2^6*(138870*CHd[1, 1] + 138870*CHd[2, 2] + 
          138870*CHd[3, 3] - 4881954*CHe[1, 1] + 2902464*CHe[2, 2] + 
          2902464*CHe[3, 3] - 5751472*CHl1[1, 1] + 2902464*CHl1[2, 2] + 
          2902464*CHl1[3, 3] - 8458523*CHl3[1, 1] + 195413*CHl3[2, 2] + 
          3270768*CHl3[3, 3] - 138870*CHq1[1, 1] - 138870*CHq1[2, 2] - 
          259638*CHq1[3, 3] - 499302*CHq3[1, 1] - 499302*CHq3[2, 2] + 
          2727832*CHq3[3, 3] - 277740*CHu[1, 1] - 277740*CHu[2, 2] - 
          3103792*CHu[3, 3]) - 64*MW2^5*MZ2^4*(373596*CHd[1, 1] + 
          373596*CHd[2, 2] + 373596*CHd[3, 3] + 1099964*CHe[1, 1] - 
          765672*CHe[2, 2] - 765672*CHe[3, 3] - 1462120*CHl1[1, 1] - 
          765672*CHl1[2, 2] - 765672*CHl1[3, 3] - 1672125*CHl3[1, 1] - 
          975677*CHl3[2, 2] + 1032624*CHl3[3, 3] - 373596*CHq1[1, 1] - 
          373596*CHq1[2, 2] - 568196*CHq1[3, 3] + 656964*CHq3[1, 1] + 
          656964*CHq3[2, 2] + 2178782*CHq3[3, 3] - 747192*CHu[1, 1] - 
          747192*CHu[2, 2] - 1979504*CHu[3, 3]) + 1536*MW2^6*MZ2^3*
         (6774*CHd[1, 1] + 6774*CHd[2, 2] + 6774*CHd[3, 3] + 
          88990*CHe[1, 1] - 53277*CHe[2, 2] - 53277*CHe[3, 3] + 
          12370*CHl1[1, 1] - 53277*CHl1[2, 2] - 53277*CHl1[3, 3] + 
          19230*CHl3[1, 1] - 46417*CHl3[2, 2] - 1917*CHl3[3, 3] - 
          6774*CHq1[1, 1] - 6774*CHq1[2, 2] - 18924*CHq1[3, 3] + 
          22842*CHq3[1, 1] + 22842*CHq3[2, 2] + 52834*CHq3[3, 3] - 
          13548*CHu[1, 1] - 13548*CHu[2, 2] - 44200*CHu[3, 3]) - 
        4096*MW2^8*MZ2*(303*CHd[1, 1] + 303*CHd[2, 2] + 303*CHd[3, 3] - 
          6217*CHe[1, 1] + 2523*CHe[2, 2] + 2523*CHe[3, 3] - 
          6217*CHl1[1, 1] + 2523*CHl1[2, 2] + 2523*CHl1[3, 3] - 
          7167*CHl3[1, 1] + 1573*CHl3[2, 2] + 2523*CHl3[3, 3] - 
          303*CHq1[1, 1] - 303*CHq1[2, 2] - 137*CHq1[3, 3] + 909*CHq3[1, 1] + 
          909*CHq3[2, 2] + 1403*CHq3[3, 3] - 606*CHu[1, 1] - 606*CHu[2, 2] - 
          800*CHu[3, 3]) + 1024*MW2^7*MZ2^2*(792*CHd[1, 1] + 792*CHd[2, 2] + 
          792*CHd[3, 3] - 92968*CHe[1, 1] + 47052*CHe[2, 2] + 
          47052*CHe[3, 3] - 57888*CHl1[1, 1] + 47052*CHl1[2, 2] + 
          47052*CHl1[3, 3] - 69061*CHl3[1, 1] + 35879*CHl3[2, 2] + 
          26400*CHl3[3, 3] - 792*CHq1[1, 1] - 792*CHq1[2, 2] + 
          12134*CHq1[3, 3] - 4140*CHq3[1, 1] - 4140*CHq3[2, 2] - 
          10544*CHq3[3, 3] - 1584*CHu[1, 1] - 1584*CHu[2, 2] + 
          10880*CHu[3, 3]) + 2*MW2*MZ2^8*(599193*CHd[1, 1] + 
          599193*CHd[2, 2] + 599193*CHd[3, 3] + 18314479*CHe[1, 1] - 
          9154386*CHe[2, 2] - 9154386*CHe[3, 3] + 9004875*CHl1[1, 1] - 
          9154386*CHl1[2, 2] - 9154386*CHl1[3, 3] + 17712430*CHl3[1, 1] - 
          446831*CHl3[2, 2] - 2542290*CHl3[3, 3] - 599193*CHq1[1, 1] - 
          599193*CHq1[2, 2] - 1657931*CHq1[3, 3] + 266535*CHq3[1, 1] + 
          266535*CHq3[2, 2] - 2308783*CHq3[3, 3] - 1198386*CHu[1, 1] - 
          1198386*CHu[2, 2] + 2048464*CHu[3, 3]) - 8*MW2^2*MZ2^7*
         (356403*CHd[1, 1] + 356403*CHd[2, 2] + 356403*CHd[3, 3] + 
          11277130*CHe[1, 1] - 6389652*CHe[2, 2] - 6389652*CHe[3, 3] + 
          8285809*CHl1[1, 1] - 6389652*CHl1[2, 2] - 6389652*CHl1[3, 3] + 
          13975803*CHl3[1, 1] - 699658*CHl3[2, 2] - 3839172*CHl3[3, 3] - 
          356403*CHq1[1, 1] - 356403*CHq1[2, 2] - 623791*CHq1[3, 3] + 
          778671*CHq3[1, 1] + 778671*CHq3[2, 2] - 2891954*CHq3[3, 3] - 
          712806*CHu[1, 1] - 712806*CHu[2, 2] + 3175940*CHu[3, 3])) - 
      2*MT2*MW2*(737280*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        9*MZ2^9*(23820*CHd[1, 1] + 23820*CHd[2, 2] + 23820*CHd[3, 3] + 
          1481064*CHe[1, 1] - 600360*CHe[2, 2] - 600360*CHe[3, 3] + 
          440352*CHl1[1, 1] - 600360*CHl1[2, 2] - 600360*CHl1[3, 3] + 
          1043287*CHl3[1, 1] + 2575*CHl3[2, 2] - 23820*CHq1[1, 1] - 
          23820*CHq1[2, 2] - 27360*CHq1[3, 3] - 1610*CHq3[3, 3] - 
          47640*CHu[1, 1] - 47640*CHu[2, 2]) + 2*MW2^2*MZ2^7*
         (-2252724*CHd[1, 1] - 2252724*CHd[2, 2] - 2252724*CHd[3, 3] - 
          83055554*CHe[1, 1] + 48460560*CHe[2, 2] + 48460560*CHe[3, 3] - 
          66954866*CHl1[1, 1] + 48460560*CHl1[2, 2] + 48460560*CHl1[3, 3] - 
          111856404*CHl3[1, 1] + 3559022*CHl3[2, 2] + 32832480*CHl3[3, 3] + 
          2252724*CHq1[1, 1] + 2252724*CHq1[2, 2] + 4080203*CHq1[3, 3] - 
          6786108*CHq3[1, 1] - 6786108*CHq3[2, 2] + 30698887*CHq3[3, 3] + 
          4505448*CHu[1, 1] + 4505448*CHu[2, 2] - 25343305*CHu[3, 3]) + 
        16*MW2^4*MZ2^5*(2636406*CHd[1, 1] + 2636406*CHd[2, 2] + 
          2636406*CHd[3, 3] - 2701229*CHe[1, 1] + 1650276*CHe[2, 2] + 
          1650276*CHe[3, 3] - 19870137*CHl1[1, 1] + 1650276*CHl1[2, 2] + 
          1650276*CHl1[3, 3] - 25809278*CHl3[1, 1] - 4288865*CHl3[2, 2] + 
          13266396*CHl3[3, 3] - 2636406*CHq1[1, 1] - 2636406*CHq1[2, 2] - 
          2735015*CHq1[3, 3] + 1557954*CHq3[1, 1] + 1557954*CHq3[2, 2] + 
          19061771*CHq3[3, 3] - 5272812*CHu[1, 1] - 5272812*CHu[2, 2] - 
          15827045*CHu[3, 3]) - 12*MW2^3*MZ2^6*(906108*CHd[1, 1] + 
          906108*CHd[2, 2] + 906108*CHd[3, 3] - 16321696*CHe[1, 1] + 
          10099272*CHe[2, 2] + 10099272*CHe[3, 3] - 22927898*CHl1[1, 1] + 
          10099272*CHl1[2, 2] + 10099272*CHl1[3, 3] - 33437231*CHl3[1, 1] - 
          410061*CHl3[2, 2] + 13631736*CHl3[3, 3] - 906108*CHq1[1, 1] - 
          906108*CHq1[2, 2] - 750180*CHq1[3, 3] - 1819620*CHq3[1, 1] - 
          1819620*CHq3[2, 2] + 14533142*CHq3[3, 3] - 1812216*CHu[1, 1] - 
          1812216*CHu[2, 2] - 12408556*CHu[3, 3]) - 32*MW2^5*MZ2^4*
         (1492872*CHd[1, 1] + 1492872*CHd[2, 2] + 1492872*CHd[3, 3] + 
          6425768*CHe[1, 1] - 4051644*CHe[2, 2] - 4051644*CHe[3, 3] - 
          5018404*CHl1[1, 1] - 4051644*CHl1[2, 2] - 4051644*CHl1[3, 3] - 
          5648067*CHl3[1, 1] - 4681307*CHl3[2, 2] + 3905964*CHl3[3, 3] - 
          1492872*CHq1[1, 1] - 1492872*CHq1[2, 2] - 2132204*CHq1[3, 3] + 
          2777544*CHq3[1, 1] + 2777544*CHq3[2, 2] + 9927266*CHq3[3, 3] - 
          2985744*CHu[1, 1] - 2985744*CHu[2, 2] - 7944476*CHu[3, 3]) + 
        768*MW2^6*MZ2^3*(24450*CHd[1, 1] + 24450*CHd[2, 2] + 
          24450*CHd[3, 3] + 406298*CHe[1, 1] - 234303*CHe[2, 2] - 
          234303*CHe[3, 3] + 82678*CHl1[1, 1] - 234303*CHl1[2, 2] - 
          234303*CHl1[3, 3] + 114124*CHl3[1, 1] - 202857*CHl3[2, 2] - 
          19479*CHl3[3, 3] - 24450*CHq1[1, 1] - 24450*CHq1[2, 2] - 
          82707*CHq1[3, 3] + 87462*CHq3[1, 1] + 87462*CHq3[2, 2] + 
          217481*CHq3[3, 3] - 48900*CHu[1, 1] - 48900*CHu[2, 2] - 
          177181*CHu[3, 3]) - 2048*MW2^8*MZ2*(1149*CHd[1, 1] + 
          1149*CHd[2, 2] + 1149*CHd[3, 3] - 24811*CHe[1, 1] + 
          10209*CHe[2, 2] + 10209*CHe[3, 3] - 24811*CHl1[1, 1] + 
          10209*CHl1[2, 2] + 10209*CHl1[3, 3] - 28101*CHl3[1, 1] + 
          6919*CHl3[2, 2] + 10209*CHl3[3, 3] - 1149*CHq1[1, 1] - 
          1149*CHq1[2, 2] - 791*CHq1[3, 3] + 3447*CHq3[1, 1] + 
          3447*CHq3[2, 2] + 4349*CHq3[3, 3] - 2298*CHu[1, 1] - 
          2298*CHu[2, 2] - 3380*CHu[3, 3]) + 512*MW2^7*MZ2^2*
         (4212*CHd[1, 1] + 4212*CHd[2, 2] + 4212*CHd[3, 3] - 
          390508*CHe[1, 1] + 194832*CHe[2, 2] + 194832*CHe[3, 3] - 
          250068*CHl1[1, 1] + 194832*CHl1[2, 2] + 194832*CHl1[3, 3] - 
          295147*CHl3[1, 1] + 149753*CHl3[2, 2] + 111756*CHl3[3, 3] - 
          4212*CHq1[1, 1] - 4212*CHq1[2, 2] + 56258*CHq1[3, 3] - 
          12672*CHq3[1, 1] - 12672*CHq3[2, 2] - 37496*CHq3[3, 3] - 
          8424*CHu[1, 1] - 8424*CHu[2, 2] + 42620*CHu[3, 3]) + 
        MW2*MZ2^8*(2570922*CHd[1, 1] + 2570922*CHd[2, 2] + 
          2570922*CHd[3, 3] + 70484446*CHe[1, 1] - 36193428*CHe[2, 2] - 
          36193428*CHe[3, 3] + 36388896*CHl1[1, 1] - 36193428*CHl1[2, 2] - 
          36193428*CHl1[3, 3] + 71214613*CHl3[1, 1] - 1367711*CHl3[2, 2] - 
          11156820*CHl3[3, 3] - 2570922*CHq1[1, 1] - 2570922*CHq1[2, 2] - 
          5228849*CHq1[3, 3] + 1523790*CHq3[1, 1] + 1523790*CHq3[2, 2] - 
          11160523*CHq3[3, 3] - 5141844*CHu[1, 1] - 5141844*CHu[2, 2] + 
          8170681*CHu[3, 3])) + MT2^2*MZ2*
       (-3*MZ2^8*(85620*CHd[1, 1] + 85620*CHd[2, 2] + 85620*CHd[3, 3] + 
          4428512*CHe[1, 1] - 1811640*CHe[2, 2] - 1811640*CHe[3, 3] + 
          1308436*CHl1[1, 1] - 1811640*CHl1[2, 2] - 1811640*CHl1[3, 3] + 
          3122651*CHl3[1, 1] + 2575*CHl3[2, 2] - 85620*CHq1[1, 1] - 
          85620*CHq1[2, 2] - 58260*CHq1[3, 3] - 1610*CHq3[3, 3] - 
          171240*CHu[1, 1] - 171240*CHu[2, 2]) + 32*MW2^4*MZ2^4*
         (1737432*CHd[1, 1] + 1737432*CHd[2, 2] + 1737432*CHd[3, 3] + 
          4596728*CHe[1, 1] - 2136924*CHe[2, 2] - 2136924*CHe[3, 3] - 
          8714148*CHl1[1, 1] - 2136924*CHl1[2, 2] - 2136924*CHl1[3, 3] - 
          11048863*CHl3[1, 1] - 4471639*CHl3[2, 2] + 6860412*CHl3[3, 3] - 
          1737432*CHq1[1, 1] - 1737432*CHq1[2, 2] - 1224934*CHq1[3, 3] + 
          1354536*CHq3[1, 1] + 1354536*CHq3[2, 2] + 14676460*CHq3[3, 3] - 
          3474864*CHu[1, 1] - 3474864*CHu[2, 2] - 7954954*CHu[3, 3]) - 
        48*MW2^3*MZ2^5*(413916*CHd[1, 1] + 413916*CHd[2, 2] + 
          413916*CHd[3, 3] - 1606505*CHe[1, 1] + 1442892*CHe[2, 2] + 
          1442892*CHe[3, 3] - 5603269*CHl1[1, 1] + 1442892*CHl1[2, 2] + 
          1442892*CHl1[3, 3] - 7969362*CHl3[1, 1] - 923201*CHl3[2, 2] + 
          3838308*CHl3[3, 3] - 413916*CHq1[1, 1] - 413916*CHq1[2, 2] - 
          228198*CHq1[3, 3] - 432396*CHq3[1, 1] - 432396*CHq3[2, 2] + 
          6057924*CHq3[3, 3] - 827832*CHu[1, 1] - 827832*CHu[2, 2] - 
          3097180*CHu[3, 3]) - 256*MW2^5*MZ2^3*(213888*CHd[1, 1] + 
          213888*CHd[2, 2] + 213888*CHd[3, 3] + 1535560*CHe[1, 1] - 
          894279*CHe[2, 2] - 894279*CHe[3, 3] - 341060*CHl1[1, 1] - 
          894279*CHl1[2, 2] - 894279*CHl1[3, 3] - 349620*CHl3[1, 1] - 
          902839*CHl3[2, 2] + 402057*CHl3[3, 3] - 213888*CHq1[1, 1] - 
          213888*CHq1[2, 2] - 242356*CHq1[3, 3] + 433512*CHq3[1, 1] + 
          433512*CHq3[2, 2] + 1723480*CHq3[3, 3] - 427776*CHu[1, 1] - 
          427776*CHu[2, 2] - 1002982*CHu[3, 3]) + 1536*MW2^6*MZ2^2*
         (12312*CHd[1, 1] + 12312*CHd[2, 2] + 12312*CHd[3, 3] + 
          274392*CHe[1, 1] - 153468*CHe[2, 2] - 153468*CHe[3, 3] + 
          86352*CHl1[1, 1] - 153468*CHl1[2, 2] - 153468*CHl1[3, 3] + 
          107161*CHl3[1, 1] - 132659*CHl3[2, 2] - 29952*CHl3[3, 3] - 
          12312*CHq1[1, 1] - 12312*CHq1[2, 2] - 41652*CHq1[3, 3] + 
          46764*CHq3[1, 1] + 46764*CHq3[2, 2] + 131678*CHq3[3, 3] - 
          24624*CHu[1, 1] - 24624*CHu[2, 2] - 89162*CHu[3, 3]) - 
        81920*MW2^8*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          616*CHe[1, 1] + 264*CHe[2, 2] + 264*CHe[3, 3] - 616*CHl1[1, 1] + 
          264*CHl1[2, 2] + 264*CHl1[3, 3] - 699*CHl3[1, 1] + 181*CHl3[2, 2] + 
          264*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] - 38*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 92*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2] - 98*CHu[3, 3]) + 2048*MW2^7*MZ2*
         (1017*CHd[1, 1] + 1017*CHd[2, 2] + 1017*CHd[3, 3] - 
          110863*CHe[1, 1] + 55197*CHe[2, 2] + 55197*CHe[3, 3] - 
          75663*CHl1[1, 1] + 55197*CHl1[2, 2] + 55197*CHl1[3, 3] - 
          88393*CHl3[1, 1] + 42467*CHl3[2, 2] + 34077*CHl3[3, 3] - 
          1017*CHq1[1, 1] - 1017*CHq1[2, 2] + 14357*CHq1[3, 3] - 
          2709*CHq3[1, 1] - 2709*CHq3[2, 2] - 7583*CHq3[3, 3] - 
          2034*CHu[1, 1] - 2034*CHu[2, 2] + 9980*CHu[3, 3]) + 
        4*MW2*MZ2^7*(669681*CHd[1, 1] + 669681*CHd[2, 2] + 669681*CHd[3, 3] + 
          15642058*CHe[1, 1] - 8672238*CHe[2, 2] - 8672238*CHe[3, 3] + 
          9463854*CHl1[1, 1] - 8672238*CHl1[2, 2] - 8672238*CHl1[3, 3] + 
          18249274*CHl3[1, 1] + 113182*CHl3[2, 2] - 3478470*CHl3[3, 3] - 
          669681*CHq1[1, 1] - 669681*CHq1[2, 2] - 1141565*CHq1[3, 3] + 
          517095*CHq3[1, 1] + 517095*CHq3[2, 2] - 5041663*CHq3[3, 3] - 
          1339362*CHu[1, 1] - 1339362*CHu[2, 2] + 2025289*CHu[3, 3]) - 
        4*MW2^2*MZ2^6*(636708*CHd[1, 1] + 636708*CHd[2, 2] + 
          636708*CHd[3, 3] + 30347500*CHe[1, 1] - 20465256*CHe[2, 2] - 
          20465256*CHe[3, 3] + 34162486*CHl1[1, 1] - 20465256*CHl1[2, 2] - 
          20465256*CHl1[3, 3] + 55719837*CHl3[1, 1] + 1092095*CHl3[2, 2] - 
          19588344*CHl3[3, 3] - 636708*CHq1[1, 1] - 636708*CHq1[2, 2] - 
          1446646*CHq1[3, 3] + 4124268*CHq3[1, 1] + 4124268*CHq3[2, 2] - 
          26922752*CHq3[3, 3] - 1273416*CHu[1, 1] - 1273416*CHu[2, 2] + 
          12575330*CHu[3, 3]))))/(2*(MT2 - MW2)^2*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*MW2*B0i[bb0, 0, 0, MW2]*(-2*MH2^2*(MT2 - MW2)^2*MZ2^3*SW2*
       (-8*MW2^2*MZ2^4*(61203*CHd[1, 1] + 61203*CHd[2, 2] + 61203*CHd[3, 3] + 
          825387*CHe[1, 1] - 359436*CHe[2, 2] - 359436*CHe[3, 3] + 
          44467*CHl1[1, 1] - 359436*CHl1[2, 2] - 359436*CHl1[3, 3] + 
          132899*CHl3[1, 1] - 271004*CHl3[2, 2] + 144468*CHl3[3, 3] - 
          61203*CHq1[1, 1] - 61203*CHq1[2, 2] - 30021*CHq1[3, 3] + 
          1161*CHq3[1, 1] + 1161*CHq3[2, 2] - 30021*CHq3[3, 3] - 
          122406*CHu[1, 1] - 122406*CHu[2, 2]) + 64*MW2^3*MZ2^3*
         (12468*CHd[1, 1] + 12468*CHd[2, 2] + 12468*CHd[3, 3] + 
          164468*CHe[1, 1] - 82632*CHe[2, 2] - 82632*CHe[3, 3] + 
          33268*CHl1[1, 1] - 82632*CHl1[2, 2] - 82632*CHl1[3, 3] + 
          50737*CHl3[1, 1] - 65163*CHl3[2, 2] + 6336*CHl3[3, 3] - 
          12468*CHq1[1, 1] - 12468*CHq1[2, 2] + 1920*CHq1[3, 3] + 
          16308*CHq3[1, 1] + 16308*CHq3[2, 2] + 1920*CHq3[3, 3] - 
          24936*CHu[1, 1] - 24936*CHu[2, 2]) + 8*MW2*MZ2^5*
         (11193*CHd[1, 1] + 11193*CHd[2, 2] + 11193*CHd[3, 3] + 
          313083*CHe[1, 1] - 103272*CHe[2, 2] - 103272*CHe[3, 3] - 
          17098*CHl1[1, 1] - 103272*CHl1[2, 2] - 103272*CHl1[3, 3] + 
          8101*CHl3[1, 1] - 78073*CHl3[2, 2] + 88416*CHl3[3, 3] - 
          11193*CHq1[1, 1] - 11193*CHq1[2, 2] - 16194*CHq1[3, 3] - 
          21195*CHq3[1, 1] - 21195*CHq3[2, 2] - 16194*CHq3[3, 3] - 
          22386*CHu[1, 1] - 22386*CHu[2, 2]) + 
        MZ2^6*(5985*CHd[1, 1] + 5985*CHd[2, 2] + 5985*CHd[3, 3] - 
          440005*CHe[1, 1] + 82926*CHe[2, 2] + 82926*CHe[3, 3] + 
          81381*CHl1[1, 1] + 82926*CHl1[2, 2] + 82926*CHl1[3, 3] + 
          103103*CHl3[1, 1] + 104648*CHl3[2, 2] - 151410*CHl3[3, 3] - 
          5985*CHq1[1, 1] - 5985*CHq1[2, 2] + 8595*CHq1[3, 3] + 
          23175*CHq3[1, 1] + 23175*CHq3[2, 2] + 8595*CHq3[3, 3] - 
          11970*CHu[1, 1] - 11970*CHu[2, 2]) - 640*MW2^4*MZ2^2*
         (687*CHd[1, 1] + 687*CHd[2, 2] + 687*CHd[3, 3] + 16191*CHe[1, 1] - 
          8697*CHe[2, 2] - 8697*CHe[3, 3] + 6271*CHl1[1, 1] - 
          8697*CHl1[2, 2] - 8697*CHl1[3, 3] + 7793*CHl3[1, 1] - 
          7175*CHl3[2, 2] - 1953*CHl3[3, 3] - 687*CHq1[1, 1] - 
          687*CHq1[2, 2] + 723*CHq1[3, 3] + 2133*CHq3[1, 1] + 
          2133*CHq3[2, 2] + 723*CHq3[3, 3] - 1374*CHu[1, 1] - 
          1374*CHu[2, 2]) - 10240*MW2^5*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 597*CHe[1, 1] + 303*CHe[2, 2] + 303*CHe[3, 3] - 
          377*CHl1[1, 1] + 303*CHl1[2, 2] + 303*CHl1[3, 3] - 421*CHl3[1, 1] + 
          259*CHl3[2, 2] + 171*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] - 
          15*CHq1[3, 3] - 27*CHq3[1, 1] - 27*CHq3[2, 2] - 15*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]) + 20480*MW2^6*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 
          33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 
          87*CHl3[1, 1] + 23*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      MW2*(MW2^2*(-1966080*MW2^10*(77*CHl3[1, 1] - 33*CHl3[2, 2] - 
            33*CHl3[3, 3] - 5*CHq3[1, 1] - 5*CHq3[2, 2] - CHq3[3, 3]) - 
          4*MW2^2*MZ2^8*(11217687*CHd[1, 1] + 11217687*CHd[2, 2] + 
            11217687*CHd[3, 3] + 59411941*CHe[1, 1] - 35062098*CHe[2, 2] - 
            35062098*CHe[3, 3] + 96914165*CHl1[1, 1] - 105160038*CHl1[2, 2] - 
            105160038*CHl1[3, 3] - 99406417*CHl3[1, 1] + 
            49530752*CHl3[2, 2] + 76338050*CHl3[3, 3] - 15143001*CHq1[1, 1] - 
            15143001*CHq1[2, 2] - 1003485*CHq1[3, 3] - 11552157*CHq3[1, 1] - 
            11552157*CHq3[2, 2] - 650649*CHq3[3, 3] - 22435374*CHu[1, 1] - 
            22435374*CHu[2, 2]) + 16*MW2^3*MZ2^7*(4120683*CHd[1, 1] + 
            4120683*CHd[2, 2] + 4120683*CHd[3, 3] + 28017153*CHe[1, 1] - 
            17209266*CHe[2, 2] - 17209266*CHe[3, 3] + 54932731*CHl1[1, 1] - 
            51443340*CHl1[2, 2] - 51443340*CHl1[3, 3] - 66051671*CHl3[1, 1] + 
            33783996*CHl3[2, 2] + 42799452*CHl3[3, 3] - 5491734*CHq1[1, 1] - 
            5491734*CHq1[2, 2] + 1516281*CHq1[3, 3] - 9076812*CHq3[1, 1] - 
            9076812*CHq3[2, 2] + 1219605*CHq3[3, 3] - 8241366*CHu[1, 1] - 
            8241366*CHu[2, 2]) + 4*MW2*MZ2^9*(3499941*CHd[1, 1] + 
            3499941*CHd[2, 2] + 3499941*CHd[3, 3] + 20170471*CHe[1, 1] - 
            10168338*CHe[2, 2] - 10168338*CHe[3, 3] + 25125810*CHl1[1, 1] - 
            30752130*CHl1[2, 2] - 30752130*CHl1[3, 3] - 20988428*CHl3[1, 1] + 
            10705983*CHl3[2, 2] + 21067198*CHl3[3, 3] - 4734021*CHq1[1, 1] - 
            4734021*CHq1[2, 2] - 1536378*CHq1[3, 3] - 2332641*CHq3[1, 1] - 
            2332641*CHq3[2, 2] - 1198083*CHq3[3, 3] - 6999882*CHu[1, 1] - 
            6999882*CHu[2, 2]) - 32*MW2^4*MZ2^6*(1224210*CHd[1, 1] + 
            1224210*CHd[2, 2] + 1224210*CHd[3, 3] + 18527746*CHe[1, 1] - 
            10726716*CHe[2, 2] - 10726716*CHe[3, 3] + 38879919*CHl1[1, 1] - 
            30606564*CHl1[2, 2] - 30606564*CHl1[3, 3] - 53102144*CHl3[1, 1] + 
            28650666*CHl3[2, 2] + 31238350*CHl3[3, 3] - 1434234*CHq1[1, 1] - 
            1434234*CHq1[2, 2] + 1371153*CHq1[3, 3] - 9635631*CHq3[1, 1] - 
            9635631*CHq3[2, 2] + 990882*CHq3[3, 3] - 2448420*CHu[1, 1] - 
            2448420*CHu[2, 2]) - 64*MW2^5*MZ2^5*(77253*CHd[1, 1] + 
            77253*CHd[2, 2] + 77253*CHd[3, 3] - 9205619*CHe[1, 1] + 
            4572840*CHe[2, 2] + 4572840*CHe[3, 3] - 16632769*CHl1[1, 1] + 
            10443936*CHl1[2, 2] + 10443936*CHl1[3, 3] + 24194219*CHl3[1, 1] - 
            14084530*CHl3[2, 2] - 13778704*CHl3[3, 3] - 364911*CHq1[1, 1] - 
            364911*CHq1[2, 2] - 176313*CHq1[3, 3] + 5832675*CHq3[1, 1] + 
            5832675*CHq3[2, 2] - 94071*CHq3[3, 3] - 154506*CHu[1, 1] - 
            154506*CHu[2, 2]) + 256*MW2^6*MZ2^4*(64518*CHd[1, 1] + 
            64518*CHd[2, 2] + 64518*CHd[3, 3] - 1820202*CHe[1, 1] + 
            783138*CHe[2, 2] + 783138*CHe[3, 3] - 1676078*CHl1[1, 1] + 
            686622*CHl1[2, 2] + 686622*CHl1[3, 3] + 1442836*CHl3[1, 1] - 
            1158807*CHl3[2, 2] - 989526*CHl3[3, 3] - 147642*CHq1[1, 1] - 
            147642*CHq1[2, 2] + 85218*CHq1[3, 3] + 785595*CHq3[1, 1] + 
            785595*CHq3[2, 2] + 40371*CHq3[3, 3] - 129036*CHu[1, 1] - 
            129036*CHu[2, 2]) - 2048*MW2^7*MZ2^3*(4170*CHd[1, 1] + 
            4170*CHd[2, 2] + 4170*CHd[3, 3] - 148310*CHe[1, 1] + 
            64500*CHe[2, 2] + 64500*CHe[3, 3] + 34833*CHl1[1, 1] - 
            38037*CHl1[2, 2] - 38037*CHl1[3, 3] - 443903*CHl3[1, 1] + 
            203697*CHl3[2, 2] + 204367*CHl3[3, 3] - 5673*CHq1[1, 1] - 
            5673*CHq1[2, 2] + 6033*CHq1[3, 3] + 2217*CHq3[1, 1] + 
            2217*CHq3[2, 2] - 495*CHq3[3, 3] - 8340*CHu[1, 1] - 
            8340*CHu[2, 2]) + 4096*MW2^8*MZ2^2*(1020*CHd[1, 1] + 
            1020*CHd[2, 2] + 1020*CHd[3, 3] - 36580*CHe[1, 1] + 
            16620*CHe[2, 2] + 16620*CHe[3, 3] + 34000*CHl1[1, 1] - 
            17400*CHl1[2, 2] - 17400*CHl1[3, 3] - 298973*CHl3[1, 1] + 
            146707*CHl3[2, 2] + 143677*CHl3[3, 3] + 600*CHq1[1, 1] + 
            600*CHq1[2, 2] - 420*CHq1[3, 3] - 2205*CHq3[1, 1] - 
            2205*CHq3[2, 2] - 501*CHq3[3, 3] - 2040*CHu[1, 1] - 
            2040*CHu[2, 2]) - 163840*MW2^9*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] - 231*CHe[1, 1] + 99*CHe[2, 2] + 99*CHe[3, 3] + 
            231*CHl1[1, 1] - 99*CHl1[2, 2] - 99*CHl1[3, 3] - 
            4168*CHl3[1, 1] + 1942*CHl3[2, 2] + 1932*CHl3[3, 3] + 
            9*CHq1[1, 1] + 9*CHq1[2, 2] - 9*CHq1[3, 3] + 150*CHq3[1, 1] + 
            150*CHq3[2, 2] + 24*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          MZ2^10*(-1620840*CHd[1, 1] - 1620840*CHd[2, 2] - 
            1620840*CHd[3, 3] - 13362840*CHe[1, 1] + 4937376*CHe[2, 2] + 
            4937376*CHe[3, 3] - 11505647*CHl1[1, 1] + 15838896*CHl1[2, 2] + 
            15838896*CHl1[3, 3] + 8234541*CHl3[1, 1] - 3928832*CHl3[2, 2] - 
            11204340*CHl3[3, 3] + 2177040*CHq1[1, 1] + 2177040*CHq1[2, 2] + 
            1111695*CHq1[3, 3] + 231750*CHq3[1, 1] + 231750*CHq3[2, 2] + 
            895395*CHq3[3, 3] + 3241680*CHu[1, 1] + 3241680*CHu[2, 2])) - 
        6*MT2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (40960*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          2*MW2*MZ2^6*(-12396*CHd[1, 1] - 12396*CHd[2, 2] - 12396*CHd[3, 3] + 
            12522*CHe[1, 1] + 8256*CHe[2, 2] + 8256*CHe[3, 3] + 
            10904*CHl1[1, 1] + 8256*CHl1[2, 2] + 8256*CHl1[3, 3] + 
            12423*CHl3[1, 1] + 9775*CHl3[2, 2] + 2640*CHl3[3, 3] + 
            12396*CHq1[1, 1] + 12396*CHq1[2, 2] - 28242*CHq1[3, 3] - 
            10620*CHq3[1, 1] - 10620*CHq3[2, 2] - 42512*CHq3[3, 3] + 
            24792*CHu[1, 1] + 24792*CHu[2, 2] - 29130*CHu[3, 3]) + 
          16*MW2^3*MZ2^4*(4848*CHd[1, 1] + 4848*CHd[2, 2] + 4848*CHd[3, 3] - 
            4688*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 
            4020*CHl1[1, 1] - 2616*CHl1[2, 2] - 2616*CHl1[3, 3] - 
            4521*CHl3[1, 1] - 3117*CHl3[2, 2] - 48*CHl3[3, 3] - 
            4848*CHq1[1, 1] - 4848*CHq1[2, 2] - 10152*CHq1[3, 3] + 
            1872*CHq3[1, 1] + 1872*CHq3[2, 2] - 4014*CHq3[3, 3] - 
            9696*CHu[1, 1] - 9696*CHu[2, 2] - 8664*CHu[3, 3]) - 
          128*MW2^4*MZ2^3*(1068*CHd[1, 1] + 1068*CHd[2, 2] + 1068*CHd[3, 3] - 
            1068*CHe[1, 1] - 861*CHe[2, 2] - 861*CHe[3, 3] - 
            1048*CHl1[1, 1] - 861*CHl1[2, 2] - 861*CHl1[3, 3] - 
            1243*CHl3[1, 1] - 1056*CHl3[2, 2] - 321*CHl3[3, 3] - 
            1068*CHq1[1, 1] - 1068*CHq1[2, 2] + 297*CHq1[3, 3] + 
            1584*CHq3[1, 1] + 1584*CHq3[2, 2] + 1767*CHq3[3, 3] - 
            2136*CHu[1, 1] - 2136*CHu[2, 2] + 39*CHu[3, 3]) - 
          1024*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
            39*CHl1[2, 2] - 39*CHl1[3, 3] + 31*CHl3[1, 1] + 11*CHl3[2, 2] - 
            39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
            63*CHq3[1, 1] + 63*CHq3[2, 2] - 19*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2] + 60*CHu[3, 3]) + 256*MW2^5*MZ2^2*
           (354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 366*CHe[1, 1] - 
            426*CHe[2, 2] - 426*CHe[3, 3] - 406*CHl1[1, 1] - 426*CHl1[2, 2] - 
            426*CHl1[3, 3] - 377*CHl3[1, 1] - 397*CHl3[2, 2] - 
            270*CHl3[3, 3] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 
            648*CHq1[3, 3] + 810*CHq3[1, 1] + 810*CHq3[2, 2] + 
            902*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2] + 420*CHu[3, 3]) + 
          5*MZ2^7*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
            1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
            1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
            721*CHl3[1, 1] - 515*CHl3[2, 2] - 1416*CHq1[1, 1] - 
            1416*CHq1[2, 2] + 837*CHq1[3, 3] + 1867*CHq3[3, 3] - 
            2832*CHu[1, 1] - 2832*CHu[2, 2] + 1545*CHu[3, 3]) + 
          8*MW2^2*MZ2^5*(966*CHd[1, 1] + 966*CHd[2, 2] + 966*CHd[3, 3] - 
            645*CHe[1, 1] - 1308*CHe[2, 2] - 1308*CHe[3, 3] - 
            1381*CHl1[1, 1] - 1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 
            2579*CHl3[1, 1] - 2506*CHl3[2, 2] - 1404*CHl3[3, 3] - 
            966*CHq1[1, 1] - 966*CHq1[2, 2] + 20709*CHq1[3, 3] + 
            6642*CHq3[1, 1] + 6642*CHq3[2, 2] + 22913*CHq3[3, 3] - 
            1932*CHu[1, 1] - 1932*CHu[2, 2] + 17871*CHu[3, 3])) + 
        MT2*MW2*(491520*MW2^10*(615*CHl3[1, 1] - 265*CHl3[2, 2] - 
            264*CHl3[3, 3] - 40*CHq3[1, 1] - 40*CHq3[2, 2] - 6*CHq3[3, 3]) + 
          MZ2^10*(3390360*CHd[1, 1] + 3390360*CHd[2, 2] + 3390360*CHd[3, 3] + 
            26571540*CHe[1, 1] - 9985632*CHe[2, 2] - 9985632*CHe[3, 3] + 
            22878784*CHl1[1, 1] - 31788672*CHl1[2, 2] - 31788672*CHl1[3, 3] - 
            16544787*CHl3[1, 1] + 7803589*CHl3[2, 2] + 22408680*CHl3[3, 3] - 
            4502760*CHq1[1, 1] - 4502760*CHq1[2, 2] - 1973280*CHq1[3, 3] - 
            463500*CHq3[1, 1] - 463500*CHq3[2, 2] - 1617930*CHq3[3, 3] - 
            6780720*CHu[1, 1] - 6780720*CHu[2, 2]) + 2*MW2^2*MZ2^8*
           (44489760*CHd[1, 1] + 44489760*CHd[2, 2] + 44489760*CHd[3, 3] + 
            238063798*CHe[1, 1] - 140040312*CHe[2, 2] - 140040312*CHe[3, 3] + 
            387948644*CHl1[1, 1] - 420432072*CHl1[2, 2] - 
            420432072*CHl1[3, 3] - 397441993*CHl3[1, 1] + 
            198222779*CHl3[2, 2] + 305305544*CHl3[3, 3] - 
            60191016*CHq1[1, 1] - 60191016*CHq1[2, 2] - 2385039*CHq1[3, 3] - 
            45937440*CHq3[1, 1] - 45937440*CHq3[2, 2] - 2097645*CHq3[3, 3] - 
            88979520*CHu[1, 1] - 88979520*CHu[2, 2] - 151605*CHu[3, 3]) - 
          4*MW2^3*MZ2^7*(32304180*CHd[1, 1] + 32304180*CHd[2, 2] + 
            32304180*CHd[3, 3] + 224769222*CHe[1, 1] - 137250984*CHe[2, 2] - 
            137250984*CHe[3, 3] + 440051444*CHl1[1, 1] - 
            411123576*CHl1[2, 2] - 411123576*CHl1[3, 3] - 
            527681539*CHl3[1, 1] + 270837345*CHl3[2, 2] + 
            342522984*CHl3[3, 3] - 43272588*CHq1[1, 1] - 
            43272588*CHq1[2, 2] + 10734393*CHq1[3, 3] - 73321572*CHq3[1, 1] - 
            73321572*CHq3[2, 2] + 8210151*CHq3[3, 3] - 64608360*CHu[1, 1] - 
            64608360*CHu[2, 2] - 103887*CHu[3, 3]) + 32*MW2^5*MZ2^5*
           (162978*CHd[1, 1] + 162978*CHd[2, 2] + 162978*CHd[3, 3] - 
            36682301*CHe[1, 1] + 18363792*CHe[2, 2] + 18363792*CHe[3, 3] - 
            66409597*CHl1[1, 1] + 41848176*CHl1[2, 2] + 41848176*CHl1[3, 3] + 
            96936899*CHl3[1, 1] - 56227144*CHl3[2, 2] - 55120432*CHl3[3, 3] - 
            1313610*CHq1[1, 1] - 1313610*CHq1[2, 2] - 258627*CHq1[3, 3] + 
            23242086*CHq3[1, 1] + 23242086*CHq3[2, 2] - 447675*CHq3[3, 3] - 
            325956*CHu[1, 1] - 325956*CHu[2, 2] - 80541*CHu[3, 3]) - 
          64*MW2^6*MZ2^4*(422616*CHd[1, 1] + 422616*CHd[2, 2] + 
            422616*CHd[3, 3] - 14465640*CHe[1, 1] + 6352152*CHe[2, 2] + 
            6352152*CHe[3, 3] - 13307764*CHl1[1, 1] + 5580024*CHl1[2, 2] + 
            5580024*CHl1[3, 3] + 11669753*CHl3[1, 1] - 9157203*CHl3[2, 2] - 
            7877184*CHl3[3, 3] - 1087608*CHq1[1, 1] - 1087608*CHq1[2, 2] + 
            568740*CHq1[3, 3] + 6110016*CHq3[1, 1] + 6110016*CHq3[2, 2] + 
            82530*CHq3[3, 3] - 845232*CHu[1, 1] - 845232*CHu[2, 2] - 
            35604*CHu[3, 3]) + 4096*MW2^9*MZ2*(783*CHd[1, 1] + 
            783*CHd[2, 2] + 783*CHd[3, 3] - 18537*CHe[1, 1] + 
            7803*CHe[2, 2] + 7803*CHe[3, 3] + 18423*CHl1[1, 1] - 
            8037*CHl1[2, 2] - 8037*CHl1[3, 3] - 333707*CHl3[1, 1] + 
            155033*CHl3[2, 2] + 154443*CHl3[3, 3] + 657*CHq1[1, 1] + 
            657*CHq1[2, 2] - 477*CHq1[3, 3] + 12189*CHq3[1, 1] + 
            12189*CHq3[2, 2] + 2583*CHq3[3, 3] - 1566*CHu[1, 1] - 
            1566*CHu[2, 2] + 180*CHu[3, 3]) + 512*MW2^7*MZ2^3*
           (29058*CHd[1, 1] + 29058*CHd[2, 2] + 29058*CHd[3, 3] - 
            1182070*CHe[1, 1] + 523191*CHe[2, 2] + 523191*CHe[3, 3] + 
            283854*CHl1[1, 1] - 297105*CHl1[2, 2] - 297105*CHl1[3, 3] - 
            3548161*CHl3[1, 1] + 1634640*CHl3[2, 2] + 1640939*CHl3[3, 3] - 
            41082*CHq1[1, 1] - 41082*CHq1[2, 2] + 21777*CHq1[3, 3] + 
            4506*CHq3[1, 1] + 4506*CHq3[2, 2] - 15609*CHq3[3, 3] - 
            58116*CHu[1, 1] - 58116*CHu[2, 2] + 657*CHu[3, 3]) - 
          1024*MW2^8*MZ2^2*(8466*CHd[1, 1] + 8466*CHd[2, 2] + 
            8466*CHd[3, 3] - 293054*CHe[1, 1] + 133086*CHe[2, 2] + 
            133086*CHe[3, 3] + 271466*CHl1[1, 1] - 139074*CHl1[2, 2] - 
            139074*CHl1[3, 3] - 2395111*CHl3[1, 1] + 1170989*CHl3[2, 2] + 
            1150010*CHl3[3, 3] + 4494*CHq1[1, 1] + 4494*CHq1[2, 2] - 
            6852*CHq1[3, 3] - 17478*CHq3[1, 1] - 17478*CHq3[2, 2] + 
            1902*CHq3[3, 3] - 16932*CHu[1, 1] - 16932*CHu[2, 2] + 
            1620*CHu[3, 3]) + MW2*MZ2^9*(-28329000*CHd[1, 1] - 
            28329000*CHd[2, 2] - 28329000*CHd[3, 3] - 161036024*CHe[1, 1] + 
            81550896*CHe[2, 2] + 81550896*CHe[3, 3] - 200718882*CHl1[1, 1] + 
            246221232*CHl1[2, 2] + 246221232*CHl1[3, 3] + 
            168331855*CHl3[1, 1] - 85306839*CHl3[2, 2] - 
            168426704*CHl3[3, 3] + 38201640*CHq1[1, 1] + 
            38201640*CHq1[2, 2] + 10156620*CHq1[3, 3] + 18215088*CHq3[1, 1] + 
            18215088*CHq3[2, 2] + 8202810*CHq3[3, 3] + 56658000*CHu[1, 1] + 
            56658000*CHu[2, 2] + 46350*CHu[3, 3]) + 8*MW2^4*MZ2^6*
           (9699036*CHd[1, 1] + 9699036*CHd[2, 2] + 9699036*CHd[3, 3] + 
            148313318*CHe[1, 1] - 85643376*CHe[2, 2] - 85643376*CHe[3, 3] + 
            311191404*CHl1[1, 1] - 244682160*CHl1[2, 2] - 
            244682160*CHl1[3, 3] - 424588063*CHl3[1, 1] + 
            229452717*CHl3[2, 2] + 250054688*CHl3[3, 3] - 
            11379228*CHq1[1, 1] - 11379228*CHq1[2, 2] + 8532852*CHq1[3, 3] - 
            77723436*CHq3[1, 1] - 77723436*CHq3[2, 2] + 6580338*CHq3[3, 3] - 
            19398072*CHu[1, 1] - 19398072*CHu[2, 2] + 90648*CHu[3, 3])) + 
        MT2^2*(-983040*MW2^10*(153*CHl3[1, 1] - 67*CHl3[2, 2] - 
            66*CHl3[3, 3] - 10*(CHq3[1, 1] + CHq3[2, 2])) + 
          MZ2^10*(-1705800*CHd[1, 1] - 1705800*CHd[2, 2] - 
            1705800*CHd[3, 3] - 13274760*CHe[1, 1] + 5000736*CHe[2, 2] + 
            5000736*CHe[3, 3] - 11429927*CHl1[1, 1] + 15902256*CHl1[2, 2] + 
            15902256*CHl1[3, 3] + 8277801*CHl3[1, 1] - 3897932*CHl3[2, 2] - 
            11204340*CHl3[3, 3] + 2262000*CHq1[1, 1] + 2262000*CHq1[2, 2] + 
            968775*CHq1[3, 3] + 231750*CHq3[1, 1] + 231750*CHq3[2, 2] + 
            876075*CHq3[3, 3] + 3411600*CHu[1, 1] + 3411600*CHu[2, 2]) - 
          4*MW2^2*MZ2^8*(11070879*CHd[1, 1] + 11070879*CHd[2, 2] + 
            11070879*CHd[3, 3] + 59568745*CHe[1, 1] - 34978578*CHe[2, 2] - 
            34978578*CHe[3, 3] + 97030799*CHl1[1, 1] - 105076518*CHl1[2, 2] - 
            105076518*CHl1[3, 3] - 99308422*CHl3[1, 1] + 
            49595633*CHl3[2, 2] + 76336034*CHl3[3, 3] - 14996193*CHq1[1, 1] - 
            14996193*CHq1[2, 2] - 650154*CHq1[3, 3] - 11520189*CHq3[1, 1] - 
            11520189*CHq3[2, 2] - 846660*CHq3[3, 3] - 22141758*CHu[1, 1] - 
            22141758*CHu[2, 2] - 151605*CHu[3, 3]) + 8*MW2^3*MZ2^7*
           (8085882*CHd[1, 1] + 8085882*CHd[2, 2] + 8085882*CHd[3, 3] + 
            56177844*CHe[1, 1] - 34315428*CHe[2, 2] - 34315428*CHe[3, 3] + 
            110008868*CHl1[1, 1] - 102783576*CHl1[2, 2] - 
            102783576*CHl1[3, 3] - 131906488*CHl3[1, 1] + 
            67724544*CHl3[2, 2] + 85641672*CHl3[3, 3] - 10827984*CHq1[1, 1] - 
            10827984*CHq1[2, 2] + 2525727*CHq1[3, 3] - 18389820*CHq3[1, 1] - 
            18389820*CHq3[2, 2] + 2067399*CHq3[3, 3] - 16171764*CHu[1, 1] - 
            16171764*CHu[2, 2] - 103887*CHu[3, 3]) - 64*MW2^5*MZ2^5*
           (25539*CHd[1, 1] + 25539*CHd[2, 2] + 25539*CHd[3, 3] - 
            9155924*CHe[1, 1] + 4605492*CHe[2, 2] + 4605492*CHe[3, 3] - 
            16585750*CHl1[1, 1] + 10476588*CHl1[2, 2] + 10476588*CHl1[3, 3] + 
            24257087*CHl3[1, 1] - 14036029*CHl3[2, 2] - 13771900*CHl3[3, 3] - 
            313197*CHq1[1, 1] - 313197*CHq1[2, 2] - 119928*CHq1[3, 3] + 
            5769981*CHq3[1, 1] + 5769981*CHq3[2, 2] - 263496*CHq3[3, 3] - 
            51078*CHu[1, 1] - 51078*CHu[2, 2] - 80541*CHu[3, 3]) + 
          128*MW2^6*MZ2^4*(115788*CHd[1, 1] + 115788*CHd[2, 2] + 
            115788*CHd[3, 3] - 3625908*CHe[1, 1] + 1585464*CHe[2, 2] + 
            1585464*CHe[3, 3] - 3333976*CHl1[1, 1] + 1392432*CHl1[2, 2] + 
            1392432*CHl1[3, 3] + 2908097*CHl3[1, 1] - 2294181*CHl3[2, 2] - 
            1966128*CHl3[3, 3] - 282036*CHq1[1, 1] - 282036*CHq1[2, 2] + 
            107832*CHq1[3, 3] + 1524966*CHq3[1, 1] + 1524966*CHq3[2, 2] + 
            7632*CHq3[3, 3] - 231576*CHu[1, 1] - 231576*CHu[2, 2] - 
            35604*CHu[3, 3]) + 4*MW2*MZ2^9*(3531837*CHd[1, 1] + 
            3531837*CHd[2, 2] + 3531837*CHd[3, 3] + 20139379*CHe[1, 1] - 
            10186194*CHe[2, 2] - 10186194*CHe[3, 3] + 25098246*CHl1[1, 1] - 
            30769986*CHl1[2, 2] - 30769986*CHl1[3, 3] - 21041336*CHl3[1, 1] + 
            10662783*CHl3[2, 2] + 21051358*CHl3[3, 3] - 4765917*CHq1[1, 1] - 
            4765917*CHq1[2, 2] - 1240431*CHq1[3, 3] - 2268921*CHq3[1, 1] - 
            2268921*CHq3[2, 2] - 1150626*CHq3[3, 3] - 7063674*CHu[1, 1] - 
            7063674*CHu[2, 2] - 23175*CHu[3, 3]) - 8192*MW2^9*MZ2*
           (243*CHd[1, 1] + 243*CHd[2, 2] + 243*CHd[3, 3] - 4677*CHe[1, 1] + 
            1863*CHe[2, 2] + 1863*CHe[3, 3] + 4563*CHl1[1, 1] - 
            2097*CHl1[2, 2] - 2097*CHl1[3, 3] - 83327*CHl3[1, 1] + 
            38813*CHl3[2, 2] + 38523*CHl3[3, 3] + 117*CHq1[1, 1] + 
            117*CHq1[2, 2] + 63*CHq1[3, 3] + 3189*CHq3[1, 1] + 
            3189*CHq3[2, 2] + 543*CHq3[3, 3] - 486*CHu[1, 1] - 
            486*CHu[2, 2] + 180*CHu[3, 3]) - 1024*MW2^7*MZ2^3*
           (9978*CHd[1, 1] + 9978*CHd[2, 2] + 9978*CHd[3, 3] - 
            298270*CHe[1, 1] + 128631*CHe[2, 2] + 128631*CHe[3, 3] + 
            68196*CHl1[1, 1] - 76443*CHl1[2, 2] - 76443*CHl1[3, 3] - 
            890668*CHl3[1, 1] + 405633*CHl3[2, 2] + 409517*CHl3[3, 3] - 
            12984*CHq1[1, 1] - 12984*CHq1[2, 2] + 5829*CHq1[3, 3] + 
            5244*CHq3[1, 1] + 5244*CHq3[2, 2] + 4341*CHq3[3, 3] - 
            19956*CHu[1, 1] - 19956*CHu[2, 2] + 657*CHu[3, 3]) + 
          2048*MW2^8*MZ2^2*(2976*CHd[1, 1] + 2976*CHd[2, 2] + 
            2976*CHd[3, 3] - 74144*CHe[1, 1] + 32196*CHe[2, 2] + 
            32196*CHe[3, 3] + 66896*CHl1[1, 1] - 35844*CHl1[2, 2] - 
            35844*CHl1[3, 3] - 599743*CHl3[1, 1] + 291677*CHl3[2, 2] + 
            286778*CHl3[3, 3] + 264*CHq1[1, 1] + 264*CHq1[2, 2] - 
            102*CHq1[3, 3] - 2358*CHq3[1, 1] - 2358*CHq3[2, 2] + 
            3498*CHq3[3, 3] - 5952*CHu[1, 1] - 5952*CHu[2, 2] + 
            1620*CHu[3, 3]) - 16*MW2^4*MZ2^6*(2493636*CHd[1, 1] + 
            2493636*CHd[2, 2] + 2493636*CHd[3, 3] + 37011812*CHe[1, 1] - 
            21450480*CHe[2, 2] - 21450480*CHe[3, 3] + 77739540*CHl1[1, 1] - 
            61210176*CHl1[2, 2] - 61210176*CHl1[3, 3] - 
            106215259*CHl3[1, 1] + 57313611*CHl3[2, 2] + 
            62506868*CHl3[3, 3] - 2913684*CHq1[1, 1] - 2913684*CHq1[2, 2] + 
            2108454*CHq1[3, 3] - 19386390*CHq3[1, 1] - 19386390*CHq3[2, 2] + 
            2028018*CHq3[3, 3] - 4987272*CHu[1, 1] - 4987272*CHu[2, 2] + 
            90648*CHu[3, 3]))) + 
      MH2*(MW2^2*(1966080*MW2^10*(77*CHl3[1, 1] - 33*CHl3[2, 2] - 
            33*CHl3[3, 3] - 5*CHq3[1, 1] - 5*CHq3[2, 2] - CHq3[3, 3]) + 
          4*MW2^2*MZ2^8*(10057008*CHd[1, 1] + 10057008*CHd[2, 2] + 
            10057008*CHd[3, 3] + 15503832*CHe[1, 1] - 14258712*CHe[2, 2] - 
            14258712*CHe[3, 3] + 76835824*CHl1[1, 1] - 84356652*CHl1[2, 2] - 
            84356652*CHl1[3, 3] - 135733927*CHl3[1, 1] + 
            54084969*CHl3[2, 2] + 81686252*CHl3[3, 3] - 13982322*CHq1[1, 1] - 
            13982322*CHq1[2, 2] - 916728*CHq1[3, 3] - 12539322*CHq3[1, 1] - 
            12539322*CHq3[2, 2] - 563892*CHq3[3, 3] - 20114016*CHu[1, 1] - 
            20114016*CHu[2, 2]) - 8*MW2^3*MZ2^7*(7299813*CHd[1, 1] + 
            7299813*CHd[2, 2] + 7299813*CHd[3, 3] + 8113935*CHe[1, 1] - 
            11140932*CHe[2, 2] - 11140932*CHe[3, 3] + 84217460*CHl1[1, 1] - 
            79609080*CHl1[2, 2] - 79609080*CHl1[3, 3] - 
            173557546*CHl3[1, 1] + 75039390*CHl3[2, 2] + 
            94234224*CHl3[3, 3] - 10041915*CHq1[1, 1] - 10041915*CHq1[2, 2] + 
            2804160*CHq1[3, 3] - 19551981*CHq3[1, 1] - 19551981*CHq3[2, 2] + 
            2210808*CHq3[3, 3] - 14599626*CHu[1, 1] - 14599626*CHu[2, 2]) + 
          32*MW2^4*MZ2^6*(1071120*CHd[1, 1] + 1071120*CHd[2, 2] + 
            1071120*CHd[3, 3] + 1146624*CHe[1, 1] - 2233164*CHe[2, 2] - 
            2233164*CHe[3, 3] + 28187637*CHl1[1, 1] - 22113012*CHl1[2, 2] - 
            22113012*CHl1[3, 3] - 68675766*CHl3[1, 1] + 32262878*CHl3[2, 2] + 
            35344294*CHl3[3, 3] - 1281144*CHq1[1, 1] - 1281144*CHq1[2, 2] + 
            1243011*CHq1[3, 3] - 10045005*CHq3[1, 1] - 10045005*CHq3[2, 2] + 
            862740*CHq3[3, 3] - 2142240*CHu[1, 1] - 2142240*CHu[2, 2]) + 
          2*MZ2^10*(740895*CHd[1, 1] + 740895*CHd[2, 2] + 740895*CHd[3, 3] + 
            3365541*CHe[1, 1] - 1105998*CHe[2, 2] - 1105998*CHe[3, 3] + 
            4776229*CHl1[1, 1] - 6556758*CHl1[2, 2] - 6556758*CHl1[3, 3] - 
            6456555*CHl3[1, 1] + 1964416*CHl3[2, 2] + 5602170*CHl3[3, 3] - 
            1018995*CHq1[1, 1] - 1018995*CHq1[2, 2] - 521085*CHq1[3, 3] - 
            115875*CHq3[1, 1] - 115875*CHq3[2, 2] - 412935*CHq3[3, 3] - 
            1481790*CHu[1, 1] - 1481790*CHu[2, 2]) + 64*MW2^5*MZ2^5*
           (44517*CHd[1, 1] + 44517*CHd[2, 2] + 44517*CHd[3, 3] - 
            662355*CHe[1, 1] + 443004*CHe[2, 2] + 443004*CHe[3, 3] - 
            10659185*CHl1[1, 1] + 6314100*CHl1[2, 2] + 6314100*CHl1[3, 3] + 
            32073749*CHl3[1, 1] - 16308420*CHl3[2, 2] - 16250032*CHl3[3, 3] - 
            332175*CHq1[1, 1] - 332175*CHq1[2, 2] - 141207*CHq1[3, 3] + 
            5870151*CHq3[1, 1] + 5870151*CHq3[2, 2] - 58965*CHq3[3, 3] - 
            89034*CHu[1, 1] - 89034*CHu[2, 2]) - 256*MW2^6*MZ2^4*
           (41532*CHd[1, 1] + 41532*CHd[2, 2] + 41532*CHd[3, 3] - 
            434388*CHe[1, 1] + 130152*CHe[2, 2] + 130152*CHe[3, 3] - 
            583064*CHl1[1, 1] + 33636*CHl1[2, 2] + 33636*CHl1[3, 3] + 
            2752600*CHl3[1, 1] - 1595043*CHl3[2, 2] - 1458912*CHl3[3, 3] - 
            124656*CHq1[1, 1] - 124656*CHq1[2, 2] + 78432*CHq1[3, 3] + 
            749037*CHq3[1, 1] + 749037*CHq3[2, 2] + 33585*CHq3[3, 3] - 
            83064*CHu[1, 1] - 83064*CHu[2, 2]) + 2048*MW2^7*MZ2^3*
           (2235*CHd[1, 1] + 2235*CHd[2, 2] + 2235*CHd[3, 3] - 
            80445*CHe[1, 1] + 33765*CHe[2, 2] + 33765*CHe[3, 3] + 
            94998*CHl1[1, 1] - 68772*CHl1[2, 2] - 68772*CHl1[3, 3] - 
            378438*CHl3[1, 1] + 178262*CHl3[2, 2] + 178252*CHl3[3, 3] - 
            3738*CHq1[1, 1] - 3738*CHq1[2, 2] + 4728*CHq1[3, 3] - 
            2328*CHq3[1, 1] - 2328*CHq3[2, 2] - 1800*CHq3[3, 3] - 
            4470*CHu[1, 1] - 4470*CHu[2, 2]) - 4096*MW2^8*MZ2^2*
           (780*CHd[1, 1] + 780*CHd[2, 2] + 780*CHd[3, 3] - 30420*CHe[1, 1] + 
            13980*CHe[2, 2] + 13980*CHe[3, 3] + 40160*CHl1[1, 1] - 
            20040*CHl1[2, 2] - 20040*CHl1[3, 3] - 292913*CHl3[1, 1] + 
            143967*CHl3[2, 2] + 141037*CHl3[3, 3] + 840*CHq1[1, 1] + 
            840*CHq1[2, 2] - 660*CHq1[3, 3] - 2925*CHq3[1, 1] - 
            2925*CHq3[2, 2] - 741*CHq3[3, 3] - 1560*CHu[1, 1] - 
            1560*CHu[2, 2]) + 163840*MW2^9*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
            9*CHd[3, 3] - 231*CHe[1, 1] + 99*CHe[2, 2] + 99*CHe[3, 3] + 
            231*CHl1[1, 1] - 99*CHl1[2, 2] - 99*CHl1[3, 3] - 
            4168*CHl3[1, 1] + 1942*CHl3[2, 2] + 1932*CHl3[3, 3] + 
            9*CHq1[1, 1] + 9*CHq1[2, 2] - 9*CHq1[3, 3] + 150*CHq3[1, 1] + 
            150*CHq3[2, 2] + 24*CHq3[3, 3] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
          MW2*MZ2^9*(-12661014*CHd[1, 1] - 12661014*CHd[2, 2] - 
            12661014*CHd[3, 3] - 31341426*CHe[1, 1] + 18438492*CHe[2, 2] + 
            18438492*CHe[3, 3] - 81752031*CHl1[1, 1] + 100773660*CHl1[2, 2] + 
            100773660*CHl1[3, 3] + 122423697*CHl3[1, 1] - 
            45340016*CHl3[2, 2] - 87296992*CHl3[3, 3] + 17597334*CHq1[1, 1] + 
            17597334*CHq1[2, 2] + 5707887*CHq1[3, 3] + 9794064*CHq3[1, 1] + 
            9794064*CHq3[2, 2] + 4354707*CHq3[3, 3] + 25322028*CHu[1, 1] + 
            25322028*CHu[2, 2])) + 6*MT2^3*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (40960*MW2^7*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
          2*MW2*MZ2^6*(-12396*CHd[1, 1] - 12396*CHd[2, 2] - 12396*CHd[3, 3] + 
            12522*CHe[1, 1] + 8256*CHe[2, 2] + 8256*CHe[3, 3] + 
            10904*CHl1[1, 1] + 8256*CHl1[2, 2] + 8256*CHl1[3, 3] + 
            12423*CHl3[1, 1] + 9775*CHl3[2, 2] + 2640*CHl3[3, 3] + 
            12396*CHq1[1, 1] + 12396*CHq1[2, 2] - 28242*CHq1[3, 3] - 
            10620*CHq3[1, 1] - 10620*CHq3[2, 2] - 42512*CHq3[3, 3] + 
            24792*CHu[1, 1] + 24792*CHu[2, 2] - 29130*CHu[3, 3]) + 
          16*MW2^3*MZ2^4*(4848*CHd[1, 1] + 4848*CHd[2, 2] + 4848*CHd[3, 3] - 
            4688*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 
            4020*CHl1[1, 1] - 2616*CHl1[2, 2] - 2616*CHl1[3, 3] - 
            4521*CHl3[1, 1] - 3117*CHl3[2, 2] - 48*CHl3[3, 3] - 
            4848*CHq1[1, 1] - 4848*CHq1[2, 2] - 10152*CHq1[3, 3] + 
            1872*CHq3[1, 1] + 1872*CHq3[2, 2] - 4014*CHq3[3, 3] - 
            9696*CHu[1, 1] - 9696*CHu[2, 2] - 8664*CHu[3, 3]) - 
          128*MW2^4*MZ2^3*(1068*CHd[1, 1] + 1068*CHd[2, 2] + 1068*CHd[3, 3] - 
            1068*CHe[1, 1] - 861*CHe[2, 2] - 861*CHe[3, 3] - 
            1048*CHl1[1, 1] - 861*CHl1[2, 2] - 861*CHl1[3, 3] - 
            1243*CHl3[1, 1] - 1056*CHl3[2, 2] - 321*CHl3[3, 3] - 
            1068*CHq1[1, 1] - 1068*CHq1[2, 2] + 297*CHq1[3, 3] + 
            1584*CHq3[1, 1] + 1584*CHq3[2, 2] + 1767*CHq3[3, 3] - 
            2136*CHu[1, 1] - 2136*CHu[2, 2] + 39*CHu[3, 3]) - 
          1024*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
            39*CHl1[2, 2] - 39*CHl1[3, 3] + 31*CHl3[1, 1] + 11*CHl3[2, 2] - 
            39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
            63*CHq3[1, 1] + 63*CHq3[2, 2] - 19*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2] + 60*CHu[3, 3]) + 256*MW2^5*MZ2^2*
           (354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 366*CHe[1, 1] - 
            426*CHe[2, 2] - 426*CHe[3, 3] - 406*CHl1[1, 1] - 426*CHl1[2, 2] - 
            426*CHl1[3, 3] - 377*CHl3[1, 1] - 397*CHl3[2, 2] - 
            270*CHl3[3, 3] - 354*CHq1[1, 1] - 354*CHq1[2, 2] + 
            648*CHq1[3, 3] + 810*CHq3[1, 1] + 810*CHq3[2, 2] + 
            902*CHq3[3, 3] - 708*CHu[1, 1] - 708*CHu[2, 2] + 420*CHu[3, 3]) + 
          5*MZ2^7*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
            1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
            1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
            721*CHl3[1, 1] - 515*CHl3[2, 2] - 1416*CHq1[1, 1] - 
            1416*CHq1[2, 2] + 837*CHq1[3, 3] + 1867*CHq3[3, 3] - 
            2832*CHu[1, 1] - 2832*CHu[2, 2] + 1545*CHu[3, 3]) + 
          8*MW2^2*MZ2^5*(966*CHd[1, 1] + 966*CHd[2, 2] + 966*CHd[3, 3] - 
            645*CHe[1, 1] - 1308*CHe[2, 2] - 1308*CHe[3, 3] - 
            1381*CHl1[1, 1] - 1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 
            2579*CHl3[1, 1] - 2506*CHl3[2, 2] - 1404*CHl3[3, 3] - 
            966*CHq1[1, 1] - 966*CHq1[2, 2] + 20709*CHq1[3, 3] + 
            6642*CHq3[1, 1] + 6642*CHq3[2, 2] + 22913*CHq3[3, 3] - 
            1932*CHu[1, 1] - 1932*CHu[2, 2] + 17871*CHu[3, 3])) + 
        MT2^2*(983040*MW2^10*(153*CHl3[1, 1] - 67*CHl3[2, 2] - 
            66*CHl3[3, 3] - 10*(CHq3[1, 1] + CHq3[2, 2])) + 
          2*MZ2^10*(783375*CHd[1, 1] + 783375*CHd[2, 2] + 783375*CHd[3, 3] + 
            3321501*CHe[1, 1] - 1137678*CHe[2, 2] - 1137678*CHe[3, 3] + 
            4738369*CHl1[1, 1] - 6588438*CHl1[2, 2] - 6588438*CHl1[3, 3] - 
            6478185*CHl3[1, 1] + 1948966*CHl3[2, 2] + 5602170*CHl3[3, 3] - 
            1061475*CHq1[1, 1] - 1061475*CHq1[2, 2] - 449625*CHq1[3, 3] - 
            115875*CHq3[1, 1] - 115875*CHq3[2, 2] - 403275*CHq3[3, 3] - 
            1566750*CHu[1, 1] - 1566750*CHu[2, 2]) + 4*MW2^2*MZ2^8*
           (9910200*CHd[1, 1] + 9910200*CHd[2, 2] + 9910200*CHd[3, 3] + 
            15660636*CHe[1, 1] - 14175192*CHe[2, 2] - 14175192*CHe[3, 3] + 
            76952458*CHl1[1, 1] - 84273132*CHl1[2, 2] - 84273132*CHl1[3, 3] - 
            135635932*CHl3[1, 1] + 54149850*CHl3[2, 2] + 
            81684236*CHl3[3, 3] - 13835514*CHq1[1, 1] - 13835514*CHq1[2, 2] - 
            563397*CHq1[3, 3] - 12507354*CHq3[1, 1] - 12507354*CHq3[2, 2] - 
            759903*CHq3[3, 3] - 19820400*CHu[1, 1] - 19820400*CHu[2, 2] - 
            151605*CHu[3, 3]) - 8*MW2^3*MZ2^7*(7144329*CHd[1, 1] + 
            7144329*CHd[2, 2] + 7144329*CHd[3, 3] + 8257473*CHe[1, 1] - 
            11037828*CHe[2, 2] - 11037828*CHe[3, 3] + 84360866*CHl1[1, 1] - 
            79505976*CHl1[2, 2] - 79505976*CHl1[3, 3] - 
            173360692*CHl3[1, 1] + 75195942*CHl3[2, 2] + 
            94276992*CHl3[3, 3] - 9886431*CHq1[1, 1] - 9886431*CHq1[2, 2] + 
            2297325*CHq1[3, 3] - 19788177*CHq3[1, 1] - 19788177*CHq3[2, 2] + 
            1838997*CHq3[3, 3] - 14288658*CHu[1, 1] - 14288658*CHu[2, 2] - 
            103887*CHu[3, 3]) - 128*MW2^6*MZ2^4*(69816*CHd[1, 1] + 
            69816*CHd[2, 2] + 69816*CHd[3, 3] - 854280*CHe[1, 1] + 
            279492*CHe[2, 2] + 279492*CHe[3, 3] - 1147948*CHl1[1, 1] + 
            86460*CHl1[2, 2] + 86460*CHl1[3, 3] + 5527625*CHl3[1, 1] - 
            3166653*CHl3[2, 2] - 2904900*CHl3[3, 3] - 236064*CHq1[1, 1] - 
            236064*CHq1[2, 2] + 94260*CHq1[3, 3] + 1451850*CHq3[1, 1] + 
            1451850*CHq3[2, 2] - 5940*CHq3[3, 3] - 139632*CHu[1, 1] - 
            139632*CHu[2, 2] - 35604*CHu[3, 3]) + 8192*MW2^9*MZ2*
           (243*CHd[1, 1] + 243*CHd[2, 2] + 243*CHd[3, 3] - 4677*CHe[1, 1] + 
            1863*CHe[2, 2] + 1863*CHe[3, 3] + 4563*CHl1[1, 1] - 
            2097*CHl1[2, 2] - 2097*CHl1[3, 3] - 83327*CHl3[1, 1] + 
            38813*CHl3[2, 2] + 38523*CHl3[3, 3] + 117*CHq1[1, 1] + 
            117*CHq1[2, 2] + 63*CHq1[3, 3] + 3189*CHq3[1, 1] + 
            3189*CHq3[2, 2] + 543*CHq3[3, 3] - 486*CHu[1, 1] - 
            486*CHu[2, 2] + 180*CHu[3, 3]) + 1024*MW2^7*MZ2^3*
           (6108*CHd[1, 1] + 6108*CHd[2, 2] + 6108*CHd[3, 3] - 
            162540*CHe[1, 1] + 67161*CHe[2, 2] + 67161*CHe[3, 3] + 
            188526*CHl1[1, 1] - 137913*CHl1[2, 2] - 137913*CHl1[3, 3] - 
            759738*CHl3[1, 1] + 354763*CHl3[2, 2] + 357287*CHl3[3, 3] - 
            9114*CHq1[1, 1] - 9114*CHq1[2, 2] + 3219*CHq1[3, 3] - 
            3846*CHq3[1, 1] - 3846*CHq3[2, 2] + 1731*CHq3[3, 3] - 
            12216*CHu[1, 1] - 12216*CHu[2, 2] + 657*CHu[3, 3]) - 
          2048*MW2^8*MZ2^2*(2496*CHd[1, 1] + 2496*CHd[2, 2] + 
            2496*CHd[3, 3] - 61824*CHe[1, 1] + 26916*CHe[2, 2] + 
            26916*CHe[3, 3] + 79216*CHl1[1, 1] - 41124*CHl1[2, 2] - 
            41124*CHl1[3, 3] - 587623*CHl3[1, 1] + 286197*CHl3[2, 2] + 
            281498*CHl3[3, 3] + 744*CHq1[1, 1] + 744*CHq1[2, 2] - 
            582*CHq1[3, 3] - 3798*CHq3[1, 1] - 3798*CHq3[2, 2] + 
            3018*CHq3[3, 3] - 4992*CHu[1, 1] - 4992*CHu[2, 2] + 
            1620*CHu[3, 3]) - 64*MW2^5*MZ2^5*(7197*CHd[1, 1] + 
            7197*CHd[2, 2] + 7197*CHd[3, 3] + 612660*CHe[1, 1] - 
            475656*CHe[2, 2] - 475656*CHe[3, 3] + 10612166*CHl1[1, 1] - 
            6346752*CHl1[2, 2] - 6346752*CHl1[3, 3] - 32136617*CHl3[1, 1] + 
            16259919*CHl3[2, 2] + 16243228*CHl3[3, 3] + 280461*CHq1[1, 1] + 
            280461*CHq1[2, 2] + 84822*CHq1[3, 3] - 5807457*CHq3[1, 1] - 
            5807457*CHq3[2, 2] + 228390*CHq3[3, 3] - 14394*CHu[1, 1] - 
            14394*CHu[2, 2] + 80541*CHu[3, 3]) + 16*MW2^4*MZ2^6*
           (2187456*CHd[1, 1] + 2187456*CHd[2, 2] + 2187456*CHd[3, 3] + 
            2249568*CHe[1, 1] - 4463376*CHe[2, 2] - 4463376*CHe[3, 3] + 
            56354976*CHl1[1, 1] - 44223072*CHl1[2, 2] - 44223072*CHl1[3, 3] - 
            137362503*CHl3[1, 1] + 64538035*CHl3[2, 2] + 
            70718756*CHl3[3, 3] - 2607504*CHq1[1, 1] - 2607504*CHq1[2, 2] + 
            1852170*CHq1[3, 3] - 20205138*CHq3[1, 1] - 20205138*CHq3[2, 2] + 
            1771734*CHq3[3, 3] - 4374912*CHu[1, 1] - 4374912*CHu[2, 2] + 
            90648*CHu[3, 3]) + MW2*MZ2^9*(-12788598*CHd[1, 1] - 
            12788598*CHd[2, 2] - 12788598*CHd[3, 3] - 31217058*CHe[1, 1] + 
            18509916*CHe[2, 2] + 18509916*CHe[3, 3] - 81641775*CHl1[1, 1] + 
            100845084*CHl1[2, 2] + 100845084*CHl1[3, 3] + 
            122635329*CHl3[1, 1] - 45167216*CHl3[2, 2] - 
            87233632*CHl3[3, 3] + 17724918*CHq1[1, 1] + 17724918*CHq1[2, 2] + 
            4524099*CHq1[3, 3] + 9539184*CHq3[1, 1] + 9539184*CHq3[2, 2] + 
            4164879*CHq3[3, 3] + 25577196*CHu[1, 1] + 25577196*CHu[2, 2] + 
            92700*CHu[3, 3])) + MT2*MW2*(-491520*MW2^10*(615*CHl3[1, 1] - 
            265*CHl3[2, 2] - 264*CHl3[3, 3] - 40*CHq3[1, 1] - 40*CHq3[2, 2] - 
            6*CHq3[3, 3]) + MZ2^10*(-3112260*CHd[1, 1] - 3112260*CHd[2, 2] - 
            3112260*CHd[3, 3] - 13308024*CHe[1, 1] + 4534872*CHe[2, 2] + 
            4534872*CHe[3, 3] - 18972406*CHl1[1, 1] + 26337912*CHl1[2, 2] + 
            26337912*CHl1[3, 3] + 25901925*CHl3[1, 1] - 7803589*CHl3[2, 2] - 
            22408680*CHl3[3, 3] + 4224660*CHq1[1, 1] + 4224660*CHq1[2, 2] + 
            1834230*CHq1[3, 3] + 463500*CHq3[1, 1] + 463500*CHq3[2, 2] + 
            1478880*CHq3[3, 3] + 6224520*CHu[1, 1] + 6224520*CHu[2, 2]) + 
          4*MW2^3*MZ2^7*(28537968*CHd[1, 1] + 28537968*CHd[2, 2] + 
            28537968*CHd[3, 3] + 33087738*CHe[1, 1] - 44140584*CHe[2, 2] - 
            44140584*CHe[3, 3] + 337459436*CHl1[1, 1] - 
            318013176*CHl1[2, 2] - 318013176*CHl1[3, 3] - 
            693498355*CHl3[1, 1] + 300722937*CHl3[2, 2] + 
            377064264*CHl3[3, 3] - 39506376*CHq1[1, 1] - 
            39506376*CHq1[2, 2] + 9820785*CHq1[3, 3] - 78915000*CHq3[1, 1] - 
            78915000*CHq3[2, 2] + 7296543*CHq3[3, 3] - 57075936*CHu[1, 1] - 
            57075936*CHu[2, 2] - 103887*CHu[3, 3]) - 32*MW2^5*MZ2^5*
           (32034*CHd[1, 1] + 32034*CHd[2, 2] + 32034*CHd[3, 3] - 
            2509245*CHe[1, 1] + 1844448*CHe[2, 2] + 1844448*CHe[3, 3] - 
            42515261*CHl1[1, 1] + 25328832*CHl1[2, 2] + 25328832*CHl1[3, 3] + 
            128455019*CHl3[1, 1] - 65122704*CHl3[2, 2] - 
            65005744*CHl3[3, 3] - 1182666*CHq1[1, 1] - 1182666*CHq1[2, 2] - 
            118203*CHq1[3, 3] + 23391990*CHq3[1, 1] + 23391990*CHq3[2, 2] - 
            307251*CHq3[3, 3] - 64068*CHu[1, 1] - 64068*CHu[2, 2] - 
            80541*CHu[3, 3]) + MW2*MZ2^9*(25651500*CHd[1, 1] + 
            25651500*CHd[2, 2] + 25651500*CHd[3, 3] + 62355108*CHe[1, 1] - 
            37081176*CHe[2, 2] - 37081176*CHe[3, 3] + 163216464*CHl1[1, 1] - 
            201751512*CHl1[2, 2] - 201751512*CHl1[3, 3] - 
            245271825*CHl3[1, 1] + 90339007*CHl3[2, 2] + 
            174483104*CHl3[3, 3] - 35524140*CHq1[1, 1] - 
            35524140*CHq1[2, 2] - 9281370*CHq1[3, 3] - 19142088*CHq3[1, 1] - 
            19142088*CHq3[2, 2] - 7327560*CHq3[3, 3] - 51303000*CHu[1, 1] - 
            51303000*CHu[2, 2] - 46350*CHu[3, 3]) + 64*MW2^6*MZ2^4*
           (238728*CHd[1, 1] + 238728*CHd[2, 2] + 238728*CHd[3, 3] - 
            3379128*CHe[1, 1] + 1128264*CHe[2, 2] + 1128264*CHe[3, 3] - 
            4563652*CHl1[1, 1] + 356136*CHl1[2, 2] + 356136*CHl1[3, 3] + 
            22147865*CHl3[1, 1] - 12647091*CHl3[2, 2] - 11632272*CHl3[3, 3] - 
            903720*CHq1[1, 1] - 903720*CHq1[2, 2] + 514452*CHq1[3, 3] + 
            5817552*CHq3[1, 1] + 5817552*CHq3[2, 2] + 28242*CHq3[3, 3] - 
            477456*CHu[1, 1] - 477456*CHu[2, 2] - 35604*CHu[3, 3]) - 
          4096*MW2^9*MZ2*(783*CHd[1, 1] + 783*CHd[2, 2] + 783*CHd[3, 3] - 
            18537*CHe[1, 1] + 7803*CHe[2, 2] + 7803*CHe[3, 3] + 
            18423*CHl1[1, 1] - 8037*CHl1[2, 2] - 8037*CHl1[3, 3] - 
            333707*CHl3[1, 1] + 155033*CHl3[2, 2] + 154443*CHl3[3, 3] + 
            657*CHq1[1, 1] + 657*CHq1[2, 2] - 477*CHq1[3, 3] + 
            12189*CHq3[1, 1] + 12189*CHq3[2, 2] + 2583*CHq3[3, 3] - 
            1566*CHu[1, 1] - 1566*CHu[2, 2] + 180*CHu[3, 3]) - 
          512*MW2^7*MZ2^3*(13578*CHd[1, 1] + 13578*CHd[2, 2] + 
            13578*CHd[3, 3] - 639150*CHe[1, 1] + 277311*CHe[2, 2] + 
            277311*CHe[3, 3] + 765174*CHl1[1, 1] - 542985*CHl1[2, 2] - 
            542985*CHl1[3, 3] - 3024441*CHl3[1, 1] + 1431160*CHl3[2, 2] + 
            1432019*CHl3[3, 3] - 25602*CHq1[1, 1] - 25602*CHq1[2, 2] + 
            11337*CHq1[3, 3] - 31854*CHq3[1, 1] - 31854*CHq3[2, 2] - 
            26049*CHq3[3, 3] - 27156*CHu[1, 1] - 27156*CHu[2, 2] + 
            657*CHu[3, 3]) + 1024*MW2^8*MZ2^2*(6546*CHd[1, 1] + 
            6546*CHd[2, 2] + 6546*CHd[3, 3] - 243774*CHe[1, 1] + 
            111966*CHe[2, 2] + 111966*CHe[3, 3] + 320746*CHl1[1, 1] - 
            160194*CHl1[2, 2] - 160194*CHl1[3, 3] - 2346631*CHl3[1, 1] + 
            1149069*CHl3[2, 2] + 1128890*CHl3[3, 3] + 6414*CHq1[1, 1] + 
            6414*CHq1[2, 2] - 8772*CHq1[3, 3] - 23238*CHq3[1, 1] - 
            23238*CHq3[2, 2] - 18*CHq3[3, 3] - 13092*CHu[1, 1] - 
            13092*CHu[2, 2] + 1620*CHu[3, 3]) - 8*MW2^4*MZ2^6*
           (8474316*CHd[1, 1] + 8474316*CHd[2, 2] + 8474316*CHd[3, 3] + 
            9264342*CHe[1, 1] - 17694960*CHe[2, 2] - 17694960*CHe[3, 3] + 
            225653148*CHl1[1, 1] - 176733744*CHl1[2, 2] - 
            176733744*CHl1[3, 3] - 549177039*CHl3[1, 1] + 
            258350413*CHl3[2, 2] + 282902240*CHl3[3, 3] - 
            10154508*CHq1[1, 1] - 10154508*CHq1[2, 2] + 7507716*CHq1[3, 3] - 
            80998428*CHq3[1, 1] - 80998428*CHq3[2, 2] + 5555202*CHq3[3, 3] - 
            16948632*CHu[1, 1] - 16948632*CHu[2, 2] + 90648*CHu[3, 3]) + 
          2*MW2^2*MZ2^8*(-39847044*CHd[1, 1] - 39847044*CHd[2, 2] - 
            39847044*CHd[3, 3] - 62431362*CHe[1, 1] + 56826768*CHe[2, 2] + 
            56826768*CHe[3, 3] - 307635280*CHl1[1, 1] + 
            337218528*CHl1[2, 2] + 337218528*CHl1[3, 3] + 
            542752033*CHl3[1, 1] - 216439647*CHl3[2, 2] - 
            326698352*CHl3[3, 3] + 55548300*CHq1[1, 1] + 
            55548300*CHq1[2, 2] + 2038011*CHq1[3, 3] + 49886100*CHq3[1, 1] + 
            49886100*CHq3[2, 2] + 1750617*CHq3[3, 3] + 79694088*CHu[1, 1] + 
            79694088*CHu[2, 2] + 151605*CHu[3, 3])))))/
    (2*(MH2 - MW2)*(MT2 - MW2)^2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
      4*Pi*SW2) + 
   (-9*MT2^2*MZ2*(-32*MW2^4*MZ2^4*(2747952*CHd[1, 1] + 2747952*CHd[2, 2] + 
         2747952*CHd[3, 3] + 13513744*CHe[1, 1] - 6562620*CHe[2, 2] - 
         6562620*CHe[3, 3] - 8123820*CHl1[1, 1] - 6562620*CHl1[2, 2] - 
         6562620*CHl1[3, 3] - 9521039*CHl3[1, 1] - 7959839*CHl3[2, 2] + 
         8054748*CHl3[3, 3] - 2747952*CHq1[1, 1] - 2747952*CHq1[2, 2] - 
         2659136*CHq1[3, 3] + 1973808*CHq3[1, 1] + 1973808*CHq3[2, 2] + 
         15642230*CHq3[3, 3] - 5495904*CHu[1, 1] - 5495904*CHu[2, 2] - 
         15746504*CHu[3, 3]) + 48*MW2^3*MZ2^5*(625056*CHd[1, 1] + 
         625056*CHd[2, 2] + 625056*CHd[3, 3] + 1093939*CHe[1, 1] + 
         381468*CHe[2, 2] + 381468*CHe[3, 3] - 5688441*CHl1[1, 1] + 
         381468*CHl1[2, 2] + 381468*CHl1[3, 3] - 7800662*CHl3[1, 1] - 
         1730753*CHl3[2, 2] + 4512948*CHl3[3, 3] - 625056*CHq1[1, 1] - 
         625056*CHq1[2, 2] - 437688*CHq1[3, 3] - 567072*CHq3[1, 1] - 
         567072*CHq3[2, 2] + 5402162*CHq3[3, 3] - 1250112*CHu[1, 1] - 
         1250112*CHu[2, 2] - 6189170*CHu[3, 3]) + 256*MW2^5*MZ2^3*
        (369996*CHd[1, 1] + 369996*CHd[2, 2] + 369996*CHd[3, 3] + 
         3131924*CHe[1, 1] - 1770387*CHe[2, 2] - 1770387*CHe[3, 3] + 
         5864*CHl1[1, 1] - 1770387*CHl1[2, 2] - 1770387*CHl1[3, 3] + 
         164208*CHl3[1, 1] - 1612043*CHl3[2, 2] + 393021*CHl3[3, 3] - 
         369996*CHq1[1, 1] - 369996*CHq1[2, 2] - 548360*CHq1[3, 3] + 
         683532*CHq3[1, 1] + 683532*CHq3[2, 2] + 2208488*CHq3[3, 3] - 
         739992*CHu[1, 1] - 739992*CHu[2, 2] - 1977218*CHu[3, 3]) - 
       1536*MW2^6*MZ2^2*(24816*CHd[1, 1] + 24816*CHd[2, 2] + 
         24816*CHd[3, 3] + 518576*CHe[1, 1] - 290244*CHe[2, 2] - 
         290244*CHe[3, 3] + 186216*CHl1[1, 1] - 290244*CHl1[2, 2] - 
         290244*CHl1[3, 3] + 231497*CHl3[1, 1] - 244963*CHl3[2, 2] - 
         68520*CHl3[3, 3] - 24816*CHq1[1, 1] - 24816*CHq1[2, 2] - 
         85038*CHq1[3, 3] + 85140*CHq3[1, 1] + 85140*CHq3[2, 2] + 
         211528*CHq3[3, 3] - 49632*CHu[1, 1] - 49632*CHu[2, 2] - 
         177400*CHu[3, 3]) + 81920*MW2^8*(48*CHd[1, 1] + 48*CHd[2, 2] + 
         48*CHd[3, 3] - 1232*CHe[1, 1] + 528*CHe[2, 2] + 528*CHe[3, 3] - 
         1232*CHl1[1, 1] + 528*CHl1[2, 2] + 528*CHl1[3, 3] - 
         1419*CHl3[1, 1] + 341*CHl3[2, 2] + 528*CHl3[3, 3] - 48*CHq1[1, 1] - 
         48*CHq1[2, 2] - 112*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 
         262*CHq3[3, 3] - 96*CHu[1, 1] - 96*CHu[2, 2] - 160*CHu[3, 3]) + 
       9*MZ2^8*(66300*CHd[1, 1] + 66300*CHd[2, 2] + 66300*CHd[3, 3] + 
         1437024*CHe[1, 1] - 632040*CHe[2, 2] - 632040*CHe[3, 3] + 
         402492*CHl1[1, 1] - 632040*CHl1[2, 2] - 632040*CHl1[3, 3] + 
         1021657*CHl3[1, 1] - 12875*CHl3[2, 2] - 66300*CHq1[1, 1] - 
         66300*CHq1[2, 2] + 8050*CHq1[3, 3] + 33800*CHq3[3, 3] - 
         132600*CHu[1, 1] - 132600*CHu[2, 2] + 5150*CHu[3, 3]) - 
       2048*MW2^7*MZ2*(1233*CHd[1, 1] + 1233*CHd[2, 2] + 1233*CHd[3, 3] - 
         212087*CHe[1, 1] + 107253*CHe[2, 2] + 107253*CHe[3, 3] - 
         141687*CHl1[1, 1] + 107253*CHl1[2, 2] + 107253*CHl1[3, 3] - 
         164417*CHl3[1, 1] + 84523*CHl3[2, 2] + 65013*CHl3[3, 3] - 
         1233*CHq1[1, 1] - 1233*CHq1[2, 2] + 25393*CHq1[3, 3] - 
         7821*CHq3[1, 1] - 7821*CHq3[2, 2] - 23227*CHq3[3, 3] - 
         2466*CHu[1, 1] - 2466*CHu[2, 2] + 22120*CHu[3, 3]) - 
       4*MW2*MZ2^7*(1064115*CHd[1, 1] + 1064115*CHd[2, 2] + 
         1064115*CHd[3, 3] + 14373440*CHe[1, 1] - 8767890*CHe[2, 2] - 
         8767890*CHe[3, 3] + 9289200*CHl1[1, 1] - 8767890*CHl1[2, 2] - 
         8767890*CHl1[3, 3] + 18114068*CHl3[1, 1] + 56978*CHl3[2, 2] - 
         3844650*CHl3[3, 3] - 1064115*CHq1[1, 1] - 1064115*CHq1[2, 2] - 
         1379539*CHq1[3, 3] + 818325*CHq3[1, 1] + 818325*CHq3[2, 2] - 
         3037403*CHq3[3, 3] - 2128230*CHu[1, 1] - 2128230*CHu[2, 2] + 
         4161143*CHu[3, 3]) + 4*MW2^2*MZ2^6*(895740*CHd[1, 1] + 
         895740*CHd[2, 2] + 895740*CHd[3, 3] + 21455684*CHe[1, 1] - 
         18473208*CHe[2, 2] - 18473208*CHe[3, 3] + 34692830*CHl1[1, 1] - 
         18473208*CHl1[2, 2] - 18473208*CHl1[3, 3] + 55869309*CHl3[1, 1] + 
         2703271*CHl3[2, 2] - 22412424*CHl3[3, 3] - 895740*CHq1[1, 1] - 
         895740*CHq1[2, 2] - 1820852*CHq1[3, 3] + 5541300*CHq3[1, 1] + 
         5541300*CHq3[2, 2] - 20086354*CHq3[3, 3] - 1791480*CHu[1, 1] - 
         1791480*CHu[2, 2] + 25447192*CHu[3, 3])) + 
     MW2*(5242880*MW2^10*((-363 + 32*Pi^2)*CHl3[1, 1] + 
         (-363 + 32*Pi^2)*CHl3[2, 2] + 27*(CHq3[1, 1] + CHq3[2, 2])) - 
       65536*MW2^9*MZ2*(9*(-1839 + 196*Pi^2)*CHd[1, 1] + 
         9*(-1839 + 196*Pi^2)*CHd[2, 2] - 16551*CHd[3, 3] + 
         1764*Pi^2*CHd[3, 3] - 183711*CHe[1, 1] + 12644*Pi^2*CHe[1, 1] + 
         112959*CHe[2, 2] - 8436*Pi^2*CHe[2, 2] + 112959*CHe[3, 3] - 
         8436*Pi^2*CHe[3, 3] - 189651*CHl1[1, 1] + 12644*Pi^2*CHl1[1, 1] + 
         121869*CHl1[2, 2] - 8436*Pi^2*CHl1[2, 2] + 121869*CHl1[3, 3] - 
         8436*Pi^2*CHl1[3, 3] - 230316*CHl3[1, 1] + 23884*Pi^2*CHl3[1, 1] - 
         42546*CHl3[2, 2] + 2804*Pi^2*CHl3[2, 2] + 66924*CHl3[3, 3] - 
         8436*Pi^2*CHl3[3, 3] + 8991*CHq1[1, 1] - 1044*Pi^2*CHq1[1, 1] + 
         8991*CHq1[2, 2] - 1044*Pi^2*CHq1[2, 2] - 16551*CHq1[3, 3] + 
         1764*Pi^2*CHq1[3, 3] - 51138*CHq3[1, 1] + 4572*Pi^2*CHq3[1, 1] - 
         51138*CHq3[2, 2] + 4572*Pi^2*CHq3[2, 2] - 18576*CHq3[3, 3] + 
         1764*Pi^2*CHq3[3, 3] + 26352*CHu[1, 1] - 2808*Pi^2*CHu[1, 1] + 
         26352*CHu[2, 2] - 2808*Pi^2*CHu[2, 2]) + 
       MZ2^9*(927*MH2*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
           7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
           2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
           5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 
           75*CHq1[3, 3] - 75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) + 
         MZ2*(90*(-1795861 + 217368*Pi^2)*CHd[1, 1] + 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] - 161627490*CHd[3, 3] + 
           19563120*Pi^2*CHd[3, 3] - 1943980278*CHe[1, 1] + 
           234294224*Pi^2*CHe[1, 1] + 1107941652*CHe[2, 2] - 
           133745376*Pi^2*CHe[2, 2] + 1107941652*CHe[3, 3] - 
           133745376*Pi^2*CHe[3, 3] + 355443531*CHl1[1, 1] - 
           43478648*Pi^2*CHl1[1, 1] + 28691172*CHl1[2, 2] - 
           2927136*Pi^2*CHl1[2, 2] + 28691172*CHl1[3, 3] - 
           2927136*Pi^2*CHl1[3, 3] + 94854039*CHl3[1, 1] - 
           10930360*Pi^2*CHl3[1, 1] - 244374504*CHl3[2, 2] + 
           29621152*Pi^2*CHl3[2, 2] + 155509290*CHq1[1, 1] - 
           18821520*Pi^2*CHq1[1, 1] + 155509290*CHq1[2, 2] - 
           18821520*Pi^2*CHq1[2, 2] + 77754645*CHq1[3, 3] - 
           9410760*Pi^2*CHq1[3, 3] + 77569245*CHq3[3, 3] - 
           9410760*Pi^2*CHq3[3, 3] + 372200580*CHu[1, 1] - 
           45059040*Pi^2*CHu[1, 1] + 372200580*CHu[2, 2] - 
           45059040*Pi^2*CHu[2, 2])) + 4*MW2^2*MZ2^7*
        (54*MH2*(16769*CHd[1, 1] + 16769*CHd[2, 2] + 16769*CHd[3, 3] + 
           638579*CHe[1, 1] - 302576*CHe[2, 2] - 302576*CHe[3, 3] + 
           292786*CHl1[1, 1] - 302576*CHl1[2, 2] - 302576*CHl1[3, 3] + 
           516890*CHl3[1, 1] - 78472*CHl3[2, 2] - 78472*CHl3[3, 3] - 
           16769*CHq1[1, 1] - 16769*CHq1[2, 2] - 1102*CHq1[3, 3] + 
           14565*CHq3[1, 1] + 14565*CHq3[2, 2] - 1102*CHq3[3, 3] - 
           33538*CHu[1, 1] - 33538*CHu[2, 2]) + 
         MZ2*(3*(-564559607 + 64386432*Pi^2)*CHd[1, 1] + 
           3*(-564559607 + 64386432*Pi^2)*CHd[2, 2] - 1693678821*CHd[3, 3] + 
           193159296*Pi^2*CHd[3, 3] - 17408322171*CHe[1, 1] + 
           2025827136*Pi^2*CHe[1, 1] + 11015250294*CHe[2, 2] - 
           1284285504*Pi^2*CHe[2, 2] + 11015250294*CHe[3, 3] - 
           1284285504*Pi^2*CHe[3, 3] + 1167125217*CHl1[1, 1] - 
           140768896*Pi^2*CHl1[1, 1] + 91693974*CHl1[2, 2] - 
           27800544*Pi^2*CHl1[2, 2] + 91693974*CHl1[3, 3] - 
           27800544*Pi^2*CHl1[3, 3] - 280756599*CHl3[1, 1] - 
           70371488*Pi^2*CHl3[1, 1] - 17664810*CHl3[2, 2] + 
           42596864*Pi^2*CHl3[2, 2] + 2171540814*CHl3[3, 3] - 
           181007712*Pi^2*CHl3[3, 3] + 1621900077*CHq1[1, 1] - 
           186645744*Pi^2*CHq1[1, 1] + 1621900077*CHq1[2, 2] - 
           186645744*Pi^2*CHq1[2, 2] + 377572965*CHq1[3, 3] - 
           34406496*Pi^2*CHq1[3, 3] - 886191039*CHq3[1, 1] + 
           117832752*Pi^2*CHq3[1, 1] - 886191039*CHq3[2, 2] + 
           117832752*Pi^2*CHq3[2, 2] + 339400557*CHq3[3, 3] - 
           34406496*Pi^2*CHq3[3, 3] + 3943301034*CHu[1, 1] - 
           451775808*Pi^2*CHu[1, 1] + 3943301034*CHu[2, 2] - 
           451775808*Pi^2*CHu[2, 2] - 38111280*CHu[3, 3])) - 
       16*MW2^3*MZ2^6*(9*MH2*(35199*CHd[1, 1] + 35199*CHd[2, 2] + 
           35199*CHd[3, 3] + 1830871*CHe[1, 1] - 890748*CHe[2, 2] - 
           890748*CHe[3, 3] + 988751*CHl1[1, 1] - 890748*CHl1[2, 2] - 
           890748*CHl1[3, 3] + 1543343*CHl3[1, 1] - 336156*CHl3[2, 2] - 
           336156*CHl3[3, 3] - 35199*CHq1[1, 1] - 35199*CHq1[2, 2] + 
           9207*CHq1[3, 3] + 53613*CHq3[1, 1] + 53613*CHq3[2, 2] + 
           9207*CHq3[3, 3] - 70398*CHu[1, 1] - 70398*CHu[2, 2]) + 
         MZ2*(360*(-3268203 + 357856*Pi^2)*CHd[1, 1] + 
           360*(-3268203 + 357856*Pi^2)*CHd[2, 2] - 1176553080*CHd[3, 3] + 
           128828160*Pi^2*CHd[3, 3] - 11211412848*CHe[1, 1] + 
           1262517456*Pi^2*CHe[1, 1] + 7262988210*CHe[2, 2] - 
           824402160*Pi^2*CHe[2, 2] + 7262988210*CHe[3, 3] - 
           824402160*Pi^2*CHe[3, 3] - 4194027*CHl1[1, 1] - 
           5603744*Pi^2*CHl1[1, 1] + 422072622*CHl1[2, 2] - 
           47460528*Pi^2*CHl1[2, 2] + 422072622*CHl1[3, 3] - 
           47460528*Pi^2*CHl1[3, 3] - 623979849*CHl3[1, 1] - 
           2831344*Pi^2*CHl3[1, 1] + 771459141*CHl3[2, 2] - 
           44688128*Pi^2*CHl3[2, 2] + 1975753908*CHl3[3, 3] - 
           171112368*Pi^2*CHl3[3, 3] + 1159649676*CHq1[1, 1] - 
           127891152*Pi^2*CHq1[1, 1] + 1159649676*CHq1[2, 2] - 
           127891152*Pi^2*CHq1[2, 2] + 126545616*CHq1[3, 3] - 
           7054128*Pi^2*CHq1[3, 3] - 894356937*CHq3[1, 1] + 
           113782896*Pi^2*CHq3[1, 1] - 894356937*CHq3[2, 2] + 
           113782896*Pi^2*CHq3[2, 2] + 96279993*CHq3[3, 3] - 
           7054128*Pi^2*CHq3[3, 3] + 2664548730*CHu[1, 1] - 
           293657904*Pi^2*CHu[1, 1] + 2664548730*CHu[2, 2] - 
           293657904*Pi^2*CHu[2, 2] - 27934128*CHu[3, 3])) - 
       2*MW2*MZ2^8*(9*MH2*(65985*CHd[1, 1] + 65985*CHd[2, 2] + 
           65985*CHd[3, 3] + 2421595*CHe[1, 1] - 1093074*CHe[2, 2] - 
           1093074*CHe[3, 3] + 924181*CHl1[1, 1] - 1093074*CHl1[2, 2] - 
           1093074*CHl1[3, 3] + 1865845*CHl3[1, 1] - 151410*CHl3[2, 2] - 
           151410*CHl3[3, 3] - 65985*CHq1[1, 1] - 65985*CHq1[2, 2] - 
           21405*CHq1[3, 3] + 23175*CHq3[1, 1] + 23175*CHq3[2, 2] - 
           21405*CHq3[3, 3] - 131970*CHu[1, 1] - 131970*CHu[2, 2]) + 
         MZ2*((-763551015 + 89516088*Pi^2)*CHd[1, 1] + 
           (-763551015 + 89516088*Pi^2)*CHd[2, 2] - 763551015*CHd[3, 3] + 
           89516088*Pi^2*CHd[3, 3] - 8391027573*CHe[1, 1] + 
           1000418280*Pi^2*CHe[1, 1] + 5118786174*CHe[2, 2] - 
           608093808*Pi^2*CHe[2, 2] + 5118786174*CHe[3, 3] - 
           608093808*Pi^2*CHe[3, 3] + 1074191598*CHl1[1, 1] - 
           129970024*Pi^2*CHl1[1, 1] - 19702842*CHl1[2, 2] - 
           5067600*Pi^2*CHl1[2, 2] - 19702842*CHl1[3, 3] - 
           5067600*Pi^2*CHl1[3, 3] + 138623562*CHl3[1, 1] - 
           50298456*Pi^2*CHl3[1, 1] - 576375696*CHl3[2, 2] + 
           74603968*Pi^2*CHl3[2, 2] + 551726250*CHl3[3, 3] - 
           45069648*Pi^2*CHl3[3, 3] + 726296955*CHq1[1, 1] - 
           85607208*Pi^2*CHq1[1, 1] + 726296955*CHq1[2, 2] - 
           85607208*Pi^2*CHq1[2, 2] + 269707578*CHq1[3, 3] - 
           28316664*Pi^2*CHq1[3, 3] - 205568883*CHq3[1, 1] + 
           28973880*Pi^2*CHq3[1, 1] - 205568883*CHq3[2, 2] + 
           28973880*Pi^2*CHq3[2, 2] + 257691024*CHq3[3, 3] - 
           28316664*Pi^2*CHq3[3, 3] + 1788425310*CHu[1, 1] - 
           210303216*Pi^2*CHu[1, 1] + 1788425310*CHu[2, 2] - 
           210303216*Pi^2*CHu[2, 2] - 12290784*CHu[3, 3])) + 
       64*MW2^4*MZ2^5*(18*MH2*(2088*CHd[1, 1] + 2088*CHd[2, 2] + 
           2088*CHd[3, 3] + 283688*CHe[1, 1] - 138762*CHe[2, 2] - 
           138762*CHe[3, 3] + 177728*CHl1[1, 1] - 138762*CHl1[2, 2] - 
           138762*CHl1[3, 3] + 247166*CHl3[1, 1] - 69324*CHl3[2, 2] - 
           69324*CHl3[3, 3] - 2088*CHq1[1, 1] - 2088*CHq1[2, 2] + 
           2205*CHq1[3, 3] + 6498*CHq3[1, 1] + 6498*CHq3[2, 2] + 
           2205*CHq3[3, 3] - 4176*CHu[1, 1] - 4176*CHu[2, 2]) + 
         MZ2*(12*(-46733663 + 4845282*Pi^2)*CHd[1, 1] + 
           12*(-46733663 + 4845282*Pi^2)*CHd[2, 2] - 560803956*CHd[3, 3] + 
           58143384*Pi^2*CHd[3, 3] - 4903292367*CHe[1, 1] + 
           530316312*Pi^2*CHe[1, 1] + 3230104296*CHe[2, 2] - 
           353361696*Pi^2*CHe[2, 2] + 3230104296*CHe[3, 3] - 
           353361696*Pi^2*CHe[3, 3] - 377417187*CHl1[1, 1] + 
           36355652*Pi^2*CHl1[1, 1] + 462211176*CHl1[2, 2] - 
           41069760*Pi^2*CHl1[2, 2] + 462211176*CHl1[3, 3] - 
           41069760*Pi^2*CHl1[3, 3] - 511351962*CHl3[1, 1] + 
           26781604*Pi^2*CHl3[1, 1] + 683689620*CHl3[2, 2] - 
           50643808*Pi^2*CHl3[2, 2] + 1088430828*CHl3[3, 3] - 
           98577312*Pi^2*CHl3[3, 3] + 571833348*CHq1[1, 1] - 
           59512896*Pi^2*CHq1[1, 1] + 571833348*CHq1[2, 2] - 
           59512896*Pi^2*CHq1[2, 2] - 11688996*CHq1[3, 3] + 
           4214124*Pi^2*CHq1[3, 3] - 568077363*CHq3[1, 1] + 
           67941144*Pi^2*CHq3[1, 1] - 568077363*CHq3[2, 2] + 
           67941144*Pi^2*CHq3[2, 2] - 24348591*CHq3[3, 3] + 
           4214124*Pi^2*CHq3[3, 3] + 1217032338*CHu[1, 1] - 
           127063296*Pi^2*CHu[1, 1] + 1217032338*CHu[2, 2] - 
           127063296*Pi^2*CHu[2, 2] - 11849568*CHu[3, 3])) + 
       16384*MW2^8*MZ2^2*((-474981 + 46440*Pi^2)*CHd[1, 1] + 
         (-474981 + 46440*Pi^2)*CHd[2, 2] - 474981*CHd[3, 3] + 
         46440*Pi^2*CHd[3, 3] - 4326201*CHe[1, 1] + 345960*Pi^2*CHe[1, 1] + 
         2802099*CHe[2, 2] - 231960*Pi^2*CHe[2, 2] + 2802099*CHe[3, 3] - 
         231960*Pi^2*CHe[3, 3] - 2925111*CHl1[1, 1] + 
         216680*Pi^2*CHl1[1, 1] + 2295849*CHl1[2, 2] - 
         160680*Pi^2*CHl1[2, 2] + 2295849*CHl1[3, 3] - 
         160680*Pi^2*CHl1[3, 3] - 2807250*CHl3[1, 1] + 
         298276*Pi^2*CHl3[1, 1] + 863310*CHl3[2, 2] - 79084*Pi^2*CHl3[2, 2] + 
         1538088*CHl3[3, 3] - 174456*Pi^2*CHl3[3, 3] + 402621*CHq1[1, 1] - 
         39240*Pi^2*CHq1[1, 1] + 402621*CHq1[2, 2] - 39240*Pi^2*CHq1[2, 2] - 
         400125*CHq1[3, 3] + 37296*Pi^2*CHq1[3, 3] - 1277244*CHq3[1, 1] + 
         113832*Pi^2*CHq3[1, 1] - 1277244*CHq3[2, 2] + 
         113832*Pi^2*CHq3[2, 2] - 407520*CHq3[3, 3] + 37296*Pi^2*CHq3[3, 3] + 
         824952*CHu[1, 1] - 79200*Pi^2*CHu[1, 1] + 824952*CHu[2, 2] - 
         79200*Pi^2*CHu[2, 2] + 1200*CHu[3, 3]) + 2048*MW2^7*MZ2^2*
        (180*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
           33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
           33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
           3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
           9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2*(-3*(-3918419 + 369024*Pi^2)*CHd[1, 1] - 
           3*(-3918419 + 369024*Pi^2)*CHd[2, 2] + 11755257*CHd[3, 3] - 
           1107072*Pi^2*CHd[3, 3] + 95520033*CHe[1, 1] - 
           8514240*Pi^2*CHe[1, 1] - 63512679*CHe[2, 2] + 
           5756208*Pi^2*CHe[2, 2] - 63512679*CHe[3, 3] + 
           5756208*Pi^2*CHe[3, 3] + 42766047*CHl1[1, 1] - 
           3482720*Pi^2*CHl1[1, 1] - 38139105*CHl1[2, 2] + 
           2736528*Pi^2*CHl1[2, 2] - 38139105*CHl1[3, 3] + 
           2736528*Pi^2*CHl1[3, 3] + 38225760*CHl3[1, 1] - 
           3996352*Pi^2*CHl3[1, 1] - 26397192*CHl3[2, 2] + 
           2222896*Pi^2*CHl3[2, 2] - 31597494*CHl3[3, 3] + 
           3354000*Pi^2*CHl3[3, 3] - 11573601*CHq1[1, 1] + 
           1083600*Pi^2*CHq1[1, 1] - 11573601*CHq1[2, 2] + 
           1083600*Pi^2*CHq1[2, 2] + 7249953*CHq1[3, 3] - 
           651744*Pi^2*CHq1[3, 3] + 25525404*CHq3[1, 1] - 
           2387088*Pi^2*CHq3[1, 1] + 25525404*CHq3[2, 2] - 
           2387088*Pi^2*CHq3[2, 2] + 7217298*CHq3[3, 3] - 
           651744*Pi^2*CHq3[3, 3] - 21808164*CHu[1, 1] + 
           2022192*Pi^2*CHu[1, 1] - 21808164*CHu[2, 2] + 
           2022192*Pi^2*CHu[2, 2] + 32640*CHu[3, 3])) - 
       512*MW2^6*MZ2^3*(180*MH2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
           1367*CHe[1, 1] + 633*CHe[2, 2] + 633*CHe[3, 3] - 1147*CHl1[1, 1] + 
           633*CHl1[2, 2] + 633*CHl1[3, 3] - 1279*CHl3[1, 1] + 
           501*CHl3[2, 2] + 501*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 
           15*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] + 15*CHq3[3, 3] - 
           66*CHu[1, 1] - 66*CHu[2, 2]) + MZ2*(-9*(-9201463 + 870640*Pi^2)*
            CHd[1, 1] - 9*(-9201463 + 870640*Pi^2)*CHd[2, 2] + 
           82813167*CHd[3, 3] - 7835760*Pi^2*CHd[3, 3] + 
           651160959*CHe[1, 1] - 62939952*Pi^2*CHe[1, 1] - 
           435785481*CHe[2, 2] + 42655680*Pi^2*CHe[2, 2] - 
           435785481*CHe[3, 3] + 42655680*Pi^2*CHe[3, 3] + 
           187222635*CHl1[1, 1] - 16540384*Pi^2*CHl1[1, 1] - 
           180920601*CHl1[2, 2] + 13530672*Pi^2*CHl1[2, 2] - 
           180920601*CHl1[3, 3] + 13530672*Pi^2*CHl1[3, 3] + 
           169058865*CHl3[1, 1] - 16325420*Pi^2*CHl3[1, 1] - 
           168554991*CHl3[2, 2] + 13745636*Pi^2*CHl3[2, 2] - 
           194592501*CHl3[3, 3] + 19531344*Pi^2*CHl3[3, 3] - 
           85812111*CHq1[1, 1] + 8110080*Pi^2*CHq1[1, 1] - 
           85812111*CHq1[2, 2] + 8110080*Pi^2*CHq1[2, 2] + 
           32028291*CHq1[3, 3] - 3061584*Pi^2*CHq1[3, 3] + 
           141553089*CHq3[1, 1] - 14233248*Pi^2*CHq3[1, 1] + 
           141553089*CHq3[2, 2] - 14233248*Pi^2*CHq3[2, 2] + 
           32274603*CHq3[3, 3] - 3061584*Pi^2*CHq3[3, 3] - 
           162440118*CHu[1, 1] + 15280992*Pi^2*CHu[1, 1] - 
           162440118*CHu[2, 2] + 15280992*Pi^2*CHu[2, 2] + 
           795600*CHu[3, 3])) + 128*MW2^5*MZ2^4*
        (54*MH2*(293*CHd[1, 1] + 293*CHd[2, 2] + 293*CHd[3, 3] - 
           37867*CHe[1, 1] + 18253*CHe[2, 2] + 18253*CHe[3, 3] - 
           27467*CHl1[1, 1] + 18253*CHl1[2, 2] + 18253*CHl1[3, 3] - 
           34147*CHl3[1, 1] + 11573*CHl3[2, 2] + 11573*CHl3[3, 3] - 
           293*CHq1[1, 1] - 293*CHq1[2, 2] - 127*CHq1[3, 3] + 39*CHq3[1, 1] + 
           39*CHq3[2, 2] - 127*CHq3[3, 3] - 586*CHu[1, 1] - 586*CHu[2, 2]) + 
         MZ2*((371075937 - 36429588*Pi^2)*CHd[1, 1] + 
           (371075937 - 36429588*Pi^2)*CHd[2, 2] + 371075937*CHd[3, 3] - 
           36429588*Pi^2*CHd[3, 3] + 3014596881*CHe[1, 1] - 
           310190580*Pi^2*CHe[1, 1] - 2007881382*CHe[2, 2] + 
           209202960*Pi^2*CHe[2, 2] - 2007881382*CHe[3, 3] + 
           209202960*Pi^2*CHe[3, 3] + 510618306*CHl1[1, 1] - 
           47970164*Pi^2*CHl1[1, 1] - 526701126*CHl1[2, 2] + 
           42000816*Pi^2*CHl1[2, 2] - 526701126*CHl1[3, 3] + 
           42000816*Pi^2*CHl1[3, 3] + 507190317*CHl3[1, 1] - 
           40948948*Pi^2*CHl3[1, 1] - 620967720*CHl3[2, 2] + 
           49022032*Pi^2*CHl3[2, 2] - 791542950*CHl3[3, 3] + 
           75343536*Pi^2*CHl3[3, 3] - 386505681*CHq1[1, 1] + 
           38003076*Pi^2*CHq1[1, 1] - 386505681*CHq1[2, 2] + 
           38003076*Pi^2*CHq1[2, 2] + 68373075*CHq1[3, 3] - 
           7963092*Pi^2*CHq1[3, 3] + 491025006*CHq3[1, 1] - 
           53929260*Pi^2*CHq3[1, 1] + 491025006*CHq3[2, 2] - 
           53929260*Pi^2*CHq3[2, 2] + 73500174*CHq3[3, 3] - 
           7963092*Pi^2*CHq3[3, 3] - 766553664*CHu[1, 1] + 
           75477240*Pi^2*CHu[1, 1] - 766553664*CHu[2, 2] + 
           75477240*Pi^2*CHu[2, 2] + 5938512*CHu[3, 3]))) - 
     MT2*(5242880*MW2^10*((-363 + 32*Pi^2)*CHl3[1, 1] + 
         (-363 + 32*Pi^2)*CHl3[2, 2] + 27*(CHq3[1, 1] + CHq3[2, 2])) + 
       MZ2^9*(927*MH2*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
           7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
           2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
           5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 
           75*CHq1[3, 3] - 75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) + 
         MZ2*(90*(-1795861 + 217368*Pi^2)*CHd[1, 1] + 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] - 161627490*CHd[3, 3] + 
           19563120*Pi^2*CHd[3, 3] - 1943980278*CHe[1, 1] + 
           234294224*Pi^2*CHe[1, 1] + 1107941652*CHe[2, 2] - 
           133745376*Pi^2*CHe[2, 2] + 1107941652*CHe[3, 3] - 
           133745376*Pi^2*CHe[3, 3] + 355443531*CHl1[1, 1] - 
           43478648*Pi^2*CHl1[1, 1] + 28691172*CHl1[2, 2] - 
           2927136*Pi^2*CHl1[2, 2] + 28691172*CHl1[3, 3] - 
           2927136*Pi^2*CHl1[3, 3] + 94854039*CHl3[1, 1] - 
           10930360*Pi^2*CHl3[1, 1] - 244374504*CHl3[2, 2] + 
           29621152*Pi^2*CHl3[2, 2] + 155509290*CHq1[1, 1] - 
           18821520*Pi^2*CHq1[1, 1] + 155509290*CHq1[2, 2] - 
           18821520*Pi^2*CHq1[2, 2] + 77754645*CHq1[3, 3] - 
           9410760*Pi^2*CHq1[3, 3] + 77569245*CHq3[3, 3] - 
           9410760*Pi^2*CHq3[3, 3] + 372200580*CHu[1, 1] - 
           45059040*Pi^2*CHu[1, 1] + 372200580*CHu[2, 2] - 
           45059040*Pi^2*CHu[2, 2])) + 32*MW2^5*MZ2^4*
        (216*MH2*(293*CHd[1, 1] + 293*CHd[2, 2] + 293*CHd[3, 3] - 
           37867*CHe[1, 1] + 18253*CHe[2, 2] + 18253*CHe[3, 3] - 
           27467*CHl1[1, 1] + 18253*CHl1[2, 2] + 18253*CHl1[3, 3] - 
           34147*CHl3[1, 1] + 11573*CHl3[2, 2] + 11573*CHl3[3, 3] - 
           293*CHq1[1, 1] - 293*CHq1[2, 2] - 127*CHq1[3, 3] + 39*CHq3[1, 1] + 
           39*CHq3[2, 2] - 127*CHq3[3, 3] - 586*CHu[1, 1] - 586*CHu[2, 2]) + 
         MZ2*((1509128628 - 145718352*Pi^2)*CHd[1, 1] + 
           (1509128628 - 145718352*Pi^2)*CHd[2, 2] + 1509128628*CHd[3, 3] - 
           145718352*Pi^2*CHd[3, 3] + 12179943828*CHe[1, 1] - 
           1240762320*Pi^2*CHe[1, 1] - 8090454972*CHe[2, 2] + 
           836811840*Pi^2*CHe[2, 2] - 8090454972*CHe[3, 3] + 
           836811840*Pi^2*CHe[3, 3] + 1969386708*CHl1[1, 1] - 
           191880656*Pi^2*CHl1[1, 1] - 2165733948*CHl1[2, 2] + 
           168003264*Pi^2*CHl1[2, 2] - 2165733948*CHl1[3, 3] + 
           168003264*Pi^2*CHl1[3, 3] + 1943144979*CHl3[1, 1] - 
           163795792*Pi^2*CHl3[1, 1] - 2555330097*CHl3[2, 2] + 
           196088128*Pi^2*CHl3[2, 2] - 3093478836*CHl3[3, 3] + 
           301374144*Pi^2*CHl3[3, 3] - 1570847604*CHq1[1, 1] + 
           152012304*Pi^2*CHq1[1, 1] - 1570847604*CHq1[2, 2] + 
           152012304*Pi^2*CHq1[2, 2] + 246294156*CHq1[3, 3] - 
           31852368*Pi^2*CHq1[3, 3] + 1981141128*CHq3[1, 1] - 
           215717040*Pi^2*CHq3[1, 1] + 1981141128*CHq3[2, 2] - 
           215717040*Pi^2*CHq3[2, 2] + 431556642*CHq3[3, 3] - 
           31852368*Pi^2*CHq3[3, 3] - 3115864416*CHu[1, 1] + 
           301908960*Pi^2*CHu[1, 1] - 3115864416*CHu[2, 2] + 
           301908960*Pi^2*CHu[2, 2] - 117964488*CHu[3, 3])) - 
       256*MW2^6*MZ2^3*(360*MH2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] - 
           1367*CHe[1, 1] + 633*CHe[2, 2] + 633*CHe[3, 3] - 1147*CHl1[1, 1] + 
           633*CHl1[2, 2] + 633*CHl1[3, 3] - 1279*CHl3[1, 1] + 
           501*CHl3[2, 2] + 501*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 
           15*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] + 15*CHq3[3, 3] - 
           66*CHu[1, 1] - 66*CHu[2, 2]) + MZ2*(-18*(-9392887 + 870640*Pi^2)*
            CHd[1, 1] - 18*(-9392887 + 870640*Pi^2)*CHd[2, 2] + 
           169071966*CHd[3, 3] - 15671520*Pi^2*CHd[3, 3] + 
           1330395510*CHe[1, 1] - 125879904*Pi^2*CHe[1, 1] - 
           887574915*CHe[2, 2] + 85311360*Pi^2*CHe[2, 2] - 
           887574915*CHe[3, 3] + 85311360*Pi^2*CHe[3, 3] + 
           374394042*CHl1[1, 1] - 33080768*Pi^2*CHl1[1, 1] - 
           377845155*CHl1[2, 2] + 27061344*Pi^2*CHl1[2, 2] - 
           377845155*CHl1[3, 3] + 27061344*Pi^2*CHl1[3, 3] + 
           339455310*CHl3[1, 1] - 32650840*Pi^2*CHl3[1, 1] - 
           351725127*CHl3[2, 2] + 27491272*Pi^2*CHl3[2, 2] - 
           385656075*CHl3[3, 3] + 39062688*Pi^2*CHl3[3, 3] - 
           175069854*CHq1[1, 1] + 16220160*Pi^2*CHq1[1, 1] - 
           175069854*CHq1[2, 2] + 16220160*Pi^2*CHq1[2, 2] + 
           59002758*CHq1[3, 3] - 6123168*Pi^2*CHq1[3, 3] + 
           289383354*CHq3[1, 1] - 28466496*Pi^2*CHq3[1, 1] + 
           289383354*CHq3[2, 2] - 28466496*Pi^2*CHq3[2, 2] + 
           84504006*CHq3[3, 3] - 6123168*Pi^2*CHq3[3, 3] - 
           331771500*CHu[1, 1] + 30561984*Pi^2*CHu[1, 1] - 
           331771500*CHu[2, 2] + 30561984*Pi^2*CHu[2, 2] - 
           16203762*CHu[3, 3])) + 512*MW2^7*MZ2^2*
        (720*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
           33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
           33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
           3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
           9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
         MZ2*((47741604 - 4428288*Pi^2)*CHd[1, 1] + (47741604 - 4428288*Pi^2)*
            CHd[2, 2] + 47741604*CHd[3, 3] - 4428288*Pi^2*CHd[3, 3] + 
           396028548*CHe[1, 1] - 34056960*Pi^2*CHe[1, 1] - 
           261943680*CHe[2, 2] + 23024832*Pi^2*CHe[2, 2] - 
           261943680*CHe[3, 3] + 23024832*Pi^2*CHe[3, 3] + 
           176032404*CHl1[1, 1] - 13930880*Pi^2*CHl1[1, 1] - 
           160449384*CHl1[2, 2] + 10946112*Pi^2*CHl1[2, 2] - 
           160449384*CHl1[3, 3] + 10946112*Pi^2*CHl1[3, 3] + 
           159082341*CHl3[1, 1] - 15985408*Pi^2*CHl3[1, 1] - 
           112270647*CHl3[2, 2] + 8891584*Pi^2*CHl3[2, 2] - 
           128271120*CHl3[3, 3] + 13416000*Pi^2*CHl3[3, 3] - 
           47014980*CHq1[1, 1] + 4334400*Pi^2*CHq1[1, 1] - 
           47014980*CHq1[2, 2] + 4334400*Pi^2*CHq1[2, 2] + 
           26831118*CHq1[3, 3] - 2606976*Pi^2*CHq1[3, 3] + 
           104511204*CHq3[1, 1] - 9548352*Pi^2*CHq3[1, 1] + 
           104511204*CHq3[2, 2] - 9548352*Pi^2*CHq3[2, 2] + 
           34781328*CHq3[3, 3] - 2606976*Pi^2*CHq3[3, 3] - 
           88673808*CHu[1, 1] + 8088768*Pi^2*CHu[1, 1] - 88673808*CHu[2, 2] + 
           8088768*Pi^2*CHu[2, 2] - 4659240*CHu[3, 3])) + 
       4*MW2^2*MZ2^7*(54*MH2*(16769*CHd[1, 1] + 16769*CHd[2, 2] + 
           16769*CHd[3, 3] + 638579*CHe[1, 1] - 302576*CHe[2, 2] - 
           302576*CHe[3, 3] + 292786*CHl1[1, 1] - 302576*CHl1[2, 2] - 
           302576*CHl1[3, 3] + 516890*CHl3[1, 1] - 78472*CHl3[2, 2] - 
           78472*CHl3[3, 3] - 16769*CHq1[1, 1] - 16769*CHq1[2, 2] - 
           1102*CHq1[3, 3] + 14565*CHq3[1, 1] + 14565*CHq3[2, 2] - 
           1102*CHq3[3, 3] - 33538*CHu[1, 1] - 33538*CHu[2, 2]) + 
         MZ2*(6*(-280755397 + 32193216*Pi^2)*CHd[1, 1] + 
           6*(-280755397 + 32193216*Pi^2)*CHd[2, 2] - 1684532382*CHd[3, 3] + 
           193159296*Pi^2*CHd[3, 3] - 17278541469*CHe[1, 1] + 
           2025827136*Pi^2*CHe[1, 1] + 10936580340*CHe[2, 2] - 
           1284285504*Pi^2*CHe[2, 2] + 10936580340*CHe[3, 3] - 
           1284285504*Pi^2*CHe[3, 3] + 1251100131*CHl1[1, 1] - 
           140768896*Pi^2*CHl1[1, 1] + 13024020*CHl1[2, 2] - 
           27800544*Pi^2*CHl1[2, 2] + 13024020*CHl1[3, 3] - 
           27800544*Pi^2*CHl1[3, 3] - 117015729*CHl3[1, 1] - 
           70371488*Pi^2*CHl3[1, 1] - 16568808*CHl3[2, 2] + 
           42596864*Pi^2*CHl3[2, 2] + 2137152804*CHl3[3, 3] - 
           181007712*Pi^2*CHl3[3, 3] + 1612753638*CHq1[1, 1] - 
           186645744*Pi^2*CHq1[1, 1] + 1612753638*CHq1[2, 2] - 
           186645744*Pi^2*CHq1[2, 2] + 361474692*CHq1[3, 3] - 
           34406496*Pi^2*CHq1[3, 3] - 879686334*CHq3[1, 1] + 
           117832752*Pi^2*CHq3[1, 1] - 879686334*CHq3[2, 2] + 
           117832752*Pi^2*CHq3[2, 2] + 307642788*CHq3[3, 3] - 
           34406496*Pi^2*CHq3[3, 3] + 3925008156*CHu[1, 1] - 
           451775808*Pi^2*CHu[1, 1] + 3925008156*CHu[2, 2] - 
           451775808*Pi^2*CHu[2, 2] - 660993*CHu[3, 3])) - 
       16384*MW2^9*MZ2*(36*(-1779 + 196*Pi^2)*CHd[1, 1] + 
         36*(-1779 + 196*Pi^2)*CHd[2, 2] - 64044*CHd[3, 3] + 
         7056*Pi^2*CHd[3, 3] - 790284*CHe[1, 1] + 50576*Pi^2*CHe[1, 1] + 
         475596*CHe[2, 2] - 33744*Pi^2*CHe[2, 2] + 475596*CHe[3, 3] - 
         33744*Pi^2*CHe[3, 3] - 814044*CHl1[1, 1] + 50576*Pi^2*CHl1[1, 1] + 
         511236*CHl1[2, 2] - 33744*Pi^2*CHl1[2, 2] + 511236*CHl1[3, 3] - 
         33744*Pi^2*CHl1[3, 3] - 985929*CHl3[1, 1] + 95536*Pi^2*CHl3[1, 1] - 
         155649*CHl3[2, 2] + 11216*Pi^2*CHl3[2, 2] + 291456*CHl3[3, 3] - 
         33744*Pi^2*CHl3[3, 3] + 33804*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] + 
         33804*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 71244*CHq1[3, 3] + 
         7056*Pi^2*CHq1[3, 3] - 198072*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
         198072*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 60894*CHq3[3, 3] + 
         7056*Pi^2*CHq3[3, 3] + 101088*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] + 
         101088*CHu[2, 2] - 11232*Pi^2*CHu[2, 2] - 7200*CHu[3, 3]) + 
       2048*MW2^8*MZ2^2*((-3792153 + 371520*Pi^2)*CHd[1, 1] + 
         (-3792153 + 371520*Pi^2)*CHd[2, 2] - 3792153*CHd[3, 3] + 
         371520*Pi^2*CHd[3, 3] - 36515313*CHe[1, 1] + 
         2767680*Pi^2*CHe[1, 1] + 23388387*CHe[2, 2] - 
         1855680*Pi^2*CHe[2, 2] + 23388387*CHe[3, 3] - 
         1855680*Pi^2*CHe[3, 3] - 24672993*CHl1[1, 1] + 
         1733440*Pi^2*CHl1[1, 1] + 19338387*CHl1[2, 2] - 
         1285440*Pi^2*CHl1[2, 2] + 19338387*CHl1[3, 3] - 
         1285440*Pi^2*CHl1[3, 3] - 23939535*CHl3[1, 1] + 
         2386208*Pi^2*CHl3[1, 1] + 7668645*CHl3[2, 2] - 
         632672*Pi^2*CHl3[2, 2] + 12896139*CHl3[3, 3] - 
         1395648*Pi^2*CHl3[3, 3] + 3213273*CHq1[1, 1] - 
         313920*Pi^2*CHq1[1, 1] + 3213273*CHq1[2, 2] - 
         313920*Pi^2*CHq1[2, 2] - 2995305*CHq1[3, 3] + 
         298368*Pi^2*CHq1[3, 3] - 10298547*CHq3[1, 1] + 
         910656*Pi^2*CHq3[1, 1] - 10298547*CHq3[2, 2] + 
         910656*Pi^2*CHq3[2, 2] - 3482325*CHq3[3, 3] + 
         298368*Pi^2*CHq3[3, 3] + 6584226*CHu[1, 1] - 633600*Pi^2*CHu[1, 1] + 
         6584226*CHu[2, 2] - 633600*Pi^2*CHu[2, 2] + 208680*CHu[3, 3]) + 
       MW2*MZ2^8*(-18*MH2*(65985*CHd[1, 1] + 65985*CHd[2, 2] + 
           65985*CHd[3, 3] + 2421595*CHe[1, 1] - 1093074*CHe[2, 2] - 
           1093074*CHe[3, 3] + 924181*CHl1[1, 1] - 1093074*CHl1[2, 2] - 
           1093074*CHl1[3, 3] + 1865845*CHl3[1, 1] - 151410*CHl3[2, 2] - 
           151410*CHl3[3, 3] - 65985*CHq1[1, 1] - 65985*CHq1[2, 2] - 
           21405*CHq1[3, 3] + 23175*CHq3[1, 1] + 23175*CHq3[2, 2] - 
           21405*CHq3[3, 3] - 131970*CHu[1, 1] - 131970*CHu[2, 2]) + 
         MZ2*(-6*(-253813115 + 29838696*Pi^2)*CHd[1, 1] - 
           6*(-253813115 + 29838696*Pi^2)*CHd[2, 2] + 1522878690*CHd[3, 3] - 
           179032176*Pi^2*CHd[3, 3] + 16664467122*CHe[1, 1] - 
           2000836560*Pi^2*CHe[1, 1] - 10187232468*CHe[2, 2] + 
           1216187616*Pi^2*CHe[2, 2] - 10187232468*CHe[3, 3] + 
           1216187616*Pi^2*CHe[3, 3] - 2182007268*CHl1[1, 1] + 
           259940048*Pi^2*CHl1[1, 1] + 89745564*CHl1[2, 2] + 
           10135200*Pi^2*CHl1[2, 2] + 89745564*CHl1[3, 3] + 
           10135200*Pi^2*CHl1[3, 3] - 360585351*CHl3[1, 1] + 
           100596912*Pi^2*CHl3[1, 1] + 1153377117*CHl3[2, 2] - 
           149207936*Pi^2*CHl3[2, 2] - 1103452500*CHl3[3, 3] + 
           90139296*Pi^2*CHl3[3, 3] - 1448370570*CHq1[1, 1] + 
           171214416*Pi^2*CHq1[1, 1] - 1448370570*CHq1[2, 2] + 
           171214416*Pi^2*CHq1[2, 2] - 538137786*CHq1[3, 3] + 
           56633328*Pi^2*CHq1[3, 3] + 411137766*CHq3[1, 1] - 
           57947760*Pi^2*CHq3[1, 1] + 411137766*CHq3[2, 2] - 
           57947760*Pi^2*CHq3[2, 2] - 515356128*CHq3[3, 3] + 
           56633328*Pi^2*CHq3[3, 3] - 3568403940*CHu[1, 1] + 
           420606432*Pi^2*CHu[1, 1] - 3568403940*CHu[2, 2] + 
           420606432*Pi^2*CHu[2, 2] + 24164418*CHu[3, 3])) - 
       4*MW2^3*MZ2^6*(36*MH2*(35199*CHd[1, 1] + 35199*CHd[2, 2] + 
           35199*CHd[3, 3] + 1830871*CHe[1, 1] - 890748*CHe[2, 2] - 
           890748*CHe[3, 3] + 988751*CHl1[1, 1] - 890748*CHl1[2, 2] - 
           890748*CHl1[3, 3] + 1543343*CHl3[1, 1] - 336156*CHl3[2, 2] - 
           336156*CHl3[3, 3] - 35199*CHq1[1, 1] - 35199*CHq1[2, 2] + 
           9207*CHq1[3, 3] + 53613*CHq3[1, 1] + 53613*CHq3[2, 2] + 
           9207*CHq3[3, 3] - 70398*CHu[1, 1] - 70398*CHu[2, 2]) + 
         MZ2*(36*(-130457097 + 14314240*Pi^2)*CHd[1, 1] + 
           36*(-130457097 + 14314240*Pi^2)*CHd[2, 2] - 4696455492*CHd[3, 3] + 
           515312640*Pi^2*CHd[3, 3] - 44654369820*CHe[1, 1] + 
           5050069824*Pi^2*CHe[1, 1] + 28884780288*CHe[2, 2] - 
           3297608640*Pi^2*CHe[2, 2] + 28884780288*CHe[3, 3] - 
           3297608640*Pi^2*CHe[3, 3] + 294140358*CHl1[1, 1] - 
           22414976*Pi^2*CHl1[1, 1] + 1521117936*CHl1[2, 2] - 
           189842112*Pi^2*CHl1[2, 2] + 1521117936*CHl1[3, 3] - 
           189842112*Pi^2*CHl1[3, 3] - 1994272545*CHl3[1, 1] - 
           11325376*Pi^2*CHl3[1, 1] + 3109394397*CHl3[2, 2] - 
           178752512*Pi^2*CHl3[2, 2] + 7701331032*CHl3[3, 3] - 
           684449472*Pi^2*CHl3[3, 3] + 4628841876*CHq1[1, 1] - 
           511564608*Pi^2*CHq1[1, 1] + 4628841876*CHq1[2, 2] - 
           511564608*Pi^2*CHq1[2, 2] + 486589140*CHq1[3, 3] - 
           28216512*Pi^2*CHq1[3, 3] - 3527987616*CHq3[1, 1] + 
           455131584*Pi^2*CHq3[1, 1] - 3527987616*CHq3[2, 2] + 
           455131584*Pi^2*CHq3[2, 2] + 202734774*CHq3[3, 3] - 
           28216512*Pi^2*CHq3[3, 3] + 10638681264*CHu[1, 1] - 
           1174631616*Pi^2*CHu[1, 1] + 10638681264*CHu[2, 2] - 
           1174631616*Pi^2*CHu[2, 2] + 117288216*CHu[3, 3])) + 
       16*MW2^4*MZ2^5*(72*MH2*(2088*CHd[1, 1] + 2088*CHd[2, 2] + 
           2088*CHd[3, 3] + 283688*CHe[1, 1] - 138762*CHe[2, 2] - 
           138762*CHe[3, 3] + 177728*CHl1[1, 1] - 138762*CHl1[2, 2] - 
           138762*CHl1[3, 3] + 247166*CHl3[1, 1] - 69324*CHl3[2, 2] - 
           69324*CHl3[3, 3] - 2088*CHq1[1, 1] - 2088*CHq1[2, 2] + 
           2205*CHq1[3, 3] + 6498*CHq3[1, 1] + 6498*CHq3[2, 2] + 
           2205*CHq3[3, 3] - 4176*CHu[1, 1] - 4176*CHu[2, 2]) + 
         MZ2*(12*(-188262539 + 19381128*Pi^2)*CHd[1, 1] + 
           12*(-188262539 + 19381128*Pi^2)*CHd[2, 2] - 2259150468*CHd[3, 3] + 
           232573536*Pi^2*CHd[3, 3] - 19643569767*CHe[1, 1] + 
           2121265248*Pi^2*CHe[1, 1] + 12909481860*CHe[2, 2] - 
           1413446784*Pi^2*CHe[2, 2] + 12909481860*CHe[3, 3] - 
           1413446784*Pi^2*CHe[3, 3] - 1356955803*CHl1[1, 1] + 
           145422608*Pi^2*CHl1[1, 1] + 1837909380*CHl1[2, 2] - 
           164279040*Pi^2*CHl1[2, 2] + 1837909380*CHl1[3, 3] - 
           164279040*Pi^2*CHl1[3, 3] - 1835940174*CHl3[1, 1] + 
           107126416*Pi^2*CHl3[1, 1] + 2780577885*CHl3[2, 2] - 
           202575232*Pi^2*CHl3[2, 2] + 4231638492*CHl3[3, 3] - 
           394309248*Pi^2*CHl3[3, 3] + 2303268036*CHq1[1, 1] - 
           238051584*Pi^2*CHq1[1, 1] + 2303268036*CHq1[2, 2] - 
           238051584*Pi^2*CHq1[2, 2] - 31736640*CHq1[3, 3] + 
           16856496*Pi^2*CHq1[3, 3] - 2255619240*CHq3[1, 1] + 
           271764576*Pi^2*CHq3[1, 1] - 2255619240*CHq3[2, 2] + 
           271764576*Pi^2*CHq3[2, 2] - 238699566*CHq3[3, 3] + 
           16856496*Pi^2*CHq3[3, 3] + 4899998640*CHu[1, 1] - 
           508253184*Pi^2*CHu[1, 1] + 4899998640*CHu[2, 2] - 
           508253184*Pi^2*CHu[2, 2] + 119709318*CHu[3, 3]))))/
    (12*(MT2 - MW2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi))*
  Class[7] + Class[8]*
  (((-9*MT2^2*MZ2*(95744*MW2^6 + 369408*MW2^5*MZ2 - 1293728*MW2^4*MZ2^2 + 
         1353136*MW2^3*MZ2^3 - 678660*MW2^2*MZ2^4 + 153704*MW2*MZ2^5 + 
         1125*MZ2^6) - 4*MW2*(21*MW2*MZ2^7*(205199 - 21016*Pi^2) + 
         8192*MW2^8*(-363 + 32*Pi^2) - 3072*MW2^7*MZ2*(-2439 + 268*Pi^2) + 
         256*MW2^6*MZ2^2*(-22887 + 4858*Pi^2) + 
         4*MZ2^8*(-149535 + 17974*Pi^2) + 96*MW2^4*MZ2^4*
          (-114925 + 19888*Pi^2) - 64*MW2^5*MZ2^3*(-61407 + 23984*Pi^2) + 
         8*MW2^2*MZ2^6*(-1473945 + 150284*Pi^2) - 4*MW2^3*MZ2^5*
          (-4122009 + 472400*Pi^2)) + 
       MT2*(32*MW2^5*MZ2^3*(123669 - 191872*Pi^2) + 32768*MW2^8*
          (-363 + 32*Pi^2) - 1536*MW2^7*MZ2*(-20127 + 2144*Pi^2) + 
         16*MZ2^8*(-149535 + 17974*Pi^2) + 256*MW2^6*MZ2^2*
          (-78399 + 19432*Pi^2) - 100*MW2^3*MZ2^5*(-598941 + 75584*Pi^2) + 
         48*MW2^4*MZ2^4*(-666065 + 159104*Pi^2) - 3*MW2*MZ2^7*
          (-5747597 + 588448*Pi^2) + 8*MW2^2*MZ2^6*(-5722053 + 601136*Pi^2)))/
      (12*(MT2 - MW2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (6*MH2^2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
        10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*B0i[bb0, 0, 0, MH2])/
      (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (3*MT2*(6*MT2^3*(512*MW2^6 + 256*MW2^5*MZ2 + 1824*MW2^4*MZ2^2 + 
          14352*MW2^3*MZ2^3 - 25036*MW2^2*MZ2^4 + 16248*MW2*MZ2^5 - 
          4997*MZ2^6) + MT2^2*MZ2*(42496*MW2^6 + 160512*MW2^5*MZ2 - 
          812704*MW2^4*MZ2^2 + 968624*MW2^3*MZ2^3 - 532452*MW2^2*MZ2^4 + 
          139336*MW2*MZ2^5 - 75*MZ2^6) - 2*MT2*MW2*(4608*MW2^7 + 
          47872*MW2^6*MZ2 + 178464*MW2^5*MZ2^2 - 687952*MW2^4*MZ2^3 + 
          742628*MW2^3*MZ2^4 - 384372*MW2^2*MZ2^5 + 94603*MW2*MZ2^6 - 
          225*MZ2^7) + 4*MW2^2*(1536*MW2^7 + 14080*MW2^6*MZ2 + 
          46944*MW2^5*MZ2^2 - 163984*MW2^4*MZ2^3 + 166460*MW2^3*MZ2^4 - 
          82752*MW2^2*MZ2^5 + 20053*MW2*MZ2^6 - 150*MZ2^7))*
       B0i[bb0, 0, 0, MT2])/(2*(MT2 - MW2)^2*MZ2^2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (3*MW2*(-6*MT2^3*(2*MW2 + MZ2)^2*(128*MW2^4 - 64*MW2^3*MZ2 - 
          152*MW2^2*MZ2^2 + 140*MW2*MZ2^3 - 25*MZ2^4) + 
        4*MW2^2*MZ2*(-2560*MW2^6 + 13632*MW2^5*MZ2 + 
          32*MW2^3*(113*MH2 - 326*MZ2)*MZ2^2 - 1584*MW2^2*MZ2^3*
           (4*MH2 + 35*MZ2) + 32*MW2^4*MZ2*(20*MH2 + 1177*MZ2) - 
          MZ2^5*(1243*MH2 + 17659*MZ2) + 2*MW2*MZ2^4*(2026*MH2 + 
            24323*MZ2)) + 4*MT2^2*(1536*MW2^7 - 256*MW2^6*MZ2 + 
          12192*MW2^5*MZ2^2 + 4*MW2^3*(904*MH2 - 2461*MZ2)*MZ2^3 + 
          80*MW2^4*MZ2^2*(8*MH2 + 439*MZ2) - 36*MW2^2*MZ2^4*
           (176*MH2 + 1511*MZ2) - MZ2^6*(1243*MH2 + 17734*MZ2) + 
          MW2*MZ2^5*(4052*MH2 + 48691*MZ2)) + 
        MT2*MW2*(-3072*MW2^7 + 8192*MW2^6*MZ2 - 110016*MW2^5*MZ2^2 - 
          512*MW2^4*MZ2^2*(10*MH2 + 557*MZ2) + 8*MW2^3*MZ2^3*
           (-3616*MH2 + 10495*MZ2) + 12*MW2^2*MZ2^4*(4224*MH2 + 36401*MZ2) + 
          MZ2^6*(9944*MH2 + 141797*MZ2) - 2*MW2*MZ2^5*(16208*MH2 + 
            194929*MZ2)))*B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*MZ2^2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (3*(-24576*MW2^8 - 165888*MW2^7*MZ2 + 230144*MW2^6*MZ2^2 - 
        160*MW2^5*(8*MH2 - 703*MZ2)*MZ2^2 + 4152*MZ2^8 - 
        8*MW2^2*MZ2^5*(1013*MH2 + 33203*MZ2) - 16*MW2^4*MZ2^3*
         (452*MH2 + 34507*MZ2) + MW2*MZ2^6*(2486*MH2 + 49945*MZ2) + 
        4*MW2^3*MZ2^4*(3168*MH2 + 143791*MZ2))*B0i[bb0, 0, 0, MZ2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
     (36*(MT2^2 + MT2*MW2 - 2*MW2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
        6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*
       B0i[bb0, MW2, 0, MT2])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (6*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
        6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*
       B0i[bb0, MW2, MH2, MW2])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
       Pi) - (6*(30720*MW2^7 + 217088*MW2^6*MZ2 - 68480*MW2^5*MZ2^2 - 
        294848*MW2^4*MZ2^3 + 313632*MW2^3*MZ2^4 - 143020*MW2^2*MZ2^5 + 
        15836*MW2*MZ2^6 + 1243*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
      (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
     (6*CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
        6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*
       B0i[bb0, MZ2, MH2, MZ2])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
       Pi) + ((36*MT2^2*(256*MW2^6 - 256*MW2^5*MZ2 - 368*MW2^4*MZ2^2 + 
          496*MW2^3*MZ2^3 - 38*MW2^2*MZ2^4 - 115*MW2*MZ2^5 + 25*MZ2^6) + 
        6*MT2*(1536*MW2^7 - 8704*MW2^6*MZ2 - 46752*MW2^5*MZ2^2 + 
          179488*MW2^4*MZ2^3 - 201812*MW2^3*MZ2^4 + 109038*MW2^2*MZ2^5 - 
          27766*MW2*MZ2^6 + 75*MZ2^7) - 3*MW2*(6144*MW2^7 + 7680*MW2^6*MZ2 - 
          896*MW2^5*MZ2^2 + 47328*MW2^4*MZ2^3 - 106528*MW2^3*MZ2^4 + 
          91124*MW2^2*MZ2^5 - 37656*MW2*MZ2^6 + 5197*MZ2^7))*
       B0i[bb0, MZ2, MT2, MT2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
        3*Pi) - (3*(2*MW2 + MZ2)*(18*MT2^2*(256*MW2^5 - 256*MW2^4*MZ2 - 
          240*MW2^3*MZ2^2 + 432*MW2^2*MZ2^3 - 190*MW2*MZ2^4 + 25*MZ2^5) - 
        4*MW2*(7680*MW2^6 + 56192*MW2^5*MZ2 - 3072*MW2^4*MZ2^2 - 
          74480*MW2^3*MZ2^3 + 59788*MW2^2*MZ2^4 - 20808*MW2*MZ2^5 - 
          1243*MZ2^6) + 9*MT2*(512*MW2^6 + 256*MW2^5*MZ2 - 992*MW2^4*MZ2^2 + 
          16*MW2^3*MZ2^3 + 612*MW2^2*MZ2^4 - 240*MW2*MZ2^5 + 25*MZ2^6))*
       B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 
         103*MZ2^2)^3*Pi) - (36*MW2^3*(1792*MW2^6 + 15488*MW2^5*MZ2 - 
        14896*MW2^4*MZ2^2 - 36240*MW2^3*MZ2^3 + 60886*MW2^2*MZ2^4 - 
        37853*MW2*MZ2^5 + 10094*MZ2^6)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
     (27*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 
        25*MZ2^5)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
     (18*MW2*(MW2 + MZ2)^2*(4096*MW2^6 + 21504*MW2^5*MZ2 - 
        81536*MW2^4*MZ2^2 + 104496*MW2^3*MZ2^3 - 70368*MW2^2*MZ2^4 + 
        25238*MW2*MZ2^5 - 3673*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
     (9*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 
        25*MZ2^5)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
         (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
        4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi))*Cll[1, 2, 2, 1] + 
   (B0i[bb0, 0, 0, MZ2]*(3072*MW2^6*(4*Cdd[1, 1, 1, 1] + 6*Cdd[1, 1, 2, 2] + 
        6*Cdd[1, 1, 3, 3] + 2*Cdd[1, 2, 2, 1] + 2*Cdd[1, 3, 3, 1] + 
        4*Cdd[2, 2, 2, 2] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
        4*Cdd[3, 3, 3, 3] - 37*Ced[1, 1, 1, 1] - 37*Ced[1, 1, 2, 2] - 
        37*Ced[1, 1, 3, 3] + 18*Ced[2, 2, 1, 1] + 18*Ced[2, 2, 2, 2] + 
        18*Ced[2, 2, 3, 3] + 18*Ced[3, 3, 1, 1] + 18*Ced[3, 3, 2, 2] + 
        18*Ced[3, 3, 3, 3] - 154*Cee[1, 1, 1, 1] - 88*Cee[1, 1, 2, 2] - 
        88*Cee[1, 1, 3, 3] + 66*Cee[2, 2, 2, 2] + 132*Cee[2, 2, 3, 3] + 
        66*Cee[3, 3, 3, 3] + 74*Ceu[1, 1, 1, 1] + 74*Ceu[1, 1, 2, 2] - 
        36*Ceu[2, 2, 1, 1] - 36*Ceu[2, 2, 2, 2] - 36*Ceu[3, 3, 1, 1] - 
        36*Ceu[3, 3, 2, 2] - 37*Cld[1, 1, 1, 1] - 37*Cld[1, 1, 2, 2] - 
        37*Cld[1, 1, 3, 3] + 18*Cld[2, 2, 1, 1] + 18*Cld[2, 2, 2, 2] + 
        18*Cld[2, 2, 3, 3] + 18*Cld[3, 3, 1, 1] + 18*Cld[3, 3, 2, 2] + 
        18*Cld[3, 3, 3, 3] - 77*Cle[1, 1, 1, 1] - 22*Cle[1, 1, 2, 2] - 
        22*Cle[1, 1, 3, 3] - 22*Cle[2, 2, 1, 1] + 33*Cle[2, 2, 2, 2] + 
        33*Cle[2, 2, 3, 3] - 22*Cle[3, 3, 1, 1] + 33*Cle[3, 3, 2, 2] + 
        33*Cle[3, 3, 3, 3] - 154*Cll[1, 1, 1, 1] - 44*Cll[1, 1, 2, 2] - 
        44*Cll[1, 1, 3, 3] - 44*Cll[1, 3, 3, 1] + 66*Cll[2, 2, 2, 2] + 
        66*Cll[2, 2, 3, 3] + 66*Cll[2, 3, 3, 2] + 66*Cll[3, 3, 3, 3] + 
        37*Clq1[1, 1, 1, 1] + 37*Clq1[1, 1, 2, 2] - 37*Clq1[1, 1, 3, 3] - 
        18*Clq1[2, 2, 1, 1] - 18*Clq1[2, 2, 2, 2] + 18*Clq1[2, 2, 3, 3] - 
        18*Clq1[3, 3, 1, 1] - 18*Clq1[3, 3, 2, 2] + 18*Clq1[3, 3, 3, 3] - 
        111*Clq3[1, 1, 1, 1] - 111*Clq3[1, 1, 2, 2] - 37*Clq3[1, 1, 3, 3] + 
        54*Clq3[2, 2, 1, 1] + 54*Clq3[2, 2, 2, 2] + 18*Clq3[2, 2, 3, 3] + 
        54*Clq3[3, 3, 1, 1] + 54*Clq3[3, 3, 2, 2] + 18*Clq3[3, 3, 3, 3] + 
        74*Clu[1, 1, 1, 1] + 74*Clu[1, 1, 2, 2] - 36*Clu[2, 2, 1, 1] - 
        36*Clu[2, 2, 2, 2] - 36*Clu[3, 3, 1, 1] - 36*Clu[3, 3, 2, 2] - 
        3*Cqd1[1, 1, 1, 1] - 3*Cqd1[1, 1, 2, 2] - 3*Cqd1[1, 1, 3, 3] - 
        3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
        3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 
        37*Cqe[1, 1, 1, 1] - 18*Cqe[1, 1, 2, 2] - 18*Cqe[1, 1, 3, 3] + 
        37*Cqe[2, 2, 1, 1] - 18*Cqe[2, 2, 2, 2] - 18*Cqe[2, 2, 3, 3] - 
        37*Cqe[3, 3, 1, 1] + 18*Cqe[3, 3, 2, 2] + 18*Cqe[3, 3, 3, 3] + 
        8*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 1, 3, 3] + 
        10*Cqq1[1, 2, 2, 1] + 2*Cqq1[1, 3, 3, 1] + 8*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 4*Cqq1[3, 3, 3, 3] + 
        24*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] - 
        6*Cqq3[1, 2, 2, 1] - 6*Cqq3[1, 3, 3, 1] + 24*Cqq3[2, 2, 2, 2] + 
        18*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 4*Cqq3[3, 3, 3, 3] + 
        6*Cqu1[1, 1, 1, 1] + 6*Cqu1[1, 1, 2, 2] + 6*Cqu1[2, 2, 1, 1] + 
        6*Cqu1[2, 2, 2, 2] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
        6*Cud1[1, 1, 1, 1] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[1, 1, 3, 3] - 
        6*Cud1[2, 2, 1, 1] - 6*Cud1[2, 2, 2, 2] - 6*Cud1[2, 2, 3, 3] + 
        16*Cuu[1, 1, 1, 1] + 24*Cuu[1, 1, 2, 2] + 8*Cuu[1, 2, 2, 1] + 
        16*Cuu[2, 2, 2, 2]) - 768*MW2^5*MZ2*(40*Cdd[1, 1, 1, 1] + 
        60*Cdd[1, 1, 2, 2] + 60*Cdd[1, 1, 3, 3] + 20*Cdd[1, 2, 2, 1] + 
        20*Cdd[1, 3, 3, 1] + 40*Cdd[2, 2, 2, 2] + 60*Cdd[2, 2, 3, 3] + 
        20*Cdd[2, 3, 3, 2] + 40*Cdd[3, 3, 3, 3] - 630*Ced[1, 1, 1, 1] - 
        630*Ced[1, 1, 2, 2] - 630*Ced[1, 1, 3, 3] + 315*Ced[2, 2, 1, 1] + 
        315*Ced[2, 2, 2, 2] + 315*Ced[2, 2, 3, 3] + 315*Ced[3, 3, 1, 1] + 
        315*Ced[3, 3, 2, 2] + 315*Ced[3, 3, 3, 3] - 2580*Cee[1, 1, 1, 1] - 
        1380*Cee[1, 1, 2, 2] - 1380*Cee[1, 1, 3, 3] + 1200*Cee[2, 2, 2, 2] + 
        2400*Cee[2, 2, 3, 3] + 1200*Cee[3, 3, 3, 3] + 1260*Ceu[1, 1, 1, 1] + 
        1260*Ceu[1, 1, 2, 2] - 630*Ceu[2, 2, 1, 1] - 630*Ceu[2, 2, 2, 2] - 
        630*Ceu[3, 3, 1, 1] - 630*Ceu[3, 3, 2, 2] - 520*Cld[1, 1, 1, 1] - 
        520*Cld[1, 1, 2, 2] - 520*Cld[1, 1, 3, 3] + 315*Cld[2, 2, 1, 1] + 
        315*Cld[2, 2, 2, 2] + 315*Cld[2, 2, 3, 3] + 315*Cld[3, 3, 1, 1] + 
        315*Cld[3, 3, 2, 2] + 315*Cld[3, 3, 3, 3] - 1180*Cle[1, 1, 1, 1] - 
        235*Cle[1, 1, 2, 2] - 235*Cle[1, 1, 3, 3] - 345*Cle[2, 2, 1, 1] + 
        600*Cle[2, 2, 2, 2] + 600*Cle[2, 2, 3, 3] - 345*Cle[3, 3, 1, 1] + 
        600*Cle[3, 3, 2, 2] + 600*Cle[3, 3, 3, 3] - 2052*Cll[1, 1, 1, 1] - 
        470*Cll[1, 1, 2, 2] - 470*Cll[1, 1, 3, 3] - 514*Cll[1, 3, 3, 1] + 
        1068*Cll[2, 2, 2, 2] + 1200*Cll[2, 2, 3, 3] + 936*Cll[2, 3, 3, 2] + 
        1068*Cll[3, 3, 3, 3] + 520*Clq1[1, 1, 1, 1] + 520*Clq1[1, 1, 2, 2] - 
        298*Clq1[1, 1, 3, 3] - 315*Clq1[2, 2, 1, 1] - 315*Clq1[2, 2, 2, 2] + 
        207*Clq1[2, 2, 3, 3] - 315*Clq1[3, 3, 1, 1] - 315*Clq1[3, 3, 2, 2] + 
        207*Clq1[3, 3, 3, 3] - 1332*Clq3[1, 1, 1, 1] - 
        1332*Clq3[1, 1, 2, 2] - 370*Clq3[1, 1, 3, 3] + 513*Clq3[2, 2, 1, 1] + 
        513*Clq3[2, 2, 2, 2] + 135*Clq3[2, 2, 3, 3] + 513*Clq3[3, 3, 1, 1] + 
        513*Clq3[3, 3, 2, 2] + 135*Clq3[3, 3, 3, 3] + 1040*Clu[1, 1, 1, 1] + 
        1040*Clu[1, 1, 2, 2] - 630*Clu[2, 2, 1, 1] - 630*Clu[2, 2, 2, 2] - 
        630*Clu[3, 3, 1, 1] - 630*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] - 
        30*Cqd1[1, 1, 2, 2] - 30*Cqd1[1, 1, 3, 3] - 30*Cqd1[2, 2, 1, 1] - 
        30*Cqd1[2, 2, 2, 2] - 30*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 
        12*Cqd1[3, 3, 2, 2] + 12*Cqd1[3, 3, 3, 3] + 630*Cqe[1, 1, 1, 1] - 
        315*Cqe[1, 1, 2, 2] - 315*Cqe[1, 1, 3, 3] + 630*Cqe[2, 2, 1, 1] - 
        315*Cqe[2, 2, 2, 2] - 315*Cqe[2, 2, 3, 3] - 408*Cqe[3, 3, 1, 1] + 
        207*Cqe[3, 3, 2, 2] + 207*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 
        60*Cqq1[1, 1, 2, 2] - 24*Cqq1[1, 1, 3, 3] + 28*Cqq1[1, 2, 2, 1] - 
        4*Cqq1[1, 3, 3, 1] + 44*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] - 
        4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] + 12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 
        60*Cqq3[2, 2, 2, 2] - 12*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 60*Cqu1[2, 2, 1, 1] + 
        60*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
        60*Cud1[1, 1, 1, 1] - 60*Cud1[1, 1, 2, 2] - 60*Cud1[1, 1, 3, 3] - 
        60*Cud1[2, 2, 1, 1] - 60*Cud1[2, 2, 2, 2] - 60*Cud1[2, 2, 3, 3] + 
        160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 80*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 96*MW2^4*MZ2^2*(104*Cdd[1, 1, 1, 1] + 
        156*Cdd[1, 1, 2, 2] + 156*Cdd[1, 1, 3, 3] + 52*Cdd[1, 2, 2, 1] + 
        52*Cdd[1, 3, 3, 1] + 104*Cdd[2, 2, 2, 2] + 156*Cdd[2, 2, 3, 3] + 
        52*Cdd[2, 3, 3, 2] + 104*Cdd[3, 3, 3, 3] - 9546*Ced[1, 1, 1, 1] - 
        9546*Ced[1, 1, 2, 2] - 9546*Ced[1, 1, 3, 3] + 4707*Ced[2, 2, 1, 1] + 
        4707*Ced[2, 2, 2, 2] + 4707*Ced[2, 2, 3, 3] + 4707*Ced[3, 3, 1, 1] + 
        4707*Ced[3, 3, 2, 2] + 4707*Ced[3, 3, 3, 3] - 38340*Cee[1, 1, 1, 1] - 
        19668*Cee[1, 1, 2, 2] - 19668*Cee[1, 1, 3, 3] + 
        18672*Cee[2, 2, 2, 2] + 37344*Cee[2, 2, 3, 3] + 
        18672*Cee[3, 3, 3, 3] + 19092*Ceu[1, 1, 1, 1] + 
        19092*Ceu[1, 1, 2, 2] - 9414*Ceu[2, 2, 1, 1] - 9414*Ceu[2, 2, 2, 2] - 
        9414*Ceu[3, 3, 1, 1] - 9414*Ceu[3, 3, 2, 2] - 6646*Cld[1, 1, 1, 1] - 
        6646*Cld[1, 1, 2, 2] - 6646*Cld[1, 1, 3, 3] + 4707*Cld[2, 2, 1, 1] + 
        4707*Cld[2, 2, 2, 2] + 4707*Cld[2, 2, 3, 3] + 4707*Cld[3, 3, 1, 1] + 
        4707*Cld[3, 3, 2, 2] + 4707*Cld[3, 3, 3, 3] - 16270*Cle[1, 1, 1, 1] - 
        2017*Cle[1, 1, 2, 2] - 2017*Cle[1, 1, 3, 3] - 4917*Cle[2, 2, 1, 1] + 
        9336*Cle[2, 2, 2, 2] + 9336*Cle[2, 2, 3, 3] - 4917*Cle[3, 3, 1, 1] + 
        9336*Cle[3, 3, 2, 2] + 9336*Cle[3, 3, 3, 3] - 25036*Cll[1, 1, 1, 1] - 
        4034*Cll[1, 1, 2, 2] - 4034*Cll[1, 1, 3, 3] - 5546*Cll[1, 3, 3, 1] + 
        15456*Cll[2, 2, 2, 2] + 18672*Cll[2, 2, 3, 3] + 
        12240*Cll[2, 3, 3, 2] + 15456*Cll[3, 3, 3, 3] + 
        6646*Clq1[1, 1, 1, 1] + 6646*Clq1[1, 1, 2, 2] - 
        2182*Clq1[1, 1, 3, 3] - 4707*Clq1[2, 2, 1, 1] - 
        4707*Clq1[2, 2, 2, 2] + 1791*Clq1[2, 2, 3, 3] - 
        4707*Clq1[3, 3, 1, 1] - 4707*Clq1[3, 3, 2, 2] + 
        1791*Clq1[3, 3, 3, 3] - 15114*Clq3[1, 1, 1, 1] - 
        15114*Clq3[1, 1, 2, 2] - 3262*Clq3[1, 1, 3, 3] + 
        4185*Clq3[2, 2, 1, 1] + 4185*Clq3[2, 2, 2, 2] + 
        711*Clq3[2, 2, 3, 3] + 4185*Clq3[3, 3, 1, 1] + 
        4185*Clq3[3, 3, 2, 2] + 711*Clq3[3, 3, 3, 3] + 
        13292*Clu[1, 1, 1, 1] + 13292*Clu[1, 1, 2, 2] - 
        9414*Clu[2, 2, 1, 1] - 9414*Clu[2, 2, 2, 2] - 9414*Clu[3, 3, 1, 1] - 
        9414*Clu[3, 3, 2, 2] - 78*Cqd1[1, 1, 1, 1] - 78*Cqd1[1, 1, 2, 2] - 
        78*Cqd1[1, 1, 3, 3] - 78*Cqd1[2, 2, 1, 1] - 78*Cqd1[2, 2, 2, 2] - 
        78*Cqd1[2, 2, 3, 3] - 138*Cqd1[3, 3, 1, 1] - 138*Cqd1[3, 3, 2, 2] - 
        138*Cqd1[3, 3, 3, 3] + 9546*Cqe[1, 1, 1, 1] - 4707*Cqe[1, 1, 2, 2] - 
        4707*Cqe[1, 1, 3, 3] + 9546*Cqe[2, 2, 1, 1] - 4707*Cqe[2, 2, 2, 2] - 
        4707*Cqe[2, 2, 3, 3] - 3762*Cqe[3, 3, 1, 1] + 1791*Cqe[3, 3, 2, 2] + 
        1791*Cqe[3, 3, 3, 3] - 80*Cqq1[1, 1, 1, 1] + 156*Cqq1[1, 1, 2, 2] + 
        276*Cqq1[1, 1, 3, 3] - 316*Cqq1[1, 2, 2, 1] - 92*Cqq1[1, 3, 3, 1] - 
        80*Cqq1[2, 2, 2, 2] + 276*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] - 
        184*Cqq1[3, 3, 3, 3] - 816*Cqq3[1, 1, 1, 1] - 2052*Cqq3[1, 1, 2, 2] - 
        828*Cqq3[1, 1, 3, 3] + 420*Cqq3[1, 2, 2, 1] + 276*Cqq3[1, 3, 3, 1] - 
        816*Cqq3[2, 2, 2, 2] - 828*Cqq3[2, 2, 3, 3] + 276*Cqq3[2, 3, 3, 2] - 
        184*Cqq3[3, 3, 3, 3] + 156*Cqu1[1, 1, 1, 1] + 156*Cqu1[1, 1, 2, 2] + 
        156*Cqu1[2, 2, 1, 1] + 156*Cqu1[2, 2, 2, 2] + 276*Cqu1[3, 3, 1, 1] + 
        276*Cqu1[3, 3, 2, 2] - 156*Cud1[1, 1, 1, 1] - 156*Cud1[1, 1, 2, 2] - 
        156*Cud1[1, 1, 3, 3] - 156*Cud1[2, 2, 1, 1] - 156*Cud1[2, 2, 2, 2] - 
        156*Cud1[2, 2, 3, 3] + 416*Cuu[1, 1, 1, 1] + 624*Cuu[1, 1, 2, 2] + 
        208*Cuu[1, 2, 2, 1] + 416*Cuu[2, 2, 2, 2]) + 
      48*MW2^3*MZ2^3*(760*Cdd[1, 1, 1, 1] + 1140*Cdd[1, 1, 2, 2] + 
        1140*Cdd[1, 1, 3, 3] + 380*Cdd[1, 2, 2, 1] + 380*Cdd[1, 3, 3, 1] + 
        760*Cdd[2, 2, 2, 2] + 1140*Cdd[2, 2, 3, 3] + 380*Cdd[2, 3, 3, 2] + 
        760*Cdd[3, 3, 3, 3] + 20768*Ced[1, 1, 1, 1] + 20768*Ced[1, 1, 2, 2] + 
        20768*Ced[1, 1, 3, 3] - 9783*Ced[2, 2, 1, 1] - 9783*Ced[2, 2, 2, 2] - 
        9783*Ced[2, 2, 3, 3] - 9783*Ced[3, 3, 1, 1] - 9783*Ced[3, 3, 2, 2] - 
        9783*Ced[3, 3, 3, 3] + 81932*Cee[1, 1, 1, 1] + 
        41660*Cee[1, 1, 2, 2] + 41660*Cee[1, 1, 3, 3] - 
        40272*Cee[2, 2, 2, 2] - 80544*Cee[2, 2, 3, 3] - 
        40272*Cee[3, 3, 3, 3] - 41536*Ceu[1, 1, 1, 1] - 
        41536*Ceu[1, 1, 2, 2] + 19566*Ceu[2, 2, 1, 1] + 
        19566*Ceu[2, 2, 2, 2] + 19566*Ceu[3, 3, 1, 1] + 
        19566*Ceu[3, 3, 2, 2] + 12315*Cld[1, 1, 1, 1] + 
        12315*Cld[1, 1, 2, 2] + 12315*Cld[1, 1, 3, 3] - 
        9783*Cld[2, 2, 1, 1] - 9783*Cld[2, 2, 2, 2] - 9783*Cld[2, 2, 3, 3] - 
        9783*Cld[3, 3, 1, 1] - 9783*Cld[3, 3, 2, 2] - 9783*Cld[3, 3, 3, 3] + 
        32513*Cle[1, 1, 1, 1] + 1962*Cle[1, 1, 2, 2] + 1962*Cle[1, 1, 3, 3] + 
        10415*Cle[2, 2, 1, 1] - 20136*Cle[2, 2, 2, 2] - 
        20136*Cle[2, 2, 3, 3] + 10415*Cle[3, 3, 1, 1] - 
        20136*Cle[3, 3, 2, 2] - 20136*Cle[3, 3, 3, 3] + 
        43750*Cll[1, 1, 1, 1] + 3924*Cll[1, 1, 2, 2] + 3924*Cll[1, 1, 3, 3] + 
        8050*Cll[1, 3, 3, 1] - 31776*Cll[2, 2, 2, 2] - 
        40272*Cll[2, 2, 3, 3] - 23280*Cll[2, 3, 3, 2] - 
        31776*Cll[3, 3, 3, 3] - 12315*Clq1[1, 1, 1, 1] - 
        12315*Clq1[1, 1, 2, 2] + 1305*Clq1[1, 1, 3, 3] + 
        9783*Clq1[2, 2, 1, 1] + 9783*Clq1[2, 2, 2, 2] - 
        1494*Clq1[2, 2, 3, 3] + 9783*Clq1[3, 3, 1, 1] + 
        9783*Clq1[3, 3, 2, 2] - 1494*Clq1[3, 3, 3, 3] + 
        23295*Clq3[1, 1, 1, 1] + 23295*Clq3[1, 1, 2, 2] + 
        2727*Clq3[1, 1, 3, 3] - 4401*Clq3[2, 2, 1, 1] - 
        4401*Clq3[2, 2, 2, 2] - 72*Clq3[2, 2, 3, 3] - 4401*Clq3[3, 3, 1, 1] - 
        4401*Clq3[3, 3, 2, 2] - 72*Clq3[3, 3, 3, 3] - 24630*Clu[1, 1, 1, 1] - 
        24630*Clu[1, 1, 2, 2] + 19566*Clu[2, 2, 1, 1] + 
        19566*Clu[2, 2, 2, 2] + 19566*Clu[3, 3, 1, 1] + 
        19566*Clu[3, 3, 2, 2] - 570*Cqd1[1, 1, 1, 1] - 570*Cqd1[1, 1, 2, 2] - 
        570*Cqd1[1, 1, 3, 3] - 570*Cqd1[2, 2, 1, 1] - 570*Cqd1[2, 2, 2, 2] - 
        570*Cqd1[2, 2, 3, 3] + 372*Cqd1[3, 3, 1, 1] + 372*Cqd1[3, 3, 2, 2] + 
        372*Cqd1[3, 3, 3, 3] - 20768*Cqe[1, 1, 1, 1] + 9783*Cqe[1, 1, 2, 2] + 
        9783*Cqe[1, 1, 3, 3] - 20768*Cqe[2, 2, 1, 1] + 9783*Cqe[2, 2, 2, 2] + 
        9783*Cqe[2, 2, 3, 3] + 3698*Cqe[3, 3, 1, 1] - 1494*Cqe[3, 3, 2, 2] - 
        1494*Cqe[3, 3, 3, 3] + 980*Cqq1[1, 1, 1, 1] + 1140*Cqq1[1, 1, 2, 2] - 
        744*Cqq1[1, 1, 3, 3] + 820*Cqq1[1, 2, 2, 1] - 28*Cqq1[1, 3, 3, 1] + 
        980*Cqq1[2, 2, 2, 2] - 744*Cqq1[2, 2, 3, 3] - 28*Cqq1[2, 3, 3, 2] - 
        56*Cqq1[3, 3, 3, 3] + 1860*Cqq3[1, 1, 1, 1] + 3780*Cqq3[1, 1, 2, 2] + 
        576*Cqq3[1, 1, 3, 3] - 60*Cqq3[1, 2, 2, 1] - 468*Cqq3[1, 3, 3, 1] + 
        1860*Cqq3[2, 2, 2, 2] + 576*Cqq3[2, 2, 3, 3] - 468*Cqq3[2, 3, 3, 2] - 
        56*Cqq3[3, 3, 3, 3] + 1140*Cqu1[1, 1, 1, 1] + 1140*Cqu1[1, 1, 2, 2] + 
        1140*Cqu1[2, 2, 1, 1] + 1140*Cqu1[2, 2, 2, 2] - 
        744*Cqu1[3, 3, 1, 1] - 744*Cqu1[3, 3, 2, 2] - 1140*Cud1[1, 1, 1, 1] - 
        1140*Cud1[1, 1, 2, 2] - 1140*Cud1[1, 1, 3, 3] - 
        1140*Cud1[2, 2, 1, 1] - 1140*Cud1[2, 2, 2, 2] - 
        1140*Cud1[2, 2, 3, 3] + 3040*Cuu[1, 1, 1, 1] + 4560*Cuu[1, 1, 2, 2] + 
        1520*Cuu[1, 2, 2, 1] + 3040*Cuu[2, 2, 2, 2]) - 
      3*MZ2^6*(800*Cdd[1, 1, 1, 1] + 1200*Cdd[1, 1, 2, 2] + 
        1200*Cdd[1, 1, 3, 3] + 400*Cdd[1, 2, 2, 1] + 400*Cdd[1, 3, 3, 1] + 
        800*Cdd[2, 2, 2, 2] + 1200*Cdd[2, 2, 3, 3] + 400*Cdd[2, 3, 3, 2] + 
        800*Cdd[3, 3, 3, 3] + 14608*Ced[1, 1, 1, 1] + 14608*Ced[1, 1, 2, 2] + 
        14608*Ced[1, 1, 3, 3] - 5580*Ced[2, 2, 1, 1] - 5580*Ced[2, 2, 2, 2] - 
        5580*Ced[2, 2, 3, 3] - 5580*Ced[3, 3, 1, 1] - 5580*Ced[3, 3, 2, 2] - 
        5580*Ced[3, 3, 3, 3] + 57232*Cee[1, 1, 1, 1] + 
        33712*Cee[1, 1, 2, 2] + 33712*Cee[1, 1, 3, 3] - 
        23520*Cee[2, 2, 2, 2] - 47040*Cee[2, 2, 3, 3] - 
        23520*Cee[3, 3, 3, 3] - 29216*Ceu[1, 1, 1, 1] - 
        29216*Ceu[1, 1, 2, 2] + 11160*Ceu[2, 2, 1, 1] + 
        11160*Ceu[2, 2, 2, 2] + 11160*Ceu[3, 3, 1, 1] + 
        11160*Ceu[3, 3, 2, 2] + 4514*Cld[1, 1, 1, 1] + 4514*Cld[1, 1, 2, 2] + 
        4514*Cld[1, 1, 3, 3] - 5580*Cld[2, 2, 1, 1] - 5580*Cld[2, 2, 2, 2] - 
        5580*Cld[2, 2, 3, 3] - 5580*Cld[3, 3, 1, 1] - 5580*Cld[3, 3, 2, 2] - 
        5580*Cld[3, 3, 3, 3] + 18522*Cle[1, 1, 1, 1] - 1666*Cle[1, 1, 2, 2] - 
        1666*Cle[1, 1, 3, 3] + 8428*Cle[2, 2, 1, 1] - 11760*Cle[2, 2, 2, 2] - 
        11760*Cle[2, 2, 3, 3] + 8428*Cle[3, 3, 1, 1] - 
        11760*Cle[3, 3, 2, 2] - 11760*Cle[3, 3, 3, 3] + 
        12642*Cll[1, 1, 1, 1] - 3332*Cll[1, 1, 2, 2] - 3332*Cll[1, 1, 3, 3] - 
        1666*Cll[1, 3, 3, 1] - 17640*Cll[2, 2, 2, 2] - 
        23520*Cll[2, 2, 3, 3] - 11760*Cll[2, 3, 3, 2] - 
        17640*Cll[3, 3, 3, 3] - 4514*Clq1[1, 1, 1, 1] - 
        4514*Clq1[1, 1, 2, 2] - 2257*Clq1[1, 1, 3, 3] + 
        5580*Clq1[2, 2, 1, 1] + 5580*Clq1[2, 2, 2, 2] + 
        2790*Clq1[2, 2, 3, 3] + 5580*Clq1[3, 3, 1, 1] + 
        5580*Clq1[3, 3, 2, 2] + 2790*Clq1[3, 3, 3, 3] - 
        5047*Clq3[1, 1, 3, 3] - 9028*Clu[1, 1, 1, 1] - 9028*Clu[1, 1, 2, 2] + 
        11160*Clu[2, 2, 1, 1] + 11160*Clu[2, 2, 2, 2] + 
        11160*Clu[3, 3, 1, 1] + 11160*Clu[3, 3, 2, 2] - 
        600*Cqd1[1, 1, 1, 1] - 600*Cqd1[1, 1, 2, 2] - 600*Cqd1[1, 1, 3, 3] - 
        600*Cqd1[2, 2, 1, 1] - 600*Cqd1[2, 2, 2, 2] - 600*Cqd1[2, 2, 3, 3] - 
        300*Cqd1[3, 3, 1, 1] - 300*Cqd1[3, 3, 2, 2] - 300*Cqd1[3, 3, 3, 3] - 
        14608*Cqe[1, 1, 1, 1] + 5580*Cqe[1, 1, 2, 2] + 5580*Cqe[1, 1, 3, 3] - 
        14608*Cqe[2, 2, 1, 1] + 5580*Cqe[2, 2, 2, 2] + 5580*Cqe[2, 2, 3, 3] - 
        7304*Cqe[3, 3, 1, 1] + 2790*Cqe[3, 3, 2, 2] + 2790*Cqe[3, 3, 3, 3] + 
        700*Cqq1[1, 1, 1, 1] + 1200*Cqq1[1, 1, 2, 2] + 600*Cqq1[1, 1, 3, 3] + 
        200*Cqq1[1, 2, 2, 1] + 100*Cqq1[1, 3, 3, 1] + 700*Cqq1[2, 2, 2, 2] + 
        600*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] + 200*Cqq1[3, 3, 3, 3] + 
        300*Cqq3[1, 1, 1, 1] + 600*Cqq3[1, 2, 2, 1] + 300*Cqq3[1, 3, 3, 1] + 
        300*Cqq3[2, 2, 2, 2] + 300*Cqq3[2, 3, 3, 2] + 200*Cqq3[3, 3, 3, 3] + 
        1200*Cqu1[1, 1, 1, 1] + 1200*Cqu1[1, 1, 2, 2] + 
        1200*Cqu1[2, 2, 1, 1] + 1200*Cqu1[2, 2, 2, 2] + 
        600*Cqu1[3, 3, 1, 1] + 600*Cqu1[3, 3, 2, 2] - 1200*Cud1[1, 1, 1, 1] - 
        1200*Cud1[1, 1, 2, 2] - 1200*Cud1[1, 1, 3, 3] - 
        1200*Cud1[2, 2, 1, 1] - 1200*Cud1[2, 2, 2, 2] - 
        1200*Cud1[2, 2, 3, 3] + 3200*Cuu[1, 1, 1, 1] + 4800*Cuu[1, 1, 2, 2] + 
        1600*Cuu[1, 2, 2, 1] + 3200*Cuu[2, 2, 2, 2]) + 
      6*MW2*MZ2^5*(3040*Cdd[1, 1, 1, 1] + 4560*Cdd[1, 1, 2, 2] + 
        4560*Cdd[1, 1, 3, 3] + 1520*Cdd[1, 2, 2, 1] + 1520*Cdd[1, 3, 3, 1] + 
        3040*Cdd[2, 2, 2, 2] + 4560*Cdd[2, 2, 3, 3] + 1520*Cdd[2, 3, 3, 2] + 
        3040*Cdd[3, 3, 3, 3] + 41424*Ced[1, 1, 1, 1] + 
        41424*Ced[1, 1, 2, 2] + 41424*Ced[1, 1, 3, 3] - 
        17316*Ced[2, 2, 1, 1] - 17316*Ced[2, 2, 2, 2] - 
        17316*Ced[2, 2, 3, 3] - 17316*Ced[3, 3, 1, 1] - 
        17316*Ced[3, 3, 2, 2] - 17316*Ced[3, 3, 3, 3] + 
        161136*Cee[1, 1, 1, 1] + 87312*Cee[1, 1, 2, 2] + 
        87312*Cee[1, 1, 3, 3] - 73824*Cee[2, 2, 2, 2] - 
        147648*Cee[2, 2, 3, 3] - 73824*Cee[3, 3, 3, 3] - 
        82848*Ceu[1, 1, 1, 1] - 82848*Ceu[1, 1, 2, 2] + 
        34632*Ceu[2, 2, 1, 1] + 34632*Ceu[2, 2, 2, 2] + 
        34632*Ceu[3, 3, 1, 1] + 34632*Ceu[3, 3, 2, 2] + 
        17101*Cld[1, 1, 1, 1] + 17101*Cld[1, 1, 2, 2] + 
        17101*Cld[1, 1, 3, 3] - 17316*Cld[2, 2, 1, 1] - 
        17316*Cld[2, 2, 2, 2] - 17316*Cld[2, 2, 3, 3] - 
        17316*Cld[3, 3, 1, 1] - 17316*Cld[3, 3, 2, 2] - 
        17316*Cld[3, 3, 3, 3] + 56245*Cle[1, 1, 1, 1] - 
        2495*Cle[1, 1, 2, 2] - 2495*Cle[1, 1, 3, 3] + 21828*Cle[2, 2, 1, 1] - 
        36912*Cle[2, 2, 2, 2] - 36912*Cle[2, 2, 3, 3] + 
        21828*Cle[3, 3, 1, 1] - 36912*Cle[3, 3, 2, 2] - 
        36912*Cle[3, 3, 3, 3] + 52930*Cll[1, 1, 1, 1] - 
        4990*Cll[1, 1, 2, 2] - 4990*Cll[1, 1, 3, 3] + 2552*Cll[1, 3, 3, 1] - 
        55368*Cll[2, 2, 2, 2] - 73824*Cll[2, 2, 3, 3] - 
        36912*Cll[2, 3, 3, 2] - 55368*Cll[3, 3, 3, 3] - 
        17101*Clq1[1, 1, 1, 1] - 17101*Clq1[1, 1, 2, 2] - 
        5165*Clq1[1, 1, 3, 3] + 17316*Clq1[2, 2, 1, 1] + 
        17316*Clq1[2, 2, 2, 2] + 4473*Clq1[2, 2, 3, 3] + 
        17316*Clq1[3, 3, 1, 1] + 17316*Clq1[3, 3, 2, 2] + 
        4473*Clq1[3, 3, 3, 3] + 15141*Clq3[1, 1, 1, 1] + 
        15141*Clq3[1, 1, 2, 2] - 8243*Clq3[1, 1, 3, 3] + 
        1395*Clq3[2, 2, 3, 3] + 1395*Clq3[3, 3, 3, 3] - 
        34202*Clu[1, 1, 1, 1] - 34202*Clu[1, 1, 2, 2] + 
        34632*Clu[2, 2, 1, 1] + 34632*Clu[2, 2, 2, 2] + 
        34632*Clu[3, 3, 1, 1] + 34632*Clu[3, 3, 2, 2] - 
        2280*Cqd1[1, 1, 1, 1] - 2280*Cqd1[1, 1, 2, 2] - 
        2280*Cqd1[1, 1, 3, 3] - 2280*Cqd1[2, 2, 1, 1] - 
        2280*Cqd1[2, 2, 2, 2] - 2280*Cqd1[2, 2, 3, 3] - 
        690*Cqd1[3, 3, 1, 1] - 690*Cqd1[3, 3, 2, 2] - 690*Cqd1[3, 3, 3, 3] - 
        41424*Cqe[1, 1, 1, 1] + 17316*Cqe[1, 1, 2, 2] + 
        17316*Cqe[1, 1, 3, 3] - 41424*Cqe[2, 2, 1, 1] + 
        17316*Cqe[2, 2, 2, 2] + 17316*Cqe[2, 2, 3, 3] - 
        9756*Cqe[3, 3, 1, 1] + 4473*Cqe[3, 3, 2, 2] + 4473*Cqe[3, 3, 3, 3] + 
        2660*Cqq1[1, 1, 1, 1] + 4560*Cqq1[1, 1, 2, 2] + 
        1380*Cqq1[1, 1, 3, 3] + 760*Cqq1[1, 2, 2, 1] + 80*Cqq1[1, 3, 3, 1] + 
        2660*Cqq1[2, 2, 2, 2] + 1380*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] + 
        160*Cqq1[3, 3, 3, 3] + 1140*Cqq3[1, 1, 1, 1] - 900*Cqq3[1, 1, 3, 3] + 
        2280*Cqq3[1, 2, 2, 1] + 840*Cqq3[1, 3, 3, 1] + 
        1140*Cqq3[2, 2, 2, 2] - 900*Cqq3[2, 2, 3, 3] + 840*Cqq3[2, 3, 3, 2] + 
        160*Cqq3[3, 3, 3, 3] + 4560*Cqu1[1, 1, 1, 1] + 
        4560*Cqu1[1, 1, 2, 2] + 4560*Cqu1[2, 2, 1, 1] + 
        4560*Cqu1[2, 2, 2, 2] + 1380*Cqu1[3, 3, 1, 1] + 
        1380*Cqu1[3, 3, 2, 2] - 4560*Cud1[1, 1, 1, 1] - 
        4560*Cud1[1, 1, 2, 2] - 4560*Cud1[1, 1, 3, 3] - 
        4560*Cud1[2, 2, 1, 1] - 4560*Cud1[2, 2, 2, 2] - 
        4560*Cud1[2, 2, 3, 3] + 12160*Cuu[1, 1, 1, 1] + 
        18240*Cuu[1, 1, 2, 2] + 6080*Cuu[1, 2, 2, 1] + 
        12160*Cuu[2, 2, 2, 2]) - 12*MW2^2*MZ2^4*(3656*Cdd[1, 1, 1, 1] + 
        5484*Cdd[1, 1, 2, 2] + 5484*Cdd[1, 1, 3, 3] + 1828*Cdd[1, 2, 2, 1] + 
        1828*Cdd[1, 3, 3, 1] + 3656*Cdd[2, 2, 2, 2] + 5484*Cdd[2, 2, 3, 3] + 
        1828*Cdd[2, 3, 3, 2] + 3656*Cdd[3, 3, 3, 3] + 54612*Ced[1, 1, 1, 1] + 
        54612*Ced[1, 1, 2, 2] + 54612*Ced[1, 1, 3, 3] - 
        24291*Ced[2, 2, 1, 1] - 24291*Ced[2, 2, 2, 2] - 
        24291*Ced[2, 2, 3, 3] - 24291*Ced[3, 3, 1, 1] - 
        24291*Ced[3, 3, 2, 2] - 24291*Ced[3, 3, 3, 3] + 
        212964*Cee[1, 1, 1, 1] + 110316*Cee[1, 1, 2, 2] + 
        110316*Cee[1, 1, 3, 3] - 102648*Cee[2, 2, 2, 2] - 
        205296*Cee[2, 2, 3, 3] - 102648*Cee[3, 3, 3, 3] - 
        109224*Ceu[1, 1, 1, 1] - 109224*Ceu[1, 1, 2, 2] + 
        48582*Ceu[2, 2, 1, 1] + 48582*Ceu[2, 2, 2, 2] + 
        48582*Ceu[3, 3, 1, 1] + 48582*Ceu[3, 3, 2, 2] + 
        27322*Cld[1, 1, 1, 1] + 27322*Cld[1, 1, 2, 2] + 
        27322*Cld[1, 1, 3, 3] - 24291*Cld[2, 2, 1, 1] - 
        24291*Cld[2, 2, 2, 2] - 24291*Cld[2, 2, 3, 3] - 
        24291*Cld[3, 3, 1, 1] - 24291*Cld[3, 3, 2, 2] - 
        24291*Cld[3, 3, 3, 3] + 79192*Cle[1, 1, 1, 1] + 289*Cle[1, 1, 2, 2] + 
        289*Cle[1, 1, 3, 3] + 27579*Cle[2, 2, 1, 1] - 51324*Cle[2, 2, 2, 2] - 
        51324*Cle[2, 2, 3, 3] + 27579*Cle[3, 3, 1, 1] - 
        51324*Cle[3, 3, 2, 2] - 51324*Cle[3, 3, 3, 3] + 
        91068*Cll[1, 1, 1, 1] + 578*Cll[1, 1, 2, 2] + 578*Cll[1, 1, 3, 3] + 
        12034*Cll[1, 3, 3, 1] - 78456*Cll[2, 2, 2, 2] - 
        102648*Cll[2, 2, 3, 3] - 54264*Cll[2, 3, 3, 2] - 
        78456*Cll[3, 3, 3, 3] - 27322*Clq1[1, 1, 1, 1] - 
        27322*Clq1[1, 1, 2, 2] - 2528*Clq1[1, 1, 3, 3] + 
        24291*Clq1[2, 2, 1, 1] + 24291*Clq1[2, 2, 2, 2] + 
        1251*Clq1[2, 2, 3, 3] + 24291*Clq1[3, 3, 1, 1] + 
        24291*Clq1[3, 3, 2, 2] + 1251*Clq1[3, 3, 3, 3] + 
        39870*Clq3[1, 1, 1, 1] + 39870*Clq3[1, 1, 2, 2] - 
        2240*Clq3[1, 1, 3, 3] - 4185*Clq3[2, 2, 1, 1] - 
        4185*Clq3[2, 2, 2, 2] + 1539*Clq3[2, 2, 3, 3] - 
        4185*Clq3[3, 3, 1, 1] - 4185*Clq3[3, 3, 2, 2] + 
        1539*Clq3[3, 3, 3, 3] - 54644*Clu[1, 1, 1, 1] - 
        54644*Clu[1, 1, 2, 2] + 48582*Clu[2, 2, 1, 1] + 
        48582*Clu[2, 2, 2, 2] + 48582*Clu[3, 3, 1, 1] + 
        48582*Clu[3, 3, 2, 2] - 2742*Cqd1[1, 1, 1, 1] - 
        2742*Cqd1[1, 1, 2, 2] - 2742*Cqd1[1, 1, 3, 3] - 
        2742*Cqd1[2, 2, 1, 1] - 2742*Cqd1[2, 2, 2, 2] - 
        2742*Cqd1[2, 2, 3, 3] + 114*Cqd1[3, 3, 1, 1] + 114*Cqd1[3, 3, 2, 2] + 
        114*Cqd1[3, 3, 3, 3] - 54612*Cqe[1, 1, 1, 1] + 
        24291*Cqe[1, 1, 2, 2] + 24291*Cqe[1, 1, 3, 3] - 
        54612*Cqe[2, 2, 1, 1] + 24291*Cqe[2, 2, 2, 2] + 
        24291*Cqe[2, 2, 3, 3] - 1716*Cqe[3, 3, 1, 1] + 1251*Cqe[3, 3, 2, 2] + 
        1251*Cqe[3, 3, 3, 3] + 3424*Cqq1[1, 1, 1, 1] + 
        5484*Cqq1[1, 1, 2, 2] - 228*Cqq1[1, 1, 3, 3] + 
        1364*Cqq1[1, 2, 2, 1] - 308*Cqq1[1, 3, 3, 1] + 
        3424*Cqq1[2, 2, 2, 2] - 228*Cqq1[2, 2, 3, 3] - 308*Cqq1[2, 3, 3, 2] - 
        616*Cqq1[3, 3, 3, 3] + 2496*Cqq3[1, 1, 1, 1] + 
        2700*Cqq3[1, 1, 2, 2] - 1620*Cqq3[1, 1, 3, 3] + 
        2292*Cqq3[1, 2, 2, 1] + 156*Cqq3[1, 3, 3, 1] + 
        2496*Cqq3[2, 2, 2, 2] - 1620*Cqq3[2, 2, 3, 3] + 
        156*Cqq3[2, 3, 3, 2] - 616*Cqq3[3, 3, 3, 3] + 5484*Cqu1[1, 1, 1, 1] + 
        5484*Cqu1[1, 1, 2, 2] + 5484*Cqu1[2, 2, 1, 1] + 
        5484*Cqu1[2, 2, 2, 2] - 228*Cqu1[3, 3, 1, 1] - 228*Cqu1[3, 3, 2, 2] - 
        5484*Cud1[1, 1, 1, 1] - 5484*Cud1[1, 1, 2, 2] - 
        5484*Cud1[1, 1, 3, 3] - 5484*Cud1[2, 2, 1, 1] - 
        5484*Cud1[2, 2, 2, 2] - 5484*Cud1[2, 2, 3, 3] + 
        14624*Cuu[1, 1, 1, 1] + 21936*Cuu[1, 1, 2, 2] + 
        7312*Cuu[1, 2, 2, 1] + 14624*Cuu[2, 2, 2, 2])))/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (6*MT2*B0i[bb0, 0, 0, MT2]*(8*MW2^2*MZ2^4*(53241*Ceu[1, 1, 3, 3] - 
        25662*Ceu[2, 2, 3, 3] - 25662*Ceu[3, 3, 3, 3] + 
        11683*Clq1[1, 1, 3, 3] - 12234*Clq1[2, 2, 3, 3] - 
        12234*Clq1[3, 3, 3, 3] - 20875*Clq3[1, 1, 3, 3] + 
        3042*Clq3[2, 2, 3, 3] + 3042*Clq3[3, 3, 3, 3] + 
        25951*Clu[1, 1, 3, 3] - 25662*Clu[2, 2, 3, 3] - 
        25662*Clu[3, 3, 3, 3] + 714*Cqd1[3, 3, 1, 1] + 714*Cqd1[3, 3, 2, 2] + 
        714*Cqd1[3, 3, 3, 3] + 25734*Cqe[3, 3, 1, 1] - 
        12234*Cqe[3, 3, 2, 2] - 12234*Cqe[3, 3, 3, 3] - 
        1428*Cqq1[1, 1, 3, 3] - 418*Cqq1[1, 3, 3, 1] - 
        1428*Cqq1[2, 2, 3, 3] - 418*Cqq1[2, 3, 3, 2] - 174*Cqq1[3, 3, 3, 3] - 
        1080*Cqq3[1, 1, 3, 3] - 534*Cqq3[1, 3, 3, 1] - 
        1080*Cqq3[2, 2, 3, 3] - 534*Cqq3[2, 3, 3, 2] + 58*Cqq3[3, 3, 3, 3] - 
        1371*Cqu1[1, 1, 3, 3] - 1371*Cqu1[2, 2, 3, 3] - 
        1428*Cqu1[3, 3, 1, 1] - 1428*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] + 
        1371*Cud1[3, 3, 1, 1] + 1371*Cud1[3, 3, 2, 2] + 
        1371*Cud1[3, 3, 3, 3] - 5484*Cuu[1, 1, 3, 3] - 1828*Cuu[1, 3, 3, 1] - 
        5484*Cuu[2, 2, 3, 3] - 1828*Cuu[2, 3, 3, 2]) + 
      MZ2^6*(28616*Ceu[1, 1, 3, 3] - 11760*Ceu[2, 2, 3, 3] - 
        11760*Ceu[3, 3, 3, 3] + 2107*Clq1[1, 1, 3, 3] - 
        2940*Clq1[2, 2, 3, 3] - 2940*Clq1[3, 3, 3, 3] - 
        5047*Clq3[1, 1, 3, 3] + 8428*Clu[1, 1, 3, 3] - 
        11760*Clu[2, 2, 3, 3] - 11760*Clu[3, 3, 3, 3] + 
        150*Cqd1[3, 3, 1, 1] + 150*Cqd1[3, 3, 2, 2] + 150*Cqd1[3, 3, 3, 3] + 
        7154*Cqe[3, 3, 1, 1] - 2940*Cqe[3, 3, 2, 2] - 2940*Cqe[3, 3, 3, 3] - 
        300*Cqq1[1, 1, 3, 3] - 50*Cqq1[1, 3, 3, 1] - 300*Cqq1[2, 2, 3, 3] - 
        50*Cqq1[2, 3, 3, 2] - 150*Cqq1[3, 3, 3, 3] - 150*Cqq3[1, 3, 3, 1] - 
        150*Cqq3[2, 3, 3, 2] + 50*Cqq3[3, 3, 3, 3] - 600*Cqu1[1, 1, 3, 3] - 
        600*Cqu1[2, 2, 3, 3] - 300*Cqu1[3, 3, 1, 1] - 300*Cqu1[3, 3, 2, 2] - 
        300*Cqu1[3, 3, 3, 3] + 600*Cud1[3, 3, 1, 1] + 600*Cud1[3, 3, 2, 2] + 
        600*Cud1[3, 3, 3, 3] - 2400*Cuu[1, 1, 3, 3] - 800*Cuu[1, 3, 3, 1] - 
        2400*Cuu[2, 2, 3, 3] - 800*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2^3*(40966*Ceu[1, 1, 3, 3] - 20136*Ceu[2, 2, 3, 3] - 
        20136*Ceu[3, 3, 3, 3] + 13149*Clq1[1, 1, 3, 3] - 
        11748*Clq1[2, 2, 3, 3] - 11748*Clq1[3, 3, 3, 3] - 
        20301*Clq3[1, 1, 3, 3] + 4596*Clq3[2, 2, 3, 3] + 
        4596*Clq3[3, 3, 3, 3] + 24060*Clu[1, 1, 3, 3] - 
        20136*Clu[2, 2, 3, 3] - 20136*Clu[3, 3, 3, 3] + 
        471*Cqd1[3, 3, 1, 1] + 471*Cqd1[3, 3, 2, 2] + 471*Cqd1[3, 3, 3, 3] + 
        23995*Cqe[3, 3, 1, 1] - 11748*Cqe[3, 3, 2, 2] - 
        11748*Cqe[3, 3, 3, 3] - 942*Cqq1[1, 1, 3, 3] - 424*Cqq1[1, 3, 3, 1] - 
        942*Cqq1[2, 2, 3, 3] - 424*Cqq1[2, 3, 3, 2] + 330*Cqq1[3, 3, 3, 3] - 
        1602*Cqq3[1, 1, 3, 3] - 204*Cqq3[1, 3, 3, 1] - 
        1602*Cqq3[2, 2, 3, 3] - 204*Cqq3[2, 3, 3, 2] - 110*Cqq3[3, 3, 3, 3] - 
        570*Cqu1[1, 1, 3, 3] - 570*Cqu1[2, 2, 3, 3] - 942*Cqu1[3, 3, 1, 1] - 
        942*Cqu1[3, 3, 2, 2] + 372*Cqu1[3, 3, 3, 3] + 570*Cud1[3, 3, 1, 1] + 
        570*Cud1[3, 3, 2, 2] + 570*Cud1[3, 3, 3, 3] - 2280*Cuu[1, 1, 3, 3] - 
        760*Cuu[1, 3, 3, 1] - 2280*Cuu[2, 2, 3, 3] - 760*Cuu[2, 3, 3, 2]) + 
      1024*MW2^6*(77*Ceu[1, 1, 3, 3] - 33*Ceu[2, 2, 3, 3] - 
        33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 33*Clq1[2, 2, 3, 3] - 
        33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 33*Clq3[2, 2, 3, 3] + 
        33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 33*Clu[2, 2, 3, 3] - 
        33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 
        3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 33*Cqe[3, 3, 2, 2] - 
        33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      256*MW2^5*MZ2*(1290*Ceu[1, 1, 3, 3] - 600*Ceu[2, 2, 3, 3] - 
        600*Ceu[3, 3, 3, 3] + 839*Clq1[1, 1, 3, 3] - 501*Clq1[2, 2, 3, 3] - 
        501*Clq1[3, 3, 3, 3] - 971*Clq3[1, 1, 3, 3] + 369*Clq3[2, 2, 3, 3] + 
        369*Clq3[3, 3, 3, 3] + 1070*Clu[1, 1, 3, 3] - 600*Clu[2, 2, 3, 3] - 
        600*Clu[3, 3, 3, 3] - 21*Cqd1[3, 3, 1, 1] - 21*Cqd1[3, 3, 2, 2] - 
        21*Cqd1[3, 3, 3, 3] + 1059*Cqe[3, 3, 1, 1] - 501*Cqe[3, 3, 2, 2] - 
        501*Cqe[3, 3, 3, 3] + 42*Cqq1[1, 1, 3, 3] + 16*Cqq1[1, 3, 3, 1] + 
        42*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        54*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 54*Cqq3[2, 2, 3, 3] + 
        12*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 
        30*Cqu1[2, 2, 3, 3] + 42*Cqu1[3, 3, 1, 1] + 42*Cqu1[3, 3, 2, 2] - 
        12*Cqu1[3, 3, 3, 3] - 30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 
        30*Cud1[3, 3, 3, 3] + 120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 
        120*Cuu[2, 2, 3, 3] + 40*Cuu[2, 3, 3, 2]) + 
      64*MW2^4*MZ2^2*(9585*Ceu[1, 1, 3, 3] - 4668*Ceu[2, 2, 3, 3] - 
        4668*Ceu[3, 3, 3, 3] + 4399*Clq1[1, 1, 3, 3] - 
        3264*Clq1[2, 2, 3, 3] - 3264*Clq1[3, 3, 3, 3] - 
        5875*Clq3[1, 1, 3, 3] + 1788*Clq3[2, 2, 3, 3] + 
        1788*Clq3[3, 3, 3, 3] + 6685*Clu[1, 1, 3, 3] - 4668*Clu[2, 2, 3, 3] - 
        4668*Clu[3, 3, 3, 3] + 15*Cqd1[3, 3, 1, 1] + 15*Cqd1[3, 3, 2, 2] + 
        15*Cqd1[3, 3, 3, 3] + 6639*Cqe[3, 3, 1, 1] - 3264*Cqe[3, 3, 2, 2] - 
        3264*Cqe[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 56*Cqq1[1, 3, 3, 1] - 
        30*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] + 138*Cqq1[3, 3, 3, 3] - 
        306*Cqq3[1, 1, 3, 3] + 36*Cqq3[1, 3, 3, 1] - 306*Cqq3[2, 2, 3, 3] + 
        36*Cqq3[2, 3, 3, 2] - 46*Cqq3[3, 3, 3, 3] + 39*Cqu1[1, 1, 3, 3] + 
        39*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] + 
        69*Cqu1[3, 3, 3, 3] - 39*Cud1[3, 3, 1, 1] - 39*Cud1[3, 3, 2, 2] - 
        39*Cud1[3, 3, 3, 3] + 156*Cuu[1, 1, 3, 3] + 52*Cuu[1, 3, 3, 1] + 
        156*Cuu[2, 2, 3, 3] + 52*Cuu[2, 3, 3, 2]) + 
      2*MW2*MZ2^5*(-80568*Ceu[1, 1, 3, 3] + 36912*Ceu[2, 2, 3, 3] + 
        36912*Ceu[3, 3, 3, 3] - 11141*Clq1[1, 1, 3, 3] + 
        13638*Clq1[2, 2, 3, 3] + 13638*Clq1[3, 3, 3, 3] + 
        23309*Clq3[1, 1, 3, 3] - 1470*Clq3[2, 2, 3, 3] - 
        1470*Clq3[3, 3, 3, 3] - 31922*Clu[1, 1, 3, 3] + 
        36912*Clu[2, 2, 3, 3] + 36912*Clu[3, 3, 3, 3] - 
        795*Cqd1[3, 3, 1, 1] - 795*Cqd1[3, 3, 2, 2] - 795*Cqd1[3, 3, 3, 3] - 
        30873*Cqe[3, 3, 1, 1] + 13638*Cqe[3, 3, 2, 2] + 
        13638*Cqe[3, 3, 3, 3] + 1590*Cqq1[1, 1, 3, 3] + 
        340*Cqq1[1, 3, 3, 1] + 1590*Cqq1[2, 2, 3, 3] + 340*Cqq1[2, 3, 3, 2] + 
        570*Cqq1[3, 3, 3, 3] + 450*Cqq3[1, 1, 3, 3] + 720*Cqq3[1, 3, 3, 1] + 
        450*Cqq3[2, 2, 3, 3] + 720*Cqq3[2, 3, 3, 2] - 190*Cqq3[3, 3, 3, 3] + 
        2280*Cqu1[1, 1, 3, 3] + 2280*Cqu1[2, 2, 3, 3] + 
        1590*Cqu1[3, 3, 1, 1] + 1590*Cqu1[3, 3, 2, 2] + 
        690*Cqu1[3, 3, 3, 3] - 2280*Cud1[3, 3, 1, 1] - 
        2280*Cud1[3, 3, 2, 2] - 2280*Cud1[3, 3, 3, 3] + 
        9120*Cuu[1, 1, 3, 3] + 3040*Cuu[1, 3, 3, 1] + 9120*Cuu[2, 2, 3, 3] + 
        3040*Cuu[2, 3, 3, 2])))/(MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) + (3*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-16*MW2^3*MZ2^3*(31019*Ceu[1, 1, 3, 3] - 15108*Ceu[2, 2, 3, 3] - 
          15108*Ceu[3, 3, 3, 3] + 59031*Clq1[1, 1, 3, 3] - 
          48660*Clq1[2, 2, 3, 3] - 48660*Clq1[3, 3, 3, 3] - 
          85431*Clq3[1, 1, 3, 3] + 22260*Clq3[2, 2, 3, 3] + 
          22260*Clq3[3, 3, 3, 3] + 15387*Clu[1, 1, 3, 3] - 
          15108*Clu[2, 2, 3, 3] - 15108*Clu[3, 3, 3, 3] + 
          1239*Cqd1[3, 3, 1, 1] + 1239*Cqd1[3, 3, 2, 2] + 
          1239*Cqd1[3, 3, 3, 3] + 98903*Cqe[3, 3, 1, 1] - 
          48660*Cqe[3, 3, 2, 2] - 48660*Cqe[3, 3, 3, 3] - 
          2478*Cqq1[1, 1, 3, 3] - 1460*Cqq1[1, 3, 3, 1] - 
          2478*Cqq1[2, 2, 3, 3] - 1460*Cqq1[2, 3, 3, 2] + 
          1902*Cqq1[3, 3, 3, 3] - 6282*Cqq3[1, 1, 3, 3] - 
          192*Cqq3[1, 3, 3, 1] - 6282*Cqq3[2, 2, 3, 3] - 
          192*Cqq3[2, 3, 3, 2] - 634*Cqq3[3, 3, 3, 3] - 
          843*Cqu1[1, 1, 3, 3] - 843*Cqu1[2, 2, 3, 3] - 
          2478*Cqu1[3, 3, 1, 1] - 2478*Cqu1[3, 3, 2, 2] + 
          123*Cqu1[3, 3, 3, 3] + 843*Cud1[3, 3, 1, 1] + 
          843*Cud1[3, 3, 2, 2] + 843*Cud1[3, 3, 3, 3] - 
          3372*Cuu[1, 1, 3, 3] - 1124*Cuu[1, 3, 3, 1] - 
          3372*Cuu[2, 2, 3, 3] - 1124*Cuu[2, 3, 3, 2]) + 
        8*MW2^2*MZ2^4*(23961*Ceu[1, 1, 3, 3] - 11040*Ceu[2, 2, 3, 3] - 
          11040*Ceu[3, 3, 3, 3] + 66170*Clq1[1, 1, 3, 3] - 
          64752*Clq1[2, 2, 3, 3] - 64752*Clq1[3, 3, 3, 3] - 
          110690*Clq3[1, 1, 3, 3] + 20232*Clq3[2, 2, 3, 3] + 
          20232*Clq3[3, 3, 3, 3] + 9098*Clu[1, 1, 3, 3] - 
          11040*Clu[2, 2, 3, 3] - 11040*Clu[3, 3, 3, 3] + 
          3399*Cqd1[3, 3, 1, 1] + 3399*Cqd1[3, 3, 2, 2] + 
          3399*Cqd1[3, 3, 3, 3] + 133989*Cqe[3, 3, 1, 1] - 
          64752*Cqe[3, 3, 2, 2] - 64752*Cqe[3, 3, 3, 3] - 
          6798*Cqq1[1, 1, 3, 3] - 2438*Cqq1[1, 3, 3, 1] - 
          6798*Cqq1[2, 2, 3, 3] - 2438*Cqq1[2, 3, 3, 2] + 
          516*Cqq1[3, 3, 3, 3] - 7830*Cqq3[1, 1, 3, 3] - 
          2094*Cqq3[1, 3, 3, 1] - 7830*Cqq3[2, 2, 3, 3] - 
          2094*Cqq3[2, 3, 3, 2] - 172*Cqq3[3, 3, 3, 3] - 
          771*Cqu1[1, 1, 3, 3] - 771*Cqu1[2, 2, 3, 3] - 
          6798*Cqu1[3, 3, 1, 1] - 6798*Cqu1[3, 3, 2, 2] - 
          318*Cqu1[3, 3, 3, 3] + 771*Cud1[3, 3, 1, 1] + 
          771*Cud1[3, 3, 2, 2] + 771*Cud1[3, 3, 3, 3] - 
          3084*Cuu[1, 1, 3, 3] - 1028*Cuu[1, 3, 3, 1] - 
          3084*Cuu[2, 2, 3, 3] - 1028*Cuu[2, 3, 3, 2]) - 
        MZ2^6*(7154*Ceu[1, 1, 3, 3] - 2940*Ceu[2, 2, 3, 3] - 
          2940*Ceu[3, 3, 3, 3] - 23177*Clq1[1, 1, 3, 3] + 
          32340*Clq1[2, 2, 3, 3] + 32340*Clq1[3, 3, 3, 3] + 
          55517*Clq3[1, 1, 3, 3] + 2107*Clu[1, 1, 3, 3] - 
          2940*Clu[2, 2, 3, 3] - 2940*Clu[3, 3, 3, 3] - 
          1650*Cqd1[3, 3, 1, 1] - 1650*Cqd1[3, 3, 2, 2] - 
          1650*Cqd1[3, 3, 3, 3] - 78694*Cqe[3, 3, 1, 1] + 
          32340*Cqe[3, 3, 2, 2] + 32340*Cqe[3, 3, 3, 3] + 
          3300*Cqq1[1, 1, 3, 3] + 550*Cqq1[1, 3, 3, 1] + 
          3300*Cqq1[2, 2, 3, 3] + 550*Cqq1[2, 3, 3, 2] + 
          1650*Cqq1[3, 3, 3, 3] + 1650*Cqq3[1, 3, 3, 1] + 
          1650*Cqq3[2, 3, 3, 2] - 550*Cqq3[3, 3, 3, 3] - 
          150*Cqu1[1, 1, 3, 3] - 150*Cqu1[2, 2, 3, 3] + 
          3300*Cqu1[3, 3, 1, 1] + 3300*Cqu1[3, 3, 2, 2] - 
          75*Cqu1[3, 3, 3, 3] + 150*Cud1[3, 3, 1, 1] + 150*Cud1[3, 3, 2, 2] + 
          150*Cud1[3, 3, 3, 3] - 600*Cuu[1, 1, 3, 3] - 200*Cuu[1, 3, 3, 1] - 
          600*Cuu[2, 2, 3, 3] - 200*Cuu[2, 3, 3, 2]) + 
        128*MW2^4*MZ2^2*(5166*Ceu[1, 1, 3, 3] - 2562*Ceu[2, 2, 3, 3] - 
          2562*Ceu[3, 3, 3, 3] + 7828*Clq1[1, 1, 3, 3] - 
          5370*Clq1[2, 2, 3, 3] - 5370*Clq1[3, 3, 3, 3] - 
          9898*Clq3[1, 1, 3, 3] + 3300*Clq3[2, 2, 3, 3] + 
          3300*Clq3[3, 3, 3, 3] + 3256*Clu[1, 1, 3, 3] - 
          2562*Clu[2, 2, 3, 3] - 2562*Clu[3, 3, 3, 3] - 66*Cqd1[3, 3, 1, 1] - 
          66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 11058*Cqe[3, 3, 1, 1] - 
          5370*Cqe[3, 3, 2, 2] - 5370*Cqe[3, 3, 3, 3] + 
          132*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 132*Cqq1[2, 2, 3, 3] - 
          2*Cqq1[2, 3, 3, 2] + 138*Cqq1[3, 3, 3, 3] - 144*Cqq3[1, 1, 3, 3] + 
          90*Cqq3[1, 3, 3, 1] - 144*Cqq3[2, 2, 3, 3] + 90*Cqq3[2, 3, 3, 2] - 
          46*Cqq3[3, 3, 3, 3] - 42*Cqu1[1, 1, 3, 3] - 42*Cqu1[2, 2, 3, 3] + 
          132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] + 69*Cqu1[3, 3, 3, 3] + 
          42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 42*Cud1[3, 3, 3, 3] - 
          168*Cuu[1, 1, 3, 3] - 56*Cuu[1, 3, 3, 1] - 168*Cuu[2, 2, 3, 3] - 
          56*Cuu[2, 3, 3, 2]) + 2048*MW2^6*(77*Ceu[1, 1, 3, 3] - 
          33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 
          33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 
          33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 
          33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 
          33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 
          6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 
          6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 
          3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 
          12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 
          4*Cuu[2, 3, 3, 2]) - 256*MW2^5*MZ2*(1887*Ceu[1, 1, 3, 3] - 
          903*Ceu[2, 2, 3, 3] - 903*Ceu[3, 3, 3, 3] + 2371*Clq1[1, 1, 3, 3] - 
          1299*Clq1[2, 2, 3, 3] - 1299*Clq1[3, 3, 3, 3] - 
          2635*Clq3[1, 1, 3, 3] + 1035*Clq3[2, 2, 3, 3] + 
          1035*Clq3[3, 3, 3, 3] + 1447*Clu[1, 1, 3, 3] - 
          903*Clu[2, 2, 3, 3] - 903*Clu[3, 3, 3, 3] - 69*Cqd1[3, 3, 1, 1] - 
          69*Cqd1[3, 3, 2, 2] - 69*Cqd1[3, 3, 3, 3] + 2811*Cqe[3, 3, 1, 1] - 
          1299*Cqe[3, 3, 2, 2] - 1299*Cqe[3, 3, 3, 3] + 
          138*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 3, 3, 1] + 138*Cqq1[2, 2, 3, 3] + 
          68*Cqq1[2, 3, 3, 2] - 66*Cqq1[3, 3, 3, 3] + 270*Cqq3[1, 1, 3, 3] + 
          24*Cqq3[1, 3, 3, 1] + 270*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 
          22*Cqq3[3, 3, 3, 3] + 33*Cqu1[1, 1, 3, 3] + 33*Cqu1[2, 2, 3, 3] + 
          138*Cqu1[3, 3, 1, 1] + 138*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
          33*Cud1[3, 3, 1, 1] - 33*Cud1[3, 3, 2, 2] - 33*Cud1[3, 3, 3, 3] + 
          132*Cuu[1, 1, 3, 3] + 44*Cuu[1, 3, 3, 1] + 132*Cuu[2, 2, 3, 3] + 
          44*Cuu[2, 3, 3, 2]) + 2*MW2*MZ2^5*(-12051*Ceu[1, 1, 3, 3] + 
          4002*Ceu[2, 2, 3, 3] + 4002*Ceu[3, 3, 3, 3] - 
          84625*Clq1[1, 1, 3, 3] + 97098*Clq1[2, 2, 3, 3] + 
          97098*Clq1[3, 3, 3, 3] + 165553*Clq3[1, 1, 3, 3] - 
          16170*Clq3[2, 2, 3, 3] - 16170*Clq3[3, 3, 3, 3] - 
          1501*Clu[1, 1, 3, 3] + 4002*Clu[2, 2, 3, 3] + 
          4002*Clu[3, 3, 3, 3] - 6045*Cqd1[3, 3, 1, 1] - 
          6045*Cqd1[3, 3, 2, 2] - 6045*Cqd1[3, 3, 3, 3] - 
          210831*Cqe[3, 3, 1, 1] + 97098*Cqe[3, 3, 2, 2] + 
          97098*Cqe[3, 3, 3, 3] + 12090*Cqq1[1, 1, 3, 3] + 
          2840*Cqq1[1, 3, 3, 1] + 12090*Cqq1[2, 2, 3, 3] + 
          2840*Cqq1[2, 3, 3, 2] + 3570*Cqq1[3, 3, 3, 3] + 
          4950*Cqq3[1, 1, 3, 3] + 5220*Cqq3[1, 3, 3, 1] + 
          4950*Cqq3[2, 2, 3, 3] + 5220*Cqq3[2, 3, 3, 2] - 
          1190*Cqq3[3, 3, 3, 3] + 105*Cqu1[1, 1, 3, 3] + 
          105*Cqu1[2, 2, 3, 3] + 12090*Cqu1[3, 3, 1, 1] + 
          12090*Cqu1[3, 3, 2, 2] + 165*Cqu1[3, 3, 3, 3] - 
          105*Cud1[3, 3, 1, 1] - 105*Cud1[3, 3, 2, 2] - 
          105*Cud1[3, 3, 3, 3] + 420*Cuu[1, 1, 3, 3] + 140*Cuu[1, 3, 3, 1] + 
          420*Cuu[2, 2, 3, 3] + 140*Cuu[2, 3, 3, 2])) + 
      MZ2*(8*MW2^2*MZ2^4*(53241*Ceu[1, 1, 3, 3] - 25662*Ceu[2, 2, 3, 3] - 
          25662*Ceu[3, 3, 3, 3] + 11683*Clq1[1, 1, 3, 3] - 
          12234*Clq1[2, 2, 3, 3] - 12234*Clq1[3, 3, 3, 3] - 
          20875*Clq3[1, 1, 3, 3] + 3042*Clq3[2, 2, 3, 3] + 
          3042*Clq3[3, 3, 3, 3] + 25951*Clu[1, 1, 3, 3] - 
          25662*Clu[2, 2, 3, 3] - 25662*Clu[3, 3, 3, 3] + 
          714*Cqd1[3, 3, 1, 1] + 714*Cqd1[3, 3, 2, 2] + 
          714*Cqd1[3, 3, 3, 3] + 25734*Cqe[3, 3, 1, 1] - 
          12234*Cqe[3, 3, 2, 2] - 12234*Cqe[3, 3, 3, 3] - 
          1428*Cqq1[1, 1, 3, 3] - 418*Cqq1[1, 3, 3, 1] - 
          1428*Cqq1[2, 2, 3, 3] - 418*Cqq1[2, 3, 3, 2] - 
          174*Cqq1[3, 3, 3, 3] - 1080*Cqq3[1, 1, 3, 3] - 
          534*Cqq3[1, 3, 3, 1] - 1080*Cqq3[2, 2, 3, 3] - 
          534*Cqq3[2, 3, 3, 2] + 58*Cqq3[3, 3, 3, 3] - 
          1371*Cqu1[1, 1, 3, 3] - 1371*Cqu1[2, 2, 3, 3] - 
          1428*Cqu1[3, 3, 1, 1] - 1428*Cqu1[3, 3, 2, 2] + 
          57*Cqu1[3, 3, 3, 3] + 1371*Cud1[3, 3, 1, 1] + 
          1371*Cud1[3, 3, 2, 2] + 1371*Cud1[3, 3, 3, 3] - 
          5484*Cuu[1, 1, 3, 3] - 1828*Cuu[1, 3, 3, 1] - 
          5484*Cuu[2, 2, 3, 3] - 1828*Cuu[2, 3, 3, 2]) + 
        MZ2^6*(28616*Ceu[1, 1, 3, 3] - 11760*Ceu[2, 2, 3, 3] - 
          11760*Ceu[3, 3, 3, 3] + 2107*Clq1[1, 1, 3, 3] - 
          2940*Clq1[2, 2, 3, 3] - 2940*Clq1[3, 3, 3, 3] - 
          5047*Clq3[1, 1, 3, 3] + 8428*Clu[1, 1, 3, 3] - 
          11760*Clu[2, 2, 3, 3] - 11760*Clu[3, 3, 3, 3] + 
          150*Cqd1[3, 3, 1, 1] + 150*Cqd1[3, 3, 2, 2] + 
          150*Cqd1[3, 3, 3, 3] + 7154*Cqe[3, 3, 1, 1] - 
          2940*Cqe[3, 3, 2, 2] - 2940*Cqe[3, 3, 3, 3] - 
          300*Cqq1[1, 1, 3, 3] - 50*Cqq1[1, 3, 3, 1] - 300*Cqq1[2, 2, 3, 3] - 
          50*Cqq1[2, 3, 3, 2] - 150*Cqq1[3, 3, 3, 3] - 150*Cqq3[1, 3, 3, 1] - 
          150*Cqq3[2, 3, 3, 2] + 50*Cqq3[3, 3, 3, 3] - 600*Cqu1[1, 1, 3, 3] - 
          600*Cqu1[2, 2, 3, 3] - 300*Cqu1[3, 3, 1, 1] - 
          300*Cqu1[3, 3, 2, 2] - 300*Cqu1[3, 3, 3, 3] + 
          600*Cud1[3, 3, 1, 1] + 600*Cud1[3, 3, 2, 2] + 
          600*Cud1[3, 3, 3, 3] - 2400*Cuu[1, 1, 3, 3] - 800*Cuu[1, 3, 3, 1] - 
          2400*Cuu[2, 2, 3, 3] - 800*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2^3*(40966*Ceu[1, 1, 3, 3] - 20136*Ceu[2, 2, 3, 3] - 
          20136*Ceu[3, 3, 3, 3] + 13149*Clq1[1, 1, 3, 3] - 
          11748*Clq1[2, 2, 3, 3] - 11748*Clq1[3, 3, 3, 3] - 
          20301*Clq3[1, 1, 3, 3] + 4596*Clq3[2, 2, 3, 3] + 
          4596*Clq3[3, 3, 3, 3] + 24060*Clu[1, 1, 3, 3] - 
          20136*Clu[2, 2, 3, 3] - 20136*Clu[3, 3, 3, 3] + 
          471*Cqd1[3, 3, 1, 1] + 471*Cqd1[3, 3, 2, 2] + 
          471*Cqd1[3, 3, 3, 3] + 23995*Cqe[3, 3, 1, 1] - 
          11748*Cqe[3, 3, 2, 2] - 11748*Cqe[3, 3, 3, 3] - 
          942*Cqq1[1, 1, 3, 3] - 424*Cqq1[1, 3, 3, 1] - 
          942*Cqq1[2, 2, 3, 3] - 424*Cqq1[2, 3, 3, 2] + 
          330*Cqq1[3, 3, 3, 3] - 1602*Cqq3[1, 1, 3, 3] - 
          204*Cqq3[1, 3, 3, 1] - 1602*Cqq3[2, 2, 3, 3] - 
          204*Cqq3[2, 3, 3, 2] - 110*Cqq3[3, 3, 3, 3] - 
          570*Cqu1[1, 1, 3, 3] - 570*Cqu1[2, 2, 3, 3] - 
          942*Cqu1[3, 3, 1, 1] - 942*Cqu1[3, 3, 2, 2] + 
          372*Cqu1[3, 3, 3, 3] + 570*Cud1[3, 3, 1, 1] + 
          570*Cud1[3, 3, 2, 2] + 570*Cud1[3, 3, 3, 3] - 
          2280*Cuu[1, 1, 3, 3] - 760*Cuu[1, 3, 3, 1] - 2280*Cuu[2, 2, 3, 3] - 
          760*Cuu[2, 3, 3, 2]) + 1024*MW2^6*(77*Ceu[1, 1, 3, 3] - 
          33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 
          33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 
          33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 
          33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 
          33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 
          6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 
          6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 
          3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 
          12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 
          4*Cuu[2, 3, 3, 2]) - 256*MW2^5*MZ2*(1290*Ceu[1, 1, 3, 3] - 
          600*Ceu[2, 2, 3, 3] - 600*Ceu[3, 3, 3, 3] + 839*Clq1[1, 1, 3, 3] - 
          501*Clq1[2, 2, 3, 3] - 501*Clq1[3, 3, 3, 3] - 
          971*Clq3[1, 1, 3, 3] + 369*Clq3[2, 2, 3, 3] + 
          369*Clq3[3, 3, 3, 3] + 1070*Clu[1, 1, 3, 3] - 600*Clu[2, 2, 3, 3] - 
          600*Clu[3, 3, 3, 3] - 21*Cqd1[3, 3, 1, 1] - 21*Cqd1[3, 3, 2, 2] - 
          21*Cqd1[3, 3, 3, 3] + 1059*Cqe[3, 3, 1, 1] - 501*Cqe[3, 3, 2, 2] - 
          501*Cqe[3, 3, 3, 3] + 42*Cqq1[1, 1, 3, 3] + 16*Cqq1[1, 3, 3, 1] + 
          42*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          54*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 54*Cqq3[2, 2, 3, 3] + 
          12*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 
          30*Cqu1[2, 2, 3, 3] + 42*Cqu1[3, 3, 1, 1] + 42*Cqu1[3, 3, 2, 2] - 
          12*Cqu1[3, 3, 3, 3] - 30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 
          30*Cud1[3, 3, 3, 3] + 120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 
          120*Cuu[2, 2, 3, 3] + 40*Cuu[2, 3, 3, 2]) + 
        64*MW2^4*MZ2^2*(9585*Ceu[1, 1, 3, 3] - 4668*Ceu[2, 2, 3, 3] - 
          4668*Ceu[3, 3, 3, 3] + 4399*Clq1[1, 1, 3, 3] - 
          3264*Clq1[2, 2, 3, 3] - 3264*Clq1[3, 3, 3, 3] - 
          5875*Clq3[1, 1, 3, 3] + 1788*Clq3[2, 2, 3, 3] + 
          1788*Clq3[3, 3, 3, 3] + 6685*Clu[1, 1, 3, 3] - 
          4668*Clu[2, 2, 3, 3] - 4668*Clu[3, 3, 3, 3] + 15*Cqd1[3, 3, 1, 1] + 
          15*Cqd1[3, 3, 2, 2] + 15*Cqd1[3, 3, 3, 3] + 6639*Cqe[3, 3, 1, 1] - 
          3264*Cqe[3, 3, 2, 2] - 3264*Cqe[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 
          56*Cqq1[1, 3, 3, 1] - 30*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] + 
          138*Cqq1[3, 3, 3, 3] - 306*Cqq3[1, 1, 3, 3] + 36*Cqq3[1, 3, 3, 1] - 
          306*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] - 46*Cqq3[3, 3, 3, 3] + 
          39*Cqu1[1, 1, 3, 3] + 39*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 
          30*Cqu1[3, 3, 2, 2] + 69*Cqu1[3, 3, 3, 3] - 39*Cud1[3, 3, 1, 1] - 
          39*Cud1[3, 3, 2, 2] - 39*Cud1[3, 3, 3, 3] + 156*Cuu[1, 1, 3, 3] + 
          52*Cuu[1, 3, 3, 1] + 156*Cuu[2, 2, 3, 3] + 52*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^5*(-80568*Ceu[1, 1, 3, 3] + 36912*Ceu[2, 2, 3, 3] + 
          36912*Ceu[3, 3, 3, 3] - 11141*Clq1[1, 1, 3, 3] + 
          13638*Clq1[2, 2, 3, 3] + 13638*Clq1[3, 3, 3, 3] + 
          23309*Clq3[1, 1, 3, 3] - 1470*Clq3[2, 2, 3, 3] - 
          1470*Clq3[3, 3, 3, 3] - 31922*Clu[1, 1, 3, 3] + 
          36912*Clu[2, 2, 3, 3] + 36912*Clu[3, 3, 3, 3] - 
          795*Cqd1[3, 3, 1, 1] - 795*Cqd1[3, 3, 2, 2] - 
          795*Cqd1[3, 3, 3, 3] - 30873*Cqe[3, 3, 1, 1] + 
          13638*Cqe[3, 3, 2, 2] + 13638*Cqe[3, 3, 3, 3] + 
          1590*Cqq1[1, 1, 3, 3] + 340*Cqq1[1, 3, 3, 1] + 
          1590*Cqq1[2, 2, 3, 3] + 340*Cqq1[2, 3, 3, 2] + 
          570*Cqq1[3, 3, 3, 3] + 450*Cqq3[1, 1, 3, 3] + 
          720*Cqq3[1, 3, 3, 1] + 450*Cqq3[2, 2, 3, 3] + 
          720*Cqq3[2, 3, 3, 2] - 190*Cqq3[3, 3, 3, 3] + 
          2280*Cqu1[1, 1, 3, 3] + 2280*Cqu1[2, 2, 3, 3] + 
          1590*Cqu1[3, 3, 1, 1] + 1590*Cqu1[3, 3, 2, 2] + 
          690*Cqu1[3, 3, 3, 3] - 2280*Cud1[3, 3, 1, 1] - 
          2280*Cud1[3, 3, 2, 2] - 2280*Cud1[3, 3, 3, 3] + 
          9120*Cuu[1, 1, 3, 3] + 3040*Cuu[1, 3, 3, 1] + 
          9120*Cuu[2, 2, 3, 3] + 3040*Cuu[2, 3, 3, 2]))))/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (2*MW2*MZ2^5*(MZ2*(3800*Cdd[1, 1, 1, 1] + 9120*Cdd[1, 1, 2, 2] + 
         9120*Cdd[1, 1, 3, 3] - 1520*Cdd[1, 2, 2, 1] - 1520*Cdd[1, 3, 3, 1] + 
         3800*Cdd[2, 2, 2, 2] + 9120*Cdd[2, 2, 3, 3] - 1520*Cdd[2, 3, 3, 2] + 
         3800*Cdd[3, 3, 3, 3] + 82848*Ced[1, 1, 1, 1] + 
         82848*Ced[1, 1, 2, 2] + 82848*Ced[1, 1, 3, 3] - 
         34632*Ced[2, 2, 1, 1] - 34632*Ced[2, 2, 2, 2] - 
         34632*Ced[2, 2, 3, 3] - 34632*Ced[3, 3, 1, 1] - 
         34632*Ced[3, 3, 2, 2] - 34632*Ced[3, 3, 3, 3] + 
         80568*Cee[1, 1, 1, 1] + 43656*Cee[1, 1, 2, 2] + 
         43656*Cee[1, 1, 3, 3] - 36912*Cee[2, 2, 2, 2] - 
         73824*Cee[2, 2, 3, 3] - 36912*Cee[3, 3, 3, 3] - 
         165696*Ceu[1, 1, 1, 1] - 165696*Ceu[1, 1, 2, 2] + 
         80568*Ceu[1, 1, 3, 3] + 69264*Ceu[2, 2, 1, 1] + 
         69264*Ceu[2, 2, 2, 2] - 36912*Ceu[2, 2, 3, 3] + 
         69264*Ceu[3, 3, 1, 1] + 69264*Ceu[3, 3, 2, 2] - 
         36912*Ceu[3, 3, 3, 3] + 34202*Cld[1, 1, 1, 1] + 
         34202*Cld[1, 1, 2, 2] + 34202*Cld[1, 1, 3, 3] - 
         34632*Cld[2, 2, 1, 1] - 34632*Cld[2, 2, 2, 2] - 
         34632*Cld[2, 2, 3, 3] - 34632*Cld[3, 3, 1, 1] - 
         34632*Cld[3, 3, 2, 2] - 34632*Cld[3, 3, 3, 3] + 
         112490*Cle[1, 1, 1, 1] - 4990*Cle[1, 1, 2, 2] - 
         4990*Cle[1, 1, 3, 3] + 43656*Cle[2, 2, 1, 1] - 
         73824*Cle[2, 2, 2, 2] - 73824*Cle[2, 2, 3, 3] + 
         43656*Cle[3, 3, 1, 1] - 73824*Cle[3, 3, 2, 2] - 
         73824*Cle[3, 3, 3, 3] + 42836*Cll[1, 1, 1, 1] - 
         9980*Cll[1, 1, 2, 2] - 9980*Cll[1, 1, 3, 3] - 2552*Cll[1, 3, 3, 1] - 
         55368*Cll[2, 2, 2, 2] - 147648*Cll[2, 2, 3, 3] + 
         36912*Cll[2, 3, 3, 2] - 55368*Cll[3, 3, 3, 3] - 
         34202*Clq1[1, 1, 1, 1] - 34202*Clq1[1, 1, 2, 2] + 
         811*Clq1[1, 1, 3, 3] + 34632*Clq1[2, 2, 1, 1] + 
         34632*Clq1[2, 2, 2, 2] - 4692*Clq1[2, 2, 3, 3] + 
         34632*Clq1[3, 3, 1, 1] + 34632*Clq1[3, 3, 2, 2] - 
         4692*Clq1[3, 3, 3, 3] + 30282*Clq3[1, 1, 1, 1] + 
         30282*Clq3[1, 1, 2, 2] - 39795*Clq3[1, 1, 3, 3] + 
         4260*Clq3[2, 2, 3, 3] + 4260*Clq3[3, 3, 3, 3] - 
         68404*Clu[1, 1, 1, 1] - 68404*Clu[1, 1, 2, 2] + 
         31922*Clu[1, 1, 3, 3] + 69264*Clu[2, 2, 1, 1] + 
         69264*Clu[2, 2, 2, 2] - 36912*Clu[2, 2, 3, 3] + 
         69264*Clu[3, 3, 1, 1] + 69264*Clu[3, 3, 2, 2] - 
         36912*Clu[3, 3, 3, 3] - 4560*Cqd1[1, 1, 1, 1] - 
         4560*Cqd1[1, 1, 2, 2] - 4560*Cqd1[1, 1, 3, 3] - 
         4560*Cqd1[2, 2, 1, 1] - 4560*Cqd1[2, 2, 2, 2] - 
         4560*Cqd1[2, 2, 3, 3] - 585*Cqd1[3, 3, 1, 1] - 
         585*Cqd1[3, 3, 2, 2] - 585*Cqd1[3, 3, 3, 3] - 
         82848*Cqe[1, 1, 1, 1] + 34632*Cqe[1, 1, 2, 2] + 
         34632*Cqe[1, 1, 3, 3] - 82848*Cqe[2, 2, 1, 1] + 
         34632*Cqe[2, 2, 2, 2] + 34632*Cqe[2, 2, 3, 3] + 
         11361*Cqe[3, 3, 1, 1] - 4692*Cqe[3, 3, 2, 2] - 
         4692*Cqe[3, 3, 3, 3] + 4180*Cqq1[1, 1, 1, 1] + 
         9120*Cqq1[1, 1, 2, 2] + 1170*Cqq1[1, 1, 3, 3] - 
         760*Cqq1[1, 2, 2, 1] - 1440*Cqq1[1, 3, 3, 1] + 
         4180*Cqq1[2, 2, 2, 2] + 1170*Cqq1[2, 2, 3, 3] - 
         1440*Cqq1[2, 3, 3, 2] - 370*Cqq1[3, 3, 3, 3] - 
         1140*Cqq3[1, 1, 1, 1] - 2250*Cqq3[1, 1, 3, 3] - 
         2280*Cqq3[1, 2, 2, 1] - 3720*Cqq3[1, 3, 3, 1] - 
         1140*Cqq3[2, 2, 2, 2] - 2250*Cqq3[2, 2, 3, 3] - 
         3720*Cqq3[2, 3, 3, 2] - 750*Cqq3[3, 3, 3, 3] + 
         9120*Cqu1[1, 1, 1, 1] + 9120*Cqu1[1, 1, 2, 2] - 
         2280*Cqu1[1, 1, 3, 3] + 9120*Cqu1[2, 2, 1, 1] + 
         9120*Cqu1[2, 2, 2, 2] - 2280*Cqu1[2, 2, 3, 3] + 
         1170*Cqu1[3, 3, 1, 1] + 1170*Cqu1[3, 3, 2, 2] - 
         690*Cqu1[3, 3, 3, 3] - 9120*Cud1[1, 1, 1, 1] - 
         9120*Cud1[1, 1, 2, 2] - 9120*Cud1[1, 1, 3, 3] - 
         9120*Cud1[2, 2, 1, 1] - 9120*Cud1[2, 2, 2, 2] - 
         9120*Cud1[2, 2, 3, 3] + 2280*Cud1[3, 3, 1, 1] + 
         2280*Cud1[3, 3, 2, 2] + 2280*Cud1[3, 3, 3, 3] + 
         15200*Cuu[1, 1, 1, 1] + 36480*Cuu[1, 1, 2, 2] - 
         9120*Cuu[1, 1, 3, 3] - 6080*Cuu[1, 2, 2, 1] - 
         12160*Cuu[1, 3, 3, 1] + 15200*Cuu[2, 2, 2, 2] - 
         9120*Cuu[2, 2, 3, 3] - 12160*Cuu[2, 3, 3, 2]) - 
       6*MT2*(80568*Ceu[1, 1, 3, 3] - 36912*Ceu[2, 2, 3, 3] - 
         36912*Ceu[3, 3, 3, 3] + 11141*Clq1[1, 1, 3, 3] - 
         13638*Clq1[2, 2, 3, 3] - 13638*Clq1[3, 3, 3, 3] - 
         23309*Clq3[1, 1, 3, 3] + 1470*Clq3[2, 2, 3, 3] + 
         1470*Clq3[3, 3, 3, 3] + 31922*Clu[1, 1, 3, 3] - 
         36912*Clu[2, 2, 3, 3] - 36912*Clu[3, 3, 3, 3] + 
         795*Cqd1[3, 3, 1, 1] + 795*Cqd1[3, 3, 2, 2] + 795*Cqd1[3, 3, 3, 3] + 
         30873*Cqe[3, 3, 1, 1] - 13638*Cqe[3, 3, 2, 2] - 
         13638*Cqe[3, 3, 3, 3] - 1590*Cqq1[1, 1, 3, 3] + 
         740*Cqq1[1, 3, 3, 1] - 1590*Cqq1[2, 2, 3, 3] + 
         740*Cqq1[2, 3, 3, 2] - 570*Cqq1[3, 3, 3, 3] - 450*Cqq3[1, 1, 3, 3] + 
         1170*Cqq3[1, 3, 3, 1] - 450*Cqq3[2, 2, 3, 3] + 
         1170*Cqq3[2, 3, 3, 2] + 1000*Cqq3[3, 3, 3, 3] - 
         2280*Cqu1[1, 1, 3, 3] - 2280*Cqu1[2, 2, 3, 3] - 
         1590*Cqu1[3, 3, 1, 1] - 1590*Cqu1[3, 3, 2, 2] - 
         690*Cqu1[3, 3, 3, 3] + 2280*Cud1[3, 3, 1, 1] + 
         2280*Cud1[3, 3, 2, 2] + 2280*Cud1[3, 3, 3, 3] - 
         9120*Cuu[1, 1, 3, 3] - 6010*Cuu[1, 3, 3, 1] - 9120*Cuu[2, 2, 3, 3] - 
         6010*Cuu[2, 3, 3, 2])) - 8*MW2^2*MZ2^4*
      (MZ2*(2285*Cdd[1, 1, 1, 1] + 5484*Cdd[1, 1, 2, 2] + 
         5484*Cdd[1, 1, 3, 3] - 914*Cdd[1, 2, 2, 1] - 914*Cdd[1, 3, 3, 1] + 
         2285*Cdd[2, 2, 2, 2] + 5484*Cdd[2, 2, 3, 3] - 914*Cdd[2, 3, 3, 2] + 
         2285*Cdd[3, 3, 3, 3] + 54612*Ced[1, 1, 1, 1] + 
         54612*Ced[1, 1, 2, 2] + 54612*Ced[1, 1, 3, 3] - 
         24291*Ced[2, 2, 1, 1] - 24291*Ced[2, 2, 2, 2] - 
         24291*Ced[2, 2, 3, 3] - 24291*Ced[3, 3, 1, 1] - 
         24291*Ced[3, 3, 2, 2] - 24291*Ced[3, 3, 3, 3] + 
         53241*Cee[1, 1, 1, 1] + 27579*Cee[1, 1, 2, 2] + 
         27579*Cee[1, 1, 3, 3] - 25662*Cee[2, 2, 2, 2] - 
         51324*Cee[2, 2, 3, 3] - 25662*Cee[3, 3, 3, 3] - 
         109224*Ceu[1, 1, 1, 1] - 109224*Ceu[1, 1, 2, 2] + 
         53241*Ceu[1, 1, 3, 3] + 48582*Ceu[2, 2, 1, 1] + 
         48582*Ceu[2, 2, 2, 2] - 25662*Ceu[2, 2, 3, 3] + 
         48582*Ceu[3, 3, 1, 1] + 48582*Ceu[3, 3, 2, 2] - 
         25662*Ceu[3, 3, 3, 3] + 27322*Cld[1, 1, 1, 1] + 
         27322*Cld[1, 1, 2, 2] + 27322*Cld[1, 1, 3, 3] - 
         24291*Cld[2, 2, 1, 1] - 24291*Cld[2, 2, 2, 2] - 
         24291*Cld[2, 2, 3, 3] - 24291*Cld[3, 3, 1, 1] - 
         24291*Cld[3, 3, 2, 2] - 24291*Cld[3, 3, 3, 3] + 
         79192*Cle[1, 1, 1, 1] + 289*Cle[1, 1, 2, 2] + 289*Cle[1, 1, 3, 3] + 
         27579*Cle[2, 2, 1, 1] - 51324*Cle[2, 2, 2, 2] - 
         51324*Cle[2, 2, 3, 3] + 27579*Cle[3, 3, 1, 1] - 
         51324*Cle[3, 3, 2, 2] - 51324*Cle[3, 3, 3, 3] + 
         32319*Cll[1, 1, 1, 1] + 578*Cll[1, 1, 2, 2] + 578*Cll[1, 1, 3, 3] - 
         6017*Cll[1, 3, 3, 1] - 37758*Cll[2, 2, 2, 2] - 
         102648*Cll[2, 2, 3, 3] + 27132*Cll[2, 3, 3, 2] - 
         37758*Cll[3, 3, 3, 3] - 27322*Clq1[1, 1, 1, 1] - 
         27322*Clq1[1, 1, 2, 2] + 9155*Clq1[1, 1, 3, 3] + 
         24291*Clq1[2, 2, 1, 1] + 24291*Clq1[2, 2, 2, 2] - 
         10983*Clq1[2, 2, 3, 3] + 24291*Clq1[3, 3, 1, 1] + 
         24291*Clq1[3, 3, 2, 2] - 10983*Clq1[3, 3, 3, 3] + 
         39870*Clq3[1, 1, 1, 1] + 39870*Clq3[1, 1, 2, 2] - 
         23115*Clq3[1, 1, 3, 3] - 4185*Clq3[2, 2, 1, 1] - 
         4185*Clq3[2, 2, 2, 2] + 4581*Clq3[2, 2, 3, 3] - 
         4185*Clq3[3, 3, 1, 1] - 4185*Clq3[3, 3, 2, 2] + 
         4581*Clq3[3, 3, 3, 3] - 54644*Clu[1, 1, 1, 1] - 
         54644*Clu[1, 1, 2, 2] + 25951*Clu[1, 1, 3, 3] + 
         48582*Clu[2, 2, 1, 1] + 48582*Clu[2, 2, 2, 2] - 
         25662*Clu[2, 2, 3, 3] + 48582*Clu[3, 3, 1, 1] + 
         48582*Clu[3, 3, 2, 2] - 25662*Clu[3, 3, 3, 3] - 
         2742*Cqd1[1, 1, 1, 1] - 2742*Cqd1[1, 1, 2, 2] - 
         2742*Cqd1[1, 1, 3, 3] - 2742*Cqd1[2, 2, 1, 1] - 
         2742*Cqd1[2, 2, 2, 2] - 2742*Cqd1[2, 2, 3, 3] + 
         828*Cqd1[3, 3, 1, 1] + 828*Cqd1[3, 3, 2, 2] + 828*Cqd1[3, 3, 3, 3] - 
         54612*Cqe[1, 1, 1, 1] + 24291*Cqe[1, 1, 2, 2] + 
         24291*Cqe[1, 1, 3, 3] - 54612*Cqe[2, 2, 1, 1] + 
         24291*Cqe[2, 2, 2, 2] + 24291*Cqe[2, 2, 3, 3] + 
         24018*Cqe[3, 3, 1, 1] - 10983*Cqe[3, 3, 2, 2] - 
         10983*Cqe[3, 3, 3, 3] + 2401*Cqq1[1, 1, 1, 1] + 
         5484*Cqq1[1, 1, 2, 2] - 1656*Cqq1[1, 1, 3, 3] - 
         682*Cqq1[1, 2, 2, 1] - 1518*Cqq1[1, 3, 3, 1] + 
         2401*Cqq1[2, 2, 2, 2] - 1656*Cqq1[2, 2, 3, 3] - 
         1518*Cqq1[2, 3, 3, 2] - 559*Cqq1[3, 3, 3, 3] + 
         777*Cqq3[1, 1, 1, 1] + 2700*Cqq3[1, 1, 2, 2] - 
         2700*Cqq3[1, 1, 3, 3] - 1146*Cqq3[1, 2, 2, 1] - 
         2214*Cqq3[1, 3, 3, 1] + 777*Cqq3[2, 2, 2, 2] - 
         2700*Cqq3[2, 2, 3, 3] - 2214*Cqq3[2, 3, 3, 2] - 
         675*Cqq3[3, 3, 3, 3] + 5484*Cqu1[1, 1, 1, 1] + 
         5484*Cqu1[1, 1, 2, 2] - 1371*Cqu1[1, 1, 3, 3] + 
         5484*Cqu1[2, 2, 1, 1] + 5484*Cqu1[2, 2, 2, 2] - 
         1371*Cqu1[2, 2, 3, 3] - 1656*Cqu1[3, 3, 1, 1] - 
         1656*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 
         5484*Cud1[1, 1, 1, 1] - 5484*Cud1[1, 1, 2, 2] - 
         5484*Cud1[1, 1, 3, 3] - 5484*Cud1[2, 2, 1, 1] - 
         5484*Cud1[2, 2, 2, 2] - 5484*Cud1[2, 2, 3, 3] + 
         1371*Cud1[3, 3, 1, 1] + 1371*Cud1[3, 3, 2, 2] + 
         1371*Cud1[3, 3, 3, 3] + 9140*Cuu[1, 1, 1, 1] + 
         21936*Cuu[1, 1, 2, 2] - 5484*Cuu[1, 1, 3, 3] - 
         3656*Cuu[1, 2, 2, 1] - 7312*Cuu[1, 3, 3, 1] + 9140*Cuu[2, 2, 2, 2] - 
         5484*Cuu[2, 2, 3, 3] - 7312*Cuu[2, 3, 3, 2]) - 
       6*MT2*(53241*Ceu[1, 1, 3, 3] - 25662*Ceu[2, 2, 3, 3] - 
         25662*Ceu[3, 3, 3, 3] + 11683*Clq1[1, 1, 3, 3] - 
         12234*Clq1[2, 2, 3, 3] - 12234*Clq1[3, 3, 3, 3] - 
         20875*Clq3[1, 1, 3, 3] + 3042*Clq3[2, 2, 3, 3] + 
         3042*Clq3[3, 3, 3, 3] + 25951*Clu[1, 1, 3, 3] - 
         25662*Clu[2, 2, 3, 3] - 25662*Clu[3, 3, 3, 3] + 
         714*Cqd1[3, 3, 1, 1] + 714*Cqd1[3, 3, 2, 2] + 714*Cqd1[3, 3, 3, 3] + 
         25734*Cqe[3, 3, 1, 1] - 12234*Cqe[3, 3, 2, 2] - 
         12234*Cqe[3, 3, 3, 3] - 1428*Cqq1[1, 1, 3, 3] + 
         383*Cqq1[1, 3, 3, 1] - 1428*Cqq1[2, 2, 3, 3] + 
         383*Cqq1[2, 3, 3, 2] - 174*Cqq1[3, 3, 3, 3] - 
         1080*Cqq3[1, 1, 3, 3] - 21*Cqq3[1, 3, 3, 1] - 
         1080*Cqq3[2, 2, 3, 3] - 21*Cqq3[2, 3, 3, 2] - 230*Cqq3[3, 3, 3, 3] - 
         1371*Cqu1[1, 1, 3, 3] - 1371*Cqu1[2, 2, 3, 3] - 
         1428*Cqu1[3, 3, 1, 1] - 1428*Cqu1[3, 3, 2, 2] + 
         57*Cqu1[3, 3, 3, 3] + 1371*Cud1[3, 3, 1, 1] + 
         1371*Cud1[3, 3, 2, 2] + 1371*Cud1[3, 3, 3, 3] - 
         5484*Cuu[1, 1, 3, 3] - 3142*Cuu[1, 3, 3, 1] - 5484*Cuu[2, 2, 3, 3] - 
         3142*Cuu[2, 3, 3, 2])) + 16*MW2^3*MZ2^3*
      (MZ2*(950*Cdd[1, 1, 1, 1] + 2280*Cdd[1, 1, 2, 2] + 
         2280*Cdd[1, 1, 3, 3] - 380*Cdd[1, 2, 2, 1] - 380*Cdd[1, 3, 3, 1] + 
         950*Cdd[2, 2, 2, 2] + 2280*Cdd[2, 2, 3, 3] - 380*Cdd[2, 3, 3, 2] + 
         950*Cdd[3, 3, 3, 3] + 41536*Ced[1, 1, 1, 1] + 
         41536*Ced[1, 1, 2, 2] + 41536*Ced[1, 1, 3, 3] - 
         19566*Ced[2, 2, 1, 1] - 19566*Ced[2, 2, 2, 2] - 
         19566*Ced[2, 2, 3, 3] - 19566*Ced[3, 3, 1, 1] - 
         19566*Ced[3, 3, 2, 2] - 19566*Ced[3, 3, 3, 3] + 
         40966*Cee[1, 1, 1, 1] + 20830*Cee[1, 1, 2, 2] + 
         20830*Cee[1, 1, 3, 3] - 20136*Cee[2, 2, 2, 2] - 
         40272*Cee[2, 2, 3, 3] - 20136*Cee[3, 3, 3, 3] - 
         83072*Ceu[1, 1, 1, 1] - 83072*Ceu[1, 1, 2, 2] + 
         40966*Ceu[1, 1, 3, 3] + 39132*Ceu[2, 2, 1, 1] + 
         39132*Ceu[2, 2, 2, 2] - 20136*Ceu[2, 2, 3, 3] + 
         39132*Ceu[3, 3, 1, 1] + 39132*Ceu[3, 3, 2, 2] - 
         20136*Ceu[3, 3, 3, 3] + 24630*Cld[1, 1, 1, 1] + 
         24630*Cld[1, 1, 2, 2] + 24630*Cld[1, 1, 3, 3] - 
         19566*Cld[2, 2, 1, 1] - 19566*Cld[2, 2, 2, 2] - 
         19566*Cld[2, 2, 3, 3] - 19566*Cld[3, 3, 1, 1] - 
         19566*Cld[3, 3, 2, 2] - 19566*Cld[3, 3, 3, 3] + 
         65026*Cle[1, 1, 1, 1] + 3924*Cle[1, 1, 2, 2] + 
         3924*Cle[1, 1, 3, 3] + 20830*Cle[2, 2, 1, 1] - 
         40272*Cle[2, 2, 2, 2] - 40272*Cle[2, 2, 3, 3] + 
         20830*Cle[3, 3, 1, 1] - 40272*Cle[3, 3, 2, 2] - 
         40272*Cle[3, 3, 3, 3] + 28430*Cll[1, 1, 1, 1] + 
         7848*Cll[1, 1, 2, 2] + 7848*Cll[1, 1, 3, 3] - 8050*Cll[1, 3, 3, 1] - 
         28632*Cll[2, 2, 2, 2] - 80544*Cll[2, 2, 3, 3] + 
         23280*Cll[2, 3, 3, 2] - 28632*Cll[3, 3, 3, 3] - 
         24630*Clq1[1, 1, 1, 1] - 24630*Clq1[1, 1, 2, 2] + 
         15759*Clq1[1, 1, 3, 3] + 19566*Clq1[2, 2, 1, 1] + 
         19566*Clq1[2, 2, 2, 2] - 14736*Clq1[2, 2, 3, 3] + 
         19566*Clq1[3, 3, 1, 1] + 19566*Clq1[3, 3, 2, 2] - 
         14736*Clq1[3, 3, 3, 3] + 46590*Clq3[1, 1, 1, 1] + 
         46590*Clq3[1, 1, 2, 2] - 14847*Clq3[1, 1, 3, 3] - 
         8802*Clq3[2, 2, 1, 1] - 8802*Clq3[2, 2, 2, 2] + 
         4452*Clq3[2, 2, 3, 3] - 8802*Clq3[3, 3, 1, 1] - 
         8802*Clq3[3, 3, 2, 2] + 4452*Clq3[3, 3, 3, 3] - 
         49260*Clu[1, 1, 1, 1] - 49260*Clu[1, 1, 2, 2] + 
         24060*Clu[1, 1, 3, 3] + 39132*Clu[2, 2, 1, 1] + 
         39132*Clu[2, 2, 2, 2] - 20136*Clu[2, 2, 3, 3] + 
         39132*Clu[3, 3, 1, 1] + 39132*Clu[3, 3, 2, 2] - 
         20136*Clu[3, 3, 3, 3] - 1140*Cqd1[1, 1, 1, 1] - 
         1140*Cqd1[1, 1, 2, 2] - 1140*Cqd1[1, 1, 3, 3] - 
         1140*Cqd1[2, 2, 1, 1] - 1140*Cqd1[2, 2, 2, 2] - 
         1140*Cqd1[2, 2, 3, 3] + 1215*Cqd1[3, 3, 1, 1] + 
         1215*Cqd1[3, 3, 2, 2] + 1215*Cqd1[3, 3, 3, 3] - 
         41536*Cqe[1, 1, 1, 1] + 19566*Cqe[1, 1, 2, 2] + 
         19566*Cqe[1, 1, 3, 3] - 41536*Cqe[2, 2, 1, 1] + 
         19566*Cqe[2, 2, 2, 2] + 19566*Cqe[2, 2, 3, 3] + 
         31391*Cqe[3, 3, 1, 1] - 14736*Cqe[3, 3, 2, 2] - 
         14736*Cqe[3, 3, 3, 3] + 730*Cqq1[1, 1, 1, 1] + 
         2280*Cqq1[1, 1, 2, 2] - 2430*Cqq1[1, 1, 3, 3] - 
         820*Cqq1[1, 2, 2, 1] - 1668*Cqq1[1, 3, 3, 1] + 
         730*Cqq1[2, 2, 2, 2] - 2430*Cqq1[2, 2, 3, 3] - 
         1668*Cqq1[2, 3, 3, 2] + 260*Cqq1[3, 3, 3, 3] + 
         3810*Cqq3[1, 1, 1, 1] + 7560*Cqq3[1, 1, 2, 2] - 
         450*Cqq3[1, 1, 3, 3] + 60*Cqq3[1, 2, 2, 1] - 348*Cqq3[1, 3, 3, 1] + 
         3810*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 
         348*Cqq3[2, 3, 3, 2] + 480*Cqq3[3, 3, 3, 3] + 
         2280*Cqu1[1, 1, 1, 1] + 2280*Cqu1[1, 1, 2, 2] - 
         570*Cqu1[1, 1, 3, 3] + 2280*Cqu1[2, 2, 1, 1] + 
         2280*Cqu1[2, 2, 2, 2] - 570*Cqu1[2, 2, 3, 3] - 
         2430*Cqu1[3, 3, 1, 1] - 2430*Cqu1[3, 3, 2, 2] + 
         372*Cqu1[3, 3, 3, 3] - 2280*Cud1[1, 1, 1, 1] - 
         2280*Cud1[1, 1, 2, 2] - 2280*Cud1[1, 1, 3, 3] - 
         2280*Cud1[2, 2, 1, 1] - 2280*Cud1[2, 2, 2, 2] - 
         2280*Cud1[2, 2, 3, 3] + 570*Cud1[3, 3, 1, 1] + 
         570*Cud1[3, 3, 2, 2] + 570*Cud1[3, 3, 3, 3] + 3800*Cuu[1, 1, 1, 1] + 
         9120*Cuu[1, 1, 2, 2] - 2280*Cuu[1, 1, 3, 3] - 1520*Cuu[1, 2, 2, 1] - 
         3040*Cuu[1, 3, 3, 1] + 3800*Cuu[2, 2, 2, 2] - 2280*Cuu[2, 2, 3, 3] - 
         3040*Cuu[2, 3, 3, 2]) - 6*MT2*(40966*Ceu[1, 1, 3, 3] - 
         20136*Ceu[2, 2, 3, 3] - 20136*Ceu[3, 3, 3, 3] + 
         13149*Clq1[1, 1, 3, 3] - 11748*Clq1[2, 2, 3, 3] - 
         11748*Clq1[3, 3, 3, 3] - 20301*Clq3[1, 1, 3, 3] + 
         4596*Clq3[2, 2, 3, 3] + 4596*Clq3[3, 3, 3, 3] + 
         24060*Clu[1, 1, 3, 3] - 20136*Clu[2, 2, 3, 3] - 
         20136*Clu[3, 3, 3, 3] + 471*Cqd1[3, 3, 1, 1] + 
         471*Cqd1[3, 3, 2, 2] + 471*Cqd1[3, 3, 3, 3] + 
         23995*Cqe[3, 3, 1, 1] - 11748*Cqe[3, 3, 2, 2] - 
         11748*Cqe[3, 3, 3, 3] - 942*Cqq1[1, 1, 3, 3] - 
         118*Cqq1[1, 3, 3, 1] - 942*Cqq1[2, 2, 3, 3] - 118*Cqq1[2, 3, 3, 2] + 
         330*Cqq1[3, 3, 3, 3] - 1602*Cqq3[1, 1, 3, 3] - 
         312*Cqq3[1, 3, 3, 1] - 1602*Cqq3[2, 2, 3, 3] - 
         312*Cqq3[2, 3, 3, 2] - 524*Cqq3[3, 3, 3, 3] - 570*Cqu1[1, 1, 3, 3] - 
         570*Cqu1[2, 2, 3, 3] - 942*Cqu1[3, 3, 1, 1] - 942*Cqu1[3, 3, 2, 2] + 
         372*Cqu1[3, 3, 3, 3] + 570*Cud1[3, 3, 1, 1] + 570*Cud1[3, 3, 2, 2] + 
         570*Cud1[3, 3, 3, 3] - 2280*Cuu[1, 1, 3, 3] - 958*Cuu[1, 3, 3, 1] - 
         2280*Cuu[2, 2, 3, 3] - 958*Cuu[2, 3, 3, 2])) + 
     1024*MW2^6*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] - 74*Ced[1, 1, 1, 1] - 74*Ced[1, 1, 2, 2] - 
         74*Ced[1, 1, 3, 3] + 36*Ced[2, 2, 1, 1] + 36*Ced[2, 2, 2, 2] + 
         36*Ced[2, 2, 3, 3] + 36*Ced[3, 3, 1, 1] + 36*Ced[3, 3, 2, 2] + 
         36*Ced[3, 3, 3, 3] - 77*Cee[1, 1, 1, 1] - 44*Cee[1, 1, 2, 2] - 
         44*Cee[1, 1, 3, 3] + 33*Cee[2, 2, 2, 2] + 66*Cee[2, 2, 3, 3] + 
         33*Cee[3, 3, 3, 3] + 148*Ceu[1, 1, 1, 1] + 148*Ceu[1, 1, 2, 2] - 
         77*Ceu[1, 1, 3, 3] - 72*Ceu[2, 2, 1, 1] - 72*Ceu[2, 2, 2, 2] + 
         33*Ceu[2, 2, 3, 3] - 72*Ceu[3, 3, 1, 1] - 72*Ceu[3, 3, 2, 2] + 
         33*Ceu[3, 3, 3, 3] - 74*Cld[1, 1, 1, 1] - 74*Cld[1, 1, 2, 2] - 
         74*Cld[1, 1, 3, 3] + 36*Cld[2, 2, 1, 1] + 36*Cld[2, 2, 2, 2] + 
         36*Cld[2, 2, 3, 3] + 36*Cld[3, 3, 1, 1] + 36*Cld[3, 3, 2, 2] + 
         36*Cld[3, 3, 3, 3] - 154*Cle[1, 1, 1, 1] - 44*Cle[1, 1, 2, 2] - 
         44*Cle[1, 1, 3, 3] - 44*Cle[2, 2, 1, 1] + 66*Cle[2, 2, 2, 2] + 
         66*Cle[2, 2, 3, 3] - 44*Cle[3, 3, 1, 1] + 66*Cle[3, 3, 2, 2] + 
         66*Cle[3, 3, 3, 3] - 77*Cll[1, 1, 1, 1] - 88*Cll[1, 1, 2, 2] - 
         88*Cll[1, 1, 3, 3] + 44*Cll[1, 3, 3, 1] + 33*Cll[2, 2, 2, 2] + 
         132*Cll[2, 2, 3, 3] - 66*Cll[2, 3, 3, 2] + 33*Cll[3, 3, 3, 3] + 
         74*Clq1[1, 1, 1, 1] + 74*Clq1[1, 1, 2, 2] - 151*Clq1[1, 1, 3, 3] - 
         36*Clq1[2, 2, 1, 1] - 36*Clq1[2, 2, 2, 2] + 69*Clq1[2, 2, 3, 3] - 
         36*Clq1[3, 3, 1, 1] - 36*Clq1[3, 3, 2, 2] + 69*Clq1[3, 3, 3, 3] - 
         222*Clq3[1, 1, 1, 1] - 222*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
         108*Clq3[2, 2, 1, 1] + 108*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 
         108*Clq3[3, 3, 1, 1] + 108*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 
         148*Clu[1, 1, 1, 1] + 148*Clu[1, 1, 2, 2] - 77*Clu[1, 1, 3, 3] - 
         72*Clu[2, 2, 1, 1] - 72*Clu[2, 2, 2, 2] + 33*Clu[2, 2, 3, 3] - 
         72*Clu[3, 3, 1, 1] - 72*Clu[3, 3, 2, 2] + 33*Clu[3, 3, 3, 3] - 
         6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
         6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
         9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] + 
         74*Cqe[1, 1, 1, 1] - 36*Cqe[1, 1, 2, 2] - 36*Cqe[1, 1, 3, 3] + 
         74*Cqe[2, 2, 1, 1] - 36*Cqe[2, 2, 2, 2] - 36*Cqe[2, 2, 3, 3] - 
         151*Cqe[3, 3, 1, 1] + 69*Cqe[3, 3, 2, 2] + 69*Cqe[3, 3, 3, 3] + 
         Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 18*Cqq1[1, 1, 3, 3] - 
         10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + Cqq1[2, 2, 2, 2] - 
         18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 11*Cqq1[3, 3, 3, 3] + 
         57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 57*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 15*Cqq3[3, 3, 3, 3] + 
         12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 3*Cqu1[1, 1, 3, 3] + 
         12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] - 
         18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
         12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
         12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
         3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] + 
         20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 12*Cuu[1, 1, 3, 3] - 
         8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 20*Cuu[2, 2, 2, 2] - 
         12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
       6*MT2*(77*Ceu[1, 1, 3, 3] - 33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 
         77*Clq1[1, 1, 3, 3] - 33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 
         77*Clq3[1, 1, 3, 3] + 33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 
         77*Clu[1, 1, 3, 3] - 33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 
         3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
         77*Cqe[3, 3, 1, 1] - 33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) - 
     256*MW2^5*MZ2*(MZ2*(50*Cdd[1, 1, 1, 1] + 120*Cdd[1, 1, 2, 2] + 
         120*Cdd[1, 1, 3, 3] - 20*Cdd[1, 2, 2, 1] - 20*Cdd[1, 3, 3, 1] + 
         50*Cdd[2, 2, 2, 2] + 120*Cdd[2, 2, 3, 3] - 20*Cdd[2, 3, 3, 2] + 
         50*Cdd[3, 3, 3, 3] - 1260*Ced[1, 1, 1, 1] - 1260*Ced[1, 1, 2, 2] - 
         1260*Ced[1, 1, 3, 3] + 630*Ced[2, 2, 1, 1] + 630*Ced[2, 2, 2, 2] + 
         630*Ced[2, 2, 3, 3] + 630*Ced[3, 3, 1, 1] + 630*Ced[3, 3, 2, 2] + 
         630*Ced[3, 3, 3, 3] - 1290*Cee[1, 1, 1, 1] - 690*Cee[1, 1, 2, 2] - 
         690*Cee[1, 1, 3, 3] + 600*Cee[2, 2, 2, 2] + 1200*Cee[2, 2, 3, 3] + 
         600*Cee[3, 3, 3, 3] + 2520*Ceu[1, 1, 1, 1] + 2520*Ceu[1, 1, 2, 2] - 
         1290*Ceu[1, 1, 3, 3] - 1260*Ceu[2, 2, 1, 1] - 1260*Ceu[2, 2, 2, 2] + 
         600*Ceu[2, 2, 3, 3] - 1260*Ceu[3, 3, 1, 1] - 1260*Ceu[3, 3, 2, 2] + 
         600*Ceu[3, 3, 3, 3] - 1040*Cld[1, 1, 1, 1] - 1040*Cld[1, 1, 2, 2] - 
         1040*Cld[1, 1, 3, 3] + 630*Cld[2, 2, 1, 1] + 630*Cld[2, 2, 2, 2] + 
         630*Cld[2, 2, 3, 3] + 630*Cld[3, 3, 1, 1] + 630*Cld[3, 3, 2, 2] + 
         630*Cld[3, 3, 3, 3] - 2360*Cle[1, 1, 1, 1] - 470*Cle[1, 1, 2, 2] - 
         470*Cle[1, 1, 3, 3] - 690*Cle[2, 2, 1, 1] + 1200*Cle[2, 2, 2, 2] + 
         1200*Cle[2, 2, 3, 3] - 690*Cle[3, 3, 1, 1] + 1200*Cle[3, 3, 2, 2] + 
         1200*Cle[3, 3, 3, 3] - 1158*Cll[1, 1, 1, 1] - 940*Cll[1, 1, 2, 2] - 
         940*Cll[1, 1, 3, 3] + 514*Cll[1, 3, 3, 1] + 732*Cll[2, 2, 2, 2] + 
         2400*Cll[2, 2, 3, 3] - 936*Cll[2, 3, 3, 2] + 732*Cll[3, 3, 3, 3] + 
         1040*Clq1[1, 1, 1, 1] + 1040*Clq1[1, 1, 2, 2] - 
         1435*Clq1[1, 1, 3, 3] - 630*Clq1[2, 2, 1, 1] - 
         630*Clq1[2, 2, 2, 2] + 915*Clq1[2, 2, 3, 3] - 630*Clq1[3, 3, 1, 1] - 
         630*Clq1[3, 3, 2, 2] + 915*Clq1[3, 3, 3, 3] - 
         2664*Clq3[1, 1, 1, 1] - 2664*Clq3[1, 1, 2, 2] + 
         231*Clq3[1, 1, 3, 3] + 1026*Clq3[2, 2, 1, 1] + 
         1026*Clq3[2, 2, 2, 2] - 99*Clq3[2, 2, 3, 3] + 
         1026*Clq3[3, 3, 1, 1] + 1026*Clq3[3, 3, 2, 2] - 
         99*Clq3[3, 3, 3, 3] + 2080*Clu[1, 1, 1, 1] + 2080*Clu[1, 1, 2, 2] - 
         1070*Clu[1, 1, 3, 3] - 1260*Clu[2, 2, 1, 1] - 1260*Clu[2, 2, 2, 2] + 
         600*Clu[2, 2, 3, 3] - 1260*Clu[3, 3, 1, 1] - 1260*Clu[3, 3, 2, 2] + 
         600*Clu[3, 3, 3, 3] - 60*Cqd1[1, 1, 1, 1] - 60*Cqd1[1, 1, 2, 2] - 
         60*Cqd1[1, 1, 3, 3] - 60*Cqd1[2, 2, 1, 1] - 60*Cqd1[2, 2, 2, 2] - 
         60*Cqd1[2, 2, 3, 3] + 45*Cqd1[3, 3, 1, 1] + 45*Cqd1[3, 3, 2, 2] + 
         45*Cqd1[3, 3, 3, 3] + 1260*Cqe[1, 1, 1, 1] - 630*Cqe[1, 1, 2, 2] - 
         630*Cqe[1, 1, 3, 3] + 1260*Cqe[2, 2, 1, 1] - 630*Cqe[2, 2, 2, 2] - 
         630*Cqe[2, 2, 3, 3] - 1875*Cqe[3, 3, 1, 1] + 915*Cqe[3, 3, 2, 2] + 
         915*Cqe[3, 3, 3, 3] + 46*Cqq1[1, 1, 1, 1] + 120*Cqq1[1, 1, 2, 2] - 
         90*Cqq1[1, 1, 3, 3] - 28*Cqq1[1, 2, 2, 1] - 60*Cqq1[1, 3, 3, 1] + 
         46*Cqq1[2, 2, 2, 2] - 90*Cqq1[2, 2, 3, 3] - 60*Cqq1[2, 3, 3, 2] - 
         4*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] + 216*Cqq3[1, 1, 2, 2] - 
         54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
         102*Cqq3[2, 2, 2, 2] - 54*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 
         120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 30*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 1, 1] + 120*Cqu1[2, 2, 2, 2] - 30*Cqu1[2, 2, 3, 3] - 
         90*Cqu1[3, 3, 1, 1] - 90*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 
         120*Cud1[1, 1, 1, 1] - 120*Cud1[1, 1, 2, 2] - 120*Cud1[1, 1, 3, 3] - 
         120*Cud1[2, 2, 1, 1] - 120*Cud1[2, 2, 2, 2] - 120*Cud1[2, 2, 3, 3] + 
         30*Cud1[3, 3, 1, 1] + 30*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] + 
         200*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] - 120*Cuu[1, 1, 3, 3] - 
         80*Cuu[1, 2, 2, 1] - 160*Cuu[1, 3, 3, 1] + 200*Cuu[2, 2, 2, 2] - 
         120*Cuu[2, 2, 3, 3] - 160*Cuu[2, 3, 3, 2]) + 
       6*MT2*(1290*Ceu[1, 1, 3, 3] - 600*Ceu[2, 2, 3, 3] - 
         600*Ceu[3, 3, 3, 3] + 839*Clq1[1, 1, 3, 3] - 501*Clq1[2, 2, 3, 3] - 
         501*Clq1[3, 3, 3, 3] - 971*Clq3[1, 1, 3, 3] + 369*Clq3[2, 2, 3, 3] + 
         369*Clq3[3, 3, 3, 3] + 1070*Clu[1, 1, 3, 3] - 600*Clu[2, 2, 3, 3] - 
         600*Clu[3, 3, 3, 3] - 21*Cqd1[3, 3, 1, 1] - 21*Cqd1[3, 3, 2, 2] - 
         21*Cqd1[3, 3, 3, 3] + 1059*Cqe[3, 3, 1, 1] - 501*Cqe[3, 3, 2, 2] - 
         501*Cqe[3, 3, 3, 3] + 42*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 
         42*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
         54*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 54*Cqq3[2, 2, 3, 3] + 
         12*Cqq3[2, 3, 3, 2] + 20*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 
         30*Cqu1[2, 2, 3, 3] + 42*Cqu1[3, 3, 1, 1] + 42*Cqu1[3, 3, 2, 2] - 
         12*Cqu1[3, 3, 3, 3] - 30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 
         30*Cud1[3, 3, 3, 3] + 120*Cuu[1, 1, 3, 3] + 58*Cuu[1, 3, 3, 1] + 
         120*Cuu[2, 2, 3, 3] + 58*Cuu[2, 3, 3, 2])) + 
     64*MW2^4*MZ2^2*(MZ2*(65*Cdd[1, 1, 1, 1] + 156*Cdd[1, 1, 2, 2] + 
         156*Cdd[1, 1, 3, 3] - 26*Cdd[1, 2, 2, 1] - 26*Cdd[1, 3, 3, 1] + 
         65*Cdd[2, 2, 2, 2] + 156*Cdd[2, 2, 3, 3] - 26*Cdd[2, 3, 3, 2] + 
         65*Cdd[3, 3, 3, 3] - 9546*Ced[1, 1, 1, 1] - 9546*Ced[1, 1, 2, 2] - 
         9546*Ced[1, 1, 3, 3] + 4707*Ced[2, 2, 1, 1] + 4707*Ced[2, 2, 2, 2] + 
         4707*Ced[2, 2, 3, 3] + 4707*Ced[3, 3, 1, 1] + 4707*Ced[3, 3, 2, 2] + 
         4707*Ced[3, 3, 3, 3] - 9585*Cee[1, 1, 1, 1] - 4917*Cee[1, 1, 2, 2] - 
         4917*Cee[1, 1, 3, 3] + 4668*Cee[2, 2, 2, 2] + 9336*Cee[2, 2, 3, 3] + 
         4668*Cee[3, 3, 3, 3] + 19092*Ceu[1, 1, 1, 1] + 
         19092*Ceu[1, 1, 2, 2] - 9585*Ceu[1, 1, 3, 3] - 
         9414*Ceu[2, 2, 1, 1] - 9414*Ceu[2, 2, 2, 2] + 4668*Ceu[2, 2, 3, 3] - 
         9414*Ceu[3, 3, 1, 1] - 9414*Ceu[3, 3, 2, 2] + 4668*Ceu[3, 3, 3, 3] - 
         6646*Cld[1, 1, 1, 1] - 6646*Cld[1, 1, 2, 2] - 6646*Cld[1, 1, 3, 3] + 
         4707*Cld[2, 2, 1, 1] + 4707*Cld[2, 2, 2, 2] + 4707*Cld[2, 2, 3, 3] + 
         4707*Cld[3, 3, 1, 1] + 4707*Cld[3, 3, 2, 2] + 4707*Cld[3, 3, 3, 3] - 
         16270*Cle[1, 1, 1, 1] - 2017*Cle[1, 1, 2, 2] - 
         2017*Cle[1, 1, 3, 3] - 4917*Cle[2, 2, 1, 1] + 9336*Cle[2, 2, 2, 2] + 
         9336*Cle[2, 2, 3, 3] - 4917*Cle[3, 3, 1, 1] + 9336*Cle[3, 3, 2, 2] + 
         9336*Cle[3, 3, 3, 3] - 7537*Cll[1, 1, 1, 1] - 4034*Cll[1, 1, 2, 2] - 
         4034*Cll[1, 1, 3, 3] + 2773*Cll[1, 3, 3, 1] + 6276*Cll[2, 2, 2, 2] + 
         18672*Cll[2, 2, 3, 3] - 6120*Cll[2, 3, 3, 2] + 
         6276*Cll[3, 3, 3, 3] + 6646*Clq1[1, 1, 1, 1] + 
         6646*Clq1[1, 1, 2, 2] - 6581*Clq1[1, 1, 3, 3] - 
         4707*Clq1[2, 2, 1, 1] - 4707*Clq1[2, 2, 2, 2] + 
         5055*Clq1[2, 2, 3, 3] - 4707*Clq1[3, 3, 1, 1] - 
         4707*Clq1[3, 3, 2, 2] + 5055*Clq1[3, 3, 3, 3] - 
         15114*Clq3[1, 1, 1, 1] - 15114*Clq3[1, 1, 2, 2] + 
         2613*Clq3[1, 1, 3, 3] + 4185*Clq3[2, 2, 1, 1] + 
         4185*Clq3[2, 2, 2, 2] - 1077*Clq3[2, 2, 3, 3] + 
         4185*Clq3[3, 3, 1, 1] + 4185*Clq3[3, 3, 2, 2] - 
         1077*Clq3[3, 3, 3, 3] + 13292*Clu[1, 1, 1, 1] + 
         13292*Clu[1, 1, 2, 2] - 6685*Clu[1, 1, 3, 3] - 
         9414*Clu[2, 2, 1, 1] - 9414*Clu[2, 2, 2, 2] + 4668*Clu[2, 2, 3, 3] - 
         9414*Clu[3, 3, 1, 1] - 9414*Clu[3, 3, 2, 2] + 4668*Clu[3, 3, 3, 3] - 
         78*Cqd1[1, 1, 1, 1] - 78*Cqd1[1, 1, 2, 2] - 78*Cqd1[1, 1, 3, 3] - 
         78*Cqd1[2, 2, 1, 1] - 78*Cqd1[2, 2, 2, 2] - 78*Cqd1[2, 2, 3, 3] - 
         153*Cqd1[3, 3, 1, 1] - 153*Cqd1[3, 3, 2, 2] - 153*Cqd1[3, 3, 3, 3] + 
         9546*Cqe[1, 1, 1, 1] - 4707*Cqe[1, 1, 2, 2] - 4707*Cqe[1, 1, 3, 3] + 
         9546*Cqe[2, 2, 1, 1] - 4707*Cqe[2, 2, 2, 2] - 4707*Cqe[2, 2, 3, 3] - 
         10401*Cqe[3, 3, 1, 1] + 5055*Cqe[3, 3, 2, 2] + 
         5055*Cqe[3, 3, 3, 3] + 157*Cqq1[1, 1, 1, 1] + 156*Cqq1[1, 1, 2, 2] + 
         306*Cqq1[1, 1, 3, 3] + 158*Cqq1[1, 2, 2, 1] + 270*Cqq1[1, 3, 3, 1] + 
         157*Cqq1[2, 2, 2, 2] + 306*Cqq1[2, 2, 3, 3] + 270*Cqq1[2, 3, 3, 2] - 
         253*Cqq1[3, 3, 3, 3] - 1131*Cqq3[1, 1, 1, 1] - 
         2052*Cqq3[1, 1, 2, 2] - 522*Cqq3[1, 1, 3, 3] - 
         210*Cqq3[1, 2, 2, 1] - 282*Cqq3[1, 3, 3, 1] - 
         1131*Cqq3[2, 2, 2, 2] - 522*Cqq3[2, 2, 3, 3] - 
         282*Cqq3[2, 3, 3, 2] - 345*Cqq3[3, 3, 3, 3] + 156*Cqu1[1, 1, 1, 1] + 
         156*Cqu1[1, 1, 2, 2] - 39*Cqu1[1, 1, 3, 3] + 156*Cqu1[2, 2, 1, 1] + 
         156*Cqu1[2, 2, 2, 2] - 39*Cqu1[2, 2, 3, 3] + 306*Cqu1[3, 3, 1, 1] + 
         306*Cqu1[3, 3, 2, 2] - 69*Cqu1[3, 3, 3, 3] - 156*Cud1[1, 1, 1, 1] - 
         156*Cud1[1, 1, 2, 2] - 156*Cud1[1, 1, 3, 3] - 156*Cud1[2, 2, 1, 1] - 
         156*Cud1[2, 2, 2, 2] - 156*Cud1[2, 2, 3, 3] + 39*Cud1[3, 3, 1, 1] + 
         39*Cud1[3, 3, 2, 2] + 39*Cud1[3, 3, 3, 3] + 260*Cuu[1, 1, 1, 1] + 
         624*Cuu[1, 1, 2, 2] - 156*Cuu[1, 1, 3, 3] - 104*Cuu[1, 2, 2, 1] - 
         208*Cuu[1, 3, 3, 1] + 260*Cuu[2, 2, 2, 2] - 156*Cuu[2, 2, 3, 3] - 
         208*Cuu[2, 3, 3, 2]) + 6*MT2*(9585*Ceu[1, 1, 3, 3] - 
         4668*Ceu[2, 2, 3, 3] - 4668*Ceu[3, 3, 3, 3] + 
         4399*Clq1[1, 1, 3, 3] - 3264*Clq1[2, 2, 3, 3] - 
         3264*Clq1[3, 3, 3, 3] - 5875*Clq3[1, 1, 3, 3] + 
         1788*Clq3[2, 2, 3, 3] + 1788*Clq3[3, 3, 3, 3] + 
         6685*Clu[1, 1, 3, 3] - 4668*Clu[2, 2, 3, 3] - 4668*Clu[3, 3, 3, 3] + 
         15*Cqd1[3, 3, 1, 1] + 15*Cqd1[3, 3, 2, 2] + 15*Cqd1[3, 3, 3, 3] + 
         6639*Cqe[3, 3, 1, 1] - 3264*Cqe[3, 3, 2, 2] - 3264*Cqe[3, 3, 3, 3] - 
         30*Cqq1[1, 1, 3, 3] - 110*Cqq1[1, 3, 3, 1] - 30*Cqq1[2, 2, 3, 3] - 
         110*Cqq1[2, 3, 3, 2] + 138*Cqq1[3, 3, 3, 3] - 306*Cqq3[1, 1, 3, 3] - 
         18*Cqq3[1, 3, 3, 1] - 306*Cqq3[2, 2, 3, 3] - 18*Cqq3[2, 3, 3, 2] - 
         46*Cqq3[3, 3, 3, 3] + 39*Cqu1[1, 1, 3, 3] + 39*Cqu1[2, 2, 3, 3] - 
         30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] + 69*Cqu1[3, 3, 3, 3] - 
         39*Cud1[3, 3, 1, 1] - 39*Cud1[3, 3, 2, 2] - 39*Cud1[3, 3, 3, 3] + 
         156*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 156*Cuu[2, 2, 3, 3] + 
         160*Cuu[2, 3, 3, 2])) + 
     MZ2^6*(6*MT2*(28616*Ceu[1, 1, 3, 3] - 11760*Ceu[2, 2, 3, 3] - 
         11760*Ceu[3, 3, 3, 3] + 2107*Clq1[1, 1, 3, 3] - 
         2940*Clq1[2, 2, 3, 3] - 2940*Clq1[3, 3, 3, 3] - 
         5047*Clq3[1, 1, 3, 3] + 8428*Clu[1, 1, 3, 3] - 
         11760*Clu[2, 2, 3, 3] - 11760*Clu[3, 3, 3, 3] + 
         150*Cqd1[3, 3, 1, 1] + 150*Cqd1[3, 3, 2, 2] + 150*Cqd1[3, 3, 3, 3] + 
         7154*Cqe[3, 3, 1, 1] - 2940*Cqe[3, 3, 2, 2] - 2940*Cqe[3, 3, 3, 3] - 
         300*Cqq1[1, 1, 3, 3] + 175*Cqq1[1, 3, 3, 1] - 300*Cqq1[2, 2, 3, 3] + 
         175*Cqq1[2, 3, 3, 2] - 150*Cqq1[3, 3, 3, 3] + 525*Cqq3[1, 3, 3, 1] + 
         525*Cqq3[2, 3, 3, 2] + 500*Cqq3[3, 3, 3, 3] - 600*Cqu1[1, 1, 3, 3] - 
         600*Cqu1[2, 2, 3, 3] - 300*Cqu1[3, 3, 1, 1] - 300*Cqu1[3, 3, 2, 2] - 
         300*Cqu1[3, 3, 3, 3] + 600*Cud1[3, 3, 1, 1] + 600*Cud1[3, 3, 2, 2] + 
         600*Cud1[3, 3, 3, 3] - 2400*Cuu[1, 1, 3, 3] - 1700*Cuu[1, 3, 3, 1] - 
         2400*Cuu[2, 2, 3, 3] - 1700*Cuu[2, 3, 3, 2]) + 
       MZ2*(-1000*Cdd[1, 1, 1, 1] - 2400*Cdd[1, 1, 2, 2] - 
         2400*Cdd[1, 1, 3, 3] + 400*Cdd[1, 2, 2, 1] + 400*Cdd[1, 3, 3, 1] - 
         1000*Cdd[2, 2, 2, 2] - 2400*Cdd[2, 2, 3, 3] + 400*Cdd[2, 3, 3, 2] - 
         1000*Cdd[3, 3, 3, 3] - 29216*Ced[1, 1, 1, 1] - 
         29216*Ced[1, 1, 2, 2] - 29216*Ced[1, 1, 3, 3] + 
         11160*Ced[2, 2, 1, 1] + 11160*Ced[2, 2, 2, 2] + 
         11160*Ced[2, 2, 3, 3] + 11160*Ced[3, 3, 1, 1] + 
         11160*Ced[3, 3, 2, 2] + 11160*Ced[3, 3, 3, 3] - 
         28616*Cee[1, 1, 1, 1] - 16856*Cee[1, 1, 2, 2] - 
         16856*Cee[1, 1, 3, 3] + 11760*Cee[2, 2, 2, 2] + 
         23520*Cee[2, 2, 3, 3] + 11760*Cee[3, 3, 3, 3] + 
         58432*Ceu[1, 1, 1, 1] + 58432*Ceu[1, 1, 2, 2] - 
         28616*Ceu[1, 1, 3, 3] - 22320*Ceu[2, 2, 1, 1] - 
         22320*Ceu[2, 2, 2, 2] + 11760*Ceu[2, 2, 3, 3] - 
         22320*Ceu[3, 3, 1, 1] - 22320*Ceu[3, 3, 2, 2] + 
         11760*Ceu[3, 3, 3, 3] - 9028*Cld[1, 1, 1, 1] - 
         9028*Cld[1, 1, 2, 2] - 9028*Cld[1, 1, 3, 3] + 
         11160*Cld[2, 2, 1, 1] + 11160*Cld[2, 2, 2, 2] + 
         11160*Cld[2, 2, 3, 3] + 11160*Cld[3, 3, 1, 1] + 
         11160*Cld[3, 3, 2, 2] + 11160*Cld[3, 3, 3, 3] - 
         37044*Cle[1, 1, 1, 1] + 3332*Cle[1, 1, 2, 2] + 
         3332*Cle[1, 1, 3, 3] - 16856*Cle[2, 2, 1, 1] + 
         23520*Cle[2, 2, 2, 2] + 23520*Cle[2, 2, 3, 3] - 
         16856*Cle[3, 3, 1, 1] + 23520*Cle[3, 3, 2, 2] + 
         23520*Cle[3, 3, 3, 3] - 12642*Cll[1, 1, 1, 1] + 
         6664*Cll[1, 1, 2, 2] + 6664*Cll[1, 1, 3, 3] - 1666*Cll[1, 3, 3, 1] + 
         17640*Cll[2, 2, 2, 2] + 47040*Cll[2, 2, 3, 3] - 
         11760*Cll[2, 3, 3, 2] + 17640*Cll[3, 3, 3, 3] + 
         9028*Clq1[1, 1, 1, 1] + 9028*Clq1[1, 1, 2, 2] + 
         2407*Clq1[1, 1, 3, 3] - 11160*Clq1[2, 2, 1, 1] - 
         11160*Clq1[2, 2, 2, 2] - 2640*Clq1[2, 2, 3, 3] - 
         11160*Clq1[3, 3, 1, 1] - 11160*Clq1[3, 3, 2, 2] - 
         2640*Clq1[3, 3, 3, 3] + 15141*Clq3[1, 1, 3, 3] + 
         18056*Clu[1, 1, 1, 1] + 18056*Clu[1, 1, 2, 2] - 
         8428*Clu[1, 1, 3, 3] - 22320*Clu[2, 2, 1, 1] - 
         22320*Clu[2, 2, 2, 2] + 11760*Clu[2, 2, 3, 3] - 
         22320*Clu[3, 3, 1, 1] - 22320*Clu[3, 3, 2, 2] + 
         11760*Clu[3, 3, 3, 3] + 1200*Cqd1[1, 1, 1, 1] + 
         1200*Cqd1[1, 1, 2, 2] + 1200*Cqd1[1, 1, 3, 3] + 
         1200*Cqd1[2, 2, 1, 1] + 1200*Cqd1[2, 2, 2, 2] + 
         1200*Cqd1[2, 2, 3, 3] + 450*Cqd1[3, 3, 1, 1] + 
         450*Cqd1[3, 3, 2, 2] + 450*Cqd1[3, 3, 3, 3] + 
         29216*Cqe[1, 1, 1, 1] - 11160*Cqe[1, 1, 2, 2] - 
         11160*Cqe[1, 1, 3, 3] + 29216*Cqe[2, 2, 1, 1] - 
         11160*Cqe[2, 2, 2, 2] - 11160*Cqe[2, 2, 3, 3] + 
         7454*Cqe[3, 3, 1, 1] - 2640*Cqe[3, 3, 2, 2] - 2640*Cqe[3, 3, 3, 3] - 
         1100*Cqq1[1, 1, 1, 1] - 2400*Cqq1[1, 1, 2, 2] - 
         900*Cqq1[1, 1, 3, 3] + 200*Cqq1[1, 2, 2, 1] + 300*Cqq1[1, 3, 3, 1] - 
         1100*Cqq1[2, 2, 2, 2] - 900*Cqq1[2, 2, 3, 3] + 
         300*Cqq1[2, 3, 3, 2] - 100*Cqq1[3, 3, 3, 3] + 300*Cqq3[1, 1, 1, 1] + 
         600*Cqq3[1, 2, 2, 1] + 900*Cqq3[1, 3, 3, 1] + 300*Cqq3[2, 2, 2, 2] + 
         900*Cqq3[2, 3, 3, 2] - 2400*Cqu1[1, 1, 1, 1] - 
         2400*Cqu1[1, 1, 2, 2] + 600*Cqu1[1, 1, 3, 3] - 
         2400*Cqu1[2, 2, 1, 1] - 2400*Cqu1[2, 2, 2, 2] + 
         600*Cqu1[2, 2, 3, 3] - 900*Cqu1[3, 3, 1, 1] - 900*Cqu1[3, 3, 2, 2] + 
         300*Cqu1[3, 3, 3, 3] + 2400*Cud1[1, 1, 1, 1] + 
         2400*Cud1[1, 1, 2, 2] + 2400*Cud1[1, 1, 3, 3] + 
         2400*Cud1[2, 2, 1, 1] + 2400*Cud1[2, 2, 2, 2] + 
         2400*Cud1[2, 2, 3, 3] - 600*Cud1[3, 3, 1, 1] - 
         600*Cud1[3, 3, 2, 2] - 600*Cud1[3, 3, 3, 3] - 4000*Cuu[1, 1, 1, 1] - 
         9600*Cuu[1, 1, 2, 2] + 2400*Cuu[1, 1, 3, 3] + 1600*Cuu[1, 2, 2, 1] + 
         3200*Cuu[1, 3, 3, 1] - 4000*Cuu[2, 2, 2, 2] + 2400*Cuu[2, 2, 3, 3] + 
         3200*Cuu[2, 3, 3, 2])))/(MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi)) + Class[6]*
  ((27*CW2*MT*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 
      25*MZ2^5)*(MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (Sqrt[2]*MW*(MT2 - MW2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (216*Sqrt[2]*MT*MW*(MT2 - MW2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
      6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, MW2, 0, MT2]*
     CuW[3, 3])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (27*Sqrt[2]*MT*MW*(12*MT2*MW2 - 12*MW2^2 - 2*MT2*MZ2 - 8*MW2*MZ2 + 
      3*MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (54*Sqrt[2]*MT*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (18*Sqrt[2]*MT*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) + (9*Sqrt[2]*MT*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (9*Sqrt[2]*MT*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
          90*MW2*MZ2^4 - 25*MZ2^5)*SW*CuB[3, 3] + 
        2*MW2*MZ*(256*MW2^6 + 912*MW2^4*MZ2^2 + 7360*MW2^3*MZ2^3 - 
          12582*MW2^2*MZ2^4 + 8079*MW2*MZ2^5 - 2486*MZ2^6)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
          90*MW2*MZ2^4 - 25*MZ2^5)*SW*CuB[3, 3] + 
        MZ*(6144*MW2^7 + 1024*MW2^6*MZ2 + 23168*MW2^5*MZ2^2 + 
          175168*MW2^4*MZ2^3 - 303296*MW2^3*MZ2^4 + 194896*MW2^2*MZ2^5 - 
          59314*MW2*MZ2^6 - 125*MZ2^7)*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
          90*MW2*MZ2^4 - 25*MZ2^5)*SW*CuB[3, 3] + 
        MZ*(1536*MW2^7 + 1280*MW2^6*MZ2 + 6496*MW2^5*MZ2^2 + 
          42320*MW2^4*MZ2^3 - 76324*MW2^3*MZ2^4 + 49436*MW2^2*MZ2^5 - 
          14681*MW2*MZ2^6 - 100*MZ2^7)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (18*Sqrt[2]*MT*B0i[bb0, MZ2, MT2, MT2]*
     (-3*MT2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 
        25*MZ2^5)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*
         CuW[3, 3]) + MW2*(3*MW*MZ2*(-5120*MW2^6 + 640*MW2^4*MZ2^2*
           (-2 + 7*SW2) - 128*MW2^5*MZ2*(-85 + 44*SW2) - 
          8*MW2^3*MZ2^3*(1735 + 252*SW2) + 4*MW2^2*MZ2^4*(3475 + 754*SW2) + 
          MZ2^6*(625 + 1911*SW2) - MW2*MZ2^5*(5125 + 3784*SW2))*CuB[3, 3] + 
        MZ*(3072*MW2^7 + 2560*MW2^6*MZ2 + 7872*MW2^5*MZ2^2 + 
          71008*MW2^4*MZ2^3 - 170616*MW2^3*MZ2^4 + 152208*MW2^2*MZ2^5 - 
          68746*MW2*MZ2^6 + 12605*MZ2^7)*SW*CuW[3, 3])))/
    (MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW))


==> anc/SigmaZ_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) + 
 (36*Alfas*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(-1408*MW2^4 + 64*MW2^3*MZ2 + 
    1128*MW2^2*MZ2^2 - 1244*MW2*MZ2^3 + 245*MZ2^4)*QCD)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) - 
 ((8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (81*MT2^2*MZ2*(192*MW2^4 + 128*MW2^3*MZ2 - 204*MW2^2*MZ2^2 - 
      60*MW2*MZ2^3 + 25*MZ2^4) + 4*MW2*(12*MW2*MZ2^5*(151293 - 16099*Pi^2) + 
      10307*MZ2^6*(-33 + 4*Pi^2) + 1024*MW2^6*(-363 + 32*Pi^2) - 
      192*MW2^5*MZ2*(-549 + 160*Pi^2) + 48*MW2^4*MZ2^2*(-28281 + 3484*Pi^2) + 
      12*MW2^2*MZ2^4*(-310113 + 32338*Pi^2) - 8*MW2^3*MZ2^3*
       (-487821 + 50672*Pi^2)) + 
    MT2*(12*MW2^2*MZ2^4*(1240911 - 129352*Pi^2) - 
      41228*MZ2^6*(-33 + 4*Pi^2) - 4096*MW2^6*(-363 + 32*Pi^2) - 
      2496*MW2^4*MZ2^2*(-2163 + 268*Pi^2) + 192*MW2^5*MZ2*
       (-2331 + 640*Pi^2) + 3*MW2*MZ2^5*(-2421093 + 257584*Pi^2) + 
      4*MW2^3*MZ2^3*(-3900867 + 405376*Pi^2))))/
  (12*(MT2 - MW2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (9*MT2*(2*MW2 + MZ2)^2*(128*MW2^4 - 64*MW2^3*MZ2 - 152*MW2^2*MZ2^2 + 
    140*MW2*MZ2^3 - 25*MZ2^4)*(2*MT2^3 + MT2^2*MZ2 - 6*MT2*MW2*(MW2 + MZ2) + 
    4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/
  (2*(MT2 - MW2)^2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
   (-2*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^2 + 16*MW2*MZ2 - 5*MZ2^2) + 
    4*MT2^2*(704*MW2^5 + 4448*MW2^4*MZ2 - 2188*MW2^3*MZ2^2 - 
      5816*MW2^2*MZ2^3 + 5929*MW2*MZ2^4 - 2591*MZ2^5) + 
    8*MW2^2*(320*MW2^5 + 2128*MW2^4*MZ2 - 1188*MW2^3*MZ2^2 - 
      2936*MW2^2*MZ2^3 + 2969*MW2*MZ2^4 - 1293*MZ2^5) + 
    MT2*MW2*(-5248*MW2^5 - 34752*MW2^4*MZ2 + 17992*MW2^3*MZ2^2 + 
      46564*MW2^2*MZ2^3 - 47466*MW2*MZ2^4 + 20723*MZ2^5))*
   B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*MZ2^2*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (9*MW2*(8192*MW2^7 + 50176*MW2^6*MZ2 - 130048*MW2^5*MZ2^2 + 
    8288*MW2^4*MZ2^3 + 209072*MW2^3*MZ2^4 - 242924*MW2^2*MZ2^5 + 
    121964*MW2*MZ2^6 - 25935*MZ2^7)*B0i[bb0, 0, 0, MZ2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (9*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 25*MZ2^5)*
   (MT2*(4*MW2^2 + 4*MW2*MZ2 - 2*MZ2^2) + 
    MW2*(-8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2) - 4*MT2^2*MZ2*SW2)*
   B0i[bb0, MZ2, MT2, MT2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
   VMU^2) - (27*MT2*(4*MW2 - MZ2)*(4*MT2*MW2 + 4*MW2^2 - 2*MT2*MZ2 + 
    4*MW2*MZ2 - MZ2^2)*(64*MW2^4 + 16*MW2^3*MZ2 - 88*MW2^2*MZ2^2 + 
    10*MW2*MZ2^3 + 25*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (108*MW2^3*(256*MW2^6 + 512*MW2^5*MZ2 - 368*MW2^4*MZ2^2 - 608*MW2^3*MZ2^3 + 
    346*MW2^2*MZ2^4 + 155*MW2*MZ2^5 - 50*MZ2^6)*C0i[cc0, 0, MZ2, 0, 0, MW2, 
    MW2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
    6*MW2*MZ2^2 - 5*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (18*MW2*(MW2 + MZ2)^2*(4096*MW2^6 + 18944*MW2^5*MZ2 - 93440*MW2^4*MZ2^2 + 
    144304*MW2^3*MZ2^3 - 111920*MW2^2*MZ2^4 + 46418*MW2*MZ2^5 - 8645*MZ2^6)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 
    5*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 ((-324*CWw*MT2*MW*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) + 
   (324*CWw*MT2*MW*MW2^2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
      90*MW2*MZ2^4 - 25*MZ2^5)*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) + 
   (324*CWw*MW2^4*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
      90*MW2*MZ2^4 - 25*MZ2^5)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MW*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (162*CW2*CWw*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU))*Class[1] + 
 ((CHD*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (81*MT2^7*MZ2^2*(32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3) - 
      2*MW2^5*(MW2 + MZ2)*(10307*MZ2^6*(-33 + 4*Pi^2) + 
        1024*MW2^6*(-417 + 32*Pi^2) - 192*MW2^5*MZ2*(1449 + 160*Pi^2) + 
        48*MW2^4*MZ2^2*(-17247 + 3484*Pi^2) + 24*MW2^2*MZ2^4*
         (-164574 + 16169*Pi^2) - 6*MW2*MZ2^5*(-325905 + 32198*Pi^2) - 
        8*MW2^3*MZ2^3*(-492465 + 50672*Pi^2)) + 
      MT2^6*(MZ2^6*(679857 - 82456*Pi^2) + 12*MW2^2*MZ2^4*
         (658791 - 64676*Pi^2) - 2048*MW2^6*(-417 + 32*Pi^2) + 
        192*MW2^5*MZ2*(2727 + 320*Pi^2) - 96*MW2^4*MZ2^2*
         (-16563 + 3484*Pi^2) + 3*MW2*MZ2^5*(-1302603 + 128792*Pi^2) + 
        4*MW2^3*MZ2^3*(-1976907 + 202688*Pi^2)) + 
      2*MT2*MW2^3*(18*MW2^2*MZ2^6*(431975 - 40014*Pi^2) - 
        10307*MZ2^8*(-33 + 4*Pi^2) + 6144*MW2^8*(-417 + 32*Pi^2) - 
        96*MW2^7*MZ2*(30615 + 896*Pi^2) + 9*MW2*MZ2^7*
         (-330647 + 35208*Pi^2) + 16*MW2^6*MZ2^2*(-333843 + 54904*Pi^2) + 
        3*MW2^4*MZ2^4*(-3684303 + 314992*Pi^2) - 6*MW2^5*MZ2^3*
         (-3576327 + 316640*Pi^2) + MW2^3*MZ2^5*(-4059357 + 410416*Pi^2)) - 
      3*MT2^4*MW2*(MZ2^7*(680397 - 82456*Pi^2) + 10240*MW2^7*
         (-417 + 32*Pi^2) - 512*MW2^6*MZ2*(3579 + 728*Pi^2) - 
        486*MW2^2*MZ2^5*(-56471 + 5572*Pi^2) + 288*MW2^5*MZ2^2*
         (-26157 + 6020*Pi^2) + 2*MW2*MZ2^6*(-3655941 + 399328*Pi^2) - 
        8*MW2^4*MZ2^3*(-5142027 + 548528*Pi^2) + 8*MW2^3*MZ2^4*
         (-5923599 + 586414*Pi^2)) + MT2^2*MW2^2*
       (4*MW2^4*MZ2^4*(24850965 - 2337812*Pi^2) + 41228*MZ2^8*
         (-33 + 4*Pi^2) - 30720*MW2^8*(-417 + 32*Pi^2) - 
        832*MW2*MZ2^7*(-11037 + 1127*Pi^2) + 64*MW2^7*MZ2*
         (155181 + 12352*Pi^2) + 9*MW2^2*MZ2^6*(-1490733 + 120904*Pi^2) - 
        32*MW2^6*MZ2^2*(-747471 + 148844*Pi^2) + 12*MW2^5*MZ2^3*
         (-9685677 + 947456*Pi^2) + MW2^3*MZ2^5*(-27089769 + 2621912*Pi^2)) + 
      MT2^5*(36*MW2^4*MZ2^3*(1361953 - 144416*Pi^2) - 
        20614*MZ2^7*(-33 + 4*Pi^2) + 12288*MW2^7*(-417 + 32*Pi^2) - 
        64*MW2^6*MZ2*(36417 + 6784*Pi^2) + 96*MW2^5*MZ2^2*
         (-94743 + 21544*Pi^2) - 48*MW2^2*MZ2^5*(-653229 + 64466*Pi^2) + 
        6*MW2*MZ2^6*(-1331847 + 146852*Pi^2) + 2*MW2^3*MZ2^4*
         (-27652011 + 2733712*Pi^2)) + MT2^3*MW2*
       (MW2^3*MZ2^5*(86098011 - 8468992*Pi^2) - 20614*MZ2^8*(-33 + 4*Pi^2) + 
        40960*MW2^8*(-417 + 32*Pi^2) - 128*MW2^7*MZ2*(71517 + 10624*Pi^2) + 
        32*MW2^6*MZ2^2*(-954537 + 210832*Pi^2) + 
        MW2*MZ2^7*(-2549661 + 221464*Pi^2) + 2*MW2^2*MZ2^6*
         (-6763839 + 822880*Pi^2) - 8*MW2^5*MZ2^3*(-20225955 + 
          2102816*Pi^2) + 2*MW2^4*MZ2^4*(-86053611 + 8404640*Pi^2))))/
    (12*(MT2 - MW2)^2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi) - (9*CHD*MT2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 
      128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 25*MZ2^5)*
     (3*MT2^8*MZ2 + 3*MT2^7*MZ2*(-7*MW2 + MZ2) + 
      MT2^6*MW2*(-12*MW2^2 + 61*MW2*MZ2 - 16*MZ2^2) + 
      MT2^5*MW2*(72*MW2^3 - 63*MW2^2*MZ2 + 10*MW2*MZ2^2 - MZ2^3) - 
      MT2^4*MW2^2*(180*MW2^3 + 93*MW2^2*MZ2 - 56*MW2*MZ2^2 + 2*MZ2^3) - 
      2*MW2^6*(6*MW2^3 + 25*MW2^2*MZ2 + 21*MW2*MZ2^2 + 2*MZ2^3) + 
      MT2^3*MW2^2*(240*MW2^4 + 349*MW2^3*MZ2 - 71*MW2^2*MZ2^2 - 2*MW2*MZ2^3 - 
        6*MZ2^4) + MT2*MW2^4*(72*MW2^4 + 231*MW2^3*MZ2 + 106*MW2^2*MZ2^2 + 
        3*MW2*MZ2^3 - 4*MZ2^4) + MT2^2*MW2^3*(-180*MW2^4 - 417*MW2^3*MZ2 - 
        46*MW2^2*MZ2^2 + 12*MW2*MZ2^3 + 13*MZ2^4))*B0i[bb0, 0, 0, MT2])/
    (2*(MT2 - MW2)^3*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi) + (9*CHD*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (3*MT2^8*MZ2*(32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3) + 
      MT2^7*(-4224*MW2^5 - 24928*MW2^4*MZ2 + 25240*MW2^3*MZ2^2 + 
        5658*MW2^2*MZ2^3 - 14993*MW2*MZ2^4 + 8630*MZ2^5) + 
      MT2^5*MW2*(-86400*MW2^6 - 495072*MW2^5*MZ2 + 638152*MW2^4*MZ2^2 + 
        13106*MW2^3*MZ2^3 - 339087*MW2^2*MZ2^4 + 241901*MW2*MZ2^5 - 
        34565*MZ2^6) + 4*MW2^6*(960*MW2^6 + 6704*MW2^5*MZ2 - 
        1116*MW2^4*MZ2^2 - 8348*MW2^3*MZ2^3 + 2311*MW2^2*MZ2^4 + 
        1644*MW2*MZ2^5 - 2155*MZ2^6) + MT2^6*(29184*MW2^6 + 
        167648*MW2^5*MZ2 - 203952*MW2^4*MZ2^2 - 13586*MW2^3*MZ2^3 + 
        110935*MW2^2*MZ2^4 - 75546*MW2*MZ2^5 + 8645*MZ2^6) + 
      MT2^3*MW2^2*(-140160*MW2^7 - 838432*MW2^6*MZ2 + 923496*MW2^5*MZ2^2 + 
        261182*MW2^4*MZ2^3 - 609651*MW2^3*MZ2^4 + 286080*MW2^2*MZ2^5 + 
        45481*MW2*MZ2^6 - 25925*MZ2^7) - MT2*MW2^4*(27264*MW2^7 + 
        179104*MW2^6*MZ2 - 98104*MW2^5*MZ2^2 - 170390*MW2^4*MZ2^3 + 
        110269*MW2^3*MZ2^4 + 6055*MW2^2*MZ2^5 - 49696*MW2*MZ2^6 + 
        8620*MZ2^7) + MT2^4*MW2*(142080*MW2^7 + 825824*MW2^6*MZ2 - 
        1030016*MW2^5*MZ2^2 - 85442*MW2^4*MZ2^3 + 583287*MW2^3*MZ2^4 - 
        372796*MW2^2*MZ2^5 + 28043*MW2*MZ2^6 + 8650*MZ2^7) + 
      MT2^2*MW2^3*(82944*MW2^7 + 517152*MW2^6*MZ2 - 446704*MW2^5*MZ2^2 - 
        317742*MW2^4*MZ2^3 + 370933*MW2^3*MZ2^4 - 88610*MW2^2*MZ2^5 - 
        88692*MW2*MZ2^6 + 25880*MZ2^7))*B0i[bb0, 0, 0, MW2])/
    (2*(MT2 - MW2)^3*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi) + (9*CHD*MW2*(24576*MW2^7 + 134144*MW2^6*MZ2 - 
      465920*MW2^5*MZ2^2 + 398624*MW2^4*MZ2^3 + 50000*MW2^3*MZ2^4 - 
      281092*MW2^2*MZ2^5 + 180220*MW2*MZ2^6 - 43225*MZ2^7)*
     B0i[bb0, 0, 0, MZ2])/(2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) + (9*CHD*MW2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
      90*MW2*MZ2^4 - 25*MZ2^5)*(-6*MT2^3*MZ2 - 6*MT2*MW2^2*(8*MW2 + 5*MZ2) + 
      MT2^2*(24*MW2^2 + 22*MW2*MZ2 - 4*MZ2^2) + 
      MW2*(24*MW2^3 + 38*MW2^2*MZ2 + 9*MW2*MZ2^2 - 5*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
      3*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) + 
   (27*CHD*MT2*(4*MW2 - MZ2)*(64*MW2^4 + 16*MW2^3*MZ2 - 88*MW2^2*MZ2^2 + 
      10*MW2*MZ2^3 + 25*MZ2^4)*(2*MT2^3 + MW2^2*(-14*MW2 + MZ2) + 
      MT2^2*(-2*MW2 + 3*MZ2) + MT2*(14*MW2^2 + MZ2^2))*
     B0i[bb0, MZ2, MW2, MW2])/(4*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi) - 
   (54*CHD*MW2^3*(768*MW2^6 + 1024*MW2^5*MZ2 - 1104*MW2^4*MZ2^2 - 
      1088*MW2^3*MZ2^3 + 782*MW2^2*MZ2^4 + 285*MW2*MZ2^5 - 100*MZ2^6)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (27*CHD*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*(MT2^3*MZ2 + MT2^2*MZ2^2 + 
      4*MW2^3*(3*MW2 + 4*MZ2) - MT2*MW2^2*(12*MW2 + 5*MZ2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (9*CHD*MW2*(12288*MW2^8 + 73216*MW2^7*MZ2 - 200448*MW2^6*MZ2^2 + 
      78096*MW2^5*MZ2^3 + 148016*MW2^4*MZ2^4 - 164122*MW2^3*MZ2^5 + 
      47817*MW2^2*MZ2^6 + 11838*MW2*MZ2^7 - 8645*MZ2^8)*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (9*CHD*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - MZ2^3 - 
      2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*C0i[cc0, MZ2, 0, 0, MT2, MT2, 
      MW2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi))*Class[3] + 
 (-1/2*(CHWB*MW2*(6*MH2^2*(MT2 - MW2)^2*MZ2^2*(MW2 - CW2*MZ2)*
        (640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 10388*MW2^2*MZ2^3 - 
         5295*MW2*MZ2^4 + 1243*MZ2^5)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       4*MW2*(-2*MT2^7*(MW2 - CW2*MZ2)*(163840*MW2^7 + 1070848*MW2^6*MZ2 - 
           7633920*MW2^5*MZ2^2 + 15824944*MW2^4*MZ2^3 - 16090640*MW2^3*
            MZ2^4 + 9156126*MW2^2*MZ2^5 - 2844779*MW2*MZ2^6 + 353581*MZ2^7) + 
         MT2^6*(7536640*MW2^9 + 512*MW2^8*MZ2*(-18847 + 120*Pi^2 + 
             15584*SW2) + 3*MZ2^9*(298799 - 14916*CW2*Pi^2 + 102936*SW2) + 
           128*MW2^7*MZ2^2*(-704935 - 3776*SW2 + 96*Pi^2*(12 + 5*SW2)) - 
           16*MW2^5*MZ2^4*(33581999 - 16048114*SW2 + 3504*Pi^2*
              (-64 + 23*SW2)) + 128*MW2^6*MZ2^3*(2638280 - 794715*SW2 + 
             6*Pi^2*(-1951 + 272*SW2)) + 4*MW2^4*MZ2^5*(121629769 - 
             72578632*SW2 + 96*Pi^2*(-11489 + 5986*SW2)) + 
           2*MW2*MZ2^8*(-7564981 + 3913924*SW2 - 6*Pi^2*(-32044 + 28315*
                SW2)) - 4*MW2^3*MZ2^6*(67228145 - 44895234*SW2 + 
             6*Pi^2*(-135077 + 88048*SW2)) + MW2^2*MZ2^7*(88583917 - 
             59918804*SW2 + 12*Pi^2*(-122373 + 94058*SW2))) + 
         MW2^5*(MW2 + MZ2)*(5570560*MW2^9 + 512*MW2^8*MZ2*
            (-39411 + 120*Pi^2 + 11744*SW2) + MZ2^9*(189235 - 
             44748*CW2*Pi^2 + 1016195*SW2) + 128*MW2^7*MZ2^2*
            (124877 - 100708*SW2 + 96*Pi^2*(12 + 5*SW2)) - 
           16*MW2^5*MZ2^4*(6707121 - 3214672*SW2 + 3504*Pi^2*
              (-64 + 23*SW2)) + 128*MW2^6*MZ2^3*(302905 - 63185*SW2 + 
             6*Pi^2*(-1951 + 272*SW2)) + 4*MW2^4*MZ2^5*(29917261 - 
             16339268*SW2 + 96*Pi^2*(-11489 + 5986*SW2)) - 
           MW2*MZ2^8*(12*Pi^2*(-32044 + 28315*SW2) + 29*(154930 + 72223*
                SW2)) - 4*MW2^3*MZ2^6*(18604126 - 9378377*SW2 + 
             6*Pi^2*(-135077 + 88048*SW2)) + MW2^2*MZ2^7*(26216907 - 
             7521296*SW2 + 12*Pi^2*(-122373 + 94058*SW2))) + 
         MT2^3*MW2*(-116326400*MW2^11 + MW2^2*MZ2^9*(27638911 + 
             Pi^2*(195540 - 445824*SW2) - 44762392*SW2) - 
           2560*MW2^10*MZ2*(-151219 + 480*Pi^2 + 48896*SW2) + 
           MZ2^11*(189235 - 44748*CW2*Pi^2 + 1016420*SW2) - 
           512*MW2^9*MZ2^2*(189168 - 464929*SW2 + 240*Pi^2*(23 + 10*SW2)) - 
           32*MW2^8*MZ2^3*(44659817 - 11463328*SW2 + 96*Pi^2*(-9871 + 1320*
                SW2)) - 4*MW2^6*MZ2^5*(776426681 - 448035328*SW2 + 
             1728*Pi^2*(-13587 + 6994*SW2)) + 32*MW2^7*MZ2^4*
            (95925252 - 46862383*SW2 + 48*Pi^2*(-48575 + 17102*SW2)) + 
           2*MW2*MZ2^10*(-2763062 + 673131*SW2 - 6*Pi^2*(-24586 + 20857*
                SW2)) + 4*MW2^3*MZ2^8*(4417099 + 25417021*SW2 + 
             48*Pi^2*(-38467 + 36145*SW2)) + 2*MW2^4*MZ2^7*
            (-250126674 + 71921345*SW2 - 240*Pi^2*(-65503 + 51045*SW2)) + 
           2*MW2^5*MZ2^6*(875777755 - 487899326*SW2 + 144*Pi^2*
              (-243307 + 158232*SW2))) - MT2*MW2^3*(33751040*MW2^11 + 
           512*MW2^10*MZ2*(-199697 + 720*Pi^2 + 71104*SW2) + 
           MW2^2*MZ2^9*(-39264869 + Pi^2*(2353572 - 1879548*SW2) + 
             8024407*SW2) + 256*MW2^9*MZ2^2*(55593 - 222356*SW2 + 
             144*Pi^2*(29 + 10*SW2)) + 32*MW2^8*MZ2^3*(10323057 - 
             3323680*SW2 + 48*Pi^2*(-5605 + 936*SW2)) - 64*MW2^7*MZ2^4*
            (8758547 - 4904194*SW2 + 84*Pi^2*(-3141 + 1334*SW2)) + 
           4*MW2^6*MZ2^5*(85981835 - 57577996*SW2 + 192*Pi^2*(-18500 + 12649*
                SW2)) - 2*MW2^4*MZ2^7*(101614504 - 72739583*SW2 + 
             24*Pi^2*(-110968 + 38873*SW2)) + MW2*MZ2^10*
            (5060675 + 5144627*SW2 + 12*Pi^2*(-43231 + 39502*SW2)) + 
           2*MW2^5*MZ2^6*(23189877 - 18256972*SW2 - 24*Pi^2*(-54743 + 93616*
                SW2)) + MZ2^11*(44748*CW2*Pi^2 - 5*(37847 + 203239*SW2)) + 
           MW2^3*MZ2^8*(131786543 - 77588893*SW2 + 12*Pi^2*(-445009 + 288380*
                SW2))) - MT2^5*(38338560*MW2^10 + 512*MW2^9*MZ2*
            (-196391 + 720*Pi^2 + 80064*SW2) + MW2^2*MZ2^8*
            (-82943697 + Pi^2*(3775644 - 3167376*SW2) + 22579811*SW2) + 
           256*MW2^8*MZ2^2*(-586707 - 206104*SW2 + 48*Pi^2*(67 + 30*SW2)) + 
           32*MW2^7*MZ2^3*(30395203 - 8454272*SW2 + 48*Pi^2*(-5949 + 776*
                SW2)) - 64*MW2^6*MZ2^4*(27833669 - 13094461*SW2 + 
             12*Pi^2*(-29983 + 10346*SW2)) + 4*MW2^5*MZ2^5*
            (443651589 - 255575212*SW2 + 192*Pi^2*(-39139 + 19637*SW2)) + 
           MW2*MZ2^9*(7747166 + 6068441*SW2 + 12*Pi^2*(-54418 + 50689*SW2)) + 
           2*MW2^3*MZ2^7*(199795130 - 111334795*SW2 + 
             24*Pi^2*(-251098 + 185111*SW2)) + MZ2^10*(44748*CW2*Pi^2 - 
             5*(37847 + 203194*SW2)) - 2*MW2^4*MZ2^6*(538845953 - 
             330865216*SW2 + 24*Pi^2*(-497143 + 312032*SW2))) + 
         MT2^4*MW2*(90112000*MW2^10 + MZ2^10*(139457 + 134244*CW2*Pi^2 - 
             3754847*SW2) + 2560*MW2^9*MZ2*(-110953 + 360*Pi^2 + 37792*SW2) + 
           384*MW2^8*MZ2^2*(-133435 - 443388*SW2 + 480*Pi^2*(11 + 5*SW2)) + 
           128*MW2^7*MZ2^3*(11757772 - 3060471*SW2 + 18*Pi^2*(-9947 + 1280*
                SW2)) - 16*MW2^6*MZ2^4*(192501947 - 91178300*SW2 + 
             432*Pi^2*(-8437 + 2889*SW2)) + 12*MW2^5*MZ2^5*
            (91*(2938055 - 1674084*SW2) + 288*Pi^2*(-22263 + 11096*SW2)) - 
           4*MW2^4*MZ2^6*(498119743 - 289385637*SW2 + 702*Pi^2*
              (-22031 + 13744*SW2)) + MW2*MZ2^9*(11329639 + 25780770*SW2 + 
             36*Pi^2*(-50689 + 46960*SW2)) - 9*MW2^2*MZ2^8*
            (3*(5515663 + 61833*SW2) + 4*Pi^2*(-282593 + 235633*SW2)) + 
           MW2^3*MZ2^7*(741779773 - 343083364*SW2 + 36*Pi^2*(-882019 + 646386*
                SW2))) + MT2^2*MW2^2*(85524480*MW2^11 + 512*MW2^10*MZ2*
            (-546497 + 1800*Pi^2 + 180000*SW2) + MW2^2*MZ2^9*
            (-67078915 + Pi^2*(3034788 - 2265732*SW2) + 33858406*SW2) + 
           128*MW2^9*MZ2^2*(696439 - 1312232*SW2 + 480*Pi^2*(38 + 15*SW2)) + 
           128*MW2^8*MZ2^3*(6887230 - 1910521*SW2 + 6*Pi^2*(-29041 + 4240*
                SW2)) - 16*MW2^7*MZ2^4*(111840989 - 57760170*SW2 + 
             48*Pi^2*(-65794 + 24801*SW2)) + MW2*MZ2^10*(10068872 + 
             5524557*SW2 + 24*Pi^2*(-35773 + 32044*SW2)) + 
           4*MW2^6*MZ2^5*(391875927 - 236146256*SW2 + 
             96*Pi^2*(-145843 + 81986*SW2)) + 2*MW2^3*MZ2^8*
            (86398107 - 76267639*SW2 + 6*Pi^2*(-304394 + 115583*SW2)) + 
           MZ2^11*(89496*CW2*Pi^2 - 5*(75694 + 406793*SW2)) + 
           MW2^4*MZ2^7*(-79152773 + 146253588*SW2 + 12*Pi^2*(-559991 + 675574*
                SW2)) - 4*MW2^5*MZ2^6*(205*(720403 - 378172*SW2) + 
             Pi^2*(-8156994 + 6130272*SW2)))) + 
       MH2*(2*MT2^7*(MW2 - CW2*MZ2)*(163840*MW2^7 + 1070848*MW2^6*MZ2 - 
           7633920*MW2^5*MZ2^2 + 15824944*MW2^4*MZ2^3 - 16090640*MW2^3*
            MZ2^4 + 9156126*MW2^2*MZ2^5 - 2844779*MW2*MZ2^6 + 353581*MZ2^7) - 
         MT2^6*(7536640*MW2^9 + 512*MW2^8*MZ2*(-18847 + 120*Pi^2 + 
             15584*SW2) + 3*MZ2^9*(298799 - 14916*CW2*Pi^2 + 102936*SW2) + 
           128*MW2^7*MZ2^2*(-705175 - 3776*SW2 + 96*Pi^2*(12 + 5*SW2)) - 
           16*MW2^5*MZ2^4*(33543215 - 16039186*SW2 + 3504*Pi^2*
              (-64 + 23*SW2)) + 128*MW2^6*MZ2^3*(2637404 - 794955*SW2 + 
             6*Pi^2*(-1951 + 272*SW2)) + 4*MW2^4*MZ2^5*(121385689 - 
             72459208*SW2 + 96*Pi^2*(-11489 + 5986*SW2)) + 
           2*MW2*MZ2^8*(-7535149 + 3884092*SW2 - 6*Pi^2*(-32044 + 28315*
                SW2)) - 4*MW2^3*MZ2^6*(67039949 - 44770578*SW2 + 
             6*Pi^2*(-135077 + 88048*SW2)) + MW2^2*MZ2^7*(88270093 - 
             59664644*SW2 + 12*Pi^2*(-122373 + 94058*SW2))) - 
         MW2^5*(MW2 + MZ2)*(5570560*MW2^9 + 512*MW2^8*MZ2*
            (-39411 + 120*Pi^2 + 11744*SW2) + MZ2^9*(189235 - 
             44748*CW2*Pi^2 + 1016195*SW2) + 128*MW2^7*MZ2^2*
            (124637 - 100708*SW2 + 96*Pi^2*(12 + 5*SW2)) - 
           16*MW2^5*MZ2^4*(6668337 - 3205744*SW2 + 3504*Pi^2*
              (-64 + 23*SW2)) + 128*MW2^6*MZ2^3*(302029 - 63425*SW2 + 
             6*Pi^2*(-1951 + 272*SW2)) + 4*MW2^4*MZ2^5*(29673181 - 
             16219844*SW2 + 96*Pi^2*(-11489 + 5986*SW2)) - 
           MW2*MZ2^8*(4433306 + 2154131*SW2 + 12*Pi^2*(-32044 + 28315*SW2)) - 
           4*MW2^3*MZ2^6*(18415930 - 9253721*SW2 + 6*Pi^2*(-135077 + 88048*
                SW2)) + MW2^2*MZ2^7*(25903083 - 7267136*SW2 + 
             12*Pi^2*(-122373 + 94058*SW2))) + MT2*MW2^3*(33751040*MW2^11 + 
           512*MW2^10*MZ2*(-199697 + 720*Pi^2 + 71104*SW2) + 
           MW2^2*MZ2^9*(-38772053 + Pi^2*(2353572 - 1879548*SW2) + 
             7591255*SW2) + 256*MW2^9*MZ2^2*(54873 - 222356*SW2 + 
             144*Pi^2*(29 + 10*SW2)) + 32*MW2^8*MZ2^3*(10299153 - 
             3329440*SW2 + 48*Pi^2*(-5605 + 936*SW2)) - 64*MW2^7*MZ2^4*
            (8705147 - 4889362*SW2 + 84*Pi^2*(-3141 + 1334*SW2)) + 
           4*MW2^6*MZ2^5*(85010795 - 56960908*SW2 + 192*Pi^2*(-18500 + 12649*
                SW2)) - 2*MW2^4*MZ2^7*(100938640 - 72515279*SW2 + 
             24*Pi^2*(-110968 + 38873*SW2)) + MW2*MZ2^10*
            (5001011 + 5204291*SW2 + 12*Pi^2*(-43231 + 39502*SW2)) + 
           2*MW2^5*MZ2^6*(47*(503691 - 403508*SW2) - 24*Pi^2*(-54743 + 93616*
                SW2)) + MZ2^11*(44748*CW2*Pi^2 - 5*(37847 + 203239*SW2)) + 
           MW2^3*MZ2^8*(130450271 - 76685773*SW2 + 12*Pi^2*(-445009 + 288380*
                SW2))) + MT2^5*(38338560*MW2^10 + 512*MW2^9*MZ2*
            (-196391 + 720*Pi^2 + 80064*SW2) + MW2^2*MZ2^8*
            (-82271889 + Pi^2*(3775644 - 3167376*SW2) + 21967667*SW2) + 
           256*MW2^8*MZ2^2*(-587427 - 206104*SW2 + 48*Pi^2*(67 + 30*SW2)) + 
           32*MW2^7*MZ2^3*(30375139 - 8460032*SW2 + 48*Pi^2*(-5949 + 776*
                SW2)) - 64*MW2^6*MZ2^4*(27773741 - 13081549*SW2 + 
             12*Pi^2*(-29983 + 10346*SW2)) + 4*MW2^5*MZ2^5*
            (442031973 - 254822956*SW2 + 192*Pi^2*(-39139 + 19637*SW2)) + 
           MW2*MZ2^9*(7687502 + 6128105*SW2 + 12*Pi^2*(-54418 + 50689*SW2)) + 
           2*MW2^3*MZ2^7*(198477266 - 110323003*SW2 + 
             24*Pi^2*(-251098 + 185111*SW2)) + MZ2^10*(44748*CW2*Pi^2 - 
             5*(37847 + 203194*SW2)) - 2*MW2^4*MZ2^6*(536099441 - 
             329130496*SW2 + 24*Pi^2*(-497143 + 312032*SW2))) - 
         MT2^4*MW2*(90112000*MW2^10 + MZ2^10*(139457 + 134244*CW2*Pi^2 - 
             3754847*SW2) + 2560*MW2^9*MZ2*(-110953 + 360*Pi^2 + 37792*SW2) + 
           384*MW2^8*MZ2^2*(-134635 - 443388*SW2 + 480*Pi^2*(11 + 5*SW2)) + 
           128*MW2^7*MZ2^3*(11745352 - 3064071*SW2 + 18*Pi^2*(-9947 + 1280*
                SW2)) - 16*MW2^6*MZ2^4*(191899163 - 91050140*SW2 + 
             432*Pi^2*(-8437 + 2889*SW2)) + 12*MW2^5*MZ2^5*
            (265987469 - 151708812*SW2 + 288*Pi^2*(-22263 + 11096*SW2)) - 
           4*MW2^4*MZ2^6*(494564563 - 287157525*SW2 + 702*Pi^2*
              (-22031 + 13744*SW2)) + MW2*MZ2^9*(11150647 + 25959762*SW2 + 
             36*Pi^2*(-50689 + 46960*SW2)) - 9*MW2^2*MZ2^8*
            (16342941 + 369659*SW2 + 4*Pi^2*(-282593 + 235633*SW2)) + 
           MW2^3*MZ2^7*(734814061 - 337775092*SW2 + 36*Pi^2*(-882019 + 646386*
                SW2))) - MT2^2*MW2^2*(85524480*MW2^11 + 512*MW2^10*MZ2*
            (-546497 + 1800*Pi^2 + 180000*SW2) + MW2^2*MZ2^9*
            (-66331939 + Pi^2*(3034788 - 2265732*SW2) + 33230758*SW2) + 
           128*MW2^9*MZ2^2*(692839 - 1312232*SW2 + 480*Pi^2*(38 + 15*SW2)) + 
           128*MW2^8*MZ2^3*(6873610 - 1914121*SW2 + 6*Pi^2*(-29041 + 4240*
                SW2)) - 16*MW2^7*MZ2^4*(111269405 - 57622410*SW2 + 
             48*Pi^2*(-65794 + 24801*SW2)) + MW2*MZ2^10*(9949544 + 
             5643885*SW2 + 24*Pi^2*(-35773 + 32044*SW2)) + 
           4*MW2^6*MZ2^5*(388581063 - 234410960*SW2 + 
             96*Pi^2*(-145843 + 81986*SW2)) + 2*MW2^3*MZ2^8*
            (85778979 - 75962335*SW2 + 6*Pi^2*(-304394 + 115583*SW2)) + 
           MZ2^11*(89496*CW2*Pi^2 - 5*(75694 + 406793*SW2)) + 
           MW2^4*MZ2^7*(-80401925 + 148113348*SW2 + 12*Pi^2*(-559991 + 675574*
                SW2)) - 4*MW2^5*MZ2^6*(145658107 - 75965692*SW2 + 
             Pi^2*(-8156994 + 6130272*SW2))) + MT2^3*MW2*(116326400*MW2^11 + 
           2560*MW2^10*MZ2*(-151219 + 480*Pi^2 + 48896*SW2) + 
           512*MW2^9*MZ2^2*(187968 - 464929*SW2 + 240*Pi^2*(23 + 10*SW2)) + 
           32*MW2^8*MZ2^3*(44591657 - 11482528*SW2 + 96*Pi^2*(-9871 + 1320*
                SW2)) + 4*MW2^6*MZ2^5*(771262841 - 445567744*SW2 + 
             1728*Pi^2*(-13587 + 6994*SW2)) - 32*MW2^7*MZ2^4*
            (95529444 - 46775023*SW2 + 48*Pi^2*(-48575 + 17102*SW2)) + 
           2*MW2*MZ2^10*(2733230 - 643299*SW2 + 6*Pi^2*(-24586 + 20857*
                SW2)) - 4*MW2^3*MZ2^8*(4150063 + 25717765*SW2 + 
             48*Pi^2*(-38467 + 36145*SW2)) + 2*MW2^4*MZ2^7*
            (246723810 - 69119969*SW2 + 240*Pi^2*(-65503 + 51045*SW2)) + 
           2*MW2^5*MZ2^6*(-867583867 + 482506814*SW2 - 144*Pi^2*
              (-243307 + 158232*SW2)) + MZ2^11*(44748*CW2*Pi^2 - 
             5*(37847 + 203284*SW2)) + MW2^2*MZ2^9*
            (12*Pi^2*(-16295 + 37152*SW2) + 5*(-5488883 + 8925512*SW2))))))/
     (MW*(MT2 - MW2)^2*(-MH2 + 4*MW2)*MZ*MZ2^3*
      (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*(MT2^2 + MW2^2 + 
       MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi*SW*SW2) - 
   (3*CHWB*MH2*(MW2 - CW2*MZ2)*(-2*MH2*MW2^2*(369664*MW2^5 + 
        61952*MW2^4*MZ2 - 697504*MW2^3*MZ2^2 + 640808*MW2^2*MZ2^3 - 
        190004*MW2*MZ2^4 - 39521*MZ2^5) + 
      8*MW2^3*(78848*MW2^5 + 21888*MW2^4*MZ2 - 92800*MW2^3*MZ2^2 + 
        38776*MW2^2*MZ2^3 + 22068*MW2*MZ2^4 - 27065*MZ2^5) + 
      MH2^3*(12288*MW2^5 + 2624*MW2^4*MZ2 - 2576*MW2^3*MZ2^2 - 
        14376*MW2^2*MZ2^3 + 16456*MW2*MZ2^4 - 6883*MZ2^5) + 
      MH2^2*MW2*(96256*MW2^5 + 15296*MW2^4*MZ2 - 259504*MW2^3*MZ2^2 + 
        301496*MW2^2*MZ2^3 - 135392*MW2*MZ2^4 + 10117*MZ2^5))*
     B0i[bb0, 0, 0, MH2])/(2*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW) - 
   (CHWB*MT2*(-18*MT2^8*MZ2^2*(MW2 - CW2*MZ2)*(1920*MW2^5 + 3616*MW2^4*MZ2 - 
        2752*MW2^3*MZ2^2 - 5268*MW2^2*MZ2^3 + 5699*MW2*MZ2^4 - 2486*MZ2^5) + 
      2*MT2^7*(MW2 - CW2*MZ2)*(81920*MW2^8 + 561920*MW2^7*MZ2 - 
        3715584*MW2^6*MZ2^2 + 8180816*MW2^5*MZ2^3 - 8461480*MW2^4*MZ2^4 + 
        4523838*MW2^3*MZ2^5 - 1157443*MW2^2*MZ2^6 + 3005*MW2*MZ2^7 + 
        22374*MZ2^8) - 2*MW2^6*(MW2^2 - MZ2^2)*(81920*MW2^8 + 
        4*MW2^3*MZ2^5*(1207995 - 877117*SW2) + MW2*MZ2^7*
         (210239 - 206234*SW2) + 450*MZ2^8*SW2 + 512*MW2^7*MZ2*
         (1084 + 133*SW2) + 128*MW2^6*MZ2^2*(-29919 + 4526*SW2) - 
        224*MW2^5*MZ2^3*(-35626 + 14185*SW2) + 8*MW2^4*MZ2^4*
         (-1033619 + 607926*SW2) + MW2^2*MZ2^6*(-1560787 + 1329344*SW2)) + 
      MT2*MW2^4*(1146880*MW2^11 + MW2^3*MZ2^8*(23920234 - 19062793*SW2) + 
        12*MW2^5*MZ2^6*(3991100 - 1255531*SW2) + MW2*MZ2^10*
         (420478 - 422593*SW2) + 900*MZ2^11*SW2 + 1024*MW2^10*MZ2*
         (7135 + 958*SW2) + 512*MW2^9*MZ2^2*(-112807 + 15457*SW2) - 
        384*MW2^8*MZ2^3*(-336751 + 126809*SW2) + 2*MW2^2*MZ2^9*
         (-2590958 + 2359065*SW2) + 16*MW2^7*MZ2^4*(-7765201 + 5065950*SW2) - 
        8*MW2^6*MZ2^5*(-3709457 + 5638442*SW2) + 4*MW2^4*MZ2^7*
         (-13123189 + 8427747*SW2)) - 2*MT2^6*MW2*(573440*MW2^9 + 
        2*MW2^4*MZ2^5*(53792585 - 33216042*SW2) + MW2^2*MZ2^7*
         (16876711 - 14504860*SW2) + 16*MW2^6*MZ2^3*(5456107 - 1688966*SW2) + 
        2*MZ2^9*(60709 - 60934*SW2) + 256*MW2^8*MZ2*(12805 + 2186*SW2) + 
        1024*MW2^7*MZ2^2*(-30182 + 3759*SW2) + MW2*MZ2^8*
         (-2486690 + 2365767*SW2) + 8*MW2^5*MZ2^4*(-15831547 + 7530484*SW2) + 
        MW2^3*MZ2^6*(-55687097 + 41175334*SW2)) - 
      MT2^2*MW2^3*(3440640*MW2^11 + 2*MW2^3*MZ2^8*(23397300 - 17799689*SW2) + 
        2925*MZ2^11*SW2 + 2560*MW2^10*MZ2*(8141 + 1182*SW2) + 
        1024*MW2^9*MZ2^2*(-175692 + 22727*SW2) - 6*MW2*MZ2^10*
         (-203231 + 204011*SW2) - 32*MW2^8*MZ2^3*(-14045267 + 4806122*SW2) + 
        MW2^2*MZ2^9*(-12424094 + 11141447*SW2) + 2*MW2^4*MZ2^7*
         (-34113263 + 16697424*SW2) + 16*MW2^7*MZ2^4*(-33639721 + 
          18458976*SW2) + 2*MW2^5*MZ2^6*(-19479877 + 35734438*SW2) - 
        4*MW2^6*MZ2^5*(-79002597 + 61724878*SW2)) + 
      MT2^5*MW2*(3440640*MW2^10 + MW2*MZ2^9*(1610902 - 1566469*SW2) + 
        36*MZ2^10*(-1243 + 1268*SW2) + 2048*MW2^9*MZ2*(9517 + 1599*SW2) + 
        512*MW2^8*MZ2^2*(-365895 + 44599*SW2) - 64*MW2^7*MZ2^3*
         (-8312131 + 2560414*SW2) - 80*MW2^5*MZ2^5*(-8480334 + 5164577*SW2) + 
        MW2^2*MZ2^8*(-20950062 + 19339295*SW2) + 16*MW2^6*MZ2^4*
         (-48761623 + 22974738*SW2) - 4*MW2^3*MZ2^7*(-29898692 + 
          25024257*SW2) + 4*MW2^4*MZ2^6*(-91505303 + 66496625*SW2)) - 
      MT2^4*MW2^2*(5734400*MW2^10 + MZ2^10*(287584 - 286009*SW2) + 
        5120*MW2^9*MZ2*(6389 + 1039*SW2) + 1536*MW2^8*MZ2^2*
         (-202796 + 24733*SW2) + MW2*MZ2^9*(-999832 + 725703*SW2) + 
        12*MW2^2*MZ2^8*(-1561173 + 1605305*SW2) - 64*MW2^7*MZ2^3*
         (-13602718 + 4240149*SW2) - 24*MW2^5*MZ2^5*(-43883957 + 
          27244037*SW2) + 16*MW2^6*MZ2^4*(-78089725 + 37361122*SW2) - 
        2*MW2^3*MZ2^7*(-78474604 + 68576185*SW2) + 4*MW2^4*MZ2^6*
         (-134701907 + 100501956*SW2)) + MT2^3*MW2^2*(5734400*MW2^11 + 
        4*MW2^6*MZ2^5*(210995227 - 139782148*SW2) + 2*MW2^4*MZ2^7*
         (21831192 - 28688057*SW2) + 1350*MZ2^11*SW2 + 
        2560*MW2^10*MZ2*(13071 + 2024*SW2) + 512*MW2^9*MZ2^2*
         (-600301 + 74701*SW2) - 15*MW2*MZ2^10*(-75416 + 75485*SW2) - 
        544*MW2^8*MZ2^3*(-1515473 + 488376*SW2) + 3*MW2^2*MZ2^9*
         (-3328602 + 2948903*SW2) - 4*MW2^3*MZ2^8*(-5811139 + 3650143*SW2) + 
        16*MW2^7*MZ2^4*(-69515961 + 34826006*SW2) + 2*MW2^5*MZ2^6*
         (-173018633 + 144361698*SW2)))*B0i[bb0, 0, 0, MT2])/
    (MW*(MT2 - MW2)^3*MZ*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi*SW*SW2) - 
   (3*CHWB*MW2*(-(MH2^3*(MT2 - MW2)^3*MZ2^2*(MW2 - CW2*MZ2)*
        (1920*MW2^5 + 3616*MW2^4*MZ2 - 2752*MW2^3*MZ2^2 - 5268*MW2^2*MZ2^3 + 
         5699*MW2*MZ2^4 - 2486*MZ2^5)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))) + 
      4*MW2^2*(-(MW2^6*(MW2 + MZ2)*(39936*MW2^9 + 2*MW2^3*MZ2^6*
            (4954299 - 2989012*SW2) + 8*MW2^5*MZ2^4*(2077185 - 1192148*SW2) - 
           256*MW2^8*MZ2*(-821 + 204*SW2) - 128*MW2^7*MZ2^2*
            (-10139 + 554*SW2) + MW2*MZ2^8*(728991 + 15635*SW2) - 
           2*MZ2^9*(38533 + 26117*SW2) + 32*MW2^6*MZ2^3*(-264605 + 
             105912*SW2) + 40*MW2^4*MZ2^5*(-417166 + 268007*SW2) + 
           MW2^2*MZ2^7*(-3571907 + 1538506*SW2))) + 
        MT2^7*(39936*MW2^9 + 2*MW2^3*MZ2^6*(4954299 - 2988724*SW2) + 
          8*MW2^5*MZ2^4*(2077185 - 1189208*SW2) - 256*MW2^8*MZ2*
           (-821 + 240*SW2) - 128*MW2^7*MZ2^2*(-10139 + 686*SW2) + 
          MW2*MZ2^8*(728991 + 14810*SW2) - MZ2^9*(77066 + 52609*SW2) + 
          32*MW2^6*MZ2^3*(-264605 + 107022*SW2) + 16*MW2^4*MZ2^5*
           (-1042915 + 667286*SW2) + MW2^2*MZ2^7*(-3571907 + 1549906*SW2)) + 
        MT2*MW2^4*(279552*MW2^11 + MW2^4*MZ2^7*(31316549 - 23829294*SW2) + 
          8*MW2^7*MZ2^4*(10142699 - 6623604*SW2) - 256*MW2^10*MZ2*
           (-6353 + 1464*SW2) - 128*MW2^9*MZ2^2*(-77265 + 5966*SW2) + 
          2*MZ2^11*(38533 + 26117*SW2) - 21*MW2^2*MZ2^9*
           (-283279 + 87944*SW2) - MW2*MZ2^10*(1037255 + 224871*SW2) + 
          64*MW2^8*MZ2^3*(-848114 + 367283*SW2) + 4*MW2^5*MZ2^6*
           (-3498214 + 2614945*SW2) + 4*MW2^6*MZ2^5*(-10468785 + 
            8368672*SW2) + MW2^3*MZ2^8*(-19095359 + 12265709*SW2)) + 
        MT2^6*(-279552*MW2^10 + 4*MW2^5*MZ2^5*(33353587 - 21055494*SW2) + 
          MW2^3*MZ2^7*(34914467 - 16831950*SW2) + 256*MW2^9*MZ2*
           (-5573 + 1644*SW2) + 128*MW2^8*MZ2^2*(-69403 + 4478*SW2) - 
          MZ2^10*(77066 + 52609*SW2) - 128*MW2^7*MZ2^3*
           (-473182 + 187985*SW2) + MW2*MZ2^9*(1268453 + 382698*SW2) + 
          MW2^2*MZ2^8*(-8675294 + 1449011*SW2) + 8*MW2^6*MZ2^4*
           (-15596771 + 8748860*SW2) + 4*MW2^4*MZ2^6*(-21512053 + 
            13128454*SW2)) + MT2^2*MW2^3*(-838656*MW2^11 + 
          MW2^3*MZ2^8*(32280694 - 26020433*SW2) + 768*MW2^10*MZ2*
           (-5977 + 1500*SW2) + 128*MW2^9*MZ2^2*(-220481 + 15978*SW2) - 
          6*MZ2^11*(38533 + 26167*SW2) + MW2*MZ2^10*(2572753 + 308030*SW2) - 
          64*MW2^8*MZ2^3*(-2686297 + 1112362*SW2) + 2*MW2^2*MZ2^9*
           (-6372855 + 2831059*SW2) + 8*MW2^5*MZ2^6*(-9354578 + 
            5460805*SW2) - 20*MW2^6*MZ2^5*(-12095751 + 8344874*SW2) + 
          8*MW2^7*MZ2^4*(-37831745 + 22812228*SW2) + MW2^4*MZ2^7*
           (-24573423 + 29534866*SW2)) + MT2^3*MW2^2*(1397760*MW2^11 + 
          2*MW2^5*MZ2^6*(148488951 - 90473384*SW2) + MW2^2*MZ2^9*
           (8020931 - 6486725*SW2) - 1280*MW2^10*MZ2*(-5711 + 1536*SW2) - 
          21*MW2*MZ2^10*(104163 + 2240*SW2) - 128*MW2^9*MZ2^2*
           (-354649 + 24178*SW2) + 3*MZ2^11*(77066 + 52559*SW2) + 
          160*MW2^8*MZ2^3*(-1856021 + 746922*SW2) + 7*MW2^4*MZ2^7*
           (-10713091 + 3159350*SW2) + 56*MW2^6*MZ2^5*(-9973861 + 
            6498032*SW2) + MW2^3*MZ2^8*(-4207995 + 18519694*SW2) - 
          8*MW2^7*MZ2^4*(-72194211 + 41563984*SW2)) + 
        MT2^5*MW2*(838656*MW2^10 + MW2^2*MZ2^8*(29601209 - 5890045*SW2) - 
          768*MW2^9*MZ2*(-5509 + 1608*SW2) - 128*MW2^8*MZ2^2*
           (-206747 + 13170*SW2) + 2*MZ2^10*(154132 + 104993*SW2) - 
          8*MW2*MZ2^9*(566850 + 145273*SW2) + 64*MW2^7*MZ2^3*
           (-2859451 + 1128445*SW2) - 8*MW2^6*MZ2^4*(-47844593 + 
            26666820*SW2) - 4*MW2^4*MZ2^6*(-68706109 + 42062651*SW2) + 
          MW2^3*MZ2^7*(-114658425 + 56469122*SW2) + 4*MW2^5*MZ2^5*
           (-104206437 + 65549992*SW2)) + MT2^4*MW2*(-1397760*MW2^11 + 
          MW2^4*MZ2^7*(157901067 - 73442002*SW2) + MW2*MZ2^10*
           (343661 - 246315*SW2) + 1280*MW2^10*MZ2*(-5555 + 1572*SW2) + 
          128*MW2^9*MZ2^2*(-347135 + 22582*SW2) - 
          2*MZ2^11*(38533 + 26342*SW2) + MW2^3*MZ2^8*(-33475162 + 
            1219175*SW2) + MW2^2*MZ2^9*(2771258 + 3464515*SW2) - 
          32*MW2^8*MZ2^3*(-9470469 + 3752728*SW2) + 8*MW2^7*MZ2^4*
           (-77811407 + 43714604*SW2) - 8*MW2^6*MZ2^5*(-82315652 + 
            52242597*SW2) + 2*MW2^5*MZ2^6*(-206805643 + 126624056*SW2))) + 
      MH2^2*(MT2^7*(39936*MW2^9 + MW2^3*MZ2^6*(10057531 - 6066116*SW2) + 
          8*MW2^5*MZ2^4*(2082901 - 1189180*SW2) + MW2*MZ2^8*
           (748879 - 5078*SW2) - 256*MW2^8*MZ2*(-821 + 240*SW2) - 
          256*MW2^7*MZ2^2*(-5092 + 343*SW2) - MZ2^9*(77066 + 52609*SW2) + 
          64*MW2^6*MZ2^3*(-132389 + 53601*SW2) + MW2^2*MZ2^7*
           (-3652060 + 1610171*SW2) + 4*MW2^4*MZ2^5*(-4205315 + 
            2680632*SW2)) - MW2^6*(MW2 + MZ2)*(39936*MW2^9 + 
          MW2^3*MZ2^6*(10057531 - 6066692*SW2) + 8*MW2^5*MZ2^4*
           (2082901 - 1192120*SW2) + MW2*MZ2^8*(748879 - 4253*SW2) - 
          256*MW2^8*MZ2*(-821 + 204*SW2) - 256*MW2^7*MZ2^2*
           (-5092 + 277*SW2) - 2*MZ2^9*(38533 + 26117*SW2) + 
          64*MW2^6*MZ2^3*(-132389 + 53046*SW2) + MW2^2*MZ2^7*
           (-3652060 + 1598771*SW2) + 4*MW2^4*MZ2^5*(-4205315 + 
            2691558*SW2)) + MT2*MW2^4*(279552*MW2^11 + 
          MW2^4*MZ2^7*(31485830 - 23808063*SW2) + 8*MW2^7*MZ2^4*
           (10179223 - 6620528*SW2) + MW2^2*MZ2^9*(6108564 - 1986641*SW2) - 
          256*MW2^10*MZ2*(-6353 + 1464*SW2) - 256*MW2^9*MZ2^2*
           (-38790 + 2983*SW2) + 2*MZ2^11*(38533 + 26117*SW2) - 
          MW2*MZ2^10*(1057143 + 204983*SW2) + 32*MW2^8*MZ2^3*
           (-1696719 + 735826*SW2) + 9*MW2^5*MZ2^6*(-1503837 + 1113632*SW2) + 
          8*MW2^6*MZ2^5*(-5328629 + 4223936*SW2) + MW2^3*MZ2^8*
           (-19425688 + 12456221*SW2)) + MT2^2*MW2^3*(-838656*MW2^11 + 
          2*MW2^3*MZ2^8*(16355305 - 13085057*SW2) + 768*MW2^10*MZ2*
           (-5977 + 1500*SW2) + 256*MW2^9*MZ2^2*(-110713 + 7989*SW2) - 
          6*MZ2^11*(38533 + 26167*SW2) + MW2*MZ2^10*(2632417 + 248366*SW2) - 
          32*MW2^8*MZ2^3*(-5375327 + 2228504*SW2) + MW2^2*MZ2^9*
           (-13085609 + 5942353*SW2) - 8*MW2^6*MZ2^5*(-30562099 + 
            20980789*SW2) + 8*MW2^7*MZ2^4*(-37946161 + 22808040*SW2) + 
          MW2^4*MZ2^7*(-24038735 + 28850497*SW2) + MW2^5*MZ2^6*
           (-77153933 + 45319380*SW2)) + MT2^6*(-279552*MW2^10 + 
          MW2^3*MZ2^7*(35624471 - 17342473*SW2) + 8*MW2^5*MZ2^5*
           (16800302 - 10567927*SW2) + 256*MW2^9*MZ2*(-5573 + 1644*SW2) + 
          256*MW2^8*MZ2^2*(-34859 + 2239*SW2) - MZ2^10*(77066 + 52609*SW2) + 
          MW2*MZ2^9*(1288341 + 362810*SW2) - 32*MW2^7*MZ2^3*
           (-1894119 + 753200*SW2) + 56*MW2^6*MZ2^4*(-2233925 + 
            1249912*SW2) + MW2^2*MZ2^8*(-8894663 + 1648492*SW2) + 
          MW2^4*MZ2^6*(-87225363 + 53180444*SW2)) + 
        MT2^5*MW2*(838656*MW2^10 + MW2^4*MZ2^6*(278490509 - 170296440*SW2) + 
          MW2^2*MZ2^8*(30339469 - 6548753*SW2) - 768*MW2^9*MZ2*
           (-5509 + 1608*SW2) - 256*MW2^8*MZ2^2*(-103846 + 6585*SW2) + 
          2*MZ2^10*(154132 + 104993*SW2) - 8*MW2*MZ2^9*
           (576794 + 135329*SW2) + 160*MW2^7*MZ2^3*(-1144651 + 452134*SW2) + 
          32*MW2^5*MZ2^5*(-13119865 + 8223877*SW2) - 8*MW2^6*MZ2^4*
           (-47967397 + 26669112*SW2) + MW2^3*MZ2^7*(-116937370 + 
            58089359*SW2)) + MT2^3*MW2^2*(1397760*MW2^11 + 
          MW2^5*MZ2^6*(302053373 - 184050820*SW2) + 10*MW2^2*MZ2^9*
           (826139 - 666752*SW2) - 2816*MW2^9*MZ2^2*(-16192 + 1099*SW2) - 
          1280*MW2^10*MZ2*(-5711 + 1536*SW2) + 3*MW2*MZ2^10*
           (-749029 + 4208*SW2) + 3*MZ2^11*(77066 + 52559*SW2) + 
          320*MW2^8*MZ2^3*(-928616 + 374091*SW2) + 2*MW2^3*MZ2^8*
           (-1979357 + 9044809*SW2) + MW2^4*MZ2^7*(-77393132 + 
            24086869*SW2) - 8*MW2^7*MZ2^4*(-72392111 + 41563004*SW2) + 
          4*MW2^6*MZ2^5*(-140807827 + 91370208*SW2)) + 
        MT2^4*MW2*(-1397760*MW2^11 + 4*MW2^6*MZ2^5*(165865005 - 
            104885554*SW2) + 13*MW2^4*MZ2^7*(12408959 - 5842205*SW2) + 
          MW2*MZ2^10*(363549 - 266203*SW2) + 1280*MW2^10*MZ2*
           (-5555 + 1572*SW2) + 256*MW2^9*MZ2^2*(-174355 + 11291*SW2) - 
          2*MZ2^11*(38533 + 26342*SW2) + 6*MW2^3*MZ2^8*(-5737179 + 
            354652*SW2) + 5*MW2^2*MZ2^9*(558109 + 685068*SW2) - 
          128*MW2^8*MZ2^3*(-2369356 + 939757*SW2) + 8*MW2^7*MZ2^4*
           (-78014207 + 43717224*SW2) + MW2^5*MZ2^6*(-419451313 + 
            256581476*SW2))) - MH2*MW2*
       (-(MW2^6*(MW2 + MZ2)*(199680*MW2^9 + 8*MW2^5*MZ2^4*
            (10479701 - 5981252*SW2) + MW2*MZ2^8*(3729479 - 6349*SW2) - 
           1280*MW2^8*MZ2*(-821 + 204*SW2) - 640*MW2^7*MZ2^2*
            (-10091 + 554*SW2) - 10*MZ2^9*(38533 + 26117*SW2) - 
           86*MW2^3*MZ2^6*(-587533 + 355052*SW2) + 32*MW2^6*MZ2^3*
            (-1327193 + 528600*SW2) + 8*MW2^4*MZ2^5*(-10582958 + 
             6773439*SW2) + MW2^2*MZ2^7*(-18284555 + 8033026*SW2))) + 
        MT2^7*(199680*MW2^9 + 2*MW2^3*MZ2^6*(25263919 - 15265796*SW2) + 
          8*MW2^5*MZ2^4*(10479701 - 5966552*SW2) + MW2*MZ2^8*
           (3729479 - 10474*SW2) - 1280*MW2^8*MZ2*(-821 + 240*SW2) - 
          640*MW2^7*MZ2^2*(-10091 + 686*SW2) - 5*MZ2^9*(77066 + 52609*SW2) + 
          32*MW2^6*MZ2^3*(-1327193 + 534150*SW2) + 16*MW2^4*MZ2^5*
           (-5291479 + 3373062*SW2) + MW2^2*MZ2^7*(-18284555 + 
            8090026*SW2)) + MT2*MW2^4*(1397760*MW2^11 + 
          MW2^4*MZ2^7*(158777461 - 119926518*SW2) + MW2^2*MZ2^9*
           (30507411 - 9912712*SW2) - 1280*MW2^10*MZ2*(-6353 + 1464*SW2) - 
          640*MW2^9*MZ2^2*(-76929 + 5966*SW2) + 10*MZ2^11*
           (38533 + 26117*SW2) + 448*MW2^8*MZ2^3*(-608154 + 261865*SW2) - 
          MW2*MZ2^10*(5270799 + 1039831*SW2) + 12*MW2^5*MZ2^6*
           (-5728534 + 4191415*SW2) + 20*MW2^6*MZ2^5*(-10742737 + 
            8542528*SW2) - 8*MW2^7*MZ2^4*(-51307079 + 33276964*SW2) + 
          MW2^3*MZ2^8*(-97570055 + 62743213*SW2)) + 
        MT2^6*(-1397760*MW2^10 + 4*MW2^5*MZ2^5*(169108799 - 106344190*SW2) + 
          MW2^3*MZ2^7*(178532323 - 87187574*SW2) + 1280*MW2^9*MZ2*
           (-5573 + 1644*SW2) + 640*MW2^8*MZ2^2*(-69067 + 4478*SW2) - 
          5*MZ2^10*(77066 + 52609*SW2) - 1408*MW2^7*MZ2^3*
           (-215724 + 85295*SW2) + MW2*MZ2^9*(6426789 + 1828966*SW2) + 
          MW2^2*MZ2^8*(-44393158 + 8177219*SW2) + 8*MW2^6*MZ2^4*
           (-78656959 + 43884044*SW2) + 4*MW2^4*MZ2^6*(-109591365 + 
            66916414*SW2)) + MT2^2*MW2^3*(-4193280*MW2^11 + 
          4*MW2^6*MZ2^5*(307815919 - 211516858*SW2) + MW2^3*MZ2^8*
           (164708110 - 131962697*SW2) + 3840*MW2^10*MZ2*(-5977 + 1500*SW2) + 
          640*MW2^9*MZ2^2*(-219473 + 15978*SW2) - 30*MZ2^11*
           (38533 + 26167*SW2) + MW2*MZ2^10*(13117337 + 1286578*SW2) - 
          64*MW2^8*MZ2^3*(-13477649 + 5551730*SW2) + 2*MW2^2*MZ2^9*
           (-32713115 + 14877349*SW2) + 8*MW2^5*MZ2^6*(-48307748 + 
            28567593*SW2) + 8*MW2^7*MZ2^4*(-191056181 + 114511092*SW2) + 
          MW2^4*MZ2^7*(-122557327 + 145504010*SW2)) + 
        MT2^3*MW2^2*(6988800*MW2^11 + 2*MW2^5*MZ2^6*(758554283 - 
            463396936*SW2) + MW2^2*MZ2^9*(41379715 - 33455113*SW2) - 
          6400*MW2^10*MZ2*(-5711 + 1536*SW2) + 3*MW2*MZ2^10*
           (-3730229 + 6124*SW2) - 640*MW2^9*MZ2^2*(-352969 + 24178*SW2) + 
          15*MZ2^11*(77066 + 52559*SW2) + 160*MW2^8*MZ2^3*
           (-9309281 + 3727890*SW2) - 40*MW2^7*MZ2^4*(-72852947 + 
            41707568*SW2) + MW2^3*MZ2^8*(-21036179 + 91573186*SW2) + 
          MW2^4*MZ2^7*(-386142493 + 120736274*SW2) + 8*MW2^6*MZ2^5*
           (-354418399 + 230006880*SW2)) + MT2^5*MW2*(4193280*MW2^10 + 
          4*MW2^4*MZ2^6*(349931461 - 214282215*SW2) + MW2^2*MZ2^8*
           (151481129 - 32587213*SW2) - 3840*MW2^9*MZ2*(-5509 + 1608*SW2) - 
          640*MW2^8*MZ2^2*(-205739 + 13170*SW2) + 10*MZ2^10*
           (154132 + 104993*SW2) - 8*MW2*MZ2^9*(2876512 + 684103*SW2) + 
          64*MW2^7*MZ2^3*(-14339099 + 5632145*SW2) - 8*MW2^6*MZ2^4*
           (-241258949 + 133749492*SW2) + MW2^3*MZ2^7*(-586156937 + 
            292073434*SW2) + 4*MW2^5*MZ2^5*(-528242329 + 330991144*SW2)) + 
        MT2^4*MW2*(-6988800*MW2^11 + MW2^4*MZ2^7*(808074811 - 
            381763018*SW2) + MW2*MZ2^10*(1802829 - 1316099*SW2) + 
          6400*MW2^10*MZ2*(-5555 + 1572*SW2) + 640*MW2^9*MZ2^2*
           (-345455 + 22582*SW2) - 10*MZ2^11*(38533 + 26342*SW2) - 
          1120*MW2^8*MZ2^3*(-1356955 + 535144*SW2) + 3*MW2^3*MZ2^8*
           (-57158134 + 3370781*SW2) + MW2^2*MZ2^9*(13853890 + 
            17240451*SW2) + 40*MW2^7*MZ2^4*(-78485279 + 43854348*SW2) - 
          8*MW2^6*MZ2^5*(-417413748 + 263883625*SW2) + 2*MW2^5*MZ2^6*
           (-1053964111 + 645779672*SW2))))*B0i[bb0, 0, 0, MW2])/
    (MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^3*MZ*MZ2^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi*SW*SW2) - 
   (3*CHWB*(49152*MW2^10 + 2486*CW2*MZ2^10 + 6144*MW2^9*MZ2*(-1 + 20*SW2) + 
      384*MW2^8*MZ2^2*(353 + 968*SW2) + 8*MW2^5*MZ2^4*
       (MZ2*(132333 - 148072*SW2) + MH2*(-796 + 452*SW2)) - 
      4*MW2^4*MZ2^5*(MH2*(629 + 688*SW2) + MZ2*(474049 + 18329*SW2)) + 
      MW2*MZ2^8*(2486*CW2*MH2 + MZ2*(92855 + 34334*SW2)) - 
      32*MW2^7*MZ2^2*(-60*MH2 + MZ2*(18317 + 50676*SW2)) + 
      16*MW2^6*MZ2^3*(2*MH2*(53 + 60*SW2) + MZ2*(16805 + 136628*SW2)) + 
      MW2^3*MZ2^6*(MH2*(10967 - 5268*SW2) + 2*MZ2*(718627 + 203850*SW2)) - 
      MW2^2*MZ2^7*(MH2*(8185 - 5699*SW2) + MZ2*(556359 + 209317*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(MW*MZ*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
      3*Pi*SW*SW2) + (3*CHWB*MW2*(MW2 - CW2*MZ2)*
     (MH2^2*(10240*MW2^5 - 20544*MW2^4*MZ2 + 10640*MW2^3*MZ2^2 + 
        2312*MW2^2*MZ2^3 - 1320*MW2*MZ2^4 - 761*MZ2^5) - 
      4*MH2*(47872*MW2^6 - 41088*MW2^5*MZ2 - 103856*MW2^4*MZ2^2 + 
        188304*MW2^3*MZ2^3 - 120498*MW2^2*MZ2^4 + 29111*MW2*MZ2^5 + 
        722*MZ2^6) + 12*(11264*MW2^7 + 10752*MW2^6*MZ2 - 22976*MW2^5*MZ2^2 - 
        50976*MW2^4*MZ2^3 + 103216*MW2^3*MZ2^4 - 66508*MW2^2*MZ2^5 + 
        15109*MW2*MZ2^6 + 686*MZ2^7))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW*SW2) - 
   (CHWB*MW2*(-36*MT2^4*(-4*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
       (32*MW2^4 - 40*MW2^3*MZ2 - 32*MW2^2*MZ2^2 + 65*MW2*MZ2^3 - 25*MZ2^4) + 
      3*MW2*(MW2 + MZ2)*(12288*MW2^9 + 2*MW2^2*MZ2^7*(175697 - 141333*SW2) + 
        4*MW2^4*MZ2^5*(256535 - 119752*SW2) + MZ2^9*(4972 - 5347*SW2) - 
        768*MW2^7*MZ2^2*(-11 + 8*SW2) + 1536*MW2^8*MZ2*(-7 + 20*SW2) - 
        96*MW2^6*MZ2^3*(-1705 + 324*SW2) + 64*MW2^5*MZ2^4*
         (-10567 + 3090*SW2) + MW2*MZ2^8*(-76160 + 73963*SW2) + 
        2*MW2^3*MZ2^6*(-401861 + 253100*SW2)) - 
      2*MT2^3*(72704*MW2^8 + 4*MW2^3*MZ2^5*(3260329 - 2064088*SW2) + 
        1024*MW2^7*MZ2*(489 + 71*SW2) + 64*MW2^6*MZ2^2*(-68573 + 9068*SW2) + 
        5*MZ2^8*(-37483 + 37618*SW2) - 32*MW2^5*MZ2^3*
         (-368977 + 119442*SW2) - 7*MW2*MZ2^7*(-241863 + 215533*SW2) + 
        16*MW2^4*MZ2^4*(-1016361 + 498881*SW2) + 2*MW2^2*MZ2^6*
         (-3138599 + 2385273*SW2)) - 2*MT2*MW2*(128000*MW2^9 - 
        172499*CW2*MZ2^9 + 2*MW2^3*MZ2^6*(2193162 - 991163*SW2) + 
        32*MW2^6*MZ2^3*(249597 - 105122*SW2) + 1024*MW2^8*MZ2*
         (497 + 179*SW2) + 64*MW2^7*MZ2^2*(-60731 + 9628*SW2) + 
        16*MW2^5*MZ2^4*(-406993 + 299669*SW2) - 4*MW2^4*MZ2^5*
         (44429 + 428972*SW2) - 2*MW2*MZ2^8*(-639023 + 551086*SW2) + 
        MW2^2*MZ2^7*(-3539515 + 2423843*SW2)) + 
      2*MT2^2*(191488*MW2^9 + MW2^2*MZ2^7*(3919743 - 3445682*SW2) + 
        6*MZ2^9*(1243 - 1318*SW2) + 1024*MW2^8*MZ2*(879 + 214*SW2) + 
        64*MW2^7*MZ2^2*(-135931 + 17020*SW2) - 64*MW2^6*MZ2^3*
         (-373801 + 119964*SW2) + MW2*MZ2^8*(-489520 + 486607*SW2) + 
        16*MW2^5*MZ2^4*(-2105169 + 1021063*SW2) - 8*MW2^4*MZ2^5*
         (-3465913 + 2164477*SW2) + MW2^3*MZ2^6*(-13797545 + 10334754*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(MW*MZ*MZ2^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi*SW*SW2) + 
   (3*CHWB*MW2*(-72*MT2^4*MW2*(MW2 - CW2*MZ2)*(128*MW2^5 - 192*MW2^4*MZ2 - 
        88*MW2^3*MZ2^2 + 292*MW2^2*MZ2^3 - 165*MW2*MZ2^4 + 25*MZ2^5) + 
      MW2^2*(MW2 - CW2*MZ2)*(107520*MW2^8 + 267008*MW2^7*MZ2 + 
        2075008*MW2^6*MZ2^2 - 4915360*MW2^5*MZ2^3 + 3509080*MW2^4*MZ2^4 - 
        863340*MW2^3*MZ2^5 - 257702*MW2^2*MZ2^6 + 147471*MW2*MZ2^7 + 
        2486*MZ2^8) + 18*MT2^3*(128*MW2^5 - 192*MW2^4*MZ2 - 88*MW2^3*MZ2^2 + 
        292*MW2^2*MZ2^3 - 165*MW2*MZ2^4 + 25*MZ2^5)*
       (4*MW2^3 + 2*MW2*MZ2^2*(4 - 5*SW2) + 4*MW2^2*MZ2*(-3 + SW2) - 
        MZ2^3*SW2) + MT2^2*(116736*MW2^9 + 2*MW2^3*MZ2^6*
         (325211 - 451002*SW2) + 16*MW2^5*MZ2^4*(525713 - 304312*SW2) + 
        MW2^2*MZ2^7*(389693 - 239198*SW2) + 256*MW2^8*MZ2*(569 + 456*SW2) + 
        2*MZ2^9*(-1243 + 1018*SW2) + 64*MW2^7*MZ2^2*(27863 + 3956*SW2) + 
        320*MW2^6*MZ2^3*(-21664 + 6407*SW2) + MW2*MZ2^8*
         (-143185 + 146841*SW2) + 4*MW2^4*MZ2^5*(-1104751 + 878332*SW2)) - 
      MT2*(224256*MW2^10 + 2486*CW2*MZ2^10 + 4*MW2^4*MZ2^6*
         (1398894 - 1310947*SW2) + MW2*MZ2^9*(140013 - 142499*SW2) + 
        1024*MW2^9*MZ2*(193 + 219*SW2) + 64*MW2^8*MZ2^2*(53765 + 6376*SW2) + 
        96*MW2^7*MZ2^3*(-164103 + 40382*SW2) + 2*MW2^3*MZ2^7*
         (101454 + 177973*SW2) - 24*MW2^6*MZ2^4*(-993071 + 494632*SW2) + 
        MW2^2*MZ2^8*(-695143 + 551294*SW2) + 8*MW2^5*MZ2^5*
         (-2148563 + 1489485*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    (MW*MZ*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi*SW*SW2) + 
   (36*CHWB*MW2^3*(8960*MW2^7 + MW2*MZ2^6*(120816 - 97081*SW2) + 
      2*MW2^3*MZ2^4*(124783 - 43628*SW2) + 64*MW2^6*MZ2*(771 + 104*SW2) + 
      64*MW2^5*MZ2^2*(-1819 + 851*SW2) + 5*MZ2^7*(-4972 + 5047*SW2) - 
      8*MW2^4*MZ2^3*(4189 + 6850*SW2) + 2*MW2^2*MZ2^5*(-126949 + 77606*SW2))*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MW*MZ*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW) + 
   (54*CHWB*CW2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
      90*MW2*MZ2^4 - 25*MZ2^5)*(MT2^2*MZ2 + 2*MW2^2*(3*MW2 + 5*MZ2) + 
      MT2*(-6*MW2^2 - 5*MW2*MZ2 + MZ2^2))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (18*CHWB*CW2*(MW2 + MZ2)*(256*MW2^7*(35 + 48*SW2) + 
      192*MW2^6*MZ2*(197 + 364*SW2) + 4*MW2^2*MZ2^5*(1905 + 2741*SW2) - 
      64*MW2^5*MZ2^2*(2496 + 3353*SW2) - MZ2^7*(4972 + 3673*SW2) + 
      3*MW2*MZ2^6*(4574 + 3911*SW2) + 8*MW2^4*MZ2^3*(24155 + 28314*SW2) - 
      2*MW2^3*MZ2^4*(48325 + 55588*SW2))*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW) + 
   (18*CHWB*CW2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
      90*MW2*MZ2^4 - 25*MZ2^5)*(12*MW2^3 + 3*MT2^2*MZ2 + 13*MW2^2*MZ2 - 
      MZ2^3 - 2*MT2*(6*MW2^2 + 2*MW2*MZ2 + MZ2^2))*SW*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi))*Class[4] - 
 (72*Pi*VMU^2*(768*MW2^5*CHd[1, 1] - 1152*MW2^4*MZ2*CHd[1, 1] - 
    528*MW2^3*MZ2^2*CHd[1, 1] + 1752*MW2^2*MZ2^3*CHd[1, 1] - 
    990*MW2*MZ2^4*CHd[1, 1] + 150*MZ2^5*CHd[1, 1] + 768*MW2^5*CHd[2, 2] - 
    1152*MW2^4*MZ2*CHd[2, 2] - 528*MW2^3*MZ2^2*CHd[2, 2] + 
    1752*MW2^2*MZ2^3*CHd[2, 2] - 990*MW2*MZ2^4*CHd[2, 2] + 
    150*MZ2^5*CHd[2, 2] + 768*MW2^5*CHd[3, 3] - 1152*MW2^4*MZ2*CHd[3, 3] - 
    528*MW2^3*MZ2^2*CHd[3, 3] + 1752*MW2^2*MZ2^3*CHd[3, 3] - 
    990*MW2*MZ2^4*CHd[3, 3] + 150*MZ2^5*CHd[3, 3] - 19712*MW2^5*CHe[1, 1] + 
    62848*MW2^4*MZ2*CHe[1, 1] - 90512*MW2^3*MZ2^2*CHe[1, 1] + 
    73352*MW2^2*MZ2^3*CHe[1, 1] - 33130*MW2*MZ2^4*CHe[1, 1] + 
    7154*MZ2^5*CHe[1, 1] + 8448*MW2^5*CHe[2, 2] - 29952*MW2^4*MZ2*CHe[2, 2] + 
    44736*MW2^3*MZ2^2*CHe[2, 2] - 35808*MW2^2*MZ2^3*CHe[2, 2] + 
    15516*MW2*MZ2^4*CHe[2, 2] - 2940*MZ2^5*CHe[2, 2] + 8448*MW2^5*CHe[3, 3] - 
    29952*MW2^4*MZ2*CHe[3, 3] + 44736*MW2^3*MZ2^2*CHe[3, 3] - 
    35808*MW2^2*MZ2^3*CHe[3, 3] + 15516*MW2*MZ2^4*CHe[3, 3] - 
    2940*MZ2^5*CHe[3, 3] + 2*(1280*MW2^5 + 6592*MW2^4*MZ2 - 
      16288*MW2^3*MZ2^2 + 14440*MW2^2*MZ2^3 - 6538*MW2*MZ2^4 + 1243*MZ2^5)*
     CHe[Leff, Leff] - 19712*MW2^5*CHl1[1, 1] + 48768*MW2^4*MZ2*CHl1[1, 1] - 
    58192*MW2^3*MZ2^2*CHl1[1, 1] + 38048*MW2^2*MZ2^3*CHl1[1, 1] - 
    13854*MW2*MZ2^4*CHl1[1, 1] + 2107*MZ2^5*CHl1[1, 1] + 
    8448*MW2^5*CHl1[2, 2] - 29952*MW2^4*MZ2*CHl1[2, 2] + 
    44736*MW2^3*MZ2^2*CHl1[2, 2] - 35808*MW2^2*MZ2^3*CHl1[2, 2] + 
    15516*MW2*MZ2^4*CHl1[2, 2] - 2940*MZ2^5*CHl1[2, 2] + 
    8448*MW2^5*CHl1[3, 3] - 29952*MW2^4*MZ2*CHl1[3, 3] + 
    44736*MW2^3*MZ2^2*CHl1[3, 3] - 35808*MW2^2*MZ2^3*CHl1[3, 3] + 
    15516*MW2*MZ2^4*CHl1[3, 3] - 2940*MZ2^5*CHl1[3, 3] - 
    4*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 10388*MW2^2*MZ2^3 - 
      5295*MW2*MZ2^4 + 1243*MZ2^5)*CHl1[Leff, Leff] - 
    19712*MW2^5*CHl3[1, 1] + 57216*MW2^4*MZ2*CHl3[1, 1] - 
    79696*MW2^3*MZ2^2*CHl3[1, 1] + 61280*MW2^2*MZ2^3*CHl3[1, 1] - 
    26430*MW2*MZ2^4*CHl3[1, 1] + 5047*MZ2^5*CHl3[1, 1] + 
    8448*MW2^5*CHl3[2, 2] - 21504*MW2^4*MZ2*CHl3[2, 2] + 
    23232*MW2^3*MZ2^2*CHl3[2, 2] - 12576*MW2^2*MZ2^3*CHl3[2, 2] + 
    2940*MW2*MZ2^4*CHl3[2, 2] + 8448*MW2^5*CHl3[3, 3] - 
    21504*MW2^4*MZ2*CHl3[3, 3] + 23232*MW2^3*MZ2^2*CHl3[3, 3] - 
    12576*MW2^2*MZ2^3*CHl3[3, 3] + 2940*MW2*MZ2^4*CHl3[3, 3] - 
    2560*MW2^5*CHl3[Leff, Leff] - 11904*MW2^4*MZ2*CHl3[Leff, Leff] + 
    39808*MW2^3*MZ2^2*CHl3[Leff, Leff] - 41552*MW2^2*MZ2^3*CHl3[Leff, Leff] + 
    21180*MW2*MZ2^4*CHl3[Leff, Leff] - 4972*MZ2^5*CHl3[Leff, Leff] - 
    768*MW2^5*CHq1[1, 1] + 1152*MW2^4*MZ2*CHq1[1, 1] + 
    528*MW2^3*MZ2^2*CHq1[1, 1] - 1752*MW2^2*MZ2^3*CHq1[1, 1] + 
    990*MW2*MZ2^4*CHq1[1, 1] - 150*MZ2^5*CHq1[1, 1] - 768*MW2^5*CHq1[2, 2] + 
    1152*MW2^4*MZ2*CHq1[2, 2] + 528*MW2^3*MZ2^2*CHq1[2, 2] - 
    1752*MW2^2*MZ2^3*CHq1[2, 2] + 990*MW2*MZ2^4*CHq1[2, 2] - 
    150*MZ2^5*CHq1[2, 2] + 768*MW2^5*CHq1[3, 3] - 
    1104*MW2^3*MZ2^2*CHq1[3, 3] + 384*MW2^2*MZ2^3*CHq1[3, 3] + 
    270*MW2*MZ2^4*CHq1[3, 3] - 75*MZ2^5*CHq1[3, 3] + 2304*MW2^5*CHq3[1, 1] - 
    1152*MW2^4*MZ2*CHq3[1, 1] - 2736*MW2^3*MZ2^2*CHq3[1, 1] + 
    2520*MW2^2*MZ2^3*CHq3[1, 1] - 450*MW2*MZ2^4*CHq3[1, 1] + 
    2304*MW2^5*CHq3[2, 2] - 1152*MW2^4*MZ2*CHq3[2, 2] - 
    2736*MW2^3*MZ2^2*CHq3[2, 2] + 2520*MW2^2*MZ2^3*CHq3[2, 2] - 
    450*MW2*MZ2^4*CHq3[2, 2] + 768*MW2^5*CHq3[3, 3] - 
    1104*MW2^3*MZ2^2*CHq3[3, 3] + 384*MW2^2*MZ2^3*CHq3[3, 3] + 
    270*MW2*MZ2^4*CHq3[3, 3] - 75*MZ2^5*CHq3[3, 3] - 1536*MW2^5*CHu[1, 1] + 
    2304*MW2^4*MZ2*CHu[1, 1] + 1056*MW2^3*MZ2^2*CHu[1, 1] - 
    3504*MW2^2*MZ2^3*CHu[1, 1] + 1980*MW2*MZ2^4*CHu[1, 1] - 
    300*MZ2^5*CHu[1, 1] - 1536*MW2^5*CHu[2, 2] + 2304*MW2^4*MZ2*CHu[2, 2] + 
    1056*MW2^3*MZ2^2*CHu[2, 2] - 3504*MW2^2*MZ2^3*CHu[2, 2] + 
    1980*MW2*MZ2^4*CHu[2, 2] - 300*MZ2^5*CHu[2, 2])*Class[7])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 + 
 ((-3*MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2]*
     (768*MW2^5*CHd[1, 1] - 1152*MW2^4*MZ2*CHd[1, 1] - 
      528*MW2^3*MZ2^2*CHd[1, 1] + 1752*MW2^2*MZ2^3*CHd[1, 1] - 
      990*MW2*MZ2^4*CHd[1, 1] + 150*MZ2^5*CHd[1, 1] + 768*MW2^5*CHd[2, 2] - 
      1152*MW2^4*MZ2*CHd[2, 2] - 528*MW2^3*MZ2^2*CHd[2, 2] + 
      1752*MW2^2*MZ2^3*CHd[2, 2] - 990*MW2*MZ2^4*CHd[2, 2] + 
      150*MZ2^5*CHd[2, 2] + 768*MW2^5*CHd[3, 3] - 1152*MW2^4*MZ2*CHd[3, 3] - 
      528*MW2^3*MZ2^2*CHd[3, 3] + 1752*MW2^2*MZ2^3*CHd[3, 3] - 
      990*MW2*MZ2^4*CHd[3, 3] + 150*MZ2^5*CHd[3, 3] - 19712*MW2^5*CHe[1, 1] + 
      62848*MW2^4*MZ2*CHe[1, 1] - 90512*MW2^3*MZ2^2*CHe[1, 1] + 
      73352*MW2^2*MZ2^3*CHe[1, 1] - 33130*MW2*MZ2^4*CHe[1, 1] + 
      7154*MZ2^5*CHe[1, 1] + 8448*MW2^5*CHe[2, 2] - 
      29952*MW2^4*MZ2*CHe[2, 2] + 44736*MW2^3*MZ2^2*CHe[2, 2] - 
      35808*MW2^2*MZ2^3*CHe[2, 2] + 15516*MW2*MZ2^4*CHe[2, 2] - 
      2940*MZ2^5*CHe[2, 2] + 8448*MW2^5*CHe[3, 3] - 
      29952*MW2^4*MZ2*CHe[3, 3] + 44736*MW2^3*MZ2^2*CHe[3, 3] - 
      35808*MW2^2*MZ2^3*CHe[3, 3] + 15516*MW2*MZ2^4*CHe[3, 3] - 
      2940*MZ2^5*CHe[3, 3] + 2*(1280*MW2^5 + 6592*MW2^4*MZ2 - 
        16288*MW2^3*MZ2^2 + 14440*MW2^2*MZ2^3 - 6538*MW2*MZ2^4 + 1243*MZ2^5)*
       CHe[Leff, Leff] - 19712*MW2^5*CHl1[1, 1] + 48768*MW2^4*MZ2*
       CHl1[1, 1] - 58192*MW2^3*MZ2^2*CHl1[1, 1] + 38048*MW2^2*MZ2^3*
       CHl1[1, 1] - 13854*MW2*MZ2^4*CHl1[1, 1] + 2107*MZ2^5*CHl1[1, 1] + 
      8448*MW2^5*CHl1[2, 2] - 29952*MW2^4*MZ2*CHl1[2, 2] + 
      44736*MW2^3*MZ2^2*CHl1[2, 2] - 35808*MW2^2*MZ2^3*CHl1[2, 2] + 
      15516*MW2*MZ2^4*CHl1[2, 2] - 2940*MZ2^5*CHl1[2, 2] + 
      8448*MW2^5*CHl1[3, 3] - 29952*MW2^4*MZ2*CHl1[3, 3] + 
      44736*MW2^3*MZ2^2*CHl1[3, 3] - 35808*MW2^2*MZ2^3*CHl1[3, 3] + 
      15516*MW2*MZ2^4*CHl1[3, 3] - 2940*MZ2^5*CHl1[3, 3] - 
      4*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 10388*MW2^2*MZ2^3 - 
        5295*MW2*MZ2^4 + 1243*MZ2^5)*CHl1[Leff, Leff] - 
      19712*MW2^5*CHl3[1, 1] + 57216*MW2^4*MZ2*CHl3[1, 1] - 
      79696*MW2^3*MZ2^2*CHl3[1, 1] + 61280*MW2^2*MZ2^3*CHl3[1, 1] - 
      26430*MW2*MZ2^4*CHl3[1, 1] + 5047*MZ2^5*CHl3[1, 1] + 
      8448*MW2^5*CHl3[2, 2] - 21504*MW2^4*MZ2*CHl3[2, 2] + 
      23232*MW2^3*MZ2^2*CHl3[2, 2] - 12576*MW2^2*MZ2^3*CHl3[2, 2] + 
      2940*MW2*MZ2^4*CHl3[2, 2] + 8448*MW2^5*CHl3[3, 3] - 
      21504*MW2^4*MZ2*CHl3[3, 3] + 23232*MW2^3*MZ2^2*CHl3[3, 3] - 
      12576*MW2^2*MZ2^3*CHl3[3, 3] + 2940*MW2*MZ2^4*CHl3[3, 3] - 
      2560*MW2^5*CHl3[Leff, Leff] - 11904*MW2^4*MZ2*CHl3[Leff, Leff] + 
      39808*MW2^3*MZ2^2*CHl3[Leff, Leff] - 41552*MW2^2*MZ2^3*
       CHl3[Leff, Leff] + 21180*MW2*MZ2^4*CHl3[Leff, Leff] - 
      4972*MZ2^5*CHl3[Leff, Leff] - 768*MW2^5*CHq1[1, 1] + 
      1152*MW2^4*MZ2*CHq1[1, 1] + 528*MW2^3*MZ2^2*CHq1[1, 1] - 
      1752*MW2^2*MZ2^3*CHq1[1, 1] + 990*MW2*MZ2^4*CHq1[1, 1] - 
      150*MZ2^5*CHq1[1, 1] - 768*MW2^5*CHq1[2, 2] + 
      1152*MW2^4*MZ2*CHq1[2, 2] + 528*MW2^3*MZ2^2*CHq1[2, 2] - 
      1752*MW2^2*MZ2^3*CHq1[2, 2] + 990*MW2*MZ2^4*CHq1[2, 2] - 
      150*MZ2^5*CHq1[2, 2] + 768*MW2^5*CHq1[3, 3] - 
      1104*MW2^3*MZ2^2*CHq1[3, 3] + 384*MW2^2*MZ2^3*CHq1[3, 3] + 
      270*MW2*MZ2^4*CHq1[3, 3] - 75*MZ2^5*CHq1[3, 3] + 
      2304*MW2^5*CHq3[1, 1] - 1152*MW2^4*MZ2*CHq3[1, 1] - 
      2736*MW2^3*MZ2^2*CHq3[1, 1] + 2520*MW2^2*MZ2^3*CHq3[1, 1] - 
      450*MW2*MZ2^4*CHq3[1, 1] + 2304*MW2^5*CHq3[2, 2] - 
      1152*MW2^4*MZ2*CHq3[2, 2] - 2736*MW2^3*MZ2^2*CHq3[2, 2] + 
      2520*MW2^2*MZ2^3*CHq3[2, 2] - 450*MW2*MZ2^4*CHq3[2, 2] + 
      768*MW2^5*CHq3[3, 3] - 1104*MW2^3*MZ2^2*CHq3[3, 3] + 
      384*MW2^2*MZ2^3*CHq3[3, 3] + 270*MW2*MZ2^4*CHq3[3, 3] - 
      75*MZ2^5*CHq3[3, 3] - 1536*MW2^5*CHu[1, 1] + 2304*MW2^4*MZ2*CHu[1, 1] + 
      1056*MW2^3*MZ2^2*CHu[1, 1] - 3504*MW2^2*MZ2^3*CHu[1, 1] + 
      1980*MW2*MZ2^4*CHu[1, 1] - 300*MZ2^5*CHu[1, 1] - 1536*MW2^5*CHu[2, 2] + 
      2304*MW2^4*MZ2*CHu[2, 2] + 1056*MW2^3*MZ2^2*CHu[2, 2] - 
      3504*MW2^2*MZ2^3*CHu[2, 2] + 1980*MW2*MZ2^4*CHu[2, 2] - 
      300*MZ2^5*CHu[2, 2]))/(2*(MH2 - MW2)*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (768*MW2^5*CHd[1, 1] - 1152*MW2^4*MZ2*CHd[1, 1] - 
      528*MW2^3*MZ2^2*CHd[1, 1] + 1752*MW2^2*MZ2^3*CHd[1, 1] - 
      990*MW2*MZ2^4*CHd[1, 1] + 150*MZ2^5*CHd[1, 1] + 768*MW2^5*CHd[2, 2] - 
      1152*MW2^4*MZ2*CHd[2, 2] - 528*MW2^3*MZ2^2*CHd[2, 2] + 
      1752*MW2^2*MZ2^3*CHd[2, 2] - 990*MW2*MZ2^4*CHd[2, 2] + 
      150*MZ2^5*CHd[2, 2] + 768*MW2^5*CHd[3, 3] - 1152*MW2^4*MZ2*CHd[3, 3] - 
      528*MW2^3*MZ2^2*CHd[3, 3] + 1752*MW2^2*MZ2^3*CHd[3, 3] - 
      990*MW2*MZ2^4*CHd[3, 3] + 150*MZ2^5*CHd[3, 3] - 19712*MW2^5*CHe[1, 1] + 
      62848*MW2^4*MZ2*CHe[1, 1] - 90512*MW2^3*MZ2^2*CHe[1, 1] + 
      73352*MW2^2*MZ2^3*CHe[1, 1] - 33130*MW2*MZ2^4*CHe[1, 1] + 
      7154*MZ2^5*CHe[1, 1] + 8448*MW2^5*CHe[2, 2] - 
      29952*MW2^4*MZ2*CHe[2, 2] + 44736*MW2^3*MZ2^2*CHe[2, 2] - 
      35808*MW2^2*MZ2^3*CHe[2, 2] + 15516*MW2*MZ2^4*CHe[2, 2] - 
      2940*MZ2^5*CHe[2, 2] + 8448*MW2^5*CHe[3, 3] - 
      29952*MW2^4*MZ2*CHe[3, 3] + 44736*MW2^3*MZ2^2*CHe[3, 3] - 
      35808*MW2^2*MZ2^3*CHe[3, 3] + 15516*MW2*MZ2^4*CHe[3, 3] - 
      2940*MZ2^5*CHe[3, 3] + 2*(1280*MW2^5 + 6592*MW2^4*MZ2 - 
        16288*MW2^3*MZ2^2 + 14440*MW2^2*MZ2^3 - 6538*MW2*MZ2^4 + 1243*MZ2^5)*
       CHe[Leff, Leff] - 19712*MW2^5*CHl1[1, 1] + 48768*MW2^4*MZ2*
       CHl1[1, 1] - 58192*MW2^3*MZ2^2*CHl1[1, 1] + 38048*MW2^2*MZ2^3*
       CHl1[1, 1] - 13854*MW2*MZ2^4*CHl1[1, 1] + 2107*MZ2^5*CHl1[1, 1] + 
      8448*MW2^5*CHl1[2, 2] - 29952*MW2^4*MZ2*CHl1[2, 2] + 
      44736*MW2^3*MZ2^2*CHl1[2, 2] - 35808*MW2^2*MZ2^3*CHl1[2, 2] + 
      15516*MW2*MZ2^4*CHl1[2, 2] - 2940*MZ2^5*CHl1[2, 2] + 
      8448*MW2^5*CHl1[3, 3] - 29952*MW2^4*MZ2*CHl1[3, 3] + 
      44736*MW2^3*MZ2^2*CHl1[3, 3] - 35808*MW2^2*MZ2^3*CHl1[3, 3] + 
      15516*MW2*MZ2^4*CHl1[3, 3] - 2940*MZ2^5*CHl1[3, 3] - 
      4*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 10388*MW2^2*MZ2^3 - 
        5295*MW2*MZ2^4 + 1243*MZ2^5)*CHl1[Leff, Leff] - 
      19712*MW2^5*CHl3[1, 1] + 57216*MW2^4*MZ2*CHl3[1, 1] - 
      79696*MW2^3*MZ2^2*CHl3[1, 1] + 61280*MW2^2*MZ2^3*CHl3[1, 1] - 
      26430*MW2*MZ2^4*CHl3[1, 1] + 5047*MZ2^5*CHl3[1, 1] + 
      8448*MW2^5*CHl3[2, 2] - 21504*MW2^4*MZ2*CHl3[2, 2] + 
      23232*MW2^3*MZ2^2*CHl3[2, 2] - 12576*MW2^2*MZ2^3*CHl3[2, 2] + 
      2940*MW2*MZ2^4*CHl3[2, 2] + 8448*MW2^5*CHl3[3, 3] - 
      21504*MW2^4*MZ2*CHl3[3, 3] + 23232*MW2^3*MZ2^2*CHl3[3, 3] - 
      12576*MW2^2*MZ2^3*CHl3[3, 3] + 2940*MW2*MZ2^4*CHl3[3, 3] - 
      2560*MW2^5*CHl3[Leff, Leff] - 11904*MW2^4*MZ2*CHl3[Leff, Leff] + 
      39808*MW2^3*MZ2^2*CHl3[Leff, Leff] - 41552*MW2^2*MZ2^3*
       CHl3[Leff, Leff] + 21180*MW2*MZ2^4*CHl3[Leff, Leff] - 
      4972*MZ2^5*CHl3[Leff, Leff] - 768*MW2^5*CHq1[1, 1] + 
      1152*MW2^4*MZ2*CHq1[1, 1] + 528*MW2^3*MZ2^2*CHq1[1, 1] - 
      1752*MW2^2*MZ2^3*CHq1[1, 1] + 990*MW2*MZ2^4*CHq1[1, 1] - 
      150*MZ2^5*CHq1[1, 1] - 768*MW2^5*CHq1[2, 2] + 
      1152*MW2^4*MZ2*CHq1[2, 2] + 528*MW2^3*MZ2^2*CHq1[2, 2] - 
      1752*MW2^2*MZ2^3*CHq1[2, 2] + 990*MW2*MZ2^4*CHq1[2, 2] - 
      150*MZ2^5*CHq1[2, 2] + 768*MW2^5*CHq1[3, 3] - 
      1104*MW2^3*MZ2^2*CHq1[3, 3] + 384*MW2^2*MZ2^3*CHq1[3, 3] + 
      270*MW2*MZ2^4*CHq1[3, 3] - 75*MZ2^5*CHq1[3, 3] + 
      2304*MW2^5*CHq3[1, 1] - 1152*MW2^4*MZ2*CHq3[1, 1] - 
      2736*MW2^3*MZ2^2*CHq3[1, 1] + 2520*MW2^2*MZ2^3*CHq3[1, 1] - 
      450*MW2*MZ2^4*CHq3[1, 1] + 2304*MW2^5*CHq3[2, 2] - 
      1152*MW2^4*MZ2*CHq3[2, 2] - 2736*MW2^3*MZ2^2*CHq3[2, 2] + 
      2520*MW2^2*MZ2^3*CHq3[2, 2] - 450*MW2*MZ2^4*CHq3[2, 2] + 
      768*MW2^5*CHq3[3, 3] - 1104*MW2^3*MZ2^2*CHq3[3, 3] + 
      384*MW2^2*MZ2^3*CHq3[3, 3] + 270*MW2*MZ2^4*CHq3[3, 3] - 
      75*MZ2^5*CHq3[3, 3] - 1536*MW2^5*CHu[1, 1] + 2304*MW2^4*MZ2*CHu[1, 1] + 
      1056*MW2^3*MZ2^2*CHu[1, 1] - 3504*MW2^2*MZ2^3*CHu[1, 1] + 
      1980*MW2*MZ2^4*CHu[1, 1] - 300*MZ2^5*CHu[1, 1] - 1536*MW2^5*CHu[2, 2] + 
      2304*MW2^4*MZ2*CHu[2, 2] + 1056*MW2^3*MZ2^2*CHu[2, 2] - 
      3504*MW2^2*MZ2^3*CHu[2, 2] + 1980*MW2*MZ2^4*CHu[2, 2] - 
      300*MZ2^5*CHu[2, 2]))/(2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) - (72*Alfas*QCD*VMU^2*(595968*MW2^7*CHd[1, 1] - 
      3062784*MW2^6*MZ2*CHd[1, 1] + 6942720*MW2^5*MZ2^2*CHd[1, 1] - 
      9052416*MW2^4*MZ2^3*CHd[1, 1] + 7385328*MW2^3*MZ2^4*CHd[1, 1] - 
      3798840*MW2^2*MZ2^5*CHd[1, 1] + 1148034*MW2*MZ2^6*CHd[1, 1] - 
      158010*MZ2^7*CHd[1, 1] + 595968*MW2^7*CHd[2, 2] - 
      3062784*MW2^6*MZ2*CHd[2, 2] + 6942720*MW2^5*MZ2^2*CHd[2, 2] - 
      9052416*MW2^4*MZ2^3*CHd[2, 2] + 7385328*MW2^3*MZ2^4*CHd[2, 2] - 
      3798840*MW2^2*MZ2^5*CHd[2, 2] + 1148034*MW2*MZ2^6*CHd[2, 2] - 
      158010*MZ2^7*CHd[2, 2] + 595968*MW2^7*CHd[3, 3] - 
      3062784*MW2^6*MZ2*CHd[3, 3] + 6942720*MW2^5*MZ2^2*CHd[3, 3] - 
      9052416*MW2^4*MZ2^3*CHd[3, 3] + 7385328*MW2^3*MZ2^4*CHd[3, 3] - 
      3798840*MW2^2*MZ2^5*CHd[3, 3] + 1148034*MW2*MZ2^6*CHd[3, 3] - 
      158010*MZ2^7*CHd[3, 3] - 428032*MW2^7*CHe[1, 1] + 
      2722816*MW2^6*MZ2*CHe[1, 1] - 6762240*MW2^5*MZ2^2*CHe[1, 1] + 
      9323264*MW2^4*MZ2^3*CHe[1, 1] - 7947920*MW2^3*MZ2^4*CHe[1, 1] + 
      4223160*MW2^2*MZ2^5*CHe[1, 1] - 1310878*MW2*MZ2^6*CHe[1, 1] + 
      179830*MZ2^7*CHe[1, 1] - 878592*MW2^7*CHe[2, 2] + 
      3757056*MW2^6*MZ2*CHe[2, 2] - 7300608*MW2^5*MZ2^2*CHe[2, 2] + 
      8441856*MW2^4*MZ2^3*CHe[2, 2] - 6303456*MW2^3*MZ2^4*CHe[2, 2] + 
      3060528*MW2^2*MZ2^5*CHe[2, 2] - 906144*MW2*MZ2^6*CHe[2, 2] + 
      129360*MZ2^7*CHe[2, 2] - 878592*MW2^7*CHe[3, 3] + 
      3757056*MW2^6*MZ2*CHe[3, 3] - 7300608*MW2^5*MZ2^2*CHe[3, 3] + 
      8441856*MW2^4*MZ2^3*CHe[3, 3] - 6303456*MW2^3*MZ2^4*CHe[3, 3] + 
      3060528*MW2^2*MZ2^5*CHe[3, 3] - 906144*MW2*MZ2^6*CHe[3, 3] + 
      129360*MZ2^7*CHe[3, 3] + 8*(248320*MW2^7 - 1018752*MW2^6*MZ2 + 
        1687456*MW2^5*MZ2^2 - 1489888*MW2^4*MZ2^3 + 727072*MW2^3*MZ2^4 - 
        158536*MW2^2*MZ2^5 - 6804*MW2*MZ2^6 + 6515*MZ2^7)*CHe[Leff, Leff] - 
      428032*MW2^7*CHl1[1, 1] + 2948096*MW2^6*MZ2*CHl1[1, 1] - 
      7054080*MW2^5*MZ2^2*CHl1[1, 1] + 9300608*MW2^4*MZ2^3*CHl1[1, 1] - 
      7529872*MW2^3*MZ2^4*CHl1[1, 1] + 3818976*MW2^2*MZ2^5*CHl1[1, 1] - 
      1133746*MW2*MZ2^6*CHl1[1, 1] + 154595*MZ2^7*CHl1[1, 1] - 
      878592*MW2^7*CHl1[2, 2] + 3757056*MW2^6*MZ2*CHl1[2, 2] - 
      7300608*MW2^5*MZ2^2*CHl1[2, 2] + 8441856*MW2^4*MZ2^3*CHl1[2, 2] - 
      6303456*MW2^3*MZ2^4*CHl1[2, 2] + 3060528*MW2^2*MZ2^5*CHl1[2, 2] - 
      906144*MW2*MZ2^6*CHl1[2, 2] + 129360*MZ2^7*CHl1[2, 2] - 
      878592*MW2^7*CHl1[3, 3] + 3757056*MW2^6*MZ2*CHl1[3, 3] - 
      7300608*MW2^5*MZ2^2*CHl1[3, 3] + 8441856*MW2^4*MZ2^3*CHl1[3, 3] - 
      6303456*MW2^3*MZ2^4*CHl1[3, 3] + 3060528*MW2^2*MZ2^5*CHl1[3, 3] - 
      906144*MW2*MZ2^6*CHl1[3, 3] + 129360*MZ2^7*CHl1[3, 3] - 
      16*(124160*MW2^7 - 571456*MW2^6*MZ2 + 1067376*MW2^5*MZ2^2 - 
        1054984*MW2^4*MZ2^3 + 580988*MW2^3*MZ2^4 - 152310*MW2^2*MZ2^5 - 
        289*MW2*MZ2^6 + 6515*MZ2^7)*CHl1[Leff, Leff] - 
      428032*MW2^7*CHl3[1, 1] + 2069504*MW2^6*MZ2*CHl3[1, 1] - 
      4175616*MW2^5*MZ2^2*CHl3[1, 1] + 4878464*MW2^4*MZ2^3*CHl3[1, 1] - 
      3510160*MW2^3*MZ2^4*CHl3[1, 1] + 1535232*MW2^2*MZ2^5*CHl3[1, 1] - 
      356962*MW2*MZ2^6*CHl3[1, 1] + 25235*MZ2^7*CHl3[1, 1] - 
      878592*MW2^7*CHl3[2, 2] + 2878464*MW2^6*MZ2*CHl3[2, 2] - 
      4422144*MW2^5*MZ2^2*CHl3[2, 2] + 4019712*MW2^4*MZ2^3*CHl3[2, 2] - 
      2283744*MW2^3*MZ2^4*CHl3[2, 2] + 776784*MW2^2*MZ2^5*CHl3[2, 2] - 
      129360*MW2*MZ2^6*CHl3[2, 2] - 878592*MW2^7*CHl3[3, 3] + 
      2878464*MW2^6*MZ2*CHl3[3, 3] - 4422144*MW2^5*MZ2^2*CHl3[3, 3] + 
      4019712*MW2^4*MZ2^3*CHl3[3, 3] - 2283744*MW2^3*MZ2^4*CHl3[3, 3] + 
      776784*MW2^2*MZ2^5*CHl3[3, 3] - 129360*MW2*MZ2^6*CHl3[3, 3] - 
      1986560*MW2^7*CHl3[Leff, Leff] + 9143296*MW2^6*MZ2*CHl3[Leff, Leff] - 
      17078016*MW2^5*MZ2^2*CHl3[Leff, Leff] + 16879744*MW2^4*MZ2^3*
       CHl3[Leff, Leff] - 9295808*MW2^3*MZ2^4*CHl3[Leff, Leff] + 
      2436960*MW2^2*MZ2^5*CHl3[Leff, Leff] + 4624*MW2*MZ2^6*
       CHl3[Leff, Leff] - 104240*MZ2^7*CHl3[Leff, Leff] - 
      595968*MW2^7*CHq1[1, 1] + 3062784*MW2^6*MZ2*CHq1[1, 1] - 
      6942720*MW2^5*MZ2^2*CHq1[1, 1] + 9052416*MW2^4*MZ2^3*CHq1[1, 1] - 
      7385328*MW2^3*MZ2^4*CHq1[1, 1] + 3798840*MW2^2*MZ2^5*CHq1[1, 1] - 
      1148034*MW2*MZ2^6*CHq1[1, 1] + 158010*MZ2^7*CHq1[1, 1] - 
      595968*MW2^7*CHq1[2, 2] + 3062784*MW2^6*MZ2*CHq1[2, 2] - 
      6942720*MW2^5*MZ2^2*CHq1[2, 2] + 9052416*MW2^4*MZ2^3*CHq1[2, 2] - 
      7385328*MW2^3*MZ2^4*CHq1[2, 2] + 3798840*MW2^2*MZ2^5*CHq1[2, 2] - 
      1148034*MW2*MZ2^6*CHq1[2, 2] + 158010*MZ2^7*CHq1[2, 2] + 
      595968*MW2^7*CHq1[3, 3] - 2168832*MW2^6*MZ2*CHq1[3, 3] + 
      3242496*MW2^5*MZ2^2*CHq1[3, 3] - 2338560*MW2^4*MZ2^3*CHq1[3, 3] + 
      520560*MW2^3*MZ2^4*CHq1[3, 3] + 414384*MW2^2*MZ2^5*CHq1[3, 3] - 
      337002*MW2*MZ2^6*CHq1[3, 3] + 79005*MZ2^7*CHq1[3, 3] + 
      1787904*MW2^7*CHq3[1, 1] - 7400448*MW2^6*MZ2*CHq3[1, 1] + 
      13427712*MW2^5*MZ2^2*CHq3[1, 1] - 13729536*MW2^4*MZ2^3*CHq3[1, 1] + 
      8426448*MW2^3*MZ2^4*CHq3[1, 1] - 2970072*MW2^2*MZ2^5*CHq3[1, 1] + 
      474030*MW2*MZ2^6*CHq3[1, 1] + 1787904*MW2^7*CHq3[2, 2] - 
      7400448*MW2^6*MZ2*CHq3[2, 2] + 13427712*MW2^5*MZ2^2*CHq3[2, 2] - 
      13729536*MW2^4*MZ2^3*CHq3[2, 2] + 8426448*MW2^3*MZ2^4*CHq3[2, 2] - 
      2970072*MW2^2*MZ2^5*CHq3[2, 2] + 474030*MW2*MZ2^6*CHq3[2, 2] + 
      595968*MW2^7*CHq3[3, 3] - 2168832*MW2^6*MZ2*CHq3[3, 3] + 
      3242496*MW2^5*MZ2^2*CHq3[3, 3] - 2338560*MW2^4*MZ2^3*CHq3[3, 3] + 
      520560*MW2^3*MZ2^4*CHq3[3, 3] + 414384*MW2^2*MZ2^5*CHq3[3, 3] - 
      337002*MW2*MZ2^6*CHq3[3, 3] + 79005*MZ2^7*CHq3[3, 3] - 
      1191936*MW2^7*CHu[1, 1] + 6125568*MW2^6*MZ2*CHu[1, 1] - 
      13885440*MW2^5*MZ2^2*CHu[1, 1] + 18104832*MW2^4*MZ2^3*CHu[1, 1] - 
      14770656*MW2^3*MZ2^4*CHu[1, 1] + 7597680*MW2^2*MZ2^5*CHu[1, 1] - 
      2296068*MW2*MZ2^6*CHu[1, 1] + 316020*MZ2^7*CHu[1, 1] - 
      1191936*MW2^7*CHu[2, 2] + 6125568*MW2^6*MZ2*CHu[2, 2] - 
      13885440*MW2^5*MZ2^2*CHu[2, 2] + 18104832*MW2^4*MZ2^3*CHu[2, 2] - 
      14770656*MW2^3*MZ2^4*CHu[2, 2] + 7597680*MW2^2*MZ2^5*CHu[2, 2] - 
      2296068*MW2*MZ2^6*CHu[2, 2] + 316020*MZ2^7*CHu[2, 2]))/
    (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4 + 
   (36*MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*(122880*MW2^9*CHd[1, 1] - 
      27648*MW2^8*MZ2*CHd[1, 1] - 593664*MW2^7*MZ2^2*CHd[1, 1] + 
      583680*MW2^6*MZ2^3*CHd[1, 1] + 558864*MW2^5*MZ2^4*CHd[1, 1] - 
      1212504*MW2^4*MZ2^5*CHd[1, 1] + 700950*MW2^3*MZ2^6*CHd[1, 1] - 
      120978*MW2^2*MZ2^7*CHd[1, 1] - 11580*MW2*MZ2^8*CHd[1, 1] + 
      122880*MW2^9*CHd[2, 2] - 27648*MW2^8*MZ2*CHd[2, 2] - 
      593664*MW2^7*MZ2^2*CHd[2, 2] + 583680*MW2^6*MZ2^3*CHd[2, 2] + 
      558864*MW2^5*MZ2^4*CHd[2, 2] - 1212504*MW2^4*MZ2^5*CHd[2, 2] + 
      700950*MW2^3*MZ2^6*CHd[2, 2] - 120978*MW2^2*MZ2^7*CHd[2, 2] - 
      11580*MW2*MZ2^8*CHd[2, 2] + 122880*MW2^9*CHd[3, 3] - 
      27648*MW2^8*MZ2*CHd[3, 3] - 593664*MW2^7*MZ2^2*CHd[3, 3] + 
      583680*MW2^6*MZ2^3*CHd[3, 3] + 558864*MW2^5*MZ2^4*CHd[3, 3] - 
      1212504*MW2^4*MZ2^5*CHd[3, 3] + 700950*MW2^3*MZ2^6*CHd[3, 3] - 
      120978*MW2^2*MZ2^7*CHd[3, 3] - 11580*MW2*MZ2^8*CHd[3, 3] - 
      3153920*MW2^9*CHe[1, 1] + 7631872*MW2^8*MZ2*CHe[1, 1] - 
      921344*MW2^7*MZ2^2*CHe[1, 1] - 21699584*MW2^6*MZ2^3*CHe[1, 1] + 
      42734992*MW2^5*MZ2^4*CHe[1, 1] - 42796448*MW2^4*MZ2^5*CHe[1, 1] + 
      25764430*MW2^3*MZ2^6*CHe[1, 1] - 9077762*MW2^2*MZ2^7*CHe[1, 1] + 
      1517764*MW2*MZ2^8*CHe[1, 1] + 1351680*MW2^9*CHe[2, 2] - 
      3898368*MW2^8*MZ2*CHe[2, 2] + 1142016*MW2^7*MZ2^2*CHe[2, 2] + 
      10598784*MW2^6*MZ2^3*CHe[2, 2] - 21806784*MW2^5*MZ2^4*CHe[2, 2] + 
      21524640*MW2^4*MZ2^5*CHe[2, 2] - 12324252*MW2^3*MZ2^6*CHe[2, 2] + 
      3986244*MW2^2*MZ2^7*CHe[2, 2] - 573960*MW2*MZ2^8*CHe[2, 2] + 
      1351680*MW2^9*CHe[3, 3] - 3898368*MW2^8*MZ2*CHe[3, 3] + 
      1142016*MW2^7*MZ2^2*CHe[3, 3] + 10598784*MW2^6*MZ2^3*CHe[3, 3] - 
      21806784*MW2^5*MZ2^4*CHe[3, 3] + 21524640*MW2^4*MZ2^5*CHe[3, 3] - 
      12324252*MW2^3*MZ2^6*CHe[3, 3] + 3986244*MW2^2*MZ2^7*CHe[3, 3] - 
      573960*MW2*MZ2^8*CHe[3, 3] + (40960*MW2^9 + 3031040*MW2^8*MZ2 - 
        3604736*MW2^7*MZ2^2 - 5325824*MW2^6*MZ2^3 + 14706512*MW2^5*MZ2^4 - 
        14701976*MW2^4*MZ2^5 + 8771986*MW2^3*MZ2^6 - 3366793*MW2^2*MZ2^7 + 
        654256*MW2*MZ2^8 - 23175*MZ2^9)*CHe[Leff, Leff] - 
      3153920*MW2^9*CHl1[1, 1] + 5379072*MW2^8*MZ2*CHl1[1, 1] + 
      2590976*MW2^7*MZ2^2*CHl1[1, 1] - 19218944*MW2^6*MZ2^3*CHl1[1, 1] + 
      29066448*MW2^5*MZ2^4*CHl1[1, 1] - 24194104*MW2^4*MZ2^5*CHl1[1, 1] + 
      12206230*MW2^3*MZ2^6*CHl1[1, 1] - 3591621*MW2^2*MZ2^7*CHl1[1, 1] + 
      471902*MW2*MZ2^8*CHl1[1, 1] + 1351680*MW2^9*CHl1[2, 2] - 
      3898368*MW2^8*MZ2*CHl1[2, 2] + 1142016*MW2^7*MZ2^2*CHl1[2, 2] + 
      10598784*MW2^6*MZ2^3*CHl1[2, 2] - 21806784*MW2^5*MZ2^4*CHl1[2, 2] + 
      21524640*MW2^4*MZ2^5*CHl1[2, 2] - 12324252*MW2^3*MZ2^6*CHl1[2, 2] + 
      3986244*MW2^2*MZ2^7*CHl1[2, 2] - 573960*MW2*MZ2^8*CHl1[2, 2] + 
      1351680*MW2^9*CHl1[3, 3] - 3898368*MW2^8*MZ2*CHl1[3, 3] + 
      1142016*MW2^7*MZ2^2*CHl1[3, 3] + 10598784*MW2^6*MZ2^3*CHl1[3, 3] - 
      21806784*MW2^5*MZ2^4*CHl1[3, 3] + 21524640*MW2^4*MZ2^5*CHl1[3, 3] - 
      12324252*MW2^3*MZ2^6*CHl1[3, 3] + 3986244*MW2^2*MZ2^7*CHl1[3, 3] - 
      573960*MW2*MZ2^8*CHl1[3, 3] - 2*(20480*MW2^9 + 1505280*MW2^8*MZ2 - 
        2565248*MW2^7*MZ2^2 - 2143168*MW2^6*MZ2^3 + 8944584*MW2^5*MZ2^4 - 
        10231952*MW2^4*MZ2^5 + 6621005*MW2^3*MZ2^6 - 2758887*MW2^2*MZ2^7 + 
        631081*MW2*MZ2^8 - 23175*MZ2^9)*CHl1[Leff, Leff] + 
      3031040*MW2^9*CHl3[1, 1] - 6939648*MW2^8*MZ2*CHl3[1, 1] + 
      510976*MW2^7*MZ2^2*CHl3[1, 1] + 20914304*MW2^6*MZ2^3*CHl3[1, 1] - 
      39318624*MW2^5*MZ2^4*CHl3[1, 1] + 37477528*MW2^4*MZ2^5*CHl3[1, 1] - 
      21029776*MW2^3*MZ2^6*CHl3[1, 1] + 6805278*MW2^2*MZ2^7*CHl3[1, 1] - 
      1018052*MW2*MZ2^8*CHl3[1, 1] - 1474560*MW2^9*CHl3[2, 2] + 
      2214912*MW2^8*MZ2*CHl3[2, 2] + 1744896*MW2^7*MZ2^2*CHl3[2, 2] - 
      8698368*MW2^6*MZ2^3*CHl3[2, 2] + 11707056*MW2^5*MZ2^4*CHl3[2, 2] - 
      8514288*MW2^4*MZ2^5*CHl3[2, 2] + 3525474*MW2^3*MZ2^6*CHl3[2, 2] - 
      715215*MW2^2*MZ2^7*CHl3[2, 2] + 15450*MW2*MZ2^8*CHl3[2, 2] - 
      1351680*MW2^9*CHl3[3, 3] + 2307072*MW2^8*MZ2*CHl3[3, 3] + 
      1340160*MW2^7*MZ2^2*CHl3[3, 3] - 8611200*MW2^6*MZ2^3*CHl3[3, 3] + 
      12124224*MW2^5*MZ2^4*CHl3[3, 3] - 8835360*MW2^4*MZ2^5*CHl3[3, 3] + 
      3515388*MW2^3*MZ2^6*CHl3[3, 3] - 637320*MW2^2*MZ2^7*CHl3[3, 3] + 
      778240*MW2^9*CHl3[Leff, Leff] + 1413120*MW2^8*MZ2*CHl3[Leff, Leff] - 
      6271744*MW2^7*MZ2^2*CHl3[Leff, Leff] + 2012800*MW2^6*MZ2^3*
       CHl3[Leff, Leff] + 13856112*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      24111040*MW2^4*MZ2^5*CHl3[Leff, Leff] + 17651614*MW2^3*MZ2^6*
       CHl3[Leff, Leff] - 6161754*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
      786302*MW2*MZ2^8*CHl3[Leff, Leff] + 46350*MZ2^9*CHl3[Leff, Leff] - 
      122880*MW2^9*CHq1[1, 1] + 27648*MW2^8*MZ2*CHq1[1, 1] + 
      593664*MW2^7*MZ2^2*CHq1[1, 1] - 583680*MW2^6*MZ2^3*CHq1[1, 1] - 
      558864*MW2^5*MZ2^4*CHq1[1, 1] + 1212504*MW2^4*MZ2^5*CHq1[1, 1] - 
      700950*MW2^3*MZ2^6*CHq1[1, 1] + 120978*MW2^2*MZ2^7*CHq1[1, 1] + 
      11580*MW2*MZ2^8*CHq1[1, 1] - 122880*MW2^9*CHq1[2, 2] + 
      27648*MW2^8*MZ2*CHq1[2, 2] + 593664*MW2^7*MZ2^2*CHq1[2, 2] - 
      583680*MW2^6*MZ2^3*CHq1[2, 2] - 558864*MW2^5*MZ2^4*CHq1[2, 2] + 
      1212504*MW2^4*MZ2^5*CHq1[2, 2] - 700950*MW2^3*MZ2^6*CHq1[2, 2] + 
      120978*MW2^2*MZ2^7*CHq1[2, 2] + 11580*MW2*MZ2^8*CHq1[2, 2] + 
      122880*MW2^9*CHq1[3, 3] + 340992*MW2^8*MZ2*CHq1[3, 3] - 
      404736*MW2^7*MZ2^2*CHq1[3, 3] - 794112*MW2^6*MZ2^3*CHq1[3, 3] + 
      1132560*MW2^5*MZ2^4*CHq1[3, 3] + 156504*MW2^4*MZ2^5*CHq1[3, 3] - 
      834666*MW2^3*MZ2^6*CHq1[3, 3] + 404244*MW2^2*MZ2^7*CHq1[3, 3] - 
      40560*MW2*MZ2^8*CHq1[3, 3] - 368640*MW2^9*CHq3[1, 1] + 
      101376*MW2^8*MZ2*CHq3[1, 1] + 1025280*MW2^7*MZ2^2*CHq3[1, 1] - 
      1527552*MW2^6*MZ2^3*CHq3[1, 1] + 320976*MW2^5*MZ2^4*CHq3[1, 1] + 
      1026936*MW2^4*MZ2^5*CHq3[1, 1] - 907866*MW2^3*MZ2^6*CHq3[1, 1] + 
      220140*MW2^2*MZ2^7*CHq3[1, 1] - 368640*MW2^9*CHq3[2, 2] + 
      101376*MW2^8*MZ2*CHq3[2, 2] + 1025280*MW2^7*MZ2^2*CHq3[2, 2] - 
      1527552*MW2^6*MZ2^3*CHq3[2, 2] + 320976*MW2^5*MZ2^4*CHq3[2, 2] + 
      1026936*MW2^4*MZ2^5*CHq3[2, 2] - 907866*MW2^3*MZ2^6*CHq3[2, 2] + 
      220140*MW2^2*MZ2^7*CHq3[2, 2] + 122880*MW2^9*CHq3[3, 3] + 
      340992*MW2^8*MZ2*CHq3[3, 3] - 404736*MW2^7*MZ2^2*CHq3[3, 3] - 
      794112*MW2^6*MZ2^3*CHq3[3, 3] + 1132560*MW2^5*MZ2^4*CHq3[3, 3] + 
      156504*MW2^4*MZ2^5*CHq3[3, 3] - 834666*MW2^3*MZ2^6*CHq3[3, 3] + 
      404244*MW2^2*MZ2^7*CHq3[3, 3] - 40560*MW2*MZ2^8*CHq3[3, 3] - 
      245760*MW2^9*CHu[1, 1] + 55296*MW2^8*MZ2*CHu[1, 1] + 
      1187328*MW2^7*MZ2^2*CHu[1, 1] - 1167360*MW2^6*MZ2^3*CHu[1, 1] - 
      1117728*MW2^5*MZ2^4*CHu[1, 1] + 2425008*MW2^4*MZ2^5*CHu[1, 1] - 
      1401900*MW2^3*MZ2^6*CHu[1, 1] + 241956*MW2^2*MZ2^7*CHu[1, 1] + 
      23160*MW2*MZ2^8*CHu[1, 1] - 245760*MW2^9*CHu[2, 2] + 
      55296*MW2^8*MZ2*CHu[2, 2] + 1187328*MW2^7*MZ2^2*CHu[2, 2] - 
      1167360*MW2^6*MZ2^3*CHu[2, 2] - 1117728*MW2^5*MZ2^4*CHu[2, 2] + 
      2425008*MW2^4*MZ2^5*CHu[2, 2] - 1401900*MW2^3*MZ2^6*CHu[2, 2] + 
      241956*MW2^2*MZ2^7*CHu[2, 2] + 23160*MW2*MZ2^8*CHu[2, 2]))/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (27*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(-43008*MT2^3*MW2^7*MZ2*CHd[1, 1] + 
      129024*MT2*MW2^9*MZ2*CHd[1, 1] - 86016*MW2^10*MZ2*CHd[1, 1] + 
      202752*MT2^3*MW2^6*MZ2^2*CHd[1, 1] - 86016*MT2^2*MW2^7*MZ2^2*
       CHd[1, 1] - 436224*MT2*MW2^8*MZ2^2*CHd[1, 1] + 
      190464*MW2^9*MZ2^2*CHd[1, 1] - 364032*MT2^3*MW2^5*MZ2^3*CHd[1, 1] + 
      384000*MT2^2*MW2^6*MZ2^3*CHd[1, 1] + 281088*MT2*MW2^7*MZ2^3*CHd[1, 1] + 
      178176*MW2^8*MZ2^3*CHd[1, 1] + 291840*MT2^3*MW2^4*MZ2^4*CHd[1, 1] - 
      637440*MT2^2*MW2^5*MZ2^4*CHd[1, 1] + 580608*MT2*MW2^6*MZ2^4*CHd[1, 1] - 
      783360*MW2^7*MZ2^4*CHd[1, 1] - 62112*MT2^3*MW2^3*MZ2^5*CHd[1, 1] + 
      446976*MT2^2*MW2^4*MZ2^5*CHd[1, 1] - 981024*MT2*MW2^5*MZ2^5*CHd[1, 1] + 
      651456*MW2^6*MZ2^5*CHd[1, 1] - 57312*MT2^3*MW2^2*MZ2^6*CHd[1, 1] - 
      46656*MT2^2*MW2^3*MZ2^6*CHd[1, 1] + 420384*MT2*MW2^4*MZ2^6*CHd[1, 1] - 
      37344*MW2^5*MZ2^6*CHd[1, 1] + 38952*MT2^3*MW2*MZ2^7*CHd[1, 1] - 
      106896*MT2^2*MW2^2*MZ2^7*CHd[1, 1] + 112392*MT2*MW2^3*MZ2^7*CHd[1, 1] - 
      170016*MW2^4*MZ2^7*CHd[1, 1] - 7080*MT2^3*MZ2^8*CHd[1, 1] + 
      53112*MT2^2*MW2*MZ2^8*CHd[1, 1] - 134568*MT2*MW2^2*MZ2^8*CHd[1, 1] + 
      56640*MW2^3*MZ2^8*CHd[1, 1] - 7080*MT2^2*MZ2^9*CHd[1, 1] + 
      28320*MT2*MW2*MZ2^9*CHd[1, 1] - 43008*MT2^3*MW2^7*MZ2*CHd[2, 2] + 
      129024*MT2*MW2^9*MZ2*CHd[2, 2] - 86016*MW2^10*MZ2*CHd[2, 2] + 
      202752*MT2^3*MW2^6*MZ2^2*CHd[2, 2] - 86016*MT2^2*MW2^7*MZ2^2*
       CHd[2, 2] - 436224*MT2*MW2^8*MZ2^2*CHd[2, 2] + 
      190464*MW2^9*MZ2^2*CHd[2, 2] - 364032*MT2^3*MW2^5*MZ2^3*CHd[2, 2] + 
      384000*MT2^2*MW2^6*MZ2^3*CHd[2, 2] + 281088*MT2*MW2^7*MZ2^3*CHd[2, 2] + 
      178176*MW2^8*MZ2^3*CHd[2, 2] + 291840*MT2^3*MW2^4*MZ2^4*CHd[2, 2] - 
      637440*MT2^2*MW2^5*MZ2^4*CHd[2, 2] + 580608*MT2*MW2^6*MZ2^4*CHd[2, 2] - 
      783360*MW2^7*MZ2^4*CHd[2, 2] - 62112*MT2^3*MW2^3*MZ2^5*CHd[2, 2] + 
      446976*MT2^2*MW2^4*MZ2^5*CHd[2, 2] - 981024*MT2*MW2^5*MZ2^5*CHd[2, 2] + 
      651456*MW2^6*MZ2^5*CHd[2, 2] - 57312*MT2^3*MW2^2*MZ2^6*CHd[2, 2] - 
      46656*MT2^2*MW2^3*MZ2^6*CHd[2, 2] + 420384*MT2*MW2^4*MZ2^6*CHd[2, 2] - 
      37344*MW2^5*MZ2^6*CHd[2, 2] + 38952*MT2^3*MW2*MZ2^7*CHd[2, 2] - 
      106896*MT2^2*MW2^2*MZ2^7*CHd[2, 2] + 112392*MT2*MW2^3*MZ2^7*CHd[2, 2] - 
      170016*MW2^4*MZ2^7*CHd[2, 2] - 7080*MT2^3*MZ2^8*CHd[2, 2] + 
      53112*MT2^2*MW2*MZ2^8*CHd[2, 2] - 134568*MT2*MW2^2*MZ2^8*CHd[2, 2] + 
      56640*MW2^3*MZ2^8*CHd[2, 2] - 7080*MT2^2*MZ2^9*CHd[2, 2] + 
      28320*MT2*MW2*MZ2^9*CHd[2, 2] - 43008*MT2^3*MW2^7*MZ2*CHd[3, 3] + 
      129024*MT2*MW2^9*MZ2*CHd[3, 3] - 86016*MW2^10*MZ2*CHd[3, 3] + 
      202752*MT2^3*MW2^6*MZ2^2*CHd[3, 3] - 86016*MT2^2*MW2^7*MZ2^2*
       CHd[3, 3] - 436224*MT2*MW2^8*MZ2^2*CHd[3, 3] + 
      190464*MW2^9*MZ2^2*CHd[3, 3] - 364032*MT2^3*MW2^5*MZ2^3*CHd[3, 3] + 
      384000*MT2^2*MW2^6*MZ2^3*CHd[3, 3] + 281088*MT2*MW2^7*MZ2^3*CHd[3, 3] + 
      178176*MW2^8*MZ2^3*CHd[3, 3] + 291840*MT2^3*MW2^4*MZ2^4*CHd[3, 3] - 
      637440*MT2^2*MW2^5*MZ2^4*CHd[3, 3] + 580608*MT2*MW2^6*MZ2^4*CHd[3, 3] - 
      783360*MW2^7*MZ2^4*CHd[3, 3] - 62112*MT2^3*MW2^3*MZ2^5*CHd[3, 3] + 
      446976*MT2^2*MW2^4*MZ2^5*CHd[3, 3] - 981024*MT2*MW2^5*MZ2^5*CHd[3, 3] + 
      651456*MW2^6*MZ2^5*CHd[3, 3] - 57312*MT2^3*MW2^2*MZ2^6*CHd[3, 3] - 
      46656*MT2^2*MW2^3*MZ2^6*CHd[3, 3] + 420384*MT2*MW2^4*MZ2^6*CHd[3, 3] - 
      37344*MW2^5*MZ2^6*CHd[3, 3] + 38952*MT2^3*MW2*MZ2^7*CHd[3, 3] - 
      106896*MT2^2*MW2^2*MZ2^7*CHd[3, 3] + 112392*MT2*MW2^3*MZ2^7*CHd[3, 3] - 
      170016*MW2^4*MZ2^7*CHd[3, 3] - 7080*MT2^3*MZ2^8*CHd[3, 3] + 
      53112*MT2^2*MW2*MZ2^8*CHd[3, 3] - 134568*MT2*MW2^2*MZ2^8*CHd[3, 3] + 
      56640*MW2^3*MZ2^8*CHd[3, 3] - 7080*MT2^2*MZ2^9*CHd[3, 3] + 
      28320*MT2*MW2*MZ2^9*CHd[3, 3] + 38912*MT2^3*MW2^7*MZ2*CHe[1, 1] - 
      116736*MT2*MW2^9*MZ2*CHe[1, 1] + 77824*MW2^10*MZ2*CHe[1, 1] - 
      206848*MT2^3*MW2^6*MZ2^2*CHe[1, 1] + 77824*MT2^2*MW2^7*MZ2^2*
       CHe[1, 1] + 464896*MT2*MW2^8*MZ2^2*CHe[1, 1] - 
      219136*MW2^9*MZ2^2*CHe[1, 1] + 367104*MT2^3*MW2^5*MZ2^3*CHe[1, 1] - 
      394240*MT2^2*MW2^6*MZ2^3*CHe[1, 1] - 273920*MT2*MW2^7*MZ2^3*CHe[1, 1] - 
      202752*MW2^8*MZ2^3*CHe[1, 1] - 286720*MT2^3*MW2^4*MZ2^4*CHe[1, 1] + 
      640512*MT2^2*MW2^5*MZ2^4*CHe[1, 1] - 608256*MT2*MW2^6*MZ2^4*CHe[1, 1] + 
      793600*MW2^7*MZ2^4*CHe[1, 1] + 64688*MT2^3*MW2^3*MZ2^5*CHe[1, 1] - 
      436736*MT2^2*MW2^4*MZ2^5*CHe[1, 1] + 952816*MT2*MW2^5*MZ2^5*CHe[1, 1] - 
      620704*MW2^6*MZ2^5*CHe[1, 1] + 55248*MT2^3*MW2^2*MZ2^6*CHe[1, 1] + 
      54368*MT2^2*MW2^3*MZ2^6*CHe[1, 1] - 424496*MT2*MW2^4*MZ2^6*CHe[1, 1] + 
      58896*MW2^5*MZ2^6*CHe[1, 1] - 39724*MT2^3*MW2*MZ2^7*CHe[1, 1] + 
      105336*MT2^2*MW2^2*MZ2^7*CHe[1, 1] - 101820*MT2*MW2^3*MZ2^7*CHe[1, 1] + 
      170992*MW2^4*MZ2^7*CHe[1, 1] + 7340*MT2^3*MZ2^8*CHe[1, 1] - 
      54404*MT2^2*MW2*MZ2^8*CHe[1, 1] + 136876*MT2*MW2^2*MZ2^8*CHe[1, 1] - 
      58720*MW2^3*MZ2^8*CHe[1, 1] + 7340*MT2^2*MZ2^9*CHe[1, 1] - 
      29360*MT2*MW2*MZ2^9*CHe[1, 1] + 79872*MT2^3*MW2^7*MZ2*CHe[2, 2] - 
      239616*MT2*MW2^9*MZ2*CHe[2, 2] + 159744*MW2^10*MZ2*CHe[2, 2] - 
      258048*MT2^3*MW2^6*MZ2^2*CHe[2, 2] + 159744*MT2^2*MW2^7*MZ2^2*
       CHe[2, 2] + 454656*MT2*MW2^8*MZ2^2*CHe[2, 2] - 
      116736*MW2^9*MZ2^2*CHe[2, 2] + 329472*MT2^3*MW2^5*MZ2^3*CHe[2, 2] - 
      476160*MT2^2*MW2^6*MZ2^3*CHe[2, 2] + 43776*MT2*MW2^7*MZ2^3*CHe[2, 2] - 
      431616*MW2^8*MZ2^3*CHe[2, 2] - 193920*MT2^3*MW2^4*MZ2^4*CHe[2, 2] + 
      549888*MT2^2*MW2^5*MZ2^4*CHe[2, 2] - 736128*MT2*MW2^6*MZ2^4*CHe[2, 2] + 
      714240*MW2^7*MZ2^4*CHe[2, 2] + 20928*MT2^3*MW2^3*MZ2^5*CHe[2, 2] - 
      277632*MT2^2*MW2^4*MZ2^5*CHe[2, 2] + 712896*MT2*MW2^5*MZ2^5*CHe[2, 2] - 
      376704*MW2^6*MZ2^5*CHe[2, 2] + 43488*MT2^3*MW2^2*MZ2^6*CHe[2, 2] - 
      214176*MT2*MW2^4*MZ2^6*CHe[2, 2] - 17664*MW2^5*MZ2^6*CHe[2, 2] - 
      27072*MT2^3*MW2*MZ2^7*CHe[2, 2] + 76512*MT2^2*MW2^2*MZ2^7*CHe[2, 2] - 
      92736*MT2*MW2^3*MZ2^7*CHe[2, 2] + 110976*MW2^4*MZ2^7*CHe[2, 2] + 
      5280*MT2^3*MZ2^8*CHe[2, 2] - 37632*MT2^2*MW2*MZ2^8*CHe[2, 2] + 
      92448*MT2*MW2^2*MZ2^8*CHe[2, 2] - 42240*MW2^3*MZ2^8*CHe[2, 2] + 
      5280*MT2^2*MZ2^9*CHe[2, 2] - 21120*MT2*MW2*MZ2^9*CHe[2, 2] + 
      79872*MT2^3*MW2^7*MZ2*CHe[3, 3] - 239616*MT2*MW2^9*MZ2*CHe[3, 3] + 
      159744*MW2^10*MZ2*CHe[3, 3] - 258048*MT2^3*MW2^6*MZ2^2*CHe[3, 3] + 
      159744*MT2^2*MW2^7*MZ2^2*CHe[3, 3] + 454656*MT2*MW2^8*MZ2^2*CHe[3, 3] - 
      116736*MW2^9*MZ2^2*CHe[3, 3] + 329472*MT2^3*MW2^5*MZ2^3*CHe[3, 3] - 
      476160*MT2^2*MW2^6*MZ2^3*CHe[3, 3] + 43776*MT2*MW2^7*MZ2^3*CHe[3, 3] - 
      431616*MW2^8*MZ2^3*CHe[3, 3] - 193920*MT2^3*MW2^4*MZ2^4*CHe[3, 3] + 
      549888*MT2^2*MW2^5*MZ2^4*CHe[3, 3] - 736128*MT2*MW2^6*MZ2^4*CHe[3, 3] + 
      714240*MW2^7*MZ2^4*CHe[3, 3] + 20928*MT2^3*MW2^3*MZ2^5*CHe[3, 3] - 
      277632*MT2^2*MW2^4*MZ2^5*CHe[3, 3] + 712896*MT2*MW2^5*MZ2^5*CHe[3, 3] - 
      376704*MW2^6*MZ2^5*CHe[3, 3] + 43488*MT2^3*MW2^2*MZ2^6*CHe[3, 3] - 
      214176*MT2*MW2^4*MZ2^6*CHe[3, 3] - 17664*MW2^5*MZ2^6*CHe[3, 3] - 
      27072*MT2^3*MW2*MZ2^7*CHe[3, 3] + 76512*MT2^2*MW2^2*MZ2^7*CHe[3, 3] - 
      92736*MT2*MW2^3*MZ2^7*CHe[3, 3] + 110976*MW2^4*MZ2^7*CHe[3, 3] + 
      5280*MT2^3*MZ2^8*CHe[3, 3] - 37632*MT2^2*MW2*MZ2^8*CHe[3, 3] + 
      92448*MT2*MW2^2*MZ2^8*CHe[3, 3] - 42240*MW2^3*MZ2^8*CHe[3, 3] + 
      5280*MT2^2*MZ2^9*CHe[3, 3] - 21120*MT2*MW2*MZ2^9*CHe[3, 3] - 
      (2*MW2 - MZ2)*(2*MT2^3*MZ2*(66560*MW2^6 - 163584*MW2^5*MZ2 + 
          71040*MW2^4*MZ2^2 + 84128*MW2^3*MZ2^3 - 78804*MW2^2*MZ2^4 + 
          17322*MW2*MZ2^5 - 145*MZ2^6) + MT2^2*MZ2^2*(286720*MW2^6 - 
          603136*MW2^5*MZ2 + 129920*MW2^4*MZ2^2 + 377472*MW2^3*MZ2^3 - 
          235160*MW2^2*MZ2^4 + 26104*MW2*MZ2^5 + 2285*MZ2^6) - 
        4*MW2^2*(61440*MW2^8 - 71680*MW2^7*MZ2 - 166784*MW2^6*MZ2^2 + 
          358144*MW2^5*MZ2^3 + 22056*MW2^4*MZ2^4 - 281872*MW2^3*MZ2^5 + 
          85595*MW2^2*MZ2^6 + 31930*MW2*MZ2^7 - 7725*MZ2^8) + 
        MT2*(245760*MW2^9 - 665600*MW2^8*MZ2 + 120832*MW2^7*MZ2^2 + 
          1516800*MW2^6*MZ2^3 - 1208608*MW2^5*MZ2^4 - 490360*MW2^4*MZ2^5 + 
          701512*MW2^3*MZ2^6 - 121254*MW2^2*MZ2^7 - 29955*MW2*MZ2^8 + 
          5150*MZ2^9))*CHe[Leff, Leff] + 38912*MT2^3*MW2^7*MZ2*CHl1[1, 1] - 
      116736*MT2*MW2^9*MZ2*CHl1[1, 1] + 77824*MW2^10*MZ2*CHl1[1, 1] - 
      227328*MT2^3*MW2^6*MZ2^2*CHl1[1, 1] + 77824*MT2^2*MW2^7*MZ2^2*
       CHl1[1, 1] + 526336*MT2*MW2^8*MZ2^2*CHl1[1, 1] - 
      260096*MW2^9*MZ2^2*CHl1[1, 1] + 372224*MT2^3*MW2^5*MZ2^3*CHl1[1, 1] - 
      435200*MT2^2*MW2^6*MZ2^3*CHl1[1, 1] - 207360*MT2*MW2^7*MZ2^3*
       CHl1[1, 1] - 294912*MW2^8*MZ2^3*CHl1[1, 1] - 262784*MT2^3*MW2^4*MZ2^4*
       CHl1[1, 1] + 640512*MT2^2*MW2^5*MZ2^4*CHl1[1, 1] - 
      700544*MT2*MW2^6*MZ2^4*CHl1[1, 1] + 815872*MW2^7*MZ2^4*CHl1[1, 1] + 
      42224*MT2^3*MW2^3*MZ2^5*CHl1[1, 1] - 391424*MT2^2*MW2^4*MZ2^5*
       CHl1[1, 1] + 924464*MT2*MW2^5*MZ2^5*CHl1[1, 1] - 
      558752*MW2^6*MZ2^5*CHl1[1, 1] + 54664*MT2^3*MW2^2*MZ2^6*CHl1[1, 1] + 
      20128*MT2^2*MW2^3*MZ2^6*CHl1[1, 1] - 332888*MT2*MW2^4*MZ2^6*
       CHl1[1, 1] - 1152*MW2^5*MZ2^6*CHl1[1, 1] - 34428*MT2^3*MW2*MZ2^7*
       CHl1[1, 1] + 98280*MT2^2*MW2^2*MZ2^7*CHl1[1, 1] - 
      115372*MT2*MW2^3*MZ2^7*CHl1[1, 1] + 149224*MW2^4*MZ2^7*CHl1[1, 1] + 
      6310*MT2^3*MZ2^8*CHl1[1, 1] - 47048*MT2^2*MW2*MZ2^8*CHl1[1, 1] + 
      118782*MT2*MW2^2*MZ2^8*CHl1[1, 1] - 50480*MW2^3*MZ2^8*CHl1[1, 1] + 
      6310*MT2^2*MZ2^9*CHl1[1, 1] - 25240*MT2*MW2*MZ2^9*CHl1[1, 1] + 
      79872*MT2^3*MW2^7*MZ2*CHl1[2, 2] - 239616*MT2*MW2^9*MZ2*CHl1[2, 2] + 
      159744*MW2^10*MZ2*CHl1[2, 2] - 258048*MT2^3*MW2^6*MZ2^2*CHl1[2, 2] + 
      159744*MT2^2*MW2^7*MZ2^2*CHl1[2, 2] + 454656*MT2*MW2^8*MZ2^2*
       CHl1[2, 2] - 116736*MW2^9*MZ2^2*CHl1[2, 2] + 329472*MT2^3*MW2^5*MZ2^3*
       CHl1[2, 2] - 476160*MT2^2*MW2^6*MZ2^3*CHl1[2, 2] + 
      43776*MT2*MW2^7*MZ2^3*CHl1[2, 2] - 431616*MW2^8*MZ2^3*CHl1[2, 2] - 
      193920*MT2^3*MW2^4*MZ2^4*CHl1[2, 2] + 549888*MT2^2*MW2^5*MZ2^4*
       CHl1[2, 2] - 736128*MT2*MW2^6*MZ2^4*CHl1[2, 2] + 
      714240*MW2^7*MZ2^4*CHl1[2, 2] + 20928*MT2^3*MW2^3*MZ2^5*CHl1[2, 2] - 
      277632*MT2^2*MW2^4*MZ2^5*CHl1[2, 2] + 712896*MT2*MW2^5*MZ2^5*
       CHl1[2, 2] - 376704*MW2^6*MZ2^5*CHl1[2, 2] + 43488*MT2^3*MW2^2*MZ2^6*
       CHl1[2, 2] - 214176*MT2*MW2^4*MZ2^6*CHl1[2, 2] - 
      17664*MW2^5*MZ2^6*CHl1[2, 2] - 27072*MT2^3*MW2*MZ2^7*CHl1[2, 2] + 
      76512*MT2^2*MW2^2*MZ2^7*CHl1[2, 2] - 92736*MT2*MW2^3*MZ2^7*CHl1[2, 2] + 
      110976*MW2^4*MZ2^7*CHl1[2, 2] + 5280*MT2^3*MZ2^8*CHl1[2, 2] - 
      37632*MT2^2*MW2*MZ2^8*CHl1[2, 2] + 92448*MT2*MW2^2*MZ2^8*CHl1[2, 2] - 
      42240*MW2^3*MZ2^8*CHl1[2, 2] + 5280*MT2^2*MZ2^9*CHl1[2, 2] - 
      21120*MT2*MW2*MZ2^9*CHl1[2, 2] + 79872*MT2^3*MW2^7*MZ2*CHl1[3, 3] - 
      239616*MT2*MW2^9*MZ2*CHl1[3, 3] + 159744*MW2^10*MZ2*CHl1[3, 3] - 
      258048*MT2^3*MW2^6*MZ2^2*CHl1[3, 3] + 159744*MT2^2*MW2^7*MZ2^2*
       CHl1[3, 3] + 454656*MT2*MW2^8*MZ2^2*CHl1[3, 3] - 
      116736*MW2^9*MZ2^2*CHl1[3, 3] + 329472*MT2^3*MW2^5*MZ2^3*CHl1[3, 3] - 
      476160*MT2^2*MW2^6*MZ2^3*CHl1[3, 3] + 43776*MT2*MW2^7*MZ2^3*
       CHl1[3, 3] - 431616*MW2^8*MZ2^3*CHl1[3, 3] - 193920*MT2^3*MW2^4*MZ2^4*
       CHl1[3, 3] + 549888*MT2^2*MW2^5*MZ2^4*CHl1[3, 3] - 
      736128*MT2*MW2^6*MZ2^4*CHl1[3, 3] + 714240*MW2^7*MZ2^4*CHl1[3, 3] + 
      20928*MT2^3*MW2^3*MZ2^5*CHl1[3, 3] - 277632*MT2^2*MW2^4*MZ2^5*
       CHl1[3, 3] + 712896*MT2*MW2^5*MZ2^5*CHl1[3, 3] - 
      376704*MW2^6*MZ2^5*CHl1[3, 3] + 43488*MT2^3*MW2^2*MZ2^6*CHl1[3, 3] - 
      214176*MT2*MW2^4*MZ2^6*CHl1[3, 3] - 17664*MW2^5*MZ2^6*CHl1[3, 3] - 
      27072*MT2^3*MW2*MZ2^7*CHl1[3, 3] + 76512*MT2^2*MW2^2*MZ2^7*CHl1[3, 3] - 
      92736*MT2*MW2^3*MZ2^7*CHl1[3, 3] + 110976*MW2^4*MZ2^7*CHl1[3, 3] + 
      5280*MT2^3*MZ2^8*CHl1[3, 3] - 37632*MT2^2*MW2*MZ2^8*CHl1[3, 3] + 
      92448*MT2*MW2^2*MZ2^8*CHl1[3, 3] - 42240*MW2^3*MZ2^8*CHl1[3, 3] + 
      5280*MT2^2*MZ2^9*CHl1[3, 3] - 21120*MT2*MW2*MZ2^9*CHl1[3, 3] - 
      2*MZ2*(2*MT2^3*MZ2*(66560*MW2^6 - 163584*MW2^5*MZ2 + 
          71040*MW2^4*MZ2^2 + 84128*MW2^3*MZ2^3 - 78804*MW2^2*MZ2^4 + 
          17322*MW2*MZ2^5 - 145*MZ2^6) + MT2^2*MZ2^2*(286720*MW2^6 - 
          603136*MW2^5*MZ2 + 129920*MW2^4*MZ2^2 + 377472*MW2^3*MZ2^3 - 
          235160*MW2^2*MZ2^4 + 26104*MW2*MZ2^5 + 2285*MZ2^6) - 
        4*MW2^2*(61440*MW2^8 - 71680*MW2^7*MZ2 - 166784*MW2^6*MZ2^2 + 
          358144*MW2^5*MZ2^3 + 22056*MW2^4*MZ2^4 - 281872*MW2^3*MZ2^5 + 
          85595*MW2^2*MZ2^6 + 31930*MW2*MZ2^7 - 7725*MZ2^8) + 
        MT2*(245760*MW2^9 - 665600*MW2^8*MZ2 + 120832*MW2^7*MZ2^2 + 
          1516800*MW2^6*MZ2^3 - 1208608*MW2^5*MZ2^4 - 490360*MW2^4*MZ2^5 + 
          701512*MW2^3*MZ2^6 - 121254*MW2^2*MZ2^7 - 29955*MW2*MZ2^8 + 
          5150*MZ2^9))*SW2*CHl1[Leff, Leff] + 81920*MT2^3*MW2^8*CHl3[1, 1] - 
      245760*MT2*MW2^10*CHl3[1, 1] + 163840*MW2^11*CHl3[1, 1] - 
      104448*MT2^3*MW2^7*MZ2*CHl3[1, 1] + 163840*MT2^2*MW2^8*MZ2*CHl3[1, 1] - 
      14336*MT2*MW2^9*MZ2*CHl3[1, 1] + 200704*MW2^10*MZ2*CHl3[1, 1] - 
      161280*MT2^3*MW2^6*MZ2^2*CHl3[1, 1] - 167936*MT2^2*MW2^7*MZ2^2*
       CHl3[1, 1] + 901632*MT2*MW2^8*MZ2^2*CHl3[1, 1] - 
      640000*MW2^9*MZ2^2*CHl3[1, 1] + 414720*MT2^3*MW2^5*MZ2^3*CHl3[1, 1] - 
      354304*MT2^2*MW2^6*MZ2^3*CHl3[1, 1] - 599040*MT2*MW2^7*MZ2^3*
       CHl3[1, 1] - 135680*MW2^8*MZ2^3*CHl3[1, 1] - 303776*MT2^3*MW2^4*MZ2^4*
       CHl3[1, 1] + 732928*MT2^2*MW2^5*MZ2^4*CHl3[1, 1] - 
      747552*MT2*MW2^6*MZ2^4*CHl3[1, 1] + 983488*MW2^7*MZ2^4*CHl3[1, 1] + 
      31072*MT2^3*MW2^3*MZ2^5*CHl3[1, 1] - 448448*MT2^2*MW2^4*MZ2^5*
       CHl3[1, 1] + 1121888*MT2*MW2^5*MZ2^5*CHl3[1, 1] - 
      661216*MW2^6*MZ2^5*CHl3[1, 1] + 70324*MT2^3*MW2^2*MZ2^6*CHl3[1, 1] - 
      10192*MT2^2*MW2^3*MZ2^6*CHl3[1, 1] - 335260*MT2*MW2^4*MZ2^6*
       CHl3[1, 1] - 65672*MW2^5*MZ2^6*CHl3[1, 1] - 32056*MT2^3*MW2*MZ2^7*
       CHl3[1, 1] + 120016*MT2^2*MW2^2*MZ2^7*CHl3[1, 1] - 
      185128*MT2*MW2^3*MZ2^7*CHl3[1, 1] + 184348*MW2^4*MZ2^7*CHl3[1, 1] + 
      3605*MT2^3*MZ2^8*CHl3[1, 1] - 39266*MT2^2*MW2*MZ2^8*CHl3[1, 1] + 
      117409*MT2*MW2^2*MZ2^8*CHl3[1, 1] - 28840*MW2^3*MZ2^8*CHl3[1, 1] + 
      3605*MT2^2*MZ2^9*CHl3[1, 1] - 14420*MT2*MW2*MZ2^9*CHl3[1, 1] + 
      81920*MT2^3*MW2^8*CHl3[2, 2] - 245760*MT2*MW2^10*CHl3[2, 2] + 
      163840*MW2^11*CHl3[2, 2] - 63488*MT2^3*MW2^7*MZ2*CHl3[2, 2] + 
      163840*MT2^2*MW2^8*MZ2*CHl3[2, 2] - 137216*MT2*MW2^9*MZ2*CHl3[2, 2] + 
      282624*MW2^10*MZ2*CHl3[2, 2] - 192000*MT2^3*MW2^6*MZ2^2*CHl3[2, 2] - 
      86016*MT2^2*MW2^7*MZ2^2*CHl3[2, 2] + 829952*MT2*MW2^8*MZ2^2*
       CHl3[2, 2] - 496640*MW2^9*MZ2^2*CHl3[2, 2] + 371968*MT2^3*MW2^5*MZ2^3*
       CHl3[2, 2] - 395264*MT2^2*MW2^6*MZ2^3*CHl3[2, 2] - 
      347904*MT2*MW2^7*MZ2^3*CHl3[2, 2] - 272384*MW2^8*MZ2^3*CHl3[2, 2] - 
      234912*MT2^3*MW2^4*MZ2^4*CHl3[2, 2] + 642304*MT2^2*MW2^5*MZ2^4*
       CHl3[2, 2] - 783136*MT2*MW2^6*MZ2^4*CHl3[2, 2] + 
      881856*MW2^7*MZ2^4*CHl3[2, 2] + 9776*MT2^3*MW2^3*MZ2^5*CHl3[2, 2] - 
      334656*MT2^2*MW2^4*MZ2^5*CHl3[2, 2] + 910320*MT2*MW2^5*MZ2^5*
       CHl3[2, 2] - 479168*MW2^6*MZ2^5*CHl3[2, 2] + 59148*MT2^3*MW2^2*MZ2^6*
       CHl3[2, 2] - 30320*MT2^2*MW2^3*MZ2^6*CHl3[2, 2] - 
      216548*MT2*MW2^4*MZ2^6*CHl3[2, 2] - 82184*MW2^5*MZ2^6*CHl3[2, 2] - 
      24700*MT2^3*MW2*MZ2^7*CHl3[2, 2] + 98248*MT2^2*MW2^2*MZ2^7*CHl3[2, 2] - 
      162492*MT2*MW2^3*MZ2^7*CHl3[2, 2] + 146100*MW2^4*MZ2^7*CHl3[2, 2] + 
      2575*MT2^3*MZ2^8*CHl3[2, 2] - 29850*MT2^2*MW2*MZ2^8*CHl3[2, 2] + 
      91075*MT2*MW2^2*MZ2^8*CHl3[2, 2] - 20600*MW2^3*MZ2^8*CHl3[2, 2] + 
      2575*MT2^2*MZ2^9*CHl3[2, 2] - 10300*MT2*MW2*MZ2^9*CHl3[2, 2] + 
      79872*MT2^3*MW2^7*MZ2*CHl3[3, 3] - 239616*MT2*MW2^9*MZ2*CHl3[3, 3] + 
      159744*MW2^10*MZ2*CHl3[3, 3] - 178176*MT2^3*MW2^6*MZ2^2*CHl3[3, 3] + 
      159744*MT2^2*MW2^7*MZ2^2*CHl3[3, 3] + 215040*MT2*MW2^8*MZ2^2*
       CHl3[3, 3] + 43008*MW2^9*MZ2^2*CHl3[3, 3] + 151296*MT2^3*MW2^5*MZ2^3*
       CHl3[3, 3] - 316416*MT2^2*MW2^6*MZ2^3*CHl3[3, 3] + 
      258816*MT2*MW2^7*MZ2^3*CHl3[3, 3] - 388608*MW2^8*MZ2^3*CHl3[3, 3] - 
      42624*MT2^3*MW2^4*MZ2^4*CHl3[3, 3] + 233472*MT2^2*MW2^5*MZ2^4*
       CHl3[3, 3] - 477312*MT2*MW2^6*MZ2^4*CHl3[3, 3] + 
      325632*MW2^7*MZ2^4*CHl3[3, 3] - 21696*MT2^3*MW2^3*MZ2^5*CHl3[3, 3] - 
      44160*MT2^2*MW2^4*MZ2^5*CHl3[3, 3] + 235584*MT2*MW2^5*MZ2^5*
       CHl3[3, 3] - 51072*MW2^6*MZ2^5*CHl3[3, 3] + 21792*MT2^3*MW2^2*MZ2^6*
       CHl3[3, 3] - 44160*MT2^2*MW2^3*MZ2^6*CHl3[3, 3] + 
      21408*MT2*MW2^4*MZ2^6*CHl3[3, 3] - 68736*MW2^5*MZ2^6*CHl3[3, 3] - 
      5280*MT2^3*MW2*MZ2^7*CHl3[3, 3] + 32352*MT2^2*MW2^2*MZ2^7*CHl3[3, 3] - 
      71328*MT2*MW2^3*MZ2^7*CHl3[3, 3] + 42240*MW2^4*MZ2^7*CHl3[3, 3] - 
      5280*MT2^2*MW2*MZ2^8*CHl3[3, 3] + 21120*MT2*MW2^2*MZ2^8*CHl3[3, 3] + 
      491520*MT2*MW2^10*CHl3[Leff, Leff] - 491520*MW2^11*CHl3[Leff, Leff] + 
      266240*MT2^3*MW2^7*MZ2*CHl3[Leff, Leff] - 1822720*MT2*MW2^9*MZ2*
       CHl3[Leff, Leff] + 1064960*MW2^10*MZ2*CHl3[Leff, Leff] - 
      920576*MT2^3*MW2^6*MZ2^2*CHl3[Leff, Leff] + 573440*MT2^2*MW2^7*MZ2^2*
       CHl3[Leff, Leff] + 1572864*MT2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      760832*MW2^9*MZ2^2*CHl3[Leff, Leff] + 938496*MT2^3*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 1779712*MT2^2*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      2791936*MT2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 4199424*MW2^8*MZ2^3*
       CHl3[Leff, Leff] + 52352*MT2^3*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      1466112*MT2^2*MW2^5*MZ2^4*CHl3[Leff, Leff] - 5450816*MT2*MW2^6*MZ2^4*
       CHl3[Leff, Leff] + 2688704*MW2^7*MZ2^4*CHl3[Leff, Leff] - 
      651728*MT2^3*MW2^3*MZ2^5*CHl3[Leff, Leff] + 495104*MT2^2*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 1436496*MT2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      2431424*MW2^6*MZ2^5*CHl3[Leff, Leff] + 384504*MT2^3*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 1225264*MT2^2*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      2383744*MT2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 2939736*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 69868*MT2^3*MW2*MZ2^7*CHl3[Leff, Leff] + 
      522528*MT2^2*MW2^2*MZ2^7*CHl3[Leff, Leff] - 1645532*MT2*MW2^3*MZ2^7*
       CHl3[Leff, Leff] + 429320*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      580*MT2^3*MZ2^8*CHl3[Leff, Leff] - 47638*MT2^2*MW2*MZ2^8*
       CHl3[Leff, Leff] + 182598*MT2*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      317240*MW2^3*MZ2^8*CHl3[Leff, Leff] - 4570*MT2^2*MZ2^9*
       CHl3[Leff, Leff] + 70210*MT2*MW2*MZ2^9*CHl3[Leff, Leff] - 
      61800*MW2^2*MZ2^9*CHl3[Leff, Leff] - 10300*MT2*MZ2^10*
       CHl3[Leff, Leff] + 43008*MT2^3*MW2^7*MZ2*CHq1[1, 1] - 
      129024*MT2*MW2^9*MZ2*CHq1[1, 1] + 86016*MW2^10*MZ2*CHq1[1, 1] - 
      202752*MT2^3*MW2^6*MZ2^2*CHq1[1, 1] + 86016*MT2^2*MW2^7*MZ2^2*
       CHq1[1, 1] + 436224*MT2*MW2^8*MZ2^2*CHq1[1, 1] - 
      190464*MW2^9*MZ2^2*CHq1[1, 1] + 364032*MT2^3*MW2^5*MZ2^3*CHq1[1, 1] - 
      384000*MT2^2*MW2^6*MZ2^3*CHq1[1, 1] - 281088*MT2*MW2^7*MZ2^3*
       CHq1[1, 1] - 178176*MW2^8*MZ2^3*CHq1[1, 1] - 291840*MT2^3*MW2^4*MZ2^4*
       CHq1[1, 1] + 637440*MT2^2*MW2^5*MZ2^4*CHq1[1, 1] - 
      580608*MT2*MW2^6*MZ2^4*CHq1[1, 1] + 783360*MW2^7*MZ2^4*CHq1[1, 1] + 
      62112*MT2^3*MW2^3*MZ2^5*CHq1[1, 1] - 446976*MT2^2*MW2^4*MZ2^5*
       CHq1[1, 1] + 981024*MT2*MW2^5*MZ2^5*CHq1[1, 1] - 
      651456*MW2^6*MZ2^5*CHq1[1, 1] + 57312*MT2^3*MW2^2*MZ2^6*CHq1[1, 1] + 
      46656*MT2^2*MW2^3*MZ2^6*CHq1[1, 1] - 420384*MT2*MW2^4*MZ2^6*
       CHq1[1, 1] + 37344*MW2^5*MZ2^6*CHq1[1, 1] - 38952*MT2^3*MW2*MZ2^7*
       CHq1[1, 1] + 106896*MT2^2*MW2^2*MZ2^7*CHq1[1, 1] - 
      112392*MT2*MW2^3*MZ2^7*CHq1[1, 1] + 170016*MW2^4*MZ2^7*CHq1[1, 1] + 
      7080*MT2^3*MZ2^8*CHq1[1, 1] - 53112*MT2^2*MW2*MZ2^8*CHq1[1, 1] + 
      134568*MT2*MW2^2*MZ2^8*CHq1[1, 1] - 56640*MW2^3*MZ2^8*CHq1[1, 1] + 
      7080*MT2^2*MZ2^9*CHq1[1, 1] - 28320*MT2*MW2*MZ2^9*CHq1[1, 1] + 
      43008*MT2^3*MW2^7*MZ2*CHq1[2, 2] - 129024*MT2*MW2^9*MZ2*CHq1[2, 2] + 
      86016*MW2^10*MZ2*CHq1[2, 2] - 202752*MT2^3*MW2^6*MZ2^2*CHq1[2, 2] + 
      86016*MT2^2*MW2^7*MZ2^2*CHq1[2, 2] + 436224*MT2*MW2^8*MZ2^2*
       CHq1[2, 2] - 190464*MW2^9*MZ2^2*CHq1[2, 2] + 364032*MT2^3*MW2^5*MZ2^3*
       CHq1[2, 2] - 384000*MT2^2*MW2^6*MZ2^3*CHq1[2, 2] - 
      281088*MT2*MW2^7*MZ2^3*CHq1[2, 2] - 178176*MW2^8*MZ2^3*CHq1[2, 2] - 
      291840*MT2^3*MW2^4*MZ2^4*CHq1[2, 2] + 637440*MT2^2*MW2^5*MZ2^4*
       CHq1[2, 2] - 580608*MT2*MW2^6*MZ2^4*CHq1[2, 2] + 
      783360*MW2^7*MZ2^4*CHq1[2, 2] + 62112*MT2^3*MW2^3*MZ2^5*CHq1[2, 2] - 
      446976*MT2^2*MW2^4*MZ2^5*CHq1[2, 2] + 981024*MT2*MW2^5*MZ2^5*
       CHq1[2, 2] - 651456*MW2^6*MZ2^5*CHq1[2, 2] + 57312*MT2^3*MW2^2*MZ2^6*
       CHq1[2, 2] + 46656*MT2^2*MW2^3*MZ2^6*CHq1[2, 2] - 
      420384*MT2*MW2^4*MZ2^6*CHq1[2, 2] + 37344*MW2^5*MZ2^6*CHq1[2, 2] - 
      38952*MT2^3*MW2*MZ2^7*CHq1[2, 2] + 106896*MT2^2*MW2^2*MZ2^7*
       CHq1[2, 2] - 112392*MT2*MW2^3*MZ2^7*CHq1[2, 2] + 
      170016*MW2^4*MZ2^7*CHq1[2, 2] + 7080*MT2^3*MZ2^8*CHq1[2, 2] - 
      53112*MT2^2*MW2*MZ2^8*CHq1[2, 2] + 134568*MT2*MW2^2*MZ2^8*CHq1[2, 2] - 
      56640*MW2^3*MZ2^8*CHq1[2, 2] + 7080*MT2^2*MZ2^9*CHq1[2, 2] - 
      28320*MT2*MW2*MZ2^9*CHq1[2, 2] - 165888*MT2^3*MW2^7*MZ2*CHq1[3, 3] + 
      497664*MT2*MW2^9*MZ2*CHq1[3, 3] - 331776*MW2^10*MZ2*CHq1[3, 3] + 
      414720*MT2^3*MW2^6*MZ2^2*CHq1[3, 3] - 331776*MT2^2*MW2^7*MZ2^2*
       CHq1[3, 3] - 580608*MT2*MW2^8*MZ2^2*CHq1[3, 3] - 
      241920*MT2^3*MW2^5*MZ2^3*CHq1[3, 3] + 746496*MT2^2*MW2^6*MZ2^3*
       CHq1[3, 3] - 933120*MT2*MW2^7*MZ2^3*CHq1[3, 3] + 
      1175040*MW2^8*MZ2^3*CHq1[3, 3] - 286848*MT2^3*MW2^4*MZ2^4*CHq1[3, 3] - 
      317952*MT2^2*MW2^5*MZ2^4*CHq1[3, 3] + 1828224*MT2*MW2^6*MZ2^4*
       CHq1[3, 3] - 953856*MW2^7*MZ2^4*CHq1[3, 3] + 493776*MT2^3*MW2^3*MZ2^5*
       CHq1[3, 3] - 611712*MT2^2*MW2^4*MZ2^5*CHq1[3, 3] - 
      333936*MT2*MW2^5*MZ2^5*CHq1[3, 3] - 636768*MW2^6*MZ2^5*CHq1[3, 3] - 
      278640*MT2^3*MW2^2*MZ2^6*CHq1[3, 3] + 825120*MT2^2*MW2^3*MZ2^6*
       CHq1[3, 3] - 1139184*MT2*MW2^4*MZ2^6*CHq1[3, 3] + 
      1099440*MW2^5*MZ2^6*CHq1[3, 3] + 64854*MT2^3*MW2*MZ2^7*CHq1[3, 3] - 
      391608*MT2^2*MW2^2*MZ2^7*CHq1[3, 3] + 919998*MT2*MW2^3*MZ2^7*
       CHq1[3, 3] - 435132*MW2^4*MZ2^7*CHq1[3, 3] - 
      4185*MT2^3*MZ2^8*CHq1[3, 3] + 73224*MT2^2*MW2*MZ2^8*CHq1[3, 3] - 
      246861*MT2*MW2^2*MZ2^8*CHq1[3, 3] + 33480*MW2^3*MZ2^8*CHq1[3, 3] - 
      4185*MT2^2*MZ2^9*CHq1[3, 3] + 16740*MT2*MW2*MZ2^9*CHq1[3, 3] - 
      129024*MT2^3*MW2^7*MZ2*CHq3[1, 1] + 387072*MT2*MW2^9*MZ2*CHq3[1, 1] - 
      258048*MW2^10*MZ2*CHq3[1, 1] + 479232*MT2^3*MW2^6*MZ2^2*CHq3[1, 1] - 
      258048*MT2^2*MW2^7*MZ2^2*CHq3[1, 1] - 921600*MT2*MW2^8*MZ2^2*
       CHq3[1, 1] + 313344*MW2^9*MZ2^2*CHq3[1, 1] - 612864*MT2^3*MW2^5*MZ2^3*
       CHq3[1, 1] + 893952*MT2^2*MW2^6*MZ2^3*CHq3[1, 1] - 
      78336*MT2*MW2^7*MZ2^3*CHq3[1, 1] + 847872*MW2^8*MZ2^3*CHq3[1, 1] + 
      262656*MT2^3*MW2^4*MZ2^4*CHq3[1, 1] - 1018368*MT2^2*MW2^5*MZ2^4*
       CHq3[1, 1] + 1663488*MT2*MW2^6*MZ2^4*CHq3[1, 1] - 
      1502208*MW2^7*MZ2^4*CHq3[1, 1] + 76320*MT2^3*MW2^3*MZ2^5*CHq3[1, 1] + 
      322560*MT2^2*MW2^4*MZ2^5*CHq3[1, 1] - 1279584*MT2*MW2^5*MZ2^5*
       CHq3[1, 1] + 452160*MW2^6*MZ2^5*CHq3[1, 1] - 95616*MT2^3*MW2^2*MZ2^6*
       CHq3[1, 1] + 182592*MT2^2*MW2^3*MZ2^6*CHq3[1, 1] - 
      18432*MT2*MW2^4*MZ2^6*CHq3[1, 1] + 340128*MW2^5*MZ2^6*CHq3[1, 1] + 
      21240*MT2^3*MW2*MZ2^7*CHq3[1, 1] - 138096*MT2^2*MW2^2*MZ2^7*
       CHq3[1, 1] + 318744*MT2*MW2^3*MZ2^7*CHq3[1, 1] - 
      169920*MW2^4*MZ2^7*CHq3[1, 1] + 21240*MT2^2*MW2*MZ2^8*CHq3[1, 1] - 
      84960*MT2*MW2^2*MZ2^8*CHq3[1, 1] - 129024*MT2^3*MW2^7*MZ2*CHq3[2, 2] + 
      387072*MT2*MW2^9*MZ2*CHq3[2, 2] - 258048*MW2^10*MZ2*CHq3[2, 2] + 
      479232*MT2^3*MW2^6*MZ2^2*CHq3[2, 2] - 258048*MT2^2*MW2^7*MZ2^2*
       CHq3[2, 2] - 921600*MT2*MW2^8*MZ2^2*CHq3[2, 2] + 
      313344*MW2^9*MZ2^2*CHq3[2, 2] - 612864*MT2^3*MW2^5*MZ2^3*CHq3[2, 2] + 
      893952*MT2^2*MW2^6*MZ2^3*CHq3[2, 2] - 78336*MT2*MW2^7*MZ2^3*
       CHq3[2, 2] + 847872*MW2^8*MZ2^3*CHq3[2, 2] + 262656*MT2^3*MW2^4*MZ2^4*
       CHq3[2, 2] - 1018368*MT2^2*MW2^5*MZ2^4*CHq3[2, 2] + 
      1663488*MT2*MW2^6*MZ2^4*CHq3[2, 2] - 1502208*MW2^7*MZ2^4*CHq3[2, 2] + 
      76320*MT2^3*MW2^3*MZ2^5*CHq3[2, 2] + 322560*MT2^2*MW2^4*MZ2^5*
       CHq3[2, 2] - 1279584*MT2*MW2^5*MZ2^5*CHq3[2, 2] + 
      452160*MW2^6*MZ2^5*CHq3[2, 2] - 95616*MT2^3*MW2^2*MZ2^6*CHq3[2, 2] + 
      182592*MT2^2*MW2^3*MZ2^6*CHq3[2, 2] - 18432*MT2*MW2^4*MZ2^6*
       CHq3[2, 2] + 340128*MW2^5*MZ2^6*CHq3[2, 2] + 21240*MT2^3*MW2*MZ2^7*
       CHq3[2, 2] - 138096*MT2^2*MW2^2*MZ2^7*CHq3[2, 2] + 
      318744*MT2*MW2^3*MZ2^7*CHq3[2, 2] - 169920*MW2^4*MZ2^7*CHq3[2, 2] + 
      21240*MT2^2*MW2*MZ2^8*CHq3[2, 2] - 84960*MT2*MW2^2*MZ2^8*CHq3[2, 2] - 
      163840*MT2^3*MW2^8*CHq3[3, 3] + 491520*MT2*MW2^10*CHq3[3, 3] - 
      327680*MW2^11*CHq3[3, 3] + 120832*MT2^3*MW2^7*MZ2*CHq3[3, 3] - 
      327680*MT2^2*MW2^8*MZ2*CHq3[3, 3] + 292864*MT2*MW2^9*MZ2*CHq3[3, 3] - 
      577536*MW2^10*MZ2*CHq3[3, 3] + 442368*MT2^3*MW2^6*MZ2^2*CHq3[3, 3] + 
      159744*MT2^2*MW2^7*MZ2^2*CHq3[3, 3] - 1810432*MT2*MW2^8*MZ2^2*
       CHq3[3, 3] + 1079296*MW2^9*MZ2^2*CHq3[3, 3] - 683264*MT2^3*MW2^5*MZ2^3*
       CHq3[3, 3] + 904192*MT2^2*MW2^6*MZ2^3*CHq3[3, 3] + 
      280320*MT2*MW2^7*MZ2^3*CHq3[3, 3] + 942592*MW2^8*MZ2^3*CHq3[3, 3] + 
      97728*MT2^3*MW2^4*MZ2^4*CHq3[3, 3] - 1135616*MT2^2*MW2^5*MZ2^4*
       CHq3[3, 3] + 2439872*MT2*MW2^6*MZ2^4*CHq3[3, 3] - 
      2066304*MW2^7*MZ2^4*CHq3[3, 3] + 430832*MT2^3*MW2^3*MZ2^5*CHq3[3, 3] - 
      30720*MT2^2*MW2^4*MZ2^5*CHq3[3, 3] - 1683408*MT2*MW2^5*MZ2^5*
       CHq3[3, 3] + 219424*MW2^6*MZ2^5*CHq3[3, 3] - 353352*MT2^3*MW2^2*MZ2^6*
       CHq3[3, 3] + 797440*MT2^2*MW2^3*MZ2^6*CHq3[3, 3] - 
      663272*MT2*MW2^4*MZ2^6*CHq3[3, 3] + 1126336*MW2^5*MZ2^6*CHq3[3, 3] + 
      103694*MT2^3*MW2*MZ2^7*CHq3[3, 3] - 523400*MT2^2*MW2^2*MZ2^7*
       CHq3[3, 3] + 1102326*MT2*MW2^3*MZ2^7*CHq3[3, 3] - 
      642852*MW2^4*MZ2^7*CHq3[3, 3] - 9335*MT2^3*MZ2^8*CHq3[3, 3] + 
      122364*MT2^2*MW2*MZ2^8*CHq3[3, 3] - 386771*MT2*MW2^2*MZ2^8*CHq3[3, 3] + 
      74680*MW2^3*MZ2^8*CHq3[3, 3] - 9335*MT2^2*MZ2^9*CHq3[3, 3] + 
      37340*MT2*MW2*MZ2^9*CHq3[3, 3] + 86016*MT2^3*MW2^7*MZ2*CHu[1, 1] - 
      258048*MT2*MW2^9*MZ2*CHu[1, 1] + 172032*MW2^10*MZ2*CHu[1, 1] - 
      405504*MT2^3*MW2^6*MZ2^2*CHu[1, 1] + 172032*MT2^2*MW2^7*MZ2^2*
       CHu[1, 1] + 872448*MT2*MW2^8*MZ2^2*CHu[1, 1] - 
      380928*MW2^9*MZ2^2*CHu[1, 1] + 728064*MT2^3*MW2^5*MZ2^3*CHu[1, 1] - 
      768000*MT2^2*MW2^6*MZ2^3*CHu[1, 1] - 562176*MT2*MW2^7*MZ2^3*CHu[1, 1] - 
      356352*MW2^8*MZ2^3*CHu[1, 1] - 583680*MT2^3*MW2^4*MZ2^4*CHu[1, 1] + 
      1274880*MT2^2*MW2^5*MZ2^4*CHu[1, 1] - 1161216*MT2*MW2^6*MZ2^4*
       CHu[1, 1] + 1566720*MW2^7*MZ2^4*CHu[1, 1] + 124224*MT2^3*MW2^3*MZ2^5*
       CHu[1, 1] - 893952*MT2^2*MW2^4*MZ2^5*CHu[1, 1] + 
      1962048*MT2*MW2^5*MZ2^5*CHu[1, 1] - 1302912*MW2^6*MZ2^5*CHu[1, 1] + 
      114624*MT2^3*MW2^2*MZ2^6*CHu[1, 1] + 93312*MT2^2*MW2^3*MZ2^6*
       CHu[1, 1] - 840768*MT2*MW2^4*MZ2^6*CHu[1, 1] + 
      74688*MW2^5*MZ2^6*CHu[1, 1] - 77904*MT2^3*MW2*MZ2^7*CHu[1, 1] + 
      213792*MT2^2*MW2^2*MZ2^7*CHu[1, 1] - 224784*MT2*MW2^3*MZ2^7*CHu[1, 1] + 
      340032*MW2^4*MZ2^7*CHu[1, 1] + 14160*MT2^3*MZ2^8*CHu[1, 1] - 
      106224*MT2^2*MW2*MZ2^8*CHu[1, 1] + 269136*MT2*MW2^2*MZ2^8*CHu[1, 1] - 
      113280*MW2^3*MZ2^8*CHu[1, 1] + 14160*MT2^2*MZ2^9*CHu[1, 1] - 
      56640*MT2*MW2*MZ2^9*CHu[1, 1] + 86016*MT2^3*MW2^7*MZ2*CHu[2, 2] - 
      258048*MT2*MW2^9*MZ2*CHu[2, 2] + 172032*MW2^10*MZ2*CHu[2, 2] - 
      405504*MT2^3*MW2^6*MZ2^2*CHu[2, 2] + 172032*MT2^2*MW2^7*MZ2^2*
       CHu[2, 2] + 872448*MT2*MW2^8*MZ2^2*CHu[2, 2] - 
      380928*MW2^9*MZ2^2*CHu[2, 2] + 728064*MT2^3*MW2^5*MZ2^3*CHu[2, 2] - 
      768000*MT2^2*MW2^6*MZ2^3*CHu[2, 2] - 562176*MT2*MW2^7*MZ2^3*CHu[2, 2] - 
      356352*MW2^8*MZ2^3*CHu[2, 2] - 583680*MT2^3*MW2^4*MZ2^4*CHu[2, 2] + 
      1274880*MT2^2*MW2^5*MZ2^4*CHu[2, 2] - 1161216*MT2*MW2^6*MZ2^4*
       CHu[2, 2] + 1566720*MW2^7*MZ2^4*CHu[2, 2] + 124224*MT2^3*MW2^3*MZ2^5*
       CHu[2, 2] - 893952*MT2^2*MW2^4*MZ2^5*CHu[2, 2] + 
      1962048*MT2*MW2^5*MZ2^5*CHu[2, 2] - 1302912*MW2^6*MZ2^5*CHu[2, 2] + 
      114624*MT2^3*MW2^2*MZ2^6*CHu[2, 2] + 93312*MT2^2*MW2^3*MZ2^6*
       CHu[2, 2] - 840768*MT2*MW2^4*MZ2^6*CHu[2, 2] + 
      74688*MW2^5*MZ2^6*CHu[2, 2] - 77904*MT2^3*MW2*MZ2^7*CHu[2, 2] + 
      213792*MT2^2*MW2^2*MZ2^7*CHu[2, 2] - 224784*MT2*MW2^3*MZ2^7*CHu[2, 2] + 
      340032*MW2^4*MZ2^7*CHu[2, 2] + 14160*MT2^3*MZ2^8*CHu[2, 2] - 
      106224*MT2^2*MW2*MZ2^8*CHu[2, 2] + 269136*MT2*MW2^2*MZ2^8*CHu[2, 2] - 
      113280*MW2^3*MZ2^8*CHu[2, 2] + 14160*MT2^2*MZ2^9*CHu[2, 2] - 
      56640*MT2*MW2*MZ2^9*CHu[2, 2]))/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*B0i[bb0, 0, 0, MZ2]*(-2654208*MW2^10*MZ2*CHd[1, 1] + 
      122880*MH2*MW2^8*MZ2^2*CHd[1, 1] + 22781952*MW2^9*MZ2^2*CHd[1, 1] - 
      460800*MH2*MW2^7*MZ2^3*CHd[1, 1] - 57725952*MW2^8*MZ2^3*CHd[1, 1] + 
      562944*MH2*MW2^6*MZ2^4*CHd[1, 1] + 39158784*MW2^7*MZ2^4*CHd[1, 1] + 
      42240*MH2*MW2^5*MZ2^5*CHd[1, 1] + 68562624*MW2^6*MZ2^5*CHd[1, 1] - 
      830448*MH2*MW2^4*MZ2^6*CHd[1, 1] - 161920320*MW2^5*MZ2^6*CHd[1, 1] + 
      965640*MH2*MW2^3*MZ2^7*CHd[1, 1] + 146452824*MW2^4*MZ2^7*CHd[1, 1] - 
      534426*MH2*MW2^2*MZ2^8*CHd[1, 1] - 71682756*MW2^3*MZ2^8*CHd[1, 1] + 
      147420*MH2*MW2*MZ2^9*CHd[1, 1] + 19714512*MW2^2*MZ2^9*CHd[1, 1] - 
      15450*MH2*MZ2^10*CHd[1, 1] - 2857410*MW2*MZ2^10*CHd[1, 1] + 
      169950*MZ2^11*CHd[1, 1] - 2654208*MW2^10*MZ2*CHd[2, 2] + 
      122880*MH2*MW2^8*MZ2^2*CHd[2, 2] + 22781952*MW2^9*MZ2^2*CHd[2, 2] - 
      460800*MH2*MW2^7*MZ2^3*CHd[2, 2] - 57725952*MW2^8*MZ2^3*CHd[2, 2] + 
      562944*MH2*MW2^6*MZ2^4*CHd[2, 2] + 39158784*MW2^7*MZ2^4*CHd[2, 2] + 
      42240*MH2*MW2^5*MZ2^5*CHd[2, 2] + 68562624*MW2^6*MZ2^5*CHd[2, 2] - 
      830448*MH2*MW2^4*MZ2^6*CHd[2, 2] - 161920320*MW2^5*MZ2^6*CHd[2, 2] + 
      965640*MH2*MW2^3*MZ2^7*CHd[2, 2] + 146452824*MW2^4*MZ2^7*CHd[2, 2] - 
      534426*MH2*MW2^2*MZ2^8*CHd[2, 2] - 71682756*MW2^3*MZ2^8*CHd[2, 2] + 
      147420*MH2*MW2*MZ2^9*CHd[2, 2] + 19714512*MW2^2*MZ2^9*CHd[2, 2] - 
      15450*MH2*MZ2^10*CHd[2, 2] - 2857410*MW2*MZ2^10*CHd[2, 2] + 
      169950*MZ2^11*CHd[2, 2] - 2654208*MW2^10*MZ2*CHd[3, 3] + 
      122880*MH2*MW2^8*MZ2^2*CHd[3, 3] + 22781952*MW2^9*MZ2^2*CHd[3, 3] - 
      460800*MH2*MW2^7*MZ2^3*CHd[3, 3] - 57725952*MW2^8*MZ2^3*CHd[3, 3] + 
      562944*MH2*MW2^6*MZ2^4*CHd[3, 3] + 39158784*MW2^7*MZ2^4*CHd[3, 3] + 
      42240*MH2*MW2^5*MZ2^5*CHd[3, 3] + 68562624*MW2^6*MZ2^5*CHd[3, 3] - 
      830448*MH2*MW2^4*MZ2^6*CHd[3, 3] - 161920320*MW2^5*MZ2^6*CHd[3, 3] + 
      965640*MH2*MW2^3*MZ2^7*CHd[3, 3] + 146452824*MW2^4*MZ2^7*CHd[3, 3] - 
      534426*MH2*MW2^2*MZ2^8*CHd[3, 3] - 71682756*MW2^3*MZ2^8*CHd[3, 3] + 
      147420*MH2*MW2*MZ2^9*CHd[3, 3] + 19714512*MW2^2*MZ2^9*CHd[3, 3] - 
      15450*MH2*MZ2^10*CHd[3, 3] - 2857410*MW2*MZ2^10*CHd[3, 3] + 
      169950*MZ2^11*CHd[3, 3] - 34111488*MW2^10*MZ2*CHe[1, 1] - 
      3153920*MH2*MW2^8*MZ2^2*CHe[1, 1] + 113713152*MW2^9*MZ2^2*CHe[1, 1] + 
      17152000*MH2*MW2^7*MZ2^3*CHe[1, 1] - 58151936*MW2^8*MZ2^3*CHe[1, 1] - 
      43079936*MH2*MW2^6*MZ2^4*CHe[1, 1] - 360774656*MW2^7*MZ2^4*CHe[1, 1] + 
      65393920*MH2*MW2^5*MZ2^5*CHe[1, 1] + 1023868096*MW2^6*MZ2^5*CHe[1, 1] - 
      65606000*MH2*MW2^4*MZ2^6*CHe[1, 1] - 1448806496*MW2^5*MZ2^6*CHe[1, 1] + 
      44619832*MH2*MW2^3*MZ2^7*CHe[1, 1] + 1309089832*MW2^4*MZ2^7*CHe[1, 1] - 
      20169086*MH2*MW2^2*MZ2^8*CHe[1, 1] - 793262372*MW2^3*MZ2^8*CHe[1, 1] + 
      5580052*MH2*MW2*MZ2^9*CHe[1, 1] + 315164608*MW2^2*MZ2^9*CHe[1, 1] - 
      736862*MH2*MZ2^10*CHe[1, 1] - 74834222*MW2*MZ2^10*CHe[1, 1] + 
      8105482*MZ2^11*CHe[1, 1] + 23887872*MW2^10*MZ2*CHe[2, 2] + 
      1351680*MH2*MW2^8*MZ2^2*CHe[2, 2] - 87810048*MW2^9*MZ2^2*CHe[2, 2] - 
      7833600*MH2*MW2^7*MZ2^3*CHe[2, 2] + 63900672*MW2^8*MZ2^3*CHe[2, 2] + 
      20500224*MH2*MW2^6*MZ2^4*CHe[2, 2] + 211083264*MW2^7*MZ2^4*CHe[2, 2] - 
      31779840*MH2*MW2^5*MZ2^5*CHe[2, 2] - 606263808*MW2^6*MZ2^5*CHe[2, 2] + 
      32013504*MH2*MW2^4*MZ2^6*CHe[2, 2] + 786252480*MW2^5*MZ2^6*CHe[2, 2] - 
      21513792*MH2*MW2^3*MZ2^7*CHe[2, 2] - 636441264*MW2^4*MZ2^7*CHe[2, 2] + 
      9447972*MH2*MW2^2*MZ2^8*CHe[2, 2] + 346133256*MW2^3*MZ2^8*CHe[2, 2] - 
      2488968*MH2*MW2*MZ2^9*CHe[2, 2] - 126585552*MW2^2*MZ2^9*CHe[2, 2] + 
      302820*MH2*MZ2^10*CHe[2, 2] + 29174148*MW2*MZ2^10*CHe[2, 2] - 
      3331020*MZ2^11*CHe[2, 2] + 23887872*MW2^10*MZ2*CHe[3, 3] + 
      1351680*MH2*MW2^8*MZ2^2*CHe[3, 3] - 87810048*MW2^9*MZ2^2*CHe[3, 3] - 
      7833600*MH2*MW2^7*MZ2^3*CHe[3, 3] + 63900672*MW2^8*MZ2^3*CHe[3, 3] + 
      20500224*MH2*MW2^6*MZ2^4*CHe[3, 3] + 211083264*MW2^7*MZ2^4*CHe[3, 3] - 
      31779840*MH2*MW2^5*MZ2^5*CHe[3, 3] - 606263808*MW2^6*MZ2^5*CHe[3, 3] + 
      32013504*MH2*MW2^4*MZ2^6*CHe[3, 3] + 786252480*MW2^5*MZ2^6*CHe[3, 3] - 
      21513792*MH2*MW2^3*MZ2^7*CHe[3, 3] - 636441264*MW2^4*MZ2^7*CHe[3, 3] + 
      9447972*MH2*MW2^2*MZ2^8*CHe[3, 3] + 346133256*MW2^3*MZ2^8*CHe[3, 3] - 
      2488968*MH2*MW2*MZ2^9*CHe[3, 3] - 126585552*MW2^2*MZ2^9*CHe[3, 3] + 
      302820*MH2*MZ2^10*CHe[3, 3] + 29174148*MW2*MZ2^10*CHe[3, 3] - 
      3331020*MZ2^11*CHe[3, 3] + (2*MW2 - MZ2)*(11796480*MW2^10 + 
        7372800*MW2^9*MZ2 - 201474048*MW2^8*MZ2^2 + 
        512*MW2^6*(1360*MH2 - 1984343*MZ2)*MZ2^3 - 
        192*MW2^5*(22100*MH2 - 4266123*MZ2)*MZ2^4 + 
        64*MW2^4*(123719*MH2 - 3474247*MZ2)*MZ2^5 + 
        103*MZ2^9*(2486*MH2 + 102329*MZ2) + 1024*MW2^7*MZ2^2*
         (200*MH2 + 630299*MZ2) - 5*MW2*MZ2^8*(317594*MH2 + 13388951*MZ2) - 
        8*MW2^3*MZ2^6*(987464*MH2 + 20179691*MZ2) + 6*MW2^2*MZ2^7*
         (775948*MH2 + 28855685*MZ2))*CHe[Leff, Leff] - 
      55738368*MW2^10*MZ2*CHl1[1, 1] - 3153920*MH2*MW2^8*MZ2^2*CHl1[1, 1] + 
      137060352*MW2^9*MZ2^2*CHl1[1, 1] + 14899200*MH2*MW2^7*MZ2^3*
       CHl1[1, 1] - 7285760*MW2^8*MZ2^3*CHl1[1, 1] - 32839936*MH2*MW2^6*MZ2^4*
       CHl1[1, 1] - 427385856*MW2^7*MZ2^4*CHl1[1, 1] + 
      43843840*MH2*MW2^5*MZ2^5*CHl1[1, 1] + 887158400*MW2^6*MZ2^5*
       CHl1[1, 1] - 38569200*MH2*MW2^4*MZ2^6*CHl1[1, 1] - 
      1010939360*MW2^5*MZ2^6*CHl1[1, 1] + 22846880*MH2*MW2^3*MZ2^7*
       CHl1[1, 1] + 762301488*MW2^4*MZ2^7*CHl1[1, 1] - 
      8875226*MH2*MW2^2*MZ2^8*CHl1[1, 1] - 392927296*MW2^3*MZ2^8*CHl1[1, 1] + 
      2065383*MH2*MW2*MZ2^9*CHl1[1, 1] + 133980520*MW2^2*MZ2^9*CHl1[1, 1] - 
      217021*MH2*MZ2^10*CHl1[1, 1] - 27003906*MW2*MZ2^10*CHl1[1, 1] + 
      2387231*MZ2^11*CHl1[1, 1] + 56328192*MW2^10*MZ2*CHl1[2, 2] + 
      1351680*MH2*MW2^8*MZ2^2*CHl1[2, 2] - 227155968*MW2^9*MZ2^2*CHl1[2, 2] - 
      7833600*MH2*MW2^7*MZ2^3*CHl1[2, 2] + 273896448*MW2^8*MZ2^3*CHl1[2, 2] + 
      20500224*MH2*MW2^6*MZ2^4*CHl1[2, 2] + 186375168*MW2^7*MZ2^4*
       CHl1[2, 2] - 31779840*MH2*MW2^5*MZ2^5*CHl1[2, 2] - 
      982013952*MW2^6*MZ2^5*CHl1[2, 2] + 32013504*MH2*MW2^4*MZ2^6*
       CHl1[2, 2] + 1422407616*MW2^5*MZ2^6*CHl1[2, 2] - 
      21513792*MH2*MW2^3*MZ2^7*CHl1[2, 2] - 1184186448*MW2^4*MZ2^7*
       CHl1[2, 2] + 9447972*MH2*MW2^2*MZ2^8*CHl1[2, 2] + 
      626525016*MW2^3*MZ2^8*CHl1[2, 2] - 2488968*MH2*MW2*MZ2^9*CHl1[2, 2] - 
      208920720*MW2^2*MZ2^9*CHl1[2, 2] + 302820*MH2*MZ2^10*CHl1[2, 2] + 
      40075668*MW2*MZ2^10*CHl1[2, 2] - 3331020*MZ2^11*CHl1[2, 2] + 
      56328192*MW2^10*MZ2*CHl1[3, 3] + 1351680*MH2*MW2^8*MZ2^2*CHl1[3, 3] - 
      227155968*MW2^9*MZ2^2*CHl1[3, 3] - 7833600*MH2*MW2^7*MZ2^3*CHl1[3, 3] + 
      273896448*MW2^8*MZ2^3*CHl1[3, 3] + 20500224*MH2*MW2^6*MZ2^4*
       CHl1[3, 3] + 186375168*MW2^7*MZ2^4*CHl1[3, 3] - 
      31779840*MH2*MW2^5*MZ2^5*CHl1[3, 3] - 982013952*MW2^6*MZ2^5*
       CHl1[3, 3] + 32013504*MH2*MW2^4*MZ2^6*CHl1[3, 3] + 
      1422407616*MW2^5*MZ2^6*CHl1[3, 3] - 21513792*MH2*MW2^3*MZ2^7*
       CHl1[3, 3] - 1184186448*MW2^4*MZ2^7*CHl1[3, 3] + 
      9447972*MH2*MW2^2*MZ2^8*CHl1[3, 3] + 626525016*MW2^3*MZ2^8*CHl1[3, 3] - 
      2488968*MH2*MW2*MZ2^9*CHl1[3, 3] - 208920720*MW2^2*MZ2^9*CHl1[3, 3] + 
      302820*MH2*MZ2^10*CHl1[3, 3] + 40075668*MW2*MZ2^10*CHl1[3, 3] - 
      3331020*MZ2^11*CHl1[3, 3] + 2*MZ2*(11796480*MW2^10 + 
        9830400*MW2^9*MZ2 - 189431808*MW2^8*MZ2^2 + 
        256*MW2^6*(2720*MH2 - 3895879*MZ2)*MZ2^3 - 
        12480*MW2^5*(340*MH2 - 69457*MZ2)*MZ2^4 + 
        32*MW2^4*(247438*MH2 - 9646199*MZ2)*MZ2^5 + 
        103*MZ2^9*(2486*MH2 + 102329*MZ2) + 2048*MW2^7*MZ2^2*
         (100*MH2 + 296407*MZ2) - 32*MW2^3*MZ2^6*(246866*MH2 + 3021587*MZ2) + 
        6*MW2^2*MZ2^7*(775948*MH2 + 24603891*MZ2) - 
        MW2*MZ2^8*(1587970*MH2 + 62335711*MZ2))*SW2*CHl1[Leff, Leff] + 
      7864320*MW2^11*CHl3[1, 1] + 61243392*MW2^10*MZ2*CHl3[1, 1] - 
      3153920*MH2*MW2^8*MZ2^2*CHl3[1, 1] - 315432960*MW2^9*MZ2^2*CHl3[1, 1] + 
      16250880*MH2*MW2^7*MZ2^3*CHl3[1, 1] + 547750912*MW2^8*MZ2^3*
       CHl3[1, 1] - 39321856*MH2*MW2^6*MZ2^4*CHl3[1, 1] - 
      357284352*MW2^7*MZ2^4*CHl3[1, 1] + 57862144*MH2*MW2^5*MZ2^5*
       CHl3[1, 1] - 162652864*MW2^6*MZ2^5*CHl3[1, 1] - 
      56330736*MH2*MW2^4*MZ2^6*CHl3[1, 1] + 464704768*MW2^5*MZ2^6*
       CHl3[1, 1] + 37098848*MH2*MW2^3*MZ2^7*CHl3[1, 1] - 
      337485000*MW2^4*MZ2^7*CHl3[1, 1] - 16137050*MH2*MW2^2*MZ2^8*
       CHl3[1, 1] + 82090592*MW2^3*MZ2^8*CHl3[1, 1] + 
      4251531*MH2*MW2*MZ2^9*CHl3[1, 1] + 31428658*MW2^2*MZ2^9*CHl3[1, 1] - 
      519841*MH2*MZ2^10*CHl3[1, 1] - 26644452*MW2*MZ2^10*CHl3[1, 1] + 
      5718251*MZ2^11*CHl3[1, 1] + 7864320*MW2^11*CHl3[2, 2] - 
      42958848*MW2^10*MZ2*CHl3[2, 2] + 1351680*MH2*MW2^8*MZ2^2*CHl3[2, 2] + 
      87121920*MW2^9*MZ2^2*CHl3[2, 2] - 6481920*MH2*MW2^7*MZ2^3*CHl3[2, 2] - 
      94632960*MW2^8*MZ2^3*CHl3[2, 2] + 14018304*MH2*MW2^6*MZ2^4*CHl3[2, 2] + 
      45921792*MW2^7*MZ2^4*CHl3[2, 2] - 17761536*MH2*MW2^5*MZ2^5*CHl3[2, 2] + 
      25109952*MW2^6*MZ2^5*CHl3[2, 2] + 14251968*MH2*MW2^4*MZ2^6*CHl3[2, 2] - 
      54590688*MW2^5*MZ2^6*CHl3[2, 2] - 7261824*MH2*MW2^3*MZ2^7*CHl3[2, 2] + 
      30481944*MW2^4*MZ2^7*CHl3[2, 2] + 2186148*MH2*MW2^2*MZ2^8*CHl3[2, 2] + 
      881496*MW2^3*MZ2^8*CHl3[2, 2] - 302820*MH2*MW2*MZ2^9*CHl3[2, 2] - 
      8511678*MW2^2*MZ2^9*CHl3[2, 2] + 3006570*MW2*MZ2^10*CHl3[2, 2] - 
      73433088*MW2^10*MZ2*CHl3[3, 3] + 1351680*MH2*MW2^8*MZ2^2*CHl3[3, 3] + 
      305455104*MW2^9*MZ2^2*CHl3[3, 3] - 6481920*MH2*MW2^7*MZ2^3*CHl3[3, 3] - 
      469650432*MW2^8*MZ2^3*CHl3[3, 3] + 14018304*MH2*MW2^6*MZ2^4*
       CHl3[3, 3] + 130550784*MW2^7*MZ2^4*CHl3[3, 3] - 
      17761536*MH2*MW2^5*MZ2^5*CHl3[3, 3] + 614475264*MW2^6*MZ2^5*
       CHl3[3, 3] + 14251968*MH2*MW2^4*MZ2^6*CHl3[3, 3] - 
      1071362880*MW2^5*MZ2^6*CHl3[3, 3] - 7261824*MH2*MW2^3*MZ2^7*
       CHl3[3, 3] + 889664112*MW2^4*MZ2^7*CHl3[3, 3] + 
      2186148*MH2*MW2^2*MZ2^8*CHl3[3, 3] - 426995688*MW2^3*MZ2^8*CHl3[3, 3] - 
      302820*MH2*MW2*MZ2^9*CHl3[3, 3] + 114011904*MW2^2*MZ2^9*CHl3[3, 3] - 
      13021260*MW2*MZ2^10*CHl3[3, 3] - 23592960*MW2^11*CHl3[Leff, Leff] + 
      23592960*MW2^10*MZ2*CHl3[Leff, Leff] - 409600*MH2*MW2^8*MZ2^2*
       CHl3[Leff, Leff] + 475201536*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      983040*MH2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 1996361728*MW2^8*MZ2^3*
       CHl3[Leff, Leff] + 9879040*MH2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      3664958976*MW2^7*MZ2^4*CHl3[Leff, Leff] - 24322432*MH2*MW2^5*MZ2^5*
       CHl3[Leff, Leff] - 3495623552*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
      31635456*MH2*MW2^4*MZ2^6*CHl3[Leff, Leff] + 1278569024*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 25110800*MH2*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      784611264*MW2^4*MZ2^7*CHl3[Leff, Leff] + 12487316*MH2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 1210688324*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
      3688056*MH2*MW2*MZ2^9*CHl3[Leff, Leff] + 660876578*MW2^2*MZ2^9*
       CHl3[Leff, Leff] + 512116*MH2*MZ2^10*CHl3[Leff, Leff] - 
      182623548*MW2*MZ2^10*CHl3[Leff, Leff] + 21079774*MZ2^11*
       CHl3[Leff, Leff] - 294912*MW2^10*MZ2*CHq1[1, 1] - 
      122880*MH2*MW2^8*MZ2^2*CHq1[1, 1] - 16146432*MW2^9*MZ2^2*CHq1[1, 1] + 
      460800*MH2*MW2^7*MZ2^3*CHq1[1, 1] + 60804096*MW2^8*MZ2^3*CHq1[1, 1] - 
      562944*MH2*MW2^6*MZ2^4*CHq1[1, 1] - 60438528*MW2^7*MZ2^4*CHq1[1, 1] - 
      42240*MH2*MW2^5*MZ2^5*CHq1[1, 1] - 50152512*MW2^6*MZ2^5*CHq1[1, 1] + 
      830448*MH2*MW2^4*MZ2^6*CHq1[1, 1] + 168641088*MW2^5*MZ2^6*CHq1[1, 1] - 
      965640*MH2*MW2^3*MZ2^7*CHq1[1, 1] - 168389640*MW2^4*MZ2^7*CHq1[1, 1] + 
      534426*MH2*MW2^2*MZ2^8*CHq1[1, 1] + 87384012*MW2^3*MZ2^8*CHq1[1, 1] - 
      147420*MH2*MW2*MZ2^9*CHq1[1, 1] - 24650832*MW2^2*MZ2^9*CHq1[1, 1] + 
      15450*MH2*MZ2^10*CHq1[1, 1] + 3413610*MW2*MZ2^10*CHq1[1, 1] - 
      169950*MZ2^11*CHq1[1, 1] - 294912*MW2^10*MZ2*CHq1[2, 2] - 
      122880*MH2*MW2^8*MZ2^2*CHq1[2, 2] - 16146432*MW2^9*MZ2^2*CHq1[2, 2] + 
      460800*MH2*MW2^7*MZ2^3*CHq1[2, 2] + 60804096*MW2^8*MZ2^3*CHq1[2, 2] - 
      562944*MH2*MW2^6*MZ2^4*CHq1[2, 2] - 60438528*MW2^7*MZ2^4*CHq1[2, 2] - 
      42240*MH2*MW2^5*MZ2^5*CHq1[2, 2] - 50152512*MW2^6*MZ2^5*CHq1[2, 2] + 
      830448*MH2*MW2^4*MZ2^6*CHq1[2, 2] + 168641088*MW2^5*MZ2^6*CHq1[2, 2] - 
      965640*MH2*MW2^3*MZ2^7*CHq1[2, 2] - 168389640*MW2^4*MZ2^7*CHq1[2, 2] + 
      534426*MH2*MW2^2*MZ2^8*CHq1[2, 2] + 87384012*MW2^3*MZ2^8*CHq1[2, 2] - 
      147420*MH2*MW2*MZ2^9*CHq1[2, 2] - 24650832*MW2^2*MZ2^9*CHq1[2, 2] + 
      15450*MH2*MZ2^10*CHq1[2, 2] + 3413610*MW2*MZ2^10*CHq1[2, 2] - 
      169950*MZ2^11*CHq1[2, 2] - 2654208*MW2^10*MZ2*CHq1[3, 3] + 
      122880*MH2*MW2^8*MZ2^2*CHq1[3, 3] + 21012480*MW2^9*MZ2^2*CHq1[3, 3] - 
      276480*MH2*MW2^7*MZ2^3*CHq1[3, 3] - 30299136*MW2^8*MZ2^3*CHq1[3, 3] + 
      56064*MH2*MW2^6*MZ2^4*CHq1[3, 3] - 22311936*MW2^7*MZ2^4*CHq1[3, 3] + 
      379776*MH2*MW2^5*MZ2^5*CHq1[3, 3] + 81789888*MW2^6*MZ2^5*CHq1[3, 3] - 
      429552*MH2*MW2^4*MZ2^6*CHq1[3, 3] - 59656704*MW2^5*MZ2^6*CHq1[3, 3] + 
      120864*MH2*MW2^3*MZ2^7*CHq1[3, 3] + 795384*MW2^4*MZ2^7*CHq1[3, 3] + 
      69258*MH2*MW2^2*MZ2^8*CHq1[3, 3] + 18791652*MW2^3*MZ2^8*CHq1[3, 3] - 
      50535*MH2*MW2*MZ2^9*CHq1[3, 3] - 9111156*MW2^2*MZ2^9*CHq1[3, 3] + 
      7725*MH2*MZ2^10*CHq1[3, 3] + 1590930*MW2*MZ2^10*CHq1[3, 3] - 
      84975*MZ2^11*CHq1[3, 3] - 7864320*MW2^11*CHq3[1, 1] - 
      8945664*MW2^10*MZ2*CHq3[1, 1] + 368640*MH2*MW2^8*MZ2^2*CHq3[1, 1] + 
      97345536*MW2^9*MZ2^2*CHq3[1, 1] - 1013760*MH2*MW2^7*MZ2^3*CHq3[1, 1] - 
      133456896*MW2^8*MZ2^3*CHq3[1, 1] + 675072*MH2*MW2^6*MZ2^4*CHq3[1, 1] - 
      50555904*MW2^7*MZ2^4*CHq3[1, 1] + 801792*MH2*MW2^5*MZ2^5*CHq3[1, 1] + 
      279570624*MW2^6*MZ2^5*CHq3[1, 1] - 1689552*MH2*MW2^4*MZ2^6*CHq3[1, 1] - 
      273797568*MW2^5*MZ2^6*CHq3[1, 1] + 1207368*MH2*MW2^3*MZ2^7*CHq3[1, 1] + 
      114674520*MW2^4*MZ2^7*CHq3[1, 1] - 395910*MH2*MW2^2*MZ2^8*CHq3[1, 1] - 
      15748500*MW2^3*MZ2^8*CHq3[1, 1] + 46350*MH2*MW2*MZ2^9*CHq3[1, 1] - 
      2007240*MW2^2*MZ2^9*CHq3[1, 1] + 509850*MW2*MZ2^10*CHq3[1, 1] - 
      7864320*MW2^11*CHq3[2, 2] - 8945664*MW2^10*MZ2*CHq3[2, 2] + 
      368640*MH2*MW2^8*MZ2^2*CHq3[2, 2] + 97345536*MW2^9*MZ2^2*CHq3[2, 2] - 
      1013760*MH2*MW2^7*MZ2^3*CHq3[2, 2] - 133456896*MW2^8*MZ2^3*CHq3[2, 2] + 
      675072*MH2*MW2^6*MZ2^4*CHq3[2, 2] - 50555904*MW2^7*MZ2^4*CHq3[2, 2] + 
      801792*MH2*MW2^5*MZ2^5*CHq3[2, 2] + 279570624*MW2^6*MZ2^5*CHq3[2, 2] - 
      1689552*MH2*MW2^4*MZ2^6*CHq3[2, 2] - 273797568*MW2^5*MZ2^6*CHq3[2, 2] + 
      1207368*MH2*MW2^3*MZ2^7*CHq3[2, 2] + 114674520*MW2^4*MZ2^7*CHq3[2, 2] - 
      395910*MH2*MW2^2*MZ2^8*CHq3[2, 2] - 15748500*MW2^3*MZ2^8*CHq3[2, 2] + 
      46350*MH2*MW2*MZ2^9*CHq3[2, 2] - 2007240*MW2^2*MZ2^9*CHq3[2, 2] + 
      509850*MW2*MZ2^10*CHq3[2, 2] - 2654208*MW2^10*MZ2*CHq3[3, 3] + 
      122880*MH2*MW2^8*MZ2^2*CHq3[3, 3] + 21012480*MW2^9*MZ2^2*CHq3[3, 3] - 
      276480*MH2*MW2^7*MZ2^3*CHq3[3, 3] - 30299136*MW2^8*MZ2^3*CHq3[3, 3] + 
      56064*MH2*MW2^6*MZ2^4*CHq3[3, 3] - 22311936*MW2^7*MZ2^4*CHq3[3, 3] + 
      379776*MH2*MW2^5*MZ2^5*CHq3[3, 3] + 81789888*MW2^6*MZ2^5*CHq3[3, 3] - 
      429552*MH2*MW2^4*MZ2^6*CHq3[3, 3] - 59656704*MW2^5*MZ2^6*CHq3[3, 3] + 
      120864*MH2*MW2^3*MZ2^7*CHq3[3, 3] + 795384*MW2^4*MZ2^7*CHq3[3, 3] + 
      69258*MH2*MW2^2*MZ2^8*CHq3[3, 3] + 18791652*MW2^3*MZ2^8*CHq3[3, 3] - 
      50535*MH2*MW2*MZ2^9*CHq3[3, 3] - 9111156*MW2^2*MZ2^9*CHq3[3, 3] + 
      7725*MH2*MZ2^10*CHq3[3, 3] + 1590930*MW2*MZ2^10*CHq3[3, 3] - 
      84975*MZ2^11*CHq3[3, 3] + 5308416*MW2^10*MZ2*CHu[1, 1] - 
      245760*MH2*MW2^8*MZ2^2*CHu[1, 1] - 45563904*MW2^9*MZ2^2*CHu[1, 1] + 
      921600*MH2*MW2^7*MZ2^3*CHu[1, 1] + 115451904*MW2^8*MZ2^3*CHu[1, 1] - 
      1125888*MH2*MW2^6*MZ2^4*CHu[1, 1] - 78317568*MW2^7*MZ2^4*CHu[1, 1] - 
      84480*MH2*MW2^5*MZ2^5*CHu[1, 1] - 137125248*MW2^6*MZ2^5*CHu[1, 1] + 
      1660896*MH2*MW2^4*MZ2^6*CHu[1, 1] + 323840640*MW2^5*MZ2^6*CHu[1, 1] - 
      1931280*MH2*MW2^3*MZ2^7*CHu[1, 1] - 292905648*MW2^4*MZ2^7*CHu[1, 1] + 
      1068852*MH2*MW2^2*MZ2^8*CHu[1, 1] + 143365512*MW2^3*MZ2^8*CHu[1, 1] - 
      294840*MH2*MW2*MZ2^9*CHu[1, 1] - 39429024*MW2^2*MZ2^9*CHu[1, 1] + 
      30900*MH2*MZ2^10*CHu[1, 1] + 5714820*MW2*MZ2^10*CHu[1, 1] - 
      339900*MZ2^11*CHu[1, 1] + 5308416*MW2^10*MZ2*CHu[2, 2] - 
      245760*MH2*MW2^8*MZ2^2*CHu[2, 2] - 45563904*MW2^9*MZ2^2*CHu[2, 2] + 
      921600*MH2*MW2^7*MZ2^3*CHu[2, 2] + 115451904*MW2^8*MZ2^3*CHu[2, 2] - 
      1125888*MH2*MW2^6*MZ2^4*CHu[2, 2] - 78317568*MW2^7*MZ2^4*CHu[2, 2] - 
      84480*MH2*MW2^5*MZ2^5*CHu[2, 2] - 137125248*MW2^6*MZ2^5*CHu[2, 2] + 
      1660896*MH2*MW2^4*MZ2^6*CHu[2, 2] + 323840640*MW2^5*MZ2^6*CHu[2, 2] - 
      1931280*MH2*MW2^3*MZ2^7*CHu[2, 2] - 292905648*MW2^4*MZ2^7*CHu[2, 2] + 
      1068852*MH2*MW2^2*MZ2^8*CHu[2, 2] + 143365512*MW2^3*MZ2^8*CHu[2, 2] - 
      294840*MH2*MW2*MZ2^9*CHu[2, 2] - 39429024*MW2^2*MZ2^9*CHu[2, 2] + 
      30900*MH2*MZ2^10*CHu[2, 2] + 5714820*MW2*MZ2^10*CHu[2, 2] - 
      339900*MZ2^11*CHu[2, 2]))/
    (2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (3*B0i[bb0, MZ2, MW2, MW2]*(-2949120*MT2^2*MW2^10*CHd[1, 1] + 
      5898240*MT2*MW2^11*CHd[1, 1] - 2949120*MW2^12*CHd[1, 1] - 
      774144*MT2^4*MW2^7*MZ2*CHd[1, 1] + 774144*MT2^3*MW2^8*MZ2*CHd[1, 1] + 
      5443584*MT2^2*MW2^9*MZ2*CHd[1, 1] - 13062144*MT2*MW2^10*MZ2*CHd[1, 1] + 
      4669440*MW2^11*MZ2*CHd[1, 1] + 3649536*MT2^4*MW2^6*MZ2^2*CHd[1, 1] - 
      5584896*MT2^3*MW2^7*MZ2^2*CHd[1, 1] + 4171776*MT2^2*MW2^8*MZ2^2*
       CHd[1, 1] - 5388288*MT2*MW2^9*MZ2^2*CHd[1, 1] + 
      6273024*MW2^10*MZ2^2*CHd[1, 1] - 6552576*MT2^4*MW2^5*MZ2^3*CHd[1, 1] + 
      15289344*MT2^3*MW2^6*MZ2^3*CHd[1, 1] - 19808256*MT2^2*MW2^7*MZ2^3*
       CHd[1, 1] + 42157056*MT2*MW2^8*MZ2^3*CHd[1, 1] - 
      18674688*MW2^9*MZ2^3*CHd[1, 1] + 5253120*MT2^4*MW2^4*MZ2^4*CHd[1, 1] - 
      20003328*MT2^3*MW2^5*MZ2^4*CHd[1, 1] + 19422336*MT2^2*MW2^6*MZ2^4*
       CHd[1, 1] - 41110272*MT2*MW2^7*MZ2^4*CHd[1, 1] + 
      9745536*MW2^8*MZ2^4*CHd[1, 1] - 1118016*MT2^4*MW2^3*MZ2^5*CHd[1, 1] + 
      11790144*MT2^3*MW2^4*MZ2^5*CHd[1, 1] - 1518528*MT2^2*MW2^5*MZ2^5*
       CHd[1, 1] - 8245440*MT2*MW2^6*MZ2^5*CHd[1, 1] + 
      11145984*MW2^7*MZ2^5*CHd[1, 1] - 1031616*MT2^4*MW2^2*MZ2^6*CHd[1, 1] - 
      367200*MT2^3*MW2^3*MZ2^6*CHd[1, 1] - 12077328*MT2^2*MW2^4*MZ2^6*
       CHd[1, 1] + 45776640*MT2*MW2^5*MZ2^6*CHd[1, 1] - 
      17971536*MW2^6*MZ2^6*CHd[1, 1] + 701136*MT2^4*MW2*MZ2^7*CHd[1, 1] - 
      3141072*MT2^3*MW2^2*MZ2^7*CHd[1, 1] + 10808472*MT2^2*MW2^3*MZ2^7*
       CHd[1, 1] - 38689488*MT2*MW2^4*MZ2^7*CHd[1, 1] + 
      10005384*MW2^5*MZ2^7*CHd[1, 1] - 127440*MT2^4*MZ2^8*CHd[1, 1] + 
      1434024*MT2^3*MW2*MZ2^8*CHd[1, 1] - 4196244*MT2^2*MW2^2*MZ2^8*
       CHd[1, 1] + 15294600*MT2*MW2^3*MZ2^8*CHd[1, 1] - 
      2405604*MW2^4*MZ2^8*CHd[1, 1] - 191160*MT2^3*MZ2^9*CHd[1, 1] + 
      751578*MT2^2*MW2*MZ2^9*CHd[1, 1] - 2761584*MT2*MW2^2*MZ2^9*CHd[1, 1] + 
      146130*MW2^3*MZ2^9*CHd[1, 1] - 48270*MT2^2*MZ2^10*CHd[1, 1] + 
      115230*MT2*MW2*MZ2^10*CHd[1, 1] + 15450*MW2^2*MZ2^10*CHd[1, 1] + 
      15450*MT2*MZ2^11*CHd[1, 1] - 2949120*MT2^2*MW2^10*CHd[2, 2] + 
      5898240*MT2*MW2^11*CHd[2, 2] - 2949120*MW2^12*CHd[2, 2] - 
      774144*MT2^4*MW2^7*MZ2*CHd[2, 2] + 774144*MT2^3*MW2^8*MZ2*CHd[2, 2] + 
      5443584*MT2^2*MW2^9*MZ2*CHd[2, 2] - 13062144*MT2*MW2^10*MZ2*CHd[2, 2] + 
      4669440*MW2^11*MZ2*CHd[2, 2] + 3649536*MT2^4*MW2^6*MZ2^2*CHd[2, 2] - 
      5584896*MT2^3*MW2^7*MZ2^2*CHd[2, 2] + 4171776*MT2^2*MW2^8*MZ2^2*
       CHd[2, 2] - 5388288*MT2*MW2^9*MZ2^2*CHd[2, 2] + 
      6273024*MW2^10*MZ2^2*CHd[2, 2] - 6552576*MT2^4*MW2^5*MZ2^3*CHd[2, 2] + 
      15289344*MT2^3*MW2^6*MZ2^3*CHd[2, 2] - 19808256*MT2^2*MW2^7*MZ2^3*
       CHd[2, 2] + 42157056*MT2*MW2^8*MZ2^3*CHd[2, 2] - 
      18674688*MW2^9*MZ2^3*CHd[2, 2] + 5253120*MT2^4*MW2^4*MZ2^4*CHd[2, 2] - 
      20003328*MT2^3*MW2^5*MZ2^4*CHd[2, 2] + 19422336*MT2^2*MW2^6*MZ2^4*
       CHd[2, 2] - 41110272*MT2*MW2^7*MZ2^4*CHd[2, 2] + 
      9745536*MW2^8*MZ2^4*CHd[2, 2] - 1118016*MT2^4*MW2^3*MZ2^5*CHd[2, 2] + 
      11790144*MT2^3*MW2^4*MZ2^5*CHd[2, 2] - 1518528*MT2^2*MW2^5*MZ2^5*
       CHd[2, 2] - 8245440*MT2*MW2^6*MZ2^5*CHd[2, 2] + 
      11145984*MW2^7*MZ2^5*CHd[2, 2] - 1031616*MT2^4*MW2^2*MZ2^6*CHd[2, 2] - 
      367200*MT2^3*MW2^3*MZ2^6*CHd[2, 2] - 12077328*MT2^2*MW2^4*MZ2^6*
       CHd[2, 2] + 45776640*MT2*MW2^5*MZ2^6*CHd[2, 2] - 
      17971536*MW2^6*MZ2^6*CHd[2, 2] + 701136*MT2^4*MW2*MZ2^7*CHd[2, 2] - 
      3141072*MT2^3*MW2^2*MZ2^7*CHd[2, 2] + 10808472*MT2^2*MW2^3*MZ2^7*
       CHd[2, 2] - 38689488*MT2*MW2^4*MZ2^7*CHd[2, 2] + 
      10005384*MW2^5*MZ2^7*CHd[2, 2] - 127440*MT2^4*MZ2^8*CHd[2, 2] + 
      1434024*MT2^3*MW2*MZ2^8*CHd[2, 2] - 4196244*MT2^2*MW2^2*MZ2^8*
       CHd[2, 2] + 15294600*MT2*MW2^3*MZ2^8*CHd[2, 2] - 
      2405604*MW2^4*MZ2^8*CHd[2, 2] - 191160*MT2^3*MZ2^9*CHd[2, 2] + 
      751578*MT2^2*MW2*MZ2^9*CHd[2, 2] - 2761584*MT2*MW2^2*MZ2^9*CHd[2, 2] + 
      146130*MW2^3*MZ2^9*CHd[2, 2] - 48270*MT2^2*MZ2^10*CHd[2, 2] + 
      115230*MT2*MW2*MZ2^10*CHd[2, 2] + 15450*MW2^2*MZ2^10*CHd[2, 2] + 
      15450*MT2*MZ2^11*CHd[2, 2] - 2949120*MT2^2*MW2^10*CHd[3, 3] + 
      5898240*MT2*MW2^11*CHd[3, 3] - 2949120*MW2^12*CHd[3, 3] - 
      774144*MT2^4*MW2^7*MZ2*CHd[3, 3] + 774144*MT2^3*MW2^8*MZ2*CHd[3, 3] + 
      5443584*MT2^2*MW2^9*MZ2*CHd[3, 3] - 13062144*MT2*MW2^10*MZ2*CHd[3, 3] + 
      4669440*MW2^11*MZ2*CHd[3, 3] + 3649536*MT2^4*MW2^6*MZ2^2*CHd[3, 3] - 
      5584896*MT2^3*MW2^7*MZ2^2*CHd[3, 3] + 4171776*MT2^2*MW2^8*MZ2^2*
       CHd[3, 3] - 5388288*MT2*MW2^9*MZ2^2*CHd[3, 3] + 
      6273024*MW2^10*MZ2^2*CHd[3, 3] - 6552576*MT2^4*MW2^5*MZ2^3*CHd[3, 3] + 
      15289344*MT2^3*MW2^6*MZ2^3*CHd[3, 3] - 19808256*MT2^2*MW2^7*MZ2^3*
       CHd[3, 3] + 42157056*MT2*MW2^8*MZ2^3*CHd[3, 3] - 
      18674688*MW2^9*MZ2^3*CHd[3, 3] + 5253120*MT2^4*MW2^4*MZ2^4*CHd[3, 3] - 
      20003328*MT2^3*MW2^5*MZ2^4*CHd[3, 3] + 19422336*MT2^2*MW2^6*MZ2^4*
       CHd[3, 3] - 41110272*MT2*MW2^7*MZ2^4*CHd[3, 3] + 
      9745536*MW2^8*MZ2^4*CHd[3, 3] - 1118016*MT2^4*MW2^3*MZ2^5*CHd[3, 3] + 
      11790144*MT2^3*MW2^4*MZ2^5*CHd[3, 3] - 1518528*MT2^2*MW2^5*MZ2^5*
       CHd[3, 3] - 8245440*MT2*MW2^6*MZ2^5*CHd[3, 3] + 
      11145984*MW2^7*MZ2^5*CHd[3, 3] - 1031616*MT2^4*MW2^2*MZ2^6*CHd[3, 3] - 
      367200*MT2^3*MW2^3*MZ2^6*CHd[3, 3] - 12077328*MT2^2*MW2^4*MZ2^6*
       CHd[3, 3] + 45776640*MT2*MW2^5*MZ2^6*CHd[3, 3] - 
      17971536*MW2^6*MZ2^6*CHd[3, 3] + 701136*MT2^4*MW2*MZ2^7*CHd[3, 3] - 
      3141072*MT2^3*MW2^2*MZ2^7*CHd[3, 3] + 10808472*MT2^2*MW2^3*MZ2^7*
       CHd[3, 3] - 38689488*MT2*MW2^4*MZ2^7*CHd[3, 3] + 
      10005384*MW2^5*MZ2^7*CHd[3, 3] - 127440*MT2^4*MZ2^8*CHd[3, 3] + 
      1434024*MT2^3*MW2*MZ2^8*CHd[3, 3] - 4196244*MT2^2*MW2^2*MZ2^8*
       CHd[3, 3] + 15294600*MT2*MW2^3*MZ2^8*CHd[3, 3] - 
      2405604*MW2^4*MZ2^8*CHd[3, 3] - 191160*MT2^3*MZ2^9*CHd[3, 3] + 
      751578*MT2^2*MW2*MZ2^9*CHd[3, 3] - 2761584*MT2*MW2^2*MZ2^9*CHd[3, 3] + 
      146130*MW2^3*MZ2^9*CHd[3, 3] - 48270*MT2^2*MZ2^10*CHd[3, 3] + 
      115230*MT2*MW2*MZ2^10*CHd[3, 3] + 15450*MW2^2*MZ2^10*CHd[3, 3] + 
      15450*MT2*MZ2^11*CHd[3, 3] + 75694080*MT2^2*MW2^10*CHe[1, 1] - 
      151388160*MT2*MW2^11*CHe[1, 1] + 75694080*MW2^12*CHe[1, 1] + 
      700416*MT2^4*MW2^7*MZ2*CHe[1, 1] - 700416*MT2^3*MW2^8*MZ2*CHe[1, 1] - 
      248344576*MT2^2*MW2^9*MZ2*CHe[1, 1] + 571682816*MT2*MW2^10*MZ2*
       CHe[1, 1] - 247644160*MW2^11*MZ2*CHe[1, 1] - 3723264*MT2^4*MW2^6*MZ2^2*
       CHe[1, 1] + 5474304*MT2^3*MW2^7*MZ2^2*CHe[1, 1] + 
      251570176*MT2^2*MW2^8*MZ2^2*CHe[1, 1] - 748812288*MT2*MW2^9*MZ2^2*
       CHe[1, 1] + 249247744*MW2^10*MZ2^2*CHe[1, 1] + 
      6607872*MT2^4*MW2^5*MZ2^3*CHe[1, 1] - 15565824*MT2^3*MW2^6*MZ2^3*
       CHe[1, 1] + 192802816*MT2^2*MW2^7*MZ2^3*CHe[1, 1] - 
      132606976*MT2*MW2^8*MZ2^3*CHe[1, 1] + 191613952*MW2^9*MZ2^3*CHe[1, 1] - 
      5160960*MT2^4*MW2^4*MZ2^4*CHe[1, 1] + 19994112*MT2^3*MW2^5*MZ2^4*
       CHe[1, 1] - 833075072*MT2^2*MW2^6*MZ2^4*CHe[1, 1] + 
      1840995584*MT2*MW2^7*MZ2^4*CHe[1, 1] - 823158656*MW2^8*MZ2^4*
       CHe[1, 1] + 1164384*MT2^4*MW2^3*MZ2^5*CHe[1, 1] - 
      11606112*MT2^3*MW2^4*MZ2^5*CHe[1, 1] + 1089405472*MT2^2*MW2^5*MZ2^5*
       CHe[1, 1] - 2981163040*MT2*MW2^6*MZ2^5*CHe[1, 1] + 
      1076944000*MW2^7*MZ2^5*CHe[1, 1] + 994464*MT2^4*MW2^2*MZ2^6*CHe[1, 1] + 
      566352*MT2^3*MW2^3*MZ2^6*CHe[1, 1] - 809771024*MT2^2*MW2^4*MZ2^6*
       CHe[1, 1] + 2686069520*MT2*MW2^5*MZ2^6*CHe[1, 1] - 
      803867312*MW2^6*MZ2^6*CHe[1, 1] - 715032*MT2^4*MW2*MZ2^7*CHe[1, 1] + 
      3108312*MT2^3*MW2^2*MZ2^7*CHe[1, 1] + 363805120*MT2^2*MW2^3*MZ2^7*
       CHe[1, 1] - 1532177176*MT2*MW2^4*MZ2^7*CHe[1, 1] + 
      364496824*MW2^5*MZ2^7*CHe[1, 1] + 132120*MT2^4*MZ2^8*CHe[1, 1] - 
      1468908*MT2^3*MW2*MZ2^8*CHe[1, 1] - 90688484*MT2^2*MW2^2*MZ2^8*
       CHe[1, 1] + 548974508*MT2*MW2^3*MZ2^8*CHe[1, 1] - 
      92483660*MW2^4*MZ2^8*CHe[1, 1] + 198180*MT2^3*MZ2^9*CHe[1, 1] + 
      7798570*MT2^2*MW2*MZ2^9*CHe[1, 1] - 109258252*MT2*MW2^2*MZ2^9*
       CHe[1, 1] + 8420326*MW2^3*MZ2^9*CHe[1, 1] + 802922*MT2^2*MZ2^10*
       CHe[1, 1] + 6946602*MT2*MW2*MZ2^10*CHe[1, 1] + 
      736862*MW2^2*MZ2^10*CHe[1, 1] + 736862*MT2*MZ2^11*CHe[1, 1] - 
      32440320*MT2^2*MW2^10*CHe[2, 2] + 64880640*MT2*MW2^11*CHe[2, 2] - 
      32440320*MW2^12*CHe[2, 2] + 1437696*MT2^4*MW2^7*MZ2*CHe[2, 2] - 
      1437696*MT2^3*MW2^8*MZ2*CHe[2, 2] + 116281344*MT2^2*MW2^9*MZ2*
       CHe[2, 2] - 266440704*MT2*MW2^10*MZ2*CHe[2, 2] + 
      117719040*MW2^11*MZ2*CHe[2, 2] - 4644864*MT2^4*MW2^6*MZ2^2*CHe[2, 2] + 
      8239104*MT2^3*MW2^7*MZ2^2*CHe[2, 2] - 128845824*MT2^2*MW2^8*MZ2^2*
       CHe[2, 2] + 376461312*MT2*MW2^9*MZ2^2*CHe[2, 2] - 
      130615296*MW2^10*MZ2^2*CHe[2, 2] + 5930496*MT2^4*MW2^5*MZ2^3*
       CHe[2, 2] - 16823808*MT2^3*MW2^6*MZ2^3*CHe[2, 2] - 
      77480448*MT2^2*MW2^7*MZ2^3*CHe[2, 2] + 32183808*MT2*MW2^8*MZ2^3*
       CHe[2, 2] - 81558528*MW2^9*MZ2^3*CHe[2, 2] - 3490560*MT2^4*MW2^4*MZ2^4*
       CHe[2, 2] + 16353792*MT2^3*MW2^5*MZ2^4*CHe[2, 2] + 
      390430464*MT2^2*MW2^6*MZ2^4*CHe[2, 2] - 880363008*MT2*MW2^7*MZ2^4*
       CHe[2, 2] + 401123328*MW2^8*MZ2^4*CHe[2, 2] + 376704*MT2^4*MW2^3*MZ2^5*
       CHe[2, 2] - 7119360*MT2^3*MW2^4*MZ2^5*CHe[2, 2] - 
      520891008*MT2^2*MW2^5*MZ2^5*CHe[2, 2] + 1459169280*MT2*MW2^6*MZ2^5*
       CHe[2, 2] - 530460672*MW2^7*MZ2^5*CHe[2, 2] + 782784*MT2^4*MW2^2*MZ2^6*
       CHe[2, 2] - 594432*MT2^3*MW2^3*MZ2^6*CHe[2, 2] + 
      386355936*MT2^2*MW2^4*MZ2^6*CHe[2, 2] - 1309141056*MT2*MW2^5*MZ2^6*
       CHe[2, 2] + 389637408*MW2^6*MZ2^6*CHe[2, 2] - 
      487296*MT2^4*MW2*MZ2^7*CHe[2, 2] + 2255904*MT2^3*MW2^2*MZ2^7*
       CHe[2, 2] - 171295248*MT2^2*MW2^3*MZ2^7*CHe[2, 2] + 
      730946592*MT2*MW2^4*MZ2^7*CHe[2, 2] - 170405328*MW2^5*MZ2^7*CHe[2, 2] + 
      95040*MT2^4*MZ2^8*CHe[2, 2] - 1016064*MT2^3*MW2*MZ2^8*CHe[2, 2] + 
      41838744*MT2^2*MW2^2*MZ2^8*CHe[2, 2] - 251879616*MT2*MW2^3*MZ2^8*
       CHe[2, 2] + 40567800*MW2^4*MZ2^8*CHe[2, 2] + 142560*MT2^3*MZ2^9*
       CHe[2, 2] - 3698340*MT2^2*MW2*MZ2^9*CHe[2, 2] + 
      47144544*MT2*MW2^2*MZ2^9*CHe[2, 2] - 3264612*MW2^3*MZ2^9*CHe[2, 2] - 
      255300*MT2^2*MZ2^10*CHe[2, 2] - 2658972*MT2*MW2*MZ2^10*CHe[2, 2] - 
      302820*MW2^2*MZ2^10*CHe[2, 2] - 302820*MT2*MZ2^11*CHe[2, 2] - 
      32440320*MT2^2*MW2^10*CHe[3, 3] + 64880640*MT2*MW2^11*CHe[3, 3] - 
      32440320*MW2^12*CHe[3, 3] + 1437696*MT2^4*MW2^7*MZ2*CHe[3, 3] - 
      1437696*MT2^3*MW2^8*MZ2*CHe[3, 3] + 116281344*MT2^2*MW2^9*MZ2*
       CHe[3, 3] - 266440704*MT2*MW2^10*MZ2*CHe[3, 3] + 
      117719040*MW2^11*MZ2*CHe[3, 3] - 4644864*MT2^4*MW2^6*MZ2^2*CHe[3, 3] + 
      8239104*MT2^3*MW2^7*MZ2^2*CHe[3, 3] - 128845824*MT2^2*MW2^8*MZ2^2*
       CHe[3, 3] + 376461312*MT2*MW2^9*MZ2^2*CHe[3, 3] - 
      130615296*MW2^10*MZ2^2*CHe[3, 3] + 5930496*MT2^4*MW2^5*MZ2^3*
       CHe[3, 3] - 16823808*MT2^3*MW2^6*MZ2^3*CHe[3, 3] - 
      77480448*MT2^2*MW2^7*MZ2^3*CHe[3, 3] + 32183808*MT2*MW2^8*MZ2^3*
       CHe[3, 3] - 81558528*MW2^9*MZ2^3*CHe[3, 3] - 3490560*MT2^4*MW2^4*MZ2^4*
       CHe[3, 3] + 16353792*MT2^3*MW2^5*MZ2^4*CHe[3, 3] + 
      390430464*MT2^2*MW2^6*MZ2^4*CHe[3, 3] - 880363008*MT2*MW2^7*MZ2^4*
       CHe[3, 3] + 401123328*MW2^8*MZ2^4*CHe[3, 3] + 376704*MT2^4*MW2^3*MZ2^5*
       CHe[3, 3] - 7119360*MT2^3*MW2^4*MZ2^5*CHe[3, 3] - 
      520891008*MT2^2*MW2^5*MZ2^5*CHe[3, 3] + 1459169280*MT2*MW2^6*MZ2^5*
       CHe[3, 3] - 530460672*MW2^7*MZ2^5*CHe[3, 3] + 782784*MT2^4*MW2^2*MZ2^6*
       CHe[3, 3] - 594432*MT2^3*MW2^3*MZ2^6*CHe[3, 3] + 
      386355936*MT2^2*MW2^4*MZ2^6*CHe[3, 3] - 1309141056*MT2*MW2^5*MZ2^6*
       CHe[3, 3] + 389637408*MW2^6*MZ2^6*CHe[3, 3] - 
      487296*MT2^4*MW2*MZ2^7*CHe[3, 3] + 2255904*MT2^3*MW2^2*MZ2^7*
       CHe[3, 3] - 171295248*MT2^2*MW2^3*MZ2^7*CHe[3, 3] + 
      730946592*MT2*MW2^4*MZ2^7*CHe[3, 3] - 170405328*MW2^5*MZ2^7*CHe[3, 3] + 
      95040*MT2^4*MZ2^8*CHe[3, 3] - 1016064*MT2^3*MW2*MZ2^8*CHe[3, 3] + 
      41838744*MT2^2*MW2^2*MZ2^8*CHe[3, 3] - 251879616*MT2*MW2^3*MZ2^8*
       CHe[3, 3] + 40567800*MW2^4*MZ2^8*CHe[3, 3] + 142560*MT2^3*MZ2^9*
       CHe[3, 3] - 3698340*MT2^2*MW2*MZ2^9*CHe[3, 3] + 
      47144544*MT2*MW2^2*MZ2^9*CHe[3, 3] - 3264612*MW2^3*MZ2^9*CHe[3, 3] - 
      255300*MT2^2*MZ2^10*CHe[3, 3] - 2658972*MT2*MW2*MZ2^10*CHe[3, 3] - 
      302820*MW2^2*MZ2^10*CHe[3, 3] - 302820*MT2*MZ2^11*CHe[3, 3] - 
      2*(2*MW2 - MZ2)*(18*MT2^4*MZ2*(66560*MW2^6 - 163584*MW2^5*MZ2 + 
          71040*MW2^4*MZ2^2 + 84128*MW2^3*MZ2^3 - 78804*MW2^2*MZ2^4 + 
          17322*MW2*MZ2^5 - 145*MZ2^6) + 36*MT2^3*MZ2*(-33280*MW2^7 + 
          170112*MW2^6*MZ2 - 227200*MW2^5*MZ2^2 + 8176*MW2^4*MZ2^3 + 
          154802*MW2^3*MZ2^4 - 87152*MW2^2*MZ2^5 + 10929*MW2*MZ2^6 + 
          535*MZ2^7) + MW2^2*(2457600*MW2^9 + 13680640*MW2^8*MZ2 - 
          29332480*MW2^7*MZ2^2 - 90368*MW2^6*MZ2^3 + 53805952*MW2^5*MZ2^4 - 
          70062304*MW2^4*MZ2^5 + 43200088*MW2^3*MZ2^6 - 13910132*MW2^2*
           MZ2^7 + 1638566*MW2*MZ2^8 + 128029*MZ2^9) + 
        MT2^2*(2457600*MW2^9 + 11008000*MW2^8*MZ2 - 27309568*MW2^7*MZ2^2 + 
          6750208*MW2^6*MZ2^3 + 45167680*MW2^5*MZ2^4 - 70112056*MW2^4*MZ2^5 + 
          47241700*MW2^3*MZ2^6 - 15674726*MW2^2*MZ2^7 + 1763954*MW2*MZ2^8 + 
          149899*MZ2^9) + MT2*(-4915200*MW2^10 - 22231040*MW2^9*MZ2 + 
          69539328*MW2^8*MZ2^2 - 32999424*MW2^7*MZ2^3 - 102271168*MW2^6*
           MZ2^4 + 193384440*MW2^5*MZ2^5 - 157875264*MW2^4*MZ2^6 + 
          71610500*MW2^3*MZ2^7 - 17258094*MW2^2*MZ2^8 + 1382508*MW2*MZ2^9 + 
          128029*MZ2^10))*CHe[Leff, Leff] + 75694080*MT2^2*MW2^10*
       CHl1[1, 1] - 151388160*MT2*MW2^11*CHl1[1, 1] + 
      75694080*MW2^12*CHl1[1, 1] + 700416*MT2^4*MW2^7*MZ2*CHl1[1, 1] - 
      700416*MT2^3*MW2^8*MZ2*CHl1[1, 1] - 194277376*MT2^2*MW2^9*MZ2*
       CHl1[1, 1] + 463548416*MT2*MW2^10*MZ2*CHl1[1, 1] - 
      193576960*MW2^11*MZ2*CHl1[1, 1] - 4091904*MT2^4*MW2^6*MZ2^2*
       CHl1[1, 1] + 5842944*MT2^3*MW2^7*MZ2^2*CHl1[1, 1] + 
      123324416*MT2^2*MW2^8*MZ2^2*CHl1[1, 1] - 437884928*MT2*MW2^9*MZ2^2*
       CHl1[1, 1] + 120633344*MW2^10*MZ2^2*CHl1[1, 1] + 
      6700032*MT2^4*MW2^5*MZ2^3*CHl1[1, 1] - 16579584*MT2^3*MW2^6*MZ2^3*
       CHl1[1, 1] + 254765056*MT2^2*MW2^7*MZ2^3*CHl1[1, 1] - 
      384316416*MT2*MW2^8*MZ2^3*CHl1[1, 1] + 252931072*MW2^9*MZ2^3*
       CHl1[1, 1] - 4730112*MT2^4*MW2^4*MZ2^4*CHl1[1, 1] + 
      19609344*MT2^3*MW2^5*MZ2^4*CHl1[1, 1] - 635971200*MT2^2*MW2^6*MZ2^4*
       CHl1[1, 1] + 1506890752*MT2*MW2^7*MZ2^4*CHl1[1, 1] - 
      625255296*MW2^8*MZ2^4*CHl1[1, 1] + 760032*MT2^4*MW2^3*MZ2^5*
       CHl1[1, 1] - 10170720*MT2^3*MW2^4*MZ2^5*CHl1[1, 1] + 
      674756576*MT2^2*MW2^5*MZ2^5*CHl1[1, 1] - 1954588576*MT2*MW2^6*MZ2^5*
       CHl1[1, 1] + 662706368*MW2^7*MZ2^5*CHl1[1, 1] + 
      983952*MT2^4*MW2^2*MZ2^6*CHl1[1, 1] - 241632*MT2^3*MW2^3*MZ2^6*
       CHl1[1, 1] - 419271680*MT2^2*MW2^4*MZ2^6*CHl1[1, 1] + 
      1492477824*MT2*MW2^5*MZ2^6*CHl1[1, 1] - 414402608*MW2^6*MZ2^6*
       CHl1[1, 1] - 619704*MT2^4*MW2*MZ2^7*CHl1[1, 1] + 
      2880720*MT2^3*MW2^2*MZ2^7*CHl1[1, 1] + 156240984*MT2^2*MW2^3*MZ2^7*
       CHl1[1, 1] - 728163584*MT2*MW2^4*MZ2^7*CHl1[1, 1] + 
      157209168*MW2^5*MZ2^7*CHl1[1, 1] + 113580*MT2^4*MZ2^8*CHl1[1, 1] - 
      1270296*MT2^3*MW2*MZ2^8*CHl1[1, 1] - 30702436*MT2^2*MW2^2*MZ2^8*
       CHl1[1, 1] + 221426216*MT2*MW2^3*MZ2^8*CHl1[1, 1] - 
      32320240*MW2^4*MZ2^8*CHl1[1, 1] + 170370*MT2^3*MZ2^9*CHl1[1, 1] + 
      1521004*MT2^2*MW2*MZ2^9*CHl1[1, 1] - 36379482*MT2*MW2^2*MZ2^9*
       CHl1[1, 1] + 2058016*MW2^3*MZ2^9*CHl1[1, 1] + 
      273811*MT2^2*MZ2^10*CHl1[1, 1] + 1623974*MT2*MW2*MZ2^10*CHl1[1, 1] + 
      217021*MW2^2*MZ2^10*CHl1[1, 1] + 217021*MT2*MZ2^11*CHl1[1, 1] - 
      32440320*MT2^2*MW2^10*CHl1[2, 2] + 64880640*MT2*MW2^11*CHl1[2, 2] - 
      32440320*MW2^12*CHl1[2, 2] + 1437696*MT2^4*MW2^7*MZ2*CHl1[2, 2] - 
      1437696*MT2^3*MW2^8*MZ2*CHl1[2, 2] + 116281344*MT2^2*MW2^9*MZ2*
       CHl1[2, 2] - 266440704*MT2*MW2^10*MZ2*CHl1[2, 2] + 
      117719040*MW2^11*MZ2*CHl1[2, 2] - 4644864*MT2^4*MW2^6*MZ2^2*
       CHl1[2, 2] + 8239104*MT2^3*MW2^7*MZ2^2*CHl1[2, 2] - 
      128845824*MT2^2*MW2^8*MZ2^2*CHl1[2, 2] + 376461312*MT2*MW2^9*MZ2^2*
       CHl1[2, 2] - 130615296*MW2^10*MZ2^2*CHl1[2, 2] + 
      5930496*MT2^4*MW2^5*MZ2^3*CHl1[2, 2] - 16823808*MT2^3*MW2^6*MZ2^3*
       CHl1[2, 2] - 77480448*MT2^2*MW2^7*MZ2^3*CHl1[2, 2] + 
      32183808*MT2*MW2^8*MZ2^3*CHl1[2, 2] - 81558528*MW2^9*MZ2^3*CHl1[2, 2] - 
      3490560*MT2^4*MW2^4*MZ2^4*CHl1[2, 2] + 16353792*MT2^3*MW2^5*MZ2^4*
       CHl1[2, 2] + 390430464*MT2^2*MW2^6*MZ2^4*CHl1[2, 2] - 
      880363008*MT2*MW2^7*MZ2^4*CHl1[2, 2] + 401123328*MW2^8*MZ2^4*
       CHl1[2, 2] + 376704*MT2^4*MW2^3*MZ2^5*CHl1[2, 2] - 
      7119360*MT2^3*MW2^4*MZ2^5*CHl1[2, 2] - 520891008*MT2^2*MW2^5*MZ2^5*
       CHl1[2, 2] + 1459169280*MT2*MW2^6*MZ2^5*CHl1[2, 2] - 
      530460672*MW2^7*MZ2^5*CHl1[2, 2] + 782784*MT2^4*MW2^2*MZ2^6*
       CHl1[2, 2] - 594432*MT2^3*MW2^3*MZ2^6*CHl1[2, 2] + 
      386355936*MT2^2*MW2^4*MZ2^6*CHl1[2, 2] - 1309141056*MT2*MW2^5*MZ2^6*
       CHl1[2, 2] + 389637408*MW2^6*MZ2^6*CHl1[2, 2] - 
      487296*MT2^4*MW2*MZ2^7*CHl1[2, 2] + 2255904*MT2^3*MW2^2*MZ2^7*
       CHl1[2, 2] - 171295248*MT2^2*MW2^3*MZ2^7*CHl1[2, 2] + 
      730946592*MT2*MW2^4*MZ2^7*CHl1[2, 2] - 170405328*MW2^5*MZ2^7*
       CHl1[2, 2] + 95040*MT2^4*MZ2^8*CHl1[2, 2] - 1016064*MT2^3*MW2*MZ2^8*
       CHl1[2, 2] + 41838744*MT2^2*MW2^2*MZ2^8*CHl1[2, 2] - 
      251879616*MT2*MW2^3*MZ2^8*CHl1[2, 2] + 40567800*MW2^4*MZ2^8*
       CHl1[2, 2] + 142560*MT2^3*MZ2^9*CHl1[2, 2] - 3698340*MT2^2*MW2*MZ2^9*
       CHl1[2, 2] + 47144544*MT2*MW2^2*MZ2^9*CHl1[2, 2] - 
      3264612*MW2^3*MZ2^9*CHl1[2, 2] - 255300*MT2^2*MZ2^10*CHl1[2, 2] - 
      2658972*MT2*MW2*MZ2^10*CHl1[2, 2] - 302820*MW2^2*MZ2^10*CHl1[2, 2] - 
      302820*MT2*MZ2^11*CHl1[2, 2] - 32440320*MT2^2*MW2^10*CHl1[3, 3] + 
      64880640*MT2*MW2^11*CHl1[3, 3] - 32440320*MW2^12*CHl1[3, 3] + 
      1437696*MT2^4*MW2^7*MZ2*CHl1[3, 3] - 1437696*MT2^3*MW2^8*MZ2*
       CHl1[3, 3] + 116281344*MT2^2*MW2^9*MZ2*CHl1[3, 3] - 
      266440704*MT2*MW2^10*MZ2*CHl1[3, 3] + 117719040*MW2^11*MZ2*CHl1[3, 3] - 
      4644864*MT2^4*MW2^6*MZ2^2*CHl1[3, 3] + 8239104*MT2^3*MW2^7*MZ2^2*
       CHl1[3, 3] - 128845824*MT2^2*MW2^8*MZ2^2*CHl1[3, 3] + 
      376461312*MT2*MW2^9*MZ2^2*CHl1[3, 3] - 130615296*MW2^10*MZ2^2*
       CHl1[3, 3] + 5930496*MT2^4*MW2^5*MZ2^3*CHl1[3, 3] - 
      16823808*MT2^3*MW2^6*MZ2^3*CHl1[3, 3] - 77480448*MT2^2*MW2^7*MZ2^3*
       CHl1[3, 3] + 32183808*MT2*MW2^8*MZ2^3*CHl1[3, 3] - 
      81558528*MW2^9*MZ2^3*CHl1[3, 3] - 3490560*MT2^4*MW2^4*MZ2^4*
       CHl1[3, 3] + 16353792*MT2^3*MW2^5*MZ2^4*CHl1[3, 3] + 
      390430464*MT2^2*MW2^6*MZ2^4*CHl1[3, 3] - 880363008*MT2*MW2^7*MZ2^4*
       CHl1[3, 3] + 401123328*MW2^8*MZ2^4*CHl1[3, 3] + 
      376704*MT2^4*MW2^3*MZ2^5*CHl1[3, 3] - 7119360*MT2^3*MW2^4*MZ2^5*
       CHl1[3, 3] - 520891008*MT2^2*MW2^5*MZ2^5*CHl1[3, 3] + 
      1459169280*MT2*MW2^6*MZ2^5*CHl1[3, 3] - 530460672*MW2^7*MZ2^5*
       CHl1[3, 3] + 782784*MT2^4*MW2^2*MZ2^6*CHl1[3, 3] - 
      594432*MT2^3*MW2^3*MZ2^6*CHl1[3, 3] + 386355936*MT2^2*MW2^4*MZ2^6*
       CHl1[3, 3] - 1309141056*MT2*MW2^5*MZ2^6*CHl1[3, 3] + 
      389637408*MW2^6*MZ2^6*CHl1[3, 3] - 487296*MT2^4*MW2*MZ2^7*CHl1[3, 3] + 
      2255904*MT2^3*MW2^2*MZ2^7*CHl1[3, 3] - 171295248*MT2^2*MW2^3*MZ2^7*
       CHl1[3, 3] + 730946592*MT2*MW2^4*MZ2^7*CHl1[3, 3] - 
      170405328*MW2^5*MZ2^7*CHl1[3, 3] + 95040*MT2^4*MZ2^8*CHl1[3, 3] - 
      1016064*MT2^3*MW2*MZ2^8*CHl1[3, 3] + 41838744*MT2^2*MW2^2*MZ2^8*
       CHl1[3, 3] - 251879616*MT2*MW2^3*MZ2^8*CHl1[3, 3] + 
      40567800*MW2^4*MZ2^8*CHl1[3, 3] + 142560*MT2^3*MZ2^9*CHl1[3, 3] - 
      3698340*MT2^2*MW2*MZ2^9*CHl1[3, 3] + 47144544*MT2*MW2^2*MZ2^9*
       CHl1[3, 3] - 3264612*MW2^3*MZ2^9*CHl1[3, 3] - 
      255300*MT2^2*MZ2^10*CHl1[3, 3] - 2658972*MT2*MW2*MZ2^10*CHl1[3, 3] - 
      302820*MW2^2*MZ2^10*CHl1[3, 3] - 302820*MT2*MZ2^11*CHl1[3, 3] - 
      4*MZ2*(18*MT2^4*MZ2*(66560*MW2^6 - 163584*MW2^5*MZ2 + 
          71040*MW2^4*MZ2^2 + 84128*MW2^3*MZ2^3 - 78804*MW2^2*MZ2^4 + 
          17322*MW2*MZ2^5 - 145*MZ2^6) + 36*MT2^3*MZ2*(-33280*MW2^7 + 
          170112*MW2^6*MZ2 - 227200*MW2^5*MZ2^2 + 8176*MW2^4*MZ2^3 + 
          154802*MW2^3*MZ2^4 - 87152*MW2^2*MZ2^5 + 10929*MW2*MZ2^6 + 
          535*MZ2^7) + MW2^2*(2457600*MW2^9 + 13680640*MW2^8*MZ2 - 
          29332480*MW2^7*MZ2^2 - 90368*MW2^6*MZ2^3 + 53805952*MW2^5*MZ2^4 - 
          70062304*MW2^4*MZ2^5 + 43200088*MW2^3*MZ2^6 - 13910132*MW2^2*
           MZ2^7 + 1638566*MW2*MZ2^8 + 128029*MZ2^9) + 
        MT2^2*(2457600*MW2^9 + 11008000*MW2^8*MZ2 - 27309568*MW2^7*MZ2^2 + 
          6750208*MW2^6*MZ2^3 + 45167680*MW2^5*MZ2^4 - 70112056*MW2^4*MZ2^5 + 
          47241700*MW2^3*MZ2^6 - 15674726*MW2^2*MZ2^7 + 1763954*MW2*MZ2^8 + 
          149899*MZ2^9) + MT2*(-4915200*MW2^10 - 22231040*MW2^9*MZ2 + 
          69539328*MW2^8*MZ2^2 - 32999424*MW2^7*MZ2^3 - 102271168*MW2^6*
           MZ2^4 + 193384440*MW2^5*MZ2^5 - 157875264*MW2^4*MZ2^6 + 
          71610500*MW2^3*MZ2^7 - 17258094*MW2^2*MZ2^8 + 1382508*MW2*MZ2^9 + 
          128029*MZ2^10))*SW2*CHl1[Leff, Leff] + 1474560*MT2^4*MW2^8*
       CHl3[1, 1] - 1474560*MT2^3*MW2^9*CHl3[1, 1] - 
      77168640*MT2^2*MW2^10*CHl3[1, 1] + 152862720*MT2*MW2^11*CHl3[1, 1] - 
      75694080*MW2^12*CHl3[1, 1] - 1880064*MT2^4*MW2^7*MZ2*CHl3[1, 1] + 
      5566464*MT2^3*MW2^8*MZ2*CHl3[1, 1] + 224948224*MT2^2*MW2^9*MZ2*
       CHl3[1, 1] - 527396864*MT2*MW2^10*MZ2*CHl3[1, 1] + 
      226017280*MW2^11*MZ2*CHl3[1, 1] - 2903040*MT2^4*MW2^6*MZ2^2*
       CHl3[1, 1] - 1059840*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] - 
      198511616*MT2^2*MW2^8*MZ2^2*CHl3[1, 1] + 632855552*MT2*MW2^9*MZ2^2*
       CHl3[1, 1] - 205912064*MW2^10*MZ2^2*CHl3[1, 1] + 
      7464960*MT2^4*MW2^5*MZ2^3*CHl3[1, 1] - 15293952*MT2^3*MW2^6*MZ2^3*
       CHl3[1, 1] - 210193408*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] + 
      211815936*MT2*MW2^8*MZ2^3*CHl3[1, 1] - 207594496*MW2^9*MZ2^3*
       CHl3[1, 1] - 5467968*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 
      22393152*MT2^3*MW2^5*MZ2^4*CHl3[1, 1] + 741236928*MT2^2*MW2^6*MZ2^4*
       CHl3[1, 1] - 1707903040*MT2*MW2^7*MZ2^4*CHl3[1, 1] + 
      752150400*MW2^8*MZ2^4*CHl3[1, 1] + 559296*MT2^4*MW2^3*MZ2^5*
       CHl3[1, 1] - 11365344*MT2^3*MW2^4*MZ2^5*CHl3[1, 1] - 
      922825472*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] + 2621240800*MT2*MW2^6*MZ2^5*
       CHl3[1, 1] - 936934592*MW2^7*MZ2^5*CHl3[1, 1] + 
      1265832*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] - 1169640*MT2^3*MW2^3*MZ2^6*
       CHl3[1, 1] + 665516648*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] - 
      2277401976*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 670635056*MW2^6*MZ2^6*
       CHl3[1, 1] - 577008*MT2^4*MW2*MZ2^7*CHl3[1, 1] + 
      3370212*MT2^3*MW2^2*MZ2^7*CHl3[1, 1] - 292289136*MT2^2*MW2^3*MZ2^7*
       CHl3[1, 1] + 1252813676*MT2*MW2^4*MZ2^7*CHl3[1, 1] - 
      290614128*MW2^5*MZ2^7*CHl3[1, 1] + 64890*MT2^4*MZ2^8*CHl3[1, 1] - 
      1060182*MT2^3*MW2*MZ2^8*CHl3[1, 1] + 71042650*MT2^2*MW2^2*MZ2^8*
       CHl3[1, 1] - 429608738*MT2*MW2^3*MZ2^8*CHl3[1, 1] + 
      69320608*MW2^4*MZ2^8*CHl3[1, 1] + 97335*MT2^3*MZ2^9*CHl3[1, 1] - 
      6043732*MT2^2*MW2*MZ2^9*CHl3[1, 1] + 80603949*MT2*MW2^2*MZ2^9*
       CHl3[1, 1] - 5625448*MW2^3*MZ2^9*CHl3[1, 1] - 
      487396*MT2^2*MZ2^10*CHl3[1, 1] - 4585766*MT2*MW2*MZ2^10*CHl3[1, 1] - 
      519841*MW2^2*MZ2^10*CHl3[1, 1] - 519841*MT2*MZ2^11*CHl3[1, 1] + 
      1474560*MT2^4*MW2^8*CHl3[2, 2] - 1474560*MT2^3*MW2^9*CHl3[2, 2] + 
      30965760*MT2^2*MW2^10*CHl3[2, 2] - 63406080*MT2*MW2^11*CHl3[2, 2] + 
      32440320*MW2^12*CHl3[2, 2] - 1142784*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 
      4829184*MT2^3*MW2^8*MZ2*CHl3[2, 2] - 87085056*MT2^2*MW2^9*MZ2*
       CHl3[2, 2] + 204066816*MT2*MW2^10*MZ2*CHl3[2, 2] - 
      85278720*MW2^11*MZ2*CHl3[2, 2] - 3456000*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] + 
      1336320*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 51815424*MT2^2*MW2^8*MZ2^2*
       CHl3[2, 2] - 180384768*MT2*MW2^9*MZ2^2*CHl3[2, 2] + 
      45336576*MW2^10*MZ2^2*CHl3[2, 2] + 6695424*MT2^4*MW2^5*MZ2^3*
       CHl3[2, 2] - 15538176*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] + 
      126540288*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] - 207144960*MT2*MW2^8*MZ2^3*
       CHl3[2, 2] + 126895104*MW2^9*MZ2^3*CHl3[2, 2] - 
      4228416*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] + 19137600*MT2^3*MW2^5*MZ2^4*
       CHl3[2, 2] - 285118656*MT2^2*MW2^6*MZ2^4*CHl3[2, 2] + 
      679336896*MT2*MW2^7*MZ2^4*CHl3[2, 2] - 274228224*MW2^8*MZ2^4*
       CHl3[2, 2] + 175968*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] - 
      8313984*MT2^3*MW2^4*MZ2^5*CHl3[2, 2] + 267861024*MT2^2*MW2^5*MZ2^5*
       CHl3[2, 2] - 790426752*MT2*MW2^6*MZ2^5*CHl3[2, 2] + 
      256232448*MW2^7*MZ2^5*CHl3[2, 2] + 1064664*MT2^4*MW2^2*MZ2^6*
       CHl3[2, 2] - 1522440*MT2^3*MW2^3*MZ2^6*CHl3[2, 2] - 
      136935768*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] + 523473288*MT2*MW2^5*MZ2^6*
       CHl3[2, 2] - 133404960*MW2^6*MZ2^6*CHl3[2, 2] - 
      444600*MT2^4*MW2*MZ2^7*CHl3[2, 2] + 2745396*MT2^3*MW2^2*MZ2^7*
       CHl3[2, 2] + 35403624*MT2^2*MW2^3*MZ2^7*CHl3[2, 2] - 
      206614164*MT2*MW2^4*MZ2^7*CHl3[2, 2] + 37000368*MW2^5*MZ2^7*
       CHl3[2, 2] + 46350*MT2^4*MZ2^8*CHl3[2, 2] - 805950*MT2^3*MW2*MZ2^8*
       CHl3[2, 2] - 2192250*MT2^2*MW2^2*MZ2^8*CHl3[2, 2] + 
      43866582*MT2*MW2^3*MZ2^8*CHl3[2, 2] - 3567432*MW2^4*MZ2^8*CHl3[2, 2] + 
      69525*MT2^3*MZ2^9*CHl3[2, 2] - 617820*MT2^2*MW2*MZ2^9*CHl3[2, 2] - 
      2938617*MT2*MW2^2*MZ2^9*CHl3[2, 2] - 302820*MW2^3*MZ2^9*CHl3[2, 2] + 
      23175*MT2^2*MZ2^10*CHl3[2, 2] - 302820*MT2*MW2*MZ2^10*CHl3[2, 2] + 
      32440320*MT2^2*MW2^10*CHl3[3, 3] - 64880640*MT2*MW2^11*CHl3[3, 3] + 
      32440320*MW2^12*CHl3[3, 3] + 1437696*MT2^4*MW2^7*MZ2*CHl3[3, 3] - 
      1437696*MT2^3*MW2^8*MZ2*CHl3[3, 3] - 86716416*MT2^2*MW2^9*MZ2*
       CHl3[3, 3] + 204435456*MT2*MW2^10*MZ2*CHl3[3, 3] - 
      85278720*MW2^11*MZ2*CHl3[3, 3] - 3207168*MT2^4*MW2^6*MZ2^2*CHl3[3, 3] + 
      6801408*MT2^3*MW2^7*MZ2^2*CHl3[3, 3] + 45668352*MT2^2*MW2^8*MZ2^2*
       CHl3[3, 3] - 177002496*MT2*MW2^9*MZ2^2*CHl3[3, 3] + 
      45336576*MW2^10*MZ2^2*CHl3[3, 3] + 2723328*MT2^4*MW2^5*MZ2^3*
       CHl3[3, 3] - 10022400*MT2^3*MW2^6*MZ2^3*CHl3[3, 3] + 
      131304960*MT2^2*MW2^7*MZ2^3*CHl3[3, 3] - 209822208*MT2*MW2^8*MZ2^3*
       CHl3[3, 3] + 126895104*MW2^9*MZ2^3*CHl3[3, 3] - 
      767232*MT2^4*MW2^4*MZ2^4*CHl3[3, 3] + 6331392*MT2^3*MW2^5*MZ2^4*
       CHl3[3, 3] - 280511232*MT2^2*MW2^6*MZ2^4*CHl3[3, 3] + 
      677425152*MT2*MW2^7*MZ2^4*CHl3[3, 3] - 274228224*MW2^8*MZ2^4*
       CHl3[3, 3] - 390528*MT2^4*MW2^3*MZ2^5*CHl3[3, 3] - 
      787968*MT2^3*MW2^4*MZ2^5*CHl3[3, 3] + 259519104*MT2^2*MW2^5*MZ2^5*
       CHl3[3, 3] - 787494912*MT2*MW2^6*MZ2^5*CHl3[3, 3] + 
      256232448*MW2^7*MZ2^5*CHl3[3, 3] + 392256*MT2^4*MW2^2*MZ2^6*
       CHl3[3, 3] - 1382400*MT2^3*MW2^3*MZ2^6*CHl3[3, 3] - 
      133399776*MT2^2*MW2^4*MZ2^6*CHl3[3, 3] + 522835008*MT2*MW2^5*MZ2^6*
       CHl3[3, 3] - 133404960*MW2^6*MZ2^6*CHl3[3, 3] - 
      95040*MT2^4*MW2*MZ2^7*CHl3[3, 3] + 873504*MT2^3*MW2^2*MZ2^7*
       CHl3[3, 3] + 36115632*MT2^2*MW2^3*MZ2^7*CHl3[3, 3] - 
      207114528*MT2*MW2^4*MZ2^7*CHl3[3, 3] + 37000368*MW2^5*MZ2^7*
       CHl3[3, 3] - 142560*MT2^3*MW2*MZ2^8*CHl3[3, 3] - 
      3181224*MT2^2*MW2^2*MZ2^8*CHl3[3, 3] + 44087712*MT2*MW2^3*MZ2^8*
       CHl3[3, 3] - 3567432*MW2^4*MZ2^8*CHl3[3, 3] - 
      350340*MT2^2*MW2*MZ2^9*CHl3[3, 3] - 2961792*MT2*MW2^2*MZ2^9*
       CHl3[3, 3] - 302820*MW2^3*MZ2^9*CHl3[3, 3] - 302820*MT2*MW2*MZ2^10*
       CHl3[3, 3] - 9830400*MT2^2*MW2^10*CHl3[Leff, Leff] + 
      19660800*MT2*MW2^11*CHl3[Leff, Leff] - 9830400*MW2^12*
       CHl3[Leff, Leff] + 4792320*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] - 
      4792320*MT2^3*MW2^8*MZ2*CHl3[Leff, Leff] - 55582720*MT2^2*MW2^9*MZ2*
       CHl3[Leff, Leff] + 90644480*MT2*MW2^10*MZ2*CHl3[Leff, Leff] - 
      44892160*MW2^11*MZ2*CHl3[Leff, Leff] - 16570368*MT2^4*MW2^6*MZ2^2*
       CHl3[Leff, Leff] + 29288448*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
      190834688*MT2^2*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
      410912768*MT2*MW2^9*MZ2^2*CHl3[Leff, Leff] + 172052480*MW2^10*MZ2^2*
       CHl3[Leff, Leff] + 16892928*MT2^4*MW2^5*MZ2^3*CHl3[Leff, Leff] - 
      57212928*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] - 97697792*MT2^2*MW2^7*
       MZ2^3*CHl3[Leff, Leff] + 401823744*MT2*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      116968448*MW2^9*MZ2^3*CHl3[Leff, Leff] + 942336*MT2^4*MW2^4*MZ2^4*
       CHl3[Leff, Leff] + 33894144*MT2^3*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
      277500672*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      351317248*MT2*MW2^7*MZ2^4*CHl3[Leff, Leff] - 215585280*MW2^8*MZ2^4*
       CHl3[Leff, Leff] - 11731104*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] + 
      21114144*MT2^3*MW2^4*MZ2^5*CHl3[Leff, Leff] + 529827104*MT2^2*MW2^5*
       MZ2^5*CHl3[Leff, Leff] - 1230440224*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
      495473024*MW2^7*MZ2^5*CHl3[Leff, Leff] + 6921072*MT2^4*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 34841376*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
      436684112*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
      1398105504*MT2*MW2^5*MZ2^6*CHl3[Leff, Leff] - 453049568*MW2^6*MZ2^6*
       CHl3[Leff, Leff] - 1257624*MT2^4*MW2*MZ2^7*CHl3[Leff, Leff] + 
      14123664*MT2^3*MW2^2*MZ2^7*CHl3[Leff, Leff] + 205216056*MT2^2*MW2^3*
       MZ2^7*CHl3[Leff, Leff] - 901919600*MT2*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      228440880*MW2^5*MZ2^7*CHl3[Leff, Leff] + 10440*MT2^4*MZ2^8*
       CHl3[Leff, Leff] - 1496736*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] - 
      54634864*MT2^2*MW2^2*MZ2^8*CHl3[Leff, Leff] + 350186552*MT2*MW2^3*MZ2^8*
       CHl3[Leff, Leff] - 62194792*MW2^4*MZ2^8*CHl3[Leff, Leff] - 
      77040*MT2^3*MZ2^9*CHl3[Leff, Leff] + 5628076*MT2^2*MW2*MZ2^9*
       CHl3[Leff, Leff] - 73995768*MT2*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      6042148*MW2^3*MZ2^9*CHl3[Leff, Leff] + 424636*MT2^2*MZ2^10*
       CHl3[Leff, Leff] + 5017916*MT2*MW2*MZ2^10*CHl3[Leff, Leff] + 
      512116*MW2^2*MZ2^10*CHl3[Leff, Leff] + 512116*MT2*MZ2^11*
       CHl3[Leff, Leff] + 2949120*MT2^2*MW2^10*CHq1[1, 1] - 
      5898240*MT2*MW2^11*CHq1[1, 1] + 2949120*MW2^12*CHq1[1, 1] + 
      774144*MT2^4*MW2^7*MZ2*CHq1[1, 1] - 774144*MT2^3*MW2^8*MZ2*CHq1[1, 1] - 
      5443584*MT2^2*MW2^9*MZ2*CHq1[1, 1] + 13062144*MT2*MW2^10*MZ2*
       CHq1[1, 1] - 4669440*MW2^11*MZ2*CHq1[1, 1] - 3649536*MT2^4*MW2^6*MZ2^2*
       CHq1[1, 1] + 5584896*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] - 
      4171776*MT2^2*MW2^8*MZ2^2*CHq1[1, 1] + 5388288*MT2*MW2^9*MZ2^2*
       CHq1[1, 1] - 6273024*MW2^10*MZ2^2*CHq1[1, 1] + 
      6552576*MT2^4*MW2^5*MZ2^3*CHq1[1, 1] - 15289344*MT2^3*MW2^6*MZ2^3*
       CHq1[1, 1] + 19808256*MT2^2*MW2^7*MZ2^3*CHq1[1, 1] - 
      42157056*MT2*MW2^8*MZ2^3*CHq1[1, 1] + 18674688*MW2^9*MZ2^3*CHq1[1, 1] - 
      5253120*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] + 20003328*MT2^3*MW2^5*MZ2^4*
       CHq1[1, 1] - 19422336*MT2^2*MW2^6*MZ2^4*CHq1[1, 1] + 
      41110272*MT2*MW2^7*MZ2^4*CHq1[1, 1] - 9745536*MW2^8*MZ2^4*CHq1[1, 1] + 
      1118016*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] - 11790144*MT2^3*MW2^4*MZ2^5*
       CHq1[1, 1] + 1518528*MT2^2*MW2^5*MZ2^5*CHq1[1, 1] + 
      8245440*MT2*MW2^6*MZ2^5*CHq1[1, 1] - 11145984*MW2^7*MZ2^5*CHq1[1, 1] + 
      1031616*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] + 367200*MT2^3*MW2^3*MZ2^6*
       CHq1[1, 1] + 12077328*MT2^2*MW2^4*MZ2^6*CHq1[1, 1] - 
      45776640*MT2*MW2^5*MZ2^6*CHq1[1, 1] + 17971536*MW2^6*MZ2^6*CHq1[1, 1] - 
      701136*MT2^4*MW2*MZ2^7*CHq1[1, 1] + 3141072*MT2^3*MW2^2*MZ2^7*
       CHq1[1, 1] - 10808472*MT2^2*MW2^3*MZ2^7*CHq1[1, 1] + 
      38689488*MT2*MW2^4*MZ2^7*CHq1[1, 1] - 10005384*MW2^5*MZ2^7*CHq1[1, 1] + 
      127440*MT2^4*MZ2^8*CHq1[1, 1] - 1434024*MT2^3*MW2*MZ2^8*CHq1[1, 1] + 
      4196244*MT2^2*MW2^2*MZ2^8*CHq1[1, 1] - 15294600*MT2*MW2^3*MZ2^8*
       CHq1[1, 1] + 2405604*MW2^4*MZ2^8*CHq1[1, 1] + 
      191160*MT2^3*MZ2^9*CHq1[1, 1] - 751578*MT2^2*MW2*MZ2^9*CHq1[1, 1] + 
      2761584*MT2*MW2^2*MZ2^9*CHq1[1, 1] - 146130*MW2^3*MZ2^9*CHq1[1, 1] + 
      48270*MT2^2*MZ2^10*CHq1[1, 1] - 115230*MT2*MW2*MZ2^10*CHq1[1, 1] - 
      15450*MW2^2*MZ2^10*CHq1[1, 1] - 15450*MT2*MZ2^11*CHq1[1, 1] + 
      2949120*MT2^2*MW2^10*CHq1[2, 2] - 5898240*MT2*MW2^11*CHq1[2, 2] + 
      2949120*MW2^12*CHq1[2, 2] + 774144*MT2^4*MW2^7*MZ2*CHq1[2, 2] - 
      774144*MT2^3*MW2^8*MZ2*CHq1[2, 2] - 5443584*MT2^2*MW2^9*MZ2*
       CHq1[2, 2] + 13062144*MT2*MW2^10*MZ2*CHq1[2, 2] - 
      4669440*MW2^11*MZ2*CHq1[2, 2] - 3649536*MT2^4*MW2^6*MZ2^2*CHq1[2, 2] + 
      5584896*MT2^3*MW2^7*MZ2^2*CHq1[2, 2] - 4171776*MT2^2*MW2^8*MZ2^2*
       CHq1[2, 2] + 5388288*MT2*MW2^9*MZ2^2*CHq1[2, 2] - 
      6273024*MW2^10*MZ2^2*CHq1[2, 2] + 6552576*MT2^4*MW2^5*MZ2^3*
       CHq1[2, 2] - 15289344*MT2^3*MW2^6*MZ2^3*CHq1[2, 2] + 
      19808256*MT2^2*MW2^7*MZ2^3*CHq1[2, 2] - 42157056*MT2*MW2^8*MZ2^3*
       CHq1[2, 2] + 18674688*MW2^9*MZ2^3*CHq1[2, 2] - 
      5253120*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] + 20003328*MT2^3*MW2^5*MZ2^4*
       CHq1[2, 2] - 19422336*MT2^2*MW2^6*MZ2^4*CHq1[2, 2] + 
      41110272*MT2*MW2^7*MZ2^4*CHq1[2, 2] - 9745536*MW2^8*MZ2^4*CHq1[2, 2] + 
      1118016*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] - 11790144*MT2^3*MW2^4*MZ2^5*
       CHq1[2, 2] + 1518528*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] + 
      8245440*MT2*MW2^6*MZ2^5*CHq1[2, 2] - 11145984*MW2^7*MZ2^5*CHq1[2, 2] + 
      1031616*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] + 367200*MT2^3*MW2^3*MZ2^6*
       CHq1[2, 2] + 12077328*MT2^2*MW2^4*MZ2^6*CHq1[2, 2] - 
      45776640*MT2*MW2^5*MZ2^6*CHq1[2, 2] + 17971536*MW2^6*MZ2^6*CHq1[2, 2] - 
      701136*MT2^4*MW2*MZ2^7*CHq1[2, 2] + 3141072*MT2^3*MW2^2*MZ2^7*
       CHq1[2, 2] - 10808472*MT2^2*MW2^3*MZ2^7*CHq1[2, 2] + 
      38689488*MT2*MW2^4*MZ2^7*CHq1[2, 2] - 10005384*MW2^5*MZ2^7*CHq1[2, 2] + 
      127440*MT2^4*MZ2^8*CHq1[2, 2] - 1434024*MT2^3*MW2*MZ2^8*CHq1[2, 2] + 
      4196244*MT2^2*MW2^2*MZ2^8*CHq1[2, 2] - 15294600*MT2*MW2^3*MZ2^8*
       CHq1[2, 2] + 2405604*MW2^4*MZ2^8*CHq1[2, 2] + 
      191160*MT2^3*MZ2^9*CHq1[2, 2] - 751578*MT2^2*MW2*MZ2^9*CHq1[2, 2] + 
      2761584*MT2*MW2^2*MZ2^9*CHq1[2, 2] - 146130*MW2^3*MZ2^9*CHq1[2, 2] + 
      48270*MT2^2*MZ2^10*CHq1[2, 2] - 115230*MT2*MW2*MZ2^10*CHq1[2, 2] - 
      15450*MW2^2*MZ2^10*CHq1[2, 2] - 15450*MT2*MZ2^11*CHq1[2, 2] - 
      2949120*MT2^2*MW2^10*CHq1[3, 3] + 5898240*MT2*MW2^11*CHq1[3, 3] - 
      2949120*MW2^12*CHq1[3, 3] - 2985984*MT2^4*MW2^7*MZ2*CHq1[3, 3] + 
      2985984*MT2^3*MW2^8*MZ2*CHq1[3, 3] + 3231744*MT2^2*MW2^9*MZ2*
       CHq1[3, 3] - 6426624*MT2*MW2^10*MZ2*CHq1[3, 3] + 
      245760*MW2^11*MZ2*CHq1[3, 3] + 7464960*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] - 
      14929920*MT2^3*MW2^7*MZ2^2*CHq1[3, 3] + 7360512*MT2^2*MW2^8*MZ2^2*
       CHq1[3, 3] - 14475264*MT2*MW2^9*MZ2^2*CHq1[3, 3] + 
      8853504*MW2^10*MZ2^2*CHq1[3, 3] - 4354560*MT2^4*MW2^5*MZ2^3*
       CHq1[3, 3] + 21523968*MT2^3*MW2^6*MZ2^3*CHq1[3, 3] - 
      18753024*MT2^2*MW2^7*MZ2^3*CHq1[3, 3] + 27572736*MT2*MW2^8*MZ2^3*
       CHq1[3, 3] - 6684672*MW2^9*MZ2^3*CHq1[3, 3] - 
      5163264*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] - 2737152*MT2^3*MW2^5*MZ2^4*
       CHq1[3, 3] + 11328384*MT2^2*MW2^6*MZ2^4*CHq1[3, 3] - 
      2840832*MT2*MW2^7*MZ2^4*CHq1[3, 3] - 6276480*MW2^8*MZ2^4*CHq1[3, 3] + 
      8887968*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] - 22480416*MT2^3*MW2^4*MZ2^5*
       CHq1[3, 3] + 9003552*MT2^2*MW2^5*MZ2^5*CHq1[3, 3] - 
      25302240*MT2*MW2^6*MZ2^5*CHq1[3, 3] + 9742272*MW2^7*MZ2^5*CHq1[3, 3] - 
      5015520*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] + 24311664*MT2^3*MW2^3*MZ2^6*
       CHq1[3, 3] - 17998320*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] + 
      20447472*MT2*MW2^5*MZ2^6*CHq1[3, 3] - 2656272*MW2^6*MZ2^6*CHq1[3, 3] + 
      1167372*MT2^4*MW2*MZ2^7*CHq1[3, 3] - 10724076*MT2^3*MW2^2*MZ2^7*
       CHq1[3, 3] + 11670996*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] - 
      2756772*MT2*MW2^4*MZ2^7*CHq1[3, 3] - 1636656*MW2^5*MZ2^7*CHq1[3, 3] - 
      75330*MT2^4*MZ2^8*CHq1[3, 3] + 1977048*MT2^3*MW2*MZ2^8*CHq1[3, 3] - 
      3806742*MT2^2*MW2^2*MZ2^8*CHq1[3, 3] - 2898504*MT2*MW2^3*MZ2^8*
       CHq1[3, 3] + 960432*MW2^4*MZ2^8*CHq1[3, 3] - 112995*MT2^3*MZ2^9*
       CHq1[3, 3] + 638106*MT2^2*MW2*MZ2^9*CHq1[3, 3] + 
      1115247*MT2*MW2^2*MZ2^9*CHq1[3, 3] - 96240*MW2^3*MZ2^9*CHq1[3, 3] - 
      45390*MT2^2*MZ2^10*CHq1[3, 3] - 80790*MT2*MW2*MZ2^10*CHq1[3, 3] - 
      7725*MW2^2*MZ2^10*CHq1[3, 3] - 7725*MT2*MZ2^11*CHq1[3, 3] + 
      8847360*MT2^2*MW2^10*CHq3[1, 1] - 17694720*MT2*MW2^11*CHq3[1, 1] + 
      8847360*MW2^12*CHq3[1, 1] - 2322432*MT2^4*MW2^7*MZ2*CHq3[1, 1] + 
      2322432*MT2^3*MW2^8*MZ2*CHq3[1, 1] - 2838528*MT2^2*MW2^9*MZ2*
       CHq3[1, 1] + 16846848*MT2*MW2^10*MZ2*CHq3[1, 1] - 
      5160960*MW2^11*MZ2*CHq3[1, 1] + 8626176*MT2^4*MW2^6*MZ2^2*CHq3[1, 1] - 
      14432256*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] - 27961344*MT2^2*MW2^8*MZ2^2*
       CHq3[1, 1] + 47941632*MT2*MW2^9*MZ2^2*CHq3[1, 1] - 
      23980032*MW2^10*MZ2^2*CHq3[1, 1] - 11031552*MT2^4*MW2^5*MZ2^3*
       CHq3[1, 1] + 31435776*MT2^3*MW2^6*MZ2^3*CHq3[1, 1] + 
      24662016*MT2^2*MW2^7*MZ2^3*CHq3[1, 1] - 87321600*MT2*MW2^8*MZ2^3*
       CHq3[1, 1] + 32044032*MW2^9*MZ2^3*CHq3[1, 1] + 
      4727808*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] - 28574208*MT2^3*MW2^5*MZ2^4*
       CHq3[1, 1] + 24455808*MT2^2*MW2^6*MZ2^4*CHq3[1, 1] + 
      18342144*MT2*MW2^7*MZ2^4*CHq3[1, 1] + 2807424*MW2^8*MZ2^4*CHq3[1, 1] + 
      1373760*MT2^4*MW2^3*MZ2^5*CHq3[1, 1] + 6796224*MT2^3*MW2^4*MZ2^5*
       CHq3[1, 1] - 46975680*MT2^2*MW2^5*MZ2^5*CHq3[1, 1] + 
      68884416*MT2*MW2^6*MZ2^5*CHq3[1, 1] - 30630528*MW2^7*MZ2^5*CHq3[1, 1] - 
      1721088*MT2^4*MW2^2*MZ2^6*CHq3[1, 1] + 5694624*MT2^3*MW2^3*MZ2^6*
       CHq3[1, 1] + 24621552*MT2^2*MW2^4*MZ2^6*CHq3[1, 1] - 
      76320000*MT2*MW2^5*MZ2^6*CHq3[1, 1] + 23284080*MW2^6*MZ2^6*CHq3[1, 1] + 
      382320*MT2^4*MW2*MZ2^7*CHq3[1, 1] - 3728592*MT2^3*MW2^2*MZ2^7*
       CHq3[1, 1] - 2985336*MT2^2*MW2^3*MZ2^7*CHq3[1, 1] + 
      35505360*MT2*MW2^4*MZ2^7*CHq3[1, 1] - 6732072*MW2^5*MZ2^7*CHq3[1, 1] + 
      573480*MT2^3*MW2*MZ2^8*CHq3[1, 1] - 1140444*MT2^2*MW2^2*MZ2^8*
       CHq3[1, 1] - 7510392*MT2*MW2^3*MZ2^8*CHq3[1, 1] + 
      484740*MW2^4*MZ2^8*CHq3[1, 1] + 237510*MT2^2*MW2*MZ2^9*CHq3[1, 1] + 
      392040*MT2*MW2^2*MZ2^9*CHq3[1, 1] + 46350*MW2^3*MZ2^9*CHq3[1, 1] + 
      46350*MT2*MW2*MZ2^10*CHq3[1, 1] + 8847360*MT2^2*MW2^10*CHq3[2, 2] - 
      17694720*MT2*MW2^11*CHq3[2, 2] + 8847360*MW2^12*CHq3[2, 2] - 
      2322432*MT2^4*MW2^7*MZ2*CHq3[2, 2] + 2322432*MT2^3*MW2^8*MZ2*
       CHq3[2, 2] - 2838528*MT2^2*MW2^9*MZ2*CHq3[2, 2] + 
      16846848*MT2*MW2^10*MZ2*CHq3[2, 2] - 5160960*MW2^11*MZ2*CHq3[2, 2] + 
      8626176*MT2^4*MW2^6*MZ2^2*CHq3[2, 2] - 14432256*MT2^3*MW2^7*MZ2^2*
       CHq3[2, 2] - 27961344*MT2^2*MW2^8*MZ2^2*CHq3[2, 2] + 
      47941632*MT2*MW2^9*MZ2^2*CHq3[2, 2] - 23980032*MW2^10*MZ2^2*
       CHq3[2, 2] - 11031552*MT2^4*MW2^5*MZ2^3*CHq3[2, 2] + 
      31435776*MT2^3*MW2^6*MZ2^3*CHq3[2, 2] + 24662016*MT2^2*MW2^7*MZ2^3*
       CHq3[2, 2] - 87321600*MT2*MW2^8*MZ2^3*CHq3[2, 2] + 
      32044032*MW2^9*MZ2^3*CHq3[2, 2] + 4727808*MT2^4*MW2^4*MZ2^4*
       CHq3[2, 2] - 28574208*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] + 
      24455808*MT2^2*MW2^6*MZ2^4*CHq3[2, 2] + 18342144*MT2*MW2^7*MZ2^4*
       CHq3[2, 2] + 2807424*MW2^8*MZ2^4*CHq3[2, 2] + 
      1373760*MT2^4*MW2^3*MZ2^5*CHq3[2, 2] + 6796224*MT2^3*MW2^4*MZ2^5*
       CHq3[2, 2] - 46975680*MT2^2*MW2^5*MZ2^5*CHq3[2, 2] + 
      68884416*MT2*MW2^6*MZ2^5*CHq3[2, 2] - 30630528*MW2^7*MZ2^5*CHq3[2, 2] - 
      1721088*MT2^4*MW2^2*MZ2^6*CHq3[2, 2] + 5694624*MT2^3*MW2^3*MZ2^6*
       CHq3[2, 2] + 24621552*MT2^2*MW2^4*MZ2^6*CHq3[2, 2] - 
      76320000*MT2*MW2^5*MZ2^6*CHq3[2, 2] + 23284080*MW2^6*MZ2^6*CHq3[2, 2] + 
      382320*MT2^4*MW2*MZ2^7*CHq3[2, 2] - 3728592*MT2^3*MW2^2*MZ2^7*
       CHq3[2, 2] - 2985336*MT2^2*MW2^3*MZ2^7*CHq3[2, 2] + 
      35505360*MT2*MW2^4*MZ2^7*CHq3[2, 2] - 6732072*MW2^5*MZ2^7*CHq3[2, 2] + 
      573480*MT2^3*MW2*MZ2^8*CHq3[2, 2] - 1140444*MT2^2*MW2^2*MZ2^8*
       CHq3[2, 2] - 7510392*MT2*MW2^3*MZ2^8*CHq3[2, 2] + 
      484740*MW2^4*MZ2^8*CHq3[2, 2] + 237510*MT2^2*MW2*MZ2^9*CHq3[2, 2] + 
      392040*MT2*MW2^2*MZ2^9*CHq3[2, 2] + 46350*MW2^3*MZ2^9*CHq3[2, 2] + 
      46350*MT2*MW2*MZ2^10*CHq3[2, 2] - 2949120*MT2^4*MW2^8*CHq3[3, 3] + 
      2949120*MT2^3*MW2^9*CHq3[3, 3] + 5898240*MT2^2*MW2^10*CHq3[3, 3] - 
      8847360*MT2*MW2^11*CHq3[3, 3] + 2949120*MW2^12*CHq3[3, 3] + 
      2174976*MT2^4*MW2^7*MZ2*CHq3[3, 3] - 9547776*MT2^3*MW2^8*MZ2*
       CHq3[3, 3] + 3477504*MT2^2*MW2^9*MZ2*CHq3[3, 3] + 
      1191936*MT2*MW2^10*MZ2*CHq3[3, 3] - 245760*MW2^11*MZ2*CHq3[3, 3] + 
      7962624*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] - 3999744*MT2^3*MW2^7*MZ2^2*
       CHq3[3, 3] - 22640640*MT2^2*MW2^8*MZ2^2*CHq3[3, 3] + 
      27211776*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 8853504*MW2^10*MZ2^2*CHq3[3, 3] - 
      12298752*MT2^4*MW2^5*MZ2^3*CHq3[3, 3] + 32555520*MT2^3*MW2^6*MZ2^3*
       CHq3[3, 3] + 4145664*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] - 
      22227456*MT2*MW2^8*MZ2^3*CHq3[3, 3] + 6684672*MW2^9*MZ2^3*CHq3[3, 3] + 
      1759104*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 28349568*MT2^3*MW2^5*MZ2^4*
       CHq3[3, 3] + 33096192*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] - 
      18400896*MT2*MW2^7*MZ2^4*CHq3[3, 3] + 6276480*MW2^8*MZ2^4*CHq3[3, 3] + 
      7754976*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] - 7428384*MT2^3*MW2^4*MZ2^5*
       CHq3[3, 3] - 27164832*MT2^2*MW2^5*MZ2^5*CHq3[3, 3] + 
      32083488*MT2*MW2^6*MZ2^5*CHq3[3, 3] - 9742272*MW2^7*MZ2^5*CHq3[3, 3] - 
      6360336*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] + 24591744*MT2^3*MW2^3*MZ2^6*
       CHq3[3, 3] - 5613792*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] - 
      10938720*MT2*MW2^5*MZ2^6*CHq3[3, 3] + 2656272*MW2^6*MZ2^6*CHq3[3, 3] + 
      1866492*MT2^4*MW2*MZ2^7*CHq3[3, 3] - 14467860*MT2^3*MW2^2*MZ2^7*
       CHq3[3, 3] + 16368324*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] - 
      4991580*MT2*MW2^4*MZ2^7*CHq3[3, 3] + 1636656*MW2^5*MZ2^7*CHq3[3, 3] - 
      168030*MT2^4*MZ2^8*CHq3[3, 3] + 3303828*MT2^3*MW2*MZ2^8*CHq3[3, 3] - 
      7705554*MT2^2*MW2^2*MZ2^8*CHq3[3, 3] + 4658796*MT2*MW2^3*MZ2^8*
       CHq3[3, 3] - 960432*MW2^4*MZ2^8*CHq3[3, 3] - 252045*MT2^3*MZ2^9*
       CHq3[3, 3] + 1365546*MT2^2*MW2*MZ2^9*CHq3[3, 3] - 
      1236927*MT2*MW2^2*MZ2^9*CHq3[3, 3] + 96240*MW2^3*MZ2^9*CHq3[3, 3] - 
      76290*MT2^2*MZ2^10*CHq3[3, 3] + 80790*MT2*MW2*MZ2^10*CHq3[3, 3] + 
      7725*MW2^2*MZ2^10*CHq3[3, 3] + 7725*MT2*MZ2^11*CHq3[3, 3] + 
      5898240*MT2^2*MW2^10*CHu[1, 1] - 11796480*MT2*MW2^11*CHu[1, 1] + 
      5898240*MW2^12*CHu[1, 1] + 1548288*MT2^4*MW2^7*MZ2*CHu[1, 1] - 
      1548288*MT2^3*MW2^8*MZ2*CHu[1, 1] - 10887168*MT2^2*MW2^9*MZ2*
       CHu[1, 1] + 26124288*MT2*MW2^10*MZ2*CHu[1, 1] - 
      9338880*MW2^11*MZ2*CHu[1, 1] - 7299072*MT2^4*MW2^6*MZ2^2*CHu[1, 1] + 
      11169792*MT2^3*MW2^7*MZ2^2*CHu[1, 1] - 8343552*MT2^2*MW2^8*MZ2^2*
       CHu[1, 1] + 10776576*MT2*MW2^9*MZ2^2*CHu[1, 1] - 
      12546048*MW2^10*MZ2^2*CHu[1, 1] + 13105152*MT2^4*MW2^5*MZ2^3*
       CHu[1, 1] - 30578688*MT2^3*MW2^6*MZ2^3*CHu[1, 1] + 
      39616512*MT2^2*MW2^7*MZ2^3*CHu[1, 1] - 84314112*MT2*MW2^8*MZ2^3*
       CHu[1, 1] + 37349376*MW2^9*MZ2^3*CHu[1, 1] - 10506240*MT2^4*MW2^4*
       MZ2^4*CHu[1, 1] + 40006656*MT2^3*MW2^5*MZ2^4*CHu[1, 1] - 
      38844672*MT2^2*MW2^6*MZ2^4*CHu[1, 1] + 82220544*MT2*MW2^7*MZ2^4*
       CHu[1, 1] - 19491072*MW2^8*MZ2^4*CHu[1, 1] + 2236032*MT2^4*MW2^3*MZ2^5*
       CHu[1, 1] - 23580288*MT2^3*MW2^4*MZ2^5*CHu[1, 1] + 
      3037056*MT2^2*MW2^5*MZ2^5*CHu[1, 1] + 16490880*MT2*MW2^6*MZ2^5*
       CHu[1, 1] - 22291968*MW2^7*MZ2^5*CHu[1, 1] + 2063232*MT2^4*MW2^2*MZ2^6*
       CHu[1, 1] + 734400*MT2^3*MW2^3*MZ2^6*CHu[1, 1] + 
      24154656*MT2^2*MW2^4*MZ2^6*CHu[1, 1] - 91553280*MT2*MW2^5*MZ2^6*
       CHu[1, 1] + 35943072*MW2^6*MZ2^6*CHu[1, 1] - 1402272*MT2^4*MW2*MZ2^7*
       CHu[1, 1] + 6282144*MT2^3*MW2^2*MZ2^7*CHu[1, 1] - 
      21616944*MT2^2*MW2^3*MZ2^7*CHu[1, 1] + 77378976*MT2*MW2^4*MZ2^7*
       CHu[1, 1] - 20010768*MW2^5*MZ2^7*CHu[1, 1] + 254880*MT2^4*MZ2^8*
       CHu[1, 1] - 2868048*MT2^3*MW2*MZ2^8*CHu[1, 1] + 
      8392488*MT2^2*MW2^2*MZ2^8*CHu[1, 1] - 30589200*MT2*MW2^3*MZ2^8*
       CHu[1, 1] + 4811208*MW2^4*MZ2^8*CHu[1, 1] + 382320*MT2^3*MZ2^9*
       CHu[1, 1] - 1503156*MT2^2*MW2*MZ2^9*CHu[1, 1] + 
      5523168*MT2*MW2^2*MZ2^9*CHu[1, 1] - 292260*MW2^3*MZ2^9*CHu[1, 1] + 
      96540*MT2^2*MZ2^10*CHu[1, 1] - 230460*MT2*MW2*MZ2^10*CHu[1, 1] - 
      30900*MW2^2*MZ2^10*CHu[1, 1] - 30900*MT2*MZ2^11*CHu[1, 1] + 
      5898240*MT2^2*MW2^10*CHu[2, 2] - 11796480*MT2*MW2^11*CHu[2, 2] + 
      5898240*MW2^12*CHu[2, 2] + 1548288*MT2^4*MW2^7*MZ2*CHu[2, 2] - 
      1548288*MT2^3*MW2^8*MZ2*CHu[2, 2] - 10887168*MT2^2*MW2^9*MZ2*
       CHu[2, 2] + 26124288*MT2*MW2^10*MZ2*CHu[2, 2] - 
      9338880*MW2^11*MZ2*CHu[2, 2] - 7299072*MT2^4*MW2^6*MZ2^2*CHu[2, 2] + 
      11169792*MT2^3*MW2^7*MZ2^2*CHu[2, 2] - 8343552*MT2^2*MW2^8*MZ2^2*
       CHu[2, 2] + 10776576*MT2*MW2^9*MZ2^2*CHu[2, 2] - 
      12546048*MW2^10*MZ2^2*CHu[2, 2] + 13105152*MT2^4*MW2^5*MZ2^3*
       CHu[2, 2] - 30578688*MT2^3*MW2^6*MZ2^3*CHu[2, 2] + 
      39616512*MT2^2*MW2^7*MZ2^3*CHu[2, 2] - 84314112*MT2*MW2^8*MZ2^3*
       CHu[2, 2] + 37349376*MW2^9*MZ2^3*CHu[2, 2] - 10506240*MT2^4*MW2^4*
       MZ2^4*CHu[2, 2] + 40006656*MT2^3*MW2^5*MZ2^4*CHu[2, 2] - 
      38844672*MT2^2*MW2^6*MZ2^4*CHu[2, 2] + 82220544*MT2*MW2^7*MZ2^4*
       CHu[2, 2] - 19491072*MW2^8*MZ2^4*CHu[2, 2] + 2236032*MT2^4*MW2^3*MZ2^5*
       CHu[2, 2] - 23580288*MT2^3*MW2^4*MZ2^5*CHu[2, 2] + 
      3037056*MT2^2*MW2^5*MZ2^5*CHu[2, 2] + 16490880*MT2*MW2^6*MZ2^5*
       CHu[2, 2] - 22291968*MW2^7*MZ2^5*CHu[2, 2] + 2063232*MT2^4*MW2^2*MZ2^6*
       CHu[2, 2] + 734400*MT2^3*MW2^3*MZ2^6*CHu[2, 2] + 
      24154656*MT2^2*MW2^4*MZ2^6*CHu[2, 2] - 91553280*MT2*MW2^5*MZ2^6*
       CHu[2, 2] + 35943072*MW2^6*MZ2^6*CHu[2, 2] - 1402272*MT2^4*MW2*MZ2^7*
       CHu[2, 2] + 6282144*MT2^3*MW2^2*MZ2^7*CHu[2, 2] - 
      21616944*MT2^2*MW2^3*MZ2^7*CHu[2, 2] + 77378976*MT2*MW2^4*MZ2^7*
       CHu[2, 2] - 20010768*MW2^5*MZ2^7*CHu[2, 2] + 254880*MT2^4*MZ2^8*
       CHu[2, 2] - 2868048*MT2^3*MW2*MZ2^8*CHu[2, 2] + 
      8392488*MT2^2*MW2^2*MZ2^8*CHu[2, 2] - 30589200*MT2*MW2^3*MZ2^8*
       CHu[2, 2] + 4811208*MW2^4*MZ2^8*CHu[2, 2] + 382320*MT2^3*MZ2^9*
       CHu[2, 2] - 1503156*MT2^2*MW2*MZ2^9*CHu[2, 2] + 
      5523168*MT2*MW2^2*MZ2^9*CHu[2, 2] - 292260*MW2^3*MZ2^9*CHu[2, 2] + 
      96540*MT2^2*MZ2^10*CHu[2, 2] - 230460*MT2*MW2*MZ2^10*CHu[2, 2] - 
      30900*MW2^2*MZ2^10*CHu[2, 2] - 30900*MT2*MZ2^11*CHu[2, 2]))/
    (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi) + 
   (9*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((3932160*MW2^10 + 2457600*MW2^9*MZ2 - 64536576*MW2^8*MZ2^2 + 
        215196672*MW2^7*MZ2^3 - 353360384*MW2^6*MZ2^4 + 
        327346880*MW2^5*MZ2^5 - 172359232*MW2^4*MZ2^6 + 
        42795288*MW2^3*MZ2^7 + 2949130*MW2^2*MZ2^8 - 4701557*MW2*MZ2^9 + 
        890435*MZ2^10)*CHe[Leff, Leff] - 
      2*(1966080*MW2^10 + 655360*MW2^9*MZ2 - 31571968*MW2^8*MZ2^2 + 
        116085760*MW2^7*MZ2^3 - 215339136*MW2^6*MZ2^4 + 
        229045856*MW2^5*MZ2^5 - 141836480*MW2^4*MZ2^6 + 
        46038480*MW2^3*MZ2^7 - 2635381*MW2^2*MZ2^8 - 3299006*MW2*MZ2^9 + 
        890435*MZ2^10)*CHl1[Leff, Leff] - 
      2*(1966080*MW2^10 - 983040*MW2^9*MZ2 - 38780928*MW2^8*MZ2^2 + 
        144460800*MW2^7*MZ2^3 - 244737664*MW2^6*MZ2^4 + 
        228899424*MW2^5*MZ2^5 - 115884288*MW2^4*MZ2^6 + 
        21496736*MW2^3*MZ2^7 + 8019915*MW2^2*MZ2^8 - 5347470*MW2*MZ2^9 + 
        890435*MZ2^10)*CHl3[Leff, Leff] + 2*MW2*(MW2 + MZ2)*
       (655360*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - CHq3[1, 1] - CHq3[2, 2]) - 
        16*MW2^3*MZ2^5*(425043*CHd[1, 1] + 425043*CHd[2, 2] + 
          425043*CHd[3, 3] + 1056683*CHe[1, 1] - 500292*CHe[2, 2] - 
          500292*CHe[3, 3] + 638022*CHl1[1, 1] - 2281788*CHl1[2, 2] - 
          2281788*CHl1[3, 3] - 3842199*CHl3[1, 1] + 755987*CHl3[2, 2] + 
          3548124*CHl3[3, 3] - 495441*CHq1[1, 1] - 495441*CHq1[2, 2] - 
          15129*CHq1[3, 3] + 291019*CHq3[1, 1] + 291019*CHq3[2, 2] - 
          15129*CHq3[3, 3] - 850086*CHu[1, 1] - 850086*CHu[2, 2]) + 
        8*MW2^2*MZ2^6*(375525*CHd[1, 1] + 375525*CHd[2, 2] + 
          375525*CHd[3, 3] + 1064202*CHe[1, 1] - 294498*CHe[2, 2] - 
          294498*CHe[3, 3] + 511185*CHl1[1, 1] - 2109954*CHl1[2, 2] - 
          2109954*CHl1[3, 3] - 3897415*CHl3[1, 1] + 625790*CHl3[2, 2] + 
          3400110*CHl3[3, 3] - 476139*CHq1[1, 1] - 476139*CHq1[2, 2] - 
          124857*CHq1[3, 3] + 5473*CHq3[1, 1] + 5473*CHq3[2, 2] - 
          124857*CHq3[3, 3] - 751050*CHu[1, 1] - 751050*CHu[2, 2]) + 
        128*MW2^4*MZ2^4*(66969*CHd[1, 1] + 66969*CHd[2, 2] + 
          66969*CHd[3, 3] + 175081*CHe[1, 1] - 111573*CHe[2, 2] - 
          111573*CHe[3, 3] + 135303*CHl1[1, 1] - 389097*CHl1[2, 2] - 
          389097*CHl1[3, 3] - 603830*CHl3[1, 1] + 137730*CHl3[2, 2] + 
          578295*CHl3[3, 3] - 71145*CHq1[1, 1] - 71145*CHq1[2, 2] + 
          18405*CHq1[3, 3] + 99861*CHq3[1, 1] + 99861*CHq3[2, 2] + 
          18405*CHq3[3, 3] - 133938*CHu[1, 1] - 133938*CHu[2, 2]) + 
        MZ2^8*(60930*CHd[1, 1] + 60930*CHd[2, 2] + 60930*CHd[3, 3] + 
          378994*CHe[1, 1] + 51660*CHe[2, 2] + 51660*CHe[3, 3] + 
          129528*CHl1[1, 1] - 553980*CHl1[2, 2] - 553980*CHl1[3, 3] - 
          1377831*CHl3[1, 1] + 18025*CHl3[2, 2] + 908460*CHl3[3, 3] - 
          91830*CHq1[1, 1] - 91830*CHq1[2, 2] - 53640*CHq1[3, 3] - 
          56650*CHq3[1, 1] - 56650*CHq3[2, 2] - 53640*CHq3[3, 3] - 
          121860*CHu[1, 1] - 121860*CHu[2, 2]) - 256*MW2^5*MZ2^3*
         (23211*CHd[1, 1] + 23211*CHd[2, 2] + 23211*CHd[3, 3] + 
          77403*CHe[1, 1] - 57501*CHe[2, 2] - 57501*CHe[3, 3] + 
          76965*CHl1[1, 1] - 167019*CHl1[2, 2] - 167019*CHl1[3, 3] - 
          239839*CHl3[1, 1] + 64817*CHl3[2, 2] + 235629*CHl3[3, 3] - 
          21453*CHq1[1, 1] - 21453*CHq1[2, 2] + 13995*CHq1[3, 3] + 
          57823*CHq3[1, 1] + 57823*CHq3[2, 2] + 13995*CHq3[3, 3] - 
          46422*CHu[1, 1] - 46422*CHu[2, 2]) + 2048*MW2^6*MZ2^2*
         (981*CHd[1, 1] + 981*CHd[2, 2] + 981*CHd[3, 3] + 5321*CHe[1, 1] - 
          4059*CHe[2, 2] - 4059*CHe[3, 3] + 6711*CHl1[1, 1] - 
          10389*CHl1[2, 2] - 10389*CHl1[3, 3] - 13521*CHl3[1, 1] + 
          4979*CHl3[2, 2] + 13923*CHl3[3, 3] - 651*CHq1[1, 1] - 
          651*CHq1[2, 2] + 909*CHq1[3, 3] + 3583*CHq3[1, 1] + 
          3583*CHq3[2, 2] + 909*CHq3[3, 3] - 1962*CHu[1, 1] - 
          1962*CHu[2, 2]) - 8192*MW2^7*MZ2*(27*CHd[1, 1] + 27*CHd[2, 2] + 
          27*CHd[3, 3] + 347*CHe[1, 1] - 243*CHe[2, 2] - 243*CHe[3, 3] + 
          567*CHl1[1, 1] - 573*CHl1[2, 2] - 573*CHl1[3, 3] - 583*CHl3[1, 1] + 
          477*CHl3[2, 2] + 747*CHl3[3, 3] + 3*CHq1[1, 1] + 3*CHq1[2, 2] + 
          27*CHq1[3, 3] + 51*CHq3[1, 1] + 51*CHq3[2, 2] + 27*CHq3[3, 3] - 
          54*CHu[1, 1] - 54*CHu[2, 2]) + 2*MW2*MZ2^7*(-341181*CHd[1, 1] - 
          341181*CHd[2, 2] - 341181*CHd[3, 3] - 1317833*CHe[1, 1] + 
          91458*CHe[2, 2] + 91458*CHe[3, 3] - 526128*CHl1[1, 1] + 
          2277606*CHl1[2, 2] + 2277606*CHl1[3, 3] + 4761031*CHl3[1, 1] - 
          504255*CHl3[2, 2] - 3759282*CHl3[3, 3] + 473151*CHq1[1, 1] + 
          473151*CHq1[2, 2] + 212283*CHq1[3, 3] + 178875*CHq3[1, 1] + 
          178875*CHq3[2, 2] + 212283*CHq3[3, 3] + 682362*CHu[1, 1] + 
          682362*CHu[2, 2]))))/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     Pi) + (9*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-86016*MT2^3*MW2^7*MZ2*CHd[1, 1] + 258048*MT2*MW2^9*MZ2*CHd[1, 1] - 
      172032*MW2^10*MZ2*CHd[1, 1] + 448512*MT2^3*MW2^6*MZ2^2*CHd[1, 1] - 
      215040*MT2^2*MW2^7*MZ2^2*CHd[1, 1] - 915456*MT2*MW2^8*MZ2^2*CHd[1, 1] + 
      423936*MW2^9*MZ2^2*CHd[1, 1] - 909312*MT2^3*MW2^5*MZ2^3*CHd[1, 1] + 
      927744*MT2^2*MW2^6*MZ2^3*CHd[1, 1] + 1001472*MT2*MW2^7*MZ2^3*
       CHd[1, 1] + 89088*MW2^8*MZ2^3*CHd[1, 1] + 857088*MT2^3*MW2^4*MZ2^4*
       CHd[1, 1] - 1457664*MT2^2*MW2^5*MZ2^4*CHd[1, 1] - 
      199680*MT2*MW2^6*MZ2^4*CHd[1, 1] - 887808*MW2^7*MZ2^4*CHd[1, 1] - 
      279360*MT2^3*MW2^3*MZ2^5*CHd[1, 1] + 912384*MT2^2*MW2^4*MZ2^5*
       CHd[1, 1] - 166464*MT2*MW2^5*MZ2^5*CHd[1, 1] + 
      419712*MW2^6*MZ2^5*CHd[1, 1] - 130080*MT2^3*MW2^2*MZ2^6*CHd[1, 1] - 
      288*MT2^2*MW2^3*MZ2^6*CHd[1, 1] - 74592*MT2*MW2^4*MZ2^6*CHd[1, 1] + 
      493536*MW2^5*MZ2^6*CHd[1, 1] + 127488*MT2^3*MW2*MZ2^7*CHd[1, 1] - 
      255648*MT2^2*MW2^2*MZ2^7*CHd[1, 1] + 82464*MT2*MW2^3*MZ2^7*CHd[1, 1] - 
      414672*MW2^4*MZ2^7*CHd[1, 1] - 28320*MT2^3*MZ2^8*CHd[1, 1] + 
      95592*MT2^2*MW2*MZ2^8*CHd[1, 1] + 42528*MT2*MW2^2*MZ2^8*CHd[1, 1] - 
      15504*MW2^3*MZ2^8*CHd[1, 1] - 7080*MT2^2*MZ2^9*CHd[1, 1] - 
      28320*MT2*MW2*MZ2^9*CHd[1, 1] + 77904*MW2^2*MZ2^9*CHd[1, 1] - 
      14160*MW2*MZ2^10*CHd[1, 1] - 86016*MT2^3*MW2^7*MZ2*CHd[2, 2] + 
      258048*MT2*MW2^9*MZ2*CHd[2, 2] - 172032*MW2^10*MZ2*CHd[2, 2] + 
      448512*MT2^3*MW2^6*MZ2^2*CHd[2, 2] - 215040*MT2^2*MW2^7*MZ2^2*
       CHd[2, 2] - 915456*MT2*MW2^8*MZ2^2*CHd[2, 2] + 
      423936*MW2^9*MZ2^2*CHd[2, 2] - 909312*MT2^3*MW2^5*MZ2^3*CHd[2, 2] + 
      927744*MT2^2*MW2^6*MZ2^3*CHd[2, 2] + 1001472*MT2*MW2^7*MZ2^3*
       CHd[2, 2] + 89088*MW2^8*MZ2^3*CHd[2, 2] + 857088*MT2^3*MW2^4*MZ2^4*
       CHd[2, 2] - 1457664*MT2^2*MW2^5*MZ2^4*CHd[2, 2] - 
      199680*MT2*MW2^6*MZ2^4*CHd[2, 2] - 887808*MW2^7*MZ2^4*CHd[2, 2] - 
      279360*MT2^3*MW2^3*MZ2^5*CHd[2, 2] + 912384*MT2^2*MW2^4*MZ2^5*
       CHd[2, 2] - 166464*MT2*MW2^5*MZ2^5*CHd[2, 2] + 
      419712*MW2^6*MZ2^5*CHd[2, 2] - 130080*MT2^3*MW2^2*MZ2^6*CHd[2, 2] - 
      288*MT2^2*MW2^3*MZ2^6*CHd[2, 2] - 74592*MT2*MW2^4*MZ2^6*CHd[2, 2] + 
      493536*MW2^5*MZ2^6*CHd[2, 2] + 127488*MT2^3*MW2*MZ2^7*CHd[2, 2] - 
      255648*MT2^2*MW2^2*MZ2^7*CHd[2, 2] + 82464*MT2*MW2^3*MZ2^7*CHd[2, 2] - 
      414672*MW2^4*MZ2^7*CHd[2, 2] - 28320*MT2^3*MZ2^8*CHd[2, 2] + 
      95592*MT2^2*MW2*MZ2^8*CHd[2, 2] + 42528*MT2*MW2^2*MZ2^8*CHd[2, 2] - 
      15504*MW2^3*MZ2^8*CHd[2, 2] - 7080*MT2^2*MZ2^9*CHd[2, 2] - 
      28320*MT2*MW2*MZ2^9*CHd[2, 2] + 77904*MW2^2*MZ2^9*CHd[2, 2] - 
      14160*MW2*MZ2^10*CHd[2, 2] - 86016*MT2^3*MW2^7*MZ2*CHd[3, 3] + 
      258048*MT2*MW2^9*MZ2*CHd[3, 3] - 172032*MW2^10*MZ2*CHd[3, 3] + 
      448512*MT2^3*MW2^6*MZ2^2*CHd[3, 3] - 215040*MT2^2*MW2^7*MZ2^2*
       CHd[3, 3] - 915456*MT2*MW2^8*MZ2^2*CHd[3, 3] + 
      423936*MW2^9*MZ2^2*CHd[3, 3] - 909312*MT2^3*MW2^5*MZ2^3*CHd[3, 3] + 
      927744*MT2^2*MW2^6*MZ2^3*CHd[3, 3] + 1001472*MT2*MW2^7*MZ2^3*
       CHd[3, 3] + 89088*MW2^8*MZ2^3*CHd[3, 3] + 857088*MT2^3*MW2^4*MZ2^4*
       CHd[3, 3] - 1457664*MT2^2*MW2^5*MZ2^4*CHd[3, 3] - 
      199680*MT2*MW2^6*MZ2^4*CHd[3, 3] - 887808*MW2^7*MZ2^4*CHd[3, 3] - 
      279360*MT2^3*MW2^3*MZ2^5*CHd[3, 3] + 912384*MT2^2*MW2^4*MZ2^5*
       CHd[3, 3] - 166464*MT2*MW2^5*MZ2^5*CHd[3, 3] + 
      419712*MW2^6*MZ2^5*CHd[3, 3] - 130080*MT2^3*MW2^2*MZ2^6*CHd[3, 3] - 
      288*MT2^2*MW2^3*MZ2^6*CHd[3, 3] - 74592*MT2*MW2^4*MZ2^6*CHd[3, 3] + 
      493536*MW2^5*MZ2^6*CHd[3, 3] + 127488*MT2^3*MW2*MZ2^7*CHd[3, 3] - 
      255648*MT2^2*MW2^2*MZ2^7*CHd[3, 3] + 82464*MT2*MW2^3*MZ2^7*CHd[3, 3] - 
      414672*MW2^4*MZ2^7*CHd[3, 3] - 28320*MT2^3*MZ2^8*CHd[3, 3] + 
      95592*MT2^2*MW2*MZ2^8*CHd[3, 3] + 42528*MT2*MW2^2*MZ2^8*CHd[3, 3] - 
      15504*MW2^3*MZ2^8*CHd[3, 3] - 7080*MT2^2*MZ2^9*CHd[3, 3] - 
      28320*MT2*MW2*MZ2^9*CHd[3, 3] + 77904*MW2^2*MZ2^9*CHd[3, 3] - 
      14160*MW2*MZ2^10*CHd[3, 3] + 77824*MT2^3*MW2^7*MZ2*CHe[1, 1] - 
      233472*MT2*MW2^9*MZ2*CHe[1, 1] + 155648*MW2^10*MZ2*CHe[1, 1] - 
      452608*MT2^3*MW2^6*MZ2^2*CHe[1, 1] + 194560*MT2^2*MW2^7*MZ2^2*
       CHe[1, 1] + 968704*MT2*MW2^8*MZ2^2*CHe[1, 1] - 
      477184*MW2^9*MZ2^2*CHe[1, 1] + 921600*MT2^3*MW2^5*MZ2^3*CHe[1, 1] - 
      956416*MT2^2*MW2^6*MZ2^3*CHe[1, 1] - 968704*MT2*MW2^7*MZ2^3*CHe[1, 1] - 
      140288*MW2^8*MZ2^3*CHe[1, 1] - 846848*MT2^3*MW2^4*MZ2^4*CHe[1, 1] + 
      1460736*MT2^2*MW2^5*MZ2^4*CHe[1, 1] + 181248*MT2*MW2^6*MZ2^4*
       CHe[1, 1] + 900096*MW2^7*MZ2^4*CHe[1, 1] + 279392*MT2^3*MW2^3*MZ2^5*
       CHe[1, 1] - 886784*MT2^2*MW2^4*MZ2^5*CHe[1, 1] + 
      115168*MT2*MW2^5*MZ2^5*CHe[1, 1] - 357184*MW2^6*MZ2^5*CHe[1, 1] + 
      120816*MT2^3*MW2^2*MZ2^6*CHe[1, 1] + 23408*MT2^2*MW2^3*MZ2^6*
       CHe[1, 1] + 40784*MT2*MW2^4*MZ2^6*CHe[1, 1] - 
      445328*MW2^5*MZ2^6*CHe[1, 1] - 129536*MT2^3*MW2*MZ2^7*CHe[1, 1] + 
      255600*MT2^2*MW2^2*MZ2^7*CHe[1, 1] - 91632*MT2*MW2^3*MZ2^7*CHe[1, 1] + 
      421272*MW2^4*MZ2^7*CHe[1, 1] + 29360*MT2^3*MZ2^8*CHe[1, 1] - 
      98444*MT2^2*MW2*MZ2^8*CHe[1, 1] - 41456*MT2*MW2^2*MZ2^8*CHe[1, 1] + 
      7736*MW2^3*MZ2^8*CHe[1, 1] + 7340*MT2^2*MZ2^9*CHe[1, 1] + 
      29360*MT2*MW2*MZ2^9*CHe[1, 1] - 79448*MW2^2*MZ2^9*CHe[1, 1] + 
      14680*MW2*MZ2^10*CHe[1, 1] + 159744*MT2^3*MW2^7*MZ2*CHe[2, 2] - 
      479232*MT2*MW2^9*MZ2*CHe[2, 2] + 319488*MW2^10*MZ2*CHe[2, 2] - 
      595968*MT2^3*MW2^6*MZ2^2*CHe[2, 2] + 399360*MT2^2*MW2^7*MZ2^2*
       CHe[2, 2] + 989184*MT2*MW2^8*MZ2^2*CHe[2, 2] - 
      313344*MW2^9*MZ2^2*CHe[2, 2] + 877056*MT2^3*MW2^5*MZ2^3*CHe[2, 2] - 
      1130496*MT2^2*MW2^6*MZ2^3*CHe[2, 2] - 609792*MT2*MW2^7*MZ2^3*
       CHe[2, 2] - 485376*MW2^8*MZ2^3*CHe[2, 2] - 608256*MT2^3*MW2^4*MZ2^4*
       CHe[2, 2] + 1211136*MT2^2*MW2^5*MZ2^4*CHe[2, 2] + 
      56832*MT2*MW2^6*MZ2^4*CHe[2, 2] + 691968*MW2^7*MZ2^4*CHe[2, 2] + 
      125568*MT2^3*MW2^3*MZ2^5*CHe[2, 2] - 528768*MT2^2*MW2^4*MZ2^5*
       CHe[2, 2] + 19584*MT2*MW2^5*MZ2^5*CHe[2, 2] - 
      10752*MW2^6*MZ2^5*CHe[2, 2] + 107904*MT2^3*MW2^2*MZ2^6*CHe[2, 2] - 
      62784*MT2^2*MW2^3*MZ2^6*CHe[2, 2] + 52992*MT2*MW2^4*MZ2^6*CHe[2, 2] - 
      402240*MW2^5*MZ2^6*CHe[2, 2] - 87168*MT2^3*MW2*MZ2^7*CHe[2, 2] + 
      175584*MT2^2*MW2^2*MZ2^7*CHe[2, 2] - 26880*MT2*MW2^3*MZ2^7*CHe[2, 2] + 
      230784*MW2^4*MZ2^7*CHe[2, 2] + 21120*MT2^3*MZ2^8*CHe[2, 2] - 
      69312*MT2^2*MW2*MZ2^8*CHe[2, 2] - 23808*MT2*MW2^2*MZ2^8*CHe[2, 2] + 
      13056*MW2^3*MZ2^8*CHe[2, 2] + 5280*MT2^2*MZ2^9*CHe[2, 2] + 
      21120*MT2*MW2*MZ2^9*CHe[2, 2] - 54144*MW2^2*MZ2^9*CHe[2, 2] + 
      10560*MW2*MZ2^10*CHe[2, 2] + 159744*MT2^3*MW2^7*MZ2*CHe[3, 3] - 
      479232*MT2*MW2^9*MZ2*CHe[3, 3] + 319488*MW2^10*MZ2*CHe[3, 3] - 
      595968*MT2^3*MW2^6*MZ2^2*CHe[3, 3] + 399360*MT2^2*MW2^7*MZ2^2*
       CHe[3, 3] + 989184*MT2*MW2^8*MZ2^2*CHe[3, 3] - 
      313344*MW2^9*MZ2^2*CHe[3, 3] + 877056*MT2^3*MW2^5*MZ2^3*CHe[3, 3] - 
      1130496*MT2^2*MW2^6*MZ2^3*CHe[3, 3] - 609792*MT2*MW2^7*MZ2^3*
       CHe[3, 3] - 485376*MW2^8*MZ2^3*CHe[3, 3] - 608256*MT2^3*MW2^4*MZ2^4*
       CHe[3, 3] + 1211136*MT2^2*MW2^5*MZ2^4*CHe[3, 3] + 
      56832*MT2*MW2^6*MZ2^4*CHe[3, 3] + 691968*MW2^7*MZ2^4*CHe[3, 3] + 
      125568*MT2^3*MW2^3*MZ2^5*CHe[3, 3] - 528768*MT2^2*MW2^4*MZ2^5*
       CHe[3, 3] + 19584*MT2*MW2^5*MZ2^5*CHe[3, 3] - 
      10752*MW2^6*MZ2^5*CHe[3, 3] + 107904*MT2^3*MW2^2*MZ2^6*CHe[3, 3] - 
      62784*MT2^2*MW2^3*MZ2^6*CHe[3, 3] + 52992*MT2*MW2^4*MZ2^6*CHe[3, 3] - 
      402240*MW2^5*MZ2^6*CHe[3, 3] - 87168*MT2^3*MW2*MZ2^7*CHe[3, 3] + 
      175584*MT2^2*MW2^2*MZ2^7*CHe[3, 3] - 26880*MT2*MW2^3*MZ2^7*CHe[3, 3] + 
      230784*MW2^4*MZ2^7*CHe[3, 3] + 21120*MT2^3*MZ2^8*CHe[3, 3] - 
      69312*MT2^2*MW2*MZ2^8*CHe[3, 3] - 23808*MT2*MW2^2*MZ2^8*CHe[3, 3] + 
      13056*MW2^3*MZ2^8*CHe[3, 3] + 5280*MT2^2*MZ2^9*CHe[3, 3] + 
      21120*MT2*MW2*MZ2^9*CHe[3, 3] - 54144*MW2^2*MZ2^9*CHe[3, 3] + 
      10560*MW2*MZ2^10*CHe[3, 3] - (2*MW2 - MZ2)*(-491520*MW2^10 + 
        655360*MW2^9*MZ2 + 996352*MW2^8*MZ2^2 - 2244608*MW2^7*MZ2^3 - 
        616640*MW2^6*MZ2^4 + 2011040*MW2^5*MZ2^5 - 96040*MW2^4*MZ2^6 - 
        565048*MW2^3*MZ2^7 + 86007*MW2^2*MZ2^8 + 18840*MW2*MZ2^9 - 
        2575*MZ2^10 + 2*MT2^3*MZ2*(112640*MW2^6 - 378368*MW2^5*MZ2 + 
          296320*MW2^4*MZ2^2 + 127296*MW2^3*MZ2^3 - 237664*MW2^2*MZ2^4 + 
          77828*MW2*MZ2^5 - 3155*MZ2^6) + 2*MT2^2*MZ2^2*
         (373760*MW2^6 - 715520*MW2^5*MZ2 + 46720*MW2^4*MZ2^2 + 
          502560*MW2^3*MZ2^3 - 233908*MW2^2*MZ2^4 + 242*MW2*MZ2^5 + 
          5005*MZ2^6) + 2*MT2*(245760*MW2^9 - 686080*MW2^8*MZ2 + 
          223232*MW2^7*MZ2^2 + 934272*MW2^6*MZ2^3 - 433824*MW2^5*MZ2^4 - 
          324720*MW2^4*MZ2^5 + 39496*MW2^3*MZ2^6 + 99997*MW2^2*MZ2^7 - 
          1760*MW2*MZ2^8 - 2575*MZ2^9))*CHe[Leff, Leff] + 
      77824*MT2^3*MW2^7*MZ2*CHl1[1, 1] - 233472*MT2*MW2^9*MZ2*CHl1[1, 1] + 
      155648*MW2^10*MZ2*CHl1[1, 1] - 493568*MT2^3*MW2^6*MZ2^2*CHl1[1, 1] + 
      194560*MT2^2*MW2^7*MZ2^2*CHl1[1, 1] + 1091584*MT2*MW2^8*MZ2^2*
       CHl1[1, 1] - 559104*MW2^9*MZ2^2*CHl1[1, 1] + 952320*MT2^3*MW2^5*MZ2^3*
       CHl1[1, 1] - 1058816*MT2^2*MW2^6*MZ2^3*CHl1[1, 1] - 
      856064*MT2*MW2^7*MZ2^3*CHl1[1, 1] - 304128*MW2^8*MZ2^3*CHl1[1, 1] - 
      793856*MT2^3*MW2^4*MZ2^4*CHl1[1, 1] + 1445376*MT2^2*MW2^5*MZ2^4*
       CHl1[1, 1] + 114432*MT2*MW2^6*MZ2^4*CHl1[1, 1] + 
      908800*MW2^7*MZ2^4*CHl1[1, 1] + 213088*MT2^3*MW2^3*MZ2^5*CHl1[1, 1] - 
      777344*MT2^2*MW2^4*MZ2^5*CHl1[1, 1] + 110560*MT2*MW2^5*MZ2^5*
       CHl1[1, 1] - 244416*MW2^6*MZ2^5*CHl1[1, 1] + 131424*MT2^3*MW2^2*MZ2^6*
       CHl1[1, 1] - 46160*MT2^2*MW2^3*MZ2^6*CHl1[1, 1] + 
      83968*MT2*MW2^4*MZ2^6*CHl1[1, 1] - 505776*MW2^5*MZ2^6*CHl1[1, 1] - 
      112472*MT2^3*MW2*MZ2^7*CHl1[1, 1] + 229128*MT2^2*MW2^2*MZ2^7*
       CHl1[1, 1] - 54552*MT2*MW2^3*MZ2^7*CHl1[1, 1] + 
      339280*MW2^4*MZ2^7*CHl1[1, 1] + 25240*MT2^3*MZ2^8*CHl1[1, 1] - 
      84908*MT2^2*MW2*MZ2^8*CHl1[1, 1] - 36752*MT2*MW2^2*MZ2^8*CHl1[1, 1] + 
      20988*MW2^3*MZ2^8*CHl1[1, 1] + 6310*MT2^2*MZ2^9*CHl1[1, 1] + 
      25240*MT2*MW2*MZ2^9*CHl1[1, 1] - 68856*MW2^2*MZ2^9*CHl1[1, 1] + 
      12620*MW2*MZ2^10*CHl1[1, 1] + 159744*MT2^3*MW2^7*MZ2*CHl1[2, 2] - 
      479232*MT2*MW2^9*MZ2*CHl1[2, 2] + 319488*MW2^10*MZ2*CHl1[2, 2] - 
      595968*MT2^3*MW2^6*MZ2^2*CHl1[2, 2] + 399360*MT2^2*MW2^7*MZ2^2*
       CHl1[2, 2] + 989184*MT2*MW2^8*MZ2^2*CHl1[2, 2] - 
      313344*MW2^9*MZ2^2*CHl1[2, 2] + 877056*MT2^3*MW2^5*MZ2^3*CHl1[2, 2] - 
      1130496*MT2^2*MW2^6*MZ2^3*CHl1[2, 2] - 609792*MT2*MW2^7*MZ2^3*
       CHl1[2, 2] - 485376*MW2^8*MZ2^3*CHl1[2, 2] - 608256*MT2^3*MW2^4*MZ2^4*
       CHl1[2, 2] + 1211136*MT2^2*MW2^5*MZ2^4*CHl1[2, 2] + 
      56832*MT2*MW2^6*MZ2^4*CHl1[2, 2] + 691968*MW2^7*MZ2^4*CHl1[2, 2] + 
      125568*MT2^3*MW2^3*MZ2^5*CHl1[2, 2] - 528768*MT2^2*MW2^4*MZ2^5*
       CHl1[2, 2] + 19584*MT2*MW2^5*MZ2^5*CHl1[2, 2] - 
      10752*MW2^6*MZ2^5*CHl1[2, 2] + 107904*MT2^3*MW2^2*MZ2^6*CHl1[2, 2] - 
      62784*MT2^2*MW2^3*MZ2^6*CHl1[2, 2] + 52992*MT2*MW2^4*MZ2^6*CHl1[2, 2] - 
      402240*MW2^5*MZ2^6*CHl1[2, 2] - 87168*MT2^3*MW2*MZ2^7*CHl1[2, 2] + 
      175584*MT2^2*MW2^2*MZ2^7*CHl1[2, 2] - 26880*MT2*MW2^3*MZ2^7*
       CHl1[2, 2] + 230784*MW2^4*MZ2^7*CHl1[2, 2] + 
      21120*MT2^3*MZ2^8*CHl1[2, 2] - 69312*MT2^2*MW2*MZ2^8*CHl1[2, 2] - 
      23808*MT2*MW2^2*MZ2^8*CHl1[2, 2] + 13056*MW2^3*MZ2^8*CHl1[2, 2] + 
      5280*MT2^2*MZ2^9*CHl1[2, 2] + 21120*MT2*MW2*MZ2^9*CHl1[2, 2] - 
      54144*MW2^2*MZ2^9*CHl1[2, 2] + 10560*MW2*MZ2^10*CHl1[2, 2] + 
      159744*MT2^3*MW2^7*MZ2*CHl1[3, 3] - 479232*MT2*MW2^9*MZ2*CHl1[3, 3] + 
      319488*MW2^10*MZ2*CHl1[3, 3] - 595968*MT2^3*MW2^6*MZ2^2*CHl1[3, 3] + 
      399360*MT2^2*MW2^7*MZ2^2*CHl1[3, 3] + 989184*MT2*MW2^8*MZ2^2*
       CHl1[3, 3] - 313344*MW2^9*MZ2^2*CHl1[3, 3] + 877056*MT2^3*MW2^5*MZ2^3*
       CHl1[3, 3] - 1130496*MT2^2*MW2^6*MZ2^3*CHl1[3, 3] - 
      609792*MT2*MW2^7*MZ2^3*CHl1[3, 3] - 485376*MW2^8*MZ2^3*CHl1[3, 3] - 
      608256*MT2^3*MW2^4*MZ2^4*CHl1[3, 3] + 1211136*MT2^2*MW2^5*MZ2^4*
       CHl1[3, 3] + 56832*MT2*MW2^6*MZ2^4*CHl1[3, 3] + 
      691968*MW2^7*MZ2^4*CHl1[3, 3] + 125568*MT2^3*MW2^3*MZ2^5*CHl1[3, 3] - 
      528768*MT2^2*MW2^4*MZ2^5*CHl1[3, 3] + 19584*MT2*MW2^5*MZ2^5*
       CHl1[3, 3] - 10752*MW2^6*MZ2^5*CHl1[3, 3] + 107904*MT2^3*MW2^2*MZ2^6*
       CHl1[3, 3] - 62784*MT2^2*MW2^3*MZ2^6*CHl1[3, 3] + 
      52992*MT2*MW2^4*MZ2^6*CHl1[3, 3] - 402240*MW2^5*MZ2^6*CHl1[3, 3] - 
      87168*MT2^3*MW2*MZ2^7*CHl1[3, 3] + 175584*MT2^2*MW2^2*MZ2^7*
       CHl1[3, 3] - 26880*MT2*MW2^3*MZ2^7*CHl1[3, 3] + 
      230784*MW2^4*MZ2^7*CHl1[3, 3] + 21120*MT2^3*MZ2^8*CHl1[3, 3] - 
      69312*MT2^2*MW2*MZ2^8*CHl1[3, 3] - 23808*MT2*MW2^2*MZ2^8*CHl1[3, 3] + 
      13056*MW2^3*MZ2^8*CHl1[3, 3] + 5280*MT2^2*MZ2^9*CHl1[3, 3] + 
      21120*MT2*MW2*MZ2^9*CHl1[3, 3] - 54144*MW2^2*MZ2^9*CHl1[3, 3] + 
      10560*MW2*MZ2^10*CHl1[3, 3] - 2*MZ2*(-491520*MW2^10 + 
        655360*MW2^9*MZ2 + 996352*MW2^8*MZ2^2 - 2244608*MW2^7*MZ2^3 - 
        616640*MW2^6*MZ2^4 + 2011040*MW2^5*MZ2^5 - 96040*MW2^4*MZ2^6 - 
        565048*MW2^3*MZ2^7 + 86007*MW2^2*MZ2^8 + 18840*MW2*MZ2^9 - 
        2575*MZ2^10 + 2*MT2^3*MZ2*(112640*MW2^6 - 378368*MW2^5*MZ2 + 
          296320*MW2^4*MZ2^2 + 127296*MW2^3*MZ2^3 - 237664*MW2^2*MZ2^4 + 
          77828*MW2*MZ2^5 - 3155*MZ2^6) + 2*MT2^2*MZ2^2*
         (373760*MW2^6 - 715520*MW2^5*MZ2 + 46720*MW2^4*MZ2^2 + 
          502560*MW2^3*MZ2^3 - 233908*MW2^2*MZ2^4 + 242*MW2*MZ2^5 + 
          5005*MZ2^6) + 2*MT2*(245760*MW2^9 - 686080*MW2^8*MZ2 + 
          223232*MW2^7*MZ2^2 + 934272*MW2^6*MZ2^3 - 433824*MW2^5*MZ2^4 - 
          324720*MW2^4*MZ2^5 + 39496*MW2^3*MZ2^6 + 99997*MW2^2*MZ2^7 - 
          1760*MW2*MZ2^8 - 2575*MZ2^9))*SW2*CHl1[Leff, Leff] + 
      163840*MT2^3*MW2^8*CHl3[1, 1] - 491520*MT2*MW2^10*CHl3[1, 1] + 
      327680*MW2^11*CHl3[1, 1] - 290816*MT2^3*MW2^7*MZ2*CHl3[1, 1] + 
      409600*MT2^2*MW2^8*MZ2*CHl3[1, 1] + 53248*MT2*MW2^9*MZ2*CHl3[1, 1] + 
      319488*MW2^10*MZ2*CHl3[1, 1] - 259072*MT2^3*MW2^6*MZ2^2*CHl3[1, 1] - 
      358400*MT2^2*MW2^7*MZ2^2*CHl3[1, 1] + 1248256*MT2*MW2^8*MZ2^2*
       CHl3[1, 1] - 1052672*MW2^9*MZ2^2*CHl3[1, 1] + 
      1022464*MT2^3*MW2^5*MZ2^3*CHl3[1, 1] - 933376*MT2^2*MW2^6*MZ2^3*
       CHl3[1, 1] - 1010176*MT2*MW2^7*MZ2^3*CHl3[1, 1] - 
      287232*MW2^8*MZ2^3*CHl3[1, 1] - 925760*MT2^3*MW2^4*MZ2^4*CHl3[1, 1] + 
      1687552*MT2^2*MW2^5*MZ2^4*CHl3[1, 1] - 18752*MT2*MW2^6*MZ2^4*
       CHl3[1, 1] + 1326208*MW2^7*MZ2^4*CHl3[1, 1] + 206816*MT2^3*MW2^3*MZ2^5*
       CHl3[1, 1] - 882464*MT2^2*MW2^4*MZ2^5*CHl3[1, 1] + 
      189856*MT2*MW2^5*MZ2^5*CHl3[1, 1] - 348320*MW2^6*MZ2^5*CHl3[1, 1] + 
      181912*MT2^3*MW2^2*MZ2^6*CHl3[1, 1] - 133984*MT2^2*MW2^3*MZ2^6*
       CHl3[1, 1] + 156248*MT2*MW2^4*MZ2^6*CHl3[1, 1] - 
      697632*MW2^5*MZ2^6*CHl3[1, 1] - 113804*MT2^3*MW2*MZ2^7*CHl3[1, 1] + 
      269092*MT2^2*MW2^2*MZ2^7*CHl3[1, 1] - 72980*MT2*MW2^3*MZ2^7*
       CHl3[1, 1] + 381148*MW2^4*MZ2^7*CHl3[1, 1] + 
      14420*MT2^3*MZ2^8*CHl3[1, 1] - 60896*MT2^2*MW2*MZ2^8*CHl3[1, 1] - 
      70544*MT2*MW2^2*MZ2^8*CHl3[1, 1] + 90178*MW2^3*MZ2^8*CHl3[1, 1] + 
      3605*MT2^2*MZ2^9*CHl3[1, 1] + 14420*MT2*MW2*MZ2^9*CHl3[1, 1] - 
      64112*MW2^2*MZ2^9*CHl3[1, 1] + 7210*MW2*MZ2^10*CHl3[1, 1] + 
      163840*MT2^3*MW2^8*CHl3[2, 2] - 491520*MT2*MW2^10*CHl3[2, 2] + 
      327680*MW2^11*CHl3[2, 2] - 208896*MT2^3*MW2^7*MZ2*CHl3[2, 2] + 
      409600*MT2^2*MW2^8*MZ2*CHl3[2, 2] - 192512*MT2*MW2^9*MZ2*CHl3[2, 2] + 
      483328*MW2^10*MZ2*CHl3[2, 2] - 361472*MT2^3*MW2^6*MZ2^2*CHl3[2, 2] - 
      153600*MT2^2*MW2^7*MZ2^2*CHl3[2, 2] + 1145856*MT2*MW2^8*MZ2^2*
       CHl3[2, 2] - 806912*MW2^9*MZ2^2*CHl3[2, 2] + 947200*MT2^3*MW2^5*MZ2^3*
       CHl3[2, 2] - 1005056*MT2^2*MW2^6*MZ2^3*CHl3[2, 2] - 
      763904*MT2*MW2^7*MZ2^3*CHl3[2, 2] - 468480*MW2^8*MZ2^3*CHl3[2, 2] - 
      740160*MT2^3*MW2^4*MZ2^4*CHl3[2, 2] + 1453312*MT2^2*MW2^5*MZ2^4*
       CHl3[2, 2] - 76352*MT2*MW2^6*MZ2^4*CHl3[2, 2] + 
      1109376*MW2^7*MZ2^4*CHl3[2, 2] + 119296*MT2^3*MW2^3*MZ2^5*CHl3[2, 2] - 
      633888*MT2^2*MW2^4*MZ2^5*CHl3[2, 2] + 98880*MT2*MW2^5*MZ2^5*
       CHl3[2, 2] - 114656*MW2^6*MZ2^5*CHl3[2, 2] + 158392*MT2^3*MW2^2*MZ2^6*
       CHl3[2, 2] - 150608*MT2^2*MW2^3*MZ2^6*CHl3[2, 2] + 
      125272*MT2*MW2^4*MZ2^6*CHl3[2, 2] - 594096*MW2^5*MZ2^6*CHl3[2, 2] - 
      88500*MT2^3*MW2*MZ2^7*CHl3[2, 2] + 215548*MT2^2*MW2^2*MZ2^7*
       CHl3[2, 2] - 45308*MT2*MW2^3*MZ2^7*CHl3[2, 2] + 
      272652*MW2^4*MZ2^7*CHl3[2, 2] + 10300*MT2^3*MZ2^8*CHl3[2, 2] - 
      45300*MT2^2*MW2*MZ2^8*CHl3[2, 2] - 57600*MT2*MW2^2*MZ2^8*CHl3[2, 2] + 
      82246*MW2^3*MZ2^8*CHl3[2, 2] + 2575*MT2^2*MZ2^9*CHl3[2, 2] + 
      10300*MT2*MW2*MZ2^9*CHl3[2, 2] - 49400*MW2^2*MZ2^9*CHl3[2, 2] + 
      5150*MW2*MZ2^10*CHl3[2, 2] + 159744*MT2^3*MW2^7*MZ2*CHl3[3, 3] - 
      479232*MT2*MW2^9*MZ2*CHl3[3, 3] + 319488*MW2^10*MZ2*CHl3[3, 3] - 
      436224*MT2^3*MW2^6*MZ2^2*CHl3[3, 3] + 399360*MT2^2*MW2^7*MZ2^2*
       CHl3[3, 3] + 509952*MT2*MW2^8*MZ2^2*CHl3[3, 3] + 
      6144*MW2^9*MZ2^2*CHl3[3, 3] + 440832*MT2^3*MW2^5*MZ2^3*CHl3[3, 3] - 
      731136*MT2^2*MW2^6*MZ2^3*CHl3[3, 3] - 99840*MT2*MW2^7*MZ2^3*
       CHl3[3, 3] - 479232*MW2^8*MZ2^3*CHl3[3, 3] - 167424*MT2^3*MW2^4*MZ2^4*
       CHl3[3, 3] + 480000*MT2^2*MW2^5*MZ2^4*CHl3[3, 3] - 
      43008*MT2*MW2^6*MZ2^4*CHl3[3, 3] + 212736*MW2^7*MZ2^4*CHl3[3, 3] - 
      41856*MT2^3*MW2^3*MZ2^5*CHl3[3, 3] - 48768*MT2^2*MW2^4*MZ2^5*
       CHl3[3, 3] - 23424*MT2*MW2^5*MZ2^5*CHl3[3, 3] + 
      201984*MW2^6*MZ2^5*CHl3[3, 3] + 66048*MT2^3*MW2^2*MZ2^6*CHl3[3, 3] - 
      111552*MT2^2*MW2^3*MZ2^6*CHl3[3, 3] + 29568*MT2*MW2^4*MZ2^6*
       CHl3[3, 3] - 200256*MW2^5*MZ2^6*CHl3[3, 3] - 21120*MT2^3*MW2*MZ2^7*
       CHl3[3, 3] + 64032*MT2^2*MW2^2*MZ2^7*CHl3[3, 3] + 
      2688*MT2*MW2^3*MZ2^7*CHl3[3, 3] + 30528*MW2^4*MZ2^7*CHl3[3, 3] - 
      5280*MT2^2*MW2*MZ2^8*CHl3[3, 3] - 21120*MT2*MW2^2*MZ2^8*CHl3[3, 3] + 
      43584*MW2^3*MZ2^8*CHl3[3, 3] - 10560*MW2^2*MZ2^9*CHl3[3, 3] + 
      983040*MT2*MW2^10*CHl3[Leff, Leff] - 983040*MW2^11*CHl3[Leff, Leff] + 
      450560*MT2^3*MW2^7*MZ2*CHl3[Leff, Leff] - 3727360*MT2*MW2^9*MZ2*
       CHl3[Leff, Leff] + 2293760*MW2^10*MZ2*CHl3[Leff, Leff] - 
      1964032*MT2^3*MW2^6*MZ2^2*CHl3[Leff, Leff] + 1495040*MT2^2*MW2^7*MZ2^2*
       CHl3[Leff, Leff] + 3637248*MT2*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      681984*MW2^9*MZ2^2*CHl3[Leff, Leff] + 2698752*MT2^3*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 4357120*MT2^2*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      2844160*MT2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 6481920*MW2^8*MZ2^3*
       CHl3[Leff, Leff] - 676096*MT2^3*MW2^4*MZ2^4*CHl3[Leff, Leff] + 
      3048960*MT2^2*MW2^5*MZ2^4*CHl3[Leff, Leff] - 5472384*MT2*MW2^6*MZ2^4*
       CHl3[Leff, Leff] + 3255936*MW2^7*MZ2^4*CHl3[Leff, Leff] - 
      1459840*MT2^3*MW2^3*MZ2^5*CHl3[Leff, Leff] + 1823360*MT2^2*MW2^4*MZ2^5*
       CHl3[Leff, Leff] + 436416*MT2*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      5255360*MW2^6*MZ2^5*CHl3[Leff, Leff] + 1261968*MT2^3*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 2945872*MT2^2*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      1456864*MT2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 4214160*MW2^5*MZ2^6*
       CHl3[Leff, Leff] - 323932*MT2^3*MW2*MZ2^7*CHl3[Leff, Leff] + 
      936600*MT2^2*MW2^2*MZ2^7*CHl3[Leff, Leff] + 242004*MT2*MW2^3*MZ2^7*
       CHl3[Leff, Leff] - 938016*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      12620*MT2^3*MZ2^8*CHl3[Leff, Leff] + 19052*MT2^2*MW2*MZ2^8*
       CHl3[Leff, Leff] - 407028*MT2*MW2^2*MZ2^8*CHl3[Leff, Leff] + 
      1302110*MW2^3*MZ2^8*CHl3[Leff, Leff] - 20020*MT2^2*MZ2^9*
       CHl3[Leff, Leff] - 3260*MT2*MW2*MZ2^9*CHl3[Leff, Leff] - 
      134334*MW2^2*MZ2^9*CHl3[Leff, Leff] + 10300*MT2*MZ2^10*
       CHl3[Leff, Leff] - 42830*MW2*MZ2^10*CHl3[Leff, Leff] + 
      5150*MZ2^11*CHl3[Leff, Leff] + 86016*MT2^3*MW2^7*MZ2*CHq1[1, 1] - 
      258048*MT2*MW2^9*MZ2*CHq1[1, 1] + 172032*MW2^10*MZ2*CHq1[1, 1] - 
      448512*MT2^3*MW2^6*MZ2^2*CHq1[1, 1] + 215040*MT2^2*MW2^7*MZ2^2*
       CHq1[1, 1] + 915456*MT2*MW2^8*MZ2^2*CHq1[1, 1] - 
      423936*MW2^9*MZ2^2*CHq1[1, 1] + 909312*MT2^3*MW2^5*MZ2^3*CHq1[1, 1] - 
      927744*MT2^2*MW2^6*MZ2^3*CHq1[1, 1] - 1001472*MT2*MW2^7*MZ2^3*
       CHq1[1, 1] - 89088*MW2^8*MZ2^3*CHq1[1, 1] - 857088*MT2^3*MW2^4*MZ2^4*
       CHq1[1, 1] + 1457664*MT2^2*MW2^5*MZ2^4*CHq1[1, 1] + 
      199680*MT2*MW2^6*MZ2^4*CHq1[1, 1] + 887808*MW2^7*MZ2^4*CHq1[1, 1] + 
      279360*MT2^3*MW2^3*MZ2^5*CHq1[1, 1] - 912384*MT2^2*MW2^4*MZ2^5*
       CHq1[1, 1] + 166464*MT2*MW2^5*MZ2^5*CHq1[1, 1] - 
      419712*MW2^6*MZ2^5*CHq1[1, 1] + 130080*MT2^3*MW2^2*MZ2^6*CHq1[1, 1] + 
      288*MT2^2*MW2^3*MZ2^6*CHq1[1, 1] + 74592*MT2*MW2^4*MZ2^6*CHq1[1, 1] - 
      493536*MW2^5*MZ2^6*CHq1[1, 1] - 127488*MT2^3*MW2*MZ2^7*CHq1[1, 1] + 
      255648*MT2^2*MW2^2*MZ2^7*CHq1[1, 1] - 82464*MT2*MW2^3*MZ2^7*
       CHq1[1, 1] + 414672*MW2^4*MZ2^7*CHq1[1, 1] + 
      28320*MT2^3*MZ2^8*CHq1[1, 1] - 95592*MT2^2*MW2*MZ2^8*CHq1[1, 1] - 
      42528*MT2*MW2^2*MZ2^8*CHq1[1, 1] + 15504*MW2^3*MZ2^8*CHq1[1, 1] + 
      7080*MT2^2*MZ2^9*CHq1[1, 1] + 28320*MT2*MW2*MZ2^9*CHq1[1, 1] - 
      77904*MW2^2*MZ2^9*CHq1[1, 1] + 14160*MW2*MZ2^10*CHq1[1, 1] + 
      86016*MT2^3*MW2^7*MZ2*CHq1[2, 2] - 258048*MT2*MW2^9*MZ2*CHq1[2, 2] + 
      172032*MW2^10*MZ2*CHq1[2, 2] - 448512*MT2^3*MW2^6*MZ2^2*CHq1[2, 2] + 
      215040*MT2^2*MW2^7*MZ2^2*CHq1[2, 2] + 915456*MT2*MW2^8*MZ2^2*
       CHq1[2, 2] - 423936*MW2^9*MZ2^2*CHq1[2, 2] + 909312*MT2^3*MW2^5*MZ2^3*
       CHq1[2, 2] - 927744*MT2^2*MW2^6*MZ2^3*CHq1[2, 2] - 
      1001472*MT2*MW2^7*MZ2^3*CHq1[2, 2] - 89088*MW2^8*MZ2^3*CHq1[2, 2] - 
      857088*MT2^3*MW2^4*MZ2^4*CHq1[2, 2] + 1457664*MT2^2*MW2^5*MZ2^4*
       CHq1[2, 2] + 199680*MT2*MW2^6*MZ2^4*CHq1[2, 2] + 
      887808*MW2^7*MZ2^4*CHq1[2, 2] + 279360*MT2^3*MW2^3*MZ2^5*CHq1[2, 2] - 
      912384*MT2^2*MW2^4*MZ2^5*CHq1[2, 2] + 166464*MT2*MW2^5*MZ2^5*
       CHq1[2, 2] - 419712*MW2^6*MZ2^5*CHq1[2, 2] + 130080*MT2^3*MW2^2*MZ2^6*
       CHq1[2, 2] + 288*MT2^2*MW2^3*MZ2^6*CHq1[2, 2] + 
      74592*MT2*MW2^4*MZ2^6*CHq1[2, 2] - 493536*MW2^5*MZ2^6*CHq1[2, 2] - 
      127488*MT2^3*MW2*MZ2^7*CHq1[2, 2] + 255648*MT2^2*MW2^2*MZ2^7*
       CHq1[2, 2] - 82464*MT2*MW2^3*MZ2^7*CHq1[2, 2] + 
      414672*MW2^4*MZ2^7*CHq1[2, 2] + 28320*MT2^3*MZ2^8*CHq1[2, 2] - 
      95592*MT2^2*MW2*MZ2^8*CHq1[2, 2] - 42528*MT2*MW2^2*MZ2^8*CHq1[2, 2] + 
      15504*MW2^3*MZ2^8*CHq1[2, 2] + 7080*MT2^2*MZ2^9*CHq1[2, 2] + 
      28320*MT2*MW2*MZ2^9*CHq1[2, 2] - 77904*MW2^2*MZ2^9*CHq1[2, 2] + 
      14160*MW2*MZ2^10*CHq1[2, 2] - 331776*MT2^3*MW2^7*MZ2*CHq1[3, 3] + 
      245760*MT2^2*MW2^8*MZ2*CHq1[3, 3] + 503808*MT2*MW2^9*MZ2*CHq1[3, 3] - 
      417792*MW2^10*MZ2*CHq1[3, 3] + 995328*MT2^3*MW2^6*MZ2^2*CHq1[3, 3] - 
      1013760*MT2^2*MW2^7*MZ2^2*CHq1[3, 3] - 1204224*MT2*MW2^8*MZ2^2*
       CHq1[3, 3] + 350208*MW2^9*MZ2^2*CHq1[3, 3] - 815616*MT2^3*MW2^5*MZ2^3*
       CHq1[3, 3] + 1393152*MT2^2*MW2^6*MZ2^3*CHq1[3, 3] + 
      465408*MT2*MW2^7*MZ2^3*CHq1[3, 3] + 1122816*MW2^8*MZ2^3*CHq1[3, 3] - 
      497664*MT2^3*MW2^4*MZ2^4*CHq1[3, 3] - 79104*MT2^2*MW2^5*MZ2^4*
       CHq1[3, 3] + 850944*MT2*MW2^6*MZ2^4*CHq1[3, 3] - 
      1135104*MW2^7*MZ2^4*CHq1[3, 3] + 1312416*MT2^3*MW2^3*MZ2^5*CHq1[3, 3] - 
      1598688*MT2^2*MW2^4*MZ2^5*CHq1[3, 3] - 1076256*MT2*MW2^5*MZ2^5*
       CHq1[3, 3] - 793248*MW2^6*MZ2^5*CHq1[3, 3] - 888624*MT2^3*MW2^2*MZ2^6*
       CHq1[3, 3] + 1618944*MT2^2*MW2^3*MZ2^6*CHq1[3, 3] + 
      697200*MT2*MW2^4*MZ2^6*CHq1[3, 3] + 1216176*MW2^5*MZ2^6*CHq1[3, 3] + 
      242676*MT2^3*MW2*MZ2^7*CHq1[3, 3] - 671340*MT2^2*MW2^2*MZ2^7*
       CHq1[3, 3] - 326484*MT2*MW2^3*MZ2^7*CHq1[3, 3] - 
      84540*MW2^4*MZ2^7*CHq1[3, 3] - 16740*MT2^3*MZ2^8*CHq1[3, 3] + 
      125694*MT2^2*MW2*MZ2^8*CHq1[3, 3] + 52116*MT2*MW2^2*MZ2^8*CHq1[3, 3] - 
      395796*MW2^3*MZ2^8*CHq1[3, 3] - 11910*MT2^2*MZ2^9*CHq1[3, 3] + 
      14160*MT2*MW2*MZ2^9*CHq1[3, 3] + 184428*MW2^2*MZ2^9*CHq1[3, 3] - 
      23820*MW2*MZ2^10*CHq1[3, 3] - 258048*MT2^3*MW2^7*MZ2*CHq3[1, 1] + 
      774144*MT2*MW2^9*MZ2*CHq3[1, 1] - 516096*MW2^10*MZ2*CHq3[1, 1] + 
      1087488*MT2^3*MW2^6*MZ2^2*CHq3[1, 1] - 645120*MT2^2*MW2^7*MZ2^2*
       CHq3[1, 1] - 1972224*MT2*MW2^8*MZ2^2*CHq3[1, 1] + 
      755712*MW2^9*MZ2^2*CHq3[1, 1] - 1640448*MT2^3*MW2^5*MZ2^3*CHq3[1, 1] + 
      2138112*MT2^2*MW2^6*MZ2^3*CHq3[1, 1] + 1032192*MT2*MW2^7*MZ2^3*
       CHq3[1, 1] + 1022976*MW2^8*MZ2^3*CHq3[1, 1] + 930816*MT2^3*MW2^4*MZ2^4*
       CHq3[1, 1] - 2234880*MT2^2*MW2^5*MZ2^4*CHq3[1, 1] + 
      433152*MT2*MW2^6*MZ2^4*CHq3[1, 1] - 1640448*MW2^7*MZ2^4*CHq3[1, 1] + 
      92736*MT2^3*MW2^3*MZ2^5*CHq3[1, 1] + 502272*MT2^2*MW2^4*MZ2^5*
       CHq3[1, 1] - 66240*MT2*MW2^5*MZ2^5*CHq3[1, 1] - 
      381312*MW2^6*MZ2^5*CHq3[1, 1] - 297504*MT2^3*MW2^2*MZ2^6*CHq3[1, 1] + 
      501408*MT2^2*MW2^3*MZ2^6*CHq3[1, 1] - 290016*MT2*MW2^4*MZ2^6*
       CHq3[1, 1] + 1099296*MW2^5*MZ2^6*CHq3[1, 1] + 
      84960*MT2^3*MW2*MZ2^7*CHq3[1, 1] - 265536*MT2^2*MW2^2*MZ2^7*
       CHq3[1, 1] - 42624*MT2*MW2^3*MZ2^7*CHq3[1, 1] - 
      144720*MW2^4*MZ2^7*CHq3[1, 1] + 21240*MT2^2*MW2*MZ2^8*CHq3[1, 1] + 
      84960*MT2*MW2^2*MZ2^8*CHq3[1, 1] - 191232*MW2^3*MZ2^8*CHq3[1, 1] + 
      42480*MW2^2*MZ2^9*CHq3[1, 1] - 258048*MT2^3*MW2^7*MZ2*CHq3[2, 2] + 
      774144*MT2*MW2^9*MZ2*CHq3[2, 2] - 516096*MW2^10*MZ2*CHq3[2, 2] + 
      1087488*MT2^3*MW2^6*MZ2^2*CHq3[2, 2] - 645120*MT2^2*MW2^7*MZ2^2*
       CHq3[2, 2] - 1972224*MT2*MW2^8*MZ2^2*CHq3[2, 2] + 
      755712*MW2^9*MZ2^2*CHq3[2, 2] - 1640448*MT2^3*MW2^5*MZ2^3*CHq3[2, 2] + 
      2138112*MT2^2*MW2^6*MZ2^3*CHq3[2, 2] + 1032192*MT2*MW2^7*MZ2^3*
       CHq3[2, 2] + 1022976*MW2^8*MZ2^3*CHq3[2, 2] + 930816*MT2^3*MW2^4*MZ2^4*
       CHq3[2, 2] - 2234880*MT2^2*MW2^5*MZ2^4*CHq3[2, 2] + 
      433152*MT2*MW2^6*MZ2^4*CHq3[2, 2] - 1640448*MW2^7*MZ2^4*CHq3[2, 2] + 
      92736*MT2^3*MW2^3*MZ2^5*CHq3[2, 2] + 502272*MT2^2*MW2^4*MZ2^5*
       CHq3[2, 2] - 66240*MT2*MW2^5*MZ2^5*CHq3[2, 2] - 
      381312*MW2^6*MZ2^5*CHq3[2, 2] - 297504*MT2^3*MW2^2*MZ2^6*CHq3[2, 2] + 
      501408*MT2^2*MW2^3*MZ2^6*CHq3[2, 2] - 290016*MT2*MW2^4*MZ2^6*
       CHq3[2, 2] + 1099296*MW2^5*MZ2^6*CHq3[2, 2] + 
      84960*MT2^3*MW2*MZ2^7*CHq3[2, 2] - 265536*MT2^2*MW2^2*MZ2^7*
       CHq3[2, 2] - 42624*MT2*MW2^3*MZ2^7*CHq3[2, 2] - 
      144720*MW2^4*MZ2^7*CHq3[2, 2] + 21240*MT2^2*MW2*MZ2^8*CHq3[2, 2] + 
      84960*MT2*MW2^2*MZ2^8*CHq3[2, 2] - 191232*MW2^3*MZ2^8*CHq3[2, 2] + 
      42480*MW2^2*MZ2^9*CHq3[2, 2] - 327680*MT2^3*MW2^8*CHq3[3, 3] + 
      983040*MT2*MW2^10*CHq3[3, 3] - 655360*MW2^11*CHq3[3, 3] + 
      405504*MT2^3*MW2^7*MZ2*CHq3[3, 3] - 1064960*MT2^2*MW2^8*MZ2*
       CHq3[3, 3] + 913408*MT2*MW2^9*MZ2*CHq3[3, 3] - 
      1236992*MW2^10*MZ2*CHq3[3, 3] + 845824*MT2^3*MW2^6*MZ2^2*CHq3[3, 3] + 
      460800*MT2^2*MW2^7*MZ2^2*CHq3[3, 3] - 2721792*MT2*MW2^8*MZ2^2*
       CHq3[3, 3] + 1607680*MW2^9*MZ2^2*CHq3[3, 3] - 
      1828352*MT2^3*MW2^5*MZ2^3*CHq3[3, 3] + 2638336*MT2^2*MW2^6*MZ2^3*
       CHq3[3, 3] - 215552*MT2*MW2^7*MZ2^3*CHq3[3, 3] + 
      2228736*MW2^8*MZ2^3*CHq3[3, 3] + 647808*MT2^3*MW2^4*MZ2^4*CHq3[3, 3] - 
      2959616*MT2^2*MW2^5*MZ2^4*CHq3[3, 3] + 2395264*MT2*MW2^6*MZ2^4*
       CHq3[3, 3] - 2662656*MW2^7*MZ2^4*CHq3[3, 3] + 990112*MT2^3*MW2^3*MZ2^5*
       CHq3[3, 3] - 403680*MT2^2*MW2^4*MZ2^5*CHq3[3, 3] - 
      241440*MT2*MW2^5*MZ2^5*CHq3[3, 3] - 1438496*MW2^6*MZ2^5*CHq3[3, 3] - 
      1073312*MT2^3*MW2^2*MZ2^6*CHq3[3, 3] + 2097472*MT2^2*MW2^3*MZ2^6*
       CHq3[3, 3] - 884288*MT2*MW2^4*MZ2^6*CHq3[3, 3] + 
      2159184*MW2^5*MZ2^6*CHq3[3, 3] + 377436*MT2^3*MW2*MZ2^7*CHq3[3, 3] - 
      1092716*MT2^2*MW2^2*MZ2^7*CHq3[3, 3] - 99596*MT2*MW2^3*MZ2^7*
       CHq3[3, 3] + 60804*MW2^4*MZ2^7*CHq3[3, 3] - 37340*MT2^3*MZ2^8*
       CHq3[3, 3] + 151014*MT2^2*MW2*MZ2^8*CHq3[3, 3] + 
      405756*MT2*MW2^2*MZ2^8*CHq3[3, 3] - 678908*MW2^3*MZ2^8*CHq3[3, 3] - 
      1610*MT2^2*MZ2^9*CHq3[3, 3] - 68240*MT2*MW2*MZ2^9*CHq3[3, 3] + 
      152668*MW2^2*MZ2^9*CHq3[3, 3] - 3220*MW2*MZ2^10*CHq3[3, 3] + 
      172032*MT2^3*MW2^7*MZ2*CHu[1, 1] - 516096*MT2*MW2^9*MZ2*CHu[1, 1] + 
      344064*MW2^10*MZ2*CHu[1, 1] - 897024*MT2^3*MW2^6*MZ2^2*CHu[1, 1] + 
      430080*MT2^2*MW2^7*MZ2^2*CHu[1, 1] + 1830912*MT2*MW2^8*MZ2^2*
       CHu[1, 1] - 847872*MW2^9*MZ2^2*CHu[1, 1] + 1818624*MT2^3*MW2^5*MZ2^3*
       CHu[1, 1] - 1855488*MT2^2*MW2^6*MZ2^3*CHu[1, 1] - 
      2002944*MT2*MW2^7*MZ2^3*CHu[1, 1] - 178176*MW2^8*MZ2^3*CHu[1, 1] - 
      1714176*MT2^3*MW2^4*MZ2^4*CHu[1, 1] + 2915328*MT2^2*MW2^5*MZ2^4*
       CHu[1, 1] + 399360*MT2*MW2^6*MZ2^4*CHu[1, 1] + 
      1775616*MW2^7*MZ2^4*CHu[1, 1] + 558720*MT2^3*MW2^3*MZ2^5*CHu[1, 1] - 
      1824768*MT2^2*MW2^4*MZ2^5*CHu[1, 1] + 332928*MT2*MW2^5*MZ2^5*
       CHu[1, 1] - 839424*MW2^6*MZ2^5*CHu[1, 1] + 260160*MT2^3*MW2^2*MZ2^6*
       CHu[1, 1] + 576*MT2^2*MW2^3*MZ2^6*CHu[1, 1] + 
      149184*MT2*MW2^4*MZ2^6*CHu[1, 1] - 987072*MW2^5*MZ2^6*CHu[1, 1] - 
      254976*MT2^3*MW2*MZ2^7*CHu[1, 1] + 511296*MT2^2*MW2^2*MZ2^7*CHu[1, 1] - 
      164928*MT2*MW2^3*MZ2^7*CHu[1, 1] + 829344*MW2^4*MZ2^7*CHu[1, 1] + 
      56640*MT2^3*MZ2^8*CHu[1, 1] - 191184*MT2^2*MW2*MZ2^8*CHu[1, 1] - 
      85056*MT2*MW2^2*MZ2^8*CHu[1, 1] + 31008*MW2^3*MZ2^8*CHu[1, 1] + 
      14160*MT2^2*MZ2^9*CHu[1, 1] + 56640*MT2*MW2*MZ2^9*CHu[1, 1] - 
      155808*MW2^2*MZ2^9*CHu[1, 1] + 28320*MW2*MZ2^10*CHu[1, 1] + 
      172032*MT2^3*MW2^7*MZ2*CHu[2, 2] - 516096*MT2*MW2^9*MZ2*CHu[2, 2] + 
      344064*MW2^10*MZ2*CHu[2, 2] - 897024*MT2^3*MW2^6*MZ2^2*CHu[2, 2] + 
      430080*MT2^2*MW2^7*MZ2^2*CHu[2, 2] + 1830912*MT2*MW2^8*MZ2^2*
       CHu[2, 2] - 847872*MW2^9*MZ2^2*CHu[2, 2] + 1818624*MT2^3*MW2^5*MZ2^3*
       CHu[2, 2] - 1855488*MT2^2*MW2^6*MZ2^3*CHu[2, 2] - 
      2002944*MT2*MW2^7*MZ2^3*CHu[2, 2] - 178176*MW2^8*MZ2^3*CHu[2, 2] - 
      1714176*MT2^3*MW2^4*MZ2^4*CHu[2, 2] + 2915328*MT2^2*MW2^5*MZ2^4*
       CHu[2, 2] + 399360*MT2*MW2^6*MZ2^4*CHu[2, 2] + 
      1775616*MW2^7*MZ2^4*CHu[2, 2] + 558720*MT2^3*MW2^3*MZ2^5*CHu[2, 2] - 
      1824768*MT2^2*MW2^4*MZ2^5*CHu[2, 2] + 332928*MT2*MW2^5*MZ2^5*
       CHu[2, 2] - 839424*MW2^6*MZ2^5*CHu[2, 2] + 260160*MT2^3*MW2^2*MZ2^6*
       CHu[2, 2] + 576*MT2^2*MW2^3*MZ2^6*CHu[2, 2] + 
      149184*MT2*MW2^4*MZ2^6*CHu[2, 2] - 987072*MW2^5*MZ2^6*CHu[2, 2] - 
      254976*MT2^3*MW2*MZ2^7*CHu[2, 2] + 511296*MT2^2*MW2^2*MZ2^7*CHu[2, 2] - 
      164928*MT2*MW2^3*MZ2^7*CHu[2, 2] + 829344*MW2^4*MZ2^7*CHu[2, 2] + 
      56640*MT2^3*MZ2^8*CHu[2, 2] - 191184*MT2^2*MW2*MZ2^8*CHu[2, 2] - 
      85056*MT2*MW2^2*MZ2^8*CHu[2, 2] + 31008*MW2^3*MZ2^8*CHu[2, 2] + 
      14160*MT2^2*MZ2^9*CHu[2, 2] + 56640*MT2*MW2*MZ2^9*CHu[2, 2] - 
      155808*MW2^2*MZ2^9*CHu[2, 2] + 28320*MW2*MZ2^10*CHu[2, 2] + 
      122880*MT2^3*MW2^7*MZ2*CHu[3, 3] - 245760*MT2^2*MW2^8*MZ2*CHu[3, 3] + 
      122880*MT2*MW2^9*MZ2*CHu[3, 3] - 153600*MT2^3*MW2^6*MZ2^2*CHu[3, 3] + 
      307200*MT2^2*MW2^7*MZ2^2*CHu[3, 3] + 92160*MT2*MW2^8*MZ2^2*CHu[3, 3] - 
      97536*MT2^3*MW2^5*MZ2^3*CHu[3, 3] + 195072*MT2^2*MW2^6*MZ2^3*
       CHu[3, 3] - 404736*MT2*MW2^7*MZ2^3*CHu[3, 3] + 
      282240*MT2^3*MW2^4*MZ2^4*CHu[3, 3] - 564480*MT2^2*MW2^5*MZ2^4*
       CHu[3, 3] + 87168*MT2*MW2^6*MZ2^4*CHu[3, 3] - 147312*MT2^3*MW2^3*MZ2^5*
       CHu[3, 3] + 294624*MT2^2*MW2^4*MZ2^5*CHu[3, 3] + 
      417168*MT2*MW2^5*MZ2^5*CHu[3, 3] - 26448*MT2^3*MW2^2*MZ2^6*CHu[3, 3] + 
      52896*MT2^2*MW2^3*MZ2^6*CHu[3, 3] - 321072*MT2*MW2^4*MZ2^6*CHu[3, 3] + 
      42810*MT2^3*MW2*MZ2^7*CHu[3, 3] - 85620*MT2^2*MW2^2*MZ2^7*CHu[3, 3] - 
      10086*MT2*MW2^3*MZ2^7*CHu[3, 3] - 7725*MT2^3*MZ2^8*CHu[3, 3] + 
      15450*MT2^2*MW2*MZ2^8*CHu[3, 3] + 77895*MT2*MW2^2*MZ2^8*CHu[3, 3] - 
      15450*MT2*MW2*MZ2^9*CHu[3, 3]))/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (9*B0i[bb0, MZ2, MT2, MT2]*(-172032*MT2^4*MW2^7*MZ2*CHd[1, 1] + 
      172032*MT2^3*MW2^8*MZ2*CHd[1, 1] + 516096*MT2^2*MW2^9*MZ2*CHd[1, 1] - 
      860160*MT2*MW2^10*MZ2*CHd[1, 1] + 344064*MW2^11*MZ2*CHd[1, 1] + 
      897024*MT2^4*MW2^6*MZ2^2*CHd[1, 1] - 1241088*MT2^3*MW2^7*MZ2^2*
       CHd[1, 1] - 1400832*MT2^2*MW2^8*MZ2^2*CHd[1, 1] + 
      2420736*MT2*MW2^9*MZ2^2*CHd[1, 1] - 675840*MW2^10*MZ2^2*CHd[1, 1] - 
      1818624*MT2^4*MW2^5*MZ2^3*CHd[1, 1] + 3354624*MT2^3*MW2^6*MZ2^3*
       CHd[1, 1] - 110592*MT2^2*MW2^7*MZ2^3*CHd[1, 1] - 
      221184*MT2*MW2^8*MZ2^3*CHd[1, 1] - 774144*MW2^9*MZ2^3*CHd[1, 1] + 
      1714176*MT2^4*MW2^4*MZ2^4*CHd[1, 1] - 4263936*MT2^3*MW2^5*MZ2^4*
       CHd[1, 1] + 3603456*MT2^2*MW2^6*MZ2^4*CHd[1, 1] - 
      5191680*MT2*MW2^7*MZ2^4*CHd[1, 1] + 2282496*MW2^8*MZ2^4*CHd[1, 1] - 
      558720*MT2^4*MW2^3*MZ2^5*CHd[1, 1] + 2346624*MT2^3*MW2^4*MZ2^5*
       CHd[1, 1] - 3798144*MT2^2*MW2^5*MZ2^5*CHd[1, 1] + 
      5384064*MT2*MW2^6*MZ2^5*CHd[1, 1] - 458496*MW2^7*MZ2^5*CHd[1, 1] - 
      260160*MT2^4*MW2^2*MZ2^6*CHd[1, 1] + 73536*MT2^3*MW2^3*MZ2^6*
       CHd[1, 1] + 782208*MT2^2*MW2^4*MZ2^6*CHd[1, 1] - 
      632640*MT2*MW2^5*MZ2^6*CHd[1, 1] - 1787712*MW2^6*MZ2^6*CHd[1, 1] + 
      254976*MT2^4*MW2*MZ2^7*CHd[1, 1] - 682560*MT2^3*MW2^2*MZ2^7*CHd[1, 1] + 
      768960*MT2^2*MW2^3*MZ2^7*CHd[1, 1] - 1477248*MT2*MW2^4*MZ2^7*
       CHd[1, 1] + 1136448*MW2^5*MZ2^7*CHd[1, 1] - 56640*MT2^4*MZ2^8*
       CHd[1, 1] + 269088*MT2^3*MW2*MZ2^8*CHd[1, 1] - 
      403632*MT2^2*MW2^2*MZ2^8*CHd[1, 1] + 563904*MT2*MW2^3*MZ2^8*CHd[1, 1] + 
      138576*MW2^4*MZ2^8*CHd[1, 1] - 28320*MT2^3*MZ2^9*CHd[1, 1] + 
      42480*MT2^2*MW2*MZ2^9*CHd[1, 1] + 42528*MT2*MW2^2*MZ2^9*CHd[1, 1] - 
      247872*MW2^3*MZ2^9*CHd[1, 1] - 28320*MT2*MW2*MZ2^10*CHd[1, 1] + 
      42480*MW2^2*MZ2^10*CHd[1, 1] - 172032*MT2^4*MW2^7*MZ2*CHd[2, 2] + 
      172032*MT2^3*MW2^8*MZ2*CHd[2, 2] + 516096*MT2^2*MW2^9*MZ2*CHd[2, 2] - 
      860160*MT2*MW2^10*MZ2*CHd[2, 2] + 344064*MW2^11*MZ2*CHd[2, 2] + 
      897024*MT2^4*MW2^6*MZ2^2*CHd[2, 2] - 1241088*MT2^3*MW2^7*MZ2^2*
       CHd[2, 2] - 1400832*MT2^2*MW2^8*MZ2^2*CHd[2, 2] + 
      2420736*MT2*MW2^9*MZ2^2*CHd[2, 2] - 675840*MW2^10*MZ2^2*CHd[2, 2] - 
      1818624*MT2^4*MW2^5*MZ2^3*CHd[2, 2] + 3354624*MT2^3*MW2^6*MZ2^3*
       CHd[2, 2] - 110592*MT2^2*MW2^7*MZ2^3*CHd[2, 2] - 
      221184*MT2*MW2^8*MZ2^3*CHd[2, 2] - 774144*MW2^9*MZ2^3*CHd[2, 2] + 
      1714176*MT2^4*MW2^4*MZ2^4*CHd[2, 2] - 4263936*MT2^3*MW2^5*MZ2^4*
       CHd[2, 2] + 3603456*MT2^2*MW2^6*MZ2^4*CHd[2, 2] - 
      5191680*MT2*MW2^7*MZ2^4*CHd[2, 2] + 2282496*MW2^8*MZ2^4*CHd[2, 2] - 
      558720*MT2^4*MW2^3*MZ2^5*CHd[2, 2] + 2346624*MT2^3*MW2^4*MZ2^5*
       CHd[2, 2] - 3798144*MT2^2*MW2^5*MZ2^5*CHd[2, 2] + 
      5384064*MT2*MW2^6*MZ2^5*CHd[2, 2] - 458496*MW2^7*MZ2^5*CHd[2, 2] - 
      260160*MT2^4*MW2^2*MZ2^6*CHd[2, 2] + 73536*MT2^3*MW2^3*MZ2^6*
       CHd[2, 2] + 782208*MT2^2*MW2^4*MZ2^6*CHd[2, 2] - 
      632640*MT2*MW2^5*MZ2^6*CHd[2, 2] - 1787712*MW2^6*MZ2^6*CHd[2, 2] + 
      254976*MT2^4*MW2*MZ2^7*CHd[2, 2] - 682560*MT2^3*MW2^2*MZ2^7*CHd[2, 2] + 
      768960*MT2^2*MW2^3*MZ2^7*CHd[2, 2] - 1477248*MT2*MW2^4*MZ2^7*
       CHd[2, 2] + 1136448*MW2^5*MZ2^7*CHd[2, 2] - 56640*MT2^4*MZ2^8*
       CHd[2, 2] + 269088*MT2^3*MW2*MZ2^8*CHd[2, 2] - 
      403632*MT2^2*MW2^2*MZ2^8*CHd[2, 2] + 563904*MT2*MW2^3*MZ2^8*CHd[2, 2] + 
      138576*MW2^4*MZ2^8*CHd[2, 2] - 28320*MT2^3*MZ2^9*CHd[2, 2] + 
      42480*MT2^2*MW2*MZ2^9*CHd[2, 2] + 42528*MT2*MW2^2*MZ2^9*CHd[2, 2] - 
      247872*MW2^3*MZ2^9*CHd[2, 2] - 28320*MT2*MW2*MZ2^10*CHd[2, 2] + 
      42480*MW2^2*MZ2^10*CHd[2, 2] - 172032*MT2^4*MW2^7*MZ2*CHd[3, 3] + 
      172032*MT2^3*MW2^8*MZ2*CHd[3, 3] + 516096*MT2^2*MW2^9*MZ2*CHd[3, 3] - 
      860160*MT2*MW2^10*MZ2*CHd[3, 3] + 344064*MW2^11*MZ2*CHd[3, 3] + 
      897024*MT2^4*MW2^6*MZ2^2*CHd[3, 3] - 1241088*MT2^3*MW2^7*MZ2^2*
       CHd[3, 3] - 1400832*MT2^2*MW2^8*MZ2^2*CHd[3, 3] + 
      2420736*MT2*MW2^9*MZ2^2*CHd[3, 3] - 675840*MW2^10*MZ2^2*CHd[3, 3] - 
      1818624*MT2^4*MW2^5*MZ2^3*CHd[3, 3] + 3354624*MT2^3*MW2^6*MZ2^3*
       CHd[3, 3] - 110592*MT2^2*MW2^7*MZ2^3*CHd[3, 3] - 
      221184*MT2*MW2^8*MZ2^3*CHd[3, 3] - 774144*MW2^9*MZ2^3*CHd[3, 3] + 
      1714176*MT2^4*MW2^4*MZ2^4*CHd[3, 3] - 4263936*MT2^3*MW2^5*MZ2^4*
       CHd[3, 3] + 3603456*MT2^2*MW2^6*MZ2^4*CHd[3, 3] - 
      5191680*MT2*MW2^7*MZ2^4*CHd[3, 3] + 2282496*MW2^8*MZ2^4*CHd[3, 3] - 
      558720*MT2^4*MW2^3*MZ2^5*CHd[3, 3] + 2346624*MT2^3*MW2^4*MZ2^5*
       CHd[3, 3] - 3798144*MT2^2*MW2^5*MZ2^5*CHd[3, 3] + 
      5384064*MT2*MW2^6*MZ2^5*CHd[3, 3] - 458496*MW2^7*MZ2^5*CHd[3, 3] - 
      260160*MT2^4*MW2^2*MZ2^6*CHd[3, 3] + 73536*MT2^3*MW2^3*MZ2^6*
       CHd[3, 3] + 782208*MT2^2*MW2^4*MZ2^6*CHd[3, 3] - 
      632640*MT2*MW2^5*MZ2^6*CHd[3, 3] - 1787712*MW2^6*MZ2^6*CHd[3, 3] + 
      254976*MT2^4*MW2*MZ2^7*CHd[3, 3] - 682560*MT2^3*MW2^2*MZ2^7*CHd[3, 3] + 
      768960*MT2^2*MW2^3*MZ2^7*CHd[3, 3] - 1477248*MT2*MW2^4*MZ2^7*
       CHd[3, 3] + 1136448*MW2^5*MZ2^7*CHd[3, 3] - 56640*MT2^4*MZ2^8*
       CHd[3, 3] + 269088*MT2^3*MW2*MZ2^8*CHd[3, 3] - 
      403632*MT2^2*MW2^2*MZ2^8*CHd[3, 3] + 563904*MT2*MW2^3*MZ2^8*CHd[3, 3] + 
      138576*MW2^4*MZ2^8*CHd[3, 3] - 28320*MT2^3*MZ2^9*CHd[3, 3] + 
      42480*MT2^2*MW2*MZ2^9*CHd[3, 3] + 42528*MT2*MW2^2*MZ2^9*CHd[3, 3] - 
      247872*MW2^3*MZ2^9*CHd[3, 3] - 28320*MT2*MW2*MZ2^10*CHd[3, 3] + 
      42480*MW2^2*MZ2^10*CHd[3, 3] + 155648*MT2^4*MW2^7*MZ2*CHe[1, 1] - 
      155648*MT2^3*MW2^8*MZ2*CHe[1, 1] - 466944*MT2^2*MW2^9*MZ2*CHe[1, 1] + 
      778240*MT2*MW2^10*MZ2*CHe[1, 1] - 311296*MW2^11*MZ2*CHe[1, 1] - 
      905216*MT2^4*MW2^6*MZ2^2*CHe[1, 1] + 1216512*MT2^3*MW2^7*MZ2^2*
       CHe[1, 1] + 1548288*MT2^2*MW2^8*MZ2^2*CHe[1, 1] - 
      2658304*MT2*MW2^9*MZ2^2*CHe[1, 1] + 798720*MW2^10*MZ2^2*CHe[1, 1] + 
      1843200*MT2^4*MW2^5*MZ2^3*CHe[1, 1] - 3420160*MT2^3*MW2^6*MZ2^3*
       CHe[1, 1] + 208896*MT2^2*MW2^7*MZ2^3*CHe[1, 1] + 
      65536*MT2*MW2^8*MZ2^3*CHe[1, 1] + 913408*MW2^9*MZ2^3*CHe[1, 1] - 
      1693696*MT2^4*MW2^4*MZ2^4*CHe[1, 1] + 4255744*MT2^3*MW2^5*MZ2^4*
       CHe[1, 1] - 3683328*MT2^2*MW2^6*MZ2^4*CHe[1, 1] + 
      5326848*MT2*MW2^7*MZ2^4*CHe[1, 1] - 2292736*MW2^8*MZ2^4*CHe[1, 1] + 
      558784*MT2^4*MW2^3*MZ2^5*CHe[1, 1] - 2305728*MT2^3*MW2^4*MZ2^5*
       CHe[1, 1] + 3644352*MT2^2*MW2^5*MZ2^5*CHe[1, 1] - 
      5125696*MT2*MW2^6*MZ2^5*CHe[1, 1] + 306816*MW2^7*MZ2^5*CHe[1, 1] + 
      241632*MT2^4*MW2^2*MZ2^6*CHe[1, 1] - 24160*MT2^3*MW2^3*MZ2^6*
       CHe[1, 1] - 865344*MT2^2*MW2^4*MZ2^6*CHe[1, 1] + 
      766048*MT2*MW2^5*MZ2^6*CHe[1, 1] + 1655392*MW2^6*MZ2^6*CHe[1, 1] - 
      259072*MT2^4*MW2*MZ2^7*CHe[1, 1] + 680416*MT2^3*MW2^2*MZ2^7*CHe[1, 1] - 
      756384*MT2^2*MW2^3*MZ2^7*CHe[1, 1] + 1450176*MT2*MW2^4*MZ2^7*
       CHe[1, 1] - 1161952*MW2^5*MZ2^7*CHe[1, 1] + 58720*MT2^4*MZ2^8*
       CHe[1, 1] - 276336*MT2^3*MW2*MZ2^8*CHe[1, 1] + 
      414504*MT2^2*MW2^2*MZ2^8*CHe[1, 1] - 590752*MT2*MW2^3*MZ2^8*CHe[1, 1] - 
      117336*MW2^4*MZ2^8*CHe[1, 1] + 29360*MT2^3*MZ2^9*CHe[1, 1] - 
      44040*MT2^2*MW2*MZ2^9*CHe[1, 1] - 41456*MT2*MW2^2*MZ2^9*CHe[1, 1] + 
      253024*MW2^3*MZ2^9*CHe[1, 1] + 29360*MT2*MW2*MZ2^10*CHe[1, 1] - 
      44040*MW2^2*MZ2^10*CHe[1, 1] + 319488*MT2^4*MW2^7*MZ2*CHe[2, 2] - 
      319488*MT2^3*MW2^8*MZ2*CHe[2, 2] - 958464*MT2^2*MW2^9*MZ2*CHe[2, 2] + 
      1597440*MT2*MW2^10*MZ2*CHe[2, 2] - 638976*MW2^11*MZ2*CHe[2, 2] - 
      1191936*MT2^4*MW2^6*MZ2^2*CHe[2, 2] + 1830912*MT2^3*MW2^7*MZ2^2*
       CHe[2, 2] + 1179648*MT2^2*MW2^8*MZ2^2*CHe[2, 2] - 
      2125824*MT2*MW2^9*MZ2^2*CHe[2, 2] + 307200*MW2^10*MZ2^2*CHe[2, 2] + 
      1754112*MT2^4*MW2^5*MZ2^3*CHe[2, 2] - 3658752*MT2^3*MW2^6*MZ2^3*
       CHe[2, 2] + 1520640*MT2^2*MW2^7*MZ2^3*CHe[2, 2] - 
      2018304*MT2*MW2^8*MZ2^3*CHe[2, 2] + 1603584*MW2^9*MZ2^3*CHe[2, 2] - 
      1216512*MT2^4*MW2^4*MZ2^4*CHe[2, 2] + 3416064*MT2^3*MW2^5*MZ2^4*
       CHe[2, 2] - 3617280*MT2^2*MW2^6*MZ2^4*CHe[2, 2] + 
      5210112*MT2*MW2^7*MZ2^4*CHe[2, 2] - 1531392*MW2^8*MZ2^4*CHe[2, 2] + 
      251136*MT2^4*MW2^3*MZ2^5*CHe[2, 2] - 1361664*MT2^3*MW2^4*MZ2^5*
       CHe[2, 2] + 2419200*MT2^2*MW2^5*MZ2^5*CHe[2, 2] - 
      3207936*MT2*MW2^6*MZ2^5*CHe[2, 2] - 523008*MW2^7*MZ2^5*CHe[2, 2] + 
      215808*MT2^4*MW2^2*MZ2^6*CHe[2, 2] - 215808*MT2^3*MW2^3*MZ2^6*
       CHe[2, 2] - 270720*MT2^2*MW2^4*MZ2^6*CHe[2, 2] - 
      31488*MT2*MW2^5*MZ2^6*CHe[2, 2] + 1359744*MW2^6*MZ2^6*CHe[2, 2] - 
      174336*MT2^4*MW2*MZ2^7*CHe[2, 2] + 480384*MT2^3*MW2^2*MZ2^7*CHe[2, 2] - 
      530496*MT2^2*MW2^3*MZ2^7*CHe[2, 2] + 964608*MT2*MW2^4*MZ2^7*CHe[2, 2] - 
      614592*MW2^5*MZ2^7*CHe[2, 2] + 42240*MT2^4*MZ2^8*CHe[2, 2] - 
      192768*MT2^3*MW2*MZ2^8*CHe[2, 2] + 289152*MT2^2*MW2^2*MZ2^8*CHe[2, 2] - 
      385920*MT2*MW2^3*MZ2^8*CHe[2, 2] - 103872*MW2^4*MZ2^8*CHe[2, 2] + 
      21120*MT2^3*MZ2^9*CHe[2, 2] - 31680*MT2^2*MW2*MZ2^9*CHe[2, 2] - 
      23808*MT2*MW2^2*MZ2^9*CHe[2, 2] + 172992*MW2^3*MZ2^9*CHe[2, 2] + 
      21120*MT2*MW2*MZ2^10*CHe[2, 2] - 31680*MW2^2*MZ2^10*CHe[2, 2] + 
      319488*MT2^4*MW2^7*MZ2*CHe[3, 3] - 319488*MT2^3*MW2^8*MZ2*CHe[3, 3] - 
      958464*MT2^2*MW2^9*MZ2*CHe[3, 3] + 1597440*MT2*MW2^10*MZ2*CHe[3, 3] - 
      638976*MW2^11*MZ2*CHe[3, 3] - 1191936*MT2^4*MW2^6*MZ2^2*CHe[3, 3] + 
      1830912*MT2^3*MW2^7*MZ2^2*CHe[3, 3] + 1179648*MT2^2*MW2^8*MZ2^2*
       CHe[3, 3] - 2125824*MT2*MW2^9*MZ2^2*CHe[3, 3] + 
      307200*MW2^10*MZ2^2*CHe[3, 3] + 1754112*MT2^4*MW2^5*MZ2^3*CHe[3, 3] - 
      3658752*MT2^3*MW2^6*MZ2^3*CHe[3, 3] + 1520640*MT2^2*MW2^7*MZ2^3*
       CHe[3, 3] - 2018304*MT2*MW2^8*MZ2^3*CHe[3, 3] + 
      1603584*MW2^9*MZ2^3*CHe[3, 3] - 1216512*MT2^4*MW2^4*MZ2^4*CHe[3, 3] + 
      3416064*MT2^3*MW2^5*MZ2^4*CHe[3, 3] - 3617280*MT2^2*MW2^6*MZ2^4*
       CHe[3, 3] + 5210112*MT2*MW2^7*MZ2^4*CHe[3, 3] - 
      1531392*MW2^8*MZ2^4*CHe[3, 3] + 251136*MT2^4*MW2^3*MZ2^5*CHe[3, 3] - 
      1361664*MT2^3*MW2^4*MZ2^5*CHe[3, 3] + 2419200*MT2^2*MW2^5*MZ2^5*
       CHe[3, 3] - 3207936*MT2*MW2^6*MZ2^5*CHe[3, 3] - 
      523008*MW2^7*MZ2^5*CHe[3, 3] + 215808*MT2^4*MW2^2*MZ2^6*CHe[3, 3] - 
      215808*MT2^3*MW2^3*MZ2^6*CHe[3, 3] - 270720*MT2^2*MW2^4*MZ2^6*
       CHe[3, 3] - 31488*MT2*MW2^5*MZ2^6*CHe[3, 3] + 
      1359744*MW2^6*MZ2^6*CHe[3, 3] - 174336*MT2^4*MW2*MZ2^7*CHe[3, 3] + 
      480384*MT2^3*MW2^2*MZ2^7*CHe[3, 3] - 530496*MT2^2*MW2^3*MZ2^7*
       CHe[3, 3] + 964608*MT2*MW2^4*MZ2^7*CHe[3, 3] - 
      614592*MW2^5*MZ2^7*CHe[3, 3] + 42240*MT2^4*MZ2^8*CHe[3, 3] - 
      192768*MT2^3*MW2*MZ2^8*CHe[3, 3] + 289152*MT2^2*MW2^2*MZ2^8*CHe[3, 3] - 
      385920*MT2*MW2^3*MZ2^8*CHe[3, 3] - 103872*MW2^4*MZ2^8*CHe[3, 3] + 
      21120*MT2^3*MZ2^9*CHe[3, 3] - 31680*MT2^2*MW2*MZ2^9*CHe[3, 3] - 
      23808*MT2*MW2^2*MZ2^9*CHe[3, 3] + 172992*MW2^3*MZ2^9*CHe[3, 3] + 
      21120*MT2*MW2*MZ2^10*CHe[3, 3] - 31680*MW2^2*MZ2^10*CHe[3, 3] - 
      (2*MW2 - MZ2)*(4*MT2^4*MZ2*(112640*MW2^6 - 378368*MW2^5*MZ2 + 
          296320*MW2^4*MZ2^2 + 127296*MW2^3*MZ2^3 - 237664*MW2^2*MZ2^4 + 
          77828*MW2*MZ2^5 - 3155*MZ2^6) + 4*MT2^3*MZ2*(-112640*MW2^7 + 
          665088*MW2^6*MZ2 - 899456*MW2^5*MZ2^2 + 2624*MW2^4*MZ2^3 + 
          615136*MW2^3*MZ2^4 - 312988*MW2^2*MZ2^5 + 29259*MW2*MZ2^6 + 
          2285*MZ2^7) + 4*MT2^2*(245760*MW2^9 - 604160*MW2^8*MZ2 - 
          273408*MW2^7*MZ2^2 + 1840768*MW2^6*MZ2^3 - 690080*MW2^5*MZ2^4 - 
          990768*MW2^4*MZ2^5 + 594148*MW2^3*MZ2^6 + 16375*MW2^2*MZ2^7 - 
          31860*MW2*MZ2^8 + 2575*MZ2^9) - 2*MT2*MW2*(983040*MW2^9 - 
          2109440*MW2^8*MZ2 - 867328*MW2^7*MZ2^2 + 5917440*MW2^6*MZ2^3 - 
          2142208*MW2^5*MZ2^4 - 3201312*MW2^4*MZ2^5 + 1725592*MW2^3*MZ2^6 + 
          238890*MW2^2*MZ2^7 - 137888*MW2*MZ2^8 + 3155*MZ2^9) + 
        MW2*(983040*MW2^10 - 819200*MW2^9*MZ2 - 2811904*MW2^8*MZ2^2 + 
          4148224*MW2^7*MZ2^3 + 3169664*MW2^6*MZ2^4 - 4681856*MW2^5*MZ2^5 - 
          922512*MW2^4*MZ2^6 + 1787416*MW2^3*MZ2^7 - 104814*MW2^2*MZ2^8 - 
          108235*MW2*MZ2^9 + 12875*MZ2^10))*CHe[Leff, Leff] + 
      155648*MT2^4*MW2^7*MZ2*CHl1[1, 1] - 155648*MT2^3*MW2^8*MZ2*CHl1[1, 1] - 
      466944*MT2^2*MW2^9*MZ2*CHl1[1, 1] + 778240*MT2*MW2^10*MZ2*CHl1[1, 1] - 
      311296*MW2^11*MZ2*CHl1[1, 1] - 987136*MT2^4*MW2^6*MZ2^2*CHl1[1, 1] + 
      1298432*MT2^3*MW2^7*MZ2^2*CHl1[1, 1] + 1794048*MT2^2*MW2^8*MZ2^2*
       CHl1[1, 1] - 3067904*MT2*MW2^9*MZ2^2*CHl1[1, 1] + 
      962560*MW2^10*MZ2^2*CHl1[1, 1] + 1904640*MT2^4*MW2^5*MZ2^3*CHl1[1, 1] - 
      3645440*MT2^3*MW2^6*MZ2^3*CHl1[1, 1] + 638976*MT2^2*MW2^7*MZ2^3*
       CHl1[1, 1] - 610304*MT2*MW2^8*MZ2^3*CHl1[1, 1] + 
      1323008*MW2^9*MZ2^3*CHl1[1, 1] - 1587712*MT2^4*MW2^4*MZ2^4*CHl1[1, 1] + 
      4149760*MT2^3*MW2^5*MZ2^4*CHl1[1, 1] - 3909120*MT2^2*MW2^6*MZ2^4*
       CHl1[1, 1] + 5692928*MT2*MW2^7*MZ2^4*CHl1[1, 1] - 
      2228224*MW2^8*MZ2^4*CHl1[1, 1] + 426176*MT2^4*MW2^3*MZ2^5*CHl1[1, 1] - 
      1991872*MT2^3*MW2^4*MZ2^5*CHl1[1, 1] + 3385536*MT2^2*MW2^5*MZ2^5*
       CHl1[1, 1] - 4701248*MT2*MW2^6*MZ2^5*CHl1[1, 1] - 
      9344*MW2^7*MZ2^5*CHl1[1, 1] + 262848*MT2^4*MW2^2*MZ2^6*CHl1[1, 1] - 
      182336*MT2^3*MW2^3*MZ2^6*CHl1[1, 1] - 511584*MT2^2*MW2^4*MZ2^6*
       CHl1[1, 1] + 231616*MT2*MW2^5*MZ2^6*CHl1[1, 1] + 
      1754144*MW2^6*MZ2^6*CHl1[1, 1] - 224944*MT2^4*MW2*MZ2^7*CHl1[1, 1] + 
      618064*MT2^3*MW2^2*MZ2^7*CHl1[1, 1] - 699936*MT2^2*MW2^3*MZ2^7*
       CHl1[1, 1] + 1314512*MT2*MW2^4*MZ2^7*CHl1[1, 1] - 
      915376*MW2^5*MZ2^7*CHl1[1, 1] + 50480*MT2^4*MZ2^8*CHl1[1, 1] - 
      238672*MT2^3*MW2*MZ2^8*CHl1[1, 1] + 358008*MT2^2*MW2^2*MZ2^8*
       CHl1[1, 1] - 483632*MT2*MW2^3*MZ2^8*CHl1[1, 1] - 
      144440*MW2^4*MZ2^8*CHl1[1, 1] + 25240*MT2^3*MZ2^9*CHl1[1, 1] - 
      37860*MT2^2*MW2*MZ2^9*CHl1[1, 1] - 36752*MT2*MW2^2*MZ2^9*CHl1[1, 1] + 
      219188*MW2^3*MZ2^9*CHl1[1, 1] + 25240*MT2*MW2*MZ2^10*CHl1[1, 1] - 
      37860*MW2^2*MZ2^10*CHl1[1, 1] + 319488*MT2^4*MW2^7*MZ2*CHl1[2, 2] - 
      319488*MT2^3*MW2^8*MZ2*CHl1[2, 2] - 958464*MT2^2*MW2^9*MZ2*CHl1[2, 2] + 
      1597440*MT2*MW2^10*MZ2*CHl1[2, 2] - 638976*MW2^11*MZ2*CHl1[2, 2] - 
      1191936*MT2^4*MW2^6*MZ2^2*CHl1[2, 2] + 1830912*MT2^3*MW2^7*MZ2^2*
       CHl1[2, 2] + 1179648*MT2^2*MW2^8*MZ2^2*CHl1[2, 2] - 
      2125824*MT2*MW2^9*MZ2^2*CHl1[2, 2] + 307200*MW2^10*MZ2^2*CHl1[2, 2] + 
      1754112*MT2^4*MW2^5*MZ2^3*CHl1[2, 2] - 3658752*MT2^3*MW2^6*MZ2^3*
       CHl1[2, 2] + 1520640*MT2^2*MW2^7*MZ2^3*CHl1[2, 2] - 
      2018304*MT2*MW2^8*MZ2^3*CHl1[2, 2] + 1603584*MW2^9*MZ2^3*CHl1[2, 2] - 
      1216512*MT2^4*MW2^4*MZ2^4*CHl1[2, 2] + 3416064*MT2^3*MW2^5*MZ2^4*
       CHl1[2, 2] - 3617280*MT2^2*MW2^6*MZ2^4*CHl1[2, 2] + 
      5210112*MT2*MW2^7*MZ2^4*CHl1[2, 2] - 1531392*MW2^8*MZ2^4*CHl1[2, 2] + 
      251136*MT2^4*MW2^3*MZ2^5*CHl1[2, 2] - 1361664*MT2^3*MW2^4*MZ2^5*
       CHl1[2, 2] + 2419200*MT2^2*MW2^5*MZ2^5*CHl1[2, 2] - 
      3207936*MT2*MW2^6*MZ2^5*CHl1[2, 2] - 523008*MW2^7*MZ2^5*CHl1[2, 2] + 
      215808*MT2^4*MW2^2*MZ2^6*CHl1[2, 2] - 215808*MT2^3*MW2^3*MZ2^6*
       CHl1[2, 2] - 270720*MT2^2*MW2^4*MZ2^6*CHl1[2, 2] - 
      31488*MT2*MW2^5*MZ2^6*CHl1[2, 2] + 1359744*MW2^6*MZ2^6*CHl1[2, 2] - 
      174336*MT2^4*MW2*MZ2^7*CHl1[2, 2] + 480384*MT2^3*MW2^2*MZ2^7*
       CHl1[2, 2] - 530496*MT2^2*MW2^3*MZ2^7*CHl1[2, 2] + 
      964608*MT2*MW2^4*MZ2^7*CHl1[2, 2] - 614592*MW2^5*MZ2^7*CHl1[2, 2] + 
      42240*MT2^4*MZ2^8*CHl1[2, 2] - 192768*MT2^3*MW2*MZ2^8*CHl1[2, 2] + 
      289152*MT2^2*MW2^2*MZ2^8*CHl1[2, 2] - 385920*MT2*MW2^3*MZ2^8*
       CHl1[2, 2] - 103872*MW2^4*MZ2^8*CHl1[2, 2] + 
      21120*MT2^3*MZ2^9*CHl1[2, 2] - 31680*MT2^2*MW2*MZ2^9*CHl1[2, 2] - 
      23808*MT2*MW2^2*MZ2^9*CHl1[2, 2] + 172992*MW2^3*MZ2^9*CHl1[2, 2] + 
      21120*MT2*MW2*MZ2^10*CHl1[2, 2] - 31680*MW2^2*MZ2^10*CHl1[2, 2] + 
      319488*MT2^4*MW2^7*MZ2*CHl1[3, 3] - 319488*MT2^3*MW2^8*MZ2*CHl1[3, 3] - 
      958464*MT2^2*MW2^9*MZ2*CHl1[3, 3] + 1597440*MT2*MW2^10*MZ2*CHl1[3, 3] - 
      638976*MW2^11*MZ2*CHl1[3, 3] - 1191936*MT2^4*MW2^6*MZ2^2*CHl1[3, 3] + 
      1830912*MT2^3*MW2^7*MZ2^2*CHl1[3, 3] + 1179648*MT2^2*MW2^8*MZ2^2*
       CHl1[3, 3] - 2125824*MT2*MW2^9*MZ2^2*CHl1[3, 3] + 
      307200*MW2^10*MZ2^2*CHl1[3, 3] + 1754112*MT2^4*MW2^5*MZ2^3*CHl1[3, 3] - 
      3658752*MT2^3*MW2^6*MZ2^3*CHl1[3, 3] + 1520640*MT2^2*MW2^7*MZ2^3*
       CHl1[3, 3] - 2018304*MT2*MW2^8*MZ2^3*CHl1[3, 3] + 
      1603584*MW2^9*MZ2^3*CHl1[3, 3] - 1216512*MT2^4*MW2^4*MZ2^4*CHl1[3, 3] + 
      3416064*MT2^3*MW2^5*MZ2^4*CHl1[3, 3] - 3617280*MT2^2*MW2^6*MZ2^4*
       CHl1[3, 3] + 5210112*MT2*MW2^7*MZ2^4*CHl1[3, 3] - 
      1531392*MW2^8*MZ2^4*CHl1[3, 3] + 251136*MT2^4*MW2^3*MZ2^5*CHl1[3, 3] - 
      1361664*MT2^3*MW2^4*MZ2^5*CHl1[3, 3] + 2419200*MT2^2*MW2^5*MZ2^5*
       CHl1[3, 3] - 3207936*MT2*MW2^6*MZ2^5*CHl1[3, 3] - 
      523008*MW2^7*MZ2^5*CHl1[3, 3] + 215808*MT2^4*MW2^2*MZ2^6*CHl1[3, 3] - 
      215808*MT2^3*MW2^3*MZ2^6*CHl1[3, 3] - 270720*MT2^2*MW2^4*MZ2^6*
       CHl1[3, 3] - 31488*MT2*MW2^5*MZ2^6*CHl1[3, 3] + 
      1359744*MW2^6*MZ2^6*CHl1[3, 3] - 174336*MT2^4*MW2*MZ2^7*CHl1[3, 3] + 
      480384*MT2^3*MW2^2*MZ2^7*CHl1[3, 3] - 530496*MT2^2*MW2^3*MZ2^7*
       CHl1[3, 3] + 964608*MT2*MW2^4*MZ2^7*CHl1[3, 3] - 
      614592*MW2^5*MZ2^7*CHl1[3, 3] + 42240*MT2^4*MZ2^8*CHl1[3, 3] - 
      192768*MT2^3*MW2*MZ2^8*CHl1[3, 3] + 289152*MT2^2*MW2^2*MZ2^8*
       CHl1[3, 3] - 385920*MT2*MW2^3*MZ2^8*CHl1[3, 3] - 
      103872*MW2^4*MZ2^8*CHl1[3, 3] + 21120*MT2^3*MZ2^9*CHl1[3, 3] - 
      31680*MT2^2*MW2*MZ2^9*CHl1[3, 3] - 23808*MT2*MW2^2*MZ2^9*CHl1[3, 3] + 
      172992*MW2^3*MZ2^9*CHl1[3, 3] + 21120*MT2*MW2*MZ2^10*CHl1[3, 3] - 
      31680*MW2^2*MZ2^10*CHl1[3, 3] - 
      2*MZ2*(4*MT2^4*MZ2*(112640*MW2^6 - 378368*MW2^5*MZ2 + 
          296320*MW2^4*MZ2^2 + 127296*MW2^3*MZ2^3 - 237664*MW2^2*MZ2^4 + 
          77828*MW2*MZ2^5 - 3155*MZ2^6) + 4*MT2^3*MZ2*(-112640*MW2^7 + 
          665088*MW2^6*MZ2 - 899456*MW2^5*MZ2^2 + 2624*MW2^4*MZ2^3 + 
          615136*MW2^3*MZ2^4 - 312988*MW2^2*MZ2^5 + 29259*MW2*MZ2^6 + 
          2285*MZ2^7) + 4*MT2^2*(245760*MW2^9 - 604160*MW2^8*MZ2 - 
          273408*MW2^7*MZ2^2 + 1840768*MW2^6*MZ2^3 - 690080*MW2^5*MZ2^4 - 
          990768*MW2^4*MZ2^5 + 594148*MW2^3*MZ2^6 + 16375*MW2^2*MZ2^7 - 
          31860*MW2*MZ2^8 + 2575*MZ2^9) - 2*MT2*MW2*(983040*MW2^9 - 
          2109440*MW2^8*MZ2 - 867328*MW2^7*MZ2^2 + 5917440*MW2^6*MZ2^3 - 
          2142208*MW2^5*MZ2^4 - 3201312*MW2^4*MZ2^5 + 1725592*MW2^3*MZ2^6 + 
          238890*MW2^2*MZ2^7 - 137888*MW2*MZ2^8 + 3155*MZ2^9) + 
        MW2*(983040*MW2^10 - 819200*MW2^9*MZ2 - 2811904*MW2^8*MZ2^2 + 
          4148224*MW2^7*MZ2^3 + 3169664*MW2^6*MZ2^4 - 4681856*MW2^5*MZ2^5 - 
          922512*MW2^4*MZ2^6 + 1787416*MW2^3*MZ2^7 - 104814*MW2^2*MZ2^8 - 
          108235*MW2*MZ2^9 + 12875*MZ2^10))*SW2*CHl1[Leff, Leff] + 
      327680*MT2^4*MW2^8*CHl3[1, 1] - 327680*MT2^3*MW2^9*CHl3[1, 1] - 
      983040*MT2^2*MW2^10*CHl3[1, 1] + 1638400*MT2*MW2^11*CHl3[1, 1] - 
      655360*MW2^12*CHl3[1, 1] - 581632*MT2^4*MW2^7*MZ2*CHl3[1, 1] + 
      1236992*MT2^3*MW2^8*MZ2*CHl3[1, 1] - 712704*MT2^2*MW2^9*MZ2*
       CHl3[1, 1] + 1024000*MT2*MW2^10*MZ2*CHl3[1, 1] - 
      966656*MW2^11*MZ2*CHl3[1, 1] - 518144*MT2^4*MW2^6*MZ2^2*CHl3[1, 1] - 
      153600*MT2^3*MW2^7*MZ2^2*CHl3[1, 1] + 3704832*MT2^2*MW2^8*MZ2^2*
       CHl3[1, 1] - 5965824*MT2*MW2^9*MZ2^2*CHl3[1, 1] + 
      2113536*MW2^10*MZ2^2*CHl3[1, 1] + 2044928*MT2^4*MW2^5*MZ2^3*
       CHl3[1, 1] - 3462144*MT2^3*MW2^6*MZ2^3*CHl3[1, 1] - 
      534528*MT2^2*MW2^7*MZ2^3*CHl3[1, 1] + 1049600*MT2*MW2^8*MZ2^3*
       CHl3[1, 1] + 1618944*MW2^9*MZ2^3*CHl3[1, 1] - 
      1851520*MT2^4*MW2^4*MZ2^4*CHl3[1, 1] + 4783232*MT2^3*MW2^5*MZ2^4*
       CHl3[1, 1] - 4570752*MT2^2*MW2^6*MZ2^4*CHl3[1, 1] + 
      6915456*MT2*MW2^7*MZ2^4*CHl3[1, 1] - 3409664*MW2^8*MZ2^4*CHl3[1, 1] + 
      413632*MT2^4*MW2^3*MZ2^5*CHl3[1, 1] - 2207424*MT2^3*MW2^4*MZ2^5*
       CHl3[1, 1] + 4053888*MT2^2*MW2^5*MZ2^5*CHl3[1, 1] - 
      5762880*MT2*MW2^6*MZ2^5*CHl3[1, 1] + 127680*MW2^7*MZ2^5*CHl3[1, 1] + 
      363824*MT2^4*MW2^2*MZ2^6*CHl3[1, 1] - 404592*MT2^3*MW2^3*MZ2^6*
       CHl3[1, 1] - 287568*MT2^2*MW2^4*MZ2^6*CHl3[1, 1] - 
      219280*MT2*MW2^5*MZ2^6*CHl3[1, 1] + 2312544*MW2^6*MZ2^6*CHl3[1, 1] - 
      227608*MT2^4*MW2*MZ2^7*CHl3[1, 1] + 707672*MT2^3*MW2^2*MZ2^7*
       CHl3[1, 1] - 931728*MT2^2*MW2^3*MZ2^7*CHl3[1, 1] + 
      1701576*MT2*MW2^4*MZ2^7*CHl3[1, 1] - 981944*MW2^5*MZ2^7*CHl3[1, 1] + 
      28840*MT2^4*MZ2^8*CHl3[1, 1] - 185904*MT2^3*MW2*MZ2^8*CHl3[1, 1] + 
      278856*MT2^2*MW2^2*MZ2^8*CHl3[1, 1] - 318120*MT2*MW2^3*MZ2^8*
       CHl3[1, 1] - 341856*MW2^4*MZ2^8*CHl3[1, 1] + 
      14420*MT2^3*MZ2^9*CHl3[1, 1] - 21630*MT2^2*MW2*MZ2^9*CHl3[1, 1] - 
      70544*MT2*MW2^2*MZ2^9*CHl3[1, 1] + 199546*MW2^3*MZ2^9*CHl3[1, 1] + 
      14420*MT2*MW2*MZ2^10*CHl3[1, 1] - 21630*MW2^2*MZ2^10*CHl3[1, 1] + 
      327680*MT2^4*MW2^8*CHl3[2, 2] - 327680*MT2^3*MW2^9*CHl3[2, 2] - 
      983040*MT2^2*MW2^10*CHl3[2, 2] + 1638400*MT2*MW2^11*CHl3[2, 2] - 
      655360*MW2^12*CHl3[2, 2] - 417792*MT2^4*MW2^7*MZ2*CHl3[2, 2] + 
      1073152*MT2^3*MW2^8*MZ2*CHl3[2, 2] - 1204224*MT2^2*MW2^9*MZ2*
       CHl3[2, 2] + 1843200*MT2*MW2^10*MZ2*CHl3[2, 2] - 
      1294336*MW2^11*MZ2*CHl3[2, 2] - 722944*MT2^4*MW2^6*MZ2^2*CHl3[2, 2] + 
      378880*MT2^3*MW2^7*MZ2^2*CHl3[2, 2] + 3090432*MT2^2*MW2^8*MZ2^2*
       CHl3[2, 2] - 5023744*MT2*MW2^9*MZ2^2*CHl3[2, 2] + 
      1458176*MW2^10*MZ2^2*CHl3[2, 2] + 1894400*MT2^4*MW2^5*MZ2^3*
       CHl3[2, 2] - 3475456*MT2^3*MW2^6*MZ2^3*CHl3[2, 2] + 
      347136*MT2^2*MW2^7*MZ2^3*CHl3[2, 2] - 358400*MT2*MW2^8*MZ2^3*
       CHl3[2, 2] + 1899520*MW2^9*MZ2^3*CHl3[2, 2] - 
      1480320*MT2^4*MW2^4*MZ2^4*CHl3[2, 2] + 4049536*MT2^3*MW2^5*MZ2^4*
       CHl3[2, 2] - 4278912*MT2^2*MW2^6*MZ2^4*CHl3[2, 2] + 
      6432640*MT2*MW2^7*MZ2^4*CHl3[2, 2] - 2712832*MW2^8*MZ2^4*CHl3[2, 2] + 
      238592*MT2^4*MW2^3*MZ2^5*CHl3[2, 2] - 1577216*MT2^3*MW2^4*MZ2^5*
       CHl3[2, 2] + 3087552*MT2^2*MW2^5*MZ2^5*CHl3[2, 2] - 
      4269568*MT2*MW2^6*MZ2^5*CHl3[2, 2] - 385984*MW2^7*MZ2^5*CHl3[2, 2] + 
      316784*MT2^4*MW2^2*MZ2^6*CHl3[2, 2] - 438064*MT2^3*MW2^3*MZ2^6*
       CHl3[2, 2] - 46704*MT2^2*MW2^4*MZ2^6*CHl3[2, 2] - 
      482384*MT2*MW2^5*MZ2^6*CHl3[2, 2] + 1918144*MW2^6*MZ2^6*CHl3[2, 2] - 
      177000*MT2^4*MW2*MZ2^7*CHl3[2, 2] + 569992*MT2^3*MW2^2*MZ2^7*
       CHl3[2, 2] - 762288*MT2^2*MW2^3*MZ2^7*CHl3[2, 2] + 
      1351672*MT2*MW2^4*MZ2^7*CHl3[2, 2] - 681160*MW2^5*MZ2^7*CHl3[2, 2] + 
      20600*MT2^4*MZ2^8*CHl3[2, 2] - 140000*MT2^3*MW2*MZ2^8*CHl3[2, 2] + 
      210000*MT2^2*MW2^2*MZ2^8*CHl3[2, 2] - 220408*MT2*MW2^3*MZ2^8*
       CHl3[2, 2] - 301288*MW2^4*MZ2^8*CHl3[2, 2] + 
      10300*MT2^3*MZ2^9*CHl3[2, 2] - 15450*MT2^2*MW2*MZ2^9*CHl3[2, 2] - 
      57600*MT2*MW2^2*MZ2^9*CHl3[2, 2] + 153350*MW2^3*MZ2^9*CHl3[2, 2] + 
      10300*MT2*MW2*MZ2^10*CHl3[2, 2] - 15450*MW2^2*MZ2^10*CHl3[2, 2] + 
      319488*MT2^4*MW2^7*MZ2*CHl3[3, 3] - 319488*MT2^3*MW2^8*MZ2*CHl3[3, 3] - 
      958464*MT2^2*MW2^9*MZ2*CHl3[3, 3] + 1597440*MT2*MW2^10*MZ2*CHl3[3, 3] - 
      638976*MW2^11*MZ2*CHl3[3, 3] - 872448*MT2^4*MW2^6*MZ2^2*CHl3[3, 3] + 
      1511424*MT2^3*MW2^7*MZ2^2*CHl3[3, 3] + 221184*MT2^2*MW2^8*MZ2^2*
       CHl3[3, 3] - 528384*MT2*MW2^9*MZ2^2*CHl3[3, 3] - 
      331776*MW2^10*MZ2^2*CHl3[3, 3] + 881664*MT2^4*MW2^5*MZ2^3*CHl3[3, 3] - 
      2147328*MT2^3*MW2^6*MZ2^3*CHl3[3, 3] + 1741824*MT2^2*MW2^7*MZ2^3*
       CHl3[3, 3] - 2546688*MT2*MW2^8*MZ2^3*CHl3[3, 3] + 
      1271808*MW2^9*MZ2^3*CHl3[3, 3] - 334848*MT2^4*MW2^4*MZ2^4*CHl3[3, 3] + 
      1268736*MT2^3*MW2^5*MZ2^4*CHl3[3, 3] - 1875456*MT2^2*MW2^6*MZ2^4*
       CHl3[3, 3] + 2663424*MT2*MW2^7*MZ2^4*CHl3[3, 3] - 
      259584*MW2^8*MZ2^4*CHl3[3, 3] - 83712*MT2^4*MW2^3*MZ2^5*CHl3[3, 3] - 
      92928*MT2^3*MW2^4*MZ2^5*CHl3[3, 3] + 543744*MT2^2*MW2^5*MZ2^5*
       CHl3[3, 3] - 544512*MT2*MW2^6*MZ2^5*CHl3[3, 3] - 
      782592*MW2^7*MZ2^5*CHl3[3, 3] + 132096*MT2^4*MW2^2*MZ2^6*CHl3[3, 3] - 
      308736*MT2^3*MW2^3*MZ2^6*CHl3[3, 3] + 273024*MT2^2*MW2^4*MZ2^6*
       CHl3[3, 3] - 576000*MT2*MW2^5*MZ2^6*CHl3[3, 3] + 
      577152*MW2^6*MZ2^6*CHl3[3, 3] - 42240*MT2^4*MW2*MZ2^7*CHl3[3, 3] + 
      171648*MT2^3*MW2^2*MZ2^7*CHl3[3, 3] - 257472*MT2^2*MW2^3*MZ2^7*
       CHl3[3, 3] + 388608*MT2*MW2^4*MZ2^7*CHl3[3, 3] - 
      37440*MW2^5*MZ2^7*CHl3[3, 3] - 21120*MT2^3*MW2*MZ2^8*CHl3[3, 3] + 
      31680*MT2^2*MW2^2*MZ2^8*CHl3[3, 3] + 2688*MT2*MW2^3*MZ2^8*CHl3[3, 3] - 
      141312*MW2^4*MZ2^8*CHl3[3, 3] - 21120*MT2*MW2^2*MZ2^9*CHl3[3, 3] + 
      31680*MW2^3*MZ2^9*CHl3[3, 3] + 1966080*MT2^2*MW2^10*CHl3[Leff, Leff] - 
      3932160*MT2*MW2^11*CHl3[Leff, Leff] + 1966080*MW2^12*CHl3[Leff, Leff] + 
      901120*MT2^4*MW2^7*MZ2*CHl3[Leff, Leff] - 901120*MT2^3*MW2^8*MZ2*
       CHl3[Leff, Leff] - 6799360*MT2^2*MW2^9*MZ2*CHl3[Leff, Leff] + 
      12369920*MT2*MW2^10*MZ2*CHl3[Leff, Leff] - 3604480*MW2^11*MZ2*
       CHl3[Leff, Leff] - 3928064*MT2^4*MW2^6*MZ2^2*CHl3[Leff, Leff] + 
      6221824*MT2^3*MW2^7*MZ2^2*CHl3[Leff, Leff] + 2646016*MT2^2*MW2^8*MZ2^2*
       CHl3[Leff, Leff] - 4968448*MT2*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
      3985408*MW2^10*MZ2^2*CHl3[Leff, Leff] + 5397504*MT2^4*MW2^5*MZ2^3*
       CHl3[Leff, Leff] - 12516352*MT2^3*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
      16913408*MT2^2*MW2^7*MZ2^3*CHl3[Leff, Leff] - 27139072*MT2*MW2^8*MZ2^3*
       CHl3[Leff, Leff] + 13920256*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
      1352192*MT2^4*MW2^4*MZ2^4*CHl3[Leff, Leff] + 7216640*MT2^3*MW2^5*MZ2^4*
       CHl3[Leff, Leff] - 20246784*MT2^2*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
      32238592*MT2*MW2^7*MZ2^4*CHl3[Leff, Leff] - 1957120*MW2^8*MZ2^4*
       CHl3[Leff, Leff] - 2919680*MT2^4*MW2^3*MZ2^5*CHl3[Leff, Leff] + 
      4900096*MT2^3*MW2^4*MZ2^5*CHl3[Leff, Leff] - 2405504*MT2^2*MW2^5*MZ2^5*
       CHl3[Leff, Leff] + 4236416*MT2*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      15703040*MW2^7*MZ2^5*CHl3[Leff, Leff] + 2523936*MT2^4*MW2^2*MZ2^6*
       CHl3[Leff, Leff] - 7424992*MT2^3*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
      12679328*MT2^2*MW2^4*MZ2^6*CHl3[Leff, Leff] - 19707616*MT2*MW2^5*MZ2^6*
       CHl3[Leff, Leff] + 7518688*MW2^6*MZ2^6*CHl3[Leff, Leff] - 
      647864*MT2^4*MW2*MZ2^7*CHl3[Leff, Leff] + 2737976*MT2^3*MW2^2*MZ2^7*
       CHl3[Leff, Leff] - 4622184*MT2^2*MW2^3*MZ2^7*CHl3[Leff, Leff] + 
      5946808*MT2*MW2^4*MZ2^7*CHl3[Leff, Leff] + 5419856*MW2^5*MZ2^7*
       CHl3[Leff, Leff] + 25240*MT2^4*MZ2^8*CHl3[Leff, Leff] - 
      215792*MT2^3*MW2*MZ2^8*CHl3[Leff, Leff] - 385880*MT2^2*MW2^2*MZ2^8*
       CHl3[Leff, Leff] + 1507112*MT2*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
      3784460*MW2^4*MZ2^8*CHl3[Leff, Leff] - 18280*MT2^3*MZ2^9*
       CHl3[Leff, Leff] + 275480*MT2^2*MW2*MZ2^9*CHl3[Leff, Leff] - 
      564172*MT2*MW2^2*MZ2^9*CHl3[Leff, Leff] - 6842*MW2^3*MZ2^9*
       CHl3[Leff, Leff] - 20600*MT2^2*MZ2^10*CHl3[Leff, Leff] + 
      12620*MT2*MW2*MZ2^10*CHl3[Leff, Leff] + 242220*MW2^2*MZ2^10*
       CHl3[Leff, Leff] - 25750*MW2*MZ2^11*CHl3[Leff, Leff] + 
      172032*MT2^4*MW2^7*MZ2*CHq1[1, 1] - 172032*MT2^3*MW2^8*MZ2*CHq1[1, 1] - 
      516096*MT2^2*MW2^9*MZ2*CHq1[1, 1] + 860160*MT2*MW2^10*MZ2*CHq1[1, 1] - 
      344064*MW2^11*MZ2*CHq1[1, 1] - 897024*MT2^4*MW2^6*MZ2^2*CHq1[1, 1] + 
      1241088*MT2^3*MW2^7*MZ2^2*CHq1[1, 1] + 1400832*MT2^2*MW2^8*MZ2^2*
       CHq1[1, 1] - 2420736*MT2*MW2^9*MZ2^2*CHq1[1, 1] + 
      675840*MW2^10*MZ2^2*CHq1[1, 1] + 1818624*MT2^4*MW2^5*MZ2^3*CHq1[1, 1] - 
      3354624*MT2^3*MW2^6*MZ2^3*CHq1[1, 1] + 110592*MT2^2*MW2^7*MZ2^3*
       CHq1[1, 1] + 221184*MT2*MW2^8*MZ2^3*CHq1[1, 1] + 
      774144*MW2^9*MZ2^3*CHq1[1, 1] - 1714176*MT2^4*MW2^4*MZ2^4*CHq1[1, 1] + 
      4263936*MT2^3*MW2^5*MZ2^4*CHq1[1, 1] - 3603456*MT2^2*MW2^6*MZ2^4*
       CHq1[1, 1] + 5191680*MT2*MW2^7*MZ2^4*CHq1[1, 1] - 
      2282496*MW2^8*MZ2^4*CHq1[1, 1] + 558720*MT2^4*MW2^3*MZ2^5*CHq1[1, 1] - 
      2346624*MT2^3*MW2^4*MZ2^5*CHq1[1, 1] + 3798144*MT2^2*MW2^5*MZ2^5*
       CHq1[1, 1] - 5384064*MT2*MW2^6*MZ2^5*CHq1[1, 1] + 
      458496*MW2^7*MZ2^5*CHq1[1, 1] + 260160*MT2^4*MW2^2*MZ2^6*CHq1[1, 1] - 
      73536*MT2^3*MW2^3*MZ2^6*CHq1[1, 1] - 782208*MT2^2*MW2^4*MZ2^6*
       CHq1[1, 1] + 632640*MT2*MW2^5*MZ2^6*CHq1[1, 1] + 
      1787712*MW2^6*MZ2^6*CHq1[1, 1] - 254976*MT2^4*MW2*MZ2^7*CHq1[1, 1] + 
      682560*MT2^3*MW2^2*MZ2^7*CHq1[1, 1] - 768960*MT2^2*MW2^3*MZ2^7*
       CHq1[1, 1] + 1477248*MT2*MW2^4*MZ2^7*CHq1[1, 1] - 
      1136448*MW2^5*MZ2^7*CHq1[1, 1] + 56640*MT2^4*MZ2^8*CHq1[1, 1] - 
      269088*MT2^3*MW2*MZ2^8*CHq1[1, 1] + 403632*MT2^2*MW2^2*MZ2^8*
       CHq1[1, 1] - 563904*MT2*MW2^3*MZ2^8*CHq1[1, 1] - 
      138576*MW2^4*MZ2^8*CHq1[1, 1] + 28320*MT2^3*MZ2^9*CHq1[1, 1] - 
      42480*MT2^2*MW2*MZ2^9*CHq1[1, 1] - 42528*MT2*MW2^2*MZ2^9*CHq1[1, 1] + 
      247872*MW2^3*MZ2^9*CHq1[1, 1] + 28320*MT2*MW2*MZ2^10*CHq1[1, 1] - 
      42480*MW2^2*MZ2^10*CHq1[1, 1] + 172032*MT2^4*MW2^7*MZ2*CHq1[2, 2] - 
      172032*MT2^3*MW2^8*MZ2*CHq1[2, 2] - 516096*MT2^2*MW2^9*MZ2*CHq1[2, 2] + 
      860160*MT2*MW2^10*MZ2*CHq1[2, 2] - 344064*MW2^11*MZ2*CHq1[2, 2] - 
      897024*MT2^4*MW2^6*MZ2^2*CHq1[2, 2] + 1241088*MT2^3*MW2^7*MZ2^2*
       CHq1[2, 2] + 1400832*MT2^2*MW2^8*MZ2^2*CHq1[2, 2] - 
      2420736*MT2*MW2^9*MZ2^2*CHq1[2, 2] + 675840*MW2^10*MZ2^2*CHq1[2, 2] + 
      1818624*MT2^4*MW2^5*MZ2^3*CHq1[2, 2] - 3354624*MT2^3*MW2^6*MZ2^3*
       CHq1[2, 2] + 110592*MT2^2*MW2^7*MZ2^3*CHq1[2, 2] + 
      221184*MT2*MW2^8*MZ2^3*CHq1[2, 2] + 774144*MW2^9*MZ2^3*CHq1[2, 2] - 
      1714176*MT2^4*MW2^4*MZ2^4*CHq1[2, 2] + 4263936*MT2^3*MW2^5*MZ2^4*
       CHq1[2, 2] - 3603456*MT2^2*MW2^6*MZ2^4*CHq1[2, 2] + 
      5191680*MT2*MW2^7*MZ2^4*CHq1[2, 2] - 2282496*MW2^8*MZ2^4*CHq1[2, 2] + 
      558720*MT2^4*MW2^3*MZ2^5*CHq1[2, 2] - 2346624*MT2^3*MW2^4*MZ2^5*
       CHq1[2, 2] + 3798144*MT2^2*MW2^5*MZ2^5*CHq1[2, 2] - 
      5384064*MT2*MW2^6*MZ2^5*CHq1[2, 2] + 458496*MW2^7*MZ2^5*CHq1[2, 2] + 
      260160*MT2^4*MW2^2*MZ2^6*CHq1[2, 2] - 73536*MT2^3*MW2^3*MZ2^6*
       CHq1[2, 2] - 782208*MT2^2*MW2^4*MZ2^6*CHq1[2, 2] + 
      632640*MT2*MW2^5*MZ2^6*CHq1[2, 2] + 1787712*MW2^6*MZ2^6*CHq1[2, 2] - 
      254976*MT2^4*MW2*MZ2^7*CHq1[2, 2] + 682560*MT2^3*MW2^2*MZ2^7*
       CHq1[2, 2] - 768960*MT2^2*MW2^3*MZ2^7*CHq1[2, 2] + 
      1477248*MT2*MW2^4*MZ2^7*CHq1[2, 2] - 1136448*MW2^5*MZ2^7*CHq1[2, 2] + 
      56640*MT2^4*MZ2^8*CHq1[2, 2] - 269088*MT2^3*MW2*MZ2^8*CHq1[2, 2] + 
      403632*MT2^2*MW2^2*MZ2^8*CHq1[2, 2] - 563904*MT2*MW2^3*MZ2^8*
       CHq1[2, 2] - 138576*MW2^4*MZ2^8*CHq1[2, 2] + 
      28320*MT2^3*MZ2^9*CHq1[2, 2] - 42480*MT2^2*MW2*MZ2^9*CHq1[2, 2] - 
      42528*MT2*MW2^2*MZ2^9*CHq1[2, 2] + 247872*MW2^3*MZ2^9*CHq1[2, 2] + 
      28320*MT2*MW2*MZ2^10*CHq1[2, 2] - 42480*MW2^2*MZ2^10*CHq1[2, 2] - 
      663552*MT2^4*MW2^7*MZ2*CHq1[3, 3] + 1155072*MT2^3*MW2^8*MZ2*
       CHq1[3, 3] + 516096*MT2^2*MW2^9*MZ2*CHq1[3, 3] - 
      1843200*MT2*MW2^10*MZ2*CHq1[3, 3] + 835584*MW2^11*MZ2*CHq1[3, 3] + 
      1990656*MT2^4*MW2^6*MZ2^2*CHq1[3, 3] - 3932160*MT2^3*MW2^7*MZ2^2*
       CHq1[3, 3] + 110592*MT2^2*MW2^8*MZ2^2*CHq1[3, 3] + 
      2113536*MT2*MW2^9*MZ2^2*CHq1[3, 3] - 282624*MW2^10*MZ2^2*CHq1[3, 3] - 
      1631232*MT2^4*MW2^5*MZ2^3*CHq1[3, 3] + 4227072*MT2^3*MW2^6*MZ2^3*
       CHq1[3, 3] - 3465216*MT2^2*MW2^7*MZ2^3*CHq1[3, 3] + 
      4804608*MT2*MW2^8*MZ2^3*CHq1[3, 3] - 3013632*MW2^9*MZ2^3*CHq1[3, 3] - 
      995328*MT2^4*MW2^4*MZ2^4*CHq1[3, 3] + 852480*MT2^3*MW2^5*MZ2^4*
       CHq1[3, 3] + 3460608*MT2^2*MW2^6*MZ2^4*CHq1[3, 3] - 
      7795200*MT2*MW2^7*MZ2^4*CHq1[3, 3] + 1915392*MW2^8*MZ2^4*CHq1[3, 3] + 
      2624832*MT2^4*MW2^3*MZ2^5*CHq1[3, 3] - 5660928*MT2^3*MW2^4*MZ2^5*
       CHq1[3, 3] + 1717632*MT2^2*MW2^5*MZ2^5*CHq1[3, 3] - 
      80640*MT2*MW2^6*MZ2^5*CHq1[3, 3] + 3076416*MW2^7*MZ2^5*CHq1[3, 3] - 
      1777248*MT2^4*MW2^2*MZ2^6*CHq1[3, 3] + 4971936*MT2^3*MW2^3*MZ2^6*
       CHq1[3, 3] - 4381920*MT2^2*MW2^4*MZ2^6*CHq1[3, 3] + 
      5795424*MT2*MW2^5*MZ2^6*CHq1[3, 3] - 3129024*MW2^6*MZ2^6*CHq1[3, 3] + 
      485352*MT2^4*MW2*MZ2^7*CHq1[3, 3] - 1880544*MT2^3*MW2^2*MZ2^7*
       CHq1[3, 3] + 2571984*MT2^2*MW2^3*MZ2^7*CHq1[3, 3] - 
      3580800*MT2*MW2^4*MZ2^7*CHq1[3, 3] - 350424*MW2^5*MZ2^7*CHq1[3, 3] - 
      33480*MT2^4*MZ2^8*CHq1[3, 3] + 295476*MT2^3*MW2*MZ2^8*CHq1[3, 3] - 
      653724*MT2^2*MW2^2*MZ2^8*CHq1[3, 3] + 615804*MT2*MW2^3*MZ2^8*
       CHq1[3, 3] + 1395636*MW2^4*MZ2^8*CHq1[3, 3] - 
      16740*MT2^3*MZ2^9*CHq1[3, 3] + 71460*MT2^2*MW2*MZ2^9*CHq1[3, 3] + 
      68856*MT2*MW2^2*MZ2^9*CHq1[3, 3] - 577104*MW2^3*MZ2^9*CHq1[3, 3] - 
      16740*MT2*MW2*MZ2^10*CHq1[3, 3] + 71460*MW2^2*MZ2^10*CHq1[3, 3] - 
      516096*MT2^4*MW2^7*MZ2*CHq3[1, 1] + 516096*MT2^3*MW2^8*MZ2*CHq3[1, 1] + 
      1548288*MT2^2*MW2^9*MZ2*CHq3[1, 1] - 2580480*MT2*MW2^10*MZ2*
       CHq3[1, 1] + 1032192*MW2^11*MZ2*CHq3[1, 1] + 2174976*MT2^4*MW2^6*MZ2^2*
       CHq3[1, 1] - 3207168*MT2^3*MW2^7*MZ2^2*CHq3[1, 1] - 
      2654208*MT2^2*MW2^8*MZ2^2*CHq3[1, 1] + 4681728*MT2*MW2^9*MZ2^2*
       CHq3[1, 1] - 995328*MW2^10*MZ2^2*CHq3[1, 1] - 
      3280896*MT2^4*MW2^5*MZ2^3*CHq3[1, 1] + 6856704*MT2^3*MW2^6*MZ2^3*
       CHq3[1, 1] - 2985984*MT2^2*MW2^7*MZ2^3*CHq3[1, 1] + 
      4018176*MT2*MW2^8*MZ2^3*CHq3[1, 1] - 3317760*MW2^9*MZ2^3*CHq3[1, 1] + 
      1861632*MT2^4*MW2^4*MZ2^4*CHq3[1, 1] - 5935104*MT2^3*MW2^5*MZ2^4*
       CHq3[1, 1] + 7824384*MT2^2*MW2^6*MZ2^4*CHq3[1, 1] - 
      11556864*MT2*MW2^7*MZ2^4*CHq3[1, 1] + 3529728*MW2^8*MZ2^4*CHq3[1, 1] + 
      185472*MT2^4*MW2^3*MZ2^5*CHq3[1, 1] + 1104768*MT2^3*MW2^4*MZ2^5*
       CHq3[1, 1] - 3570048*MT2^2*MW2^5*MZ2^5*CHq3[1, 1] + 
      4595328*MT2*MW2^6*MZ2^5*CHq3[1, 1] + 2154240*MW2^7*MZ2^5*CHq3[1, 1] - 
      595008*MT2^4*MW2^2*MZ2^6*CHq3[1, 1] + 1325376*MT2^3*MW2^3*MZ2^6*
       CHq3[1, 1] - 1223424*MT2^2*MW2^4*MZ2^6*CHq3[1, 1] + 
      2697408*MT2*MW2^5*MZ2^6*CHq3[1, 1] - 3208896*MW2^6*MZ2^6*CHq3[1, 1] + 
      169920*MT2^4*MW2*MZ2^7*CHq3[1, 1] - 722304*MT2^3*MW2^2*MZ2^7*
       CHq3[1, 1] + 1083456*MT2^2*MW2^3*MZ2^7*CHq3[1, 1] - 
      1734336*MT2*MW2^4*MZ2^7*CHq3[1, 1] + 200448*MW2^5*MZ2^7*CHq3[1, 1] + 
      84960*MT2^3*MW2*MZ2^8*CHq3[1, 1] - 127440*MT2^2*MW2^2*MZ2^8*
       CHq3[1, 1] - 42624*MT2*MW2^3*MZ2^8*CHq3[1, 1] + 
      616176*MW2^4*MZ2^8*CHq3[1, 1] + 84960*MT2*MW2^2*MZ2^9*CHq3[1, 1] - 
      127440*MW2^3*MZ2^9*CHq3[1, 1] - 516096*MT2^4*MW2^7*MZ2*CHq3[2, 2] + 
      516096*MT2^3*MW2^8*MZ2*CHq3[2, 2] + 1548288*MT2^2*MW2^9*MZ2*
       CHq3[2, 2] - 2580480*MT2*MW2^10*MZ2*CHq3[2, 2] + 
      1032192*MW2^11*MZ2*CHq3[2, 2] + 2174976*MT2^4*MW2^6*MZ2^2*CHq3[2, 2] - 
      3207168*MT2^3*MW2^7*MZ2^2*CHq3[2, 2] - 2654208*MT2^2*MW2^8*MZ2^2*
       CHq3[2, 2] + 4681728*MT2*MW2^9*MZ2^2*CHq3[2, 2] - 
      995328*MW2^10*MZ2^2*CHq3[2, 2] - 3280896*MT2^4*MW2^5*MZ2^3*CHq3[2, 2] + 
      6856704*MT2^3*MW2^6*MZ2^3*CHq3[2, 2] - 2985984*MT2^2*MW2^7*MZ2^3*
       CHq3[2, 2] + 4018176*MT2*MW2^8*MZ2^3*CHq3[2, 2] - 
      3317760*MW2^9*MZ2^3*CHq3[2, 2] + 1861632*MT2^4*MW2^4*MZ2^4*CHq3[2, 2] - 
      5935104*MT2^3*MW2^5*MZ2^4*CHq3[2, 2] + 7824384*MT2^2*MW2^6*MZ2^4*
       CHq3[2, 2] - 11556864*MT2*MW2^7*MZ2^4*CHq3[2, 2] + 
      3529728*MW2^8*MZ2^4*CHq3[2, 2] + 185472*MT2^4*MW2^3*MZ2^5*CHq3[2, 2] + 
      1104768*MT2^3*MW2^4*MZ2^5*CHq3[2, 2] - 3570048*MT2^2*MW2^5*MZ2^5*
       CHq3[2, 2] + 4595328*MT2*MW2^6*MZ2^5*CHq3[2, 2] + 
      2154240*MW2^7*MZ2^5*CHq3[2, 2] - 595008*MT2^4*MW2^2*MZ2^6*CHq3[2, 2] + 
      1325376*MT2^3*MW2^3*MZ2^6*CHq3[2, 2] - 1223424*MT2^2*MW2^4*MZ2^6*
       CHq3[2, 2] + 2697408*MT2*MW2^5*MZ2^6*CHq3[2, 2] - 
      3208896*MW2^6*MZ2^6*CHq3[2, 2] + 169920*MT2^4*MW2*MZ2^7*CHq3[2, 2] - 
      722304*MT2^3*MW2^2*MZ2^7*CHq3[2, 2] + 1083456*MT2^2*MW2^3*MZ2^7*
       CHq3[2, 2] - 1734336*MT2*MW2^4*MZ2^7*CHq3[2, 2] + 
      200448*MW2^5*MZ2^7*CHq3[2, 2] + 84960*MT2^3*MW2*MZ2^8*CHq3[2, 2] - 
      127440*MT2^2*MW2^2*MZ2^8*CHq3[2, 2] - 42624*MT2*MW2^3*MZ2^8*
       CHq3[2, 2] + 616176*MW2^4*MZ2^8*CHq3[2, 2] + 84960*MT2*MW2^2*MZ2^9*
       CHq3[2, 2] - 127440*MW2^3*MZ2^9*CHq3[2, 2] - 655360*MT2^4*MW2^8*
       CHq3[3, 3] + 655360*MT2^3*MW2^9*CHq3[3, 3] + 1966080*MT2^2*MW2^10*
       CHq3[3, 3] - 3276800*MT2*MW2^11*CHq3[3, 3] + 
      1310720*MW2^12*CHq3[3, 3] + 811008*MT2^4*MW2^7*MZ2*CHq3[3, 3] - 
      2613248*MT2^3*MW2^8*MZ2*CHq3[3, 3] + 3956736*MT2^2*MW2^9*MZ2*
       CHq3[3, 3] - 5283840*MT2*MW2^10*MZ2*CHq3[3, 3] + 
      3129344*MW2^11*MZ2*CHq3[3, 3] + 1691648*MT2^4*MW2^6*MZ2^2*CHq3[3, 3] - 
      438272*MT2^3*MW2^7*MZ2^2*CHq3[3, 3] - 7839744*MT2^2*MW2^8*MZ2^2*
       CHq3[3, 3] + 10858496*MT2*MW2^9*MZ2^2*CHq3[3, 3] - 
      2633728*MW2^10*MZ2^2*CHq3[3, 3] - 3656704*MT2^4*MW2^5*MZ2^3*
       CHq3[3, 3] + 7663616*MT2^3*MW2^6*MZ2^3*CHq3[3, 3] - 
      4859904*MT2^2*MW2^7*MZ2^3*CHq3[3, 3] + 7684096*MT2*MW2^8*MZ2^3*
       CHq3[3, 3] - 6646784*MW2^9*MZ2^3*CHq3[3, 3] + 
      1295616*MT2^4*MW2^4*MZ2^4*CHq3[3, 3] - 6967040*MT2^3*MW2^5*MZ2^4*
       CHq3[3, 3] + 13870848*MT2^2*MW2^6*MZ2^4*CHq3[3, 3] - 
      18986240*MT2*MW2^7*MZ2^4*CHq3[3, 3] + 5285888*MW2^8*MZ2^4*CHq3[3, 3] + 
      1980224*MT2^4*MW2^3*MZ2^5*CHq3[3, 3] - 1513856*MT2^3*MW2^4*MZ2^5*
       CHq3[3, 3] - 3518592*MT2^2*MW2^5*MZ2^5*CHq3[3, 3] + 
      1873280*MT2*MW2^6*MZ2^5*CHq3[3, 3] + 5579072*MW2^7*MZ2^5*CHq3[3, 3] - 
      2146624*MT2^4*MW2^2*MZ2^6*CHq3[3, 3] + 5442176*MT2^3*MW2^3*MZ2^6*
       CHq3[3, 3] - 6144960*MT2^2*MW2^4*MZ2^6*CHq3[3, 3] + 
      10956928*MT2*MW2^5*MZ2^6*CHq3[3, 3] - 5581952*MW2^6*MZ2^6*CHq3[3, 3] + 
      754872*MT2^4*MW2*MZ2^7*CHq3[3, 3] - 3019712*MT2^3*MW2^2*MZ2^7*
       CHq3[3, 3] + 4291680*MT2^2*MW2^3*MZ2^7*CHq3[3, 3] - 
      5688032*MT2*MW2^4*MZ2^7*CHq3[3, 3] - 1017208*MW2^5*MZ2^7*CHq3[3, 3] - 
      74680*MT2^4*MZ2^8*CHq3[3, 3] + 595036*MT2^3*MW2*MZ2^8*CHq3[3, 3] - 
      682044*MT2^2*MW2^2*MZ2^8*CHq3[3, 3] - 122524*MT2*MW2^3*MZ2^8*
       CHq3[3, 3] + 2192612*MW2^4*MZ2^8*CHq3[3, 3] - 
      37340*MT2^3*MZ2^9*CHq3[3, 3] + 9660*MT2^2*MW2*MZ2^9*CHq3[3, 3] + 
      389016*MT2*MW2^2*MZ2^9*CHq3[3, 3] - 461224*MW2^3*MZ2^9*CHq3[3, 3] - 
      37340*MT2*MW2*MZ2^10*CHq3[3, 3] + 9660*MW2^2*MZ2^10*CHq3[3, 3] + 
      344064*MT2^4*MW2^7*MZ2*CHu[1, 1] - 344064*MT2^3*MW2^8*MZ2*CHu[1, 1] - 
      1032192*MT2^2*MW2^9*MZ2*CHu[1, 1] + 1720320*MT2*MW2^10*MZ2*CHu[1, 1] - 
      688128*MW2^11*MZ2*CHu[1, 1] - 1794048*MT2^4*MW2^6*MZ2^2*CHu[1, 1] + 
      2482176*MT2^3*MW2^7*MZ2^2*CHu[1, 1] + 2801664*MT2^2*MW2^8*MZ2^2*
       CHu[1, 1] - 4841472*MT2*MW2^9*MZ2^2*CHu[1, 1] + 
      1351680*MW2^10*MZ2^2*CHu[1, 1] + 3637248*MT2^4*MW2^5*MZ2^3*CHu[1, 1] - 
      6709248*MT2^3*MW2^6*MZ2^3*CHu[1, 1] + 221184*MT2^2*MW2^7*MZ2^3*
       CHu[1, 1] + 442368*MT2*MW2^8*MZ2^3*CHu[1, 1] + 
      1548288*MW2^9*MZ2^3*CHu[1, 1] - 3428352*MT2^4*MW2^4*MZ2^4*CHu[1, 1] + 
      8527872*MT2^3*MW2^5*MZ2^4*CHu[1, 1] - 7206912*MT2^2*MW2^6*MZ2^4*
       CHu[1, 1] + 10383360*MT2*MW2^7*MZ2^4*CHu[1, 1] - 
      4564992*MW2^8*MZ2^4*CHu[1, 1] + 1117440*MT2^4*MW2^3*MZ2^5*CHu[1, 1] - 
      4693248*MT2^3*MW2^4*MZ2^5*CHu[1, 1] + 7596288*MT2^2*MW2^5*MZ2^5*
       CHu[1, 1] - 10768128*MT2*MW2^6*MZ2^5*CHu[1, 1] + 
      916992*MW2^7*MZ2^5*CHu[1, 1] + 520320*MT2^4*MW2^2*MZ2^6*CHu[1, 1] - 
      147072*MT2^3*MW2^3*MZ2^6*CHu[1, 1] - 1564416*MT2^2*MW2^4*MZ2^6*
       CHu[1, 1] + 1265280*MT2*MW2^5*MZ2^6*CHu[1, 1] + 
      3575424*MW2^6*MZ2^6*CHu[1, 1] - 509952*MT2^4*MW2*MZ2^7*CHu[1, 1] + 
      1365120*MT2^3*MW2^2*MZ2^7*CHu[1, 1] - 1537920*MT2^2*MW2^3*MZ2^7*
       CHu[1, 1] + 2954496*MT2*MW2^4*MZ2^7*CHu[1, 1] - 
      2272896*MW2^5*MZ2^7*CHu[1, 1] + 113280*MT2^4*MZ2^8*CHu[1, 1] - 
      538176*MT2^3*MW2*MZ2^8*CHu[1, 1] + 807264*MT2^2*MW2^2*MZ2^8*CHu[1, 1] - 
      1127808*MT2*MW2^3*MZ2^8*CHu[1, 1] - 277152*MW2^4*MZ2^8*CHu[1, 1] + 
      56640*MT2^3*MZ2^9*CHu[1, 1] - 84960*MT2^2*MW2*MZ2^9*CHu[1, 1] - 
      85056*MT2*MW2^2*MZ2^9*CHu[1, 1] + 495744*MW2^3*MZ2^9*CHu[1, 1] + 
      56640*MT2*MW2*MZ2^10*CHu[1, 1] - 84960*MW2^2*MZ2^10*CHu[1, 1] + 
      344064*MT2^4*MW2^7*MZ2*CHu[2, 2] - 344064*MT2^3*MW2^8*MZ2*CHu[2, 2] - 
      1032192*MT2^2*MW2^9*MZ2*CHu[2, 2] + 1720320*MT2*MW2^10*MZ2*CHu[2, 2] - 
      688128*MW2^11*MZ2*CHu[2, 2] - 1794048*MT2^4*MW2^6*MZ2^2*CHu[2, 2] + 
      2482176*MT2^3*MW2^7*MZ2^2*CHu[2, 2] + 2801664*MT2^2*MW2^8*MZ2^2*
       CHu[2, 2] - 4841472*MT2*MW2^9*MZ2^2*CHu[2, 2] + 
      1351680*MW2^10*MZ2^2*CHu[2, 2] + 3637248*MT2^4*MW2^5*MZ2^3*CHu[2, 2] - 
      6709248*MT2^3*MW2^6*MZ2^3*CHu[2, 2] + 221184*MT2^2*MW2^7*MZ2^3*
       CHu[2, 2] + 442368*MT2*MW2^8*MZ2^3*CHu[2, 2] + 
      1548288*MW2^9*MZ2^3*CHu[2, 2] - 3428352*MT2^4*MW2^4*MZ2^4*CHu[2, 2] + 
      8527872*MT2^3*MW2^5*MZ2^4*CHu[2, 2] - 7206912*MT2^2*MW2^6*MZ2^4*
       CHu[2, 2] + 10383360*MT2*MW2^7*MZ2^4*CHu[2, 2] - 
      4564992*MW2^8*MZ2^4*CHu[2, 2] + 1117440*MT2^4*MW2^3*MZ2^5*CHu[2, 2] - 
      4693248*MT2^3*MW2^4*MZ2^5*CHu[2, 2] + 7596288*MT2^2*MW2^5*MZ2^5*
       CHu[2, 2] - 10768128*MT2*MW2^6*MZ2^5*CHu[2, 2] + 
      916992*MW2^7*MZ2^5*CHu[2, 2] + 520320*MT2^4*MW2^2*MZ2^6*CHu[2, 2] - 
      147072*MT2^3*MW2^3*MZ2^6*CHu[2, 2] - 1564416*MT2^2*MW2^4*MZ2^6*
       CHu[2, 2] + 1265280*MT2*MW2^5*MZ2^6*CHu[2, 2] + 
      3575424*MW2^6*MZ2^6*CHu[2, 2] - 509952*MT2^4*MW2*MZ2^7*CHu[2, 2] + 
      1365120*MT2^3*MW2^2*MZ2^7*CHu[2, 2] - 1537920*MT2^2*MW2^3*MZ2^7*
       CHu[2, 2] + 2954496*MT2*MW2^4*MZ2^7*CHu[2, 2] - 
      2272896*MW2^5*MZ2^7*CHu[2, 2] + 113280*MT2^4*MZ2^8*CHu[2, 2] - 
      538176*MT2^3*MW2*MZ2^8*CHu[2, 2] + 807264*MT2^2*MW2^2*MZ2^8*CHu[2, 2] - 
      1127808*MT2*MW2^3*MZ2^8*CHu[2, 2] - 277152*MW2^4*MZ2^8*CHu[2, 2] + 
      56640*MT2^3*MZ2^9*CHu[2, 2] - 84960*MT2^2*MW2*MZ2^9*CHu[2, 2] - 
      85056*MT2*MW2^2*MZ2^9*CHu[2, 2] + 495744*MW2^3*MZ2^9*CHu[2, 2] + 
      56640*MT2*MW2*MZ2^10*CHu[2, 2] - 84960*MW2^2*MZ2^10*CHu[2, 2] + 
      245760*MT2^4*MW2^7*MZ2*CHu[3, 3] - 737280*MT2^3*MW2^8*MZ2*CHu[3, 3] + 
      737280*MT2^2*MW2^9*MZ2*CHu[3, 3] - 245760*MT2*MW2^10*MZ2*CHu[3, 3] - 
      307200*MT2^4*MW2^6*MZ2^2*CHu[3, 3] + 1044480*MT2^3*MW2^7*MZ2^2*
       CHu[3, 3] - 921600*MT2^2*MW2^8*MZ2^2*CHu[3, 3] + 
      184320*MT2*MW2^9*MZ2^2*CHu[3, 3] - 195072*MT2^4*MW2^5*MZ2^3*CHu[3, 3] + 
      431616*MT2^3*MW2^6*MZ2^3*CHu[3, 3] - 585216*MT2^2*MW2^7*MZ2^3*
       CHu[3, 3] + 471552*MT2*MW2^8*MZ2^3*CHu[3, 3] + 
      564480*MT2^4*MW2^4*MZ2^4*CHu[3, 3] - 1790976*MT2^3*MW2^5*MZ2^4*
       CHu[3, 3] + 1693440*MT2^2*MW2^6*MZ2^4*CHu[3, 3] - 
      620544*MT2*MW2^7*MZ2^4*CHu[3, 3] - 294624*MT2^4*MW2^3*MZ2^5*CHu[3, 3] + 
      1166112*MT2^3*MW2^4*MZ2^5*CHu[3, 3] - 883872*MT2^2*MW2^5*MZ2^5*
       CHu[3, 3] - 85152*MT2*MW2^6*MZ2^5*CHu[3, 3] - 
      52896*MT2^4*MW2^2*MZ2^6*CHu[3, 3] + 11376*MT2^3*MW2^3*MZ2^6*CHu[3, 3] - 
      158688*MT2^2*MW2^4*MZ2^6*CHu[3, 3] + 482448*MT2*MW2^5*MZ2^6*CHu[3, 3] + 
      85620*MT2^4*MW2*MZ2^7*CHu[3, 3] - 283308*MT2^3*MW2^2*MZ2^7*CHu[3, 3] + 
      256860*MT2^2*MW2^3*MZ2^7*CHu[3, 3] - 206484*MT2*MW2^4*MZ2^7*CHu[3, 3] - 
      15450*MT2^4*MZ2^8*CHu[3, 3] + 89160*MT2^3*MW2*MZ2^8*CHu[3, 3] - 
      46350*MT2^2*MW2^2*MZ2^8*CHu[3, 3] - 53808*MT2*MW2^3*MZ2^8*CHu[3, 3] - 
      7725*MT2^3*MZ2^9*CHu[3, 3] + 50535*MT2*MW2^2*MZ2^9*CHu[3, 3] - 
      7725*MT2*MW2*MZ2^10*CHu[3, 3]))/
    (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) - 
   (9*MT2*B0i[bb0, 0, 0, MT2]*(-86016*MT2^8*MW2^7*MZ2*CHd[1, 1] + 
      430080*MT2^7*MW2^8*MZ2*CHd[1, 1] - 602112*MT2^6*MW2^9*MZ2*CHd[1, 1] - 
      602112*MT2^5*MW2^10*MZ2*CHd[1, 1] + 3010560*MT2^4*MW2^11*MZ2*
       CHd[1, 1] - 4214784*MT2^3*MW2^12*MZ2*CHd[1, 1] + 
      3010560*MT2^2*MW2^13*MZ2*CHd[1, 1] - 1118208*MT2*MW2^14*MZ2*CHd[1, 1] + 
      172032*MW2^15*MZ2*CHd[1, 1] + 319488*MT2^8*MW2^6*MZ2^2*CHd[1, 1] - 
      2463744*MT2^7*MW2^7*MZ2^2*CHd[1, 1] + 8042496*MT2^6*MW2^8*MZ2^2*
       CHd[1, 1] - 15052800*MT2^5*MW2^9*MZ2^2*CHd[1, 1] + 
      18493440*MT2^4*MW2^10*MZ2^2*CHd[1, 1] - 15955968*MT2^3*MW2^11*MZ2^2*
       CHd[1, 1] + 9590784*MT2^2*MW2^12*MZ2^2*CHd[1, 1] - 
      3588096*MT2*MW2^13*MZ2^2*CHd[1, 1] + 614400*MW2^14*MZ2^2*CHd[1, 1] - 
      365568*MT2^8*MW2^5*MZ2^3*CHd[1, 1] + 4334592*MT2^7*MW2^6*MZ2^3*
       CHd[1, 1] - 19928064*MT2^6*MW2^7*MZ2^3*CHd[1, 1] + 
      49935360*MT2^5*MW2^8*MZ2^3*CHd[1, 1] - 77005824*MT2^4*MW2^9*MZ2^3*
       CHd[1, 1] + 75475968*MT2^3*MW2^10*MZ2^3*CHd[1, 1] - 
      45616128*MT2^2*MW2^11*MZ2^3*CHd[1, 1] + 15301632*MT2*MW2^12*MZ2^3*
       CHd[1, 1] - 2131968*MW2^13*MZ2^3*CHd[1, 1] + 36864*MT2^8*MW2^4*MZ2^4*
       CHd[1, 1] - 2082816*MT2^7*MW2^5*MZ2^4*CHd[1, 1] + 
      14638080*MT2^6*MW2^6*MZ2^4*CHd[1, 1] - 44840448*MT2^5*MW2^7*MZ2^4*
       CHd[1, 1] + 74648064*MT2^4*MW2^8*MZ2^4*CHd[1, 1] - 
      70806528*MT2^3*MW2^9*MZ2^4*CHd[1, 1] + 36114432*MT2^2*MW2^10*MZ2^4*
       CHd[1, 1] - 7872000*MT2*MW2^11*MZ2^4*CHd[1, 1] + 
      164352*MW2^12*MZ2^4*CHd[1, 1] + 186048*MT2^8*MW2^3*MZ2^5*CHd[1, 1] - 
      2478528*MT2^7*MW2^4*MZ2^5*CHd[1, 1] + 10718016*MT2^6*MW2^5*MZ2^5*
       CHd[1, 1] - 25101504*MT2^5*MW2^6*MZ2^5*CHd[1, 1] + 
      40101312*MT2^4*MW2^7*MZ2^5*CHd[1, 1] - 48065856*MT2^3*MW2^8*MZ2^5*
       CHd[1, 1] + 40514496*MT2^2*MW2^9*MZ2^5*CHd[1, 1] - 
      19696704*MT2*MW2^10*MZ2^5*CHd[1, 1] + 3822720*MW2^11*MZ2^5*CHd[1, 1] - 
      83712*MT2^8*MW2^2*MZ2^6*CHd[1, 1] + 4076736*MT2^7*MW2^3*MZ2^6*
       CHd[1, 1] - 27220224*MT2^6*MW2^4*MZ2^6*CHd[1, 1] + 
      80585952*MT2^5*MW2^5*MZ2^6*CHd[1, 1] - 132929952*MT2^4*MW2^6*MZ2^6*
       CHd[1, 1] + 131686272*MT2^3*MW2^7*MZ2^6*CHd[1, 1] - 
      78120000*MT2^2*MW2^8*MZ2^6*CHd[1, 1] + 24876768*MT2*MW2^9*MZ2^6*
       CHd[1, 1] - 2871840*MW2^10*MZ2^6*CHd[1, 1] - 21264*MT2^8*MW2*MZ2^7*
       CHd[1, 1] - 2433984*MT2^7*MW2^2*MZ2^7*CHd[1, 1] + 
      20854272*MT2^6*MW2^3*MZ2^7*CHd[1, 1] - 66690816*MT2^5*MW2^4*MZ2^7*
       CHd[1, 1] + 106011840*MT2^4*MW2^5*MZ2^7*CHd[1, 1] - 
      88387008*MT2^3*MW2^6*MZ2^7*CHd[1, 1] + 34874688*MT2^2*MW2^7*MZ2^7*
       CHd[1, 1] - 3043968*MT2*MW2^8*MZ2^7*CHd[1, 1] - 
      1163760*MW2^9*MZ2^7*CHd[1, 1] + 14160*MT2^8*MZ2^8*CHd[1, 1] + 
      689124*MT2^7*MW2*MZ2^8*CHd[1, 1] - 7740732*MT2^6*MW2^2*MZ2^8*
       CHd[1, 1] + 26190876*MT2^5*MW2^3*MZ2^8*CHd[1, 1] - 
      36607380*MT2^4*MW2^4*MZ2^8*CHd[1, 1] + 17020860*MT2^3*MW2^5*MZ2^8*
       CHd[1, 1] + 7822812*MT2^2*MW2^6*MZ2^8*CHd[1, 1] - 
      9446748*MT2*MW2^7*MZ2^8*CHd[1, 1] + 2057028*MW2^8*MZ2^8*CHd[1, 1] - 
      71460*MT2^7*MZ2^9*CHd[1, 1] + 1323888*MT2^6*MW2*MZ2^9*CHd[1, 1] - 
      4752828*MT2^5*MW2^2*MZ2^9*CHd[1, 1] + 3918432*MT2^4*MW2^3*MZ2^9*
       CHd[1, 1] + 5461140*MT2^3*MW2^4*MZ2^9*CHd[1, 1] - 
      10681536*MT2^2*MW2^5*MZ2^9*CHd[1, 1] + 5501388*MT2*MW2^6*MZ2^9*
       CHd[1, 1] - 699024*MW2^7*MZ2^9*CHd[1, 1] - 85620*MT2^6*MZ2^10*
       CHd[1, 1] + 328320*MT2^5*MW2*MZ2^10*CHd[1, 1] + 
      445128*MT2^4*MW2^2*MZ2^10*CHd[1, 1] - 2442636*MT2^3*MW2^3*MZ2^10*
       CHd[1, 1] + 2668872*MT2^2*MW2^4*MZ2^10*CHd[1, 1] - 
      950124*MT2*MW2^5*MZ2^10*CHd[1, 1] + 36060*MW2^6*MZ2^10*CHd[1, 1] - 
      85620*MT2^4*MW2*MZ2^11*CHd[1, 1] + 228540*MT2^3*MW2^2*MZ2^11*
       CHd[1, 1] - 178980*MT2^2*MW2^3*MZ2^11*CHd[1, 1] + 
      36060*MT2*MW2^4*MZ2^11*CHd[1, 1] - 86016*MT2^8*MW2^7*MZ2*CHd[2, 2] + 
      430080*MT2^7*MW2^8*MZ2*CHd[2, 2] - 602112*MT2^6*MW2^9*MZ2*CHd[2, 2] - 
      602112*MT2^5*MW2^10*MZ2*CHd[2, 2] + 3010560*MT2^4*MW2^11*MZ2*
       CHd[2, 2] - 4214784*MT2^3*MW2^12*MZ2*CHd[2, 2] + 
      3010560*MT2^2*MW2^13*MZ2*CHd[2, 2] - 1118208*MT2*MW2^14*MZ2*CHd[2, 2] + 
      172032*MW2^15*MZ2*CHd[2, 2] + 319488*MT2^8*MW2^6*MZ2^2*CHd[2, 2] - 
      2463744*MT2^7*MW2^7*MZ2^2*CHd[2, 2] + 8042496*MT2^6*MW2^8*MZ2^2*
       CHd[2, 2] - 15052800*MT2^5*MW2^9*MZ2^2*CHd[2, 2] + 
      18493440*MT2^4*MW2^10*MZ2^2*CHd[2, 2] - 15955968*MT2^3*MW2^11*MZ2^2*
       CHd[2, 2] + 9590784*MT2^2*MW2^12*MZ2^2*CHd[2, 2] - 
      3588096*MT2*MW2^13*MZ2^2*CHd[2, 2] + 614400*MW2^14*MZ2^2*CHd[2, 2] - 
      365568*MT2^8*MW2^5*MZ2^3*CHd[2, 2] + 4334592*MT2^7*MW2^6*MZ2^3*
       CHd[2, 2] - 19928064*MT2^6*MW2^7*MZ2^3*CHd[2, 2] + 
      49935360*MT2^5*MW2^8*MZ2^3*CHd[2, 2] - 77005824*MT2^4*MW2^9*MZ2^3*
       CHd[2, 2] + 75475968*MT2^3*MW2^10*MZ2^3*CHd[2, 2] - 
      45616128*MT2^2*MW2^11*MZ2^3*CHd[2, 2] + 15301632*MT2*MW2^12*MZ2^3*
       CHd[2, 2] - 2131968*MW2^13*MZ2^3*CHd[2, 2] + 36864*MT2^8*MW2^4*MZ2^4*
       CHd[2, 2] - 2082816*MT2^7*MW2^5*MZ2^4*CHd[2, 2] + 
      14638080*MT2^6*MW2^6*MZ2^4*CHd[2, 2] - 44840448*MT2^5*MW2^7*MZ2^4*
       CHd[2, 2] + 74648064*MT2^4*MW2^8*MZ2^4*CHd[2, 2] - 
      70806528*MT2^3*MW2^9*MZ2^4*CHd[2, 2] + 36114432*MT2^2*MW2^10*MZ2^4*
       CHd[2, 2] - 7872000*MT2*MW2^11*MZ2^4*CHd[2, 2] + 
      164352*MW2^12*MZ2^4*CHd[2, 2] + 186048*MT2^8*MW2^3*MZ2^5*CHd[2, 2] - 
      2478528*MT2^7*MW2^4*MZ2^5*CHd[2, 2] + 10718016*MT2^6*MW2^5*MZ2^5*
       CHd[2, 2] - 25101504*MT2^5*MW2^6*MZ2^5*CHd[2, 2] + 
      40101312*MT2^4*MW2^7*MZ2^5*CHd[2, 2] - 48065856*MT2^3*MW2^8*MZ2^5*
       CHd[2, 2] + 40514496*MT2^2*MW2^9*MZ2^5*CHd[2, 2] - 
      19696704*MT2*MW2^10*MZ2^5*CHd[2, 2] + 3822720*MW2^11*MZ2^5*CHd[2, 2] - 
      83712*MT2^8*MW2^2*MZ2^6*CHd[2, 2] + 4076736*MT2^7*MW2^3*MZ2^6*
       CHd[2, 2] - 27220224*MT2^6*MW2^4*MZ2^6*CHd[2, 2] + 
      80585952*MT2^5*MW2^5*MZ2^6*CHd[2, 2] - 132929952*MT2^4*MW2^6*MZ2^6*
       CHd[2, 2] + 131686272*MT2^3*MW2^7*MZ2^6*CHd[2, 2] - 
      78120000*MT2^2*MW2^8*MZ2^6*CHd[2, 2] + 24876768*MT2*MW2^9*MZ2^6*
       CHd[2, 2] - 2871840*MW2^10*MZ2^6*CHd[2, 2] - 21264*MT2^8*MW2*MZ2^7*
       CHd[2, 2] - 2433984*MT2^7*MW2^2*MZ2^7*CHd[2, 2] + 
      20854272*MT2^6*MW2^3*MZ2^7*CHd[2, 2] - 66690816*MT2^5*MW2^4*MZ2^7*
       CHd[2, 2] + 106011840*MT2^4*MW2^5*MZ2^7*CHd[2, 2] - 
      88387008*MT2^3*MW2^6*MZ2^7*CHd[2, 2] + 34874688*MT2^2*MW2^7*MZ2^7*
       CHd[2, 2] - 3043968*MT2*MW2^8*MZ2^7*CHd[2, 2] - 
      1163760*MW2^9*MZ2^7*CHd[2, 2] + 14160*MT2^8*MZ2^8*CHd[2, 2] + 
      689124*MT2^7*MW2*MZ2^8*CHd[2, 2] - 7740732*MT2^6*MW2^2*MZ2^8*
       CHd[2, 2] + 26190876*MT2^5*MW2^3*MZ2^8*CHd[2, 2] - 
      36607380*MT2^4*MW2^4*MZ2^8*CHd[2, 2] + 17020860*MT2^3*MW2^5*MZ2^8*
       CHd[2, 2] + 7822812*MT2^2*MW2^6*MZ2^8*CHd[2, 2] - 
      9446748*MT2*MW2^7*MZ2^8*CHd[2, 2] + 2057028*MW2^8*MZ2^8*CHd[2, 2] - 
      71460*MT2^7*MZ2^9*CHd[2, 2] + 1323888*MT2^6*MW2*MZ2^9*CHd[2, 2] - 
      4752828*MT2^5*MW2^2*MZ2^9*CHd[2, 2] + 3918432*MT2^4*MW2^3*MZ2^9*
       CHd[2, 2] + 5461140*MT2^3*MW2^4*MZ2^9*CHd[2, 2] - 
      10681536*MT2^2*MW2^5*MZ2^9*CHd[2, 2] + 5501388*MT2*MW2^6*MZ2^9*
       CHd[2, 2] - 699024*MW2^7*MZ2^9*CHd[2, 2] - 85620*MT2^6*MZ2^10*
       CHd[2, 2] + 328320*MT2^5*MW2*MZ2^10*CHd[2, 2] + 
      445128*MT2^4*MW2^2*MZ2^10*CHd[2, 2] - 2442636*MT2^3*MW2^3*MZ2^10*
       CHd[2, 2] + 2668872*MT2^2*MW2^4*MZ2^10*CHd[2, 2] - 
      950124*MT2*MW2^5*MZ2^10*CHd[2, 2] + 36060*MW2^6*MZ2^10*CHd[2, 2] - 
      85620*MT2^4*MW2*MZ2^11*CHd[2, 2] + 228540*MT2^3*MW2^2*MZ2^11*
       CHd[2, 2] - 178980*MT2^2*MW2^3*MZ2^11*CHd[2, 2] + 
      36060*MT2*MW2^4*MZ2^11*CHd[2, 2] - 86016*MT2^8*MW2^7*MZ2*CHd[3, 3] + 
      430080*MT2^7*MW2^8*MZ2*CHd[3, 3] - 602112*MT2^6*MW2^9*MZ2*CHd[3, 3] - 
      602112*MT2^5*MW2^10*MZ2*CHd[3, 3] + 3010560*MT2^4*MW2^11*MZ2*
       CHd[3, 3] - 4214784*MT2^3*MW2^12*MZ2*CHd[3, 3] + 
      3010560*MT2^2*MW2^13*MZ2*CHd[3, 3] - 1118208*MT2*MW2^14*MZ2*CHd[3, 3] + 
      172032*MW2^15*MZ2*CHd[3, 3] + 319488*MT2^8*MW2^6*MZ2^2*CHd[3, 3] - 
      2463744*MT2^7*MW2^7*MZ2^2*CHd[3, 3] + 8042496*MT2^6*MW2^8*MZ2^2*
       CHd[3, 3] - 15052800*MT2^5*MW2^9*MZ2^2*CHd[3, 3] + 
      18493440*MT2^4*MW2^10*MZ2^2*CHd[3, 3] - 15955968*MT2^3*MW2^11*MZ2^2*
       CHd[3, 3] + 9590784*MT2^2*MW2^12*MZ2^2*CHd[3, 3] - 
      3588096*MT2*MW2^13*MZ2^2*CHd[3, 3] + 614400*MW2^14*MZ2^2*CHd[3, 3] - 
      365568*MT2^8*MW2^5*MZ2^3*CHd[3, 3] + 4334592*MT2^7*MW2^6*MZ2^3*
       CHd[3, 3] - 19928064*MT2^6*MW2^7*MZ2^3*CHd[3, 3] + 
      49935360*MT2^5*MW2^8*MZ2^3*CHd[3, 3] - 77005824*MT2^4*MW2^9*MZ2^3*
       CHd[3, 3] + 75475968*MT2^3*MW2^10*MZ2^3*CHd[3, 3] - 
      45616128*MT2^2*MW2^11*MZ2^3*CHd[3, 3] + 15301632*MT2*MW2^12*MZ2^3*
       CHd[3, 3] - 2131968*MW2^13*MZ2^3*CHd[3, 3] + 36864*MT2^8*MW2^4*MZ2^4*
       CHd[3, 3] - 2082816*MT2^7*MW2^5*MZ2^4*CHd[3, 3] + 
      14638080*MT2^6*MW2^6*MZ2^4*CHd[3, 3] - 44840448*MT2^5*MW2^7*MZ2^4*
       CHd[3, 3] + 74648064*MT2^4*MW2^8*MZ2^4*CHd[3, 3] - 
      70806528*MT2^3*MW2^9*MZ2^4*CHd[3, 3] + 36114432*MT2^2*MW2^10*MZ2^4*
       CHd[3, 3] - 7872000*MT2*MW2^11*MZ2^4*CHd[3, 3] + 
      164352*MW2^12*MZ2^4*CHd[3, 3] + 186048*MT2^8*MW2^3*MZ2^5*CHd[3, 3] - 
      2478528*MT2^7*MW2^4*MZ2^5*CHd[3, 3] + 10718016*MT2^6*MW2^5*MZ2^5*
       CHd[3, 3] - 25101504*MT2^5*MW2^6*MZ2^5*CHd[3, 3] + 
      40101312*MT2^4*MW2^7*MZ2^5*CHd[3, 3] - 48065856*MT2^3*MW2^8*MZ2^5*
       CHd[3, 3] + 40514496*MT2^2*MW2^9*MZ2^5*CHd[3, 3] - 
      19696704*MT2*MW2^10*MZ2^5*CHd[3, 3] + 3822720*MW2^11*MZ2^5*CHd[3, 3] - 
      83712*MT2^8*MW2^2*MZ2^6*CHd[3, 3] + 4076736*MT2^7*MW2^3*MZ2^6*
       CHd[3, 3] - 27220224*MT2^6*MW2^4*MZ2^6*CHd[3, 3] + 
      80585952*MT2^5*MW2^5*MZ2^6*CHd[3, 3] - 132929952*MT2^4*MW2^6*MZ2^6*
       CHd[3, 3] + 131686272*MT2^3*MW2^7*MZ2^6*CHd[3, 3] - 
      78120000*MT2^2*MW2^8*MZ2^6*CHd[3, 3] + 24876768*MT2*MW2^9*MZ2^6*
       CHd[3, 3] - 2871840*MW2^10*MZ2^6*CHd[3, 3] - 21264*MT2^8*MW2*MZ2^7*
       CHd[3, 3] - 2433984*MT2^7*MW2^2*MZ2^7*CHd[3, 3] + 
      20854272*MT2^6*MW2^3*MZ2^7*CHd[3, 3] - 66690816*MT2^5*MW2^4*MZ2^7*
       CHd[3, 3] + 106011840*MT2^4*MW2^5*MZ2^7*CHd[3, 3] - 
      88387008*MT2^3*MW2^6*MZ2^7*CHd[3, 3] + 34874688*MT2^2*MW2^7*MZ2^7*
       CHd[3, 3] - 3043968*MT2*MW2^8*MZ2^7*CHd[3, 3] - 
      1163760*MW2^9*MZ2^7*CHd[3, 3] + 14160*MT2^8*MZ2^8*CHd[3, 3] + 
      689124*MT2^7*MW2*MZ2^8*CHd[3, 3] - 7740732*MT2^6*MW2^2*MZ2^8*
       CHd[3, 3] + 26190876*MT2^5*MW2^3*MZ2^8*CHd[3, 3] - 
      36607380*MT2^4*MW2^4*MZ2^8*CHd[3, 3] + 17020860*MT2^3*MW2^5*MZ2^8*
       CHd[3, 3] + 7822812*MT2^2*MW2^6*MZ2^8*CHd[3, 3] - 
      9446748*MT2*MW2^7*MZ2^8*CHd[3, 3] + 2057028*MW2^8*MZ2^8*CHd[3, 3] - 
      71460*MT2^7*MZ2^9*CHd[3, 3] + 1323888*MT2^6*MW2*MZ2^9*CHd[3, 3] - 
      4752828*MT2^5*MW2^2*MZ2^9*CHd[3, 3] + 3918432*MT2^4*MW2^3*MZ2^9*
       CHd[3, 3] + 5461140*MT2^3*MW2^4*MZ2^9*CHd[3, 3] - 
      10681536*MT2^2*MW2^5*MZ2^9*CHd[3, 3] + 5501388*MT2*MW2^6*MZ2^9*
       CHd[3, 3] - 699024*MW2^7*MZ2^9*CHd[3, 3] - 85620*MT2^6*MZ2^10*
       CHd[3, 3] + 328320*MT2^5*MW2*MZ2^10*CHd[3, 3] + 
      445128*MT2^4*MW2^2*MZ2^10*CHd[3, 3] - 2442636*MT2^3*MW2^3*MZ2^10*
       CHd[3, 3] + 2668872*MT2^2*MW2^4*MZ2^10*CHd[3, 3] - 
      950124*MT2*MW2^5*MZ2^10*CHd[3, 3] + 36060*MW2^6*MZ2^10*CHd[3, 3] - 
      85620*MT2^4*MW2*MZ2^11*CHd[3, 3] + 228540*MT2^3*MW2^2*MZ2^11*
       CHd[3, 3] - 178980*MT2^2*MW2^3*MZ2^11*CHd[3, 3] + 
      36060*MT2*MW2^4*MZ2^11*CHd[3, 3] + 77824*MT2^8*MW2^7*MZ2*CHe[1, 1] - 
      389120*MT2^7*MW2^8*MZ2*CHe[1, 1] + 544768*MT2^6*MW2^9*MZ2*CHe[1, 1] + 
      544768*MT2^5*MW2^10*MZ2*CHe[1, 1] - 2723840*MT2^4*MW2^11*MZ2*
       CHe[1, 1] + 3813376*MT2^3*MW2^12*MZ2*CHe[1, 1] - 
      2723840*MT2^2*MW2^13*MZ2*CHe[1, 1] + 1011712*MT2*MW2^14*MZ2*CHe[1, 1] - 
      155648*MW2^15*MZ2*CHe[1, 1] - 335872*MT2^8*MW2^6*MZ2^2*CHe[1, 1] + 
      20719616*MT2^7*MW2^7*MZ2^2*CHe[1, 1] - 135399424*MT2^6*MW2^8*MZ2^2*
       CHe[1, 1] + 396677120*MT2^5*MW2^9*MZ2^2*CHe[1, 1] - 
      654069760*MT2^4*MW2^10*MZ2^2*CHe[1, 1] + 651118592*MT2^3*MW2^11*MZ2^2*
       CHe[1, 1] - 390424576*MT2^2*MW2^12*MZ2^2*CHe[1, 1] + 
      130433024*MT2*MW2^13*MZ2^2*CHe[1, 1] - 18718720*MW2^14*MZ2^2*
       CHe[1, 1] + 359424*MT2^8*MW2^5*MZ2^3*CHe[1, 1] - 
      86289408*MT2^7*MW2^6*MZ2^3*CHe[1, 1] + 611916800*MT2^6*MW2^7*MZ2^3*
       CHe[1, 1] - 1844222976*MT2^5*MW2^8*MZ2^3*CHe[1, 1] + 
      3037449216*MT2^4*MW2^9*MZ2^3*CHe[1, 1] - 2945434624*MT2^3*MW2^10*MZ2^3*
       CHe[1, 1] + 1677100032*MT2^2*MW2^11*MZ2^3*CHe[1, 1] - 
      516928512*MT2*MW2^12*MZ2^3*CHe[1, 1] + 66050048*MW2^13*MZ2^3*
       CHe[1, 1] - 26624*MT2^8*MW2^4*MZ2^4*CHe[1, 1] + 
      175163392*MT2^7*MW2^5*MZ2^4*CHe[1, 1] - 1308476416*MT2^6*MW2^6*MZ2^4*
       CHe[1, 1] + 4008636928*MT2^5*MW2^7*MZ2^4*CHe[1, 1] - 
      6526434816*MT2^4*MW2^8*MZ2^4*CHe[1, 1] + 6076462080*MT2^3*MW2^9*MZ2^4*
       CHe[1, 1] - 3207725056*MT2^2*MW2^10*MZ2^4*CHe[1, 1] + 
      873662976*MT2*MW2^11*MZ2^4*CHe[1, 1] - 91262464*MW2^12*MZ2^4*
       CHe[1, 1] - 170656*MT2^8*MW2^3*MZ2^5*CHe[1, 1] - 
      217059040*MT2^7*MW2^4*MZ2^5*CHe[1, 1] + 1698782624*MT2^6*MW2^5*MZ2^5*
       CHe[1, 1] - 5276116576*MT2^5*MW2^6*MZ2^5*CHe[1, 1] + 
      8424238560*MT2^4*MW2^7*MZ2^5*CHe[1, 1] - 7386145952*MT2^3*MW2^8*MZ2^5*
       CHe[1, 1] + 3455619040*MT2^2*MW2^9*MZ2^5*CHe[1, 1] - 
      741592608*MT2*MW2^10*MZ2^5*CHe[1, 1] + 42444608*MW2^11*MZ2^5*
       CHe[1, 1] + 89856*MT2^8*MW2^2*MZ2^6*CHe[1, 1] + 
      175058352*MT2^7*MW2^3*MZ2^6*CHe[1, 1] - 1446322096*MT2^6*MW2^4*MZ2^6*
       CHe[1, 1] + 4559650560*MT2^5*MW2^5*MZ2^6*CHe[1, 1] - 
      7062122688*MT2^4*MW2^6*MZ2^6*CHe[1, 1] + 5620145072*MT2^3*MW2^7*MZ2^6*
       CHe[1, 1] - 2068294320*MT2^2*MW2^8*MZ2^6*CHe[1, 1] + 
      178735776*MT2*MW2^9*MZ2^6*CHe[1, 1] + 43059488*MW2^10*MZ2^6*CHe[1, 1] + 
      20728*MT2^8*MW2*MZ2^7*CHe[1, 1] - 91924232*MT2^7*MW2^2*MZ2^7*
       CHe[1, 1] + 818837096*MT2^6*MW2^3*MZ2^7*CHe[1, 1] - 
      2631573320*MT2^5*MW2^4*MZ2^7*CHe[1, 1] + 3873065640*MT2^4*MW2^5*MZ2^7*
       CHe[1, 1] - 2555940312*MT2^3*MW2^6*MZ2^7*CHe[1, 1] + 
      392445656*MT2^2*MW2^7*MZ2^7*CHe[1, 1] + 278774952*MT2*MW2^8*MZ2^7*
       CHe[1, 1] - 83706208*MW2^9*MZ2^7*CHe[1, 1] - 
      14680*MT2^8*MZ2^8*CHe[1, 1] + 29163632*MT2^7*MW2*MZ2^8*CHe[1, 1] - 
      295582648*MT2^6*MW2^2*MZ2^8*CHe[1, 1] + 978126404*MT2^5*MW2^3*MZ2^8*
       CHe[1, 1] - 1300778748*MT2^4*MW2^4*MZ2^8*CHe[1, 1] + 
      490157608*MT2^3*MW2^5*MZ2^8*CHe[1, 1] + 374735440*MT2^2*MW2^6*MZ2^8*
       CHe[1, 1] - 338248812*MT2*MW2^7*MZ2^8*CHe[1, 1] + 
      62441804*MW2^8*MZ2^8*CHe[1, 1] - 4443192*MT2^7*MZ2^9*CHe[1, 1] + 
      60127808*MT2^6*MW2*MZ2^9*CHe[1, 1] - 209451636*MT2^5*MW2^2*MZ2^9*
       CHe[1, 1] + 208973424*MT2^4*MW2^3*MZ2^9*CHe[1, 1] + 
      119612432*MT2^3*MW2^4*MZ2^9*CHe[1, 1] - 326816496*MT2^2*MW2^5*MZ2^9*
       CHe[1, 1] + 176630460*MT2*MW2^6*MZ2^9*CHe[1, 1] - 
      24632800*MW2^7*MZ2^9*CHe[1, 1] - 4428512*MT2^6*MZ2^10*CHe[1, 1] + 
      17728728*MT2^5*MW2*MZ2^10*CHe[1, 1] + 6831524*MT2^4*MW2^2*MZ2^10*
       CHe[1, 1] - 87103168*MT2^3*MW2^3*MZ2^10*CHe[1, 1] + 
      109450396*MT2^2*MW2^4*MZ2^10*CHe[1, 1] - 46958860*MT2*MW2^5*MZ2^10*
       CHe[1, 1] + 4479892*MW2^6*MZ2^10*CHe[1, 1] - 4428512*MT2^4*MW2*MZ2^11*
       CHe[1, 1] + 13314896*MT2^3*MW2^2*MZ2^11*CHe[1, 1] - 
      13366276*MT2^2*MW2^3*MZ2^11*CHe[1, 1] + 4479892*MT2*MW2^4*MZ2^11*
       CHe[1, 1] + 159744*MT2^8*MW2^7*MZ2*CHe[2, 2] - 
      798720*MT2^7*MW2^8*MZ2*CHe[2, 2] + 1118208*MT2^6*MW2^9*MZ2*CHe[2, 2] + 
      1118208*MT2^5*MW2^10*MZ2*CHe[2, 2] - 5591040*MT2^4*MW2^11*MZ2*
       CHe[2, 2] + 7827456*MT2^3*MW2^12*MZ2*CHe[2, 2] - 
      5591040*MT2^2*MW2^13*MZ2*CHe[2, 2] + 2076672*MT2*MW2^14*MZ2*CHe[2, 2] - 
      319488*MW2^15*MZ2*CHe[2, 2] - 356352*MT2^8*MW2^6*MZ2^2*CHe[2, 2] - 
      6088704*MT2^7*MW2^7*MZ2^2*CHe[2, 2] + 53078016*MT2^6*MW2^8*MZ2^2*
       CHe[2, 2] - 169451520*MT2^5*MW2^9*MZ2^2*CHe[2, 2] + 
      289136640*MT2^4*MW2^10*MZ2^2*CHe[2, 2] - 290531328*MT2^3*MW2^11*MZ2^2*
       CHe[2, 2] + 172959744*MT2^2*MW2^12*MZ2^2*CHe[2, 2] - 
      56610816*MT2*MW2^13*MZ2^2*CHe[2, 2] + 7864320*MW2^14*MZ2^2*CHe[2, 2] + 
      222720*MT2^8*MW2^5*MZ2^3*CHe[2, 2] + 37243392*MT2^7*MW2^6*MZ2^3*
       CHe[2, 2] - 276039168*MT2^6*MW2^7*MZ2^3*CHe[2, 2] + 
      842758656*MT2^5*MW2^8*MZ2^3*CHe[2, 2] - 1392075264*MT2^4*MW2^9*MZ2^3*
       CHe[2, 2] + 1346465280*MT2^3*MW2^10*MZ2^3*CHe[2, 2] - 
      762290688*MT2^2*MW2^11*MZ2^3*CHe[2, 2] + 233442816*MT2*MW2^12*MZ2^3*
       CHe[2, 2] - 29727744*MW2^13*MZ2^3*CHe[2, 2] + 
      52992*MT2^8*MW2^4*MZ2^4*CHe[2, 2] - 84040704*MT2^7*MW2^5*MZ2^4*
       CHe[2, 2] + 626182656*MT2^6*MW2^6*MZ2^4*CHe[2, 2] - 
      1915755264*MT2^5*MW2^7*MZ2^4*CHe[2, 2] + 3115186944*MT2^4*MW2^8*MZ2^4*
       CHe[2, 2] - 2898878976*MT2^3*MW2^9*MZ2^4*CHe[2, 2] + 
      1533619200*MT2^2*MW2^10*MZ2^4*CHe[2, 2] - 421568256*MT2*MW2^11*MZ2^4*
       CHe[2, 2] + 45201408*MW2^12*MZ2^4*CHe[2, 2] - 125568*MT2^8*MW2^3*MZ2^5*
       CHe[2, 2] + 107276544*MT2^7*MW2^4*MZ2^5*CHe[2, 2] - 
      831259392*MT2^6*MW2^5*MZ2^5*CHe[2, 2] + 2573958528*MT2^5*MW2^6*MZ2^5*
       CHe[2, 2] - 4107743616*MT2^4*MW2^7*MZ2^5*CHe[2, 2] + 
      3609692160*MT2^3*MW2^8*MZ2^5*CHe[2, 2] - 1702422528*MT2^2*MW2^9*MZ2^5*
       CHe[2, 2] + 374040960*MT2*MW2^10*MZ2^5*CHe[2, 2] - 
      23417088*MW2^11*MZ2^5*CHe[2, 2] + 45120*MT2^8*MW2^2*MZ2^6*CHe[2, 2] - 
      85925760*MT2^7*MW2^3*MZ2^6*CHe[2, 2] + 706435968*MT2^6*MW2^4*MZ2^6*
       CHe[2, 2] - 2224504896*MT2^5*MW2^5*MZ2^6*CHe[2, 2] + 
      3446309184*MT2^4*MW2^6*MZ2^6*CHe[2, 2] - 2748158208*MT2^3*MW2^7*MZ2^6*
       CHe[2, 2] + 1018195200*MT2^2*MW2^8*MZ2^6*CHe[2, 2] - 
      91790400*MT2*MW2^9*MZ2^6*CHe[2, 2] - 20606208*MW2^10*MZ2^6*CHe[2, 2] + 
      11904*MT2^8*MW2*MZ2^7*CHe[2, 2] + 43579104*MT2^7*MW2^2*MZ2^7*
       CHe[2, 2] - 390826272*MT2^6*MW2^3*MZ2^7*CHe[2, 2] + 
      1258444608*MT2^5*MW2^4*MZ2^7*CHe[2, 2] - 1849523520*MT2^4*MW2^5*MZ2^7*
       CHe[2, 2] + 1209974496*MT2^3*MW2^6*MZ2^7*CHe[2, 2] - 
      170355360*MT2^2*MW2^7*MZ2^7*CHe[2, 2] - 143453568*MT2*MW2^8*MZ2^7*
       CHe[2, 2] + 42148608*MW2^9*MZ2^7*CHe[2, 2] - 
      10560*MT2^8*MZ2^8*CHe[2, 2] - 13046232*MT2^7*MW2*MZ2^8*CHe[2, 2] + 
      135248520*MT2^6*MW2^2*MZ2^8*CHe[2, 2] - 449697720*MT2^5*MW2^3*MZ2^8*
       CHe[2, 2] + 591611208*MT2^4*MW2^4*MZ2^8*CHe[2, 2] - 
      202281288*MT2^3*MW2^5*MZ2^8*CHe[2, 2] - 200244648*MT2^2*MW2^6*MZ2^8*
       CHe[2, 2] + 169105560*MT2*MW2^7*MZ2^8*CHe[2, 2] - 
      30684840*MW2^8*MZ2^8*CHe[2, 2] + 1801080*MT2^7*MZ2^9*CHe[2, 2] - 
      25750176*MT2^6*MW2*MZ2^9*CHe[2, 2] + 90365400*MT2^5*MW2^2*MZ2^9*
       CHe[2, 2] - 85000800*MT2^4*MW2^3*MZ2^9*CHe[2, 2] - 
      68110392*MT2^3*MW2^4*MZ2^9*CHe[2, 2] + 159089376*MT2^2*MW2^5*MZ2^9*
       CHe[2, 2] - 83710200*MT2*MW2^6*MZ2^9*CHe[2, 2] + 
      11315712*MW2^7*MZ2^9*CHe[2, 2] + 1811640*MT2^6*MZ2^10*CHe[2, 2] - 
      7236000*MT2^5*MW2*MZ2^10*CHe[2, 2] - 4121376*MT2^4*MW2^2*MZ2^10*
       CHe[2, 2] + 39414600*MT2^3*MW2^3*MZ2^10*CHe[2, 2] - 
      48336096*MT2^2*MW2^4*MZ2^10*CHe[2, 2] + 20241912*MT2*MW2^5*MZ2^10*
       CHe[2, 2] - 1774680*MW2^6*MZ2^10*CHe[2, 2] + 1811640*MT2^4*MW2*MZ2^11*
       CHe[2, 2] - 5413800*MT2^3*MW2^2*MZ2^11*CHe[2, 2] + 
      5376840*MT2^2*MW2^3*MZ2^11*CHe[2, 2] - 1774680*MT2*MW2^4*MZ2^11*
       CHe[2, 2] + 159744*MT2^8*MW2^7*MZ2*CHe[3, 3] - 
      798720*MT2^7*MW2^8*MZ2*CHe[3, 3] + 1118208*MT2^6*MW2^9*MZ2*CHe[3, 3] + 
      1118208*MT2^5*MW2^10*MZ2*CHe[3, 3] - 5591040*MT2^4*MW2^11*MZ2*
       CHe[3, 3] + 7827456*MT2^3*MW2^12*MZ2*CHe[3, 3] - 
      5591040*MT2^2*MW2^13*MZ2*CHe[3, 3] + 2076672*MT2*MW2^14*MZ2*CHe[3, 3] - 
      319488*MW2^15*MZ2*CHe[3, 3] - 356352*MT2^8*MW2^6*MZ2^2*CHe[3, 3] - 
      6088704*MT2^7*MW2^7*MZ2^2*CHe[3, 3] + 53078016*MT2^6*MW2^8*MZ2^2*
       CHe[3, 3] - 169451520*MT2^5*MW2^9*MZ2^2*CHe[3, 3] + 
      289136640*MT2^4*MW2^10*MZ2^2*CHe[3, 3] - 290531328*MT2^3*MW2^11*MZ2^2*
       CHe[3, 3] + 172959744*MT2^2*MW2^12*MZ2^2*CHe[3, 3] - 
      56610816*MT2*MW2^13*MZ2^2*CHe[3, 3] + 7864320*MW2^14*MZ2^2*CHe[3, 3] + 
      222720*MT2^8*MW2^5*MZ2^3*CHe[3, 3] + 37243392*MT2^7*MW2^6*MZ2^3*
       CHe[3, 3] - 276039168*MT2^6*MW2^7*MZ2^3*CHe[3, 3] + 
      842758656*MT2^5*MW2^8*MZ2^3*CHe[3, 3] - 1392075264*MT2^4*MW2^9*MZ2^3*
       CHe[3, 3] + 1346465280*MT2^3*MW2^10*MZ2^3*CHe[3, 3] - 
      762290688*MT2^2*MW2^11*MZ2^3*CHe[3, 3] + 233442816*MT2*MW2^12*MZ2^3*
       CHe[3, 3] - 29727744*MW2^13*MZ2^3*CHe[3, 3] + 
      52992*MT2^8*MW2^4*MZ2^4*CHe[3, 3] - 84040704*MT2^7*MW2^5*MZ2^4*
       CHe[3, 3] + 626182656*MT2^6*MW2^6*MZ2^4*CHe[3, 3] - 
      1915755264*MT2^5*MW2^7*MZ2^4*CHe[3, 3] + 3115186944*MT2^4*MW2^8*MZ2^4*
       CHe[3, 3] - 2898878976*MT2^3*MW2^9*MZ2^4*CHe[3, 3] + 
      1533619200*MT2^2*MW2^10*MZ2^4*CHe[3, 3] - 421568256*MT2*MW2^11*MZ2^4*
       CHe[3, 3] + 45201408*MW2^12*MZ2^4*CHe[3, 3] - 125568*MT2^8*MW2^3*MZ2^5*
       CHe[3, 3] + 107276544*MT2^7*MW2^4*MZ2^5*CHe[3, 3] - 
      831259392*MT2^6*MW2^5*MZ2^5*CHe[3, 3] + 2573958528*MT2^5*MW2^6*MZ2^5*
       CHe[3, 3] - 4107743616*MT2^4*MW2^7*MZ2^5*CHe[3, 3] + 
      3609692160*MT2^3*MW2^8*MZ2^5*CHe[3, 3] - 1702422528*MT2^2*MW2^9*MZ2^5*
       CHe[3, 3] + 374040960*MT2*MW2^10*MZ2^5*CHe[3, 3] - 
      23417088*MW2^11*MZ2^5*CHe[3, 3] + 45120*MT2^8*MW2^2*MZ2^6*CHe[3, 3] - 
      85925760*MT2^7*MW2^3*MZ2^6*CHe[3, 3] + 706435968*MT2^6*MW2^4*MZ2^6*
       CHe[3, 3] - 2224504896*MT2^5*MW2^5*MZ2^6*CHe[3, 3] + 
      3446309184*MT2^4*MW2^6*MZ2^6*CHe[3, 3] - 2748158208*MT2^3*MW2^7*MZ2^6*
       CHe[3, 3] + 1018195200*MT2^2*MW2^8*MZ2^6*CHe[3, 3] - 
      91790400*MT2*MW2^9*MZ2^6*CHe[3, 3] - 20606208*MW2^10*MZ2^6*CHe[3, 3] + 
      11904*MT2^8*MW2*MZ2^7*CHe[3, 3] + 43579104*MT2^7*MW2^2*MZ2^7*
       CHe[3, 3] - 390826272*MT2^6*MW2^3*MZ2^7*CHe[3, 3] + 
      1258444608*MT2^5*MW2^4*MZ2^7*CHe[3, 3] - 1849523520*MT2^4*MW2^5*MZ2^7*
       CHe[3, 3] + 1209974496*MT2^3*MW2^6*MZ2^7*CHe[3, 3] - 
      170355360*MT2^2*MW2^7*MZ2^7*CHe[3, 3] - 143453568*MT2*MW2^8*MZ2^7*
       CHe[3, 3] + 42148608*MW2^9*MZ2^7*CHe[3, 3] - 
      10560*MT2^8*MZ2^8*CHe[3, 3] - 13046232*MT2^7*MW2*MZ2^8*CHe[3, 3] + 
      135248520*MT2^6*MW2^2*MZ2^8*CHe[3, 3] - 449697720*MT2^5*MW2^3*MZ2^8*
       CHe[3, 3] + 591611208*MT2^4*MW2^4*MZ2^8*CHe[3, 3] - 
      202281288*MT2^3*MW2^5*MZ2^8*CHe[3, 3] - 200244648*MT2^2*MW2^6*MZ2^8*
       CHe[3, 3] + 169105560*MT2*MW2^7*MZ2^8*CHe[3, 3] - 
      30684840*MW2^8*MZ2^8*CHe[3, 3] + 1801080*MT2^7*MZ2^9*CHe[3, 3] - 
      25750176*MT2^6*MW2*MZ2^9*CHe[3, 3] + 90365400*MT2^5*MW2^2*MZ2^9*
       CHe[3, 3] - 85000800*MT2^4*MW2^3*MZ2^9*CHe[3, 3] - 
      68110392*MT2^3*MW2^4*MZ2^9*CHe[3, 3] + 159089376*MT2^2*MW2^5*MZ2^9*
       CHe[3, 3] - 83710200*MT2*MW2^6*MZ2^9*CHe[3, 3] + 
      11315712*MW2^7*MZ2^9*CHe[3, 3] + 1811640*MT2^6*MZ2^10*CHe[3, 3] - 
      7236000*MT2^5*MW2*MZ2^10*CHe[3, 3] - 4121376*MT2^4*MW2^2*MZ2^10*
       CHe[3, 3] + 39414600*MT2^3*MW2^3*MZ2^10*CHe[3, 3] - 
      48336096*MT2^2*MW2^4*MZ2^10*CHe[3, 3] + 20241912*MT2*MW2^5*MZ2^10*
       CHe[3, 3] - 1774680*MW2^6*MZ2^10*CHe[3, 3] + 1811640*MT2^4*MW2*MZ2^11*
       CHe[3, 3] - 5413800*MT2^3*MW2^2*MZ2^11*CHe[3, 3] + 
      5376840*MT2^2*MW2^3*MZ2^11*CHe[3, 3] - 1774680*MT2*MW2^4*MZ2^11*
       CHe[3, 3] - (2*MW2 - MZ2)*(8*MT2^8*MZ2*(43520*MW2^6 - 
          56192*MW2^5*MZ2 - 41600*MW2^4*MZ2^2 + 62544*MW2^3*MZ2^3 + 
          626*MW2^2*MZ2^4 - 12931*MW2*MZ2^5 + 1360*MZ2^6) - 
        4*MT2^7*MZ2*(435200*MW2^7 - 999680*MW2^6*MZ2 - 1599104*MW2^5*MZ2^2 + 
          5763360*MW2^4*MZ2^3 - 7045276*MW2^3*MZ2^4 + 4854476*MW2^2*MZ2^5 - 
          1945475*MW2*MZ2^6 + 380007*MZ2^7) + 
        2*MT2^6*(245760*MW2^9 + 952320*MW2^8*MZ2 - 7344128*MW2^7*MZ2^2 - 
          17271552*MW2^6*MZ2^3 + 75508320*MW2^5*MZ2^4 - 107976728*MW2^4*
           MZ2^5 + 83249940*MW2^3*MZ2^6 - 37533030*MW2^2*MZ2^7 + 
          9332257*MW2*MZ2^8 - 770604*MZ2^9) + MT2^4*MW2*
         (7372800*MW2^10 - 13291520*MW2^9*MZ2 - 61224960*MW2^8*MZ2^2 - 
          135003136*MW2^7*MZ2^3 + 735659328*MW2^6*MZ2^4 - 
          1098063696*MW2^5*MZ2^5 + 825864944*MW2^4*MZ2^6 - 
          344190192*MW2^3*MZ2^7 + 71121498*MW2^2*MZ2^8 + 400238*MW2*MZ2^9 - 
          1512883*MZ2^10) + MT2^5*(-2949120*MW2^10 + 4403200*MW2^9*MZ2 + 
          34665472*MW2^8*MZ2^2 + 90311168*MW2^7*MZ2^3 - 445649920*MW2^6*
           MZ2^4 + 671356176*MW2^5*MZ2^5 - 531264632*MW2^4*MZ2^6 + 
          244825828*MW2^3*MZ2^7 - 63546136*MW2^2*MZ2^8 + 6156957*MW2*MZ2^9 - 
          10300*MZ2^10) + 2*MW2^5*(245760*MW2^10 + 368640*MW2^9*MZ2 - 
          1824256*MW2^8*MZ2^2 - 3574272*MW2^7*MZ2^3 + 9992224*MW2^6*MZ2^4 - 
          3911872*MW2^5*MZ2^5 - 5646564*MW2^4*MZ2^6 + 6322996*MW2^3*MZ2^7 - 
          2835643*MW2^2*MZ2^8 + 720879*MW2*MZ2^9 - 5150*MZ2^10) + 
        MT2^3*MW2*(-9830400*MW2^11 + 12472320*MW2^10*MZ2 + 
          75672576*MW2^9*MZ2^2 + 127501824*MW2^8*MZ2^3 - 
          729307264*MW2^7*MZ2^4 + 1010597264*MW2^6*MZ2^5 - 
          648107776*MW2^5*MZ2^6 + 183353140*MW2^4*MZ2^7 + 
          9275560*MW2^3*MZ2^8 - 23761274*MW2^2*MZ2^9 + 4628259*MW2*MZ2^10 - 
          15450*MZ2^11) + MT2*MW2^3*(-2949120*MW2^11 - 1372160*MW2^10*MZ2 + 
          23059456*MW2^9*MZ2^2 + 34375168*MW2^8*MZ2^3 - 143505152*MW2^7*
           MZ2^4 + 122214384*MW2^6*MZ2^5 + 891688*MW2^5*MZ2^6 - 
          57873476*MW2^4*MZ2^7 + 39406596*MW2^3*MZ2^8 - 13422551*MW2^2*
           MZ2^9 + 1557633*MW2*MZ2^10 - 10300*MZ2^11) + 
        MT2^2*MW2^2*(7372800*MW2^11 - 3461120*MW2^10*MZ2 - 
          57384960*MW2^9*MZ2^2 - 81802752*MW2^8*MZ2^3 + 434539328*MW2^7*
           MZ2^4 - 510164368*MW2^6*MZ2^5 + 216463432*MW2^5*MZ2^6 + 
          28524372*MW2^4*MZ2^7 - 67530510*MW2^3*MZ2^8 + 30666908*MW2^2*
           MZ2^9 - 4679769*MW2*MZ2^10 + 33475*MZ2^11))*CHe[Leff, Leff] + 
      77824*MT2^8*MW2^7*MZ2*CHl1[1, 1] - 389120*MT2^7*MW2^8*MZ2*CHl1[1, 1] + 
      544768*MT2^6*MW2^9*MZ2*CHl1[1, 1] + 544768*MT2^5*MW2^10*MZ2*
       CHl1[1, 1] - 2723840*MT2^4*MW2^11*MZ2*CHl1[1, 1] + 
      3813376*MT2^3*MW2^12*MZ2*CHl1[1, 1] - 2723840*MT2^2*MW2^13*MZ2*
       CHl1[1, 1] + 1011712*MT2*MW2^14*MZ2*CHl1[1, 1] - 
      155648*MW2^15*MZ2*CHl1[1, 1] - 376832*MT2^8*MW2^6*MZ2^2*CHl1[1, 1] + 
      20924416*MT2^7*MW2^7*MZ2^2*CHl1[1, 1] - 135686144*MT2^6*MW2^8*MZ2^2*
       CHl1[1, 1] + 396390400*MT2^5*MW2^9*MZ2^2*CHl1[1, 1] - 
      652636160*MT2^4*MW2^10*MZ2^2*CHl1[1, 1] + 649111552*MT2^3*MW2^11*MZ2^2*
       CHl1[1, 1] - 388990976*MT2^2*MW2^12*MZ2^2*CHl1[1, 1] + 
      129900544*MT2*MW2^13*MZ2^2*CHl1[1, 1] - 18636800*MW2^14*MZ2^2*
       CHl1[1, 1] + 328704*MT2^8*MW2^5*MZ2^3*CHl1[1, 1] - 
      72680448*MT2^7*MW2^6*MZ2^3*CHl1[1, 1] + 517391360*MT2^6*MW2^7*MZ2^3*
       CHl1[1, 1] - 1561445376*MT2^5*MW2^8*MZ2^3*CHl1[1, 1] + 
      2567279616*MT2^4*MW2^9*MZ2^3*CHl1[1, 1] - 2476616704*MT2^3*MW2^10*MZ2^3*
       CHl1[1, 1] + 1396841472*MT2^2*MW2^11*MZ2^3*CHl1[1, 1] - 
      423939072*MT2*MW2^12*MZ2^3*CHl1[1, 1] + 52840448*MW2^13*MZ2^3*
       CHl1[1, 1] + 11008*MT2^8*MW2^4*MZ2^4*CHl1[1, 1] + 
      127005952*MT2^7*MW2^5*MZ2^4*CHl1[1, 1] - 959023872*MT2^6*MW2^6*MZ2^4*
       CHl1[1, 1] + 2947923712*MT2^5*MW2^7*MZ2^4*CHl1[1, 1] - 
      4781842176*MT2^4*MW2^8*MZ2^4*CHl1[1, 1] + 4399330048*MT2^3*MW2^9*MZ2^4*
       CHl1[1, 1] - 2268288256*MT2^2*MW2^10*MZ2^4*CHl1[1, 1] + 
      591466752*MT2*MW2^11*MZ2^4*CHl1[1, 1] - 56583168*MW2^12*MZ2^4*
       CHl1[1, 1] - 172832*MT2^8*MW2^3*MZ2^5*CHl1[1, 1] - 
      135614432*MT2^7*MW2^4*MZ2^5*CHl1[1, 1] + 1080905632*MT2^6*MW2^5*MZ2^5*
       CHl1[1, 1] - 3374633696*MT2^5*MW2^6*MZ2^5*CHl1[1, 1] + 
      5348020320*MT2^4*MW2^7*MZ2^5*CHl1[1, 1] - 4575607456*MT2^3*MW2^8*MZ2^5*
       CHl1[1, 1] + 2024383712*MT2^2*MW2^9*MZ2^5*CHl1[1, 1] - 
      376173216*MT2*MW2^10*MZ2^5*CHl1[1, 1] + 8891968*MW2^11*MZ2^5*
       CHl1[1, 1] + 65136*MT2^8*MW2^2*MZ2^6*CHl1[1, 1] + 
      94335168*MT2^7*MW2^3*MZ2^6*CHl1[1, 1] - 799178080*MT2^6*MW2^4*MZ2^6*
       CHl1[1, 1] + 2536095888*MT2^5*MW2^5*MZ2^6*CHl1[1, 1] - 
      3872349840*MT2^4*MW2^6*MZ2^6*CHl1[1, 1] + 2932764512*MT2^3*MW2^7*MZ2^6*
       CHl1[1, 1] - 920508864*MT2^2*MW2^8*MZ2^6*CHl1[1, 1] - 
      13661616*MT2*MW2^9*MZ2^6*CHl1[1, 1] + 42437696*MW2^10*MZ2^6*
       CHl1[1, 1] + 18376*MT2^8*MW2*MZ2^7*CHl1[1, 1] - 
      42155360*MT2^7*MW2^2*MZ2^7*CHl1[1, 1] + 389602080*MT2^6*MW2^3*MZ2^7*
       CHl1[1, 1] - 1263050264*MT2^5*MW2^4*MZ2^7*CHl1[1, 1] + 
      1808622552*MT2^4*MW2^5*MZ2^7*CHl1[1, 1] - 1059169232*MT2^3*MW2^6*MZ2^7*
       CHl1[1, 1] - 3013648*MT2^2*MW2^7*MZ2^7*CHl1[1, 1] + 
      221640648*MT2*MW2^8*MZ2^7*CHl1[1, 1] - 52495152*MW2^9*MZ2^7*
       CHl1[1, 1] - 12620*MT2^8*MZ2^8*CHl1[1, 1] + 11180836*MT2^7*MW2*MZ2^8*
       CHl1[1, 1] - 119985980*MT2^6*MW2^2*MZ2^8*CHl1[1, 1] + 
      401640496*MT2^5*MW2^3*MZ2^8*CHl1[1, 1] - 503927256*MT2^4*MW2^4*MZ2^8*
       CHl1[1, 1] + 103971284*MT2^3*MW2^5*MZ2^8*CHl1[1, 1] + 
      260676644*MT2^2*MW2^6*MZ2^8*CHl1[1, 1] - 184268856*MT2*MW2^7*MZ2^8*
       CHl1[1, 1] + 30725452*MW2^8*MZ2^8*CHl1[1, 1] - 
      1321056*MT2^7*MZ2^9*CHl1[1, 1] + 20308892*MT2^6*MW2*MZ2^9*CHl1[1, 1] - 
      72025482*MT2^5*MW2^2*MZ2^9*CHl1[1, 1] + 59629938*MT2^4*MW2^3*MZ2^9*
       CHl1[1, 1] + 79645556*MT2^3*MW2^4*MZ2^9*CHl1[1, 1] - 
      153385248*MT2^2*MW2^5*MZ2^9*CHl1[1, 1] + 76933230*MT2*MW2^6*MZ2^9*
       CHl1[1, 1] - 9785830*MW2^7*MZ2^9*CHl1[1, 1] - 
      1308436*MT2^6*MZ2^10*CHl1[1, 1] + 5246364*MT2^5*MW2*MZ2^10*CHl1[1, 1] + 
      4475150*MT2^4*MW2^2*MZ2^10*CHl1[1, 1] - 33208632*MT2^3*MW2^3*MZ2^10*
       CHl1[1, 1] + 39928708*MT2^2*MW2^4*MZ2^10*CHl1[1, 1] - 
      16485760*MT2*MW2^5*MZ2^10*CHl1[1, 1] + 1352606*MW2^6*MZ2^10*
       CHl1[1, 1] - 1308436*MT2^4*MW2*MZ2^11*CHl1[1, 1] + 
      3950548*MT2^3*MW2^2*MZ2^11*CHl1[1, 1] - 3994718*MT2^2*MW2^3*MZ2^11*
       CHl1[1, 1] + 1352606*MT2*MW2^4*MZ2^11*CHl1[1, 1] + 
      159744*MT2^8*MW2^7*MZ2*CHl1[2, 2] - 798720*MT2^7*MW2^8*MZ2*CHl1[2, 2] + 
      1118208*MT2^6*MW2^9*MZ2*CHl1[2, 2] + 1118208*MT2^5*MW2^10*MZ2*
       CHl1[2, 2] - 5591040*MT2^4*MW2^11*MZ2*CHl1[2, 2] + 
      7827456*MT2^3*MW2^12*MZ2*CHl1[2, 2] - 5591040*MT2^2*MW2^13*MZ2*
       CHl1[2, 2] + 2076672*MT2*MW2^14*MZ2*CHl1[2, 2] - 
      319488*MW2^15*MZ2*CHl1[2, 2] - 356352*MT2^8*MW2^6*MZ2^2*CHl1[2, 2] - 
      6088704*MT2^7*MW2^7*MZ2^2*CHl1[2, 2] + 53078016*MT2^6*MW2^8*MZ2^2*
       CHl1[2, 2] - 169451520*MT2^5*MW2^9*MZ2^2*CHl1[2, 2] + 
      289136640*MT2^4*MW2^10*MZ2^2*CHl1[2, 2] - 290531328*MT2^3*MW2^11*MZ2^2*
       CHl1[2, 2] + 172959744*MT2^2*MW2^12*MZ2^2*CHl1[2, 2] - 
      56610816*MT2*MW2^13*MZ2^2*CHl1[2, 2] + 7864320*MW2^14*MZ2^2*
       CHl1[2, 2] + 222720*MT2^8*MW2^5*MZ2^3*CHl1[2, 2] + 
      37243392*MT2^7*MW2^6*MZ2^3*CHl1[2, 2] - 276039168*MT2^6*MW2^7*MZ2^3*
       CHl1[2, 2] + 842758656*MT2^5*MW2^8*MZ2^3*CHl1[2, 2] - 
      1392075264*MT2^4*MW2^9*MZ2^3*CHl1[2, 2] + 1346465280*MT2^3*MW2^10*MZ2^3*
       CHl1[2, 2] - 762290688*MT2^2*MW2^11*MZ2^3*CHl1[2, 2] + 
      233442816*MT2*MW2^12*MZ2^3*CHl1[2, 2] - 29727744*MW2^13*MZ2^3*
       CHl1[2, 2] + 52992*MT2^8*MW2^4*MZ2^4*CHl1[2, 2] - 
      84040704*MT2^7*MW2^5*MZ2^4*CHl1[2, 2] + 626182656*MT2^6*MW2^6*MZ2^4*
       CHl1[2, 2] - 1915755264*MT2^5*MW2^7*MZ2^4*CHl1[2, 2] + 
      3115186944*MT2^4*MW2^8*MZ2^4*CHl1[2, 2] - 2898878976*MT2^3*MW2^9*MZ2^4*
       CHl1[2, 2] + 1533619200*MT2^2*MW2^10*MZ2^4*CHl1[2, 2] - 
      421568256*MT2*MW2^11*MZ2^4*CHl1[2, 2] + 45201408*MW2^12*MZ2^4*
       CHl1[2, 2] - 125568*MT2^8*MW2^3*MZ2^5*CHl1[2, 2] + 
      107276544*MT2^7*MW2^4*MZ2^5*CHl1[2, 2] - 831259392*MT2^6*MW2^5*MZ2^5*
       CHl1[2, 2] + 2573958528*MT2^5*MW2^6*MZ2^5*CHl1[2, 2] - 
      4107743616*MT2^4*MW2^7*MZ2^5*CHl1[2, 2] + 3609692160*MT2^3*MW2^8*MZ2^5*
       CHl1[2, 2] - 1702422528*MT2^2*MW2^9*MZ2^5*CHl1[2, 2] + 
      374040960*MT2*MW2^10*MZ2^5*CHl1[2, 2] - 23417088*MW2^11*MZ2^5*
       CHl1[2, 2] + 45120*MT2^8*MW2^2*MZ2^6*CHl1[2, 2] - 
      85925760*MT2^7*MW2^3*MZ2^6*CHl1[2, 2] + 706435968*MT2^6*MW2^4*MZ2^6*
       CHl1[2, 2] - 2224504896*MT2^5*MW2^5*MZ2^6*CHl1[2, 2] + 
      3446309184*MT2^4*MW2^6*MZ2^6*CHl1[2, 2] - 2748158208*MT2^3*MW2^7*MZ2^6*
       CHl1[2, 2] + 1018195200*MT2^2*MW2^8*MZ2^6*CHl1[2, 2] - 
      91790400*MT2*MW2^9*MZ2^6*CHl1[2, 2] - 20606208*MW2^10*MZ2^6*
       CHl1[2, 2] + 11904*MT2^8*MW2*MZ2^7*CHl1[2, 2] + 
      43579104*MT2^7*MW2^2*MZ2^7*CHl1[2, 2] - 390826272*MT2^6*MW2^3*MZ2^7*
       CHl1[2, 2] + 1258444608*MT2^5*MW2^4*MZ2^7*CHl1[2, 2] - 
      1849523520*MT2^4*MW2^5*MZ2^7*CHl1[2, 2] + 1209974496*MT2^3*MW2^6*MZ2^7*
       CHl1[2, 2] - 170355360*MT2^2*MW2^7*MZ2^7*CHl1[2, 2] - 
      143453568*MT2*MW2^8*MZ2^7*CHl1[2, 2] + 42148608*MW2^9*MZ2^7*
       CHl1[2, 2] - 10560*MT2^8*MZ2^8*CHl1[2, 2] - 13046232*MT2^7*MW2*MZ2^8*
       CHl1[2, 2] + 135248520*MT2^6*MW2^2*MZ2^8*CHl1[2, 2] - 
      449697720*MT2^5*MW2^3*MZ2^8*CHl1[2, 2] + 591611208*MT2^4*MW2^4*MZ2^8*
       CHl1[2, 2] - 202281288*MT2^3*MW2^5*MZ2^8*CHl1[2, 2] - 
      200244648*MT2^2*MW2^6*MZ2^8*CHl1[2, 2] + 169105560*MT2*MW2^7*MZ2^8*
       CHl1[2, 2] - 30684840*MW2^8*MZ2^8*CHl1[2, 2] + 
      1801080*MT2^7*MZ2^9*CHl1[2, 2] - 25750176*MT2^6*MW2*MZ2^9*CHl1[2, 2] + 
      90365400*MT2^5*MW2^2*MZ2^9*CHl1[2, 2] - 85000800*MT2^4*MW2^3*MZ2^9*
       CHl1[2, 2] - 68110392*MT2^3*MW2^4*MZ2^9*CHl1[2, 2] + 
      159089376*MT2^2*MW2^5*MZ2^9*CHl1[2, 2] - 83710200*MT2*MW2^6*MZ2^9*
       CHl1[2, 2] + 11315712*MW2^7*MZ2^9*CHl1[2, 2] + 
      1811640*MT2^6*MZ2^10*CHl1[2, 2] - 7236000*MT2^5*MW2*MZ2^10*CHl1[2, 2] - 
      4121376*MT2^4*MW2^2*MZ2^10*CHl1[2, 2] + 39414600*MT2^3*MW2^3*MZ2^10*
       CHl1[2, 2] - 48336096*MT2^2*MW2^4*MZ2^10*CHl1[2, 2] + 
      20241912*MT2*MW2^5*MZ2^10*CHl1[2, 2] - 1774680*MW2^6*MZ2^10*
       CHl1[2, 2] + 1811640*MT2^4*MW2*MZ2^11*CHl1[2, 2] - 
      5413800*MT2^3*MW2^2*MZ2^11*CHl1[2, 2] + 5376840*MT2^2*MW2^3*MZ2^11*
       CHl1[2, 2] - 1774680*MT2*MW2^4*MZ2^11*CHl1[2, 2] + 
      159744*MT2^8*MW2^7*MZ2*CHl1[3, 3] - 798720*MT2^7*MW2^8*MZ2*CHl1[3, 3] + 
      1118208*MT2^6*MW2^9*MZ2*CHl1[3, 3] + 1118208*MT2^5*MW2^10*MZ2*
       CHl1[3, 3] - 5591040*MT2^4*MW2^11*MZ2*CHl1[3, 3] + 
      7827456*MT2^3*MW2^12*MZ2*CHl1[3, 3] - 5591040*MT2^2*MW2^13*MZ2*
       CHl1[3, 3] + 2076672*MT2*MW2^14*MZ2*CHl1[3, 3] - 
      319488*MW2^15*MZ2*CHl1[3, 3] - 356352*MT2^8*MW2^6*MZ2^2*CHl1[3, 3] - 
      6088704*MT2^7*MW2^7*MZ2^2*CHl1[3, 3] + 53078016*MT2^6*MW2^8*MZ2^2*
       CHl1[3, 3] - 169451520*MT2^5*MW2^9*MZ2^2*CHl1[3, 3] + 
      289136640*MT2^4*MW2^10*MZ2^2*CHl1[3, 3] - 290531328*MT2^3*MW2^11*MZ2^2*
       CHl1[3, 3] + 172959744*MT2^2*MW2^12*MZ2^2*CHl1[3, 3] - 
      56610816*MT2*MW2^13*MZ2^2*CHl1[3, 3] + 7864320*MW2^14*MZ2^2*
       CHl1[3, 3] + 222720*MT2^8*MW2^5*MZ2^3*CHl1[3, 3] + 
      37243392*MT2^7*MW2^6*MZ2^3*CHl1[3, 3] - 276039168*MT2^6*MW2^7*MZ2^3*
       CHl1[3, 3] + 842758656*MT2^5*MW2^8*MZ2^3*CHl1[3, 3] - 
      1392075264*MT2^4*MW2^9*MZ2^3*CHl1[3, 3] + 1346465280*MT2^3*MW2^10*MZ2^3*
       CHl1[3, 3] - 762290688*MT2^2*MW2^11*MZ2^3*CHl1[3, 3] + 
      233442816*MT2*MW2^12*MZ2^3*CHl1[3, 3] - 29727744*MW2^13*MZ2^3*
       CHl1[3, 3] + 52992*MT2^8*MW2^4*MZ2^4*CHl1[3, 3] - 
      84040704*MT2^7*MW2^5*MZ2^4*CHl1[3, 3] + 626182656*MT2^6*MW2^6*MZ2^4*
       CHl1[3, 3] - 1915755264*MT2^5*MW2^7*MZ2^4*CHl1[3, 3] + 
      3115186944*MT2^4*MW2^8*MZ2^4*CHl1[3, 3] - 2898878976*MT2^3*MW2^9*MZ2^4*
       CHl1[3, 3] + 1533619200*MT2^2*MW2^10*MZ2^4*CHl1[3, 3] - 
      421568256*MT2*MW2^11*MZ2^4*CHl1[3, 3] + 45201408*MW2^12*MZ2^4*
       CHl1[3, 3] - 125568*MT2^8*MW2^3*MZ2^5*CHl1[3, 3] + 
      107276544*MT2^7*MW2^4*MZ2^5*CHl1[3, 3] - 831259392*MT2^6*MW2^5*MZ2^5*
       CHl1[3, 3] + 2573958528*MT2^5*MW2^6*MZ2^5*CHl1[3, 3] - 
      4107743616*MT2^4*MW2^7*MZ2^5*CHl1[3, 3] + 3609692160*MT2^3*MW2^8*MZ2^5*
       CHl1[3, 3] - 1702422528*MT2^2*MW2^9*MZ2^5*CHl1[3, 3] + 
      374040960*MT2*MW2^10*MZ2^5*CHl1[3, 3] - 23417088*MW2^11*MZ2^5*
       CHl1[3, 3] + 45120*MT2^8*MW2^2*MZ2^6*CHl1[3, 3] - 
      85925760*MT2^7*MW2^3*MZ2^6*CHl1[3, 3] + 706435968*MT2^6*MW2^4*MZ2^6*
       CHl1[3, 3] - 2224504896*MT2^5*MW2^5*MZ2^6*CHl1[3, 3] + 
      3446309184*MT2^4*MW2^6*MZ2^6*CHl1[3, 3] - 2748158208*MT2^3*MW2^7*MZ2^6*
       CHl1[3, 3] + 1018195200*MT2^2*MW2^8*MZ2^6*CHl1[3, 3] - 
      91790400*MT2*MW2^9*MZ2^6*CHl1[3, 3] - 20606208*MW2^10*MZ2^6*
       CHl1[3, 3] + 11904*MT2^8*MW2*MZ2^7*CHl1[3, 3] + 
      43579104*MT2^7*MW2^2*MZ2^7*CHl1[3, 3] - 390826272*MT2^6*MW2^3*MZ2^7*
       CHl1[3, 3] + 1258444608*MT2^5*MW2^4*MZ2^7*CHl1[3, 3] - 
      1849523520*MT2^4*MW2^5*MZ2^7*CHl1[3, 3] + 1209974496*MT2^3*MW2^6*MZ2^7*
       CHl1[3, 3] - 170355360*MT2^2*MW2^7*MZ2^7*CHl1[3, 3] - 
      143453568*MT2*MW2^8*MZ2^7*CHl1[3, 3] + 42148608*MW2^9*MZ2^7*
       CHl1[3, 3] - 10560*MT2^8*MZ2^8*CHl1[3, 3] - 13046232*MT2^7*MW2*MZ2^8*
       CHl1[3, 3] + 135248520*MT2^6*MW2^2*MZ2^8*CHl1[3, 3] - 
      449697720*MT2^5*MW2^3*MZ2^8*CHl1[3, 3] + 591611208*MT2^4*MW2^4*MZ2^8*
       CHl1[3, 3] - 202281288*MT2^3*MW2^5*MZ2^8*CHl1[3, 3] - 
      200244648*MT2^2*MW2^6*MZ2^8*CHl1[3, 3] + 169105560*MT2*MW2^7*MZ2^8*
       CHl1[3, 3] - 30684840*MW2^8*MZ2^8*CHl1[3, 3] + 
      1801080*MT2^7*MZ2^9*CHl1[3, 3] - 25750176*MT2^6*MW2*MZ2^9*CHl1[3, 3] + 
      90365400*MT2^5*MW2^2*MZ2^9*CHl1[3, 3] - 85000800*MT2^4*MW2^3*MZ2^9*
       CHl1[3, 3] - 68110392*MT2^3*MW2^4*MZ2^9*CHl1[3, 3] + 
      159089376*MT2^2*MW2^5*MZ2^9*CHl1[3, 3] - 83710200*MT2*MW2^6*MZ2^9*
       CHl1[3, 3] + 11315712*MW2^7*MZ2^9*CHl1[3, 3] + 
      1811640*MT2^6*MZ2^10*CHl1[3, 3] - 7236000*MT2^5*MW2*MZ2^10*CHl1[3, 3] - 
      4121376*MT2^4*MW2^2*MZ2^10*CHl1[3, 3] + 39414600*MT2^3*MW2^3*MZ2^10*
       CHl1[3, 3] - 48336096*MT2^2*MW2^4*MZ2^10*CHl1[3, 3] + 
      20241912*MT2*MW2^5*MZ2^10*CHl1[3, 3] - 1774680*MW2^6*MZ2^10*
       CHl1[3, 3] + 1811640*MT2^4*MW2*MZ2^11*CHl1[3, 3] - 
      5413800*MT2^3*MW2^2*MZ2^11*CHl1[3, 3] + 5376840*MT2^2*MW2^3*MZ2^11*
       CHl1[3, 3] - 1774680*MT2*MW2^4*MZ2^11*CHl1[3, 3] - 
      2*MZ2*(8*MT2^8*MZ2*(43520*MW2^6 - 56192*MW2^5*MZ2 - 41600*MW2^4*MZ2^2 + 
          62544*MW2^3*MZ2^3 + 626*MW2^2*MZ2^4 - 12931*MW2*MZ2^5 + 
          1360*MZ2^6) - 4*MT2^7*MZ2*(435200*MW2^7 - 999680*MW2^6*MZ2 - 
          1599104*MW2^5*MZ2^2 + 5763360*MW2^4*MZ2^3 - 7045276*MW2^3*MZ2^4 + 
          4854476*MW2^2*MZ2^5 - 1945475*MW2*MZ2^6 + 380007*MZ2^7) + 
        2*MT2^6*(245760*MW2^9 + 952320*MW2^8*MZ2 - 7344128*MW2^7*MZ2^2 - 
          17271552*MW2^6*MZ2^3 + 75508320*MW2^5*MZ2^4 - 107976728*MW2^4*
           MZ2^5 + 83249940*MW2^3*MZ2^6 - 37533030*MW2^2*MZ2^7 + 
          9332257*MW2*MZ2^8 - 770604*MZ2^9) + MT2^4*MW2*
         (7372800*MW2^10 - 13291520*MW2^9*MZ2 - 61224960*MW2^8*MZ2^2 - 
          135003136*MW2^7*MZ2^3 + 735659328*MW2^6*MZ2^4 - 
          1098063696*MW2^5*MZ2^5 + 825864944*MW2^4*MZ2^6 - 
          344190192*MW2^3*MZ2^7 + 71121498*MW2^2*MZ2^8 + 400238*MW2*MZ2^9 - 
          1512883*MZ2^10) + MT2^5*(-2949120*MW2^10 + 4403200*MW2^9*MZ2 + 
          34665472*MW2^8*MZ2^2 + 90311168*MW2^7*MZ2^3 - 445649920*MW2^6*
           MZ2^4 + 671356176*MW2^5*MZ2^5 - 531264632*MW2^4*MZ2^6 + 
          244825828*MW2^3*MZ2^7 - 63546136*MW2^2*MZ2^8 + 6156957*MW2*MZ2^9 - 
          10300*MZ2^10) + 2*MW2^5*(245760*MW2^10 + 368640*MW2^9*MZ2 - 
          1824256*MW2^8*MZ2^2 - 3574272*MW2^7*MZ2^3 + 9992224*MW2^6*MZ2^4 - 
          3911872*MW2^5*MZ2^5 - 5646564*MW2^4*MZ2^6 + 6322996*MW2^3*MZ2^7 - 
          2835643*MW2^2*MZ2^8 + 720879*MW2*MZ2^9 - 5150*MZ2^10) + 
        MT2^3*MW2*(-9830400*MW2^11 + 12472320*MW2^10*MZ2 + 
          75672576*MW2^9*MZ2^2 + 127501824*MW2^8*MZ2^3 - 
          729307264*MW2^7*MZ2^4 + 1010597264*MW2^6*MZ2^5 - 
          648107776*MW2^5*MZ2^6 + 183353140*MW2^4*MZ2^7 + 
          9275560*MW2^3*MZ2^8 - 23761274*MW2^2*MZ2^9 + 4628259*MW2*MZ2^10 - 
          15450*MZ2^11) + MT2*MW2^3*(-2949120*MW2^11 - 1372160*MW2^10*MZ2 + 
          23059456*MW2^9*MZ2^2 + 34375168*MW2^8*MZ2^3 - 143505152*MW2^7*
           MZ2^4 + 122214384*MW2^6*MZ2^5 + 891688*MW2^5*MZ2^6 - 
          57873476*MW2^4*MZ2^7 + 39406596*MW2^3*MZ2^8 - 13422551*MW2^2*
           MZ2^9 + 1557633*MW2*MZ2^10 - 10300*MZ2^11) + 
        MT2^2*MW2^2*(7372800*MW2^11 - 3461120*MW2^10*MZ2 - 
          57384960*MW2^9*MZ2^2 - 81802752*MW2^8*MZ2^3 + 434539328*MW2^7*
           MZ2^4 - 510164368*MW2^6*MZ2^5 + 216463432*MW2^5*MZ2^6 + 
          28524372*MW2^4*MZ2^7 - 67530510*MW2^3*MZ2^8 + 30666908*MW2^2*
           MZ2^9 - 4679769*MW2*MZ2^10 + 33475*MZ2^11))*SW2*CHl1[Leff, Leff] + 
      163840*MT2^8*MW2^8*CHl3[1, 1] - 819200*MT2^7*MW2^9*CHl3[1, 1] + 
      1146880*MT2^6*MW2^10*CHl3[1, 1] + 1146880*MT2^5*MW2^11*CHl3[1, 1] - 
      5734400*MT2^4*MW2^12*CHl3[1, 1] + 8028160*MT2^3*MW2^13*CHl3[1, 1] - 
      5734400*MT2^2*MW2^14*CHl3[1, 1] + 2129920*MT2*MW2^15*CHl3[1, 1] - 
      327680*MW2^16*CHl3[1, 1] - 45056*MT2^8*MW2^7*MZ2*CHl3[1, 1] + 
      471040*MT2^7*MW2^8*MZ2*CHl3[1, 1] - 1544192*MT2^6*MW2^9*MZ2*
       CHl3[1, 1] + 3125248*MT2^5*MW2^10*MZ2*CHl3[1, 1] - 
      5795840*MT2^4*MW2^11*MZ2*CHl3[1, 1] + 8851456*MT2^3*MW2^12*MZ2*
       CHl3[1, 1] - 8499200*MT2^2*MW2^13*MZ2*CHl3[1, 1] + 
      4329472*MT2*MW2^14*MZ2*CHl3[1, 1] - 892928*MW2^15*MZ2*CHl3[1, 1] - 
      449536*MT2^8*MW2^6*MZ2^2*CHl3[1, 1] + 21103616*MT2^7*MW2^7*MZ2^2*
       CHl3[1, 1] - 135191552*MT2^6*MW2^8*MZ2^2*CHl3[1, 1] + 
      392809472*MT2^5*MW2^9*MZ2^2*CHl3[1, 1] - 643087360*MT2^4*MW2^10*MZ2^2*
       CHl3[1, 1] + 635616256*MT2^3*MW2^11*MZ2^2*CHl3[1, 1] - 
      379134976*MT2^2*MW2^12*MZ2^2*CHl3[1, 1] + 126743552*MT2*MW2^13*MZ2^2*
       CHl3[1, 1] - 18409472*MW2^14*MZ2^2*CHl3[1, 1] + 
      443392*MT2^8*MW2^5*MZ2^3*CHl3[1, 1] - 81473024*MT2^7*MW2^6*MZ2^3*
       CHl3[1, 1] + 575448576*MT2^6*MW2^7*MZ2^3*CHl3[1, 1] - 
      1732112384*MT2^5*MW2^8*MZ2^3*CHl3[1, 1] + 2849366016*MT2^4*MW2^9*MZ2^3*
       CHl3[1, 1] - 2759101952*MT2^3*MW2^10*MZ2^3*CHl3[1, 1] + 
      1568941568*MT2^2*MW2^11*MZ2^3*CHl3[1, 1] - 483161088*MT2*MW2^12*MZ2^3*
       CHl3[1, 1] + 61648896*MW2^13*MZ2^3*CHl3[1, 1] + 
      28864*MT2^8*MW2^4*MZ2^4*CHl3[1, 1] + 157870144*MT2^7*MW2^5*MZ2^4*
       CHl3[1, 1] - 1183375552*MT2^6*MW2^6*MZ2^4*CHl3[1, 1] + 
      3629525824*MT2^5*MW2^7*MZ2^4*CHl3[1, 1] - 5906244672*MT2^4*MW2^8*MZ2^4*
       CHl3[1, 1] + 5486453952*MT2^3*MW2^9*MZ2^4*CHl3[1, 1] - 
      2882577472*MT2^2*MW2^10*MZ2^4*CHl3[1, 1] + 778006464*MT2*MW2^11*MZ2^4*
       CHl3[1, 1] - 79687552*MW2^12*MZ2^4*CHl3[1, 1] - 
      227200*MT2^8*MW2^3*MZ2^5*CHl3[1, 1] - 188644192*MT2^7*MW2^4*MZ2^5*
       CHl3[1, 1] + 1484528608*MT2^6*MW2^5*MZ2^5*CHl3[1, 1] - 
      4618005184*MT2^5*MW2^6*MZ2^5*CHl3[1, 1] + 7362406080*MT2^4*MW2^7*MZ2^5*
       CHl3[1, 1] - 6420121824*MT2^3*MW2^8*MZ2^5*CHl3[1, 1] + 
      2966166112*MT2^2*MW2^9*MZ2^5*CHl3[1, 1] - 617084160*MT2*MW2^10*MZ2^5*
       CHl3[1, 1] + 30981760*MW2^11*MZ2^5*CHl3[1, 1] + 
      58120*MT2^8*MW2^2*MZ2^6*CHl3[1, 1] + 147529528*MT2^7*MW2^3*MZ2^6*
       CHl3[1, 1] - 1224824712*MT2^6*MW2^4*MZ2^6*CHl3[1, 1] + 
      3866222488*MT2^5*MW2^5*MZ2^6*CHl3[1, 1] - 5968729272*MT2^4*MW2^6*MZ2^6*
       CHl3[1, 1] + 4699255720*MT2^3*MW2^7*MZ2^6*CHl3[1, 1] - 
      1675214872*MT2^2*MW2^8*MZ2^6*CHl3[1, 1] + 112908936*MT2*MW2^9*MZ2^6*
       CHl3[1, 1] + 42794064*MW2^10*MZ2^6*CHl3[1, 1] + 
      35272*MT2^8*MW2*MZ2^7*CHl3[1, 1] - 74521340*MT2^7*MW2^2*MZ2^7*
       CHl3[1, 1] + 668883452*MT2^6*MW2^3*MZ2^7*CHl3[1, 1] - 
      2153570048*MT2^5*MW2^4*MZ2^7*CHl3[1, 1] + 3150226464*MT2^4*MW2^5*MZ2^7*
       CHl3[1, 1] - 2027832732*MT2^3*MW2^6*MZ2^7*CHl3[1, 1] + 
      248534204*MT2^2*MW2^7*MZ2^7*CHl3[1, 1] + 261483960*MT2*MW2^8*MZ2^7*
       CHl3[1, 1] - 73239232*MW2^9*MZ2^7*CHl3[1, 1] - 
      7210*MT2^8*MZ2^8*CHl3[1, 1] + 22479098*MT2^7*MW2*MZ2^8*CHl3[1, 1] - 
      231449090*MT2^6*MW2^2*MZ2^8*CHl3[1, 1] + 768437462*MT2^5*MW2^3*MZ2^8*
       CHl3[1, 1] - 1008580182*MT2^4*MW2^4*MZ2^8*CHl3[1, 1] + 
      341413686*MT2^3*MW2^5*MZ2^8*CHl3[1, 1] + 342856186*MT2^2*MW2^6*MZ2^8*
       CHl3[1, 1] - 286762278*MT2*MW2^7*MZ2^8*CHl3[1, 1] + 
      51612328*MW2^8*MZ2^8*CHl3[1, 1] - 3129861*MT2^7*MZ2^9*CHl3[1, 1] + 
      44295173*MT2^6*MW2*MZ2^9*CHl3[1, 1] - 155317752*MT2^5*MW2^2*MZ2^9*
       CHl3[1, 1] + 147356108*MT2^4*MW2^3*MZ2^9*CHl3[1, 1] + 
      113087055*MT2^3*MW2^4*MZ2^9*CHl3[1, 1] - 268949867*MT2^2*MW2^5*MZ2^9*
       CHl3[1, 1] + 142028066*MT2*MW2^6*MZ2^9*CHl3[1, 1] - 
      19368922*MW2^7*MZ2^9*CHl3[1, 1] - 3122651*MT2^6*MZ2^10*CHl3[1, 1] + 
      12497814*MT2^5*MW2*MZ2^10*CHl3[1, 1] + 6747656*MT2^4*MW2^2*MZ2^10*
       CHl3[1, 1] - 67221772*MT2^3*MW2^3*MZ2^10*CHl3[1, 1] + 
      83023369*MT2^2*MW2^4*MZ2^10*CHl3[1, 1] - 35072302*MT2*MW2^5*MZ2^10*
       CHl3[1, 1] + 3147886*MW2^6*MZ2^10*CHl3[1, 1] - 
      3122651*MT2^4*MW2*MZ2^11*CHl3[1, 1] + 9382373*MT2^3*MW2^2*MZ2^11*
       CHl3[1, 1] - 9407608*MT2^2*MW2^3*MZ2^11*CHl3[1, 1] + 
      3147886*MT2*MW2^4*MZ2^11*CHl3[1, 1] + 163840*MT2^8*MW2^8*CHl3[2, 2] - 
      819200*MT2^7*MW2^9*CHl3[2, 2] + 1146880*MT2^6*MW2^10*CHl3[2, 2] + 
      1146880*MT2^5*MW2^11*CHl3[2, 2] - 5734400*MT2^4*MW2^12*CHl3[2, 2] + 
      8028160*MT2^3*MW2^13*CHl3[2, 2] - 5734400*MT2^2*MW2^14*CHl3[2, 2] + 
      2129920*MT2*MW2^15*CHl3[2, 2] - 327680*MW2^16*CHl3[2, 2] + 
      36864*MT2^8*MW2^7*MZ2*CHl3[2, 2] + 61440*MT2^7*MW2^8*MZ2*CHl3[2, 2] - 
      970752*MT2^6*MW2^9*MZ2*CHl3[2, 2] + 3698688*MT2^5*MW2^10*MZ2*
       CHl3[2, 2] - 8663040*MT2^4*MW2^11*MZ2*CHl3[2, 2] + 
      12865536*MT2^3*MW2^12*MZ2*CHl3[2, 2] - 11366400*MT2^2*MW2^13*MZ2*
       CHl3[2, 2] + 5394432*MT2*MW2^14*MZ2*CHl3[2, 2] - 
      1056768*MW2^15*MZ2*CHl3[2, 2] - 429056*MT2^8*MW2^6*MZ2^2*CHl3[2, 2] - 
      5909504*MT2^7*MW2^7*MZ2^2*CHl3[2, 2] + 53572608*MT2^6*MW2^8*MZ2^2*
       CHl3[2, 2] - 173032448*MT2^5*MW2^9*MZ2^2*CHl3[2, 2] + 
      298685440*MT2^4*MW2^10*MZ2^2*CHl3[2, 2] - 304026624*MT2^3*MW2^11*MZ2^2*
       CHl3[2, 2] + 182815744*MT2^2*MW2^12*MZ2^2*CHl3[2, 2] - 
      59767808*MT2*MW2^13*MZ2^2*CHl3[2, 2] + 8091648*MW2^14*MZ2^2*
       CHl3[2, 2] + 337408*MT2^8*MW2^5*MZ2^3*CHl3[2, 2] + 
      28450816*MT2^7*MW2^6*MZ2^3*CHl3[2, 2] - 217981952*MT2^6*MW2^7*MZ2^3*
       CHl3[2, 2] + 672091648*MT2^5*MW2^8*MZ2^3*CHl3[2, 2] - 
      1109988864*MT2^4*MW2^9*MZ2^3*CHl3[2, 2] + 1063980032*MT2^3*MW2^10*MZ2^3*
       CHl3[2, 2] - 590190592*MT2^2*MW2^11*MZ2^3*CHl3[2, 2] + 
      174220800*MT2*MW2^12*MZ2^3*CHl3[2, 2] - 20919296*MW2^13*MZ2^3*
       CHl3[2, 2] + 70848*MT2^8*MW2^4*MZ2^4*CHl3[2, 2] - 
      53176512*MT2^7*MW2^5*MZ2^4*CHl3[2, 2] + 401830976*MT2^6*MW2^6*MZ2^4*
       CHl3[2, 2] - 1234153152*MT2^5*MW2^7*MZ2^4*CHl3[2, 2] + 
      1990784448*MT2^4*MW2^8*MZ2^4*CHl3[2, 2] - 1811755072*MT2^3*MW2^9*MZ2^4*
       CHl3[2, 2] + 919329984*MT2^2*MW2^10*MZ2^4*CHl3[2, 2] - 
      235028544*MT2*MW2^11*MZ2^4*CHl3[2, 2] + 22097024*MW2^12*MZ2^4*
       CHl3[2, 2] - 179936*MT2^8*MW2^3*MZ2^5*CHl3[2, 2] + 
      54246784*MT2^7*MW2^4*MZ2^5*CHl3[2, 2] - 427636416*MT2^6*MW2^5*MZ2^5*
       CHl3[2, 2] + 1330587040*MT2^5*MW2^6*MZ2^5*CHl3[2, 2] - 
      2093357856*MT2^4*MW2^7*MZ2^5*CHl3[2, 2] + 1765177792*MT2^3*MW2^8*MZ2^5*
       CHl3[2, 2] - 760640128*MT2^2*MW2^9*MZ2^5*CHl3[2, 2] + 
      133130016*MT2*MW2^10*MZ2^5*CHl3[2, 2] - 1327296*MW2^11*MZ2^5*
       CHl3[2, 2] + 38104*MT2^8*MW2^2*MZ2^6*CHl3[2, 2] - 
      32731400*MT2^7*MW2^3*MZ2^6*CHl3[2, 2] + 280789336*MT2^6*MW2^4*MZ2^6*
       CHl3[2, 2] - 894378296*MT2^5*MW2^5*MZ2^6*CHl3[2, 2] + 
      1349929752*MT2^4*MW2^6*MZ2^6*CHl3[2, 2] - 981667000*MT2^3*MW2^7*MZ2^6*
       CHl3[2, 2] + 263489192*MT2^2*MW2^8*MZ2^6*CHl3[2, 2] + 
      34780152*MT2*MW2^9*MZ2^6*CHl3[2, 2] - 20249840*MW2^10*MZ2^6*
       CHl3[2, 2] + 28800*MT2^8*MW2*MZ2^7*CHl3[2, 2] + 
      11213124*MT2^7*MW2^2*MZ2^7*CHl3[2, 2] - 111544900*MT2^6*MW2^3*MZ2^7*
       CHl3[2, 2] + 367924824*MT2^5*MW2^4*MZ2^7*CHl3[2, 2] - 
      507919608*MT2^4*MW2^5*MZ2^7*CHl3[2, 2] + 241310996*MT2^3*MW2^6*MZ2^7*
       CHl3[2, 2] + 81192492*MT2^2*MW2^7*MZ2^7*CHl3[2, 2] - 
      103610256*MT2*MW2^8*MZ2^7*CHl3[2, 2] + 21404528*MW2^9*MZ2^7*
       CHl3[2, 2] - 5150*MT2^8*MZ2^8*CHl3[2, 2] - 1747970*MT2^7*MW2*MZ2^8*
       CHl3[2, 2] + 23785410*MT2^6*MW2^2*MZ2^8*CHl3[2, 2] - 
      82900754*MT2^5*MW2^3*MZ2^8*CHl3[2, 2] + 86958282*MT2^4*MW2^4*MZ2^8*
       CHl3[2, 2] + 35161114*MT2^3*MW2^5*MZ2^8*CHl3[2, 2] - 
      118065106*MT2^2*MW2^6*MZ2^8*CHl3[2, 2] + 66612138*MT2*MW2^7*MZ2^8*
       CHl3[2, 2] - 9797964*MW2^8*MZ2^8*CHl3[2, 2] - 
      7725*MT2^7*MZ2^9*CHl3[2, 2] - 1763895*MT2^6*MW2*MZ2^9*CHl3[2, 2] + 
      7073130*MT2^5*MW2^2*MZ2^9*CHl3[2, 2] + 2725370*MT2^4*MW2^3*MZ2^9*
       CHl3[2, 2] - 34668893*MT2^3*MW2^4*MZ2^9*CHl3[2, 2] + 
      43524757*MT2^2*MW2^5*MZ2^9*CHl3[2, 2] - 18615364*MT2*MW2^6*MZ2^9*
       CHl3[2, 2] + 1732620*MW2^7*MZ2^9*CHl3[2, 2] - 
      2575*MT2^6*MZ2^10*CHl3[2, 2] + 15450*MT2^5*MW2*MZ2^10*CHl3[2, 2] - 
      1848870*MT2^4*MW2^2*MZ2^10*CHl3[2, 2] + 5401460*MT2^3*MW2^3*MZ2^10*
       CHl3[2, 2] - 5241435*MT2^2*MW2^4*MZ2^10*CHl3[2, 2] + 
      1655370*MT2*MW2^5*MZ2^10*CHl3[2, 2] + 20600*MW2^6*MZ2^10*CHl3[2, 2] - 
      2575*MT2^4*MW2*MZ2^11*CHl3[2, 2] + 18025*MT2^3*MW2^2*MZ2^11*
       CHl3[2, 2] - 36050*MT2^2*MW2^3*MZ2^11*CHl3[2, 2] + 
      20600*MT2*MW2^4*MZ2^11*CHl3[2, 2] + 159744*MT2^8*MW2^7*MZ2*CHl3[3, 3] - 
      798720*MT2^7*MW2^8*MZ2*CHl3[3, 3] + 1118208*MT2^6*MW2^9*MZ2*
       CHl3[3, 3] + 1118208*MT2^5*MW2^10*MZ2*CHl3[3, 3] - 
      5591040*MT2^4*MW2^11*MZ2*CHl3[3, 3] + 7827456*MT2^3*MW2^12*MZ2*
       CHl3[3, 3] - 5591040*MT2^2*MW2^13*MZ2*CHl3[3, 3] + 
      2076672*MT2*MW2^14*MZ2*CHl3[3, 3] - 319488*MW2^15*MZ2*CHl3[3, 3] - 
      196608*MT2^8*MW2^6*MZ2^2*CHl3[3, 3] - 6887424*MT2^7*MW2^7*MZ2^2*
       CHl3[3, 3] + 54196224*MT2^6*MW2^8*MZ2^2*CHl3[3, 3] - 
      168333312*MT2^5*MW2^9*MZ2^2*CHl3[3, 3] + 283545600*MT2^4*MW2^10*MZ2^2*
       CHl3[3, 3] - 282703872*MT2^3*MW2^11*MZ2^2*CHl3[3, 3] + 
      167368704*MT2^2*MW2^12*MZ2^2*CHl3[3, 3] - 54534144*MT2*MW2^13*MZ2^2*
       CHl3[3, 3] + 7544832*MW2^14*MZ2^2*CHl3[3, 3] + 
      26112*MT2^8*MW2^5*MZ2^3*CHl3[3, 3] + 30355968*MT2^7*MW2^6*MZ2^3*
       CHl3[3, 3] - 221842944*MT2^6*MW2^7*MZ2^3*CHl3[3, 3] + 
      674425344*MT2^5*MW2^8*MZ2^3*CHl3[3, 3] - 1108529664*MT2^4*MW2^9*MZ2^3*
       CHl3[3, 3] + 1063761408*MT2^3*MW2^10*MZ2^3*CHl3[3, 3] - 
      594921984*MT2^2*MW2^11*MZ2^3*CHl3[3, 3] + 178908672*MT2*MW2^12*MZ2^3*
       CHl3[3, 3] - 22182912*MW2^13*MZ2^3*CHl3[3, 3] + 
      79104*MT2^8*MW2^4*MZ2^4*CHl3[3, 3] - 53684736*MT2^7*MW2^5*MZ2^4*
       CHl3[3, 3] + 404339712*MT2^6*MW2^6*MZ2^4*CHl3[3, 3] - 
      1241329920*MT2^5*MW2^7*MZ2^4*CHl3[3, 3] + 2006657280*MT2^4*MW2^8*MZ2^4*
       CHl3[3, 3] - 1835117568*MT2^3*MW2^9*MZ2^4*CHl3[3, 3] + 
      938697216*MT2^2*MW2^10*MZ2^4*CHl3[3, 3] - 242659584*MT2*MW2^11*MZ2^4*
       CHl3[3, 3] + 23018496*MW2^12*MZ2^4*CHl3[3, 3] - 
      46464*MT2^8*MW2^3*MZ2^5*CHl3[3, 3] + 53591808*MT2^7*MW2^4*MZ2^5*
       CHl3[3, 3] - 426919680*MT2^6*MW2^5*MZ2^5*CHl3[3, 3] + 
      1332628608*MT2^5*MW2^6*MZ2^5*CHl3[3, 3] - 2101086336*MT2^4*MW2^7*MZ2^5*
       CHl3[3, 3] + 1774574592*MT2^3*MW2^8*MZ2^5*CHl3[3, 3] - 
      763725312*MT2^2*MW2^9*MZ2^5*CHl3[3, 3] + 131381376*MT2*MW2^10*MZ2^5*
       CHl3[3, 3] - 398592*MW2^11*MZ2^5*CHl3[3, 3] - 
      1344*MT2^8*MW2^2*MZ2^6*CHl3[3, 3] - 32333952*MT2^7*MW2^3*MZ2^6*
       CHl3[3, 3] + 279516288*MT2^6*MW2^4*MZ2^6*CHl3[3, 3] - 
      891876288*MT2^5*MW2^5*MZ2^6*CHl3[3, 3] + 1345222848*MT2^4*MW2^6*MZ2^6*
       CHl3[3, 3] - 973583616*MT2^3*MW2^7*MZ2^6*CHl3[3, 3] + 
      254469888*MT2^2*MW2^8*MZ2^6*CHl3[3, 3] + 39590976*MT2*MW2^9*MZ2^6*
       CHl3[3, 3] - 21004800*MW2^10*MZ2^6*CHl3[3, 3] + 
      10560*MT2^8*MW2*MZ2^7*CHl3[3, 3] + 11245152*MT2^7*MW2^2*MZ2^7*
       CHl3[3, 3] - 111309984*MT2^6*MW2^3*MZ2^7*CHl3[3, 3] + 
      366568320*MT2^5*MW2^4*MZ2^7*CHl3[3, 3] - 504300672*MT2^4*MW2^5*MZ2^7*
       CHl3[3, 3] + 236390880*MT2^3*MW2^6*MZ2^7*CHl3[3, 3] + 
      84114528*MT2^2*MW2^7*MZ2^7*CHl3[3, 3] - 103862592*MT2*MW2^8*MZ2^7*
       CHl3[3, 3] + 21143808*MW2^9*MZ2^7*CHl3[3, 3] - 
      1801080*MT2^7*MW2*MZ2^8*CHl3[3, 3] + 23938536*MT2^6*MW2^2*MZ2^8*
       CHl3[3, 3] - 83129400*MT2^5*MW2^3*MZ2^8*CHl3[3, 3] + 
      87310536*MT2^4*MW2^4*MZ2^8*CHl3[3, 3] + 34109592*MT2^3*MW2^5*MZ2^8*
       CHl3[3, 3] - 116130120*MT2^2*MW2^6*MZ2^8*CHl3[3, 3] + 
      65242968*MT2*MW2^7*MZ2^8*CHl3[3, 3] - 9541032*MW2^8*MZ2^8*CHl3[3, 3] - 
      1811640*MT2^6*MW2*MZ2^9*CHl3[3, 3] + 7236000*MT2^5*MW2^2*MZ2^9*
       CHl3[3, 3] + 2309736*MT2^4*MW2^3*MZ2^9*CHl3[3, 3] - 
      34000800*MT2^3*MW2^4*MZ2^9*CHl3[3, 3] + 42959256*MT2^2*MW2^5*MZ2^9*
       CHl3[3, 3] - 18467232*MT2*MW2^6*MZ2^9*CHl3[3, 3] + 
      1774680*MW2^7*MZ2^9*CHl3[3, 3] - 1811640*MT2^4*MW2^2*MZ2^10*
       CHl3[3, 3] + 5413800*MT2^3*MW2^3*MZ2^10*CHl3[3, 3] - 
      5376840*MT2^2*MW2^4*MZ2^10*CHl3[3, 3] + 1774680*MT2*MW2^5*MZ2^10*
       CHl3[3, 3] + 983040*MT2^6*MW2^10*CHl3[Leff, Leff] - 
      5898240*MT2^5*MW2^11*CHl3[Leff, Leff] + 14745600*MT2^4*MW2^12*
       CHl3[Leff, Leff] - 19660800*MT2^3*MW2^13*CHl3[Leff, Leff] + 
      14745600*MT2^2*MW2^14*CHl3[Leff, Leff] - 5898240*MT2*MW2^15*
       CHl3[Leff, Leff] + 983040*MW2^16*CHl3[Leff, Leff] + 
      696320*MT2^8*MW2^7*MZ2*CHl3[Leff, Leff] - 3481600*MT2^7*MW2^8*MZ2*
       CHl3[Leff, Leff] + 2826240*MT2^6*MW2^9*MZ2*CHl3[Leff, Leff] + 
      14704640*MT2^5*MW2^10*MZ2*CHl3[Leff, Leff] - 41328640*MT2^4*MW2^11*MZ2*
       CHl3[Leff, Leff] + 44605440*MT2^3*MW2^12*MZ2*CHl3[Leff, Leff] - 
      21667840*MT2^2*MW2^13*MZ2*CHl3[Leff, Leff] + 3153920*MT2*MW2^14*MZ2*
       CHl3[Leff, Leff] + 491520*MW2^15*MZ2*CHl3[Leff, Leff] - 
      1595392*MT2^8*MW2^6*MZ2^2*CHl3[Leff, Leff] + 11479040*MT2^7*MW2^7*MZ2^2*
       CHl3[Leff, Leff] - 33185792*MT2^6*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
      60524544*MT2^5*MW2^9*MZ2^2*CHl3[Leff, Leff] - 95866880*MT2^4*MW2^10*
       MZ2^2*CHl3[Leff, Leff] + 126400512*MT2^3*MW2^11*MZ2^2*
       CHl3[Leff, Leff] - 107847680*MT2^2*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
      48863232*MT2*MW2^13*MZ2^2*CHl3[Leff, Leff] - 8771584*MW2^14*MZ2^2*
       CHl3[Leff, Leff] + 233472*MT2^8*MW2^5*MZ2^3*CHl3[Leff, Leff] + 
      4795392*MT2^7*MW2^6*MZ2^3*CHl3[Leff, Leff] - 39709696*MT2^6*MW2^7*MZ2^3*
       CHl3[Leff, Leff] + 111291392*MT2^5*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      147556352*MT2^4*MW2^9*MZ2^3*CHl3[Leff, Leff] + 
      103658496*MT2^3*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      48835584*MT2^2*MW2^11*MZ2^3*CHl3[Leff, Leff] + 
      22631424*MT2*MW2^12*MZ2^3*CHl3[Leff, Leff] - 7000064*MW2^13*MZ2^3*
       CHl3[Leff, Leff] + 1666304*MT2^8*MW2^4*MZ2^4*CHl3[Leff, Leff] - 
      58899712*MT2^7*MW2^5*MZ2^4*CHl3[Leff, Leff] + 371119488*MT2^6*MW2^6*
       MZ2^4*CHl3[Leff, Leff] - 1071922176*MT2^5*MW2^7*MZ2^4*
       CHl3[Leff, Leff] + 1741324928*MT2^4*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
      1713618176*MT2^3*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      1032684160*MT2^2*MW2^10*MZ2^4*CHl3[Leff, Leff] - 
      355760640*MT2*MW2^11*MZ2^4*CHl3[Leff, Leff] + 54265984*MW2^12*MZ2^4*
       CHl3[Leff, Leff] - 990688*MT2^8*MW2^3*MZ2^5*CHl3[Leff, Leff] + 
      102469088*MT2^7*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
      733940192*MT2^6*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
      2234012192*MT2^5*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      3667446048*MT2^4*MW2^7*MZ2^5*CHl3[Leff, Leff] + 
      3479809056*MT2^3*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
      1889407392*MT2^2*MW2^9*MZ2^5*CHl3[Leff, Leff] + 
      531439072*MT2*MW2^10*MZ2^5*CHl3[Leff, Leff] - 55616384*MW2^11*MZ2^5*
       CHl3[Leff, Leff] - 216912*MT2^8*MW2^2*MZ2^6*CHl3[Leff, Leff] - 
      95198016*MT2^7*MW2^3*MZ2^6*CHl3[Leff, Leff] + 764906672*MT2^6*MW2^4*
       MZ2^6*CHl3[Leff, Leff] - 2405241616*MT2^5*MW2^5*MZ2^6*
       CHl3[Leff, Leff] + 3847857280*MT2^4*MW2^6*MZ2^6*CHl3[Leff, Leff] - 
      3317410080*MT2^3*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      1453255600*MT2^2*MW2^8*MZ2^6*CHl3[Leff, Leff] - 
      242645392*MT2*MW2^9*MZ2^6*CHl3[Leff, Leff] - 6938768*MW2^10*MZ2^6*
       CHl3[Leff, Leff] + 228656*MT2^8*MW2*MZ2^7*CHl3[Leff, Leff] + 
      54399608*MT2^7*MW2^2*MZ2^7*CHl3[Leff, Leff] - 483131880*MT2^6*MW2^3*
       MZ2^7*CHl3[Leff, Leff] + 1552180920*MT2^5*MW2^4*MZ2^7*
       CHl3[Leff, Leff] - 2340110272*MT2^4*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      1662921832*MT2^3*MW2^6*MZ2^7*CHl3[Leff, Leff] - 
      375878120*MT2^2*MW2^7*MZ2^7*CHl3[Leff, Leff] - 
      117530328*MT2*MW2^8*MZ2^7*CHl3[Leff, Leff] + 47878240*MW2^9*MZ2^7*
       CHl3[Leff, Leff] - 21760*MT2^8*MZ2^8*CHl3[Leff, Leff] - 
      18603856*MT2^7*MW2*MZ2^8*CHl3[Leff, Leff] + 187461148*MT2^6*MW2^2*MZ2^8*
       CHl3[Leff, Leff] - 616743928*MT2^5*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      830623380*MT2^4*MW2^4*MZ2^8*CHl3[Leff, Leff] - 
      348155160*MT2^3*MW2^5*MZ2^8*CHl3[Leff, Leff] - 
      192109764*MT2^2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
      194560144*MT2*MW2^7*MZ2^8*CHl3[Leff, Leff] - 36634556*MW2^8*MZ2^8*
       CHl3[Leff, Leff] + 3040056*MT2^7*MZ2^9*CHl3[Leff, Leff] - 
      40411444*MT2^6*MW2*MZ2^9*CHl3[Leff, Leff] + 139406186*MT2^5*MW2^2*MZ2^9*
       CHl3[Leff, Leff] - 141442520*MT2^4*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
      66073668*MT2^3*MW2^4*MZ2^9*CHl3[Leff, Leff] + 196394836*MT2^2*MW2^5*
       MZ2^9*CHl3[Leff, Leff] - 105658294*MT2*MW2^6*MZ2^9*CHl3[Leff, Leff] + 
      14226088*MW2^7*MZ2^9*CHl3[Leff, Leff] + 3082416*MT2^6*MZ2^10*
       CHl3[Leff, Leff] - 12334514*MT2^5*MW2*MZ2^10*CHl3[Leff, Leff] - 
      3826242*MT2^4*MW2^2*MZ2^10*CHl3[Leff, Leff] + 56779066*MT2^3*MW2^3*
       MZ2^10*CHl3[Leff, Leff] - 70693354*MT2^2*MW2^4*MZ2^10*
       CHl3[Leff, Leff] + 29960368*MT2*MW2^5*MZ2^10*CHl3[Leff, Leff] - 
      2904116*MW2^6*MZ2^10*CHl3[Leff, Leff] + 20600*MT2^5*MZ2^11*
       CHl3[Leff, Leff] + 3025766*MT2^4*MW2*MZ2^11*CHl3[Leff, Leff] - 
      9287418*MT2^3*MW2^2*MZ2^11*CHl3[Leff, Leff] + 9426488*MT2^2*MW2^3*
       MZ2^11*CHl3[Leff, Leff] - 3135866*MT2*MW2^4*MZ2^11*CHl3[Leff, Leff] + 
      20600*MW2^5*MZ2^11*CHl3[Leff, Leff] + 30900*MT2^3*MW2*MZ2^12*
       CHl3[Leff, Leff] - 66950*MT2^2*MW2^2*MZ2^12*CHl3[Leff, Leff] + 
      20600*MT2*MW2^3*MZ2^12*CHl3[Leff, Leff] + 86016*MT2^8*MW2^7*MZ2*
       CHq1[1, 1] - 430080*MT2^7*MW2^8*MZ2*CHq1[1, 1] + 
      602112*MT2^6*MW2^9*MZ2*CHq1[1, 1] + 602112*MT2^5*MW2^10*MZ2*
       CHq1[1, 1] - 3010560*MT2^4*MW2^11*MZ2*CHq1[1, 1] + 
      4214784*MT2^3*MW2^12*MZ2*CHq1[1, 1] - 3010560*MT2^2*MW2^13*MZ2*
       CHq1[1, 1] + 1118208*MT2*MW2^14*MZ2*CHq1[1, 1] - 
      172032*MW2^15*MZ2*CHq1[1, 1] - 319488*MT2^8*MW2^6*MZ2^2*CHq1[1, 1] + 
      2463744*MT2^7*MW2^7*MZ2^2*CHq1[1, 1] - 8042496*MT2^6*MW2^8*MZ2^2*
       CHq1[1, 1] + 15052800*MT2^5*MW2^9*MZ2^2*CHq1[1, 1] - 
      18493440*MT2^4*MW2^10*MZ2^2*CHq1[1, 1] + 15955968*MT2^3*MW2^11*MZ2^2*
       CHq1[1, 1] - 9590784*MT2^2*MW2^12*MZ2^2*CHq1[1, 1] + 
      3588096*MT2*MW2^13*MZ2^2*CHq1[1, 1] - 614400*MW2^14*MZ2^2*CHq1[1, 1] + 
      365568*MT2^8*MW2^5*MZ2^3*CHq1[1, 1] - 4334592*MT2^7*MW2^6*MZ2^3*
       CHq1[1, 1] + 19928064*MT2^6*MW2^7*MZ2^3*CHq1[1, 1] - 
      49935360*MT2^5*MW2^8*MZ2^3*CHq1[1, 1] + 77005824*MT2^4*MW2^9*MZ2^3*
       CHq1[1, 1] - 75475968*MT2^3*MW2^10*MZ2^3*CHq1[1, 1] + 
      45616128*MT2^2*MW2^11*MZ2^3*CHq1[1, 1] - 15301632*MT2*MW2^12*MZ2^3*
       CHq1[1, 1] + 2131968*MW2^13*MZ2^3*CHq1[1, 1] - 
      36864*MT2^8*MW2^4*MZ2^4*CHq1[1, 1] + 2082816*MT2^7*MW2^5*MZ2^4*
       CHq1[1, 1] - 14638080*MT2^6*MW2^6*MZ2^4*CHq1[1, 1] + 
      44840448*MT2^5*MW2^7*MZ2^4*CHq1[1, 1] - 74648064*MT2^4*MW2^8*MZ2^4*
       CHq1[1, 1] + 70806528*MT2^3*MW2^9*MZ2^4*CHq1[1, 1] - 
      36114432*MT2^2*MW2^10*MZ2^4*CHq1[1, 1] + 7872000*MT2*MW2^11*MZ2^4*
       CHq1[1, 1] - 164352*MW2^12*MZ2^4*CHq1[1, 1] - 186048*MT2^8*MW2^3*MZ2^5*
       CHq1[1, 1] + 2478528*MT2^7*MW2^4*MZ2^5*CHq1[1, 1] - 
      10718016*MT2^6*MW2^5*MZ2^5*CHq1[1, 1] + 25101504*MT2^5*MW2^6*MZ2^5*
       CHq1[1, 1] - 40101312*MT2^4*MW2^7*MZ2^5*CHq1[1, 1] + 
      48065856*MT2^3*MW2^8*MZ2^5*CHq1[1, 1] - 40514496*MT2^2*MW2^9*MZ2^5*
       CHq1[1, 1] + 19696704*MT2*MW2^10*MZ2^5*CHq1[1, 1] - 
      3822720*MW2^11*MZ2^5*CHq1[1, 1] + 83712*MT2^8*MW2^2*MZ2^6*CHq1[1, 1] - 
      4076736*MT2^7*MW2^3*MZ2^6*CHq1[1, 1] + 27220224*MT2^6*MW2^4*MZ2^6*
       CHq1[1, 1] - 80585952*MT2^5*MW2^5*MZ2^6*CHq1[1, 1] + 
      132929952*MT2^4*MW2^6*MZ2^6*CHq1[1, 1] - 131686272*MT2^3*MW2^7*MZ2^6*
       CHq1[1, 1] + 78120000*MT2^2*MW2^8*MZ2^6*CHq1[1, 1] - 
      24876768*MT2*MW2^9*MZ2^6*CHq1[1, 1] + 2871840*MW2^10*MZ2^6*CHq1[1, 1] + 
      21264*MT2^8*MW2*MZ2^7*CHq1[1, 1] + 2433984*MT2^7*MW2^2*MZ2^7*
       CHq1[1, 1] - 20854272*MT2^6*MW2^3*MZ2^7*CHq1[1, 1] + 
      66690816*MT2^5*MW2^4*MZ2^7*CHq1[1, 1] - 106011840*MT2^4*MW2^5*MZ2^7*
       CHq1[1, 1] + 88387008*MT2^3*MW2^6*MZ2^7*CHq1[1, 1] - 
      34874688*MT2^2*MW2^7*MZ2^7*CHq1[1, 1] + 3043968*MT2*MW2^8*MZ2^7*
       CHq1[1, 1] + 1163760*MW2^9*MZ2^7*CHq1[1, 1] - 
      14160*MT2^8*MZ2^8*CHq1[1, 1] - 689124*MT2^7*MW2*MZ2^8*CHq1[1, 1] + 
      7740732*MT2^6*MW2^2*MZ2^8*CHq1[1, 1] - 26190876*MT2^5*MW2^3*MZ2^8*
       CHq1[1, 1] + 36607380*MT2^4*MW2^4*MZ2^8*CHq1[1, 1] - 
      17020860*MT2^3*MW2^5*MZ2^8*CHq1[1, 1] - 7822812*MT2^2*MW2^6*MZ2^8*
       CHq1[1, 1] + 9446748*MT2*MW2^7*MZ2^8*CHq1[1, 1] - 
      2057028*MW2^8*MZ2^8*CHq1[1, 1] + 71460*MT2^7*MZ2^9*CHq1[1, 1] - 
      1323888*MT2^6*MW2*MZ2^9*CHq1[1, 1] + 4752828*MT2^5*MW2^2*MZ2^9*
       CHq1[1, 1] - 3918432*MT2^4*MW2^3*MZ2^9*CHq1[1, 1] - 
      5461140*MT2^3*MW2^4*MZ2^9*CHq1[1, 1] + 10681536*MT2^2*MW2^5*MZ2^9*
       CHq1[1, 1] - 5501388*MT2*MW2^6*MZ2^9*CHq1[1, 1] + 
      699024*MW2^7*MZ2^9*CHq1[1, 1] + 85620*MT2^6*MZ2^10*CHq1[1, 1] - 
      328320*MT2^5*MW2*MZ2^10*CHq1[1, 1] - 445128*MT2^4*MW2^2*MZ2^10*
       CHq1[1, 1] + 2442636*MT2^3*MW2^3*MZ2^10*CHq1[1, 1] - 
      2668872*MT2^2*MW2^4*MZ2^10*CHq1[1, 1] + 950124*MT2*MW2^5*MZ2^10*
       CHq1[1, 1] - 36060*MW2^6*MZ2^10*CHq1[1, 1] + 85620*MT2^4*MW2*MZ2^11*
       CHq1[1, 1] - 228540*MT2^3*MW2^2*MZ2^11*CHq1[1, 1] + 
      178980*MT2^2*MW2^3*MZ2^11*CHq1[1, 1] - 36060*MT2*MW2^4*MZ2^11*
       CHq1[1, 1] + 86016*MT2^8*MW2^7*MZ2*CHq1[2, 2] - 
      430080*MT2^7*MW2^8*MZ2*CHq1[2, 2] + 602112*MT2^6*MW2^9*MZ2*CHq1[2, 2] + 
      602112*MT2^5*MW2^10*MZ2*CHq1[2, 2] - 3010560*MT2^4*MW2^11*MZ2*
       CHq1[2, 2] + 4214784*MT2^3*MW2^12*MZ2*CHq1[2, 2] - 
      3010560*MT2^2*MW2^13*MZ2*CHq1[2, 2] + 1118208*MT2*MW2^14*MZ2*
       CHq1[2, 2] - 172032*MW2^15*MZ2*CHq1[2, 2] - 319488*MT2^8*MW2^6*MZ2^2*
       CHq1[2, 2] + 2463744*MT2^7*MW2^7*MZ2^2*CHq1[2, 2] - 
      8042496*MT2^6*MW2^8*MZ2^2*CHq1[2, 2] + 15052800*MT2^5*MW2^9*MZ2^2*
       CHq1[2, 2] - 18493440*MT2^4*MW2^10*MZ2^2*CHq1[2, 2] + 
      15955968*MT2^3*MW2^11*MZ2^2*CHq1[2, 2] - 9590784*MT2^2*MW2^12*MZ2^2*
       CHq1[2, 2] + 3588096*MT2*MW2^13*MZ2^2*CHq1[2, 2] - 
      614400*MW2^14*MZ2^2*CHq1[2, 2] + 365568*MT2^8*MW2^5*MZ2^3*CHq1[2, 2] - 
      4334592*MT2^7*MW2^6*MZ2^3*CHq1[2, 2] + 19928064*MT2^6*MW2^7*MZ2^3*
       CHq1[2, 2] - 49935360*MT2^5*MW2^8*MZ2^3*CHq1[2, 2] + 
      77005824*MT2^4*MW2^9*MZ2^3*CHq1[2, 2] - 75475968*MT2^3*MW2^10*MZ2^3*
       CHq1[2, 2] + 45616128*MT2^2*MW2^11*MZ2^3*CHq1[2, 2] - 
      15301632*MT2*MW2^12*MZ2^3*CHq1[2, 2] + 2131968*MW2^13*MZ2^3*
       CHq1[2, 2] - 36864*MT2^8*MW2^4*MZ2^4*CHq1[2, 2] + 
      2082816*MT2^7*MW2^5*MZ2^4*CHq1[2, 2] - 14638080*MT2^6*MW2^6*MZ2^4*
       CHq1[2, 2] + 44840448*MT2^5*MW2^7*MZ2^4*CHq1[2, 2] - 
      74648064*MT2^4*MW2^8*MZ2^4*CHq1[2, 2] + 70806528*MT2^3*MW2^9*MZ2^4*
       CHq1[2, 2] - 36114432*MT2^2*MW2^10*MZ2^4*CHq1[2, 2] + 
      7872000*MT2*MW2^11*MZ2^4*CHq1[2, 2] - 164352*MW2^12*MZ2^4*CHq1[2, 2] - 
      186048*MT2^8*MW2^3*MZ2^5*CHq1[2, 2] + 2478528*MT2^7*MW2^4*MZ2^5*
       CHq1[2, 2] - 10718016*MT2^6*MW2^5*MZ2^5*CHq1[2, 2] + 
      25101504*MT2^5*MW2^6*MZ2^5*CHq1[2, 2] - 40101312*MT2^4*MW2^7*MZ2^5*
       CHq1[2, 2] + 48065856*MT2^3*MW2^8*MZ2^5*CHq1[2, 2] - 
      40514496*MT2^2*MW2^9*MZ2^5*CHq1[2, 2] + 19696704*MT2*MW2^10*MZ2^5*
       CHq1[2, 2] - 3822720*MW2^11*MZ2^5*CHq1[2, 2] + 
      83712*MT2^8*MW2^2*MZ2^6*CHq1[2, 2] - 4076736*MT2^7*MW2^3*MZ2^6*
       CHq1[2, 2] + 27220224*MT2^6*MW2^4*MZ2^6*CHq1[2, 2] - 
      80585952*MT2^5*MW2^5*MZ2^6*CHq1[2, 2] + 132929952*MT2^4*MW2^6*MZ2^6*
       CHq1[2, 2] - 131686272*MT2^3*MW2^7*MZ2^6*CHq1[2, 2] + 
      78120000*MT2^2*MW2^8*MZ2^6*CHq1[2, 2] - 24876768*MT2*MW2^9*MZ2^6*
       CHq1[2, 2] + 2871840*MW2^10*MZ2^6*CHq1[2, 2] + 
      21264*MT2^8*MW2*MZ2^7*CHq1[2, 2] + 2433984*MT2^7*MW2^2*MZ2^7*
       CHq1[2, 2] - 20854272*MT2^6*MW2^3*MZ2^7*CHq1[2, 2] + 
      66690816*MT2^5*MW2^4*MZ2^7*CHq1[2, 2] - 106011840*MT2^4*MW2^5*MZ2^7*
       CHq1[2, 2] + 88387008*MT2^3*MW2^6*MZ2^7*CHq1[2, 2] - 
      34874688*MT2^2*MW2^7*MZ2^7*CHq1[2, 2] + 3043968*MT2*MW2^8*MZ2^7*
       CHq1[2, 2] + 1163760*MW2^9*MZ2^7*CHq1[2, 2] - 
      14160*MT2^8*MZ2^8*CHq1[2, 2] - 689124*MT2^7*MW2*MZ2^8*CHq1[2, 2] + 
      7740732*MT2^6*MW2^2*MZ2^8*CHq1[2, 2] - 26190876*MT2^5*MW2^3*MZ2^8*
       CHq1[2, 2] + 36607380*MT2^4*MW2^4*MZ2^8*CHq1[2, 2] - 
      17020860*MT2^3*MW2^5*MZ2^8*CHq1[2, 2] - 7822812*MT2^2*MW2^6*MZ2^8*
       CHq1[2, 2] + 9446748*MT2*MW2^7*MZ2^8*CHq1[2, 2] - 
      2057028*MW2^8*MZ2^8*CHq1[2, 2] + 71460*MT2^7*MZ2^9*CHq1[2, 2] - 
      1323888*MT2^6*MW2*MZ2^9*CHq1[2, 2] + 4752828*MT2^5*MW2^2*MZ2^9*
       CHq1[2, 2] - 3918432*MT2^4*MW2^3*MZ2^9*CHq1[2, 2] - 
      5461140*MT2^3*MW2^4*MZ2^9*CHq1[2, 2] + 10681536*MT2^2*MW2^5*MZ2^9*
       CHq1[2, 2] - 5501388*MT2*MW2^6*MZ2^9*CHq1[2, 2] + 
      699024*MW2^7*MZ2^9*CHq1[2, 2] + 85620*MT2^6*MZ2^10*CHq1[2, 2] - 
      328320*MT2^5*MW2*MZ2^10*CHq1[2, 2] - 445128*MT2^4*MW2^2*MZ2^10*
       CHq1[2, 2] + 2442636*MT2^3*MW2^3*MZ2^10*CHq1[2, 2] - 
      2668872*MT2^2*MW2^4*MZ2^10*CHq1[2, 2] + 950124*MT2*MW2^5*MZ2^10*
       CHq1[2, 2] - 36060*MW2^6*MZ2^10*CHq1[2, 2] + 85620*MT2^4*MW2*MZ2^11*
       CHq1[2, 2] - 228540*MT2^3*MW2^2*MZ2^11*CHq1[2, 2] + 
      178980*MT2^2*MW2^3*MZ2^11*CHq1[2, 2] - 36060*MT2*MW2^4*MZ2^11*
       CHq1[2, 2] - 331776*MT2^8*MW2^7*MZ2*CHq1[3, 3] + 
      1167360*MT2^7*MW2^8*MZ2*CHq1[3, 3] + 1118208*MT2^6*MW2^9*MZ2*
       CHq1[3, 3] - 12644352*MT2^5*MW2^10*MZ2*CHq1[3, 3] + 
      28815360*MT2^4*MW2^11*MZ2*CHq1[3, 3] - 33460224*MT2^3*MW2^12*MZ2*
       CHq1[3, 3] + 21934080*MT2^2*MW2^13*MZ2*CHq1[3, 3] - 
      7753728*MT2*MW2^14*MZ2*CHq1[3, 3] + 1155072*MW2^15*MZ2*CHq1[3, 3] + 
      497664*MT2^8*MW2^6*MZ2^2*CHq1[3, 3] - 3231744*MT2^7*MW2^7*MZ2^2*
       CHq1[3, 3] + 7692288*MT2^6*MW2^8*MZ2^2*CHq1[3, 3] - 
      9996288*MT2^5*MW2^9*MZ2^2*CHq1[3, 3] + 12871680*MT2^4*MW2^10*MZ2^2*
       CHq1[3, 3] - 20127744*MT2^3*MW2^11*MZ2^2*CHq1[3, 3] + 
      21663744*MT2^2*MW2^12*MZ2^2*CHq1[3, 3] - 11962368*MT2*MW2^13*MZ2^2*
       CHq1[3, 3] + 2592768*MW2^14*MZ2^2*CHq1[3, 3] + 
      179712*MT2^8*MW2^5*MZ2^3*CHq1[3, 3] + 1313280*MT2^7*MW2^6*MZ2^3*
       CHq1[3, 3] - 13757952*MT2^6*MW2^7*MZ2^3*CHq1[3, 3] + 
      49098240*MT2^5*MW2^8*MZ2^3*CHq1[3, 3] - 98041344*MT2^4*MW2^9*MZ2^3*
       CHq1[3, 3] + 117093888*MT2^3*MW2^10*MZ2^3*CHq1[3, 3] - 
      80257536*MT2^2*MW2^11*MZ2^3*CHq1[3, 3] + 27824640*MT2*MW2^12*MZ2^3*
       CHq1[3, 3] - 3452928*MW2^13*MZ2^3*CHq1[3, 3] - 
      725760*MT2^8*MW2^4*MZ2^4*CHq1[3, 3] + 3452160*MT2^7*MW2^5*MZ2^4*
       CHq1[3, 3] - 1980672*MT2^6*MW2^6*MZ2^4*CHq1[3, 3] - 
      16012032*MT2^5*MW2^7*MZ2^4*CHq1[3, 3] + 39314688*MT2^4*MW2^8*MZ2^4*
       CHq1[3, 3] - 33057024*MT2^3*MW2^9*MZ2^4*CHq1[3, 3] + 
      1228032*MT2^2*MW2^10*MZ2^4*CHq1[3, 3] + 12175104*MT2*MW2^11*MZ2^4*
       CHq1[3, 3] - 4394496*MW2^12*MZ2^4*CHq1[3, 3] + 
      337824*MT2^8*MW2^3*MZ2^5*CHq1[3, 3] - 4164192*MT2^7*MW2^4*MZ2^5*
       CHq1[3, 3] + 18285600*MT2^6*MW2^5*MZ2^5*CHq1[3, 3] - 
      48756192*MT2^5*MW2^6*MZ2^5*CHq1[3, 3] + 93092064*MT2^4*MW2^7*MZ2^5*
       CHq1[3, 3] - 121921824*MT2^3*MW2^8*MZ2^5*CHq1[3, 3] + 
      98077536*MT2^2*MW2^9*MZ2^5*CHq1[3, 3] - 41036448*MT2*MW2^10*MZ2^5*
       CHq1[3, 3] + 6085632*MW2^11*MZ2^5*CHq1[3, 3] + 
      105408*MT2^8*MW2^2*MZ2^6*CHq1[3, 3] + 1116672*MT2^7*MW2^3*MZ2^6*
       CHq1[3, 3] - 12093216*MT2^6*MW2^4*MZ2^6*CHq1[3, 3] + 
      44538048*MT2^5*MW2^5*MZ2^6*CHq1[3, 3] - 87787872*MT2^4*MW2^6*MZ2^6*
       CHq1[3, 3] + 95495040*MT2^3*MW2^7*MZ2^6*CHq1[3, 3] - 
      50329056*MT2^2*MW2^8*MZ2^6*CHq1[3, 3] + 7095744*MT2*MW2^9*MZ2^6*
       CHq1[3, 3] + 1859232*MW2^10*MZ2^6*CHq1[3, 3] - 
      96228*MT2^8*MW2*MZ2^7*CHq1[3, 3] + 653148*MT2^7*MW2^2*MZ2^7*
       CHq1[3, 3] - 361332*MT2^6*MW2^3*MZ2^7*CHq1[3, 3] - 
      3604740*MT2^5*MW2^4*MZ2^7*CHq1[3, 3] + 5340324*MT2^4*MW2^5*MZ2^7*
       CHq1[3, 3] + 8183316*MT2^3*MW2^6*MZ2^7*CHq1[3, 3] - 
      25501116*MT2^2*MW2^7*MZ2^7*CHq1[3, 3] + 19545108*MT2*MW2^8*MZ2^7*
       CHq1[3, 3] - 4158480*MW2^9*MZ2^7*CHq1[3, 3] + 
      8370*MT2^8*MZ2^8*CHq1[3, 3] - 454962*MT2^7*MW2*MZ2^8*CHq1[3, 3] + 
      2899530*MT2^6*MW2^2*MZ2^8*CHq1[3, 3] - 9239838*MT2^5*MW2^3*MZ2^8*
       CHq1[3, 3] + 19375770*MT2^4*MW2^4*MZ2^8*CHq1[3, 3] - 
      26808222*MT2^3*MW2^5*MZ2^8*CHq1[3, 3] + 22079094*MT2^2*MW2^6*MZ2^8*
       CHq1[3, 3] - 8368146*MT2*MW2^7*MZ2^8*CHq1[3, 3] + 
      508404*MW2^8*MZ2^8*CHq1[3, 3] + 66630*MT2^7*MZ2^9*CHq1[3, 3] - 
      789084*MT2^6*MW2*MZ2^9*CHq1[3, 3] + 3054924*MT2^5*MW2^2*MZ2^9*
       CHq1[3, 3] - 5634102*MT2^4*MW2^3*MZ2^9*CHq1[3, 3] + 
      4352562*MT2^3*MW2^4*MZ2^9*CHq1[3, 3] + 555564*MT2^2*MW2^5*MZ2^9*
       CHq1[3, 3] - 2401476*MT2*MW2^6*MZ2^9*CHq1[3, 3] + 
      794982*MW2^7*MZ2^9*CHq1[3, 3] + 58260*MT2^6*MZ2^10*CHq1[3, 3] - 
      272310*MT2^5*MW2*MZ2^10*CHq1[3, 3] + 144696*MT2^4*MW2^2*MZ2^10*
       CHq1[3, 3] + 1122498*MT2^3*MW2^3*MZ2^10*CHq1[3, 3] - 
      2295546*MT2^2*MW2^4*MZ2^10*CHq1[3, 3] + 1384032*MT2*MW2^5*MZ2^10*
       CHq1[3, 3] - 141630*MW2^6*MZ2^10*CHq1[3, 3] + 
      58260*MT2^4*MW2*MZ2^11*CHq1[3, 3] - 222420*MT2^3*MW2^2*MZ2^11*
       CHq1[3, 3] + 305790*MT2^2*MW2^3*MZ2^11*CHq1[3, 3] - 
      141630*MT2*MW2^4*MZ2^11*CHq1[3, 3] - 258048*MT2^8*MW2^7*MZ2*
       CHq3[1, 1] + 1290240*MT2^7*MW2^8*MZ2*CHq3[1, 1] - 
      1806336*MT2^6*MW2^9*MZ2*CHq3[1, 1] - 1806336*MT2^5*MW2^10*MZ2*
       CHq3[1, 1] + 9031680*MT2^4*MW2^11*MZ2*CHq3[1, 1] - 
      12644352*MT2^3*MW2^12*MZ2*CHq3[1, 1] + 9031680*MT2^2*MW2^13*MZ2*
       CHq3[1, 1] - 3354624*MT2*MW2^14*MZ2*CHq3[1, 1] + 
      516096*MW2^15*MZ2*CHq3[1, 1] + 700416*MT2^8*MW2^6*MZ2^2*CHq3[1, 1] - 
      6100992*MT2^7*MW2^7*MZ2^2*CHq3[1, 1] + 22321152*MT2^6*MW2^8*MZ2^2*
       CHq3[1, 1] - 46964736*MT2^5*MW2^9*MZ2^2*CHq3[1, 1] + 
      64512000*MT2^4*MW2^10*MZ2^2*CHq3[1, 1] - 60512256*MT2^3*MW2^11*MZ2^2*
       CHq3[1, 1] + 37804032*MT2^2*MW2^12*MZ2^2*CHq3[1, 1] - 
      14118912*MT2*MW2^13*MZ2^2*CHq3[1, 1] + 2359296*MW2^14*MZ2^2*
       CHq3[1, 1] - 396288*MT2^8*MW2^5*MZ2^3*CHq3[1, 1] + 
      6902784*MT2^7*MW2^6*MZ2^3*CHq3[1, 1] - 37463040*MT2^6*MW2^7*MZ2^3*
       CHq3[1, 1] + 102841344*MT2^5*MW2^8*MZ2^3*CHq3[1, 1] - 
      166505472*MT2^4*MW2^9*MZ2^3*CHq3[1, 1] + 165915648*MT2^3*MW2^10*MZ2^3*
       CHq3[1, 1] - 99044352*MT2^2*MW2^11*MZ2^3*CHq3[1, 1] + 
      31785984*MT2*MW2^12*MZ2^3*CHq3[1, 1] - 4036608*MW2^13*MZ2^3*
       CHq3[1, 1] - 285696*MT2^8*MW2^4*MZ2^4*CHq3[1, 1] + 
      654336*MT2^7*MW2^5*MZ2^4*CHq3[1, 1] + 6451200*MT2^6*MW2^6*MZ2^4*
       CHq3[1, 1] - 31680000*MT2^5*MW2^7*MZ2^4*CHq3[1, 1] + 
      57438720*MT2^4*MW2^8*MZ2^4*CHq3[1, 1] - 46503936*MT2^3*MW2^9*MZ2^4*
       CHq3[1, 1] + 9298944*MT2^2*MW2^10*MZ2^4*CHq3[1, 1] + 
      8169984*MT2*MW2^11*MZ2^4*CHq3[1, 1] - 3543552*MW2^12*MZ2^4*CHq3[1, 1] + 
      272448*MT2^8*MW2^3*MZ2^5*CHq3[1, 1] - 6781248*MT2^7*MW2^4*MZ2^5*
       CHq3[1, 1] + 38605248*MT2^6*MW2^5*MZ2^5*CHq3[1, 1] - 
      106984512*MT2^5*MW2^6*MZ2^5*CHq3[1, 1] + 177742656*MT2^4*MW2^7*MZ2^5*
       CHq3[1, 1] - 190701504*MT2^3*MW2^8*MZ2^5*CHq3[1, 1] + 
      130842432*MT2^2*MW2^9*MZ2^5*CHq3[1, 1] - 50920128*MT2*MW2^10*MZ2^5*
       CHq3[1, 1] + 7924608*MW2^11*MZ2^5*CHq3[1, 1] + 
      21312*MT2^8*MW2^2*MZ2^6*CHq3[1, 1] + 5448960*MT2^7*MW2^3*MZ2^6*
       CHq3[1, 1] - 43055424*MT2^6*MW2^4*MZ2^6*CHq3[1, 1] + 
      134773344*MT2^5*MW2^5*MZ2^6*CHq3[1, 1] - 221047200*MT2^4*MW2^6*MZ2^6*
       CHq3[1, 1] + 204357312*MT2^3*MW2^7*MZ2^6*CHq3[1, 1] - 
      103517568*MT2^2*MW2^8*MZ2^6*CHq3[1, 1] + 23710176*MT2*MW2^9*MZ2^6*
       CHq3[1, 1] - 690912*MW2^10*MZ2^6*CHq3[1, 1] - 
      42480*MT2^8*MW2*MZ2^7*CHq3[1, 1] - 1852992*MT2^7*MW2^2*MZ2^7*
       CHq3[1, 1] + 19507392*MT2^6*MW2^3*MZ2^7*CHq3[1, 1] - 
      65299104*MT2^5*MW2^4*MZ2^7*CHq3[1, 1] + 96988320*MT2^4*MW2^5*MZ2^7*
       CHq3[1, 1] - 60803712*MT2^3*MW2^6*MZ2^7*CHq3[1, 1] + 
      1106496*MT2^2*MW2^7*MZ2^7*CHq3[1, 1] + 14578272*MT2*MW2^8*MZ2^7*
       CHq3[1, 1] - 4182192*MW2^9*MZ2^7*CHq3[1, 1] + 
      214380*MT2^7*MW2*MZ2^8*CHq3[1, 1] - 3714804*MT2^6*MW2^2*MZ2^8*
       CHq3[1, 1] + 13273524*MT2^5*MW2^3*MZ2^8*CHq3[1, 1] - 
      12833820*MT2^4*MW2^4*MZ2^8*CHq3[1, 1] - 9741132*MT2^3*MW2^5*MZ2^8*
       CHq3[1, 1] + 24574932*MT2^2*MW2^6*MZ2^8*CHq3[1, 1] - 
      13761972*MT2*MW2^7*MZ2^8*CHq3[1, 1] + 1988892*MW2^8*MZ2^8*CHq3[1, 1] + 
      256860*MT2^6*MW2*MZ2^9*CHq3[1, 1] - 984960*MT2^5*MW2^2*MZ2^9*
       CHq3[1, 1] - 1078524*MT2^4*MW2^3*MZ2^9*CHq3[1, 1] + 
      6642288*MT2^3*MW2^4*MZ2^9*CHq3[1, 1] - 7469676*MT2^2*MW2^5*MZ2^9*
       CHq3[1, 1] + 2742192*MT2*MW2^6*MZ2^9*CHq3[1, 1] - 
      108180*MW2^7*MZ2^9*CHq3[1, 1] + 256860*MT2^4*MW2^2*MZ2^10*CHq3[1, 1] - 
      685620*MT2^3*MW2^3*MZ2^10*CHq3[1, 1] + 536940*MT2^2*MW2^4*MZ2^10*
       CHq3[1, 1] - 108180*MT2*MW2^5*MZ2^10*CHq3[1, 1] - 
      258048*MT2^8*MW2^7*MZ2*CHq3[2, 2] + 1290240*MT2^7*MW2^8*MZ2*
       CHq3[2, 2] - 1806336*MT2^6*MW2^9*MZ2*CHq3[2, 2] - 
      1806336*MT2^5*MW2^10*MZ2*CHq3[2, 2] + 9031680*MT2^4*MW2^11*MZ2*
       CHq3[2, 2] - 12644352*MT2^3*MW2^12*MZ2*CHq3[2, 2] + 
      9031680*MT2^2*MW2^13*MZ2*CHq3[2, 2] - 3354624*MT2*MW2^14*MZ2*
       CHq3[2, 2] + 516096*MW2^15*MZ2*CHq3[2, 2] + 700416*MT2^8*MW2^6*MZ2^2*
       CHq3[2, 2] - 6100992*MT2^7*MW2^7*MZ2^2*CHq3[2, 2] + 
      22321152*MT2^6*MW2^8*MZ2^2*CHq3[2, 2] - 46964736*MT2^5*MW2^9*MZ2^2*
       CHq3[2, 2] + 64512000*MT2^4*MW2^10*MZ2^2*CHq3[2, 2] - 
      60512256*MT2^3*MW2^11*MZ2^2*CHq3[2, 2] + 37804032*MT2^2*MW2^12*MZ2^2*
       CHq3[2, 2] - 14118912*MT2*MW2^13*MZ2^2*CHq3[2, 2] + 
      2359296*MW2^14*MZ2^2*CHq3[2, 2] - 396288*MT2^8*MW2^5*MZ2^3*CHq3[2, 2] + 
      6902784*MT2^7*MW2^6*MZ2^3*CHq3[2, 2] - 37463040*MT2^6*MW2^7*MZ2^3*
       CHq3[2, 2] + 102841344*MT2^5*MW2^8*MZ2^3*CHq3[2, 2] - 
      166505472*MT2^4*MW2^9*MZ2^3*CHq3[2, 2] + 165915648*MT2^3*MW2^10*MZ2^3*
       CHq3[2, 2] - 99044352*MT2^2*MW2^11*MZ2^3*CHq3[2, 2] + 
      31785984*MT2*MW2^12*MZ2^3*CHq3[2, 2] - 4036608*MW2^13*MZ2^3*
       CHq3[2, 2] - 285696*MT2^8*MW2^4*MZ2^4*CHq3[2, 2] + 
      654336*MT2^7*MW2^5*MZ2^4*CHq3[2, 2] + 6451200*MT2^6*MW2^6*MZ2^4*
       CHq3[2, 2] - 31680000*MT2^5*MW2^7*MZ2^4*CHq3[2, 2] + 
      57438720*MT2^4*MW2^8*MZ2^4*CHq3[2, 2] - 46503936*MT2^3*MW2^9*MZ2^4*
       CHq3[2, 2] + 9298944*MT2^2*MW2^10*MZ2^4*CHq3[2, 2] + 
      8169984*MT2*MW2^11*MZ2^4*CHq3[2, 2] - 3543552*MW2^12*MZ2^4*CHq3[2, 2] + 
      272448*MT2^8*MW2^3*MZ2^5*CHq3[2, 2] - 6781248*MT2^7*MW2^4*MZ2^5*
       CHq3[2, 2] + 38605248*MT2^6*MW2^5*MZ2^5*CHq3[2, 2] - 
      106984512*MT2^5*MW2^6*MZ2^5*CHq3[2, 2] + 177742656*MT2^4*MW2^7*MZ2^5*
       CHq3[2, 2] - 190701504*MT2^3*MW2^8*MZ2^5*CHq3[2, 2] + 
      130842432*MT2^2*MW2^9*MZ2^5*CHq3[2, 2] - 50920128*MT2*MW2^10*MZ2^5*
       CHq3[2, 2] + 7924608*MW2^11*MZ2^5*CHq3[2, 2] + 
      21312*MT2^8*MW2^2*MZ2^6*CHq3[2, 2] + 5448960*MT2^7*MW2^3*MZ2^6*
       CHq3[2, 2] - 43055424*MT2^6*MW2^4*MZ2^6*CHq3[2, 2] + 
      134773344*MT2^5*MW2^5*MZ2^6*CHq3[2, 2] - 221047200*MT2^4*MW2^6*MZ2^6*
       CHq3[2, 2] + 204357312*MT2^3*MW2^7*MZ2^6*CHq3[2, 2] - 
      103517568*MT2^2*MW2^8*MZ2^6*CHq3[2, 2] + 23710176*MT2*MW2^9*MZ2^6*
       CHq3[2, 2] - 690912*MW2^10*MZ2^6*CHq3[2, 2] - 
      42480*MT2^8*MW2*MZ2^7*CHq3[2, 2] - 1852992*MT2^7*MW2^2*MZ2^7*
       CHq3[2, 2] + 19507392*MT2^6*MW2^3*MZ2^7*CHq3[2, 2] - 
      65299104*MT2^5*MW2^4*MZ2^7*CHq3[2, 2] + 96988320*MT2^4*MW2^5*MZ2^7*
       CHq3[2, 2] - 60803712*MT2^3*MW2^6*MZ2^7*CHq3[2, 2] + 
      1106496*MT2^2*MW2^7*MZ2^7*CHq3[2, 2] + 14578272*MT2*MW2^8*MZ2^7*
       CHq3[2, 2] - 4182192*MW2^9*MZ2^7*CHq3[2, 2] + 
      214380*MT2^7*MW2*MZ2^8*CHq3[2, 2] - 3714804*MT2^6*MW2^2*MZ2^8*
       CHq3[2, 2] + 13273524*MT2^5*MW2^3*MZ2^8*CHq3[2, 2] - 
      12833820*MT2^4*MW2^4*MZ2^8*CHq3[2, 2] - 9741132*MT2^3*MW2^5*MZ2^8*
       CHq3[2, 2] + 24574932*MT2^2*MW2^6*MZ2^8*CHq3[2, 2] - 
      13761972*MT2*MW2^7*MZ2^8*CHq3[2, 2] + 1988892*MW2^8*MZ2^8*CHq3[2, 2] + 
      256860*MT2^6*MW2*MZ2^9*CHq3[2, 2] - 984960*MT2^5*MW2^2*MZ2^9*
       CHq3[2, 2] - 1078524*MT2^4*MW2^3*MZ2^9*CHq3[2, 2] + 
      6642288*MT2^3*MW2^4*MZ2^9*CHq3[2, 2] - 7469676*MT2^2*MW2^5*MZ2^9*
       CHq3[2, 2] + 2742192*MT2*MW2^6*MZ2^9*CHq3[2, 2] - 
      108180*MW2^7*MZ2^9*CHq3[2, 2] + 256860*MT2^4*MW2^2*MZ2^10*CHq3[2, 2] - 
      685620*MT2^3*MW2^3*MZ2^10*CHq3[2, 2] + 536940*MT2^2*MW2^4*MZ2^10*
       CHq3[2, 2] - 108180*MT2*MW2^5*MZ2^10*CHq3[2, 2] - 
      327680*MT2^8*MW2^8*CHq3[3, 3] + 1638400*MT2^7*MW2^9*CHq3[3, 3] - 
      2293760*MT2^6*MW2^10*CHq3[3, 3] - 2293760*MT2^5*MW2^11*CHq3[3, 3] + 
      11468800*MT2^4*MW2^12*CHq3[3, 3] - 16056320*MT2^3*MW2^13*CHq3[3, 3] + 
      11468800*MT2^2*MW2^14*CHq3[3, 3] - 4259840*MT2*MW2^15*CHq3[3, 3] + 
      655360*MW2^16*CHq3[3, 3] - 86016*MT2^8*MW2^7*MZ2*CHq3[3, 3] + 
      430080*MT2^7*MW2^8*MZ2*CHq3[3, 3] - 1585152*MT2^6*MW2^9*MZ2*
       CHq3[3, 3] + 2838528*MT2^5*MW2^10*MZ2*CHq3[3, 3] + 
      552960*MT2^4*MW2^11*MZ2*CHq3[3, 3] - 9129984*MT2^3*MW2^12*MZ2*
       CHq3[3, 3] + 12840960*MT2^2*MW2^13*MZ2*CHq3[3, 3] - 
      7507968*MT2*MW2^14*MZ2*CHq3[3, 3] + 1646592*MW2^15*MZ2*CHq3[3, 3] + 
      962560*MT2^8*MW2^6*MZ2^2*CHq3[3, 3] - 5433344*MT2^7*MW2^7*MZ2^2*
       CHq3[3, 3] + 10659840*MT2^6*MW2^8*MZ2^2*CHq3[3, 3] - 
      3792896*MT2^5*MW2^9*MZ2^2*CHq3[3, 3] - 18636800*MT2^4*MW2^10*MZ2^2*
       CHq3[3, 3] + 33576960*MT2^3*MW2^11*MZ2^2*CHq3[3, 3] - 
      23730176*MT2^2*MW2^12*MZ2^2*CHq3[3, 3] + 6615040*MT2*MW2^13*MZ2^2*
       CHq3[3, 3] - 221184*MW2^14*MZ2^2*CHq3[3, 3] - 442880*MT2^8*MW2^5*MZ2^3*
       CHq3[3, 3] + 3114496*MT2^7*MW2^6*MZ2^3*CHq3[3, 3] - 
      6433280*MT2^6*MW2^7*MZ2^3*CHq3[3, 3] + 4201984*MT2^5*MW2^8*MZ2^3*
       CHq3[3, 3] - 3669504*MT2^4*MW2^9*MZ2^3*CHq3[3, 3] + 
      16847360*MT2^3*MW2^10*MZ2^3*CHq3[3, 3] - 26885632*MT2^2*MW2^11*MZ2^3*
       CHq3[3, 3] + 16747008*MT2*MW2^12*MZ2^3*CHq3[3, 3] - 
      3479552*MW2^13*MZ2^3*CHq3[3, 3] - 709248*MT2^8*MW2^4*MZ2^4*CHq3[3, 3] + 
      3913344*MT2^7*MW2^5*MZ2^4*CHq3[3, 3] - 8535424*MT2^6*MW2^6*MZ2^4*
       CHq3[3, 3] + 5248128*MT2^5*MW2^7*MZ2^4*CHq3[3, 3] + 
      17069952*MT2^4*MW2^8*MZ2^4*CHq3[3, 3] - 41458816*MT2^3*MW2^9*MZ2^4*
       CHq3[3, 3] + 34368384*MT2^2*MW2^10*MZ2^4*CHq3[3, 3] - 
      9885312*MT2*MW2^11*MZ2^4*CHq3[3, 3] - 11008*MW2^12*MZ2^4*CHq3[3, 3] + 
      604768*MT2^8*MW2^3*MZ2^5*CHq3[3, 3] - 4394720*MT2^7*MW2^4*MZ2^5*
       CHq3[3, 3] + 11382816*MT2^6*MW2^5*MZ2^5*CHq3[3, 3] - 
      13587872*MT2^5*MW2^6*MZ2^5*CHq3[3, 3] + 9024672*MT2^4*MW2^7*MZ2^5*
       CHq3[3, 3] - 11373344*MT2^3*MW2^8*MZ2^5*CHq3[3, 3] + 
      21058016*MT2^2*MW2^9*MZ2^5*CHq3[3, 3] - 16622688*MT2*MW2^10*MZ2^5*
       CHq3[3, 3] + 3908352*MW2^11*MZ2^5*CHq3[3, 3] + 
      26512*MT2^8*MW2^2*MZ2^6*CHq3[3, 3] + 521488*MT2^7*MW2^3*MZ2^6*
       CHq3[3, 3] - 2650832*MT2^6*MW2^4*MZ2^6*CHq3[3, 3] + 
      6703792*MT2^5*MW2^5*MZ2^6*CHq3[3, 3] - 17222928*MT2^4*MW2^6*MZ2^6*
       CHq3[3, 3] + 31270640*MT2^3*MW2^7*MZ2^6*CHq3[3, 3] - 
      28539184*MT2^2*MW2^8*MZ2^6*CHq3[3, 3] + 10309968*MT2*MW2^9*MZ2^6*
       CHq3[3, 3] - 419456*MW2^10*MZ2^6*CHq3[3, 3] - 
      132708*MT2^8*MW2*MZ2^7*CHq3[3, 3] + 848100*MT2^7*MW2^2*MZ2^7*
       CHq3[3, 3] - 1986268*MT2^6*MW2^3*MZ2^7*CHq3[3, 3] + 
      1900380*MT2^5*MW2^4*MZ2^7*CHq3[3, 3] + 1764132*MT2^4*MW2^5*MZ2^7*
       CHq3[3, 3] - 4446436*MT2^3*MW2^6*MZ2^7*CHq3[3, 3] - 
      2170596*MT2^2*MW2^7*MZ2^7*CHq3[3, 3] + 6254052*MT2*MW2^8*MZ2^7*
       CHq3[3, 3] - 2030656*MW2^9*MZ2^7*CHq3[3, 3] + 
      18670*MT2^8*MZ2^8*CHq3[3, 3] - 280502*MT2^7*MW2*MZ2^8*CHq3[3, 3] + 
      1029438*MT2^6*MW2^2*MZ2^8*CHq3[3, 3] - 2059970*MT2^5*MW2^3*MZ2^8*
       CHq3[3, 3] + 3748926*MT2^4*MW2^4*MZ2^8*CHq3[3, 3] - 
      6465962*MT2^3*MW2^5*MZ2^8*CHq3[3, 3] + 8159042*MT2^2*MW2^6*MZ2^8*
       CHq3[3, 3] - 4629438*MT2*MW2^7*MZ2^8*CHq3[3, 3] + 
      479796*MW2^8*MZ2^8*CHq3[3, 3] + 20280*MT2^7*MZ2^9*CHq3[3, 3] - 
      109494*MT2^6*MW2*MZ2^9*CHq3[3, 3] + 246864*MT2^5*MW2^2*MZ2^9*
       CHq3[3, 3] - 813634*MT2^4*MW2^3*MZ2^9*CHq3[3, 3] + 
      1423684*MT2^3*MW2^4*MZ2^9*CHq3[3, 3] - 469478*MT2^2*MW2^5*MZ2^9*
       CHq3[3, 3] - 677764*MT2*MW2^6*MZ2^9*CHq3[3, 3] + 
      379542*MW2^7*MZ2^9*CHq3[3, 3] + 1610*MT2^6*MZ2^10*CHq3[3, 3] + 
      5790*MT2^5*MW2*MZ2^10*CHq3[3, 3] + 5436*MT2^4*MW2^2*MZ2^10*CHq3[3, 3] + 
      86258*MT2^3*MW2^3*MZ2^10*CHq3[3, 3] - 606756*MT2^2*MW2^4*MZ2^10*
       CHq3[3, 3] + 566892*MT2*MW2^5*MZ2^10*CHq3[3, 3] - 
      59230*MW2^6*MZ2^10*CHq3[3, 3] + 1610*MT2^4*MW2*MZ2^11*CHq3[3, 3] - 
      11270*MT2^3*MW2^2*MZ2^11*CHq3[3, 3] + 68890*MT2^2*MW2^3*MZ2^11*
       CHq3[3, 3] - 59230*MT2*MW2^4*MZ2^11*CHq3[3, 3] + 
      172032*MT2^8*MW2^7*MZ2*CHu[1, 1] - 860160*MT2^7*MW2^8*MZ2*CHu[1, 1] + 
      1204224*MT2^6*MW2^9*MZ2*CHu[1, 1] + 1204224*MT2^5*MW2^10*MZ2*
       CHu[1, 1] - 6021120*MT2^4*MW2^11*MZ2*CHu[1, 1] + 
      8429568*MT2^3*MW2^12*MZ2*CHu[1, 1] - 6021120*MT2^2*MW2^13*MZ2*
       CHu[1, 1] + 2236416*MT2*MW2^14*MZ2*CHu[1, 1] - 
      344064*MW2^15*MZ2*CHu[1, 1] - 638976*MT2^8*MW2^6*MZ2^2*CHu[1, 1] + 
      4927488*MT2^7*MW2^7*MZ2^2*CHu[1, 1] - 16084992*MT2^6*MW2^8*MZ2^2*
       CHu[1, 1] + 30105600*MT2^5*MW2^9*MZ2^2*CHu[1, 1] - 
      36986880*MT2^4*MW2^10*MZ2^2*CHu[1, 1] + 31911936*MT2^3*MW2^11*MZ2^2*
       CHu[1, 1] - 19181568*MT2^2*MW2^12*MZ2^2*CHu[1, 1] + 
      7176192*MT2*MW2^13*MZ2^2*CHu[1, 1] - 1228800*MW2^14*MZ2^2*CHu[1, 1] + 
      731136*MT2^8*MW2^5*MZ2^3*CHu[1, 1] - 8669184*MT2^7*MW2^6*MZ2^3*
       CHu[1, 1] + 39856128*MT2^6*MW2^7*MZ2^3*CHu[1, 1] - 
      99870720*MT2^5*MW2^8*MZ2^3*CHu[1, 1] + 154011648*MT2^4*MW2^9*MZ2^3*
       CHu[1, 1] - 150951936*MT2^3*MW2^10*MZ2^3*CHu[1, 1] + 
      91232256*MT2^2*MW2^11*MZ2^3*CHu[1, 1] - 30603264*MT2*MW2^12*MZ2^3*
       CHu[1, 1] + 4263936*MW2^13*MZ2^3*CHu[1, 1] - 73728*MT2^8*MW2^4*MZ2^4*
       CHu[1, 1] + 4165632*MT2^7*MW2^5*MZ2^4*CHu[1, 1] - 
      29276160*MT2^6*MW2^6*MZ2^4*CHu[1, 1] + 89680896*MT2^5*MW2^7*MZ2^4*
       CHu[1, 1] - 149296128*MT2^4*MW2^8*MZ2^4*CHu[1, 1] + 
      141613056*MT2^3*MW2^9*MZ2^4*CHu[1, 1] - 72228864*MT2^2*MW2^10*MZ2^4*
       CHu[1, 1] + 15744000*MT2*MW2^11*MZ2^4*CHu[1, 1] - 
      328704*MW2^12*MZ2^4*CHu[1, 1] - 372096*MT2^8*MW2^3*MZ2^5*CHu[1, 1] + 
      4957056*MT2^7*MW2^4*MZ2^5*CHu[1, 1] - 21436032*MT2^6*MW2^5*MZ2^5*
       CHu[1, 1] + 50203008*MT2^5*MW2^6*MZ2^5*CHu[1, 1] - 
      80202624*MT2^4*MW2^7*MZ2^5*CHu[1, 1] + 96131712*MT2^3*MW2^8*MZ2^5*
       CHu[1, 1] - 81028992*MT2^2*MW2^9*MZ2^5*CHu[1, 1] + 
      39393408*MT2*MW2^10*MZ2^5*CHu[1, 1] - 7645440*MW2^11*MZ2^5*CHu[1, 1] + 
      167424*MT2^8*MW2^2*MZ2^6*CHu[1, 1] - 8153472*MT2^7*MW2^3*MZ2^6*
       CHu[1, 1] + 54440448*MT2^6*MW2^4*MZ2^6*CHu[1, 1] - 
      161171904*MT2^5*MW2^5*MZ2^6*CHu[1, 1] + 265859904*MT2^4*MW2^6*MZ2^6*
       CHu[1, 1] - 263372544*MT2^3*MW2^7*MZ2^6*CHu[1, 1] + 
      156240000*MT2^2*MW2^8*MZ2^6*CHu[1, 1] - 49753536*MT2*MW2^9*MZ2^6*
       CHu[1, 1] + 5743680*MW2^10*MZ2^6*CHu[1, 1] + 42528*MT2^8*MW2*MZ2^7*
       CHu[1, 1] + 4867968*MT2^7*MW2^2*MZ2^7*CHu[1, 1] - 
      41708544*MT2^6*MW2^3*MZ2^7*CHu[1, 1] + 133381632*MT2^5*MW2^4*MZ2^7*
       CHu[1, 1] - 212023680*MT2^4*MW2^5*MZ2^7*CHu[1, 1] + 
      176774016*MT2^3*MW2^6*MZ2^7*CHu[1, 1] - 69749376*MT2^2*MW2^7*MZ2^7*
       CHu[1, 1] + 6087936*MT2*MW2^8*MZ2^7*CHu[1, 1] + 
      2327520*MW2^9*MZ2^7*CHu[1, 1] - 28320*MT2^8*MZ2^8*CHu[1, 1] - 
      1378248*MT2^7*MW2*MZ2^8*CHu[1, 1] + 15481464*MT2^6*MW2^2*MZ2^8*
       CHu[1, 1] - 52381752*MT2^5*MW2^3*MZ2^8*CHu[1, 1] + 
      73214760*MT2^4*MW2^4*MZ2^8*CHu[1, 1] - 34041720*MT2^3*MW2^5*MZ2^8*
       CHu[1, 1] - 15645624*MT2^2*MW2^6*MZ2^8*CHu[1, 1] + 
      18893496*MT2*MW2^7*MZ2^8*CHu[1, 1] - 4114056*MW2^8*MZ2^8*CHu[1, 1] + 
      142920*MT2^7*MZ2^9*CHu[1, 1] - 2647776*MT2^6*MW2*MZ2^9*CHu[1, 1] + 
      9505656*MT2^5*MW2^2*MZ2^9*CHu[1, 1] - 7836864*MT2^4*MW2^3*MZ2^9*
       CHu[1, 1] - 10922280*MT2^3*MW2^4*MZ2^9*CHu[1, 1] + 
      21363072*MT2^2*MW2^5*MZ2^9*CHu[1, 1] - 11002776*MT2*MW2^6*MZ2^9*
       CHu[1, 1] + 1398048*MW2^7*MZ2^9*CHu[1, 1] + 171240*MT2^6*MZ2^10*
       CHu[1, 1] - 656640*MT2^5*MW2*MZ2^10*CHu[1, 1] - 
      890256*MT2^4*MW2^2*MZ2^10*CHu[1, 1] + 4885272*MT2^3*MW2^3*MZ2^10*
       CHu[1, 1] - 5337744*MT2^2*MW2^4*MZ2^10*CHu[1, 1] + 
      1900248*MT2*MW2^5*MZ2^10*CHu[1, 1] - 72120*MW2^6*MZ2^10*CHu[1, 1] + 
      171240*MT2^4*MW2*MZ2^11*CHu[1, 1] - 457080*MT2^3*MW2^2*MZ2^11*
       CHu[1, 1] + 357960*MT2^2*MW2^3*MZ2^11*CHu[1, 1] - 
      72120*MT2*MW2^4*MZ2^11*CHu[1, 1] + 172032*MT2^8*MW2^7*MZ2*CHu[2, 2] - 
      860160*MT2^7*MW2^8*MZ2*CHu[2, 2] + 1204224*MT2^6*MW2^9*MZ2*CHu[2, 2] + 
      1204224*MT2^5*MW2^10*MZ2*CHu[2, 2] - 6021120*MT2^4*MW2^11*MZ2*
       CHu[2, 2] + 8429568*MT2^3*MW2^12*MZ2*CHu[2, 2] - 
      6021120*MT2^2*MW2^13*MZ2*CHu[2, 2] + 2236416*MT2*MW2^14*MZ2*CHu[2, 2] - 
      344064*MW2^15*MZ2*CHu[2, 2] - 638976*MT2^8*MW2^6*MZ2^2*CHu[2, 2] + 
      4927488*MT2^7*MW2^7*MZ2^2*CHu[2, 2] - 16084992*MT2^6*MW2^8*MZ2^2*
       CHu[2, 2] + 30105600*MT2^5*MW2^9*MZ2^2*CHu[2, 2] - 
      36986880*MT2^4*MW2^10*MZ2^2*CHu[2, 2] + 31911936*MT2^3*MW2^11*MZ2^2*
       CHu[2, 2] - 19181568*MT2^2*MW2^12*MZ2^2*CHu[2, 2] + 
      7176192*MT2*MW2^13*MZ2^2*CHu[2, 2] - 1228800*MW2^14*MZ2^2*CHu[2, 2] + 
      731136*MT2^8*MW2^5*MZ2^3*CHu[2, 2] - 8669184*MT2^7*MW2^6*MZ2^3*
       CHu[2, 2] + 39856128*MT2^6*MW2^7*MZ2^3*CHu[2, 2] - 
      99870720*MT2^5*MW2^8*MZ2^3*CHu[2, 2] + 154011648*MT2^4*MW2^9*MZ2^3*
       CHu[2, 2] - 150951936*MT2^3*MW2^10*MZ2^3*CHu[2, 2] + 
      91232256*MT2^2*MW2^11*MZ2^3*CHu[2, 2] - 30603264*MT2*MW2^12*MZ2^3*
       CHu[2, 2] + 4263936*MW2^13*MZ2^3*CHu[2, 2] - 73728*MT2^8*MW2^4*MZ2^4*
       CHu[2, 2] + 4165632*MT2^7*MW2^5*MZ2^4*CHu[2, 2] - 
      29276160*MT2^6*MW2^6*MZ2^4*CHu[2, 2] + 89680896*MT2^5*MW2^7*MZ2^4*
       CHu[2, 2] - 149296128*MT2^4*MW2^8*MZ2^4*CHu[2, 2] + 
      141613056*MT2^3*MW2^9*MZ2^4*CHu[2, 2] - 72228864*MT2^2*MW2^10*MZ2^4*
       CHu[2, 2] + 15744000*MT2*MW2^11*MZ2^4*CHu[2, 2] - 
      328704*MW2^12*MZ2^4*CHu[2, 2] - 372096*MT2^8*MW2^3*MZ2^5*CHu[2, 2] + 
      4957056*MT2^7*MW2^4*MZ2^5*CHu[2, 2] - 21436032*MT2^6*MW2^5*MZ2^5*
       CHu[2, 2] + 50203008*MT2^5*MW2^6*MZ2^5*CHu[2, 2] - 
      80202624*MT2^4*MW2^7*MZ2^5*CHu[2, 2] + 96131712*MT2^3*MW2^8*MZ2^5*
       CHu[2, 2] - 81028992*MT2^2*MW2^9*MZ2^5*CHu[2, 2] + 
      39393408*MT2*MW2^10*MZ2^5*CHu[2, 2] - 7645440*MW2^11*MZ2^5*CHu[2, 2] + 
      167424*MT2^8*MW2^2*MZ2^6*CHu[2, 2] - 8153472*MT2^7*MW2^3*MZ2^6*
       CHu[2, 2] + 54440448*MT2^6*MW2^4*MZ2^6*CHu[2, 2] - 
      161171904*MT2^5*MW2^5*MZ2^6*CHu[2, 2] + 265859904*MT2^4*MW2^6*MZ2^6*
       CHu[2, 2] - 263372544*MT2^3*MW2^7*MZ2^6*CHu[2, 2] + 
      156240000*MT2^2*MW2^8*MZ2^6*CHu[2, 2] - 49753536*MT2*MW2^9*MZ2^6*
       CHu[2, 2] + 5743680*MW2^10*MZ2^6*CHu[2, 2] + 42528*MT2^8*MW2*MZ2^7*
       CHu[2, 2] + 4867968*MT2^7*MW2^2*MZ2^7*CHu[2, 2] - 
      41708544*MT2^6*MW2^3*MZ2^7*CHu[2, 2] + 133381632*MT2^5*MW2^4*MZ2^7*
       CHu[2, 2] - 212023680*MT2^4*MW2^5*MZ2^7*CHu[2, 2] + 
      176774016*MT2^3*MW2^6*MZ2^7*CHu[2, 2] - 69749376*MT2^2*MW2^7*MZ2^7*
       CHu[2, 2] + 6087936*MT2*MW2^8*MZ2^7*CHu[2, 2] + 
      2327520*MW2^9*MZ2^7*CHu[2, 2] - 28320*MT2^8*MZ2^8*CHu[2, 2] - 
      1378248*MT2^7*MW2*MZ2^8*CHu[2, 2] + 15481464*MT2^6*MW2^2*MZ2^8*
       CHu[2, 2] - 52381752*MT2^5*MW2^3*MZ2^8*CHu[2, 2] + 
      73214760*MT2^4*MW2^4*MZ2^8*CHu[2, 2] - 34041720*MT2^3*MW2^5*MZ2^8*
       CHu[2, 2] - 15645624*MT2^2*MW2^6*MZ2^8*CHu[2, 2] + 
      18893496*MT2*MW2^7*MZ2^8*CHu[2, 2] - 4114056*MW2^8*MZ2^8*CHu[2, 2] + 
      142920*MT2^7*MZ2^9*CHu[2, 2] - 2647776*MT2^6*MW2*MZ2^9*CHu[2, 2] + 
      9505656*MT2^5*MW2^2*MZ2^9*CHu[2, 2] - 7836864*MT2^4*MW2^3*MZ2^9*
       CHu[2, 2] - 10922280*MT2^3*MW2^4*MZ2^9*CHu[2, 2] + 
      21363072*MT2^2*MW2^5*MZ2^9*CHu[2, 2] - 11002776*MT2*MW2^6*MZ2^9*
       CHu[2, 2] + 1398048*MW2^7*MZ2^9*CHu[2, 2] + 171240*MT2^6*MZ2^10*
       CHu[2, 2] - 656640*MT2^5*MW2*MZ2^10*CHu[2, 2] - 
      890256*MT2^4*MW2^2*MZ2^10*CHu[2, 2] + 4885272*MT2^3*MW2^3*MZ2^10*
       CHu[2, 2] - 5337744*MT2^2*MW2^4*MZ2^10*CHu[2, 2] + 
      1900248*MT2*MW2^5*MZ2^10*CHu[2, 2] - 72120*MW2^6*MZ2^10*CHu[2, 2] + 
      171240*MT2^4*MW2*MZ2^11*CHu[2, 2] - 457080*MT2^3*MW2^2*MZ2^11*
       CHu[2, 2] + 357960*MT2^2*MW2^3*MZ2^11*CHu[2, 2] - 
      72120*MT2*MW2^4*MZ2^11*CHu[2, 2] - 245760*MT2^8*MW2^7*MZ2*CHu[3, 3] + 
      1720320*MT2^7*MW2^8*MZ2*CHu[3, 3] - 5160960*MT2^6*MW2^9*MZ2*CHu[3, 3] + 
      8601600*MT2^5*MW2^10*MZ2*CHu[3, 3] - 8601600*MT2^4*MW2^11*MZ2*
       CHu[3, 3] + 5160960*MT2^3*MW2^12*MZ2*CHu[3, 3] - 
      1720320*MT2^2*MW2^13*MZ2*CHu[3, 3] + 245760*MT2*MW2^14*MZ2*CHu[3, 3] + 
      307200*MT2^8*MW2^6*MZ2^2*CHu[3, 3] - 2396160*MT2^7*MW2^7*MZ2^2*
       CHu[3, 3] + 7434240*MT2^6*MW2^8*MZ2^2*CHu[3, 3] - 
      11980800*MT2^5*MW2^9*MZ2^2*CHu[3, 3] + 10752000*MT2^4*MW2^10*MZ2^2*
       CHu[3, 3] - 5222400*MT2^3*MW2^11*MZ2^2*CHu[3, 3] + 
      1167360*MT2^2*MW2^12*MZ2^2*CHu[3, 3] - 61440*MT2*MW2^13*MZ2^2*
       CHu[3, 3] + 195072*MT2^8*MW2^5*MZ2^3*CHu[3, 3] - 
      1058304*MT2^7*MW2^6*MZ2^3*CHu[3, 3] + 2867712*MT2^6*MW2^7*MZ2^3*
       CHu[3, 3] - 5537280*MT2^5*MW2^8*MZ2^3*CHu[3, 3] + 
      7564800*MT2^4*MW2^9*MZ2^3*CHu[3, 3] - 6369792*MT2^3*MW2^10*MZ2^3*
       CHu[3, 3] + 2840064*MT2^2*MW2^11*MZ2^3*CHu[3, 3] - 
      502272*MT2*MW2^12*MZ2^3*CHu[3, 3] - 564480*MT2^8*MW2^4*MZ2^4*
       CHu[3, 3] + 4146432*MT2^7*MW2^5*MZ2^4*CHu[3, 3] - 
      12634368*MT2^6*MW2^6*MZ2^4*CHu[3, 3] + 21039360*MT2^5*MW2^7*MZ2^4*
       CHu[3, 3] - 20678400*MT2^4*MW2^8*MZ2^4*CHu[3, 3] + 
      11800320*MT2^3*MW2^9*MZ2^4*CHu[3, 3] - 3478272*MT2^2*MW2^10*MZ2^4*
       CHu[3, 3] + 369408*MT2*MW2^11*MZ2^4*CHu[3, 3] + 
      294624*MT2^8*MW2^3*MZ2^5*CHu[3, 3] - 2626848*MT2^7*MW2^4*MZ2^5*
       CHu[3, 3] + 8445024*MT2^6*MW2^5*MZ2^5*CHu[3, 3] - 
      12939168*MT2^5*MW2^6*MZ2^5*CHu[3, 3] + 9726624*MT2^4*MW2^7*MZ2^5*
       CHu[3, 3] - 2779488*MT2^3*MW2^8*MZ2^5*CHu[3, 3] - 
      390624*MT2^2*MW2^9*MZ2^5*CHu[3, 3] + 269856*MT2*MW2^10*MZ2^5*
       CHu[3, 3] + 52896*MT2^8*MW2^2*MZ2^6*CHu[3, 3] - 
      75648*MT2^7*MW2^3*MZ2^6*CHu[3, 3] - 67680*MT2^6*MW2^4*MZ2^6*CHu[3, 3] - 
      942720*MT2^5*MW2^5*MZ2^6*CHu[3, 3] + 3544800*MT2^4*MW2^6*MZ2^6*
       CHu[3, 3] - 4277376*MT2^3*MW2^7*MZ2^6*CHu[3, 3] + 
      2113248*MT2^2*MW2^8*MZ2^6*CHu[3, 3] - 347520*MT2*MW2^9*MZ2^6*
       CHu[3, 3] - 85620*MT2^8*MW2*MZ2^7*CHu[3, 3] + 652236*MT2^7*MW2^2*MZ2^7*
       CHu[3, 3] - 2009604*MT2^6*MW2^3*MZ2^7*CHu[3, 3] + 
      3555804*MT2^5*MW2^4*MZ2^7*CHu[3, 3] - 3880572*MT2^4*MW2^5*MZ2^7*
       CHu[3, 3] + 2417412*MT2^3*MW2^6*MZ2^7*CHu[3, 3] - 
      682380*MT2^2*MW2^7*MZ2^7*CHu[3, 3] + 32724*MT2*MW2^8*MZ2^7*CHu[3, 3] + 
      15450*MT2^8*MZ2^8*CHu[3, 3] - 193770*MT2^7*MW2*MZ2^8*CHu[3, 3] + 
      666930*MT2^6*MW2^2*MZ2^8*CHu[3, 3] - 915954*MT2^5*MW2^3*MZ2^8*
       CHu[3, 3] + 382062*MT2^4*MW2^4*MZ2^8*CHu[3, 3] + 
      262338*MT2^3*MW2^5*MZ2^8*CHu[3, 3] - 287226*MT2^2*MW2^6*MZ2^8*
       CHu[3, 3] + 70170*MT2*MW2^7*MZ2^8*CHu[3, 3] + 
      15450*MT2^7*MZ2^9*CHu[3, 3] - 61800*MT2^6*MW2*MZ2^9*CHu[3, 3] - 
      8370*MT2^5*MW2^2*MZ2^9*CHu[3, 3] + 256860*MT2^4*MW2^3*MZ2^9*CHu[3, 3] - 
      334110*MT2^3*MW2^4*MZ2^9*CHu[3, 3] + 147420*MT2^2*MW2^5*MZ2^9*
       CHu[3, 3] - 15450*MT2*MW2^6*MZ2^9*CHu[3, 3] + 
      15450*MT2^5*MW2*MZ2^10*CHu[3, 3] - 46350*MT2^4*MW2^2*MZ2^10*CHu[3, 3] + 
      46350*MT2^3*MW2^3*MZ2^10*CHu[3, 3] - 15450*MT2^2*MW2^4*MZ2^10*
       CHu[3, 3]))/(2*(MT2 - MW2)^3*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) - 
   (1504935936*MT2^6*MW2^9*MZ2*CHd[1, 1] - 9029615616*MT2^5*MW2^10*MZ2*
      CHd[1, 1] + 22574039040*MT2^4*MW2^11*MZ2*CHd[1, 1] - 
     30098718720*MT2^3*MW2^12*MZ2*CHd[1, 1] + 22574039040*MT2^2*MW2^13*MZ2*
      CHd[1, 1] - 9029615616*MT2*MW2^14*MZ2*CHd[1, 1] + 
     1504935936*MW2^15*MZ2*CHd[1, 1] + 1105920*MH2*MT2^6*MW2^7*MZ2^2*
      CHd[1, 1] + 30357504*MT2^7*MW2^7*MZ2^2*CHd[1, 1] - 
     6635520*MH2*MT2^5*MW2^8*MZ2^2*CHd[1, 1] - 9041485824*MT2^6*MW2^8*MZ2^2*
      CHd[1, 1] + 16588800*MH2*MT2^4*MW2^9*MZ2^2*CHd[1, 1] + 
     55109376000*MT2^5*MW2^9*MZ2^2*CHd[1, 1] - 22118400*MH2*MT2^3*MW2^10*
      MZ2^2*CHd[1, 1] - 137977233408*MT2^4*MW2^10*MZ2^2*CHd[1, 1] + 
     16588800*MH2*MT2^2*MW2^11*MZ2^2*CHd[1, 1] + 180582377472*MT2^3*MW2^11*
      MZ2^2*CHd[1, 1] - 6635520*MH2*MT2*MW2^12*MZ2^2*CHd[1, 1] - 
     129992712192*MT2^2*MW2^12*MZ2^2*CHd[1, 1] + 1105920*MH2*MW2^13*MZ2^2*
      CHd[1, 1] + 48636758016*MT2*MW2^13*MZ2^2*CHd[1, 1] - 
     7347437568*MW2^14*MZ2^2*CHd[1, 1] - 3041280*MH2*MT2^6*MW2^6*MZ2^3*
      CHd[1, 1] - 107495424*MT2^7*MW2^6*MZ2^3*CHd[1, 1] + 
     19353600*MH2*MT2^5*MW2^7*MZ2^3*CHd[1, 1] + 22638431232*MT2^6*MW2^7*MZ2^3*
      CHd[1, 1] - 48936960*MH2*MT2^4*MW2^8*MZ2^3*CHd[1, 1] - 
     142315573248*MT2^5*MW2^8*MZ2^3*CHd[1, 1] + 63037440*MH2*MT2^3*MW2^9*
      MZ2^3*CHd[1, 1] + 358098803712*MT2^4*MW2^9*MZ2^3*CHd[1, 1] - 
     43407360*MH2*MT2^2*MW2^10*MZ2^3*CHd[1, 1] - 456754765824*MT2^3*MW2^10*
      MZ2^3*CHd[1, 1] + 14929920*MH2*MT2*MW2^11*MZ2^3*CHd[1, 1] + 
     309013079040*MT2^2*MW2^11*MZ2^3*CHd[1, 1] - 1935360*MH2*MW2^12*MZ2^3*
      CHd[1, 1] - 103657328640*MT2*MW2^12*MZ2^3*CHd[1, 1] + 
     13084849152*MW2^13*MZ2^3*CHd[1, 1] + 2025216*MH2*MT2^6*MW2^5*MZ2^4*
      CHd[1, 1] + 139594752*MT2^7*MW2^5*MZ2^4*CHd[1, 1] - 
     15192576*MH2*MT2^5*MW2^6*MZ2^4*CHd[1, 1] - 31862573568*MT2^6*MW2^6*MZ2^4*
      CHd[1, 1] + 39502080*MH2*MT2^4*MW2^7*MZ2^4*CHd[1, 1] + 
     209854955520*MT2^5*MW2^7*MZ2^4*CHd[1, 1] - 45480960*MH2*MT2^3*MW2^8*
      MZ2^4*CHd[1, 1] - 532454542848*MT2^4*MW2^8*MZ2^4*CHd[1, 1] + 
     22083840*MH2*MT2^2*MW2^9*MZ2^4*CHd[1, 1] + 654887402496*MT2^3*MW2^9*
      MZ2^4*CHd[1, 1] - 1921536*MH2*MT2*MW2^10*MZ2^4*CHd[1, 1] - 
     402313342464*MT2^2*MW2^10*MZ2^4*CHd[1, 1] - 1016064*MH2*MW2^11*MZ2^4*
      CHd[1, 1] + 110699182080*MT2*MW2^11*MZ2^4*CHd[1, 1] - 
     8950675968*MW2^12*MZ2^4*CHd[1, 1] + 2405376*MH2*MT2^6*MW2^4*MZ2^5*
      CHd[1, 1] - 49766400*MT2^7*MW2^4*MZ2^5*CHd[1, 1] - 
     12407040*MH2*MT2^5*MW2^5*MZ2^5*CHd[1, 1] + 29272550976*MT2^6*MW2^5*MZ2^5*
      CHd[1, 1] + 30004992*MH2*MT2^4*MW2^6*MZ2^5*CHd[1, 1] - 
     205085950848*MT2^5*MW2^6*MZ2^5*CHd[1, 1] - 47098368*MH2*MT2^3*MW2^7*
      MZ2^5*CHd[1, 1] + 526390377408*MT2^4*MW2^7*MZ2^5*CHd[1, 1] + 
     46213632*MH2*MT2^2*MW2^8*MZ2^5*CHd[1, 1] - 616722308352*MT2^3*MW2^8*
      MZ2^5*CHd[1, 1] - 23549184*MH2*MT2*MW2^9*MZ2^5*CHd[1, 1] + 
     326522483136*MT2^2*MW2^9*MZ2^5*CHd[1, 1] + 4430592*MH2*MW2^10*MZ2^5*
      CHd[1, 1] - 58270859136*MT2*MW2^10*MZ2^5*CHd[1, 1] - 
     2056526784*MW2^11*MZ2^5*CHd[1, 1] - 5068656*MH2*MT2^6*MW2^3*MZ2^6*
      CHd[1, 1] - 63576576*MT2^7*MW2^3*MZ2^6*CHd[1, 1] + 
     32817312*MH2*MT2^5*MW2^4*MZ2^6*CHd[1, 1] - 19984686336*MT2^6*MW2^4*MZ2^6*
      CHd[1, 1] - 83245968*MH2*MT2^4*MW2^5*MZ2^6*CHd[1, 1] + 
     149943354624*MT2^5*MW2^5*MZ2^6*CHd[1, 1] + 108209088*MH2*MT2^3*MW2^6*
      MZ2^6*CHd[1, 1] - 390009534336*MT2^4*MW2^6*MZ2^6*CHd[1, 1] - 
     75269520*MH2*MT2^2*MW2^7*MZ2^6*CHd[1, 1] + 431891149824*MT2^3*MW2^7*
      MZ2^6*CHd[1, 1] + 25221024*MH2*MT2*MW2^8*MZ2^6*CHd[1, 1] - 
     184751912448*MT2^2*MW2^8*MZ2^6*CHd[1, 1] - 2663280*MH2*MW2^9*MZ2^6*
      CHd[1, 1] + 4475282688*MT2*MW2^9*MZ2^6*CHd[1, 1] + 
     8499922560*MW2^10*MZ2^6*CHd[1, 1] + 3622104*MH2*MT2^6*MW2^2*MZ2^7*
      CHd[1, 1] + 80376624*MT2^7*MW2^2*MZ2^7*CHd[1, 1] - 
     26801280*MH2*MT2^5*MW2^3*MZ2^7*CHd[1, 1] + 11103531912*MT2^6*MW2^3*MZ2^7*
      CHd[1, 1] + 69537528*MH2*MT2^4*MW2^4*MZ2^7*CHd[1, 1] - 
     88822990368*MT2^5*MW2^4*MZ2^7*CHd[1, 1] - 80174016*MH2*MT2^3*MW2^5*MZ2^7*
      CHd[1, 1] + 233954182872*MT2^4*MW2^5*MZ2^7*CHd[1, 1] + 
     39383496*MH2*MT2^2*MW2^6*MZ2^7*CHd[1, 1] - 243705683088*MT2^3*MW2^6*
      MZ2^7*CHd[1, 1] - 4121280*MH2*MT2*MW2^7*MZ2^7*CHd[1, 1] + 
     76168545336*MT2^2*MW2^7*MZ2^7*CHd[1, 1] - 1446552*MH2*MW2^8*MZ2^7*
      CHd[1, 1] + 19897337088*MT2*MW2^8*MZ2^7*CHd[1, 1] - 
     8675300376*MW2^9*MZ2^7*CHd[1, 1] - 1187730*MH2*MT2^6*MW2*MZ2^8*
      CHd[1, 1] - 34860780*MT2^7*MW2*MZ2^8*CHd[1, 1] + 
     10748484*MH2*MT2^5*MW2^2*MZ2^8*CHd[1, 1] - 4791109212*MT2^6*MW2^2*MZ2^8*
      CHd[1, 1] - 28682262*MH2*MT2^4*MW2^3*MZ2^8*CHd[1, 1] + 
     41367507372*MT2^5*MW2^3*MZ2^8*CHd[1, 1] + 25930152*MH2*MT2^3*MW2^4*MZ2^8*
      CHd[1, 1] - 110361638916*MT2^4*MW2^4*MZ2^8*CHd[1, 1] - 
     434430*MH2*MT2^2*MW2^5*MZ2^8*CHd[1, 1] + 104356699596*MT2^3*MW2^5*MZ2^8*
      CHd[1, 1] - 8808588*MH2*MT2*MW2^6*MZ2^8*CHd[1, 1] - 
     12341510532*MT2^2*MW2^6*MZ2^8*CHd[1, 1] + 2434374*MH2*MW2^7*MZ2^8*
      CHd[1, 1] - 24772308300*MT2*MW2^7*MZ2^8*CHd[1, 1] + 
     6577220772*MW2^8*MZ2^8*CHd[1, 1] + 139050*MH2*MT2^6*MZ2^9*CHd[1, 1] + 
     5370300*MT2^7*MZ2^9*CHd[1, 1] - 2022030*MH2*MT2^5*MW2*MZ2^9*CHd[1, 1] + 
     1327327344*MT2^6*MW2*MZ2^9*CHd[1, 1] + 5648940*MH2*MT2^4*MW2^2*MZ2^9*
      CHd[1, 1] - 13260826260*MT2^5*MW2^2*MZ2^9*CHd[1, 1] - 
     1534356*MH2*MT2^3*MW2^3*MZ2^9*CHd[1, 1] + 36053892288*MT2^4*MW2^3*MZ2^9*
      CHd[1, 1] - 7533918*MH2*MT2^2*MW2^4*MZ2^9*CHd[1, 1] - 
     26535137220*MT2^3*MW2^4*MZ2^9*CHd[1, 1] + 6350994*MH2*MT2*MW2^5*MZ2^9*
      CHd[1, 1] - 12409401744*MT2^2*MW2^5*MZ2^9*CHd[1, 1] - 
     1048680*MH2*MW2^6*MZ2^9*CHd[1, 1] + 18504440460*MT2*MW2^6*MZ2^9*
      CHd[1, 1] - 3685665168*MW2^7*MZ2^9*CHd[1, 1] + 
     139050*MH2*MT2^5*MZ2^10*CHd[1, 1] - 166922460*MT2^6*MZ2^10*CHd[1, 1] - 
     417150*MH2*MT2^4*MW2*MZ2^10*CHd[1, 1] + 2412055584*MT2^5*MW2*MZ2^10*
      CHd[1, 1] - 909630*MH2*MT2^3*MW2^2*MZ2^10*CHd[1, 1] - 
     6790594392*MT2^4*MW2^2*MZ2^10*CHd[1, 1] + 2653560*MH2*MT2^2*MW2^3*MZ2^10*
      CHd[1, 1] + 1232192772*MT2^3*MW2^3*MZ2^10*CHd[1, 1] - 
     1604880*MH2*MT2*MW2^4*MZ2^10*CHd[1, 1] + 10313035416*MT2^2*MW2^4*MZ2^10*
      CHd[1, 1] + 139050*MH2*MW2^5*MZ2^10*CHd[1, 1] - 
     8220737124*MT2*MW2^5*MZ2^10*CHd[1, 1] + 1220970204*MW2^6*MZ2^10*
      CHd[1, 1] - 172292760*MT2^5*MZ2^11*CHd[1, 1] + 
     139050*MH2*MT2^3*MW2*MZ2^11*CHd[1, 1] + 522248580*MT2^4*MW2*MZ2^11*
      CHd[1, 1] - 278100*MH2*MT2^2*MW2^2*MZ2^11*CHd[1, 1] + 
     1039083804*MT2^3*MW2^2*MZ2^11*CHd[1, 1] + 139050*MH2*MT2*MW2^3*MZ2^11*
      CHd[1, 1] - 3126888108*MT2^2*MW2^3*MZ2^11*CHd[1, 1] + 
     1910141244*MT2*MW2^4*MZ2^11*CHd[1, 1] - 172292760*MW2^5*MZ2^11*
      CHd[1, 1] - 172292760*MT2^3*MW2*MZ2^12*CHd[1, 1] + 
     344585520*MT2^2*MW2^2*MZ2^12*CHd[1, 1] - 172292760*MT2*MW2^3*MZ2^12*
      CHd[1, 1] - 150994944*MT2^6*MW2^9*MZ2*Pi^2*CHd[1, 1] + 
     905969664*MT2^5*MW2^10*MZ2*Pi^2*CHd[1, 1] - 2264924160*MT2^4*MW2^11*MZ2*
      Pi^2*CHd[1, 1] + 3019898880*MT2^3*MW2^12*MZ2*Pi^2*CHd[1, 1] - 
     2264924160*MT2^2*MW2^13*MZ2*Pi^2*CHd[1, 1] + 905969664*MT2*MW2^14*MZ2*
      Pi^2*CHd[1, 1] - 150994944*MW2^15*MZ2*Pi^2*CHd[1, 1] + 
     858193920*MT2^6*MW2^8*MZ2^2*Pi^2*CHd[1, 1] - 5300158464*MT2^5*MW2^9*
      MZ2^2*Pi^2*CHd[1, 1] + 13325893632*MT2^4*MW2^10*MZ2^2*Pi^2*CHd[1, 1] - 
     17465868288*MT2^3*MW2^11*MZ2^2*Pi^2*CHd[1, 1] + 
     12570918912*MT2^2*MW2^12*MZ2^2*Pi^2*CHd[1, 1] - 
     4696178688*MT2*MW2^13*MZ2^2*Pi^2*CHd[1, 1] + 707198976*MW2^14*MZ2^2*Pi^2*
      CHd[1, 1] - 2111348736*MT2^6*MW2^7*MZ2^3*Pi^2*CHd[1, 1] + 
     13526286336*MT2^5*MW2^8*MZ2^3*Pi^2*CHd[1, 1] - 
     34244812800*MT2^4*MW2^9*MZ2^3*Pi^2*CHd[1, 1] + 
     43792367616*MT2^3*MW2^10*MZ2^3*Pi^2*CHd[1, 1] - 
     29651853312*MT2^2*MW2^11*MZ2^3*Pi^2*CHd[1, 1] + 
     9942515712*MT2*MW2^12*MZ2^3*Pi^2*CHd[1, 1] - 1253154816*MW2^13*MZ2^3*
      Pi^2*CHd[1, 1] + 3024488448*MT2^6*MW2^6*MZ2^4*Pi^2*CHd[1, 1] - 
     20258279424*MT2^5*MW2^7*MZ2^4*Pi^2*CHd[1, 1] + 
     51701372928*MT2^4*MW2^8*MZ2^4*Pi^2*CHd[1, 1] - 
     63854272512*MT2^3*MW2^9*MZ2^4*Pi^2*CHd[1, 1] + 
     39428241408*MT2^2*MW2^10*MZ2^4*Pi^2*CHd[1, 1] - 
     10954690560*MT2*MW2^11*MZ2^4*Pi^2*CHd[1, 1] + 913139712*MW2^12*MZ2^4*
      Pi^2*CHd[1, 1] - 2941913088*MT2^6*MW2^5*MZ2^5*Pi^2*CHd[1, 1] + 
     20675966976*MT2^5*MW2^6*MZ2^5*Pi^2*CHd[1, 1] - 
     53202161664*MT2^4*MW2^7*MZ2^5*Pi^2*CHd[1, 1] + 
     62775889920*MT2^3*MW2^8*MZ2^5*Pi^2*CHd[1, 1] - 
     33857021952*MT2^2*MW2^9*MZ2^5*Pi^2*CHd[1, 1] + 
     6466664448*MT2*MW2^10*MZ2^5*Pi^2*CHd[1, 1] + 82575360*MW2^11*MZ2^5*Pi^2*
      CHd[1, 1] + 2193192576*MT2^6*MW2^4*MZ2^6*Pi^2*CHd[1, 1] - 
     16101068544*MT2^5*MW2^5*MZ2^6*Pi^2*CHd[1, 1] + 
     41723627904*MT2^4*MW2^6*MZ2^6*Pi^2*CHd[1, 1] - 
     46723189248*MT2^3*MW2^7*MZ2^6*Pi^2*CHd[1, 1] + 
     20965085568*MT2^2*MW2^8*MZ2^6*Pi^2*CHd[1, 1] - 
     1308927744*MT2*MW2^9*MZ2^6*Pi^2*CHd[1, 1] - 748720512*MW2^10*MZ2^6*Pi^2*
      CHd[1, 1] - 1318003200*MT2^6*MW2^3*MZ2^7*Pi^2*CHd[1, 1] + 
     10101211776*MT2^5*MW2^4*MZ2^7*Pi^2*CHd[1, 1] - 
     26349625728*MT2^4*MW2^5*MZ2^7*Pi^2*CHd[1, 1] + 
     27804536064*MT2^3*MW2^6*MZ2^7*Pi^2*CHd[1, 1] - 
     9499836672*MT2^2*MW2^7*MZ2^7*Pi^2*CHd[1, 1] - 1613471616*MT2*MW2^8*MZ2^7*
      Pi^2*CHd[1, 1] + 875189376*MW2^9*MZ2^7*Pi^2*CHd[1, 1] + 
     590821776*MT2^6*MW2^2*MZ2^8*Pi^2*CHd[1, 1] - 4862933856*MT2^5*MW2^3*
      MZ2^8*Pi^2*CHd[1, 1] + 12816336240*MT2^4*MW2^4*MZ2^8*Pi^2*CHd[1, 1] - 
     12259249344*MT2^3*MW2^5*MZ2^8*Pi^2*CHd[1, 1] + 
     1839935088*MT2^2*MW2^6*MZ2^8*Pi^2*CHd[1, 1] + 2602271520*MT2*MW2^7*MZ2^8*
      Pi^2*CHd[1, 1] - 727181424*MW2^8*MZ2^8*Pi^2*CHd[1, 1] - 
     165292632*MT2^6*MW2*MZ2^9*Pi^2*CHd[1, 1] + 1582577568*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHd[1, 1] - 4251854808*MT2^4*MW2^3*MZ2^9*Pi^2*CHd[1, 1] + 
     3169492992*MT2^3*MW2^4*MZ2^9*Pi^2*CHd[1, 1] + 1338260472*MT2^2*MW2^5*
      MZ2^9*Pi^2*CHd[1, 1] - 2098712736*MT2*MW2^6*MZ2^9*Pi^2*CHd[1, 1] + 
     425529144*MW2^7*MZ2^9*Pi^2*CHd[1, 1] + 20855880*MT2^6*MZ2^10*Pi^2*
      CHd[1, 1] - 290427912*MT2^5*MW2*MZ2^10*Pi^2*CHd[1, 1] + 
     808716096*MT2^4*MW2^2*MZ2^10*Pi^2*CHd[1, 1] - 156881088*MT2^3*MW2^3*
      MZ2^10*Pi^2*CHd[1, 1] - 1199390616*MT2^2*MW2^4*MZ2^10*Pi^2*CHd[1, 1] + 
     961564392*MT2*MW2^5*MZ2^10*Pi^2*CHd[1, 1] - 144436752*MW2^6*MZ2^10*Pi^2*
      CHd[1, 1] + 20855880*MT2^5*MZ2^11*Pi^2*CHd[1, 1] - 
     62567640*MT2^4*MW2*MZ2^11*Pi^2*CHd[1, 1] - 123580872*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHd[1, 1] + 372297024*MT2^2*MW2^3*MZ2^11*Pi^2*CHd[1, 1] - 
     227860272*MT2*MW2^4*MZ2^11*Pi^2*CHd[1, 1] + 20855880*MW2^5*MZ2^11*Pi^2*
      CHd[1, 1] + 20855880*MT2^3*MW2*MZ2^12*Pi^2*CHd[1, 1] - 
     41711760*MT2^2*MW2^2*MZ2^12*Pi^2*CHd[1, 1] + 20855880*MT2*MW2^3*MZ2^12*
      Pi^2*CHd[1, 1] + 1504935936*MT2^6*MW2^9*MZ2*CHd[2, 2] - 
     9029615616*MT2^5*MW2^10*MZ2*CHd[2, 2] + 22574039040*MT2^4*MW2^11*MZ2*
      CHd[2, 2] - 30098718720*MT2^3*MW2^12*MZ2*CHd[2, 2] + 
     22574039040*MT2^2*MW2^13*MZ2*CHd[2, 2] - 9029615616*MT2*MW2^14*MZ2*
      CHd[2, 2] + 1504935936*MW2^15*MZ2*CHd[2, 2] + 
     1105920*MH2*MT2^6*MW2^7*MZ2^2*CHd[2, 2] + 30357504*MT2^7*MW2^7*MZ2^2*
      CHd[2, 2] - 6635520*MH2*MT2^5*MW2^8*MZ2^2*CHd[2, 2] - 
     9041485824*MT2^6*MW2^8*MZ2^2*CHd[2, 2] + 16588800*MH2*MT2^4*MW2^9*MZ2^2*
      CHd[2, 2] + 55109376000*MT2^5*MW2^9*MZ2^2*CHd[2, 2] - 
     22118400*MH2*MT2^3*MW2^10*MZ2^2*CHd[2, 2] - 137977233408*MT2^4*MW2^10*
      MZ2^2*CHd[2, 2] + 16588800*MH2*MT2^2*MW2^11*MZ2^2*CHd[2, 2] + 
     180582377472*MT2^3*MW2^11*MZ2^2*CHd[2, 2] - 6635520*MH2*MT2*MW2^12*MZ2^2*
      CHd[2, 2] - 129992712192*MT2^2*MW2^12*MZ2^2*CHd[2, 2] + 
     1105920*MH2*MW2^13*MZ2^2*CHd[2, 2] + 48636758016*MT2*MW2^13*MZ2^2*
      CHd[2, 2] - 7347437568*MW2^14*MZ2^2*CHd[2, 2] - 
     3041280*MH2*MT2^6*MW2^6*MZ2^3*CHd[2, 2] - 107495424*MT2^7*MW2^6*MZ2^3*
      CHd[2, 2] + 19353600*MH2*MT2^5*MW2^7*MZ2^3*CHd[2, 2] + 
     22638431232*MT2^6*MW2^7*MZ2^3*CHd[2, 2] - 48936960*MH2*MT2^4*MW2^8*MZ2^3*
      CHd[2, 2] - 142315573248*MT2^5*MW2^8*MZ2^3*CHd[2, 2] + 
     63037440*MH2*MT2^3*MW2^9*MZ2^3*CHd[2, 2] + 358098803712*MT2^4*MW2^9*
      MZ2^3*CHd[2, 2] - 43407360*MH2*MT2^2*MW2^10*MZ2^3*CHd[2, 2] - 
     456754765824*MT2^3*MW2^10*MZ2^3*CHd[2, 2] + 14929920*MH2*MT2*MW2^11*
      MZ2^3*CHd[2, 2] + 309013079040*MT2^2*MW2^11*MZ2^3*CHd[2, 2] - 
     1935360*MH2*MW2^12*MZ2^3*CHd[2, 2] - 103657328640*MT2*MW2^12*MZ2^3*
      CHd[2, 2] + 13084849152*MW2^13*MZ2^3*CHd[2, 2] + 
     2025216*MH2*MT2^6*MW2^5*MZ2^4*CHd[2, 2] + 139594752*MT2^7*MW2^5*MZ2^4*
      CHd[2, 2] - 15192576*MH2*MT2^5*MW2^6*MZ2^4*CHd[2, 2] - 
     31862573568*MT2^6*MW2^6*MZ2^4*CHd[2, 2] + 39502080*MH2*MT2^4*MW2^7*MZ2^4*
      CHd[2, 2] + 209854955520*MT2^5*MW2^7*MZ2^4*CHd[2, 2] - 
     45480960*MH2*MT2^3*MW2^8*MZ2^4*CHd[2, 2] - 532454542848*MT2^4*MW2^8*
      MZ2^4*CHd[2, 2] + 22083840*MH2*MT2^2*MW2^9*MZ2^4*CHd[2, 2] + 
     654887402496*MT2^3*MW2^9*MZ2^4*CHd[2, 2] - 1921536*MH2*MT2*MW2^10*MZ2^4*
      CHd[2, 2] - 402313342464*MT2^2*MW2^10*MZ2^4*CHd[2, 2] - 
     1016064*MH2*MW2^11*MZ2^4*CHd[2, 2] + 110699182080*MT2*MW2^11*MZ2^4*
      CHd[2, 2] - 8950675968*MW2^12*MZ2^4*CHd[2, 2] + 
     2405376*MH2*MT2^6*MW2^4*MZ2^5*CHd[2, 2] - 49766400*MT2^7*MW2^4*MZ2^5*
      CHd[2, 2] - 12407040*MH2*MT2^5*MW2^5*MZ2^5*CHd[2, 2] + 
     29272550976*MT2^6*MW2^5*MZ2^5*CHd[2, 2] + 30004992*MH2*MT2^4*MW2^6*MZ2^5*
      CHd[2, 2] - 205085950848*MT2^5*MW2^6*MZ2^5*CHd[2, 2] - 
     47098368*MH2*MT2^3*MW2^7*MZ2^5*CHd[2, 2] + 526390377408*MT2^4*MW2^7*
      MZ2^5*CHd[2, 2] + 46213632*MH2*MT2^2*MW2^8*MZ2^5*CHd[2, 2] - 
     616722308352*MT2^3*MW2^8*MZ2^5*CHd[2, 2] - 23549184*MH2*MT2*MW2^9*MZ2^5*
      CHd[2, 2] + 326522483136*MT2^2*MW2^9*MZ2^5*CHd[2, 2] + 
     4430592*MH2*MW2^10*MZ2^5*CHd[2, 2] - 58270859136*MT2*MW2^10*MZ2^5*
      CHd[2, 2] - 2056526784*MW2^11*MZ2^5*CHd[2, 2] - 
     5068656*MH2*MT2^6*MW2^3*MZ2^6*CHd[2, 2] - 63576576*MT2^7*MW2^3*MZ2^6*
      CHd[2, 2] + 32817312*MH2*MT2^5*MW2^4*MZ2^6*CHd[2, 2] - 
     19984686336*MT2^6*MW2^4*MZ2^6*CHd[2, 2] - 83245968*MH2*MT2^4*MW2^5*MZ2^6*
      CHd[2, 2] + 149943354624*MT2^5*MW2^5*MZ2^6*CHd[2, 2] + 
     108209088*MH2*MT2^3*MW2^6*MZ2^6*CHd[2, 2] - 390009534336*MT2^4*MW2^6*
      MZ2^6*CHd[2, 2] - 75269520*MH2*MT2^2*MW2^7*MZ2^6*CHd[2, 2] + 
     431891149824*MT2^3*MW2^7*MZ2^6*CHd[2, 2] + 25221024*MH2*MT2*MW2^8*MZ2^6*
      CHd[2, 2] - 184751912448*MT2^2*MW2^8*MZ2^6*CHd[2, 2] - 
     2663280*MH2*MW2^9*MZ2^6*CHd[2, 2] + 4475282688*MT2*MW2^9*MZ2^6*
      CHd[2, 2] + 8499922560*MW2^10*MZ2^6*CHd[2, 2] + 
     3622104*MH2*MT2^6*MW2^2*MZ2^7*CHd[2, 2] + 80376624*MT2^7*MW2^2*MZ2^7*
      CHd[2, 2] - 26801280*MH2*MT2^5*MW2^3*MZ2^7*CHd[2, 2] + 
     11103531912*MT2^6*MW2^3*MZ2^7*CHd[2, 2] + 69537528*MH2*MT2^4*MW2^4*MZ2^7*
      CHd[2, 2] - 88822990368*MT2^5*MW2^4*MZ2^7*CHd[2, 2] - 
     80174016*MH2*MT2^3*MW2^5*MZ2^7*CHd[2, 2] + 233954182872*MT2^4*MW2^5*
      MZ2^7*CHd[2, 2] + 39383496*MH2*MT2^2*MW2^6*MZ2^7*CHd[2, 2] - 
     243705683088*MT2^3*MW2^6*MZ2^7*CHd[2, 2] - 4121280*MH2*MT2*MW2^7*MZ2^7*
      CHd[2, 2] + 76168545336*MT2^2*MW2^7*MZ2^7*CHd[2, 2] - 
     1446552*MH2*MW2^8*MZ2^7*CHd[2, 2] + 19897337088*MT2*MW2^8*MZ2^7*
      CHd[2, 2] - 8675300376*MW2^9*MZ2^7*CHd[2, 2] - 
     1187730*MH2*MT2^6*MW2*MZ2^8*CHd[2, 2] - 34860780*MT2^7*MW2*MZ2^8*
      CHd[2, 2] + 10748484*MH2*MT2^5*MW2^2*MZ2^8*CHd[2, 2] - 
     4791109212*MT2^6*MW2^2*MZ2^8*CHd[2, 2] - 28682262*MH2*MT2^4*MW2^3*MZ2^8*
      CHd[2, 2] + 41367507372*MT2^5*MW2^3*MZ2^8*CHd[2, 2] + 
     25930152*MH2*MT2^3*MW2^4*MZ2^8*CHd[2, 2] - 110361638916*MT2^4*MW2^4*
      MZ2^8*CHd[2, 2] - 434430*MH2*MT2^2*MW2^5*MZ2^8*CHd[2, 2] + 
     104356699596*MT2^3*MW2^5*MZ2^8*CHd[2, 2] - 8808588*MH2*MT2*MW2^6*MZ2^8*
      CHd[2, 2] - 12341510532*MT2^2*MW2^6*MZ2^8*CHd[2, 2] + 
     2434374*MH2*MW2^7*MZ2^8*CHd[2, 2] - 24772308300*MT2*MW2^7*MZ2^8*
      CHd[2, 2] + 6577220772*MW2^8*MZ2^8*CHd[2, 2] + 
     139050*MH2*MT2^6*MZ2^9*CHd[2, 2] + 5370300*MT2^7*MZ2^9*CHd[2, 2] - 
     2022030*MH2*MT2^5*MW2*MZ2^9*CHd[2, 2] + 1327327344*MT2^6*MW2*MZ2^9*
      CHd[2, 2] + 5648940*MH2*MT2^4*MW2^2*MZ2^9*CHd[2, 2] - 
     13260826260*MT2^5*MW2^2*MZ2^9*CHd[2, 2] - 1534356*MH2*MT2^3*MW2^3*MZ2^9*
      CHd[2, 2] + 36053892288*MT2^4*MW2^3*MZ2^9*CHd[2, 2] - 
     7533918*MH2*MT2^2*MW2^4*MZ2^9*CHd[2, 2] - 26535137220*MT2^3*MW2^4*MZ2^9*
      CHd[2, 2] + 6350994*MH2*MT2*MW2^5*MZ2^9*CHd[2, 2] - 
     12409401744*MT2^2*MW2^5*MZ2^9*CHd[2, 2] - 1048680*MH2*MW2^6*MZ2^9*
      CHd[2, 2] + 18504440460*MT2*MW2^6*MZ2^9*CHd[2, 2] - 
     3685665168*MW2^7*MZ2^9*CHd[2, 2] + 139050*MH2*MT2^5*MZ2^10*CHd[2, 2] - 
     166922460*MT2^6*MZ2^10*CHd[2, 2] - 417150*MH2*MT2^4*MW2*MZ2^10*
      CHd[2, 2] + 2412055584*MT2^5*MW2*MZ2^10*CHd[2, 2] - 
     909630*MH2*MT2^3*MW2^2*MZ2^10*CHd[2, 2] - 6790594392*MT2^4*MW2^2*MZ2^10*
      CHd[2, 2] + 2653560*MH2*MT2^2*MW2^3*MZ2^10*CHd[2, 2] + 
     1232192772*MT2^3*MW2^3*MZ2^10*CHd[2, 2] - 1604880*MH2*MT2*MW2^4*MZ2^10*
      CHd[2, 2] + 10313035416*MT2^2*MW2^4*MZ2^10*CHd[2, 2] + 
     139050*MH2*MW2^5*MZ2^10*CHd[2, 2] - 8220737124*MT2*MW2^5*MZ2^10*
      CHd[2, 2] + 1220970204*MW2^6*MZ2^10*CHd[2, 2] - 
     172292760*MT2^5*MZ2^11*CHd[2, 2] + 139050*MH2*MT2^3*MW2*MZ2^11*
      CHd[2, 2] + 522248580*MT2^4*MW2*MZ2^11*CHd[2, 2] - 
     278100*MH2*MT2^2*MW2^2*MZ2^11*CHd[2, 2] + 1039083804*MT2^3*MW2^2*MZ2^11*
      CHd[2, 2] + 139050*MH2*MT2*MW2^3*MZ2^11*CHd[2, 2] - 
     3126888108*MT2^2*MW2^3*MZ2^11*CHd[2, 2] + 1910141244*MT2*MW2^4*MZ2^11*
      CHd[2, 2] - 172292760*MW2^5*MZ2^11*CHd[2, 2] - 
     172292760*MT2^3*MW2*MZ2^12*CHd[2, 2] + 344585520*MT2^2*MW2^2*MZ2^12*
      CHd[2, 2] - 172292760*MT2*MW2^3*MZ2^12*CHd[2, 2] - 
     150994944*MT2^6*MW2^9*MZ2*Pi^2*CHd[2, 2] + 905969664*MT2^5*MW2^10*MZ2*
      Pi^2*CHd[2, 2] - 2264924160*MT2^4*MW2^11*MZ2*Pi^2*CHd[2, 2] + 
     3019898880*MT2^3*MW2^12*MZ2*Pi^2*CHd[2, 2] - 2264924160*MT2^2*MW2^13*MZ2*
      Pi^2*CHd[2, 2] + 905969664*MT2*MW2^14*MZ2*Pi^2*CHd[2, 2] - 
     150994944*MW2^15*MZ2*Pi^2*CHd[2, 2] + 858193920*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHd[2, 2] - 5300158464*MT2^5*MW2^9*MZ2^2*Pi^2*CHd[2, 2] + 
     13325893632*MT2^4*MW2^10*MZ2^2*Pi^2*CHd[2, 2] - 
     17465868288*MT2^3*MW2^11*MZ2^2*Pi^2*CHd[2, 2] + 
     12570918912*MT2^2*MW2^12*MZ2^2*Pi^2*CHd[2, 2] - 
     4696178688*MT2*MW2^13*MZ2^2*Pi^2*CHd[2, 2] + 707198976*MW2^14*MZ2^2*Pi^2*
      CHd[2, 2] - 2111348736*MT2^6*MW2^7*MZ2^3*Pi^2*CHd[2, 2] + 
     13526286336*MT2^5*MW2^8*MZ2^3*Pi^2*CHd[2, 2] - 
     34244812800*MT2^4*MW2^9*MZ2^3*Pi^2*CHd[2, 2] + 
     43792367616*MT2^3*MW2^10*MZ2^3*Pi^2*CHd[2, 2] - 
     29651853312*MT2^2*MW2^11*MZ2^3*Pi^2*CHd[2, 2] + 
     9942515712*MT2*MW2^12*MZ2^3*Pi^2*CHd[2, 2] - 1253154816*MW2^13*MZ2^3*
      Pi^2*CHd[2, 2] + 3024488448*MT2^6*MW2^6*MZ2^4*Pi^2*CHd[2, 2] - 
     20258279424*MT2^5*MW2^7*MZ2^4*Pi^2*CHd[2, 2] + 
     51701372928*MT2^4*MW2^8*MZ2^4*Pi^2*CHd[2, 2] - 
     63854272512*MT2^3*MW2^9*MZ2^4*Pi^2*CHd[2, 2] + 
     39428241408*MT2^2*MW2^10*MZ2^4*Pi^2*CHd[2, 2] - 
     10954690560*MT2*MW2^11*MZ2^4*Pi^2*CHd[2, 2] + 913139712*MW2^12*MZ2^4*
      Pi^2*CHd[2, 2] - 2941913088*MT2^6*MW2^5*MZ2^5*Pi^2*CHd[2, 2] + 
     20675966976*MT2^5*MW2^6*MZ2^5*Pi^2*CHd[2, 2] - 
     53202161664*MT2^4*MW2^7*MZ2^5*Pi^2*CHd[2, 2] + 
     62775889920*MT2^3*MW2^8*MZ2^5*Pi^2*CHd[2, 2] - 
     33857021952*MT2^2*MW2^9*MZ2^5*Pi^2*CHd[2, 2] + 
     6466664448*MT2*MW2^10*MZ2^5*Pi^2*CHd[2, 2] + 82575360*MW2^11*MZ2^5*Pi^2*
      CHd[2, 2] + 2193192576*MT2^6*MW2^4*MZ2^6*Pi^2*CHd[2, 2] - 
     16101068544*MT2^5*MW2^5*MZ2^6*Pi^2*CHd[2, 2] + 
     41723627904*MT2^4*MW2^6*MZ2^6*Pi^2*CHd[2, 2] - 
     46723189248*MT2^3*MW2^7*MZ2^6*Pi^2*CHd[2, 2] + 
     20965085568*MT2^2*MW2^8*MZ2^6*Pi^2*CHd[2, 2] - 
     1308927744*MT2*MW2^9*MZ2^6*Pi^2*CHd[2, 2] - 748720512*MW2^10*MZ2^6*Pi^2*
      CHd[2, 2] - 1318003200*MT2^6*MW2^3*MZ2^7*Pi^2*CHd[2, 2] + 
     10101211776*MT2^5*MW2^4*MZ2^7*Pi^2*CHd[2, 2] - 
     26349625728*MT2^4*MW2^5*MZ2^7*Pi^2*CHd[2, 2] + 
     27804536064*MT2^3*MW2^6*MZ2^7*Pi^2*CHd[2, 2] - 
     9499836672*MT2^2*MW2^7*MZ2^7*Pi^2*CHd[2, 2] - 1613471616*MT2*MW2^8*MZ2^7*
      Pi^2*CHd[2, 2] + 875189376*MW2^9*MZ2^7*Pi^2*CHd[2, 2] + 
     590821776*MT2^6*MW2^2*MZ2^8*Pi^2*CHd[2, 2] - 4862933856*MT2^5*MW2^3*
      MZ2^8*Pi^2*CHd[2, 2] + 12816336240*MT2^4*MW2^4*MZ2^8*Pi^2*CHd[2, 2] - 
     12259249344*MT2^3*MW2^5*MZ2^8*Pi^2*CHd[2, 2] + 
     1839935088*MT2^2*MW2^6*MZ2^8*Pi^2*CHd[2, 2] + 2602271520*MT2*MW2^7*MZ2^8*
      Pi^2*CHd[2, 2] - 727181424*MW2^8*MZ2^8*Pi^2*CHd[2, 2] - 
     165292632*MT2^6*MW2*MZ2^9*Pi^2*CHd[2, 2] + 1582577568*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHd[2, 2] - 4251854808*MT2^4*MW2^3*MZ2^9*Pi^2*CHd[2, 2] + 
     3169492992*MT2^3*MW2^4*MZ2^9*Pi^2*CHd[2, 2] + 1338260472*MT2^2*MW2^5*
      MZ2^9*Pi^2*CHd[2, 2] - 2098712736*MT2*MW2^6*MZ2^9*Pi^2*CHd[2, 2] + 
     425529144*MW2^7*MZ2^9*Pi^2*CHd[2, 2] + 20855880*MT2^6*MZ2^10*Pi^2*
      CHd[2, 2] - 290427912*MT2^5*MW2*MZ2^10*Pi^2*CHd[2, 2] + 
     808716096*MT2^4*MW2^2*MZ2^10*Pi^2*CHd[2, 2] - 156881088*MT2^3*MW2^3*
      MZ2^10*Pi^2*CHd[2, 2] - 1199390616*MT2^2*MW2^4*MZ2^10*Pi^2*CHd[2, 2] + 
     961564392*MT2*MW2^5*MZ2^10*Pi^2*CHd[2, 2] - 144436752*MW2^6*MZ2^10*Pi^2*
      CHd[2, 2] + 20855880*MT2^5*MZ2^11*Pi^2*CHd[2, 2] - 
     62567640*MT2^4*MW2*MZ2^11*Pi^2*CHd[2, 2] - 123580872*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHd[2, 2] + 372297024*MT2^2*MW2^3*MZ2^11*Pi^2*CHd[2, 2] - 
     227860272*MT2*MW2^4*MZ2^11*Pi^2*CHd[2, 2] + 20855880*MW2^5*MZ2^11*Pi^2*
      CHd[2, 2] + 20855880*MT2^3*MW2*MZ2^12*Pi^2*CHd[2, 2] - 
     41711760*MT2^2*MW2^2*MZ2^12*Pi^2*CHd[2, 2] + 20855880*MT2*MW2^3*MZ2^12*
      Pi^2*CHd[2, 2] + 1504935936*MT2^6*MW2^9*MZ2*CHd[3, 3] - 
     9029615616*MT2^5*MW2^10*MZ2*CHd[3, 3] + 22574039040*MT2^4*MW2^11*MZ2*
      CHd[3, 3] - 30098718720*MT2^3*MW2^12*MZ2*CHd[3, 3] + 
     22574039040*MT2^2*MW2^13*MZ2*CHd[3, 3] - 9029615616*MT2*MW2^14*MZ2*
      CHd[3, 3] + 1504935936*MW2^15*MZ2*CHd[3, 3] + 
     1105920*MH2*MT2^6*MW2^7*MZ2^2*CHd[3, 3] + 30357504*MT2^7*MW2^7*MZ2^2*
      CHd[3, 3] - 6635520*MH2*MT2^5*MW2^8*MZ2^2*CHd[3, 3] - 
     9041485824*MT2^6*MW2^8*MZ2^2*CHd[3, 3] + 16588800*MH2*MT2^4*MW2^9*MZ2^2*
      CHd[3, 3] + 55109376000*MT2^5*MW2^9*MZ2^2*CHd[3, 3] - 
     22118400*MH2*MT2^3*MW2^10*MZ2^2*CHd[3, 3] - 137977233408*MT2^4*MW2^10*
      MZ2^2*CHd[3, 3] + 16588800*MH2*MT2^2*MW2^11*MZ2^2*CHd[3, 3] + 
     180582377472*MT2^3*MW2^11*MZ2^2*CHd[3, 3] - 6635520*MH2*MT2*MW2^12*MZ2^2*
      CHd[3, 3] - 129992712192*MT2^2*MW2^12*MZ2^2*CHd[3, 3] + 
     1105920*MH2*MW2^13*MZ2^2*CHd[3, 3] + 48636758016*MT2*MW2^13*MZ2^2*
      CHd[3, 3] - 7347437568*MW2^14*MZ2^2*CHd[3, 3] - 
     3041280*MH2*MT2^6*MW2^6*MZ2^3*CHd[3, 3] - 107495424*MT2^7*MW2^6*MZ2^3*
      CHd[3, 3] + 19353600*MH2*MT2^5*MW2^7*MZ2^3*CHd[3, 3] + 
     22638431232*MT2^6*MW2^7*MZ2^3*CHd[3, 3] - 48936960*MH2*MT2^4*MW2^8*MZ2^3*
      CHd[3, 3] - 142315573248*MT2^5*MW2^8*MZ2^3*CHd[3, 3] + 
     63037440*MH2*MT2^3*MW2^9*MZ2^3*CHd[3, 3] + 358098803712*MT2^4*MW2^9*
      MZ2^3*CHd[3, 3] - 43407360*MH2*MT2^2*MW2^10*MZ2^3*CHd[3, 3] - 
     456754765824*MT2^3*MW2^10*MZ2^3*CHd[3, 3] + 14929920*MH2*MT2*MW2^11*
      MZ2^3*CHd[3, 3] + 309013079040*MT2^2*MW2^11*MZ2^3*CHd[3, 3] - 
     1935360*MH2*MW2^12*MZ2^3*CHd[3, 3] - 103657328640*MT2*MW2^12*MZ2^3*
      CHd[3, 3] + 13084849152*MW2^13*MZ2^3*CHd[3, 3] + 
     2025216*MH2*MT2^6*MW2^5*MZ2^4*CHd[3, 3] + 139594752*MT2^7*MW2^5*MZ2^4*
      CHd[3, 3] - 15192576*MH2*MT2^5*MW2^6*MZ2^4*CHd[3, 3] - 
     31862573568*MT2^6*MW2^6*MZ2^4*CHd[3, 3] + 39502080*MH2*MT2^4*MW2^7*MZ2^4*
      CHd[3, 3] + 209854955520*MT2^5*MW2^7*MZ2^4*CHd[3, 3] - 
     45480960*MH2*MT2^3*MW2^8*MZ2^4*CHd[3, 3] - 532454542848*MT2^4*MW2^8*
      MZ2^4*CHd[3, 3] + 22083840*MH2*MT2^2*MW2^9*MZ2^4*CHd[3, 3] + 
     654887402496*MT2^3*MW2^9*MZ2^4*CHd[3, 3] - 1921536*MH2*MT2*MW2^10*MZ2^4*
      CHd[3, 3] - 402313342464*MT2^2*MW2^10*MZ2^4*CHd[3, 3] - 
     1016064*MH2*MW2^11*MZ2^4*CHd[3, 3] + 110699182080*MT2*MW2^11*MZ2^4*
      CHd[3, 3] - 8950675968*MW2^12*MZ2^4*CHd[3, 3] + 
     2405376*MH2*MT2^6*MW2^4*MZ2^5*CHd[3, 3] - 49766400*MT2^7*MW2^4*MZ2^5*
      CHd[3, 3] - 12407040*MH2*MT2^5*MW2^5*MZ2^5*CHd[3, 3] + 
     29272550976*MT2^6*MW2^5*MZ2^5*CHd[3, 3] + 30004992*MH2*MT2^4*MW2^6*MZ2^5*
      CHd[3, 3] - 205085950848*MT2^5*MW2^6*MZ2^5*CHd[3, 3] - 
     47098368*MH2*MT2^3*MW2^7*MZ2^5*CHd[3, 3] + 526390377408*MT2^4*MW2^7*
      MZ2^5*CHd[3, 3] + 46213632*MH2*MT2^2*MW2^8*MZ2^5*CHd[3, 3] - 
     616722308352*MT2^3*MW2^8*MZ2^5*CHd[3, 3] - 23549184*MH2*MT2*MW2^9*MZ2^5*
      CHd[3, 3] + 326522483136*MT2^2*MW2^9*MZ2^5*CHd[3, 3] + 
     4430592*MH2*MW2^10*MZ2^5*CHd[3, 3] - 58270859136*MT2*MW2^10*MZ2^5*
      CHd[3, 3] - 2056526784*MW2^11*MZ2^5*CHd[3, 3] - 
     5068656*MH2*MT2^6*MW2^3*MZ2^6*CHd[3, 3] - 63576576*MT2^7*MW2^3*MZ2^6*
      CHd[3, 3] + 32817312*MH2*MT2^5*MW2^4*MZ2^6*CHd[3, 3] - 
     19984686336*MT2^6*MW2^4*MZ2^6*CHd[3, 3] - 83245968*MH2*MT2^4*MW2^5*MZ2^6*
      CHd[3, 3] + 149943354624*MT2^5*MW2^5*MZ2^6*CHd[3, 3] + 
     108209088*MH2*MT2^3*MW2^6*MZ2^6*CHd[3, 3] - 390009534336*MT2^4*MW2^6*
      MZ2^6*CHd[3, 3] - 75269520*MH2*MT2^2*MW2^7*MZ2^6*CHd[3, 3] + 
     431891149824*MT2^3*MW2^7*MZ2^6*CHd[3, 3] + 25221024*MH2*MT2*MW2^8*MZ2^6*
      CHd[3, 3] - 184751912448*MT2^2*MW2^8*MZ2^6*CHd[3, 3] - 
     2663280*MH2*MW2^9*MZ2^6*CHd[3, 3] + 4475282688*MT2*MW2^9*MZ2^6*
      CHd[3, 3] + 8499922560*MW2^10*MZ2^6*CHd[3, 3] + 
     3622104*MH2*MT2^6*MW2^2*MZ2^7*CHd[3, 3] + 80376624*MT2^7*MW2^2*MZ2^7*
      CHd[3, 3] - 26801280*MH2*MT2^5*MW2^3*MZ2^7*CHd[3, 3] + 
     11103531912*MT2^6*MW2^3*MZ2^7*CHd[3, 3] + 69537528*MH2*MT2^4*MW2^4*MZ2^7*
      CHd[3, 3] - 88822990368*MT2^5*MW2^4*MZ2^7*CHd[3, 3] - 
     80174016*MH2*MT2^3*MW2^5*MZ2^7*CHd[3, 3] + 233954182872*MT2^4*MW2^5*
      MZ2^7*CHd[3, 3] + 39383496*MH2*MT2^2*MW2^6*MZ2^7*CHd[3, 3] - 
     243705683088*MT2^3*MW2^6*MZ2^7*CHd[3, 3] - 4121280*MH2*MT2*MW2^7*MZ2^7*
      CHd[3, 3] + 76168545336*MT2^2*MW2^7*MZ2^7*CHd[3, 3] - 
     1446552*MH2*MW2^8*MZ2^7*CHd[3, 3] + 19897337088*MT2*MW2^8*MZ2^7*
      CHd[3, 3] - 8675300376*MW2^9*MZ2^7*CHd[3, 3] - 
     1187730*MH2*MT2^6*MW2*MZ2^8*CHd[3, 3] - 34860780*MT2^7*MW2*MZ2^8*
      CHd[3, 3] + 10748484*MH2*MT2^5*MW2^2*MZ2^8*CHd[3, 3] - 
     4791109212*MT2^6*MW2^2*MZ2^8*CHd[3, 3] - 28682262*MH2*MT2^4*MW2^3*MZ2^8*
      CHd[3, 3] + 41367507372*MT2^5*MW2^3*MZ2^8*CHd[3, 3] + 
     25930152*MH2*MT2^3*MW2^4*MZ2^8*CHd[3, 3] - 110361638916*MT2^4*MW2^4*
      MZ2^8*CHd[3, 3] - 434430*MH2*MT2^2*MW2^5*MZ2^8*CHd[3, 3] + 
     104356699596*MT2^3*MW2^5*MZ2^8*CHd[3, 3] - 8808588*MH2*MT2*MW2^6*MZ2^8*
      CHd[3, 3] - 12341510532*MT2^2*MW2^6*MZ2^8*CHd[3, 3] + 
     2434374*MH2*MW2^7*MZ2^8*CHd[3, 3] - 24772308300*MT2*MW2^7*MZ2^8*
      CHd[3, 3] + 6577220772*MW2^8*MZ2^8*CHd[3, 3] + 
     139050*MH2*MT2^6*MZ2^9*CHd[3, 3] + 5370300*MT2^7*MZ2^9*CHd[3, 3] - 
     2022030*MH2*MT2^5*MW2*MZ2^9*CHd[3, 3] + 1327327344*MT2^6*MW2*MZ2^9*
      CHd[3, 3] + 5648940*MH2*MT2^4*MW2^2*MZ2^9*CHd[3, 3] - 
     13260826260*MT2^5*MW2^2*MZ2^9*CHd[3, 3] - 1534356*MH2*MT2^3*MW2^3*MZ2^9*
      CHd[3, 3] + 36053892288*MT2^4*MW2^3*MZ2^9*CHd[3, 3] - 
     7533918*MH2*MT2^2*MW2^4*MZ2^9*CHd[3, 3] - 26535137220*MT2^3*MW2^4*MZ2^9*
      CHd[3, 3] + 6350994*MH2*MT2*MW2^5*MZ2^9*CHd[3, 3] - 
     12409401744*MT2^2*MW2^5*MZ2^9*CHd[3, 3] - 1048680*MH2*MW2^6*MZ2^9*
      CHd[3, 3] + 18504440460*MT2*MW2^6*MZ2^9*CHd[3, 3] - 
     3685665168*MW2^7*MZ2^9*CHd[3, 3] + 139050*MH2*MT2^5*MZ2^10*CHd[3, 3] - 
     166922460*MT2^6*MZ2^10*CHd[3, 3] - 417150*MH2*MT2^4*MW2*MZ2^10*
      CHd[3, 3] + 2412055584*MT2^5*MW2*MZ2^10*CHd[3, 3] - 
     909630*MH2*MT2^3*MW2^2*MZ2^10*CHd[3, 3] - 6790594392*MT2^4*MW2^2*MZ2^10*
      CHd[3, 3] + 2653560*MH2*MT2^2*MW2^3*MZ2^10*CHd[3, 3] + 
     1232192772*MT2^3*MW2^3*MZ2^10*CHd[3, 3] - 1604880*MH2*MT2*MW2^4*MZ2^10*
      CHd[3, 3] + 10313035416*MT2^2*MW2^4*MZ2^10*CHd[3, 3] + 
     139050*MH2*MW2^5*MZ2^10*CHd[3, 3] - 8220737124*MT2*MW2^5*MZ2^10*
      CHd[3, 3] + 1220970204*MW2^6*MZ2^10*CHd[3, 3] - 
     172292760*MT2^5*MZ2^11*CHd[3, 3] + 139050*MH2*MT2^3*MW2*MZ2^11*
      CHd[3, 3] + 522248580*MT2^4*MW2*MZ2^11*CHd[3, 3] - 
     278100*MH2*MT2^2*MW2^2*MZ2^11*CHd[3, 3] + 1039083804*MT2^3*MW2^2*MZ2^11*
      CHd[3, 3] + 139050*MH2*MT2*MW2^3*MZ2^11*CHd[3, 3] - 
     3126888108*MT2^2*MW2^3*MZ2^11*CHd[3, 3] + 1910141244*MT2*MW2^4*MZ2^11*
      CHd[3, 3] - 172292760*MW2^5*MZ2^11*CHd[3, 3] - 
     172292760*MT2^3*MW2*MZ2^12*CHd[3, 3] + 344585520*MT2^2*MW2^2*MZ2^12*
      CHd[3, 3] - 172292760*MT2*MW2^3*MZ2^12*CHd[3, 3] - 
     150994944*MT2^6*MW2^9*MZ2*Pi^2*CHd[3, 3] + 905969664*MT2^5*MW2^10*MZ2*
      Pi^2*CHd[3, 3] - 2264924160*MT2^4*MW2^11*MZ2*Pi^2*CHd[3, 3] + 
     3019898880*MT2^3*MW2^12*MZ2*Pi^2*CHd[3, 3] - 2264924160*MT2^2*MW2^13*MZ2*
      Pi^2*CHd[3, 3] + 905969664*MT2*MW2^14*MZ2*Pi^2*CHd[3, 3] - 
     150994944*MW2^15*MZ2*Pi^2*CHd[3, 3] + 858193920*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHd[3, 3] - 5300158464*MT2^5*MW2^9*MZ2^2*Pi^2*CHd[3, 3] + 
     13325893632*MT2^4*MW2^10*MZ2^2*Pi^2*CHd[3, 3] - 
     17465868288*MT2^3*MW2^11*MZ2^2*Pi^2*CHd[3, 3] + 
     12570918912*MT2^2*MW2^12*MZ2^2*Pi^2*CHd[3, 3] - 
     4696178688*MT2*MW2^13*MZ2^2*Pi^2*CHd[3, 3] + 707198976*MW2^14*MZ2^2*Pi^2*
      CHd[3, 3] - 2111348736*MT2^6*MW2^7*MZ2^3*Pi^2*CHd[3, 3] + 
     13526286336*MT2^5*MW2^8*MZ2^3*Pi^2*CHd[3, 3] - 
     34244812800*MT2^4*MW2^9*MZ2^3*Pi^2*CHd[3, 3] + 
     43792367616*MT2^3*MW2^10*MZ2^3*Pi^2*CHd[3, 3] - 
     29651853312*MT2^2*MW2^11*MZ2^3*Pi^2*CHd[3, 3] + 
     9942515712*MT2*MW2^12*MZ2^3*Pi^2*CHd[3, 3] - 1253154816*MW2^13*MZ2^3*
      Pi^2*CHd[3, 3] + 3024488448*MT2^6*MW2^6*MZ2^4*Pi^2*CHd[3, 3] - 
     20258279424*MT2^5*MW2^7*MZ2^4*Pi^2*CHd[3, 3] + 
     51701372928*MT2^4*MW2^8*MZ2^4*Pi^2*CHd[3, 3] - 
     63854272512*MT2^3*MW2^9*MZ2^4*Pi^2*CHd[3, 3] + 
     39428241408*MT2^2*MW2^10*MZ2^4*Pi^2*CHd[3, 3] - 
     10954690560*MT2*MW2^11*MZ2^4*Pi^2*CHd[3, 3] + 913139712*MW2^12*MZ2^4*
      Pi^2*CHd[3, 3] - 2941913088*MT2^6*MW2^5*MZ2^5*Pi^2*CHd[3, 3] + 
     20675966976*MT2^5*MW2^6*MZ2^5*Pi^2*CHd[3, 3] - 
     53202161664*MT2^4*MW2^7*MZ2^5*Pi^2*CHd[3, 3] + 
     62775889920*MT2^3*MW2^8*MZ2^5*Pi^2*CHd[3, 3] - 
     33857021952*MT2^2*MW2^9*MZ2^5*Pi^2*CHd[3, 3] + 
     6466664448*MT2*MW2^10*MZ2^5*Pi^2*CHd[3, 3] + 82575360*MW2^11*MZ2^5*Pi^2*
      CHd[3, 3] + 2193192576*MT2^6*MW2^4*MZ2^6*Pi^2*CHd[3, 3] - 
     16101068544*MT2^5*MW2^5*MZ2^6*Pi^2*CHd[3, 3] + 
     41723627904*MT2^4*MW2^6*MZ2^6*Pi^2*CHd[3, 3] - 
     46723189248*MT2^3*MW2^7*MZ2^6*Pi^2*CHd[3, 3] + 
     20965085568*MT2^2*MW2^8*MZ2^6*Pi^2*CHd[3, 3] - 
     1308927744*MT2*MW2^9*MZ2^6*Pi^2*CHd[3, 3] - 748720512*MW2^10*MZ2^6*Pi^2*
      CHd[3, 3] - 1318003200*MT2^6*MW2^3*MZ2^7*Pi^2*CHd[3, 3] + 
     10101211776*MT2^5*MW2^4*MZ2^7*Pi^2*CHd[3, 3] - 
     26349625728*MT2^4*MW2^5*MZ2^7*Pi^2*CHd[3, 3] + 
     27804536064*MT2^3*MW2^6*MZ2^7*Pi^2*CHd[3, 3] - 
     9499836672*MT2^2*MW2^7*MZ2^7*Pi^2*CHd[3, 3] - 1613471616*MT2*MW2^8*MZ2^7*
      Pi^2*CHd[3, 3] + 875189376*MW2^9*MZ2^7*Pi^2*CHd[3, 3] + 
     590821776*MT2^6*MW2^2*MZ2^8*Pi^2*CHd[3, 3] - 4862933856*MT2^5*MW2^3*
      MZ2^8*Pi^2*CHd[3, 3] + 12816336240*MT2^4*MW2^4*MZ2^8*Pi^2*CHd[3, 3] - 
     12259249344*MT2^3*MW2^5*MZ2^8*Pi^2*CHd[3, 3] + 
     1839935088*MT2^2*MW2^6*MZ2^8*Pi^2*CHd[3, 3] + 2602271520*MT2*MW2^7*MZ2^8*
      Pi^2*CHd[3, 3] - 727181424*MW2^8*MZ2^8*Pi^2*CHd[3, 3] - 
     165292632*MT2^6*MW2*MZ2^9*Pi^2*CHd[3, 3] + 1582577568*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHd[3, 3] - 4251854808*MT2^4*MW2^3*MZ2^9*Pi^2*CHd[3, 3] + 
     3169492992*MT2^3*MW2^4*MZ2^9*Pi^2*CHd[3, 3] + 1338260472*MT2^2*MW2^5*
      MZ2^9*Pi^2*CHd[3, 3] - 2098712736*MT2*MW2^6*MZ2^9*Pi^2*CHd[3, 3] + 
     425529144*MW2^7*MZ2^9*Pi^2*CHd[3, 3] + 20855880*MT2^6*MZ2^10*Pi^2*
      CHd[3, 3] - 290427912*MT2^5*MW2*MZ2^10*Pi^2*CHd[3, 3] + 
     808716096*MT2^4*MW2^2*MZ2^10*Pi^2*CHd[3, 3] - 156881088*MT2^3*MW2^3*
      MZ2^10*Pi^2*CHd[3, 3] - 1199390616*MT2^2*MW2^4*MZ2^10*Pi^2*CHd[3, 3] + 
     961564392*MT2*MW2^5*MZ2^10*Pi^2*CHd[3, 3] - 144436752*MW2^6*MZ2^10*Pi^2*
      CHd[3, 3] + 20855880*MT2^5*MZ2^11*Pi^2*CHd[3, 3] - 
     62567640*MT2^4*MW2*MZ2^11*Pi^2*CHd[3, 3] - 123580872*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHd[3, 3] + 372297024*MT2^2*MW2^3*MZ2^11*Pi^2*CHd[3, 3] - 
     227860272*MT2*MW2^4*MZ2^11*Pi^2*CHd[3, 3] + 20855880*MW2^5*MZ2^11*Pi^2*
      CHd[3, 3] + 20855880*MT2^3*MW2*MZ2^12*Pi^2*CHd[3, 3] - 
     41711760*MT2^2*MW2^2*MZ2^12*Pi^2*CHd[3, 3] + 20855880*MT2*MW2^3*MZ2^12*
      Pi^2*CHd[3, 3] + 1253277696*MT2^6*MW2^9*MZ2*CHe[1, 1] - 
     7519666176*MT2^5*MW2^10*MZ2*CHe[1, 1] + 18799165440*MT2^4*MW2^11*MZ2*
      CHe[1, 1] - 25065553920*MT2^3*MW2^12*MZ2*CHe[1, 1] + 
     18799165440*MT2^2*MW2^13*MZ2*CHe[1, 1] - 7519666176*MT2*MW2^14*MZ2*
      CHe[1, 1] + 1253277696*MW2^15*MZ2*CHe[1, 1] - 
     28385280*MH2*MT2^6*MW2^7*MZ2^2*CHe[1, 1] - 520390656*MT2^7*MW2^7*MZ2^2*
      CHe[1, 1] + 170311680*MH2*MT2^5*MW2^8*MZ2^2*CHe[1, 1] - 
     4383842304*MT2^6*MW2^8*MZ2^2*CHe[1, 1] - 425779200*MH2*MT2^4*MW2^9*MZ2^2*
      CHe[1, 1] + 38490839040*MT2^5*MW2^9*MZ2^2*CHe[1, 1] + 
     567705600*MH2*MT2^3*MW2^10*MZ2^2*CHe[1, 1] - 105976332288*MT2^4*MW2^10*
      MZ2^2*CHe[1, 1] - 425779200*MH2*MT2^2*MW2^11*MZ2^2*CHe[1, 1] + 
     144887457792*MT2^3*MW2^11*MZ2^2*CHe[1, 1] + 170311680*MH2*MT2*MW2^12*
      MZ2^2*CHe[1, 1] - 107026931712*MT2^2*MW2^12*MZ2^2*CHe[1, 1] - 
     28385280*MH2*MW2^13*MZ2^2*CHe[1, 1] + 40788412416*MT2*MW2^13*MZ2^2*
      CHe[1, 1] - 6259212288*MW2^14*MZ2^2*CHe[1, 1] + 
     125982720*MH2*MT2^6*MW2^6*MZ2^3*CHe[1, 1] + 2321104896*MT2^7*MW2^6*MZ2^3*
      CHe[1, 1] - 784281600*MH2*MT2^5*MW2^7*MZ2^3*CHe[1, 1] + 
     13320637440*MT2^6*MW2^7*MZ2^3*CHe[1, 1] + 1974896640*MH2*MT2^4*MW2^8*
      MZ2^3*CHe[1, 1] - 137761591296*MT2^5*MW2^8*MZ2^3*CHe[1, 1] - 
     2576424960*MH2*MT2^3*MW2^9*MZ2^3*CHe[1, 1] + 391712873472*MT2^4*MW2^9*
      MZ2^3*CHe[1, 1] + 1832970240*MH2*MT2^2*MW2^10*MZ2^3*CHe[1, 1] - 
     535621115904*MT2^3*MW2^10*MZ2^3*CHe[1, 1] - 670740480*MH2*MT2*MW2^11*
      MZ2^3*CHe[1, 1] + 386902533120*MT2^2*MW2^11*MZ2^3*CHe[1, 1] + 
     97597440*MH2*MW2^12*MZ2^3*CHe[1, 1] - 141156814848*MT2*MW2^12*MZ2^3*
      CHe[1, 1] + 20282373120*MW2^13*MZ2^3*CHe[1, 1] - 
     261736704*MH2*MT2^6*MW2^5*MZ2^4*CHe[1, 1] - 4815645696*MT2^7*MW2^5*MZ2^4*
      CHe[1, 1] + 1696402944*MH2*MT2^5*MW2^6*MZ2^4*CHe[1, 1] - 
     33791642112*MT2^6*MW2^6*MZ2^4*CHe[1, 1] - 4303998720*MH2*MT2^4*MW2^7*
      MZ2^4*CHe[1, 1] + 338638497792*MT2^5*MW2^7*MZ2^4*CHe[1, 1] + 
     5458314240*MH2*MT2^3*MW2^8*MZ2^4*CHe[1, 1] - 958140329472*MT2^4*MW2^8*
      MZ2^4*CHe[1, 1] - 3617314560*MH2*MT2^2*MW2^9*MZ2^4*CHe[1, 1] + 
     1281955402752*MT2^3*MW2^9*MZ2^4*CHe[1, 1] + 1164086784*MH2*MT2*MW2^10*
      MZ2^4*CHe[1, 1] - 883426291200*MT2^2*MW2^10*MZ2^4*CHe[1, 1] - 
     135753984*MH2*MW2^11*MZ2^4*CHe[1, 1] + 296820879360*MT2*MW2^11*MZ2^4*
      CHe[1, 1] - 37240871424*MW2^12*MZ2^4*CHe[1, 1] + 
     326808576*MH2*MT2^6*MW2^4*MZ2^5*CHe[1, 1] + 5974373376*MT2^7*MW2^4*MZ2^5*
      CHe[1, 1] - 2222588160*MH2*MT2^5*MW2^5*MZ2^5*CHe[1, 1] + 
     57285174336*MT2^6*MW2^5*MZ2^5*CHe[1, 1] + 5687338752*MH2*MT2^4*MW2^6*
      MZ2^5*CHe[1, 1] - 548628601728*MT2^5*MW2^6*MZ2^5*CHe[1, 1] - 
     6933662208*MH2*MT2^3*MW2^7*MZ2^5*CHe[1, 1] + 1537468009920*MT2^4*MW2^7*
      MZ2^5*CHe[1, 1] + 4126689792*MH2*MT2^2*MW2^8*MZ2^5*CHe[1, 1] - 
     1985924483328*MT2^3*MW2^8*MZ2^5*CHe[1, 1] - 1049658624*MH2*MT2*MW2^9*
      MZ2^5*CHe[1, 1] + 1264573508544*MT2^2*MW2^9*MZ2^5*CHe[1, 1] + 
     65071872*MH2*MW2^10*MZ2^5*CHe[1, 1] - 363661463424*MT2*MW2^10*MZ2^5*
      CHe[1, 1] + 32913482304*MW2^11*MZ2^5*CHe[1, 1] - 
     263645424*MH2*MT2^6*MW2^3*MZ2^6*CHe[1, 1] - 4773488112*MT2^7*MW2^3*MZ2^6*
      CHe[1, 1] + 1908681120*MH2*MT2^5*MW2^4*MZ2^6*CHe[1, 1] - 
     64041940992*MT2^6*MW2^4*MZ2^6*CHe[1, 1] - 4935107088*MH2*MT2^4*MW2^5*
      MZ2^6*CHe[1, 1] + 600351253584*MT2^5*MW2^5*MZ2^6*CHe[1, 1] + 
     5664788928*MH2*MT2^3*MW2^6*MZ2^6*CHe[1, 1] - 1671030004032*MT2^4*MW2^6*
      MZ2^6*CHe[1, 1] - 2777590800*MH2*MT2^2*MW2^7*MZ2^6*CHe[1, 1] + 
     2053876158384*MT2^3*MW2^7*MZ2^6*CHe[1, 1] + 339710112*MH2*MT2*MW2^8*
      MZ2^6*CHe[1, 1] - 1147881775104*MT2^2*MW2^8*MZ2^6*CHe[1, 1] + 
     63163152*MH2*MW2^9*MZ2^6*CHe[1, 1] + 234193999344*MT2*MW2^9*MZ2^6*
      CHe[1, 1] - 694203072*MW2^10*MZ2^6*CHe[1, 1] + 
     137933064*MH2*MT2^6*MW2^2*MZ2^7*CHe[1, 1] + 2468533968*MT2^7*MW2^2*MZ2^7*
      CHe[1, 1] - 1091243808*MH2*MT2^5*MW2^3*MZ2^7*CHe[1, 1] + 
     47821936776*MT2^6*MW2^3*MZ2^7*CHe[1, 1] + 2859932232*MH2*MT2^4*MW2^4*
      MZ2^7*CHe[1, 1] - 451741263024*MT2^5*MW2^4*MZ2^7*CHe[1, 1] - 
     2959143552*MH2*MT2^3*MW2^5*MZ2^7*CHe[1, 1] + 1254077662536*MT2^4*MW2^5*
      MZ2^7*CHe[1, 1] + 888087960*MH2*MT2^2*MW2^6*MZ2^7*CHe[1, 1] - 
     1431867283536*MT2^3*MW2^6*MZ2^7*CHe[1, 1] + 290146464*MH2*MT2*MW2^7*
      MZ2^7*CHe[1, 1] + 623299517784*MT2^2*MW2^7*MZ2^7*CHe[1, 1] - 
     125712360*MH2*MW2^8*MZ2^7*CHe[1, 1] - 12815034960*MT2*MW2^8*MZ2^7*
      CHe[1, 1] - 31244069544*MW2^9*MZ2^7*CHe[1, 1] - 
     43588710*MH2*MT2^6*MW2*MZ2^8*CHe[1, 1] - 770886720*MT2^7*MW2*MZ2^8*
      CHe[1, 1] + 399465324*MH2*MT2^5*MW2^2*MZ2^8*CHe[1, 1] - 
     23545119252*MT2^6*MW2^2*MZ2^8*CHe[1, 1] - 1067629842*MH2*MT2^4*MW2^3*
      MZ2^8*CHe[1, 1] + 232273246200*MT2^5*MW2^3*MZ2^8*CHe[1, 1] + 
     883994904*MH2*MT2^3*MW2^4*MZ2^8*CHe[1, 1] - 646224291468*MT2^4*MW2^4*
      MZ2^8*CHe[1, 1] + 149326326*MH2*MT2^2*MW2^5*MZ2^8*CHe[1, 1] + 
     651858461520*MT2^3*MW2^5*MZ2^8*CHe[1, 1] - 415912356*MH2*MT2*MW2^6*MZ2^8*
      CHe[1, 1] - 135041242140*MT2^2*MW2^6*MZ2^8*CHe[1, 1] + 
     94344354*MH2*MW2^7*MZ2^8*CHe[1, 1] - 115308865992*MT2*MW2^7*MZ2^8*
      CHe[1, 1] + 36758697852*MW2^8*MZ2^8*CHe[1, 1] + 
     6631758*MH2*MT2^6*MZ2^9*CHe[1, 1] + 116398944*MT2^7*MZ2^9*CHe[1, 1] - 
     83379258*MH2*MT2^5*MW2*MZ2^9*CHe[1, 1] + 7125010836*MT2^6*MW2*MZ2^9*
      CHe[1, 1] + 230242500*MH2*MT2^4*MW2^2*MZ2^9*CHe[1, 1] - 
     78147265620*MT2^5*MW2^2*MZ2^9*CHe[1, 1] - 81879516*MH2*MT2^3*MW2^3*MZ2^9*
      CHe[1, 1] + 219437694936*MT2^4*MW2^3*MZ2^9*CHe[1, 1] - 
     263567178*MH2*MT2^2*MW2^4*MZ2^9*CHe[1, 1] - 170505248736*MT2^3*MW2^4*
      MZ2^9*CHe[1, 1] + 228908646*MH2*MT2*MW2^5*MZ2^9*CHe[1, 1] - 
     63074866572*MT2^2*MW2^5*MZ2^9*CHe[1, 1] - 36956952*MH2*MW2^6*MZ2^9*
      CHe[1, 1] + 107093448420*MT2*MW2^6*MZ2^9*CHe[1, 1] - 
     22045172208*MW2^7*MZ2^9*CHe[1, 1] + 6631758*MH2*MT2^5*MZ2^10*CHe[1, 1] - 
     1043492424*MT2^6*MZ2^10*CHe[1, 1] - 19895274*MH2*MT2^4*MW2*MZ2^10*
      CHe[1, 1] + 15204442596*MT2^5*MW2*MZ2^10*CHe[1, 1] - 
     30325194*MH2*MT2^3*MW2^2*MZ2^10*CHe[1, 1] - 43720522092*MT2^4*MW2^2*
      MZ2^10*CHe[1, 1] + 100440936*MH2*MT2^2*MW2^3*MZ2^10*CHe[1, 1] + 
     11524385748*MT2^3*MW2^3*MZ2^10*CHe[1, 1] - 63483984*MH2*MT2*MW2^4*MZ2^10*
      CHe[1, 1] + 59949754416*MT2^2*MW2^4*MZ2^10*CHe[1, 1] + 
     6631758*MH2*MW2^5*MZ2^10*CHe[1, 1] - 49350157176*MT2*MW2^5*MZ2^10*
      CHe[1, 1] + 7435588932*MW2^6*MZ2^10*CHe[1, 1] - 
     1159891368*MT2^5*MZ2^11*CHe[1, 1] + 6631758*MH2*MT2^3*MW2*MZ2^11*
      CHe[1, 1] + 3596073048*MT2^4*MW2*MZ2^11*CHe[1, 1] - 
     13263516*MH2*MT2^2*MW2^2*MZ2^11*CHe[1, 1] + 6041710596*MT2^3*MW2^2*
      MZ2^11*CHe[1, 1] + 6631758*MH2*MT2*MW2^3*MZ2^11*CHe[1, 1] - 
     19393155312*MT2^2*MW2^3*MZ2^11*CHe[1, 1] + 12075154404*MT2*MW2^4*MZ2^11*
      CHe[1, 1] - 1159891368*MW2^5*MZ2^11*CHe[1, 1] - 
     1159891368*MT2^3*MW2*MZ2^12*CHe[1, 1] + 2319782736*MT2^2*MW2^2*MZ2^12*
      CHe[1, 1] - 1159891368*MT2*MW2^3*MZ2^12*CHe[1, 1] + 
     79691776*MT2^6*MW2^9*MZ2*Pi^2*CHe[1, 1] - 478150656*MT2^5*MW2^10*MZ2*
      Pi^2*CHe[1, 1] + 1195376640*MT2^4*MW2^11*MZ2*Pi^2*CHe[1, 1] - 
     1593835520*MT2^3*MW2^12*MZ2*Pi^2*CHe[1, 1] + 1195376640*MT2^2*MW2^13*MZ2*
      Pi^2*CHe[1, 1] - 478150656*MT2*MW2^14*MZ2*Pi^2*CHe[1, 1] + 
     79691776*MW2^15*MZ2*Pi^2*CHe[1, 1] + 103219200*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHe[1, 1] - 539623424*MT2^5*MW2^9*MZ2^2*Pi^2*CHe[1, 1] + 
     1309212672*MT2^4*MW2^10*MZ2^2*Pi^2*CHe[1, 1] - 
     1905000448*MT2^3*MW2^11*MZ2^2*Pi^2*CHe[1, 1] + 
     1707671552*MT2^2*MW2^12*MZ2^2*Pi^2*CHe[1, 1] - 
     858390528*MT2*MW2^13*MZ2^2*Pi^2*CHe[1, 1] + 182910976*MW2^14*MZ2^2*Pi^2*
      CHe[1, 1] - 2069667840*MT2^6*MW2^7*MZ2^3*Pi^2*CHe[1, 1] + 
     12521226240*MT2^5*MW2^8*MZ2^3*Pi^2*CHe[1, 1] - 
     31354675200*MT2^4*MW2^9*MZ2^3*Pi^2*CHe[1, 1] + 
     41679486976*MT2^3*MW2^10*MZ2^3*Pi^2*CHe[1, 1] - 
     30997962752*MT2^2*MW2^11*MZ2^3*Pi^2*CHe[1, 1] + 
     12188041216*MT2*MW2^12*MZ2^3*Pi^2*CHe[1, 1] - 1966448640*MW2^13*MZ2^3*
      Pi^2*CHe[1, 1] + 6670190592*MT2^6*MW2^6*MZ2^4*Pi^2*CHe[1, 1] - 
     42090811392*MT2^5*MW2^7*MZ2^4*Pi^2*CHe[1, 1] + 
     106261862400*MT2^4*MW2^8*MZ2^4*Pi^2*CHe[1, 1] - 
     137439928320*MT2^3*MW2^9*MZ2^4*Pi^2*CHe[1, 1] + 
     95707084800*MT2^2*MW2^10*MZ2^4*Pi^2*CHe[1, 1] - 
     33708920832*MT2*MW2^11*MZ2^4*Pi^2*CHe[1, 1] + 4600522752*MW2^12*MZ2^4*
      Pi^2*CHe[1, 1] - 11239852032*MT2^6*MW2^5*MZ2^5*Pi^2*CHe[1, 1] + 
     74109302784*MT2^5*MW2^6*MZ2^5*Pi^2*CHe[1, 1] - 
     188608352256*MT2^4*MW2^7*MZ2^5*Pi^2*CHe[1, 1] + 
     236067753984*MT2^3*MW2^8*MZ2^5*Pi^2*CHe[1, 1] - 
     151118063616*MT2^2*MW2^9*MZ2^5*Pi^2*CHe[1, 1] + 
     45358872576*MT2*MW2^10*MZ2^5*Pi^2*CHe[1, 1] - 4569661440*MW2^11*MZ2^5*
      Pi^2*CHe[1, 1] + 11849410176*MT2^6*MW2^4*MZ2^6*Pi^2*CHe[1, 1] - 
     82336313088*MT2^5*MW2^5*MZ2^6*Pi^2*CHe[1, 1] + 
     211460708736*MT2^4*MW2^6*MZ2^6*Pi^2*CHe[1, 1] - 
     252797716992*MT2^3*MW2^7*MZ2^6*Pi^2*CHe[1, 1] + 
     141921067392*MT2^2*MW2^8*MZ2^6*Pi^2*CHe[1, 1] - 
     30706714368*MT2*MW2^9*MZ2^6*Pi^2*CHe[1, 1] + 609558144*MW2^10*MZ2^6*Pi^2*
      CHe[1, 1] - 8246688384*MT2^6*MW2^3*MZ2^7*Pi^2*CHe[1, 1] + 
     61329540480*MT2^5*MW2^4*MZ2^7*Pi^2*CHe[1, 1] - 
     159248556288*MT2^4*MW2^5*MZ2^7*Pi^2*CHe[1, 1] + 
     177392736000*MT2^3*MW2^6*MZ2^7*Pi^2*CHe[1, 1] - 
     77521801344*MT2^2*MW2^7*MZ2^7*Pi^2*CHe[1, 1] + 
     2692047744*MT2*MW2^8*MZ2^7*Pi^2*CHe[1, 1] + 3602721792*MW2^9*MZ2^7*Pi^2*
      CHe[1, 1] + 3762427824*MT2^6*MW2^2*MZ2^8*Pi^2*CHe[1, 1] - 
     30821255328*MT2^5*MW2^3*MZ2^8*Pi^2*CHe[1, 1] + 
     81176482512*MT2^4*MW2^4*MZ2^8*Pi^2*CHe[1, 1] - 
     79892523072*MT2^3*MW2^5*MZ2^8*Pi^2*CHe[1, 1] + 
     16244220240*MT2^2*MW2^6*MZ2^8*Pi^2*CHe[1, 1] + 
     14014908384*MT2*MW2^7*MZ2^8*Pi^2*CHe[1, 1] - 4484260560*MW2^8*MZ2^8*Pi^2*
      CHe[1, 1] - 1047984456*MT2^6*MW2*MZ2^9*Pi^2*CHe[1, 1] + 
     10050334560*MT2^5*MW2^2*MZ2^9*Pi^2*CHe[1, 1] - 
     27007050312*MT2^4*MW2^3*MZ2^9*Pi^2*CHe[1, 1] + 
     20237856384*MT2^3*MW2^4*MZ2^9*Pi^2*CHe[1, 1] + 
     8298465576*MT2^2*MW2^5*MZ2^9*Pi^2*CHe[1, 1] - 13246065120*MT2*MW2^6*
      MZ2^9*Pi^2*CHe[1, 1] + 2714443368*MW2^7*MZ2^9*Pi^2*CHe[1, 1] + 
     139253144*MT2^6*MZ2^10*Pi^2*CHe[1, 1] - 1883503320*MT2^5*MW2*MZ2^10*Pi^2*
      CHe[1, 1] + 5232750528*MT2^4*MW2^2*MZ2^10*Pi^2*CHe[1, 1] - 
     1118603968*MT2^3*MW2^3*MZ2^10*Pi^2*CHe[1, 1] - 
     7532027400*MT2^2*MW2^4*MZ2^10*Pi^2*CHe[1, 1] + 
     6070862328*MT2*MW2^5*MZ2^10*Pi^2*CHe[1, 1] - 908731312*MW2^6*MZ2^10*Pi^2*
      CHe[1, 1] + 139253144*MT2^5*MZ2^11*Pi^2*CHe[1, 1] - 
     417759432*MT2^4*MW2*MZ2^11*Pi^2*CHe[1, 1] - 769478168*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHe[1, 1] + 2374475200*MT2^2*MW2^3*MZ2^11*Pi^2*CHe[1, 1] - 
     1465743888*MT2*MW2^4*MZ2^11*Pi^2*CHe[1, 1] + 139253144*MW2^5*MZ2^11*Pi^2*
      CHe[1, 1] + 139253144*MT2^3*MW2*MZ2^12*Pi^2*CHe[1, 1] - 
     278506288*MT2^2*MW2^2*MZ2^12*Pi^2*CHe[1, 1] + 139253144*MT2*MW2^3*MZ2^12*
      Pi^2*CHe[1, 1] - 2780135424*MT2^6*MW2^9*MZ2*CHe[2, 2] + 
     16680812544*MT2^5*MW2^10*MZ2*CHe[2, 2] - 41702031360*MT2^4*MW2^11*MZ2*
      CHe[2, 2] + 55602708480*MT2^3*MW2^12*MZ2*CHe[2, 2] - 
     41702031360*MT2^2*MW2^13*MZ2*CHe[2, 2] + 16680812544*MT2*MW2^14*MZ2*
      CHe[2, 2] - 2780135424*MW2^15*MZ2*CHe[2, 2] + 
     12165120*MH2*MT2^6*MW2^7*MZ2^2*CHe[2, 2] + 199563264*MT2^7*MW2^7*MZ2^2*
      CHe[2, 2] - 72990720*MH2*MT2^5*MW2^8*MZ2^2*CHe[2, 2] + 
     14237392896*MT2^6*MW2^8*MZ2^2*CHe[2, 2] + 182476800*MH2*MT2^4*MW2^9*
      MZ2^2*CHe[2, 2] - 92382382080*MT2^5*MW2^9*MZ2^2*CHe[2, 2] - 
     243302400*MH2*MT2^3*MW2^10*MZ2^2*CHe[2, 2] + 235806031872*MT2^4*MW2^10*
      MZ2^2*CHe[2, 2] + 182476800*MH2*MT2^2*MW2^11*MZ2^2*CHe[2, 2] - 
     311132878848*MT2^3*MW2^11*MZ2^2*CHe[2, 2] - 72990720*MH2*MT2*MW2^12*
      MZ2^2*CHe[2, 2] + 224634544128*MT2^2*MW2^12*MZ2^2*CHe[2, 2] + 
     12165120*MH2*MW2^13*MZ2^2*CHe[2, 2] - 84003969024*MT2*MW2^13*MZ2^2*
      CHe[2, 2] + 12641697792*MW2^14*MZ2^2*CHe[2, 2] - 
     58337280*MH2*MT2^6*MW2^6*MZ2^3*CHe[2, 2] - 980895744*MT2^7*MW2^6*MZ2^3*
      CHe[2, 2] + 362188800*MH2*MT2^5*MW2^7*MZ2^3*CHe[2, 2] - 
     37886432256*MT2^6*MW2^7*MZ2^3*CHe[2, 2] - 911554560*MH2*MT2^4*MW2^8*
      MZ2^3*CHe[2, 2] + 263922001920*MT2^5*MW2^8*MZ2^3*CHe[2, 2] + 
     1191075840*MH2*MT2^3*MW2^9*MZ2^3*CHe[2, 2] - 685700563968*MT2^4*MW2^9*
      MZ2^3*CHe[2, 2] - 850728960*MH2*MT2^2*MW2^10*MZ2^3*CHe[2, 2] + 
     892887975936*MT2^3*MW2^10*MZ2^3*CHe[2, 2] + 313528320*MH2*MT2*MW2^11*
      MZ2^3*CHe[2, 2] - 617565404160*MT2^2*MW2^11*MZ2^3*CHe[2, 2] - 
     46172160*MH2*MW2^12*MZ2^3*CHe[2, 2] + 213843990528*MT2*MW2^12*MZ2^3*
      CHe[2, 2] - 28520672256*MW2^13*MZ2^3*CHe[2, 2] + 
     126164736*MH2*MT2^6*MW2^5*MZ2^4*CHe[2, 2] + 2173236480*MT2^7*MW2^5*MZ2^4*
      CHe[2, 2] - 815325696*MH2*MT2^5*MW2^6*MZ2^4*CHe[2, 2] + 
     69924469248*MT2^6*MW2^6*MZ2^4*CHe[2, 2] + 2067482880*MH2*MT2^4*MW2^7*
      MZ2^4*CHe[2, 2] - 512080798464*MT2^5*MW2^7*MZ2^4*CHe[2, 2] - 
     2627804160*MH2*MT2^3*MW2^8*MZ2^4*CHe[2, 2] + 1345739844096*MT2^4*MW2^8*
      MZ2^4*CHe[2, 2] + 1751466240*MH2*MT2^2*MW2^9*MZ2^4*CHe[2, 2] - 
     1720927883520*MT2^3*MW2^9*MZ2^4*CHe[2, 2] - 569811456*MH2*MT2*MW2^10*
      MZ2^4*CHe[2, 2] + 1130294840832*MT2^2*MW2^10*MZ2^4*CHe[2, 2] + 
     67827456*MH2*MW2^11*MZ2^4*CHe[2, 2] - 355107946752*MT2*MW2^11*MZ2^4*
      CHe[2, 2] + 39984238080*MW2^12*MZ2^4*CHe[2, 2] - 
     159853824*MH2*MT2^6*MW2^4*MZ2^5*CHe[2, 2] - 2812392576*MT2^7*MW2^4*MZ2^5*
      CHe[2, 2] + 1085287680*MH2*MT2^5*MW2^5*MZ2^5*CHe[2, 2] - 
     94385240064*MT2^6*MW2^5*MZ2^5*CHe[2, 2] - 2776301568*MH2*MT2^4*MW2^6*
      MZ2^5*CHe[2, 2] + 715840470144*MT2^5*MW2^6*MZ2^5*CHe[2, 2] + 
     3391068672*MH2*MT2^3*MW2^7*MZ2^5*CHe[2, 2] - 1893716824320*MT2^4*MW2^7*
      MZ2^5*CHe[2, 2] - 2028803328*MH2*MT2^2*MW2^8*MZ2^5*CHe[2, 2] + 
     2356704056448*MT2^3*MW2^8*MZ2^5*CHe[2, 2] + 522291456*MH2*MT2*MW2^9*
      MZ2^5*CHe[2, 2] - 1436358210048*MT2^2*MW2^9*MZ2^5*CHe[2, 2] - 
     33689088*MH2*MW2^10*MZ2^5*CHe[2, 2] + 384238521216*MT2*MW2^10*MZ2^5*
      CHe[2, 2] - 29510380800*MW2^11*MZ2^5*CHe[2, 2] + 
     128267712*MH2*MT2^6*MW2^3*MZ2^6*CHe[2, 2] + 2296952640*MT2^7*MW2^3*MZ2^6*
      CHe[2, 2] - 929460096*MH2*MT2^5*MW2^4*MZ2^6*CHe[2, 2] + 
     91519599744*MT2^6*MW2^4*MZ2^6*CHe[2, 2] + 2403577152*MH2*MT2^4*MW2^5*
      MZ2^6*CHe[2, 2] - 719233784640*MT2^5*MW2^5*MZ2^6*CHe[2, 2] - 
     2758897152*MH2*MT2^3*MW2^6*MZ2^6*CHe[2, 2] + 1912668664320*MT2^4*MW2^6*
      MZ2^6*CHe[2, 2] + 1351978560*MH2*MT2^2*MW2^7*MZ2^6*CHe[2, 2] - 
     2280822306624*MT2^3*MW2^7*MZ2^6*CHe[2, 2] - 163880064*MH2*MT2*MW2^8*
      MZ2^6*CHe[2, 2] + 1223898839424*MT2^2*MW2^8*MZ2^6*CHe[2, 2] - 
     31586112*MH2*MW2^9*MZ2^6*CHe[2, 2] - 225014719680*MT2*MW2^9*MZ2^6*
      CHe[2, 2] - 5313245184*MW2^10*MZ2^6*CHe[2, 2] - 
     65356416*MH2*MT2^6*MW2^2*MZ2^7*CHe[2, 2] - 1188678240*MT2^7*MW2^2*MZ2^7*
      CHe[2, 2] + 520406208*MH2*MT2^5*MW2^3*MZ2^7*CHe[2, 2] - 
     61757412624*MT2^6*MW2^3*MZ2^7*CHe[2, 2] - 1365149376*MH2*MT2^4*MW2^4*
      MZ2^7*CHe[2, 2] + 510514939584*MT2^5*MW2^4*MZ2^7*CHe[2, 2] + 
     1403809920*MH2*MT2^3*MW2^5*MZ2^7*CHe[2, 2] - 1366611012144*MT2^4*MW2^5*
      MZ2^7*CHe[2, 2] - 404103168*MH2*MT2^2*MW2^6*MZ2^7*CHe[2, 2] + 
     1518968684448*MT2^3*MW2^6*MZ2^7*CHe[2, 2] - 152518464*MH2*MT2*MW2^7*
      MZ2^7*CHe[2, 2] - 627306876144*MT2^2*MW2^7*MZ2^7*CHe[2, 2] + 
     62911296*MH2*MW2^8*MZ2^7*CHe[2, 2] - 9553434624*MT2*MW2^8*MZ2^7*
      CHe[2, 2] + 36933789744*MW2^9*MZ2^7*CHe[2, 2] + 
     19675332*MH2*MT2^6*MW2*MZ2^8*CHe[2, 2] + 363409416*MT2^7*MW2*MZ2^8*
      CHe[2, 2] - 183408408*MH2*MT2^5*MW2^2*MZ2^8*CHe[2, 2] + 
     27641893032*MT2^6*MW2^2*MZ2^8*CHe[2, 2] + 491199228*MH2*MT2^4*MW2^3*
      MZ2^8*CHe[2, 2] - 248234461128*MT2^5*MW2^3*MZ2^8*CHe[2, 2] - 
     395951760*MH2*MT2^3*MW2^4*MZ2^8*CHe[2, 2] + 671374962072*MT2^4*MW2^4*
      MZ2^8*CHe[2, 2] - 92118276*MH2*MT2^2*MW2^5*MZ2^8*CHe[2, 2] - 
     655997504328*MT2^3*MW2^5*MZ2^8*CHe[2, 2] + 206284968*MH2*MT2*MW2^6*MZ2^8*
      CHe[2, 2] + 110227848408*MT2^2*MW2^6*MZ2^8*CHe[2, 2] - 
     45681084*MH2*MW2^7*MZ2^8*CHe[2, 2] + 134803878408*MT2*MW2^7*MZ2^8*
      CHe[2, 2] - 40180025880*MW2^8*MZ2^8*CHe[2, 2] - 
     2725380*MH2*MT2^6*MZ2^9*CHe[2, 2] - 51195240*MT2^7*MZ2^9*CHe[2, 2] + 
     36027612*MH2*MT2^5*MW2*MZ2^9*CHe[2, 2] - 7423106832*MT2^6*MW2*MZ2^9*
      CHe[2, 2] - 99906696*MH2*MT2^4*MW2^2*MZ2^9*CHe[2, 2] + 
     77714141688*MT2^5*MW2^2*MZ2^9*CHe[2, 2] + 28501848*MH2*MT2^3*MW2^3*MZ2^9*
      CHe[2, 2] - 213871112208*MT2^4*MW2^3*MZ2^9*CHe[2, 2] + 
     129182796*MH2*MT2^2*MW2^4*MZ2^9*CHe[2, 2] + 155035139256*MT2^3*MW2^4*
      MZ2^9*CHe[2, 2] - 108030132*MH2*MT2*MW2^5*MZ2^9*CHe[2, 2] + 
     81030082896*MT2^2*MW2^5*MZ2^9*CHe[2, 2] + 16949952*MH2*MW2^6*MZ2^9*
      CHe[2, 2] - 115351180776*MT2*MW2^6*MZ2^9*CHe[2, 2] + 
     22917231216*MW2^7*MZ2^9*CHe[2, 2] - 2725380*MH2*MT2^5*MZ2^10*CHe[2, 2] + 
     908972280*MT2^6*MZ2^10*CHe[2, 2] + 8176140*MH2*MT2^4*MW2*MZ2^10*
      CHe[2, 2] - 13701107088*MT2^5*MW2*MZ2^10*CHe[2, 2] + 
     14224572*MH2*MT2^3*MW2^2*MZ2^10*CHe[2, 2] + 38943739440*MT2^4*MW2^2*
      MZ2^10*CHe[2, 2] - 44801424*MH2*MT2^2*MW2^3*MZ2^10*CHe[2, 2] - 
     5207196600*MT2^3*MW2^3*MZ2^10*CHe[2, 2] + 27851472*MH2*MT2*MW2^4*MZ2^10*
      CHe[2, 2] - 63288958752*MT2^2*MW2^4*MZ2^10*CHe[2, 2] - 
     2725380*MH2*MW2^5*MZ2^10*CHe[2, 2] + 49477215528*MT2*MW2^5*MZ2^10*
      CHe[2, 2] - 7132664808*MW2^6*MZ2^10*CHe[2, 2] + 
     960167520*MT2^5*MZ2^11*CHe[2, 2] - 2725380*MH2*MT2^3*MW2*MZ2^11*
      CHe[2, 2] - 2931697800*MT2^4*MW2*MZ2^11*CHe[2, 2] + 
     5450760*MH2*MT2^2*MW2^2*MZ2^11*CHe[2, 2] - 6070962168*MT2^3*MW2^2*MZ2^11*
      CHe[2, 2] - 2725380*MH2*MT2*MW2^3*MZ2^11*CHe[2, 2] + 
     18055659816*MT2^2*MW2^3*MZ2^11*CHe[2, 2] - 10973334888*MT2*MW2^4*MZ2^11*
      CHe[2, 2] + 960167520*MW2^5*MZ2^11*CHe[2, 2] + 
     960167520*MT2^3*MW2*MZ2^12*CHe[2, 2] - 1920335040*MT2^2*MW2^2*MZ2^12*
      CHe[2, 2] + 960167520*MT2*MW2^3*MZ2^12*CHe[2, 2] + 
     163577856*MT2^6*MW2^9*MZ2*Pi^2*CHe[2, 2] - 981467136*MT2^5*MW2^10*MZ2*
      Pi^2*CHe[2, 2] + 2453667840*MT2^4*MW2^11*MZ2*Pi^2*CHe[2, 2] - 
     3271557120*MT2^3*MW2^12*MZ2*Pi^2*CHe[2, 2] + 2453667840*MT2^2*MW2^13*MZ2*
      Pi^2*CHe[2, 2] - 981467136*MT2*MW2^14*MZ2*Pi^2*CHe[2, 2] + 
     163577856*MW2^15*MZ2*Pi^2*CHe[2, 2] - 1137377280*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHe[2, 2] + 6987841536*MT2^5*MW2^9*MZ2^2*Pi^2*CHe[2, 2] - 
     17551392768*MT2^4*MW2^10*MZ2^2*Pi^2*CHe[2, 2] + 
     23074701312*MT2^3*MW2^11*MZ2^2*Pi^2*CHe[2, 2] - 
     16733503488*MT2^2*MW2^12*MZ2^2*Pi^2*CHe[2, 2] + 
     6333530112*MT2*MW2^13*MZ2^2*Pi^2*CHe[2, 2] - 973799424*MW2^14*MZ2^2*Pi^2*
      CHe[2, 2] + 3928940544*MT2^6*MW2^7*MZ2^3*Pi^2*CHe[2, 2] - 
     24711020544*MT2^5*MW2^8*MZ2^3*Pi^2*CHe[2, 2] + 
     62346240000*MT2^4*MW2^9*MZ2^3*Pi^2*CHe[2, 2] - 
     80689987584*MT2^3*MW2^10*MZ2^3*Pi^2*CHe[2, 2] + 
     56332197888*MT2^2*MW2^11*MZ2^3*Pi^2*CHe[2, 2] - 
     19997933568*MT2*MW2^12*MZ2^3*Pi^2*CHe[2, 2] + 2791563264*MW2^13*MZ2^3*
      Pi^2*CHe[2, 2] - 8529795072*MT2^6*MW2^6*MZ2^4*Pi^2*CHe[2, 2] + 
     55107710976*MT2^5*MW2^7*MZ2^4*Pi^2*CHe[2, 2] - 
     139733747712*MT2^4*MW2^8*MZ2^4*Pi^2*CHe[2, 2] + 
     177316405248*MT2^3*MW2^9*MZ2^4*Pi^2*CHe[2, 2] - 
     117814290432*MT2^2*MW2^10*MZ2^4*Pi^2*CHe[2, 2] + 
     38254571520*MT2*MW2^11*MZ2^4*Pi^2*CHe[2, 2] - 4600854528*MW2^12*MZ2^4*
      Pi^2*CHe[2, 2] + 12387830784*MT2^6*MW2^5*MZ2^5*Pi^2*CHe[2, 2] - 
     82856779776*MT2^5*MW2^6*MZ2^5*Pi^2*CHe[2, 2] + 
     211406846976*MT2^4*MW2^7*MZ2^5*Pi^2*CHe[2, 2] - 
     260887265280*MT2^3*MW2^8*MZ2^5*Pi^2*CHe[2, 2] + 
     160899990528*MT2^2*MW2^9*MZ2^5*Pi^2*CHe[2, 2] - 
     44808658944*MT2*MW2^10*MZ2^5*Pi^2*CHe[2, 2] + 3858035712*MW2^11*MZ2^5*
      Pi^2*CHe[2, 2] - 12260378112*MT2^6*MW2^4*MZ2^6*Pi^2*CHe[2, 2] + 
     85950099456*MT2^5*MW2^5*MZ2^6*Pi^2*CHe[2, 2] - 
     221069164032*MT2^4*MW2^6*MZ2^6*Pi^2*CHe[2, 2] + 
     261453428736*MT2^3*MW2^7*MZ2^6*Pi^2*CHe[2, 2] - 
     142070419968*MT2^2*MW2^8*MZ2^6*Pi^2*CHe[2, 2] + 
     27868981248*MT2*MW2^9*MZ2^6*Pi^2*CHe[2, 2] + 127452672*MW2^10*MZ2^6*Pi^2*
      CHe[2, 2] + 8238183552*MT2^6*MW2^3*MZ2^7*Pi^2*CHe[2, 2] - 
     61689479424*MT2^5*MW2^4*MZ2^7*Pi^2*CHe[2, 2] + 
     160353887616*MT2^4*MW2^5*MZ2^7*Pi^2*CHe[2, 2] - 
     176896596480*MT2^3*MW2^6*MZ2^7*Pi^2*CHe[2, 2] + 
     74276335488*MT2^2*MW2^7*MZ2^7*Pi^2*CHe[2, 2] - 
     260136192*MT2*MW2^8*MZ2^7*Pi^2*CHe[2, 2] - 4022194560*MW2^9*MZ2^7*Pi^2*
      CHe[2, 2] - 3635263776*MT2^6*MW2^2*MZ2^8*Pi^2*CHe[2, 2] + 
     30049766208*MT2^5*MW2^3*MZ2^8*Pi^2*CHe[2, 2] - 
     79243507296*MT2^4*MW2^4*MZ2^8*Pi^2*CHe[2, 2] + 
     76921264512*MT2^3*MW2^5*MZ2^8*Pi^2*CHe[2, 2] - 
     13531833312*MT2^2*MW2^6*MZ2^8*Pi^2*CHe[2, 2] - 
     15163346112*MT2*MW2^7*MZ2^8*Pi^2*CHe[2, 2] + 4602919776*MW2^8*MZ2^8*Pi^2*
      CHe[2, 2] + 960114864*MT2^6*MW2*MZ2^9*Pi^2*CHe[2, 2] - 
     9395952960*MT2^5*MW2^2*MZ2^9*Pi^2*CHe[2, 2] + 25307514288*MT2^4*MW2^3*
      MZ2^9*Pi^2*CHe[2, 2] - 18234641280*MT2^3*MW2^4*MZ2^9*Pi^2*CHe[2, 2] - 
     9345171696*MT2^2*MW2^5*MZ2^9*Pi^2*CHe[2, 2] + 13383285696*MT2*MW2^6*
      MZ2^9*Pi^2*CHe[2, 2] - 2675148912*MW2^7*MZ2^9*Pi^2*CHe[2, 2] - 
     115833360*MT2^6*MZ2^10*Pi^2*CHe[2, 2] + 1655115024*MT2^5*MW2*MZ2^10*Pi^2*
      CHe[2, 2] - 4617844992*MT2^4*MW2^2*MZ2^10*Pi^2*CHe[2, 2] + 
     601633152*MT2^3*MW2^3*MZ2^10*Pi^2*CHe[2, 2] + 7453256880*MT2^2*MW2^4*
      MZ2^10*Pi^2*CHe[2, 2] - 5820608208*MT2*MW2^5*MZ2^10*Pi^2*CHe[2, 2] + 
     844281504*MW2^6*MZ2^10*Pi^2*CHe[2, 2] - 115833360*MT2^5*MZ2^11*Pi^2*
      CHe[2, 2] + 347500080*MT2^4*MW2*MZ2^11*Pi^2*CHe[2, 2] + 
     728448144*MT2^3*MW2^2*MZ2^11*Pi^2*CHe[2, 2] - 2151896448*MT2^2*MW2^3*
      MZ2^11*Pi^2*CHe[2, 2] + 1307614944*MT2*MW2^4*MZ2^11*Pi^2*CHe[2, 2] - 
     115833360*MW2^5*MZ2^11*Pi^2*CHe[2, 2] - 115833360*MT2^3*MW2*MZ2^12*Pi^2*
      CHe[2, 2] + 231666720*MT2^2*MW2^2*MZ2^12*Pi^2*CHe[2, 2] - 
     115833360*MT2*MW2^3*MZ2^12*Pi^2*CHe[2, 2] - 2780135424*MT2^6*MW2^9*MZ2*
      CHe[3, 3] + 16680812544*MT2^5*MW2^10*MZ2*CHe[3, 3] - 
     41702031360*MT2^4*MW2^11*MZ2*CHe[3, 3] + 55602708480*MT2^3*MW2^12*MZ2*
      CHe[3, 3] - 41702031360*MT2^2*MW2^13*MZ2*CHe[3, 3] + 
     16680812544*MT2*MW2^14*MZ2*CHe[3, 3] - 2780135424*MW2^15*MZ2*CHe[3, 3] + 
     12165120*MH2*MT2^6*MW2^7*MZ2^2*CHe[3, 3] + 199563264*MT2^7*MW2^7*MZ2^2*
      CHe[3, 3] - 72990720*MH2*MT2^5*MW2^8*MZ2^2*CHe[3, 3] + 
     14237392896*MT2^6*MW2^8*MZ2^2*CHe[3, 3] + 182476800*MH2*MT2^4*MW2^9*
      MZ2^2*CHe[3, 3] - 92382382080*MT2^5*MW2^9*MZ2^2*CHe[3, 3] - 
     243302400*MH2*MT2^3*MW2^10*MZ2^2*CHe[3, 3] + 235806031872*MT2^4*MW2^10*
      MZ2^2*CHe[3, 3] + 182476800*MH2*MT2^2*MW2^11*MZ2^2*CHe[3, 3] - 
     311132878848*MT2^3*MW2^11*MZ2^2*CHe[3, 3] - 72990720*MH2*MT2*MW2^12*
      MZ2^2*CHe[3, 3] + 224634544128*MT2^2*MW2^12*MZ2^2*CHe[3, 3] + 
     12165120*MH2*MW2^13*MZ2^2*CHe[3, 3] - 84003969024*MT2*MW2^13*MZ2^2*
      CHe[3, 3] + 12641697792*MW2^14*MZ2^2*CHe[3, 3] - 
     58337280*MH2*MT2^6*MW2^6*MZ2^3*CHe[3, 3] - 980895744*MT2^7*MW2^6*MZ2^3*
      CHe[3, 3] + 362188800*MH2*MT2^5*MW2^7*MZ2^3*CHe[3, 3] - 
     37886432256*MT2^6*MW2^7*MZ2^3*CHe[3, 3] - 911554560*MH2*MT2^4*MW2^8*
      MZ2^3*CHe[3, 3] + 263922001920*MT2^5*MW2^8*MZ2^3*CHe[3, 3] + 
     1191075840*MH2*MT2^3*MW2^9*MZ2^3*CHe[3, 3] - 685700563968*MT2^4*MW2^9*
      MZ2^3*CHe[3, 3] - 850728960*MH2*MT2^2*MW2^10*MZ2^3*CHe[3, 3] + 
     892887975936*MT2^3*MW2^10*MZ2^3*CHe[3, 3] + 313528320*MH2*MT2*MW2^11*
      MZ2^3*CHe[3, 3] - 617565404160*MT2^2*MW2^11*MZ2^3*CHe[3, 3] - 
     46172160*MH2*MW2^12*MZ2^3*CHe[3, 3] + 213843990528*MT2*MW2^12*MZ2^3*
      CHe[3, 3] - 28520672256*MW2^13*MZ2^3*CHe[3, 3] + 
     126164736*MH2*MT2^6*MW2^5*MZ2^4*CHe[3, 3] + 2173236480*MT2^7*MW2^5*MZ2^4*
      CHe[3, 3] - 815325696*MH2*MT2^5*MW2^6*MZ2^4*CHe[3, 3] + 
     69924469248*MT2^6*MW2^6*MZ2^4*CHe[3, 3] + 2067482880*MH2*MT2^4*MW2^7*
      MZ2^4*CHe[3, 3] - 512080798464*MT2^5*MW2^7*MZ2^4*CHe[3, 3] - 
     2627804160*MH2*MT2^3*MW2^8*MZ2^4*CHe[3, 3] + 1345739844096*MT2^4*MW2^8*
      MZ2^4*CHe[3, 3] + 1751466240*MH2*MT2^2*MW2^9*MZ2^4*CHe[3, 3] - 
     1720927883520*MT2^3*MW2^9*MZ2^4*CHe[3, 3] - 569811456*MH2*MT2*MW2^10*
      MZ2^4*CHe[3, 3] + 1130294840832*MT2^2*MW2^10*MZ2^4*CHe[3, 3] + 
     67827456*MH2*MW2^11*MZ2^4*CHe[3, 3] - 355107946752*MT2*MW2^11*MZ2^4*
      CHe[3, 3] + 39984238080*MW2^12*MZ2^4*CHe[3, 3] - 
     159853824*MH2*MT2^6*MW2^4*MZ2^5*CHe[3, 3] - 2812392576*MT2^7*MW2^4*MZ2^5*
      CHe[3, 3] + 1085287680*MH2*MT2^5*MW2^5*MZ2^5*CHe[3, 3] - 
     94385240064*MT2^6*MW2^5*MZ2^5*CHe[3, 3] - 2776301568*MH2*MT2^4*MW2^6*
      MZ2^5*CHe[3, 3] + 715840470144*MT2^5*MW2^6*MZ2^5*CHe[3, 3] + 
     3391068672*MH2*MT2^3*MW2^7*MZ2^5*CHe[3, 3] - 1893716824320*MT2^4*MW2^7*
      MZ2^5*CHe[3, 3] - 2028803328*MH2*MT2^2*MW2^8*MZ2^5*CHe[3, 3] + 
     2356704056448*MT2^3*MW2^8*MZ2^5*CHe[3, 3] + 522291456*MH2*MT2*MW2^9*
      MZ2^5*CHe[3, 3] - 1436358210048*MT2^2*MW2^9*MZ2^5*CHe[3, 3] - 
     33689088*MH2*MW2^10*MZ2^5*CHe[3, 3] + 384238521216*MT2*MW2^10*MZ2^5*
      CHe[3, 3] - 29510380800*MW2^11*MZ2^5*CHe[3, 3] + 
     128267712*MH2*MT2^6*MW2^3*MZ2^6*CHe[3, 3] + 2296952640*MT2^7*MW2^3*MZ2^6*
      CHe[3, 3] - 929460096*MH2*MT2^5*MW2^4*MZ2^6*CHe[3, 3] + 
     91519599744*MT2^6*MW2^4*MZ2^6*CHe[3, 3] + 2403577152*MH2*MT2^4*MW2^5*
      MZ2^6*CHe[3, 3] - 719233784640*MT2^5*MW2^5*MZ2^6*CHe[3, 3] - 
     2758897152*MH2*MT2^3*MW2^6*MZ2^6*CHe[3, 3] + 1912668664320*MT2^4*MW2^6*
      MZ2^6*CHe[3, 3] + 1351978560*MH2*MT2^2*MW2^7*MZ2^6*CHe[3, 3] - 
     2280822306624*MT2^3*MW2^7*MZ2^6*CHe[3, 3] - 163880064*MH2*MT2*MW2^8*
      MZ2^6*CHe[3, 3] + 1223898839424*MT2^2*MW2^8*MZ2^6*CHe[3, 3] - 
     31586112*MH2*MW2^9*MZ2^6*CHe[3, 3] - 225014719680*MT2*MW2^9*MZ2^6*
      CHe[3, 3] - 5313245184*MW2^10*MZ2^6*CHe[3, 3] - 
     65356416*MH2*MT2^6*MW2^2*MZ2^7*CHe[3, 3] - 1188678240*MT2^7*MW2^2*MZ2^7*
      CHe[3, 3] + 520406208*MH2*MT2^5*MW2^3*MZ2^7*CHe[3, 3] - 
     61757412624*MT2^6*MW2^3*MZ2^7*CHe[3, 3] - 1365149376*MH2*MT2^4*MW2^4*
      MZ2^7*CHe[3, 3] + 510514939584*MT2^5*MW2^4*MZ2^7*CHe[3, 3] + 
     1403809920*MH2*MT2^3*MW2^5*MZ2^7*CHe[3, 3] - 1366611012144*MT2^4*MW2^5*
      MZ2^7*CHe[3, 3] - 404103168*MH2*MT2^2*MW2^6*MZ2^7*CHe[3, 3] + 
     1518968684448*MT2^3*MW2^6*MZ2^7*CHe[3, 3] - 152518464*MH2*MT2*MW2^7*
      MZ2^7*CHe[3, 3] - 627306876144*MT2^2*MW2^7*MZ2^7*CHe[3, 3] + 
     62911296*MH2*MW2^8*MZ2^7*CHe[3, 3] - 9553434624*MT2*MW2^8*MZ2^7*
      CHe[3, 3] + 36933789744*MW2^9*MZ2^7*CHe[3, 3] + 
     19675332*MH2*MT2^6*MW2*MZ2^8*CHe[3, 3] + 363409416*MT2^7*MW2*MZ2^8*
      CHe[3, 3] - 183408408*MH2*MT2^5*MW2^2*MZ2^8*CHe[3, 3] + 
     27641893032*MT2^6*MW2^2*MZ2^8*CHe[3, 3] + 491199228*MH2*MT2^4*MW2^3*
      MZ2^8*CHe[3, 3] - 248234461128*MT2^5*MW2^3*MZ2^8*CHe[3, 3] - 
     395951760*MH2*MT2^3*MW2^4*MZ2^8*CHe[3, 3] + 671374962072*MT2^4*MW2^4*
      MZ2^8*CHe[3, 3] - 92118276*MH2*MT2^2*MW2^5*MZ2^8*CHe[3, 3] - 
     655997504328*MT2^3*MW2^5*MZ2^8*CHe[3, 3] + 206284968*MH2*MT2*MW2^6*MZ2^8*
      CHe[3, 3] + 110227848408*MT2^2*MW2^6*MZ2^8*CHe[3, 3] - 
     45681084*MH2*MW2^7*MZ2^8*CHe[3, 3] + 134803878408*MT2*MW2^7*MZ2^8*
      CHe[3, 3] - 40180025880*MW2^8*MZ2^8*CHe[3, 3] - 
     2725380*MH2*MT2^6*MZ2^9*CHe[3, 3] - 51195240*MT2^7*MZ2^9*CHe[3, 3] + 
     36027612*MH2*MT2^5*MW2*MZ2^9*CHe[3, 3] - 7423106832*MT2^6*MW2*MZ2^9*
      CHe[3, 3] - 99906696*MH2*MT2^4*MW2^2*MZ2^9*CHe[3, 3] + 
     77714141688*MT2^5*MW2^2*MZ2^9*CHe[3, 3] + 28501848*MH2*MT2^3*MW2^3*MZ2^9*
      CHe[3, 3] - 213871112208*MT2^4*MW2^3*MZ2^9*CHe[3, 3] + 
     129182796*MH2*MT2^2*MW2^4*MZ2^9*CHe[3, 3] + 155035139256*MT2^3*MW2^4*
      MZ2^9*CHe[3, 3] - 108030132*MH2*MT2*MW2^5*MZ2^9*CHe[3, 3] + 
     81030082896*MT2^2*MW2^5*MZ2^9*CHe[3, 3] + 16949952*MH2*MW2^6*MZ2^9*
      CHe[3, 3] - 115351180776*MT2*MW2^6*MZ2^9*CHe[3, 3] + 
     22917231216*MW2^7*MZ2^9*CHe[3, 3] - 2725380*MH2*MT2^5*MZ2^10*CHe[3, 3] + 
     908972280*MT2^6*MZ2^10*CHe[3, 3] + 8176140*MH2*MT2^4*MW2*MZ2^10*
      CHe[3, 3] - 13701107088*MT2^5*MW2*MZ2^10*CHe[3, 3] + 
     14224572*MH2*MT2^3*MW2^2*MZ2^10*CHe[3, 3] + 38943739440*MT2^4*MW2^2*
      MZ2^10*CHe[3, 3] - 44801424*MH2*MT2^2*MW2^3*MZ2^10*CHe[3, 3] - 
     5207196600*MT2^3*MW2^3*MZ2^10*CHe[3, 3] + 27851472*MH2*MT2*MW2^4*MZ2^10*
      CHe[3, 3] - 63288958752*MT2^2*MW2^4*MZ2^10*CHe[3, 3] - 
     2725380*MH2*MW2^5*MZ2^10*CHe[3, 3] + 49477215528*MT2*MW2^5*MZ2^10*
      CHe[3, 3] - 7132664808*MW2^6*MZ2^10*CHe[3, 3] + 
     960167520*MT2^5*MZ2^11*CHe[3, 3] - 2725380*MH2*MT2^3*MW2*MZ2^11*
      CHe[3, 3] - 2931697800*MT2^4*MW2*MZ2^11*CHe[3, 3] + 
     5450760*MH2*MT2^2*MW2^2*MZ2^11*CHe[3, 3] - 6070962168*MT2^3*MW2^2*MZ2^11*
      CHe[3, 3] - 2725380*MH2*MT2*MW2^3*MZ2^11*CHe[3, 3] + 
     18055659816*MT2^2*MW2^3*MZ2^11*CHe[3, 3] - 10973334888*MT2*MW2^4*MZ2^11*
      CHe[3, 3] + 960167520*MW2^5*MZ2^11*CHe[3, 3] + 
     960167520*MT2^3*MW2*MZ2^12*CHe[3, 3] - 1920335040*MT2^2*MW2^2*MZ2^12*
      CHe[3, 3] + 960167520*MT2*MW2^3*MZ2^12*CHe[3, 3] + 
     163577856*MT2^6*MW2^9*MZ2*Pi^2*CHe[3, 3] - 981467136*MT2^5*MW2^10*MZ2*
      Pi^2*CHe[3, 3] + 2453667840*MT2^4*MW2^11*MZ2*Pi^2*CHe[3, 3] - 
     3271557120*MT2^3*MW2^12*MZ2*Pi^2*CHe[3, 3] + 2453667840*MT2^2*MW2^13*MZ2*
      Pi^2*CHe[3, 3] - 981467136*MT2*MW2^14*MZ2*Pi^2*CHe[3, 3] + 
     163577856*MW2^15*MZ2*Pi^2*CHe[3, 3] - 1137377280*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHe[3, 3] + 6987841536*MT2^5*MW2^9*MZ2^2*Pi^2*CHe[3, 3] - 
     17551392768*MT2^4*MW2^10*MZ2^2*Pi^2*CHe[3, 3] + 
     23074701312*MT2^3*MW2^11*MZ2^2*Pi^2*CHe[3, 3] - 
     16733503488*MT2^2*MW2^12*MZ2^2*Pi^2*CHe[3, 3] + 
     6333530112*MT2*MW2^13*MZ2^2*Pi^2*CHe[3, 3] - 973799424*MW2^14*MZ2^2*Pi^2*
      CHe[3, 3] + 3928940544*MT2^6*MW2^7*MZ2^3*Pi^2*CHe[3, 3] - 
     24711020544*MT2^5*MW2^8*MZ2^3*Pi^2*CHe[3, 3] + 
     62346240000*MT2^4*MW2^9*MZ2^3*Pi^2*CHe[3, 3] - 
     80689987584*MT2^3*MW2^10*MZ2^3*Pi^2*CHe[3, 3] + 
     56332197888*MT2^2*MW2^11*MZ2^3*Pi^2*CHe[3, 3] - 
     19997933568*MT2*MW2^12*MZ2^3*Pi^2*CHe[3, 3] + 2791563264*MW2^13*MZ2^3*
      Pi^2*CHe[3, 3] - 8529795072*MT2^6*MW2^6*MZ2^4*Pi^2*CHe[3, 3] + 
     55107710976*MT2^5*MW2^7*MZ2^4*Pi^2*CHe[3, 3] - 
     139733747712*MT2^4*MW2^8*MZ2^4*Pi^2*CHe[3, 3] + 
     177316405248*MT2^3*MW2^9*MZ2^4*Pi^2*CHe[3, 3] - 
     117814290432*MT2^2*MW2^10*MZ2^4*Pi^2*CHe[3, 3] + 
     38254571520*MT2*MW2^11*MZ2^4*Pi^2*CHe[3, 3] - 4600854528*MW2^12*MZ2^4*
      Pi^2*CHe[3, 3] + 12387830784*MT2^6*MW2^5*MZ2^5*Pi^2*CHe[3, 3] - 
     82856779776*MT2^5*MW2^6*MZ2^5*Pi^2*CHe[3, 3] + 
     211406846976*MT2^4*MW2^7*MZ2^5*Pi^2*CHe[3, 3] - 
     260887265280*MT2^3*MW2^8*MZ2^5*Pi^2*CHe[3, 3] + 
     160899990528*MT2^2*MW2^9*MZ2^5*Pi^2*CHe[3, 3] - 
     44808658944*MT2*MW2^10*MZ2^5*Pi^2*CHe[3, 3] + 3858035712*MW2^11*MZ2^5*
      Pi^2*CHe[3, 3] - 12260378112*MT2^6*MW2^4*MZ2^6*Pi^2*CHe[3, 3] + 
     85950099456*MT2^5*MW2^5*MZ2^6*Pi^2*CHe[3, 3] - 
     221069164032*MT2^4*MW2^6*MZ2^6*Pi^2*CHe[3, 3] + 
     261453428736*MT2^3*MW2^7*MZ2^6*Pi^2*CHe[3, 3] - 
     142070419968*MT2^2*MW2^8*MZ2^6*Pi^2*CHe[3, 3] + 
     27868981248*MT2*MW2^9*MZ2^6*Pi^2*CHe[3, 3] + 127452672*MW2^10*MZ2^6*Pi^2*
      CHe[3, 3] + 8238183552*MT2^6*MW2^3*MZ2^7*Pi^2*CHe[3, 3] - 
     61689479424*MT2^5*MW2^4*MZ2^7*Pi^2*CHe[3, 3] + 
     160353887616*MT2^4*MW2^5*MZ2^7*Pi^2*CHe[3, 3] - 
     176896596480*MT2^3*MW2^6*MZ2^7*Pi^2*CHe[3, 3] + 
     74276335488*MT2^2*MW2^7*MZ2^7*Pi^2*CHe[3, 3] - 
     260136192*MT2*MW2^8*MZ2^7*Pi^2*CHe[3, 3] - 4022194560*MW2^9*MZ2^7*Pi^2*
      CHe[3, 3] - 3635263776*MT2^6*MW2^2*MZ2^8*Pi^2*CHe[3, 3] + 
     30049766208*MT2^5*MW2^3*MZ2^8*Pi^2*CHe[3, 3] - 
     79243507296*MT2^4*MW2^4*MZ2^8*Pi^2*CHe[3, 3] + 
     76921264512*MT2^3*MW2^5*MZ2^8*Pi^2*CHe[3, 3] - 
     13531833312*MT2^2*MW2^6*MZ2^8*Pi^2*CHe[3, 3] - 
     15163346112*MT2*MW2^7*MZ2^8*Pi^2*CHe[3, 3] + 4602919776*MW2^8*MZ2^8*Pi^2*
      CHe[3, 3] + 960114864*MT2^6*MW2*MZ2^9*Pi^2*CHe[3, 3] - 
     9395952960*MT2^5*MW2^2*MZ2^9*Pi^2*CHe[3, 3] + 25307514288*MT2^4*MW2^3*
      MZ2^9*Pi^2*CHe[3, 3] - 18234641280*MT2^3*MW2^4*MZ2^9*Pi^2*CHe[3, 3] - 
     9345171696*MT2^2*MW2^5*MZ2^9*Pi^2*CHe[3, 3] + 13383285696*MT2*MW2^6*
      MZ2^9*Pi^2*CHe[3, 3] - 2675148912*MW2^7*MZ2^9*Pi^2*CHe[3, 3] - 
     115833360*MT2^6*MZ2^10*Pi^2*CHe[3, 3] + 1655115024*MT2^5*MW2*MZ2^10*Pi^2*
      CHe[3, 3] - 4617844992*MT2^4*MW2^2*MZ2^10*Pi^2*CHe[3, 3] + 
     601633152*MT2^3*MW2^3*MZ2^10*Pi^2*CHe[3, 3] + 7453256880*MT2^2*MW2^4*
      MZ2^10*Pi^2*CHe[3, 3] - 5820608208*MT2*MW2^5*MZ2^10*Pi^2*CHe[3, 3] + 
     844281504*MW2^6*MZ2^10*Pi^2*CHe[3, 3] - 115833360*MT2^5*MZ2^11*Pi^2*
      CHe[3, 3] + 347500080*MT2^4*MW2*MZ2^11*Pi^2*CHe[3, 3] + 
     728448144*MT2^3*MW2^2*MZ2^11*Pi^2*CHe[3, 3] - 2151896448*MT2^2*MW2^3*
      MZ2^11*Pi^2*CHe[3, 3] + 1307614944*MT2*MW2^4*MZ2^11*Pi^2*CHe[3, 3] - 
     115833360*MW2^5*MZ2^11*Pi^2*CHe[3, 3] - 115833360*MT2^3*MW2*MZ2^12*Pi^2*
      CHe[3, 3] + 231666720*MT2^2*MW2^2*MZ2^12*Pi^2*CHe[3, 3] - 
     115833360*MT2*MW2^3*MZ2^12*Pi^2*CHe[3, 3] + 
     (2*MW2 - MZ2)*(324*MT2^7*MZ2^2*(192000*MW2^6 + 179584*MW2^5*MZ2 - 
         1487360*MW2^4*MZ2^2 + 2393680*MW2^3*MZ2^3 - 1820122*MW2^2*MZ2^4 + 
         713531*MW2*MZ2^5 - 129679*MZ2^6) + 2*MW2^5*(MW2 + MZ2)*
        (1310720*MW2^9*(-753 + 64*Pi^2) - 327680*MW2^8*MZ2*
          (-10911 + 1112*Pi^2) + 8192*MW2^7*MZ2^2*(-736923 + 86068*Pi^2) + 
         4096*MW2^6*MZ2^2*(225*MH2 + MZ2*(1292358 - 194641*Pi^2)) + 
         128*MW2^5*MZ2^3*(31680*MH2 + 7*MZ2*(-7072683 + 1050928*Pi^2)) - 
         3*MZ2^8*(384087*MH2 + 2*MZ2*(-99849811 + 8301808*Pi^2)) - 
         32*MW2^4*MZ2^4*(469980*MH2 + MZ2*(-398726727 + 43400384*Pi^2)) - 
         16*MW2^2*MZ2^6*(934812*MH2 + MZ2*(-634618689 + 56221990*Pi^2)) + 
         4*MW2*MZ2^7*(1498401*MH2 + MZ2*(-911957487 + 77640926*Pi^2)) + 
         16*MW2^3*MZ2^5*(1286982*MH2 + MZ2*(-967148187 + 91372568*Pi^2))) + 
       MT2^6*(2621440*MW2^9*(-753 + 64*Pi^2) - 81920*MW2^8*MZ2*
          (-87801 + 8896*Pi^2) + 4096*MW2^7*MZ2^2*(-3058257 + 344272*Pi^2) + 
         512*MW2^6*MZ2^2*(3600*MH2 + MZ2*(20120637 - 3114256*Pi^2)) + 
         256*MW2^5*MZ2^3*(31680*MH2 + MZ2*(-37507929 + 7356496*Pi^2)) - 
         3*MZ2^8*(768174*MH2 + MZ2*(-385370737 + 33207232*Pi^2)) + 
         8*MW2*MZ2^7*(1498401*MH2 + MZ2*(-851939727 + 77640926*Pi^2)) - 
         32*MW2^4*MZ2^4*(939960*MH2 + MZ2*(-634216341 + 86800768*Pi^2)) + 
         16*MW2^3*MZ2^5*(2573964*MH2 + MZ2*(-1665353073 + 182745136*Pi^2)) - 
         4*MW2^2*MZ2^6*(7478496*MH2 + MZ2*(-4588439133 + 449775920*Pi^2))) + 
       MT2^2*MW2^2*(39321600*MW2^11*(-753 + 64*Pi^2) - 81920*MW2^10*MZ2*
          (-1263045 + 129344*Pi^2) + 61440*MW2^9*MZ2^2*
          (-2659695 + 315088*Pi^2) + 1536*MW2^8*MZ2^2*(18000*MH2 + 
           MZ2*(77880427 - 12786256*Pi^2)) + 24*MW2^3*MZ2^7*
          (1567221*MH2 - 14*MZ2*(23525558 + 384347*Pi^2)) + 
         768*MW2^7*MZ2^3*(163200*MH2 + MZ2*(-184283733 + 28957904*Pi^2)) + 
         3*MZ2^10*(1536348*MH2 + MZ2*(-798960713 + 66414464*Pi^2)) - 
         4*MW2*MZ2^9*(7145865*MH2 + MZ2*(-4237354155 + 360374552*Pi^2)) - 
         96*MW2^6*MZ2^4*(4569240*MH2 + MZ2*(-3469610303 + 361550464*Pi^2)) - 
         36*MW2^4*MZ2^6*(8505152*MH2 + MZ2*(-5360090761 + 432873936*Pi^2)) + 
         48*MW2^5*MZ2^5*(11278620*MH2 + MZ2*(-8072038831 + 719522032*Pi^2)) + 
         3*MW2^2*MZ2^8*(16411518*MH2 + MZ2*(-12299699851 + 
             1115378912*Pi^2))) + 6*MT2^4*MW2*
        (6553600*MW2^10*(-753 + 64*Pi^2) - 81920*MW2^9*MZ2*
          (-231015 + 23264*Pi^2) + 20480*MW2^8*MZ2^2*(-1663695 + 
           189928*Pi^2) + 44*MW2^2*MZ2^7*(1021023*MH2 - 642633588*MZ2 + 
           55735690*MZ2*Pi^2) + 32*MW2^4*MZ2^5*(3687435*MH2 - 
           2750339514*MZ2 + 271831804*MZ2*Pi^2) + 
         MW2*MZ2^8*(-11754909*MH2 + MZ2*(6666750945 - 559617944*Pi^2)) + 
         512*MW2^7*MZ2^2*(9000*MH2 + MZ2*(63143259 - 9162728*Pi^2)) + 
         3*MZ2^9*(384087*MH2 + 2*MZ2*(-101009197 + 8301808*Pi^2)) + 
         128*MW2^6*MZ2^3*(151200*MH2 + MZ2*(-274867785 + 43010992*Pi^2)) - 
         128*MW2^5*MZ2^4*(619155*MH2 + MZ2*(-525698973 + 61606976*Pi^2)) - 
         4*MW2^3*MZ2^6*(23844168*MH2 + MZ2*(-16359588567 + 
             1489930072*Pi^2))) - MT2^5*(15728640*MW2^10*(-753 + 64*Pi^2) - 
         81920*MW2^9*MZ2*(-550227 + 55424*Pi^2) + 2048*MW2^8*MZ2^2*
          (-39500349 + 4487104*Pi^2) + MW2*MZ2^8*(-25814340*MH2 + 
           MZ2*(14358251415 - 1218857584*Pi^2)) + 2048*MW2^7*MZ2^2*
          (5400*MH2 + 7*MZ2*(5227521 - 765704*Pi^2)) + 512*MW2^6*MZ2^3*
          (91440*MH2 + MZ2*(-153692625 + 25183744*Pi^2)) + 
         3*MZ2^9*(768174*MH2 + MZ2*(-399376069 + 33207232*Pi^2)) - 
         32*MW2^5*MZ2^4*(5893200*MH2 + MZ2*(-4758740607 + 579656576*Pi^2)) - 
         16*MW2^3*MZ2^6*(13791708*MH2 + MZ2*(-9229203129 + 857409016*Pi^2)) + 
         4*MW2^2*MZ2^7*(25459308*MH2 + MZ2*(-15694277277 + 
             1381467032*Pi^2)) + 8*MW2^4*MZ2^5*(34647408*MH2 + 
           MZ2*(-25008101157 + 2540144704*Pi^2))) - 
       MT2*MW2^3*(15728640*MW2^11*(-753 + 64*Pi^2) - 737280*MW2^10*MZ2*
          (-50199 + 5248*Pi^2) + 2048*MW2^9*MZ2^2*(-23976699 + 
           2981824*Pi^2) + MW2*MZ2^9*(-18900774*MH2 + 
           MZ2*(10890739767 - 919992496*Pi^2)) + 1024*MW2^8*MZ2^2*
          (10800*MH2 + MZ2*(19491189 - 4499824*Pi^2)) + 
         6*MZ2^10*(384087*MH2 + 2*MZ2*(-99849811 + 8301808*Pi^2)) + 
         512*MW2^7*MZ2^3*(105840*MH2 + MZ2*(-61872393 + 9972544*Pi^2)) + 
         8*MW2^4*MZ2^6*(-3231864*MH2 + MZ2*(482441001 + 94346128*Pi^2)) - 
         32*MW2^6*MZ2^4*(4937040*MH2 + MZ2*(-3257958831 + 294420608*Pi^2)) + 
         8*MW2^5*MZ2^5*(18594288*MH2 + MZ2*(-12094976571 + 915924544*Pi^2)) - 
         4*MW2^3*MZ2^7*(14750532*MH2 + MZ2*(-11982462609 + 
             1148617192*Pi^2)) + MW2^2*MZ2^8*(52048476*MH2 + 
           MZ2*(-34969587033 + 3064755728*Pi^2))) + 
       MT2^3*MW2*(-52428800*MW2^11*(-753 + 64*Pi^2) + 1474560*MW2^10*MZ2*
          (-99895 + 10112*Pi^2) - 10240*MW2^9*MZ2^2*(-24925101 + 
           2880128*Pi^2) - 3*MZ2^10*(768174*MH2 + 
           MZ2*(-399422419 + 33207232*Pi^2)) - 1024*MW2^7*MZ2^3*
          (154800*MH2 + MZ2*(-248457333 + 38519648*Pi^2)) + 
         512*MW2^8*MZ2^2*(-72000*MH2 + MZ2*(-444452421 + 66370112*Pi^2)) + 
         4*MW2*MZ2^9*(1844541*MH2 + MZ2*(-1204298565 + 105471004*Pi^2)) + 
         6*MW2^2*MZ2^8*(6691812*MH2 + MZ2*(-3128032749 + 239264176*Pi^2)) + 
         128*MW2^6*MZ2^4*(4840920*MH2 + MZ2*(-4017332691 + 450972800*Pi^2)) - 
         4*MW2^3*MZ2^7*(64597176*MH2 + MZ2*(-39136795119 + 
             3274208336*Pi^2)) - 8*MW2^5*MZ2^5*(109464480*MH2 + 
           MZ2*(-81423655485 + 7768803712*Pi^2)) + 4*MW2^4*MZ2^6*
          (162641952*MH2 + MZ2*(-110502820077 + 9763073344*Pi^2))))*
      CHe[Leff, Leff] + 1642561536*MT2^6*MW2^9*MZ2*CHl1[1, 1] - 
     9855369216*MT2^5*MW2^10*MZ2*CHl1[1, 1] + 24638423040*MT2^4*MW2^11*MZ2*
      CHl1[1, 1] - 32851230720*MT2^3*MW2^12*MZ2*CHl1[1, 1] + 
     24638423040*MT2^2*MW2^13*MZ2*CHl1[1, 1] - 9855369216*MT2*MW2^14*MZ2*
      CHl1[1, 1] + 1642561536*MW2^15*MZ2*CHl1[1, 1] - 
     28385280*MH2*MT2^6*MW2^7*MZ2^2*CHl1[1, 1] - 520390656*MT2^7*MW2^7*MZ2^2*
      CHl1[1, 1] + 170311680*MH2*MT2^5*MW2^8*MZ2^2*CHl1[1, 1] + 
     3162464256*MT2^6*MW2^8*MZ2^2*CHl1[1, 1] - 425779200*MH2*MT2^4*MW2^9*
      MZ2^2*CHl1[1, 1] - 6397716480*MT2^5*MW2^9*MZ2^2*CHl1[1, 1] + 
     567705600*MH2*MT2^3*MW2^10*MZ2^2*CHl1[1, 1] + 6050414592*MT2^4*MW2^10*
      MZ2^2*CHl1[1, 1] - 425779200*MH2*MT2^2*MW2^11*MZ2^2*CHl1[1, 1] - 
     5260105728*MT2^3*MW2^11*MZ2^2*CHl1[1, 1] + 170311680*MH2*MT2*MW2^12*
      MZ2^2*CHl1[1, 1] + 6946234368*MT2^2*MW2^12*MZ2^2*CHl1[1, 1] - 
     28385280*MH2*MW2^13*MZ2^2*CHl1[1, 1] - 5657278464*MT2*MW2^13*MZ2^2*
      CHl1[1, 1] + 1676378112*MW2^14*MZ2^2*CHl1[1, 1] + 
     105707520*MH2*MT2^6*MW2^6*MZ2^3*CHl1[1, 1] + 1961127936*MT2^7*MW2^6*
      MZ2^3*CHl1[1, 1] - 662630400*MH2*MT2^5*MW2^7*MZ2^3*CHl1[1, 1] - 
     18318885888*MT2^6*MW2^7*MZ2^3*CHl1[1, 1] + 1670768640*MH2*MT2^4*MW2^8*
      MZ2^3*CHl1[1, 1] + 67178053632*MT2^5*MW2^8*MZ2^3*CHl1[1, 1] - 
     2170920960*MH2*MT2^3*MW2^9*MZ2^3*CHl1[1, 1] - 130700694528*MT2^4*MW2^9*
      MZ2^3*CHl1[1, 1] + 1528842240*MH2*MT2^2*MW2^10*MZ2^3*CHl1[1, 1] + 
     150415650816*MT2^3*MW2^10*MZ2^3*CHl1[1, 1] - 549089280*MH2*MT2*MW2^11*
      MZ2^3*CHl1[1, 1] - 103581158400*MT2^2*MW2^11*MZ2^3*CHl1[1, 1] + 
     77322240*MH2*MW2^12*MZ2^3*CHl1[1, 1] + 39013294080*MT2*MW2^12*MZ2^3*
      CHl1[1, 1] - 5967387648*MW2^13*MZ2^3*CHl1[1, 1] - 
     189851904*MH2*MT2^6*MW2^5*MZ2^4*CHl1[1, 1] - 3524622336*MT2^7*MW2^5*
      MZ2^4*CHl1[1, 1] + 1244818944*MH2*MT2^5*MW2^6*MZ2^4*CHl1[1, 1] + 
     32413441536*MT2^6*MW2^6*MZ2^4*CHl1[1, 1] - 3164901120*MH2*MT2^4*MW2^7*
      MZ2^4*CHl1[1, 1] - 120585298944*MT2^5*MW2^7*MZ2^4*CHl1[1, 1] + 
     3980067840*MH2*MT2^3*MW2^8*MZ2^4*CHl1[1, 1] + 231394540032*MT2^4*MW2^8*
      MZ2^4*CHl1[1, 1] - 2579592960*MH2*MT2^2*MW2^9*MZ2^4*CHl1[1, 1] - 
     245693927424*MT2^3*MW2^9*MZ2^4*CHl1[1, 1] + 793603584*MH2*MT2*MW2^10*
      MZ2^4*CHl1[1, 1] + 141909010944*MT2^2*MW2^10*MZ2^4*CHl1[1, 1] - 
     84144384*MH2*MW2^11*MZ2^4*CHl1[1, 1] - 39189894144*MT2*MW2^11*MZ2^4*
      CHl1[1, 1] + 3276750336*MW2^12*MZ2^4*CHl1[1, 1] + 
     204742656*MH2*MT2^6*MW2^4*MZ2^5*CHl1[1, 1] + 3770955648*MT2^7*MW2^4*
      MZ2^5*CHl1[1, 1] - 1418307840*MH2*MT2^5*MW2^5*MZ2^5*CHl1[1, 1] - 
     33726836544*MT2^6*MW2^5*MZ2^5*CHl1[1, 1] + 3640695552*MH2*MT2^4*MW2^6*
      MZ2^5*CHl1[1, 1] + 121902554880*MT2^5*MW2^6*MZ2^5*CHl1[1, 1] - 
     4368849408*MH2*MT2^3*MW2^7*MZ2^5*CHl1[1, 1] - 222046006464*MT2^4*MW2^7*
      MZ2^5*CHl1[1, 1] + 2480020992*MH2*MT2^2*MW2^8*MZ2^5*CHl1[1, 1] + 
     209655538560*MT2^3*MW2^8*MZ2^5*CHl1[1, 1] - 553192704*MH2*MT2*MW2^9*
      MZ2^5*CHl1[1, 1] - 93104769216*MT2^2*MW2^9*MZ2^5*CHl1[1, 1] + 
     14890752*MH2*MW2^10*MZ2^5*CHl1[1, 1] + 11847980544*MT2*MW2^10*MZ2^5*
      CHl1[1, 1] + 1700582592*MW2^11*MZ2^5*CHl1[1, 1] - 
     142380144*MH2*MT2^6*MW2^3*MZ2^6*CHl1[1, 1] - 2583522864*MT2^7*MW2^3*
      MZ2^6*CHl1[1, 1] + 1059023520*MH2*MT2^5*MW2^4*MZ2^6*CHl1[1, 1] + 
     24842233536*MT2^6*MW2^4*MZ2^6*CHl1[1, 1] - 2749930128*MH2*MT2^4*MW2^5*
      MZ2^6*CHl1[1, 1] - 91077033840*MT2^5*MW2^5*MZ2^6*CHl1[1, 1] + 
     3067236288*MH2*MT2^3*MW2^6*MZ2^6*CHl1[1, 1] + 162040186368*MT2^4*MW2^6*
      MZ2^6*CHl1[1, 1] - 1346513040*MH2*MT2^2*MW2^7*MZ2^6*CHl1[1, 1] - 
     141554659344*MT2^3*MW2^7*MZ2^6*CHl1[1, 1] + 50200992*MH2*MT2*MW2^8*MZ2^6*
      CHl1[1, 1] + 50620257600*MT2^2*MW2^8*MZ2^6*CHl1[1, 1] + 
     62362512*MH2*MW2^9*MZ2^6*CHl1[1, 1] - 294229584*MT2*MW2^9*MZ2^6*
      CHl1[1, 1] - 1993231872*MW2^10*MZ2^6*CHl1[1, 1] + 
     63241776*MH2*MT2^6*MW2^2*MZ2^7*CHl1[1, 1] + 1123278840*MT2^7*MW2^2*MZ2^7*
      CHl1[1, 1] - 521830800*MH2*MT2^5*MW2^3*MZ2^7*CHl1[1, 1] - 
     14054376024*MT2^6*MW2^3*MZ2^7*CHl1[1, 1] + 1375767072*MH2*MT2^4*MW2^4*
      MZ2^7*CHl1[1, 1] + 58562248632*MT2^5*MW2^4*MZ2^7*CHl1[1, 1] - 
     1344853152*MH2*MT2^3*MW2^5*MZ2^7*CHl1[1, 1] - 111580170264*MT2^4*MW2^5*
      MZ2^7*CHl1[1, 1] + 254381040*MH2*MT2^2*MW2^6*MZ2^7*CHl1[1, 1] + 
     102408388008*MT2^3*MW2^6*MZ2^7*CHl1[1, 1] + 252432432*MH2*MT2*MW2^7*
      MZ2^7*CHl1[1, 1] - 39944477064*MT2^2*MW2^7*MZ2^7*CHl1[1, 1] - 
     79138368*MH2*MW2^8*MZ2^7*CHl1[1, 1] + 2637423912*MT2*MW2^8*MZ2^7*
      CHl1[1, 1] + 847683960*MW2^9*MZ2^7*CHl1[1, 1] - 
     16635258*MH2*MT2^6*MW2*MZ2^8*CHl1[1, 1] - 287535744*MT2^7*MW2*MZ2^8*
      CHl1[1, 1] + 163053324*MH2*MT2^5*MW2^2*MZ2^8*CHl1[1, 1] + 
     6041750916*MT2^6*MW2^2*MZ2^8*CHl1[1, 1] - 439254198*MH2*MT2^4*MW2^3*
      MZ2^8*CHl1[1, 1] - 31572110016*MT2^5*MW2^3*MZ2^8*CHl1[1, 1] + 
     316808568*MH2*MT2^3*MW2^4*MZ2^8*CHl1[1, 1] + 67503987972*MT2^4*MW2^4*
      MZ2^8*CHl1[1, 1] + 161714970*MH2*MT2^2*MW2^5*MZ2^8*CHl1[1, 1] - 
     64652472000*MT2^3*MW2^5*MZ2^8*CHl1[1, 1] - 232293924*MH2*MT2*MW2^6*MZ2^8*
      CHl1[1, 1] + 23039193660*MT2^2*MW2^6*MZ2^8*CHl1[1, 1] + 
     46606518*MH2*MW2^7*MZ2^8*CHl1[1, 1] + 1471872192*MT2*MW2^7*MZ2^8*
      CHl1[1, 1] - 1544686980*MW2^8*MZ2^8*CHl1[1, 1] + 
     1953189*MH2*MT2^6*MZ2^9*CHl1[1, 1] + 32601852*MT2^7*MZ2^9*CHl1[1, 1] - 
     28354392*MH2*MT2^5*MW2*MZ2^9*CHl1[1, 1] - 1729296066*MT2^6*MW2*MZ2^9*
      CHl1[1, 1] + 79203609*MH2*MT2^4*MW2^2*MZ2^9*CHl1[1, 1] + 
     12020765664*MT2^5*MW2^2*MZ2^9*CHl1[1, 1] - 9092520*MH2*MT2^3*MW2^3*MZ2^9*
      CHl1[1, 1] - 28369241118*MT2^4*MW2^3*MZ2^9*CHl1[1, 1] - 
     130456233*MH2*MT2^2*MW2^4*MZ2^9*CHl1[1, 1] + 24232518804*MT2^3*MW2^4*
      MZ2^9*CHl1[1, 1] + 101428416*MH2*MT2*MW2^5*MZ2^9*CHl1[1, 1] - 
     1037589510*MT2^2*MW2^5*MZ2^9*CHl1[1, 1] - 14682069*MH2*MW2^6*MZ2^9*
      CHl1[1, 1] - 7096401792*MT2*MW2^6*MZ2^9*CHl1[1, 1] + 
     1946642166*MW2^7*MZ2^9*CHl1[1, 1] + 1953189*MH2*MT2^5*MZ2^10*
      CHl1[1, 1] + 243024441*MT2^6*MZ2^10*CHl1[1, 1] - 
     5859567*MH2*MT2^4*MW2*MZ2^10*CHl1[1, 1] - 2606490300*MT2^5*MW2*MZ2^10*
      CHl1[1, 1] - 12728880*MH2*MT2^3*MW2^2*MZ2^10*CHl1[1, 1] + 
     6671432205*MT2^4*MW2^2*MZ2^10*CHl1[1, 1] + 37176894*MH2*MT2^2*MW2^3*
      MZ2^10*CHl1[1, 1] - 2865172956*MT2^3*MW2^3*MZ2^10*CHl1[1, 1] - 
     22494825*MH2*MT2*MW2^4*MZ2^10*CHl1[1, 1] - 6106327653*MT2^2*MW2^4*MZ2^10*
      CHl1[1, 1] + 1953189*MH2*MW2^5*MZ2^10*CHl1[1, 1] + 
     5698238664*MT2*MW2^5*MZ2^10*CHl1[1, 1] - 1034704401*MW2^6*MZ2^10*
      CHl1[1, 1] + 210422589*MT2^5*MZ2^11*CHl1[1, 1] + 
     1953189*MH2*MT2^3*MW2*MZ2^11*CHl1[1, 1] - 598665915*MT2^4*MW2*MZ2^11*
      CHl1[1, 1] - 3906378*MH2*MT2^2*MW2^2*MZ2^11*CHl1[1, 1] - 
     890507736*MT2^3*MW2^2*MZ2^11*CHl1[1, 1] + 1953189*MH2*MT2*MW2^3*MZ2^11*
      CHl1[1, 1] + 2944723230*MT2^2*MW2^3*MZ2^11*CHl1[1, 1] - 
     1876394757*MT2*MW2^4*MZ2^11*CHl1[1, 1] + 210422589*MW2^5*MZ2^11*
      CHl1[1, 1] + 210422589*MT2^3*MW2*MZ2^12*CHl1[1, 1] - 
     420845178*MT2^2*MW2^2*MZ2^12*CHl1[1, 1] + 210422589*MT2*MW2^3*MZ2^12*
      CHl1[1, 1] + 79691776*MT2^6*MW2^9*MZ2*Pi^2*CHl1[1, 1] - 
     478150656*MT2^5*MW2^10*MZ2*Pi^2*CHl1[1, 1] + 1195376640*MT2^4*MW2^11*MZ2*
      Pi^2*CHl1[1, 1] - 1593835520*MT2^3*MW2^12*MZ2*Pi^2*CHl1[1, 1] + 
     1195376640*MT2^2*MW2^13*MZ2*Pi^2*CHl1[1, 1] - 478150656*MT2*MW2^14*MZ2*
      Pi^2*CHl1[1, 1] + 79691776*MW2^15*MZ2*Pi^2*CHl1[1, 1] - 
     717291520*MT2^6*MW2^8*MZ2^2*Pi^2*CHl1[1, 1] + 4383440896*MT2^5*MW2^9*
      MZ2^2*Pi^2*CHl1[1, 1] - 10998448128*MT2^4*MW2^10*MZ2^2*Pi^2*
      CHl1[1, 1] + 14505213952*MT2^3*MW2^11*MZ2^2*Pi^2*CHl1[1, 1] - 
     10599989248*MT2^2*MW2^12*MZ2^2*Pi^2*CHl1[1, 1] + 
     4064673792*MT2*MW2^13*MZ2^2*Pi^2*CHl1[1, 1] - 637599744*MW2^14*MZ2^2*
      Pi^2*CHl1[1, 1] + 1658347520*MT2^6*MW2^7*MZ2^3*Pi^2*CHl1[1, 1] - 
     10667376640*MT2^5*MW2^8*MZ2^3*Pi^2*CHl1[1, 1] + 
     27027087360*MT2^4*MW2^9*MZ2^3*Pi^2*CHl1[1, 1] - 
     34521841664*MT2^3*MW2^10*MZ2^3*Pi^2*CHl1[1, 1] + 
     23281246208*MT2^2*MW2^11*MZ2^3*Pi^2*CHl1[1, 1] - 
     7718518784*MT2*MW2^12*MZ2^3*Pi^2*CHl1[1, 1] + 941056000*MW2^13*MZ2^3*
      Pi^2*CHl1[1, 1] - 1913165824*MT2^6*MW2^6*MZ2^4*Pi^2*CHl1[1, 1] + 
     13137342464*MT2^5*MW2^7*MZ2^4*Pi^2*CHl1[1, 1] - 
     33672529920*MT2^4*MW2^8*MZ2^4*Pi^2*CHl1[1, 1] + 
     40862720000*MT2^3*MW2^9*MZ2^4*Pi^2*CHl1[1, 1] - 
     23946209280*MT2^2*MW2^10*MZ2^4*Pi^2*CHl1[1, 1] + 
     5786660864*MT2*MW2^11*MZ2^4*Pi^2*CHl1[1, 1] - 254818304*MW2^12*MZ2^4*
      Pi^2*CHl1[1, 1] + 1414547456*MT2^6*MW2^5*MZ2^5*Pi^2*CHl1[1, 1] - 
     10400450560*MT2^5*MW2^6*MZ2^5*Pi^2*CHl1[1, 1] + 
     26957709312*MT2^4*MW2^7*MZ2^5*Pi^2*CHl1[1, 1] - 
     30458933248*MT2^3*MW2^8*MZ2^5*Pi^2*CHl1[1, 1] + 
     14075185152*MT2^2*MW2^9*MZ2^5*Pi^2*CHl1[1, 1] - 
     1089439744*MT2*MW2^10*MZ2^5*Pi^2*CHl1[1, 1] - 498618368*MW2^11*MZ2^5*
      Pi^2*CHl1[1, 1] - 915273856*MT2^6*MW2^4*MZ2^6*Pi^2*CHl1[1, 1] + 
     6906190592*MT2^5*MW2^5*MZ2^6*Pi^2*CHl1[1, 1] - 
     17972750208*MT2^4*MW2^6*MZ2^6*Pi^2*CHl1[1, 1] + 
     19221406208*MT2^3*MW2^7*MZ2^6*Pi^2*CHl1[1, 1] - 
     7073681280*MT2^2*MW2^8*MZ2^6*Pi^2*CHl1[1, 1] - 
     665165056*MT2*MW2^9*MZ2^6*Pi^2*CHl1[1, 1] + 499273600*MW2^10*MZ2^6*Pi^2*
      CHl1[1, 1] + 658378112*MT2^6*MW2^3*MZ2^7*Pi^2*CHl1[1, 1] - 
     4865542528*MT2^5*MW2^4*MZ2^7*Pi^2*CHl1[1, 1] + 
     12621493248*MT2^4*MW2^5*MZ2^7*Pi^2*CHl1[1, 1] - 
     13583562496*MT2^3*MW2^6*MZ2^7*Pi^2*CHl1[1, 1] + 
     5216029056*MT2^2*MW2^7*MZ2^7*Pi^2*CHl1[1, 1] + 
     210100352*MT2*MW2^8*MZ2^7*Pi^2*CHl1[1, 1] - 256895744*MW2^9*MZ2^7*Pi^2*
      CHl1[1, 1] - 406414960*MT2^6*MW2^2*MZ2^8*Pi^2*CHl1[1, 1] + 
     3096867872*MT2^5*MW2^3*MZ2^8*Pi^2*CHl1[1, 1] - 
     8071358736*MT2^4*MW2^4*MZ2^8*Pi^2*CHl1[1, 1] + 
     8529781568*MT2^3*MW2^5*MZ2^8*Pi^2*CHl1[1, 1] - 
     2948920464*MT2^2*MW2^6*MZ2^8*Pi^2*CHl1[1, 1] - 
     451918432*MT2*MW2^7*MZ2^8*Pi^2*CHl1[1, 1] + 251963152*MW2^8*MZ2^8*Pi^2*
      CHl1[1, 1] + 154222088*MT2^6*MW2*MZ2^9*Pi^2*CHl1[1, 1] - 
     1331747488*MT2^5*MW2^2*MZ2^9*Pi^2*CHl1[1, 1] + 
     3532576200*MT2^4*MW2^3*MZ2^9*Pi^2*CHl1[1, 1] - 
     3238893568*MT2^3*MW2^4*MZ2^9*Pi^2*CHl1[1, 1] + 
     183745176*MT2^2*MW2^5*MZ2^9*Pi^2*CHl1[1, 1] + 952290464*MT2*MW2^6*MZ2^9*
      Pi^2*CHl1[1, 1] - 252192872*MW2^7*MZ2^9*Pi^2*CHl1[1, 1] - 
     25900352*MT2^6*MZ2^10*Pi^2*CHl1[1, 1] + 309624200*MT2^5*MW2*MZ2^10*Pi^2*
      CHl1[1, 1] - 851171544*MT2^4*MW2^2*MZ2^10*Pi^2*CHl1[1, 1] + 
     420036256*MT2^3*MW2^3*MZ2^10*Pi^2*CHl1[1, 1] + 
     732768816*MT2^2*MW2^4*MZ2^10*Pi^2*CHl1[1, 1] - 
     713679112*MT2*MW2^5*MZ2^10*Pi^2*CHl1[1, 1] + 128321736*MW2^6*MZ2^10*Pi^2*
      CHl1[1, 1] - 25900352*MT2^5*MZ2^11*Pi^2*CHl1[1, 1] + 
     77701056*MT2^4*MW2*MZ2^11*Pi^2*CHl1[1, 1] + 102421384*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHl1[1, 1] - 360244880*MT2^2*MW2^3*MZ2^11*Pi^2*CHl1[1, 1] + 
     231923144*MT2*MW2^4*MZ2^11*Pi^2*CHl1[1, 1] - 25900352*MW2^5*MZ2^11*Pi^2*
      CHl1[1, 1] - 25900352*MT2^3*MW2*MZ2^12*Pi^2*CHl1[1, 1] + 
     51800704*MT2^2*MW2^2*MZ2^12*Pi^2*CHl1[1, 1] - 25900352*MT2*MW2^3*MZ2^12*
      Pi^2*CHl1[1, 1] - 3364061184*MT2^6*MW2^9*MZ2*CHl1[2, 2] + 
     20184367104*MT2^5*MW2^10*MZ2*CHl1[2, 2] - 50460917760*MT2^4*MW2^11*MZ2*
      CHl1[2, 2] + 67281223680*MT2^3*MW2^12*MZ2*CHl1[2, 2] - 
     50460917760*MT2^2*MW2^13*MZ2*CHl1[2, 2] + 20184367104*MT2*MW2^14*MZ2*
      CHl1[2, 2] - 3364061184*MW2^15*MZ2*CHl1[2, 2] + 
     12165120*MH2*MT2^6*MW2^7*MZ2^2*CHl1[2, 2] + 199563264*MT2^7*MW2^7*MZ2^2*
      CHl1[2, 2] - 72990720*MH2*MT2^5*MW2^8*MZ2^2*CHl1[2, 2] + 
     5942992896*MT2^6*MW2^8*MZ2^2*CHl1[2, 2] + 182476800*MH2*MT2^4*MW2^9*
      MZ2^2*CHl1[2, 2] - 43199907840*MT2^5*MW2^9*MZ2^2*CHl1[2, 2] - 
     243302400*MH2*MT2^3*MW2^10*MZ2^2*CHl1[2, 2] + 113141809152*MT2^4*MW2^10*
      MZ2^2*CHl1[2, 2] + 182476800*MH2*MT2^2*MW2^11*MZ2^2*CHl1[2, 2] - 
     146412730368*MT2^3*MW2^11*MZ2^2*CHl1[2, 2] - 72990720*MH2*MT2*MW2^12*
      MZ2^2*CHl1[2, 2] + 99050692608*MT2^2*MW2^12*MZ2^2*CHl1[2, 2] + 
     12165120*MH2*MW2^13*MZ2^2*CHl1[2, 2] - 32485791744*MT2*MW2^13*MZ2^2*
      CHl1[2, 2] + 3763372032*MW2^14*MZ2^2*CHl1[2, 2] - 
     58337280*MH2*MT2^6*MW2^6*MZ2^3*CHl1[2, 2] - 980895744*MT2^7*MW2^6*MZ2^3*
      CHl1[2, 2] + 362188800*MH2*MT2^5*MW2^7*MZ2^3*CHl1[2, 2] + 
     14078647296*MT2^6*MW2^7*MZ2^3*CHl1[2, 2] - 911554560*MH2*MT2^4*MW2^8*
      MZ2^3*CHl1[2, 2] - 56162875392*MT2^5*MW2^8*MZ2^3*CHl1[2, 2] + 
     1191075840*MH2*MT2^3*MW2^9*MZ2^3*CHl1[2, 2] + 118658829312*MT2^4*MW2^9*
      MZ2^3*CHl1[2, 2] - 850728960*MH2*MT2^2*MW2^10*MZ2^3*CHl1[2, 2] - 
     163586340864*MT2^3*MW2^10*MZ2^3*CHl1[2, 2] + 313528320*MH2*MT2*MW2^11*
      MZ2^3*CHl1[2, 2] + 146489840640*MT2^2*MW2^11*MZ2^3*CHl1[2, 2] - 
     46172160*MH2*MW2^12*MZ2^3*CHl1[2, 2] - 73647212544*MT2*MW2^12*MZ2^3*
      CHl1[2, 2] + 15150007296*MW2^13*MZ2^3*CHl1[2, 2] + 
     126164736*MH2*MT2^6*MW2^5*MZ2^4*CHl1[2, 2] + 2173236480*MT2^7*MW2^5*
      MZ2^4*CHl1[2, 2] - 815325696*MH2*MT2^5*MW2^6*MZ2^4*CHl1[2, 2] - 
     60566349312*MT2^6*MW2^6*MZ2^4*CHl1[2, 2] + 2067482880*MH2*MT2^4*MW2^7*
      MZ2^4*CHl1[2, 2] + 322829192448*MT2^5*MW2^7*MZ2^4*CHl1[2, 2] - 
     2627804160*MH2*MT2^3*MW2^8*MZ2^4*CHl1[2, 2] - 767517672960*MT2^4*MW2^8*
      MZ2^4*CHl1[2, 2] + 1751466240*MH2*MT2^2*MW2^9*MZ2^4*CHl1[2, 2] + 
     984524246784*MT2^3*MW2^9*MZ2^4*CHl1[2, 2] - 569811456*MH2*MT2*MW2^10*
      MZ2^4*CHl1[2, 2] - 706548478464*MT2^2*MW2^10*MZ2^4*CHl1[2, 2] + 
     67827456*MH2*MW2^11*MZ2^4*CHl1[2, 2] + 263647325952*MT2*MW2^11*MZ2^4*
      CHl1[2, 2] - 38541500928*MW2^12*MZ2^4*CHl1[2, 2] - 
     159853824*MH2*MT2^6*MW2^4*MZ2^5*CHl1[2, 2] - 2812392576*MT2^7*MW2^4*
      MZ2^5*CHl1[2, 2] + 1085287680*MH2*MT2^5*MW2^5*MZ2^5*CHl1[2, 2] + 
     95205832704*MT2^6*MW2^5*MZ2^5*CHl1[2, 2] - 2776301568*MH2*MT2^4*MW2^6*
      MZ2^5*CHl1[2, 2] - 552196785024*MT2^5*MW2^6*MZ2^5*CHl1[2, 2] + 
     3391068672*MH2*MT2^3*MW2^7*MZ2^5*CHl1[2, 2] + 1341621722880*MT2^4*MW2^7*
      MZ2^5*CHl1[2, 2] - 2028803328*MH2*MT2^2*MW2^8*MZ2^5*CHl1[2, 2] - 
     1644133956480*MT2^3*MW2^8*MZ2^5*CHl1[2, 2] + 522291456*MH2*MT2*MW2^9*
      MZ2^5*CHl1[2, 2] + 1042596085248*MT2^2*MW2^9*MZ2^5*CHl1[2, 2] - 
     33689088*MH2*MW2^10*MZ2^5*CHl1[2, 2] - 309870380160*MT2*MW2^10*MZ2^5*
      CHl1[2, 2] + 29589873408*MW2^11*MZ2^5*CHl1[2, 2] + 
     128267712*MH2*MT2^6*MW2^3*MZ2^6*CHl1[2, 2] + 2296952640*MT2^7*MW2^3*
      MZ2^6*CHl1[2, 2] - 929460096*MH2*MT2^5*MW2^4*MZ2^6*CHl1[2, 2] - 
     85625559936*MT2^6*MW2^4*MZ2^6*CHl1[2, 2] + 2403577152*MH2*MT2^4*MW2^5*
      MZ2^6*CHl1[2, 2] + 533228246208*MT2^5*MW2^5*MZ2^6*CHl1[2, 2] - 
     2758897152*MH2*MT2^3*MW2^6*MZ2^6*CHl1[2, 2] - 1313281949184*MT2^4*MW2^6*
      MZ2^6*CHl1[2, 2] + 1351978560*MH2*MT2^2*MW2^7*MZ2^6*CHl1[2, 2] + 
     1510772213952*MT2^3*MW2^7*MZ2^6*CHl1[2, 2] - 163880064*MH2*MT2*MW2^8*
      MZ2^6*CHl1[2, 2] - 793114773120*MT2^2*MW2^8*MZ2^6*CHl1[2, 2] - 
     31586112*MH2*MW2^9*MZ2^6*CHl1[2, 2] + 138592201536*MT2*MW2^9*MZ2^6*
      CHl1[2, 2] + 7132667904*MW2^10*MZ2^6*CHl1[2, 2] - 
     65356416*MH2*MT2^6*MW2^2*MZ2^7*CHl1[2, 2] - 1188678240*MT2^7*MW2^2*MZ2^7*
      CHl1[2, 2] + 520406208*MH2*MT2^5*MW2^3*MZ2^7*CHl1[2, 2] + 
     47697236784*MT2^6*MW2^3*MZ2^7*CHl1[2, 2] - 1365149376*MH2*MT2^4*MW2^4*
      MZ2^7*CHl1[2, 2] - 323358116544*MT2^5*MW2^4*MZ2^7*CHl1[2, 2] + 
     1403809920*MH2*MT2^3*MW2^5*MZ2^7*CHl1[2, 2] + 806644208016*MT2^4*MW2^5*
      MZ2^7*CHl1[2, 2] - 404103168*MH2*MT2^2*MW2^6*MZ2^7*CHl1[2, 2] - 
     834823550304*MT2^3*MW2^6*MZ2^7*CHl1[2, 2] - 152518464*MH2*MT2*MW2^7*
      MZ2^7*CHl1[2, 2] + 281040400080*MT2^2*MW2^7*MZ2^7*CHl1[2, 2] + 
     62911296*MH2*MW2^8*MZ2^7*CHl1[2, 2] + 54745220736*MT2*MW2^8*MZ2^7*
      CHl1[2, 2] - 30756720528*MW2^9*MZ2^7*CHl1[2, 2] + 
     19675332*MH2*MT2^6*MW2*MZ2^8*CHl1[2, 2] + 363409416*MT2^7*MW2*MZ2^8*
      CHl1[2, 2] - 183408408*MH2*MT2^5*MW2^2*MZ2^8*CHl1[2, 2] - 
     16052332248*MT2^6*MW2^2*MZ2^8*CHl1[2, 2] + 491199228*MH2*MT2^4*MW2^3*
      MZ2^8*CHl1[2, 2] + 123385539960*MT2^5*MW2^3*MZ2^8*CHl1[2, 2] - 
     395951760*MH2*MT2^3*MW2^4*MZ2^8*CHl1[2, 2] - 312402365352*MT2^4*MW2^4*
      MZ2^8*CHl1[2, 2] - 92118276*MH2*MT2^2*MW2^5*MZ2^8*CHl1[2, 2] + 
     259651140408*MT2^3*MW2^5*MZ2^8*CHl1[2, 2] + 206284968*MH2*MT2*MW2^6*
      MZ2^8*CHl1[2, 2] + 28014087384*MT2^2*MW2^6*MZ2^8*CHl1[2, 2] - 
     45681084*MH2*MW2^7*MZ2^8*CHl1[2, 2] - 108539877816*MT2*MW2^7*MZ2^8*
      CHl1[2, 2] + 25580398248*MW2^8*MZ2^8*CHl1[2, 2] - 
     2725380*MH2*MT2^6*MZ2^9*CHl1[2, 2] - 51195240*MT2^7*MZ2^9*CHl1[2, 2] + 
     36027612*MH2*MT2^5*MW2*MZ2^9*CHl1[2, 2] + 2853871200*MT2^6*MW2*MZ2^9*
      CHl1[2, 2] - 99906696*MH2*MT2^4*MW2^2*MZ2^9*CHl1[2, 2] - 
     27641951784*MT2^5*MW2^2*MZ2^9*CHl1[2, 2] + 28501848*MH2*MT2^3*MW2^3*
      MZ2^9*CHl1[2, 2] + 71366234112*MT2^4*MW2^3*MZ2^9*CHl1[2, 2] + 
     129182796*MH2*MT2^2*MW2^4*MZ2^9*CHl1[2, 2] - 28438222536*MT2^3*MW2^4*
      MZ2^9*CHl1[2, 2] - 108030132*MH2*MT2*MW2^5*MZ2^9*CHl1[2, 2] - 
     71112996000*MT2^2*MW2^5*MZ2^9*CHl1[2, 2] + 16949952*MH2*MW2^6*MZ2^9*
      CHl1[2, 2] + 63524276280*MT2*MW2^6*MZ2^9*CHl1[2, 2] - 
     10500016032*MW2^7*MZ2^9*CHl1[2, 2] - 2725380*MH2*MT2^5*MZ2^10*
      CHl1[2, 2] - 170278200*MT2^6*MZ2^10*CHl1[2, 2] + 
     8176140*MH2*MT2^4*MW2*MZ2^10*CHl1[2, 2] + 3051373824*MT2^5*MW2*MZ2^10*
      CHl1[2, 2] + 14224572*MH2*MT2^3*MW2^2*MZ2^10*CHl1[2, 2] - 
     8075951856*MT2^4*MW2^2*MZ2^10*CHl1[2, 2] - 44801424*MH2*MT2^2*MW2^3*
      MZ2^10*CHl1[2, 2] - 6762456216*MT2^3*MW2^3*MZ2^10*CHl1[2, 2] + 
     27851472*MH2*MT2*MW2^4*MZ2^10*CHl1[2, 2] + 28464690672*MT2^2*MW2^4*
      MZ2^10*CHl1[2, 2] - 2725380*MH2*MW2^5*MZ2^10*CHl1[2, 2] - 
     18572440968*MT2*MW2^5*MZ2^10*CHl1[2, 2] + 2065062744*MW2^6*MZ2^10*
      CHl1[2, 2] - 119082960*MT2^5*MZ2^11*CHl1[2, 2] - 
     2725380*MH2*MT2^3*MW2*MZ2^11*CHl1[2, 2] + 306053640*MT2^4*MW2*MZ2^11*
      CHl1[2, 2] + 5450760*MH2*MT2^2*MW2^2*MZ2^11*CHl1[2, 2] + 
     2047514904*MT2^3*MW2^2*MZ2^11*CHl1[2, 2] - 2725380*MH2*MT2*MW2^3*MZ2^11*
      CHl1[2, 2] - 4656797208*MT2^2*MW2^3*MZ2^11*CHl1[2, 2] + 
     2541394584*MT2*MW2^4*MZ2^11*CHl1[2, 2] - 119082960*MW2^5*MZ2^11*
      CHl1[2, 2] - 119082960*MT2^3*MW2*MZ2^12*CHl1[2, 2] + 
     238165920*MT2^2*MW2^2*MZ2^12*CHl1[2, 2] - 119082960*MT2*MW2^3*MZ2^12*
      CHl1[2, 2] + 163577856*MT2^6*MW2^9*MZ2*Pi^2*CHl1[2, 2] - 
     981467136*MT2^5*MW2^10*MZ2*Pi^2*CHl1[2, 2] + 2453667840*MT2^4*MW2^11*MZ2*
      Pi^2*CHl1[2, 2] - 3271557120*MT2^3*MW2^12*MZ2*Pi^2*CHl1[2, 2] + 
     2453667840*MT2^2*MW2^13*MZ2*Pi^2*CHl1[2, 2] - 981467136*MT2*MW2^14*MZ2*
      Pi^2*CHl1[2, 2] + 163577856*MW2^15*MZ2*Pi^2*CHl1[2, 2] + 
     30474240*MT2^6*MW2^8*MZ2^2*Pi^2*CHl1[2, 2] - 19267584*MT2^5*MW2^9*MZ2^2*
      Pi^2*CHl1[2, 2] - 33619968*MT2^4*MW2^10*MZ2^2*Pi^2*CHl1[2, 2] - 
     282329088*MT2^3*MW2^11*MZ2^2*Pi^2*CHl1[2, 2] + 
     784269312*MT2^2*MW2^12*MZ2^2*Pi^2*CHl1[2, 2] - 
     673579008*MT2*MW2^13*MZ2^2*Pi^2*CHl1[2, 2] + 194052096*MW2^14*MZ2^2*Pi^2*
      CHl1[2, 2] - 2255364096*MT2^6*MW2^7*MZ2^3*Pi^2*CHl1[2, 2] + 
     13562658816*MT2^5*MW2^8*MZ2^3*Pi^2*CHl1[2, 2] - 
     33921884160*MT2^4*MW2^9*MZ2^3*Pi^2*CHl1[2, 2] + 
     45331808256*MT2^3*MW2^10*MZ2^3*Pi^2*CHl1[2, 2] - 
     34096668672*MT2^2*MW2^11*MZ2^3*Pi^2*CHl1[2, 2] + 
     13604339712*MT2*MW2^12*MZ2^3*Pi^2*CHl1[2, 2] - 
     2224889856*MW2^13*MZ2^3*Pi^2*CHl1[2, 2] + 6382209024*MT2^6*MW2^6*MZ2^4*
      Pi^2*CHl1[2, 2] - 40548618240*MT2^5*MW2^7*MZ2^4*Pi^2*CHl1[2, 2] + 
     102499227648*MT2^4*MW2^8*MZ2^4*Pi^2*CHl1[2, 2] - 
     132124434432*MT2^3*MW2^9*MZ2^4*Pi^2*CHl1[2, 2] + 
     91161458688*MT2^2*MW2^10*MZ2^4*Pi^2*CHl1[2, 2] - 
     31496687616*MT2*MW2^11*MZ2^4*Pi^2*CHl1[2, 2] + 
     4126844928*MW2^12*MZ2^4*Pi^2*CHl1[2, 2] - 9014043648*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHl1[2, 2] + 60466470912*MT2^5*MW2^6*MZ2^5*Pi^2*CHl1[2, 2] - 
     154357281792*MT2^4*MW2^7*MZ2^5*Pi^2*CHl1[2, 2] + 
     190789926912*MT2^3*MW2^8*MZ2^5*Pi^2*CHl1[2, 2] - 
     117935508480*MT2^2*MW2^9*MZ2^5*Pi^2*CHl1[2, 2] + 
     32682270720*MT2*MW2^10*MZ2^5*Pi^2*CHl1[2, 2] - 
     2631834624*MW2^11*MZ2^5*Pi^2*CHl1[2, 2] + 7726305792*MT2^6*MW2^4*MZ2^6*
      Pi^2*CHl1[2, 2] - 55371878400*MT2^5*MW2^5*MZ2^6*Pi^2*CHl1[2, 2] + 
     142936717824*MT2^4*MW2^6*MZ2^6*Pi^2*CHl1[2, 2] - 
     166171994112*MT2^3*MW2^7*MZ2^6*Pi^2*CHl1[2, 2] + 
     85102081536*MT2^2*MW2^8*MZ2^6*Pi^2*CHl1[2, 2] - 
     12933494784*MT2*MW2^9*MZ2^6*Pi^2*CHl1[2, 2] - 1287737856*MW2^10*MZ2^6*
      Pi^2*CHl1[2, 2] - 4192882560*MT2^6*MW2^3*MZ2^7*Pi^2*CHl1[2, 2] + 
     32883601152*MT2^5*MW2^4*MZ2^7*Pi^2*CHl1[2, 2] - 
     86072155776*MT2^4*MW2^5*MZ2^7*Pi^2*CHl1[2, 2] + 
     90296219136*MT2^3*MW2^6*MZ2^7*Pi^2*CHl1[2, 2] - 
     29412539520*MT2^2*MW2^7*MZ2^7*Pi^2*CHl1[2, 2] - 
     7035665664*MT2*MW2^8*MZ2^7*Pi^2*CHl1[2, 2] + 3533423232*MW2^9*MZ2^7*Pi^2*
      CHl1[2, 2] + 1390676064*MT2^6*MW2^2*MZ2^8*Pi^2*CHl1[2, 2] - 
     12536938944*MT2^5*MW2^3*MZ2^8*Pi^2*CHl1[2, 2] + 
     33438788640*MT2^4*MW2^4*MZ2^8*Pi^2*CHl1[2, 2] - 
     28472980608*MT2^3*MW2^5*MZ2^8*Pi^2*CHl1[2, 2] - 
     2978235744*MT2^2*MW2^6*MZ2^8*Pi^2*CHl1[2, 2] + 
     11960897088*MT2*MW2^7*MZ2^8*Pi^2*CHl1[2, 2] - 2802206496*MW2^8*MZ2^8*
      Pi^2*CHl1[2, 2] - 245937552*MT2^6*MW2*MZ2^9*Pi^2*CHl1[2, 2] + 
     2866301376*MT2^5*MW2^2*MZ2^9*Pi^2*CHl1[2, 2] - 
     7861091472*MT2^4*MW2^3*MZ2^9*Pi^2*CHl1[2, 2] + 
     3507220608*MT2^3*MW2^4*MZ2^9*Pi^2*CHl1[2, 2] + 
     7478053968*MT2^2*MW2^5*MZ2^9*Pi^2*CHl1[2, 2] - 
     6889285440*MT2*MW2^6*MZ2^9*Pi^2*CHl1[2, 2] + 1144738512*MW2^7*MZ2^9*Pi^2*
      CHl1[2, 2] + 14984880*MT2^6*MZ2^10*Pi^2*CHl1[2, 2] - 
     335846832*MT2^5*MW2*MZ2^10*Pi^2*CHl1[2, 2] + 962585856*MT2^4*MW2^2*
      MZ2^10*Pi^2*CHl1[2, 2] + 599103360*MT2^3*MW2^3*MZ2^10*Pi^2*CHl1[2, 2] - 
     3048454032*MT2^2*MW2^4*MZ2^10*Pi^2*CHl1[2, 2] + 
     2038579440*MT2*MW2^5*MZ2^10*Pi^2*CHl1[2, 2] - 230952672*MW2^6*MZ2^10*
      Pi^2*CHl1[2, 2] + 14984880*MT2^5*MZ2^11*Pi^2*CHl1[2, 2] - 
     44954640*MT2^4*MW2*MZ2^11*Pi^2*CHl1[2, 2] - 215967792*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHl1[2, 2] + 521844864*MT2^2*MW2^3*MZ2^11*Pi^2*CHl1[2, 2] - 
     290892192*MT2*MW2^4*MZ2^11*Pi^2*CHl1[2, 2] + 14984880*MW2^5*MZ2^11*Pi^2*
      CHl1[2, 2] + 14984880*MT2^3*MW2*MZ2^12*Pi^2*CHl1[2, 2] - 
     29969760*MT2^2*MW2^2*MZ2^12*Pi^2*CHl1[2, 2] + 14984880*MT2*MW2^3*MZ2^12*
      Pi^2*CHl1[2, 2] - 3364061184*MT2^6*MW2^9*MZ2*CHl1[3, 3] + 
     20184367104*MT2^5*MW2^10*MZ2*CHl1[3, 3] - 50460917760*MT2^4*MW2^11*MZ2*
      CHl1[3, 3] + 67281223680*MT2^3*MW2^12*MZ2*CHl1[3, 3] - 
     50460917760*MT2^2*MW2^13*MZ2*CHl1[3, 3] + 20184367104*MT2*MW2^14*MZ2*
      CHl1[3, 3] - 3364061184*MW2^15*MZ2*CHl1[3, 3] + 
     12165120*MH2*MT2^6*MW2^7*MZ2^2*CHl1[3, 3] + 199563264*MT2^7*MW2^7*MZ2^2*
      CHl1[3, 3] - 72990720*MH2*MT2^5*MW2^8*MZ2^2*CHl1[3, 3] + 
     5942992896*MT2^6*MW2^8*MZ2^2*CHl1[3, 3] + 182476800*MH2*MT2^4*MW2^9*
      MZ2^2*CHl1[3, 3] - 43199907840*MT2^5*MW2^9*MZ2^2*CHl1[3, 3] - 
     243302400*MH2*MT2^3*MW2^10*MZ2^2*CHl1[3, 3] + 113141809152*MT2^4*MW2^10*
      MZ2^2*CHl1[3, 3] + 182476800*MH2*MT2^2*MW2^11*MZ2^2*CHl1[3, 3] - 
     146412730368*MT2^3*MW2^11*MZ2^2*CHl1[3, 3] - 72990720*MH2*MT2*MW2^12*
      MZ2^2*CHl1[3, 3] + 99050692608*MT2^2*MW2^12*MZ2^2*CHl1[3, 3] + 
     12165120*MH2*MW2^13*MZ2^2*CHl1[3, 3] - 32485791744*MT2*MW2^13*MZ2^2*
      CHl1[3, 3] + 3763372032*MW2^14*MZ2^2*CHl1[3, 3] - 
     58337280*MH2*MT2^6*MW2^6*MZ2^3*CHl1[3, 3] - 980895744*MT2^7*MW2^6*MZ2^3*
      CHl1[3, 3] + 362188800*MH2*MT2^5*MW2^7*MZ2^3*CHl1[3, 3] + 
     14078647296*MT2^6*MW2^7*MZ2^3*CHl1[3, 3] - 911554560*MH2*MT2^4*MW2^8*
      MZ2^3*CHl1[3, 3] - 56162875392*MT2^5*MW2^8*MZ2^3*CHl1[3, 3] + 
     1191075840*MH2*MT2^3*MW2^9*MZ2^3*CHl1[3, 3] + 118658829312*MT2^4*MW2^9*
      MZ2^3*CHl1[3, 3] - 850728960*MH2*MT2^2*MW2^10*MZ2^3*CHl1[3, 3] - 
     163586340864*MT2^3*MW2^10*MZ2^3*CHl1[3, 3] + 313528320*MH2*MT2*MW2^11*
      MZ2^3*CHl1[3, 3] + 146489840640*MT2^2*MW2^11*MZ2^3*CHl1[3, 3] - 
     46172160*MH2*MW2^12*MZ2^3*CHl1[3, 3] - 73647212544*MT2*MW2^12*MZ2^3*
      CHl1[3, 3] + 15150007296*MW2^13*MZ2^3*CHl1[3, 3] + 
     126164736*MH2*MT2^6*MW2^5*MZ2^4*CHl1[3, 3] + 2173236480*MT2^7*MW2^5*
      MZ2^4*CHl1[3, 3] - 815325696*MH2*MT2^5*MW2^6*MZ2^4*CHl1[3, 3] - 
     60566349312*MT2^6*MW2^6*MZ2^4*CHl1[3, 3] + 2067482880*MH2*MT2^4*MW2^7*
      MZ2^4*CHl1[3, 3] + 322829192448*MT2^5*MW2^7*MZ2^4*CHl1[3, 3] - 
     2627804160*MH2*MT2^3*MW2^8*MZ2^4*CHl1[3, 3] - 767517672960*MT2^4*MW2^8*
      MZ2^4*CHl1[3, 3] + 1751466240*MH2*MT2^2*MW2^9*MZ2^4*CHl1[3, 3] + 
     984524246784*MT2^3*MW2^9*MZ2^4*CHl1[3, 3] - 569811456*MH2*MT2*MW2^10*
      MZ2^4*CHl1[3, 3] - 706548478464*MT2^2*MW2^10*MZ2^4*CHl1[3, 3] + 
     67827456*MH2*MW2^11*MZ2^4*CHl1[3, 3] + 263647325952*MT2*MW2^11*MZ2^4*
      CHl1[3, 3] - 38541500928*MW2^12*MZ2^4*CHl1[3, 3] - 
     159853824*MH2*MT2^6*MW2^4*MZ2^5*CHl1[3, 3] - 2812392576*MT2^7*MW2^4*
      MZ2^5*CHl1[3, 3] + 1085287680*MH2*MT2^5*MW2^5*MZ2^5*CHl1[3, 3] + 
     95205832704*MT2^6*MW2^5*MZ2^5*CHl1[3, 3] - 2776301568*MH2*MT2^4*MW2^6*
      MZ2^5*CHl1[3, 3] - 552196785024*MT2^5*MW2^6*MZ2^5*CHl1[3, 3] + 
     3391068672*MH2*MT2^3*MW2^7*MZ2^5*CHl1[3, 3] + 1341621722880*MT2^4*MW2^7*
      MZ2^5*CHl1[3, 3] - 2028803328*MH2*MT2^2*MW2^8*MZ2^5*CHl1[3, 3] - 
     1644133956480*MT2^3*MW2^8*MZ2^5*CHl1[3, 3] + 522291456*MH2*MT2*MW2^9*
      MZ2^5*CHl1[3, 3] + 1042596085248*MT2^2*MW2^9*MZ2^5*CHl1[3, 3] - 
     33689088*MH2*MW2^10*MZ2^5*CHl1[3, 3] - 309870380160*MT2*MW2^10*MZ2^5*
      CHl1[3, 3] + 29589873408*MW2^11*MZ2^5*CHl1[3, 3] + 
     128267712*MH2*MT2^6*MW2^3*MZ2^6*CHl1[3, 3] + 2296952640*MT2^7*MW2^3*
      MZ2^6*CHl1[3, 3] - 929460096*MH2*MT2^5*MW2^4*MZ2^6*CHl1[3, 3] - 
     85625559936*MT2^6*MW2^4*MZ2^6*CHl1[3, 3] + 2403577152*MH2*MT2^4*MW2^5*
      MZ2^6*CHl1[3, 3] + 533228246208*MT2^5*MW2^5*MZ2^6*CHl1[3, 3] - 
     2758897152*MH2*MT2^3*MW2^6*MZ2^6*CHl1[3, 3] - 1313281949184*MT2^4*MW2^6*
      MZ2^6*CHl1[3, 3] + 1351978560*MH2*MT2^2*MW2^7*MZ2^6*CHl1[3, 3] + 
     1510772213952*MT2^3*MW2^7*MZ2^6*CHl1[3, 3] - 163880064*MH2*MT2*MW2^8*
      MZ2^6*CHl1[3, 3] - 793114773120*MT2^2*MW2^8*MZ2^6*CHl1[3, 3] - 
     31586112*MH2*MW2^9*MZ2^6*CHl1[3, 3] + 138592201536*MT2*MW2^9*MZ2^6*
      CHl1[3, 3] + 7132667904*MW2^10*MZ2^6*CHl1[3, 3] - 
     65356416*MH2*MT2^6*MW2^2*MZ2^7*CHl1[3, 3] - 1188678240*MT2^7*MW2^2*MZ2^7*
      CHl1[3, 3] + 520406208*MH2*MT2^5*MW2^3*MZ2^7*CHl1[3, 3] + 
     47697236784*MT2^6*MW2^3*MZ2^7*CHl1[3, 3] - 1365149376*MH2*MT2^4*MW2^4*
      MZ2^7*CHl1[3, 3] - 323358116544*MT2^5*MW2^4*MZ2^7*CHl1[3, 3] + 
     1403809920*MH2*MT2^3*MW2^5*MZ2^7*CHl1[3, 3] + 806644208016*MT2^4*MW2^5*
      MZ2^7*CHl1[3, 3] - 404103168*MH2*MT2^2*MW2^6*MZ2^7*CHl1[3, 3] - 
     834823550304*MT2^3*MW2^6*MZ2^7*CHl1[3, 3] - 152518464*MH2*MT2*MW2^7*
      MZ2^7*CHl1[3, 3] + 281040400080*MT2^2*MW2^7*MZ2^7*CHl1[3, 3] + 
     62911296*MH2*MW2^8*MZ2^7*CHl1[3, 3] + 54745220736*MT2*MW2^8*MZ2^7*
      CHl1[3, 3] - 30756720528*MW2^9*MZ2^7*CHl1[3, 3] + 
     19675332*MH2*MT2^6*MW2*MZ2^8*CHl1[3, 3] + 363409416*MT2^7*MW2*MZ2^8*
      CHl1[3, 3] - 183408408*MH2*MT2^5*MW2^2*MZ2^8*CHl1[3, 3] - 
     16052332248*MT2^6*MW2^2*MZ2^8*CHl1[3, 3] + 491199228*MH2*MT2^4*MW2^3*
      MZ2^8*CHl1[3, 3] + 123385539960*MT2^5*MW2^3*MZ2^8*CHl1[3, 3] - 
     395951760*MH2*MT2^3*MW2^4*MZ2^8*CHl1[3, 3] - 312402365352*MT2^4*MW2^4*
      MZ2^8*CHl1[3, 3] - 92118276*MH2*MT2^2*MW2^5*MZ2^8*CHl1[3, 3] + 
     259651140408*MT2^3*MW2^5*MZ2^8*CHl1[3, 3] + 206284968*MH2*MT2*MW2^6*
      MZ2^8*CHl1[3, 3] + 28014087384*MT2^2*MW2^6*MZ2^8*CHl1[3, 3] - 
     45681084*MH2*MW2^7*MZ2^8*CHl1[3, 3] - 108539877816*MT2*MW2^7*MZ2^8*
      CHl1[3, 3] + 25580398248*MW2^8*MZ2^8*CHl1[3, 3] - 
     2725380*MH2*MT2^6*MZ2^9*CHl1[3, 3] - 51195240*MT2^7*MZ2^9*CHl1[3, 3] + 
     36027612*MH2*MT2^5*MW2*MZ2^9*CHl1[3, 3] + 2853871200*MT2^6*MW2*MZ2^9*
      CHl1[3, 3] - 99906696*MH2*MT2^4*MW2^2*MZ2^9*CHl1[3, 3] - 
     27641951784*MT2^5*MW2^2*MZ2^9*CHl1[3, 3] + 28501848*MH2*MT2^3*MW2^3*
      MZ2^9*CHl1[3, 3] + 71366234112*MT2^4*MW2^3*MZ2^9*CHl1[3, 3] + 
     129182796*MH2*MT2^2*MW2^4*MZ2^9*CHl1[3, 3] - 28438222536*MT2^3*MW2^4*
      MZ2^9*CHl1[3, 3] - 108030132*MH2*MT2*MW2^5*MZ2^9*CHl1[3, 3] - 
     71112996000*MT2^2*MW2^5*MZ2^9*CHl1[3, 3] + 16949952*MH2*MW2^6*MZ2^9*
      CHl1[3, 3] + 63524276280*MT2*MW2^6*MZ2^9*CHl1[3, 3] - 
     10500016032*MW2^7*MZ2^9*CHl1[3, 3] - 2725380*MH2*MT2^5*MZ2^10*
      CHl1[3, 3] - 170278200*MT2^6*MZ2^10*CHl1[3, 3] + 
     8176140*MH2*MT2^4*MW2*MZ2^10*CHl1[3, 3] + 3051373824*MT2^5*MW2*MZ2^10*
      CHl1[3, 3] + 14224572*MH2*MT2^3*MW2^2*MZ2^10*CHl1[3, 3] - 
     8075951856*MT2^4*MW2^2*MZ2^10*CHl1[3, 3] - 44801424*MH2*MT2^2*MW2^3*
      MZ2^10*CHl1[3, 3] - 6762456216*MT2^3*MW2^3*MZ2^10*CHl1[3, 3] + 
     27851472*MH2*MT2*MW2^4*MZ2^10*CHl1[3, 3] + 28464690672*MT2^2*MW2^4*
      MZ2^10*CHl1[3, 3] - 2725380*MH2*MW2^5*MZ2^10*CHl1[3, 3] - 
     18572440968*MT2*MW2^5*MZ2^10*CHl1[3, 3] + 2065062744*MW2^6*MZ2^10*
      CHl1[3, 3] - 119082960*MT2^5*MZ2^11*CHl1[3, 3] - 
     2725380*MH2*MT2^3*MW2*MZ2^11*CHl1[3, 3] + 306053640*MT2^4*MW2*MZ2^11*
      CHl1[3, 3] + 5450760*MH2*MT2^2*MW2^2*MZ2^11*CHl1[3, 3] + 
     2047514904*MT2^3*MW2^2*MZ2^11*CHl1[3, 3] - 2725380*MH2*MT2*MW2^3*MZ2^11*
      CHl1[3, 3] - 4656797208*MT2^2*MW2^3*MZ2^11*CHl1[3, 3] + 
     2541394584*MT2*MW2^4*MZ2^11*CHl1[3, 3] - 119082960*MW2^5*MZ2^11*
      CHl1[3, 3] - 119082960*MT2^3*MW2*MZ2^12*CHl1[3, 3] + 
     238165920*MT2^2*MW2^2*MZ2^12*CHl1[3, 3] - 119082960*MT2*MW2^3*MZ2^12*
      CHl1[3, 3] + 163577856*MT2^6*MW2^9*MZ2*Pi^2*CHl1[3, 3] - 
     981467136*MT2^5*MW2^10*MZ2*Pi^2*CHl1[3, 3] + 2453667840*MT2^4*MW2^11*MZ2*
      Pi^2*CHl1[3, 3] - 3271557120*MT2^3*MW2^12*MZ2*Pi^2*CHl1[3, 3] + 
     2453667840*MT2^2*MW2^13*MZ2*Pi^2*CHl1[3, 3] - 981467136*MT2*MW2^14*MZ2*
      Pi^2*CHl1[3, 3] + 163577856*MW2^15*MZ2*Pi^2*CHl1[3, 3] + 
     30474240*MT2^6*MW2^8*MZ2^2*Pi^2*CHl1[3, 3] - 19267584*MT2^5*MW2^9*MZ2^2*
      Pi^2*CHl1[3, 3] - 33619968*MT2^4*MW2^10*MZ2^2*Pi^2*CHl1[3, 3] - 
     282329088*MT2^3*MW2^11*MZ2^2*Pi^2*CHl1[3, 3] + 
     784269312*MT2^2*MW2^12*MZ2^2*Pi^2*CHl1[3, 3] - 
     673579008*MT2*MW2^13*MZ2^2*Pi^2*CHl1[3, 3] + 194052096*MW2^14*MZ2^2*Pi^2*
      CHl1[3, 3] - 2255364096*MT2^6*MW2^7*MZ2^3*Pi^2*CHl1[3, 3] + 
     13562658816*MT2^5*MW2^8*MZ2^3*Pi^2*CHl1[3, 3] - 
     33921884160*MT2^4*MW2^9*MZ2^3*Pi^2*CHl1[3, 3] + 
     45331808256*MT2^3*MW2^10*MZ2^3*Pi^2*CHl1[3, 3] - 
     34096668672*MT2^2*MW2^11*MZ2^3*Pi^2*CHl1[3, 3] + 
     13604339712*MT2*MW2^12*MZ2^3*Pi^2*CHl1[3, 3] - 
     2224889856*MW2^13*MZ2^3*Pi^2*CHl1[3, 3] + 6382209024*MT2^6*MW2^6*MZ2^4*
      Pi^2*CHl1[3, 3] - 40548618240*MT2^5*MW2^7*MZ2^4*Pi^2*CHl1[3, 3] + 
     102499227648*MT2^4*MW2^8*MZ2^4*Pi^2*CHl1[3, 3] - 
     132124434432*MT2^3*MW2^9*MZ2^4*Pi^2*CHl1[3, 3] + 
     91161458688*MT2^2*MW2^10*MZ2^4*Pi^2*CHl1[3, 3] - 
     31496687616*MT2*MW2^11*MZ2^4*Pi^2*CHl1[3, 3] + 
     4126844928*MW2^12*MZ2^4*Pi^2*CHl1[3, 3] - 9014043648*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHl1[3, 3] + 60466470912*MT2^5*MW2^6*MZ2^5*Pi^2*CHl1[3, 3] - 
     154357281792*MT2^4*MW2^7*MZ2^5*Pi^2*CHl1[3, 3] + 
     190789926912*MT2^3*MW2^8*MZ2^5*Pi^2*CHl1[3, 3] - 
     117935508480*MT2^2*MW2^9*MZ2^5*Pi^2*CHl1[3, 3] + 
     32682270720*MT2*MW2^10*MZ2^5*Pi^2*CHl1[3, 3] - 
     2631834624*MW2^11*MZ2^5*Pi^2*CHl1[3, 3] + 7726305792*MT2^6*MW2^4*MZ2^6*
      Pi^2*CHl1[3, 3] - 55371878400*MT2^5*MW2^5*MZ2^6*Pi^2*CHl1[3, 3] + 
     142936717824*MT2^4*MW2^6*MZ2^6*Pi^2*CHl1[3, 3] - 
     166171994112*MT2^3*MW2^7*MZ2^6*Pi^2*CHl1[3, 3] + 
     85102081536*MT2^2*MW2^8*MZ2^6*Pi^2*CHl1[3, 3] - 
     12933494784*MT2*MW2^9*MZ2^6*Pi^2*CHl1[3, 3] - 1287737856*MW2^10*MZ2^6*
      Pi^2*CHl1[3, 3] - 4192882560*MT2^6*MW2^3*MZ2^7*Pi^2*CHl1[3, 3] + 
     32883601152*MT2^5*MW2^4*MZ2^7*Pi^2*CHl1[3, 3] - 
     86072155776*MT2^4*MW2^5*MZ2^7*Pi^2*CHl1[3, 3] + 
     90296219136*MT2^3*MW2^6*MZ2^7*Pi^2*CHl1[3, 3] - 
     29412539520*MT2^2*MW2^7*MZ2^7*Pi^2*CHl1[3, 3] - 
     7035665664*MT2*MW2^8*MZ2^7*Pi^2*CHl1[3, 3] + 3533423232*MW2^9*MZ2^7*Pi^2*
      CHl1[3, 3] + 1390676064*MT2^6*MW2^2*MZ2^8*Pi^2*CHl1[3, 3] - 
     12536938944*MT2^5*MW2^3*MZ2^8*Pi^2*CHl1[3, 3] + 
     33438788640*MT2^4*MW2^4*MZ2^8*Pi^2*CHl1[3, 3] - 
     28472980608*MT2^3*MW2^5*MZ2^8*Pi^2*CHl1[3, 3] - 
     2978235744*MT2^2*MW2^6*MZ2^8*Pi^2*CHl1[3, 3] + 
     11960897088*MT2*MW2^7*MZ2^8*Pi^2*CHl1[3, 3] - 2802206496*MW2^8*MZ2^8*
      Pi^2*CHl1[3, 3] - 245937552*MT2^6*MW2*MZ2^9*Pi^2*CHl1[3, 3] + 
     2866301376*MT2^5*MW2^2*MZ2^9*Pi^2*CHl1[3, 3] - 
     7861091472*MT2^4*MW2^3*MZ2^9*Pi^2*CHl1[3, 3] + 
     3507220608*MT2^3*MW2^4*MZ2^9*Pi^2*CHl1[3, 3] + 
     7478053968*MT2^2*MW2^5*MZ2^9*Pi^2*CHl1[3, 3] - 
     6889285440*MT2*MW2^6*MZ2^9*Pi^2*CHl1[3, 3] + 1144738512*MW2^7*MZ2^9*Pi^2*
      CHl1[3, 3] + 14984880*MT2^6*MZ2^10*Pi^2*CHl1[3, 3] - 
     335846832*MT2^5*MW2*MZ2^10*Pi^2*CHl1[3, 3] + 962585856*MT2^4*MW2^2*
      MZ2^10*Pi^2*CHl1[3, 3] + 599103360*MT2^3*MW2^3*MZ2^10*Pi^2*CHl1[3, 3] - 
     3048454032*MT2^2*MW2^4*MZ2^10*Pi^2*CHl1[3, 3] + 
     2038579440*MT2*MW2^5*MZ2^10*Pi^2*CHl1[3, 3] - 230952672*MW2^6*MZ2^10*
      Pi^2*CHl1[3, 3] + 14984880*MT2^5*MZ2^11*Pi^2*CHl1[3, 3] - 
     44954640*MT2^4*MW2*MZ2^11*Pi^2*CHl1[3, 3] - 215967792*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHl1[3, 3] + 521844864*MT2^2*MW2^3*MZ2^11*Pi^2*CHl1[3, 3] - 
     290892192*MT2*MW2^4*MZ2^11*Pi^2*CHl1[3, 3] + 14984880*MW2^5*MZ2^11*Pi^2*
      CHl1[3, 3] + 14984880*MT2^3*MW2*MZ2^12*Pi^2*CHl1[3, 3] - 
     29969760*MT2^2*MW2^2*MZ2^12*Pi^2*CHl1[3, 3] + 14984880*MT2*MW2^3*MZ2^12*
      Pi^2*CHl1[3, 3] + 2*MZ2*(324*MT2^7*MZ2^2*(192000*MW2^6 + 
         179584*MW2^5*MZ2 - 1487360*MW2^4*MZ2^2 + 2393680*MW2^3*MZ2^3 - 
         1820122*MW2^2*MZ2^4 + 713531*MW2*MZ2^5 - 129679*MZ2^6) + 
       2*MW2^5*(MW2 + MZ2)*(1310720*MW2^9*(-753 + 64*Pi^2) - 
         163840*MW2^8*MZ2*(-21687 + 2224*Pi^2) + 16384*MW2^7*MZ2^2*
          (-399039 + 45734*Pi^2) + 1024*MW2^6*MZ2^2*(900*MH2 + 
           MZ2*(4054737 - 620884*Pi^2)) + 16*MW2^3*MZ2^5*
          (1286982*MH2 + MZ2*(-184457283 + 170240*Pi^2)) + 
         128*MW2^5*MZ2^3*(31680*MH2 + MZ2*(7502043 + 576256*Pi^2)) - 
         3*MZ2^8*(384087*MH2 + MZ2*(-85625783 + 2776484*Pi^2)) + 
         32*MW2^4*MZ2^4*(-469980*MH2 + MZ2*(-11488647 + 4406464*Pi^2)) - 
         16*MW2^2*MZ2^6*(934812*MH2 + MZ2*(-194633007 + 4587946*Pi^2)) + 
         2*MW2*MZ2^7*(2996802*MH2 + MZ2*(-681519621 + 19742716*Pi^2))) + 
       MT2^6*(2621440*MW2^9*(-753 + 64*Pi^2) - 81920*MW2^8*MZ2*
          (-87261 + 8896*Pi^2) + 4096*MW2^7*MZ2^2*(-3302877 + 365872*Pi^2) + 
         512*MW2^6*MZ2^2*(3600*MH2 + MZ2*(15661857 - 2483536*Pi^2)) + 
         16*MW2^3*MZ2^5*(2573964*MH2 + 5*MZ2*(-19994253 + 68096*Pi^2)) + 
         256*MW2^5*MZ2^3*(31680*MH2 + MZ2*(19502895 + 576256*Pi^2)) - 
         3*MZ2^8*(768174*MH2 + MZ2*(-157223059 + 5552968*Pi^2)) + 
         32*MW2^4*MZ2^4*(-939960*MH2 + MZ2*(-186214407 + 8812928*Pi^2)) + 
         4*MW2*MZ2^7*(2996802*MH2 + MZ2*(-561484101 + 19742716*Pi^2)) - 
         4*MW2^2*MZ2^6*(7478496*MH2 + MZ2*(-1068553677 + 36703568*Pi^2))) + 
       MT2^2*MW2^2*(39321600*MW2^11*(-753 + 64*Pi^2) - 81920*MW2^10*MZ2*
          (-1254945 + 129344*Pi^2) + 61440*MW2^9*MZ2^2*
          (-2905755 + 336688*Pi^2) + 1536*MW2^8*MZ2^2*(18000*MH2 + 
           MZ2*(54339487 - 9517456*Pi^2)) + 768*MW2^7*MZ2^3*
          (163200*MH2 + MZ2*(97434627 - 4332736*Pi^2)) + 
         48*MW2^5*MZ2^5*(11278620*MH2 + MZ2*(-1947152911 + 7306240*Pi^2)) + 
         3*MZ2^10*(1536348*MH2 + MZ2*(-342665357 + 11105936*Pi^2)) - 
         4*MW2*MZ2^9*(7145865*MH2 + 4*MZ2*(-402585483 + 11953721*Pi^2)) + 
         3*MW2^2*MZ2^8*(16411518*MH2 + MZ2*(-3289166197 + 67228904*Pi^2)) + 
         12*MW2^3*MZ2^7*(3134442*MH2 + MZ2*(-1467680651 + 73336588*Pi^2)) + 
         96*MW2^6*MZ2^4*(-4569240*MH2 + MZ2*(-280925389 + 73629056*Pi^2)) - 
         36*MW2^4*MZ2^6*(8505152*MH2 + MZ2*(-2343609049 + 76537392*Pi^2))) + 
       6*MT2^4*MW2*(6553600*MW2^10*(-753 + 64*Pi^2) - 81920*MW2^9*MZ2*
          (-229665 + 23264*Pi^2) + 20480*MW2^8*MZ2^2*(-1784925 + 
           200728*Pi^2) + MW2*MZ2^8*(-11754909*MH2 + 2670852654*MZ2 - 
           81132692*MZ2*Pi^2) + 512*MW2^7*MZ2^2*(9000*MH2 + 
           MZ2*(52974789 - 7672328*Pi^2)) + 32*MW2^4*MZ2^5*
          (3687435*MH2 - 16*MZ2*(23962305 + 248804*Pi^2)) + 
         3*MZ2^9*(384087*MH2 + MZ2*(-87944555 + 2776484*Pi^2)) + 
         128*MW2^6*MZ2^3*(151200*MH2 + MZ2*(19103895 + 7848352*Pi^2)) + 
         64*MW2^5*MZ2^4*(-1238310*MH2 + MZ2*(-88162137 + 9863648*Pi^2)) - 
         4*MW2^3*MZ2^6*(23844168*MH2 + MZ2*(-4429111311 + 92439880*Pi^2)) + 
         2*MW2^2*MZ2^7*(22462506*MH2 + MZ2*(-4906076715 + 135417148*Pi^2))) - 
       MT2^5*(15728640*MW2^10*(-753 + 64*Pi^2) - 81920*MW2^9*MZ2*
          (-546987 + 55424*Pi^2) + 2048*MW2^8*MZ2^2*(-42414189 + 
           4746304*Pi^2) + MW2*MZ2^8*(-25814340*MH2 + 
           MZ2*(5682011799 - 178924288*Pi^2)) + 2048*MW2^7*MZ2^2*
          (5400*MH2 + MZ2*(30393717 - 4457048*Pi^2)) + 512*MW2^6*MZ2^3*
          (91440*MH2 + MZ2*(21798627 + 4212304*Pi^2)) + 
         3*MZ2^9*(768174*MH2 + MZ2*(-171228391 + 5552968*Pi^2)) - 
         8*MW2^4*MZ2^5*(-34647408*MH2 + MZ2*(2941796469 + 31165952*Pi^2)) + 
         32*MW2^5*MZ2^4*(-5893200*MH2 + MZ2*(-619930473 + 48267520*Pi^2)) - 
         16*MW2^3*MZ2^6*(13791708*MH2 + MZ2*(-2383993137 + 55395832*Pi^2)) + 
         4*MW2^2*MZ2^7*(25459308*MH2 + MZ2*(-5320019703 + 155159864*Pi^2))) - 
       MT2*MW2^3*(15728640*MW2^11*(-753 + 64*Pi^2) - 737280*MW2^10*MZ2*
          (-49839 + 5248*Pi^2) + 2048*MW2^9*MZ2^2*(-26976939 + 
           3241024*Pi^2) + MW2*MZ2^9*(-18900774*MH2 + 
           MZ2*(4267829253 - 128947576*Pi^2)) + 512*MW2^7*MZ2^3*
          (105840*MH2 + MZ2*(97740699 - 8648816*Pi^2)) + 
         1024*MW2^8*MZ2^2*(10800*MH2 + MZ2*(3222609 - 2348464*Pi^2)) + 
         6*MZ2^10*(384087*MH2 + MZ2*(-85625783 + 2776484*Pi^2)) + 
         4*MW2^3*MZ2^7*(-14750532*MH2 + MZ2*(2015651127 + 6983672*Pi^2)) + 
         8*MW2^5*MZ2^5*(18594288*MH2 + MZ2*(-4979910219 + 91400704*Pi^2)) + 
         32*MW2^6*MZ2^4*(-4937040*MH2 + MZ2*(-225025401 + 106444288*Pi^2)) - 
         8*MW2^4*MZ2^6*(3231864*MH2 + MZ2*(-2596798473 + 143319536*Pi^2)) + 
         MW2^2*MZ2^8*(52048476*MH2 + MZ2*(-11287959177 + 283773440*Pi^2))) + 
       MT2^3*MW2*(-52428800*MW2^11*(-753 + 64*Pi^2) + 1474560*MW2^10*MZ2*
          (-99295 + 10112*Pi^2) - 10240*MW2^9*MZ2^2*(-26873421 + 
           3052928*Pi^2) + 640*MW2^6*MZ2^4*(968184*MH2 + 
           MZ2*(59005845 - 10338752*Pi^2)) - 1024*MW2^7*MZ2^3*
          (154800*MH2 + MZ2*(42034047 + 3901328*Pi^2)) - 
         3*MZ2^10*(768174*MH2 + MZ2*(-171274741 + 5552968*Pi^2)) + 
         4*MW2*MZ2^9*(1844541*MH2 + MZ2*(-404124729 + 11413264*Pi^2)) + 
         512*MW2^8*MZ2^2*(-72000*MH2 + MZ2*(-359277141 + 54101312*Pi^2)) + 
         6*MW2^2*MZ2^8*(6691812*MH2 + MZ2*(-1669952469 + 57384256*Pi^2)) + 
         8*MW2^5*MZ2^5*(-109464480*MH2 + MZ2*(14069283549 + 75324416*Pi^2)) - 
         4*MW2^3*MZ2^7*(64597176*MH2 + MZ2*(-15510644379 + 466899536*Pi^2)) + 
         4*MW2^4*MZ2^6*(162641952*MH2 + MZ2*(-34145502477 + 
             807298624*Pi^2))))*SW2*CHl1[Leff, Leff] - 
     1903165440*MT2^6*MW2^10*CHl3[1, 1] + 11418992640*MT2^5*MW2^11*
      CHl3[1, 1] - 28547481600*MT2^4*MW2^12*CHl3[1, 1] + 
     38063308800*MT2^3*MW2^13*CHl3[1, 1] - 28547481600*MT2^2*MW2^14*
      CHl3[1, 1] + 11418992640*MT2*MW2^15*CHl3[1, 1] - 
     1903165440*MW2^16*CHl3[1, 1] - 19906560*MT2^7*MW2^8*MZ2*CHl3[1, 1] + 
     3039461376*MT2^6*MW2^9*MZ2*CHl3[1, 1] - 19708624896*MT2^5*MW2^10*MZ2*
      CHl3[1, 1] + 49841602560*MT2^4*MW2^11*MZ2*CHl3[1, 1] - 
     62372659200*MT2^3*MW2^12*MZ2*CHl3[1, 1] + 39980728320*MT2^2*MW2^13*MZ2*
      CHl3[1, 1] - 11764187136*MT2*MW2^14*MZ2*CHl3[1, 1] + 
     1003585536*MW2^15*MZ2*CHl3[1, 1] - 28385280*MH2*MT2^6*MW2^7*MZ2^2*
      CHl3[1, 1] - 478918656*MT2^7*MW2^7*MZ2^2*CHl3[1, 1] + 
     170311680*MH2*MT2^5*MW2^8*MZ2^2*CHl3[1, 1] + 10737623040*MT2^6*MW2^8*
      MZ2^2*CHl3[1, 1] - 425779200*MH2*MT2^4*MW2^9*MZ2^2*CHl3[1, 1] - 
     51511793664*MT2^5*MW2^9*MZ2^2*CHl3[1, 1] + 567705600*MH2*MT2^3*MW2^10*
      MZ2^2*CHl3[1, 1] + 119070277632*MT2^4*MW2^10*MZ2^2*CHl3[1, 1] - 
     425779200*MH2*MT2^2*MW2^11*MZ2^2*CHl3[1, 1] - 161030105088*MT2^3*MW2^11*
      MZ2^2*CHl3[1, 1] + 170311680*MH2*MT2*MW2^12*MZ2^2*CHl3[1, 1] + 
     130876366848*MT2^2*MW2^12*MZ2^2*CHl3[1, 1] - 28385280*MH2*MW2^13*MZ2^2*
      CHl3[1, 1] - 58457868288*MT2*MW2^13*MZ2^2*CHl3[1, 1] + 
     10794418176*MW2^14*MZ2^2*CHl3[1, 1] + 117872640*MH2*MT2^6*MW2^6*MZ2^3*
      CHl3[1, 1] + 2155756032*MT2^7*MW2^6*MZ2^3*CHl3[1, 1] - 
     735621120*MH2*MT2^5*MW2^7*MZ2^3*CHl3[1, 1] - 43163802624*MT2^6*MW2^7*
      MZ2^3*CHl3[1, 1] + 1853245440*MH2*MT2^4*MW2^8*MZ2^3*CHl3[1, 1] + 
     220122788352*MT2^5*MW2^8*MZ2^3*CHl3[1, 1] - 2414223360*MH2*MT2^3*MW2^9*
      MZ2^3*CHl3[1, 1] - 513821721600*MT2^4*MW2^9*MZ2^3*CHl3[1, 1] + 
     1711319040*MH2*MT2^2*MW2^10*MZ2^3*CHl3[1, 1] + 
     644756504064*MT2^3*MW2^10*MZ2^3*CHl3[1, 1] - 622080000*MH2*MT2*MW2^11*
      MZ2^3*CHl3[1, 1] - 447467516928*MT2^2*MW2^11*MZ2^3*CHl3[1, 1] + 
     89487360*MH2*MW2^12*MZ2^3*CHl3[1, 1] + 159244260864*MT2*MW2^12*MZ2^3*
      CHl3[1, 1] - 21826268160*MW2^13*MZ2^3*CHl3[1, 1] - 
     236024064*MH2*MT2^6*MW2^5*MZ2^4*CHl3[1, 1] - 4364845056*MT2^7*MW2^5*
      MZ2^4*CHl3[1, 1] + 1534017024*MH2*MT2^5*MW2^6*MZ2^4*CHl3[1, 1] + 
     71268856320*MT2^6*MW2^6*MZ2^4*CHl3[1, 1] - 3893978880*MH2*MT2^4*MW2^7*
      MZ2^4*CHl3[1, 1] - 359198556672*MT2^5*MW2^7*MZ2^4*CHl3[1, 1] + 
     4927841280*MH2*MT2^3*MW2^8*MZ2^4*CHl3[1, 1] + 824025000960*MT2^4*MW2^8*
      MZ2^4*CHl3[1, 1] - 3247845120*MH2*MT2^2*MW2^9*MZ2^4*CHl3[1, 1] - 
     969868631040*MT2^3*MW2^9*MZ2^4*CHl3[1, 1] + 1034141184*MH2*MT2*MW2^10*
      MZ2^4*CHl3[1, 1] + 587471804928*MT2^2*MW2^10*MZ2^4*CHl3[1, 1] - 
     118151424*MH2*MW2^11*MZ2^4*CHl3[1, 1] - 162507809280*MT2*MW2^11*MZ2^4*
      CHl3[1, 1] + 13174179840*MW2^12*MZ2^4*CHl3[1, 1] + 
     284735232*MH2*MT2^6*MW2^4*MZ2^5*CHl3[1, 1] + 5224826592*MT2^7*MW2^4*
      MZ2^5*CHl3[1, 1] - 1944435456*MH2*MT2^5*MW2^5*MZ2^5*CHl3[1, 1] - 
     71331834432*MT2^6*MW2^5*MZ2^5*CHl3[1, 1] + 4979100672*MH2*MT2^4*MW2^6*
      MZ2^5*CHl3[1, 1] + 348101480928*MT2^5*MW2^6*MZ2^5*CHl3[1, 1] - 
     6048880128*MH2*MT2^3*MW2^7*MZ2^5*CHl3[1, 1] - 774088778304*MT2^4*MW2^7*
      MZ2^5*CHl3[1, 1] + 3563235072*MH2*MT2^2*MW2^8*MZ2^5*CHl3[1, 1] + 
     833741055648*MT2^3*MW2^8*MZ2^5*CHl3[1, 1] - 882466560*MH2*MT2*MW2^9*
      MZ2^5*CHl3[1, 1] - 405080152512*MT2^2*MW2^9*MZ2^5*CHl3[1, 1] + 
     48711168*MH2*MW2^10*MZ2^5*CHl3[1, 1] + 56165654688*MT2*MW2^10*MZ2^5*
      CHl3[1, 1] + 7267747392*MW2^11*MZ2^5*CHl3[1, 1] - 
     222241392*MH2*MT2^6*MW2^3*MZ2^6*CHl3[1, 1] - 4019613984*MT2^7*MW2^3*
      MZ2^6*CHl3[1, 1] + 1618183584*MH2*MT2^5*MW2^4*MZ2^6*CHl3[1, 1] + 
     47010417504*MT2^6*MW2^4*MZ2^6*CHl3[1, 1] - 4187826576*MH2*MT2^4*MW2^5*
      MZ2^6*CHl3[1, 1] - 217612564608*MT2^5*MW2^5*MZ2^6*CHl3[1, 1] + 
     4778274240*MH2*MT2^3*MW2^6*MZ2^6*CHl3[1, 1] + 458444136384*MT2^4*MW2^6*
      MZ2^6*CHl3[1, 1] - 2292102288*MH2*MT2^2*MW2^7*MZ2^6*CHl3[1, 1] - 
     422973744288*MT2^3*MW2^7*MZ2^6*CHl3[1, 1] + 243218592*MH2*MT2*MW2^8*
      MZ2^6*CHl3[1, 1] + 112232791392*MT2^2*MW2^8*MZ2^6*CHl3[1, 1] + 
     62493840*MH2*MW2^9*MZ2^6*CHl3[1, 1] + 44852635200*MT2*MW2^9*MZ2^6*
      CHl3[1, 1] - 17934057600*MW2^10*MZ2^6*CHl3[1, 1] + 
     111648240*MH2*MT2^6*MW2^2*MZ2^7*CHl3[1, 1] + 1989237204*MT2^7*MW2^2*
      MZ2^7*CHl3[1, 1] - 892130832*MH2*MT2^5*MW2^3*MZ2^7*CHl3[1, 1] - 
     20424700104*MT2^6*MW2^3*MZ2^7*CHl3[1, 1] + 2341447776*MH2*MT2^4*MW2^4*
      MZ2^7*CHl3[1, 1] + 86387992116*MT2^5*MW2^4*MZ2^7*CHl3[1, 1] - 
     2392712352*MH2*MT2^3*MW2^5*MZ2^7*CHl3[1, 1] - 162689751720*MT2^4*MW2^5*
      MZ2^7*CHl3[1, 1] + 660770352*MH2*MT2^2*MW2^6*MZ2^7*CHl3[1, 1] + 
     100544602620*MT2^3*MW2^6*MZ2^7*CHl3[1, 1] + 281569968*MH2*MT2*MW2^7*
      MZ2^7*CHl3[1, 1] + 44830436328*MT2^2*MW2^7*MZ2^7*CHl3[1, 1] - 
     110593152*MH2*MW2^8*MZ2^7*CHl3[1, 1] - 63849756036*MT2*MW2^8*MZ2^7*
      CHl3[1, 1] + 13211939592*MW2^9*MZ2^7*CHl3[1, 1] - 
     33585210*MH2*MT2^6*MW2*MZ2^8*CHl3[1, 1] - 592719120*MT2^7*MW2*MZ2^8*
      CHl3[1, 1] + 313159500*MH2*MT2^5*MW2^2*MZ2^8*CHl3[1, 1] + 
     5301872592*MT2^6*MW2^2*MZ2^8*CHl3[1, 1] - 838722870*MH2*MT2^4*MW2^3*
      MZ2^8*CHl3[1, 1] - 17863228284*MT2^5*MW2^3*MZ2^8*CHl3[1, 1] + 
     672759288*MH2*MT2^3*MW2^4*MZ2^8*CHl3[1, 1] + 21557464092*MT2^4*MW2^4*
      MZ2^8*CHl3[1, 1] + 164001114*MH2*MT2^2*MW2^5*MZ2^8*CHl3[1, 1] + 
     16748238312*MT2^3*MW2^5*MZ2^8*CHl3[1, 1] - 355674852*MH2*MT2*MW2^6*MZ2^8*
      CHl3[1, 1] - 54408314184*MT2^2*MW2^6*MZ2^8*CHl3[1, 1] + 
     78063030*MH2*MW2^7*MZ2^8*CHl3[1, 1] + 33977593572*MT2*MW2^7*MZ2^8*
      CHl3[1, 1] - 4720906980*MW2^8*MZ2^8*CHl3[1, 1] + 
     4678569*MH2*MT2^6*MZ2^9*CHl3[1, 1] + 82754217*MT2^7*MZ2^9*CHl3[1, 1] - 
     61656624*MH2*MT2^5*MW2*MZ2^9*CHl3[1, 1] - 591298026*MT2^6*MW2*MZ2^9*
      CHl3[1, 1] + 170934165*MH2*MT2^4*MW2^2*MZ2^9*CHl3[1, 1] - 
     212471103*MT2^5*MW2^2*MZ2^9*CHl3[1, 1] - 49093560*MH2*MT2^3*MW2^3*MZ2^9*
      CHl3[1, 1] + 7354725642*MT2^4*MW2^3*MZ2^9*CHl3[1, 1] - 
     220288365*MH2*MT2^2*MW2^4*MZ2^9*CHl3[1, 1] - 18850103037*MT2^3*MW2^4*
      MZ2^9*CHl3[1, 1] + 184332456*MH2*MT2*MW2^5*MZ2^9*CHl3[1, 1] + 
     19202580150*MT2^2*MW2^5*MZ2^9*CHl3[1, 1] - 28906641*MH2*MW2^6*MZ2^9*
      CHl3[1, 1] - 7238181885*MT2*MW2^6*MZ2^9*CHl3[1, 1] + 
     251994042*MW2^7*MZ2^9*CHl3[1, 1] + 4678569*MH2*MT2^5*MZ2^10*CHl3[1, 1] - 
     6121290*MT2^6*MZ2^10*CHl3[1, 1] - 14035707*MH2*MT2^4*MW2*MZ2^10*
      CHl3[1, 1] + 782936787*MT2^5*MW2*MZ2^10*CHl3[1, 1] - 
     24228072*MH2*MT2^3*MW2^2*MZ2^10*CHl3[1, 1] - 3254766489*MT2^4*MW2^2*
      MZ2^10*CHl3[1, 1] + 76527558*MH2*MT2^2*MW2^3*MZ2^10*CHl3[1, 1] + 
     3881838294*MT2^3*MW2^3*MZ2^10*CHl3[1, 1] - 47620917*MH2*MT2*MW2^4*MZ2^10*
      CHl3[1, 1] - 688005888*MT2^2*MW2^4*MZ2^10*CHl3[1, 1] + 
     4678569*MH2*MW2^5*MZ2^10*CHl3[1, 1] - 1125536313*MT2*MW2^5*MZ2^10*
      CHl3[1, 1] + 409654899*MW2^6*MZ2^10*CHl3[1, 1] - 
     88875507*MT2^5*MZ2^11*CHl3[1, 1] + 4678569*MH2*MT2^3*MW2*MZ2^11*
      CHl3[1, 1] + 349380738*MT2^4*MW2*MZ2^11*CHl3[1, 1] - 
     9357138*MH2*MT2^2*MW2^2*MZ2^11*CHl3[1, 1] + 154686948*MT2^3*MW2^2*MZ2^11*
      CHl3[1, 1] + 4678569*MH2*MT2*MW2^3*MZ2^11*CHl3[1, 1] - 
     1091473599*MT2^2*MW2^3*MZ2^11*CHl3[1, 1] + 765156927*MT2*MW2^4*MZ2^11*
      CHl3[1, 1] - 88875507*MW2^5*MZ2^11*CHl3[1, 1] - 
     88875507*MT2^3*MW2*MZ2^12*CHl3[1, 1] + 177751014*MT2^2*MW2^2*MZ2^12*
      CHl3[1, 1] - 88875507*MT2*MW2^3*MZ2^12*CHl3[1, 1] + 
     167772160*MT2^6*MW2^10*Pi^2*CHl3[1, 1] - 1006632960*MT2^5*MW2^11*Pi^2*
      CHl3[1, 1] + 2516582400*MT2^4*MW2^12*Pi^2*CHl3[1, 1] - 
     3355443200*MT2^3*MW2^13*Pi^2*CHl3[1, 1] + 2516582400*MT2^2*MW2^14*Pi^2*
      CHl3[1, 1] - 1006632960*MT2*MW2^15*Pi^2*CHl3[1, 1] + 
     167772160*MW2^16*Pi^2*CHl3[1, 1] - 538968064*MT2^6*MW2^9*MZ2*Pi^2*
      CHl3[1, 1] + 3401580544*MT2^5*MW2^10*MZ2*Pi^2*CHl3[1, 1] - 
     8587837440*MT2^4*MW2^11*MZ2*Pi^2*CHl3[1, 1] + 11114905600*MT2^3*MW2^12*
      MZ2*Pi^2*CHl3[1, 1] - 7748976640*MT2^2*MW2^13*MZ2*Pi^2*CHl3[1, 1] + 
     2730491904*MT2*MW2^14*MZ2*Pi^2*CHl3[1, 1] - 371195904*MW2^15*MZ2*Pi^2*
      CHl3[1, 1] + 94633984*MT2^6*MW2^8*MZ2^2*Pi^2*CHl3[1, 1] - 
     1106771968*MT2^5*MW2^9*MZ2^2*Pi^2*CHl3[1, 1] + 
     3036413952*MT2^4*MW2^10*MZ2^2*Pi^2*CHl3[1, 1] - 
     2802843648*MT2^3*MW2^11*MZ2^2*Pi^2*CHl3[1, 1] + 
     6029312*MT2^2*MW2^12*MZ2^2*Pi^2*CHl3[1, 1] + 1216872448*MT2*MW2^13*MZ2^2*
      Pi^2*CHl3[1, 1] - 444334080*MW2^14*MZ2^2*Pi^2*CHl3[1, 1] + 
     1943117824*MT2^6*MW2^7*MZ2^3*Pi^2*CHl3[1, 1] - 
     11564072960*MT2^5*MW2^8*MZ2^3*Pi^2*CHl3[1, 1] + 
     28862865408*MT2^4*MW2^9*MZ2^3*Pi^2*CHl3[1, 1] - 
     39212056576*MT2^3*MW2^10*MZ2^3*Pi^2*CHl3[1, 1] + 
     30413971456*MT2^2*MW2^11*MZ2^3*Pi^2*CHl3[1, 1] - 
     12481576960*MT2*MW2^12*MZ2^3*Pi^2*CHl3[1, 1] + 
     2037751808*MW2^13*MZ2^3*Pi^2*CHl3[1, 1] - 4395573248*MT2^6*MW2^6*MZ2^4*
      Pi^2*CHl3[1, 1] + 28316557312*MT2^5*MW2^7*MZ2^4*Pi^2*CHl3[1, 1] - 
     71762952192*MT2^4*MW2^8*MZ2^4*Pi^2*CHl3[1, 1] + 
     91892334592*MT2^3*MW2^9*MZ2^4*Pi^2*CHl3[1, 1] - 
     62236631040*MT2^2*MW2^10*MZ2^4*Pi^2*CHl3[1, 1] + 
     20638720000*MT2*MW2^11*MZ2^4*Pi^2*CHl3[1, 1] - 
     2452455424*MW2^12*MZ2^4*Pi^2*CHl3[1, 1] + 5178766336*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHl3[1, 1] - 35468171264*MT2^5*MW2^6*MZ2^5*Pi^2*CHl3[1, 1] + 
     90868214784*MT2^4*MW2^7*MZ2^5*Pi^2*CHl3[1, 1] - 
     110423355392*MT2^3*MW2^8*MZ2^5*Pi^2*CHl3[1, 1] + 
     65004112896*MT2^2*MW2^9*MZ2^5*Pi^2*CHl3[1, 1] - 
     15942760448*MT2*MW2^10*MZ2^5*Pi^2*CHl3[1, 1] + 
     783193088*MW2^11*MZ2^5*Pi^2*CHl3[1, 1] - 3817857152*MT2^6*MW2^4*MZ2^6*
      Pi^2*CHl3[1, 1] + 28085909248*MT2^5*MW2^5*MZ2^6*Pi^2*CHl3[1, 1] - 
     72804156288*MT2^4*MW2^6*MZ2^6*Pi^2*CHl3[1, 1] + 
     82319102464*MT2^3*MW2^7*MZ2^6*Pi^2*CHl3[1, 1] - 
     38119178112*MT2^2*MW2^8*MZ2^6*Pi^2*CHl3[1, 1] + 
     2975270656*MT2*MW2^9*MZ2^6*Pi^2*CHl3[1, 1] + 1360909184*MW2^10*MZ2^6*
      Pi^2*CHl3[1, 1] + 1766441344*MT2^6*MW2^3*MZ2^7*Pi^2*CHl3[1, 1] - 
     14416505216*MT2^5*MW2^4*MZ2^7*Pi^2*CHl3[1, 1] + 
     37950191616*MT2^4*MW2^5*MZ2^7*Pi^2*CHl3[1, 1] - 
     37785774848*MT2^3*MW2^6*MZ2^7*Pi^2*CHl3[1, 1] + 
     8503373184*MT2^2*MW2^7*MZ2^7*Pi^2*CHl3[1, 1] + 
     6033689728*MT2*MW2^8*MZ2^7*Pi^2*CHl3[1, 1] - 2051415808*MW2^9*MZ2^7*Pi^2*
      CHl3[1, 1] - 438174224*MT2^6*MW2^2*MZ2^8*Pi^2*CHl3[1, 1] + 
     4395486688*MT2^5*MW2^3*MZ2^8*Pi^2*CHl3[1, 1] - 
     11871937392*MT2^4*MW2^4*MZ2^8*Pi^2*CHl3[1, 1] + 
     8478510016*MT2^3*MW2^5*MZ2^8*Pi^2*CHl3[1, 1] + 
     4595983632*MT2^2*MW2^6*MZ2^8*Pi^2*CHl3[1, 1] - 
     6488135840*MT2*MW2^7*MZ2^8*Pi^2*CHl3[1, 1] + 1328267120*MW2^8*MZ2^8*Pi^2*
      CHl3[1, 1] + 18091032*MT2^6*MW2*MZ2^9*Pi^2*CHl3[1, 1] - 
     546720416*MT2^5*MW2^2*MZ2^9*Pi^2*CHl3[1, 1] + 1585888152*MT2^4*MW2^3*
      MZ2^9*Pi^2*CHl3[1, 1] + 528272256*MT2^3*MW2^4*MZ2^9*Pi^2*CHl3[1, 1] - 
     4137865656*MT2^2*MW2^5*MZ2^9*Pi^2*CHl3[1, 1] + 
     2972417824*MT2*MW2^6*MZ2^9*Pi^2*CHl3[1, 1] - 420083192*MW2^7*MZ2^9*Pi^2*
      CHl3[1, 1] + 11339888*MT2^6*MZ2^10*Pi^2*CHl3[1, 1] - 
     49948296*MT2^5*MW2*MZ2^10*Pi^2*CHl3[1, 1] + 115825224*MT2^4*MW2^2*MZ2^10*
      Pi^2*CHl3[1, 1] - 628789920*MT2^3*MW2^3*MZ2^10*Pi^2*CHl3[1, 1] + 
     1082628832*MT2^2*MW2^4*MZ2^10*Pi^2*CHl3[1, 1] - 
     560486648*MT2*MW2^5*MZ2^10*Pi^2*CHl3[1, 1] + 29430920*MW2^6*MZ2^10*Pi^2*
      CHl3[1, 1] + 11339888*MT2^5*MZ2^11*Pi^2*CHl3[1, 1] - 
     34019664*MT2^4*MW2*MZ2^11*Pi^2*CHl3[1, 1] + 40770808*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHl3[1, 1] - 13502288*MT2^2*MW2^3*MZ2^11*Pi^2*CHl3[1, 1] - 
     15928632*MT2*MW2^4*MZ2^11*Pi^2*CHl3[1, 1] + 11339888*MW2^5*MZ2^11*Pi^2*
      CHl3[1, 1] + 11339888*MT2^3*MW2*MZ2^12*Pi^2*CHl3[1, 1] - 
     22679776*MT2^2*MW2^2*MZ2^12*Pi^2*CHl3[1, 1] + 11339888*MT2*MW2^3*MZ2^12*
      Pi^2*CHl3[1, 1] - 1903165440*MT2^6*MW2^10*CHl3[2, 2] + 
     11418992640*MT2^5*MW2^11*CHl3[2, 2] - 28547481600*MT2^4*MW2^12*
      CHl3[2, 2] + 38063308800*MT2^3*MW2^13*CHl3[2, 2] - 
     28547481600*MT2^2*MW2^14*CHl3[2, 2] + 11418992640*MT2*MW2^15*
      CHl3[2, 2] - 1903165440*MW2^16*CHl3[2, 2] - 19906560*MT2^7*MW2^8*MZ2*
      CHl3[2, 2] + 6142918656*MT2^6*MW2^9*MZ2*CHl3[2, 2] - 
     38329368576*MT2^5*MW2^10*MZ2*CHl3[2, 2] + 96393461760*MT2^4*MW2^11*MZ2*
      CHl3[2, 2] - 124441804800*MT2^3*MW2^12*MZ2*CHl3[2, 2] + 
     86532587520*MT2^2*MW2^13*MZ2*CHl3[2, 2] - 30384930816*MT2*MW2^14*MZ2*
      CHl3[2, 2] + 4107042816*MW2^15*MZ2*CHl3[2, 2] + 
     12165120*MH2*MT2^6*MW2^7*MZ2^2*CHl3[2, 2] + 241035264*MT2^7*MW2^7*MZ2^2*
      CHl3[2, 2] - 72990720*MH2*MT2^5*MW2^8*MZ2^2*CHl3[2, 2] - 
     11883601920*MT2^6*MW2^8*MZ2^2*CHl3[2, 2] + 182476800*MH2*MT2^4*MW2^9*
      MZ2^2*CHl3[2, 2] + 72206616576*MT2^5*MW2^9*MZ2^2*CHl3[2, 2] - 
     243302400*MH2*MT2^3*MW2^10*MZ2^2*CHl3[2, 2] - 179194871808*MT2^4*MW2^10*
      MZ2^2*CHl3[2, 2] + 182476800*MH2*MT2^2*MW2^11*MZ2^2*CHl3[2, 2] + 
     222072502272*MT2^3*MW2^11*MZ2^2*CHl3[2, 2] - 72990720*MH2*MT2*MW2^12*
      MZ2^2*CHl3[2, 2] - 141825318912*MT2^2*MW2^12*MZ2^2*CHl3[2, 2] + 
     12165120*MH2*MW2^13*MZ2^2*CHl3[2, 2] + 42793900032*MT2*MW2^13*MZ2^2*
      CHl3[2, 2] - 4410261504*MW2^14*MZ2^2*CHl3[2, 2] - 
     46172160*MH2*MT2^6*MW2^6*MZ2^3*CHl3[2, 2] - 786267648*MT2^7*MW2^6*MZ2^3*
      CHl3[2, 2] + 289198080*MH2*MT2^5*MW2^7*MZ2^3*CHl3[2, 2] + 
     22579676160*MT2^6*MW2^7*MZ2^3*CHl3[2, 2] - 729077760*MH2*MT2^4*MW2^8*
      MZ2^3*CHl3[2, 2] - 128695567872*MT2^5*MW2^8*MZ2^3*CHl3[2, 2] + 
     947773440*MH2*MT2^3*MW2^9*MZ2^3*CHl3[2, 2] + 311932247040*MT2^4*MW2^9*
      MZ2^3*CHl3[2, 2] - 668252160*MH2*MT2^2*MW2^10*MZ2^3*CHl3[2, 2] - 
     378857826816*MT2^3*MW2^10*MZ2^3*CHl3[2, 2] + 240537600*MH2*MT2*MW2^11*
      MZ2^3*CHl3[2, 2] + 235768998912*MT2^2*MW2^11*MZ2^3*CHl3[2, 2] - 
     34007040*MH2*MW2^12*MZ2^3*CHl3[2, 2] - 69176578560*MT2*MW2^12*MZ2^3*
      CHl3[2, 2] + 7235318784*MW2^13*MZ2^3*CHl3[2, 2] + 
     79992576*MH2*MT2^6*MW2^5*MZ2^4*CHl3[2, 2] + 1333013760*MT2^7*MW2^5*MZ2^4*
      CHl3[2, 2] - 526127616*MH2*MT2^5*MW2^6*MZ2^4*CHl3[2, 2] - 
     37341977088*MT2^6*MW2^6*MZ2^4*CHl3[2, 2] + 1338405120*MH2*MT2^4*MW2^7*
      MZ2^4*CHl3[2, 2] + 211348135680*MT2^5*MW2^7*MZ2^4*CHl3[2, 2] - 
     1680030720*MH2*MT2^3*MW2^8*MZ2^4*CHl3[2, 2] - 509390687232*MT2^4*MW2^8*
      MZ2^4*CHl3[2, 2] + 1083214080*MH2*MT2^2*MW2^9*MZ2^4*CHl3[2, 2] + 
     614260531968*MT2^3*MW2^9*MZ2^4*CHl3[2, 2] - 329273856*MH2*MT2*MW2^10*
      MZ2^4*CHl3[2, 2] - 377955924480*MT2^2*MW2^10*MZ2^4*CHl3[2, 2] + 
     33820416*MH2*MW2^11*MZ2^4*CHl3[2, 2] + 108676075776*MT2*MW2^11*MZ2^4*
      CHl3[2, 2] - 10929168384*MW2^12*MZ2^4*CHl3[2, 2] - 
     79861248*MH2*MT2^6*MW2^4*MZ2^5*CHl3[2, 2] - 1358521632*MT2^7*MW2^4*MZ2^5*
      CHl3[2, 2] + 559160064*MH2*MT2^5*MW2^5*MZ2^5*CHl3[2, 2] + 
     45973493376*MT2^6*MW2^5*MZ2^5*CHl3[2, 2] - 1437896448*MH2*MT2^4*MW2^6*
      MZ2^5*CHl3[2, 2] - 271864852896*MT2^5*MW2^6*MZ2^5*CHl3[2, 2] + 
     1711037952*MH2*MT2^3*MW2^7*MZ2^5*CHl3[2, 2] + 662061957120*MT2^4*MW2^7*
      MZ2^5*CHl3[2, 2] - 945589248*MH2*MT2^2*MW2^8*MZ2^5*CHl3[2, 2] - 
     785417750112*MT2^3*MW2^8*MZ2^5*CHl3[2, 2] + 193017600*MH2*MT2*MW2^9*
      MZ2^5*CHl3[2, 2] + 458256604032*MT2^2*MW2^9*MZ2^5*CHl3[2, 2] + 
     131328*MH2*MW2^10*MZ2^5*CHl3[2, 2] - 115549584096*MT2*MW2^10*MZ2^5*
      CHl3[2, 2] + 7898654208*MW2^11*MZ2^5*CHl3[2, 2] + 
     48406464*MH2*MT2^6*MW2^3*MZ2^6*CHl3[2, 2] + 860861520*MT2^7*MW2^3*MZ2^6*
      CHl3[2, 2] - 370300032*MH2*MT2^5*MW2^4*MZ2^6*CHl3[2, 2] - 
     40710929952*MT2^6*MW2^4*MZ2^6*CHl3[2, 2] + 965680704*MH2*MT2^4*MW2^5*
      MZ2^6*CHl3[2, 2] + 258586697904*MT2^5*MW2^5*MZ2^6*CHl3[2, 2] - 
     1047859200*MH2*MT2^3*MW2^6*MZ2^6*CHl3[2, 2] - 640799284608*MT2^4*MW2^6*
      MZ2^6*CHl3[2, 2] + 406389312*MH2*MT2^2*MW2^7*MZ2^6*CHl3[2, 2] + 
     735538483248*MT2^3*MW2^7*MZ2^6*CHl3[2, 2] + 29137536*MH2*MT2*MW2^8*MZ2^6*
      CHl3[2, 2] - 382298146848*MT2^2*MW2^8*MZ2^6*CHl3[2, 2] - 
     31454784*MH2*MW2^9*MZ2^6*CHl3[2, 2] + 66511371984*MT2*MW2^9*MZ2^6*
      CHl3[2, 2] + 2310946752*MW2^10*MZ2^6*CHl3[2, 2] - 
     16949952*MH2*MT2^6*MW2^2*MZ2^7*CHl3[2, 2] - 322719876*MT2^7*MW2^2*MZ2^7*
      CHl3[2, 2] + 150106176*MH2*MT2^5*MW2^3*MZ2^7*CHl3[2, 2] + 
     25820155248*MT2^6*MW2^3*MZ2^7*CHl3[2, 2] - 399468672*MH2*MT2^4*MW2^4*
      MZ2^7*CHl3[2, 2] - 179745382308*MT2^5*MW2^4*MZ2^7*CHl3[2, 2] + 
     355950720*MH2*MT2^3*MW2^5*MZ2^7*CHl3[2, 2] + 454693926672*MT2^4*MW2^5*
      MZ2^7*CHl3[2, 2] + 2286144*MH2*MT2^2*MW2^6*MZ2^7*CHl3[2, 2] - 
     492686635980*MT2^3*MW2^6*MZ2^7*CHl3[2, 2] - 123380928*MH2*MT2*MW2^7*
      MZ2^7*CHl3[2, 2] + 201961526544*MT2^2*MW2^7*MZ2^7*CHl3[2, 2] + 
     31456512*MH2*MW2^8*MZ2^7*CHl3[2, 2] + 1431906036*MT2*MW2^8*MZ2^7*
      CHl3[2, 2] - 11152776336*MW2^9*MZ2^7*CHl3[2, 2] + 
     2725380*MH2*MT2^6*MW2*MZ2^8*CHl3[2, 2] + 58226040*MT2^7*MW2*MZ2^8*
      CHl3[2, 2] - 33302232*MH2*MT2^5*MW2^2*MZ2^8*CHl3[2, 2] - 
     11438118444*MT2^6*MW2^2*MZ2^8*CHl3[2, 2] + 91730556*MH2*MT2^4*MW2^3*
      MZ2^8*CHl3[2, 2] + 89463111468*MT2^5*MW2^3*MZ2^8*CHl3[2, 2] - 
     40001040*MH2*MT2^3*MW2^4*MZ2^8*CHl3[2, 2] - 231517234944*MT2^4*MW2^4*
      MZ2^8*CHl3[2, 2] - 89832132*MH2*MT2^2*MW2^5*MZ2^8*CHl3[2, 2] + 
     225702939264*MT2^3*MW2^5*MZ2^8*CHl3[2, 2] + 82904040*MH2*MT2*MW2^6*MZ2^8*
      CHl3[2, 2] - 45628445484*MT2^2*MW2^6*MZ2^8*CHl3[2, 2] - 
     14224572*MH2*MW2^7*MZ2^8*CHl3[2, 2] - 38891990820*MT2*MW2^7*MZ2^8*
      CHl3[2, 2] + 12251512920*MW2^8*MZ2^8*CHl3[2, 2] - 
     1042875*MT2^7*MZ2^9*CHl3[2, 2] + 2725380*MH2*MT2^5*MW2*MZ2^9*
      CHl3[2, 2] + 3234078876*MT2^6*MW2*MZ2^9*CHl3[2, 2] - 
     8176140*MH2*MT2^4*MW2^2*MZ2^9*CHl3[2, 2] - 29974354239*MT2^5*MW2^2*MZ2^9*
      CHl3[2, 2] - 11499192*MH2*MT2^3*MW2^3*MZ2^9*CHl3[2, 2] + 
     79661069028*MT2^4*MW2^3*MZ2^9*CHl3[2, 2] + 39350664*MH2*MT2^2*MW2^4*
      MZ2^9*CHl3[2, 2] - 61163610297*MT2^3*MW2^4*MZ2^9*CHl3[2, 2] - 
     25126092*MH2*MT2*MW2^5*MZ2^9*CHl3[2, 2] - 20517982632*MT2^2*MW2^5*MZ2^9*
      CHl3[2, 2] + 2725380*MH2*MW2^6*MZ2^9*CHl3[2, 2] + 
     36360204531*MT2*MW2^6*MZ2^9*CHl3[2, 2] - 7598362392*MW2^7*MZ2^9*
      CHl3[2, 2] - 431900115*MT2^6*MZ2^10*CHl3[2, 2] + 
     5757867651*MT2^5*MW2*MZ2^10*CHl3[2, 2] + 2725380*MH2*MT2^3*MW2^2*MZ2^10*
      CHl3[2, 2] - 15915922218*MT2^4*MW2^2*MZ2^10*CHl3[2, 2] - 
     5450760*MH2*MT2^2*MW2^3*MZ2^10*CHl3[2, 2] + 4072590114*MT2^3*MW2^3*
      MZ2^10*CHl3[2, 2] + 2725380*MH2*MT2*MW2^4*MZ2^10*CHl3[2, 2] + 
     21472104693*MT2^2*MW2^4*MZ2^10*CHl3[2, 2] - 17693895621*MT2*MW2^5*MZ2^10*
      CHl3[2, 2] + 2739155496*MW2^6*MZ2^10*CHl3[2, 2] - 
     430857240*MT2^5*MZ2^11*CHl3[2, 2] + 1291528845*MT2^4*MW2*MZ2^11*
      CHl3[2, 2] + 2309966856*MT2^3*MW2^2*MZ2^11*CHl3[2, 2] - 
     7202365677*MT2^2*MW2^3*MZ2^11*CHl3[2, 2] + 4462584456*MT2*MW2^4*MZ2^11*
      CHl3[2, 2] - 430857240*MW2^5*MZ2^11*CHl3[2, 2] - 
     430857240*MT2^3*MW2*MZ2^12*CHl3[2, 2] + 861714480*MT2^2*MW2^2*MZ2^12*
      CHl3[2, 2] - 430857240*MT2*MW2^3*MZ2^12*CHl3[2, 2] + 
     167772160*MT2^6*MW2^10*Pi^2*CHl3[2, 2] - 1006632960*MT2^5*MW2^11*Pi^2*
      CHl3[2, 2] + 2516582400*MT2^4*MW2^12*Pi^2*CHl3[2, 2] - 
     3355443200*MT2^3*MW2^13*Pi^2*CHl3[2, 2] + 2516582400*MT2^2*MW2^14*Pi^2*
      CHl3[2, 2] - 1006632960*MT2*MW2^15*Pi^2*CHl3[2, 2] + 
     167772160*MW2^16*Pi^2*CHl3[2, 2] - 455081984*MT2^6*MW2^9*MZ2*Pi^2*
      CHl3[2, 2] + 2898264064*MT2^5*MW2^10*MZ2*Pi^2*CHl3[2, 2] - 
     7329546240*MT2^4*MW2^11*MZ2*Pi^2*CHl3[2, 2] + 9437184000*MT2^3*MW2^12*
      MZ2*Pi^2*CHl3[2, 2] - 6490685440*MT2^2*MW2^13*MZ2*Pi^2*CHl3[2, 2] + 
     2227175424*MT2*MW2^14*MZ2*Pi^2*CHl3[2, 2] - 287309824*MW2^15*MZ2*Pi^2*
      CHl3[2, 2] + 842399744*MT2^6*MW2^8*MZ2^2*Pi^2*CHl3[2, 2] - 
     5509480448*MT2^5*MW2^9*MZ2^2*Pi^2*CHl3[2, 2] + 
     14001242112*MT2^4*MW2^10*MZ2^2*Pi^2*CHl3[2, 2] - 
     17590386688*MT2^3*MW2^11*MZ2^2*Pi^2*CHl3[2, 2] + 
     11390287872*MT2^2*MW2^12*MZ2^2*Pi^2*CHl3[2, 2] - 
     3521380352*MT2*MW2^13*MZ2^2*Pi^2*CHl3[2, 2] + 387317760*MW2^14*MZ2^2*
      Pi^2*CHl3[2, 2] - 1970593792*MT2^6*MW2^7*MZ2^3*Pi^2*CHl3[2, 2] + 
     12665962496*MT2^5*MW2^8*MZ2^3*Pi^2*CHl3[2, 2] - 
     32086106112*MT2^4*MW2^9*MZ2^3*Pi^2*CHl3[2, 2] + 
     40641593344*MT2^3*MW2^10*MZ2^3*Pi^2*CHl3[2, 2] - 
     26963943424*MT2^2*MW2^11*MZ2^3*Pi^2*CHl3[2, 2] + 
     8841281536*MT2*MW2^12*MZ2^3*Pi^2*CHl3[2, 2] - 1128194048*MW2^13*MZ2^3*
      Pi^2*CHl3[2, 2] + 3899801600*MT2^6*MW2^6*MZ2^4*Pi^2*CHl3[2, 2] - 
     25369403392*MT2^5*MW2^7*MZ2^4*Pi^2*CHl3[2, 2] + 
     64408805376*MT2^4*MW2^8*MZ2^4*Pi^2*CHl3[2, 2] - 
     81094819840*MT2^3*MW2^9*MZ2^4*Pi^2*CHl3[2, 2] + 
     52871036928*MT2^2*MW2^10*MZ2^4*Pi^2*CHl3[2, 2] - 
     16644628480*MT2*MW2^11*MZ2^4*Pi^2*CHl3[2, 2] + 
     1929207808*MW2^12*MZ2^4*Pi^2*CHl3[2, 2] - 5249824768*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHl3[2, 2] + 35398750208*MT2^5*MW2^6*MZ2^5*Pi^2*CHl3[2, 2] - 
     90446776320*MT2^4*MW2^7*MZ2^5*Pi^2*CHl3[2, 2] + 
     110825504768*MT2^3*MW2^8*MZ2^5*Pi^2*CHl3[2, 2] - 
     67006580736*MT2^2*MW2^9*MZ2^5*Pi^2*CHl3[2, 2] + 
     17828950016*MT2*MW2^10*MZ2^5*Pi^2*CHl3[2, 2] - 
     1350023168*MW2^11*MZ2^5*Pi^2*CHl3[2, 2] + 4823722496*MT2^6*MW2^4*MZ2^6*
      Pi^2*CHl3[2, 2] - 34192159744*MT2^5*MW2^5*MZ2^6*Pi^2*CHl3[2, 2] + 
     88105311744*MT2^4*MW2^6*MZ2^6*Pi^2*CHl3[2, 2] - 
     103074297856*MT2^3*MW2^7*MZ2^6*Pi^2*CHl3[2, 2] + 
     54056584704*MT2^2*MW2^8*MZ2^6*Pi^2*CHl3[2, 2] - 
     9293059072*MT2*MW2^9*MZ2^6*Pi^2*CHl3[2, 2] - 426102272*MW2^10*MZ2^6*Pi^2*
      CHl3[2, 2] - 3084819328*MT2^6*MW2^3*MZ2^7*Pi^2*CHl3[2, 2] + 
     23332638464*MT2^5*MW2^4*MZ2^7*Pi^2*CHl3[2, 2] - 
     60743457408*MT2^4*MW2^5*MZ2^7*Pi^2*CHl3[2, 2] + 
     66094006784*MT2^3*MW2^6*MZ2^7*Pi^2*CHl3[2, 2] - 
     26125195392*MT2^2*MW2^7*MZ2^7*Pi^2*CHl3[2, 2] - 
     1212076288*MT2*MW2^8*MZ2^7*Pi^2*CHl3[2, 2] + 1738903168*MW2^9*MZ2^7*Pi^2*
      CHl3[2, 2] + 1358916800*MT2^6*MW2^2*MZ2^8*Pi^2*CHl3[2, 2] - 
     11238320128*MT2^5*MW2^3*MZ2^8*Pi^2*CHl3[2, 2] + 
     29638209984*MT2^4*MW2^4*MZ2^8*Pi^2*CHl3[2, 2] - 
     28524252160*MT2^3*MW2^5*MZ2^8*Pi^2*CHl3[2, 2] + 
     4566668352*MT2^2*MW2^6*MZ2^8*Pi^2*CHl3[2, 2] + 
     5924679680*MT2*MW2^7*MZ2^8*Pi^2*CHl3[2, 2] - 1725902528*MW2^8*MZ2^8*Pi^2*
      CHl3[2, 2] - 382068608*MT2^6*MW2*MZ2^9*Pi^2*CHl3[2, 2] + 
     3651328448*MT2^5*MW2^2*MZ2^9*Pi^2*CHl3[2, 2] - 
     9807779520*MT2^4*MW2^3*MZ2^9*Pi^2*CHl3[2, 2] + 
     7274386432*MT2^3*MW2^4*MZ2^9*Pi^2*CHl3[2, 2] + 
     3156443136*MT2^2*MW2^5*MZ2^9*Pi^2*CHl3[2, 2] - 
     4869158080*MT2*MW2^6*MZ2^9*Pi^2*CHl3[2, 2] + 976848192*MW2^7*MZ2^9*Pi^2*
      CHl3[2, 2] + 52225120*MT2^6*MZ2^10*Pi^2*CHl3[2, 2] - 
     695419328*MT2^5*MW2*MZ2^10*Pi^2*CHl3[2, 2] + 1929582624*MT2^4*MW2^2*
      MZ2^10*Pi^2*CHl3[2, 2] - 449722816*MT2^3*MW2^3*MZ2^10*Pi^2*CHl3[2, 2] - 
     2698594016*MT2^2*MW2^4*MZ2^10*Pi^2*CHl3[2, 2] + 
     2191771904*MT2*MW2^5*MZ2^10*Pi^2*CHl3[2, 2] - 329843488*MW2^6*MZ2^10*
      Pi^2*CHl3[2, 2] + 52225120*MT2^5*MZ2^11*Pi^2*CHl3[2, 2] - 
     156675360*MT2^4*MW2*MZ2^11*Pi^2*CHl3[2, 2] - 277618368*MT2^3*MW2^2*
      MZ2^11*Pi^2*CHl3[2, 2] + 868587456*MT2^2*MW2^3*MZ2^11*Pi^2*CHl3[2, 2] - 
     538743968*MT2*MW2^4*MZ2^11*Pi^2*CHl3[2, 2] + 52225120*MW2^5*MZ2^11*Pi^2*
      CHl3[2, 2] + 52225120*MT2^3*MW2*MZ2^12*Pi^2*CHl3[2, 2] - 
     104450240*MT2^2*MW2^2*MZ2^12*Pi^2*CHl3[2, 2] + 
     52225120*MT2*MW2^3*MZ2^12*Pi^2*CHl3[2, 2] + 236814336*MT2^6*MW2^9*MZ2*
      CHl3[3, 3] - 1420886016*MT2^5*MW2^10*MZ2*CHl3[3, 3] + 
     3552215040*MT2^4*MW2^11*MZ2*CHl3[3, 3] - 4736286720*MT2^3*MW2^12*MZ2*
      CHl3[3, 3] + 3552215040*MT2^2*MW2^13*MZ2*CHl3[3, 3] - 
     1420886016*MT2*MW2^14*MZ2*CHl3[3, 3] + 236814336*MW2^15*MZ2*CHl3[3, 3] + 
     12165120*MH2*MT2^6*MW2^7*MZ2^2*CHl3[3, 3] + 199563264*MT2^7*MW2^7*MZ2^2*
      CHl3[3, 3] - 72990720*MH2*MT2^5*MW2^8*MZ2^2*CHl3[3, 3] + 
     2812649472*MT2^6*MW2^8*MZ2^2*CHl3[3, 3] + 182476800*MH2*MT2^4*MW2^9*
      MZ2^2*CHl3[3, 3] - 20816971776*MT2^5*MW2^9*MZ2^2*CHl3[3, 3] - 
     243302400*MH2*MT2^3*MW2^10*MZ2^2*CHl3[3, 3] + 55384031232*MT2^4*MW2^10*
      MZ2^2*CHl3[3, 3] + 182476800*MH2*MT2^2*MW2^11*MZ2^2*CHl3[3, 3] - 
     76604110848*MT2^3*MW2^11*MZ2^2*CHl3[3, 3] - 72990720*MH2*MT2*MW2^12*
      MZ2^2*CHl3[3, 3] + 59297292288*MT2^2*MW2^12*MZ2^2*CHl3[3, 3] + 
     12165120*MH2*MW2^13*MZ2^2*CHl3[3, 3] - 24506357760*MT2*MW2^13*MZ2^2*
      CHl3[3, 3] + 4233904128*MW2^14*MZ2^2*CHl3[3, 3] - 
     46172160*MH2*MT2^6*MW2^6*MZ2^3*CHl3[3, 3] - 781332480*MT2^7*MW2^6*MZ2^3*
      CHl3[3, 3] + 289198080*MH2*MT2^5*MW2^7*MZ2^3*CHl3[3, 3] - 
     21588397056*MT2^6*MW2^7*MZ2^3*CHl3[3, 3] - 729077760*MH2*MT2^4*MW2^8*
      MZ2^3*CHl3[3, 3] + 150531158016*MT2^5*MW2^8*MZ2^3*CHl3[3, 3] + 
     947773440*MH2*MT2^3*MW2^9*MZ2^3*CHl3[3, 3] - 393051073536*MT2^4*MW2^9*
      MZ2^3*CHl3[3, 3] - 668252160*MH2*MT2^2*MW2^10*MZ2^3*CHl3[3, 3] + 
     526269984768*MT2^3*MW2^10*MZ2^3*CHl3[3, 3] + 240537600*MH2*MT2*MW2^11*
      MZ2^3*CHl3[3, 3] - 385344340992*MT2^2*MW2^11*MZ2^3*CHl3[3, 3] - 
     34007040*MH2*MW2^12*MZ2^3*CHl3[3, 3] + 146426941440*MT2*MW2^12*MZ2^3*
      CHl3[3, 3] - 22462940160*MW2^13*MZ2^3*CHl3[3, 3] + 
     79992576*MH2*MT2^6*MW2^5*MZ2^4*CHl3[3, 3] + 1391904000*MT2^7*MW2^5*MZ2^4*
      CHl3[3, 3] - 526127616*MH2*MT2^5*MW2^6*MZ2^4*CHl3[3, 3] + 
     59844524544*MT2^6*MW2^6*MZ2^4*CHl3[3, 3] + 1338405120*MH2*MT2^4*MW2^7*
      MZ2^4*CHl3[3, 3] - 417114968832*MT2^5*MW2^7*MZ2^4*CHl3[3, 3] - 
     1680030720*MH2*MT2^3*MW2^8*MZ2^4*CHl3[3, 3] + 1084859398656*MT2^4*MW2^8*
      MZ2^4*CHl3[3, 3] + 1083214080*MH2*MT2^2*MW2^9*MZ2^4*CHl3[3, 3] - 
     1409517732096*MT2^3*MW2^9*MZ2^4*CHl3[3, 3] - 329273856*MH2*MT2*MW2^10*
      MZ2^4*CHl3[3, 3] + 967871172096*MT2^2*MW2^10*MZ2^4*CHl3[3, 3] + 
     33820416*MH2*MW2^11*MZ2^4*CHl3[3, 3] - 329849434368*MT2*MW2^11*MZ2^4*
      CHl3[3, 3] + 42515136000*MW2^12*MZ2^4*CHl3[3, 3] - 
     79861248*MH2*MT2^6*MW2^4*MZ2^5*CHl3[3, 3] - 1420488576*MT2^7*MW2^4*MZ2^5*
      CHl3[3, 3] + 559160064*MH2*MT2^5*MW2^5*MZ2^5*CHl3[3, 3] - 
     90461528064*MT2^6*MW2^5*MZ2^5*CHl3[3, 3] - 1437896448*MH2*MT2^4*MW2^6*
      MZ2^5*CHl3[3, 3] + 645758828928*MT2^5*MW2^6*MZ2^5*CHl3[3, 3] + 
     1711037952*MH2*MT2^3*MW2^7*MZ2^5*CHl3[3, 3] - 1682194970880*MT2^4*MW2^7*
      MZ2^5*CHl3[3, 3] - 945589248*MH2*MT2^2*MW2^8*MZ2^5*CHl3[3, 3] + 
     2102104865664*MT2^3*MW2^8*MZ2^5*CHl3[3, 3] + 193017600*MH2*MT2*MW2^9*
      MZ2^5*CHl3[3, 3] - 1311253092864*MT2^2*MW2^9*MZ2^5*CHl3[3, 3] + 
     131328*MH2*MW2^10*MZ2^5*CHl3[3, 3] + 368873990784*MT2*MW2^10*MZ2^5*
      CHl3[3, 3] - 31407604992*MW2^11*MZ2^5*CHl3[3, 3] + 
     48406464*MH2*MT2^6*MW2^3*MZ2^6*CHl3[3, 3] + 876464064*MT2^7*MW2^3*MZ2^6*
      CHl3[3, 3] - 370300032*MH2*MT2^5*MW2^4*MZ2^6*CHl3[3, 3] + 
     84048174720*MT2^6*MW2^4*MZ2^6*CHl3[3, 3] + 965680704*MH2*MT2^4*MW2^5*
      MZ2^6*CHl3[3, 3] - 627336386496*MT2^5*MW2^5*MZ2^6*CHl3[3, 3] - 
     1047859200*MH2*MT2^3*MW2^6*MZ2^6*CHl3[3, 3] + 1643087676672*MT2^4*MW2^6*
      MZ2^6*CHl3[3, 3] + 406389312*MH2*MT2^2*MW2^7*MZ2^6*CHl3[3, 3] - 
     1938852674496*MT2^3*MW2^7*MZ2^6*CHl3[3, 3] + 29137536*MH2*MT2*MW2^8*
      MZ2^6*CHl3[3, 3] + 1022638762368*MT2^2*MW2^8*MZ2^6*CHl3[3, 3] - 
     31454784*MH2*MW2^9*MZ2^6*CHl3[3, 3] - 174810457152*MT2*MW2^9*MZ2^6*
      CHl3[3, 3] - 9651559680*MW2^10*MZ2^6*CHl3[3, 3] - 
     16949952*MH2*MT2^6*MW2^2*MZ2^7*CHl3[3, 3] - 312214176*MT2^7*MW2^2*MZ2^7*
      CHl3[3, 3] + 150106176*MH2*MT2^5*MW2^3*MZ2^7*CHl3[3, 3] - 
     49565159856*MT2^6*MW2^3*MZ2^7*CHl3[3, 3] - 399468672*MH2*MT2^4*MW2^4*
      MZ2^7*CHl3[3, 3] + 397304187840*MT2^5*MW2^4*MZ2^7*CHl3[3, 3] + 
     355950720*MH2*MT2^3*MW2^5*MZ2^7*CHl3[3, 3] - 1050332473872*MT2^4*MW2^5*
      MZ2^7*CHl3[3, 3] + 2286144*MH2*MT2^2*MW2^6*MZ2^7*CHl3[3, 3] + 
     1127293842528*MT2^3*MW2^6*MZ2^7*CHl3[3, 3] - 123380928*MH2*MT2*MW2^7*
      MZ2^7*CHl3[3, 3] - 404685111888*MT2^2*MW2^7*MZ2^7*CHl3[3, 3] + 
     31456512*MH2*MW2^8*MZ2^7*CHl3[3, 3] - 58119481728*MT2*MW2^8*MZ2^7*
      CHl3[3, 3] + 38416411152*MW2^9*MZ2^7*CHl3[3, 3] + 
     2725380*MH2*MT2^6*MW2*MZ2^8*CHl3[3, 3] + 51195240*MT2^7*MW2*MZ2^8*
      CHl3[3, 3] - 33302232*MH2*MT2^5*MW2^2*MZ2^8*CHl3[3, 3] + 
     17991811656*MT2^6*MW2^2*MZ2^8*CHl3[3, 3] + 91730556*MH2*MT2^4*MW2^3*
      MZ2^8*CHl3[3, 3] - 162276666120*MT2^5*MW2^3*MZ2^8*CHl3[3, 3] - 
     40001040*MH2*MT2^3*MW2^4*MZ2^8*CHl3[3, 3] + 435336431256*MT2^4*MW2^4*
      MZ2^8*CHl3[3, 3] - 89832132*MH2*MT2^2*MW2^5*MZ2^8*CHl3[3, 3] - 
     387726972264*MT2^3*MW2^5*MZ2^8*CHl3[3, 3] + 82904040*MH2*MT2*MW2^6*MZ2^8*
      CHl3[3, 3] - 5423136264*MT2^2*MW2^6*MZ2^8*CHl3[3, 3] - 
     14224572*MH2*MW2^7*MZ2^8*CHl3[3, 3] + 135751794696*MT2*MW2^7*MZ2^8*
      CHl3[3, 3] - 33704458200*MW2^8*MZ2^8*CHl3[3, 3] + 
     2725380*MH2*MT2^5*MW2*MZ2^9*CHl3[3, 3] - 3560886648*MT2^6*MW2*MZ2^9*
      CHl3[3, 3] - 8176140*MH2*MT2^4*MW2^2*MZ2^9*CHl3[3, 3] + 
     40130102880*MT2^5*MW2^2*MZ2^9*CHl3[3, 3] - 11499192*MH2*MT2^3*MW2^3*
      MZ2^9*CHl3[3, 3] - 110223788472*MT2^4*MW2^3*MZ2^9*CHl3[3, 3] + 
     39350664*MH2*MT2^2*MW2^4*MZ2^9*CHl3[3, 3] + 57874231440*MT2^3*MW2^4*
      MZ2^9*CHl3[3, 3] - 25126092*MH2*MT2*MW2^5*MZ2^9*CHl3[3, 3] + 
     87205075416*MT2^2*MW2^5*MZ2^9*CHl3[3, 3] + 2725380*MH2*MW2^6*MZ2^9*
      CHl3[3, 3] - 86422994640*MT2*MW2^6*MZ2^9*CHl3[3, 3] + 
     14998260024*MW2^7*MZ2^9*CHl3[3, 3] + 269812620*MT2^6*MZ2^10*CHl3[3, 3] - 
     5230957608*MT2^5*MW2*MZ2^10*CHl3[3, 3] + 2725380*MH2*MT2^3*MW2^2*MZ2^10*
      CHl3[3, 3] + 14934630204*MT2^4*MW2^2*MZ2^10*CHl3[3, 3] - 
     5450760*MH2*MT2^2*MW2^3*MZ2^10*CHl3[3, 3] + 5888390616*MT2^3*MW2^3*
      MZ2^10*CHl3[3, 3] + 2725380*MH2*MT2*MW2^4*MZ2^10*CHl3[3, 3] - 
     40347318420*MT2^2*MW2^4*MZ2^10*CHl3[3, 3] + 27827711856*MT2*MW2^5*MZ2^10*
      CHl3[3, 3] - 3342269268*MW2^6*MZ2^10*CHl3[3, 3] + 
     269812620*MT2^5*MZ2^11*CHl3[3, 3] - 809437860*MT2^4*MW2*MZ2^11*
      CHl3[3, 3] - 3072456648*MT2^3*MW2^2*MZ2^11*CHl3[3, 3] + 
     7763789016*MT2^2*MW2^3*MZ2^11*CHl3[3, 3] - 4421519748*MT2*MW2^4*MZ2^11*
      CHl3[3, 3] + 269812620*MW2^5*MZ2^11*CHl3[3, 3] + 
     269812620*MT2^3*MW2*MZ2^12*CHl3[3, 3] - 539625240*MT2^2*MW2^2*MZ2^12*
      CHl3[3, 3] + 269812620*MT2*MW2^3*MZ2^12*CHl3[3, 3] + 
     163577856*MT2^6*MW2^9*MZ2*Pi^2*CHl3[3, 3] - 981467136*MT2^5*MW2^10*MZ2*
      Pi^2*CHl3[3, 3] + 2453667840*MT2^4*MW2^11*MZ2*Pi^2*CHl3[3, 3] - 
     3271557120*MT2^3*MW2^12*MZ2*Pi^2*CHl3[3, 3] + 2453667840*MT2^2*MW2^13*
      MZ2*Pi^2*CHl3[3, 3] - 981467136*MT2*MW2^14*MZ2*Pi^2*CHl3[3, 3] + 
     163577856*MW2^15*MZ2*Pi^2*CHl3[3, 3] - 973799424*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHl3[3, 3] + 6006374400*MT2^5*MW2^9*MZ2^2*Pi^2*CHl3[3, 3] - 
     15097724928*MT2^4*MW2^10*MZ2^2*Pi^2*CHl3[3, 3] + 
     19803144192*MT2^3*MW2^11*MZ2^2*Pi^2*CHl3[3, 3] - 
     14279835648*MT2^2*MW2^12*MZ2^2*Pi^2*CHl3[3, 3] + 
     5352062976*MT2*MW2^13*MZ2^2*Pi^2*CHl3[3, 3] - 810221568*MW2^14*MZ2^2*
      Pi^2*CHl3[3, 3] + 3247104000*MT2^6*MW2^7*MZ2^3*Pi^2*CHl3[3, 3] - 
     20456423424*MT2^5*MW2^8*MZ2^3*Pi^2*CHl3[3, 3] + 
     51627958272*MT2^4*MW2^9*MZ2^3*Pi^2*CHl3[3, 3] - 
     66726100992*MT2^3*MW2^10*MZ2^3*Pi^2*CHl3[3, 3] + 
     46431805440*MT2^2*MW2^11*MZ2^3*Pi^2*CHl3[3, 3] - 
     16397647872*MT2*MW2^12*MZ2^3*Pi^2*CHl3[3, 3] + 
     2273304576*MW2^13*MZ2^3*Pi^2*CHl3[3, 3] - 6828767232*MT2^6*MW2^6*MZ2^4*
      Pi^2*CHl3[3, 3] + 44219707392*MT2^5*MW2^7*MZ2^4*Pi^2*CHl3[3, 3] - 
     112172820480*MT2^4*MW2^8*MZ2^4*Pi^2*CHl3[3, 3] + 
     142095753216*MT2^3*MW2^9*MZ2^4*Pi^2*CHl3[3, 3] - 
     93989701632*MT2^2*MW2^10*MZ2^4*Pi^2*CHl3[3, 3] + 
     30257491968*MT2*MW2^11*MZ2^4*Pi^2*CHl3[3, 3] - 
     3581663232*MW2^12*MZ2^4*Pi^2*CHl3[3, 3] + 9287064576*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHl3[3, 3] - 62551154688*MT2^5*MW2^6*MZ2^5*Pi^2*CHl3[3, 3] + 
     159792270336*MT2^4*MW2^7*MZ2^5*Pi^2*CHl3[3, 3] - 
     196151721984*MT2^3*MW2^8*MZ2^5*Pi^2*CHl3[3, 3] + 
     119154226176*MT2^2*MW2^9*MZ2^5*Pi^2*CHl3[3, 3] - 
     31988981760*MT2*MW2^10*MZ2^5*Pi^2*CHl3[3, 3] + 
     2458297344*MW2^11*MZ2^5*Pi^2*CHl3[3, 3] - 8323782144*MT2^6*MW2^4*MZ2^6*
      Pi^2*CHl3[3, 3] + 59229757440*MT2^5*MW2^5*MZ2^6*Pi^2*CHl3[3, 3] - 
     152717925888*MT2^4*MW2^6*MZ2^6*Pi^2*CHl3[3, 3] + 
     178221004800*MT2^3*MW2^7*MZ2^6*Pi^2*CHl3[3, 3] - 
     92625068544*MT2^2*MW2^8*MZ2^6*Pi^2*CHl3[3, 3] + 
     15252731904*MT2*MW2^9*MZ2^6*Pi^2*CHl3[3, 3] + 963282432*MW2^10*MZ2^6*
      Pi^2*CHl3[3, 3] + 4911072384*MT2^6*MW2^3*MZ2^7*Pi^2*CHl3[3, 3] - 
     37790216448*MT2^5*MW2^4*MZ2^7*Pi^2*CHl3[3, 3] + 
     98637432192*MT2^4*MW2^5*MZ2^7*Pi^2*CHl3[3, 3] - 
     105581947392*MT2^3*MW2^6*MZ2^7*Pi^2*CHl3[3, 3] + 
     38444392320*MT2^2*MW2^7*MZ2^7*Pi^2*CHl3[3, 3] + 
     4791976704*MT2*MW2^8*MZ2^7*Pi^2*CHl3[3, 3] - 3412709760*MW2^9*MZ2^7*Pi^2*
      CHl3[3, 3] - 1831957920*MT2^6*MW2^2*MZ2^8*Pi^2*CHl3[3, 3] + 
     15902819904*MT2^5*MW2^3*MZ2^8*Pi^2*CHl3[3, 3] - 
     42212585952*MT2^4*MW2^4*MZ2^8*Pi^2*CHl3[3, 3] + 
     38137521024*MT2^3*MW2^5*MZ2^8*Pi^2*CHl3[3, 3] - 
     1009659744*MT2^2*MW2^6*MZ2^8*Pi^2*CHl3[3, 3] - 
     12065251776*MT2*MW2^7*MZ2^8*Pi^2*CHl3[3, 3] + 3079114464*MW2^8*MZ2^8*
      Pi^2*CHl3[3, 3] + 384641904*MT2^6*MW2*MZ2^9*Pi^2*CHl3[3, 3] - 
     4139809344*MT2^5*MW2^2*MZ2^9*Pi^2*CHl3[3, 3] + 
     11265502320*MT2^4*MW2^3*MZ2^9*Pi^2*CHl3[3, 3] - 
     6445681536*MT2^3*MW2^4*MZ2^9*Pi^2*CHl3[3, 3] - 
     7716432048*MT2^2*MW2^5*MZ2^9*Pi^2*CHl3[3, 3] + 
     8099094720*MT2*MW2^6*MZ2^9*Pi^2*CHl3[3, 3] - 1447316016*MW2^7*MZ2^9*Pi^2*
      CHl3[3, 3] - 32704560*MT2^6*MZ2^10*Pi^2*CHl3[3, 3] + 
     580869264*MT2^5*MW2*MZ2^10*Pi^2*CHl3[3, 3] - 1644494112*MT2^4*MW2^2*
      MZ2^10*Pi^2*CHl3[3, 3] - 408582912*MT2^3*MW2^3*MZ2^10*Pi^2*CHl3[3, 3] + 
     3942631248*MT2^2*MW2^4*MZ2^10*Pi^2*CHl3[3, 3] - 
     2789656272*MT2*MW2^5*MZ2^10*Pi^2*CHl3[3, 3] + 351937344*MW2^6*MZ2^10*
      Pi^2*CHl3[3, 3] - 32704560*MT2^5*MZ2^11*Pi^2*CHl3[3, 3] + 
     98113680*MT2^4*MW2*MZ2^11*Pi^2*CHl3[3, 3] + 319232784*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHl3[3, 3] - 834692928*MT2^2*MW2^3*MZ2^11*Pi^2*CHl3[3, 3] + 
     482755584*MT2*MW2^4*MZ2^11*Pi^2*CHl3[3, 3] - 32704560*MW2^5*MZ2^11*Pi^2*
      CHl3[3, 3] - 32704560*MT2^3*MW2*MZ2^12*Pi^2*CHl3[3, 3] + 
     65409120*MT2^2*MW2^2*MZ2^12*Pi^2*CHl3[3, 3] - 32704560*MT2*MW2^3*MZ2^12*
      Pi^2*CHl3[3, 3] + 3947888640*MT2^6*MW2^10*CHl3[Leff, Leff] - 
     23687331840*MT2^5*MW2^11*CHl3[Leff, Leff] + 59218329600*MT2^4*MW2^12*
      CHl3[Leff, Leff] - 78957772800*MT2^3*MW2^13*CHl3[Leff, Leff] + 
     59218329600*MT2^2*MW2^14*CHl3[Leff, Leff] - 23687331840*MT2*MW2^15*
      CHl3[Leff, Leff] + 3947888640*MW2^16*CHl3[Leff, Leff] - 
     18982010880*MT2^6*MW2^9*MZ2*CHl3[Leff, Leff] + 
     117729361920*MT2^5*MW2^10*MZ2*CHl3[Leff, Leff] - 
     296047411200*MT2^4*MW2^11*MZ2*CHl3[Leff, Leff] + 
     386536243200*MT2^3*MW2^12*MZ2*CHl3[Leff, Leff] - 
     275887718400*MT2^2*MW2^13*MZ2*CHl3[Leff, Leff] + 
     101601607680*MT2*MW2^14*MZ2*CHl3[Leff, Leff] - 
     14950072320*MW2^15*MZ2*CHl3[Leff, Leff] - 3686400*MH2*MT2^6*MW2^7*MZ2^2*
      CHl3[Leff, Leff] - 124416000*MT2^7*MW2^7*MZ2^2*CHl3[Leff, Leff] + 
     22118400*MH2*MT2^5*MW2^8*MZ2^2*CHl3[Leff, Leff] + 
     38173876224*MT2^6*MW2^8*MZ2^2*CHl3[Leff, Leff] - 
     55296000*MH2*MT2^4*MW2^9*MZ2^2*CHl3[Leff, Leff] - 
     245003341824*MT2^5*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
     73728000*MH2*MT2^3*MW2^10*MZ2^2*CHl3[Leff, Leff] + 
     618942873600*MT2^4*MW2^10*MZ2^2*CHl3[Leff, Leff] - 
     55296000*MH2*MT2^2*MW2^11*MZ2^2*CHl3[Leff, Leff] - 
     781072404480*MT2^3*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
     22118400*MH2*MT2*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
     513492787200*MT2^2*MW2^12*MZ2^2*CHl3[Leff, Leff] - 
     3686400*MH2*MW2^13*MZ2^2*CHl3[Leff, Leff] - 162695491584*MT2*MW2^13*
      MZ2^2*CHl3[Leff, Leff] + 18286116864*MW2^14*MZ2^2*CHl3[Leff, Leff] - 
     12533760*MH2*MT2^6*MW2^6*MZ2^3*CHl3[Leff, Leff] + 
     8045568*MT2^7*MW2^6*MZ2^3*CHl3[Leff, Leff] + 71516160*MH2*MT2^5*MW2^7*
      MZ2^3*CHl3[Leff, Leff] - 30118720512*MT2^6*MW2^7*MZ2^3*
      CHl3[Leff, Leff] - 176947200*MH2*MT2^4*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
     217183911936*MT2^5*MW2^8*MZ2^3*CHl3[Leff, Leff] + 
     243302400*MH2*MT2^3*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
     559957026816*MT2^4*MW2^9*MZ2^3*CHl3[Leff, Leff] - 
     195379200*MH2*MT2^2*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
     651646116864*MT2^3*MW2^10*MZ2^3*CHl3[Leff, Leff] + 
     86261760*MH2*MT2*MW2^11*MZ2^3*CHl3[Leff, Leff] - 
     334232945664*MT2^2*MW2^11*MZ2^3*CHl3[Leff, Leff] - 
     16220160*MH2*MW2^12*MZ2^3*CHl3[Leff, Leff] + 48043431936*MT2*MW2^12*
      MZ2^3*CHl3[Leff, Leff] + 7400644608*MW2^13*MZ2^3*CHl3[Leff, Leff] + 
     76377600*MH2*MT2^6*MW2^5*MZ2^4*CHl3[Leff, Leff] + 
     1080179712*MT2^7*MW2^5*MZ2^4*CHl3[Leff, Leff] - 
     470799360*MH2*MT2^5*MW2^6*MZ2^4*CHl3[Leff, Leff] - 
     8534380032*MT2^6*MW2^6*MZ2^4*CHl3[Leff, Leff] + 
     1183265280*MH2*MT2^4*MW2^7*MZ2^4*CHl3[Leff, Leff] - 
     1674845184*MT2^5*MW2^7*MZ2^4*CHl3[Leff, Leff] - 
     1556305920*MH2*MT2^3*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
     38405362176*MT2^4*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
     1127969280*MH2*MT2^2*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
     32690967552*MT2^3*MW2^9*MZ2^4*CHl3[Leff, Leff] - 
     424350720*MH2*MT2*MW2^10*MZ2^4*CHl3[Leff, Leff] - 
     169215625728*MT2^2*MW2^10*MZ2^4*CHl3[Leff, Leff] + 
     63843840*MH2*MW2^11*MZ2^4*CHl3[Leff, Leff] + 138897705984*MT2*MW2^11*
      MZ2^4*CHl3[Leff, Leff] - 31602915840*MW2^12*MZ2^4*CHl3[Leff, Leff] - 
     142524288*MH2*MT2^6*MW2^4*MZ2^5*CHl3[Leff, Leff] - 
     2514913920*MT2^7*MW2^4*MZ2^5*CHl3[Leff, Leff] + 
     931523328*MH2*MT2^5*MW2^5*MZ2^5*CHl3[Leff, Leff] + 
     24511404480*MT2^6*MW2^5*MZ2^5*CHl3[Leff, Leff] - 
     2366997120*MH2*MT2^4*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
     92233184832*MT2^5*MW2^6*MZ2^5*CHl3[Leff, Leff] + 
     2990707200*MH2*MT2^3*MW2^7*MZ2^5*CHl3[Leff, Leff] + 
     179935024896*MT2^4*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
     1960041600*MH2*MT2^2*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
     229974302976*MT2^3*MW2^8*MZ2^5*CHl3[Leff, Leff] + 
     613479168*MH2*MT2*MW2^9*MZ2^5*CHl3[Leff, Leff] + 
     187594607040*MT2^2*MW2^9*MZ2^5*CHl3[Leff, Leff] - 
     66146688*MH2*MW2^10*MZ2^5*CHl3[Leff, Leff] - 73401195072*MT2*MW2^10*
      MZ2^5*CHl3[Leff, Leff] + 6100310400*MW2^11*MZ2^5*CHl3[Leff, Leff] + 
     142194816*MH2*MT2^6*MW2^3*MZ2^6*CHl3[Leff, Leff] + 
     2730543696*MT2^7*MW2^3*MZ2^6*CHl3[Leff, Leff] - 
     995693184*MH2*MT2^5*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
     115069920*MT2^6*MW2^4*MZ2^6*CHl3[Leff, Leff] + 
     2560495104*MH2*MT2^4*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
     57787261968*MT2^5*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
     3052567296*MH2*MT2^3*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
     204196952448*MT2^4*MW2^6*MZ2^6*CHl3[Leff, Leff] + 
     1695118464*MH2*MT2^2*MW2^7*MZ2^6*CHl3[Leff, Leff] - 
     335625523920*MT2^3*MW2^7*MZ2^6*CHl3[Leff, Leff] - 
     349218432*MH2*MT2*MW2^8*MZ2^6*CHl3[Leff, Leff] + 
     299884356192*MT2^2*MW2^8*MZ2^6*CHl3[Leff, Leff] - 
     329472*MH2*MW2^9*MZ2^6*CHl3[Leff, Leff] - 140690446704*MT2*MW2^9*MZ2^6*
      CHl3[Leff, Leff] + 27088223808*MW2^10*MZ2^6*CHl3[Leff, Leff] - 
     83802384*MH2*MT2^6*MW2^2*MZ2^7*CHl3[Leff, Leff] - 
     1641807144*MT2^7*MW2^2*MZ2^7*CHl3[Leff, Leff] + 
     645009120*MH2*MT2^5*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
     20959533864*MT2^6*MW2^3*MZ2^7*CHl3[Leff, Leff] - 
     1683620208*MH2*MT2^4*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
     187462379184*MT2^5*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
     1817913024*MH2*MT2^3*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
     524503238832*MT2^4*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
     687597552*MH2*MT2^2*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
     702788659128*MT2^3*MW2^6*MZ2^7*CHl3[Leff, Leff] - 
     66294432*MH2*MT2*MW2^7*MZ2^7*CHl3[Leff, Leff] - 
     481395867912*MT2^2*MW2^7*MZ2^7*CHl3[Leff, Leff] + 
     58392432*MH2*MW2^8*MZ2^7*CHl3[Leff, Leff] + 152606548608*MT2*MW2^8*MZ2^7*
      CHl3[Leff, Leff] - 14305371744*MW2^9*MZ2^7*CHl3[Leff, Leff] + 
     28583460*MH2*MT2^6*MW2*MZ2^8*CHl3[Leff, Leff] + 
     546400080*MT2^7*MW2*MZ2^8*CHl3[Leff, Leff] - 255303144*MH2*MT2^5*MW2^2*
      MZ2^8*CHl3[Leff, Leff] + 17116265760*MT2^6*MW2^2*MZ2^8*
      CHl3[Leff, Leff] + 680159052*MH2*MT2^4*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
     152515743192*MT2^5*MW2^3*MZ2^8*CHl3[Leff, Leff] - 
     597079152*MH2*MT2^3*MW2^4*MZ2^8*CHl3[Leff, Leff] + 
     419118709032*MT2^4*MW2^4*MZ2^8*CHl3[Leff, Leff] - 
     23242500*MH2*MT2^2*MW2^5*MZ2^8*CHl3[Leff, Leff] - 
     488358782016*MT2^3*MW2^5*MZ2^8*CHl3[Leff, Leff] + 
     222101208*MH2*MT2*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
     229012169280*MT2^2*MW2^6*MZ2^8*CHl3[Leff, Leff] - 
     55218924*MH2*MW2^7*MZ2^8*CHl3[Leff, Leff] - 13409564376*MT2*MW2^7*MZ2^8*
      CHl3[Leff, Leff] - 11489169576*MW2^8*MZ2^8*CHl3[Leff, Leff] - 
     4609044*MH2*MT2^6*MZ2^9*CHl3[Leff, Leff] - 84031992*MT2^7*MZ2^9*
      CHl3[Leff, Leff] + 56237724*MH2*MT2^5*MW2*MZ2^9*CHl3[Leff, Leff] - 
     6200907306*MT2^6*MW2*MZ2^9*CHl3[Leff, Leff] - 154886040*MH2*MT2^4*MW2^2*
      MZ2^9*CHl3[Leff, Leff] + 62594321622*MT2^5*MW2^2*MZ2^9*
      CHl3[Leff, Leff] + 65545416*MH2*MT2^3*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
     173509405776*MT2^4*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
     155636028*MH2*MT2^2*MW2^4*MZ2^9*CHl3[Leff, Leff] + 
     158378410644*MT2^3*MW2^4*MZ2^9*CHl3[Leff, Leff] - 
     141898500*MH2*MT2*MW2^5*MZ2^9*CHl3[Leff, Leff] - 
     398805594*MT2^2*MW2^5*MZ2^9*CHl3[Leff, Leff] + 
     23974416*MH2*MW2^6*MZ2^9*CHl3[Leff, Leff] - 55546865082*MT2*MW2^6*MZ2^9*
      CHl3[Leff, Leff] + 14739270444*MW2^7*MZ2^9*CHl3[Leff, Leff] - 
     4609044*MH2*MT2^5*MZ2^10*CHl3[Leff, Leff] + 931047570*MT2^6*MZ2^10*
      CHl3[Leff, Leff] + 13827132*MH2*MT2^4*MW2*MZ2^10*CHl3[Leff, Leff] - 
     13083345384*MT2^5*MW2*MZ2^10*CHl3[Leff, Leff] + 
     19365372*MH2*MT2^3*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
     37328962500*MT2^4*MW2^2*MZ2^10*CHl3[Leff, Leff] - 
     66385008*MH2*MT2^2*MW2^3*MZ2^10*CHl3[Leff, Leff] - 
     14016044868*MT2^3*MW2^3*MZ2^10*CHl3[Leff, Leff] + 
     42410592*MH2*MT2*MW2^4*MZ2^10*CHl3[Leff, Leff] - 
     42485413758*MT2^2*MW2^4*MZ2^10*CHl3[Leff, Leff] - 
     4609044*MH2*MW2^5*MZ2^10*CHl3[Leff, Leff] + 37558373532*MT2*MW2^5*MZ2^10*
      CHl3[Leff, Leff] - 6230143896*MW2^6*MZ2^10*CHl3[Leff, Leff] + 
     1015079562*MT2^5*MZ2^11*CHl3[Leff, Leff] - 4609044*MH2*MT2^3*MW2*MZ2^11*
      CHl3[Leff, Leff] - 3129131628*MT2^4*MW2*MZ2^11*CHl3[Leff, Leff] + 
     9218088*MH2*MT2^2*MW2^2*MZ2^11*CHl3[Leff, Leff] - 
     5050923990*MT2^3*MW2^2*MZ2^11*CHl3[Leff, Leff] - 
     4609044*MH2*MT2*MW2^3*MZ2^11*CHl3[Leff, Leff] + 
     16445538318*MT2^2*MW2^3*MZ2^11*CHl3[Leff, Leff] - 
     10291991694*MT2*MW2^4*MZ2^11*CHl3[Leff, Leff] + 
     1015218612*MW2^5*MZ2^11*CHl3[Leff, Leff] + 1015357662*MT2^3*MW2*MZ2^12*
      CHl3[Leff, Leff] - 2031410574*MT2^2*MW2^2*MZ2^12*CHl3[Leff, Leff] + 
     1015218612*MT2*MW2^3*MZ2^12*CHl3[Leff, Leff] - 
     335544320*MT2^6*MW2^10*Pi^2*CHl3[Leff, Leff] + 
     2013265920*MT2^5*MW2^11*Pi^2*CHl3[Leff, Leff] - 
     5033164800*MT2^4*MW2^12*Pi^2*CHl3[Leff, Leff] + 
     6710886400*MT2^3*MW2^13*Pi^2*CHl3[Leff, Leff] - 
     5033164800*MT2^2*MW2^14*Pi^2*CHl3[Leff, Leff] + 
     2013265920*MT2*MW2^15*Pi^2*CHl3[Leff, Leff] - 335544320*MW2^16*Pi^2*
      CHl3[Leff, Leff] + 1793064960*MT2^6*MW2^9*MZ2*Pi^2*CHl3[Leff, Leff] - 
     11093934080*MT2^5*MW2^10*MZ2*Pi^2*CHl3[Leff, Leff] + 
     27902607360*MT2^4*MW2^11*MZ2*Pi^2*CHl3[Leff, Leff] - 
     36532387840*MT2^3*MW2^12*MZ2*Pi^2*CHl3[Leff, Leff] + 
     26224885760*MT2^2*MW2^13*MZ2*Pi^2*CHl3[Leff, Leff] - 
     9751756800*MT2*MW2^14*MZ2*Pi^2*CHl3[Leff, Leff] + 
     1457520640*MW2^15*MZ2*Pi^2*CHl3[Leff, Leff] - 4454744064*MT2^6*MW2^8*
      MZ2^2*Pi^2*CHl3[Leff, Leff] + 28521529344*MT2^5*MW2^9*MZ2^2*Pi^2*
      CHl3[Leff, Leff] - 72200355840*MT2^4*MW2^10*MZ2^2*Pi^2*
      CHl3[Leff, Leff] + 92345466880*MT2^3*MW2^11*MZ2^2*Pi^2*
      CHl3[Leff, Leff] - 62563942400*MT2^2*MW2^12*MZ2^2*Pi^2*
      CHl3[Leff, Leff] + 21013725184*MT2*MW2^13*MZ2^2*Pi^2*CHl3[Leff, Leff] - 
     2661679104*MW2^14*MZ2^2*Pi^2*CHl3[Leff, Leff] + 
     5540364288*MT2^6*MW2^7*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     37696929792*MT2^5*MW2^8*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     96469696512*MT2^4*MW2^9*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     117923708928*MT2^3*MW2^10*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     70609846272*MT2^2*MW2^11*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     18084888576*MT2*MW2^12*MZ2^3*Pi^2*CHl3[Leff, Leff] + 
     1085620224*MW2^13*MZ2^3*Pi^2*CHl3[Leff, Leff] - 
     2838183936*MT2^6*MW2^6*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     22569467904*MT2^5*MW2^7*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     59193851904*MT2^4*MW2^8*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     63389663232*MT2^3*MW2^9*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     22582542336*MT2^2*MW2^10*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     4046733312*MT2*MW2^11*MZ2^4*Pi^2*CHl3[Leff, Leff] + 
     2702180352*MW2^12*MZ2^4*Pi^2*CHl3[Leff, Leff] - 
     268984320*MT2^6*MW2^5*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     1224278016*MT2^5*MW2^6*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     4479787008*MT2^4*MW2^7*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     5243682816*MT2^3*MW2^8*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     20791861248*MT2^2*MW2^9*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     15668822016*MT2*MW2^10*MZ2^5*Pi^2*CHl3[Leff, Leff] - 
     3107168256*MW2^11*MZ2^5*Pi^2*CHl3[Leff, Leff] + 
     553132032*MT2^6*MW2^4*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     3587776512*MT2^5*MW2^5*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     9103933440*MT2^4*MW2^6*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     14438793216*MT2^3*MW2^7*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     13435379712*MT2^2*MW2^8*MZ2^6*Pi^2*CHl3[Leff, Leff] - 
     5350023168*MT2*MW2^9*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     284147712*MW2^10*MZ2^6*Pi^2*CHl3[Leff, Leff] + 
     304523904*MT2^6*MW2^3*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     1274011392*MT2^5*MW2^4*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     2908462464*MT2^4*MW2^5*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     5253198336*MT2^3*MW2^6*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     6212091264*MT2^2*MW2^7*MZ2^7*Pi^2*CHl3[Leff, Leff] - 
     3755523840*MT2*MW2^8*MZ2^7*Pi^2*CHl3[Leff, Leff] + 
     857655936*MW2^9*MZ2^7*Pi^2*CHl3[Leff, Leff] - 451570272*MT2^6*MW2^2*
      MZ2^8*Pi^2*CHl3[Leff, Leff] + 3013945536*MT2^5*MW2^3*MZ2^8*Pi^2*
      CHl3[Leff, Leff] - 7687125792*MT2^4*MW2^4*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     10193585280*MT2^3*MW2^5*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     7270770336*MT2^2*MW2^6*MZ2^8*Pi^2*CHl3[Leff, Leff] + 
     2348981952*MT2*MW2^7*MZ2^8*Pi^2*CHl3[Leff, Leff] - 
     147046368*MW2^8*MZ2^8*Pi^2*CHl3[Leff, Leff] + 191259536*MT2^6*MW2*MZ2^9*
      Pi^2*CHl3[Leff, Leff] - 1599127488*MT2^5*MW2^2*MZ2^9*Pi^2*
      CHl3[Leff, Leff] + 4223603856*MT2^4*MW2^3*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     4423807360*MT2^3*MW2^4*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
     1356704688*MT2^2*MW2^5*MZ2^9*Pi^2*CHl3[Leff, Leff] + 
     511677504*MT2*MW2^6*MZ2^9*Pi^2*CHl3[Leff, Leff] - 
     260310736*MW2^7*MZ2^9*Pi^2*CHl3[Leff, Leff] - 33317808*MT2^6*MZ2^10*Pi^2*
      CHl3[Leff, Leff] + 391166384*MT2^5*MW2*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
     1073545728*MT2^4*MW2^2*MZ2^10*Pi^2*CHl3[Leff, Leff] + 
     597304960*MT2^3*MW2^3*MZ2^10*Pi^2*CHl3[Leff, Leff] + 
     785892496*MT2^2*MW2^4*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
     825442032*MT2*MW2^5*MZ2^10*Pi^2*CHl3[Leff, Leff] + 
     157941728*MW2^6*MZ2^10*Pi^2*CHl3[Leff, Leff] - 
     33317808*MT2^5*MZ2^11*Pi^2*CHl3[Leff, Leff] + 99953424*MT2^4*MW2*MZ2^11*
      Pi^2*CHl3[Leff, Leff] + 124623920*MT2^3*MW2^2*MZ2^11*Pi^2*
      CHl3[Leff, Leff] - 449154688*MT2^2*MW2^3*MZ2^11*Pi^2*CHl3[Leff, Leff] + 
     291212960*MT2*MW2^4*MZ2^11*Pi^2*CHl3[Leff, Leff] - 
     33317808*MW2^5*MZ2^11*Pi^2*CHl3[Leff, Leff] - 33317808*MT2^3*MW2*MZ2^12*
      Pi^2*CHl3[Leff, Leff] + 66635616*MT2^2*MW2^2*MZ2^12*Pi^2*
      CHl3[Leff, Leff] - 33317808*MT2*MW2^3*MZ2^12*Pi^2*CHl3[Leff, Leff] - 
     1009483776*MT2^6*MW2^9*MZ2*CHq1[1, 1] + 6056902656*MT2^5*MW2^10*MZ2*
      CHq1[1, 1] - 15142256640*MT2^4*MW2^11*MZ2*CHq1[1, 1] + 
     20189675520*MT2^3*MW2^12*MZ2*CHq1[1, 1] - 15142256640*MT2^2*MW2^13*MZ2*
      CHq1[1, 1] + 6056902656*MT2*MW2^14*MZ2*CHq1[1, 1] - 
     1009483776*MW2^15*MZ2*CHq1[1, 1] - 1105920*MH2*MT2^6*MW2^7*MZ2^2*
      CHq1[1, 1] - 30357504*MT2^7*MW2^7*MZ2^2*CHq1[1, 1] + 
     6635520*MH2*MT2^5*MW2^8*MZ2^2*CHq1[1, 1] + 7855939584*MT2^6*MW2^8*MZ2^2*
      CHq1[1, 1] - 16588800*MH2*MT2^4*MW2^9*MZ2^2*CHq1[1, 1] - 
     47500646400*MT2^5*MW2^9*MZ2^2*CHq1[1, 1] + 22118400*MH2*MT2^3*MW2^10*
      MZ2^2*CHq1[1, 1] + 118707683328*MT2^4*MW2^10*MZ2^2*CHq1[1, 1] - 
     16588800*MH2*MT2^2*MW2^11*MZ2^2*CHq1[1, 1] - 155880548352*MT2^3*MW2^11*
      MZ2^2*CHq1[1, 1] + 6635520*MH2*MT2*MW2^12*MZ2^2*CHq1[1, 1] + 
     113200422912*MT2^2*MW2^12*MZ2^2*CHq1[1, 1] - 1105920*MH2*MW2^13*MZ2^2*
      CHq1[1, 1] - 43009837056*MT2*MW2^13*MZ2^2*CHq1[1, 1] + 
     6657343488*MW2^14*MZ2^2*CHq1[1, 1] + 3041280*MH2*MT2^6*MW2^6*MZ2^3*
      CHq1[1, 1] + 107495424*MT2^7*MW2^6*MZ2^3*CHq1[1, 1] - 
     19353600*MH2*MT2^5*MW2^7*MZ2^3*CHq1[1, 1] - 22266399744*MT2^6*MW2^7*
      MZ2^3*CHq1[1, 1] + 48936960*MH2*MT2^4*MW2^8*MZ2^3*CHq1[1, 1] + 
     138897838080*MT2^5*MW2^8*MZ2^3*CHq1[1, 1] - 63037440*MH2*MT2^3*MW2^9*
      MZ2^3*CHq1[1, 1] - 348961692672*MT2^4*MW2^9*MZ2^3*CHq1[1, 1] + 
     43407360*MH2*MT2^2*MW2^10*MZ2^3*CHq1[1, 1] + 447438495744*MT2^3*MW2^10*
      MZ2^3*CHq1[1, 1] - 14929920*MH2*MT2*MW2^11*MZ2^3*CHq1[1, 1] - 
     306794603520*MT2^2*MW2^11*MZ2^3*CHq1[1, 1] + 1935360*MH2*MW2^12*MZ2^3*
      CHq1[1, 1] + 105477230592*MT2*MW2^12*MZ2^3*CHq1[1, 1] - 
     13898363904*MW2^13*MZ2^3*CHq1[1, 1] - 2025216*MH2*MT2^6*MW2^5*MZ2^4*
      CHq1[1, 1] - 139594752*MT2^7*MW2^5*MZ2^4*CHq1[1, 1] + 
     15192576*MH2*MT2^5*MW2^6*MZ2^4*CHq1[1, 1] + 33398032896*MT2^6*MW2^6*
      MZ2^4*CHq1[1, 1] - 39502080*MH2*MT2^4*MW2^7*MZ2^4*CHq1[1, 1] - 
     218695680000*MT2^5*MW2^7*MZ2^4*CHq1[1, 1] + 45480960*MH2*MT2^3*MW2^8*
      MZ2^4*CHq1[1, 1] + 554370338304*MT2^4*MW2^8*MZ2^4*CHq1[1, 1] - 
     22083840*MH2*MT2^2*MW2^9*MZ2^4*CHq1[1, 1] - 686038072320*MT2^3*MW2^9*
      MZ2^4*CHq1[1, 1] + 1921536*MH2*MT2*MW2^10*MZ2^4*CHq1[1, 1] + 
     428460387840*MT2^2*MW2^10*MZ2^4*CHq1[1, 1] + 1016064*MH2*MW2^11*MZ2^4*
      CHq1[1, 1] - 122213578752*MT2*MW2^11*MZ2^4*CHq1[1, 1] + 
     10858166784*MW2^12*MZ2^4*CHq1[1, 1] - 2405376*MH2*MT2^6*MW2^4*MZ2^5*
      CHq1[1, 1] + 49766400*MT2^7*MW2^4*MZ2^5*CHq1[1, 1] + 
     12407040*MH2*MT2^5*MW2^5*MZ2^5*CHq1[1, 1] - 31247558208*MT2^6*MW2^5*
      MZ2^5*CHq1[1, 1] - 30004992*MH2*MT2^4*MW2^6*MZ2^5*CHq1[1, 1] + 
     218471453568*MT2^5*MW2^6*MZ2^5*CHq1[1, 1] + 47098368*MH2*MT2^3*MW2^7*
      MZ2^5*CHq1[1, 1] - 560621863872*MT2^4*MW2^7*MZ2^5*CHq1[1, 1] - 
     46213632*MH2*MT2^2*MW2^8*MZ2^5*CHq1[1, 1] + 659665403136*MT2^3*MW2^8*
      MZ2^5*CHq1[1, 1] + 23549184*MH2*MT2*MW2^9*MZ2^5*CHq1[1, 1] - 
     353820735936*MT2^2*MW2^9*MZ2^5*CHq1[1, 1] - 4430592*MH2*MW2^10*MZ2^5*
      CHq1[1, 1] + 65886556032*MT2*MW2^10*MZ2^5*CHq1[1, 1] + 
     1616978880*MW2^11*MZ2^5*CHq1[1, 1] + 5068656*MH2*MT2^6*MW2^3*MZ2^6*
      CHq1[1, 1] + 63576576*MT2^7*MW2^3*MZ2^6*CHq1[1, 1] - 
     32817312*MH2*MT2^5*MW2^4*MZ2^6*CHq1[1, 1] + 20690567424*MT2^6*MW2^4*
      MZ2^6*CHq1[1, 1] + 83245968*MH2*MT2^4*MW2^5*MZ2^6*CHq1[1, 1] - 
     156153648384*MT2^5*MW2^5*MZ2^6*CHq1[1, 1] - 108209088*MH2*MT2^3*MW2^6*
      MZ2^6*CHq1[1, 1] + 406522772352*MT2^4*MW2^6*MZ2^6*CHq1[1, 1] + 
     75269520*MH2*MT2^2*MW2^7*MZ2^6*CHq1[1, 1] - 448423326720*MT2^3*MW2^7*
      MZ2^6*CHq1[1, 1] - 25221024*MH2*MT2*MW2^8*MZ2^6*CHq1[1, 1] + 
     188319195648*MT2^2*MW2^8*MZ2^6*CHq1[1, 1] + 2663280*MH2*MW2^9*MZ2^6*
      CHq1[1, 1] - 1250088192*MT2*MW2^9*MZ2^6*CHq1[1, 1] - 
     9769048704*MW2^10*MZ2^6*CHq1[1, 1] - 3622104*MH2*MT2^6*MW2^2*MZ2^7*
      CHq1[1, 1] - 80376624*MT2^7*MW2^2*MZ2^7*CHq1[1, 1] + 
     26801280*MH2*MT2^5*MW2^3*MZ2^7*CHq1[1, 1] - 10833077448*MT2^6*MW2^3*
      MZ2^7*CHq1[1, 1] - 69537528*MH2*MT2^4*MW2^4*MZ2^7*CHq1[1, 1] + 
     87906144672*MT2^5*MW2^4*MZ2^7*CHq1[1, 1] + 80174016*MH2*MT2^3*MW2^5*
      MZ2^7*CHq1[1, 1] - 232015009176*MT2^4*MW2^5*MZ2^7*CHq1[1, 1] - 
     39383496*MH2*MT2^2*MW2^6*MZ2^7*CHq1[1, 1] + 237733348752*MT2^3*MW2^6*
      MZ2^7*CHq1[1, 1] + 4121280*MH2*MT2*MW2^7*MZ2^7*CHq1[1, 1] - 
     66749951736*MT2^2*MW2^7*MZ2^7*CHq1[1, 1] + 1446552*MH2*MW2^8*MZ2^7*
      CHq1[1, 1] - 25612714368*MT2*MW2^8*MZ2^7*CHq1[1, 1] + 
     9651635928*MW2^9*MZ2^7*CHq1[1, 1] + 1187730*MH2*MT2^6*MW2*MZ2^8*
      CHq1[1, 1] + 34860780*MT2^7*MW2*MZ2^8*CHq1[1, 1] - 
     10748484*MH2*MT2^5*MW2^2*MZ2^8*CHq1[1, 1] + 4503994236*MT2^6*MW2^2*MZ2^8*
      CHq1[1, 1] + 28682262*MH2*MT2^4*MW2^3*MZ2^8*CHq1[1, 1] - 
     39374363052*MT2^5*MW2^3*MZ2^8*CHq1[1, 1] - 25930152*MH2*MT2^3*MW2^4*
      MZ2^8*CHq1[1, 1] + 105243550884*MT2^4*MW2^4*MZ2^8*CHq1[1, 1] + 
     434430*MH2*MT2^2*MW2^5*MZ2^8*CHq1[1, 1] - 97367610060*MT2^3*MW2^5*MZ2^8*
      CHq1[1, 1] + 8808588*MH2*MT2*MW2^6*MZ2^8*CHq1[1, 1] + 
     7163932644*MT2^2*MW2^6*MZ2^8*CHq1[1, 1] - 2434374*MH2*MW2^7*MZ2^8*
      CHq1[1, 1] + 26389515852*MT2*MW2^7*MZ2^8*CHq1[1, 1] - 
     6593881284*MW2^8*MZ2^8*CHq1[1, 1] - 139050*MH2*MT2^6*MZ2^9*CHq1[1, 1] - 
     5370300*MT2^7*MZ2^9*CHq1[1, 1] + 2022030*MH2*MT2^5*MW2*MZ2^9*
      CHq1[1, 1] - 1252819224*MT2^6*MW2*MZ2^9*CHq1[1, 1] - 
     5648940*MH2*MT2^4*MW2^2*MZ2^9*CHq1[1, 1] + 12526662564*MT2^5*MW2^2*MZ2^9*
      CHq1[1, 1] + 1534356*MH2*MT2^3*MW2^3*MZ2^9*CHq1[1, 1] - 
     34074925560*MT2^4*MW2^3*MZ2^9*CHq1[1, 1] + 7533918*MH2*MT2^2*MW2^4*MZ2^9*
      CHq1[1, 1] + 24741199332*MT2^3*MW2^4*MZ2^9*CHq1[1, 1] - 
     6350994*MH2*MT2*MW2^5*MZ2^9*CHq1[1, 1] + 12411884664*MT2^2*MW2^5*MZ2^9*
      CHq1[1, 1] + 1048680*MH2*MW2^6*MZ2^9*CHq1[1, 1] - 
     17819689788*MT2*MW2^6*MZ2^9*CHq1[1, 1] + 3473058312*MW2^7*MZ2^9*
      CHq1[1, 1] - 139050*MH2*MT2^5*MZ2^10*CHq1[1, 1] + 
     160804260*MT2^6*MZ2^10*CHq1[1, 1] + 417150*MH2*MT2^4*MW2*MZ2^10*
      CHq1[1, 1] - 2300838264*MT2^5*MW2*MZ2^10*CHq1[1, 1] + 
     909630*MH2*MT2^3*MW2^2*MZ2^10*CHq1[1, 1] + 6475297032*MT2^4*MW2^2*MZ2^10*
      CHq1[1, 1] - 2653560*MH2*MT2^2*MW2^3*MZ2^10*CHq1[1, 1] - 
     1247927508*MT2^3*MW2^3*MZ2^10*CHq1[1, 1] + 1604880*MH2*MT2*MW2^4*MZ2^10*
      CHq1[1, 1] - 9681562224*MT2^2*MW2^4*MZ2^10*CHq1[1, 1] - 
     139050*MH2*MW2^5*MZ2^10*CHq1[1, 1] + 7746806988*MT2*MW2^5*MZ2^10*
      CHq1[1, 1] - 1152580284*MW2^6*MZ2^10*CHq1[1, 1] + 
     166174560*MT2^5*MZ2^11*CHq1[1, 1] - 139050*MH2*MT2^3*MW2*MZ2^11*
      CHq1[1, 1] - 503893980*MT2^4*MW2*MZ2^11*CHq1[1, 1] + 
     278100*MH2*MT2^2*MW2^2*MZ2^11*CHq1[1, 1] - 976812084*MT2^3*MW2^2*MZ2^11*
      CHq1[1, 1] - 139050*MH2*MT2*MW2^3*MZ2^11*CHq1[1, 1] + 
     2965635468*MT2^2*MW2^3*MZ2^11*CHq1[1, 1] - 1817278524*MT2*MW2^4*MZ2^11*
      CHq1[1, 1] + 166174560*MW2^5*MZ2^11*CHq1[1, 1] + 
     166174560*MT2^3*MW2*MZ2^12*CHq1[1, 1] - 332349120*MT2^2*MW2^2*MZ2^12*
      CHq1[1, 1] + 166174560*MT2*MW2^3*MZ2^12*CHq1[1, 1] + 
     103809024*MT2^6*MW2^9*MZ2*Pi^2*CHq1[1, 1] - 622854144*MT2^5*MW2^10*MZ2*
      Pi^2*CHq1[1, 1] + 1557135360*MT2^4*MW2^11*MZ2*Pi^2*CHq1[1, 1] - 
     2076180480*MT2^3*MW2^12*MZ2*Pi^2*CHq1[1, 1] + 1557135360*MT2^2*MW2^13*
      MZ2*Pi^2*CHq1[1, 1] - 622854144*MT2*MW2^14*MZ2*Pi^2*CHq1[1, 1] + 
     103809024*MW2^15*MZ2*Pi^2*CHq1[1, 1] - 740229120*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHq1[1, 1] + 4545183744*MT2^5*MW2^9*MZ2^2*Pi^2*CHq1[1, 1] - 
     11414863872*MT2^4*MW2^10*MZ2^2*Pi^2*CHq1[1, 1] + 
     15012200448*MT2^3*MW2^11*MZ2^2*Pi^2*CHq1[1, 1] - 
     10895818752*MT2^2*MW2^12*MZ2^2*Pi^2*CHq1[1, 1] + 
     4129947648*MT2*MW2^13*MZ2^2*Pi^2*CHq1[1, 1] - 636420096*MW2^14*MZ2^2*
      Pi^2*CHq1[1, 1] + 2063278080*MT2^6*MW2^7*MZ2^3*Pi^2*CHq1[1, 1] - 
     13119897600*MT2^5*MW2^8*MZ2^3*Pi^2*CHq1[1, 1] + 
     33169858560*MT2^4*MW2^9*MZ2^3*Pi^2*CHq1[1, 1] - 
     42642210816*MT2^3*MW2^10*MZ2^3*Pi^2*CHq1[1, 1] + 
     29261094912*MT2^2*MW2^11*MZ2^3*Pi^2*CHq1[1, 1] - 
     10055172096*MT2*MW2^12*MZ2^3*Pi^2*CHq1[1, 1] + 
     1323048960*MW2^13*MZ2^3*Pi^2*CHq1[1, 1] - 3164940288*MT2^6*MW2^6*MZ2^4*
      Pi^2*CHq1[1, 1] + 21052919808*MT2^5*MW2^7*MZ2^4*Pi^2*CHq1[1, 1] - 
     53663938560*MT2^4*MW2^8*MZ2^4*Pi^2*CHq1[1, 1] + 
     66685132800*MT2^3*MW2^9*MZ2^4*Pi^2*CHq1[1, 1] - 
     41867089920*MT2^2*MW2^10*MZ2^4*Pi^2*CHq1[1, 1] + 
     12059578368*MT2*MW2^11*MZ2^4*Pi^2*CHq1[1, 1] - 
     1101662208*MW2^12*MZ2^4*Pi^2*CHq1[1, 1] + 3143319552*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHq1[1, 1] - 22024857600*MT2^5*MW2^6*MZ2^5*Pi^2*CHq1[1, 1] + 
     56644614144*MT2^4*MW2^7*MZ2^5*Pi^2*CHq1[1, 1] - 
     67132993536*MT2^3*MW2^8*MZ2^5*Pi^2*CHq1[1, 1] + 
     36693356544*MT2^2*MW2^9*MZ2^5*Pi^2*CHq1[1, 1] - 
     7301818368*MT2*MW2^10*MZ2^5*Pi^2*CHq1[1, 1] - 21620736*MW2^11*MZ2^5*Pi^2*
      CHq1[1, 1] - 2280841344*MT2^6*MW2^4*MZ2^6*Pi^2*CHq1[1, 1] + 
     16828367616*MT2^5*MW2^5*MZ2^6*Pi^2*CHq1[1, 1] - 
     43642578816*MT2^4*MW2^6*MZ2^6*Pi^2*CHq1[1, 1] + 
     48738525696*MT2^3*MW2^7*MZ2^6*Pi^2*CHq1[1, 1] - 
     21596100480*MT2^2*MW2^8*MZ2^6*Pi^2*CHq1[1, 1] + 
     1090149120*MT2*MW2^9*MZ2^6*Pi^2*CHq1[1, 1] + 862478208*MW2^10*MZ2^6*Pi^2*
      CHq1[1, 1] + 1303011072*MT2^6*MW2^3*MZ2^7*Pi^2*CHq1[1, 1] - 
     10098907776*MT2^5*MW2^4*MZ2^7*Pi^2*CHq1[1, 1] + 
     26387690112*MT2^4*MW2^5*MZ2^7*Pi^2*CHq1[1, 1] - 
     27478584576*MT2^3*MW2^6*MZ2^7*Pi^2*CHq1[1, 1] + 
     8696844288*MT2^2*MW2^7*MZ2^7*Pi^2*CHq1[1, 1] + 
     2167777152*MT2*MW2^8*MZ2^7*Pi^2*CHq1[1, 1] - 977830272*MW2^9*MZ2^7*Pi^2*
      CHq1[1, 1] - 564767568*MT2^6*MW2^2*MZ2^8*Pi^2*CHq1[1, 1] + 
     4691616480*MT2^5*MW2^3*MZ2^8*Pi^2*CHq1[1, 1] - 
     12380546736*MT2^4*MW2^4*MZ2^8*Pi^2*CHq1[1, 1] + 
     11620532160*MT2^3*MW2^5*MZ2^8*Pi^2*CHq1[1, 1] - 
     1303808688*MT2^2*MW2^6*MZ2^8*Pi^2*CHq1[1, 1] - 
     2801269152*MT2*MW2^7*MZ2^8*Pi^2*CHq1[1, 1] + 738243504*MW2^8*MZ2^8*Pi^2*
      CHq1[1, 1] + 157474872*MT2^6*MW2*MZ2^9*Pi^2*CHq1[1, 1] - 
     1509616800*MT2^5*MW2^2*MZ2^9*Pi^2*CHq1[1, 1] + 
     4056425784*MT2^4*MW2^3*MZ2^9*Pi^2*CHq1[1, 1] - 
     2976021504*MT2^3*MW2^4*MZ2^9*Pi^2*CHq1[1, 1] - 
     1373434200*MT2^2*MW2^5*MZ2^9*Pi^2*CHq1[1, 1] + 
     2052464544*MT2*MW2^6*MZ2^9*Pi^2*CHq1[1, 1] - 407292696*MW2^7*MZ2^9*Pi^2*
      CHq1[1, 1] - 20114280*MT2^6*MZ2^10*Pi^2*CHq1[1, 1] + 
     278160552*MT2^5*MW2*MZ2^10*Pi^2*CHq1[1, 1] - 774138816*MT2^4*MW2^2*
      MZ2^10*Pi^2*CHq1[1, 1] + 152467776*MT2^3*MW2^3*MZ2^10*Pi^2*CHq1[1, 1] + 
     1142770680*MT2^2*MW2^4*MZ2^10*Pi^2*CHq1[1, 1] - 
     916506504*MT2*MW2^5*MZ2^10*Pi^2*CHq1[1, 1] + 137360592*MW2^6*MZ2^10*Pi^2*
      CHq1[1, 1] - 20114280*MT2^5*MZ2^11*Pi^2*CHq1[1, 1] + 
     60342840*MT2^4*MW2*MZ2^11*Pi^2*CHq1[1, 1] + 117246312*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHq1[1, 1] - 355178304*MT2^2*MW2^3*MZ2^11*Pi^2*CHq1[1, 1] + 
     217817712*MT2*MW2^4*MZ2^11*Pi^2*CHq1[1, 1] - 20114280*MW2^5*MZ2^11*Pi^2*
      CHq1[1, 1] - 20114280*MT2^3*MW2*MZ2^12*Pi^2*CHq1[1, 1] + 
     40228560*MT2^2*MW2^2*MZ2^12*Pi^2*CHq1[1, 1] - 20114280*MT2*MW2^3*MZ2^12*
      Pi^2*CHq1[1, 1] - 1009483776*MT2^6*MW2^9*MZ2*CHq1[2, 2] + 
     6056902656*MT2^5*MW2^10*MZ2*CHq1[2, 2] - 15142256640*MT2^4*MW2^11*MZ2*
      CHq1[2, 2] + 20189675520*MT2^3*MW2^12*MZ2*CHq1[2, 2] - 
     15142256640*MT2^2*MW2^13*MZ2*CHq1[2, 2] + 6056902656*MT2*MW2^14*MZ2*
      CHq1[2, 2] - 1009483776*MW2^15*MZ2*CHq1[2, 2] - 
     1105920*MH2*MT2^6*MW2^7*MZ2^2*CHq1[2, 2] - 30357504*MT2^7*MW2^7*MZ2^2*
      CHq1[2, 2] + 6635520*MH2*MT2^5*MW2^8*MZ2^2*CHq1[2, 2] + 
     7855939584*MT2^6*MW2^8*MZ2^2*CHq1[2, 2] - 16588800*MH2*MT2^4*MW2^9*MZ2^2*
      CHq1[2, 2] - 47500646400*MT2^5*MW2^9*MZ2^2*CHq1[2, 2] + 
     22118400*MH2*MT2^3*MW2^10*MZ2^2*CHq1[2, 2] + 118707683328*MT2^4*MW2^10*
      MZ2^2*CHq1[2, 2] - 16588800*MH2*MT2^2*MW2^11*MZ2^2*CHq1[2, 2] - 
     155880548352*MT2^3*MW2^11*MZ2^2*CHq1[2, 2] + 6635520*MH2*MT2*MW2^12*
      MZ2^2*CHq1[2, 2] + 113200422912*MT2^2*MW2^12*MZ2^2*CHq1[2, 2] - 
     1105920*MH2*MW2^13*MZ2^2*CHq1[2, 2] - 43009837056*MT2*MW2^13*MZ2^2*
      CHq1[2, 2] + 6657343488*MW2^14*MZ2^2*CHq1[2, 2] + 
     3041280*MH2*MT2^6*MW2^6*MZ2^3*CHq1[2, 2] + 107495424*MT2^7*MW2^6*MZ2^3*
      CHq1[2, 2] - 19353600*MH2*MT2^5*MW2^7*MZ2^3*CHq1[2, 2] - 
     22266399744*MT2^6*MW2^7*MZ2^3*CHq1[2, 2] + 48936960*MH2*MT2^4*MW2^8*
      MZ2^3*CHq1[2, 2] + 138897838080*MT2^5*MW2^8*MZ2^3*CHq1[2, 2] - 
     63037440*MH2*MT2^3*MW2^9*MZ2^3*CHq1[2, 2] - 348961692672*MT2^4*MW2^9*
      MZ2^3*CHq1[2, 2] + 43407360*MH2*MT2^2*MW2^10*MZ2^3*CHq1[2, 2] + 
     447438495744*MT2^3*MW2^10*MZ2^3*CHq1[2, 2] - 14929920*MH2*MT2*MW2^11*
      MZ2^3*CHq1[2, 2] - 306794603520*MT2^2*MW2^11*MZ2^3*CHq1[2, 2] + 
     1935360*MH2*MW2^12*MZ2^3*CHq1[2, 2] + 105477230592*MT2*MW2^12*MZ2^3*
      CHq1[2, 2] - 13898363904*MW2^13*MZ2^3*CHq1[2, 2] - 
     2025216*MH2*MT2^6*MW2^5*MZ2^4*CHq1[2, 2] - 139594752*MT2^7*MW2^5*MZ2^4*
      CHq1[2, 2] + 15192576*MH2*MT2^5*MW2^6*MZ2^4*CHq1[2, 2] + 
     33398032896*MT2^6*MW2^6*MZ2^4*CHq1[2, 2] - 39502080*MH2*MT2^4*MW2^7*
      MZ2^4*CHq1[2, 2] - 218695680000*MT2^5*MW2^7*MZ2^4*CHq1[2, 2] + 
     45480960*MH2*MT2^3*MW2^8*MZ2^4*CHq1[2, 2] + 554370338304*MT2^4*MW2^8*
      MZ2^4*CHq1[2, 2] - 22083840*MH2*MT2^2*MW2^9*MZ2^4*CHq1[2, 2] - 
     686038072320*MT2^3*MW2^9*MZ2^4*CHq1[2, 2] + 1921536*MH2*MT2*MW2^10*MZ2^4*
      CHq1[2, 2] + 428460387840*MT2^2*MW2^10*MZ2^4*CHq1[2, 2] + 
     1016064*MH2*MW2^11*MZ2^4*CHq1[2, 2] - 122213578752*MT2*MW2^11*MZ2^4*
      CHq1[2, 2] + 10858166784*MW2^12*MZ2^4*CHq1[2, 2] - 
     2405376*MH2*MT2^6*MW2^4*MZ2^5*CHq1[2, 2] + 49766400*MT2^7*MW2^4*MZ2^5*
      CHq1[2, 2] + 12407040*MH2*MT2^5*MW2^5*MZ2^5*CHq1[2, 2] - 
     31247558208*MT2^6*MW2^5*MZ2^5*CHq1[2, 2] - 30004992*MH2*MT2^4*MW2^6*
      MZ2^5*CHq1[2, 2] + 218471453568*MT2^5*MW2^6*MZ2^5*CHq1[2, 2] + 
     47098368*MH2*MT2^3*MW2^7*MZ2^5*CHq1[2, 2] - 560621863872*MT2^4*MW2^7*
      MZ2^5*CHq1[2, 2] - 46213632*MH2*MT2^2*MW2^8*MZ2^5*CHq1[2, 2] + 
     659665403136*MT2^3*MW2^8*MZ2^5*CHq1[2, 2] + 23549184*MH2*MT2*MW2^9*MZ2^5*
      CHq1[2, 2] - 353820735936*MT2^2*MW2^9*MZ2^5*CHq1[2, 2] - 
     4430592*MH2*MW2^10*MZ2^5*CHq1[2, 2] + 65886556032*MT2*MW2^10*MZ2^5*
      CHq1[2, 2] + 1616978880*MW2^11*MZ2^5*CHq1[2, 2] + 
     5068656*MH2*MT2^6*MW2^3*MZ2^6*CHq1[2, 2] + 63576576*MT2^7*MW2^3*MZ2^6*
      CHq1[2, 2] - 32817312*MH2*MT2^5*MW2^4*MZ2^6*CHq1[2, 2] + 
     20690567424*MT2^6*MW2^4*MZ2^6*CHq1[2, 2] + 83245968*MH2*MT2^4*MW2^5*
      MZ2^6*CHq1[2, 2] - 156153648384*MT2^5*MW2^5*MZ2^6*CHq1[2, 2] - 
     108209088*MH2*MT2^3*MW2^6*MZ2^6*CHq1[2, 2] + 406522772352*MT2^4*MW2^6*
      MZ2^6*CHq1[2, 2] + 75269520*MH2*MT2^2*MW2^7*MZ2^6*CHq1[2, 2] - 
     448423326720*MT2^3*MW2^7*MZ2^6*CHq1[2, 2] - 25221024*MH2*MT2*MW2^8*MZ2^6*
      CHq1[2, 2] + 188319195648*MT2^2*MW2^8*MZ2^6*CHq1[2, 2] + 
     2663280*MH2*MW2^9*MZ2^6*CHq1[2, 2] - 1250088192*MT2*MW2^9*MZ2^6*
      CHq1[2, 2] - 9769048704*MW2^10*MZ2^6*CHq1[2, 2] - 
     3622104*MH2*MT2^6*MW2^2*MZ2^7*CHq1[2, 2] - 80376624*MT2^7*MW2^2*MZ2^7*
      CHq1[2, 2] + 26801280*MH2*MT2^5*MW2^3*MZ2^7*CHq1[2, 2] - 
     10833077448*MT2^6*MW2^3*MZ2^7*CHq1[2, 2] - 69537528*MH2*MT2^4*MW2^4*
      MZ2^7*CHq1[2, 2] + 87906144672*MT2^5*MW2^4*MZ2^7*CHq1[2, 2] + 
     80174016*MH2*MT2^3*MW2^5*MZ2^7*CHq1[2, 2] - 232015009176*MT2^4*MW2^5*
      MZ2^7*CHq1[2, 2] - 39383496*MH2*MT2^2*MW2^6*MZ2^7*CHq1[2, 2] + 
     237733348752*MT2^3*MW2^6*MZ2^7*CHq1[2, 2] + 4121280*MH2*MT2*MW2^7*MZ2^7*
      CHq1[2, 2] - 66749951736*MT2^2*MW2^7*MZ2^7*CHq1[2, 2] + 
     1446552*MH2*MW2^8*MZ2^7*CHq1[2, 2] - 25612714368*MT2*MW2^8*MZ2^7*
      CHq1[2, 2] + 9651635928*MW2^9*MZ2^7*CHq1[2, 2] + 
     1187730*MH2*MT2^6*MW2*MZ2^8*CHq1[2, 2] + 34860780*MT2^7*MW2*MZ2^8*
      CHq1[2, 2] - 10748484*MH2*MT2^5*MW2^2*MZ2^8*CHq1[2, 2] + 
     4503994236*MT2^6*MW2^2*MZ2^8*CHq1[2, 2] + 28682262*MH2*MT2^4*MW2^3*MZ2^8*
      CHq1[2, 2] - 39374363052*MT2^5*MW2^3*MZ2^8*CHq1[2, 2] - 
     25930152*MH2*MT2^3*MW2^4*MZ2^8*CHq1[2, 2] + 105243550884*MT2^4*MW2^4*
      MZ2^8*CHq1[2, 2] + 434430*MH2*MT2^2*MW2^5*MZ2^8*CHq1[2, 2] - 
     97367610060*MT2^3*MW2^5*MZ2^8*CHq1[2, 2] + 8808588*MH2*MT2*MW2^6*MZ2^8*
      CHq1[2, 2] + 7163932644*MT2^2*MW2^6*MZ2^8*CHq1[2, 2] - 
     2434374*MH2*MW2^7*MZ2^8*CHq1[2, 2] + 26389515852*MT2*MW2^7*MZ2^8*
      CHq1[2, 2] - 6593881284*MW2^8*MZ2^8*CHq1[2, 2] - 
     139050*MH2*MT2^6*MZ2^9*CHq1[2, 2] - 5370300*MT2^7*MZ2^9*CHq1[2, 2] + 
     2022030*MH2*MT2^5*MW2*MZ2^9*CHq1[2, 2] - 1252819224*MT2^6*MW2*MZ2^9*
      CHq1[2, 2] - 5648940*MH2*MT2^4*MW2^2*MZ2^9*CHq1[2, 2] + 
     12526662564*MT2^5*MW2^2*MZ2^9*CHq1[2, 2] + 1534356*MH2*MT2^3*MW2^3*MZ2^9*
      CHq1[2, 2] - 34074925560*MT2^4*MW2^3*MZ2^9*CHq1[2, 2] + 
     7533918*MH2*MT2^2*MW2^4*MZ2^9*CHq1[2, 2] + 24741199332*MT2^3*MW2^4*MZ2^9*
      CHq1[2, 2] - 6350994*MH2*MT2*MW2^5*MZ2^9*CHq1[2, 2] + 
     12411884664*MT2^2*MW2^5*MZ2^9*CHq1[2, 2] + 1048680*MH2*MW2^6*MZ2^9*
      CHq1[2, 2] - 17819689788*MT2*MW2^6*MZ2^9*CHq1[2, 2] + 
     3473058312*MW2^7*MZ2^9*CHq1[2, 2] - 139050*MH2*MT2^5*MZ2^10*CHq1[2, 2] + 
     160804260*MT2^6*MZ2^10*CHq1[2, 2] + 417150*MH2*MT2^4*MW2*MZ2^10*
      CHq1[2, 2] - 2300838264*MT2^5*MW2*MZ2^10*CHq1[2, 2] + 
     909630*MH2*MT2^3*MW2^2*MZ2^10*CHq1[2, 2] + 6475297032*MT2^4*MW2^2*MZ2^10*
      CHq1[2, 2] - 2653560*MH2*MT2^2*MW2^3*MZ2^10*CHq1[2, 2] - 
     1247927508*MT2^3*MW2^3*MZ2^10*CHq1[2, 2] + 1604880*MH2*MT2*MW2^4*MZ2^10*
      CHq1[2, 2] - 9681562224*MT2^2*MW2^4*MZ2^10*CHq1[2, 2] - 
     139050*MH2*MW2^5*MZ2^10*CHq1[2, 2] + 7746806988*MT2*MW2^5*MZ2^10*
      CHq1[2, 2] - 1152580284*MW2^6*MZ2^10*CHq1[2, 2] + 
     166174560*MT2^5*MZ2^11*CHq1[2, 2] - 139050*MH2*MT2^3*MW2*MZ2^11*
      CHq1[2, 2] - 503893980*MT2^4*MW2*MZ2^11*CHq1[2, 2] + 
     278100*MH2*MT2^2*MW2^2*MZ2^11*CHq1[2, 2] - 976812084*MT2^3*MW2^2*MZ2^11*
      CHq1[2, 2] - 139050*MH2*MT2*MW2^3*MZ2^11*CHq1[2, 2] + 
     2965635468*MT2^2*MW2^3*MZ2^11*CHq1[2, 2] - 1817278524*MT2*MW2^4*MZ2^11*
      CHq1[2, 2] + 166174560*MW2^5*MZ2^11*CHq1[2, 2] + 
     166174560*MT2^3*MW2*MZ2^12*CHq1[2, 2] - 332349120*MT2^2*MW2^2*MZ2^12*
      CHq1[2, 2] + 166174560*MT2*MW2^3*MZ2^12*CHq1[2, 2] + 
     103809024*MT2^6*MW2^9*MZ2*Pi^2*CHq1[2, 2] - 622854144*MT2^5*MW2^10*MZ2*
      Pi^2*CHq1[2, 2] + 1557135360*MT2^4*MW2^11*MZ2*Pi^2*CHq1[2, 2] - 
     2076180480*MT2^3*MW2^12*MZ2*Pi^2*CHq1[2, 2] + 1557135360*MT2^2*MW2^13*
      MZ2*Pi^2*CHq1[2, 2] - 622854144*MT2*MW2^14*MZ2*Pi^2*CHq1[2, 2] + 
     103809024*MW2^15*MZ2*Pi^2*CHq1[2, 2] - 740229120*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHq1[2, 2] + 4545183744*MT2^5*MW2^9*MZ2^2*Pi^2*CHq1[2, 2] - 
     11414863872*MT2^4*MW2^10*MZ2^2*Pi^2*CHq1[2, 2] + 
     15012200448*MT2^3*MW2^11*MZ2^2*Pi^2*CHq1[2, 2] - 
     10895818752*MT2^2*MW2^12*MZ2^2*Pi^2*CHq1[2, 2] + 
     4129947648*MT2*MW2^13*MZ2^2*Pi^2*CHq1[2, 2] - 636420096*MW2^14*MZ2^2*
      Pi^2*CHq1[2, 2] + 2063278080*MT2^6*MW2^7*MZ2^3*Pi^2*CHq1[2, 2] - 
     13119897600*MT2^5*MW2^8*MZ2^3*Pi^2*CHq1[2, 2] + 
     33169858560*MT2^4*MW2^9*MZ2^3*Pi^2*CHq1[2, 2] - 
     42642210816*MT2^3*MW2^10*MZ2^3*Pi^2*CHq1[2, 2] + 
     29261094912*MT2^2*MW2^11*MZ2^3*Pi^2*CHq1[2, 2] - 
     10055172096*MT2*MW2^12*MZ2^3*Pi^2*CHq1[2, 2] + 
     1323048960*MW2^13*MZ2^3*Pi^2*CHq1[2, 2] - 3164940288*MT2^6*MW2^6*MZ2^4*
      Pi^2*CHq1[2, 2] + 21052919808*MT2^5*MW2^7*MZ2^4*Pi^2*CHq1[2, 2] - 
     53663938560*MT2^4*MW2^8*MZ2^4*Pi^2*CHq1[2, 2] + 
     66685132800*MT2^3*MW2^9*MZ2^4*Pi^2*CHq1[2, 2] - 
     41867089920*MT2^2*MW2^10*MZ2^4*Pi^2*CHq1[2, 2] + 
     12059578368*MT2*MW2^11*MZ2^4*Pi^2*CHq1[2, 2] - 
     1101662208*MW2^12*MZ2^4*Pi^2*CHq1[2, 2] + 3143319552*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHq1[2, 2] - 22024857600*MT2^5*MW2^6*MZ2^5*Pi^2*CHq1[2, 2] + 
     56644614144*MT2^4*MW2^7*MZ2^5*Pi^2*CHq1[2, 2] - 
     67132993536*MT2^3*MW2^8*MZ2^5*Pi^2*CHq1[2, 2] + 
     36693356544*MT2^2*MW2^9*MZ2^5*Pi^2*CHq1[2, 2] - 
     7301818368*MT2*MW2^10*MZ2^5*Pi^2*CHq1[2, 2] - 21620736*MW2^11*MZ2^5*Pi^2*
      CHq1[2, 2] - 2280841344*MT2^6*MW2^4*MZ2^6*Pi^2*CHq1[2, 2] + 
     16828367616*MT2^5*MW2^5*MZ2^6*Pi^2*CHq1[2, 2] - 
     43642578816*MT2^4*MW2^6*MZ2^6*Pi^2*CHq1[2, 2] + 
     48738525696*MT2^3*MW2^7*MZ2^6*Pi^2*CHq1[2, 2] - 
     21596100480*MT2^2*MW2^8*MZ2^6*Pi^2*CHq1[2, 2] + 
     1090149120*MT2*MW2^9*MZ2^6*Pi^2*CHq1[2, 2] + 862478208*MW2^10*MZ2^6*Pi^2*
      CHq1[2, 2] + 1303011072*MT2^6*MW2^3*MZ2^7*Pi^2*CHq1[2, 2] - 
     10098907776*MT2^5*MW2^4*MZ2^7*Pi^2*CHq1[2, 2] + 
     26387690112*MT2^4*MW2^5*MZ2^7*Pi^2*CHq1[2, 2] - 
     27478584576*MT2^3*MW2^6*MZ2^7*Pi^2*CHq1[2, 2] + 
     8696844288*MT2^2*MW2^7*MZ2^7*Pi^2*CHq1[2, 2] + 
     2167777152*MT2*MW2^8*MZ2^7*Pi^2*CHq1[2, 2] - 977830272*MW2^9*MZ2^7*Pi^2*
      CHq1[2, 2] - 564767568*MT2^6*MW2^2*MZ2^8*Pi^2*CHq1[2, 2] + 
     4691616480*MT2^5*MW2^3*MZ2^8*Pi^2*CHq1[2, 2] - 
     12380546736*MT2^4*MW2^4*MZ2^8*Pi^2*CHq1[2, 2] + 
     11620532160*MT2^3*MW2^5*MZ2^8*Pi^2*CHq1[2, 2] - 
     1303808688*MT2^2*MW2^6*MZ2^8*Pi^2*CHq1[2, 2] - 
     2801269152*MT2*MW2^7*MZ2^8*Pi^2*CHq1[2, 2] + 738243504*MW2^8*MZ2^8*Pi^2*
      CHq1[2, 2] + 157474872*MT2^6*MW2*MZ2^9*Pi^2*CHq1[2, 2] - 
     1509616800*MT2^5*MW2^2*MZ2^9*Pi^2*CHq1[2, 2] + 
     4056425784*MT2^4*MW2^3*MZ2^9*Pi^2*CHq1[2, 2] - 
     2976021504*MT2^3*MW2^4*MZ2^9*Pi^2*CHq1[2, 2] - 
     1373434200*MT2^2*MW2^5*MZ2^9*Pi^2*CHq1[2, 2] + 
     2052464544*MT2*MW2^6*MZ2^9*Pi^2*CHq1[2, 2] - 407292696*MW2^7*MZ2^9*Pi^2*
      CHq1[2, 2] - 20114280*MT2^6*MZ2^10*Pi^2*CHq1[2, 2] + 
     278160552*MT2^5*MW2*MZ2^10*Pi^2*CHq1[2, 2] - 774138816*MT2^4*MW2^2*
      MZ2^10*Pi^2*CHq1[2, 2] + 152467776*MT2^3*MW2^3*MZ2^10*Pi^2*CHq1[2, 2] + 
     1142770680*MT2^2*MW2^4*MZ2^10*Pi^2*CHq1[2, 2] - 
     916506504*MT2*MW2^5*MZ2^10*Pi^2*CHq1[2, 2] + 137360592*MW2^6*MZ2^10*Pi^2*
      CHq1[2, 2] - 20114280*MT2^5*MZ2^11*Pi^2*CHq1[2, 2] + 
     60342840*MT2^4*MW2*MZ2^11*Pi^2*CHq1[2, 2] + 117246312*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHq1[2, 2] - 355178304*MT2^2*MW2^3*MZ2^11*Pi^2*CHq1[2, 2] + 
     217817712*MT2*MW2^4*MZ2^11*Pi^2*CHq1[2, 2] - 20114280*MW2^5*MZ2^11*Pi^2*
      CHq1[2, 2] - 20114280*MT2^3*MW2*MZ2^12*Pi^2*CHq1[2, 2] + 
     40228560*MT2^2*MW2^2*MZ2^12*Pi^2*CHq1[2, 2] - 20114280*MT2*MW2^3*MZ2^12*
      Pi^2*CHq1[2, 2] + 1504935936*MT2^6*MW2^9*MZ2*CHq1[3, 3] - 
     9029615616*MT2^5*MW2^10*MZ2*CHq1[3, 3] + 22574039040*MT2^4*MW2^11*MZ2*
      CHq1[3, 3] - 30098718720*MT2^3*MW2^12*MZ2*CHq1[3, 3] + 
     22574039040*MT2^2*MW2^13*MZ2*CHq1[3, 3] - 9029615616*MT2*MW2^14*MZ2*
      CHq1[3, 3] + 1504935936*MW2^15*MZ2*CHq1[3, 3] + 
     1105920*MH2*MT2^6*MW2^7*MZ2^2*CHq1[3, 3] + 56899584*MT2^7*MW2^7*MZ2^2*
      CHq1[3, 3] - 6635520*MH2*MT2^5*MW2^8*MZ2^2*CHq1[3, 3] - 
     6773022720*MT2^6*MW2^8*MZ2^2*CHq1[3, 3] + 16588800*MH2*MT2^4*MW2^9*MZ2^2*
      CHq1[3, 3] + 40901400576*MT2^5*MW2^9*MZ2^2*CHq1[3, 3] - 
     22118400*MH2*MT2^3*MW2^10*MZ2^2*CHq1[3, 3] - 101893275648*MT2^4*MW2^10*
      MZ2^2*CHq1[3, 3] + 16588800*MH2*MT2^2*MW2^11*MZ2^2*CHq1[3, 3] + 
     132028065792*MT2^3*MW2^11*MZ2^2*CHq1[3, 3] - 6635520*MH2*MT2*MW2^12*
      MZ2^2*CHq1[3, 3] - 93338099712*MT2^2*MW2^12*MZ2^2*CHq1[3, 3] + 
     1105920*MH2*MW2^13*MZ2^2*CHq1[3, 3] + 33897940992*MT2*MW2^13*MZ2^2*
      CHq1[3, 3] - 4879908864*MW2^14*MZ2^2*CHq1[3, 3] - 
     1382400*MH2*MT2^6*MW2^6*MZ2^3*CHq1[3, 3] - 134949888*MT2^7*MW2^6*MZ2^3*
      CHq1[3, 3] + 9400320*MH2*MT2^5*MW2^7*MZ2^3*CHq1[3, 3] + 
     10807741440*MT2^6*MW2^7*MZ2^3*CHq1[3, 3] - 24053760*MH2*MT2^4*MW2^8*
      MZ2^3*CHq1[3, 3] - 68208233472*MT2^5*MW2^8*MZ2^3*CHq1[3, 3] + 
     29859840*MH2*MT2^3*MW2^9*MZ2^3*CHq1[3, 3] + 170852060160*MT2^4*MW2^9*
      MZ2^3*CHq1[3, 3] - 18524160*MH2*MT2^2*MW2^10*MZ2^3*CHq1[3, 3] - 
     211346113536*MT2^3*MW2^10*MZ2^3*CHq1[3, 3] + 4976640*MH2*MT2*MW2^11*
      MZ2^3*CHq1[3, 3] + 133231076352*MT2^2*MW2^11*MZ2^3*CHq1[3, 3] - 
     276480*MH2*MW2^12*MZ2^3*CHq1[3, 3] - 38692684800*MT2*MW2^12*MZ2^3*
      CHq1[3, 3] + 3491103744*MW2^13*MZ2^3*CHq1[3, 3] - 
     877824*MH2*MT2^6*MW2^5*MZ2^4*CHq1[3, 3] + 72493056*MT2^7*MW2^5*MZ2^4*
      CHq1[3, 3] + 3884544*MH2*MT2^5*MW2^6*MZ2^4*CHq1[3, 3] - 
     8160440832*MT2^6*MW2^6*MZ2^4*CHq1[3, 3] - 9020160*MH2*MT2^4*MW2^7*MZ2^4*
      CHq1[3, 3] + 57006941184*MT2^5*MW2^7*MZ2^4*CHq1[3, 3] + 
     15897600*MH2*MT2^3*MW2^8*MZ2^4*CHq1[3, 3] - 145430871552*MT2^4*MW2^8*
      MZ2^4*CHq1[3, 3] - 18144000*MH2*MT2^2*MW2^9*MZ2^4*CHq1[3, 3] + 
     166138195968*MT2^3*MW2^9*MZ2^4*CHq1[3, 3] + 10520064*MH2*MT2*MW2^10*
      MZ2^4*CHq1[3, 3] - 81436018176*MT2^2*MW2^10*MZ2^4*CHq1[3, 3] - 
     2260224*MH2*MW2^11*MZ2^4*CHq1[3, 3] + 9554641920*MT2*MW2^11*MZ2^4*
      CHq1[3, 3] + 2255058432*MW2^12*MZ2^4*CHq1[3, 3] + 
     2540160*MH2*MT2^6*MW2^4*MZ2^5*CHq1[3, 3] + 101647872*MT2^7*MW2^4*MZ2^5*
      CHq1[3, 3] - 16118784*MH2*MT2^5*MW2^5*MZ2^5*CHq1[3, 3] + 
     3831780672*MT2^6*MW2^5*MZ2^5*CHq1[3, 3] + 40735872*MH2*MT2^4*MW2^6*MZ2^5*
      CHq1[3, 3] - 32602852224*MT2^5*MW2^6*MZ2^5*CHq1[3, 3] - 
     53941248*MH2*MT2^3*MW2^7*MZ2^5*CHq1[3, 3] + 86839204032*MT2^4*MW2^7*
      MZ2^5*CHq1[3, 3] + 39111552*MH2*MT2^2*MW2^8*MZ2^5*CHq1[3, 3] - 
     91789625088*MT2^3*MW2^8*MZ2^5*CHq1[3, 3] - 13989888*MH2*MT2*MW2^9*MZ2^5*
      CHq1[3, 3] + 30622244544*MT2^2*MW2^9*MZ2^5*CHq1[3, 3] + 
     1662336*MH2*MW2^10*MZ2^5*CHq1[3, 3] + 6144806016*MT2*MW2^10*MZ2^5*
      CHq1[3, 3] - 3147205824*MW2^11*MZ2^5*CHq1[3, 3] - 
     1325808*MH2*MT2^6*MW2^3*MZ2^6*CHq1[3, 3] - 166188672*MT2^7*MW2^3*MZ2^6*
      CHq1[3, 3] + 10495008*MH2*MT2^5*MW2^4*MZ2^6*CHq1[3, 3] - 
     2372284800*MT2^6*MW2^4*MZ2^6*CHq1[3, 3] - 27507600*MH2*MT2^4*MW2^5*MZ2^6*
      CHq1[3, 3] + 22449017664*MT2^5*MW2^5*MZ2^6*CHq1[3, 3] + 
     30718656*MH2*MT2^3*MW2^6*MZ2^6*CHq1[3, 3] - 61934583744*MT2^4*MW2^6*
      MZ2^6*CHq1[3, 3] - 13051152*MH2*MT2^2*MW2^7*MZ2^6*CHq1[3, 3] + 
     68855892480*MT2^3*MW2^7*MZ2^6*CHq1[3, 3] - 543456*MH2*MT2*MW2^8*MZ2^6*
      CHq1[3, 3] - 27863799552*MT2^2*MW2^8*MZ2^6*CHq1[3, 3] + 
     1214352*MH2*MW2^9*MZ2^6*CHq1[3, 3] + 80555328*MT2*MW2^9*MZ2^6*
      CHq1[3, 3] + 951391296*MW2^10*MZ2^6*CHq1[3, 3] - 
     238032*MH2*MT2^6*MW2^2*MZ2^7*CHq1[3, 3] + 90977904*MT2^7*MW2^2*MZ2^7*
      CHq1[3, 3] + 102384*MH2*MT2^5*MW2^3*MZ2^7*CHq1[3, 3] + 
     1448957016*MT2^6*MW2^3*MZ2^7*CHq1[3, 3] + 406944*MH2*MT2^4*MW2^4*MZ2^7*
      CHq1[3, 3] - 14561086176*MT2^5*MW2^4*MZ2^7*CHq1[3, 3] + 
     4649184*MH2*MT2^3*MW2^5*MZ2^7*CHq1[3, 3] + 40765218408*MT2^4*MW2^5*MZ2^7*
      CHq1[3, 3] - 11302416*MH2*MT2^2*MW2^6*MZ2^7*CHq1[3, 3] - 
     44938451664*MT2^3*MW2^6*MZ2^7*CHq1[3, 3] + 7945776*MH2*MT2*MW2^7*MZ2^7*
      CHq1[3, 3] + 16556328360*MT2^2*MW2^7*MZ2^7*CHq1[3, 3] - 
     1563840*MH2*MW2^8*MZ2^7*CHq1[3, 3] + 2012158656*MT2*MW2^8*MZ2^7*
      CHq1[3, 3] - 1374102504*MW2^9*MZ2^7*CHq1[3, 3] + 
     385290*MH2*MT2^6*MW2*MZ2^8*CHq1[3, 3] - 19130580*MT2^7*MW2*MZ2^8*
      CHq1[3, 3] - 2549772*MH2*MT2^5*MW2^2*MZ2^8*CHq1[3, 3] - 
     203745276*MT2^6*MW2^2*MZ2^8*CHq1[3, 3] + 6493446*MH2*MT2^4*MW2^3*MZ2^8*
      CHq1[3, 3] + 4043430972*MT2^5*MW2^3*MZ2^8*CHq1[3, 3] - 
     9507672*MH2*MT2^3*MW2^4*MZ2^8*CHq1[3, 3] - 12140789436*MT2^4*MW2^4*MZ2^8*
      CHq1[3, 3] + 7954902*MH2*MT2^2*MW2^5*MZ2^8*CHq1[3, 3] + 
     9095527044*MT2^3*MW2^5*MZ2^8*CHq1[3, 3] - 2923452*MH2*MT2*MW2^6*MZ2^8*
      CHq1[3, 3] + 4995741996*MT2^2*MW2^6*MZ2^8*CHq1[3, 3] + 
     147258*MH2*MW2^7*MZ2^8*CHq1[3, 3] - 7524448236*MT2*MW2^7*MZ2^8*
      CHq1[3, 3] + 1753413516*MW2^8*MZ2^8*CHq1[3, 3] - 
     69525*MH2*MT2^6*MZ2^9*CHq1[3, 3] + 652050*MT2^7*MZ2^9*CHq1[3, 3] + 
     802440*MH2*MT2^5*MW2*MZ2^9*CHq1[3, 3] - 195963462*MT2^6*MW2*MZ2^9*
      CHq1[3, 3] - 2198745*MH2*MT2^4*MW2^2*MZ2^9*CHq1[3, 3] + 
     697118742*MT2^5*MW2^2*MZ2^9*CHq1[3, 3] + 1923048*MH2*MT2^3*MW2^3*MZ2^9*
      CHq1[3, 3] - 1349989794*MT2^4*MW2^3*MZ2^9*CHq1[3, 3] + 
     203769*MH2*MT2^2*MW2^4*MZ2^9*CHq1[3, 3] + 4638728790*MT2^3*MW2^4*MZ2^9*
      CHq1[3, 3] - 976752*MH2*MT2*MW2^5*MZ2^9*CHq1[3, 3] - 
     7596862506*MT2^2*MW2^5*MZ2^9*CHq1[3, 3] + 315765*MH2*MW2^6*MZ2^9*
      CHq1[3, 3] + 4375943154*MT2*MW2^6*MZ2^9*CHq1[3, 3] - 
     569626974*MW2^7*MZ2^9*CHq1[3, 3] - 69525*MH2*MT2^5*MZ2^10*CHq1[3, 3] + 
     63090405*MT2^6*MZ2^10*CHq1[3, 3] + 208575*MH2*MT2^4*MW2*MZ2^10*
      CHq1[3, 3] - 549506862*MT2^5*MW2*MZ2^10*CHq1[3, 3] + 
     246240*MH2*MT2^3*MW2^2*MZ2^10*CHq1[3, 3] + 1439440011*MT2^4*MW2^2*MZ2^10*
      CHq1[3, 3] - 909630*MH2*MT2^2*MW2^3*MZ2^10*CHq1[3, 3] - 
     1968408504*MT2^3*MW2^3*MZ2^10*CHq1[3, 3] + 593865*MH2*MT2*MW2^4*MZ2^10*
      CHq1[3, 3] + 1373931063*MT2^2*MW2^4*MZ2^10*CHq1[3, 3] - 
     69525*MH2*MW2^5*MZ2^10*CHq1[3, 3] - 246134466*MT2*MW2^5*MZ2^10*
      CHq1[3, 3] - 112411647*MW2^6*MZ2^10*CHq1[3, 3] + 
     62438355*MT2^5*MZ2^11*CHq1[3, 3] - 69525*MH2*MT2^3*MW2*MZ2^11*
      CHq1[3, 3] - 186663015*MT2^4*MW2*MZ2^11*CHq1[3, 3] + 
     139050*MH2*MT2^2*MW2^2*MZ2^11*CHq1[3, 3] - 49347972*MT2^3*MW2^2*MZ2^11*
      CHq1[3, 3] - 69525*MH2*MT2*MW2^3*MZ2^11*CHq1[3, 3] + 
     473299344*MT2^2*MW2^3*MZ2^11*CHq1[3, 3] - 362165067*MT2*MW2^4*MZ2^11*
      CHq1[3, 3] + 62438355*MW2^5*MZ2^11*CHq1[3, 3] + 
     62438355*MT2^3*MW2*MZ2^12*CHq1[3, 3] - 124876710*MT2^2*MW2^2*MZ2^12*
      CHq1[3, 3] + 62438355*MT2*MW2^3*MZ2^12*CHq1[3, 3] - 
     150994944*MT2^6*MW2^9*MZ2*Pi^2*CHq1[3, 3] + 905969664*MT2^5*MW2^10*MZ2*
      Pi^2*CHq1[3, 3] - 2264924160*MT2^4*MW2^11*MZ2*Pi^2*CHq1[3, 3] + 
     3019898880*MT2^3*MW2^12*MZ2*Pi^2*CHq1[3, 3] - 2264924160*MT2^2*MW2^13*
      MZ2*Pi^2*CHq1[3, 3] + 905969664*MT2*MW2^14*MZ2*Pi^2*CHq1[3, 3] - 
     150994944*MW2^15*MZ2*Pi^2*CHq1[3, 3] + 602210304*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHq1[3, 3] - 3764256768*MT2^5*MW2^9*MZ2^2*Pi^2*CHq1[3, 3] + 
     9486139392*MT2^4*MW2^10*MZ2^2*Pi^2*CHq1[3, 3] - 
     12346195968*MT2^3*MW2^11*MZ2^2*Pi^2*CHq1[3, 3] + 
     8731164672*MT2^2*MW2^12*MZ2^2*Pi^2*CHq1[3, 3] - 
     3160276992*MT2*MW2^13*MZ2^2*Pi^2*CHq1[3, 3] + 451215360*MW2^14*MZ2^2*
      Pi^2*CHq1[3, 3] - 926687232*MT2^6*MW2^7*MZ2^3*Pi^2*CHq1[3, 3] + 
     6162333696*MT2^5*MW2^8*MZ2^3*Pi^2*CHq1[3, 3] - 
     15706939392*MT2^4*MW2^9*MZ2^3*Pi^2*CHq1[3, 3] + 
     19587170304*MT2^3*MW2^10*MZ2^3*Pi^2*CHq1[3, 3] - 
     12393897984*MT2^2*MW2^11*MZ2^3*Pi^2*CHq1[3, 3] + 
     3602497536*MT2*MW2^12*MZ2^3*Pi^2*CHq1[3, 3] - 324476928*MW2^13*MZ2^3*
      Pi^2*CHq1[3, 3] + 766568448*MT2^6*MW2^6*MZ2^4*Pi^2*CHq1[3, 3] - 
     5526097920*MT2^5*MW2^7*MZ2^4*Pi^2*CHq1[3, 3] + 
     14278588416*MT2^4*MW2^8*MZ2^4*Pi^2*CHq1[3, 3] - 
     16582533120*MT2^3*MW2^9*MZ2^4*Pi^2*CHq1[3, 3] + 
     8440731648*MT2^2*MW2^10*MZ2^4*Pi^2*CHq1[3, 3] - 
     1217138688*MT2*MW2^11*MZ2^4*Pi^2*CHq1[3, 3] - 160118784*MW2^12*MZ2^4*
      Pi^2*CHq1[3, 3] - 532076544*MT2^6*MW2^5*MZ2^5*Pi^2*CHq1[3, 3] + 
     3959027712*MT2^5*MW2^6*MZ2^5*Pi^2*CHq1[3, 3] - 
     10280853504*MT2^4*MW2^7*MZ2^5*Pi^2*CHq1[3, 3] + 
     11247980544*MT2^3*MW2^8*MZ2^5*Pi^2*CHq1[3, 3] - 
     4594636800*MT2^2*MW2^9*MZ2^5*Pi^2*CHq1[3, 3] - 
     33933312*MT2*MW2^10*MZ2^5*Pi^2*CHq1[3, 3] + 234491904*MW2^11*MZ2^5*Pi^2*
      CHq1[3, 3] + 440620416*MT2^6*MW2^4*MZ2^6*Pi^2*CHq1[3, 3] - 
     3175799040*MT2^5*MW2^5*MZ2^6*Pi^2*CHq1[3, 3] + 
     8205535872*MT2^4*MW2^6*MZ2^6*Pi^2*CHq1[3, 3] - 
     9109992960*MT2^3*MW2^7*MZ2^6*Pi^2*CHq1[3, 3] + 
     4012016256*MT2^2*MW2^8*MZ2^6*Pi^2*CHq1[3, 3] - 
     280924416*MT2*MW2^9*MZ2^6*Pi^2*CHq1[3, 3] - 91456128*MW2^10*MZ2^6*Pi^2*
      CHq1[3, 3] - 258239232*MT2^6*MW2^3*MZ2^7*Pi^2*CHq1[3, 3] + 
     1990055808*MT2^5*MW2^4*MZ2^7*Pi^2*CHq1[3, 3] - 
     5195449728*MT2^4*MW2^5*MZ2^7*Pi^2*CHq1[3, 3] + 
     5513948928*MT2^3*MW2^6*MZ2^7*Pi^2*CHq1[3, 3] - 
     1928194560*MT2^2*MW2^7*MZ2^7*Pi^2*CHq1[3, 3] - 
     304502400*MT2*MW2^8*MZ2^7*Pi^2*CHq1[3, 3] + 182381184*MW2^9*MZ2^7*Pi^2*
      CHq1[3, 3] + 46650096*MT2^6*MW2^2*MZ2^8*Pi^2*CHq1[3, 3] - 
     538139808*MT2^5*MW2^3*MZ2^8*Pi^2*CHq1[3, 3] + 1474469136*MT2^4*MW2^4*
      MZ2^8*Pi^2*CHq1[3, 3] - 1008859968*MT2^3*MW2^5*MZ2^8*Pi^2*CHq1[3, 3] - 
     697967856*MT2^2*MW2^6*MZ2^8*Pi^2*CHq1[3, 3] + 935437536*MT2*MW2^7*MZ2^8*
      Pi^2*CHq1[3, 3] - 211589136*MW2^8*MZ2^8*Pi^2*CHq1[3, 3] + 
     20605176*MT2^6*MW2*MZ2^9*Pi^2*CHq1[3, 3] - 76980960*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHq1[3, 3] + 169127352*MT2^4*MW2^3*MZ2^9*Pi^2*CHq1[3, 3] - 
     577042560*MT2^3*MW2^4*MZ2^9*Pi^2*CHq1[3, 3] + 918856296*MT2^2*MW2^5*
      MZ2^9*Pi^2*CHq1[3, 3] - 521820576*MT2*MW2^6*MZ2^9*Pi^2*CHq1[3, 3] + 
     67255272*MW2^7*MZ2^9*Pi^2*CHq1[3, 3] - 7554240*MT2^6*MZ2^10*Pi^2*
      CHq1[3, 3] + 65930616*MT2^5*MW2*MZ2^10*Pi^2*CHq1[3, 3] - 
     175129128*MT2^4*MW2^2*MZ2^10*Pi^2*CHq1[3, 3] + 
     238945248*MT2^3*MW2^3*MZ2^10*Pi^2*CHq1[3, 3] - 
     165403440*MT2^2*MW2^4*MZ2^10*Pi^2*CHq1[3, 3] + 
     30160008*MT2*MW2^5*MZ2^10*Pi^2*CHq1[3, 3] + 13050936*MW2^6*MZ2^10*Pi^2*
      CHq1[3, 3] - 7554240*MT2^5*MZ2^11*Pi^2*CHq1[3, 3] + 
     22662720*MT2^4*MW2*MZ2^11*Pi^2*CHq1[3, 3] + 5496696*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHq1[3, 3] - 56318832*MT2^2*MW2^3*MZ2^11*Pi^2*CHq1[3, 3] + 
     43267896*MT2*MW2^4*MZ2^11*Pi^2*CHq1[3, 3] - 7554240*MW2^5*MZ2^11*Pi^2*
      CHq1[3, 3] - 7554240*MT2^3*MW2*MZ2^12*Pi^2*CHq1[3, 3] + 
     15108480*MT2^2*MW2^2*MZ2^12*Pi^2*CHq1[3, 3] - 7554240*MT2*MW2^3*MZ2^12*
      Pi^2*CHq1[3, 3] + 141557760*MT2^6*MW2^10*CHq3[1, 1] - 
     849346560*MT2^5*MW2^11*CHq3[1, 1] + 2123366400*MT2^4*MW2^12*CHq3[1, 1] - 
     2831155200*MT2^3*MW2^13*CHq3[1, 1] + 2123366400*MT2^2*MW2^14*
      CHq3[1, 1] - 849346560*MT2*MW2^15*CHq3[1, 1] + 
     141557760*MW2^16*CHq3[1, 1] + 4612128768*MT2^6*MW2^9*MZ2*CHq3[1, 1] - 
     27531214848*MT2^5*MW2^10*MZ2*CHq3[1, 1] + 68757258240*MT2^4*MW2^11*MZ2*
      CHq3[1, 1] - 91959459840*MT2^3*MW2^12*MZ2*CHq3[1, 1] + 
     69465047040*MT2^2*MW2^13*MZ2*CHq3[1, 1] - 28097445888*MT2*MW2^14*MZ2*
      CHq3[1, 1] + 4753686528*MW2^15*MZ2*CHq3[1, 1] + 
     3317760*MH2*MT2^6*MW2^7*MZ2^2*CHq3[1, 1] + 91072512*MT2^7*MW2^7*MZ2^2*
      CHq3[1, 1] - 19906560*MH2*MT2^5*MW2^8*MZ2^2*CHq3[1, 1] - 
     22065094656*MT2^6*MW2^8*MZ2^2*CHq3[1, 1] + 49766400*MH2*MT2^4*MW2^9*
      MZ2^2*CHq3[1, 1] + 135069272064*MT2^5*MW2^9*MZ2^2*CHq3[1, 1] - 
     66355200*MH2*MT2^3*MW2^10*MZ2^2*CHq3[1, 1] - 338333220864*MT2^4*MW2^10*
      MZ2^2*CHq3[1, 1] + 49766400*MH2*MT2^2*MW2^11*MZ2^2*CHq3[1, 1] + 
     440896075776*MT2^3*MW2^11*MZ2^2*CHq3[1, 1] - 19906560*MH2*MT2*MW2^12*
      MZ2^2*CHq3[1, 1] - 314176167936*MT2^2*MW2^12*MZ2^2*CHq3[1, 1] + 
     3317760*MH2*MW2^13*MZ2^2*CHq3[1, 1] + 115403692032*MT2*MW2^13*MZ2^2*
      CHq3[1, 1] - 16885628928*MW2^14*MZ2^2*CHq3[1, 1] - 
     5806080*MH2*MT2^6*MW2^6*MZ2^3*CHq3[1, 1] - 231413760*MT2^7*MW2^6*MZ2^3*
      CHq3[1, 1] + 38154240*MH2*MT2^5*MW2^7*MZ2^3*CHq3[1, 1] + 
     42442583040*MT2^6*MW2^7*MZ2^3*CHq3[1, 1] - 97044480*MH2*MT2^4*MW2^8*
      MZ2^3*CHq3[1, 1] - 270984517632*MT2^5*MW2^8*MZ2^3*CHq3[1, 1] + 
     122757120*MH2*MT2^3*MW2^9*MZ2^3*CHq3[1, 1] + 683507248128*MT2^4*MW2^9*
      MZ2^3*CHq3[1, 1] - 80455680*MH2*MT2^2*MW2^10*MZ2^3*CHq3[1, 1] - 
     860365670400*MT2^3*MW2^10*MZ2^3*CHq3[1, 1] + 24883200*MH2*MT2*MW2^11*
      MZ2^3*CHq3[1, 1] + 562731770880*MT2^2*MW2^11*MZ2^3*CHq3[1, 1] - 
     2488320*MH2*MW2^12*MZ2^3*CHq3[1, 1] - 176508536832*MT2*MW2^12*MZ2^3*
      CHq3[1, 1] + 19408536576*MW2^13*MZ2^3*CHq3[1, 1] + 
     269568*MH2*MT2^6*MW2^5*MZ2^4*CHq3[1, 1] + 187370496*MT2^7*MW2^5*MZ2^4*
      CHq3[1, 1] - 7423488*MH2*MT2^5*MW2^6*MZ2^4*CHq3[1, 1] - 
     47275494912*MT2^6*MW2^6*MZ2^4*CHq3[1, 1] + 21461760*MH2*MT2^4*MW2^7*
      MZ2^4*CHq3[1, 1] + 319954876416*MT2^5*MW2^7*MZ2^4*CHq3[1, 1] - 
     13685760*MH2*MT2^3*MW2^8*MZ2^4*CHq3[1, 1] - 815588891136*MT2^4*MW2^8*
      MZ2^4*CHq3[1, 1] - 14204160*MH2*MT2^2*MW2^9*MZ2^4*CHq3[1, 1] + 
     980535684096*MT2^3*MW2^9*MZ2^4*CHq3[1, 1] + 19118592*MH2*MT2*MW2^10*
      MZ2^4*CHq3[1, 1] - 563873315328*MT2^2*MW2^10*MZ2^4*CHq3[1, 1] - 
     5536512*MH2*MW2^11*MZ2^4*CHq3[1, 1] + 131041234944*MT2*MW2^11*MZ2^4*
      CHq3[1, 1] - 4981464576*MW2^12*MZ2^4*CHq3[1, 1] + 
     7485696*MH2*MT2^6*MW2^4*MZ2^5*CHq3[1, 1] + 38071296*MT2^7*MW2^4*MZ2^5*
      CHq3[1, 1] - 44644608*MH2*MT2^5*MW2^5*MZ2^5*CHq3[1, 1] + 
     38757994560*MT2^6*MW2^5*MZ2^5*CHq3[1, 1] + 111476736*MH2*MT2^4*MW2^6*
      MZ2^5*CHq3[1, 1] - 278728352640*MT2^5*MW2^6*MZ2^5*CHq3[1, 1] - 
     154980864*MH2*MT2^3*MW2^7*MZ2^5*CHq3[1, 1] + 719210860992*MT2^4*MW2^7*
      MZ2^5*CHq3[1, 1] + 124436736*MH2*MT2^2*MW2^8*MZ2^5*CHq3[1, 1] - 
     825616302336*MT2^3*MW2^8*MZ2^5*CHq3[1, 1] - 51528960*MH2*MT2*MW2^9*MZ2^5*
      CHq3[1, 1] + 407486199744*MT2^2*MW2^9*MZ2^5*CHq3[1, 1] + 
     7755264*MH2*MW2^10*MZ2^5*CHq3[1, 1] - 54082905984*MT2*MW2^10*MZ2^5*
      CHq3[1, 1] - 7065565632*MW2^11*MZ2^5*CHq3[1, 1] - 
     7720272*MH2*MT2^6*MW2^3*MZ2^6*CHq3[1, 1] - 152658432*MT2^7*MW2^3*MZ2^6*
      CHq3[1, 1] + 53807328*MH2*MT2^5*MW2^4*MZ2^6*CHq3[1, 1] - 
     27482621760*MT2^6*MW2^4*MZ2^6*CHq3[1, 1] - 138261168*MH2*MT2^4*MW2^5*
      MZ2^6*CHq3[1, 1] + 207036891648*MT2^5*MW2^5*MZ2^6*CHq3[1, 1] + 
     169646400*MH2*MT2^3*MW2^6*MZ2^6*CHq3[1, 1] - 539763611328*MT2^4*MW2^6*
      MZ2^6*CHq3[1, 1] - 101371824*MH2*MT2^2*MW2^7*MZ2^6*CHq3[1, 1] + 
     598089609216*MT2^3*MW2^7*MZ2^6*CHq3[1, 1] + 24134112*MH2*MT2*MW2^8*MZ2^6*
      CHq3[1, 1] - 256375509696*MT2^2*MW2^8*MZ2^6*CHq3[1, 1] - 
     234576*MH2*MW2^9*MZ2^6*CHq3[1, 1] + 8284419072*MT2*MW2^9*MZ2^6*
      CHq3[1, 1] + 10363481280*MW2^10*MZ2^6*CHq3[1, 1] + 
     3146040*MH2*MT2^6*MW2^2*MZ2^7*CHq3[1, 1] + 88471440*MT2^7*MW2^2*MZ2^7*
      CHq3[1, 1] - 26596512*MH2*MT2^5*MW2^3*MZ2^7*CHq3[1, 1] + 
     15508916424*MT2^6*MW2^3*MZ2^7*CHq3[1, 1] + 70351416*MH2*MT2^4*MW2^4*
      MZ2^7*CHq3[1, 1] - 123804291456*MT2^5*MW2^4*MZ2^7*CHq3[1, 1] - 
     70875648*MH2*MT2^3*MW2^5*MZ2^7*CHq3[1, 1] + 326172745944*MT2^4*MW2^5*
      MZ2^7*CHq3[1, 1] + 16778664*MH2*MT2^2*MW2^6*MZ2^7*CHq3[1, 1] - 
     341003567088*MT2^3*MW2^6*MZ2^7*CHq3[1, 1] + 11770272*MH2*MT2*MW2^7*MZ2^7*
      CHq3[1, 1] + 108339475320*MT2^2*MW2^7*MZ2^7*CHq3[1, 1] - 
     4574232*MH2*MW2^8*MZ2^7*CHq3[1, 1] + 26966284128*MT2*MW2^8*MZ2^7*
      CHq3[1, 1] - 12268034712*MW2^9*MZ2^7*CHq3[1, 1] - 
     417150*MH2*MT2^6*MW2*MZ2^8*CHq3[1, 1] - 16110900*MT2^7*MW2*MZ2^8*
      CHq3[1, 1] + 5648940*MH2*MT2^5*MW2^2*MZ2^8*CHq3[1, 1] - 
     5546207700*MT2^6*MW2^2*MZ2^8*CHq3[1, 1] - 15695370*MH2*MT2^4*MW2^3*MZ2^8*
      CHq3[1, 1] + 50069952036*MT2^5*MW2^3*MZ2^8*CHq3[1, 1] + 
     6914808*MH2*MT2^3*MW2^4*MZ2^8*CHq3[1, 1] - 134181945468*MT2^4*MW2^4*
      MZ2^8*CHq3[1, 1] + 15475374*MH2*MT2^2*MW2^5*MZ2^8*CHq3[1, 1] + 
     118777789044*MT2^3*MW2^5*MZ2^8*CHq3[1, 1] - 14655492*MH2*MT2*MW2^6*MZ2^8*
      CHq3[1, 1] + 3022995924*MT2^2*MW2^6*MZ2^8*CHq3[1, 1] + 
     2728890*MH2*MW2^7*MZ2^8*CHq3[1, 1] - 42589246500*MT2*MW2^7*MZ2^8*
      CHq3[1, 1] + 10462773564*MW2^8*MZ2^8*CHq3[1, 1] - 
     417150*MH2*MT2^5*MW2*MZ2^9*CHq3[1, 1] + 965736540*MT2^6*MW2*MZ2^9*
      CHq3[1, 1] + 1251450*MH2*MT2^4*MW2^2*MZ2^9*CHq3[1, 1] - 
     11574096480*MT2^5*MW2^2*MZ2^9*CHq3[1, 1] + 2311740*MH2*MT2^3*MW2^3*MZ2^9*
      CHq3[1, 1] + 31974553980*MT2^4*MW2^3*MZ2^9*CHq3[1, 1] - 
     7126380*MH2*MT2^2*MW2^4*MZ2^9*CHq3[1, 1] - 15109517304*MT2^3*MW2^4*MZ2^9*
      CHq3[1, 1] + 4397490*MH2*MT2*MW2^5*MZ2^9*CHq3[1, 1] - 
     28981254060*MT2^2*MW2^5*MZ2^9*CHq3[1, 1] - 417150*MH2*MW2^6*MZ2^9*
      CHq3[1, 1] + 27470633544*MT2*MW2^6*MZ2^9*CHq3[1, 1] - 
     4746056220*MW2^7*MZ2^9*CHq3[1, 1] - 41297850*MT2^6*MZ2^10*CHq3[1, 1] + 
     1229634540*MT2^5*MW2*MZ2^10*CHq3[1, 1] - 417150*MH2*MT2^3*MW2^2*MZ2^10*
      CHq3[1, 1] - 3581120970*MT2^4*MW2^2*MZ2^10*CHq3[1, 1] + 
     834300*MH2*MT2^2*MW2^3*MZ2^10*CHq3[1, 1] - 2909470860*MT2^3*MW2^3*MZ2^10*
      CHq3[1, 1] - 417150*MH2*MT2*MW2^4*MZ2^10*CHq3[1, 1] + 
     12787364430*MT2^2*MW2^4*MZ2^10*CHq3[1, 1] - 8425658880*MT2*MW2^5*MZ2^10*
      CHq3[1, 1] + 940549590*MW2^6*MZ2^10*CHq3[1, 1] - 
     41297850*MT2^5*MZ2^11*CHq3[1, 1] + 123893550*MT2^4*MW2*MZ2^11*
      CHq3[1, 1] + 899251740*MT2^3*MW2^2*MZ2^11*CHq3[1, 1] - 
     2046290580*MT2^2*MW2^3*MZ2^11*CHq3[1, 1] + 1105740990*MT2*MW2^4*MZ2^11*
      CHq3[1, 1] - 41297850*MW2^5*MZ2^11*CHq3[1, 1] - 
     41297850*MT2^3*MW2*MZ2^12*CHq3[1, 1] + 82595700*MT2^2*MW2^2*MZ2^12*
      CHq3[1, 1] - 41297850*MT2*MW2^3*MZ2^12*CHq3[1, 1] - 
     405798912*MT2^6*MW2^9*MZ2*Pi^2*CHq3[1, 1] + 2434793472*MT2^5*MW2^10*MZ2*
      Pi^2*CHq3[1, 1] - 6086983680*MT2^4*MW2^11*MZ2*Pi^2*CHq3[1, 1] + 
     8115978240*MT2^3*MW2^12*MZ2*Pi^2*CHq3[1, 1] - 6086983680*MT2^2*MW2^13*
      MZ2*Pi^2*CHq3[1, 1] + 2434793472*MT2*MW2^14*MZ2*Pi^2*CHq3[1, 1] - 
     405798912*MW2^15*MZ2*Pi^2*CHq3[1, 1] + 1944649728*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHq3[1, 1] - 12073697280*MT2^5*MW2^9*MZ2^2*Pi^2*CHq3[1, 1] + 
     30387142656*MT2^4*MW2^10*MZ2^2*Pi^2*CHq3[1, 1] - 
     39704592384*MT2^3*MW2^11*MZ2^2*Pi^2*CHq3[1, 1] + 
     28358148096*MT2^2*MW2^12*MZ2^2*Pi^2*CHq3[1, 1] - 
     10450501632*MT2*MW2^13*MZ2^2*Pi^2*CHq3[1, 1] + 
     1538850816*MW2^14*MZ2^2*Pi^2*CHq3[1, 1] - 3916652544*MT2^6*MW2^7*MZ2^3*
      Pi^2*CHq3[1, 1] + 25444564992*MT2^5*MW2^8*MZ2^3*Pi^2*CHq3[1, 1] - 
     64583737344*MT2^4*MW2^9*MZ2^3*Pi^2*CHq3[1, 1] + 
     81816551424*MT2^3*MW2^10*MZ2^3*Pi^2*CHq3[1, 1] - 
     54048890880*MT2^2*MW2^11*MZ2^3*Pi^2*CHq3[1, 1] + 
     17260167168*MT2*MW2^12*MZ2^3*Pi^2*CHq3[1, 1] - 
     1972002816*MW2^13*MZ2^3*Pi^2*CHq3[1, 1] + 4698077184*MT2^6*MW2^6*MZ2^4*
      Pi^2*CHq3[1, 1] - 32105115648*MT2^5*MW2^7*MZ2^4*Pi^2*CHq3[1, 1] + 
     82221115392*MT2^4*MW2^8*MZ2^4*Pi^2*CHq3[1, 1] - 
     99850199040*MT2^3*MW2^9*MZ2^4*Pi^2*CHq3[1, 1] + 
     58748553216*MT2^2*MW2^10*MZ2^4*Pi^2*CHq3[1, 1] - 
     14493855744*MT2*MW2^11*MZ2^4*Pi^2*CHq3[1, 1] + 
     781424640*MW2^12*MZ2^4*Pi^2*CHq3[1, 1] - 4207472640*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHq3[1, 1] + 29942913024*MT2^5*MW2^6*MZ2^5*Pi^2*CHq3[1, 1] - 
     77206321152*MT2^4*MW2^7*MZ2^5*Pi^2*CHq3[1, 1] + 
     89628954624*MT2^3*MW2^8*MZ2^5*Pi^2*CHq3[1, 1] - 
     45882630144*MT2^2*MW2^9*MZ2^5*Pi^2*CHq3[1, 1] + 
     7233951744*MT2*MW2^10*MZ2^5*Pi^2*CHq3[1, 1] + 490604544*MW2^11*MZ2^5*
      Pi^2*CHq3[1, 1] + 3162082176*MT2^6*MW2^4*MZ2^6*Pi^2*CHq3[1, 1] - 
     23179965696*MT2^5*MW2^5*MZ2^6*Pi^2*CHq3[1, 1] + 
     60053650560*MT2^4*MW2^6*MZ2^6*Pi^2*CHq3[1, 1] - 
     66958511616*MT2^3*MW2^7*MZ2^6*Pi^2*CHq3[1, 1] + 
     29620132992*MT2^2*MW2^8*MZ2^6*Pi^2*CHq3[1, 1] - 
     1651997952*MT2*MW2^9*MZ2^6*Pi^2*CHq3[1, 1] - 1045390464*MW2^10*MZ2^6*
      Pi^2*CHq3[1, 1] - 1819489536*MT2^6*MW2^3*MZ2^7*Pi^2*CHq3[1, 1] + 
     14079019392*MT2^5*MW2^4*MZ2^7*Pi^2*CHq3[1, 1] - 
     36778589568*MT2^4*MW2^5*MZ2^7*Pi^2*CHq3[1, 1] + 
     38506482432*MT2^3*MW2^6*MZ2^7*Pi^2*CHq3[1, 1] - 
     12553233408*MT2^2*MW2^7*MZ2^7*Pi^2*CHq3[1, 1] - 
     2776781952*MT2*MW2^8*MZ2^7*Pi^2*CHq3[1, 1] + 1342592640*MW2^9*MZ2^7*Pi^2*
      CHq3[1, 1] + 658067760*MT2^6*MW2^2*MZ2^8*Pi^2*CHq3[1, 1] - 
     5767896096*MT2^5*MW2^3*MZ2^8*Pi^2*CHq3[1, 1] + 
     15329485008*MT2^4*MW2^4*MZ2^8*Pi^2*CHq3[1, 1] - 
     13638252096*MT2^3*MW2^5*MZ2^8*Pi^2*CHq3[1, 1] - 
     92127024*MT2^2*MW2^6*MZ2^8*Pi^2*CHq3[1, 1] + 4672144224*MT2*MW2^7*MZ2^8*
      Pi^2*CHq3[1, 1] - 1161421776*MW2^8*MZ2^8*Pi^2*CHq3[1, 1] - 
     116264520*MT2^6*MW2*MZ2^9*Pi^2*CHq3[1, 1] + 1355654880*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHq3[1, 1] - 3718171080*MT2^4*MW2^3*MZ2^9*Pi^2*CHq3[1, 1] + 
     1821936384*MT2^3*MW2^4*MZ2^9*Pi^2*CHq3[1, 1] + 
     3211146792*MT2^2*MW2^5*MZ2^9*Pi^2*CHq3[1, 1] - 
     3096105696*MT2*MW2^6*MZ2^9*Pi^2*CHq3[1, 1] + 541803240*MW2^7*MZ2^9*Pi^2*
      CHq3[1, 1] + 5005800*MT2^6*MZ2^10*Pi^2*CHq3[1, 1] - 
     146299320*MT2^5*MW2*MZ2^10*Pi^2*CHq3[1, 1] + 423880560*MT2^4*MW2^2*
      MZ2^10*Pi^2*CHq3[1, 1] + 325422720*MT2^3*MW2^3*MZ2^10*Pi^2*CHq3[1, 1] - 
     1473577560*MT2^2*MW2^4*MZ2^10*Pi^2*CHq3[1, 1] + 
     976826520*MT2*MW2^5*MZ2^10*Pi^2*CHq3[1, 1] - 111258720*MW2^6*MZ2^10*Pi^2*
      CHq3[1, 1] + 5005800*MT2^5*MZ2^11*Pi^2*CHq3[1, 1] - 
     15017400*MT2^4*MW2*MZ2^11*Pi^2*CHq3[1, 1] - 106252920*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHq3[1, 1] + 242540640*MT2^2*MW2^3*MZ2^11*Pi^2*CHq3[1, 1] - 
     131281920*MT2*MW2^4*MZ2^11*Pi^2*CHq3[1, 1] + 5005800*MW2^5*MZ2^11*Pi^2*
      CHq3[1, 1] + 5005800*MT2^3*MW2*MZ2^12*Pi^2*CHq3[1, 1] - 
     10011600*MT2^2*MW2^2*MZ2^12*Pi^2*CHq3[1, 1] + 5005800*MT2*MW2^3*MZ2^12*
      Pi^2*CHq3[1, 1] + 141557760*MT2^6*MW2^10*CHq3[2, 2] - 
     849346560*MT2^5*MW2^11*CHq3[2, 2] + 2123366400*MT2^4*MW2^12*CHq3[2, 2] - 
     2831155200*MT2^3*MW2^13*CHq3[2, 2] + 2123366400*MT2^2*MW2^14*
      CHq3[2, 2] - 849346560*MT2*MW2^15*CHq3[2, 2] + 
     141557760*MW2^16*CHq3[2, 2] + 4612128768*MT2^6*MW2^9*MZ2*CHq3[2, 2] - 
     27531214848*MT2^5*MW2^10*MZ2*CHq3[2, 2] + 68757258240*MT2^4*MW2^11*MZ2*
      CHq3[2, 2] - 91959459840*MT2^3*MW2^12*MZ2*CHq3[2, 2] + 
     69465047040*MT2^2*MW2^13*MZ2*CHq3[2, 2] - 28097445888*MT2*MW2^14*MZ2*
      CHq3[2, 2] + 4753686528*MW2^15*MZ2*CHq3[2, 2] + 
     3317760*MH2*MT2^6*MW2^7*MZ2^2*CHq3[2, 2] + 91072512*MT2^7*MW2^7*MZ2^2*
      CHq3[2, 2] - 19906560*MH2*MT2^5*MW2^8*MZ2^2*CHq3[2, 2] - 
     22065094656*MT2^6*MW2^8*MZ2^2*CHq3[2, 2] + 49766400*MH2*MT2^4*MW2^9*
      MZ2^2*CHq3[2, 2] + 135069272064*MT2^5*MW2^9*MZ2^2*CHq3[2, 2] - 
     66355200*MH2*MT2^3*MW2^10*MZ2^2*CHq3[2, 2] - 338333220864*MT2^4*MW2^10*
      MZ2^2*CHq3[2, 2] + 49766400*MH2*MT2^2*MW2^11*MZ2^2*CHq3[2, 2] + 
     440896075776*MT2^3*MW2^11*MZ2^2*CHq3[2, 2] - 19906560*MH2*MT2*MW2^12*
      MZ2^2*CHq3[2, 2] - 314176167936*MT2^2*MW2^12*MZ2^2*CHq3[2, 2] + 
     3317760*MH2*MW2^13*MZ2^2*CHq3[2, 2] + 115403692032*MT2*MW2^13*MZ2^2*
      CHq3[2, 2] - 16885628928*MW2^14*MZ2^2*CHq3[2, 2] - 
     5806080*MH2*MT2^6*MW2^6*MZ2^3*CHq3[2, 2] - 231413760*MT2^7*MW2^6*MZ2^3*
      CHq3[2, 2] + 38154240*MH2*MT2^5*MW2^7*MZ2^3*CHq3[2, 2] + 
     42442583040*MT2^6*MW2^7*MZ2^3*CHq3[2, 2] - 97044480*MH2*MT2^4*MW2^8*
      MZ2^3*CHq3[2, 2] - 270984517632*MT2^5*MW2^8*MZ2^3*CHq3[2, 2] + 
     122757120*MH2*MT2^3*MW2^9*MZ2^3*CHq3[2, 2] + 683507248128*MT2^4*MW2^9*
      MZ2^3*CHq3[2, 2] - 80455680*MH2*MT2^2*MW2^10*MZ2^3*CHq3[2, 2] - 
     860365670400*MT2^3*MW2^10*MZ2^3*CHq3[2, 2] + 24883200*MH2*MT2*MW2^11*
      MZ2^3*CHq3[2, 2] + 562731770880*MT2^2*MW2^11*MZ2^3*CHq3[2, 2] - 
     2488320*MH2*MW2^12*MZ2^3*CHq3[2, 2] - 176508536832*MT2*MW2^12*MZ2^3*
      CHq3[2, 2] + 19408536576*MW2^13*MZ2^3*CHq3[2, 2] + 
     269568*MH2*MT2^6*MW2^5*MZ2^4*CHq3[2, 2] + 187370496*MT2^7*MW2^5*MZ2^4*
      CHq3[2, 2] - 7423488*MH2*MT2^5*MW2^6*MZ2^4*CHq3[2, 2] - 
     47275494912*MT2^6*MW2^6*MZ2^4*CHq3[2, 2] + 21461760*MH2*MT2^4*MW2^7*
      MZ2^4*CHq3[2, 2] + 319954876416*MT2^5*MW2^7*MZ2^4*CHq3[2, 2] - 
     13685760*MH2*MT2^3*MW2^8*MZ2^4*CHq3[2, 2] - 815588891136*MT2^4*MW2^8*
      MZ2^4*CHq3[2, 2] - 14204160*MH2*MT2^2*MW2^9*MZ2^4*CHq3[2, 2] + 
     980535684096*MT2^3*MW2^9*MZ2^4*CHq3[2, 2] + 19118592*MH2*MT2*MW2^10*
      MZ2^4*CHq3[2, 2] - 563873315328*MT2^2*MW2^10*MZ2^4*CHq3[2, 2] - 
     5536512*MH2*MW2^11*MZ2^4*CHq3[2, 2] + 131041234944*MT2*MW2^11*MZ2^4*
      CHq3[2, 2] - 4981464576*MW2^12*MZ2^4*CHq3[2, 2] + 
     7485696*MH2*MT2^6*MW2^4*MZ2^5*CHq3[2, 2] + 38071296*MT2^7*MW2^4*MZ2^5*
      CHq3[2, 2] - 44644608*MH2*MT2^5*MW2^5*MZ2^5*CHq3[2, 2] + 
     38757994560*MT2^6*MW2^5*MZ2^5*CHq3[2, 2] + 111476736*MH2*MT2^4*MW2^6*
      MZ2^5*CHq3[2, 2] - 278728352640*MT2^5*MW2^6*MZ2^5*CHq3[2, 2] - 
     154980864*MH2*MT2^3*MW2^7*MZ2^5*CHq3[2, 2] + 719210860992*MT2^4*MW2^7*
      MZ2^5*CHq3[2, 2] + 124436736*MH2*MT2^2*MW2^8*MZ2^5*CHq3[2, 2] - 
     825616302336*MT2^3*MW2^8*MZ2^5*CHq3[2, 2] - 51528960*MH2*MT2*MW2^9*MZ2^5*
      CHq3[2, 2] + 407486199744*MT2^2*MW2^9*MZ2^5*CHq3[2, 2] + 
     7755264*MH2*MW2^10*MZ2^5*CHq3[2, 2] - 54082905984*MT2*MW2^10*MZ2^5*
      CHq3[2, 2] - 7065565632*MW2^11*MZ2^5*CHq3[2, 2] - 
     7720272*MH2*MT2^6*MW2^3*MZ2^6*CHq3[2, 2] - 152658432*MT2^7*MW2^3*MZ2^6*
      CHq3[2, 2] + 53807328*MH2*MT2^5*MW2^4*MZ2^6*CHq3[2, 2] - 
     27482621760*MT2^6*MW2^4*MZ2^6*CHq3[2, 2] - 138261168*MH2*MT2^4*MW2^5*
      MZ2^6*CHq3[2, 2] + 207036891648*MT2^5*MW2^5*MZ2^6*CHq3[2, 2] + 
     169646400*MH2*MT2^3*MW2^6*MZ2^6*CHq3[2, 2] - 539763611328*MT2^4*MW2^6*
      MZ2^6*CHq3[2, 2] - 101371824*MH2*MT2^2*MW2^7*MZ2^6*CHq3[2, 2] + 
     598089609216*MT2^3*MW2^7*MZ2^6*CHq3[2, 2] + 24134112*MH2*MT2*MW2^8*MZ2^6*
      CHq3[2, 2] - 256375509696*MT2^2*MW2^8*MZ2^6*CHq3[2, 2] - 
     234576*MH2*MW2^9*MZ2^6*CHq3[2, 2] + 8284419072*MT2*MW2^9*MZ2^6*
      CHq3[2, 2] + 10363481280*MW2^10*MZ2^6*CHq3[2, 2] + 
     3146040*MH2*MT2^6*MW2^2*MZ2^7*CHq3[2, 2] + 88471440*MT2^7*MW2^2*MZ2^7*
      CHq3[2, 2] - 26596512*MH2*MT2^5*MW2^3*MZ2^7*CHq3[2, 2] + 
     15508916424*MT2^6*MW2^3*MZ2^7*CHq3[2, 2] + 70351416*MH2*MT2^4*MW2^4*
      MZ2^7*CHq3[2, 2] - 123804291456*MT2^5*MW2^4*MZ2^7*CHq3[2, 2] - 
     70875648*MH2*MT2^3*MW2^5*MZ2^7*CHq3[2, 2] + 326172745944*MT2^4*MW2^5*
      MZ2^7*CHq3[2, 2] + 16778664*MH2*MT2^2*MW2^6*MZ2^7*CHq3[2, 2] - 
     341003567088*MT2^3*MW2^6*MZ2^7*CHq3[2, 2] + 11770272*MH2*MT2*MW2^7*MZ2^7*
      CHq3[2, 2] + 108339475320*MT2^2*MW2^7*MZ2^7*CHq3[2, 2] - 
     4574232*MH2*MW2^8*MZ2^7*CHq3[2, 2] + 26966284128*MT2*MW2^8*MZ2^7*
      CHq3[2, 2] - 12268034712*MW2^9*MZ2^7*CHq3[2, 2] - 
     417150*MH2*MT2^6*MW2*MZ2^8*CHq3[2, 2] - 16110900*MT2^7*MW2*MZ2^8*
      CHq3[2, 2] + 5648940*MH2*MT2^5*MW2^2*MZ2^8*CHq3[2, 2] - 
     5546207700*MT2^6*MW2^2*MZ2^8*CHq3[2, 2] - 15695370*MH2*MT2^4*MW2^3*MZ2^8*
      CHq3[2, 2] + 50069952036*MT2^5*MW2^3*MZ2^8*CHq3[2, 2] + 
     6914808*MH2*MT2^3*MW2^4*MZ2^8*CHq3[2, 2] - 134181945468*MT2^4*MW2^4*
      MZ2^8*CHq3[2, 2] + 15475374*MH2*MT2^2*MW2^5*MZ2^8*CHq3[2, 2] + 
     118777789044*MT2^3*MW2^5*MZ2^8*CHq3[2, 2] - 14655492*MH2*MT2*MW2^6*MZ2^8*
      CHq3[2, 2] + 3022995924*MT2^2*MW2^6*MZ2^8*CHq3[2, 2] + 
     2728890*MH2*MW2^7*MZ2^8*CHq3[2, 2] - 42589246500*MT2*MW2^7*MZ2^8*
      CHq3[2, 2] + 10462773564*MW2^8*MZ2^8*CHq3[2, 2] - 
     417150*MH2*MT2^5*MW2*MZ2^9*CHq3[2, 2] + 965736540*MT2^6*MW2*MZ2^9*
      CHq3[2, 2] + 1251450*MH2*MT2^4*MW2^2*MZ2^9*CHq3[2, 2] - 
     11574096480*MT2^5*MW2^2*MZ2^9*CHq3[2, 2] + 2311740*MH2*MT2^3*MW2^3*MZ2^9*
      CHq3[2, 2] + 31974553980*MT2^4*MW2^3*MZ2^9*CHq3[2, 2] - 
     7126380*MH2*MT2^2*MW2^4*MZ2^9*CHq3[2, 2] - 15109517304*MT2^3*MW2^4*MZ2^9*
      CHq3[2, 2] + 4397490*MH2*MT2*MW2^5*MZ2^9*CHq3[2, 2] - 
     28981254060*MT2^2*MW2^5*MZ2^9*CHq3[2, 2] - 417150*MH2*MW2^6*MZ2^9*
      CHq3[2, 2] + 27470633544*MT2*MW2^6*MZ2^9*CHq3[2, 2] - 
     4746056220*MW2^7*MZ2^9*CHq3[2, 2] - 41297850*MT2^6*MZ2^10*CHq3[2, 2] + 
     1229634540*MT2^5*MW2*MZ2^10*CHq3[2, 2] - 417150*MH2*MT2^3*MW2^2*MZ2^10*
      CHq3[2, 2] - 3581120970*MT2^4*MW2^2*MZ2^10*CHq3[2, 2] + 
     834300*MH2*MT2^2*MW2^3*MZ2^10*CHq3[2, 2] - 2909470860*MT2^3*MW2^3*MZ2^10*
      CHq3[2, 2] - 417150*MH2*MT2*MW2^4*MZ2^10*CHq3[2, 2] + 
     12787364430*MT2^2*MW2^4*MZ2^10*CHq3[2, 2] - 8425658880*MT2*MW2^5*MZ2^10*
      CHq3[2, 2] + 940549590*MW2^6*MZ2^10*CHq3[2, 2] - 
     41297850*MT2^5*MZ2^11*CHq3[2, 2] + 123893550*MT2^4*MW2*MZ2^11*
      CHq3[2, 2] + 899251740*MT2^3*MW2^2*MZ2^11*CHq3[2, 2] - 
     2046290580*MT2^2*MW2^3*MZ2^11*CHq3[2, 2] + 1105740990*MT2*MW2^4*MZ2^11*
      CHq3[2, 2] - 41297850*MW2^5*MZ2^11*CHq3[2, 2] - 
     41297850*MT2^3*MW2*MZ2^12*CHq3[2, 2] + 82595700*MT2^2*MW2^2*MZ2^12*
      CHq3[2, 2] - 41297850*MT2*MW2^3*MZ2^12*CHq3[2, 2] - 
     405798912*MT2^6*MW2^9*MZ2*Pi^2*CHq3[2, 2] + 2434793472*MT2^5*MW2^10*MZ2*
      Pi^2*CHq3[2, 2] - 6086983680*MT2^4*MW2^11*MZ2*Pi^2*CHq3[2, 2] + 
     8115978240*MT2^3*MW2^12*MZ2*Pi^2*CHq3[2, 2] - 6086983680*MT2^2*MW2^13*
      MZ2*Pi^2*CHq3[2, 2] + 2434793472*MT2*MW2^14*MZ2*Pi^2*CHq3[2, 2] - 
     405798912*MW2^15*MZ2*Pi^2*CHq3[2, 2] + 1944649728*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHq3[2, 2] - 12073697280*MT2^5*MW2^9*MZ2^2*Pi^2*CHq3[2, 2] + 
     30387142656*MT2^4*MW2^10*MZ2^2*Pi^2*CHq3[2, 2] - 
     39704592384*MT2^3*MW2^11*MZ2^2*Pi^2*CHq3[2, 2] + 
     28358148096*MT2^2*MW2^12*MZ2^2*Pi^2*CHq3[2, 2] - 
     10450501632*MT2*MW2^13*MZ2^2*Pi^2*CHq3[2, 2] + 
     1538850816*MW2^14*MZ2^2*Pi^2*CHq3[2, 2] - 3916652544*MT2^6*MW2^7*MZ2^3*
      Pi^2*CHq3[2, 2] + 25444564992*MT2^5*MW2^8*MZ2^3*Pi^2*CHq3[2, 2] - 
     64583737344*MT2^4*MW2^9*MZ2^3*Pi^2*CHq3[2, 2] + 
     81816551424*MT2^3*MW2^10*MZ2^3*Pi^2*CHq3[2, 2] - 
     54048890880*MT2^2*MW2^11*MZ2^3*Pi^2*CHq3[2, 2] + 
     17260167168*MT2*MW2^12*MZ2^3*Pi^2*CHq3[2, 2] - 
     1972002816*MW2^13*MZ2^3*Pi^2*CHq3[2, 2] + 4698077184*MT2^6*MW2^6*MZ2^4*
      Pi^2*CHq3[2, 2] - 32105115648*MT2^5*MW2^7*MZ2^4*Pi^2*CHq3[2, 2] + 
     82221115392*MT2^4*MW2^8*MZ2^4*Pi^2*CHq3[2, 2] - 
     99850199040*MT2^3*MW2^9*MZ2^4*Pi^2*CHq3[2, 2] + 
     58748553216*MT2^2*MW2^10*MZ2^4*Pi^2*CHq3[2, 2] - 
     14493855744*MT2*MW2^11*MZ2^4*Pi^2*CHq3[2, 2] + 
     781424640*MW2^12*MZ2^4*Pi^2*CHq3[2, 2] - 4207472640*MT2^6*MW2^5*MZ2^5*
      Pi^2*CHq3[2, 2] + 29942913024*MT2^5*MW2^6*MZ2^5*Pi^2*CHq3[2, 2] - 
     77206321152*MT2^4*MW2^7*MZ2^5*Pi^2*CHq3[2, 2] + 
     89628954624*MT2^3*MW2^8*MZ2^5*Pi^2*CHq3[2, 2] - 
     45882630144*MT2^2*MW2^9*MZ2^5*Pi^2*CHq3[2, 2] + 
     7233951744*MT2*MW2^10*MZ2^5*Pi^2*CHq3[2, 2] + 490604544*MW2^11*MZ2^5*
      Pi^2*CHq3[2, 2] + 3162082176*MT2^6*MW2^4*MZ2^6*Pi^2*CHq3[2, 2] - 
     23179965696*MT2^5*MW2^5*MZ2^6*Pi^2*CHq3[2, 2] + 
     60053650560*MT2^4*MW2^6*MZ2^6*Pi^2*CHq3[2, 2] - 
     66958511616*MT2^3*MW2^7*MZ2^6*Pi^2*CHq3[2, 2] + 
     29620132992*MT2^2*MW2^8*MZ2^6*Pi^2*CHq3[2, 2] - 
     1651997952*MT2*MW2^9*MZ2^6*Pi^2*CHq3[2, 2] - 1045390464*MW2^10*MZ2^6*
      Pi^2*CHq3[2, 2] - 1819489536*MT2^6*MW2^3*MZ2^7*Pi^2*CHq3[2, 2] + 
     14079019392*MT2^5*MW2^4*MZ2^7*Pi^2*CHq3[2, 2] - 
     36778589568*MT2^4*MW2^5*MZ2^7*Pi^2*CHq3[2, 2] + 
     38506482432*MT2^3*MW2^6*MZ2^7*Pi^2*CHq3[2, 2] - 
     12553233408*MT2^2*MW2^7*MZ2^7*Pi^2*CHq3[2, 2] - 
     2776781952*MT2*MW2^8*MZ2^7*Pi^2*CHq3[2, 2] + 1342592640*MW2^9*MZ2^7*Pi^2*
      CHq3[2, 2] + 658067760*MT2^6*MW2^2*MZ2^8*Pi^2*CHq3[2, 2] - 
     5767896096*MT2^5*MW2^3*MZ2^8*Pi^2*CHq3[2, 2] + 
     15329485008*MT2^4*MW2^4*MZ2^8*Pi^2*CHq3[2, 2] - 
     13638252096*MT2^3*MW2^5*MZ2^8*Pi^2*CHq3[2, 2] - 
     92127024*MT2^2*MW2^6*MZ2^8*Pi^2*CHq3[2, 2] + 4672144224*MT2*MW2^7*MZ2^8*
      Pi^2*CHq3[2, 2] - 1161421776*MW2^8*MZ2^8*Pi^2*CHq3[2, 2] - 
     116264520*MT2^6*MW2*MZ2^9*Pi^2*CHq3[2, 2] + 1355654880*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHq3[2, 2] - 3718171080*MT2^4*MW2^3*MZ2^9*Pi^2*CHq3[2, 2] + 
     1821936384*MT2^3*MW2^4*MZ2^9*Pi^2*CHq3[2, 2] + 
     3211146792*MT2^2*MW2^5*MZ2^9*Pi^2*CHq3[2, 2] - 
     3096105696*MT2*MW2^6*MZ2^9*Pi^2*CHq3[2, 2] + 541803240*MW2^7*MZ2^9*Pi^2*
      CHq3[2, 2] + 5005800*MT2^6*MZ2^10*Pi^2*CHq3[2, 2] - 
     146299320*MT2^5*MW2*MZ2^10*Pi^2*CHq3[2, 2] + 423880560*MT2^4*MW2^2*
      MZ2^10*Pi^2*CHq3[2, 2] + 325422720*MT2^3*MW2^3*MZ2^10*Pi^2*CHq3[2, 2] - 
     1473577560*MT2^2*MW2^4*MZ2^10*Pi^2*CHq3[2, 2] + 
     976826520*MT2*MW2^5*MZ2^10*Pi^2*CHq3[2, 2] - 111258720*MW2^6*MZ2^10*Pi^2*
      CHq3[2, 2] + 5005800*MT2^5*MZ2^11*Pi^2*CHq3[2, 2] - 
     15017400*MT2^4*MW2*MZ2^11*Pi^2*CHq3[2, 2] - 106252920*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHq3[2, 2] + 242540640*MT2^2*MW2^3*MZ2^11*Pi^2*CHq3[2, 2] - 
     131281920*MT2*MW2^4*MZ2^11*Pi^2*CHq3[2, 2] + 5005800*MW2^5*MZ2^11*Pi^2*
      CHq3[2, 2] + 5005800*MT2^3*MW2*MZ2^12*Pi^2*CHq3[2, 2] - 
     10011600*MT2^2*MW2^2*MZ2^12*Pi^2*CHq3[2, 2] + 5005800*MT2*MW2^3*MZ2^12*
      Pi^2*CHq3[2, 2] + 39813120*MT2^7*MW2^8*MZ2*CHq3[3, 3] + 
     1372225536*MT2^6*MW2^9*MZ2*CHq3[3, 3] - 9095970816*MT2^5*MW2^10*MZ2*
      CHq3[3, 3] + 23503011840*MT2^4*MW2^11*MZ2*CHq3[3, 3] - 
     31890309120*MT2^3*MW2^12*MZ2*CHq3[3, 3] + 24193105920*MT2^2*MW2^13*MZ2*
      CHq3[3, 3] - 9759522816*MT2*MW2^14*MZ2*CHq3[3, 3] + 
     1637646336*MW2^15*MZ2*CHq3[3, 3] + 1105920*MH2*MT2^6*MW2^7*MZ2^2*
      CHq3[3, 3] - 26044416*MT2^7*MW2^7*MZ2^2*CHq3[3, 3] - 
     6635520*MH2*MT2^5*MW2^8*MZ2^2*CHq3[3, 3] - 6356459520*MT2^6*MW2^8*MZ2^2*
      CHq3[3, 3] + 16588800*MH2*MT2^4*MW2^9*MZ2^2*CHq3[3, 3] + 
     40389359616*MT2^5*MW2^9*MZ2^2*CHq3[3, 3] - 22118400*MH2*MT2^3*MW2^10*
      MZ2^2*CHq3[3, 3] - 102413058048*MT2^4*MW2^10*MZ2^2*CHq3[3, 3] + 
     16588800*MH2*MT2^2*MW2^11*MZ2^2*CHq3[3, 3] + 133746296832*MT2^3*MW2^11*
      MZ2^2*CHq3[3, 3] - 6635520*MH2*MT2*MW2^12*MZ2^2*CHq3[3, 3] - 
     94760312832*MT2^2*MW2^12*MZ2^2*CHq3[3, 3] + 1105920*MH2*MW2^13*MZ2^2*
      CHq3[3, 3] + 34308237312*MT2*MW2^13*MZ2^2*CHq3[3, 3] - 
     4888018944*MW2^14*MZ2^2*CHq3[3, 3] - 1382400*MH2*MT2^6*MW2^6*MZ2^3*
      CHq3[3, 3] - 125079552*MT2^7*MW2^6*MZ2^3*CHq3[3, 3] + 
     9400320*MH2*MT2^5*MW2^7*MZ2^3*CHq3[3, 3] + 10569507840*MT2^6*MW2^7*MZ2^3*
      CHq3[3, 3] - 24053760*MH2*MT2^4*MW2^8*MZ2^3*CHq3[3, 3] - 
     67318198272*MT2^5*MW2^8*MZ2^3*CHq3[3, 3] + 29859840*MH2*MT2^3*MW2^9*
      MZ2^3*CHq3[3, 3] + 169281930240*MT2^4*MW2^9*MZ2^3*CHq3[3, 3] - 
     18524160*MH2*MT2^2*MW2^10*MZ2^3*CHq3[3, 3] - 209321127936*MT2^3*MW2^10*
      MZ2^3*CHq3[3, 3] + 4976640*MH2*MT2*MW2^11*MZ2^3*CHq3[3, 3] + 
     131162213376*MT2^2*MW2^11*MZ2^3*CHq3[3, 3] - 276480*MH2*MW2^12*MZ2^3*
      CHq3[3, 3] - 37465804800*MT2*MW2^12*MZ2^3*CHq3[3, 3] + 
     3216559104*MW2^13*MZ2^3*CHq3[3, 3] - 877824*MH2*MT2^6*MW2^5*MZ2^4*
      CHq3[3, 3] + 190273536*MT2^7*MW2^5*MZ2^4*CHq3[3, 3] + 
     3884544*MH2*MT2^5*MW2^6*MZ2^4*CHq3[3, 3] - 8626447872*MT2^6*MW2^6*MZ2^4*
      CHq3[3, 3] - 9020160*MH2*MT2^4*MW2^7*MZ2^4*CHq3[3, 3] + 
     57212706816*MT2^5*MW2^7*MZ2^4*CHq3[3, 3] + 15897600*MH2*MT2^3*MW2^8*
      MZ2^4*CHq3[3, 3] - 143809592832*MT2^4*MW2^8*MZ2^4*CHq3[3, 3] - 
     18144000*MH2*MT2^2*MW2^9*MZ2^4*CHq3[3, 3] + 162581760000*MT2^3*MW2^9*
      MZ2^4*CHq3[3, 3] + 10520064*MH2*MT2*MW2^10*MZ2^4*CHq3[3, 3] - 
     78219274752*MT2^2*MW2^10*MZ2^4*CHq3[3, 3] - 2260224*MH2*MW2^11*MZ2^4*
      CHq3[3, 3] + 8268005376*MT2*MW2^11*MZ2^4*CHq3[3, 3] + 
     2402569728*MW2^12*MZ2^4*CHq3[3, 3] + 2540160*MH2*MT2^6*MW2^4*MZ2^5*
      CHq3[3, 3] - 22286016*MT2^7*MW2^4*MZ2^5*CHq3[3, 3] - 
     16118784*MH2*MT2^5*MW2^5*MZ2^5*CHq3[3, 3] + 4590641088*MT2^6*MW2^5*MZ2^5*
      CHq3[3, 3] + 40735872*MH2*MT2^4*MW2^6*MZ2^5*CHq3[3, 3] - 
     33967918656*MT2^5*MW2^6*MZ2^5*CHq3[3, 3] - 53941248*MH2*MT2^3*MW2^7*
      MZ2^5*CHq3[3, 3] + 87275928384*MT2^4*MW2^7*MZ2^5*CHq3[3, 3] + 
     39111552*MH2*MT2^2*MW2^8*MZ2^5*CHq3[3, 3] - 90902567232*MT2^3*MW2^8*
      MZ2^5*CHq3[3, 3] - 13989888*MH2*MT2*MW2^9*MZ2^5*CHq3[3, 3] + 
     30162553920*MT2^2*MW2^9*MZ2^5*CHq3[3, 3] + 1662336*MH2*MW2^10*MZ2^5*
      CHq3[3, 3] + 5833479744*MT2*MW2^10*MZ2^5*CHq3[3, 3] - 
     2969831232*MW2^11*MZ2^5*CHq3[3, 3] - 1325808*MH2*MT2^6*MW2^3*MZ2^6*
      CHq3[3, 3] - 134983584*MT2^7*MW2^3*MZ2^6*CHq3[3, 3] + 
     10495008*MH2*MT2^5*MW2^4*MZ2^6*CHq3[3, 3] - 2713668480*MT2^6*MW2^4*MZ2^6*
      CHq3[3, 3] - 27507600*MH2*MT2^4*MW2^5*MZ2^6*CHq3[3, 3] + 
     23389310304*MT2^5*MW2^5*MZ2^6*CHq3[3, 3] + 30718656*MH2*MT2^3*MW2^6*
      MZ2^6*CHq3[3, 3] - 62941266432*MT2^4*MW2^6*MZ2^6*CHq3[3, 3] - 
     13051152*MH2*MT2^2*MW2^7*MZ2^6*CHq3[3, 3] + 69684233760*MT2^3*MW2^7*
      MZ2^6*CHq3[3, 3] - 543456*MH2*MT2*MW2^8*MZ2^6*CHq3[3, 3] - 
     28948049280*MT2^2*MW2^8*MZ2^6*CHq3[3, 3] + 1214352*MH2*MW2^9*MZ2^6*
      CHq3[3, 3] + 868735008*MT2*MW2^9*MZ2^6*CHq3[3, 3] + 
     795688704*MW2^10*MZ2^6*CHq3[3, 3] - 238032*MH2*MT2^6*MW2^2*MZ2^7*
      CHq3[3, 3] + 111989304*MT2^7*MW2^2*MZ2^7*CHq3[3, 3] + 
     102384*MH2*MT2^5*MW2^3*MZ2^7*CHq3[3, 3] + 1385007048*MT2^6*MW2^3*MZ2^7*
      CHq3[3, 3] + 406944*MH2*MT2^4*MW2^4*MZ2^7*CHq3[3, 3] - 
     14561620344*MT2^5*MW2^4*MZ2^7*CHq3[3, 3] + 4649184*MH2*MT2^3*MW2^5*MZ2^7*
      CHq3[3, 3] + 40891399992*MT2^4*MW2^5*MZ2^7*CHq3[3, 3] - 
     11302416*MH2*MT2^2*MW2^6*MZ2^7*CHq3[3, 3] - 45201382200*MT2^3*MW2^6*
      MZ2^7*CHq3[3, 3] + 7945776*MH2*MT2*MW2^7*MZ2^7*CHq3[3, 3] + 
     16886262456*MT2^2*MW2^7*MZ2^7*CHq3[3, 3] - 1563840*MH2*MW2^8*MZ2^7*
      CHq3[3, 3] + 1876984056*MT2*MW2^8*MZ2^7*CHq3[3, 3] - 
     1388640312*MW2^9*MZ2^7*CHq3[3, 3] + 385290*MH2*MT2^6*MW2*MZ2^8*
      CHq3[3, 3] - 33192180*MT2^7*MW2*MZ2^8*CHq3[3, 3] - 
     2549772*MH2*MT2^5*MW2^2*MZ2^8*CHq3[3, 3] - 101563668*MT2^6*MW2^2*MZ2^8*
      CHq3[3, 3] + 6493446*MH2*MT2^4*MW2^3*MZ2^8*CHq3[3, 3] + 
     3816627588*MT2^5*MW2^3*MZ2^8*CHq3[3, 3] - 9507672*MH2*MT2^3*MW2^4*MZ2^8*
      CHq3[3, 3] - 11918676636*MT2^4*MW2^4*MZ2^8*CHq3[3, 3] + 
     7954902*MH2*MT2^2*MW2^5*MZ2^8*CHq3[3, 3] + 8943043284*MT2^3*MW2^5*MZ2^8*
      CHq3[3, 3] - 2923452*MH2*MT2*MW2^6*MZ2^8*CHq3[3, 3] + 
     5173728084*MT2^2*MW2^6*MZ2^8*CHq3[3, 3] + 147258*MH2*MW2^7*MZ2^8*
      CHq3[3, 3] - 7670439396*MT2*MW2^7*MZ2^8*CHq3[3, 3] + 
     1790472924*MW2^8*MZ2^8*CHq3[3, 3] - 69525*MH2*MT2^6*MZ2^9*CHq3[3, 3] + 
     2737800*MT2^7*MZ2^9*CHq3[3, 3] + 802440*MH2*MT2^5*MW2*MZ2^9*CHq3[3, 3] - 
     222253722*MT2^6*MW2*MZ2^9*CHq3[3, 3] - 2198745*MH2*MT2^4*MW2^2*MZ2^9*
      CHq3[3, 3] + 766509660*MT2^5*MW2^2*MZ2^9*CHq3[3, 3] + 
     1923048*MH2*MT2^3*MW2^3*MZ2^9*CHq3[3, 3] - 1392057198*MT2^4*MW2^3*MZ2^9*
      CHq3[3, 3] + 203769*MH2*MT2^2*MW2^4*MZ2^9*CHq3[3, 3] + 
     4632919560*MT2^3*MW2^4*MZ2^9*CHq3[3, 3] - 976752*MH2*MT2*MW2^5*MZ2^9*
      CHq3[3, 3] - 7624852254*MT2^2*MW2^5*MZ2^9*CHq3[3, 3] + 
     315765*MH2*MW2^6*MZ2^9*CHq3[3, 3] + 4407416100*MT2*MW2^6*MZ2^9*
      CHq3[3, 3] - 570419946*MW2^7*MZ2^9*CHq3[3, 3] - 
     69525*MH2*MT2^5*MZ2^10*CHq3[3, 3] + 64990755*MT2^6*MZ2^10*CHq3[3, 3] + 
     208575*MH2*MT2^4*MW2*MZ2^10*CHq3[3, 3] - 554365872*MT2^5*MW2*MZ2^10*
      CHq3[3, 3] + 246240*MH2*MT2^3*MW2^2*MZ2^10*CHq3[3, 3] + 
     1426745691*MT2^4*MW2^2*MZ2^10*CHq3[3, 3] - 909630*MH2*MT2^2*MW2^3*MZ2^10*
      CHq3[3, 3] - 1936702116*MT2^3*MW2^3*MZ2^10*CHq3[3, 3] + 
     593865*MH2*MT2*MW2^4*MZ2^10*CHq3[3, 3] + 1354846797*MT2^2*MW2^4*MZ2^10*
      CHq3[3, 3] - 69525*MH2*MW2^5*MZ2^10*CHq3[3, 3] - 
     242369748*MT2*MW2^5*MZ2^10*CHq3[3, 3] - 113145507*MW2^6*MZ2^10*
      CHq3[3, 3] + 62252955*MT2^5*MZ2^11*CHq3[3, 3] - 
     69525*MH2*MT2^3*MW2*MZ2^11*CHq3[3, 3] - 184021065*MT2^4*MW2*MZ2^11*
      CHq3[3, 3] + 139050*MH2*MT2^2*MW2^2*MZ2^11*CHq3[3, 3] - 
     53604432*MT2^3*MW2^2*MZ2^11*CHq3[3, 3] - 69525*MH2*MT2*MW2^3*MZ2^11*
      CHq3[3, 3] + 475276914*MT2^2*MW2^3*MZ2^11*CHq3[3, 3] - 
     362157327*MT2*MW2^4*MZ2^11*CHq3[3, 3] + 62252955*MW2^5*MZ2^11*
      CHq3[3, 3] + 62252955*MT2^3*MW2*MZ2^12*CHq3[3, 3] - 
     124505910*MT2^2*MW2^2*MZ2^12*CHq3[3, 3] + 62252955*MT2*MW2^3*MZ2^12*
      CHq3[3, 3] - 150994944*MT2^6*MW2^9*MZ2*Pi^2*CHq3[3, 3] + 
     905969664*MT2^5*MW2^10*MZ2*Pi^2*CHq3[3, 3] - 2264924160*MT2^4*MW2^11*MZ2*
      Pi^2*CHq3[3, 3] + 3019898880*MT2^3*MW2^12*MZ2*Pi^2*CHq3[3, 3] - 
     2264924160*MT2^2*MW2^13*MZ2*Pi^2*CHq3[3, 3] + 905969664*MT2*MW2^14*MZ2*
      Pi^2*CHq3[3, 3] - 150994944*MW2^15*MZ2*Pi^2*CHq3[3, 3] + 
     602210304*MT2^6*MW2^8*MZ2^2*Pi^2*CHq3[3, 3] - 3764256768*MT2^5*MW2^9*
      MZ2^2*Pi^2*CHq3[3, 3] + 9486139392*MT2^4*MW2^10*MZ2^2*Pi^2*CHq3[3, 3] - 
     12346195968*MT2^3*MW2^11*MZ2^2*Pi^2*CHq3[3, 3] + 
     8731164672*MT2^2*MW2^12*MZ2^2*Pi^2*CHq3[3, 3] - 
     3160276992*MT2*MW2^13*MZ2^2*Pi^2*CHq3[3, 3] + 451215360*MW2^14*MZ2^2*
      Pi^2*CHq3[3, 3] - 926687232*MT2^6*MW2^7*MZ2^3*Pi^2*CHq3[3, 3] + 
     6162333696*MT2^5*MW2^8*MZ2^3*Pi^2*CHq3[3, 3] - 
     15706939392*MT2^4*MW2^9*MZ2^3*Pi^2*CHq3[3, 3] + 
     19587170304*MT2^3*MW2^10*MZ2^3*Pi^2*CHq3[3, 3] - 
     12393897984*MT2^2*MW2^11*MZ2^3*Pi^2*CHq3[3, 3] + 
     3602497536*MT2*MW2^12*MZ2^3*Pi^2*CHq3[3, 3] - 324476928*MW2^13*MZ2^3*
      Pi^2*CHq3[3, 3] + 766568448*MT2^6*MW2^6*MZ2^4*Pi^2*CHq3[3, 3] - 
     5526097920*MT2^5*MW2^7*MZ2^4*Pi^2*CHq3[3, 3] + 
     14278588416*MT2^4*MW2^8*MZ2^4*Pi^2*CHq3[3, 3] - 
     16582533120*MT2^3*MW2^9*MZ2^4*Pi^2*CHq3[3, 3] + 
     8440731648*MT2^2*MW2^10*MZ2^4*Pi^2*CHq3[3, 3] - 
     1217138688*MT2*MW2^11*MZ2^4*Pi^2*CHq3[3, 3] - 160118784*MW2^12*MZ2^4*
      Pi^2*CHq3[3, 3] - 532076544*MT2^6*MW2^5*MZ2^5*Pi^2*CHq3[3, 3] + 
     3959027712*MT2^5*MW2^6*MZ2^5*Pi^2*CHq3[3, 3] - 
     10280853504*MT2^4*MW2^7*MZ2^5*Pi^2*CHq3[3, 3] + 
     11247980544*MT2^3*MW2^8*MZ2^5*Pi^2*CHq3[3, 3] - 
     4594636800*MT2^2*MW2^9*MZ2^5*Pi^2*CHq3[3, 3] - 
     33933312*MT2*MW2^10*MZ2^5*Pi^2*CHq3[3, 3] + 234491904*MW2^11*MZ2^5*Pi^2*
      CHq3[3, 3] + 440620416*MT2^6*MW2^4*MZ2^6*Pi^2*CHq3[3, 3] - 
     3175799040*MT2^5*MW2^5*MZ2^6*Pi^2*CHq3[3, 3] + 
     8205535872*MT2^4*MW2^6*MZ2^6*Pi^2*CHq3[3, 3] - 
     9109992960*MT2^3*MW2^7*MZ2^6*Pi^2*CHq3[3, 3] + 
     4012016256*MT2^2*MW2^8*MZ2^6*Pi^2*CHq3[3, 3] - 
     280924416*MT2*MW2^9*MZ2^6*Pi^2*CHq3[3, 3] - 91456128*MW2^10*MZ2^6*Pi^2*
      CHq3[3, 3] - 258239232*MT2^6*MW2^3*MZ2^7*Pi^2*CHq3[3, 3] + 
     1990055808*MT2^5*MW2^4*MZ2^7*Pi^2*CHq3[3, 3] - 
     5195449728*MT2^4*MW2^5*MZ2^7*Pi^2*CHq3[3, 3] + 
     5513948928*MT2^3*MW2^6*MZ2^7*Pi^2*CHq3[3, 3] - 
     1928194560*MT2^2*MW2^7*MZ2^7*Pi^2*CHq3[3, 3] - 
     304502400*MT2*MW2^8*MZ2^7*Pi^2*CHq3[3, 3] + 182381184*MW2^9*MZ2^7*Pi^2*
      CHq3[3, 3] + 46650096*MT2^6*MW2^2*MZ2^8*Pi^2*CHq3[3, 3] - 
     538139808*MT2^5*MW2^3*MZ2^8*Pi^2*CHq3[3, 3] + 1474469136*MT2^4*MW2^4*
      MZ2^8*Pi^2*CHq3[3, 3] - 1008859968*MT2^3*MW2^5*MZ2^8*Pi^2*CHq3[3, 3] - 
     697967856*MT2^2*MW2^6*MZ2^8*Pi^2*CHq3[3, 3] + 935437536*MT2*MW2^7*MZ2^8*
      Pi^2*CHq3[3, 3] - 211589136*MW2^8*MZ2^8*Pi^2*CHq3[3, 3] + 
     20605176*MT2^6*MW2*MZ2^9*Pi^2*CHq3[3, 3] - 76980960*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHq3[3, 3] + 169127352*MT2^4*MW2^3*MZ2^9*Pi^2*CHq3[3, 3] - 
     577042560*MT2^3*MW2^4*MZ2^9*Pi^2*CHq3[3, 3] + 918856296*MT2^2*MW2^5*
      MZ2^9*Pi^2*CHq3[3, 3] - 521820576*MT2*MW2^6*MZ2^9*Pi^2*CHq3[3, 3] + 
     67255272*MW2^7*MZ2^9*Pi^2*CHq3[3, 3] - 7554240*MT2^6*MZ2^10*Pi^2*
      CHq3[3, 3] + 65930616*MT2^5*MW2*MZ2^10*Pi^2*CHq3[3, 3] - 
     175129128*MT2^4*MW2^2*MZ2^10*Pi^2*CHq3[3, 3] + 
     238945248*MT2^3*MW2^3*MZ2^10*Pi^2*CHq3[3, 3] - 
     165403440*MT2^2*MW2^4*MZ2^10*Pi^2*CHq3[3, 3] + 
     30160008*MT2*MW2^5*MZ2^10*Pi^2*CHq3[3, 3] + 13050936*MW2^6*MZ2^10*Pi^2*
      CHq3[3, 3] - 7554240*MT2^5*MZ2^11*Pi^2*CHq3[3, 3] + 
     22662720*MT2^4*MW2*MZ2^11*Pi^2*CHq3[3, 3] + 5496696*MT2^3*MW2^2*MZ2^11*
      Pi^2*CHq3[3, 3] - 56318832*MT2^2*MW2^3*MZ2^11*Pi^2*CHq3[3, 3] + 
     43267896*MT2*MW2^4*MZ2^11*Pi^2*CHq3[3, 3] - 7554240*MW2^5*MZ2^11*Pi^2*
      CHq3[3, 3] - 7554240*MT2^3*MW2*MZ2^12*Pi^2*CHq3[3, 3] + 
     15108480*MT2^2*MW2^2*MZ2^12*Pi^2*CHq3[3, 3] - 7554240*MT2*MW2^3*MZ2^12*
      Pi^2*CHq3[3, 3] - 2567503872*MT2^6*MW2^9*MZ2*CHu[1, 1] + 
     15405023232*MT2^5*MW2^10*MZ2*CHu[1, 1] - 38512558080*MT2^4*MW2^11*MZ2*
      CHu[1, 1] + 51350077440*MT2^3*MW2^12*MZ2*CHu[1, 1] - 
     38512558080*MT2^2*MW2^13*MZ2*CHu[1, 1] + 15405023232*MT2*MW2^14*MZ2*
      CHu[1, 1] - 2567503872*MW2^15*MZ2*CHu[1, 1] - 
     2211840*MH2*MT2^6*MW2^7*MZ2^2*CHu[1, 1] - 60715008*MT2^7*MW2^7*MZ2^2*
      CHu[1, 1] + 13271040*MH2*MT2^5*MW2^8*MZ2^2*CHu[1, 1] + 
     16034807808*MT2^6*MW2^8*MZ2^2*CHu[1, 1] - 33177600*MH2*MT2^4*MW2^9*MZ2^2*
      CHu[1, 1] - 97487400960*MT2^5*MW2^9*MZ2^2*CHu[1, 1] + 
     44236800*MH2*MT2^3*MW2^10*MZ2^2*CHu[1, 1] + 243904905216*MT2^4*MW2^10*
      MZ2^2*CHu[1, 1] - 33177600*MH2*MT2^2*MW2^11*MZ2^2*CHu[1, 1] - 
     319316742144*MT2^3*MW2^11*MZ2^2*CHu[1, 1] + 13271040*MH2*MT2*MW2^12*
      MZ2^2*CHu[1, 1] + 230147702784*MT2^2*MW2^12*MZ2^2*CHu[1, 1] - 
     2211840*MH2*MW2^13*MZ2^2*CHu[1, 1] - 86311636992*MT2*MW2^13*MZ2^2*
      CHu[1, 1] + 13089079296*MW2^14*MZ2^2*CHu[1, 1] + 
     6082560*MH2*MT2^6*MW2^6*MZ2^3*CHu[1, 1] + 214990848*MT2^7*MW2^6*MZ2^3*
      CHu[1, 1] - 38707200*MH2*MT2^5*MW2^7*MZ2^3*CHu[1, 1] - 
     41790449664*MT2^6*MW2^7*MZ2^3*CHu[1, 1] + 97873920*MH2*MT2^4*MW2^8*MZ2^3*
      CHu[1, 1] + 261664505856*MT2^5*MW2^8*MZ2^3*CHu[1, 1] - 
     126074880*MH2*MT2^3*MW2^9*MZ2^3*CHu[1, 1] - 657756923904*MT2^4*MW2^9*
      MZ2^3*CHu[1, 1] + 86814720*MH2*MT2^2*MW2^10*MZ2^3*CHu[1, 1] + 
     840127315968*MT2^3*MW2^10*MZ2^3*CHu[1, 1] - 29859840*MH2*MT2*MW2^11*
      MZ2^3*CHu[1, 1] - 570711029760*MT2^2*MW2^11*MZ2^3*CHu[1, 1] + 
     3870720*MH2*MW2^12*MZ2^3*CHu[1, 1] + 192983040000*MT2*MW2^12*MZ2^3*
      CHu[1, 1] - 24731449344*MW2^13*MZ2^3*CHu[1, 1] - 
     4050432*MH2*MT2^6*MW2^5*MZ2^4*CHu[1, 1] - 279189504*MT2^7*MW2^5*MZ2^4*
      CHu[1, 1] + 30385152*MH2*MT2^5*MW2^6*MZ2^4*CHu[1, 1] + 
     62093804544*MT2^6*MW2^6*MZ2^4*CHu[1, 1] - 79004160*MH2*MT2^4*MW2^7*MZ2^4*
      CHu[1, 1] - 406435442688*MT2^5*MW2^7*MZ2^4*CHu[1, 1] + 
     90961920*MH2*MT2^3*MW2^8*MZ2^4*CHu[1, 1] + 1029979708416*MT2^4*MW2^8*
      MZ2^4*CHu[1, 1] - 44167680*MH2*MT2^2*MW2^9*MZ2^4*CHu[1, 1] - 
     1272223291392*MT2^3*MW2^9*MZ2^4*CHu[1, 1] + 3843072*MH2*MT2*MW2^10*MZ2^4*
      CHu[1, 1] + 791225699328*MT2^2*MW2^10*MZ2^4*CHu[1, 1] + 
     2032128*MH2*MW2^11*MZ2^4*CHu[1, 1] - 224117710848*MT2*MW2^11*MZ2^4*
      CHu[1, 1] + 19756422144*MW2^12*MZ2^4*CHu[1, 1] - 
     4810752*MH2*MT2^6*MW2^4*MZ2^5*CHu[1, 1] + 99532800*MT2^7*MW2^4*MZ2^5*
      CHu[1, 1] + 24814080*MH2*MT2^5*MW2^5*MZ2^5*CHu[1, 1] - 
     61668531072*MT2^6*MW2^5*MZ2^5*CHu[1, 1] - 60009984*MH2*MT2^4*MW2^6*MZ2^5*
      CHu[1, 1] + 427281133824*MT2^5*MW2^6*MZ2^5*CHu[1, 1] + 
     94196736*MH2*MT2^3*MW2^7*MZ2^5*CHu[1, 1] - 1094738163840*MT2^4*MW2^7*
      MZ2^5*CHu[1, 1] - 92427264*MH2*MT2^2*MW2^8*MZ2^5*CHu[1, 1] + 
     1296136926720*MT2^3*MW2^8*MZ2^5*CHu[1, 1] + 47098368*MH2*MT2*MW2^9*MZ2^5*
      CHu[1, 1] - 710131913856*MT2^2*MW2^9*MZ2^5*CHu[1, 1] - 
     8861184*MH2*MW2^10*MZ2^5*CHu[1, 1] + 143662733568*MT2*MW2^10*MZ2^5*
      CHu[1, 1] - 641718144*MW2^11*MZ2^5*CHu[1, 1] + 
     10137312*MH2*MT2^6*MW2^3*MZ2^6*CHu[1, 1] + 127153152*MT2^7*MW2^3*MZ2^6*
      CHu[1, 1] - 65634624*MH2*MT2^5*MW2^4*MZ2^6*CHu[1, 1] + 
     46076535936*MT2^6*MW2^4*MZ2^6*CHu[1, 1] + 166491936*MH2*MT2^4*MW2^5*
      MZ2^6*CHu[1, 1] - 339653117952*MT2^5*MW2^5*MZ2^6*CHu[1, 1] - 
     216418176*MH2*MT2^3*MW2^6*MZ2^6*CHu[1, 1] + 880996804992*MT2^4*MW2^6*
      MZ2^6*CHu[1, 1] + 150539040*MH2*MT2^2*MW2^7*MZ2^6*CHu[1, 1] - 
     993803765760*MT2^3*MW2^7*MZ2^6*CHu[1, 1] - 50442048*MH2*MT2*MW2^8*MZ2^6*
      CHu[1, 1] + 458127100800*MT2^2*MW2^8*MZ2^6*CHu[1, 1] + 
     5326560*MH2*MW2^9*MZ2^6*CHu[1, 1] - 37854600192*MT2*MW2^9*MZ2^6*
      CHu[1, 1] - 14016110976*MW2^10*MZ2^6*CHu[1, 1] - 
     7244208*MH2*MT2^6*MW2^2*MZ2^7*CHu[1, 1] - 160753248*MT2^7*MW2^2*MZ2^7*
      CHu[1, 1] + 53602560*MH2*MT2^5*MW2^3*MZ2^7*CHu[1, 1] - 
     27190144944*MT2^6*MW2^3*MZ2^7*CHu[1, 1] - 139075056*MH2*MT2^4*MW2^4*
      MZ2^7*CHu[1, 1] + 213651630720*MT2^5*MW2^4*MZ2^7*CHu[1, 1] + 
     160348032*MH2*MT2^3*MW2^5*MZ2^7*CHu[1, 1] - 560976072336*MT2^4*MW2^5*
      MZ2^7*CHu[1, 1] - 78766992*MH2*MT2^2*MW2^6*MZ2^7*CHu[1, 1] + 
     596163885984*MT2^3*MW2^6*MZ2^7*CHu[1, 1] + 8242560*MH2*MT2*MW2^7*MZ2^7*
      CHu[1, 1] - 208622122704*MT2^2*MW2^7*MZ2^7*CHu[1, 1] + 
     2893104*MH2*MW2^8*MZ2^7*CHu[1, 1] - 31341106368*MT2*MW2^8*MZ2^7*
      CHu[1, 1] + 18474682896*MW2^9*MZ2^7*CHu[1, 1] + 
     2375460*MH2*MT2^6*MW2*MZ2^8*CHu[1, 1] + 69721560*MT2^7*MW2*MZ2^8*
      CHu[1, 1] - 21496968*MH2*MT2^5*MW2^2*MZ2^8*CHu[1, 1] + 
     11805991992*MT2^6*MW2^2*MZ2^8*CHu[1, 1] + 57364524*MH2*MT2^4*MW2^3*MZ2^8*
      CHu[1, 1] - 101060737272*MT2^5*MW2^3*MZ2^8*CHu[1, 1] - 
     51860304*MH2*MT2^3*MW2^4*MZ2^8*CHu[1, 1] + 269029124712*MT2^4*MW2^4*
      MZ2^8*CHu[1, 1] + 868860*MH2*MT2^2*MW2^5*MZ2^8*CHu[1, 1] - 
     257047869528*MT2^3*MW2^5*MZ2^8*CHu[1, 1] + 17617176*MH2*MT2*MW2^6*MZ2^8*
      CHu[1, 1] + 35859135816*MT2^2*MW2^6*MZ2^8*CHu[1, 1] - 
     4868748*MH2*MW2^7*MZ2^8*CHu[1, 1] + 57258381816*MT2*MW2^7*MZ2^8*
      CHu[1, 1] - 15913749096*MW2^8*MZ2^8*CHu[1, 1] - 
     278100*MH2*MT2^6*MZ2^9*CHu[1, 1] - 10740600*MT2^7*MZ2^9*CHu[1, 1] + 
     4044060*MH2*MT2^5*MW2*MZ2^9*CHu[1, 1] - 3177301248*MT2^6*MW2*MZ2^9*
      CHu[1, 1] - 11297880*MH2*MT2^4*MW2^2*MZ2^9*CHu[1, 1] + 
     31881305448*MT2^5*MW2^2*MZ2^9*CHu[1, 1] + 3068712*MH2*MT2^3*MW2^3*MZ2^9*
      CHu[1, 1] - 86618803680*MT2^4*MW2^3*MZ2^9*CHu[1, 1] + 
     15067836*MH2*MT2^2*MW2^4*MZ2^9*CHu[1, 1] + 62987671656*MT2^3*MW2^4*MZ2^9*
      CHu[1, 1] - 12701988*MH2*MT2*MW2^5*MZ2^9*CHu[1, 1] + 
     31392814464*MT2^2*MW2^5*MZ2^9*CHu[1, 1] + 2097360*MH2*MW2^6*MZ2^9*
      CHu[1, 1] - 45527403384*MT2*MW2^6*MZ2^9*CHu[1, 1] + 
     9072457344*MW2^7*MZ2^9*CHu[1, 1] - 278100*MH2*MT2^5*MZ2^10*CHu[1, 1] + 
     382790520*MT2^6*MZ2^10*CHu[1, 1] + 834300*MH2*MT2^4*MW2*MZ2^10*
      CHu[1, 1] - 5640431328*MT2^5*MW2*MZ2^10*CHu[1, 1] + 
     1819260*MH2*MT2^3*MW2^2*MZ2^10*CHu[1, 1] + 15883312464*MT2^4*MW2^2*
      MZ2^10*CHu[1, 1] - 5307120*MH2*MT2^2*MW2^3*MZ2^10*CHu[1, 1] - 
     2264817096*MT2^3*MW2^3*MZ2^10*CHu[1, 1] + 3209760*MH2*MT2*MW2^4*MZ2^10*
      CHu[1, 1] - 25384727088*MT2^2*MW2^4*MZ2^10*CHu[1, 1] - 
     278100*MH2*MW2^5*MZ2^10*CHu[1, 1] + 19939513896*MT2*MW2^5*MZ2^10*
      CHu[1, 1] - 2915641368*MW2^6*MZ2^10*CHu[1, 1] + 
     393531120*MT2^5*MZ2^11*CHu[1, 1] - 278100*MH2*MT2^3*MW2*MZ2^11*
      CHu[1, 1] - 1191333960*MT2^4*MW2*MZ2^11*CHu[1, 1] + 
     556200*MH2*MT2^2*MW2^2*MZ2^11*CHu[1, 1] - 2502922968*MT2^3*MW2^2*MZ2^11*
      CHu[1, 1] - 278100*MH2*MT2*MW2^3*MZ2^11*CHu[1, 1] + 
     7396960536*MT2^2*MW2^3*MZ2^11*CHu[1, 1] - 4489765848*MT2*MW2^4*MZ2^11*
      CHu[1, 1] + 393531120*MW2^5*MZ2^11*CHu[1, 1] + 
     393531120*MT2^3*MW2*MZ2^12*CHu[1, 1] - 787062240*MT2^2*MW2^2*MZ2^12*
      CHu[1, 1] + 393531120*MT2*MW2^3*MZ2^12*CHu[1, 1] + 
     254803968*MT2^6*MW2^9*MZ2*Pi^2*CHu[1, 1] - 1528823808*MT2^5*MW2^10*MZ2*
      Pi^2*CHu[1, 1] + 3822059520*MT2^4*MW2^11*MZ2*Pi^2*CHu[1, 1] - 
     5096079360*MT2^3*MW2^12*MZ2*Pi^2*CHu[1, 1] + 3822059520*MT2^2*MW2^13*MZ2*
      Pi^2*CHu[1, 1] - 1528823808*MT2*MW2^14*MZ2*Pi^2*CHu[1, 1] + 
     254803968*MW2^15*MZ2*Pi^2*CHu[1, 1] - 1492254720*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHu[1, 1] + 9208332288*MT2^5*MW2^9*MZ2^2*Pi^2*CHu[1, 1] - 
     23148232704*MT2^4*MW2^10*MZ2^2*Pi^2*CHu[1, 1] + 
     30354702336*MT2^3*MW2^11*MZ2^2*Pi^2*CHu[1, 1] - 
     21874212864*MT2^2*MW2^12*MZ2^2*Pi^2*CHu[1, 1] + 
     8189116416*MT2*MW2^13*MZ2^2*Pi^2*CHu[1, 1] - 1237450752*MW2^14*MZ2^2*
      Pi^2*CHu[1, 1] + 3829579776*MT2^6*MW2^7*MZ2^3*Pi^2*CHu[1, 1] - 
     24469733376*MT2^5*MW2^8*MZ2^3*Pi^2*CHu[1, 1] + 
     61920460800*MT2^4*MW2^9*MZ2^3*Pi^2*CHu[1, 1] - 
     79321300992*MT2^3*MW2^10*MZ2^3*Pi^2*CHu[1, 1] + 
     53949579264*MT2^2*MW2^11*MZ2^3*Pi^2*CHu[1, 1] - 
     18245910528*MT2*MW2^12*MZ2^3*Pi^2*CHu[1, 1] + 2337325056*MW2^13*MZ2^3*
      Pi^2*CHu[1, 1] - 5849026560*MT2^6*MW2^6*MZ2^4*Pi^2*CHu[1, 1] + 
     38923739136*MT2^5*MW2^7*MZ2^4*Pi^2*CHu[1, 1] - 
     99224137728*MT2^4*MW2^8*MZ2^4*Pi^2*CHu[1, 1] + 
     123147436032*MT2^3*MW2^9*MZ2^4*Pi^2*CHu[1, 1] - 
     77091729408*MT2^2*MW2^10*MZ2^4*Pi^2*CHu[1, 1] + 
     22113165312*MT2*MW2^11*MZ2^4*Pi^2*CHu[1, 1] - 2019446784*MW2^12*MZ2^4*
      Pi^2*CHu[1, 1] + 6218938368*MT2^6*MW2^5*MZ2^5*Pi^2*CHu[1, 1] - 
     43162656768*MT2^5*MW2^6*MZ2^5*Pi^2*CHu[1, 1] + 
     110831155200*MT2^4*MW2^7*MZ2^5*Pi^2*CHu[1, 1] - 
     132247240704*MT2^3*MW2^8*MZ2^5*Pi^2*CHu[1, 1] + 
     73926862848*MT2^2*MW2^9*MZ2^5*Pi^2*CHu[1, 1] - 
     15936970752*MT2*MW2^10*MZ2^5*Pi^2*CHu[1, 1] + 369911808*MW2^11*MZ2^5*
      Pi^2*CHu[1, 1] - 5076082944*MT2^6*MW2^4*MZ2^6*Pi^2*CHu[1, 1] + 
     36675436032*MT2^5*MW2^5*MZ2^6*Pi^2*CHu[1, 1] - 
     94798059264*MT2^4*MW2^6*MZ2^6*Pi^2*CHu[1, 1] + 
     108110509056*MT2^3*MW2^7*MZ2^6*Pi^2*CHu[1, 1] - 
     52005314304*MT2^2*MW2^8*MZ2^6*Pi^2*CHu[1, 1] + 
     5950656000*MT2*MW2^9*MZ2^6*Pi^2*CHu[1, 1] + 1142855424*MW2^10*MZ2^6*Pi^2*
      CHu[1, 1] + 3212031744*MT2^6*MW2^3*MZ2^7*Pi^2*CHu[1, 1] - 
     24348273408*MT2^5*MW2^4*MZ2^7*Pi^2*CHu[1, 1] + 
     63408724992*MT2^4*MW2^5*MZ2^7*Pi^2*CHu[1, 1] - 
     68173862400*MT2^3*MW2^6*MZ2^7*Pi^2*CHu[1, 1] + 
     25590433536*MT2^2*MW2^7*MZ2^7*Pi^2*CHu[1, 1] + 
     2174996736*MT2*MW2^8*MZ2^7*Pi^2*CHu[1, 1] - 1864051200*MW2^9*MZ2^7*Pi^2*
      CHu[1, 1] - 1443472416*MT2^6*MW2^2*MZ2^8*Pi^2*CHu[1, 1] + 
     11872866240*MT2^5*MW2^3*MZ2^8*Pi^2*CHu[1, 1] - 
     31288181472*MT2^4*MW2^4*MZ2^8*Pi^2*CHu[1, 1] + 
     30217428864*MT2^3*MW2^5*MZ2^8*Pi^2*CHu[1, 1] - 
     5075856864*MT2^2*MW2^6*MZ2^8*Pi^2*CHu[1, 1] - 6051343680*MT2*MW2^7*MZ2^8*
      Pi^2*CHu[1, 1] + 1768559328*MW2^8*MZ2^8*Pi^2*CHu[1, 1] + 
     393127344*MT2^6*MW2*MZ2^9*Pi^2*CHu[1, 1] - 3802236480*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHu[1, 1] + 10227327408*MT2^4*MW2^3*MZ2^9*Pi^2*CHu[1, 1] - 
     7537459968*MT2^3*MW2^4*MZ2^9*Pi^2*CHu[1, 1] - 3414098160*MT2^2*MW2^5*
      MZ2^9*Pi^2*CHu[1, 1] + 5183684928*MT2*MW2^6*MZ2^9*Pi^2*CHu[1, 1] - 
     1050345072*MW2^7*MZ2^9*Pi^2*CHu[1, 1] - 47644560*MT2^6*MZ2^10*Pi^2*
      CHu[1, 1] + 678994704*MT2^5*MW2*MZ2^10*Pi^2*CHu[1, 1] - 
     1894050432*MT2^4*MW2^2*MZ2^10*Pi^2*CHu[1, 1] + 
     295673472*MT2^3*MW2^3*MZ2^10*Pi^2*CHu[1, 1] + 2958531120*MT2^2*MW2^4*
      MZ2^10*Pi^2*CHu[1, 1] - 2336987088*MT2*MW2^5*MZ2^10*Pi^2*CHu[1, 1] + 
     345482784*MW2^6*MZ2^10*Pi^2*CHu[1, 1] - 47644560*MT2^5*MZ2^11*Pi^2*
      CHu[1, 1] + 142933680*MT2^4*MW2*MZ2^11*Pi^2*CHu[1, 1] + 
     297838224*MT2^3*MW2^2*MZ2^11*Pi^2*CHu[1, 1] - 881543808*MT2^2*MW2^3*
      MZ2^11*Pi^2*CHu[1, 1] + 536061024*MT2*MW2^4*MZ2^11*Pi^2*CHu[1, 1] - 
     47644560*MW2^5*MZ2^11*Pi^2*CHu[1, 1] - 47644560*MT2^3*MW2*MZ2^12*Pi^2*
      CHu[1, 1] + 95289120*MT2^2*MW2^2*MZ2^12*Pi^2*CHu[1, 1] - 
     47644560*MT2*MW2^3*MZ2^12*Pi^2*CHu[1, 1] - 2567503872*MT2^6*MW2^9*MZ2*
      CHu[2, 2] + 15405023232*MT2^5*MW2^10*MZ2*CHu[2, 2] - 
     38512558080*MT2^4*MW2^11*MZ2*CHu[2, 2] + 51350077440*MT2^3*MW2^12*MZ2*
      CHu[2, 2] - 38512558080*MT2^2*MW2^13*MZ2*CHu[2, 2] + 
     15405023232*MT2*MW2^14*MZ2*CHu[2, 2] - 2567503872*MW2^15*MZ2*CHu[2, 2] - 
     2211840*MH2*MT2^6*MW2^7*MZ2^2*CHu[2, 2] - 60715008*MT2^7*MW2^7*MZ2^2*
      CHu[2, 2] + 13271040*MH2*MT2^5*MW2^8*MZ2^2*CHu[2, 2] + 
     16034807808*MT2^6*MW2^8*MZ2^2*CHu[2, 2] - 33177600*MH2*MT2^4*MW2^9*MZ2^2*
      CHu[2, 2] - 97487400960*MT2^5*MW2^9*MZ2^2*CHu[2, 2] + 
     44236800*MH2*MT2^3*MW2^10*MZ2^2*CHu[2, 2] + 243904905216*MT2^4*MW2^10*
      MZ2^2*CHu[2, 2] - 33177600*MH2*MT2^2*MW2^11*MZ2^2*CHu[2, 2] - 
     319316742144*MT2^3*MW2^11*MZ2^2*CHu[2, 2] + 13271040*MH2*MT2*MW2^12*
      MZ2^2*CHu[2, 2] + 230147702784*MT2^2*MW2^12*MZ2^2*CHu[2, 2] - 
     2211840*MH2*MW2^13*MZ2^2*CHu[2, 2] - 86311636992*MT2*MW2^13*MZ2^2*
      CHu[2, 2] + 13089079296*MW2^14*MZ2^2*CHu[2, 2] + 
     6082560*MH2*MT2^6*MW2^6*MZ2^3*CHu[2, 2] + 214990848*MT2^7*MW2^6*MZ2^3*
      CHu[2, 2] - 38707200*MH2*MT2^5*MW2^7*MZ2^3*CHu[2, 2] - 
     41790449664*MT2^6*MW2^7*MZ2^3*CHu[2, 2] + 97873920*MH2*MT2^4*MW2^8*MZ2^3*
      CHu[2, 2] + 261664505856*MT2^5*MW2^8*MZ2^3*CHu[2, 2] - 
     126074880*MH2*MT2^3*MW2^9*MZ2^3*CHu[2, 2] - 657756923904*MT2^4*MW2^9*
      MZ2^3*CHu[2, 2] + 86814720*MH2*MT2^2*MW2^10*MZ2^3*CHu[2, 2] + 
     840127315968*MT2^3*MW2^10*MZ2^3*CHu[2, 2] - 29859840*MH2*MT2*MW2^11*
      MZ2^3*CHu[2, 2] - 570711029760*MT2^2*MW2^11*MZ2^3*CHu[2, 2] + 
     3870720*MH2*MW2^12*MZ2^3*CHu[2, 2] + 192983040000*MT2*MW2^12*MZ2^3*
      CHu[2, 2] - 24731449344*MW2^13*MZ2^3*CHu[2, 2] - 
     4050432*MH2*MT2^6*MW2^5*MZ2^4*CHu[2, 2] - 279189504*MT2^7*MW2^5*MZ2^4*
      CHu[2, 2] + 30385152*MH2*MT2^5*MW2^6*MZ2^4*CHu[2, 2] + 
     62093804544*MT2^6*MW2^6*MZ2^4*CHu[2, 2] - 79004160*MH2*MT2^4*MW2^7*MZ2^4*
      CHu[2, 2] - 406435442688*MT2^5*MW2^7*MZ2^4*CHu[2, 2] + 
     90961920*MH2*MT2^3*MW2^8*MZ2^4*CHu[2, 2] + 1029979708416*MT2^4*MW2^8*
      MZ2^4*CHu[2, 2] - 44167680*MH2*MT2^2*MW2^9*MZ2^4*CHu[2, 2] - 
     1272223291392*MT2^3*MW2^9*MZ2^4*CHu[2, 2] + 3843072*MH2*MT2*MW2^10*MZ2^4*
      CHu[2, 2] + 791225699328*MT2^2*MW2^10*MZ2^4*CHu[2, 2] + 
     2032128*MH2*MW2^11*MZ2^4*CHu[2, 2] - 224117710848*MT2*MW2^11*MZ2^4*
      CHu[2, 2] + 19756422144*MW2^12*MZ2^4*CHu[2, 2] - 
     4810752*MH2*MT2^6*MW2^4*MZ2^5*CHu[2, 2] + 99532800*MT2^7*MW2^4*MZ2^5*
      CHu[2, 2] + 24814080*MH2*MT2^5*MW2^5*MZ2^5*CHu[2, 2] - 
     61668531072*MT2^6*MW2^5*MZ2^5*CHu[2, 2] - 60009984*MH2*MT2^4*MW2^6*MZ2^5*
      CHu[2, 2] + 427281133824*MT2^5*MW2^6*MZ2^5*CHu[2, 2] + 
     94196736*MH2*MT2^3*MW2^7*MZ2^5*CHu[2, 2] - 1094738163840*MT2^4*MW2^7*
      MZ2^5*CHu[2, 2] - 92427264*MH2*MT2^2*MW2^8*MZ2^5*CHu[2, 2] + 
     1296136926720*MT2^3*MW2^8*MZ2^5*CHu[2, 2] + 47098368*MH2*MT2*MW2^9*MZ2^5*
      CHu[2, 2] - 710131913856*MT2^2*MW2^9*MZ2^5*CHu[2, 2] - 
     8861184*MH2*MW2^10*MZ2^5*CHu[2, 2] + 143662733568*MT2*MW2^10*MZ2^5*
      CHu[2, 2] - 641718144*MW2^11*MZ2^5*CHu[2, 2] + 
     10137312*MH2*MT2^6*MW2^3*MZ2^6*CHu[2, 2] + 127153152*MT2^7*MW2^3*MZ2^6*
      CHu[2, 2] - 65634624*MH2*MT2^5*MW2^4*MZ2^6*CHu[2, 2] + 
     46076535936*MT2^6*MW2^4*MZ2^6*CHu[2, 2] + 166491936*MH2*MT2^4*MW2^5*
      MZ2^6*CHu[2, 2] - 339653117952*MT2^5*MW2^5*MZ2^6*CHu[2, 2] - 
     216418176*MH2*MT2^3*MW2^6*MZ2^6*CHu[2, 2] + 880996804992*MT2^4*MW2^6*
      MZ2^6*CHu[2, 2] + 150539040*MH2*MT2^2*MW2^7*MZ2^6*CHu[2, 2] - 
     993803765760*MT2^3*MW2^7*MZ2^6*CHu[2, 2] - 50442048*MH2*MT2*MW2^8*MZ2^6*
      CHu[2, 2] + 458127100800*MT2^2*MW2^8*MZ2^6*CHu[2, 2] + 
     5326560*MH2*MW2^9*MZ2^6*CHu[2, 2] - 37854600192*MT2*MW2^9*MZ2^6*
      CHu[2, 2] - 14016110976*MW2^10*MZ2^6*CHu[2, 2] - 
     7244208*MH2*MT2^6*MW2^2*MZ2^7*CHu[2, 2] - 160753248*MT2^7*MW2^2*MZ2^7*
      CHu[2, 2] + 53602560*MH2*MT2^5*MW2^3*MZ2^7*CHu[2, 2] - 
     27190144944*MT2^6*MW2^3*MZ2^7*CHu[2, 2] - 139075056*MH2*MT2^4*MW2^4*
      MZ2^7*CHu[2, 2] + 213651630720*MT2^5*MW2^4*MZ2^7*CHu[2, 2] + 
     160348032*MH2*MT2^3*MW2^5*MZ2^7*CHu[2, 2] - 560976072336*MT2^4*MW2^5*
      MZ2^7*CHu[2, 2] - 78766992*MH2*MT2^2*MW2^6*MZ2^7*CHu[2, 2] + 
     596163885984*MT2^3*MW2^6*MZ2^7*CHu[2, 2] + 8242560*MH2*MT2*MW2^7*MZ2^7*
      CHu[2, 2] - 208622122704*MT2^2*MW2^7*MZ2^7*CHu[2, 2] + 
     2893104*MH2*MW2^8*MZ2^7*CHu[2, 2] - 31341106368*MT2*MW2^8*MZ2^7*
      CHu[2, 2] + 18474682896*MW2^9*MZ2^7*CHu[2, 2] + 
     2375460*MH2*MT2^6*MW2*MZ2^8*CHu[2, 2] + 69721560*MT2^7*MW2*MZ2^8*
      CHu[2, 2] - 21496968*MH2*MT2^5*MW2^2*MZ2^8*CHu[2, 2] + 
     11805991992*MT2^6*MW2^2*MZ2^8*CHu[2, 2] + 57364524*MH2*MT2^4*MW2^3*MZ2^8*
      CHu[2, 2] - 101060737272*MT2^5*MW2^3*MZ2^8*CHu[2, 2] - 
     51860304*MH2*MT2^3*MW2^4*MZ2^8*CHu[2, 2] + 269029124712*MT2^4*MW2^4*
      MZ2^8*CHu[2, 2] + 868860*MH2*MT2^2*MW2^5*MZ2^8*CHu[2, 2] - 
     257047869528*MT2^3*MW2^5*MZ2^8*CHu[2, 2] + 17617176*MH2*MT2*MW2^6*MZ2^8*
      CHu[2, 2] + 35859135816*MT2^2*MW2^6*MZ2^8*CHu[2, 2] - 
     4868748*MH2*MW2^7*MZ2^8*CHu[2, 2] + 57258381816*MT2*MW2^7*MZ2^8*
      CHu[2, 2] - 15913749096*MW2^8*MZ2^8*CHu[2, 2] - 
     278100*MH2*MT2^6*MZ2^9*CHu[2, 2] - 10740600*MT2^7*MZ2^9*CHu[2, 2] + 
     4044060*MH2*MT2^5*MW2*MZ2^9*CHu[2, 2] - 3177301248*MT2^6*MW2*MZ2^9*
      CHu[2, 2] - 11297880*MH2*MT2^4*MW2^2*MZ2^9*CHu[2, 2] + 
     31881305448*MT2^5*MW2^2*MZ2^9*CHu[2, 2] + 3068712*MH2*MT2^3*MW2^3*MZ2^9*
      CHu[2, 2] - 86618803680*MT2^4*MW2^3*MZ2^9*CHu[2, 2] + 
     15067836*MH2*MT2^2*MW2^4*MZ2^9*CHu[2, 2] + 62987671656*MT2^3*MW2^4*MZ2^9*
      CHu[2, 2] - 12701988*MH2*MT2*MW2^5*MZ2^9*CHu[2, 2] + 
     31392814464*MT2^2*MW2^5*MZ2^9*CHu[2, 2] + 2097360*MH2*MW2^6*MZ2^9*
      CHu[2, 2] - 45527403384*MT2*MW2^6*MZ2^9*CHu[2, 2] + 
     9072457344*MW2^7*MZ2^9*CHu[2, 2] - 278100*MH2*MT2^5*MZ2^10*CHu[2, 2] + 
     382790520*MT2^6*MZ2^10*CHu[2, 2] + 834300*MH2*MT2^4*MW2*MZ2^10*
      CHu[2, 2] - 5640431328*MT2^5*MW2*MZ2^10*CHu[2, 2] + 
     1819260*MH2*MT2^3*MW2^2*MZ2^10*CHu[2, 2] + 15883312464*MT2^4*MW2^2*
      MZ2^10*CHu[2, 2] - 5307120*MH2*MT2^2*MW2^3*MZ2^10*CHu[2, 2] - 
     2264817096*MT2^3*MW2^3*MZ2^10*CHu[2, 2] + 3209760*MH2*MT2*MW2^4*MZ2^10*
      CHu[2, 2] - 25384727088*MT2^2*MW2^4*MZ2^10*CHu[2, 2] - 
     278100*MH2*MW2^5*MZ2^10*CHu[2, 2] + 19939513896*MT2*MW2^5*MZ2^10*
      CHu[2, 2] - 2915641368*MW2^6*MZ2^10*CHu[2, 2] + 
     393531120*MT2^5*MZ2^11*CHu[2, 2] - 278100*MH2*MT2^3*MW2*MZ2^11*
      CHu[2, 2] - 1191333960*MT2^4*MW2*MZ2^11*CHu[2, 2] + 
     556200*MH2*MT2^2*MW2^2*MZ2^11*CHu[2, 2] - 2502922968*MT2^3*MW2^2*MZ2^11*
      CHu[2, 2] - 278100*MH2*MT2*MW2^3*MZ2^11*CHu[2, 2] + 
     7396960536*MT2^2*MW2^3*MZ2^11*CHu[2, 2] - 4489765848*MT2*MW2^4*MZ2^11*
      CHu[2, 2] + 393531120*MW2^5*MZ2^11*CHu[2, 2] + 
     393531120*MT2^3*MW2*MZ2^12*CHu[2, 2] - 787062240*MT2^2*MW2^2*MZ2^12*
      CHu[2, 2] + 393531120*MT2*MW2^3*MZ2^12*CHu[2, 2] + 
     254803968*MT2^6*MW2^9*MZ2*Pi^2*CHu[2, 2] - 1528823808*MT2^5*MW2^10*MZ2*
      Pi^2*CHu[2, 2] + 3822059520*MT2^4*MW2^11*MZ2*Pi^2*CHu[2, 2] - 
     5096079360*MT2^3*MW2^12*MZ2*Pi^2*CHu[2, 2] + 3822059520*MT2^2*MW2^13*MZ2*
      Pi^2*CHu[2, 2] - 1528823808*MT2*MW2^14*MZ2*Pi^2*CHu[2, 2] + 
     254803968*MW2^15*MZ2*Pi^2*CHu[2, 2] - 1492254720*MT2^6*MW2^8*MZ2^2*Pi^2*
      CHu[2, 2] + 9208332288*MT2^5*MW2^9*MZ2^2*Pi^2*CHu[2, 2] - 
     23148232704*MT2^4*MW2^10*MZ2^2*Pi^2*CHu[2, 2] + 
     30354702336*MT2^3*MW2^11*MZ2^2*Pi^2*CHu[2, 2] - 
     21874212864*MT2^2*MW2^12*MZ2^2*Pi^2*CHu[2, 2] + 
     8189116416*MT2*MW2^13*MZ2^2*Pi^2*CHu[2, 2] - 1237450752*MW2^14*MZ2^2*
      Pi^2*CHu[2, 2] + 3829579776*MT2^6*MW2^7*MZ2^3*Pi^2*CHu[2, 2] - 
     24469733376*MT2^5*MW2^8*MZ2^3*Pi^2*CHu[2, 2] + 
     61920460800*MT2^4*MW2^9*MZ2^3*Pi^2*CHu[2, 2] - 
     79321300992*MT2^3*MW2^10*MZ2^3*Pi^2*CHu[2, 2] + 
     53949579264*MT2^2*MW2^11*MZ2^3*Pi^2*CHu[2, 2] - 
     18245910528*MT2*MW2^12*MZ2^3*Pi^2*CHu[2, 2] + 2337325056*MW2^13*MZ2^3*
      Pi^2*CHu[2, 2] - 5849026560*MT2^6*MW2^6*MZ2^4*Pi^2*CHu[2, 2] + 
     38923739136*MT2^5*MW2^7*MZ2^4*Pi^2*CHu[2, 2] - 
     99224137728*MT2^4*MW2^8*MZ2^4*Pi^2*CHu[2, 2] + 
     123147436032*MT2^3*MW2^9*MZ2^4*Pi^2*CHu[2, 2] - 
     77091729408*MT2^2*MW2^10*MZ2^4*Pi^2*CHu[2, 2] + 
     22113165312*MT2*MW2^11*MZ2^4*Pi^2*CHu[2, 2] - 2019446784*MW2^12*MZ2^4*
      Pi^2*CHu[2, 2] + 6218938368*MT2^6*MW2^5*MZ2^5*Pi^2*CHu[2, 2] - 
     43162656768*MT2^5*MW2^6*MZ2^5*Pi^2*CHu[2, 2] + 
     110831155200*MT2^4*MW2^7*MZ2^5*Pi^2*CHu[2, 2] - 
     132247240704*MT2^3*MW2^8*MZ2^5*Pi^2*CHu[2, 2] + 
     73926862848*MT2^2*MW2^9*MZ2^5*Pi^2*CHu[2, 2] - 
     15936970752*MT2*MW2^10*MZ2^5*Pi^2*CHu[2, 2] + 369911808*MW2^11*MZ2^5*
      Pi^2*CHu[2, 2] - 5076082944*MT2^6*MW2^4*MZ2^6*Pi^2*CHu[2, 2] + 
     36675436032*MT2^5*MW2^5*MZ2^6*Pi^2*CHu[2, 2] - 
     94798059264*MT2^4*MW2^6*MZ2^6*Pi^2*CHu[2, 2] + 
     108110509056*MT2^3*MW2^7*MZ2^6*Pi^2*CHu[2, 2] - 
     52005314304*MT2^2*MW2^8*MZ2^6*Pi^2*CHu[2, 2] + 
     5950656000*MT2*MW2^9*MZ2^6*Pi^2*CHu[2, 2] + 1142855424*MW2^10*MZ2^6*Pi^2*
      CHu[2, 2] + 3212031744*MT2^6*MW2^3*MZ2^7*Pi^2*CHu[2, 2] - 
     24348273408*MT2^5*MW2^4*MZ2^7*Pi^2*CHu[2, 2] + 
     63408724992*MT2^4*MW2^5*MZ2^7*Pi^2*CHu[2, 2] - 
     68173862400*MT2^3*MW2^6*MZ2^7*Pi^2*CHu[2, 2] + 
     25590433536*MT2^2*MW2^7*MZ2^7*Pi^2*CHu[2, 2] + 
     2174996736*MT2*MW2^8*MZ2^7*Pi^2*CHu[2, 2] - 1864051200*MW2^9*MZ2^7*Pi^2*
      CHu[2, 2] - 1443472416*MT2^6*MW2^2*MZ2^8*Pi^2*CHu[2, 2] + 
     11872866240*MT2^5*MW2^3*MZ2^8*Pi^2*CHu[2, 2] - 
     31288181472*MT2^4*MW2^4*MZ2^8*Pi^2*CHu[2, 2] + 
     30217428864*MT2^3*MW2^5*MZ2^8*Pi^2*CHu[2, 2] - 
     5075856864*MT2^2*MW2^6*MZ2^8*Pi^2*CHu[2, 2] - 6051343680*MT2*MW2^7*MZ2^8*
      Pi^2*CHu[2, 2] + 1768559328*MW2^8*MZ2^8*Pi^2*CHu[2, 2] + 
     393127344*MT2^6*MW2*MZ2^9*Pi^2*CHu[2, 2] - 3802236480*MT2^5*MW2^2*MZ2^9*
      Pi^2*CHu[2, 2] + 10227327408*MT2^4*MW2^3*MZ2^9*Pi^2*CHu[2, 2] - 
     7537459968*MT2^3*MW2^4*MZ2^9*Pi^2*CHu[2, 2] - 3414098160*MT2^2*MW2^5*
      MZ2^9*Pi^2*CHu[2, 2] + 5183684928*MT2*MW2^6*MZ2^9*Pi^2*CHu[2, 2] - 
     1050345072*MW2^7*MZ2^9*Pi^2*CHu[2, 2] - 47644560*MT2^6*MZ2^10*Pi^2*
      CHu[2, 2] + 678994704*MT2^5*MW2*MZ2^10*Pi^2*CHu[2, 2] - 
     1894050432*MT2^4*MW2^2*MZ2^10*Pi^2*CHu[2, 2] + 
     295673472*MT2^3*MW2^3*MZ2^10*Pi^2*CHu[2, 2] + 2958531120*MT2^2*MW2^4*
      MZ2^10*Pi^2*CHu[2, 2] - 2336987088*MT2*MW2^5*MZ2^10*Pi^2*CHu[2, 2] + 
     345482784*MW2^6*MZ2^10*Pi^2*CHu[2, 2] - 47644560*MT2^5*MZ2^11*Pi^2*
      CHu[2, 2] + 142933680*MT2^4*MW2*MZ2^11*Pi^2*CHu[2, 2] + 
     297838224*MT2^3*MW2^2*MZ2^11*Pi^2*CHu[2, 2] - 881543808*MT2^2*MW2^3*
      MZ2^11*Pi^2*CHu[2, 2] + 536061024*MT2*MW2^4*MZ2^11*Pi^2*CHu[2, 2] - 
     47644560*MW2^5*MZ2^11*Pi^2*CHu[2, 2] - 47644560*MT2^3*MW2*MZ2^12*Pi^2*
      CHu[2, 2] + 95289120*MT2^2*MW2^2*MZ2^12*Pi^2*CHu[2, 2] - 
     47644560*MT2*MW2^3*MZ2^12*Pi^2*CHu[2, 2] - 6635520*MT2^7*MW2^7*MZ2^2*
      CHu[3, 3] + 39813120*MT2^6*MW2^8*MZ2^2*CHu[3, 3] - 
     99532800*MT2^5*MW2^9*MZ2^2*CHu[3, 3] + 132710400*MT2^4*MW2^10*MZ2^2*
      CHu[3, 3] - 99532800*MT2^3*MW2^11*MZ2^2*CHu[3, 3] + 
     39813120*MT2^2*MW2^12*MZ2^2*CHu[3, 3] - 6635520*MT2*MW2^13*MZ2^2*
      CHu[3, 3] + 8294400*MT2^7*MW2^6*MZ2^3*CHu[3, 3] - 
     56401920*MT2^6*MW2^7*MZ2^3*CHu[3, 3] + 144322560*MT2^5*MW2^8*MZ2^3*
      CHu[3, 3] - 179159040*MT2^4*MW2^9*MZ2^3*CHu[3, 3] + 
     111144960*MT2^3*MW2^10*MZ2^3*CHu[3, 3] - 29859840*MT2^2*MW2^11*MZ2^3*
      CHu[3, 3] + 1658880*MT2*MW2^12*MZ2^3*CHu[3, 3] + 
     5266944*MT2^7*MW2^5*MZ2^4*CHu[3, 3] - 23307264*MT2^6*MW2^6*MZ2^4*
      CHu[3, 3] + 54120960*MT2^5*MW2^7*MZ2^4*CHu[3, 3] - 
     95385600*MT2^4*MW2^8*MZ2^4*CHu[3, 3] + 108864000*MT2^3*MW2^9*MZ2^4*
      CHu[3, 3] - 63120384*MT2^2*MW2^10*MZ2^4*CHu[3, 3] + 
     13561344*MT2*MW2^11*MZ2^4*CHu[3, 3] - 15240960*MT2^7*MW2^4*MZ2^5*
      CHu[3, 3] + 96712704*MT2^6*MW2^5*MZ2^5*CHu[3, 3] - 
     244415232*MT2^5*MW2^6*MZ2^5*CHu[3, 3] + 323647488*MT2^4*MW2^7*MZ2^5*
      CHu[3, 3] - 234669312*MT2^3*MW2^8*MZ2^5*CHu[3, 3] + 
     83939328*MT2^2*MW2^9*MZ2^5*CHu[3, 3] - 9974016*MT2*MW2^10*MZ2^5*
      CHu[3, 3] + 7954848*MT2^7*MW2^3*MZ2^6*CHu[3, 3] - 
     62970048*MT2^6*MW2^4*MZ2^6*CHu[3, 3] + 165045600*MT2^5*MW2^5*MZ2^6*
      CHu[3, 3] - 184311936*MT2^4*MW2^6*MZ2^6*CHu[3, 3] + 
     78306912*MT2^3*MW2^7*MZ2^6*CHu[3, 3] + 3260736*MT2^2*MW2^8*MZ2^6*
      CHu[3, 3] - 7286112*MT2*MW2^9*MZ2^6*CHu[3, 3] + 
     1428192*MT2^7*MW2^2*MZ2^7*CHu[3, 3] - 614304*MT2^6*MW2^3*MZ2^7*
      CHu[3, 3] - 2441664*MT2^5*MW2^4*MZ2^7*CHu[3, 3] - 
     27895104*MT2^4*MW2^5*MZ2^7*CHu[3, 3] + 67814496*MT2^3*MW2^6*MZ2^7*
      CHu[3, 3] - 47674656*MT2^2*MW2^7*MZ2^7*CHu[3, 3] + 
     9383040*MT2*MW2^8*MZ2^7*CHu[3, 3] - 2311740*MT2^7*MW2*MZ2^8*CHu[3, 3] + 
     15298632*MT2^6*MW2^2*MZ2^8*CHu[3, 3] - 38960676*MT2^5*MW2^3*MZ2^8*
      CHu[3, 3] + 57046032*MT2^4*MW2^4*MZ2^8*CHu[3, 3] - 
     47729412*MT2^3*MW2^5*MZ2^8*CHu[3, 3] + 17540712*MT2^2*MW2^6*MZ2^8*
      CHu[3, 3] - 883548*MT2*MW2^7*MZ2^8*CHu[3, 3] + 
     417150*MT2^7*MZ2^9*CHu[3, 3] - 4814640*MT2^6*MW2*MZ2^9*CHu[3, 3] + 
     13192470*MT2^5*MW2^2*MZ2^9*CHu[3, 3] - 11538288*MT2^4*MW2^3*MZ2^9*
      CHu[3, 3] - 1222614*MT2^3*MW2^4*MZ2^9*CHu[3, 3] + 
     5860512*MT2^2*MW2^5*MZ2^9*CHu[3, 3] - 1894590*MT2*MW2^6*MZ2^9*
      CHu[3, 3] + 417150*MT2^6*MZ2^10*CHu[3, 3] - 1251450*MT2^5*MW2*MZ2^10*
      CHu[3, 3] - 1477440*MT2^4*MW2^2*MZ2^10*CHu[3, 3] + 
     5457780*MT2^3*MW2^3*MZ2^10*CHu[3, 3] - 3563190*MT2^2*MW2^4*MZ2^10*
      CHu[3, 3] + 417150*MT2*MW2^5*MZ2^10*CHu[3, 3] + 
     417150*MT2^4*MW2*MZ2^11*CHu[3, 3] - 834300*MT2^3*MW2^2*MZ2^11*
      CHu[3, 3] + 417150*MT2^2*MW2^3*MZ2^11*CHu[3, 3])/
    (12*(MT2 - MW2)^2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi) + (3*B0i[bb0, 0, 0, MW2]*
     (2949120*MH2*MT2^7*MW2^11*CHd[1, 1] - 20643840*MH2*MT2^6*MW2^12*
       CHd[1, 1] - 2949120*MT2^7*MW2^12*CHd[1, 1] + 61931520*MH2*MT2^5*MW2^13*
       CHd[1, 1] + 20643840*MT2^6*MW2^13*CHd[1, 1] - 
      103219200*MH2*MT2^4*MW2^14*CHd[1, 1] - 61931520*MT2^5*MW2^14*
       CHd[1, 1] + 103219200*MH2*MT2^3*MW2^15*CHd[1, 1] + 
      103219200*MT2^4*MW2^15*CHd[1, 1] - 61931520*MH2*MT2^2*MW2^16*
       CHd[1, 1] - 103219200*MT2^3*MW2^16*CHd[1, 1] + 
      20643840*MH2*MT2*MW2^17*CHd[1, 1] + 61931520*MT2^2*MW2^17*CHd[1, 1] - 
      2949120*MH2*MW2^18*CHd[1, 1] - 20643840*MT2*MW2^18*CHd[1, 1] + 
      2949120*MW2^19*CHd[1, 1] - 258048*MH2*MT2^8*MW2^9*MZ2*CHd[1, 1] - 
      2125824*MH2*MT2^7*MW2^10*MZ2*CHd[1, 1] + 258048*MT2^8*MW2^10*MZ2*
       CHd[1, 1] + 25055232*MH2*MT2^6*MW2^11*MZ2*CHd[1, 1] + 
      2125824*MT2^7*MW2^11*MZ2*CHd[1, 1] - 85340160*MH2*MT2^5*MW2^12*MZ2*
       CHd[1, 1] - 25055232*MT2^6*MW2^12*MZ2*CHd[1, 1] + 
      143339520*MH2*MT2^4*MW2^13*MZ2*CHd[1, 1] + 85340160*MT2^5*MW2^13*MZ2*
       CHd[1, 1] - 132206592*MH2*MT2^3*MW2^14*MZ2*CHd[1, 1] - 
      143339520*MT2^4*MW2^14*MZ2*CHd[1, 1] + 66023424*MH2*MT2^2*MW2^15*MZ2*
       CHd[1, 1] + 132206592*MT2^3*MW2^15*MZ2*CHd[1, 1] - 
      15470592*MH2*MT2*MW2^16*MZ2*CHd[1, 1] - 66023424*MT2^2*MW2^16*MZ2*
       CHd[1, 1] + 983040*MH2*MW2^17*MZ2*CHd[1, 1] + 
      15470592*MT2*MW2^17*MZ2*CHd[1, 1] - 983040*MW2^18*MZ2*CHd[1, 1] + 
      1216512*MH2*MT2^8*MW2^8*MZ2^2*CHd[1, 1] - 35874816*MH2*MT2^7*MW2^9*
       MZ2^2*CHd[1, 1] - 1216512*MT2^8*MW2^9*MZ2^2*CHd[1, 1] + 
      212484096*MH2*MT2^6*MW2^10*MZ2^2*CHd[1, 1] + 36980736*MT2^7*MW2^10*
       MZ2^2*CHd[1, 1] - 598425600*MH2*MT2^5*MW2^11*MZ2^2*CHd[1, 1] - 
      220225536*MT2^6*MW2^11*MZ2^2*CHd[1, 1] + 978278400*MH2*MT2^4*MW2^12*
       MZ2^2*CHd[1, 1] + 621649920*MT2^5*MW2^12*MZ2^2*CHd[1, 1] - 
      988096512*MH2*MT2^3*MW2^13*MZ2^2*CHd[1, 1] - 1016985600*MT2^4*MW2^13*
       MZ2^2*CHd[1, 1] + 610922496*MH2*MT2^2*MW2^14*MZ2^2*CHd[1, 1] + 
      1026803712*MT2^3*MW2^14*MZ2^2*CHd[1, 1] - 212054016*MH2*MT2*MW2^15*
       MZ2^2*CHd[1, 1] - 634146816*MT2^2*MW2^15*MZ2^2*CHd[1, 1] + 
      31549440*MH2*MW2^16*MZ2^2*CHd[1, 1] + 219795456*MT2*MW2^16*MZ2^2*
       CHd[1, 1] - 32655360*MW2^17*MZ2^2*CHd[1, 1] - 
      2055168*MH2*MT2^8*MW2^7*MZ2^3*CHd[1, 1] + 95185920*MH2*MT2^7*MW2^8*
       MZ2^3*CHd[1, 1] + 2055168*MT2^8*MW2^8*MZ2^3*CHd[1, 1] - 
      632816640*MH2*MT2^6*MW2^9*MZ2^3*CHd[1, 1] - 99333120*MT2^7*MW2^9*MZ2^3*
       CHd[1, 1] + 1863011328*MH2*MT2^5*MW2^10*MZ2^3*CHd[1, 1] + 
      662952960*MT2^6*MW2^10*MZ2^3*CHd[1, 1] - 3015029760*MH2*MT2^4*MW2^11*
       MZ2^3*CHd[1, 1] - 1954526208*MT2^5*MW2^11*MZ2^3*CHd[1, 1] + 
      2864956416*MH2*MT2^3*MW2^12*MZ2^3*CHd[1, 1] + 3165711360*MT2^4*MW2^12*
       MZ2^3*CHd[1, 1] - 1583913984*MH2*MT2^2*MW2^13*MZ2^3*CHd[1, 1] - 
      3010108416*MT2^3*MW2^13*MZ2^3*CHd[1, 1] + 465060864*MH2*MT2*MW2^14*
       MZ2^3*CHd[1, 1] + 1665475584*MT2^2*MW2^14*MZ2^3*CHd[1, 1] - 
      54398976*MH2*MW2^15*MZ2^3*CHd[1, 1] - 489667584*MT2*MW2^15*MZ2^3*
       CHd[1, 1] + 57440256*MW2^16*MZ2^3*CHd[1, 1] + 
      1207296*MH2*MT2^8*MW2^6*MZ2^4*CHd[1, 1] - 60053376*MH2*MT2^7*MW2^7*
       MZ2^4*CHd[1, 1] - 1207296*MT2^8*MW2^7*MZ2^4*CHd[1, 1] + 
      461014656*MH2*MT2^6*MW2^8*MZ2^4*CHd[1, 1] + 65119872*MT2^7*MW2^8*MZ2^4*
       CHd[1, 1] - 1419993984*MH2*MT2^5*MW2^9*MZ2^4*CHd[1, 1] - 
      500627328*MT2^6*MW2^9*MZ2^4*CHd[1, 1] + 2178047616*MH2*MT2^4*MW2^10*
       MZ2^4*CHd[1, 1] + 1542979200*MT2^5*MW2^10*MZ2^4*CHd[1, 1] - 
      1720390272*MH2*MT2^3*MW2^11*MZ2^4*CHd[1, 1] - 2375005056*MT2^4*MW2^11*
       MZ2^4*CHd[1, 1] + 604663680*MH2*MT2^2*MW2^12*MZ2^4*CHd[1, 1] + 
      1894399872*MT2^3*MW2^12*MZ2^4*CHd[1, 1] - 16136832*MH2*MT2*MW2^13*MZ2^4*
       CHd[1, 1] - 687006336*MT2^2*MW2^13*MZ2^4*CHd[1, 1] - 
      28358784*MH2*MW2^14*MZ2^4*CHd[1, 1] + 33907584*MT2*MW2^14*MZ2^4*
       CHd[1, 1] + 27439488*MW2^15*MZ2^4*CHd[1, 1] + 
      447552*MH2*MT2^8*MW2^5*MZ2^5*CHd[1, 1] - 93232896*MH2*MT2^7*MW2^6*MZ2^5*
       CHd[1, 1] - 447552*MT2^8*MW2^6*MZ2^5*CHd[1, 1] + 
      593569920*MH2*MT2^6*MW2^7*MZ2^5*CHd[1, 1] + 93613056*MT2^7*MW2^7*MZ2^5*
       CHd[1, 1] - 1724487936*MH2*MT2^5*MW2^8*MZ2^5*CHd[1, 1] - 
      591164544*MT2^6*MW2^8*MZ2^5*CHd[1, 1] + 3025158912*MH2*MT2^4*MW2^9*
       MZ2^5*CHd[1, 1] + 1712205312*MT2^5*MW2^9*MZ2^5*CHd[1, 1] - 
      3418311936*MH2*MT2^3*MW2^10*MZ2^5*CHd[1, 1] - 3017279232*MT2^4*MW2^10*
       MZ2^5*CHd[1, 1] + 2391888768*MH2*MT2^2*MW2^11*MZ2^5*CHd[1, 1] + 
      3444059136*MT2^3*MW2^11*MZ2^5*CHd[1, 1] - 917582592*MH2*MT2*MW2^12*
       MZ2^5*CHd[1, 1] - 2437646208*MT2^2*MW2^12*MZ2^5*CHd[1, 1] + 
      142550208*MH2*MW2^13*MZ2^5*CHd[1, 1] + 944656896*MT2*MW2^13*MZ2^5*
       CHd[1, 1] - 147996864*MW2^14*MZ2^5*CHd[1, 1] - 
      809280*MH2*MT2^8*MW2^4*MZ2^6*CHd[1, 1] + 199627968*MH2*MT2^7*MW2^5*
       MZ2^6*CHd[1, 1] + 809280*MT2^8*MW2^5*MZ2^6*CHd[1, 1] - 
      1464924384*MH2*MT2^6*MW2^6*MZ2^6*CHd[1, 1] - 207102000*MT2^7*MW2^6*
       MZ2^6*CHd[1, 1] + 4462234080*MH2*MT2^5*MW2^7*MZ2^6*CHd[1, 1] + 
      1517622768*MT2^6*MW2^7*MZ2^6*CHd[1, 1] - 7314162816*MH2*MT2^4*MW2^8*
       MZ2^6*CHd[1, 1] - 4620709392*MT2^5*MW2^8*MZ2^6*CHd[1, 1] + 
      6947448576*MH2*MT2^3*MW2^9*MZ2^6*CHd[1, 1] + 7582721232*MT2^4*MW2^9*
       MZ2^6*CHd[1, 1] - 3777426528*MH2*MT2^2*MW2^10*MZ2^6*CHd[1, 1] - 
      7224239184*MT2^3*MW2^10*MZ2^6*CHd[1, 1] + 1053530208*MH2*MT2*MW2^11*
       MZ2^6*CHd[1, 1] + 3947679888*MT2^2*MW2^11*MZ2^6*CHd[1, 1] - 
      105517824*MH2*MW2^12*MZ2^6*CHd[1, 1] - 1109394288*MT2*MW2^12*MZ2^6*
       CHd[1, 1] + 112611696*MW2^13*MZ2^6*CHd[1, 1] + 
      187344*MH2*MT2^8*MW2^3*MZ2^7*CHd[1, 1] - 160703688*MH2*MT2^7*MW2^4*
       MZ2^7*CHd[1, 1] - 187344*MT2^8*MW2^4*MZ2^7*CHd[1, 1] + 
      1311172440*MH2*MT2^6*MW2^5*MZ2^7*CHd[1, 1] + 169394448*MT2^7*MW2^5*
       MZ2^7*CHd[1, 1] - 4118326248*MH2*MT2^5*MW2^6*MZ2^7*CHd[1, 1] - 
      1379481792*MT2^6*MW2^6*MZ2^7*CHd[1, 1] + 6445371192*MH2*MT2^4*MW2^7*
       MZ2^7*CHd[1, 1] + 4330728336*MT2^5*MW2^7*MZ2^7*CHd[1, 1] - 
      5297654040*MH2*MT2^3*MW2^8*MZ2^7*CHd[1, 1] - 6786537792*MT2^4*MW2^8*
       MZ2^7*CHd[1, 1] + 2107149960*MH2*MT2^2*MW2^9*MZ2^7*CHd[1, 1] + 
      5600690160*MT2^3*MW2^9*MZ2^7*CHd[1, 1] - 252987960*MH2*MT2*MW2^10*MZ2^7*
       CHd[1, 1] - 2251145280*MT2^2*MW2^10*MZ2^7*CHd[1, 1] - 
      34209000*MH2*MW2^11*MZ2^7*CHd[1, 1] + 283546992*MT2*MW2^11*MZ2^7*
       CHd[1, 1] + 32992272*MW2^12*MZ2^7*CHd[1, 1] + 
      106272*MH2*MT2^8*MW2^2*MZ2^8*CHd[1, 1] + 67607274*MH2*MT2^7*MW2^3*MZ2^8*
       CHd[1, 1] - 106272*MT2^8*MW2^3*MZ2^8*CHd[1, 1] - 
      634341174*MH2*MT2^6*MW2^4*MZ2^8*CHd[1, 1] - 72417108*MT2^7*MW2^4*MZ2^8*
       CHd[1, 1] + 2063428122*MH2*MT2^5*MW2^5*MZ2^8*CHd[1, 1] + 
      676700772*MT2^6*MW2^5*MZ2^8*CHd[1, 1] - 2984224374*MH2*MT2^4*MW2^6*
       MZ2^8*CHd[1, 1] - 2199197676*MT2^5*MW2^6*MZ2^8*CHd[1, 1] + 
      1807288494*MH2*MT2^3*MW2^7*MZ2^8*CHd[1, 1] + 3188548332*MT2^4*MW2^7*
       MZ2^8*CHd[1, 1] - 57963666*MH2*MT2^2*MW2^8*MZ2^8*CHd[1, 1] - 
      1953210588*MT2^3*MW2^8*MZ2^8*CHd[1, 1] - 353563986*MH2*MT2*MW2^9*MZ2^8*
       CHd[1, 1] + 93094284*MT2^2*MW2^9*MZ2^8*CHd[1, 1] + 
      91663038*MH2*MW2^10*MZ2^8*CHd[1, 1] + 362132220*MT2*MW2^10*MZ2^8*
       CHd[1, 1] - 95543964*MW2^11*MZ2^8*CHd[1, 1] - 
      42480*MH2*MT2^8*MW2*MZ2^9*CHd[1, 1] - 14700462*MH2*MT2^7*MW2^2*MZ2^9*
       CHd[1, 1] + 42480*MT2^8*MW2^2*MZ2^9*CHd[1, 1] + 
      172522188*MH2*MT2^6*MW2^3*MZ2^9*CHd[1, 1] + 16027242*MT2^7*MW2^3*MZ2^9*
       CHd[1, 1] - 587251254*MH2*MT2^5*MW2^4*MZ2^9*CHd[1, 1] - 
      186619482*MT2^6*MW2^4*MZ2^9*CHd[1, 1] + 707798580*MH2*MT2^4*MW2^5*MZ2^9*
       CHd[1, 1] + 634352970*MT2^5*MW2^5*MZ2^9*CHd[1, 1] - 
      49659474*MH2*MT2^3*MW2^6*MZ2^9*CHd[1, 1] - 769594290*MT2^4*MW2^6*MZ2^9*
       CHd[1, 1] - 504043476*MH2*MT2^2*MW2^7*MZ2^9*CHd[1, 1] + 
      70024494*MT2^3*MW2^7*MZ2^9*CHd[1, 1] + 329023350*MH2*MT2*MW2^8*MZ2^9*
       CHd[1, 1] + 526302546*MT2^2*MW2^8*MZ2^9*CHd[1, 1] - 
      53646972*MH2*MW2^9*MZ2^9*CHd[1, 1] - 347665986*MT2*MW2^9*MZ2^9*
       CHd[1, 1] + 57130026*MW2^10*MZ2^9*CHd[1, 1] + 
      1320780*MH2*MT2^7*MW2*MZ2^10*CHd[1, 1] - 24455754*MH2*MT2^6*MW2^2*
       MZ2^10*CHd[1, 1] - 1459830*MT2^7*MW2^2*MZ2^10*CHd[1, 1] + 
      88694412*MH2*MT2^5*MW2^3*MZ2^10*CHd[1, 1] + 26755884*MT2^6*MW2^3*MZ2^10*
       CHd[1, 1] - 54433536*MH2*MT2^4*MW2^4*MZ2^10*CHd[1, 1] - 
      96921582*MT2^5*MW2^4*MZ2^10*CHd[1, 1] - 157826946*MH2*MT2^3*MW2^5*
       MZ2^10*CHd[1, 1] + 61124352*MT2^4*MW2^5*MZ2^10*CHd[1, 1] + 
      252425208*MH2*MT2^2*MW2^6*MZ2^10*CHd[1, 1] + 167389698*MT2^3*MW2^6*
       MZ2^10*CHd[1, 1] - 119337414*MH2*MT2*MW2^7*MZ2^10*CHd[1, 1] - 
      270568560*MT2^2*MW2^7*MZ2^10*CHd[1, 1] + 13613250*MH2*MW2^8*MZ2^10*
       CHd[1, 1] + 128481018*MT2*MW2^8*MZ2^10*CHd[1, 1] - 
      14800980*MW2^9*MZ2^10*CHd[1, 1] + 1363260*MH2*MT2^6*MW2*MZ2^11*
       CHd[1, 1] - 5474280*MH2*MT2^5*MW2^2*MZ2^11*CHd[1, 1] - 
      1502310*MT2^6*MW2^2*MZ2^11*CHd[1, 1] - 8287794*MH2*MT2^4*MW2^3*MZ2^11*
       CHd[1, 1] + 6030480*MT2^5*MW2^3*MZ2^11*CHd[1, 1] + 
      45301626*MH2*MT2^3*MW2^4*MZ2^11*CHd[1, 1] + 8919324*MT2^4*MW2^4*MZ2^11*
       CHd[1, 1] - 51777942*MH2*MT2^2*MW2^5*MZ2^11*CHd[1, 1] - 
      49281966*MT2^3*MW2^5*MZ2^11*CHd[1, 1] + 20153430*MH2*MT2*MW2^6*MZ2^11*
       CHd[1, 1] + 56453532*MT2^2*MW2^6*MZ2^11*CHd[1, 1] - 
      1278300*MH2*MW2^7*MZ2^11*CHd[1, 1] - 22036410*MT2*MW2^7*MZ2^11*
       CHd[1, 1] + 1417350*MW2^8*MZ2^11*CHd[1, 1] + 1363260*MH2*MT2^4*MW2^2*
       MZ2^12*CHd[1, 1] - 4068540*MH2*MT2^3*MW2^3*MZ2^12*CHd[1, 1] - 
      1502310*MT2^4*MW2^3*MZ2^12*CHd[1, 1] + 3983580*MH2*MT2^2*MW2^4*MZ2^12*
       CHd[1, 1] + 4485690*MT2^3*MW2^4*MZ2^12*CHd[1, 1] - 
      1278300*MH2*MT2*MW2^5*MZ2^12*CHd[1, 1] - 4400730*MT2^2*MW2^5*MZ2^12*
       CHd[1, 1] + 1417350*MT2*MW2^6*MZ2^12*CHd[1, 1] + 
      2949120*MH2*MT2^7*MW2^11*CHd[2, 2] - 20643840*MH2*MT2^6*MW2^12*
       CHd[2, 2] - 2949120*MT2^7*MW2^12*CHd[2, 2] + 61931520*MH2*MT2^5*MW2^13*
       CHd[2, 2] + 20643840*MT2^6*MW2^13*CHd[2, 2] - 
      103219200*MH2*MT2^4*MW2^14*CHd[2, 2] - 61931520*MT2^5*MW2^14*
       CHd[2, 2] + 103219200*MH2*MT2^3*MW2^15*CHd[2, 2] + 
      103219200*MT2^4*MW2^15*CHd[2, 2] - 61931520*MH2*MT2^2*MW2^16*
       CHd[2, 2] - 103219200*MT2^3*MW2^16*CHd[2, 2] + 
      20643840*MH2*MT2*MW2^17*CHd[2, 2] + 61931520*MT2^2*MW2^17*CHd[2, 2] - 
      2949120*MH2*MW2^18*CHd[2, 2] - 20643840*MT2*MW2^18*CHd[2, 2] + 
      2949120*MW2^19*CHd[2, 2] - 258048*MH2*MT2^8*MW2^9*MZ2*CHd[2, 2] - 
      2125824*MH2*MT2^7*MW2^10*MZ2*CHd[2, 2] + 258048*MT2^8*MW2^10*MZ2*
       CHd[2, 2] + 25055232*MH2*MT2^6*MW2^11*MZ2*CHd[2, 2] + 
      2125824*MT2^7*MW2^11*MZ2*CHd[2, 2] - 85340160*MH2*MT2^5*MW2^12*MZ2*
       CHd[2, 2] - 25055232*MT2^6*MW2^12*MZ2*CHd[2, 2] + 
      143339520*MH2*MT2^4*MW2^13*MZ2*CHd[2, 2] + 85340160*MT2^5*MW2^13*MZ2*
       CHd[2, 2] - 132206592*MH2*MT2^3*MW2^14*MZ2*CHd[2, 2] - 
      143339520*MT2^4*MW2^14*MZ2*CHd[2, 2] + 66023424*MH2*MT2^2*MW2^15*MZ2*
       CHd[2, 2] + 132206592*MT2^3*MW2^15*MZ2*CHd[2, 2] - 
      15470592*MH2*MT2*MW2^16*MZ2*CHd[2, 2] - 66023424*MT2^2*MW2^16*MZ2*
       CHd[2, 2] + 983040*MH2*MW2^17*MZ2*CHd[2, 2] + 
      15470592*MT2*MW2^17*MZ2*CHd[2, 2] - 983040*MW2^18*MZ2*CHd[2, 2] + 
      1216512*MH2*MT2^8*MW2^8*MZ2^2*CHd[2, 2] - 35874816*MH2*MT2^7*MW2^9*
       MZ2^2*CHd[2, 2] - 1216512*MT2^8*MW2^9*MZ2^2*CHd[2, 2] + 
      212484096*MH2*MT2^6*MW2^10*MZ2^2*CHd[2, 2] + 36980736*MT2^7*MW2^10*
       MZ2^2*CHd[2, 2] - 598425600*MH2*MT2^5*MW2^11*MZ2^2*CHd[2, 2] - 
      220225536*MT2^6*MW2^11*MZ2^2*CHd[2, 2] + 978278400*MH2*MT2^4*MW2^12*
       MZ2^2*CHd[2, 2] + 621649920*MT2^5*MW2^12*MZ2^2*CHd[2, 2] - 
      988096512*MH2*MT2^3*MW2^13*MZ2^2*CHd[2, 2] - 1016985600*MT2^4*MW2^13*
       MZ2^2*CHd[2, 2] + 610922496*MH2*MT2^2*MW2^14*MZ2^2*CHd[2, 2] + 
      1026803712*MT2^3*MW2^14*MZ2^2*CHd[2, 2] - 212054016*MH2*MT2*MW2^15*
       MZ2^2*CHd[2, 2] - 634146816*MT2^2*MW2^15*MZ2^2*CHd[2, 2] + 
      31549440*MH2*MW2^16*MZ2^2*CHd[2, 2] + 219795456*MT2*MW2^16*MZ2^2*
       CHd[2, 2] - 32655360*MW2^17*MZ2^2*CHd[2, 2] - 
      2055168*MH2*MT2^8*MW2^7*MZ2^3*CHd[2, 2] + 95185920*MH2*MT2^7*MW2^8*
       MZ2^3*CHd[2, 2] + 2055168*MT2^8*MW2^8*MZ2^3*CHd[2, 2] - 
      632816640*MH2*MT2^6*MW2^9*MZ2^3*CHd[2, 2] - 99333120*MT2^7*MW2^9*MZ2^3*
       CHd[2, 2] + 1863011328*MH2*MT2^5*MW2^10*MZ2^3*CHd[2, 2] + 
      662952960*MT2^6*MW2^10*MZ2^3*CHd[2, 2] - 3015029760*MH2*MT2^4*MW2^11*
       MZ2^3*CHd[2, 2] - 1954526208*MT2^5*MW2^11*MZ2^3*CHd[2, 2] + 
      2864956416*MH2*MT2^3*MW2^12*MZ2^3*CHd[2, 2] + 3165711360*MT2^4*MW2^12*
       MZ2^3*CHd[2, 2] - 1583913984*MH2*MT2^2*MW2^13*MZ2^3*CHd[2, 2] - 
      3010108416*MT2^3*MW2^13*MZ2^3*CHd[2, 2] + 465060864*MH2*MT2*MW2^14*
       MZ2^3*CHd[2, 2] + 1665475584*MT2^2*MW2^14*MZ2^3*CHd[2, 2] - 
      54398976*MH2*MW2^15*MZ2^3*CHd[2, 2] - 489667584*MT2*MW2^15*MZ2^3*
       CHd[2, 2] + 57440256*MW2^16*MZ2^3*CHd[2, 2] + 
      1207296*MH2*MT2^8*MW2^6*MZ2^4*CHd[2, 2] - 60053376*MH2*MT2^7*MW2^7*
       MZ2^4*CHd[2, 2] - 1207296*MT2^8*MW2^7*MZ2^4*CHd[2, 2] + 
      461014656*MH2*MT2^6*MW2^8*MZ2^4*CHd[2, 2] + 65119872*MT2^7*MW2^8*MZ2^4*
       CHd[2, 2] - 1419993984*MH2*MT2^5*MW2^9*MZ2^4*CHd[2, 2] - 
      500627328*MT2^6*MW2^9*MZ2^4*CHd[2, 2] + 2178047616*MH2*MT2^4*MW2^10*
       MZ2^4*CHd[2, 2] + 1542979200*MT2^5*MW2^10*MZ2^4*CHd[2, 2] - 
      1720390272*MH2*MT2^3*MW2^11*MZ2^4*CHd[2, 2] - 2375005056*MT2^4*MW2^11*
       MZ2^4*CHd[2, 2] + 604663680*MH2*MT2^2*MW2^12*MZ2^4*CHd[2, 2] + 
      1894399872*MT2^3*MW2^12*MZ2^4*CHd[2, 2] - 16136832*MH2*MT2*MW2^13*MZ2^4*
       CHd[2, 2] - 687006336*MT2^2*MW2^13*MZ2^4*CHd[2, 2] - 
      28358784*MH2*MW2^14*MZ2^4*CHd[2, 2] + 33907584*MT2*MW2^14*MZ2^4*
       CHd[2, 2] + 27439488*MW2^15*MZ2^4*CHd[2, 2] + 
      447552*MH2*MT2^8*MW2^5*MZ2^5*CHd[2, 2] - 93232896*MH2*MT2^7*MW2^6*MZ2^5*
       CHd[2, 2] - 447552*MT2^8*MW2^6*MZ2^5*CHd[2, 2] + 
      593569920*MH2*MT2^6*MW2^7*MZ2^5*CHd[2, 2] + 93613056*MT2^7*MW2^7*MZ2^5*
       CHd[2, 2] - 1724487936*MH2*MT2^5*MW2^8*MZ2^5*CHd[2, 2] - 
      591164544*MT2^6*MW2^8*MZ2^5*CHd[2, 2] + 3025158912*MH2*MT2^4*MW2^9*
       MZ2^5*CHd[2, 2] + 1712205312*MT2^5*MW2^9*MZ2^5*CHd[2, 2] - 
      3418311936*MH2*MT2^3*MW2^10*MZ2^5*CHd[2, 2] - 3017279232*MT2^4*MW2^10*
       MZ2^5*CHd[2, 2] + 2391888768*MH2*MT2^2*MW2^11*MZ2^5*CHd[2, 2] + 
      3444059136*MT2^3*MW2^11*MZ2^5*CHd[2, 2] - 917582592*MH2*MT2*MW2^12*
       MZ2^5*CHd[2, 2] - 2437646208*MT2^2*MW2^12*MZ2^5*CHd[2, 2] + 
      142550208*MH2*MW2^13*MZ2^5*CHd[2, 2] + 944656896*MT2*MW2^13*MZ2^5*
       CHd[2, 2] - 147996864*MW2^14*MZ2^5*CHd[2, 2] - 
      809280*MH2*MT2^8*MW2^4*MZ2^6*CHd[2, 2] + 199627968*MH2*MT2^7*MW2^5*
       MZ2^6*CHd[2, 2] + 809280*MT2^8*MW2^5*MZ2^6*CHd[2, 2] - 
      1464924384*MH2*MT2^6*MW2^6*MZ2^6*CHd[2, 2] - 207102000*MT2^7*MW2^6*
       MZ2^6*CHd[2, 2] + 4462234080*MH2*MT2^5*MW2^7*MZ2^6*CHd[2, 2] + 
      1517622768*MT2^6*MW2^7*MZ2^6*CHd[2, 2] - 7314162816*MH2*MT2^4*MW2^8*
       MZ2^6*CHd[2, 2] - 4620709392*MT2^5*MW2^8*MZ2^6*CHd[2, 2] + 
      6947448576*MH2*MT2^3*MW2^9*MZ2^6*CHd[2, 2] + 7582721232*MT2^4*MW2^9*
       MZ2^6*CHd[2, 2] - 3777426528*MH2*MT2^2*MW2^10*MZ2^6*CHd[2, 2] - 
      7224239184*MT2^3*MW2^10*MZ2^6*CHd[2, 2] + 1053530208*MH2*MT2*MW2^11*
       MZ2^6*CHd[2, 2] + 3947679888*MT2^2*MW2^11*MZ2^6*CHd[2, 2] - 
      105517824*MH2*MW2^12*MZ2^6*CHd[2, 2] - 1109394288*MT2*MW2^12*MZ2^6*
       CHd[2, 2] + 112611696*MW2^13*MZ2^6*CHd[2, 2] + 
      187344*MH2*MT2^8*MW2^3*MZ2^7*CHd[2, 2] - 160703688*MH2*MT2^7*MW2^4*
       MZ2^7*CHd[2, 2] - 187344*MT2^8*MW2^4*MZ2^7*CHd[2, 2] + 
      1311172440*MH2*MT2^6*MW2^5*MZ2^7*CHd[2, 2] + 169394448*MT2^7*MW2^5*
       MZ2^7*CHd[2, 2] - 4118326248*MH2*MT2^5*MW2^6*MZ2^7*CHd[2, 2] - 
      1379481792*MT2^6*MW2^6*MZ2^7*CHd[2, 2] + 6445371192*MH2*MT2^4*MW2^7*
       MZ2^7*CHd[2, 2] + 4330728336*MT2^5*MW2^7*MZ2^7*CHd[2, 2] - 
      5297654040*MH2*MT2^3*MW2^8*MZ2^7*CHd[2, 2] - 6786537792*MT2^4*MW2^8*
       MZ2^7*CHd[2, 2] + 2107149960*MH2*MT2^2*MW2^9*MZ2^7*CHd[2, 2] + 
      5600690160*MT2^3*MW2^9*MZ2^7*CHd[2, 2] - 252987960*MH2*MT2*MW2^10*MZ2^7*
       CHd[2, 2] - 2251145280*MT2^2*MW2^10*MZ2^7*CHd[2, 2] - 
      34209000*MH2*MW2^11*MZ2^7*CHd[2, 2] + 283546992*MT2*MW2^11*MZ2^7*
       CHd[2, 2] + 32992272*MW2^12*MZ2^7*CHd[2, 2] + 
      106272*MH2*MT2^8*MW2^2*MZ2^8*CHd[2, 2] + 67607274*MH2*MT2^7*MW2^3*MZ2^8*
       CHd[2, 2] - 106272*MT2^8*MW2^3*MZ2^8*CHd[2, 2] - 
      634341174*MH2*MT2^6*MW2^4*MZ2^8*CHd[2, 2] - 72417108*MT2^7*MW2^4*MZ2^8*
       CHd[2, 2] + 2063428122*MH2*MT2^5*MW2^5*MZ2^8*CHd[2, 2] + 
      676700772*MT2^6*MW2^5*MZ2^8*CHd[2, 2] - 2984224374*MH2*MT2^4*MW2^6*
       MZ2^8*CHd[2, 2] - 2199197676*MT2^5*MW2^6*MZ2^8*CHd[2, 2] + 
      1807288494*MH2*MT2^3*MW2^7*MZ2^8*CHd[2, 2] + 3188548332*MT2^4*MW2^7*
       MZ2^8*CHd[2, 2] - 57963666*MH2*MT2^2*MW2^8*MZ2^8*CHd[2, 2] - 
      1953210588*MT2^3*MW2^8*MZ2^8*CHd[2, 2] - 353563986*MH2*MT2*MW2^9*MZ2^8*
       CHd[2, 2] + 93094284*MT2^2*MW2^9*MZ2^8*CHd[2, 2] + 
      91663038*MH2*MW2^10*MZ2^8*CHd[2, 2] + 362132220*MT2*MW2^10*MZ2^8*
       CHd[2, 2] - 95543964*MW2^11*MZ2^8*CHd[2, 2] - 
      42480*MH2*MT2^8*MW2*MZ2^9*CHd[2, 2] - 14700462*MH2*MT2^7*MW2^2*MZ2^9*
       CHd[2, 2] + 42480*MT2^8*MW2^2*MZ2^9*CHd[2, 2] + 
      172522188*MH2*MT2^6*MW2^3*MZ2^9*CHd[2, 2] + 16027242*MT2^7*MW2^3*MZ2^9*
       CHd[2, 2] - 587251254*MH2*MT2^5*MW2^4*MZ2^9*CHd[2, 2] - 
      186619482*MT2^6*MW2^4*MZ2^9*CHd[2, 2] + 707798580*MH2*MT2^4*MW2^5*MZ2^9*
       CHd[2, 2] + 634352970*MT2^5*MW2^5*MZ2^9*CHd[2, 2] - 
      49659474*MH2*MT2^3*MW2^6*MZ2^9*CHd[2, 2] - 769594290*MT2^4*MW2^6*MZ2^9*
       CHd[2, 2] - 504043476*MH2*MT2^2*MW2^7*MZ2^9*CHd[2, 2] + 
      70024494*MT2^3*MW2^7*MZ2^9*CHd[2, 2] + 329023350*MH2*MT2*MW2^8*MZ2^9*
       CHd[2, 2] + 526302546*MT2^2*MW2^8*MZ2^9*CHd[2, 2] - 
      53646972*MH2*MW2^9*MZ2^9*CHd[2, 2] - 347665986*MT2*MW2^9*MZ2^9*
       CHd[2, 2] + 57130026*MW2^10*MZ2^9*CHd[2, 2] + 
      1320780*MH2*MT2^7*MW2*MZ2^10*CHd[2, 2] - 24455754*MH2*MT2^6*MW2^2*
       MZ2^10*CHd[2, 2] - 1459830*MT2^7*MW2^2*MZ2^10*CHd[2, 2] + 
      88694412*MH2*MT2^5*MW2^3*MZ2^10*CHd[2, 2] + 26755884*MT2^6*MW2^3*MZ2^10*
       CHd[2, 2] - 54433536*MH2*MT2^4*MW2^4*MZ2^10*CHd[2, 2] - 
      96921582*MT2^5*MW2^4*MZ2^10*CHd[2, 2] - 157826946*MH2*MT2^3*MW2^5*
       MZ2^10*CHd[2, 2] + 61124352*MT2^4*MW2^5*MZ2^10*CHd[2, 2] + 
      252425208*MH2*MT2^2*MW2^6*MZ2^10*CHd[2, 2] + 167389698*MT2^3*MW2^6*
       MZ2^10*CHd[2, 2] - 119337414*MH2*MT2*MW2^7*MZ2^10*CHd[2, 2] - 
      270568560*MT2^2*MW2^7*MZ2^10*CHd[2, 2] + 13613250*MH2*MW2^8*MZ2^10*
       CHd[2, 2] + 128481018*MT2*MW2^8*MZ2^10*CHd[2, 2] - 
      14800980*MW2^9*MZ2^10*CHd[2, 2] + 1363260*MH2*MT2^6*MW2*MZ2^11*
       CHd[2, 2] - 5474280*MH2*MT2^5*MW2^2*MZ2^11*CHd[2, 2] - 
      1502310*MT2^6*MW2^2*MZ2^11*CHd[2, 2] - 8287794*MH2*MT2^4*MW2^3*MZ2^11*
       CHd[2, 2] + 6030480*MT2^5*MW2^3*MZ2^11*CHd[2, 2] + 
      45301626*MH2*MT2^3*MW2^4*MZ2^11*CHd[2, 2] + 8919324*MT2^4*MW2^4*MZ2^11*
       CHd[2, 2] - 51777942*MH2*MT2^2*MW2^5*MZ2^11*CHd[2, 2] - 
      49281966*MT2^3*MW2^5*MZ2^11*CHd[2, 2] + 20153430*MH2*MT2*MW2^6*MZ2^11*
       CHd[2, 2] + 56453532*MT2^2*MW2^6*MZ2^11*CHd[2, 2] - 
      1278300*MH2*MW2^7*MZ2^11*CHd[2, 2] - 22036410*MT2*MW2^7*MZ2^11*
       CHd[2, 2] + 1417350*MW2^8*MZ2^11*CHd[2, 2] + 1363260*MH2*MT2^4*MW2^2*
       MZ2^12*CHd[2, 2] - 4068540*MH2*MT2^3*MW2^3*MZ2^12*CHd[2, 2] - 
      1502310*MT2^4*MW2^3*MZ2^12*CHd[2, 2] + 3983580*MH2*MT2^2*MW2^4*MZ2^12*
       CHd[2, 2] + 4485690*MT2^3*MW2^4*MZ2^12*CHd[2, 2] - 
      1278300*MH2*MT2*MW2^5*MZ2^12*CHd[2, 2] - 4400730*MT2^2*MW2^5*MZ2^12*
       CHd[2, 2] + 1417350*MT2*MW2^6*MZ2^12*CHd[2, 2] + 
      2949120*MH2*MT2^7*MW2^11*CHd[3, 3] - 20643840*MH2*MT2^6*MW2^12*
       CHd[3, 3] - 2949120*MT2^7*MW2^12*CHd[3, 3] + 61931520*MH2*MT2^5*MW2^13*
       CHd[3, 3] + 20643840*MT2^6*MW2^13*CHd[3, 3] - 
      103219200*MH2*MT2^4*MW2^14*CHd[3, 3] - 61931520*MT2^5*MW2^14*
       CHd[3, 3] + 103219200*MH2*MT2^3*MW2^15*CHd[3, 3] + 
      103219200*MT2^4*MW2^15*CHd[3, 3] - 61931520*MH2*MT2^2*MW2^16*
       CHd[3, 3] - 103219200*MT2^3*MW2^16*CHd[3, 3] + 
      20643840*MH2*MT2*MW2^17*CHd[3, 3] + 61931520*MT2^2*MW2^17*CHd[3, 3] - 
      2949120*MH2*MW2^18*CHd[3, 3] - 20643840*MT2*MW2^18*CHd[3, 3] + 
      2949120*MW2^19*CHd[3, 3] - 258048*MH2*MT2^8*MW2^9*MZ2*CHd[3, 3] - 
      2125824*MH2*MT2^7*MW2^10*MZ2*CHd[3, 3] + 258048*MT2^8*MW2^10*MZ2*
       CHd[3, 3] + 25055232*MH2*MT2^6*MW2^11*MZ2*CHd[3, 3] + 
      2125824*MT2^7*MW2^11*MZ2*CHd[3, 3] - 85340160*MH2*MT2^5*MW2^12*MZ2*
       CHd[3, 3] - 25055232*MT2^6*MW2^12*MZ2*CHd[3, 3] + 
      143339520*MH2*MT2^4*MW2^13*MZ2*CHd[3, 3] + 85340160*MT2^5*MW2^13*MZ2*
       CHd[3, 3] - 132206592*MH2*MT2^3*MW2^14*MZ2*CHd[3, 3] - 
      143339520*MT2^4*MW2^14*MZ2*CHd[3, 3] + 66023424*MH2*MT2^2*MW2^15*MZ2*
       CHd[3, 3] + 132206592*MT2^3*MW2^15*MZ2*CHd[3, 3] - 
      15470592*MH2*MT2*MW2^16*MZ2*CHd[3, 3] - 66023424*MT2^2*MW2^16*MZ2*
       CHd[3, 3] + 983040*MH2*MW2^17*MZ2*CHd[3, 3] + 
      15470592*MT2*MW2^17*MZ2*CHd[3, 3] - 983040*MW2^18*MZ2*CHd[3, 3] + 
      1216512*MH2*MT2^8*MW2^8*MZ2^2*CHd[3, 3] - 35874816*MH2*MT2^7*MW2^9*
       MZ2^2*CHd[3, 3] - 1216512*MT2^8*MW2^9*MZ2^2*CHd[3, 3] + 
      212484096*MH2*MT2^6*MW2^10*MZ2^2*CHd[3, 3] + 36980736*MT2^7*MW2^10*
       MZ2^2*CHd[3, 3] - 598425600*MH2*MT2^5*MW2^11*MZ2^2*CHd[3, 3] - 
      220225536*MT2^6*MW2^11*MZ2^2*CHd[3, 3] + 978278400*MH2*MT2^4*MW2^12*
       MZ2^2*CHd[3, 3] + 621649920*MT2^5*MW2^12*MZ2^2*CHd[3, 3] - 
      988096512*MH2*MT2^3*MW2^13*MZ2^2*CHd[3, 3] - 1016985600*MT2^4*MW2^13*
       MZ2^2*CHd[3, 3] + 610922496*MH2*MT2^2*MW2^14*MZ2^2*CHd[3, 3] + 
      1026803712*MT2^3*MW2^14*MZ2^2*CHd[3, 3] - 212054016*MH2*MT2*MW2^15*
       MZ2^2*CHd[3, 3] - 634146816*MT2^2*MW2^15*MZ2^2*CHd[3, 3] + 
      31549440*MH2*MW2^16*MZ2^2*CHd[3, 3] + 219795456*MT2*MW2^16*MZ2^2*
       CHd[3, 3] - 32655360*MW2^17*MZ2^2*CHd[3, 3] - 
      2055168*MH2*MT2^8*MW2^7*MZ2^3*CHd[3, 3] + 95185920*MH2*MT2^7*MW2^8*
       MZ2^3*CHd[3, 3] + 2055168*MT2^8*MW2^8*MZ2^3*CHd[3, 3] - 
      632816640*MH2*MT2^6*MW2^9*MZ2^3*CHd[3, 3] - 99333120*MT2^7*MW2^9*MZ2^3*
       CHd[3, 3] + 1863011328*MH2*MT2^5*MW2^10*MZ2^3*CHd[3, 3] + 
      662952960*MT2^6*MW2^10*MZ2^3*CHd[3, 3] - 3015029760*MH2*MT2^4*MW2^11*
       MZ2^3*CHd[3, 3] - 1954526208*MT2^5*MW2^11*MZ2^3*CHd[3, 3] + 
      2864956416*MH2*MT2^3*MW2^12*MZ2^3*CHd[3, 3] + 3165711360*MT2^4*MW2^12*
       MZ2^3*CHd[3, 3] - 1583913984*MH2*MT2^2*MW2^13*MZ2^3*CHd[3, 3] - 
      3010108416*MT2^3*MW2^13*MZ2^3*CHd[3, 3] + 465060864*MH2*MT2*MW2^14*
       MZ2^3*CHd[3, 3] + 1665475584*MT2^2*MW2^14*MZ2^3*CHd[3, 3] - 
      54398976*MH2*MW2^15*MZ2^3*CHd[3, 3] - 489667584*MT2*MW2^15*MZ2^3*
       CHd[3, 3] + 57440256*MW2^16*MZ2^3*CHd[3, 3] + 
      1207296*MH2*MT2^8*MW2^6*MZ2^4*CHd[3, 3] - 60053376*MH2*MT2^7*MW2^7*
       MZ2^4*CHd[3, 3] - 1207296*MT2^8*MW2^7*MZ2^4*CHd[3, 3] + 
      461014656*MH2*MT2^6*MW2^8*MZ2^4*CHd[3, 3] + 65119872*MT2^7*MW2^8*MZ2^4*
       CHd[3, 3] - 1419993984*MH2*MT2^5*MW2^9*MZ2^4*CHd[3, 3] - 
      500627328*MT2^6*MW2^9*MZ2^4*CHd[3, 3] + 2178047616*MH2*MT2^4*MW2^10*
       MZ2^4*CHd[3, 3] + 1542979200*MT2^5*MW2^10*MZ2^4*CHd[3, 3] - 
      1720390272*MH2*MT2^3*MW2^11*MZ2^4*CHd[3, 3] - 2375005056*MT2^4*MW2^11*
       MZ2^4*CHd[3, 3] + 604663680*MH2*MT2^2*MW2^12*MZ2^4*CHd[3, 3] + 
      1894399872*MT2^3*MW2^12*MZ2^4*CHd[3, 3] - 16136832*MH2*MT2*MW2^13*MZ2^4*
       CHd[3, 3] - 687006336*MT2^2*MW2^13*MZ2^4*CHd[3, 3] - 
      28358784*MH2*MW2^14*MZ2^4*CHd[3, 3] + 33907584*MT2*MW2^14*MZ2^4*
       CHd[3, 3] + 27439488*MW2^15*MZ2^4*CHd[3, 3] + 
      447552*MH2*MT2^8*MW2^5*MZ2^5*CHd[3, 3] - 93232896*MH2*MT2^7*MW2^6*MZ2^5*
       CHd[3, 3] - 447552*MT2^8*MW2^6*MZ2^5*CHd[3, 3] + 
      593569920*MH2*MT2^6*MW2^7*MZ2^5*CHd[3, 3] + 93613056*MT2^7*MW2^7*MZ2^5*
       CHd[3, 3] - 1724487936*MH2*MT2^5*MW2^8*MZ2^5*CHd[3, 3] - 
      591164544*MT2^6*MW2^8*MZ2^5*CHd[3, 3] + 3025158912*MH2*MT2^4*MW2^9*
       MZ2^5*CHd[3, 3] + 1712205312*MT2^5*MW2^9*MZ2^5*CHd[3, 3] - 
      3418311936*MH2*MT2^3*MW2^10*MZ2^5*CHd[3, 3] - 3017279232*MT2^4*MW2^10*
       MZ2^5*CHd[3, 3] + 2391888768*MH2*MT2^2*MW2^11*MZ2^5*CHd[3, 3] + 
      3444059136*MT2^3*MW2^11*MZ2^5*CHd[3, 3] - 917582592*MH2*MT2*MW2^12*
       MZ2^5*CHd[3, 3] - 2437646208*MT2^2*MW2^12*MZ2^5*CHd[3, 3] + 
      142550208*MH2*MW2^13*MZ2^5*CHd[3, 3] + 944656896*MT2*MW2^13*MZ2^5*
       CHd[3, 3] - 147996864*MW2^14*MZ2^5*CHd[3, 3] - 
      809280*MH2*MT2^8*MW2^4*MZ2^6*CHd[3, 3] + 199627968*MH2*MT2^7*MW2^5*
       MZ2^6*CHd[3, 3] + 809280*MT2^8*MW2^5*MZ2^6*CHd[3, 3] - 
      1464924384*MH2*MT2^6*MW2^6*MZ2^6*CHd[3, 3] - 207102000*MT2^7*MW2^6*
       MZ2^6*CHd[3, 3] + 4462234080*MH2*MT2^5*MW2^7*MZ2^6*CHd[3, 3] + 
      1517622768*MT2^6*MW2^7*MZ2^6*CHd[3, 3] - 7314162816*MH2*MT2^4*MW2^8*
       MZ2^6*CHd[3, 3] - 4620709392*MT2^5*MW2^8*MZ2^6*CHd[3, 3] + 
      6947448576*MH2*MT2^3*MW2^9*MZ2^6*CHd[3, 3] + 7582721232*MT2^4*MW2^9*
       MZ2^6*CHd[3, 3] - 3777426528*MH2*MT2^2*MW2^10*MZ2^6*CHd[3, 3] - 
      7224239184*MT2^3*MW2^10*MZ2^6*CHd[3, 3] + 1053530208*MH2*MT2*MW2^11*
       MZ2^6*CHd[3, 3] + 3947679888*MT2^2*MW2^11*MZ2^6*CHd[3, 3] - 
      105517824*MH2*MW2^12*MZ2^6*CHd[3, 3] - 1109394288*MT2*MW2^12*MZ2^6*
       CHd[3, 3] + 112611696*MW2^13*MZ2^6*CHd[3, 3] + 
      187344*MH2*MT2^8*MW2^3*MZ2^7*CHd[3, 3] - 160703688*MH2*MT2^7*MW2^4*
       MZ2^7*CHd[3, 3] - 187344*MT2^8*MW2^4*MZ2^7*CHd[3, 3] + 
      1311172440*MH2*MT2^6*MW2^5*MZ2^7*CHd[3, 3] + 169394448*MT2^7*MW2^5*
       MZ2^7*CHd[3, 3] - 4118326248*MH2*MT2^5*MW2^6*MZ2^7*CHd[3, 3] - 
      1379481792*MT2^6*MW2^6*MZ2^7*CHd[3, 3] + 6445371192*MH2*MT2^4*MW2^7*
       MZ2^7*CHd[3, 3] + 4330728336*MT2^5*MW2^7*MZ2^7*CHd[3, 3] - 
      5297654040*MH2*MT2^3*MW2^8*MZ2^7*CHd[3, 3] - 6786537792*MT2^4*MW2^8*
       MZ2^7*CHd[3, 3] + 2107149960*MH2*MT2^2*MW2^9*MZ2^7*CHd[3, 3] + 
      5600690160*MT2^3*MW2^9*MZ2^7*CHd[3, 3] - 252987960*MH2*MT2*MW2^10*MZ2^7*
       CHd[3, 3] - 2251145280*MT2^2*MW2^10*MZ2^7*CHd[3, 3] - 
      34209000*MH2*MW2^11*MZ2^7*CHd[3, 3] + 283546992*MT2*MW2^11*MZ2^7*
       CHd[3, 3] + 32992272*MW2^12*MZ2^7*CHd[3, 3] + 
      106272*MH2*MT2^8*MW2^2*MZ2^8*CHd[3, 3] + 67607274*MH2*MT2^7*MW2^3*MZ2^8*
       CHd[3, 3] - 106272*MT2^8*MW2^3*MZ2^8*CHd[3, 3] - 
      634341174*MH2*MT2^6*MW2^4*MZ2^8*CHd[3, 3] - 72417108*MT2^7*MW2^4*MZ2^8*
       CHd[3, 3] + 2063428122*MH2*MT2^5*MW2^5*MZ2^8*CHd[3, 3] + 
      676700772*MT2^6*MW2^5*MZ2^8*CHd[3, 3] - 2984224374*MH2*MT2^4*MW2^6*
       MZ2^8*CHd[3, 3] - 2199197676*MT2^5*MW2^6*MZ2^8*CHd[3, 3] + 
      1807288494*MH2*MT2^3*MW2^7*MZ2^8*CHd[3, 3] + 3188548332*MT2^4*MW2^7*
       MZ2^8*CHd[3, 3] - 57963666*MH2*MT2^2*MW2^8*MZ2^8*CHd[3, 3] - 
      1953210588*MT2^3*MW2^8*MZ2^8*CHd[3, 3] - 353563986*MH2*MT2*MW2^9*MZ2^8*
       CHd[3, 3] + 93094284*MT2^2*MW2^9*MZ2^8*CHd[3, 3] + 
      91663038*MH2*MW2^10*MZ2^8*CHd[3, 3] + 362132220*MT2*MW2^10*MZ2^8*
       CHd[3, 3] - 95543964*MW2^11*MZ2^8*CHd[3, 3] - 
      42480*MH2*MT2^8*MW2*MZ2^9*CHd[3, 3] - 14700462*MH2*MT2^7*MW2^2*MZ2^9*
       CHd[3, 3] + 42480*MT2^8*MW2^2*MZ2^9*CHd[3, 3] + 
      172522188*MH2*MT2^6*MW2^3*MZ2^9*CHd[3, 3] + 16027242*MT2^7*MW2^3*MZ2^9*
       CHd[3, 3] - 587251254*MH2*MT2^5*MW2^4*MZ2^9*CHd[3, 3] - 
      186619482*MT2^6*MW2^4*MZ2^9*CHd[3, 3] + 707798580*MH2*MT2^4*MW2^5*MZ2^9*
       CHd[3, 3] + 634352970*MT2^5*MW2^5*MZ2^9*CHd[3, 3] - 
      49659474*MH2*MT2^3*MW2^6*MZ2^9*CHd[3, 3] - 769594290*MT2^4*MW2^6*MZ2^9*
       CHd[3, 3] - 504043476*MH2*MT2^2*MW2^7*MZ2^9*CHd[3, 3] + 
      70024494*MT2^3*MW2^7*MZ2^9*CHd[3, 3] + 329023350*MH2*MT2*MW2^8*MZ2^9*
       CHd[3, 3] + 526302546*MT2^2*MW2^8*MZ2^9*CHd[3, 3] - 
      53646972*MH2*MW2^9*MZ2^9*CHd[3, 3] - 347665986*MT2*MW2^9*MZ2^9*
       CHd[3, 3] + 57130026*MW2^10*MZ2^9*CHd[3, 3] + 
      1320780*MH2*MT2^7*MW2*MZ2^10*CHd[3, 3] - 24455754*MH2*MT2^6*MW2^2*
       MZ2^10*CHd[3, 3] - 1459830*MT2^7*MW2^2*MZ2^10*CHd[3, 3] + 
      88694412*MH2*MT2^5*MW2^3*MZ2^10*CHd[3, 3] + 26755884*MT2^6*MW2^3*MZ2^10*
       CHd[3, 3] - 54433536*MH2*MT2^4*MW2^4*MZ2^10*CHd[3, 3] - 
      96921582*MT2^5*MW2^4*MZ2^10*CHd[3, 3] - 157826946*MH2*MT2^3*MW2^5*
       MZ2^10*CHd[3, 3] + 61124352*MT2^4*MW2^5*MZ2^10*CHd[3, 3] + 
      252425208*MH2*MT2^2*MW2^6*MZ2^10*CHd[3, 3] + 167389698*MT2^3*MW2^6*
       MZ2^10*CHd[3, 3] - 119337414*MH2*MT2*MW2^7*MZ2^10*CHd[3, 3] - 
      270568560*MT2^2*MW2^7*MZ2^10*CHd[3, 3] + 13613250*MH2*MW2^8*MZ2^10*
       CHd[3, 3] + 128481018*MT2*MW2^8*MZ2^10*CHd[3, 3] - 
      14800980*MW2^9*MZ2^10*CHd[3, 3] + 1363260*MH2*MT2^6*MW2*MZ2^11*
       CHd[3, 3] - 5474280*MH2*MT2^5*MW2^2*MZ2^11*CHd[3, 3] - 
      1502310*MT2^6*MW2^2*MZ2^11*CHd[3, 3] - 8287794*MH2*MT2^4*MW2^3*MZ2^11*
       CHd[3, 3] + 6030480*MT2^5*MW2^3*MZ2^11*CHd[3, 3] + 
      45301626*MH2*MT2^3*MW2^4*MZ2^11*CHd[3, 3] + 8919324*MT2^4*MW2^4*MZ2^11*
       CHd[3, 3] - 51777942*MH2*MT2^2*MW2^5*MZ2^11*CHd[3, 3] - 
      49281966*MT2^3*MW2^5*MZ2^11*CHd[3, 3] + 20153430*MH2*MT2*MW2^6*MZ2^11*
       CHd[3, 3] + 56453532*MT2^2*MW2^6*MZ2^11*CHd[3, 3] - 
      1278300*MH2*MW2^7*MZ2^11*CHd[3, 3] - 22036410*MT2*MW2^7*MZ2^11*
       CHd[3, 3] + 1417350*MW2^8*MZ2^11*CHd[3, 3] + 1363260*MH2*MT2^4*MW2^2*
       MZ2^12*CHd[3, 3] - 4068540*MH2*MT2^3*MW2^3*MZ2^12*CHd[3, 3] - 
      1502310*MT2^4*MW2^3*MZ2^12*CHd[3, 3] + 3983580*MH2*MT2^2*MW2^4*MZ2^12*
       CHd[3, 3] + 4485690*MT2^3*MW2^4*MZ2^12*CHd[3, 3] - 
      1278300*MH2*MT2*MW2^5*MZ2^12*CHd[3, 3] - 4400730*MT2^2*MW2^5*MZ2^12*
       CHd[3, 3] + 1417350*MT2*MW2^6*MZ2^12*CHd[3, 3] - 
      75694080*MH2*MT2^7*MW2^11*CHe[1, 1] + 529858560*MH2*MT2^6*MW2^12*
       CHe[1, 1] + 75694080*MT2^7*MW2^12*CHe[1, 1] - 
      1589575680*MH2*MT2^5*MW2^13*CHe[1, 1] - 529858560*MT2^6*MW2^13*
       CHe[1, 1] + 2649292800*MH2*MT2^4*MW2^14*CHe[1, 1] + 
      1589575680*MT2^5*MW2^14*CHe[1, 1] - 2649292800*MH2*MT2^3*MW2^15*
       CHe[1, 1] - 2649292800*MT2^4*MW2^15*CHe[1, 1] + 
      1589575680*MH2*MT2^2*MW2^16*CHe[1, 1] + 2649292800*MT2^3*MW2^16*
       CHe[1, 1] - 529858560*MH2*MT2*MW2^17*CHe[1, 1] - 
      1589575680*MT2^2*MW2^17*CHe[1, 1] + 75694080*MH2*MW2^18*CHe[1, 1] + 
      529858560*MT2*MW2^18*CHe[1, 1] - 75694080*MW2^19*CHe[1, 1] + 
      233472*MH2*MT2^8*MW2^9*MZ2*CHe[1, 1] + 354881536*MH2*MT2^7*MW2^10*MZ2*
       CHe[1, 1] - 233472*MT2^8*MW2^10*MZ2*CHe[1, 1] - 
      2566402048*MH2*MT2^6*MW2^11*MZ2*CHe[1, 1] - 354881536*MT2^7*MW2^11*MZ2*
       CHe[1, 1] + 7781437440*MH2*MT2^5*MW2^12*MZ2*CHe[1, 1] + 
      2566402048*MT2^6*MW2^12*MZ2*CHe[1, 1] - 12848353280*MH2*MT2^4*MW2^13*
       MZ2*CHe[1, 1] - 7781437440*MT2^5*MW2^13*MZ2*CHe[1, 1] + 
      12473151488*MH2*MT2^3*MW2^14*MZ2*CHe[1, 1] + 12848353280*MT2^4*MW2^14*
       MZ2*CHe[1, 1] - 7106727936*MH2*MT2^2*MW2^15*MZ2*CHe[1, 1] - 
      12473151488*MT2^3*MW2^15*MZ2*CHe[1, 1] + 2192601088*MH2*MT2*MW2^16*MZ2*
       CHe[1, 1] + 7106727936*MT2^2*MW2^16*MZ2*CHe[1, 1] - 
      280821760*MH2*MW2^17*MZ2*CHe[1, 1] - 2192601088*MT2*MW2^17*MZ2*
       CHe[1, 1] + 280821760*MW2^18*MZ2*CHe[1, 1] - 1241088*MH2*MT2^8*MW2^8*
       MZ2^2*CHe[1, 1] - 619964416*MH2*MT2^7*MW2^9*MZ2^2*CHe[1, 1] + 
      1241088*MT2^8*MW2^9*MZ2^2*CHe[1, 1] + 4731600896*MH2*MT2^6*MW2^10*MZ2^2*
       CHe[1, 1] + 591579136*MT2^7*MW2^10*MZ2^2*CHe[1, 1] - 
      14587002880*MH2*MT2^5*MW2^11*MZ2^2*CHe[1, 1] - 
      4532903936*MT2^6*MW2^11*MZ2^2*CHe[1, 1] + 23670937600*MH2*MT2^4*MW2^12*
       MZ2^2*CHe[1, 1] + 13990912000*MT2^5*MW2^12*MZ2^2*CHe[1, 1] - 
      21753178112*MH2*MT2^3*MW2^13*MZ2^2*CHe[1, 1] - 22677452800*MT2^4*MW2^13*
       MZ2^2*CHe[1, 1] + 11183927296*MH2*MT2^2*MW2^14*MZ2^2*CHe[1, 1] + 
      20759693312*MT2^3*MW2^14*MZ2^2*CHe[1, 1] - 2896982016*MH2*MT2*MW2^15*
       MZ2^2*CHe[1, 1] - 10587836416*MT2^2*MW2^15*MZ2^2*CHe[1, 1] + 
      271902720*MH2*MW2^16*MZ2^2*CHe[1, 1] + 2698285056*MT2*MW2^16*MZ2^2*
       CHe[1, 1] - 243517440*MW2^17*MZ2^2*CHe[1, 1] + 
      2085888*MH2*MT2^8*MW2^7*MZ2^3*CHe[1, 1] + 250108928*MH2*MT2^7*MW2^8*
       MZ2^3*CHe[1, 1] - 2085888*MT2^8*MW2^8*MZ2^3*CHe[1, 1] - 
      2441155584*MH2*MT2^6*MW2^9*MZ2^3*CHe[1, 1] - 95740928*MT2^7*MW2^9*MZ2^3*
       CHe[1, 1] + 8015838208*MH2*MT2^5*MW2^10*MZ2^3*CHe[1, 1] + 
      1332194304*MT2^6*MW2^10*MZ2^3*CHe[1, 1] - 12004582400*MH2*MT2^4*MW2^11*
       MZ2^3*CHe[1, 1] - 4660569088*MT2^5*MW2^11*MZ2^3*CHe[1, 1] + 
      8169886720*MH2*MT2^3*MW2^12*MZ2^3*CHe[1, 1] + 6459776000*MT2^4*MW2^12*
       MZ2^3*CHe[1, 1] - 1333906432*MH2*MT2^2*MW2^13*MZ2^3*CHe[1, 1] - 
      2767006720*MT2^3*MW2^13*MZ2^3*CHe[1, 1] - 1023224832*MH2*MT2*MW2^14*
       MZ2^3*CHe[1, 1] - 1765895168*MT2^2*MW2^14*MZ2^3*CHe[1, 1] + 
      364949504*MH2*MW2^15*MZ2^3*CHe[1, 1] + 1990259712*MT2*MW2^15*MZ2^3*
       CHe[1, 1] - 490932224*MW2^16*MZ2^3*CHe[1, 1] - 
      1158144*MH2*MT2^8*MW2^6*MZ2^4*CHe[1, 1] + 902790272*MH2*MT2^7*MW2^7*
       MZ2^4*CHe[1, 1] + 1158144*MT2^8*MW2^7*MZ2^4*CHe[1, 1] - 
      6015937920*MH2*MT2^6*MW2^8*MZ2^4*CHe[1, 1] - 1290509696*MT2^7*MW2^8*
       MZ2^4*CHe[1, 1] + 17740470400*MH2*MT2^5*MW2^9*MZ2^4*CHe[1, 1] + 
      8884341888*MT2^6*MW2^9*MZ2^4*CHe[1, 1] - 30611860864*MH2*MT2^4*MW2^10*
       MZ2^4*CHe[1, 1] - 26500050304*MT2^5*MW2^10*MZ2^4*CHe[1, 1] + 
      33194727808*MH2*MT2^3*MW2^11*MZ2^4*CHe[1, 1] + 44925495424*MT2^4*MW2^11*
       MZ2^4*CHe[1, 1] - 22004587648*MH2*MT2^2*MW2^12*MZ2^4*CHe[1, 1] - 
      46679751808*MT2^3*MW2^12*MZ2^4*CHe[1, 1] + 7955794304*MH2*MT2*MW2^13*
       MZ2^4*CHe[1, 1] + 29289699712*MT2^2*MW2^13*MZ2^4*CHe[1, 1] - 
      1160238208*MH2*MW2^14*MZ2^4*CHe[1, 1] - 10023972992*MT2*MW2^14*MZ2^4*
       CHe[1, 1] + 1393589632*MW2^15*MZ2^4*CHe[1, 1] - 
      432096*MH2*MT2^8*MW2^5*MZ2^5*CHe[1, 1] - 2017733920*MH2*MT2^7*MW2^6*
       MZ2^5*CHe[1, 1] + 432096*MT2^8*MW2^6*MZ2^5*CHe[1, 1] + 
      15025938144*MH2*MT2^6*MW2^7*MZ2^5*CHe[1, 1] + 2606279200*MT2^7*MW2^7*
       MZ2^5*CHe[1, 1] - 45976834976*MH2*MT2^5*MW2^8*MZ2^5*CHe[1, 1] - 
      19533474528*MT2^6*MW2^8*MZ2^5*CHe[1, 1] + 75417202592*MH2*MT2^4*MW2^9*
       MZ2^5*CHe[1, 1] + 59887163552*MT2^5*MW2^9*MZ2^5*CHe[1, 1] - 
      71499423584*MH2*MT2^3*MW2^10*MZ2^5*CHe[1, 1] - 97800516512*MT2^4*MW2^10*
       MZ2^5*CHe[1, 1] + 38757602720*MH2*MT2^2*MW2^11*MZ2^5*CHe[1, 1] + 
      91635404384*MT2^3*MW2^11*MZ2^5*CHe[1, 1] - 10831466464*MH2*MT2*MW2^12*
       MZ2^5*CHe[1, 1] - 48715352480*MT2^2*MW2^12*MZ2^5*CHe[1, 1] + 
      1125147584*MH2*MW2^13*MZ2^5*CHe[1, 1] + 13246037728*MT2*MW2^13*MZ2^5*
       CHe[1, 1] - 1325973440*MW2^14*MZ2^5*CHe[1, 1] + 
      781536*MH2*MT2^8*MW2^4*MZ2^6*CHe[1, 1] + 2201946464*MH2*MT2^7*MW2^5*
       MZ2^6*CHe[1, 1] - 781536*MT2^8*MW2^5*MZ2^6*CHe[1, 1] - 
      17456188944*MH2*MT2^6*MW2^6*MZ2^6*CHe[1, 1] - 2792400464*MT2^7*MW2^6*
       MZ2^6*CHe[1, 1] + 54411199600*MH2*MT2^5*MW2^7*MZ2^6*CHe[1, 1] + 
      22177912224*MT2^6*MW2^7*MZ2^6*CHe[1, 1] - 86446295584*MH2*MT2^4*MW2^8*
       MZ2^6*CHe[1, 1] - 69164914720*MT2^5*MW2^8*MZ2^6*CHe[1, 1] + 
      74571994816*MH2*MT2^3*MW2^9*MZ2^6*CHe[1, 1] + 109667192560*MT2^4*MW2^9*
       MZ2^6*CHe[1, 1] - 33568045648*MH2*MT2^2*MW2^10*MZ2^6*CHe[1, 1] - 
      94074726544*MT2^3*MW2^10*MZ2^6*CHe[1, 1] + 6469676144*MH2*MT2*MW2^11*
       MZ2^6*CHe[1, 1] + 41861694976*MT2^2*MW2^11*MZ2^6*CHe[1, 1] - 
      185068384*MH2*MW2^12*MZ2^6*CHe[1, 1] - 7860953600*MT2*MW2^12*MZ2^6*
       CHe[1, 1] + 186977104*MW2^13*MZ2^6*CHe[1, 1] - 
      207384*MH2*MT2^8*MW2^3*MZ2^7*CHe[1, 1] - 1507385536*MH2*MT2^7*MW2^4*
       MZ2^7*CHe[1, 1] + 207384*MT2^8*MW2^4*MZ2^7*CHe[1, 1] + 
      12767308656*MH2*MT2^6*MW2^5*MZ2^7*CHe[1, 1] + 1908964024*MT2^7*MW2^5*
       MZ2^7*CHe[1, 1] - 40518924224*MH2*MT2^5*MW2^6*MZ2^7*CHe[1, 1] - 
      16168812072*MT2^6*MW2^6*MZ2^7*CHe[1, 1] + 61837321232*MH2*MT2^4*MW2^7*
       MZ2^7*CHe[1, 1] + 51313888472*MT2^5*MW2^7*MZ2^7*CHe[1, 1] - 
      46756858304*MH2*MT2^3*MW2^8*MZ2^7*CHe[1, 1] - 78256293032*MT2^4*MW2^8*
       MZ2^7*CHe[1, 1] + 14586004784*MH2*MT2^2*MW2^9*MZ2^7*CHe[1, 1] + 
      59046469544*MT2^3*MW2^9*MZ2^7*CHe[1, 1] + 291670208*MH2*MT2*MW2^10*
       MZ2^7*CHe[1, 1] - 18301247192*MT2^2*MW2^10*MZ2^7*CHe[1, 1] - 
      698929432*MH2*MW2^11*MZ2^7*CHe[1, 1] - 430982072*MT2*MW2^11*MZ2^7*
       CHe[1, 1] + 887804944*MW2^12*MZ2^7*CHe[1, 1] - 
      106224*MH2*MT2^8*MW2^2*MZ2^8*CHe[1, 1] + 665946278*MH2*MT2^7*MW2^3*
       MZ2^8*CHe[1, 1] + 106224*MT2^8*MW2^3*MZ2^8*CHe[1, 1] - 
      6168786894*MH2*MT2^6*MW2^4*MZ2^8*CHe[1, 1] - 847468052*MT2^7*MW2^4*
       MZ2^8*CHe[1, 1] + 20014225474*MH2*MT2^5*MW2^5*MZ2^8*CHe[1, 1] + 
      7841017800*MT2^6*MW2^5*MZ2^8*CHe[1, 1] - 28630204858*MH2*MT2^4*MW2^6*
       MZ2^8*CHe[1, 1] - 25432496680*MT2^5*MW2^6*MZ2^8*CHe[1, 1] + 
      16663322890*MH2*MT2^3*MW2^7*MZ2^8*CHe[1, 1] + 36400905388*MT2^4*MW2^7*
       MZ2^8*CHe[1, 1] + 198479486*MH2*MT2^2*MW2^8*MZ2^8*CHe[1, 1] - 
      21245222980*MT2^3*MW2^8*MZ2^8*CHe[1, 1] - 3585936514*MH2*MT2*MW2^9*
       MZ2^8*CHe[1, 1] - 165776672*MT2^2*MW2^9*MZ2^8*CHe[1, 1] + 
      843060362*MH2*MW2^10*MZ2^8*CHe[1, 1] + 4512052048*MT2*MW2^10*MZ2^8*
       CHe[1, 1] - 1063117076*MW2^11*MZ2^8*CHe[1, 1] + 
      44040*MH2*MT2^8*MW2*MZ2^9*CHe[1, 1] - 176542738*MH2*MT2^7*MW2^2*MZ2^9*
       CHe[1, 1] - 44040*MT2^8*MW2^2*MZ2^9*CHe[1, 1] + 
      1899710580*MH2*MT2^6*MW2^3*MZ2^9*CHe[1, 1] + 226763206*MT2^7*MW2^3*
       MZ2^9*CHe[1, 1] - 6362987510*MH2*MT2^5*MW2^4*MZ2^9*CHe[1, 1] - 
      2432775630*MT2^6*MW2^4*MZ2^9*CHe[1, 1] + 7985054660*MH2*MT2^4*MW2^5*
       MZ2^9*CHe[1, 1] + 8143704434*MT2^5*MW2^5*MZ2^9*CHe[1, 1] - 
      1638864614*MH2*MT2^3*MW2^6*MZ2^9*CHe[1, 1] - 10248801422*MT2^4*MW2^6*
       MZ2^9*CHe[1, 1] - 4152571804*MH2*MT2^2*MW2^7*MZ2^9*CHe[1, 1] + 
      2191845530*MT2^3*MW2^7*MZ2^9*CHe[1, 1] + 2934812030*MH2*MT2*MW2^8*MZ2^9*
       CHe[1, 1] + 5210286310*MT2^2*MW2^8*MZ2^9*CHe[1, 1] - 
      488654644*MH2*MW2^9*MZ2^9*CHe[1, 1] - 3710934338*MT2*MW2^9*MZ2^9*
       CHe[1, 1] + 619955950*MW2^10*MZ2^9*CHe[1, 1] + 
      21647212*MH2*MT2^7*MW2*MZ2^10*CHe[1, 1] - 327548618*MH2*MT2^6*MW2^2*
       MZ2^10*CHe[1, 1] - 28278970*MT2^7*MW2^2*MZ2^10*CHe[1, 1] + 
      1158544816*MH2*MT2^5*MW2^3*MZ2^10*CHe[1, 1] + 424191392*MT2^6*MW2^3*
       MZ2^10*CHe[1, 1] - 972002696*MH2*MT2^4*MW2^4*MZ2^10*CHe[1, 1] - 
      1498693606*MT2^5*MW2^4*MZ2^10*CHe[1, 1] - 1239028546*MH2*MT2^3*MW2^5*
       MZ2^10*CHe[1, 1] + 1273694792*MT2^4*MW2^5*MZ2^10*CHe[1, 1] + 
      2422084088*MH2*MT2^2*MW2^6*MZ2^10*CHe[1, 1] + 1551482338*MT2^3*MW2^6*
       MZ2^10*CHe[1, 1] - 1218345686*MH2*MT2*MW2^7*MZ2^10*CHe[1, 1] - 
      3078484832*MT2^2*MW2^7*MZ2^10*CHe[1, 1] + 154649430*MH2*MW2^8*MZ2^10*
       CHe[1, 1] + 1554327026*MT2*MW2^8*MZ2^10*CHe[1, 1] - 
      198238140*MW2^9*MZ2^10*CHe[1, 1] + 21603172*MH2*MT2^6*MW2*MZ2^11*
       CHe[1, 1] - 86390668*MH2*MT2^5*MW2^2*MZ2^11*CHe[1, 1] - 
      28234930*MT2^6*MW2^2*MZ2^11*CHe[1, 1] - 68112374*MH2*MT2^4*MW2^3*MZ2^11*
       CHe[1, 1] + 112917700*MT2^5*MW2^3*MZ2^11*CHe[1, 1] + 
      528393774*MH2*MT2^3*MW2^4*MZ2^11*CHe[1, 1] + 85174052*MT2^4*MW2^4*
       MZ2^11*CHe[1, 1] - 636754202*MH2*MT2^2*MW2^5*MZ2^11*CHe[1, 1] - 
      679055178*MT2^3*MW2^5*MZ2^11*CHe[1, 1] + 262951550*MH2*MT2*MW2^6*MZ2^11*
       CHe[1, 1] + 820574396*MT2^2*MW2^6*MZ2^11*CHe[1, 1] - 
      21691252*MH2*MW2^7*MZ2^11*CHe[1, 1] - 339699050*MT2*MW2^7*MZ2^11*
       CHe[1, 1] + 28323010*MW2^8*MZ2^11*CHe[1, 1] + 21603172*MH2*MT2^4*MW2^2*
       MZ2^12*CHe[1, 1] - 64831536*MH2*MT2^3*MW2^3*MZ2^12*CHe[1, 1] - 
      28234930*MT2^4*MW2^3*MZ2^12*CHe[1, 1] + 64919616*MH2*MT2^2*MW2^4*MZ2^12*
       CHe[1, 1] + 84726810*MT2^3*MW2^4*MZ2^12*CHe[1, 1] - 
      21691252*MH2*MT2*MW2^5*MZ2^12*CHe[1, 1] - 84814890*MT2^2*MW2^5*MZ2^12*
       CHe[1, 1] + 28323010*MT2*MW2^6*MZ2^12*CHe[1, 1] + 
      32440320*MH2*MT2^7*MW2^11*CHe[2, 2] - 227082240*MH2*MT2^6*MW2^12*
       CHe[2, 2] - 32440320*MT2^7*MW2^12*CHe[2, 2] + 
      681246720*MH2*MT2^5*MW2^13*CHe[2, 2] + 227082240*MT2^6*MW2^13*
       CHe[2, 2] - 1135411200*MH2*MT2^4*MW2^14*CHe[2, 2] - 
      681246720*MT2^5*MW2^14*CHe[2, 2] + 1135411200*MH2*MT2^3*MW2^15*
       CHe[2, 2] + 1135411200*MT2^4*MW2^15*CHe[2, 2] - 
      681246720*MH2*MT2^2*MW2^16*CHe[2, 2] - 1135411200*MT2^3*MW2^16*
       CHe[2, 2] + 227082240*MH2*MT2*MW2^17*CHe[2, 2] + 
      681246720*MT2^2*MW2^17*CHe[2, 2] - 32440320*MH2*MW2^18*CHe[2, 2] - 
      227082240*MT2*MW2^18*CHe[2, 2] + 32440320*MW2^19*CHe[2, 2] + 
      479232*MH2*MT2^8*MW2^9*MZ2*CHe[2, 2] - 179318784*MH2*MT2^7*MW2^10*MZ2*
       CHe[2, 2] - 479232*MT2^8*MW2^10*MZ2*CHe[2, 2] + 
      1274253312*MH2*MT2^6*MW2^11*MZ2*CHe[2, 2] + 179318784*MT2^7*MW2^11*MZ2*
       CHe[2, 2] - 3841781760*MH2*MT2^5*MW2^12*MZ2*CHe[2, 2] - 
      1274253312*MT2^6*MW2^12*MZ2*CHe[2, 2] + 6337720320*MH2*MT2^4*MW2^13*MZ2*
       CHe[2, 2] + 3841781760*MT2^5*MW2^13*MZ2*CHe[2, 2] - 
      6168809472*MH2*MT2^3*MW2^14*MZ2*CHe[2, 2] - 6337720320*MT2^4*MW2^14*MZ2*
       CHe[2, 2] + 3536400384*MH2*MT2^2*MW2^15*MZ2*CHe[2, 2] + 
      6168809472*MT2^3*MW2^15*MZ2*CHe[2, 2] - 1102467072*MH2*MT2*MW2^16*MZ2*
       CHe[2, 2] - 3536400384*MT2^2*MW2^16*MZ2*CHe[2, 2] + 
      143523840*MH2*MW2^17*MZ2*CHe[2, 2] + 1102467072*MT2*MW2^17*MZ2*
       CHe[2, 2] - 143523840*MW2^18*MZ2*CHe[2, 2] - 1548288*MH2*MT2^8*MW2^8*
       MZ2^2*CHe[2, 2] + 360720384*MH2*MT2^7*MW2^9*MZ2^2*CHe[2, 2] + 
      1548288*MT2^8*MW2^9*MZ2^2*CHe[2, 2] - 2656456704*MH2*MT2^6*MW2^10*MZ2^2*
       CHe[2, 2] - 348555264*MT2^7*MW2^10*MZ2^2*CHe[2, 2] + 
      8100065280*MH2*MT2^5*MW2^11*MZ2^2*CHe[2, 2] + 2571300864*MT2^6*MW2^11*
       MZ2^2*CHe[2, 2] - 13137868800*MH2*MT2^4*MW2^12*MZ2^2*CHe[2, 2] - 
      7844597760*MT2^5*MW2^12*MZ2^2*CHe[2, 2] + 12173887488*MH2*MT2^3*MW2^13*
       MZ2^2*CHe[2, 2] + 12712089600*MT2^4*MW2^13*MZ2^2*CHe[2, 2] - 
      6380027904*MH2*MT2^2*MW2^14*MZ2^2*CHe[2, 2] - 11748108288*MT2^3*MW2^14*
       MZ2^2*CHe[2, 2] + 1715625984*MH2*MT2*MW2^15*MZ2^2*CHe[2, 2] + 
      6124560384*MT2^2*MW2^15*MZ2^2*CHe[2, 2] - 174397440*MH2*MW2^16*MZ2^2*
       CHe[2, 2] - 1630470144*MT2*MW2^16*MZ2^2*CHe[2, 2] + 
      162232320*MW2^17*MZ2^2*CHe[2, 2] + 1737216*MH2*MT2^8*MW2^7*MZ2^3*
       CHe[2, 2] - 192787968*MH2*MT2^7*MW2^8*MZ2^3*CHe[2, 2] - 
      1737216*MT2^8*MW2^8*MZ2^3*CHe[2, 2] + 1646406144*MH2*MT2^6*MW2^9*MZ2^3*
       CHe[2, 2] + 122285568*MT2^7*MW2^9*MZ2^3*CHe[2, 2] - 
      5233546752*MH2*MT2^5*MW2^10*MZ2^3*CHe[2, 2] - 1140724224*MT2^6*MW2^10*
       MZ2^3*CHe[2, 2] + 7922849280*MH2*MT2^4*MW2^11*MZ2^3*CHe[2, 2] + 
      3704335872*MT2^5*MW2^11*MZ2^3*CHe[2, 2] - 5807804928*MH2*MT2^3*MW2^12*
       MZ2^3*CHe[2, 2] - 5394439680*MT2^4*MW2^12*MZ2^3*CHe[2, 2] + 
      1525599744*MH2*MT2^2*MW2^13*MZ2^3*CHe[2, 2] + 3340220928*MT2^3*MW2^13*
       MZ2^3*CHe[2, 2] + 305733120*MH2*MT2*MW2^14*MZ2^3*CHe[2, 2] - 
      105874944*MT2^2*MW2^14*MZ2^3*CHe[2, 2] - 168185856*MH2*MW2^15*MZ2^3*
       CHe[2, 2] - 750589440*MT2*MW2^15*MZ2^3*CHe[2, 2] + 
      226523136*MW2^16*MZ2^3*CHe[2, 2] - 509184*MH2*MT2^8*MW2^6*MZ2^4*
       CHe[2, 2] - 478639104*MH2*MT2^7*MW2^7*MZ2^4*CHe[2, 2] + 
      509184*MT2^8*MW2^7*MZ2^4*CHe[2, 2] + 3189994752*MH2*MT2^6*MW2^8*MZ2^4*
       CHe[2, 2] + 663141120*MT2^7*MW2^8*MZ2^4*CHe[2, 2] - 
      9412885248*MH2*MT2^5*MW2^9*MZ2^4*CHe[2, 2] - 4552011264*MT2^6*MW2^9*
       MZ2^4*CHe[2, 2] + 16348048896*MH2*MT2^4*MW2^10*MZ2^4*CHe[2, 2] + 
      13569437184*MT2^5*MW2^10*MZ2^4*CHe[2, 2] - 17939384832*MH2*MT2^3*MW2^11*
       MZ2^4*CHe[2, 2] - 23145966336*MT2^4*MW2^11*MZ2^4*CHe[2, 2] + 
      12074949888*MH2*MT2^2*MW2^12*MZ2^4*CHe[2, 2] + 24360460032*MT2^3*MW2^12*
       MZ2^4*CHe[2, 2] - 4444217088*MH2*MT2*MW2^13*MZ2^4*CHe[2, 2] - 
      15560484864*MT2^2*MW2^13*MZ2^4*CHe[2, 2] + 662641920*MH2*MW2^14*MZ2^4*
       CHe[2, 2] + 5441556480*MT2*MW2^14*MZ2^4*CHe[2, 2] - 
      776641536*MW2^15*MZ2^4*CHe[2, 2] - 535680*MH2*MT2^8*MW2^5*MZ2^5*
       CHe[2, 2] + 1126209408*MH2*MT2^7*MW2^6*MZ2^5*CHe[2, 2] + 
      535680*MT2^8*MW2^6*MZ2^5*CHe[2, 2] - 8353680384*MH2*MT2^6*MW2^7*MZ2^5*
       CHe[2, 2] - 1412227968*MT2^7*MW2^7*MZ2^5*CHe[2, 2] + 
      25532888064*MH2*MT2^5*MW2^8*MZ2^5*CHe[2, 2] + 10540312320*MT2^6*MW2^8*
       MZ2^5*CHe[2, 2] - 41913802368*MH2*MT2^4*MW2^9*MZ2^5*CHe[2, 2] - 
      32277285888*MT2^5*MW2^9*MZ2^5*CHe[2, 2] + 39841249152*MH2*MT2^3*MW2^10*
       MZ2^5*CHe[2, 2] + 52776459648*MT2^4*MW2^10*MZ2^5*CHe[2, 2] - 
      21701554944*MH2*MT2^2*MW2^11*MZ2^5*CHe[2, 2] - 49640391552*MT2^3*MW2^11*
       MZ2^5*CHe[2, 2] + 6110711040*MH2*MT2*MW2^12*MZ2^5*CHe[2, 2] + 
      26573927424*MT2^2*MW2^12*MZ2^5*CHe[2, 2] - 641484288*MH2*MW2^13*MZ2^5*
       CHe[2, 2] - 7304330496*MT2*MW2^13*MZ2^5*CHe[2, 2] + 
      743000832*MW2^14*MZ2^5*CHe[2, 2] + 512064*MH2*MT2^8*MW2^4*MZ2^6*
       CHe[2, 2] - 1173421920*MH2*MT2^7*MW2^5*MZ2^6*CHe[2, 2] - 
      512064*MT2^8*MW2^5*MZ2^6*CHe[2, 2] + 9321245280*MH2*MT2^6*MW2^6*MZ2^6*
       CHe[2, 2] + 1461543456*MT2^7*MW2^6*MZ2^6*CHe[2, 2] - 
      29070478752*MH2*MT2^5*MW2^7*MZ2^6*CHe[2, 2] - 11624114592*MT2^6*MW2^7*
       MZ2^6*CHe[2, 2] + 46082423712*MH2*MT2^4*MW2^8*MZ2^6*CHe[2, 2] + 
      36265105248*MT2^5*MW2^8*MZ2^6*CHe[2, 2] - 39495567264*MH2*MT2^3*MW2^9*
       MZ2^6*CHe[2, 2] - 57412268256*MT2^4*MW2^9*MZ2^6*CHe[2, 2] + 
      17507527584*MH2*MT2^2*MW2^10*MZ2^6*CHe[2, 2] + 49026314976*MT2^3*MW2^10*
       MZ2^6*CHe[2, 2] - 3220663392*MH2*MT2*MW2^11*MZ2^6*CHe[2, 2] - 
      21574480992*MT2^2*MW2^11*MZ2^6*CHe[2, 2] + 48422688*MH2*MW2^12*MZ2^6*
       CHe[2, 2] + 3908937888*MT2*MW2^12*MZ2^6*CHe[2, 2] - 
      50525664*MW2^13*MZ2^6*CHe[2, 2] - 99648*MH2*MT2^8*MW2^3*MZ2^7*
       CHe[2, 2] + 725930400*MH2*MT2^7*MW2^4*MZ2^7*CHe[2, 2] + 
      99648*MT2^8*MW2^4*MZ2^7*CHe[2, 2] - 6246744288*MH2*MT2^6*MW2^5*MZ2^7*
       CHe[2, 2] - 919554528*MT2^7*MW2^5*MZ2^7*CHe[2, 2] + 
      19904428416*MH2*MT2^5*MW2^6*MZ2^7*CHe[2, 2] + 7890234720*MT2^6*MW2^6*
       MZ2^7*CHe[2, 2] - 30099936768*MH2*MT2^4*MW2^7*MZ2^7*CHe[2, 2] - 
      25123021248*MT2^5*MW2^7*MZ2^7*CHe[2, 2] + 22009445664*MH2*MT2^3*MW2^8*
       MZ2^7*CHe[2, 2] + 38031370368*MT2^4*MW2^8*MZ2^7*CHe[2, 2] - 
      6014093664*MH2*MT2^2*MW2^9*MZ2^7*CHe[2, 2] - 27928234464*MT2^3*MW2^9*
       MZ2^7*CHe[2, 2] - 723558336*MH2*MT2*MW2^10*MZ2^7*CHe[2, 2] + 
      7781536992*MT2^2*MW2^10*MZ2^7*CHe[2, 2] + 444628224*MH2*MW2^11*MZ2^7*
       CHe[2, 2] + 806694144*MT2*MW2^11*MZ2^7*CHe[2, 2] - 
      539125632*MW2^12*MZ2^7*CHe[2, 2] - 67392*MH2*MT2^8*MW2^2*MZ2^8*
       CHe[2, 2] - 273721620*MH2*MT2^7*MW2^3*MZ2^8*CHe[2, 2] + 
      67392*MT2^8*MW2^3*MZ2^8*CHe[2, 2] + 2642409996*MH2*MT2^6*MW2^4*MZ2^8*
       CHe[2, 2] + 358753368*MT2^7*MW2^4*MZ2^8*CHe[2, 2] - 
      8653183140*MH2*MT2^5*MW2^5*MZ2^8*CHe[2, 2] - 3431256360*MT2^6*MW2^5*
       MZ2^8*CHe[2, 2] + 12046718268*MH2*MT2^4*MW2^6*MZ2^8*CHe[2, 2] + 
      11213346360*MT2^5*MW2^6*MZ2^8*CHe[2, 2] - 6086196636*MH2*MT2^3*MW2^7*
       MZ2^8*CHe[2, 2] - 15702828552*MT2^4*MW2^7*MZ2^8*CHe[2, 2] - 
      1376532924*MH2*MT2^2*MW2^8*MZ2^8*CHe[2, 2] + 8197943208*MT2^3*MW2^8*
       MZ2^8*CHe[2, 2] + 2152025364*MH2*MT2*MW2^9*MZ2^8*CHe[2, 2] + 
      1423351464*MT2^2*MW2^9*MZ2^8*CHe[2, 2] - 451451916*MH2*MW2^10*MZ2^8*
       CHe[2, 2] - 2619421176*MT2*MW2^10*MZ2^8*CHe[2, 2] + 
      560044296*MW2^11*MZ2^8*CHe[2, 2] + 31680*MH2*MT2^8*MW2*MZ2^9*
       CHe[2, 2] + 57652044*MH2*MT2^7*MW2^2*MZ2^9*CHe[2, 2] - 
      31680*MT2^8*MW2^2*MZ2^9*CHe[2, 2] - 678713544*MH2*MT2^6*MW2^3*MZ2^9*
       CHe[2, 2] - 80052756*MT2^7*MW2^3*MZ2^9*CHe[2, 2] + 
      2311341132*MH2*MT2^5*MW2^4*MZ2^9*CHe[2, 2] + 920550276*MT2^6*MW2^4*
       MZ2^9*CHe[2, 2] - 2671569960*MH2*MT2^4*MW2^5*MZ2^9*CHe[2, 2] - 
      3121883076*MT2^5*MW2^5*MZ2^9*CHe[2, 2] - 148390044*MH2*MT2^3*MW2^6*
       MZ2^9*CHe[2, 2] + 3687129492*MT2^4*MW2^6*MZ2^9*CHe[2, 2] + 
      2330813832*MH2*MT2^2*MW2^7*MZ2^9*CHe[2, 2] - 54762492*MT2^3*MW2^7*MZ2^9*
       CHe[2, 2] - 1417651740*MH2*MT2*MW2^8*MZ2^9*CHe[2, 2] - 
      2866430004*MT2^2*MW2^8*MZ2^9*CHe[2, 2] + 216486600*MH2*MW2^9*MZ2^9*
       CHe[2, 2] + 1794597876*MT2*MW2^9*MZ2^9*CHe[2, 2] - 
      279117636*MW2^10*MZ2^9*CHe[2, 2] - 5063160*MH2*MT2^7*MW2*MZ2^10*
       CHe[2, 2] + 93462516*MH2*MT2^6*MW2^2*MZ2^10*CHe[2, 2] + 
      7788540*MT2^7*MW2^2*MZ2^10*CHe[2, 2] - 338489160*MH2*MT2^5*MW2^3*MZ2^10*
       CHe[2, 2] - 134940888*MT2^6*MW2^3*MZ2^10*CHe[2, 2] + 
      193456464*MH2*MT2^4*MW2^4*MZ2^10*CHe[2, 2] + 485324988*MT2^5*MW2^4*
       MZ2^10*CHe[2, 2] + 644712564*MH2*MT2^3*MW2^5*MZ2^10*CHe[2, 2] - 
      315816576*MT2^4*MW2^5*MZ2^10*CHe[2, 2] - 1005695904*MH2*MT2^2*MW2^6*
       MZ2^10*CHe[2, 2] - 804419508*MT2^3*MW2^6*MZ2^10*CHe[2, 2] + 
      470391612*MH2*MT2*MW2^7*MZ2^10*CHe[2, 2] + 1315561728*MT2^2*MW2^7*
       MZ2^10*CHe[2, 2] - 52774932*MH2*MW2^8*MZ2^10*CHe[2, 2] - 
      625948548*MT2*MW2^8*MZ2^10*CHe[2, 2] + 72450264*MW2^9*MZ2^10*
       CHe[2, 2] - 5094840*MH2*MT2^6*MW2*MZ2^11*CHe[2, 2] + 
      20395200*MH2*MT2^5*MW2^2*MZ2^11*CHe[2, 2] + 7820220*MT2^6*MW2^2*MZ2^11*
       CHe[2, 2] + 32466996*MH2*MT2^4*MW2^3*MZ2^11*CHe[2, 2] - 
      31296720*MT2^5*MW2^3*MZ2^11*CHe[2, 2] - 173821572*MH2*MT2^3*MW2^4*
       MZ2^11*CHe[2, 2] - 41240808*MT2^4*MW2^4*MZ2^11*CHe[2, 2] + 
      199065948*MH2*MT2^2*MW2^5*MZ2^11*CHe[2, 2] + 241023708*MT2^3*MW2^5*
       MZ2^11*CHe[2, 2] - 78043212*MH2*MT2*MW2^6*MZ2^11*CHe[2, 2] - 
      279894984*MT2^2*MW2^6*MZ2^11*CHe[2, 2] + 5031480*MH2*MW2^7*MZ2^11*
       CHe[2, 2] + 111345444*MT2*MW2^7*MZ2^11*CHe[2, 2] - 
      7756860*MW2^8*MZ2^11*CHe[2, 2] - 5094840*MH2*MT2^4*MW2^2*MZ2^12*
       CHe[2, 2] + 15268680*MH2*MT2^3*MW2^3*MZ2^12*CHe[2, 2] + 
      7820220*MT2^4*MW2^3*MZ2^12*CHe[2, 2] - 15205320*MH2*MT2^2*MW2^4*MZ2^12*
       CHe[2, 2] - 23444820*MT2^3*MW2^4*MZ2^12*CHe[2, 2] + 
      5031480*MH2*MT2*MW2^5*MZ2^12*CHe[2, 2] + 23381460*MT2^2*MW2^5*MZ2^12*
       CHe[2, 2] - 7756860*MT2*MW2^6*MZ2^12*CHe[2, 2] + 
      32440320*MH2*MT2^7*MW2^11*CHe[3, 3] - 227082240*MH2*MT2^6*MW2^12*
       CHe[3, 3] - 32440320*MT2^7*MW2^12*CHe[3, 3] + 
      681246720*MH2*MT2^5*MW2^13*CHe[3, 3] + 227082240*MT2^6*MW2^13*
       CHe[3, 3] - 1135411200*MH2*MT2^4*MW2^14*CHe[3, 3] - 
      681246720*MT2^5*MW2^14*CHe[3, 3] + 1135411200*MH2*MT2^3*MW2^15*
       CHe[3, 3] + 1135411200*MT2^4*MW2^15*CHe[3, 3] - 
      681246720*MH2*MT2^2*MW2^16*CHe[3, 3] - 1135411200*MT2^3*MW2^16*
       CHe[3, 3] + 227082240*MH2*MT2*MW2^17*CHe[3, 3] + 
      681246720*MT2^2*MW2^17*CHe[3, 3] - 32440320*MH2*MW2^18*CHe[3, 3] - 
      227082240*MT2*MW2^18*CHe[3, 3] + 32440320*MW2^19*CHe[3, 3] + 
      479232*MH2*MT2^8*MW2^9*MZ2*CHe[3, 3] - 179318784*MH2*MT2^7*MW2^10*MZ2*
       CHe[3, 3] - 479232*MT2^8*MW2^10*MZ2*CHe[3, 3] + 
      1274253312*MH2*MT2^6*MW2^11*MZ2*CHe[3, 3] + 179318784*MT2^7*MW2^11*MZ2*
       CHe[3, 3] - 3841781760*MH2*MT2^5*MW2^12*MZ2*CHe[3, 3] - 
      1274253312*MT2^6*MW2^12*MZ2*CHe[3, 3] + 6337720320*MH2*MT2^4*MW2^13*MZ2*
       CHe[3, 3] + 3841781760*MT2^5*MW2^13*MZ2*CHe[3, 3] - 
      6168809472*MH2*MT2^3*MW2^14*MZ2*CHe[3, 3] - 6337720320*MT2^4*MW2^14*MZ2*
       CHe[3, 3] + 3536400384*MH2*MT2^2*MW2^15*MZ2*CHe[3, 3] + 
      6168809472*MT2^3*MW2^15*MZ2*CHe[3, 3] - 1102467072*MH2*MT2*MW2^16*MZ2*
       CHe[3, 3] - 3536400384*MT2^2*MW2^16*MZ2*CHe[3, 3] + 
      143523840*MH2*MW2^17*MZ2*CHe[3, 3] + 1102467072*MT2*MW2^17*MZ2*
       CHe[3, 3] - 143523840*MW2^18*MZ2*CHe[3, 3] - 1548288*MH2*MT2^8*MW2^8*
       MZ2^2*CHe[3, 3] + 360720384*MH2*MT2^7*MW2^9*MZ2^2*CHe[3, 3] + 
      1548288*MT2^8*MW2^9*MZ2^2*CHe[3, 3] - 2656456704*MH2*MT2^6*MW2^10*MZ2^2*
       CHe[3, 3] - 348555264*MT2^7*MW2^10*MZ2^2*CHe[3, 3] + 
      8100065280*MH2*MT2^5*MW2^11*MZ2^2*CHe[3, 3] + 2571300864*MT2^6*MW2^11*
       MZ2^2*CHe[3, 3] - 13137868800*MH2*MT2^4*MW2^12*MZ2^2*CHe[3, 3] - 
      7844597760*MT2^5*MW2^12*MZ2^2*CHe[3, 3] + 12173887488*MH2*MT2^3*MW2^13*
       MZ2^2*CHe[3, 3] + 12712089600*MT2^4*MW2^13*MZ2^2*CHe[3, 3] - 
      6380027904*MH2*MT2^2*MW2^14*MZ2^2*CHe[3, 3] - 11748108288*MT2^3*MW2^14*
       MZ2^2*CHe[3, 3] + 1715625984*MH2*MT2*MW2^15*MZ2^2*CHe[3, 3] + 
      6124560384*MT2^2*MW2^15*MZ2^2*CHe[3, 3] - 174397440*MH2*MW2^16*MZ2^2*
       CHe[3, 3] - 1630470144*MT2*MW2^16*MZ2^2*CHe[3, 3] + 
      162232320*MW2^17*MZ2^2*CHe[3, 3] + 1737216*MH2*MT2^8*MW2^7*MZ2^3*
       CHe[3, 3] - 192787968*MH2*MT2^7*MW2^8*MZ2^3*CHe[3, 3] - 
      1737216*MT2^8*MW2^8*MZ2^3*CHe[3, 3] + 1646406144*MH2*MT2^6*MW2^9*MZ2^3*
       CHe[3, 3] + 122285568*MT2^7*MW2^9*MZ2^3*CHe[3, 3] - 
      5233546752*MH2*MT2^5*MW2^10*MZ2^3*CHe[3, 3] - 1140724224*MT2^6*MW2^10*
       MZ2^3*CHe[3, 3] + 7922849280*MH2*MT2^4*MW2^11*MZ2^3*CHe[3, 3] + 
      3704335872*MT2^5*MW2^11*MZ2^3*CHe[3, 3] - 5807804928*MH2*MT2^3*MW2^12*
       MZ2^3*CHe[3, 3] - 5394439680*MT2^4*MW2^12*MZ2^3*CHe[3, 3] + 
      1525599744*MH2*MT2^2*MW2^13*MZ2^3*CHe[3, 3] + 3340220928*MT2^3*MW2^13*
       MZ2^3*CHe[3, 3] + 305733120*MH2*MT2*MW2^14*MZ2^3*CHe[3, 3] - 
      105874944*MT2^2*MW2^14*MZ2^3*CHe[3, 3] - 168185856*MH2*MW2^15*MZ2^3*
       CHe[3, 3] - 750589440*MT2*MW2^15*MZ2^3*CHe[3, 3] + 
      226523136*MW2^16*MZ2^3*CHe[3, 3] - 509184*MH2*MT2^8*MW2^6*MZ2^4*
       CHe[3, 3] - 478639104*MH2*MT2^7*MW2^7*MZ2^4*CHe[3, 3] + 
      509184*MT2^8*MW2^7*MZ2^4*CHe[3, 3] + 3189994752*MH2*MT2^6*MW2^8*MZ2^4*
       CHe[3, 3] + 663141120*MT2^7*MW2^8*MZ2^4*CHe[3, 3] - 
      9412885248*MH2*MT2^5*MW2^9*MZ2^4*CHe[3, 3] - 4552011264*MT2^6*MW2^9*
       MZ2^4*CHe[3, 3] + 16348048896*MH2*MT2^4*MW2^10*MZ2^4*CHe[3, 3] + 
      13569437184*MT2^5*MW2^10*MZ2^4*CHe[3, 3] - 17939384832*MH2*MT2^3*MW2^11*
       MZ2^4*CHe[3, 3] - 23145966336*MT2^4*MW2^11*MZ2^4*CHe[3, 3] + 
      12074949888*MH2*MT2^2*MW2^12*MZ2^4*CHe[3, 3] + 24360460032*MT2^3*MW2^12*
       MZ2^4*CHe[3, 3] - 4444217088*MH2*MT2*MW2^13*MZ2^4*CHe[3, 3] - 
      15560484864*MT2^2*MW2^13*MZ2^4*CHe[3, 3] + 662641920*MH2*MW2^14*MZ2^4*
       CHe[3, 3] + 5441556480*MT2*MW2^14*MZ2^4*CHe[3, 3] - 
      776641536*MW2^15*MZ2^4*CHe[3, 3] - 535680*MH2*MT2^8*MW2^5*MZ2^5*
       CHe[3, 3] + 1126209408*MH2*MT2^7*MW2^6*MZ2^5*CHe[3, 3] + 
      535680*MT2^8*MW2^6*MZ2^5*CHe[3, 3] - 8353680384*MH2*MT2^6*MW2^7*MZ2^5*
       CHe[3, 3] - 1412227968*MT2^7*MW2^7*MZ2^5*CHe[3, 3] + 
      25532888064*MH2*MT2^5*MW2^8*MZ2^5*CHe[3, 3] + 10540312320*MT2^6*MW2^8*
       MZ2^5*CHe[3, 3] - 41913802368*MH2*MT2^4*MW2^9*MZ2^5*CHe[3, 3] - 
      32277285888*MT2^5*MW2^9*MZ2^5*CHe[3, 3] + 39841249152*MH2*MT2^3*MW2^10*
       MZ2^5*CHe[3, 3] + 52776459648*MT2^4*MW2^10*MZ2^5*CHe[3, 3] - 
      21701554944*MH2*MT2^2*MW2^11*MZ2^5*CHe[3, 3] - 49640391552*MT2^3*MW2^11*
       MZ2^5*CHe[3, 3] + 6110711040*MH2*MT2*MW2^12*MZ2^5*CHe[3, 3] + 
      26573927424*MT2^2*MW2^12*MZ2^5*CHe[3, 3] - 641484288*MH2*MW2^13*MZ2^5*
       CHe[3, 3] - 7304330496*MT2*MW2^13*MZ2^5*CHe[3, 3] + 
      743000832*MW2^14*MZ2^5*CHe[3, 3] + 512064*MH2*MT2^8*MW2^4*MZ2^6*
       CHe[3, 3] - 1173421920*MH2*MT2^7*MW2^5*MZ2^6*CHe[3, 3] - 
      512064*MT2^8*MW2^5*MZ2^6*CHe[3, 3] + 9321245280*MH2*MT2^6*MW2^6*MZ2^6*
       CHe[3, 3] + 1461543456*MT2^7*MW2^6*MZ2^6*CHe[3, 3] - 
      29070478752*MH2*MT2^5*MW2^7*MZ2^6*CHe[3, 3] - 11624114592*MT2^6*MW2^7*
       MZ2^6*CHe[3, 3] + 46082423712*MH2*MT2^4*MW2^8*MZ2^6*CHe[3, 3] + 
      36265105248*MT2^5*MW2^8*MZ2^6*CHe[3, 3] - 39495567264*MH2*MT2^3*MW2^9*
       MZ2^6*CHe[3, 3] - 57412268256*MT2^4*MW2^9*MZ2^6*CHe[3, 3] + 
      17507527584*MH2*MT2^2*MW2^10*MZ2^6*CHe[3, 3] + 49026314976*MT2^3*MW2^10*
       MZ2^6*CHe[3, 3] - 3220663392*MH2*MT2*MW2^11*MZ2^6*CHe[3, 3] - 
      21574480992*MT2^2*MW2^11*MZ2^6*CHe[3, 3] + 48422688*MH2*MW2^12*MZ2^6*
       CHe[3, 3] + 3908937888*MT2*MW2^12*MZ2^6*CHe[3, 3] - 
      50525664*MW2^13*MZ2^6*CHe[3, 3] - 99648*MH2*MT2^8*MW2^3*MZ2^7*
       CHe[3, 3] + 725930400*MH2*MT2^7*MW2^4*MZ2^7*CHe[3, 3] + 
      99648*MT2^8*MW2^4*MZ2^7*CHe[3, 3] - 6246744288*MH2*MT2^6*MW2^5*MZ2^7*
       CHe[3, 3] - 919554528*MT2^7*MW2^5*MZ2^7*CHe[3, 3] + 
      19904428416*MH2*MT2^5*MW2^6*MZ2^7*CHe[3, 3] + 7890234720*MT2^6*MW2^6*
       MZ2^7*CHe[3, 3] - 30099936768*MH2*MT2^4*MW2^7*MZ2^7*CHe[3, 3] - 
      25123021248*MT2^5*MW2^7*MZ2^7*CHe[3, 3] + 22009445664*MH2*MT2^3*MW2^8*
       MZ2^7*CHe[3, 3] + 38031370368*MT2^4*MW2^8*MZ2^7*CHe[3, 3] - 
      6014093664*MH2*MT2^2*MW2^9*MZ2^7*CHe[3, 3] - 27928234464*MT2^3*MW2^9*
       MZ2^7*CHe[3, 3] - 723558336*MH2*MT2*MW2^10*MZ2^7*CHe[3, 3] + 
      7781536992*MT2^2*MW2^10*MZ2^7*CHe[3, 3] + 444628224*MH2*MW2^11*MZ2^7*
       CHe[3, 3] + 806694144*MT2*MW2^11*MZ2^7*CHe[3, 3] - 
      539125632*MW2^12*MZ2^7*CHe[3, 3] - 67392*MH2*MT2^8*MW2^2*MZ2^8*
       CHe[3, 3] - 273721620*MH2*MT2^7*MW2^3*MZ2^8*CHe[3, 3] + 
      67392*MT2^8*MW2^3*MZ2^8*CHe[3, 3] + 2642409996*MH2*MT2^6*MW2^4*MZ2^8*
       CHe[3, 3] + 358753368*MT2^7*MW2^4*MZ2^8*CHe[3, 3] - 
      8653183140*MH2*MT2^5*MW2^5*MZ2^8*CHe[3, 3] - 3431256360*MT2^6*MW2^5*
       MZ2^8*CHe[3, 3] + 12046718268*MH2*MT2^4*MW2^6*MZ2^8*CHe[3, 3] + 
      11213346360*MT2^5*MW2^6*MZ2^8*CHe[3, 3] - 6086196636*MH2*MT2^3*MW2^7*
       MZ2^8*CHe[3, 3] - 15702828552*MT2^4*MW2^7*MZ2^8*CHe[3, 3] - 
      1376532924*MH2*MT2^2*MW2^8*MZ2^8*CHe[3, 3] + 8197943208*MT2^3*MW2^8*
       MZ2^8*CHe[3, 3] + 2152025364*MH2*MT2*MW2^9*MZ2^8*CHe[3, 3] + 
      1423351464*MT2^2*MW2^9*MZ2^8*CHe[3, 3] - 451451916*MH2*MW2^10*MZ2^8*
       CHe[3, 3] - 2619421176*MT2*MW2^10*MZ2^8*CHe[3, 3] + 
      560044296*MW2^11*MZ2^8*CHe[3, 3] + 31680*MH2*MT2^8*MW2*MZ2^9*
       CHe[3, 3] + 57652044*MH2*MT2^7*MW2^2*MZ2^9*CHe[3, 3] - 
      31680*MT2^8*MW2^2*MZ2^9*CHe[3, 3] - 678713544*MH2*MT2^6*MW2^3*MZ2^9*
       CHe[3, 3] - 80052756*MT2^7*MW2^3*MZ2^9*CHe[3, 3] + 
      2311341132*MH2*MT2^5*MW2^4*MZ2^9*CHe[3, 3] + 920550276*MT2^6*MW2^4*
       MZ2^9*CHe[3, 3] - 2671569960*MH2*MT2^4*MW2^5*MZ2^9*CHe[3, 3] - 
      3121883076*MT2^5*MW2^5*MZ2^9*CHe[3, 3] - 148390044*MH2*MT2^3*MW2^6*
       MZ2^9*CHe[3, 3] + 3687129492*MT2^4*MW2^6*MZ2^9*CHe[3, 3] + 
      2330813832*MH2*MT2^2*MW2^7*MZ2^9*CHe[3, 3] - 54762492*MT2^3*MW2^7*MZ2^9*
       CHe[3, 3] - 1417651740*MH2*MT2*MW2^8*MZ2^9*CHe[3, 3] - 
      2866430004*MT2^2*MW2^8*MZ2^9*CHe[3, 3] + 216486600*MH2*MW2^9*MZ2^9*
       CHe[3, 3] + 1794597876*MT2*MW2^9*MZ2^9*CHe[3, 3] - 
      279117636*MW2^10*MZ2^9*CHe[3, 3] - 5063160*MH2*MT2^7*MW2*MZ2^10*
       CHe[3, 3] + 93462516*MH2*MT2^6*MW2^2*MZ2^10*CHe[3, 3] + 
      7788540*MT2^7*MW2^2*MZ2^10*CHe[3, 3] - 338489160*MH2*MT2^5*MW2^3*MZ2^10*
       CHe[3, 3] - 134940888*MT2^6*MW2^3*MZ2^10*CHe[3, 3] + 
      193456464*MH2*MT2^4*MW2^4*MZ2^10*CHe[3, 3] + 485324988*MT2^5*MW2^4*
       MZ2^10*CHe[3, 3] + 644712564*MH2*MT2^3*MW2^5*MZ2^10*CHe[3, 3] - 
      315816576*MT2^4*MW2^5*MZ2^10*CHe[3, 3] - 1005695904*MH2*MT2^2*MW2^6*
       MZ2^10*CHe[3, 3] - 804419508*MT2^3*MW2^6*MZ2^10*CHe[3, 3] + 
      470391612*MH2*MT2*MW2^7*MZ2^10*CHe[3, 3] + 1315561728*MT2^2*MW2^7*
       MZ2^10*CHe[3, 3] - 52774932*MH2*MW2^8*MZ2^10*CHe[3, 3] - 
      625948548*MT2*MW2^8*MZ2^10*CHe[3, 3] + 72450264*MW2^9*MZ2^10*
       CHe[3, 3] - 5094840*MH2*MT2^6*MW2*MZ2^11*CHe[3, 3] + 
      20395200*MH2*MT2^5*MW2^2*MZ2^11*CHe[3, 3] + 7820220*MT2^6*MW2^2*MZ2^11*
       CHe[3, 3] + 32466996*MH2*MT2^4*MW2^3*MZ2^11*CHe[3, 3] - 
      31296720*MT2^5*MW2^3*MZ2^11*CHe[3, 3] - 173821572*MH2*MT2^3*MW2^4*
       MZ2^11*CHe[3, 3] - 41240808*MT2^4*MW2^4*MZ2^11*CHe[3, 3] + 
      199065948*MH2*MT2^2*MW2^5*MZ2^11*CHe[3, 3] + 241023708*MT2^3*MW2^5*
       MZ2^11*CHe[3, 3] - 78043212*MH2*MT2*MW2^6*MZ2^11*CHe[3, 3] - 
      279894984*MT2^2*MW2^6*MZ2^11*CHe[3, 3] + 5031480*MH2*MW2^7*MZ2^11*
       CHe[3, 3] + 111345444*MT2*MW2^7*MZ2^11*CHe[3, 3] - 
      7756860*MW2^8*MZ2^11*CHe[3, 3] - 5094840*MH2*MT2^4*MW2^2*MZ2^12*
       CHe[3, 3] + 15268680*MH2*MT2^3*MW2^3*MZ2^12*CHe[3, 3] + 
      7820220*MT2^4*MW2^3*MZ2^12*CHe[3, 3] - 15205320*MH2*MT2^2*MW2^4*MZ2^12*
       CHe[3, 3] - 23444820*MT2^3*MW2^4*MZ2^12*CHe[3, 3] + 
      5031480*MH2*MT2*MW2^5*MZ2^12*CHe[3, 3] + 23381460*MT2^2*MW2^5*MZ2^12*
       CHe[3, 3] - 7756860*MT2*MW2^6*MZ2^12*CHe[3, 3] - 
      (2*MW2 - MZ2)*(MH2*(24*MT2^8*MW2*MZ2*(43520*MW2^7 - 99712*MW2^6*MZ2 + 
            14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 61918*MW2^3*MZ2^4 - 
            13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 1360*MZ2^7) + 
          MT2^7*(11304960*MW2^10 - 31354880*MW2^9*MZ2 - 103591936*MW2^8*
             MZ2^2 + 606968320*MW2^7*MZ2^3 - 1122914624*MW2^6*MZ2^4 + 
            968659664*MW2^5*MZ2^5 - 295898240*MW2^4*MZ2^6 - 
            164622440*MW2^3*MZ2^7 + 198509882*MW2^2*MZ2^8 - 
            81243917*MW2*MZ2^9 + 13356525*MZ2^10) + 2*MT2^5*MW2*
           (114278400*MW2^11 - 278231040*MW2^10*MZ2 - 1193461760*MW2^9*
             MZ2^2 + 6639042560*MW2^8*MZ2^3 - 12846370784*MW2^7*MZ2^4 + 
            12262167880*MW2^6*MZ2^5 - 5023131892*MW2^5*MZ2^6 - 
            1111191446*MW2^4*MZ2^7 + 2402122924*MW2^3*MZ2^8 - 
            1248056512*MW2^2*MZ2^9 + 302494714*MW2*MZ2^10 - 
            26689875*MZ2^11) - 2*MW2^6*(4915200*MW2^11 - 6799360*MW2^10*MZ2 - 
            68966400*MW2^9*MZ2^2 + 244057344*MW2^8*MZ2^3 - 
            252965312*MW2^7*MZ2^4 - 70845600*MW2^6*MZ2^5 + 
            332926800*MW2^5*MZ2^6 - 232536344*MW2^4*MZ2^7 + 
            17614335*MW2^3*MZ2^8 + 59051667*MW2^2*MZ2^9 - 
            33937966*MW2*MZ2^10 + 6658950*MZ2^11) + 
          MT2^6*(-77660160*MW2^11 + 195768320*MW2^10*MZ2 + 
            777534464*MW2^9*MZ2^2 - 4383901184*MW2^8*MZ2^3 + 
            8390636160*MW2^7*MZ2^4 - 7826588464*MW2^6*MZ2^5 + 
            3028706944*MW2^5*MZ2^6 + 843863064*MW2^4*MZ2^7 - 
            1548244288*MW2^3*MZ2^8 + 766157062*MW2^2*MZ2^9 - 
            174668327*MW2*MZ2^10 + 13356525*MZ2^11) + MT2^3*MW2^2*
           (366182400*MW2^12 - 801034240*MW2^11*MZ2 - 4200722432*MW2^10*
             MZ2^2 + 21306765824*MW2^9*MZ2^3 - 38293720768*MW2^8*MZ2^4 + 
            31731540976*MW2^7*MZ2^5 - 7151609392*MW2^6*MZ2^6 - 
            8537778256*MW2^5*MZ2^7 + 7838612326*MW2^4*MZ2^8 - 
            2361179251*MW2^3*MZ2^9 - 127299645*MW2^2*MZ2^10 + 
            243842631*MW2*MZ2^11 - 40054125*MZ2^12) - 2*MT2^4*MW2*
           (186777600*MW2^12 - 436152320*MW2^11*MZ2 - 2035520000*MW2^10*
             MZ2^2 + 10959677184*MW2^9*MZ2^3 - 20804129536*MW2^8*MZ2^4 + 
            19208556536*MW2^7*MZ2^5 - 7043244036*MW2^6*MZ2^6 - 
            2570713756*MW2^5*MZ2^7 + 4020474929*MW2^4*MZ2^8 - 
            1835820666*MW2^3*MZ2^9 + 337468537*MW2^2*MZ2^10 + 
            7320706*MW2*MZ2^11 - 6682125*MZ2^12) + 4*MT2*MW2^4*
           (17571840*MW2^12 - 30110720*MW2^11*MZ2 - 229364736*MW2^10*MZ2^2 + 
            945031424*MW2^9*MZ2^3 - 1301579280*MW2^8*MZ2^4 + 
            429598316*MW2^7*MZ2^5 + 711989318*MW2^6*MZ2^6 - 
            825511959*MW2^5*MZ2^7 + 260331284*MW2^4*MZ2^8 + 
            97281776*MW2^3*MZ2^9 - 107598586*MW2^2*MZ2^10 + 
            33624083*MW2*MZ2^11 - 3329475*MZ2^12) + MT2^2*MW2^3*
           (-215285760*MW2^12 + 426577920*MW2^11*MZ2 + 2624582656*MW2^10*
             MZ2^2 - 12181662208*MW2^9*MZ2^3 + 19809659008*MW2^8*MZ2^4 - 
            12838940240*MW2^7*MZ2^5 - 1805648752*MW2^6*MZ2^6 + 
            7777563160*MW2^5*MZ2^7 - 4257674264*MW2^4*MZ2^8 + 
            228935888*MW2^3*MZ2^9 + 721172941*MW2^2*MZ2^10 - 
            310251171*MW2*MZ2^11 + 39984600*MZ2^12)) + 
        MW2*(-24*MT2^8*MW2*MZ2*(43520*MW2^7 - 99712*MW2^6*MZ2 + 
            14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 61918*MW2^3*MZ2^4 - 
            13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 1360*MZ2^7) + 
          MT2^7*(-11304960*MW2^10 + 31354880*MW2^9*MZ2 + 101748736*MW2^8*
             MZ2^2 - 613235200*MW2^7*MZ2^3 + 1161103424*MW2^6*MZ2^4 - 
            1039921808*MW2^5*MZ2^5 + 366995648*MW2^4*MZ2^6 + 
            122721248*MW2^3*MZ2^7 - 184218152*MW2^2*MZ2^8 + 
            78939395*MW2*MZ2^9 - 13356525*MZ2^10) + 
          MT2^6*(77660160*MW2^11 - 195768320*MW2^10*MZ2 - 764632064*MW2^9*
             MZ2^2 + 4425926144*MW2^8*MZ2^3 - 8664224640*MW2^7*MZ2^4 + 
            8363612272*MW2^6*MZ2^5 - 3597650944*MW2^5*MZ2^6 - 
            479457312*MW2^4*MZ2^7 + 1406300986*MW2^3*MZ2^8 - 
            735733678*MW2^2*MZ2^9 + 172363805*MW2*MZ2^10 - 13356525*MZ2^11) + 
          2*MW2^6*(4915200*MW2^11 - 6799360*MW2^10*MZ2 - 68044800*MW2^9*
             MZ2^2 + 248112384*MW2^8*MZ2^3 - 268926272*MW2^7*MZ2^4 - 
            54308928*MW2^6*MZ2^5 + 333009168*MW2^5*MZ2^6 - 
            247134452*MW2^4*MZ2^7 + 31419066*MW2^3*MZ2^8 + 
            53058063*MW2^2*MZ2^9 - 32785705*MW2*MZ2^10 + 6658950*MZ2^11) + 
          2*MT2^5*MW2*(-114278400*MW2^11 + 278231040*MW2^10*MZ2 + 
            1174108160*MW2^9*MZ2^2 - 6701158400*MW2^8*MZ2^3 + 
            13259886944*MW2^7*MZ2^4 - 13086797992*MW2^6*MZ2^5 + 
            5912178964*MW2^5*MZ2^6 + 529034114*MW2^4*MZ2^7 - 
            2168257375*MW2^3*MZ2^8 + 1195275571*MW2^2*MZ2^9 - 
            297885670*MW2*MZ2^10 + 26689875*MZ2^11) + MT2^2*MW2^3*
           (215285760*MW2^12 - 426577920*MW2^11*MZ2 - 2585875456*MW2^10*
             MZ2^2 + 12322482688*MW2^9*MZ2^3 - 20585819008*MW2^8*MZ2^4 + 
            14125700624*MW2^7*MZ2^5 + 783480304*MW2^6*MZ2^6 - 
            7466911600*MW2^5*MZ2^7 + 4380346118*MW2^4*MZ2^8 - 
            377703152*MW2^3*MZ2^9 - 666775141*MW2^2*MZ2^10 + 
            303337605*MW2*MZ2^11 - 39984600*MZ2^12) + 2*MT2^4*MW2*
           (186777600*MW2^12 - 436152320*MW2^11*MZ2 - 2003264000*MW2^10*
             MZ2^2 + 11064739584*MW2^9*MZ2^3 - 21489022336*MW2^8*MZ2^4 + 
            20547982616*MW2^7*MZ2^5 - 8446509636*MW2^6*MZ2^6 - 
            1695330448*MW2^5*MZ2^7 + 3701165378*MW2^4*MZ2^8 - 
            1780712802*MW2^3*MZ2^9 + 338853097*MW2^2*MZ2^10 + 
            6168445*MW2*MZ2^11 - 6682125*MZ2^12) - 2*MT2*MW2^4*
           (35143680*MW2^12 - 60221440*MW2^11*MZ2 - 452278272*MW2^10*MZ2^2 + 
            1915683328*MW2^9*MZ2^3 - 2725207200*MW2^8*MZ2^4 + 
            1029103096*MW2^7*MZ2^5 + 1336756396*MW2^6*MZ2^6 - 
            1682195634*MW2^5*MZ2^7 + 589992601*MW2^4*MZ2^8 + 
            153095323*MW2^3*MZ2^9 - 203442263*MW2^2*MZ2^10 + 
            66095905*MW2*MZ2^11 - 6658950*MZ2^12) + MT2^3*MW2^2*
           (-366182400*MW2^12 + 801034240*MW2^11*MZ2 + 4136210432*MW2^10*
             MZ2^2 - 21526106624*MW2^9*MZ2^3 + 39635858368*MW2^8*MZ2^4 - 
            34206915376*MW2^7*MZ2^5 + 9525452272*MW2^6*MZ2^6 + 
            7285022968*MW2^5*MZ2^7 - 7551694000*MW2^4*MZ2^8 + 
            2406224557*MW2^3*MZ2^9 + 84424455*MW2^2*MZ2^10 - 
            236929065*MW2*MZ2^11 + 40054125*MZ2^12)))*CHe[Leff, Leff] - 
      75694080*MH2*MT2^7*MW2^11*CHl1[1, 1] + 529858560*MH2*MT2^6*MW2^12*
       CHl1[1, 1] + 75694080*MT2^7*MW2^12*CHl1[1, 1] - 
      1589575680*MH2*MT2^5*MW2^13*CHl1[1, 1] - 529858560*MT2^6*MW2^13*
       CHl1[1, 1] + 2649292800*MH2*MT2^4*MW2^14*CHl1[1, 1] + 
      1589575680*MT2^5*MW2^14*CHl1[1, 1] - 2649292800*MH2*MT2^3*MW2^15*
       CHl1[1, 1] - 2649292800*MT2^4*MW2^15*CHl1[1, 1] + 
      1589575680*MH2*MT2^2*MW2^16*CHl1[1, 1] + 2649292800*MT2^3*MW2^16*
       CHl1[1, 1] - 529858560*MH2*MT2*MW2^17*CHl1[1, 1] - 
      1589575680*MT2^2*MW2^17*CHl1[1, 1] + 75694080*MH2*MW2^18*CHl1[1, 1] + 
      529858560*MT2*MW2^18*CHl1[1, 1] - 75694080*MW2^19*CHl1[1, 1] + 
      233472*MH2*MT2^8*MW2^9*MZ2*CHl1[1, 1] + 322441216*MH2*MT2^7*MW2^10*MZ2*
       CHl1[1, 1] - 233472*MT2^8*MW2^10*MZ2*CHl1[1, 1] - 
      2339319808*MH2*MT2^6*MW2^11*MZ2*CHl1[1, 1] - 322441216*MT2^7*MW2^11*MZ2*
       CHl1[1, 1] + 7100190720*MH2*MT2^5*MW2^12*MZ2*CHl1[1, 1] + 
      2339319808*MT2^6*MW2^12*MZ2*CHl1[1, 1] - 11712942080*MH2*MT2^4*MW2^13*
       MZ2*CHl1[1, 1] - 7100190720*MT2^5*MW2^13*MZ2*CHl1[1, 1] + 
      11337740288*MH2*MT2^3*MW2^14*MZ2*CHl1[1, 1] + 11712942080*MT2^4*MW2^14*
       MZ2*CHl1[1, 1] - 6425481216*MH2*MT2^2*MW2^15*MZ2*CHl1[1, 1] - 
      11337740288*MT2^3*MW2^15*MZ2*CHl1[1, 1] + 1965518848*MH2*MT2*MW2^16*MZ2*
       CHl1[1, 1] + 6425481216*MT2^2*MW2^16*MZ2*CHl1[1, 1] - 
      248381440*MH2*MW2^17*MZ2*CHl1[1, 1] - 1965518848*MT2*MW2^17*MZ2*
       CHl1[1, 1] + 248381440*MW2^18*MZ2*CHl1[1, 1] - 
      1363968*MH2*MT2^8*MW2^8*MZ2^2*CHl1[1, 1] - 459278336*MH2*MT2^7*MW2^9*
       MZ2^2*CHl1[1, 1] + 1363968*MT2^8*MW2^9*MZ2^2*CHl1[1, 1] + 
      3577798656*MH2*MT2^6*MW2^10*MZ2^2*CHl1[1, 1] + 
      430893056*MT2^7*MW2^10*MZ2^2*CHl1[1, 1] - 11096596480*MH2*MT2^5*MW2^11*
       MZ2^2*CHl1[1, 1] - 3379101696*MT2^6*MW2^11*MZ2^2*CHl1[1, 1] + 
      17910528000*MH2*MT2^4*MW2^12*MZ2^2*CHl1[1, 1] + 
      10500505600*MT2^5*MW2^12*MZ2^2*CHl1[1, 1] - 16156690432*MH2*MT2^3*
       MW2^13*MZ2^2*CHl1[1, 1] - 16917043200*MT2^4*MW2^13*MZ2^2*CHl1[1, 1] + 
      7988924416*MH2*MT2^2*MW2^14*MZ2^2*CHl1[1, 1] + 15163205632*MT2^3*MW2^14*
       MZ2^2*CHl1[1, 1] - 1907838976*MH2*MT2*MW2^15*MZ2^2*CHl1[1, 1] - 
      7392833536*MT2^2*MW2^15*MZ2^2*CHl1[1, 1] + 144517120*MH2*MW2^16*MZ2^2*
       CHl1[1, 1] + 1709142016*MT2*MW2^16*MZ2^2*CHl1[1, 1] - 
      116131840*MW2^17*MZ2^2*CHl1[1, 1] + 2116608*MH2*MT2^8*MW2^7*MZ2^3*
       CHl1[1, 1] - 6304768*MH2*MT2^7*MW2^8*MZ2^3*CHl1[1, 1] - 
      2116608*MT2^8*MW2^8*MZ2^3*CHl1[1, 1] - 487601152*MH2*MT2^6*MW2^9*MZ2^3*
       CHl1[1, 1] + 140397568*MT2^7*MW2^9*MZ2^3*CHl1[1, 1] + 
      1996700672*MH2*MT2^5*MW2^10*MZ2^3*CHl1[1, 1] - 
      479433728*MT2^6*MW2^10*MZ2^3*CHl1[1, 1] - 2272322560*MH2*MT2^4*MW2^11*
       MZ2^3*CHl1[1, 1] + 932789248*MT2^5*MW2^11*MZ2^3*CHl1[1, 1] - 
      698547200*MH2*MT2^3*MW2^12*MZ2^3*CHl1[1, 1] - 2562851840*MT2^4*MW2^12*
       MZ2^3*CHl1[1, 1] + 3149722624*MH2*MT2^2*MW2^13*MZ2^3*CHl1[1, 1] + 
      5391795200*MT2^3*MW2^13*MZ2^3*CHl1[1, 1] - 2145209344*MH2*MT2*MW2^14*
       MZ2^3*CHl1[1, 1] - 5823745024*MT2^2*MW2^14*MZ2^3*CHl1[1, 1] + 
      461445120*MH2*MW2^15*MZ2^3*CHl1[1, 1] + 2970317824*MT2*MW2^15*MZ2^3*
       CHl1[1, 1] - 567152640*MW2^16*MZ2^3*CHl1[1, 1] - 
      953088*MH2*MT2^8*MW2^6*MZ2^4*CHl1[1, 1] + 924276096*MH2*MT2^7*MW2^7*
       MZ2^4*CHl1[1, 1] + 953088*MT2^8*MW2^7*MZ2^4*CHl1[1, 1] - 
      6428079232*MH2*MT2^6*MW2^8*MZ2^4*CHl1[1, 1] - 1219835520*MT2^7*MW2^8*
       MZ2^4*CHl1[1, 1] + 19238527360*MH2*MT2^5*MW2^9*MZ2^4*CHl1[1, 1] + 
      8631088000*MT2^6*MW2^9*MZ2^4*CHl1[1, 1] - 32526865024*MH2*MT2^4*MW2^10*
       MZ2^4*CHl1[1, 1] - 25981646464*MT2^5*MW2^10*MZ2^4*CHl1[1, 1] + 
      33512848512*MH2*MT2^3*MW2^11*MZ2^4*CHl1[1, 1] + 
      43513523584*MT2^4*MW2^11*MZ2^4*CHl1[1, 1] - 20724318592*MH2*MT2^2*
       MW2^12*MZ2^4*CHl1[1, 1] - 43772272512*MT2^3*MW2^12*MZ2^4*CHl1[1, 1] + 
      6931432576*MH2*MT2*MW2^13*MZ2^4*CHl1[1, 1] + 26175446656*MT2^2*MW2^13*
       MZ2^4*CHl1[1, 1] - 926868608*MH2*MW2^14*MZ2^4*CHl1[1, 1] - 
      8435592064*MT2*MW2^14*MZ2^4*CHl1[1, 1] + 1088335232*MW2^15*MZ2^4*
       CHl1[1, 1] - 551520*MH2*MT2^8*MW2^5*MZ2^5*CHl1[1, 1] - 
      1521363872*MH2*MT2^7*MW2^6*MZ2^5*CHl1[1, 1] + 551520*MT2^8*MW2^6*MZ2^5*
       CHl1[1, 1] + 11578094816*MH2*MT2^6*MW2^7*MZ2^5*CHl1[1, 1] + 
      1915958432*MT2^7*MW2^7*MZ2^5*CHl1[1, 1] - 35660344224*MH2*MT2^5*MW2^8*
       MZ2^5*CHl1[1, 1] - 14635816160*MT2^6*MW2^8*MZ2^5*CHl1[1, 1] + 
      57931807776*MH2*MT2^4*MW2^9*MZ2^5*CHl1[1, 1] + 
      45129067680*MT2^5*MW2^9*MZ2^5*CHl1[1, 1] - 53388040672*MH2*MT2^3*MW2^10*
       MZ2^5*CHl1[1, 1] - 73086321696*MT2^4*MW2^10*MZ2^5*CHl1[1, 1] + 
      27468015264*MH2*MT2^2*MW2^11*MZ2^5*CHl1[1, 1] + 
      66796571872*MT2^3*MW2^11*MZ2^5*CHl1[1, 1] - 7014074080*MH2*MT2*MW2^12*
       MZ2^5*CHl1[1, 1] - 33874425504*MT2^2*MW2^12*MZ2^5*CHl1[1, 1] + 
      606456512*MH2*MW2^13*MZ2^5*CHl1[1, 1] + 8459905504*MT2*MW2^13*MZ2^5*
       CHl1[1, 1] - 705491648*MW2^14*MZ2^5*CHl1[1, 1] + 
      713904*MH2*MT2^8*MW2^4*MZ2^6*CHl1[1, 1] + 1366833968*MH2*MT2^7*MW2^5*
       MZ2^6*CHl1[1, 1] - 713904*MT2^8*MW2^5*MZ2^6*CHl1[1, 1] - 
      11113477312*MH2*MT2^6*MW2^6*MZ2^6*CHl1[1, 1] - 
      1713956768*MT2^7*MW2^6*MZ2^6*CHl1[1, 1] + 34886422208*MH2*MT2^5*MW2^7*
       MZ2^6*CHl1[1, 1] + 13937931472*MT2^6*MW2^7*MZ2^6*CHl1[1, 1] - 
      54706008368*MH2*MT2^4*MW2^8*MZ2^6*CHl1[1, 1] - 
      43754379248*MT2^5*MW2^8*MZ2^6*CHl1[1, 1] + 45260807344*MH2*MT2^3*MW2^9*
       MZ2^6*CHl1[1, 1] + 68532719744*MT2^4*MW2^9*MZ2^6*CHl1[1, 1] - 
      18429820256*MH2*MT2^2*MW2^10*MZ2^6*CHl1[1, 1] - 
      56523427072*MT2^3*MW2^10*MZ2^6*CHl1[1, 1] + 2579630688*MH2*MT2*MW2^11*
       MZ2^6*CHl1[1, 1] + 22859747984*MT2^2*MW2^11*MZ2^6*CHl1[1, 1] + 
      154897824*MH2*MW2^12*MZ2^6*CHl1[1, 1] - 3135552624*MT2*MW2^12*MZ2^6*
       CHl1[1, 1] - 202369584*MW2^13*MZ2^6*CHl1[1, 1] - 
      140280*MH2*MT2^8*MW2^3*MZ2^7*CHl1[1, 1] - 787687848*MH2*MT2^7*MW2^4*
       MZ2^7*CHl1[1, 1] + 140280*MT2^8*MW2^4*MZ2^7*CHl1[1, 1] + 
      6891910352*MH2*MT2^6*MW2^5*MZ2^7*CHl1[1, 1] + 993309768*MT2^7*MW2^5*
       MZ2^7*CHl1[1, 1] - 22055173088*MH2*MT2^5*MW2^6*MZ2^7*CHl1[1, 1] - 
      8678386592*MT2^6*MW2^6*MZ2^7*CHl1[1, 1] + 32950454216*MH2*MT2^4*MW2^7*
       MZ2^7*CHl1[1, 1] + 27761724608*MT2^5*MW2^7*MZ2^7*CHl1[1, 1] - 
      23037363624*MH2*MT2^3*MW2^8*MZ2^7*CHl1[1, 1] - 
      41488240856*MT2^4*MW2^8*MZ2^7*CHl1[1, 1] + 5126860736*MH2*MT2^2*MW2^9*
       MZ2^7*CHl1[1, 1] + 29050347144*MT2^3*MW2^9*MZ2^7*CHl1[1, 1] + 
      1494463408*MH2*MT2*MW2^10*MZ2^7*CHl1[1, 1] - 6525523376*MT2^2*MW2^10*
       MZ2^7*CHl1[1, 1] - 583323872*MH2*MW2^11*MZ2^7*CHl1[1, 1] - 
      1838195728*MT2*MW2^11*MZ2^7*CHl1[1, 1] + 724824752*MW2^12*MZ2^7*
       CHl1[1, 1] - 92988*MH2*MT2^8*MW2^2*MZ2^8*CHl1[1, 1] + 
      294628126*MH2*MT2^7*MW2^3*MZ2^8*CHl1[1, 1] + 92988*MT2^8*MW2^3*MZ2^8*
       CHl1[1, 1] - 2849527630*MH2*MT2^6*MW2^4*MZ2^8*CHl1[1, 1] - 
      374505160*MT2^7*MW2^4*MZ2^8*CHl1[1, 1] + 9336281010*MH2*MT2^5*MW2^5*
       MZ2^8*CHl1[1, 1] + 3614288788*MT2^6*MW2^5*MZ2^8*CHl1[1, 1] - 
      12869798274*MH2*MT2^4*MW2^6*MZ2^8*CHl1[1, 1] - 
      11836186404*MT2^5*MW2^6*MZ2^8*CHl1[1, 1] + 6175672706*MH2*MT2^3*MW2^7*
       MZ2^8*CHl1[1, 1] + 16346481264*MT2^4*MW2^7*MZ2^8*CHl1[1, 1] + 
      1886737374*MH2*MT2^2*MW2^8*MZ2^8*CHl1[1, 1] - 7930000496*MT2^3*MW2^8*
       MZ2^8*CHl1[1, 1] - 2468019298*MH2*MT2*MW2^9*MZ2^8*CHl1[1, 1] - 
      2278797660*MT2^2*MW2^9*MZ2^8*CHl1[1, 1] + 494118974*MH2*MW2^10*MZ2^8*
       CHl1[1, 1] + 3078490540*MT2*MW2^10*MZ2^8*CHl1[1, 1] - 
      619863860*MW2^11*MZ2^8*CHl1[1, 1] + 37860*MH2*MT2^8*MW2*MZ2^9*
       CHl1[1, 1] - 66205591*MH2*MT2^7*MW2^2*MZ2^9*CHl1[1, 1] - 
      37860*MT2^8*MW2^2*MZ2^9*CHl1[1, 1] + 756264077*MH2*MT2^6*MW2^3*MZ2^9*
       CHl1[1, 1] + 84794038*MT2^7*MW2^3*MZ2^9*CHl1[1, 1] - 
      2561547829*MH2*MT2^5*MW2^4*MZ2^9*CHl1[1, 1] - 966260240*MT2^6*MW2^4*
       MZ2^9*CHl1[1, 1] + 2988589063*MH2*MT2^4*MW2^5*MZ2^9*CHl1[1, 1] + 
      3271413352*MT2^5*MW2^5*MZ2^9*CHl1[1, 1] + 60614239*MH2*MT2^3*MW2^6*
       MZ2^9*CHl1[1, 1] - 3832947958*MT2^4*MW2^6*MZ2^9*CHl1[1, 1] - 
      2451888725*MH2*MT2^2*MW2^7*MZ2^9*CHl1[1, 1] - 26884354*MT2^3*MW2^7*
       MZ2^9*CHl1[1, 1] + 1501940277*MH2*MT2*MW2^8*MZ2^9*CHl1[1, 1] + 
      3077782268*MT2^2*MW2^8*MZ2^9*CHl1[1, 1] - 227803371*MH2*MW2^9*MZ2^9*
       CHl1[1, 1] - 1896951204*MT2*MW2^9*MZ2^9*CHl1[1, 1] + 
      289091958*MW2^10*MZ2^9*CHl1[1, 1] + 6747644*MH2*MT2^7*MW2*MZ2^10*
       CHl1[1, 1] - 112986441*MH2*MT2^6*MW2^2*MZ2^10*CHl1[1, 1] - 
      8700833*MT2^7*MW2^2*MZ2^10*CHl1[1, 1] + 404608972*MH2*MT2^5*MW2^3*
       MZ2^10*CHl1[1, 1] + 145247211*MT2^6*MW2^3*MZ2^10*CHl1[1, 1] - 
      270530765*MH2*MT2^4*MW2^4*MZ2^10*CHl1[1, 1] - 519979729*MT2^5*MW2^4*
       MZ2^10*CHl1[1, 1] - 646589702*MH2*MT2^3*MW2^5*MZ2^10*CHl1[1, 1] + 
      351957581*MT2^4*MW2^5*MZ2^10*CHl1[1, 1] + 1069819787*MH2*MT2^2*MW2^6*
       MZ2^10*CHl1[1, 1] + 817859189*MT2^3*MW2^6*MZ2^10*CHl1[1, 1] - 
      510317550*MH2*MT2*MW2^7*MZ2^10*CHl1[1, 1] - 1361376155*MT2^2*MW2^7*
       MZ2^10*CHl1[1, 1] + 59248055*MH2*MW2^8*MZ2^10*CHl1[1, 1] + 
      650876049*MT2*MW2^8*MZ2^10*CHl1[1, 1] - 75883313*MW2^9*MZ2^10*
       CHl1[1, 1] + 6709784*MH2*MT2^6*MW2*MZ2^11*CHl1[1, 1] - 
      26820206*MH2*MT2^5*MW2^2*MZ2^11*CHl1[1, 1] - 8662973*MT2^6*MW2^2*MZ2^11*
       CHl1[1, 1] - 32298663*MH2*MT2^4*MW2^3*MZ2^11*CHl1[1, 1] + 
      34632962*MT2^5*MW2^3*MZ2^11*CHl1[1, 1] + 197551383*MH2*MT2^3*MW2^4*
       MZ2^11*CHl1[1, 1] + 41121165*MT2^4*MW2^4*MZ2^11*CHl1[1, 1] - 
      231399859*MH2*MT2^2*MW2^5*MZ2^11*CHl1[1, 1] - 253316724*MT2^3*MW2^5*
       MZ2^11*CHl1[1, 1] + 93043065*MH2*MT2*MW2^6*MZ2^11*CHl1[1, 1] + 
      296931145*MT2^2*MW2^6*MZ2^11*CHl1[1, 1] - 6785504*MH2*MW2^7*MZ2^11*
       CHl1[1, 1] - 119444268*MT2*MW2^7*MZ2^11*CHl1[1, 1] + 
      8738693*MW2^8*MZ2^11*CHl1[1, 1] + 6709784*MH2*MT2^4*MW2^2*MZ2^12*
       CHl1[1, 1] - 20148282*MH2*MT2^3*MW2^3*MZ2^12*CHl1[1, 1] - 
      8662973*MT2^4*MW2^3*MZ2^12*CHl1[1, 1] + 20224002*MH2*MT2^2*MW2^4*MZ2^12*
       CHl1[1, 1] + 26007849*MT2^3*MW2^4*MZ2^12*CHl1[1, 1] - 
      6785504*MH2*MT2*MW2^5*MZ2^12*CHl1[1, 1] - 26083569*MT2^2*MW2^5*MZ2^12*
       CHl1[1, 1] + 8738693*MT2*MW2^6*MZ2^12*CHl1[1, 1] + 
      32440320*MH2*MT2^7*MW2^11*CHl1[2, 2] - 227082240*MH2*MT2^6*MW2^12*
       CHl1[2, 2] - 32440320*MT2^7*MW2^12*CHl1[2, 2] + 
      681246720*MH2*MT2^5*MW2^13*CHl1[2, 2] + 227082240*MT2^6*MW2^13*
       CHl1[2, 2] - 1135411200*MH2*MT2^4*MW2^14*CHl1[2, 2] - 
      681246720*MT2^5*MW2^14*CHl1[2, 2] + 1135411200*MH2*MT2^3*MW2^15*
       CHl1[2, 2] + 1135411200*MT2^4*MW2^15*CHl1[2, 2] - 
      681246720*MH2*MT2^2*MW2^16*CHl1[2, 2] - 1135411200*MT2^3*MW2^16*
       CHl1[2, 2] + 227082240*MH2*MT2*MW2^17*CHl1[2, 2] + 
      681246720*MT2^2*MW2^17*CHl1[2, 2] - 32440320*MH2*MW2^18*CHl1[2, 2] - 
      227082240*MT2*MW2^18*CHl1[2, 2] + 32440320*MW2^19*CHl1[2, 2] + 
      479232*MH2*MT2^8*MW2^9*MZ2*CHl1[2, 2] - 211759104*MH2*MT2^7*MW2^10*MZ2*
       CHl1[2, 2] - 479232*MT2^8*MW2^10*MZ2*CHl1[2, 2] + 
      1501335552*MH2*MT2^6*MW2^11*MZ2*CHl1[2, 2] + 211759104*MT2^7*MW2^11*MZ2*
       CHl1[2, 2] - 4523028480*MH2*MT2^5*MW2^12*MZ2*CHl1[2, 2] - 
      1501335552*MT2^6*MW2^12*MZ2*CHl1[2, 2] + 7473131520*MH2*MT2^4*MW2^13*
       MZ2*CHl1[2, 2] + 4523028480*MT2^5*MW2^13*MZ2*CHl1[2, 2] - 
      7304220672*MH2*MT2^3*MW2^14*MZ2*CHl1[2, 2] - 7473131520*MT2^4*MW2^14*
       MZ2*CHl1[2, 2] + 4217647104*MH2*MT2^2*MW2^15*MZ2*CHl1[2, 2] + 
      7304220672*MT2^3*MW2^15*MZ2*CHl1[2, 2] - 1329549312*MH2*MT2*MW2^16*MZ2*
       CHl1[2, 2] - 4217647104*MT2^2*MW2^16*MZ2*CHl1[2, 2] + 
      175964160*MH2*MW2^17*MZ2*CHl1[2, 2] + 1329549312*MT2*MW2^17*MZ2*
       CHl1[2, 2] - 175964160*MW2^18*MZ2*CHl1[2, 2] - 
      1548288*MH2*MT2^8*MW2^8*MZ2^2*CHl1[2, 2] + 500066304*MH2*MT2^7*MW2^9*
       MZ2^2*CHl1[2, 2] + 1548288*MT2^8*MW2^9*MZ2^2*CHl1[2, 2] - 
      3664318464*MH2*MT2^6*MW2^10*MZ2^2*CHl1[2, 2] - 
      487901184*MT2^7*MW2^10*MZ2^2*CHl1[2, 2] + 11156090880*MH2*MT2^5*MW2^11*
       MZ2^2*CHl1[2, 2] + 3579162624*MT2^6*MW2^11*MZ2^2*CHl1[2, 2] - 
      18177177600*MH2*MT2^4*MW2^12*MZ2^2*CHl1[2, 2] - 
      10900623360*MT2^5*MW2^12*MZ2^2*CHl1[2, 2] + 17050994688*MH2*MT2^3*
       MW2^13*MZ2^2*CHl1[2, 2] + 17751398400*MT2^4*MW2^13*MZ2^2*CHl1[2, 2] - 
      9144090624*MH2*MT2^2*MW2^14*MZ2^2*CHl1[2, 2] - 16625215488*MT2^3*MW2^14*
       MZ2^2*CHl1[2, 2] + 2561286144*MH2*MT2*MW2^15*MZ2^2*CHl1[2, 2] + 
      8888623104*MT2^2*MW2^15*MZ2^2*CHl1[2, 2] - 281303040*MH2*MW2^16*MZ2^2*
       CHl1[2, 2] - 2476130304*MT2*MW2^16*MZ2^2*CHl1[2, 2] + 
      269137920*MW2^17*MZ2^2*CHl1[2, 2] + 1737216*MH2*MT2^8*MW2^7*MZ2^3*
       CHl1[2, 2] - 402783744*MH2*MT2^7*MW2^8*MZ2^3*CHl1[2, 2] - 
      1737216*MT2^8*MW2^8*MZ2^3*CHl1[2, 2] + 3255722496*MH2*MT2^6*MW2^9*MZ2^3*
       CHl1[2, 2] + 332281344*MT2^7*MW2^9*MZ2^3*CHl1[2, 2] - 
      10200841728*MH2*MT2^5*MW2^10*MZ2^3*CHl1[2, 2] - 
      2750040576*MT2^6*MW2^10*MZ2^3*CHl1[2, 2] + 15936990720*MH2*MT2^4*MW2^11*
       MZ2^3*CHl1[2, 2] + 8671630848*MT2^5*MW2^11*MZ2^3*CHl1[2, 2] - 
      13060336128*MH2*MT2^3*MW2^12*MZ2^3*CHl1[2, 2] - 
      13408581120*MT2^4*MW2^12*MZ2^3*CHl1[2, 2] + 5141460480*MH2*MT2^2*MW2^13*
       MZ2^3*CHl1[2, 2] + 10592752128*MT2^3*MW2^13*MZ2^3*CHl1[2, 2] - 
      574413312*MH2*MT2*MW2^14*MZ2^3*CHl1[2, 2] - 3721735680*MT2^2*MW2^14*
       MZ2^3*CHl1[2, 2] - 97536000*MH2*MW2^15*MZ2^3*CHl1[2, 2] + 
      129556992*MT2*MW2^15*MZ2^3*CHl1[2, 2] + 155873280*MW2^16*MZ2^3*
       CHl1[2, 2] - 509184*MH2*MT2^8*MW2^6*MZ2^4*CHl1[2, 2] - 
      453931008*MH2*MT2^7*MW2^7*MZ2^4*CHl1[2, 2] + 509184*MT2^8*MW2^7*MZ2^4*
       CHl1[2, 2] + 2807042304*MH2*MT2^6*MW2^8*MZ2^4*CHl1[2, 2] + 
      638433024*MT2^7*MW2^8*MZ2^4*CHl1[2, 2] - 8054032128*MH2*MT2^5*MW2^9*
       MZ2^4*CHl1[2, 2] - 4169058816*MT2^6*MW2^9*MZ2^4*CHl1[2, 2] + 
      14572632576*MH2*MT2^4*MW2^10*MZ2^4*CHl1[2, 2] + 
      12210584064*MT2^5*MW2^10*MZ2^4*CHl1[2, 2] - 17492639232*MH2*MT2^3*
       MW2^11*MZ2^4*CHl1[2, 2] - 21370550016*MT2^4*MW2^11*MZ2^4*CHl1[2, 2] + 
      13024096512*MH2*MT2^2*MW2^12*MZ2^4*CHl1[2, 2] + 
      23913714432*MT2^3*MW2^12*MZ2^4*CHl1[2, 2] - 5250589440*MH2*MT2*MW2^13*
       MZ2^4*CHl1[2, 2] - 16509631488*MT2^2*MW2^13*MZ2^4*CHl1[2, 2] + 
      847929600*MH2*MW2^14*MZ2^4*CHl1[2, 2] + 6247928832*MT2*MW2^14*MZ2^4*
       CHl1[2, 2] - 961929216*MW2^15*MZ2^4*CHl1[2, 2] - 
      535680*MH2*MT2^8*MW2^5*MZ2^5*CHl1[2, 2] + 1501959552*MH2*MT2^7*MW2^6*
       MZ2^5*CHl1[2, 2] + 535680*MT2^8*MW2^6*MZ2^5*CHl1[2, 2] - 
      10959223296*MH2*MT2^6*MW2^7*MZ2^5*CHl1[2, 2] - 
      1787978112*MT2^7*MW2^7*MZ2^5*CHl1[2, 2] + 33324808704*MH2*MT2^5*MW2^8*
       MZ2^5*CHl1[2, 2] + 13145855232*MT2^6*MW2^8*MZ2^5*CHl1[2, 2] - 
      55151512704*MH2*MT2^4*MW2^9*MZ2^5*CHl1[2, 2] - 
      40069206528*MT2^5*MW2^9*MZ2^5*CHl1[2, 2] + 53622491520*MH2*MT2^3*MW2^10*
       MZ2^5*CHl1[2, 2] + 66014169984*MT2^4*MW2^10*MZ2^5*CHl1[2, 2] - 
      30345835776*MH2*MT2^2*MW2^11*MZ2^5*CHl1[2, 2] - 
      63421633920*MT2^3*MW2^11*MZ2^5*CHl1[2, 2] + 9049790208*MH2*MT2*MW2^12*
       MZ2^5*CHl1[2, 2] + 35218208256*MT2^2*MW2^12*MZ2^5*CHl1[2, 2] - 
      1041942528*MH2*MW2^13*MZ2^5*CHl1[2, 2] - 10243409664*MT2*MW2^13*MZ2^5*
       CHl1[2, 2] + 1143459072*MW2^14*MZ2^5*CHl1[2, 2] + 
      512064*MH2*MT2^8*MW2^4*MZ2^6*CHl1[2, 2] - 1809577056*MH2*MT2^7*MW2^5*
       MZ2^6*CHl1[2, 2] - 512064*MT2^8*MW2^5*MZ2^6*CHl1[2, 2] + 
      14150081376*MH2*MT2^6*MW2^6*MZ2^6*CHl1[2, 2] + 
      2097698592*MT2^7*MW2^6*MZ2^6*CHl1[2, 2] - 43932737184*MH2*MT2^5*MW2^7*
       MZ2^6*CHl1[2, 2] - 16452950688*MT2^6*MW2^7*MZ2^6*CHl1[2, 2] + 
      70251312288*MH2*MT2^4*MW2^8*MZ2^6*CHl1[2, 2] + 
      51127363680*MT2^5*MW2^8*MZ2^6*CHl1[2, 2] - 61835121312*MH2*MT2^3*MW2^9*
       MZ2^6*CHl1[2, 2] - 81581156832*MT2^4*MW2^9*MZ2^6*CHl1[2, 2] + 
      29062159008*MH2*MT2^2*MW2^10*MZ2^6*CHl1[2, 2] + 
      71365869024*MT2^3*MW2^10*MZ2^6*CHl1[2, 2] - 6195456864*MH2*MT2*MW2^11*
       MZ2^6*CHl1[2, 2] - 33129112416*MT2^2*MW2^11*MZ2^6*CHl1[2, 2] + 
      308827680*MH2*MW2^12*MZ2^6*CHl1[2, 2] + 6883731360*MT2*MW2^12*MZ2^6*
       CHl1[2, 2] - 310930656*MW2^13*MZ2^6*CHl1[2, 2] - 
      99648*MH2*MT2^8*MW2^3*MZ2^7*CHl1[2, 2] + 1273675584*MH2*MT2^7*MW2^4*
       MZ2^7*CHl1[2, 2] + 99648*MT2^8*MW2^4*MZ2^7*CHl1[2, 2] - 
      10717115712*MH2*MT2^6*MW2^5*MZ2^7*CHl1[2, 2] - 
      1467299712*MT2^7*MW2^5*MZ2^7*CHl1[2, 2] + 33951697824*MH2*MT2^5*MW2^6*
       MZ2^7*CHl1[2, 2] + 12360606144*MT2^6*MW2^6*MZ2^7*CHl1[2, 2] - 
      52076043744*MH2*MT2^4*MW2^7*MZ2^7*CHl1[2, 2] - 
      39170290656*MT2^5*MW2^7*MZ2^7*CHl1[2, 2] + 40053276672*MH2*MT2^3*MW2^8*
       MZ2^7*CHl1[2, 2] + 60007477344*MT2^4*MW2^8*MZ2^7*CHl1[2, 2] - 
      13208716416*MH2*MT2^2*MW2^9*MZ2^7*CHl1[2, 2] - 
      45972065472*MT2^3*MW2^9*MZ2^7*CHl1[2, 2] + 190287264*MH2*MT2*MW2^10*
       MZ2^7*CHl1[2, 2] + 14976159744*MT2^2*MW2^10*MZ2^7*CHl1[2, 2] + 
      533038176*MH2*MW2^11*MZ2^7*CHl1[2, 2] - 107151456*MT2*MW2^11*MZ2^7*
       CHl1[2, 2] - 627535584*MW2^12*MZ2^7*CHl1[2, 2] - 
      67392*MH2*MT2^8*MW2^2*MZ2^8*CHl1[2, 2] - 554113380*MH2*MT2^7*MW2^3*
       MZ2^8*CHl1[2, 2] + 67392*MT2^8*MW2^3*MZ2^8*CHl1[2, 2] + 
      5152897500*MH2*MT2^6*MW2^4*MZ2^8*CHl1[2, 2] + 639145128*MT2^7*MW2^4*
       MZ2^8*CHl1[2, 2] - 16732390836*MH2*MT2^5*MW2^5*MZ2^8*CHl1[2, 2] - 
      5941743864*MT2^6*MW2^5*MZ2^8*CHl1[2, 2] + 23963000652*MH2*MT2^4*MW2^6*
       MZ2^8*CHl1[2, 2] + 19292554056*MT2^5*MW2^6*MZ2^8*CHl1[2, 2] - 
      13991442828*MH2*MT2^3*MW2^7*MZ2^8*CHl1[2, 2] - 
      27619110936*MT2^4*MW2^7*MZ2^8*CHl1[2, 2] - 135497292*MH2*MT2^2*MW2^8*
       MZ2^8*CHl1[2, 2] + 16103189400*MT2^3*MW2^8*MZ2^8*CHl1[2, 2] + 
      3016418916*MH2*MT2*MW2^9*MZ2^8*CHl1[2, 2] + 182315832*MT2^2*MW2^9*MZ2^8*
       CHl1[2, 2] - 718805340*MH2*MW2^10*MZ2^8*CHl1[2, 2] - 
      3483814728*MT2*MW2^10*MZ2^8*CHl1[2, 2] + 827397720*MW2^11*MZ2^8*
       CHl1[2, 2] + 31680*MH2*MT2^8*MW2*MZ2^9*CHl1[2, 2] + 
      139987212*MH2*MT2^7*MW2^2*MZ2^9*CHl1[2, 2] - 31680*MT2^8*MW2^2*MZ2^9*
       CHl1[2, 2] - 1535451480*MH2*MT2^6*MW2^3*MZ2^9*CHl1[2, 2] - 
      162387924*MT2^7*MW2^3*MZ2^9*CHl1[2, 2] + 5161946700*MH2*MT2^5*MW2^4*
       MZ2^9*CHl1[2, 2] + 1777288212*MT2^6*MW2^4*MZ2^9*CHl1[2, 2] - 
      6407514456*MH2*MT2^4*MW2^5*MZ2^9*CHl1[2, 2] - 5972488644*MT2^5*MW2^5*
       MZ2^9*CHl1[2, 2] + 1090105284*MH2*MT2^3*MW2^6*MZ2^9*CHl1[2, 2] + 
      7423073988*MT2^4*MW2^6*MZ2^9*CHl1[2, 2] + 3646969656*MH2*MT2^2*MW2^7*
       MZ2^9*CHl1[2, 2] - 1293257820*MT2^3*MW2^7*MZ2^9*CHl1[2, 2] - 
      2510617788*MH2*MT2*MW2^8*MZ2^9*CHl1[2, 2] - 4182585828*MT2^2*MW2^8*
       MZ2^9*CHl1[2, 2] + 414543192*MH2*MW2^9*MZ2^9*CHl1[2, 2] + 
      2887563924*MT2*MW2^9*MZ2^9*CHl1[2, 2] - 477174228*MW2^10*MZ2^9*
       CHl1[2, 2] - 15964680*MH2*MT2^7*MW2*MZ2^10*CHl1[2, 2] + 
      252108324*MH2*MT2^6*MW2^2*MZ2^10*CHl1[2, 2] + 18690060*MT2^7*MW2^2*
       MZ2^10*CHl1[2, 2] - 896761752*MH2*MT2^5*MW2^3*MZ2^10*CHl1[2, 2] - 
      293586696*MT2^6*MW2^3*MZ2^10*CHl1[2, 2] + 706293744*MH2*MT2^4*MW2^4*
       MZ2^10*CHl1[2, 2] + 1043597580*MT2^5*MW2^4*MZ2^10*CHl1[2, 2] + 
      1104334644*MH2*MT2^3*MW2^5*MZ2^10*CHl1[2, 2] - 
      828653856*MT2^4*MW2^5*MZ2^10*CHl1[2, 2] - 2029615104*MH2*MT2^2*MW2^6*
       MZ2^10*CHl1[2, 2] - 1264041588*MT2^3*MW2^6*MZ2^10*CHl1[2, 2] + 
      1003813404*MH2*MT2*MW2^7*MZ2^10*CHl1[2, 2] + 2339480928*MT2^2*MW2^7*
       MZ2^10*CHl1[2, 2] - 124208580*MH2*MW2^8*MZ2^10*CHl1[2, 2] - 
      1159370340*MT2*MW2^8*MZ2^10*CHl1[2, 2] + 143883912*MW2^9*MZ2^10*
       CHl1[2, 2] - 15996360*MH2*MT2^6*MW2*MZ2^11*CHl1[2, 2] + 
      64001280*MH2*MT2^5*MW2^2*MZ2^11*CHl1[2, 2] + 18721740*MT2^6*MW2^2*
       MZ2^11*CHl1[2, 2] + 60294564*MH2*MT2^4*MW2^3*MZ2^11*CHl1[2, 2] - 
      74902800*MT2^5*MW2^3*MZ2^11*CHl1[2, 2] - 420827076*MH2*MT2^3*MW2^4*
       MZ2^11*CHl1[2, 2] - 69068376*MT2^4*MW2^4*MZ2^11*CHl1[2, 2] + 
      500579052*MH2*MT2^2*MW2^5*MZ2^11*CHl1[2, 2] + 488029212*MT2^3*MW2^5*
       MZ2^11*CHl1[2, 2] - 203984460*MH2*MT2*MW2^6*MZ2^11*CHl1[2, 2] - 
      581408088*MT2^2*MW2^6*MZ2^11*CHl1[2, 2] + 15933000*MH2*MW2^7*MZ2^11*
       CHl1[2, 2] + 237286692*MT2*MW2^7*MZ2^11*CHl1[2, 2] - 
      18658380*MW2^8*MZ2^11*CHl1[2, 2] - 15996360*MH2*MT2^4*MW2^2*MZ2^12*
       CHl1[2, 2] + 47973240*MH2*MT2^3*MW2^3*MZ2^12*CHl1[2, 2] + 
      18721740*MT2^4*MW2^3*MZ2^12*CHl1[2, 2] - 47909880*MH2*MT2^2*MW2^4*
       MZ2^12*CHl1[2, 2] - 56149380*MT2^3*MW2^4*MZ2^12*CHl1[2, 2] + 
      15933000*MH2*MT2*MW2^5*MZ2^12*CHl1[2, 2] + 56086020*MT2^2*MW2^5*MZ2^12*
       CHl1[2, 2] - 18658380*MT2*MW2^6*MZ2^12*CHl1[2, 2] + 
      32440320*MH2*MT2^7*MW2^11*CHl1[3, 3] - 227082240*MH2*MT2^6*MW2^12*
       CHl1[3, 3] - 32440320*MT2^7*MW2^12*CHl1[3, 3] + 
      681246720*MH2*MT2^5*MW2^13*CHl1[3, 3] + 227082240*MT2^6*MW2^13*
       CHl1[3, 3] - 1135411200*MH2*MT2^4*MW2^14*CHl1[3, 3] - 
      681246720*MT2^5*MW2^14*CHl1[3, 3] + 1135411200*MH2*MT2^3*MW2^15*
       CHl1[3, 3] + 1135411200*MT2^4*MW2^15*CHl1[3, 3] - 
      681246720*MH2*MT2^2*MW2^16*CHl1[3, 3] - 1135411200*MT2^3*MW2^16*
       CHl1[3, 3] + 227082240*MH2*MT2*MW2^17*CHl1[3, 3] + 
      681246720*MT2^2*MW2^17*CHl1[3, 3] - 32440320*MH2*MW2^18*CHl1[3, 3] - 
      227082240*MT2*MW2^18*CHl1[3, 3] + 32440320*MW2^19*CHl1[3, 3] + 
      479232*MH2*MT2^8*MW2^9*MZ2*CHl1[3, 3] - 211759104*MH2*MT2^7*MW2^10*MZ2*
       CHl1[3, 3] - 479232*MT2^8*MW2^10*MZ2*CHl1[3, 3] + 
      1501335552*MH2*MT2^6*MW2^11*MZ2*CHl1[3, 3] + 211759104*MT2^7*MW2^11*MZ2*
       CHl1[3, 3] - 4523028480*MH2*MT2^5*MW2^12*MZ2*CHl1[3, 3] - 
      1501335552*MT2^6*MW2^12*MZ2*CHl1[3, 3] + 7473131520*MH2*MT2^4*MW2^13*
       MZ2*CHl1[3, 3] + 4523028480*MT2^5*MW2^13*MZ2*CHl1[3, 3] - 
      7304220672*MH2*MT2^3*MW2^14*MZ2*CHl1[3, 3] - 7473131520*MT2^4*MW2^14*
       MZ2*CHl1[3, 3] + 4217647104*MH2*MT2^2*MW2^15*MZ2*CHl1[3, 3] + 
      7304220672*MT2^3*MW2^15*MZ2*CHl1[3, 3] - 1329549312*MH2*MT2*MW2^16*MZ2*
       CHl1[3, 3] - 4217647104*MT2^2*MW2^16*MZ2*CHl1[3, 3] + 
      175964160*MH2*MW2^17*MZ2*CHl1[3, 3] + 1329549312*MT2*MW2^17*MZ2*
       CHl1[3, 3] - 175964160*MW2^18*MZ2*CHl1[3, 3] - 
      1548288*MH2*MT2^8*MW2^8*MZ2^2*CHl1[3, 3] + 500066304*MH2*MT2^7*MW2^9*
       MZ2^2*CHl1[3, 3] + 1548288*MT2^8*MW2^9*MZ2^2*CHl1[3, 3] - 
      3664318464*MH2*MT2^6*MW2^10*MZ2^2*CHl1[3, 3] - 
      487901184*MT2^7*MW2^10*MZ2^2*CHl1[3, 3] + 11156090880*MH2*MT2^5*MW2^11*
       MZ2^2*CHl1[3, 3] + 3579162624*MT2^6*MW2^11*MZ2^2*CHl1[3, 3] - 
      18177177600*MH2*MT2^4*MW2^12*MZ2^2*CHl1[3, 3] - 
      10900623360*MT2^5*MW2^12*MZ2^2*CHl1[3, 3] + 17050994688*MH2*MT2^3*
       MW2^13*MZ2^2*CHl1[3, 3] + 17751398400*MT2^4*MW2^13*MZ2^2*CHl1[3, 3] - 
      9144090624*MH2*MT2^2*MW2^14*MZ2^2*CHl1[3, 3] - 16625215488*MT2^3*MW2^14*
       MZ2^2*CHl1[3, 3] + 2561286144*MH2*MT2*MW2^15*MZ2^2*CHl1[3, 3] + 
      8888623104*MT2^2*MW2^15*MZ2^2*CHl1[3, 3] - 281303040*MH2*MW2^16*MZ2^2*
       CHl1[3, 3] - 2476130304*MT2*MW2^16*MZ2^2*CHl1[3, 3] + 
      269137920*MW2^17*MZ2^2*CHl1[3, 3] + 1737216*MH2*MT2^8*MW2^7*MZ2^3*
       CHl1[3, 3] - 402783744*MH2*MT2^7*MW2^8*MZ2^3*CHl1[3, 3] - 
      1737216*MT2^8*MW2^8*MZ2^3*CHl1[3, 3] + 3255722496*MH2*MT2^6*MW2^9*MZ2^3*
       CHl1[3, 3] + 332281344*MT2^7*MW2^9*MZ2^3*CHl1[3, 3] - 
      10200841728*MH2*MT2^5*MW2^10*MZ2^3*CHl1[3, 3] - 
      2750040576*MT2^6*MW2^10*MZ2^3*CHl1[3, 3] + 15936990720*MH2*MT2^4*MW2^11*
       MZ2^3*CHl1[3, 3] + 8671630848*MT2^5*MW2^11*MZ2^3*CHl1[3, 3] - 
      13060336128*MH2*MT2^3*MW2^12*MZ2^3*CHl1[3, 3] - 
      13408581120*MT2^4*MW2^12*MZ2^3*CHl1[3, 3] + 5141460480*MH2*MT2^2*MW2^13*
       MZ2^3*CHl1[3, 3] + 10592752128*MT2^3*MW2^13*MZ2^3*CHl1[3, 3] - 
      574413312*MH2*MT2*MW2^14*MZ2^3*CHl1[3, 3] - 3721735680*MT2^2*MW2^14*
       MZ2^3*CHl1[3, 3] - 97536000*MH2*MW2^15*MZ2^3*CHl1[3, 3] + 
      129556992*MT2*MW2^15*MZ2^3*CHl1[3, 3] + 155873280*MW2^16*MZ2^3*
       CHl1[3, 3] - 509184*MH2*MT2^8*MW2^6*MZ2^4*CHl1[3, 3] - 
      453931008*MH2*MT2^7*MW2^7*MZ2^4*CHl1[3, 3] + 509184*MT2^8*MW2^7*MZ2^4*
       CHl1[3, 3] + 2807042304*MH2*MT2^6*MW2^8*MZ2^4*CHl1[3, 3] + 
      638433024*MT2^7*MW2^8*MZ2^4*CHl1[3, 3] - 8054032128*MH2*MT2^5*MW2^9*
       MZ2^4*CHl1[3, 3] - 4169058816*MT2^6*MW2^9*MZ2^4*CHl1[3, 3] + 
      14572632576*MH2*MT2^4*MW2^10*MZ2^4*CHl1[3, 3] + 
      12210584064*MT2^5*MW2^10*MZ2^4*CHl1[3, 3] - 17492639232*MH2*MT2^3*
       MW2^11*MZ2^4*CHl1[3, 3] - 21370550016*MT2^4*MW2^11*MZ2^4*CHl1[3, 3] + 
      13024096512*MH2*MT2^2*MW2^12*MZ2^4*CHl1[3, 3] + 
      23913714432*MT2^3*MW2^12*MZ2^4*CHl1[3, 3] - 5250589440*MH2*MT2*MW2^13*
       MZ2^4*CHl1[3, 3] - 16509631488*MT2^2*MW2^13*MZ2^4*CHl1[3, 3] + 
      847929600*MH2*MW2^14*MZ2^4*CHl1[3, 3] + 6247928832*MT2*MW2^14*MZ2^4*
       CHl1[3, 3] - 961929216*MW2^15*MZ2^4*CHl1[3, 3] - 
      535680*MH2*MT2^8*MW2^5*MZ2^5*CHl1[3, 3] + 1501959552*MH2*MT2^7*MW2^6*
       MZ2^5*CHl1[3, 3] + 535680*MT2^8*MW2^6*MZ2^5*CHl1[3, 3] - 
      10959223296*MH2*MT2^6*MW2^7*MZ2^5*CHl1[3, 3] - 
      1787978112*MT2^7*MW2^7*MZ2^5*CHl1[3, 3] + 33324808704*MH2*MT2^5*MW2^8*
       MZ2^5*CHl1[3, 3] + 13145855232*MT2^6*MW2^8*MZ2^5*CHl1[3, 3] - 
      55151512704*MH2*MT2^4*MW2^9*MZ2^5*CHl1[3, 3] - 
      40069206528*MT2^5*MW2^9*MZ2^5*CHl1[3, 3] + 53622491520*MH2*MT2^3*MW2^10*
       MZ2^5*CHl1[3, 3] + 66014169984*MT2^4*MW2^10*MZ2^5*CHl1[3, 3] - 
      30345835776*MH2*MT2^2*MW2^11*MZ2^5*CHl1[3, 3] - 
      63421633920*MT2^3*MW2^11*MZ2^5*CHl1[3, 3] + 9049790208*MH2*MT2*MW2^12*
       MZ2^5*CHl1[3, 3] + 35218208256*MT2^2*MW2^12*MZ2^5*CHl1[3, 3] - 
      1041942528*MH2*MW2^13*MZ2^5*CHl1[3, 3] - 10243409664*MT2*MW2^13*MZ2^5*
       CHl1[3, 3] + 1143459072*MW2^14*MZ2^5*CHl1[3, 3] + 
      512064*MH2*MT2^8*MW2^4*MZ2^6*CHl1[3, 3] - 1809577056*MH2*MT2^7*MW2^5*
       MZ2^6*CHl1[3, 3] - 512064*MT2^8*MW2^5*MZ2^6*CHl1[3, 3] + 
      14150081376*MH2*MT2^6*MW2^6*MZ2^6*CHl1[3, 3] + 
      2097698592*MT2^7*MW2^6*MZ2^6*CHl1[3, 3] - 43932737184*MH2*MT2^5*MW2^7*
       MZ2^6*CHl1[3, 3] - 16452950688*MT2^6*MW2^7*MZ2^6*CHl1[3, 3] + 
      70251312288*MH2*MT2^4*MW2^8*MZ2^6*CHl1[3, 3] + 
      51127363680*MT2^5*MW2^8*MZ2^6*CHl1[3, 3] - 61835121312*MH2*MT2^3*MW2^9*
       MZ2^6*CHl1[3, 3] - 81581156832*MT2^4*MW2^9*MZ2^6*CHl1[3, 3] + 
      29062159008*MH2*MT2^2*MW2^10*MZ2^6*CHl1[3, 3] + 
      71365869024*MT2^3*MW2^10*MZ2^6*CHl1[3, 3] - 6195456864*MH2*MT2*MW2^11*
       MZ2^6*CHl1[3, 3] - 33129112416*MT2^2*MW2^11*MZ2^6*CHl1[3, 3] + 
      308827680*MH2*MW2^12*MZ2^6*CHl1[3, 3] + 6883731360*MT2*MW2^12*MZ2^6*
       CHl1[3, 3] - 310930656*MW2^13*MZ2^6*CHl1[3, 3] - 
      99648*MH2*MT2^8*MW2^3*MZ2^7*CHl1[3, 3] + 1273675584*MH2*MT2^7*MW2^4*
       MZ2^7*CHl1[3, 3] + 99648*MT2^8*MW2^4*MZ2^7*CHl1[3, 3] - 
      10717115712*MH2*MT2^6*MW2^5*MZ2^7*CHl1[3, 3] - 
      1467299712*MT2^7*MW2^5*MZ2^7*CHl1[3, 3] + 33951697824*MH2*MT2^5*MW2^6*
       MZ2^7*CHl1[3, 3] + 12360606144*MT2^6*MW2^6*MZ2^7*CHl1[3, 3] - 
      52076043744*MH2*MT2^4*MW2^7*MZ2^7*CHl1[3, 3] - 
      39170290656*MT2^5*MW2^7*MZ2^7*CHl1[3, 3] + 40053276672*MH2*MT2^3*MW2^8*
       MZ2^7*CHl1[3, 3] + 60007477344*MT2^4*MW2^8*MZ2^7*CHl1[3, 3] - 
      13208716416*MH2*MT2^2*MW2^9*MZ2^7*CHl1[3, 3] - 
      45972065472*MT2^3*MW2^9*MZ2^7*CHl1[3, 3] + 190287264*MH2*MT2*MW2^10*
       MZ2^7*CHl1[3, 3] + 14976159744*MT2^2*MW2^10*MZ2^7*CHl1[3, 3] + 
      533038176*MH2*MW2^11*MZ2^7*CHl1[3, 3] - 107151456*MT2*MW2^11*MZ2^7*
       CHl1[3, 3] - 627535584*MW2^12*MZ2^7*CHl1[3, 3] - 
      67392*MH2*MT2^8*MW2^2*MZ2^8*CHl1[3, 3] - 554113380*MH2*MT2^7*MW2^3*
       MZ2^8*CHl1[3, 3] + 67392*MT2^8*MW2^3*MZ2^8*CHl1[3, 3] + 
      5152897500*MH2*MT2^6*MW2^4*MZ2^8*CHl1[3, 3] + 639145128*MT2^7*MW2^4*
       MZ2^8*CHl1[3, 3] - 16732390836*MH2*MT2^5*MW2^5*MZ2^8*CHl1[3, 3] - 
      5941743864*MT2^6*MW2^5*MZ2^8*CHl1[3, 3] + 23963000652*MH2*MT2^4*MW2^6*
       MZ2^8*CHl1[3, 3] + 19292554056*MT2^5*MW2^6*MZ2^8*CHl1[3, 3] - 
      13991442828*MH2*MT2^3*MW2^7*MZ2^8*CHl1[3, 3] - 
      27619110936*MT2^4*MW2^7*MZ2^8*CHl1[3, 3] - 135497292*MH2*MT2^2*MW2^8*
       MZ2^8*CHl1[3, 3] + 16103189400*MT2^3*MW2^8*MZ2^8*CHl1[3, 3] + 
      3016418916*MH2*MT2*MW2^9*MZ2^8*CHl1[3, 3] + 182315832*MT2^2*MW2^9*MZ2^8*
       CHl1[3, 3] - 718805340*MH2*MW2^10*MZ2^8*CHl1[3, 3] - 
      3483814728*MT2*MW2^10*MZ2^8*CHl1[3, 3] + 827397720*MW2^11*MZ2^8*
       CHl1[3, 3] + 31680*MH2*MT2^8*MW2*MZ2^9*CHl1[3, 3] + 
      139987212*MH2*MT2^7*MW2^2*MZ2^9*CHl1[3, 3] - 31680*MT2^8*MW2^2*MZ2^9*
       CHl1[3, 3] - 1535451480*MH2*MT2^6*MW2^3*MZ2^9*CHl1[3, 3] - 
      162387924*MT2^7*MW2^3*MZ2^9*CHl1[3, 3] + 5161946700*MH2*MT2^5*MW2^4*
       MZ2^9*CHl1[3, 3] + 1777288212*MT2^6*MW2^4*MZ2^9*CHl1[3, 3] - 
      6407514456*MH2*MT2^4*MW2^5*MZ2^9*CHl1[3, 3] - 5972488644*MT2^5*MW2^5*
       MZ2^9*CHl1[3, 3] + 1090105284*MH2*MT2^3*MW2^6*MZ2^9*CHl1[3, 3] + 
      7423073988*MT2^4*MW2^6*MZ2^9*CHl1[3, 3] + 3646969656*MH2*MT2^2*MW2^7*
       MZ2^9*CHl1[3, 3] - 1293257820*MT2^3*MW2^7*MZ2^9*CHl1[3, 3] - 
      2510617788*MH2*MT2*MW2^8*MZ2^9*CHl1[3, 3] - 4182585828*MT2^2*MW2^8*
       MZ2^9*CHl1[3, 3] + 414543192*MH2*MW2^9*MZ2^9*CHl1[3, 3] + 
      2887563924*MT2*MW2^9*MZ2^9*CHl1[3, 3] - 477174228*MW2^10*MZ2^9*
       CHl1[3, 3] - 15964680*MH2*MT2^7*MW2*MZ2^10*CHl1[3, 3] + 
      252108324*MH2*MT2^6*MW2^2*MZ2^10*CHl1[3, 3] + 18690060*MT2^7*MW2^2*
       MZ2^10*CHl1[3, 3] - 896761752*MH2*MT2^5*MW2^3*MZ2^10*CHl1[3, 3] - 
      293586696*MT2^6*MW2^3*MZ2^10*CHl1[3, 3] + 706293744*MH2*MT2^4*MW2^4*
       MZ2^10*CHl1[3, 3] + 1043597580*MT2^5*MW2^4*MZ2^10*CHl1[3, 3] + 
      1104334644*MH2*MT2^3*MW2^5*MZ2^10*CHl1[3, 3] - 
      828653856*MT2^4*MW2^5*MZ2^10*CHl1[3, 3] - 2029615104*MH2*MT2^2*MW2^6*
       MZ2^10*CHl1[3, 3] - 1264041588*MT2^3*MW2^6*MZ2^10*CHl1[3, 3] + 
      1003813404*MH2*MT2*MW2^7*MZ2^10*CHl1[3, 3] + 2339480928*MT2^2*MW2^7*
       MZ2^10*CHl1[3, 3] - 124208580*MH2*MW2^8*MZ2^10*CHl1[3, 3] - 
      1159370340*MT2*MW2^8*MZ2^10*CHl1[3, 3] + 143883912*MW2^9*MZ2^10*
       CHl1[3, 3] - 15996360*MH2*MT2^6*MW2*MZ2^11*CHl1[3, 3] + 
      64001280*MH2*MT2^5*MW2^2*MZ2^11*CHl1[3, 3] + 18721740*MT2^6*MW2^2*
       MZ2^11*CHl1[3, 3] + 60294564*MH2*MT2^4*MW2^3*MZ2^11*CHl1[3, 3] - 
      74902800*MT2^5*MW2^3*MZ2^11*CHl1[3, 3] - 420827076*MH2*MT2^3*MW2^4*
       MZ2^11*CHl1[3, 3] - 69068376*MT2^4*MW2^4*MZ2^11*CHl1[3, 3] + 
      500579052*MH2*MT2^2*MW2^5*MZ2^11*CHl1[3, 3] + 488029212*MT2^3*MW2^5*
       MZ2^11*CHl1[3, 3] - 203984460*MH2*MT2*MW2^6*MZ2^11*CHl1[3, 3] - 
      581408088*MT2^2*MW2^6*MZ2^11*CHl1[3, 3] + 15933000*MH2*MW2^7*MZ2^11*
       CHl1[3, 3] + 237286692*MT2*MW2^7*MZ2^11*CHl1[3, 3] - 
      18658380*MW2^8*MZ2^11*CHl1[3, 3] - 15996360*MH2*MT2^4*MW2^2*MZ2^12*
       CHl1[3, 3] + 47973240*MH2*MT2^3*MW2^3*MZ2^12*CHl1[3, 3] + 
      18721740*MT2^4*MW2^3*MZ2^12*CHl1[3, 3] - 47909880*MH2*MT2^2*MW2^4*
       MZ2^12*CHl1[3, 3] - 56149380*MT2^3*MW2^4*MZ2^12*CHl1[3, 3] + 
      15933000*MH2*MT2*MW2^5*MZ2^12*CHl1[3, 3] + 56086020*MT2^2*MW2^5*MZ2^12*
       CHl1[3, 3] - 18658380*MT2*MW2^6*MZ2^12*CHl1[3, 3] - 
      2*MZ2*(MH2*(24*MT2^8*MW2*MZ2*(43520*MW2^7 - 99712*MW2^6*MZ2 + 
            14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 61918*MW2^3*MZ2^4 - 
            13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 1360*MZ2^7) + 
          MT2^7*(11304960*MW2^10 - 28897280*MW2^9*MZ2 - 91549696*MW2^8*
             MZ2^2 + 568583680*MW2^7*MZ2^3 - 1104276032*MW2^6*MZ2^4 + 
            1016387408*MW2^5*MZ2^5 - 382224800*MW2^4*MZ2^6 - 
            99875696*MW2^3*MZ2^7 + 172999118*MW2^2*MZ2^8 - 
            76634873*MW2*MZ2^9 + 13356525*MZ2^10) + 2*MT2^5*MW2*
           (114278400*MW2^11 - 252426240*MW2^10*MZ2 - 1071933440*MW2^9*
             MZ2^2 + 6211919360*MW2^8*MZ2^3 - 12573896288*MW2^7*MZ2^4 + 
            12726032008*MW2^6*MZ2^5 - 6025016260*MW2^5*MZ2^6 - 
            258697514*MW2^4*MZ2^7 + 2004766414*MW2^3*MZ2^8 - 
            1148640022*MW2^2*MZ2^9 + 293276626*MW2*MZ2^10 - 
            26689875*MZ2^11) + 2*MW2^6*(-4915200*MW2^11 + 5570560*MW2^10*
             MZ2 + 61716480*MW2^9*MZ2^2 - 230886144*MW2^8*MZ2^3 + 
            262838336*MW2^7*MZ2^4 + 37662432*MW2^6*MZ2^5 - 
            313627392*MW2^5*MZ2^6 + 243326252*MW2^4*MZ2^7 - 
            37232325*MW2^3*MZ2^8 - 48600807*MW2^2*MZ2^9 + 
            31633444*MW2*MZ2^10 - 6658950*MZ2^11) + 
          MT2^6*(-77660160*MW2^11 + 178565120*MW2^10*MZ2 + 
            695696384*MW2^9*MZ2^2 - 4103166464*MW2^8*MZ2^3 + 
            8221781376*MW2^7*MZ2^4 - 8142044080*MW2^6*MZ2^5 + 
            3680720608*MW2^5*MZ2^6 + 304309296*MW2^4*MZ2^7 - 
            1304922196*MW2^3*MZ2^8 + 708382990*MW2^2*MZ2^9 - 
            170059283*MW2*MZ2^10 + 13356525*MZ2^11) + MT2^3*MW2^2*
           (366182400*MW2^12 - 715018240*MW2^11*MZ2 - 3779244032*MW2^10*
             MZ2^2 + 19955930624*MW2^9*MZ2^3 - 37677496768*MW2^8*MZ2^4 + 
            33517165936*MW2^7*MZ2^5 - 10228954768*MW2^6*MZ2^6 - 
            6414825448*MW2^5*MZ2^7 + 7204715266*MW2^4*MZ2^8 - 
            2394102943*MW2^3*MZ2^9 - 50767353*MW2^2*MZ2^10 + 
            230015499*MW2*MZ2^11 - 40054125*MZ2^12) - 2*MT2^4*MW2*
           (186777600*MW2^12 - 393144320*MW2^11*MZ2 - 1830924800*MW2^10*
             MZ2^2 + 10256611584*MW2^9*MZ2^3 - 20388013696*MW2^8*MZ2^4 + 
            20016387896*MW2^7*MZ2^5 - 8682597492*MW2^6*MZ2^6 - 
            1245693208*MW2^5*MZ2^7 + 3455332979*MW2^4*MZ2^8 - 
            1723758858*MW2^3*MZ2^9 + 338701309*MW2^2*MZ2^10 + 
            5016184*MW2*MZ2^11 - 6682125*MZ2^12) + 4*MT2*MW2^4*
           (17571840*MW2^12 - 25809920*MW2^11*MZ2 - 205833216*MW2^10*MZ2^2 + 
            889286144*MW2^9*MZ2^3 - 1310356944*MW2^8*MZ2^4 + 
            541356620*MW2^7*MZ2^5 + 603985934*MW2^6*MZ2^6 - 
            810463653*MW2^5*MZ2^7 + 302015831*MW2^4*MZ2^8 + 
            63650153*MW2^3*MZ2^9 - 96611851*MW2^2*MZ2^10 + 
            32471822*MW2*MZ2^11 - 3329475*MZ2^12) + MT2^2*MW2^3*
           (-215285760*MW2^12 + 374968320*MW2^11*MZ2 + 2359407616*MW2^10*
             MZ2^2 - 11428423168*MW2^9*MZ2^3 + 19646298496*MW2^8*MZ2^4 - 
            14049569744*MW2^7*MZ2^5 - 175513936*MW2^6*MZ2^6 + 
            6992697568*MW2^5*MZ2^7 - 4304661620*MW2^4*MZ2^8 + 
            453940016*MW2^3*MZ2^9 + 621595429*MW2^2*MZ2^10 - 
            296424039*MW2*MZ2^11 + 39984600*MZ2^12)) + 
        MW2*(-24*MT2^8*MW2*MZ2*(43520*MW2^7 - 99712*MW2^6*MZ2 + 
            14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 61918*MW2^3*MZ2^4 - 
            13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 1360*MZ2^7) + 
          MT2^7*(-11304960*MW2^10 + 28897280*MW2^9*MZ2 + 89706496*MW2^8*
             MZ2^2 - 574850560*MW2^7*MZ2^3 + 1142464832*MW2^6*MZ2^4 - 
            1087649552*MW2^5*MZ2^5 + 453322208*MW2^4*MZ2^6 + 
            57974504*MW2^3*MZ2^7 - 158707388*MW2^2*MZ2^8 + 
            74330351*MW2*MZ2^9 - 13356525*MZ2^10) - 2*MT2^5*MW2*
           (114278400*MW2^11 - 252426240*MW2^10*MZ2 - 1052579840*MW2^9*
             MZ2^2 + 6274035200*MW2^8*MZ2^3 - 12987412448*MW2^7*MZ2^4 + 
            13550662120*MW2^6*MZ2^5 - 6914063332*MW2^5*MZ2^6 + 
            323459818*MW2^4*MZ2^7 + 1770900865*MW2^3*MZ2^8 - 
            1095859081*MW2^2*MZ2^9 + 288667582*MW2*MZ2^10 - 
            26689875*MZ2^11) + MT2^6*(77660160*MW2^11 - 178565120*MW2^10*
             MZ2 - 682793984*MW2^9*MZ2^2 + 4145191424*MW2^8*MZ2^3 - 
            8495369856*MW2^7*MZ2^4 + 8679067888*MW2^6*MZ2^5 - 
            4249664608*MW2^5*MZ2^6 + 60096456*MW2^4*MZ2^7 + 
            1162978894*MW2^3*MZ2^8 - 677959606*MW2^2*MZ2^9 + 
            167754761*MW2*MZ2^10 - 13356525*MZ2^11) + 
          2*MW2^6*(4915200*MW2^11 - 5570560*MW2^10*MZ2 - 60794880*MW2^9*
             MZ2^2 + 234941184*MW2^8*MZ2^3 - 278799296*MW2^7*MZ2^4 - 
            21125760*MW2^6*MZ2^5 + 313709760*MW2^5*MZ2^6 - 
            257924360*MW2^4*MZ2^7 + 51037056*MW2^3*MZ2^8 + 
            42607203*MW2^2*MZ2^9 - 30481183*MW2*MZ2^10 + 6658950*MZ2^11) + 
          MT2^2*MW2^3*(215285760*MW2^12 - 374968320*MW2^11*MZ2 - 
            2320700416*MW2^10*MZ2^2 + 11569243648*MW2^9*MZ2^3 - 
            20422458496*MW2^8*MZ2^4 + 15336330128*MW2^7*MZ2^5 - 
            846654512*MW2^6*MZ2^6 - 6682046008*MW2^5*MZ2^7 + 
            4427333474*MW2^4*MZ2^8 - 602707280*MW2^3*MZ2^9 - 
            567197629*MW2^2*MZ2^10 + 289510473*MW2*MZ2^11 - 
            39984600*MZ2^12) + 2*MT2^4*MW2*(186777600*MW2^12 - 
            393144320*MW2^11*MZ2 - 1798668800*MW2^10*MZ2^2 + 
            10361673984*MW2^9*MZ2^3 - 21072906496*MW2^8*MZ2^4 + 
            21355813976*MW2^7*MZ2^5 - 10085863092*MW2^6*MZ2^6 - 
            370309900*MW2^5*MZ2^7 + 3136023428*MW2^4*MZ2^8 - 
            1668650994*MW2^3*MZ2^9 + 340085869*MW2^2*MZ2^10 + 
            3863923*MW2*MZ2^11 - 6682125*MZ2^12) - 2*MT2*MW2^4*
           (35143680*MW2^12 - 51619840*MW2^11*MZ2 - 405215232*MW2^10*MZ2^2 + 
            1804192768*MW2^9*MZ2^3 - 2742762528*MW2^8*MZ2^4 + 
            1252619704*MW2^7*MZ2^5 + 1120749628*MW2^6*MZ2^6 - 
            1652099022*MW2^5*MZ2^7 + 673361695*MW2^4*MZ2^8 + 
            85832077*MW2^3*MZ2^9 - 181468793*MW2^2*MZ2^10 + 
            63791383*MW2*MZ2^11 - 6658950*MZ2^12) + MT2^3*MW2^2*
           (-366182400*MW2^12 + 715018240*MW2^11*MZ2 + 3714732032*MW2^10*
             MZ2^2 - 20175271424*MW2^9*MZ2^3 + 39019634368*MW2^8*MZ2^4 - 
            35992540336*MW2^7*MZ2^5 + 12602797648*MW2^6*MZ2^6 + 
            5162070160*MW2^5*MZ2^7 - 6917796940*MW2^4*MZ2^8 + 
            2439148249*MW2^3*MZ2^9 + 7892163*MW2^2*MZ2^10 - 
            223101933*MW2*MZ2^11 + 40054125*MZ2^12)))*SW2*CHl1[Leff, Leff] + 
      491520*MH2*MT2^8*MW2^10*CHl3[1, 1] + 62423040*MH2*MT2^7*MW2^11*
       CHl3[1, 1] - 491520*MT2^8*MW2^11*CHl3[1, 1] - 
      450723840*MH2*MT2^6*MW2^12*CHl3[1, 1] - 62423040*MT2^7*MW2^12*
       CHl3[1, 1] + 1365934080*MH2*MT2^5*MW2^13*CHl3[1, 1] + 
      450723840*MT2^6*MW2^13*CHl3[1, 1] - 2288025600*MH2*MT2^4*MW2^14*
       CHl3[1, 1] - 1365934080*MT2^5*MW2^14*CHl3[1, 1] + 
      2294906880*MH2*MT2^3*MW2^15*CHl3[1, 1] + 2288025600*MT2^4*MW2^15*
       CHl3[1, 1] - 1379696640*MH2*MT2^2*MW2^16*CHl3[1, 1] - 
      2294906880*MT2^3*MW2^16*CHl3[1, 1] + 460554240*MH2*MT2*MW2^17*
       CHl3[1, 1] + 1379696640*MT2^2*MW2^17*CHl3[1, 1] - 
      65863680*MH2*MW2^18*CHl3[1, 1] - 460554240*MT2*MW2^18*CHl3[1, 1] + 
      65863680*MW2^19*CHl3[1, 1] - 626688*MH2*MT2^8*MW2^9*MZ2*CHl3[1, 1] - 
      358027264*MH2*MT2^7*MW2^10*MZ2*CHl3[1, 1] + 626688*MT2^8*MW2^10*MZ2*
       CHl3[1, 1] + 2590830592*MH2*MT2^6*MW2^11*MZ2*CHl3[1, 1] + 
      358027264*MT2^7*MW2^11*MZ2*CHl3[1, 1] - 7857868800*MH2*MT2^5*MW2^12*MZ2*
       CHl3[1, 1] - 2590830592*MT2^6*MW2^12*MZ2*CHl3[1, 1] + 
      13001707520*MH2*MT2^4*MW2^13*MZ2*CHl3[1, 1] + 7857868800*MT2^5*MW2^13*
       MZ2*CHl3[1, 1] - 12678705152*MH2*MT2^3*MW2^14*MZ2*CHl3[1, 1] - 
      13001707520*MT2^4*MW2^14*MZ2*CHl3[1, 1] + 7278219264*MH2*MT2^2*MW2^15*
       MZ2*CHl3[1, 1] + 12678705152*MT2^3*MW2^15*MZ2*CHl3[1, 1] - 
      2271588352*MH2*MT2*MW2^16*MZ2*CHl3[1, 1] - 7278219264*MT2^2*MW2^16*MZ2*
       CHl3[1, 1] + 296058880*MH2*MW2^17*MZ2*CHl3[1, 1] + 
      2271588352*MT2*MW2^17*MZ2*CHl3[1, 1] - 296058880*MW2^18*MZ2*
       CHl3[1, 1] - 1213440*MH2*MT2^8*MW2^8*MZ2^2*CHl3[1, 1] + 
      843539456*MH2*MT2^7*MW2^9*MZ2^2*CHl3[1, 1] + 1213440*MT2^8*MW2^9*MZ2^2*
       CHl3[1, 1] - 6235272192*MH2*MT2^6*MW2^10*MZ2^2*CHl3[1, 1] - 
      871924736*MT2^7*MW2^10*MZ2^2*CHl3[1, 1] + 19037498368*MH2*MT2^5*MW2^11*
       MZ2^2*CHl3[1, 1] + 6433969152*MT2^6*MW2^11*MZ2^2*CHl3[1, 1] - 
      31030256640*MH2*MT2^4*MW2^12*MZ2^2*CHl3[1, 1] - 
      19633589248*MT2^5*MW2^12*MZ2^2*CHl3[1, 1] + 29063388160*MH2*MT2^3*
       MW2^13*MZ2^2*CHl3[1, 1] + 32023741440*MT2^4*MW2^13*MZ2^2*CHl3[1, 1] - 
      15534877696*MH2*MT2^2*MW2^14*MZ2^2*CHl3[1, 1] - 
      30056872960*MT2^3*MW2^14*MZ2^2*CHl3[1, 1] + 4329690112*MH2*MT2*MW2^15*
       MZ2^2*CHl3[1, 1] + 16130968576*MT2^2*MW2^15*MZ2^2*CHl3[1, 1] - 
      472496128*MH2*MW2^16*MZ2^2*CHl3[1, 1] - 4528387072*MT2*MW2^16*MZ2^2*
       CHl3[1, 1] + 500881408*MW2^17*MZ2^2*CHl3[1, 1] + 
      2678784*MH2*MT2^8*MW2^7*MZ2^3*CHl3[1, 1] - 941723648*MH2*MT2^7*MW2^8*
       MZ2^3*CHl3[1, 1] - 2678784*MT2^8*MW2^8*MZ2^3*CHl3[1, 1] + 
      7349698048*MH2*MT2^6*MW2^9*MZ2^3*CHl3[1, 1] + 1087981568*MT2^7*MW2^9*
       MZ2^3*CHl3[1, 1] - 22805219840*MH2*MT2^5*MW2^10*MZ2^3*CHl3[1, 1] - 
      8401888768*MT2^6*MW2^10*MZ2^3*CHl3[1, 1] + 36188968960*MH2*MT2^4*MW2^11*
       MZ2^3*CHl3[1, 1] + 25990177280*MT2^5*MW2^11*MZ2^3*CHl3[1, 1] - 
      31252980736*MH2*MT2^3*MW2^12*MZ2^3*CHl3[1, 1] - 
      41449922560*MT2^4*MW2^12*MZ2^3*CHl3[1, 1] + 14133538304*MH2*MT2^2*
       MW2^13*MZ2^3*CHl3[1, 1] + 36372007936*MT2^3*MW2^13*MZ2^3*CHl3[1, 1] - 
      2764726784*MH2*MT2*MW2^14*MZ2^3*CHl3[1, 1] - 17063028224*MT2^2*MW2^14*
       MZ2^3*CHl3[1, 1] + 89766912*MH2*MW2^15*MZ2^3*CHl3[1, 1] + 
      3674991104*MT2*MW2^15*MZ2^3*CHl3[1, 1] - 207639552*MW2^16*MZ2^3*
       CHl3[1, 1] - 1243584*MH2*MT2^8*MW2^6*MZ2^4*CHl3[1, 1] + 
      186207936*MH2*MT2^7*MW2^7*MZ2^4*CHl3[1, 1] + 1243584*MT2^8*MW2^7*MZ2^4*
       CHl3[1, 1] - 2183696960*MH2*MT2^6*MW2^8*MZ2^4*CHl3[1, 1] - 
      540104640*MT2^7*MW2^8*MZ2^4*CHl3[1, 1] + 7426707392*MH2*MT2^5*MW2^9*
       MZ2^4*CHl3[1, 1] + 4807231808*MT2^6*MW2^9*MZ2^4*CHl3[1, 1] - 
      9975670976*MH2*MT2^4*MW2^10*MZ2^4*CHl3[1, 1] - 15443569856*MT2^5*MW2^10*
       MZ2^4*CHl3[1, 1] + 3693043776*MH2*MT2^3*MW2^11*MZ2^4*CHl3[1, 1] + 
      23064959936*MT2^4*MW2^11*MZ2^4*CHl3[1, 1] + 3387102016*MH2*MT2^2*MW2^12*
       MZ2^4*CHl3[1, 1] - 15994272576*MT2^3*MW2^12*MZ2^4*CHl3[1, 1] - 
      3276453568*MH2*MT2*MW2^13*MZ2^4*CHl3[1, 1] + 3228283328*MT2^2*MW2^13*
       MZ2^4*CHl3[1, 1] + 744003968*MH2*MW2^14*MZ2^4*CHl3[1, 1] + 
      1412593600*MT2*MW2^14*MZ2^4*CHl3[1, 1] - 536365184*MW2^15*MZ2^4*
       CHl3[1, 1] - 768192*MH2*MT2^8*MW2^5*MZ2^5*CHl3[1, 1] + 
      899673152*MH2*MT2^7*MW2^6*MZ2^5*CHl3[1, 1] + 768192*MT2^8*MW2^6*MZ2^5*
       CHl3[1, 1] - 6104487584*MH2*MT2^6*MW2^7*MZ2^5*CHl3[1, 1] - 
      378913856*MT2^7*MW2^7*MZ2^5*CHl3[1, 1] + 18123443040*MH2*MT2^5*MW2^8*
       MZ2^5*CHl3[1, 1] + 2105275808*MT2^6*MW2^8*MZ2^5*CHl3[1, 1] - 
      31399750080*MH2*MT2^4*MW2^9*MZ2^5*CHl3[1, 1] - 
      5771911008*MT2^5*MW2^9*MZ2^5*CHl3[1, 1] + 34098343168*MH2*MT2^3*MW2^10*
       MZ2^5*CHl3[1, 1] + 11549949120*MT2^4*MW2^10*MZ2^5*CHl3[1, 1] - 
      22436485920*MH2*MT2^2*MW2^11*MZ2^5*CHl3[1, 1] - 
      16310541568*MT2^3*MW2^11*MZ2^5*CHl3[1, 1] + 7893266272*MH2*MT2*MW2^12*
       MZ2^5*CHl3[1, 1] + 13708797984*MT2^2*MW2^12*MZ2^5*CHl3[1, 1] - 
      1073233856*MH2*MW2^13*MZ2^5*CHl3[1, 1] - 5809795936*MT2*MW2^13*MZ2^5*
       CHl3[1, 1] + 906371264*MW2^14*MZ2^5*CHl3[1, 1] + 
      855960*MH2*MT2^8*MW2^4*MZ2^6*CHl3[1, 1] - 1373026376*MH2*MT2^7*MW2^5*
       MZ2^6*CHl3[1, 1] - 855960*MT2^8*MW2^5*MZ2^6*CHl3[1, 1] + 
      10480836664*MH2*MT2^6*MW2^6*MZ2^6*CHl3[1, 1] + 
      866049752*MT2^7*MW2^6*MZ2^6*CHl3[1, 1] - 32311631528*MH2*MT2^5*MW2^7*
       MZ2^6*CHl3[1, 1] - 6411241000*MT2^6*MW2^7*MZ2^6*CHl3[1, 1] + 
      52513328744*MH2*MT2^4*MW2^8*MZ2^6*CHl3[1, 1] + 
      19582085240*MT2^5*MW2^8*MZ2^6*CHl3[1, 1] - 48377233240*MH2*MT2^3*MW2^9*
       MZ2^6*CHl3[1, 1] - 32519247128*MT2^4*MW2^9*MZ2^6*CHl3[1, 1] + 
      24767758376*MH2*MT2^2*MW2^10*MZ2^6*CHl3[1, 1] + 
      31694741512*MT2^3*MW2^10*MZ2^6*CHl3[1, 1] - 6175639224*MH2*MT2*MW2^11*
       MZ2^6*CHl3[1, 1] - 17786735864*MT2^2*MW2^11*MZ2^6*CHl3[1, 1] + 
      474750624*MH2*MW2^12*MZ2^6*CHl3[1, 1] + 5063736744*MT2*MW2^12*MZ2^6*
       CHl3[1, 1] - 488533296*MW2^13*MZ2^6*CHl3[1, 1] - 
      68544*MH2*MT2^8*MW2^3*MZ2^7*CHl3[1, 1] + 1046423304*MH2*MT2^7*MW2^4*
       MZ2^7*CHl3[1, 1] + 68544*MT2^8*MW2^4*MZ2^7*CHl3[1, 1] - 
      8687170460*MH2*MT2^6*MW2^5*MZ2^7*CHl3[1, 1] - 712533672*MT2^7*MW2^5*
       MZ2^7*CHl3[1, 1] + 27422050676*MH2*MT2^5*MW2^6*MZ2^7*CHl3[1, 1] + 
      5842966412*MT2^6*MW2^6*MZ2^7*CHl3[1, 1] - 42529095128*MH2*MT2^4*MW2^7*
       MZ2^7*CHl3[1, 1] - 18382461908*MT2^5*MW2^7*MZ2^7*CHl3[1, 1] + 
      33911394192*MH2*MT2^3*MW2^8*MZ2^7*CHl3[1, 1] + 
      28828834184*MT2^4*MW2^8*MZ2^7*CHl3[1, 1] - 12446775404*MH2*MT2^2*MW2^9*
       MZ2^7*CHl3[1, 1] - 23787534960*MT2^3*MW2^9*MZ2^7*CHl3[1, 1] + 
      962237972*MH2*MT2*MW2^10*MZ2^7*CHl3[1, 1] + 9532254140*MT2^2*MW2^10*
       MZ2^7*CHl3[1, 1] + 321003392*MH2*MW2^11*MZ2^7*CHl3[1, 1] - 
      1173676340*MT2*MW2^11*MZ2^7*CHl3[1, 1] - 147916400*MW2^12*MZ2^7*
       CHl3[1, 1] - 127446*MH2*MT2^8*MW2^2*MZ2^8*CHl3[1, 1] - 
      480471964*MH2*MT2^7*MW2^3*MZ2^8*CHl3[1, 1] + 127446*MT2^8*MW2^3*MZ2^8*
       CHl3[1, 1] + 4411788412*MH2*MT2^6*MW2^4*MZ2^8*CHl3[1, 1] + 
      335238514*MT2^7*MW2^4*MZ2^8*CHl3[1, 1] - 14283319104*MH2*MT2^5*MW2^5*
       MZ2^8*CHl3[1, 1] - 3061264630*MT2^6*MW2^5*MZ2^8*CHl3[1, 1] + 
      20701082736*MH2*MT2^4*MW2^6*MZ2^8*CHl3[1, 1] + 
      9897858126*MT2^5*MW2^6*MZ2^8*CHl3[1, 1] - 12745710956*MH2*MT2^3*MW2^7*
       MZ2^8*CHl3[1, 1] - 14455440450*MT2^4*MW2^7*MZ2^8*CHl3[1, 1] + 
      779712852*MH2*MT2^2*MW2^8*MZ2^8*CHl3[1, 1] + 9183470078*MT2^3*MW2^8*
       MZ2^8*CHl3[1, 1] + 2182412296*MH2*MT2*MW2^9*MZ2^8*CHl3[1, 1] - 
      920188434*MT2^2*MW2^9*MZ2^8*CHl3[1, 1] - 565366826*MH2*MW2^10*MZ2^8*
       CHl3[1, 1] - 1356511294*MT2*MW2^10*MZ2^8*CHl3[1, 1] + 
      376710644*MW2^11*MZ2^8*CHl3[1, 1] + 21630*MH2*MT2^8*MW2*MZ2^9*
       CHl3[1, 1] + 130121341*MH2*MT2^7*MW2^2*MZ2^9*CHl3[1, 1] - 
      21630*MT2^8*MW2^2*MZ2^9*CHl3[1, 1] - 1393069184*MH2*MT2^6*MW2^3*MZ2^9*
       CHl3[1, 1] - 91857562*MT2^7*MW2^3*MZ2^9*CHl3[1, 1] + 
      4661584246*MH2*MT2^5*MW2^4*MZ2^9*CHl3[1, 1] + 979989281*MT2^6*MW2^4*
       MZ2^9*CHl3[1, 1] - 5922728329*MH2*MT2^4*MW2^5*MZ2^9*CHl3[1, 1] - 
      3277111087*MT2^5*MW2^5*MZ2^9*CHl3[1, 1] + 1425381701*MH2*MT2^3*MW2^6*
       MZ2^9*CHl3[1, 1] + 4191218446*MT2^4*MW2^6*MZ2^9*CHl3[1, 1] + 
      2808122330*MH2*MT2^2*MW2^7*MZ2^9*CHl3[1, 1] - 1087818332*MT2^3*MW2^7*
       MZ2^9*CHl3[1, 1] - 2060721060*MH2*MT2*MW2^8*MZ2^9*CHl3[1, 1] - 
      1883825543*MT2^2*MW2^8*MZ2^9*CHl3[1, 1] + 351287325*MH2*MW2^9*MZ2^9*
       CHl3[1, 1] + 1413744081*MT2*MW2^9*MZ2^9*CHl3[1, 1] - 
      244317654*MW2^10*MZ2^9*CHl3[1, 1] - 16440242*MH2*MT2^7*MW2*MZ2^10*
       CHl3[1, 1] + 245535966*MH2*MT2^6*MW2^2*MZ2^10*CHl3[1, 1] + 
      11761673*MT2^7*MW2^2*MZ2^10*CHl3[1, 1] - 867158338*MH2*MT2^5*MW2^3*
       MZ2^10*CHl3[1, 1] - 174522204*MT2^6*MW2^3*MZ2^10*CHl3[1, 1] + 
      746546513*MH2*MT2^4*MW2^4*MZ2^10*CHl3[1, 1] + 615853273*MT2^5*MW2^4*
       MZ2^10*CHl3[1, 1] + 868315424*MH2*MT2^3*MW2^5*MZ2^10*CHl3[1, 1] - 
      536711153*MT2^4*MW2^5*MZ2^10*CHl3[1, 1] - 1750504922*MH2*MT2^2*MW2^6*
       MZ2^10*CHl3[1, 1] - 596364989*MT2^3*MW2^6*MZ2^10*CHl3[1, 1] + 
      887432292*MH2*MT2*MW2^7*MZ2^10*CHl3[1, 1] + 1221735626*MT2^2*MW2^7*
       MZ2^10*CHl3[1, 1] - 113726693*MH2*MW2^8*MZ2^10*CHl3[1, 1] - 
      621893709*MT2*MW2^8*MZ2^10*CHl3[1, 1] + 80141483*MW2^9*MZ2^10*
       CHl3[1, 1] - 16461872*MH2*MT2^6*MW2*MZ2^11*CHl3[1, 1] + 
      65858303*MH2*MT2^5*MW2^2*MZ2^11*CHl3[1, 1] + 11783303*MT2^6*MW2^2*
       MZ2^11*CHl3[1, 1] + 48090837*MH2*MT2^4*MW2^3*MZ2^11*CHl3[1, 1] - 
      47144027*MT2^5*MW2^3*MZ2^11*CHl3[1, 1] - 391158498*MH2*MT2^3*MW2^4*
       MZ2^11*CHl3[1, 1] - 33219903*MT2^4*MW2^4*MZ2^11*CHl3[1, 1] + 
      473148076*MH2*MT2^2*MW2^5*MZ2^11*CHl3[1, 1] + 276367161*MT2^3*MW2^5*
       MZ2^11*CHl3[1, 1] - 195895458*MH2*MT2*MW2^6*MZ2^11*CHl3[1, 1] - 
      334963894*MT2^2*MW2^6*MZ2^11*CHl3[1, 1] + 16418612*MH2*MW2^7*MZ2^11*
       CHl3[1, 1] + 138917403*MT2*MW2^7*MZ2^11*CHl3[1, 1] - 
      11740043*MW2^8*MZ2^11*CHl3[1, 1] - 16461872*MH2*MT2^4*MW2^2*MZ2^12*
       CHl3[1, 1] + 49374801*MH2*MT2^3*MW2^3*MZ2^12*CHl3[1, 1] + 
      11783303*MT2^4*MW2^3*MZ2^12*CHl3[1, 1] - 49331541*MH2*MT2^2*MW2^4*
       MZ2^12*CHl3[1, 1] - 35339094*MT2^3*MW2^4*MZ2^12*CHl3[1, 1] + 
      16418612*MH2*MT2*MW2^5*MZ2^12*CHl3[1, 1] + 35295834*MT2^2*MW2^5*MZ2^12*
       CHl3[1, 1] - 11740043*MT2*MW2^6*MZ2^12*CHl3[1, 1] + 
      491520*MH2*MT2^8*MW2^10*CHl3[2, 2] - 45711360*MH2*MT2^7*MW2^11*
       CHl3[2, 2] - 491520*MT2^8*MW2^11*CHl3[2, 2] + 
      306216960*MH2*MT2^6*MW2^12*CHl3[2, 2] + 45711360*MT2^7*MW2^12*
       CHl3[2, 2] - 904888320*MH2*MT2^5*MW2^13*CHl3[2, 2] - 
      306216960*MT2^6*MW2^13*CHl3[2, 2] + 1496678400*MH2*MT2^4*MW2^14*
       CHl3[2, 2] + 904888320*MT2^5*MW2^14*CHl3[2, 2] - 
      1489797120*MH2*MT2^3*MW2^15*CHl3[2, 2] - 1496678400*MT2^4*MW2^15*
       CHl3[2, 2] + 891125760*MH2*MT2^2*MW2^16*CHl3[2, 2] + 
      1489797120*MT2^3*MW2^16*CHl3[2, 2] - 296386560*MH2*MT2*MW2^17*
       CHl3[2, 2] - 891125760*MT2^2*MW2^17*CHl3[2, 2] + 
      42270720*MH2*MW2^18*CHl3[2, 2] + 296386560*MT2*MW2^18*CHl3[2, 2] - 
      42270720*MW2^19*CHl3[2, 2] - 380928*MH2*MT2^8*MW2^9*MZ2*CHl3[2, 2] + 
      162902016*MH2*MT2^7*MW2^10*MZ2*CHl3[2, 2] + 380928*MT2^8*MW2^10*MZ2*
       CHl3[2, 2] - 1170690048*MH2*MT2^6*MW2^11*MZ2*CHl3[2, 2] - 
      162902016*MT2^7*MW2^11*MZ2*CHl3[2, 2] + 3541708800*MH2*MT2^5*MW2^12*MZ2*
       CHl3[2, 2] + 1170690048*MT2^6*MW2^12*MZ2*CHl3[2, 2] - 
      5823098880*MH2*MT2^4*MW2^13*MZ2*CHl3[2, 2] - 3541708800*MT2^5*MW2^13*
       MZ2*CHl3[2, 2] + 5608869888*MH2*MT2^3*MW2^14*MZ2*CHl3[2, 2] + 
      5823098880*MT2^4*MW2^14*MZ2*CHl3[2, 2] - 3155030016*MH2*MT2^2*MW2^15*
       MZ2*CHl3[2, 2] - 5608869888*MT2^3*MW2^15*MZ2*CHl3[2, 2] + 
      954175488*MH2*MT2*MW2^16*MZ2*CHl3[2, 2] + 3155030016*MT2^2*MW2^16*MZ2*
       CHl3[2, 2] - 118456320*MH2*MW2^17*MZ2*CHl3[2, 2] - 
      954175488*MT2*MW2^17*MZ2*CHl3[2, 2] + 118456320*MW2^18*MZ2*CHl3[2, 2] - 
      1397760*MH2*MT2^8*MW2^8*MZ2^2*CHl3[2, 2] - 233155584*MH2*MT2^7*MW2^9*
       MZ2^2*CHl3[2, 2] + 1397760*MT2^8*MW2^9*MZ2^2*CHl3[2, 2] + 
      1830018048*MH2*MT2^6*MW2^10*MZ2^2*CHl3[2, 2] + 
      245320704*MT2^7*MW2^10*MZ2^2*CHl3[2, 2] - 5687165952*MH2*MT2^5*MW2^11*
       MZ2^2*CHl3[2, 2] - 1915173888*MT2^6*MW2^11*MZ2^2*CHl3[2, 2] + 
      9202805760*MH2*MT2^4*MW2^12*MZ2^2*CHl3[2, 2] + 
      5942633472*MT2^5*MW2^12*MZ2^2*CHl3[2, 2] - 8341509120*MH2*MT2^3*MW2^13*
       MZ2^2*CHl3[2, 2] - 9628584960*MT2^4*MW2^13*MZ2^2*CHl3[2, 2] + 
      4164486144*MH2*MT2^2*MW2^14*MZ2^2*CHl3[2, 2] + 
      8767288320*MT2^3*MW2^14*MZ2^2*CHl3[2, 2] - 1016675328*MH2*MT2*MW2^15*
       MZ2^2*CHl3[2, 2] - 4419953664*MT2^2*MW2^15*MZ2^2*CHl3[2, 2] + 
      82593792*MH2*MW2^16*MZ2^2*CHl3[2, 2] + 1101831168*MT2*MW2^16*MZ2^2*
       CHl3[2, 2] - 94758912*MW2^17*MZ2^2*CHl3[2, 2] + 
      2299392*MH2*MT2^8*MW2^7*MZ2^3*CHl3[2, 2] + 137319936*MH2*MT2^7*MW2^8*
       MZ2^3*CHl3[2, 2] - 2299392*MT2^8*MW2^8*MZ2^3*CHl3[2, 2] - 
      1271675904*MH2*MT2^6*MW2^9*MZ2^3*CHl3[2, 2] - 195657216*MT2^7*MW2^9*
       MZ2^3*CHl3[2, 2] + 4127370240*MH2*MT2^5*MW2^10*MZ2^3*CHl3[2, 2] + 
      1692201984*MT2^6*MW2^10*MZ2^3*CHl3[2, 2] - 6370076160*MH2*MT2^4*MW2^11*
       MZ2^3*CHl3[2, 2] - 5401113600*MT2^5*MW2^11*MZ2^3*CHl3[2, 2] + 
      4863131136*MH2*MT2^3*MW2^12*MZ2^3*CHl3[2, 2] + 
      8472706560*MT2^4*MW2^12*MZ2^3*CHl3[2, 2] - 1515110400*MH2*MT2^2*MW2^13*
       MZ2^3*CHl3[2, 2] - 6904935936*MT2^3*MW2^13*MZ2^3*CHl3[2, 2] - 
      64561152*MH2*MT2*MW2^14*MZ2^3*CHl3[2, 2] + 2679367680*MT2^2*MW2^14*
       MZ2^3*CHl3[2, 2] + 91302912*MH2*MW2^15*MZ2^3*CHl3[2, 2] - 
      295139328*MT2*MW2^15*MZ2^3*CHl3[2, 2] - 45130752*MW2^16*MZ2^3*
       CHl3[2, 2] - 799680*MH2*MT2^8*MW2^6*MZ2^4*CHl3[2, 2] + 
      78872640*MH2*MT2^7*MW2^7*MZ2^4*CHl3[2, 2] + 799680*MT2^8*MW2^7*MZ2^4*
       CHl3[2, 2] - 369155520*MH2*MT2^6*MW2^8*MZ2^4*CHl3[2, 2] + 
      47292096*MT2^7*MW2^8*MZ2^4*CHl3[2, 2] + 920365632*MH2*MT2^5*MW2^9*MZ2^4*
       CHl3[2, 2] - 572334912*MT2^6*MW2^9*MZ2^4*CHl3[2, 2] - 
      2015113536*MH2*MT2^4*MW2^10*MZ2^4*CHl3[2, 2] + 
      1962442944*MT2^5*MW2^10*MZ2^4*CHl3[2, 2] + 3276188352*MH2*MT2^3*MW2^11*
       MZ2^4*CHl3[2, 2] - 2680173504*MT2^4*MW2^11*MZ2^4*CHl3[2, 2] - 
      3038522688*MH2*MT2^2*MW2^12*MZ2^4*CHl3[2, 2] + 
      1103082048*MT2^3*MW2^12*MZ2^4*CHl3[2, 2] + 1375756992*MH2*MT2*MW2^13*
       MZ2^4*CHl3[2, 2] + 717244992*MT2^2*MW2^13*MZ2^4*CHl3[2, 2] - 
      227592192*MH2*MW2^14*MZ2^4*CHl3[2, 2] - 738118080*MT2*MW2^14*MZ2^4*
       CHl3[2, 2] + 159764736*MW2^15*MZ2^4*CHl3[2, 2] - 
      752352*MH2*MT2^8*MW2^5*MZ2^5*CHl3[2, 2] - 259752480*MH2*MT2^7*MW2^6*
       MZ2^5*CHl3[2, 2] + 752352*MT2^8*MW2^6*MZ2^5*CHl3[2, 2] + 
      1908309504*MH2*MT2^6*MW2^7*MZ2^5*CHl3[2, 2] + 99898656*MT2^7*MW2^7*
       MZ2^5*CHl3[2, 2] - 5812621440*MH2*MT2^5*MW2^8*MZ2^5*CHl3[2, 2] - 
      663168000*MT2^6*MW2^8*MZ2^5*CHl3[2, 2] + 9743028000*MH2*MT2^4*MW2^9*
       MZ2^5*CHl3[2, 2] + 1951032192*MT2^5*MW2^9*MZ2^5*CHl3[2, 2] - 
      9713909280*MH2*MT2^3*MW2^10*MZ2^5*CHl3[2, 2] - 
      3575657760*MT2^4*MW2^10*MZ2^5*CHl3[2, 2] + 5659601856*MH2*MT2^2*MW2^11*
       MZ2^5*CHl3[2, 2] + 4294037280*MT2^3*MW2^11*MZ2^5*CHl3[2, 2] - 
      1714148160*MH2*MT2*MW2^12*MZ2^5*CHl3[2, 2] - 3108507072*MT2^2*MW2^12*
       MZ2^5*CHl3[2, 2] + 190244352*MH2*MW2^13*MZ2^5*CHl3[2, 2] + 
      1158167616*MT2*MW2^13*MZ2^5*CHl3[2, 2] - 156555264*MW2^14*MZ2^5*
       CHl3[2, 2] + 654120*MH2*MT2^8*MW2^4*MZ2^6*CHl3[2, 2] + 
      290219976*MH2*MT2^7*MW2^5*MZ2^6*CHl3[2, 2] - 654120*MT2^8*MW2^5*MZ2^6*
       CHl3[2, 2] - 2315955336*MH2*MT2^6*MW2^6*MZ2^6*CHl3[2, 2] - 
      161952264*MT2^7*MW2^6*MZ2^6*CHl3[2, 2] + 7233010200*MH2*MT2^5*MW2^7*
       MZ2^6*CHl3[2, 2] + 1258227528*MT2^6*MW2^7*MZ2^6*CHl3[2, 2] - 
      11560232232*MH2*MT2^4*MW2^8*MZ2^6*CHl3[2, 2] - 
      3899972952*MT2^5*MW2^8*MZ2^6*CHl3[2, 2] + 10102230840*MH2*MT2^3*MW2^9*
       MZ2^6*CHl3[2, 2] + 6397757928*MT2^4*MW2^9*MZ2^6*CHl3[2, 2] - 
      4646706552*MH2*MT2^2*MW2^10*MZ2^6*CHl3[2, 2] - 
      5991355128*MT2^3*MW2^10*MZ2^6*CHl3[2, 2] + 925006824*MH2*MT2*MW2^11*
       MZ2^6*CHl3[2, 2] + 3130847928*MT2^2*MW2^11*MZ2^6*CHl3[2, 2] - 
      28227840*MH2*MW2^12*MZ2^6*CHl3[2, 2] - 792712872*MT2*MW2^12*MZ2^6*
       CHl3[2, 2] + 59813952*MW2^13*MZ2^6*CHl3[2, 2] - 
      27912*MH2*MT2^8*MW2^3*MZ2^7*CHl3[2, 2] - 191601072*MH2*MT2^7*MW2^4*
       MZ2^7*CHl3[2, 2] + 27912*MT2^8*MW2^4*MZ2^7*CHl3[2, 2] + 
      1639175508*MH2*MT2^6*MW2^5*MZ2^7*CHl3[2, 2] + 126244656*MT2^7*MW2^5*
       MZ2^7*CHl3[2, 2] - 5216851884*MH2*MT2^5*MW2^6*MZ2^7*CHl3[2, 2] - 
      1053412884*MT2^6*MW2^6*MZ2^7*CHl3[2, 2] + 7938518016*MH2*MT2^4*MW2^7*
       MZ2^7*CHl3[2, 2] + 3331296300*MT2^5*MW2^7*MZ2^7*CHl3[2, 2] - 
      5928291624*MH2*MT2^3*MW2^8*MZ2^7*CHl3[2, 2] - 5169558720*MT2^4*MW2^8*
       MZ2^7*CHl3[2, 2] + 1758257364*MH2*MT2^2*MW2^9*MZ2^7*CHl3[2, 2] + 
      4120378536*MT2^3*MW2^9*MZ2^7*CHl3[2, 2] + 103725732*MH2*MT2*MW2^10*
       MZ2^7*CHl3[2, 2] - 1506672660*MT2^2*MW2^10*MZ2^7*CHl3[2, 2] - 
      102904128*MH2*MW2^11*MZ2^7*CHl3[2, 2] + 111704028*MT2*MW2^11*MZ2^7*
       CHl3[2, 2] + 39992832*MW2^12*MZ2^7*CHl3[2, 2] - 
      101850*MH2*MT2^8*MW2^2*MZ2^8*CHl3[2, 2] + 74832018*MH2*MT2^7*MW2^3*
       MZ2^8*CHl3[2, 2] + 101850*MT2^8*MW2^3*MZ2^8*CHl3[2, 2] - 
      713492682*MH2*MT2^6*MW2^4*MZ2^8*CHl3[2, 2] - 55156686*MT2^7*MW2^4*MZ2^8*
       CHl3[2, 2] + 2330515530*MH2*MT2^5*MW2^5*MZ2^8*CHl3[2, 2] + 
      510408942*MT2^6*MW2^5*MZ2^8*CHl3[2, 2] - 3264992082*MH2*MT2^4*MW2^6*
       MZ2^8*CHl3[2, 2] - 1655907894*MT2^5*MW2^6*MZ2^8*CHl3[2, 2] + 
      1709793462*MH2*MT2^3*MW2^7*MZ2^8*CHl3[2, 2] + 2377841094*MT2^4*MW2^7*
       MZ2^8*CHl3[2, 2] + 288434106*MH2*MT2^2*MW2^8*MZ2^8*CHl3[2, 2] - 
      1405959978*MT2^3*MW2^8*MZ2^8*CHl3[2, 2] - 542039682*MH2*MT2*MW2^9*MZ2^8*
       CHl3[2, 2] + 9969138*MT2^2*MW2^9*MZ2^8*CHl3[2, 2] + 
      117051180*MH2*MW2^10*MZ2^8*CHl3[2, 2] + 290073630*MT2*MW2^10*MZ2^8*
       CHl3[2, 2] - 71370096*MW2^11*MZ2^8*CHl3[2, 2] + 
      15450*MH2*MT2^8*MW2*MZ2^9*CHl3[2, 2] - 13975260*MH2*MT2^7*MW2^2*MZ2^9*
       CHl3[2, 2] - 15450*MT2^8*MW2^2*MZ2^9*CHl3[2, 2] + 
      171286575*MH2*MT2^6*MW2^3*MZ2^9*CHl3[2, 2] + 11249880*MT2^7*MW2^3*MZ2^9*
       CHl3[2, 2] - 587180661*MH2*MT2^5*MW2^4*MZ2^9*CHl3[2, 2] - 
      132533583*MT2^6*MW2^4*MZ2^9*CHl3[2, 2] + 662136924*MH2*MT2^4*MW2^5*
       MZ2^9*CHl3[2, 2] + 451246353*MT2^5*MW2^5*MZ2^9*CHl3[2, 2] + 
      92907030*MH2*MT2^3*MW2^6*MZ2^9*CHl3[2, 2] - 533728380*MT2^4*MW2^6*MZ2^9*
       CHl3[2, 2] - 655332669*MH2*MT2^2*MW2^7*MZ2^9*CHl3[2, 2] + 
      7773918*MT2^3*MW2^7*MZ2^9*CHl3[2, 2] + 390264807*MH2*MT2*MW2^8*MZ2^9*
       CHl3[2, 2] + 418119741*MT2^2*MW2^8*MZ2^9*CHl3[2, 2] - 
      60122196*MH2*MW2^9*MZ2^9*CHl3[2, 2] - 265284723*MT2*MW2^9*MZ2^9*
       CHl3[2, 2] + 43172244*MW2^10*MZ2^9*CHl3[2, 2] + 
      355350*MH2*MT2^7*MW2*MZ2^10*CHl3[2, 2] - 16214085*MH2*MT2^6*MW2^2*
       MZ2^10*CHl3[2, 2] - 355350*MT2^7*MW2^2*MZ2^10*CHl3[2, 2] + 
      62294790*MH2*MT2^5*MW2^3*MZ2^10*CHl3[2, 2] + 13488705*MT2^6*MW2^3*
       MZ2^10*CHl3[2, 2] - 6807570*MH2*MT2^4*MW2^4*MZ2^10*CHl3[2, 2] - 
      51393270*MT2^5*MW2^4*MZ2^10*CHl3[2, 2] - 210119634*MH2*MT2^3*MW2^5*
       MZ2^10*CHl3[2, 2] + 12856002*MT2^4*MW2^5*MZ2^10*CHl3[2, 2] + 
      283977435*MH2*MT2^2*MW2^6*MZ2^10*CHl3[2, 2] + 151093638*MT2^3*MW2^6*
       MZ2^10*CHl3[2, 2] - 127084446*MH2*MT2*MW2^7*MZ2^10*CHl3[2, 2] - 
      211324539*MT2^2*MW2^7*MZ2^10*CHl3[2, 2] + 13598160*MH2*MW2^8*MZ2^10*
       CHl3[2, 2] + 96507594*MT2*MW2^8*MZ2^10*CHl3[2, 2] - 
      10872780*MW2^9*MZ2^10*CHl3[2, 2] + 339900*MH2*MT2^6*MW2*MZ2^11*
       CHl3[2, 2] - 1351875*MH2*MT2^5*MW2^2*MZ2^11*CHl3[2, 2] - 
      339900*MT2^6*MW2^2*MZ2^11*CHl3[2, 2] - 12065760*MH2*MT2^4*MW2^3*MZ2^11*
       CHl3[2, 2] + 1351875*MT2^5*MW2^3*MZ2^11*CHl3[2, 2] + 
      41331255*MH2*MT2^3*MW2^4*MZ2^11*CHl3[2, 2] + 9340380*MT2^4*MW2^4*MZ2^11*
       CHl3[2, 2] - 43280805*MH2*MT2^2*MW2^5*MZ2^11*CHl3[2, 2] - 
      33155115*MT2^3*MW2^5*MZ2^11*CHl3[2, 2] + 15398085*MH2*MT2*MW2^6*MZ2^11*
       CHl3[2, 2] + 35104665*MT2^2*MW2^6*MZ2^11*CHl3[2, 2] - 
      370800*MH2*MW2^7*MZ2^11*CHl3[2, 2] - 12672705*MT2*MW2^7*MZ2^11*
       CHl3[2, 2] + 370800*MW2^8*MZ2^11*CHl3[2, 2] + 
      339900*MH2*MT2^4*MW2^2*MZ2^12*CHl3[2, 2] - 1027425*MH2*MT2^3*MW2^3*
       MZ2^12*CHl3[2, 2] - 339900*MT2^4*MW2^3*MZ2^12*CHl3[2, 2] + 
      1058325*MH2*MT2^2*MW2^4*MZ2^12*CHl3[2, 2] + 1027425*MT2^3*MW2^4*MZ2^12*
       CHl3[2, 2] - 370800*MH2*MT2*MW2^5*MZ2^12*CHl3[2, 2] - 
      1058325*MT2^2*MW2^5*MZ2^12*CHl3[2, 2] + 370800*MT2*MW2^6*MZ2^12*
       CHl3[2, 2] - 32440320*MH2*MT2^7*MW2^11*CHl3[3, 3] + 
      227082240*MH2*MT2^6*MW2^12*CHl3[3, 3] + 32440320*MT2^7*MW2^12*
       CHl3[3, 3] - 681246720*MH2*MT2^5*MW2^13*CHl3[3, 3] - 
      227082240*MT2^6*MW2^13*CHl3[3, 3] + 1135411200*MH2*MT2^4*MW2^14*
       CHl3[3, 3] + 681246720*MT2^5*MW2^14*CHl3[3, 3] - 
      1135411200*MH2*MT2^3*MW2^15*CHl3[3, 3] - 1135411200*MT2^4*MW2^15*
       CHl3[3, 3] + 681246720*MH2*MT2^2*MW2^16*CHl3[3, 3] + 
      1135411200*MT2^3*MW2^16*CHl3[3, 3] - 227082240*MH2*MT2*MW2^17*
       CHl3[3, 3] - 681246720*MT2^2*MW2^17*CHl3[3, 3] + 
      32440320*MH2*MW2^18*CHl3[3, 3] + 227082240*MT2*MW2^18*CHl3[3, 3] - 
      32440320*MW2^19*CHl3[3, 3] + 479232*MH2*MT2^8*MW2^9*MZ2*CHl3[3, 3] + 
      185880576*MH2*MT2^7*MW2^10*MZ2*CHl3[3, 3] - 479232*MT2^8*MW2^10*MZ2*
       CHl3[3, 3] - 1347022848*MH2*MT2^6*MW2^11*MZ2*CHl3[3, 3] - 
      185880576*MT2^7*MW2^11*MZ2*CHl3[3, 3] + 4086927360*MH2*MT2^5*MW2^12*MZ2*
       CHl3[3, 3] + 1347022848*MT2^6*MW2^12*MZ2*CHl3[3, 3] - 
      6768660480*MH2*MT2^4*MW2^13*MZ2*CHl3[3, 3] - 4086927360*MT2^5*MW2^13*
       MZ2*CHl3[3, 3] + 6613168128*MH2*MT2^3*MW2^14*MZ2*CHl3[3, 3] + 
      6768660480*MT2^4*MW2^14*MZ2*CHl3[3, 3] - 3808382976*MH2*MT2^2*MW2^15*
       MZ2*CHl3[3, 3] - 6613168128*MT2^3*MW2^15*MZ2*CHl3[3, 3] + 
      1194405888*MH2*MT2*MW2^16*MZ2*CHl3[3, 3] + 3808382976*MT2^2*MW2^16*MZ2*
       CHl3[3, 3] - 156794880*MH2*MW2^17*MZ2*CHl3[3, 3] - 
      1194405888*MT2*MW2^17*MZ2*CHl3[3, 3] + 156794880*MW2^18*MZ2*
       CHl3[3, 3] - 1069056*MH2*MT2^8*MW2^8*MZ2^2*CHl3[3, 3] - 
      460019712*MH2*MT2^7*MW2^9*MZ2^2*CHl3[3, 3] + 1069056*MT2^8*MW2^9*MZ2^2*
       CHl3[3, 3] + 3440504832*MH2*MT2^6*MW2^10*MZ2^2*CHl3[3, 3] + 
      472184832*MT2^7*MW2^10*MZ2^2*CHl3[3, 3] - 10542600192*MH2*MT2^5*MW2^11*
       MZ2^2*CHl3[3, 3] - 3525660672*MT2^6*MW2^11*MZ2^2*CHl3[3, 3] + 
      17248512000*MH2*MT2^4*MW2^12*MZ2^2*CHl3[3, 3] + 
      10798067712*MT2^5*MW2^12*MZ2^2*CHl3[3, 3] - 16250025984*MH2*MT2^3*
       MW2^13*MZ2^2*CHl3[3, 3] - 17674291200*MT2^4*MW2^13*MZ2^2*CHl3[3, 3] + 
      8767782912*MH2*MT2^2*MW2^14*MZ2^2*CHl3[3, 3] + 16675805184*MT2^3*MW2^14*
       MZ2^2*CHl3[3, 3] - 2480873472*MH2*MT2*MW2^15*MZ2^2*CHl3[3, 3] - 
      9023250432*MT2^2*MW2^15*MZ2^2*CHl3[3, 3] + 277788672*MH2*MW2^16*MZ2^2*
       CHl3[3, 3] + 2566029312*MT2*MW2^16*MZ2^2*CHl3[3, 3] - 
      289953792*MW2^17*MZ2^2*CHl3[3, 3] + 668160*MH2*MT2^8*MW2^7*MZ2^3*
       CHl3[3, 3] + 532283904*MH2*MT2^7*MW2^8*MZ2^3*CHl3[3, 3] - 
      668160*MT2^8*MW2^8*MZ2^3*CHl3[3, 3] - 4215350784*MH2*MT2^6*MW2^9*MZ2^3*
       CHl3[3, 3] - 590621184*MT2^7*MW2^9*MZ2^3*CHl3[3, 3] + 
      13137259008*MH2*MT2^5*MW2^10*MZ2^3*CHl3[3, 3] + 
      4635876864*MT2^6*MW2^10*MZ2^3*CHl3[3, 3] - 20942307840*MH2*MT2^4*MW2^11*
       MZ2^3*CHl3[3, 3] - 14411002368*MT2^5*MW2^11*MZ2^3*CHl3[3, 3] + 
      18227455488*MH2*MT2^3*MW2^12*MZ2^3*CHl3[3, 3] + 
      23044938240*MT2^4*MW2^12*MZ2^3*CHl3[3, 3] - 8367518208*MH2*MT2^2*MW2^13*
       MZ2^3*CHl3[3, 3] - 20269260288*MT2^3*MW2^13*MZ2^3*CHl3[3, 3] + 
      1696378368*MH2*MT2*MW2^14*MZ2^3*CHl3[3, 3] + 9531775488*MT2^2*MW2^14*
       MZ2^3*CHl3[3, 3] - 68868096*MH2*MW2^15*MZ2^3*CHl3[3, 3] - 
      2056078848*MT2*MW2^15*MZ2^3*CHl3[3, 3] + 115040256*MW2^16*MZ2^3*
       CHl3[3, 3] + 158976*MH2*MT2^8*MW2^6*MZ2^4*CHl3[3, 3] - 
      10449408*MH2*MT2^7*MW2^7*MZ2^4*CHl3[3, 3] - 158976*MT2^8*MW2^7*MZ2^4*
       CHl3[3, 3] + 608395008*MH2*MT2^6*MW2^8*MZ2^4*CHl3[3, 3] + 
      136614144*MT2^7*MW2^8*MZ2^4*CHl3[3, 3] - 2361970944*MH2*MT2^5*MW2^9*
       MZ2^4*CHl3[3, 3] - 1549885440*MT2^6*MW2^9*MZ2^4*CHl3[3, 3] + 
      2567875584*MH2*MT2^4*MW2^10*MZ2^4*CHl3[3, 3] + 
      5244779520*MT2^5*MW2^10*MZ2^4*CHl3[3, 3] + 1064635392*MH2*MT2^3*MW2^11*
       MZ2^4*CHl3[3, 3] - 7263162624*MT2^4*MW2^11*MZ2^4*CHl3[3, 3] - 
      3891909888*MH2*MT2^2*MW2^12*MZ2^4*CHl3[3, 3] + 
      3314635008*MT2^3*MW2^12*MZ2^4*CHl3[3, 3] + 2550488832*MH2*MT2*MW2^13*
       MZ2^4*CHl3[3, 3] + 1570632192*MT2^2*MW2^13*MZ2^4*CHl3[3, 3] - 
      527223552*MH2*MW2^14*MZ2^4*CHl3[3, 3] - 1912849920*MT2*MW2^14*MZ2^4*
       CHl3[3, 3] + 459396096*MW2^15*MZ2^4*CHl3[3, 3] - 
      376704*MH2*MT2^8*MW2^5*MZ2^5*CHl3[3, 3] - 861641856*MH2*MT2^7*MW2^6*
       MZ2^5*CHl3[3, 3] + 376704*MT2^8*MW2^6*MZ2^5*CHl3[3, 3] + 
      6032433408*MH2*MT2^6*MW2^7*MZ2^5*CHl3[3, 3] + 701788032*MT2^7*MW2^7*
       MZ2^5*CHl3[3, 3] - 18098145024*MH2*MT2^5*MW2^8*MZ2^5*CHl3[3, 3] - 
      4787291904*MT2^6*MW2^8*MZ2^5*CHl3[3, 3] + 30727758720*MH2*MT2^4*MW2^9*
       MZ2^5*CHl3[3, 3] + 14236555776*MT2^5*MW2^9*MZ2^5*CHl3[3, 3] - 
      31858455168*MH2*MT2^3*MW2^10*MZ2^5*CHl3[3, 3] - 
      24560388480*MT2^4*MW2^10*MZ2^5*CHl3[3, 3] + 19807719936*MH2*MT2^2*
       MW2^11*MZ2^5*CHl3[3, 3] + 26438583168*MT2^3*MW2^11*MZ2^5*CHl3[3, 3] - 
      6622081536*MH2*MT2*MW2^12*MZ2^5*CHl3[3, 3] - 17256625152*MT2^2*MW2^12*
       MZ2^5*CHl3[3, 3] + 872788224*MH2*MW2^13*MZ2^5*CHl3[3, 3] + 
      6066100992*MT2*MW2^13*MZ2^5*CHl3[3, 3] - 839099136*MW2^14*MZ2^5*
       CHl3[3, 3] + 135360*MH2*MT2^8*MW2^4*MZ2^6*CHl3[3, 3] + 
      1316350560*MH2*MT2^7*MW2^5*MZ2^6*CHl3[3, 3] - 135360*MT2^8*MW2^5*MZ2^6*
       CHl3[3, 3] - 10083623520*MH2*MT2^6*MW2^6*MZ2^6*CHl3[3, 3] - 
      1188082848*MT2^7*MW2^6*MZ2^6*CHl3[3, 3] + 31120684704*MH2*MT2^5*MW2^7*
       MZ2^6*CHl3[3, 3] + 9025895712*MT2^6*MW2^7*MZ2^6*CHl3[3, 3] - 
      50440422816*MH2*MT2^4*MW2^8*MZ2^6*CHl3[3, 3] - 
      27787647456*MT2^5*MW2^8*MZ2^6*CHl3[3, 3] + 46137761952*MH2*MT2^3*MW2^9*
       MZ2^6*CHl3[3, 3] + 45277948512*MT2^4*MW2^9*MZ2^6*CHl3[3, 3] - 
      23369726880*MH2*MT2^2*MW2^10*MZ2^6*CHl3[3, 3] - 
      42026886240*MT2^3*MW2^10*MZ2^6*CHl3[3, 3] + 5771642208*MH2*MT2*MW2^11*
       MZ2^6*CHl3[3, 3] + 21853868256*MT2^2*MW2^11*MZ2^6*CHl3[3, 3] - 
      452801568*MH2*MW2^12*MZ2^6*CHl3[3, 3] - 5639348256*MT2*MW2^12*MZ2^6*
       CHl3[3, 3] + 484387680*MW2^13*MZ2^6*CHl3[3, 3] + 
      35712*MH2*MT2^8*MW2^3*MZ2^7*CHl3[3, 3] - 1050858432*MH2*MT2^7*MW2^4*
       MZ2^7*CHl3[3, 3] - 35712*MT2^8*MW2^4*MZ2^7*CHl3[3, 3] + 
      8673022272*MH2*MT2^6*MW2^5*MZ2^7*CHl3[3, 3] + 985502016*MT2^7*MW2^5*
       MZ2^7*CHl3[3, 3] - 27336471456*MH2*MT2^5*MW2^6*MZ2^7*CHl3[3, 3] - 
      8087259648*MT2^6*MW2^6*MZ2^7*CHl3[3, 3] + 42499188960*MH2*MT2^4*MW2^7*
       MZ2^7*CHl3[3, 3] + 25450915872*MT2^5*MW2^7*MZ2^7*CHl3[3, 3] - 
      34180465536*MH2*MT2^3*MW2^8*MZ2^7*CHl3[3, 3] - 
      39730229664*MT2^4*MW2^8*MZ2^7*CHl3[3, 3] + 12882829440*MH2*MT2^2*MW2^9*
       MZ2^7*CHl3[3, 3] + 32372552448*MT2^3*MW2^9*MZ2^7*CHl3[3, 3] - 
      1220832672*MH2*MT2*MW2^10*MZ2^7*CHl3[3, 3] - 12631244736*MT2^2*MW2^10*
       MZ2^7*CHl3[3, 3] - 266448288*MH2*MW2^11*MZ2^7*CHl3[3, 3] + 
      1436262432*MT2*MW2^11*MZ2^7*CHl3[3, 3] + 203536992*MW2^12*MZ2^7*
       CHl3[3, 3] - 31680*MH2*MT2^8*MW2^2*MZ2^8*CHl3[3, 3] + 
      500851740*MH2*MT2^7*MW2^3*MZ2^8*CHl3[3, 3] + 31680*MT2^8*MW2^3*MZ2^8*
       CHl3[3, 3] - 4555729668*MH2*MT2^6*MW2^4*MZ2^8*CHl3[3, 3] - 
      481176408*MT2^7*MW2^4*MZ2^8*CHl3[3, 3] + 14716970604*MH2*MT2^5*MW2^5*
       MZ2^8*CHl3[3, 3] + 4352645928*MT2^6*MW2^5*MZ2^8*CHl3[3, 3] - 
      21458488116*MH2*MT2^4*MW2^6*MZ2^8*CHl3[3, 3] - 
      14042362968*MT2^5*MW2^6*MZ2^8*CHl3[3, 3] + 13569207540*MH2*MT2^3*MW2^7*
       MZ2^8*CHl3[3, 3] + 20571337128*MT2^4*MW2^7*MZ2^8*CHl3[3, 3] - 
      1307831148*MH2*MT2^2*MW2^8*MZ2^8*CHl3[3, 3] - 13265374056*MT2^3*MW2^8*
       MZ2^8*CHl3[3, 3] - 2014756668*MH2*MT2*MW2^9*MZ2^8*CHl3[3, 3] + 
      1606234392*MT2^2*MW2^9*MZ2^8*CHl3[3, 3] + 549807396*MH2*MW2^10*MZ2^8*
       CHl3[3, 3] + 1762790616*MT2*MW2^10*MZ2^8*CHl3[3, 3] - 
      504126312*MW2^11*MZ2^8*CHl3[3, 3] - 136003152*MH2*MT2^7*MW2^2*MZ2^9*
       CHl3[3, 3] + 1452537132*MH2*MT2^6*MW2^3*MZ2^9*CHl3[3, 3] + 
      133277772*MT2^7*MW2^3*MZ2^9*CHl3[3, 3] - 4858061088*MH2*MT2^5*MW2^4*
       MZ2^9*CHl3[3, 3] - 1413784140*MT2^6*MW2^4*MZ2^9*CHl3[3, 3] + 
      6211704252*MH2*MT2^4*MW2^5*MZ2^9*CHl3[3, 3] + 4722126780*MT2^5*MW2^5*
       MZ2^9*CHl3[3, 3] - 1607507088*MH2*MT2^3*MW2^6*MZ2^9*CHl3[3, 3] - 
      6083295708*MT2^4*MW2^6*MZ2^9*CHl3[3, 3] - 2798948796*MH2*MT2^2*MW2^7*
       MZ2^9*CHl3[3, 3] + 1708188036*MT2^3*MW2^7*MZ2^9*CHl3[3, 3] + 
      2100909600*MH2*MT2*MW2^8*MZ2^9*CHl3[3, 3] + 2561735868*MT2^2*MW2^8*
       MZ2^9*CHl3[3, 3] - 364630860*MH2*MW2^9*MZ2^9*CHl3[3, 3] - 
      1975929516*MT2*MW2^9*MZ2^9*CHl3[3, 3] + 347680908*MW2^10*MZ2^9*
       CHl3[3, 3] + 16352280*MH2*MT2^7*MW2*MZ2^10*CHl3[3, 3] - 
      250437432*MH2*MT2^6*MW2^2*MZ2^10*CHl3[3, 3] - 16352280*MT2^7*MW2^2*
       MZ2^10*CHl3[3, 3] + 887267928*MH2*MT2^5*MW2^3*MZ2^10*CHl3[3, 3] + 
      247712052*MT2^6*MW2^3*MZ2^10*CHl3[3, 3] - 751592892*MH2*MT2^4*MW2^4*
       MZ2^10*CHl3[3, 3] - 876366408*MT2^5*MW2^4*MZ2^10*CHl3[3, 3] - 
      929439180*MH2*MT2^3*MW2^5*MZ2^10*CHl3[3, 3] + 757641324*MT2^4*MW2^5*
       MZ2^10*CHl3[3, 3] + 1838394924*MH2*MT2^2*MW2^6*MZ2^10*CHl3[3, 3] + 
      870413184*MT2^3*MW2^6*MZ2^10*CHl3[3, 3] - 930228180*MH2*MT2*MW2^7*
       MZ2^10*CHl3[3, 3] - 1765742028*MT2^2*MW2^7*MZ2^10*CHl3[3, 3] + 
      119682552*MH2*MW2^8*MZ2^10*CHl3[3, 3] + 899651328*MT2*MW2^8*MZ2^10*
       CHl3[3, 3] - 116957172*MW2^9*MZ2^10*CHl3[3, 3] + 
      16352280*MH2*MT2^6*MW2*MZ2^11*CHl3[3, 3] - 65409120*MH2*MT2^5*MW2^2*
       MZ2^11*CHl3[3, 3] - 16352280*MT2^6*MW2^2*MZ2^11*CHl3[3, 3] - 
      54210072*MH2*MT2^4*MW2^3*MZ2^11*CHl3[3, 3] + 65409120*MT2^5*MW2^3*
       MZ2^11*CHl3[3, 3] + 407930256*MH2*MT2^3*MW2^4*MZ2^11*CHl3[3, 3] + 
      51484692*MT2^4*MW2^4*MZ2^11*CHl3[3, 3] - 489755016*MH2*MT2^2*MW2^5*
       MZ2^11*CHl3[3, 3] - 399754116*MT2^3*MW2^5*MZ2^11*CHl3[3, 3] + 
      201443952*MH2*MT2*MW2^6*MZ2^11*CHl3[3, 3] + 481578876*MT2^2*MW2^6*
       MZ2^11*CHl3[3, 3] - 16352280*MH2*MW2^7*MZ2^11*CHl3[3, 3] - 
      198718572*MT2*MW2^7*MZ2^11*CHl3[3, 3] + 16352280*MW2^8*MZ2^11*
       CHl3[3, 3] + 16352280*MH2*MT2^4*MW2^2*MZ2^12*CHl3[3, 3] - 
      49056840*MH2*MT2^3*MW2^3*MZ2^12*CHl3[3, 3] - 16352280*MT2^4*MW2^3*
       MZ2^12*CHl3[3, 3] + 49056840*MH2*MT2^2*MW2^4*MZ2^12*CHl3[3, 3] + 
      49056840*MT2^3*MW2^4*MZ2^12*CHl3[3, 3] - 16352280*MH2*MT2*MW2^5*MZ2^12*
       CHl3[3, 3] - 49056840*MT2^2*MW2^5*MZ2^12*CHl3[3, 3] + 
      16352280*MT2*MW2^6*MZ2^12*CHl3[3, 3] + 42270720*MH2*MT2^7*MW2^11*
       CHl3[Leff, Leff] - 292945920*MH2*MT2^6*MW2^12*CHl3[Leff, Leff] - 
      42270720*MT2^7*MW2^12*CHl3[Leff, Leff] + 869990400*MH2*MT2^5*MW2^13*
       CHl3[Leff, Leff] + 292945920*MT2^6*MW2^13*CHl3[Leff, Leff] - 
      1435238400*MH2*MT2^4*MW2^14*CHl3[Leff, Leff] - 
      869990400*MT2^5*MW2^14*CHl3[Leff, Leff] + 1420492800*MH2*MT2^3*MW2^15*
       CHl3[Leff, Leff] + 1435238400*MT2^4*MW2^15*CHl3[Leff, Leff] - 
      843448320*MH2*MT2^2*MW2^16*CHl3[Leff, Leff] - 1420492800*MT2^3*MW2^16*
       CHl3[Leff, Leff] + 278200320*MH2*MT2*MW2^17*CHl3[Leff, Leff] + 
      843448320*MT2^2*MW2^17*CHl3[Leff, Leff] - 39321600*MH2*MW2^18*
       CHl3[Leff, Leff] - 278200320*MT2*MW2^18*CHl3[Leff, Leff] + 
      39321600*MW2^19*CHl3[Leff, Leff] + 2088960*MH2*MT2^8*MW2^9*MZ2*
       CHl3[Leff, Leff] - 29941760*MH2*MT2^7*MW2^10*MZ2*CHl3[Leff, Leff] - 
      2088960*MT2^8*MW2^10*MZ2*CHl3[Leff, Leff] + 178872320*MH2*MT2^6*MW2^11*
       MZ2*CHl3[Leff, Leff] + 29941760*MT2^7*MW2^11*MZ2*CHl3[Leff, Leff] - 
      485744640*MH2*MT2^5*MW2^12*MZ2*CHl3[Leff, Leff] - 
      178872320*MT2^6*MW2^12*MZ2*CHl3[Leff, Leff] + 651796480*MH2*MT2^4*
       MW2^13*MZ2*CHl3[Leff, Leff] + 485744640*MT2^5*MW2^13*MZ2*
       CHl3[Leff, Leff] - 396206080*MH2*MT2^3*MW2^14*MZ2*CHl3[Leff, Leff] - 
      651796480*MT2^4*MW2^14*MZ2*CHl3[Leff, Leff] + 22487040*MH2*MT2^2*MW2^15*
       MZ2*CHl3[Leff, Leff] + 396206080*MT2^3*MW2^15*MZ2*CHl3[Leff, Leff] + 
      84828160*MH2*MT2*MW2^16*MZ2*CHl3[Leff, Leff] - 
      22487040*MT2^2*MW2^16*MZ2*CHl3[Leff, Leff] - 28180480*MH2*MW2^17*MZ2*
       CHl3[Leff, Leff] - 84828160*MT2*MW2^17*MZ2*CHl3[Leff, Leff] + 
      28180480*MW2^18*MZ2*CHl3[Leff, Leff] - 6875136*MH2*MT2^8*MW2^8*MZ2^2*
       CHl3[Leff, Leff] - 622764032*MH2*MT2^7*MW2^9*MZ2^2*CHl3[Leff, Leff] + 
      6875136*MT2^8*MW2^9*MZ2^2*CHl3[Leff, Leff] + 4566939648*MH2*MT2^6*
       MW2^10*MZ2^2*CHl3[Leff, Leff] + 619077632*MT2^7*MW2^10*MZ2^2*
       CHl3[Leff, Leff] - 13926522880*MH2*MT2^5*MW2^11*MZ2^2*
       CHl3[Leff, Leff] - 4541134848*MT2^6*MW2^11*MZ2^2*CHl3[Leff, Leff] + 
      23434168320*MH2*MT2^4*MW2^12*MZ2^2*CHl3[Leff, Leff] + 
      13849108480*MT2^5*MW2^12*MZ2^2*CHl3[Leff, Leff] - 
      23598505984*MH2*MT2^3*MW2^13*MZ2^2*CHl3[Leff, Leff] - 
      23305144320*MT2^4*MW2^13*MZ2^2*CHl3[Leff, Leff] + 
      14222190592*MH2*MT2^2*MW2^14*MZ2^2*CHl3[Leff, Leff] + 
      23469481984*MT2^3*MW2^14*MZ2^2*CHl3[Leff, Leff] - 
      4740210688*MH2*MT2*MW2^15*MZ2^2*CHl3[Leff, Leff] - 
      14144776192*MT2^2*MW2^15*MZ2^2*CHl3[Leff, Leff] + 
      671580160*MH2*MW2^16*MZ2^2*CHl3[Leff, Leff] + 4714405888*MT2*MW2^16*
       MZ2^2*CHl3[Leff, Leff] - 667893760*MW2^17*MZ2^2*CHl3[Leff, Leff] + 
      5486592*MH2*MT2^8*MW2^7*MZ2^3*CHl3[Leff, Leff] + 
      2334000128*MH2*MT2^7*MW2^8*MZ2^3*CHl3[Leff, Leff] - 
      5486592*MT2^8*MW2^8*MZ2^3*CHl3[Leff, Leff] - 17191318528*MH2*MT2^6*
       MW2^9*MZ2^3*CHl3[Leff, Leff] - 2342847488*MT2^7*MW2^9*MZ2^3*
       CHl3[Leff, Leff] + 52413648896*MH2*MT2^5*MW2^10*MZ2^3*
       CHl3[Leff, Leff] + 17249563648*MT2^6*MW2^10*MZ2^3*CHl3[Leff, Leff] - 
      86267646976*MH2*MT2^4*MW2^11*MZ2^3*CHl3[Leff, Leff] - 
      52584697856*MT2^5*MW2^11*MZ2^3*CHl3[Leff, Leff] + 
      82799629312*MH2*MT2^3*MW2^12*MZ2^3*CHl3[Leff, Leff] + 
      86558872576*MT2^4*MW2^12*MZ2^3*CHl3[Leff, Leff] - 
      46225378304*MH2*MT2^2*MW2^13*MZ2^3*CHl3[Leff, Leff] - 
      83109286912*MT2^3*MW2^13*MZ2^3*CHl3[Leff, Leff] + 
      13816788992*MH2*MT2*MW2^14*MZ2^3*CHl3[Leff, Leff] + 
      46429604864*MT2^2*MW2^14*MZ2^3*CHl3[Leff, Leff] - 
      1686684672*MH2*MW2^15*MZ2^3*CHl3[Leff, Leff] - 
      13893466112*MT2*MW2^15*MZ2^3*CHl3[Leff, Leff] + 
      1699218432*MW2^16*MZ2^3*CHl3[Leff, Leff] + 4298496*MH2*MT2^8*MW2^6*
       MZ2^4*CHl3[Leff, Leff] - 3918834816*MH2*MT2^7*MW2^7*MZ2^4*
       CHl3[Leff, Leff] - 4298496*MT2^8*MW2^7*MZ2^4*CHl3[Leff, Leff] + 
      29675436800*MH2*MT2^6*MW2^8*MZ2^4*CHl3[Leff, Leff] + 
      4007746176*MT2^7*MW2^8*MZ2^4*CHl3[Leff, Leff] - 
      91233619328*MH2*MT2^5*MW2^9*MZ2^4*CHl3[Leff, Leff] - 
      30306663680*MT2^6*MW2^9*MZ2^4*CHl3[Leff, Leff] + 
      147208747520*MH2*MT2^4*MW2^10*MZ2^4*CHl3[Leff, Leff] + 
      93136147328*MT2^5*MW2^10*MZ2^4*CHl3[Leff, Leff] - 
      133833515904*MH2*MT2^3*MW2^11*MZ2^4*CHl3[Leff, Leff] - 
      150368568320*MT2^4*MW2^11*MZ2^4*CHl3[Leff, Leff] + 
      67623822080*MH2*MT2^2*MW2^12*MZ2^4*CHl3[Leff, Leff] + 
      136956472704*MT2^3*MW2^12*MZ2^4*CHl3[Leff, Leff] - 
      17056559744*MH2*MT2*MW2^13*MZ2^4*CHl3[Leff, Leff] - 
      69457783040*MT2^2*MW2^13*MZ2^4*CHl3[Leff, Leff] + 
      1534279936*MH2*MW2^14*MZ2^4*CHl3[Leff, Leff] + 
      17647236224*MT2*MW2^14*MZ2^4*CHl3[Leff, Leff] - 
      1614343936*MW2^15*MZ2^4*CHl3[Leff, Leff] - 7970976*MH2*MT2^8*MW2^5*
       MZ2^5*CHl3[Leff, Leff] + 3345056800*MH2*MT2^7*MW2^6*MZ2^5*
       CHl3[Leff, Leff] + 7970976*MT2^8*MW2^6*MZ2^5*CHl3[Leff, Leff] - 
      27026875744*MH2*MT2^6*MW2^7*MZ2^5*CHl3[Leff, Leff] - 
      3563958688*MT2^7*MW2^7*MZ2^5*CHl3[Leff, Leff] + 
      84670503072*MH2*MT2^5*MW2^8*MZ2^5*CHl3[Leff, Leff] + 
      28648100320*MT2^6*MW2^8*MZ2^5*CHl3[Leff, Leff] - 
      132099997152*MH2*MT2^4*MW2^9*MZ2^5*CHl3[Leff, Leff] - 
      89623088160*MT2^5*MW2^9*MZ2^5*CHl3[Leff, Leff] + 
      107978672480*MH2*MT2^3*MW2^10*MZ2^5*CHl3[Leff, Leff] + 
      140197272672*MT2^4*MW2^10*MZ2^5*CHl3[Leff, Leff] - 
      42663287712*MH2*MT2^2*MW2^11*MZ2^5*CHl3[Leff, Leff] - 
      115613696480*MT2^3*MW2^11*MZ2^5*CHl3[Leff, Leff] + 
      5233623008*MH2*MT2*MW2^12*MZ2^5*CHl3[Leff, Leff] + 
      46789128480*MT2^2*MW2^12*MZ2^5*CHl3[Leff, Leff] + 
      568681856*MH2*MW2^13*MZ2^5*CHl3[Leff, Leff] - 6401443424*MT2*MW2^13*
       MZ2^5*CHl3[Leff, Leff] - 438691328*MW2^14*MZ2^5*CHl3[Leff, Leff] + 
      2321328*MH2*MT2^8*MW2^4*MZ2^6*CHl3[Leff, Leff] - 
      791434528*MH2*MT2^7*MW2^5*MZ2^6*CHl3[Leff, Leff] - 
      2321328*MT2^8*MW2^5*MZ2^6*CHl3[Leff, Leff] + 8708730080*MH2*MT2^6*MW2^6*
       MZ2^6*CHl3[Leff, Leff] + 1076153632*MT2^7*MW2^6*MZ2^6*
       CHl3[Leff, Leff] - 29297525104*MH2*MT2^5*MW2^7*MZ2^6*
       CHl3[Leff, Leff] - 10920665696*MT2^6*MW2^7*MZ2^6*CHl3[Leff, Leff] + 
      39538829680*MH2*MT2^4*MW2^8*MZ2^6*CHl3[Leff, Leff] + 
      36152233840*MT2^5*MW2^8*MZ2^6*CHl3[Leff, Leff] - 
      15570249152*MH2*MT2^3*MW2^9*MZ2^6*CHl3[Leff, Leff] - 
      50509596400*MT2^4*MW2^9*MZ2^6*CHl3[Leff, Leff] - 
      11611471808*MH2*MT2^2*MW2^10*MZ2^6*CHl3[Leff, Leff] + 
      25268683712*MT2^3*MW2^10*MZ2^6*CHl3[Leff, Leff] + 
      11529598800*MH2*MT2*MW2^11*MZ2^6*CHl3[Leff, Leff] + 
      6993614144*MT2^2*MW2^11*MZ2^6*CHl3[Leff, Leff] - 
      2514679104*MH2*MW2^12*MZ2^6*CHl3[Leff, Leff] - 
      10501083984*MT2*MW2^12*MZ2^6*CHl3[Leff, Leff] + 
      2448861888*MW2^13*MZ2^6*CHl3[Leff, Leff] + 1336704*MH2*MT2^8*MW2^3*
       MZ2^7*CHl3[Leff, Leff] - 1266594432*MH2*MT2^7*MW2^4*MZ2^7*
       CHl3[Leff, Leff] - 1336704*MT2^8*MW2^4*MZ2^7*CHl3[Leff, Leff] + 
      8072015744*MH2*MT2^6*MW2^5*MZ2^7*CHl3[Leff, Leff] + 
      1040597232*MT2^7*MW2^5*MZ2^7*CHl3[Leff, Leff] - 
      23415030008*MH2*MT2^5*MW2^6*MZ2^7*CHl3[Leff, Leff] - 
      6205316240*MT2^6*MW2^6*MZ2^7*CHl3[Leff, Leff] + 
      43480304624*MH2*MT2^4*MW2^7*MZ2^7*CHl3[Leff, Leff] + 
      17530212392*MT2^5*MW2^7*MZ2^7*CHl3[Leff, Leff] - 
      53778173520*MH2*MT2^3*MW2^8*MZ2^7*CHl3[Leff, Leff] - 
      34365708992*MT2^4*MW2^8*MZ2^7*CHl3[Leff, Leff] + 
      40075808768*MH2*MT2^2*MW2^9*MZ2^7*CHl3[Leff, Leff] + 
      46524977184*MT2^3*MW2^9*MZ2^7*CHl3[Leff, Leff] - 
      15215215544*MH2*MT2*MW2^10*MZ2^7*CHl3[Leff, Leff] - 
      37410168752*MT2^2*MW2^10*MZ2^7*CHl3[Leff, Leff] + 
      2053317328*MH2*MW2^11*MZ2^7*CHl3[Leff, Leff] + 
      14991013448*MT2*MW2^11*MZ2^7*CHl3[Leff, Leff] - 
      2112039232*MW2^12*MZ2^7*CHl3[Leff, Leff] - 751248*MH2*MT2^8*MW2^2*MZ2^8*
       CHl3[Leff, Leff] + 1499708524*MH2*MT2^7*MW2^3*MZ2^8*CHl3[Leff, Leff] + 
      751248*MT2^8*MW2^3*MZ2^8*CHl3[Leff, Leff] - 11727467896*MH2*MT2^6*MW2^4*
       MZ2^8*CHl3[Leff, Leff] - 1387322680*MT2^7*MW2^4*MZ2^8*
       CHl3[Leff, Leff] + 36412163088*MH2*MT2^5*MW2^5*MZ2^8*
       CHl3[Leff, Leff] + 10714769788*MT2^6*MW2^5*MZ2^8*CHl3[Leff, Leff] - 
      59343339420*MH2*MT2^4*MW2^6*MZ2^8*CHl3[Leff, Leff] - 
      33148071564*MT2^5*MW2^6*MZ2^8*CHl3[Leff, Leff] + 
      54610273124*MH2*MT2^3*MW2^7*MZ2^8*CHl3[Leff, Leff] + 
      54564567984*MT2^4*MW2^7*MZ2^8*CHl3[Leff, Leff] - 
      27454022328*MH2*MT2^2*MW2^8*MZ2^8*CHl3[Leff, Leff] - 
      51530925896*MT2^3*MW2^8*MZ2^8*CHl3[Leff, Leff] + 
      6246587696*MH2*MT2*MW2^9*MZ2^8*CHl3[Leff, Leff] + 
      27078062916*MT2^2*MW2^9*MZ2^8*CHl3[Leff, Leff] - 
      244900564*MH2*MW2^10*MZ2^8*CHl3[Leff, Leff] - 6648594692*MT2*MW2^10*
       MZ2^8*CHl3[Leff, Leff] + 358511920*MW2^11*MZ2^8*CHl3[Leff, Leff] + 
      65280*MH2*MT2^8*MW2*MZ2^9*CHl3[Leff, Leff] - 783657166*MH2*MT2^7*MW2^2*
       MZ2^9*CHl3[Leff, Leff] - 65280*MT2^8*MW2^2*MZ2^9*CHl3[Leff, Leff] + 
      6971293556*MH2*MT2^6*MW2^3*MZ2^9*CHl3[Leff, Leff] + 
      750464662*MT2^7*MW2^3*MZ2^9*CHl3[Leff, Leff] - 
      22401634192*MH2*MT2^5*MW2^4*MZ2^9*CHl3[Leff, Leff] - 
      6626560184*MT2^6*MW2^4*MZ2^9*CHl3[Leff, Leff] + 
      33608490628*MH2*MT2^4*MW2^5*MZ2^9*CHl3[Leff, Leff] + 
      21255048232*MT2^5*MW2^5*MZ2^9*CHl3[Leff, Leff] - 
      23657379938*MH2*MT2^3*MW2^6*MZ2^9*CHl3[Leff, Leff] - 
      32110820968*MT2^4*MW2^6*MZ2^9*CHl3[Leff, Leff] + 
      5225703736*MH2*MT2^2*MW2^7*MZ2^9*CHl3[Leff, Leff] + 
      23173633898*MT2^3*MW2^7*MZ2^9*CHl3[Leff, Leff] + 
      1749478512*MH2*MT2*MW2^8*MZ2^9*CHl3[Leff, Leff] - 
      5768581972*MT2^2*MW2^8*MZ2^9*CHl3[Leff, Leff] - 
      715043640*MH2*MW2^9*MZ2^9*CHl3[Leff, Leff] - 1306285464*MT2*MW2^9*MZ2^9*
       CHl3[Leff, Leff] + 635850300*MW2^10*MZ2^9*CHl3[Leff, Leff] + 
      218903612*MH2*MT2^7*MW2*MZ2^10*CHl3[Leff, Leff] - 
      2313719442*MH2*MT2^6*MW2^2*MZ2^10*CHl3[Leff, Leff] - 
      214294568*MT2^7*MW2^2*MZ2^10*CHl3[Leff, Leff] + 
      7722560464*MH2*MT2^5*MW2^3*MZ2^10*CHl3[Leff, Leff] + 
      2248263630*MT2^6*MW2^3*MZ2^10*CHl3[Leff, Leff] - 
      10080056252*MH2*MT2^4*MW2^4*MZ2^10*CHl3[Leff, Leff] - 
      7493000524*MT2^5*MW2^4*MZ2^10*CHl3[Leff, Leff] + 
      3187023052*MH2*MT2^3*MW2^5*MZ2^10*CHl3[Leff, Leff] + 
      9865163036*MT2^4*MW2^5*MZ2^10*CHl3[Leff, Leff] + 
      3801796298*MH2*MT2^2*MW2^6*MZ2^10*CHl3[Leff, Leff] - 
      3362864044*MT2^3*MW2^6*MZ2^10*CHl3[Leff, Leff] - 
      3101165952*MH2*MT2*MW2^7*MZ2^10*CHl3[Leff, Leff] - 
      3395466170*MT2^2*MW2^7*MZ2^10*CHl3[Leff, Leff] + 
      566405372*MH2*MW2^8*MZ2^10*CHl3[Leff, Leff] + 2888273400*MT2*MW2^8*
       MZ2^10*CHl3[Leff, Leff] - 537821912*MW2^9*MZ2^10*CHl3[Leff, Leff] - 
      26713050*MH2*MT2^7*MZ2^11*CHl3[Leff, Leff] + 405752432*MH2*MT2^6*MW2*
       MZ2^11*CHl3[Leff, Leff] + 26713050*MT2^7*MW2*MZ2^11*CHl3[Leff, Leff] - 
      1435549268*MH2*MT2^5*MW2^2*MZ2^11*CHl3[Leff, Leff] - 
      401143388*MT2^6*MW2^2*MZ2^11*CHl3[Leff, Leff] + 
      1244955396*MH2*MT2^4*MW2^3*MZ2^11*CHl3[Leff, Leff] + 
      1417113092*MT2^5*MW2^3*MZ2^11*CHl3[Leff, Leff] + 
      1414733256*MH2*MT2^3*MW2^4*MZ2^11*CHl3[Leff, Leff] - 
      1255102680*MT2^4*MW2^4*MZ2^11*CHl3[Leff, Leff] - 
      2883810568*MH2*MT2^2*MW2^5*MZ2^11*CHl3[Leff, Leff] - 
      1315155744*MT2^3*MW2^5*MZ2^11*CHl3[Leff, Leff] + 
      1472741832*MH2*MT2*MW2^6*MZ2^11*CHl3[Leff, Leff] + 
      2761187836*MT2^2*MW2^6*MZ2^11*CHl3[Leff, Leff] - 
      192090392*MH2*MW2^7*MZ2^11*CHl3[Leff, Leff] - 1421113152*MT2*MW2^7*
       MZ2^11*CHl3[Leff, Leff] + 187481348*MW2^8*MZ2^11*CHl3[Leff, Leff] - 
      26713050*MH2*MT2^6*MZ2^12*CHl3[Leff, Leff] + 106759500*MH2*MT2^5*MW2*
       MZ2^12*CHl3[Leff, Leff] + 26713050*MT2^6*MW2*MZ2^12*CHl3[Leff, Leff] + 
      85714052*MH2*MT2^4*MW2^2*MZ2^12*CHl3[Leff, Leff] - 
      106759500*MT2^5*MW2^2*MZ2^12*CHl3[Leff, Leff] - 
      656901696*MH2*MT2^3*MW2^3*MZ2^12*CHl3[Leff, Leff] - 
      81105008*MT2^4*MW2^3*MZ2^12*CHl3[Leff, Leff] + 
      789579726*MH2*MT2^2*MW2^4*MZ2^12*CHl3[Leff, Leff] + 
      643074564*MT2^3*MW2^4*MZ2^12*CHl3[Leff, Leff] - 
      325331192*MH2*MT2*MW2^5*MZ2^12*CHl3[Leff, Leff] - 
      775752594*MT2^2*MW2^5*MZ2^12*CHl3[Leff, Leff] + 
      26635800*MH2*MW2^6*MZ2^12*CHl3[Leff, Leff] + 320722148*MT2*MW2^6*MZ2^12*
       CHl3[Leff, Leff] - 26635800*MW2^7*MZ2^12*CHl3[Leff, Leff] - 
      26728500*MH2*MT2^4*MW2*MZ2^13*CHl3[Leff, Leff] + 
      80108250*MH2*MT2^3*MW2^2*MZ2^13*CHl3[Leff, Leff] + 
      26728500*MT2^4*MW2^2*MZ2^13*CHl3[Leff, Leff] - 79969200*MH2*MT2^2*MW2^3*
       MZ2^13*CHl3[Leff, Leff] - 80108250*MT2^3*MW2^3*MZ2^13*
       CHl3[Leff, Leff] + 26635800*MH2*MT2*MW2^4*MZ2^13*CHl3[Leff, Leff] + 
      79969200*MT2^2*MW2^4*MZ2^13*CHl3[Leff, Leff] - 
      26635800*MT2*MW2^5*MZ2^13*CHl3[Leff, Leff] - 2949120*MH2*MT2^7*MW2^11*
       CHq1[1, 1] + 20643840*MH2*MT2^6*MW2^12*CHq1[1, 1] + 
      2949120*MT2^7*MW2^12*CHq1[1, 1] - 61931520*MH2*MT2^5*MW2^13*
       CHq1[1, 1] - 20643840*MT2^6*MW2^13*CHq1[1, 1] + 
      103219200*MH2*MT2^4*MW2^14*CHq1[1, 1] + 61931520*MT2^5*MW2^14*
       CHq1[1, 1] - 103219200*MH2*MT2^3*MW2^15*CHq1[1, 1] - 
      103219200*MT2^4*MW2^15*CHq1[1, 1] + 61931520*MH2*MT2^2*MW2^16*
       CHq1[1, 1] + 103219200*MT2^3*MW2^16*CHq1[1, 1] - 
      20643840*MH2*MT2*MW2^17*CHq1[1, 1] - 61931520*MT2^2*MW2^17*CHq1[1, 1] + 
      2949120*MH2*MW2^18*CHq1[1, 1] + 20643840*MT2*MW2^18*CHq1[1, 1] - 
      2949120*MW2^19*CHq1[1, 1] + 258048*MH2*MT2^8*MW2^9*MZ2*CHq1[1, 1] + 
      5074944*MH2*MT2^7*MW2^10*MZ2*CHq1[1, 1] - 258048*MT2^8*MW2^10*MZ2*
       CHq1[1, 1] - 45699072*MH2*MT2^6*MW2^11*MZ2*CHq1[1, 1] - 
      5074944*MT2^7*MW2^11*MZ2*CHq1[1, 1] + 147271680*MH2*MT2^5*MW2^12*MZ2*
       CHq1[1, 1] + 45699072*MT2^6*MW2^12*MZ2*CHq1[1, 1] - 
      246558720*MH2*MT2^4*MW2^13*MZ2*CHq1[1, 1] - 147271680*MT2^5*MW2^13*MZ2*
       CHq1[1, 1] + 235425792*MH2*MT2^3*MW2^14*MZ2*CHq1[1, 1] + 
      246558720*MT2^4*MW2^14*MZ2*CHq1[1, 1] - 127954944*MH2*MT2^2*MW2^15*MZ2*
       CHq1[1, 1] - 235425792*MT2^3*MW2^15*MZ2*CHq1[1, 1] + 
      36114432*MH2*MT2*MW2^16*MZ2*CHq1[1, 1] + 127954944*MT2^2*MW2^16*MZ2*
       CHq1[1, 1] - 3932160*MH2*MW2^17*MZ2*CHq1[1, 1] - 
      36114432*MT2*MW2^17*MZ2*CHq1[1, 1] + 3932160*MW2^18*MZ2*CHq1[1, 1] - 
      1216512*MH2*MT2^8*MW2^8*MZ2^2*CHq1[1, 1] + 29239296*MH2*MT2^7*MW2^9*
       MZ2^2*CHq1[1, 1] + 1216512*MT2^8*MW2^9*MZ2^2*CHq1[1, 1] - 
      163086336*MH2*MT2^6*MW2^10*MZ2^2*CHq1[1, 1] - 30345216*MT2^7*MW2^10*
       MZ2^2*CHq1[1, 1] + 447283200*MH2*MT2^5*MW2^11*MZ2^2*CHq1[1, 1] + 
      170827776*MT2^6*MW2^11*MZ2^2*CHq1[1, 1] - 731289600*MH2*MT2^4*MW2^12*
       MZ2^2*CHq1[1, 1] - 470507520*MT2^5*MW2^12*MZ2^2*CHq1[1, 1] + 
      755853312*MH2*MT2^3*MW2^13*MZ2^2*CHq1[1, 1] + 769996800*MT2^4*MW2^13*
       MZ2^2*CHq1[1, 1] - 486322176*MH2*MT2^2*MW2^14*MZ2^2*CHq1[1, 1] - 
      794560512*MT2^3*MW2^14*MZ2^2*CHq1[1, 1] + 177401856*MH2*MT2*MW2^15*
       MZ2^2*CHq1[1, 1] + 509546496*MT2^2*MW2^15*MZ2^2*CHq1[1, 1] - 
      27863040*MH2*MW2^16*MZ2^2*CHq1[1, 1] - 185143296*MT2*MW2^16*MZ2^2*
       CHq1[1, 1] + 28968960*MW2^17*MZ2^2*CHq1[1, 1] + 
      2055168*MH2*MT2^8*MW2^7*MZ2^3*CHq1[1, 1] - 98264064*MH2*MT2^7*MW2^8*
       MZ2^3*CHq1[1, 1] - 2055168*MT2^8*MW2^8*MZ2^3*CHq1[1, 1] + 
      647728128*MH2*MT2^6*MW2^9*MZ2^3*CHq1[1, 1] + 102411264*MT2^7*MW2^9*
       MZ2^3*CHq1[1, 1] - 1901110272*MH2*MT2^5*MW2^10*MZ2^3*CHq1[1, 1] - 
      677864448*MT2^6*MW2^10*MZ2^3*CHq1[1, 1] + 3092536320*MH2*MT2^4*MW2^11*
       MZ2^3*CHq1[1, 1] + 1992625152*MT2^5*MW2^11*MZ2^3*CHq1[1, 1] - 
      2981538816*MH2*MT2^3*MW2^12*MZ2^3*CHq1[1, 1] - 
      3243217920*MT2^4*MW2^12*MZ2^3*CHq1[1, 1] + 1690579968*MH2*MT2^2*MW2^13*
       MZ2^3*CHq1[1, 1] + 3126690816*MT2^3*MW2^13*MZ2^3*CHq1[1, 1] - 
      516099072*MH2*MT2*MW2^14*MZ2^3*CHq1[1, 1] - 1772141568*MT2^2*MW2^14*
       MZ2^3*CHq1[1, 1] + 64112640*MH2*MW2^15*MZ2^3*CHq1[1, 1] + 
      540705792*MT2*MW2^15*MZ2^3*CHq1[1, 1] - 67153920*MW2^16*MZ2^3*
       CHq1[1, 1] - 1207296*MH2*MT2^8*MW2^6*MZ2^4*CHq1[1, 1] + 
      81333120*MH2*MT2^7*MW2^7*MZ2^4*CHq1[1, 1] + 1207296*MT2^8*MW2^7*MZ2^4*
       CHq1[1, 1] - 613051008*MH2*MT2^6*MW2^8*MZ2^4*CHq1[1, 1] - 
      86399616*MT2^7*MW2^8*MZ2^4*CHq1[1, 1] + 1879181184*MH2*MT2^5*MW2^9*
       MZ2^4*CHq1[1, 1] + 652663680*MT2^6*MW2^9*MZ2^4*CHq1[1, 1] - 
      2944864896*MH2*MT2^4*MW2^10*MZ2^4*CHq1[1, 1] - 
      2002166400*MT2^5*MW2^10*MZ2^4*CHq1[1, 1] + 2485087872*MH2*MT2^3*MW2^11*
       MZ2^4*CHq1[1, 1] + 3141822336*MT2^4*MW2^11*MZ2^4*CHq1[1, 1] - 
      1056054144*MH2*MT2^2*MW2^12*MZ2^4*CHq1[1, 1] - 
      2659097472*MT2^3*MW2^12*MZ2^4*CHq1[1, 1] + 159417984*MH2*MT2*MW2^13*
       MZ2^4*CHq1[1, 1] + 1138396800*MT2^2*MW2^13*MZ2^4*CHq1[1, 1] + 
      10157184*MH2*MW2^14*MZ2^4*CHq1[1, 1] - 177188736*MT2*MW2^14*MZ2^4*
       CHq1[1, 1] - 9237888*MW2^15*MZ2^4*CHq1[1, 1] - 
      447552*MH2*MT2^8*MW2^5*MZ2^5*CHq1[1, 1] + 74822784*MH2*MT2^7*MW2^6*
       MZ2^5*CHq1[1, 1] + 447552*MT2^8*MW2^6*MZ2^5*CHq1[1, 1] - 
      443419392*MH2*MT2^6*MW2^7*MZ2^5*CHq1[1, 1] - 75202944*MT2^7*MW2^7*MZ2^5*
       CHq1[1, 1] + 1252756608*MH2*MT2^5*MW2^8*MZ2^5*CHq1[1, 1] + 
      441014016*MT2^6*MW2^8*MZ2^5*CHq1[1, 1] - 2277484416*MH2*MT2^4*MW2^9*
       MZ2^5*CHq1[1, 1] - 1240473984*MT2^5*MW2^9*MZ2^5*CHq1[1, 1] + 
      2783192448*MH2*MT2^3*MW2^10*MZ2^5*CHq1[1, 1] + 
      2269604736*MT2^4*MW2^10*MZ2^5*CHq1[1, 1] - 2120909568*MH2*MT2^2*MW2^11*
       MZ2^5*CHq1[1, 1] - 2808939648*MT2^3*MW2^11*MZ2^5*CHq1[1, 1] + 
      876908928*MH2*MT2*MW2^12*MZ2^5*CHq1[1, 1] + 2166667008*MT2^2*MW2^12*
       MZ2^5*CHq1[1, 1] - 145419840*MH2*MW2^13*MZ2^5*CHq1[1, 1] - 
      903983232*MT2*MW2^13*MZ2^5*CHq1[1, 1] + 150866496*MW2^14*MZ2^5*
       CHq1[1, 1] + 809280*MH2*MT2^8*MW2^4*MZ2^6*CHq1[1, 1] - 
      206348736*MH2*MT2^7*MW2^5*MZ2^6*CHq1[1, 1] - 809280*MT2^8*MW2^5*MZ2^6*
       CHq1[1, 1] + 1493559648*MH2*MT2^6*MW2^6*MZ2^6*CHq1[1, 1] + 
      213822768*MT2^7*MW2^6*MZ2^6*CHq1[1, 1] - 4529729760*MH2*MT2^5*MW2^7*
       MZ2^6*CHq1[1, 1] - 1546258032*MT2^6*MW2^7*MZ2^6*CHq1[1, 1] + 
      7478618880*MH2*MT2^4*MW2^8*MZ2^6*CHq1[1, 1] + 4688205072*MT2^5*MW2^8*
       MZ2^6*CHq1[1, 1] - 7246514688*MH2*MT2^3*MW2^9*MZ2^6*CHq1[1, 1] - 
      7747177296*MT2^4*MW2^9*MZ2^6*CHq1[1, 1] + 4074452448*MH2*MT2^2*MW2^10*
       MZ2^6*CHq1[1, 1] + 7523305296*MT2^3*MW2^10*MZ2^6*CHq1[1, 1] - 
      1195495776*MH2*MT2*MW2^11*MZ2^6*CHq1[1, 1] - 4244705808*MT2^2*MW2^11*
       MZ2^6*CHq1[1, 1] + 130648704*MH2*MW2^12*MZ2^6*CHq1[1, 1] + 
      1251359856*MT2*MW2^12*MZ2^6*CHq1[1, 1] - 137742576*MW2^13*MZ2^6*
       CHq1[1, 1] - 187344*MH2*MT2^8*MW2^3*MZ2^7*CHq1[1, 1] + 
      182640504*MH2*MT2^7*MW2^4*MZ2^7*CHq1[1, 1] + 187344*MT2^8*MW2^4*MZ2^7*
       CHq1[1, 1] - 1471450920*MH2*MT2^6*MW2^5*MZ2^7*CHq1[1, 1] - 
      191331264*MT2^7*MW2^5*MZ2^7*CHq1[1, 1] + 4605882456*MH2*MT2^5*MW2^6*
       MZ2^7*CHq1[1, 1] + 1539760272*MT2^6*MW2^6*MZ2^7*CHq1[1, 1] - 
      7265173704*MH2*MT2^4*MW2^7*MZ2^7*CHq1[1, 1] - 4818284544*MT2^5*MW2^7*
       MZ2^7*CHq1[1, 1] + 6120672936*MH2*MT2^3*MW2^8*MZ2^7*CHq1[1, 1] + 
      7606340304*MT2^4*MW2^8*MZ2^7*CHq1[1, 1] - 2589449592*MH2*MT2^2*MW2^9*
       MZ2^7*CHq1[1, 1] - 6423709056*MT2^3*MW2^9*MZ2^7*CHq1[1, 1] + 
      398072712*MH2*MT2*MW2^10*MZ2^7*CHq1[1, 1] + 2733444912*MT2^2*MW2^10*
       MZ2^7*CHq1[1, 1] + 18992952*MH2*MW2^11*MZ2^7*CHq1[1, 1] - 
      428631744*MT2*MW2^11*MZ2^7*CHq1[1, 1] - 17776224*MW2^12*MZ2^7*
       CHq1[1, 1] - 106272*MH2*MT2^8*MW2^2*MZ2^8*CHq1[1, 1] - 
      83308530*MH2*MT2^7*MW2^3*MZ2^8*CHq1[1, 1] + 106272*MT2^8*MW2^3*MZ2^8*
       CHq1[1, 1] + 766186782*MH2*MT2^6*MW2^4*MZ2^8*CHq1[1, 1] + 
      88118364*MT2^7*MW2^4*MZ2^8*CHq1[1, 1] - 2480901762*MH2*MT2^5*MW2^5*
       MZ2^8*CHq1[1, 1] - 808546380*MT2^6*MW2^5*MZ2^8*CHq1[1, 1] + 
      3636731646*MH2*MT2^4*MW2^6*MZ2^8*CHq1[1, 1] + 2616671316*MT2^5*MW2^6*
       MZ2^8*CHq1[1, 1] - 2336670150*MH2*MT2^3*MW2^7*MZ2^8*CHq1[1, 1] - 
      3841055604*MT2^4*MW2^7*MZ2^8*CHq1[1, 1] + 257843658*MH2*MT2^2*MW2^8*
       MZ2^8*CHq1[1, 1] + 2482592244*MT2^3*MW2^8*MZ2^8*CHq1[1, 1] + 
      338123226*MH2*MT2*MW2^9*MZ2^8*CHq1[1, 1] - 292974276*MT2^2*MW2^9*MZ2^8*
       CHq1[1, 1] - 97898598*MH2*MW2^10*MZ2^8*CHq1[1, 1] - 
      346691460*MT2*MW2^10*MZ2^8*CHq1[1, 1] + 101779524*MW2^11*MZ2^8*
       CHq1[1, 1] + 42480*MH2*MT2^8*MW2*MZ2^9*CHq1[1, 1] + 
      19636782*MH2*MT2^7*MW2^2*MZ2^9*CHq1[1, 1] - 42480*MT2^8*MW2^2*MZ2^9*
       CHq1[1, 1] - 222777684*MH2*MT2^6*MW2^3*MZ2^9*CHq1[1, 1] - 
      20963562*MT2^7*MW2^3*MZ2^9*CHq1[1, 1] + 753718998*MH2*MT2^5*MW2^4*MZ2^9*
       CHq1[1, 1] + 236874978*MT2^6*MW2^4*MZ2^9*CHq1[1, 1] - 
      937139244*MH2*MT2^4*MW2^5*MZ2^9*CHq1[1, 1] - 800820714*MT2^5*MW2^5*
       MZ2^9*CHq1[1, 1] + 156620226*MH2*MT2^3*MW2^6*MZ2^9*CHq1[1, 1] + 
      998934954*MT2^4*MW2^6*MZ2^9*CHq1[1, 1] + 544697484*MH2*MT2^2*MW2^7*
       MZ2^9*CHq1[1, 1] - 176985246*MT2^3*MW2^7*MZ2^9*CHq1[1, 1] - 
      379210950*MH2*MT2*MW2^8*MZ2^9*CHq1[1, 1] - 566956554*MT2^2*MW2^8*MZ2^9*
       CHq1[1, 1] + 64411908*MH2*MW2^9*MZ2^9*CHq1[1, 1] + 
      397853586*MT2*MW2^9*MZ2^9*CHq1[1, 1] - 67894962*MW2^10*MZ2^9*
       CHq1[1, 1] - 1876980*MH2*MT2^7*MW2*MZ2^10*CHq1[1, 1] + 
      33285474*MH2*MT2^6*MW2^2*MZ2^10*CHq1[1, 1] + 2016030*MT2^7*MW2^2*MZ2^10*
       CHq1[1, 1] - 120119892*MH2*MT2^5*MW2^3*MZ2^10*CHq1[1, 1] - 
      35585604*MT2^6*MW2^3*MZ2^10*CHq1[1, 1] + 82880880*MH2*MT2^4*MW2^4*
       MZ2^10*CHq1[1, 1] + 128347062*MT2^5*MW2^4*MZ2^10*CHq1[1, 1] + 
      185463714*MH2*MT2^3*MW2^5*MZ2^10*CHq1[1, 1] - 89571696*MT2^4*MW2^5*
       MZ2^10*CHq1[1, 1] - 312530376*MH2*MT2^2*MW2^6*MZ2^10*CHq1[1, 1] - 
      195026466*MT2^3*MW2^6*MZ2^10*CHq1[1, 1] + 150890550*MH2*MT2*MW2^7*
       MZ2^10*CHq1[1, 1] + 330673728*MT2^2*MW2^7*MZ2^10*CHq1[1, 1] - 
      17993370*MH2*MW2^8*MZ2^10*CHq1[1, 1] - 160034154*MT2*MW2^8*MZ2^10*
       CHq1[1, 1] + 19181100*MW2^9*MZ2^10*CHq1[1, 1] - 
      1919460*MH2*MT2^6*MW2*MZ2^11*CHq1[1, 1] + 7699080*MH2*MT2^5*MW2^2*
       MZ2^11*CHq1[1, 1] + 2058510*MT2^6*MW2^2*MZ2^11*CHq1[1, 1] + 
      10443114*MH2*MT2^4*MW2^3*MZ2^11*CHq1[1, 1] - 8255280*MT2^5*MW2^3*MZ2^11*
       CHq1[1, 1] - 60110586*MH2*MT2^3*MW2^4*MZ2^11*CHq1[1, 1] - 
      11074644*MT2^4*MW2^4*MZ2^11*CHq1[1, 1] + 69367902*MH2*MT2^2*MW2^5*
       MZ2^11*CHq1[1, 1] + 64090926*MT2^3*MW2^5*MZ2^11*CHq1[1, 1] - 
      27314550*MH2*MT2*MW2^6*MZ2^11*CHq1[1, 1] - 74043492*MT2^2*MW2^6*MZ2^11*
       CHq1[1, 1] + 1834500*MH2*MW2^7*MZ2^11*CHq1[1, 1] + 
      29197530*MT2*MW2^7*MZ2^11*CHq1[1, 1] - 1973550*MW2^8*MZ2^11*
       CHq1[1, 1] - 1919460*MH2*MT2^4*MW2^2*MZ2^12*CHq1[1, 1] + 
      5737140*MH2*MT2^3*MW2^3*MZ2^12*CHq1[1, 1] + 2058510*MT2^4*MW2^3*MZ2^12*
       CHq1[1, 1] - 5652180*MH2*MT2^2*MW2^4*MZ2^12*CHq1[1, 1] - 
      6154290*MT2^3*MW2^4*MZ2^12*CHq1[1, 1] + 1834500*MH2*MT2*MW2^5*MZ2^12*
       CHq1[1, 1] + 6069330*MT2^2*MW2^5*MZ2^12*CHq1[1, 1] - 
      1973550*MT2*MW2^6*MZ2^12*CHq1[1, 1] - 2949120*MH2*MT2^7*MW2^11*
       CHq1[2, 2] + 20643840*MH2*MT2^6*MW2^12*CHq1[2, 2] + 
      2949120*MT2^7*MW2^12*CHq1[2, 2] - 61931520*MH2*MT2^5*MW2^13*
       CHq1[2, 2] - 20643840*MT2^6*MW2^13*CHq1[2, 2] + 
      103219200*MH2*MT2^4*MW2^14*CHq1[2, 2] + 61931520*MT2^5*MW2^14*
       CHq1[2, 2] - 103219200*MH2*MT2^3*MW2^15*CHq1[2, 2] - 
      103219200*MT2^4*MW2^15*CHq1[2, 2] + 61931520*MH2*MT2^2*MW2^16*
       CHq1[2, 2] + 103219200*MT2^3*MW2^16*CHq1[2, 2] - 
      20643840*MH2*MT2*MW2^17*CHq1[2, 2] - 61931520*MT2^2*MW2^17*CHq1[2, 2] + 
      2949120*MH2*MW2^18*CHq1[2, 2] + 20643840*MT2*MW2^18*CHq1[2, 2] - 
      2949120*MW2^19*CHq1[2, 2] + 258048*MH2*MT2^8*MW2^9*MZ2*CHq1[2, 2] + 
      5074944*MH2*MT2^7*MW2^10*MZ2*CHq1[2, 2] - 258048*MT2^8*MW2^10*MZ2*
       CHq1[2, 2] - 45699072*MH2*MT2^6*MW2^11*MZ2*CHq1[2, 2] - 
      5074944*MT2^7*MW2^11*MZ2*CHq1[2, 2] + 147271680*MH2*MT2^5*MW2^12*MZ2*
       CHq1[2, 2] + 45699072*MT2^6*MW2^12*MZ2*CHq1[2, 2] - 
      246558720*MH2*MT2^4*MW2^13*MZ2*CHq1[2, 2] - 147271680*MT2^5*MW2^13*MZ2*
       CHq1[2, 2] + 235425792*MH2*MT2^3*MW2^14*MZ2*CHq1[2, 2] + 
      246558720*MT2^4*MW2^14*MZ2*CHq1[2, 2] - 127954944*MH2*MT2^2*MW2^15*MZ2*
       CHq1[2, 2] - 235425792*MT2^3*MW2^15*MZ2*CHq1[2, 2] + 
      36114432*MH2*MT2*MW2^16*MZ2*CHq1[2, 2] + 127954944*MT2^2*MW2^16*MZ2*
       CHq1[2, 2] - 3932160*MH2*MW2^17*MZ2*CHq1[2, 2] - 
      36114432*MT2*MW2^17*MZ2*CHq1[2, 2] + 3932160*MW2^18*MZ2*CHq1[2, 2] - 
      1216512*MH2*MT2^8*MW2^8*MZ2^2*CHq1[2, 2] + 29239296*MH2*MT2^7*MW2^9*
       MZ2^2*CHq1[2, 2] + 1216512*MT2^8*MW2^9*MZ2^2*CHq1[2, 2] - 
      163086336*MH2*MT2^6*MW2^10*MZ2^2*CHq1[2, 2] - 30345216*MT2^7*MW2^10*
       MZ2^2*CHq1[2, 2] + 447283200*MH2*MT2^5*MW2^11*MZ2^2*CHq1[2, 2] + 
      170827776*MT2^6*MW2^11*MZ2^2*CHq1[2, 2] - 731289600*MH2*MT2^4*MW2^12*
       MZ2^2*CHq1[2, 2] - 470507520*MT2^5*MW2^12*MZ2^2*CHq1[2, 2] + 
      755853312*MH2*MT2^3*MW2^13*MZ2^2*CHq1[2, 2] + 769996800*MT2^4*MW2^13*
       MZ2^2*CHq1[2, 2] - 486322176*MH2*MT2^2*MW2^14*MZ2^2*CHq1[2, 2] - 
      794560512*MT2^3*MW2^14*MZ2^2*CHq1[2, 2] + 177401856*MH2*MT2*MW2^15*
       MZ2^2*CHq1[2, 2] + 509546496*MT2^2*MW2^15*MZ2^2*CHq1[2, 2] - 
      27863040*MH2*MW2^16*MZ2^2*CHq1[2, 2] - 185143296*MT2*MW2^16*MZ2^2*
       CHq1[2, 2] + 28968960*MW2^17*MZ2^2*CHq1[2, 2] + 
      2055168*MH2*MT2^8*MW2^7*MZ2^3*CHq1[2, 2] - 98264064*MH2*MT2^7*MW2^8*
       MZ2^3*CHq1[2, 2] - 2055168*MT2^8*MW2^8*MZ2^3*CHq1[2, 2] + 
      647728128*MH2*MT2^6*MW2^9*MZ2^3*CHq1[2, 2] + 102411264*MT2^7*MW2^9*
       MZ2^3*CHq1[2, 2] - 1901110272*MH2*MT2^5*MW2^10*MZ2^3*CHq1[2, 2] - 
      677864448*MT2^6*MW2^10*MZ2^3*CHq1[2, 2] + 3092536320*MH2*MT2^4*MW2^11*
       MZ2^3*CHq1[2, 2] + 1992625152*MT2^5*MW2^11*MZ2^3*CHq1[2, 2] - 
      2981538816*MH2*MT2^3*MW2^12*MZ2^3*CHq1[2, 2] - 
      3243217920*MT2^4*MW2^12*MZ2^3*CHq1[2, 2] + 1690579968*MH2*MT2^2*MW2^13*
       MZ2^3*CHq1[2, 2] + 3126690816*MT2^3*MW2^13*MZ2^3*CHq1[2, 2] - 
      516099072*MH2*MT2*MW2^14*MZ2^3*CHq1[2, 2] - 1772141568*MT2^2*MW2^14*
       MZ2^3*CHq1[2, 2] + 64112640*MH2*MW2^15*MZ2^3*CHq1[2, 2] + 
      540705792*MT2*MW2^15*MZ2^3*CHq1[2, 2] - 67153920*MW2^16*MZ2^3*
       CHq1[2, 2] - 1207296*MH2*MT2^8*MW2^6*MZ2^4*CHq1[2, 2] + 
      81333120*MH2*MT2^7*MW2^7*MZ2^4*CHq1[2, 2] + 1207296*MT2^8*MW2^7*MZ2^4*
       CHq1[2, 2] - 613051008*MH2*MT2^6*MW2^8*MZ2^4*CHq1[2, 2] - 
      86399616*MT2^7*MW2^8*MZ2^4*CHq1[2, 2] + 1879181184*MH2*MT2^5*MW2^9*
       MZ2^4*CHq1[2, 2] + 652663680*MT2^6*MW2^9*MZ2^4*CHq1[2, 2] - 
      2944864896*MH2*MT2^4*MW2^10*MZ2^4*CHq1[2, 2] - 
      2002166400*MT2^5*MW2^10*MZ2^4*CHq1[2, 2] + 2485087872*MH2*MT2^3*MW2^11*
       MZ2^4*CHq1[2, 2] + 3141822336*MT2^4*MW2^11*MZ2^4*CHq1[2, 2] - 
      1056054144*MH2*MT2^2*MW2^12*MZ2^4*CHq1[2, 2] - 
      2659097472*MT2^3*MW2^12*MZ2^4*CHq1[2, 2] + 159417984*MH2*MT2*MW2^13*
       MZ2^4*CHq1[2, 2] + 1138396800*MT2^2*MW2^13*MZ2^4*CHq1[2, 2] + 
      10157184*MH2*MW2^14*MZ2^4*CHq1[2, 2] - 177188736*MT2*MW2^14*MZ2^4*
       CHq1[2, 2] - 9237888*MW2^15*MZ2^4*CHq1[2, 2] - 
      447552*MH2*MT2^8*MW2^5*MZ2^5*CHq1[2, 2] + 74822784*MH2*MT2^7*MW2^6*
       MZ2^5*CHq1[2, 2] + 447552*MT2^8*MW2^6*MZ2^5*CHq1[2, 2] - 
      443419392*MH2*MT2^6*MW2^7*MZ2^5*CHq1[2, 2] - 75202944*MT2^7*MW2^7*MZ2^5*
       CHq1[2, 2] + 1252756608*MH2*MT2^5*MW2^8*MZ2^5*CHq1[2, 2] + 
      441014016*MT2^6*MW2^8*MZ2^5*CHq1[2, 2] - 2277484416*MH2*MT2^4*MW2^9*
       MZ2^5*CHq1[2, 2] - 1240473984*MT2^5*MW2^9*MZ2^5*CHq1[2, 2] + 
      2783192448*MH2*MT2^3*MW2^10*MZ2^5*CHq1[2, 2] + 
      2269604736*MT2^4*MW2^10*MZ2^5*CHq1[2, 2] - 2120909568*MH2*MT2^2*MW2^11*
       MZ2^5*CHq1[2, 2] - 2808939648*MT2^3*MW2^11*MZ2^5*CHq1[2, 2] + 
      876908928*MH2*MT2*MW2^12*MZ2^5*CHq1[2, 2] + 2166667008*MT2^2*MW2^12*
       MZ2^5*CHq1[2, 2] - 145419840*MH2*MW2^13*MZ2^5*CHq1[2, 2] - 
      903983232*MT2*MW2^13*MZ2^5*CHq1[2, 2] + 150866496*MW2^14*MZ2^5*
       CHq1[2, 2] + 809280*MH2*MT2^8*MW2^4*MZ2^6*CHq1[2, 2] - 
      206348736*MH2*MT2^7*MW2^5*MZ2^6*CHq1[2, 2] - 809280*MT2^8*MW2^5*MZ2^6*
       CHq1[2, 2] + 1493559648*MH2*MT2^6*MW2^6*MZ2^6*CHq1[2, 2] + 
      213822768*MT2^7*MW2^6*MZ2^6*CHq1[2, 2] - 4529729760*MH2*MT2^5*MW2^7*
       MZ2^6*CHq1[2, 2] - 1546258032*MT2^6*MW2^7*MZ2^6*CHq1[2, 2] + 
      7478618880*MH2*MT2^4*MW2^8*MZ2^6*CHq1[2, 2] + 4688205072*MT2^5*MW2^8*
       MZ2^6*CHq1[2, 2] - 7246514688*MH2*MT2^3*MW2^9*MZ2^6*CHq1[2, 2] - 
      7747177296*MT2^4*MW2^9*MZ2^6*CHq1[2, 2] + 4074452448*MH2*MT2^2*MW2^10*
       MZ2^6*CHq1[2, 2] + 7523305296*MT2^3*MW2^10*MZ2^6*CHq1[2, 2] - 
      1195495776*MH2*MT2*MW2^11*MZ2^6*CHq1[2, 2] - 4244705808*MT2^2*MW2^11*
       MZ2^6*CHq1[2, 2] + 130648704*MH2*MW2^12*MZ2^6*CHq1[2, 2] + 
      1251359856*MT2*MW2^12*MZ2^6*CHq1[2, 2] - 137742576*MW2^13*MZ2^6*
       CHq1[2, 2] - 187344*MH2*MT2^8*MW2^3*MZ2^7*CHq1[2, 2] + 
      182640504*MH2*MT2^7*MW2^4*MZ2^7*CHq1[2, 2] + 187344*MT2^8*MW2^4*MZ2^7*
       CHq1[2, 2] - 1471450920*MH2*MT2^6*MW2^5*MZ2^7*CHq1[2, 2] - 
      191331264*MT2^7*MW2^5*MZ2^7*CHq1[2, 2] + 4605882456*MH2*MT2^5*MW2^6*
       MZ2^7*CHq1[2, 2] + 1539760272*MT2^6*MW2^6*MZ2^7*CHq1[2, 2] - 
      7265173704*MH2*MT2^4*MW2^7*MZ2^7*CHq1[2, 2] - 4818284544*MT2^5*MW2^7*
       MZ2^7*CHq1[2, 2] + 6120672936*MH2*MT2^3*MW2^8*MZ2^7*CHq1[2, 2] + 
      7606340304*MT2^4*MW2^8*MZ2^7*CHq1[2, 2] - 2589449592*MH2*MT2^2*MW2^9*
       MZ2^7*CHq1[2, 2] - 6423709056*MT2^3*MW2^9*MZ2^7*CHq1[2, 2] + 
      398072712*MH2*MT2*MW2^10*MZ2^7*CHq1[2, 2] + 2733444912*MT2^2*MW2^10*
       MZ2^7*CHq1[2, 2] + 18992952*MH2*MW2^11*MZ2^7*CHq1[2, 2] - 
      428631744*MT2*MW2^11*MZ2^7*CHq1[2, 2] - 17776224*MW2^12*MZ2^7*
       CHq1[2, 2] - 106272*MH2*MT2^8*MW2^2*MZ2^8*CHq1[2, 2] - 
      83308530*MH2*MT2^7*MW2^3*MZ2^8*CHq1[2, 2] + 106272*MT2^8*MW2^3*MZ2^8*
       CHq1[2, 2] + 766186782*MH2*MT2^6*MW2^4*MZ2^8*CHq1[2, 2] + 
      88118364*MT2^7*MW2^4*MZ2^8*CHq1[2, 2] - 2480901762*MH2*MT2^5*MW2^5*
       MZ2^8*CHq1[2, 2] - 808546380*MT2^6*MW2^5*MZ2^8*CHq1[2, 2] + 
      3636731646*MH2*MT2^4*MW2^6*MZ2^8*CHq1[2, 2] + 2616671316*MT2^5*MW2^6*
       MZ2^8*CHq1[2, 2] - 2336670150*MH2*MT2^3*MW2^7*MZ2^8*CHq1[2, 2] - 
      3841055604*MT2^4*MW2^7*MZ2^8*CHq1[2, 2] + 257843658*MH2*MT2^2*MW2^8*
       MZ2^8*CHq1[2, 2] + 2482592244*MT2^3*MW2^8*MZ2^8*CHq1[2, 2] + 
      338123226*MH2*MT2*MW2^9*MZ2^8*CHq1[2, 2] - 292974276*MT2^2*MW2^9*MZ2^8*
       CHq1[2, 2] - 97898598*MH2*MW2^10*MZ2^8*CHq1[2, 2] - 
      346691460*MT2*MW2^10*MZ2^8*CHq1[2, 2] + 101779524*MW2^11*MZ2^8*
       CHq1[2, 2] + 42480*MH2*MT2^8*MW2*MZ2^9*CHq1[2, 2] + 
      19636782*MH2*MT2^7*MW2^2*MZ2^9*CHq1[2, 2] - 42480*MT2^8*MW2^2*MZ2^9*
       CHq1[2, 2] - 222777684*MH2*MT2^6*MW2^3*MZ2^9*CHq1[2, 2] - 
      20963562*MT2^7*MW2^3*MZ2^9*CHq1[2, 2] + 753718998*MH2*MT2^5*MW2^4*MZ2^9*
       CHq1[2, 2] + 236874978*MT2^6*MW2^4*MZ2^9*CHq1[2, 2] - 
      937139244*MH2*MT2^4*MW2^5*MZ2^9*CHq1[2, 2] - 800820714*MT2^5*MW2^5*
       MZ2^9*CHq1[2, 2] + 156620226*MH2*MT2^3*MW2^6*MZ2^9*CHq1[2, 2] + 
      998934954*MT2^4*MW2^6*MZ2^9*CHq1[2, 2] + 544697484*MH2*MT2^2*MW2^7*
       MZ2^9*CHq1[2, 2] - 176985246*MT2^3*MW2^7*MZ2^9*CHq1[2, 2] - 
      379210950*MH2*MT2*MW2^8*MZ2^9*CHq1[2, 2] - 566956554*MT2^2*MW2^8*MZ2^9*
       CHq1[2, 2] + 64411908*MH2*MW2^9*MZ2^9*CHq1[2, 2] + 
      397853586*MT2*MW2^9*MZ2^9*CHq1[2, 2] - 67894962*MW2^10*MZ2^9*
       CHq1[2, 2] - 1876980*MH2*MT2^7*MW2*MZ2^10*CHq1[2, 2] + 
      33285474*MH2*MT2^6*MW2^2*MZ2^10*CHq1[2, 2] + 2016030*MT2^7*MW2^2*MZ2^10*
       CHq1[2, 2] - 120119892*MH2*MT2^5*MW2^3*MZ2^10*CHq1[2, 2] - 
      35585604*MT2^6*MW2^3*MZ2^10*CHq1[2, 2] + 82880880*MH2*MT2^4*MW2^4*
       MZ2^10*CHq1[2, 2] + 128347062*MT2^5*MW2^4*MZ2^10*CHq1[2, 2] + 
      185463714*MH2*MT2^3*MW2^5*MZ2^10*CHq1[2, 2] - 89571696*MT2^4*MW2^5*
       MZ2^10*CHq1[2, 2] - 312530376*MH2*MT2^2*MW2^6*MZ2^10*CHq1[2, 2] - 
      195026466*MT2^3*MW2^6*MZ2^10*CHq1[2, 2] + 150890550*MH2*MT2*MW2^7*
       MZ2^10*CHq1[2, 2] + 330673728*MT2^2*MW2^7*MZ2^10*CHq1[2, 2] - 
      17993370*MH2*MW2^8*MZ2^10*CHq1[2, 2] - 160034154*MT2*MW2^8*MZ2^10*
       CHq1[2, 2] + 19181100*MW2^9*MZ2^10*CHq1[2, 2] - 
      1919460*MH2*MT2^6*MW2*MZ2^11*CHq1[2, 2] + 7699080*MH2*MT2^5*MW2^2*
       MZ2^11*CHq1[2, 2] + 2058510*MT2^6*MW2^2*MZ2^11*CHq1[2, 2] + 
      10443114*MH2*MT2^4*MW2^3*MZ2^11*CHq1[2, 2] - 8255280*MT2^5*MW2^3*MZ2^11*
       CHq1[2, 2] - 60110586*MH2*MT2^3*MW2^4*MZ2^11*CHq1[2, 2] - 
      11074644*MT2^4*MW2^4*MZ2^11*CHq1[2, 2] + 69367902*MH2*MT2^2*MW2^5*
       MZ2^11*CHq1[2, 2] + 64090926*MT2^3*MW2^5*MZ2^11*CHq1[2, 2] - 
      27314550*MH2*MT2*MW2^6*MZ2^11*CHq1[2, 2] - 74043492*MT2^2*MW2^6*MZ2^11*
       CHq1[2, 2] + 1834500*MH2*MW2^7*MZ2^11*CHq1[2, 2] + 
      29197530*MT2*MW2^7*MZ2^11*CHq1[2, 2] - 1973550*MW2^8*MZ2^11*
       CHq1[2, 2] - 1919460*MH2*MT2^4*MW2^2*MZ2^12*CHq1[2, 2] + 
      5737140*MH2*MT2^3*MW2^3*MZ2^12*CHq1[2, 2] + 2058510*MT2^4*MW2^3*MZ2^12*
       CHq1[2, 2] - 5652180*MH2*MT2^2*MW2^4*MZ2^12*CHq1[2, 2] - 
      6154290*MT2^3*MW2^4*MZ2^12*CHq1[2, 2] + 1834500*MH2*MT2*MW2^5*MZ2^12*
       CHq1[2, 2] + 6069330*MT2^2*MW2^5*MZ2^12*CHq1[2, 2] - 
      1973550*MT2*MW2^6*MZ2^12*CHq1[2, 2] + 2949120*MH2*MT2^7*MW2^11*
       CHq1[3, 3] - 20643840*MH2*MT2^6*MW2^12*CHq1[3, 3] - 
      2949120*MT2^7*MW2^12*CHq1[3, 3] + 61931520*MH2*MT2^5*MW2^13*
       CHq1[3, 3] + 20643840*MT2^6*MW2^13*CHq1[3, 3] - 
      103219200*MH2*MT2^4*MW2^14*CHq1[3, 3] - 61931520*MT2^5*MW2^14*
       CHq1[3, 3] + 103219200*MH2*MT2^3*MW2^15*CHq1[3, 3] + 
      103219200*MT2^4*MW2^15*CHq1[3, 3] - 61931520*MH2*MT2^2*MW2^16*
       CHq1[3, 3] - 103219200*MT2^3*MW2^16*CHq1[3, 3] + 
      20643840*MH2*MT2*MW2^17*CHq1[3, 3] + 61931520*MT2^2*MW2^17*CHq1[3, 3] - 
      2949120*MH2*MW2^18*CHq1[3, 3] - 20643840*MT2*MW2^18*CHq1[3, 3] + 
      2949120*MW2^19*CHq1[3, 3] - 995328*MH2*MT2^8*MW2^9*MZ2*CHq1[3, 3] + 
      8933376*MH2*MT2^7*MW2^10*MZ2*CHq1[3, 3] + 995328*MT2^8*MW2^10*MZ2*
       CHq1[3, 3] - 31715328*MH2*MT2^6*MW2^11*MZ2*CHq1[3, 3] - 
      8933376*MT2^7*MW2^11*MZ2*CHq1[3, 3] + 64327680*MH2*MT2^5*MW2^12*MZ2*
       CHq1[3, 3] + 31715328*MT2^6*MW2^12*MZ2*CHq1[3, 3] - 
      88903680*MH2*MT2^4*MW2^13*MZ2*CHq1[3, 3] - 64327680*MT2^5*MW2^13*MZ2*
       CHq1[3, 3] + 89714688*MH2*MT2^3*MW2^14*MZ2*CHq1[3, 3] + 
      88903680*MT2^4*MW2^14*MZ2*CHq1[3, 3] - 63000576*MH2*MT2^2*MW2^15*MZ2*
       CHq1[3, 3] - 89714688*MT2^3*MW2^15*MZ2*CHq1[3, 3] + 
      26554368*MH2*MT2*MW2^16*MZ2*CHq1[3, 3] + 63000576*MT2^2*MW2^16*MZ2*
       CHq1[3, 3] - 4915200*MH2*MW2^17*MZ2*CHq1[3, 3] - 
      26554368*MT2*MW2^17*MZ2*CHq1[3, 3] + 4915200*MW2^18*MZ2*CHq1[3, 3] + 
      2488320*MH2*MT2^8*MW2^8*MZ2^2*CHq1[3, 3] - 49569792*MH2*MT2^7*MW2^9*
       MZ2^2*CHq1[3, 3] - 2488320*MT2^8*MW2^9*MZ2^2*CHq1[3, 3] + 
      277161984*MH2*MT2^6*MW2^10*MZ2^2*CHq1[3, 3] + 50675712*MT2^7*MW2^10*
       MZ2^2*CHq1[3, 3] - 762009600*MH2*MT2^5*MW2^11*MZ2^2*CHq1[3, 3] - 
      284903424*MT2^6*MW2^11*MZ2^2*CHq1[3, 3] + 1216327680*MH2*MT2^4*MW2^12*
       MZ2^2*CHq1[3, 3] + 785233920*MT2^5*MW2^12*MZ2^2*CHq1[3, 3] - 
      1189908480*MH2*MT2^3*MW2^13*MZ2^2*CHq1[3, 3] - 
      1255034880*MT2^4*MW2^13*MZ2^2*CHq1[3, 3] + 705718272*MH2*MT2^2*MW2^14*
       MZ2^2*CHq1[3, 3] + 1228615680*MT2^3*MW2^14*MZ2^2*CHq1[3, 3] - 
      232863744*MH2*MT2*MW2^15*MZ2^2*CHq1[3, 3] - 728942592*MT2^2*MW2^15*
       MZ2^2*CHq1[3, 3] + 32655360*MH2*MW2^16*MZ2^2*CHq1[3, 3] + 
      240605184*MT2*MW2^16*MZ2^2*CHq1[3, 3] - 33761280*MW2^17*MZ2^2*
       CHq1[3, 3] - 953856*MH2*MT2^8*MW2^7*MZ2^3*CHq1[3, 3] + 
      41212416*MH2*MT2^7*MW2^8*MZ2^3*CHq1[3, 3] + 953856*MT2^8*MW2^8*MZ2^3*
       CHq1[3, 3] - 287543808*MH2*MT2^6*MW2^9*MZ2^3*CHq1[3, 3] - 
      43700736*MT2^7*MW2^9*MZ2^3*CHq1[3, 3] + 861974016*MH2*MT2^5*MW2^10*
       MZ2^3*CHq1[3, 3] + 306067968*MT2^6*MW2^10*MZ2^3*CHq1[3, 3] - 
      1373268480*MH2*MT2^4*MW2^11*MZ2^3*CHq1[3, 3] - 
      918652416*MT2^5*MW2^11*MZ2^3*CHq1[3, 3] + 1230964224*MH2*MT2^3*MW2^12*
       MZ2^3*CHq1[3, 3] + 1465889280*MT2^4*MW2^12*MZ2^3*CHq1[3, 3] - 
      598617600*MH2*MT2^2*MW2^13*MZ2^3*CHq1[3, 3] - 1318055424*MT2^3*MW2^13*
       MZ2^3*CHq1[3, 3] + 131953152*MH2*MT2*MW2^14*MZ2^3*CHq1[3, 3] + 
      645342720*MT2^2*MW2^14*MZ2^3*CHq1[3, 3] - 5720064*MH2*MW2^15*MZ2^3*
       CHq1[3, 3] - 144947712*MT2*MW2^15*MZ2^3*CHq1[3, 3] + 
      7102464*MW2^16*MZ2^3*CHq1[3, 3] - 2716416*MH2*MT2^8*MW2^6*MZ2^4*
       CHq1[3, 3] + 62821248*MH2*MT2^7*MW2^7*MZ2^4*CHq1[3, 3] + 
      2716416*MT2^8*MW2^7*MZ2^4*CHq1[3, 3] - 333858432*MH2*MT2^6*MW2^8*MZ2^4*
       CHq1[3, 3] - 62316672*MT2^7*MW2^8*MZ2^4*CHq1[3, 3] + 
      896689536*MH2*MT2^5*MW2^9*MZ2^4*CHq1[3, 3] + 327838080*MT2^6*MW2^9*
       MZ2^4*CHq1[3, 3] - 1508271744*MH2*MT2^4*MW2^10*MZ2^4*CHq1[3, 3] - 
      876140160*MT2^5*MW2^10*MZ2^4*CHq1[3, 3] + 1681375872*MH2*MT2^3*MW2^11*
       MZ2^4*CHq1[3, 3] + 1479275904*MT2^4*MW2^11*MZ2^4*CHq1[3, 3] - 
      1198435200*MH2*MT2^2*MW2^12*MZ2^4*CHq1[3, 3] - 
      1667033472*MT2^3*MW2^12*MZ2^4*CHq1[3, 3] + 484916352*MH2*MT2*MW2^13*
       MZ2^4*CHq1[3, 3] + 1203598464*MT2^2*MW2^13*MZ2^4*CHq1[3, 3] - 
      82521216*MH2*MW2^14*MZ2^4*CHq1[3, 3] - 492443520*MT2*MW2^14*MZ2^4*
       CHq1[3, 3] + 84504960*MW2^15*MZ2^4*CHq1[3, 3] + 
      3190752*MH2*MT2^8*MW2^5*MZ2^5*CHq1[3, 3] - 124408032*MH2*MT2^7*MW2^6*
       MZ2^5*CHq1[3, 3] - 3190752*MT2^8*MW2^6*MZ2^5*CHq1[3, 3] + 
      820623648*MH2*MT2^6*MW2^7*MZ2^5*CHq1[3, 3] + 127826016*MT2^7*MW2^7*
       MZ2^5*CHq1[3, 3] - 2413569120*MH2*MT2^5*MW2^8*MZ2^5*CHq1[3, 3] - 
      844044960*MT2^6*MW2^8*MZ2^5*CHq1[3, 3] + 3918913632*MH2*MT2^4*MW2^9*
       MZ2^5*CHq1[3, 3] + 2483328480*MT2^5*MW2^9*MZ2^5*CHq1[3, 3] - 
      3751688352*MH2*MT2^3*MW2^10*MZ2^5*CHq1[3, 3] - 
      4038508512*MT2^4*MW2^10*MZ2^5*CHq1[3, 3] + 2095294560*MH2*MT2^2*MW2^11*
       MZ2^5*CHq1[3, 3] + 3878782752*MT2^3*MW2^11*MZ2^5*CHq1[3, 3] - 
      615523872*MH2*MT2*MW2^12*MZ2^5*CHq1[3, 3] - 2177060064*MT2^2*MW2^12*
       MZ2^5*CHq1[3, 3] + 67166784*MH2*MW2^13*MZ2^5*CHq1[3, 3] + 
      643956384*MT2*MW2^13*MZ2^5*CHq1[3, 3] - 71089344*MW2^14*MZ2^5*
       CHq1[3, 3] - 697248*MH2*MT2^8*MW2^4*MZ2^6*CHq1[3, 3] + 
      56805312*MH2*MT2^7*MW2^5*MZ2^6*CHq1[3, 3] + 697248*MT2^8*MW2^5*MZ2^6*
       CHq1[3, 3] - 470782368*MH2*MT2^6*MW2^6*MZ2^6*CHq1[3, 3] - 
      60671280*MT2^7*MW2^6*MZ2^6*CHq1[3, 3] + 1486930560*MH2*MT2^5*MW2^7*
       MZ2^6*CHq1[3, 3] + 501262128*MT2^6*MW2^7*MZ2^6*CHq1[3, 3] - 
      2275466016*MH2*MT2^4*MW2^8*MZ2^6*CHq1[3, 3] - 1581787824*MT2^5*MW2^8*
       MZ2^6*CHq1[3, 3] + 1726769472*MH2*MT2^3*MW2^9*MZ2^6*CHq1[3, 3] + 
      2428369392*MT2^4*MW2^9*MZ2^6*CHq1[3, 3] - 509761248*MH2*MT2^2*MW2^10*
       MZ2^6*CHq1[3, 3] - 1863592080*MT2^3*MW2^10*MZ2^6*CHq1[3, 3] - 
      62875008*MH2*MT2*MW2^11*MZ2^6*CHq1[3, 3] + 575370384*MT2^2*MW2^11*MZ2^6*
       CHq1[3, 3] + 49076544*MH2*MW2^12*MZ2^6*CHq1[3, 3] + 
      48980592*MT2*MW2^12*MZ2^6*CHq1[3, 3] - 48628560*MW2^13*MZ2^6*
       CHq1[3, 3] - 604908*MH2*MT2^8*MW2^3*MZ2^7*CHq1[3, 3] + 
      23025012*MH2*MT2^7*MW2^4*MZ2^7*CHq1[3, 3] + 604908*MT2^8*MW2^4*MZ2^7*
       CHq1[3, 3] - 96884364*MH2*MT2^6*MW2^5*MZ2^7*CHq1[3, 3] - 
      21937236*MT2^7*MW2^5*MZ2^7*CHq1[3, 3] + 225902004*MH2*MT2^5*MW2^6*MZ2^7*
       CHq1[3, 3] + 85403964*MT2^6*MW2^6*MZ2^7*CHq1[3, 3] - 
      529867236*MH2*MT2^4*MW2^7*MZ2^7*CHq1[3, 3] - 187594836*MT2^5*MW2^7*
       MZ2^7*CHq1[3, 3] + 949771740*MH2*MT2^3*MW2^8*MZ2^7*CHq1[3, 3] + 
      475883220*MT2^4*MW2^8*MZ2^7*CHq1[3, 3] - 947449284*MH2*MT2^2*MW2^9*
       MZ2^7*CHq1[3, 3] - 921953532*MT2^3*MW2^9*MZ2^7*CHq1[3, 3] + 
      453020028*MH2*MT2*MW2^10*MZ2^7*CHq1[3, 3] + 954189780*MT2^2*MW2^10*
       MZ2^7*CHq1[3, 3] - 76912992*MH2*MW2^11*MZ2^7*CHq1[3, 3] - 
      464287452*MT2*MW2^11*MZ2^7*CHq1[3, 3] + 79691184*MW2^12*MZ2^7*
       CHq1[3, 3] + 313794*MH2*MT2^8*MW2^2*MZ2^8*CHq1[3, 3] - 
      30951420*MH2*MT2^7*MW2^3*MZ2^8*CHq1[3, 3] - 313794*MT2^8*MW2^3*MZ2^8*
       CHq1[3, 3] + 226057116*MH2*MT2^6*MW2^4*MZ2^8*CHq1[3, 3] + 
      31574742*MT2^7*MW2^4*MZ2^8*CHq1[3, 3] - 687686064*MH2*MT2^5*MW2^5*MZ2^8*
       CHq1[3, 3] - 229332594*MT2^6*MW2^5*MZ2^8*CHq1[3, 3] + 
      1155535812*MH2*MT2^4*MW2^6*MZ2^8*CHq1[3, 3] + 696424722*MT2^5*MW2^6*
       MZ2^8*CHq1[3, 3] - 1159812444*MH2*MT2^3*MW2^7*MZ2^8*CHq1[3, 3] - 
      1175779170*MT2^4*MW2^7*MZ2^8*CHq1[3, 3] + 679188012*MH2*MT2^2*MW2^8*
       MZ2^8*CHq1[3, 3] + 1193226618*MT2^3*MW2^8*MZ2^8*CHq1[3, 3] - 
      196192632*MH2*MT2*MW2^9*MZ2^8*CHq1[3, 3] - 709314558*MT2^2*MW2^9*MZ2^8*
       CHq1[3, 3] + 13547826*MH2*MW2^10*MZ2^8*CHq1[3, 3] + 
      208772958*MT2*MW2^10*MZ2^8*CHq1[3, 3] - 15258924*MW2^11*MZ2^8*
       CHq1[3, 3] - 25110*MH2*MT2^8*MW2*MZ2^9*CHq1[3, 3] + 
      10537131*MH2*MT2^7*MW2^2*MZ2^9*CHq1[3, 3] + 25110*MT2^8*MW2^2*MZ2^9*
       CHq1[3, 3] - 100573911*MH2*MT2^6*MW2^3*MZ2^9*CHq1[3, 3] - 
      10991946*MT2^7*MW2^3*MZ2^9*CHq1[3, 3] + 328728381*MH2*MT2^5*MW2^4*MZ2^9*
       CHq1[3, 3] + 104380938*MT2^6*MW2^4*MZ2^9*CHq1[3, 3] - 
      484307265*MH2*MT2^4*MW2^5*MZ2^9*CHq1[3, 3] - 340772784*MT2^5*MW2^5*
       MZ2^9*CHq1[3, 3] + 310562889*MH2*MT2^3*MW2^6*MZ2^9*CHq1[3, 3] + 
      504430176*MT2^4*MW2^6*MZ2^9*CHq1[3, 3] - 26519325*MH2*MT2^2*MW2^7*MZ2^9*
       CHq1[3, 3] - 329744742*MT2^3*MW2^7*MZ2^9*CHq1[3, 3] - 
      57312081*MH2*MT2*MW2^8*MZ2^9*CHq1[3, 3] + 36217158*MT2^2*MW2^8*MZ2^9*
       CHq1[3, 3] + 18909291*MH2*MW2^9*MZ2^9*CHq1[3, 3] + 
      55533888*MT2*MW2^9*MZ2^9*CHq1[3, 3] - 19077798*MW2^10*MZ2^9*
       CHq1[3, 3] - 1216590*MH2*MT2^7*MW2*MZ2^10*CHq1[3, 3] + 
      18524097*MH2*MT2^6*MW2^2*MZ2^10*CHq1[3, 3] + 1286115*MT2^7*MW2^2*MZ2^10*
       CHq1[3, 3] - 65653176*MH2*MT2^5*MW2^3*MZ2^10*CHq1[3, 3] - 
      19465587*MT2^6*MW2^3*MZ2^10*CHq1[3, 3] + 65771211*MH2*MT2^4*MW2^4*
       MZ2^10*CHq1[3, 3] + 68932461*MT2^5*MW2^4*MZ2^10*CHq1[3, 3] + 
      40070706*MH2*MT2^3*MW2^5*MZ2^10*CHq1[3, 3] - 69855339*MT2^4*MW2^5*
       MZ2^10*CHq1[3, 3] - 111641145*MH2*MT2^2*MW2^6*MZ2^10*CHq1[3, 3] - 
      39507297*MT2^3*MW2^6*MZ2^10*CHq1[3, 3] + 64092072*MH2*MT2*MW2^7*MZ2^10*
       CHq1[3, 3] + 114325161*MT2^2*MW2^7*MZ2^10*CHq1[3, 3] - 
      9947175*MH2*MW2^8*MZ2^10*CHq1[3, 3] - 66047979*MT2*MW2^8*MZ2^10*
       CHq1[3, 3] + 10332465*MW2^9*MZ2^10*CHq1[3, 3] - 
      1191480*MH2*MT2^6*MW2*MZ2^11*CHq1[3, 3] + 4776540*MH2*MT2^5*MW2^2*
       MZ2^11*CHq1[3, 3] + 1261005*MT2^6*MW2^2*MZ2^11*CHq1[3, 3] + 
      3951117*MH2*MT2^4*MW2^3*MZ2^11*CHq1[3, 3] - 5054640*MT2^5*MW2^3*MZ2^11*
       CHq1[3, 3] - 30240693*MH2*MT2^3*MW2^4*MZ2^11*CHq1[3, 3] - 
      4058307*MT2^4*MW2^4*MZ2^11*CHq1[3, 3] + 37739181*MH2*MT2^2*MW2^5*MZ2^11*
       CHq1[3, 3] + 31605138*MT2^3*MW2^5*MZ2^11*CHq1[3, 3] - 
      16369065*MH2*MT2*MW2^6*MZ2^11*CHq1[3, 3] - 39451251*MT2^2*MW2^6*MZ2^11*
       CHq1[3, 3] + 1334400*MH2*MW2^7*MZ2^11*CHq1[3, 3] + 
      17101980*MT2*MW2^7*MZ2^11*CHq1[3, 3] - 1403925*MW2^8*MZ2^11*
       CHq1[3, 3] - 1191480*MH2*MT2^4*MW2^2*MZ2^12*CHq1[3, 3] + 
      3610170*MH2*MT2^3*MW2^3*MZ2^12*CHq1[3, 3] + 1261005*MT2^4*MW2^3*MZ2^12*
       CHq1[3, 3] - 3753090*MH2*MT2^2*MW2^4*MZ2^12*CHq1[3, 3] - 
      3818745*MT2^3*MW2^4*MZ2^12*CHq1[3, 3] + 1334400*MH2*MT2*MW2^5*MZ2^12*
       CHq1[3, 3] + 3961665*MT2^2*MW2^5*MZ2^12*CHq1[3, 3] - 
      1403925*MT2*MW2^6*MZ2^12*CHq1[3, 3] - 983040*MH2*MT2^7*MW2^11*
       CHq3[1, 1] + 6881280*MH2*MT2^6*MW2^12*CHq3[1, 1] + 
      983040*MT2^7*MW2^12*CHq3[1, 1] - 20643840*MH2*MT2^5*MW2^13*CHq3[1, 1] - 
      6881280*MT2^6*MW2^13*CHq3[1, 1] + 34406400*MH2*MT2^4*MW2^14*
       CHq3[1, 1] + 20643840*MT2^5*MW2^14*CHq3[1, 1] - 
      34406400*MH2*MT2^3*MW2^15*CHq3[1, 1] - 34406400*MT2^4*MW2^15*
       CHq3[1, 1] + 20643840*MH2*MT2^2*MW2^16*CHq3[1, 1] + 
      34406400*MT2^3*MW2^16*CHq3[1, 1] - 6881280*MH2*MT2*MW2^17*CHq3[1, 1] - 
      20643840*MT2^2*MW2^17*CHq3[1, 1] + 983040*MH2*MW2^18*CHq3[1, 1] + 
      6881280*MT2*MW2^18*CHq3[1, 1] - 983040*MW2^19*CHq3[1, 1] - 
      774144*MH2*MT2^8*MW2^9*MZ2*CHq3[1, 1] + 31469568*MH2*MT2^7*MW2^10*MZ2*
       CHq3[1, 1] + 774144*MT2^8*MW2^10*MZ2*CHq3[1, 1] - 
      199593984*MH2*MT2^6*MW2^11*MZ2*CHq3[1, 1] - 31469568*MT2^7*MW2^11*MZ2*
       CHq3[1, 1] + 578088960*MH2*MT2^5*MW2^12*MZ2*CHq3[1, 1] + 
      199593984*MT2^6*MW2^12*MZ2*CHq3[1, 1] - 943779840*MH2*MT2^4*MW2^13*MZ2*
       CHq3[1, 1] - 578088960*MT2^5*MW2^13*MZ2*CHq3[1, 1] + 
      928026624*MH2*MT2^3*MW2^14*MZ2*CHq3[1, 1] + 943779840*MT2^4*MW2^14*MZ2*
       CHq3[1, 1] - 547565568*MH2*MT2^2*MW2^15*MZ2*CHq3[1, 1] - 
      928026624*MT2^3*MW2^15*MZ2*CHq3[1, 1] + 179195904*MH2*MT2*MW2^16*MZ2*
       CHq3[1, 1] + 547565568*MT2^2*MW2^16*MZ2*CHq3[1, 1] - 
      25067520*MH2*MW2^17*MZ2*CHq3[1, 1] - 179195904*MT2*MW2^17*MZ2*
       CHq3[1, 1] + 25067520*MW2^18*MZ2*CHq3[1, 1] + 
      2875392*MH2*MT2^8*MW2^8*MZ2^2*CHq3[1, 1] - 116275200*MH2*MT2^7*MW2^9*
       MZ2^2*CHq3[1, 1] - 2875392*MT2^8*MW2^9*MZ2^2*CHq3[1, 1] + 
      757530624*MH2*MT2^6*MW2^10*MZ2^2*CHq3[1, 1] + 119592960*MT2^7*MW2^10*
       MZ2^2*CHq3[1, 1] - 2215034880*MH2*MT2^5*MW2^11*MZ2^2*CHq3[1, 1] - 
      780754944*MT2^6*MW2^11*MZ2^2*CHq3[1, 1] + 3579586560*MH2*MT2^4*MW2^12*
       MZ2^2*CHq3[1, 1] + 2284707840*MT2^5*MW2^12*MZ2^2*CHq3[1, 1] - 
      3410982912*MH2*MT2^3*MW2^13*MZ2^2*CHq3[1, 1] - 
      3695708160*MT2^4*MW2^13*MZ2^2*CHq3[1, 1] + 1904087040*MH2*MT2^2*MW2^14*
       MZ2^2*CHq3[1, 1] + 3527104512*MT2^3*MW2^14*MZ2^2*CHq3[1, 1] - 
      572657664*MH2*MT2*MW2^15*MZ2^2*CHq3[1, 1] - 1973760000*MT2^2*MW2^15*
       MZ2^2*CHq3[1, 1] + 70871040*MH2*MW2^16*MZ2^2*CHq3[1, 1] + 
      595881984*MT2*MW2^16*MZ2^2*CHq3[1, 1] - 74188800*MW2^17*MZ2^2*
       CHq3[1, 1] - 3290112*MH2*MT2^8*MW2^7*MZ2^3*CHq3[1, 1] + 
      120720384*MH2*MT2^7*MW2^8*MZ2^3*CHq3[1, 1] + 3290112*MT2^8*MW2^8*MZ2^3*
       CHq3[1, 1] - 841104384*MH2*MT2^6*MW2^9*MZ2^3*CHq3[1, 1] - 
      129844224*MT2^7*MW2^9*MZ2^3*CHq3[1, 1] + 2514674688*MH2*MT2^5*MW2^10*
       MZ2^3*CHq3[1, 1] + 908289024*MT2^6*MW2^10*MZ2^3*CHq3[1, 1] - 
      3927598080*MH2*MT2^4*MW2^11*MZ2^3*CHq3[1, 1] - 
      2719546368*MT2^5*MW2^11*MZ2^3*CHq3[1, 1] + 3367719936*MH2*MT2^3*MW2^12*
       MZ2^3*CHq3[1, 1] + 4263521280*MT2^4*MW2^12*MZ2^3*CHq3[1, 1] - 
      1510757376*MH2*MT2^2*MW2^13*MZ2^3*CHq3[1, 1] - 
      3687054336*MT2^3*MW2^13*MZ2^3*CHq3[1, 1] + 283278336*MH2*MT2*MW2^14*
       MZ2^3*CHq3[1, 1] + 1685769216*MT2^2*MW2^14*MZ2^3*CHq3[1, 1] - 
      3643392*MH2*MW2^15*MZ2^3*CHq3[1, 1] - 333874176*MT2*MW2^15*MZ2^3*
       CHq3[1, 1] + 9449472*MW2^16*MZ2^3*CHq3[1, 1] + 
      331776*MH2*MT2^8*MW2^6*MZ2^4*CHq3[1, 1] + 94379136*MH2*MT2^7*MW2^7*
       MZ2^4*CHq3[1, 1] - 331776*MT2^8*MW2^7*MZ2^4*CHq3[1, 1] - 
      583354752*MH2*MT2^6*MW2^8*MZ2^4*CHq3[1, 1] - 88303488*MT2^7*MW2^8*MZ2^4*
       CHq3[1, 1] + 1679137920*MH2*MT2^5*MW2^9*MZ2^4*CHq3[1, 1] + 
      531701376*MT2^6*MW2^9*MZ2^4*CHq3[1, 1] - 3060047232*MH2*MT2^4*MW2^10*
       MZ2^4*CHq3[1, 1] - 1515053952*MT2^5*MW2^10*MZ2^4*CHq3[1, 1] + 
      3710570880*MH2*MT2^3*MW2^11*MZ2^4*CHq3[1, 1] + 
      2805098112*MT2^4*MW2^11*MZ2^4*CHq3[1, 1] - 2804512896*MH2*MT2^2*MW2^12*
       MZ2^4*CHq3[1, 1] - 3507876480*MT2^3*MW2^12*MZ2^4*CHq3[1, 1] + 
      1157471616*MH2*MT2*MW2^13*MZ2^4*CHq3[1, 1] + 2732496768*MT2^2*MW2^13*
       MZ2^4*CHq3[1, 1] - 193976448*MH2*MW2^14*MZ2^4*CHq3[1, 1] - 
      1154755200*MT2*MW2^14*MZ2^4*CHq3[1, 1] + 197024640*MW2^15*MZ2^4*
       CHq3[1, 1] + 1674432*MH2*MT2^8*MW2^5*MZ2^5*CHq3[1, 1] - 
      308788224*MH2*MT2^7*MW2^6*MZ2^5*CHq3[1, 1] - 1674432*MT2^8*MW2^6*MZ2^5*
       CHq3[1, 1] + 2215454592*MH2*MT2^6*MW2^7*MZ2^5*CHq3[1, 1] + 
      316004352*MT2^7*MW2^7*MZ2^5*CHq3[1, 1] - 6702443520*MH2*MT2^5*MW2^8*
       MZ2^5*CHq3[1, 1] - 2259891840*MT2^6*MW2^8*MZ2^5*CHq3[1, 1] + 
      11057365248*MH2*MT2^4*MW2^9*MZ2^5*CHq3[1, 1] + 
      6829679616*MT2^5*MW2^9*MZ2^5*CHq3[1, 1] - 10720081920*MH2*MT2^3*MW2^10*
       MZ2^5*CHq3[1, 1] - 11288675328*MT2^4*MW2^10*MZ2^5*CHq3[1, 1] + 
      6049214592*MH2*MT2^2*MW2^11*MZ2^5*CHq3[1, 1] + 11000017920*MT2^3*MW2^11*
       MZ2^5*CHq3[1, 1] - 1795719168*MH2*MT2*MW2^12*MZ2^5*CHq3[1, 1] - 
      6258503040*MT2^2*MW2^12*MZ2^5*CHq3[1, 1] + 203323968*MH2*MW2^13*MZ2^5*
       CHq3[1, 1] + 1879658496*MT2*MW2^13*MZ2^5*CHq3[1, 1] - 
      216615744*MW2^14*MZ2^5*CHq3[1, 1] - 753408*MH2*MT2^8*MW2^4*MZ2^6*
       CHq3[1, 1] + 262467360*MH2*MT2^7*MW2^5*MZ2^6*CHq3[1, 1] + 
      753408*MT2^8*MW2^5*MZ2^6*CHq3[1, 1] - 2109388992*MH2*MT2^6*MW2^6*MZ2^6*
       CHq3[1, 1] - 277673328*MT2^7*MW2^6*MZ2^6*CHq3[1, 1] + 
      6597938688*MH2*MT2^5*MW2^7*MZ2^6*CHq3[1, 1] + 2223046896*MT2^6*MW2^7*
       MZ2^6*CHq3[1, 1] - 10381656480*MH2*MT2^4*MW2^8*MZ2^6*CHq3[1, 1] - 
      6946128528*MT2^5*MW2^8*MZ2^6*CHq3[1, 1] + 8693815968*MH2*MT2^3*MW2^9*
       MZ2^6*CHq3[1, 1] + 10956021648*MT2^4*MW2^9*MZ2^6*CHq3[1, 1] - 
      3624070272*MH2*MT2^2*MW2^10*MZ2^6*CHq3[1, 1] - 
      9244251792*MT2^3*MW2^10*MZ2^6*CHq3[1, 1] + 523779648*MH2*MT2*MW2^11*
       MZ2^6*CHq3[1, 1] + 3925541904*MT2^2*MW2^11*MZ2^6*CHq3[1, 1] + 
      37867488*MH2*MW2^12*MZ2^6*CHq3[1, 1] - 607432560*MT2*MW2^12*MZ2^6*
       CHq3[1, 1] - 29877648*MW2^13*MZ2^6*CHq3[1, 1] - 
      191376*MH2*MT2^8*MW2^3*MZ2^7*CHq3[1, 1] - 88614552*MH2*MT2^7*MW2^4*
       MZ2^7*CHq3[1, 1] + 191376*MT2^8*MW2^4*MZ2^7*CHq3[1, 1] + 
      879295944*MH2*MT2^6*MW2^5*MZ2^7*CHq3[1, 1] + 99480864*MT2^7*MW2^5*MZ2^7*
       CHq3[1, 1] - 2894914584*MH2*MT2^5*MW2^6*MZ2^7*CHq3[1, 1] - 
      970566096*MT2^6*MW2^6*MZ2^7*CHq3[1, 1] + 4106826504*MH2*MT2^4*MW2^7*
       MZ2^7*CHq3[1, 1] + 3183931008*MT2^5*MW2^7*MZ2^7*CHq3[1, 1] - 
      2242719816*MH2*MT2^3*MW2^8*MZ2^7*CHq3[1, 1] - 4555961136*MT2^4*MW2^8*
       MZ2^7*CHq3[1, 1] - 286497000*MH2*MT2^2*MW2^9*MZ2^7*CHq3[1, 1] + 
      2601392352*MT2^3*MW2^9*MZ2^7*CHq3[1, 1] + 694975224*MH2*MT2*MW2^10*
       MZ2^7*CHq3[1, 1] + 155982672*MT2^2*MW2^10*MZ2^7*CHq3[1, 1] - 
      168160344*MH2*MW2^11*MZ2^7*CHq3[1, 1] - 686951040*MT2*MW2^11*MZ2^7*
       CHq3[1, 1] + 172500000*MW2^12*MZ2^7*CHq3[1, 1] + 
      127440*MH2*MT2^8*MW2^2*MZ2^8*CHq3[1, 1] + 627150*MH2*MT2^7*MW2^3*MZ2^8*
       CHq3[1, 1] - 127440*MT2^8*MW2^3*MZ2^8*CHq3[1, 1] - 
      97637586*MH2*MT2^6*MW2^4*MZ2^8*CHq3[1, 1] - 4190340*MT2^7*MW2^4*MZ2^8*
       CHq3[1, 1] + 386070654*MH2*MT2^5*MW2^5*MZ2^8*CHq3[1, 1] + 
      133446228*MT2^6*MW2^5*MZ2^8*CHq3[1, 1] - 243024978*MH2*MT2^4*MW2^6*
       MZ2^8*CHq3[1, 1] - 504362892*MT2^5*MW2^6*MZ2^8*CHq3[1, 1] - 
      713273574*MH2*MT2^3*MW2^7*MZ2^8*CHq3[1, 1] + 406862220*MT2^4*MW2^7*
       MZ2^8*CHq3[1, 1] + 1186763802*MH2*MT2^2*MW2^8*MZ2^8*CHq3[1, 1] + 
      634179828*MT2^3*MW2^8*MZ2^8*CHq3[1, 1] - 609032646*MH2*MT2*MW2^9*MZ2^8*
       CHq3[1, 1] - 1211886276*MT2^2*MW2^9*MZ2^8*CHq3[1, 1] + 
      89379738*MH2*MW2^10*MZ2^8*CHq3[1, 1] + 642761532*MT2*MW2^10*MZ2^8*
       CHq3[1, 1] - 96682860*MW2^11*MZ2^8*CHq3[1, 1] + 
      6292680*MH2*MT2^7*MW2^2*MZ2^9*CHq3[1, 1] - 42019554*MH2*MT2^6*MW2^3*
       MZ2^9*CHq3[1, 1] - 5875530*MT2^7*MW2^3*MZ2^9*CHq3[1, 1] + 
      123742608*MH2*MT2^5*MW2^4*MZ2^9*CHq3[1, 1] + 35536314*MT2^6*MW2^4*MZ2^9*
       CHq3[1, 1] - 298342746*MH2*MT2^4*MW2^5*MZ2^9*CHq3[1, 1] - 
      100729698*MT2^5*MW2^5*MZ2^9*CHq3[1, 1] + 486502608*MH2*MT2^3*MW2^6*
       MZ2^9*CHq3[1, 1] + 276792858*MT2^4*MW2^6*MZ2^9*CHq3[1, 1] - 
      409483806*MH2*MT2^2*MW2^7*MZ2^9*CHq3[1, 1] - 504501294*MT2^3*MW2^7*
       MZ2^9*CHq3[1, 1] + 141056184*MH2*MT2*MW2^8*MZ2^9*CHq3[1, 1] + 
      451138542*MT2^2*MW2^8*MZ2^9*CHq3[1, 1] - 7747974*MH2*MW2^9*MZ2^9*
       CHq3[1, 1] - 163255206*MT2*MW2^9*MZ2^9*CHq3[1, 1] + 
      10894014*MW2^10*MZ2^9*CHq3[1, 1] - 1019700*MH2*MT2^7*MW2*MZ2^10*
       CHq3[1, 1] + 13303140*MH2*MT2^6*MW2^2*MZ2^10*CHq3[1, 1] + 
      1019700*MT2^7*MW2^2*MZ2^10*CHq3[1, 1] - 46010940*MH2*MT2^5*MW2^3*MZ2^10*
       CHq3[1, 1] - 12885990*MT2^6*MW2^3*MZ2^10*CHq3[1, 1] + 
      68226306*MH2*MT2^4*MW2^4*MZ2^10*CHq3[1, 1] + 44342340*MT2^5*MW2^4*
       MZ2^10*CHq3[1, 1] - 40853070*MH2*MT2^3*MW2^5*MZ2^10*CHq3[1, 1] - 
      69703746*MT2^4*MW2^5*MZ2^10*CHq3[1, 1] - 5014002*MH2*MT2^2*MW2^6*MZ2^10*
       CHq3[1, 1] + 51542640*MT2^3*MW2^6*MZ2^10*CHq3[1, 1] + 
      16768686*MH2*MT2*MW2^7*MZ2^10*CHq3[1, 1] - 7761318*MT2^2*MW2^7*MZ2^10*
       CHq3[1, 1] - 5400420*MH2*MW2^8*MZ2^10*CHq3[1, 1] - 
      11536896*MT2*MW2^8*MZ2^10*CHq3[1, 1] + 4983270*MW2^9*MZ2^10*
       CHq3[1, 1] - 1019700*MH2*MT2^6*MW2*MZ2^11*CHq3[1, 1] + 
      4078800*MH2*MT2^5*MW2^2*MZ2^11*CHq3[1, 1] + 1019700*MT2^6*MW2^2*MZ2^11*
       CHq3[1, 1] + 1066740*MH2*MT2^4*MW2^3*MZ2^11*CHq3[1, 1] - 
      4078800*MT2^5*MW2^3*MZ2^11*CHq3[1, 1] - 18559440*MH2*MT2^3*MW2^4*MZ2^11*
       CHq3[1, 1] - 649590*MT2^4*MW2^4*MZ2^11*CHq3[1, 1] + 
      23912820*MH2*MT2^2*MW2^5*MZ2^11*CHq3[1, 1] + 17307990*MT2^3*MW2^5*
       MZ2^11*CHq3[1, 1] - 10498920*MH2*MT2*MW2^6*MZ2^11*CHq3[1, 1] - 
      22661370*MT2^2*MW2^6*MZ2^11*CHq3[1, 1] + 1019700*MH2*MW2^7*MZ2^11*
       CHq3[1, 1] + 10081770*MT2*MW2^7*MZ2^11*CHq3[1, 1] - 
      1019700*MW2^8*MZ2^11*CHq3[1, 1] - 1019700*MH2*MT2^4*MW2^2*MZ2^12*
       CHq3[1, 1] + 3059100*MH2*MT2^3*MW2^3*MZ2^12*CHq3[1, 1] + 
      1019700*MT2^4*MW2^3*MZ2^12*CHq3[1, 1] - 3059100*MH2*MT2^2*MW2^4*MZ2^12*
       CHq3[1, 1] - 3059100*MT2^3*MW2^4*MZ2^12*CHq3[1, 1] + 
      1019700*MH2*MT2*MW2^5*MZ2^12*CHq3[1, 1] + 3059100*MT2^2*MW2^5*MZ2^12*
       CHq3[1, 1] - 1019700*MT2*MW2^6*MZ2^12*CHq3[1, 1] - 
      983040*MH2*MT2^7*MW2^11*CHq3[2, 2] + 6881280*MH2*MT2^6*MW2^12*
       CHq3[2, 2] + 983040*MT2^7*MW2^12*CHq3[2, 2] - 
      20643840*MH2*MT2^5*MW2^13*CHq3[2, 2] - 6881280*MT2^6*MW2^13*
       CHq3[2, 2] + 34406400*MH2*MT2^4*MW2^14*CHq3[2, 2] + 
      20643840*MT2^5*MW2^14*CHq3[2, 2] - 34406400*MH2*MT2^3*MW2^15*
       CHq3[2, 2] - 34406400*MT2^4*MW2^15*CHq3[2, 2] + 
      20643840*MH2*MT2^2*MW2^16*CHq3[2, 2] + 34406400*MT2^3*MW2^16*
       CHq3[2, 2] - 6881280*MH2*MT2*MW2^17*CHq3[2, 2] - 
      20643840*MT2^2*MW2^17*CHq3[2, 2] + 983040*MH2*MW2^18*CHq3[2, 2] + 
      6881280*MT2*MW2^18*CHq3[2, 2] - 983040*MW2^19*CHq3[2, 2] - 
      774144*MH2*MT2^8*MW2^9*MZ2*CHq3[2, 2] + 31469568*MH2*MT2^7*MW2^10*MZ2*
       CHq3[2, 2] + 774144*MT2^8*MW2^10*MZ2*CHq3[2, 2] - 
      199593984*MH2*MT2^6*MW2^11*MZ2*CHq3[2, 2] - 31469568*MT2^7*MW2^11*MZ2*
       CHq3[2, 2] + 578088960*MH2*MT2^5*MW2^12*MZ2*CHq3[2, 2] + 
      199593984*MT2^6*MW2^12*MZ2*CHq3[2, 2] - 943779840*MH2*MT2^4*MW2^13*MZ2*
       CHq3[2, 2] - 578088960*MT2^5*MW2^13*MZ2*CHq3[2, 2] + 
      928026624*MH2*MT2^3*MW2^14*MZ2*CHq3[2, 2] + 943779840*MT2^4*MW2^14*MZ2*
       CHq3[2, 2] - 547565568*MH2*MT2^2*MW2^15*MZ2*CHq3[2, 2] - 
      928026624*MT2^3*MW2^15*MZ2*CHq3[2, 2] + 179195904*MH2*MT2*MW2^16*MZ2*
       CHq3[2, 2] + 547565568*MT2^2*MW2^16*MZ2*CHq3[2, 2] - 
      25067520*MH2*MW2^17*MZ2*CHq3[2, 2] - 179195904*MT2*MW2^17*MZ2*
       CHq3[2, 2] + 25067520*MW2^18*MZ2*CHq3[2, 2] + 
      2875392*MH2*MT2^8*MW2^8*MZ2^2*CHq3[2, 2] - 116275200*MH2*MT2^7*MW2^9*
       MZ2^2*CHq3[2, 2] - 2875392*MT2^8*MW2^9*MZ2^2*CHq3[2, 2] + 
      757530624*MH2*MT2^6*MW2^10*MZ2^2*CHq3[2, 2] + 119592960*MT2^7*MW2^10*
       MZ2^2*CHq3[2, 2] - 2215034880*MH2*MT2^5*MW2^11*MZ2^2*CHq3[2, 2] - 
      780754944*MT2^6*MW2^11*MZ2^2*CHq3[2, 2] + 3579586560*MH2*MT2^4*MW2^12*
       MZ2^2*CHq3[2, 2] + 2284707840*MT2^5*MW2^12*MZ2^2*CHq3[2, 2] - 
      3410982912*MH2*MT2^3*MW2^13*MZ2^2*CHq3[2, 2] - 
      3695708160*MT2^4*MW2^13*MZ2^2*CHq3[2, 2] + 1904087040*MH2*MT2^2*MW2^14*
       MZ2^2*CHq3[2, 2] + 3527104512*MT2^3*MW2^14*MZ2^2*CHq3[2, 2] - 
      572657664*MH2*MT2*MW2^15*MZ2^2*CHq3[2, 2] - 1973760000*MT2^2*MW2^15*
       MZ2^2*CHq3[2, 2] + 70871040*MH2*MW2^16*MZ2^2*CHq3[2, 2] + 
      595881984*MT2*MW2^16*MZ2^2*CHq3[2, 2] - 74188800*MW2^17*MZ2^2*
       CHq3[2, 2] - 3290112*MH2*MT2^8*MW2^7*MZ2^3*CHq3[2, 2] + 
      120720384*MH2*MT2^7*MW2^8*MZ2^3*CHq3[2, 2] + 3290112*MT2^8*MW2^8*MZ2^3*
       CHq3[2, 2] - 841104384*MH2*MT2^6*MW2^9*MZ2^3*CHq3[2, 2] - 
      129844224*MT2^7*MW2^9*MZ2^3*CHq3[2, 2] + 2514674688*MH2*MT2^5*MW2^10*
       MZ2^3*CHq3[2, 2] + 908289024*MT2^6*MW2^10*MZ2^3*CHq3[2, 2] - 
      3927598080*MH2*MT2^4*MW2^11*MZ2^3*CHq3[2, 2] - 
      2719546368*MT2^5*MW2^11*MZ2^3*CHq3[2, 2] + 3367719936*MH2*MT2^3*MW2^12*
       MZ2^3*CHq3[2, 2] + 4263521280*MT2^4*MW2^12*MZ2^3*CHq3[2, 2] - 
      1510757376*MH2*MT2^2*MW2^13*MZ2^3*CHq3[2, 2] - 
      3687054336*MT2^3*MW2^13*MZ2^3*CHq3[2, 2] + 283278336*MH2*MT2*MW2^14*
       MZ2^3*CHq3[2, 2] + 1685769216*MT2^2*MW2^14*MZ2^3*CHq3[2, 2] - 
      3643392*MH2*MW2^15*MZ2^3*CHq3[2, 2] - 333874176*MT2*MW2^15*MZ2^3*
       CHq3[2, 2] + 9449472*MW2^16*MZ2^3*CHq3[2, 2] + 
      331776*MH2*MT2^8*MW2^6*MZ2^4*CHq3[2, 2] + 94379136*MH2*MT2^7*MW2^7*
       MZ2^4*CHq3[2, 2] - 331776*MT2^8*MW2^7*MZ2^4*CHq3[2, 2] - 
      583354752*MH2*MT2^6*MW2^8*MZ2^4*CHq3[2, 2] - 88303488*MT2^7*MW2^8*MZ2^4*
       CHq3[2, 2] + 1679137920*MH2*MT2^5*MW2^9*MZ2^4*CHq3[2, 2] + 
      531701376*MT2^6*MW2^9*MZ2^4*CHq3[2, 2] - 3060047232*MH2*MT2^4*MW2^10*
       MZ2^4*CHq3[2, 2] - 1515053952*MT2^5*MW2^10*MZ2^4*CHq3[2, 2] + 
      3710570880*MH2*MT2^3*MW2^11*MZ2^4*CHq3[2, 2] + 
      2805098112*MT2^4*MW2^11*MZ2^4*CHq3[2, 2] - 2804512896*MH2*MT2^2*MW2^12*
       MZ2^4*CHq3[2, 2] - 3507876480*MT2^3*MW2^12*MZ2^4*CHq3[2, 2] + 
      1157471616*MH2*MT2*MW2^13*MZ2^4*CHq3[2, 2] + 2732496768*MT2^2*MW2^13*
       MZ2^4*CHq3[2, 2] - 193976448*MH2*MW2^14*MZ2^4*CHq3[2, 2] - 
      1154755200*MT2*MW2^14*MZ2^4*CHq3[2, 2] + 197024640*MW2^15*MZ2^4*
       CHq3[2, 2] + 1674432*MH2*MT2^8*MW2^5*MZ2^5*CHq3[2, 2] - 
      308788224*MH2*MT2^7*MW2^6*MZ2^5*CHq3[2, 2] - 1674432*MT2^8*MW2^6*MZ2^5*
       CHq3[2, 2] + 2215454592*MH2*MT2^6*MW2^7*MZ2^5*CHq3[2, 2] + 
      316004352*MT2^7*MW2^7*MZ2^5*CHq3[2, 2] - 6702443520*MH2*MT2^5*MW2^8*
       MZ2^5*CHq3[2, 2] - 2259891840*MT2^6*MW2^8*MZ2^5*CHq3[2, 2] + 
      11057365248*MH2*MT2^4*MW2^9*MZ2^5*CHq3[2, 2] + 
      6829679616*MT2^5*MW2^9*MZ2^5*CHq3[2, 2] - 10720081920*MH2*MT2^3*MW2^10*
       MZ2^5*CHq3[2, 2] - 11288675328*MT2^4*MW2^10*MZ2^5*CHq3[2, 2] + 
      6049214592*MH2*MT2^2*MW2^11*MZ2^5*CHq3[2, 2] + 11000017920*MT2^3*MW2^11*
       MZ2^5*CHq3[2, 2] - 1795719168*MH2*MT2*MW2^12*MZ2^5*CHq3[2, 2] - 
      6258503040*MT2^2*MW2^12*MZ2^5*CHq3[2, 2] + 203323968*MH2*MW2^13*MZ2^5*
       CHq3[2, 2] + 1879658496*MT2*MW2^13*MZ2^5*CHq3[2, 2] - 
      216615744*MW2^14*MZ2^5*CHq3[2, 2] - 753408*MH2*MT2^8*MW2^4*MZ2^6*
       CHq3[2, 2] + 262467360*MH2*MT2^7*MW2^5*MZ2^6*CHq3[2, 2] + 
      753408*MT2^8*MW2^5*MZ2^6*CHq3[2, 2] - 2109388992*MH2*MT2^6*MW2^6*MZ2^6*
       CHq3[2, 2] - 277673328*MT2^7*MW2^6*MZ2^6*CHq3[2, 2] + 
      6597938688*MH2*MT2^5*MW2^7*MZ2^6*CHq3[2, 2] + 2223046896*MT2^6*MW2^7*
       MZ2^6*CHq3[2, 2] - 10381656480*MH2*MT2^4*MW2^8*MZ2^6*CHq3[2, 2] - 
      6946128528*MT2^5*MW2^8*MZ2^6*CHq3[2, 2] + 8693815968*MH2*MT2^3*MW2^9*
       MZ2^6*CHq3[2, 2] + 10956021648*MT2^4*MW2^9*MZ2^6*CHq3[2, 2] - 
      3624070272*MH2*MT2^2*MW2^10*MZ2^6*CHq3[2, 2] - 
      9244251792*MT2^3*MW2^10*MZ2^6*CHq3[2, 2] + 523779648*MH2*MT2*MW2^11*
       MZ2^6*CHq3[2, 2] + 3925541904*MT2^2*MW2^11*MZ2^6*CHq3[2, 2] + 
      37867488*MH2*MW2^12*MZ2^6*CHq3[2, 2] - 607432560*MT2*MW2^12*MZ2^6*
       CHq3[2, 2] - 29877648*MW2^13*MZ2^6*CHq3[2, 2] - 
      191376*MH2*MT2^8*MW2^3*MZ2^7*CHq3[2, 2] - 88614552*MH2*MT2^7*MW2^4*
       MZ2^7*CHq3[2, 2] + 191376*MT2^8*MW2^4*MZ2^7*CHq3[2, 2] + 
      879295944*MH2*MT2^6*MW2^5*MZ2^7*CHq3[2, 2] + 99480864*MT2^7*MW2^5*MZ2^7*
       CHq3[2, 2] - 2894914584*MH2*MT2^5*MW2^6*MZ2^7*CHq3[2, 2] - 
      970566096*MT2^6*MW2^6*MZ2^7*CHq3[2, 2] + 4106826504*MH2*MT2^4*MW2^7*
       MZ2^7*CHq3[2, 2] + 3183931008*MT2^5*MW2^7*MZ2^7*CHq3[2, 2] - 
      2242719816*MH2*MT2^3*MW2^8*MZ2^7*CHq3[2, 2] - 4555961136*MT2^4*MW2^8*
       MZ2^7*CHq3[2, 2] - 286497000*MH2*MT2^2*MW2^9*MZ2^7*CHq3[2, 2] + 
      2601392352*MT2^3*MW2^9*MZ2^7*CHq3[2, 2] + 694975224*MH2*MT2*MW2^10*
       MZ2^7*CHq3[2, 2] + 155982672*MT2^2*MW2^10*MZ2^7*CHq3[2, 2] - 
      168160344*MH2*MW2^11*MZ2^7*CHq3[2, 2] - 686951040*MT2*MW2^11*MZ2^7*
       CHq3[2, 2] + 172500000*MW2^12*MZ2^7*CHq3[2, 2] + 
      127440*MH2*MT2^8*MW2^2*MZ2^8*CHq3[2, 2] + 627150*MH2*MT2^7*MW2^3*MZ2^8*
       CHq3[2, 2] - 127440*MT2^8*MW2^3*MZ2^8*CHq3[2, 2] - 
      97637586*MH2*MT2^6*MW2^4*MZ2^8*CHq3[2, 2] - 4190340*MT2^7*MW2^4*MZ2^8*
       CHq3[2, 2] + 386070654*MH2*MT2^5*MW2^5*MZ2^8*CHq3[2, 2] + 
      133446228*MT2^6*MW2^5*MZ2^8*CHq3[2, 2] - 243024978*MH2*MT2^4*MW2^6*
       MZ2^8*CHq3[2, 2] - 504362892*MT2^5*MW2^6*MZ2^8*CHq3[2, 2] - 
      713273574*MH2*MT2^3*MW2^7*MZ2^8*CHq3[2, 2] + 406862220*MT2^4*MW2^7*
       MZ2^8*CHq3[2, 2] + 1186763802*MH2*MT2^2*MW2^8*MZ2^8*CHq3[2, 2] + 
      634179828*MT2^3*MW2^8*MZ2^8*CHq3[2, 2] - 609032646*MH2*MT2*MW2^9*MZ2^8*
       CHq3[2, 2] - 1211886276*MT2^2*MW2^9*MZ2^8*CHq3[2, 2] + 
      89379738*MH2*MW2^10*MZ2^8*CHq3[2, 2] + 642761532*MT2*MW2^10*MZ2^8*
       CHq3[2, 2] - 96682860*MW2^11*MZ2^8*CHq3[2, 2] + 
      6292680*MH2*MT2^7*MW2^2*MZ2^9*CHq3[2, 2] - 42019554*MH2*MT2^6*MW2^3*
       MZ2^9*CHq3[2, 2] - 5875530*MT2^7*MW2^3*MZ2^9*CHq3[2, 2] + 
      123742608*MH2*MT2^5*MW2^4*MZ2^9*CHq3[2, 2] + 35536314*MT2^6*MW2^4*MZ2^9*
       CHq3[2, 2] - 298342746*MH2*MT2^4*MW2^5*MZ2^9*CHq3[2, 2] - 
      100729698*MT2^5*MW2^5*MZ2^9*CHq3[2, 2] + 486502608*MH2*MT2^3*MW2^6*
       MZ2^9*CHq3[2, 2] + 276792858*MT2^4*MW2^6*MZ2^9*CHq3[2, 2] - 
      409483806*MH2*MT2^2*MW2^7*MZ2^9*CHq3[2, 2] - 504501294*MT2^3*MW2^7*
       MZ2^9*CHq3[2, 2] + 141056184*MH2*MT2*MW2^8*MZ2^9*CHq3[2, 2] + 
      451138542*MT2^2*MW2^8*MZ2^9*CHq3[2, 2] - 7747974*MH2*MW2^9*MZ2^9*
       CHq3[2, 2] - 163255206*MT2*MW2^9*MZ2^9*CHq3[2, 2] + 
      10894014*MW2^10*MZ2^9*CHq3[2, 2] - 1019700*MH2*MT2^7*MW2*MZ2^10*
       CHq3[2, 2] + 13303140*MH2*MT2^6*MW2^2*MZ2^10*CHq3[2, 2] + 
      1019700*MT2^7*MW2^2*MZ2^10*CHq3[2, 2] - 46010940*MH2*MT2^5*MW2^3*MZ2^10*
       CHq3[2, 2] - 12885990*MT2^6*MW2^3*MZ2^10*CHq3[2, 2] + 
      68226306*MH2*MT2^4*MW2^4*MZ2^10*CHq3[2, 2] + 44342340*MT2^5*MW2^4*
       MZ2^10*CHq3[2, 2] - 40853070*MH2*MT2^3*MW2^5*MZ2^10*CHq3[2, 2] - 
      69703746*MT2^4*MW2^5*MZ2^10*CHq3[2, 2] - 5014002*MH2*MT2^2*MW2^6*MZ2^10*
       CHq3[2, 2] + 51542640*MT2^3*MW2^6*MZ2^10*CHq3[2, 2] + 
      16768686*MH2*MT2*MW2^7*MZ2^10*CHq3[2, 2] - 7761318*MT2^2*MW2^7*MZ2^10*
       CHq3[2, 2] - 5400420*MH2*MW2^8*MZ2^10*CHq3[2, 2] - 
      11536896*MT2*MW2^8*MZ2^10*CHq3[2, 2] + 4983270*MW2^9*MZ2^10*
       CHq3[2, 2] - 1019700*MH2*MT2^6*MW2*MZ2^11*CHq3[2, 2] + 
      4078800*MH2*MT2^5*MW2^2*MZ2^11*CHq3[2, 2] + 1019700*MT2^6*MW2^2*MZ2^11*
       CHq3[2, 2] + 1066740*MH2*MT2^4*MW2^3*MZ2^11*CHq3[2, 2] - 
      4078800*MT2^5*MW2^3*MZ2^11*CHq3[2, 2] - 18559440*MH2*MT2^3*MW2^4*MZ2^11*
       CHq3[2, 2] - 649590*MT2^4*MW2^4*MZ2^11*CHq3[2, 2] + 
      23912820*MH2*MT2^2*MW2^5*MZ2^11*CHq3[2, 2] + 17307990*MT2^3*MW2^5*
       MZ2^11*CHq3[2, 2] - 10498920*MH2*MT2*MW2^6*MZ2^11*CHq3[2, 2] - 
      22661370*MT2^2*MW2^6*MZ2^11*CHq3[2, 2] + 1019700*MH2*MW2^7*MZ2^11*
       CHq3[2, 2] + 10081770*MT2*MW2^7*MZ2^11*CHq3[2, 2] - 
      1019700*MW2^8*MZ2^11*CHq3[2, 2] - 1019700*MH2*MT2^4*MW2^2*MZ2^12*
       CHq3[2, 2] + 3059100*MH2*MT2^3*MW2^3*MZ2^12*CHq3[2, 2] + 
      1019700*MT2^4*MW2^3*MZ2^12*CHq3[2, 2] - 3059100*MH2*MT2^2*MW2^4*MZ2^12*
       CHq3[2, 2] - 3059100*MT2^3*MW2^4*MZ2^12*CHq3[2, 2] + 
      1019700*MH2*MT2*MW2^5*MZ2^12*CHq3[2, 2] + 3059100*MT2^2*MW2^5*MZ2^12*
       CHq3[2, 2] - 1019700*MT2*MW2^6*MZ2^12*CHq3[2, 2] - 
      983040*MH2*MT2^8*MW2^10*CHq3[3, 3] + 7864320*MH2*MT2^7*MW2^11*
       CHq3[3, 3] + 983040*MT2^8*MW2^11*CHq3[3, 3] - 
      27525120*MH2*MT2^6*MW2^12*CHq3[3, 3] - 7864320*MT2^7*MW2^12*
       CHq3[3, 3] + 55050240*MH2*MT2^5*MW2^13*CHq3[3, 3] + 
      27525120*MT2^6*MW2^13*CHq3[3, 3] - 68812800*MH2*MT2^4*MW2^14*
       CHq3[3, 3] - 55050240*MT2^5*MW2^14*CHq3[3, 3] + 
      55050240*MH2*MT2^3*MW2^15*CHq3[3, 3] + 68812800*MT2^4*MW2^15*
       CHq3[3, 3] - 27525120*MH2*MT2^2*MW2^16*CHq3[3, 3] - 
      55050240*MT2^3*MW2^16*CHq3[3, 3] + 7864320*MH2*MT2*MW2^17*CHq3[3, 3] + 
      27525120*MT2^2*MW2^17*CHq3[3, 3] - 983040*MH2*MW2^18*CHq3[3, 3] - 
      7864320*MT2*MW2^18*CHq3[3, 3] + 983040*MW2^19*CHq3[3, 3] + 
      724992*MH2*MT2^8*MW2^9*MZ2*CHq3[3, 3] + 3280896*MH2*MT2^7*MW2^10*MZ2*
       CHq3[3, 3] - 724992*MT2^8*MW2^10*MZ2*CHq3[3, 3] - 
      44740608*MH2*MT2^6*MW2^11*MZ2*CHq3[3, 3] - 3280896*MT2^7*MW2^11*MZ2*
       CHq3[3, 3] + 157470720*MH2*MT2^5*MW2^12*MZ2*CHq3[3, 3] + 
      44740608*MT2^6*MW2^12*MZ2*CHq3[3, 3] - 281825280*MH2*MT2^4*MW2^13*MZ2*
       CHq3[3, 3] - 157470720*MT2^5*MW2^13*MZ2*CHq3[3, 3] + 
      291975168*MH2*MT2^3*MW2^14*MZ2*CHq3[3, 3] + 281825280*MT2^4*MW2^14*MZ2*
       CHq3[3, 3] - 177770496*MH2*MT2^2*MW2^15*MZ2*CHq3[3, 3] - 
      291975168*MT2^3*MW2^15*MZ2*CHq3[3, 3] + 59240448*MH2*MT2*MW2^16*MZ2*
       CHq3[3, 3] + 177770496*MT2^2*MW2^16*MZ2*CHq3[3, 3] - 
      8355840*MH2*MW2^17*MZ2*CHq3[3, 3] - 59240448*MT2*MW2^17*MZ2*
       CHq3[3, 3] + 8355840*MW2^18*MZ2*CHq3[3, 3] + 3145728*MH2*MT2^8*MW2^8*
       MZ2^2*CHq3[3, 3] - 58509312*MH2*MT2^7*MW2^9*MZ2^2*CHq3[3, 3] - 
      3145728*MT2^8*MW2^9*MZ2^2*CHq3[3, 3] + 330055680*MH2*MT2^6*MW2^10*MZ2^2*
       CHq3[3, 3] + 59615232*MT2^7*MW2^10*MZ2^2*CHq3[3, 3] - 
      908181504*MH2*MT2^5*MW2^11*MZ2^2*CHq3[3, 3] - 337797120*MT2^6*MW2^11*
       MZ2^2*CHq3[3, 3] + 1416222720*MH2*MT2^4*MW2^12*MZ2^2*CHq3[3, 3] + 
      931405824*MT2^5*MW2^12*MZ2^2*CHq3[3, 3] - 1315473408*MH2*MT2^3*MW2^13*
       MZ2^2*CHq3[3, 3] - 1454929920*MT2^4*MW2^13*MZ2^2*CHq3[3, 3] + 
      720678912*MH2*MT2^2*MW2^14*MZ2^2*CHq3[3, 3] + 1354180608*MT2^3*MW2^14*
       MZ2^2*CHq3[3, 3] - 214855680*MH2*MT2*MW2^15*MZ2^2*CHq3[3, 3] - 
      743903232*MT2^2*MW2^15*MZ2^2*CHq3[3, 3] + 26916864*MH2*MW2^16*MZ2^2*
       CHq3[3, 3] + 222597120*MT2*MW2^16*MZ2^2*CHq3[3, 3] - 
      28022784*MW2^17*MZ2^2*CHq3[3, 3] - 4216320*MH2*MT2^8*MW2^7*MZ2^3*
       CHq3[3, 3] + 56658432*MH2*MT2^7*MW2^8*MZ2^3*CHq3[3, 3] + 
      4216320*MT2^8*MW2^8*MZ2^3*CHq3[3, 3] - 302095872*MH2*MT2^6*MW2^9*MZ2^3*
       CHq3[3, 3] - 59146752*MT2^7*MW2^9*MZ2^3*CHq3[3, 3] + 
      795714048*MH2*MT2^5*MW2^10*MZ2^3*CHq3[3, 3] + 320620032*MT2^6*MW2^10*
       MZ2^3*CHq3[3, 3] - 1130150400*MH2*MT2^4*MW2^11*MZ2^3*CHq3[3, 3] - 
      852392448*MT2^5*MW2^11*MZ2^3*CHq3[3, 3] + 868965888*MH2*MT2^3*MW2^12*
       MZ2^3*CHq3[3, 3] + 1222771200*MT2^4*MW2^12*MZ2^3*CHq3[3, 3] - 
      324450816*MH2*MT2^2*MW2^13*MZ2^3*CHq3[3, 3] - 956057088*MT2^3*MW2^13*
       MZ2^3*CHq3[3, 3] + 32257536*MH2*MT2*MW2^14*MZ2^3*CHq3[3, 3] + 
      371175936*MT2^2*MW2^14*MZ2^3*CHq3[3, 3] + 7317504*MH2*MW2^15*MZ2^3*
       CHq3[3, 3] - 45252096*MT2*MW2^15*MZ2^3*CHq3[3, 3] - 
      5935104*MW2^16*MZ2^3*CHq3[3, 3] - 799104*MH2*MT2^8*MW2^6*MZ2^4*
       CHq3[3, 3] + 62797824*MH2*MT2^7*MW2^7*MZ2^4*CHq3[3, 3] + 
      799104*MT2^8*MW2^7*MZ2^4*CHq3[3, 3] - 404929536*MH2*MT2^6*MW2^8*MZ2^4*
       CHq3[3, 3] - 62293248*MT2^7*MW2^8*MZ2^4*CHq3[3, 3] + 
      1195686912*MH2*MT2^5*MW2^9*MZ2^4*CHq3[3, 3] + 398909184*MT2^6*MW2^9*
       MZ2^4*CHq3[3, 3] - 2061727488*MH2*MT2^4*MW2^10*MZ2^4*CHq3[3, 3] - 
      1175137536*MT2^5*MW2^10*MZ2^4*CHq3[3, 3] + 2212859904*MH2*MT2^3*MW2^11*
       MZ2^4*CHq3[3, 3] + 2032731648*MT2^4*MW2^11*MZ2^4*CHq3[3, 3] - 
      1450481664*MH2*MT2^2*MW2^12*MZ2^4*CHq3[3, 3] - 
      2198517504*MT2^3*MW2^12*MZ2^4*CHq3[3, 3] + 527225856*MH2*MT2*MW2^13*
       MZ2^4*CHq3[3, 3] + 1455644928*MT2^2*MW2^13*MZ2^4*CHq3[3, 3] - 
      80632704*MH2*MW2^14*MZ2^4*CHq3[3, 3] - 534753024*MT2*MW2^14*MZ2^4*
       CHq3[3, 3] + 82616448*MW2^15*MZ2^4*CHq3[3, 3] + 
      3942048*MH2*MT2^8*MW2^5*MZ2^5*CHq3[3, 3] - 135435552*MH2*MT2^7*MW2^6*
       MZ2^5*CHq3[3, 3] - 3942048*MT2^8*MW2^6*MZ2^5*CHq3[3, 3] + 
      889118880*MH2*MT2^6*MW2^7*MZ2^5*CHq3[3, 3] + 138853536*MT2^7*MW2^7*
       MZ2^5*CHq3[3, 3] - 2597980896*MH2*MT2^5*MW2^8*MZ2^5*CHq3[3, 3] - 
      912540192*MT2^6*MW2^8*MZ2^5*CHq3[3, 3] + 4128020640*MH2*MT2^4*MW2^9*
       MZ2^5*CHq3[3, 3] + 2667740256*MT2^5*MW2^9*MZ2^5*CHq3[3, 3] - 
      3784804320*MH2*MT2^3*MW2^10*MZ2^5*CHq3[3, 3] - 
      4247615520*MT2^4*MW2^10*MZ2^5*CHq3[3, 3] + 1974524256*MH2*MT2^2*MW2^11*
       MZ2^5*CHq3[3, 3] + 3911898720*MT2^3*MW2^11*MZ2^5*CHq3[3, 3] - 
      527807520*MH2*MT2*MW2^12*MZ2^5*CHq3[3, 3] - 2056289760*MT2^2*MW2^12*
       MZ2^5*CHq3[3, 3] + 50422464*MH2*MW2^13*MZ2^5*CHq3[3, 3] + 
      556240032*MT2*MW2^13*MZ2^5*CHq3[3, 3] - 54345024*MW2^14*MZ2^5*
       CHq3[3, 3] - 1734768*MH2*MT2^8*MW2^4*MZ2^6*CHq3[3, 3] + 
      61457232*MH2*MT2^7*MW2^5*MZ2^6*CHq3[3, 3] + 1734768*MT2^8*MW2^5*MZ2^6*
       CHq3[3, 3] - 469793520*MH2*MT2^6*MW2^6*MZ2^6*CHq3[3, 3] - 
      65323200*MT2^7*MW2^6*MZ2^6*CHq3[3, 3] + 1420510320*MH2*MT2^5*MW2^7*
       MZ2^6*CHq3[3, 3] + 500273280*MT2^6*MW2^7*MZ2^6*CHq3[3, 3] - 
      2045164080*MH2*MT2^4*MW2^8*MZ2^6*CHq3[3, 3] - 1515367584*MT2^5*MW2^8*
       MZ2^6*CHq3[3, 3] + 1369886256*MH2*MT2^3*MW2^9*MZ2^6*CHq3[3, 3] + 
      2198067456*MT2^4*MW2^9*MZ2^6*CHq3[3, 3] - 244801296*MH2*MT2^2*MW2^10*
       MZ2^6*CHq3[3, 3] - 1506708864*MT2^3*MW2^10*MZ2^6*CHq3[3, 3] - 
      146341872*MH2*MT2*MW2^11*MZ2^6*CHq3[3, 3] + 310410432*MT2^2*MW2^11*
       MZ2^6*CHq3[3, 3] + 55981728*MH2*MW2^12*MZ2^6*CHq3[3, 3] + 
      132447456*MT2*MW2^12*MZ2^6*CHq3[3, 3] - 55533744*MW2^13*MZ2^6*
       CHq3[3, 3] - 477660*MH2*MT2^8*MW2^3*MZ2^7*CHq3[3, 3] + 
      25017876*MH2*MT2^7*MW2^4*MZ2^7*CHq3[3, 3] + 477660*MT2^8*MW2^4*MZ2^7*
       CHq3[3, 3] - 123253908*MH2*MT2^6*MW2^5*MZ2^7*CHq3[3, 3] - 
      23930100*MT2^7*MW2^5*MZ2^7*CHq3[3, 3] + 335472780*MH2*MT2^5*MW2^6*MZ2^7*
       CHq3[3, 3] + 111773508*MT2^6*MW2^6*MZ2^7*CHq3[3, 3] - 
      746024580*MH2*MT2^4*MW2^7*MZ2^7*CHq3[3, 3] - 297165612*MT2^5*MW2^7*
       MZ2^7*CHq3[3, 3] + 1154454252*MH2*MT2^3*MW2^8*MZ2^7*CHq3[3, 3] + 
      692040564*MT2^4*MW2^8*MZ2^7*CHq3[3, 3] - 1017327756*MH2*MT2^2*MW2^9*
       MZ2^7*CHq3[3, 3] - 1126636044*MT2^3*MW2^9*MZ2^7*CHq3[3, 3] + 
      441630132*MH2*MT2*MW2^10*MZ2^7*CHq3[3, 3] + 1024068252*MT2^2*MW2^10*
       MZ2^7*CHq3[3, 3] - 69491136*MH2*MW2^11*MZ2^7*CHq3[3, 3] - 
      452897556*MT2*MW2^11*MZ2^7*CHq3[3, 3] + 72269328*MW2^12*MZ2^7*
       CHq3[3, 3] + 454134*MH2*MT2^8*MW2^2*MZ2^8*CHq3[3, 3] - 
      32311896*MH2*MT2^7*MW2^3*MZ2^8*CHq3[3, 3] - 454134*MT2^8*MW2^3*MZ2^8*
       CHq3[3, 3] + 234227976*MH2*MT2^6*MW2^4*MZ2^8*CHq3[3, 3] + 
      32935218*MT2^7*MW2^4*MZ2^8*CHq3[3, 3] - 711132156*MH2*MT2^5*MW2^5*MZ2^8*
       CHq3[3, 3] - 237503454*MT2^6*MW2^5*MZ2^8*CHq3[3, 3] + 
      1176238944*MH2*MT2^4*MW2^6*MZ2^8*CHq3[3, 3] + 719870814*MT2^5*MW2^6*
       MZ2^8*CHq3[3, 3] - 1129402128*MH2*MT2^3*MW2^7*MZ2^8*CHq3[3, 3] - 
      1196482302*MT2^4*MW2^7*MZ2^8*CHq3[3, 3] + 611337312*MH2*MT2^2*MW2^8*
       MZ2^8*CHq3[3, 3] + 1162816302*MT2^3*MW2^8*MZ2^8*CHq3[3, 3] - 
      156801852*MH2*MT2*MW2^9*MZ2^8*CHq3[3, 3] - 641463858*MT2^2*MW2^9*MZ2^8*
       CHq3[3, 3] + 7389666*MH2*MW2^10*MZ2^8*CHq3[3, 3] + 
      169382178*MT2*MW2^10*MZ2^8*CHq3[3, 3] - 9100764*MW2^11*MZ2^8*
       CHq3[3, 3] - 56010*MH2*MT2^8*MW2*MZ2^9*CHq3[3, 3] + 
      10472751*MH2*MT2^7*MW2^2*MZ2^9*CHq3[3, 3] + 56010*MT2^8*MW2^2*MZ2^9*
       CHq3[3, 3] - 98199705*MH2*MT2^6*MW2^3*MZ2^9*CHq3[3, 3] - 
      10927566*MT2^7*MW2^3*MZ2^9*CHq3[3, 3] + 315447459*MH2*MT2^5*MW2^4*MZ2^9*
       CHq3[3, 3] + 102006732*MT2^6*MW2^4*MZ2^9*CHq3[3, 3] - 
      448184589*MH2*MT2^4*MW2^5*MZ2^9*CHq3[3, 3] - 327491862*MT2^5*MW2^5*
       MZ2^9*CHq3[3, 3] + 257429121*MH2*MT2^3*MW2^6*MZ2^9*CHq3[3, 3] + 
      468307500*MT2^4*MW2^6*MZ2^9*CHq3[3, 3] + 11620977*MH2*MT2^2*MW2^7*MZ2^9*
       CHq3[3, 3] - 276610974*MT2^3*MW2^7*MZ2^9*CHq3[3, 3] - 
      67381131*MH2*MT2*MW2^8*MZ2^9*CHq3[3, 3] - 1923144*MT2^2*MW2^8*MZ2^9*
       CHq3[3, 3] + 18851127*MH2*MW2^9*MZ2^9*CHq3[3, 3] + 
      65602938*MT2*MW2^9*MZ2^9*CHq3[3, 3] - 19019634*MW2^10*MZ2^9*
       CHq3[3, 3] - 1154790*MH2*MT2^7*MW2*MZ2^10*CHq3[3, 3] + 
      17407827*MH2*MT2^6*MW2^2*MZ2^10*CHq3[3, 3] + 1224315*MT2^7*MW2^2*MZ2^10*
       CHq3[3, 3] - 59920536*MH2*MT2^5*MW2^3*MZ2^10*CHq3[3, 3] - 
      18349317*MT2^6*MW2^3*MZ2^10*CHq3[3, 3] + 53960247*MH2*MT2^4*MW2^4*
       MZ2^10*CHq3[3, 3] + 63199821*MT2^5*MW2^4*MZ2^10*CHq3[3, 3] + 
      48480762*MH2*MT2^3*MW2^5*MZ2^10*CHq3[3, 3] - 58044375*MT2^4*MW2^5*
       MZ2^10*CHq3[3, 3] - 109420623*MH2*MT2^2*MW2^6*MZ2^10*CHq3[3, 3] - 
      47917353*MT2^3*MW2^6*MZ2^10*CHq3[3, 3] + 59457408*MH2*MT2*MW2^7*MZ2^10*
       CHq3[3, 3] + 112104639*MT2^2*MW2^7*MZ2^10*CHq3[3, 3] - 
      8810295*MH2*MW2^8*MZ2^10*CHq3[3, 3] - 61413315*MT2*MW2^8*MZ2^10*
       CHq3[3, 3] + 9195585*MW2^9*MZ2^10*CHq3[3, 3] - 
      1098780*MH2*MT2^6*MW2*MZ2^11*CHq3[3, 3] + 4204890*MH2*MT2^5*MW2^2*
       MZ2^11*CHq3[3, 3] + 1168305*MT2^6*MW2^2*MZ2^11*CHq3[3, 3] + 
      4549797*MH2*MT2^4*MW2^3*MZ2^11*CHq3[3, 3] - 4482990*MT2^5*MW2^3*MZ2^11*
       CHq3[3, 3] - 28174863*MH2*MT2^3*MW2^4*MZ2^11*CHq3[3, 3] - 
      4656987*MT2^4*MW2^4*MZ2^11*CHq3[3, 3] + 33628791*MH2*MT2^2*MW2^5*MZ2^11*
       CHq3[3, 3] + 29539308*MT2^3*MW2^5*MZ2^11*CHq3[3, 3] - 
      14227935*MH2*MT2*MW2^6*MZ2^11*CHq3[3, 3] - 35340861*MT2^2*MW2^6*MZ2^11*
       CHq3[3, 3] + 1118100*MH2*MW2^7*MZ2^11*CHq3[3, 3] + 
      14960850*MT2*MW2^7*MZ2^11*CHq3[3, 3] - 1187625*MW2^8*MZ2^11*
       CHq3[3, 3] - 1098780*MH2*MT2^4*MW2^2*MZ2^12*CHq3[3, 3] + 
      3162120*MH2*MT2^3*MW2^3*MZ2^12*CHq3[3, 3] + 1168305*MT2^4*MW2^3*MZ2^12*
       CHq3[3, 3] - 3181440*MH2*MT2^2*MW2^4*MZ2^12*CHq3[3, 3] - 
      3370695*MT2^3*MW2^4*MZ2^12*CHq3[3, 3] + 1118100*MH2*MT2*MW2^5*MZ2^12*
       CHq3[3, 3] + 3390015*MT2^2*MW2^5*MZ2^12*CHq3[3, 3] - 
      1187625*MT2*MW2^6*MZ2^12*CHq3[3, 3] - 5898240*MH2*MT2^7*MW2^11*
       CHu[1, 1] + 41287680*MH2*MT2^6*MW2^12*CHu[1, 1] + 
      5898240*MT2^7*MW2^12*CHu[1, 1] - 123863040*MH2*MT2^5*MW2^13*CHu[1, 1] - 
      41287680*MT2^6*MW2^13*CHu[1, 1] + 206438400*MH2*MT2^4*MW2^14*
       CHu[1, 1] + 123863040*MT2^5*MW2^14*CHu[1, 1] - 
      206438400*MH2*MT2^3*MW2^15*CHu[1, 1] - 206438400*MT2^4*MW2^15*
       CHu[1, 1] + 123863040*MH2*MT2^2*MW2^16*CHu[1, 1] + 
      206438400*MT2^3*MW2^16*CHu[1, 1] - 41287680*MH2*MT2*MW2^17*CHu[1, 1] - 
      123863040*MT2^2*MW2^17*CHu[1, 1] + 5898240*MH2*MW2^18*CHu[1, 1] + 
      41287680*MT2*MW2^18*CHu[1, 1] - 5898240*MW2^19*CHu[1, 1] + 
      516096*MH2*MT2^8*MW2^9*MZ2*CHu[1, 1] + 4251648*MH2*MT2^7*MW2^10*MZ2*
       CHu[1, 1] - 516096*MT2^8*MW2^10*MZ2*CHu[1, 1] - 
      50110464*MH2*MT2^6*MW2^11*MZ2*CHu[1, 1] - 4251648*MT2^7*MW2^11*MZ2*
       CHu[1, 1] + 170680320*MH2*MT2^5*MW2^12*MZ2*CHu[1, 1] + 
      50110464*MT2^6*MW2^12*MZ2*CHu[1, 1] - 286679040*MH2*MT2^4*MW2^13*MZ2*
       CHu[1, 1] - 170680320*MT2^5*MW2^13*MZ2*CHu[1, 1] + 
      264413184*MH2*MT2^3*MW2^14*MZ2*CHu[1, 1] + 286679040*MT2^4*MW2^14*MZ2*
       CHu[1, 1] - 132046848*MH2*MT2^2*MW2^15*MZ2*CHu[1, 1] - 
      264413184*MT2^3*MW2^15*MZ2*CHu[1, 1] + 30941184*MH2*MT2*MW2^16*MZ2*
       CHu[1, 1] + 132046848*MT2^2*MW2^16*MZ2*CHu[1, 1] - 
      1966080*MH2*MW2^17*MZ2*CHu[1, 1] - 30941184*MT2*MW2^17*MZ2*CHu[1, 1] + 
      1966080*MW2^18*MZ2*CHu[1, 1] - 2433024*MH2*MT2^8*MW2^8*MZ2^2*
       CHu[1, 1] + 71749632*MH2*MT2^7*MW2^9*MZ2^2*CHu[1, 1] + 
      2433024*MT2^8*MW2^9*MZ2^2*CHu[1, 1] - 424968192*MH2*MT2^6*MW2^10*MZ2^2*
       CHu[1, 1] - 73961472*MT2^7*MW2^10*MZ2^2*CHu[1, 1] + 
      1196851200*MH2*MT2^5*MW2^11*MZ2^2*CHu[1, 1] + 440451072*MT2^6*MW2^11*
       MZ2^2*CHu[1, 1] - 1956556800*MH2*MT2^4*MW2^12*MZ2^2*CHu[1, 1] - 
      1243299840*MT2^5*MW2^12*MZ2^2*CHu[1, 1] + 1976193024*MH2*MT2^3*MW2^13*
       MZ2^2*CHu[1, 1] + 2033971200*MT2^4*MW2^13*MZ2^2*CHu[1, 1] - 
      1221844992*MH2*MT2^2*MW2^14*MZ2^2*CHu[1, 1] - 2053607424*MT2^3*MW2^14*
       MZ2^2*CHu[1, 1] + 424108032*MH2*MT2*MW2^15*MZ2^2*CHu[1, 1] + 
      1268293632*MT2^2*MW2^15*MZ2^2*CHu[1, 1] - 63098880*MH2*MW2^16*MZ2^2*
       CHu[1, 1] - 439590912*MT2*MW2^16*MZ2^2*CHu[1, 1] + 
      65310720*MW2^17*MZ2^2*CHu[1, 1] + 4110336*MH2*MT2^8*MW2^7*MZ2^3*
       CHu[1, 1] - 190371840*MH2*MT2^7*MW2^8*MZ2^3*CHu[1, 1] - 
      4110336*MT2^8*MW2^8*MZ2^3*CHu[1, 1] + 1265633280*MH2*MT2^6*MW2^9*MZ2^3*
       CHu[1, 1] + 198666240*MT2^7*MW2^9*MZ2^3*CHu[1, 1] - 
      3726022656*MH2*MT2^5*MW2^10*MZ2^3*CHu[1, 1] - 1325905920*MT2^6*MW2^10*
       MZ2^3*CHu[1, 1] + 6030059520*MH2*MT2^4*MW2^11*MZ2^3*CHu[1, 1] + 
      3909052416*MT2^5*MW2^11*MZ2^3*CHu[1, 1] - 5729912832*MH2*MT2^3*MW2^12*
       MZ2^3*CHu[1, 1] - 6331422720*MT2^4*MW2^12*MZ2^3*CHu[1, 1] + 
      3167827968*MH2*MT2^2*MW2^13*MZ2^3*CHu[1, 1] + 6020216832*MT2^3*MW2^13*
       MZ2^3*CHu[1, 1] - 930121728*MH2*MT2*MW2^14*MZ2^3*CHu[1, 1] - 
      3330951168*MT2^2*MW2^14*MZ2^3*CHu[1, 1] + 108797952*MH2*MW2^15*MZ2^3*
       CHu[1, 1] + 979335168*MT2*MW2^15*MZ2^3*CHu[1, 1] - 
      114880512*MW2^16*MZ2^3*CHu[1, 1] - 2414592*MH2*MT2^8*MW2^6*MZ2^4*
       CHu[1, 1] + 120106752*MH2*MT2^7*MW2^7*MZ2^4*CHu[1, 1] + 
      2414592*MT2^8*MW2^7*MZ2^4*CHu[1, 1] - 922029312*MH2*MT2^6*MW2^8*MZ2^4*
       CHu[1, 1] - 130239744*MT2^7*MW2^8*MZ2^4*CHu[1, 1] + 
      2839987968*MH2*MT2^5*MW2^9*MZ2^4*CHu[1, 1] + 1001254656*MT2^6*MW2^9*
       MZ2^4*CHu[1, 1] - 4356095232*MH2*MT2^4*MW2^10*MZ2^4*CHu[1, 1] - 
      3085958400*MT2^5*MW2^10*MZ2^4*CHu[1, 1] + 3440780544*MH2*MT2^3*MW2^11*
       MZ2^4*CHu[1, 1] + 4750010112*MT2^4*MW2^11*MZ2^4*CHu[1, 1] - 
      1209327360*MH2*MT2^2*MW2^12*MZ2^4*CHu[1, 1] - 3788799744*MT2^3*MW2^12*
       MZ2^4*CHu[1, 1] + 32273664*MH2*MT2*MW2^13*MZ2^4*CHu[1, 1] + 
      1374012672*MT2^2*MW2^13*MZ2^4*CHu[1, 1] + 56717568*MH2*MW2^14*MZ2^4*
       CHu[1, 1] - 67815168*MT2*MW2^14*MZ2^4*CHu[1, 1] - 
      54878976*MW2^15*MZ2^4*CHu[1, 1] - 895104*MH2*MT2^8*MW2^5*MZ2^5*
       CHu[1, 1] + 186465792*MH2*MT2^7*MW2^6*MZ2^5*CHu[1, 1] + 
      895104*MT2^8*MW2^6*MZ2^5*CHu[1, 1] - 1187139840*MH2*MT2^6*MW2^7*MZ2^5*
       CHu[1, 1] - 187226112*MT2^7*MW2^7*MZ2^5*CHu[1, 1] + 
      3448975872*MH2*MT2^5*MW2^8*MZ2^5*CHu[1, 1] + 1182329088*MT2^6*MW2^8*
       MZ2^5*CHu[1, 1] - 6050317824*MH2*MT2^4*MW2^9*MZ2^5*CHu[1, 1] - 
      3424410624*MT2^5*MW2^9*MZ2^5*CHu[1, 1] + 6836623872*MH2*MT2^3*MW2^10*
       MZ2^5*CHu[1, 1] + 6034558464*MT2^4*MW2^10*MZ2^5*CHu[1, 1] - 
      4783777536*MH2*MT2^2*MW2^11*MZ2^5*CHu[1, 1] - 6888118272*MT2^3*MW2^11*
       MZ2^5*CHu[1, 1] + 1835165184*MH2*MT2*MW2^12*MZ2^5*CHu[1, 1] + 
      4875292416*MT2^2*MW2^12*MZ2^5*CHu[1, 1] - 285100416*MH2*MW2^13*MZ2^5*
       CHu[1, 1] - 1889313792*MT2*MW2^13*MZ2^5*CHu[1, 1] + 
      295993728*MW2^14*MZ2^5*CHu[1, 1] + 1618560*MH2*MT2^8*MW2^4*MZ2^6*
       CHu[1, 1] - 399255936*MH2*MT2^7*MW2^5*MZ2^6*CHu[1, 1] - 
      1618560*MT2^8*MW2^5*MZ2^6*CHu[1, 1] + 2929848768*MH2*MT2^6*MW2^6*MZ2^6*
       CHu[1, 1] + 414204000*MT2^7*MW2^6*MZ2^6*CHu[1, 1] - 
      8924468160*MH2*MT2^5*MW2^7*MZ2^6*CHu[1, 1] - 3035245536*MT2^6*MW2^7*
       MZ2^6*CHu[1, 1] + 14628325632*MH2*MT2^4*MW2^8*MZ2^6*CHu[1, 1] + 
      9241418784*MT2^5*MW2^8*MZ2^6*CHu[1, 1] - 13894897152*MH2*MT2^3*MW2^9*
       MZ2^6*CHu[1, 1] - 15165442464*MT2^4*MW2^9*MZ2^6*CHu[1, 1] + 
      7554853056*MH2*MT2^2*MW2^10*MZ2^6*CHu[1, 1] + 14448478368*MT2^3*MW2^10*
       MZ2^6*CHu[1, 1] - 2107060416*MH2*MT2*MW2^11*MZ2^6*CHu[1, 1] - 
      7895359776*MT2^2*MW2^11*MZ2^6*CHu[1, 1] + 211035648*MH2*MW2^12*MZ2^6*
       CHu[1, 1] + 2218788576*MT2*MW2^12*MZ2^6*CHu[1, 1] - 
      225223392*MW2^13*MZ2^6*CHu[1, 1] - 374688*MH2*MT2^8*MW2^3*MZ2^7*
       CHu[1, 1] + 321407376*MH2*MT2^7*MW2^4*MZ2^7*CHu[1, 1] + 
      374688*MT2^8*MW2^4*MZ2^7*CHu[1, 1] - 2622344880*MH2*MT2^6*MW2^5*MZ2^7*
       CHu[1, 1] - 338788896*MT2^7*MW2^5*MZ2^7*CHu[1, 1] + 
      8236652496*MH2*MT2^5*MW2^6*MZ2^7*CHu[1, 1] + 2758963584*MT2^6*MW2^6*
       MZ2^7*CHu[1, 1] - 12890742384*MH2*MT2^4*MW2^7*MZ2^7*CHu[1, 1] - 
      8661456672*MT2^5*MW2^7*MZ2^7*CHu[1, 1] + 10595308080*MH2*MT2^3*MW2^8*
       MZ2^7*CHu[1, 1] + 13573075584*MT2^4*MW2^8*MZ2^7*CHu[1, 1] - 
      4214299920*MH2*MT2^2*MW2^9*MZ2^7*CHu[1, 1] - 11201380320*MT2^3*MW2^9*
       MZ2^7*CHu[1, 1] + 505975920*MH2*MT2*MW2^10*MZ2^7*CHu[1, 1] + 
      4502290560*MT2^2*MW2^10*MZ2^7*CHu[1, 1] + 68418000*MH2*MW2^11*MZ2^7*
       CHu[1, 1] - 567093984*MT2*MW2^11*MZ2^7*CHu[1, 1] - 
      65984544*MW2^12*MZ2^7*CHu[1, 1] - 212544*MH2*MT2^8*MW2^2*MZ2^8*
       CHu[1, 1] - 135214548*MH2*MT2^7*MW2^3*MZ2^8*CHu[1, 1] + 
      212544*MT2^8*MW2^3*MZ2^8*CHu[1, 1] + 1268682348*MH2*MT2^6*MW2^4*MZ2^8*
       CHu[1, 1] + 144834216*MT2^7*MW2^4*MZ2^8*CHu[1, 1] - 
      4126856244*MH2*MT2^5*MW2^5*MZ2^8*CHu[1, 1] - 1353401544*MT2^6*MW2^5*
       MZ2^8*CHu[1, 1] + 5968448748*MH2*MT2^4*MW2^6*MZ2^8*CHu[1, 1] + 
      4398395352*MT2^5*MW2^6*MZ2^8*CHu[1, 1] - 3614576988*MH2*MT2^3*MW2^7*
       MZ2^8*CHu[1, 1] - 6377096664*MT2^4*MW2^7*MZ2^8*CHu[1, 1] + 
      115927332*MH2*MT2^2*MW2^8*MZ2^8*CHu[1, 1] + 3906421176*MT2^3*MW2^8*
       MZ2^8*CHu[1, 1] + 707127972*MH2*MT2*MW2^9*MZ2^8*CHu[1, 1] - 
      186188568*MT2^2*MW2^9*MZ2^8*CHu[1, 1] - 183326076*MH2*MW2^10*MZ2^8*
       CHu[1, 1] - 724264440*MT2*MW2^10*MZ2^8*CHu[1, 1] + 
      191087928*MW2^11*MZ2^8*CHu[1, 1] + 84960*MH2*MT2^8*MW2*MZ2^9*
       CHu[1, 1] + 29400924*MH2*MT2^7*MW2^2*MZ2^9*CHu[1, 1] - 
      84960*MT2^8*MW2^2*MZ2^9*CHu[1, 1] - 345044376*MH2*MT2^6*MW2^3*MZ2^9*
       CHu[1, 1] - 32054484*MT2^7*MW2^3*MZ2^9*CHu[1, 1] + 
      1174502508*MH2*MT2^5*MW2^4*MZ2^9*CHu[1, 1] + 373238964*MT2^6*MW2^4*
       MZ2^9*CHu[1, 1] - 1415597160*MH2*MT2^4*MW2^5*MZ2^9*CHu[1, 1] - 
      1268705940*MT2^5*MW2^5*MZ2^9*CHu[1, 1] + 99318948*MH2*MT2^3*MW2^6*MZ2^9*
       CHu[1, 1] + 1539188580*MT2^4*MW2^6*MZ2^9*CHu[1, 1] + 
      1008086952*MH2*MT2^2*MW2^7*MZ2^9*CHu[1, 1] - 140048988*MT2^3*MW2^7*
       MZ2^9*CHu[1, 1] - 658046700*MH2*MT2*MW2^8*MZ2^9*CHu[1, 1] - 
      1052605092*MT2^2*MW2^8*MZ2^9*CHu[1, 1] + 107293944*MH2*MW2^9*MZ2^9*
       CHu[1, 1] + 695331972*MT2*MW2^9*MZ2^9*CHu[1, 1] - 
      114260052*MW2^10*MZ2^9*CHu[1, 1] - 2641560*MH2*MT2^7*MW2*MZ2^10*
       CHu[1, 1] + 48911508*MH2*MT2^6*MW2^2*MZ2^10*CHu[1, 1] + 
      2919660*MT2^7*MW2^2*MZ2^10*CHu[1, 1] - 177388824*MH2*MT2^5*MW2^3*MZ2^10*
       CHu[1, 1] - 53511768*MT2^6*MW2^3*MZ2^10*CHu[1, 1] + 
      108867072*MH2*MT2^4*MW2^4*MZ2^10*CHu[1, 1] + 193843164*MT2^5*MW2^4*
       MZ2^10*CHu[1, 1] + 315653892*MH2*MT2^3*MW2^5*MZ2^10*CHu[1, 1] - 
      122248704*MT2^4*MW2^5*MZ2^10*CHu[1, 1] - 504850416*MH2*MT2^2*MW2^6*
       MZ2^10*CHu[1, 1] - 334779396*MT2^3*MW2^6*MZ2^10*CHu[1, 1] + 
      238674828*MH2*MT2*MW2^7*MZ2^10*CHu[1, 1] + 541137120*MT2^2*MW2^7*MZ2^10*
       CHu[1, 1] - 27226500*MH2*MW2^8*MZ2^10*CHu[1, 1] - 
      256962036*MT2*MW2^8*MZ2^10*CHu[1, 1] + 29601960*MW2^9*MZ2^10*
       CHu[1, 1] - 2726520*MH2*MT2^6*MW2*MZ2^11*CHu[1, 1] + 
      10948560*MH2*MT2^5*MW2^2*MZ2^11*CHu[1, 1] + 3004620*MT2^6*MW2^2*MZ2^11*
       CHu[1, 1] + 16575588*MH2*MT2^4*MW2^3*MZ2^11*CHu[1, 1] - 
      12060960*MT2^5*MW2^3*MZ2^11*CHu[1, 1] - 90603252*MH2*MT2^3*MW2^4*MZ2^11*
       CHu[1, 1] - 17838648*MT2^4*MW2^4*MZ2^11*CHu[1, 1] + 
      103555884*MH2*MT2^2*MW2^5*MZ2^11*CHu[1, 1] + 98563932*MT2^3*MW2^5*
       MZ2^11*CHu[1, 1] - 40306860*MH2*MT2*MW2^6*MZ2^11*CHu[1, 1] - 
      112907064*MT2^2*MW2^6*MZ2^11*CHu[1, 1] + 2556600*MH2*MW2^7*MZ2^11*
       CHu[1, 1] + 44072820*MT2*MW2^7*MZ2^11*CHu[1, 1] - 
      2834700*MW2^8*MZ2^11*CHu[1, 1] - 2726520*MH2*MT2^4*MW2^2*MZ2^12*
       CHu[1, 1] + 8137080*MH2*MT2^3*MW2^3*MZ2^12*CHu[1, 1] + 
      3004620*MT2^4*MW2^3*MZ2^12*CHu[1, 1] - 7967160*MH2*MT2^2*MW2^4*MZ2^12*
       CHu[1, 1] - 8971380*MT2^3*MW2^4*MZ2^12*CHu[1, 1] + 
      2556600*MH2*MT2*MW2^5*MZ2^12*CHu[1, 1] + 8801460*MT2^2*MW2^5*MZ2^12*
       CHu[1, 1] - 2834700*MT2*MW2^6*MZ2^12*CHu[1, 1] - 
      5898240*MH2*MT2^7*MW2^11*CHu[2, 2] + 41287680*MH2*MT2^6*MW2^12*
       CHu[2, 2] + 5898240*MT2^7*MW2^12*CHu[2, 2] - 123863040*MH2*MT2^5*
       MW2^13*CHu[2, 2] - 41287680*MT2^6*MW2^13*CHu[2, 2] + 
      206438400*MH2*MT2^4*MW2^14*CHu[2, 2] + 123863040*MT2^5*MW2^14*
       CHu[2, 2] - 206438400*MH2*MT2^3*MW2^15*CHu[2, 2] - 
      206438400*MT2^4*MW2^15*CHu[2, 2] + 123863040*MH2*MT2^2*MW2^16*
       CHu[2, 2] + 206438400*MT2^3*MW2^16*CHu[2, 2] - 
      41287680*MH2*MT2*MW2^17*CHu[2, 2] - 123863040*MT2^2*MW2^17*CHu[2, 2] + 
      5898240*MH2*MW2^18*CHu[2, 2] + 41287680*MT2*MW2^18*CHu[2, 2] - 
      5898240*MW2^19*CHu[2, 2] + 516096*MH2*MT2^8*MW2^9*MZ2*CHu[2, 2] + 
      4251648*MH2*MT2^7*MW2^10*MZ2*CHu[2, 2] - 516096*MT2^8*MW2^10*MZ2*
       CHu[2, 2] - 50110464*MH2*MT2^6*MW2^11*MZ2*CHu[2, 2] - 
      4251648*MT2^7*MW2^11*MZ2*CHu[2, 2] + 170680320*MH2*MT2^5*MW2^12*MZ2*
       CHu[2, 2] + 50110464*MT2^6*MW2^12*MZ2*CHu[2, 2] - 
      286679040*MH2*MT2^4*MW2^13*MZ2*CHu[2, 2] - 170680320*MT2^5*MW2^13*MZ2*
       CHu[2, 2] + 264413184*MH2*MT2^3*MW2^14*MZ2*CHu[2, 2] + 
      286679040*MT2^4*MW2^14*MZ2*CHu[2, 2] - 132046848*MH2*MT2^2*MW2^15*MZ2*
       CHu[2, 2] - 264413184*MT2^3*MW2^15*MZ2*CHu[2, 2] + 
      30941184*MH2*MT2*MW2^16*MZ2*CHu[2, 2] + 132046848*MT2^2*MW2^16*MZ2*
       CHu[2, 2] - 1966080*MH2*MW2^17*MZ2*CHu[2, 2] - 
      30941184*MT2*MW2^17*MZ2*CHu[2, 2] + 1966080*MW2^18*MZ2*CHu[2, 2] - 
      2433024*MH2*MT2^8*MW2^8*MZ2^2*CHu[2, 2] + 71749632*MH2*MT2^7*MW2^9*
       MZ2^2*CHu[2, 2] + 2433024*MT2^8*MW2^9*MZ2^2*CHu[2, 2] - 
      424968192*MH2*MT2^6*MW2^10*MZ2^2*CHu[2, 2] - 73961472*MT2^7*MW2^10*
       MZ2^2*CHu[2, 2] + 1196851200*MH2*MT2^5*MW2^11*MZ2^2*CHu[2, 2] + 
      440451072*MT2^6*MW2^11*MZ2^2*CHu[2, 2] - 1956556800*MH2*MT2^4*MW2^12*
       MZ2^2*CHu[2, 2] - 1243299840*MT2^5*MW2^12*MZ2^2*CHu[2, 2] + 
      1976193024*MH2*MT2^3*MW2^13*MZ2^2*CHu[2, 2] + 2033971200*MT2^4*MW2^13*
       MZ2^2*CHu[2, 2] - 1221844992*MH2*MT2^2*MW2^14*MZ2^2*CHu[2, 2] - 
      2053607424*MT2^3*MW2^14*MZ2^2*CHu[2, 2] + 424108032*MH2*MT2*MW2^15*
       MZ2^2*CHu[2, 2] + 1268293632*MT2^2*MW2^15*MZ2^2*CHu[2, 2] - 
      63098880*MH2*MW2^16*MZ2^2*CHu[2, 2] - 439590912*MT2*MW2^16*MZ2^2*
       CHu[2, 2] + 65310720*MW2^17*MZ2^2*CHu[2, 2] + 
      4110336*MH2*MT2^8*MW2^7*MZ2^3*CHu[2, 2] - 190371840*MH2*MT2^7*MW2^8*
       MZ2^3*CHu[2, 2] - 4110336*MT2^8*MW2^8*MZ2^3*CHu[2, 2] + 
      1265633280*MH2*MT2^6*MW2^9*MZ2^3*CHu[2, 2] + 198666240*MT2^7*MW2^9*
       MZ2^3*CHu[2, 2] - 3726022656*MH2*MT2^5*MW2^10*MZ2^3*CHu[2, 2] - 
      1325905920*MT2^6*MW2^10*MZ2^3*CHu[2, 2] + 6030059520*MH2*MT2^4*MW2^11*
       MZ2^3*CHu[2, 2] + 3909052416*MT2^5*MW2^11*MZ2^3*CHu[2, 2] - 
      5729912832*MH2*MT2^3*MW2^12*MZ2^3*CHu[2, 2] - 6331422720*MT2^4*MW2^12*
       MZ2^3*CHu[2, 2] + 3167827968*MH2*MT2^2*MW2^13*MZ2^3*CHu[2, 2] + 
      6020216832*MT2^3*MW2^13*MZ2^3*CHu[2, 2] - 930121728*MH2*MT2*MW2^14*
       MZ2^3*CHu[2, 2] - 3330951168*MT2^2*MW2^14*MZ2^3*CHu[2, 2] + 
      108797952*MH2*MW2^15*MZ2^3*CHu[2, 2] + 979335168*MT2*MW2^15*MZ2^3*
       CHu[2, 2] - 114880512*MW2^16*MZ2^3*CHu[2, 2] - 
      2414592*MH2*MT2^8*MW2^6*MZ2^4*CHu[2, 2] + 120106752*MH2*MT2^7*MW2^7*
       MZ2^4*CHu[2, 2] + 2414592*MT2^8*MW2^7*MZ2^4*CHu[2, 2] - 
      922029312*MH2*MT2^6*MW2^8*MZ2^4*CHu[2, 2] - 130239744*MT2^7*MW2^8*MZ2^4*
       CHu[2, 2] + 2839987968*MH2*MT2^5*MW2^9*MZ2^4*CHu[2, 2] + 
      1001254656*MT2^6*MW2^9*MZ2^4*CHu[2, 2] - 4356095232*MH2*MT2^4*MW2^10*
       MZ2^4*CHu[2, 2] - 3085958400*MT2^5*MW2^10*MZ2^4*CHu[2, 2] + 
      3440780544*MH2*MT2^3*MW2^11*MZ2^4*CHu[2, 2] + 4750010112*MT2^4*MW2^11*
       MZ2^4*CHu[2, 2] - 1209327360*MH2*MT2^2*MW2^12*MZ2^4*CHu[2, 2] - 
      3788799744*MT2^3*MW2^12*MZ2^4*CHu[2, 2] + 32273664*MH2*MT2*MW2^13*MZ2^4*
       CHu[2, 2] + 1374012672*MT2^2*MW2^13*MZ2^4*CHu[2, 2] + 
      56717568*MH2*MW2^14*MZ2^4*CHu[2, 2] - 67815168*MT2*MW2^14*MZ2^4*
       CHu[2, 2] - 54878976*MW2^15*MZ2^4*CHu[2, 2] - 
      895104*MH2*MT2^8*MW2^5*MZ2^5*CHu[2, 2] + 186465792*MH2*MT2^7*MW2^6*
       MZ2^5*CHu[2, 2] + 895104*MT2^8*MW2^6*MZ2^5*CHu[2, 2] - 
      1187139840*MH2*MT2^6*MW2^7*MZ2^5*CHu[2, 2] - 187226112*MT2^7*MW2^7*
       MZ2^5*CHu[2, 2] + 3448975872*MH2*MT2^5*MW2^8*MZ2^5*CHu[2, 2] + 
      1182329088*MT2^6*MW2^8*MZ2^5*CHu[2, 2] - 6050317824*MH2*MT2^4*MW2^9*
       MZ2^5*CHu[2, 2] - 3424410624*MT2^5*MW2^9*MZ2^5*CHu[2, 2] + 
      6836623872*MH2*MT2^3*MW2^10*MZ2^5*CHu[2, 2] + 6034558464*MT2^4*MW2^10*
       MZ2^5*CHu[2, 2] - 4783777536*MH2*MT2^2*MW2^11*MZ2^5*CHu[2, 2] - 
      6888118272*MT2^3*MW2^11*MZ2^5*CHu[2, 2] + 1835165184*MH2*MT2*MW2^12*
       MZ2^5*CHu[2, 2] + 4875292416*MT2^2*MW2^12*MZ2^5*CHu[2, 2] - 
      285100416*MH2*MW2^13*MZ2^5*CHu[2, 2] - 1889313792*MT2*MW2^13*MZ2^5*
       CHu[2, 2] + 295993728*MW2^14*MZ2^5*CHu[2, 2] + 
      1618560*MH2*MT2^8*MW2^4*MZ2^6*CHu[2, 2] - 399255936*MH2*MT2^7*MW2^5*
       MZ2^6*CHu[2, 2] - 1618560*MT2^8*MW2^5*MZ2^6*CHu[2, 2] + 
      2929848768*MH2*MT2^6*MW2^6*MZ2^6*CHu[2, 2] + 414204000*MT2^7*MW2^6*
       MZ2^6*CHu[2, 2] - 8924468160*MH2*MT2^5*MW2^7*MZ2^6*CHu[2, 2] - 
      3035245536*MT2^6*MW2^7*MZ2^6*CHu[2, 2] + 14628325632*MH2*MT2^4*MW2^8*
       MZ2^6*CHu[2, 2] + 9241418784*MT2^5*MW2^8*MZ2^6*CHu[2, 2] - 
      13894897152*MH2*MT2^3*MW2^9*MZ2^6*CHu[2, 2] - 15165442464*MT2^4*MW2^9*
       MZ2^6*CHu[2, 2] + 7554853056*MH2*MT2^2*MW2^10*MZ2^6*CHu[2, 2] + 
      14448478368*MT2^3*MW2^10*MZ2^6*CHu[2, 2] - 2107060416*MH2*MT2*MW2^11*
       MZ2^6*CHu[2, 2] - 7895359776*MT2^2*MW2^11*MZ2^6*CHu[2, 2] + 
      211035648*MH2*MW2^12*MZ2^6*CHu[2, 2] + 2218788576*MT2*MW2^12*MZ2^6*
       CHu[2, 2] - 225223392*MW2^13*MZ2^6*CHu[2, 2] - 
      374688*MH2*MT2^8*MW2^3*MZ2^7*CHu[2, 2] + 321407376*MH2*MT2^7*MW2^4*
       MZ2^7*CHu[2, 2] + 374688*MT2^8*MW2^4*MZ2^7*CHu[2, 2] - 
      2622344880*MH2*MT2^6*MW2^5*MZ2^7*CHu[2, 2] - 338788896*MT2^7*MW2^5*
       MZ2^7*CHu[2, 2] + 8236652496*MH2*MT2^5*MW2^6*MZ2^7*CHu[2, 2] + 
      2758963584*MT2^6*MW2^6*MZ2^7*CHu[2, 2] - 12890742384*MH2*MT2^4*MW2^7*
       MZ2^7*CHu[2, 2] - 8661456672*MT2^5*MW2^7*MZ2^7*CHu[2, 2] + 
      10595308080*MH2*MT2^3*MW2^8*MZ2^7*CHu[2, 2] + 13573075584*MT2^4*MW2^8*
       MZ2^7*CHu[2, 2] - 4214299920*MH2*MT2^2*MW2^9*MZ2^7*CHu[2, 2] - 
      11201380320*MT2^3*MW2^9*MZ2^7*CHu[2, 2] + 505975920*MH2*MT2*MW2^10*
       MZ2^7*CHu[2, 2] + 4502290560*MT2^2*MW2^10*MZ2^7*CHu[2, 2] + 
      68418000*MH2*MW2^11*MZ2^7*CHu[2, 2] - 567093984*MT2*MW2^11*MZ2^7*
       CHu[2, 2] - 65984544*MW2^12*MZ2^7*CHu[2, 2] - 
      212544*MH2*MT2^8*MW2^2*MZ2^8*CHu[2, 2] - 135214548*MH2*MT2^7*MW2^3*
       MZ2^8*CHu[2, 2] + 212544*MT2^8*MW2^3*MZ2^8*CHu[2, 2] + 
      1268682348*MH2*MT2^6*MW2^4*MZ2^8*CHu[2, 2] + 144834216*MT2^7*MW2^4*
       MZ2^8*CHu[2, 2] - 4126856244*MH2*MT2^5*MW2^5*MZ2^8*CHu[2, 2] - 
      1353401544*MT2^6*MW2^5*MZ2^8*CHu[2, 2] + 5968448748*MH2*MT2^4*MW2^6*
       MZ2^8*CHu[2, 2] + 4398395352*MT2^5*MW2^6*MZ2^8*CHu[2, 2] - 
      3614576988*MH2*MT2^3*MW2^7*MZ2^8*CHu[2, 2] - 6377096664*MT2^4*MW2^7*
       MZ2^8*CHu[2, 2] + 115927332*MH2*MT2^2*MW2^8*MZ2^8*CHu[2, 2] + 
      3906421176*MT2^3*MW2^8*MZ2^8*CHu[2, 2] + 707127972*MH2*MT2*MW2^9*MZ2^8*
       CHu[2, 2] - 186188568*MT2^2*MW2^9*MZ2^8*CHu[2, 2] - 
      183326076*MH2*MW2^10*MZ2^8*CHu[2, 2] - 724264440*MT2*MW2^10*MZ2^8*
       CHu[2, 2] + 191087928*MW2^11*MZ2^8*CHu[2, 2] + 
      84960*MH2*MT2^8*MW2*MZ2^9*CHu[2, 2] + 29400924*MH2*MT2^7*MW2^2*MZ2^9*
       CHu[2, 2] - 84960*MT2^8*MW2^2*MZ2^9*CHu[2, 2] - 
      345044376*MH2*MT2^6*MW2^3*MZ2^9*CHu[2, 2] - 32054484*MT2^7*MW2^3*MZ2^9*
       CHu[2, 2] + 1174502508*MH2*MT2^5*MW2^4*MZ2^9*CHu[2, 2] + 
      373238964*MT2^6*MW2^4*MZ2^9*CHu[2, 2] - 1415597160*MH2*MT2^4*MW2^5*
       MZ2^9*CHu[2, 2] - 1268705940*MT2^5*MW2^5*MZ2^9*CHu[2, 2] + 
      99318948*MH2*MT2^3*MW2^6*MZ2^9*CHu[2, 2] + 1539188580*MT2^4*MW2^6*MZ2^9*
       CHu[2, 2] + 1008086952*MH2*MT2^2*MW2^7*MZ2^9*CHu[2, 2] - 
      140048988*MT2^3*MW2^7*MZ2^9*CHu[2, 2] - 658046700*MH2*MT2*MW2^8*MZ2^9*
       CHu[2, 2] - 1052605092*MT2^2*MW2^8*MZ2^9*CHu[2, 2] + 
      107293944*MH2*MW2^9*MZ2^9*CHu[2, 2] + 695331972*MT2*MW2^9*MZ2^9*
       CHu[2, 2] - 114260052*MW2^10*MZ2^9*CHu[2, 2] - 
      2641560*MH2*MT2^7*MW2*MZ2^10*CHu[2, 2] + 48911508*MH2*MT2^6*MW2^2*
       MZ2^10*CHu[2, 2] + 2919660*MT2^7*MW2^2*MZ2^10*CHu[2, 2] - 
      177388824*MH2*MT2^5*MW2^3*MZ2^10*CHu[2, 2] - 53511768*MT2^6*MW2^3*
       MZ2^10*CHu[2, 2] + 108867072*MH2*MT2^4*MW2^4*MZ2^10*CHu[2, 2] + 
      193843164*MT2^5*MW2^4*MZ2^10*CHu[2, 2] + 315653892*MH2*MT2^3*MW2^5*
       MZ2^10*CHu[2, 2] - 122248704*MT2^4*MW2^5*MZ2^10*CHu[2, 2] - 
      504850416*MH2*MT2^2*MW2^6*MZ2^10*CHu[2, 2] - 334779396*MT2^3*MW2^6*
       MZ2^10*CHu[2, 2] + 238674828*MH2*MT2*MW2^7*MZ2^10*CHu[2, 2] + 
      541137120*MT2^2*MW2^7*MZ2^10*CHu[2, 2] - 27226500*MH2*MW2^8*MZ2^10*
       CHu[2, 2] - 256962036*MT2*MW2^8*MZ2^10*CHu[2, 2] + 
      29601960*MW2^9*MZ2^10*CHu[2, 2] - 2726520*MH2*MT2^6*MW2*MZ2^11*
       CHu[2, 2] + 10948560*MH2*MT2^5*MW2^2*MZ2^11*CHu[2, 2] + 
      3004620*MT2^6*MW2^2*MZ2^11*CHu[2, 2] + 16575588*MH2*MT2^4*MW2^3*MZ2^11*
       CHu[2, 2] - 12060960*MT2^5*MW2^3*MZ2^11*CHu[2, 2] - 
      90603252*MH2*MT2^3*MW2^4*MZ2^11*CHu[2, 2] - 17838648*MT2^4*MW2^4*MZ2^11*
       CHu[2, 2] + 103555884*MH2*MT2^2*MW2^5*MZ2^11*CHu[2, 2] + 
      98563932*MT2^3*MW2^5*MZ2^11*CHu[2, 2] - 40306860*MH2*MT2*MW2^6*MZ2^11*
       CHu[2, 2] - 112907064*MT2^2*MW2^6*MZ2^11*CHu[2, 2] + 
      2556600*MH2*MW2^7*MZ2^11*CHu[2, 2] + 44072820*MT2*MW2^7*MZ2^11*
       CHu[2, 2] - 2834700*MW2^8*MZ2^11*CHu[2, 2] - 2726520*MH2*MT2^4*MW2^2*
       MZ2^12*CHu[2, 2] + 8137080*MH2*MT2^3*MW2^3*MZ2^12*CHu[2, 2] + 
      3004620*MT2^4*MW2^3*MZ2^12*CHu[2, 2] - 7967160*MH2*MT2^2*MW2^4*MZ2^12*
       CHu[2, 2] - 8971380*MT2^3*MW2^4*MZ2^12*CHu[2, 2] + 
      2556600*MH2*MT2*MW2^5*MZ2^12*CHu[2, 2] + 8801460*MT2^2*MW2^5*MZ2^12*
       CHu[2, 2] - 2834700*MT2*MW2^6*MZ2^12*CHu[2, 2] - 
      737280*MH2*MT2^8*MW2^9*MZ2*CHu[3, 3] + 5160960*MH2*MT2^7*MW2^10*MZ2*
       CHu[3, 3] + 737280*MT2^8*MW2^10*MZ2*CHu[3, 3] - 
      15482880*MH2*MT2^6*MW2^11*MZ2*CHu[3, 3] - 5160960*MT2^7*MW2^11*MZ2*
       CHu[3, 3] + 25804800*MH2*MT2^5*MW2^12*MZ2*CHu[3, 3] + 
      15482880*MT2^6*MW2^12*MZ2*CHu[3, 3] - 25804800*MH2*MT2^4*MW2^13*MZ2*
       CHu[3, 3] - 25804800*MT2^5*MW2^13*MZ2*CHu[3, 3] + 
      15482880*MH2*MT2^3*MW2^14*MZ2*CHu[3, 3] + 25804800*MT2^4*MW2^14*MZ2*
       CHu[3, 3] - 5160960*MH2*MT2^2*MW2^15*MZ2*CHu[3, 3] - 
      15482880*MT2^3*MW2^15*MZ2*CHu[3, 3] + 737280*MH2*MT2*MW2^16*MZ2*
       CHu[3, 3] + 5160960*MT2^2*MW2^16*MZ2*CHu[3, 3] - 
      737280*MT2*MW2^17*MZ2*CHu[3, 3] + 1658880*MH2*MT2^8*MW2^8*MZ2^2*
       CHu[3, 3] - 12349440*MH2*MT2^7*MW2^9*MZ2^2*CHu[3, 3] - 
      1658880*MT2^8*MW2^9*MZ2^2*CHu[3, 3] + 37785600*MH2*MT2^6*MW2^10*MZ2^2*
       CHu[3, 3] + 12349440*MT2^7*MW2^10*MZ2^2*CHu[3, 3] - 
      61747200*MH2*MT2^5*MW2^11*MZ2^2*CHu[3, 3] - 37785600*MT2^6*MW2^11*MZ2^2*
       CHu[3, 3] + 58060800*MH2*MT2^4*MW2^12*MZ2^2*CHu[3, 3] + 
      61747200*MT2^5*MW2^12*MZ2^2*CHu[3, 3] - 31150080*MH2*MT2^3*MW2^13*MZ2^2*
       CHu[3, 3] - 58060800*MT2^4*MW2^13*MZ2^2*CHu[3, 3] + 
      8663040*MH2*MT2^2*MW2^14*MZ2^2*CHu[3, 3] + 31150080*MT2^3*MW2^14*MZ2^2*
       CHu[3, 3] - 921600*MH2*MT2*MW2^15*MZ2^2*CHu[3, 3] - 
      8663040*MT2^2*MW2^15*MZ2^2*CHu[3, 3] + 921600*MT2*MW2^16*MZ2^2*
       CHu[3, 3] - 336384*MH2*MT2^8*MW2^7*MZ2^3*CHu[3, 3] + 
      4013568*MH2*MT2^7*MW2^8*MZ2^3*CHu[3, 3] + 336384*MT2^8*MW2^8*MZ2^3*
       CHu[3, 3] - 13699584*MH2*MT2^6*MW2^9*MZ2^3*CHu[3, 3] - 
      4013568*MT2^7*MW2^9*MZ2^3*CHu[3, 3] + 19330560*MH2*MT2^5*MW2^10*MZ2^3*
       CHu[3, 3] + 13699584*MT2^6*MW2^10*MZ2^3*CHu[3, 3] - 
      9561600*MH2*MT2^4*MW2^11*MZ2^3*CHu[3, 3] - 19330560*MT2^5*MW2^11*MZ2^3*
       CHu[3, 3] - 3442176*MH2*MT2^3*MW2^12*MZ2^3*CHu[3, 3] + 
      9561600*MT2^4*MW2^12*MZ2^3*CHu[3, 3] + 5018112*MH2*MT2^2*MW2^13*MZ2^3*
       CHu[3, 3] + 3442176*MT2^3*MW2^13*MZ2^3*CHu[3, 3] - 
      1322496*MH2*MT2*MW2^14*MZ2^3*CHu[3, 3] - 5018112*MT2^2*MW2^14*MZ2^3*
       CHu[3, 3] + 1322496*MT2*MW2^15*MZ2^3*CHu[3, 3] - 
      2278656*MH2*MT2^8*MW2^6*MZ2^4*CHu[3, 3] + 15614208*MH2*MT2^7*MW2^7*
       MZ2^4*CHu[3, 3] + 2278656*MT2^8*MW2^7*MZ2^4*CHu[3, 3] - 
      46506240*MH2*MT2^6*MW2^8*MZ2^4*CHu[3, 3] - 15614208*MT2^7*MW2^8*MZ2^4*
       CHu[3, 3] + 79729920*MH2*MT2^5*MW2^9*MZ2^4*CHu[3, 3] + 
      46506240*MT2^6*MW2^9*MZ2^4*CHu[3, 3] - 84729600*MH2*MT2^4*MW2^10*MZ2^4*
       CHu[3, 3] - 79729920*MT2^5*MW2^10*MZ2^4*CHu[3, 3] + 
      54510336*MH2*MT2^3*MW2^11*MZ2^4*CHu[3, 3] + 84729600*MT2^4*MW2^11*MZ2^4*
       CHu[3, 3] - 18955008*MH2*MT2^2*MW2^12*MZ2^4*CHu[3, 3] - 
      54510336*MT2^3*MW2^12*MZ2^4*CHu[3, 3] + 2615040*MH2*MT2*MW2^13*MZ2^4*
       CHu[3, 3] + 18955008*MT2^2*MW2^13*MZ2^4*CHu[3, 3] - 
      2615040*MT2*MW2^14*MZ2^4*CHu[3, 3] + 2577312*MH2*MT2^8*MW2^5*MZ2^5*
       CHu[3, 3] - 20319840*MH2*MT2^7*MW2^6*MZ2^5*CHu[3, 3] - 
      2577312*MT2^8*MW2^6*MZ2^5*CHu[3, 3] + 63238176*MH2*MT2^6*MW2^7*MZ2^5*
       CHu[3, 3] + 20319840*MT2^7*MW2^7*MZ2^5*CHu[3, 3] - 
      101935584*MH2*MT2^5*MW2^8*MZ2^5*CHu[3, 3] - 63238176*MT2^6*MW2^8*MZ2^5*
       CHu[3, 3] + 91215072*MH2*MT2^4*MW2^9*MZ2^5*CHu[3, 3] + 
      101935584*MT2^5*MW2^9*MZ2^5*CHu[3, 3] - 43739424*MH2*MT2^3*MW2^10*MZ2^5*
       CHu[3, 3] - 91215072*MT2^4*MW2^10*MZ2^5*CHu[3, 3] + 
      9262944*MH2*MT2^2*MW2^11*MZ2^5*CHu[3, 3] + 43739424*MT2^3*MW2^11*MZ2^5*
       CHu[3, 3] - 298656*MH2*MT2*MW2^12*MZ2^5*CHu[3, 3] - 
      9262944*MT2^2*MW2^12*MZ2^5*CHu[3, 3] + 298656*MT2*MW2^13*MZ2^5*
       CHu[3, 3] - 725184*MH2*MT2^8*MW2^4*MZ2^6*CHu[3, 3] + 
      7653600*MH2*MT2^7*MW2^5*MZ2^6*CHu[3, 3] + 725184*MT2^8*MW2^5*MZ2^6*
       CHu[3, 3] - 25538112*MH2*MT2^6*MW2^6*MZ2^6*CHu[3, 3] - 
      7653600*MT2^7*MW2^6*MZ2^6*CHu[3, 3] + 35989344*MH2*MT2^5*MW2^7*MZ2^6*
       CHu[3, 3] + 25538112*MT2^6*MW2^7*MZ2^6*CHu[3, 3] - 
      18545472*MH2*MT2^4*MW2^8*MZ2^6*CHu[3, 3] - 35989344*MT2^5*MW2^8*MZ2^6*
       CHu[3, 3] - 4493664*MH2*MT2^3*MW2^9*MZ2^6*CHu[3, 3] + 
      18545472*MT2^4*MW2^9*MZ2^6*CHu[3, 3] + 7511616*MH2*MT2^2*MW2^10*MZ2^6*
       CHu[3, 3] + 4493664*MT2^3*MW2^10*MZ2^6*CHu[3, 3] - 
      1852128*MH2*MT2*MW2^11*MZ2^6*CHu[3, 3] - 7511616*MT2^2*MW2^11*MZ2^6*
       CHu[3, 3] + 1852128*MT2*MW2^12*MZ2^6*CHu[3, 3] - 
      415548*MH2*MT2^8*MW2^3*MZ2^7*CHu[3, 3] + 2183652*MH2*MT2^7*MW2^4*MZ2^7*
       CHu[3, 3] + 415548*MT2^8*MW2^4*MZ2^7*CHu[3, 3] - 
      5825772*MH2*MT2^6*MW2^5*MZ2^7*CHu[3, 3] - 2183652*MT2^7*MW2^5*MZ2^7*
       CHu[3, 3] + 13495572*MH2*MT2^5*MW2^6*MZ2^7*CHu[3, 3] + 
      5825772*MT2^6*MW2^6*MZ2^7*CHu[3, 3] - 22276116*MH2*MT2^4*MW2^7*MZ2^7*
       CHu[3, 3] - 13495572*MT2^5*MW2^7*MZ2^7*CHu[3, 3] + 
      20084364*MH2*MT2^3*MW2^8*MZ2^7*CHu[3, 3] + 22276116*MT2^4*MW2^8*MZ2^7*
       CHu[3, 3] - 8386884*MH2*MT2^2*MW2^9*MZ2^7*CHu[3, 3] - 
      20084364*MT2^3*MW2^9*MZ2^7*CHu[3, 3] + 1140732*MH2*MT2*MW2^10*MZ2^7*
       CHu[3, 3] + 8386884*MT2^2*MW2^10*MZ2^7*CHu[3, 3] - 
      1140732*MT2*MW2^11*MZ2^7*CHu[3, 3] + 303210*MH2*MT2^8*MW2^2*MZ2^8*
       CHu[3, 3] - 2538018*MH2*MT2^7*MW2^3*MZ2^8*CHu[3, 3] - 
      303210*MT2^8*MW2^3*MZ2^8*CHu[3, 3] + 8029602*MH2*MT2^6*MW2^4*MZ2^8*
       CHu[3, 3] + 2538018*MT2^7*MW2^4*MZ2^8*CHu[3, 3] - 
      13415274*MH2*MT2^5*MW2^5*MZ2^8*CHu[3, 3] - 8029602*MT2^6*MW2^5*MZ2^8*
       CHu[3, 3] + 12787902*MH2*MT2^4*MW2^6*MZ2^8*CHu[3, 3] + 
      13415274*MT2^5*MW2^6*MZ2^8*CHu[3, 3] - 6465222*MH2*MT2^3*MW2^7*MZ2^8*
       CHu[3, 3] - 12787902*MT2^4*MW2^7*MZ2^8*CHu[3, 3] + 
      1185462*MH2*MT2^2*MW2^8*MZ2^8*CHu[3, 3] + 6465222*MT2^3*MW2^8*MZ2^8*
       CHu[3, 3] + 112338*MH2*MT2*MW2^9*MZ2^8*CHu[3, 3] - 
      1185462*MT2^2*MW2^9*MZ2^8*CHu[3, 3] - 112338*MT2*MW2^10*MZ2^8*
       CHu[3, 3] - 46350*MH2*MT2^8*MW2*MZ2^9*CHu[3, 3] + 
      627660*MH2*MT2^7*MW2^2*MZ2^9*CHu[3, 3] + 46350*MT2^8*MW2^2*MZ2^9*
       CHu[3, 3] - 2186190*MH2*MT2^6*MW2^3*MZ2^9*CHu[3, 3] - 
      627660*MT2^7*MW2^3*MZ2^9*CHu[3, 3] + 2722752*MH2*MT2^5*MW2^4*MZ2^9*
       CHu[3, 3] + 2186190*MT2^6*MW2^4*MZ2^9*CHu[3, 3] - 
      375606*MH2*MT2^4*MW2^5*MZ2^9*CHu[3, 3] - 2722752*MT2^5*MW2^5*MZ2^9*
       CHu[3, 3] - 1789344*MH2*MT2^3*MW2^6*MZ2^9*CHu[3, 3] + 
      375606*MT2^4*MW2^6*MZ2^9*CHu[3, 3] + 1303938*MH2*MT2^2*MW2^7*MZ2^9*
       CHu[3, 3] + 1789344*MT2^3*MW2^7*MZ2^9*CHu[3, 3] - 
      256860*MH2*MT2*MW2^8*MZ2^9*CHu[3, 3] - 1303938*MT2^2*MW2^8*MZ2^9*
       CHu[3, 3] + 256860*MT2*MW2^9*MZ2^9*CHu[3, 3] - 
      46350*MH2*MT2^7*MW2*MZ2^10*CHu[3, 3] + 185400*MH2*MT2^6*MW2^2*MZ2^10*
       CHu[3, 3] + 46350*MT2^7*MW2^2*MZ2^10*CHu[3, 3] + 
      71460*MH2*MT2^5*MW2^3*MZ2^10*CHu[3, 3] - 185400*MT2^6*MW2^3*MZ2^10*
       CHu[3, 3] - 909630*MH2*MT2^4*MW2^4*MZ2^10*CHu[3, 3] - 
      71460*MT2^5*MW2^4*MZ2^10*CHu[3, 3] + 1141380*MH2*MT2^3*MW2^5*MZ2^10*
       CHu[3, 3] + 909630*MT2^4*MW2^5*MZ2^10*CHu[3, 3] - 
      488610*MH2*MT2^2*MW2^6*MZ2^10*CHu[3, 3] - 1141380*MT2^3*MW2^6*MZ2^10*
       CHu[3, 3] + 46350*MH2*MT2*MW2^7*MZ2^10*CHu[3, 3] + 
      488610*MT2^2*MW2^7*MZ2^10*CHu[3, 3] - 46350*MT2*MW2^8*MZ2^10*
       CHu[3, 3] - 46350*MH2*MT2^5*MW2^2*MZ2^11*CHu[3, 3] + 
      139050*MH2*MT2^4*MW2^3*MZ2^11*CHu[3, 3] + 46350*MT2^5*MW2^3*MZ2^11*
       CHu[3, 3] - 139050*MH2*MT2^3*MW2^4*MZ2^11*CHu[3, 3] - 
      139050*MT2^4*MW2^4*MZ2^11*CHu[3, 3] + 46350*MH2*MT2^2*MW2^5*MZ2^11*
       CHu[3, 3] + 139050*MT2^3*MW2^5*MZ2^11*CHu[3, 3] - 
      46350*MT2^2*MW2^6*MZ2^11*CHu[3, 3]))/(2*(MH2 - MW2)*(-MT2 + MW2)^3*
     MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi*SW2))*Class[7] + 
 Class[8]*
  (((-81*MT2^2*MZ2*(1536*MW2^6 - 1280*MW2^5*MZ2 - 2208*MW2^4*MZ2^2 + 
         2608*MW2^3*MZ2^3 - 100*MW2^2*MZ2^4 - 600*MW2*MZ2^5 + 125*MZ2^6) - 
       4*MW2*(8*MW2^3*MZ2^5*(9788355 - 1028632*Pi^2) + 
         12*MW2*MZ2^7*(1095320 - 121723*Pi^2) + 8192*MW2^8*(-363 + 32*Pi^2) - 
         1536*MW2^7*MZ2*(-3453 + 416*Pi^2) + 128*MW2^6*MZ2^2*
          (-108189 + 14612*Pi^2) - 64*MW2^5*MZ2^3*(-744417 + 84428*Pi^2) + 
         28*MW2^2*MZ2^6*(-1534629 + 163870*Pi^2) + 48*MW2^4*MZ2^4*
          (-1726181 + 183440*Pi^2) + MZ2^8*(-1705653 + 206140*Pi^2)) + 
       MT2*(3*MW2*MZ2^7*(17527145 - 1947568*Pi^2) + 32768*MW2^8*
          (-363 + 32*Pi^2) - 1536*MW2^7*MZ2*(-13947 + 1664*Pi^2) + 
         256*MW2^6*MZ2^2*(-216621 + 29224*Pi^2) + 
         4*MZ2^8*(-1705653 + 206140*Pi^2) - 32*MW2^5*MZ2^3*
          (-5946021 + 675424*Pi^2) + 48*MW2^4*MZ2^4*(-6900701 + 
           733760*Pi^2) + 8*MW2^2*MZ2^6*(-21490071 + 2294180*Pi^2) - 
         4*MW2^3*MZ2^5*(-78317289 + 8229056*Pi^2)))/(12*(MT2 - MW2)*MZ2^2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (9*MT2*(2*MW2 + MZ2)^2*(128*MW2^4 - 64*MW2^3*MZ2 - 152*MW2^2*MZ2^2 + 
        140*MW2*MZ2^3 - 25*MZ2^4)*(2*MT2^3 + MT2^2*MZ2 - 
        6*MT2*MW2*(MW2 + MZ2) + 4*MW2^2*(MW2 + 2*MZ2))*B0i[bb0, 0, 0, MT2])/
      (2*(MT2 - MW2)^2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (9*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
       (-2*MT2^3*(2*MW2 + MZ2)^2*(16*MW2^2 + 16*MW2*MZ2 - 5*MZ2^2) + 
        4*MT2^2*(704*MW2^5 + 4448*MW2^4*MZ2 - 2188*MW2^3*MZ2^2 - 
          5816*MW2^2*MZ2^3 + 5929*MW2*MZ2^4 - 2591*MZ2^5) + 
        8*MW2^2*(320*MW2^5 + 2128*MW2^4*MZ2 - 1188*MW2^3*MZ2^2 - 
          2936*MW2^2*MZ2^3 + 2969*MW2*MZ2^4 - 1293*MZ2^5) + 
        MT2*MW2*(-5248*MW2^5 - 34752*MW2^4*MZ2 + 17992*MW2^3*MZ2^2 + 
          46564*MW2^2*MZ2^3 - 47466*MW2*MZ2^4 + 20723*MZ2^5))*
       B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*MZ2^2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (3*(-24576*MW2^8 - 150528*MW2^7*MZ2 + 345088*MW2^6*MZ2^2 + 
        106720*MW2^5*MZ2^3 - 804688*MW2^4*MZ2^4 + 857572*MW2^3*MZ2^5 - 
        414028*MW2^2*MZ2^6 + 82909*MW2*MZ2^7 + 1666*MZ2^8)*
       B0i[bb0, 0, 0, MZ2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
       Pi) + (9*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
        90*MW2*MZ2^4 - 25*MZ2^5)*(MT2*(4*MW2^2 + 4*MW2*MZ2 - 2*MZ2^2) + 
        MW2*(-8*MW2^2 - 10*MW2*MZ2 + 3*MZ2^2) - 4*MT2^2*MZ2*SW2)*
       B0i[bb0, MZ2, MT2, MT2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
        3*Pi) - (27*MT2*(4*MW2 - MZ2)*(4*MT2*MW2 + 4*MW2^2 - 2*MT2*MZ2 + 
        4*MW2*MZ2 - MZ2^2)*(64*MW2^4 + 16*MW2^3*MZ2 - 88*MW2^2*MZ2^2 + 
        10*MW2*MZ2^3 + 25*MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
      (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (108*MW2^3*(256*MW2^6 + 512*MW2^5*MZ2 - 368*MW2^4*MZ2^2 - 
        608*MW2^3*MZ2^3 + 346*MW2^2*MZ2^4 + 155*MW2*MZ2^5 - 50*MZ2^6)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
     (27*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 
        25*MZ2^5)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
        4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
       C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
     (18*MW2*(MW2 + MZ2)^2*(4096*MW2^6 + 18944*MW2^5*MZ2 - 
        93440*MW2^4*MZ2^2 + 144304*MW2^3*MZ2^3 - 111920*MW2^2*MZ2^4 + 
        46418*MW2*MZ2^5 - 8645*MZ2^6)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
     (9*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 
        25*MZ2^5)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*
         (MW2 + MZ2)^2 - 4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 
        4*MT2^3*MZ2*SW2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
      (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi))*Cll[1, 2, 2, 1] + 
   (3*B0i[bb0, 0, 0, MZ2]*(4096*MW2^6*Cdd[1, 1, 1, 1] - 
      10240*MW2^5*MZ2*Cdd[1, 1, 1, 1] + 3328*MW2^4*MZ2^2*Cdd[1, 1, 1, 1] + 
      12160*MW2^3*MZ2^3*Cdd[1, 1, 1, 1] - 14624*MW2^2*MZ2^4*Cdd[1, 1, 1, 1] + 
      6080*MW2*MZ2^5*Cdd[1, 1, 1, 1] - 800*MZ2^6*Cdd[1, 1, 1, 1] + 
      6144*MW2^6*Cdd[1, 1, 2, 2] - 15360*MW2^5*MZ2*Cdd[1, 1, 2, 2] + 
      4992*MW2^4*MZ2^2*Cdd[1, 1, 2, 2] + 18240*MW2^3*MZ2^3*Cdd[1, 1, 2, 2] - 
      21936*MW2^2*MZ2^4*Cdd[1, 1, 2, 2] + 9120*MW2*MZ2^5*Cdd[1, 1, 2, 2] - 
      1200*MZ2^6*Cdd[1, 1, 2, 2] + 6144*MW2^6*Cdd[1, 1, 3, 3] - 
      15360*MW2^5*MZ2*Cdd[1, 1, 3, 3] + 4992*MW2^4*MZ2^2*Cdd[1, 1, 3, 3] + 
      18240*MW2^3*MZ2^3*Cdd[1, 1, 3, 3] - 21936*MW2^2*MZ2^4*Cdd[1, 1, 3, 3] + 
      9120*MW2*MZ2^5*Cdd[1, 1, 3, 3] - 1200*MZ2^6*Cdd[1, 1, 3, 3] + 
      2048*MW2^6*Cdd[1, 2, 2, 1] - 5120*MW2^5*MZ2*Cdd[1, 2, 2, 1] + 
      1664*MW2^4*MZ2^2*Cdd[1, 2, 2, 1] + 6080*MW2^3*MZ2^3*Cdd[1, 2, 2, 1] - 
      7312*MW2^2*MZ2^4*Cdd[1, 2, 2, 1] + 3040*MW2*MZ2^5*Cdd[1, 2, 2, 1] - 
      400*MZ2^6*Cdd[1, 2, 2, 1] + 2048*MW2^6*Cdd[1, 3, 3, 1] - 
      5120*MW2^5*MZ2*Cdd[1, 3, 3, 1] + 1664*MW2^4*MZ2^2*Cdd[1, 3, 3, 1] + 
      6080*MW2^3*MZ2^3*Cdd[1, 3, 3, 1] - 7312*MW2^2*MZ2^4*Cdd[1, 3, 3, 1] + 
      3040*MW2*MZ2^5*Cdd[1, 3, 3, 1] - 400*MZ2^6*Cdd[1, 3, 3, 1] + 
      4096*MW2^6*Cdd[2, 2, 2, 2] - 10240*MW2^5*MZ2*Cdd[2, 2, 2, 2] + 
      3328*MW2^4*MZ2^2*Cdd[2, 2, 2, 2] + 12160*MW2^3*MZ2^3*Cdd[2, 2, 2, 2] - 
      14624*MW2^2*MZ2^4*Cdd[2, 2, 2, 2] + 6080*MW2*MZ2^5*Cdd[2, 2, 2, 2] - 
      800*MZ2^6*Cdd[2, 2, 2, 2] + 6144*MW2^6*Cdd[2, 2, 3, 3] - 
      15360*MW2^5*MZ2*Cdd[2, 2, 3, 3] + 4992*MW2^4*MZ2^2*Cdd[2, 2, 3, 3] + 
      18240*MW2^3*MZ2^3*Cdd[2, 2, 3, 3] - 21936*MW2^2*MZ2^4*Cdd[2, 2, 3, 3] + 
      9120*MW2*MZ2^5*Cdd[2, 2, 3, 3] - 1200*MZ2^6*Cdd[2, 2, 3, 3] + 
      2048*MW2^6*Cdd[2, 3, 3, 2] - 5120*MW2^5*MZ2*Cdd[2, 3, 3, 2] + 
      1664*MW2^4*MZ2^2*Cdd[2, 3, 3, 2] + 6080*MW2^3*MZ2^3*Cdd[2, 3, 3, 2] - 
      7312*MW2^2*MZ2^4*Cdd[2, 3, 3, 2] + 3040*MW2*MZ2^5*Cdd[2, 3, 3, 2] - 
      400*MZ2^6*Cdd[2, 3, 3, 2] + 4096*MW2^6*Cdd[3, 3, 3, 3] - 
      10240*MW2^5*MZ2*Cdd[3, 3, 3, 3] + 3328*MW2^4*MZ2^2*Cdd[3, 3, 3, 3] + 
      12160*MW2^3*MZ2^3*Cdd[3, 3, 3, 3] - 14624*MW2^2*MZ2^4*Cdd[3, 3, 3, 3] + 
      6080*MW2*MZ2^5*Cdd[3, 3, 3, 3] - 800*MZ2^6*Cdd[3, 3, 3, 3] - 
      37888*MW2^6*Ced[1, 1, 1, 1] + 161280*MW2^5*MZ2*Ced[1, 1, 1, 1] - 
      305472*MW2^4*MZ2^2*Ced[1, 1, 1, 1] + 332288*MW2^3*MZ2^3*
       Ced[1, 1, 1, 1] - 218448*MW2^2*MZ2^4*Ced[1, 1, 1, 1] + 
      82848*MW2*MZ2^5*Ced[1, 1, 1, 1] - 14608*MZ2^6*Ced[1, 1, 1, 1] - 
      37888*MW2^6*Ced[1, 1, 2, 2] + 161280*MW2^5*MZ2*Ced[1, 1, 2, 2] - 
      305472*MW2^4*MZ2^2*Ced[1, 1, 2, 2] + 332288*MW2^3*MZ2^3*
       Ced[1, 1, 2, 2] - 218448*MW2^2*MZ2^4*Ced[1, 1, 2, 2] + 
      82848*MW2*MZ2^5*Ced[1, 1, 2, 2] - 14608*MZ2^6*Ced[1, 1, 2, 2] - 
      37888*MW2^6*Ced[1, 1, 3, 3] + 161280*MW2^5*MZ2*Ced[1, 1, 3, 3] - 
      305472*MW2^4*MZ2^2*Ced[1, 1, 3, 3] + 332288*MW2^3*MZ2^3*
       Ced[1, 1, 3, 3] - 218448*MW2^2*MZ2^4*Ced[1, 1, 3, 3] + 
      82848*MW2*MZ2^5*Ced[1, 1, 3, 3] - 14608*MZ2^6*Ced[1, 1, 3, 3] + 
      18432*MW2^6*Ced[2, 2, 1, 1] - 80640*MW2^5*MZ2*Ced[2, 2, 1, 1] + 
      150624*MW2^4*MZ2^2*Ced[2, 2, 1, 1] - 156528*MW2^3*MZ2^3*
       Ced[2, 2, 1, 1] + 97164*MW2^2*MZ2^4*Ced[2, 2, 1, 1] - 
      34632*MW2*MZ2^5*Ced[2, 2, 1, 1] + 5580*MZ2^6*Ced[2, 2, 1, 1] + 
      18432*MW2^6*Ced[2, 2, 2, 2] - 80640*MW2^5*MZ2*Ced[2, 2, 2, 2] + 
      150624*MW2^4*MZ2^2*Ced[2, 2, 2, 2] - 156528*MW2^3*MZ2^3*
       Ced[2, 2, 2, 2] + 97164*MW2^2*MZ2^4*Ced[2, 2, 2, 2] - 
      34632*MW2*MZ2^5*Ced[2, 2, 2, 2] + 5580*MZ2^6*Ced[2, 2, 2, 2] + 
      18432*MW2^6*Ced[2, 2, 3, 3] - 80640*MW2^5*MZ2*Ced[2, 2, 3, 3] + 
      150624*MW2^4*MZ2^2*Ced[2, 2, 3, 3] - 156528*MW2^3*MZ2^3*
       Ced[2, 2, 3, 3] + 97164*MW2^2*MZ2^4*Ced[2, 2, 3, 3] - 
      34632*MW2*MZ2^5*Ced[2, 2, 3, 3] + 5580*MZ2^6*Ced[2, 2, 3, 3] + 
      18432*MW2^6*Ced[3, 3, 1, 1] - 80640*MW2^5*MZ2*Ced[3, 3, 1, 1] + 
      150624*MW2^4*MZ2^2*Ced[3, 3, 1, 1] - 156528*MW2^3*MZ2^3*
       Ced[3, 3, 1, 1] + 97164*MW2^2*MZ2^4*Ced[3, 3, 1, 1] - 
      34632*MW2*MZ2^5*Ced[3, 3, 1, 1] + 5580*MZ2^6*Ced[3, 3, 1, 1] + 
      18432*MW2^6*Ced[3, 3, 2, 2] - 80640*MW2^5*MZ2*Ced[3, 3, 2, 2] + 
      150624*MW2^4*MZ2^2*Ced[3, 3, 2, 2] - 156528*MW2^3*MZ2^3*
       Ced[3, 3, 2, 2] + 97164*MW2^2*MZ2^4*Ced[3, 3, 2, 2] - 
      34632*MW2*MZ2^5*Ced[3, 3, 2, 2] + 5580*MZ2^6*Ced[3, 3, 2, 2] + 
      18432*MW2^6*Ced[3, 3, 3, 3] - 80640*MW2^5*MZ2*Ced[3, 3, 3, 3] + 
      150624*MW2^4*MZ2^2*Ced[3, 3, 3, 3] - 156528*MW2^3*MZ2^3*
       Ced[3, 3, 3, 3] + 97164*MW2^2*MZ2^4*Ced[3, 3, 3, 3] - 
      34632*MW2*MZ2^5*Ced[3, 3, 3, 3] + 5580*MZ2^6*Ced[3, 3, 3, 3] + 
      4*(1280*MW2^6 + 5312*MW2^5*MZ2 - 22880*MW2^4*MZ2^2 + 
        30728*MW2^3*MZ2^3 - 20978*MW2^2*MZ2^4 + 7781*MW2*MZ2^5 - 1243*MZ2^6)*
       Ced[Leff, Leff, 1, 1] + 4*(1280*MW2^6 + 5312*MW2^5*MZ2 - 
        22880*MW2^4*MZ2^2 + 30728*MW2^3*MZ2^3 - 20978*MW2^2*MZ2^4 + 
        7781*MW2*MZ2^5 - 1243*MZ2^6)*Ced[Leff, Leff, 2, 2] + 
      5120*MW2^6*Ced[Leff, Leff, 3, 3] + 21248*MW2^5*MZ2*
       Ced[Leff, Leff, 3, 3] - 91520*MW2^4*MZ2^2*Ced[Leff, Leff, 3, 3] + 
      122912*MW2^3*MZ2^3*Ced[Leff, Leff, 3, 3] - 83912*MW2^2*MZ2^4*
       Ced[Leff, Leff, 3, 3] + 31124*MW2*MZ2^5*Ced[Leff, Leff, 3, 3] - 
      4972*MZ2^6*Ced[Leff, Leff, 3, 3] - 157696*MW2^6*Cee[1, 1, 1, 1] + 
      660480*MW2^5*MZ2*Cee[1, 1, 1, 1] - 1226880*MW2^4*MZ2^2*
       Cee[1, 1, 1, 1] + 1310912*MW2^3*MZ2^3*Cee[1, 1, 1, 1] - 
      851856*MW2^2*MZ2^4*Cee[1, 1, 1, 1] + 322272*MW2*MZ2^5*Cee[1, 1, 1, 1] - 
      57232*MZ2^6*Cee[1, 1, 1, 1] - 90112*MW2^6*Cee[1, 1, 2, 2] + 
      353280*MW2^5*MZ2*Cee[1, 1, 2, 2] - 629376*MW2^4*MZ2^2*Cee[1, 1, 2, 2] + 
      666560*MW2^3*MZ2^3*Cee[1, 1, 2, 2] - 441264*MW2^2*MZ2^4*
       Cee[1, 1, 2, 2] + 174624*MW2*MZ2^5*Cee[1, 1, 2, 2] - 
      33712*MZ2^6*Cee[1, 1, 2, 2] - 90112*MW2^6*Cee[1, 1, 3, 3] + 
      353280*MW2^5*MZ2*Cee[1, 1, 3, 3] - 629376*MW2^4*MZ2^2*Cee[1, 1, 3, 3] + 
      666560*MW2^3*MZ2^3*Cee[1, 1, 3, 3] - 441264*MW2^2*MZ2^4*
       Cee[1, 1, 3, 3] + 174624*MW2*MZ2^5*Cee[1, 1, 3, 3] - 
      33712*MZ2^6*Cee[1, 1, 3, 3] + 67584*MW2^6*Cee[2, 2, 2, 2] - 
      307200*MW2^5*MZ2*Cee[2, 2, 2, 2] + 597504*MW2^4*MZ2^2*Cee[2, 2, 2, 2] - 
      644352*MW2^3*MZ2^3*Cee[2, 2, 2, 2] + 410592*MW2^2*MZ2^4*
       Cee[2, 2, 2, 2] - 147648*MW2*MZ2^5*Cee[2, 2, 2, 2] + 
      23520*MZ2^6*Cee[2, 2, 2, 2] + 135168*MW2^6*Cee[2, 2, 3, 3] - 
      614400*MW2^5*MZ2*Cee[2, 2, 3, 3] + 1195008*MW2^4*MZ2^2*
       Cee[2, 2, 3, 3] - 1288704*MW2^3*MZ2^3*Cee[2, 2, 3, 3] + 
      821184*MW2^2*MZ2^4*Cee[2, 2, 3, 3] - 295296*MW2*MZ2^5*Cee[2, 2, 3, 3] + 
      47040*MZ2^6*Cee[2, 2, 3, 3] + 67584*MW2^6*Cee[3, 3, 3, 3] - 
      307200*MW2^5*MZ2*Cee[3, 3, 3, 3] + 597504*MW2^4*MZ2^2*Cee[3, 3, 3, 3] - 
      644352*MW2^3*MZ2^3*Cee[3, 3, 3, 3] + 410592*MW2^2*MZ2^4*
       Cee[3, 3, 3, 3] - 147648*MW2*MZ2^5*Cee[3, 3, 3, 3] + 
      23520*MZ2^6*Cee[3, 3, 3, 3] + 20480*MW2^6*Cee[Leff, Leff, 1, 1] + 
      84992*MW2^5*MZ2*Cee[Leff, Leff, 1, 1] - 366080*MW2^4*MZ2^2*
       Cee[Leff, Leff, 1, 1] + 491648*MW2^3*MZ2^3*Cee[Leff, Leff, 1, 1] - 
      335648*MW2^2*MZ2^4*Cee[Leff, Leff, 1, 1] + 124496*MW2*MZ2^5*
       Cee[Leff, Leff, 1, 1] - 19888*MZ2^6*Cee[Leff, Leff, 1, 1] + 
      20480*MW2^6*Cee[Leff, Leff, 2, 2] + 84992*MW2^5*MZ2*
       Cee[Leff, Leff, 2, 2] - 366080*MW2^4*MZ2^2*Cee[Leff, Leff, 2, 2] + 
      491648*MW2^3*MZ2^3*Cee[Leff, Leff, 2, 2] - 335648*MW2^2*MZ2^4*
       Cee[Leff, Leff, 2, 2] + 124496*MW2*MZ2^5*Cee[Leff, Leff, 2, 2] - 
      19888*MZ2^6*Cee[Leff, Leff, 2, 2] + 20480*MW2^6*Cee[Leff, Leff, 3, 3] + 
      84992*MW2^5*MZ2*Cee[Leff, Leff, 3, 3] - 366080*MW2^4*MZ2^2*
       Cee[Leff, Leff, 3, 3] + 491648*MW2^3*MZ2^3*Cee[Leff, Leff, 3, 3] - 
      335648*MW2^2*MZ2^4*Cee[Leff, Leff, 3, 3] + 124496*MW2*MZ2^5*
       Cee[Leff, Leff, 3, 3] - 19888*MZ2^6*Cee[Leff, Leff, 3, 3] + 
      75776*MW2^6*Ceu[1, 1, 1, 1] - 322560*MW2^5*MZ2*Ceu[1, 1, 1, 1] + 
      610944*MW2^4*MZ2^2*Ceu[1, 1, 1, 1] - 664576*MW2^3*MZ2^3*
       Ceu[1, 1, 1, 1] + 436896*MW2^2*MZ2^4*Ceu[1, 1, 1, 1] - 
      165696*MW2*MZ2^5*Ceu[1, 1, 1, 1] + 29216*MZ2^6*Ceu[1, 1, 1, 1] + 
      75776*MW2^6*Ceu[1, 1, 2, 2] - 322560*MW2^5*MZ2*Ceu[1, 1, 2, 2] + 
      610944*MW2^4*MZ2^2*Ceu[1, 1, 2, 2] - 664576*MW2^3*MZ2^3*
       Ceu[1, 1, 2, 2] + 436896*MW2^2*MZ2^4*Ceu[1, 1, 2, 2] - 
      165696*MW2*MZ2^5*Ceu[1, 1, 2, 2] + 29216*MZ2^6*Ceu[1, 1, 2, 2] - 
      36864*MW2^6*Ceu[2, 2, 1, 1] + 161280*MW2^5*MZ2*Ceu[2, 2, 1, 1] - 
      301248*MW2^4*MZ2^2*Ceu[2, 2, 1, 1] + 313056*MW2^3*MZ2^3*
       Ceu[2, 2, 1, 1] - 194328*MW2^2*MZ2^4*Ceu[2, 2, 1, 1] + 
      69264*MW2*MZ2^5*Ceu[2, 2, 1, 1] - 11160*MZ2^6*Ceu[2, 2, 1, 1] - 
      36864*MW2^6*Ceu[2, 2, 2, 2] + 161280*MW2^5*MZ2*Ceu[2, 2, 2, 2] - 
      301248*MW2^4*MZ2^2*Ceu[2, 2, 2, 2] + 313056*MW2^3*MZ2^3*
       Ceu[2, 2, 2, 2] - 194328*MW2^2*MZ2^4*Ceu[2, 2, 2, 2] + 
      69264*MW2*MZ2^5*Ceu[2, 2, 2, 2] - 11160*MZ2^6*Ceu[2, 2, 2, 2] - 
      36864*MW2^6*Ceu[3, 3, 1, 1] + 161280*MW2^5*MZ2*Ceu[3, 3, 1, 1] - 
      301248*MW2^4*MZ2^2*Ceu[3, 3, 1, 1] + 313056*MW2^3*MZ2^3*
       Ceu[3, 3, 1, 1] - 194328*MW2^2*MZ2^4*Ceu[3, 3, 1, 1] + 
      69264*MW2*MZ2^5*Ceu[3, 3, 1, 1] - 11160*MZ2^6*Ceu[3, 3, 1, 1] - 
      36864*MW2^6*Ceu[3, 3, 2, 2] + 161280*MW2^5*MZ2*Ceu[3, 3, 2, 2] - 
      301248*MW2^4*MZ2^2*Ceu[3, 3, 2, 2] + 313056*MW2^3*MZ2^3*
       Ceu[3, 3, 2, 2] - 194328*MW2^2*MZ2^4*Ceu[3, 3, 2, 2] + 
      69264*MW2*MZ2^5*Ceu[3, 3, 2, 2] - 11160*MZ2^6*Ceu[3, 3, 2, 2] - 
      10240*MW2^6*Ceu[Leff, Leff, 1, 1] - 42496*MW2^5*MZ2*
       Ceu[Leff, Leff, 1, 1] + 183040*MW2^4*MZ2^2*Ceu[Leff, Leff, 1, 1] - 
      245824*MW2^3*MZ2^3*Ceu[Leff, Leff, 1, 1] + 167824*MW2^2*MZ2^4*
       Ceu[Leff, Leff, 1, 1] - 62248*MW2*MZ2^5*Ceu[Leff, Leff, 1, 1] + 
      9944*MZ2^6*Ceu[Leff, Leff, 1, 1] - 10240*MW2^6*Ceu[Leff, Leff, 2, 2] - 
      42496*MW2^5*MZ2*Ceu[Leff, Leff, 2, 2] + 183040*MW2^4*MZ2^2*
       Ceu[Leff, Leff, 2, 2] - 245824*MW2^3*MZ2^3*Ceu[Leff, Leff, 2, 2] + 
      167824*MW2^2*MZ2^4*Ceu[Leff, Leff, 2, 2] - 62248*MW2*MZ2^5*
       Ceu[Leff, Leff, 2, 2] + 9944*MZ2^6*Ceu[Leff, Leff, 2, 2] - 
      37888*MW2^6*Cld[1, 1, 1, 1] + 133120*MW2^5*MZ2*Cld[1, 1, 1, 1] - 
      212672*MW2^4*MZ2^2*Cld[1, 1, 1, 1] + 197040*MW2^3*MZ2^3*
       Cld[1, 1, 1, 1] - 109288*MW2^2*MZ2^4*Cld[1, 1, 1, 1] + 
      34202*MW2*MZ2^5*Cld[1, 1, 1, 1] - 4514*MZ2^6*Cld[1, 1, 1, 1] - 
      37888*MW2^6*Cld[1, 1, 2, 2] + 133120*MW2^5*MZ2*Cld[1, 1, 2, 2] - 
      212672*MW2^4*MZ2^2*Cld[1, 1, 2, 2] + 197040*MW2^3*MZ2^3*
       Cld[1, 1, 2, 2] - 109288*MW2^2*MZ2^4*Cld[1, 1, 2, 2] + 
      34202*MW2*MZ2^5*Cld[1, 1, 2, 2] - 4514*MZ2^6*Cld[1, 1, 2, 2] - 
      37888*MW2^6*Cld[1, 1, 3, 3] + 133120*MW2^5*MZ2*Cld[1, 1, 3, 3] - 
      212672*MW2^4*MZ2^2*Cld[1, 1, 3, 3] + 197040*MW2^3*MZ2^3*
       Cld[1, 1, 3, 3] - 109288*MW2^2*MZ2^4*Cld[1, 1, 3, 3] + 
      34202*MW2*MZ2^5*Cld[1, 1, 3, 3] - 4514*MZ2^6*Cld[1, 1, 3, 3] + 
      18432*MW2^6*Cld[2, 2, 1, 1] - 80640*MW2^5*MZ2*Cld[2, 2, 1, 1] + 
      150624*MW2^4*MZ2^2*Cld[2, 2, 1, 1] - 156528*MW2^3*MZ2^3*
       Cld[2, 2, 1, 1] + 97164*MW2^2*MZ2^4*Cld[2, 2, 1, 1] - 
      34632*MW2*MZ2^5*Cld[2, 2, 1, 1] + 5580*MZ2^6*Cld[2, 2, 1, 1] + 
      18432*MW2^6*Cld[2, 2, 2, 2] - 80640*MW2^5*MZ2*Cld[2, 2, 2, 2] + 
      150624*MW2^4*MZ2^2*Cld[2, 2, 2, 2] - 156528*MW2^3*MZ2^3*
       Cld[2, 2, 2, 2] + 97164*MW2^2*MZ2^4*Cld[2, 2, 2, 2] - 
      34632*MW2*MZ2^5*Cld[2, 2, 2, 2] + 5580*MZ2^6*Cld[2, 2, 2, 2] + 
      18432*MW2^6*Cld[2, 2, 3, 3] - 80640*MW2^5*MZ2*Cld[2, 2, 3, 3] + 
      150624*MW2^4*MZ2^2*Cld[2, 2, 3, 3] - 156528*MW2^3*MZ2^3*
       Cld[2, 2, 3, 3] + 97164*MW2^2*MZ2^4*Cld[2, 2, 3, 3] - 
      34632*MW2*MZ2^5*Cld[2, 2, 3, 3] + 5580*MZ2^6*Cld[2, 2, 3, 3] + 
      18432*MW2^6*Cld[3, 3, 1, 1] - 80640*MW2^5*MZ2*Cld[3, 3, 1, 1] + 
      150624*MW2^4*MZ2^2*Cld[3, 3, 1, 1] - 156528*MW2^3*MZ2^3*
       Cld[3, 3, 1, 1] + 97164*MW2^2*MZ2^4*Cld[3, 3, 1, 1] - 
      34632*MW2*MZ2^5*Cld[3, 3, 1, 1] + 5580*MZ2^6*Cld[3, 3, 1, 1] + 
      18432*MW2^6*Cld[3, 3, 2, 2] - 80640*MW2^5*MZ2*Cld[3, 3, 2, 2] + 
      150624*MW2^4*MZ2^2*Cld[3, 3, 2, 2] - 156528*MW2^3*MZ2^3*
       Cld[3, 3, 2, 2] + 97164*MW2^2*MZ2^4*Cld[3, 3, 2, 2] - 
      34632*MW2*MZ2^5*Cld[3, 3, 2, 2] + 5580*MZ2^6*Cld[3, 3, 2, 2] + 
      18432*MW2^6*Cld[3, 3, 3, 3] - 80640*MW2^5*MZ2*Cld[3, 3, 3, 3] + 
      150624*MW2^4*MZ2^2*Cld[3, 3, 3, 3] - 156528*MW2^3*MZ2^3*
       Cld[3, 3, 3, 3] + 97164*MW2^2*MZ2^4*Cld[3, 3, 3, 3] - 
      34632*MW2*MZ2^5*Cld[3, 3, 3, 3] + 5580*MZ2^6*Cld[3, 3, 3, 3] - 
      5120*MW2^6*Cld[Leff, Leff, 1, 1] - 18688*MW2^5*MZ2*
       Cld[Leff, Leff, 1, 1] + 103424*MW2^4*MZ2^2*Cld[Leff, Leff, 1, 1] - 
      162720*MW2^3*MZ2^3*Cld[Leff, Leff, 1, 1] + 125464*MW2^2*MZ2^4*
       Cld[Leff, Leff, 1, 1] - 52304*MW2*MZ2^5*Cld[Leff, Leff, 1, 1] + 
      9944*MZ2^6*Cld[Leff, Leff, 1, 1] - 5120*MW2^6*Cld[Leff, Leff, 2, 2] - 
      18688*MW2^5*MZ2*Cld[Leff, Leff, 2, 2] + 103424*MW2^4*MZ2^2*
       Cld[Leff, Leff, 2, 2] - 162720*MW2^3*MZ2^3*Cld[Leff, Leff, 2, 2] + 
      125464*MW2^2*MZ2^4*Cld[Leff, Leff, 2, 2] - 52304*MW2*MZ2^5*
       Cld[Leff, Leff, 2, 2] + 9944*MZ2^6*Cld[Leff, Leff, 2, 2] - 
      5120*MW2^6*Cld[Leff, Leff, 3, 3] - 18688*MW2^5*MZ2*
       Cld[Leff, Leff, 3, 3] + 103424*MW2^4*MZ2^2*Cld[Leff, Leff, 3, 3] - 
      162720*MW2^3*MZ2^3*Cld[Leff, Leff, 3, 3] + 125464*MW2^2*MZ2^4*
       Cld[Leff, Leff, 3, 3] - 52304*MW2*MZ2^5*Cld[Leff, Leff, 3, 3] + 
      9944*MZ2^6*Cld[Leff, Leff, 3, 3] - 78848*MW2^6*Cle[1, 1, 1, 1] + 
      302080*MW2^5*MZ2*Cle[1, 1, 1, 1] - 520640*MW2^4*MZ2^2*Cle[1, 1, 1, 1] + 
      520208*MW2^3*MZ2^3*Cle[1, 1, 1, 1] - 316768*MW2^2*MZ2^4*
       Cle[1, 1, 1, 1] + 112490*MW2*MZ2^5*Cle[1, 1, 1, 1] - 
      18522*MZ2^6*Cle[1, 1, 1, 1] - 22528*MW2^6*Cle[1, 1, 2, 2] + 
      60160*MW2^5*MZ2*Cle[1, 1, 2, 2] - 64544*MW2^4*MZ2^2*Cle[1, 1, 2, 2] + 
      31392*MW2^3*MZ2^3*Cle[1, 1, 2, 2] - 1156*MW2^2*MZ2^4*Cle[1, 1, 2, 2] - 
      4990*MW2*MZ2^5*Cle[1, 1, 2, 2] + 1666*MZ2^6*Cle[1, 1, 2, 2] - 
      22528*MW2^6*Cle[1, 1, 3, 3] + 60160*MW2^5*MZ2*Cle[1, 1, 3, 3] - 
      64544*MW2^4*MZ2^2*Cle[1, 1, 3, 3] + 31392*MW2^3*MZ2^3*Cle[1, 1, 3, 3] - 
      1156*MW2^2*MZ2^4*Cle[1, 1, 3, 3] - 4990*MW2*MZ2^5*Cle[1, 1, 3, 3] + 
      1666*MZ2^6*Cle[1, 1, 3, 3] + 5120*MW2^6*Cle[1, 1, Leff, Leff] + 
      21248*MW2^5*MZ2*Cle[1, 1, Leff, Leff] - 91520*MW2^4*MZ2^2*
       Cle[1, 1, Leff, Leff] + 122912*MW2^3*MZ2^3*Cle[1, 1, Leff, Leff] - 
      83912*MW2^2*MZ2^4*Cle[1, 1, Leff, Leff] + 31124*MW2*MZ2^5*
       Cle[1, 1, Leff, Leff] - 4972*MZ2^6*Cle[1, 1, Leff, Leff] - 
      22528*MW2^6*Cle[2, 2, 1, 1] + 88320*MW2^5*MZ2*Cle[2, 2, 1, 1] - 
      157344*MW2^4*MZ2^2*Cle[2, 2, 1, 1] + 166640*MW2^3*MZ2^3*
       Cle[2, 2, 1, 1] - 110316*MW2^2*MZ2^4*Cle[2, 2, 1, 1] + 
      43656*MW2*MZ2^5*Cle[2, 2, 1, 1] - 8428*MZ2^6*Cle[2, 2, 1, 1] + 
      33792*MW2^6*Cle[2, 2, 2, 2] - 153600*MW2^5*MZ2*Cle[2, 2, 2, 2] + 
      298752*MW2^4*MZ2^2*Cle[2, 2, 2, 2] - 322176*MW2^3*MZ2^3*
       Cle[2, 2, 2, 2] + 205296*MW2^2*MZ2^4*Cle[2, 2, 2, 2] - 
      73824*MW2*MZ2^5*Cle[2, 2, 2, 2] + 11760*MZ2^6*Cle[2, 2, 2, 2] + 
      33792*MW2^6*Cle[2, 2, 3, 3] - 153600*MW2^5*MZ2*Cle[2, 2, 3, 3] + 
      298752*MW2^4*MZ2^2*Cle[2, 2, 3, 3] - 322176*MW2^3*MZ2^3*
       Cle[2, 2, 3, 3] + 205296*MW2^2*MZ2^4*Cle[2, 2, 3, 3] - 
      73824*MW2*MZ2^5*Cle[2, 2, 3, 3] + 11760*MZ2^6*Cle[2, 2, 3, 3] + 
      5120*MW2^6*Cle[2, 2, Leff, Leff] + 21248*MW2^5*MZ2*
       Cle[2, 2, Leff, Leff] - 91520*MW2^4*MZ2^2*Cle[2, 2, Leff, Leff] + 
      122912*MW2^3*MZ2^3*Cle[2, 2, Leff, Leff] - 83912*MW2^2*MZ2^4*
       Cle[2, 2, Leff, Leff] + 31124*MW2*MZ2^5*Cle[2, 2, Leff, Leff] - 
      4972*MZ2^6*Cle[2, 2, Leff, Leff] - 22528*MW2^6*Cle[3, 3, 1, 1] + 
      88320*MW2^5*MZ2*Cle[3, 3, 1, 1] - 157344*MW2^4*MZ2^2*Cle[3, 3, 1, 1] + 
      166640*MW2^3*MZ2^3*Cle[3, 3, 1, 1] - 110316*MW2^2*MZ2^4*
       Cle[3, 3, 1, 1] + 43656*MW2*MZ2^5*Cle[3, 3, 1, 1] - 
      8428*MZ2^6*Cle[3, 3, 1, 1] + 33792*MW2^6*Cle[3, 3, 2, 2] - 
      153600*MW2^5*MZ2*Cle[3, 3, 2, 2] + 298752*MW2^4*MZ2^2*Cle[3, 3, 2, 2] - 
      322176*MW2^3*MZ2^3*Cle[3, 3, 2, 2] + 205296*MW2^2*MZ2^4*
       Cle[3, 3, 2, 2] - 73824*MW2*MZ2^5*Cle[3, 3, 2, 2] + 
      11760*MZ2^6*Cle[3, 3, 2, 2] + 33792*MW2^6*Cle[3, 3, 3, 3] - 
      153600*MW2^5*MZ2*Cle[3, 3, 3, 3] + 298752*MW2^4*MZ2^2*Cle[3, 3, 3, 3] - 
      322176*MW2^3*MZ2^3*Cle[3, 3, 3, 3] + 205296*MW2^2*MZ2^4*
       Cle[3, 3, 3, 3] - 73824*MW2*MZ2^5*Cle[3, 3, 3, 3] + 
      11760*MZ2^6*Cle[3, 3, 3, 3] + 5120*MW2^6*Cle[3, 3, Leff, Leff] + 
      21248*MW2^5*MZ2*Cle[3, 3, Leff, Leff] - 91520*MW2^4*MZ2^2*
       Cle[3, 3, Leff, Leff] + 122912*MW2^3*MZ2^3*Cle[3, 3, Leff, Leff] - 
      83912*MW2^2*MZ2^4*Cle[3, 3, Leff, Leff] + 31124*MW2*MZ2^5*
       Cle[3, 3, Leff, Leff] - 4972*MZ2^6*Cle[3, 3, Leff, Leff] - 
      5120*MW2^6*Cle[Leff, Leff, 1, 1] - 18688*MW2^5*MZ2*
       Cle[Leff, Leff, 1, 1] + 103424*MW2^4*MZ2^2*Cle[Leff, Leff, 1, 1] - 
      162720*MW2^3*MZ2^3*Cle[Leff, Leff, 1, 1] + 125464*MW2^2*MZ2^4*
       Cle[Leff, Leff, 1, 1] - 52304*MW2*MZ2^5*Cle[Leff, Leff, 1, 1] + 
      9944*MZ2^6*Cle[Leff, Leff, 1, 1] - 5120*MW2^6*Cle[Leff, Leff, 2, 2] - 
      18688*MW2^5*MZ2*Cle[Leff, Leff, 2, 2] + 103424*MW2^4*MZ2^2*
       Cle[Leff, Leff, 2, 2] - 162720*MW2^3*MZ2^3*Cle[Leff, Leff, 2, 2] + 
      125464*MW2^2*MZ2^4*Cle[Leff, Leff, 2, 2] - 52304*MW2*MZ2^5*
       Cle[Leff, Leff, 2, 2] + 9944*MZ2^6*Cle[Leff, Leff, 2, 2] - 
      5120*MW2^6*Cle[Leff, Leff, 3, 3] - 18688*MW2^5*MZ2*
       Cle[Leff, Leff, 3, 3] + 103424*MW2^4*MZ2^2*Cle[Leff, Leff, 3, 3] - 
      162720*MW2^3*MZ2^3*Cle[Leff, Leff, 3, 3] + 125464*MW2^2*MZ2^4*
       Cle[Leff, Leff, 3, 3] - 52304*MW2*MZ2^5*Cle[Leff, Leff, 3, 3] + 
      9944*MZ2^6*Cle[Leff, Leff, 3, 3] - 157696*MW2^6*Cll[1, 1, 1, 1] + 
      525312*MW2^5*MZ2*Cll[1, 1, 1, 1] - 801152*MW2^4*MZ2^2*Cll[1, 1, 1, 1] + 
      700000*MW2^3*MZ2^3*Cll[1, 1, 1, 1] - 364272*MW2^2*MZ2^4*
       Cll[1, 1, 1, 1] + 105860*MW2*MZ2^5*Cll[1, 1, 1, 1] - 
      12642*MZ2^6*Cll[1, 1, 1, 1] - 45056*MW2^6*Cll[1, 1, 2, 2] + 
      120320*MW2^5*MZ2*Cll[1, 1, 2, 2] - 129088*MW2^4*MZ2^2*Cll[1, 1, 2, 2] + 
      62784*MW2^3*MZ2^3*Cll[1, 1, 2, 2] - 2312*MW2^2*MZ2^4*Cll[1, 1, 2, 2] - 
      9980*MW2*MZ2^5*Cll[1, 1, 2, 2] + 3332*MZ2^6*Cll[1, 1, 2, 2] - 
      45056*MW2^6*Cll[1, 1, 3, 3] + 120320*MW2^5*MZ2*Cll[1, 1, 3, 3] - 
      129088*MW2^4*MZ2^2*Cll[1, 1, 3, 3] + 62784*MW2^3*MZ2^3*
       Cll[1, 1, 3, 3] - 2312*MW2^2*MZ2^4*Cll[1, 1, 3, 3] - 
      9980*MW2*MZ2^5*Cll[1, 1, 3, 3] + 3332*MZ2^6*Cll[1, 1, 3, 3] - 
      45056*MW2^6*Cll[1, 3, 3, 1] + 131584*MW2^5*MZ2*Cll[1, 3, 3, 1] - 
      177472*MW2^4*MZ2^2*Cll[1, 3, 3, 1] + 128800*MW2^3*MZ2^3*
       Cll[1, 3, 3, 1] - 48136*MW2^2*MZ2^4*Cll[1, 3, 3, 1] + 
      5104*MW2*MZ2^5*Cll[1, 3, 3, 1] + 1666*MZ2^6*Cll[1, 3, 3, 1] + 
      67584*MW2^6*Cll[2, 2, 2, 2] - 273408*MW2^5*MZ2*Cll[2, 2, 2, 2] + 
      494592*MW2^4*MZ2^2*Cll[2, 2, 2, 2] - 508416*MW2^3*MZ2^3*
       Cll[2, 2, 2, 2] + 313824*MW2^2*MZ2^4*Cll[2, 2, 2, 2] - 
      110736*MW2*MZ2^5*Cll[2, 2, 2, 2] + 17640*MZ2^6*Cll[2, 2, 2, 2] + 
      67584*MW2^6*Cll[2, 2, 3, 3] - 307200*MW2^5*MZ2*Cll[2, 2, 3, 3] + 
      597504*MW2^4*MZ2^2*Cll[2, 2, 3, 3] - 644352*MW2^3*MZ2^3*
       Cll[2, 2, 3, 3] + 410592*MW2^2*MZ2^4*Cll[2, 2, 3, 3] - 
      147648*MW2*MZ2^5*Cll[2, 2, 3, 3] + 23520*MZ2^6*Cll[2, 2, 3, 3] + 
      67584*MW2^6*Cll[2, 3, 3, 2] - 239616*MW2^5*MZ2*Cll[2, 3, 3, 2] + 
      391680*MW2^4*MZ2^2*Cll[2, 3, 3, 2] - 372480*MW2^3*MZ2^3*
       Cll[2, 3, 3, 2] + 217056*MW2^2*MZ2^4*Cll[2, 3, 3, 2] - 
      73824*MW2*MZ2^5*Cll[2, 3, 3, 2] + 11760*MZ2^6*Cll[2, 3, 3, 2] + 
      67584*MW2^6*Cll[3, 3, 3, 3] - 273408*MW2^5*MZ2*Cll[3, 3, 3, 3] + 
      494592*MW2^4*MZ2^2*Cll[3, 3, 3, 3] - 508416*MW2^3*MZ2^3*
       Cll[3, 3, 3, 3] + 313824*MW2^2*MZ2^4*Cll[3, 3, 3, 3] - 
      110736*MW2*MZ2^5*Cll[3, 3, 3, 3] + 17640*MZ2^6*Cll[3, 3, 3, 3] - 
      10240*MW2^6*Cll[Leff, 1, 1, Leff] - 42496*MW2^5*MZ2*
       Cll[Leff, 1, 1, Leff] + 183040*MW2^4*MZ2^2*Cll[Leff, 1, 1, Leff] - 
      245824*MW2^3*MZ2^3*Cll[Leff, 1, 1, Leff] + 167824*MW2^2*MZ2^4*
       Cll[Leff, 1, 1, Leff] - 62248*MW2*MZ2^5*Cll[Leff, 1, 1, Leff] + 
      9944*MZ2^6*Cll[Leff, 1, 1, Leff] - 10240*MW2^6*Cll[Leff, 2, 2, Leff] - 
      42496*MW2^5*MZ2*Cll[Leff, 2, 2, Leff] + 183040*MW2^4*MZ2^2*
       Cll[Leff, 2, 2, Leff] - 245824*MW2^3*MZ2^3*Cll[Leff, 2, 2, Leff] + 
      167824*MW2^2*MZ2^4*Cll[Leff, 2, 2, Leff] - 62248*MW2*MZ2^5*
       Cll[Leff, 2, 2, Leff] + 9944*MZ2^6*Cll[Leff, 2, 2, Leff] - 
      10240*MW2^6*Cll[Leff, 3, 3, Leff] - 42496*MW2^5*MZ2*
       Cll[Leff, 3, 3, Leff] + 183040*MW2^4*MZ2^2*Cll[Leff, 3, 3, Leff] - 
      245824*MW2^3*MZ2^3*Cll[Leff, 3, 3, Leff] + 167824*MW2^2*MZ2^4*
       Cll[Leff, 3, 3, Leff] - 62248*MW2*MZ2^5*Cll[Leff, 3, 3, Leff] + 
      9944*MZ2^6*Cll[Leff, 3, 3, Leff] - 10240*MW2^6*Cll[Leff, Leff, 1, 1] - 
      37376*MW2^5*MZ2*Cll[Leff, Leff, 1, 1] + 206848*MW2^4*MZ2^2*
       Cll[Leff, Leff, 1, 1] - 325440*MW2^3*MZ2^3*Cll[Leff, Leff, 1, 1] + 
      250928*MW2^2*MZ2^4*Cll[Leff, Leff, 1, 1] - 104608*MW2*MZ2^5*
       Cll[Leff, Leff, 1, 1] + 19888*MZ2^6*Cll[Leff, Leff, 1, 1] - 
      10240*MW2^6*Cll[Leff, Leff, 2, 2] - 37376*MW2^5*MZ2*
       Cll[Leff, Leff, 2, 2] + 206848*MW2^4*MZ2^2*Cll[Leff, Leff, 2, 2] - 
      325440*MW2^3*MZ2^3*Cll[Leff, Leff, 2, 2] + 250928*MW2^2*MZ2^4*
       Cll[Leff, Leff, 2, 2] - 104608*MW2*MZ2^5*Cll[Leff, Leff, 2, 2] + 
      19888*MZ2^6*Cll[Leff, Leff, 2, 2] - 10240*MW2^6*Cll[Leff, Leff, 3, 3] - 
      37376*MW2^5*MZ2*Cll[Leff, Leff, 3, 3] + 206848*MW2^4*MZ2^2*
       Cll[Leff, Leff, 3, 3] - 325440*MW2^3*MZ2^3*Cll[Leff, Leff, 3, 3] + 
      250928*MW2^2*MZ2^4*Cll[Leff, Leff, 3, 3] - 104608*MW2*MZ2^5*
       Cll[Leff, Leff, 3, 3] + 19888*MZ2^6*Cll[Leff, Leff, 3, 3] + 
      37888*MW2^6*Clq1[1, 1, 1, 1] - 133120*MW2^5*MZ2*Clq1[1, 1, 1, 1] + 
      212672*MW2^4*MZ2^2*Clq1[1, 1, 1, 1] - 197040*MW2^3*MZ2^3*
       Clq1[1, 1, 1, 1] + 109288*MW2^2*MZ2^4*Clq1[1, 1, 1, 1] - 
      34202*MW2*MZ2^5*Clq1[1, 1, 1, 1] + 4514*MZ2^6*Clq1[1, 1, 1, 1] + 
      37888*MW2^6*Clq1[1, 1, 2, 2] - 133120*MW2^5*MZ2*Clq1[1, 1, 2, 2] + 
      212672*MW2^4*MZ2^2*Clq1[1, 1, 2, 2] - 197040*MW2^3*MZ2^3*
       Clq1[1, 1, 2, 2] + 109288*MW2^2*MZ2^4*Clq1[1, 1, 2, 2] - 
      34202*MW2*MZ2^5*Clq1[1, 1, 2, 2] + 4514*MZ2^6*Clq1[1, 1, 2, 2] - 
      37888*MW2^6*Clq1[1, 1, 3, 3] + 76288*MW2^5*MZ2*Clq1[1, 1, 3, 3] - 
      69824*MW2^4*MZ2^2*Clq1[1, 1, 3, 3] + 20880*MW2^3*MZ2^3*
       Clq1[1, 1, 3, 3] + 10112*MW2^2*MZ2^4*Clq1[1, 1, 3, 3] - 
      10330*MW2*MZ2^5*Clq1[1, 1, 3, 3] + 2257*MZ2^6*Clq1[1, 1, 3, 3] - 
      18432*MW2^6*Clq1[2, 2, 1, 1] + 80640*MW2^5*MZ2*Clq1[2, 2, 1, 1] - 
      150624*MW2^4*MZ2^2*Clq1[2, 2, 1, 1] + 156528*MW2^3*MZ2^3*
       Clq1[2, 2, 1, 1] - 97164*MW2^2*MZ2^4*Clq1[2, 2, 1, 1] + 
      34632*MW2*MZ2^5*Clq1[2, 2, 1, 1] - 5580*MZ2^6*Clq1[2, 2, 1, 1] - 
      18432*MW2^6*Clq1[2, 2, 2, 2] + 80640*MW2^5*MZ2*Clq1[2, 2, 2, 2] - 
      150624*MW2^4*MZ2^2*Clq1[2, 2, 2, 2] + 156528*MW2^3*MZ2^3*
       Clq1[2, 2, 2, 2] - 97164*MW2^2*MZ2^4*Clq1[2, 2, 2, 2] + 
      34632*MW2*MZ2^5*Clq1[2, 2, 2, 2] - 5580*MZ2^6*Clq1[2, 2, 2, 2] + 
      18432*MW2^6*Clq1[2, 2, 3, 3] - 52992*MW2^5*MZ2*Clq1[2, 2, 3, 3] + 
      57312*MW2^4*MZ2^2*Clq1[2, 2, 3, 3] - 23904*MW2^3*MZ2^3*
       Clq1[2, 2, 3, 3] - 5004*MW2^2*MZ2^4*Clq1[2, 2, 3, 3] + 
      8946*MW2*MZ2^5*Clq1[2, 2, 3, 3] - 2790*MZ2^6*Clq1[2, 2, 3, 3] - 
      18432*MW2^6*Clq1[3, 3, 1, 1] + 80640*MW2^5*MZ2*Clq1[3, 3, 1, 1] - 
      150624*MW2^4*MZ2^2*Clq1[3, 3, 1, 1] + 156528*MW2^3*MZ2^3*
       Clq1[3, 3, 1, 1] - 97164*MW2^2*MZ2^4*Clq1[3, 3, 1, 1] + 
      34632*MW2*MZ2^5*Clq1[3, 3, 1, 1] - 5580*MZ2^6*Clq1[3, 3, 1, 1] - 
      18432*MW2^6*Clq1[3, 3, 2, 2] + 80640*MW2^5*MZ2*Clq1[3, 3, 2, 2] - 
      150624*MW2^4*MZ2^2*Clq1[3, 3, 2, 2] + 156528*MW2^3*MZ2^3*
       Clq1[3, 3, 2, 2] - 97164*MW2^2*MZ2^4*Clq1[3, 3, 2, 2] + 
      34632*MW2*MZ2^5*Clq1[3, 3, 2, 2] - 5580*MZ2^6*Clq1[3, 3, 2, 2] + 
      18432*MW2^6*Clq1[3, 3, 3, 3] - 52992*MW2^5*MZ2*Clq1[3, 3, 3, 3] + 
      57312*MW2^4*MZ2^2*Clq1[3, 3, 3, 3] - 23904*MW2^3*MZ2^3*
       Clq1[3, 3, 3, 3] - 5004*MW2^2*MZ2^4*Clq1[3, 3, 3, 3] + 
      8946*MW2*MZ2^5*Clq1[3, 3, 3, 3] - 2790*MZ2^6*Clq1[3, 3, 3, 3] + 
      5120*MW2^6*Clq1[Leff, Leff, 1, 1] + 18688*MW2^5*MZ2*
       Clq1[Leff, Leff, 1, 1] - 103424*MW2^4*MZ2^2*Clq1[Leff, Leff, 1, 1] + 
      162720*MW2^3*MZ2^3*Clq1[Leff, Leff, 1, 1] - 125464*MW2^2*MZ2^4*
       Clq1[Leff, Leff, 1, 1] + 52304*MW2*MZ2^5*Clq1[Leff, Leff, 1, 1] - 
      9944*MZ2^6*Clq1[Leff, Leff, 1, 1] + 5120*MW2^6*Clq1[Leff, Leff, 2, 2] + 
      18688*MW2^5*MZ2*Clq1[Leff, Leff, 2, 2] - 103424*MW2^4*MZ2^2*
       Clq1[Leff, Leff, 2, 2] + 162720*MW2^3*MZ2^3*Clq1[Leff, Leff, 2, 2] - 
      125464*MW2^2*MZ2^4*Clq1[Leff, Leff, 2, 2] + 52304*MW2*MZ2^5*
       Clq1[Leff, Leff, 2, 2] - 9944*MZ2^6*Clq1[Leff, Leff, 2, 2] - 
      5120*MW2^6*Clq1[Leff, Leff, 3, 3] - 26368*MW2^5*MZ2*
       Clq1[Leff, Leff, 3, 3] + 67712*MW2^4*MZ2^2*Clq1[Leff, Leff, 3, 3] - 
      43296*MW2^3*MZ2^3*Clq1[Leff, Leff, 3, 3] + 808*MW2^2*MZ2^4*
       Clq1[Leff, Leff, 3, 3] + 11236*MW2*MZ2^5*Clq1[Leff, Leff, 3, 3] - 
      4972*MZ2^6*Clq1[Leff, Leff, 3, 3] - 113664*MW2^6*Clq3[1, 1, 1, 1] + 
      340992*MW2^5*MZ2*Clq3[1, 1, 1, 1] - 483648*MW2^4*MZ2^2*
       Clq3[1, 1, 1, 1] + 372720*MW2^3*MZ2^3*Clq3[1, 1, 1, 1] - 
      159480*MW2^2*MZ2^4*Clq3[1, 1, 1, 1] + 30282*MW2*MZ2^5*
       Clq3[1, 1, 1, 1] - 113664*MW2^6*Clq3[1, 1, 2, 2] + 
      340992*MW2^5*MZ2*Clq3[1, 1, 2, 2] - 483648*MW2^4*MZ2^2*
       Clq3[1, 1, 2, 2] + 372720*MW2^3*MZ2^3*Clq3[1, 1, 2, 2] - 
      159480*MW2^2*MZ2^4*Clq3[1, 1, 2, 2] + 30282*MW2*MZ2^5*
       Clq3[1, 1, 2, 2] - 37888*MW2^6*Clq3[1, 1, 3, 3] + 
      94720*MW2^5*MZ2*Clq3[1, 1, 3, 3] - 104384*MW2^4*MZ2^2*
       Clq3[1, 1, 3, 3] + 43632*MW2^3*MZ2^3*Clq3[1, 1, 3, 3] + 
      8960*MW2^2*MZ2^4*Clq3[1, 1, 3, 3] - 16486*MW2*MZ2^5*Clq3[1, 1, 3, 3] + 
      5047*MZ2^6*Clq3[1, 1, 3, 3] + 55296*MW2^6*Clq3[2, 2, 1, 1] - 
      131328*MW2^5*MZ2*Clq3[2, 2, 1, 1] + 133920*MW2^4*MZ2^2*
       Clq3[2, 2, 1, 1] - 70416*MW2^3*MZ2^3*Clq3[2, 2, 1, 1] + 
      16740*MW2^2*MZ2^4*Clq3[2, 2, 1, 1] + 55296*MW2^6*Clq3[2, 2, 2, 2] - 
      131328*MW2^5*MZ2*Clq3[2, 2, 2, 2] + 133920*MW2^4*MZ2^2*
       Clq3[2, 2, 2, 2] - 70416*MW2^3*MZ2^3*Clq3[2, 2, 2, 2] + 
      16740*MW2^2*MZ2^4*Clq3[2, 2, 2, 2] + 18432*MW2^6*Clq3[2, 2, 3, 3] - 
      34560*MW2^5*MZ2*Clq3[2, 2, 3, 3] + 22752*MW2^4*MZ2^2*Clq3[2, 2, 3, 3] - 
      1152*MW2^3*MZ2^3*Clq3[2, 2, 3, 3] - 6156*MW2^2*MZ2^4*Clq3[2, 2, 3, 3] + 
      2790*MW2*MZ2^5*Clq3[2, 2, 3, 3] + 55296*MW2^6*Clq3[3, 3, 1, 1] - 
      131328*MW2^5*MZ2*Clq3[3, 3, 1, 1] + 133920*MW2^4*MZ2^2*
       Clq3[3, 3, 1, 1] - 70416*MW2^3*MZ2^3*Clq3[3, 3, 1, 1] + 
      16740*MW2^2*MZ2^4*Clq3[3, 3, 1, 1] + 55296*MW2^6*Clq3[3, 3, 2, 2] - 
      131328*MW2^5*MZ2*Clq3[3, 3, 2, 2] + 133920*MW2^4*MZ2^2*
       Clq3[3, 3, 2, 2] - 70416*MW2^3*MZ2^3*Clq3[3, 3, 2, 2] + 
      16740*MW2^2*MZ2^4*Clq3[3, 3, 2, 2] + 18432*MW2^6*Clq3[3, 3, 3, 3] - 
      34560*MW2^5*MZ2*Clq3[3, 3, 3, 3] + 22752*MW2^4*MZ2^2*Clq3[3, 3, 3, 3] - 
      1152*MW2^3*MZ2^3*Clq3[3, 3, 3, 3] - 6156*MW2^2*MZ2^4*Clq3[3, 3, 3, 3] + 
      2790*MW2*MZ2^5*Clq3[3, 3, 3, 3] - 15360*MW2^6*Clq3[Leff, Leff, 1, 1] - 
      71424*MW2^5*MZ2*Clq3[Leff, Leff, 1, 1] + 238848*MW2^4*MZ2^2*
       Clq3[Leff, Leff, 1, 1] - 249312*MW2^3*MZ2^3*Clq3[Leff, Leff, 1, 1] + 
      127080*MW2^2*MZ2^4*Clq3[Leff, Leff, 1, 1] - 29832*MW2*MZ2^5*
       Clq3[Leff, Leff, 1, 1] - 15360*MW2^6*Clq3[Leff, Leff, 2, 2] - 
      71424*MW2^5*MZ2*Clq3[Leff, Leff, 2, 2] + 238848*MW2^4*MZ2^2*
       Clq3[Leff, Leff, 2, 2] - 249312*MW2^3*MZ2^3*Clq3[Leff, Leff, 2, 2] + 
      127080*MW2^2*MZ2^4*Clq3[Leff, Leff, 2, 2] - 29832*MW2*MZ2^5*
       Clq3[Leff, Leff, 2, 2] - 5120*MW2^6*Clq3[Leff, Leff, 3, 3] - 
      26368*MW2^5*MZ2*Clq3[Leff, Leff, 3, 3] + 67712*MW2^4*MZ2^2*
       Clq3[Leff, Leff, 3, 3] - 43296*MW2^3*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      808*MW2^2*MZ2^4*Clq3[Leff, Leff, 3, 3] + 11236*MW2*MZ2^5*
       Clq3[Leff, Leff, 3, 3] - 4972*MZ2^6*Clq3[Leff, Leff, 3, 3] + 
      75776*MW2^6*Clu[1, 1, 1, 1] - 266240*MW2^5*MZ2*Clu[1, 1, 1, 1] + 
      425344*MW2^4*MZ2^2*Clu[1, 1, 1, 1] - 394080*MW2^3*MZ2^3*
       Clu[1, 1, 1, 1] + 218576*MW2^2*MZ2^4*Clu[1, 1, 1, 1] - 
      68404*MW2*MZ2^5*Clu[1, 1, 1, 1] + 9028*MZ2^6*Clu[1, 1, 1, 1] + 
      75776*MW2^6*Clu[1, 1, 2, 2] - 266240*MW2^5*MZ2*Clu[1, 1, 2, 2] + 
      425344*MW2^4*MZ2^2*Clu[1, 1, 2, 2] - 394080*MW2^3*MZ2^3*
       Clu[1, 1, 2, 2] + 218576*MW2^2*MZ2^4*Clu[1, 1, 2, 2] - 
      68404*MW2*MZ2^5*Clu[1, 1, 2, 2] + 9028*MZ2^6*Clu[1, 1, 2, 2] - 
      36864*MW2^6*Clu[2, 2, 1, 1] + 161280*MW2^5*MZ2*Clu[2, 2, 1, 1] - 
      301248*MW2^4*MZ2^2*Clu[2, 2, 1, 1] + 313056*MW2^3*MZ2^3*
       Clu[2, 2, 1, 1] - 194328*MW2^2*MZ2^4*Clu[2, 2, 1, 1] + 
      69264*MW2*MZ2^5*Clu[2, 2, 1, 1] - 11160*MZ2^6*Clu[2, 2, 1, 1] - 
      36864*MW2^6*Clu[2, 2, 2, 2] + 161280*MW2^5*MZ2*Clu[2, 2, 2, 2] - 
      301248*MW2^4*MZ2^2*Clu[2, 2, 2, 2] + 313056*MW2^3*MZ2^3*
       Clu[2, 2, 2, 2] - 194328*MW2^2*MZ2^4*Clu[2, 2, 2, 2] + 
      69264*MW2*MZ2^5*Clu[2, 2, 2, 2] - 11160*MZ2^6*Clu[2, 2, 2, 2] - 
      36864*MW2^6*Clu[3, 3, 1, 1] + 161280*MW2^5*MZ2*Clu[3, 3, 1, 1] - 
      301248*MW2^4*MZ2^2*Clu[3, 3, 1, 1] + 313056*MW2^3*MZ2^3*
       Clu[3, 3, 1, 1] - 194328*MW2^2*MZ2^4*Clu[3, 3, 1, 1] + 
      69264*MW2*MZ2^5*Clu[3, 3, 1, 1] - 11160*MZ2^6*Clu[3, 3, 1, 1] - 
      36864*MW2^6*Clu[3, 3, 2, 2] + 161280*MW2^5*MZ2*Clu[3, 3, 2, 2] - 
      301248*MW2^4*MZ2^2*Clu[3, 3, 2, 2] + 313056*MW2^3*MZ2^3*
       Clu[3, 3, 2, 2] - 194328*MW2^2*MZ2^4*Clu[3, 3, 2, 2] + 
      69264*MW2*MZ2^5*Clu[3, 3, 2, 2] - 11160*MZ2^6*Clu[3, 3, 2, 2] + 
      10240*MW2^6*Clu[Leff, Leff, 1, 1] + 37376*MW2^5*MZ2*
       Clu[Leff, Leff, 1, 1] - 206848*MW2^4*MZ2^2*Clu[Leff, Leff, 1, 1] + 
      325440*MW2^3*MZ2^3*Clu[Leff, Leff, 1, 1] - 250928*MW2^2*MZ2^4*
       Clu[Leff, Leff, 1, 1] + 104608*MW2*MZ2^5*Clu[Leff, Leff, 1, 1] - 
      19888*MZ2^6*Clu[Leff, Leff, 1, 1] + 10240*MW2^6*Clu[Leff, Leff, 2, 2] + 
      37376*MW2^5*MZ2*Clu[Leff, Leff, 2, 2] - 206848*MW2^4*MZ2^2*
       Clu[Leff, Leff, 2, 2] + 325440*MW2^3*MZ2^3*Clu[Leff, Leff, 2, 2] - 
      250928*MW2^2*MZ2^4*Clu[Leff, Leff, 2, 2] + 104608*MW2*MZ2^5*
       Clu[Leff, Leff, 2, 2] - 19888*MZ2^6*Clu[Leff, Leff, 2, 2] - 
      3072*MW2^6*Cqd1[1, 1, 1, 1] + 7680*MW2^5*MZ2*Cqd1[1, 1, 1, 1] - 
      2496*MW2^4*MZ2^2*Cqd1[1, 1, 1, 1] - 9120*MW2^3*MZ2^3*Cqd1[1, 1, 1, 1] + 
      10968*MW2^2*MZ2^4*Cqd1[1, 1, 1, 1] - 4560*MW2*MZ2^5*Cqd1[1, 1, 1, 1] + 
      600*MZ2^6*Cqd1[1, 1, 1, 1] - 3072*MW2^6*Cqd1[1, 1, 2, 2] + 
      7680*MW2^5*MZ2*Cqd1[1, 1, 2, 2] - 2496*MW2^4*MZ2^2*Cqd1[1, 1, 2, 2] - 
      9120*MW2^3*MZ2^3*Cqd1[1, 1, 2, 2] + 10968*MW2^2*MZ2^4*
       Cqd1[1, 1, 2, 2] - 4560*MW2*MZ2^5*Cqd1[1, 1, 2, 2] + 
      600*MZ2^6*Cqd1[1, 1, 2, 2] - 3072*MW2^6*Cqd1[1, 1, 3, 3] + 
      7680*MW2^5*MZ2*Cqd1[1, 1, 3, 3] - 2496*MW2^4*MZ2^2*Cqd1[1, 1, 3, 3] - 
      9120*MW2^3*MZ2^3*Cqd1[1, 1, 3, 3] + 10968*MW2^2*MZ2^4*
       Cqd1[1, 1, 3, 3] - 4560*MW2*MZ2^5*Cqd1[1, 1, 3, 3] + 
      600*MZ2^6*Cqd1[1, 1, 3, 3] - 3072*MW2^6*Cqd1[2, 2, 1, 1] + 
      7680*MW2^5*MZ2*Cqd1[2, 2, 1, 1] - 2496*MW2^4*MZ2^2*Cqd1[2, 2, 1, 1] - 
      9120*MW2^3*MZ2^3*Cqd1[2, 2, 1, 1] + 10968*MW2^2*MZ2^4*
       Cqd1[2, 2, 1, 1] - 4560*MW2*MZ2^5*Cqd1[2, 2, 1, 1] + 
      600*MZ2^6*Cqd1[2, 2, 1, 1] - 3072*MW2^6*Cqd1[2, 2, 2, 2] + 
      7680*MW2^5*MZ2*Cqd1[2, 2, 2, 2] - 2496*MW2^4*MZ2^2*Cqd1[2, 2, 2, 2] - 
      9120*MW2^3*MZ2^3*Cqd1[2, 2, 2, 2] + 10968*MW2^2*MZ2^4*
       Cqd1[2, 2, 2, 2] - 4560*MW2*MZ2^5*Cqd1[2, 2, 2, 2] + 
      600*MZ2^6*Cqd1[2, 2, 2, 2] - 3072*MW2^6*Cqd1[2, 2, 3, 3] + 
      7680*MW2^5*MZ2*Cqd1[2, 2, 3, 3] - 2496*MW2^4*MZ2^2*Cqd1[2, 2, 3, 3] - 
      9120*MW2^3*MZ2^3*Cqd1[2, 2, 3, 3] + 10968*MW2^2*MZ2^4*
       Cqd1[2, 2, 3, 3] - 4560*MW2*MZ2^5*Cqd1[2, 2, 3, 3] + 
      600*MZ2^6*Cqd1[2, 2, 3, 3] + 3072*MW2^6*Cqd1[3, 3, 1, 1] - 
      3072*MW2^5*MZ2*Cqd1[3, 3, 1, 1] - 4416*MW2^4*MZ2^2*Cqd1[3, 3, 1, 1] + 
      5952*MW2^3*MZ2^3*Cqd1[3, 3, 1, 1] - 456*MW2^2*MZ2^4*Cqd1[3, 3, 1, 1] - 
      1380*MW2*MZ2^5*Cqd1[3, 3, 1, 1] + 300*MZ2^6*Cqd1[3, 3, 1, 1] + 
      3072*MW2^6*Cqd1[3, 3, 2, 2] - 3072*MW2^5*MZ2*Cqd1[3, 3, 2, 2] - 
      4416*MW2^4*MZ2^2*Cqd1[3, 3, 2, 2] + 5952*MW2^3*MZ2^3*Cqd1[3, 3, 2, 2] - 
      456*MW2^2*MZ2^4*Cqd1[3, 3, 2, 2] - 1380*MW2*MZ2^5*Cqd1[3, 3, 2, 2] + 
      300*MZ2^6*Cqd1[3, 3, 2, 2] + 3072*MW2^6*Cqd1[3, 3, 3, 3] - 
      3072*MW2^5*MZ2*Cqd1[3, 3, 3, 3] - 4416*MW2^4*MZ2^2*Cqd1[3, 3, 3, 3] + 
      5952*MW2^3*MZ2^3*Cqd1[3, 3, 3, 3] - 456*MW2^2*MZ2^4*Cqd1[3, 3, 3, 3] - 
      1380*MW2*MZ2^5*Cqd1[3, 3, 3, 3] + 300*MZ2^6*Cqd1[3, 3, 3, 3] + 
      37888*MW2^6*Cqe[1, 1, 1, 1] - 161280*MW2^5*MZ2*Cqe[1, 1, 1, 1] + 
      305472*MW2^4*MZ2^2*Cqe[1, 1, 1, 1] - 332288*MW2^3*MZ2^3*
       Cqe[1, 1, 1, 1] + 218448*MW2^2*MZ2^4*Cqe[1, 1, 1, 1] - 
      82848*MW2*MZ2^5*Cqe[1, 1, 1, 1] + 14608*MZ2^6*Cqe[1, 1, 1, 1] - 
      18432*MW2^6*Cqe[1, 1, 2, 2] + 80640*MW2^5*MZ2*Cqe[1, 1, 2, 2] - 
      150624*MW2^4*MZ2^2*Cqe[1, 1, 2, 2] + 156528*MW2^3*MZ2^3*
       Cqe[1, 1, 2, 2] - 97164*MW2^2*MZ2^4*Cqe[1, 1, 2, 2] + 
      34632*MW2*MZ2^5*Cqe[1, 1, 2, 2] - 5580*MZ2^6*Cqe[1, 1, 2, 2] - 
      18432*MW2^6*Cqe[1, 1, 3, 3] + 80640*MW2^5*MZ2*Cqe[1, 1, 3, 3] - 
      150624*MW2^4*MZ2^2*Cqe[1, 1, 3, 3] + 156528*MW2^3*MZ2^3*
       Cqe[1, 1, 3, 3] - 97164*MW2^2*MZ2^4*Cqe[1, 1, 3, 3] + 
      34632*MW2*MZ2^5*Cqe[1, 1, 3, 3] - 5580*MZ2^6*Cqe[1, 1, 3, 3] - 
      5120*MW2^6*Cqe[1, 1, Leff, Leff] - 21248*MW2^5*MZ2*
       Cqe[1, 1, Leff, Leff] + 91520*MW2^4*MZ2^2*Cqe[1, 1, Leff, Leff] - 
      122912*MW2^3*MZ2^3*Cqe[1, 1, Leff, Leff] + 83912*MW2^2*MZ2^4*
       Cqe[1, 1, Leff, Leff] - 31124*MW2*MZ2^5*Cqe[1, 1, Leff, Leff] + 
      4972*MZ2^6*Cqe[1, 1, Leff, Leff] + 37888*MW2^6*Cqe[2, 2, 1, 1] - 
      161280*MW2^5*MZ2*Cqe[2, 2, 1, 1] + 305472*MW2^4*MZ2^2*Cqe[2, 2, 1, 1] - 
      332288*MW2^3*MZ2^3*Cqe[2, 2, 1, 1] + 218448*MW2^2*MZ2^4*
       Cqe[2, 2, 1, 1] - 82848*MW2*MZ2^5*Cqe[2, 2, 1, 1] + 
      14608*MZ2^6*Cqe[2, 2, 1, 1] - 18432*MW2^6*Cqe[2, 2, 2, 2] + 
      80640*MW2^5*MZ2*Cqe[2, 2, 2, 2] - 150624*MW2^4*MZ2^2*Cqe[2, 2, 2, 2] + 
      156528*MW2^3*MZ2^3*Cqe[2, 2, 2, 2] - 97164*MW2^2*MZ2^4*
       Cqe[2, 2, 2, 2] + 34632*MW2*MZ2^5*Cqe[2, 2, 2, 2] - 
      5580*MZ2^6*Cqe[2, 2, 2, 2] - 18432*MW2^6*Cqe[2, 2, 3, 3] + 
      80640*MW2^5*MZ2*Cqe[2, 2, 3, 3] - 150624*MW2^4*MZ2^2*Cqe[2, 2, 3, 3] + 
      156528*MW2^3*MZ2^3*Cqe[2, 2, 3, 3] - 97164*MW2^2*MZ2^4*
       Cqe[2, 2, 3, 3] + 34632*MW2*MZ2^5*Cqe[2, 2, 3, 3] - 
      5580*MZ2^6*Cqe[2, 2, 3, 3] - 5120*MW2^6*Cqe[2, 2, Leff, Leff] - 
      21248*MW2^5*MZ2*Cqe[2, 2, Leff, Leff] + 91520*MW2^4*MZ2^2*
       Cqe[2, 2, Leff, Leff] - 122912*MW2^3*MZ2^3*Cqe[2, 2, Leff, Leff] + 
      83912*MW2^2*MZ2^4*Cqe[2, 2, Leff, Leff] - 31124*MW2*MZ2^5*
       Cqe[2, 2, Leff, Leff] + 4972*MZ2^6*Cqe[2, 2, Leff, Leff] - 
      37888*MW2^6*Cqe[3, 3, 1, 1] + 104448*MW2^5*MZ2*Cqe[3, 3, 1, 1] - 
      120384*MW2^4*MZ2^2*Cqe[3, 3, 1, 1] + 59168*MW2^3*MZ2^3*
       Cqe[3, 3, 1, 1] + 6864*MW2^2*MZ2^4*Cqe[3, 3, 1, 1] - 
      19512*MW2*MZ2^5*Cqe[3, 3, 1, 1] + 7304*MZ2^6*Cqe[3, 3, 1, 1] + 
      18432*MW2^6*Cqe[3, 3, 2, 2] - 52992*MW2^5*MZ2*Cqe[3, 3, 2, 2] + 
      57312*MW2^4*MZ2^2*Cqe[3, 3, 2, 2] - 23904*MW2^3*MZ2^3*Cqe[3, 3, 2, 2] - 
      5004*MW2^2*MZ2^4*Cqe[3, 3, 2, 2] + 8946*MW2*MZ2^5*Cqe[3, 3, 2, 2] - 
      2790*MZ2^6*Cqe[3, 3, 2, 2] + 18432*MW2^6*Cqe[3, 3, 3, 3] - 
      52992*MW2^5*MZ2*Cqe[3, 3, 3, 3] + 57312*MW2^4*MZ2^2*Cqe[3, 3, 3, 3] - 
      23904*MW2^3*MZ2^3*Cqe[3, 3, 3, 3] - 5004*MW2^2*MZ2^4*Cqe[3, 3, 3, 3] + 
      8946*MW2*MZ2^5*Cqe[3, 3, 3, 3] - 2790*MZ2^6*Cqe[3, 3, 3, 3] + 
      5120*MW2^6*Cqe[3, 3, Leff, Leff] + 28928*MW2^5*MZ2*
       Cqe[3, 3, Leff, Leff] - 51968*MW2^4*MZ2^2*Cqe[3, 3, Leff, Leff] + 
      25184*MW2^3*MZ2^3*Cqe[3, 3, Leff, Leff] + 2728*MW2^2*MZ2^4*
       Cqe[3, 3, Leff, Leff] - 8104*MW2*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      2486*MZ2^6*Cqe[3, 3, Leff, Leff] + 8192*MW2^6*Cqq1[1, 1, 1, 1] - 
      11264*MW2^5*MZ2*Cqq1[1, 1, 1, 1] - 2560*MW2^4*MZ2^2*Cqq1[1, 1, 1, 1] + 
      15680*MW2^3*MZ2^3*Cqq1[1, 1, 1, 1] - 13696*MW2^2*MZ2^4*
       Cqq1[1, 1, 1, 1] + 5320*MW2*MZ2^5*Cqq1[1, 1, 1, 1] - 
      700*MZ2^6*Cqq1[1, 1, 1, 1] + 6144*MW2^6*Cqq1[1, 1, 2, 2] - 
      15360*MW2^5*MZ2*Cqq1[1, 1, 2, 2] + 4992*MW2^4*MZ2^2*Cqq1[1, 1, 2, 2] + 
      18240*MW2^3*MZ2^3*Cqq1[1, 1, 2, 2] - 21936*MW2^2*MZ2^4*
       Cqq1[1, 1, 2, 2] + 9120*MW2*MZ2^5*Cqq1[1, 1, 2, 2] - 
      1200*MZ2^6*Cqq1[1, 1, 2, 2] - 6144*MW2^6*Cqq1[1, 1, 3, 3] + 
      6144*MW2^5*MZ2*Cqq1[1, 1, 3, 3] + 8832*MW2^4*MZ2^2*Cqq1[1, 1, 3, 3] - 
      11904*MW2^3*MZ2^3*Cqq1[1, 1, 3, 3] + 912*MW2^2*MZ2^4*Cqq1[1, 1, 3, 3] + 
      2760*MW2*MZ2^5*Cqq1[1, 1, 3, 3] - 600*MZ2^6*Cqq1[1, 1, 3, 3] + 
      10240*MW2^6*Cqq1[1, 2, 2, 1] - 7168*MW2^5*MZ2*Cqq1[1, 2, 2, 1] - 
      10112*MW2^4*MZ2^2*Cqq1[1, 2, 2, 1] + 13120*MW2^3*MZ2^3*
       Cqq1[1, 2, 2, 1] - 5456*MW2^2*MZ2^4*Cqq1[1, 2, 2, 1] + 
      1520*MW2*MZ2^5*Cqq1[1, 2, 2, 1] - 200*MZ2^6*Cqq1[1, 2, 2, 1] + 
      2048*MW2^6*Cqq1[1, 3, 3, 1] + 1024*MW2^5*MZ2*Cqq1[1, 3, 3, 1] - 
      2944*MW2^4*MZ2^2*Cqq1[1, 3, 3, 1] - 448*MW2^3*MZ2^3*Cqq1[1, 3, 3, 1] + 
      1232*MW2^2*MZ2^4*Cqq1[1, 3, 3, 1] + 160*MW2*MZ2^5*Cqq1[1, 3, 3, 1] - 
      100*MZ2^6*Cqq1[1, 3, 3, 1] + 8192*MW2^6*Cqq1[2, 2, 2, 2] - 
      11264*MW2^5*MZ2*Cqq1[2, 2, 2, 2] - 2560*MW2^4*MZ2^2*Cqq1[2, 2, 2, 2] + 
      15680*MW2^3*MZ2^3*Cqq1[2, 2, 2, 2] - 13696*MW2^2*MZ2^4*
       Cqq1[2, 2, 2, 2] + 5320*MW2*MZ2^5*Cqq1[2, 2, 2, 2] - 
      700*MZ2^6*Cqq1[2, 2, 2, 2] - 6144*MW2^6*Cqq1[2, 2, 3, 3] + 
      6144*MW2^5*MZ2*Cqq1[2, 2, 3, 3] + 8832*MW2^4*MZ2^2*Cqq1[2, 2, 3, 3] - 
      11904*MW2^3*MZ2^3*Cqq1[2, 2, 3, 3] + 912*MW2^2*MZ2^4*Cqq1[2, 2, 3, 3] + 
      2760*MW2*MZ2^5*Cqq1[2, 2, 3, 3] - 600*MZ2^6*Cqq1[2, 2, 3, 3] + 
      2048*MW2^6*Cqq1[2, 3, 3, 2] + 1024*MW2^5*MZ2*Cqq1[2, 3, 3, 2] - 
      2944*MW2^4*MZ2^2*Cqq1[2, 3, 3, 2] - 448*MW2^3*MZ2^3*Cqq1[2, 3, 3, 2] + 
      1232*MW2^2*MZ2^4*Cqq1[2, 3, 3, 2] + 160*MW2*MZ2^5*Cqq1[2, 3, 3, 2] - 
      100*MZ2^6*Cqq1[2, 3, 3, 2] + 4096*MW2^6*Cqq1[3, 3, 3, 3] + 
      2048*MW2^5*MZ2*Cqq1[3, 3, 3, 3] - 5888*MW2^4*MZ2^2*Cqq1[3, 3, 3, 3] - 
      896*MW2^3*MZ2^3*Cqq1[3, 3, 3, 3] + 2464*MW2^2*MZ2^4*Cqq1[3, 3, 3, 3] + 
      320*MW2*MZ2^5*Cqq1[3, 3, 3, 3] - 200*MZ2^6*Cqq1[3, 3, 3, 3] + 
      24576*MW2^6*Cqq3[1, 1, 1, 1] - 15360*MW2^5*MZ2*Cqq3[1, 1, 1, 1] - 
      26112*MW2^4*MZ2^2*Cqq3[1, 1, 1, 1] + 29760*MW2^3*MZ2^3*
       Cqq3[1, 1, 1, 1] - 9984*MW2^2*MZ2^4*Cqq3[1, 1, 1, 1] + 
      2280*MW2*MZ2^5*Cqq3[1, 1, 1, 1] - 300*MZ2^6*Cqq3[1, 1, 1, 1] + 
      55296*MW2^6*Cqq3[1, 1, 2, 2] - 27648*MW2^5*MZ2*Cqq3[1, 1, 2, 2] - 
      65664*MW2^4*MZ2^2*Cqq3[1, 1, 2, 2] + 60480*MW2^3*MZ2^3*
       Cqq3[1, 1, 2, 2] - 10800*MW2^2*MZ2^4*Cqq3[1, 1, 2, 2] + 
      18432*MW2^6*Cqq3[1, 1, 3, 3] - 26496*MW2^4*MZ2^2*Cqq3[1, 1, 3, 3] + 
      9216*MW2^3*MZ2^3*Cqq3[1, 1, 3, 3] + 6480*MW2^2*MZ2^4*Cqq3[1, 1, 3, 3] - 
      1800*MW2*MZ2^5*Cqq3[1, 1, 3, 3] - 6144*MW2^6*Cqq3[1, 2, 2, 1] - 
      3072*MW2^5*MZ2*Cqq3[1, 2, 2, 1] + 13440*MW2^4*MZ2^2*Cqq3[1, 2, 2, 1] - 
      960*MW2^3*MZ2^3*Cqq3[1, 2, 2, 1] - 9168*MW2^2*MZ2^4*Cqq3[1, 2, 2, 1] + 
      4560*MW2*MZ2^5*Cqq3[1, 2, 2, 1] - 600*MZ2^6*Cqq3[1, 2, 2, 1] - 
      6144*MW2^6*Cqq3[1, 3, 3, 1] + 3072*MW2^5*MZ2*Cqq3[1, 3, 3, 1] + 
      8832*MW2^4*MZ2^2*Cqq3[1, 3, 3, 1] - 7488*MW2^3*MZ2^3*Cqq3[1, 3, 3, 1] - 
      624*MW2^2*MZ2^4*Cqq3[1, 3, 3, 1] + 1680*MW2*MZ2^5*Cqq3[1, 3, 3, 1] - 
      300*MZ2^6*Cqq3[1, 3, 3, 1] + 24576*MW2^6*Cqq3[2, 2, 2, 2] - 
      15360*MW2^5*MZ2*Cqq3[2, 2, 2, 2] - 26112*MW2^4*MZ2^2*Cqq3[2, 2, 2, 2] + 
      29760*MW2^3*MZ2^3*Cqq3[2, 2, 2, 2] - 9984*MW2^2*MZ2^4*
       Cqq3[2, 2, 2, 2] + 2280*MW2*MZ2^5*Cqq3[2, 2, 2, 2] - 
      300*MZ2^6*Cqq3[2, 2, 2, 2] + 18432*MW2^6*Cqq3[2, 2, 3, 3] - 
      26496*MW2^4*MZ2^2*Cqq3[2, 2, 3, 3] + 9216*MW2^3*MZ2^3*
       Cqq3[2, 2, 3, 3] + 6480*MW2^2*MZ2^4*Cqq3[2, 2, 3, 3] - 
      1800*MW2*MZ2^5*Cqq3[2, 2, 3, 3] - 6144*MW2^6*Cqq3[2, 3, 3, 2] + 
      3072*MW2^5*MZ2*Cqq3[2, 3, 3, 2] + 8832*MW2^4*MZ2^2*Cqq3[2, 3, 3, 2] - 
      7488*MW2^3*MZ2^3*Cqq3[2, 3, 3, 2] - 624*MW2^2*MZ2^4*Cqq3[2, 3, 3, 2] + 
      1680*MW2*MZ2^5*Cqq3[2, 3, 3, 2] - 300*MZ2^6*Cqq3[2, 3, 3, 2] + 
      4096*MW2^6*Cqq3[3, 3, 3, 3] + 2048*MW2^5*MZ2*Cqq3[3, 3, 3, 3] - 
      5888*MW2^4*MZ2^2*Cqq3[3, 3, 3, 3] - 896*MW2^3*MZ2^3*Cqq3[3, 3, 3, 3] + 
      2464*MW2^2*MZ2^4*Cqq3[3, 3, 3, 3] + 320*MW2*MZ2^5*Cqq3[3, 3, 3, 3] - 
      200*MZ2^6*Cqq3[3, 3, 3, 3] + 6144*MW2^6*Cqu1[1, 1, 1, 1] - 
      15360*MW2^5*MZ2*Cqu1[1, 1, 1, 1] + 4992*MW2^4*MZ2^2*Cqu1[1, 1, 1, 1] + 
      18240*MW2^3*MZ2^3*Cqu1[1, 1, 1, 1] - 21936*MW2^2*MZ2^4*
       Cqu1[1, 1, 1, 1] + 9120*MW2*MZ2^5*Cqu1[1, 1, 1, 1] - 
      1200*MZ2^6*Cqu1[1, 1, 1, 1] + 6144*MW2^6*Cqu1[1, 1, 2, 2] - 
      15360*MW2^5*MZ2*Cqu1[1, 1, 2, 2] + 4992*MW2^4*MZ2^2*Cqu1[1, 1, 2, 2] + 
      18240*MW2^3*MZ2^3*Cqu1[1, 1, 2, 2] - 21936*MW2^2*MZ2^4*
       Cqu1[1, 1, 2, 2] + 9120*MW2*MZ2^5*Cqu1[1, 1, 2, 2] - 
      1200*MZ2^6*Cqu1[1, 1, 2, 2] + 6144*MW2^6*Cqu1[2, 2, 1, 1] - 
      15360*MW2^5*MZ2*Cqu1[2, 2, 1, 1] + 4992*MW2^4*MZ2^2*Cqu1[2, 2, 1, 1] + 
      18240*MW2^3*MZ2^3*Cqu1[2, 2, 1, 1] - 21936*MW2^2*MZ2^4*
       Cqu1[2, 2, 1, 1] + 9120*MW2*MZ2^5*Cqu1[2, 2, 1, 1] - 
      1200*MZ2^6*Cqu1[2, 2, 1, 1] + 6144*MW2^6*Cqu1[2, 2, 2, 2] - 
      15360*MW2^5*MZ2*Cqu1[2, 2, 2, 2] + 4992*MW2^4*MZ2^2*Cqu1[2, 2, 2, 2] + 
      18240*MW2^3*MZ2^3*Cqu1[2, 2, 2, 2] - 21936*MW2^2*MZ2^4*
       Cqu1[2, 2, 2, 2] + 9120*MW2*MZ2^5*Cqu1[2, 2, 2, 2] - 
      1200*MZ2^6*Cqu1[2, 2, 2, 2] - 6144*MW2^6*Cqu1[3, 3, 1, 1] + 
      6144*MW2^5*MZ2*Cqu1[3, 3, 1, 1] + 8832*MW2^4*MZ2^2*Cqu1[3, 3, 1, 1] - 
      11904*MW2^3*MZ2^3*Cqu1[3, 3, 1, 1] + 912*MW2^2*MZ2^4*Cqu1[3, 3, 1, 1] + 
      2760*MW2*MZ2^5*Cqu1[3, 3, 1, 1] - 600*MZ2^6*Cqu1[3, 3, 1, 1] - 
      6144*MW2^6*Cqu1[3, 3, 2, 2] + 6144*MW2^5*MZ2*Cqu1[3, 3, 2, 2] + 
      8832*MW2^4*MZ2^2*Cqu1[3, 3, 2, 2] - 11904*MW2^3*MZ2^3*
       Cqu1[3, 3, 2, 2] + 912*MW2^2*MZ2^4*Cqu1[3, 3, 2, 2] + 
      2760*MW2*MZ2^5*Cqu1[3, 3, 2, 2] - 600*MZ2^6*Cqu1[3, 3, 2, 2] - 
      6144*MW2^6*Cud1[1, 1, 1, 1] + 15360*MW2^5*MZ2*Cud1[1, 1, 1, 1] - 
      4992*MW2^4*MZ2^2*Cud1[1, 1, 1, 1] - 18240*MW2^3*MZ2^3*
       Cud1[1, 1, 1, 1] + 21936*MW2^2*MZ2^4*Cud1[1, 1, 1, 1] - 
      9120*MW2*MZ2^5*Cud1[1, 1, 1, 1] + 1200*MZ2^6*Cud1[1, 1, 1, 1] - 
      6144*MW2^6*Cud1[1, 1, 2, 2] + 15360*MW2^5*MZ2*Cud1[1, 1, 2, 2] - 
      4992*MW2^4*MZ2^2*Cud1[1, 1, 2, 2] - 18240*MW2^3*MZ2^3*
       Cud1[1, 1, 2, 2] + 21936*MW2^2*MZ2^4*Cud1[1, 1, 2, 2] - 
      9120*MW2*MZ2^5*Cud1[1, 1, 2, 2] + 1200*MZ2^6*Cud1[1, 1, 2, 2] - 
      6144*MW2^6*Cud1[1, 1, 3, 3] + 15360*MW2^5*MZ2*Cud1[1, 1, 3, 3] - 
      4992*MW2^4*MZ2^2*Cud1[1, 1, 3, 3] - 18240*MW2^3*MZ2^3*
       Cud1[1, 1, 3, 3] + 21936*MW2^2*MZ2^4*Cud1[1, 1, 3, 3] - 
      9120*MW2*MZ2^5*Cud1[1, 1, 3, 3] + 1200*MZ2^6*Cud1[1, 1, 3, 3] - 
      6144*MW2^6*Cud1[2, 2, 1, 1] + 15360*MW2^5*MZ2*Cud1[2, 2, 1, 1] - 
      4992*MW2^4*MZ2^2*Cud1[2, 2, 1, 1] - 18240*MW2^3*MZ2^3*
       Cud1[2, 2, 1, 1] + 21936*MW2^2*MZ2^4*Cud1[2, 2, 1, 1] - 
      9120*MW2*MZ2^5*Cud1[2, 2, 1, 1] + 1200*MZ2^6*Cud1[2, 2, 1, 1] - 
      6144*MW2^6*Cud1[2, 2, 2, 2] + 15360*MW2^5*MZ2*Cud1[2, 2, 2, 2] - 
      4992*MW2^4*MZ2^2*Cud1[2, 2, 2, 2] - 18240*MW2^3*MZ2^3*
       Cud1[2, 2, 2, 2] + 21936*MW2^2*MZ2^4*Cud1[2, 2, 2, 2] - 
      9120*MW2*MZ2^5*Cud1[2, 2, 2, 2] + 1200*MZ2^6*Cud1[2, 2, 2, 2] - 
      6144*MW2^6*Cud1[2, 2, 3, 3] + 15360*MW2^5*MZ2*Cud1[2, 2, 3, 3] - 
      4992*MW2^4*MZ2^2*Cud1[2, 2, 3, 3] - 18240*MW2^3*MZ2^3*
       Cud1[2, 2, 3, 3] + 21936*MW2^2*MZ2^4*Cud1[2, 2, 3, 3] - 
      9120*MW2*MZ2^5*Cud1[2, 2, 3, 3] + 1200*MZ2^6*Cud1[2, 2, 3, 3] + 
      16384*MW2^6*Cuu[1, 1, 1, 1] - 40960*MW2^5*MZ2*Cuu[1, 1, 1, 1] + 
      13312*MW2^4*MZ2^2*Cuu[1, 1, 1, 1] + 48640*MW2^3*MZ2^3*Cuu[1, 1, 1, 1] - 
      58496*MW2^2*MZ2^4*Cuu[1, 1, 1, 1] + 24320*MW2*MZ2^5*Cuu[1, 1, 1, 1] - 
      3200*MZ2^6*Cuu[1, 1, 1, 1] + 24576*MW2^6*Cuu[1, 1, 2, 2] - 
      61440*MW2^5*MZ2*Cuu[1, 1, 2, 2] + 19968*MW2^4*MZ2^2*Cuu[1, 1, 2, 2] + 
      72960*MW2^3*MZ2^3*Cuu[1, 1, 2, 2] - 87744*MW2^2*MZ2^4*Cuu[1, 1, 2, 2] + 
      36480*MW2*MZ2^5*Cuu[1, 1, 2, 2] - 4800*MZ2^6*Cuu[1, 1, 2, 2] + 
      8192*MW2^6*Cuu[1, 2, 2, 1] - 20480*MW2^5*MZ2*Cuu[1, 2, 2, 1] + 
      6656*MW2^4*MZ2^2*Cuu[1, 2, 2, 1] + 24320*MW2^3*MZ2^3*Cuu[1, 2, 2, 1] - 
      29248*MW2^2*MZ2^4*Cuu[1, 2, 2, 1] + 12160*MW2*MZ2^5*Cuu[1, 2, 2, 1] - 
      1600*MZ2^6*Cuu[1, 2, 2, 1] + 16384*MW2^6*Cuu[2, 2, 2, 2] - 
      40960*MW2^5*MZ2*Cuu[2, 2, 2, 2] + 13312*MW2^4*MZ2^2*Cuu[2, 2, 2, 2] + 
      48640*MW2^3*MZ2^3*Cuu[2, 2, 2, 2] - 58496*MW2^2*MZ2^4*Cuu[2, 2, 2, 2] + 
      24320*MW2*MZ2^5*Cuu[2, 2, 2, 2] - 3200*MZ2^6*Cuu[2, 2, 2, 2]))/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (6*MT2*B0i[bb0, 0, 0, MT2]*(78848*MW2^6*Ceu[1, 1, 3, 3] - 
      330240*MW2^5*MZ2*Ceu[1, 1, 3, 3] + 613440*MW2^4*MZ2^2*Ceu[1, 1, 3, 3] - 
      655456*MW2^3*MZ2^3*Ceu[1, 1, 3, 3] + 425928*MW2^2*MZ2^4*
       Ceu[1, 1, 3, 3] - 161136*MW2*MZ2^5*Ceu[1, 1, 3, 3] + 
      28616*MZ2^6*Ceu[1, 1, 3, 3] - 33792*MW2^6*Ceu[2, 2, 3, 3] + 
      153600*MW2^5*MZ2*Ceu[2, 2, 3, 3] - 298752*MW2^4*MZ2^2*Ceu[2, 2, 3, 3] + 
      322176*MW2^3*MZ2^3*Ceu[2, 2, 3, 3] - 205296*MW2^2*MZ2^4*
       Ceu[2, 2, 3, 3] + 73824*MW2*MZ2^5*Ceu[2, 2, 3, 3] - 
      11760*MZ2^6*Ceu[2, 2, 3, 3] - 33792*MW2^6*Ceu[3, 3, 3, 3] + 
      153600*MW2^5*MZ2*Ceu[3, 3, 3, 3] - 298752*MW2^4*MZ2^2*Ceu[3, 3, 3, 3] + 
      322176*MW2^3*MZ2^3*Ceu[3, 3, 3, 3] - 205296*MW2^2*MZ2^4*
       Ceu[3, 3, 3, 3] + 73824*MW2*MZ2^5*Ceu[3, 3, 3, 3] - 
      11760*MZ2^6*Ceu[3, 3, 3, 3] - 8*(1280*MW2^6 + 5312*MW2^5*MZ2 - 
        22880*MW2^4*MZ2^2 + 30728*MW2^3*MZ2^3 - 20978*MW2^2*MZ2^4 + 
        7781*MW2*MZ2^5 - 1243*MZ2^6)*Ceu[Leff, Leff, 3, 3] + 
      78848*MW2^6*Clq1[1, 1, 3, 3] - 214784*MW2^5*MZ2*Clq1[1, 1, 3, 3] + 
      281536*MW2^4*MZ2^2*Clq1[1, 1, 3, 3] - 210384*MW2^3*MZ2^3*
       Clq1[1, 1, 3, 3] + 93464*MW2^2*MZ2^4*Clq1[1, 1, 3, 3] - 
      22282*MW2*MZ2^5*Clq1[1, 1, 3, 3] + 2107*MZ2^6*Clq1[1, 1, 3, 3] - 
      33792*MW2^6*Clq1[2, 2, 3, 3] + 128256*MW2^5*MZ2*Clq1[2, 2, 3, 3] - 
      208896*MW2^4*MZ2^2*Clq1[2, 2, 3, 3] + 187968*MW2^3*MZ2^3*
       Clq1[2, 2, 3, 3] - 97872*MW2^2*MZ2^4*Clq1[2, 2, 3, 3] + 
      27276*MW2*MZ2^5*Clq1[2, 2, 3, 3] - 2940*MZ2^6*Clq1[2, 2, 3, 3] - 
      33792*MW2^6*Clq1[3, 3, 3, 3] + 128256*MW2^5*MZ2*Clq1[3, 3, 3, 3] - 
      208896*MW2^4*MZ2^2*Clq1[3, 3, 3, 3] + 187968*MW2^3*MZ2^3*
       Clq1[3, 3, 3, 3] - 97872*MW2^2*MZ2^4*Clq1[3, 3, 3, 3] + 
      27276*MW2*MZ2^5*Clq1[3, 3, 3, 3] - 2940*MZ2^6*Clq1[3, 3, 3, 3] + 
      4*(2560*MW2^6 + 11264*MW2^5*MZ2 - 42784*MW2^4*MZ2^2 + 
        51504*MW2^3*MZ2^3 - 31568*MW2^2*MZ2^4 + 10267*MW2*MZ2^5 - 1243*MZ2^6)*
       Clq1[Leff, Leff, 3, 3] - 78848*MW2^6*Clq3[1, 1, 3, 3] + 
      248576*MW2^5*MZ2*Clq3[1, 1, 3, 3] - 376000*MW2^4*MZ2^2*
       Clq3[1, 1, 3, 3] + 324816*MW2^3*MZ2^3*Clq3[1, 1, 3, 3] - 
      167000*MW2^2*MZ2^4*Clq3[1, 1, 3, 3] + 46618*MW2*MZ2^5*
       Clq3[1, 1, 3, 3] - 5047*MZ2^6*Clq3[1, 1, 3, 3] + 
      33792*MW2^6*Clq3[2, 2, 3, 3] - 94464*MW2^5*MZ2*Clq3[2, 2, 3, 3] + 
      114432*MW2^4*MZ2^2*Clq3[2, 2, 3, 3] - 73536*MW2^3*MZ2^3*
       Clq3[2, 2, 3, 3] + 24336*MW2^2*MZ2^4*Clq3[2, 2, 3, 3] - 
      2940*MW2*MZ2^5*Clq3[2, 2, 3, 3] + 33792*MW2^6*Clq3[3, 3, 3, 3] - 
      94464*MW2^5*MZ2*Clq3[3, 3, 3, 3] + 114432*MW2^4*MZ2^2*
       Clq3[3, 3, 3, 3] - 73536*MW2^3*MZ2^3*Clq3[3, 3, 3, 3] + 
      24336*MW2^2*MZ2^4*Clq3[3, 3, 3, 3] - 2940*MW2*MZ2^5*Clq3[3, 3, 3, 3] - 
      10240*MW2^6*Clq3[Leff, Leff, 3, 3] - 45056*MW2^5*MZ2*
       Clq3[Leff, Leff, 3, 3] + 171136*MW2^4*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      206016*MW2^3*MZ2^3*Clq3[Leff, Leff, 3, 3] + 126272*MW2^2*MZ2^4*
       Clq3[Leff, Leff, 3, 3] - 41068*MW2*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      4972*MZ2^6*Clq3[Leff, Leff, 3, 3] + 78848*MW2^6*Clu[1, 1, 3, 3] - 
      273920*MW2^5*MZ2*Clu[1, 1, 3, 3] + 427840*MW2^4*MZ2^2*Clu[1, 1, 3, 3] - 
      384960*MW2^3*MZ2^3*Clu[1, 1, 3, 3] + 207608*MW2^2*MZ2^4*
       Clu[1, 1, 3, 3] - 63844*MW2*MZ2^5*Clu[1, 1, 3, 3] + 
      8428*MZ2^6*Clu[1, 1, 3, 3] - 33792*MW2^6*Clu[2, 2, 3, 3] + 
      153600*MW2^5*MZ2*Clu[2, 2, 3, 3] - 298752*MW2^4*MZ2^2*Clu[2, 2, 3, 3] + 
      322176*MW2^3*MZ2^3*Clu[2, 2, 3, 3] - 205296*MW2^2*MZ2^4*
       Clu[2, 2, 3, 3] + 73824*MW2*MZ2^5*Clu[2, 2, 3, 3] - 
      11760*MZ2^6*Clu[2, 2, 3, 3] - 33792*MW2^6*Clu[3, 3, 3, 3] + 
      153600*MW2^5*MZ2*Clu[3, 3, 3, 3] - 298752*MW2^4*MZ2^2*Clu[3, 3, 3, 3] + 
      322176*MW2^3*MZ2^3*Clu[3, 3, 3, 3] - 205296*MW2^2*MZ2^4*
       Clu[3, 3, 3, 3] + 73824*MW2*MZ2^5*Clu[3, 3, 3, 3] - 
      11760*MZ2^6*Clu[3, 3, 3, 3] + 10240*MW2^6*Clu[Leff, Leff, 3, 3] + 
      37376*MW2^5*MZ2*Clu[Leff, Leff, 3, 3] - 206848*MW2^4*MZ2^2*
       Clu[Leff, Leff, 3, 3] + 325440*MW2^3*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      250928*MW2^2*MZ2^4*Clu[Leff, Leff, 3, 3] + 104608*MW2*MZ2^5*
       Clu[Leff, Leff, 3, 3] - 19888*MZ2^6*Clu[Leff, Leff, 3, 3] - 
      3072*MW2^6*Cqd1[3, 3, 1, 1] + 5376*MW2^5*MZ2*Cqd1[3, 3, 1, 1] + 
      960*MW2^4*MZ2^2*Cqd1[3, 3, 1, 1] - 7536*MW2^3*MZ2^3*Cqd1[3, 3, 1, 1] + 
      5712*MW2^2*MZ2^4*Cqd1[3, 3, 1, 1] - 1590*MW2*MZ2^5*Cqd1[3, 3, 1, 1] + 
      150*MZ2^6*Cqd1[3, 3, 1, 1] - 3072*MW2^6*Cqd1[3, 3, 2, 2] + 
      5376*MW2^5*MZ2*Cqd1[3, 3, 2, 2] + 960*MW2^4*MZ2^2*Cqd1[3, 3, 2, 2] - 
      7536*MW2^3*MZ2^3*Cqd1[3, 3, 2, 2] + 5712*MW2^2*MZ2^4*Cqd1[3, 3, 2, 2] - 
      1590*MW2*MZ2^5*Cqd1[3, 3, 2, 2] + 150*MZ2^6*Cqd1[3, 3, 2, 2] - 
      3072*MW2^6*Cqd1[3, 3, 3, 3] + 5376*MW2^5*MZ2*Cqd1[3, 3, 3, 3] + 
      960*MW2^4*MZ2^2*Cqd1[3, 3, 3, 3] - 7536*MW2^3*MZ2^3*Cqd1[3, 3, 3, 3] + 
      5712*MW2^2*MZ2^4*Cqd1[3, 3, 3, 3] - 1590*MW2*MZ2^5*Cqd1[3, 3, 3, 3] + 
      150*MZ2^6*Cqd1[3, 3, 3, 3] + 78848*MW2^6*Cqe[3, 3, 1, 1] - 
      271104*MW2^5*MZ2*Cqe[3, 3, 1, 1] + 424896*MW2^4*MZ2^2*Cqe[3, 3, 1, 1] - 
      383920*MW2^3*MZ2^3*Cqe[3, 3, 1, 1] + 205872*MW2^2*MZ2^4*
       Cqe[3, 3, 1, 1] - 61746*MW2*MZ2^5*Cqe[3, 3, 1, 1] + 
      7154*MZ2^6*Cqe[3, 3, 1, 1] - 33792*MW2^6*Cqe[3, 3, 2, 2] + 
      128256*MW2^5*MZ2*Cqe[3, 3, 2, 2] - 208896*MW2^4*MZ2^2*Cqe[3, 3, 2, 2] + 
      187968*MW2^3*MZ2^3*Cqe[3, 3, 2, 2] - 97872*MW2^2*MZ2^4*
       Cqe[3, 3, 2, 2] + 27276*MW2*MZ2^5*Cqe[3, 3, 2, 2] - 
      2940*MZ2^6*Cqe[3, 3, 2, 2] - 33792*MW2^6*Cqe[3, 3, 3, 3] + 
      128256*MW2^5*MZ2*Cqe[3, 3, 3, 3] - 208896*MW2^4*MZ2^2*Cqe[3, 3, 3, 3] + 
      187968*MW2^3*MZ2^3*Cqe[3, 3, 3, 3] - 97872*MW2^2*MZ2^4*
       Cqe[3, 3, 3, 3] + 27276*MW2*MZ2^5*Cqe[3, 3, 3, 3] - 
      2940*MZ2^6*Cqe[3, 3, 3, 3] - 10240*MW2^6*Cqe[3, 3, Leff, Leff] - 
      50176*MW2^5*MZ2*Cqe[3, 3, Leff, Leff] + 143488*MW2^4*MZ2^2*
       Cqe[3, 3, Leff, Leff] - 148096*MW2^3*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      81184*MW2^2*MZ2^4*Cqe[3, 3, Leff, Leff] - 23020*MW2*MZ2^5*
       Cqe[3, 3, Leff, Leff] + 2486*MZ2^6*Cqe[3, 3, Leff, Leff] + 
      6144*MW2^6*Cqq1[1, 1, 3, 3] - 10752*MW2^5*MZ2*Cqq1[1, 1, 3, 3] - 
      1920*MW2^4*MZ2^2*Cqq1[1, 1, 3, 3] + 15072*MW2^3*MZ2^3*
       Cqq1[1, 1, 3, 3] - 11424*MW2^2*MZ2^4*Cqq1[1, 1, 3, 3] + 
      3180*MW2*MZ2^5*Cqq1[1, 1, 3, 3] - 300*MZ2^6*Cqq1[1, 1, 3, 3] + 
      4096*MW2^6*Cqq1[1, 3, 3, 1] - 4096*MW2^5*MZ2*Cqq1[1, 3, 3, 1] - 
      3584*MW2^4*MZ2^2*Cqq1[1, 3, 3, 1] + 6784*MW2^3*MZ2^3*Cqq1[1, 3, 3, 1] - 
      3344*MW2^2*MZ2^4*Cqq1[1, 3, 3, 1] + 680*MW2*MZ2^5*Cqq1[1, 3, 3, 1] - 
      50*MZ2^6*Cqq1[1, 3, 3, 1] + 6144*MW2^6*Cqq1[2, 2, 3, 3] - 
      10752*MW2^5*MZ2*Cqq1[2, 2, 3, 3] - 1920*MW2^4*MZ2^2*Cqq1[2, 2, 3, 3] + 
      15072*MW2^3*MZ2^3*Cqq1[2, 2, 3, 3] - 11424*MW2^2*MZ2^4*
       Cqq1[2, 2, 3, 3] + 3180*MW2*MZ2^5*Cqq1[2, 2, 3, 3] - 
      300*MZ2^6*Cqq1[2, 2, 3, 3] + 4096*MW2^6*Cqq1[2, 3, 3, 2] - 
      4096*MW2^5*MZ2*Cqq1[2, 3, 3, 2] - 3584*MW2^4*MZ2^2*Cqq1[2, 3, 3, 2] + 
      6784*MW2^3*MZ2^3*Cqq1[2, 3, 3, 2] - 3344*MW2^2*MZ2^4*Cqq1[2, 3, 3, 2] + 
      680*MW2*MZ2^5*Cqq1[2, 3, 3, 2] - 50*MZ2^6*Cqq1[2, 3, 3, 2] - 
      6144*MW2^6*Cqq1[3, 3, 3, 3] + 1536*MW2^5*MZ2*Cqq1[3, 3, 3, 3] + 
      8832*MW2^4*MZ2^2*Cqq1[3, 3, 3, 3] - 5280*MW2^3*MZ2^3*Cqq1[3, 3, 3, 3] - 
      1392*MW2^2*MZ2^4*Cqq1[3, 3, 3, 3] + 1140*MW2*MZ2^5*Cqq1[3, 3, 3, 3] - 
      150*MZ2^6*Cqq1[3, 3, 3, 3] + 18432*MW2^6*Cqq3[1, 1, 3, 3] - 
      13824*MW2^5*MZ2*Cqq3[1, 1, 3, 3] - 19584*MW2^4*MZ2^2*Cqq3[1, 1, 3, 3] + 
      25632*MW2^3*MZ2^3*Cqq3[1, 1, 3, 3] - 8640*MW2^2*MZ2^4*
       Cqq3[1, 1, 3, 3] + 900*MW2*MZ2^5*Cqq3[1, 1, 3, 3] - 
      3072*MW2^5*MZ2*Cqq3[1, 3, 3, 1] + 2304*MW2^4*MZ2^2*Cqq3[1, 3, 3, 1] + 
      3264*MW2^3*MZ2^3*Cqq3[1, 3, 3, 1] - 4272*MW2^2*MZ2^4*Cqq3[1, 3, 3, 1] + 
      1440*MW2*MZ2^5*Cqq3[1, 3, 3, 1] - 150*MZ2^6*Cqq3[1, 3, 3, 1] + 
      18432*MW2^6*Cqq3[2, 2, 3, 3] - 13824*MW2^5*MZ2*Cqq3[2, 2, 3, 3] - 
      19584*MW2^4*MZ2^2*Cqq3[2, 2, 3, 3] + 25632*MW2^3*MZ2^3*
       Cqq3[2, 2, 3, 3] - 8640*MW2^2*MZ2^4*Cqq3[2, 2, 3, 3] + 
      900*MW2*MZ2^5*Cqq3[2, 2, 3, 3] - 3072*MW2^5*MZ2*Cqq3[2, 3, 3, 2] + 
      2304*MW2^4*MZ2^2*Cqq3[2, 3, 3, 2] + 3264*MW2^3*MZ2^3*Cqq3[2, 3, 3, 2] - 
      4272*MW2^2*MZ2^4*Cqq3[2, 3, 3, 2] + 1440*MW2*MZ2^5*Cqq3[2, 3, 3, 2] - 
      150*MZ2^6*Cqq3[2, 3, 3, 2] + 2048*MW2^6*Cqq3[3, 3, 3, 3] - 
      512*MW2^5*MZ2*Cqq3[3, 3, 3, 3] - 2944*MW2^4*MZ2^2*Cqq3[3, 3, 3, 3] + 
      1760*MW2^3*MZ2^3*Cqq3[3, 3, 3, 3] + 464*MW2^2*MZ2^4*Cqq3[3, 3, 3, 3] - 
      380*MW2*MZ2^5*Cqq3[3, 3, 3, 3] + 50*MZ2^6*Cqq3[3, 3, 3, 3] + 
      3072*MW2^6*Cqu1[1, 1, 3, 3] - 7680*MW2^5*MZ2*Cqu1[1, 1, 3, 3] + 
      2496*MW2^4*MZ2^2*Cqu1[1, 1, 3, 3] + 9120*MW2^3*MZ2^3*Cqu1[1, 1, 3, 3] - 
      10968*MW2^2*MZ2^4*Cqu1[1, 1, 3, 3] + 4560*MW2*MZ2^5*Cqu1[1, 1, 3, 3] - 
      600*MZ2^6*Cqu1[1, 1, 3, 3] + 3072*MW2^6*Cqu1[2, 2, 3, 3] - 
      7680*MW2^5*MZ2*Cqu1[2, 2, 3, 3] + 2496*MW2^4*MZ2^2*Cqu1[2, 2, 3, 3] + 
      9120*MW2^3*MZ2^3*Cqu1[2, 2, 3, 3] - 10968*MW2^2*MZ2^4*
       Cqu1[2, 2, 3, 3] + 4560*MW2*MZ2^5*Cqu1[2, 2, 3, 3] - 
      600*MZ2^6*Cqu1[2, 2, 3, 3] + 6144*MW2^6*Cqu1[3, 3, 1, 1] - 
      10752*MW2^5*MZ2*Cqu1[3, 3, 1, 1] - 1920*MW2^4*MZ2^2*Cqu1[3, 3, 1, 1] + 
      15072*MW2^3*MZ2^3*Cqu1[3, 3, 1, 1] - 11424*MW2^2*MZ2^4*
       Cqu1[3, 3, 1, 1] + 3180*MW2*MZ2^5*Cqu1[3, 3, 1, 1] - 
      300*MZ2^6*Cqu1[3, 3, 1, 1] + 6144*MW2^6*Cqu1[3, 3, 2, 2] - 
      10752*MW2^5*MZ2*Cqu1[3, 3, 2, 2] - 1920*MW2^4*MZ2^2*Cqu1[3, 3, 2, 2] + 
      15072*MW2^3*MZ2^3*Cqu1[3, 3, 2, 2] - 11424*MW2^2*MZ2^4*
       Cqu1[3, 3, 2, 2] + 3180*MW2*MZ2^5*Cqu1[3, 3, 2, 2] - 
      300*MZ2^6*Cqu1[3, 3, 2, 2] - 3072*MW2^6*Cqu1[3, 3, 3, 3] + 
      3072*MW2^5*MZ2*Cqu1[3, 3, 3, 3] + 4416*MW2^4*MZ2^2*Cqu1[3, 3, 3, 3] - 
      5952*MW2^3*MZ2^3*Cqu1[3, 3, 3, 3] + 456*MW2^2*MZ2^4*Cqu1[3, 3, 3, 3] + 
      1380*MW2*MZ2^5*Cqu1[3, 3, 3, 3] - 300*MZ2^6*Cqu1[3, 3, 3, 3] - 
      3072*MW2^6*Cud1[3, 3, 1, 1] + 7680*MW2^5*MZ2*Cud1[3, 3, 1, 1] - 
      2496*MW2^4*MZ2^2*Cud1[3, 3, 1, 1] - 9120*MW2^3*MZ2^3*Cud1[3, 3, 1, 1] + 
      10968*MW2^2*MZ2^4*Cud1[3, 3, 1, 1] - 4560*MW2*MZ2^5*Cud1[3, 3, 1, 1] + 
      600*MZ2^6*Cud1[3, 3, 1, 1] - 3072*MW2^6*Cud1[3, 3, 2, 2] + 
      7680*MW2^5*MZ2*Cud1[3, 3, 2, 2] - 2496*MW2^4*MZ2^2*Cud1[3, 3, 2, 2] - 
      9120*MW2^3*MZ2^3*Cud1[3, 3, 2, 2] + 10968*MW2^2*MZ2^4*
       Cud1[3, 3, 2, 2] - 4560*MW2*MZ2^5*Cud1[3, 3, 2, 2] + 
      600*MZ2^6*Cud1[3, 3, 2, 2] - 3072*MW2^6*Cud1[3, 3, 3, 3] + 
      7680*MW2^5*MZ2*Cud1[3, 3, 3, 3] - 2496*MW2^4*MZ2^2*Cud1[3, 3, 3, 3] - 
      9120*MW2^3*MZ2^3*Cud1[3, 3, 3, 3] + 10968*MW2^2*MZ2^4*
       Cud1[3, 3, 3, 3] - 4560*MW2*MZ2^5*Cud1[3, 3, 3, 3] + 
      600*MZ2^6*Cud1[3, 3, 3, 3] + 12288*MW2^6*Cuu[1, 1, 3, 3] - 
      30720*MW2^5*MZ2*Cuu[1, 1, 3, 3] + 9984*MW2^4*MZ2^2*Cuu[1, 1, 3, 3] + 
      36480*MW2^3*MZ2^3*Cuu[1, 1, 3, 3] - 43872*MW2^2*MZ2^4*Cuu[1, 1, 3, 3] + 
      18240*MW2*MZ2^5*Cuu[1, 1, 3, 3] - 2400*MZ2^6*Cuu[1, 1, 3, 3] + 
      4096*MW2^6*Cuu[1, 3, 3, 1] - 10240*MW2^5*MZ2*Cuu[1, 3, 3, 1] + 
      3328*MW2^4*MZ2^2*Cuu[1, 3, 3, 1] + 12160*MW2^3*MZ2^3*Cuu[1, 3, 3, 1] - 
      14624*MW2^2*MZ2^4*Cuu[1, 3, 3, 1] + 6080*MW2*MZ2^5*Cuu[1, 3, 3, 1] - 
      800*MZ2^6*Cuu[1, 3, 3, 1] + 12288*MW2^6*Cuu[2, 2, 3, 3] - 
      30720*MW2^5*MZ2*Cuu[2, 2, 3, 3] + 9984*MW2^4*MZ2^2*Cuu[2, 2, 3, 3] + 
      36480*MW2^3*MZ2^3*Cuu[2, 2, 3, 3] - 43872*MW2^2*MZ2^4*Cuu[2, 2, 3, 3] + 
      18240*MW2*MZ2^5*Cuu[2, 2, 3, 3] - 2400*MZ2^6*Cuu[2, 2, 3, 3] + 
      4096*MW2^6*Cuu[2, 3, 3, 2] - 10240*MW2^5*MZ2*Cuu[2, 3, 3, 2] + 
      3328*MW2^4*MZ2^2*Cuu[2, 3, 3, 2] + 12160*MW2^3*MZ2^3*Cuu[2, 3, 3, 2] - 
      14624*MW2^2*MZ2^4*Cuu[2, 3, 3, 2] + 6080*MW2*MZ2^5*Cuu[2, 3, 3, 2] - 
      800*MZ2^6*Cuu[2, 3, 3, 2]))/(MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
      3*Pi) + (3*B0i[bb0, MZ2, MT2, MT2]*(157696*MT2*MW2^6*Ceu[1, 1, 3, 3] - 
      483072*MT2*MW2^5*MZ2*Ceu[1, 1, 3, 3] + 78848*MW2^6*MZ2*
       Ceu[1, 1, 3, 3] + 661248*MT2*MW2^4*MZ2^2*Ceu[1, 1, 3, 3] - 
      330240*MW2^5*MZ2^2*Ceu[1, 1, 3, 3] - 496304*MT2*MW2^3*MZ2^3*
       Ceu[1, 1, 3, 3] + 613440*MW2^4*MZ2^3*Ceu[1, 1, 3, 3] + 
      191688*MT2*MW2^2*MZ2^4*Ceu[1, 1, 3, 3] - 655456*MW2^3*MZ2^4*
       Ceu[1, 1, 3, 3] - 24102*MT2*MW2*MZ2^5*Ceu[1, 1, 3, 3] + 
      425928*MW2^2*MZ2^5*Ceu[1, 1, 3, 3] - 7154*MT2*MZ2^6*Ceu[1, 1, 3, 3] - 
      161136*MW2*MZ2^6*Ceu[1, 1, 3, 3] + 28616*MZ2^7*Ceu[1, 1, 3, 3] - 
      67584*MT2*MW2^6*Ceu[2, 2, 3, 3] + 231168*MT2*MW2^5*MZ2*
       Ceu[2, 2, 3, 3] - 33792*MW2^6*MZ2*Ceu[2, 2, 3, 3] - 
      327936*MT2*MW2^4*MZ2^2*Ceu[2, 2, 3, 3] + 153600*MW2^5*MZ2^2*
       Ceu[2, 2, 3, 3] + 241728*MT2*MW2^3*MZ2^3*Ceu[2, 2, 3, 3] - 
      298752*MW2^4*MZ2^3*Ceu[2, 2, 3, 3] - 88320*MT2*MW2^2*MZ2^4*
       Ceu[2, 2, 3, 3] + 322176*MW2^3*MZ2^4*Ceu[2, 2, 3, 3] + 
      8004*MT2*MW2*MZ2^5*Ceu[2, 2, 3, 3] - 205296*MW2^2*MZ2^5*
       Ceu[2, 2, 3, 3] + 2940*MT2*MZ2^6*Ceu[2, 2, 3, 3] + 
      73824*MW2*MZ2^6*Ceu[2, 2, 3, 3] - 11760*MZ2^7*Ceu[2, 2, 3, 3] - 
      67584*MT2*MW2^6*Ceu[3, 3, 3, 3] + 231168*MT2*MW2^5*MZ2*
       Ceu[3, 3, 3, 3] - 33792*MW2^6*MZ2*Ceu[3, 3, 3, 3] - 
      327936*MT2*MW2^4*MZ2^2*Ceu[3, 3, 3, 3] + 153600*MW2^5*MZ2^2*
       Ceu[3, 3, 3, 3] + 241728*MT2*MW2^3*MZ2^3*Ceu[3, 3, 3, 3] - 
      298752*MW2^4*MZ2^3*Ceu[3, 3, 3, 3] - 88320*MT2*MW2^2*MZ2^4*
       Ceu[3, 3, 3, 3] + 322176*MW2^3*MZ2^4*Ceu[3, 3, 3, 3] + 
      8004*MT2*MW2*MZ2^5*Ceu[3, 3, 3, 3] - 205296*MW2^2*MZ2^5*
       Ceu[3, 3, 3, 3] + 2940*MT2*MZ2^6*Ceu[3, 3, 3, 3] + 
      73824*MW2*MZ2^6*Ceu[3, 3, 3, 3] - 11760*MZ2^7*Ceu[3, 3, 3, 3] - 
      2*(1280*MW2^5 + 6592*MW2^4*MZ2 - 16288*MW2^3*MZ2^2 + 
        14440*MW2^2*MZ2^3 - 6538*MW2*MZ2^4 + 1243*MZ2^5)*
       (MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[Leff, Leff, 3, 3] + 
      157696*MT2*MW2^6*Clq1[1, 1, 3, 3] - 606976*MT2*MW2^5*MZ2*
       Clq1[1, 1, 3, 3] + 78848*MW2^6*MZ2*Clq1[1, 1, 3, 3] + 
      1001984*MT2*MW2^4*MZ2^2*Clq1[1, 1, 3, 3] - 214784*MW2^5*MZ2^2*
       Clq1[1, 1, 3, 3] - 944496*MT2*MW2^3*MZ2^3*Clq1[1, 1, 3, 3] + 
      281536*MW2^4*MZ2^3*Clq1[1, 1, 3, 3] + 529360*MT2*MW2^2*MZ2^4*
       Clq1[1, 1, 3, 3] - 210384*MW2^3*MZ2^4*Clq1[1, 1, 3, 3] - 
      169250*MT2*MW2*MZ2^5*Clq1[1, 1, 3, 3] + 93464*MW2^2*MZ2^5*
       Clq1[1, 1, 3, 3] + 23177*MT2*MZ2^6*Clq1[1, 1, 3, 3] - 
      22282*MW2*MZ2^6*Clq1[1, 1, 3, 3] + 2107*MZ2^7*Clq1[1, 1, 3, 3] - 
      67584*MT2*MW2^6*Clq1[2, 2, 3, 3] + 332544*MT2*MW2^5*MZ2*
       Clq1[2, 2, 3, 3] - 33792*MW2^6*MZ2*Clq1[2, 2, 3, 3] - 
      687360*MT2*MW2^4*MZ2^2*Clq1[2, 2, 3, 3] + 128256*MW2^5*MZ2^2*
       Clq1[2, 2, 3, 3] + 778560*MT2*MW2^3*MZ2^3*Clq1[2, 2, 3, 3] - 
      208896*MW2^4*MZ2^3*Clq1[2, 2, 3, 3] - 518016*MT2*MW2^2*MZ2^4*
       Clq1[2, 2, 3, 3] + 187968*MW2^3*MZ2^4*Clq1[2, 2, 3, 3] + 
      194196*MT2*MW2*MZ2^5*Clq1[2, 2, 3, 3] - 97872*MW2^2*MZ2^5*
       Clq1[2, 2, 3, 3] - 32340*MT2*MZ2^6*Clq1[2, 2, 3, 3] + 
      27276*MW2*MZ2^6*Clq1[2, 2, 3, 3] - 2940*MZ2^7*Clq1[2, 2, 3, 3] - 
      67584*MT2*MW2^6*Clq1[3, 3, 3, 3] + 332544*MT2*MW2^5*MZ2*
       Clq1[3, 3, 3, 3] - 33792*MW2^6*MZ2*Clq1[3, 3, 3, 3] - 
      687360*MT2*MW2^4*MZ2^2*Clq1[3, 3, 3, 3] + 128256*MW2^5*MZ2^2*
       Clq1[3, 3, 3, 3] + 778560*MT2*MW2^3*MZ2^3*Clq1[3, 3, 3, 3] - 
      208896*MW2^4*MZ2^3*Clq1[3, 3, 3, 3] - 518016*MT2*MW2^2*MZ2^4*
       Clq1[3, 3, 3, 3] + 187968*MW2^3*MZ2^4*Clq1[3, 3, 3, 3] + 
      194196*MT2*MW2*MZ2^5*Clq1[3, 3, 3, 3] - 97872*MW2^2*MZ2^5*
       Clq1[3, 3, 3, 3] - 32340*MT2*MZ2^6*Clq1[3, 3, 3, 3] + 
      27276*MW2*MZ2^6*Clq1[3, 3, 3, 3] - 2940*MZ2^7*Clq1[3, 3, 3, 3] + 
      4*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*
       (640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 10388*MW2^2*MZ2^3 - 
        5295*MW2*MZ2^4 + 1243*MZ2^5)*Clq1[Leff, Leff, 3, 3] - 
      157696*MT2*MW2^6*Clq3[1, 1, 3, 3] + 674560*MT2*MW2^5*MZ2*
       Clq3[1, 1, 3, 3] - 78848*MW2^6*MZ2*Clq3[1, 1, 3, 3] - 
      1266944*MT2*MW2^4*MZ2^2*Clq3[1, 1, 3, 3] + 248576*MW2^5*MZ2^2*
       Clq3[1, 1, 3, 3] + 1366896*MT2*MW2^3*MZ2^3*Clq3[1, 1, 3, 3] - 
      376000*MW2^4*MZ2^3*Clq3[1, 1, 3, 3] - 885520*MT2*MW2^2*MZ2^4*
       Clq3[1, 1, 3, 3] + 324816*MW2^3*MZ2^4*Clq3[1, 1, 3, 3] + 
      331106*MT2*MW2*MZ2^5*Clq3[1, 1, 3, 3] - 167000*MW2^2*MZ2^5*
       Clq3[1, 1, 3, 3] - 55517*MT2*MZ2^6*Clq3[1, 1, 3, 3] + 
      46618*MW2*MZ2^6*Clq3[1, 1, 3, 3] - 5047*MZ2^7*Clq3[1, 1, 3, 3] + 
      67584*MT2*MW2^6*Clq3[2, 2, 3, 3] - 264960*MT2*MW2^5*MZ2*
       Clq3[2, 2, 3, 3] + 33792*MW2^6*MZ2*Clq3[2, 2, 3, 3] + 
      422400*MT2*MW2^4*MZ2^2*Clq3[2, 2, 3, 3] - 94464*MW2^5*MZ2^2*
       Clq3[2, 2, 3, 3] - 356160*MT2*MW2^3*MZ2^3*Clq3[2, 2, 3, 3] + 
      114432*MW2^4*MZ2^3*Clq3[2, 2, 3, 3] + 161856*MT2*MW2^2*MZ2^4*
       Clq3[2, 2, 3, 3] - 73536*MW2^3*MZ2^4*Clq3[2, 2, 3, 3] - 
      32340*MT2*MW2*MZ2^5*Clq3[2, 2, 3, 3] + 24336*MW2^2*MZ2^5*
       Clq3[2, 2, 3, 3] - 2940*MW2*MZ2^6*Clq3[2, 2, 3, 3] + 
      67584*MT2*MW2^6*Clq3[3, 3, 3, 3] - 264960*MT2*MW2^5*MZ2*
       Clq3[3, 3, 3, 3] + 33792*MW2^6*MZ2*Clq3[3, 3, 3, 3] + 
      422400*MT2*MW2^4*MZ2^2*Clq3[3, 3, 3, 3] - 94464*MW2^5*MZ2^2*
       Clq3[3, 3, 3, 3] - 356160*MT2*MW2^3*MZ2^3*Clq3[3, 3, 3, 3] + 
      114432*MW2^4*MZ2^3*Clq3[3, 3, 3, 3] + 161856*MT2*MW2^2*MZ2^4*
       Clq3[3, 3, 3, 3] - 73536*MW2^3*MZ2^4*Clq3[3, 3, 3, 3] - 
      32340*MT2*MW2*MZ2^5*Clq3[3, 3, 3, 3] + 24336*MW2^2*MZ2^5*
       Clq3[3, 3, 3, 3] - 2940*MW2*MZ2^6*Clq3[3, 3, 3, 3] - 
      20480*MT2*MW2^6*Clq3[Leff, Leff, 3, 3] - 67072*MT2*MW2^5*MZ2*
       Clq3[Leff, Leff, 3, 3] - 10240*MW2^6*MZ2*Clq3[Leff, Leff, 3, 3] + 
      449408*MT2*MW2^4*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
      45056*MW2^5*MZ2^2*Clq3[Leff, Leff, 3, 3] - 770304*MT2*MW2^3*MZ2^3*
       Clq3[Leff, Leff, 3, 3] + 171136*MW2^4*MZ2^3*Clq3[Leff, Leff, 3, 3] + 
      626512*MT2*MW2^2*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
      206016*MW2^3*MZ2^4*Clq3[Leff, Leff, 3, 3] - 272756*MT2*MW2*MZ2^5*
       Clq3[Leff, Leff, 3, 3] + 126272*MW2^2*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
      54692*MT2*MZ2^6*Clq3[Leff, Leff, 3, 3] - 41068*MW2*MZ2^6*
       Clq3[Leff, Leff, 3, 3] + 4972*MZ2^7*Clq3[Leff, Leff, 3, 3] + 
      157696*MT2*MW2^6*Clu[1, 1, 3, 3] - 370432*MT2*MW2^5*MZ2*
       Clu[1, 1, 3, 3] + 78848*MW2^6*MZ2*Clu[1, 1, 3, 3] + 
      416768*MT2*MW2^4*MZ2^2*Clu[1, 1, 3, 3] - 273920*MW2^5*MZ2^2*
       Clu[1, 1, 3, 3] - 246192*MT2*MW2^3*MZ2^3*Clu[1, 1, 3, 3] + 
      427840*MW2^4*MZ2^3*Clu[1, 1, 3, 3] + 72784*MT2*MW2^2*MZ2^4*
       Clu[1, 1, 3, 3] - 384960*MW2^3*MZ2^4*Clu[1, 1, 3, 3] - 
      3002*MT2*MW2*MZ2^5*Clu[1, 1, 3, 3] + 207608*MW2^2*MZ2^5*
       Clu[1, 1, 3, 3] - 2107*MT2*MZ2^6*Clu[1, 1, 3, 3] - 
      63844*MW2*MZ2^6*Clu[1, 1, 3, 3] + 8428*MZ2^7*Clu[1, 1, 3, 3] - 
      67584*MT2*MW2^6*Clu[2, 2, 3, 3] + 231168*MT2*MW2^5*MZ2*
       Clu[2, 2, 3, 3] - 33792*MW2^6*MZ2*Clu[2, 2, 3, 3] - 
      327936*MT2*MW2^4*MZ2^2*Clu[2, 2, 3, 3] + 153600*MW2^5*MZ2^2*
       Clu[2, 2, 3, 3] + 241728*MT2*MW2^3*MZ2^3*Clu[2, 2, 3, 3] - 
      298752*MW2^4*MZ2^3*Clu[2, 2, 3, 3] - 88320*MT2*MW2^2*MZ2^4*
       Clu[2, 2, 3, 3] + 322176*MW2^3*MZ2^4*Clu[2, 2, 3, 3] + 
      8004*MT2*MW2*MZ2^5*Clu[2, 2, 3, 3] - 205296*MW2^2*MZ2^5*
       Clu[2, 2, 3, 3] + 2940*MT2*MZ2^6*Clu[2, 2, 3, 3] + 
      73824*MW2*MZ2^6*Clu[2, 2, 3, 3] - 11760*MZ2^7*Clu[2, 2, 3, 3] - 
      67584*MT2*MW2^6*Clu[3, 3, 3, 3] + 231168*MT2*MW2^5*MZ2*
       Clu[3, 3, 3, 3] - 33792*MW2^6*MZ2*Clu[3, 3, 3, 3] - 
      327936*MT2*MW2^4*MZ2^2*Clu[3, 3, 3, 3] + 153600*MW2^5*MZ2^2*
       Clu[3, 3, 3, 3] + 241728*MT2*MW2^3*MZ2^3*Clu[3, 3, 3, 3] - 
      298752*MW2^4*MZ2^3*Clu[3, 3, 3, 3] - 88320*MT2*MW2^2*MZ2^4*
       Clu[3, 3, 3, 3] + 322176*MW2^3*MZ2^4*Clu[3, 3, 3, 3] + 
      8004*MT2*MW2*MZ2^5*Clu[3, 3, 3, 3] - 205296*MW2^2*MZ2^5*
       Clu[3, 3, 3, 3] + 2940*MT2*MZ2^6*Clu[3, 3, 3, 3] + 
      73824*MW2*MZ2^6*Clu[3, 3, 3, 3] - 11760*MZ2^7*Clu[3, 3, 3, 3] + 
      20480*MT2*MW2^6*Clu[Leff, Leff, 3, 3] + 97792*MT2*MW2^5*MZ2*
       Clu[Leff, Leff, 3, 3] + 10240*MW2^6*MZ2*Clu[Leff, Leff, 3, 3] - 
      306560*MT2*MW2^4*MZ2^2*Clu[Leff, Leff, 3, 3] + 
      37376*MW2^5*MZ2^2*Clu[Leff, Leff, 3, 3] + 292608*MT2*MW2^3*MZ2^3*
       Clu[Leff, Leff, 3, 3] - 206848*MW2^4*MZ2^3*Clu[Leff, Leff, 3, 3] - 
      127888*MT2*MW2^2*MZ2^4*Clu[Leff, Leff, 3, 3] + 
      325440*MW2^3*MZ2^4*Clu[Leff, Leff, 3, 3] + 18596*MT2*MW2*MZ2^5*
       Clu[Leff, Leff, 3, 3] - 250928*MW2^2*MZ2^5*Clu[Leff, Leff, 3, 3] + 
      4972*MT2*MZ2^6*Clu[Leff, Leff, 3, 3] + 104608*MW2*MZ2^6*
       Clu[Leff, Leff, 3, 3] - 19888*MZ2^7*Clu[Leff, Leff, 3, 3] - 
      6144*MT2*MW2^6*Cqd1[3, 3, 1, 1] + 17664*MT2*MW2^5*MZ2*
       Cqd1[3, 3, 1, 1] - 3072*MW2^6*MZ2*Cqd1[3, 3, 1, 1] - 
      8448*MT2*MW2^4*MZ2^2*Cqd1[3, 3, 1, 1] + 5376*MW2^5*MZ2^2*
       Cqd1[3, 3, 1, 1] - 19824*MT2*MW2^3*MZ2^3*Cqd1[3, 3, 1, 1] + 
      960*MW2^4*MZ2^3*Cqd1[3, 3, 1, 1] + 27192*MT2*MW2^2*MZ2^4*
       Cqd1[3, 3, 1, 1] - 7536*MW2^3*MZ2^4*Cqd1[3, 3, 1, 1] - 
      12090*MT2*MW2*MZ2^5*Cqd1[3, 3, 1, 1] + 5712*MW2^2*MZ2^5*
       Cqd1[3, 3, 1, 1] + 1650*MT2*MZ2^6*Cqd1[3, 3, 1, 1] - 
      1590*MW2*MZ2^6*Cqd1[3, 3, 1, 1] + 150*MZ2^7*Cqd1[3, 3, 1, 1] - 
      6144*MT2*MW2^6*Cqd1[3, 3, 2, 2] + 17664*MT2*MW2^5*MZ2*
       Cqd1[3, 3, 2, 2] - 3072*MW2^6*MZ2*Cqd1[3, 3, 2, 2] - 
      8448*MT2*MW2^4*MZ2^2*Cqd1[3, 3, 2, 2] + 5376*MW2^5*MZ2^2*
       Cqd1[3, 3, 2, 2] - 19824*MT2*MW2^3*MZ2^3*Cqd1[3, 3, 2, 2] + 
      960*MW2^4*MZ2^3*Cqd1[3, 3, 2, 2] + 27192*MT2*MW2^2*MZ2^4*
       Cqd1[3, 3, 2, 2] - 7536*MW2^3*MZ2^4*Cqd1[3, 3, 2, 2] - 
      12090*MT2*MW2*MZ2^5*Cqd1[3, 3, 2, 2] + 5712*MW2^2*MZ2^5*
       Cqd1[3, 3, 2, 2] + 1650*MT2*MZ2^6*Cqd1[3, 3, 2, 2] - 
      1590*MW2*MZ2^6*Cqd1[3, 3, 2, 2] + 150*MZ2^7*Cqd1[3, 3, 2, 2] - 
      6144*MT2*MW2^6*Cqd1[3, 3, 3, 3] + 17664*MT2*MW2^5*MZ2*
       Cqd1[3, 3, 3, 3] - 3072*MW2^6*MZ2*Cqd1[3, 3, 3, 3] - 
      8448*MT2*MW2^4*MZ2^2*Cqd1[3, 3, 3, 3] + 5376*MW2^5*MZ2^2*
       Cqd1[3, 3, 3, 3] - 19824*MT2*MW2^3*MZ2^3*Cqd1[3, 3, 3, 3] + 
      960*MW2^4*MZ2^3*Cqd1[3, 3, 3, 3] + 27192*MT2*MW2^2*MZ2^4*
       Cqd1[3, 3, 3, 3] - 7536*MW2^3*MZ2^4*Cqd1[3, 3, 3, 3] - 
      12090*MT2*MW2*MZ2^5*Cqd1[3, 3, 3, 3] + 5712*MW2^2*MZ2^5*
       Cqd1[3, 3, 3, 3] + 1650*MT2*MZ2^6*Cqd1[3, 3, 3, 3] - 
      1590*MW2*MZ2^6*Cqd1[3, 3, 3, 3] + 150*MZ2^7*Cqd1[3, 3, 3, 3] + 
      157696*MT2*MW2^6*Cqe[3, 3, 1, 1] - 719616*MT2*MW2^5*MZ2*
       Cqe[3, 3, 1, 1] + 78848*MW2^6*MZ2*Cqe[3, 3, 1, 1] + 
      1415424*MT2*MW2^4*MZ2^2*Cqe[3, 3, 1, 1] - 271104*MW2^5*MZ2^2*
       Cqe[3, 3, 1, 1] - 1582448*MT2*MW2^3*MZ2^3*Cqe[3, 3, 1, 1] + 
      424896*MW2^4*MZ2^3*Cqe[3, 3, 1, 1] + 1071912*MT2*MW2^2*MZ2^4*
       Cqe[3, 3, 1, 1] - 383920*MW2^3*MZ2^4*Cqe[3, 3, 1, 1] - 
      421662*MT2*MW2*MZ2^5*Cqe[3, 3, 1, 1] + 205872*MW2^2*MZ2^5*
       Cqe[3, 3, 1, 1] + 78694*MT2*MZ2^6*Cqe[3, 3, 1, 1] - 
      61746*MW2*MZ2^6*Cqe[3, 3, 1, 1] + 7154*MZ2^7*Cqe[3, 3, 1, 1] - 
      67584*MT2*MW2^6*Cqe[3, 3, 2, 2] + 332544*MT2*MW2^5*MZ2*
       Cqe[3, 3, 2, 2] - 33792*MW2^6*MZ2*Cqe[3, 3, 2, 2] - 
      687360*MT2*MW2^4*MZ2^2*Cqe[3, 3, 2, 2] + 128256*MW2^5*MZ2^2*
       Cqe[3, 3, 2, 2] + 778560*MT2*MW2^3*MZ2^3*Cqe[3, 3, 2, 2] - 
      208896*MW2^4*MZ2^3*Cqe[3, 3, 2, 2] - 518016*MT2*MW2^2*MZ2^4*
       Cqe[3, 3, 2, 2] + 187968*MW2^3*MZ2^4*Cqe[3, 3, 2, 2] + 
      194196*MT2*MW2*MZ2^5*Cqe[3, 3, 2, 2] - 97872*MW2^2*MZ2^5*
       Cqe[3, 3, 2, 2] - 32340*MT2*MZ2^6*Cqe[3, 3, 2, 2] + 
      27276*MW2*MZ2^6*Cqe[3, 3, 2, 2] - 2940*MZ2^7*Cqe[3, 3, 2, 2] - 
      67584*MT2*MW2^6*Cqe[3, 3, 3, 3] + 332544*MT2*MW2^5*MZ2*
       Cqe[3, 3, 3, 3] - 33792*MW2^6*MZ2*Cqe[3, 3, 3, 3] - 
      687360*MT2*MW2^4*MZ2^2*Cqe[3, 3, 3, 3] + 128256*MW2^5*MZ2^2*
       Cqe[3, 3, 3, 3] + 778560*MT2*MW2^3*MZ2^3*Cqe[3, 3, 3, 3] - 
      208896*MW2^4*MZ2^3*Cqe[3, 3, 3, 3] - 518016*MT2*MW2^2*MZ2^4*
       Cqe[3, 3, 3, 3] + 187968*MW2^3*MZ2^4*Cqe[3, 3, 3, 3] + 
      194196*MT2*MW2*MZ2^5*Cqe[3, 3, 3, 3] - 97872*MW2^2*MZ2^5*
       Cqe[3, 3, 3, 3] - 32340*MT2*MZ2^6*Cqe[3, 3, 3, 3] + 
      27276*MW2*MZ2^6*Cqe[3, 3, 3, 3] - 2940*MZ2^7*Cqe[3, 3, 3, 3] - 
      20480*MT2*MW2^6*Cqe[3, 3, Leff, Leff] - 77312*MT2*MW2^5*MZ2*
       Cqe[3, 3, Leff, Leff] - 10240*MW2^6*MZ2*Cqe[3, 3, Leff, Leff] + 
      405632*MT2*MW2^4*MZ2^2*Cqe[3, 3, Leff, Leff] - 
      50176*MW2^5*MZ2^2*Cqe[3, 3, Leff, Leff] - 589376*MT2*MW2^3*MZ2^3*
       Cqe[3, 3, Leff, Leff] + 143488*MW2^4*MZ2^3*Cqe[3, 3, Leff, Leff] + 
      422288*MT2*MW2^2*MZ2^4*Cqe[3, 3, Leff, Leff] - 
      148096*MW2^3*MZ2^4*Cqe[3, 3, Leff, Leff] - 163724*MT2*MW2*MZ2^5*
       Cqe[3, 3, Leff, Leff] + 81184*MW2^2*MZ2^5*Cqe[3, 3, Leff, Leff] + 
      27346*MT2*MZ2^6*Cqe[3, 3, Leff, Leff] - 23020*MW2*MZ2^6*
       Cqe[3, 3, Leff, Leff] + 2486*MZ2^7*Cqe[3, 3, Leff, Leff] + 
      12288*MT2*MW2^6*Cqq1[1, 1, 3, 3] - 35328*MT2*MW2^5*MZ2*
       Cqq1[1, 1, 3, 3] + 6144*MW2^6*MZ2*Cqq1[1, 1, 3, 3] + 
      16896*MT2*MW2^4*MZ2^2*Cqq1[1, 1, 3, 3] - 10752*MW2^5*MZ2^2*
       Cqq1[1, 1, 3, 3] + 39648*MT2*MW2^3*MZ2^3*Cqq1[1, 1, 3, 3] - 
      1920*MW2^4*MZ2^3*Cqq1[1, 1, 3, 3] - 54384*MT2*MW2^2*MZ2^4*
       Cqq1[1, 1, 3, 3] + 15072*MW2^3*MZ2^4*Cqq1[1, 1, 3, 3] + 
      24180*MT2*MW2*MZ2^5*Cqq1[1, 1, 3, 3] - 11424*MW2^2*MZ2^5*
       Cqq1[1, 1, 3, 3] - 3300*MT2*MZ2^6*Cqq1[1, 1, 3, 3] + 
      3180*MW2*MZ2^6*Cqq1[1, 1, 3, 3] - 300*MZ2^7*Cqq1[1, 1, 3, 3] + 
      8192*MT2*MW2^6*Cqq1[1, 3, 3, 1] - 17408*MT2*MW2^5*MZ2*
       Cqq1[1, 3, 3, 1] + 4096*MW2^6*MZ2*Cqq1[1, 3, 3, 1] - 
      256*MT2*MW2^4*MZ2^2*Cqq1[1, 3, 3, 1] - 4096*MW2^5*MZ2^2*
       Cqq1[1, 3, 3, 1] + 23360*MT2*MW2^3*MZ2^3*Cqq1[1, 3, 3, 1] - 
      3584*MW2^4*MZ2^3*Cqq1[1, 3, 3, 1] - 19504*MT2*MW2^2*MZ2^4*
       Cqq1[1, 3, 3, 1] + 6784*MW2^3*MZ2^4*Cqq1[1, 3, 3, 1] + 
      5680*MT2*MW2*MZ2^5*Cqq1[1, 3, 3, 1] - 3344*MW2^2*MZ2^5*
       Cqq1[1, 3, 3, 1] - 550*MT2*MZ2^6*Cqq1[1, 3, 3, 1] + 
      680*MW2*MZ2^6*Cqq1[1, 3, 3, 1] - 50*MZ2^7*Cqq1[1, 3, 3, 1] + 
      12288*MT2*MW2^6*Cqq1[2, 2, 3, 3] - 35328*MT2*MW2^5*MZ2*
       Cqq1[2, 2, 3, 3] + 6144*MW2^6*MZ2*Cqq1[2, 2, 3, 3] + 
      16896*MT2*MW2^4*MZ2^2*Cqq1[2, 2, 3, 3] - 10752*MW2^5*MZ2^2*
       Cqq1[2, 2, 3, 3] + 39648*MT2*MW2^3*MZ2^3*Cqq1[2, 2, 3, 3] - 
      1920*MW2^4*MZ2^3*Cqq1[2, 2, 3, 3] - 54384*MT2*MW2^2*MZ2^4*
       Cqq1[2, 2, 3, 3] + 15072*MW2^3*MZ2^4*Cqq1[2, 2, 3, 3] + 
      24180*MT2*MW2*MZ2^5*Cqq1[2, 2, 3, 3] - 11424*MW2^2*MZ2^5*
       Cqq1[2, 2, 3, 3] - 3300*MT2*MZ2^6*Cqq1[2, 2, 3, 3] + 
      3180*MW2*MZ2^6*Cqq1[2, 2, 3, 3] - 300*MZ2^7*Cqq1[2, 2, 3, 3] + 
      8192*MT2*MW2^6*Cqq1[2, 3, 3, 2] - 17408*MT2*MW2^5*MZ2*
       Cqq1[2, 3, 3, 2] + 4096*MW2^6*MZ2*Cqq1[2, 3, 3, 2] - 
      256*MT2*MW2^4*MZ2^2*Cqq1[2, 3, 3, 2] - 4096*MW2^5*MZ2^2*
       Cqq1[2, 3, 3, 2] + 23360*MT2*MW2^3*MZ2^3*Cqq1[2, 3, 3, 2] - 
      3584*MW2^4*MZ2^3*Cqq1[2, 3, 3, 2] - 19504*MT2*MW2^2*MZ2^4*
       Cqq1[2, 3, 3, 2] + 6784*MW2^3*MZ2^4*Cqq1[2, 3, 3, 2] + 
      5680*MT2*MW2*MZ2^5*Cqq1[2, 3, 3, 2] - 3344*MW2^2*MZ2^5*
       Cqq1[2, 3, 3, 2] - 550*MT2*MZ2^6*Cqq1[2, 3, 3, 2] + 
      680*MW2*MZ2^6*Cqq1[2, 3, 3, 2] - 50*MZ2^7*Cqq1[2, 3, 3, 2] - 
      12288*MT2*MW2^6*Cqq1[3, 3, 3, 3] + 16896*MT2*MW2^5*MZ2*
       Cqq1[3, 3, 3, 3] - 6144*MW2^6*MZ2*Cqq1[3, 3, 3, 3] + 
      17664*MT2*MW2^4*MZ2^2*Cqq1[3, 3, 3, 3] + 1536*MW2^5*MZ2^2*
       Cqq1[3, 3, 3, 3] - 30432*MT2*MW2^3*MZ2^3*Cqq1[3, 3, 3, 3] + 
      8832*MW2^4*MZ2^3*Cqq1[3, 3, 3, 3] + 4128*MT2*MW2^2*MZ2^4*
       Cqq1[3, 3, 3, 3] - 5280*MW2^3*MZ2^4*Cqq1[3, 3, 3, 3] + 
      7140*MT2*MW2*MZ2^5*Cqq1[3, 3, 3, 3] - 1392*MW2^2*MZ2^5*
       Cqq1[3, 3, 3, 3] - 1650*MT2*MZ2^6*Cqq1[3, 3, 3, 3] + 
      1140*MW2*MZ2^6*Cqq1[3, 3, 3, 3] - 150*MZ2^7*Cqq1[3, 3, 3, 3] + 
      36864*MT2*MW2^6*Cqq3[1, 1, 3, 3] - 69120*MT2*MW2^5*MZ2*
       Cqq3[1, 1, 3, 3] + 18432*MW2^6*MZ2*Cqq3[1, 1, 3, 3] - 
      18432*MT2*MW2^4*MZ2^2*Cqq3[1, 1, 3, 3] - 13824*MW2^5*MZ2^2*
       Cqq3[1, 1, 3, 3] + 100512*MT2*MW2^3*MZ2^3*Cqq3[1, 1, 3, 3] - 
      19584*MW2^4*MZ2^3*Cqq3[1, 1, 3, 3] - 62640*MT2*MW2^2*MZ2^4*
       Cqq3[1, 1, 3, 3] + 25632*MW2^3*MZ2^4*Cqq3[1, 1, 3, 3] + 
      9900*MT2*MW2*MZ2^5*Cqq3[1, 1, 3, 3] - 8640*MW2^2*MZ2^5*
       Cqq3[1, 1, 3, 3] + 900*MW2*MZ2^6*Cqq3[1, 1, 3, 3] - 
      6144*MT2*MW2^5*MZ2*Cqq3[1, 3, 3, 1] + 11520*MT2*MW2^4*MZ2^2*
       Cqq3[1, 3, 3, 1] - 3072*MW2^5*MZ2^2*Cqq3[1, 3, 3, 1] + 
      3072*MT2*MW2^3*MZ2^3*Cqq3[1, 3, 3, 1] + 2304*MW2^4*MZ2^3*
       Cqq3[1, 3, 3, 1] - 16752*MT2*MW2^2*MZ2^4*Cqq3[1, 3, 3, 1] + 
      3264*MW2^3*MZ2^4*Cqq3[1, 3, 3, 1] + 10440*MT2*MW2*MZ2^5*
       Cqq3[1, 3, 3, 1] - 4272*MW2^2*MZ2^5*Cqq3[1, 3, 3, 1] - 
      1650*MT2*MZ2^6*Cqq3[1, 3, 3, 1] + 1440*MW2*MZ2^6*Cqq3[1, 3, 3, 1] - 
      150*MZ2^7*Cqq3[1, 3, 3, 1] + 36864*MT2*MW2^6*Cqq3[2, 2, 3, 3] - 
      69120*MT2*MW2^5*MZ2*Cqq3[2, 2, 3, 3] + 18432*MW2^6*MZ2*
       Cqq3[2, 2, 3, 3] - 18432*MT2*MW2^4*MZ2^2*Cqq3[2, 2, 3, 3] - 
      13824*MW2^5*MZ2^2*Cqq3[2, 2, 3, 3] + 100512*MT2*MW2^3*MZ2^3*
       Cqq3[2, 2, 3, 3] - 19584*MW2^4*MZ2^3*Cqq3[2, 2, 3, 3] - 
      62640*MT2*MW2^2*MZ2^4*Cqq3[2, 2, 3, 3] + 25632*MW2^3*MZ2^4*
       Cqq3[2, 2, 3, 3] + 9900*MT2*MW2*MZ2^5*Cqq3[2, 2, 3, 3] - 
      8640*MW2^2*MZ2^5*Cqq3[2, 2, 3, 3] + 900*MW2*MZ2^6*Cqq3[2, 2, 3, 3] - 
      6144*MT2*MW2^5*MZ2*Cqq3[2, 3, 3, 2] + 11520*MT2*MW2^4*MZ2^2*
       Cqq3[2, 3, 3, 2] - 3072*MW2^5*MZ2^2*Cqq3[2, 3, 3, 2] + 
      3072*MT2*MW2^3*MZ2^3*Cqq3[2, 3, 3, 2] + 2304*MW2^4*MZ2^3*
       Cqq3[2, 3, 3, 2] - 16752*MT2*MW2^2*MZ2^4*Cqq3[2, 3, 3, 2] + 
      3264*MW2^3*MZ2^4*Cqq3[2, 3, 3, 2] + 10440*MT2*MW2*MZ2^5*
       Cqq3[2, 3, 3, 2] - 4272*MW2^2*MZ2^5*Cqq3[2, 3, 3, 2] - 
      1650*MT2*MZ2^6*Cqq3[2, 3, 3, 2] + 1440*MW2*MZ2^6*Cqq3[2, 3, 3, 2] - 
      150*MZ2^7*Cqq3[2, 3, 3, 2] + 4096*MT2*MW2^6*Cqq3[3, 3, 3, 3] - 
      5632*MT2*MW2^5*MZ2*Cqq3[3, 3, 3, 3] + 2048*MW2^6*MZ2*Cqq3[3, 3, 3, 3] - 
      5888*MT2*MW2^4*MZ2^2*Cqq3[3, 3, 3, 3] - 512*MW2^5*MZ2^2*
       Cqq3[3, 3, 3, 3] + 10144*MT2*MW2^3*MZ2^3*Cqq3[3, 3, 3, 3] - 
      2944*MW2^4*MZ2^3*Cqq3[3, 3, 3, 3] - 1376*MT2*MW2^2*MZ2^4*
       Cqq3[3, 3, 3, 3] + 1760*MW2^3*MZ2^4*Cqq3[3, 3, 3, 3] - 
      2380*MT2*MW2*MZ2^5*Cqq3[3, 3, 3, 3] + 464*MW2^2*MZ2^5*
       Cqq3[3, 3, 3, 3] + 550*MT2*MZ2^6*Cqq3[3, 3, 3, 3] - 
      380*MW2*MZ2^6*Cqq3[3, 3, 3, 3] + 50*MZ2^7*Cqq3[3, 3, 3, 3] + 
      6144*MT2*MW2^6*Cqu1[1, 1, 3, 3] - 8448*MT2*MW2^5*MZ2*Cqu1[1, 1, 3, 3] + 
      3072*MW2^6*MZ2*Cqu1[1, 1, 3, 3] - 5376*MT2*MW2^4*MZ2^2*
       Cqu1[1, 1, 3, 3] - 7680*MW2^5*MZ2^2*Cqu1[1, 1, 3, 3] + 
      13488*MT2*MW2^3*MZ2^3*Cqu1[1, 1, 3, 3] + 2496*MW2^4*MZ2^3*
       Cqu1[1, 1, 3, 3] - 6168*MT2*MW2^2*MZ2^4*Cqu1[1, 1, 3, 3] + 
      9120*MW2^3*MZ2^4*Cqu1[1, 1, 3, 3] + 210*MT2*MW2*MZ2^5*
       Cqu1[1, 1, 3, 3] - 10968*MW2^2*MZ2^5*Cqu1[1, 1, 3, 3] + 
      150*MT2*MZ2^6*Cqu1[1, 1, 3, 3] + 4560*MW2*MZ2^6*Cqu1[1, 1, 3, 3] - 
      600*MZ2^7*Cqu1[1, 1, 3, 3] + 6144*MT2*MW2^6*Cqu1[2, 2, 3, 3] - 
      8448*MT2*MW2^5*MZ2*Cqu1[2, 2, 3, 3] + 3072*MW2^6*MZ2*Cqu1[2, 2, 3, 3] - 
      5376*MT2*MW2^4*MZ2^2*Cqu1[2, 2, 3, 3] - 7680*MW2^5*MZ2^2*
       Cqu1[2, 2, 3, 3] + 13488*MT2*MW2^3*MZ2^3*Cqu1[2, 2, 3, 3] + 
      2496*MW2^4*MZ2^3*Cqu1[2, 2, 3, 3] - 6168*MT2*MW2^2*MZ2^4*
       Cqu1[2, 2, 3, 3] + 9120*MW2^3*MZ2^4*Cqu1[2, 2, 3, 3] + 
      210*MT2*MW2*MZ2^5*Cqu1[2, 2, 3, 3] - 10968*MW2^2*MZ2^5*
       Cqu1[2, 2, 3, 3] + 150*MT2*MZ2^6*Cqu1[2, 2, 3, 3] + 
      4560*MW2*MZ2^6*Cqu1[2, 2, 3, 3] - 600*MZ2^7*Cqu1[2, 2, 3, 3] + 
      12288*MT2*MW2^6*Cqu1[3, 3, 1, 1] - 35328*MT2*MW2^5*MZ2*
       Cqu1[3, 3, 1, 1] + 6144*MW2^6*MZ2*Cqu1[3, 3, 1, 1] + 
      16896*MT2*MW2^4*MZ2^2*Cqu1[3, 3, 1, 1] - 10752*MW2^5*MZ2^2*
       Cqu1[3, 3, 1, 1] + 39648*MT2*MW2^3*MZ2^3*Cqu1[3, 3, 1, 1] - 
      1920*MW2^4*MZ2^3*Cqu1[3, 3, 1, 1] - 54384*MT2*MW2^2*MZ2^4*
       Cqu1[3, 3, 1, 1] + 15072*MW2^3*MZ2^4*Cqu1[3, 3, 1, 1] + 
      24180*MT2*MW2*MZ2^5*Cqu1[3, 3, 1, 1] - 11424*MW2^2*MZ2^5*
       Cqu1[3, 3, 1, 1] - 3300*MT2*MZ2^6*Cqu1[3, 3, 1, 1] + 
      3180*MW2*MZ2^6*Cqu1[3, 3, 1, 1] - 300*MZ2^7*Cqu1[3, 3, 1, 1] + 
      12288*MT2*MW2^6*Cqu1[3, 3, 2, 2] - 35328*MT2*MW2^5*MZ2*
       Cqu1[3, 3, 2, 2] + 6144*MW2^6*MZ2*Cqu1[3, 3, 2, 2] + 
      16896*MT2*MW2^4*MZ2^2*Cqu1[3, 3, 2, 2] - 10752*MW2^5*MZ2^2*
       Cqu1[3, 3, 2, 2] + 39648*MT2*MW2^3*MZ2^3*Cqu1[3, 3, 2, 2] - 
      1920*MW2^4*MZ2^3*Cqu1[3, 3, 2, 2] - 54384*MT2*MW2^2*MZ2^4*
       Cqu1[3, 3, 2, 2] + 15072*MW2^3*MZ2^4*Cqu1[3, 3, 2, 2] + 
      24180*MT2*MW2*MZ2^5*Cqu1[3, 3, 2, 2] - 11424*MW2^2*MZ2^5*
       Cqu1[3, 3, 2, 2] - 3300*MT2*MZ2^6*Cqu1[3, 3, 2, 2] + 
      3180*MW2*MZ2^6*Cqu1[3, 3, 2, 2] - 300*MZ2^7*Cqu1[3, 3, 2, 2] - 
      6144*MT2*MW2^6*Cqu1[3, 3, 3, 3] - 768*MT2*MW2^5*MZ2*Cqu1[3, 3, 3, 3] - 
      3072*MW2^6*MZ2*Cqu1[3, 3, 3, 3] + 8832*MT2*MW2^4*MZ2^2*
       Cqu1[3, 3, 3, 3] + 3072*MW2^5*MZ2^2*Cqu1[3, 3, 3, 3] - 
      1968*MT2*MW2^3*MZ2^3*Cqu1[3, 3, 3, 3] + 4416*MW2^4*MZ2^3*
       Cqu1[3, 3, 3, 3] - 2544*MT2*MW2^2*MZ2^4*Cqu1[3, 3, 3, 3] - 
      5952*MW2^3*MZ2^4*Cqu1[3, 3, 3, 3] + 330*MT2*MW2*MZ2^5*
       Cqu1[3, 3, 3, 3] + 456*MW2^2*MZ2^5*Cqu1[3, 3, 3, 3] + 
      75*MT2*MZ2^6*Cqu1[3, 3, 3, 3] + 1380*MW2*MZ2^6*Cqu1[3, 3, 3, 3] - 
      300*MZ2^7*Cqu1[3, 3, 3, 3] - 6144*MT2*MW2^6*Cud1[3, 3, 1, 1] + 
      8448*MT2*MW2^5*MZ2*Cud1[3, 3, 1, 1] - 3072*MW2^6*MZ2*Cud1[3, 3, 1, 1] + 
      5376*MT2*MW2^4*MZ2^2*Cud1[3, 3, 1, 1] + 7680*MW2^5*MZ2^2*
       Cud1[3, 3, 1, 1] - 13488*MT2*MW2^3*MZ2^3*Cud1[3, 3, 1, 1] - 
      2496*MW2^4*MZ2^3*Cud1[3, 3, 1, 1] + 6168*MT2*MW2^2*MZ2^4*
       Cud1[3, 3, 1, 1] - 9120*MW2^3*MZ2^4*Cud1[3, 3, 1, 1] - 
      210*MT2*MW2*MZ2^5*Cud1[3, 3, 1, 1] + 10968*MW2^2*MZ2^5*
       Cud1[3, 3, 1, 1] - 150*MT2*MZ2^6*Cud1[3, 3, 1, 1] - 
      4560*MW2*MZ2^6*Cud1[3, 3, 1, 1] + 600*MZ2^7*Cud1[3, 3, 1, 1] - 
      6144*MT2*MW2^6*Cud1[3, 3, 2, 2] + 8448*MT2*MW2^5*MZ2*Cud1[3, 3, 2, 2] - 
      3072*MW2^6*MZ2*Cud1[3, 3, 2, 2] + 5376*MT2*MW2^4*MZ2^2*
       Cud1[3, 3, 2, 2] + 7680*MW2^5*MZ2^2*Cud1[3, 3, 2, 2] - 
      13488*MT2*MW2^3*MZ2^3*Cud1[3, 3, 2, 2] - 2496*MW2^4*MZ2^3*
       Cud1[3, 3, 2, 2] + 6168*MT2*MW2^2*MZ2^4*Cud1[3, 3, 2, 2] - 
      9120*MW2^3*MZ2^4*Cud1[3, 3, 2, 2] - 210*MT2*MW2*MZ2^5*
       Cud1[3, 3, 2, 2] + 10968*MW2^2*MZ2^5*Cud1[3, 3, 2, 2] - 
      150*MT2*MZ2^6*Cud1[3, 3, 2, 2] - 4560*MW2*MZ2^6*Cud1[3, 3, 2, 2] + 
      600*MZ2^7*Cud1[3, 3, 2, 2] - 6144*MT2*MW2^6*Cud1[3, 3, 3, 3] + 
      8448*MT2*MW2^5*MZ2*Cud1[3, 3, 3, 3] - 3072*MW2^6*MZ2*Cud1[3, 3, 3, 3] + 
      5376*MT2*MW2^4*MZ2^2*Cud1[3, 3, 3, 3] + 7680*MW2^5*MZ2^2*
       Cud1[3, 3, 3, 3] - 13488*MT2*MW2^3*MZ2^3*Cud1[3, 3, 3, 3] - 
      2496*MW2^4*MZ2^3*Cud1[3, 3, 3, 3] + 6168*MT2*MW2^2*MZ2^4*
       Cud1[3, 3, 3, 3] - 9120*MW2^3*MZ2^4*Cud1[3, 3, 3, 3] - 
      210*MT2*MW2*MZ2^5*Cud1[3, 3, 3, 3] + 10968*MW2^2*MZ2^5*
       Cud1[3, 3, 3, 3] - 150*MT2*MZ2^6*Cud1[3, 3, 3, 3] - 
      4560*MW2*MZ2^6*Cud1[3, 3, 3, 3] + 600*MZ2^7*Cud1[3, 3, 3, 3] + 
      24576*MT2*MW2^6*Cuu[1, 1, 3, 3] - 33792*MT2*MW2^5*MZ2*Cuu[1, 1, 3, 3] + 
      12288*MW2^6*MZ2*Cuu[1, 1, 3, 3] - 21504*MT2*MW2^4*MZ2^2*
       Cuu[1, 1, 3, 3] - 30720*MW2^5*MZ2^2*Cuu[1, 1, 3, 3] + 
      53952*MT2*MW2^3*MZ2^3*Cuu[1, 1, 3, 3] + 9984*MW2^4*MZ2^3*
       Cuu[1, 1, 3, 3] - 24672*MT2*MW2^2*MZ2^4*Cuu[1, 1, 3, 3] + 
      36480*MW2^3*MZ2^4*Cuu[1, 1, 3, 3] + 840*MT2*MW2*MZ2^5*Cuu[1, 1, 3, 3] - 
      43872*MW2^2*MZ2^5*Cuu[1, 1, 3, 3] + 600*MT2*MZ2^6*Cuu[1, 1, 3, 3] + 
      18240*MW2*MZ2^6*Cuu[1, 1, 3, 3] - 2400*MZ2^7*Cuu[1, 1, 3, 3] + 
      8192*MT2*MW2^6*Cuu[1, 3, 3, 1] - 11264*MT2*MW2^5*MZ2*Cuu[1, 3, 3, 1] + 
      4096*MW2^6*MZ2*Cuu[1, 3, 3, 1] - 7168*MT2*MW2^4*MZ2^2*Cuu[1, 3, 3, 1] - 
      10240*MW2^5*MZ2^2*Cuu[1, 3, 3, 1] + 17984*MT2*MW2^3*MZ2^3*
       Cuu[1, 3, 3, 1] + 3328*MW2^4*MZ2^3*Cuu[1, 3, 3, 1] - 
      8224*MT2*MW2^2*MZ2^4*Cuu[1, 3, 3, 1] + 12160*MW2^3*MZ2^4*
       Cuu[1, 3, 3, 1] + 280*MT2*MW2*MZ2^5*Cuu[1, 3, 3, 1] - 
      14624*MW2^2*MZ2^5*Cuu[1, 3, 3, 1] + 200*MT2*MZ2^6*Cuu[1, 3, 3, 1] + 
      6080*MW2*MZ2^6*Cuu[1, 3, 3, 1] - 800*MZ2^7*Cuu[1, 3, 3, 1] + 
      24576*MT2*MW2^6*Cuu[2, 2, 3, 3] - 33792*MT2*MW2^5*MZ2*Cuu[2, 2, 3, 3] + 
      12288*MW2^6*MZ2*Cuu[2, 2, 3, 3] - 21504*MT2*MW2^4*MZ2^2*
       Cuu[2, 2, 3, 3] - 30720*MW2^5*MZ2^2*Cuu[2, 2, 3, 3] + 
      53952*MT2*MW2^3*MZ2^3*Cuu[2, 2, 3, 3] + 9984*MW2^4*MZ2^3*
       Cuu[2, 2, 3, 3] - 24672*MT2*MW2^2*MZ2^4*Cuu[2, 2, 3, 3] + 
      36480*MW2^3*MZ2^4*Cuu[2, 2, 3, 3] + 840*MT2*MW2*MZ2^5*Cuu[2, 2, 3, 3] - 
      43872*MW2^2*MZ2^5*Cuu[2, 2, 3, 3] + 600*MT2*MZ2^6*Cuu[2, 2, 3, 3] + 
      18240*MW2*MZ2^6*Cuu[2, 2, 3, 3] - 2400*MZ2^7*Cuu[2, 2, 3, 3] + 
      8192*MT2*MW2^6*Cuu[2, 3, 3, 2] - 11264*MT2*MW2^5*MZ2*Cuu[2, 3, 3, 2] + 
      4096*MW2^6*MZ2*Cuu[2, 3, 3, 2] - 7168*MT2*MW2^4*MZ2^2*Cuu[2, 3, 3, 2] - 
      10240*MW2^5*MZ2^2*Cuu[2, 3, 3, 2] + 17984*MT2*MW2^3*MZ2^3*
       Cuu[2, 3, 3, 2] + 3328*MW2^4*MZ2^3*Cuu[2, 3, 3, 2] - 
      8224*MT2*MW2^2*MZ2^4*Cuu[2, 3, 3, 2] + 12160*MW2^3*MZ2^4*
       Cuu[2, 3, 3, 2] + 280*MT2*MW2*MZ2^5*Cuu[2, 3, 3, 2] - 
      14624*MW2^2*MZ2^5*Cuu[2, 3, 3, 2] + 200*MT2*MZ2^6*Cuu[2, 3, 3, 2] + 
      6080*MW2*MZ2^6*Cuu[2, 3, 3, 2] - 800*MZ2^7*Cuu[2, 3, 3, 2]))/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (5120*MW2^6*MZ2*Cdd[1, 1, 1, 1] - 12800*MW2^5*MZ2^2*Cdd[1, 1, 1, 1] + 
     4160*MW2^4*MZ2^3*Cdd[1, 1, 1, 1] + 15200*MW2^3*MZ2^4*Cdd[1, 1, 1, 1] - 
     18280*MW2^2*MZ2^5*Cdd[1, 1, 1, 1] + 7600*MW2*MZ2^6*Cdd[1, 1, 1, 1] - 
     1000*MZ2^7*Cdd[1, 1, 1, 1] + 12288*MW2^6*MZ2*Cdd[1, 1, 2, 2] - 
     30720*MW2^5*MZ2^2*Cdd[1, 1, 2, 2] + 9984*MW2^4*MZ2^3*Cdd[1, 1, 2, 2] + 
     36480*MW2^3*MZ2^4*Cdd[1, 1, 2, 2] - 43872*MW2^2*MZ2^5*Cdd[1, 1, 2, 2] + 
     18240*MW2*MZ2^6*Cdd[1, 1, 2, 2] - 2400*MZ2^7*Cdd[1, 1, 2, 2] + 
     12288*MW2^6*MZ2*Cdd[1, 1, 3, 3] - 30720*MW2^5*MZ2^2*Cdd[1, 1, 3, 3] + 
     9984*MW2^4*MZ2^3*Cdd[1, 1, 3, 3] + 36480*MW2^3*MZ2^4*Cdd[1, 1, 3, 3] - 
     43872*MW2^2*MZ2^5*Cdd[1, 1, 3, 3] + 18240*MW2*MZ2^6*Cdd[1, 1, 3, 3] - 
     2400*MZ2^7*Cdd[1, 1, 3, 3] - 2048*MW2^6*MZ2*Cdd[1, 2, 2, 1] + 
     5120*MW2^5*MZ2^2*Cdd[1, 2, 2, 1] - 1664*MW2^4*MZ2^3*Cdd[1, 2, 2, 1] - 
     6080*MW2^3*MZ2^4*Cdd[1, 2, 2, 1] + 7312*MW2^2*MZ2^5*Cdd[1, 2, 2, 1] - 
     3040*MW2*MZ2^6*Cdd[1, 2, 2, 1] + 400*MZ2^7*Cdd[1, 2, 2, 1] - 
     2048*MW2^6*MZ2*Cdd[1, 3, 3, 1] + 5120*MW2^5*MZ2^2*Cdd[1, 3, 3, 1] - 
     1664*MW2^4*MZ2^3*Cdd[1, 3, 3, 1] - 6080*MW2^3*MZ2^4*Cdd[1, 3, 3, 1] + 
     7312*MW2^2*MZ2^5*Cdd[1, 3, 3, 1] - 3040*MW2*MZ2^6*Cdd[1, 3, 3, 1] + 
     400*MZ2^7*Cdd[1, 3, 3, 1] + 5120*MW2^6*MZ2*Cdd[2, 2, 2, 2] - 
     12800*MW2^5*MZ2^2*Cdd[2, 2, 2, 2] + 4160*MW2^4*MZ2^3*Cdd[2, 2, 2, 2] + 
     15200*MW2^3*MZ2^4*Cdd[2, 2, 2, 2] - 18280*MW2^2*MZ2^5*Cdd[2, 2, 2, 2] + 
     7600*MW2*MZ2^6*Cdd[2, 2, 2, 2] - 1000*MZ2^7*Cdd[2, 2, 2, 2] + 
     12288*MW2^6*MZ2*Cdd[2, 2, 3, 3] - 30720*MW2^5*MZ2^2*Cdd[2, 2, 3, 3] + 
     9984*MW2^4*MZ2^3*Cdd[2, 2, 3, 3] + 36480*MW2^3*MZ2^4*Cdd[2, 2, 3, 3] - 
     43872*MW2^2*MZ2^5*Cdd[2, 2, 3, 3] + 18240*MW2*MZ2^6*Cdd[2, 2, 3, 3] - 
     2400*MZ2^7*Cdd[2, 2, 3, 3] - 2048*MW2^6*MZ2*Cdd[2, 3, 3, 2] + 
     5120*MW2^5*MZ2^2*Cdd[2, 3, 3, 2] - 1664*MW2^4*MZ2^3*Cdd[2, 3, 3, 2] - 
     6080*MW2^3*MZ2^4*Cdd[2, 3, 3, 2] + 7312*MW2^2*MZ2^5*Cdd[2, 3, 3, 2] - 
     3040*MW2*MZ2^6*Cdd[2, 3, 3, 2] + 400*MZ2^7*Cdd[2, 3, 3, 2] + 
     5120*MW2^6*MZ2*Cdd[3, 3, 3, 3] - 12800*MW2^5*MZ2^2*Cdd[3, 3, 3, 3] + 
     4160*MW2^4*MZ2^3*Cdd[3, 3, 3, 3] + 15200*MW2^3*MZ2^4*Cdd[3, 3, 3, 3] - 
     18280*MW2^2*MZ2^5*Cdd[3, 3, 3, 3] + 7600*MW2*MZ2^6*Cdd[3, 3, 3, 3] - 
     1000*MZ2^7*Cdd[3, 3, 3, 3] - 75776*MW2^6*MZ2*Ced[1, 1, 1, 1] + 
     322560*MW2^5*MZ2^2*Ced[1, 1, 1, 1] - 610944*MW2^4*MZ2^3*
      Ced[1, 1, 1, 1] + 664576*MW2^3*MZ2^4*Ced[1, 1, 1, 1] - 
     436896*MW2^2*MZ2^5*Ced[1, 1, 1, 1] + 165696*MW2*MZ2^6*Ced[1, 1, 1, 1] - 
     29216*MZ2^7*Ced[1, 1, 1, 1] - 75776*MW2^6*MZ2*Ced[1, 1, 2, 2] + 
     322560*MW2^5*MZ2^2*Ced[1, 1, 2, 2] - 610944*MW2^4*MZ2^3*
      Ced[1, 1, 2, 2] + 664576*MW2^3*MZ2^4*Ced[1, 1, 2, 2] - 
     436896*MW2^2*MZ2^5*Ced[1, 1, 2, 2] + 165696*MW2*MZ2^6*Ced[1, 1, 2, 2] - 
     29216*MZ2^7*Ced[1, 1, 2, 2] - 75776*MW2^6*MZ2*Ced[1, 1, 3, 3] + 
     322560*MW2^5*MZ2^2*Ced[1, 1, 3, 3] - 610944*MW2^4*MZ2^3*
      Ced[1, 1, 3, 3] + 664576*MW2^3*MZ2^4*Ced[1, 1, 3, 3] - 
     436896*MW2^2*MZ2^5*Ced[1, 1, 3, 3] + 165696*MW2*MZ2^6*Ced[1, 1, 3, 3] - 
     29216*MZ2^7*Ced[1, 1, 3, 3] + 36864*MW2^6*MZ2*Ced[2, 2, 1, 1] - 
     161280*MW2^5*MZ2^2*Ced[2, 2, 1, 1] + 301248*MW2^4*MZ2^3*
      Ced[2, 2, 1, 1] - 313056*MW2^3*MZ2^4*Ced[2, 2, 1, 1] + 
     194328*MW2^2*MZ2^5*Ced[2, 2, 1, 1] - 69264*MW2*MZ2^6*Ced[2, 2, 1, 1] + 
     11160*MZ2^7*Ced[2, 2, 1, 1] + 36864*MW2^6*MZ2*Ced[2, 2, 2, 2] - 
     161280*MW2^5*MZ2^2*Ced[2, 2, 2, 2] + 301248*MW2^4*MZ2^3*
      Ced[2, 2, 2, 2] - 313056*MW2^3*MZ2^4*Ced[2, 2, 2, 2] + 
     194328*MW2^2*MZ2^5*Ced[2, 2, 2, 2] - 69264*MW2*MZ2^6*Ced[2, 2, 2, 2] + 
     11160*MZ2^7*Ced[2, 2, 2, 2] + 36864*MW2^6*MZ2*Ced[2, 2, 3, 3] - 
     161280*MW2^5*MZ2^2*Ced[2, 2, 3, 3] + 301248*MW2^4*MZ2^3*
      Ced[2, 2, 3, 3] - 313056*MW2^3*MZ2^4*Ced[2, 2, 3, 3] + 
     194328*MW2^2*MZ2^5*Ced[2, 2, 3, 3] - 69264*MW2*MZ2^6*Ced[2, 2, 3, 3] + 
     11160*MZ2^7*Ced[2, 2, 3, 3] + 36864*MW2^6*MZ2*Ced[3, 3, 1, 1] - 
     161280*MW2^5*MZ2^2*Ced[3, 3, 1, 1] + 301248*MW2^4*MZ2^3*
      Ced[3, 3, 1, 1] - 313056*MW2^3*MZ2^4*Ced[3, 3, 1, 1] + 
     194328*MW2^2*MZ2^5*Ced[3, 3, 1, 1] - 69264*MW2*MZ2^6*Ced[3, 3, 1, 1] + 
     11160*MZ2^7*Ced[3, 3, 1, 1] + 36864*MW2^6*MZ2*Ced[3, 3, 2, 2] - 
     161280*MW2^5*MZ2^2*Ced[3, 3, 2, 2] + 301248*MW2^4*MZ2^3*
      Ced[3, 3, 2, 2] - 313056*MW2^3*MZ2^4*Ced[3, 3, 2, 2] + 
     194328*MW2^2*MZ2^5*Ced[3, 3, 2, 2] - 69264*MW2*MZ2^6*Ced[3, 3, 2, 2] + 
     11160*MZ2^7*Ced[3, 3, 2, 2] + 36864*MW2^6*MZ2*Ced[3, 3, 3, 3] - 
     161280*MW2^5*MZ2^2*Ced[3, 3, 3, 3] + 301248*MW2^4*MZ2^3*
      Ced[3, 3, 3, 3] - 313056*MW2^3*MZ2^4*Ced[3, 3, 3, 3] + 
     194328*MW2^2*MZ2^5*Ced[3, 3, 3, 3] - 69264*MW2*MZ2^6*Ced[3, 3, 3, 3] + 
     11160*MZ2^7*Ced[3, 3, 3, 3] + 8*MZ2*(1280*MW2^6 + 5312*MW2^5*MZ2 - 
       22880*MW2^4*MZ2^2 + 30728*MW2^3*MZ2^3 - 20978*MW2^2*MZ2^4 + 
       7781*MW2*MZ2^5 - 1243*MZ2^6)*Ced[Leff, Leff, 1, 1] + 
     8*MZ2*(1280*MW2^6 + 5312*MW2^5*MZ2 - 22880*MW2^4*MZ2^2 + 
       30728*MW2^3*MZ2^3 - 20978*MW2^2*MZ2^4 + 7781*MW2*MZ2^5 - 1243*MZ2^6)*
      Ced[Leff, Leff, 2, 2] + 10240*MW2^6*MZ2*Ced[Leff, Leff, 3, 3] + 
     42496*MW2^5*MZ2^2*Ced[Leff, Leff, 3, 3] - 183040*MW2^4*MZ2^3*
      Ced[Leff, Leff, 3, 3] + 245824*MW2^3*MZ2^4*Ced[Leff, Leff, 3, 3] - 
     167824*MW2^2*MZ2^5*Ced[Leff, Leff, 3, 3] + 62248*MW2*MZ2^6*
      Ced[Leff, Leff, 3, 3] - 9944*MZ2^7*Ced[Leff, Leff, 3, 3] - 
     78848*MW2^6*MZ2*Cee[1, 1, 1, 1] + 330240*MW2^5*MZ2^2*Cee[1, 1, 1, 1] - 
     613440*MW2^4*MZ2^3*Cee[1, 1, 1, 1] + 655456*MW2^3*MZ2^4*
      Cee[1, 1, 1, 1] - 425928*MW2^2*MZ2^5*Cee[1, 1, 1, 1] + 
     161136*MW2*MZ2^6*Cee[1, 1, 1, 1] - 28616*MZ2^7*Cee[1, 1, 1, 1] - 
     45056*MW2^6*MZ2*Cee[1, 1, 2, 2] + 176640*MW2^5*MZ2^2*Cee[1, 1, 2, 2] - 
     314688*MW2^4*MZ2^3*Cee[1, 1, 2, 2] + 333280*MW2^3*MZ2^4*
      Cee[1, 1, 2, 2] - 220632*MW2^2*MZ2^5*Cee[1, 1, 2, 2] + 
     87312*MW2*MZ2^6*Cee[1, 1, 2, 2] - 16856*MZ2^7*Cee[1, 1, 2, 2] - 
     45056*MW2^6*MZ2*Cee[1, 1, 3, 3] + 176640*MW2^5*MZ2^2*Cee[1, 1, 3, 3] - 
     314688*MW2^4*MZ2^3*Cee[1, 1, 3, 3] + 333280*MW2^3*MZ2^4*
      Cee[1, 1, 3, 3] - 220632*MW2^2*MZ2^5*Cee[1, 1, 3, 3] + 
     87312*MW2*MZ2^6*Cee[1, 1, 3, 3] - 16856*MZ2^7*Cee[1, 1, 3, 3] + 
     33792*MW2^6*MZ2*Cee[2, 2, 2, 2] - 153600*MW2^5*MZ2^2*Cee[2, 2, 2, 2] + 
     298752*MW2^4*MZ2^3*Cee[2, 2, 2, 2] - 322176*MW2^3*MZ2^4*
      Cee[2, 2, 2, 2] + 205296*MW2^2*MZ2^5*Cee[2, 2, 2, 2] - 
     73824*MW2*MZ2^6*Cee[2, 2, 2, 2] + 11760*MZ2^7*Cee[2, 2, 2, 2] + 
     67584*MW2^6*MZ2*Cee[2, 2, 3, 3] - 307200*MW2^5*MZ2^2*Cee[2, 2, 3, 3] + 
     597504*MW2^4*MZ2^3*Cee[2, 2, 3, 3] - 644352*MW2^3*MZ2^4*
      Cee[2, 2, 3, 3] + 410592*MW2^2*MZ2^5*Cee[2, 2, 3, 3] - 
     147648*MW2*MZ2^6*Cee[2, 2, 3, 3] + 23520*MZ2^7*Cee[2, 2, 3, 3] + 
     33792*MW2^6*MZ2*Cee[3, 3, 3, 3] - 153600*MW2^5*MZ2^2*Cee[3, 3, 3, 3] + 
     298752*MW2^4*MZ2^3*Cee[3, 3, 3, 3] - 322176*MW2^3*MZ2^4*
      Cee[3, 3, 3, 3] + 205296*MW2^2*MZ2^5*Cee[3, 3, 3, 3] - 
     73824*MW2*MZ2^6*Cee[3, 3, 3, 3] + 11760*MZ2^7*Cee[3, 3, 3, 3] + 
     10240*MW2^6*MZ2*Cee[Leff, Leff, 1, 1] + 42496*MW2^5*MZ2^2*
      Cee[Leff, Leff, 1, 1] - 183040*MW2^4*MZ2^3*Cee[Leff, Leff, 1, 1] + 
     245824*MW2^3*MZ2^4*Cee[Leff, Leff, 1, 1] - 167824*MW2^2*MZ2^5*
      Cee[Leff, Leff, 1, 1] + 62248*MW2*MZ2^6*Cee[Leff, Leff, 1, 1] - 
     9944*MZ2^7*Cee[Leff, Leff, 1, 1] + 10240*MW2^6*MZ2*
      Cee[Leff, Leff, 2, 2] + 42496*MW2^5*MZ2^2*Cee[Leff, Leff, 2, 2] - 
     183040*MW2^4*MZ2^3*Cee[Leff, Leff, 2, 2] + 245824*MW2^3*MZ2^4*
      Cee[Leff, Leff, 2, 2] - 167824*MW2^2*MZ2^5*Cee[Leff, Leff, 2, 2] + 
     62248*MW2*MZ2^6*Cee[Leff, Leff, 2, 2] - 
     9944*MZ2^7*Cee[Leff, Leff, 2, 2] + 10240*MW2^6*MZ2*
      Cee[Leff, Leff, 3, 3] + 42496*MW2^5*MZ2^2*Cee[Leff, Leff, 3, 3] - 
     183040*MW2^4*MZ2^3*Cee[Leff, Leff, 3, 3] + 245824*MW2^3*MZ2^4*
      Cee[Leff, Leff, 3, 3] - 167824*MW2^2*MZ2^5*Cee[Leff, Leff, 3, 3] + 
     62248*MW2*MZ2^6*Cee[Leff, Leff, 3, 3] - 
     9944*MZ2^7*Cee[Leff, Leff, 3, 3] + 151552*MW2^6*MZ2*Ceu[1, 1, 1, 1] - 
     645120*MW2^5*MZ2^2*Ceu[1, 1, 1, 1] + 1221888*MW2^4*MZ2^3*
      Ceu[1, 1, 1, 1] - 1329152*MW2^3*MZ2^4*Ceu[1, 1, 1, 1] + 
     873792*MW2^2*MZ2^5*Ceu[1, 1, 1, 1] - 331392*MW2*MZ2^6*Ceu[1, 1, 1, 1] + 
     58432*MZ2^7*Ceu[1, 1, 1, 1] + 151552*MW2^6*MZ2*Ceu[1, 1, 2, 2] - 
     645120*MW2^5*MZ2^2*Ceu[1, 1, 2, 2] + 1221888*MW2^4*MZ2^3*
      Ceu[1, 1, 2, 2] - 1329152*MW2^3*MZ2^4*Ceu[1, 1, 2, 2] + 
     873792*MW2^2*MZ2^5*Ceu[1, 1, 2, 2] - 331392*MW2*MZ2^6*Ceu[1, 1, 2, 2] + 
     58432*MZ2^7*Ceu[1, 1, 2, 2] + 473088*MT2*MW2^6*Ceu[1, 1, 3, 3] - 
     1981440*MT2*MW2^5*MZ2*Ceu[1, 1, 3, 3] - 78848*MW2^6*MZ2*
      Ceu[1, 1, 3, 3] + 3680640*MT2*MW2^4*MZ2^2*Ceu[1, 1, 3, 3] + 
     330240*MW2^5*MZ2^2*Ceu[1, 1, 3, 3] - 3932736*MT2*MW2^3*MZ2^3*
      Ceu[1, 1, 3, 3] - 613440*MW2^4*MZ2^3*Ceu[1, 1, 3, 3] + 
     2555568*MT2*MW2^2*MZ2^4*Ceu[1, 1, 3, 3] + 655456*MW2^3*MZ2^4*
      Ceu[1, 1, 3, 3] - 966816*MT2*MW2*MZ2^5*Ceu[1, 1, 3, 3] - 
     425928*MW2^2*MZ2^5*Ceu[1, 1, 3, 3] + 171696*MT2*MZ2^6*Ceu[1, 1, 3, 3] + 
     161136*MW2*MZ2^6*Ceu[1, 1, 3, 3] - 28616*MZ2^7*Ceu[1, 1, 3, 3] - 
     73728*MW2^6*MZ2*Ceu[2, 2, 1, 1] + 322560*MW2^5*MZ2^2*Ceu[2, 2, 1, 1] - 
     602496*MW2^4*MZ2^3*Ceu[2, 2, 1, 1] + 626112*MW2^3*MZ2^4*
      Ceu[2, 2, 1, 1] - 388656*MW2^2*MZ2^5*Ceu[2, 2, 1, 1] + 
     138528*MW2*MZ2^6*Ceu[2, 2, 1, 1] - 22320*MZ2^7*Ceu[2, 2, 1, 1] - 
     73728*MW2^6*MZ2*Ceu[2, 2, 2, 2] + 322560*MW2^5*MZ2^2*Ceu[2, 2, 2, 2] - 
     602496*MW2^4*MZ2^3*Ceu[2, 2, 2, 2] + 626112*MW2^3*MZ2^4*
      Ceu[2, 2, 2, 2] - 388656*MW2^2*MZ2^5*Ceu[2, 2, 2, 2] + 
     138528*MW2*MZ2^6*Ceu[2, 2, 2, 2] - 22320*MZ2^7*Ceu[2, 2, 2, 2] - 
     202752*MT2*MW2^6*Ceu[2, 2, 3, 3] + 921600*MT2*MW2^5*MZ2*
      Ceu[2, 2, 3, 3] + 33792*MW2^6*MZ2*Ceu[2, 2, 3, 3] - 
     1792512*MT2*MW2^4*MZ2^2*Ceu[2, 2, 3, 3] - 153600*MW2^5*MZ2^2*
      Ceu[2, 2, 3, 3] + 1933056*MT2*MW2^3*MZ2^3*Ceu[2, 2, 3, 3] + 
     298752*MW2^4*MZ2^3*Ceu[2, 2, 3, 3] - 1231776*MT2*MW2^2*MZ2^4*
      Ceu[2, 2, 3, 3] - 322176*MW2^3*MZ2^4*Ceu[2, 2, 3, 3] + 
     442944*MT2*MW2*MZ2^5*Ceu[2, 2, 3, 3] + 205296*MW2^2*MZ2^5*
      Ceu[2, 2, 3, 3] - 70560*MT2*MZ2^6*Ceu[2, 2, 3, 3] - 
     73824*MW2*MZ2^6*Ceu[2, 2, 3, 3] + 11760*MZ2^7*Ceu[2, 2, 3, 3] - 
     73728*MW2^6*MZ2*Ceu[3, 3, 1, 1] + 322560*MW2^5*MZ2^2*Ceu[3, 3, 1, 1] - 
     602496*MW2^4*MZ2^3*Ceu[3, 3, 1, 1] + 626112*MW2^3*MZ2^4*
      Ceu[3, 3, 1, 1] - 388656*MW2^2*MZ2^5*Ceu[3, 3, 1, 1] + 
     138528*MW2*MZ2^6*Ceu[3, 3, 1, 1] - 22320*MZ2^7*Ceu[3, 3, 1, 1] - 
     73728*MW2^6*MZ2*Ceu[3, 3, 2, 2] + 322560*MW2^5*MZ2^2*Ceu[3, 3, 2, 2] - 
     602496*MW2^4*MZ2^3*Ceu[3, 3, 2, 2] + 626112*MW2^3*MZ2^4*
      Ceu[3, 3, 2, 2] - 388656*MW2^2*MZ2^5*Ceu[3, 3, 2, 2] + 
     138528*MW2*MZ2^6*Ceu[3, 3, 2, 2] - 22320*MZ2^7*Ceu[3, 3, 2, 2] - 
     202752*MT2*MW2^6*Ceu[3, 3, 3, 3] + 921600*MT2*MW2^5*MZ2*
      Ceu[3, 3, 3, 3] + 33792*MW2^6*MZ2*Ceu[3, 3, 3, 3] - 
     1792512*MT2*MW2^4*MZ2^2*Ceu[3, 3, 3, 3] - 153600*MW2^5*MZ2^2*
      Ceu[3, 3, 3, 3] + 1933056*MT2*MW2^3*MZ2^3*Ceu[3, 3, 3, 3] + 
     298752*MW2^4*MZ2^3*Ceu[3, 3, 3, 3] - 1231776*MT2*MW2^2*MZ2^4*
      Ceu[3, 3, 3, 3] - 322176*MW2^3*MZ2^4*Ceu[3, 3, 3, 3] + 
     442944*MT2*MW2*MZ2^5*Ceu[3, 3, 3, 3] + 205296*MW2^2*MZ2^5*
      Ceu[3, 3, 3, 3] - 70560*MT2*MZ2^6*Ceu[3, 3, 3, 3] - 
     73824*MW2*MZ2^6*Ceu[3, 3, 3, 3] + 11760*MZ2^7*Ceu[3, 3, 3, 3] - 
     20480*MW2^6*MZ2*Ceu[Leff, Leff, 1, 1] - 84992*MW2^5*MZ2^2*
      Ceu[Leff, Leff, 1, 1] + 366080*MW2^4*MZ2^3*Ceu[Leff, Leff, 1, 1] - 
     491648*MW2^3*MZ2^4*Ceu[Leff, Leff, 1, 1] + 335648*MW2^2*MZ2^5*
      Ceu[Leff, Leff, 1, 1] - 124496*MW2*MZ2^6*Ceu[Leff, Leff, 1, 1] + 
     19888*MZ2^7*Ceu[Leff, Leff, 1, 1] - 20480*MW2^6*MZ2*
      Ceu[Leff, Leff, 2, 2] - 84992*MW2^5*MZ2^2*Ceu[Leff, Leff, 2, 2] + 
     366080*MW2^4*MZ2^3*Ceu[Leff, Leff, 2, 2] - 491648*MW2^3*MZ2^4*
      Ceu[Leff, Leff, 2, 2] + 335648*MW2^2*MZ2^5*Ceu[Leff, Leff, 2, 2] - 
     124496*MW2*MZ2^6*Ceu[Leff, Leff, 2, 2] + 
     19888*MZ2^7*Ceu[Leff, Leff, 2, 2] - 61440*MT2*MW2^6*
      Ceu[Leff, Leff, 3, 3] - 254976*MT2*MW2^5*MZ2*Ceu[Leff, Leff, 3, 3] + 
     10240*MW2^6*MZ2*Ceu[Leff, Leff, 3, 3] + 1098240*MT2*MW2^4*MZ2^2*
      Ceu[Leff, Leff, 3, 3] + 42496*MW2^5*MZ2^2*Ceu[Leff, Leff, 3, 3] - 
     1474944*MT2*MW2^3*MZ2^3*Ceu[Leff, Leff, 3, 3] - 
     183040*MW2^4*MZ2^3*Ceu[Leff, Leff, 3, 3] + 1006944*MT2*MW2^2*MZ2^4*
      Ceu[Leff, Leff, 3, 3] + 245824*MW2^3*MZ2^4*Ceu[Leff, Leff, 3, 3] - 
     373488*MT2*MW2*MZ2^5*Ceu[Leff, Leff, 3, 3] - 167824*MW2^2*MZ2^5*
      Ceu[Leff, Leff, 3, 3] + 59664*MT2*MZ2^6*Ceu[Leff, Leff, 3, 3] + 
     62248*MW2*MZ2^6*Ceu[Leff, Leff, 3, 3] - 
     9944*MZ2^7*Ceu[Leff, Leff, 3, 3] - 75776*MW2^6*MZ2*Cld[1, 1, 1, 1] + 
     266240*MW2^5*MZ2^2*Cld[1, 1, 1, 1] - 425344*MW2^4*MZ2^3*
      Cld[1, 1, 1, 1] + 394080*MW2^3*MZ2^4*Cld[1, 1, 1, 1] - 
     218576*MW2^2*MZ2^5*Cld[1, 1, 1, 1] + 68404*MW2*MZ2^6*Cld[1, 1, 1, 1] - 
     9028*MZ2^7*Cld[1, 1, 1, 1] - 75776*MW2^6*MZ2*Cld[1, 1, 2, 2] + 
     266240*MW2^5*MZ2^2*Cld[1, 1, 2, 2] - 425344*MW2^4*MZ2^3*
      Cld[1, 1, 2, 2] + 394080*MW2^3*MZ2^4*Cld[1, 1, 2, 2] - 
     218576*MW2^2*MZ2^5*Cld[1, 1, 2, 2] + 68404*MW2*MZ2^6*Cld[1, 1, 2, 2] - 
     9028*MZ2^7*Cld[1, 1, 2, 2] - 75776*MW2^6*MZ2*Cld[1, 1, 3, 3] + 
     266240*MW2^5*MZ2^2*Cld[1, 1, 3, 3] - 425344*MW2^4*MZ2^3*
      Cld[1, 1, 3, 3] + 394080*MW2^3*MZ2^4*Cld[1, 1, 3, 3] - 
     218576*MW2^2*MZ2^5*Cld[1, 1, 3, 3] + 68404*MW2*MZ2^6*Cld[1, 1, 3, 3] - 
     9028*MZ2^7*Cld[1, 1, 3, 3] + 36864*MW2^6*MZ2*Cld[2, 2, 1, 1] - 
     161280*MW2^5*MZ2^2*Cld[2, 2, 1, 1] + 301248*MW2^4*MZ2^3*
      Cld[2, 2, 1, 1] - 313056*MW2^3*MZ2^4*Cld[2, 2, 1, 1] + 
     194328*MW2^2*MZ2^5*Cld[2, 2, 1, 1] - 69264*MW2*MZ2^6*Cld[2, 2, 1, 1] + 
     11160*MZ2^7*Cld[2, 2, 1, 1] + 36864*MW2^6*MZ2*Cld[2, 2, 2, 2] - 
     161280*MW2^5*MZ2^2*Cld[2, 2, 2, 2] + 301248*MW2^4*MZ2^3*
      Cld[2, 2, 2, 2] - 313056*MW2^3*MZ2^4*Cld[2, 2, 2, 2] + 
     194328*MW2^2*MZ2^5*Cld[2, 2, 2, 2] - 69264*MW2*MZ2^6*Cld[2, 2, 2, 2] + 
     11160*MZ2^7*Cld[2, 2, 2, 2] + 36864*MW2^6*MZ2*Cld[2, 2, 3, 3] - 
     161280*MW2^5*MZ2^2*Cld[2, 2, 3, 3] + 301248*MW2^4*MZ2^3*
      Cld[2, 2, 3, 3] - 313056*MW2^3*MZ2^4*Cld[2, 2, 3, 3] + 
     194328*MW2^2*MZ2^5*Cld[2, 2, 3, 3] - 69264*MW2*MZ2^6*Cld[2, 2, 3, 3] + 
     11160*MZ2^7*Cld[2, 2, 3, 3] + 36864*MW2^6*MZ2*Cld[3, 3, 1, 1] - 
     161280*MW2^5*MZ2^2*Cld[3, 3, 1, 1] + 301248*MW2^4*MZ2^3*
      Cld[3, 3, 1, 1] - 313056*MW2^3*MZ2^4*Cld[3, 3, 1, 1] + 
     194328*MW2^2*MZ2^5*Cld[3, 3, 1, 1] - 69264*MW2*MZ2^6*Cld[3, 3, 1, 1] + 
     11160*MZ2^7*Cld[3, 3, 1, 1] + 36864*MW2^6*MZ2*Cld[3, 3, 2, 2] - 
     161280*MW2^5*MZ2^2*Cld[3, 3, 2, 2] + 301248*MW2^4*MZ2^3*
      Cld[3, 3, 2, 2] - 313056*MW2^3*MZ2^4*Cld[3, 3, 2, 2] + 
     194328*MW2^2*MZ2^5*Cld[3, 3, 2, 2] - 69264*MW2*MZ2^6*Cld[3, 3, 2, 2] + 
     11160*MZ2^7*Cld[3, 3, 2, 2] + 36864*MW2^6*MZ2*Cld[3, 3, 3, 3] - 
     161280*MW2^5*MZ2^2*Cld[3, 3, 3, 3] + 301248*MW2^4*MZ2^3*
      Cld[3, 3, 3, 3] - 313056*MW2^3*MZ2^4*Cld[3, 3, 3, 3] + 
     194328*MW2^2*MZ2^5*Cld[3, 3, 3, 3] - 69264*MW2*MZ2^6*Cld[3, 3, 3, 3] + 
     11160*MZ2^7*Cld[3, 3, 3, 3] - 10240*MW2^6*MZ2*Cld[Leff, Leff, 1, 1] - 
     37376*MW2^5*MZ2^2*Cld[Leff, Leff, 1, 1] + 206848*MW2^4*MZ2^3*
      Cld[Leff, Leff, 1, 1] - 325440*MW2^3*MZ2^4*Cld[Leff, Leff, 1, 1] + 
     250928*MW2^2*MZ2^5*Cld[Leff, Leff, 1, 1] - 104608*MW2*MZ2^6*
      Cld[Leff, Leff, 1, 1] + 19888*MZ2^7*Cld[Leff, Leff, 1, 1] - 
     10240*MW2^6*MZ2*Cld[Leff, Leff, 2, 2] - 37376*MW2^5*MZ2^2*
      Cld[Leff, Leff, 2, 2] + 206848*MW2^4*MZ2^3*Cld[Leff, Leff, 2, 2] - 
     325440*MW2^3*MZ2^4*Cld[Leff, Leff, 2, 2] + 250928*MW2^2*MZ2^5*
      Cld[Leff, Leff, 2, 2] - 104608*MW2*MZ2^6*Cld[Leff, Leff, 2, 2] + 
     19888*MZ2^7*Cld[Leff, Leff, 2, 2] - 10240*MW2^6*MZ2*
      Cld[Leff, Leff, 3, 3] - 37376*MW2^5*MZ2^2*Cld[Leff, Leff, 3, 3] + 
     206848*MW2^4*MZ2^3*Cld[Leff, Leff, 3, 3] - 325440*MW2^3*MZ2^4*
      Cld[Leff, Leff, 3, 3] + 250928*MW2^2*MZ2^5*Cld[Leff, Leff, 3, 3] - 
     104608*MW2*MZ2^6*Cld[Leff, Leff, 3, 3] + 
     19888*MZ2^7*Cld[Leff, Leff, 3, 3] - 157696*MW2^6*MZ2*Cle[1, 1, 1, 1] + 
     604160*MW2^5*MZ2^2*Cle[1, 1, 1, 1] - 1041280*MW2^4*MZ2^3*
      Cle[1, 1, 1, 1] + 1040416*MW2^3*MZ2^4*Cle[1, 1, 1, 1] - 
     633536*MW2^2*MZ2^5*Cle[1, 1, 1, 1] + 224980*MW2*MZ2^6*Cle[1, 1, 1, 1] - 
     37044*MZ2^7*Cle[1, 1, 1, 1] - 45056*MW2^6*MZ2*Cle[1, 1, 2, 2] + 
     120320*MW2^5*MZ2^2*Cle[1, 1, 2, 2] - 129088*MW2^4*MZ2^3*
      Cle[1, 1, 2, 2] + 62784*MW2^3*MZ2^4*Cle[1, 1, 2, 2] - 
     2312*MW2^2*MZ2^5*Cle[1, 1, 2, 2] - 9980*MW2*MZ2^6*Cle[1, 1, 2, 2] + 
     3332*MZ2^7*Cle[1, 1, 2, 2] - 45056*MW2^6*MZ2*Cle[1, 1, 3, 3] + 
     120320*MW2^5*MZ2^2*Cle[1, 1, 3, 3] - 129088*MW2^4*MZ2^3*
      Cle[1, 1, 3, 3] + 62784*MW2^3*MZ2^4*Cle[1, 1, 3, 3] - 
     2312*MW2^2*MZ2^5*Cle[1, 1, 3, 3] - 9980*MW2*MZ2^6*Cle[1, 1, 3, 3] + 
     3332*MZ2^7*Cle[1, 1, 3, 3] + 10240*MW2^6*MZ2*Cle[1, 1, Leff, Leff] + 
     42496*MW2^5*MZ2^2*Cle[1, 1, Leff, Leff] - 183040*MW2^4*MZ2^3*
      Cle[1, 1, Leff, Leff] + 245824*MW2^3*MZ2^4*Cle[1, 1, Leff, Leff] - 
     167824*MW2^2*MZ2^5*Cle[1, 1, Leff, Leff] + 62248*MW2*MZ2^6*
      Cle[1, 1, Leff, Leff] - 9944*MZ2^7*Cle[1, 1, Leff, Leff] - 
     45056*MW2^6*MZ2*Cle[2, 2, 1, 1] + 176640*MW2^5*MZ2^2*Cle[2, 2, 1, 1] - 
     314688*MW2^4*MZ2^3*Cle[2, 2, 1, 1] + 333280*MW2^3*MZ2^4*
      Cle[2, 2, 1, 1] - 220632*MW2^2*MZ2^5*Cle[2, 2, 1, 1] + 
     87312*MW2*MZ2^6*Cle[2, 2, 1, 1] - 16856*MZ2^7*Cle[2, 2, 1, 1] + 
     67584*MW2^6*MZ2*Cle[2, 2, 2, 2] - 307200*MW2^5*MZ2^2*Cle[2, 2, 2, 2] + 
     597504*MW2^4*MZ2^3*Cle[2, 2, 2, 2] - 644352*MW2^3*MZ2^4*
      Cle[2, 2, 2, 2] + 410592*MW2^2*MZ2^5*Cle[2, 2, 2, 2] - 
     147648*MW2*MZ2^6*Cle[2, 2, 2, 2] + 23520*MZ2^7*Cle[2, 2, 2, 2] + 
     67584*MW2^6*MZ2*Cle[2, 2, 3, 3] - 307200*MW2^5*MZ2^2*Cle[2, 2, 3, 3] + 
     597504*MW2^4*MZ2^3*Cle[2, 2, 3, 3] - 644352*MW2^3*MZ2^4*
      Cle[2, 2, 3, 3] + 410592*MW2^2*MZ2^5*Cle[2, 2, 3, 3] - 
     147648*MW2*MZ2^6*Cle[2, 2, 3, 3] + 23520*MZ2^7*Cle[2, 2, 3, 3] + 
     10240*MW2^6*MZ2*Cle[2, 2, Leff, Leff] + 42496*MW2^5*MZ2^2*
      Cle[2, 2, Leff, Leff] - 183040*MW2^4*MZ2^3*Cle[2, 2, Leff, Leff] + 
     245824*MW2^3*MZ2^4*Cle[2, 2, Leff, Leff] - 167824*MW2^2*MZ2^5*
      Cle[2, 2, Leff, Leff] + 62248*MW2*MZ2^6*Cle[2, 2, Leff, Leff] - 
     9944*MZ2^7*Cle[2, 2, Leff, Leff] - 45056*MW2^6*MZ2*Cle[3, 3, 1, 1] + 
     176640*MW2^5*MZ2^2*Cle[3, 3, 1, 1] - 314688*MW2^4*MZ2^3*
      Cle[3, 3, 1, 1] + 333280*MW2^3*MZ2^4*Cle[3, 3, 1, 1] - 
     220632*MW2^2*MZ2^5*Cle[3, 3, 1, 1] + 87312*MW2*MZ2^6*Cle[3, 3, 1, 1] - 
     16856*MZ2^7*Cle[3, 3, 1, 1] + 67584*MW2^6*MZ2*Cle[3, 3, 2, 2] - 
     307200*MW2^5*MZ2^2*Cle[3, 3, 2, 2] + 597504*MW2^4*MZ2^3*
      Cle[3, 3, 2, 2] - 644352*MW2^3*MZ2^4*Cle[3, 3, 2, 2] + 
     410592*MW2^2*MZ2^5*Cle[3, 3, 2, 2] - 147648*MW2*MZ2^6*Cle[3, 3, 2, 2] + 
     23520*MZ2^7*Cle[3, 3, 2, 2] + 67584*MW2^6*MZ2*Cle[3, 3, 3, 3] - 
     307200*MW2^5*MZ2^2*Cle[3, 3, 3, 3] + 597504*MW2^4*MZ2^3*
      Cle[3, 3, 3, 3] - 644352*MW2^3*MZ2^4*Cle[3, 3, 3, 3] + 
     410592*MW2^2*MZ2^5*Cle[3, 3, 3, 3] - 147648*MW2*MZ2^6*Cle[3, 3, 3, 3] + 
     23520*MZ2^7*Cle[3, 3, 3, 3] + 10240*MW2^6*MZ2*Cle[3, 3, Leff, Leff] + 
     42496*MW2^5*MZ2^2*Cle[3, 3, Leff, Leff] - 183040*MW2^4*MZ2^3*
      Cle[3, 3, Leff, Leff] + 245824*MW2^3*MZ2^4*Cle[3, 3, Leff, Leff] - 
     167824*MW2^2*MZ2^5*Cle[3, 3, Leff, Leff] + 62248*MW2*MZ2^6*
      Cle[3, 3, Leff, Leff] - 9944*MZ2^7*Cle[3, 3, Leff, Leff] - 
     10240*MW2^6*MZ2*Cle[Leff, Leff, 1, 1] - 37376*MW2^5*MZ2^2*
      Cle[Leff, Leff, 1, 1] + 206848*MW2^4*MZ2^3*Cle[Leff, Leff, 1, 1] - 
     325440*MW2^3*MZ2^4*Cle[Leff, Leff, 1, 1] + 250928*MW2^2*MZ2^5*
      Cle[Leff, Leff, 1, 1] - 104608*MW2*MZ2^6*Cle[Leff, Leff, 1, 1] + 
     19888*MZ2^7*Cle[Leff, Leff, 1, 1] - 10240*MW2^6*MZ2*
      Cle[Leff, Leff, 2, 2] - 37376*MW2^5*MZ2^2*Cle[Leff, Leff, 2, 2] + 
     206848*MW2^4*MZ2^3*Cle[Leff, Leff, 2, 2] - 325440*MW2^3*MZ2^4*
      Cle[Leff, Leff, 2, 2] + 250928*MW2^2*MZ2^5*Cle[Leff, Leff, 2, 2] - 
     104608*MW2*MZ2^6*Cle[Leff, Leff, 2, 2] + 
     19888*MZ2^7*Cle[Leff, Leff, 2, 2] - 10240*MW2^6*MZ2*
      Cle[Leff, Leff, 3, 3] - 37376*MW2^5*MZ2^2*Cle[Leff, Leff, 3, 3] + 
     206848*MW2^4*MZ2^3*Cle[Leff, Leff, 3, 3] - 325440*MW2^3*MZ2^4*
      Cle[Leff, Leff, 3, 3] + 250928*MW2^2*MZ2^5*Cle[Leff, Leff, 3, 3] - 
     104608*MW2*MZ2^6*Cle[Leff, Leff, 3, 3] + 
     19888*MZ2^7*Cle[Leff, Leff, 3, 3] - 78848*MW2^6*MZ2*Cll[1, 1, 1, 1] + 
     296448*MW2^5*MZ2^2*Cll[1, 1, 1, 1] - 482368*MW2^4*MZ2^3*
      Cll[1, 1, 1, 1] + 454880*MW2^3*MZ2^4*Cll[1, 1, 1, 1] - 
     258552*MW2^2*MZ2^5*Cll[1, 1, 1, 1] + 85672*MW2*MZ2^6*Cll[1, 1, 1, 1] - 
     12642*MZ2^7*Cll[1, 1, 1, 1] - 90112*MW2^6*MZ2*Cll[1, 1, 2, 2] + 
     240640*MW2^5*MZ2^2*Cll[1, 1, 2, 2] - 258176*MW2^4*MZ2^3*
      Cll[1, 1, 2, 2] + 125568*MW2^3*MZ2^4*Cll[1, 1, 2, 2] - 
     4624*MW2^2*MZ2^5*Cll[1, 1, 2, 2] - 19960*MW2*MZ2^6*Cll[1, 1, 2, 2] + 
     6664*MZ2^7*Cll[1, 1, 2, 2] - 90112*MW2^6*MZ2*Cll[1, 1, 3, 3] + 
     240640*MW2^5*MZ2^2*Cll[1, 1, 3, 3] - 258176*MW2^4*MZ2^3*
      Cll[1, 1, 3, 3] + 125568*MW2^3*MZ2^4*Cll[1, 1, 3, 3] - 
     4624*MW2^2*MZ2^5*Cll[1, 1, 3, 3] - 19960*MW2*MZ2^6*Cll[1, 1, 3, 3] + 
     6664*MZ2^7*Cll[1, 1, 3, 3] + 45056*MW2^6*MZ2*Cll[1, 3, 3, 1] - 
     131584*MW2^5*MZ2^2*Cll[1, 3, 3, 1] + 177472*MW2^4*MZ2^3*
      Cll[1, 3, 3, 1] - 128800*MW2^3*MZ2^4*Cll[1, 3, 3, 1] + 
     48136*MW2^2*MZ2^5*Cll[1, 3, 3, 1] - 5104*MW2*MZ2^6*Cll[1, 3, 3, 1] - 
     1666*MZ2^7*Cll[1, 3, 3, 1] + 33792*MW2^6*MZ2*Cll[2, 2, 2, 2] - 
     187392*MW2^5*MZ2^2*Cll[2, 2, 2, 2] + 401664*MW2^4*MZ2^3*
      Cll[2, 2, 2, 2] - 458112*MW2^3*MZ2^4*Cll[2, 2, 2, 2] + 
     302064*MW2^2*MZ2^5*Cll[2, 2, 2, 2] - 110736*MW2*MZ2^6*Cll[2, 2, 2, 2] + 
     17640*MZ2^7*Cll[2, 2, 2, 2] + 135168*MW2^6*MZ2*Cll[2, 2, 3, 3] - 
     614400*MW2^5*MZ2^2*Cll[2, 2, 3, 3] + 1195008*MW2^4*MZ2^3*
      Cll[2, 2, 3, 3] - 1288704*MW2^3*MZ2^4*Cll[2, 2, 3, 3] + 
     821184*MW2^2*MZ2^5*Cll[2, 2, 3, 3] - 295296*MW2*MZ2^6*Cll[2, 2, 3, 3] + 
     47040*MZ2^7*Cll[2, 2, 3, 3] - 67584*MW2^6*MZ2*Cll[2, 3, 3, 2] + 
     239616*MW2^5*MZ2^2*Cll[2, 3, 3, 2] - 391680*MW2^4*MZ2^3*
      Cll[2, 3, 3, 2] + 372480*MW2^3*MZ2^4*Cll[2, 3, 3, 2] - 
     217056*MW2^2*MZ2^5*Cll[2, 3, 3, 2] + 73824*MW2*MZ2^6*Cll[2, 3, 3, 2] - 
     11760*MZ2^7*Cll[2, 3, 3, 2] + 33792*MW2^6*MZ2*Cll[3, 3, 3, 3] - 
     187392*MW2^5*MZ2^2*Cll[3, 3, 3, 3] + 401664*MW2^4*MZ2^3*
      Cll[3, 3, 3, 3] - 458112*MW2^3*MZ2^4*Cll[3, 3, 3, 3] + 
     302064*MW2^2*MZ2^5*Cll[3, 3, 3, 3] - 110736*MW2*MZ2^6*Cll[3, 3, 3, 3] + 
     17640*MZ2^7*Cll[3, 3, 3, 3] + 10240*MW2^6*MZ2*Cll[Leff, 1, 1, Leff] + 
     42496*MW2^5*MZ2^2*Cll[Leff, 1, 1, Leff] - 183040*MW2^4*MZ2^3*
      Cll[Leff, 1, 1, Leff] + 245824*MW2^3*MZ2^4*Cll[Leff, 1, 1, Leff] - 
     167824*MW2^2*MZ2^5*Cll[Leff, 1, 1, Leff] + 62248*MW2*MZ2^6*
      Cll[Leff, 1, 1, Leff] - 9944*MZ2^7*Cll[Leff, 1, 1, Leff] + 
     10240*MW2^6*MZ2*Cll[Leff, 2, 2, Leff] + 42496*MW2^5*MZ2^2*
      Cll[Leff, 2, 2, Leff] - 183040*MW2^4*MZ2^3*Cll[Leff, 2, 2, Leff] + 
     245824*MW2^3*MZ2^4*Cll[Leff, 2, 2, Leff] - 167824*MW2^2*MZ2^5*
      Cll[Leff, 2, 2, Leff] + 62248*MW2*MZ2^6*Cll[Leff, 2, 2, Leff] - 
     9944*MZ2^7*Cll[Leff, 2, 2, Leff] + 10240*MW2^6*MZ2*
      Cll[Leff, 3, 3, Leff] + 42496*MW2^5*MZ2^2*Cll[Leff, 3, 3, Leff] - 
     183040*MW2^4*MZ2^3*Cll[Leff, 3, 3, Leff] + 245824*MW2^3*MZ2^4*
      Cll[Leff, 3, 3, Leff] - 167824*MW2^2*MZ2^5*Cll[Leff, 3, 3, Leff] + 
     62248*MW2*MZ2^6*Cll[Leff, 3, 3, Leff] - 
     9944*MZ2^7*Cll[Leff, 3, 3, Leff] - 20480*MW2^6*MZ2*
      Cll[Leff, Leff, 1, 1] - 74752*MW2^5*MZ2^2*Cll[Leff, Leff, 1, 1] + 
     413696*MW2^4*MZ2^3*Cll[Leff, Leff, 1, 1] - 650880*MW2^3*MZ2^4*
      Cll[Leff, Leff, 1, 1] + 501856*MW2^2*MZ2^5*Cll[Leff, Leff, 1, 1] - 
     209216*MW2*MZ2^6*Cll[Leff, Leff, 1, 1] + 
     39776*MZ2^7*Cll[Leff, Leff, 1, 1] - 20480*MW2^6*MZ2*
      Cll[Leff, Leff, 2, 2] - 74752*MW2^5*MZ2^2*Cll[Leff, Leff, 2, 2] + 
     413696*MW2^4*MZ2^3*Cll[Leff, Leff, 2, 2] - 650880*MW2^3*MZ2^4*
      Cll[Leff, Leff, 2, 2] + 501856*MW2^2*MZ2^5*Cll[Leff, Leff, 2, 2] - 
     209216*MW2*MZ2^6*Cll[Leff, Leff, 2, 2] + 
     39776*MZ2^7*Cll[Leff, Leff, 2, 2] - 20480*MW2^6*MZ2*
      Cll[Leff, Leff, 3, 3] - 74752*MW2^5*MZ2^2*Cll[Leff, Leff, 3, 3] + 
     413696*MW2^4*MZ2^3*Cll[Leff, Leff, 3, 3] - 650880*MW2^3*MZ2^4*
      Cll[Leff, Leff, 3, 3] + 501856*MW2^2*MZ2^5*Cll[Leff, Leff, 3, 3] - 
     209216*MW2*MZ2^6*Cll[Leff, Leff, 3, 3] + 
     39776*MZ2^7*Cll[Leff, Leff, 3, 3] + 75776*MW2^6*MZ2*Clq1[1, 1, 1, 1] - 
     266240*MW2^5*MZ2^2*Clq1[1, 1, 1, 1] + 425344*MW2^4*MZ2^3*
      Clq1[1, 1, 1, 1] - 394080*MW2^3*MZ2^4*Clq1[1, 1, 1, 1] + 
     218576*MW2^2*MZ2^5*Clq1[1, 1, 1, 1] - 68404*MW2*MZ2^6*Clq1[1, 1, 1, 1] + 
     9028*MZ2^7*Clq1[1, 1, 1, 1] + 75776*MW2^6*MZ2*Clq1[1, 1, 2, 2] - 
     266240*MW2^5*MZ2^2*Clq1[1, 1, 2, 2] + 425344*MW2^4*MZ2^3*
      Clq1[1, 1, 2, 2] - 394080*MW2^3*MZ2^4*Clq1[1, 1, 2, 2] + 
     218576*MW2^2*MZ2^5*Clq1[1, 1, 2, 2] - 68404*MW2*MZ2^6*Clq1[1, 1, 2, 2] + 
     9028*MZ2^7*Clq1[1, 1, 2, 2] + 473088*MT2*MW2^6*Clq1[1, 1, 3, 3] - 
     1288704*MT2*MW2^5*MZ2*Clq1[1, 1, 3, 3] - 154624*MW2^6*MZ2*
      Clq1[1, 1, 3, 3] + 1689216*MT2*MW2^4*MZ2^2*Clq1[1, 1, 3, 3] + 
     367360*MW2^5*MZ2^2*Clq1[1, 1, 3, 3] - 1262304*MT2*MW2^3*MZ2^3*
      Clq1[1, 1, 3, 3] - 421184*MW2^4*MZ2^3*Clq1[1, 1, 3, 3] + 
     560784*MT2*MW2^2*MZ2^4*Clq1[1, 1, 3, 3] + 252144*MW2^3*MZ2^4*
      Clq1[1, 1, 3, 3] - 133692*MT2*MW2*MZ2^5*Clq1[1, 1, 3, 3] - 
     73240*MW2^2*MZ2^5*Clq1[1, 1, 3, 3] + 12642*MT2*MZ2^6*Clq1[1, 1, 3, 3] + 
     1622*MW2*MZ2^6*Clq1[1, 1, 3, 3] + 2407*MZ2^7*Clq1[1, 1, 3, 3] - 
     36864*MW2^6*MZ2*Clq1[2, 2, 1, 1] + 161280*MW2^5*MZ2^2*Clq1[2, 2, 1, 1] - 
     301248*MW2^4*MZ2^3*Clq1[2, 2, 1, 1] + 313056*MW2^3*MZ2^4*
      Clq1[2, 2, 1, 1] - 194328*MW2^2*MZ2^5*Clq1[2, 2, 1, 1] + 
     69264*MW2*MZ2^6*Clq1[2, 2, 1, 1] - 11160*MZ2^7*Clq1[2, 2, 1, 1] - 
     36864*MW2^6*MZ2*Clq1[2, 2, 2, 2] + 161280*MW2^5*MZ2^2*Clq1[2, 2, 2, 2] - 
     301248*MW2^4*MZ2^3*Clq1[2, 2, 2, 2] + 313056*MW2^3*MZ2^4*
      Clq1[2, 2, 2, 2] - 194328*MW2^2*MZ2^5*Clq1[2, 2, 2, 2] + 
     69264*MW2*MZ2^6*Clq1[2, 2, 2, 2] - 11160*MZ2^7*Clq1[2, 2, 2, 2] - 
     202752*MT2*MW2^6*Clq1[2, 2, 3, 3] + 769536*MT2*MW2^5*MZ2*
      Clq1[2, 2, 3, 3] + 70656*MW2^6*MZ2*Clq1[2, 2, 3, 3] - 
     1253376*MT2*MW2^4*MZ2^2*Clq1[2, 2, 3, 3] - 234240*MW2^5*MZ2^2*
      Clq1[2, 2, 3, 3] + 1127808*MT2*MW2^3*MZ2^3*Clq1[2, 2, 3, 3] + 
     323520*MW2^4*MZ2^3*Clq1[2, 2, 3, 3] - 587232*MT2*MW2^2*MZ2^4*
      Clq1[2, 2, 3, 3] - 235776*MW2^3*MZ2^4*Clq1[2, 2, 3, 3] + 
     163656*MT2*MW2*MZ2^5*Clq1[2, 2, 3, 3] + 87864*MW2^2*MZ2^5*
      Clq1[2, 2, 3, 3] - 17640*MT2*MZ2^6*Clq1[2, 2, 3, 3] - 
     9384*MW2*MZ2^6*Clq1[2, 2, 3, 3] - 2640*MZ2^7*Clq1[2, 2, 3, 3] - 
     36864*MW2^6*MZ2*Clq1[3, 3, 1, 1] + 161280*MW2^5*MZ2^2*Clq1[3, 3, 1, 1] - 
     301248*MW2^4*MZ2^3*Clq1[3, 3, 1, 1] + 313056*MW2^3*MZ2^4*
      Clq1[3, 3, 1, 1] - 194328*MW2^2*MZ2^5*Clq1[3, 3, 1, 1] + 
     69264*MW2*MZ2^6*Clq1[3, 3, 1, 1] - 11160*MZ2^7*Clq1[3, 3, 1, 1] - 
     36864*MW2^6*MZ2*Clq1[3, 3, 2, 2] + 161280*MW2^5*MZ2^2*Clq1[3, 3, 2, 2] - 
     301248*MW2^4*MZ2^3*Clq1[3, 3, 2, 2] + 313056*MW2^3*MZ2^4*
      Clq1[3, 3, 2, 2] - 194328*MW2^2*MZ2^5*Clq1[3, 3, 2, 2] + 
     69264*MW2*MZ2^6*Clq1[3, 3, 2, 2] - 11160*MZ2^7*Clq1[3, 3, 2, 2] - 
     202752*MT2*MW2^6*Clq1[3, 3, 3, 3] + 769536*MT2*MW2^5*MZ2*
      Clq1[3, 3, 3, 3] + 70656*MW2^6*MZ2*Clq1[3, 3, 3, 3] - 
     1253376*MT2*MW2^4*MZ2^2*Clq1[3, 3, 3, 3] - 234240*MW2^5*MZ2^2*
      Clq1[3, 3, 3, 3] + 1127808*MT2*MW2^3*MZ2^3*Clq1[3, 3, 3, 3] + 
     323520*MW2^4*MZ2^3*Clq1[3, 3, 3, 3] - 587232*MT2*MW2^2*MZ2^4*
      Clq1[3, 3, 3, 3] - 235776*MW2^3*MZ2^4*Clq1[3, 3, 3, 3] + 
     163656*MT2*MW2*MZ2^5*Clq1[3, 3, 3, 3] + 87864*MW2^2*MZ2^5*
      Clq1[3, 3, 3, 3] - 17640*MT2*MZ2^6*Clq1[3, 3, 3, 3] - 
     9384*MW2*MZ2^6*Clq1[3, 3, 3, 3] - 2640*MZ2^7*Clq1[3, 3, 3, 3] + 
     10240*MW2^6*MZ2*Clq1[Leff, Leff, 1, 1] + 37376*MW2^5*MZ2^2*
      Clq1[Leff, Leff, 1, 1] - 206848*MW2^4*MZ2^3*Clq1[Leff, Leff, 1, 1] + 
     325440*MW2^3*MZ2^4*Clq1[Leff, Leff, 1, 1] - 250928*MW2^2*MZ2^5*
      Clq1[Leff, Leff, 1, 1] + 104608*MW2*MZ2^6*Clq1[Leff, Leff, 1, 1] - 
     19888*MZ2^7*Clq1[Leff, Leff, 1, 1] + 10240*MW2^6*MZ2*
      Clq1[Leff, Leff, 2, 2] + 37376*MW2^5*MZ2^2*Clq1[Leff, Leff, 2, 2] - 
     206848*MW2^4*MZ2^3*Clq1[Leff, Leff, 2, 2] + 325440*MW2^3*MZ2^4*
      Clq1[Leff, Leff, 2, 2] - 250928*MW2^2*MZ2^5*Clq1[Leff, Leff, 2, 2] + 
     104608*MW2*MZ2^6*Clq1[Leff, Leff, 2, 2] - 
     19888*MZ2^7*Clq1[Leff, Leff, 2, 2] + 61440*MT2*MW2^6*
      Clq1[Leff, Leff, 3, 3] + 270336*MT2*MW2^5*MZ2*Clq1[Leff, Leff, 3, 3] - 
     20480*MW2^6*MZ2*Clq1[Leff, Leff, 3, 3] - 1026816*MT2*MW2^4*MZ2^2*
      Clq1[Leff, Leff, 3, 3] - 97792*MW2^5*MZ2^2*Clq1[Leff, Leff, 3, 3] + 
     1236096*MT2*MW2^3*MZ2^3*Clq1[Leff, Leff, 3, 3] + 
     306560*MW2^4*MZ2^3*Clq1[Leff, Leff, 3, 3] - 757632*MT2*MW2^2*MZ2^4*
      Clq1[Leff, Leff, 3, 3] - 292608*MW2^3*MZ2^4*Clq1[Leff, Leff, 3, 3] + 
     246408*MT2*MW2*MZ2^5*Clq1[Leff, Leff, 3, 3] + 
     127888*MW2^2*MZ2^5*Clq1[Leff, Leff, 3, 3] - 
     29832*MT2*MZ2^6*Clq1[Leff, Leff, 3, 3] - 18596*MW2*MZ2^6*
      Clq1[Leff, Leff, 3, 3] - 4972*MZ2^7*Clq1[Leff, Leff, 3, 3] - 
     227328*MW2^6*MZ2*Clq3[1, 1, 1, 1] + 681984*MW2^5*MZ2^2*
      Clq3[1, 1, 1, 1] - 967296*MW2^4*MZ2^3*Clq3[1, 1, 1, 1] + 
     745440*MW2^3*MZ2^4*Clq3[1, 1, 1, 1] - 318960*MW2^2*MZ2^5*
      Clq3[1, 1, 1, 1] + 60564*MW2*MZ2^6*Clq3[1, 1, 1, 1] - 
     227328*MW2^6*MZ2*Clq3[1, 1, 2, 2] + 681984*MW2^5*MZ2^2*
      Clq3[1, 1, 2, 2] - 967296*MW2^4*MZ2^3*Clq3[1, 1, 2, 2] + 
     745440*MW2^3*MZ2^4*Clq3[1, 1, 2, 2] - 318960*MW2^2*MZ2^5*
      Clq3[1, 1, 2, 2] + 60564*MW2*MZ2^6*Clq3[1, 1, 2, 2] - 
     473088*MT2*MW2^6*Clq3[1, 1, 3, 3] + 1491456*MT2*MW2^5*MZ2*
      Clq3[1, 1, 3, 3] + 3072*MW2^6*MZ2*Clq3[1, 1, 3, 3] - 
     2256000*MT2*MW2^4*MZ2^2*Clq3[1, 1, 3, 3] - 59136*MW2^5*MZ2^2*
      Clq3[1, 1, 3, 3] + 1948896*MT2*MW2^3*MZ2^3*Clq3[1, 1, 3, 3] + 
     167232*MW2^4*MZ2^3*Clq3[1, 1, 3, 3] - 1002000*MT2*MW2^2*MZ2^4*
      Clq3[1, 1, 3, 3] - 237552*MW2^3*MZ2^4*Clq3[1, 1, 3, 3] + 
     279708*MT2*MW2*MZ2^5*Clq3[1, 1, 3, 3] + 184920*MW2^2*MZ2^5*
      Clq3[1, 1, 3, 3] - 30282*MT2*MZ2^6*Clq3[1, 1, 3, 3] - 
     79590*MW2*MZ2^6*Clq3[1, 1, 3, 3] + 15141*MZ2^7*Clq3[1, 1, 3, 3] + 
     110592*MW2^6*MZ2*Clq3[2, 2, 1, 1] - 262656*MW2^5*MZ2^2*
      Clq3[2, 2, 1, 1] + 267840*MW2^4*MZ2^3*Clq3[2, 2, 1, 1] - 
     140832*MW2^3*MZ2^4*Clq3[2, 2, 1, 1] + 33480*MW2^2*MZ2^5*
      Clq3[2, 2, 1, 1] + 110592*MW2^6*MZ2*Clq3[2, 2, 2, 2] - 
     262656*MW2^5*MZ2^2*Clq3[2, 2, 2, 2] + 267840*MW2^4*MZ2^3*
      Clq3[2, 2, 2, 2] - 140832*MW2^3*MZ2^4*Clq3[2, 2, 2, 2] + 
     33480*MW2^2*MZ2^5*Clq3[2, 2, 2, 2] + 202752*MT2*MW2^6*Clq3[2, 2, 3, 3] - 
     566784*MT2*MW2^5*MZ2*Clq3[2, 2, 3, 3] + 3072*MW2^6*MZ2*
      Clq3[2, 2, 3, 3] + 686592*MT2*MW2^4*MZ2^2*Clq3[2, 2, 3, 3] + 
     25344*MW2^5*MZ2^2*Clq3[2, 2, 3, 3] - 441216*MT2*MW2^3*MZ2^3*
      Clq3[2, 2, 3, 3] - 68928*MW2^4*MZ2^3*Clq3[2, 2, 3, 3] + 
     146016*MT2*MW2^2*MZ2^4*Clq3[2, 2, 3, 3] + 71232*MW2^3*MZ2^4*
      Clq3[2, 2, 3, 3] - 17640*MT2*MW2*MZ2^5*Clq3[2, 2, 3, 3] - 
     36648*MW2^2*MZ2^5*Clq3[2, 2, 3, 3] + 8520*MW2*MZ2^6*Clq3[2, 2, 3, 3] + 
     110592*MW2^6*MZ2*Clq3[3, 3, 1, 1] - 262656*MW2^5*MZ2^2*
      Clq3[3, 3, 1, 1] + 267840*MW2^4*MZ2^3*Clq3[3, 3, 1, 1] - 
     140832*MW2^3*MZ2^4*Clq3[3, 3, 1, 1] + 33480*MW2^2*MZ2^5*
      Clq3[3, 3, 1, 1] + 110592*MW2^6*MZ2*Clq3[3, 3, 2, 2] - 
     262656*MW2^5*MZ2^2*Clq3[3, 3, 2, 2] + 267840*MW2^4*MZ2^3*
      Clq3[3, 3, 2, 2] - 140832*MW2^3*MZ2^4*Clq3[3, 3, 2, 2] + 
     33480*MW2^2*MZ2^5*Clq3[3, 3, 2, 2] + 202752*MT2*MW2^6*Clq3[3, 3, 3, 3] - 
     566784*MT2*MW2^5*MZ2*Clq3[3, 3, 3, 3] + 3072*MW2^6*MZ2*
      Clq3[3, 3, 3, 3] + 686592*MT2*MW2^4*MZ2^2*Clq3[3, 3, 3, 3] + 
     25344*MW2^5*MZ2^2*Clq3[3, 3, 3, 3] - 441216*MT2*MW2^3*MZ2^3*
      Clq3[3, 3, 3, 3] - 68928*MW2^4*MZ2^3*Clq3[3, 3, 3, 3] + 
     146016*MT2*MW2^2*MZ2^4*Clq3[3, 3, 3, 3] + 71232*MW2^3*MZ2^4*
      Clq3[3, 3, 3, 3] - 17640*MT2*MW2*MZ2^5*Clq3[3, 3, 3, 3] - 
     36648*MW2^2*MZ2^5*Clq3[3, 3, 3, 3] + 8520*MW2*MZ2^6*Clq3[3, 3, 3, 3] - 
     30720*MW2^6*MZ2*Clq3[Leff, Leff, 1, 1] - 142848*MW2^5*MZ2^2*
      Clq3[Leff, Leff, 1, 1] + 477696*MW2^4*MZ2^3*Clq3[Leff, Leff, 1, 1] - 
     498624*MW2^3*MZ2^4*Clq3[Leff, Leff, 1, 1] + 254160*MW2^2*MZ2^5*
      Clq3[Leff, Leff, 1, 1] - 59664*MW2*MZ2^6*Clq3[Leff, Leff, 1, 1] - 
     30720*MW2^6*MZ2*Clq3[Leff, Leff, 2, 2] - 142848*MW2^5*MZ2^2*
      Clq3[Leff, Leff, 2, 2] + 477696*MW2^4*MZ2^3*Clq3[Leff, Leff, 2, 2] - 
     498624*MW2^3*MZ2^4*Clq3[Leff, Leff, 2, 2] + 254160*MW2^2*MZ2^5*
      Clq3[Leff, Leff, 2, 2] - 59664*MW2*MZ2^6*Clq3[Leff, Leff, 2, 2] - 
     61440*MT2*MW2^6*Clq3[Leff, Leff, 3, 3] - 270336*MT2*MW2^5*MZ2*
      Clq3[Leff, Leff, 3, 3] + 1026816*MT2*MW2^4*MZ2^2*
      Clq3[Leff, Leff, 3, 3] - 7680*MW2^5*MZ2^2*Clq3[Leff, Leff, 3, 3] - 
     1236096*MT2*MW2^3*MZ2^3*Clq3[Leff, Leff, 3, 3] - 
     35712*MW2^4*MZ2^3*Clq3[Leff, Leff, 3, 3] + 757632*MT2*MW2^2*MZ2^4*
      Clq3[Leff, Leff, 3, 3] + 119424*MW2^3*MZ2^4*Clq3[Leff, Leff, 3, 3] - 
     246408*MT2*MW2*MZ2^5*Clq3[Leff, Leff, 3, 3] - 
     124656*MW2^2*MZ2^5*Clq3[Leff, Leff, 3, 3] + 
     29832*MT2*MZ2^6*Clq3[Leff, Leff, 3, 3] + 63540*MW2*MZ2^6*
      Clq3[Leff, Leff, 3, 3] - 14916*MZ2^7*Clq3[Leff, Leff, 3, 3] + 
     151552*MW2^6*MZ2*Clu[1, 1, 1, 1] - 532480*MW2^5*MZ2^2*Clu[1, 1, 1, 1] + 
     850688*MW2^4*MZ2^3*Clu[1, 1, 1, 1] - 788160*MW2^3*MZ2^4*
      Clu[1, 1, 1, 1] + 437152*MW2^2*MZ2^5*Clu[1, 1, 1, 1] - 
     136808*MW2*MZ2^6*Clu[1, 1, 1, 1] + 18056*MZ2^7*Clu[1, 1, 1, 1] + 
     151552*MW2^6*MZ2*Clu[1, 1, 2, 2] - 532480*MW2^5*MZ2^2*Clu[1, 1, 2, 2] + 
     850688*MW2^4*MZ2^3*Clu[1, 1, 2, 2] - 788160*MW2^3*MZ2^4*
      Clu[1, 1, 2, 2] + 437152*MW2^2*MZ2^5*Clu[1, 1, 2, 2] - 
     136808*MW2*MZ2^6*Clu[1, 1, 2, 2] + 18056*MZ2^7*Clu[1, 1, 2, 2] + 
     473088*MT2*MW2^6*Clu[1, 1, 3, 3] - 1643520*MT2*MW2^5*MZ2*
      Clu[1, 1, 3, 3] - 78848*MW2^6*MZ2*Clu[1, 1, 3, 3] + 
     2567040*MT2*MW2^4*MZ2^2*Clu[1, 1, 3, 3] + 273920*MW2^5*MZ2^2*
      Clu[1, 1, 3, 3] - 2309760*MT2*MW2^3*MZ2^3*Clu[1, 1, 3, 3] - 
     427840*MW2^4*MZ2^3*Clu[1, 1, 3, 3] + 1245648*MT2*MW2^2*MZ2^4*
      Clu[1, 1, 3, 3] + 384960*MW2^3*MZ2^4*Clu[1, 1, 3, 3] - 
     383064*MT2*MW2*MZ2^5*Clu[1, 1, 3, 3] - 207608*MW2^2*MZ2^5*
      Clu[1, 1, 3, 3] + 50568*MT2*MZ2^6*Clu[1, 1, 3, 3] + 
     63844*MW2*MZ2^6*Clu[1, 1, 3, 3] - 8428*MZ2^7*Clu[1, 1, 3, 3] - 
     73728*MW2^6*MZ2*Clu[2, 2, 1, 1] + 322560*MW2^5*MZ2^2*Clu[2, 2, 1, 1] - 
     602496*MW2^4*MZ2^3*Clu[2, 2, 1, 1] + 626112*MW2^3*MZ2^4*
      Clu[2, 2, 1, 1] - 388656*MW2^2*MZ2^5*Clu[2, 2, 1, 1] + 
     138528*MW2*MZ2^6*Clu[2, 2, 1, 1] - 22320*MZ2^7*Clu[2, 2, 1, 1] - 
     73728*MW2^6*MZ2*Clu[2, 2, 2, 2] + 322560*MW2^5*MZ2^2*Clu[2, 2, 2, 2] - 
     602496*MW2^4*MZ2^3*Clu[2, 2, 2, 2] + 626112*MW2^3*MZ2^4*
      Clu[2, 2, 2, 2] - 388656*MW2^2*MZ2^5*Clu[2, 2, 2, 2] + 
     138528*MW2*MZ2^6*Clu[2, 2, 2, 2] - 22320*MZ2^7*Clu[2, 2, 2, 2] - 
     202752*MT2*MW2^6*Clu[2, 2, 3, 3] + 921600*MT2*MW2^5*MZ2*
      Clu[2, 2, 3, 3] + 33792*MW2^6*MZ2*Clu[2, 2, 3, 3] - 
     1792512*MT2*MW2^4*MZ2^2*Clu[2, 2, 3, 3] - 153600*MW2^5*MZ2^2*
      Clu[2, 2, 3, 3] + 1933056*MT2*MW2^3*MZ2^3*Clu[2, 2, 3, 3] + 
     298752*MW2^4*MZ2^3*Clu[2, 2, 3, 3] - 1231776*MT2*MW2^2*MZ2^4*
      Clu[2, 2, 3, 3] - 322176*MW2^3*MZ2^4*Clu[2, 2, 3, 3] + 
     442944*MT2*MW2*MZ2^5*Clu[2, 2, 3, 3] + 205296*MW2^2*MZ2^5*
      Clu[2, 2, 3, 3] - 70560*MT2*MZ2^6*Clu[2, 2, 3, 3] - 
     73824*MW2*MZ2^6*Clu[2, 2, 3, 3] + 11760*MZ2^7*Clu[2, 2, 3, 3] - 
     73728*MW2^6*MZ2*Clu[3, 3, 1, 1] + 322560*MW2^5*MZ2^2*Clu[3, 3, 1, 1] - 
     602496*MW2^4*MZ2^3*Clu[3, 3, 1, 1] + 626112*MW2^3*MZ2^4*
      Clu[3, 3, 1, 1] - 388656*MW2^2*MZ2^5*Clu[3, 3, 1, 1] + 
     138528*MW2*MZ2^6*Clu[3, 3, 1, 1] - 22320*MZ2^7*Clu[3, 3, 1, 1] - 
     73728*MW2^6*MZ2*Clu[3, 3, 2, 2] + 322560*MW2^5*MZ2^2*Clu[3, 3, 2, 2] - 
     602496*MW2^4*MZ2^3*Clu[3, 3, 2, 2] + 626112*MW2^3*MZ2^4*
      Clu[3, 3, 2, 2] - 388656*MW2^2*MZ2^5*Clu[3, 3, 2, 2] + 
     138528*MW2*MZ2^6*Clu[3, 3, 2, 2] - 22320*MZ2^7*Clu[3, 3, 2, 2] - 
     202752*MT2*MW2^6*Clu[3, 3, 3, 3] + 921600*MT2*MW2^5*MZ2*
      Clu[3, 3, 3, 3] + 33792*MW2^6*MZ2*Clu[3, 3, 3, 3] - 
     1792512*MT2*MW2^4*MZ2^2*Clu[3, 3, 3, 3] - 153600*MW2^5*MZ2^2*
      Clu[3, 3, 3, 3] + 1933056*MT2*MW2^3*MZ2^3*Clu[3, 3, 3, 3] + 
     298752*MW2^4*MZ2^3*Clu[3, 3, 3, 3] - 1231776*MT2*MW2^2*MZ2^4*
      Clu[3, 3, 3, 3] - 322176*MW2^3*MZ2^4*Clu[3, 3, 3, 3] + 
     442944*MT2*MW2*MZ2^5*Clu[3, 3, 3, 3] + 205296*MW2^2*MZ2^5*
      Clu[3, 3, 3, 3] - 70560*MT2*MZ2^6*Clu[3, 3, 3, 3] - 
     73824*MW2*MZ2^6*Clu[3, 3, 3, 3] + 11760*MZ2^7*Clu[3, 3, 3, 3] + 
     20480*MW2^6*MZ2*Clu[Leff, Leff, 1, 1] + 74752*MW2^5*MZ2^2*
      Clu[Leff, Leff, 1, 1] - 413696*MW2^4*MZ2^3*Clu[Leff, Leff, 1, 1] + 
     650880*MW2^3*MZ2^4*Clu[Leff, Leff, 1, 1] - 501856*MW2^2*MZ2^5*
      Clu[Leff, Leff, 1, 1] + 209216*MW2*MZ2^6*Clu[Leff, Leff, 1, 1] - 
     39776*MZ2^7*Clu[Leff, Leff, 1, 1] + 20480*MW2^6*MZ2*
      Clu[Leff, Leff, 2, 2] + 74752*MW2^5*MZ2^2*Clu[Leff, Leff, 2, 2] - 
     413696*MW2^4*MZ2^3*Clu[Leff, Leff, 2, 2] + 650880*MW2^3*MZ2^4*
      Clu[Leff, Leff, 2, 2] - 501856*MW2^2*MZ2^5*Clu[Leff, Leff, 2, 2] + 
     209216*MW2*MZ2^6*Clu[Leff, Leff, 2, 2] - 
     39776*MZ2^7*Clu[Leff, Leff, 2, 2] + 61440*MT2*MW2^6*
      Clu[Leff, Leff, 3, 3] + 224256*MT2*MW2^5*MZ2*Clu[Leff, Leff, 3, 3] - 
     10240*MW2^6*MZ2*Clu[Leff, Leff, 3, 3] - 1241088*MT2*MW2^4*MZ2^2*
      Clu[Leff, Leff, 3, 3] - 37376*MW2^5*MZ2^2*Clu[Leff, Leff, 3, 3] + 
     1952640*MT2*MW2^3*MZ2^3*Clu[Leff, Leff, 3, 3] + 
     206848*MW2^4*MZ2^3*Clu[Leff, Leff, 3, 3] - 1505568*MT2*MW2^2*MZ2^4*
      Clu[Leff, Leff, 3, 3] - 325440*MW2^3*MZ2^4*Clu[Leff, Leff, 3, 3] + 
     627648*MT2*MW2*MZ2^5*Clu[Leff, Leff, 3, 3] + 250928*MW2^2*MZ2^5*
      Clu[Leff, Leff, 3, 3] - 119328*MT2*MZ2^6*Clu[Leff, Leff, 3, 3] - 
     104608*MW2*MZ2^6*Clu[Leff, Leff, 3, 3] + 
     19888*MZ2^7*Clu[Leff, Leff, 3, 3] - 6144*MW2^6*MZ2*Cqd1[1, 1, 1, 1] + 
     15360*MW2^5*MZ2^2*Cqd1[1, 1, 1, 1] - 4992*MW2^4*MZ2^3*Cqd1[1, 1, 1, 1] - 
     18240*MW2^3*MZ2^4*Cqd1[1, 1, 1, 1] + 21936*MW2^2*MZ2^5*
      Cqd1[1, 1, 1, 1] - 9120*MW2*MZ2^6*Cqd1[1, 1, 1, 1] + 
     1200*MZ2^7*Cqd1[1, 1, 1, 1] - 6144*MW2^6*MZ2*Cqd1[1, 1, 2, 2] + 
     15360*MW2^5*MZ2^2*Cqd1[1, 1, 2, 2] - 4992*MW2^4*MZ2^3*Cqd1[1, 1, 2, 2] - 
     18240*MW2^3*MZ2^4*Cqd1[1, 1, 2, 2] + 21936*MW2^2*MZ2^5*
      Cqd1[1, 1, 2, 2] - 9120*MW2*MZ2^6*Cqd1[1, 1, 2, 2] + 
     1200*MZ2^7*Cqd1[1, 1, 2, 2] - 6144*MW2^6*MZ2*Cqd1[1, 1, 3, 3] + 
     15360*MW2^5*MZ2^2*Cqd1[1, 1, 3, 3] - 4992*MW2^4*MZ2^3*Cqd1[1, 1, 3, 3] - 
     18240*MW2^3*MZ2^4*Cqd1[1, 1, 3, 3] + 21936*MW2^2*MZ2^5*
      Cqd1[1, 1, 3, 3] - 9120*MW2*MZ2^6*Cqd1[1, 1, 3, 3] + 
     1200*MZ2^7*Cqd1[1, 1, 3, 3] - 6144*MW2^6*MZ2*Cqd1[2, 2, 1, 1] + 
     15360*MW2^5*MZ2^2*Cqd1[2, 2, 1, 1] - 4992*MW2^4*MZ2^3*Cqd1[2, 2, 1, 1] - 
     18240*MW2^3*MZ2^4*Cqd1[2, 2, 1, 1] + 21936*MW2^2*MZ2^5*
      Cqd1[2, 2, 1, 1] - 9120*MW2*MZ2^6*Cqd1[2, 2, 1, 1] + 
     1200*MZ2^7*Cqd1[2, 2, 1, 1] - 6144*MW2^6*MZ2*Cqd1[2, 2, 2, 2] + 
     15360*MW2^5*MZ2^2*Cqd1[2, 2, 2, 2] - 4992*MW2^4*MZ2^3*Cqd1[2, 2, 2, 2] - 
     18240*MW2^3*MZ2^4*Cqd1[2, 2, 2, 2] + 21936*MW2^2*MZ2^5*
      Cqd1[2, 2, 2, 2] - 9120*MW2*MZ2^6*Cqd1[2, 2, 2, 2] + 
     1200*MZ2^7*Cqd1[2, 2, 2, 2] - 6144*MW2^6*MZ2*Cqd1[2, 2, 3, 3] + 
     15360*MW2^5*MZ2^2*Cqd1[2, 2, 3, 3] - 4992*MW2^4*MZ2^3*Cqd1[2, 2, 3, 3] - 
     18240*MW2^3*MZ2^4*Cqd1[2, 2, 3, 3] + 21936*MW2^2*MZ2^5*
      Cqd1[2, 2, 3, 3] - 9120*MW2*MZ2^6*Cqd1[2, 2, 3, 3] + 
     1200*MZ2^7*Cqd1[2, 2, 3, 3] - 18432*MT2*MW2^6*Cqd1[3, 3, 1, 1] + 
     32256*MT2*MW2^5*MZ2*Cqd1[3, 3, 1, 1] + 9216*MW2^6*MZ2*Cqd1[3, 3, 1, 1] + 
     5760*MT2*MW2^4*MZ2^2*Cqd1[3, 3, 1, 1] - 11520*MW2^5*MZ2^2*
      Cqd1[3, 3, 1, 1] - 45216*MT2*MW2^3*MZ2^3*Cqd1[3, 3, 1, 1] - 
     9792*MW2^4*MZ2^3*Cqd1[3, 3, 1, 1] + 34272*MT2*MW2^2*MZ2^4*
      Cqd1[3, 3, 1, 1] + 19440*MW2^3*MZ2^4*Cqd1[3, 3, 1, 1] - 
     9540*MT2*MW2*MZ2^5*Cqd1[3, 3, 1, 1] - 6624*MW2^2*MZ2^5*
      Cqd1[3, 3, 1, 1] + 900*MT2*MZ2^6*Cqd1[3, 3, 1, 1] - 
     1170*MW2*MZ2^6*Cqd1[3, 3, 1, 1] + 450*MZ2^7*Cqd1[3, 3, 1, 1] - 
     18432*MT2*MW2^6*Cqd1[3, 3, 2, 2] + 32256*MT2*MW2^5*MZ2*
      Cqd1[3, 3, 2, 2] + 9216*MW2^6*MZ2*Cqd1[3, 3, 2, 2] + 
     5760*MT2*MW2^4*MZ2^2*Cqd1[3, 3, 2, 2] - 11520*MW2^5*MZ2^2*
      Cqd1[3, 3, 2, 2] - 45216*MT2*MW2^3*MZ2^3*Cqd1[3, 3, 2, 2] - 
     9792*MW2^4*MZ2^3*Cqd1[3, 3, 2, 2] + 34272*MT2*MW2^2*MZ2^4*
      Cqd1[3, 3, 2, 2] + 19440*MW2^3*MZ2^4*Cqd1[3, 3, 2, 2] - 
     9540*MT2*MW2*MZ2^5*Cqd1[3, 3, 2, 2] - 6624*MW2^2*MZ2^5*
      Cqd1[3, 3, 2, 2] + 900*MT2*MZ2^6*Cqd1[3, 3, 2, 2] - 
     1170*MW2*MZ2^6*Cqd1[3, 3, 2, 2] + 450*MZ2^7*Cqd1[3, 3, 2, 2] - 
     18432*MT2*MW2^6*Cqd1[3, 3, 3, 3] + 32256*MT2*MW2^5*MZ2*
      Cqd1[3, 3, 3, 3] + 9216*MW2^6*MZ2*Cqd1[3, 3, 3, 3] + 
     5760*MT2*MW2^4*MZ2^2*Cqd1[3, 3, 3, 3] - 11520*MW2^5*MZ2^2*
      Cqd1[3, 3, 3, 3] - 45216*MT2*MW2^3*MZ2^3*Cqd1[3, 3, 3, 3] - 
     9792*MW2^4*MZ2^3*Cqd1[3, 3, 3, 3] + 34272*MT2*MW2^2*MZ2^4*
      Cqd1[3, 3, 3, 3] + 19440*MW2^3*MZ2^4*Cqd1[3, 3, 3, 3] - 
     9540*MT2*MW2*MZ2^5*Cqd1[3, 3, 3, 3] - 6624*MW2^2*MZ2^5*
      Cqd1[3, 3, 3, 3] + 900*MT2*MZ2^6*Cqd1[3, 3, 3, 3] - 
     1170*MW2*MZ2^6*Cqd1[3, 3, 3, 3] + 450*MZ2^7*Cqd1[3, 3, 3, 3] + 
     75776*MW2^6*MZ2*Cqe[1, 1, 1, 1] - 322560*MW2^5*MZ2^2*Cqe[1, 1, 1, 1] + 
     610944*MW2^4*MZ2^3*Cqe[1, 1, 1, 1] - 664576*MW2^3*MZ2^4*
      Cqe[1, 1, 1, 1] + 436896*MW2^2*MZ2^5*Cqe[1, 1, 1, 1] - 
     165696*MW2*MZ2^6*Cqe[1, 1, 1, 1] + 29216*MZ2^7*Cqe[1, 1, 1, 1] - 
     36864*MW2^6*MZ2*Cqe[1, 1, 2, 2] + 161280*MW2^5*MZ2^2*Cqe[1, 1, 2, 2] - 
     301248*MW2^4*MZ2^3*Cqe[1, 1, 2, 2] + 313056*MW2^3*MZ2^4*
      Cqe[1, 1, 2, 2] - 194328*MW2^2*MZ2^5*Cqe[1, 1, 2, 2] + 
     69264*MW2*MZ2^6*Cqe[1, 1, 2, 2] - 11160*MZ2^7*Cqe[1, 1, 2, 2] - 
     36864*MW2^6*MZ2*Cqe[1, 1, 3, 3] + 161280*MW2^5*MZ2^2*Cqe[1, 1, 3, 3] - 
     301248*MW2^4*MZ2^3*Cqe[1, 1, 3, 3] + 313056*MW2^3*MZ2^4*
      Cqe[1, 1, 3, 3] - 194328*MW2^2*MZ2^5*Cqe[1, 1, 3, 3] + 
     69264*MW2*MZ2^6*Cqe[1, 1, 3, 3] - 11160*MZ2^7*Cqe[1, 1, 3, 3] - 
     10240*MW2^6*MZ2*Cqe[1, 1, Leff, Leff] - 42496*MW2^5*MZ2^2*
      Cqe[1, 1, Leff, Leff] + 183040*MW2^4*MZ2^3*Cqe[1, 1, Leff, Leff] - 
     245824*MW2^3*MZ2^4*Cqe[1, 1, Leff, Leff] + 167824*MW2^2*MZ2^5*
      Cqe[1, 1, Leff, Leff] - 62248*MW2*MZ2^6*Cqe[1, 1, Leff, Leff] + 
     9944*MZ2^7*Cqe[1, 1, Leff, Leff] + 75776*MW2^6*MZ2*Cqe[2, 2, 1, 1] - 
     322560*MW2^5*MZ2^2*Cqe[2, 2, 1, 1] + 610944*MW2^4*MZ2^3*
      Cqe[2, 2, 1, 1] - 664576*MW2^3*MZ2^4*Cqe[2, 2, 1, 1] + 
     436896*MW2^2*MZ2^5*Cqe[2, 2, 1, 1] - 165696*MW2*MZ2^6*Cqe[2, 2, 1, 1] + 
     29216*MZ2^7*Cqe[2, 2, 1, 1] - 36864*MW2^6*MZ2*Cqe[2, 2, 2, 2] + 
     161280*MW2^5*MZ2^2*Cqe[2, 2, 2, 2] - 301248*MW2^4*MZ2^3*
      Cqe[2, 2, 2, 2] + 313056*MW2^3*MZ2^4*Cqe[2, 2, 2, 2] - 
     194328*MW2^2*MZ2^5*Cqe[2, 2, 2, 2] + 69264*MW2*MZ2^6*Cqe[2, 2, 2, 2] - 
     11160*MZ2^7*Cqe[2, 2, 2, 2] - 36864*MW2^6*MZ2*Cqe[2, 2, 3, 3] + 
     161280*MW2^5*MZ2^2*Cqe[2, 2, 3, 3] - 301248*MW2^4*MZ2^3*
      Cqe[2, 2, 3, 3] + 313056*MW2^3*MZ2^4*Cqe[2, 2, 3, 3] - 
     194328*MW2^2*MZ2^5*Cqe[2, 2, 3, 3] + 69264*MW2*MZ2^6*Cqe[2, 2, 3, 3] - 
     11160*MZ2^7*Cqe[2, 2, 3, 3] - 10240*MW2^6*MZ2*Cqe[2, 2, Leff, Leff] - 
     42496*MW2^5*MZ2^2*Cqe[2, 2, Leff, Leff] + 183040*MW2^4*MZ2^3*
      Cqe[2, 2, Leff, Leff] - 245824*MW2^3*MZ2^4*Cqe[2, 2, Leff, Leff] + 
     167824*MW2^2*MZ2^5*Cqe[2, 2, Leff, Leff] - 62248*MW2*MZ2^6*
      Cqe[2, 2, Leff, Leff] + 9944*MZ2^7*Cqe[2, 2, Leff, Leff] + 
     473088*MT2*MW2^6*Cqe[3, 3, 1, 1] - 1626624*MT2*MW2^5*MZ2*
      Cqe[3, 3, 1, 1] - 154624*MW2^6*MZ2*Cqe[3, 3, 1, 1] + 
     2549376*MT2*MW2^4*MZ2^2*Cqe[3, 3, 1, 1] + 480000*MW2^5*MZ2^2*
      Cqe[3, 3, 1, 1] - 2303520*MT2*MW2^3*MZ2^3*Cqe[3, 3, 1, 1] - 
     665664*MW2^4*MZ2^3*Cqe[3, 3, 1, 1] + 1235232*MT2*MW2^2*MZ2^4*
      Cqe[3, 3, 1, 1] + 502256*MW2^3*MZ2^4*Cqe[3, 3, 1, 1] - 
     370476*MT2*MW2*MZ2^5*Cqe[3, 3, 1, 1] - 192144*MW2^2*MZ2^5*
      Cqe[3, 3, 1, 1] + 42924*MT2*MZ2^6*Cqe[3, 3, 1, 1] + 
     22722*MW2*MZ2^6*Cqe[3, 3, 1, 1] + 7454*MZ2^7*Cqe[3, 3, 1, 1] - 
     202752*MT2*MW2^6*Cqe[3, 3, 2, 2] + 769536*MT2*MW2^5*MZ2*
      Cqe[3, 3, 2, 2] + 70656*MW2^6*MZ2*Cqe[3, 3, 2, 2] - 
     1253376*MT2*MW2^4*MZ2^2*Cqe[3, 3, 2, 2] - 234240*MW2^5*MZ2^2*
      Cqe[3, 3, 2, 2] + 1127808*MT2*MW2^3*MZ2^3*Cqe[3, 3, 2, 2] + 
     323520*MW2^4*MZ2^3*Cqe[3, 3, 2, 2] - 587232*MT2*MW2^2*MZ2^4*
      Cqe[3, 3, 2, 2] - 235776*MW2^3*MZ2^4*Cqe[3, 3, 2, 2] + 
     163656*MT2*MW2*MZ2^5*Cqe[3, 3, 2, 2] + 87864*MW2^2*MZ2^5*
      Cqe[3, 3, 2, 2] - 17640*MT2*MZ2^6*Cqe[3, 3, 2, 2] - 
     9384*MW2*MZ2^6*Cqe[3, 3, 2, 2] - 2640*MZ2^7*Cqe[3, 3, 2, 2] - 
     202752*MT2*MW2^6*Cqe[3, 3, 3, 3] + 769536*MT2*MW2^5*MZ2*
      Cqe[3, 3, 3, 3] + 70656*MW2^6*MZ2*Cqe[3, 3, 3, 3] - 
     1253376*MT2*MW2^4*MZ2^2*Cqe[3, 3, 3, 3] - 234240*MW2^5*MZ2^2*
      Cqe[3, 3, 3, 3] + 1127808*MT2*MW2^3*MZ2^3*Cqe[3, 3, 3, 3] + 
     323520*MW2^4*MZ2^3*Cqe[3, 3, 3, 3] - 587232*MT2*MW2^2*MZ2^4*
      Cqe[3, 3, 3, 3] - 235776*MW2^3*MZ2^4*Cqe[3, 3, 3, 3] + 
     163656*MT2*MW2*MZ2^5*Cqe[3, 3, 3, 3] + 87864*MW2^2*MZ2^5*
      Cqe[3, 3, 3, 3] - 17640*MT2*MZ2^6*Cqe[3, 3, 3, 3] - 
     9384*MW2*MZ2^6*Cqe[3, 3, 3, 3] - 2640*MZ2^7*Cqe[3, 3, 3, 3] - 
     61440*MT2*MW2^6*Cqe[3, 3, Leff, Leff] - 301056*MT2*MW2^5*MZ2*
      Cqe[3, 3, Leff, Leff] + 20480*MW2^6*MZ2*Cqe[3, 3, Leff, Leff] + 
     860928*MT2*MW2^4*MZ2^2*Cqe[3, 3, Leff, Leff] + 
     108032*MW2^5*MZ2^2*Cqe[3, 3, Leff, Leff] - 888576*MT2*MW2^3*MZ2^3*
      Cqe[3, 3, Leff, Leff] - 247424*MW2^4*MZ2^3*Cqe[3, 3, Leff, Leff] + 
     487104*MT2*MW2^2*MZ2^4*Cqe[3, 3, Leff, Leff] + 
     198464*MW2^3*MZ2^4*Cqe[3, 3, Leff, Leff] - 138120*MT2*MW2*MZ2^5*
      Cqe[3, 3, Leff, Leff] - 75728*MW2^2*MZ2^5*Cqe[3, 3, Leff, Leff] + 
     14916*MT2*MZ2^6*Cqe[3, 3, Leff, Leff] + 6812*MW2*MZ2^6*
      Cqe[3, 3, Leff, Leff] + 2486*MZ2^7*Cqe[3, 3, Leff, Leff] + 
     1024*MW2^6*MZ2*Cqq1[1, 1, 1, 1] - 11776*MW2^5*MZ2^2*Cqq1[1, 1, 1, 1] + 
     10048*MW2^4*MZ2^3*Cqq1[1, 1, 1, 1] + 11680*MW2^3*MZ2^4*
      Cqq1[1, 1, 1, 1] - 19208*MW2^2*MZ2^5*Cqq1[1, 1, 1, 1] + 
     8360*MW2*MZ2^6*Cqq1[1, 1, 1, 1] - 1100*MZ2^7*Cqq1[1, 1, 1, 1] + 
     12288*MW2^6*MZ2*Cqq1[1, 1, 2, 2] - 30720*MW2^5*MZ2^2*Cqq1[1, 1, 2, 2] + 
     9984*MW2^4*MZ2^3*Cqq1[1, 1, 2, 2] + 36480*MW2^3*MZ2^4*Cqq1[1, 1, 2, 2] - 
     43872*MW2^2*MZ2^5*Cqq1[1, 1, 2, 2] + 18240*MW2*MZ2^6*Cqq1[1, 1, 2, 2] - 
     2400*MZ2^7*Cqq1[1, 1, 2, 2] + 36864*MT2*MW2^6*Cqq1[1, 1, 3, 3] - 
     64512*MT2*MW2^5*MZ2*Cqq1[1, 1, 3, 3] - 18432*MW2^6*MZ2*
      Cqq1[1, 1, 3, 3] - 11520*MT2*MW2^4*MZ2^2*Cqq1[1, 1, 3, 3] + 
     23040*MW2^5*MZ2^2*Cqq1[1, 1, 3, 3] + 90432*MT2*MW2^3*MZ2^3*
      Cqq1[1, 1, 3, 3] + 19584*MW2^4*MZ2^3*Cqq1[1, 1, 3, 3] - 
     68544*MT2*MW2^2*MZ2^4*Cqq1[1, 1, 3, 3] - 38880*MW2^3*MZ2^4*
      Cqq1[1, 1, 3, 3] + 19080*MT2*MW2*MZ2^5*Cqq1[1, 1, 3, 3] + 
     13248*MW2^2*MZ2^5*Cqq1[1, 1, 3, 3] - 1800*MT2*MZ2^6*Cqq1[1, 1, 3, 3] + 
     2340*MW2*MZ2^6*Cqq1[1, 1, 3, 3] - 900*MZ2^7*Cqq1[1, 1, 3, 3] - 
     10240*MW2^6*MZ2*Cqq1[1, 2, 2, 1] + 7168*MW2^5*MZ2^2*Cqq1[1, 2, 2, 1] + 
     10112*MW2^4*MZ2^3*Cqq1[1, 2, 2, 1] - 13120*MW2^3*MZ2^4*
      Cqq1[1, 2, 2, 1] + 5456*MW2^2*MZ2^5*Cqq1[1, 2, 2, 1] - 
     1520*MW2*MZ2^6*Cqq1[1, 2, 2, 1] + 200*MZ2^7*Cqq1[1, 2, 2, 1] + 
     24576*MT2*MW2^6*Cqq1[1, 3, 3, 1] + 3072*MT2*MW2^5*MZ2*Cqq1[1, 3, 3, 1] - 
     18432*MW2^6*MZ2*Cqq1[1, 3, 3, 1] - 42240*MT2*MW2^4*MZ2^2*
      Cqq1[1, 3, 3, 1] + 15360*MW2^5*MZ2^2*Cqq1[1, 3, 3, 1] + 
     11328*MT2*MW2^3*MZ2^3*Cqq1[1, 3, 3, 1] + 17280*MW2^4*MZ2^3*
      Cqq1[1, 3, 3, 1] + 18384*MT2*MW2^2*MZ2^4*Cqq1[1, 3, 3, 1] - 
     26688*MW2^3*MZ2^4*Cqq1[1, 3, 3, 1] - 8880*MT2*MW2*MZ2^5*
      Cqq1[1, 3, 3, 1] + 12144*MW2^2*MZ2^5*Cqq1[1, 3, 3, 1] + 
     1050*MT2*MZ2^6*Cqq1[1, 3, 3, 1] - 2880*MW2*MZ2^6*Cqq1[1, 3, 3, 1] + 
     300*MZ2^7*Cqq1[1, 3, 3, 1] + 1024*MW2^6*MZ2*Cqq1[2, 2, 2, 2] - 
     11776*MW2^5*MZ2^2*Cqq1[2, 2, 2, 2] + 10048*MW2^4*MZ2^3*
      Cqq1[2, 2, 2, 2] + 11680*MW2^3*MZ2^4*Cqq1[2, 2, 2, 2] - 
     19208*MW2^2*MZ2^5*Cqq1[2, 2, 2, 2] + 8360*MW2*MZ2^6*Cqq1[2, 2, 2, 2] - 
     1100*MZ2^7*Cqq1[2, 2, 2, 2] + 36864*MT2*MW2^6*Cqq1[2, 2, 3, 3] - 
     64512*MT2*MW2^5*MZ2*Cqq1[2, 2, 3, 3] - 18432*MW2^6*MZ2*
      Cqq1[2, 2, 3, 3] - 11520*MT2*MW2^4*MZ2^2*Cqq1[2, 2, 3, 3] + 
     23040*MW2^5*MZ2^2*Cqq1[2, 2, 3, 3] + 90432*MT2*MW2^3*MZ2^3*
      Cqq1[2, 2, 3, 3] + 19584*MW2^4*MZ2^3*Cqq1[2, 2, 3, 3] - 
     68544*MT2*MW2^2*MZ2^4*Cqq1[2, 2, 3, 3] - 38880*MW2^3*MZ2^4*
      Cqq1[2, 2, 3, 3] + 19080*MT2*MW2*MZ2^5*Cqq1[2, 2, 3, 3] + 
     13248*MW2^2*MZ2^5*Cqq1[2, 2, 3, 3] - 1800*MT2*MZ2^6*Cqq1[2, 2, 3, 3] + 
     2340*MW2*MZ2^6*Cqq1[2, 2, 3, 3] - 900*MZ2^7*Cqq1[2, 2, 3, 3] + 
     24576*MT2*MW2^6*Cqq1[2, 3, 3, 2] + 3072*MT2*MW2^5*MZ2*Cqq1[2, 3, 3, 2] - 
     18432*MW2^6*MZ2*Cqq1[2, 3, 3, 2] - 42240*MT2*MW2^4*MZ2^2*
      Cqq1[2, 3, 3, 2] + 15360*MW2^5*MZ2^2*Cqq1[2, 3, 3, 2] + 
     11328*MT2*MW2^3*MZ2^3*Cqq1[2, 3, 3, 2] + 17280*MW2^4*MZ2^3*
      Cqq1[2, 3, 3, 2] + 18384*MT2*MW2^2*MZ2^4*Cqq1[2, 3, 3, 2] - 
     26688*MW2^3*MZ2^4*Cqq1[2, 3, 3, 2] - 8880*MT2*MW2*MZ2^5*
      Cqq1[2, 3, 3, 2] + 12144*MW2^2*MZ2^5*Cqq1[2, 3, 3, 2] + 
     1050*MT2*MZ2^6*Cqq1[2, 3, 3, 2] - 2880*MW2*MZ2^6*Cqq1[2, 3, 3, 2] + 
     300*MZ2^7*Cqq1[2, 3, 3, 2] - 36864*MT2*MW2^6*Cqq1[3, 3, 3, 3] + 
     9216*MT2*MW2^5*MZ2*Cqq1[3, 3, 3, 3] + 11264*MW2^6*MZ2*Cqq1[3, 3, 3, 3] + 
     52992*MT2*MW2^4*MZ2^2*Cqq1[3, 3, 3, 3] + 1024*MW2^5*MZ2^2*
      Cqq1[3, 3, 3, 3] - 31680*MT2*MW2^3*MZ2^3*Cqq1[3, 3, 3, 3] - 
     16192*MW2^4*MZ2^3*Cqq1[3, 3, 3, 3] - 8352*MT2*MW2^2*MZ2^4*
      Cqq1[3, 3, 3, 3] + 4160*MW2^3*MZ2^4*Cqq1[3, 3, 3, 3] + 
     6840*MT2*MW2*MZ2^5*Cqq1[3, 3, 3, 3] + 4472*MW2^2*MZ2^5*
      Cqq1[3, 3, 3, 3] - 900*MT2*MZ2^6*Cqq1[3, 3, 3, 3] - 
     740*MW2*MZ2^6*Cqq1[3, 3, 3, 3] - 100*MZ2^7*Cqq1[3, 3, 3, 3] + 
     58368*MW2^6*MZ2*Cqq3[1, 1, 1, 1] - 26112*MW2^5*MZ2^2*Cqq3[1, 1, 1, 1] - 
     72384*MW2^4*MZ2^3*Cqq3[1, 1, 1, 1] + 60960*MW2^3*MZ2^4*
      Cqq3[1, 1, 1, 1] - 6216*MW2^2*MZ2^5*Cqq3[1, 1, 1, 1] - 
     2280*MW2*MZ2^6*Cqq3[1, 1, 1, 1] + 300*MZ2^7*Cqq3[1, 1, 1, 1] + 
     110592*MW2^6*MZ2*Cqq3[1, 1, 2, 2] - 55296*MW2^5*MZ2^2*Cqq3[1, 1, 2, 2] - 
     131328*MW2^4*MZ2^3*Cqq3[1, 1, 2, 2] + 120960*MW2^3*MZ2^4*
      Cqq3[1, 1, 2, 2] - 21600*MW2^2*MZ2^5*Cqq3[1, 1, 2, 2] + 
     110592*MT2*MW2^6*Cqq3[1, 1, 3, 3] - 82944*MT2*MW2^5*MZ2*
      Cqq3[1, 1, 3, 3] + 18432*MW2^6*MZ2*Cqq3[1, 1, 3, 3] - 
     117504*MT2*MW2^4*MZ2^2*Cqq3[1, 1, 3, 3] + 13824*MW2^5*MZ2^2*
      Cqq3[1, 1, 3, 3] + 153792*MT2*MW2^3*MZ2^3*Cqq3[1, 1, 3, 3] - 
     33408*MW2^4*MZ2^3*Cqq3[1, 1, 3, 3] - 51840*MT2*MW2^2*MZ2^4*
      Cqq3[1, 1, 3, 3] - 7200*MW2^3*MZ2^4*Cqq3[1, 1, 3, 3] + 
     5400*MT2*MW2*MZ2^5*Cqq3[1, 1, 3, 3] + 21600*MW2^2*MZ2^5*
      Cqq3[1, 1, 3, 3] - 4500*MW2*MZ2^6*Cqq3[1, 1, 3, 3] + 
     6144*MW2^6*MZ2*Cqq3[1, 2, 2, 1] + 3072*MW2^5*MZ2^2*Cqq3[1, 2, 2, 1] - 
     13440*MW2^4*MZ2^3*Cqq3[1, 2, 2, 1] + 960*MW2^3*MZ2^4*Cqq3[1, 2, 2, 1] + 
     9168*MW2^2*MZ2^5*Cqq3[1, 2, 2, 1] - 4560*MW2*MZ2^6*Cqq3[1, 2, 2, 1] + 
     600*MZ2^7*Cqq3[1, 2, 2, 1] - 18432*MT2*MW2^5*MZ2*Cqq3[1, 3, 3, 1] + 
     6144*MW2^6*MZ2*Cqq3[1, 3, 3, 1] - 6912*MT2*MW2^4*MZ2^2*
      Cqq3[1, 3, 3, 1] + 9216*MW2^5*MZ2^2*Cqq3[1, 3, 3, 1] + 
     29952*MT2*MW2^3*MZ2^3*Cqq3[1, 3, 3, 1] - 18048*MW2^4*MZ2^3*
      Cqq3[1, 3, 3, 1] - 1008*MT2*MW2^2*MZ2^4*Cqq3[1, 3, 3, 1] - 
     5568*MW2^3*MZ2^4*Cqq3[1, 3, 3, 1] - 14040*MT2*MW2*MZ2^5*
      Cqq3[1, 3, 3, 1] + 17712*MW2^2*MZ2^5*Cqq3[1, 3, 3, 1] + 
     3150*MT2*MZ2^6*Cqq3[1, 3, 3, 1] - 7440*MW2*MZ2^6*Cqq3[1, 3, 3, 1] + 
     900*MZ2^7*Cqq3[1, 3, 3, 1] + 58368*MW2^6*MZ2*Cqq3[2, 2, 2, 2] - 
     26112*MW2^5*MZ2^2*Cqq3[2, 2, 2, 2] - 72384*MW2^4*MZ2^3*
      Cqq3[2, 2, 2, 2] + 60960*MW2^3*MZ2^4*Cqq3[2, 2, 2, 2] - 
     6216*MW2^2*MZ2^5*Cqq3[2, 2, 2, 2] - 2280*MW2*MZ2^6*Cqq3[2, 2, 2, 2] + 
     300*MZ2^7*Cqq3[2, 2, 2, 2] + 110592*MT2*MW2^6*Cqq3[2, 2, 3, 3] - 
     82944*MT2*MW2^5*MZ2*Cqq3[2, 2, 3, 3] + 18432*MW2^6*MZ2*
      Cqq3[2, 2, 3, 3] - 117504*MT2*MW2^4*MZ2^2*Cqq3[2, 2, 3, 3] + 
     13824*MW2^5*MZ2^2*Cqq3[2, 2, 3, 3] + 153792*MT2*MW2^3*MZ2^3*
      Cqq3[2, 2, 3, 3] - 33408*MW2^4*MZ2^3*Cqq3[2, 2, 3, 3] - 
     51840*MT2*MW2^2*MZ2^4*Cqq3[2, 2, 3, 3] - 7200*MW2^3*MZ2^4*
      Cqq3[2, 2, 3, 3] + 5400*MT2*MW2*MZ2^5*Cqq3[2, 2, 3, 3] + 
     21600*MW2^2*MZ2^5*Cqq3[2, 2, 3, 3] - 4500*MW2*MZ2^6*Cqq3[2, 2, 3, 3] - 
     18432*MT2*MW2^5*MZ2*Cqq3[2, 3, 3, 2] + 6144*MW2^6*MZ2*Cqq3[2, 3, 3, 2] - 
     6912*MT2*MW2^4*MZ2^2*Cqq3[2, 3, 3, 2] + 9216*MW2^5*MZ2^2*
      Cqq3[2, 3, 3, 2] + 29952*MT2*MW2^3*MZ2^3*Cqq3[2, 3, 3, 2] - 
     18048*MW2^4*MZ2^3*Cqq3[2, 3, 3, 2] - 1008*MT2*MW2^2*MZ2^4*
      Cqq3[2, 3, 3, 2] - 5568*MW2^3*MZ2^4*Cqq3[2, 3, 3, 2] - 
     14040*MT2*MW2*MZ2^5*Cqq3[2, 3, 3, 2] + 17712*MW2^2*MZ2^5*
      Cqq3[2, 3, 3, 2] + 3150*MT2*MZ2^6*Cqq3[2, 3, 3, 2] - 
     7440*MW2*MZ2^6*Cqq3[2, 3, 3, 2] + 900*MZ2^7*Cqq3[2, 3, 3, 2] + 
     12288*MT2*MW2^6*Cqq3[3, 3, 3, 3] - 30720*MT2*MW2^5*MZ2*
      Cqq3[3, 3, 3, 3] + 15360*MW2^6*MZ2*Cqq3[3, 3, 3, 3] - 
     17664*MT2*MW2^4*MZ2^2*Cqq3[3, 3, 3, 3] + 50304*MT2*MW2^3*MZ2^3*
      Cqq3[3, 3, 3, 3] - 22080*MW2^4*MZ2^3*Cqq3[3, 3, 3, 3] - 
     11040*MT2*MW2^2*MZ2^4*Cqq3[3, 3, 3, 3] + 7680*MW2^3*MZ2^4*
      Cqq3[3, 3, 3, 3] - 12000*MT2*MW2*MZ2^5*Cqq3[3, 3, 3, 3] + 
     5400*MW2^2*MZ2^5*Cqq3[3, 3, 3, 3] + 3000*MT2*MZ2^6*Cqq3[3, 3, 3, 3] - 
     1500*MW2*MZ2^6*Cqq3[3, 3, 3, 3] + 12288*MW2^6*MZ2*Cqu1[1, 1, 1, 1] - 
     30720*MW2^5*MZ2^2*Cqu1[1, 1, 1, 1] + 9984*MW2^4*MZ2^3*Cqu1[1, 1, 1, 1] + 
     36480*MW2^3*MZ2^4*Cqu1[1, 1, 1, 1] - 43872*MW2^2*MZ2^5*
      Cqu1[1, 1, 1, 1] + 18240*MW2*MZ2^6*Cqu1[1, 1, 1, 1] - 
     2400*MZ2^7*Cqu1[1, 1, 1, 1] + 12288*MW2^6*MZ2*Cqu1[1, 1, 2, 2] - 
     30720*MW2^5*MZ2^2*Cqu1[1, 1, 2, 2] + 9984*MW2^4*MZ2^3*Cqu1[1, 1, 2, 2] + 
     36480*MW2^3*MZ2^4*Cqu1[1, 1, 2, 2] - 43872*MW2^2*MZ2^5*
      Cqu1[1, 1, 2, 2] + 18240*MW2*MZ2^6*Cqu1[1, 1, 2, 2] - 
     2400*MZ2^7*Cqu1[1, 1, 2, 2] + 18432*MT2*MW2^6*Cqu1[1, 1, 3, 3] - 
     46080*MT2*MW2^5*MZ2*Cqu1[1, 1, 3, 3] - 3072*MW2^6*MZ2*Cqu1[1, 1, 3, 3] + 
     14976*MT2*MW2^4*MZ2^2*Cqu1[1, 1, 3, 3] + 7680*MW2^5*MZ2^2*
      Cqu1[1, 1, 3, 3] + 54720*MT2*MW2^3*MZ2^3*Cqu1[1, 1, 3, 3] - 
     2496*MW2^4*MZ2^3*Cqu1[1, 1, 3, 3] - 65808*MT2*MW2^2*MZ2^4*
      Cqu1[1, 1, 3, 3] - 9120*MW2^3*MZ2^4*Cqu1[1, 1, 3, 3] + 
     27360*MT2*MW2*MZ2^5*Cqu1[1, 1, 3, 3] + 10968*MW2^2*MZ2^5*
      Cqu1[1, 1, 3, 3] - 3600*MT2*MZ2^6*Cqu1[1, 1, 3, 3] - 
     4560*MW2*MZ2^6*Cqu1[1, 1, 3, 3] + 600*MZ2^7*Cqu1[1, 1, 3, 3] + 
     12288*MW2^6*MZ2*Cqu1[2, 2, 1, 1] - 30720*MW2^5*MZ2^2*Cqu1[2, 2, 1, 1] + 
     9984*MW2^4*MZ2^3*Cqu1[2, 2, 1, 1] + 36480*MW2^3*MZ2^4*Cqu1[2, 2, 1, 1] - 
     43872*MW2^2*MZ2^5*Cqu1[2, 2, 1, 1] + 18240*MW2*MZ2^6*Cqu1[2, 2, 1, 1] - 
     2400*MZ2^7*Cqu1[2, 2, 1, 1] + 12288*MW2^6*MZ2*Cqu1[2, 2, 2, 2] - 
     30720*MW2^5*MZ2^2*Cqu1[2, 2, 2, 2] + 9984*MW2^4*MZ2^3*Cqu1[2, 2, 2, 2] + 
     36480*MW2^3*MZ2^4*Cqu1[2, 2, 2, 2] - 43872*MW2^2*MZ2^5*
      Cqu1[2, 2, 2, 2] + 18240*MW2*MZ2^6*Cqu1[2, 2, 2, 2] - 
     2400*MZ2^7*Cqu1[2, 2, 2, 2] + 18432*MT2*MW2^6*Cqu1[2, 2, 3, 3] - 
     46080*MT2*MW2^5*MZ2*Cqu1[2, 2, 3, 3] - 3072*MW2^6*MZ2*Cqu1[2, 2, 3, 3] + 
     14976*MT2*MW2^4*MZ2^2*Cqu1[2, 2, 3, 3] + 7680*MW2^5*MZ2^2*
      Cqu1[2, 2, 3, 3] + 54720*MT2*MW2^3*MZ2^3*Cqu1[2, 2, 3, 3] - 
     2496*MW2^4*MZ2^3*Cqu1[2, 2, 3, 3] - 65808*MT2*MW2^2*MZ2^4*
      Cqu1[2, 2, 3, 3] - 9120*MW2^3*MZ2^4*Cqu1[2, 2, 3, 3] + 
     27360*MT2*MW2*MZ2^5*Cqu1[2, 2, 3, 3] + 10968*MW2^2*MZ2^5*
      Cqu1[2, 2, 3, 3] - 3600*MT2*MZ2^6*Cqu1[2, 2, 3, 3] - 
     4560*MW2*MZ2^6*Cqu1[2, 2, 3, 3] + 600*MZ2^7*Cqu1[2, 2, 3, 3] + 
     36864*MT2*MW2^6*Cqu1[3, 3, 1, 1] - 64512*MT2*MW2^5*MZ2*
      Cqu1[3, 3, 1, 1] - 18432*MW2^6*MZ2*Cqu1[3, 3, 1, 1] - 
     11520*MT2*MW2^4*MZ2^2*Cqu1[3, 3, 1, 1] + 23040*MW2^5*MZ2^2*
      Cqu1[3, 3, 1, 1] + 90432*MT2*MW2^3*MZ2^3*Cqu1[3, 3, 1, 1] + 
     19584*MW2^4*MZ2^3*Cqu1[3, 3, 1, 1] - 68544*MT2*MW2^2*MZ2^4*
      Cqu1[3, 3, 1, 1] - 38880*MW2^3*MZ2^4*Cqu1[3, 3, 1, 1] + 
     19080*MT2*MW2*MZ2^5*Cqu1[3, 3, 1, 1] + 13248*MW2^2*MZ2^5*
      Cqu1[3, 3, 1, 1] - 1800*MT2*MZ2^6*Cqu1[3, 3, 1, 1] + 
     2340*MW2*MZ2^6*Cqu1[3, 3, 1, 1] - 900*MZ2^7*Cqu1[3, 3, 1, 1] + 
     36864*MT2*MW2^6*Cqu1[3, 3, 2, 2] - 64512*MT2*MW2^5*MZ2*
      Cqu1[3, 3, 2, 2] - 18432*MW2^6*MZ2*Cqu1[3, 3, 2, 2] - 
     11520*MT2*MW2^4*MZ2^2*Cqu1[3, 3, 2, 2] + 23040*MW2^5*MZ2^2*
      Cqu1[3, 3, 2, 2] + 90432*MT2*MW2^3*MZ2^3*Cqu1[3, 3, 2, 2] + 
     19584*MW2^4*MZ2^3*Cqu1[3, 3, 2, 2] - 68544*MT2*MW2^2*MZ2^4*
      Cqu1[3, 3, 2, 2] - 38880*MW2^3*MZ2^4*Cqu1[3, 3, 2, 2] + 
     19080*MT2*MW2*MZ2^5*Cqu1[3, 3, 2, 2] + 13248*MW2^2*MZ2^5*
      Cqu1[3, 3, 2, 2] - 1800*MT2*MZ2^6*Cqu1[3, 3, 2, 2] + 
     2340*MW2*MZ2^6*Cqu1[3, 3, 2, 2] - 900*MZ2^7*Cqu1[3, 3, 2, 2] - 
     18432*MT2*MW2^6*Cqu1[3, 3, 3, 3] + 18432*MT2*MW2^5*MZ2*
      Cqu1[3, 3, 3, 3] + 3072*MW2^6*MZ2*Cqu1[3, 3, 3, 3] + 
     26496*MT2*MW2^4*MZ2^2*Cqu1[3, 3, 3, 3] - 3072*MW2^5*MZ2^2*
      Cqu1[3, 3, 3, 3] - 35712*MT2*MW2^3*MZ2^3*Cqu1[3, 3, 3, 3] - 
     4416*MW2^4*MZ2^3*Cqu1[3, 3, 3, 3] + 2736*MT2*MW2^2*MZ2^4*
      Cqu1[3, 3, 3, 3] + 5952*MW2^3*MZ2^4*Cqu1[3, 3, 3, 3] + 
     8280*MT2*MW2*MZ2^5*Cqu1[3, 3, 3, 3] - 456*MW2^2*MZ2^5*Cqu1[3, 3, 3, 3] - 
     1800*MT2*MZ2^6*Cqu1[3, 3, 3, 3] - 1380*MW2*MZ2^6*Cqu1[3, 3, 3, 3] + 
     300*MZ2^7*Cqu1[3, 3, 3, 3] - 12288*MW2^6*MZ2*Cud1[1, 1, 1, 1] + 
     30720*MW2^5*MZ2^2*Cud1[1, 1, 1, 1] - 9984*MW2^4*MZ2^3*Cud1[1, 1, 1, 1] - 
     36480*MW2^3*MZ2^4*Cud1[1, 1, 1, 1] + 43872*MW2^2*MZ2^5*
      Cud1[1, 1, 1, 1] - 18240*MW2*MZ2^6*Cud1[1, 1, 1, 1] + 
     2400*MZ2^7*Cud1[1, 1, 1, 1] - 12288*MW2^6*MZ2*Cud1[1, 1, 2, 2] + 
     30720*MW2^5*MZ2^2*Cud1[1, 1, 2, 2] - 9984*MW2^4*MZ2^3*Cud1[1, 1, 2, 2] - 
     36480*MW2^3*MZ2^4*Cud1[1, 1, 2, 2] + 43872*MW2^2*MZ2^5*
      Cud1[1, 1, 2, 2] - 18240*MW2*MZ2^6*Cud1[1, 1, 2, 2] + 
     2400*MZ2^7*Cud1[1, 1, 2, 2] - 12288*MW2^6*MZ2*Cud1[1, 1, 3, 3] + 
     30720*MW2^5*MZ2^2*Cud1[1, 1, 3, 3] - 9984*MW2^4*MZ2^3*Cud1[1, 1, 3, 3] - 
     36480*MW2^3*MZ2^4*Cud1[1, 1, 3, 3] + 43872*MW2^2*MZ2^5*
      Cud1[1, 1, 3, 3] - 18240*MW2*MZ2^6*Cud1[1, 1, 3, 3] + 
     2400*MZ2^7*Cud1[1, 1, 3, 3] - 12288*MW2^6*MZ2*Cud1[2, 2, 1, 1] + 
     30720*MW2^5*MZ2^2*Cud1[2, 2, 1, 1] - 9984*MW2^4*MZ2^3*Cud1[2, 2, 1, 1] - 
     36480*MW2^3*MZ2^4*Cud1[2, 2, 1, 1] + 43872*MW2^2*MZ2^5*
      Cud1[2, 2, 1, 1] - 18240*MW2*MZ2^6*Cud1[2, 2, 1, 1] + 
     2400*MZ2^7*Cud1[2, 2, 1, 1] - 12288*MW2^6*MZ2*Cud1[2, 2, 2, 2] + 
     30720*MW2^5*MZ2^2*Cud1[2, 2, 2, 2] - 9984*MW2^4*MZ2^3*Cud1[2, 2, 2, 2] - 
     36480*MW2^3*MZ2^4*Cud1[2, 2, 2, 2] + 43872*MW2^2*MZ2^5*
      Cud1[2, 2, 2, 2] - 18240*MW2*MZ2^6*Cud1[2, 2, 2, 2] + 
     2400*MZ2^7*Cud1[2, 2, 2, 2] - 12288*MW2^6*MZ2*Cud1[2, 2, 3, 3] + 
     30720*MW2^5*MZ2^2*Cud1[2, 2, 3, 3] - 9984*MW2^4*MZ2^3*Cud1[2, 2, 3, 3] - 
     36480*MW2^3*MZ2^4*Cud1[2, 2, 3, 3] + 43872*MW2^2*MZ2^5*
      Cud1[2, 2, 3, 3] - 18240*MW2*MZ2^6*Cud1[2, 2, 3, 3] + 
     2400*MZ2^7*Cud1[2, 2, 3, 3] - 18432*MT2*MW2^6*Cud1[3, 3, 1, 1] + 
     46080*MT2*MW2^5*MZ2*Cud1[3, 3, 1, 1] + 3072*MW2^6*MZ2*Cud1[3, 3, 1, 1] - 
     14976*MT2*MW2^4*MZ2^2*Cud1[3, 3, 1, 1] - 7680*MW2^5*MZ2^2*
      Cud1[3, 3, 1, 1] - 54720*MT2*MW2^3*MZ2^3*Cud1[3, 3, 1, 1] + 
     2496*MW2^4*MZ2^3*Cud1[3, 3, 1, 1] + 65808*MT2*MW2^2*MZ2^4*
      Cud1[3, 3, 1, 1] + 9120*MW2^3*MZ2^4*Cud1[3, 3, 1, 1] - 
     27360*MT2*MW2*MZ2^5*Cud1[3, 3, 1, 1] - 10968*MW2^2*MZ2^5*
      Cud1[3, 3, 1, 1] + 3600*MT2*MZ2^6*Cud1[3, 3, 1, 1] + 
     4560*MW2*MZ2^6*Cud1[3, 3, 1, 1] - 600*MZ2^7*Cud1[3, 3, 1, 1] - 
     18432*MT2*MW2^6*Cud1[3, 3, 2, 2] + 46080*MT2*MW2^5*MZ2*
      Cud1[3, 3, 2, 2] + 3072*MW2^6*MZ2*Cud1[3, 3, 2, 2] - 
     14976*MT2*MW2^4*MZ2^2*Cud1[3, 3, 2, 2] - 7680*MW2^5*MZ2^2*
      Cud1[3, 3, 2, 2] - 54720*MT2*MW2^3*MZ2^3*Cud1[3, 3, 2, 2] + 
     2496*MW2^4*MZ2^3*Cud1[3, 3, 2, 2] + 65808*MT2*MW2^2*MZ2^4*
      Cud1[3, 3, 2, 2] + 9120*MW2^3*MZ2^4*Cud1[3, 3, 2, 2] - 
     27360*MT2*MW2*MZ2^5*Cud1[3, 3, 2, 2] - 10968*MW2^2*MZ2^5*
      Cud1[3, 3, 2, 2] + 3600*MT2*MZ2^6*Cud1[3, 3, 2, 2] + 
     4560*MW2*MZ2^6*Cud1[3, 3, 2, 2] - 600*MZ2^7*Cud1[3, 3, 2, 2] - 
     18432*MT2*MW2^6*Cud1[3, 3, 3, 3] + 46080*MT2*MW2^5*MZ2*
      Cud1[3, 3, 3, 3] + 3072*MW2^6*MZ2*Cud1[3, 3, 3, 3] - 
     14976*MT2*MW2^4*MZ2^2*Cud1[3, 3, 3, 3] - 7680*MW2^5*MZ2^2*
      Cud1[3, 3, 3, 3] - 54720*MT2*MW2^3*MZ2^3*Cud1[3, 3, 3, 3] + 
     2496*MW2^4*MZ2^3*Cud1[3, 3, 3, 3] + 65808*MT2*MW2^2*MZ2^4*
      Cud1[3, 3, 3, 3] + 9120*MW2^3*MZ2^4*Cud1[3, 3, 3, 3] - 
     27360*MT2*MW2*MZ2^5*Cud1[3, 3, 3, 3] - 10968*MW2^2*MZ2^5*
      Cud1[3, 3, 3, 3] + 3600*MT2*MZ2^6*Cud1[3, 3, 3, 3] + 
     4560*MW2*MZ2^6*Cud1[3, 3, 3, 3] - 600*MZ2^7*Cud1[3, 3, 3, 3] + 
     20480*MW2^6*MZ2*Cuu[1, 1, 1, 1] - 51200*MW2^5*MZ2^2*Cuu[1, 1, 1, 1] + 
     16640*MW2^4*MZ2^3*Cuu[1, 1, 1, 1] + 60800*MW2^3*MZ2^4*Cuu[1, 1, 1, 1] - 
     73120*MW2^2*MZ2^5*Cuu[1, 1, 1, 1] + 30400*MW2*MZ2^6*Cuu[1, 1, 1, 1] - 
     4000*MZ2^7*Cuu[1, 1, 1, 1] + 49152*MW2^6*MZ2*Cuu[1, 1, 2, 2] - 
     122880*MW2^5*MZ2^2*Cuu[1, 1, 2, 2] + 39936*MW2^4*MZ2^3*Cuu[1, 1, 2, 2] + 
     145920*MW2^3*MZ2^4*Cuu[1, 1, 2, 2] - 175488*MW2^2*MZ2^5*
      Cuu[1, 1, 2, 2] + 72960*MW2*MZ2^6*Cuu[1, 1, 2, 2] - 
     9600*MZ2^7*Cuu[1, 1, 2, 2] + 73728*MT2*MW2^6*Cuu[1, 1, 3, 3] - 
     184320*MT2*MW2^5*MZ2*Cuu[1, 1, 3, 3] - 12288*MW2^6*MZ2*Cuu[1, 1, 3, 3] + 
     59904*MT2*MW2^4*MZ2^2*Cuu[1, 1, 3, 3] + 30720*MW2^5*MZ2^2*
      Cuu[1, 1, 3, 3] + 218880*MT2*MW2^3*MZ2^3*Cuu[1, 1, 3, 3] - 
     9984*MW2^4*MZ2^3*Cuu[1, 1, 3, 3] - 263232*MT2*MW2^2*MZ2^4*
      Cuu[1, 1, 3, 3] - 36480*MW2^3*MZ2^4*Cuu[1, 1, 3, 3] + 
     109440*MT2*MW2*MZ2^5*Cuu[1, 1, 3, 3] + 43872*MW2^2*MZ2^5*
      Cuu[1, 1, 3, 3] - 14400*MT2*MZ2^6*Cuu[1, 1, 3, 3] - 
     18240*MW2*MZ2^6*Cuu[1, 1, 3, 3] + 2400*MZ2^7*Cuu[1, 1, 3, 3] - 
     8192*MW2^6*MZ2*Cuu[1, 2, 2, 1] + 20480*MW2^5*MZ2^2*Cuu[1, 2, 2, 1] - 
     6656*MW2^4*MZ2^3*Cuu[1, 2, 2, 1] - 24320*MW2^3*MZ2^4*Cuu[1, 2, 2, 1] + 
     29248*MW2^2*MZ2^5*Cuu[1, 2, 2, 1] - 12160*MW2*MZ2^6*Cuu[1, 2, 2, 1] + 
     1600*MZ2^7*Cuu[1, 2, 2, 1] + 24576*MT2*MW2^6*Cuu[1, 3, 3, 1] - 
     89088*MT2*MW2^5*MZ2*Cuu[1, 3, 3, 1] - 16384*MW2^6*MZ2*Cuu[1, 3, 3, 1] + 
     61440*MT2*MW2^4*MZ2^2*Cuu[1, 3, 3, 1] + 40960*MW2^5*MZ2^2*
      Cuu[1, 3, 3, 1] + 91968*MT2*MW2^3*MZ2^3*Cuu[1, 3, 3, 1] - 
     13312*MW2^4*MZ2^3*Cuu[1, 3, 3, 1] - 150816*MT2*MW2^2*MZ2^4*
      Cuu[1, 3, 3, 1] - 48640*MW2^3*MZ2^4*Cuu[1, 3, 3, 1] + 
     72120*MT2*MW2*MZ2^5*Cuu[1, 3, 3, 1] + 58496*MW2^2*MZ2^5*
      Cuu[1, 3, 3, 1] - 10200*MT2*MZ2^6*Cuu[1, 3, 3, 1] - 
     24320*MW2*MZ2^6*Cuu[1, 3, 3, 1] + 3200*MZ2^7*Cuu[1, 3, 3, 1] + 
     20480*MW2^6*MZ2*Cuu[2, 2, 2, 2] - 51200*MW2^5*MZ2^2*Cuu[2, 2, 2, 2] + 
     16640*MW2^4*MZ2^3*Cuu[2, 2, 2, 2] + 60800*MW2^3*MZ2^4*Cuu[2, 2, 2, 2] - 
     73120*MW2^2*MZ2^5*Cuu[2, 2, 2, 2] + 30400*MW2*MZ2^6*Cuu[2, 2, 2, 2] - 
     4000*MZ2^7*Cuu[2, 2, 2, 2] + 73728*MT2*MW2^6*Cuu[2, 2, 3, 3] - 
     184320*MT2*MW2^5*MZ2*Cuu[2, 2, 3, 3] - 12288*MW2^6*MZ2*Cuu[2, 2, 3, 3] + 
     59904*MT2*MW2^4*MZ2^2*Cuu[2, 2, 3, 3] + 30720*MW2^5*MZ2^2*
      Cuu[2, 2, 3, 3] + 218880*MT2*MW2^3*MZ2^3*Cuu[2, 2, 3, 3] - 
     9984*MW2^4*MZ2^3*Cuu[2, 2, 3, 3] - 263232*MT2*MW2^2*MZ2^4*
      Cuu[2, 2, 3, 3] - 36480*MW2^3*MZ2^4*Cuu[2, 2, 3, 3] + 
     109440*MT2*MW2*MZ2^5*Cuu[2, 2, 3, 3] + 43872*MW2^2*MZ2^5*
      Cuu[2, 2, 3, 3] - 14400*MT2*MZ2^6*Cuu[2, 2, 3, 3] - 
     18240*MW2*MZ2^6*Cuu[2, 2, 3, 3] + 2400*MZ2^7*Cuu[2, 2, 3, 3] + 
     24576*MT2*MW2^6*Cuu[2, 3, 3, 2] - 89088*MT2*MW2^5*MZ2*Cuu[2, 3, 3, 2] - 
     16384*MW2^6*MZ2*Cuu[2, 3, 3, 2] + 61440*MT2*MW2^4*MZ2^2*
      Cuu[2, 3, 3, 2] + 40960*MW2^5*MZ2^2*Cuu[2, 3, 3, 2] + 
     91968*MT2*MW2^3*MZ2^3*Cuu[2, 3, 3, 2] - 13312*MW2^4*MZ2^3*
      Cuu[2, 3, 3, 2] - 150816*MT2*MW2^2*MZ2^4*Cuu[2, 3, 3, 2] - 
     48640*MW2^3*MZ2^4*Cuu[2, 3, 3, 2] + 72120*MT2*MW2*MZ2^5*
      Cuu[2, 3, 3, 2] + 58496*MW2^2*MZ2^5*Cuu[2, 3, 3, 2] - 
     10200*MT2*MZ2^6*Cuu[2, 3, 3, 2] - 24320*MW2*MZ2^6*Cuu[2, 3, 3, 2] + 
     3200*MZ2^7*Cuu[2, 3, 3, 2])/(MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi)) + Class[6]*
  ((27*CW2*MT*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 
      25*MZ2^5)*(MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (Sqrt[2]*MW*(MT2 - MW2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (27*Sqrt[2]*MT*MW*(12*MT2*MW2 - 12*MW2^2 - 2*MT2*MZ2 - 8*MW2*MZ2 + 
      3*MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (54*Sqrt[2]*MT*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (18*Sqrt[2]*MT*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) + (9*Sqrt[2]*MT*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (9*Sqrt[2]*MT*MT2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
      90*MW2*MZ2^4 - 25*MZ2^5)*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*SW*CuB[3, 3] + MZ*(6*MW2^2 + 5*MW2*MZ2 + 4*MZ2^2)*
         CuW[3, 3]) - MT2*MW2*(18*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(24*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (18*Sqrt[2]*MT*(128*MW2^4 - 64*MW2^3*MZ2 - 152*MW2^2*MZ2^2 + 
      140*MW2*MZ2^3 - 25*MZ2^4)*B0i[bb0, MZ2, MT2, MT2]*
     (3*MT2*(2*MW2 + MZ2)*(-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*
         SW*CuW[3, 3]) + MW2*(3*MW*MZ2*(40*MW2^2 + MZ2^2*(25 - 23*SW2) + 
          MW2*MZ2*(-65 + 44*SW2))*CuB[3, 3] + MZ*(-24*MW2^3 - 32*MW2^2*MZ2 + 
          4*MW2*MZ2^2 + 7*MZ2^3)*SW*CuW[3, 3])))/
    (MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW))


==> anc/SigmaZ_SMEFT_NLO_GF_aEW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) + 
 (36*Alfas*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(-1408*MW2^4 + 64*MW2^3*MZ2 + 
    1128*MW2^2*MZ2^2 - 1244*MW2*MZ2^3 + 245*MZ2^4)*QCD)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) + 
 (3*MT2^2*(655360*MW2^8 + 2309120*MW2^7*MZ2 - 12928000*MW2^6*MZ2^2 + 
     21841344*MW2^5*MZ2^3 - 19364864*MW2^4*MZ2^4 + 10011784*MW2^3*MZ2^5 - 
     2895172*MW2^2*MZ2^6 + 364866*MW2*MZ2^7 + 3375*MZ2^8) + 
   MT2*(-71896*MZ2^9*(-33 + 4*Pi^2) + 16384*MW2^9*(-1707 + 128*Pi^2) - 
     1024*MW2^8*MZ2*(-44965 + 7456*Pi^2) + 1024*MW2^7*MZ2^2*
      (-37561 + 12932*Pi^2) + 64*MW2^6*MZ2^2*(360*MH2 + 1960337*MZ2 - 
       269600*MZ2*Pi^2) + 128*MW2^5*MZ2^3*(837*MH2 - 2200431*MZ2 + 
       167296*MZ2*Pi^2) + MW2*MZ2^7*(44748*MH2 - 22004427*MZ2 + 
       2340512*MZ2*Pi^2) - 8*MW2^4*MZ2^4*(44784*MH2 - 41133839*MZ2 + 
       2844224*MZ2*Pi^2) - 2*MW2^2*MZ2^6*(95310*MH2 - 46998517*MZ2 + 
       4169888*MZ2*Pi^2) + 4*MW2^3*MZ2^5*(93492*MH2 - 56669837*MZ2 + 
       4294144*MZ2*Pi^2)) - 4*MW2*(-17974*MZ2^9*(-33 + 4*Pi^2) + 
     4096*MW2^9*(-1587 + 128*Pi^2) - 4096*MW2^8*MZ2*(-3223 + 466*Pi^2) + 
     1024*MW2^7*MZ2^2*(-18859 + 3233*Pi^2) + 
     MW2*MZ2^7*(11187*MH2 - 5499588*MZ2 + 585128*MZ2*Pi^2) + 
     MW2^2*MZ2^6*(-47655*MH2 + MZ2*(23776553 - 2084944*Pi^2)) + 
     64*MW2^6*MZ2^2*(90*MH2 + MZ2*(747131 - 67400*Pi^2)) - 
     8*MW2^4*MZ2^4*(11196*MH2 + 19*MZ2*(-590441 + 37424*Pi^2)) + 
     32*MW2^5*MZ2^3*(837*MH2 + MZ2*(-2654943 + 167296*Pi^2)) + 
     2*MW2^3*MZ2^5*(46746*MH2 + MZ2*(-29415991 + 2147072*Pi^2))))/
  (12*(MT2 - MW2)*(2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
   Pi*VMU^2) + (6*CW2*MH2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*
   (MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*B0i[bb0, 0, 0, MH2])/
  ((MH2 - MW2)*(2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
   VMU^2) + ((18*MT2^4*(2*MW2 + MZ2)^2*(256*MW2^5 - 256*MW2^4*MZ2 - 
      240*MW2^3*MZ2^2 + 432*MW2^2*MZ2^3 - 190*MW2*MZ2^4 + 25*MZ2^5) + 
    2*MT2^2*MW2*(300032*MW2^8 + 1086464*MW2^7*MZ2 - 6702528*MW2^6*MZ2^2 + 
      12887360*MW2^5*MZ2^3 - 13294024*MW2^4*MZ2^4 + 8083812*MW2^3*MZ2^5 - 
      2862574*MW2^2*MZ2^6 + 489011*MW2*MZ2^7 - 675*MZ2^8) - 
    4*MT2*MW2^2*(72704*MW2^8 + 198656*MW2^7*MZ2 - 1896000*MW2^6*MZ2^2 + 
      4481216*MW2^5*MZ2^3 - 5283544*MW2^4*MZ2^4 + 3518844*MW2^3*MZ2^5 - 
      1340524*MW2^2*MZ2^6 + 242537*MW2*MZ2^7 - 450*MZ2^8) + 
    MT2^3*(-327680*MW2^8 - 1186816*MW2^7*MZ2 + 6450176*MW2^6*MZ2^2 - 
      11215296*MW2^5*MZ2^3 + 10661632*MW2^4*MZ2^4 - 6083336*MW2^3*MZ2^5 + 
      2032244*MW2^2*MZ2^6 - 328962*MW2*MZ2^7 + 225*MZ2^8) - 
    256*MW2^4*MZ2^3*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
      4052*MW2*MZ2^3 - 1243*MZ2^4)*SW2^2)*B0i[bb0, 0, 0, MT2])/
  (2*(MT2 - MW2)^2*(2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
    3*Pi*VMU^2) + 
 (3*MW2*(MH2*(6*MT2^3*(2*MW2 + MZ2)^2*(256*MW2^5 - 256*MW2^4*MZ2 - 
        240*MW2^3*MZ2^2 + 432*MW2^2*MZ2^3 - 190*MW2*MZ2^4 + 25*MZ2^5) - 
      4*MW2^2*(30720*MW2^8 + 150528*MW2^7*MZ2 - 447872*MW2^6*MZ2^2 + 
        65952*MW2^5*MZ2^3 + 716384*MW2^4*MZ2^4 - 925408*MW2^3*MZ2^5 + 
        546183*MW2^2*MZ2^6 - 159464*MW2*MZ2^7 + 16416*MZ2^8) - 
      4*MT2^2*(33792*MW2^8 + 153600*MW2^7*MZ2 - 453056*MW2^6*MZ2^2 + 
        62304*MW2^5*MZ2^3 + 720104*MW2^4*MZ2^4 - 923908*MW2^3*MZ2^5 + 
        545229*MW2^2*MZ2^6 - 159659*MW2*MZ2^7 + 16491*MZ2^8) + 
      MT2*MW2*(251904*MW2^8 + 1225728*MW2^7*MZ2 - 3593344*MW2^6*MZ2^2 + 
        494400*MW2^5*MZ2^3 + 5746192*MW2^4*MZ2^4 - 7389344*MW2^3*MZ2^5 + 
        4364136*MW2^2*MZ2^6 - 1277452*MW2*MZ2^7 + 131853*MZ2^8)) + 
    MW2*(-6*MT2^3*(2*MW2 + MZ2)^2*(256*MW2^5 - 256*MW2^4*MZ2 - 
        240*MW2^3*MZ2^2 + 432*MW2^2*MZ2^3 - 190*MW2*MZ2^4 + 25*MZ2^5) + 
      4*MW2^2*(30720*MW2^8 + 150528*MW2^7*MZ2 - 442112*MW2^6*MZ2^2 + 
        92736*MW2^5*MZ2^3 + 626816*MW2^4*MZ2^4 - 831916*MW2^3*MZ2^5 + 
        498528*MW2^2*MZ2^6 - 148277*MW2*MZ2^7 + 16416*MZ2^8) + 
      4*MT2^2*(33792*MW2^8 + 153600*MW2^7*MZ2 - 447296*MW2^6*MZ2^2 + 
        89088*MW2^5*MZ2^3 + 630536*MW2^4*MZ2^4 - 830416*MW2^3*MZ2^5 + 
        497574*MW2^2*MZ2^6 - 148472*MW2*MZ2^7 + 16491*MZ2^8) - 
      MT2*MW2*(251904*MW2^8 + 1225728*MW2^7*MZ2 - 3547264*MW2^6*MZ2^2 + 
        708672*MW2^5*MZ2^3 + 5029648*MW2^4*MZ2^4 - 6641408*MW2^3*MZ2^5 + 
        3982896*MW2^2*MZ2^6 - 1187956*MW2*MZ2^7 + 131853*MZ2^8)))*
   B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*(-MH2 + MW2)*(2*MW2 - MZ2)*MZ2^2*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (3*MW2*(49152*MW2^8 + 307200*MW2^7*MZ2 - 757248*MW2^6*MZ2^2 + 
    64*MW2^5*MZ2^2*(20*MH2 + 921*MZ2) + 192*MW2^4*MZ2^3*(31*MH2 + 5337*MZ2) + 
    MZ2^7*(2486*MH2 + 10683*MZ2) - 6*MW2*MZ2^6*(1765*MH2 + 25589*MZ2) - 
    8*MW2^3*MZ2^4*(2488*MH2 + 148605*MZ2) + 4*MW2^2*MZ2^5*
     (5194*MH2 + 158043*MZ2))*B0i[bb0, 0, 0, MZ2])/
  ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (6*CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(640*MW2^5 + 2976*MW2^4*MZ2 - 
    9952*MW2^3*MZ2^2 + 10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*
   B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 ((36*MT2^2*(512*MW2^7 - 768*MW2^6*MZ2 - 480*MW2^5*MZ2^2 + 1360*MW2^4*MZ2^3 - 
      572*MW2^3*MZ2^4 - 192*MW2^2*MZ2^5 + 165*MW2*MZ2^6 - 25*MZ2^7) + 
    2*MT2*(91136*MW2^8 + 303616*MW2^7*MZ2 - 1635008*MW2^6*MZ2^2 + 
      2800224*MW2^5*MZ2^3 - 2645464*MW2^4*MZ2^4 + 1515272*MW2^3*MZ2^5 - 
      511112*MW2^2*MZ2^6 + 83748*MW2*MZ2^7 - 225*MZ2^8) + 
    MW2*(-36864*MW2^8 + 54272*MW2^7*MZ2 + 388864*MW2^6*MZ2^2 - 
      1632704*MW2^5*MZ2^3 + 2559456*MW2^4*MZ2^4 - 2104600*MW2^3*MZ2^5 + 
      973724*MW2^2*MZ2^6 - 228674*MW2*MZ2^7 + 15591*MZ2^8))*
   B0i[bb0, MZ2, MT2, MT2])/((2*MW2 - MZ2)*MZ2^2*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 (3*(-18*MT2^2*(-2*MW2 + MZ2)^2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 
      128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 25*MZ2^5) + 
    4*MW2*MZ2*(7680*MW2^7 + 48512*MW2^6*MZ2 - 59264*MW2^5*MZ2^2 - 
      71408*MW2^4*MZ2^3 + 134268*MW2^3*MZ2^4 - 80596*MW2^2*MZ2^5 + 
      19565*MW2*MZ2^6 + 1243*MZ2^7) - 9*MT2*(2048*MW2^8 + 1024*MW2^7*MZ2 - 
      4480*MW2^6*MZ2^2 - 192*MW2^5*MZ2^3 + 3440*MW2^4*MZ2^4 - 
      976*MW2^3*MZ2^5 - 512*MW2^2*MZ2^6 + 240*MW2*MZ2^7 - 25*MZ2^8))*
   B0i[bb0, MZ2, MW2, MW2])/(2*(2*MW2 - MZ2)*MZ2^2*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (36*MW2^3*(1792*MW2^6 + 15488*MW2^5*MZ2 - 14896*MW2^4*MZ2^2 - 
    36240*MW2^3*MZ2^3 + 60886*MW2^2*MZ2^4 - 37853*MW2*MZ2^5 + 10094*MZ2^6)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
    6*MW2*MZ2^2 - 5*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (18*MW2*(MW2 + MZ2)^2*(4096*MW2^6 + 21504*MW2^5*MZ2 - 81536*MW2^4*MZ2^2 + 
    104496*MW2^3*MZ2^3 - 70368*MW2^2*MZ2^4 + 25238*MW2*MZ2^5 - 3673*MZ2^6)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) - 
 (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 
    5*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU^2) + 
 ((36*CW2*CWw*MW*(30720*MW2^7 + 110848*MW2^6*MZ2 - 627136*MW2^5*MZ2^2 + 
      993248*MW2^4*MZ2^3 - 763608*MW2^3*MZ2^4 + 314026*MW2^2*MZ2^5 - 
      56855*MW2*MZ2^6 - 1243*MZ2^7))/((-2*MW2 + MZ2)*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (324*CWw*MT2*MW*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) + 
   (108*CWw*MW*MW2^2*(MT2*(6656*MW2^6 + 15360*MW2^5*MZ2 - 
        117536*MW2^4*MZ2^2 + 204400*MW2^3*MZ2^3 - 166860*MW2^2*MZ2^4 + 
        73064*MW2*MZ2^5 - 14841*MZ2^6) - 4*MW2*(1280*MW2^6 + 4032*MW2^5*MZ2 - 
        28832*MW2^4*MZ2^2 + 50632*MW2^3*MZ2^3 - 41754*MW2^2*MZ2^4 + 
        18371*MW2*MZ2^5 - 3729*MZ2^6))*B0i[bb0, 0, 0, MW2])/
    ((MT2 - MW2)*(2*MW2 - MZ2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
     VMU) + (216*CW2*CWw*MW*(2560*MW2^7 + 8064*MW2^6*MZ2 - 
      57024*MW2^5*MZ2^2 + 104240*MW2^4*MZ2^3 - 93460*MW2^3*MZ2^4 + 
      47130*MW2^2*MZ2^5 - 12753*MW2*MZ2^6 + 1243*MZ2^7)*
     B0i[bb0, MZ2, MW2, MW2])/((-2*MW2 + MZ2)*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (108*CWw*MW*MW2^3*(1792*MW2^5 + 11904*MW2^4*MZ2 - 38704*MW2^3*MZ2^2 + 
      41168*MW2^2*MZ2^3 - 21450*MW2*MZ2^4 + 5047*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU) - 
   (162*CW2*CWw*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VMU))*Class[1] + 
 (144*CHD*MW2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*Pi*VMU^2*Class[3])/
  ((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) + 
 ((24*CHbox*(MH2 - MW2)*(MT2 - MW2)^2*MW2*MZ2^2*(-2*MW2 + MZ2)^2*
      (3*MH2 - 9*MW2 + 8*MZ2)*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
       2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
       2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7)*
      (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
       MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
     CHD*(18*MH2^2*(MT2 - MW2)^2*MW2*MZ2^2*(1433600*MW2^9 + 
         1720320*MW2^8*MZ2 - 26807040*MW2^7*MZ2^2 + 75565312*MW2^6*MZ2^3 - 
         113853984*MW2^5*MZ2^4 + 106707888*MW2^4*MZ2^5 - 
         64873070*MW2^3*MZ2^6 + 25412832*MW2^2*MZ2^7 - 5946003*MW2*MZ2^8 + 
         640145*MZ2^9)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
       MH2*(-3*MT2^7*(104857600*MW2^12 + 1027604480*MW2^11*MZ2 - 
           7469998080*MW2^10*MZ2^2 + 18638157824*MW2^9*MZ2^3 - 
           24387329024*MW2^8*MZ2^4 + 18115345152*MW2^7*MZ2^5 - 
           6550390048*MW2^6*MZ2^6 - 718187024*MW2^5*MZ2^7 + 
           2053136544*MW2^4*MZ2^8 - 1045367036*MW2^3*MZ2^9 + 
           259131380*MW2^2*MZ2^10 - 27030024*MW2*MZ2^11 - 69525*MZ2^12) + 
         MT2^6*(3621519360*MW2^13 + 2*MW2^3*MZ2^10*(25854044449 - 
             2605117792*Pi^2) - 327680*MW2^12*MZ2*(-109561 + 1648*Pi^2) - 
           98304*MW2^10*MZ2^3*(-5174915 + 60212*Pi^2) + 
           103*MZ2^13*(-1184259 + 143792*Pi^2) + 8192*MW2^11*MZ2^2*
            (-28333213 + 361888*Pi^2) + 512*MW2^9*MZ2^4*(-1028513407 + 
             4706784*Pi^2) - 4*MW2*MZ2^12*(-438384855 + 50974264*Pi^2) + 
           128*MW2^8*MZ2^5*(1304969509 + 92354656*Pi^2) - 
           64*MW2^7*MZ2^6*(-3905726337 + 441306880*Pi^2) + 
           MW2^2*MZ2^11*(-11980188029 + 1315550736*Pi^2) + 
           16*MW2^6*MZ2^7*(-25310039555 + 2105753696*Pi^2) + 
           4*MW2^4*MZ2^9*(-38175053541 + 3483953648*Pi^2) - 
           4*MW2^5*MZ2^8*(-77433655481 + 6509305216*Pi^2)) + 
         2*MW2^5*(MW2 + MZ2)*(867041280*MW2^13 + MW2^3*MZ2^10*
            (21959215039 - 2605117792*Pi^2) + 1851322*MZ2^13*(-33 + 4*Pi^2) - 
           327680*MW2^12*MZ2*(-27293 + 824*Pi^2) + 4096*MW2^11*MZ2^2*
            (-11575183 + 361888*Pi^2) - 3072*MW2^10*MZ2^3*
            (-24504479 + 963392*Pi^2) + 256*MW2^9*MZ2^4*(-60386455 + 
             4706784*Pi^2) - 11*MW2*MZ2^12*(-76077309 + 9268048*Pi^2) + 
           512*MW2^8*MZ2^5*(-227190715 + 11544332*Pi^2) + 
           256*MW2^6*MZ2^7*(-803594422 + 65804803*Pi^2) - 
           128*MW2^7*MZ2^6*(-1648609731 + 110326720*Pi^2) + 
           MW2^2*MZ2^11*(-5358602131 + 657775368*Pi^2) + 2*MW2^4*MZ2^9*
            (-31937599671 + 3483953648*Pi^2) - 2*MW2^5*MZ2^8*
            (-67644663149 + 6509305216*Pi^2)) + MT2^5*(-15123087360*MW2^14 + 
           MW2^3*MZ2^11*(111751290797 - 13103540000*Pi^2) + 
           MW2*MZ2^13*(2406198585 - 292760512*Pi^2) + 3702644*MZ2^14*
            (-33 + 4*Pi^2) + 983040*MW2^13*MZ2*(-152687 + 3296*Pi^2) - 
           106496*MW2^12*MZ2^2*(-8742931 + 172096*Pi^2) - 12288*MW2^10*MZ2^4*
            (-130653803 + 1658392*Pi^2) + 16384*MW2^11*MZ2^3*
            (-116312915 + 2348576*Pi^2) - 128*MW2^9*MZ2^5*(-2562897203 + 
             535300800*Pi^2) + 4*MW2^2*MZ2^12*(-5249649959 + 
             634733268*Pi^2) - 128*MW2^5*MZ2^9*(-8612562703 + 
             856657097*Pi^2) - 64*MW2^7*MZ2^7*(-44777558523 + 
             3599937424*Pi^2) + 40*MW2^6*MZ2^8*(-53353880141 + 
             4747884608*Pi^2) + 32*MW2^8*MZ2^6*(-72137666915 + 
             5665101184*Pi^2) + 4*MW2^4*MZ2^10*(-103054320279 + 
             11299307024*Pi^2)) + MT2*MW2^3*(-10719068160*MW2^15 + 
           2*MW2^3*MZ2^12*(33054371059 - 3966752728*Pi^2) + 
           3702644*MZ2^15*(-33 + 4*Pi^2) + 983040*MW2^14*MZ2*
            (-117803 + 3296*Pi^2) - 24576*MW2^13*MZ2^2*(-21824271 + 
             657856*Pi^2) - 242*MW2*MZ2^14*(-8430837 + 1026152*Pi^2) + 
           20480*MW2^12*MZ2^3*(-31007603 + 1273472*Pi^2) + 
           2048*MW2^11*MZ2^4*(-167619133 + 3057904*Pi^2) - 
           384*MW2^10*MZ2^5*(-4318906721 + 218950720*Pi^2) + 
           MW2^2*MZ2^13*(-15004974569 + 1838378448*Pi^2) - 
           32*MW2^8*MZ2^7*(-30994688455 + 3300001184*Pi^2) + 
           8*MW2^7*MZ2^8*(3631548591 + 3362938432*Pi^2) + 
           8*MW2^6*MZ2^9*(-57472180111 + 3523604272*Pi^2) + 
           32*MW2^9*MZ2^6*(-59396240173 + 4262735232*Pi^2) - 
           8*MW2^5*MZ2^10*(-49084652569 + 4572906392*Pi^2) + 
           MW2^4*MZ2^11*(-195893940111 + 21673216928*Pi^2)) + 
         3*MT2^4*MW2*(10767564800*MW2^14 + 18*MW2^4*MZ2^10*
            (19581696333 - 2221499584*Pi^2) + 103*MZ2^14*
            (1186959 - 143792*Pi^2) - 5242880*MW2^13*MZ2*
            (-20514 + 515*Pi^2) + 40960*MW2^12*MZ2^2*(-15697883 + 
             375072*Pi^2) + 1536*MW2^10*MZ2^4*(-537436333 + 11698208*Pi^2) - 
           2048*MW2^11*MZ2^3*(-603308135 + 15898432*Pi^2) + 
           16*MW2*MZ2^13*(-141091749 + 17371871*Pi^2) + 256*MW2^9*MZ2^5*
            (-2885882959 + 221473072*Pi^2) - 8*MW2^2*MZ2^12*
            (-2359820775 + 291879502*Pi^2) - 128*MW2^8*MZ2^6*
            (-17197774175 + 1195621856*Pi^2) + 32*MW2^5*MZ2^9*
            (-29170151435 + 2991134182*Pi^2) + 2*MW2^3*MZ2^11*
            (-48751665265 + 5893994632*Pi^2) + 32*MW2^7*MZ2^7*
            (-78122614473 + 6146998000*Pi^2) - 4*MW2^6*MZ2^8*
            (-453400880129 + 40969540864*Pi^2)) + MT2^2*MW2^2*
          (27898675200*MW2^15 + MW2^4*MZ2^11*(187516350235 - 
             18558839312*Pi^2) + 2*MW2^2*MZ2^13*(11514535541 - 
             1408368472*Pi^2) - 7405288*MZ2^15*(-33 + 4*Pi^2) - 
           4915200*MW2^14*MZ2*(-59119 + 1648*Pi^2) + 40960*MW2^13*MZ2^2*
            (-36995939 + 1059296*Pi^2) + 39*MW2*MZ2^14*(-92091475 + 
             11215776*Pi^2) - 4096*MW2^12*MZ2^3*(-561690637 + 
             19965088*Pi^2) + 512*MW2^11*MZ2^4*(-439123465 + 35899936*Pi^2) + 
           2*MW2^5*MZ2^10*(-74407058261 + 896268576*Pi^2) + 
           8*MW2^3*MZ2^12*(-10647238381 + 1249139600*Pi^2) - 
           320*MW2^9*MZ2^6*(-18902894581 + 1265098624*Pi^2) + 
           128*MW2^10*MZ2^5*(-29711831975 + 1515459744*Pi^2) + 
           4*MW2^6*MZ2^9*(-137469087589 + 22394664720*Pi^2) + 
           16*MW2^8*MZ2^7*(-311854262047 + 26578175904*Pi^2) - 
           4*MW2^7*MZ2^8*(-610285902887 + 66671728512*Pi^2)) + 
         MT2^3*MW2*(-39400243200*MW2^15 + 16*MW2^8*MZ2^7*(564010630875 - 
             44906691712*Pi^2) + 2*MW2^4*MZ2^11*(83919272941 - 
             11397835648*Pi^2) + 3702644*MZ2^15*(-33 + 4*Pi^2) + 
           655360*MW2^14*MZ2*(-610009 + 16480*Pi^2) - 40960*MW2^13*MZ2^2*
            (-55261277 + 1473920*Pi^2) - 24*MW2*MZ2^14*(-59537881 + 
             7261496*Pi^2) - 5120*MW2^11*MZ2^4*(-346296877 + 11146688*Pi^2) + 
           2048*MW2^12*MZ2^3*(-1941058885 + 60434944*Pi^2) - 
           512*MW2^10*MZ2^5*(-8171591615 + 463920416*Pi^2) + 
           MW2^2*MZ2^13*(-5087008865 + 611545104*Pi^2) + 
           MW2^3*MZ2^12*(-9281324405 + 1498807008*Pi^2) + 
           8*MW2^5*MZ2^10*(-107017308553 + 13254890000*Pi^2) + 
           32*MW2^9*MZ2^6*(-278217849899 + 18466420992*Pi^2) + 
           16*MW2^7*MZ2^8*(-371221845125 + 34992805952*Pi^2) - 
           4*MW2^6*MZ2^9*(-678565201205 + 74274668608*Pi^2))) - 
       MW2*(-3*MT2^7*(104857600*MW2^12 + 1027604480*MW2^11*MZ2 - 
           7469998080*MW2^10*MZ2^2 + 18638157824*MW2^9*MZ2^3 - 
           24387329024*MW2^8*MZ2^4 + 18115345152*MW2^7*MZ2^5 - 
           6550390048*MW2^6*MZ2^6 - 718187024*MW2^5*MZ2^7 + 
           2053136544*MW2^4*MZ2^8 - 1045367036*MW2^3*MZ2^9 + 
           259131380*MW2^2*MZ2^10 - 27030024*MW2*MZ2^11 - 69525*MZ2^12) + 
         2*MW2^5*(MW2 + MZ2)*(867041280*MW2^13 + 2*MW2^3*MZ2^10*
            (10942480157 - 1302558896*Pi^2) + 1851322*MZ2^13*(-33 + 4*Pi^2) - 
           327680*MW2^12*MZ2*(-27293 + 824*Pi^2) + 4096*MW2^11*MZ2^2*
            (-11563933 + 361888*Pi^2) + 2048*MW2^9*MZ2^4*(-8029295 + 
             588348*Pi^2) - 3072*MW2^10*MZ2^3*(-24540839 + 963392*Pi^2) - 
           11*MW2*MZ2^12*(-76077309 + 9268048*Pi^2) + 128*MW2^8*MZ2^5*
            (-890743285 + 46177328*Pi^2) + 256*MW2^6*MZ2^7*
            (-794397277 + 65804803*Pi^2) + 2*MW2^2*MZ2^11*(-2676420413 + 
             328887684*Pi^2) - 32*MW2^7*MZ2^6*(-6502382721 + 
             441306880*Pi^2) - 16*MW2^5*MZ2^8*(-8379444175 + 
             813663152*Pi^2) + 8*MW2^4*MZ2^9*(-7934547111 + 
             870988412*Pi^2)) + MT2^6*(3621519360*MW2^13 + 
           16*MW2^5*MZ2^8*(19206136433 - 1627326304*Pi^2) - 
           327680*MW2^12*MZ2*(-109561 + 1648*Pi^2) - 49152*MW2^10*MZ2^3*
            (-10354375 + 120424*Pi^2) + 103*MZ2^13*(-1184259 + 143792*Pi^2) + 
           16384*MW2^9*MZ2^4*(-32261291 + 147087*Pi^2) + 8192*MW2^11*MZ2^2*
            (-28321963 + 361888*Pi^2) - 4*MW2*MZ2^12*(-438384855 + 
             50974264*Pi^2) + 128*MW2^8*MZ2^5*(1341008659 + 92354656*Pi^2) - 
           128*MW2^7*MZ2^6*(-1906835067 + 220653440*Pi^2) - 
           8*MW2^3*MZ2^10*(-6444947431 + 651279448*Pi^2) + 
           MW2^2*MZ2^11*(-11968665419 + 1315550736*Pi^2) + 
           8*MW2^4*MZ2^9*(-18987821157 + 1741976824*Pi^2) + 
           16*MW2^6*MZ2^7*(-25015730915 + 2105753696*Pi^2)) + 
         3*MT2^4*MW2*(10767564800*MW2^14 + 2*MW2^2*MZ2^12*(9433521795 - 
             1167518008*Pi^2) + 103*MZ2^14*(1186959 - 143792*Pi^2) - 
           5242880*MW2^13*MZ2*(-20514 + 515*Pi^2) + 40960*MW2^12*MZ2^2*
            (-15686633 + 375072*Pi^2) - 22528*MW2^11*MZ2^3*
            (-54891685 + 1445312*Pi^2) + 6144*MW2^10*MZ2^4*
            (-135998737 + 2924552*Pi^2) + 16*MW2*MZ2^13*(-141091749 + 
             17371871*Pi^2) + 512*MW2^9*MZ2^5*(-1394044637 + 
             110736536*Pi^2) - 832*MW2^8*MZ2^6*(-2604860695 + 
             183941824*Pi^2) - 36*MW2^4*MZ2^10*(-9748065051 + 
             1110749792*Pi^2) - 32*MW2^6*MZ2^8*(-56147262103 + 
             5121192608*Pi^2) + 2*MW2^3*MZ2^11*(-48648604015 + 
             5893994632*Pi^2) + 16*MW2^5*MZ2^9*(-57938761399 + 
             5982268364*Pi^2) + 32*MW2^7*MZ2^7*(-77202730467 + 
             6146998000*Pi^2)) + MT2*MW2^3*(-10719068160*MW2^15 + 
           2*MW2^3*MZ2^12*(32962832419 - 3966752728*Pi^2) + 
           3702644*MZ2^15*(-33 + 4*Pi^2) + 983040*MW2^14*MZ2*
            (-117803 + 3296*Pi^2) - 24576*MW2^13*MZ2^2*(-21801771 + 
             657856*Pi^2) - 242*MW2*MZ2^14*(-8430837 + 1026152*Pi^2) + 
           20480*MW2^12*MZ2^3*(-31086551 + 1273472*Pi^2) + 
           1024*MW2^11*MZ2^4*(-324259031 + 6115808*Pi^2) - 
           384*MW2^10*MZ2^5*(-4262801801 + 218950720*Pi^2) + 
           16*MW2^7*MZ2^8*(1478288187 + 1681469216*Pi^2) + 
           MW2^2*MZ2^13*(-14993451959 + 1838378448*Pi^2) - 
           32*MW2^8*MZ2^7*(-30808256353 + 3300001184*Pi^2) + 
           32*MW2^9*MZ2^6*(-58785602017 + 4262735232*Pi^2) + 
           4*MW2^6*MZ2^9*(-113136263777 + 7047208544*Pi^2) - 
           4*MW2^5*MZ2^10*(-97184725883 + 9145812784*Pi^2) + 
           MW2^4*MZ2^11*(-194719902513 + 21673216928*Pi^2)) + 
         MT2^2*MW2^2*(27898675200*MW2^15 + MW2^4*MZ2^11*(185796880669 - 
             18558839312*Pi^2) + 16*MW2^7*MZ2^8*(151612381067 - 
             16667932128*Pi^2) + 2*MW2^2*MZ2^13*(11503012931 - 
             1408368472*Pi^2) - 7405288*MZ2^15*(-33 + 4*Pi^2) - 
           4915200*MW2^14*MZ2*(-59119 + 1648*Pi^2) + 40960*MW2^13*MZ2^2*
            (-36962189 + 1059296*Pi^2) + 4096*MW2^11*MZ2^4*
            (-62041175 + 4487492*Pi^2) + 39*MW2*MZ2^14*(-92091475 + 
             11215776*Pi^2) - 4096*MW2^12*MZ2^3*(-562553737 + 
             19965088*Pi^2) + 64*MW2^5*MZ2^10*(-2258962351 + 28008393*Pi^2) - 
           1280*MW2^9*MZ2^6*(-4666967647 + 316274656*Pi^2) + 
           16*MW2^3*MZ2^12*(-5303615183 + 624569800*Pi^2) + 
           128*MW2^10*MZ2^5*(-29205518525 + 1515459744*Pi^2) + 
           8*MW2^6*MZ2^9*(-69025303901 + 11197332360*Pi^2) + 
           16*MW2^8*MZ2^7*(-308752708471 + 26578175904*Pi^2)) + 
         MT2^5*(-15123087360*MW2^14 + MW2^3*MZ2^11*(111533645687 - 
             13103540000*Pi^2) + MW2*MZ2^13*(2406198585 - 292760512*Pi^2) + 
           3702644*MZ2^14*(-33 + 4*Pi^2) + 983040*MW2^13*MZ2*
            (-152687 + 3296*Pi^2) + 65536*MW2^11*MZ2^3*(-29097275 + 
             587144*Pi^2) - 8192*MW2^12*MZ2^2*(-113590603 + 2237248*Pi^2) - 
           3072*MW2^10*MZ2^4*(-526535837 + 6633568*Pi^2) - 
           1024*MW2^7*MZ2^7*(-2765252460 + 224996089*Pi^2) - 
           128*MW2^9*MZ2^5*(-2331270683 + 535300800*Pi^2) + 
           2*MW2^2*MZ2^12*(-10493538613 + 1269466536*Pi^2) + 
           32*MW2^8*MZ2^6*(-70888835879 + 5665101184*Pi^2) + 
           4*MW2^4*MZ2^10*(-102632144877 + 11299307024*Pi^2) + 
           16*MW2^6*MZ2^8*(-132176727089 + 11869711520*Pi^2) - 
           4*MW2^5*MZ2^9*(-273796429385 + 27413027104*Pi^2)) + 
         MT2^3*MW2*(-39400243200*MW2^15 + 16*MW2^8*MZ2^7*(557676321651 - 
             44906691712*Pi^2) + 2*MW2^4*MZ2^11*(84054359845 - 
             11397835648*Pi^2) + 3702644*MZ2^15*(-33 + 4*Pi^2) + 
           655360*MW2^14*MZ2*(-610009 + 16480*Pi^2) - 40960*MW2^13*MZ2^2*
            (-55216277 + 1473920*Pi^2) - 24*MW2*MZ2^14*(-59537881 + 
             7261496*Pi^2) - 5120*MW2^11*MZ2^4*(-354097951 + 11146688*Pi^2) + 
           2048*MW2^12*MZ2^3*(-1943150485 + 60434944*Pi^2) - 
           512*MW2^10*MZ2^5*(-7984136375 + 463920416*Pi^2) + 
           MW2^2*MZ2^13*(-5075486255 + 611545104*Pi^2) + 
           MW2^3*MZ2^12*(-9406788635 + 1498807008*Pi^2) + 
           128*MW2^7*MZ2^8*(-45994487989 + 4374100744*Pi^2) + 
           32*MW2^9*MZ2^6*(-274308855059 + 18466420992*Pi^2) + 
           4*MW2^5*MZ2^10*(-213502357151 + 26509780000*Pi^2) - 
           4*MW2^6*MZ2^9*(-674535991727 + 74274668608*Pi^2)))))/
    (12*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) + 
   (576*Alfas*CHD*MW2*(124160*MW2^7 - 571456*MW2^6*MZ2 + 
      1067376*MW2^5*MZ2^2 - 1054984*MW2^4*MZ2^3 + 580988*MW2^3*MZ2^4 - 
      152310*MW2^2*MZ2^5 - 289*MW2*MZ2^6 + 6515*MZ2^7)*QCD*VMU^2)/
    ((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4) + 
   (3*MH2*MW2*(-4*CHbox*(MH2 - MW2)*(-2*MW2 + MZ2)^2*
       (102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6)*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2)) + 
      CHD*(-2*MH2^3*(102400*MW2^8 - 512000*MW2^7*MZ2 + 749440*MW2^6*MZ2^2 + 
          1526208*MW2^5*MZ2^3 - 4765200*MW2^4*MZ2^4 + 4984032*MW2^3*MZ2^5 - 
          2796745*MW2^2*MZ2^6 + 885821*MW2*MZ2^7 - 128029*MZ2^8) + 
        24*MW2^2*MZ2*(102400*MW2^8 - 512000*MW2^7*MZ2 + 749440*MW2^6*MZ2^2 + 
          1526208*MW2^5*MZ2^3 - 4765200*MW2^4*MZ2^4 + 4984032*MW2^3*MZ2^5 - 
          2796745*MW2^2*MZ2^6 + 885821*MW2*MZ2^7 - 128029*MZ2^8) + 
        MH2^2*(409600*MW2^9 + 2252800*MW2^8*MZ2 + 12459520*MW2^7*MZ2^2 - 
          64854528*MW2^6*MZ2^3 + 136675776*MW2^5*MZ2^4 - 
          165889248*MW2^4*MZ2^5 + 123111308*MW2^3*MZ2^6 - 
          56777638*MW2^2*MZ2^7 + 15405458*MW2*MZ2^8 - 1920435*MZ2^9) + 
        MH2*MW2*(-204800*MW2^9 - 3891200*MW2^8*MZ2 + 8515840*MW2^7*MZ2^2 + 
          15786624*MW2^6*MZ2^3 - 126612384*MW2^5*MZ2^4 + 
          239716416*MW2^4*MZ2^5 - 221377366*MW2^3*MZ2^6 + 
          117373034*MW2^2*MZ2^7 - 35768959*MW2*MZ2^8 + 4993131*MZ2^9)))*SW2*
     B0i[bb0, 0, 0, MH2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (CHD*(9*MT2^9*MZ2*(-2*MW2 + MZ2)^2*(593920*MW2^8 - 1227776*MW2^7*MZ2 + 
        75264*MW2^6*MZ2^2 + 1495168*MW2^5*MZ2^3 - 1072208*MW2^4*MZ2^4 - 
        14040*MW2^3*MZ2^5 + 226396*MW2^2*MZ2^6 - 69140*MW2*MZ2^7 + 
        7725*MZ2^8) + MT2^8*(-52428800*MW2^12 - 638402560*MW2^11*MZ2 + 
        4126494720*MW2^10*MZ2^2 - 9655914496*MW2^9*MZ2^3 + 
        11967909376*MW2^8*MZ2^4 - 8251932096*MW2^7*MZ2^5 + 
        2200692224*MW2^6*MZ2^6 + 1376038864*MW2^5*MZ2^7 - 
        1730094312*MW2^4*MZ2^8 + 856639876*MW2^3*MZ2^9 - 
        226117276*MW2^2*MZ2^10 + 26218269*MW2*MZ2^11 + 69525*MZ2^12) + 
      MT2^7*MW2*(349306880*MW2^12 + 3828367360*MW2^11*MZ2 - 
        27767513088*MW2^10*MZ2^2 + 71479558144*MW2^9*MZ2^3 - 
        98517435136*MW2^8*MZ2^4 + 78247799232*MW2^7*MZ2^5 - 
        29887100960*MW2^6*MZ2^6 - 5503868176*MW2^5*MZ2^7 + 
        13777304760*MW2^4*MZ2^8 - 8219287828*MW2^3*MZ2^9 + 
        2628556534*MW2^2*MZ2^10 - 441499335*MW2*MZ2^11 + 27327204*MZ2^12) + 
      MT2^6*MW2*(-994836480*MW2^13 - 10795499520*MW2^12*MZ2 + 
        82793713664*MW2^11*MZ2^2 - 223926837248*MW2^10*MZ2^3 + 
        325757936640*MW2^9*MZ2^4 - 277066872896*MW2^8*MZ2^5 + 
        121917167072*MW2^7*MZ2^6 + 4319900592*MW2^6*MZ2^7 - 
        41846318768*MW2^5*MZ2^8 + 27761084936*MW2^4*MZ2^9 - 
        9536621160*MW2^3*MZ2^10 + 1745013452*MW2^2*MZ2^11 - 
        127073123*MW2*MZ2^12 + 69525*MZ2^13) + 
      2*MT2*MW2^6*(17367040*MW2^13 + 161873920*MW2^12*MZ2 - 
        2506442752*MW2^11*MZ2^2 + 8856010752*MW2^10*MZ2^3 - 
        13584919680*MW2^9*MZ2^4 + 8154813184*MW2^8*MZ2^5 + 
        3067404592*MW2^7*MZ2^6 - 8009283392*MW2^6*MZ2^7 + 
        5057105020*MW2^5*MZ2^8 - 1011785952*MW2^4*MZ2^9 - 
        507300315*MW2^3*MZ2^10 + 395220227*MW2^2*MZ2^11 - 
        100736558*MW2*MZ2^12 + 8193856*MZ2^13) + 
      MT2^5*MW2^2*(1569587200*MW2^13 + 17346641920*MW2^12*MZ2 - 
        137611100160*MW2^11*MZ2^2 + 382921537536*MW2^10*MZ2^3 - 
        571828307200*MW2^9*MZ2^4 + 498748874304*MW2^8*MZ2^5 - 
        227885144960*MW2^7*MZ2^6 + 1264927712*MW2^6*MZ2^7 + 
        67950778560*MW2^5*MZ2^8 - 44721792840*MW2^4*MZ2^9 + 
        14266210918*MW2^3*MZ2^10 - 2027825055*MW2^2*MZ2^11 - 
        31842677*MW2*MZ2^12 + 27396729*MZ2^13) - 
      2*MT2^2*MW2^5*(130416640*MW2^13 + 1497784320*MW2^12*MZ2 - 
        14446884864*MW2^11*MZ2^2 + 43898220544*MW2^10*MZ2^3 - 
        65415005184*MW2^9*MZ2^4 + 47554766304*MW2^8*MZ2^5 - 
        5243522928*MW2^7*MZ2^6 - 18757098216*MW2^6*MZ2^7 + 
        14707753800*MW2^5*MZ2^8 - 3435109984*MW2^4*MZ2^9 - 
        1474243056*MW2^3*MZ2^10 + 1309869189*MW2^2*MZ2^11 - 
        374482183*MW2*MZ2^12 + 38166510*MZ2^13) - 
      MT2^4*MW2^3*(1481113600*MW2^13 + 16825958400*MW2^12*MZ2 - 
        137389469696*MW2^11*MZ2^2 + 389194706944*MW2^10*MZ2^3 - 
        584919655936*MW2^9*MZ2^4 + 503435756096*MW2^8*MZ2^5 - 
        215845149504*MW2^7*MZ2^6 - 12964933424*MW2^6*MZ2^7 + 
        70205799800*MW2^5*MZ2^8 - 38187850756*MW2^4*MZ2^9 + 
        7905261220*MW2^3*MZ2^10 + 868591267*MW2^2*MZ2^11 - 
        732210940*MW2*MZ2^12 + 98660159*MZ2^13) + 
      MT2^3*MW2^4*(835584000*MW2^13 + 9709076480*MW2^12*MZ2 - 
        83029483520*MW2^11*MZ2^2 + 240017928192*MW2^10*MZ2^3 - 
        358691347712*MW2^9*MZ2^4 + 291781801280*MW2^8*MZ2^5 - 
        97102614048*MW2^7*MZ2^6 - 38535185360*MW2^6*MZ2^7 + 
        52761467336*MW2^5*MZ2^8 - 18911165220*MW2^4*MZ2^9 - 
        1319014006*MW2^3*MZ2^10 + 3487546495*MW2^2*MZ2^11 - 
        1164046491*MW2*MZ2^12 + 131069688*MZ2^13) + 
      128*MW2^8*MZ2^3*(204800*MW2^9 + 2621440*MW2^8*MZ2 - 
        7466240*MW2^7*MZ2^2 + 3351296*MW2^6*MZ2^3 + 5294112*MW2^5*MZ2^4 - 
        6308784*MW2^4*MZ2^5 + 2386942*MW2^3*MZ2^6 + 162092*MW2^2*MZ2^7 - 
        465541*MW2*MZ2^8 + 128029*MZ2^9)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (2*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) - 
   (9*(24*CHbox*(MH2 - MW2)*(MT2 - MW2)^3*MW2^3*MZ2^2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
        1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
        665956*MW2*MZ2^5 - 128029*MZ2^6)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2)) + 
      CHD*MW2*(2*MH2*MW2*(MT2^8*MZ2*(-2*MW2 + MZ2)^2*(593920*MW2^9 - 
            1821696*MW2^8*MZ2 + 1303040*MW2^7*MZ2^2 + 1419904*MW2^6*MZ2^3 - 
            2567376*MW2^5*MZ2^4 + 1058168*MW2^4*MZ2^5 + 240436*MW2^3*MZ2^6 - 
            295536*MW2^2*MZ2^7 + 76865*MW2*MZ2^8 - 7725*MZ2^9) + 
          MT2^6*MW2*(126484480*MW2^13 + 475873280*MW2^12*MZ2 - 
            5193850880*MW2^11*MZ2^2 + 14139466752*MW2^10*MZ2^3 - 
            17316307712*MW2^9*MZ2^4 + 6461109440*MW2^8*MZ2^5 + 
            10246948608*MW2^7*MZ2^6 - 18483966224*MW2^6*MZ2^7 + 
            15272973290*MW2^5*MZ2^8 - 7865732896*MW2^4*MZ2^9 + 
            2617879817*MW2^3*MZ2^10 - 535686362*MW2^2*MZ2^11 + 
            59091237*MW2*MZ2^12 - 2629458*MZ2^13) - 
          MT2^7*(18350080*MW2^13 + 78725120*MW2^12*MZ2 - 770207744*MW2^11*
             MZ2^2 + 1974799360*MW2^10*MZ2^3 - 2218973696*MW2^9*MZ2^4 + 
            555849024*MW2^8*MZ2^5 + 1623576320*MW2^7*MZ2^6 - 
            2455261616*MW2^6*MZ2^7 + 1837594590*MW2^5*MZ2^8 - 
            854017010*MW2^4*MZ2^9 + 247026971*MW2^3*MZ2^10 - 
            39692080*MW2^2*MZ2^11 + 2498518*MW2*MZ2^12 + 7725*MZ2^13) + 
          MW2^7*(16384000*MW2^13 + 81264640*MW2^12*MZ2 - 633016320*MW2^11*
             MZ2^2 + 1175475200*MW2^10*MZ2^3 - 337372416*MW2^9*MZ2^4 - 
            1538545280*MW2^8*MZ2^5 + 2173120832*MW2^7*MZ2^6 - 
            910911120*MW2^6*MZ2^7 - 566028146*MW2^5*MZ2^8 + 
            979307728*MW2^4*MZ2^9 - 614774311*MW2^3*MZ2^10 + 
            211058671*MW2^2*MZ2^11 - 38038077*MW2*MZ2^12 + 2625723*MZ2^13) - 
          MT2^3*MW2^3*(602931200*MW2^14 + 2345779200*MW2^13*MZ2 - 
            24866607104*MW2^12*MZ2^2 + 65603466240*MW2^11*MZ2^3 - 
            74661593600*MW2^10*MZ2^4 + 16988197312*MW2^9*MZ2^5 + 
            59349940800*MW2^8*MZ2^6 - 86033554672*MW2^7*MZ2^7 + 
            59845517002*MW2^6*MZ2^8 - 23105502158*MW2^5*MZ2^9 + 
            3325918367*MW2^4*MZ2^10 + 1164656970*MW2^3*MZ2^11 - 
            665266053*MW2^2*MZ2^12 + 122881789*MW2*MZ2^13 - 7947309*MZ2^14) + 
          MT2^2*MW2^4*(355860480*MW2^14 + 1480704000*MW2^13*MZ2 - 
            14527504384*MW2^12*MZ2^2 + 35676580864*MW2^11*MZ2^3 - 
            34648601856*MW2^10*MZ2^4 - 2851968192*MW2^9*MZ2^5 + 
            41420805312*MW2^8*MZ2^6 - 44919875440*MW2^7*MZ2^7 + 
            22127613358*MW2^6*MZ2^8 - 1779275784*MW2^5*MZ2^9 - 
            4552576663*MW2^4*MZ2^10 + 3002828618*MW2^3*MZ2^11 - 
            906110386*MW2^2*MZ2^12 + 135775823*MW2*MZ2^13 - 7917824*MZ2^14) + 
          MT2^4*MW2^2*(612761600*MW2^14 + 2277294080*MW2^13*MZ2 - 
            25326223360*MW2^12*MZ2^2 + 69515121664*MW2^11*MZ2^3 - 
            85462759680*MW2^10*MZ2^4 + 31375433152*MW2^9*MZ2^5 + 
            52055349600*MW2^8*MZ2^6 - 92357005968*MW2^7*MZ2^7 + 
            74814972498*MW2^6*MZ2^8 - 37061011472*MW2^5*MZ2^9 + 
            11325675421*MW2^4*MZ2^10 - 1832313680*MW2^3*MZ2^11 + 
            45768095*MW2^2*MZ2^12 + 27569106*MW2*MZ2^13 - 2639758*MZ2^14) - 
          MT2^5*MW2*(373555200*MW2^14 + 1365852160*MW2^13*MZ2 - 
            15388897280*MW2^12*MZ2^2 + 42694603776*MW2^11*MZ2^3 - 
            53662995456*MW2^10*MZ2^4 + 21927907904*MW2^9*MZ2^5 + 
            29575263584*MW2^8*MZ2^6 - 56682992512*MW2^7*MZ2^7 + 
            48196869878*MW2^6*MZ2^8 - 25484044666*MW2^5*MZ2^9 + 
            8748741997*MW2^4*MZ2^10 - 1868207693*MW2^3*MZ2^11 + 
            219709619*MW2^2*MZ2^12 - 10689682*MW2*MZ2^13 + 7725*MZ2^14) + 
          MT2*MW2^5*(-116654080*MW2^14 - 527155200*MW2^13*MZ2 + 
            4664545280*MW2^12*MZ2^2 - 10245884928*MW2^11*MZ2^3 + 
            7220129792*MW2^10*MZ2^4 + 6041879872*MW2^9*MZ2^5 - 
            15359875936*MW2^8*MZ2^6 + 11500444128*MW2^7*MZ2^7 - 
            1766482178*MW2^6*MZ2^8 - 3717271962*MW2^5*MZ2^9 + 
            3544764375*MW2^4*MZ2^10 - 1588991527*MW2^3*MZ2^11 + 
            396378368*MW2^2*MZ2^12 - 51207347*MW2*MZ2^13 + 2625723*MZ2^14)) + 
        MH2^2*(MT2^8*MZ2*(-2*MW2 + MZ2)^2*(-593920*MW2^9 + 
            1821696*MW2^8*MZ2 - 1303040*MW2^7*MZ2^2 - 1419904*MW2^6*MZ2^3 + 
            2567376*MW2^5*MZ2^4 - 1058168*MW2^4*MZ2^5 - 240436*MW2^3*MZ2^6 + 
            295536*MW2^2*MZ2^7 - 76865*MW2*MZ2^8 + 7725*MZ2^9) - 
          MT2^6*MW2*(126484480*MW2^13 + 475873280*MW2^12*MZ2 - 
            5206753280*MW2^11*MZ2^2 + 14082819072*MW2^10*MZ2^3 - 
            16785431552*MW2^9*MZ2^4 + 5028214592*MW2^8*MZ2^5 + 
            12290831520*MW2^7*MZ2^6 - 20253386480*MW2^6*MZ2^7 + 
            16233278864*MW2^5*MZ2^8 - 8170822030*MW2^4*MZ2^9 + 
            2652245690*MW2^3*MZ2^10 - 524077331*MW2^2*MZ2^11 + 
            54621918*MW2*MZ2^12 - 2245371*MZ2^13) + 
          MT2^7*(18350080*MW2^13 + 78725120*MW2^12*MZ2 - 772050944*MW2^11*
             MZ2^2 + 1966443520*MW2^10*MZ2^3 - 2144327936*MW2^9*MZ2^4 + 
            361813440*MW2^8*MZ2^5 + 1887840224*MW2^7*MZ2^6 - 
            2670283952*MW2^6*MZ2^7 + 1944063624*MW2^5*MZ2^8 - 
            882391310*MW2^4*MZ2^9 + 247882910*MW2^3*MZ2^10 - 
            37911370*MW2^2*MZ2^11 + 2114431*MW2*MZ2^12 + 7725*MZ2^13) - 
          2*MW2^7*(8192000*MW2^13 + 40632320*MW2^12*MZ2 - 317429760*MW2^11*
             MZ2^2 + 582638080*MW2^10*MZ2^3 - 135541248*MW2^9*MZ2^4 - 
            828967552*MW2^8*MZ2^5 + 1121674576*MW2^7*MZ2^6 - 
            430834776*MW2^6*MZ2^7 - 337290724*MW2^5*MZ2^8 + 
            528701231*MW2^4*MZ2^9 - 321146336*MW2^3*MZ2^10 + 
            106847660*MW2^2*MZ2^11 - 18320727*MW2*MZ2^12 + 1120818*MZ2^13) + 
          MT2^3*MW2^3*(602931200*MW2^14 + 2345779200*MW2^13*MZ2 - 
            24931119104*MW2^12*MZ2^2 + 65311011840*MW2^11*MZ2^3 - 
            72043462400*MW2^10*MZ2^4 + 10222019392*MW2^9*MZ2^5 + 
            68375240160*MW2^8*MZ2^6 - 92977229680*MW2^7*MZ2^7 + 
            62779141480*MW2^6*MZ2^8 - 23453535650*MW2^5*MZ2^9 + 
            3036469130*MW2^4*MZ2^10 + 1312104720*MW2^3*MZ2^11 - 
            681276915*MW2^2*MZ2^12 + 117539659*MW2*MZ2^13 - 6795048*MZ2^14) - 
          MT2^4*MW2^2*(612761600*MW2^14 + 2277294080*MW2^13*MZ2 - 
            25390735360*MW2^12*MZ2^2 + 69231883264*MW2^11*MZ2^3 - 
            82806535680*MW2^10*MZ2^4 + 24219314752*MW2^9*MZ2^5 + 
            62200118400*MW2^8*MZ2^6 - 101010071664*MW2^7*MZ2^7 + 
            79352236464*MW2^6*MZ2^8 - 38371434806*MW2^5*MZ2^9 + 
            11391035752*MW2^4*MZ2^10 - 1745894225*MW2^3*MZ2^11 + 
            22565561*MW2^2*MZ2^12 + 27708831*MW2*MZ2^13 - 2255671*MZ2^14) + 
          MT2*MW2^5*(116654080*MW2^14 + 527155200*MW2^13*MZ2 - 
            4677447680*MW2^12*MZ2^2 + 10180021248*MW2^11*MZ2^3 - 
            6729189632*MW2^10*MZ2^4 - 7093190080*MW2^9*MZ2^5 + 
            16358935168*MW2^8*MZ2^6 - 11754509280*MW2^7*MZ2^7 + 
            1387412168*MW2^6*MZ2^8 + 4159550334*MW2^5*MZ2^9 - 
            3758739036*MW2^4*MZ2^10 + 1633254553*MW2^3*MZ2^11 - 
            392800076*MW2^2*MZ2^12 + 47890289*MW2*MZ2^13 - 2241636*MZ2^14) + 
          MT2^5*MW2*(373555200*MW2^14 + 1365852160*MW2^13*MZ2 - 
            15427604480*MW2^12*MZ2^2 + 42526503936*MW2^11*MZ2^3 - 
            52062011136*MW2^10*MZ2^4 + 17554577600*MW2^9*MZ2^5 + 
            35900947904*MW2^8*MZ2^6 - 62255517184*MW2^7*MZ2^7 + 
            51292808936*MW2^6*MZ2^8 - 26505781102*MW2^5*MZ2^9 + 
            8880213916*MW2^4*MZ2^10 - 1834236539*MW2^3*MZ2^11 + 
            204520952*MW2^2*MZ2^12 - 9153334*MW2*MZ2^13 + 7725*MZ2^14) + 
          MT2^2*MW2^4*(-355860480*MW2^14 - 1480704000*MW2^13*MZ2 + 
            14566211584*MW2^12*MZ2^2 - 35491892224*MW2^11*MZ2^3 + 
            33117290496*MW2^10*MZ2^4 + 6528419136*MW2^9*MZ2^5 - 
            45776232096*MW2^8*MZ2^6 + 47531918224*MW2^7*MZ2^7 - 
            22495559680*MW2^6*MZ2^8 + 1197723906*MW2^5*MZ2^9 + 
            4995880546*MW2^4*MZ2^10 - 3129626123*MW2^3*MZ2^11 + 
            907840480*MW2^2*MZ2^12 - 128513258*MW2*MZ2^13 + 
            6765563*MZ2^14)) + MW2^2*(MT2^8*MZ2*(-2*MW2 + MZ2)^2*
           (-593920*MW2^9 + 1821696*MW2^8*MZ2 - 1303040*MW2^7*MZ2^2 - 
            1419904*MW2^6*MZ2^3 + 2567376*MW2^5*MZ2^4 - 1058168*MW2^4*MZ2^5 - 
            240436*MW2^3*MZ2^6 + 295536*MW2^2*MZ2^7 - 76865*MW2*MZ2^8 + 
            7725*MZ2^9) - MT2^6*MW2*(126484480*MW2^13 + 475873280*MW2^12*
             MZ2 - 5189550080*MW2^11*MZ2^2 + 14181000192*MW2^10*MZ2^3 - 
            17627067392*MW2^9*MZ2^4 + 7248391616*MW2^8*MZ2^5 + 
            9210581664*MW2^7*MZ2^6 - 17705435072*MW2^6*MZ2^7 + 
            14961350336*MW2^5*MZ2^8 - 7844337904*MW2^4*MZ2^9 + 
            2662788110*MW2^3*MZ2^10 - 559741043*MW2^2*MZ2^11 + 
            64328730*MW2*MZ2^12 - 3013545*MZ2^13) + 
          2*MW2^7*(-8192000*MW2^13 - 40632320*MW2^12*MZ2 + 316200960*MW2^11*
             MZ2^2 - 591055360*MW2^10*MZ2^3 + 187442688*MW2^9*MZ2^4 + 
            737914816*MW2^8*MZ2^5 - 1073248336*MW2^7*MZ2^6 + 
            475774128*MW2^6*MZ2^7 + 252566140*MW2^5*MZ2^8 - 
            473273000*MW2^4*MZ2^9 + 304991330*MW2^3*MZ2^10 - 
            107361140*MW2^2*MZ2^11 + 20101437*MW2*MZ2^12 - 1504905*MZ2^13) + 
          MT2^7*(18350080*MW2^13 + 78725120*MW2^12*MZ2 - 769593344*MW2^11*
             MZ2^2 + 1980820480*MW2^10*MZ2^3 - 2262507776*MW2^9*MZ2^4 + 
            662098752*MW2^8*MZ2^5 + 1490702432*MW2^7*MZ2^6 - 
            2363024864*MW2^6*MZ2^7 + 1806253704*MW2^5*MZ2^8 - 
            855437852*MW2^4*MZ2^9 + 253239464*MW2^3*MZ2^10 - 
            42240964*MW2^2*MZ2^11 + 2882605*MW2*MZ2^12 + 7725*MZ2^13) + 
          MT2^3*MW2^3*(602931200*MW2^14 + 2345779200*MW2^13*MZ2 - 
            24845103104*MW2^12*MZ2^2 + 65814205440*MW2^11*MZ2^3 - 
            76187129600*MW2^10*MZ2^4 + 20688874432*MW2^9*MZ2^5 + 
            54829956960*MW2^8*MZ2^6 - 83124017536*MW2^7*MZ2^7 + 
            59147207656*MW2^6*MZ2^8 - 23431941884*MW2^5*MZ2^9 + 
            3637378280*MW2^4*MZ2^10 + 1079708556*MW2^3*MZ2^11 - 
            670460487*MW2^2*MZ2^12 + 130528441*MW2*MZ2^13 - 9099570*MZ2^14) - 
          MT2^4*MW2^2*(612761600*MW2^14 + 2277294080*MW2^13*MZ2 - 
            25304719360*MW2^12*MZ2^2 + 69722788864*MW2^11*MZ2^3 - 
            87017172480*MW2^10*MZ2^4 + 35305822912*MW2^9*MZ2^5 + 
            46917048960*MW2^8*MZ2^6 - 88570599936*MW2^7*MZ2^7 + 
            73389731616*MW2^6*MZ2^8 - 37046273264*MW2^5*MZ2^9 + 
            11581557772*MW2^4*MZ2^10 - 1951166243*MW2^3*MZ2^11 + 
            65743067*MW2^2*MZ2^12 + 28197555*MW2*MZ2^13 - 3023845*MZ2^14) + 
          MT2*MW2^5*(116654080*MW2^14 + 527155200*MW2^13*MZ2 - 
            4660244480*MW2^12*MZ2^2 + 10290490368*MW2^11*MZ2^3 - 
            7501398272*MW2^10*MZ2^4 - 5478289216*MW2^9*MZ2^5 + 
            14898291712*MW2^8*MZ2^6 - 11492532144*MW2^7*MZ2^7 + 
            2048916872*MW2^6*MZ2^8 + 3489725772*MW2^5*MZ2^9 - 
            3475619406*MW2^4*MZ2^10 + 1597420153*MW2^3*MZ2^11 - 
            410097788*MW2^2*MZ2^12 + 55292579*MW2*MZ2^13 - 3009810*MZ2^14) + 
          MT2^5*MW2*(373555200*MW2^14 + 1365852160*MW2^13*MZ2 - 
            15375994880*MW2^12*MZ2^2 + 42818589696*MW2^11*MZ2^3 - 
            54601295616*MW2^10*MZ2^4 + 24333288512*MW2^9*MZ2^5 + 
            26359913024*MW2^8*MZ2^6 - 54214525168*MW2^7*MZ2^7 + 
            47169764264*MW2^6*MZ2^8 - 25388518804*MW2^5*MZ2^9 + 
            8884887718*MW2^4*MZ2^10 - 1946584229*MW2^3*MZ2^11 + 
            237970982*MW2^2*MZ2^12 - 12226030*MW2*MZ2^13 + 7725*MZ2^14) + 
          MT2^2*MW2^4*(-355860480*MW2^14 - 1480704000*MW2^13*MZ2 + 
            14514601984*MW2^12*MZ2^2 - 35806096384*MW2^11*MZ2^3 + 
            35534555136*MW2^10*MZ2^4 + 856457664*MW2^9*MZ2^5 - 
            39292304544*MW2^8*MZ2^6 + 43966022272*MW2^7*MZ2^7 - 
            22329260176*MW2^6*MZ2^8 + 2242528152*MW2^5*MZ2^9 + 
            4335195862*MW2^4*MZ2^10 - 2984627045*MW2^3*MZ2^11 + 
            929426458*MW2^2*MZ2^12 - 145342910*MW2*MZ2^13 + 
            9070085*MZ2^14))))*B0i[bb0, 0, 0, MW2])/
    (2*(MH2 - MW2)^2*(-MT2 + MW2)^3*(2*MW2 - MZ2)^3*MZ2^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi*SW2) - 
   (3*MW2*(8*CHbox*(MH2 - 2*MZ2)*MZ2^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (-102400*MW2^6 - 450560*MW2^5*MZ2 + 1671040*MW2^4*MZ2^2 - 
        2287968*MW2^3*MZ2^3 + 1661888*MW2^2*MZ2^4 - 665956*MW2*MZ2^5 + 
        128029*MZ2^6) + CHD*(47185920*MW2^13 + 275251200*MW2^12*MZ2 - 
        2180775936*MW2^11*MZ2^2 - 40960*MW2^10*(10*MH2 - 121883*MZ2)*MZ2^2 + 
        2048*MW2^9*(1400*MH2 - 2190487*MZ2)*MZ2^3 + 
        32*MW2^6*(883522*MH2 - 365738873*MZ2)*MZ2^6 + 
        68*MW2^4*(1031177*MH2 - 77996215*MZ2)*MZ2^8 + 
        3*MW2^2*(6261888*MH2 - 188371709*MZ2)*MZ2^10 + 
        256058*(2*MH2 - 31*MZ2)*MZ2^12 - 1536*MW2^8*MZ2^4*
         (4885*MH2 + 985006*MZ2) + 256*MW2^7*MZ2^5*(7573*MH2 + 
          34246699*MZ2) + MW2*MZ2^11*(-4567516*MH2 + 96640037*MZ2) + 
        24*MW2^5*MZ2^7*(-2673440*MH2 + 395678251*MZ2) + 
        2*MW2^3*MZ2^9*(-22926686*MH2 + 1043145445*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (2*(2*MW2 - MZ2)^3*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW2) + (6*MW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (2*CHbox*(-2*MW2 + MZ2)^2*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
        1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
        665956*MW2*MZ2^5 - 128029*MZ2^6) + 
      CHD*(102400*MW2^8 - 512000*MW2^7*MZ2 + 749440*MW2^6*MZ2^2 + 
        1526208*MW2^5*MZ2^3 - 4765200*MW2^4*MZ2^4 + 4984032*MW2^3*MZ2^5 - 
        2796745*MW2^2*MZ2^6 + 885821*MW2*MZ2^7 - 128029*MZ2^8))*SW2*
     B0i[bb0, MZ2, MH2, MZ2])/((2*MW2 - MZ2)^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (CHD*MW2*(-36*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(112640*MW2^7 - 
        491008*MW2^6*MZ2 + 674688*MW2^5*MZ2^2 - 169024*MW2^4*MZ2^3 - 
        364960*MW2^3*MZ2^4 + 315492*MW2^2*MZ2^5 - 80983*MW2*MZ2^6 + 
        3155*MZ2^7) + 2*MT2^2*MW2*(70123520*MW2^11 + 514703360*MW2^10*MZ2 - 
        3881992192*MW2^9*MZ2^2 + 10461746176*MW2^8*MZ2^3 - 
        16321991936*MW2^7*MZ2^4 + 16888605184*MW2^6*MZ2^5 - 
        12147792608*MW2^5*MZ2^6 + 6080788696*MW2^4*MZ2^7 - 
        2026140128*MW2^3*MZ2^8 + 387006518*MW2^2*MZ2^9 - 
        19389934*MW2*MZ2^10 - 4702189*MZ2^11) - 
      2*MT2^3*(26214400*MW2^11 + 257638400*MW2^10*MZ2 - 
        1777127424*MW2^9*MZ2^2 + 4589714432*MW2^8*MZ2^3 - 
        6913261568*MW2^7*MZ2^4 + 6995435904*MW2^6*MZ2^5 - 
        5027240800*MW2^5*MZ2^6 + 2587629064*MW2^4*MZ2^7 - 
        926149980*MW2^3*MZ2^8 + 210569830*MW2^2*MZ2^9 - 23312872*MW2*MZ2^10 + 
        28395*MZ2^11) + MW2^2*(35389440*MW2^12 - 8519680*MW2^11*MZ2 - 
        437133312*MW2^10*MZ2^2 + 1576222720*MW2^9*MZ2^3 - 
        2416718336*MW2^8*MZ2^4 + 1256023296*MW2^7*MZ2^5 + 
        1190575424*MW2^6*MZ2^6 - 2338699328*MW2^5*MZ2^7 + 
        1621449528*MW2^4*MZ2^8 - 524577556*MW2^3*MZ2^9 + 
        17334050*MW2^2*MZ2^10 + 41066139*MW2*MZ2^11 - 9381203*MZ2^12) - 
      2*MT2*MW2*(61603840*MW2^12 + 253214720*MW2^11*MZ2 - 
        1973833728*MW2^10*MZ2^2 + 4858305536*MW2^9*MZ2^3 - 
        6683078144*MW2^8*MZ2^4 + 5600353536*MW2^7*MZ2^5 - 
        2410932448*MW2^6*MZ2^6 - 301212824*MW2^5*MZ2^7 + 
        1125407292*MW2^4*MZ2^8 - 730403354*MW2^3*MZ2^9 + 
        234936782*MW2^2*MZ2^10 - 32598450*MW2*MZ2^11 + 28395*MZ2^12))*
     B0i[bb0, MZ2, MT2, MT2])/(2*(2*MW2 - MZ2)^3*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi) + 
   (9*CHD*(6*MT2^4*MZ2*(-2*MW2 + MZ2)^2*(348160*MW2^8 - 1063936*MW2^7*MZ2 + 
        924672*MW2^6*MZ2^2 + 273024*MW2^5*MZ2^3 - 844016*MW2^4*MZ2^4 + 
        415976*MW2^3*MZ2^5 - 32512*MW2^2*MZ2^6 - 18840*MW2*MZ2^7 + 
        2575*MZ2^8) + 3*MT2^3*MZ2*(-2*MW2 + MZ2)^2*(-696320*MW2^9 + 
        3786752*MW2^8*MZ2 - 6759424*MW2^7*MZ2^2 + 3283200*MW2^6*MZ2^3 + 
        3392608*MW2^5*MZ2^4 - 4511072*MW2^4*MZ2^5 + 1589000*MW2^3*MZ2^6 - 
        15396*MW2^2*MZ2^7 - 71970*MW2*MZ2^8 + 7725*MZ2^9) - 
      8*MW2^4*(819200*MW2^11 + 6062080*MW2^10*MZ2 - 2186240*MW2^9*MZ2^2 - 
        46556416*MW2^8*MZ2^3 + 81787008*MW2^7*MZ2^4 - 32013408*MW2^6*MZ2^5 - 
        45830296*MW2^5*MZ2^6 + 68050080*MW2^4*MZ2^7 - 41594814*MW2^3*MZ2^8 + 
        13114872*MW2^2*MZ2^9 - 1554649*MW2*MZ2^10 - 97417*MZ2^11) + 
      MT2*MW2^2*(13107200*MW2^12 + 90931200*MW2^11*MZ2 - 
        88121344*MW2^10*MZ2^2 - 728088576*MW2^9*MZ2^3 + 
        1697205248*MW2^8*MZ2^4 - 1176922752*MW2^7*MZ2^5 - 
        489406336*MW2^6*MZ2^6 + 1473213248*MW2^5*MZ2^7 - 
        1217570448*MW2^4*MZ2^8 + 543319008*MW2^3*MZ2^9 - 
        129428176*MW2^2*MZ2^10 + 10775650*MW2*MZ2^11 + 787061*MZ2^12) + 
      MT2^2*(-6553600*MW2^13 - 48988160*MW2^12*MZ2 + 18939904*MW2^11*MZ2^2 + 
        395724800*MW2^10*MZ2^3 - 725612544*MW2^9*MZ2^4 + 
        322732416*MW2^8*MZ2^5 + 371262848*MW2^7*MZ2^6 - 
        597820896*MW2^6*MZ2^7 + 374390592*MW2^5*MZ2^8 - 
        118534728*MW2^4*MZ2^9 + 13557488*MW2^3*MZ2^10 + 
        1242110*MW2^2*MZ2^11 - 118320*MW2*MZ2^12 + 7725*MZ2^13))*
     B0i[bb0, MZ2, MW2, MW2])/(4*(2*MW2 - MZ2)^3*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*Pi) + 
   (18*CHD*MW2^3*(860160*MW2^9 + 8765440*MW2^8*MZ2 - 24732928*MW2^7*MZ2^2 + 
      4304384*MW2^6*MZ2^3 + 40828432*MW2^5*MZ2^4 - 48548800*MW2^4*MZ2^5 + 
      21265538*MW2^3*MZ2^6 - 648794*MW2^2*MZ2^7 - 3240277*MW2*MZ2^8 + 
      1039682*MZ2^9)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (27*CHD*(MT2^2*MZ2^2*(655360*MW2^8 - 1923072*MW2^7*MZ2 + 
        1452288*MW2^6*MZ2^2 + 715776*MW2^5*MZ2^3 - 1417552*MW2^4*MZ2^4 + 
        554000*MW2^3*MZ2^5 - 10282*MW2^2*MZ2^6 - 23990*MW2*MZ2^7 + 
        2575*MZ2^8) + MT2^3*MZ2*(348160*MW2^8 - 1063936*MW2^7*MZ2 + 
        924672*MW2^6*MZ2^2 + 273024*MW2^5*MZ2^3 - 844016*MW2^4*MZ2^4 + 
        415976*MW2^3*MZ2^5 - 32512*MW2^2*MZ2^6 - 18840*MW2*MZ2^7 + 
        2575*MZ2^8) + 4*MW2^3*(122880*MW2^9 + 163840*MW2^8*MZ2 - 
        424704*MW2^7*MZ2^2 - 443136*MW2^6*MZ2^3 + 978000*MW2^5*MZ2^4 - 
        66880*MW2^4*MZ2^5 - 496978*MW2^3*MZ2^6 + 198494*MW2^2*MZ2^7 + 
        9355*MW2*MZ2^8 - 5150*MZ2^9) + MT2*MW2*(-491520*MW2^10 - 
        512000*MW2^9*MZ2 + 2455552*MW2^8*MZ2^2 + 212992*MW2^7*MZ2^3 - 
        4246720*MW2^6*MZ2^4 + 2020272*MW2^5*MZ2^5 + 1778112*MW2^4*MZ2^6 - 
        1599272*MW2^3*MZ2^7 + 248798*MW2^2*MZ2^8 + 57335*MW2*MZ2^9 - 
        10300*MZ2^10))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (2*(2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (9*CHD*MW2^2*(1966080*MW2^10 + 16384000*MW2^9*MZ2 - 53755904*MW2^8*MZ2^2 + 
      37504000*MW2^7*MZ2^3 + 27828992*MW2^6*MZ2^4 - 52582400*MW2^5*MZ2^5 + 
      27808864*MW2^4*MZ2^6 - 2708860*MW2^3*MZ2^7 - 3926663*MW2^2*MZ2^8 + 
      1342024*MW2*MZ2^9 + 17395*MZ2^10)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (9*CHD*MW2*(2*MT2^3*MZ2*(112640*MW2^7 - 491008*MW2^6*MZ2 + 
        674688*MW2^5*MZ2^2 - 169024*MW2^4*MZ2^3 - 364960*MW2^3*MZ2^4 + 
        315492*MW2^2*MZ2^5 - 80983*MW2*MZ2^6 + 3155*MZ2^7) + 
      MT2^2*MZ2*(245760*MW2^8 + 317440*MW2^7*MZ2 - 2220032*MW2^6*MZ2^2 + 
        2186496*MW2^5*MZ2^3 + 334816*MW2^4*MZ2^4 - 1378520*MW2^3*MZ2^5 + 
        580368*MW2^2*MZ2^6 - 48734*MW2*MZ2^7 - 2285*MZ2^8) - 
      2*MT2*MW2*(245760*MW2^9 + 235520*MW2^8*MZ2 - 1197056*MW2^7*MZ2^2 + 
        441984*MW2^6*MZ2^3 + 641888*MW2^5*MZ2^4 - 84176*MW2^4*MZ2^5 - 
        269424*MW2^3*MZ2^6 - 70837*MW2^2*MZ2^7 + 115723*MW2*MZ2^8 - 
        13455*MZ2^9) + MW2*(491520*MW2^10 + 491520*MW2^9*MZ2 - 
        1688576*MW2^8*MZ2^2 - 854528*MW2^7*MZ2^3 + 2332608*MW2^6*MZ2^4 + 
        519424*MW2^5*MZ2^5 - 1470344*MW2^4*MZ2^6 - 24132*MW2^3*MZ2^7 + 
        398023*MW2^2*MZ2^8 - 71048*MW2*MZ2^9 - 1995*MZ2^10))*
     C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((2*MW2 - MZ2)*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi))*Class[3] - 
 (288*CHWB*CW*MZ2^2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
    4052*MW2*MZ2^3 - 1243*MZ2^4)*Pi*SW*VMU^2*Class[4])/
  ((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) + 
 ((CHWB*MW2*(-9*MH2^3*(MT2 - MW2)^2*MZ2^3*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
        MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
        MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2*(1228800*MW2^10 + 
        2*MW2^2*MZ2^8*(23423455 - 2534431*SW2) - 128029*MZ2^10*(-8 + 3*SW2) + 
        40960*MW2^9*MZ2*(157 + 30*SW2) + 2560*MW2^8*MZ2^2*
         (-8233 + 1712*SW2) + 2*MW2^3*MZ2^7*(-61010589 + 70438*SW2) + 
        12*MW2*MZ2^9*(-870734 + 197101*SW2) - 128*MW2^7*MZ2^3*
         (74133 + 218740*SW2) + 64*MW2^6*MZ2^4*(1724631 + 867934*SW2) - 
        16*MW2^5*MZ2^5*(12663985 + 3312756*SW2) + 4*MW2^4*MZ2^6*
         (49938051 + 5755004*SW2)) + 
      4*MW2^2*(-6*MT2^7*MZ2*SW2*(157286400*MW2^12 + MW2*MZ2^11*
           (490104029 - 473610274*SW2) + 327680*MW2^11*MZ2*(2279 + 480*SW2) + 
          327680*MW2^10*MZ2^2*(-35225 + 2439*SW2) - 2048*MW2^9*MZ2^3*
           (-22391967 + 5526080*SW2) + MZ2^12*(-31553741 + 29800264*SW2) + 
          512*MW2^8*MZ2^4*(-192866743 + 77425188*SW2) - 256*MW2^7*MZ2^5*
           (-535014937 + 286048738*SW2) - 128*MW2^5*MZ2^7*
           (-702265223 + 522074457*SW2) + 6*MW2^2*MZ2^10*(-585026201 + 
            551349459*SW2) + 128*MW2^6*MZ2^6*(-1026634759 + 664983510*SW2) - 
          2*MW2^3*MZ2^9*(-7594379561 + 6773814258*SW2) + 
          4*MW2^4*MZ2^8*(-11013548147 + 9081036788*SW2)) - 
        MW2^5*(MW2 + MZ2)*(19975372800*MW2^14 + 655360*MW2^13*MZ2*
           (-212117 + 34692*SW2) - 163840*MW2^12*MZ2^2*(-2319419 + 
            (641348 + 4096*Pi^2)*SW2) + 4096*MW2^11*MZ2^3*
           (-101016621 + 4*(8377499 + 274240*Pi^2)*SW2) - 
          4*MW2^2*MZ2^12*(-3900981883 + 8*(396209989 + 1218164*Pi^2)*SW2) - 
          3*MZ2^14*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) - 
          2*MW2^3*MZ2^11*(6957808964 + (-15334565643 + 4840096*Pi^2)*SW2) + 
          256*MW2^9*MZ2^5*(6424713619 + 16*(-195714221 + 6556224*Pi^2)*SW2) - 
          2048*MW2^10*MZ2^4*(141824263 + (-79704356 + 6903296*Pi^2)*SW2) + 
          MW2*MZ2^13*(-3803682156 + (2427363847 + 27427024*Pi^2)*SW2) - 
          128*MW2^8*MZ2^6*(20974730203 + 6*(-1661472529 + 43247456*Pi^2)*
             SW2) - 2*MW2^4*MZ2^10*(64285732173 + 
            4*(580287251 + 70623552*Pi^2)*SW2) - 8*MW2^6*MZ2^8*
           (205010183281 + 16*(-5147570627 + 111619920*Pi^2)*SW2) + 
          8*MW2^5*MZ2^9*(81748385867 + 3*(-8234216089 + 183089856*Pi^2)*
             SW2) + 128*MW2^7*MZ2^7*(20310364541 + 
            (-9135616922 + 212185152*Pi^2)*SW2)) + 
        MT2^6*(-25637683200*MW2^14 - 655360*MW2^13*MZ2*
           (-181337 + 43332*SW2) + MW2*MZ2^13*(-461364840 + 
            (1666094915 - 27427024*Pi^2)*SW2) + 163840*MW2^12*MZ2^2*
           (399379 + 8*(63595 + 512*Pi^2)*SW2) - 4096*MW2^11*MZ2^3*
           (421272759 + 4*(-18390571 + 274240*Pi^2)*SW2) + 
          3*MZ2^14*(-49399212 + (4938147 + 1546672*Pi^2)*SW2) + 
          4096*MW2^10*MZ2^4*(1425848426 + (-505157089 + 3451648*Pi^2)*SW2) + 
          2*MW2^3*MZ2^11*(-121113291388 + (103277763675 + 4840096*Pi^2)*
             SW2) - 256*MW2^9*MZ2^5*(42964232221 + 
            8*(-2525333665 + 13112448*Pi^2)*SW2) + 2*MW2^2*MZ2^12*
           (13583010859 + (-14066402963 + 19490624*Pi^2)*SW2) + 
          128*MW2^8*MZ2^6*(107516906029 + 12*(-4985013267 + 21623728*Pi^2)*
             SW2) - 8*MW2^5*MZ2^9*(448785686567 + 9*(-36270070829 + 
              61029952*Pi^2)*SW2) + 2*MW2^4*MZ2^10*(578517965319 + 
            4*(-112640276119 + 70623552*Pi^2)*SW2) - 64*MW2^7*MZ2^7*
           (190282086697 + 2*(-59311268579 + 212185152*Pi^2)*SW2) + 
          8*MW2^6*MZ2^8*(973784148799 + 4*(-165135052661 + 446479680*Pi^2)*
             SW2)) - 3*MT2^4*MW2*(106168320000*MW2^15 + 9830400*MW2^14*MZ2*
           (-70439 + 12204*SW2) - 163840*MW2^13*MZ2^2*(-9439623 + 
            4*(800191 + 5120*Pi^2)*SW2) + 20480*MW2^12*MZ2^3*
           (-5277797 + 4*(3761071 + 282432*Pi^2)*SW2) - 
          2*MW2*MZ2^14*(-3204469671 + 44*(48668719 + 575308*Pi^2)*SW2) - 
          2048*MW2^11*MZ2^4*(3430567803 + 32*(-42129647 + 1147200*Pi^2)*
             SW2) + MZ2^15*(-400627564 + (253216553 + 4640016*Pi^2)*SW2) - 
          2*MW2^5*MZ2^10*(1006647672637 + 256*(-1642667095 + 14099802*Pi^2)*
             SW2) + 256*MW2^10*MZ2^5*(71909226211 + 
            32*(-1082762671 + 18116384*Pi^2)*SW2) + MW2^2*MZ2^13*
           (-39284392982 + 3*(9721699605 + 58705456*Pi^2)*SW2) - 
          2*MW2^3*MZ2^12*(-46271929960 + (46232014943 + 92613024*Pi^2)*SW2) + 
          2*MW2^4*MZ2^11*(87504212867 + (19533550259 + 258293728*Pi^2)*SW2) - 
          8*MW2^7*MZ2^8*(2063573336833 + 24*(-46255301659 + 513523168*Pi^2)*
             SW2) + 128*MW2^8*MZ2^7*(196429367861 + 
            2*(-53182141135 + 660205248*Pi^2)*SW2) - 128*MW2^9*MZ2^6*
           (206744880665 + 2*(-54198900137 + 753611424*Pi^2)*SW2) + 
          8*MW2^6*MZ2^9*(921601137596 + (-468594147883 + 4532266560*Pi^2)*
             SW2)) + MT2^2*MW2^2*(-305292902400*MW2^16 - 5898240*MW2^15*MZ2*
           (-342767 + 58780*SW2) + MW2^3*MZ2^13*(30192488030 + 
            (19663525573 - 352803248*Pi^2)*SW2) + 163840*MW2^14*MZ2^2*
           (-30223319 + 768*(11973 + 80*Pi^2)*SW2) - 4096*MW2^13*MZ2^3*
           (-812991799 + 20*(16873195 + 806336*Pi^2)*SW2) - 
          6*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          10*MW2*MZ2^15*(-809391633 + (506408453 + 6413408*Pi^2)*SW2) + 
          4096*MW2^12*MZ2^4*(2452009093 + (-1109657777 + 49253120*Pi^2)*
             SW2) + 128*MW2^10*MZ2^6*(319994482083 + 
            64*(-2512740270 + 50808863*Pi^2)*SW2) + MW2^2*MZ2^14*
           (30067470668 - (23759181477 + 63216304*Pi^2)*SW2) - 
          256*MW2^11*MZ2^5*(118991565503 + 8*(-7351472725 + 178492288*Pi^2)*
             SW2) - 2*MW2^4*MZ2^12*(314284990235 + 
            (-135155975885 + 262948864*Pi^2)*SW2) + 8*MW2^7*MZ2^9*
           (34818647037 + (-208738061729 + 2122718784*Pi^2)*SW2) + 
          8*MW2^8*MZ2^8*(1657288393245 + 4*(-156660704537 + 2923836096*Pi^2)*
             SW2) - 2*MW2^6*MZ2^10*(1928697670767 + 
            4*(-336575256877 + 3611023296*Pi^2)*SW2) - 64*MW2^9*MZ2^7*
           (500953620789 + (-239488134878 + 4488418944*Pi^2)*SW2) + 
          2*MW2^5*MZ2^11*(1160881256752 + (-655827082403 + 5031746400*Pi^2)*
             SW2)) + MT2^5*(134008012800*MW2^15 + 5898240*MW2^14*MZ2*
           (-136373 + 25528*SW2) - 2621440*MW2^13*MZ2^2*
           (-497846 + 3*(76341 + 512*Pi^2)*SW2) + 4096*MW2^12*MZ2^3*
           (615184939 + 32*(-1269137 + 210800*Pi^2)*SW2) - 
          1024*MW2^11*MZ2^4*(15013458075 + 256*(-21515227 + 340732*Pi^2)*
             SW2) + 3*MZ2^15*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) - 
          5*MW2*MZ2^14*(-1052333922 + (610493843 + 11053424*Pi^2)*SW2) - 
          2*MW2^3*MZ2^12*(5648763643 + 2*(-1662407097 + 56051824*Pi^2)*SW2) + 
          4*MW2^4*MZ2^11*(185306005359 + 2*(-56856298795 + 63363408*Pi^2)*
             SW2) - 4*MW2^5*MZ2^10*(1043451902920 + 
            27*(-23916945821 + 72074880*Pi^2)*SW2) + 2*MW2^2*MZ2^13*
           (-13105906649 + (7746690349 + 101771696*Pi^2)*SW2) + 
          512*MW2^10*MZ2^5*(66366513199 + (-31355797994 + 342311936*Pi^2)*
             SW2) + 64*MW2^8*MZ2^7*(672485210945 + 
            6*(-64660131897 + 510865216*Pi^2)*SW2) - 256*MW2^9*MZ2^6*
           (180308814274 + (-96705207809 + 883353792*Pi^2)*SW2) - 
          8*MW2^7*MZ2^8*(3560241042173 + 8*(-267861543349 + 1763809344*Pi^2)*
             SW2) + 4*MW2^6*MZ2^9*(3326677031399 + 2*(-1023423928139 + 
              5081536128*Pi^2)*SW2)) + MT2*MW2^3*(120795955200*MW2^16 + 
          1966080*MW2^15*MZ2*(-391529 + 69864*SW2) - 3932160*MW2^14*MZ2^2*
           (-450965 + (141857 + 1024*Pi^2)*SW2) + 4096*MW2^13*MZ2^3*
           (-227841571 + 384*(265409 + 15860*Pi^2)*SW2) + 
          3*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          2*MW2^3*MZ2^13*(17487573497 + 8*(-3207018621 + 3581162*Pi^2)*SW2) - 
          1024*MW2^12*MZ2^4*(3796616237 + 8*(-211147969 + 8627584*Pi^2)*
             SW2) - 2*MW2*MZ2^15*(-2408121201 + (1504105961 + 20673536*Pi^2)*
             SW2) + 512*MW2^11*MZ2^5*(19450527141 + 
            10*(-943612039 + 22308352*Pi^2)*SW2) + 8*MW2^8*MZ2^8*
           (146062108321 + 48*(-2932249975 + 75440224*Pi^2)*SW2) + 
          4*MW2^4*MZ2^12*(50317598175 + (249145315 + 75515088*Pi^2)*SW2) + 
          MW2^2*MZ2^14*(-24801365362 + (18621239825 + 93422224*Pi^2)*SW2) - 
          16*MW2^5*MZ2^11*(75705849253 + 3*(-9289263701 + 128066728*Pi^2)*
             SW2) - 256*MW2^10*MZ2^6*(43284232948 + 
            (-20947145921 + 408529088*Pi^2)*SW2) + 64*MW2^9*MZ2^7*
           (87758010377 + (-36667900390 + 569715072*Pi^2)*SW2) - 
          4*MW2^7*MZ2^9*(1011193958719 + 2*(-285132091463 + 5457101184*Pi^2)*
             SW2) + 4*MW2^6*MZ2^10*(768479920574 + 
            (-369392237959 + 6019972224*Pi^2)*SW2)) + 
        MT2^3*MW2*(413663232000*MW2^16 + 36044800*MW2^15*MZ2*
           (-76747 + 13008*SW2) + 20480*MW2^13*MZ2^3*(-190110625 + 
            256*(354583 + 17396*Pi^2)*SW2) - 655360*MW2^14*MZ2^2*
           (-10318778 + (3190867 + 20480*Pi^2)*SW2) + 
          3*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          MW2*MZ2^15*(2750831400 - (1682620699 + 18146992*Pi^2)*SW2) - 
          3072*MW2^12*MZ2^4*(5708391253 + 4*(-612169473 + 23687680*Pi^2)*
             SW2) - 4*MW2^2*MZ2^14*(-1345269668 + (611580987 + 27168280*Pi^2)*
             SW2) + 128*MW2^9*MZ2^7*(543746581111 + 
            72*(-3859379533 + 63234352*Pi^2)*SW2) - 256*MW2^10*MZ2^6*
           (298052625415 + 32*(-4793887941 + 85919380*Pi^2)*SW2) - 
          2*MW2^4*MZ2^12*(-346940464661 + (256110448818 + 97638080*Pi^2)*
             SW2) - 2*MW2^5*MZ2^11*(625464868299 + 
            16*(-39994895851 + 108055736*Pi^2)*SW2) + 2*MW2^3*MZ2^13*
           (-72368356451 + (45963548601 + 318091584*Pi^2)*SW2) - 
          12*MW2^6*MZ2^10*(133502464582 + (56421733003 + 483394304*Pi^2)*
             SW2) + 512*MW2^11*MZ2^5*(102907512327 + 
            2*(-25306342313 + 547723264*Pi^2)*SW2) - 8*MW2^8*MZ2^8*
           (5187199863467 + 4*(-618544313891 + 9589135872*Pi^2)*SW2) + 
          4*MW2^7*MZ2^9*(3706669809563 + 2*(-690094117157 + 11162266368*Pi^2)*
             SW2))) + MH2^2*(-6*MT2^7*MZ2*SW2*(157286400*MW2^12 + 
          MW2*MZ2^11*(490104029 - 473610274*SW2) + 327680*MW2^11*MZ2*
           (2279 + 480*SW2) + 327680*MW2^10*MZ2^2*(-35225 + 2439*SW2) - 
          2048*MW2^9*MZ2^3*(-22391967 + 5526080*SW2) + 
          MZ2^12*(-31553741 + 29800264*SW2) + 512*MW2^8*MZ2^4*
           (-192866743 + 77425188*SW2) - 256*MW2^7*MZ2^5*(-535014937 + 
            286048738*SW2) - 128*MW2^5*MZ2^7*(-702265223 + 522074457*SW2) + 
          6*MW2^2*MZ2^10*(-585026201 + 551349459*SW2) + 128*MW2^6*MZ2^6*
           (-1026634759 + 664983510*SW2) - 2*MW2^3*MZ2^9*(-7594379561 + 
            6773814258*SW2) + 4*MW2^4*MZ2^8*(-11013548147 + 
            9081036788*SW2)) - MW2^5*(MW2 + MZ2)*(19975372800*MW2^14 + 
          655360*MW2^13*MZ2*(-212117 + 34692*SW2) - 81920*MW2^12*MZ2^2*
           (-4638973 + 8*(160337 + 1024*Pi^2)*SW2) + 4096*MW2^11*MZ2^3*
           (-100990791 + 8*(4185037 + 137120*Pi^2)*SW2) - 
          512*MW2^10*MZ2^4*(567691297 + 32*(-9945787 + 862912*Pi^2)*SW2) - 
          2*MW2^3*MZ2^11*(8133557975 + 4*(-3945987531 + 1210024*Pi^2)*SW2) - 
          3*MZ2^14*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          2*MW2*MZ2^13*(-1924886298 + (1222323881 + 13713512*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(16092560068 - (12857746631 + 38981248*Pi^2)*SW2) + 
          128*MW2^9*MZ2^5*(12837561341 + 4*(-1560310753 + 52449792*Pi^2)*
             SW2) - 64*MW2^8*MZ2^6*(41840652701 + 
            6*(-3304981247 + 86494912*Pi^2)*SW2) - 4*MW2^6*MZ2^8*
           (405922553891 + 20*(-8121899603 + 178591872*Pi^2)*SW2) - 
          2*MW2^4*MZ2^10*(60895280973 + (3737802509 + 282494208*Pi^2)*SW2) + 
          2*MW2^5*MZ2^9*(320569636481 + 6*(-15962490761 + 366179712*Pi^2)*
             SW2) + 16*MW2^7*MZ2^7*(161621963395 + 
            4*(-18119699251 + 424370304*Pi^2)*SW2)) + 
        MT2^6*(-25637683200*MW2^14 - 655360*MW2^13*MZ2*
           (-181337 + 43332*SW2) + 81920*MW2^12*MZ2^2*
           (798623 + 16*(63595 + 512*Pi^2)*SW2) - 4096*MW2^11*MZ2^3*
           (421298589 + 16*(-4599499 + 68560*Pi^2)*SW2) + 
          3*MZ2^14*(-49399212 + (4938147 + 1546672*Pi^2)*SW2) + 
          2*MW2^3*MZ2^11*(-119937542377 + 2*(51414189597 + 2420048*Pi^2)*
             SW2) - 8*MW2*MZ2^13*(51909300 + (-206101375 + 3428378*Pi^2)*
             SW2) + 512*MW2^10*MZ2^4*(11407181653 + 
            8*(-505088059 + 3451648*Pi^2)*SW2) + 64*MW2^8*MZ2^6*
           (214925004353 + 42*(-2846012751 + 12356416*Pi^2)*SW2) + 
          MW2^2*MZ2^12*(26677389182 + (-27953778943 + 38981248*Pi^2)*SW2) - 
          128*MW2^9*MZ2^5*(85916598545 + 4*(-10095931645 + 52449792*Pi^2)*
             SW2) - 2*MW2^5*MZ2^9*(1788718839281 + 
            18*(-72371494519 + 122059904*Pi^2)*SW2) + 2*MW2^4*MZ2^10*
           (575127514119 + (-449144450971 + 282494208*Pi^2)*SW2) - 
          16*MW2^7*MZ2^7*(760267393855 + 4*(-118471002565 + 424370304*Pi^2)*
             SW2) + 4*MW2^6*MZ2^8*(1943470484927 + 
            4*(-329699038321 + 892959360*Pi^2)*SW2)) + 
        MT2^5*(134008012800*MW2^15 + 5898240*MW2^14*MZ2*
           (-136373 + 25528*SW2) - 163840*MW2^13*MZ2^2*(-7965941 + 
            48*(76341 + 512*Pi^2)*SW2) - 2048*MW2^11*MZ2^4*
           (7507372065 + 64*(-43018439 + 681464*Pi^2)*SW2) + 
          4096*MW2^12*MZ2^3*(615337219 + 8*(-5098823 + 843200*Pi^2)*SW2) + 
          3*MZ2^15*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) - 
          10*MW2*MZ2^14*(-530776005 + (306975313 + 5526712*Pi^2)*SW2) + 
          256*MW2^10*MZ2^5*(132698217197 + 32*(-1957676729 + 21394496*Pi^2)*
             SW2) - 8*MW2^3*MZ2^12*(751779256 + (-584587191 + 28025912*Pi^2)*
             SW2) - 2*MW2^5*MZ2^10*(2060137191653 + 
            54*(-23703324163 + 72074880*Pi^2)*SW2) - 2048*MW2^9*MZ2^6*
           (22517458721 + (-12066590935 + 110419224*Pi^2)*SW2) + 
          MW2^2*MZ2^13*(-26976988474 + (15776111171 + 203543392*Pi^2)*SW2) + 
          2*MW2^4*MZ2^11*(360167065452 + (-223312234789 + 253453632*Pi^2)*
             SW2) + 32*MW2^8*MZ2^7*(1342169947681 + 
            12*(-64490633493 + 510865216*Pi^2)*SW2) + 4*MW2^6*MZ2^9*
           (3303307497767 + 16*(-127216040173 + 635192016*Pi^2)*SW2) - 
          16*MW2^7*MZ2^8*(1773112849147 + 2*(-533706816509 + 3527618688*Pi^2)*
             SW2)) + MT2*MW2^3*(120795955200*MW2^16 + 1966080*MW2^15*MZ2*
           (-391529 + 69864*SW2) - 491520*MW2^14*MZ2^2*(-3607855 + 
            8*(141857 + 1024*Pi^2)*SW2) + 4096*MW2^13*MZ2^3*
           (-227678491 + 24*(4239119 + 253760*Pi^2)*SW2) - 
          4096*MW2^12*MZ2^4*(949374953 + 14*(-30128047 + 1232512*Pi^2)*SW2) + 
          3*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          MW2*MZ2^15*(4862332842 - 13*(232730449 + 3180544*Pi^2)*SW2) + 
          256*MW2^11*MZ2^5*(38862677841 + 40*(-470256071 + 11154176*Pi^2)*
             SW2) - 512*MW2^10*MZ2^6*(21569015873 + 
            8*(-1301187137 + 25533068*Pi^2)*SW2) + MW2^3*MZ2^13*
           (38515999984 + (-52644444357 + 57298592*Pi^2)*SW2) + 
          MW2^2*MZ2^14*(-25428269218 + (18852118553 + 93422224*Pi^2)*SW2) + 
          2*MW2^4*MZ2^12*(95183395725 + (2726016629 + 151030176*Pi^2)*SW2) + 
          32*MW2^9*MZ2^7*(173633471773 + 4*(-18062632775 + 284857536*Pi^2)*
             SW2) + 32*MW2^8*MZ2^8*(38079841774 + 
            (-35775427413 + 905282688*Pi^2)*SW2) - 2*MW2^5*MZ2^11*
           (596106027503 + 3*(-72784342231 + 1024533824*Pi^2)*SW2) - 
          4*MW2^7*MZ2^9*(1014728429935 + 4*(-142523442733 + 2728550592*Pi^2)*
             SW2) + 2*MW2^6*MZ2^10*(1529835202045 + 
            2*(-366804457717 + 6019972224*Pi^2)*SW2)) - 
        3*MT2^4*MW2*(106168320000*MW2^15 + 9830400*MW2^14*MZ2*
           (-70439 + 12204*SW2) - 81920*MW2^13*MZ2^2*(-18879921 + 
            8*(800191 + 5120*Pi^2)*SW2) + 20480*MW2^12*MZ2^3*
           (-5252507 + 8*(1876823 + 141216*Pi^2)*SW2) + 128*MW2^10*MZ2^5*
           (143760699917 + 1924*(-35959741 + 602624*Pi^2)*SW2) + 
          MW2*MZ2^14*(6455029782 - 11*(390921017 + 4602464*Pi^2)*SW2) + 
          MZ2^15*(-400627564 + (253216553 + 4640016*Pi^2)*SW2) - 
          512*MW2^11*MZ2^4*(13724449077 + 16*(-336879451 + 9177600*Pi^2)*
             SW2) - 7*MW2^3*MZ2^12*(-13905502946 + 
            (13465419109 + 26460864*Pi^2)*SW2) + 2*MW2^4*MZ2^11*
           (78235016612 + 7*(3313875167 + 36899104*Pi^2)*SW2) + 
          MW2^2*MZ2^13*(-40003477718 + 3*(9810181791 + 58705456*Pi^2)*SW2) - 
          4*MW2^7*MZ2^8*(4103213798579 + 12*(-183867382177 + 2054092672*Pi^2)*
             SW2) + 16*MW2^8*MZ2^7*(1566694947403 + 
            4*(-211863108709 + 2640820992*Pi^2)*SW2) - 64*MW2^9*MZ2^6*
           (412921991011 + (-216213462098 + 3014445696*Pi^2)*SW2) - 
          2*MW2^5*MZ2^10*(983271509650 + (-410403860293 + 3609549312*Pi^2)*
             SW2) + 2*MW2^6*MZ2^9*(3646089390107 + 
            2*(-927314906507 + 9064533120*Pi^2)*SW2)) + 
        MT2^3*MW2*(413663232000*MW2^16 + 36044800*MW2^15*MZ2*
           (-76747 + 13008*SW2) - 327680*MW2^14*MZ2^2*(-20638231 + 
            (6381734 + 40960*Pi^2)*SW2) + 20480*MW2^13*MZ2^3*
           (-190008385 + 16*(5665903 + 278336*Pi^2)*SW2) - 
          3072*MW2^12*MZ2^4*(5709777883 + 76*(-32196267 + 1246720*Pi^2)*
             SW2) + 3*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) - 
          2*MW2*MZ2^15*(-1398460920 + (849952307 + 9073496*Pi^2)*SW2) - 
          2*MW2^4*MZ2^12*(-350787836843 + 5*(51476566821 + 19527616*Pi^2)*
             SW2) + MW2^2*MZ2^14*(4984627016 - 5*(460372959 + 21734624*Pi^2)*
             SW2) + 64*MW2^9*MZ2^7*(1082994513941 + 
            144*(-3837136245 + 63234352*Pi^2)*SW2) - 8*MW2^5*MZ2^11*
           (162334210983 + 4*(-40543980109 + 108055736*Pi^2)*SW2) + 
          2*MW2^3*MZ2^13*(-72142144376 + (45866030253 + 318091584*Pi^2)*
             SW2) - 12*MW2^6*MZ2^10*(121425595810 + 
            (61394371519 + 483394304*Pi^2)*SW2) + 1024*MW2^11*MZ2^5*
           (51424382346 + (-25251641123 + 547723264*Pi^2)*SW2) - 
          256*MW2^10*MZ2^6*(297495932503 + 2*(-76422496101 + 1374710080*Pi^2)*
             SW2) - 8*MW2^8*MZ2^8*(5143648386665 + 
            4*(-612443071241 + 9589135872*Pi^2)*SW2) + 4*MW2^7*MZ2^9*
           (3637678926083 + 2*(-673843883387 + 11162266368*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(-305292902400*MW2^16 - 5898240*MW2^15*MZ2*
           (-342767 + 58780*SW2) + MW2^4*MZ2^12*(-617634667666 + 
            (265533204571 - 525897728*Pi^2)*SW2) + 2*MW2^3*MZ2^13*
           (12601791757 + (10779929369 - 176401624*Pi^2)*SW2) + 
          81920*MW2^14*MZ2^2*(-60448663 + 1536*(11973 + 80*Pi^2)*SW2) - 
          4096*MW2^13*MZ2^3*(-812598949 + 160*(2106365 + 100792*Pi^2)*SW2) - 
          6*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          10*MW2*MZ2^15*(-818609721 + (509865236 + 6413408*Pi^2)*SW2) + 
          512*MW2^12*MZ2^4*(19621616339 + 8*(-1108562927 + 49253120*Pi^2)*
             SW2) + MW2^2*MZ2^14*(31136916620 - (24151803273 + 63216304*Pi^2)*
             SW2) - 128*MW2^11*MZ2^5*(237800335471 + 
            4*(-29325474955 + 713969152*Pi^2)*SW2) - 16*MW2^9*MZ2^7*
           (1991960505153 + 4*(-237517129955 + 4488418944*Pi^2)*SW2) + 
          2*MW2^5*MZ2^11*(1158888775543 + (-653663245604 + 5031746400*Pi^2)*
             SW2) + 4*MW2^8*MZ2^8*(3263479066449 + 
            4*(-306829943731 + 5847672192*Pi^2)*SW2) + 64*MW2^10*MZ2^6*
           (638398004259 + (-320109295650 + 6503534464*Pi^2)*SW2) + 
          2*MW2^7*MZ2^9*(205466695341 + (-861651688478 + 8490875136*Pi^2)*
             SW2) - 2*MW2^6*MZ2^10*(1950315374109 + 
            (-1352342461063 + 14444093184*Pi^2)*SW2))) - 
      MH2*MW2*(-30*MT2^7*MZ2*SW2*(157286400*MW2^12 + MW2*MZ2^11*
           (490104029 - 473610274*SW2) + 327680*MW2^11*MZ2*(2279 + 480*SW2) + 
          327680*MW2^10*MZ2^2*(-35225 + 2439*SW2) - 2048*MW2^9*MZ2^3*
           (-22391967 + 5526080*SW2) + MZ2^12*(-31553741 + 29800264*SW2) + 
          512*MW2^8*MZ2^4*(-192866743 + 77425188*SW2) - 256*MW2^7*MZ2^5*
           (-535014937 + 286048738*SW2) - 128*MW2^5*MZ2^7*
           (-702265223 + 522074457*SW2) + 6*MW2^2*MZ2^10*(-585026201 + 
            551349459*SW2) + 128*MW2^6*MZ2^6*(-1026634759 + 664983510*SW2) - 
          2*MW2^3*MZ2^9*(-7594379561 + 6773814258*SW2) + 
          4*MW2^4*MZ2^8*(-11013548147 + 9081036788*SW2)) - 
        MW2^5*(MW2 + MZ2)*(99876864000*MW2^14 + 3276800*MW2^13*MZ2*
           (-212117 + 34692*SW2) - 819200*MW2^12*MZ2^2*(-2319905 + 
            (641348 + 4096*Pi^2)*SW2) + 20480*MW2^11*MZ2^3*
           (-100996245 + 4*(8375879 + 274240*Pi^2)*SW2) - 
          15*MZ2^14*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) - 
          40960*MW2^10*MZ2^4*(35719516 + (-19918493 + 1725824*Pi^2)*SW2) + 
          256*MW2^9*MZ2^5*(32267707469 + 40*(-391129831 + 13112448*Pi^2)*
             SW2) - 2*MW2^3*MZ2^11*(34437432928 + 
            (-77088759363 + 24200480*Pi^2)*SW2) + 64*MW2^7*MZ2^7*
           (204219186797 + 80*(-1139867119 + 26523144*Pi^2)*SW2) - 
          128*MW2^8*MZ2^6*(105382464125 + 42*(-1185343097 + 30891040*Pi^2)*
             SW2) - 4*MW2^2*MZ2^12*(-19539031115 + 
            (15886970383 + 48726560*Pi^2)*SW2) - 2*MW2^4*MZ2^10*
           (324770015049 + 16*(812434669 + 88279440*Pi^2)*SW2) + 
          MW2*MZ2^13*(-19055283132 + (12150646367 + 137135120*Pi^2)*SW2) + 
          8*MW2^5*MZ2^9*(411747340888 + 3*(-40909530059 + 915449280*Pi^2)*
             SW2) - 8*MW2^6*MZ2^8*(1031470189175 + 
            8*(-51322248629 + 1116199200*Pi^2)*SW2)) + 
        MT2*MW2^3*(603979776000*MW2^16 + 9830400*MW2^15*MZ2*
           (-391529 + 69864*SW2) - 9830400*MW2^14*MZ2^2*
           (-902173 + (283714 + 2048*Pi^2)*SW2) + 20480*MW2^13*MZ2^3*
           (-227660995 + 96*(1061231 + 63440*Pi^2)*SW2) + 
          15*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) - 
          5120*MW2^12*MZ2^4*(3809095097 + 8*(-211092673 + 8627584*Pi^2)*
             SW2) + 2*MW2^3*MZ2^13*(87180368737 + 10*(-12888661953 + 
              14324648*Pi^2)*SW2) + MW2^2*MZ2^14*(-124253930666 + 
            29*(3217309097 + 16107280*Pi^2)*SW2) - 2*MW2*MZ2^15*
           (-12059042181 + (7527443371 + 103367680*Pi^2)*SW2) + 
          512*MW2^11*MZ2^5*(97621010727 + 10*(-4714633247 + 111541760*Pi^2)*
             SW2) + 8*MW2^8*MZ2^8*(726708908033 + 96*(-7355692867 + 
              188600560*Pi^2)*SW2) + 4*MW2^4*MZ2^12*(253990816005 + 
            (2334803201 + 377575440*Pi^2)*SW2) + 4*MW2^6*MZ2^10*
           (3863246555176 + 49*(-37632195707 + 614282880*Pi^2)*SW2) - 
          8*MW2^5*MZ2^11*(762042501883 + 3*(-92490749777 + 1280667280*Pi^2)*
             SW2) + 64*MW2^9*MZ2^7*(441853864051 + 
            2*(-91372538143 + 1424287680*Pi^2)*SW2) - 4*MW2^7*MZ2^9*
           (5076269153771 + 34*(-83844175487 + 1605029760*Pi^2)*SW2) - 
          256*MW2^10*MZ2^6*(217473033908 + (-104593480897 + 2042645440*Pi^2)*
             SW2)) + MT2^6*(-128188416000*MW2^14 - 3276800*MW2^13*MZ2*
           (-181337 + 43332*SW2) + MW2*MZ2^13*(-2269951848 + 
            (8316647443 - 137135120*Pi^2)*SW2) + 819200*MW2^12*MZ2^2*
           (398893 + 8*(63595 + 512*Pi^2)*SW2) - 20480*MW2^11*MZ2^3*
           (421293135 + 4*(-18392191 + 274240*Pi^2)*SW2) + 
          128*MW2^8*MZ2^6*(538093343255 + 1968*(-151951743 + 659260*Pi^2)*
             SW2) + 15*MZ2^14*(-49399212 + (4938147 + 1546672*Pi^2)*SW2) + 
          10240*MW2^10*MZ2^4*(2852750653 + 2*(-505141897 + 3451648*Pi^2)*
             SW2) - 256*MW2^9*MZ2^5*(214965300479 + 
            80*(-1262517527 + 6556224*Pi^2)*SW2) + 2*MW2^3*MZ2^11*
           (-605918068832 + (515972887227 + 24200480*Pi^2)*SW2) + 
          2*MW2^2*MZ2^12*(67846810895 + (-70254873169 + 97453120*Pi^2)*SW2) + 
          2*MW2^4*MZ2^10*(2895931180779 + 8*(-281426539087 + 176558880*Pi^2)*
             SW2) - 128*MW2^7*MZ2^7*(476262987436 + 
            5*(-59294588609 + 212185152*Pi^2)*SW2) - 8*MW2^5*MZ2^9*
           (2246933844388 + 9*(-181263170683 + 305149760*Pi^2)*SW2) + 
          8*MW2^6*MZ2^8*(4875340016765 + 4*(-825368348023 + 2232398400*Pi^2)*
             SW2)) - 3*MT2^4*MW2*(530841600000*MW2^15 + 49152000*MW2^14*MZ2*
           (-70439 + 12204*SW2) - 819200*MW2^13*MZ2^2*(-9442053 + 
            4*(800191 + 5120*Pi^2)*SW2) + 102400*MW2^12*MZ2^3*
           (-5261309 + 4*(3759451 + 282432*Pi^2)*SW2) - 81920*MW2^11*MZ2^4*
           (429484695 + 2*(-84250609 + 2294400*Pi^2)*SW2) + 
          5*MZ2^15*(-400627564 + (253216553 + 4640016*Pi^2)*SW2) - 
          2*MW2*MZ2^14*(-16040784531 + 22*(487001443 + 5753080*Pi^2)*SW2) + 
          1280*MW2^10*MZ2^5*(72061795993 + 8*(-4329527245 + 72465536*Pi^2)*
             SW2) - 8*MW2^7*MZ2^8*(10358887379111 + 
            480*(-11548257283 + 128380792*Pi^2)*SW2) + 64*MW2^8*MZ2^7*
           (1970889011765 + 64*(-16604520197 + 206314140*Pi^2)*SW2) + 
          MW2^2*MZ2^13*(-196742813470 + 3*(48682971009 + 293527280*Pi^2)*
             SW2) - 2*MW2^3*MZ2^12*(-231349254908 + 
            (231961714093 + 463065120*Pi^2)*SW2) - 128*MW2^9*MZ2^6*
           (1036556747623 + 10*(-54166628351 + 753611424*Pi^2)*SW2) + 
          2*MW2^4*MZ2^11*(442620477979 + (101140616719 + 1291468640*Pi^2)*
             SW2) - 2*MW2^5*MZ2^10*(5061966780317 + 
            4*(-523127307137 + 4511936640*Pi^2)*SW2) + 8*MW2^6*MZ2^9*
           (4629452018515 + (-2337819822497 + 22661332800*Pi^2)*SW2)) + 
        MT2^2*MW2^2*(-1526464512000*MW2^16 - 29491200*MW2^15*MZ2*
           (-342767 + 58780*SW2) + 819200*MW2^14*MZ2^2*(-30230609 + 
            768*(11973 + 80*Pi^2)*SW2) - 20480*MW2^13*MZ2^3*
           (-812647279 + 20*(16868335 + 806336*Pi^2)*SW2) - 
          30*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          10240*MW2^12*MZ2^4*(4919821457 + 46*(-48235519 + 2141440*Pi^2)*
             SW2) - 1280*MW2^11*MZ2^5*(119406470777 + 
            64*(-918378551 + 22311536*Pi^2)*SW2) + 2*MW2*MZ2^15*
           (-20271663177 + (12674038457 + 160335200*Pi^2)*SW2) - 
          7*MW2^3*MZ2^13*(-21806999914 + (-14297501723 + 252002320*Pi^2)*
             SW2) + MW2^2*MZ2^14*(150684071644 - 
            (119132128233 + 316081520*Pi^2)*SW2) - 2*MW2^6*MZ2^10*
           (9668765515659 + 128*(-52627381129 + 564222390*Pi^2)*SW2) - 
          128*MW2^9*MZ2^7*(1259156428659 + 19*(-31454560463 + 590581440*Pi^2)*
             SW2) + 128*MW2^10*MZ2^6*(1606859441409 + 
            20*(-40161651933 + 812941808*Pi^2)*SW2) - 2*MW2^4*MZ2^12*
           (1579834534327 + (-673318722451 + 1314744320*Pi^2)*SW2) + 
          8*MW2^7*MZ2^9*(159699269622 + (-1050335958559 + 10613593920*Pi^2)*
             SW2) + 8*MW2^8*MZ2^8*(8348600376063 + 
            4*(-779845118623 + 14619180480*Pi^2)*SW2) + 2*MW2^5*MZ2^11*
           (5829858106172 + (-3276310750603 + 25158732000*Pi^2)*SW2)) + 
        MT2^5*(670040064000*MW2^15 + 29491200*MW2^14*MZ2*
           (-136373 + 25528*SW2) - 3276800*MW2^13*MZ2^2*
           (-1992113 + 12*(76341 + 512*Pi^2)*SW2) + 20480*MW2^12*MZ2^3*
           (615287755 + 512*(-79397 + 13175*Pi^2)*SW2) - 5120*MW2^11*MZ2^4*
           (15026185191 + 1024*(-5378476 + 85183*Pi^2)*SW2) + 
          15*MZ2^15*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          4*MW2^4*MZ2^11*(929255539563 + 32*(-17706830927 + 19801065*Pi^2)*
             SW2) - 4*MW2^5*MZ2^10*(5233294400258 + 
            243*(-13263533969 + 40041600*Pi^2)*SW2) + 512*MW2^10*MZ2^5*
           (332286060137 + 10*(-15674254897 + 171155968*Pi^2)*SW2) + 
          MW2*MZ2^14*(26345220402 - (15276173207 + 276335600*Pi^2)*SW2) - 
          2*MW2^3*MZ2^12*(28185969707 + 2*(-7872644973 + 280259120*Pi^2)*
             SW2) + 2*MW2^2*MZ2^13*(-65708393701 + 
            (38852074787 + 508858480*Pi^2)*SW2) + 64*MW2^8*MZ2^7*
           (3370136929267 + 6*(-323113937853 + 2554326080*Pi^2)*SW2) - 
          256*MW2^9*MZ2^6*(903214650074 + (-483334797217 + 4416768960*Pi^2)*
             SW2) - 8*MW2^7*MZ2^8*(17848645178581 + 
            8*(-1338220171199 + 8819046720*Pi^2)*SW2) + 
          4*MW2^6*MZ2^9*(16682288641171 + 2*(-5111184072619 + 
              25407680640*Pi^2)*SW2)) + MT2^3*MW2*(2068316160000*MW2^16 + 
          180224000*MW2^15*MZ2*(-76747 + 13008*SW2) - 3276800*MW2^14*MZ2^2*
           (-10321208 + (3190867 + 20480*Pi^2)*SW2) + 102400*MW2^13*MZ2^3*
           (-190036897 + 64*(1417927 + 69584*Pi^2)*SW2) + 
          15*MZ2^16*(-112506694 + (64538675 + 1546672*Pi^2)*SW2) + 
          2560*MW2^11*MZ2^5*(103204058475 + 82*(-616932937 + 13359104*Pi^2)*
             SW2) - 15360*MW2^12*MZ2^4*(5722522189 + 
            4*(-612072513 + 23687680*Pi^2)*SW2) - 8*MW2^2*MZ2^14*
           (-3355331408 + (1513123839 + 67920700*Pi^2)*SW2) + 
          MW2*MZ2^15*(13791029352 - (8426930627 + 90734960*Pi^2)*SW2) - 
          2*MW2^4*MZ2^12*(-1738705321705 + 2*(640766864811 + 244095200*Pi^2)*
             SW2) + 128*MW2^9*MZ2^7*(2730617666897 + 
            72*(-19272402669 + 316171760*Pi^2)*SW2) - 256*MW2^10*MZ2^6*
           (1495597384883 + 40*(-19160043477 + 343677520*Pi^2)*SW2) + 
          2*MW2^3*MZ2^13*(-362698604467 + 3*(76564788823 + 530152640*Pi^2)*
             SW2) - 2*MW2^5*MZ2^11*(3125631041499 + 
            16*(-200472381611 + 540278680*Pi^2)*SW2) - 12*MW2^6*MZ2^10*
           (678377870414 + (286980458087 + 2416971520*Pi^2)*SW2) - 
          8*MW2^8*MZ2^8*(26074092425167 + 4*(-3086155128199 + 
              47945679360*Pi^2)*SW2) + 4*MW2^7*MZ2^9*(18661393938823 + 
            2*(-3433656637969 + 55811331840*Pi^2)*SW2)))))/
    (6*MW*(MH2 - 4*MW2)*(MH2 - MW2)*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi*SW*SW2) - 
   (1152*Alfas*CHWB*MW2*MZ2^2*(124160*MW2^6 - 447296*MW2^5*MZ2 + 
      620080*MW2^4*MZ2^2 - 434904*MW2^3*MZ2^3 + 146084*MW2^2*MZ2^4 - 
      6226*MW2*MZ2^5 - 6515*MZ2^6)*QCD*SW*VMU^2)/(MW*MZ*(2*MW2 - MZ2)*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4) - 
   (3*MH2*(48*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*MZ2*
       (-2*MW2 + MZ2)^2*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
        2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
        2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7)*SW + 
      CHWB*(MH2^4*(14909440*MW2^11 + 59225*CW2*MZ2^11 + 
          MW2*MZ2^10*(453663 - 768946*SW2) + 163840*MW2^10*MZ2*
           (-344 + 91*SW2) - 1024*MW2^9*MZ2^2*(-101103 + 42080*SW2) - 
          256*MW2^7*MZ2^4*(-707596 + 95031*SW2) + 256*MW2^8*MZ2^3*
           (-557443 + 193852*SW2) + 32*MW2^6*MZ2^5*(-6269657 + 468976*SW2) + 
          4*MW2^2*MZ2^9*(-1919075 + 1795387*SW2) - 8*MW2^5*MZ2^6*
           (-21102667 + 4176340*SW2) - 4*MW2^3*MZ2^8*(-9279872 + 
            5825767*SW2) + 4*MW2^4*MZ2^7*(-24666377 + 9746406*SW2)) - 
        8*MW2^4*(100925440*MW2^11 + 163840*MW2^10*MZ2*(-2109 + 616*SW2) - 
          16384*MW2^9*MZ2^2*(-24733 + 14930*SW2) + 103*MZ2^11*
           (10225 + 49439*SW2) + 1024*MW2^8*MZ2^3*(35753 + 152048*SW2) + 
          512*MW2^7*MZ2^4*(-1339497 + 433202*SW2) - 8*MW2^4*MZ2^7*
           (-42344979 + 3145760*SW2) + 64*MW2^5*MZ2^6*(-11224801 + 
            6113025*SW2) - 64*MW2^6*MZ2^5*(-14892041 + 8196440*SW2) - 
          MW2*MZ2^10*(5837769 + 37734814*SW2) - 4*MW2^3*MZ2^8*
           (26124145 + 38592346*SW2) + 2*MW2^2*MZ2^9*(12208511 + 
            57305666*SW2)) + 2*MH2^3*MW2*(56197120*MW2^11 + 
          2*MW2^2*MZ2^9*(57144686 - 11618695*SW2) + 81920*MW2^10*MZ2*
           (-2319 + 686*SW2) + 103*MZ2^11*(8500 + 17603*SW2) - 
          1024*MW2^9*MZ2^2*(-62539 + 125840*SW2) - 256*MW2^8*MZ2^3*
           (-3089291 + 145684*SW2) - 2*MW2*MZ2^10*(7440249 + 3229664*SW2) + 
          128*MW2^7*MZ2^4*(-16335741 + 4264334*SW2) - 56*MW2^4*MZ2^7*
           (-23673756 + 11266133*SW2) - 32*MW2^6*MZ2^5*(-87422059 + 
            32714356*SW2) + 2*MW2^3*MZ2^8*(-245761631 + 103538692*SW2) + 
          8*MW2^5*MZ2^6*(-295268195 + 132832092*SW2)) + 
        2*MH2*MW2^3*(878510080*MW2^11 + 16*MW2^4*MZ2^7*(299920504 - 
            167322771*SW2) + 163840*MW2^10*MZ2*(-18533 + 5362*SW2) + 
          103*MZ2^11*(90875 + 311857*SW2) - 4*MW2^3*MZ2^8*
           (404717515 + 601564*SW2) - 2048*MW2^9*MZ2^2*(-1629993 + 
            1066480*SW2) + 512*MW2^8*MZ2^3*(2977957 + 2100452*SW2) + 
          512*MW2^7*MZ2^4*(-17114935 + 6544689*SW2) - 128*MW2^6*MZ2^5*
           (-93836563 + 56613620*SW2) - MW2*MZ2^10*(70347075 + 
            217591798*SW2) + 2*MW2^2*MZ2^9*(189928433 + 254755994*SW2) + 
          16*MW2^5*MZ2^6*(-590747767 + 406351528*SW2)) - 
        3*MH2^2*MW2^2*(358973440*MW2^11 + 4*MW2^4*MZ2^7*(1012065497 - 
            531318442*SW2) + 32*MW2^6*MZ2^5*(276269359 - 128908552*SW2) + 
          163840*MW2^10*MZ2*(-7709 + 2191*SW2) + 103*MZ2^11*
           (39175 + 87611*SW2) - 1024*MW2^9*MZ2^2*(-1166083 + 882880*SW2) + 
          256*MW2^8*MZ2^3*(6921317 + 1146252*SW2) + 8*MW2^2*MZ2^9*
           (43322648 + 2618337*SW2) + 256*MW2^7*MZ2^4*(-25000273 + 
            7805609*SW2) - MW2*MZ2^10*(50317865 + 48997562*SW2) + 
          4*MW2^3*MZ2^8*(-368359969 + 135082855*SW2) + 8*MW2^5*MZ2^6*
           (-922190885 + 498553452*SW2))))*B0i[bb0, 0, 0, MH2])/
    (2*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*(2*MW2 - MZ2)^3*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) + 
   (2*CHWB*(-32*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*(409600*MW2^10 + 
        4*MW2*MZ2^9*(128029 - 130296*SW2) + 128029*MZ2^10*SW2 + 
        40960*MW2^9*MZ2*(19 + 10*SW2) - 5504*MW2^7*MZ2^3*(-5443 + 500*SW2) + 
        2560*MW2^8*MZ2^2*(-3971 + 784*SW2) + 2*MW2^2*MZ2^8*
         (-1972057 + 52747*SW2) - 64*MW2^6*MZ2^4*(750623 + 112022*SW2) + 
        16*MW2^5*MZ2^5*(3052909 + 980964*SW2) + 2*MW2^3*MZ2^7*
         (7293701 + 1853250*SW2) - 4*MW2^4*MZ2^6*(8235607 + 2890892*SW2)) + 
      9*MT2^9*MZ2^2*(-2*MW2 + MZ2)^2*(614400*MW2^9 + 128029*CW2*MZ2^9 + 
        2*MW2^2*MZ2^7*(1760308 - 1396069*SW2) + 10240*MW2^8*MZ2*
         (-82 + 43*SW2) + 768*MW2^7*MZ2^2*(-3835 + 226*SW2) + 
        320*MW2^5*MZ2^4*(-50261 + 22106*SW2) - 64*MW2^6*MZ2^3*
         (-166579 + 50452*SW2) + 9*MW2*MZ2^8*(-101519 + 87898*SW2) - 
        24*MW2^4*MZ2^5*(-608345 + 347723*SW2) + 2*MW2^3*MZ2^6*
         (-4371115 + 3030742*SW2)) - MT2*MW2^6*MZ2*SW2*
       (78643200*MW2^14 + 2*MW2^4*MZ2^10*(1511610431 - 3116421659*SW2) + 
        2*MW2^2*MZ2^12*(10287023 - 61180615*SW2) + 
        MW2*MZ2^13*(622429 - 27265118*SW2) + 4096928*MZ2^14*SW2 + 
        20316160*MW2^13*MZ2*(28 + 3*SW2) + 81920*MW2^12*MZ2^2*
         (-65045 + 6634*SW2) - 4096*MW2^11*MZ2^3*(-3628874 + 1160751*SW2) + 
        512*MW2^10*MZ2^4*(-37344439 + 26206544*SW2) + 
        256*MW2^8*MZ2^6*(51203361 + 42957055*SW2) - 128*MW2^9*MZ2^5*
         (-58077287 + 147873022*SW2) + 16*MW2^7*MZ2^7*(-1525277857 + 
          395112326*SW2) + MW2^3*MZ2^11*(-472417171 + 1557551542*SW2) - 
        4*MW2^6*MZ2^8*(-5084427529 + 4125066924*SW2) + 
        2*MW2^5*MZ2^9*(-5054871069 + 6824026490*SW2)) - 
      MT2^8*(78643200*MW2^14 - 1152261*CW2*MZ2^14 + 2*MW2^5*MZ2^9*
         (17515750959 - 14248876346*SW2) + 2*MW2*MZ2^13*
         (18366359 - 14818267*SW2) + 327680*MW2^13*MZ2*(1003 + 240*SW2) + 
        327680*MW2^12*MZ2^2*(-18761 + 1083*SW2) - 14336*MW2^11*MZ2^3*
         (-2001277 + 422620*SW2) + 512*MW2^10*MZ2^4*(-143470181 + 
          50005936*SW2) + 5*MW2^2*MZ2^12*(-84041527 + 71396489*SW2) - 
        256*MW2^9*MZ2^5*(-478403457 + 225339158*SW2) - 
        4*MW2^3*MZ2^11*(-684442075 + 597496934*SW2) - 
        96*MW2^7*MZ2^7*(-1265334390 + 849003781*SW2) + 
        64*MW2^8*MZ2^6*(-2236076361 + 1292905952*SW2) + 
        2*MW2^4*MZ2^10*(-5851564870 + 5018131173*SW2) + 
        4*MW2^6*MZ2^8*(-19002322197 + 14248196728*SW2)) + 
      MT2^2*MW2^5*(-550502400*MW2^15 + MW2^2*MZ2^13*(2395274488 - 
          2444962499*SW2) + 23*MW2^4*MZ2^11*(2054639861 - 2136681818*SW2) - 
        655360*MW2^14*MZ2*(4343 + 678*SW2) - 81920*MW2^13*MZ2^2*
         (-520367 + 35688*SW2) + MZ2^15*(15765283 + 2393374*SW2) + 
        53*MW2*MZ2^14*(-5197059 + 3073306*SW2) + 4096*MW2^12*MZ2^3*
         (-41518489 + 9723376*SW2) - 512*MW2^11*MZ2^4*(-695559419 + 
          292300432*SW2) + 4*MW2^7*MZ2^8*(-37639184737 + 1212711956*SW2) + 
        128*MW2^10*MZ2^5*(-3459544721 + 2277532872*SW2) - 
        128*MW2^9*MZ2^6*(-2407645391 + 2569562644*SW2) + 
        16*MW2^8*MZ2^7*(-2648609209 + 12053410454*SW2) + 
        MW2^3*MZ2^12*(-13074752025 + 14644997617*SW2) + 
        2*MW2^5*MZ2^10*(-57350745244 + 49925349283*SW2) - 
        2*MW2^6*MZ2^9*(-90331552627 + 55099996646*SW2)) + 
      MT2^7*MW2*(550502400*MW2^14 + 2*MW2^5*MZ2^9*(146012116555 - 
          119812202926*SW2) + MW2*MZ2^13*(447565779 - 352624459*SW2) + 
        327680*MW2^13*MZ2*(6821 + 1626*SW2) + 163840*MW2^12*MZ2^2*
         (-268448 + 14987*SW2) + 13*MZ2^14*(-1572604 + 1111613*SW2) - 
        14336*MW2^11*MZ2^3*(-14530179 + 3010166*SW2) + 
        3584*MW2^10*MZ2^4*(-150622553 + 51732480*SW2) - 
        640*MW2^7*MZ2^7*(-1474538648 + 991823431*SW2) - 
        256*MW2^9*MZ2^5*(-3565710381 + 1664663219*SW2) + 
        MW2^2*MZ2^12*(-4373353867 + 3770473127*SW2) - 
        4*MW2^3*MZ2^11*(-6453820735 + 5716615409*SW2) + 
        10*MW2^4*MZ2^10*(-10283126717 + 8917833833*SW2) + 
        64*MW2^8*MZ2^6*(-16969429123 + 9785310778*SW2) + 
        4*MW2^6*MZ2^8*(-152205412219 + 114826100040*SW2)) + 
      MT2^3*MW2^4*(1651507200*MW2^15 + 3*MW2^3*MZ2^12*(10588449381 - 
          10322567557*SW2) + MW2*MZ2^14*(830099471 - 643216411*SW2) + 
        327680*MW2^14*MZ2*(23393 + 4230*SW2) + 163840*MW2^13*MZ2^2*
         (-795987 + 49849*SW2) + 6*MZ2^15*(-8097860 + 3101697*SW2) - 
        2048*MW2^12*MZ2^3*(-275606489 + 60577190*SW2) + 
        512*MW2^11*MZ2^4*(-2563030541 + 970725864*SW2) + 
        2*MW2^2*MZ2^13*(-3325007729 + 3196112262*SW2) - 
        256*MW2^10*MZ2^5*(-7499733794 + 4098610981*SW2) - 
        6*MW2^5*MZ2^10*(-28386736633 + 18231629663*SW2) + 
        4*MW2^4*MZ2^11*(-23851750238 + 20852691567*SW2) + 
        64*MW2^9*MZ2^6*(-28921267367 + 21226348970*SW2) - 
        2*MW2^6*MZ2^9*(51604478383 + 25207765898*SW2) - 
        32*MW2^8*MZ2^7*(-35446458137 + 34698447120*SW2) + 
        4*MW2^7*MZ2^8*(-82982893769 + 130051060600*SW2)) - 
      MT2^6*MW2*(1651507200*MW2^15 - 1152261*CW2*MZ2^15 + 
        6*MW2^6*MZ2^9*(151207673629 - 126537808298*SW2) + 
        16*MW2^8*MZ2^7*(181089708957 - 123344556418*SW2) + 
        MW2^4*MZ2^11*(81353003511 - 73538471614*SW2) + 
        MW2^2*MZ2^13*(1396161777 - 1060836106*SW2) + 1310720*MW2^14*MZ2*
         (5089 + 1179*SW2) + 81920*MW2^13*MZ2^2*(-1621971 + 90304*SW2) - 
        16384*MW2^12*MZ2^3*(-38532501 + 7924219*SW2) + 
        MW2*MZ2^14*(-56268454 + 29354865*SW2) + 1536*MW2^11*MZ2^4*
         (-1067747059 + 365416608*SW2) + 768*MW2^9*MZ2^6*
         (-4322897119 + 2511282044*SW2) - 128*MW2^10*MZ2^5*
         (-21725448977 + 10160148832*SW2) + MW2^3*MZ2^12*
         (-13827808947 + 12045520123*SW2) + 2*MW2^5*MZ2^10*
         (-160896489610 + 142539836131*SW2) + 4*MW2^7*MZ2^8*
         (-469832933469 + 360409309996*SW2)) - 
      MT2^4*MW2^3*(2752512000*MW2^15 + 2*MW2^6*MZ2^9*(314775621989 - 
          339252700622*SW2) + MW2*MZ2^14*(811597822 - 687513783*SW2) + 
        1638400*MW2^14*MZ2*(7247 + 1464*SW2) + 1802240*MW2^13*MZ2^2*
         (-122087 + 7202*SW2) - 30720*MW2^12*MZ2^3*(-32626541 + 
          6896252*SW2) + MZ2^15*(-50961207 + 28983550*SW2) + 
        512*MW2^11*MZ2^4*(-4841777167 + 1730194976*SW2) + 
        8*MW2^4*MZ2^11*(-3530140022 + 1893131949*SW2) + 
        832*MW2^9*MZ2^6*(-5212829873 + 3327442840*SW2) - 
        512*MW2^10*MZ2^5*(-7713117987 + 3853675699*SW2) - 
        5*MW2^3*MZ2^12*(-4137630689 + 3854231543*SW2) + 
        MW2^2*MZ2^13*(-5664274674 + 5490512243*SW2) + 
        2*MW2^5*MZ2^10*(-47146312796 + 69929496315*SW2) - 
        32*MW2^8*MZ2^7*(-105048900587 + 81355813845*SW2) + 
        4*MW2^7*MZ2^8*(-453575534831 + 414150069328*SW2)) + 
      MT2^5*MW2^2*(2752512000*MW2^15 + 16*MW2^8*MZ2^7*(273815578069 - 
          193848795740*SW2) + MW2^4*MZ2^11*(82187724933 - 79792370518*SW2) + 
        3276800*MW2^14*MZ2*(3461 + 759*SW2) + 81920*MW2^13*MZ2^2*
         (-2702563 + 153366*SW2) - 61440*MW2^12*MZ2^3*
         (-16912497 + 3499673*SW2) + MZ2^15*(-19291591 + 13298708*SW2) - 
        4*MW2*MZ2^14*(-55147011 + 54746354*SW2) + 6*MW2^2*MZ2^13*
         (-64836320 + 115323037*SW2) + 512*MW2^11*MZ2^4*
         (-5197662139 + 1800118388*SW2) + 2*MW2^3*MZ2^12*
         (-4249931941 + 3684967065*SW2) + 256*MW2^9*MZ2^6*
         (-20211761026 + 12088278721*SW2) - 128*MW2^10*MZ2^5*
         (-34635397889 + 16524583018*SW2) + 2*MW2^5*MZ2^10*
         (-197424700245 + 187268052431*SW2) - 2*MW2^6*MZ2^9*
         (-617124615971 + 547484832330*SW2) + 4*MW2^7*MZ2^8*
         (-680917420907 + 548204859440*SW2)))*B0i[bb0, 0, 0, MT2])/
    (MW*(MT2 - MW2)^3*MZ*(2*MW2 - MZ2)^3*MZ2^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi*SW*SW2) + 
   (3*CHWB*MW2*(-(MH2^4*(MT2 - MW2)^3*MZ2^2*(-2*MW2 + MZ2)^2*(MW2 - CW2*MZ2)*
        (614400*MW2^8 - 225280*MW2^7*MZ2 - 3170560*MW2^6*MZ2^2 + 
         7490496*MW2^5*MZ2^3 - 8593024*MW2^4*MZ2^4 + 6007256*MW2^3*MZ2^5 - 
         2734974*MW2^2*MZ2^6 + 785642*MW2*MZ2^7 - 128029*MZ2^8)*
        (MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + MT2^3*(-4*MW2 + MZ2) + 
         MW2^3*(MW2 + MZ2) + MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))) + 
      4*MW2^3*(24*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(43520*MW2^7 - 
          99712*MW2^6*MZ2 + 14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 
          61918*MW2^3*MZ2^4 - 13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 
          1360*MZ2^7)*SW2 - MW2^6*(MW2 + MZ2)*(7864320*MW2^14 + 
          128029*CW2*MZ2^14 + 2*MW2^3*MZ2^11*(1089293759 - 451331207*SW2) + 
          327680*MW2^13*MZ2*(-395 + 204*SW2) - 16384*MW2^12*MZ2^2*
           (178691 + 7780*SW2) - 2048*MW2^11*MZ2^3*(-10568795 + 
            2345188*SW2) + MW2*MZ2^13*(11159577 + 2481781*SW2) + 
          2*MW2^2*MZ2^12*(-125549849 + 26272826*SW2) + 512*MW2^10*MZ2^4*
           (-130437535 + 49699392*SW2) - 256*MW2^9*MZ2^5*(-477406471 + 
            233960614*SW2) + 200*MW2^6*MZ2^8*(-396463283 + 242413394*SW2) + 
          64*MW2^8*MZ2^6*(-2333783919 + 1309679360*SW2) + 
          2*MW2^4*MZ2^10*(-5398906043 + 2865649526*SW2) - 
          16*MW2^7*MZ2^7*(-8027410135 + 4822453976*SW2) - 
          4*MW2^5*MZ2^9*(-8761903431 + 5178230830*SW2)) + 
        MT2^7*(7864320*MW2^14 + 128029*CW2*MZ2^14 + 2*MW2^3*MZ2^11*
           (1089293759 - 455053067*SW2) + 1638400*MW2^13*MZ2*(-79 + 48*SW2) - 
          16384*MW2^12*MZ2^2*(178691 + 8080*SW2) - 10240*MW2^11*MZ2^3*
           (-2113759 + 479192*SW2) + MW2*MZ2^13*(11159577 + 2498971*SW2) + 
          2*MW2^2*MZ2^12*(-125549849 + 26494379*SW2) + 512*MW2^10*MZ2^4*
           (-130437535 + 50126184*SW2) - 256*MW2^9*MZ2^5*(-477406471 + 
            234274600*SW2) - 80*MW2^7*MZ2^7*(-1605482027 + 961121104*SW2) + 
          40*MW2^6*MZ2^8*(-1982316415 + 1209781678*SW2) + 
          64*MW2^8*MZ2^6*(-2333783919 + 1306369172*SW2) + 
          2*MW2^4*MZ2^10*(-5398906043 + 2881112582*SW2) - 
          4*MW2^5*MZ2^9*(-8761903431 + 5186053726*SW2)) + 
        MT2*MW2^4*(55050240*MW2^16 - 128029*CW2*MZ2^16 + 
          2*MW2^6*MZ2^10*(71948059863 - 45621397166*SW2) + 
          2*MW2^4*MZ2^12*(8878604465 - 4492180019*SW2) + 
          MW2^2*MZ2^14*(296680559 - 43477741*SW2) + 327680*MW2^15*MZ2*
           (-2651 + 1464*SW2) - 16384*MW2^14*MZ2^2*(1284267 + 35200*SW2) - 
          MW2*MZ2^15*(10647461 + 2993897*SW2) - 6144*MW2^13*MZ2^3*
           (-22778989 + 5594096*SW2) - 1024*MW2^11*MZ2^5*(-553379029 + 
            304967231*SW2) + 512*MW2^12*MZ2^4*(-738193873 + 310656496*SW2) + 
          MW2^3*MZ2^13*(-3105450581 + 1130741865*SW2) - 24*MW2^8*MZ2^8*
           (-4500719777 + 2196555250*SW2) + 64*MW2^10*MZ2^6*
           (-7653756075 + 5021107264*SW2) - 16*MW2^9*MZ2^7*
           (-11214147507 + 9066946904*SW2) + 2*MW2^5*MZ2^11*
           (-31496972778 + 18680138831*SW2) + 4*MW2^7*MZ2^9*
           (-50061748679 + 31484663534*SW2)) + 
        MT2^6*(-55050240*MW2^15 + 128029*CW2*MZ2^15 + 2*MW2^5*MZ2^10*
           (55320433379 - 30518162458*SW2) - 327680*MW2^14*MZ2*
           (-2771 + 1644*SW2) + 16384*MW2^13*MZ2^2*(1244647 + 58180*SW2) + 
          2*MW2*MZ2^14*(5131687 + 1713907*SW2) + 2048*MW2^12*MZ2^3*
           (-75435087 + 16689788*SW2) + MW2^2*MZ2^13*(-329263087 + 
            34743237*SW2) - 28*MW2^3*MZ2^12*(-140604038 + 45511751*SW2) - 
          512*MW2^11*MZ2^4*(-955383861 + 359681848*SW2) + 
          512*MW2^10*MZ2^5*(-1801266849 + 868973315*SW2) + 
          2*MW2^4*MZ2^11*(-13025648515 + 6052415779*SW2) - 
          64*MW2^9*MZ2^6*(-18244639099 + 10079974608*SW2) + 
          16*MW2^8*MZ2^7*(-65522432551 + 38888666548*SW2) + 
          4*MW2^6*MZ2^9*(-81158053483 + 48416427650*SW2) - 
          8*MW2^7*MZ2^8*(-85433065231 + 51995416134*SW2)) + 
        MT2^2*MW2^3*(-165150720*MW2^16 + 384087*CW2*MZ2^16 + 
          2*MW2^5*MZ2^11*(56694050131 - 35991517303*SW2) + 
          4*MW2^7*MZ2^9*(11407329203 - 9516074018*SW2) + 
          MW2^3*MZ2^13*(7561305815 - 3026947607*SW2) - 4915200*MW2^15*MZ2*
           (-539 + 300*SW2) + 16384*MW2^14*MZ2^2*(3801281 + 129660*SW2) + 
          14*MW2*MZ2^15*(2348924 + 580177*SW2) + 10240*MW2^13*MZ2^3*
           (-43015277 + 10034516*SW2) + 4*MW2^2*MZ2^14*(-203126487 + 
            36869209*SW2) + 2560*MW2^11*MZ2^5*(-846620042 + 435412017*SW2) - 
          512*MW2^12*MZ2^4*(-2510641007 + 998902216*SW2) + 
          2*MW2^4*MZ2^12*(-19012727479 + 10327689304*SW2) - 
          64*MW2^10*MZ2^6*(-36324586813 + 21593622208*SW2) - 
          8*MW2^8*MZ2^8*(-71874250373 + 47751809962*SW2) + 
          16*MW2^9*MZ2^7*(-98976333945 + 63812559308*SW2) + 
          2*MW2^6*MZ2^10*(-93154514235 + 64300191778*SW2)) + 
        MT2^5*MW2*(165150720*MW2^15 - 512116*CW2*MZ2^15 + 
          4*MW2^6*MZ2^9*(263294796103 - 157375384654*SW2) + 
          16*MW2^8*MZ2^7*(205887388317 - 121930586312*SW2) + 
          2*MW2^4*MZ2^11*(44483508122 - 21013070603*SW2) + 
          MW2^2*MZ2^13*(1239609319 - 156174223*SW2) + 983040*MW2^14*MZ2*
           (-2767 + 1608*SW2) - 16384*MW2^13*MZ2^2*(3729821 + 172320*SW2) - 
          MW2*MZ2^14*(41996049 + 12785023*SW2) - 2048*MW2^12*MZ2^3*
           (-227796457 + 49984288*SW2) + 512*MW2^11*MZ2^4*
           (-2908614611 + 1087463008*SW2) + 2*MW2^3*MZ2^12*
           (-6996977174 + 2360578103*SW2) - 512*MW2^10*MZ2^5*
           (-5534097349 + 2655482334*SW2) + 64*MW2^9*MZ2^6*
           (-56639848069 + 31175535448*SW2) + 40*MW2^7*MZ2^8*
           (-54467841739 + 33133051670*SW2) + 2*MW2^5*MZ2^10*
           (-183496806063 + 101890105238*SW2)) + MT2^3*MW2^2*
         (275251200*MW2^16 - 384087*CW2*MZ2^16 + 16*MW2^9*MZ2^7*
           (258001090121 - 157333864912*SW2) + 4*MW2^7*MZ2^9*
           (210371647905 - 123746354594*SW2) + 2*MW2^4*MZ2^12*
           (11803619330 - 7712638403*SW2) + MW2^2*MZ2^14*
           (758407769 - 160888079*SW2) + 1638400*MW2^15*MZ2*
           (-2729 + 1536*SW2) - 81920*MW2^14*MZ2^2*(1254545 + 49744*SW2) - 
          3*MW2*MZ2^15*(11175027 + 2531321*SW2) - 10240*MW2^13*MZ2^3*
           (-74066897 + 16682488*SW2) + 512*MW2^12*MZ2^4*(-4548564029 + 
            1745472264*SW2) + MW2^3*MZ2^13*(-6148086177 + 2801145023*SW2) - 
          256*MW2^11*MZ2^5*(-16453516763 + 8124569120*SW2) + 
          2*MW2^5*MZ2^11*(-14432408063 + 15328604687*SW2) + 
          2*MW2^6*MZ2^10*(-70076887021 + 27787607938*SW2) + 
          64*MW2^10*MZ2^6*(-78536826657 + 44554471540*SW2) + 
          8*MW2^8*MZ2^8*(-290878056673 + 180757938274*SW2)) + 
        MT2^4*MW2*(-275251200*MW2^16 + 128029*CW2*MZ2^16 + 
          2*MW2^6*MZ2^10*(236983520939 - 128213284578*SW2) + 
          MW2^3*MZ2^13*(530785013 - 731816401*SW2) + 30*MW2^4*MZ2^12*
           (296554539 - 19903985*SW2) - 1638400*MW2^15*MZ2*
           (-2753 + 1572*SW2) + 418*MW2*MZ2^15*(28229 + 4562*SW2) + 
          81920*MW2^14*MZ2^2*(1246597 + 54556*SW2) + 10240*MW2^13*MZ2^3*
           (-75477193 + 16660628*SW2) + 4*MW2^2*MZ2^14*(-49922532 + 
            17280971*SW2) - 512*MW2^12*MZ2^4*(-4771622825 + 1794799912*SW2) - 
          576*MW2^10*MZ2^6*(-10018981197 + 5556696592*SW2) + 
          256*MW2^11*MZ2^5*(-17927368529 + 8663065098*SW2) + 
          2*MW2^5*MZ2^11*(-47621434940 + 19816620999*SW2) - 
          56*MW2^8*MZ2^8*(-58351801529 + 35673810134*SW2) + 
          16*MW2^9*MZ2^7*(-319938995125 + 190851707068*SW2) + 
          4*MW2^7*MZ2^9*(-373677135199 + 222861945386*SW2))) + 
      MH2^3*(-24*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(43520*MW2^7 - 
          99712*MW2^6*MZ2 + 14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 
          61918*MW2^3*MZ2^4 - 13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 
          1360*MZ2^7)*SW2 + MW2^6*(MW2 + MZ2)*(7864320*MW2^14 + 
          128029*CW2*MZ2^14 + 14*MW2^5*MZ2^9*(2570889201 - 1502473118*SW2) + 
          4*MW2^3*MZ2^11*(559199572 - 248480995*SW2) + 
          MW2*MZ2^13*(10391403 - 206828*SW2) + 327680*MW2^13*MZ2*
           (-395 + 204*SW2) - 65536*MW2^12*MZ2^2*(44654 + 1945*SW2) - 
          2048*MW2^11*MZ2^3*(-10594055 + 2348188*SW2) + 2048*MW2^10*MZ2^4*
           (-32795635 + 12443868*SW2) + MW2^2*MZ2^12*(-253299412 + 
            75648187*SW2) - 128*MW2^9*MZ2^5*(-963925085 + 468787208*SW2) + 
          128*MW2^8*MZ2^6*(-1182974997 + 656228401*SW2) - 
          32*MW2^7*MZ2^7*(-4087160573 + 2418675238*SW2) + 
          20*MW2^6*MZ2^8*(-4055280107 + 2439923144*SW2) + 
          2*MW2^4*MZ2^10*(-5557382459 + 2973205787*SW2)) + 
        MT2^7*(-7864320*MW2^14 - 128029*CW2*MZ2^14 + 2*MW2^4*MZ2^10*
           (5557382459 - 2988668843*SW2) + 20*MW2^6*MZ2^8*
           (4055280107 - 2435352560*SW2) + MW2^2*MZ2^12*(253299412 - 
            76091293*SW2) - 1638400*MW2^13*MZ2*(-79 + 48*SW2) + 
          131072*MW2^12*MZ2^2*(22327 + 1010*SW2) + MW2*MZ2^13*
           (-10391403 + 189638*SW2) + 10240*MW2^11*MZ2^3*
           (-2118811 + 479792*SW2) - 2048*MW2^10*MZ2^4*(-32795635 + 
            12550566*SW2) + 640*MW2^9*MZ2^5*(-192785017 + 93883036*SW2) + 
          4*MW2^3*MZ2^11*(-559199572 + 250341925*SW2) - 128*MW2^8*MZ2^6*
           (-1182974997 + 654573307*SW2) + 32*MW2^7*MZ2^7*
           (-4087160573 + 2410251010*SW2) + 2*MW2^5*MZ2^9*
           (-17996224407 + 10532957618*SW2)) + MT2*MW2^4*
         (-55050240*MW2^16 + 128029*CW2*MZ2^16 + 2*MW2^7*MZ2^9*
           (101617753711 - 62594116066*SW2) + MW2^3*MZ2^13*
           (3177837425 - 1295593308*SW2) - 327680*MW2^15*MZ2*
           (-2651 + 1464*SW2) + 32768*MW2^14*MZ2^2*(641871 + 17600*SW2) + 
          MW2*MZ2^15*(9879287 + 305288*SW2) + 6144*MW2^13*MZ2^3*
           (-22838729 + 5601096*SW2) + 13*MW2^2*MZ2^14*(-22754429 + 
            5948824*SW2) - 2048*MW2^12*MZ2^4*(-185751787 + 77785264*SW2) + 
          7*MW2^4*MZ2^12*(-2613086692 + 1343257297*SW2) + 
          36*MW2^8*MZ2^8*(-2966321927 + 1434388048*SW2) + 
          64*MW2^9*MZ2^7*(-2913742560 + 2279963873*SW2) + 
          128*MW2^11*MZ2^5*(-4478492993 + 2444534428*SW2) - 
          128*MW2^10*MZ2^6*(-3900030708 + 2516506439*SW2) - 
          8*MW2^5*MZ2^11*(-8099889573 + 4737949640*SW2) + 
          2*MW2^6*MZ2^10*(-73634867901 + 45669796043*SW2)) + 
        MT2^2*MW2^3*(165150720*MW2^16 - 384087*CW2*MZ2^16 + 
          MW2^4*MZ2^12*(39221173310 - 21271870769*SW2) + 
          2*MW2^2*MZ2^14*(407632110 - 115113743*SW2) + 4915200*MW2^15*MZ2*
           (-539 + 300*SW2) - MW2*MZ2^15*(30580414 + 56651*SW2) - 
          32768*MW2^14*MZ2^2*(1899853 + 64830*SW2) - 10240*MW2^13*MZ2^3*
           (-43121969 + 10047116*SW2) + 4096*MW2^12*MZ2^4*
           (-315723514 + 125054987*SW2) + 50*MW2^7*MZ2^9*(-838084723 + 
            672050830*SW2) + MW2^3*MZ2^13*(-7763068349 + 3359784191*SW2) - 
          128*MW2^11*MZ2^5*(-17107643263 + 8724760320*SW2) + 
          128*MW2^10*MZ2^6*(-18445536419 + 10820731385*SW2) - 
          64*MW2^9*MZ2^7*(-25299863061 + 16012263362*SW2) + 
          2*MW2^5*MZ2^11*(-58292471761 + 36053602663*SW2) - 
          2*MW2^6*MZ2^10*(-94908015534 + 63319437247*SW2) + 
          4*MW2^8*MZ2^8*(-148784273011 + 96730239128*SW2)) + 
        MT2^6*(55050240*MW2^15 - 128029*CW2*MZ2^15 + 2*MW2^6*MZ2^9*
           (166529502551 - 98116698502*SW2) + 2*MW2^4*MZ2^11*
           (13387862626 - 6479387521*SW2) + MW2^2*MZ2^13*
           (326085583 - 76666035*SW2) + 327680*MW2^14*MZ2*
           (-2771 + 1644*SW2) - 32768*MW2^13*MZ2^2*(622061 + 29090*SW2) - 
          5*MW2*MZ2^14*(1899040 + 147841*SW2) - 2048*MW2^12*MZ2^3*
           (-75611307 + 16710788*SW2) + 4096*MW2^11*MZ2^4*
           (-120087492 + 45028301*SW2) + MW2^3*MZ2^12*(-4010521832 + 
            1527308339*SW2) - 128*MW2^10*MZ2^5*(-7271832417 + 
            3482259440*SW2) - 128*MW2^8*MZ2^7*(-8334934241 + 
            4875506477*SW2) + 128*MW2^9*MZ2^6*(-9244012955 + 
            5050574331*SW2) + 2*MW2^5*MZ2^10*(-56902185836 + 
            31431906451*SW2) + 4*MW2^7*MZ2^8*(-174626429201 + 
            104603040408*SW2)) + MT2^5*MW2*(-165150720*MW2^15 + 
          512116*CW2*MZ2^15 + 2*MW2^5*MZ2^10*(188714480979 - 
            104792187383*SW2) + MW2^3*MZ2^12*(14272991422 - 5571355705*SW2) - 
          983040*MW2^14*MZ2*(-2767 + 1608*SW2) + 32768*MW2^13*MZ2^2*
           (1864123 + 86160*SW2) + MW2*MZ2^14*(38923353 + 2030587*SW2) + 
          19*MW2^2*MZ2^13*(-64856659 + 16055008*SW2) + 2048*MW2^12*MZ2^3*
           (-228324517 + 50047288*SW2) - 2048*MW2^11*MZ2^4*
           (-731165969 + 272277172*SW2) + 1408*MW2^10*MZ2^5*
           (-2030878589 + 967393836*SW2) - 128*MW2^9*MZ2^6*
           (-28694116394 + 15620394785*SW2) + 2*MW2^4*MZ2^11*
           (-45728626871 + 22401542090*SW2) + 64*MW2^8*MZ2^7*
           (-52371794187 + 30571962971*SW2) + 2*MW2^6*MZ2^9*
           (-540136251731 + 318760190954*SW2) - 4*MW2^7*MZ2^8*
           (-556546957651 + 333226727120*SW2)) + MT2^3*MW2^2*
         (-275251200*MW2^16 + 384087*CW2*MZ2^16 + 2*MW2^6*MZ2^10*
           (72904143271 - 31078400953*SW2) + 2*MW2^5*MZ2^11*
           (14830972223 - 14214077780*SW2) + MW2^3*MZ2^13*
           (6349604577 - 2980828406*SW2) + 3*MW2*MZ2^15*
           (10406853 - 157288*SW2) - 1638400*MW2^15*MZ2*(-2729 + 1536*SW2) + 
          327680*MW2^14*MZ2^2*(313505 + 12436*SW2) + 10240*MW2^13*MZ2^3*
           (-74243717 + 16703488*SW2) + MW2^2*MZ2^14*(-765006911 + 
            230195684*SW2) - 2048*MW2^12*MZ2^4*(-1143661601 + 
            437033766*SW2) + MW2^4*MZ2^12*(-24481107166 + 15262025647*SW2) + 
          128*MW2^11*MZ2^5*(-33224746051 + 16279303540*SW2) - 
          128*MW2^10*MZ2^6*(-39822379581 + 22324928045*SW2) + 
          32*MW2^9*MZ2^7*(-131462142037 + 78917229446*SW2) + 
          2*MW2^7*MZ2^9*(-433752045621 + 252764948998*SW2) - 
          4*MW2^8*MZ2^8*(-596075415221 + 364145670032*SW2)) + 
        MT2^4*MW2*(275251200*MW2^16 - 128029*CW2*MZ2^16 + 
          2*MW2^7*MZ2^9*(767245960235 - 452023934782*SW2) + 
          2*MW2^5*MZ2^11*(48960087950 - 21790629543*SW2) + 
          2*MW2^2*MZ2^14*(102865356 - 39391687*SW2) + 1638400*MW2^15*MZ2*
           (-2753 + 1572*SW2) - 327680*MW2^14*MZ2^2*(311518 + 13639*SW2) + 
          11*MW2*MZ2^15*(-1002868 + 71063*SW2) - 10240*MW2^13*MZ2^3*
           (-75653413 + 16681628*SW2) + 39*MW2^4*MZ2^12*(-229428902 + 
            42228297*SW2) + 4096*MW2^12*MZ2^4*(-599775700 + 224690339*SW2) + 
          MW2^3*MZ2^13*(-604883303 + 613463977*SW2) + 384*MW2^10*MZ2^6*
           (-15230300798 + 8352588493*SW2) - 128*MW2^11*MZ2^5*
           (-36188158003 + 17357913096*SW2) - 32*MW2^9*MZ2^7*
           (-162825652433 + 95710852784*SW2) + 2*MW2^6*MZ2^10*
           (-243985810454 + 132624112503*SW2) + 4*MW2^8*MZ2^8*
           (-835212057901 + 502449943504*SW2))) + 
      3*MH2^2*MW2*(48*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*
         (43520*MW2^7 - 99712*MW2^6*MZ2 + 14592*MW2^5*MZ2^2 + 
          104144*MW2^4*MZ2^3 - 61918*MW2^3*MZ2^4 - 13557*MW2^2*MZ2^5 + 
          14291*MW2*MZ2^6 - 1360*MZ2^7)*SW2 + 
        MT2^7*(15728640*MW2^14 + 256058*CW2*MZ2^14 + 2*MW2^5*MZ2^9*
           (36222270697 - 21362011382*SW2) + 2*MW2^3*MZ2^11*
           (2263375403 - 1024194454*SW2) + MW2*MZ2^13*(21935067 - 
            379276*SW2) + 3276800*MW2^13*MZ2*(-79 + 48*SW2) - 
          16384*MW2^12*MZ2^2*(355757 + 16160*SW2) - 20480*MW2^11*MZ2^3*
           (-2116545 + 478372*SW2) + 512*MW2^10*MZ2^4*(-262597205 + 
            100379328*SW2) - 896*MW2^9*MZ2^5*(-276049191 + 134426500*SW2) + 
          MW2^2*MZ2^12*(-517382443 + 156638743*SW2) + 64*MW2^8*MZ2^6*
           (-4748261977 + 2631258458*SW2) + 2*MW2^4*MZ2^10*
           (-11205617707 + 6083990419*SW2) - 16*MW2^7*MZ2^7*
           (-16420501163 + 9716207404*SW2) + 4*MW2^6*MZ2^8*
           (-40767351019 + 24616939436*SW2)) - MW2^6*(MW2 + MZ2)*
         (15728640*MW2^14 + 256058*CW2*MZ2^14 + 2*MW2^5*MZ2^9*
           (36222270697 - 21330719798*SW2) + 2*MW2^3*MZ2^11*
           (2263375403 - 1016750734*SW2) + MW2*MZ2^13*(21935067 - 
            413656*SW2) + 655360*MW2^13*MZ2*(-395 + 204*SW2) - 
          16384*MW2^12*MZ2^2*(355757 + 15560*SW2) - 610304*MW2^11*MZ2^3*
           (-71025 + 15712*SW2) + 512*MW2^10*MZ2^4*(-262597205 + 
            99525744*SW2) + MW2^2*MZ2^12*(-517382443 + 155752531*SW2) - 
          128*MW2^9*MZ2^5*(-1932344337 + 939729556*SW2) + 
          64*MW2^8*MZ2^6*(-4748261977 + 2637878834*SW2) + 
          2*MW2^4*MZ2^10*(-11205617707 + 6053064307*SW2) - 
          16*MW2^7*MZ2^7*(-16420501163 + 9749904316*SW2) + 
          4*MW2^6*MZ2^8*(-40767351019 + 24662645276*SW2)) + 
        MT2^6*(-110100480*MW2^15 + 256058*CW2*MZ2^15 + 2*MW2^5*MZ2^10*
           (114670163078 - 63906478179*SW2) + MW2^3*MZ2^12*
           (8149683227 - 3131463285*SW2) - 655360*MW2^14*MZ2*
           (-2771 + 1644*SW2) + 16384*MW2^13*MZ2^2*(2477919 + 116360*SW2) + 
          MW2*MZ2^14*(20142661 + 1478410*SW2) + 4096*MW2^12*MZ2^3*
           (-75526097 + 16661088*SW2) + MW2^2*MZ2^13*(-671020612 + 
            157788227*SW2) - 512*MW2^11*MZ2^4*(-1922934107 + 720219616*SW2) - 
          132*MW2^7*MZ2^8*(-10637640713 + 6404569428*SW2) + 
          128*MW2^10*MZ2^5*(-14576052503 + 6979504060*SW2) + 
          144*MW2^8*MZ2^7*(-14880823101 + 8731820900*SW2) + 
          2*MW2^4*MZ2^11*(-27052617846 + 13225215053*SW2) - 
          64*MW2^9*MZ2^6*(-37099574077 + 20297364214*SW2) + 
          6*MW2^6*MZ2^9*(-111698952727 + 66277632566*SW2)) + 
        MT2*MW2^4*(110100480*MW2^16 - 256058*CW2*MZ2^16 + 
          2*MW2^6*MZ2^10*(147982153709 - 92304235211*SW2) + 
          MW2^4*MZ2^12*(36902050853 - 19170328557*SW2) + 
          MW2^2*MZ2^14*(607007817 - 159125581*SW2) + 655360*MW2^15*MZ2*
           (-2651 + 1464*SW2) - 180224*MW2^14*MZ2^2*(232469 + 6400*SW2) - 
          MW2*MZ2^15*(20910835 + 610576*SW2) - 4096*MW2^13*MZ2^3*
           (-68460477 + 16753588*SW2) - 1664*MW2^11*MZ2^5*
           (-691161055 + 377291172*SW2) + 512*MW2^12*MZ2^4*
           (-1488048931 + 622332912*SW2) - 208*MW2^9*MZ2^7*
           (-1808862109 + 1426265364*SW2) + 52*MW2^5*MZ2^11*
           (-2507934993 + 1479481420*SW2) + MW2^3*MZ2^13*(-6443897729 + 
            2654664752*SW2) + 192*MW2^10*MZ2^6*(-5225615473 + 
            3379914282*SW2) - 4*MW2^8*MZ2^8*(-53303478803 + 
            25385785516*SW2) + 2*MW2^7*MZ2^9*(-203918024801 + 
            125824496710*SW2)) + MT2^2*MW2^3*(-330301440*MW2^16 + 
          768174*CW2*MZ2^16 + 4*MW2^8*MZ2^8*(299851542059 - 
            196865770492*SW2) + 2*MW2^5*MZ2^11*(117170553701 - 
            73049395595*SW2) + 2*MW2^7*MZ2^9*(40948089001 - 
            31823541530*SW2) + MW2^3*MZ2^13*(15715320002 - 6878809691*SW2) - 
          9830400*MW2^15*MZ2*(-539 + 300*SW2) + MW2*MZ2^15*
           (64617611 + 113302*SW2) + 16384*MW2^14*MZ2^2*
           (7568437 + 259320*SW2) + 593920*MW2^13*MZ2^3*
           (-1485527 + 345424*SW2) + MW2^2*MZ2^14*(-1668640602 + 
            473823443*SW2) - 512*MW2^12*MZ2^4*(-5057045649 + 
            2000634592*SW2) - 320*MW2^10*MZ2^6*(-14815046955 + 
            8706849754*SW2) + 128*MW2^11*MZ2^5*(-34306109213 + 
            17495964180*SW2) + 14*MW2^6*MZ2^10*(-27192075944 + 
            18208590121*SW2) + MW2^4*MZ2^12*(-79026778505 + 
            43318346179*SW2) + 16*MW2^9*MZ2^7*(-203472840991 + 
            129366349580*SW2)) + MT2^5*MW2*(330301440*MW2^15 - 
          1024232*CW2*MZ2^15 + 2*MW2^6*MZ2^9*(1086815162597 - 
            645845711662*SW2) + 16*MW2^8*MZ2^7*(420745181611 - 
            246362418092*SW2) + 2*MW2^4*MZ2^11*(92378784313 - 
            45709056946*SW2) + MW2^2*MZ2^13*(2531884999 - 627914932*SW2) + 
          1966080*MW2^14*MZ2*(-2767 + 1608*SW2) - 26*MW2*MZ2^14*
           (3171375 + 156199*SW2) - 16384*MW2^13*MZ2^2*
           (7425517 + 344640*SW2) - 4096*MW2^12*MZ2^3*(-228062987 + 
            49898188*SW2) + 512*MW2^11*MZ2^4*(-5853839817 + 2177460976*SW2) + 
          MW2^3*MZ2^12*(-28985055763 + 11418904739*SW2) - 
          128*MW2^10*MZ2^5*(-44777420465 + 21327519132*SW2) + 
          64*MW2^9*MZ2^6*(-115156020681 + 62771090090*SW2) + 
          2*MW2^5*MZ2^10*(-380256158059 + 213008466743*SW2) + 
          4*MW2^7*MZ2^8*(-1118749206167 + 673188398620*SW2)) + 
        MT2^3*MW2^2*(550502400*MW2^16 - 768174*CW2*MZ2^16 + 
          16*MW2^9*MZ2^7*(528255768625 - 318249312164*SW2) + 
          MW2^4*MZ2^12*(49129904401 - 31008002197*SW2) + 
          MW2^2*MZ2^14*(1562364679 - 473759839*SW2) + 3276800*MW2^15*MZ2*
           (-2729 + 1536*SW2) - 81920*MW2^14*MZ2^2*(2497715 + 99488*SW2) + 
          3*MW2*MZ2^15*(-21965967 + 314576*SW2) - 20480*MW2^13*MZ2^3*
           (-74164407 + 16653788*SW2) + 512*MW2^12*MZ2^4*(-9157558783 + 
            3495388128*SW2) + MW2^3*MZ2^13*(-12818342709 + 6098617336*SW2) + 
          4*MW2^5*MZ2^11*(-14710605535 + 14258753804*SW2) - 
          128*MW2^11*MZ2^5*(-66607875627 + 32634718580*SW2) + 
          2*MW2^6*MZ2^10*(-147700834463 + 64309164545*SW2) + 
          64*MW2^10*MZ2^6*(-159856616939 + 89754100030*SW2) - 
          2*MW2^7*MZ2^9*(-873823244243 + 514088382370*SW2) + 
          4*MW2^8*MZ2^8*(-1198874703185 + 736888493284*SW2)) + 
        MT2^4*MW2*(-550502400*MW2^16 + 256058*CW2*MZ2^16 + 
          4*MW2^8*MZ2^8*(1679108749613 - 1015415994868*SW2) + 
          2*MW2^6*MZ2^10*(491871478040 - 269934723719*SW2) + 
          MW2^4*MZ2^12*(18356946593 - 3464734735*SW2) + 
          MW2^3*MZ2^13*(1168673606 - 1250300677*SW2) + 11*MW2*MZ2^15*
           (2110487 - 142126*SW2) - 3276800*MW2^15*MZ2*(-2753 + 1572*SW2) + 
          81920*MW2^14*MZ2^2*(2481819 + 109112*SW2) + 184320*MW2^13*MZ2^3*
           (-8396467 + 1847992*SW2) + 11*MW2^2*MZ2^14*(-37862158 + 
            14729355*SW2) - 1536*MW2^12*MZ2^4*(-3201376525 + 
            1197959808*SW2) + 128*MW2^11*MZ2^5*(-72538616911 + 
            34790979292*SW2) + 2*MW2^5*MZ2^11*(-99074816987 + 
            44617362995*SW2) - 64*MW2^10*MZ2^6*(-183379363861 + 
            100706597966*SW2) + 16*MW2^9*MZ2^7*(-654108956661 + 
            385717592356*SW2) + 2*MW2^7*MZ2^9*(-1544106314897 + 
            916443746122*SW2))) + MH2*MW2^2*
       (-216*MT2^8*MW2*MZ2^3*(-2*MW2 + MZ2)^2*(43520*MW2^7 - 
          99712*MW2^6*MZ2 + 14592*MW2^5*MZ2^2 + 104144*MW2^4*MZ2^3 - 
          61918*MW2^3*MZ2^4 - 13557*MW2^2*MZ2^5 + 14291*MW2*MZ2^6 - 
          1360*MZ2^7)*SW2 + MW2^6*(MW2 + MZ2)*(70778880*MW2^14 + 
          1152261*CW2*MZ2^14 + 18*MW2^3*MZ2^11*(1106058771 - 483935579*SW2) + 
          2949120*MW2^13*MZ2*(-395 + 204*SW2) - 49152*MW2^12*MZ2^2*
           (534973 + 23340*SW2) + MW2*MZ2^13*(99924077 + 9021013*SW2) - 
          2048*MW2^11*MZ2^3*(-95170595 + 21080292*SW2) + 
          2*MW2^2*MZ2^12*(-1143996895 + 300247128*SW2) + 
          512*MW2^10*MZ2^4*(-1177168115 + 447605888*SW2) - 
          768*MW2^9*MZ2^5*(-1439203515 + 703666522*SW2) - 
          464*MW2^7*MZ2^7*(-2513880623 + 1506826184*SW2) + 
          64*MW2^8*MZ2^6*(-21150610843 + 11839234344*SW2) + 
          24*MW2^6*MZ2^8*(-30066722323 + 18375754334*SW2) + 
          2*MW2^4*MZ2^10*(-49310082979 + 26638540378*SW2) - 
          4*MW2^5*MZ2^9*(-79894839845 + 47439456618*SW2)) - 
        MT2^7*(70778880*MW2^14 + 1152261*CW2*MZ2^14 + 18*MW2^3*MZ2^11*
           (1106058771 - 487657439*SW2) + 14745600*MW2^13*MZ2*
           (-79 + 48*SW2) - 49152*MW2^12*MZ2^2*(534973 + 24240*SW2) - 
          10240*MW2^11*MZ2^3*(-19034119 + 4307448*SW2) + 
          MW2*MZ2^13*(99924077 + 9175723*SW2) + 10*MW2^2*MZ2^12*
           (-228799379 + 60448221*SW2) - 3840*MW2^9*MZ2^5*
           (-287840703 + 140921696*SW2) + 512*MW2^10*MZ2^4*
           (-1177168115 + 451447016*SW2) + 264*MW2^6*MZ2^8*
           (-2733338393 + 1667406814*SW2) + 64*MW2^8*MZ2^6*
           (-21150610843 + 11809442652*SW2) + 2*MW2^4*MZ2^10*
           (-49310082979 + 26777707882*SW2) - 16*MW2^7*MZ2^7*
           (-72902538067 + 43546323232*SW2) - 4*MW2^5*MZ2^9*
           (-79894839845 + 47509862682*SW2)) + MT2*MW2^4*
         (-495452160*MW2^16 + 1152261*CW2*MZ2^16 + 2*MW2^5*MZ2^11*
           (287371691546 - 171128710915*SW2) + MW2^3*MZ2^13*
           (28366796289 - 11180683921*SW2) - 2949120*MW2^15*MZ2*
           (-2651 + 1464*SW2) + 49152*MW2^14*MZ2^2*(3845101 + 105600*SW2) + 
          MW2*MZ2^15*(95315033 + 13630057*SW2) + 2048*MW2^13*MZ2^3*
           (-615498383 + 150855792*SW2) + MW2^2*MZ2^14*(-2696173075 + 
            572143121*SW2) - 512*MW2^12*MZ2^4*(-6665639517 + 
            2798510384*SW2) + 512*MW2^11*MZ2^5*(-10021028633 + 
            5507009458*SW2) + 2*MW2^4*MZ2^12*(-81132571431 + 
            42004530349*SW2) - 64*MW2^10*MZ2^6*(-69548614383 + 
            45466650584*SW2) + 8*MW2^8*MZ2^8*(-120967155313 + 
            58001195534*SW2) + 16*MW2^9*MZ2^7*(-102838129479 + 
            82754050696*SW2) - 4*MW2^7*MZ2^9*(-453882589109 + 
            283371806794*SW2) + 2*MW2^6*MZ2^10*(-654778423527 + 
            413678742578*SW2)) + MT2^6*(495452160*MW2^15 - 
          1152261*CW2*MZ2^15 + 16*MW2^8*MZ2^7*(594879043211 - 
            352277594212*SW2) + 2*MW2^4*MZ2^11*(119006960983 - 
            57373512091*SW2) + 13*MW2^2*MZ2^13*(229836883 - 41036741*SW2) + 
          2949120*MW2^14*MZ2*(-2771 + 1644*SW2) - 49152*MW2^13*MZ2^2*
           (3726241 + 174540*SW2) - 10*MW2*MZ2^14*(9185825 + 1753531*SW2) - 
          2048*MW2^12*MZ2^3*(-679249463 + 150023292*SW2) + 
          4*MW2^3*MZ2^12*(-8982665837 + 3237230916*SW2) + 
          512*MW2^11*MZ2^4*(-8621272609 + 3239210552*SW2) - 
          512*MW2^10*MZ2^5*(-16287965012 + 7839810335*SW2) + 
          64*MW2^9*MZ2^6*(-165311450119 + 91106028360*SW2) + 
          2*MW2^5*MZ2^10*(-504998818487 + 282268082926*SW2) - 
          4*MW2^6*MZ2^9*(-739678300697 + 442764001590*SW2) + 
          8*MW2^7*MZ2^8*(-777180778841 + 472640237774*SW2)) + 
        MT2^2*MW2^3*(1486356480*MW2^16 - 3456783*CW2*MZ2^16 + 
          4*MW2^2*MZ2^14*(1848570619 - 444154192*SW2) + 44236800*MW2^15*MZ2*
           (-539 + 300*SW2) - 442368*MW2^14*MZ2^2*(1264527 + 43220*SW2) - 
          6*MW2*MZ2^15*(49071346 + 5526209*SW2) - 30720*MW2^13*MZ2^3*
           (-129126647 + 30066588*SW2) + 1728*MW2^10*MZ2^6*
           (-12203791667 + 7234169208*SW2) + 36*MW2^7*MZ2^9*
           (-10967057745 + 8610520022*SW2) + 512*MW2^12*MZ2^4*
           (-22662893363 + 8997186504*SW2) - 512*MW2^11*MZ2^5*
           (-38301132323 + 19648518185*SW2) + MW2^3*MZ2^13*
           (-69108299959 + 29361466155*SW2) - 6*MW2^4*MZ2^12*
           (-57911248431 + 31873286278*SW2) + 14*MW2^5*MZ2^11*
           (-73843394381 + 46716025361*SW2) + 8*MW2^8*MZ2^8*
           (-657706945283 + 437825908034*SW2) - 2*MW2^6*MZ2^10*
           (-845600356871 + 576264922182*SW2) - 16*MW2^9*MZ2^7*
           (-900622967269 + 579226982364*SW2)) + MT2^3*MW2^2*
         (-2477260800*MW2^16 + 3456783*CW2*MZ2^16 + 2*MW2^6*MZ2^10*
           (643938344381 - 272746791758*SW2) + MW2^3*MZ2^13*
           (56256010301 - 26504915735*SW2) - 14745600*MW2^15*MZ2*
           (-2729 + 1536*SW2) + 245760*MW2^14*MZ2^2*(3755935 + 149232*SW2) + 
          3*MW2*MZ2^15*(100063127 + 9466873*SW2) + 15*MW2^2*MZ2^14*
           (-460663963 + 122049525*SW2) + 10240*MW2^13*MZ2^3*
           (-666962153 + 149957592*SW2) - 6656*MW2^12*MZ2^4*
           (-3157727197 + 1209242152*SW2) + 9984*MW2^11*MZ2^5*
           (-3815737103 + 1879721720*SW2) - 6*MW2^5*MZ2^11*
           (-43612315861 + 44233113297*SW2) + 2*MW2^4*MZ2^12*
           (-107900670856 + 69724120269*SW2) - 64*MW2^10*MZ2^6*
           (-711883357733 + 402806974860*SW2) - 24*MW2^8*MZ2^8*
           (-883080888873 + 548673096430*SW2) + 4*MW2^7*MZ2^9*
           (-1921794482731 + 1139404978902*SW2) + 16*MW2^9*MZ2^7*
           (-2343958740221 + 1426103364608*SW2)) + 
        MT2^5*MW2*(-1486356480*MW2^15 + 4609044*CW2*MZ2^15 + 
          2*MW2^5*MZ2^10*(1674891426727 - 941495567850*SW2) - 
          8847360*MW2^14*MZ2*(-2767 + 1608*SW2) + 442368*MW2^13*MZ2^2*
           (1240707 + 57440*SW2) + MW2*MZ2^14*(375915977 + 61805143*SW2) + 
          6144*MW2^12*MZ2^3*(-683714251 + 149768064*SW2) + 
          MW2^2*MZ2^13*(-11258115467 + 2195516895*SW2) - 
          6*MW2^3*MZ2^12*(-21290449444 + 7919528631*SW2) - 
          512*MW2^11*MZ2^4*(-26246190839 + 9793283232*SW2) + 
          1024*MW2^10*MZ2^5*(-25019898277 + 11978401933*SW2) - 
          192*MW2^9*MZ2^6*(-171057178843 + 93920001952*SW2) + 
          60*MW2^6*MZ2^9*(-159960831971 + 95906361254*SW2) + 
          2*MW2^4*MZ2^11*(-406399874734 + 198670640311*SW2) + 
          16*MW2^8*MZ2^7*(-1869104167897 + 1104422543064*SW2) - 
          8*MW2^7*MZ2^8*(-2477214147245 + 1505623549958*SW2)) + 
        MT2^4*MW2*(2477260800*MW2^16 - 1152261*CW2*MZ2^16 + 
          4*MW2^7*MZ2^9*(3406749926133 - 2039654777966*SW2) + 
          16*MW2^9*MZ2^7*(2905001470489 - 1728977675372*SW2) + 
          2*MW2^5*MZ2^11*(435398118268 - 191187681095*SW2) + 
          16*MW2^2*MZ2^14*(114241765 - 42695204*SW2) + 14745600*MW2^15*MZ2*
           (-2753 + 1572*SW2) - 245760*MW2^14*MZ2^2*(3732091 + 163668*SW2) - 
          22*MW2*MZ2^15*(4803881 + 174874*SW2) - 10240*MW2^13*MZ2^3*
           (-679628417 + 149760852*SW2) + 2*MW2^4*MZ2^12*(-40561048603 + 
            5539249361*SW2) + MW2^3*MZ2^13*(-4956276853 + 6069283805*SW2) + 
          512*MW2^12*MZ2^4*(-43058800325 + 16163568808*SW2) - 
          256*MW2^11*MZ2^5*(-162111538951 + 78158302082*SW2) + 
          64*MW2^10*MZ2^6*(-817060125697 + 452021217512*SW2) + 
          2*MW2^6*MZ2^10*(-2164442565655 + 1189605667814*SW2) + 
          8*MW2^8*MZ2^8*(-3716407010561 + 2270440540450*SW2))))*
     B0i[bb0, 0, 0, MW2])/(MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*(-MT2 + MW2)^3*MZ*
     (2*MW2 - MZ2)^3*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi*SW*SW2) - 
   ((72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*
       (102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6)*SW + CHWB*(188743680*MW2^15 + 384087*CW2*MZ2^15 + 
        4096*MW2^12*MZ2^2*(1500*MH2 + MZ2*(401321 - 2132280*SW2)) + 
        5898240*MW2^14*MZ2*(-127 + 80*SW2) + 294912*MW2^13*MZ2^2*
         (3397 + 820*SW2) + MW2*MZ2^13*(MZ2*(13920473 - 3678153*SW2) + 
          384087*MH2*(-3 + 4*SW2)) - 128*MW2^9*MZ2^5*
         (MZ2*(235986895 - 273624168*SW2) + MH2*(693213 + 58020*SW2)) + 
        32*MW2^8*MZ2^6*(MZ2*(763796717 - 452959404*SW2) + 
          MH2*(9924702 + 724668*SW2)) + 4096*MW2^11*MZ2^3*
         (30*MH2*(-111 + 50*SW2) + MZ2*(-2543119 + 6643803*SW2)) + 
        2*MW2^3*MZ2^11*(MZ2*(466362727 - 159387672*SW2) + 
          3*MH2*(-13028409 + 9150310*SW2)) + MW2^2*MZ2^12*
         (-3*MH2*(-4822849 + 4575859*SW2) + 2*MZ2*(-91012487 + 
            25621692*SW2)) + 2*MW2^5*MZ2^9*
         (8*MZ2*(230021611 - 238567620*SW2) + 3*MH2*(-82953043 + 
            28723610*SW2)) - 16*MW2^7*MZ2^7*(MH2*(36975141 - 1558668*SW2) + 
          2*MZ2*(335334955 + 50022672*SW2)) - 256*MW2^10*MZ2^4*
         (90*MH2*(-707 + 432*SW2) + MZ2*(-90477041 + 161469456*SW2)) + 
        2*MW2^4*MZ2^10*(MH2*(122796639 - 63086943*SW2) + 
          2*MZ2*(-643484822 + 342331251*SW2)) + 4*MW2^6*MZ2^8*
         (MH2*(167732151 - 31408212*SW2) + 2*MZ2*(-25833313 + 
            742668018*SW2))))*B0i[bb0, 0, 0, MZ2])/
    (MW*MZ*(2*MW2 - MZ2)^3*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW*SW2) - ((144*(CHB + CHW)*MW2*MZ*(MH2 - 2*MZ2)*MZ2*
       (2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
        1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
        665956*MW2*MZ2^5 - 128029*MZ2^6)*SW - 
      3*CHWB*MW*(MH2^2*(13926400*MW2^11 + 103*MZ2^11*(1725 - 4211*SW2) + 
          163840*MW2^10*MZ2*(-461 + 85*SW2) - 15360*MW2^9*MZ2^2*
           (-10943 + 3904*SW2) - 56*MW2^2*MZ2^9*(-400219 + 225491*SW2) + 
          256*MW2^8*MZ2^3*(-679857 + 458180*SW2) - 256*MW2^7*MZ2^4*
           (-72423 + 532477*SW2) - 8*MW2^5*MZ2^6*(31890351 + 2392412*SW2) + 
          32*MW2^6*MZ2^5*(5690445 + 2899592*SW2) + MW2*MZ2^10*
           (-3327571 + 3424090*SW2) - 4*MW2^4*MZ2^7*(-46284543 + 
            6406510*SW2) + 4*MW2^3*MZ2^8*(-20587377 + 6677581*SW2)) + 
        12*(14417920*MW2^13 + 16*MW2^5*MZ2^8*(57691797 - 39053720*SW2) + 
          6*MW2^3*MZ2^10*(21109879 - 12619200*SW2) + 327680*MW2^12*MZ2*
           (-123 + 44*SW2) - 618*MZ2^13*(300 + 943*SW2) - 
          8192*MW2^11*MZ2^2*(-803 + 3160*SW2) - 4096*MW2^10*MZ2^3*
           (-12953 + 4714*SW2) + 512*MW2^9*MZ2^4*(282441 + 65912*SW2) + 
          256*MW2^8*MZ2^5*(-2861121 + 723586*SW2) + 512*MW2^6*MZ2^7*
           (-2653659 + 1551023*SW2) - 256*MW2^7*MZ2^6*(-5097996 + 
            2280215*SW2) + MW2*MZ2^12*(2768449 + 2915549*SW2) + 
          MW2^2*MZ2^11*(-24155251 + 4143474*SW2) + 16*MW2^4*MZ2^9*
           (-26279947 + 18471115*SW2)) - 4*MH2*(61276160*MW2^12 + 
          81920*MW2^11*MZ2*(-3437 + 748*SW2) - 206*MZ2^12*(2125 + 2847*SW2) + 
          2048*MW2^9*MZ2^3*(38491 + 104671*SW2) - 2048*MW2^10*MZ2^2*
           (-212631 + 107560*SW2) + MW2*MZ2^11*(7045759 + 1502791*SW2) + 
          128*MW2^8*MZ2^4*(-10773299 + 2335392*SW2) - 64*MW2^7*MZ2^5*
           (-40123723 + 17110294*SW2) + MW2^2*MZ2^10*(-57133161 + 
            21064624*SW2) - 4*MW2^3*MZ2^9*(-69403255 + 41210413*SW2) + 
          16*MW2^6*MZ2^6*(-168472227 + 92296052*SW2) + 4*MW2^4*MZ2^8*
           (-218570969 + 142300538*SW2) - 8*MW2^5*MZ2^7*(-232475083 + 
            145284174*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (2*MZ*(2*MW2 - MZ2)^3*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW*
     SW2) - (2*CHWB*MW2*(-18*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*
       (163840*MW2^9 + 81920*MW2^8*MZ2*(-7 + 2*SW2) + 
        5*MZ2^9*(515 + 116*SW2) - 1024*MW2^7*MZ2^2*(-643 + 400*SW2) + 
        256*MW2^6*MZ2^3*(293 + 532*SW2) + 64*MW2^5*MZ2^4*
         (-15323 + 10972*SW2) + 2*MW2^2*MZ2^7*(109823 + 26444*SW2) - 
        MW2*MZ2^8*(37445 + 42958*SW2) + 8*MW2^3*MZ2^6*(-84035 + 45026*SW2) - 
        16*MW2^4*MZ2^5*(-71521 + 59572*SW2)) - MW2*(MW2 + MZ2)*
       (23592960*MW2^14 + 2176493*MZ2^14 + 16*MW2^7*MZ2^7*
         (304791825 - 474066152*SW2) + 12*MW2^5*MZ2^9*
         (108634879 - 368103002*SW2) + 327680*MW2^13*MZ2*(-221 + 180*SW2) - 
        622592*MW2^12*MZ2^2*(-239 + 230*SW2) + 7168*MW2^10*MZ2^4*
         (-56033 + 37268*SW2) + 2048*MW2^11*MZ2^3*(-92003 + 66260*SW2) - 
        2*MW2*MZ2^13*(11143625 + 1290728*SW2) - 128*MW2^9*MZ2^5*
         (-17350787 + 15338732*SW2) + 192*MW2^8*MZ2^6*
         (-22661787 + 26660464*SW2) + MW2^2*MZ2^12*(94164484 + 
          60164795*SW2) + 10*MW2^4*MZ2^10*(-10447301 + 179948548*SW2) + 
        16*MW2^6*MZ2^8*(-209971941 + 445329680*SW2) - 
        MW2^3*MZ2^11*(170063521 + 453711036*SW2)) + 
      MT2*MW2*(137625600*MW2^14 + MW2^2*MZ2^12*(1672664710 - 
          1510209759*SW2) + 2*MZ2^14*(7155307 - 5441113*SW2) + 
        983040*MW2^13*MZ2*(207 + 212*SW2) + 40960*MW2^12*MZ2^2*
         (-135657 + 2512*SW2) - 8192*MW2^11*MZ2^3*(-2733142 + 670263*SW2) + 
        1024*MW2^10*MZ2^4*(-43962705 + 19631314*SW2) + 
        3*MW2*MZ2^13*(-76513465 + 70555767*SW2) + 192*MW2^8*MZ2^6*
         (-128543911 + 175354448*SW2) - 128*MW2^9*MZ2^5*
         (-395180279 + 275867128*SW2) - 16*MW2^7*MZ2^7*
         (944185287 + 776533760*SW2) + 5*MW2^3*MZ2^11*(-1424122905 + 
          1158306014*SW2) - 4*MW2^6*MZ2^8*(-9520945935 + 2605440712*SW2) + 
        6*MW2^5*MZ2^9*(-5803891361 + 3087185334*SW2) - 
        2*MW2^4*MZ2^10*(-9725185155 + 6718644841*SW2)) - 
      MT2^2*(192675840*MW2^14 + 2176493*MZ2^14 + 4*MW2^5*MZ2^9*
         (14404931589 - 13904438630*SW2) + MW2^3*MZ2^11*
         (3195243727 - 4161928978*SW2) + 983040*MW2^13*MZ2*(505 + 232*SW2) + 
        8192*MW2^12*MZ2^2*(-1483769 + 61240*SW2) - 49152*MW2^11*MZ2^3*
         (-1171230 + 245323*SW2) - MW2*MZ2^13*(2325644 + 24312293*SW2) + 
        512*MW2^10*MZ2^4*(-286000703 + 100710636*SW2) + 
        4*MW2^2*MZ2^12*(-74135493 + 128563066*SW2) - 512*MW2^9*MZ2^5*
         (-469693919 + 226532872*SW2) + 128*MW2^8*MZ2^6*
         (-2146034736 + 1297022585*SW2) + 4*MW2^4*MZ2^10*
         (-4263429672 + 4724513461*SW2) - 32*MW2^7*MZ2^7*
         (-7051602237 + 5093945164*SW2) + 16*MW2^6*MZ2^8*
         (-8411042787 + 7070602603*SW2)) + 
      MT2^3*(66846720*MW2^13 + 2*MW2^4*MZ2^9*(14022084879 - 
          12794388830*SW2) + MW2^2*MZ2^11*(1677447745 - 1858740056*SW2) + 
        2*MZ2^13*(4978814 - 5441113*SW2) + 327680*MW2^12*MZ2*
         (1183 + 204*SW2) + 8192*MW2^11*MZ2^2*(-781427 + 50160*SW2) - 
        8192*MW2^10*MZ2^3*(-3560386 + 764047*SW2) + 2048*MW2^9*MZ2^4*
         (-35678516 + 12555925*SW2) + MW2*MZ2^12*(-194830823 + 
          227640619*SW2) - 128*MW2^8*MZ2^5*(-928105599 + 443641144*SW2) + 
        64*MW2^7*MZ2^6*(-2103238107 + 1250288504*SW2) - 
        48*MW2^6*MZ2^7*(-2289291747 + 1611638264*SW2) + 
        2*MW2^3*MZ2^10*(-4222178896 + 4280619981*SW2) + 
        4*MW2^5*MZ2^8*(-16329697929 + 13215738184*SW2)))*
     B0i[bb0, MZ2, MT2, MT2])/(MW*MZ*MZ2^2*(-2*MW2 + MZ2)^3*(-MW2 + MZ2)*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi*SW) + 
   (3*CHWB*CW*(36*MT2^4*MZ2*(-2*MW2 + MZ2)^2*SW2*(81920*MW2^9 + 
        32*MW2^4*MZ2^5*(14251 - 11065*SW2) + 145*MZ2^9*SW2 + 
        20480*MW2^8*MZ2*(-13 + 4*SW2) - 4608*MW2^7*MZ2^2*(-57 + 40*SW2) + 
        256*MW2^6*MZ2^3*(403 + 46*SW2) - 2*MW2*MZ2^8*(2575 + 6086*SW2) + 
        32*MW2^5*MZ2^4*(-14517 + 10784*SW2) + 2*MW2^2*MZ2^7*
         (27145 + 14832*SW2) + 4*MW2^3*MZ2^6*(-55533 + 22216*SW2)) - 
      18*MT2^3*MZ2*(-2*MW2 + MZ2)^2*SW2*(163840*MW2^10 + 
        4*MW2^3*MZ2^7*(249277 - 50628*SW2) - 435*MZ2^10*SW2 + 
        40960*MW2^9*MZ2*(-21 + 4*SW2) - 1024*MW2^8*MZ2^2*(-1553 + 760*SW2) + 
        512*MW2^7*MZ2^3*(-1649 + 1766*SW2) + 8*MW2*MZ2^9*(2575 + 5317*SW2) + 
        64*MW2^6*MZ2^4*(-20965 + 11624*SW2) - 64*MW2^5*MZ2^5*
         (-43285 + 37837*SW2) - 4*MW2^2*MZ2^8*(56865 + 44776*SW2) + 
        8*MW2^4*MZ2^6*(-283549 + 212892*SW2)) - MT2*(2*MW2 - MZ2)*
       (84541440*MW2^14 - 128029*MZ2^14 + 32*MW2^8*MZ2^6*
         (1823436445 - 1208263192*SW2) + 2*MW2^3*MZ2^11*
         (304057127 - 278119900*SW2) + MW2*MZ2^13*(8240267 - 4612901*SW2) + 
        163840*MW2^13*MZ2*(-1613 + 876*SW2) + 4096*MW2^12*MZ2^2*
         (971197 + 5320*SW2) + 2048*MW2^11*MZ2^3*(-9735457 + 1229474*SW2) + 
        2*MW2^2*MZ2^12*(-53730523 + 49747017*SW2) - 256*MW2^10*MZ2^4*
         (-185575353 + 56443696*SW2) + 20*MW2^5*MZ2^9*
         (30825481 + 57151166*SW2) + 208*MW2^7*MZ2^7*(-153667597 + 
          133461624*SW2) + 128*MW2^9*MZ2^5*(-517962339 + 249535450*SW2) + 
        2*MW2^4*MZ2^10*(-795955165 + 547167132*SW2) - 
        16*MW2^6*MZ2^8*(-563208983 + 690079783*SW2)) + 
      MW2^2*(78643200*MW2^14 - 128029*MZ2^14 + 8*MW2^6*MZ2^8*
         (1122657289 - 1377966410*SW2) + 2*MW2^3*MZ2^11*
         (304149827 - 278142877*SW2) + MW2*MZ2^13*(8240267 - 4612901*SW2) + 
        327680*MW2^12*MZ2^2*(12071 + 143*SW2) + 327680*MW2^13*MZ2*
         (-739 + 420*SW2) + 34816*MW2^11*MZ2^3*(-573251 + 71620*SW2) - 
        512*MW2^10*MZ2^4*(-92915913 + 28275704*SW2) + 
        2*MW2^2*MZ2^12*(-53730523 + 49745712*SW2) + 256*MW2^9*MZ2^5*
         (-259182675 + 125018942*SW2) + 4*MW2^5*MZ2^9*
         (157057463 + 284184610*SW2) + 2*MW2^4*MZ2^10*(-797117785 + 
          547632846*SW2) - 64*MW2^8*MZ2^6*(-911643995 + 604607552*SW2) + 
        16*MW2^7*MZ2^7*(-1995325495 + 1734179376*SW2)) + 
      MT2^2*(90439680*MW2^14 + 8*MW2^6*MZ2^8*(1166217199 - 1411115570*SW2) + 
        2*MW2^3*MZ2^11*(293175731 - 282487411*SW2) + 
        MW2*MZ2^13*(8054867 - 4948187*SW2) + 1310720*MW2^13*MZ2*
         (-223 + 114*SW2) - 8192*MW2^12*MZ2^2*(-489617 + 400*SW2) + 
        MZ2^14*(-128029 + 2610*SW2) + 2048*MW2^11*MZ2^3*
         (-9706441 + 1234208*SW2) - 4096*MW2^10*MZ2^4*
         (-11545971 + 3504259*SW2) + 14*MW2^2*MZ2^12*
         (-7456729 + 7333680*SW2) + 256*MW2^9*MZ2^5*(-258087015 + 
          124150388*SW2) - 256*MW2^8*MZ2^6*(-227901857 + 151040090*SW2) + 
        4*MW2^5*MZ2^9*(101025713 + 313216990*SW2) + 2*MW2^4*MZ2^10*
         (-752543413 + 541932462*SW2) + 16*MW2^7*MZ2^7*
         (-2013364681 + 1749212040*SW2)))*B0i[bb0, MZ2, MW2, MW2])/
    ((2*MW2 - MZ2)^3*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi*SW*SW2) + 
   (36*CHWB*CW*MW2^2*(1720320*MW2^9 + 12144640*MW2^8*MZ2 - 
      38137344*MW2^7*MZ2^2 + 10659328*MW2^6*MZ2^3 + 81587104*MW2^5*MZ2^4 - 
      130044576*MW2^4*MZ2^5 + 89675068*MW2^3*MZ2^6 - 32019554*MW2^2*MZ2^7 + 
      4137201*MW2*MZ2^8 + 519841*MZ2^9)*SW*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    ((2*MW2 - MZ2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (54*CHWB*CW*(2*MT2^3*MZ2^2*(66560*MW2^6 - 163584*MW2^5*MZ2 + 
        71040*MW2^4*MZ2^2 + 84128*MW2^3*MZ2^3 - 78804*MW2^2*MZ2^4 + 
        17322*MW2*MZ2^5 - 145*MZ2^6) + 2*MT2^2*MZ2*(-40960*MW2^8 + 
        71680*MW2^7*MZ2 + 150272*MW2^6*MZ2^2 - 411904*MW2^5*MZ2^3 + 
        161104*MW2^4*MZ2^4 + 173000*MW2^3*MZ2^5 - 136258*MW2^2*MZ2^6 + 
        22762*MW2*MZ2^7 - 145*MZ2^8) + 2*MW2^2*(-245760*MW2^9 - 
        102400*MW2^8*MZ2 + 901632*MW2^7*MZ2^2 - 259328*MW2^6*MZ2^3 - 
        1242784*MW2^5*MZ2^4 + 822912*MW2^4*MZ2^5 + 294316*MW2^3*MZ2^6 - 
        299710*MW2^2*MZ2^7 + 25515*MW2*MZ2^8 + 2575*MZ2^9) + 
      MT2*(491520*MW2^10 - 204800*MW2^9*MZ2 - 1547264*MW2^8*MZ2^2 + 
        1519104*MW2^7*MZ2^3 + 1480256*MW2^6*MZ2^4 - 2201888*MW2^5*MZ2^5 + 
        83424*MW2^4*MZ2^6 + 740300*MW2^3*MZ2^7 - 240260*MW2^2*MZ2^8 + 
        2340*MW2*MZ2^9 + 2575*MZ2^10))*SW*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((2*MW2 - MZ2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (72*CHWB*CW*MW2*(983040*MW2^10 + 5242880*MW2^9*MZ2 - 
      21291008*MW2^8*MZ2^2 + 22379776*MW2^7*MZ2^3 + 4028160*MW2^6*MZ2^4 - 
      23701864*MW2^5*MZ2^5 + 17680196*MW2^4*MZ2^6 - 4673141*MW2^3*MZ2^7 - 
      1172862*MW2^2*MZ2^8 + 889644*MW2*MZ2^9 - 90231*MZ2^10)*SW*
     C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/((2*MW2 - MZ2)*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (18*CHWB*CW*(2*MT2^3*MZ2^2*(112640*MW2^6 - 378368*MW2^5*MZ2 + 
        296320*MW2^4*MZ2^2 + 127296*MW2^3*MZ2^3 - 237664*MW2^2*MZ2^4 + 
        77828*MW2*MZ2^5 - 3155*MZ2^6) + MT2^2*MZ2*(-245760*MW2^8 + 
        430080*MW2^7*MZ2 + 788992*MW2^6*MZ2^2 - 2093056*MW2^5*MZ2^3 + 
        670304*MW2^4*MZ2^4 + 910704*MW2^3*MZ2^5 - 579884*MW2^2*MZ2^6 + 
        58744*MW2*MZ2^7 + 2285*MZ2^8) + 2*MT2*MW2*(491520*MW2^9 - 
        450560*MW2^8*MZ2 - 973824*MW2^7*MZ2^2 + 1376256*MW2^6*MZ2^3 + 
        208064*MW2^5*MZ2^4 - 408896*MW2^4*MZ2^5 - 229928*MW2^3*MZ2^6 + 
        29160*MW2^2*MZ2^7 + 113963*MW2*MZ2^8 - 16030*MZ2^9) - 
      4*MW2*(245760*MW2^10 - 40960*MW2^9*MZ2 - 671232*MW2^8*MZ2^2 + 
        347520*MW2^7*MZ2^3 + 737312*MW2^6*MZ2^4 - 372904*MW2^5*MZ2^5 - 
        343576*MW2^4*MZ2^6 + 135229*MW2^3*MZ2^7 + 78004*MW2^2*MZ2^8 - 
        22472*MW2*MZ2^9 + 145*MZ2^10))*SW*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    ((2*MW2 - MZ2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi))*
  Class[4] - (72*Pi*VMU^2*(-4*MW2^2*MZ2^4*(933*CHd[1, 1] + 933*CHd[2, 2] + 
      933*CHd[3, 3] + 34903*CHe[1, 1] - 16710*CHe[2, 2] - 16710*CHe[3, 3] + 
      16439*CHl1[1, 1] - 16710*CHl1[2, 2] - 16710*CHl1[3, 3] + 
      23240*CHl3[1, 1] - 9909*CHl3[2, 2] - 4614*CHl3[3, 3] - 933*CHq1[1, 1] - 
      933*CHq1[2, 2] - 39*CHq1[3, 3] + 855*CHq3[1, 1] + 855*CHq3[2, 2] - 
      39*CHq3[3, 3] - 1866*CHu[1, 1] - 1866*CHu[2, 2]) + 
    2*MW2*MZ2^5*(645*CHd[1, 1] + 645*CHd[2, 2] + 645*CHd[3, 3] + 
      23719*CHe[1, 1] - 10698*CHe[2, 2] - 10698*CHe[3, 3] + 9034*CHl1[1, 1] - 
      10698*CHl1[2, 2] - 10698*CHl1[3, 3] + 15776*CHl3[1, 1] - 
      3956*CHl3[2, 2] - 1470*CHl3[3, 3] - 645*CHq1[1, 1] - 645*CHq1[2, 2] - 
      210*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 210*CHq3[3, 3] - 
      1290*CHu[1, 1] - 1290*CHu[2, 2]) + 16*MW2^3*MZ2^3*
     (252*CHd[1, 1] + 252*CHd[2, 2] + 252*CHd[3, 3] + 14826*CHe[1, 1] - 
      7272*CHe[2, 2] - 7272*CHe[3, 3] + 8393*CHl1[1, 1] - 7272*CHl1[2, 2] - 
      7272*CHl1[3, 3] + 10044*CHl3[1, 1] - 5621*CHl3[2, 2] - 
      3024*CHl3[3, 3] - 252*CHq1[1, 1] - 252*CHq1[2, 2] + 117*CHq1[3, 3] + 
      486*CHq3[1, 1] + 486*CHq3[2, 2] + 117*CHq3[3, 3] - 504*CHu[1, 1] - 
      504*CHu[2, 2]) - 128*MW2^5*MZ2*(24*CHd[1, 1] + 24*CHd[2, 2] + 
      24*CHd[3, 3] - 1136*CHe[1, 1] + 534*CHe[2, 2] + 534*CHe[3, 3] - 
      916*CHl1[1, 1] + 534*CHl1[2, 2] + 534*CHl1[3, 3] - 955*CHl3[1, 1] + 
      495*CHl3[2, 2] + 402*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
      6*CHq1[3, 3] + 36*CHq3[1, 1] + 36*CHq3[2, 2] + 6*CHq3[3, 3] - 
      48*CHu[1, 1] - 48*CHu[2, 2]) + 32*MW2^4*MZ2^2*
     (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 7621*CHe[1, 1] + 
      3732*CHe[2, 2] + 3732*CHe[3, 3] - 5161*CHl1[1, 1] + 3732*CHl1[2, 2] + 
      3732*CHl1[3, 3] - 5525*CHl3[1, 1] + 3368*CHl3[2, 2] + 2124*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] - 69*CHq1[3, 3] - 135*CHq3[1, 1] - 
      135*CHq3[2, 2] - 69*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
    512*MW2^6*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
      33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
      33*CHl1[3, 3] - 82*CHl3[1, 1] + 28*CHl3[2, 2] + 33*CHl3[3, 3] - 
      3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
      9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
    MZ2^6*(-150*CHd[1, 1] - 150*CHd[2, 2] - 150*CHd[3, 3] - 7154*CHe[1, 1] + 
      2940*CHe[2, 2] + 2940*CHe[3, 3] - 2107*CHl1[1, 1] + 2940*CHl1[2, 2] + 
      2940*CHl1[3, 3] - 5047*CHl3[1, 1] + 150*CHq1[1, 1] + 150*CHq1[2, 2] + 
      75*CHq1[3, 3] + 75*CHq3[3, 3] + 300*CHu[1, 1] + 300*CHu[2, 2]))*
   Class[7])/((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) + 
 ((-3*MH2*B0i[bb0, 0, 0, MH2]*
     (MH2^3*(-2*MW2^2*MZ2^8*(630219*CHd[1, 1] + 630219*CHd[2, 2] + 
          630219*CHd[3, 3] + 21909001*CHe[1, 1] - 10765470*CHe[2, 2] - 
          10765470*CHe[3, 3] + 10904333*CHl1[1, 1] - 10765470*CHl1[2, 2] - 
          10765470*CHl1[3, 3] + 19524305*CHl3[1, 1] - 2145498*CHl3[2, 2] - 
          3314502*CHl3[3, 3] - 630219*CHq1[1, 1] - 630219*CHq1[2, 2] - 
          15477*CHq1[3, 3] + 599265*CHq3[1, 1] + 599265*CHq3[2, 2] - 
          15477*CHq3[3, 3] - 1260438*CHu[1, 1] - 1260438*CHu[2, 2]) + 
        8*MW2^3*MZ2^7*(363279*CHd[1, 1] + 363279*CHd[2, 2] + 
          363279*CHd[3, 3] + 17496197*CHe[1, 1] - 8892462*CHe[2, 2] - 
          8892462*CHe[3, 3] + 10482022*CHl1[1, 1] - 8892462*CHl1[2, 2] - 
          8892462*CHl1[3, 3] + 17692864*CHl3[1, 1] - 1681620*CHl3[2, 2] - 
          4014954*CHl3[3, 3] - 363279*CHq1[1, 1] - 363279*CHq1[2, 2] + 
          165810*CHq1[3, 3] + 694899*CHq3[1, 1] + 694899*CHq3[2, 2] + 
          165810*CHq3[3, 3] - 726558*CHu[1, 1] - 726558*CHu[2, 2]) + 
        64*MW2^6*MZ2^4*(234297*CHd[1, 1] + 234297*CHd[2, 2] + 
          234297*CHd[3, 3] - 8148383*CHe[1, 1] + 3879072*CHe[2, 2] + 
          3879072*CHe[3, 3] - 7079623*CHl1[1, 1] + 3879072*CHl1[2, 2] + 
          3879072*CHl1[3, 3] - 11146573*CHl3[1, 1] - 187878*CHl3[2, 2] + 
          3245328*CHl3[3, 3] - 234297*CHq1[1, 1] - 234297*CHq1[2, 2] - 
          279*CHq1[3, 3] + 233739*CHq3[1, 1] + 233739*CHq3[2, 2] - 
          279*CHq3[3, 3] - 468594*CHu[1, 1] - 468594*CHu[2, 2]) - 
        8*MW2^4*MZ2^6*(206829*CHd[1, 1] + 206829*CHd[2, 2] + 
          206829*CHd[3, 3] + 38006803*CHe[1, 1] - 19336302*CHe[2, 2] - 
          19336302*CHe[3, 3] + 26475309*CHl1[1, 1] - 19336302*CHl1[2, 2] - 
          19336302*CHl1[3, 3] + 43085016*CHl3[1, 1] - 2726595*CHl3[2, 2] - 
          11382990*CHl3[3, 3] - 206829*CHq1[1, 1] - 206829*CHq1[2, 2] + 
          600471*CHq1[3, 3] + 1407771*CHq3[1, 1] + 1407771*CHq3[2, 2] + 
          600471*CHq3[3, 3] - 413658*CHu[1, 1] - 413658*CHu[2, 2]) + 
        2*MW2*MZ2^9*(118320*CHd[1, 1] + 118320*CHd[2, 2] + 118320*CHd[3, 3] + 
          4192176*CHe[1, 1] - 1918608*CHe[2, 2] - 1918608*CHe[3, 3] + 
          1656625*CHl1[1, 1] - 1918608*CHl1[2, 2] - 1918608*CHl1[3, 3] + 
          3272413*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
          118320*CHq1[1, 1] - 118320*CHq1[2, 2] - 35985*CHq1[3, 3] + 
          46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 35985*CHq3[3, 3] - 
          236640*CHu[1, 1] - 236640*CHu[2, 2]) - 64*MW2^5*MZ2^5*
         (94575*CHd[1, 1] + 94575*CHd[2, 2] + 94575*CHd[3, 3] - 
          7334653*CHe[1, 1] + 3641748*CHe[2, 2] + 3641748*CHe[3, 3] - 
          5777015*CHl1[1, 1] + 3641748*CHl1[2, 2] + 3641748*CHl1[3, 3] - 
          9217535*CHl3[1, 1] + 201228*CHl3[2, 2] + 2616300*CHl3[3, 3] - 
          94575*CHq1[1, 1] - 94575*CHq1[2, 2] - 94875*CHq1[3, 3] - 
          95175*CHq3[1, 1] - 95175*CHq3[2, 2] - 94875*CHq3[3, 3] - 
          189150*CHu[1, 1] - 189150*CHu[2, 2]) - 512*MW2^7*MZ2^3*
         (30666*CHd[1, 1] + 30666*CHd[2, 2] + 30666*CHd[3, 3] - 
          805334*CHe[1, 1] + 364866*CHe[2, 2] + 364866*CHe[3, 3] - 
          753414*CHl1[1, 1] + 364866*CHl1[2, 2] + 364866*CHl1[3, 3] - 
          1151463*CHl3[1, 1] - 33183*CHl3[2, 2] + 340158*CHl3[3, 3] - 
          30666*CHq1[1, 1] - 30666*CHq1[2, 2] + 14484*CHq1[3, 3] + 
          59634*CHq3[1, 1] + 59634*CHq3[2, 2] + 14484*CHq3[3, 3] - 
          61332*CHu[1, 1] - 61332*CHu[2, 2]) + 1024*MW2^8*MZ2^2*
         (8793*CHd[1, 1] + 8793*CHd[2, 2] + 8793*CHd[3, 3] - 
          217847*CHe[1, 1] + 94833*CHe[2, 2] + 94833*CHe[3, 3] - 
          213847*CHl1[1, 1] + 94833*CHl1[2, 2] + 94833*CHl1[3, 3] - 
          301162*CHl3[1, 1] + 7518*CHl3[2, 2] + 93753*CHl3[3, 3] - 
          8793*CHq1[1, 1] - 8793*CHq1[2, 2] + 7173*CHq1[3, 3] + 
          23139*CHq3[1, 1] + 23139*CHq3[2, 2] + 7173*CHq3[3, 3] - 
          17586*CHu[1, 1] - 17586*CHu[2, 2]) - 103*MZ2^10*
         (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
          2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
          2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
          150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
          300*CHu[1, 1] - 300*CHu[2, 2]) - 983040*MW2^9*MZ2*
         (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 90*CHl3[1, 1] + 20*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        163840*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
          77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
          33*CHl1[2, 2] + 33*CHl1[3, 3] - 62*CHl3[1, 1] + 48*CHl3[2, 2] + 
          33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) - 12*MW2^2*MZ2*
       (-2*MW2^2*MZ2^8*(630219*CHd[1, 1] + 630219*CHd[2, 2] + 
          630219*CHd[3, 3] + 21909001*CHe[1, 1] - 10765470*CHe[2, 2] - 
          10765470*CHe[3, 3] + 10904333*CHl1[1, 1] - 10765470*CHl1[2, 2] - 
          10765470*CHl1[3, 3] + 19524305*CHl3[1, 1] - 2145498*CHl3[2, 2] - 
          3314502*CHl3[3, 3] - 630219*CHq1[1, 1] - 630219*CHq1[2, 2] - 
          15477*CHq1[3, 3] + 599265*CHq3[1, 1] + 599265*CHq3[2, 2] - 
          15477*CHq3[3, 3] - 1260438*CHu[1, 1] - 1260438*CHu[2, 2]) + 
        8*MW2^3*MZ2^7*(363279*CHd[1, 1] + 363279*CHd[2, 2] + 
          363279*CHd[3, 3] + 17496197*CHe[1, 1] - 8892462*CHe[2, 2] - 
          8892462*CHe[3, 3] + 10482022*CHl1[1, 1] - 8892462*CHl1[2, 2] - 
          8892462*CHl1[3, 3] + 17692864*CHl3[1, 1] - 1681620*CHl3[2, 2] - 
          4014954*CHl3[3, 3] - 363279*CHq1[1, 1] - 363279*CHq1[2, 2] + 
          165810*CHq1[3, 3] + 694899*CHq3[1, 1] + 694899*CHq3[2, 2] + 
          165810*CHq3[3, 3] - 726558*CHu[1, 1] - 726558*CHu[2, 2]) + 
        64*MW2^6*MZ2^4*(234297*CHd[1, 1] + 234297*CHd[2, 2] + 
          234297*CHd[3, 3] - 8148383*CHe[1, 1] + 3879072*CHe[2, 2] + 
          3879072*CHe[3, 3] - 7079623*CHl1[1, 1] + 3879072*CHl1[2, 2] + 
          3879072*CHl1[3, 3] - 11146573*CHl3[1, 1] - 187878*CHl3[2, 2] + 
          3245328*CHl3[3, 3] - 234297*CHq1[1, 1] - 234297*CHq1[2, 2] - 
          279*CHq1[3, 3] + 233739*CHq3[1, 1] + 233739*CHq3[2, 2] - 
          279*CHq3[3, 3] - 468594*CHu[1, 1] - 468594*CHu[2, 2]) - 
        8*MW2^4*MZ2^6*(206829*CHd[1, 1] + 206829*CHd[2, 2] + 
          206829*CHd[3, 3] + 38006803*CHe[1, 1] - 19336302*CHe[2, 2] - 
          19336302*CHe[3, 3] + 26475309*CHl1[1, 1] - 19336302*CHl1[2, 2] - 
          19336302*CHl1[3, 3] + 43085016*CHl3[1, 1] - 2726595*CHl3[2, 2] - 
          11382990*CHl3[3, 3] - 206829*CHq1[1, 1] - 206829*CHq1[2, 2] + 
          600471*CHq1[3, 3] + 1407771*CHq3[1, 1] + 1407771*CHq3[2, 2] + 
          600471*CHq3[3, 3] - 413658*CHu[1, 1] - 413658*CHu[2, 2]) + 
        2*MW2*MZ2^9*(118320*CHd[1, 1] + 118320*CHd[2, 2] + 118320*CHd[3, 3] + 
          4192176*CHe[1, 1] - 1918608*CHe[2, 2] - 1918608*CHe[3, 3] + 
          1656625*CHl1[1, 1] - 1918608*CHl1[2, 2] - 1918608*CHl1[3, 3] + 
          3272413*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
          118320*CHq1[1, 1] - 118320*CHq1[2, 2] - 35985*CHq1[3, 3] + 
          46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 35985*CHq3[3, 3] - 
          236640*CHu[1, 1] - 236640*CHu[2, 2]) - 64*MW2^5*MZ2^5*
         (94575*CHd[1, 1] + 94575*CHd[2, 2] + 94575*CHd[3, 3] - 
          7334653*CHe[1, 1] + 3641748*CHe[2, 2] + 3641748*CHe[3, 3] - 
          5777015*CHl1[1, 1] + 3641748*CHl1[2, 2] + 3641748*CHl1[3, 3] - 
          9217535*CHl3[1, 1] + 201228*CHl3[2, 2] + 2616300*CHl3[3, 3] - 
          94575*CHq1[1, 1] - 94575*CHq1[2, 2] - 94875*CHq1[3, 3] - 
          95175*CHq3[1, 1] - 95175*CHq3[2, 2] - 94875*CHq3[3, 3] - 
          189150*CHu[1, 1] - 189150*CHu[2, 2]) - 512*MW2^7*MZ2^3*
         (30666*CHd[1, 1] + 30666*CHd[2, 2] + 30666*CHd[3, 3] - 
          805334*CHe[1, 1] + 364866*CHe[2, 2] + 364866*CHe[3, 3] - 
          753414*CHl1[1, 1] + 364866*CHl1[2, 2] + 364866*CHl1[3, 3] - 
          1151463*CHl3[1, 1] - 33183*CHl3[2, 2] + 340158*CHl3[3, 3] - 
          30666*CHq1[1, 1] - 30666*CHq1[2, 2] + 14484*CHq1[3, 3] + 
          59634*CHq3[1, 1] + 59634*CHq3[2, 2] + 14484*CHq3[3, 3] - 
          61332*CHu[1, 1] - 61332*CHu[2, 2]) + 1024*MW2^8*MZ2^2*
         (8793*CHd[1, 1] + 8793*CHd[2, 2] + 8793*CHd[3, 3] - 
          217847*CHe[1, 1] + 94833*CHe[2, 2] + 94833*CHe[3, 3] - 
          213847*CHl1[1, 1] + 94833*CHl1[2, 2] + 94833*CHl1[3, 3] - 
          301162*CHl3[1, 1] + 7518*CHl3[2, 2] + 93753*CHl3[3, 3] - 
          8793*CHq1[1, 1] - 8793*CHq1[2, 2] + 7173*CHq1[3, 3] + 
          23139*CHq3[1, 1] + 23139*CHq3[2, 2] + 7173*CHq3[3, 3] - 
          17586*CHu[1, 1] - 17586*CHu[2, 2]) - 103*MZ2^10*
         (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
          2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
          2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
          150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
          300*CHu[1, 1] - 300*CHu[2, 2]) - 983040*MW2^9*MZ2*
         (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 90*CHl3[1, 1] + 20*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        163840*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
          77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
          33*CHl1[2, 2] + 33*CHl1[3, 3] - 62*CHl3[1, 1] + 48*CHl3[2, 2] + 
          33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) - MH2^2*(2*MW2 + 3*MZ2)*
       (-2*MW2^2*MZ2^8*(630219*CHd[1, 1] + 630219*CHd[2, 2] + 
          630219*CHd[3, 3] + 21909001*CHe[1, 1] - 10765470*CHe[2, 2] - 
          10765470*CHe[3, 3] + 10904333*CHl1[1, 1] - 10765470*CHl1[2, 2] - 
          10765470*CHl1[3, 3] + 19524305*CHl3[1, 1] - 2145498*CHl3[2, 2] - 
          3314502*CHl3[3, 3] - 630219*CHq1[1, 1] - 630219*CHq1[2, 2] - 
          15477*CHq1[3, 3] + 599265*CHq3[1, 1] + 599265*CHq3[2, 2] - 
          15477*CHq3[3, 3] - 1260438*CHu[1, 1] - 1260438*CHu[2, 2]) + 
        8*MW2^3*MZ2^7*(363279*CHd[1, 1] + 363279*CHd[2, 2] + 
          363279*CHd[3, 3] + 17496197*CHe[1, 1] - 8892462*CHe[2, 2] - 
          8892462*CHe[3, 3] + 10482022*CHl1[1, 1] - 8892462*CHl1[2, 2] - 
          8892462*CHl1[3, 3] + 17692864*CHl3[1, 1] - 1681620*CHl3[2, 2] - 
          4014954*CHl3[3, 3] - 363279*CHq1[1, 1] - 363279*CHq1[2, 2] + 
          165810*CHq1[3, 3] + 694899*CHq3[1, 1] + 694899*CHq3[2, 2] + 
          165810*CHq3[3, 3] - 726558*CHu[1, 1] - 726558*CHu[2, 2]) + 
        64*MW2^6*MZ2^4*(234297*CHd[1, 1] + 234297*CHd[2, 2] + 
          234297*CHd[3, 3] - 8148383*CHe[1, 1] + 3879072*CHe[2, 2] + 
          3879072*CHe[3, 3] - 7079623*CHl1[1, 1] + 3879072*CHl1[2, 2] + 
          3879072*CHl1[3, 3] - 11146573*CHl3[1, 1] - 187878*CHl3[2, 2] + 
          3245328*CHl3[3, 3] - 234297*CHq1[1, 1] - 234297*CHq1[2, 2] - 
          279*CHq1[3, 3] + 233739*CHq3[1, 1] + 233739*CHq3[2, 2] - 
          279*CHq3[3, 3] - 468594*CHu[1, 1] - 468594*CHu[2, 2]) - 
        8*MW2^4*MZ2^6*(206829*CHd[1, 1] + 206829*CHd[2, 2] + 
          206829*CHd[3, 3] + 38006803*CHe[1, 1] - 19336302*CHe[2, 2] - 
          19336302*CHe[3, 3] + 26475309*CHl1[1, 1] - 19336302*CHl1[2, 2] - 
          19336302*CHl1[3, 3] + 43085016*CHl3[1, 1] - 2726595*CHl3[2, 2] - 
          11382990*CHl3[3, 3] - 206829*CHq1[1, 1] - 206829*CHq1[2, 2] + 
          600471*CHq1[3, 3] + 1407771*CHq3[1, 1] + 1407771*CHq3[2, 2] + 
          600471*CHq3[3, 3] - 413658*CHu[1, 1] - 413658*CHu[2, 2]) + 
        2*MW2*MZ2^9*(118320*CHd[1, 1] + 118320*CHd[2, 2] + 118320*CHd[3, 3] + 
          4192176*CHe[1, 1] - 1918608*CHe[2, 2] - 1918608*CHe[3, 3] + 
          1656625*CHl1[1, 1] - 1918608*CHl1[2, 2] - 1918608*CHl1[3, 3] + 
          3272413*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
          118320*CHq1[1, 1] - 118320*CHq1[2, 2] - 35985*CHq1[3, 3] + 
          46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 35985*CHq3[3, 3] - 
          236640*CHu[1, 1] - 236640*CHu[2, 2]) - 64*MW2^5*MZ2^5*
         (94575*CHd[1, 1] + 94575*CHd[2, 2] + 94575*CHd[3, 3] - 
          7334653*CHe[1, 1] + 3641748*CHe[2, 2] + 3641748*CHe[3, 3] - 
          5777015*CHl1[1, 1] + 3641748*CHl1[2, 2] + 3641748*CHl1[3, 3] - 
          9217535*CHl3[1, 1] + 201228*CHl3[2, 2] + 2616300*CHl3[3, 3] - 
          94575*CHq1[1, 1] - 94575*CHq1[2, 2] - 94875*CHq1[3, 3] - 
          95175*CHq3[1, 1] - 95175*CHq3[2, 2] - 94875*CHq3[3, 3] - 
          189150*CHu[1, 1] - 189150*CHu[2, 2]) - 512*MW2^7*MZ2^3*
         (30666*CHd[1, 1] + 30666*CHd[2, 2] + 30666*CHd[3, 3] - 
          805334*CHe[1, 1] + 364866*CHe[2, 2] + 364866*CHe[3, 3] - 
          753414*CHl1[1, 1] + 364866*CHl1[2, 2] + 364866*CHl1[3, 3] - 
          1151463*CHl3[1, 1] - 33183*CHl3[2, 2] + 340158*CHl3[3, 3] - 
          30666*CHq1[1, 1] - 30666*CHq1[2, 2] + 14484*CHq1[3, 3] + 
          59634*CHq3[1, 1] + 59634*CHq3[2, 2] + 14484*CHq3[3, 3] - 
          61332*CHu[1, 1] - 61332*CHu[2, 2]) + 1024*MW2^8*MZ2^2*
         (8793*CHd[1, 1] + 8793*CHd[2, 2] + 8793*CHd[3, 3] - 
          217847*CHe[1, 1] + 94833*CHe[2, 2] + 94833*CHe[3, 3] - 
          213847*CHl1[1, 1] + 94833*CHl1[2, 2] + 94833*CHl1[3, 3] - 
          301162*CHl3[1, 1] + 7518*CHl3[2, 2] + 93753*CHl3[3, 3] - 
          8793*CHq1[1, 1] - 8793*CHq1[2, 2] + 7173*CHq1[3, 3] + 
          23139*CHq3[1, 1] + 23139*CHq3[2, 2] + 7173*CHq3[3, 3] - 
          17586*CHu[1, 1] - 17586*CHu[2, 2]) - 103*MZ2^10*
         (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
          2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
          2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
          150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
          300*CHu[1, 1] - 300*CHu[2, 2]) - 983040*MW2^9*MZ2*
         (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 90*CHl3[1, 1] + 20*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        163840*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
          77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
          33*CHl1[2, 2] + 33*CHl1[3, 3] - 62*CHl3[1, 1] + 48*CHl3[2, 2] + 
          33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2])) + MH2*MW2*(2*MW2^3*MZ2^8*(21166521*CHd[1, 1] + 
          21166521*CHd[2, 2] + 21166521*CHd[3, 3] + 1027862819*CHe[1, 1] - 
          522782250*CHe[2, 2] - 522782250*CHe[3, 3] + 618016987*CHl1[1, 1] - 
          522782250*CHl1[2, 2] - 522782250*CHl1[3, 3] + 
          952662109*CHl3[1, 1] - 188137128*CHl3[2, 2] - 
          237582738*CHl3[3, 3] - 21166521*CHq1[1, 1] - 21166521*CHq1[2, 2] + 
          9964077*CHq1[3, 3] + 41094675*CHq3[1, 1] + 41094675*CHq3[2, 2] + 
          9964077*CHq3[3, 3] - 42333042*CHu[1, 1] - 42333042*CHu[2, 2]) - 
        8*MW2^5*MZ2^6*(11555829*CHd[1, 1] + 11555829*CHd[2, 2] + 
          11555829*CHd[3, 3] - 842151557*CHe[1, 1] + 417673458*CHe[2, 2] + 
          417673458*CHe[3, 3] - 666766491*CHl1[1, 1] + 417673458*CHl1[2, 2] + 
          417673458*CHl1[3, 3] - 970929996*CHl3[1, 1] + 
          113509953*CHl3[2, 2] + 302573010*CHl3[3, 3] - 11555829*CHq1[1, 1] - 
          11555829*CHq1[2, 2] - 10784529*CHq1[3, 3] - 10013229*CHq3[1, 1] - 
          10013229*CHq3[2, 2] - 10784529*CHq3[3, 3] - 23111658*CHu[1, 1] - 
          23111658*CHu[2, 2]) - 2*MW2^2*MZ2^9*(9334965*CHd[1, 1] + 
          9334965*CHd[2, 2] + 9334965*CHd[3, 3] + 324442839*CHe[1, 1] - 
          159563442*CHe[2, 2] - 159563442*CHe[3, 3] + 161908370*CHl1[1, 1] - 
          159563442*CHl1[2, 2] - 159563442*CHl1[3, 3] + 
          268386866*CHl3[1, 1] - 53084946*CHl3[2, 2] - 49414710*CHl3[3, 3] - 
          9334965*CHq1[1, 1] - 9334965*CHq1[2, 2] - 196170*CHq1[3, 3] + 
          8942625*CHq3[1, 1] + 8942625*CHq3[2, 2] - 196170*CHq3[3, 3] - 
          18669930*CHu[1, 1] - 18669930*CHu[2, 2]) + 
        MW2*MZ2^10*(3534150*CHd[1, 1] + 3534150*CHd[2, 2] + 
          3534150*CHd[3, 3] + 125028418*CHe[1, 1] - 57255420*CHe[2, 2] - 
          57255420*CHe[3, 3] + 49481729*CHl1[1, 1] - 57255420*CHl1[2, 2] - 
          57255420*CHl1[3, 3] + 93043505*CHl3[1, 1] - 13693644*CHl3[2, 2] - 
          9084600*CHl3[3, 3] - 3534150*CHq1[1, 1] - 3534150*CHq1[2, 2] - 
          1071825*CHq1[3, 3] + 1390500*CHq3[1, 1] + 1390500*CHq3[2, 2] - 
          1071825*CHq3[3, 3] - 7068300*CHu[1, 1] - 7068300*CHu[2, 2]) - 
        64*MW2^7*MZ2^4*(3445623*CHd[1, 1] + 3445623*CHd[2, 2] + 
          3445623*CHd[3, 3] - 88491697*CHe[1, 1] + 39904848*CHe[2, 2] + 
          39904848*CHe[3, 3] - 83330057*CHl1[1, 1] + 39904848*CHl1[2, 2] + 
          39904848*CHl1[3, 3] - 118799063*CHl3[1, 1] + 4435842*CHl3[2, 2] + 
          37573632*CHl3[3, 3] - 3445623*CHq1[1, 1] - 3445623*CHq1[2, 2] + 
          1738359*CHq1[3, 3] + 6922341*CHq3[1, 1] + 6922341*CHq3[2, 2] + 
          1738359*CHq3[3, 3] - 6891246*CHu[1, 1] - 6891246*CHu[2, 2]) - 
        8*MW2^4*MZ2^7*(2739156*CHd[1, 1] + 2739156*CHd[2, 2] + 
          2739156*CHd[3, 3] + 552605848*CHe[1, 1] - 281152068*CHe[2, 2] - 
          281152068*CHe[3, 3] + 386647613*CHl1[1, 1] - 281152068*CHl1[2, 2] - 
          281152068*CHl1[3, 3] + 572236265*CHl3[1, 1] - 95563416*CHl3[2, 2] - 
          166729896*CHl3[3, 3] - 2739156*CHq1[1, 1] - 2739156*CHq1[2, 2] + 
          8841255*CHq1[3, 3] + 20421666*CHq3[1, 1] + 20421666*CHq3[2, 2] + 
          8841255*CHq3[3, 3] - 5478312*CHu[1, 1] - 5478312*CHu[2, 2]) + 
        128*MW2^6*MZ2^5*(1709940*CHd[1, 1] + 1709940*CHd[2, 2] + 
          1709940*CHd[3, 3] - 57445546*CHe[1, 1] + 27272166*CHe[2, 2] + 
          27272166*CHe[3, 3] - 50208665*CHl1[1, 1] + 27272166*CHl1[2, 2] + 
          27272166*CHl1[3, 3] - 72831623*CHl3[1, 1] + 4649208*CHl3[2, 2] + 
          23031810*CHl3[3, 3] - 1709940*CHq1[1, 1] - 1709940*CHq1[2, 2] + 
          45345*CHq1[3, 3] + 1800630*CHq3[1, 1] + 1800630*CHq3[2, 2] + 
          45345*CHq3[3, 3] - 3419880*CHu[1, 1] - 3419880*CHu[2, 2]) + 
        512*MW2^8*MZ2^3*(233124*CHd[1, 1] + 233124*CHd[2, 2] + 
          233124*CHd[3, 3] - 5730076*CHe[1, 1] + 2480124*CHe[2, 2] + 
          2480124*CHe[3, 3] - 5661996*CHl1[1, 1] + 2480124*CHl1[2, 2] + 
          2480124*CHl1[3, 3] - 7518807*CHl3[1, 1] + 623313*CHl3[2, 2] + 
          2472432*CHl3[3, 3] - 233124*CHq1[1, 1] - 233124*CHq1[2, 2] + 
          200706*CHq1[3, 3] + 634536*CHq3[1, 1] + 634536*CHq3[2, 2] + 
          200706*CHq3[3, 3] - 466248*CHu[1, 1] - 466248*CHu[2, 2]) - 
        1024*MW2^9*MZ2^2*(34407*CHd[1, 1] + 34407*CHd[2, 2] + 
          34407*CHd[3, 3] - 890953*CHe[1, 1] + 380367*CHe[2, 2] + 
          380367*CHe[3, 3] - 894953*CHl1[1, 1] + 380367*CHl1[2, 2] + 
          380367*CHl1[3, 3] - 981158*CHl3[1, 1] + 294162*CHl3[2, 2] + 
          381447*CHl3[3, 3] - 34407*CHq1[1, 1] - 34407*CHq1[2, 2] + 
          36027*CHq1[3, 3] + 106461*CHq3[1, 1] + 106461*CHq3[2, 2] + 
          36027*CHq3[3, 3] - 68814*CHu[1, 1] - 68814*CHu[2, 2]) - 
        1545*MZ2^11*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
          7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
          2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
          5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
          75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) + 
        491520*MW2^10*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 
          231*CHe[1, 1] + 99*CHe[2, 2] + 99*CHe[3, 3] - 231*CHl1[1, 1] + 
          99*CHl1[2, 2] + 99*CHl1[3, 3] - 145*CHl3[1, 1] + 185*CHl3[2, 2] + 
          99*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq1[3, 3] + 
          27*CHq3[1, 1] + 27*CHq3[2, 2] + 9*CHq3[3, 3] - 18*CHu[1, 1] - 
          18*CHu[2, 2]) + 163840*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] + 
          3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 
          77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 62*CHl3[1, 1] + 
          48*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
          3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
          6*CHu[1, 1] - 6*CHu[2, 2]))))/(2*(MH2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (72*Alfas*QCD*VMU^2*(4*MW2^2*MZ2^6*(1523727*CHd[1, 1] + 
        1523727*CHd[2, 2] + 1523727*CHd[3, 3] - 1711229*CHe[1, 1] - 
        1218204*CHe[2, 2] - 1218204*CHe[3, 3] - 1521617*CHl1[1, 1] - 
        1218204*CHl1[2, 2] - 1218204*CHl1[3, 3] - 561133*CHl3[1, 1] - 
        257720*CHl3[2, 2] - 258876*CHl3[3, 3] - 1523727*CHq1[1, 1] - 
        1523727*CHq1[2, 2] - 272097*CHq1[3, 3] + 979533*CHq3[1, 1] + 
        979533*CHq3[2, 2] - 272097*CHq3[3, 3] - 3047454*CHu[1, 1] - 
        3047454*CHu[2, 2]) - 16*MW2^3*MZ2^5*(936438*CHd[1, 1] + 
        936438*CHd[2, 2] + 936438*CHd[3, 3] - 1024640*CHe[1, 1] - 
        776532*CHe[2, 2] - 776532*CHe[3, 3] - 947989*CHl1[1, 1] - 
        776532*CHl1[2, 2] - 776532*CHl1[3, 3] - 563599*CHl3[1, 1] - 
        392142*CHl3[2, 2] - 239832*CHl3[3, 3] - 936438*CHq1[1, 1] - 
        936438*CHq1[2, 2] - 19263*CHq1[3, 3] + 897912*CHq3[1, 1] + 
        897912*CHq3[2, 2] - 19263*CHq3[3, 3] - 1872876*CHu[1, 1] - 
        1872876*CHu[2, 2]) + 32*MW2^4*MZ2^4*(744471*CHd[1, 1] + 
        744471*CHd[2, 2] + 744471*CHd[3, 3] - 788097*CHe[1, 1] - 
        657774*CHe[2, 2] - 657774*CHe[3, 3] - 761261*CHl1[1, 1] - 
        657774*CHl1[2, 2] - 657774*CHl1[3, 3] - 662331*CHl3[1, 1] - 
        558844*CHl3[2, 2] - 268350*CHl3[3, 3] - 744471*CHq1[1, 1] - 
        744471*CHq1[2, 2] + 105615*CHq1[3, 3] + 955701*CHq3[1, 1] + 
        955701*CHq3[2, 2] + 105615*CHq3[3, 3] - 1488942*CHu[1, 1] - 
        1488942*CHu[2, 2]) - 2*MW2*MZ2^7*(732027*CHd[1, 1] + 
        732027*CHd[2, 2] + 732027*CHd[3, 3] - 835269*CHe[1, 1] - 
        582432*CHe[2, 2] - 582432*CHe[3, 3] - 721468*CHl1[1, 1] - 
        582432*CHl1[2, 2] - 582432*CHl1[3, 3] - 151596*CHl3[1, 1] - 
        12560*CHl3[2, 2] - 64680*CHl3[3, 3] - 732027*CHq1[1, 1] - 
        732027*CHq1[2, 2] - 247506*CHq1[3, 3] + 237015*CHq3[1, 1] + 
        237015*CHq3[2, 2] - 247506*CHq3[3, 3] - 1464054*CHu[1, 1] - 
        1464054*CHu[2, 2]) - 128*MW2^5*MZ2^3*(195684*CHd[1, 1] + 
        195684*CHd[2, 2] + 195684*CHd[3, 3] - 198506*CHe[1, 1] - 
        188940*CHe[2, 2] - 188940*CHe[3, 3] - 200432*CHl1[1, 1] - 
        188940*CHl1[2, 2] - 188940*CHl1[3, 3] - 240721*CHl3[1, 1] - 
        229229*CHl3[2, 2] - 97356*CHl3[3, 3] - 195684*CHq1[1, 1] - 
        195684*CHq1[2, 2] + 61872*CHq1[3, 3] + 319428*CHq3[1, 1] + 
        319428*CHq3[2, 2] + 61872*CHq3[3, 3] - 391368*CHu[1, 1] - 
        391368*CHu[2, 2]) + 256*MW2^6*MZ2^2*(66204*CHd[1, 1] + 
        66204*CHd[2, 2] + 66204*CHd[3, 3] - 63466*CHe[1, 1] - 
        71712*CHe[2, 2] - 71712*CHe[3, 3] - 66626*CHl1[1, 1] - 
        71712*CHl1[2, 2] - 71712*CHl1[3, 3] - 107417*CHl3[1, 1] - 
        112503*CHl3[2, 2] - 45792*CHl3[3, 3] - 66204*CHq1[1, 1] - 
        66204*CHq1[2, 2] + 33804*CHq1[3, 3] + 133812*CHq3[1, 1] + 
        133812*CHq3[2, 2] + 33804*CHq3[3, 3] - 132408*CHu[1, 1] - 
        132408*CHu[2, 2]) + 5*MZ2^8*(31602*CHd[1, 1] + 31602*CHd[2, 2] + 
        31602*CHd[3, 3] - 35966*CHe[1, 1] - 25872*CHe[2, 2] - 
        25872*CHe[3, 3] - 30919*CHl1[1, 1] - 25872*CHl1[2, 2] - 
        25872*CHl1[3, 3] - 5047*CHl3[1, 1] - 31602*CHq1[1, 1] - 
        31602*CHq1[2, 2] - 15801*CHq1[3, 3] - 15801*CHq3[3, 3] - 
        63204*CHu[1, 1] - 63204*CHu[2, 2]) - 1024*MW2^7*MZ2*
       (6564*CHd[1, 1] + 6564*CHd[2, 2] + 6564*CHd[3, 3] - 5736*CHe[1, 1] - 
        8196*CHe[2, 2] - 8196*CHe[3, 3] - 6176*CHl1[1, 1] - 8196*CHl1[2, 2] - 
        8196*CHl1[3, 3] - 13389*CHl3[1, 1] - 15409*CHl3[2, 2] - 
        6480*CHl3[3, 3] - 6564*CHq1[1, 1] - 6564*CHq1[2, 2] + 
        4818*CHq1[3, 3] + 16200*CHq3[1, 1] + 16200*CHq3[2, 2] + 
        4818*CHq3[3, 3] - 13128*CHu[1, 1] - 13128*CHu[2, 2]) + 
      4096*MW2^8*(291*CHd[1, 1] + 291*CHd[2, 2] + 291*CHd[3, 3] - 
        209*CHe[1, 1] - 429*CHe[2, 2] - 429*CHe[3, 3] - 209*CHl1[1, 1] - 
        429*CHl1[2, 2] - 429*CHl1[3, 3] - 694*CHl3[1, 1] - 914*CHl3[2, 2] - 
        429*CHl3[3, 3] - 291*CHq1[1, 1] - 291*CHq1[2, 2] + 291*CHq1[3, 3] + 
        873*CHq3[1, 1] + 873*CHq3[2, 2] + 291*CHq3[3, 3] - 582*CHu[1, 1] - 
        582*CHu[2, 2])))/((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
      4) + (36*MW2^3*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (40960*MW2^9*(301*CHl3[1, 1] - 139*CHl3[2, 2] - 132*CHl3[3, 3] - 
        36*(CHq3[1, 1] + CHq3[2, 2])) - 2*MW2^3*MZ2^6*
       (2838336*CHd[1, 1] + 2838336*CHd[2, 2] + 2838336*CHd[3, 3] + 
        8529384*CHe[1, 1] - 2528088*CHe[2, 2] - 2528088*CHe[3, 3] - 
        18240320*CHl1[1, 1] - 2528088*CHl1[2, 2] - 2528088*CHl1[3, 3] + 
        86209615*CHl3[1, 1] + 6980835*CHl3[2, 2] - 938832*CHl3[3, 3] - 
        2838336*CHq1[1, 1] - 2838336*CHq1[2, 2] - 154524*CHq1[3, 3] + 
        3431988*CHq3[1, 1] + 3431988*CHq3[2, 2] - 154524*CHq3[3, 3] - 
        5676672*CHu[1, 1] - 5676672*CHu[2, 2]) + 
      2*MW2^2*MZ2^7*(949530*CHd[1, 1] + 949530*CHd[2, 2] + 949530*CHd[3, 3] + 
        4209540*CHe[1, 1] + 183588*CHe[2, 2] + 183588*CHe[3, 3] - 
        9748565*CHl1[1, 1] + 183588*CHl1[2, 2] + 183588*CHl1[3, 3] + 
        44506090*CHl3[1, 1] + 14797019*CHl3[2, 2] + 3604524*CHl3[3, 3] - 
        949530*CHq1[1, 1] - 949530*CHq1[2, 2] - 315114*CHq1[3, 3] - 
        178326*CHq3[1, 1] - 178326*CHq3[2, 2] - 315114*CHq3[3, 3] - 
        1899060*CHu[1, 1] - 1899060*CHu[2, 2]) + 16*MW2^4*MZ2^5*
       (460965*CHd[1, 1] + 460965*CHd[2, 2] + 460965*CHd[3, 3] + 
        1348008*CHe[1, 1] - 796188*CHe[2, 2] - 796188*CHe[3, 3] - 
        2428173*CHl1[1, 1] - 796188*CHl1[2, 2] - 796188*CHl1[3, 3] + 
        12778911*CHl3[1, 1] - 3421606*CHl3[2, 2] - 1953588*CHl3[3, 3] - 
        460965*CHq1[1, 1] - 460965*CHq1[2, 2] + 143625*CHq1[3, 3] + 
        1145457*CHq3[1, 1] + 1145457*CHq3[2, 2] + 143625*CHq3[3, 3] - 
        921930*CHu[1, 1] - 921930*CHu[2, 2]) - 16*MW2^5*MZ2^4*
       (211080*CHd[1, 1] + 211080*CHd[2, 2] + 211080*CHd[3, 3] + 
        971592*CHe[1, 1] - 808392*CHe[2, 2] - 808392*CHe[3, 3] - 
        1183760*CHl1[1, 1] - 808392*CHl1[2, 2] - 808392*CHl1[3, 3] + 
        9093487*CHl3[1, 1] - 6982909*CHl3[2, 2] - 3510936*CHl3[3, 3] - 
        211080*CHq1[1, 1] - 211080*CHq1[2, 2] + 211800*CHq1[3, 3] + 
        914868*CHq3[1, 1] + 914868*CHq3[2, 2] + 211800*CHq3[3, 3] - 
        422160*CHu[1, 1] - 422160*CHu[2, 2]) - 
      MW2*MZ2^8*(200508*CHd[1, 1] + 200508*CHd[2, 2] + 200508*CHd[3, 3] + 
        2305416*CHe[1, 1] + 1000200*CHe[2, 2] + 1000200*CHe[3, 3] - 
        5896371*CHl1[1, 1] + 1000200*CHl1[2, 2] + 1000200*CHl1[3, 3] + 
        26784066*CHl3[1, 1] + 14423551*CHl3[2, 2] + 3706092*CHl3[3, 3] - 
        200508*CHq1[1, 1] - 200508*CHq1[2, 2] - 118794*CHq1[3, 3] - 
        689850*CHq3[1, 1] - 689850*CHq3[2, 2] - 118794*CHq3[3, 3] - 
        401016*CHu[1, 1] - 401016*CHu[2, 2]) + 256*MW2^7*MZ2^2*
       (4980*CHd[1, 1] + 4980*CHd[2, 2] + 4980*CHd[3, 3] + 15540*CHe[1, 1] - 
        12180*CHe[2, 2] - 12180*CHe[3, 3] - 29820*CHl1[1, 1] - 
        12180*CHl1[2, 2] - 12180*CHl1[3, 3] + 80031*CHl3[1, 1] + 
        46631*CHl3[2, 2] + 22008*CHl3[3, 3] - 4980*CHq1[1, 1] - 
        4980*CHq1[2, 2] + 3936*CHq1[3, 3] + 33984*CHq3[1, 1] + 
        33984*CHq3[2, 2] + 3936*CHq3[3, 3] - 9960*CHu[1, 1] - 
        9960*CHu[2, 2]) - 256*MW2^6*MZ2^3*(4314*CHd[1, 1] + 4314*CHd[2, 2] + 
        4314*CHd[3, 3] - 13998*CHe[1, 1] + 14271*CHe[2, 2] + 
        14271*CHe[3, 3] - 13258*CHl1[1, 1] + 14271*CHl1[2, 2] + 
        14271*CHl1[3, 3] - 186142*CHl3[1, 1] + 316167*CHl3[2, 2] + 
        167571*CHl3[3, 3] - 4314*CHq1[1, 1] - 4314*CHq1[2, 2] - 
        2112*CHq1[3, 3] + 13662*CHq3[1, 1] + 13662*CHq3[2, 2] - 
        2112*CHq3[3, 3] - 8628*CHu[1, 1] - 8628*CHu[2, 2]) - 
      2048*MW2^8*MZ2*(87*CHd[1, 1] + 87*CHd[2, 2] + 87*CHd[3, 3] + 
        1407*CHe[1, 1] - 933*CHe[2, 2] - 933*CHe[3, 3] - 793*CHl1[1, 1] - 
        933*CHl1[2, 2] - 933*CHl1[3, 3] + 15887*CHl3[1, 1] - 
        6653*CHl3[2, 2] - 5673*CHl3[3, 3] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 
        87*CHq1[3, 3] + 441*CHq3[1, 1] + 441*CHq3[2, 2] + 87*CHq3[3, 3] - 
        174*CHu[1, 1] - 174*CHu[2, 2]) - 206*MZ2^9*(60*CHd[1, 1] + 
        60*CHd[2, 2] + 60*CHd[3, 3] - 1176*CHe[1, 1] - 1176*CHe[2, 2] - 
        1176*CHe[3, 3] + 3871*CHl1[1, 1] - 1176*CHl1[2, 2] - 
        1176*CHl1[3, 3] - 18081*CHl3[1, 1] - 13034*CHl3[2, 2] - 
        2940*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 30*CHq1[3, 3] + 
        450*CHq3[1, 1] + 450*CHq3[2, 2] - 30*CHq3[3, 3] - 120*CHu[1, 1] - 
        120*CHu[2, 2])))/((2*MW2 - MZ2)*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-2*MW2^2*MZ2^8*(630219*CHd[1, 1] + 630219*CHd[2, 2] + 
        630219*CHd[3, 3] + 21909001*CHe[1, 1] - 10765470*CHe[2, 2] - 
        10765470*CHe[3, 3] + 10904333*CHl1[1, 1] - 10765470*CHl1[2, 2] - 
        10765470*CHl1[3, 3] + 19524305*CHl3[1, 1] - 2145498*CHl3[2, 2] - 
        3314502*CHl3[3, 3] - 630219*CHq1[1, 1] - 630219*CHq1[2, 2] - 
        15477*CHq1[3, 3] + 599265*CHq3[1, 1] + 599265*CHq3[2, 2] - 
        15477*CHq3[3, 3] - 1260438*CHu[1, 1] - 1260438*CHu[2, 2]) + 
      8*MW2^3*MZ2^7*(363279*CHd[1, 1] + 363279*CHd[2, 2] + 363279*CHd[3, 3] + 
        17496197*CHe[1, 1] - 8892462*CHe[2, 2] - 8892462*CHe[3, 3] + 
        10482022*CHl1[1, 1] - 8892462*CHl1[2, 2] - 8892462*CHl1[3, 3] + 
        17692864*CHl3[1, 1] - 1681620*CHl3[2, 2] - 4014954*CHl3[3, 3] - 
        363279*CHq1[1, 1] - 363279*CHq1[2, 2] + 165810*CHq1[3, 3] + 
        694899*CHq3[1, 1] + 694899*CHq3[2, 2] + 165810*CHq3[3, 3] - 
        726558*CHu[1, 1] - 726558*CHu[2, 2]) + 64*MW2^6*MZ2^4*
       (234297*CHd[1, 1] + 234297*CHd[2, 2] + 234297*CHd[3, 3] - 
        8148383*CHe[1, 1] + 3879072*CHe[2, 2] + 3879072*CHe[3, 3] - 
        7079623*CHl1[1, 1] + 3879072*CHl1[2, 2] + 3879072*CHl1[3, 3] - 
        11146573*CHl3[1, 1] - 187878*CHl3[2, 2] + 3245328*CHl3[3, 3] - 
        234297*CHq1[1, 1] - 234297*CHq1[2, 2] - 279*CHq1[3, 3] + 
        233739*CHq3[1, 1] + 233739*CHq3[2, 2] - 279*CHq3[3, 3] - 
        468594*CHu[1, 1] - 468594*CHu[2, 2]) - 8*MW2^4*MZ2^6*
       (206829*CHd[1, 1] + 206829*CHd[2, 2] + 206829*CHd[3, 3] + 
        38006803*CHe[1, 1] - 19336302*CHe[2, 2] - 19336302*CHe[3, 3] + 
        26475309*CHl1[1, 1] - 19336302*CHl1[2, 2] - 19336302*CHl1[3, 3] + 
        43085016*CHl3[1, 1] - 2726595*CHl3[2, 2] - 11382990*CHl3[3, 3] - 
        206829*CHq1[1, 1] - 206829*CHq1[2, 2] + 600471*CHq1[3, 3] + 
        1407771*CHq3[1, 1] + 1407771*CHq3[2, 2] + 600471*CHq3[3, 3] - 
        413658*CHu[1, 1] - 413658*CHu[2, 2]) + 
      2*MW2*MZ2^9*(118320*CHd[1, 1] + 118320*CHd[2, 2] + 118320*CHd[3, 3] + 
        4192176*CHe[1, 1] - 1918608*CHe[2, 2] - 1918608*CHe[3, 3] + 
        1656625*CHl1[1, 1] - 1918608*CHl1[2, 2] - 1918608*CHl1[3, 3] + 
        3272413*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
        118320*CHq1[1, 1] - 118320*CHq1[2, 2] - 35985*CHq1[3, 3] + 
        46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 35985*CHq3[3, 3] - 
        236640*CHu[1, 1] - 236640*CHu[2, 2]) - 64*MW2^5*MZ2^5*
       (94575*CHd[1, 1] + 94575*CHd[2, 2] + 94575*CHd[3, 3] - 
        7334653*CHe[1, 1] + 3641748*CHe[2, 2] + 3641748*CHe[3, 3] - 
        5777015*CHl1[1, 1] + 3641748*CHl1[2, 2] + 3641748*CHl1[3, 3] - 
        9217535*CHl3[1, 1] + 201228*CHl3[2, 2] + 2616300*CHl3[3, 3] - 
        94575*CHq1[1, 1] - 94575*CHq1[2, 2] - 94875*CHq1[3, 3] - 
        95175*CHq3[1, 1] - 95175*CHq3[2, 2] - 94875*CHq3[3, 3] - 
        189150*CHu[1, 1] - 189150*CHu[2, 2]) - 512*MW2^7*MZ2^3*
       (30666*CHd[1, 1] + 30666*CHd[2, 2] + 30666*CHd[3, 3] - 
        805334*CHe[1, 1] + 364866*CHe[2, 2] + 364866*CHe[3, 3] - 
        753414*CHl1[1, 1] + 364866*CHl1[2, 2] + 364866*CHl1[3, 3] - 
        1151463*CHl3[1, 1] - 33183*CHl3[2, 2] + 340158*CHl3[3, 3] - 
        30666*CHq1[1, 1] - 30666*CHq1[2, 2] + 14484*CHq1[3, 3] + 
        59634*CHq3[1, 1] + 59634*CHq3[2, 2] + 14484*CHq3[3, 3] - 
        61332*CHu[1, 1] - 61332*CHu[2, 2]) + 1024*MW2^8*MZ2^2*
       (8793*CHd[1, 1] + 8793*CHd[2, 2] + 8793*CHd[3, 3] - 217847*CHe[1, 1] + 
        94833*CHe[2, 2] + 94833*CHe[3, 3] - 213847*CHl1[1, 1] + 
        94833*CHl1[2, 2] + 94833*CHl1[3, 3] - 301162*CHl3[1, 1] + 
        7518*CHl3[2, 2] + 93753*CHl3[3, 3] - 8793*CHq1[1, 1] - 
        8793*CHq1[2, 2] + 7173*CHq1[3, 3] + 23139*CHq3[1, 1] + 
        23139*CHq3[2, 2] + 7173*CHq3[3, 3] - 17586*CHu[1, 1] - 
        17586*CHu[2, 2]) - 103*MZ2^10*(150*CHd[1, 1] + 150*CHd[2, 2] + 
        150*CHd[3, 3] + 7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
        2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
        5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
        75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) - 
      983040*MW2^9*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
        33*CHl1[2, 2] + 33*CHl1[3, 3] - 90*CHl3[1, 1] + 20*CHl3[2, 2] + 
        33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 163840*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 
        3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 
        77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 62*CHl3[1, 1] + 
        48*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
        6*CHu[1, 1] - 6*CHu[2, 2])))/(2*(2*MW2 - MZ2)^3*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (18*MW2*(MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (655360*MW2^10*(CHl3[1, 1] + CHl3[2, 2] + 2*(CHq3[1, 1] + CHq3[2, 2])) + 
      MW2^2*MZ2^8*(2215308*CHd[1, 1] + 2215308*CHd[2, 2] + 
        2215308*CHd[3, 3] - 11953544*CHe[1, 1] + 6247608*CHe[2, 2] + 
        6247608*CHe[3, 3] + 4555582*CHl1[1, 1] - 11437056*CHl1[2, 2] - 
        11437056*CHl1[3, 3] - 34583015*CHl3[1, 1] + 18558411*CHl3[2, 2] + 
        28064544*CHl3[3, 3] - 3222360*CHq1[1, 1] - 3222360*CHq1[2, 2] - 
        334788*CHq1[3, 3] + 412648*CHq3[1, 1] + 412648*CHq3[2, 2] - 
        334788*CHq3[3, 3] - 4430616*CHu[1, 1] - 4430616*CHu[2, 2]) - 
      4*MW2^3*MZ2^7*(1260228*CHd[1, 1] + 1260228*CHd[2, 2] + 
        1260228*CHd[3, 3] - 5136432*CHe[1, 1] + 2524992*CHe[2, 2] + 
        2524992*CHe[3, 3] + 1478245*CHl1[1, 1] - 6045756*CHl1[2, 2] - 
        6045756*CHl1[3, 3] - 23476168*CHl3[1, 1] + 5291483*CHl3[2, 2] + 
        16380012*CHl3[3, 3] - 1611078*CHq1[1, 1] - 1611078*CHq1[2, 2] + 
        7410*CHq1[3, 3] + 714798*CHq3[1, 1] + 714798*CHq3[2, 2] + 
        7410*CHq3[3, 3] - 2520456*CHu[1, 1] - 2520456*CHu[2, 2]) + 
      16*MW2^4*MZ2^6*(414411*CHd[1, 1] + 414411*CHd[2, 2] + 
        414411*CHd[3, 3] - 1082086*CHe[1, 1] + 353514*CHe[2, 2] + 
        353514*CHe[3, 3] + 185564*CHl1[1, 1] - 1832718*CHl1[2, 2] - 
        1832718*CHl1[3, 3] - 10321556*CHl3[1, 1] - 1838506*CHl3[2, 2] + 
        5150538*CHl3[3, 3] - 417603*CHq1[1, 1] - 417603*CHq1[2, 2] + 
        105999*CHq1[3, 3] + 611637*CHq3[1, 1] + 611637*CHq3[2, 2] + 
        105999*CHq3[3, 3] - 828822*CHu[1, 1] - 828822*CHu[2, 2]) - 
      32*MW2^5*MZ2^5*(86556*CHd[1, 1] + 86556*CHd[2, 2] + 86556*CHd[3, 3] + 
        68764*CHe[1, 1] - 206292*CHe[2, 2] - 206292*CHe[3, 3] - 
        46511*CHl1[1, 1] - 411036*CHl1[2, 2] - 411036*CHl1[3, 3] - 
        5839397*CHl3[1, 1] - 4268958*CHl3[2, 2] + 1085580*CHl3[3, 3] - 
        18798*CHq1[1, 1] - 18798*CHq1[2, 2] + 110928*CHq1[3, 3] + 
        449482*CHq3[1, 1] + 449482*CHq3[2, 2] + 110928*CHq3[3, 3] - 
        173112*CHu[1, 1] - 173112*CHu[2, 2]) + 
      2*MZ2^10*(36450*CHd[1, 1] + 36450*CHd[2, 2] + 36450*CHd[3, 3] - 
        250508*CHe[1, 1] + 108756*CHe[2, 2] + 108756*CHe[3, 3] + 
        146145*CHl1[1, 1] - 194064*CHl1[2, 2] - 194064*CHl1[3, 3] - 
        396653*CHl3[1, 1] + 302820*CHl3[2, 2] + 302820*CHl3[3, 3] - 
        51900*CHq1[1, 1] - 51900*CHq1[2, 2] - 18225*CHq1[3, 3] - 
        5150*CHq3[1, 1] - 5150*CHq3[2, 2] - 18225*CHq3[3, 3] - 
        72900*CHu[1, 1] - 72900*CHu[2, 2]) - 256*MW2^6*MZ2^4*
       (19047*CHd[1, 1] + 19047*CHd[2, 2] + 19047*CHd[3, 3] - 
        82473*CHe[1, 1] + 50757*CHe[2, 2] + 50757*CHe[3, 3] + 
        12667*CHl1[1, 1] - 66609*CHl1[2, 2] - 66609*CHl1[3, 3] + 
        453746*CHl3[1, 1] + 806990*CHl3[2, 2] + 202071*CHl3[3, 3] - 
        27621*CHq1[1, 1] - 27621*CHq1[2, 2] - 6477*CHq1[3, 3] - 
        10719*CHq3[1, 1] - 10719*CHq3[2, 2] - 6477*CHq3[3, 3] - 
        38094*CHu[1, 1] - 38094*CHu[2, 2]) + 1024*MW2^7*MZ2^3*
       (7530*CHd[1, 1] + 7530*CHd[2, 2] + 7530*CHd[3, 3] - 20974*CHe[1, 1] + 
        6474*CHe[2, 2] + 6474*CHe[3, 3] + 3467*CHl1[1, 1] - 
        32985*CHl1[2, 2] - 32985*CHl1[3, 3] + 8104*CHl3[1, 1] + 
        157172*CHl3[2, 2] + 89655*CHl3[3, 3] - 7551*CHq1[1, 1] - 
        7551*CHq1[2, 2] + 2616*CHq1[3, 3] + 14745*CHq3[1, 1] + 
        14745*CHq3[2, 2] + 2616*CHq3[3, 3] - 15060*CHu[1, 1] - 
        15060*CHu[2, 2]) - 4096*MW2^8*MZ2^2*(987*CHd[1, 1] + 987*CHd[2, 2] + 
        987*CHd[3, 3] - 2113*CHe[1, 1] - 213*CHe[2, 2] - 213*CHe[3, 3] + 
        1037*CHl1[1, 1] - 5883*CHl1[2, 2] - 5883*CHl1[3, 3] - 
        8647*CHl3[1, 1] + 15633*CHl3[2, 2] + 14469*CHl3[3, 3] - 
        717*CHq1[1, 1] - 717*CHq1[2, 2] + 735*CHq1[3, 3] + 3461*CHq3[1, 1] + 
        3461*CHq3[2, 2] + 735*CHq3[3, 3] - 1974*CHu[1, 1] - 1974*CHu[2, 2]) + 
      32768*MW2^9*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] + 91*CHl1[1, 1] - 
        204*CHl1[2, 2] - 204*CHl1[3, 3] - 509*CHl3[1, 1] + 296*CHl3[2, 2] + 
        456*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 21*CHq1[3, 3] + 
        68*CHq3[1, 1] + 68*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
        42*CHu[2, 2]) + MW2*MZ2^9*(-588144*CHd[1, 1] - 588144*CHd[2, 2] - 
        588144*CHd[3, 3] + 3754688*CHe[1, 1] - 1852800*CHe[2, 2] - 
        1852800*CHe[3, 3] - 1780876*CHl1[1, 1] + 3125136*CHl1[2, 2] + 
        3125136*CHl1[3, 3] + 7643907*CHl3[1, 1] - 5667485*CHl3[2, 2] - 
        6406728*CHl3[3, 3] + 882984*CHq1[1, 1] + 882984*CHq1[2, 2] + 
        184722*CHq1[3, 3] - 17420*CHq3[1, 1] - 17420*CHq3[2, 2] + 
        184722*CHq3[3, 3] + 1176288*CHu[1, 1] + 1176288*CHu[2, 2])))/
    ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (27*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*
     (MT2*MW2*(983040*MW2^10*CHq3[3, 3] + 8*MW2^4*MZ2^6*(227724*CHd[1, 1] + 
          227724*CHd[2, 2] + 227724*CHd[3, 3] - 225226*CHe[1, 1] - 
          142656*CHe[2, 2] - 142656*CHe[3, 3] - 198780*CHl1[1, 1] - 
          142656*CHl1[2, 2] - 142656*CHl1[3, 3] + 73917*CHl3[1, 1] + 
          130041*CHl3[2, 2] - 24096*CHl3[3, 3] - 227724*CHq1[1, 1] - 
          227724*CHq1[2, 2] - 243054*CHq1[3, 3] + 155340*CHq3[1, 1] + 
          155340*CHq3[2, 2] + 44608*CHq3[3, 3] - 455448*CHu[1, 1] - 
          455448*CHu[2, 2]) + MW2*MZ2^9*(191208*CHd[1, 1] + 
          191208*CHd[2, 2] + 191208*CHd[3, 3] - 195596*CHe[1, 1] - 
          134688*CHe[2, 2] - 134688*CHe[3, 3] - 169262*CHl1[1, 1] - 
          134688*CHl1[2, 2] - 134688*CHl1[3, 3] - 76039*CHl3[1, 1] - 
          41465*CHl3[2, 2] - 21120*CHl3[3, 3] - 191208*CHq1[1, 1] - 
          191208*CHq1[2, 2] + 280341*CHq1[3, 3] + 84960*CHq3[1, 1] + 
          84960*CHq3[2, 2] + 461451*CHq3[3, 3] - 382416*CHu[1, 1] - 
          382416*CHu[2, 2]) - 16*MW2^5*MZ2^5*(158916*CHd[1, 1] + 
          158916*CHd[2, 2] + 158916*CHd[3, 3] - 157118*CHe[1, 1] - 
          135120*CHe[2, 2] - 135120*CHe[3, 3] - 159342*CHl1[1, 1] - 
          135120*CHl1[2, 2] - 135120*CHl1[3, 3] - 276739*CHl3[1, 1] - 
          252517*CHl3[2, 2] - 59280*CHl3[3, 3] - 158916*CHq1[1, 1] - 
          158916*CHq1[2, 2] + 156006*CHq1[3, 3] + 263916*CHq3[1, 1] + 
          263916*CHq3[2, 2] + 362918*CHq3[3, 3] - 317832*CHu[1, 1] - 
          317832*CHu[2, 2]) - 4*MW2^2*MZ2^8*(95382*CHd[1, 1] + 
          95382*CHd[2, 2] + 95382*CHd[3, 3] - 93893*CHe[1, 1] - 
          69408*CHe[2, 2] - 69408*CHe[3, 3] - 88234*CHl1[1, 1] - 
          69408*CHl1[2, 2] - 69408*CHl1[3, 3] - 150636*CHl3[1, 1] - 
          131810*CHl3[2, 2] - 28392*CHl3[3, 3] - 95382*CHq1[1, 1] - 
          95382*CHq1[2, 2] + 353430*CHq1[3, 3] + 122166*CHq3[1, 1] + 
          122166*CHq3[2, 2] + 468967*CHq3[3, 3] - 190764*CHu[1, 1] - 
          190764*CHu[2, 2]) - 4*MW2^3*MZ2^7*(48900*CHd[1, 1] + 
          48900*CHd[2, 2] + 48900*CHd[3, 3] - 55214*CHe[1, 1] - 
          7176*CHe[2, 2] - 7176*CHe[3, 3] - 25536*CHl1[1, 1] - 
          7176*CHl1[2, 2] - 7176*CHl1[3, 3] + 420132*CHl3[1, 1] + 
          438492*CHl3[2, 2] + 41016*CHl3[3, 3] - 48900*CHq1[1, 1] - 
          48900*CHq1[2, 2] - 744795*CHq1[3, 3] - 163980*CHq3[1, 1] - 
          163980*CHq3[2, 2] - 716981*CHq3[3, 3] - 97800*CHu[1, 1] - 
          97800*CHu[2, 2]) + 128*MW2^6*MZ2^4*(6876*CHd[1, 1] + 
          6876*CHd[2, 2] + 6876*CHd[3, 3] - 7364*CHe[1, 1] - 
          11844*CHe[2, 2] - 11844*CHe[3, 3] - 9326*CHl1[1, 1] - 
          11844*CHl1[2, 2] - 11844*CHl1[3, 3] - 49585*CHl3[1, 1] - 
          52103*CHl3[2, 2] - 9480*CHl3[3, 3] - 6876*CHq1[1, 1] - 
          6876*CHq1[2, 2] + 35856*CHq1[3, 3] + 26604*CHq3[1, 1] + 
          26604*CHq3[2, 2] + 35933*CHq3[3, 3] - 13752*CHu[1, 1] - 
          13752*CHu[2, 2]) + 512*MW2^7*MZ2^3*(1950*CHd[1, 1] + 
          1950*CHd[2, 2] + 1950*CHd[3, 3] - 1978*CHe[1, 1] - 717*CHe[2, 2] - 
          717*CHe[3, 3] - 1838*CHl1[1, 1] - 717*CHl1[2, 2] - 717*CHl1[3, 3] + 
          1352*CHl3[1, 1] + 2473*CHl3[2, 2] + 591*CHl3[3, 3] - 
          1950*CHq1[1, 1] - 1950*CHq1[2, 2] - 2511*CHq1[3, 3] + 
          1494*CHq3[1, 1] + 1494*CHq3[2, 2] + 4631*CHq3[3, 3] - 
          3900*CHu[1, 1] - 3900*CHu[2, 2]) - 20*MZ2^10*(1416*CHd[1, 1] + 
          1416*CHd[2, 2] + 1416*CHd[3, 3] - 1468*CHe[1, 1] - 1056*CHe[2, 2] - 
          1056*CHe[3, 3] - 1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 
          1056*CHl1[3, 3] - 206*CHl3[1, 1] - 1416*CHq1[1, 1] - 
          1416*CHq1[2, 2] + 837*CHq1[3, 3] + 1867*CHq3[3, 3] - 
          2832*CHu[1, 1] - 2832*CHu[2, 2]) - 1024*MW2^8*MZ2^2*
         (978*CHd[1, 1] + 978*CHd[2, 2] + 978*CHd[3, 3] - 1022*CHe[1, 1] - 
          1122*CHe[2, 2] - 1122*CHe[3, 3] - 1142*CHl1[1, 1] - 
          1122*CHl1[2, 2] - 1122*CHl1[3, 3] - 3311*CHl3[1, 1] - 
          3291*CHl3[2, 2] - 654*CHl3[3, 3] - 978*CHq1[1, 1] - 
          978*CHq1[2, 2] + 1620*CHq1[3, 3] + 2178*CHq3[1, 1] + 
          2178*CHq3[2, 2] + 3822*CHq3[3, 3] - 1956*CHu[1, 1] - 
          1956*CHu[2, 2]) + 4096*MW2^9*MZ2*(63*CHd[1, 1] + 63*CHd[2, 2] + 
          63*CHd[3, 3] - 57*CHe[1, 1] - 117*CHe[2, 2] - 117*CHe[3, 3] - 
          57*CHl1[1, 1] - 117*CHl1[2, 2] - 117*CHl1[3, 3] - 392*CHl3[1, 1] - 
          452*CHl3[2, 2] - 117*CHl3[3, 3] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 
          243*CHq1[3, 3] + 189*CHq3[1, 1] + 189*CHq3[2, 2] + 23*CHq3[3, 3] - 
          126*CHu[1, 1] - 126*CHu[2, 2])) + 
      MT2^3*(163840*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        4*MW2^2*MZ2^7*(33804*CHd[1, 1] + 33804*CHd[2, 2] + 33804*CHd[3, 3] - 
          33674*CHe[1, 1] - 24408*CHe[2, 2] - 24408*CHe[3, 3] - 
          30880*CHl1[1, 1] - 24408*CHl1[2, 2] - 24408*CHl1[3, 3] - 
          51076*CHl3[1, 1] - 44604*CHl3[2, 2] - 8088*CHl3[3, 3] - 
          33804*CHq1[1, 1] - 33804*CHq1[2, 2] + 102087*CHq1[3, 3] + 
          34524*CHq3[1, 1] + 34524*CHq3[2, 2] + 140185*CHq3[3, 3] - 
          67608*CHu[1, 1] - 67608*CHu[2, 2]) - 16*MW2^4*MZ2^5*
         (26004*CHd[1, 1] + 26004*CHd[2, 2] + 26004*CHd[3, 3] - 
          26006*CHe[1, 1] - 14736*CHe[2, 2] - 14736*CHe[3, 3] - 
          21702*CHl1[1, 1] - 14736*CHl1[2, 2] - 14736*CHl1[3, 3] + 
          17863*CHl3[1, 1] + 24829*CHl3[2, 2] + 48*CHl3[3, 3] - 
          26004*CHq1[1, 1] - 26004*CHq1[2, 2] - 79650*CHq1[3, 3] + 
          6876*CHq3[1, 1] + 6876*CHq3[2, 2] - 47746*CHq3[3, 3] - 
          52008*CHu[1, 1] - 52008*CHu[2, 2]) + 64*MW2^5*MZ2^4*
         (14808*CHd[1, 1] + 14808*CHd[2, 2] + 14808*CHd[3, 3] - 
          14696*CHe[1, 1] - 11208*CHe[2, 2] - 11208*CHe[3, 3] - 
          14028*CHl1[1, 1] - 11208*CHl1[2, 2] - 11208*CHl1[3, 3] - 
          15155*CHl3[1, 1] - 12335*CHl3[2, 2] - 3696*CHl3[3, 3] - 
          14808*CHq1[1, 1] - 14808*CHq1[2, 2] - 5184*CHq1[3, 3] + 
          17784*CHq3[1, 1] + 17784*CHq3[2, 2] + 13730*CHq3[3, 3] - 
          29616*CHu[1, 1] - 29616*CHu[2, 2]) - 16*MW2^3*MZ2^6*
         (3282*CHd[1, 1] + 3282*CHd[2, 2] + 3282*CHd[3, 3] - 2863*CHe[1, 1] - 
          4128*CHe[2, 2] - 4128*CHe[3, 3] - 4194*CHl1[1, 1] - 
          4128*CHl1[2, 2] - 4128*CHl1[3, 3] - 30880*CHl3[1, 1] - 
          30814*CHl3[2, 2] - 4080*CHl3[3, 3] - 3282*CHq1[1, 1] - 
          3282*CHq1[2, 2] + 65691*CHq1[3, 3] + 16722*CHq3[1, 1] + 
          16722*CHq3[2, 2] + 71096*CHq3[3, 3] - 6564*CHu[1, 1] - 
          6564*CHu[2, 2]) - 512*MW2^6*MZ2^3*(1818*CHd[1, 1] + 
          1818*CHd[2, 2] + 1818*CHd[3, 3] - 1838*CHe[1, 1] - 1791*CHe[2, 2] - 
          1791*CHe[3, 3] - 1898*CHl1[1, 1] - 1791*CHl1[2, 2] - 
          1791*CHl1[3, 3] - 3768*CHl3[1, 1] - 3661*CHl3[2, 2] - 
          939*CHl3[3, 3] - 1818*CHq1[1, 1] - 1818*CHq1[2, 2] + 
          1755*CHq1[3, 3] + 3330*CHq3[1, 1] + 3330*CHq3[2, 2] + 
          3533*CHq3[3, 3] - 3636*CHu[1, 1] - 3636*CHu[2, 2]) + 
        5*MZ2^9*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
          1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
          1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
          721*CHl3[1, 1] - 515*CHl3[2, 2] - 1416*CHq1[1, 1] - 
          1416*CHq1[2, 2] + 837*CHq1[3, 3] + 1867*CHq3[3, 3] - 
          2832*CHu[1, 1] - 2832*CHu[2, 2]) + 2048*MW2^7*MZ2^2*
         (219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] - 221*CHe[1, 1] - 
          291*CHe[2, 2] - 291*CHe[3, 3] - 241*CHl1[1, 1] - 291*CHl1[2, 2] - 
          291*CHl1[3, 3] - 556*CHl3[1, 1] - 606*CHl3[2, 2] - 213*CHl3[3, 3] - 
          219*CHq1[1, 1] - 219*CHq1[2, 2] + 486*CHq1[3, 3] + 531*CHq3[1, 1] + 
          531*CHq3[2, 2] + 373*CHq3[3, 3] - 438*CHu[1, 1] - 438*CHu[2, 2]) - 
        4096*MW2^8*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 6*CHl3[1, 1] - 14*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 99*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2]) + 2*MW2*MZ2^8*(-26556*CHd[1, 1] - 26556*CHd[2, 2] - 
          26556*CHd[3, 3] + 27202*CHe[1, 1] + 18816*CHe[2, 2] + 
          18816*CHe[3, 3] + 23524*CHl1[1, 1] + 18816*CHl1[2, 2] + 
          18816*CHl1[3, 3] + 19923*CHl3[1, 1] + 15215*CHl3[2, 2] + 
          2640*CHl3[3, 3] + 26556*CHq1[1, 1] + 26556*CHq1[2, 2] - 
          36612*CHq1[3, 3] - 10620*CHq3[1, 1] - 10620*CHq3[2, 2] - 
          61182*CHq3[3, 3] + 53112*CHu[1, 1] + 53112*CHu[2, 2])) + 
      MT2^2*(4*MW2 - MZ2)*MZ2*(81920*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 2*MW2*MZ2^7*(19476*CHd[1, 1] + 19476*CHd[2, 2] + 
          19476*CHd[3, 3] - 19862*CHe[1, 1] - 13536*CHe[2, 2] - 
          13536*CHe[3, 3] - 17214*CHl1[1, 1] - 13536*CHl1[2, 2] - 
          13536*CHl1[3, 3] - 13743*CHl3[1, 1] - 10065*CHl3[2, 2] - 
          2640*CHl3[3, 3] - 19476*CHq1[1, 1] - 19476*CHq1[2, 2] + 
          32427*CHq1[3, 3] + 10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 
          51847*CHq3[3, 3] - 38952*CHu[1, 1] - 38952*CHu[2, 2]) + 
        16*MW2^4*MZ2^4*(18240*CHd[1, 1] + 18240*CHd[2, 2] + 18240*CHd[3, 3] - 
          17920*CHe[1, 1] - 12120*CHe[2, 2] - 12120*CHe[3, 3] - 
          16424*CHl1[1, 1] - 12120*CHl1[2, 2] - 12120*CHl1[3, 3] - 
          7121*CHl3[1, 1] - 2817*CHl3[2, 2] - 2664*CHl3[3, 3] - 
          18240*CHq1[1, 1] - 18240*CHq1[2, 2] - 17928*CHq1[3, 3] + 
          16416*CHq3[1, 1] + 16416*CHq3[2, 2] + 6108*CHq3[3, 3] - 
          36480*CHu[1, 1] - 36480*CHu[2, 2]) - 8*MW2^3*MZ2^5*
         (7764*CHd[1, 1] + 7764*CHd[2, 2] + 7764*CHd[3, 3] - 8086*CHe[1, 1] - 
          2616*CHe[2, 2] - 2616*CHe[3, 3] - 5278*CHl1[1, 1] - 
          2616*CHl1[2, 2] - 2616*CHl1[3, 3] + 28473*CHl3[1, 1] + 
          31135*CHl3[2, 2] + 2712*CHl3[3, 3] - 7764*CHq1[1, 1] - 
          7764*CHq1[2, 2] - 61722*CHq1[3, 3] - 9540*CHq3[1, 1] - 
          9540*CHq3[2, 2] - 53854*CHq3[3, 3] - 15528*CHu[1, 1] - 
          15528*CHu[2, 2]) - 64*MW2^5*MZ2^3*(5688*CHd[1, 1] + 
          5688*CHd[2, 2] + 5688*CHd[3, 3] - 5736*CHe[1, 1] - 5148*CHe[2, 2] - 
          5148*CHe[3, 3] - 5816*CHl1[1, 1] - 5148*CHl1[2, 2] - 
          5148*CHl1[3, 3] - 10609*CHl3[1, 1] - 9941*CHl3[2, 2] - 
          2364*CHl3[3, 3] - 5688*CHq1[1, 1] - 5688*CHq1[2, 2] + 
          3780*CHq1[3, 3] + 9576*CHq3[1, 1] + 9576*CHq3[2, 2] + 
          10676*CHq3[3, 3] - 11376*CHu[1, 1] - 11376*CHu[2, 2]) + 
        1024*MW2^6*MZ2^2*(198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] - 
          202*CHe[1, 1] - 252*CHe[2, 2] - 252*CHe[3, 3] - 222*CHl1[1, 1] - 
          252*CHl1[2, 2] - 252*CHl1[3, 3] - 557*CHl3[1, 1] - 587*CHl3[2, 2] - 
          174*CHl3[3, 3] - 198*CHq1[1, 1] - 198*CHq1[2, 2] + 405*CHq1[3, 3] + 
          468*CHq3[1, 1] + 468*CHq3[2, 2] + 432*CHq3[3, 3] - 396*CHu[1, 1] - 
          396*CHu[2, 2]) - 2048*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
          21*CHd[3, 3] - 19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 
          19*CHl1[1, 1] - 39*CHl1[2, 2] - 39*CHl1[3, 3] - 19*CHl3[1, 1] - 
          39*CHl3[2, 2] - 39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
          81*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 59*CHq3[3, 3] - 
          42*CHu[1, 1] - 42*CHu[2, 2]) + 5*MZ2^8*(-1416*CHd[1, 1] - 
          1416*CHd[2, 2] - 1416*CHd[3, 3] + 1468*CHe[1, 1] + 1056*CHe[2, 2] + 
          1056*CHe[3, 3] + 1262*CHl1[1, 1] + 1056*CHl1[2, 2] + 
          1056*CHl1[3, 3] + 721*CHl3[1, 1] + 515*CHl3[2, 2] + 
          1416*CHq1[1, 1] + 1416*CHq1[2, 2] - 837*CHq1[3, 3] - 
          1867*CHq3[3, 3] + 2832*CHu[1, 1] + 2832*CHu[2, 2]) + 
        2*MW2^2*MZ2^6*(-28656*CHd[1, 1] - 28656*CHd[2, 2] - 28656*CHd[3, 3] + 
          27624*CHe[1, 1] + 21744*CHe[2, 2] + 21744*CHe[3, 3] + 
          27332*CHl1[1, 1] + 21744*CHl1[2, 2] + 21744*CHl1[3, 3] + 
          68121*CHl3[1, 1] + 62533*CHl3[2, 2] + 10896*CHl3[3, 3] + 
          28656*CHq1[1, 1] + 28656*CHq1[2, 2] - 139320*CHq1[3, 3] - 
          47808*CHq3[1, 1] - 47808*CHq3[2, 2] - 176676*CHq3[3, 3] + 
          57312*CHu[1, 1] + 57312*CHu[2, 2])) - 
      4*MW2^3*(40960*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) + 
        2*MW2^3*MZ2^6*(90768*CHd[1, 1] + 90768*CHd[2, 2] + 90768*CHd[3, 3] - 
          92312*CHe[1, 1] - 42672*CHe[2, 2] - 42672*CHe[3, 3] - 
          69556*CHl1[1, 1] - 42672*CHl1[2, 2] - 42672*CHl1[3, 3] + 
          301233*CHl3[1, 1] + 328117*CHl3[2, 2] + 10800*CHl3[3, 3] - 
          90768*CHq1[1, 1] - 90768*CHq1[2, 2] - 354456*CHq1[3, 3] - 
          28512*CHq3[1, 1] - 28512*CHq3[2, 2] - 254156*CHq3[3, 3] - 
          181536*CHu[1, 1] - 181536*CHu[2, 2]) + 2*MW2^2*MZ2^7*
         (37836*CHd[1, 1] + 37836*CHd[2, 2] + 37836*CHd[3, 3] - 
          35386*CHe[1, 1] - 29952*CHe[2, 2] - 29952*CHe[3, 3] - 
          37450*CHl1[1, 1] - 29952*CHl1[2, 2] - 29952*CHl1[3, 3] - 
          107961*CHl3[1, 1] - 100463*CHl3[2, 2] - 19152*CHl3[3, 3] - 
          37836*CHq1[1, 1] - 37836*CHq1[2, 2] + 246213*CHq1[3, 3] + 
          84996*CHq3[1, 1] + 84996*CHq3[2, 2] + 301505*CHq3[3, 3] - 
          75672*CHu[1, 1] - 75672*CHu[2, 2]) - 16*MW2^4*MZ2^5*
         (32598*CHd[1, 1] + 32598*CHd[2, 2] + 32598*CHd[3, 3] - 
          31797*CHe[1, 1] - 22932*CHe[2, 2] - 22932*CHe[3, 3] - 
          30209*CHl1[1, 1] - 22932*CHl1[2, 2] - 22932*CHl1[3, 3] + 
          1961*CHl3[1, 1] + 9238*CHl3[2, 2] - 6684*CHl3[3, 3] - 
          32598*CHq1[1, 1] - 32598*CHq1[2, 2] - 4995*CHq1[3, 3] + 
          37602*CHq3[1, 1] + 37602*CHq3[2, 2] + 39143*CHq3[3, 3] - 
          65196*CHu[1, 1] - 65196*CHu[2, 2]) + 16*MW2^5*MZ2^4*
         (27264*CHd[1, 1] + 27264*CHd[2, 2] + 27264*CHd[3, 3] - 
          27968*CHe[1, 1] - 29064*CHe[2, 2] - 29064*CHe[3, 3] - 
          30104*CHl1[1, 1] - 29064*CHl1[2, 2] - 29064*CHl1[3, 3] - 
          74865*CHl3[1, 1] - 73825*CHl3[2, 2] - 16248*CHl3[3, 3] - 
          27264*CHq1[1, 1] - 27264*CHq1[2, 2] + 48168*CHq1[3, 3] + 
          60192*CHq3[1, 1] + 60192*CHq3[2, 2] + 79300*CHq3[3, 3] - 
          54528*CHu[1, 1] - 54528*CHu[2, 2]) + 
        10*MZ2^9*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
          1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
          1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] + 
          824*CHl3[1, 1] + 1030*CHl3[2, 2] - 1416*CHq1[1, 1] - 
          1416*CHq1[2, 2] + 837*CHq1[3, 3] + 1867*CHq3[3, 3] - 
          2832*CHu[1, 1] - 2832*CHu[2, 2]) - 256*MW2^7*MZ2^2*
         (456*CHd[1, 1] + 456*CHd[2, 2] + 456*CHd[3, 3] - 504*CHe[1, 1] - 
          384*CHe[2, 2] - 384*CHe[3, 3] - 584*CHl1[1, 1] - 384*CHl1[2, 2] - 
          384*CHl1[3, 3] - 703*CHl3[1, 1] - 503*CHl3[2, 2] - 72*CHl3[3, 3] - 
          456*CHq1[1, 1] - 456*CHq1[2, 2] + 324*CHq1[3, 3] + 864*CHq3[1, 1] + 
          864*CHq3[2, 2] + 2672*CHq3[3, 3] - 912*CHu[1, 1] - 912*CHu[2, 2]) - 
        256*MW2^6*MZ2^3*(162*CHd[1, 1] + 162*CHd[2, 2] + 162*CHd[3, 3] - 
          182*CHe[1, 1] - 729*CHe[2, 2] - 729*CHe[3, 3] - 322*CHl1[1, 1] - 
          729*CHl1[2, 2] - 729*CHl1[3, 3] - 3741*CHl3[1, 1] - 
          4148*CHl3[2, 2] - 801*CHl3[3, 3] - 162*CHq1[1, 1] - 
          162*CHq1[2, 2] + 2295*CHq1[3, 3] + 1350*CHq3[1, 1] + 
          1350*CHq3[2, 2] + 787*CHq3[3, 3] - 324*CHu[1, 1] - 324*CHu[2, 2]) + 
        2048*MW2^8*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] - 159*CHl3[1, 1] - 179*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] + 101*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2]) + MW2*MZ2^8*(-70824*CHd[1, 1] - 70824*CHd[2, 2] - 
          70824*CHd[3, 3] + 72108*CHe[1, 1] + 48864*CHe[2, 2] + 
          48864*CHe[3, 3] + 62546*CHl1[1, 1] + 48864*CHl1[2, 2] + 
          48864*CHl1[3, 3] - 18803*CHl3[1, 1] - 32485*CHl3[2, 2] + 
          10560*CHl3[3, 3] + 70824*CHq1[1, 1] + 70824*CHq1[2, 2] - 
          125523*CHq1[3, 3] - 42480*CHq3[1, 1] - 42480*CHq3[2, 2] - 
          198053*CHq3[3, 3] + 141648*CHu[1, 1] + 141648*CHu[2, 2]))))/
    ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*B0i[bb0, 0, 0, MZ2]*(-31457280*MW2^14*(CHl3[1, 1] + CHl3[2, 2] + 
        2*(CHq3[1, 1] + CHq3[2, 2])) + 2*MW2^3*MZ2^10*
       (MZ2*(26640498*CHd[1, 1] + 26640498*CHd[2, 2] + 26640498*CHd[3, 3] + 
          871240610*CHe[1, 1] - 518235948*CHe[2, 2] - 518235948*CHe[3, 3] + 
          718833484*CHl1[1, 1] - 1022475132*CHl1[2, 2] - 
          970846452*CHl1[3, 3] + 781960717*CHl3[1, 1] + 
          724436829*CHl3[2, 2] + 444975516*CHl3[3, 3] - 52637286*CHq1[1, 1] - 
          52637286*CHq1[2, 2] + 106719438*CHq1[3, 3] + 219293178*CHq3[1, 1] + 
          219293178*CHq3[2, 2] + 106719438*CHq3[3, 3] - 53280996*CHu[1, 1] - 
          53280996*CHu[2, 2]) - 3*MH2*(694445*CHd[1, 1] + 694445*CHd[2, 2] + 
          694445*CHd[3, 3] + 30631263*CHe[1, 1] - 15445106*CHe[2, 2] - 
          15445106*CHe[3, 3] + 17610807*CHl1[1, 1] - 15445106*CHl1[2, 2] - 
          15445106*CHl1[3, 3] + 30098587*CHl3[1, 1] - 2957326*CHl3[2, 2] - 
          6458106*CHl3[3, 3] - 694445*CHq1[1, 1] - 694445*CHq1[2, 2] + 
          215921*CHq1[3, 3] + 1126287*CHq3[1, 1] + 1126287*CHq3[2, 2] + 
          215921*CHq3[3, 3] - 1388890*CHu[1, 1] - 1388890*CHu[2, 2])) - 
      4*MW2^4*MZ2^9*(MZ2*(39258134*CHd[1, 1] + 39258134*CHd[2, 2] + 
          39258134*CHd[3, 3] + 966329062*CHe[1, 1] - 617934772*CHe[2, 2] - 
          617934772*CHe[3, 3] + 1009119284*CHl1[1, 1] - 
          1576063270*CHl1[2, 2] - 1444267252*CHl1[3, 3] + 
          818188207*CHl3[1, 1] + 1446351301*CHl3[2, 2] + 
          977452492*CHl3[3, 3] - 84215582*CHq1[1, 1] - 84215582*CHq1[2, 2] + 
          178726322*CHq1[3, 3] + 349972962*CHq3[1, 1] + 
          349972962*CHq3[2, 2] + 178726322*CHq3[3, 3] - 78516268*CHu[1, 1] - 
          78516268*CHu[2, 2]) - 2*MH2*(570108*CHd[1, 1] + 570108*CHd[2, 2] + 
          570108*CHd[3, 3] + 55503000*CHe[1, 1] - 28228764*CHe[2, 2] - 
          28228764*CHe[3, 3] + 36957331*CHl1[1, 1] - 28228764*CHl1[2, 2] - 
          28228764*CHl1[3, 3] + 60777880*CHl3[1, 1] - 4408215*CHl3[2, 2] - 
          15397944*CHl3[3, 3] - 570108*CHq1[1, 1] - 570108*CHq1[2, 2] + 
          766281*CHq1[3, 3] + 2102670*CHq3[1, 1] + 2102670*CHq3[2, 2] + 
          766281*CHq3[3, 3] - 1140216*CHu[1, 1] - 1140216*CHu[2, 2])) + 
      8*MW2^5*MZ2^8*(MZ2*(48828694*CHd[1, 1] + 48828694*CHd[2, 2] + 
          48828694*CHd[3, 3] + 775719954*CHe[1, 1] - 527112476*CHe[2, 2] - 
          527112476*CHe[3, 3] + 973324542*CHl1[1, 1] - 
          1722441212*CHl1[2, 2] - 1520363564*CHl1[3, 3] + 
          430757731*CHl3[1, 1] + 1793866457*CHl3[2, 2] + 
          1381989956*CHl3[3, 3] - 94609606*CHq1[1, 1] - 94609606*CHq1[2, 2] + 
          193175506*CHq1[3, 3] + 378197514*CHq3[1, 1] + 
          378197514*CHq3[2, 2] + 193175506*CHq3[3, 3] - 97657388*CHu[1, 1] - 
          97657388*CHu[2, 2]) + MH2*(549771*CHd[1, 1] + 549771*CHd[2, 2] + 
          549771*CHd[3, 3] - 96684027*CHe[1, 1] + 48470286*CHe[2, 2] + 
          48470286*CHe[3, 3] - 72691429*CHl1[1, 1] + 48470286*CHl1[2, 2] + 
          48470286*CHl1[3, 3] - 116825296*CHl3[1, 1] + 4336419*CHl3[2, 2] + 
          32313390*CHl3[3, 3] - 549771*CHq1[1, 1] - 549771*CHq1[2, 2] - 
          1359471*CHq1[3, 3] - 2169171*CHq3[1, 1] - 2169171*CHq3[2, 2] - 
          1359471*CHq3[3, 3] - 1099542*CHu[1, 1] - 1099542*CHu[2, 2])) + 
      64*MW2^7*MZ2^6*(MZ2*(17644156*CHd[1, 1] + 17644156*CHd[2, 2] + 
          17644156*CHd[3, 3] + 122697278*CHe[1, 1] - 93703196*CHe[2, 2] - 
          93703196*CHe[3, 3] + 159903445*CHl1[1, 1] - 386971166*CHl1[2, 2] - 
          316290944*CHl1[3, 3] - 185291974*CHl3[1, 1] + 
          306888323*CHl3[2, 2] + 406875416*CHl3[3, 3] - 19587958*CHq1[1, 1] - 
          19587958*CHq1[2, 2] + 38101558*CHq1[3, 3] + 93432798*CHq3[1, 1] + 
          93432798*CHq3[2, 2] + 38101558*CHq3[3, 3] - 35288312*CHu[1, 1] - 
          35288312*CHu[2, 2]) + MH2*(479625*CHd[1, 1] + 479625*CHd[2, 2] + 
          479625*CHd[3, 3] - 14591055*CHe[1, 1] + 6798000*CHe[2, 2] + 
          6798000*CHe[3, 3] - 13106935*CHl1[1, 1] + 6798000*CHl1[2, 2] + 
          6798000*CHl1[3, 3] - 20358277*CHl3[1, 1] - 453342*CHl3[2, 2] + 
          5966592*CHl3[3, 3] - 479625*CHq1[1, 1] - 479625*CHq1[2, 2] + 
          115593*CHq1[3, 3] + 710811*CHq3[1, 1] + 710811*CHq3[2, 2] + 
          115593*CHq3[3, 3] - 959250*CHu[1, 1] - 959250*CHu[2, 2])) - 
      16*MW2^6*MZ2^7*(MZ2*(49772700*CHd[1, 1] + 49772700*CHd[2, 2] + 
          49772700*CHd[3, 3] + 478251956*CHe[1, 1] - 345586512*CHe[2, 2] - 
          345586512*CHe[3, 3] + 661963354*CHl1[1, 1] - 
          1363415250*CHl1[2, 2] - 1158633840*CHl1[3, 3] - 
          93973475*CHl3[1, 1] + 1402619145*CHl3[2, 2] + 
          1305504096*CHl3[3, 3] - 75445596*CHq1[1, 1] - 75445596*CHq1[2, 2] + 
          143283456*CHq1[3, 3] + 302313036*CHq3[1, 1] + 
          302313036*CHq3[2, 2] + 143283456*CHq3[3, 3] - 99545400*CHu[1, 1] - 
          99545400*CHu[2, 2]) + 24*MH2*(54812*CHd[1, 1] + 54812*CHd[2, 2] + 
          54812*CHd[3, 3] - 2580506*CHe[1, 1] + 1253470*CHe[2, 2] + 
          1253470*CHe[3, 3] - 2142773*CHl1[1, 1] + 1253470*CHl1[2, 2] + 
          1253470*CHl1[3, 3] - 3394018*CHl3[1, 1] + 2225*CHl3[2, 2] + 
          976938*CHl3[3, 3] - 54812*CHq1[1, 1] - 54812*CHq1[2, 2] - 
          15859*CHq1[3, 3] + 23094*CHq3[1, 1] + 23094*CHq3[2, 2] - 
          15859*CHq3[3, 3] - 109624*CHu[1, 1] - 109624*CHu[2, 2])) - 
      256*MW2^8*MZ2^5*(MZ2*(3311269*CHd[1, 1] + 3311269*CHd[2, 2] + 
          3311269*CHd[3, 3] + 28554450*CHe[1, 1] - 21751574*CHe[2, 2] - 
          21751574*CHe[3, 3] + 27365829*CHl1[1, 1] - 74278094*CHl1[2, 2] - 
          57845318*CHl1[3, 3] - 79325249*CHl3[1, 1] + 9046940*CHl3[2, 2] + 
          75022106*CHl3[3, 3] - 2147551*CHq1[1, 1] - 2147551*CHq1[2, 2] + 
          7271581*CHq1[3, 3] + 20842953*CHq3[1, 1] + 20842953*CHq3[2, 2] + 
          7271581*CHq3[3, 3] - 6622538*CHu[1, 1] - 6622538*CHu[2, 2]) + 
        2*MH2*(48252*CHd[1, 1] + 48252*CHd[2, 2] + 48252*CHd[3, 3] - 
          1241028*CHe[1, 1] + 554532*CHe[2, 2] + 554532*CHe[3, 3] - 
          1181108*CHl1[1, 1] + 554532*CHl1[2, 2] + 554532*CHl1[3, 3] - 
          1753787*CHl3[1, 1] - 18147*CHl3[2, 2] + 527664*CHl3[3, 3] - 
          48252*CHq1[1, 1] - 48252*CHq1[2, 2] + 28830*CHq1[3, 3] + 
          105912*CHq3[1, 1] + 105912*CHq3[2, 2] + 28830*CHq3[3, 3] - 
          96504*CHu[1, 1] - 96504*CHu[2, 2])) - 4096*MW2^10*MZ2^3*
       (-(MZ2*(184517*CHd[1, 1] + 184517*CHd[2, 2] + 184517*CHd[3, 3] - 
           1029515*CHe[1, 1] + 494639*CHe[2, 2] + 494639*CHe[3, 3] - 
           223222*CHl1[1, 1] - 191746*CHl1[2, 2] - 380881*CHl1[3, 3] + 
           1573915*CHl3[1, 1] + 5075911*CHl3[2, 2] + 1903495*CHl3[3, 3] - 
           224657*CHq1[1, 1] - 224657*CHq1[2, 2] + 15077*CHq1[3, 3] + 
           218841*CHq3[1, 1] + 218841*CHq3[2, 2] + 15077*CHq3[3, 3] - 
           369034*CHu[1, 1] - 369034*CHu[2, 2])) + 
        280*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 86*CHl3[1, 1] + 24*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      16384*MW2^11*MZ2^2*(-(MZ2*(40112*CHd[1, 1] + 40112*CHd[2, 2] + 
           40112*CHd[3, 3] - 117840*CHe[1, 1] + 23384*CHe[2, 2] + 
           23384*CHe[3, 3] + 12063*CHl1[1, 1] - 190573*CHl1[2, 2] - 
           193093*CHl1[3, 3] - 131878*CHl3[1, 1] + 757246*CHl3[2, 2] + 
           526123*CHl3[3, 3] - 35675*CHq1[1, 1] - 35675*CHq1[2, 2] + 
           22034*CHq1[3, 3] + 115281*CHq3[1, 1] + 115281*CHq3[2, 2] + 
           22034*CHq3[3, 3] - 80224*CHu[1, 1] - 80224*CHu[2, 2])) + 
        10*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 62*CHl3[1, 1] + 48*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      196608*MW2^12*MZ2^2*(1239*CHd[1, 1] + 1239*CHd[2, 2] + 1239*CHd[3, 3] - 
        2341*CHe[1, 1] - 681*CHe[2, 2] - 681*CHe[3, 3] + 1979*CHl1[1, 1] - 
        8481*CHl1[2, 2] - 8331*CHl1[3, 3] - 14725*CHl3[1, 1] + 
        19215*CHl3[2, 2] + 19941*CHl3[3, 3] - 789*CHq1[1, 1] - 
        789*CHq1[2, 2] + 987*CHq1[3, 3] + 4357*CHq3[1, 1] + 4357*CHq3[2, 2] + 
        987*CHq3[3, 3] - 2478*CHu[1, 1] - 2478*CHu[2, 2]) + 
      103*(MH2 - 11*MZ2)*MZ2^13*(150*CHd[1, 1] + 150*CHd[2, 2] + 
        150*CHd[3, 3] + 7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
        2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
        5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
        75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) - 
      1572864*MW2^13*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] + 91*CHl1[1, 1] - 
        204*CHl1[2, 2] - 204*CHl1[3, 3] - 539*CHl3[1, 1] + 266*CHl3[2, 2] + 
        456*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 21*CHq1[3, 3] + 
        8*CHq3[1, 1] + 8*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
        42*CHu[2, 2]) + 512*MW2^9*MZ2^4*
       (MH2*(23346*CHd[1, 1] + 23346*CHd[2, 2] + 23346*CHd[3, 3] - 
          583534*CHe[1, 1] + 253026*CHe[2, 2] + 253026*CHe[3, 3] - 
          575534*CHl1[1, 1] + 253026*CHl1[2, 2] + 253026*CHl1[3, 3] - 
          775124*CHl3[1, 1] + 53436*CHl3[2, 2] + 250866*CHl3[3, 3] - 
          23346*CHq1[1, 1] - 23346*CHq1[2, 2] + 20106*CHq1[3, 3] + 
          63558*CHq3[1, 1] + 63558*CHq3[2, 2] + 20106*CHq3[3, 3] - 
          46692*CHu[1, 1] - 46692*CHu[2, 2]) + 
        MZ2*(-136212*CHd[1, 1] - 136212*CHd[2, 2] - 136212*CHd[3, 3] + 
          12080236*CHe[1, 1] - 8073660*CHe[2, 2] - 8073660*CHe[3, 3] + 
          6510533*CHl1[1, 1] - 15476754*CHl1[2, 2] - 10632612*CHl1[3, 3] - 
          34835497*CHl3[1, 1] - 32068932*CHl3[2, 2] + 7320756*CHl3[3, 3] + 
          945726*CHq1[1, 1] + 945726*CHq1[2, 2] + 1647912*CHq1[3, 3] + 
          4716606*CHq3[1, 1] + 4716606*CHq3[2, 2] + 1647912*CHq3[3, 3] + 
          272424*CHu[1, 1] + 272424*CHu[2, 2])) + 
      MW2*MZ2^12*(2*MZ2*(1075918*CHd[1, 1] + 1075918*CHd[2, 2] + 
          1075918*CHd[3, 3] + 48829190*CHe[1, 1] - 23365364*CHe[2, 2] - 
          23365364*CHe[3, 3] + 21836701*CHl1[1, 1] - 28816124*CHl1[2, 2] - 
          28816124*CHl1[3, 3] + 37655255*CHl3[1, 1] + 5716706*CHl3[2, 2] + 
          3446792*CHl3[3, 3] - 1354018*CHq1[1, 1] - 1354018*CHq1[2, 2] + 
          1230139*CHq1[3, 3] + 3443496*CHq3[1, 1] + 3443496*CHq3[2, 2] + 
          1230139*CHq3[3, 3] - 2151836*CHu[1, 1] - 2151836*CHu[2, 2]) + 
        MH2*(-252090*CHd[1, 1] - 252090*CHd[2, 2] - 252090*CHd[3, 3] - 
          9121214*CHe[1, 1] + 4140036*CHe[2, 2] + 4140036*CHe[3, 3] - 
          3530271*CHl1[1, 1] + 4140036*CHl1[2, 2] + 4140036*CHl1[3, 3] - 
          7064667*CHl3[1, 1] + 605640*CHl3[2, 2] + 605640*CHl3[3, 3] + 
          252090*CHq1[1, 1] + 252090*CHq1[2, 2] + 79695*CHq1[3, 3] - 
          92700*CHq3[1, 1] - 92700*CHq3[2, 2] + 79695*CHq3[3, 3] + 
          504180*CHu[1, 1] + 504180*CHu[2, 2])) - 
      2*MW2^2*MZ2^11*(MZ2*(6725533*CHd[1, 1] + 6725533*CHd[2, 2] + 
          6725533*CHd[3, 3] + 265817919*CHe[1, 1] - 143797058*CHe[2, 2] - 
          143797058*CHe[3, 3] + 165805743*CHl1[1, 1] - 222278246*CHl1[2, 2] - 
          217669202*CHl1[3, 3] + 225304300*CHl3[1, 1] + 
          100986419*CHl3[2, 2] + 58919966*CHl3[3, 3] - 10862293*CHq1[1, 1] - 
          10862293*CHq1[2, 2] + 18281791*CHq1[3, 3] + 40983195*CHq3[1, 1] + 
          40983195*CHq3[2, 2] + 18281791*CHq3[3, 3] - 13451066*CHu[1, 1] - 
          13451066*CHu[2, 2]) + MH2*(-748539*CHd[1, 1] - 748539*CHd[2, 2] - 
          748539*CHd[3, 3] - 26101177*CHe[1, 1] + 12684078*CHe[2, 2] + 
          12684078*CHe[3, 3] - 12560958*CHl1[1, 1] + 12684078*CHl1[2, 2] + 
          12684078*CHl1[3, 3] - 22796718*CHl3[1, 1] + 2448318*CHl3[2, 2] + 
          3617322*CHl3[3, 3] + 748539*CHq1[1, 1] + 748539*CHq1[2, 2] + 
          51462*CHq1[3, 3] - 645615*CHq3[1, 1] - 645615*CHq3[2, 2] + 
          51462*CHq3[3, 3] + 1497078*CHu[1, 1] + 1497078*CHu[2, 2]))))/
    (2*(2*MW2 - MZ2)^3*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW2) + (3*B0i[bb0, MZ2, MW2, MW2]*
     (MW2^2*(-16*MW2^5*MZ2^8*(23566728*CHd[1, 1] + 23566728*CHd[2, 2] + 
          23566728*CHd[3, 3] + 802021488*CHe[1, 1] - 375078936*CHe[2, 2] - 
          375078936*CHe[3, 3] + 336456316*CHl1[1, 1] - 375078936*CHl1[2, 2] - 
          375078936*CHl1[3, 3] - 577590469*CHl3[1, 1] + 27359955*CHl3[2, 2] + 
          116234496*CHl3[3, 3] - 23566728*CHq1[1, 1] - 23566728*CHq1[2, 2] - 
          3869268*CHq1[3, 3] - 16046532*CHq3[1, 1] - 16046532*CHq3[2, 2] - 
          3663840*CHq3[3, 3] - 47133456*CHu[1, 1] - 47133456*CHu[2, 2]) + 
        32*MW2^6*MZ2^7*(18296031*CHd[1, 1] + 18296031*CHd[2, 2] + 
          18296031*CHd[3, 3] + 717981333*CHe[1, 1] - 348356334*CHe[2, 2] - 
          348356334*CHe[3, 3] + 355182365*CHl1[1, 1] - 348356334*CHl1[2, 2] - 
          348356334*CHl1[3, 3] - 567773971*CHl3[1, 1] + 7110894*CHl3[2, 2] + 
          122628234*CHl3[3, 3] - 18296031*CHq1[1, 1] - 18296031*CHq1[2, 2] + 
          2362683*CHq1[3, 3] - 9469611*CHq3[1, 1] - 9469611*CHq3[2, 2] - 
          2856825*CHq3[3, 3] - 36592062*CHu[1, 1] - 36592062*CHu[2, 2]) + 
        16*MW2^4*MZ2^9*(8394429*CHd[1, 1] + 8394429*CHd[2, 2] + 
          8394429*CHd[3, 3] + 301892685*CHe[1, 1] - 134299848*CHe[2, 2] - 
          134299848*CHe[3, 3] + 108179238*CHl1[1, 1] - 134299848*CHl1[2, 2] - 
          134299848*CHl1[3, 3] - 197990234*CHl3[1, 1] + 20401242*CHl3[2, 2] + 
          35743644*CHl3[3, 3] - 8394429*CHq1[1, 1] - 8394429*CHq1[2, 2] - 
          3080508*CHq1[3, 3] - 6406911*CHq3[1, 1] - 6406911*CHq3[2, 2] - 
          648162*CHq3[3, 3] - 16788858*CHu[1, 1] - 16788858*CHu[2, 2]) - 
        64*MW2^7*MZ2^6*(6232326*CHd[1, 1] + 6232326*CHd[2, 2] + 
          6232326*CHd[3, 3] + 435816738*CHe[1, 1] - 215582532*CHe[2, 2] - 
          215582532*CHe[3, 3] + 256836186*CHl1[1, 1] - 215582532*CHl1[2, 2] - 
          215582532*CHl1[3, 3] - 376231765*CHl3[1, 1] + 2695953*CHl3[2, 2] + 
          88064004*CHl3[3, 3] - 6232326*CHq1[1, 1] - 6232326*CHq1[2, 2] + 
          4556454*CHq1[3, 3] - 1487250*CHq3[1, 1] - 1487250*CHq3[2, 2] - 
          728910*CHq3[3, 3] - 12464652*CHu[1, 1] - 12464652*CHu[2, 2]) - 
        8*MW2^3*MZ2^10*(3352305*CHd[1, 1] + 3352305*CHd[2, 2] + 
          3352305*CHd[3, 3] + 143360291*CHe[1, 1] - 60358422*CHe[2, 2] - 
          60358422*CHe[3, 3] + 44531835*CHl1[1, 1] - 60358422*CHl1[2, 2] - 
          60358422*CHl1[3, 3] - 86553577*CHl3[1, 1] + 14720052*CHl3[2, 2] + 
          12238134*CHl3[3, 3] - 3352305*CHq1[1, 1] - 3352305*CHq1[2, 2] - 
          1659219*CHq1[3, 3] - 2237211*CHq3[1, 1] - 2237211*CHq3[2, 2] + 
          463863*CHq3[3, 3] - 6704610*CHu[1, 1] - 6704610*CHu[2, 2]) + 
        2*MW2^2*MZ2^11*(1369173*CHd[1, 1] + 1369173*CHd[2, 2] + 
          1369173*CHd[3, 3] + 71177047*CHe[1, 1] - 28678530*CHe[2, 2] - 
          28678530*CHe[3, 3] + 19948111*CHl1[1, 1] - 28678530*CHl1[2, 2] - 
          28678530*CHl1[3, 3] - 41741949*CHl3[1, 1] + 8217126*CHl3[2, 2] + 
          2439078*CHl3[3, 3] - 1369173*CHq1[1, 1] - 1369173*CHq1[2, 2] - 
          721959*CHq1[3, 3] - 281385*CHq3[1, 1] - 281385*CHq3[2, 2] + 
          723213*CHq3[3, 3] - 2738346*CHu[1, 1] - 2738346*CHu[2, 2]) - 
        256*MW2^8*MZ2^5*(550695*CHd[1, 1] + 550695*CHd[2, 2] + 
          550695*CHd[3, 3] - 83742765*CHe[1, 1] + 41234460*CHe[2, 2] + 
          41234460*CHe[3, 3] - 60683399*CHl1[1, 1] + 41234460*CHl1[2, 2] + 
          41234460*CHl1[3, 3] + 78666458*CHl3[1, 1] - 3927939*CHl3[2, 2] - 
          21063588*CHl3[3, 3] - 550695*CHq1[1, 1] - 550695*CHq1[2, 2] - 
          917943*CHq1[3, 3] - 796995*CHq3[1, 1] - 796995*CHq3[2, 2] - 
          103143*CHq3[3, 3] - 1101390*CHu[1, 1] - 1101390*CHu[2, 2]) + 
        1024*MW2^9*MZ2^4*(431085*CHd[1, 1] + 431085*CHd[2, 2] + 
          431085*CHd[3, 3] - 7056139*CHe[1, 1] + 3226884*CHe[2, 2] + 
          3226884*CHe[3, 3] - 7598179*CHl1[1, 1] + 3226884*CHl1[2, 2] + 
          3226884*CHl1[3, 3] + 7821300*CHl3[1, 1] - 1678083*CHl3[2, 2] - 
          2847660*CHl3[3, 3] - 431085*CHq1[1, 1] - 431085*CHq1[2, 2] + 
          87717*CHq1[3, 3] - 371583*CHq3[1, 1] - 371583*CHq3[2, 2] - 
          74157*CHq3[3, 3] - 862170*CHu[1, 1] - 862170*CHu[2, 2]) - 
        2048*MW2^10*MZ2^3*(120474*CHd[1, 1] + 120474*CHd[2, 2] + 
          120474*CHd[3, 3] + 1907834*CHe[1, 1] - 1053486*CHe[2, 2] - 
          1053486*CHe[3, 3] + 423514*CHl1[1, 1] - 1053486*CHl1[2, 2] - 
          1053486*CHl1[3, 3] - 1132407*CHl3[1, 1] - 348687*CHl3[2, 2] + 
          13050*CHl3[3, 3] - 120474*CHq1[1, 1] - 120474*CHq1[2, 2] + 
          105678*CHq1[3, 3] - 160650*CHq3[1, 1] - 160650*CHq3[2, 2] - 
          45978*CHq3[3, 3] - 240948*CHu[1, 1] - 240948*CHu[2, 2]) - 
        4*MW2*MZ2^12*(16350*CHd[1, 1] + 16350*CHd[2, 2] + 16350*CHd[3, 3] + 
          779786*CHe[1, 1] - 320460*CHe[2, 2] - 320460*CHe[3, 3] + 
          229663*CHl1[1, 1] - 320460*CHl1[2, 2] - 320460*CHl1[3, 3] - 
          703078*CHl3[1, 1] - 151410*CHl3[2, 2] - 151410*CHl3[3, 3] - 
          16350*CHq1[1, 1] - 16350*CHq1[2, 2] - 8175*CHq1[3, 3] + 
          23175*CHq3[1, 1] + 23175*CHq3[2, 2] + 16770*CHq3[3, 3] - 
          32700*CHu[1, 1] - 32700*CHu[2, 2]) - 8192*MW2^11*MZ2^2*
         (3474*CHd[1, 1] + 3474*CHd[2, 2] + 3474*CHd[3, 3] - 
          739406*CHe[1, 1] + 362754*CHe[2, 2] + 362754*CHe[3, 3] - 
          508206*CHl1[1, 1] + 362754*CHl1[2, 2] + 362754*CHl1[3, 3] + 
          590371*CHl3[1, 1] - 99789*CHl3[2, 2] - 169794*CHl3[3, 3] - 
          3474*CHq1[1, 1] - 3474*CHq1[2, 2] - 7686*CHq1[3, 3] + 
          6858*CHq3[1, 1] + 6858*CHq3[2, 2] + 4566*CHq3[3, 3] - 
          6948*CHu[1, 1] - 6948*CHu[2, 2]) - 103*MZ2^13*
         (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
          2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
          2940*CHl1[2, 2] - 2940*CHl1[3, 3] - 5047*CHl3[1, 1] - 
          150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] + 75*CHq3[3, 3] - 
          300*CHu[1, 1] - 300*CHu[2, 2]) + 1310720*MW2^12*MZ2*
         (60*CHd[1, 1] + 60*CHd[2, 2] + 60*CHd[3, 3] - 2320*CHe[1, 1] + 
          1065*CHe[2, 2] + 1065*CHe[3, 3] - 1990*CHl1[1, 1] + 
          1065*CHl1[2, 2] + 1065*CHl1[3, 3] + 2008*CHl3[1, 1] - 
          717*CHl3[2, 2] - 768*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] + 
          33*CHq1[3, 3] - 99*CHq3[1, 1] - 99*CHq3[2, 2] - 24*CHq3[3, 3] - 
          120*CHu[1, 1] - 120*CHu[2, 2]) - 3932160*MW2^13*
         (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 154*CHe[1, 1] + 
          66*CHe[2, 2] + 66*CHe[3, 3] - 154*CHl1[1, 1] + 66*CHl1[2, 2] + 
          66*CHl1[3, 3] + 149*CHl3[1, 1] - 71*CHl3[2, 2] - 66*CHl3[3, 3] - 
          6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 18*CHq3[1, 1] - 
          18*CHq3[2, 2] - 6*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2])) + 
      MT2^2*(8*MW2^4*MZ2^9*(19945806*CHd[1, 1] + 19945806*CHd[2, 2] + 
          19945806*CHd[3, 3] + 600690036*CHe[1, 1] - 271197096*CHe[2, 2] - 
          271197096*CHe[3, 3] + 213277254*CHl1[1, 1] - 271197096*CHl1[2, 2] - 
          271197096*CHl1[3, 3] - 406488373*CHl3[1, 1] + 30778401*CHl3[2, 2] + 
          70196256*CHl3[3, 3] - 19945806*CHq1[1, 1] - 19945806*CHq1[2, 2] + 
          13622586*CHq1[3, 3] - 7542018*CHq3[1, 1] - 7542018*CHq3[2, 2] + 
          22173174*CHq3[3, 3] - 39891612*CHu[1, 1] - 39891612*CHu[2, 2]) + 
        32*MW2^6*MZ2^7*(13609479*CHd[1, 1] + 13609479*CHd[2, 2] + 
          13609479*CHd[3, 3] + 722668713*CHe[1, 1] - 345219798*CHe[2, 2] - 
          345219798*CHe[3, 3] + 359360507*CHl1[1, 1] - 345219798*CHl1[2, 2] - 
          345219798*CHl1[3, 3] - 567162034*CHl3[1, 1] + 6681225*CHl3[2, 2] + 
          123217698*CHl3[3, 3] - 13609479*CHq1[1, 1] - 13609479*CHq1[2, 2] + 
          10754202*CHq1[3, 3] - 12775707*CHq3[1, 1] - 12775707*CHq3[2, 2] - 
          177480*CHq3[3, 3] - 27218958*CHu[1, 1] - 27218958*CHu[2, 2]) - 
        4*MW2^3*MZ2^10*(11535126*CHd[1, 1] + 11535126*CHd[2, 2] + 
          11535126*CHd[3, 3] + 281857504*CHe[1, 1] - 124241964*CHe[2, 2] - 
          124241964*CHe[3, 3] + 84670302*CHl1[1, 1] - 124241964*CHl1[2, 2] - 
          124241964*CHl1[3, 3] - 179645285*CHl3[1, 1] + 23770221*CHl3[2, 2] + 
          23533212*CHl3[3, 3] - 11535126*CHq1[1, 1] - 11535126*CHq1[2, 2] + 
          9437604*CHq1[3, 3] - 526482*CHq3[1, 1] - 526482*CHq3[2, 2] + 
          18704274*CHq3[3, 3] - 23070252*CHu[1, 1] - 23070252*CHu[2, 2]) - 
        64*MW2^5*MZ2^8*(5515626*CHd[1, 1] + 5515626*CHd[2, 2] + 
          5515626*CHd[3, 3] + 200899464*CHe[1, 1] - 93638298*CHe[2, 2] - 
          93638298*CHe[3, 3] + 84375079*CHl1[1, 1] - 93638298*CHl1[2, 2] - 
          93638298*CHl1[3, 3] - 146406388*CHl3[1, 1] + 4701654*CHl3[2, 2] + 
          28895328*CHl3[3, 3] - 5515626*CHq1[1, 1] - 5515626*CHq1[2, 2] + 
          3550539*CHq1[3, 3] - 3486753*CHq3[1, 1] - 3486753*CHq3[2, 2] + 
          3192459*CHq3[3, 3] - 11031252*CHu[1, 1] - 11031252*CHu[2, 2]) + 
        2*MW2^2*MZ2^11*(4463157*CHd[1, 1] + 4463157*CHd[2, 2] + 
          4463157*CHd[3, 3] + 68017831*CHe[1, 1] - 30900306*CHe[2, 2] - 
          30900306*CHe[3, 3] + 17187433*CHl1[1, 1] - 30900306*CHl1[2, 2] - 
          30900306*CHl1[3, 3] - 44084568*CHl3[1, 1] + 6413409*CHl3[2, 2] + 
          2103414*CHl3[3, 3] - 4463157*CHq1[1, 1] - 4463157*CHq1[2, 2] + 
          4090656*CHq1[3, 3] + 1104687*CHq3[1, 1] + 1104687*CHq3[2, 2] + 
          8407782*CHq3[3, 3] - 8926314*CHu[1, 1] - 8926314*CHu[2, 2]) - 
        128*MW2^8*MZ2^5*(2836842*CHd[1, 1] + 2836842*CHd[2, 2] + 
          2836842*CHd[3, 3] - 169231620*CHe[1, 1] + 80691024*CHe[2, 2] + 
          80691024*CHe[3, 3] - 123189496*CHl1[1, 1] + 80691024*CHl1[2, 2] + 
          80691024*CHl1[3, 3] + 152448625*CHl3[1, 1] - 12695367*CHl3[2, 2] - 
          43125744*CHl3[3, 3] - 2836842*CHq1[1, 1] - 2836842*CHq1[2, 2] + 
          414780*CHq1[3, 3] + 1772046*CHq3[1, 1] + 1772046*CHq3[2, 2] + 
          3408276*CHq3[3, 3] - 5673684*CHu[1, 1] - 5673684*CHu[2, 2]) - 
        64*MW2^7*MZ2^6*(2196042*CHd[1, 1] + 2196042*CHd[2, 2] + 
          2196042*CHd[3, 3] + 439839468*CHe[1, 1] - 212311860*CHe[2, 2] - 
          212311860*CHe[3, 3] + 260737506*CHl1[1, 1] - 212311860*CHl1[2, 2] - 
          212311860*CHl1[3, 3] - 369872257*CHl3[1, 1] + 8424813*CHl3[2, 2] + 
          89337540*CHl3[3, 3] - 2196042*CHq1[1, 1] - 2196042*CHq1[2, 2] + 
          4496676*CHq1[3, 3] - 6864030*CHq3[1, 1] - 6864030*CHq3[2, 2] - 
          5515902*CHq3[3, 3] - 4392084*CHu[1, 1] - 4392084*CHu[2, 2]) + 
        512*MW2^9*MZ2^4*(1013802*CHd[1, 1] + 1013802*CHd[2, 2] + 
          1013802*CHd[3, 3] - 14266502*CHe[1, 1] + 6214656*CHe[2, 2] + 
          6214656*CHe[3, 3] - 15373874*CHl1[1, 1] + 6214656*CHl1[2, 2] + 
          6214656*CHl1[3, 3] + 15024219*CHl3[1, 1] - 4036143*CHl3[2, 2] - 
          5890152*CHl3[3, 3] - 1013802*CHq1[1, 1] - 1013802*CHq1[2, 2] + 
          710034*CHq1[3, 3] - 283086*CHq3[1, 1] - 283086*CHq3[2, 2] + 
          161412*CHq3[3, 3] - 2027604*CHu[1, 1] - 2027604*CHu[2, 2]) - 
        2*MW2*MZ2^12*(526584*CHd[1, 1] + 526584*CHd[2, 2] + 
          526584*CHd[3, 3] + 1050514*CHe[1, 1] - 1000344*CHe[2, 2] - 
          1000344*CHe[3, 3] + 20450*CHl1[1, 1] - 1000344*CHl1[2, 2] - 
          1000344*CHl1[3, 3] - 1668893*CHl3[1, 1] - 486105*CHl3[2, 2] - 
          326580*CHl3[3, 3] - 526584*CHq1[1, 1] - 526584*CHq1[2, 2] + 
          463818*CHq1[3, 3] + 141930*CHq3[1, 1] + 141930*CHq3[2, 2] + 
          920238*CHq3[3, 3] - 1053168*CHu[1, 1] - 1053168*CHu[2, 2]) - 
        2048*MW2^10*MZ2^3*(110322*CHd[1, 1] + 110322*CHd[2, 2] + 
          110322*CHd[3, 3] + 1918850*CHe[1, 1] - 1054836*CHe[2, 2] - 
          1054836*CHe[3, 3] + 434170*CHl1[1, 1] - 1054836*CHl1[2, 2] - 
          1054836*CHl1[3, 3] - 1072215*CHl3[1, 1] - 300501*CHl3[2, 2] + 
          1980*CHl3[3, 3] - 110322*CHq1[1, 1] - 110322*CHq1[2, 2] + 
          135324*CHq1[3, 3] - 161946*CHq3[1, 1] - 161946*CHq3[2, 2] - 
          126312*CHq3[3, 3] - 220644*CHu[1, 1] - 220644*CHu[2, 2]) + 
        MZ2^13*(48270*CHd[1, 1] + 48270*CHd[2, 2] + 48270*CHd[3, 3] - 
          802922*CHe[1, 1] + 255300*CHe[2, 2] + 255300*CHe[3, 3] - 
          273811*CHl1[1, 1] + 255300*CHl1[2, 2] + 255300*CHl1[3, 3] + 
          487396*CHl3[1, 1] - 23175*CHl3[2, 2] - 48270*CHq1[1, 1] - 
          48270*CHq1[2, 2] + 45390*CHq1[3, 3] + 76290*CHq3[3, 3] - 
          96540*CHu[1, 1] - 96540*CHu[2, 2]) - 8192*MW2^11*MZ2^2*
         (6660*CHd[1, 1] + 6660*CHd[2, 2] + 6660*CHd[3, 3] - 
          742700*CHe[1, 1] + 358920*CHe[2, 2] + 358920*CHe[3, 3] - 
          511860*CHl1[1, 1] + 358920*CHl1[2, 2] + 358920*CHl1[3, 3] + 
          568267*CHl3[1, 1] - 122073*CHl3[2, 2] - 172224*CHl3[3, 3] - 
          6660*CHq1[1, 1] - 6660*CHq1[2, 2] - 1854*CHq1[3, 3] + 
          14148*CHq3[1, 1] + 14148*CHq3[2, 2] + 21324*CHq3[3, 3] - 
          13320*CHu[1, 1] - 13320*CHu[2, 2]) + 32768*MW2^12*MZ2*
         (2589*CHd[1, 1] + 2589*CHd[2, 2] + 2589*CHd[3, 3] - 
          92971*CHe[1, 1] + 42249*CHe[2, 2] + 42249*CHe[3, 3] - 
          79771*CHl1[1, 1] + 42249*CHl1[2, 2] + 42249*CHl1[3, 3] + 
          79294*CHl3[1, 1] - 29886*CHl3[2, 2] - 31071*CHl3[3, 3] - 
          2589*CHq1[1, 1] - 2589*CHq1[2, 2] + 2049*CHq1[3, 3] - 
          3393*CHq3[1, 1] - 3393*CHq3[2, 2] - 1131*CHq3[3, 3] - 
          5178*CHu[1, 1] - 5178*CHu[2, 2]) - 7864320*MW2^13*
         (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] + 76*CHl3[1, 1] - 34*CHl3[2, 2] - 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] - 9*CHq3[1, 1] - 
          9*CHq3[2, 2] - 6*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      18*MT2^4*(-2*MW2 + MZ2)^2*(163840*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) + 4*MW2^2*MZ2^7*(33804*CHd[1, 1] + 33804*CHd[2, 2] + 
          33804*CHd[3, 3] - 33674*CHe[1, 1] - 24408*CHe[2, 2] - 
          24408*CHe[3, 3] - 30880*CHl1[1, 1] - 24408*CHl1[2, 2] - 
          24408*CHl1[3, 3] - 51076*CHl3[1, 1] - 44604*CHl3[2, 2] - 
          8088*CHl3[3, 3] - 33804*CHq1[1, 1] - 33804*CHq1[2, 2] + 
          102087*CHq1[3, 3] + 34524*CHq3[1, 1] + 34524*CHq3[2, 2] + 
          140185*CHq3[3, 3] - 67608*CHu[1, 1] - 67608*CHu[2, 2]) - 
        16*MW2^4*MZ2^5*(26004*CHd[1, 1] + 26004*CHd[2, 2] + 26004*CHd[3, 3] - 
          26006*CHe[1, 1] - 14736*CHe[2, 2] - 14736*CHe[3, 3] - 
          21702*CHl1[1, 1] - 14736*CHl1[2, 2] - 14736*CHl1[3, 3] + 
          17863*CHl3[1, 1] + 24829*CHl3[2, 2] + 48*CHl3[3, 3] - 
          26004*CHq1[1, 1] - 26004*CHq1[2, 2] - 79650*CHq1[3, 3] + 
          6876*CHq3[1, 1] + 6876*CHq3[2, 2] - 47746*CHq3[3, 3] - 
          52008*CHu[1, 1] - 52008*CHu[2, 2]) + 64*MW2^5*MZ2^4*
         (14808*CHd[1, 1] + 14808*CHd[2, 2] + 14808*CHd[3, 3] - 
          14696*CHe[1, 1] - 11208*CHe[2, 2] - 11208*CHe[3, 3] - 
          14028*CHl1[1, 1] - 11208*CHl1[2, 2] - 11208*CHl1[3, 3] - 
          15155*CHl3[1, 1] - 12335*CHl3[2, 2] - 3696*CHl3[3, 3] - 
          14808*CHq1[1, 1] - 14808*CHq1[2, 2] - 5184*CHq1[3, 3] + 
          17784*CHq3[1, 1] + 17784*CHq3[2, 2] + 13730*CHq3[3, 3] - 
          29616*CHu[1, 1] - 29616*CHu[2, 2]) - 16*MW2^3*MZ2^6*
         (3282*CHd[1, 1] + 3282*CHd[2, 2] + 3282*CHd[3, 3] - 2863*CHe[1, 1] - 
          4128*CHe[2, 2] - 4128*CHe[3, 3] - 4194*CHl1[1, 1] - 
          4128*CHl1[2, 2] - 4128*CHl1[3, 3] - 30880*CHl3[1, 1] - 
          30814*CHl3[2, 2] - 4080*CHl3[3, 3] - 3282*CHq1[1, 1] - 
          3282*CHq1[2, 2] + 65691*CHq1[3, 3] + 16722*CHq3[1, 1] + 
          16722*CHq3[2, 2] + 71096*CHq3[3, 3] - 6564*CHu[1, 1] - 
          6564*CHu[2, 2]) - 512*MW2^6*MZ2^3*(1818*CHd[1, 1] + 
          1818*CHd[2, 2] + 1818*CHd[3, 3] - 1838*CHe[1, 1] - 1791*CHe[2, 2] - 
          1791*CHe[3, 3] - 1898*CHl1[1, 1] - 1791*CHl1[2, 2] - 
          1791*CHl1[3, 3] - 3768*CHl3[1, 1] - 3661*CHl3[2, 2] - 
          939*CHl3[3, 3] - 1818*CHq1[1, 1] - 1818*CHq1[2, 2] + 
          1755*CHq1[3, 3] + 3330*CHq3[1, 1] + 3330*CHq3[2, 2] + 
          3533*CHq3[3, 3] - 3636*CHu[1, 1] - 3636*CHu[2, 2]) + 
        5*MZ2^9*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
          1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
          1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
          721*CHl3[1, 1] - 515*CHl3[2, 2] - 1416*CHq1[1, 1] - 
          1416*CHq1[2, 2] + 837*CHq1[3, 3] + 1867*CHq3[3, 3] - 
          2832*CHu[1, 1] - 2832*CHu[2, 2]) + 2048*MW2^7*MZ2^2*
         (219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] - 221*CHe[1, 1] - 
          291*CHe[2, 2] - 291*CHe[3, 3] - 241*CHl1[1, 1] - 291*CHl1[2, 2] - 
          291*CHl1[3, 3] - 556*CHl3[1, 1] - 606*CHl3[2, 2] - 213*CHl3[3, 3] - 
          219*CHq1[1, 1] - 219*CHq1[2, 2] + 486*CHq1[3, 3] + 531*CHq3[1, 1] + 
          531*CHq3[2, 2] + 373*CHq3[3, 3] - 438*CHu[1, 1] - 438*CHu[2, 2]) - 
        4096*MW2^8*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 6*CHl3[1, 1] - 14*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 99*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2]) + 2*MW2*MZ2^8*(-26556*CHd[1, 1] - 26556*CHd[2, 2] - 
          26556*CHd[3, 3] + 27202*CHe[1, 1] + 18816*CHe[2, 2] + 
          18816*CHe[3, 3] + 23524*CHl1[1, 1] + 18816*CHl1[2, 2] + 
          18816*CHl1[3, 3] + 19923*CHl3[1, 1] + 15215*CHl3[2, 2] + 
          2640*CHl3[3, 3] + 26556*CHq1[1, 1] + 26556*CHq1[2, 2] - 
          36612*CHq1[3, 3] - 10620*CHq3[1, 1] - 10620*CHq3[2, 2] - 
          61182*CHq3[3, 3] + 53112*CHu[1, 1] + 53112*CHu[2, 2])) - 
      9*MT2^3*(-2*MW2 + MZ2)^2*(327680*MW2^10*(CHl3[1, 1] + CHl3[2, 2] - 
          2*CHq3[3, 3]) - 32*MW2^5*MZ2^5*(151332*CHd[1, 1] + 
          151332*CHd[2, 2] + 151332*CHd[3, 3] - 150022*CHe[1, 1] - 
          106224*CHe[2, 2] - 106224*CHe[3, 3] - 138718*CHl1[1, 1] - 
          106224*CHl1[2, 2] - 106224*CHl1[3, 3] - 83367*CHl3[1, 1] - 
          50873*CHl3[2, 2] - 27456*CHl3[3, 3] - 151332*CHq1[1, 1] - 
          151332*CHq1[2, 2] - 146610*CHq1[3, 3] + 146412*CHq3[1, 1] + 
          146412*CHq3[2, 2] + 46850*CHq3[3, 3] - 302664*CHu[1, 1] - 
          302664*CHu[2, 2]) + 2*MW2*MZ2^9*(100908*CHd[1, 1] + 
          100908*CHd[2, 2] + 100908*CHd[3, 3] - 103626*CHe[1, 1] - 
          72288*CHe[2, 2] - 72288*CHe[3, 3] - 89502*CHl1[1, 1] - 
          72288*CHl1[2, 2] - 72288*CHl1[3, 3] - 65434*CHl3[1, 1] - 
          48220*CHl3[2, 2] - 7920*CHl3[3, 3] - 100908*CHq1[1, 1] - 
          100908*CHq1[2, 2] + 122391*CHq1[3, 3] + 31860*CHq3[1, 1] + 
          31860*CHq3[2, 2] + 211551*CHq3[3, 3] - 201816*CHu[1, 1] - 
          201816*CHu[2, 2]) + 16*MW2^4*MZ2^6*(86976*CHd[1, 1] + 
          86976*CHd[2, 2] + 86976*CHd[3, 3] - 88464*CHe[1, 1] - 
          41184*CHe[2, 2] - 41184*CHe[3, 3] - 67274*CHl1[1, 1] - 
          41184*CHl1[2, 2] - 41184*CHl1[3, 3] + 179273*CHl3[1, 1] + 
          205363*CHl3[2, 2] + 13728*CHl3[3, 3] - 86976*CHq1[1, 1] - 
          86976*CHq1[2, 2] - 493776*CHq1[3, 3] - 31896*CHq3[1, 1] - 
          31896*CHq3[2, 2] - 393138*CHq3[3, 3] - 173952*CHu[1, 1] - 
          173952*CHu[2, 2]) + 8*MW2^3*MZ2^7*(82152*CHd[1, 1] + 
          82152*CHd[2, 2] + 82152*CHd[3, 3] - 78476*CHe[1, 1] - 
          70920*CHe[2, 2] - 70920*CHe[3, 3] - 83376*CHl1[1, 1] - 
          70920*CHl1[2, 2] - 70920*CHl1[3, 3] - 306024*CHl3[1, 1] - 
          293568*CHl3[2, 2] - 43464*CHl3[3, 3] - 82152*CHq1[1, 1] - 
          82152*CHq1[2, 2] + 635553*CHq1[3, 3] + 182664*CHq3[1, 1] + 
          182664*CHq3[2, 2] + 743437*CHq3[3, 3] - 164304*CHu[1, 1] - 
          164304*CHu[2, 2]) + 128*MW2^6*MZ2^4*(48000*CHd[1, 1] + 
          48000*CHd[2, 2] + 48000*CHd[3, 3] - 48224*CHe[1, 1] - 
          42996*CHe[2, 2] - 42996*CHe[3, 3] - 48436*CHl1[1, 1] - 
          42996*CHl1[2, 2] - 42996*CHl1[3, 3] - 81575*CHl3[1, 1] - 
          76135*CHl3[2, 2] - 19692*CHl3[3, 3] - 48000*CHq1[1, 1] - 
          48000*CHq1[2, 2] + 23436*CHq1[3, 3] + 76896*CHq3[1, 1] + 
          76896*CHq3[2, 2] + 77478*CHq3[3, 3] - 96000*CHu[1, 1] - 
          96000*CHu[2, 2]) - 1024*MW2^7*MZ2^3*(3924*CHd[1, 1] + 
          3924*CHd[2, 2] + 3924*CHd[3, 3] - 3972*CHe[1, 1] - 4545*CHe[2, 2] - 
          4545*CHe[3, 3] - 4232*CHl1[1, 1] - 4545*CHl1[2, 2] - 
          4545*CHl1[3, 3] - 9412*CHl3[1, 1] - 9725*CHl3[2, 2] - 
          2913*CHl3[3, 3] - 3924*CHq1[1, 1] - 3924*CHq1[2, 2] + 
          6291*CHq1[3, 3] + 8388*CHq3[1, 1] + 8388*CHq3[2, 2] + 
          7499*CHq3[3, 3] - 7848*CHu[1, 1] - 7848*CHu[2, 2]) - 
        15*MZ2^10*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
          1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
          1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
          721*CHl3[1, 1] - 515*CHl3[2, 2] - 1416*CHq1[1, 1] - 
          1416*CHq1[2, 2] + 837*CHq1[3, 3] + 1867*CHq3[3, 3] - 
          2832*CHu[1, 1] - 2832*CHu[2, 2]) + 4096*MW2^8*MZ2^2*
         (324*CHd[1, 1] + 324*CHd[2, 2] + 324*CHd[3, 3] - 316*CHe[1, 1] - 
          486*CHe[2, 2] - 486*CHe[3, 3] - 336*CHl1[1, 1] - 486*CHl1[2, 2] - 
          486*CHl1[3, 3] - 586*CHl3[1, 1] - 736*CHl3[2, 2] - 408*CHl3[3, 3] - 
          324*CHq1[1, 1] - 324*CHq1[2, 2] + 891*CHq1[3, 3] + 846*CHq3[1, 1] + 
          846*CHq3[2, 2] - 42*CHq3[3, 3] - 648*CHu[1, 1] - 648*CHu[2, 2]) - 
        8192*MW2^9*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] + 106*CHl3[1, 1] + 86*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 299*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2]) + 4*MW2^2*MZ2^8*(-166920*CHd[1, 1] - 
          166920*CHd[2, 2] - 166920*CHd[3, 3] + 167948*CHe[1, 1] + 
          119112*CHe[2, 2] + 119112*CHe[3, 3] + 150592*CHl1[1, 1] + 
          119112*CHl1[2, 2] + 119112*CHl1[3, 3] + 194092*CHl3[1, 1] + 
          162612*CHl3[2, 2] + 32184*CHl3[3, 3] + 166920*CHq1[1, 1] + 
          166920*CHq1[2, 2] - 407727*CHq1[3, 3] - 135432*CHq3[1, 1] - 
          135432*CHq3[2, 2] - 585431*CHq3[3, 3] + 333840*CHu[1, 1] + 
          333840*CHu[2, 2])) + MT2*(2*MW2 - MZ2)*
       (-16*MW2^6*MZ2^7*(36171942*CHd[1, 1] + 36171942*CHd[2, 2] + 
          36171942*CHd[3, 3] + 1436396718*CHe[1, 1] - 696508980*CHe[2, 2] - 
          696508980*CHe[3, 3] + 710686984*CHl1[1, 1] - 696508980*CHl1[2, 2] - 
          696508980*CHl1[3, 3] - 1136504309*CHl3[1, 1] + 
          13146855*CHl3[2, 2] + 245181948*CHl3[3, 3] - 36171942*CHq1[1, 1] - 
          36171942*CHq1[2, 2] + 6888309*CHq1[3, 3] - 18709830*CHq3[1, 1] - 
          18709830*CHq3[2, 2] - 3986145*CHq3[3, 3] - 72343884*CHu[1, 1] - 
          72343884*CHu[2, 2]) - 8*MW2^4*MZ2^9*(17148120*CHd[1, 1] + 
          17148120*CHd[2, 2] + 17148120*CHd[3, 3] + 603422049*CHe[1, 1] - 
          268855116*CHe[2, 2] - 268855116*CHe[3, 3] + 216036195*CHl1[1, 1] - 
          268855116*CHl1[2, 2] - 268855116*CHl1[3, 3] - 
          396693502*CHl3[1, 1] + 40156311*CHl3[2, 2] + 71427132*CHl3[3, 3] - 
          17148120*CHq1[1, 1] - 17148120*CHq1[2, 2] - 5390949*CHq1[3, 3] - 
          12562884*CHq3[1, 1] - 12562884*CHq3[2, 2] - 156861*CHq3[3, 3] - 
          34296240*CHu[1, 1] - 34296240*CHu[2, 2]) + 2*MW2^3*MZ2^10*
         (13775664*CHd[1, 1] + 13775664*CHd[2, 2] + 13775664*CHd[3, 3] + 
          573064226*CHe[1, 1] - 241698072*CHe[2, 2] - 241698072*CHe[3, 3] + 
          177802044*CHl1[1, 1] - 241698072*CHl1[2, 2] - 
          241698072*CHl1[3, 3] - 346597555*CHl3[1, 1] + 58557873*CHl3[2, 2] + 
          48928776*CHl3[3, 3] - 13775664*CHq1[1, 1] - 13775664*CHq1[2, 2] - 
          6232038*CHq1[3, 3] - 8853264*CHq3[1, 1] - 8853264*CHq3[2, 2] + 
          2574120*CHq3[3, 3] - 27551328*CHu[1, 1] - 27551328*CHu[2, 2]) + 
        32*MW2^5*MZ2^8*(11890500*CHd[1, 1] + 11890500*CHd[2, 2] + 
          11890500*CHd[3, 3] + 400907532*CHe[1, 1] - 187625544*CHe[2, 2] - 
          187625544*CHe[3, 3] + 168123254*CHl1[1, 1] - 187625544*CHl1[2, 2] - 
          187625544*CHl1[3, 3] - 289348730*CHl3[1, 1] + 13145310*CHl3[2, 2] + 
          58068432*CHl3[3, 3] - 11890500*CHq1[1, 1] - 11890500*CHq1[2, 2] - 
          1262010*CHq1[3, 3] - 7816554*CHq3[1, 1] - 7816554*CHq3[2, 2] - 
          1018815*CHq3[3, 3] - 23781000*CHu[1, 1] - 23781000*CHu[2, 2]) + 
        64*MW2^7*MZ2^6*(5835480*CHd[1, 1] + 5835480*CHd[2, 2] + 
          5835480*CHd[3, 3] + 436208823*CHe[1, 1] - 215311884*CHe[2, 2] - 
          215311884*CHe[3, 3] + 257195502*CHl1[1, 1] - 215311884*CHl1[2, 2] - 
          215311884*CHl1[3, 3] - 375555298*CHl3[1, 1] + 3283752*CHl3[2, 2] + 
          88133556*CHl3[3, 3] - 5835480*CHq1[1, 1] - 5835480*CHq1[2, 2] + 
          4728741*CHq1[3, 3] - 1859688*CHq3[1, 1] - 1859688*CHq3[2, 2] - 
          1062630*CHq3[3, 3] - 11670960*CHu[1, 1] - 11670960*CHu[2, 2]) + 
        64*MW2^8*MZ2^5*(2632728*CHd[1, 1] + 2632728*CHd[2, 2] + 
          2632728*CHd[3, 3] - 335398398*CHe[1, 1] + 164538024*CHe[2, 2] + 
          164538024*CHe[3, 3] - 243179942*CHl1[1, 1] + 164538024*CHl1[2, 2] + 
          164538024*CHl1[3, 3] + 312830237*CHl3[1, 1] - 17500821*CHl3[2, 2] - 
          84455448*CHl3[3, 3] - 2632728*CHq1[1, 1] - 2632728*CHq1[2, 2] - 
          3015186*CHq1[3, 3] - 2369880*CHq3[1, 1] - 2369880*CHq3[2, 2] + 
          765798*CHq3[3, 3] - 5265456*CHu[1, 1] - 5265456*CHu[2, 2]) - 
        256*MW2^9*MZ2^4*(1737732*CHd[1, 1] + 1737732*CHd[2, 2] + 
          1737732*CHd[3, 3] - 28240540*CHe[1, 1] + 12858504*CHe[2, 2] + 
          12858504*CHe[3, 3] - 30420472*CHl1[1, 1] + 12858504*CHl1[2, 2] + 
          12858504*CHl1[3, 3] + 30975735*CHl3[1, 1] - 7043073*CHl3[2, 2] - 
          11440320*CHl3[3, 3] - 1737732*CHq1[1, 1] - 1737732*CHq1[2, 2] + 
          558876*CHq1[3, 3] - 1368396*CHq3[1, 1] - 1368396*CHq3[2, 2] - 
          138966*CHq3[3, 3] - 3475464*CHu[1, 1] - 3475464*CHu[2, 2]) + 
        2048*MW2^10*MZ2^3*(112374*CHd[1, 1] + 112374*CHd[2, 2] + 
          112374*CHd[3, 3] + 1916078*CHe[1, 1] - 1048545*CHe[2, 2] - 
          1048545*CHe[3, 3] + 431578*CHl1[1, 1] - 1048545*CHl1[2, 2] - 
          1048545*CHl1[3, 3] - 1110915*CHl3[1, 1] - 330318*CHl3[2, 2] + 
          13131*CHl3[3, 3] - 112374*CHq1[1, 1] - 112374*CHq1[2, 2] + 
          108837*CHq1[3, 3] - 170370*CHq3[1, 1] - 170370*CHq3[2, 2] - 
          66129*CHq3[3, 3] - 224748*CHu[1, 1] - 224748*CHu[2, 2]) + 
        4*MW2*MZ2^12*(16350*CHd[1, 1] + 16350*CHd[2, 2] + 16350*CHd[3, 3] + 
          779786*CHe[1, 1] - 320460*CHe[2, 2] - 320460*CHe[3, 3] + 
          229663*CHl1[1, 1] - 320460*CHl1[2, 2] - 320460*CHl1[3, 3] - 
          703078*CHl3[1, 1] - 151410*CHl3[2, 2] - 151410*CHl3[3, 3] - 
          16350*CHq1[1, 1] - 16350*CHq1[2, 2] - 8175*CHq1[3, 3] + 
          23175*CHq3[1, 1] + 23175*CHq3[2, 2] + 16770*CHq3[3, 3] - 
          32700*CHu[1, 1] - 32700*CHu[2, 2]) + 8192*MW2^11*MZ2^2*
         (5067*CHd[1, 1] + 5067*CHd[2, 2] + 5067*CHd[3, 3] - 
          741053*CHe[1, 1] + 360837*CHe[2, 2] + 360837*CHe[3, 3] - 
          510033*CHl1[1, 1] + 360837*CHl1[2, 2] + 360837*CHl1[3, 3] + 
          581299*CHl3[1, 1] - 108951*CHl3[2, 2] - 171009*CHl3[3, 3] - 
          5067*CHq1[1, 1] - 5067*CHq1[2, 2] - 4770*CHq1[3, 3] + 
          10503*CHq3[1, 1] + 10503*CHq3[2, 2] + 10065*CHq3[3, 3] - 
          10134*CHu[1, 1] - 10134*CHu[2, 2]) - 16384*MW2^12*MZ2*
         (4989*CHd[1, 1] + 4989*CHd[2, 2] + 4989*CHd[3, 3] - 
          185771*CHe[1, 1] + 84849*CHe[2, 2] + 84849*CHe[3, 3] - 
          159371*CHl1[1, 1] + 84849*CHl1[2, 2] + 84849*CHl1[3, 3] + 
          159614*CHl3[1, 1] - 58566*CHl3[2, 2] - 61791*CHl3[3, 3] - 
          4989*CHq1[1, 1] - 4989*CHq1[2, 2] + 3369*CHq1[3, 3] - 
          7353*CHq3[1, 1] - 7353*CHq3[2, 2] - 2091*CHq3[3, 3] - 
          9978*CHu[1, 1] - 9978*CHu[2, 2]) + 103*MZ2^13*
         (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
          2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
          2940*CHl1[2, 2] - 2940*CHl1[3, 3] - 5047*CHl3[1, 1] - 
          150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] + 75*CHq3[3, 3] - 
          300*CHu[1, 1] - 300*CHu[2, 2]) + 1966080*MW2^13*
         (12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 308*CHe[1, 1] + 
          132*CHe[2, 2] + 132*CHe[3, 3] - 308*CHl1[1, 1] + 132*CHl1[2, 2] + 
          132*CHl1[3, 3] + 301*CHl3[1, 1] - 139*CHl3[2, 2] - 132*CHl3[3, 3] - 
          12*CHq1[1, 1] - 12*CHq1[2, 2] + 12*CHq1[3, 3] - 36*CHq3[1, 1] - 
          36*CHq3[2, 2] - 18*CHq3[3, 3] - 24*CHu[1, 1] - 24*CHu[2, 2]) + 
        MW2^2*MZ2^11*(-2802066*CHd[1, 1] - 2802066*CHd[2, 2] - 
          2802066*CHd[3, 3] - 142288034*CHe[1, 1] + 57404580*CHe[2, 2] + 
          57404580*CHe[3, 3] - 39839432*CHl1[1, 1] + 57404580*CHl1[2, 2] + 
          57404580*CHl1[3, 3] + 83516343*CHl3[1, 1] - 16411077*CHl3[2, 2] - 
          4878156*CHl3[3, 3] + 2802066*CHq1[1, 1] + 2802066*CHq1[2, 2] + 
          1406253*CHq1[3, 3] + 562770*CHq3[1, 1] + 562770*CHq3[2, 2] - 
          1530441*CHq3[3, 3] + 5604132*CHu[1, 1] + 5604132*CHu[2, 2]))))/
    (2*(2*MW2 - MZ2)^3*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi) - 
   (9*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*(2*MW2*(4*MW2^2 + 3*MW2*MZ2 - MZ2^2)*
       (40960*MW2^9*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) + 
        4*MW2^3*MZ2^6*(29856*CHd[1, 1] + 29856*CHd[2, 2] + 29856*CHd[3, 3] - 
          29984*CHe[1, 1] - 16104*CHe[2, 2] - 16104*CHe[3, 3] - 
          24222*CHl1[1, 1] - 16104*CHl1[2, 2] - 16104*CHl1[3, 3] + 
          50272*CHl3[1, 1] + 58390*CHl3[2, 2] - 24*CHl3[3, 3] - 
          29856*CHq1[1, 1] - 29856*CHq1[2, 2] - 26895*CHq1[3, 3] + 
          4824*CHq3[1, 1] + 4824*CHq3[2, 2] - 46259*CHq3[3, 3] - 
          59712*CHu[1, 1] - 59712*CHu[2, 2]) - 8*MW2^4*MZ2^5*
         (28716*CHd[1, 1] + 28716*CHd[2, 2] + 28716*CHd[3, 3] - 
          27754*CHe[1, 1] - 21624*CHe[2, 2] - 21624*CHe[3, 3] - 
          27570*CHl1[1, 1] - 21624*CHl1[2, 2] - 21624*CHl1[3, 3] - 
          39925*CHl3[1, 1] - 33979*CHl3[2, 2] - 8040*CHl3[3, 3] - 
          28716*CHq1[1, 1] - 28716*CHq1[2, 2] + 32394*CHq1[3, 3] + 
          42372*CHq3[1, 1] + 42372*CHq3[2, 2] + 59542*CHq3[3, 3] - 
          57432*CHu[1, 1] - 57432*CHu[2, 2]) + MW2^2*MZ2^7*
         (18360*CHd[1, 1] + 18360*CHd[2, 2] + 18360*CHd[3, 3] - 
          15524*CHe[1, 1] - 16416*CHe[2, 2] - 16416*CHe[3, 3] - 
          20236*CHl1[1, 1] - 16416*CHl1[2, 2] - 16416*CHl1[3, 3] - 
          136205*CHl3[1, 1] - 132385*CHl3[2, 2] - 16512*CHl3[3, 3] - 
          18360*CHq1[1, 1] - 18360*CHq1[2, 2] + 189054*CHq1[3, 3] + 
          74376*CHq3[1, 1] + 74376*CHq3[2, 2] + 274390*CHq3[3, 3] - 
          36720*CHu[1, 1] - 36720*CHu[2, 2]) + 64*MW2^6*MZ2^3*
         (2520*CHd[1, 1] + 2520*CHd[2, 2] + 2520*CHd[3, 3] - 2504*CHe[1, 1] - 
          1116*CHe[2, 2] - 1116*CHe[3, 3] - 2264*CHl1[1, 1] - 
          1116*CHl1[2, 2] - 1116*CHl1[3, 3] + 4529*CHl3[1, 1] + 
          5677*CHl3[2, 2] + 420*CHl3[3, 3] - 2520*CHq1[1, 1] - 
          2520*CHq1[2, 2] - 738*CHq1[3, 3] + 2088*CHq3[1, 1] + 
          2088*CHq3[2, 2] + 1802*CHq3[3, 3] - 5040*CHu[1, 1] - 
          5040*CHu[2, 2]) + 32*MW2^5*MZ2^4*(2256*CHd[1, 1] + 2256*CHd[2, 2] + 
          2256*CHd[3, 3] - 2512*CHe[1, 1] - 4236*CHe[2, 2] - 4236*CHe[3, 3] - 
          3420*CHl1[1, 1] - 4236*CHl1[2, 2] - 4236*CHl1[3, 3] - 
          27125*CHl3[1, 1] - 27941*CHl3[2, 2] - 3396*CHl3[3, 3] - 
          2256*CHq1[1, 1] - 2256*CHq1[2, 2] + 12657*CHq1[3, 3] + 
          10944*CHq3[1, 1] + 10944*CHq3[2, 2] + 22165*CHq3[3, 3] - 
          4512*CHu[1, 1] - 4512*CHu[2, 2]) + 10*MZ2^9*(708*CHd[1, 1] + 
          708*CHd[2, 2] + 708*CHd[3, 3] - 734*CHe[1, 1] - 528*CHe[2, 2] - 
          528*CHe[3, 3] - 631*CHl1[1, 1] - 528*CHl1[2, 2] - 528*CHl1[3, 3] - 
          103*CHl3[1, 1] - 708*CHq1[1, 1] - 708*CHq1[2, 2] + 
          1191*CHq1[3, 3] + 161*CHq3[3, 3] - 1416*CHu[1, 1] - 
          1416*CHu[2, 2]) - 256*MW2^7*MZ2^2*(624*CHd[1, 1] + 624*CHd[2, 2] + 
          624*CHd[3, 3] - 656*CHe[1, 1] - 696*CHe[2, 2] - 696*CHe[3, 3] - 
          736*CHl1[1, 1] - 696*CHl1[2, 2] - 696*CHl1[3, 3] - 
          1935*CHl3[1, 1] - 1895*CHl3[2, 2] - 384*CHl3[3, 3] - 
          624*CHq1[1, 1] - 624*CHq1[2, 2] + 852*CHq1[3, 3] + 
          1368*CHq3[1, 1] + 1368*CHq3[2, 2] + 2320*CHq3[3, 3] - 
          1248*CHu[1, 1] - 1248*CHu[2, 2]) + 2048*MW2^8*MZ2*
         (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 
          39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 
          39*CHl1[3, 3] - 174*CHl3[1, 1] - 194*CHl3[2, 2] - 39*CHl3[3, 3] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 51*CHq1[3, 3] + 63*CHq3[1, 1] + 
          63*CHq3[2, 2] + 51*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2]) + 
        MW2*MZ2^8*(-31872*CHd[1, 1] - 31872*CHd[2, 2] - 31872*CHd[3, 3] + 
          32384*CHe[1, 1] + 21792*CHe[2, 2] + 21792*CHe[3, 3] + 
          28118*CHl1[1, 1] + 21792*CHl1[2, 2] + 21792*CHl1[3, 3] + 
          14761*CHl3[1, 1] + 8435*CHl3[2, 2] + 5280*CHl3[3, 3] + 
          31872*CHq1[1, 1] + 31872*CHq1[2, 2] - 80304*CHq1[3, 3] - 
          21240*CHq3[1, 1] - 21240*CHq3[2, 2] - 74724*CHq3[3, 3] + 
          63744*CHu[1, 1] + 63744*CHu[2, 2])) + 
      MT2^3*(-327680*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        4096*MW2^7*MZ2^2*(240*CHd[1, 1] + 240*CHd[2, 2] + 240*CHd[3, 3] - 
          240*CHe[1, 1] - 330*CHe[2, 2] - 330*CHe[3, 3] - 260*CHl1[1, 1] - 
          330*CHl1[2, 2] - 330*CHl1[3, 3] - 535*CHl3[1, 1] - 605*CHl3[2, 2] - 
          252*CHl3[3, 3] - 240*CHq1[1, 1] - 240*CHq1[2, 2] + 567*CHq1[3, 3] + 
          594*CHq3[1, 1] + 594*CHq3[2, 2] + 314*CHq3[3, 3] - 480*CHu[1, 1] - 
          480*CHu[2, 2] - 105*CHu[3, 3]) + 8192*MW2^8*MZ2*
         (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 
          39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 
          39*CHl1[3, 3] + 36*CHl3[1, 1] + 16*CHl3[2, 2] - 39*CHl3[3, 3] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 63*CHq3[1, 1] + 
          63*CHq3[2, 2] - 139*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2] - 
          30*CHu[3, 3]) + 512*MW2^6*MZ2^3*(4428*CHd[1, 1] + 4428*CHd[2, 2] + 
          4428*CHd[3, 3] - 4484*CHe[1, 1] - 4590*CHe[2, 2] - 4590*CHe[3, 3] - 
          4684*CHl1[1, 1] - 4590*CHl1[2, 2] - 4590*CHl1[3, 3] - 
          9771*CHl3[1, 1] - 9677*CHl3[2, 2] - 2574*CHl3[3, 3] - 
          4428*CHq1[1, 1] - 4428*CHq1[2, 2] + 5130*CHq1[3, 3] + 
          8532*CHq3[1, 1] + 8532*CHq3[2, 2] + 8794*CHq3[3, 3] - 
          8856*CHu[1, 1] - 8856*CHu[2, 2] + 81*CHu[3, 3]) - 
        5*MZ2^9*(5664*CHd[1, 1] + 5664*CHd[2, 2] + 5664*CHd[3, 3] - 
          5872*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
          5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
          2884*CHl3[1, 1] - 2060*CHl3[2, 2] - 5664*CHq1[1, 1] - 
          5664*CHq1[2, 2] + 3348*CHq1[3, 3] + 7468*CHq3[3, 3] - 
          11328*CHu[1, 1] - 11328*CHu[2, 2] + 1545*CHu[3, 3]) - 
        128*MW2^5*MZ2^4*(20496*CHd[1, 1] + 20496*CHd[2, 2] + 
          20496*CHd[3, 3] - 20432*CHe[1, 1] - 16356*CHe[2, 2] - 
          16356*CHe[3, 3] - 19844*CHl1[1, 1] - 16356*CHl1[2, 2] - 
          16356*CHl1[3, 3] - 27735*CHl3[1, 1] - 24247*CHl3[2, 2] - 
          6060*CHl3[3, 3] - 20496*CHq1[1, 1] - 20496*CHq1[2, 2] - 
          1404*CHq1[3, 3] + 27360*CHq3[1, 1] + 27360*CHq3[2, 2] + 
          24406*CHq3[3, 3] - 40992*CHu[1, 1] - 40992*CHu[2, 2] + 
          5172*CHu[3, 3]) - 16*MW2^3*MZ2^6*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 
          1200*CHd[3, 3] - 2360*CHe[1, 1] + 5640*CHe[2, 2] + 5640*CHe[3, 3] + 
          3110*CHl1[1, 1] + 5640*CHl1[2, 2] + 5640*CHl1[3, 3] + 
          88686*CHl3[1, 1] + 91216*CHl3[2, 2] + 10872*CHl3[3, 3] - 
          1200*CHq1[1, 1] - 1200*CHq1[2, 2] - 193104*CHq1[3, 3] - 
          42984*CHq3[1, 1] - 42984*CHq3[2, 2] - 196046*CHq3[3, 3] - 
          2400*CHu[1, 1] - 2400*CHu[2, 2] + 5901*CHu[3, 3]) + 
        4*MW2*MZ2^8*(46032*CHd[1, 1] + 46032*CHd[2, 2] + 46032*CHd[3, 3] - 
          47064*CHe[1, 1] - 32352*CHe[2, 2] - 32352*CHe[3, 3] - 
          40738*CHl1[1, 1] - 32352*CHl1[2, 2] - 32352*CHl1[3, 3] - 
          38816*CHl3[1, 1] - 30430*CHl3[2, 2] - 5280*CHl3[3, 3] - 
          46032*CHq1[1, 1] - 46032*CHq1[2, 2] + 69039*CHq1[3, 3] + 
          21240*CHq3[1, 1] + 21240*CHq3[2, 2] + 113029*CHq3[3, 3] - 
          92064*CHu[1, 1] - 92064*CHu[2, 2] + 14565*CHu[3, 3]) + 
        32*MW2^4*MZ2^5*(44244*CHd[1, 1] + 44244*CHd[2, 2] + 44244*CHd[3, 3] - 
          43926*CHe[1, 1] - 26856*CHe[2, 2] - 26856*CHe[3, 3] - 
          38126*CHl1[1, 1] - 26856*CHl1[2, 2] - 26856*CHl1[3, 3] + 
          3764*CHl3[1, 1] + 15034*CHl3[2, 2] - 2616*CHl3[3, 3] - 
          44244*CHq1[1, 1] - 44244*CHq1[2, 2] - 97578*CHq1[3, 3] + 
          23292*CHq3[1, 1] + 23292*CHq3[2, 2] - 41638*CHq3[3, 3] - 
          88488*CHu[1, 1] - 88488*CHu[2, 2] + 18027*CHu[3, 3]) - 
        4*MW2^2*MZ2^7*(96264*CHd[1, 1] + 96264*CHd[2, 2] + 96264*CHd[3, 3] - 
          94972*CHe[1, 1] - 70560*CHe[2, 2] - 70560*CHe[3, 3] - 
          89092*CHl1[1, 1] - 70560*CHl1[2, 2] - 70560*CHl1[3, 3] - 
          183363*CHl3[1, 1] - 164831*CHl3[2, 2] - 27072*CHl3[3, 3] - 
          96264*CHq1[1, 1] - 96264*CHq1[2, 2] + 343494*CHq1[3, 3] + 
          116856*CHq3[1, 1] + 116856*CHq3[2, 2] + 457046*CHq3[3, 3] - 
          192528*CHu[1, 1] - 192528*CHu[2, 2] + 28017*CHu[3, 3])) - 
      MT2^2*MZ2*(5*MZ2^9*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
          1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
          1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
          721*CHl3[1, 1] - 515*CHl3[2, 2] - 1416*CHq1[1, 1] - 
          1416*CHq1[2, 2] + 2382*CHq1[3, 3] + 322*CHq3[3, 3] - 
          2832*CHu[1, 1] - 2832*CHu[2, 2]) - 20480*MW2^8*MZ2*
         (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 
          39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 
          39*CHl1[3, 3] - 18*CHl3[1, 1] - 38*CHl3[2, 2] - 39*CHl3[3, 3] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 111*CHq1[3, 3] + 63*CHq3[1, 1] + 
          63*CHq3[2, 2] - 97*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2] - 
          42*CHu[3, 3]) + 163840*MW2^9*(5*CHl3[1, 1] + 5*CHl3[2, 2] + 
          3*CHq1[3, 3] - 13*CHq3[3, 3] - 3*CHu[3, 3]) + 
        1024*MW2^7*MZ2^2*(2022*CHd[1, 1] + 2022*CHd[2, 2] + 2022*CHd[3, 3] - 
          2058*CHe[1, 1] - 2598*CHe[2, 2] - 2598*CHe[3, 3] - 
          2258*CHl1[1, 1] - 2598*CHl1[2, 2] - 2598*CHl1[3, 3] - 
          5728*CHl3[1, 1] - 6068*CHl3[2, 2] - 1818*CHl3[3, 3] - 
          2022*CHq1[1, 1] - 2022*CHq1[2, 2] + 3711*CHq1[3, 3] + 
          4806*CHq3[1, 1] + 4806*CHq3[2, 2] + 4703*CHq3[3, 3] - 
          4044*CHu[1, 1] - 4044*CHu[2, 2] + 81*CHu[3, 3]) - 
        512*MW2^6*MZ2^3*(7506*CHd[1, 1] + 7506*CHd[2, 2] + 7506*CHd[3, 3] - 
          7574*CHe[1, 1] - 6939*CHe[2, 2] - 6939*CHe[3, 3] - 
          7714*CHl1[1, 1] - 6939*CHl1[2, 2] - 6939*CHl1[3, 3] - 
          14370*CHl3[1, 1] - 13595*CHl3[2, 2] - 3303*CHl3[3, 3] - 
          7506*CHq1[1, 1] - 7506*CHq1[2, 2] + 3030*CHq1[3, 3] + 
          12906*CHq3[1, 1] + 12906*CHq3[2, 2] + 16714*CHq3[3, 3] - 
          15012*CHu[1, 1] - 15012*CHu[2, 2] + 2586*CHu[3, 3]) - 
        2*MW2*MZ2^8*(54876*CHd[1, 1] + 54876*CHd[2, 2] + 54876*CHd[3, 3] - 
          56562*CHe[1, 1] - 39936*CHe[2, 2] - 39936*CHe[3, 3] - 
          48764*CHl1[1, 1] - 39936*CHl1[2, 2] - 39936*CHl1[3, 3] - 
          24043*CHl3[1, 1] - 15215*CHl3[2, 2] - 2640*CHl3[3, 3] - 
          54876*CHq1[1, 1] - 54876*CHq1[2, 2] + 74757*CHq1[3, 3] + 
          10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 77117*CHq3[3, 3] - 
          109752*CHu[1, 1] - 109752*CHu[2, 2] + 7725*CHu[3, 3]) - 
        16*MW2^4*MZ2^5*(57060*CHd[1, 1] + 57060*CHd[2, 2] + 57060*CHd[3, 3] - 
          58350*CHe[1, 1] - 25200*CHe[2, 2] - 25200*CHe[3, 3] - 
          42814*CHl1[1, 1] - 25200*CHl1[2, 2] - 25200*CHl1[3, 3] + 
          145711*CHl3[1, 1] + 163325*CHl3[2, 2] + 10896*CHl3[3, 3] - 
          57060*CHq1[1, 1] - 57060*CHq1[2, 2] - 302286*CHq1[3, 3] - 
          31284*CHq3[1, 1] - 31284*CHq3[2, 2] - 287414*CHq3[3, 3] - 
          114120*CHu[1, 1] - 114120*CHu[2, 2] + 11802*CHu[3, 3]) + 
        8*MW2^2*MZ2^7*(55854*CHd[1, 1] + 55854*CHd[2, 2] + 55854*CHd[3, 3] - 
          56561*CHe[1, 1] - 39276*CHe[2, 2] - 39276*CHe[3, 3] - 
          49868*CHl1[1, 1] - 39276*CHl1[2, 2] - 39276*CHl1[3, 3] - 
          46479*CHl3[1, 1] - 35887*CHl3[2, 2] - 9324*CHl3[3, 3] - 
          55854*CHq1[1, 1] - 55854*CHq1[2, 2] + 115341*CHq1[3, 3] + 
          38502*CHq3[1, 1] + 38502*CHq3[2, 2] + 174343*CHq3[3, 3] - 
          111708*CHu[1, 1] - 111708*CHu[2, 2] + 14565*CHu[3, 3]) + 
        64*MW2^5*MZ2^4*(51288*CHd[1, 1] + 51288*CHd[2, 2] + 51288*CHd[3, 3] - 
          50536*CHe[1, 1] - 35448*CHe[2, 2] - 35448*CHe[3, 3] - 
          46876*CHl1[1, 1] - 35448*CHl1[2, 2] - 35448*CHl1[3, 3] - 
          25455*CHl3[1, 1] - 14027*CHl3[2, 2] - 9024*CHl3[3, 3] - 
          51288*CHq1[1, 1] - 51288*CHq1[2, 2] - 48723*CHq1[3, 3] + 
          50616*CHq3[1, 1] + 50616*CHq3[2, 2] + 33629*CHq3[3, 3] - 
          102576*CHu[1, 1] - 102576*CHu[2, 2] + 18027*CHu[3, 3]) - 
        8*MW2^3*MZ2^6*(63876*CHd[1, 1] + 63876*CHd[2, 2] + 63876*CHd[3, 3] - 
          60974*CHe[1, 1] - 51744*CHe[2, 2] - 51744*CHe[3, 3] - 
          63052*CHl1[1, 1] - 51744*CHl1[2, 2] - 51744*CHl1[3, 3] - 
          201096*CHl3[1, 1] - 189788*CHl3[2, 2] - 29952*CHl3[3, 3] - 
          63876*CHq1[1, 1] - 63876*CHq1[2, 2] + 370203*CHq1[3, 3] + 
          129060*CHq3[1, 1] + 129060*CHq3[2, 2] + 535363*CHq3[3, 3] - 
          127752*CHu[1, 1] - 127752*CHu[2, 2] + 28017*CHu[3, 3])) + 
      MT2*MW2*(-1966080*MW2^10*CHq3[3, 3] - 16*MW2^4*MZ2^6*
         (1080*CHd[1, 1] + 1080*CHd[2, 2] + 1080*CHd[3, 3] - 2100*CHe[1, 1] + 
          5400*CHe[2, 2] + 5400*CHe[3, 3] + 3586*CHl1[1, 1] + 
          5400*CHl1[2, 2] + 5400*CHl1[3, 3] + 98719*CHl3[1, 1] + 
          100533*CHl3[2, 2] + 5160*CHl3[3, 3] - 1080*CHq1[1, 1] - 
          1080*CHq1[2, 2] + 154416*CHq1[3, 3] - 32112*CHq3[1, 1] - 
          32112*CHq3[2, 2] - 95446*CHq3[3, 3] - 2160*CHu[1, 1] - 
          2160*CHu[2, 2] - 66207*CHu[3, 3]) + 32*MW2^5*MZ2^5*
         (4164*CHd[1, 1] + 4164*CHd[2, 2] + 4164*CHd[3, 3] - 1534*CHe[1, 1] + 
          552*CHe[2, 2] + 552*CHe[3, 3] - 3334*CHl1[1, 1] + 552*CHl1[2, 2] + 
          552*CHl1[3, 3] - 26090*CHl3[1, 1] - 22204*CHl3[2, 2] + 
          120*CHl3[3, 3] - 4164*CHq1[1, 1] - 4164*CHq1[2, 2] + 
          93858*CHq1[3, 3] + 17676*CHq3[1, 1] + 17676*CHq3[2, 2] + 
          89942*CHq3[3, 3] - 8328*CHu[1, 1] - 8328*CHu[2, 2] - 
          23349*CHu[3, 3]) + 256*MW2^6*MZ2^4*(5472*CHd[1, 1] + 
          5472*CHd[2, 2] + 5472*CHd[3, 3] - 5200*CHe[1, 1] - 2826*CHe[2, 2] - 
          2826*CHe[3, 3] - 4238*CHl1[1, 1] - 2826*CHl1[2, 2] - 
          2826*CHl1[3, 3] + 17577*CHl3[1, 1] + 18989*CHl3[2, 2] - 
          54*CHl3[3, 3] - 5472*CHq1[1, 1] - 5472*CHq1[2, 2] - 
          4830*CHq1[3, 3] + 648*CHq3[1, 1] + 648*CHq3[2, 2] - 
          19555*CHq3[3, 3] - 10944*CHu[1, 1] - 10944*CHu[2, 2] - 
          2262*CHu[3, 3]) - 512*MW2^7*MZ2^3*(5700*CHd[1, 1] + 
          5700*CHd[2, 2] + 5700*CHd[3, 3] - 5676*CHe[1, 1] - 4314*CHe[2, 2] - 
          4314*CHe[3, 3] - 5476*CHl1[1, 1] - 4314*CHl1[2, 2] - 
          4314*CHl1[3, 3] - 829*CHl3[1, 1] + 333*CHl3[2, 2] - 
          1386*CHl3[3, 3] - 5700*CHq1[1, 1] - 5700*CHq1[2, 2] + 
          4170*CHq1[3, 3] + 7884*CHq3[1, 1] + 7884*CHq3[2, 2] + 
          4474*CHq3[3, 3] - 11400*CHu[1, 1] - 11400*CHu[2, 2] - 
          1761*CHu[3, 3]) + 2048*MW2^8*MZ2^2*(1020*CHd[1, 1] + 
          1020*CHd[2, 2] + 1020*CHd[3, 3] - 1060*CHe[1, 1] - 1200*CHe[2, 2] - 
          1200*CHe[3, 3] - 1180*CHl1[1, 1] - 1200*CHl1[2, 2] - 
          1200*CHl1[3, 3] - 2969*CHl3[1, 1] - 2989*CHl3[2, 2] - 
          732*CHl3[3, 3] - 1020*CHq1[1, 1] - 1020*CHq1[2, 2] + 
          1422*CHq1[3, 3] + 2304*CHq3[1, 1] + 2304*CHq3[2, 2] + 
          3104*CHq3[3, 3] - 2040*CHu[1, 1] - 2040*CHu[2, 2] - 30*CHu[3, 3]) - 
        8192*MW2^9*MZ2*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
          57*CHe[1, 1] - 117*CHe[2, 2] - 117*CHe[3, 3] - 57*CHl1[1, 1] - 
          117*CHl1[2, 2] - 117*CHl1[3, 3] - 382*CHl3[1, 1] - 442*CHl3[2, 2] - 
          117*CHl3[3, 3] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 123*CHq1[3, 3] + 
          189*CHq3[1, 1] + 189*CHq3[2, 2] + 103*CHq3[3, 3] - 126*CHu[1, 1] - 
          126*CHu[2, 2] + 30*CHu[3, 3]) - 10*MZ2^10*(2832*CHd[1, 1] + 
          2832*CHd[2, 2] + 2832*CHd[3, 3] - 2936*CHe[1, 1] - 2112*CHe[2, 2] - 
          2112*CHe[3, 3] - 2524*CHl1[1, 1] - 2112*CHl1[2, 2] - 
          2112*CHl1[3, 3] - 412*CHl3[1, 1] - 2832*CHq1[1, 1] - 
          2832*CHq1[2, 2] - 1416*CHq1[3, 3] + 6824*CHq3[3, 3] - 
          5664*CHu[1, 1] - 5664*CHu[2, 2] + 1545*CHu[3, 3]) - 
        4*MW2^2*MZ2^8*(648*CHd[1, 1] + 648*CHd[2, 2] + 648*CHd[3, 3] + 
          2180*CHe[1, 1] - 5184*CHe[2, 2] - 5184*CHe[3, 3] - 
          4738*CHl1[1, 1] - 5184*CHl1[2, 2] - 5184*CHl1[3, 3] - 
          118784*CHl3[1, 1] - 119230*CHl3[2, 2] - 11232*CHl3[3, 3] - 
          648*CHq1[1, 1] - 648*CHq1[2, 2] + 107679*CHq1[3, 3] + 
          53136*CHq3[1, 1] + 53136*CHq3[2, 2] + 227777*CHq3[3, 3] - 
          1296*CHu[1, 1] - 1296*CHu[2, 2] + 41469*CHu[3, 3]) - 
        4*MW2^3*MZ2^7*(59880*CHd[1, 1] + 59880*CHd[2, 2] + 59880*CHd[3, 3] - 
          56012*CHe[1, 1] - 26688*CHe[2, 2] - 26688*CHe[3, 3] - 
          48268*CHl1[1, 1] - 26688*CHl1[2, 2] - 26688*CHl1[3, 3] - 
          15051*CHl3[1, 1] + 6529*CHl3[2, 2] - 6048*CHl3[3, 3] - 
          59880*CHq1[1, 1] - 59880*CHq1[2, 2] - 337542*CHq1[3, 3] + 
          51192*CHq3[1, 1] + 51192*CHq3[2, 2] + 171274*CHq3[3, 3] - 
          119760*CHu[1, 1] - 119760*CHu[2, 2] + 75225*CHu[3, 3]) + 
        MW2*MZ2^9*(99168*CHd[1, 1] + 99168*CHd[2, 2] + 99168*CHd[3, 3] - 
          100176*CHe[1, 1] - 66048*CHe[2, 2] - 66048*CHe[3, 3] - 
          87232*CHl1[1, 1] - 66048*CHl1[2, 2] - 66048*CHl1[3, 3] - 
          96124*CHl3[1, 1] - 74940*CHl3[2, 2] - 21120*CHl3[3, 3] - 
          99168*CHq1[1, 1] - 99168*CHq1[2, 2] + 23796*CHq1[3, 3] + 
          84960*CHq3[1, 1] + 84960*CHq3[2, 2] + 542236*CHq3[3, 3] - 
          198336*CHu[1, 1] - 198336*CHu[2, 2] + 108795*CHu[3, 3]))))/
    ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (B0i[bb0, MZ2, MT2, MT2]*(-2*MW2^2*(MW2 + MZ2)*
       (11796480*MW2^12*(CHl3[1, 1] + CHl3[2, 2] + 4*CHq3[3, 3]) - 
        65536*MW2^11*MZ2*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
          5989*CHe[1, 1] + 2991*CHe[2, 2] + 2991*CHe[3, 3] - 
          5989*CHl1[1, 1] + 2991*CHl1[2, 2] + 2991*CHl1[3, 3] - 
          4859*CHl3[1, 1] + 4121*CHl3[2, 2] + 2991*CHl3[3, 3] - 
          51*CHq1[1, 1] - 51*CHq1[2, 2] - 219*CHq1[3, 3] + 153*CHq3[1, 1] + 
          153*CHq3[2, 2] + 321*CHq3[3, 3] - 102*CHu[1, 1] - 102*CHu[2, 2]) - 
        8192*MW2^10*MZ2^2*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] + 
          331950*CHe[1, 1] - 168690*CHe[2, 2] - 168690*CHe[3, 3] + 
          260830*CHl1[1, 1] - 168690*CHl1[2, 2] - 168690*CHl1[3, 3] + 
          252009*CHl3[1, 1] - 177511*CHl3[2, 2] - 123642*CHl3[3, 3] - 
          30*CHq1[1, 1] - 30*CHq1[2, 2] + 9462*CHq1[3, 3] + 7074*CHq3[1, 1] + 
          7074*CHq3[2, 2] + 26274*CHq3[3, 3] - 60*CHu[1, 1] - 60*CHu[2, 2]) + 
        4*MW2^3*MZ2^9*(27494430*CHd[1, 1] + 27494430*CHd[2, 2] + 
          27494430*CHd[3, 3] + 529263538*CHe[1, 1] - 187266372*CHe[2, 2] - 
          187266372*CHe[3, 3] - 26577490*CHl1[1, 1] - 187266372*CHl1[2, 2] - 
          187266372*CHl1[3, 3] + 304719185*CHl3[1, 1] + 
          144030303*CHl3[2, 2] + 134813532*CHl3[3, 3] - 27494430*CHq1[1, 1] - 
          27494430*CHq1[2, 2] + 103223514*CHq1[3, 3] - 14137182*CHq3[1, 1] - 
          14137182*CHq3[2, 2] - 91350342*CHq3[3, 3] - 54988860*CHu[1, 1] - 
          54988860*CHu[2, 2] - 197246064*CHu[3, 3]) - 
        8*MW2^4*MZ2^8*(45562440*CHd[1, 1] + 45562440*CHd[2, 2] + 
          45562440*CHd[3, 3] + 797998984*CHe[1, 1] - 318985680*CHe[2, 2] - 
          318985680*CHe[3, 3] + 23932276*CHl1[1, 1] - 318985680*CHl1[2, 2] - 
          318985680*CHl1[3, 3] + 434667047*CHl3[1, 1] + 91749091*CHl3[2, 2] + 
          154937520*CHl3[3, 3] - 45562440*CHq1[1, 1] - 45562440*CHq1[2, 2] + 
          85729692*CHq1[3, 3] - 652104*CHq3[1, 1] - 652104*CHq3[2, 2] - 
          81624300*CHq3[3, 3] - 91124880*CHu[1, 1] - 91124880*CHu[2, 2] - 
          174418848*CHu[3, 3]) - 2*MW2^2*MZ2^10*(10416480*CHd[1, 1] + 
          10416480*CHd[2, 2] + 10416480*CHd[3, 3] + 226437732*CHe[1, 1] - 
          69681408*CHe[2, 2] - 69681408*CHe[3, 3] - 28335652*CHl1[1, 1] - 
          69681408*CHl1[2, 2] - 69681408*CHl1[3, 3] + 136646307*CHl3[1, 1] + 
          95300551*CHl3[2, 2] + 68599296*CHl3[3, 3] - 10416480*CHq1[1, 1] - 
          10416480*CHq1[2, 2] + 78809316*CHq1[3, 3] - 9553680*CHq3[1, 1] - 
          9553680*CHq3[2, 2] - 68246148*CHq3[3, 3] - 20832960*CHu[1, 1] - 
          20832960*CHu[2, 2] - 144381600*CHu[3, 3]) + 
        MW2*MZ2^11*(2428218*CHd[1, 1] + 2428218*CHd[2, 2] + 
          2428218*CHd[3, 3] + 53862586*CHe[1, 1] - 14528484*CHe[2, 2] - 
          14528484*CHe[3, 3] - 10649454*CHl1[1, 1] - 14528484*CHl1[2, 2] - 
          14528484*CHl1[3, 3] + 32221841*CHl3[1, 1] + 28342811*CHl3[2, 2] + 
          18333948*CHl3[3, 3] - 2428218*CHq1[1, 1] - 2428218*CHq1[2, 2] + 
          34609140*CHq1[3, 3] - 2622330*CHq3[1, 1] - 2622330*CHq3[2, 2] - 
          30551868*CHq3[3, 3] - 4856436*CHu[1, 1] - 4856436*CHu[2, 2] - 
          62692848*CHu[3, 3]) + 32*MW2^5*MZ2^7*(24153606*CHd[1, 1] + 
          24153606*CHd[2, 2] + 24153606*CHd[3, 3] + 417068012*CHe[1, 1] - 
          183854448*CHe[2, 2] - 183854448*CHe[3, 3] + 49488366*CHl1[1, 1] - 
          183854448*CHl1[2, 2] - 183854448*CHl1[3, 3] + 
          216315520*CHl3[1, 1] - 17027294*CHl3[2, 2] + 50699040*CHl3[3, 3] - 
          24153606*CHq1[1, 1] - 24153606*CHq1[2, 2] + 23947317*CHq1[3, 3] + 
          12971754*CHq3[1, 1] + 12971754*CHq3[2, 2] - 25321851*CHq3[3, 3] - 
          48307212*CHu[1, 1] - 48307212*CHu[2, 2] - 50635584*CHu[3, 3]) - 
        64*MW2^6*MZ2^6*(16477932*CHd[1, 1] + 16477932*CHd[2, 2] + 
          16477932*CHd[3, 3] + 312430718*CHe[1, 1] - 148187784*CHe[2, 2] - 
          148187784*CHe[3, 3] + 68274682*CHl1[1, 1] - 148187784*CHl1[2, 2] - 
          148187784*CHl1[3, 3] + 158119975*CHl3[1, 1] - 58342491*CHl3[2, 2] + 
          11930328*CHl3[3, 3] - 16477932*CHq1[1, 1] - 16477932*CHq1[2, 2] + 
          9824334*CHq1[3, 3] + 18928404*CHq3[1, 1] + 18928404*CHq3[2, 2] - 
          10508814*CHq3[3, 3] - 32955864*CHu[1, 1] - 32955864*CHu[2, 2] - 
          18502944*CHu[3, 3]) + 256*MW2^7*MZ2^5*(3542592*CHd[1, 1] + 
          3542592*CHd[2, 2] + 3542592*CHd[3, 3] + 84464710*CHe[1, 1] - 
          42087756*CHe[2, 2] - 42087756*CHe[3, 3] + 28038850*CHl1[1, 1] - 
          42087756*CHl1[2, 2] - 42087756*CHl1[3, 3] + 43830749*CHl3[1, 1] - 
          26295857*CHl3[2, 2] - 4593540*CHl3[3, 3] - 3542592*CHq1[1, 1] - 
          3542592*CHq1[2, 2] + 1741521*CHq1[3, 3] + 6611904*CHq3[1, 1] + 
          6611904*CHq3[2, 2] - 1002651*CHq3[3, 3] - 7085184*CHu[1, 1] - 
          7085184*CHu[2, 2] - 1833120*CHu[3, 3]) - 
        6*MZ2^12*(25875*CHd[1, 1] + 25875*CHd[2, 2] + 25875*CHd[3, 3] + 
          406975*CHe[1, 1] - 106686*CHe[2, 2] - 106686*CHe[3, 3] - 
          109776*CHl1[1, 1] - 106686*CHl1[2, 2] - 106686*CHl1[3, 3] + 
          156045*CHl3[1, 1] + 159135*CHl3[2, 2] + 151410*CHl3[3, 3] - 
          25875*CHq1[1, 1] - 25875*CHq1[2, 2] + 557116*CHq1[3, 3] - 
          23175*CHq3[1, 1] - 23175*CHq3[2, 2] - 513466*CHq3[3, 3] - 
          51750*CHu[1, 1] - 51750*CHu[2, 2] - 1024232*CHu[3, 3]) - 
        512*MW2^8*MZ2^4*(894816*CHd[1, 1] + 894816*CHd[2, 2] + 
          894816*CHd[3, 3] + 32422912*CHe[1, 1] - 16583220*CHe[2, 2] - 
          16583220*CHe[3, 3] + 14964936*CHl1[1, 1] - 16583220*CHl1[2, 2] - 
          16583220*CHl1[3, 3] + 18411227*CHl3[1, 1] - 13136929*CHl3[2, 2] - 
          5003892*CHl3[3, 3] - 894816*CHq1[1, 1] - 894816*CHq1[2, 2] + 
          605016*CHq1[3, 3] + 2517264*CHq3[1, 1] + 2517264*CHq3[2, 2] + 
          407772*CHq3[3, 3] - 1789632*CHu[1, 1] - 1789632*CHu[2, 2] - 
          92160*CHu[3, 3]) + 4096*MW2^9*MZ2^3*(26754*CHd[1, 1] + 
          26754*CHd[2, 2] + 26754*CHd[3, 3] + 2105026*CHe[1, 1] - 
          1081788*CHe[2, 2] - 1081788*CHe[3, 3] + 1285826*CHl1[1, 1] - 
          1081788*CHl1[2, 2] - 1081788*CHl1[3, 3] + 1376498*CHl3[1, 1] - 
          991116*CHl3[2, 2] - 547464*CHl3[3, 3] - 26754*CHq1[1, 1] - 
          26754*CHq1[2, 2] + 46071*CHq1[3, 3] + 120834*CHq3[1, 1] + 
          120834*CHq3[2, 2] + 97239*CHq3[3, 3] - 53508*CHu[1, 1] - 
          53508*CHu[2, 2] + 4800*CHu[3, 3])) - 18*MT2^4*(-2*MW2 + MZ2)^2*
       (327680*MW2^9*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) + 
        4096*MW2^7*MZ2^2*(240*CHd[1, 1] + 240*CHd[2, 2] + 240*CHd[3, 3] - 
          240*CHe[1, 1] - 330*CHe[2, 2] - 330*CHe[3, 3] - 260*CHl1[1, 1] - 
          330*CHl1[2, 2] - 330*CHl1[3, 3] - 535*CHl3[1, 1] - 605*CHl3[2, 2] - 
          252*CHl3[3, 3] - 240*CHq1[1, 1] - 240*CHq1[2, 2] + 567*CHq1[3, 3] + 
          594*CHq3[1, 1] + 594*CHq3[2, 2] + 314*CHq3[3, 3] - 480*CHu[1, 1] - 
          480*CHu[2, 2] - 105*CHu[3, 3]) - 8192*MW2^8*MZ2*
         (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 
          39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 
          39*CHl1[3, 3] + 36*CHl3[1, 1] + 16*CHl3[2, 2] - 39*CHl3[3, 3] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 63*CHq3[1, 1] + 
          63*CHq3[2, 2] - 139*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2] - 
          30*CHu[3, 3]) - 512*MW2^6*MZ2^3*(4428*CHd[1, 1] + 4428*CHd[2, 2] + 
          4428*CHd[3, 3] - 4484*CHe[1, 1] - 4590*CHe[2, 2] - 4590*CHe[3, 3] - 
          4684*CHl1[1, 1] - 4590*CHl1[2, 2] - 4590*CHl1[3, 3] - 
          9771*CHl3[1, 1] - 9677*CHl3[2, 2] - 2574*CHl3[3, 3] - 
          4428*CHq1[1, 1] - 4428*CHq1[2, 2] + 5130*CHq1[3, 3] + 
          8532*CHq3[1, 1] + 8532*CHq3[2, 2] + 8794*CHq3[3, 3] - 
          8856*CHu[1, 1] - 8856*CHu[2, 2] + 81*CHu[3, 3]) + 
        5*MZ2^9*(5664*CHd[1, 1] + 5664*CHd[2, 2] + 5664*CHd[3, 3] - 
          5872*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
          5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
          2884*CHl3[1, 1] - 2060*CHl3[2, 2] - 5664*CHq1[1, 1] - 
          5664*CHq1[2, 2] + 3348*CHq1[3, 3] + 7468*CHq3[3, 3] - 
          11328*CHu[1, 1] - 11328*CHu[2, 2] + 1545*CHu[3, 3]) + 
        128*MW2^5*MZ2^4*(20496*CHd[1, 1] + 20496*CHd[2, 2] + 
          20496*CHd[3, 3] - 20432*CHe[1, 1] - 16356*CHe[2, 2] - 
          16356*CHe[3, 3] - 19844*CHl1[1, 1] - 16356*CHl1[2, 2] - 
          16356*CHl1[3, 3] - 27735*CHl3[1, 1] - 24247*CHl3[2, 2] - 
          6060*CHl3[3, 3] - 20496*CHq1[1, 1] - 20496*CHq1[2, 2] - 
          1404*CHq1[3, 3] + 27360*CHq3[1, 1] + 27360*CHq3[2, 2] + 
          24406*CHq3[3, 3] - 40992*CHu[1, 1] - 40992*CHu[2, 2] + 
          5172*CHu[3, 3]) + 16*MW2^3*MZ2^6*(1200*CHd[1, 1] + 1200*CHd[2, 2] + 
          1200*CHd[3, 3] - 2360*CHe[1, 1] + 5640*CHe[2, 2] + 5640*CHe[3, 3] + 
          3110*CHl1[1, 1] + 5640*CHl1[2, 2] + 5640*CHl1[3, 3] + 
          88686*CHl3[1, 1] + 91216*CHl3[2, 2] + 10872*CHl3[3, 3] - 
          1200*CHq1[1, 1] - 1200*CHq1[2, 2] - 193104*CHq1[3, 3] - 
          42984*CHq3[1, 1] - 42984*CHq3[2, 2] - 196046*CHq3[3, 3] - 
          2400*CHu[1, 1] - 2400*CHu[2, 2] + 5901*CHu[3, 3]) - 
        4*MW2*MZ2^8*(46032*CHd[1, 1] + 46032*CHd[2, 2] + 46032*CHd[3, 3] - 
          47064*CHe[1, 1] - 32352*CHe[2, 2] - 32352*CHe[3, 3] - 
          40738*CHl1[1, 1] - 32352*CHl1[2, 2] - 32352*CHl1[3, 3] - 
          38816*CHl3[1, 1] - 30430*CHl3[2, 2] - 5280*CHl3[3, 3] - 
          46032*CHq1[1, 1] - 46032*CHq1[2, 2] + 69039*CHq1[3, 3] + 
          21240*CHq3[1, 1] + 21240*CHq3[2, 2] + 113029*CHq3[3, 3] - 
          92064*CHu[1, 1] - 92064*CHu[2, 2] + 14565*CHu[3, 3]) - 
        32*MW2^4*MZ2^5*(44244*CHd[1, 1] + 44244*CHd[2, 2] + 44244*CHd[3, 3] - 
          43926*CHe[1, 1] - 26856*CHe[2, 2] - 26856*CHe[3, 3] - 
          38126*CHl1[1, 1] - 26856*CHl1[2, 2] - 26856*CHl1[3, 3] + 
          3764*CHl3[1, 1] + 15034*CHl3[2, 2] - 2616*CHl3[3, 3] - 
          44244*CHq1[1, 1] - 44244*CHq1[2, 2] - 97578*CHq1[3, 3] + 
          23292*CHq3[1, 1] + 23292*CHq3[2, 2] - 41638*CHq3[3, 3] - 
          88488*CHu[1, 1] - 88488*CHu[2, 2] + 18027*CHu[3, 3]) + 
        4*MW2^2*MZ2^7*(96264*CHd[1, 1] + 96264*CHd[2, 2] + 96264*CHd[3, 3] - 
          94972*CHe[1, 1] - 70560*CHe[2, 2] - 70560*CHe[3, 3] - 
          89092*CHl1[1, 1] - 70560*CHl1[2, 2] - 70560*CHl1[3, 3] - 
          183363*CHl3[1, 1] - 164831*CHl3[2, 2] - 27072*CHl3[3, 3] - 
          96264*CHq1[1, 1] - 96264*CHq1[2, 2] + 343494*CHq1[3, 3] + 
          116856*CHq3[1, 1] + 116856*CHq3[2, 2] + 457046*CHq3[3, 3] - 
          192528*CHu[1, 1] - 192528*CHu[2, 2] + 28017*CHu[3, 3])) + 
      MT2^3*(2621440*MW2^12*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          616*CHe[1, 1] + 264*CHe[2, 2] + 264*CHe[3, 3] - 616*CHl1[1, 1] + 
          264*CHl1[2, 2] + 264*CHl1[3, 3] - 647*CHl3[1, 1] + 233*CHl3[2, 2] + 
          264*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 6*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2]) - 65536*MW2^11*MZ2*(3549*CHd[1, 1] + 3549*CHd[2, 2] + 
          3549*CHd[3, 3] - 169611*CHe[1, 1] + 79809*CHe[2, 2] + 
          79809*CHe[3, 3] - 134411*CHl1[1, 1] + 79809*CHl1[2, 2] + 
          79809*CHl1[3, 3] - 138276*CHl3[1, 1] + 75944*CHl3[2, 2] + 
          58689*CHl3[3, 3] - 3549*CHq1[1, 1] - 3549*CHq1[2, 2] + 
          1749*CHq1[3, 3] + 4887*CHq3[1, 1] + 4887*CHq3[2, 2] - 
          3471*CHq3[3, 3] - 7098*CHu[1, 1] - 7098*CHu[2, 2] - 
          810*CHu[3, 3]) - 45*MZ2^12*(5664*CHd[1, 1] + 5664*CHd[2, 2] + 
          5664*CHd[3, 3] - 5872*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
          5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
          2884*CHl3[1, 1] - 2060*CHl3[2, 2] - 5664*CHq1[1, 1] - 
          5664*CHq1[2, 2] + 3348*CHq1[3, 3] + 7468*CHq3[3, 3] - 
          11328*CHu[1, 1] - 11328*CHu[2, 2] + 1545*CHu[3, 3]) - 
        32768*MW2^10*MZ2^2*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] + 
          1085696*CHe[1, 1] - 539274*CHe[2, 2] - 539274*CHe[3, 3] + 
          676276*CHl1[1, 1] - 539274*CHl1[2, 2] - 539274*CHl1[3, 3] + 
          715591*CHl3[1, 1] - 499959*CHl3[2, 2] - 278376*CHl3[3, 3] - 
          336*CHq1[1, 1] - 336*CHq1[2, 2] + 13383*CHq1[3, 3] + 
          38142*CHq3[1, 1] + 38142*CHq3[2, 2] + 26160*CHq3[3, 3] - 
          672*CHu[1, 1] - 672*CHu[2, 2] + 1725*CHu[3, 3]) + 
        4096*MW2^9*MZ2^3*(367488*CHd[1, 1] + 367488*CHd[2, 2] + 
          367488*CHd[3, 3] + 17250416*CHe[1, 1] - 8728470*CHe[2, 2] - 
          8728470*CHe[3, 3] + 8274936*CHl1[1, 1] - 8728470*CHl1[2, 2] - 
          8728470*CHl1[3, 3] + 9681115*CHl3[1, 1] - 7322291*CHl3[2, 2] - 
          2830374*CHl3[3, 3] - 367488*CHq1[1, 1] - 367488*CHq1[2, 2] + 
          209628*CHq1[3, 3] + 1216512*CHq3[1, 1] + 1216512*CHq3[2, 2] + 
          453744*CHq3[3, 3] - 734976*CHu[1, 1] - 734976*CHu[2, 2] + 
          87273*CHu[3, 3]) - 1024*MW2^8*MZ2^4*(3685854*CHd[1, 1] + 
          3685854*CHd[2, 2] + 3685854*CHd[3, 3] + 94811614*CHe[1, 1] - 
          47433486*CHe[2, 2] - 47433486*CHe[3, 3] + 33784882*CHl1[1, 1] - 
          47433486*CHl1[2, 2] - 47433486*CHl1[3, 3] + 47420111*CHl3[1, 1] - 
          33798257*CHl3[2, 2] - 6973158*CHl3[3, 3] - 3685854*CHq1[1, 1] - 
          3685854*CHq1[2, 2] - 1606614*CHq1[3, 3] + 7501770*CHq3[1, 1] + 
          7501770*CHq3[2, 2] + 4114416*CHq3[3, 3] - 7371708*CHu[1, 1] - 
          7371708*CHu[2, 2] + 2181510*CHu[3, 3]) + 6*MW2*MZ2^11*
         (526842*CHd[1, 1] + 526842*CHd[2, 2] + 526842*CHd[3, 3] + 
          9001366*CHe[1, 1] - 2303604*CHe[2, 2] - 2303604*CHe[3, 3] - 
          2375550*CHl1[1, 1] - 2303604*CHl1[2, 2] - 2303604*CHl1[3, 3] + 
          2983794*CHl3[1, 1] + 3055740*CHl3[2, 2] + 3299340*CHl3[3, 3] - 
          526842*CHq1[1, 1] - 526842*CHq1[2, 2] - 6764840*CHq1[3, 3] - 
          382410*CHq3[1, 1] - 382410*CHq3[2, 2] + 8209148*CHq3[3, 3] - 
          1053684*CHu[1, 1] - 1053684*CHu[2, 2] + 5324425*CHu[3, 3]) + 
        256*MW2^7*MZ2^5*(19352892*CHd[1, 1] + 19352892*CHd[2, 2] + 
          19352892*CHd[3, 3] + 378615926*CHe[1, 1] - 182614512*CHe[2, 2] - 
          182614512*CHe[3, 3] + 94180030*CHl1[1, 1] - 182614512*CHl1[2, 2] - 
          182614512*CHl1[3, 3] + 173223352*CHl3[1, 1] - 
          103571190*CHl3[2, 2] + 4604256*CHl3[3, 3] - 19352892*CHq1[1, 1] - 
          19352892*CHq1[2, 2] - 27804648*CHq1[3, 3] + 25496532*CHq3[1, 1] + 
          25496532*CHq3[2, 2] + 31888368*CHq3[3, 3] - 38705784*CHu[1, 1] - 
          38705784*CHu[2, 2] + 21990819*CHu[3, 3]) - 128*MW2^6*MZ2^6*
         (32151087*CHd[1, 1] + 32151087*CHd[2, 2] + 32151087*CHd[3, 3] + 
          560127611*CHe[1, 1] - 254512800*CHe[2, 2] - 254512800*CHe[3, 3] + 
          86185389*CHl1[1, 1] - 254512800*CHl1[2, 2] - 254512800*CHl1[3, 3] + 
          236157559*CHl3[1, 1] - 104540630*CHl3[2, 2] + 51055872*CHl3[3, 3] - 
          32151087*CHq1[1, 1] - 32151087*CHq1[2, 2] - 85431735*CHq1[3, 3] + 
          24041781*CHq3[1, 1] + 24041781*CHq3[2, 2] + 85017735*CHq3[3, 3] - 
          64302174*CHu[1, 1] - 64302174*CHu[2, 2] + 61531056*CHu[3, 3]) - 
        4*MW2^2*MZ2^10*(7517475*CHd[1, 1] + 7517475*CHd[2, 2] + 
          7517475*CHd[3, 3] + 177360865*CHe[1, 1] - 50507334*CHe[2, 2] - 
          50507334*CHe[3, 3] - 28444317*CHl1[1, 1] - 50507334*CHl1[2, 2] - 
          50507334*CHl1[3, 3] + 54116717*CHl3[1, 1] + 32053700*CHl3[2, 2] + 
          57343386*CHl3[3, 3] - 7517475*CHq1[1, 1] - 7517475*CHq1[2, 2] - 
          107283825*CHq1[3, 3] - 8130411*CHq3[1, 1] - 8130411*CHq3[2, 2] + 
          119304531*CHq3[3, 3] - 15034950*CHu[1, 1] - 15034950*CHu[2, 2] + 
          80415738*CHu[3, 3]) + 8*MW2^3*MZ2^9*(24970020*CHd[1, 1] + 
          24970020*CHd[2, 2] + 24970020*CHd[3, 3] + 529681968*CHe[1, 1] - 
          175188552*CHe[2, 2] - 175188552*CHe[3, 3] - 43985860*CHl1[1, 1] - 
          175188552*CHl1[2, 2] - 175188552*CHl1[3, 3] + 
          170402517*CHl3[1, 1] + 39199825*CHl3[2, 2] + 147324600*CHl3[3, 3] - 
          24970020*CHq1[1, 1] - 24970020*CHq1[2, 2] - 251822370*CHq1[3, 3] - 
          19256508*CHq3[1, 1] - 19256508*CHq3[2, 2] + 265961094*CHq3[3, 3] - 
          49940040*CHu[1, 1] - 49940040*CHu[2, 2] + 183675312*CHu[3, 3]) + 
        32*MW2^5*MZ2^7*(71154876*CHd[1, 1] + 71154876*CHd[2, 2] + 
          71154876*CHd[3, 3] + 1226428252*CHe[1, 1] - 513322176*CHe[2, 2] - 
          513322176*CHe[3, 3] + 84544360*CHl1[1, 1] - 513322176*CHl1[2, 2] - 
          513322176*CHl1[3, 3] + 474718181*CHl3[1, 1] - 
          123148355*CHl3[2, 2] + 198920736*CHl3[3, 3] - 71154876*CHq1[1, 1] - 
          71154876*CHq1[2, 2] - 304892484*CHq1[3, 3] + 16167708*CHq3[1, 1] + 
          16167708*CHq3[2, 2] + 300526248*CHq3[3, 3] - 142309752*CHu[1, 1] - 
          142309752*CHu[2, 2] + 216227871*CHu[3, 3]) - 
        16*MW2^4*MZ2^8*(52424205*CHd[1, 1] + 52424205*CHd[2, 2] + 
          52424205*CHd[3, 3] + 972042235*CHe[1, 1] - 366149526*CHe[2, 2] - 
          366149526*CHe[3, 3] - 8581351*CHl1[1, 1] - 366149526*CHl1[2, 2] - 
          366149526*CHl1[3, 3] + 342871166*CHl3[1, 1] - 14697009*CHl3[2, 2] + 
          218345322*CHl3[3, 3] - 52424205*CHq1[1, 1] - 52424205*CHq1[2, 2] - 
          346987419*CHq1[3, 3] - 14801949*CHq3[1, 1] - 14801949*CHq3[2, 2] + 
          351665541*CHq3[3, 3] - 104848410*CHu[1, 1] - 104848410*CHu[2, 2] + 
          248253585*CHu[3, 3])) - 2*MT2^2*MW2*
       (2621440*MW2^12*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          616*CHe[1, 1] + 264*CHe[2, 2] + 264*CHe[3, 3] - 616*CHl1[1, 1] + 
          264*CHl1[2, 2] + 264*CHl1[3, 3] - 656*CHl3[1, 1] + 224*CHl3[2, 2] + 
          264*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 51*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2]) + MW2*MZ2^11*(2147958*CHd[1, 1] + 2147958*CHd[2, 2] + 
          2147958*CHd[3, 3] + 111414766*CHe[1, 1] - 25854876*CHe[2, 2] - 
          25854876*CHe[3, 3] - 21846066*CHl1[1, 1] - 25854876*CHl1[2, 2] - 
          25854876*CHl1[3, 3] + 52093436*CHl3[1, 1] + 48084626*CHl3[2, 2] + 
          38320068*CHl3[3, 3] - 2147958*CHq1[1, 1] - 2147958*CHq1[2, 2] - 
          9519924*CHq1[3, 3] - 5681430*CHq3[1, 1] - 5681430*CHq3[2, 2] + 
          12281556*CHq3[3, 3] - 4295916*CHu[1, 1] - 4295916*CHu[2, 2] - 
          31757313*CHu[3, 3]) - 8192*MW2^10*MZ2^2*(17358*CHd[1, 1] + 
          17358*CHd[2, 2] + 17358*CHd[3, 3] + 4659038*CHe[1, 1] - 
          2349222*CHe[2, 2] - 2349222*CHe[3, 3] + 2949158*CHl1[1, 1] - 
          2349222*CHl1[2, 2] - 2349222*CHl1[3, 3] + 3090667*CHl3[1, 1] - 
          2207713*CHl3[2, 2] - 1256370*CHl3[3, 3] - 17358*CHq1[1, 1] - 
          17358*CHq1[2, 2] + 105276*CHq1[3, 3] + 200790*CHq3[1, 1] + 
          200790*CHq3[2, 2] + 122814*CHq3[3, 3] - 34716*CHu[1, 1] - 
          34716*CHu[2, 2] - 3090*CHu[3, 3]) - 32768*MW2^11*MZ2*
         (6633*CHd[1, 1] + 6633*CHd[2, 2] + 6633*CHd[3, 3] - 
          350687*CHe[1, 1] + 166653*CHe[2, 2] + 166653*CHe[3, 3] - 
          280287*CHl1[1, 1] + 166653*CHl1[2, 2] + 166653*CHl1[3, 3] - 
          288502*CHl3[1, 1] + 158438*CHl3[2, 2] + 124413*CHl3[3, 3] - 
          6633*CHq1[1, 1] - 6633*CHq1[2, 2] + 873*CHq1[3, 3] + 
          8379*CHq3[1, 1] + 8379*CHq3[2, 2] + 333*CHq3[3, 3] - 
          13266*CHu[1, 1] - 13266*CHu[2, 2] - 810*CHu[3, 3]) + 
        2048*MW2^9*MZ2^3*(982452*CHd[1, 1] + 982452*CHd[2, 2] + 
          982452*CHd[3, 3] + 38515908*CHe[1, 1] - 19849314*CHe[2, 2] - 
          19849314*CHe[3, 3] + 18915388*CHl1[1, 1] - 19849314*CHl1[2, 2] - 
          19849314*CHl1[3, 3] + 21696987*CHl3[1, 1] - 17067715*CHl3[2, 2] - 
          6907578*CHl3[3, 3] - 982452*CHq1[1, 1] - 982452*CHq1[2, 2] + 
          833616*CHq1[3, 3] + 3092004*CHq3[1, 1] + 3092004*CHq3[2, 2] + 
          1391928*CHq3[3, 3] - 1964904*CHu[1, 1] - 1964904*CHu[2, 2] + 
          148533*CHu[3, 3]) + 3*MZ2^12*(-51750*CHd[1, 1] - 51750*CHd[2, 2] - 
          51750*CHd[3, 3] - 813950*CHe[1, 1] + 213372*CHe[2, 2] + 
          213372*CHe[3, 3] + 219552*CHl1[1, 1] + 213372*CHl1[2, 2] + 
          213372*CHl1[3, 3] - 304365*CHl3[1, 1] - 310545*CHl3[2, 2] - 
          302820*CHl3[3, 3] + 51750*CHq1[1, 1] + 51750*CHq1[2, 2] - 
          1114232*CHq1[3, 3] + 46350*CHq3[1, 1] + 46350*CHq3[2, 2] + 
          1026932*CHq3[3, 3] + 103500*CHu[1, 1] + 103500*CHu[2, 2] + 
          2048464*CHu[3, 3]) - 1024*MW2^8*MZ2^4*(4790766*CHd[1, 1] + 
          4790766*CHd[2, 2] + 4790766*CHd[3, 3] + 110362542*CHe[1, 1] - 
          56362350*CHe[2, 2] - 56362350*CHe[3, 3] + 40595320*CHl1[1, 1] - 
          56362350*CHl1[2, 2] - 56362350*CHl1[3, 3] + 55423239*CHl3[1, 1] - 
          41534431*CHl3[2, 2] - 9808554*CHl3[3, 3] - 4790766*CHq1[1, 1] - 
          4790766*CHq1[2, 2] - 804984*CHq1[3, 3] + 9898290*CHq3[1, 1] + 
          9898290*CHq3[2, 2] + 5350071*CHq3[3, 3] - 9581532*CHu[1, 1] - 
          9581532*CHu[2, 2] + 2182464*CHu[3, 3]) - 4*MW2^2*MZ2^10*
         (7939803*CHd[1, 1] + 7939803*CHd[2, 2] + 7939803*CHd[3, 3] + 
          295456471*CHe[1, 1] - 81914502*CHe[2, 2] - 81914502*CHe[3, 3] - 
          38335181*CHl1[1, 1] - 81914502*CHl1[2, 2] - 81914502*CHl1[3, 3] + 
          126583637*CHl3[1, 1] + 83004316*CHl3[2, 2] + 92219322*CHl3[3, 3] - 
          7939803*CHq1[1, 1] - 7939803*CHq1[2, 2] - 75922710*CHq1[3, 3] - 
          15297075*CHq3[1, 1] - 15297075*CHq3[2, 2] + 72602976*CHq3[3, 3] - 
          15879606*CHu[1, 1] - 15879606*CHu[2, 2] + 6777090*CHu[3, 3]) + 
        128*MW2^7*MZ2^5*(51121956*CHd[1, 1] + 51121956*CHd[2, 2] + 
          51121956*CHd[3, 3] + 920833974*CHe[1, 1] - 453736632*CHe[2, 2] - 
          453736632*CHe[3, 3] + 239295574*CHl1[1, 1] - 453736632*CHl1[2, 2] - 
          453736632*CHl1[3, 3] + 427921728*CHl3[1, 1] - 
          265110478*CHl3[2, 2] - 1643064*CHl3[3, 3] - 51121956*CHq1[1, 1] - 
          51121956*CHq1[2, 2] - 53506980*CHq1[3, 3] + 71106732*CHq3[1, 1] + 
          71106732*CHq3[2, 2] + 66468192*CHq3[3, 3] - 102243912*CHu[1, 1] - 
          102243912*CHu[2, 2] + 41537067*CHu[3, 3]) - 
        64*MW2^6*MZ2^6*(86899386*CHd[1, 1] + 86899386*CHd[2, 2] + 
          86899386*CHd[3, 3] + 1426562268*CHe[1, 1] - 661386072*CHe[2, 2] - 
          661386072*CHe[3, 3] + 235146766*CHl1[1, 1] - 661386072*CHl1[2, 2] - 
          661386072*CHl1[3, 3] + 629535642*CHl3[1, 1] - 
          266997196*CHl3[2, 2] + 113198376*CHl3[3, 3] - 86899386*CHq1[1, 1] - 
          86899386*CHq1[2, 2] - 173086104*CHq1[3, 3] + 71590086*CHq3[1, 1] + 
          71590086*CHq3[2, 2] + 154943802*CHq3[3, 3] - 173798772*CHu[1, 1] - 
          173798772*CHu[2, 2] + 106673943*CHu[3, 3]) - 
        16*MW2^4*MZ2^8*(71369049*CHd[1, 1] + 71369049*CHd[2, 2] + 
          71369049*CHd[3, 3] + 1374792099*CHe[1, 1] - 522356790*CHe[2, 2] - 
          522356790*CHe[3, 3] + 7201687*CHl1[1, 1] - 522356790*CHl1[2, 2] - 
          522356790*CHl1[3, 3] + 573359274*CHl3[1, 1] + 43800797*CHl3[2, 2] + 
          297569082*CHl3[3, 3] - 71369049*CHq1[1, 1] - 71369049*CHq1[2, 2] - 
          332274366*CHq1[3, 3] - 22197033*CHq3[1, 1] - 22197033*CHq3[2, 2] + 
          278247570*CHq3[3, 3] - 142738098*CHu[1, 1] - 142738098*CHu[2, 2] + 
          160338543*CHu[3, 3]) + 4*MW2^3*MZ2^9*(64019790*CHd[1, 1] + 
          64019790*CHd[2, 2] + 64019790*CHd[3, 3] + 1602095686*CHe[1, 1] - 
          527766228*CHe[2, 2] - 527766228*CHe[3, 3] - 102276702*CHl1[1, 1] - 
          527766228*CHl1[2, 2] - 527766228*CHl1[3, 3] + 
          665072003*CHl3[1, 1] + 239582477*CHl3[2, 2] + 
          432319980*CHl3[3, 3] - 64019790*CHq1[1, 1] - 64019790*CHq1[2, 2] - 
          439406688*CHq1[3, 3] - 64618110*CHq3[1, 1] - 64618110*CHq3[2, 2] + 
          387435936*CHq3[3, 3] - 128039580*CHu[1, 1] - 128039580*CHu[2, 2] + 
          166245990*CHu[3, 3]) + 16*MW2^5*MZ2^7*(195241092*CHd[1, 1] + 
          195241092*CHd[2, 2] + 195241092*CHd[3, 3] + 3282211152*CHe[1, 1] - 
          1396197456*CHe[2, 2] - 1396197456*CHe[3, 3] + 
          264686132*CHl1[1, 1] - 1396197456*CHl1[2, 2] - 
          1396197456*CHl1[3, 3] + 1399227333*CHl3[1, 1] - 
          261656255*CHl3[2, 2] + 500770128*CHl3[3, 3] - 
          195241092*CHq1[1, 1] - 195241092*CHq1[2, 2] - 
          611367564*CHq1[3, 3] + 53838828*CHq3[1, 1] + 53838828*CHq3[2, 2] + 
          506348772*CHq3[3, 3] - 390482184*CHu[1, 1] - 390482184*CHu[2, 2] + 
          333921645*CHu[3, 3])) + MT2*MW2*
       (2621440*MW2^13*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          616*CHe[1, 1] + 264*CHe[2, 2] + 264*CHe[3, 3] - 616*CHl1[1, 1] + 
          264*CHl1[2, 2] + 264*CHl1[3, 3] - 647*CHl3[1, 1] + 233*CHl3[2, 2] + 
          264*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 114*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2]) + 32*MW2^6*MZ2^7*(29702424*CHd[1, 1] + 
          29702424*CHd[2, 2] + 29702424*CHd[3, 3] + 663585568*CHe[1, 1] - 
          224162976*CHe[2, 2] - 224162976*CHe[3, 3] - 53664932*CHl1[1, 1] - 
          224162976*CHl1[2, 2] - 224162976*CHl1[3, 3] + 
          404650949*CHl3[1, 1] + 234152905*CHl3[2, 2] + 
          199135872*CHl3[3, 3] - 29702424*CHq1[1, 1] - 29702424*CHq1[2, 2] + 
          137181432*CHq1[3, 3] - 36671184*CHq3[1, 1] - 36671184*CHq3[2, 2] - 
          148076484*CHq3[3, 3] - 59404848*CHu[1, 1] - 59404848*CHu[2, 2] - 
          235634679*CHu[3, 3]) - 128*MW2^7*MZ2^6*(23571567*CHd[1, 1] + 
          23571567*CHd[2, 2] + 23571567*CHd[3, 3] + 430567067*CHe[1, 1] - 
          183130416*CHe[2, 2] - 183130416*CHe[3, 3] + 37248321*CHl1[1, 1] - 
          183130416*CHl1[2, 2] - 183130416*CHl1[3, 3] + 
          213030061*CHl3[1, 1] - 7348676*CHl3[2, 2] + 66928848*CHl3[3, 3] - 
          23571567*CHq1[1, 1] - 23571567*CHq1[2, 2] - 14236731*CHq1[3, 3] + 
          5948325*CHq3[1, 1] + 5948325*CHq3[2, 2] - 7207641*CHq3[3, 3] - 
          47143134*CHu[1, 1] - 47143134*CHu[2, 2] - 19920492*CHu[3, 3]) - 
        32768*MW2^11*MZ2^2*(11784*CHd[1, 1] + 11784*CHd[2, 2] + 
          11784*CHd[3, 3] + 1074104*CHe[1, 1] - 554286*CHe[2, 2] - 
          554286*CHe[3, 3] + 663604*CHl1[1, 1] - 554286*CHl1[2, 2] - 
          554286*CHl1[3, 3] + 678808*CHl3[1, 1] - 539082*CHl3[2, 2] - 
          289176*CHl3[3, 3] - 11784*CHq1[1, 1] - 11784*CHq1[2, 2] + 
          36549*CHq1[3, 3] + 65682*CHq3[1, 1] + 65682*CHq3[2, 2] + 
          53304*CHq3[3, 3] - 23568*CHu[1, 1] - 23568*CHu[2, 2] - 
          1785*CHu[3, 3]) - 327680*MW2^12*MZ2*(483*CHd[1, 1] + 
          483*CHd[2, 2] + 483*CHd[3, 3] - 33717*CHe[1, 1] + 16383*CHe[2, 2] + 
          16383*CHe[3, 3] - 26677*CHl1[1, 1] + 16383*CHl1[2, 2] + 
          16383*CHl1[3, 3] - 26460*CHl3[1, 1] + 16600*CHl3[2, 2] + 
          12159*CHl3[3, 3] - 483*CHq1[1, 1] - 483*CHq1[2, 2] - 
          309*CHq1[3, 3] + 297*CHq3[1, 1] + 297*CHq3[2, 2] + 15*CHq3[3, 3] - 
          966*CHu[1, 1] - 966*CHu[2, 2] - 54*CHu[3, 3]) - 
        45*MZ2^13*(5664*CHd[1, 1] + 5664*CHd[2, 2] + 5664*CHd[3, 3] - 
          5872*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
          5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
          2884*CHl3[1, 1] - 2060*CHl3[2, 2] - 5664*CHq1[1, 1] - 
          5664*CHq1[2, 2] + 3348*CHq1[3, 3] + 7468*CHq3[3, 3] - 
          11328*CHu[1, 1] - 11328*CHu[2, 2] + 1545*CHu[3, 3]) + 
        4096*MW2^10*MZ2^3*(546984*CHd[1, 1] + 546984*CHd[2, 2] + 
          546984*CHd[3, 3] + 16908344*CHe[1, 1] - 8815626*CHe[2, 2] - 
          8815626*CHe[3, 3] + 7927824*CHl1[1, 1] - 8815626*CHl1[2, 2] - 
          8815626*CHl1[3, 3] + 9257971*CHl3[1, 1] - 7485479*CHl3[2, 2] - 
          2831130*CHl3[3, 3] - 546984*CHq1[1, 1] - 546984*CHq1[2, 2] + 
          361692*CHq1[3, 3] + 1534680*CHq3[1, 1] + 1534680*CHq3[2, 2] + 
          827496*CHq3[3, 3] - 1093968*CHu[1, 1] - 1093968*CHu[2, 2] + 
          100611*CHu[3, 3]) - 1024*MW2^9*MZ2^4*(4264734*CHd[1, 1] + 
          4264734*CHd[2, 2] + 4264734*CHd[3, 3] + 90397150*CHe[1, 1] - 
          45826662*CHe[2, 2] - 45826662*CHe[3, 3] + 30375610*CHl1[1, 1] - 
          45826662*CHl1[2, 2] - 45826662*CHl1[3, 3] + 45229439*CHl3[1, 1] - 
          30972833*CHl3[2, 2] - 5648430*CHl3[3, 3] - 4264734*CHq1[1, 1] - 
          4264734*CHq1[2, 2] - 1528638*CHq1[3, 3] + 7887978*CHq3[1, 1] + 
          7887978*CHq3[2, 2] + 3458676*CHq3[3, 3] - 8529468*CHu[1, 1] - 
          8529468*CHu[2, 2] + 1795194*CHu[3, 3]) + 9*MW2*MZ2^12*
         (140628*CHd[1, 1] + 140628*CHd[2, 2] + 140628*CHd[3, 3] + 
          5062444*CHe[1, 1] - 1145640*CHe[2, 2] - 1145640*CHe[3, 3] - 
          1164764*CHl1[1, 1] - 1145640*CHl1[2, 2] - 1145640*CHl1[3, 3] + 
          1665776*CHl3[1, 1] + 1684900*CHl3[2, 2] + 1795800*CHl3[3, 3] - 
          140628*CHq1[1, 1] - 140628*CHq1[2, 2] - 6079236*CHq1[3, 3] - 
          193140*CHq3[1, 1] - 193140*CHq3[2, 2] + 6655308*CHq3[3, 3] - 
          281256*CHu[1, 1] - 281256*CHu[2, 2] + 6242277*CHu[3, 3]) + 
        256*MW2^8*MZ2^5*(18481548*CHd[1, 1] + 18481548*CHd[2, 2] + 
          18481548*CHd[3, 3] + 337544426*CHe[1, 1] - 160533480*CHe[2, 2] - 
          160533480*CHe[3, 3] + 71671138*CHl1[1, 1] - 160533480*CHl1[2, 2] - 
          160533480*CHl1[3, 3] + 161746066*CHl3[1, 1] - 70458552*CHl3[2, 2] + 
          14776776*CHl3[3, 3] - 18481548*CHq1[1, 1] - 18481548*CHq1[2, 2] - 
          17603184*CHq1[3, 3] + 20171268*CHq3[1, 1] + 20171268*CHq3[2, 2] + 
          8590248*CHq3[3, 3] - 36963096*CHu[1, 1] - 36963096*CHu[2, 2] + 
          6299769*CHu[3, 3]) - 6*MW2^2*MZ2^11*(1251468*CHd[1, 1] + 
          1251468*CHd[2, 2] + 1251468*CHd[3, 3] + 74988836*CHe[1, 1] - 
          20525688*CHe[2, 2] - 20525688*CHe[3, 3] - 8055660*CHl1[1, 1] - 
          20525688*CHl1[2, 2] - 20525688*CHl1[3, 3] + 13160574*CHl3[1, 1] + 
          690546*CHl3[2, 2] + 22833672*CHl3[3, 3] - 1251468*CHq1[1, 1] - 
          1251468*CHq1[2, 2] - 89788726*CHq1[3, 3] - 3799404*CHq3[1, 1] - 
          3799404*CHq3[2, 2] + 88310302*CHq3[3, 3] - 2502936*CHu[1, 1] - 
          2502936*CHu[2, 2] + 89592689*CHu[3, 3]) + 16*MW2^5*MZ2^8*
         (3732987*CHd[1, 1] + 3732987*CHd[2, 2] + 3732987*CHd[3, 3] - 
          120295555*CHe[1, 1] - 25012650*CHe[2, 2] - 25012650*CHe[3, 3] + 
          125929759*CHl1[1, 1] - 25012650*CHl1[2, 2] - 25012650*CHl1[3, 3] - 
          254733680*CHl3[1, 1] - 405676089*CHl3[2, 2] - 
          129583146*CHl3[3, 3] - 3732987*CHq1[1, 1] - 3732987*CHq1[2, 2] - 
          459652377*CHq1[3, 3] + 46240965*CHq3[1, 1] + 46240965*CHq3[2, 2] + 
          392533695*CHq3[3, 3] - 7465974*CHu[1, 1] - 7465974*CHu[2, 2] + 
          535499445*CHu[3, 3]) + 4*MW2^3*MZ2^10*(13152645*CHd[1, 1] + 
          13152645*CHd[2, 2] + 13152645*CHd[3, 3] + 437629511*CHe[1, 1] - 
          154472778*CHe[2, 2] - 154472778*CHe[3, 3] + 4750917*CHl1[1, 1] - 
          154472778*CHl1[2, 2] - 154472778*CHl1[3, 3] + 26491297*CHl3[1, 1] - 
          132732398*CHl3[2, 2] + 101652054*CHl3[3, 3] - 13152645*CHq1[1, 1] - 
          13152645*CHq1[2, 2] - 573801543*CHq1[3, 3] - 17775981*CHq3[1, 1] - 
          17775981*CHq3[2, 2] + 520449165*CHq3[3, 3] - 26305290*CHu[1, 1] - 
          26305290*CHu[2, 2] + 573116454*CHu[3, 3]) - 
        8*MW2^4*MZ2^9*(20287434*CHd[1, 1] + 20287434*CHd[2, 2] + 
          20287434*CHd[3, 3] + 360305514*CHe[1, 1] - 178741596*CHe[2, 2] - 
          178741596*CHe[3, 3] + 84558706*CHl1[1, 1] - 178741596*CHl1[2, 2] - 
          178741596*CHl1[3, 3] - 76089303*CHl3[1, 1] - 339389605*CHl3[2, 2] + 
          21983652*CHl3[3, 3] - 20287434*CHq1[1, 1] - 20287434*CHq1[2, 2] - 
          680750340*CHq1[3, 3] + 8521902*CHq3[1, 1] + 8521902*CHq3[2, 2] + 
          581946996*CHq3[3, 3] - 40574868*CHu[1, 1] - 40574868*CHu[2, 2] + 
          706374990*CHu[3, 3]))))/(2*(2*MW2 - MZ2)^3*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi) + (B0i[bb0, 0, 0, MT2]*
     (128*MW2^8*MZ2^3*(MW2 + MZ2)*SW2^2*
       (-32*MW2^4*MZ2^4*(174687*CHd[1, 1] + 174687*CHd[2, 2] + 
          174687*CHd[3, 3] + 2464951*CHe[1, 1] - 1194432*CHe[2, 2] - 
          1194432*CHe[3, 3] + 436031*CHl1[1, 1] - 1194432*CHl1[2, 2] - 
          1194432*CHl1[3, 3] + 1290305*CHl3[1, 1] - 340158*CHl3[2, 2] + 
          156096*CHl3[3, 3] - 174687*CHq1[1, 1] - 174687*CHq1[2, 2] - 
          201*CHq1[3, 3] + 174285*CHq3[1, 1] + 174285*CHq3[2, 2] - 
          201*CHq3[3, 3] - 349374*CHu[1, 1] - 349374*CHu[2, 2]) + 
        32*MW2^3*MZ2^5*(97332*CHd[1, 1] + 97332*CHd[2, 2] + 97332*CHd[3, 3] + 
          1467406*CHe[1, 1] - 627972*CHe[2, 2] - 627972*CHe[3, 3] + 
          93905*CHl1[1, 1] - 627972*CHl1[2, 2] - 627972*CHl1[3, 3] + 
          865478*CHl3[1, 1] + 143601*CHl3[2, 2] + 245556*CHl3[3, 3] - 
          97332*CHq1[1, 1] - 97332*CHq1[2, 2] - 42375*CHq1[3, 3] + 
          12582*CHq3[1, 1] + 12582*CHq3[2, 2] - 42375*CHq3[3, 3] - 
          194664*CHu[1, 1] - 194664*CHu[2, 2]) + 4*MW2*MZ2^7*
         (16401*CHd[1, 1] + 16401*CHd[2, 2] + 16401*CHd[3, 3] + 
          1066171*CHe[1, 1] - 289470*CHe[2, 2] - 289470*CHe[3, 3] - 
          115577*CHl1[1, 1] - 289470*CHl1[2, 2] - 289470*CHl1[3, 3] + 
          798920*CHl3[1, 1] + 625027*CHl3[2, 2] + 328242*CHl3[3, 3] - 
          16401*CHq1[1, 1] - 16401*CHq1[2, 2] - 40983*CHq1[3, 3] - 
          65565*CHq3[1, 1] - 65565*CHq3[2, 2] - 40983*CHq3[3, 3] - 
          32802*CHu[1, 1] - 32802*CHu[2, 2]) + 512*MW2^5*MZ2^3*
         (9609*CHd[1, 1] + 9609*CHd[2, 2] + 9609*CHd[3, 3] + 
          175129*CHe[1, 1] - 90861*CHe[2, 2] - 90861*CHe[3, 3] + 
          55529*CHl1[1, 1] - 90861*CHl1[2, 2] - 90861*CHl1[3, 3] + 
          84677*CHl3[1, 1] - 61713*CHl3[2, 2] - 10017*CHl3[3, 3] - 
          9609*CHq1[1, 1] - 9609*CHq1[2, 2] + 4875*CHq1[3, 3] + 
          19359*CHq3[1, 1] + 19359*CHq3[2, 2] + 4875*CHq3[3, 3] - 
          19218*CHu[1, 1] - 19218*CHu[2, 2]) + 
        MZ2^8*(5985*CHd[1, 1] + 5985*CHd[2, 2] + 5985*CHd[3, 3] - 
          440005*CHe[1, 1] + 82926*CHe[2, 2] + 82926*CHe[3, 3] + 
          81381*CHl1[1, 1] + 82926*CHl1[2, 2] + 82926*CHl1[3, 3] - 
          409013*CHl3[1, 1] - 407468*CHl3[2, 2] - 151410*CHl3[3, 3] - 
          5985*CHq1[1, 1] - 5985*CHq1[2, 2] + 8595*CHq1[3, 3] + 
          23175*CHq3[1, 1] + 23175*CHq3[2, 2] + 8595*CHq3[3, 3] - 
          11970*CHu[1, 1] - 11970*CHu[2, 2]) - 2560*MW2^6*MZ2^2*
         (615*CHd[1, 1] + 615*CHd[2, 2] + 615*CHd[3, 3] + 26359*CHe[1, 1] - 
          13809*CHe[2, 2] - 13809*CHe[3, 3] + 12919*CHl1[1, 1] - 
          13809*CHl1[2, 2] - 13809*CHl1[3, 3] + 14054*CHl3[1, 1] - 
          12674*CHl3[2, 2] - 4953*CHl3[3, 3] - 615*CHq1[1, 1] - 
          615*CHq1[2, 2] + 939*CHq1[3, 3] + 2493*CHq3[1, 1] + 
          2493*CHq3[2, 2] + 939*CHq3[3, 3] - 1230*CHu[1, 1] - 
          1230*CHu[2, 2]) - 40960*MW2^7*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 
          9*CHd[3, 3] - 751*CHe[1, 1] + 369*CHe[2, 2] + 369*CHe[3, 3] - 
          531*CHl1[1, 1] + 369*CHl1[2, 2] + 369*CHl1[3, 3] - 545*CHl3[1, 1] + 
          355*CHl3[2, 2] + 237*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] - 
          9*CHq1[3, 3] - 9*CHq3[1, 1] - 9*CHq3[2, 2] - 9*CHq3[3, 3] - 
          18*CHu[1, 1] - 18*CHu[2, 2]) + 81920*MW2^8*(3*CHd[1, 1] + 
          3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 
          33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 
          82*CHl3[1, 1] + 28*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 
          3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 
          3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
        4*MW2^2*MZ2^6*(-205965*CHd[1, 1] - 205965*CHd[2, 2] - 
          205965*CHd[3, 3] - 4595443*CHe[1, 1] + 1627974*CHe[2, 2] + 
          1627974*CHe[3, 3] + 129231*CHl1[1, 1] + 1627974*CHl1[2, 2] + 
          1627974*CHl1[3, 3] - 3024248*CHl3[1, 1] - 1525505*CHl3[2, 2] - 
          1147674*CHl3[3, 3] + 205965*CHq1[1, 1] + 205965*CHq1[2, 2] + 
          198189*CHq1[3, 3] + 190413*CHq3[1, 1] + 190413*CHq3[2, 2] + 
          198189*CHq3[3, 3] + 411930*CHu[1, 1] + 411930*CHu[2, 2])) - 
      18*MT2^9*(-2*MW2 + MZ2)^2*(2*MW2 + MZ2)*
       (81920*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
        8*MW2^3*MZ2^5*(7764*CHd[1, 1] + 7764*CHd[2, 2] + 7764*CHd[3, 3] - 
          8086*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 
          5278*CHl1[1, 1] - 2616*CHl1[2, 2] - 2616*CHl1[3, 3] + 
          43695*CHl3[1, 1] + 46357*CHl3[2, 2] + 2712*CHl3[3, 3] - 
          7764*CHq1[1, 1] - 7764*CHq1[2, 2] - 61722*CHq1[3, 3] - 
          9540*CHq3[1, 1] - 9540*CHq3[2, 2] - 53854*CHq3[3, 3] - 
          15528*CHu[1, 1] - 15528*CHu[2, 2] - 53070*CHu[3, 3]) + 
        32*MW2^4*MZ2^4*(9120*CHd[1, 1] + 9120*CHd[2, 2] + 9120*CHd[3, 3] - 
          8960*CHe[1, 1] - 6060*CHe[2, 2] - 6060*CHe[3, 3] - 
          8212*CHl1[1, 1] - 6060*CHl1[2, 2] - 6060*CHl1[3, 3] - 
          1183*CHl3[1, 1] + 969*CHl3[2, 2] - 1332*CHl3[3, 3] - 
          9120*CHq1[1, 1] - 9120*CHq1[2, 2] - 8964*CHq1[3, 3] + 
          8208*CHq3[1, 1] + 8208*CHq3[2, 2] + 3054*CHq3[3, 3] - 
          18240*CHu[1, 1] - 18240*CHu[2, 2] - 8508*CHu[3, 3]) + 
        5*MZ2^8*(-1416*CHd[1, 1] - 1416*CHd[2, 2] - 1416*CHd[3, 3] + 
          1468*CHe[1, 1] + 1056*CHe[2, 2] + 1056*CHe[3, 3] + 
          1262*CHl1[1, 1] + 1056*CHl1[2, 2] + 1056*CHl1[3, 3] + 
          721*CHl3[1, 1] + 515*CHl3[2, 2] + 1416*CHq1[1, 1] + 
          1416*CHq1[2, 2] - 837*CHq1[3, 3] - 1867*CHq3[3, 3] + 
          2832*CHu[1, 1] + 2832*CHu[2, 2] - 1545*CHu[3, 3]) - 
        2048*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] - 34*CHl3[1, 1] - 54*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 59*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2] + 60*CHu[3, 3]) + 1024*MW2^6*MZ2^2*
         (198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] - 202*CHe[1, 1] - 
          252*CHe[2, 2] - 252*CHe[3, 3] - 222*CHl1[1, 1] - 252*CHl1[2, 2] - 
          252*CHl1[3, 3] - 632*CHl3[1, 1] - 662*CHl3[2, 2] - 174*CHl3[3, 3] - 
          198*CHq1[1, 1] - 198*CHq1[2, 2] + 405*CHq1[3, 3] + 468*CHq3[1, 1] + 
          468*CHq3[2, 2] + 432*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2] + 
          270*CHu[3, 3]) - 256*MW2^5*MZ2^3*(1422*CHd[1, 1] + 1422*CHd[2, 2] + 
          1422*CHd[3, 3] - 1434*CHe[1, 1] - 1287*CHe[2, 2] - 1287*CHe[3, 3] - 
          1454*CHl1[1, 1] - 1287*CHl1[2, 2] - 1287*CHl1[3, 3] - 
          2797*CHl3[1, 1] - 2630*CHl3[2, 2] - 591*CHl3[3, 3] - 
          1422*CHq1[1, 1] - 1422*CHq1[2, 2] + 945*CHq1[3, 3] + 
          2394*CHq3[1, 1] + 2394*CHq3[2, 2] + 2669*CHq3[3, 3] - 
          2844*CHu[1, 1] - 2844*CHu[2, 2] + 459*CHu[3, 3]) + 
        2*MW2*MZ2^7*(19476*CHd[1, 1] + 19476*CHd[2, 2] + 19476*CHd[3, 3] - 
          19862*CHe[1, 1] - 13536*CHe[2, 2] - 13536*CHe[3, 3] - 
          17214*CHl1[1, 1] - 13536*CHl1[2, 2] - 13536*CHl1[3, 3] - 
          21468*CHl3[1, 1] - 17790*CHl3[2, 2] - 2640*CHl3[3, 3] - 
          19476*CHq1[1, 1] - 19476*CHq1[2, 2] + 32427*CHq1[3, 3] + 
          10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 51847*CHq3[3, 3] - 
          38952*CHu[1, 1] - 38952*CHu[2, 2] + 36855*CHu[3, 3]) - 
        4*MW2^2*MZ2^6*(14328*CHd[1, 1] + 14328*CHd[2, 2] + 14328*CHd[3, 3] - 
          13812*CHe[1, 1] - 10872*CHe[2, 2] - 10872*CHe[3, 3] - 
          13666*CHl1[1, 1] - 10872*CHl1[2, 2] - 10872*CHl1[3, 3] - 
          51603*CHl3[1, 1] - 48809*CHl3[2, 2] - 5448*CHl3[3, 3] - 
          14328*CHq1[1, 1] - 14328*CHq1[2, 2] + 69660*CHq1[3, 3] + 
          23904*CHq3[1, 1] + 23904*CHq3[2, 2] + 88338*CHq3[3, 3] - 
          28656*CHu[1, 1] - 28656*CHu[2, 2] + 64872*CHu[3, 3])) - 
      2*MT2^2*MW2^4*(-9*MZ2^14*(18030*CHd[1, 1] + 18030*CHd[2, 2] + 
          18030*CHd[3, 3] + 2239946*CHe[1, 1] - 887340*CHe[2, 2] - 
          887340*CHe[3, 3] + 676303*CHl1[1, 1] - 887340*CHl1[2, 2] - 
          887340*CHl1[3, 3] + 1563643*CHl3[1, 1] - 18030*CHq1[1, 1] - 
          18030*CHq1[2, 2] - 70815*CHq1[3, 3] - 29615*CHq3[3, 3] - 
          36060*CHu[1, 1] - 36060*CHu[2, 2]) + 655360*MW2^14*
         (336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 8624*CHe[1, 1] + 
          3696*CHe[2, 2] + 3696*CHe[3, 3] - 8624*CHl1[1, 1] + 
          3696*CHl1[2, 2] + 3696*CHl1[3, 3] - 9229*CHl3[1, 1] + 
          3091*CHl3[2, 2] + 3696*CHl3[3, 3] - 336*CHq1[1, 1] - 
          336*CHq1[2, 2] + 336*CHq1[3, 3] + 1008*CHq3[1, 1] + 
          1008*CHq3[2, 2] + 102*CHq3[3, 3] - 672*CHu[1, 1] - 672*CHu[2, 2]) + 
        2*MW2^4*MZ2^10*(603732489*CHd[1, 1] + 603732489*CHd[2, 2] + 
          603732489*CHd[3, 3] + 5486766397*CHe[1, 1] - 1072307346*CHe[2, 2] - 
          1072307346*CHe[3, 3] - 5181624493*CHl1[1, 1] - 
          1072307346*CHl1[2, 2] - 1072307346*CHl1[3, 3] + 
          830327636*CHl3[1, 1] + 4939644783*CHl3[2, 2] + 
          5169091350*CHl3[3, 3] - 603732489*CHq1[1, 1] - 
          603732489*CHq1[2, 2] + 56192025*CHq1[3, 3] - 662934789*CHq3[1, 1] - 
          662934789*CHq3[2, 2] + 1956804615*CHq3[3, 3] - 
          1207464978*CHu[1, 1] - 1207464978*CHu[2, 2] - 
          1503896304*CHu[3, 3]) - MW2^3*MZ2^11*(44787900*CHd[1, 1] + 
          44787900*CHd[2, 2] + 44787900*CHd[3, 3] + 735383648*CHe[1, 1] + 
          1147766712*CHe[2, 2] + 1147766712*CHe[3, 3] - 
          4520620304*CHl1[1, 1] + 1147766712*CHl1[2, 2] + 
          1147766712*CHl1[3, 3] - 568516184*CHl3[1, 1] + 
          5099870832*CHl3[2, 2] + 3606891504*CHl3[3, 3] - 
          44787900*CHq1[1, 1] - 44787900*CHq1[2, 2] + 208017909*CHq1[3, 3] - 
          644406264*CHq3[1, 1] - 644406264*CHq3[2, 2] + 
          1372502031*CHq3[3, 3] - 89575800*CHu[1, 1] - 89575800*CHu[2, 2] - 
          992300781*CHu[3, 3]) - 8*MW2^5*MZ2^9*(555248877*CHd[1, 1] + 
          555248877*CHd[2, 2] + 555248877*CHd[3, 3] + 4062773510*CHe[1, 1] - 
          1848249186*CHe[2, 2] - 1848249186*CHe[3, 3] - 
          1287588859*CHl1[1, 1] - 1848249186*CHl1[2, 2] - 
          1848249186*CHl1[3, 3] + 757838191*CHl3[1, 1] + 
          197177864*CHl3[2, 2] + 1759906722*CHl3[3, 3] - 
          555248877*CHq1[1, 1] - 555248877*CHq1[2, 2] + 61241817*CHq1[3, 3] + 
          183706965*CHq3[1, 1] + 183706965*CHq3[2, 2] + 
          915994647*CHq3[3, 3] - 1110497754*CHu[1, 1] - 
          1110497754*CHu[2, 2] - 632249103*CHu[3, 3]) + 
        MW2^2*MZ2^12*(-42385572*CHd[1, 1] - 42385572*CHd[2, 2] - 
          42385572*CHd[3, 3] - 693066176*CHe[1, 1] + 623967192*CHe[2, 2] + 
          623967192*CHe[3, 3] - 1078195965*CHl1[1, 1] + 
          623967192*CHl1[2, 2] + 623967192*CHl1[3, 3] - 
          504672349*CHl3[1, 1] + 1197490808*CHl3[2, 2] + 
          645703068*CHl3[3, 3] + 42385572*CHq1[1, 1] + 42385572*CHq1[2, 2] + 
          90816096*CHq1[3, 3] - 109853154*CHq3[1, 1] - 109853154*CHq3[2, 2] + 
          274733052*CHq3[3, 3] + 84771144*CHu[1, 1] + 84771144*CHu[2, 2] - 
          174479307*CHu[3, 3]) + 24*MW2^6*MZ2^8*(260113389*CHd[1, 1] + 
          260113389*CHd[2, 2] + 260113389*CHd[3, 3] + 1647785647*CHe[1, 1] - 
          1168111806*CHe[2, 2] - 1168111806*CHe[3, 3] + 
          377543381*CHl1[1, 1] - 1168111806*CHl1[2, 2] - 
          1168111806*CHl1[3, 3] + 90485383*CHl3[1, 1] - 
          1455169804*CHl3[2, 2] - 84393998*CHl3[3, 3] - 
          260113389*CHq1[1, 1] - 260113389*CHq1[2, 2] + 
          155611279*CHq1[3, 3] + 471554043*CHq3[1, 1] + 
          471554043*CHq3[2, 2] + 365043059*CHq3[3, 3] - 520226778*CHu[1, 1] - 
          520226778*CHu[2, 2] - 140314268*CHu[3, 3]) + 
        48*MW2^7*MZ2^7*(38355948*CHd[1, 1] + 38355948*CHd[2, 2] + 
          38355948*CHd[3, 3] + 482821196*CHe[1, 1] + 152785080*CHe[2, 2] + 
          152785080*CHe[3, 3] - 844083670*CHl1[1, 1] + 152785080*CHl1[2, 2] + 
          152785080*CHl1[3, 3] + 538658121*CHl3[1, 1] + 
          1535526871*CHl3[2, 2] + 857330392*CHl3[3, 3] - 
          38355948*CHq1[1, 1] - 38355948*CHq1[2, 2] - 166208219*CHq1[3, 3] - 
          351081588*CHq3[1, 1] - 351081588*CHq3[2, 2] - 54517009*CHq3[3, 3] - 
          76711896*CHu[1, 1] - 76711896*CHu[2, 2] - 87047015*CHu[3, 3]) + 
        192*MW2^9*MZ2^5*(159729972*CHd[1, 1] + 159729972*CHd[2, 2] + 
          159729972*CHd[3, 3] + 1823678554*CHe[1, 1] - 911174280*CHe[2, 2] - 
          911174280*CHe[3, 3] + 136223402*CHl1[1, 1] - 911174280*CHl1[2, 2] - 
          911174280*CHl1[3, 3] + 706871271*CHl3[1, 1] - 
          340526411*CHl3[2, 2] + 221711864*CHl3[3, 3] - 
          159729972*CHq1[1, 1] - 159729972*CHq1[2, 2] + 50644898*CHq1[3, 3] + 
          200766972*CHq3[1, 1] + 200766972*CHq3[2, 2] + 
          142311610*CHq3[3, 3] - 319459944*CHu[1, 1] - 319459944*CHu[2, 2] - 
          66424762*CHu[3, 3]) - 192*MW2^8*MZ2^6*(102094239*CHd[1, 1] + 
          102094239*CHd[2, 2] + 102094239*CHd[3, 3] + 931120460*CHe[1, 1] - 
          381958824*CHe[2, 2] - 381958824*CHe[3, 3] - 208608573*CHl1[1, 1] - 
          381958824*CHl1[2, 2] - 381958824*CHl1[3, 3] + 
          405220739*CHl3[1, 1] + 231870488*CHl3[2, 2] + 
          354955392*CHl3[3, 3] - 102094239*CHq1[1, 1] - 
          102094239*CHq1[2, 2] - 20087198*CHq1[3, 3] + 15431121*CHq3[1, 1] + 
          15431121*CHq3[2, 2] + 68919359*CHq3[3, 3] - 204188478*CHu[1, 1] - 
          204188478*CHu[2, 2] - 63842855*CHu[3, 3]) - 768*MW2^10*MZ2^4*
         (30571860*CHd[1, 1] + 30571860*CHd[2, 2] + 30571860*CHd[3, 3] + 
          530797972*CHe[1, 1] - 278610492*CHe[2, 2] - 278610492*CHe[3, 3] + 
          150981680*CHl1[1, 1] - 278610492*CHl1[2, 2] - 
          278610492*CHl1[3, 3] + 227586911*CHl3[1, 1] - 
          202005261*CHl3[2, 2] - 23485300*CHl3[3, 3] - 30571860*CHq1[1, 1] - 
          30571860*CHq1[2, 2] + 22739068*CHq1[3, 3] + 65178300*CHq3[1, 1] + 
          65178300*CHq3[2, 2] + 32485382*CHq3[3, 3] - 61143720*CHu[1, 1] - 
          61143720*CHu[2, 2] - 8163272*CHu[3, 3]) + 2048*MW2^11*MZ2^3*
         (4062096*CHd[1, 1] + 4062096*CHd[2, 2] + 4062096*CHd[3, 3] + 
          151656808*CHe[1, 1] - 78942411*CHe[2, 2] - 78942411*CHe[3, 3] + 
          71106228*CHl1[1, 1] - 78942411*CHl1[2, 2] - 78942411*CHl1[3, 3] + 
          80375846*CHl3[1, 1] - 69672793*CHl3[2, 2] - 26003679*CHl3[3, 3] - 
          4062096*CHq1[1, 1] - 4062096*CHq1[2, 2] + 5544177*CHq1[3, 3] + 
          13884444*CHq3[1, 1] + 13884444*CHq3[2, 2] + 5371419*CHq3[3, 3] - 
          8124192*CHu[1, 1] - 8124192*CHu[2, 2] - 403329*CHu[3, 3]) + 
        8192*MW2^12*MZ2^2*(14703*CHd[1, 1] + 14703*CHd[2, 2] + 
          14703*CHd[3, 3] - 18649097*CHe[1, 1] + 9294753*CHe[2, 2] + 
          9294753*CHe[3, 3] - 12001837*CHl1[1, 1] + 9294753*CHl1[2, 2] + 
          9294753*CHl1[3, 3] - 12609745*CHl3[1, 1] + 8686845*CHl3[2, 2] + 
          5092359*CHl3[3, 3] - 14703*CHq1[1, 1] - 14703*CHq1[2, 2] - 
          288438*CHq1[3, 3] - 624393*CHq3[1, 1] - 624393*CHq3[2, 2] - 
          180459*CHq3[3, 3] - 29406*CHu[1, 1] - 29406*CHu[2, 2] - 
          35490*CHu[3, 3]) - 16384*MW2^13*MZ2*(61977*CHd[1, 1] + 
          61977*CHd[2, 2] + 61977*CHd[3, 3] - 2694703*CHe[1, 1] + 
          1254957*CHe[2, 2] + 1254957*CHe[3, 3] - 2201903*CHl1[1, 1] + 
          1254957*CHl1[2, 2] + 1254957*CHl1[3, 3] - 2309078*CHl3[1, 1] + 
          1147782*CHl3[2, 2] + 959277*CHl3[3, 3] - 61977*CHq1[1, 1] - 
          61977*CHq1[2, 2] + 36237*CHq1[3, 3] + 105291*CHq3[1, 1] + 
          105291*CHq3[2, 2] + 21657*CHq3[3, 3] - 123954*CHu[1, 1] - 
          123954*CHu[2, 2] - 540*CHu[3, 3]) + 6*MW2*MZ2^13*
         (1132218*CHd[1, 1] + 1132218*CHd[2, 2] + 1132218*CHd[3, 3] + 
          36458444*CHe[1, 1] - 19601676*CHe[2, 2] - 19601676*CHe[3, 3] + 
          21950430*CHl1[1, 1] - 19601676*CHl1[2, 2] - 19601676*CHl1[3, 3] + 
          23285093*CHl3[1, 1] - 18267013*CHl3[2, 2] - 7841640*CHl3[3, 3] - 
          1132218*CHq1[1, 1] - 1132218*CHq1[2, 2] - 2330006*CHq1[3, 3] + 
          1077660*CHq3[1, 1] + 1077660*CHq3[2, 2] - 3906931*CHq3[3, 3] - 
          2264436*CHu[1, 1] - 2264436*CHu[2, 2] + 2048464*CHu[3, 3])) + 
      2*MT2*MW2^6*(MZ2^13*(545310*CHd[1, 1] + 545310*CHd[2, 2] + 
          545310*CHd[3, 3] - 8000806*CHe[1, 1] - 2678796*CHe[2, 2] - 
          2678796*CHe[3, 3] + 11295111*CHl1[1, 1] - 2678796*CHl1[2, 2] - 
          2678796*CHl1[3, 3] - 12104045*CHl3[1, 1] - 26077952*CHl3[2, 2] - 
          9690240*CHl3[3, 3] - 545310*CHq1[1, 1] - 545310*CHq1[2, 2] - 
          87255*CHq1[3, 3] + 1483200*CHq3[1, 1] + 1483200*CHq3[2, 2] + 
          283545*CHq3[3, 3] - 1090620*CHu[1, 1] - 1090620*CHu[2, 2]) - 
        32768*MW2^12*MZ2*(5949*CHd[1, 1] + 5949*CHd[2, 2] + 5949*CHd[3, 3] - 
          231211*CHe[1, 1] + 106209*CHe[2, 2] + 106209*CHe[3, 3] - 
          196011*CHl1[1, 1] + 106209*CHl1[2, 2] + 106209*CHl1[3, 3] - 
          205991*CHl3[1, 1] + 96229*CHl3[2, 2] + 85089*CHl3[3, 3] - 
          5949*CHq1[1, 1] - 5949*CHq1[2, 2] + 4149*CHq1[3, 3] + 
          12087*CHq3[1, 1] + 12087*CHq3[2, 2] + 3609*CHq3[3, 3] - 
          11898*CHu[1, 1] - 11898*CHu[2, 2]) + 655360*MW2^13*
         (48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 1232*CHe[1, 1] + 
          528*CHe[2, 2] + 528*CHe[3, 3] - 1232*CHl1[1, 1] + 528*CHl1[2, 2] + 
          528*CHl1[3, 3] - 1321*CHl3[1, 1] + 439*CHl3[2, 2] + 
          528*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 48*CHq1[3, 3] + 
          144*CHq3[1, 1] + 144*CHq3[2, 2] + 12*CHq3[3, 3] - 96*CHu[1, 1] - 
          96*CHu[2, 2]) + 2*MW2^3*MZ2^10*(245252379*CHd[1, 1] + 
          245252379*CHd[2, 2] + 245252379*CHd[3, 3] + 4280213573*CHe[1, 1] - 
          1385914782*CHe[2, 2] - 1385914782*CHe[3, 3] - 
          877277507*CHl1[1, 1] - 1385914782*CHl1[2, 2] - 
          1385914782*CHl1[3, 3] + 2383490266*CHl3[1, 1] + 
          1874852991*CHl3[2, 2] + 1632952218*CHl3[3, 3] - 
          245252379*CHq1[1, 1] - 245252379*CHq1[2, 2] - 
          119432445*CHq1[3, 3] - 224540271*CHq3[1, 1] - 
          224540271*CHq3[2, 2] + 155629227*CHq3[3, 3] - 490504758*CHu[1, 1] - 
          490504758*CHu[2, 2] - 226070352*CHu[3, 3]) + 
        8*MW2^5*MZ2^8*(384042153*CHd[1, 1] + 384042153*CHd[2, 2] + 
          384042153*CHd[3, 3] + 4047227871*CHe[1, 1] - 2131050198*CHe[2, 2] - 
          2131050198*CHe[3, 3] + 549565033*CHl1[1, 1] - 
          2131050198*CHl1[2, 2] - 2131050198*CHl1[3, 3] + 
          1576989960*CHl3[1, 1] - 1103625271*CHl3[2, 2] + 
          319080810*CHl3[3, 3] - 384042153*CHq1[1, 1] - 
          384042153*CHq1[2, 2] + 88017963*CHq1[3, 3] + 449783919*CHq3[1, 1] + 
          449783919*CHq3[2, 2] + 298464903*CHq3[3, 3] - 768084306*CHu[1, 1] - 
          768084306*CHu[2, 2] - 151591632*CHu[3, 3]) - 
        8*MW2^4*MZ2^9*(222629196*CHd[1, 1] + 222629196*CHd[2, 2] + 
          222629196*CHd[3, 3] + 2681711990*CHe[1, 1] - 1142991444*CHe[2, 2] - 
          1142991444*CHe[3, 3] - 149102825*CHl1[1, 1] - 
          1142991444*CHl1[2, 2] - 1142991444*CHl1[3, 3] + 
          1277564947*CHl3[1, 1] + 283676328*CHl3[2, 2] + 
          678663768*CHl3[3, 3] - 222629196*CHq1[1, 1] - 
          222629196*CHq1[2, 2] - 41639085*CHq1[3, 3] + 35870490*CHq3[1, 1] + 
          35870490*CHq3[2, 2] + 121466787*CHq3[3, 3] - 445258392*CHu[1, 1] - 
          445258392*CHu[2, 2] - 125055264*CHu[3, 3]) - 
        2*MW2^2*MZ2^11*(25319583*CHd[1, 1] + 25319583*CHd[2, 2] + 
          25319583*CHd[3, 3] + 1010097301*CHe[1, 1] - 209798838*CHe[2, 2] - 
          209798838*CHe[3, 3] - 368738970*CHl1[1, 1] - 209798838*CHl1[2, 2] - 
          209798838*CHl1[3, 3] + 676462691*CHl3[1, 1] + 
          835402823*CHl3[2, 2] + 507126054*CHl3[3, 3] - 25319583*CHq1[1, 1] - 
          25319583*CHq1[2, 2] - 21666966*CHq1[3, 3] - 92283201*CHq3[1, 1] - 
          92283201*CHq3[2, 2] + 41248482*CHq3[3, 3] - 50639166*CHu[1, 1] - 
          50639166*CHu[2, 2] - 56547456*CHu[3, 3]) - 32*MW2^7*MZ2^6*
         (90323394*CHd[1, 1] + 90323394*CHd[2, 2] + 90323394*CHd[3, 3] + 
          506245974*CHe[1, 1] - 119968512*CHe[2, 2] - 119968512*CHe[3, 3] - 
          454418326*CHl1[1, 1] - 119968512*CHl1[2, 2] - 
          119968512*CHl1[3, 3] + 312758697*CHl3[1, 1] + 
          647208511*CHl3[2, 2] + 488362752*CHl3[3, 3] - 90323394*CHq1[1, 1] - 
          90323394*CHq1[2, 2] - 79974942*CHq1[3, 3] - 81414666*CHq3[1, 1] - 
          81414666*CHq3[2, 2] - 41087754*CHq3[3, 3] - 180646788*CHu[1, 1] - 
          180646788*CHu[2, 2] - 27259392*CHu[3, 3]) - 
        64*MW2^6*MZ2^7*(26221494*CHd[1, 1] + 26221494*CHd[2, 2] + 
          26221494*CHd[3, 3] + 356318544*CHe[1, 1] - 244893432*CHe[2, 2] - 
          244893432*CHe[3, 3] + 209621869*CHl1[1, 1] - 244893432*CHl1[2, 2] - 
          244893432*CHl1[3, 3] + 83795259*CHl3[1, 1] - 370720042*CHl3[2, 2] - 
          115838928*CHl3[3, 3] - 26221494*CHq1[1, 1] - 26221494*CHq1[2, 2] + 
          42121083*CHq1[3, 3] + 103948974*CHq3[1, 1] + 103948974*CHq3[2, 2] + 
          52802463*CHq3[3, 3] - 52442988*CHu[1, 1] - 52442988*CHu[2, 2] - 
          7030872*CHu[3, 3]) + 256*MW2^8*MZ2^5*(24110574*CHd[1, 1] + 
          24110574*CHd[2, 2] + 24110574*CHd[3, 3] + 247761387*CHe[1, 1] - 
          122385804*CHe[2, 2] - 122385804*CHe[3, 3] + 5120075*CHl1[1, 1] - 
          122385804*CHl1[2, 2] - 122385804*CHl1[3, 3] + 99916539*CHl3[1, 1] - 
          27589340*CHl3[2, 2] + 41391420*CHl3[3, 3] - 24110574*CHq1[1, 1] - 
          24110574*CHq1[2, 2] + 3372240*CHq1[3, 3] + 26888418*CHq3[1, 1] + 
          26888418*CHq3[2, 2] + 11537946*CHq3[3, 3] - 48221148*CHu[1, 1] - 
          48221148*CHu[2, 2] - 5585232*CHu[3, 3]) - 256*MW2^9*MZ2^4*
         (18754500*CHd[1, 1] + 18754500*CHd[2, 2] + 18754500*CHd[3, 3] + 
          322956164*CHe[1, 1] - 170270364*CHe[2, 2] - 170270364*CHe[3, 3] + 
          91714060*CHl1[1, 1] - 170270364*CHl1[2, 2] - 170270364*CHl1[3, 3] + 
          138777031*CHl3[1, 1] - 123207393*CHl3[2, 2] - 14493324*CHl3[3, 3] - 
          18754500*CHq1[1, 1] - 18754500*CHq1[2, 2] + 13115892*CHq1[3, 3] + 
          41019948*CHq3[1, 1] + 41019948*CHq3[2, 2] + 17554512*CHq3[3, 3] - 
          37509000*CHu[1, 1] - 37509000*CHu[2, 2] - 3297600*CHu[3, 3]) + 
        4096*MW2^10*MZ2^3*(364188*CHd[1, 1] + 364188*CHd[2, 2] + 
          364188*CHd[3, 3] + 15411572*CHe[1, 1] - 8021811*CHe[2, 2] - 
          8021811*CHe[3, 3] + 7505152*CHl1[1, 1] - 8021811*CHl1[2, 2] - 
          8021811*CHl1[3, 3] + 8312314*CHl3[1, 1] - 7214649*CHl3[2, 2] - 
          2847711*CHl3[3, 3] - 364188*CHq1[1, 1] - 364188*CHq1[2, 2] + 
          556656*CHq1[3, 3] + 1368504*CHq3[1, 1] + 1368504*CHq3[2, 2] + 
          558072*CHq3[3, 3] - 728376*CHu[1, 1] - 728376*CHu[2, 2] - 
          32640*CHu[3, 3]) + 4096*MW2^11*MZ2^2*(34188*CHd[1, 1] + 
          34188*CHd[2, 2] + 34188*CHd[3, 3] - 7162132*CHe[1, 1] + 
          3538308*CHe[2, 2] + 3538308*CHe[3, 3] - 4820452*CHl1[1, 1] + 
          3538308*CHl1[2, 2] + 3538308*CHl1[3, 3] - 5032823*CHl3[1, 1] + 
          3325937*CHl3[2, 2] + 2072316*CHl3[3, 3] - 34188*CHq1[1, 1] - 
          34188*CHq1[2, 2] - 95040*CHq1[3, 3] - 161172*CHq3[1, 1] - 
          161172*CHq3[2, 2] - 56148*CHq3[3, 3] - 68376*CHu[1, 1] - 
          68376*CHu[2, 2] - 9600*CHu[3, 3]) - MW2*MZ2^12*
         (2613822*CHd[1, 1] + 2613822*CHd[2, 2] + 2613822*CHd[3, 3] - 
          239137342*CHe[1, 1] + 12583956*CHe[2, 2] + 12583956*CHe[3, 3] + 
          146765759*CHl1[1, 1] + 12583956*CHl1[2, 2] + 12583956*CHl1[3, 3] - 
          212965793*CHl3[1, 1] - 347147596*CHl3[2, 2] - 
          160150512*CHl3[3, 3] - 2613822*CHq1[1, 1] - 2613822*CHq1[2, 2] + 
          812577*CHq1[3, 3] + 27700200*CHq3[1, 1] + 27700200*CHq3[2, 2] - 
          10456623*CHq3[3, 3] - 5227644*CHu[1, 1] - 5227644*CHu[2, 2] + 
          12290784*CHu[3, 3])) - 
      MT2^8*(1310720*MW2^12*(48*CHd[1, 1] + 48*CHd[2, 2] + 48*CHd[3, 3] - 
          1232*CHe[1, 1] + 528*CHe[2, 2] + 528*CHe[3, 3] - 1232*CHl1[1, 1] + 
          528*CHl1[2, 2] + 528*CHl1[3, 3] - 1357*CHl3[1, 1] + 
          403*CHl3[2, 2] + 528*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] + 
          48*CHq1[3, 3] + 144*CHq3[1, 1] + 144*CHq3[2, 2] + 138*CHq3[3, 3] - 
          96*CHu[1, 1] - 96*CHu[2, 2]) - 16*MW2^4*MZ2^8*(12994215*CHd[1, 1] + 
          12994215*CHd[2, 2] + 12994215*CHd[3, 3] - 487979435*CHe[1, 1] + 
          341132430*CHe[2, 2] + 341132430*CHe[3, 3] - 733367191*CHl1[1, 1] + 
          341132430*CHl1[2, 2] + 341132430*CHl1[3, 3] - 
          630961945*CHl3[1, 1] + 443537676*CHl3[2, 2] + 
          443870814*CHl3[3, 3] - 12994215*CHq1[1, 1] - 12994215*CHq1[2, 2] + 
          63173307*CHq1[3, 3] - 59588631*CHq3[1, 1] - 59588631*CHq3[2, 2] + 
          312140817*CHq3[3, 3] - 25988430*CHu[1, 1] - 25988430*CHu[2, 2] - 
          193193796*CHu[3, 3]) + 32*MW2^5*MZ2^7*(51697920*CHd[1, 1] + 
          51697920*CHd[2, 2] + 51697920*CHd[3, 3] + 9749590*CHe[1, 1] + 
          77946504*CHe[2, 2] + 77946504*CHe[3, 3] - 595778546*CHl1[1, 1] + 
          77946504*CHl1[2, 2] + 77946504*CHl1[3, 3] - 345789346*CHl3[1, 1] + 
          327935704*CHl3[2, 2] + 439798968*CHl3[3, 3] - 51697920*CHq1[1, 1] - 
          51697920*CHq1[2, 2] + 46448661*CHq1[3, 3] - 20583936*CHq3[1, 1] - 
          20583936*CHq3[2, 2] + 266400885*CHq3[3, 3] - 103395840*CHu[1, 1] - 
          103395840*CHu[2, 2] - 178294995*CHu[3, 3]) - 
        64*MW2^6*MZ2^6*(65846898*CHd[1, 1] + 65846898*CHd[2, 2] + 
          65846898*CHd[3, 3] + 389163406*CHe[1, 1] - 160635096*CHe[2, 2] - 
          160635096*CHe[3, 3] - 287157756*CHl1[1, 1] - 160635096*CHl1[2, 2] - 
          160635096*CHl1[3, 3] - 39056791*CHl3[1, 1] + 87465869*CHl3[2, 2] + 
          277306968*CHl3[3, 3] - 65846898*CHq1[1, 1] - 65846898*CHq1[2, 2] + 
          30714156*CHq1[3, 3] + 37273950*CHq3[1, 1] + 37273950*CHq3[2, 2] + 
          157447854*CHq3[3, 3] - 131693796*CHu[1, 1] - 131693796*CHu[2, 2] - 
          109266246*CHu[3, 3]) + 128*MW2^7*MZ2^5*(47491044*CHd[1, 1] + 
          47491044*CHd[2, 2] + 47491044*CHd[3, 3] + 443065666*CHe[1, 1] - 
          223156968*CHe[2, 2] - 223156968*CHe[3, 3] - 33468646*CHl1[1, 1] - 
          223156968*CHl1[2, 2] - 223156968*CHl1[3, 3] + 
          108739379*CHl3[1, 1] - 80948943*CHl3[2, 2] + 95806152*CHl3[3, 3] - 
          47491044*CHq1[1, 1] - 47491044*CHq1[2, 2] + 21336330*CHq1[3, 3] + 
          58714956*CHq3[1, 1] + 58714956*CHq3[2, 2] + 67989582*CHq3[3, 3] - 
          94982088*CHu[1, 1] - 94982088*CHu[2, 2] - 42260034*CHu[3, 3]) - 
        512*MW2^8*MZ2^4*(10287492*CHd[1, 1] + 10287492*CHd[2, 2] + 
          10287492*CHd[3, 3] + 143146148*CHe[1, 1] - 76015464*CHe[2, 2] - 
          76015464*CHe[3, 3] + 30672608*CHl1[1, 1] - 76015464*CHl1[2, 2] - 
          76015464*CHl1[3, 3] + 54651469*CHl3[1, 1] - 52036603*CHl3[2, 2] - 
          77712*CHl3[3, 3] - 10287492*CHq1[1, 1] - 10287492*CHq1[2, 2] + 
          6395532*CHq1[3, 3] + 19662012*CHq3[1, 1] + 19662012*CHq3[2, 2] + 
          11512662*CHq3[3, 3] - 20574984*CHu[1, 1] - 20574984*CHu[2, 2] - 
          4189608*CHu[3, 3]) + 27*MZ2^12*(23820*CHd[1, 1] + 23820*CHd[2, 2] + 
          23820*CHd[3, 3] + 1481064*CHe[1, 1] - 600360*CHe[2, 2] - 
          600360*CHe[3, 3] + 440352*CHl1[1, 1] - 600360*CHl1[2, 2] - 
          600360*CHl1[3, 3] + 1043287*CHl3[1, 1] + 2575*CHl3[2, 2] - 
          23820*CHq1[1, 1] - 23820*CHq1[2, 2] - 22210*CHq1[3, 3] - 
          6760*CHq3[3, 3] - 47640*CHu[1, 1] - 47640*CHu[2, 2] - 
          5150*CHu[3, 3]) - 163840*MW2^11*MZ2*(1155*CHd[1, 1] + 
          1155*CHd[2, 2] + 1155*CHd[3, 3] - 67605*CHe[1, 1] + 
          32415*CHe[2, 2] + 32415*CHe[3, 3] - 53525*CHl1[1, 1] + 
          32415*CHl1[2, 2] + 32415*CHl1[3, 3] - 55854*CHl3[1, 1] + 
          30086*CHl3[2, 2] + 23967*CHl3[3, 3] - 1155*CHq1[1, 1] - 
          1155*CHq1[2, 2] - 321*CHq1[3, 3] + 1161*CHq3[1, 1] + 
          1161*CHq3[2, 2] + 1083*CHq3[3, 3] - 2310*CHu[1, 1] - 
          2310*CHu[2, 2] - 756*CHu[3, 3]) + 4096*MW2^9*MZ2^3*
         (608274*CHd[1, 1] + 608274*CHd[2, 2] + 608274*CHd[3, 3] + 
          15087914*CHe[1, 1] - 8040591*CHe[2, 2] - 8040591*CHe[3, 3] + 
          6340134*CHl1[1, 1] - 8040591*CHl1[2, 2] - 8040591*CHl1[3, 3] + 
          7427695*CHl3[1, 1] - 6953030*CHl3[2, 2] - 2207511*CHl3[3, 3] - 
          608274*CHq1[1, 1] - 608274*CHq1[2, 2] + 630207*CHq1[3, 3] + 
          1727622*CHq3[1, 1] + 1727622*CHq3[2, 2] + 764199*CHq3[3, 3] - 
          1216548*CHu[1, 1] - 1216548*CHu[2, 2] + 21177*CHu[3, 3]) - 
        16384*MW2^10*MZ2^2*(20922*CHd[1, 1] + 20922*CHd[2, 2] + 
          20922*CHd[3, 3] + 2071402*CHe[1, 1] - 1067208*CHe[2, 2] - 
          1067208*CHe[3, 3] + 1251302*CHl1[1, 1] - 1067208*CHl1[2, 2] - 
          1067208*CHl1[3, 3] + 1305632*CHl3[1, 1] - 1012878*CHl3[2, 2] - 
          540498*CHl3[3, 3] - 20922*CHq1[1, 1] - 20922*CHq1[2, 2] + 
          62757*CHq1[3, 3] + 129096*CHq3[1, 1] + 129096*CHq3[2, 2] + 
          56172*CHq3[3, 3] - 41844*CHu[1, 1] - 41844*CHu[2, 2] + 
          26670*CHu[3, 3]) - 6*MW2*MZ2^11*(1808496*CHd[1, 1] + 
          1808496*CHd[2, 2] + 1808496*CHd[3, 3] + 74054066*CHe[1, 1] - 
          33954696*CHe[2, 2] - 33954696*CHe[3, 3] + 30451140*CHl1[1, 1] - 
          33954696*CHl1[2, 2] - 33954696*CHl1[3, 3] + 53962302*CHl3[1, 1] - 
          10443534*CHl3[2, 2] - 6032640*CHl3[3, 3] - 1808496*CHq1[1, 1] - 
          1808496*CHq1[2, 2] - 3141487*CHq1[3, 3] + 831420*CHq3[1, 1] + 
          831420*CHq3[2, 2] - 7583807*CHq3[3, 3] - 3616992*CHu[1, 1] - 
          3616992*CHu[2, 2] + 3667223*CHu[3, 3]) + 4*MW2^2*MZ2^10*
         (15124671*CHd[1, 1] + 15124671*CHd[2, 2] + 15124671*CHd[3, 3] + 
          537089681*CHe[1, 1] - 276552414*CHe[2, 2] - 276552414*CHe[3, 3] + 
          304609479*CHl1[1, 1] - 276552414*CHl1[2, 2] - 
          276552414*CHl1[3, 3] + 427498870*CHl3[1, 1] - 
          153663023*CHl3[2, 2] - 107630886*CHl3[3, 3] - 15124671*CHq1[1, 1] - 
          15124671*CHq1[2, 2] - 34513533*CHq1[3, 3] + 17965917*CHq3[1, 1] + 
          17965917*CHq3[2, 2] - 109711575*CHq3[3, 3] - 30249342*CHu[1, 1] - 
          30249342*CHu[2, 2] + 58192272*CHu[3, 3]) - 
        8*MW2^3*MZ2^9*(14569590*CHd[1, 1] + 14569590*CHd[2, 2] + 
          14569590*CHd[3, 3] + 712830240*CHe[1, 1] - 414248556*CHe[2, 2] - 
          414248556*CHe[3, 3] + 589666102*CHl1[1, 1] - 414248556*CHl1[2, 2] - 
          414248556*CHl1[3, 3] + 659786193*CHl3[1, 1] - 
          344128465*CHl3[2, 2] - 285710724*CHl3[3, 3] - 14569590*CHq1[1, 1] - 
          14569590*CHq1[2, 2] - 60503694*CHq1[3, 3] + 48301974*CHq3[1, 1] + 
          48301974*CHq3[2, 2] - 240193842*CHq3[3, 3] - 29139180*CHu[1, 1] - 
          29139180*CHu[2, 2] + 137138958*CHu[3, 3])) + 
      MT2^7*(-9*MZ2^13*(85620*CHd[1, 1] + 85620*CHd[2, 2] + 85620*CHd[3, 3] + 
          4428512*CHe[1, 1] - 1811640*CHe[2, 2] - 1811640*CHe[3, 3] + 
          1308436*CHl1[1, 1] - 1811640*CHl1[2, 2] - 1811640*CHl1[3, 3] + 
          3122651*CHl3[1, 1] + 2575*CHl3[2, 2] - 85620*CHq1[1, 1] - 
          85620*CHq1[2, 2] - 58260*CHq1[3, 3] - 1610*CHq3[3, 3] - 
          171240*CHu[1, 1] - 171240*CHu[2, 2]) + 2621440*MW2^13*
         (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 4312*CHe[1, 1] + 
          1848*CHe[2, 2] + 1848*CHe[3, 3] - 4312*CHl1[1, 1] + 
          1848*CHl1[2, 2] + 1848*CHl1[3, 3] - 4637*CHl3[1, 1] + 
          1523*CHl3[2, 2] + 1848*CHl3[3, 3] - 168*CHq1[1, 1] - 
          168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 504*CHq3[2, 2] + 
          231*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) - 
        16*MW2^5*MZ2^8*(247931745*CHd[1, 1] + 247931745*CHd[2, 2] + 
          247931745*CHd[3, 3] - 2707745225*CHe[1, 1] + 2260203762*CHe[2, 2] + 
          2260203762*CHe[3, 3] - 6325755061*CHl1[1, 1] + 
          2260203762*CHl1[2, 2] + 2260203762*CHl1[3, 3] - 
          4658690569*CHl3[1, 1] + 3927268254*CHl3[2, 2] + 
          4133184258*CHl3[3, 3] - 247931745*CHq1[1, 1] - 
          247931745*CHq1[2, 2] + 492833235*CHq1[3, 3] - 
          466657425*CHq3[1, 1] - 466657425*CHq3[2, 2] + 
          2693087181*CHq3[3, 3] - 495863490*CHu[1, 1] - 495863490*CHu[2, 2] - 
          1717972878*CHu[3, 3]) + 32*MW2^6*MZ2^7*(564020580*CHd[1, 1] + 
          564020580*CHd[2, 2] + 564020580*CHd[3, 3] + 1591581214*CHe[1, 1] - 
          129606744*CHe[2, 2] - 129606744*CHe[3, 3] - 4685245334*CHl1[1, 1] - 
          129606744*CHl1[2, 2] - 129606744*CHl1[3, 3] - 
          2092363180*CHl3[1, 1] + 2463275410*CHl3[2, 2] + 
          3729874392*CHl3[3, 3] - 564020580*CHq1[1, 1] - 
          564020580*CHq1[2, 2] + 395211639*CHq1[3, 3] - 25974756*CHq3[1, 1] - 
          25974756*CHq3[2, 2] + 2219883555*CHq3[3, 3] - 
          1128041160*CHu[1, 1] - 1128041160*CHu[2, 2] - 
          1436985477*CHu[3, 3]) - 128*MW2^7*MZ2^6*(300433131*CHd[1, 1] + 
          300433131*CHd[2, 2] + 300433131*CHd[3, 3] + 2096371775*CHe[1, 1] - 
          931955004*CHe[2, 2] - 931955004*CHe[3, 3] - 982866048*CHl1[1, 1] - 
          931955004*CHl1[2, 2] - 931955004*CHl1[3, 3] + 
          104771524*CHl3[1, 1] + 155682568*CHl3[2, 2] + 
          1076667612*CHl3[3, 3] - 300433131*CHq1[1, 1] - 
          300433131*CHq1[2, 2] + 150877644*CHq1[3, 3] + 
          220273677*CHq3[1, 1] + 220273677*CHq3[2, 2] + 
          648051627*CHq3[3, 3] - 600866262*CHu[1, 1] - 600866262*CHu[2, 2] - 
          404150295*CHu[3, 3]) + 128*MW2^8*MZ2^5*(383431740*CHd[1, 1] + 
          383431740*CHd[2, 2] + 383431740*CHd[3, 3] + 4006823590*CHe[1, 1] - 
          2029621560*CHe[2, 2] - 2029621560*CHe[3, 3] - 2039746*CHl1[1, 1] - 
          2029621560*CHl1[2, 2] - 2029621560*CHl1[3, 3] + 
          1127002019*CHl3[1, 1] - 900579795*CHl3[2, 2] + 
          651306744*CHl3[3, 3] - 383431740*CHq1[1, 1] - 
          383431740*CHq1[2, 2] + 207419214*CHq1[3, 3] + 
          521594964*CHq3[1, 1] + 521594964*CHq3[2, 2] + 
          545022738*CHq3[3, 3] - 766863480*CHu[1, 1] - 766863480*CHu[2, 2] - 
          289803846*CHu[3, 3]) - 1024*MW2^9*MZ2^4*(37213734*CHd[1, 1] + 
          37213734*CHd[2, 2] + 37213734*CHd[3, 3] + 595465462*CHe[1, 1] - 
          313104504*CHe[2, 2] - 313104504*CHe[3, 3] + 149350384*CHl1[1, 1] - 
          313104504*CHl1[2, 2] - 313104504*CHl1[3, 3] + 
          240165224*CHl3[1, 1] - 222289664*CHl3[2, 2] - 13596852*CHl3[3, 3] - 
          37213734*CHq1[1, 1] - 37213734*CHq1[2, 2] + 26541822*CHq1[3, 3] + 
          75903354*CHq3[1, 1] + 75903354*CHq3[2, 2] + 41758869*CHq3[3, 3] - 
          74427468*CHu[1, 1] - 74427468*CHu[2, 2] - 13769568*CHu[3, 3]) + 
        4096*MW2^10*MZ2^3*(3847950*CHd[1, 1] + 3847950*CHd[2, 2] + 
          3847950*CHd[3, 3] + 118648022*CHe[1, 1] - 62168517*CHe[2, 2] - 
          62168517*CHe[3, 3] + 52515642*CHl1[1, 1] - 62168517*CHl1[2, 2] - 
          62168517*CHl1[3, 3] + 61147927*CHl3[1, 1] - 53536232*CHl3[2, 2] - 
          18420885*CHl3[3, 3] - 3847950*CHq1[1, 1] - 3847950*CHq1[2, 2] + 
          4229481*CHq1[3, 3] + 11844306*CHq3[1, 1] + 11844306*CHq3[2, 2] + 
          4588773*CHq3[3, 3] - 7695900*CHu[1, 1] - 7695900*CHu[2, 2] - 
          89709*CHu[3, 3]) - 32768*MW2^12*MZ2*(48597*CHd[1, 1] + 
          48597*CHd[2, 2] + 48597*CHd[3, 3] - 2444883*CHe[1, 1] + 
          1156377*CHe[2, 2] + 1156377*CHe[3, 3] - 1952083*CHl1[1, 1] + 
          1156377*CHl1[2, 2] + 1156377*CHl1[3, 3] - 2039388*CHl3[1, 1] + 
          1069072*CHl3[2, 2] + 860697*CHl3[3, 3] - 48597*CHq1[1, 1] - 
          48597*CHq1[2, 2] + 12057*CHq1[3, 3] + 65151*CHq3[1, 1] + 
          65151*CHq3[2, 2] + 13677*CHq3[3, 3] - 97194*CHu[1, 1] - 
          97194*CHu[2, 2] - 11340*CHu[3, 3]) - 8192*MW2^11*MZ2^2*
         (139944*CHd[1, 1] + 139944*CHd[2, 2] + 139944*CHd[3, 3] + 
          31146344*CHe[1, 1] - 15751956*CHe[2, 2] - 15751956*CHe[3, 3] + 
          19252624*CHl1[1, 1] - 15751956*CHl1[2, 2] - 15751956*CHl1[3, 3] + 
          20314855*CHl3[1, 1] - 14689725*CHl3[2, 2] - 8163888*CHl3[3, 3] - 
          139944*CHq1[1, 1] - 139944*CHq1[2, 2] + 619146*CHq1[3, 3] + 
          1481076*CHq3[1, 1] + 1481076*CHq3[2, 2] + 581748*CHq3[3, 3] - 
          279888*CHu[1, 1] - 279888*CHu[2, 2] + 200580*CHu[3, 3]) + 
        3*MW2*MZ2^12*(5776164*CHd[1, 1] + 5776164*CHd[2, 2] + 
          5776164*CHd[3, 3] + 240736420*CHe[1, 1] - 106211304*CHe[2, 2] - 
          106211304*CHe[3, 3] + 88059288*CHl1[1, 1] - 106211304*CHl1[2, 2] - 
          106211304*CHl1[3, 3] + 173115969*CHl3[1, 1] - 21154623*CHl3[2, 2] - 
          12096960*CHl3[3, 3] - 5776164*CHq1[1, 1] - 5776164*CHq1[2, 2] - 
          7134680*CHq1[3, 3] + 1790280*CHq3[1, 1] + 1790280*CHq3[2, 2] - 
          14318530*CHq3[3, 3] - 11552328*CHu[1, 1] - 11552328*CHu[2, 2] + 
          8008456*CHu[3, 3]) - 6*MW2^2*MZ2^11*(25060362*CHd[1, 1] + 
          25060362*CHd[2, 2] + 25060362*CHd[3, 3] + 864813212*CHe[1, 1] - 
          421858284*CHe[2, 2] - 421858284*CHe[3, 3] + 416013062*CHl1[1, 1] - 
          421858284*CHl1[2, 2] - 421858284*CHl1[3, 3] + 
          651359544*CHl3[1, 1] - 186511802*CHl3[2, 2] - 
          117436260*CHl3[3, 3] - 25060362*CHq1[1, 1] - 25060362*CHq1[2, 2] - 
          42067291*CHq1[3, 3] + 19215666*CHq3[1, 1] + 19215666*CHq3[2, 2] - 
          120218303*CHq3[3, 3] - 50120724*CHu[1, 1] - 50120724*CHu[2, 2] + 
          68917133*CHu[3, 3]) + 4*MW2^3*MZ2^10*(143116245*CHd[1, 1] + 
          143116245*CHd[2, 2] + 143116245*CHd[3, 3] + 5010784175*CHe[1, 1] - 
          2729120490*CHe[2, 2] - 2729120490*CHe[3, 3] + 
          3322679565*CHl1[1, 1] - 2729120490*CHl1[2, 2] - 
          2729120490*CHl1[3, 3] + 4163067751*CHl3[1, 1] - 
          1888732304*CHl3[2, 2] - 1378571538*CHl3[3, 3] - 
          143116245*CHq1[1, 1] - 143116245*CHq1[2, 2] - 
          333454455*CHq1[3, 3] + 240710247*CHq3[1, 1] + 
          240710247*CHq3[2, 2] - 1202012109*CHq3[3, 3] - 
          286232490*CHu[1, 1] - 286232490*CHu[2, 2] + 712419372*CHu[3, 3]) - 
        8*MW2^4*MZ2^9*(62515884*CHd[1, 1] + 62515884*CHd[2, 2] + 
          62515884*CHd[3, 3] + 5526757086*CHe[1, 1] - 3441325872*CHe[2, 2] - 
          3441325872*CHe[3, 3] + 5616644728*CHl1[1, 1] - 
          3441325872*CHl1[2, 2] - 3441325872*CHl1[3, 3] + 
          5550239889*CHl3[1, 1] - 3507730711*CHl3[2, 2] - 
          3008148984*CHl3[3, 3] - 62515884*CHq1[1, 1] - 62515884*CHq1[2, 2] - 
          496935612*CHq1[3, 3] + 488736936*CHq3[1, 1] + 
          488736936*CHq3[2, 2] - 2243618220*CHq3[3, 3] - 
          125031768*CHu[1, 1] - 125031768*CHu[2, 2] + 
          1382114886*CHu[3, 3])) + MT2^3*MW2^3*
       (-18*MZ2^14*(89490*CHd[1, 1] + 89490*CHd[2, 2] + 89490*CHd[3, 3] + 
          6683138*CHe[1, 1] - 2688420*CHe[2, 2] - 2688420*CHe[3, 3] + 
          1997359*CHl1[1, 1] - 2688420*CHl1[2, 2] - 2688420*CHl1[3, 3] + 
          4670329*CHl3[1, 1] - 15450*CHl3[2, 2] - 89490*CHq1[1, 1] - 
          89490*CHq1[2, 2] - 152895*CHq1[3, 3] - 34445*CHq3[3, 3] - 
          178980*CHu[1, 1] - 178980*CHu[2, 2]) + 7864320*MW2^14*
         (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 4312*CHe[1, 1] + 
          1848*CHe[2, 2] + 1848*CHe[3, 3] - 4312*CHl1[1, 1] + 
          1848*CHl1[2, 2] + 1848*CHl1[3, 3] - 4607*CHl3[1, 1] + 
          1553*CHl3[2, 2] + 1848*CHl3[3, 3] - 168*CHq1[1, 1] - 
          168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 504*CHq3[2, 2] + 
          63*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) + 
        4*MW2^4*MZ2^10*(742618011*CHd[1, 1] + 742618011*CHd[2, 2] + 
          742618011*CHd[3, 3] + 965654205*CHe[1, 1] + 614774490*CHe[2, 2] + 
          614774490*CHe[3, 3] - 7462638665*CHl1[1, 1] + 
          614774490*CHl1[2, 2] + 614774490*CHl1[3, 3] - 
          4298486883*CHl3[1, 1] + 3778926272*CHl3[2, 2] + 
          5885733474*CHl3[3, 3] - 742618011*CHq1[1, 1] - 
          742618011*CHq1[2, 2] + 338482479*CHq1[3, 3] - 
          653422599*CHq3[1, 1] - 653422599*CHq3[2, 2] + 
          3638596197*CHq3[3, 3] - 1485236022*CHu[1, 1] - 
          1485236022*CHu[2, 2] - 2487618324*CHu[3, 3]) + 
        32*MW2^7*MZ2^7*(1466783172*CHd[1, 1] + 1466783172*CHd[2, 2] + 
          1466783172*CHd[3, 3] + 13808110630*CHe[1, 1] - 
          3984932232*CHe[2, 2] - 3984932232*CHe[3, 3] - 
          7793103138*CHl1[1, 1] - 3984932232*CHl1[2, 2] - 
          3984932232*CHl1[3, 3] + 5252190368*CHl3[1, 1] + 
          9060361274*CHl3[2, 2] + 9082226856*CHl3[3, 3] - 
          1466783172*CHq1[1, 1] - 1466783172*CHq1[2, 2] - 
          393197859*CHq1[3, 3] - 1140047604*CHq3[1, 1] - 
          1140047604*CHq3[2, 2] + 2524657293*CHq3[3, 3] - 
          2933566344*CHu[1, 1] - 2933566344*CHu[2, 2] - 
          2197664991*CHu[3, 3]) - 8*MW2^5*MZ2^9*(1223827284*CHd[1, 1] + 
          1223827284*CHd[2, 2] + 1223827284*CHd[3, 3] + 
          3973116674*CHe[1, 1] - 3497587536*CHe[2, 2] - 
          3497587536*CHe[3, 3] - 392918048*CHl1[1, 1] - 
          3497587536*CHl1[2, 2] - 3497587536*CHl1[3, 3] - 
          1930477139*CHl3[1, 1] - 5035146627*CHl3[2, 2] + 
          796726968*CHl3[3, 3] - 1223827284*CHq1[1, 1] - 
          1223827284*CHq1[2, 2] + 301676544*CHq1[3, 3] + 
          1214257320*CHq3[1, 1] + 1214257320*CHq3[2, 2] + 
          1905180792*CHq3[3, 3] - 2447654568*CHu[1, 1] - 
          2447654568*CHu[2, 2] - 1035252354*CHu[3, 3]) - 
        128*MW2^8*MZ2^6*(1016949117*CHd[1, 1] + 1016949117*CHd[2, 2] + 
          1016949117*CHd[3, 3] + 9654078635*CHe[1, 1] - 
          4293777324*CHe[2, 2] - 4293777324*CHe[3, 3] - 
          1521893978*CHl1[1, 1] - 4293777324*CHl1[2, 2] - 
          4293777324*CHl1[3, 3] + 3350393755*CHl3[1, 1] + 
          578510409*CHl3[2, 2] + 2992443228*CHl3[3, 3] - 
          1016949117*CHq1[1, 1] - 1016949117*CHq1[2, 2] + 
          145687284*CHq1[3, 3] + 585747963*CHq3[1, 1] + 
          585747963*CHq3[2, 2] + 1276061361*CHq3[3, 3] - 
          2033898234*CHu[1, 1] - 2033898234*CHu[2, 2] - 
          834471741*CHu[3, 3]) + 128*MW2^9*MZ2^5*(1348055508*CHd[1, 1] + 
          1348055508*CHd[2, 2] + 1348055508*CHd[3, 3] + 
          15964617922*CHe[1, 1] - 8047340616*CHe[2, 2] - 
          8047340616*CHe[3, 3] + 1436169370*CHl1[1, 1] - 
          8047340616*CHl1[2, 2] - 8047340616*CHl1[3, 3] + 
          5866059485*CHl3[1, 1] - 3617450501*CHl3[2, 2] + 
          1683764520*CHl3[3, 3] - 1348055508*CHq1[1, 1] - 
          1348055508*CHq1[2, 2] + 599728314*CHq1[3, 3] + 
          1836726876*CHq3[1, 1] + 1836726876*CHq3[2, 2] + 
          1519524894*CHq3[3, 3] - 2696111016*CHu[1, 1] - 
          2696111016*CHu[2, 2] - 703206306*CHu[3, 3]) - 
        1024*MW2^10*MZ2^4*(124797186*CHd[1, 1] + 124797186*CHd[2, 2] + 
          124797186*CHd[3, 3] + 2206818514*CHe[1, 1] - 1156053492*CHe[2, 2] - 
          1156053492*CHe[3, 3] + 634461024*CHl1[1, 1] - 
          1156053492*CHl1[2, 2] - 1156053492*CHl1[3, 3] + 
          945599450*CHl3[1, 1] - 844915066*CHl3[2, 2] - 
          101975544*CHl3[3, 3] - 124797186*CHq1[1, 1] - 
          124797186*CHq1[2, 2] + 96568794*CHq1[3, 3] + 266313582*CHq3[1, 1] + 
          266313582*CHq3[2, 2] + 138211407*CHq3[3, 3] - 249594372*CHu[1, 1] - 
          249594372*CHu[2, 2] - 38271744*CHu[3, 3]) + 4096*MW2^11*MZ2^3*
         (11391366*CHd[1, 1] + 11391366*CHd[2, 2] + 11391366*CHd[3, 3] + 
          416509886*CHe[1, 1] - 216526179*CHe[2, 2] - 216526179*CHe[3, 3] + 
          193590106*CHl1[1, 1] - 216526179*CHl1[2, 2] - 
          216526179*CHl1[3, 3] + 220707769*CHl3[1, 1] - 
          189408516*CHl3[2, 2] - 69874539*CHl3[3, 3] - 11391366*CHq1[1, 1] - 
          11391366*CHq1[2, 2] + 14725419*CHq1[3, 3] + 37996578*CHq3[1, 1] + 
          37996578*CHq3[2, 2] + 14065011*CHq3[3, 3] - 22782732*CHu[1, 1] - 
          22782732*CHu[2, 2] - 1060143*CHu[3, 3]) - 163840*MW2^13*MZ2*
         (34347*CHd[1, 1] + 34347*CHd[2, 2] + 34347*CHd[3, 3] - 
          1547693*CHe[1, 1] + 723687*CHe[2, 2] + 723687*CHe[3, 3] - 
          1252013*CHl1[1, 1] + 723687*CHl1[2, 2] + 723687*CHl1[3, 3] - 
          1312468*CHl3[1, 1] + 663232*CHl3[2, 2] + 546279*CHl3[3, 3] - 
          34347*CHq1[1, 1] - 34347*CHq1[2, 2] + 18471*CHq1[3, 3] + 
          54657*CHq3[1, 1] + 54657*CHq3[2, 2] + 6915*CHq3[3, 3] - 
          68694*CHu[1, 1] - 68694*CHu[2, 2] - 756*CHu[3, 3]) - 
        8192*MW2^12*MZ2^2*(36564*CHd[1, 1] + 36564*CHd[2, 2] + 
          36564*CHd[3, 3] + 103887924*CHe[1, 1] - 51894096*CHe[2, 2] - 
          51894096*CHe[3, 3] + 65974124*CHl1[1, 1] - 51894096*CHl1[2, 2] - 
          51894096*CHl1[3, 3] + 69586209*CHl3[1, 1] - 48282011*CHl3[2, 2] - 
          27856836*CHl3[3, 3] - 36564*CHq1[1, 1] - 36564*CHq1[2, 2] + 
          1592394*CHq1[3, 3] + 3789072*CHq3[1, 1] + 3789072*CHq3[2, 2] + 
          1136904*CHq3[3, 3] - 73128*CHu[1, 1] - 73128*CHu[2, 2] + 
          234540*CHu[3, 3]) + 3*MW2*MZ2^13*(12784356*CHd[1, 1] + 
          12784356*CHd[2, 2] + 12784356*CHd[3, 3] + 454542856*CHe[1, 1] - 
          220230648*CHe[2, 2] - 220230648*CHe[3, 3] + 212850108*CHl1[1, 1] - 
          220230648*CHl1[2, 2] - 220230648*CHl1[3, 3] + 
          316780463*CHl3[1, 1] - 116300293*CHl3[2, 2] - 55497120*CHl3[3, 3] - 
          12784356*CHq1[1, 1] - 12784356*CHq1[2, 2] - 22446942*CHq1[3, 3] + 
          7636320*CHq3[1, 1] + 7636320*CHq3[2, 2] - 43843332*CHq3[3, 3] - 
          25568712*CHu[1, 1] - 25568712*CHu[2, 2] + 24535218*CHu[3, 3]) - 
        3*MW2^2*MZ2^12*(74641584*CHd[1, 1] + 74641584*CHd[2, 2] + 
          74641584*CHd[3, 3] + 1942760392*CHe[1, 1] - 1168187232*CHe[2, 2] - 
          1168187232*CHe[3, 3] + 1513195600*CHl1[1, 1] - 
          1168187232*CHl1[2, 2] - 1168187232*CHl1[3, 3] + 
          1530822205*CHl3[1, 1] - 1150560627*CHl3[2, 2] - 
          697850808*CHl3[3, 3] - 74641584*CHq1[1, 1] - 74641584*CHq1[2, 2] - 
          149816896*CHq1[3, 3] + 120284748*CHq3[1, 1] + 
          120284748*CHq3[2, 2] - 472490990*CHq3[3, 3] - 149283168*CHu[1, 1] - 
          149283168*CHu[2, 2] + 291020312*CHu[3, 3]) + 
        16*MW2^6*MZ2^8*(207018501*CHd[1, 1] + 207018501*CHd[2, 2] + 
          207018501*CHd[3, 3] - 2616326005*CHe[1, 1] - 2196578310*CHe[2, 2] - 
          2196578310*CHe[3, 3] + 6937060643*CHl1[1, 1] - 
          2196578310*CHl1[2, 2] - 2196578310*CHl1[3, 3] - 
          2559136139*CHl3[1, 1] - 11692775092*CHl3[2, 2] - 
          6454266102*CHl3[3, 3] - 207018501*CHq1[1, 1] - 
          207018501*CHq1[2, 2] + 598886043*CHq1[3, 3] + 
          2513640411*CHq3[1, 1] + 2513640411*CHq3[2, 2] - 
          776263071*CHq3[3, 3] - 414037002*CHu[1, 1] - 414037002*CHu[2, 2] + 
          1172059362*CHu[3, 3]) + 2*MW2^3*MZ2^11*(57687750*CHd[1, 1] + 
          57687750*CHd[2, 2] + 57687750*CHd[3, 3] + 4952189128*CHe[1, 1] - 
          4100620068*CHe[2, 2] - 4100620068*CHe[3, 3] + 
          8277136026*CHl1[1, 1] - 4100620068*CHl1[2, 2] - 
          4100620068*CHl1[3, 3] + 6024185702*CHl3[1, 1] - 
          6353570392*CHl3[2, 2] - 5208021420*CHl3[3, 3] - 
          57687750*CHq1[1, 1] - 57687750*CHq1[2, 2] - 594259245*CHq1[3, 3] + 
          938891646*CHq3[1, 1] + 938891646*CHq3[2, 2] - 
          3156251805*CHq3[3, 3] - 115375500*CHu[1, 1] - 115375500*CHu[2, 2] + 
          2095294059*CHu[3, 3])) - 2*MT2^6*MW2*
       (1966080*MW2^13*(336*CHd[1, 1] + 336*CHd[2, 2] + 336*CHd[3, 3] - 
          8624*CHe[1, 1] + 3696*CHe[2, 2] + 3696*CHe[3, 3] - 
          8624*CHl1[1, 1] + 3696*CHl1[2, 2] + 3696*CHl1[3, 3] - 
          9217*CHl3[1, 1] + 3103*CHl3[2, 2] + 3696*CHl3[3, 3] - 
          336*CHq1[1, 1] - 336*CHq1[2, 2] + 336*CHq1[3, 3] + 
          1008*CHq3[1, 1] + 1008*CHq3[2, 2] + 294*CHq3[3, 3] - 
          672*CHu[1, 1] - 672*CHu[2, 2]) - 8*MW2^5*MZ2^8*
         (1114865667*CHd[1, 1] + 1114865667*CHd[2, 2] + 
          1114865667*CHd[3, 3] - 3771210463*CHe[1, 1] + 
          5153015070*CHe[2, 2] + 5153015070*CHe[3, 3] - 
          19974939009*CHl1[1, 1] + 5153015070*CHl1[2, 2] + 
          5153015070*CHl1[3, 3] - 12021303989*CHl3[1, 1] + 
          13106650090*CHl3[2, 2] + 14069280750*CHl3[3, 3] - 
          1114865667*CHq1[1, 1] - 1114865667*CHq1[2, 2] + 
          1410873813*CHq1[3, 3] - 1441336347*CHq3[1, 1] - 
          1441336347*CHq3[2, 2] + 8485094421*CHq3[3, 3] - 
          2229731334*CHu[1, 1] - 2229731334*CHu[2, 2] - 
          5513491260*CHu[3, 3]) + 16*MW2^6*MZ2^7*(2122207284*CHd[1, 1] + 
          2122207284*CHd[2, 2] + 2122207284*CHd[3, 3] + 
          9770228912*CHe[1, 1] - 2654564520*CHe[2, 2] - 
          2654564520*CHe[3, 3] - 14099063150*CHl1[1, 1] - 
          2654564520*CHl1[2, 2] - 2654564520*CHl1[3, 3] - 
          4009737701*CHl3[1, 1] + 7434760929*CHl3[2, 2] + 
          12196090008*CHl3[3, 3] - 2122207284*CHq1[1, 1] - 
          2122207284*CHq1[2, 2] + 1195463181*CHq1[3, 3] + 
          190936980*CHq3[1, 1] + 190936980*CHq3[2, 2] + 
          6980113875*CHq3[3, 3] - 4244414568*CHu[1, 1] - 
          4244414568*CHu[2, 2] - 4489535079*CHu[3, 3]) - 
        64*MW2^7*MZ2^6*(1046540307*CHd[1, 1] + 1046540307*CHd[2, 2] + 
          1046540307*CHd[3, 3] + 8231626474*CHe[1, 1] - 
          3761715648*CHe[2, 2] - 3761715648*CHe[3, 3] - 
          2645022935*CHl1[1, 1] - 3761715648*CHl1[2, 2] - 
          3761715648*CHl1[3, 3] + 1187732708*CHl3[1, 1] + 
          71039995*CHl3[2, 2] + 3356342088*CHl3[3, 3] - 
          1046540307*CHq1[1, 1] - 1046540307*CHq1[2, 2] + 
          500655114*CHq1[3, 3] + 847045197*CHq3[1, 1] + 
          847045197*CHq3[2, 2] + 2053697775*CHq3[3, 3] - 
          2093080614*CHu[1, 1] - 2093080614*CHu[2, 2] - 
          1231023279*CHu[3, 3]) + 64*MW2^8*MZ2^5*(1261218132*CHd[1, 1] + 
          1261218132*CHd[2, 2] + 1261218132*CHd[3, 3] + 
          14157071978*CHe[1, 1] - 7189541064*CHe[2, 2] - 
          7189541064*CHe[3, 3] + 652920330*CHl1[1, 1] - 
          7189541064*CHl1[2, 2] - 7189541064*CHl1[3, 3] + 
          4378297543*CHl3[1, 1] - 3464163851*CHl3[2, 2] + 
          1840206744*CHl3[3, 3] - 1261218132*CHq1[1, 1] - 
          1261218132*CHq1[2, 2] + 708794514*CHq1[3, 3] + 
          1795421916*CHq3[1, 1] + 1795421916*CHq3[2, 2] + 
          1735991010*CHq3[3, 3] - 2522436264*CHu[1, 1] - 
          2522436264*CHu[2, 2] - 862307370*CHu[3, 3]) + 
        MW2^2*MZ2^11*(-258783396*CHd[1, 1] - 258783396*CHd[2, 2] - 
          258783396*CHd[3, 3] - 8410564260*CHe[1, 1] + 4247413512*CHe[2, 2] + 
          4247413512*CHe[3, 3] - 4409832104*CHl1[1, 1] + 
          4247413512*CHl1[2, 2] + 4247413512*CHl1[3, 3] - 
          6353167032*CHl3[1, 1] + 2304078584*CHl3[2, 2] + 
          1414668384*CHl3[3, 3] + 258783396*CHq1[1, 1] + 
          258783396*CHq1[2, 2] + 441288777*CHq1[3, 3] - 
          235799208*CHq3[1, 1] - 235799208*CHq3[2, 2] + 
          1267705911*CHq3[3, 3] + 517566792*CHu[1, 1] + 517566792*CHu[2, 2] - 
          756587745*CHu[3, 3]) - 256*MW2^9*MZ2^4*(231875124*CHd[1, 1] + 
          231875124*CHd[2, 2] + 231875124*CHd[3, 3] + 3986808628*CHe[1, 1] - 
          2089320180*CHe[2, 2] - 2089320180*CHe[3, 3] + 
          1087788944*CHl1[1, 1] - 2089320180*CHl1[2, 2] - 
          2089320180*CHl1[3, 3] + 1662417947*CHl3[1, 1] - 
          1514691177*CHl3[2, 2] - 147231372*CHl3[3, 3] - 
          231875124*CHq1[1, 1] - 231875124*CHq1[2, 2] + 
          174894108*CHq1[3, 3] + 488970684*CHq3[1, 1] + 
          488970684*CHq3[2, 2] + 260133990*CHq3[3, 3] - 463750248*CHu[1, 1] - 
          463750248*CHu[2, 2] - 81177480*CHu[3, 3]) + 2048*MW2^10*MZ2^3*
         (11175780*CHd[1, 1] + 11175780*CHd[2, 2] + 11175780*CHd[3, 3] + 
          383004108*CHe[1, 1] - 199451253*CHe[2, 2] - 199451253*CHe[3, 3] + 
          174511168*CHl1[1, 1] - 199451253*CHl1[2, 2] - 
          199451253*CHl1[3, 3] + 201711120*CHl3[1, 1] - 
          172251301*CHl3[2, 2] - 61979913*CHl3[3, 3] - 11175780*CHq1[1, 1] - 
          11175780*CHq1[2, 2] + 12880131*CHq1[3, 3] + 35880840*CHq3[1, 1] + 
          35880840*CHq3[2, 2] + 13250133*CHq3[3, 3] - 22351560*CHu[1, 1] - 
          22351560*CHu[2, 2] - 558915*CHu[3, 3]) - 49152*MW2^12*MZ2*
         (52281*CHd[1, 1] + 52281*CHd[2, 2] + 52281*CHd[3, 3] - 
          2495759*CHe[1, 1] + 1174221*CHe[2, 2] + 1174221*CHe[3, 3] - 
          2002959*CHl1[1, 1] + 1174221*CHl1[2, 2] + 1174221*CHl1[3, 3] - 
          2095294*CHl3[1, 1] + 1081886*CHl3[2, 2] + 878541*CHl3[3, 3] - 
          52281*CHq1[1, 1] - 52281*CHq1[2, 2] + 20781*CHq1[3, 3] + 
          76203*CHq3[1, 1] + 76203*CHq3[2, 2] + 6921*CHq3[3, 3] - 
          104562*CHu[1, 1] - 104562*CHu[2, 2] - 6300*CHu[3, 3]) - 
        9*MZ2^13*(164160*CHd[1, 1] + 164160*CHd[2, 2] + 164160*CHd[3, 3] + 
          8864364*CHe[1, 1] - 3618000*CHe[2, 2] - 3618000*CHe[3, 3] + 
          2623182*CHl1[1, 1] - 3618000*CHl1[2, 2] - 3618000*CHl1[3, 3] + 
          6238607*CHl3[1, 1] - 2575*CHl3[2, 2] - 164160*CHq1[1, 1] - 
          164160*CHq1[2, 2] - 136155*CHq1[3, 3] + 2895*CHq3[3, 3] - 
          328320*CHu[1, 1] - 328320*CHu[2, 2] + 7725*CHu[3, 3]) - 
        8192*MW2^11*MZ2^2*(111921*CHd[1, 1] + 111921*CHd[2, 2] + 
          111921*CHd[3, 3] + 48858281*CHe[1, 1] - 24536589*CHe[2, 2] - 
          24536589*CHe[3, 3] + 30600341*CHl1[1, 1] - 24536589*CHl1[2, 2] - 
          24536589*CHl1[3, 3] + 32370289*CHl3[1, 1] - 22766641*CHl3[2, 2] - 
          12920703*CHl3[3, 3] - 111921*CHq1[1, 1] - 111921*CHq1[2, 2] + 
          802320*CHq1[3, 3] + 2028501*CHq3[1, 1] + 2028501*CHq3[2, 2] + 
          758679*CHq3[3, 3] - 223842*CHu[1, 1] - 223842*CHu[2, 2] + 
          210150*CHu[3, 3]) + MW2*MZ2^12*(32215446*CHd[1, 1] + 
          32215446*CHd[2, 2] + 32215446*CHd[3, 3] + 1276886378*CHe[1, 1] - 
          574816572*CHe[2, 2] - 574816572*CHe[3, 3] + 492459465*CHl1[1, 1] - 
          574816572*CHl1[2, 2] - 574816572*CHl1[3, 3] + 
          913937797*CHl3[1, 1] - 153338240*CHl3[2, 2] - 82224480*CHl3[3, 3] - 
          32215446*CHq1[1, 1] - 32215446*CHq1[2, 2] - 42861936*CHq1[3, 3] + 
          12033720*CHq3[1, 1] + 12033720*CHq3[2, 2] - 84170886*CHq3[3, 3] - 
          64430892*CHu[1, 1] - 64430892*CHu[2, 2] + 49617951*CHu[3, 3]) - 
        8*MW2^4*MZ2^9*(13983063*CHd[1, 1] + 13983063*CHd[2, 2] + 
          13983063*CHd[3, 3] + 7196934926*CHe[1, 1] - 4945560774*CHe[2, 2] - 
          4945560774*CHe[3, 3] + 9192786959*CHl1[1, 1] - 
          4945560774*CHl1[2, 2] - 4945560774*CHl1[3, 3] + 
          7904285368*CHl3[1, 1] - 6234062365*CHl3[2, 2] - 
          5340030858*CHl3[3, 3] - 13983063*CHq1[1, 1] - 13983063*CHq1[2, 2] - 
          733531455*CHq1[3, 3] + 851341887*CHq3[1, 1] + 
          851341887*CHq3[2, 2] - 3593531445*CHq3[3, 3] - 27966126*CHu[1, 1] - 
          27966126*CHu[2, 2] + 2286314913*CHu[3, 3]) + 
        2*MW2^3*MZ2^10*(431070927*CHd[1, 1] + 431070927*CHd[2, 2] + 
          431070927*CHd[3, 3] + 14914319551*CHe[1, 1] - 
          8568261870*CHe[2, 2] - 8568261870*CHe[3, 3] + 
          11267310593*CHl1[1, 1] - 8568261870*CHl1[2, 2] - 
          8568261870*CHl1[3, 3] + 12685398764*CHl3[1, 1] - 
          7150173699*CHl3[2, 2] - 5151345846*CHl3[3, 3] - 
          431070927*CHq1[1, 1] - 431070927*CHq1[2, 2] - 
          1059343833*CHq1[3, 3] + 906851421*CHq3[1, 1] + 
          906851421*CHq3[2, 2] - 3983481975*CHq3[3, 3] - 
          862141854*CHu[1, 1] - 862141854*CHu[2, 2] + 
          2451740760*CHu[3, 3])) + MT2^4*MW2^2*
       (9*MZ2^14*(228540*CHd[1, 1] + 228540*CHd[2, 2] + 228540*CHd[3, 3] + 
          13314896*CHe[1, 1] - 5413800*CHe[2, 2] - 5413800*CHe[3, 3] + 
          3950548*CHl1[1, 1] - 5413800*CHl1[2, 2] - 5413800*CHl1[3, 3] + 
          9351473*CHl3[1, 1] - 12875*CHl3[2, 2] - 228540*CHq1[1, 1] - 
          228540*CHq1[2, 2] - 222420*CHq1[3, 3] - 11270*CHq3[3, 3] - 
          457080*CHu[1, 1] - 457080*CHu[2, 2]) - 1310720*MW2^14*
         (1680*CHd[1, 1] + 1680*CHd[2, 2] + 1680*CHd[3, 3] - 
          43120*CHe[1, 1] + 18480*CHe[2, 2] + 18480*CHe[3, 3] - 
          43120*CHl1[1, 1] + 18480*CHl1[2, 2] + 18480*CHl1[3, 3] - 
          46019*CHl3[1, 1] + 15581*CHl3[2, 2] + 18480*CHl3[3, 3] - 
          1680*CHq1[1, 1] - 1680*CHq1[2, 2] + 1680*CHq1[3, 3] + 
          5040*CHq3[1, 1] + 5040*CHq3[2, 2] + 798*CHq3[3, 3] - 
          3360*CHu[1, 1] - 3360*CHu[2, 2]) + 16*MW2^6*MZ2^8*
         (1360887501*CHd[1, 1] + 1360887501*CHd[2, 2] + 
          1360887501*CHd[3, 3] + 8182159231*CHe[1, 1] + 
          2034133818*CHe[2, 2] + 2034133818*CHe[3, 3] - 
          21480375041*CHl1[1, 1] + 2034133818*CHl1[2, 2] + 
          2034133818*CHl1[3, 3] - 2823931681*CHl3[1, 1] + 
          20690577178*CHl3[2, 2] + 18284537898*CHl3[3, 3] - 
          1360887501*CHq1[1, 1] - 1360887501*CHq1[2, 2] + 
          464294301*CHq1[3, 3] - 2987758413*CHq3[1, 1] - 
          2987758413*CHq3[2, 2] + 7676891955*CHq3[3, 3] - 
          2721775002*CHu[1, 1] - 2721775002*CHu[2, 2] - 
          5660348532*CHu[3, 3]) - 32*MW2^7*MZ2^7*(3448837944*CHd[1, 1] + 
          3448837944*CHd[2, 2] + 3448837944*CHd[3, 3] + 
          26250807334*CHe[1, 1] - 8750351016*CHe[2, 2] - 
          8750351016*CHe[3, 3] - 17060674542*CHl1[1, 1] - 
          8750351016*CHl1[2, 2] - 8750351016*CHl1[3, 3] + 
          4358790812*CHl3[1, 1] + 12669114338*CHl3[2, 2] + 
          18106139592*CHl3[3, 3] - 3448837944*CHq1[1, 1] - 
          3448837944*CHq1[2, 2] + 677471967*CHq1[3, 3] - 
          286884072*CHq3[1, 1] - 286884072*CHq3[2, 2] + 
          8130462219*CHq3[3, 3] - 6897675888*CHu[1, 1] - 
          6897675888*CHu[2, 2] - 5648722929*CHu[3, 3]) + 
        64*MW2^8*MZ2^6*(3657946542*CHd[1, 1] + 3657946542*CHd[2, 2] + 
          3657946542*CHd[3, 3] + 33439773814*CHe[1, 1] - 
          15292414680*CHe[2, 2] - 15292414680*CHe[3, 3] - 
          5924599432*CHl1[1, 1] - 15292414680*CHl1[2, 2] - 
          15292414680*CHl1[3, 3] + 9303103949*CHl3[1, 1] - 
          64711299*CHl3[2, 2] + 10465533048*CHl3[3, 3] - 
          3657946542*CHq1[1, 1] - 3657946542*CHq1[2, 2] + 
          1179204468*CHq1[3, 3] + 2767248162*CHq3[1, 1] + 
          2767248162*CHq3[2, 2] + 5751625722*CHq3[3, 3] - 
          7315893084*CHu[1, 1] - 7315893084*CHu[2, 2] - 
          3467231730*CHu[3, 3]) - 128*MW2^9*MZ2^5*(2233827084*CHd[1, 1] + 
          2233827084*CHd[2, 2] + 2233827084*CHd[3, 3] + 
          26602199206*CHe[1, 1] - 13480150008*CHe[2, 2] - 
          13480150008*CHe[3, 3] + 2347687102*CHl1[1, 1] - 
          13480150008*CHl1[2, 2] - 13480150008*CHl1[3, 3] + 
          9285776321*CHl3[1, 1] - 6542060789*CHl3[2, 2] + 
          2748224760*CHl3[3, 3] - 2233827084*CHq1[1, 1] - 
          2233827084*CHq1[2, 2] + 1158950814*CHq1[3, 3] + 
          3181245444*CHq3[1, 1] + 3181245444*CHq3[2, 2] + 
          2795633730*CHq3[3, 3] - 4467654168*CHu[1, 1] - 
          4467654168*CHu[2, 2] - 1304622438*CHu[3, 3]) + 
        2*MW2^3*MZ2^11*(56532816*CHd[1, 1] + 56532816*CHd[2, 2] + 
          56532816*CHd[3, 3] - 1645024522*CHe[1, 1] + 1455701544*CHe[2, 2] + 
          1455701544*CHe[3, 3] - 3579120900*CHl1[1, 1] + 
          1455701544*CHl1[2, 2] + 1455701544*CHl1[3, 3] - 
          3155755766*CHl3[1, 1] + 1879066678*CHl3[2, 2] + 
          2418835056*CHl3[3, 3] - 56532816*CHq1[1, 1] - 56532816*CHq1[2, 2] + 
          247488177*CHq1[3, 3] - 461037924*CHq3[1, 1] - 
          461037924*CHq3[2, 2] + 1982551893*CHq3[3, 3] - 
          113065632*CHu[1, 1] - 113065632*CHu[2, 2] - 1289697369*CHu[3, 3]) - 
        4*MW2^4*MZ2^10*(696485433*CHd[1, 1] + 696485433*CHd[2, 2] + 
          696485433*CHd[3, 3] + 5548317763*CHe[1, 1] - 3819420066*CHe[2, 2] - 
          3819420066*CHe[3, 3] + 2794754173*CHl1[1, 1] - 
          3819420066*CHl1[2, 2] - 3819420066*CHl1[3, 3] + 
          1725135434*CHl3[1, 1] - 4889038805*CHl3[2, 2] - 
          840681018*CHl3[3, 3] - 696485433*CHq1[1, 1] - 
          696485433*CHq1[2, 2] - 318143931*CHq1[3, 3] + 
          419155803*CHq3[1, 1] + 419155803*CHq3[2, 2] + 
          261199767*CHq3[3, 3] - 1392970866*CHu[1, 1] - 
          1392970866*CHu[2, 2] - 164745432*CHu[3, 3]) + 
        512*MW2^10*MZ2^4*(403568748*CHd[1, 1] + 403568748*CHd[2, 2] + 
          403568748*CHd[3, 3] + 7226688652*CHe[1, 1] - 3782328336*CHe[2, 2] - 
          3782328336*CHe[3, 3] + 2086915104*CHl1[1, 1] - 
          3782328336*CHl1[2, 2] - 3782328336*CHl1[3, 3] + 
          3092082107*CHl3[1, 1] - 2777161333*CHl3[2, 2] - 
          340732584*CHl3[3, 3] - 403568748*CHq1[1, 1] - 
          403568748*CHq1[2, 2] + 316234116*CHq1[3, 3] + 
          865702836*CHq3[1, 1] + 865702836*CHq3[2, 2] + 
          452007378*CHq3[3, 3] - 807137496*CHu[1, 1] - 807137496*CHu[2, 2] - 
          131140728*CHu[3, 3]) - 4096*MW2^11*MZ2^3*(18523914*CHd[1, 1] + 
          18523914*CHd[2, 2] + 18523914*CHd[3, 3] + 678014130*CHe[1, 1] - 
          352111137*CHe[2, 2] - 352111137*CHe[3, 3] + 314889590*CHl1[1, 1] - 
          352111137*CHl1[2, 2] - 352111137*CHl1[3, 3] + 
          360554211*CHl3[1, 1] - 306446516*CHl3[2, 2] - 
          113173809*CHl3[3, 3] - 18523914*CHq1[1, 1] - 18523914*CHq1[2, 2] + 
          23054397*CHq1[3, 3] + 61377606*CHq3[1, 1] + 61377606*CHq3[2, 2] + 
          22248249*CHq3[3, 3] - 37047828*CHu[1, 1] - 37047828*CHu[2, 2] - 
          1519029*CHu[3, 3]) + 32768*MW2^13*MZ2*(278061*CHd[1, 1] + 
          278061*CHd[2, 2] + 278061*CHd[3, 3] - 12731579*CHe[1, 1] + 
          5963601*CHe[2, 2] + 5963601*CHe[3, 3] - 10267579*CHl1[1, 1] + 
          5963601*CHl1[2, 2] + 5963601*CHl1[3, 3] - 10759594*CHl3[1, 1] + 
          5471586*CHl3[2, 2] + 4485201*CHl3[3, 3] - 278061*CHq1[1, 1] - 
          278061*CHq1[2, 2] + 140721*CHq1[3, 3] + 430983*CHq3[1, 1] + 
          430983*CHq3[2, 2] + 34341*CHq3[3, 3] - 556122*CHu[1, 1] - 
          556122*CHu[2, 2] - 11340*CHu[3, 3]) + 16384*MW2^12*MZ2^2*
         (63156*CHd[1, 1] + 63156*CHd[2, 2] + 63156*CHd[3, 3] + 
          84750996*CHe[1, 1] - 42366234*CHe[2, 2] - 42366234*CHe[3, 3] + 
          53623816*CHl1[1, 1] - 42366234*CHl1[2, 2] - 42366234*CHl1[3, 3] + 
          56685246*CHl3[1, 1] - 39304804*CHl3[2, 2] - 22610232*CHl3[3, 3] - 
          63156*CHq1[1, 1] - 63156*CHq1[2, 2] + 1266309*CHq1[3, 3] + 
          3168234*CHq3[1, 1] + 3168234*CHq3[2, 2] + 1033602*CHq3[3, 3] - 
          126312*CHu[1, 1] - 126312*CHu[2, 2] + 224970*CHu[3, 3]) - 
        2*MW2*MZ2^13*(18730512*CHd[1, 1] + 18730512*CHd[2, 2] + 
          18730512*CHd[3, 3] + 636185138*CHe[1, 1] - 301811688*CHe[2, 2] - 
          301811688*CHe[3, 3] + 277425462*CHl1[1, 1] - 301811688*CHl1[2, 2] - 
          301811688*CHl1[3, 3] + 457010542*CHl3[1, 1] - 
          122226608*CHl3[2, 2] - 64031520*CHl3[3, 3] - 18730512*CHq1[1, 1] - 
          18730512*CHq1[2, 2] - 27240867*CHq1[3, 3] + 9157140*CHq3[1, 1] + 
          9157140*CHq3[2, 2] - 62967177*CHq3[3, 3] - 37461024*CHu[1, 1] - 
          37461024*CHu[2, 2] + 36663777*CHu[3, 3]) + 
        MW2^2*MZ2^12*(176026728*CHd[1, 1] + 176026728*CHd[2, 2] + 
          176026728*CHd[3, 3] + 4640193412*CHe[1, 1] - 2654660928*CHe[2, 2] - 
          2654660928*CHe[3, 3] + 3242461888*CHl1[1, 1] - 
          2654660928*CHl1[2, 2] - 2654660928*CHl1[3, 3] + 
          3855449957*CHl3[1, 1] - 2041672859*CHl3[2, 2] - 
          1404447432*CHl3[3, 3] - 176026728*CHq1[1, 1] - 
          176026728*CHq1[2, 2] - 329015814*CHq1[3, 3] + 
          252304812*CHq3[1, 1] + 252304812*CHq3[2, 2] - 
          1217007276*CHq3[3, 3] - 352053456*CHu[1, 1] - 352053456*CHu[2, 2] + 
          746804286*CHu[3, 3]) + 8*MW2^5*MZ2^9*(530583426*CHd[1, 1] + 
          530583426*CHd[2, 2] + 530583426*CHd[3, 3] + 5654253328*CHe[1, 1] - 
          7268907492*CHe[2, 2] - 7268907492*CHe[3, 3] + 
          14428670658*CHl1[1, 1] - 7268907492*CHl1[2, 2] - 
          7268907492*CHl1[3, 3] + 5623298561*CHl3[1, 1] - 
          16074279589*CHl3[2, 2] - 9934912524*CHl3[3, 3] - 
          530583426*CHq1[1, 1] - 530583426*CHq1[2, 2] - 
          614656566*CHq1[3, 3] + 2483029602*CHq3[1, 1] + 
          2483029602*CHq3[2, 2] - 4001090058*CHq3[3, 3] - 
          1061166852*CHu[1, 1] - 1061166852*CHu[2, 2] + 
          2945748798*CHu[3, 3])) + MT2^5*MW2*
       (-9*MZ2^14*(85620*CHd[1, 1] + 85620*CHd[2, 2] + 85620*CHd[3, 3] + 
          4428512*CHe[1, 1] - 1811640*CHe[2, 2] - 1811640*CHe[3, 3] + 
          1308436*CHl1[1, 1] - 1811640*CHl1[2, 2] - 1811640*CHl1[3, 3] + 
          3122651*CHl3[1, 1] + 2575*CHl3[2, 2] - 85620*CHq1[1, 1] - 
          85620*CHq1[2, 2] - 58260*CHq1[3, 3] - 1610*CHq3[3, 3] - 
          171240*CHu[1, 1] - 171240*CHu[2, 2]) + 13107200*MW2^14*
         (168*CHd[1, 1] + 168*CHd[2, 2] + 168*CHd[3, 3] - 4312*CHe[1, 1] + 
          1848*CHe[2, 2] + 1848*CHe[3, 3] - 4312*CHl1[1, 1] + 
          1848*CHl1[2, 2] + 1848*CHl1[3, 3] - 4601*CHl3[1, 1] + 
          1559*CHl3[2, 2] + 1848*CHl3[3, 3] - 168*CHq1[1, 1] - 
          168*CHq1[2, 2] + 168*CHq1[3, 3] + 504*CHq3[1, 1] + 504*CHq3[2, 2] + 
          105*CHq3[3, 3] - 336*CHu[1, 1] - 336*CHu[2, 2]) - 
        16*MW2^6*MZ2^8*(1989194901*CHd[1, 1] + 1989194901*CHd[2, 2] + 
          1989194901*CHd[3, 3] + 2292554455*CHe[1, 1] + 
          4849866642*CHe[2, 2] + 4849866642*CHe[3, 3] - 
          29652564343*CHl1[1, 1] + 4849866642*CHl1[2, 2] + 
          4849866642*CHl1[3, 3] - 12502245757*CHl3[1, 1] + 
          22000185228*CHl3[2, 2] + 22726957986*CHl3[3, 3] - 
          1989194901*CHq1[1, 1] - 1989194901*CHq1[2, 2] + 
          1667971377*CHq1[3, 3] - 2529498429*CHq3[1, 1] - 
          2529498429*CHq3[2, 2] + 12210629529*CHq3[3, 3] - 
          3978389802*CHu[1, 1] - 3978389802*CHu[2, 2] - 
          8208310434*CHu[3, 3]) + 32*MW2^7*MZ2^7*(3786146256*CHd[1, 1] + 
          3786146256*CHd[2, 2] + 3786146256*CHd[3, 3] + 
          23091471772*CHe[1, 1] - 7501458216*CHe[2, 2] - 
          7501458216*CHe[3, 3] - 21130987754*CHl1[1, 1] - 
          7501458216*CHl1[2, 2] - 7501458216*CHl1[3, 3] - 
          1388108158*CHl3[1, 1] + 12241421380*CHl3[2, 2] + 
          20088818904*CHl3[3, 3] - 3786146256*CHq1[1, 1] - 
          3786146256*CHq1[2, 2] + 1568878341*CHq1[3, 3] + 
          349023240*CHq3[1, 1] + 349023240*CHq3[2, 2] + 
          10662373611*CHq3[3, 3] - 7572292512*CHu[1, 1] - 
          7572292512*CHu[2, 2] - 6970882299*CHu[3, 3]) - 
        64*MW2^8*MZ2^6*(3709098018*CHd[1, 1] + 3709098018*CHd[2, 2] + 
          3709098018*CHd[3, 3] + 31808830744*CHe[1, 1] - 
          14649967008*CHe[2, 2] - 14649967008*CHe[3, 3] - 
          7378935186*CHl1[1, 1] - 14649967008*CHl1[2, 2] - 
          14649967008*CHl1[3, 3] + 6824990273*CHl3[1, 1] - 
          446041549*CHl3[2, 2] + 11019854640*CHl3[3, 3] - 
          3709098018*CHq1[1, 1] - 3709098018*CHq1[2, 2] + 
          1566115332*CHq1[3, 3] + 3040563438*CHq3[1, 1] + 
          3040563438*CHq3[2, 2] + 6611849382*CHq3[3, 3] - 
          7418196036*CHu[1, 1] - 7418196036*CHu[2, 2] - 
          3916156818*CHu[3, 3]) + 128*MW2^9*MZ2^5*(2202997524*CHd[1, 1] + 
          2202997524*CHd[2, 2] + 2202997524*CHd[3, 3] + 
          25781291650*CHe[1, 1] - 13094139192*CHe[2, 2] - 
          13094139192*CHe[3, 3] + 1908819170*CHl1[1, 1] - 
          13094139192*CHl1[2, 2] - 13094139192*CHl1[3, 3] + 
          8526562019*CHl3[1, 1] - 6476396343*CHl3[2, 2] + 
          2870921832*CHl3[3, 3] - 2202997524*CHq1[1, 1] - 
          2202997524*CHq1[2, 2] + 1220940162*CHq1[3, 3] + 
          3180723804*CHq3[1, 1] + 3180723804*CHq3[2, 2] + 
          2916250914*CHq3[3, 3] - 4405995048*CHu[1, 1] - 
          4405995048*CHu[2, 2] - 1392410346*CHu[3, 3]) - 
        1024*MW2^10*MZ2^4*(198165126*CHd[1, 1] + 198165126*CHd[2, 2] + 
          198165126*CHd[3, 3] + 3525824326*CHe[1, 1] - 1845421374*CHe[2, 2] - 
          1845421374*CHe[3, 3] + 1003727596*CHl1[1, 1] - 
          1845421374*CHl1[2, 2] - 1845421374*CHl1[3, 3] + 
          1497168680*CHl3[1, 1] - 1351980290*CHl3[2, 2] - 
          157095450*CHl3[3, 3] - 198165126*CHq1[1, 1] - 
          198165126*CHq1[2, 2] + 153839862*CHq1[3, 3] + 
          424230210*CHq3[1, 1] + 424230210*CHq3[2, 2] + 
          222356319*CHq3[3, 3] - 396330252*CHu[1, 1] - 396330252*CHu[2, 2] - 
          66766800*CHu[3, 3]) + 2*MW2^2*MZ2^12*(7666992*CHd[1, 1] + 
          7666992*CHd[2, 2] + 7666992*CHd[3, 3] + 625776796*CHe[1, 1] - 
          217310976*CHe[2, 2] - 217310976*CHe[3, 3] + 78239151*CHl1[1, 1] - 
          217310976*CHl1[2, 2] - 217310976*CHl1[3, 3] + 
          346650089*CHl3[1, 1] + 51099962*CHl3[2, 2] + 86611260*CHl3[3, 3] - 
          7666992*CHq1[1, 1] - 7666992*CHq1[2, 2] - 1598595*CHq1[3, 3] - 
          20013138*CHq3[1, 1] - 20013138*CHq3[2, 2] + 100709151*CHq3[3, 3] - 
          15333984*CHu[1, 1] - 15333984*CHu[2, 2] - 61524456*CHu[3, 3]) + 
        12288*MW2^11*MZ2^3*(6143916*CHd[1, 1] + 6143916*CHd[2, 2] + 
          6143916*CHd[3, 3] + 221556996*CHe[1, 1] - 115094739*CHe[2, 2] - 
          115094739*CHe[3, 3] + 102421296*CHl1[1, 1] - 115094739*CHl1[2, 2] - 
          115094739*CHl1[3, 3] + 117747055*CHl3[1, 1] - 99768980*CHl3[2, 2] - 
          36660479*CHl3[3, 3] - 6143916*CHq1[1, 1] - 6143916*CHq1[2, 2] + 
          7373561*CHq1[3, 3] + 20165928*CHq3[1, 1] + 20165928*CHq3[2, 2] + 
          7308271*CHq3[3, 3] - 12287832*CHu[1, 1] - 12287832*CHu[2, 2] - 
          417625*CHu[3, 3]) - 163840*MW2^13*MZ2*(54315*CHd[1, 1] + 
          54315*CHd[2, 2] + 54315*CHd[3, 3] - 2526125*CHe[1, 1] + 
          1185255*CHe[2, 2] + 1185255*CHe[3, 3] - 2033325*CHl1[1, 1] + 
          1185255*CHl1[2, 2] + 1185255*CHl1[3, 3] - 2129296*CHl3[1, 1] + 
          1089284*CHl3[2, 2] + 889575*CHl3[3, 3] - 54315*CHq1[1, 1] - 
          54315*CHq1[2, 2] + 25335*CHq1[3, 3] + 82305*CHq3[1, 1] + 
          82305*CHq3[2, 2] + 5355*CHq3[3, 3] - 108630*CHu[1, 1] - 
          108630*CHu[2, 2] - 3780*CHu[3, 3]) - 122880*MW2^12*MZ2^2*
         (13782*CHd[1, 1] + 13782*CHd[2, 2] + 13782*CHd[3, 3] + 
          11136422*CHe[1, 1] - 5574558*CHe[2, 2] - 5574558*CHe[3, 3] + 
          7023342*CHl1[1, 1] - 5574558*CHl1[2, 2] - 5574558*CHl1[3, 3] + 
          7431603*CHl3[1, 1] - 5166297*CHl3[2, 2] - 2961642*CHl3[3, 3] - 
          13782*CHq1[1, 1] - 13782*CHq1[2, 2] + 168416*CHq1[3, 3] + 
          430254*CHq3[1, 1] + 430254*CHq3[2, 2] + 151834*CHq3[3, 3] - 
          27564*CHu[1, 1] - 27564*CHu[2, 2] + 36260*CHu[3, 3]) + 
        6*MW2*MZ2^13*(1569942*CHd[1, 1] + 1569942*CHd[2, 2] + 
          1569942*CHd[3, 3] + 40423784*CHe[1, 1] - 20662452*CHe[2, 2] - 
          20662452*CHe[3, 3] + 20279031*CHl1[1, 1] - 20662452*CHl1[2, 2] - 
          20662452*CHl1[3, 3] + 30321684*CHl3[1, 1] - 10619799*CHl3[2, 2] - 
          6048480*CHl3[3, 3] - 1569942*CHq1[1, 1] - 1569942*CHq1[2, 2] - 
          2166670*CHq1[3, 3] + 895140*CHq3[1, 1] + 895140*CHq3[2, 2] - 
          6986870*CHq3[3, 3] - 3139884*CHu[1, 1] - 3139884*CHu[2, 2] + 
          4027403*CHu[3, 3]) - 2*MW2^3*MZ2^11*(301276434*CHd[1, 1] + 
          301276434*CHd[2, 2] + 301276434*CHd[3, 3] + 8361674510*CHe[1, 1] - 
          4240715988*CHe[2, 2] - 4240715988*CHe[3, 3] + 
          4133166214*CHl1[1, 1] - 4240715988*CHl1[2, 2] - 
          4240715988*CHl1[3, 3] + 5736414991*CHl3[1, 1] - 
          2637467211*CHl3[2, 2] - 1183284300*CHl3[3, 3] - 
          301276434*CHq1[1, 1] - 301276434*CHq1[2, 2] - 
          430934655*CHq1[3, 3] + 180392490*CHq3[1, 1] + 
          180392490*CHq3[2, 2] - 824454981*CHq3[3, 3] - 602552868*CHu[1, 1] - 
          602552868*CHu[2, 2] + 487298361*CHu[3, 3]) + 
        4*MW2^4*MZ2^10*(644320257*CHd[1, 1] + 644320257*CHd[2, 2] + 
          644320257*CHd[3, 3] + 16940203053*CHe[1, 1] - 
          10479229458*CHe[2, 2] - 10479229458*CHe[3, 3] + 
          14173343411*CHl1[1, 1] - 10479229458*CHl1[2, 2] - 
          10479229458*CHl1[3, 3] + 13890254337*CHl3[1, 1] - 
          10762318532*CHl3[2, 2] - 6886632186*CHl3[3, 3] - 
          644320257*CHq1[1, 1] - 644320257*CHq1[2, 2] - 
          1271414319*CHq1[3, 3] + 1286362971*CHq3[1, 1] + 
          1286362971*CHq3[2, 2] - 4497190821*CHq3[3, 3] - 
          1288640514*CHu[1, 1] - 1288640514*CHu[2, 2] + 
          2842961820*CHu[3, 3]) - 16*MW2^5*MZ2^9*(7158846*CHd[1, 1] + 
          7158846*CHd[2, 2] + 7158846*CHd[3, 3] + 7496555447*CHe[1, 1] - 
          6225955464*CHe[2, 2] - 6225955464*CHe[3, 3] + 
          12975749200*CHl1[1, 1] - 6225955464*CHl1[2, 2] - 
          6225955464*CHl1[3, 3] + 9003934603*CHl3[1, 1] - 
          10197770061*CHl3[2, 2] - 8175552036*CHl3[3, 3] - 
          7158846*CHq1[1, 1] - 7158846*CHq1[2, 2] - 885970422*CHq1[3, 3] + 
          1412913636*CHq3[1, 1] + 1412913636*CHq3[2, 2] - 
          4765647828*CHq3[3, 3] - 14317692*CHu[1, 1] - 14317692*CHu[2, 2] + 
          3147556695*CHu[3, 3]))))/(2*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
      MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) - 
   (3*MW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*(MW2^6*(MW2 + MZ2)*(-4*MW2^4*MZ2^9*(410557008*CHd[1, 1] + 
            410557008*CHd[2, 2] + 410557008*CHd[3, 3] + 3530974944*
             CHe[1, 1] - 1574811120*CHe[2, 2] - 1574811120*CHe[3, 3] + 
            1942600842*CHl1[1, 1] - 3965468592*CHl1[2, 2] - 
            3561313296*CHl1[3, 3] - 2659191545*CHl3[1, 1] + 
            2504450349*CHl3[2, 2] + 3485364984*CHl3[3, 3] - 
            502118832*CHq1[1, 1] - 502118832*CHq1[2, 2] - 
            96301626*CHq1[3, 3] + 131637444*CHq3[1, 1] + 
            131637444*CHq3[2, 2] - 99523626*CHq3[3, 3] - 
            821114016*CHu[1, 1] - 821114016*CHu[2, 2]) + 
          8*MW2^5*MZ2^8*(389997915*CHd[1, 1] + 389997915*CHd[2, 2] + 
            389997915*CHd[3, 3] + 3730141413*CHe[1, 1] - 
            1814938098*CHe[2, 2] - 1814938098*CHe[3, 3] + 
            2009080439*CHl1[1, 1] - 3850595574*CHl1[2, 2] - 
            3441032754*CHl1[3, 3] - 3286588175*CHl3[1, 1] + 
            1359449676*CHl3[2, 2] + 3172608990*CHl3[3, 3] - 
            441343707*CHq1[1, 1] - 441343707*CHq1[2, 2] - 
            11996607*CHq1[3, 3] + 261445749*CHq3[1, 1] + 
            261445749*CHq3[2, 2] - 27489927*CHq3[3, 3] - 
            779995830*CHu[1, 1] - 779995830*CHu[2, 2]) + 
          2*MW2^3*MZ2^10*(290659629*CHd[1, 1] + 290659629*CHd[2, 2] + 
            290659629*CHd[3, 3] + 2304762911*CHe[1, 1] - 
            927143634*CHe[2, 2] - 927143634*CHe[3, 3] + 1401779247*
             CHl1[1, 1] - 2843400630*CHl1[2, 2] - 2579808594*CHl1[3, 3] - 
            1413927835*CHl3[1, 1] + 2462490744*CHl3[2, 2] + 
            2581609686*CHl3[3, 3] - 380574525*CHq1[1, 1] - 
            380574525*CHq1[2, 2] - 115232523*CHq1[3, 3] + 
            30595911*CHq3[1, 1] + 30595911*CHq3[2, 2] - 
            104387619*CHq3[3, 3] - 581319258*CHu[1, 1] - 
            581319258*CHu[2, 2]) - 32*MW2^6*MZ2^7*(118390503*CHd[1, 1] + 
            118390503*CHd[2, 2] + 118390503*CHd[3, 3] + 1385934093*
             CHe[1, 1] - 718996422*CHe[2, 2] - 718996422*CHe[3, 3] + 
            777172679*CHl1[1, 1] - 1305532362*CHl1[2, 2] - 
            1164171918*CHl1[3, 3] - 1371204364*CHl3[1, 1] + 
            9789255*CHl3[2, 2] + 961426074*CHl3[3, 3] - 
            122278107*CHq1[1, 1] - 122278107*CHq1[2, 2] + 
            28266429*CHq1[3, 3] + 144765681*CHq3[1, 1] + 
            144765681*CHq3[2, 2] + 21888345*CHq3[3, 3] - 
            236781006*CHu[1, 1] - 236781006*CHu[2, 2]) - 
          2*MW2^2*MZ2^11*(69189996*CHd[1, 1] + 69189996*CHd[2, 2] + 
            69189996*CHd[3, 3] + 488007940*CHe[1, 1] - 176810664*CHe[2, 2] - 
            176810664*CHe[3, 3] + 362307343*CHl1[1, 1] - 
            681049848*CHl1[2, 2] - 629421168*CHl1[3, 3] - 
            226491921*CHl3[1, 1] + 720089340*CHl3[2, 2] + 
            620642724*CHl3[3, 3] - 95186784*CHq1[1, 1] - 
            95186784*CHq1[2, 2] - 36076695*CHq1[3, 3] - 398622*CHq3[1, 1] - 
            398622*CHq3[2, 2] - 30013683*CHq3[3, 3] - 138379992*CHu[1, 1] - 
            138379992*CHu[2, 2]) + 64*MW2^7*MZ2^6*(38361363*CHd[1, 1] + 
            38361363*CHd[2, 2] + 38361363*CHd[3, 3] + 708368223*CHe[1, 1] - 
            381074316*CHe[2, 2] - 381074316*CHe[3, 3] + 
            433703739*CHl1[1, 1] - 591180396*CHl1[2, 2] - 
            525449292*CHl1[3, 3] - 747621946*CHl3[1, 1] - 
            287194269*CHl3[2, 2] + 347036556*CHl3[3, 3] - 
            33706491*CHq1[1, 1] - 33706491*CHq1[2, 2] + 27243735*CHq1[3, 3] + 
            90653949*CHq3[1, 1] + 90653949*CHq3[2, 2] + 26020971*CHq3[3, 3] - 
            76722726*CHu[1, 1] - 76722726*CHu[2, 2]) + 
          MW2*MZ2^12*(20678406*CHd[1, 1] + 20678406*CHd[2, 2] + 
            20678406*CHd[3, 3] + 117759170*CHe[1, 1] - 39677532*CHe[2, 2] - 
            39677532*CHe[3, 3] + 120682063*CHl1[1, 1] - 
            196639908*CHl1[2, 2] - 187421820*CHl1[3, 3] - 
            37218625*CHl3[1, 1] + 232796304*CHl3[2, 2] + 
            174768864*CHl3[3, 3] - 28951926*CHq1[1, 1] - 
            28951926*CHq1[2, 2] - 12698823*CHq1[3, 3] - 1242960*CHq3[1, 1] - 
            1242960*CHq3[2, 2] - 10047843*CHq3[3, 3] - 41356812*CHu[1, 1] - 
            41356812*CHu[2, 2]) - 1024*MW2^9*MZ2^4*(1311024*CHd[1, 1] + 
            1311024*CHd[2, 2] + 1311024*CHd[3, 3] - 5018584*CHe[1, 1] + 
            2127867*CHe[2, 2] + 2127867*CHe[3, 3] - 5117284*CHl1[1, 1] - 
            617673*CHl1[2, 2] - 1374213*CHl1[3, 3] + 707682*CHl3[1, 1] + 
            25530207*CHl3[2, 2] + 9801363*CHl3[3, 3] - 1471584*CHq1[1, 1] - 
            1471584*CHq1[2, 2] + 137748*CHq1[3, 3] + 394266*CHq3[1, 1] + 
            394266*CHq3[2, 2] - 105282*CHq3[3, 3] - 2622048*CHu[1, 1] - 
            2622048*CHu[2, 2]) + 2048*MW2^10*MZ2^3*(460026*CHd[1, 1] + 
            460026*CHd[2, 2] + 460026*CHd[3, 3] + 4161626*CHe[1, 1] - 
            2466774*CHe[2, 2] - 2466774*CHe[3, 3] + 2807410*CHl1[1, 1] - 
            4178430*CHl1[2, 2] - 4198590*CHl1[3, 3] - 6865947*CHl3[1, 1] + 
            7038693*CHl3[2, 2] + 5810346*CHl3[3, 3] - 424530*CHq1[1, 1] - 
            424530*CHq1[2, 2] + 324954*CHq1[3, 3] + 948702*CHq3[1, 1] + 
            948702*CHq3[2, 2] + 287586*CHq3[3, 3] - 920052*CHu[1, 1] - 
            920052*CHu[2, 2]) - 4*MZ2^13*(373440*CHd[1, 1] + 
            373440*CHd[2, 2] + 373440*CHd[3, 3] + 1462768*CHe[1, 1] - 
            511536*CHe[2, 2] - 511536*CHe[3, 3] + 2428805*CHl1[1, 1] - 
            3236916*CHl1[2, 2] - 3236916*CHl1[3, 3] - 358646*CHl3[1, 1] + 
            3852612*CHl3[2, 2] + 2725380*CHl3[3, 3] - 512490*CHq1[1, 1] - 
            512490*CHq1[2, 2] - 256245*CHq1[3, 3] - 46350*CHq3[1, 1] - 
            46350*CHq3[2, 2] - 202170*CHq3[3, 3] - 746880*CHu[1, 1] - 
            746880*CHu[2, 2]) + 256*MW2^8*MZ2^5*(40467*CHd[1, 1] + 
            40467*CHd[2, 2] + 40467*CHd[3, 3] - 111165213*CHe[1, 1] + 
            59583372*CHe[2, 2] + 59583372*CHe[3, 3] - 77892449*CHl1[1, 1] + 
            74389560*CHl1[2, 2] + 64701276*CHl1[3, 3] + 
            113039855*CHl3[1, 1] + 117574680*CHl3[2, 2] - 
            15428508*CHl3[3, 3] - 1659495*CHq1[1, 1] - 1659495*CHq1[2, 2] - 
            4703865*CHq1[3, 3] - 13423731*CHq3[1, 1] - 13423731*CHq3[2, 2] - 
            5392185*CHq3[3, 3] - 80934*CHu[1, 1] - 80934*CHu[2, 2]) - 
          8192*MW2^11*MZ2^2*(21870*CHd[1, 1] + 21870*CHd[2, 2] + 
            21870*CHd[3, 3] + 1056590*CHe[1, 1] - 560250*CHe[2, 2] - 
            560250*CHe[3, 3] + 875790*CHl1[1, 1] - 747450*CHl1[2, 2] - 
            743850*CHl1[3, 3] - 1392217*CHl3[1, 1] + 676863*CHl3[2, 2] + 
            804618*CHl3[3, 3] - 11070*CHq1[1, 1] - 11070*CHq1[2, 2] + 
            35190*CHq1[3, 3] + 137670*CHq3[1, 1] + 137670*CHq3[2, 2] + 
            44226*CHq3[3, 3] - 43740*CHu[1, 1] - 43740*CHu[2, 2]) - 
          655360*MW2^12*MZ2*(93*CHd[1, 1] + 93*CHd[2, 2] + 93*CHd[3, 3] - 
            5507*CHe[1, 1] + 2643*CHe[2, 2] + 2643*CHe[3, 3] - 
            5111*CHl1[1, 1] + 3039*CHl1[2, 2] + 3039*CHl1[3, 3] + 
            6329*CHl3[1, 1] - 2361*CHl3[2, 2] - 3003*CHl3[3, 3] - 
            129*CHq1[1, 1] - 129*CHq1[2, 2] + 21*CHq1[3, 3] - 
            363*CHq3[1, 1] - 363*CHq3[2, 2] - 81*CHq3[3, 3] - 186*CHu[1, 1] - 
            186*CHu[2, 2]) + 3932160*MW2^13*(6*CHd[1, 1] + 6*CHd[2, 2] + 
            6*CHd[3, 3] - 154*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] - 
            154*CHl1[1, 1] + 66*CHl1[2, 2] + 66*CHl1[3, 3] + 159*CHl3[1, 1] - 
            61*CHl3[2, 2] - 66*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
            6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 2*CHq3[3, 3] - 
            12*CHu[1, 1] - 12*CHu[2, 2])) - 6*MT2^8*(-2*MW2 + MZ2)^2*
         (2*MW2^2 - MW2*MZ2 - MZ2^2)*(81920*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) - 8*MW2^3*MZ2^5*(7764*CHd[1, 1] + 7764*CHd[2, 2] + 
            7764*CHd[3, 3] - 8086*CHe[1, 1] - 2616*CHe[2, 2] - 
            2616*CHe[3, 3] - 5278*CHl1[1, 1] - 2616*CHl1[2, 2] - 
            2616*CHl1[3, 3] + 43695*CHl3[1, 1] + 46357*CHl3[2, 2] + 
            2712*CHl3[3, 3] - 7764*CHq1[1, 1] - 7764*CHq1[2, 2] - 
            61722*CHq1[3, 3] - 9540*CHq3[1, 1] - 9540*CHq3[2, 2] - 
            53854*CHq3[3, 3] - 15528*CHu[1, 1] - 15528*CHu[2, 2] - 
            53070*CHu[3, 3]) + 32*MW2^4*MZ2^4*(9120*CHd[1, 1] + 
            9120*CHd[2, 2] + 9120*CHd[3, 3] - 8960*CHe[1, 1] - 
            6060*CHe[2, 2] - 6060*CHe[3, 3] - 8212*CHl1[1, 1] - 
            6060*CHl1[2, 2] - 6060*CHl1[3, 3] - 1183*CHl3[1, 1] + 
            969*CHl3[2, 2] - 1332*CHl3[3, 3] - 9120*CHq1[1, 1] - 
            9120*CHq1[2, 2] - 8964*CHq1[3, 3] + 8208*CHq3[1, 1] + 
            8208*CHq3[2, 2] + 3054*CHq3[3, 3] - 18240*CHu[1, 1] - 
            18240*CHu[2, 2] - 8508*CHu[3, 3]) + 5*MZ2^8*(-1416*CHd[1, 1] - 
            1416*CHd[2, 2] - 1416*CHd[3, 3] + 1468*CHe[1, 1] + 
            1056*CHe[2, 2] + 1056*CHe[3, 3] + 1262*CHl1[1, 1] + 
            1056*CHl1[2, 2] + 1056*CHl1[3, 3] + 721*CHl3[1, 1] + 
            515*CHl3[2, 2] + 1416*CHq1[1, 1] + 1416*CHq1[2, 2] - 
            837*CHq1[3, 3] - 1867*CHq3[3, 3] + 2832*CHu[1, 1] + 
            2832*CHu[2, 2] - 1545*CHu[3, 3]) - 2048*MW2^7*MZ2*
           (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 
            39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 
            39*CHl1[3, 3] - 34*CHl3[1, 1] - 54*CHl3[2, 2] - 39*CHl3[3, 3] - 
            21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 63*CHq3[1, 1] + 
            63*CHq3[2, 2] - 59*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2] + 
            60*CHu[3, 3]) + 1024*MW2^6*MZ2^2*(198*CHd[1, 1] + 198*CHd[2, 2] + 
            198*CHd[3, 3] - 202*CHe[1, 1] - 252*CHe[2, 2] - 252*CHe[3, 3] - 
            222*CHl1[1, 1] - 252*CHl1[2, 2] - 252*CHl1[3, 3] - 
            632*CHl3[1, 1] - 662*CHl3[2, 2] - 174*CHl3[3, 3] - 
            198*CHq1[1, 1] - 198*CHq1[2, 2] + 405*CHq1[3, 3] + 
            468*CHq3[1, 1] + 468*CHq3[2, 2] + 432*CHq3[3, 3] - 
            396*CHu[1, 1] - 396*CHu[2, 2] + 270*CHu[3, 3]) - 
          256*MW2^5*MZ2^3*(1422*CHd[1, 1] + 1422*CHd[2, 2] + 1422*CHd[3, 3] - 
            1434*CHe[1, 1] - 1287*CHe[2, 2] - 1287*CHe[3, 3] - 
            1454*CHl1[1, 1] - 1287*CHl1[2, 2] - 1287*CHl1[3, 3] - 
            2797*CHl3[1, 1] - 2630*CHl3[2, 2] - 591*CHl3[3, 3] - 
            1422*CHq1[1, 1] - 1422*CHq1[2, 2] + 945*CHq1[3, 3] + 
            2394*CHq3[1, 1] + 2394*CHq3[2, 2] + 2669*CHq3[3, 3] - 
            2844*CHu[1, 1] - 2844*CHu[2, 2] + 459*CHu[3, 3]) + 
          2*MW2*MZ2^7*(19476*CHd[1, 1] + 19476*CHd[2, 2] + 19476*CHd[3, 3] - 
            19862*CHe[1, 1] - 13536*CHe[2, 2] - 13536*CHe[3, 3] - 
            17214*CHl1[1, 1] - 13536*CHl1[2, 2] - 13536*CHl1[3, 3] - 
            21468*CHl3[1, 1] - 17790*CHl3[2, 2] - 2640*CHl3[3, 3] - 
            19476*CHq1[1, 1] - 19476*CHq1[2, 2] + 32427*CHq1[3, 3] + 
            10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 51847*CHq3[3, 3] - 
            38952*CHu[1, 1] - 38952*CHu[2, 2] + 36855*CHu[3, 3]) - 
          4*MW2^2*MZ2^6*(14328*CHd[1, 1] + 14328*CHd[2, 2] + 
            14328*CHd[3, 3] - 13812*CHe[1, 1] - 10872*CHe[2, 2] - 
            10872*CHe[3, 3] - 13666*CHl1[1, 1] - 10872*CHl1[2, 2] - 
            10872*CHl1[3, 3] - 51603*CHl3[1, 1] - 48809*CHl3[2, 2] - 
            5448*CHl3[3, 3] - 14328*CHq1[1, 1] - 14328*CHq1[2, 2] + 
            69660*CHq1[3, 3] + 23904*CHq3[1, 1] + 23904*CHq3[2, 2] + 
            88338*CHq3[3, 3] - 28656*CHu[1, 1] - 28656*CHu[2, 2] + 
            64872*CHu[3, 3])) - MT2*MW2^4*(-3*MW2*MZ2^14*(8934042*CHd[1, 1] + 
            8934042*CHd[2, 2] + 8934042*CHd[3, 3] + 47003106*CHe[1, 1] - 
            15990996*CHe[2, 2] - 15990996*CHe[3, 3] + 53136811*CHl1[1, 1] - 
            82847148*CHl1[2, 2] - 79774452*CHl1[3, 3] - 14323622*CHl3[1, 1] + 
            98148607*CHl3[2, 2] + 72791648*CHl3[3, 3] - 12433482*CHq1[1, 1] - 
            12433482*CHq1[2, 2] - 5516211*CHq1[3, 3] - 661520*CHq3[1, 1] - 
            661520*CHq3[2, 2] - 4369901*CHq3[3, 3] - 17868084*CHu[1, 1] - 
            17868084*CHu[2, 2]) + 4*MZ2^15*(373440*CHd[1, 1] + 
            373440*CHd[2, 2] + 373440*CHd[3, 3] + 1462768*CHe[1, 1] - 
            511536*CHe[2, 2] - 511536*CHe[3, 3] + 2428805*CHl1[1, 1] - 
            3236916*CHl1[2, 2] - 3236916*CHl1[3, 3] - 358646*CHl3[1, 1] + 
            3852612*CHl3[2, 2] + 2725380*CHl3[3, 3] - 512490*CHq1[1, 1] - 
            512490*CHq1[2, 2] - 256245*CHq1[3, 3] - 46350*CHq3[1, 1] - 
            46350*CHq3[2, 2] - 202170*CHq3[3, 3] - 746880*CHu[1, 1] - 
            746880*CHu[2, 2]) + 3932160*MW2^15*(42*CHd[1, 1] + 42*CHd[2, 2] + 
            42*CHd[3, 3] - 1078*CHe[1, 1] + 462*CHe[2, 2] + 462*CHe[3, 3] - 
            1078*CHl1[1, 1] + 462*CHl1[2, 2] + 462*CHl1[3, 3] + 
            1115*CHl3[1, 1] - 425*CHl3[2, 2] - 462*CHl3[3, 3] - 
            42*CHq1[1, 1] - 42*CHq1[2, 2] + 42*CHq1[3, 3] - 14*CHq3[1, 1] - 
            14*CHq3[2, 2] + 16*CHq3[3, 3] - 84*CHu[1, 1] - 84*CHu[2, 2]) + 
          8*MW2^7*MZ2^8*(523660869*CHd[1, 1] + 523660869*CHd[2, 2] + 
            523660869*CHd[3, 3] - 1725782109*CHe[1, 1] + 
            1850355954*CHe[2, 2] + 1850355954*CHe[3, 3] - 
            1836742395*CHl1[1, 1] - 1333822698*CHl1[2, 2] - 
            1254498894*CHl1[3, 3] + 4862661301*CHl3[1, 1] + 
            11603904990*CHl3[2, 2] + 4048627266*CHl3[3, 3] - 
            858118725*CHq1[1, 1] - 858118725*CHq1[2, 2] - 
            731076201*CHq1[3, 3] - 1211573925*CHq3[1, 1] - 
            1211573925*CHq3[2, 2] - 748165269*CHq3[3, 3] - 
            1047321738*CHu[1, 1] - 1047321738*CHu[2, 2] - 
            2950524*CHu[3, 3]) + 2*MW2^4*MZ2^11*(1496886108*CHd[1, 1] + 
            1496886108*CHd[2, 2] + 1496886108*CHd[3, 3] + 
            12867615166*CHe[1, 1] - 5619026256*CHe[2, 2] - 
            5619026256*CHe[3, 3] + 6958208609*CHl1[1, 1] - 
            14535694896*CHl1[2, 2] - 13034416920*CHl1[3, 3] - 
            9411270959*CHl3[1, 1] + 9795072852*CHl3[2, 2] + 
            12952358460*CHl3[3, 3] - 1857691824*CHq1[1, 1] - 
            1857691824*CHq1[2, 2] - 389740692*CHq1[3, 3] + 
            389728794*CHq3[1, 1] + 389728794*CHq3[2, 2] - 
            403270728*CHq3[3, 3] - 2993772216*CHu[1, 1] - 
            2993772216*CHu[2, 2] - 1104849*CHu[3, 3]) - 32*MW2^8*MZ2^7*
           (519530109*CHd[1, 1] + 519530109*CHd[2, 2] + 519530109*CHd[3, 3] + 
            3147865881*CHe[1, 1] - 1505699826*CHe[2, 2] - 
            1505699826*CHe[3, 3] + 1350001411*CHl1[1, 1] - 
            3812153262*CHl1[2, 2] - 3425985258*CHl1[3, 3] - 
            2718935410*CHl3[1, 1] + 3300328569*CHl3[2, 2] + 
            3830989854*CHl3[3, 3] - 596934537*CHq1[1, 1] - 
            596934537*CHq1[2, 2] - 60422106*CHq1[3, 3] + 
            176902059*CHq3[1, 1] + 176902059*CHq3[2, 2] - 
            103999350*CHq3[3, 3] - 1039060218*CHu[1, 1] - 
            1039060218*CHu[2, 2] - 842013*CHu[3, 3]) - 1024*MW2^11*MZ2^4*
           (5263536*CHd[1, 1] + 5263536*CHd[2, 2] + 5263536*CHd[3, 3] - 
            76815384*CHe[1, 1] + 39170751*CHe[2, 2] + 39170751*CHe[3, 3] - 
            65221434*CHl1[1, 1] + 35142819*CHl1[2, 2] + 29979519*CHl1[3, 3] + 
            70963250*CHl3[1, 1] + 116925501*CHl3[2, 2] + 
            15720123*CHl3[3, 3] - 6757824*CHq1[1, 1] - 6757824*CHq1[2, 2] - 
            2010300*CHq1[3, 3] - 6049698*CHq3[1, 1] - 6049698*CHq3[2, 2] - 
            3582747*CHq3[3, 3] - 10527072*CHu[1, 1] - 10527072*CHu[2, 2] - 
            29808*CHu[3, 3]) + 2*MW2^2*MZ2^13*(105855084*CHd[1, 1] + 
            105855084*CHd[2, 2] + 105855084*CHd[3, 3] + 702498306*CHe[1, 1] - 
            249383520*CHe[2, 2] - 249383520*CHe[3, 3] + 
            569193125*CHl1[1, 1] - 1029392136*CHl1[2, 2] - 
            959327280*CHl1[3, 3] - 296607955*CHl3[1, 1] + 
            1131141330*CHl3[2, 2] + 931969692*CHl3[3, 3] - 
            146452212*CHq1[1, 1] - 146452212*CHq1[2, 2] - 
            56194434*CHq1[3, 3] - 2012622*CHq3[1, 1] - 2012622*CHq3[2, 2] - 
            46155912*CHq3[3, 3] - 211710168*CHu[1, 1] - 211710168*CHu[2, 2] - 
            23175*CHu[3, 3]) - 32768*MW2^14*MZ2*(10077*CHd[1, 1] + 
            10077*CHd[2, 2] + 10077*CHd[3, 3] - 697003*CHe[1, 1] + 
            338457*CHe[2, 2] + 338457*CHe[3, 3] - 641563*CHl1[1, 1] + 
            393897*CHl1[2, 2] + 393897*CHl1[3, 3] + 809632*CHl3[1, 1] - 
            301308*CHl3[2, 2] - 388623*CHl3[3, 3] - 15117*CHq1[1, 1] - 
            15117*CHq1[2, 2] - 183*CHq1[3, 3] - 50049*CHq3[1, 1] - 
            50049*CHq3[2, 2] - 12843*CHq3[3, 3] - 20154*CHu[1, 1] - 
            20154*CHu[2, 2] - 180*CHu[3, 3]) - 16384*MW2^13*MZ2^2*
           (93081*CHd[1, 1] + 93081*CHd[2, 2] + 93081*CHd[3, 3] + 
            2779721*CHe[1, 1] - 1522209*CHe[2, 2] - 1522209*CHe[3, 3] + 
            2210221*CHl1[1, 1] - 2114049*CHl1[2, 2] - 2101449*CHl1[3, 3] - 
            3814782*CHl3[1, 1] + 1984068*CHl3[2, 2] + 2320023*CHl3[3, 3] - 
            61041*CHq1[1, 1] - 61041*CHq1[2, 2] + 126462*CHq1[3, 3] + 
            423555*CHq3[1, 1] + 423555*CHq3[2, 2] + 146289*CHq3[3, 3] - 
            186162*CHu[1, 1] - 186162*CHu[2, 2] + 990*CHu[3, 3]) + 
          2048*MW2^12*MZ2^3*(2891274*CHd[1, 1] + 2891274*CHd[2, 2] + 
            2891274*CHd[3, 3] + 10472378*CHe[1, 1] - 7441620*CHe[2, 2] - 
            7441620*CHe[3, 3] + 4013706*CHl1[1, 1] - 16301292*CHl1[2, 2] - 
            16500012*CHl1[3, 3] - 23657503*CHl3[1, 1] + 37794939*CHl3[2, 2] + 
            26852172*CHl3[3, 3] - 2827122*CHq1[1, 1] - 2827122*CHq1[2, 2] + 
            1655484*CHq1[3, 3] + 4293630*CHq3[1, 1] + 4293630*CHq3[2, 2] + 
            1262532*CHq3[3, 3] - 5782548*CHu[1, 1] - 5782548*CHu[2, 2] + 
            2394*CHu[3, 3]) + 64*MW2^9*MZ2^6*(289622469*CHd[1, 1] + 
            289622469*CHd[2, 2] + 289622469*CHd[3, 3] + 3100193441*
             CHe[1, 1] - 1679302956*CHe[2, 2] - 1679302956*CHe[3, 3] + 
            1708483755*CHl1[1, 1] - 2957075148*CHl1[2, 2] - 
            2664074604*CHl1[3, 3] - 3407503496*CHl3[1, 1] + 
            285331965*CHl3[2, 2] + 2339864460*CHl3[3, 3] - 
            285511773*CHq1[1, 1] - 285511773*CHq1[2, 2] + 
            112525275*CHq1[3, 3] + 424069971*CHq3[1, 1] + 
            424069971*CHq3[2, 2] + 91169361*CHq3[3, 3] - 
            579244938*CHu[1, 1] - 579244938*CHu[2, 2] + 90306*CHu[3, 3]) - 
          128*MW2^10*MZ2^5*(49136778*CHd[1, 1] + 49136778*CHd[2, 2] + 
            49136778*CHd[3, 3] + 1461919464*CHe[1, 1] - 805688928*CHe[2, 2] - 
            805688928*CHe[3, 3] + 971316456*CHl1[1, 1] - 
            1128219336*CHl1[2, 2] - 1017115200*CHl1[3, 3] - 
            1665952129*CHl3[1, 1] - 712446417*CHl3[2, 2] + 
            622705536*CHl3[3, 3] - 31040370*CHq1[1, 1] - 
            31040370*CHq1[2, 2] + 74026476*CHq1[3, 3] + 
            215949702*CHq3[1, 1] + 215949702*CHq3[2, 2] + 
            77324640*CHq3[3, 3] - 98273556*CHu[1, 1] - 98273556*CHu[2, 2] + 
            318618*CHu[3, 3]) + MW2^3*MZ2^12*(-991867848*CHd[1, 1] - 
            991867848*CHd[2, 2] - 991867848*CHd[3, 3] - 7687543660*
             CHe[1, 1] + 2992299936*CHe[2, 2] + 2992299936*CHe[3, 3] - 
            4855593715*CHl1[1, 1] + 9759990768*CHl1[2, 2] + 
            8884303872*CHl1[3, 3] + 4393050262*CHl3[1, 1] - 
            9042711483*CHl3[2, 2] - 8904331404*CHl3[3, 3] + 
            1321757304*CHq1[1, 1] + 1321757304*CHq1[2, 2] + 
            414756363*CHq1[3, 3] - 69476142*CHq3[1, 1] - 
            69476142*CHq3[2, 2] + 369593469*CHq3[3, 3] + 
            1983735696*CHu[1, 1] + 1983735696*CHu[2, 2] + 534960*CHu[3, 3]) + 
          4*MW2^6*MZ2^9*(1189565448*CHd[1, 1] + 1189565448*CHd[2, 2] + 
            1189565448*CHd[3, 3] + 16215186948*CHe[1, 1] - 
            9244143168*CHe[2, 2] - 9244143168*CHe[3, 3] + 
            8695896542*CHl1[1, 1] - 13487088192*CHl1[2, 2] - 
            11908789152*CHl1[3, 3] - 18601959571*CHl3[1, 1] - 
            6531623409*CHl3[2, 2] + 8677328712*CHl3[3, 3] - 
            990499848*CHq1[1, 1] - 990499848*CHq1[2, 2] + 
            760431498*CHq1[3, 3] + 2316877452*CHq3[1, 1] + 
            2316877452*CHq3[2, 2] + 625902930*CHq3[3, 3] - 
            2379130896*CHu[1, 1] - 2379130896*CHu[2, 2] + 
            1323396*CHu[3, 3]) + 2*MW2^5*MZ2^10*(-2799299313*CHd[1, 1] - 
            2799299313*CHd[2, 2] - 2799299313*CHd[3, 3] - 
            27045478459*CHe[1, 1] + 13361222682*CHe[2, 2] + 
            13361222682*CHe[3, 3] - 13774035071*CHl1[1, 1] + 
            27215313390*CHl1[2, 2] + 24188963994*CHl1[3, 3] + 
            24534166727*CHl3[1, 1] - 8221841700*CHl3[2, 2] - 
            22503895086*CHl3[3, 3] + 3107772801*CHq1[1, 1] + 
            3107772801*CHq1[2, 2] + 30971655*CHq1[3, 3] - 
            1875821907*CHq3[1, 1] - 1875821907*CHq3[2, 2] + 
            196714587*CHq3[3, 3] + 5598598626*CHu[1, 1] + 
            5598598626*CHu[2, 2] + 1493208*CHu[3, 3])) + 
        MT2^2*MW2^3*(3*MZ2^15*(1543320*CHd[1, 1] + 1543320*CHd[2, 2] + 
            1543320*CHd[3, 3] + 5799692*CHe[1, 1] - 2083104*CHe[2, 2] - 
            2083104*CHe[3, 3] + 9671050*CHl1[1, 1] - 12984624*CHl1[2, 2] - 
            12984624*CHl1[3, 3] - 1439219*CHl3[1, 1] + 15413023*CHl3[2, 2] + 
            10901520*CHl3[3, 3] - 2099520*CHq1[1, 1] - 2099520*CHq1[2, 2] - 
            941610*CHq1[3, 3] - 185400*CHq3[1, 1] - 185400*CHq3[2, 2] - 
            751060*CHq3[3, 3] - 3086640*CHu[1, 1] - 3086640*CHu[2, 2]) + 
          7864320*MW2^15*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
            1617*CHe[1, 1] + 693*CHe[2, 2] + 693*CHe[3, 3] - 
            1617*CHl1[1, 1] + 693*CHl1[2, 2] + 693*CHl1[3, 3] + 
            1675*CHl3[1, 1] - 635*CHl3[2, 2] - 693*CHl3[3, 3] - 
            63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 21*CHq3[1, 1] - 
            21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          8*MW2^7*MZ2^8*(4861912611*CHd[1, 1] + 4861912611*CHd[2, 2] + 
            4861912611*CHd[3, 3] + 33652355325*CHe[1, 1] - 
            14563078482*CHe[2, 2] - 14563078482*CHe[3, 3] + 
            16273407731*CHl1[1, 1] - 40538620758*CHl1[2, 2] - 
            36342556914*CHl1[3, 3] - 23779240483*CHl3[1, 1] + 
            35107265484*CHl3[2, 2] + 39072164574*CHl3[3, 3] - 
            5974139091*CHq1[1, 1] - 5974139091*CHq1[2, 2] - 
            1447392003*CHq1[3, 3] + 386337597*CHq3[1, 1] + 
            386337597*CHq3[2, 2] - 1698175263*CHq3[3, 3] - 
            9723825222*CHu[1, 1] - 9723825222*CHu[2, 2] - 
            18241632*CHu[3, 3]) - 4*MW2^6*MZ2^9*(1869137346*CHd[1, 1] + 
            1869137346*CHd[2, 2] + 1869137346*CHd[3, 3] + 
            3598613034*CHe[1, 1] + 2334923556*CHe[2, 2] + 
            2334923556*CHe[3, 3] + 2057331328*CHl1[1, 1] - 
            13435446036*CHl1[2, 2] - 12436463676*CHl1[3, 3] + 
            9716392469*CHl3[1, 1] + 38543646513*CHl3[2, 2] + 
            18383461740*CHl3[3, 3] - 3185175234*CHq1[1, 1] - 
            3185175234*CHq1[2, 2] - 2377990608*CHq1[3, 3] - 
            3292043838*CHq3[1, 1] - 3292043838*CHq3[2, 2] - 
            2269215600*CHq3[3, 3] - 3738274692*CHu[1, 1] - 
            3738274692*CHu[2, 2] - 15406740*CHu[3, 3]) + 
          2*MW2^4*MZ2^11*(2440633713*CHd[1, 1] + 2440633713*CHd[2, 2] + 
            2440633713*CHd[3, 3] + 22484888077*CHe[1, 1] - 
            10356760482*CHe[2, 2] - 10356760482*CHe[3, 3] + 
            11075824782*CHl1[1, 1] - 23692967430*CHl1[2, 2] - 
            21034277754*CHl1[3, 3] - 18326203778*CHl3[1, 1] + 
            12154556766*CHl3[2, 2] + 20788334058*CHl3[3, 3] - 
            2893646589*CHq1[1, 1] - 2893646589*CHq1[2, 2] - 
            396088347*CHq1[3, 3] + 943046661*CHq3[1, 1] + 
            943046661*CHq3[2, 2] - 514669911*CHq3[3, 3] - 
            4881267426*CHu[1, 1] - 4881267426*CHu[2, 2] - 
            6436143*CHu[3, 3]) - 32*MW2^8*MZ2^7*(2093769993*CHd[1, 1] + 
            2093769993*CHd[2, 2] + 2093769993*CHd[3, 3] + 
            19362645297*CHe[1, 1] - 9848838126*CHe[2, 2] - 
            9848838126*CHe[3, 3] + 10124640519*CHl1[1, 1] - 
            19709683554*CHl1[2, 2] - 17630944086*CHl1[3, 3] - 
            18585134201*CHl3[1, 1] + 5919163050*CHl3[2, 2] + 
            16354331538*CHl3[3, 3] - 2260815069*CHq1[1, 1] - 
            2260815069*CHq1[2, 2] + 164526132*CHq1[3, 3] + 
            1789953327*CHq3[1, 1] + 1789953327*CHq3[2, 2] + 
            32928552*CHq3[3, 3] - 4187539986*CHu[1, 1] - 
            4187539986*CHu[2, 2] - 2584431*CHu[3, 3]) - 2*MW2^5*MZ2^10*
           (2639783379*CHd[1, 1] + 2639783379*CHd[2, 2] + 
            2639783379*CHd[3, 3] + 31712250849*CHe[1, 1] - 
            18026370030*CHe[2, 2] - 18026370030*CHe[3, 3] + 
            14137126209*CHl1[1, 1] - 26119437546*CHl1[2, 2] - 
            22698563502*CHl1[3, 3] - 36276918503*CHl3[1, 1] - 
            10301370186*CHl3[2, 2] + 18724361850*CHl3[3, 3] - 
            2283338307*CHq1[1, 1] - 2283338307*CHq1[2, 2] + 
            1112146959*CHq1[3, 3] + 3750288225*CHq3[1, 1] + 
            3750288225*CHq3[2, 2] + 723574371*CHq3[3, 3] - 
            5279566758*CHu[1, 1] - 5279566758*CHu[2, 2] - 
            2028240*CHu[3, 3]) + MW2^2*MZ2^13*(492414150*CHd[1, 1] + 
            492414150*CHd[2, 2] + 492414150*CHd[3, 3] + 3388687666*
             CHe[1, 1] - 1219994940*CHe[2, 2] - 1219994940*CHe[3, 3] + 
            2568511391*CHl1[1, 1] - 4801310004*CHl1[2, 2] - 
            4445447484*CHl1[3, 3] - 1524540296*CHl3[1, 1] + 
            5152287285*CHl3[2, 2] + 4367725032*CHl3[3, 3] - 
            678082278*CHq1[1, 1] - 678082278*CHq1[2, 2] - 
            231446193*CHq1[3, 3] - 347556*CHq3[1, 1] - 347556*CHq3[2, 2] - 
            197703531*CHq3[3, 3] - 984828300*CHu[1, 1] - 
            984828300*CHu[2, 2] - 766710*CHu[3, 3]) - 512*MW2^11*MZ2^4*
           (44104104*CHd[1, 1] + 44104104*CHd[2, 2] + 44104104*CHd[3, 3] - 
            344001160*CHe[1, 1] + 166436658*CHe[2, 2] + 166436658*CHe[3, 3] - 
            312312932*CHl1[1, 1] + 94342698*CHl1[2, 2] + 
            62798418*CHl1[3, 3] + 235374975*CHl3[1, 1] + 
            900552033*CHl3[2, 2] + 257358618*CHl3[3, 3] - 
            52075944*CHq1[1, 1] - 52075944*CHq1[2, 2] - 4368456*CHq1[3, 3] - 
            10658580*CHq3[1, 1] - 10658580*CHq3[2, 2] - 14332986*CHq3[3, 3] - 
            88208208*CHu[1, 1] - 88208208*CHu[2, 2] - 302184*CHu[3, 3]) - 
          98304*MW2^14*MZ2*(11673*CHd[1, 1] + 11673*CHd[2, 2] + 
            11673*CHd[3, 3] - 740047*CHe[1, 1] + 357093*CHe[2, 2] + 
            357093*CHe[3, 3] - 684607*CHl1[1, 1] + 412533*CHl1[2, 2] + 
            412533*CHl1[3, 3] + 854538*CHl3[1, 1] - 317922*CHl3[2, 2] - 
            406947*CHl3[3, 3] - 16713*CHq1[1, 1] - 16713*CHq1[2, 2] + 
            1173*CHq1[3, 3] - 50861*CHq3[1, 1] - 50861*CHq3[2, 2] - 
            12367*CHq3[3, 3] - 23346*CHu[1, 1] - 23346*CHu[2, 2] - 
            420*CHu[3, 3]) - 8192*MW2^13*MZ2^2*(510150*CHd[1, 1] + 
            510150*CHd[2, 2] + 510150*CHd[3, 3] + 19758310*CHe[1, 1] - 
            10617510*CHe[2, 2] - 10617510*CHe[3, 3] + 16119070*CHl1[1, 1] - 
            14390310*CHl1[2, 2] - 14314710*CHl1[3, 3] - 26410159*CHl3[1, 1] + 
            13249581*CHl3[2, 2] + 15599514*CHl3[3, 3] - 297750*CHq1[1, 1] - 
            297750*CHq1[2, 2] + 746364*CHq1[3, 3] + 2752818*CHq3[1, 1] + 
            2752818*CHq3[2, 2] + 954294*CHq3[3, 3] - 1020300*CHu[1, 1] - 
            1020300*CHu[2, 2] + 16020*CHu[3, 3]) + 2048*MW2^12*MZ2^3*
           (9284670*CHd[1, 1] + 9284670*CHd[2, 2] + 9284670*CHd[3, 3] + 
            61001678*CHe[1, 1] - 37987668*CHe[2, 2] - 37987668*CHe[3, 3] + 
            36564702*CHl1[1, 1] - 69808284*CHl1[2, 2] - 70303644*CHl1[3, 3] - 
            109575619*CHl3[1, 1] + 132738675*CHl3[2, 2] + 
            103119228*CHl3[3, 3] - 8789814*CHq1[1, 1] - 8789814*CHq1[2, 2] + 
            5769900*CHq1[3, 3] + 16698282*CHq3[1, 1] + 16698282*CHq3[2, 2] + 
            5139636*CHq3[3, 3] - 18569340*CHu[1, 1] - 18569340*CHu[2, 2] + 
            46278*CHu[3, 3]) + MW2*MZ2^14*(-71107890*CHd[1, 1] - 
            71107890*CHd[2, 2] - 71107890*CHd[3, 3] - 380883926*CHe[1, 1] + 
            130417908*CHe[2, 2] + 130417908*CHe[3, 3] - 
            409198891*CHl1[1, 1] + 655812636*CHl1[2, 2] + 
            628158372*CHl1[3, 3] + 119432776*CHl3[1, 1] - 
            775105977*CHl3[2, 2] - 578703312*CHl3[3, 3] + 
            98709450*CHq1[1, 1] + 98709450*CHq1[2, 2] + 38943165*CHq1[3, 3] + 
            4209840*CHq3[1, 1] + 4209840*CHq3[2, 2] + 31402875*CHq3[3, 3] + 
            142215780*CHu[1, 1] + 142215780*CHu[2, 2] + 46350*CHu[3, 3]) - 
          128*MW2^10*MZ2^5*(76786158*CHd[1, 1] + 76786158*CHd[2, 2] + 
            76786158*CHd[3, 3] + 4663979840*CHe[1, 1] - 2538700824*
             CHe[2, 2] - 2538700824*CHe[3, 3] + 3197635904*CHl1[1, 1] - 
            3352541808*CHl1[2, 2] - 2976863160*CHl1[3, 3] - 
            5036585487*CHl3[1, 1] - 3565721871*CHl3[2, 2] + 
            1318159560*CHl3[3, 3] - 13505574*CHq1[1, 1] - 
            13505574*CHq1[2, 2] + 215809500*CHq1[3, 3] + 
            630453522*CHq3[1, 1] + 630453522*CHq3[2, 2] + 
            244625400*CHq3[3, 3] - 153572316*CHu[1, 1] - 
            153572316*CHu[2, 2] + 2523510*CHu[3, 3]) + 64*MW2^9*MZ2^6*
           (871568187*CHd[1, 1] + 871568187*CHd[2, 2] + 871568187*CHd[3, 3] + 
            12409439247*CHe[1, 1] - 6708178932*CHe[2, 2] - 
            6708178932*CHe[3, 3] + 7303142789*CHl1[1, 1] - 
            10956068772*CHl1[2, 2] - 9805795188*CHl1[3, 3] - 
            13366421069*CHl3[1, 1] - 2413528386*CHl3[2, 2] + 
            7451817396*CHl3[3, 3] - 813903315*CHq1[1, 1] - 
            813903315*CHq1[2, 2] + 455242137*CHq1[3, 3] + 
            1650209325*CHq3[1, 1] + 1650209325*CHq3[2, 2] + 
            427390923*CHq3[3, 3] - 1743136374*CHu[1, 1] - 
            1743136374*CHu[2, 2] + 2653290*CHu[3, 3]) + 
          MW2^3*MZ2^12*(-1999988040*CHd[1, 1] - 1999988040*CHd[2, 2] - 
            1999988040*CHd[3, 3] - 16237840312*CHe[1, 1] + 
            6497223024*CHe[2, 2] + 6497223024*CHe[3, 3] - 
            9500187271*CHl1[1, 1] + 19740946944*CHl1[2, 2] + 
            17836687776*CHl1[3, 3] + 10023871956*CHl3[1, 1] - 
            17029894185*CHl3[2, 2] - 18023270604*CHl3[3, 3] + 
            2625701376*CHq1[1, 1] + 2625701376*CHq1[2, 2] + 
            715764129*CHq1[3, 3] - 217079142*CHq3[1, 1] - 
            217079142*CHq3[2, 2] + 686683419*CHq3[3, 3] + 
            3999976080*CHu[1, 1] + 3999976080*CHu[2, 2] + 
            4791798*CHu[3, 3])) + MT2^7*(-3932160*MW2^13*(6*CHd[1, 1] + 
            6*CHd[2, 2] + 6*CHd[3, 3] - 154*CHe[1, 1] + 66*CHe[2, 2] + 
            66*CHe[3, 3] - 154*CHl1[1, 1] + 66*CHl1[2, 2] + 66*CHl1[3, 3] + 
            155*CHl3[1, 1] - 65*CHl3[2, 2] - 66*CHl3[3, 3] - 6*CHq1[1, 1] - 
            6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 
            16*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          4*MW2^4*MZ2^9*(409438632*CHd[1, 1] + 409438632*CHd[2, 2] + 
            409438632*CHd[3, 3] + 3531967020*CHe[1, 1] - 
            1573828608*CHe[2, 2] - 1573828608*CHe[3, 3] + 
            1943804958*CHl1[1, 1] - 3964486080*CHl1[2, 2] - 
            3560330784*CHl1[3, 3] - 2656114403*CHl3[1, 1] + 
            2507305887*CHl3[2, 2] + 3486295080*CHl3[3, 3] - 
            501000456*CHq1[1, 1] - 501000456*CHq1[2, 2] - 
            107533518*CHq1[3, 3] + 127550508*CHq3[1, 1] + 
            127550508*CHq3[2, 2] - 113312502*CHq3[3, 3] - 
            818877264*CHu[1, 1] - 818877264*CHu[2, 2] - 10231452*CHu[3, 3]) + 
          2*MW2^2*MZ2^11*(68405988*CHd[1, 1] + 68405988*CHd[2, 2] + 
            68405988*CHd[3, 3] + 488825344*CHe[1, 1] - 176251944*CHe[2, 2] - 
            176251944*CHe[3, 3] + 362991877*CHl1[1, 1] - 
            680491128*CHl1[2, 2] - 628862448*CHl1[3, 3] - 
            226297335*CHl3[1, 1] + 720158112*CHl3[2, 2] + 
            620640708*CHl3[3, 3] - 94402776*CHq1[1, 1] - 
            94402776*CHq1[2, 2] - 33516780*CHq1[3, 3] - 366654*CHq3[1, 1] - 
            366654*CHq3[2, 2] - 33633078*CHq3[3, 3] - 136811976*CHu[1, 1] - 
            136811976*CHu[2, 2] - 3430089*CHu[3, 3]) - 128*MW2^8*MZ2^5*
           (1091130*CHd[1, 1] + 1091130*CHd[2, 2] + 1091130*CHd[3, 3] - 
            223325784*CHe[1, 1] + 118683264*CHe[2, 2] + 118683264*CHe[3, 3] - 
            156614416*CHl1[1, 1] + 148295640*CHl1[2, 2] + 
            128919072*CHl1[3, 3] + 227112865*CHl3[1, 1] + 
            236528553*CHl3[2, 2] - 30759024*CHl3[3, 3] - 4329186*CHq1[1, 1] - 
            4329186*CHq1[2, 2] - 12126612*CHq1[3, 3] - 26595498*CHq3[1, 1] - 
            26595498*CHq3[2, 2] - 12019764*CHq3[3, 3] - 2182260*CHu[1, 1] - 
            2182260*CHu[2, 2] - 2449206*CHu[3, 3]) + 
          2*MZ2^13*(768120*CHd[1, 1] + 768120*CHd[2, 2] + 768120*CHd[3, 3] + 
            2903516*CHe[1, 1] - 1038912*CHe[2, 2] - 1038912*CHe[3, 3] + 
            4838680*CHl1[1, 1] - 6489672*CHl1[2, 2] - 6489672*CHl1[3, 3] - 
            689482*CHl3[1, 1] + 7736124*CHl3[2, 2] + 5450760*CHl3[3, 3] - 
            1046220*CHq1[1, 1] - 1046220*CHq1[2, 2] - 453585*CHq1[3, 3] - 
            92700*CHq3[1, 1] - 92700*CHq3[2, 2] - 422685*CHq3[3, 3] - 
            1536240*CHu[1, 1] - 1536240*CHu[2, 2] - 23175*CHu[3, 3]) + 
          32768*MW2^12*MZ2*(1419*CHd[1, 1] + 1419*CHd[2, 2] + 
            1419*CHd[3, 3] - 109741*CHe[1, 1] + 53679*CHe[2, 2] + 
            53679*CHe[3, 3] - 101821*CHl1[1, 1] + 61599*CHl1[2, 2] + 
            61599*CHl1[3, 3] + 127024*CHl3[1, 1] - 46356*CHl3[2, 2] - 
            59241*CHl3[3, 3] - 2139*CHq1[1, 1] - 2139*CHq1[2, 2] - 
            1281*CHq1[3, 3] - 8583*CHq3[1, 1] - 8583*CHq3[2, 2] + 
            1899*CHq3[3, 3] - 2838*CHu[1, 1] - 2838*CHu[2, 2] - 
            1260*CHu[3, 3]) + 1024*MW2^9*MZ2^4*(1565472*CHd[1, 1] + 
            1565472*CHd[2, 2] + 1565472*CHd[3, 3] - 5273320*CHe[1, 1] + 
            1925259*CHe[2, 2] + 1925259*CHe[3, 3] - 5366686*CHl1[1, 1] - 
            820281*CHl1[2, 2] - 1576821*CHl1[3, 3] + 463599*CHl3[1, 1] + 
            25332918*CHl3[2, 2] + 9728679*CHl3[3, 3] - 1726032*CHq1[1, 1] - 
            1726032*CHq1[2, 2] + 81084*CHq1[3, 3] + 741594*CHq3[1, 1] + 
            741594*CHq3[2, 2] + 309135*CHq3[3, 3] - 3130944*CHu[1, 1] - 
            3130944*CHu[2, 2] + 2448*CHu[3, 3]) + 16384*MW2^11*MZ2^2*
           (16290*CHd[1, 1] + 16290*CHd[2, 2] + 16290*CHd[3, 3] + 
            522970*CHe[1, 1] - 287640*CHe[2, 2] - 287640*CHe[3, 3] + 
            432150*CHl1[1, 1] - 381240*CHl1[2, 2] - 379440*CHl1[3, 3] - 
            710417*CHl3[1, 1] + 322353*CHl3[2, 2] + 396432*CHl3[3, 3] - 
            10890*CHq1[1, 1] - 10890*CHq1[2, 2] + 29997*CHq1[3, 3] + 
            82254*CHq3[1, 1] + 82254*CHq3[2, 2] + 28422*CHq3[3, 3] - 
            32580*CHu[1, 1] - 32580*CHu[2, 2] + 9810*CHu[3, 3]) - 
          2048*MW2^10*MZ2^3*(565146*CHd[1, 1] + 565146*CHd[2, 2] + 
            565146*CHd[3, 3] + 4055114*CHe[1, 1] - 2578752*CHe[2, 2] - 
            2578752*CHe[3, 3] + 2695498*CHl1[1, 1] - 4290408*CHl1[2, 2] - 
            4310568*CHl1[3, 3] - 7083201*CHl3[1, 1] + 6821373*CHl3[2, 2] + 
            5745384*CHl3[3, 3] - 529650*CHq1[1, 1] - 529650*CHq1[2, 2] + 
            436356*CHq1[3, 3] + 1156710*CHq3[1, 1] + 1156710*CHq3[2, 2] + 
            530112*CHq3[3, 3] - 1130292*CHu[1, 1] - 1130292*CHu[2, 2] + 
            103158*CHu[3, 3]) + MW2*MZ2^12*(-20742198*CHd[1, 1] - 
            20742198*CHd[2, 2] - 20742198*CHd[3, 3] - 117696986*CHe[1, 1] + 
            39713244*CHe[2, 2] + 39713244*CHe[3, 3] - 120626935*CHl1[1, 1] + 
            196675620*CHl1[2, 2] + 187457532*CHl1[3, 3] + 
            36838021*CHl3[1, 1] - 233196324*CHl3[2, 2] - 
            174737184*CHl3[3, 3] + 29015718*CHq1[1, 1] + 
            29015718*CHq1[2, 2] + 11247519*CHq1[3, 3] + 1115520*CHq3[1, 1] + 
            1115520*CHq3[2, 2] + 10812339*CHq3[3, 3] + 41484396*CHu[1, 1] + 
            41484396*CHu[2, 2] + 905760*CHu[3, 3]) - 8*MW2^5*MZ2^8*
           (394275435*CHd[1, 1] + 394275435*CHd[2, 2] + 394275435*CHd[3, 3] + 
            3725785293*CHe[1, 1] - 1817463858*CHe[2, 2] - 
            1817463858*CHe[3, 3] + 2005533479*CHl1[1, 1] - 
            3853121334*CHl1[2, 2] - 3443558514*CHl1[3, 3] - 
            3283555967*CHl3[1, 1] + 1363503084*CHl3[2, 2] + 
            3172635198*CHl3[3, 3] - 445621227*CHq1[1, 1] - 
            445621227*CHq1[2, 2] - 23045907*CHq1[3, 3] + 
            261811653*CHq3[1, 1] + 261811653*CHq3[2, 2] - 
            22528299*CHq3[3, 3] - 788550870*CHu[1, 1] - 788550870*CHu[2, 2] + 
            2466684*CHu[3, 3]) - 64*MW2^7*MZ2^6*(39021927*CHd[1, 1] + 
            39021927*CHd[2, 2] + 39021927*CHd[3, 3] + 707727345*CHe[1, 1] - 
            381916860*CHe[2, 2] - 381916860*CHe[3, 3] + 
            432882663*CHl1[1, 1] - 592022940*CHl1[2, 2] - 
            526291836*CHl1[3, 3] - 750870103*CHl3[1, 1] - 
            290463894*CHl3[2, 2] + 346389996*CHl3[3, 3] - 
            34367055*CHq1[1, 1] - 34367055*CHq1[2, 2] + 31556229*CHq1[3, 3] + 
            93139569*CHq3[1, 1] + 93139569*CHq3[2, 2] + 33961839*CHq3[3, 3] - 
            78043854*CHu[1, 1] - 78043854*CHu[2, 2] + 6167790*CHu[3, 3]) + 
          32*MW2^6*MZ2^7*(121086471*CHd[1, 1] + 121086471*CHd[2, 2] + 
            121086471*CHd[3, 3] + 1383280941*CHe[1, 1] - 
            720927534*CHe[2, 2] - 720927534*CHe[3, 3] + 
            774678257*CHl1[1, 1] - 1307463474*CHl1[2, 2] - 
            1166103030*CHl1[3, 3] - 1372891726*CHl3[1, 1] + 
            8665203*CHl3[2, 2] + 960788082*CHl3[3, 3] - 
            124974075*CHq1[1, 1] - 124974075*CHq1[2, 2] + 
            28840782*CHq1[3, 3] + 147882345*CHq3[1, 1] + 
            147882345*CHq3[2, 2] + 32153964*CHq3[3, 3] - 
            242172942*CHu[1, 1] - 242172942*CHu[2, 2] + 6622101*CHu[3, 3]) + 
          2*MW2^3*MZ2^10*(-287140341*CHd[1, 1] - 287140341*CHd[2, 2] - 
            287140341*CHd[3, 3] - 2308316867*CHe[1, 1] + 
            924722706*CHe[2, 2] + 924722706*CHe[3, 3] - 1404899559*
             CHl1[1, 1] + 2840979702*CHl1[2, 2] + 2577387666*CHl1[3, 3] + 
            1413627793*CHl3[1, 1] - 2462091402*CHl3[2, 2] - 
            2582170422*CHl3[3, 3] + 377055237*CHq1[1, 1] + 
            377055237*CHq1[2, 2] + 115767267*CHq1[3, 3] - 
            28211919*CHq3[1, 1] - 28211919*CHq3[2, 2] + 
            120211647*CHq3[3, 3] + 574280682*CHu[1, 1] + 
            574280682*CHu[2, 2] + 12657240*CHu[3, 3])) + 
        MT2^3*MW2^2*(-3932160*MW2^15*(210*CHd[1, 1] + 210*CHd[2, 2] + 
            210*CHd[3, 3] - 5390*CHe[1, 1] + 2310*CHe[2, 2] + 
            2310*CHe[3, 3] - 5390*CHl1[1, 1] + 2310*CHl1[2, 2] + 
            2310*CHl1[3, 3] + 5589*CHl3[1, 1] - 2111*CHl3[2, 2] - 
            2310*CHl3[3, 3] - 210*CHq1[1, 1] - 210*CHq1[2, 2] + 
            210*CHq1[3, 3] - 70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 
            420*CHu[1, 1] - 420*CHu[2, 2]) + 3*MZ2^15*(-1571640*CHd[1, 1] - 
            1571640*CHd[2, 2] - 1571640*CHd[3, 3] - 5770332*CHe[1, 1] + 
            2104224*CHe[2, 2] + 2104224*CHe[3, 3] - 9645810*CHl1[1, 1] + 
            13005744*CHl1[2, 2] + 13005744*CHl1[3, 3] + 1407289*CHl3[1, 1] - 
            15449073*CHl3[2, 2] - 10901520*CHl3[3, 3] + 2127840*CHq1[1, 1] + 
            2127840*CHq1[2, 2] + 893970*CHq1[3, 3] + 185400*CHq3[1, 1] + 
            185400*CHq3[2, 2] + 744620*CHq3[3, 3] + 3143280*CHu[1, 1] + 
            3143280*CHu[2, 2]) + 4*MW2^6*MZ2^9*(11452701840*CHd[1, 1] + 
            11452701840*CHd[2, 2] + 11452701840*CHd[3, 3] + 
            90397690860*CHe[1, 1] - 37819710960*CHe[2, 2] - 
            37819710960*CHe[3, 3] + 49401155730*CHl1[1, 1] - 
            107415859920*CHl1[2, 2] - 96663075216*CHl1[3, 3] - 
            60470911525*CHl3[1, 1] + 87093201465*CHl3[2, 2] + 
            98913257928*CHl3[3, 3] - 14564063184*CHq1[1, 1] - 
            14564063184*CHq1[2, 2] - 3870065514*CHq1[3, 3] + 
            1119807660*CHq3[1, 1] + 1119807660*CHq3[2, 2] - 
            4068811602*CHq3[3, 3] - 22905403680*CHu[1, 1] - 
            22905403680*CHu[2, 2] - 47066940*CHu[3, 3]) - 
          8*MW2^7*MZ2^8*(12651049785*CHd[1, 1] + 12651049785*CHd[2, 2] + 
            12651049785*CHd[3, 3] + 113630651727*CHe[1, 1] - 
            54319183446*CHe[2, 2] - 54319183446*CHe[3, 3] + 
            59982986389*CHl1[1, 1] - 120524649186*CHl1[2, 2] - 
            107767496982*CHl1[3, 3] - 97099469461*CHl3[1, 1] + 
            54445396716*CHl3[2, 2] + 102733964730*CHl3[3, 3] - 
            14559869433*CHq1[1, 1] - 14559869433*CHq1[2, 2] - 
            1271554665*CHq1[3, 3] + 6868337655*CHq3[1, 1] + 
            6868337655*CHq3[2, 2] - 1811691033*CHq3[3, 3] - 
            25302099570*CHu[1, 1] - 25302099570*CHu[2, 2] - 
            34494588*CHu[3, 3]) + MW2^3*MZ2^12*(1002257772*CHd[1, 1] + 
            1002257772*CHd[2, 2] + 1002257772*CHd[3, 3] + 
            9725840012*CHe[1, 1] - 4162361784*CHe[2, 2] - 
            4162361784*CHe[3, 3] + 4201896313*CHl1[1, 1] - 
            10166220600*CHl1[2, 2] - 8907301464*CHl1[3, 3] - 
            7234730389*CHl3[1, 1] + 6569951934*CHl3[2, 2] + 
            9371581188*CHl3[3, 3] - 1252173948*CHq1[1, 1] - 
            1252173948*CHq1[2, 2] - 212119473*CHq1[3, 3] + 
            232245786*CHq3[1, 1] + 232245786*CHq3[2, 2] - 
            287339217*CHq3[3, 3] - 2004515544*CHu[1, 1] - 
            2004515544*CHu[2, 2] - 10306224*CHu[3, 3]) - 
          2*MW2^4*MZ2^11*(2895708*CHd[1, 1] + 2895708*CHd[2, 2] + 
            2895708*CHd[3, 3] + 4144432660*CHe[1, 1] - 3234323496*CHe[2, 2] - 
            3234323496*CHe[3, 3] - 990766283*CHl1[1, 1] + 
            70103112*CHl1[2, 2] + 688031088*CHl1[3, 3] - 
            8044144503*CHl3[1, 1] - 10200852960*CHl3[2, 2] - 
            803828892*CHl3[3, 3] + 357620928*CHq1[1, 1] + 
            357620928*CHq1[2, 2] + 580149840*CHq1[3, 3] + 
            774259386*CHq3[1, 1] + 774259386*CHq3[2, 2] + 
            363346362*CHq3[3, 3] - 5791416*CHu[1, 1] - 5791416*CHu[2, 2] - 
            9539901*CHu[3, 3]) - 2*MW2^2*MZ2^13*(183187896*CHd[1, 1] + 
            183187896*CHd[2, 2] + 183187896*CHd[3, 3] + 1359910118*
             CHe[1, 1] - 495844584*CHe[2, 2] - 495844584*CHe[3, 3] + 
            915294193*CHl1[1, 1] - 1817785536*CHl1[2, 2] - 
            1662899496*CHl1[3, 3] - 658942837*CHl3[1, 1] + 
            1886404260*CHl3[2, 2] + 1670514804*CHl3[3, 3] - 
            251444760*CHq1[1, 1] - 251444760*CHq1[2, 2] - 
            75223713*CHq1[3, 3] + 4741398*CHq3[1, 1] + 4741398*CHq3[2, 2] - 
            70542951*CHq3[3, 3] - 366375792*CHu[1, 1] - 366375792*CHu[2, 2] - 
            987840*CHu[3, 3]) + 1024*MW2^11*MZ2^4*(44652192*CHd[1, 1] + 
            44652192*CHd[2, 2] + 44652192*CHd[3, 3] - 200281496*CHe[1, 1] + 
            88897845*CHe[2, 2] + 88897845*CHe[3, 3] - 199302794*CHl1[1, 1] - 
            2703255*CHl1[2, 2] - 29268555*CHl1[3, 3] + 61423839*CHl3[1, 1] + 
            880709688*CHl3[2, 2] + 324450393*CHl3[3, 3] - 
            50530992*CHq1[1, 1] - 50530992*CHq1[2, 2] + 974580*CHq1[3, 3] + 
            8597022*CHq3[1, 1] + 8597022*CHq3[2, 2] - 6486555*CHq3[3, 3] - 
            89304384*CHu[1, 1] - 89304384*CHu[2, 2] - 268560*CHu[3, 3]) + 
          3*MW2*MZ2^14*(21354678*CHd[1, 1] + 21354678*CHd[2, 2] + 
            21354678*CHd[3, 3] + 117065306*CHe[1, 1] - 40160124*CHe[2, 2] - 
            40160124*CHe[3, 3] + 120082505*CHl1[1, 1] - 
            197122500*CHl1[2, 2] - 187904412*CHl1[3, 3] - 
            37188576*CHl3[1, 1] + 232943319*CHl3[2, 2] + 
            174710784*CHl3[3, 3] - 29628198*CHq1[1, 1] - 
            29628198*CHq1[2, 2] - 10711419*CHq1[3, 3] - 1009320*CHq3[1, 1] - 
            1009320*CHq3[2, 2] - 9126709*CHq3[3, 3] - 42709356*CHu[1, 1] - 
            42709356*CHu[2, 2] - 46350*CHu[3, 3]) + 32768*MW2^14*MZ2*
           (63777*CHd[1, 1] + 63777*CHd[2, 2] + 63777*CHd[3, 3] - 
            3853703*CHe[1, 1] + 1852557*CHe[2, 2] + 1852557*CHe[3, 3] - 
            3576503*CHl1[1, 1] + 2129757*CHl1[2, 2] + 2129757*CHl1[3, 3] + 
            4435472*CHl3[1, 1] - 1646268*CHl3[2, 2] - 2099643*CHl3[3, 3] - 
            88977*CHq1[1, 1] - 88977*CHq1[2, 2] + 9597*CHq1[3, 3] - 
            258069*CHq3[1, 1] - 258069*CHq3[2, 2] - 57423*CHq3[3, 3] - 
            127554*CHu[1, 1] - 127554*CHu[2, 2] - 3780*CHu[3, 3]) + 
          16384*MW2^13*MZ2^2*(397188*CHd[1, 1] + 397188*CHd[2, 2] + 
            397188*CHd[3, 3] + 18368828*CHe[1, 1] - 9768402*CHe[2, 2] - 
            9768402*CHe[3, 3] + 15203568*CHl1[1, 1] - 13044402*CHl1[2, 2] - 
            12981402*CHl1[3, 3] - 24196477*CHl3[1, 1] + 11854353*CHl3[2, 2] + 
            14026662*CHl3[3, 3] - 208188*CHq1[1, 1] - 208188*CHq1[2, 2] + 
            620469*CHq1[3, 3] + 2430276*CHq3[1, 1] + 2430276*CHq3[2, 2] + 
            847560*CHq3[3, 3] - 794376*CHu[1, 1] - 794376*CHu[2, 2] + 
            26550*CHu[3, 3]) - 2048*MW2^12*MZ2^3*(16212150*CHd[1, 1] + 
            16212150*CHd[2, 2] + 16212150*CHd[3, 3] + 140341894*CHe[1, 1] - 
            83721384*CHe[2, 2] - 83721384*CHe[3, 3] + 93330854*CHl1[1, 1] - 
            143249184*CHl1[2, 2] - 143954784*CHl1[3, 3] - 
            232645467*CHl3[1, 1] + 245774895*CHl3[2, 2] + 
            200610720*CHl3[3, 3] - 15004350*CHq1[1, 1] - 
            15004350*CHq1[2, 2] + 10591020*CHq1[3, 3] + 32742042*CHq3[1, 1] + 
            32742042*CHq3[2, 2] + 10528776*CHq3[3, 3] - 32424300*CHu[1, 1] - 
            32424300*CHu[2, 2] + 214434*CHu[3, 3]) + 32*MW2^8*MZ2^7*
           (4141025493*CHd[1, 1] + 4141025493*CHd[2, 2] + 
            4141025493*CHd[3, 3] + 45843268395*CHe[1, 1] - 
            23725854474*CHe[2, 2] - 23725854474*CHe[3, 3] + 
            25338524515*CHl1[1, 1] - 43899263862*CHl1[2, 2] - 
            39184167138*CHl1[3, 3] - 45163336646*CHl3[1, 1] + 
            3282395661*CHl3[2, 2] + 33288713142*CHl3[3, 3] - 
            4315948305*CHq1[1, 1] - 4315948305*CHq1[2, 2] + 
            736899666*CHq1[3, 3] + 4712618091*CHq3[1, 1] + 
            4712618091*CHq3[2, 2] + 574715952*CHq3[3, 3] - 
            8282050986*CHu[1, 1] - 8282050986*CHu[2, 2] + 
            3198375*CHu[3, 3]) + 128*MW2^10*MZ2^5*(30789042*CHd[1, 1] + 
            30789042*CHd[2, 2] + 30789042*CHd[3, 3] + 7969700712*CHe[1, 1] - 
            4299472608*CHe[2, 2] - 4299472608*CHe[3, 3] + 
            5575359296*CHl1[1, 1] - 5418065256*CHl1[2, 2] - 
            4740853056*CHl1[3, 3] - 8231740751*CHl3[1, 1] - 
            7880119383*CHl3[2, 2] + 1354368912*CHl3[3, 3] + 
            84246726*CHq1[1, 1] + 84246726*CHq1[2, 2] + 
            350526012*CHq1[3, 3] + 1004634654*CHq3[1, 1] + 
            1004634654*CHq3[2, 2] + 418410084*CHq3[3, 3] - 
            61578084*CHu[1, 1] - 61578084*CHu[2, 2] + 7762050*CHu[3, 3]) - 
          64*MW2^9*MZ2^6*(1422062589*CHd[1, 1] + 1422062589*CHd[2, 2] + 
            1422062589*CHd[3, 3] + 24535793367*CHe[1, 1] - 
            13244542644*CHe[2, 2] - 13244542644*CHe[3, 3] + 
            14919680793*CHl1[1, 1] - 20730041364*CHl1[2, 2] - 
            18465766644*CHl1[3, 3] - 26048439935*CHl3[1, 1] - 
            8736748800*CHl3[2, 2] + 12616712196*CHl3[3, 3] - 
            1266848949*CHq1[1, 1] - 1266848949*CHq1[2, 2] + 
            903513567*CHq1[3, 3] + 3202398603*CHq3[1, 1] + 
            3202398603*CHq3[2, 2] + 920595261*CHq3[3, 3] - 
            2844125178*CHu[1, 1] - 2844125178*CHu[2, 2] + 
            12803562*CHu[3, 3]) + 2*MW2^5*MZ2^10*(-5513318475*CHd[1, 1] - 
            5513318475*CHd[2, 2] - 5513318475*CHd[3, 3] - 
            35887361461*CHe[1, 1] + 10691044926*CHe[2, 2] + 
            10691044926*CHe[3, 3] - 24929873961*CHl1[1, 1] + 
            53332150074*CHl1[2, 2] + 49021182654*CHl1[3, 3] + 
            10284655391*CHl3[1, 1] - 69640700166*CHl3[2, 2] - 
            52265337690*CHl3[3, 3] + 8044190331*CHq1[1, 1] + 
            8044190331*CHq1[2, 2] + 3484771653*CHq1[3, 3] + 
            1979619711*CHq3[1, 1] + 1979619711*CHq3[2, 2] + 
            3143439129*CHq3[3, 3] + 11026636950*CHu[1, 1] + 
            11026636950*CHu[2, 2] + 14136264*CHu[3, 3])) + 
        MT2^6*(2*MZ2^14*(789360*CHd[1, 1] + 789360*CHd[2, 2] + 
            789360*CHd[3, 3] + 2881496*CHe[1, 1] - 1054752*CHe[2, 2] - 
            1054752*CHe[3, 3] + 4819750*CHl1[1, 1] - 6505512*CHl1[2, 2] - 
            6505512*CHl1[3, 3] - 700297*CHl3[1, 1] + 7728399*CHl3[2, 2] + 
            5450760*CHl3[3, 3] - 1067460*CHq1[1, 1] - 1067460*CHq1[2, 2] - 
            441030*CHq1[3, 3] - 92700*CHq3[1, 1] - 92700*CHq3[2, 2] - 
            394680*CHq3[3, 3] - 1578720*CHu[1, 1] - 1578720*CHu[2, 2]) + 
          7864320*MW2^14*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            539*CHe[1, 1] + 231*CHe[2, 2] + 231*CHe[3, 3] - 539*CHl1[1, 1] + 
            231*CHl1[2, 2] + 231*CHl1[3, 3] + 555*CHl3[1, 1] - 
            215*CHl3[2, 2] - 231*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + 2*MW2^4*MZ2^10*
           (2837438091*CHd[1, 1] + 2837438091*CHd[2, 2] + 
            2837438091*CHd[3, 3] + 23214008465*CHe[1, 1] - 
            9627944814*CHe[2, 2] - 9627944814*CHe[3, 3] + 
            13713236505*CHl1[1, 1] - 27823058730*CHl1[2, 2] - 
            25169603886*CHl1[3, 3] - 15271316015*CHl3[1, 1] + 
            22187000598*CHl3[2, 2] + 25042694874*CHl3[3, 3] - 
            3649966011*CHq1[1, 1] - 3649966011*CHq1[2, 2] - 
            953870481*CHq1[3, 3] + 473668857*CHq3[1, 1] + 
            473668857*CHq3[2, 2] - 972857517*CHq3[3, 3] - 
            5674876182*CHu[1, 1] - 5674876182*CHu[2, 2] - 
            40860432*CHu[3, 3]) - 4*MW2^5*MZ2^9*(3633306270*CHd[1, 1] + 
            3633306270*CHd[2, 2] + 3633306270*CHd[3, 3] + 
            32197304838*CHe[1, 1] - 14638852932*CHe[2, 2] - 
            14638852932*CHe[3, 3] + 17635385080*CHl1[1, 1] - 
            35444770188*CHl1[2, 2] - 31796557476*CHl1[3, 3] - 
            25197637677*CHl3[1, 1] + 20235614079*CHl3[2, 2] + 
            30748265748*CHl3[3, 3] - 4376930622*CHq1[1, 1] - 
            4376930622*CHq1[2, 2] - 751255680*CHq1[3, 3] + 
            1418802318*CHq3[1, 1] + 1418802318*CHq3[2, 2] - 
            810821376*CHq3[3, 3] - 7266612540*CHu[1, 1] - 
            7266612540*CHu[2, 2] - 30815316*CHu[3, 3]) - 
          2*MW2^3*MZ2^11*(775439493*CHd[1, 1] + 775439493*CHd[2, 2] + 
            775439493*CHd[3, 3] + 5720554605*CHe[1, 1] - 
            2165320122*CHe[2, 2] - 2165320122*CHe[3, 3] + 
            3937287202*CHl1[1, 1] - 7611251406*CHl1[2, 2] - 
            6986258610*CHl1[3, 3] - 3017886064*CHl3[1, 1] + 
            7484742948*CHl3[2, 2] + 6924909810*CHl3[3, 3] - 
            1047331905*CHq1[1, 1] - 1047331905*CHq1[2, 2] - 
            327883107*CHq1[3, 3] + 32932641*CHq3[1, 1] + 
            32932641*CHq3[2, 2] - 317777499*CHq3[3, 3] - 
            1550878986*CHu[1, 1] - 1550878986*CHu[2, 2] - 
            11685771*CHu[3, 3]) + 128*MW2^9*MZ2^5*(11449542*CHd[1, 1] + 
            11449542*CHd[2, 2] + 11449542*CHd[3, 3] - 1596800816*CHe[1, 1] + 
            852053640*CHe[2, 2] + 852053640*CHe[3, 3] - 1131274464*
             CHl1[1, 1] + 1037375952*CHl1[2, 2] + 895687656*CHl1[3, 3] + 
            1592437333*CHl3[1, 1] + 1855210485*CHl3[2, 2] - 
            136272696*CHl3[3, 3] - 35400414*CHq1[1, 1] - 
            35400414*CHq1[2, 2] - 74091300*CHq1[3, 3] - 
            188100294*CHq3[1, 1] - 188100294*CHq3[2, 2] - 
            83939808*CHq3[3, 3] - 22899084*CHu[1, 1] - 22899084*CHu[2, 2] - 
            7374978*CHu[3, 3]) + MW2^2*MZ2^12*(287587794*CHd[1, 1] + 
            287587794*CHd[2, 2] + 287587794*CHd[3, 3] + 1795818622*
             CHe[1, 1] - 634514484*CHe[2, 2] - 634514484*CHe[3, 3] + 
            1565398845*CHl1[1, 1] - 2741729484*CHl1[2, 2] - 
            2573945508*CHl1[3, 3] - 717298924*CHl3[1, 1] + 
            3066807951*CHl3[2, 2] + 2463914952*CHl3[3, 3] - 
            397496010*CHq1[1, 1] - 397496010*CHq1[2, 2] - 
            138152463*CHq1[3, 3] - 6375252*CHq3[1, 1] - 6375252*CHq3[2, 2] - 
            127968237*CHq3[3, 3] - 575175588*CHu[1, 1] - 
            575175588*CHu[2, 2] - 3298590*CHu[3, 3]) - 3*MW2*MZ2^13*
           (10753530*CHd[1, 1] + 10753530*CHd[2, 2] + 10753530*CHd[3, 3] + 
            52519122*CHe[1, 1] - 18272148*CHe[2, 2] - 18272148*CHe[3, 3] + 
            62562879*CHl1[1, 1] - 96029820*CHl1[2, 2] - 92957124*CHl1[3, 3] - 
            15698670*CHl3[1, 1] + 113672735*CHl3[2, 2] + 
            83672048*CHl3[3, 3] - 14809170*CHq1[1, 1] - 14809170*CHq1[2, 2] - 
            5639295*CHq1[3, 3] - 761960*CHq3[1, 1] - 761960*CHq3[2, 2] - 
            5081805*CHq3[3, 3] - 21507060*CHu[1, 1] - 21507060*CHu[2, 2] - 
            61800*CHu[3, 3]) - 32768*MW2^13*MZ2*(12417*CHd[1, 1] + 
            12417*CHd[2, 2] + 12417*CHd[3, 3] - 788263*CHe[1, 1] + 
            380397*CHe[2, 2] + 380397*CHe[3, 3] - 732823*CHl1[1, 1] + 
            435837*CHl1[2, 2] + 435837*CHl1[3, 3] + 908962*CHl3[1, 1] - 
            332778*CHl3[2, 2] - 425883*CHl3[3, 3] - 17457*CHq1[1, 1] - 
            17457*CHq1[2, 2] - 1443*CHq1[3, 3] - 55029*CHq3[1, 1] - 
            55029*CHq3[2, 2] - 2103*CHq3[3, 3] - 24834*CHu[1, 1] - 
            24834*CHu[2, 2] - 3780*CHu[3, 3]) - 8192*MW2^12*MZ2^2*
           (176142*CHd[1, 1] + 176142*CHd[2, 2] + 176142*CHd[3, 3] + 
            7806222*CHe[1, 1] - 4175238*CHe[2, 2] - 4175238*CHe[3, 3] + 
            6506422*CHl1[1, 1] - 5517318*CHl1[2, 2] - 5492118*CHl1[3, 3] - 
            10317689*CHl3[1, 1] + 4852011*CHl3[2, 2] + 5840346*CHl3[3, 3] - 
            97662*CHq1[1, 1] - 97662*CHq1[2, 2] + 307344*CHq1[3, 3] + 
            1068330*CHq3[1, 1] + 1068330*CHq3[2, 2] + 373038*CHq3[3, 3] - 
            352284*CHu[1, 1] - 352284*CHu[2, 2] + 59580*CHu[3, 3]) - 
          512*MW2^10*MZ2^4*(21257304*CHd[1, 1] + 21257304*CHd[2, 2] + 
            21257304*CHd[3, 3] - 54673656*CHe[1, 1] + 19227054*CHe[2, 2] + 
            19227054*CHe[3, 3] - 61414636*CHl1[1, 1] - 26057130*CHl1[2, 2] - 
            36729330*CHl1[3, 3] - 17030247*CHl3[1, 1] + 
            386409975*CHl3[2, 2] + 160347462*CHl3[3, 3] - 
            23363160*CHq1[1, 1] - 23363160*CHq1[2, 2] + 1729896*CHq1[3, 3] + 
            10441188*CHq3[1, 1] + 10441188*CHq3[2, 2] + 1605762*CHq3[3, 3] - 
            42514608*CHu[1, 1] - 42514608*CHu[2, 2] + 67464*CHu[3, 3]) + 
          2048*MW2^11*MZ2^3*(3580290*CHd[1, 1] + 3580290*CHd[2, 2] + 
            3580290*CHd[3, 3] + 33080434*CHe[1, 1] - 19783044*CHe[2, 2] - 
            19783044*CHe[3, 3] + 22864642*CHl1[1, 1] - 32513436*CHl1[2, 2] - 
            32640156*CHl1[3, 3] - 53890789*CHl3[1, 1] + 51733773*CHl3[2, 2] + 
            43745148*CHl3[3, 3] - 3288618*CHq1[1, 1] - 3288618*CHq1[2, 2] + 
            2554020*CHq1[3, 3] + 7707078*CHq3[1, 1] + 7707078*CHq3[2, 2] + 
            2955588*CHq3[3, 3] - 7160580*CHu[1, 1] - 7160580*CHu[2, 2] + 
            320274*CHu[3, 3]) + 8*MW2^6*MZ2^8*(3205434393*CHd[1, 1] + 
            3205434393*CHd[2, 2] + 3205434393*CHd[3, 3] + 
            31652392023*CHe[1, 1] - 15578858502*CHe[2, 2] - 
            15578858502*CHe[3, 3] + 17172523153*CHl1[1, 1] - 
            32174604594*CHl1[2, 2] - 28742223078*CHl1[3, 3] - 
            28436750985*CHl3[1, 1] + 9610912956*CHl3[2, 2] + 
            26058571338*CHl3[3, 3] - 3580405353*CHq1[1, 1] - 
            3580405353*CHq1[2, 2] - 73681137*CHq1[3, 3] + 
            2391075687*CHq3[1, 1] + 2391075687*CHq3[2, 2] - 
            113586045*CHq3[3, 3] - 6410868786*CHu[1, 1] - 
            6410868786*CHu[2, 2] + 10290096*CHu[3, 3]) + 
          64*MW2^8*MZ2^6*(274141713*CHd[1, 1] + 274141713*CHd[2, 2] + 
            274141713*CHd[3, 3] + 5397546489*CHe[1, 1] - 
            2910866556*CHe[2, 2] - 2910866556*CHe[3, 3] + 
            3341595899*CHl1[1, 1] - 4440833868*CHl1[2, 2] - 
            3941963004*CHl1[3, 3] - 5680709037*CHl3[1, 1] - 
            2474967384*CHl3[2, 2] + 2488588092*CHl3[3, 3] - 
            235081497*CHq1[1, 1] - 235081497*CHq1[2, 2] + 
            212267091*CHq1[3, 3] + 698950311*CHq3[1, 1] + 
            698950311*CHq3[2, 2] + 231421881*CHq3[3, 3] - 
            548283426*CHu[1, 1] - 548283426*CHu[2, 2] + 19195326*CHu[3, 3]) - 
          32*MW2^7*MZ2^7*(914555427*CHd[1, 1] + 914555427*CHd[2, 2] + 
            914555427*CHd[3, 3] + 11109291351*CHe[1, 1] - 
            5800614810*CHe[2, 2] - 5800614810*CHe[3, 3] + 
            6299727845*CHl1[1, 1] - 10326578550*CHl1[2, 2] - 
            9205593234*CHl1[3, 3] - 11067313221*CHl3[1, 1] - 
            477105372*CHl3[2, 2] + 7423328070*CHl3[3, 3] - 
            932458911*CHq1[1, 1] - 932458911*CHq1[2, 2] + 
            224426940*CHq1[3, 3] + 1200609717*CHq3[1, 1] + 
            1200609717*CHq3[2, 2] + 232527564*CHq3[3, 3] - 
            1829110854*CHu[1, 1] - 1829110854*CHu[2, 2] + 
            21430827*CHu[3, 3])) + MT2^4*MW2*
         (4*MZ2^15*(394680*CHd[1, 1] + 394680*CHd[2, 2] + 394680*CHd[3, 3] + 
            1440748*CHe[1, 1] - 527376*CHe[2, 2] - 527376*CHe[3, 3] + 
            2409875*CHl1[1, 1] - 3252756*CHl1[2, 2] - 3252756*CHl1[3, 3] - 
            346286*CHl3[1, 1] + 3868062*CHl3[2, 2] + 2725380*CHl3[3, 3] - 
            533730*CHq1[1, 1] - 533730*CHq1[2, 2] - 220515*CHq1[3, 3] - 
            46350*CHq3[1, 1] - 46350*CHq3[2, 2] - 197340*CHq3[3, 3] - 
            789360*CHu[1, 1] - 789360*CHu[2, 2]) + 39321600*MW2^15*
           (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 539*CHe[1, 1] + 
            231*CHe[2, 2] + 231*CHe[3, 3] - 539*CHl1[1, 1] + 231*CHl1[2, 2] + 
            231*CHl1[3, 3] + 559*CHl3[1, 1] - 211*CHl3[2, 2] - 
            231*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) - 4*MW2^6*MZ2^9*(17202546366*CHd[1, 1] + 
            17202546366*CHd[2, 2] + 17202546366*CHd[3, 3] + 
            149917504902*CHe[1, 1] - 67436326500*CHe[2, 2] - 
            67436326500*CHe[3, 3] + 81970518640*CHl1[1, 1] - 
            166773625260*CHl1[2, 2] - 149663445252*CHl1[3, 3] - 
            115151300533*CHl3[1, 1] + 100962001407*CHl3[2, 2] + 
            146039892276*CHl3[3, 3] - 20889567294*CHq1[1, 1] - 
            20889567294*CHq1[2, 2] - 3786727080*CHq1[3, 3] + 
            5974580382*CHq3[1, 1] + 5974580382*CHq3[2, 2] - 
            4158402624*CHq3[3, 3] - 34405092732*CHu[1, 1] - 
            34405092732*CHu[2, 2] - 67892724*CHu[3, 3]) + 
          2*MW2^5*MZ2^10*(12672295203*CHd[1, 1] + 12672295203*CHd[2, 2] + 
            12672295203*CHd[3, 3] + 101104954957*CHe[1, 1] - 
            40913409486*CHe[2, 2] - 40913409486*CHe[3, 3] + 
            60487809949*CHl1[1, 1] - 123746349162*CHl1[2, 2] - 
            112117326222*CHl1[3, 3] - 63267651821*CHl3[1, 1] + 
            105448392852*CHl3[2, 2] + 112509656346*CHl3[3, 3] - 
            16529551635*CHq1[1, 1] - 16529551635*CHq1[2, 2] - 
            4586207145*CHq1[3, 3] + 1380462033*CHq3[1, 1] + 
            1380462033*CHq3[2, 2] - 4492415301*CHq3[3, 3] - 
            25344590406*CHu[1, 1] - 25344590406*CHu[2, 2] - 
            48116880*CHu[3, 3]) + 8*MW2^7*MZ2^8*(15643636917*CHd[1, 1] + 
            15643636917*CHd[2, 2] + 15643636917*CHd[3, 3] + 
            152671907235*CHe[1, 1] - 74795888814*CHe[2, 2] - 
            74795888814*CHe[3, 3] + 82460076281*CHl1[1, 1] - 
            156093770634*CHl1[2, 2] - 139457711886*CHl1[3, 3] - 
            136259871307*CHl3[1, 1] + 50277745722*CHl3[2, 2] + 
            127524561570*CHl3[3, 3] - 17555730693*CHq1[1, 1] - 
            17555730693*CHq1[2, 2] - 510752073*CHq1[3, 3] + 
            11185508283*CHq3[1, 1] + 11185508283*CHq3[2, 2] - 
            1002279297*CHq3[3, 3] - 31287273834*CHu[1, 1] - 
            31287273834*CHu[2, 2] - 20891088*CHu[3, 3]) + 
          128*MW2^10*MZ2^5*(34260342*CHd[1, 1] + 34260342*CHd[2, 2] + 
            34260342*CHd[3, 3] - 8035096548*CHe[1, 1] + 4309030632*
             CHe[2, 2] + 4309030632*CHe[3, 3] - 5687544172*CHl1[1, 1] + 
            5263028688*CHl1[2, 2] + 4554909768*CHl1[3, 3] + 
            8054154935*CHl3[1, 1] + 9141093795*CHl3[2, 2] - 
            773667624*CHl3[3, 3] - 154582638*CHq1[1, 1] - 
            154582638*CHq1[2, 2] - 347556288*CHq1[3, 3] - 
            965921046*CHq3[1, 1] - 965921046*CHq3[2, 2] - 
            422346432*CHq3[3, 3] - 68520684*CHu[1, 1] - 68520684*CHu[2, 2] - 
            12742542*CHu[3, 3]) + MW2^2*MZ2^13*(-21321462*CHd[1, 1] - 
            21321462*CHd[2, 2] - 21321462*CHd[3, 3] + 186642470*CHe[1, 1] - 
            80671236*CHe[2, 2] - 80671236*CHe[3, 3] - 215288485*CHl1[1, 1] + 
            77215476*CHl1[2, 2] + 134382396*CHl1[3, 3] - 
            217994511*CHl3[1, 1] - 265075206*CHl3[2, 2] - 
            14246856*CHl3[3, 3] + 30162486*CHq1[1, 1] + 30162486*CHq1[2, 2] + 
            25731015*CHq1[3, 3] + 12544188*CHq3[1, 1] + 12544188*CHq3[2, 2] + 
            11440371*CHq3[3, 3] + 42642924*CHu[1, 1] + 42642924*CHu[2, 2] - 
            1743930*CHu[3, 3]) - 512*MW2^11*MZ2^4*(99741864*CHd[1, 1] + 
            99741864*CHd[2, 2] + 99741864*CHd[3, 3] - 284059016*CHe[1, 1] + 
            110344794*CHe[2, 2] + 110344794*CHe[3, 3] - 
            314918996*CHl1[1, 1] - 113080926*CHl1[2, 2] - 
            166499526*CHl1[3, 3] - 56235047*CHl3[1, 1] + 
            1926939483*CHl3[2, 2] + 791021586*CHl3[3, 3] - 
            110443944*CHq1[1, 1] - 110443944*CHq1[2, 2] + 
            7522104*CHq1[3, 3] + 40843092*CHq3[1, 1] + 40843092*CHq3[2, 2] - 
            4104402*CHq3[3, 3] - 199483728*CHu[1, 1] - 199483728*CHu[2, 2] - 
            369000*CHu[3, 3]) - 3*MW2*MZ2^14*(4502370*CHd[1, 1] + 
            4502370*CHd[2, 2] + 4502370*CHd[3, 3] + 29401094*CHe[1, 1] - 
            9881652*CHe[2, 2] - 9881652*CHe[3, 3] + 23948089*CHl1[1, 1] - 
            44033244*CHl1[2, 2] - 40960548*CHl1[3, 3] - 9935399*CHl3[1, 1] + 
            52015708*CHl3[2, 2] + 40065968*CHl3[3, 3] - 6333210*CHq1[1, 1] - 
            6333210*CHq1[2, 2] - 2019315*CHq1[3, 3] - 20360*CHq3[1, 1] - 
            20360*CHq3[2, 2] - 2033475*CHq3[3, 3] - 9004740*CHu[1, 1] - 
            9004740*CHu[2, 2] - 46350*CHu[3, 3]) - 163840*MW2^14*MZ2*
           (13299*CHd[1, 1] + 13299*CHd[2, 2] + 13299*CHd[3, 3] - 
            789061*CHe[1, 1] + 378759*CHe[2, 2] + 378759*CHe[3, 3] - 
            733621*CHl1[1, 1] + 434199*CHl1[2, 2] + 434199*CHl1[3, 3] + 
            907162*CHl3[1, 1] - 335418*CHl3[2, 2] - 427521*CHl3[3, 3] - 
            18339*CHq1[1, 1] - 18339*CHq1[2, 2] + 1959*CHq1[3, 3] - 
            52383*CHq3[1, 1] - 52383*CHq3[2, 2] - 9981*CHq3[3, 3] - 
            26598*CHu[1, 1] - 26598*CHu[2, 2] - 1260*CHu[3, 3]) - 
          40960*MW2^13*MZ2^2*(154416*CHd[1, 1] + 154416*CHd[2, 2] + 
            154416*CHd[3, 3] + 7813536*CHe[1, 1] - 4137204*CHe[2, 2] - 
            4137204*CHe[3, 3] + 6515416*CHl1[1, 1] - 5479284*CHl1[2, 2] - 
            5454084*CHl1[3, 3] - 10226615*CHl3[1, 1] + 4929885*CHl3[2, 2] + 
            5859156*CHl3[3, 3] - 75936*CHq1[1, 1] - 75936*CHq1[2, 2] + 
            253830*CHq1[3, 3] + 1011816*CHq3[1, 1] + 1011816*CHq3[2, 2] + 
            354432*CHq3[3, 3] - 308832*CHu[1, 1] - 308832*CHu[2, 2] + 
            18900*CHu[3, 3]) + 2048*MW2^12*MZ2^3*(16770390*CHd[1, 1] + 
            16770390*CHd[2, 2] + 16770390*CHd[3, 3] + 164813830*CHe[1, 1] - 
            96794700*CHe[2, 2] - 96794700*CHe[3, 3] + 113923990*CHl1[1, 1] - 
            160319940*CHl1[2, 2] - 160953540*CHl1[3, 3] - 
            264544507*CHl3[1, 1] + 260835963*CHl3[2, 2] + 
            218536620*CHl3[3, 3] - 15323550*CHq1[1, 1] - 
            15323550*CHq1[2, 2] + 11318280*CHq1[3, 3] + 36063210*CHq3[1, 1] + 
            36063210*CHq3[2, 2] + 12121860*CHq3[3, 3] - 33540780*CHu[1, 1] - 
            33540780*CHu[2, 2] + 453150*CHu[3, 3]) + 2*MW2^4*MZ2^11*
           (-3079025133*CHd[1, 1] - 3079025133*CHd[2, 2] - 
            3079025133*CHd[3, 3] - 21517502619*CHe[1, 1] + 
            7692822834*CHe[2, 2] + 7692822834*CHe[3, 3] - 
            15780984866*CHl1[1, 1] + 30141164310*CHl1[2, 2] + 
            27824510922*CHl1[3, 3] + 9759774061*CHl3[1, 1] - 
            32430492207*CHl3[2, 2] - 27651356682*CHl3[3, 3] + 
            4255363545*CHq1[1, 1] + 4255363545*CHq1[2, 2] + 
            1449086457*CHq1[3, 3] + 87687375*CHq3[1, 1] + 
            87687375*CHq3[2, 2] + 1277809491*CHq3[3, 3] + 
            6158050266*CHu[1, 1] + 6158050266*CHu[2, 2] + 
            1506789*CHu[3, 3]) + MW2^3*MZ2^12*(862938432*CHd[1, 1] + 
            862938432*CHd[2, 2] + 862938432*CHd[3, 3] + 4362908344*
             CHe[1, 1] - 1322529408*CHe[2, 2] - 1322529408*CHe[3, 3] + 
            5018110725*CHl1[1, 1] - 8026090416*CHl1[2, 2] - 
            7714354608*CHl1[3, 3] - 746490903*CHl3[1, 1] + 
            10422287064*CHl3[2, 2] + 7157035932*CHl3[3, 3] - 
            1232649720*CHq1[1, 1] - 1232649720*CHq1[2, 2] - 
            496047627*CHq1[3, 3] - 95960538*CHq3[1, 1] - 
            95960538*CHq3[2, 2] - 382616607*CHq3[3, 3] - 
            1725876864*CHu[1, 1] - 1725876864*CHu[2, 2] + 
            6750774*CHu[3, 3]) - 32*MW2^8*MZ2^7*(4542131547*CHd[1, 1] + 
            4542131547*CHd[2, 2] + 4542131547*CHd[3, 3] + 
            54687604029*CHe[1, 1] - 28501793010*CHe[2, 2] - 
            28501793010*CHe[3, 3] + 30905491773*CHl1[1, 1] - 
            51013162206*CHl1[2, 2] - 45485741898*CHl1[3, 3] - 
            54383939072*CHl3[1, 1] - 1401999303*CHl3[2, 2] + 
            37003665246*CHl3[3, 3] - 4644601191*CHq1[1, 1] - 
            4644601191*CHq1[2, 2] + 1038663054*CHq1[3, 3] + 
            5849335269*CHq3[1, 1] + 5849335269*CHq3[2, 2] + 
            954763548*CHq3[3, 3] - 9084263094*CHu[1, 1] - 
            9084263094*CHu[2, 2] + 21136149*CHu[3, 3]) + 
          64*MW2^9*MZ2^6*(1390747761*CHd[1, 1] + 1390747761*CHd[2, 2] + 
            1390747761*CHd[3, 3] + 26908258067*CHe[1, 1] - 
            14514529140*CHe[2, 2] - 14514529140*CHe[3, 3] + 
            16629631737*CHl1[1, 1] - 22208294340*CHl1[2, 2] - 
            19726044660*CHl1[3, 3] - 28329198858*CHl3[1, 1] - 
            11901101211*CHl3[2, 2] + 12606842820*CHl3[3, 3] - 
            1198015641*CHq1[1, 1] - 1198015641*CHq1[2, 2] + 
            999538659*CHq1[3, 3] + 3477767559*CHq3[1, 1] + 
            3477767559*CHq3[2, 2] + 1065643677*CHq3[3, 3] - 
            2781495522*CHu[1, 1] - 2781495522*CHu[2, 2] + 
            27215010*CHu[3, 3])) + MT2^5*MW2*
         (-3932160*MW2^14*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            3234*CHe[1, 1] + 1386*CHe[2, 2] + 1386*CHe[3, 3] - 
            3234*CHl1[1, 1] + 1386*CHl1[2, 2] + 1386*CHl1[3, 3] + 
            3349*CHl3[1, 1] - 1271*CHl3[2, 2] - 1386*CHl3[3, 3] - 
            126*CHq1[1, 1] - 126*CHq1[2, 2] + 126*CHq1[3, 3] - 
            42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 252*CHu[1, 1] - 
            252*CHu[2, 2]) - 2*MW2^4*MZ2^10*(9337856001*CHd[1, 1] + 
            9337856001*CHd[2, 2] + 9337856001*CHd[3, 3] + 
            76699804947*CHe[1, 1] - 32037618282*CHe[2, 2] - 
            32037618282*CHe[3, 3] + 45020195343*CHl1[1, 1] - 
            91404274974*CHl1[2, 2] - 82635599850*CHl1[3, 3] - 
            51184507351*CHl3[1, 1] + 71518280532*CHl3[2, 2] + 
            82095368958*CHl3[3, 3] - 11958563409*CHq1[1, 1] - 
            11958563409*CHq1[2, 2] - 3006681087*CHq1[3, 3] + 
            1697915379*CHq3[1, 1] + 1697915379*CHq3[2, 2] - 
            3029188659*CHq3[3, 3] - 18675712002*CHu[1, 1] - 
            18675712002*CHu[2, 2] - 63044280*CHu[3, 3]) + 
          4*MW2^5*MZ2^9*(11663055696*CHd[1, 1] + 11663055696*CHd[2, 2] + 
            11663055696*CHd[3, 3] + 104069544252*CHe[1, 1] - 
            47535806352*CHe[2, 2] - 47535806352*CHe[3, 3] + 
            56938576654*CHl1[1, 1] - 114024873072*CHl1[2, 2] - 
            102261109296*CHl1[3, 3] - 82193243299*CHl3[1, 1] + 
            63394955775*CHl3[2, 2] + 98589657240*CHl3[3, 3] - 
            13996620336*CHq1[1, 1] - 13996620336*CHq1[2, 2] - 
            2251975902*CHq1[3, 3] + 4779123060*CHq3[1, 1] + 
            4779123060*CHq3[2, 2] - 2476713558*CHq3[3, 3] - 
            23326111392*CHu[1, 1] - 23326111392*CHu[2, 2] - 
            56937348*CHu[3, 3]) + 2*MW2^3*MZ2^11*(2623556532*CHd[1, 1] + 
            2623556532*CHd[2, 2] + 2623556532*CHd[3, 3] + 
            19459821890*CHe[1, 1] - 7428018576*CHe[2, 2] - 
            7428018576*CHe[3, 3] + 13207585905*CHl1[1, 1] - 
            25682069424*CHl1[2, 2] - 23543499000*CHl1[3, 3] - 
            10488180667*CHl3[1, 1] + 24897265320*CHl3[2, 2] + 
            23354870172*CHl3[3, 3] - 3529148664*CHq1[1, 1] - 
            3529148664*CHq1[2, 2] - 1078031688*CHq1[3, 3] + 
            135495186*CHq3[1, 1] + 135495186*CHq3[2, 2] - 
            1013229528*CHq3[3, 3] - 5247113064*CHu[1, 1] - 
            5247113064*CHu[2, 2] - 14261733*CHu[3, 3]) - 
          128*MW2^9*MZ2^5*(37542210*CHd[1, 1] + 37542210*CHd[2, 2] + 
            37542210*CHd[3, 3] - 4823302040*CHe[1, 1] + 2577976320*
             CHe[2, 2] + 2577976320*CHe[3, 3] - 3428175752*CHl1[1, 1] + 
            3111978936*CHl1[2, 2] + 2680861728*CHl1[3, 3] + 
            4778739135*CHl3[1, 1] + 5763845343*CHl3[2, 2] - 
            329535552*CHl3[3, 3] - 110679306*CHq1[1, 1] - 
            110679306*CHq1[2, 2] - 211677636*CHq1[3, 3] - 
            567193458*CHq3[1, 1] - 567193458*CHq3[2, 2] - 
            253198344*CHq3[3, 3] - 75084420*CHu[1, 1] - 75084420*CHu[2, 2] - 
            12457134*CHu[3, 3]) + MZ2^14*(-6336120*CHd[1, 1] - 
            6336120*CHd[2, 2] - 6336120*CHd[3, 3] - 23029948*CHe[1, 1] + 
            8453856*CHe[2, 2] + 8453856*CHe[3, 3] - 38539070*CHl1[1, 1] + 
            52059936*CHl1[2, 2] + 52059936*CHl1[3, 3] + 5705891*CHl3[1, 1] - 
            61726767*CHl3[2, 2] - 43606080*CHl3[3, 3] + 8560920*CHq1[1, 1] + 
            8560920*CHq1[2, 2] + 3538860*CHq1[3, 3] + 741600*CHq3[1, 1] + 
            741600*CHq3[2, 2] + 2967210*CHq3[3, 3] + 12672240*CHu[1, 1] + 
            12672240*CHu[2, 2] - 46350*CHu[3, 3]) + 1024*MW2^10*MZ2^4*
           (31502304*CHd[1, 1] + 31502304*CHd[2, 2] + 31502304*CHd[3, 3] - 
            72379544*CHe[1, 1] + 25037937*CHe[2, 2] + 25037937*CHe[3, 3] - 
            85204942*CHl1[1, 1] - 46311651*CHl1[2, 2] - 62360271*CHl1[3, 3] - 
            37436832*CHl3[1, 1] + 595361493*CHl3[2, 2] + 
            252631989*CHl3[3, 3] - 34590096*CHq1[1, 1] - 
            34590096*CHq1[2, 2] + 2889756*CHq1[3, 3] + 15579546*CHq3[1, 1] + 
            15579546*CHq3[2, 2] + 724791*CHq3[3, 3] - 63004608*CHu[1, 1] - 
            63004608*CHu[2, 2] - 9360*CHu[3, 3]) + 491520*MW2^13*MZ2*
           (2649*CHd[1, 1] + 2649*CHd[2, 2] + 2649*CHd[3, 3] - 
            158991*CHe[1, 1] + 76389*CHe[2, 2] + 76389*CHe[3, 3] - 
            147903*CHl1[1, 1] + 87477*CHl1[2, 2] + 87477*CHl1[3, 3] + 
            182912*CHl3[1, 1] - 67308*CHl3[2, 2] - 85923*CHl3[3, 3] - 
            3657*CHq1[1, 1] - 3657*CHq1[2, 2] + 213*CHq1[3, 3] - 
            10669*CHq3[1, 1] - 10669*CHq3[2, 2] - 1471*CHq3[3, 3] - 
            5298*CHu[1, 1] - 5298*CHu[2, 2] - 420*CHu[3, 3]) + 
          16384*MW2^12*MZ2^2*(238065*CHd[1, 1] + 238065*CHd[2, 2] + 
            238065*CHd[3, 3] + 11951825*CHe[1, 1] - 6336645*CHe[2, 2] - 
            6336645*CHe[3, 3] + 9987965*CHl1[1, 1] - 8365605*CHl1[2, 2] - 
            8327805*CHl1[3, 3] - 15653876*CHl3[1, 1] + 7456314*CHl3[2, 2] + 
            8906019*CHl3[3, 3] - 118905*CHq1[1, 1] - 118905*CHq1[2, 2] + 
            404880*CHq1[3, 3] + 1560315*CHq3[1, 1] + 1560315*CHq3[2, 2] + 
            546993*CHq3[3, 3] - 476130*CHu[1, 1] - 476130*CHu[2, 2] + 
            49050*CHu[3, 3]) + 4*MW2*MZ2^13*(29633244*CHd[1, 1] + 
            29633244*CHd[2, 2] + 29633244*CHd[3, 3] + 147332237*CHe[1, 1] - 
            51224316*CHe[2, 2] - 51224316*CHe[3, 3] + 170699041*CHl1[1, 1] - 
            265419672*CHl1[2, 2] - 256201584*CHl1[3, 3] - 
            44933065*CHl3[1, 1] + 313701681*CHl3[2, 2] + 
            231934524*CHl3[3, 3] - 40826814*CHq1[1, 1] - 
            40826814*CHq1[2, 2] - 15364497*CHq1[3, 3] - 1945500*CHq3[1, 1] - 
            1945500*CHq3[2, 2] - 13073862*CHq3[3, 3] - 59266488*CHu[1, 1] - 
            59266488*CHu[2, 2] + 87390*CHu[3, 3]) - 2048*MW2^11*MZ2^3*
           (10355238*CHd[1, 1] + 10355238*CHd[2, 2] + 10355238*CHd[3, 3] + 
            103945718*CHe[1, 1] - 61066692*CHe[2, 2] - 61066692*CHe[3, 3] + 
            72600582*CHl1[1, 1] - 100006668*CHl1[2, 2] - 
            100372428*CHl1[3, 3] - 165965365*CHl3[1, 1] + 
            159204585*CHl3[2, 2] + 134774316*CHl3[3, 3] - 
            9437022*CHq1[1, 1] - 9437022*CHq1[2, 2] + 7164756*CHq1[3, 3] + 
            22706178*CHq3[1, 1] + 22706178*CHq3[2, 2] + 8038644*CHq3[3, 3] - 
            20710476*CHu[1, 1] - 20710476*CHu[2, 2] + 512910*CHu[3, 3]) + 
          MW2^2*MZ2^12*(-1006177542*CHd[1, 1] - 1006177542*CHd[2, 2] - 
            1006177542*CHd[3, 3] - 6358360670*CHe[1, 1] + 
            2260793868*CHe[2, 2] + 2260793868*CHe[3, 3] - 
            5416290629*CHl1[1, 1] + 9590917236*CHl1[2, 2] + 
            8984307948*CHl1[3, 3] + 2614432494*CHl3[1, 1] - 
            10631942157*CHl3[2, 2] - 8632339104*CHl3[3, 3] + 
            1387895766*CHq1[1, 1] + 1387895766*CHq1[2, 2] + 
            474634821*CHq1[3, 3] + 17023200*CHq3[1, 1] + 
            17023200*CHq3[2, 2] + 420098259*CHq3[3, 3] + 
            2012355084*CHu[1, 1] + 2012355084*CHu[2, 2] + 
            1737792*CHu[3, 3]) - 8*MW2^6*MZ2^8*(10059271383*CHd[1, 1] + 
            10059271383*CHd[2, 2] + 10059271383*CHd[3, 3] + 
            100531559697*CHe[1, 1] - 49591019946*CHe[2, 2] - 
            49591019946*CHe[3, 3] + 54653897615*CHl1[1, 1] - 
            101724401982*CHl1[2, 2] - 90861815658*CHl1[3, 3] - 
            90762723241*CHl3[1, 1] + 28898146866*CHl3[2, 2] + 
            82026911622*CHl3[3, 3] - 11199734679*CHq1[1, 1] - 
            11199734679*CHq1[2, 2] - 131510139*CHq1[3, 3] + 
            7727089065*CHq3[1, 1] + 7727089065*CHq3[2, 2] - 
            346076103*CHq3[3, 3] - 20118542766*CHu[1, 1] - 
            20118542766*CHu[2, 2] + 6075324*CHu[3, 3]) - 
          64*MW2^8*MZ2^6*(824313687*CHd[1, 1] + 824313687*CHd[2, 2] + 
            824313687*CHd[3, 3] + 16635199479*CHe[1, 1] - 
            8970642564*CHe[2, 2] - 8970642564*CHe[3, 3] + 
            10335386933*CHl1[1, 1] - 13619769252*CHl1[2, 2] - 
            12084403524*CHl1[3, 3] - 17465985458*CHl3[1, 1] - 
            7865638647*CHl3[2, 2] + 7529512164*CHl3[3, 3] - 
            700656927*CHq1[1, 1] - 700656927*CHq1[2, 2] + 
            628806273*CHq1[3, 3] + 2144603697*CHq3[1, 1] + 
            2144603697*CHq3[2, 2] + 684147267*CHq3[3, 3] - 
            1648627374*CHu[1, 1] - 1648627374*CHu[2, 2] + 
            30784230*CHu[3, 3]) + 32*MW2^7*MZ2^7*(2810879175*CHd[1, 1] + 
            2810879175*CHd[2, 2] + 2810879175*CHd[3, 3] + 
            34753933359*CHe[1, 1] - 18155913366*CHe[2, 2] - 
            18155913366*CHe[3, 3] + 19776044745*CHl1[1, 1] - 
            32154016746*CHl1[2, 2] - 28659598590*CHl1[3, 3] - 
            34659655010*CHl3[1, 1] - 1969550145*CHl3[2, 2] + 
            22968069306*CHl3[3, 3] - 2855279883*CHq1[1, 1] - 
            2855279883*CHq1[2, 2] + 696870138*CHq1[3, 3] + 
            3766491873*CHq3[1, 1] + 3766491873*CHq3[2, 2] + 
            688490730*CHq3[3, 3] - 5621758350*CHu[1, 1] - 
            5621758350*CHu[2, 2] + 31726593*CHu[3, 3]))) + 
      MW2^2*(MW2^6*(MW2 + MZ2)*(16*MW2^5*MZ2^8*(192524988*CHd[1, 1] + 
            192524988*CHd[2, 2] + 192524988*CHd[3, 3] + 2300148828*
             CHe[1, 1] - 1125585336*CHe[2, 2] - 1125585336*CHe[3, 3] + 
            1331651650*CHl1[1, 1] - 2143414074*CHl1[2, 2] - 
            1938632664*CHl1[3, 3] - 1191797905*CHl3[1, 1] + 
            585993303*CHl3[2, 2] + 1440894240*CHl3[3, 3] - 
            218197884*CHq1[1, 1] - 218197884*CHq1[2, 2] + 119316*CHq1[3, 3] + 
            140484144*CHq3[1, 1] + 140484144*CHq3[2, 2] - 
            7627344*CHq3[3, 3] - 385049976*CHu[1, 1] - 385049976*CHu[2, 2]) - 
          32*MW2^6*MZ2^7*(112470807*CHd[1, 1] + 112470807*CHd[2, 2] + 
            112470807*CHd[3, 3] + 1664628741*CHe[1, 1] - 
            854371182*CHe[2, 2] - 854371182*CHe[3, 3] + 1008592163*
             CHl1[1, 1] - 1440907122*CHl1[2, 2] - 1299546678*CHl1[3, 3] - 
            1052308345*CHl3[1, 1] - 38108970*CHl3[2, 2] + 
            855916770*CHl3[3, 3] - 116358411*CHq1[1, 1] - 
            116358411*CHq1[2, 2] + 29979201*CHq1[3, 3] + 
            142271529*CHq3[1, 1] + 142271529*CHq3[2, 2] + 
            23601117*CHq3[3, 3] - 224941614*CHu[1, 1] - 
            224941614*CHu[2, 2]) + 8*MW2^3*MZ2^10*(77352411*CHd[1, 1] + 
            77352411*CHd[2, 2] + 77352411*CHd[3, 3] + 782951753*CHe[1, 1] - 
            336040374*CHe[2, 2] - 336040374*CHe[3, 3] + 
            469317759*CHl1[1, 1] - 815104623*CHl1[2, 2] - 
            749206614*CHl1[3, 3] - 177964177*CHl3[1, 1] + 
            568013055*CHl3[2, 2] + 601810206*CHl3[3, 3] - 
            99831135*CHq1[1, 1] - 99831135*CHq1[2, 2] - 27350664*CHq1[3, 3] + 
            15251415*CHq3[1, 1] + 15251415*CHq3[2, 2] - 24639438*CHq3[3, 3] - 
            154704822*CHu[1, 1] - 154704822*CHu[2, 2]) - 
          2*MW2^2*MZ2^11*(75926847*CHd[1, 1] + 75926847*CHd[2, 2] + 
            75926847*CHd[3, 3] + 722918533*CHe[1, 1] - 290967366*CHe[2, 2] - 
            290967366*CHe[3, 3] + 475355965*CHl1[1, 1] - 
            795206550*CHl1[2, 2] - 743577870*CHl1[3, 3] - 
            44831277*CHl3[1, 1] + 674544660*CHl3[2, 2] + 
            588086826*CHl3[3, 3] - 101923635*CHq1[1, 1] - 
            101923635*CHq1[2, 2] - 36539853*CHq1[3, 3] + 5411913*CHq3[1, 1] + 
            5411913*CHq3[2, 2] - 30476841*CHq3[3, 3] - 151853694*CHu[1, 1] - 
            151853694*CHu[2, 2]) - 32*MW2^4*MZ2^9*(52602369*CHd[1, 1] + 
            52602369*CHd[2, 2] + 52602369*CHd[3, 3] + 566253618*CHe[1, 1] - 
            260366109*CHe[2, 2] - 260366109*CHe[3, 3] + 
            325979100*CHl1[1, 1] - 559198293*CHl1[2, 2] - 
            508678881*CHl1[3, 3] - 215321830*CHl3[1, 1] + 
            283464693*CHl3[2, 2] + 401025249*CHl3[3, 3] - 
            64047597*CHq1[1, 1] - 64047597*CHq1[2, 2] - 10313571*CHq1[3, 3] + 
            21185688*CHq3[1, 1] + 21185688*CHq3[2, 2] - 10716321*CHq3[3, 3] - 
            105204738*CHu[1, 1] - 105204738*CHu[2, 2]) + 
          64*MW2^7*MZ2^6*(34044738*CHd[1, 1] + 34044738*CHd[2, 2] + 
            34044738*CHd[3, 3] + 839687718*CHe[1, 1] - 442256316*CHe[2, 2] - 
            442256316*CHe[3, 3] + 551666154*CHl1[1, 1] - 
            652362396*CHl1[2, 2] - 586631292*CHl1[3, 3] - 
            584945191*CHl3[1, 1] - 303661929*CHl3[2, 2] + 
            293337228*CHl3[3, 3] - 29389866*CHq1[1, 1] - 
            29389866*CHq1[2, 2] + 26203398*CHq1[3, 3] + 84256650*CHq3[1, 1] + 
            84256650*CHq3[2, 2] + 24980634*CHq3[3, 3] - 68089476*CHu[1, 1] - 
            68089476*CHu[2, 2]) + 2*MW2*MZ2^12*(11473608*CHd[1, 1] + 
            11473608*CHd[2, 2] + 11473608*CHd[3, 3] + 99925048*CHe[1, 1] - 
            38468928*CHe[2, 2] - 38468928*CHe[3, 3] + 76227251*CHl1[1, 1] - 
            116950116*CHl1[2, 2] - 112341072*CHl1[3, 3] + 
            10877167*CHl3[1, 1] + 111368250*CHl3[2, 2] + 
            84659052*CHl3[3, 3] - 15610368*CHq1[1, 1] - 15610368*CHq1[2, 2] - 
            6708039*CHq1[3, 3] - 204330*CHq3[1, 1] - 204330*CHq3[2, 2] - 
            5382549*CHq3[3, 3] - 22947216*CHu[1, 1] - 22947216*CHu[2, 2]) - 
          1024*MW2^9*MZ2^4*(1416081*CHd[1, 1] + 1416081*CHd[2, 2] + 
            1416081*CHd[3, 3] - 7644487*CHe[1, 1] + 3266484*CHe[2, 2] + 
            3266484*CHe[3, 3] - 7707187*CHl1[1, 1] + 520944*CHl1[2, 2] - 
            235596*CHl1[3, 3] - 2584401*CHl3[1, 1] + 25966644*CHl3[2, 2] + 
            10930260*CHl3[3, 3] - 1576641*CHq1[1, 1] - 1576641*CHq1[2, 2] + 
            228225*CHq1[3, 3] + 680277*CHq3[1, 1] + 680277*CHq3[2, 2] - 
            14805*CHq3[3, 3] - 2832162*CHu[1, 1] - 2832162*CHu[2, 2]) + 
          256*MW2^8*MZ2^5*(909003*CHd[1, 1] + 909003*CHd[2, 2] + 
            909003*CHd[3, 3] - 133503717*CHe[1, 1] + 69564948*CHe[2, 2] + 
            69564948*CHe[3, 3] - 99152393*CHl1[1, 1] + 84371136*CHl1[2, 2] + 
            74682852*CHl1[3, 3] + 84258350*CHl3[1, 1] + 
            120034695*CHl3[2, 2] - 5930556*CHl3[3, 3] - 2528031*CHq1[1, 1] - 
            2528031*CHq1[2, 2] - 4184925*CHq1[3, 3] - 11517315*CHq3[1, 1] - 
            11517315*CHq3[2, 2] - 4873245*CHq3[3, 3] - 1818006*CHu[1, 1] - 
            1818006*CHu[2, 2]) + 2048*MW2^10*MZ2^3*(475146*CHd[1, 1] + 
            475146*CHd[2, 2] + 475146*CHd[3, 3] + 3773546*CHe[1, 1] - 
            2300454*CHe[2, 2] - 2300454*CHe[3, 3] + 2419330*CHl1[1, 1] - 
            4012110*CHl1[2, 2] - 4032270*CHl1[3, 3] - 7296147*CHl3[1, 1] + 
            7162893*CHl3[2, 2] + 5976666*CHl3[3, 3] - 439650*CHq1[1, 1] - 
            439650*CHq1[2, 2] + 340074*CHq1[3, 3] + 994062*CHq3[1, 1] + 
            994062*CHq3[2, 2] + 302706*CHq3[3, 3] - 950292*CHu[1, 1] - 
            950292*CHu[2, 2]) - 8192*MW2^11*MZ2^2*(22410*CHd[1, 1] + 
            22410*CHd[2, 2] + 22410*CHd[3, 3] + 1042730*CHe[1, 1] - 
            554310*CHe[2, 2] - 554310*CHe[3, 3] + 861930*CHl1[1, 1] - 
            741510*CHl1[2, 2] - 737910*CHl1[3, 3] - 1404277*CHl3[1, 1] + 
            684603*CHl3[2, 2] + 810558*CHl3[3, 3] - 11610*CHq1[1, 1] - 
            11610*CHq1[2, 2] + 35730*CHq1[3, 3] + 139290*CHq3[1, 1] + 
            139290*CHq3[2, 2] + 44766*CHq3[3, 3] - 44820*CHu[1, 1] - 
            44820*CHu[2, 2]) - 655360*MW2^12*MZ2*(93*CHd[1, 1] + 
            93*CHd[2, 2] + 93*CHd[3, 3] - 5507*CHe[1, 1] + 2643*CHe[2, 2] + 
            2643*CHe[3, 3] - 5111*CHl1[1, 1] + 3039*CHl1[2, 2] + 
            3039*CHl1[3, 3] + 6329*CHl3[1, 1] - 2361*CHl3[2, 2] - 
            3003*CHl3[3, 3] - 129*CHq1[1, 1] - 129*CHq1[2, 2] + 
            21*CHq1[3, 3] - 363*CHq3[1, 1] - 363*CHq3[2, 2] - 81*CHq3[3, 3] - 
            186*CHu[1, 1] - 186*CHu[2, 2]) + 3932160*MW2^13*
           (6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 154*CHe[1, 1] + 
            66*CHe[2, 2] + 66*CHe[3, 3] - 154*CHl1[1, 1] + 66*CHl1[2, 2] + 
            66*CHl1[3, 3] + 159*CHl3[1, 1] - 61*CHl3[2, 2] - 66*CHl3[3, 3] - 
            6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 2*CHq3[1, 1] - 
            2*CHq3[2, 2] + 2*CHq3[3, 3] - 12*CHu[1, 1] - 12*CHu[2, 2]) + 
          MZ2^13*(-1632810*CHd[1, 1] - 1632810*CHd[2, 2] - 
            1632810*CHd[3, 3] - 12482830*CHe[1, 1] + 4771524*CHe[2, 2] + 
            4771524*CHe[3, 3] - 11668409*CHl1[1, 1] + 15673044*CHl1[2, 2] + 
            15673044*CHl1[3, 3] - 3243985*CHl3[1, 1] - 15410448*CHl3[2, 2] - 
            10901520*CHl3[3, 3] + 2189010*CHq1[1, 1] + 2189010*CHq1[2, 2] + 
            1094505*CHq1[3, 3] + 185400*CHq3[1, 1] + 185400*CHq3[2, 2] + 
            878205*CHq3[3, 3] + 3265620*CHu[1, 1] + 3265620*CHu[2, 2])) - 
        6*MT2^8*(-2*MW2 + MZ2)^2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*
         (81920*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 2*CHq3[3, 3]) - 
          8*MW2^3*MZ2^5*(7764*CHd[1, 1] + 7764*CHd[2, 2] + 7764*CHd[3, 3] - 
            8086*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 
            5278*CHl1[1, 1] - 2616*CHl1[2, 2] - 2616*CHl1[3, 3] + 
            43695*CHl3[1, 1] + 46357*CHl3[2, 2] + 2712*CHl3[3, 3] - 
            7764*CHq1[1, 1] - 7764*CHq1[2, 2] - 61722*CHq1[3, 3] - 
            9540*CHq3[1, 1] - 9540*CHq3[2, 2] - 53854*CHq3[3, 3] - 
            15528*CHu[1, 1] - 15528*CHu[2, 2] - 53070*CHu[3, 3]) + 
          32*MW2^4*MZ2^4*(9120*CHd[1, 1] + 9120*CHd[2, 2] + 9120*CHd[3, 3] - 
            8960*CHe[1, 1] - 6060*CHe[2, 2] - 6060*CHe[3, 3] - 
            8212*CHl1[1, 1] - 6060*CHl1[2, 2] - 6060*CHl1[3, 3] - 
            1183*CHl3[1, 1] + 969*CHl3[2, 2] - 1332*CHl3[3, 3] - 
            9120*CHq1[1, 1] - 9120*CHq1[2, 2] - 8964*CHq1[3, 3] + 
            8208*CHq3[1, 1] + 8208*CHq3[2, 2] + 3054*CHq3[3, 3] - 
            18240*CHu[1, 1] - 18240*CHu[2, 2] - 8508*CHu[3, 3]) + 
          5*MZ2^8*(-1416*CHd[1, 1] - 1416*CHd[2, 2] - 1416*CHd[3, 3] + 
            1468*CHe[1, 1] + 1056*CHe[2, 2] + 1056*CHe[3, 3] + 
            1262*CHl1[1, 1] + 1056*CHl1[2, 2] + 1056*CHl1[3, 3] + 
            721*CHl3[1, 1] + 515*CHl3[2, 2] + 1416*CHq1[1, 1] + 
            1416*CHq1[2, 2] - 837*CHq1[3, 3] - 1867*CHq3[3, 3] + 
            2832*CHu[1, 1] + 2832*CHu[2, 2] - 1545*CHu[3, 3]) - 
          2048*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
            39*CHl1[2, 2] - 39*CHl1[3, 3] - 34*CHl3[1, 1] - 54*CHl3[2, 2] - 
            39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
            63*CHq3[1, 1] + 63*CHq3[2, 2] - 59*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2] + 60*CHu[3, 3]) + 1024*MW2^6*MZ2^2*
           (198*CHd[1, 1] + 198*CHd[2, 2] + 198*CHd[3, 3] - 202*CHe[1, 1] - 
            252*CHe[2, 2] - 252*CHe[3, 3] - 222*CHl1[1, 1] - 252*CHl1[2, 2] - 
            252*CHl1[3, 3] - 632*CHl3[1, 1] - 662*CHl3[2, 2] - 
            174*CHl3[3, 3] - 198*CHq1[1, 1] - 198*CHq1[2, 2] + 
            405*CHq1[3, 3] + 468*CHq3[1, 1] + 468*CHq3[2, 2] + 
            432*CHq3[3, 3] - 396*CHu[1, 1] - 396*CHu[2, 2] + 270*CHu[3, 3]) - 
          256*MW2^5*MZ2^3*(1422*CHd[1, 1] + 1422*CHd[2, 2] + 1422*CHd[3, 3] - 
            1434*CHe[1, 1] - 1287*CHe[2, 2] - 1287*CHe[3, 3] - 
            1454*CHl1[1, 1] - 1287*CHl1[2, 2] - 1287*CHl1[3, 3] - 
            2797*CHl3[1, 1] - 2630*CHl3[2, 2] - 591*CHl3[3, 3] - 
            1422*CHq1[1, 1] - 1422*CHq1[2, 2] + 945*CHq1[3, 3] + 
            2394*CHq3[1, 1] + 2394*CHq3[2, 2] + 2669*CHq3[3, 3] - 
            2844*CHu[1, 1] - 2844*CHu[2, 2] + 459*CHu[3, 3]) + 
          2*MW2*MZ2^7*(19476*CHd[1, 1] + 19476*CHd[2, 2] + 19476*CHd[3, 3] - 
            19862*CHe[1, 1] - 13536*CHe[2, 2] - 13536*CHe[3, 3] - 
            17214*CHl1[1, 1] - 13536*CHl1[2, 2] - 13536*CHl1[3, 3] - 
            21468*CHl3[1, 1] - 17790*CHl3[2, 2] - 2640*CHl3[3, 3] - 
            19476*CHq1[1, 1] - 19476*CHq1[2, 2] + 32427*CHq1[3, 3] + 
            10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 51847*CHq3[3, 3] - 
            38952*CHu[1, 1] - 38952*CHu[2, 2] + 36855*CHu[3, 3]) - 
          4*MW2^2*MZ2^6*(14328*CHd[1, 1] + 14328*CHd[2, 2] + 
            14328*CHd[3, 3] - 13812*CHe[1, 1] - 10872*CHe[2, 2] - 
            10872*CHe[3, 3] - 13666*CHl1[1, 1] - 10872*CHl1[2, 2] - 
            10872*CHl1[3, 3] - 51603*CHl3[1, 1] - 48809*CHl3[2, 2] - 
            5448*CHl3[3, 3] - 14328*CHq1[1, 1] - 14328*CHq1[2, 2] + 
            69660*CHq1[3, 3] + 23904*CHq3[1, 1] + 23904*CHq3[2, 2] + 
            88338*CHq3[3, 3] - 28656*CHu[1, 1] - 28656*CHu[2, 2] + 
            64872*CHu[3, 3])) - MT2*MW2^4*(-3*MW2*MZ2^14*(9875712*CHd[1, 1] + 
            9875712*CHd[2, 2] + 9875712*CHd[3, 3] + 83209092*CHe[1, 1] - 
            32044944*CHe[2, 2] - 32044944*CHe[3, 3] + 66331876*CHl1[1, 1] - 
            98901096*CHl1[2, 2] - 95828400*CHl1[3, 3] + 11572123*CHl3[1, 1] + 
            94795339*CHl3[2, 2] + 70974728*CHl3[3, 3] - 13375152*CHq1[1, 1] - 
            13375152*CHq1[2, 2] - 5847996*CHq1[3, 3] - 383420*CHq3[1, 1] - 
            383420*CHq3[2, 2] - 4701686*CHq3[3, 3] - 19751424*CHu[1, 1] - 
            19751424*CHu[2, 2]) + MZ2^15*(1632810*CHd[1, 1] + 
            1632810*CHd[2, 2] + 1632810*CHd[3, 3] + 12482830*CHe[1, 1] - 
            4771524*CHe[2, 2] - 4771524*CHe[3, 3] + 11668409*CHl1[1, 1] - 
            15673044*CHl1[2, 2] - 15673044*CHl1[3, 3] + 3243985*CHl3[1, 1] + 
            15410448*CHl3[2, 2] + 10901520*CHl3[3, 3] - 2189010*CHq1[1, 1] - 
            2189010*CHq1[2, 2] - 1094505*CHq1[3, 3] - 185400*CHq3[1, 1] - 
            185400*CHq3[2, 2] - 878205*CHq3[3, 3] - 3265620*CHu[1, 1] - 
            3265620*CHu[2, 2]) + 3932160*MW2^15*(42*CHd[1, 1] + 
            42*CHd[2, 2] + 42*CHd[3, 3] - 1078*CHe[1, 1] + 462*CHe[2, 2] + 
            462*CHe[3, 3] - 1078*CHl1[1, 1] + 462*CHl1[2, 2] + 
            462*CHl1[3, 3] + 1115*CHl3[1, 1] - 425*CHl3[2, 2] - 
            462*CHl3[3, 3] - 42*CHq1[1, 1] - 42*CHq1[2, 2] + 42*CHq1[3, 3] - 
            14*CHq3[1, 1] - 14*CHq3[2, 2] + 16*CHq3[3, 3] - 84*CHu[1, 1] - 
            84*CHu[2, 2]) + 2*MW2^4*MZ2^11*(1545252099*CHd[1, 1] + 
            1545252099*CHd[2, 2] + 1545252099*CHd[3, 3] + 
            16529525419*CHe[1, 1] - 7504236294*CHe[2, 2] - 
            7504236294*CHe[3, 3] + 9399299327*CHl1[1, 1] - 
            16420904934*CHl1[2, 2] - 14919626958*CHl1[3, 3] - 
            6001377149*CHl3[1, 1] + 8878665906*CHl3[2, 2] + 
            11928448314*CHl3[3, 3] - 1906057815*CHq1[1, 1] - 
            1906057815*CHq1[2, 2] - 335593002*CHq1[3, 3] + 
            546390165*CHq3[1, 1] + 546390165*CHq3[2, 2] - 
            349123038*CHq3[3, 3] - 3090504198*CHu[1, 1] - 
            3090504198*CHu[2, 2] - 1104849*CHu[3, 3]) - 32*MW2^8*MZ2^7*
           (519573525*CHd[1, 1] + 519573525*CHd[2, 2] + 519573525*CHd[3, 3] + 
            3869464425*CHe[1, 1] - 1884014538*CHe[2, 2] - 
            1884014538*CHe[3, 3] + 1856158927*CHl1[1, 1] - 
            4190467974*CHl1[2, 2] - 3804299970*CHl1[3, 3] - 
            2018329357*CHl3[1, 1] + 3116462394*CHl3[2, 2] + 
            3598002966*CHl3[3, 3] - 596977953*CHq1[1, 1] - 
            596977953*CHq1[2, 2] - 35958486*CHq1[3, 3] + 
            225872715*CHq3[1, 1] + 225872715*CHq3[2, 2] - 
            79535730*CHq3[3, 3] - 1039147050*CHu[1, 1] - 
            1039147050*CHu[2, 2] - 842013*CHu[3, 3]) + 32*MW2^7*MZ2^8*
           (154568358*CHd[1, 1] + 154568358*CHd[2, 2] + 154568358*CHd[3, 3] - 
            286089684*CHe[1, 1] + 363045024*CHe[2, 2] + 363045024*CHe[3, 3] - 
            475898358*CHl1[1, 1] - 432999639*CHl1[2, 2] - 
            413168688*CHl1[3, 3] + 1194964378*CHl3[1, 1] + 
            2797444095*CHl3[2, 2] + 1032656796*CHl3[3, 3] - 
            238182822*CHq1[1, 1] - 238182822*CHq1[2, 2] - 
            166127796*CHq1[3, 3] - 245957832*CHq3[1, 1] - 
            245957832*CHq3[2, 2] - 170400063*CHq3[3, 3] - 
            309136716*CHu[1, 1] - 309136716*CHu[2, 2] - 737631*CHu[3, 3]) - 
          8*MW2^5*MZ2^10*(682588251*CHd[1, 1] + 682588251*CHd[2, 2] + 
            682588251*CHd[3, 3] + 8182306681*CHe[1, 1] - 
            4062992490*CHe[2, 2] - 4062992490*CHe[3, 3] + 
            4596084914*CHl1[1, 1] - 7526515167*CHl1[2, 2] - 
            6769927818*CHl1[3, 3] - 4585939979*CHl3[1, 1] + 
            1727799162*CHl3[2, 2] + 5085972786*CHl3[3, 3] - 
            759706623*CHq1[1, 1] - 759706623*CHq1[2, 2] + 
            21876174*CHq1[3, 3] + 510957075*CHq3[1, 1] + 
            510957075*CHq3[2, 2] - 19559559*CHq3[3, 3] - 
            1365176502*CHu[1, 1] - 1365176502*CHu[2, 2] - 373302*CHu[3, 3]) + 
          MW2^2*MZ2^13*(233285760*CHd[1, 1] + 233285760*CHd[2, 2] + 
            233285760*CHd[3, 3] + 2156759196*CHe[1, 1] - 
            857044080*CHe[2, 2] - 857044080*CHe[3, 3] + 1477900927*
             CHl1[1, 1] - 2417061312*CHl1[2, 2] - 2276931600*CHl1[3, 3] - 
            26752769*CHl3[1, 1] + 2130954084*CHl3[2, 2] + 
            1777024548*CHl3[3, 3] - 314480016*CHq1[1, 1] - 
            314480016*CHq1[2, 2] - 115697529*CHq1[3, 3] + 
            10933026*CHq3[1, 1] + 10933026*CHq3[2, 2] - 95620485*CHq3[3, 3] - 
            466571520*CHu[1, 1] - 466571520*CHu[2, 2] - 46350*CHu[3, 3]) - 
          1024*MW2^11*MZ2^4*(5873655*CHd[1, 1] + 5873655*CHd[2, 2] + 
            5873655*CHd[3, 3] - 91981185*CHe[1, 1] + 45762990*CHe[2, 2] + 
            45762990*CHe[3, 3] - 80135235*CHl1[1, 1] + 41735058*CHl1[2, 2] + 
            36571758*CHl1[3, 3] + 51456749*CHl3[1, 1] + 
            118925040*CHl3[2, 2] + 22244322*CHl3[3, 3] - 7367943*CHq1[1, 1] - 
            7367943*CHq1[2, 2] - 1502241*CHq1[3, 3] - 4423461*CHq3[1, 1] - 
            4423461*CHq3[2, 2] - 3074688*CHq3[3, 3] - 11747310*CHu[1, 1] - 
            11747310*CHu[2, 2] - 29808*CHu[3, 3]) - 32768*MW2^14*MZ2*
           (10077*CHd[1, 1] + 10077*CHd[2, 2] + 10077*CHd[3, 3] - 
            697003*CHe[1, 1] + 338457*CHe[2, 2] + 338457*CHe[3, 3] - 
            641563*CHl1[1, 1] + 393897*CHl1[2, 2] + 393897*CHl1[3, 3] + 
            809632*CHl3[1, 1] - 301308*CHl3[2, 2] - 388623*CHl3[3, 3] - 
            15117*CHq1[1, 1] - 15117*CHq1[2, 2] - 183*CHq1[3, 3] - 
            50049*CHq3[1, 1] - 50049*CHq3[2, 2] - 12843*CHq3[3, 3] - 
            20154*CHu[1, 1] - 20154*CHu[2, 2] - 180*CHu[3, 3]) - 
          16384*MW2^13*MZ2^2*(94971*CHd[1, 1] + 94971*CHd[2, 2] + 
            94971*CHd[3, 3] + 2731211*CHe[1, 1] - 1501419*CHe[2, 2] - 
            1501419*CHe[3, 3] + 2161711*CHl1[1, 1] - 2093259*CHl1[2, 2] - 
            2080659*CHl1[3, 3] - 3856992*CHl3[1, 1] + 2011158*CHl3[2, 2] + 
            2340813*CHl3[3, 3] - 62931*CHq1[1, 1] - 62931*CHq1[2, 2] + 
            128352*CHq1[3, 3] + 429225*CHq3[1, 1] + 429225*CHq3[2, 2] + 
            148179*CHq3[3, 3] - 189942*CHu[1, 1] - 189942*CHu[2, 2] + 
            990*CHu[3, 3]) + 2048*MW2^12*MZ2^3*(2988474*CHd[1, 1] + 
            2988474*CHd[2, 2] + 2988474*CHd[3, 3] + 7977578*CHe[1, 1] - 
            6372420*CHe[2, 2] - 6372420*CHe[3, 3] + 1518906*CHl1[1, 1] - 
            15232092*CHl1[2, 2] - 15430812*CHl1[3, 3] - 26475943*CHl3[1, 1] + 
            38540499*CHl3[2, 2] + 27921372*CHl3[3, 3] - 2924322*CHq1[1, 1] - 
            2924322*CHq1[2, 2] + 1752684*CHq1[3, 3] + 4585230*CHq3[1, 1] + 
            4585230*CHq3[2, 2] + 1359732*CHq3[3, 3] - 5976948*CHu[1, 1] - 
            5976948*CHu[2, 2] + 2394*CHu[3, 3]) + 64*MW2^9*MZ2^6*
           (274983582*CHd[1, 1] + 274983582*CHd[2, 2] + 274983582*CHd[3, 3] + 
            3619999394*CHe[1, 1] - 1929653868*CHe[2, 2] - 
            1929653868*CHe[3, 3] + 2152623108*CHl1[1, 1] - 
            3207426060*CHl1[2, 2] - 2914425516*CHl1[3, 3] - 
            2781943619*CHl3[1, 1] + 216401577*CHl3[2, 2] + 
            2133998748*CHl3[3, 3] - 270872886*CHq1[1, 1] - 
            270872886*CHq1[2, 2] + 114993588*CHq1[3, 3] + 
            414367710*CHq3[1, 1] + 414367710*CHq3[2, 2] + 
            93637674*CHq3[3, 3] - 549967164*CHu[1, 1] - 549967164*CHu[2, 2] + 
            90306*CHu[3, 3]) - 128*MW2^10*MZ2^5*(40581018*CHd[1, 1] + 
            40581018*CHd[2, 2] + 40581018*CHd[3, 3] + 1684420344*CHe[1, 1] - 
            906334128*CHe[2, 2] - 906334128*CHe[3, 3] + 1179869496*
             CHl1[1, 1] - 1228864536*CHl1[2, 2] - 1117760400*CHl1[3, 3] - 
            1375240915*CHl3[1, 1] - 730933443*CHl3[2, 2] + 
            528520032*CHl3[3, 3] - 22484610*CHq1[1, 1] - 
            22484610*CHq1[2, 2] + 69898500*CHq1[3, 3] + 
            199137990*CHq3[1, 1] + 199137990*CHq3[2, 2] + 
            73196664*CHq3[3, 3] - 81162036*CHu[1, 1] - 81162036*CHu[2, 2] + 
            318618*CHu[3, 3]) + MW2^3*MZ2^12*(-1067381016*CHd[1, 1] - 
            1067381016*CHd[2, 2] - 1067381016*CHd[3, 3] - 
            10646280124*CHe[1, 1] + 4478767008*CHe[2, 2] + 
            4478767008*CHe[3, 3] - 6488559196*CHl1[1, 1] + 
            11246457840*CHl1[2, 2] + 10370770944*CHl1[3, 3] + 
            1948433569*CHl3[1, 1] - 8367895623*CHl3[2, 2] - 
            8333301816*CHl3[3, 3] + 1397270472*CHq1[1, 1] + 
            1397270472*CHq1[2, 2] + 401781108*CHq1[3, 3] - 
            170939820*CHq3[1, 1] - 170939820*CHq3[2, 2] + 
            356618214*CHq3[3, 3] + 2134762032*CHu[1, 1] + 
            2134762032*CHu[2, 2] + 534960*CHu[3, 3]) + 8*MW2^6*MZ2^9*
           (515395380*CHd[1, 1] + 515395380*CHd[2, 2] + 515395380*CHd[3, 3] + 
            9206308038*CHe[1, 1] - 5130088788*CHe[2, 2] - 
            5130088788*CHe[3, 3] + 5562205798*CHl1[1, 1] - 
            7251561300*CHl1[2, 2] - 6462411780*CHl1[3, 3] - 
            7691585417*CHl3[1, 1] - 3378692067*CHl3[2, 2] + 
            3723415572*CHl3[3, 3] - 415862580*CHq1[1, 1] - 
            415862580*CHq1[2, 2] + 387732090*CHq1[3, 3] + 
            1094084064*CHq3[1, 1] + 1094084064*CHq3[2, 2] + 
            320467806*CHq3[3, 3] - 1030790760*CHu[1, 1] - 
            1030790760*CHu[2, 2] + 661698*CHu[3, 3])) + 
        MT2^2*MW2^3*(3*MZ2^15*(1682370*CHd[1, 1] + 1682370*CHd[2, 2] + 
            1682370*CHd[3, 3] + 12431450*CHe[1, 1] - 4808484*CHe[2, 2] - 
            4808484*CHe[3, 3] + 11624239*CHl1[1, 1] - 15710004*CHl1[2, 2] - 
            15710004*CHl1[3, 3] + 3239350*CHl3[1, 1] + 15413023*CHl3[2, 2] + 
            10901520*CHl3[3, 3] - 2238570*CHq1[1, 1] - 2238570*CHq1[2, 2] - 
            1011135*CHq1[3, 3] - 185400*CHq3[1, 1] - 185400*CHq3[2, 2] - 
            820585*CHq3[3, 3] - 3364740*CHu[1, 1] - 3364740*CHu[2, 2]) + 
          7864320*MW2^15*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
            1617*CHe[1, 1] + 693*CHe[2, 2] + 693*CHe[3, 3] - 
            1617*CHl1[1, 1] + 693*CHl1[2, 2] + 693*CHl1[3, 3] + 
            1675*CHl3[1, 1] - 635*CHl3[2, 2] - 693*CHl3[3, 3] - 
            63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 21*CHq3[1, 1] - 
            21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          16*MW2^7*MZ2^8*(2489999406*CHd[1, 1] + 2489999406*CHd[2, 2] + 
            2489999406*CHd[3, 3] + 21600037794*CHe[1, 1] - 
            9774049668*CHe[2, 2] - 9774049668*CHe[3, 3] + 
            11276300086*CHl1[1, 1] - 22761820806*CHl1[2, 2] - 
            20663788884*CHl1[3, 3] - 7549281659*CHl3[1, 1] + 
            16261864677*CHl3[2, 2] + 18181951908*CHl3[3, 3] - 
            3046112646*CHq1[1, 1] - 3046112646*CHq1[2, 2] - 
            599869668*CHq1[3, 3] + 499864566*CHq3[1, 1] + 
            499864566*CHq3[2, 2] - 725261298*CHq3[3, 3] - 
            4979998812*CHu[1, 1] - 4979998812*CHu[2, 2] - 
            9120816*CHu[3, 3]) + 2*MW2^4*MZ2^11*(2454481581*CHd[1, 1] + 
            2454481581*CHd[2, 2] + 2454481581*CHd[3, 3] + 
            27681310129*CHe[1, 1] - 13093265562*CHe[2, 2] - 
            13093265562*CHe[3, 3] + 15070654413*CHl1[1, 1] - 
            26429472510*CHl1[2, 2] - 23770782834*CHl1[3, 3] - 
            13011020237*CHl3[1, 1] + 10738405596*CHl3[2, 2] + 
            18937185654*CHl3[3, 3] - 2907494457*CHq1[1, 1] - 
            2907494457*CHq1[2, 2] - 274454346*CHq1[3, 3] + 
            1200162531*CHq3[1, 1] + 1200162531*CHq3[2, 2] - 
            393035910*CHq3[3, 3] - 4908963162*CHu[1, 1] - 
            4908963162*CHu[2, 2] - 6436143*CHu[3, 3]) - 16*MW2^6*MZ2^9*
           (569047566*CHd[1, 1] + 569047566*CHd[2, 2] + 569047566*CHd[3, 3] + 
            2297128263*CHe[1, 1] - 181057314*CHe[2, 2] - 
            181057314*CHe[3, 3] + 982726555*CHl1[1, 1] - 
            4123649712*CHl1[2, 2] - 3873904122*CHl1[3, 3] + 
            3175479842*CHl3[1, 1] + 9149111427*CHl3[2, 2] + 
            4500866826*CHl3[3, 3] - 898057038*CHq1[1, 1] - 
            898057038*CHq1[2, 2] - 562948827*CHq1[3, 3] - 
            658150080*CHq3[1, 1] - 658150080*CHq3[2, 2] - 
            535755075*CHq3[3, 3] - 1138095132*CHu[1, 1] - 
            1138095132*CHu[2, 2] - 3851685*CHu[3, 3]) - 32*MW2^8*MZ2^7*
           (2033467491*CHd[1, 1] + 2033467491*CHd[2, 2] + 
            2033467491*CHd[3, 3] + 23365913859*CHe[1, 1] - 
            11840330262*CHe[2, 2] - 11840330262*CHe[3, 3] + 
            13294586877*CHl1[1, 1] - 21701175690*CHl1[2, 2] - 
            19622436222*CHl1[3, 3] - 14205841472*CHl3[1, 1] + 
            5137017285*CHl3[2, 2] + 14903580282*CHl3[3, 3] - 
            2200512567*CHq1[1, 1] - 2200512567*CHq1[2, 2] + 
            223352274*CHq1[3, 3] + 1847303109*CHq3[1, 1] + 
            1847303109*CHq3[2, 2] + 91754694*CHq3[3, 3] - 
            4066934982*CHu[1, 1] - 4066934982*CHu[2, 2] - 
            2584431*CHu[3, 3]) + MW2^2*MZ2^13*(541259256*CHd[1, 1] + 
            541259256*CHd[2, 2] + 541259256*CHd[3, 3] + 5069338936*
             CHe[1, 1] - 2034003792*CHe[2, 2] - 2034003792*CHe[3, 3] + 
            3364648349*CHl1[1, 1] - 5615318856*CHl1[2, 2] - 
            5259456336*CHl1[3, 3] - 237961586*CHl3[1, 1] + 
            4828720185*CHl3[2, 2] + 4145135844*CHl3[3, 3] - 
            726927384*CHq1[1, 1] - 726927384*CHq1[2, 2] - 
            236351391*CHq1[3, 3] + 38687154*CHq3[1, 1] + 
            38687154*CHq3[2, 2] - 202608729*CHq3[3, 3] - 
            1082518512*CHu[1, 1] - 1082518512*CHu[2, 2] - 766710*CHu[3, 3]) - 
          8*MW2^5*MZ2^10*(572319309*CHd[1, 1] + 572319309*CHd[2, 2] + 
            572319309*CHd[3, 3] + 8694184911*CHe[1, 1] - 
            4896240834*CHe[2, 2] - 4896240834*CHe[3, 3] + 
            4663698138*CHl1[1, 1] - 6919507713*CHl1[2, 2] - 
            6064289202*CHl1[3, 3] - 7704583685*CHl3[1, 1] - 
            2729761518*CHl3[2, 2] + 4031157978*CHl3[3, 3] - 
            483208041*CHq1[1, 1] - 483208041*CHq1[2, 2] + 
            318618300*CHq1[3, 3] + 931108641*CHq3[1, 1] + 
            931108641*CHq3[2, 2] + 221475153*CHq3[3, 3] - 
            1144638618*CHu[1, 1] - 1144638618*CHu[2, 2] - 507060*CHu[3, 3]) - 
          512*MW2^11*MZ2^4*(48188178*CHd[1, 1] + 48188178*CHd[2, 2] + 
            48188178*CHd[3, 3] - 445862206*CHe[1, 1] + 210647052*CHe[2, 2] + 
            210647052*CHe[3, 3] - 412661978*CHl1[1, 1] + 
            138553092*CHl1[2, 2] + 107008812*CHl1[3, 3] + 
            106290369*CHl3[1, 1] + 916026867*CHl3[2, 2] + 
            301160772*CHl3[3, 3] - 56160018*CHq1[1, 1] - 
            56160018*CHq1[2, 2] - 896742*CHq1[3, 3] + 368922*CHq3[1, 1] + 
            368922*CHq3[2, 2] - 10861272*CHq3[3, 3] - 96376356*CHu[1, 1] - 
            96376356*CHu[2, 2] - 302184*CHu[3, 3]) - 98304*MW2^14*MZ2*
           (11673*CHd[1, 1] + 11673*CHd[2, 2] + 11673*CHd[3, 3] - 
            740047*CHe[1, 1] + 357093*CHe[2, 2] + 357093*CHe[3, 3] - 
            684607*CHl1[1, 1] + 412533*CHl1[2, 2] + 412533*CHl1[3, 3] + 
            854538*CHl3[1, 1] - 317922*CHl3[2, 2] - 406947*CHl3[3, 3] - 
            16713*CHq1[1, 1] - 16713*CHq1[2, 2] + 1173*CHq1[3, 3] - 
            50861*CHq3[1, 1] - 50861*CHq3[2, 2] - 12367*CHq3[3, 3] - 
            23346*CHu[1, 1] - 23346*CHu[2, 2] - 420*CHu[3, 3]) - 
          8192*MW2^13*MZ2^2*(521490*CHd[1, 1] + 521490*CHd[2, 2] + 
            521490*CHd[3, 3] + 19467250*CHe[1, 1] - 10492770*CHe[2, 2] - 
            10492770*CHe[3, 3] + 15828010*CHl1[1, 1] - 14265570*CHl1[2, 2] - 
            14189970*CHl1[3, 3] - 26663419*CHl3[1, 1] + 13412121*CHl3[2, 2] + 
            15724254*CHl3[3, 3] - 309090*CHq1[1, 1] - 309090*CHq1[2, 2] + 
            757704*CHq1[3, 3] + 2786838*CHq3[1, 1] + 2786838*CHq3[2, 2] + 
            965634*CHq3[3, 3] - 1042980*CHu[1, 1] - 1042980*CHu[2, 2] + 
            16020*CHu[3, 3]) + 2048*MW2^12*MZ2^3*(9591390*CHd[1, 1] + 
            9591390*CHd[2, 2] + 9591390*CHd[3, 3] + 53129198*CHe[1, 1] - 
            34613748*CHe[2, 2] - 34613748*CHe[3, 3] + 28692222*CHl1[1, 1] - 
            66434364*CHl1[2, 2] - 66929724*CHl1[3, 3] - 
            118368619*CHl3[1, 1] + 135192075*CHl3[2, 2] + 
            106493148*CHl3[3, 3] - 9096534*CHq1[1, 1] - 9096534*CHq1[2, 2] + 
            6076620*CHq1[3, 3] + 17618442*CHq3[1, 1] + 17618442*CHq3[2, 2] + 
            5446356*CHq3[3, 3] - 19182780*CHu[1, 1] - 19182780*CHu[2, 2] + 
            46278*CHu[3, 3]) + MW2*MZ2^14*(-78609570*CHd[1, 1] - 
            78609570*CHd[2, 2] - 78609570*CHd[3, 3] - 660315494*CHe[1, 1] + 
            255825780*CHe[2, 2] + 255825780*CHe[3, 3] - 
            514282153*CHl1[1, 1] + 781220508*CHl1[2, 2] + 
            753566244*CHl1[3, 3] - 80878946*CHl3[1, 1] - 
            744926565*CHl3[2, 2] - 562351032*CHl3[3, 3] + 
            106211130*CHq1[1, 1] + 106211130*CHq1[2, 2] + 
            41442555*CHq1[3, 3] + 1706940*CHq3[1, 1] + 1706940*CHq3[2, 2] + 
            33902265*CHq3[3, 3] + 157219140*CHu[1, 1] + 157219140*CHu[2, 2] + 
            46350*CHu[3, 3]) + 128*MW2^9*MZ2^6*(401666259*CHd[1, 1] + 
            401666259*CHd[2, 2] + 401666259*CHd[3, 3] + 7297167609*
             CHe[1, 1] - 3869357898*CHe[2, 2] - 3869357898*CHe[3, 3] + 
            4615419640*CHl1[1, 1] - 5993302818*CHl1[2, 2] - 
            5418166026*CHl1[3, 3] - 5341929649*CHl3[1, 1] - 
            1344599985*CHl3[2, 2] + 3284138802*CHl3[3, 3] - 
            372833823*CHq1[1, 1] - 372833823*CHq1[2, 2] + 
            224058378*CHq1[3, 3] + 783861447*CHq3[1, 1] + 
            783861447*CHq3[2, 2] + 210132771*CHq3[3, 3] - 
            803332518*CHu[1, 1] - 803332518*CHu[2, 2] + 1326645*CHu[3, 3]) - 
          128*MW2^10*MZ2^5*(45235686*CHd[1, 1] + 45235686*CHd[2, 2] + 
            45235686*CHd[3, 3] + 5478533048*CHe[1, 1] - 2904398976*
             CHe[2, 2] - 2904398976*CHe[3, 3] + 3968329592*CHl1[1, 1] - 
            3718239960*CHl1[2, 2] - 3342561312*CHl1[3, 3] - 
            3980095197*CHl3[1, 1] - 3645623421*CHl3[2, 2] + 
            972384816*CHl3[3, 3] + 18044898*CHq1[1, 1] + 
            18044898*CHq1[2, 2] + 198358860*CHq1[3, 3] + 
            564001770*CHq3[1, 1] + 564001770*CHq3[2, 2] + 
            227174760*CHq3[3, 3] - 90471372*CHu[1, 1] - 90471372*CHu[2, 2] + 
            2523510*CHu[3, 3]) + MW2^3*MZ2^12*(-2132211630*CHd[1, 1] - 
            2132211630*CHd[2, 2] - 2132211630*CHd[3, 3] - 
            21825301402*CHe[1, 1] + 9358430412*CHe[2, 2] + 
            9358430412*CHe[3, 3] - 12816403006*CHl1[1, 1] + 
            22602154332*CHl1[2, 2] + 20697895164*CHl1[3, 3] + 
            5233270893*CHl3[1, 1] - 15643072125*CHl3[2, 2] - 
            16765964412*CHl3[3, 3] + 2757924966*CHq1[1, 1] + 
            2757924966*CHq1[2, 2] + 670354152*CHq1[3, 3] - 
            440122686*CHq3[1, 1] - 440122686*CHq3[2, 2] + 
            641273442*CHq3[3, 3] + 4264423260*CHu[1, 1] + 
            4264423260*CHu[2, 2] + 4791798*CHu[3, 3])) + 
        MT2^7*(-3932160*MW2^13*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            154*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] - 154*CHl1[1, 1] + 
            66*CHl1[2, 2] + 66*CHl1[3, 3] + 155*CHl3[1, 1] - 65*CHl3[2, 2] - 
            66*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 
            2*CHq3[1, 1] - 2*CHq3[2, 2] + 16*CHq3[3, 3] - 12*CHu[1, 1] - 
            12*CHu[2, 2]) - 4*MW2^3*MZ2^10*(152945178*CHd[1, 1] + 
            152945178*CHd[2, 2] + 152945178*CHd[3, 3] + 1567680484*
             CHe[1, 1] - 670870284*CHe[2, 2] - 670870284*CHe[3, 3] + 
            940195674*CHl1[1, 1] - 1628998782*CHl1[2, 2] - 
            1497202764*CHl1[3, 3] - 355778333*CHl3[1, 1] + 
            1135826439*CHl3[2, 2] + 1203900780*CHl3[3, 3] - 
            197902626*CHq1[1, 1] - 197902626*CHq1[2, 2] - 
            54968700*CHq1[3, 3] + 29310834*CHq3[1, 1] + 29310834*CHq3[2, 2] - 
            57190890*CHq3[3, 3] - 305890356*CHu[1, 1] - 305890356*CHu[2, 2] - 
            6328620*CHu[3, 3]) + 8*MW2^4*MZ2^9*(209850288*CHd[1, 1] + 
            209850288*CHd[2, 2] + 209850288*CHd[3, 3] + 2265510510*
             CHe[1, 1] - 1040973180*CHe[2, 2] - 1040973180*CHe[3, 3] + 
            1304518458*CHl1[1, 1] - 2236301916*CHl1[2, 2] - 
            2034224268*CHl1[3, 3] - 859748749*CHl3[1, 1] + 
            1135286541*CHl3[2, 2] + 1604566044*CHl3[3, 3] - 
            255631200*CHq1[1, 1] - 255631200*CHq1[2, 2] - 
            46870230*CHq1[3, 3] + 82699284*CHq3[1, 1] + 82699284*CHq3[2, 2] - 
            49759722*CHq3[3, 3] - 419700576*CHu[1, 1] - 419700576*CHu[2, 2] - 
            5115726*CHu[3, 3]) + 2*MW2^2*MZ2^11*(75142839*CHd[1, 1] + 
            75142839*CHd[2, 2] + 75142839*CHd[3, 3] + 723735937*CHe[1, 1] - 
            290408646*CHe[2, 2] - 290408646*CHe[3, 3] + 
            476040499*CHl1[1, 1] - 794647830*CHl1[2, 2] - 
            743019150*CHl1[3, 3] - 44636691*CHl3[1, 1] + 
            674613432*CHl3[2, 2] + 588084810*CHl3[3, 3] - 
            101139627*CHq1[1, 1] - 101139627*CHq1[2, 2] - 
            33979938*CHq1[3, 3] + 5443881*CHq3[1, 1] + 5443881*CHq3[2, 2] - 
            34096236*CHq3[3, 3] - 150285678*CHu[1, 1] - 150285678*CHu[2, 2] - 
            3430089*CHu[3, 3]) - 128*MW2^8*MZ2^5*(2828202*CHd[1, 1] + 
            2828202*CHd[2, 2] + 2828202*CHd[3, 3] - 268002792*CHe[1, 1] + 
            138646416*CHe[2, 2] + 138646416*CHe[3, 3] - 
            199134304*CHl1[1, 1] + 168258792*CHl1[2, 2] + 
            148882224*CHl1[3, 3] + 169549855*CHl3[1, 1] + 
            241448583*CHl3[2, 2] - 11763120*CHl3[3, 3] - 6066258*CHq1[1, 1] - 
            6066258*CHq1[2, 2] - 11088732*CHq1[3, 3] - 22782666*CHq3[1, 1] - 
            22782666*CHq3[2, 2] - 10981884*CHq3[3, 3] - 5656404*CHu[1, 1] - 
            5656404*CHu[2, 2] - 2449206*CHu[3, 3]) + 
          MZ2^13*(1675290*CHd[1, 1] + 1675290*CHd[2, 2] + 1675290*CHd[3, 3] + 
            12438790*CHe[1, 1] - 4803204*CHe[2, 2] - 4803204*CHe[3, 3] + 
            11630549*CHl1[1, 1] - 15704724*CHl1[2, 2] - 15704724*CHl1[3, 3] + 
            3299605*CHl3[1, 1] + 15472248*CHl3[2, 2] + 10901520*CHl3[3, 3] - 
            2231490*CHq1[1, 1] - 2231490*CHq1[2, 2] - 976695*CHq1[3, 3] - 
            185400*CHq3[1, 1] - 185400*CHq3[2, 2] - 914895*CHq3[3, 3] - 
            3350580*CHu[1, 1] - 3350580*CHu[2, 2] - 46350*CHu[3, 3]) + 
          32768*MW2^12*MZ2*(1419*CHd[1, 1] + 1419*CHd[2, 2] + 
            1419*CHd[3, 3] - 109741*CHe[1, 1] + 53679*CHe[2, 2] + 
            53679*CHe[3, 3] - 101821*CHl1[1, 1] + 61599*CHl1[2, 2] + 
            61599*CHl1[3, 3] + 127024*CHl3[1, 1] - 46356*CHl3[2, 2] - 
            59241*CHl3[3, 3] - 2139*CHq1[1, 1] - 2139*CHq1[2, 2] - 
            1281*CHq1[3, 3] - 8583*CHq3[1, 1] - 8583*CHq3[2, 2] + 
            1899*CHq3[3, 3] - 2838*CHu[1, 1] - 2838*CHu[2, 2] - 
            1260*CHu[3, 3]) + 1024*MW2^9*MZ2^4*(1670529*CHd[1, 1] + 
            1670529*CHd[2, 2] + 1670529*CHd[3, 3] - 7899223*CHe[1, 1] + 
            3063876*CHe[2, 2] + 3063876*CHe[3, 3] - 7956589*CHl1[1, 1] + 
            318336*CHl1[2, 2] - 438204*CHl1[3, 3] - 2828484*CHl3[1, 1] + 
            25769355*CHl3[2, 2] + 10857576*CHl3[3, 3] - 1831089*CHq1[1, 1] - 
            1831089*CHq1[2, 2] + 171561*CHq1[3, 3] + 1027605*CHq3[1, 1] + 
            1027605*CHq3[2, 2] + 399612*CHq3[3, 3] - 3341058*CHu[1, 1] - 
            3341058*CHu[2, 2] + 2448*CHu[3, 3]) + 16384*MW2^11*MZ2^2*
           (16560*CHd[1, 1] + 16560*CHd[2, 2] + 16560*CHd[3, 3] + 
            516040*CHe[1, 1] - 284670*CHe[2, 2] - 284670*CHe[3, 3] + 
            425220*CHl1[1, 1] - 378270*CHl1[2, 2] - 376470*CHl1[3, 3] - 
            716447*CHl3[1, 1] + 326223*CHl3[2, 2] + 399402*CHl3[3, 3] - 
            11160*CHq1[1, 1] - 11160*CHq1[2, 2] + 30267*CHq1[3, 3] + 
            83064*CHq3[1, 1] + 83064*CHq3[2, 2] + 28692*CHq3[3, 3] - 
            33120*CHu[1, 1] - 33120*CHu[2, 2] + 9810*CHu[3, 3]) - 
          2048*MW2^10*MZ2^3*(580266*CHd[1, 1] + 580266*CHd[2, 2] + 
            580266*CHd[3, 3] + 3667034*CHe[1, 1] - 2412432*CHe[2, 2] - 
            2412432*CHe[3, 3] + 2307418*CHl1[1, 1] - 4124088*CHl1[2, 2] - 
            4144248*CHl1[3, 3] - 7513401*CHl3[1, 1] + 6945573*CHl3[2, 2] + 
            5911704*CHl3[3, 3] - 544770*CHq1[1, 1] - 544770*CHq1[2, 2] + 
            451476*CHq1[3, 3] + 1202070*CHq3[1, 1] + 1202070*CHq3[2, 2] + 
            545232*CHq3[3, 3] - 1160532*CHu[1, 1] - 1160532*CHu[2, 2] + 
            103158*CHu[3, 3]) + 2*MW2*MZ2^12*(-11505504*CHd[1, 1] - 
            11505504*CHd[2, 2] - 11505504*CHd[3, 3] - 99893956*CHe[1, 1] + 
            38486784*CHe[2, 2] + 38486784*CHe[3, 3] - 76199687*CHl1[1, 1] + 
            116967972*CHl1[2, 2] + 112358928*CHl1[3, 3] - 
            11067469*CHl3[1, 1] - 111568260*CHl3[2, 2] - 
            84643212*CHl3[3, 3] + 15642264*CHq1[1, 1] + 15642264*CHq1[2, 2] + 
            5982387*CHq1[3, 3] + 140610*CHq3[1, 1] + 140610*CHq3[2, 2] + 
            5764797*CHq3[3, 3] + 23011008*CHu[1, 1] + 23011008*CHu[2, 2] + 
            452880*CHu[3, 3]) - 16*MW2^5*MZ2^8*(194663748*CHd[1, 1] + 
            194663748*CHd[2, 2] + 194663748*CHd[3, 3] + 2297970768*
             CHe[1, 1] - 1126848216*CHe[2, 2] - 1126848216*CHe[3, 3] + 
            1329878170*CHl1[1, 1] - 2144676954*CHl1[2, 2] - 
            1939895544*CHl1[3, 3] - 1190281801*CHl3[1, 1] + 
            588020007*CHl3[2, 2] + 1440907344*CHl3[3, 3] - 
            220336644*CHq1[1, 1] - 220336644*CHq1[2, 2] - 
            5405334*CHq1[3, 3] + 140667096*CHq3[1, 1] + 
            140667096*CHq3[2, 2] - 5146530*CHq3[3, 3] - 389327496*CHu[1, 1] - 
            389327496*CHu[2, 2] + 1233342*CHu[3, 3]) - 128*MW2^7*MZ2^6*
           (17352651*CHd[1, 1] + 17352651*CHd[2, 2] + 17352651*CHd[3, 3] + 
            419523420*CHe[1, 1] - 221549430*CHe[2, 2] - 221549430*CHe[3, 3] + 
            275422539*CHl1[1, 1] - 326602470*CHl1[2, 2] - 
            293736918*CHl1[3, 3] - 294096674*CHl3[1, 1] - 
            153465777*CHl3[2, 2] + 146345334*CHl3[3, 3] - 
            15025215*CHq1[1, 1] - 15025215*CHq1[2, 2] + 15257946*CHq1[3, 3] + 
            43371135*CHq3[1, 1] + 43371135*CHq3[2, 2] + 16460751*CHq3[3, 3] - 
            34705302*CHu[1, 1] - 34705302*CHu[2, 2] + 3083895*CHu[3, 3]) + 
          32*MW2^6*MZ2^7*(115166775*CHd[1, 1] + 115166775*CHd[2, 2] + 
            115166775*CHd[3, 3] + 1661975589*CHe[1, 1] - 
            856302294*CHe[2, 2] - 856302294*CHe[3, 3] + 1006097741*
             CHl1[1, 1] - 1442838234*CHl1[2, 2] - 1301477790*CHl1[3, 3] - 
            1053995707*CHl3[1, 1] - 39233022*CHl3[2, 2] + 
            855278778*CHl3[3, 3] - 119054379*CHq1[1, 1] - 
            119054379*CHq1[2, 2] + 30553554*CHq1[3, 3] + 
            145388193*CHq3[1, 1] + 145388193*CHq3[2, 2] + 
            33866736*CHq3[3, 3] - 230333550*CHu[1, 1] - 230333550*CHu[2, 2] + 
            6622101*CHu[3, 3])) + MT2^3*MW2^2*
         (-3932160*MW2^15*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
            5390*CHe[1, 1] + 2310*CHe[2, 2] + 2310*CHe[3, 3] - 
            5390*CHl1[1, 1] + 2310*CHl1[2, 2] + 2310*CHl1[3, 3] + 
            5589*CHl3[1, 1] - 2111*CHl3[2, 2] - 2310*CHl3[3, 3] - 
            210*CHq1[1, 1] - 210*CHq1[2, 2] + 210*CHq1[3, 3] - 
            70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 420*CHu[1, 1] - 
            420*CHu[2, 2]) + 3*MZ2^15*(-1710690*CHd[1, 1] - 
            1710690*CHd[2, 2] - 1710690*CHd[3, 3] - 12402090*CHe[1, 1] + 
            4829604*CHe[2, 2] + 4829604*CHe[3, 3] - 11598999*CHl1[1, 1] + 
            15731124*CHl1[2, 2] + 15731124*CHl1[3, 3] - 3271280*CHl3[1, 1] - 
            15449073*CHl3[2, 2] - 10901520*CHl3[3, 3] + 2266890*CHq1[1, 1] + 
            2266890*CHq1[2, 2] + 963495*CHq1[3, 3] + 185400*CHq3[1, 1] + 
            185400*CHq3[2, 2] + 814145*CHq3[3, 3] + 3421380*CHu[1, 1] + 
            3421380*CHu[2, 2]) + 8*MW2^6*MZ2^9*(5976971292*CHd[1, 1] + 
            5976971292*CHd[2, 2] + 5976971292*CHd[3, 3] + 
            59337954654*CHe[1, 1] - 26177419020*CHe[2, 2] - 
            26177419020*CHe[3, 3] + 33565103322*CHl1[1, 1] - 
            60975493500*CHl1[2, 2] - 55599101148*CHl1[3, 3] - 
            17671412153*CHl3[1, 1] + 39978555345*CHl3[2, 2] + 
            45872388252*CHl3[3, 3] - 7532651964*CHq1[1, 1] - 
            7532651964*CHq1[2, 2] - 1714207506*CHq1[3, 3] + 
            1252174704*CHq3[1, 1] + 1252174704*CHq3[2, 2] - 
            1813580550*CHq3[3, 3] - 11953942584*CHu[1, 1] - 
            11953942584*CHu[2, 2] - 23533470*CHu[3, 3]) - 
          16*MW2^7*MZ2^8*(6290735460*CHd[1, 1] + 6290735460*CHd[2, 2] + 
            6290735460*CHd[3, 3] + 70467226176*CHe[1, 1] - 
            34059477768*CHe[2, 2] - 34059477768*CHe[3, 3] + 
            40024844282*CHl1[1, 1] - 67162210638*CHl1[2, 2] - 
            60783634536*CHl1[3, 3] - 34699489403*CHl3[1, 1] + 
            24139706553*CHl3[2, 2] + 46922015376*CHl3[3, 3] - 
            7245145284*CHq1[1, 1] - 7245145284*CHq1[2, 2] - 
            409176606*CHq1[3, 3] + 3852580848*CHq3[1, 1] + 
            3852580848*CHq3[2, 2] - 679244790*CHq3[3, 3] - 
            12581470920*CHu[1, 1] - 12581470920*CHu[2, 2] - 
            17247294*CHu[3, 3]) - 128*MW2^10*MZ2^5*(29282718*CHd[1, 1] + 
            29282718*CHd[2, 2] + 29282718*CHd[3, 3] - 9514768152*CHe[1, 1] + 
            4990199568*CHe[2, 2] + 4990199568*CHe[3, 3] - 
            7044927536*CHl1[1, 1] + 6108792216*CHl1[2, 2] + 
            5431580016*CHl1[3, 3] + 6237685001*CHl3[1, 1] + 
            8046358833*CHl3[2, 2] - 697495632*CHl3[3, 3] - 
            144318486*CHq1[1, 1] - 144318486*CHq1[2, 2] - 
            314925972*CHq1[3, 3] - 873362814*CHq3[1, 1] - 
            873362814*CHq3[2, 2] - 382810044*CHq3[3, 3] - 
            58565436*CHu[1, 1] - 58565436*CHu[2, 2] - 7762050*CHu[3, 3]) - 
          4*MW2^5*MZ2^10*(3114472134*CHd[1, 1] + 3114472134*CHd[2, 2] + 
            3114472134*CHd[3, 3] + 27196015040*CHe[1, 1] - 
            10025939604*CHe[2, 2] - 10025939604*CHe[3, 3] + 
            16860706122*CHl1[1, 1] - 31346492178*CHl1[2, 2] - 
            29191008468*CHl1[3, 3] + 1725962837*CHl3[1, 1] + 
            32612454333*CHl3[2, 2] + 24826136820*CHl3[3, 3] - 
            4379908062*CHq1[1, 1] - 4379908062*CHq1[2, 2] - 
            1713774588*CHq1[3, 3] - 574774482*CHq3[1, 1] - 
            574774482*CHq3[2, 2] - 1543108326*CHq3[3, 3] - 
            6228944268*CHu[1, 1] - 6228944268*CHu[2, 2] - 
            7068132*CHu[3, 3]) + 2*MW2^3*MZ2^12*(517674756*CHd[1, 1] + 
            517674756*CHd[2, 2] + 517674756*CHd[3, 3] + 5907461104*
             CHe[1, 1] - 2680178808*CHe[2, 2] - 2680178808*CHe[3, 3] + 
            2971405841*CHl1[1, 1] - 5682108216*CHl1[2, 2] - 
            5052648648*CHl1[3, 3] - 2543178596*CHl3[1, 1] + 
            2889706965*CHl3[2, 2] + 4258072308*CHl3[3, 3] - 
            642632844*CHq1[1, 1] - 642632844*CHq1[2, 2] - 
            76018173*CHq1[3, 3] + 192751890*CHq3[1, 1] + 
            192751890*CHq3[2, 2] - 113628045*CHq3[3, 3] - 
            1035349512*CHu[1, 1] - 1035349512*CHu[2, 2] - 
            5153112*CHu[3, 3]) + 1024*MW2^11*MZ2^4*(48316227*CHd[1, 1] + 
            48316227*CHd[2, 2] + 48316227*CHd[3, 3] - 291855461*CHe[1, 1] + 
            128606880*CHe[2, 2] + 128606880*CHe[3, 3] - 
            289616759*CHl1[1, 1] + 37005780*CHl1[2, 2] + 
            10440480*CHl1[3, 3] - 53509626*CHl3[1, 1] + 
            895799223*CHl3[2, 2] + 363819228*CHl3[3, 3] - 
            54195027*CHq1[1, 1] - 54195027*CHq1[2, 2] + 4128315*CHq1[3, 3] + 
            18568527*CHq3[1, 1] + 18568527*CHq3[2, 2] - 3332820*CHq3[3, 3] - 
            96632454*CHu[1, 1] - 96632454*CHu[2, 2] - 268560*CHu[3, 3]) + 
          3*MW2*MZ2^14*(23623488*CHd[1, 1] + 23623488*CHd[2, 2] + 
            23623488*CHd[3, 3] + 199156232*CHe[1, 1] - 77420448*CHe[2, 2] - 
            77420448*CHe[3, 3] + 151854944*CHl1[1, 1] - 
            234382824*CHl1[2, 2] - 225164736*CHl1[3, 3] + 
            21784383*CHl3[1, 1] + 222883515*CHl3[2, 2] + 
            169260024*CHl3[3, 3] - 31897008*CHq1[1, 1] - 
            31897008*CHq1[2, 2] - 11428674*CHq1[3, 3] - 175020*CHq3[1, 1] - 
            175020*CHq3[2, 2] - 9843964*CHq3[3, 3] - 47246976*CHu[1, 1] - 
            47246976*CHu[2, 2] - 46350*CHu[3, 3]) + 32768*MW2^14*MZ2*
           (63777*CHd[1, 1] + 63777*CHd[2, 2] + 63777*CHd[3, 3] - 
            3853703*CHe[1, 1] + 1852557*CHe[2, 2] + 1852557*CHe[3, 3] - 
            3576503*CHl1[1, 1] + 2129757*CHl1[2, 2] + 2129757*CHl1[3, 3] + 
            4435472*CHl3[1, 1] - 1646268*CHl3[2, 2] - 2099643*CHl3[3, 3] - 
            88977*CHq1[1, 1] - 88977*CHq1[2, 2] + 9597*CHq1[3, 3] - 
            258069*CHq3[1, 1] - 258069*CHq3[2, 2] - 57423*CHq3[3, 3] - 
            127554*CHu[1, 1] - 127554*CHu[2, 2] - 3780*CHu[3, 3]) + 
          16384*MW2^13*MZ2^2*(406638*CHd[1, 1] + 406638*CHd[2, 2] + 
            406638*CHd[3, 3] + 18126278*CHe[1, 1] - 9664452*CHe[2, 2] - 
            9664452*CHe[3, 3] + 14961018*CHl1[1, 1] - 12940452*CHl1[2, 2] - 
            12877452*CHl1[3, 3] - 24407527*CHl3[1, 1] + 11989803*CHl3[2, 2] + 
            14130612*CHl3[3, 3] - 217638*CHq1[1, 1] - 217638*CHq1[2, 2] + 
            629919*CHq1[3, 3] + 2458626*CHq3[1, 1] + 2458626*CHq3[2, 2] + 
            857010*CHq3[3, 3] - 813276*CHu[1, 1] - 813276*CHu[2, 2] + 
            26550*CHu[3, 3]) - 2048*MW2^12*MZ2^3*(16741350*CHd[1, 1] + 
            16741350*CHd[2, 2] + 16741350*CHd[3, 3] + 126759094*CHe[1, 1] - 
            77900184*CHe[2, 2] - 77900184*CHe[3, 3] + 79748054*CHl1[1, 1] - 
            137427984*CHl1[2, 2] - 138133584*CHl1[3, 3] - 
            247702467*CHl3[1, 1] + 250121895*CHl3[2, 2] + 
            206431920*CHl3[3, 3] - 15533550*CHq1[1, 1] - 
            15533550*CHq1[2, 2] + 11120220*CHq1[3, 3] + 34329642*CHq3[1, 1] + 
            34329642*CHq3[2, 2] + 11057976*CHq3[3, 3] - 33482700*CHu[1, 1] - 
            33482700*CHu[2, 2] + 214434*CHu[3, 3]) + MW2^2*MZ2^13*
           (-401930148*CHd[1, 1] - 401930148*CHd[2, 2] - 
            401930148*CHd[3, 3] - 3897172264*CHe[1, 1] + 
            1581241080*CHe[2, 2] + 1581241080*CHe[3, 3] - 
            2440518503*CHl1[1, 1] + 4225122984*CHl1[2, 2] + 
            3915350904*CHl1[3, 3] + 391671725*CHl3[1, 1] - 
            3499540440*CHl3[2, 2] - 3145694220*CHl3[3, 3] + 
            538443876*CHq1[1, 1] + 538443876*CHq1[2, 2] + 
            150792999*CHq1[3, 3] - 44346006*CHq3[1, 1] - 
            44346006*CHq3[2, 2] + 141431475*CHq3[3, 3] + 
            803860296*CHu[1, 1] + 803860296*CHu[2, 2] + 1975680*CHu[3, 3]) + 
          32*MW2^8*MZ2^7*(3954680997*CHd[1, 1] + 3954680997*CHd[2, 2] + 
            3954680997*CHd[3, 3] + 55061456979*CHe[1, 1] - 
            28224413250*CHe[2, 2] - 28224413250*CHe[3, 3] + 
            32927967799*CHl1[1, 1] - 48397822638*CHl1[2, 2] - 
            43682725914*CHl1[3, 3] - 34692732101*CHl3[1, 1] + 
            1664998146*CHl3[2, 2] + 29823838350*CHl3[3, 3] - 
            4129603809*CHq1[1, 1] - 4129603809*CHq1[2, 2] + 
            809301246*CHq1[3, 3] + 4671076755*CHq3[1, 1] + 
            4671076755*CHq3[2, 2] + 647117532*CHq3[3, 3] - 
            7909361994*CHu[1, 1] - 7909361994*CHu[2, 2] + 
            3198375*CHu[3, 3]) - 128*MW2^9*MZ2^6*(638011725*CHd[1, 1] + 
            638011725*CHd[2, 2] + 638011725*CHd[3, 3] + 14502966174*
             CHe[1, 1] - 7665629514*CHe[2, 2] - 7665629514*CHe[3, 3] + 
            9462024987*CHl1[1, 1] - 11408378874*CHl1[2, 2] - 
            10276241514*CHl1[3, 3] - 10256386747*CHl3[1, 1] - 
            4646083962*CHl3[2, 2] + 5395711386*CHl3[3, 3] - 
            560404905*CHq1[1, 1] - 560404905*CHq1[2, 2] + 
            435722334*CHq1[3, 3] + 1496110833*CHq3[1, 1] + 
            1496110833*CHq3[2, 2] + 444263181*CHq3[3, 3] - 
            1276023450*CHu[1, 1] - 1276023450*CHu[2, 2] + 
            6401781*CHu[3, 3]) + 2*MW2^4*MZ2^11*(171322413*CHd[1, 1] + 
            171322413*CHd[2, 2] + 171322413*CHd[3, 3] - 1916885905*
             CHe[1, 1] + 2287545438*CHe[2, 2] + 2287545438*CHe[3, 3] + 
            956076305*CHl1[1, 1] - 1016881170*CHl1[2, 2] - 
            1634809146*CHl1[3, 3] + 8782565613*CHl3[1, 1] + 
            10027185990*CHl3[2, 2] + 1327350414*CHl3[3, 3] - 
            531839049*CHq1[1, 1] - 531839049*CHq1[2, 2] - 
            679118718*CHq1[3, 3] - 797979021*CHq3[1, 1] - 
            797979021*CHq3[2, 2] - 462315240*CHq3[3, 3] - 
            342644826*CHu[1, 1] - 342644826*CHu[2, 2] + 9539901*CHu[3, 3])) + 
        MT2^6*(MZ2^14*(1717770*CHd[1, 1] + 1717770*CHd[2, 2] + 
            1717770*CHd[3, 3] + 12394750*CHe[1, 1] - 4834884*CHe[2, 2] - 
            4834884*CHe[3, 3] + 11592689*CHl1[1, 1] - 15736404*CHl1[2, 2] - 
            15736404*CHl1[3, 3] + 3277975*CHl3[1, 1] + 15456798*CHl3[2, 2] + 
            10901520*CHl3[3, 3] - 2273970*CHq1[1, 1] - 2273970*CHq1[2, 2] - 
            951585*CHq1[3, 3] - 185400*CHq3[1, 1] - 185400*CHq3[2, 2] - 
            858885*CHq3[3, 3] - 3435540*CHu[1, 1] - 3435540*CHu[2, 2]) + 
          7864320*MW2^14*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            539*CHe[1, 1] + 231*CHe[2, 2] + 231*CHe[3, 3] - 539*CHl1[1, 1] + 
            231*CHl1[2, 2] + 231*CHl1[3, 3] + 555*CHl3[1, 1] - 
            215*CHl3[2, 2] - 231*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) - 2*MW2^3*MZ2^11*
           (841347465*CHd[1, 1] + 841347465*CHd[2, 2] + 841347465*CHd[3, 3] + 
            8191972857*CHe[1, 1] - 3381434898*CHe[2, 2] - 
            3381434898*CHe[3, 3] + 5204119345*CHl1[1, 1] - 
            8827366182*CHl1[2, 2] - 8202373386*CHl1[3, 3] - 
            1044190429*CHl3[1, 1] + 6975491664*CHl3[2, 2] + 
            6522649662*CHl3[3, 3] - 1113239877*CHq1[1, 1] - 
            1113239877*CHq1[2, 2] - 325295346*CHq1[3, 3] + 
            104016135*CHq3[1, 1] + 104016135*CHq3[2, 2] - 
            315189738*CHq3[3, 3] - 1682694930*CHu[1, 1] - 
            1682694930*CHu[2, 2] - 11685771*CHu[3, 3]) + 
          8*MW2^4*MZ2^10*(747303021*CHd[1, 1] + 747303021*CHd[2, 2] + 
            747303021*CHd[3, 3] + 7750356293*CHe[1, 1] - 
            3390826338*CHe[2, 2] - 3390826338*CHe[3, 3] + 
            4593035736*CHl1[1, 1] - 7939604817*CHl1[2, 2] - 
            7276241106*CHl1[3, 3] - 2120896079*CHl3[1, 1] + 
            5095116330*CHl3[2, 2] + 5816946714*CHl3[3, 3] - 
            950435001*CHq1[1, 1] - 950435001*CHq1[2, 2] - 
            221368824*CHq1[3, 3] + 190558305*CHq3[1, 1] + 
            190558305*CHq3[2, 2] - 226115583*CHq3[3, 3] - 
            1494606042*CHu[1, 1] - 1494606042*CHu[2, 2] - 
            10215108*CHu[3, 3]) - 16*MW2^5*MZ2^9*(923811000*CHd[1, 1] + 
            923811000*CHd[2, 2] + 923811000*CHd[3, 3] + 10232748831*
             CHe[1, 1] - 4767035586*CHe[2, 2] - 4767035586*CHe[3, 3] + 
            5900113627*CHl1[1, 1] - 9968514900*CHl1[2, 2] - 
            9056461722*CHl1[3, 3] - 4208833653*CHl3[1, 1] + 
            4550889576*CHl3[2, 2] + 7056620946*CHl3[3, 3] - 
            1109717088*CHq1[1, 1] - 1109717088*CHq1[2, 2] - 
            157558449*CHq1[3, 3] + 430695954*CHq3[1, 1] + 
            430695954*CHq3[2, 2] - 172449873*CHq3[3, 3] - 
            1847622000*CHu[1, 1] - 1847622000*CHu[2, 2] - 
            7703829*CHu[3, 3]) + 128*MW2^9*MZ2^5*(24449502*CHd[1, 1] + 
            24449502*CHd[2, 2] + 24449502*CHd[3, 3] - 1930547096*CHe[1, 1] + 
            1000904640*CHe[2, 2] + 1000904640*CHe[3, 3] - 
            1449632904*CHl1[1, 1] + 1186226952*CHl1[2, 2] + 
            1044538656*CHl1[3, 3] + 1163159599*CHl3[1, 1] + 
            1893142191*CHl3[2, 2] + 5729808*CHl3[3, 3] - 
            48400374*CHq1[1, 1] - 48400374*CHq1[2, 2] - 66102324*CHq1[3, 3] - 
            159122382*CHq3[1, 1] - 159122382*CHq3[2, 2] - 
            75950832*CHq3[3, 3] - 48899004*CHu[1, 1] - 48899004*CHu[2, 2] - 
            7374978*CHu[3, 3]) + MW2^2*MZ2^12*(316943166*CHd[1, 1] + 
            316943166*CHd[2, 2] + 316943166*CHd[3, 3] + 2840276290*
             CHe[1, 1] - 1123650156*CHe[2, 2] - 1123650156*CHe[3, 3] + 
            2013903162*CHl1[1, 1] - 3230865156*CHl1[2, 2] - 
            3063081180*CHl1[3, 3] + 58833077*CHl3[1, 1] + 
            2905299963*CHl3[2, 2] + 2360647836*CHl3[3, 3] - 
            426851382*CHq1[1, 1] - 426851382*CHq1[2, 2] - 
            144099564*CHq1[3, 3] + 11085918*CHq3[1, 1] + 
            11085918*CHq3[2, 2] - 133915338*CHq3[3, 3] - 
            633886332*CHu[1, 1] - 633886332*CHu[2, 2] - 3298590*CHu[3, 3]) - 
          3*MW2*MZ2^13*(11834250*CHd[1, 1] + 11834250*CHd[2, 2] + 
            11834250*CHd[3, 3] + 95356866*CHe[1, 1] - 37051476*CHe[2, 2] - 
            37051476*CHe[3, 3] + 77711133*CHl1[1, 1] - 114809148*CHl1[2, 2] - 
            111736452*CHl1[3, 3] + 14875644*CHl3[1, 1] + 
            110319467*CHl3[2, 2] + 81855128*CHl3[3, 3] - 
            15889890*CHq1[1, 1] - 15889890*CHq1[2, 2] - 6040605*CHq1[3, 3] - 
            483860*CHq3[1, 1] - 483860*CHq3[2, 2] - 5483115*CHq3[3, 3] - 
            23668500*CHu[1, 1] - 23668500*CHu[2, 2] - 61800*CHu[3, 3]) - 
          32768*MW2^13*MZ2*(12417*CHd[1, 1] + 12417*CHd[2, 2] + 
            12417*CHd[3, 3] - 788263*CHe[1, 1] + 380397*CHe[2, 2] + 
            380397*CHe[3, 3] - 732823*CHl1[1, 1] + 435837*CHl1[2, 2] + 
            435837*CHl1[3, 3] + 908962*CHl3[1, 1] - 332778*CHl3[2, 2] - 
            425883*CHl3[3, 3] - 17457*CHq1[1, 1] - 17457*CHq1[2, 2] - 
            1443*CHq1[3, 3] - 55029*CHq3[1, 1] - 55029*CHq3[2, 2] - 
            2103*CHq3[3, 3] - 24834*CHu[1, 1] - 24834*CHu[2, 2] - 
            3780*CHu[3, 3]) - 8192*MW2^12*MZ2^2*(179922*CHd[1, 1] + 
            179922*CHd[2, 2] + 179922*CHd[3, 3] + 7709202*CHe[1, 1] - 
            4133658*CHe[2, 2] - 4133658*CHe[3, 3] + 6409402*CHl1[1, 1] - 
            5475738*CHl1[2, 2] - 5450538*CHl1[3, 3] - 10402109*CHl3[1, 1] + 
            4906191*CHl3[2, 2] + 5881926*CHl3[3, 3] - 101442*CHq1[1, 1] - 
            101442*CHq1[2, 2] + 311124*CHq1[3, 3] + 1079670*CHq3[1, 1] + 
            1079670*CHq3[2, 2] + 376818*CHq3[3, 3] - 359844*CHu[1, 1] - 
            359844*CHu[2, 2] + 59580*CHu[3, 3]) - 512*MW2^10*MZ2^4*
           (22788582*CHd[1, 1] + 22788582*CHd[2, 2] + 22788582*CHd[3, 3] - 
            92988618*CHe[1, 1] + 35832972*CHe[2, 2] + 35832972*CHe[3, 3] - 
            99225598*CHl1[1, 1] - 9451212*CHl1[2, 2] - 20123412*CHl1[3, 3] - 
            64840209*CHl3[1, 1] + 393016893*CHl3[2, 2] + 
            176817300*CHl3[3, 3] - 24894438*CHq1[1, 1] - 
            24894438*CHq1[2, 2] + 3057054*CHq1[3, 3] + 14626782*CHq3[1, 1] + 
            14626782*CHq3[2, 2] + 2932920*CHq3[3, 3] - 45577164*CHu[1, 1] - 
            45577164*CHu[2, 2] + 67464*CHu[3, 3]) + 2048*MW2^11*MZ2^3*
           (3688290*CHd[1, 1] + 3688290*CHd[2, 2] + 3688290*CHd[3, 3] + 
            30308434*CHe[1, 1] - 18595044*CHe[2, 2] - 18595044*CHe[3, 3] + 
            20092642*CHl1[1, 1] - 31325436*CHl1[2, 2] - 31452156*CHl1[3, 3] - 
            56950429*CHl3[1, 1] + 52634133*CHl3[2, 2] + 44933148*CHl3[3, 3] - 
            3396618*CHq1[1, 1] - 3396618*CHq1[2, 2] + 2662020*CHq1[3, 3] + 
            8031078*CHq3[1, 1] + 8031078*CHq3[2, 2] + 3063588*CHq3[3, 3] - 
            7376580*CHu[1, 1] - 7376580*CHu[2, 2] + 320274*CHu[3, 3]) + 
          16*MW2^6*MZ2^8*(1573560018*CHd[1, 1] + 1573560018*CHd[2, 2] + 
            1573560018*CHd[3, 3] + 19429132158*CHe[1, 1] - 
            9586992780*CHe[2, 2] - 9586992780*CHe[3, 3] + 
            11338880558*CHl1[1, 1] - 17884865826*CHl1[2, 2] - 
            16168675068*CHl1[3, 3] - 10420110177*CHl3[1, 1] + 
            4053539283*CHl3[2, 2] + 11800395276*CHl3[3, 3] - 
            1761045498*CHq1[1, 1] - 1761045498*CHq1[2, 2] + 
            9408312*CHq1[3, 3] + 1258878426*CHq3[1, 1] + 
            1258878426*CHq3[2, 2] - 10544142*CHq3[3, 3] - 
            3147120036*CHu[1, 1] - 3147120036*CHu[2, 2] + 
            5145048*CHu[3, 3]) + 128*MW2^8*MZ2^6*(120225597*CHd[1, 1] + 
            120225597*CHd[2, 2] + 120225597*CHd[3, 3] + 3203068485*
             CHe[1, 1] - 1689533430*CHe[2, 2] - 1689533430*CHe[3, 3] + 
            2126186290*CHl1[1, 1] - 2454517086*CHl1[2, 2] - 
            2205081654*CHl1[3, 3] - 2213422866*CHl3[1, 1] - 
            1300040532*CHl3[2, 2] + 1037350494*CHl3[3, 3] - 
            100695489*CHq1[1, 1] - 100695489*CHq1[2, 2] + 
            101454486*CHq1[3, 3] + 323271777*CHq3[1, 1] + 
            323271777*CHq3[2, 2] + 111031881*CHq3[3, 3] - 
            240451194*CHu[1, 1] - 240451194*CHu[2, 2] + 9597663*CHu[3, 3]) - 
          32*MW2^7*MZ2^7*(864484305*CHd[1, 1] + 864484305*CHd[2, 2] + 
            864484305*CHd[3, 3] + 13322792877*CHe[1, 1] - 
            6870602130*CHe[2, 2] - 6870602130*CHe[3, 3] + 
            8155589063*CHl1[1, 1] - 11396565870*CHl1[2, 2] - 
            10275580554*CHl1[3, 3] - 8509687578*CHl3[1, 1] - 
            845328267*CHl3[2, 2] + 6577364286*CHl3[3, 3] - 
            882387789*CHq1[1, 1] - 882387789*CHq1[2, 2] + 
            234335670*CHq1[3, 3] + 1170356055*CHq3[1, 1] + 
            1170356055*CHq3[2, 2] + 242436294*CHq3[3, 3] - 
            1728968610*CHu[1, 1] - 1728968610*CHu[2, 2] + 
            21430827*CHu[3, 3])) + MT2^4*MW2*
         (MZ2^15*(1717770*CHd[1, 1] + 1717770*CHd[2, 2] + 1717770*CHd[3, 3] + 
            12394750*CHe[1, 1] - 4834884*CHe[2, 2] - 4834884*CHe[3, 3] + 
            11592689*CHl1[1, 1] - 15736404*CHl1[2, 2] - 15736404*CHl1[3, 3] + 
            3293425*CHl3[1, 1] + 15472248*CHl3[2, 2] + 10901520*CHl3[3, 3] - 
            2273970*CHq1[1, 1] - 2273970*CHq1[2, 2] - 951585*CHq1[3, 3] - 
            185400*CHq3[1, 1] - 185400*CHq3[2, 2] - 858885*CHq3[3, 3] - 
            3435540*CHu[1, 1] - 3435540*CHu[2, 2]) + 39321600*MW2^15*
           (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 539*CHe[1, 1] + 
            231*CHe[2, 2] + 231*CHe[3, 3] - 539*CHl1[1, 1] + 231*CHl1[2, 2] + 
            231*CHl1[3, 3] + 559*CHl3[1, 1] - 211*CHl3[2, 2] - 
            231*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + 4*MW2^5*MZ2^10*(6725478462*CHd[1, 1] + 
            6725478462*CHd[2, 2] + 6725478462*CHd[3, 3] + 
            68280706760*CHe[1, 1] - 29422640940*CHe[2, 2] - 
            29422640940*CHe[3, 3] + 40582725350*CHl1[1, 1] - 
            70839110778*CHl1[2, 2] - 65024599308*CHl1[3, 3] - 
            16470481393*CHl3[1, 1] + 48582784371*CHl3[2, 2] + 
            52399199148*CHl3[3, 3] - 8654106678*CHq1[1, 1] - 
            8654106678*CHq1[2, 2] - 2146586088*CHq1[3, 3] + 
            1372596846*CHq3[1, 1] + 1372596846*CHq3[2, 2] - 
            2099690166*CHq3[3, 3] - 13450956924*CHu[1, 1] - 
            13450956924*CHu[2, 2] - 24058440*CHu[3, 3]) - 
          16*MW2^6*MZ2^9*(4389898146*CHd[1, 1] + 4389898146*CHd[2, 2] + 
            4389898146*CHd[3, 3] + 47839100037*CHe[1, 1] - 
            22124943870*CHe[2, 2] - 22124943870*CHe[3, 3] + 
            27486127477*CHl1[1, 1] - 46959268560*CHl1[2, 2] - 
            42681723558*CHl1[3, 3] - 18972738340*CHl3[1, 1] + 
            22796227083*CHl3[2, 2] + 33568764222*CHl3[3, 3] - 
            5311653378*CHq1[1, 1] - 5311653378*CHq1[2, 2] - 
            798829959*CHq1[3, 3] + 1878610272*CHq3[1, 1] + 
            1878610272*CHq3[2, 2] - 891748845*CHq3[3, 3] - 
            8779796292*CHu[1, 1] - 8779796292*CHu[2, 2] - 
            16973181*CHu[3, 3]) + 128*MW2^10*MZ2^5*(99018222*CHd[1, 1] + 
            99018222*CHd[2, 2] + 99018222*CHd[3, 3] - 9697618668*CHe[1, 1] + 
            5050624512*CHe[2, 2] + 5050624512*CHe[3, 3] - 
            7273127092*CHl1[1, 1] + 6004622568*CHl1[2, 2] + 
            5296503648*CHl1[3, 3] + 5914649465*CHl3[1, 1] + 
            9328765125*CHl3[2, 2] - 66316224*CHl3[3, 3] - 
            219340518*CHq1[1, 1] - 219340518*CHq1[2, 2] - 
            307853328*CHq1[3, 3] - 821757246*CHq3[1, 1] - 
            821757246*CHq3[2, 2] - 382643472*CHq3[3, 3] - 
            198036444*CHu[1, 1] - 198036444*CHu[2, 2] - 12742542*CHu[3, 3]) + 
          32*MW2^7*MZ2^8*(3846649533*CHd[1, 1] + 3846649533*CHd[2, 2] + 
            3846649533*CHd[3, 3] + 46912678185*CHe[1, 1] - 
            23070517026*CHe[2, 2] - 23070517026*CHe[3, 3] + 
            27260641694*CHl1[1, 1] - 43394987481*CHl1[2, 2] - 
            39235972794*CHl1[3, 3] - 24894658048*CHl3[1, 1] + 
            10722578763*CHl3[2, 2] + 28916313066*CHl3[3, 3] - 
            4324672977*CHq1[1, 1] - 4324672977*CHq1[2, 2] - 
            9985143*CHq1[3, 3] + 2967523125*CHq3[1, 1] + 
            2967523125*CHq3[2, 2] - 132866949*CHq3[3, 3] - 
            7693299066*CHu[1, 1] - 7693299066*CHu[2, 2] - 
            5222772*CHu[3, 3]) + MW2^2*MZ2^13*(-24058560*CHd[1, 1] - 
            24058560*CHd[2, 2] - 24058560*CHd[3, 3] + 13897496*CHe[1, 1] - 
            27294720*CHe[2, 2] - 27294720*CHe[3, 3] - 216415051*CHl1[1, 1] + 
            130591992*CHl1[2, 2] + 187758912*CHl1[3, 3] - 
            313287933*CHl3[1, 1] - 305865546*CHl3[2, 2] - 
            52104852*CHl3[3, 3] + 32899584*CHq1[1, 1] + 32899584*CHq1[2, 2] + 
            30824349*CHq1[3, 3] + 19993758*CHq3[1, 1] + 19993758*CHq3[2, 2] + 
            16533705*CHq3[3, 3] + 48117120*CHu[1, 1] + 48117120*CHu[2, 2] - 
            1743930*CHu[3, 3]) - 512*MW2^11*MZ2^4*(107389614*CHd[1, 1] + 
            107389614*CHd[2, 2] + 107389614*CHd[3, 3] - 475412066*CHe[1, 1] + 
            193279344*CHe[2, 2] + 193279344*CHe[3, 3] - 
            503752046*CHl1[1, 1] - 30146376*CHl1[2, 2] - 
            83564976*CHl1[3, 3] - 295091897*CHl3[1, 1] + 
            1959850233*CHl3[2, 2] + 873275736*CHl3[3, 3] - 
            118091694*CHq1[1, 1] - 118091694*CHq1[2, 2] + 
            14149254*CHq1[3, 3] + 61745142*CHq3[1, 1] + 61745142*CHq3[2, 2] + 
            2522748*CHq3[3, 3] - 214779228*CHu[1, 1] - 214779228*CHu[2, 2] - 
            369000*CHu[3, 3]) - 3*MW2*MZ2^14*(5026890*CHd[1, 1] + 
            5026890*CHd[2, 2] + 5026890*CHd[3, 3] + 45711806*CHe[1, 1] - 
            17759460*CHe[2, 2] - 17759460*CHe[3, 3] + 31283587*CHl1[1, 1] - 
            51911052*CHl1[2, 2] - 48838356*CHl1[3, 3] + 1924639*CHl3[1, 1] + 
            48662440*CHl3[2, 2] + 38249048*CHl3[3, 3] - 6857730*CHq1[1, 1] - 
            6857730*CHq1[2, 2] - 2142525*CHq1[3, 3] + 257740*CHq3[1, 1] + 
            257740*CHq3[2, 2] - 2156685*CHq3[3, 3] - 10053780*CHu[1, 1] - 
            10053780*CHu[2, 2] - 46350*CHu[3, 3]) - 163840*MW2^14*MZ2*
           (13299*CHd[1, 1] + 13299*CHd[2, 2] + 13299*CHd[3, 3] - 
            789061*CHe[1, 1] + 378759*CHe[2, 2] + 378759*CHe[3, 3] - 
            733621*CHl1[1, 1] + 434199*CHl1[2, 2] + 434199*CHl1[3, 3] + 
            907162*CHl3[1, 1] - 335418*CHl3[2, 2] - 427521*CHl3[3, 3] - 
            18339*CHq1[1, 1] - 18339*CHq1[2, 2] + 1959*CHq1[3, 3] - 
            52383*CHq3[1, 1] - 52383*CHq3[2, 2] - 9981*CHq3[3, 3] - 
            26598*CHu[1, 1] - 26598*CHu[2, 2] - 1260*CHu[3, 3]) - 
          40960*MW2^13*MZ2^2*(158196*CHd[1, 1] + 158196*CHd[2, 2] + 
            158196*CHd[3, 3] + 7716516*CHe[1, 1] - 4095624*CHe[2, 2] - 
            4095624*CHe[3, 3] + 6418396*CHl1[1, 1] - 5437704*CHl1[2, 2] - 
            5412504*CHl1[3, 3] - 10311035*CHl3[1, 1] + 4984065*CHl3[2, 2] + 
            5900736*CHl3[3, 3] - 79716*CHq1[1, 1] - 79716*CHq1[2, 2] + 
            257610*CHq1[3, 3] + 1023156*CHq3[1, 1] + 1023156*CHq3[2, 2] + 
            358212*CHq3[3, 3] - 316392*CHu[1, 1] - 316392*CHu[2, 2] + 
            18900*CHu[3, 3]) + 2048*MW2^12*MZ2^3*(17310390*CHd[1, 1] + 
            17310390*CHd[2, 2] + 17310390*CHd[3, 3] + 150953830*CHe[1, 1] - 
            90854700*CHe[2, 2] - 90854700*CHe[3, 3] + 100063990*CHl1[1, 1] - 
            154379940*CHl1[2, 2] - 155013540*CHl1[3, 3] - 
            279842707*CHl3[1, 1] + 265337763*CHl3[2, 2] + 
            224476620*CHl3[3, 3] - 15863550*CHq1[1, 1] - 
            15863550*CHq1[2, 2] + 11858280*CHq1[3, 3] + 37683210*CHq3[1, 1] + 
            37683210*CHq3[2, 2] + 12661860*CHq3[3, 3] - 34620780*CHu[1, 1] - 
            34620780*CHu[2, 2] + 453150*CHu[3, 3]) + 2*MW2^4*MZ2^11*
           (-3388041105*CHd[1, 1] - 3388041105*CHd[2, 2] - 
            3388041105*CHd[3, 3] - 31876485879*CHe[1, 1] + 
            12757161210*CHe[2, 2] + 12757161210*CHe[3, 3] - 
            20784681665*CHl1[1, 1] + 35205502686*CHl1[2, 2] + 
            32888849298*CHl1[3, 3] + 1764529696*CHl3[1, 1] - 
            30357701397*CHl3[2, 2] - 26194381926*CHl3[3, 3] + 
            4564379517*CHq1[1, 1] + 4564379517*CHq1[2, 2] + 
            1463733768*CHq1[3, 3] - 192033975*CHq3[1, 1] - 
            192033975*CHq3[2, 2] + 1292456802*CHq3[3, 3] + 
            6776082210*CHu[1, 1] + 6776082210*CHu[2, 2] + 
            1506789*CHu[3, 3]) + 2*MW2^3*MZ2^12*(486107631*CHd[1, 1] + 
            486107631*CHd[2, 2] + 486107631*CHd[3, 3] + 3965554241*
             CHe[1, 1] - 1467086022*CHe[2, 2] - 1467086022*CHe[3, 3] + 
            3154824366*CHl1[1, 1] - 4818866526*CHl1[2, 2] - 
            4662998622*CHl1[3, 3] + 865013424*CHl3[1, 1] + 
            4997812086*CHl3[2, 2] + 3494719038*CHl3[3, 3] - 
            670963275*CHq1[1, 1] - 670963275*CHq1[2, 2] - 
            268721433*CHq1[3, 3] - 34737093*CHq3[1, 1] - 
            34737093*CHq3[2, 2] - 212005923*CHq3[3, 3] - 
            972215262*CHu[1, 1] - 972215262*CHu[2, 2] + 3375387*CHu[3, 3]) - 
          32*MW2^8*MZ2^7*(4298724225*CHd[1, 1] + 4298724225*CHd[2, 2] + 
            4298724225*CHd[3, 3] + 65576403627*CHe[1, 1] - 
            33771877002*CHe[2, 2] - 33771877002*CHe[3, 3] + 
            40014718311*CHl1[1, 1] - 56283246198*CHl1[2, 2] - 
            50755825890*CHl1[3, 3] - 41826062897*CHl3[1, 1] - 
            3223433658*CHl3[2, 2] + 32849829942*CHl3[3, 3] - 
            4401193869*CHq1[1, 1] - 4401193869*CHq1[2, 2] + 
            1092358224*CHq1[3, 3] + 5713318287*CHq3[1, 1] + 
            5713318287*CHq3[2, 2] + 1008458718*CHq3[3, 3] - 
            8597448450*CHu[1, 1] - 8597448450*CHu[2, 2] + 
            21136149*CHu[3, 3]) + 64*MW2^9*MZ2^6*(1223976078*CHd[1, 1] + 
            1223976078*CHd[2, 2] + 1223976078*CHd[3, 3] + 
            31909196024*CHe[1, 1] - 16837312788*CHe[2, 2] - 
            16837312788*CHe[3, 3] + 21142076694*CHl1[1, 1] - 
            24531077988*CHl1[2, 2] - 22048828308*CHl1[3, 3] - 
            22112555661*CHl3[1, 1] - 12519686619*CHl3[2, 2] + 
            10555469652*CHl3[3, 3] - 1031243958*CHq1[1, 1] - 
            1031243958*CHq1[2, 2] + 954195696*CHq1[3, 3] + 
            3220309950*CHq3[1, 1] + 3220309950*CHq3[2, 2] + 
            1020300714*CHq3[3, 3] - 2447952156*CHu[1, 1] - 
            2447952156*CHu[2, 2] + 27215010*CHu[3, 3])) - 
        MT2^5*MW2*(3932160*MW2^14*(126*CHd[1, 1] + 126*CHd[2, 2] + 
            126*CHd[3, 3] - 3234*CHe[1, 1] + 1386*CHe[2, 2] + 
            1386*CHe[3, 3] - 3234*CHl1[1, 1] + 1386*CHl1[2, 2] + 
            1386*CHl1[3, 3] + 3349*CHl3[1, 1] - 1271*CHl3[2, 2] - 
            1386*CHl3[3, 3] - 126*CHq1[1, 1] - 126*CHq1[2, 2] + 
            126*CHq1[3, 3] - 42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 
            252*CHu[1, 1] - 252*CHu[2, 2]) - 8*MW2^5*MZ2^9*
           (5919486504*CHd[1, 1] + 5919486504*CHd[2, 2] + 
            5919486504*CHd[3, 3] + 66005464098*CHe[1, 1] - 
            30848069868*CHe[2, 2] - 30848069868*CHe[3, 3] + 
            38071115330*CHl1[1, 1] - 64092603228*CHl1[2, 2] - 
            58210721340*CHl1[3, 3] - 27650174687*CHl3[1, 1] + 
            28461931155*CHl3[2, 2] + 45221335164*CHl3[3, 3] - 
            7086268824*CHq1[1, 1] - 7086268824*CHq1[2, 2] - 
            932219886*CHq1[3, 3] + 2865056316*CHq3[1, 1] + 
            2865056316*CHq3[2, 2] - 1044588714*CHq3[3, 3] - 
            11838973008*CHu[1, 1] - 11838973008*CHu[2, 2] - 
            28468674*CHu[3, 3]) + 8*MW2^4*MZ2^10*(2453425467*CHd[1, 1] + 
            2453425467*CHd[2, 2] + 2453425467*CHd[3, 3] + 
            25515040767*CHe[1, 1] - 11214983850*CHe[2, 2] - 
            11214983850*CHe[3, 3] + 15081844644*CHl1[1, 1] - 
            26056648023*CHl1[2, 2] - 23864479242*CHl1[3, 3] - 
            7237019611*CHl3[1, 1] + 16406302272*CHl3[2, 2] + 
            19054079730*CHl3[3, 3] - 3108602319*CHq1[1, 1] - 
            3108602319*CHq1[2, 2] - 693477354*CHq1[3, 3] + 
            659826147*CHq3[1, 1] + 659826147*CHq3[2, 2] - 
            699104247*CHq3[3, 3] - 4906850934*CHu[1, 1] - 
            4906850934*CHu[2, 2] - 15761070*CHu[3, 3]) + 
          128*MW2^9*MZ2^5*(77382546*CHd[1, 1] + 77382546*CHd[2, 2] + 
            77382546*CHd[3, 3] - 5845548104*CHe[1, 1] + 3033638256*
             CHe[2, 2] + 3033638256*CHe[3, 3] - 4403970296*CHl1[1, 1] + 
            3567640872*CHl1[2, 2] + 3136523664*CHl1[3, 3] + 
            3464569269*CHl3[1, 1] + 5881131957*CHl3[2, 2] + 
            105503136*CHl3[3, 3] - 150519642*CHq1[1, 1] - 
            150519642*CHq1[2, 2] - 186986892*CHq1[3, 3] - 
            477971634*CHq3[1, 1] - 477971634*CHq3[2, 2] - 
            228507600*CHq3[3, 3] - 154765092*CHu[1, 1] - 
            154765092*CHu[2, 2] - 12457134*CHu[3, 3]) + 
          MW2^2*MZ2^12*(1107717360*CHd[1, 1] + 1107717360*CHd[2, 2] + 
            1107717360*CHd[3, 3] + 9961554860*CHe[1, 1] - 
            3956514288*CHe[2, 2] - 3956514288*CHe[3, 3] + 
            6987900824*CHl1[1, 1] - 11286637656*CHl1[2, 2] - 
            10680028368*CHl1[3, 3] + 77284797*CHl3[1, 1] + 
            10056328833*CHl3[2, 2] + 8257425960*CHl3[3, 3] - 
            1489435584*CHq1[1, 1] - 1489435584*CHq1[2, 2] - 
            493402440*CHq1[3, 3] + 46981380*CHq3[1, 1] + 
            46981380*CHq3[2, 2] - 438865878*CHq3[3, 3] - 
            2215434720*CHu[1, 1] - 2215434720*CHu[2, 2] - 
            1737792*CHu[3, 3]) + MW2*MZ2^13*(-130528266*CHd[1, 1] - 
            130528266*CHd[2, 2] - 130528266*CHd[3, 3] - 1056959570*
             CHe[1, 1] + 411171540*CHe[2, 2] + 411171540*CHe[3, 3] - 
            850902889*CHl1[1, 1] + 1267952964*CHl1[2, 2] + 
            1231080612*CHl1[3, 3] - 154409525*CHl3[1, 1] - 
            1214567508*CHl3[2, 2] - 905935056*CHl3[3, 3] + 
            175302546*CHq1[1, 1] + 175302546*CHq1[2, 2] + 
            65787033*CHq1[3, 3] + 4444800*CHq3[1, 1] + 4444800*CHq3[2, 2] + 
            56624493*CHq3[3, 3] + 261056532*CHu[1, 1] + 261056532*CHu[2, 2] - 
            349560*CHu[3, 3]) - 1024*MW2^10*MZ2^4*(33829461*CHd[1, 1] + 
            33829461*CHd[2, 2] + 33829461*CHd[3, 3] - 130628147*CHe[1, 1] + 
            50279454*CHe[2, 2] + 50279454*CHe[3, 3] - 142697545*CHl1[1, 1] - 
            21070134*CHl1[2, 2] - 37118754*CHl1[3, 3] - 
            110012175*CHl3[1, 1] + 605520270*CHl3[2, 2] + 
            277669386*CHl3[3, 3] - 36917253*CHq1[1, 1] - 
            36917253*CHq1[2, 2] + 4910733*CHq1[3, 3] + 21948657*CHq3[1, 1] + 
            21948657*CHq3[2, 2] + 2745768*CHq3[3, 3] - 67658922*CHu[1, 1] - 
            67658922*CHu[2, 2] - 9360*CHu[3, 3]) - 491520*MW2^13*MZ2*
           (2649*CHd[1, 1] + 2649*CHd[2, 2] + 2649*CHd[3, 3] - 
            158991*CHe[1, 1] + 76389*CHe[2, 2] + 76389*CHe[3, 3] - 
            147903*CHl1[1, 1] + 87477*CHl1[2, 2] + 87477*CHl1[3, 3] + 
            182912*CHl3[1, 1] - 67308*CHl3[2, 2] - 85923*CHl3[3, 3] - 
            3657*CHq1[1, 1] - 3657*CHq1[2, 2] + 213*CHq1[3, 3] - 
            10669*CHq3[1, 1] - 10669*CHq3[2, 2] - 1471*CHq3[3, 3] - 
            5298*CHu[1, 1] - 5298*CHu[2, 2] - 420*CHu[3, 3]) + 
          MZ2^14*(6892320*CHd[1, 1] + 6892320*CHd[2, 2] + 6892320*CHd[3, 3] + 
            49556980*CHe[1, 1] - 19355376*CHe[2, 2] - 19355376*CHe[3, 3] + 
            46351826*CHl1[1, 1] - 62961456*CHl1[2, 2] - 62961456*CHl1[3, 3] + 
            13008385*CHl3[1, 1] + 61726767*CHl3[2, 2] + 43606080*CHl3[3, 3] - 
            9117120*CHq1[1, 1] - 9117120*CHq1[2, 2] - 3816960*CHq1[3, 3] - 
            741600*CHq3[1, 1] - 741600*CHq3[2, 2] - 3245310*CHq3[3, 3] - 
            13784640*CHu[1, 1] - 13784640*CHu[2, 2] + 46350*CHu[3, 3]) - 
          16384*MW2^12*MZ2^2*(243735*CHd[1, 1] + 243735*CHd[2, 2] + 
            243735*CHd[3, 3] + 11806295*CHe[1, 1] - 6274275*CHe[2, 2] - 
            6274275*CHe[3, 3] + 9842435*CHl1[1, 1] - 8303235*CHl1[2, 2] - 
            8265435*CHl1[3, 3] - 15780506*CHl3[1, 1] + 7537584*CHl3[2, 2] + 
            8968389*CHl3[3, 3] - 124575*CHq1[1, 1] - 124575*CHq1[2, 2] + 
            410550*CHq1[3, 3] + 1577325*CHq3[1, 1] + 1577325*CHq3[2, 2] + 
            552663*CHq3[3, 3] - 487470*CHu[1, 1] - 487470*CHu[2, 2] + 
            49050*CHu[3, 3]) + 2048*MW2^11*MZ2^3*(10681398*CHd[1, 1] + 
            10681398*CHd[2, 2] + 10681398*CHd[3, 3] + 95574278*CHe[1, 1] - 
            57478932*CHe[2, 2] - 57478932*CHe[3, 3] + 64229142*CHl1[1, 1] - 
            96418908*CHl1[2, 2] - 96784668*CHl1[3, 3] - 
            175192525*CHl3[1, 1] + 161936625*CHl3[2, 2] + 
            138362076*CHl3[3, 3] - 9763182*CHq1[1, 1] - 9763182*CHq1[2, 2] + 
            7490916*CHq1[3, 3] + 23684658*CHq3[1, 1] + 23684658*CHq3[2, 2] + 
            8364804*CHq3[3, 3] - 21362796*CHu[1, 1] - 21362796*CHu[2, 2] + 
            512910*CHu[3, 3]) + 32*MW2^6*MZ2^8*(2465162382*CHd[1, 1] + 
            2465162382*CHd[2, 2] + 2465162382*CHd[3, 3] + 
            30815988792*CHe[1, 1] - 15229475040*CHe[2, 2] - 
            15229475040*CHe[3, 3] + 18023822360*CHl1[1, 1] - 
            28262820549*CHl1[2, 2] - 25547173968*CHl1[3, 3] - 
            16674386818*CHl3[1, 1] + 6048762699*CHl3[2, 2] + 
            18557883012*CHl3[3, 3] - 2750278206*CHq1[1, 1] - 
            2750278206*CHq1[2, 2] + 38208558*CHq1[3, 3] + 
            2024288988*CHq3[1, 1] + 2024288988*CHq3[2, 2] - 
            15432933*CHq3[3, 3] - 4930324764*CHu[1, 1] - 
            4930324764*CHu[2, 2] + 1518831*CHu[3, 3]) + 2*MW2^3*MZ2^11*
           (-2840030463*CHd[1, 1] - 2840030463*CHd[2, 2] - 
            2840030463*CHd[3, 3] - 27701120747*CHe[1, 1] + 
            11493380766*CHe[2, 2] + 11493380766*CHe[3, 3] - 
            17483574123*CHl1[1, 1] + 29747431614*CHl1[2, 2] + 
            27608861190*CHl1[3, 3] + 3865022635*CHl3[1, 1] - 
            23179072944*CHl3[2, 2] - 21973720866*CHl3[3, 3] + 
            3745622595*CHq1[1, 1] + 3745622595*CHq1[2, 2] + 
            1064438538*CHq1[3, 3] - 379155417*CHq3[1, 1] - 
            379155417*CHq3[2, 2] + 999636378*CHq3[3, 3] + 
            5680060926*CHu[1, 1] + 5680060926*CHu[2, 2] + 
            14261733*CHu[3, 3]) + 64*MW2^8*MZ2^6*(719767986*CHd[1, 1] + 
            719767986*CHd[2, 2] + 719767986*CHd[3, 3] + 19750324938*
             CHe[1, 1] - 10415169780*CHe[2, 2] - 10415169780*CHe[3, 3] + 
            13152756752*CHl1[1, 1] - 15064296468*CHl1[2, 2] - 
            13528930740*CHl1[3, 3] - 13589269523*CHl3[1, 1] - 
            8250819747*CHl3[2, 2] + 6249859044*CHl3[3, 3] - 
            596111226*CHq1[1, 1] - 596111226*CHq1[2, 2] + 
            598656156*CHq1[3, 3] + 1979757762*CHq3[1, 1] + 
            1979757762*CHq3[2, 2] + 653997150*CHq3[3, 3] - 
            1439535972*CHu[1, 1] - 1439535972*CHu[2, 2] + 
            30784230*CHu[3, 3]) - 32*MW2^7*MZ2^7*(2652032559*CHd[1, 1] + 
            2652032559*CHd[2, 2] + 2652032559*CHd[3, 3] + 
            41657076927*CHe[1, 1] - 21488239326*CHe[2, 2] - 
            21488239326*CHe[3, 3] + 25579553229*CHl1[1, 1] - 
            35486342706*CHl1[2, 2] - 31991924550*CHl1[3, 3] - 
            26661424571*CHl3[1, 1] - 3107154150*CHl3[2, 2] + 
            20322779298*CHl3[3, 3] - 2696433267*CHq1[1, 1] - 
            2696433267*CHq1[2, 2] + 724515654*CHq1[3, 3] + 
            3662936289*CHq3[1, 1] + 3662936289*CHq3[2, 2] + 
            716136246*CHq3[3, 3] - 5304065118*CHu[1, 1] - 
            5304065118*CHu[2, 2] + 31726593*CHu[3, 3]))) - 
      MH2*MW2*(MW2^6*(MW2 + MZ2)*(8*MW2^5*MZ2^8*(775047891*CHd[1, 1] + 
            775047891*CHd[2, 2] + 775047891*CHd[3, 3] + 8330439069*
             CHe[1, 1] - 4066108770*CHe[2, 2] - 4066108770*CHe[3, 3] + 
            4672383739*CHl1[1, 1] - 8137423722*CHl1[2, 2] - 
            7318298082*CHl1[3, 3] - 5818619284*CHl3[1, 1] + 
            2383000983*CHl3[2, 2] + 6054397470*CHl3[3, 3] - 
            877739475*CHq1[1, 1] - 877739475*CHq1[2, 2] - 
            11757975*CHq1[3, 3] + 542414037*CHq3[1, 1] + 
            542414037*CHq3[2, 2] - 42744615*CHq3[3, 3] - 
            1550095782*CHu[1, 1] - 1550095782*CHu[2, 2]) + 
          2*MW2^3*MZ2^10*(600069273*CHd[1, 1] + 600069273*CHd[2, 2] + 
            600069273*CHd[3, 3] + 5436569923*CHe[1, 1] - 
            2271305130*CHe[2, 2] - 2271305130*CHe[3, 3] + 
            3279050283*CHl1[1, 1] - 6103819122*CHl1[2, 2] - 
            5576635050*CHl1[3, 3] - 2236375265*CHl3[1, 1] + 
            4623952242*CHl3[2, 2] + 4988850510*CHl3[3, 3] - 
            779899065*CHq1[1, 1] - 779899065*CHq1[2, 2] - 
            224635179*CHq1[3, 3] + 91601571*CHq3[1, 1] + 
            91601571*CHq3[2, 2] - 202945371*CHq3[3, 3] - 
            1200138546*CHu[1, 1] - 1200138546*CHu[2, 2]) - 
          8*MW2^4*MZ2^9*(415687980*CHd[1, 1] + 415687980*CHd[2, 2] + 
            415687980*CHd[3, 3] + 4030501944*CHe[1, 1] - 
            1828869996*CHe[2, 2] - 1828869996*CHe[3, 3] + 
            2275216821*CHl1[1, 1] - 4219527468*CHl1[2, 2] - 
            3815372172*CHl1[3, 3] - 2269575560*CHl3[1, 1] + 
            2307391479*CHl3[2, 2] + 3346783488*CHl3[3, 3] - 
            507249804*CHq1[1, 1] - 507249804*CHq1[2, 2] - 
            89405097*CHq1[3, 3] + 150561474*CHq3[1, 1] + 
            150561474*CHq3[2, 2] - 92627097*CHq3[3, 3] - 
            831375960*CHu[1, 1] - 831375960*CHu[2, 2]) - 
          2*MW2^2*MZ2^11*(145116843*CHd[1, 1] + 145116843*CHd[2, 2] + 
            145116843*CHd[3, 3] + 1210926473*CHe[1, 1] - 
            467778030*CHe[2, 2] - 467778030*CHe[3, 3] + 
            837663308*CHl1[1, 1] - 1476256398*CHl1[2, 2] - 
            1372999038*CHl1[3, 3] - 294833016*CHl3[1, 1] + 
            1371124182*CHl3[2, 2] + 1208729550*CHl3[3, 3] - 
            197110419*CHq1[1, 1] - 197110419*CHq1[2, 2] - 
            72616548*CHq1[3, 3] + 5013291*CHq3[1, 1] + 5013291*CHq3[2, 2] - 
            60490524*CHq3[3, 3] - 290233686*CHu[1, 1] - 
            290233686*CHu[2, 2]) - 64*MW2^6*MZ2^7*(115430655*CHd[1, 1] + 
            115430655*CHd[2, 2] + 115430655*CHd[3, 3] + 1525281417*
             CHe[1, 1] - 786683802*CHe[2, 2] - 786683802*CHe[3, 3] + 
            892882421*CHl1[1, 1] - 1373219742*CHl1[2, 2] - 
            1231859298*CHl1[3, 3] - 1235585317*CHl3[1, 1] - 
            37988820*CHl3[2, 2] + 908671422*CHl3[3, 3] - 
            119318259*CHq1[1, 1] - 119318259*CHq1[2, 2] + 
            29122815*CHq1[3, 3] + 143518605*CHq3[1, 1] + 
            143518605*CHq3[2, 2] + 22744731*CHq3[3, 3] - 
            230861310*CHu[1, 1] - 230861310*CHu[2, 2]) + 
          64*MW2^7*MZ2^6*(72406101*CHd[1, 1] + 72406101*CHd[2, 2] + 
            72406101*CHd[3, 3] + 1548055941*CHe[1, 1] - 823330632*CHe[2, 2] - 
            823330632*CHe[3, 3] + 985369893*CHl1[1, 1] - 
            1243542792*CHl1[2, 2] - 1112080584*CHl1[3, 3] - 
            1353114875*CHl3[1, 1] - 611403936*CHl3[2, 2] + 
            640373784*CHl3[3, 3] - 63096357*CHq1[1, 1] - 
            63096357*CHq1[2, 2] + 53447133*CHq1[3, 3] + 
            174910599*CHq3[1, 1] + 174910599*CHq3[2, 2] + 
            51001605*CHq3[3, 3] - 144812202*CHu[1, 1] - 
            144812202*CHu[2, 2]) + MW2*MZ2^12*(43625622*CHd[1, 1] + 
            43625622*CHd[2, 2] + 43625622*CHd[3, 3] + 317609266*CHe[1, 1] - 
            116615388*CHe[2, 2] - 116615388*CHe[3, 3] + 
            273136565*CHl1[1, 1] - 430540140*CHl1[2, 2] - 
            412103964*CHl1[3, 3] - 20073335*CHl3[1, 1] + 
            450923760*CHl3[2, 2] + 344086968*CHl3[3, 3] - 
            60172662*CHq1[1, 1] - 60172662*CHq1[2, 2] - 26114901*CHq1[3, 3] - 
            1651620*CHq3[1, 1] - 1651620*CHq3[2, 2] - 20812941*CHq3[3, 3] - 
            87251244*CHu[1, 1] - 87251244*CHu[2, 2]) - 1024*MW2^9*MZ2^4*
           (2727105*CHd[1, 1] + 2727105*CHd[2, 2] + 2727105*CHd[3, 3] - 
            12663071*CHe[1, 1] + 5394351*CHe[2, 2] + 5394351*CHe[3, 3] - 
            12824471*CHl1[1, 1] - 96729*CHl1[2, 2] - 1609809*CHl1[3, 3] - 
            1680744*CHl3[1, 1] + 51692826*CHl3[2, 2] + 20731623*CHl3[3, 3] - 
            3048225*CHq1[1, 1] - 3048225*CHq1[2, 2] + 365973*CHq1[3, 3] + 
            1074543*CHq3[1, 1] + 1074543*CHq3[2, 2] - 120087*CHq3[3, 3] - 
            5454210*CHu[1, 1] - 5454210*CHu[2, 2]) + 512*MW2^8*MZ2^5*
           (474735*CHd[1, 1] + 474735*CHd[2, 2] + 474735*CHd[3, 3] - 
            122334465*CHe[1, 1] + 64574160*CHe[2, 2] + 64574160*CHe[3, 3] - 
            88522421*CHl1[1, 1] + 79380348*CHl1[2, 2] + 69692064*CHl1[3, 3] + 
            100042433*CHl3[1, 1] + 120198018*CHl3[2, 2] - 
            10679532*CHl3[3, 3] - 2093763*CHq1[1, 1] - 2093763*CHq1[2, 2] - 
            4444395*CHq1[3, 3] - 12470523*CHq3[1, 1] - 12470523*CHq3[2, 2] - 
            5132715*CHq3[3, 3] - 949470*CHu[1, 1] - 949470*CHu[2, 2]) + 
          4096*MW2^10*MZ2^3*(467586*CHd[1, 1] + 467586*CHd[2, 2] + 
            467586*CHd[3, 3] + 3967586*CHe[1, 1] - 2383614*CHe[2, 2] - 
            2383614*CHe[3, 3] + 2613370*CHl1[1, 1] - 4095270*CHl1[2, 2] - 
            4115430*CHl1[3, 3] - 7079427*CHl3[1, 1] + 7102413*CHl3[2, 2] + 
            5893506*CHl3[3, 3] - 432090*CHq1[1, 1] - 432090*CHq1[2, 2] + 
            332514*CHq1[3, 3] + 971382*CHq3[1, 1] + 971382*CHq3[2, 2] + 
            295146*CHq3[3, 3] - 935172*CHu[1, 1] - 935172*CHu[2, 2]) - 
          16384*MW2^11*MZ2^2*(22140*CHd[1, 1] + 22140*CHd[2, 2] + 
            22140*CHd[3, 3] + 1049660*CHe[1, 1] - 557280*CHe[2, 2] - 
            557280*CHe[3, 3] + 868860*CHl1[1, 1] - 744480*CHl1[2, 2] - 
            740880*CHl1[3, 3] - 1398697*CHl3[1, 1] + 680283*CHl3[2, 2] + 
            807588*CHl3[3, 3] - 11340*CHq1[1, 1] - 11340*CHq1[2, 2] + 
            35460*CHq1[3, 3] + 138480*CHq3[1, 1] + 138480*CHq3[2, 2] + 
            44496*CHq3[3, 3] - 44280*CHu[1, 1] - 44280*CHu[2, 2]) - 
          1310720*MW2^12*MZ2*(93*CHd[1, 1] + 93*CHd[2, 2] + 93*CHd[3, 3] - 
            5507*CHe[1, 1] + 2643*CHe[2, 2] + 2643*CHe[3, 3] - 
            5111*CHl1[1, 1] + 3039*CHl1[2, 2] + 3039*CHl1[3, 3] + 
            6329*CHl3[1, 1] - 2361*CHl3[2, 2] - 3003*CHl3[3, 3] - 
            129*CHq1[1, 1] - 129*CHq1[2, 2] + 21*CHq1[3, 3] - 
            363*CHq3[1, 1] - 363*CHq3[2, 2] - 81*CHq3[3, 3] - 186*CHu[1, 1] - 
            186*CHu[2, 2]) + 7864320*MW2^13*(6*CHd[1, 1] + 6*CHd[2, 2] + 
            6*CHd[3, 3] - 154*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] - 
            154*CHl1[1, 1] + 66*CHl1[2, 2] + 66*CHl1[3, 3] + 159*CHl3[1, 1] - 
            61*CHl3[2, 2] - 66*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
            6*CHq1[3, 3] - 2*CHq3[1, 1] - 2*CHq3[2, 2] + 2*CHq3[3, 3] - 
            12*CHu[1, 1] - 12*CHu[2, 2]) + MZ2^13*(-3126570*CHd[1, 1] - 
            3126570*CHd[2, 2] - 3126570*CHd[3, 3] - 18333902*CHe[1, 1] + 
            6817668*CHe[2, 2] + 6817668*CHe[3, 3] - 21383629*CHl1[1, 1] + 
            28620708*CHl1[2, 2] + 28620708*CHl1[3, 3] - 1809401*CHl3[1, 1] - 
            30820896*CHl3[2, 2] - 21803040*CHl3[3, 3] + 4238970*CHq1[1, 1] + 
            4238970*CHq1[2, 2] + 2119485*CHq1[3, 3] + 370800*CHq3[1, 1] + 
            370800*CHq3[2, 2] + 1686885*CHq3[3, 3] + 6253140*CHu[1, 1] + 
            6253140*CHu[2, 2])) - 12*MT2^8*(-2*MW2 + MZ2)^2*
         (2*MW2^2 - MW2*MZ2 - MZ2^2)*(81920*MW2^8*(CHl3[1, 1] + CHl3[2, 2] - 
            2*CHq3[3, 3]) - 8*MW2^3*MZ2^5*(7764*CHd[1, 1] + 7764*CHd[2, 2] + 
            7764*CHd[3, 3] - 8086*CHe[1, 1] - 2616*CHe[2, 2] - 
            2616*CHe[3, 3] - 5278*CHl1[1, 1] - 2616*CHl1[2, 2] - 
            2616*CHl1[3, 3] + 43695*CHl3[1, 1] + 46357*CHl3[2, 2] + 
            2712*CHl3[3, 3] - 7764*CHq1[1, 1] - 7764*CHq1[2, 2] - 
            61722*CHq1[3, 3] - 9540*CHq3[1, 1] - 9540*CHq3[2, 2] - 
            53854*CHq3[3, 3] - 15528*CHu[1, 1] - 15528*CHu[2, 2] - 
            53070*CHu[3, 3]) + 32*MW2^4*MZ2^4*(9120*CHd[1, 1] + 
            9120*CHd[2, 2] + 9120*CHd[3, 3] - 8960*CHe[1, 1] - 
            6060*CHe[2, 2] - 6060*CHe[3, 3] - 8212*CHl1[1, 1] - 
            6060*CHl1[2, 2] - 6060*CHl1[3, 3] - 1183*CHl3[1, 1] + 
            969*CHl3[2, 2] - 1332*CHl3[3, 3] - 9120*CHq1[1, 1] - 
            9120*CHq1[2, 2] - 8964*CHq1[3, 3] + 8208*CHq3[1, 1] + 
            8208*CHq3[2, 2] + 3054*CHq3[3, 3] - 18240*CHu[1, 1] - 
            18240*CHu[2, 2] - 8508*CHu[3, 3]) + 5*MZ2^8*(-1416*CHd[1, 1] - 
            1416*CHd[2, 2] - 1416*CHd[3, 3] + 1468*CHe[1, 1] + 
            1056*CHe[2, 2] + 1056*CHe[3, 3] + 1262*CHl1[1, 1] + 
            1056*CHl1[2, 2] + 1056*CHl1[3, 3] + 721*CHl3[1, 1] + 
            515*CHl3[2, 2] + 1416*CHq1[1, 1] + 1416*CHq1[2, 2] - 
            837*CHq1[3, 3] - 1867*CHq3[3, 3] + 2832*CHu[1, 1] + 
            2832*CHu[2, 2] - 1545*CHu[3, 3]) - 2048*MW2^7*MZ2*
           (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 
            39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 
            39*CHl1[3, 3] - 34*CHl3[1, 1] - 54*CHl3[2, 2] - 39*CHl3[3, 3] - 
            21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 63*CHq3[1, 1] + 
            63*CHq3[2, 2] - 59*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2] + 
            60*CHu[3, 3]) + 1024*MW2^6*MZ2^2*(198*CHd[1, 1] + 198*CHd[2, 2] + 
            198*CHd[3, 3] - 202*CHe[1, 1] - 252*CHe[2, 2] - 252*CHe[3, 3] - 
            222*CHl1[1, 1] - 252*CHl1[2, 2] - 252*CHl1[3, 3] - 
            632*CHl3[1, 1] - 662*CHl3[2, 2] - 174*CHl3[3, 3] - 
            198*CHq1[1, 1] - 198*CHq1[2, 2] + 405*CHq1[3, 3] + 
            468*CHq3[1, 1] + 468*CHq3[2, 2] + 432*CHq3[3, 3] - 
            396*CHu[1, 1] - 396*CHu[2, 2] + 270*CHu[3, 3]) - 
          256*MW2^5*MZ2^3*(1422*CHd[1, 1] + 1422*CHd[2, 2] + 1422*CHd[3, 3] - 
            1434*CHe[1, 1] - 1287*CHe[2, 2] - 1287*CHe[3, 3] - 
            1454*CHl1[1, 1] - 1287*CHl1[2, 2] - 1287*CHl1[3, 3] - 
            2797*CHl3[1, 1] - 2630*CHl3[2, 2] - 591*CHl3[3, 3] - 
            1422*CHq1[1, 1] - 1422*CHq1[2, 2] + 945*CHq1[3, 3] + 
            2394*CHq3[1, 1] + 2394*CHq3[2, 2] + 2669*CHq3[3, 3] - 
            2844*CHu[1, 1] - 2844*CHu[2, 2] + 459*CHu[3, 3]) + 
          2*MW2*MZ2^7*(19476*CHd[1, 1] + 19476*CHd[2, 2] + 19476*CHd[3, 3] - 
            19862*CHe[1, 1] - 13536*CHe[2, 2] - 13536*CHe[3, 3] - 
            17214*CHl1[1, 1] - 13536*CHl1[2, 2] - 13536*CHl1[3, 3] - 
            21468*CHl3[1, 1] - 17790*CHl3[2, 2] - 2640*CHl3[3, 3] - 
            19476*CHq1[1, 1] - 19476*CHq1[2, 2] + 32427*CHq1[3, 3] + 
            10620*CHq3[1, 1] + 10620*CHq3[2, 2] + 51847*CHq3[3, 3] - 
            38952*CHu[1, 1] - 38952*CHu[2, 2] + 36855*CHu[3, 3]) - 
          4*MW2^2*MZ2^6*(14328*CHd[1, 1] + 14328*CHd[2, 2] + 
            14328*CHd[3, 3] - 13812*CHe[1, 1] - 10872*CHe[2, 2] - 
            10872*CHe[3, 3] - 13666*CHl1[1, 1] - 10872*CHl1[2, 2] - 
            10872*CHl1[3, 3] - 51603*CHl3[1, 1] - 48809*CHl3[2, 2] - 
            5448*CHl3[3, 3] - 14328*CHq1[1, 1] - 14328*CHq1[2, 2] + 
            69660*CHq1[3, 3] + 23904*CHq3[1, 1] + 23904*CHq3[2, 2] + 
            88338*CHq3[3, 3] - 28656*CHu[1, 1] - 28656*CHu[2, 2] + 
            64872*CHu[3, 3])) - MT2*MW2^4*
         (MZ2^15*(3126570*CHd[1, 1] + 3126570*CHd[2, 2] + 3126570*CHd[3, 3] + 
            18333902*CHe[1, 1] - 6817668*CHe[2, 2] - 6817668*CHe[3, 3] + 
            21383629*CHl1[1, 1] - 28620708*CHl1[2, 2] - 28620708*CHl1[3, 3] + 
            1809401*CHl3[1, 1] + 30820896*CHl3[2, 2] + 21803040*CHl3[3, 3] - 
            4238970*CHq1[1, 1] - 4238970*CHq1[2, 2] - 2119485*CHq1[3, 3] - 
            370800*CHq3[1, 1] - 370800*CHq3[2, 2] - 1686885*CHq3[3, 3] - 
            6253140*CHu[1, 1] - 6253140*CHu[2, 2]) + 7864320*MW2^15*
           (42*CHd[1, 1] + 42*CHd[2, 2] + 42*CHd[3, 3] - 1078*CHe[1, 1] + 
            462*CHe[2, 2] + 462*CHe[3, 3] - 1078*CHl1[1, 1] + 
            462*CHl1[2, 2] + 462*CHl1[3, 3] + 1115*CHl3[1, 1] - 
            425*CHl3[2, 2] - 462*CHl3[3, 3] - 42*CHq1[1, 1] - 42*CHq1[2, 2] + 
            42*CHq1[3, 3] - 14*CHq3[1, 1] - 14*CHq3[2, 2] + 16*CHq3[3, 3] - 
            84*CHu[1, 1] - 84*CHu[2, 2]) + 3*MW2*MZ2^14*
           (-18809754*CHd[1, 1] - 18809754*CHd[2, 2] - 18809754*CHd[3, 3] - 
            130212198*CHe[1, 1] + 48035940*CHe[2, 2] + 48035940*CHe[3, 3] - 
            119468687*CHl1[1, 1] + 181748244*CHl1[2, 2] + 
            175602852*CHl1[3, 3] + 4287847*CHl3[1, 1] - 
            191407598*CHl3[2, 2] - 143766376*CHl3[3, 3] + 
            25808634*CHq1[1, 1] + 25808634*CHq1[2, 2] + 11364207*CHq1[3, 3] + 
            1044940*CHq3[1, 1] + 1044940*CHq3[2, 2] + 9071587*CHq3[3, 3] + 
            37619508*CHu[1, 1] + 37619508*CHu[2, 2]) + 8*MW2^7*MZ2^8*
           (1141934301*CHd[1, 1] + 1141934301*CHd[2, 2] + 
            1141934301*CHd[3, 3] - 2870140845*CHe[1, 1] + 
            3302536050*CHe[2, 2] + 3302536050*CHe[3, 3] - 
            3740335827*CHl1[1, 1] - 3065821254*CHl1[2, 2] - 
            2907173646*CHl1[3, 3] + 9530380424*CHl3[1, 1] + 
            22681542981*CHl3[2, 2] + 8179254450*CHl3[3, 3] - 
            1810850013*CHq1[1, 1] - 1810850013*CHq1[2, 2] - 
            1395587385*CHq1[3, 3] - 2195405253*CHq3[1, 1] - 
            2195405253*CHq3[2, 2] - 1429765521*CHq3[3, 3] - 
            2283868602*CHu[1, 1] - 2283868602*CHu[2, 2] - 
            5901048*CHu[3, 3]) - 2*MW2^5*MZ2^10*(5529652317*CHd[1, 1] + 
            5529652317*CHd[2, 2] + 5529652317*CHd[3, 3] + 
            59774705183*CHe[1, 1] - 29613192642*CHe[2, 2] - 
            29613192642*CHe[3, 3] + 32158374727*CHl1[1, 1] - 
            57321374058*CHl1[2, 2] - 51268675266*CHl1[3, 3] - 
            43956612265*CHl3[1, 1] + 14054352726*CHl3[2, 2] + 
            42847786230*CHl3[3, 3] - 6146599293*CHq1[1, 1] - 
            6146599293*CHq1[2, 2] + 56533041*CHq1[3, 3] + 
            3919650207*CHq3[1, 1] + 3919650207*CHq3[2, 2] - 
            274952823*CHq3[3, 3] - 11059304634*CHu[1, 1] - 
            11059304634*CHu[2, 2] - 2986416*CHu[3, 3]) + 
          2*MW2^4*MZ2^11*(3042138207*CHd[1, 1] + 3042138207*CHd[2, 2] + 
            3042138207*CHd[3, 3] + 29397140585*CHe[1, 1] - 
            13123262550*CHe[2, 2] - 13123262550*CHe[3, 3] + 
            16357507936*CHl1[1, 1] - 30956599830*CHl1[2, 2] - 
            27954043878*CHl1[3, 3] - 16005212140*CHl3[1, 1] + 
            18081174726*CHl3[2, 2] + 24880806774*CHl3[3, 3] - 
            3763749639*CHq1[1, 1] - 3763749639*CHq1[2, 2] - 
            725333694*CHq1[3, 3] + 936118959*CHq3[1, 1] + 
            936118959*CHq3[2, 2] - 752393766*CHq3[3, 3] - 
            6084276414*CHu[1, 1] - 6084276414*CHu[2, 2] - 
            2209698*CHu[3, 3]) - 64*MW2^8*MZ2^7*(519551817*CHd[1, 1] + 
            519551817*CHd[2, 2] + 519551817*CHd[3, 3] + 3508665153*
             CHe[1, 1] - 1694857182*CHe[2, 2] - 1694857182*CHe[3, 3] + 
            1603080169*CHl1[1, 1] - 4001310618*CHl1[2, 2] - 
            3615142614*CHl1[3, 3] - 2442097525*CHl3[1, 1] + 
            3134930340*CHl3[2, 2] + 3714496410*CHl3[3, 3] - 
            596956245*CHq1[1, 1] - 596956245*CHq1[2, 2] - 
            48190296*CHq1[3, 3] + 201387387*CHq3[1, 1] + 
            201387387*CHq3[2, 2] - 91767540*CHq3[3, 3] - 
            1039103634*CHu[1, 1] - 1039103634*CHu[2, 2] - 842013*CHu[3, 3]) + 
          MW2^2*MZ2^13*(444995928*CHd[1, 1] + 444995928*CHd[2, 2] + 
            444995928*CHd[3, 3] + 3561755808*CHe[1, 1] - 
            1355811120*CHe[2, 2] - 1355811120*CHe[3, 3] + 
            2616287177*CHl1[1, 1] - 4475845584*CHl1[2, 2] - 
            4195586160*CHl1[3, 3] - 685424491*CHl3[1, 1] + 
            4327780932*CHl3[2, 2] + 3640963932*CHl3[3, 3] - 
            607384440*CHq1[1, 1] - 607384440*CHq1[2, 2] - 
            228086397*CHq1[3, 3] + 6907782*CHq3[1, 1] + 6907782*CHq3[2, 2] - 
            187932309*CHq3[3, 3] - 889991856*CHu[1, 1] - 
            889991856*CHu[2, 2] - 92700*CHu[3, 3]) - 1024*MW2^11*MZ2^4*
           (11137191*CHd[1, 1] + 11137191*CHd[2, 2] + 11137191*CHd[3, 3] - 
            168796569*CHe[1, 1] + 84933741*CHe[2, 2] + 84933741*CHe[3, 3] - 
            145356669*CHl1[1, 1] + 76877877*CHl1[2, 2] + 
            66551277*CHl1[3, 3] + 123773104*CHl3[1, 1] + 
            237203646*CHl3[2, 2] + 37964445*CHl3[3, 3] - 
            14125767*CHq1[1, 1] - 14125767*CHq1[2, 2] - 3512541*CHq1[3, 3] - 
            10473159*CHq3[1, 1] - 10473159*CHq3[2, 2] - 6657435*CHq3[3, 3] - 
            22274382*CHu[1, 1] - 22274382*CHu[2, 2] - 59616*CHu[3, 3]) - 
          65536*MW2^14*MZ2*(10077*CHd[1, 1] + 10077*CHd[2, 2] + 
            10077*CHd[3, 3] - 697003*CHe[1, 1] + 338457*CHe[2, 2] + 
            338457*CHe[3, 3] - 641563*CHl1[1, 1] + 393897*CHl1[2, 2] + 
            393897*CHl1[3, 3] + 809632*CHl3[1, 1] - 301308*CHl3[2, 2] - 
            388623*CHl3[3, 3] - 15117*CHq1[1, 1] - 15117*CHq1[2, 2] - 
            183*CHq1[3, 3] - 50049*CHq3[1, 1] - 50049*CHq3[2, 2] - 
            12843*CHq3[3, 3] - 20154*CHu[1, 1] - 20154*CHu[2, 2] - 
            180*CHu[3, 3]) - 32768*MW2^13*MZ2^2*(94026*CHd[1, 1] + 
            94026*CHd[2, 2] + 94026*CHd[3, 3] + 2755466*CHe[1, 1] - 
            1511814*CHe[2, 2] - 1511814*CHe[3, 3] + 2185966*CHl1[1, 1] - 
            2103654*CHl1[2, 2] - 2091054*CHl1[3, 3] - 3837462*CHl3[1, 1] + 
            1996038*CHl3[2, 2] + 2330418*CHl3[3, 3] - 61986*CHq1[1, 1] - 
            61986*CHq1[2, 2] + 127407*CHq1[3, 3] + 426390*CHq3[1, 1] + 
            426390*CHq3[2, 2] + 147234*CHq3[3, 3] - 188052*CHu[1, 1] - 
            188052*CHu[2, 2] + 990*CHu[3, 3]) + 4096*MW2^12*MZ2^3*
           (2939874*CHd[1, 1] + 2939874*CHd[2, 2] + 2939874*CHd[3, 3] + 
            9224978*CHe[1, 1] - 6907020*CHe[2, 2] - 6907020*CHe[3, 3] + 
            2766306*CHl1[1, 1] - 15766692*CHl1[2, 2] - 15965412*CHl1[3, 3] - 
            25048183*CHl3[1, 1] + 38186259*CHl3[2, 2] + 27386772*CHl3[3, 3] - 
            2875722*CHq1[1, 1] - 2875722*CHq1[2, 2] + 1704084*CHq1[3, 3] + 
            4439430*CHq3[1, 1] + 4439430*CHq3[2, 2] + 1311132*CHq3[3, 3] - 
            5879748*CHu[1, 1] - 5879748*CHu[2, 2] + 2394*CHu[3, 3]) + 
          64*MW2^9*MZ2^6*(564606051*CHd[1, 1] + 564606051*CHd[2, 2] + 
            564606051*CHd[3, 3] + 6720192835*CHe[1, 1] - 
            3608956824*CHe[2, 2] - 3608956824*CHe[3, 3] + 
            3861106863*CHl1[1, 1] - 6164501208*CHl1[2, 2] - 
            5578500120*CHl1[3, 3] - 6285559105*CHl3[1, 1] + 
            405621552*CHl3[2, 2] + 4473863208*CHl3[3, 3] - 
            556384659*CHq1[1, 1] - 556384659*CHq1[2, 2] + 
            227518863*CHq1[3, 3] + 838437681*CHq3[1, 1] + 
            838437681*CHq3[2, 2] + 184807035*CHq3[3, 3] - 
            1129212102*CHu[1, 1] - 1129212102*CHu[2, 2] + 180612*CHu[3, 3]) - 
          256*MW2^10*MZ2^5*(44858898*CHd[1, 1] + 44858898*CHd[2, 2] + 
            44858898*CHd[3, 3] + 1573169904*CHe[1, 1] - 856011528*CHe[2, 2] - 
            856011528*CHe[3, 3] + 1075592976*CHl1[1, 1] - 
            1178541936*CHl1[2, 2] - 1067437800*CHl1[3, 3] - 
            1536941629*CHl3[1, 1] - 738035037*CHl3[2, 2] + 
            575612784*CHl3[3, 3] - 26762490*CHq1[1, 1] - 
            26762490*CHq1[2, 2] + 71962488*CHq1[3, 3] + 
            207543846*CHq3[1, 1] + 207543846*CHq3[2, 2] + 
            75260652*CHq3[3, 3] - 89717796*CHu[1, 1] - 89717796*CHu[2, 2] + 
            318618*CHu[3, 3]) + MW2^3*MZ2^12*(-2059248864*CHd[1, 1] - 
            2059248864*CHd[2, 2] - 2059248864*CHd[3, 3] - 
            18333823784*CHe[1, 1] + 7471066944*CHe[2, 2] + 
            7471066944*CHe[3, 3] - 11344152911*CHl1[1, 1] + 
            21006448608*CHl1[2, 2] + 19255074816*CHl1[3, 3] + 
            6718480511*CHl3[1, 1] - 17033610426*CHl3[2, 2] - 
            17237633220*CHl3[3, 3] + 2719027776*CHq1[1, 1] + 
            2719027776*CHq1[2, 2] + 816537471*CHq1[3, 3] - 
            240415962*CHq3[1, 1] - 240415962*CHq3[2, 2] + 
            726211683*CHq3[3, 3] + 4118497728*CHu[1, 1] + 
            4118497728*CHu[2, 2] + 1069920*CHu[3, 3]) + 
          8*MW2^6*MZ2^9*(1110178104*CHd[1, 1] + 1110178104*CHd[2, 2] + 
            1110178104*CHd[3, 3] + 17313901512*CHe[1, 1] - 
            9752160372*CHe[2, 2] - 9752160372*CHe[3, 3] + 
            9910154069*CHl1[1, 1] - 13995105396*CHl1[2, 2] - 
            12416806356*CHl1[3, 3] - 17226090826*CHl3[1, 1] - 
            6878029395*CHl3[2, 2] + 8062079928*CHl3[3, 3] - 
            911112504*CHq1[1, 1] - 911112504*CHq1[2, 2] + 
            767947839*CHq1[3, 3] + 2252522790*CHq3[1, 1] + 
            2252522790*CHq3[2, 2] + 633419271*CHq3[3, 3] - 
            2220356208*CHu[1, 1] - 2220356208*CHu[2, 2] + 
            1323396*CHu[3, 3])) + MT2^2*MW2^3*
         (3*MZ2^15*(3225690*CHd[1, 1] + 3225690*CHd[2, 2] + 
            3225690*CHd[3, 3] + 18231142*CHe[1, 1] - 6891588*CHe[2, 2] - 
            6891588*CHe[3, 3] + 21295289*CHl1[1, 1] - 28694628*CHl1[2, 2] - 
            28694628*CHl1[3, 3] + 1800131*CHl3[1, 1] + 30826046*CHl3[2, 2] + 
            21803040*CHl3[3, 3] - 4338090*CHq1[1, 1] - 4338090*CHq1[2, 2] - 
            1952745*CHq1[3, 3] - 370800*CHq3[1, 1] - 370800*CHq3[2, 2] - 
            1571645*CHq3[3, 3] - 6451380*CHu[1, 1] - 6451380*CHu[2, 2]) + 
          15728640*MW2^15*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
            1617*CHe[1, 1] + 693*CHe[2, 2] + 693*CHe[3, 3] - 
            1617*CHl1[1, 1] + 693*CHl1[2, 2] + 693*CHl1[3, 3] + 
            1675*CHl3[1, 1] - 635*CHl3[2, 2] - 693*CHl3[3, 3] - 
            63*CHq1[1, 1] - 63*CHq1[2, 2] + 63*CHq1[3, 3] - 21*CHq3[1, 1] - 
            21*CHq3[2, 2] + 28*CHq3[3, 3] - 126*CHu[1, 1] - 126*CHu[2, 2]) + 
          8*MW2^7*MZ2^8*(9841911423*CHd[1, 1] + 9841911423*CHd[2, 2] + 
            9841911423*CHd[3, 3] + 76852430913*CHe[1, 1] - 
            34111177818*CHe[2, 2] - 34111177818*CHe[3, 3] + 
            38826007903*CHl1[1, 1] - 86062262370*CHl1[2, 2] - 
            77670134682*CHl1[3, 3] - 40548640868*CHl3[1, 1] + 
            65960157771*CHl3[2, 2] + 75436068390*CHl3[3, 3] - 
            12066364383*CHq1[1, 1] - 12066364383*CHq1[2, 2] - 
            2647131339*CHq1[3, 3] + 1386066729*CHq3[1, 1] + 
            1386066729*CHq3[2, 2] - 3148697859*CHq3[3, 3] - 
            19683822846*CHu[1, 1] - 19683822846*CHu[2, 2] - 
            36483264*CHu[3, 3]) - 8*MW2^6*MZ2^9*(2072663805*CHd[1, 1] + 
            2072663805*CHd[2, 2] + 2072663805*CHd[3, 3] + 
            6393563043*CHe[1, 1] + 805347150*CHe[2, 2] + 
            805347150*CHe[3, 3] + 2994118774*CHl1[1, 1] - 
            14965022442*CHl1[2, 2] - 13966040082*CHl1[3, 3] + 
            10870685696*CHl3[1, 1] + 37231575888*CHl3[2, 2] + 
            18193464522*CHl3[3, 3] - 3388701693*CHq1[1, 1] - 
            3388701693*CHq1[2, 2] - 2314892958*CHq1[3, 3] - 
            2962322079*CHq3[1, 1] - 2962322079*CHq3[2, 2] - 
            2206117950*CHq3[3, 3] - 4145327610*CHu[1, 1] - 
            4145327610*CHu[2, 2] - 15406740*CHu[3, 3]) + 
          2*MW2^4*MZ2^11*(4895115294*CHd[1, 1] + 4895115294*CHd[2, 2] + 
            4895115294*CHd[3, 3] + 50166198206*CHe[1, 1] - 
            23450026044*CHe[2, 2] - 23450026044*CHe[3, 3] + 
            26146479195*CHl1[1, 1] - 50122439940*CHl1[2, 2] - 
            44805060588*CHl1[3, 3] - 32340781057*CHl3[1, 1] + 
            21889405320*CHl3[2, 2] + 39725519712*CHl3[3, 3] - 
            5801141046*CHq1[1, 1] - 5801141046*CHq1[2, 2] - 
            670542693*CHq1[3, 3] + 2143209192*CHq3[1, 1] + 
            2143209192*CHq3[2, 2] - 907705821*CHq3[3, 3] - 
            9790230588*CHu[1, 1] - 9790230588*CHu[2, 2] - 
            12872286*CHu[3, 3]) - 2*MW2^5*MZ2^10*(4929060615*CHd[1, 1] + 
            4929060615*CHd[2, 2] + 4929060615*CHd[3, 3] + 
            66488990493*CHe[1, 1] - 37611333366*CHe[2, 2] - 
            37611333366*CHe[3, 3] + 32791918761*CHl1[1, 1] - 
            53797468398*CHl1[2, 2] - 46955720310*CHl1[3, 3] - 
            68127921019*CHl3[1, 1] - 22253084034*CHl3[2, 2] + 
            34848993762*CHl3[3, 3] - 4216170471*CHq1[1, 1] - 
            4216170471*CHq1[2, 2] + 2386620159*CHq1[3, 3] + 
            7474722789*CHq3[1, 1] + 7474722789*CHq3[2, 2] + 
            1609474983*CHq3[3, 3] - 9858121230*CHu[1, 1] - 
            9858121230*CHu[2, 2] - 4056480*CHu[3, 3]) - 64*MW2^8*MZ2^7*
           (2063618742*CHd[1, 1] + 2063618742*CHd[2, 2] + 
            2063618742*CHd[3, 3] + 21364279578*CHe[1, 1] - 
            10844584194*CHe[2, 2] - 10844584194*CHe[3, 3] + 
            11709613698*CHl1[1, 1] - 20705429622*CHl1[2, 2] - 
            18626690154*CHl1[3, 3] - 16759717427*CHl3[1, 1] + 
            5163860577*CHl3[2, 2] + 15628955910*CHl3[3, 3] - 
            2230663818*CHq1[1, 1] - 2230663818*CHq1[2, 2] + 
            193939203*CHq1[3, 3] + 1818628218*CHq3[1, 1] + 
            1818628218*CHq3[2, 2] + 62341623*CHq3[3, 3] - 
            4127237484*CHu[1, 1] - 4127237484*CHu[2, 2] - 
            2584431*CHu[3, 3]) + 2*MW2^2*MZ2^13*(516836703*CHd[1, 1] + 
            516836703*CHd[2, 2] + 516836703*CHd[3, 3] + 4229013301*
             CHe[1, 1] - 1626999366*CHe[2, 2] - 1626999366*CHe[3, 3] + 
            2966579870*CHl1[1, 1] - 5208314430*CHl1[2, 2] - 
            4852451910*CHl1[3, 3] - 963303005*CHl3[1, 1] + 
            4908451671*CHl3[2, 2] + 4256430438*CHl3[3, 3] - 
            702504831*CHq1[1, 1] - 702504831*CHq1[2, 2] - 
            233898792*CHq1[3, 3] + 19169799*CHq3[1, 1] + 
            19169799*CHq3[2, 2] - 200156130*CHq3[3, 3] - 
            1033673406*CHu[1, 1] - 1033673406*CHu[2, 2] - 766710*CHu[3, 3]) - 
          1024*MW2^11*MZ2^4*(46146141*CHd[1, 1] + 46146141*CHd[2, 2] + 
            46146141*CHd[3, 3] - 394931683*CHe[1, 1] + 188541855*CHe[2, 2] + 
            188541855*CHe[3, 3] - 362487455*CHl1[1, 1] + 
            116447895*CHl1[2, 2] + 84903615*CHl1[3, 3] + 
            174937347*CHl3[1, 1] + 912394125*CHl3[2, 2] + 
            279259695*CHl3[3, 3] - 54117981*CHq1[1, 1] - 
            54117981*CHq1[2, 2] - 2632599*CHq1[3, 3] - 5144829*CHq3[1, 1] - 
            5144829*CHq3[2, 2] - 12597129*CHq3[3, 3] - 92292282*CHu[1, 1] - 
            92292282*CHu[2, 2] - 302184*CHu[3, 3]) - 196608*MW2^14*MZ2*
           (11673*CHd[1, 1] + 11673*CHd[2, 2] + 11673*CHd[3, 3] - 
            740047*CHe[1, 1] + 357093*CHe[2, 2] + 357093*CHe[3, 3] - 
            684607*CHl1[1, 1] + 412533*CHl1[2, 2] + 412533*CHl1[3, 3] + 
            854538*CHl3[1, 1] - 317922*CHl3[2, 2] - 406947*CHl3[3, 3] - 
            16713*CHq1[1, 1] - 16713*CHq1[2, 2] + 1173*CHq1[3, 3] - 
            50861*CHq3[1, 1] - 50861*CHq3[2, 2] - 12367*CHq3[3, 3] - 
            23346*CHu[1, 1] - 23346*CHu[2, 2] - 420*CHu[3, 3]) - 
          16384*MW2^13*MZ2^2*(515820*CHd[1, 1] + 515820*CHd[2, 2] + 
            515820*CHd[3, 3] + 19612780*CHe[1, 1] - 10555140*CHe[2, 2] - 
            10555140*CHe[3, 3] + 15973540*CHl1[1, 1] - 14327940*CHl1[2, 2] - 
            14252340*CHl1[3, 3] - 26546239*CHl3[1, 1] + 13321401*CHl3[2, 2] + 
            15661884*CHl3[3, 3] - 303420*CHq1[1, 1] - 303420*CHq1[2, 2] + 
            752034*CHq1[3, 3] + 2769828*CHq3[1, 1] + 2769828*CHq3[2, 2] + 
            959964*CHq3[3, 3] - 1031640*CHu[1, 1] - 1031640*CHu[2, 2] + 
            16020*CHu[3, 3]) + 4096*MW2^12*MZ2^3*(9438030*CHd[1, 1] + 
            9438030*CHd[2, 2] + 9438030*CHd[3, 3] + 57065438*CHe[1, 1] - 
            36300708*CHe[2, 2] - 36300708*CHe[3, 3] + 32628462*CHl1[1, 1] - 
            68121324*CHl1[2, 2] - 68616684*CHl1[3, 3] - 
            113929099*CHl3[1, 1] + 134008395*CHl3[2, 2] + 
            104806188*CHl3[3, 3] - 8943174*CHq1[1, 1] - 8943174*CHq1[2, 2] + 
            5923260*CHq1[3, 3] + 17158362*CHq3[1, 1] + 17158362*CHq3[2, 2] + 
            5292996*CHq3[3, 3] - 18876060*CHu[1, 1] - 18876060*CHu[2, 2] + 
            46278*CHu[3, 3]) + 2*MW2*MZ2^14*(-74858730*CHd[1, 1] - 
            74858730*CHd[2, 2] - 74858730*CHd[3, 3] - 520599710*CHe[1, 1] + 
            193121844*CHe[2, 2] + 193121844*CHe[3, 3] - 
            461740522*CHl1[1, 1] + 718516572*CHl1[2, 2] + 
            690862308*CHl1[3, 3] + 26190481*CHl3[1, 1] - 
            753102705*CHl3[2, 2] - 570527172*CHl3[3, 3] + 
            102460290*CHq1[1, 1] + 102460290*CHq1[2, 2] + 
            40192860*CHq1[3, 3] + 2958390*CHq3[1, 1] + 2958390*CHq3[2, 2] + 
            32652570*CHq3[3, 3] + 149717460*CHu[1, 1] + 149717460*CHu[2, 2] + 
            46350*CHu[3, 3]) - 256*MW2^10*MZ2^5*(61010922*CHd[1, 1] + 
            61010922*CHd[2, 2] + 61010922*CHd[3, 3] + 5071256444*CHe[1, 1] - 
            2721549900*CHe[2, 2] - 2721549900*CHe[3, 3] + 
            3582982748*CHl1[1, 1] - 3535390884*CHl1[2, 2] - 
            3159712236*CHl1[3, 3] - 4562862963*CHl3[1, 1] - 
            3660195267*CHl3[2, 2] + 1145272188*CHl3[3, 3] + 
            2269662*CHq1[1, 1] + 2269662*CHq1[2, 2] + 207084180*CHq1[3, 3] + 
            597227646*CHq3[1, 1] + 597227646*CHq3[2, 2] + 
            235900080*CHq3[3, 3] - 122021844*CHu[1, 1] - 
            122021844*CHu[2, 2] + 2523510*CHu[3, 3]) + 64*MW2^9*MZ2^6*
           (1674900705*CHd[1, 1] + 1674900705*CHd[2, 2] + 
            1674900705*CHd[3, 3] + 27003774465*CHe[1, 1] - 
            14446894728*CHe[2, 2] - 14446894728*CHe[3, 3] + 
            16533982069*CHl1[1, 1] - 22942674408*CHl1[2, 2] - 
            20642127240*CHl1[3, 3] - 24416642845*CHl3[1, 1] - 
            5469090834*CHl3[2, 2] + 14020095000*CHl3[3, 3] - 
            1559570961*CHq1[1, 1] - 1559570961*CHq1[2, 2] + 
            903358893*CHq1[3, 3] + 3217932219*CHq3[1, 1] + 
            3217932219*CHq3[2, 2] + 847656465*CHq3[3, 3] - 
            3349801410*CHu[1, 1] - 3349801410*CHu[2, 2] + 
            5306580*CHu[3, 3]) + MW2^3*MZ2^12*(-4132199670*CHd[1, 1] - 
            4132199670*CHd[2, 2] - 4132199670*CHd[3, 3] - 
            38063141714*CHe[1, 1] + 15855653436*CHe[2, 2] + 
            15855653436*CHe[3, 3] - 22316590277*CHl1[1, 1] + 
            42343101276*CHl1[2, 2] + 38534582940*CHl1[3, 3] + 
            16058995437*CHl3[1, 1] - 31871113722*CHl3[2, 2] - 
            34789235016*CHl3[3, 3] + 5383626342*CHq1[1, 1] + 
            5383626342*CHq1[2, 2] + 1386118281*CHq1[3, 3] - 
            657201828*CHq3[1, 1] - 657201828*CHq3[2, 2] + 
            1327956861*CHq3[3, 3] + 8264399340*CHu[1, 1] + 
            8264399340*CHu[2, 2] + 9583596*CHu[3, 3])) + 
        MT2^7*(-7864320*MW2^13*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
            154*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] - 154*CHl1[1, 1] + 
            66*CHl1[2, 2] + 66*CHl1[3, 3] + 155*CHl3[1, 1] - 65*CHl3[2, 2] - 
            66*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] - 
            2*CHq3[1, 1] - 2*CHq3[2, 2] + 16*CHq3[3, 3] - 12*CHu[1, 1] - 
            12*CHu[2, 2]) - 2*MW2^3*MZ2^10*(593030697*CHd[1, 1] + 
            593030697*CHd[2, 2] + 593030697*CHd[3, 3] + 5443677835*
             CHe[1, 1] - 2266463274*CHe[2, 2] - 2266463274*CHe[3, 3] + 
            3285290907*CHl1[1, 1] - 6098977266*CHl1[2, 2] - 
            5571793194*CHl1[3, 3] - 2235775181*CHl3[1, 1] + 
            4623153558*CHl3[2, 2] + 4989971982*CHl3[3, 3] - 
            772860489*CHq1[1, 1] - 772860489*CHq1[2, 2] - 
            225704667*CHq1[3, 3] + 86833587*CHq3[1, 1] + 
            86833587*CHq3[2, 2] - 234593427*CHq3[3, 3] - 
            1186061394*CHu[1, 1] - 1186061394*CHu[2, 2] - 
            25314480*CHu[3, 3]) + 8*MW2^4*MZ2^9*(414569604*CHd[1, 1] + 
            414569604*CHd[2, 2] + 414569604*CHd[3, 3] + 4031494020*
             CHe[1, 1] - 1827887484*CHe[2, 2] - 1827887484*CHe[3, 3] + 
            2276420937*CHl1[1, 1] - 4218544956*CHl1[2, 2] - 
            3814389660*CHl1[3, 3] - 2266498418*CHl3[1, 1] + 
            2310247017*CHl3[2, 2] + 3347713584*CHl3[3, 3] - 
            506131428*CHq1[1, 1] - 506131428*CHq1[2, 2] - 
            100636989*CHq1[3, 3] + 146474538*CHq3[1, 1] + 
            146474538*CHq3[2, 2] - 106415973*CHq3[3, 3] - 
            829139208*CHu[1, 1] - 829139208*CHu[2, 2] - 10231452*CHu[3, 3]) + 
          2*MW2^2*MZ2^11*(143548827*CHd[1, 1] + 143548827*CHd[2, 2] + 
            143548827*CHd[3, 3] + 1212561281*CHe[1, 1] - 
            466660590*CHe[2, 2] - 466660590*CHe[3, 3] + 
            839032376*CHl1[1, 1] - 1475138958*CHl1[2, 2] - 
            1371881598*CHl1[3, 3] - 294443844*CHl3[1, 1] + 
            1371261726*CHl3[2, 2] + 1208725518*CHl3[3, 3] - 
            195542403*CHq1[1, 1] - 195542403*CHq1[2, 2] - 
            67496718*CHq1[3, 3] + 5077227*CHq3[1, 1] + 5077227*CHq3[2, 2] - 
            67729314*CHq3[3, 3] - 287097654*CHu[1, 1] - 287097654*CHu[2, 2] - 
            6860178*CHu[3, 3]) - 256*MW2^8*MZ2^5*(1959666*CHd[1, 1] + 
            1959666*CHd[2, 2] + 1959666*CHd[3, 3] - 245664288*CHe[1, 1] + 
            128664840*CHe[2, 2] + 128664840*CHe[3, 3] - 
            177874360*CHl1[1, 1] + 158277216*CHl1[2, 2] + 
            138900648*CHl1[3, 3] + 201118021*CHl3[1, 1] + 
            241775229*CHl3[2, 2] - 21261072*CHl3[3, 3] - 5197722*CHq1[1, 1] - 
            5197722*CHq1[2, 2] - 11607672*CHq1[3, 3] - 24689082*CHq3[1, 1] - 
            24689082*CHq3[2, 2] - 11500824*CHq3[3, 3] - 3919332*CHu[1, 1] - 
            3919332*CHu[2, 2] - 2449206*CHu[3, 3]) + 
          MZ2^13*(3211530*CHd[1, 1] + 3211530*CHd[2, 2] + 3211530*CHd[3, 3] + 
            18245822*CHe[1, 1] - 6881028*CHe[2, 2] - 6881028*CHe[3, 3] + 
            21307909*CHl1[1, 1] - 28684068*CHl1[2, 2] - 28684068*CHl1[3, 3] + 
            1920641*CHl3[1, 1] + 30944496*CHl3[2, 2] + 21803040*CHl3[3, 3] - 
            4323930*CHq1[1, 1] - 4323930*CHq1[2, 2] - 1883865*CHq1[3, 3] - 
            370800*CHq3[1, 1] - 370800*CHq3[2, 2] - 1760265*CHq3[3, 3] - 
            6423060*CHu[1, 1] - 6423060*CHu[2, 2] - 92700*CHu[3, 3]) + 
          65536*MW2^12*MZ2*(1419*CHd[1, 1] + 1419*CHd[2, 2] + 
            1419*CHd[3, 3] - 109741*CHe[1, 1] + 53679*CHe[2, 2] + 
            53679*CHe[3, 3] - 101821*CHl1[1, 1] + 61599*CHl1[2, 2] + 
            61599*CHl1[3, 3] + 127024*CHl3[1, 1] - 46356*CHl3[2, 2] - 
            59241*CHl3[3, 3] - 2139*CHq1[1, 1] - 2139*CHq1[2, 2] - 
            1281*CHq1[3, 3] - 8583*CHq3[1, 1] - 8583*CHq3[2, 2] + 
            1899*CHq3[3, 3] - 2838*CHu[1, 1] - 2838*CHu[2, 2] - 
            1260*CHu[3, 3]) + 1024*MW2^9*MZ2^4*(3236001*CHd[1, 1] + 
            3236001*CHd[2, 2] + 3236001*CHd[3, 3] - 13172543*CHe[1, 1] + 
            4989135*CHe[2, 2] + 4989135*CHe[3, 3] - 13323275*CHl1[1, 1] - 
            501945*CHl1[2, 2] - 2015025*CHl1[3, 3] - 2168910*CHl3[1, 1] + 
            51298248*CHl3[2, 2] + 20586255*CHl3[3, 3] - 3557121*CHq1[1, 1] - 
            3557121*CHq1[2, 2] + 252645*CHq1[3, 3] + 1769199*CHq3[1, 1] + 
            1769199*CHq3[2, 2] + 708747*CHq3[3, 3] - 6472002*CHu[1, 1] - 
            6472002*CHu[2, 2] + 4896*CHu[3, 3]) + 32768*MW2^11*MZ2^2*
           (16425*CHd[1, 1] + 16425*CHd[2, 2] + 16425*CHd[3, 3] + 
            519505*CHe[1, 1] - 286155*CHe[2, 2] - 286155*CHe[3, 3] + 
            428685*CHl1[1, 1] - 379755*CHl1[2, 2] - 377955*CHl1[3, 3] - 
            713657*CHl3[1, 1] + 324063*CHl3[2, 2] + 397917*CHl3[3, 3] - 
            11025*CHq1[1, 1] - 11025*CHq1[2, 2] + 30132*CHq1[3, 3] + 
            82659*CHq3[1, 1] + 82659*CHq3[2, 2] + 28557*CHq3[3, 3] - 
            32850*CHu[1, 1] - 32850*CHu[2, 2] + 9810*CHu[3, 3]) - 
          4096*MW2^10*MZ2^3*(572706*CHd[1, 1] + 572706*CHd[2, 2] + 
            572706*CHd[3, 3] + 3861074*CHe[1, 1] - 2495592*CHe[2, 2] - 
            2495592*CHe[3, 3] + 2501458*CHl1[1, 1] - 4207248*CHl1[2, 2] - 
            4227408*CHl1[3, 3] - 7296681*CHl3[1, 1] + 6885093*CHl3[2, 2] + 
            5828544*CHl3[3, 3] - 537210*CHq1[1, 1] - 537210*CHq1[2, 2] + 
            443916*CHq1[3, 3] + 1179390*CHq3[1, 1] + 1179390*CHq3[2, 2] + 
            537672*CHq3[3, 3] - 1145412*CHu[1, 1] - 1145412*CHu[2, 2] + 
            103158*CHu[3, 3]) + MW2*MZ2^12*(-43753206*CHd[1, 1] - 
            43753206*CHd[2, 2] - 43753206*CHd[3, 3] - 317484898*CHe[1, 1] + 
            116686812*CHe[2, 2] + 116686812*CHe[3, 3] - 
            273026309*CHl1[1, 1] + 430611564*CHl1[2, 2] + 
            412175388*CHl1[3, 3] + 19312127*CHl3[1, 1] - 
            451723800*CHl3[2, 2] - 344023608*CHl3[3, 3] + 
            60300246*CHq1[1, 1] + 60300246*CHq1[2, 2] + 23212293*CHq1[3, 3] + 
            1396740*CHq3[1, 1] + 1396740*CHq3[2, 2] + 22341933*CHq3[3, 3] + 
            87506412*CHu[1, 1] + 87506412*CHu[2, 2] + 1811520*CHu[3, 3]) - 
          8*MW2^5*MZ2^8*(783602931*CHd[1, 1] + 783602931*CHd[2, 2] + 
            783602931*CHd[3, 3] + 8321726829*CHe[1, 1] - 
            4071160290*CHe[2, 2] - 4071160290*CHe[3, 3] + 
            4665289819*CHl1[1, 1] - 8142475242*CHl1[2, 2] - 
            7323349602*CHl1[3, 3] - 5812554868*CHl3[1, 1] + 
            2391107799*CHl3[2, 2] + 6054449886*CHl3[3, 3] - 
            886294515*CHq1[1, 1] - 886294515*CHq1[2, 2] - 
            33856575*CHq1[3, 3] + 543145845*CHq3[1, 1] + 
            543145845*CHq3[2, 2] - 32821359*CHq3[3, 3] - 
            1567205862*CHu[1, 1] - 1567205862*CHu[2, 2] + 
            4933368*CHu[3, 3]) + 64*MW2^6*MZ2^7*(118126623*CHd[1, 1] + 
            118126623*CHd[2, 2] + 118126623*CHd[3, 3] + 1522628265*
             CHe[1, 1] - 788614914*CHe[2, 2] - 788614914*CHe[3, 3] + 
            890387999*CHl1[1, 1] - 1375150854*CHl1[2, 2] - 
            1233790410*CHl1[3, 3] - 1237272679*CHl3[1, 1] - 
            39112872*CHl3[2, 2] + 908033430*CHl3[3, 3] - 
            122014227*CHq1[1, 1] - 122014227*CHq1[2, 2] + 
            29697168*CHq1[3, 3] + 146635269*CHq3[1, 1] + 
            146635269*CHq3[2, 2] + 33010350*CHq3[3, 3] - 
            236253246*CHu[1, 1] - 236253246*CHu[2, 2] + 6622101*CHu[3, 3]) - 
          64*MW2^7*MZ2^6*(73727229*CHd[1, 1] + 73727229*CHd[2, 2] + 
            73727229*CHd[3, 3] + 1546774185*CHe[1, 1] - 825015720*CHe[2, 2] - 
            825015720*CHe[3, 3] + 983727741*CHl1[1, 1] - 
            1245227880*CHl1[2, 2] - 1113765672*CHl1[3, 3] - 
            1359611189*CHl3[1, 1] - 617943186*CHl3[2, 2] + 
            639080664*CHl3[3, 3] - 64417485*CHq1[1, 1] - 
            64417485*CHq1[2, 2] + 62072121*CHq1[3, 3] + 
            179881839*CHq3[1, 1] + 179881839*CHq3[2, 2] + 
            66883341*CHq3[3, 3] - 147454458*CHu[1, 1] - 147454458*CHu[2, 2] + 
            12335580*CHu[3, 3])) + MT2^3*MW2^2*
         (-3*MZ2^15*(3282330*CHd[1, 1] + 3282330*CHd[2, 2] + 
            3282330*CHd[3, 3] + 18172422*CHe[1, 1] - 6933828*CHe[2, 2] - 
            6933828*CHe[3, 3] + 21244809*CHl1[1, 1] - 28736868*CHl1[2, 2] - 
            28736868*CHl1[3, 3] + 1863991*CHl3[1, 1] + 30898146*CHl3[2, 2] + 
            21803040*CHl3[3, 3] - 4394730*CHq1[1, 1] - 4394730*CHq1[2, 2] - 
            1857465*CHq1[3, 3] - 370800*CHq3[1, 1] - 370800*CHq3[2, 2] - 
            1558765*CHq3[3, 3] - 6564660*CHu[1, 1] - 6564660*CHu[2, 2]) - 
          7864320*MW2^15*(210*CHd[1, 1] + 210*CHd[2, 2] + 210*CHd[3, 3] - 
            5390*CHe[1, 1] + 2310*CHe[2, 2] + 2310*CHe[3, 3] - 
            5390*CHl1[1, 1] + 2310*CHl1[2, 2] + 2310*CHl1[3, 3] + 
            5589*CHl3[1, 1] - 2111*CHl3[2, 2] - 2310*CHl3[3, 3] - 
            210*CHq1[1, 1] - 210*CHq1[2, 2] + 210*CHq1[3, 3] - 
            70*CHq3[1, 1] - 70*CHq3[2, 2] + 112*CHq3[3, 3] - 420*CHu[1, 1] - 
            420*CHu[2, 2]) - 8*MW2^7*MZ2^8*(25232520705*CHd[1, 1] + 
            25232520705*CHd[2, 2] + 25232520705*CHd[3, 3] + 
            254565104079*CHe[1, 1] - 122438138982*CHe[2, 2] - 
            122438138982*CHe[3, 3] + 140032674953*CHl1[1, 1] - 
            254849070462*CHl1[2, 2] - 229334766054*CHl1[3, 3] - 
            171200538020*CHl3[1, 1] + 98022720069*CHl3[2, 2] + 
            196577995482*CHl3[3, 3] - 29050160001*CHq1[1, 1] - 
            29050160001*CHq1[2, 2] - 2089907877*CHq1[3, 3] + 
            14573499351*CHq3[1, 1] + 14573499351*CHq3[2, 2] - 
            3170180613*CHq3[3, 3] - 50465041410*CHu[1, 1] - 
            50465041410*CHu[2, 2] - 68989176*CHu[3, 3]) + 
          8*MW2^6*MZ2^9*(11703322212*CHd[1, 1] + 11703322212*CHd[2, 2] + 
            11703322212*CHd[3, 3] + 104536800084*CHe[1, 1] - 
            45087274500*CHe[2, 2] - 45087274500*CHe[3, 3] + 
            58265681187*CHl1[1, 1] - 114683423460*CHl1[2, 2] - 
            103930638756*CHl1[3, 3] - 50089209178*CHl3[1, 1] + 
            81342814815*CHl3[2, 2] + 95329017216*CHl3[3, 3] - 
            14814683556*CHq1[1, 1] - 14814683556*CHq1[2, 2] - 
            3649240263*CHq1[3, 3] + 1812078534*CHq3[1, 1] + 
            1812078534*CHq3[2, 2] - 3847986351*CHq3[3, 3] - 
            23406644424*CHu[1, 1] - 23406644424*CHu[2, 2] - 
            47066940*CHu[3, 3]) + MW2^3*MZ2^12*(2037607284*CHd[1, 1] + 
            2037607284*CHd[2, 2] + 2037607284*CHd[3, 3] + 
            21540762220*CHe[1, 1] - 9522719400*CHe[2, 2] - 
            9522719400*CHe[3, 3] + 10144707995*CHl1[1, 1] - 
            21530437032*CHl1[2, 2] - 19012598760*CHl1[3, 3] - 
            12823315373*CHl3[1, 1] + 11847138072*CHl3[2, 2] + 
            17887725804*CHl3[3, 3] - 2537439636*CHq1[1, 1] - 
            2537439636*CHq1[2, 2] - 364155819*CHq1[3, 3] + 
            617749566*CHq3[1, 1] + 617749566*CHq3[2, 2] - 
            514595307*CHq3[3, 3] - 4075214568*CHu[1, 1] - 
            4075214568*CHu[2, 2] - 20612448*CHu[3, 3]) + 1024*MW2^11*MZ2^4*
           (92968419*CHd[1, 1] + 92968419*CHd[2, 2] + 92968419*CHd[3, 3] - 
            492136957*CHe[1, 1] + 217504725*CHe[2, 2] + 217504725*CHe[3, 3] - 
            488919553*CHl1[1, 1] + 34302525*CHl1[2, 2] - 
            18828075*CHl1[3, 3] + 14794938*CHl3[1, 1] + 1783389636*
             CHl3[2, 2] + 688269621*CHl3[3, 3] - 104726019*CHq1[1, 1] - 
            104726019*CHq1[2, 2] + 5102895*CHq1[3, 3] + 27165549*CHq3[1, 1] + 
            27165549*CHq3[2, 2] - 9819375*CHq3[3, 3] - 185936838*CHu[1, 1] - 
            185936838*CHu[2, 2] - 537120*CHu[3, 3]) + 3*MW2*MZ2^14*
           (44978166*CHd[1, 1] + 44978166*CHd[2, 2] + 44978166*CHd[3, 3] + 
            316221538*CHe[1, 1] - 117580572*CHe[2, 2] - 117580572*CHe[3, 3] + 
            271937449*CHl1[1, 1] - 431505324*CHl1[2, 2] - 
            413069148*CHl1[3, 3] - 20013237*CHl3[1, 1] + 
            451217790*CHl3[2, 2] + 343970808*CHl3[3, 3] - 
            61525206*CHq1[1, 1] - 61525206*CHq1[2, 2] - 22140093*CHq1[3, 3] - 
            1184340*CHq3[1, 1] - 1184340*CHq3[2, 2] - 18970673*CHq3[3, 3] - 
            89956332*CHu[1, 1] - 89956332*CHu[2, 2] - 92700*CHu[3, 3]) + 
          65536*MW2^14*MZ2*(63777*CHd[1, 1] + 63777*CHd[2, 2] + 
            63777*CHd[3, 3] - 3853703*CHe[1, 1] + 1852557*CHe[2, 2] + 
            1852557*CHe[3, 3] - 3576503*CHl1[1, 1] + 2129757*CHl1[2, 2] + 
            2129757*CHl1[3, 3] + 4435472*CHl3[1, 1] - 1646268*CHl3[2, 2] - 
            2099643*CHl3[3, 3] - 88977*CHq1[1, 1] - 88977*CHq1[2, 2] + 
            9597*CHq1[3, 3] - 258069*CHq3[1, 1] - 258069*CHq3[2, 2] - 
            57423*CHq3[3, 3] - 127554*CHu[1, 1] - 127554*CHu[2, 2] - 
            3780*CHu[3, 3]) + 32768*MW2^13*MZ2^2*(401913*CHd[1, 1] + 
            401913*CHd[2, 2] + 401913*CHd[3, 3] + 18247553*CHe[1, 1] - 
            9716427*CHe[2, 2] - 9716427*CHe[3, 3] + 15082293*CHl1[1, 1] - 
            12992427*CHl1[2, 2] - 12929427*CHl1[3, 3] - 24309877*CHl3[1, 1] + 
            11914203*CHl3[2, 2] + 14078637*CHl3[3, 3] - 212913*CHq1[1, 1] - 
            212913*CHq1[2, 2] + 625194*CHq1[3, 3] + 2444451*CHq3[1, 1] + 
            2444451*CHq3[2, 2] + 852285*CHq3[3, 3] - 803826*CHu[1, 1] - 
            803826*CHu[2, 2] + 26550*CHu[3, 3]) - 4096*MW2^12*MZ2^3*
           (16476750*CHd[1, 1] + 16476750*CHd[2, 2] + 16476750*CHd[3, 3] + 
            133550494*CHe[1, 1] - 80810784*CHe[2, 2] - 80810784*CHe[3, 3] + 
            86539454*CHl1[1, 1] - 140338584*CHl1[2, 2] - 
            141044184*CHl1[3, 3] - 240117267*CHl3[1, 1] + 
            248005095*CHl3[2, 2] + 203521320*CHl3[3, 3] - 
            15268950*CHq1[1, 1] - 15268950*CHq1[2, 2] + 10855620*CHq1[3, 3] + 
            33535842*CHq3[1, 1] + 33535842*CHq3[2, 2] + 10793376*CHq3[3, 3] - 
            32953500*CHu[1, 1] - 32953500*CHu[2, 2] + 214434*CHu[3, 3]) + 
          64*MW2^8*MZ2^7*(4047853245*CHd[1, 1] + 4047853245*CHd[2, 2] + 
            4047853245*CHd[3, 3] + 50452362687*CHe[1, 1] - 
            25975133862*CHe[2, 2] - 25975133862*CHe[3, 3] + 
            29133246157*CHl1[1, 1] - 46148543250*CHl1[2, 2] - 
            41433446526*CHl1[3, 3] - 40728608129*CHl3[1, 1] + 
            1673123148*CHl3[2, 2] + 31556275746*CHl3[3, 3] - 
            4222776057*CHq1[1, 1] - 4222776057*CHq1[2, 2] + 
            773100456*CHq1[3, 3] + 4691847423*CHq3[1, 1] + 
            4691847423*CHq3[2, 2] + 610916742*CHq3[3, 3] - 
            8095706490*CHu[1, 1] - 8095706490*CHu[2, 2] + 
            3198375*CHu[3, 3]) + MW2^2*MZ2^13*(-768305940*CHd[1, 1] - 
            768305940*CHd[2, 2] - 768305940*CHd[3, 3] - 6616992500*
             CHe[1, 1] + 2572930248*CHe[2, 2] + 2572930248*CHe[3, 3] - 
            4271106889*CHl1[1, 1] + 7860694056*CHl1[2, 2] + 
            7241149896*CHl1[3, 3] + 1850616307*CHl3[1, 1] - 
            7131290052*CHl3[2, 2] - 6486723828*CHl3[3, 3] + 
            1041333396*CHq1[1, 1] + 1041333396*CHq1[2, 2] + 
            301240425*CHq1[3, 3] - 53828802*CHq3[1, 1] - 
            53828802*CHq3[2, 2] + 282517377*CHq3[3, 3] + 
            1536611880*CHu[1, 1] + 1536611880*CHu[2, 2] + 
            3951360*CHu[3, 3]) + 256*MW2^10*MZ2^5*(753162*CHd[1, 1] + 
            753162*CHd[2, 2] + 753162*CHd[3, 3] + 8742234432*CHe[1, 1] - 
            4644836088*CHe[2, 2] - 4644836088*CHe[3, 3] + 
            6310143416*CHl1[1, 1] - 5763428736*CHl1[2, 2] - 
            5086216536*CHl1[3, 3] - 7332168251*CHl3[1, 1] - 
            8060694483*CHl3[2, 2] + 1025932272*CHl3[3, 3] + 
            114282606*CHq1[1, 1] + 114282606*CHq1[2, 2] + 
            332725992*CHq1[3, 3] + 938998734*CHq3[1, 1] + 
            938998734*CHq3[2, 2] + 400610064*CHq3[3, 3] - 1506324*CHu[1, 1] - 
            1506324*CHu[2, 2] + 7762050*CHu[3, 3]) + 2*MW2^4*MZ2^11*
           (168426705*CHd[1, 1] + 168426705*CHd[2, 2] + 168426705*CHd[3, 3] - 
            6061318565*CHe[1, 1] + 5521868934*CHe[2, 2] + 
            5521868934*CHe[3, 3] + 1946842588*CHl1[1, 1] - 
            1086984282*CHl1[2, 2] - 2322840234*CHl1[3, 3] + 
            16948176096*CHl3[1, 1] + 20349504930*CHl3[2, 2] + 
            2131179306*CHl3[3, 3] - 889459977*CHq1[1, 1] - 
            889459977*CHq1[2, 2] - 1259268558*CHq1[3, 3] - 
            1572238407*CHq3[1, 1] - 1572238407*CHq3[2, 2] - 
            825661602*CHq3[3, 3] - 336853410*CHu[1, 1] - 
            336853410*CHu[2, 2] + 19079802*CHu[3, 3]) - 64*MW2^9*MZ2^6*
           (2698086039*CHd[1, 1] + 2698086039*CHd[2, 2] + 
            2698086039*CHd[3, 3] + 53541725715*CHe[1, 1] - 
            28575801672*CHe[2, 2] - 28575801672*CHe[3, 3] + 
            33843730767*CHl1[1, 1] - 43546799112*CHl1[2, 2] - 
            39018249672*CHl1[3, 3] - 47270977459*CHl3[1, 1] - 
            18738680754*CHl3[2, 2] + 23408134968*CHl3[3, 3] - 
            2387658759*CHq1[1, 1] - 2387658759*CHq1[2, 2] + 
            1774958235*CHq1[3, 3] + 6194620269*CHq3[1, 1] + 
            6194620269*CHq3[2, 2] + 1809121623*CHq3[3, 3] - 
            5396172078*CHu[1, 1] - 5396172078*CHu[2, 2] + 
            25607124*CHu[3, 3]) + 2*MW2^5*MZ2^10*(-11742262743*CHd[1, 1] - 
            11742262743*CHd[2, 2] - 11742262743*CHd[3, 3] - 
            90279391541*CHe[1, 1] + 30742924134*CHe[2, 2] + 
            30742924134*CHe[3, 3] - 58651286205*CHl1[1, 1] + 
            116025134430*CHl1[2, 2] + 107403199590*CHl1[3, 3] + 
            8922181399*CHl3[1, 1] - 132776157150*CHl3[2, 2] - 
            101917611330*CHl3[3, 3] + 16804006455*CHq1[1, 1] + 
            16804006455*CHq1[2, 2] + 6912320829*CHq1[3, 3] + 
            3129168675*CHq3[1, 1] + 3129168675*CHq3[2, 2] + 
            6229655781*CHq3[3, 3] + 23484525486*CHu[1, 1] + 
            23484525486*CHu[2, 2] + 28272528*CHu[3, 3])) + 
        MT2^6*(MZ2^14*(3296490*CHd[1, 1] + 3296490*CHd[2, 2] + 
            3296490*CHd[3, 3] + 18157742*CHe[1, 1] - 6944388*CHe[2, 2] - 
            6944388*CHe[3, 3] + 21232189*CHl1[1, 1] - 28747428*CHl1[2, 2] - 
            28747428*CHl1[3, 3] + 1877381*CHl3[1, 1] + 30913596*CHl3[2, 2] + 
            21803040*CHl3[3, 3] - 4408890*CHq1[1, 1] - 4408890*CHq1[2, 2] - 
            1833645*CHq1[3, 3] - 370800*CHq3[1, 1] - 370800*CHq3[2, 2] - 
            1648245*CHq3[3, 3] - 6592980*CHu[1, 1] - 6592980*CHu[2, 2]) + 
          15728640*MW2^14*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
            539*CHe[1, 1] + 231*CHe[2, 2] + 231*CHe[3, 3] - 539*CHl1[1, 1] + 
            231*CHl1[2, 2] + 231*CHl1[3, 3] + 555*CHl3[1, 1] - 
            215*CHl3[2, 2] - 231*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
            21*CHq1[3, 3] - 7*CHq3[1, 1] - 7*CHq3[2, 2] + 28*CHq3[3, 3] - 
            42*CHu[1, 1] - 42*CHu[2, 2]) + 2*MW2^4*MZ2^10*
           (5826650175*CHd[1, 1] + 5826650175*CHd[2, 2] + 
            5826650175*CHd[3, 3] + 54215433637*CHe[1, 1] - 
            23191250166*CHe[2, 2] - 23191250166*CHe[3, 3] + 
            32085379449*CHl1[1, 1] - 59581477998*CHl1[2, 2] - 
            54274568310*CHl1[3, 3] - 24843805255*CHl3[1, 1] + 
            41478560994*CHl3[2, 2] + 48310481730*CHl3[3, 3] - 
            7451706015*CHq1[1, 1] - 7451706015*CHq1[2, 2] - 
            1839345777*CHq1[3, 3] + 1235902077*CHq3[1, 1] + 
            1235902077*CHq3[2, 2] - 1877319849*CHq3[3, 3] - 
            11653300350*CHu[1, 1] - 11653300350*CHu[2, 2] - 
            81720864*CHu[3, 3]) - 8*MW2^5*MZ2^9*(3664275135*CHd[1, 1] + 
            3664275135*CHd[2, 2] + 3664275135*CHd[3, 3] + 
            36564150081*CHe[1, 1] - 16853497638*CHe[2, 2] - 
            16853497638*CHe[3, 3] + 20617919794*CHl1[1, 1] - 
            37659414894*CHl1[2, 2] - 34011202182*CHl1[3, 3] - 
            21715768716*CHl3[1, 1] + 18520303620*CHl3[2, 2] + 
            29487374766*CHl3[3, 3] - 4407899487*CHq1[1, 1] - 
            4407899487*CHq1[2, 2] - 690744738*CHq1[3, 3] + 
            1570793067*CHq3[1, 1] + 1570793067*CHq3[2, 2] - 
            750310434*CHq3[3, 3] - 7328550270*CHu[1, 1] - 
            7328550270*CHu[2, 2] - 30815316*CHu[3, 3]) - 
          2*MW2^3*MZ2^11*(1616786958*CHd[1, 1] + 1616786958*CHd[2, 2] + 
            1616786958*CHd[3, 3] + 13912527462*CHe[1, 1] - 
            5546755020*CHe[2, 2] - 5546755020*CHe[3, 3] + 
            9141406547*CHl1[1, 1] - 16438617588*CHl1[2, 2] - 
            15188631996*CHl1[3, 3] - 4337235941*CHl3[1, 1] + 
            14185075164*CHl3[2, 2] + 13447559472*CHl3[3, 3] - 
            2160571782*CHq1[1, 1] - 2160571782*CHq1[2, 2] - 
            653178453*CHq1[3, 3] + 136948776*CHq3[1, 1] + 
            136948776*CHq3[2, 2] - 632967237*CHq3[3, 3] - 
            3233573916*CHu[1, 1] - 3233573916*CHu[2, 2] - 
            23371542*CHu[3, 3]) + 256*MW2^9*MZ2^5*(17949522*CHd[1, 1] + 
            17949522*CHd[2, 2] + 17949522*CHd[3, 3] - 1763673956*CHe[1, 1] + 
            926479140*CHe[2, 2] + 926479140*CHe[3, 3] - 1290453684*
             CHl1[1, 1] + 1111801452*CHl1[2, 2] + 970113156*CHl1[3, 3] + 
            1398088993*CHl3[1, 1] + 1894466865*CHl3[2, 2] - 
            65271444*CHl3[3, 3] - 41900394*CHq1[1, 1] - 41900394*CHq1[2, 2] - 
            70096812*CHq1[3, 3] - 173611338*CHq3[1, 1] - 
            173611338*CHq3[2, 2] - 79945320*CHq3[3, 3] - 35899044*CHu[1, 1] - 
            35899044*CHu[2, 2] - 7374978*CHu[3, 3]) + MW2^2*MZ2^12*
           (604530960*CHd[1, 1] + 604530960*CHd[2, 2] + 604530960*CHd[3, 3] + 
            4636094912*CHe[1, 1] - 1758164640*CHe[2, 2] - 
            1758164640*CHe[3, 3] + 3579302007*CHl1[1, 1] - 
            5972594640*CHl1[2, 2] - 5637026688*CHl1[3, 3] - 
            737748791*CHl3[1, 1] + 5892824970*CHl3[2, 2] + 
            4824562788*CHl3[3, 3] - 824347392*CHq1[1, 1] - 
            824347392*CHq1[2, 2] - 282252027*CHq1[3, 3] + 
            4710666*CHq3[1, 1] + 4710666*CHq3[2, 2] - 261883575*CHq3[3, 3] - 
            1209061920*CHu[1, 1] - 1209061920*CHu[2, 2] - 
            6597180*CHu[3, 3]) - 6*MW2*MZ2^13*(11293890*CHd[1, 1] + 
            11293890*CHd[2, 2] + 11293890*CHd[3, 3] + 73937994*CHe[1, 1] - 
            27661812*CHe[2, 2] - 27661812*CHe[3, 3] + 70137006*CHl1[1, 1] - 
            105419484*CHl1[2, 2] - 102346788*CHl1[3, 3] - 
            1179687*CHl3[1, 1] + 111227927*CHl3[2, 2] + 82763588*CHl3[3, 3] - 
            15349530*CHq1[1, 1] - 15349530*CHq1[2, 2] - 5839950*CHq1[3, 3] - 
            622910*CHq3[1, 1] - 622910*CHq3[2, 2] - 5282460*CHq3[3, 3] - 
            22587780*CHu[1, 1] - 22587780*CHu[2, 2] - 61800*CHu[3, 3]) - 
          65536*MW2^13*MZ2*(12417*CHd[1, 1] + 12417*CHd[2, 2] + 
            12417*CHd[3, 3] - 788263*CHe[1, 1] + 380397*CHe[2, 2] + 
            380397*CHe[3, 3] - 732823*CHl1[1, 1] + 435837*CHl1[2, 2] + 
            435837*CHl1[3, 3] + 908962*CHl3[1, 1] - 332778*CHl3[2, 2] - 
            425883*CHl3[3, 3] - 17457*CHq1[1, 1] - 17457*CHq1[2, 2] - 
            1443*CHq1[3, 3] - 55029*CHq3[1, 1] - 55029*CHq3[2, 2] - 
            2103*CHq3[3, 3] - 24834*CHu[1, 1] - 24834*CHu[2, 2] - 
            3780*CHu[3, 3]) - 16384*MW2^12*MZ2^2*(178032*CHd[1, 1] + 
            178032*CHd[2, 2] + 178032*CHd[3, 3] + 7757712*CHe[1, 1] - 
            4154448*CHe[2, 2] - 4154448*CHe[3, 3] + 6457912*CHl1[1, 1] - 
            5496528*CHl1[2, 2] - 5471328*CHl1[3, 3] - 10363049*CHl3[1, 1] + 
            4875951*CHl3[2, 2] + 5861136*CHl3[3, 3] - 99552*CHq1[1, 1] - 
            99552*CHq1[2, 2] + 309234*CHq1[3, 3] + 1074000*CHq3[1, 1] + 
            1074000*CHq3[2, 2] + 374928*CHq3[3, 3] - 356064*CHu[1, 1] - 
            356064*CHu[2, 2] + 59580*CHu[3, 3]) - 1024*MW2^10*MZ2^4*
           (22022943*CHd[1, 1] + 22022943*CHd[2, 2] + 22022943*CHd[3, 3] - 
            73831137*CHe[1, 1] + 27530013*CHe[2, 2] + 27530013*CHe[3, 3] - 
            80320117*CHl1[1, 1] - 17754171*CHl1[2, 2] - 28426371*CHl1[3, 3] - 
            39556923*CHl3[1, 1] + 391091739*CHl3[2, 2] + 
            168582381*CHl3[3, 3] - 24128799*CHq1[1, 1] - 
            24128799*CHq1[2, 2] + 2393475*CHq1[3, 3] + 12533985*CHq3[1, 1] + 
            12533985*CHq3[2, 2] + 2269341*CHq3[3, 3] - 44045886*CHu[1, 1] - 
            44045886*CHu[2, 2] + 67464*CHu[3, 3]) + 4096*MW2^11*MZ2^3*
           (3634290*CHd[1, 1] + 3634290*CHd[2, 2] + 3634290*CHd[3, 3] + 
            31694434*CHe[1, 1] - 19189044*CHe[2, 2] - 19189044*CHe[3, 3] + 
            21478642*CHl1[1, 1] - 31919436*CHl1[2, 2] - 32046156*CHl1[3, 3] - 
            55411069*CHl3[1, 1] + 52193493*CHl3[2, 2] + 44339148*CHl3[3, 3] - 
            3342618*CHq1[1, 1] - 3342618*CHq1[2, 2] + 2608020*CHq1[3, 3] + 
            7869078*CHq3[1, 1] + 7869078*CHq3[2, 2] + 3009588*CHq3[3, 3] - 
            7268580*CHu[1, 1] - 7268580*CHu[2, 2] + 320274*CHu[3, 3]) + 
          8*MW2^6*MZ2^8*(6352554429*CHd[1, 1] + 6352554429*CHd[2, 2] + 
            6352554429*CHd[3, 3] + 70510656339*CHe[1, 1] - 
            34752844062*CHe[2, 2] - 34752844062*CHe[3, 3] + 
            39850284269*CHl1[1, 1] - 67944336246*CHl1[2, 2] - 
            61079573214*CHl1[3, 3] - 50506650132*CHl3[1, 1] + 
            16488312729*CHl3[2, 2] + 49659361890*CHl3[3, 3] - 
            7102496349*CHq1[1, 1] - 7102496349*CHq1[2, 2] - 
            54864513*CHq1[3, 3] + 4908832539*CHq3[1, 1] + 
            4908832539*CHq3[2, 2] - 134674329*CHq3[3, 3] - 
            12705108858*CHu[1, 1] - 12705108858*CHu[2, 2] + 
            20580192*CHu[3, 3]) - 64*MW2^7*MZ2^7*(889519866*CHd[1, 1] + 
            889519866*CHd[2, 2] + 889519866*CHd[3, 3] + 12216042114*
             CHe[1, 1] - 6335608470*CHe[2, 2] - 6335608470*CHe[3, 3] + 
            7227658454*CHl1[1, 1] - 10861572210*CHl1[2, 2] - 
            9740586894*CHl1[3, 3] - 9975850875*CHl3[1, 1] - 
            848567295*CHl3[2, 2] + 7000346178*CHl3[3, 3] - 
            907423350*CHq1[1, 1] - 907423350*CHq1[2, 2] + 
            229381305*CHq1[3, 3] + 1185482886*CHq3[1, 1] + 
            1185482886*CHq3[2, 2] + 237481929*CHq3[3, 3] - 
            1779039732*CHu[1, 1] - 1779039732*CHu[2, 2] + 
            21430827*CHu[3, 3]) + 64*MW2^8*MZ2^6*(514592907*CHd[1, 1] + 
            514592907*CHd[2, 2] + 514592907*CHd[3, 3] + 11803683459*
             CHe[1, 1] - 6289933416*CHe[2, 2] - 6289933416*CHe[3, 3] + 
            7593968479*CHl1[1, 1] - 9349868040*CHl1[2, 2] - 
            8352126312*CHl1[3, 3] - 10262535579*CHl3[1, 1] - 
            5230029258*CHl3[2, 2] + 4563289080*CHl3[3, 3] - 
            436472475*CHq1[1, 1] - 436472475*CHq1[2, 2] + 
            415176063*CHq1[3, 3] + 1345493865*CHq3[1, 1] + 
            1345493865*CHq3[2, 2] + 453485643*CHq3[3, 3] - 
            1029185814*CHu[1, 1] - 1029185814*CHu[2, 2] + 
            38390652*CHu[3, 3])) + MT2^4*MW2*
         (MZ2^15*(3296490*CHd[1, 1] + 3296490*CHd[2, 2] + 3296490*CHd[3, 3] + 
            18157742*CHe[1, 1] - 6944388*CHe[2, 2] - 6944388*CHe[3, 3] + 
            21232189*CHl1[1, 1] - 28747428*CHl1[2, 2] - 28747428*CHl1[3, 3] + 
            1908281*CHl3[1, 1] + 30944496*CHl3[2, 2] + 21803040*CHl3[3, 3] - 
            4408890*CHq1[1, 1] - 4408890*CHq1[2, 2] - 1833645*CHq1[3, 3] - 
            370800*CHq3[1, 1] - 370800*CHq3[2, 2] - 1648245*CHq3[3, 3] - 
            6592980*CHu[1, 1] - 6592980*CHu[2, 2]) + 78643200*MW2^15*
           (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 539*CHe[1, 1] + 
            231*CHe[2, 2] + 231*CHe[3, 3] - 539*CHl1[1, 1] + 231*CHl1[2, 2] + 
            231*CHl1[3, 3] + 559*CHl3[1, 1] - 211*CHl3[2, 2] - 
            231*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 21*CHq1[3, 3] - 
            7*CHq3[1, 1] - 7*CHq3[2, 2] + 14*CHq3[3, 3] - 42*CHu[1, 1] - 
            42*CHu[2, 2]) + 2*MW2^5*MZ2^10*(26123252127*CHd[1, 1] + 
            26123252127*CHd[2, 2] + 26123252127*CHd[3, 3] + 
            237666368477*CHe[1, 1] - 99758691366*CHe[2, 2] - 
            99758691366*CHe[3, 3] + 141653260649*CHl1[1, 1] - 
            265424570718*CHl1[2, 2] - 242166524838*CHl1[3, 3] - 
            101059398031*CHl3[1, 1] + 197763178170*CHl3[2, 2] + 
            217308054642*CHl3[3, 3] - 33837764991*CHq1[1, 1] - 
            33837764991*CHq1[2, 2] - 8879379321*CHq1[3, 3] + 
            4125655725*CHq3[1, 1] + 4125655725*CHq3[2, 2] - 
            8691795633*CHq3[3, 3] - 52246504254*CHu[1, 1] - 
            52246504254*CHu[2, 2] - 96233760*CHu[3, 3]) - 
          8*MW2^6*MZ2^9*(17381069475*CHd[1, 1] + 17381069475*CHd[2, 2] + 
            17381069475*CHd[3, 3] + 170636952525*CHe[1, 1] - 
            77968050990*CHe[2, 2] - 77968050990*CHe[3, 3] + 
            95957514274*CHl1[1, 1] - 177305349750*CHl1[2, 2] - 
            160195169742*CHl1[3, 3] - 98826908104*CHl3[1, 1] + 
            92767673712*CHl3[2, 2] + 140157474582*CHl3[3, 3] - 
            21068090403*CHq1[1, 1] - 21068090403*CHq1[2, 2] - 
            3491023458*CHq1[3, 3] + 6744510735*CHq3[1, 1] + 
            6744510735*CHq3[2, 2] - 3862699002*CHq3[3, 3] - 
            34762138950*CHu[1, 1] - 34762138950*CHu[2, 2] - 
            67892724*CHu[3, 3]) + 8*MW2^7*MZ2^8*(31030235049*CHd[1, 1] + 
            31030235049*CHd[2, 2] + 31030235049*CHd[3, 3] + 
            340322619975*CHe[1, 1] - 167077956918*CHe[2, 2] - 
            167077956918*CHe[3, 3] + 191502643057*CHl1[1, 1] - 
            329673720558*CHl1[2, 2] - 296401603062*CHl1[3, 3] - 
            241822515560*CHl3[1, 1] + 87184048713*CHl3[2, 2] + 
            243189813834*CHl3[3, 3] - 34854422601*CHq1[1, 1] - 
            34854422601*CHq1[2, 2] - 550692645*CHq1[3, 3] + 
            23055600783*CHq3[1, 1] + 23055600783*CHq3[2, 2] - 
            1533747093*CHq3[3, 3] - 62060470098*CHu[1, 1] - 
            62060470098*CHu[2, 2] - 41782176*CHu[3, 3]) + 
          256*MW2^10*MZ2^5*(66639282*CHd[1, 1] + 66639282*CHd[2, 2] + 
            66639282*CHd[3, 3] - 8866357608*CHe[1, 1] + 4679827572*
             CHe[2, 2] + 4679827572*CHe[3, 3] - 6480335632*CHl1[1, 1] + 
            5633825628*CHl1[2, 2] + 4925706708*CHl1[3, 3] + 
            7085828915*CHl3[1, 1] + 9336356175*CHl3[2, 2] - 
            419991924*CHl3[3, 3] - 186961578*CHq1[1, 1] - 
            186961578*CHq1[2, 2] - 327704808*CHq1[3, 3] - 
            893839146*CHq3[1, 1] - 893839146*CHq3[2, 2] - 
            402494952*CHq3[3, 3] - 133278564*CHu[1, 1] - 
            133278564*CHu[2, 2] - 12742542*CHu[3, 3]) - 2*MW2^4*MZ2^11*
           (6467066238*CHd[1, 1] + 6467066238*CHd[2, 2] + 
            6467066238*CHd[3, 3] + 53393988498*CHe[1, 1] - 
            20449984044*CHe[2, 2] - 20449984044*CHe[3, 3] + 
            36565666531*CHl1[1, 1] - 65346666996*CHl1[2, 2] - 
            60713360220*CHl1[3, 3] - 12585331127*CHl3[1, 1] + 
            61727166234*CHl3[2, 2] + 53845738608*CHl3[3, 3] - 
            8819743062*CHq1[1, 1] - 8819743062*CHq1[2, 2] - 
            2912820225*CHq1[3, 3] + 104346600*CHq3[1, 1] + 
            104346600*CHq3[2, 2] - 2570266293*CHq3[3, 3] - 
            12934132476*CHu[1, 1] - 12934132476*CHu[2, 2] - 
            3013578*CHu[3, 3]) + 2*MW2^2*MZ2^13*(-22690011*CHd[1, 1] - 
            22690011*CHd[2, 2] - 22690011*CHd[3, 3] + 100269983*CHe[1, 1] - 
            53982978*CHe[2, 2] - 53982978*CHe[3, 3] - 215851768*CHl1[1, 1] + 
            103903734*CHl1[2, 2] + 161070654*CHl1[3, 3] - 
            277628430*CHl3[1, 1] - 297457584*CHl3[2, 2] - 
            33175854*CHl3[3, 3] + 31531035*CHq1[1, 1] + 31531035*CHq1[2, 2] + 
            28277682*CHq1[3, 3] + 16268973*CHq3[1, 1] + 16268973*CHq3[2, 2] + 
            13987038*CHq3[3, 3] + 45380022*CHu[1, 1] + 45380022*CHu[2, 2] - 
            1743930*CHu[3, 3]) - 1024*MW2^11*MZ2^4*(103565739*CHd[1, 1] + 
            103565739*CHd[2, 2] + 103565739*CHd[3, 3] - 379735541*CHe[1, 1] + 
            151812069*CHe[2, 2] + 151812069*CHe[3, 3] - 
            409335521*CHl1[1, 1] - 71613651*CHl1[2, 2] - 
            125032251*CHl1[3, 3] - 168764747*CHl3[1, 1] + 
            1950293583*CHl3[2, 2] + 832148661*CHl3[3, 3] - 
            114267819*CHq1[1, 1] - 114267819*CHq1[2, 2] + 
            10835679*CHq1[3, 3] + 51294117*CHq3[1, 1] + 51294117*CHq3[2, 2] - 
            790827*CHq3[3, 3] - 207131478*CHu[1, 1] - 207131478*CHu[2, 2] - 
            369000*CHu[3, 3]) - 12*MW2*MZ2^14*(2382315*CHd[1, 1] + 
            2382315*CHd[2, 2] + 2382315*CHd[3, 3] + 18778225*CHe[1, 1] - 
            6910278*CHe[2, 2] - 6910278*CHe[3, 3] + 13807919*CHl1[1, 1] - 
            23986074*CHl1[2, 2] - 22449726*CHl1[3, 3] - 2386777*CHl3[1, 1] + 
            24785450*CHl3[2, 2] + 19578754*CHl3[3, 3] - 3297735*CHq1[1, 1] - 
            3297735*CHq1[2, 2] - 1040460*CHq1[3, 3] + 59345*CHq3[1, 1] + 
            59345*CHq3[2, 2] - 1047540*CHq3[3, 3] - 4764630*CHu[1, 1] - 
            4764630*CHu[2, 2] - 23175*CHu[3, 3]) - 327680*MW2^14*MZ2*
           (13299*CHd[1, 1] + 13299*CHd[2, 2] + 13299*CHd[3, 3] - 
            789061*CHe[1, 1] + 378759*CHe[2, 2] + 378759*CHe[3, 3] - 
            733621*CHl1[1, 1] + 434199*CHl1[2, 2] + 434199*CHl1[3, 3] + 
            907162*CHl3[1, 1] - 335418*CHl3[2, 2] - 427521*CHl3[3, 3] - 
            18339*CHq1[1, 1] - 18339*CHq1[2, 2] + 1959*CHq1[3, 3] - 
            52383*CHq3[1, 1] - 52383*CHq3[2, 2] - 9981*CHq3[3, 3] - 
            26598*CHu[1, 1] - 26598*CHu[2, 2] - 1260*CHu[3, 3]) - 
          81920*MW2^13*MZ2^2*(156306*CHd[1, 1] + 156306*CHd[2, 2] + 
            156306*CHd[3, 3] + 7765026*CHe[1, 1] - 4116414*CHe[2, 2] - 
            4116414*CHe[3, 3] + 6466906*CHl1[1, 1] - 5458494*CHl1[2, 2] - 
            5433294*CHl1[3, 3] - 10271975*CHl3[1, 1] + 4953825*CHl3[2, 2] + 
            5879946*CHl3[3, 3] - 77826*CHq1[1, 1] - 77826*CHq1[2, 2] + 
            255720*CHq1[3, 3] + 1017486*CHq3[1, 1] + 1017486*CHq3[2, 2] + 
            356322*CHq3[3, 3] - 312612*CHu[1, 1] - 312612*CHu[2, 2] + 
            18900*CHu[3, 3]) + 4096*MW2^12*MZ2^3*(17040390*CHd[1, 1] + 
            17040390*CHd[2, 2] + 17040390*CHd[3, 3] + 157883830*CHe[1, 1] - 
            93824700*CHe[2, 2] - 93824700*CHe[3, 3] + 106993990*CHl1[1, 1] - 
            157349940*CHl1[2, 2] - 157983540*CHl1[3, 3] - 
            272145907*CHl3[1, 1] + 263134563*CHl3[2, 2] + 
            221506620*CHl3[3, 3] - 15593550*CHq1[1, 1] - 
            15593550*CHq1[2, 2] + 11588280*CHq1[3, 3] + 36873210*CHq3[1, 1] + 
            36873210*CHq3[2, 2] + 12391860*CHq3[3, 3] - 34080780*CHu[1, 1] - 
            34080780*CHu[2, 2] + 453150*CHu[3, 3]) + MW2^3*MZ2^12*
           (1835153694*CHd[1, 1] + 1835153694*CHd[2, 2] + 
            1835153694*CHd[3, 3] + 12294016826*CHe[1, 1] - 
            4256701452*CHe[2, 2] - 4256701452*CHe[3, 3] + 
            11327759457*CHl1[1, 1] - 17663823468*CHl1[2, 2] - 
            17040351852*CHl1[3, 3] + 808302669*CHl3[1, 1] + 
            20242677960*CHl3[2, 2] + 14146474008*CHl3[3, 3] - 
            2574576270*CHq1[1, 1] - 2574576270*CHq1[2, 2] - 
            1033490493*CHq1[3, 3] - 165434724*CHq3[1, 1] - 
            165434724*CHq3[2, 2] - 806628453*CHq3[3, 3] - 
            3670307388*CHu[1, 1] - 3670307388*CHu[2, 2] + 
            13501548*CHu[3, 3]) - 64*MW2^8*MZ2^7*(4420427886*CHd[1, 1] + 
            4420427886*CHd[2, 2] + 4420427886*CHd[3, 3] + 
            60132003828*CHe[1, 1] - 31136835006*CHe[2, 2] - 
            31136835006*CHe[3, 3] + 35460105042*CHl1[1, 1] - 
            53648204202*CHl1[2, 2] - 48120783894*CHl1[3, 3] - 
            49030606718*CHl3[1, 1] - 3238322214*CHl3[2, 2] + 
            34926747594*CHl3[3, 3] - 4522897530*CHq1[1, 1] - 
            4522897530*CHq1[2, 2] + 1065510639*CHq1[3, 3] + 
            5781326778*CHq3[1, 1] + 5781326778*CHq3[2, 2] + 
            981611133*CHq3[3, 3] - 8840855772*CHu[1, 1] - 
            8840855772*CHu[2, 2] + 21136149*CHu[3, 3]) + 
          64*MW2^9*MZ2^6*(2614723839*CHd[1, 1] + 2614723839*CHd[2, 2] + 
            2614723839*CHd[3, 3] + 58817454091*CHe[1, 1] - 
            31351841928*CHe[2, 2] - 31351841928*CHe[3, 3] + 
            37771708431*CHl1[1, 1] - 46739372328*CHl1[2, 2] - 
            41774872968*CHl1[3, 3] - 51213522969*CHl3[1, 1] - 
            25192556280*CHl3[2, 2] + 23162312472*CHl3[3, 3] - 
            2229259599*CHq1[1, 1] - 2229259599*CHq1[2, 2] + 
            1953734355*CHq1[3, 3] + 6698077509*CHq3[1, 1] + 
            6698077509*CHq3[2, 2] + 2085944391*CHq3[3, 3] - 
            5229447678*CHu[1, 1] - 5229447678*CHu[2, 2] + 
            54430020*CHu[3, 3])) - MT2^5*MW2*
         (7864320*MW2^14*(126*CHd[1, 1] + 126*CHd[2, 2] + 126*CHd[3, 3] - 
            3234*CHe[1, 1] + 1386*CHe[2, 2] + 1386*CHe[3, 3] - 
            3234*CHl1[1, 1] + 1386*CHl1[2, 2] + 1386*CHl1[3, 3] + 
            3349*CHl3[1, 1] - 1271*CHl3[2, 2] - 1386*CHl3[3, 3] - 
            126*CHq1[1, 1] - 126*CHq1[2, 2] + 126*CHq1[3, 3] - 
            42*CHq3[1, 1] - 42*CHq3[2, 2] + 112*CHq3[3, 3] - 252*CHu[1, 1] - 
            252*CHu[2, 2]) + 2*MW2^4*MZ2^10*(19151557869*CHd[1, 1] + 
            19151557869*CHd[2, 2] + 19151557869*CHd[3, 3] + 
            178759968015*CHe[1, 1] - 76897553682*CHe[2, 2] - 
            76897553682*CHe[3, 3] + 105347573919*CHl1[1, 1] - 
            195630867066*CHl1[2, 2] - 178093516818*CHl1[3, 3] - 
            83714070437*CHl3[1, 1] + 133562004978*CHl3[2, 2] + 
            158311687878*CHl3[3, 3] - 24392972685*CHq1[1, 1] - 
            24392972685*CHq1[2, 2] - 5780590503*CHq1[3, 3] + 
            4337219967*CHq3[1, 1] + 4337219967*CHq3[2, 2] - 
            5825605647*CHq3[3, 3] - 38303115738*CHu[1, 1] - 
            38303115738*CHu[2, 2] - 126088560*CHu[3, 3]) - 
          8*MW2^5*MZ2^9*(11751014352*CHd[1, 1] + 11751014352*CHd[2, 2] + 
            11751014352*CHd[3, 3] + 118040236224*CHe[1, 1] - 
            54615973044*CHe[2, 2] - 54615973044*CHe[3, 3] + 
            66540403657*CHl1[1, 1] - 121105039764*CHl1[2, 2] - 
            109341275988*CHl1[3, 3] - 70993079350*CHl3[1, 1] + 
            57913126029*CHl3[2, 2] + 94516163784*CHl3[3, 3] - 
            14084578992*CHq1[1, 1] - 14084578992*CHq1[2, 2] - 
            2058207837*CHq1[3, 3] + 5254617846*CHq3[1, 1] + 
            5254617846*CHq3[2, 2] - 2282945493*CHq3[3, 3] - 
            23502028704*CHu[1, 1] - 23502028704*CHu[2, 2] - 
            56937348*CHu[3, 3]) - 2*MW2^3*MZ2^11*(5463586995*CHd[1, 1] + 
            5463586995*CHd[2, 2] + 5463586995*CHd[3, 3] + 
            47160942637*CHe[1, 1] - 18921399342*CHe[2, 2] - 
            18921399342*CHe[3, 3] + 30691160028*CHl1[1, 1] - 
            55429501038*CHl1[2, 2] - 51152360190*CHl1[3, 3] - 
            15289272368*CHl3[1, 1] + 47140269198*CHl3[2, 2] + 
            45328591038*CHl3[3, 3] - 7274771259*CHq1[1, 1] - 
            7274771259*CHq1[2, 2] - 2142470226*CHq1[3, 3] + 
            514650603*CHq3[1, 1] + 514650603*CHq3[2, 2] - 
            2012865906*CHq3[3, 3] - 10927173990*CHu[1, 1] - 
            10927173990*CHu[2, 2] - 28523466*CHu[3, 3]) + 
          256*MW2^9*MZ2^5*(57462378*CHd[1, 1] + 57462378*CHd[2, 2] + 
            57462378*CHd[3, 3] - 5334425072*CHe[1, 1] + 2805807288*
             CHe[2, 2] + 2805807288*CHe[3, 3] - 3916073024*CHl1[1, 1] + 
            3339809904*CHl1[2, 2] + 2908692696*CHl1[3, 3] + 
            4183309683*CHl3[1, 1] + 5884144131*CHl3[2, 2] - 
            112016208*CHl3[3, 3] - 130599474*CHq1[1, 1] - 
            130599474*CHq1[2, 2] - 199332264*CHq1[3, 3] - 
            522582546*CHq3[1, 1] - 522582546*CHq3[2, 2] - 
            240852972*CHq3[3, 3] - 114924756*CHu[1, 1] - 
            114924756*CHu[2, 2] - 12457134*CHu[3, 3]) + 
          MW2^2*MZ2^12*(2113894902*CHd[1, 1] + 2113894902*CHd[2, 2] + 
            2113894902*CHd[3, 3] + 16319915530*CHe[1, 1] - 
            6217308156*CHe[2, 2] - 6217308156*CHe[3, 3] + 
            12404191453*CHl1[1, 1] - 20877554892*CHl1[2, 2] - 
            19664336316*CHl1[3, 3] - 2822016165*CHl3[1, 1] + 
            20403402522*CHl3[2, 2] + 16889765064*CHl3[3, 3] - 
            2877331350*CHq1[1, 1] - 2877331350*CHq1[2, 2] - 
            968037261*CHq1[3, 3] + 29958180*CHq3[1, 1] + 
            29958180*CHq3[2, 2] - 858964137*CHq3[3, 3] - 
            4227789804*CHu[1, 1] - 4227789804*CHu[2, 2] - 
            3475584*CHu[3, 3]) + MW2*MZ2^13*(-249061242*CHd[1, 1] - 
            249061242*CHd[2, 2] - 249061242*CHd[3, 3] - 1646288518*
             CHe[1, 1] + 616068804*CHe[2, 2] + 616068804*CHe[3, 3] - 
            1533699053*CHl1[1, 1] + 2329631652*CHl1[2, 2] + 
            2255886948*CHl1[3, 3] + 43758911*CHl3[1, 1] - 
            2450938056*CHl3[2, 2] - 1833673152*CHl3[3, 3] + 
            338609802*CHq1[1, 1] + 338609802*CHq1[2, 2] + 
            127245021*CHq1[3, 3] + 12226800*CHq3[1, 1] + 
            12226800*CHq3[2, 2] + 108919941*CHq3[3, 3] + 
            498122484*CHu[1, 1] + 498122484*CHu[2, 2] - 699120*CHu[3, 3]) - 
          1024*MW2^10*MZ2^4*(65331765*CHd[1, 1] + 65331765*CHd[2, 2] + 
            65331765*CHd[3, 3] - 203007691*CHe[1, 1] + 75317391*CHe[2, 2] + 
            75317391*CHe[3, 3] - 227902487*CHl1[1, 1] - 67381785*CHl1[2, 2] - 
            99479025*CHl1[3, 3] - 143307612*CHl3[1, 1] + 
            1205023158*CHl3[2, 2] + 530301375*CHl3[3, 3] - 
            71507349*CHq1[1, 1] - 71507349*CHq1[2, 2] + 7800489*CHq1[3, 3] + 
            37528203*CHq3[1, 1] + 37528203*CHq3[2, 2] + 3470559*CHq3[3, 3] - 
            130663530*CHu[1, 1] - 130663530*CHu[2, 2] - 18720*CHu[3, 3]) - 
          983040*MW2^13*MZ2*(2649*CHd[1, 1] + 2649*CHd[2, 2] + 
            2649*CHd[3, 3] - 158991*CHe[1, 1] + 76389*CHe[2, 2] + 
            76389*CHe[3, 3] - 147903*CHl1[1, 1] + 87477*CHl1[2, 2] + 
            87477*CHl1[3, 3] + 182912*CHl3[1, 1] - 67308*CHl3[2, 2] - 
            85923*CHl3[3, 3] - 3657*CHq1[1, 1] - 3657*CHq1[2, 2] + 
            213*CHq1[3, 3] - 10669*CHq3[1, 1] - 10669*CHq3[2, 2] - 
            1471*CHq3[3, 3] - 5298*CHu[1, 1] - 5298*CHu[2, 2] - 
            420*CHu[3, 3]) + 2*MZ2^14*(6614220*CHd[1, 1] + 
            6614220*CHd[2, 2] + 6614220*CHd[3, 3] + 36293464*CHe[1, 1] - 
            13904616*CHe[2, 2] - 13904616*CHe[3, 3] + 42445448*CHl1[1, 1] - 
            57510696*CHl1[2, 2] - 57510696*CHl1[3, 3] + 3651247*CHl3[1, 1] + 
            61726767*CHl3[2, 2] + 43606080*CHl3[3, 3] - 8839020*CHq1[1, 1] - 
            8839020*CHq1[2, 2] - 3677910*CHq1[3, 3] - 741600*CHq3[1, 1] - 
            741600*CHq3[2, 2] - 3106260*CHq3[3, 3] - 13228440*CHu[1, 1] - 
            13228440*CHu[2, 2] + 46350*CHu[3, 3]) - 32768*MW2^12*MZ2^2*
           (240900*CHd[1, 1] + 240900*CHd[2, 2] + 240900*CHd[3, 3] + 
            11879060*CHe[1, 1] - 6305460*CHe[2, 2] - 6305460*CHe[3, 3] + 
            9915200*CHl1[1, 1] - 8334420*CHl1[2, 2] - 8296620*CHl1[3, 3] - 
            15721916*CHl3[1, 1] + 7492224*CHl3[2, 2] + 8937204*CHl3[3, 3] - 
            121740*CHq1[1, 1] - 121740*CHq1[2, 2] + 407715*CHq1[3, 3] + 
            1568820*CHq3[1, 1] + 1568820*CHq3[2, 2] + 549828*CHq3[3, 3] - 
            481800*CHu[1, 1] - 481800*CHu[2, 2] + 49050*CHu[3, 3]) + 
          4096*MW2^11*MZ2^3*(10518318*CHd[1, 1] + 10518318*CHd[2, 2] + 
            10518318*CHd[3, 3] + 99759998*CHe[1, 1] - 59272812*CHe[2, 2] - 
            59272812*CHe[3, 3] + 68414862*CHl1[1, 1] - 98212788*CHl1[2, 2] - 
            98578548*CHl1[3, 3] - 170552125*CHl3[1, 1] + 
            160597425*CHl3[2, 2] + 136568196*CHl3[3, 3] - 
            9600102*CHq1[1, 1] - 9600102*CHq1[2, 2] + 7327836*CHq1[3, 3] + 
            23195418*CHq3[1, 1] + 23195418*CHq3[2, 2] + 8201724*CHq3[3, 3] - 
            21036636*CHu[1, 1] - 21036636*CHu[2, 2] + 512910*CHu[3, 3]) + 
          8*MW2^6*MZ2^8*(19919920911*CHd[1, 1] + 19919920911*CHd[2, 2] + 
            19919920911*CHd[3, 3] + 223795514865*CHe[1, 1] - 
            110508920106*CHe[2, 2] - 110508920106*CHe[3, 3] + 
            126749187055*CHl1[1, 1] - 214775684178*CHl1[2, 2] - 
            193050511530*CHl1[3, 3] - 161339938592*CHl3[1, 1] + 
            49213529583*CHl3[2, 2] + 156258443670*CHl3[3, 3] - 
            22200847503*CHq1[1, 1] - 22200847503*CHq1[2, 2] + 
            21324093*CHq1[3, 3] + 15824245017*CHq3[1, 1] + 
            15824245017*CHq3[2, 2] - 407807835*CHq3[3, 3] - 
            39839841822*CHu[1, 1] - 39839841822*CHu[2, 2] + 
            12150648*CHu[3, 3]) - 64*MW2^7*MZ2^7*(2731455867*CHd[1, 1] + 
            2731455867*CHd[2, 2] + 2731455867*CHd[3, 3] + 
            38205505143*CHe[1, 1] - 19822076346*CHe[2, 2] - 
            19822076346*CHe[3, 3] + 22677798987*CHl1[1, 1] - 
            33820179726*CHl1[2, 2] - 30325761570*CHl1[3, 3] - 
            31243138955*CHl3[1, 1] - 3120951312*CHl3[2, 2] + 
            21645424302*CHl3[3, 3] - 2775856575*CHq1[1, 1] - 
            2775856575*CHq1[2, 2] + 710692896*CHq1[3, 3] + 
            3714714081*CHq3[1, 1] + 3714714081*CHq3[2, 2] + 
            702313488*CHq3[3, 3] - 5462911734*CHu[1, 1] - 
            5462911734*CHu[2, 2] + 31726593*CHu[3, 3]) + 
          64*MW2^8*MZ2^6*(1544081673*CHd[1, 1] + 1544081673*CHd[2, 2] + 
            1544081673*CHd[3, 3] + 36385524417*CHe[1, 1] - 
            19385812344*CHe[2, 2] - 19385812344*CHe[3, 3] + 
            23488143685*CHl1[1, 1] - 28684065720*CHl1[2, 2] - 
            25613334264*CHl1[3, 3] - 31531344055*CHl3[1, 1] - 
            16592547468*CHl3[2, 2] + 13779371208*CHl3[3, 3] - 
            1296768153*CHq1[1, 1] - 1296768153*CHq1[2, 2] + 
            1227462429*CHq1[3, 3] + 4124361459*CHq3[1, 1] + 
            4124361459*CHq3[2, 2] + 1338144417*CHq3[3, 3] - 
            3088163346*CHu[1, 1] - 3088163346*CHu[2, 2] + 
            61568460*CHu[3, 3])))))/(2*(MH2 - MW2)^2*(-MT2 + MW2)^3*
     (2*MW2 - MZ2)^3*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi*SW2) + 
   (9*MH2^2*(MT2 - MW2)^2*MZ2^2*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
       MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
       MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*
      (-2*MW2^2*MZ2^8*(630219*CHd[1, 1] + 630219*CHd[2, 2] + 
         630219*CHd[3, 3] + 21909001*CHe[1, 1] - 10765470*CHe[2, 2] - 
         10765470*CHe[3, 3] + 10904333*CHl1[1, 1] - 10765470*CHl1[2, 2] - 
         10765470*CHl1[3, 3] + 19524305*CHl3[1, 1] - 2145498*CHl3[2, 2] - 
         3314502*CHl3[3, 3] - 630219*CHq1[1, 1] - 630219*CHq1[2, 2] - 
         15477*CHq1[3, 3] + 599265*CHq3[1, 1] + 599265*CHq3[2, 2] - 
         15477*CHq3[3, 3] - 1260438*CHu[1, 1] - 1260438*CHu[2, 2]) + 
       8*MW2^3*MZ2^7*(363279*CHd[1, 1] + 363279*CHd[2, 2] + 
         363279*CHd[3, 3] + 17496197*CHe[1, 1] - 8892462*CHe[2, 2] - 
         8892462*CHe[3, 3] + 10482022*CHl1[1, 1] - 8892462*CHl1[2, 2] - 
         8892462*CHl1[3, 3] + 17692864*CHl3[1, 1] - 1681620*CHl3[2, 2] - 
         4014954*CHl3[3, 3] - 363279*CHq1[1, 1] - 363279*CHq1[2, 2] + 
         165810*CHq1[3, 3] + 694899*CHq3[1, 1] + 694899*CHq3[2, 2] + 
         165810*CHq3[3, 3] - 726558*CHu[1, 1] - 726558*CHu[2, 2]) + 
       64*MW2^6*MZ2^4*(234297*CHd[1, 1] + 234297*CHd[2, 2] + 
         234297*CHd[3, 3] - 8148383*CHe[1, 1] + 3879072*CHe[2, 2] + 
         3879072*CHe[3, 3] - 7079623*CHl1[1, 1] + 3879072*CHl1[2, 2] + 
         3879072*CHl1[3, 3] - 11146573*CHl3[1, 1] - 187878*CHl3[2, 2] + 
         3245328*CHl3[3, 3] - 234297*CHq1[1, 1] - 234297*CHq1[2, 2] - 
         279*CHq1[3, 3] + 233739*CHq3[1, 1] + 233739*CHq3[2, 2] - 
         279*CHq3[3, 3] - 468594*CHu[1, 1] - 468594*CHu[2, 2]) - 
       8*MW2^4*MZ2^6*(206829*CHd[1, 1] + 206829*CHd[2, 2] + 
         206829*CHd[3, 3] + 38006803*CHe[1, 1] - 19336302*CHe[2, 2] - 
         19336302*CHe[3, 3] + 26475309*CHl1[1, 1] - 19336302*CHl1[2, 2] - 
         19336302*CHl1[3, 3] + 43085016*CHl3[1, 1] - 2726595*CHl3[2, 2] - 
         11382990*CHl3[3, 3] - 206829*CHq1[1, 1] - 206829*CHq1[2, 2] + 
         600471*CHq1[3, 3] + 1407771*CHq3[1, 1] + 1407771*CHq3[2, 2] + 
         600471*CHq3[3, 3] - 413658*CHu[1, 1] - 413658*CHu[2, 2]) + 
       2*MW2*MZ2^9*(118320*CHd[1, 1] + 118320*CHd[2, 2] + 118320*CHd[3, 3] + 
         4192176*CHe[1, 1] - 1918608*CHe[2, 2] - 1918608*CHe[3, 3] + 
         1656625*CHl1[1, 1] - 1918608*CHl1[2, 2] - 1918608*CHl1[3, 3] + 
         3272413*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
         118320*CHq1[1, 1] - 118320*CHq1[2, 2] - 35985*CHq1[3, 3] + 
         46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 35985*CHq3[3, 3] - 
         236640*CHu[1, 1] - 236640*CHu[2, 2]) - 64*MW2^5*MZ2^5*
        (94575*CHd[1, 1] + 94575*CHd[2, 2] + 94575*CHd[3, 3] - 
         7334653*CHe[1, 1] + 3641748*CHe[2, 2] + 3641748*CHe[3, 3] - 
         5777015*CHl1[1, 1] + 3641748*CHl1[2, 2] + 3641748*CHl1[3, 3] - 
         9217535*CHl3[1, 1] + 201228*CHl3[2, 2] + 2616300*CHl3[3, 3] - 
         94575*CHq1[1, 1] - 94575*CHq1[2, 2] - 94875*CHq1[3, 3] - 
         95175*CHq3[1, 1] - 95175*CHq3[2, 2] - 94875*CHq3[3, 3] - 
         189150*CHu[1, 1] - 189150*CHu[2, 2]) - 512*MW2^7*MZ2^3*
        (30666*CHd[1, 1] + 30666*CHd[2, 2] + 30666*CHd[3, 3] - 
         805334*CHe[1, 1] + 364866*CHe[2, 2] + 364866*CHe[3, 3] - 
         753414*CHl1[1, 1] + 364866*CHl1[2, 2] + 364866*CHl1[3, 3] - 
         1151463*CHl3[1, 1] - 33183*CHl3[2, 2] + 340158*CHl3[3, 3] - 
         30666*CHq1[1, 1] - 30666*CHq1[2, 2] + 14484*CHq1[3, 3] + 
         59634*CHq3[1, 1] + 59634*CHq3[2, 2] + 14484*CHq3[3, 3] - 
         61332*CHu[1, 1] - 61332*CHu[2, 2]) + 1024*MW2^8*MZ2^2*
        (8793*CHd[1, 1] + 8793*CHd[2, 2] + 8793*CHd[3, 3] - 
         217847*CHe[1, 1] + 94833*CHe[2, 2] + 94833*CHe[3, 3] - 
         213847*CHl1[1, 1] + 94833*CHl1[2, 2] + 94833*CHl1[3, 3] - 
         301162*CHl3[1, 1] + 7518*CHl3[2, 2] + 93753*CHl3[3, 3] - 
         8793*CHq1[1, 1] - 8793*CHq1[2, 2] + 7173*CHq1[3, 3] + 
         23139*CHq3[1, 1] + 23139*CHq3[2, 2] + 7173*CHq3[3, 3] - 
         17586*CHu[1, 1] - 17586*CHu[2, 2]) - 103*MZ2^10*
        (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
         2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
         2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
         150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
         300*CHu[1, 1] - 300*CHu[2, 2]) - 983040*MW2^9*MZ2*
        (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
         33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
         33*CHl1[3, 3] - 90*CHl3[1, 1] + 20*CHl3[2, 2] + 33*CHl3[3, 3] - 
         3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
         9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
       163840*MW2^10*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
         77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
         33*CHl1[2, 2] + 33*CHl1[3, 3] - 62*CHl3[1, 1] + 48*CHl3[2, 2] + 
         33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
         9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
         6*CHu[2, 2])) + MH2*(MW2^5*(MW2 + MZ2)*
        (70778880*MW2^13*(6*CHd[1, 1] + 6*CHd[2, 2] + 6*CHd[3, 3] - 
           154*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] - 154*CHl1[1, 1] + 
           66*CHl1[2, 2] + 66*CHl1[3, 3] - 141*CHl3[1, 1] + 79*CHl3[2, 2] + 
           66*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 6*CHq1[3, 3] + 
           34*CHq3[1, 1] + 34*CHq3[2, 2] + 6*CHq3[3, 3] - 12*CHu[1, 1] - 
           12*CHu[2, 2]) + 16384*MW2^11*MZ2^2*(12*(-422413 + 38016*Pi^2)*
            CHd[1, 1] + 12*(-422413 + 38016*Pi^2)*CHd[2, 2] - 
           5068956*CHd[3, 3] + 456192*Pi^2*CHd[3, 3] - 36244476*CHe[1, 1] + 
           3374592*Pi^2*CHe[1, 1] + 24823344*CHe[2, 2] - 
           2260608*Pi^2*CHe[2, 2] + 24823344*CHe[3, 3] - 
           2260608*Pi^2*CHe[3, 3] - 24499276*CHl1[1, 1] + 
           2340352*Pi^2*CHl1[1, 1] + 21201024*CHl1[2, 2] - 
           1690368*Pi^2*CHl1[2, 2] + 21201024*CHl1[3, 3] - 
           1690368*Pi^2*CHl1[3, 3] - 11309799*CHl3[1, 1] + 
           1868256*Pi^2*CHl3[1, 1] + 16047301*CHl3[2, 2] - 
           2162464*Pi^2*CHl3[2, 2] + 11813976*CHl3[3, 3] - 
           1800576*Pi^2*CHl3[3, 3] + 4127196*CHq1[1, 1] - 
           364032*Pi^2*CHq1[1, 1] + 4127196*CHq1[2, 2] - 
           364032*Pi^2*CHq1[2, 2] - 4337508*CHq1[3, 3] + 
           383040*Pi^2*CHq1[3, 3] - 13702716*CHq3[1, 1] + 
           1130112*Pi^2*CHq3[1, 1] - 13702716*CHq3[2, 2] + 
           1130112*Pi^2*CHq3[2, 2] - 4503468*CHq3[3, 3] + 
           383040*Pi^2*CHq3[3, 3] + 8813832*CHu[1, 1] - 
           768384*Pi^2*CHu[1, 1] + 8813832*CHu[2, 2] - 768384*Pi^2*
            CHu[2, 2]) - 262144*MW2^12*MZ2*((-35457 + 3528*Pi^2)*CHd[1, 1] + 
           (-35457 + 3528*Pi^2)*CHd[2, 2] - 35457*CHd[3, 3] + 
           3528*Pi^2*CHd[3, 3] - 447377*CHe[1, 1] + 25288*Pi^2*CHe[1, 1] + 
           272913*CHe[2, 2] - 16872*Pi^2*CHe[2, 2] + 272913*CHe[3, 3] - 
           16872*Pi^2*CHe[3, 3] - 399857*CHl1[1, 1] + 25288*Pi^2*CHl1[1, 1] + 
           290733*CHl1[2, 2] - 16872*Pi^2*CHl1[2, 2] + 290733*CHl1[3, 3] - 
           16872*Pi^2*CHl1[3, 3] - 208132*CHl3[1, 1] + 
           21168*Pi^2*CHl3[1, 1] + 234958*CHl3[2, 2] - 
           20992*Pi^2*CHl3[2, 2] + 145203*CHl3[3, 3] - 
           16872*Pi^2*CHl3[3, 3] + 20337*CHq1[1, 1] - 2088*Pi^2*CHq1[1, 1] + 
           20337*CHq1[2, 2] - 2088*Pi^2*CHq1[2, 2] - 40317*CHq1[3, 3] + 
           3528*Pi^2*CHq1[3, 3] - 112581*CHq3[1, 1] + 9144*Pi^2*CHq3[1, 1] - 
           112581*CHq3[2, 2] + 9144*Pi^2*CHq3[2, 2] - 44367*CHq3[3, 3] + 
           3528*Pi^2*CHq3[3, 3] + 57414*CHu[1, 1] - 5616*Pi^2*CHu[1, 1] + 
           57414*CHu[2, 2] - 5616*Pi^2*CHu[2, 2]) + 
         MZ2^13*(-90*(-1795861 + 217368*Pi^2)*CHd[1, 1] - 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] + 161627490*CHd[3, 3] - 
           19563120*Pi^2*CHd[3, 3] + 1943980278*CHe[1, 1] - 
           234294224*Pi^2*CHe[1, 1] - 1107941652*CHe[2, 2] + 
           133745376*Pi^2*CHe[2, 2] - 1107941652*CHe[3, 3] + 
           133745376*Pi^2*CHe[3, 3] - 355443531*CHl1[1, 1] + 
           43478648*Pi^2*CHl1[1, 1] - 28691172*CHl1[2, 2] + 
           2927136*Pi^2*CHl1[2, 2] - 28691172*CHl1[3, 3] + 
           2927136*Pi^2*CHl1[3, 3] - 94854039*CHl3[1, 1] + 
           10930360*Pi^2*CHl3[1, 1] + 244374504*CHl3[2, 2] - 
           29621152*Pi^2*CHl3[2, 2] - 155509290*CHq1[1, 1] + 
           18821520*Pi^2*CHq1[1, 1] - 155509290*CHq1[2, 2] + 
           18821520*Pi^2*CHq1[2, 2] - 77754645*CHq1[3, 3] + 
           9410760*Pi^2*CHq1[3, 3] - 77569245*CHq3[3, 3] + 
           9410760*Pi^2*CHq3[3, 3] - 372200580*CHu[1, 1] + 
           45059040*Pi^2*CHu[1, 1] - 372200580*CHu[2, 2] + 
           45059040*Pi^2*CHu[2, 2]) + 8*MW2^5*MZ2^8*
          ((-63761642637 + 7238268864*Pi^2)*CHd[1, 1] + 
           (-63761642637 + 7238268864*Pi^2)*CHd[2, 2] - 
           63761642637*CHd[3, 3] + 7238268864*Pi^2*CHd[3, 3] - 
           560062491779*CHe[1, 1] + 68821959744*Pi^2*CHe[1, 1] + 
           382497740862*CHe[2, 2] - 45231402624*Pi^2*CHe[2, 2] + 
           382497740862*CHe[3, 3] - 45231402624*Pi^2*CHe[3, 3] - 
           19840795805*CHl1[1, 1] + 1815028480*Pi^2*CHl1[1, 1] + 
           18063787614*CHl1[2, 2] - 3893616384*Pi^2*CHl1[2, 2] + 
           18063787614*CHl1[3, 3] - 3893616384*Pi^2*CHl1[3, 3] - 
           3583072672*CHl3[1, 1] + 1450014848*Pi^2*CHl3[1, 1] + 
           81448991251*CHl3[2, 2] - 4258630016*Pi^2*CHl3[2, 2] + 
           133052836014*CHl3[3, 3] - 10767935232*Pi^2*CHl3[3, 3] + 
           63845132685*CHq1[1, 1] - 7280638848*Pi^2*CHq1[1, 1] + 
           63845132685*CHq1[2, 2] - 7280638848*Pi^2*CHq1[2, 2] + 
           1024990041*CHq1[3, 3] + 22762368*Pi^2*CHq1[3, 3] - 
           63568419651*CHq3[1, 1] + 7326163584*Pi^2*CHq3[1, 1] - 
           63568419651*CHq3[2, 2] + 7326163584*Pi^2*CHq3[2, 2] + 
           245215569*CHq3[3, 3] + 22762368*Pi^2*CHq3[3, 3] + 
           142192481610*CHu[1, 1] - 16161566976*Pi^2*CHu[1, 1] + 
           142192481610*CHu[2, 2] - 16161566976*Pi^2*CHu[2, 2] - 
           697675392*CHu[3, 3]) + 2*MW2^3*MZ2^10*
          ((-39162978471 + 4500982368*Pi^2)*CHd[1, 1] + 
           (-39162978471 + 4500982368*Pi^2)*CHd[2, 2] - 
           39162978471*CHd[3, 3] + 4500982368*Pi^2*CHd[3, 3] - 
           393004289373*CHe[1, 1] + 47352261536*Pi^2*CHe[1, 1] + 
           252841248390*CHe[2, 2] - 29838750528*Pi^2*CHe[2, 2] + 
           252841248390*CHe[3, 3] - 29838750528*Pi^2*CHe[3, 3] + 
           26938106987*CHl1[1, 1] - 3467611584*Pi^2*CHl1[1, 1] + 
           1052377734*CHl1[2, 2] - 785810496*Pi^2*CHl1[2, 2] + 
           1052377734*CHl1[3, 3] - 785810496*Pi^2*CHl1[3, 3] + 
           13664584335*CHl3[1, 1] - 1553392768*Pi^2*CHl3[1, 1] + 
           16091347642*CHl3[2, 2] + 1128408320*Pi^2*CHl3[2, 2] + 
           52501239054*CHl3[3, 3] - 4081827264*Pi^2*CHl3[3, 3] + 
           37694884791*CHq1[1, 1] - 4365450720*Pi^2*CHq1[1, 1] + 
           37694884791*CHq1[2, 2] - 4365450720*Pi^2*CHq1[2, 2] + 
           8611942461*CHq1[3, 3] - 846753984*Pi^2*CHq1[3, 3] - 
           21819192453*CHq3[1, 1] + 2671942752*Pi^2*CHq3[1, 1] - 
           21819192453*CHq3[2, 2] + 2671942752*Pi^2*CHq3[2, 2] + 
           8017579725*CHq3[3, 3] - 846753984*Pi^2*CHq3[3, 3] + 
           90820479966*CHu[1, 1] - 10474447680*Pi^2*CHu[1, 1] + 
           90820479966*CHu[2, 2] - 10474447680*Pi^2*CHu[2, 2] - 
           577526400*CHu[3, 3]) - 8*MW2^4*MZ2^9*
          (336*(-87433357 + 9967479*Pi^2)*CHd[1, 1] + 
           336*(-87433357 + 9967479*Pi^2)*CHd[2, 2] - 29377607952*CHd[3, 3] + 
           3349072944*Pi^2*CHd[3, 3] - 275903988652*CHe[1, 1] + 
           33548539344*Pi^2*CHe[1, 1] + 183524505660*CHe[2, 2] - 
           21641620128*Pi^2*CHe[2, 2] + 183524505660*CHe[3, 3] - 
           21641620128*Pi^2*CHe[3, 3] + 5361787921*CHl1[1, 1] - 
           880953136*Pi^2*CHl1[1, 1] + 3472057692*CHl1[2, 2] - 
           1075022880*Pi^2*CHl1[2, 2] + 3472057692*CHl1[3, 3] - 
           1075022880*Pi^2*CHl1[3, 3] + 5144727322*CHl3[1, 1] - 
           340129088*Pi^2*CHl3[1, 1] + 26517299493*CHl3[2, 2] - 
           534198832*Pi^2*CHl3[2, 2] + 51295845504*CHl3[3, 3] - 
           4018152480*Pi^2*CHl3[3, 3] + 28757821656*CHq1[1, 1] - 
           3301885872*Pi^2*CHq1[1, 1] + 28757821656*CHq1[2, 2] - 
           3301885872*Pi^2*CHq1[2, 2] + 3518066403*CHq1[3, 3] - 
           314008848*Pi^2*CHq1[3, 3] - 22777329222*CHq3[1, 1] + 
           2673868176*Pi^2*CHq3[1, 1] - 22777329222*CHq3[2, 2] + 
           2673868176*Pi^2*CHq3[2, 2] + 3089297811*CHq3[3, 3] - 
           314008848*Pi^2*CHq3[3, 3] + 67114229064*CHu[1, 1] - 
           7671662496*Pi^2*CHu[1, 1] + 67114229064*CHu[2, 2] - 
           7671662496*Pi^2*CHu[2, 2] - 394492128*CHu[3, 3]) - 
         2*MW2^2*MZ2^11*(45*(-198420349 + 23128752*Pi^2)*CHd[1, 1] + 
           45*(-198420349 + 23128752*Pi^2)*CHd[2, 2] - 8928915705*CHd[3, 3] + 
           1040793840*Pi^2*CHd[3, 3] - 95660069467*CHe[1, 1] + 
           11459929296*Pi^2*CHe[1, 1] + 59193243738*CHe[2, 2] - 
           7019606112*Pi^2*CHe[2, 2] + 59193243738*CHe[3, 3] - 
           7019606112*Pi^2*CHe[3, 3] + 10744366716*CHl1[1, 1] - 
           1322229824*Pi^2*CHl1[1, 1] + 39694122*CHl1[2, 2] - 
           103569504*Pi^2*CHl1[2, 2] + 39694122*CHl1[3, 3] - 
           103569504*Pi^2*CHl1[3, 3] + 4159099786*CHl3[1, 1] - 
           535542896*Pi^2*CHl3[1, 1] - 1670012756*CHl3[2, 2] + 
           683117424*Pi^2*CHl3[2, 2] + 8007527238*CHl3[3, 3] - 
           632433312*Pi^2*CHl3[3, 3] + 8525124657*CHq1[1, 1] - 
           999863856*Pi^2*CHq1[1, 1] + 8525124657*CHq1[2, 2] - 
           999863856*Pi^2*CHq1[2, 2] + 2812604184*CHq1[3, 3] - 
           295177536*Pi^2*CHq1[3, 3] - 3136948065*CHq3[1, 1] + 
           409508784*Pi^2*CHq3[1, 1] - 3136948065*CHq3[2, 2] + 
           409508784*Pi^2*CHq3[2, 2] + 2687629212*CHq3[3, 3] - 
           295177536*Pi^2*CHq3[3, 3] + 20831331474*CHu[1, 1] - 
           2435725152*Pi^2*CHu[1, 1] + 20831331474*CHu[2, 2] - 
           2435725152*Pi^2*CHu[2, 2] - 125385696*CHu[3, 3]) - 
         64*MW2^6*MZ2^7*(9*(-1434638601 + 161690896*Pi^2)*CHd[1, 1] + 
           9*(-1434638601 + 161690896*Pi^2)*CHd[2, 2] - 
           12911747409*CHd[3, 3] + 1455218064*Pi^2*CHd[3, 3] - 
           105684095819*CHe[1, 1] + 13114637232*Pi^2*CHe[1, 1] + 
           73583346294*CHe[2, 2] - 8740825632*Pi^2*CHe[2, 2] + 
           73583346294*CHe[3, 3] - 8740825632*Pi^2*CHe[3, 3] - 
           10264911459*CHl1[1, 1] + 1133025376*Pi^2*CHl1[1, 1] + 
           6873715566*CHl1[2, 2] - 1200013344*Pi^2*CHl1[2, 2] + 
           6873715566*CHl1[3, 3] - 1200013344*Pi^2*CHl1[3, 3] - 
           4429373560*CHl3[1, 1] + 800389904*Pi^2*CHl3[1, 1] + 
           19758384995*CHl3[2, 2] - 1532648816*Pi^2*CHl3[2, 2] + 
           30112707522*CHl3[3, 3] - 2585525664*Pi^2*CHl3[3, 3] + 
           13219441785*CHq1[1, 1] - 1490854608*Pi^2*CHq1[1, 1] + 
           13219441785*CHq1[2, 2] - 1490854608*Pi^2*CHq1[2, 2] - 
           1169818515*CHq1[3, 3] + 156511008*Pi^2*CHq1[3, 3] - 
           15679469601*CHq3[1, 1] + 1803876624*Pi^2*CHq3[1, 1] - 
           15679469601*CHq3[2, 2] + 1803876624*Pi^2*CHq3[2, 2] - 
           1271341737*CHq3[3, 3] + 156511008*Pi^2*CHq3[3, 3] + 
           27858804822*CHu[1, 1] - 3140050176*Pi^2*CHu[1, 1] + 
           27858804822*CHu[2, 2] - 3140050176*Pi^2*CHu[2, 2] - 
           101271168*CHu[3, 3]) + 64*MW2^7*MZ2^6*
          (3*(-5282403997 + 583666656*Pi^2)*CHd[1, 1] + 
           3*(-5282403997 + 583666656*Pi^2)*CHd[2, 2] - 
           15847211991*CHd[3, 3] + 1750999968*Pi^2*CHd[3, 3] - 
           119996509759*CHe[1, 1] + 14980677792*Pi^2*CHe[1, 1] + 
           84633581736*CHe[2, 2] - 10079435904*Pi^2*CHe[2, 2] + 
           84633581736*CHe[3, 3] - 10079435904*Pi^2*CHe[3, 3] - 
           20138606015*CHl1[1, 1] + 2347514624*Pi^2*CHl1[1, 1] + 
           13896642024*CHl1[2, 2] - 2073618816*Pi^2*CHl1[2, 2] + 
           13896642024*CHl1[3, 3] - 2073618816*Pi^2*CHl1[3, 3] - 
           10615539491*CHl3[1, 1] + 1662051328*Pi^2*CHl3[1, 1] + 
           26456700180*CHl3[2, 2] - 2759082112*Pi^2*CHl3[2, 2] + 
           38871205368*CHl3[3, 3] - 3641695872*Pi^2*CHl3[3, 3] + 
           16443897303*CHq1[1, 1] - 1812136032*Pi^2*CHq1[1, 1] + 
           16443897303*CHq1[2, 2] - 1812136032*Pi^2*CHq1[2, 2] - 
           3204682839*CHq1[3, 3] + 392639040*Pi^2*CHq1[3, 3] - 
           22626659781*CHq3[1, 1] + 2597414112*Pi^2*CHq3[1, 1] - 
           22626659781*CHq3[2, 2] + 2597414112*Pi^2*CHq3[2, 2] - 
           3237245655*CHq3[3, 3] + 392639040*Pi^2*CHq3[3, 3] + 
           32836048782*CHu[1, 1] - 3626157888*Pi^2*CHu[1, 1] + 
           32836048782*CHu[2, 2] - 3626157888*Pi^2*CHu[2, 2] - 
           74011776*CHu[3, 3]) + MW2*MZ2^12*(6*(-416103365 + 49401816*Pi^2)*
            CHd[1, 1] + 6*(-416103365 + 49401816*Pi^2)*CHd[2, 2] - 
           2496620190*CHd[3, 3] + 296410896*Pi^2*CHd[3, 3] - 
           28447225146*CHe[1, 1] + 3406601904*Pi^2*CHe[1, 1] + 
           16883989548*CHe[2, 2] - 2018659872*Pi^2*CHe[2, 2] + 
           16883989548*CHe[3, 3] - 2018659872*Pi^2*CHe[3, 3] + 
           4284462429*CHl1[1, 1] - 520811936*Pi^2*CHl1[1, 1] + 
           131508636*CHl1[2, 2] - 27698016*Pi^2*CHl1[2, 2] + 
           131508636*CHl1[3, 3] - 27698016*Pi^2*CHl1[3, 3] + 
           1328743485*CHl3[1, 1] - 175459104*Pi^2*CHl3[1, 1] - 
           2141277048*CHl3[2, 2] + 317654816*Pi^2*CHl3[2, 2] + 
           1100727120*CHl3[3, 3] - 90139296*Pi^2*CHl3[3, 3] + 
           2385402870*CHq1[1, 1] - 284143536*Pi^2*CHq1[1, 1] + 
           2385402870*CHq1[2, 2] - 284143536*Pi^2*CHq1[2, 2] + 
           1006028211*CHq1[3, 3] - 113097888*Pi^2*CHq1[3, 3] - 
           410720616*CHq3[1, 1] + 57947760*Pi^2*CHq3[1, 1] - 
           410720616*CHq3[2, 2] + 57947760*Pi^2*CHq3[2, 2] + 
           980882703*CHq3[3, 3] - 113097888*Pi^2*CHq3[3, 3] + 
           5809560540*CHu[1, 1] - 690960672*Pi^2*CHu[1, 1] + 
           5809560540*CHu[2, 2] - 690960672*Pi^2*CHu[2, 2] - 
           24581568*CHu[3, 3]) - 512*MW2^8*MZ2^5*
          (3*(-612001447 + 64981368*Pi^2)*CHd[1, 1] + 
           3*(-612001447 + 64981368*Pi^2)*CHd[2, 2] - 1836004341*CHd[3, 3] + 
           194944104*Pi^2*CHd[3, 3] - 12789910693*CHe[1, 1] + 
           1591073064*Pi^2*CHe[1, 1] + 9089132088*CHe[2, 2] - 
           1075845792*Pi^2*CHe[2, 2] + 9089132088*CHe[3, 3] - 
           1075845792*Pi^2*CHe[3, 3] - 3218133763*CHl1[1, 1] + 
           384943976*Pi^2*CHl1[1, 1] + 2443227240*CHl1[2, 2] - 
           317188128*Pi^2*CHl1[2, 2] + 2443227240*CHl1[3, 3] - 
           317188128*Pi^2*CHl1[3, 3] - 1832463392*CHl3[1, 1] + 
           277167640*Pi^2*CHl3[1, 1] + 3203836661*CHl3[2, 2] - 
           424964464*Pi^2*CHl3[2, 2] + 4476368244*CHl3[3, 3] - 
           471141792*Pi^2*CHl3[3, 3] + 1896175893*CHq1[1, 1] - 
           200589192*Pi^2*CHq1[1, 1] + 1896175893*CHq1[2, 2] - 
           200589192*Pi^2*CHq1[2, 2] - 596508231*CHq1[3, 3] + 
           69500520*Pi^2*CHq1[3, 3] - 3033904473*CHq3[1, 1] + 
           339590232*Pi^2*CHq3[1, 1] - 3033904473*CHq3[2, 2] + 
           339590232*Pi^2*CHq3[2, 2] - 590668149*CHq3[3, 3] + 
           69500520*Pi^2*CHq3[3, 3] + 3637720950*CHu[1, 1] - 
           385393392*Pi^2*CHu[1, 1] + 3637720950*CHu[2, 2] - 
           385393392*Pi^2*CHu[2, 2] - 3666240*CHu[3, 3]) + 
         1024*MW2^9*MZ2^4*(9*(-69375097 + 6942656*Pi^2)*CHd[1, 1] + 
           9*(-69375097 + 6942656*Pi^2)*CHd[2, 2] - 624375873*CHd[3, 3] + 
           62483904*Pi^2*CHd[3, 3] - 4040928481*CHe[1, 1] + 
           490122944*Pi^2*CHe[1, 1] + 2879250129*CHe[2, 2] - 
           331579776*Pi^2*CHe[2, 2] + 2879250129*CHe[3, 3] - 
           331579776*Pi^2*CHe[3, 3] - 1438291761*CHl1[1, 1] + 
           171357312*Pi^2*CHl1[1, 1] + 1202795073*CHl1[2, 2] - 
           135764544*Pi^2*CHl1[2, 2] + 1202795073*CHl1[3, 3] - 
           135764544*Pi^2*CHl1[3, 3] - 804138824*CHl3[1, 1] + 
           126506016*Pi^2*CHl3[1, 1] + 1167299290*CHl3[2, 2] - 
           180615840*Pi^2*CHl3[2, 2] + 1449145809*CHl3[3, 3] - 
           175909056*Pi^2*CHl3[3, 3] + 624581505*CHq1[1, 1] - 
           62280576*Pi^2*CHq1[1, 1] + 624581505*CHq1[2, 2] - 
           62280576*Pi^2*CHq1[2, 2] - 292384053*CHq1[3, 3] + 
           31581504*Pi^2*CHq1[3, 3] - 1197631251*CHq3[1, 1] + 
           125443584*Pi^2*CHq3[1, 1] - 1197631251*CHq3[2, 2] + 
           125443584*Pi^2*CHq3[2, 2] - 289758861*CHq3[3, 3] + 
           31581504*Pi^2*CHq3[3, 3] + 1182717522*CHu[1, 1] - 
           117439488*Pi^2*CHu[1, 1] + 1182717522*CHu[2, 2] - 
           117439488*Pi^2*CHu[2, 2] - 184320*CHu[3, 3]) - 
         4096*MW2^10*MZ2^3*(18*(-4047337 + 379264*Pi^2)*CHd[1, 1] + 
           18*(-4047337 + 379264*Pi^2)*CHd[2, 2] - 72852066*CHd[3, 3] + 
           6826752*Pi^2*CHd[3, 3] - 460786850*CHe[1, 1] + 
           51876864*Pi^2*CHe[1, 1] + 326324238*CHe[2, 2] - 
           34968768*Pi^2*CHe[2, 2] + 326324238*CHe[3, 3] - 
           34968768*Pi^2*CHe[3, 3] - 227100826*CHl1[1, 1] + 
           25545344*Pi^2*CHl1[1, 1] + 201385302*CHl1[2, 2] - 
           19468608*Pi^2*CHl1[2, 2] + 201385302*CHl1[3, 3] - 
           19468608*Pi^2*CHl1[3, 3] - 115051147*CHl3[1, 1] + 
           19524032*Pi^2*CHl3[1, 1] + 162006981*CHl3[2, 2] - 
           25489920*Pi^2*CHl3[2, 2] + 160358826*CHl3[3, 3] - 
           22599744*Pi^2*CHl3[3, 3] + 67926402*CHq1[1, 1] - 
           6318144*Pi^2*CHq1[1, 1] + 67926402*CHq1[2, 2] - 
           6318144*Pi^2*CHq1[2, 2] - 46796298*CHq1[3, 3] + 
           4566528*Pi^2*CHq1[3, 3] - 164640330*CHq3[1, 1] + 
           15451200*Pi^2*CHq3[1, 1] - 164640330*CHq3[2, 2] + 
           15451200*Pi^2*CHq3[2, 2] - 47122878*CHq3[3, 3] + 
           4566528*Pi^2*CHq3[3, 3] + 132246252*CHu[1, 1] - 
           12159936*Pi^2*CHu[1, 1] + 132246252*CHu[2, 2] - 
           12159936*Pi^2*CHu[2, 2] + 19200*CHu[3, 3])) - 
       3*MT2^7*(-655360*MW2^11*MZ2*(672*CHd[1, 1] + 672*CHd[2, 2] + 
           672*CHd[3, 3] - 33888*CHe[1, 1] + 16032*CHe[2, 2] + 
           16032*CHe[3, 3] - 26848*CHl1[1, 1] + 16032*CHl1[2, 2] + 
           16032*CHl1[3, 3] - 28017*CHl3[1, 1] + 14863*CHl3[2, 2] + 
           11808*CHl3[3, 3] - 672*CHq1[1, 1] - 672*CHq1[2, 2] + 
           96*CHq1[3, 3] + 864*CHq3[1, 1] + 864*CHq3[2, 2] + 258*CHq3[3, 3] - 
           1344*CHu[1, 1] - 1344*CHu[2, 2]) + 41943040*MW2^12*
          (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
           33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
           33*CHl1[3, 3] - 82*CHl3[1, 1] + 28*CHl3[2, 2] + 33*CHl3[3, 3] - 
           3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
           9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
         16*MW2^4*MZ2^8*(35956317*CHd[1, 1] + 35956317*CHd[2, 2] + 
           35956317*CHd[3, 3] + 45522851*CHe[1, 1] + 158891514*CHe[2, 2] + 
           158891514*CHe[3, 3] - 754719389*CHl1[1, 1] + 
           158891514*CHl1[2, 2] + 158891514*CHl1[3, 3] - 
           295995560*CHl3[1, 1] + 617615343*CHl3[2, 2] + 
           582887706*CHl3[3, 3] - 35956317*CHq1[1, 1] - 35956317*CHq1[2, 2] + 
           91336659*CHq1[3, 3] - 90078093*CHq3[1, 1] - 90078093*CHq3[2, 2] + 
           139534317*CHq3[3, 3] - 71912634*CHu[1, 1] - 71912634*CHu[2, 2] - 
           393922590*CHu[3, 3]) - 64*MW2^6*MZ2^6*(132145938*CHd[1, 1] + 
           132145938*CHd[2, 2] + 132145938*CHd[3, 3] + 1205348984*CHe[1, 1] - 
           541448280*CHe[2, 2] - 541448280*CHe[3, 3] - 204811656*CHl1[1, 1] - 
           541448280*CHl1[2, 2] - 541448280*CHl1[3, 3] + 
           385215211*CHl3[1, 1] + 48578587*CHl3[2, 2] + 
           374951400*CHl3[3, 3] - 132145938*CHq1[1, 1] - 
           132145938*CHq1[2, 2] + 68940738*CHq1[3, 3] + 81040374*CHq3[1, 1] + 
           81040374*CHq3[2, 2] + 106933842*CHq3[3, 3] - 264291876*CHu[1, 1] - 
           264291876*CHu[2, 2] - 201136932*CHu[3, 3]) + 
         64*MW2^5*MZ2^7*(54800760*CHd[1, 1] + 54800760*CHd[2, 2] + 
           54800760*CHd[3, 3] + 397626361*CHe[1, 1] - 124067712*CHe[2, 2] - 
           124067712*CHe[3, 3] - 291067796*CHl1[1, 1] - 
           124067712*CHl1[2, 2] - 124067712*CHl1[3, 3] + 
           51184436*CHl3[1, 1] + 218184520*CHl3[2, 2] + 
           297573768*CHl3[3, 3] - 54800760*CHq1[1, 1] - 54800760*CHq1[2, 2] + 
           42068478*CHq1[3, 3] - 9929196*CHq3[1, 1] - 9929196*CHq3[2, 2] + 
           69432051*CHq3[3, 3] - 109601520*CHu[1, 1] - 109601520*CHu[2, 2] - 
           173477466*CHu[3, 3]) + 256*MW2^7*MZ2^5*(45965112*CHd[1, 1] + 
           45965112*CHd[2, 2] + 45965112*CHd[3, 3] + 528231352*CHe[1, 1] - 
           264834168*CHe[2, 2] - 264834168*CHe[3, 3] + 45810356*CHl1[1, 1] - 
           264834168*CHl1[2, 2] - 264834168*CHl1[3, 3] + 
           204157613*CHl3[1, 1] - 106486911*CHl3[2, 2] + 
           57495744*CHl3[3, 3] - 45965112*CHq1[1, 1] - 45965112*CHq1[2, 2] + 
           24945312*CHq1[3, 3] + 57324024*CHq3[1, 1] + 57324024*CHq3[2, 2] + 
           32517234*CHq3[3, 3] - 91930224*CHu[1, 1] - 91930224*CHu[2, 2] - 
           36838272*CHu[3, 3]) - 2048*MW2^8*MZ2^4*(4764207*CHd[1, 1] + 
           4764207*CHd[2, 2] + 4764207*CHd[3, 3] + 77593543*CHe[1, 1] - 
           40557234*CHe[2, 2] - 40557234*CHe[3, 3] + 21219883*CHl1[1, 1] - 
           40557234*CHl1[2, 2] - 40557234*CHl1[3, 3] + 34265279*CHl3[1, 1] - 
           27511838*CHl3[2, 2] - 2657478*CHl3[3, 3] - 4764207*CHq1[1, 1] - 
           4764207*CHq1[2, 2] + 3388629*CHq1[3, 3] + 9244809*CHq3[1, 1] + 
           9244809*CHq3[2, 2] + 3664371*CHq3[3, 3] - 9528414*CHu[1, 1] - 
           9528414*CHu[2, 2] - 1848942*CHu[3, 3]) + 8192*MW2^9*MZ2^3*
          (519363*CHd[1, 1] + 519363*CHd[2, 2] + 519363*CHd[3, 3] + 
           15657803*CHe[1, 1] - 8193627*CHe[2, 2] - 8193627*CHe[3, 3] + 
           6912183*CHl1[1, 1] - 8193627*CHl1[2, 2] - 8193627*CHl1[3, 3] + 
           8165434*CHl3[1, 1] - 6940376*CHl3[2, 2] - 2396781*CHl3[3, 3] - 
           519363*CHq1[1, 1] - 519363*CHq1[2, 2] + 576612*CHq1[3, 3] + 
           1553067*CHq3[1, 1] + 1553067*CHq3[2, 2] + 528939*CHq3[3, 3] - 
           1038726*CHu[1, 1] - 1038726*CHu[2, 2] - 52020*CHu[3, 3]) + 
         27*MZ2^12*(66300*CHd[1, 1] + 66300*CHd[2, 2] + 66300*CHd[3, 3] + 
           1437024*CHe[1, 1] - 632040*CHe[2, 2] - 632040*CHe[3, 3] + 
           402492*CHl1[1, 1] - 632040*CHl1[2, 2] - 632040*CHl1[3, 3] + 
           1021657*CHl3[1, 1] - 12875*CHl3[2, 2] - 66300*CHq1[1, 1] - 
           66300*CHq1[2, 2] + 8050*CHq1[3, 3] + 33800*CHq3[3, 3] - 
           132600*CHu[1, 1] - 132600*CHu[2, 2] + 5150*CHu[3, 3]) - 
         16384*MW2^10*MZ2^2*(21081*CHd[1, 1] + 21081*CHd[2, 2] + 
           21081*CHd[3, 3] + 4203761*CHe[1, 1] - 2127099*CHe[2, 2] - 
           2127099*CHe[3, 3] + 2565361*CHl1[1, 1] - 2127099*CHl1[2, 2] - 
           2127099*CHl1[3, 3] + 2717986*CHl3[1, 1] - 1974474*CHl3[2, 2] - 
           1080699*CHl3[3, 3] - 21081*CHq1[1, 1] - 21081*CHq1[2, 2] + 
           92601*CHq1[3, 3] + 207243*CHq3[1, 1] + 207243*CHq3[2, 2] + 
           68181*CHq3[3, 3] - 42162*CHu[1, 1] - 42162*CHu[2, 2] + 
           8520*CHu[3, 3]) - 6*MW2*MZ2^11*(3882420*CHd[1, 1] + 
           3882420*CHd[2, 2] + 3882420*CHd[3, 3] + 70186558*CHe[1, 1] - 
           35098416*CHe[2, 2] - 35098416*CHe[3, 3] + 28957398*CHl1[1, 1] - 
           35098416*CHl1[2, 2] - 35098416*CHl1[3, 3] + 51868305*CHl3[1, 1] - 
           12187509*CHl3[2, 2] - 6780840*CHl3[3, 3] - 3882420*CHq1[1, 1] - 
           3882420*CHq1[2, 2] - 2593298*CHq1[3, 3] + 1497600*CHq3[1, 1] + 
           1497600*CHq3[2, 2] - 2141080*CHq3[3, 3] - 7764840*CHu[1, 1] - 
           7764840*CHu[2, 2] + 8461336*CHu[3, 3]) + 4*MW2^2*MZ2^10*
          (27939681*CHd[1, 1] + 27939681*CHd[2, 2] + 27939681*CHd[3, 3] + 
           467749957*CHe[1, 1] - 272950506*CHe[2, 2] - 272950506*CHe[3, 3] + 
           301596933*CHl1[1, 1] - 272950506*CHl1[2, 2] - 
           272950506*CHl1[3, 3] + 380278727*CHl3[1, 1] - 
           194268712*CHl3[2, 2] - 128106690*CHl3[3, 3] - 
           27939681*CHq1[1, 1] - 27939681*CHq1[2, 2] - 37065303*CHq1[3, 3] + 
           29526435*CHq3[1, 1] + 29526435*CHq3[2, 2] - 41871015*CHq3[3, 3] - 
           55879362*CHu[1, 1] - 55879362*CHu[2, 2] + 127077732*CHu[3, 3]) - 
         8*MW2^3*MZ2^9*(21186546*CHd[1, 1] + 21186546*CHd[2, 2] + 
           21186546*CHd[3, 3] + 469405530*CHe[1, 1] - 357366228*CHe[2, 2] - 
           357366228*CHe[3, 3] + 602201156*CHl1[1, 1] - 
           357366228*CHl1[2, 2] - 357366228*CHl1[3, 3] + 
           494792685*CHl3[1, 1] - 464774699*CHl3[2, 2] - 
           358702380*CHl3[3, 3] - 21186546*CHq1[1, 1] - 21186546*CHq1[2, 2] - 
           74682732*CHq1[3, 3] + 76251402*CHq3[1, 1] + 76251402*CHq3[2, 2] - 
           99099444*CHq3[3, 3] - 42373092*CHu[1, 1] - 42373092*CHu[2, 2] + 
           290083716*CHu[3, 3])) + MT2*MW2^3*
        (-15728640*MW2^15*(186*CHd[1, 1] + 186*CHd[2, 2] + 186*CHd[3, 3] - 
           4774*CHe[1, 1] + 2046*CHe[2, 2] + 2046*CHe[3, 3] - 
           4774*CHl1[1, 1] + 2046*CHl1[2, 2] + 2046*CHl1[3, 3] - 
           4463*CHl3[1, 1] + 2357*CHl3[2, 2] + 2046*CHl3[3, 3] - 
           186*CHq1[1, 1] - 186*CHq1[2, 2] + 186*CHq1[3, 3] + 
           990*CHq3[1, 1] + 990*CHq3[2, 2] + 186*CHq3[3, 3] - 372*CHu[1, 1] - 
           372*CHu[2, 2]) + 786432*MW2^14*MZ2*(18*(-3963 + 392*Pi^2)*
            CHd[1, 1] + 18*(-3963 + 392*Pi^2)*CHd[2, 2] - 71334*CHd[3, 3] + 
           7056*Pi^2*CHd[3, 3] - 925574*CHe[1, 1] + 50576*Pi^2*CHe[1, 1] + 
           562806*CHe[2, 2] - 33744*Pi^2*CHe[2, 2] + 562806*CHe[3, 3] - 
           33744*Pi^2*CHe[3, 3] - 812934*CHl1[1, 1] + 50576*Pi^2*CHl1[1, 1] + 
           598446*CHl1[2, 2] - 33744*Pi^2*CHl1[2, 2] + 598446*CHl1[3, 3] - 
           33744*Pi^2*CHl1[3, 3] - 434959*CHl3[1, 1] + 
           42336*Pi^2*CHl3[1, 1] + 481421*CHl3[2, 2] - 
           41984*Pi^2*CHl3[2, 2] + 296826*CHl3[3, 3] - 
           33744*Pi^2*CHl3[3, 3] + 41094*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] + 
           41094*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 82494*CHq1[3, 3] + 
           7056*Pi^2*CHq1[3, 3] - 233622*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
           233622*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 89919*CHq3[3, 3] + 
           7056*Pi^2*CHq3[3, 3] + 115668*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] + 
           115668*CHu[2, 2] - 11232*Pi^2*CHu[2, 2]) + 
         MZ2^15*(-90*(-1795861 + 217368*Pi^2)*CHd[1, 1] - 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] + 161627490*CHd[3, 3] - 
           19563120*Pi^2*CHd[3, 3] + 1943980278*CHe[1, 1] - 
           234294224*Pi^2*CHe[1, 1] - 1107941652*CHe[2, 2] + 
           133745376*Pi^2*CHe[2, 2] - 1107941652*CHe[3, 3] + 
           133745376*Pi^2*CHe[3, 3] - 355443531*CHl1[1, 1] + 
           43478648*Pi^2*CHl1[1, 1] - 28691172*CHl1[2, 2] + 
           2927136*Pi^2*CHl1[2, 2] - 28691172*CHl1[3, 3] + 
           2927136*Pi^2*CHl1[3, 3] - 94854039*CHl3[1, 1] + 
           10930360*Pi^2*CHl3[1, 1] + 244374504*CHl3[2, 2] - 
           29621152*Pi^2*CHl3[2, 2] - 155509290*CHq1[1, 1] + 
           18821520*Pi^2*CHq1[1, 1] - 155509290*CHq1[2, 2] + 
           18821520*Pi^2*CHq1[2, 2] - 77754645*CHq1[3, 3] + 
           9410760*Pi^2*CHq1[3, 3] - 77569245*CHq3[3, 3] + 
           9410760*Pi^2*CHq3[3, 3] - 372200580*CHu[1, 1] + 
           45059040*Pi^2*CHu[1, 1] - 372200580*CHu[2, 2] + 
           45059040*Pi^2*CHu[2, 2]) - 2*MW2^4*MZ2^11*
          (3*(-60432511063 + 6884825280*Pi^2)*CHd[1, 1] + 
           3*(-60432511063 + 6884825280*Pi^2)*CHd[2, 2] - 
           181297533189*CHd[3, 3] + 20654475840*Pi^2*CHd[3, 3] - 
           1706489459713*CHe[1, 1] + 207491366208*Pi^2*CHe[1, 1] + 
           1136143637370*CHe[2, 2] - 133965095424*Pi^2*CHe[2, 2] + 
           1136143637370*CHe[3, 3] - 133965095424*Pi^2*CHe[3, 3] + 
           39348387157*CHl1[1, 1] - 5993268352*Pi^2*CHl1[1, 1] + 
           15488531226*CHl1[2, 2] - 6036105984*Pi^2*CHl1[2, 2] + 
           15488531226*CHl1[3, 3] - 6036105984*Pi^2*CHl1[3, 3] + 
           38494255501*CHl3[1, 1] - 2807437280*Pi^2*CHl3[1, 1] + 
           163367726538*CHl3[2, 2] - 2850274912*Pi^2*CHl3[2, 2] + 
           313936516002*CHl3[3, 3] - 24523491840*Pi^2*CHl3[3, 3] + 
           176836853253*CHq1[1, 1] - 20304712512*Pi^2*CHq1[1, 1] + 
           176836853253*CHq1[2, 2] - 20304712512*Pi^2*CHq1[2, 2] + 
           22784391963*CHq1[3, 3] - 2025232128*Pi^2*CHq1[3, 3] - 
           137590990983*CHq3[1, 1] + 16254248256*Pi^2*CHq3[1, 1] - 
           137590990983*CHq3[2, 2] + 16254248256*Pi^2*CHq3[2, 2] + 
           19996480173*CHq3[3, 3] - 2025232128*Pi^2*CHq3[3, 3] + 
           415673687706*CHu[1, 1] - 47495642112*Pi^2*CHu[1, 1] + 
           415673687706*CHu[2, 2] - 47495642112*Pi^2*CHu[2, 2] - 
           1871919168*CHu[3, 3]) + MW2^3*MZ2^12*
          (12*(-9738556163 + 1122355200*Pi^2)*CHd[1, 1] + 
           12*(-9738556163 + 1122355200*Pi^2)*CHd[2, 2] - 
           116862673956*CHd[3, 3] + 13468262400*Pi^2*CHd[3, 3] - 
           1188131061204*CHe[1, 1] + 143024487424*Pi^2*CHe[1, 1] + 
           758962686696*CHe[2, 2] - 89683178496*Pi^2*CHe[2, 2] + 
           758962686696*CHe[3, 3] - 89683178496*Pi^2*CHe[3, 3] + 
           93130870564*CHl1[1, 1] - 11743730496*Pi^2*CHl1[1, 1] + 
           978533160*CHl1[2, 2] - 2026849920*Pi^2*CHl1[2, 2] + 
           978533160*CHl1[3, 3] - 2026849920*Pi^2*CHl1[3, 3] + 
           45184848951*CHl3[1, 1] - 5267288288*Pi^2*CHl3[1, 1] + 
           34813257419*CHl3[2, 2] + 4449592288*Pi^2*CHl3[2, 2] + 
           146322079056*CHl3[3, 3] - 11417418624*Pi^2*CHl3[3, 3] + 
           112171044228*CHq1[1, 1] - 13025223360*Pi^2*CHq1[1, 1] + 
           112171044228*CHq1[2, 2] - 13025223360*Pi^2*CHq1[2, 2] + 
           27991632558*CHq1[3, 3] - 2785985856*Pi^2*CHq1[3, 3] - 
           59972233680*CHq3[1, 1] + 7453251648*Pi^2*CHq3[1, 1] - 
           59972233680*CHq3[2, 2] + 7453251648*Pi^2*CHq3[2, 2] + 
           26202858096*CHq3[3, 3] - 2785985856*Pi^2*CHq3[3, 3] + 
           271657473384*CHu[1, 1] - 31417482240*Pi^2*CHu[1, 1] + 
           271657473384*CHu[2, 2] - 31417482240*Pi^2*CHu[2, 2] - 
           1607990670*CHu[3, 3]) + 32*MW2^8*MZ2^7*
          (6*(-5001330373 + 639585216*Pi^2)*CHd[1, 1] + 
           6*(-5001330373 + 639585216*Pi^2)*CHd[2, 2] - 
           30007982238*CHd[3, 3] + 3837511296*Pi^2*CHd[3, 3] - 
           338754535412*CHe[1, 1] + 42034411008*Pi^2*CHe[1, 1] + 
           227263167240*CHe[2, 2] - 27199759488*Pi^2*CHe[2, 2] + 
           227263167240*CHe[3, 3] - 27199759488*Pi^2*CHe[3, 3] + 
           49652359870*CHl1[1, 1] - 6647886848*Pi^2*CHl1[1, 1] - 
           42496285656*CHl1[2, 2] + 3116562816*Pi^2*CHl1[2, 2] - 
           42496285656*CHl1[3, 3] + 3116562816*Pi^2*CHl1[3, 3] + 
           41922870491*CHl3[1, 1] - 4802311360*Pi^2*CHl3[1, 1] + 
           26142828733*CHl3[2, 2] + 4962138304*Pi^2*CHl3[2, 2] + 
           56967561960*CHl3[3, 3] - 1637864064*Pi^2*CHl3[3, 3] + 
           29157458046*CHq1[1, 1] - 3808012032*Pi^2*CHq1[1, 1] + 
           29157458046*CHq1[2, 2] - 3808012032*Pi^2*CHq1[2, 2] + 
           14876536422*CHq1[3, 3] - 1589710464*Pi^2*CHq1[3, 3] - 
           3300611130*CHq3[1, 1] + 628591104*Pi^2*CHq3[1, 1] - 
           3300611130*CHq3[2, 2] + 628591104*Pi^2*CHq3[2, 2] + 
           13837578204*CHq3[3, 3] - 1589710464*Pi^2*CHq3[3, 3] + 
           78138539436*CHu[1, 1] - 9757360512*Pi^2*CHu[1, 1] + 
           78138539436*CHu[2, 2] - 9757360512*Pi^2*CHu[2, 2] - 
           878480316*CHu[3, 3]) + 8*MW2^5*MZ2^10*
          (6*(-15520490887 + 1755669024*Pi^2)*CHd[1, 1] + 
           6*(-15520490887 + 1755669024*Pi^2)*CHd[2, 2] - 
           93122945322*CHd[3, 3] + 10534014144*Pi^2*CHd[3, 3] - 
           797567044187*CHe[1, 1] + 98439185472*Pi^2*CHe[1, 1] + 
           553143452244*CHe[2, 2] - 65398137216*Pi^2*CHe[2, 2] + 
           553143452244*CHe[3, 3] - 65398137216*Pi^2*CHe[3, 3] - 
           42812826656*CHl1[1, 1] + 4373586448*Pi^2*CHl1[1, 1] + 
           26235461076*CHl1[2, 2] - 5939969280*Pi^2*CHl1[2, 2] + 
           26235461076*CHl1[3, 3] - 5939969280*Pi^2*CHl1[3, 3] - 
           7701372169*CHl3[1, 1] + 2759716736*Pi^2*CHl3[1, 1] + 
           135792564427*CHl3[2, 2] - 7553838992*Pi^2*CHl3[2, 2] + 
           207304805952*CHl3[3, 3] - 16699651776*Pi^2*CHl3[3, 3] + 
           93549217002*CHq1[1, 1] - 10638120384*Pi^2*CHq1[1, 1] + 
           93549217002*CHq1[2, 2] - 10638120384*Pi^2*CHq1[2, 2] - 
           1518867843*CHq1[3, 3] + 350866800*Pi^2*CHq1[3, 3] - 
           98988055128*CHq3[1, 1] + 11339853984*Pi^2*CHq3[1, 1] - 
           98988055128*CHq3[2, 2] + 11339853984*Pi^2*CHq3[2, 2] - 
           2754547647*CHq3[3, 3] + 350866800*Pi^2*CHq3[3, 3] + 
           207250341924*CHu[1, 1] - 23464882944*Pi^2*CHu[1, 1] + 
           207250341924*CHu[2, 2] - 23464882944*Pi^2*CHu[2, 2] - 
           335227626*CHu[3, 3]) - 64*MW2^9*MZ2^6*
          (288*(-141900717 + 16762496*Pi^2)*CHd[1, 1] + 
           288*(-141900717 + 16762496*Pi^2)*CHd[2, 2] - 
           40867406496*CHd[3, 3] + 4827598848*Pi^2*CHd[3, 3] - 
           345650163374*CHe[1, 1] + 43856346112*Pi^2*CHe[1, 1] + 
           242034964920*CHe[2, 2] - 29351040000*Pi^2*CHe[2, 2] + 
           242034964920*CHe[3, 3] - 29351040000*Pi^2*CHe[3, 3] - 
           19426383246*CHl1[1, 1] + 2104715328*Pi^2*CHl1[1, 1] + 
           3938323896*CHl1[2, 2] - 2656965120*Pi^2*CHl1[2, 2] + 
           3938323896*CHl1[3, 3] - 2656965120*Pi^2*CHl1[3, 3] - 
           5555727307*CHl3[1, 1] + 1296188352*Pi^2*CHl3[1, 1] + 
           61746771947*CHl3[2, 2] - 3465492096*Pi^2*CHl3[2, 2] + 
           102170640600*CHl3[3, 3] - 7728227328*Pi^2*CHl3[3, 3] + 
           43000111008*CHq1[1, 1] - 5062186368*Pi^2*CHq1[1, 1] + 
           43000111008*CHq1[2, 2] - 5062186368*Pi^2*CHq1[2, 2] - 
           125319528*CHq1[3, 3] + 182517696*Pi^2*CHq1[3, 3] - 
           43327411056*CHq3[1, 1] + 5427221760*Pi^2*CHq3[1, 1] - 
           43327411056*CHq3[2, 2] + 5427221760*Pi^2*CHq3[2, 2] - 
           515999808*CHq3[3, 3] + 182517696*Pi^2*CHq3[3, 3] + 
           90464014944*CHu[1, 1] - 10628474112*Pi^2*CHu[1, 1] + 
           90464014944*CHu[2, 2] - 10628474112*Pi^2*CHu[2, 2] - 
           191780244*CHu[3, 3]) + 2*MW2*MZ2^14*
          (6*(-248458555 + 29591688*Pi^2)*CHd[1, 1] + 
           6*(-248458555 + 29591688*Pi^2)*CHd[2, 2] - 1490751330*CHd[3, 3] + 
           177550128*Pi^2*CHd[3, 3] - 17139582990*CHe[1, 1] + 
           2054742288*Pi^2*CHe[1, 1] + 10103907252*CHe[2, 2] - 
           1209948000*Pi^2*CHe[2, 2] + 10103907252*CHe[3, 3] - 
           1209948000*Pi^2*CHe[3, 3] + 2675396511*CHl1[1, 1] - 
           325623940*Pi^2*CHl1[1, 1] + 108791076*CHl1[2, 2] - 
           18239712*Pi^2*CHl1[2, 2] + 108791076*CHl1[3, 3] - 
           18239712*Pi^2*CHl1[3, 3] + 806652801*CHl3[1, 1] - 
           104125092*Pi^2*CHl3[1, 1] - 1437200280*CHl3[2, 2] + 
           203259136*Pi^2*CHl3[2, 2] + 550363560*CHl3[3, 3] - 
           45069648*Pi^2*CHl3[3, 3] + 1425965370*CHq1[1, 1] - 
           170304048*Pi^2*CHq1[1, 1] + 1425965370*CHq1[2, 2] - 
           170304048*Pi^2*CHq1[2, 2] + 619646073*CHq1[3, 3] - 
           70665084*Pi^2*CHq1[3, 3] - 205360308*CHq3[1, 1] + 
           28973880*Pi^2*CHq3[1, 1] - 205360308*CHq3[2, 2] + 
           28973880*Pi^2*CHq3[2, 2] + 606795219*CHq3[3, 3] - 
           70665084*Pi^2*CHq3[3, 3] + 3463081140*CHu[1, 1] - 
           413068896*Pi^2*CHu[1, 1] + 3463081140*CHu[2, 2] - 
           413068896*Pi^2*CHu[2, 2] - 12290784*CHu[3, 3]) - 
         49152*MW2^13*MZ2^2*(9*(-1069815 + 95104*Pi^2)*CHd[1, 1] + 
           9*(-1069815 + 95104*Pi^2)*CHd[2, 2] - 9628335*CHd[3, 3] + 
           855936*Pi^2*CHd[3, 3] - 67956375*CHe[1, 1] + 6344576*Pi^2*
            CHe[1, 1] + 46672965*CHe[2, 2] - 4251264*Pi^2*CHe[2, 2] + 
           46672965*CHe[3, 3] - 4251264*Pi^2*CHe[3, 3] - 
           43869495*CHl1[1, 1] + 4276096*Pi^2*CHl1[1, 1] + 
           39143205*CHl1[2, 2] - 3110784*Pi^2*CHl1[2, 2] + 
           39143205*CHl1[3, 3] - 3110784*Pi^2*CHl1[3, 3] - 
           20671926*CHl3[1, 1] + 3397824*Pi^2*CHl3[1, 1] + 
           29614374*CHl3[2, 2] - 3989056*Pi^2*CHl3[2, 2] + 
           21820149*CHl3[3, 3] - 3331200*Pi^2*CHl3[3, 3] + 
           7986735*CHq1[1, 1] - 694656*Pi^2*CHq1[1, 1] + 7986735*CHq1[2, 2] - 
           694656*Pi^2*CHq1[2, 2] - 8142639*CHq1[3, 3] + 
           709632*Pi^2*CHq1[3, 3] - 25898301*CHq3[1, 1] + 
           2113920*Pi^2*CHq3[1, 1] - 25898301*CHq3[2, 2] + 
           2113920*Pi^2*CHq3[2, 2] - 8386419*CHq3[3, 3] + 
           709632*Pi^2*CHq3[3, 3] + 16824510*CHu[1, 1] - 
           1446912*Pi^2*CHu[1, 1] + 16824510*CHu[2, 2] - 
           1446912*Pi^2*CHu[2, 2] - 8520*CHu[3, 3]) + 4096*MW2^12*MZ2^3*
          (6*(-62822705 + 5876736*Pi^2)*CHd[1, 1] + 
           6*(-62822705 + 5876736*Pi^2)*CHd[2, 2] - 376936230*CHd[3, 3] + 
           35260416*Pi^2*CHd[3, 3] - 2344597654*CHe[1, 1] + 
           269147648*Pi^2*CHe[1, 1] + 1666304454*CHe[2, 2] - 
           181605504*Pi^2*CHe[2, 2] + 1666304454*CHe[3, 3] - 
           181605504*Pi^2*CHe[3, 3] - 1053645790*CHl1[1, 1] + 
           123569408*Pi^2*CHl1[1, 1] + 958998198*CHl1[2, 2] - 
           95447424*Pi^2*CHl1[2, 2] + 958998198*CHl1[3, 3] - 
           95447424*Pi^2*CHl1[3, 3] - 557527223*CHl3[1, 1] + 
           93370368*Pi^2*CHl3[1, 1] + 782507165*CHl3[2, 2] - 
           125646464*Pi^2*CHl3[2, 2] + 812548290*CHl3[3, 3] - 
           112911744*Pi^2*CHl3[3, 3] + 359651046*CHq1[1, 1] - 
           33406848*Pi^2*CHq1[1, 1] + 359651046*CHq1[2, 2] - 
           33406848*Pi^2*CHq1[2, 2] - 228668880*CHq1[3, 3] + 
           22576896*Pi^2*CHq1[3, 3] - 823166910*CHq3[1, 1] + 
           78560640*Pi^2*CHq3[1, 1] - 823166910*CHq3[2, 2] + 
           78560640*Pi^2*CHq3[2, 2] - 228477630*CHq3[3, 3] + 
           22576896*Pi^2*CHq3[3, 3] + 689878140*CHu[1, 1] - 
           63379584*Pi^2*CHu[1, 1] + 689878140*CHu[2, 2] - 
           63379584*Pi^2*CHu[2, 2] + 529560*CHu[3, 3]) - 
         2048*MW2^11*MZ2^4*(24*(-58486235 + 5951736*Pi^2)*CHd[1, 1] + 
           24*(-58486235 + 5951736*Pi^2)*CHd[2, 2] - 1403669640*CHd[3, 3] + 
           142841664*Pi^2*CHd[3, 3] - 9112847136*CHe[1, 1] + 
           1132110912*Pi^2*CHe[1, 1] + 6504655323*CHe[2, 2] - 
           766841856*Pi^2*CHe[2, 2] + 6504655323*CHe[3, 3] - 
           766841856*Pi^2*CHe[3, 3] - 2736844420*CHl1[1, 1] + 
           342077056*Pi^2*CHl1[1, 1] + 2253902331*CHl1[2, 2] - 
           276959040*Pi^2*CHl1[2, 2] + 2253902331*CHl1[3, 3] - 
           276959040*Pi^2*CHl1[3, 3] - 1637010987*CHl3[1, 1] + 
           247427808*Pi^2*CHl3[1, 1] + 2400103204*CHl3[2, 2] - 
           371608288*Pi^2*CHl3[2, 2] + 3269985183*CHl3[3, 3] - 
           377724096*Pi^2*CHl3[3, 3] + 1441374600*CHq1[1, 1] - 
           146020608*Pi^2*CHq1[1, 1] + 1441374600*CHq1[2, 2] - 
           146020608*Pi^2*CHq1[2, 2] - 564792546*CHq1[3, 3] + 
           64281024*Pi^2*CHq1[3, 3] - 2504702628*CHq3[1, 1] + 
           274582656*Pi^2*CHq3[1, 1] - 2504702628*CHq3[2, 2] + 
           274582656*Pi^2*CHq3[2, 2] - 555422772*CHq3[3, 3] + 
           64281024*Pi^2*CHq3[3, 3] + 2700576528*CHu[1, 1] - 
           273211776*Pi^2*CHu[1, 1] + 2700576528*CHu[2, 2] - 
           273211776*Pi^2*CHu[2, 2] + 4254426*CHu[3, 3]) + 
         512*MW2^10*MZ2^5*(72*(-93036641 + 10279822*Pi^2)*CHd[1, 1] + 
           72*(-93036641 + 10279822*Pi^2)*CHd[2, 2] - 6698638152*CHd[3, 3] + 
           740147184*Pi^2*CHd[3, 3] - 48668942216*CHe[1, 1] + 
           6190685808*Pi^2*CHe[1, 1] + 34558871550*CHe[2, 2] - 
           4185845952*Pi^2*CHe[2, 2] + 34558871550*CHe[3, 3] - 
           4185845952*Pi^2*CHe[3, 3] - 8676547522*CHl1[1, 1] + 
           1077157232*Pi^2*CHl1[1, 1] + 5741684286*CHl1[2, 2] - 
           932792640*Pi^2*CHl1[2, 2] + 5741684286*CHl1[3, 3] - 
           932792640*Pi^2*CHl1[3, 3] - 5148646582*CHl3[1, 1] + 
           747777488*Pi^2*CHl3[1, 1] + 10748535846*CHl3[2, 2] - 
           1262172384*Pi^2*CHl3[2, 2] + 16761934074*CHl3[3, 3] - 
           1590598464*Pi^2*CHl3[3, 3] + 7097838984*CHq1[1, 1] - 
           779306544*Pi^2*CHq1[1, 1] + 7097838984*CHq1[2, 2] - 
           779306544*Pi^2*CHq1[2, 2] - 1444038144*CHq1[3, 3] + 
           190981872*Pi^2*CHq1[3, 3] - 9674585244*CHq3[1, 1] + 
           1161270288*Pi^2*CHq3[1, 1] - 9674585244*CHq3[2, 2] + 
           1161270288*Pi^2*CHq3[2, 2] - 1430404977*CHq3[3, 3] + 
           190981872*Pi^2*CHq3[3, 3] + 13695418296*CHu[1, 1] - 
           1510443936*Pi^2*CHu[1, 1] + 13695418296*CHu[2, 2] - 
           1510443936*Pi^2*CHu[2, 2] + 12024984*CHu[3, 3]) + 
         MW2^2*MZ2^13*(-36*(-677047325 + 79262268*Pi^2)*CHd[1, 1] - 
           36*(-677047325 + 79262268*Pi^2)*CHd[2, 2] + 24373703700*
            CHd[3, 3] - 2853441648*Pi^2*CHd[3, 3] + 264880344680*CHe[1, 1] - 
           31733898960*Pi^2*CHe[1, 1] - 162340466328*CHe[2, 2] + 
           19292719584*Pi^2*CHe[2, 2] - 162340466328*CHe[3, 3] + 
           19292719584*Pi^2*CHe[3, 3] - 32243083605*CHl1[1, 1] + 
           3946023568*Pi^2*CHl1[1, 1] - 251427240*CHl1[2, 2] + 
           272670240*Pi^2*CHl1[2, 2] - 251427240*CHl1[3, 3] + 
           272670240*Pi^2*CHl1[3, 3] - 11819617370*CHl3[1, 1] + 
           1531880944*Pi^2*CHl3[1, 1] + 8297262007*CHl3[2, 2] - 
           2141472384*Pi^2*CHl3[2, 2] - 19317235836*CHl3[3, 3] + 
           1535284512*Pi^2*CHl3[3, 3] - 23269178844*CHq1[1, 1] + 
           2739229200*Pi^2*CHq1[1, 1] - 23269178844*CHq1[2, 2] + 
           2739229200*Pi^2*CHq1[2, 2] - 8175487761*CHq1[3, 3] + 
           873184176*Pi^2*CHq1[3, 3] + 7506057978*CHq3[1, 1] - 
           992860848*Pi^2*CHq3[1, 1] + 7506057978*CHq3[2, 2] - 
           992860848*Pi^2*CHq3[2, 2] - 7852465143*CHq3[3, 3] + 
           873184176*Pi^2*CHq3[3, 3] - 56849694408*CHu[1, 1] + 
           6673978080*Pi^2*CHu[1, 1] - 56849694408*CHu[2, 2] + 
           6673978080*Pi^2*CHu[2, 2] + 324098946*CHu[3, 3]) + 
         32*MW2^7*MZ2^8*(39*(-353751227 + 35279616*Pi^2)*CHd[1, 1] + 
           39*(-353751227 + 35279616*Pi^2)*CHd[2, 2] - 13796297853*
            CHd[3, 3] + 1375905024*Pi^2*CHd[3, 3] - 36322185689*CHe[1, 1] + 
           5416239360*Pi^2*CHe[1, 1] + 38001575286*CHe[2, 2] - 
           4756721664*Pi^2*CHe[2, 2] + 38001575286*CHe[3, 3] - 
           4756721664*Pi^2*CHe[3, 3] - 71492804170*CHl1[1, 1] + 
           8770638784*Pi^2*CHl1[1, 1] + 42920841366*CHl1[2, 2] - 
           5506893120*Pi^2*CHl1[2, 2] + 42920841366*CHl1[3, 3] - 
           5506893120*Pi^2*CHl1[3, 3] - 43228612120*CHl3[1, 1] + 
           5951419808*Pi^2*CHl3[1, 1] + 48862585104*CHl3[2, 2] - 
           8326112096*Pi^2*CHl3[2, 2] + 57926422614*CHl3[3, 3] - 
           6644642880*Pi^2*CHl3[3, 3] + 16710599661*CHq1[1, 1] - 
           1648441440*Pi^2*CHq1[1, 1] + 16710599661*CHq1[2, 2] - 
           1648441440*Pi^2*CHq1[2, 2] - 15048998883*CHq1[3, 3] + 
           1690200576*Pi^2*CHq1[3, 3] - 44045223111*CHq3[1, 1] + 
           5028842592*Pi^2*CHq3[1, 1] - 44045223111*CHq3[2, 2] + 
           5028842592*Pi^2*CHq3[2, 2] - 14643277896*CHq3[3, 3] + 
           1690200576*Pi^2*CHq3[3, 3] + 20083910826*CHu[1, 1] - 
           1850266368*Pi^2*CHu[1, 1] + 20083910826*CHu[2, 2] - 
           1850266368*Pi^2*CHu[2, 2] + 740843439*CHu[3, 3]) - 
         8*MW2^6*MZ2^9*(9*(-13175157547 + 1473568160*Pi^2)*CHd[1, 1] + 
           9*(-13175157547 + 1473568160*Pi^2)*CHd[2, 2] - 
           118576417923*CHd[3, 3] + 13262113440*Pi^2*CHd[3, 3] - 
           871933520881*CHe[1, 1] + 110091741024*Pi^2*CHe[1, 1] + 
           635120736642*CHe[2, 2] - 75771092160*Pi^2*CHe[2, 2] + 
           635120736642*CHe[3, 3] - 75771092160*Pi^2*CHe[3, 3] - 
           171105278283*CHl1[1, 1] + 19795007264*Pi^2*CHl1[1, 1] + 
           88456518882*CHl1[2, 2] - 14830818624*Pi^2*CHl1[2, 2] + 
           88456518882*CHl1[3, 3] - 14830818624*Pi^2*CHl1[3, 3] - 
           76782120281*CHl3[1, 1] + 12793938304*Pi^2*CHl3[1, 1] + 
           240981356236*CHl3[2, 2] - 21831887584*Pi^2*CHl3[2, 2] + 
           329860376898*CHl3[3, 3] - 28879096128*Pi^2*CHl3[3, 3] + 
           125007160851*CHq1[1, 1] - 13957438176*Pi^2*CHq1[1, 1] + 
           125007160851*CHq1[2, 2] - 13957438176*Pi^2*CHq1[2, 2] - 
           27671189517*CHq1[3, 3] + 3204428256*Pi^2*CHq1[3, 3] - 
           179148214989*CHq3[1, 1] + 20366294688*Pi^2*CHq3[1, 1] - 
           179148214989*CHq3[2, 2] + 20366294688*Pi^2*CHq3[2, 2] - 
           28445571441*CHq3[3, 3] + 3204428256*Pi^2*CHq3[3, 3] + 
           247288825926*CHu[1, 1] - 27575127360*Pi^2*CHu[1, 1] + 
           247288825926*CHu[2, 2] - 27575127360*Pi^2*CHu[2, 2] + 
           957041640*CHu[3, 3])) - MT2^3*MW2*
        (471859200*MW2^15*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           770*CHe[1, 1] + 330*CHe[2, 2] + 330*CHe[3, 3] - 770*CHl1[1, 1] + 
           330*CHl1[2, 2] + 330*CHl1[3, 3] - 751*CHl3[1, 1] + 
           349*CHl3[2, 2] + 330*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 
           30*CHq1[3, 3] + 138*CHq3[1, 1] + 138*CHq3[2, 2] + 30*CHq3[3, 3] - 
           60*CHu[1, 1] - 60*CHu[2, 2]) + MZ2^15*(90*(-1795861 + 217368*Pi^2)*
            CHd[1, 1] + 90*(-1795861 + 217368*Pi^2)*CHd[2, 2] - 
           161627490*CHd[3, 3] + 19563120*Pi^2*CHd[3, 3] - 
           1943980278*CHe[1, 1] + 234294224*Pi^2*CHe[1, 1] + 
           1107941652*CHe[2, 2] - 133745376*Pi^2*CHe[2, 2] + 
           1107941652*CHe[3, 3] - 133745376*Pi^2*CHe[3, 3] + 
           355443531*CHl1[1, 1] - 43478648*Pi^2*CHl1[1, 1] + 
           28691172*CHl1[2, 2] - 2927136*Pi^2*CHl1[2, 2] + 
           28691172*CHl1[3, 3] - 2927136*Pi^2*CHl1[3, 3] + 
           94854039*CHl3[1, 1] - 10930360*Pi^2*CHl3[1, 1] - 
           244374504*CHl3[2, 2] + 29621152*Pi^2*CHl3[2, 2] + 
           155509290*CHq1[1, 1] - 18821520*Pi^2*CHq1[1, 1] + 
           155509290*CHq1[2, 2] - 18821520*Pi^2*CHq1[2, 2] + 
           77754645*CHq1[3, 3] - 9410760*Pi^2*CHq1[3, 3] + 
           77569245*CHq3[3, 3] - 9410760*Pi^2*CHq3[3, 3] + 
           372200580*CHu[1, 1] - 45059040*Pi^2*CHu[1, 1] + 
           372200580*CHu[2, 2] - 45059040*Pi^2*CHu[2, 2]) - 
         655360*MW2^14*MZ2*(24*(-10553 + 1176*Pi^2)*CHd[1, 1] + 
           24*(-10553 + 1176*Pi^2)*CHd[2, 2] - 253272*CHd[3, 3] + 
           28224*Pi^2*CHd[3, 3] - 5107672*CHe[1, 1] + 202304*Pi^2*CHe[1, 1] + 
           2906328*CHe[2, 2] - 134976*Pi^2*CHe[2, 2] + 2906328*CHe[3, 3] - 
           134976*Pi^2*CHe[3, 3] - 4410712*CHl1[1, 1] + 
           202304*Pi^2*CHl1[1, 1] + 3048888*CHl1[2, 2] - 
           134976*Pi^2*CHl1[2, 2] + 3048888*CHl1[3, 3] - 
           134976*Pi^2*CHl1[3, 3] - 2922251*CHl3[1, 1] + 
           169344*Pi^2*CHl3[1, 1] + 2557349*CHl3[2, 2] - 
           167936*Pi^2*CHl3[2, 2] + 1694568*CHl3[3, 3] - 
           134976*Pi^2*CHl3[3, 3] + 132312*CHq1[1, 1] - 
           16704*Pi^2*CHq1[1, 1] + 132312*CHq1[2, 2] - 
           16704*Pi^2*CHq1[2, 2] - 318072*CHq1[3, 3] + 
           28224*Pi^2*CHq1[3, 3] - 857880*CHq3[1, 1] + 
           73152*Pi^2*CHq3[1, 1] - 857880*CHq3[2, 2] + 
           73152*Pi^2*CHq3[2, 2] - 339942*CHq3[3, 3] + 
           28224*Pi^2*CHq3[3, 3] + 398544*CHu[1, 1] - 44928*Pi^2*CHu[1, 1] + 
           398544*CHu[2, 2] - 44928*Pi^2*CHu[2, 2]) + 4*MW2^5*MZ2^10*
          ((-379832981007 + 43929577728*Pi^2)*CHd[1, 1] + 
           (-379832981007 + 43929577728*Pi^2)*CHd[2, 2] - 
           379832981007*CHd[3, 3] + 43929577728*Pi^2*CHd[3, 3] - 
           3896944100931*CHe[1, 1] + 470072853248*Pi^2*CHe[1, 1] + 
           2493390395790*CHe[2, 2] - 294491180544*Pi^2*CHe[2, 2] + 
           2493390395790*CHe[3, 3] - 294491180544*Pi^2*CHe[3, 3] + 
           318815872477*CHl1[1, 1] - 41829985344*Pi^2*CHl1[1, 1] - 
           15840196146*CHl1[2, 2] - 4370963712*Pi^2*CHl1[2, 2] - 
           15840196146*CHl1[3, 3] - 4370963712*Pi^2*CHl1[3, 3] + 
           168436280925*CHl3[1, 1] - 19794473728*Pi^2*CHl3[1, 1] + 
           115699386494*CHl3[2, 2] + 17664547904*Pi^2*CHl3[2, 2] + 
           476637345462*CHl3[3, 3] - 35355012096*Pi^2*CHl3[3, 3] + 
           362505918927*CHq1[1, 1] - 42300772992*Pi^2*CHq1[1, 1] + 
           362505918927*CHq1[2, 2] - 42300772992*Pi^2*CHq1[2, 2] + 
           99216117081*CHq1[3, 3] - 9769099968*Pi^2*CHq1[3, 3] - 
           183995359677*CHq3[1, 1] + 22762573056*Pi^2*CHq3[1, 1] - 
           183995359677*CHq3[2, 2] + 22762573056*Pi^2*CHq3[2, 2] + 
           94251714537*CHq3[3, 3] - 9769099968*Pi^2*CHq3[3, 3] + 
           888708852222*CHu[1, 1] - 103107992832*Pi^2*CHu[1, 1] + 
           888708852222*CHu[2, 2] - 103107992832*Pi^2*CHu[2, 2] - 
           13174530540*CHu[3, 3]) - 2*MW2^4*MZ2^11*
          (6*(-23294906891 + 2736924960*Pi^2)*CHd[1, 1] + 
           6*(-23294906891 + 2736924960*Pi^2)*CHd[2, 2] - 
           139769441346*CHd[3, 3] + 16421549760*Pi^2*CHd[3, 3] - 
           1602939576664*CHe[1, 1] + 189708951616*Pi^2*CHe[1, 1] + 
           962600583084*CHe[2, 2] - 113503142784*Pi^2*CHe[2, 2] + 
           962600583084*CHe[3, 3] - 113503142784*Pi^2*CHe[3, 3] + 
           233201571408*CHl1[1, 1] - 29856007104*Pi^2*CHl1[1, 1] - 
           3838358676*CHl1[2, 2] + 657080448*Pi^2*CHl1[2, 2] - 
           3838358676*CHl1[3, 3] + 657080448*Pi^2*CHl1[3, 3] + 
           80342947831*CHl3[1, 1] - 12457127104*Pi^2*CHl3[1, 1] - 
           95610005693*CHl3[2, 2] + 18055960448*Pi^2*CHl3[2, 2] + 
           69201064692*CHl3[3, 3] - 4739710848*Pi^2*CHl3[3, 3] + 
           131236578210*CHq1[1, 1] - 15520635072*Pi^2*CHq1[1, 1] + 
           131236578210*CHq1[2, 2] - 15520635072*Pi^2*CHq1[2, 2] + 
           61268195460*CHq1[3, 3] - 6341023296*Pi^2*CHq1[3, 3] - 
           17252618634*CHq3[1, 1] + 2838588480*Pi^2*CHq3[1, 1] - 
           17252618634*CHq3[2, 2] + 2838588480*Pi^2*CHq3[2, 2] + 
           59951044098*CHq3[3, 3] - 6341023296*Pi^2*CHq3[3, 3] + 
           330561877380*CHu[1, 1] - 38976748416*Pi^2*CHu[1, 1] + 
           330561877380*CHu[2, 2] - 38976748416*Pi^2*CHu[2, 2] - 
           9429459816*CHu[3, 3]) - 8*MW2^6*MZ2^9*
          (36*(-16882144883 + 1939340336*Pi^2)*CHd[1, 1] + 
           36*(-16882144883 + 1939340336*Pi^2)*CHd[2, 2] - 
           607757215788*CHd[3, 3] + 69816252096*Pi^2*CHd[3, 3] - 
           5751988436312*CHe[1, 1] + 703697608512*Pi^2*CHe[1, 1] + 
           3826691560560*CHe[2, 2] - 453368602752*Pi^2*CHe[2, 2] + 
           3826691560560*CHe[3, 3] - 453368602752*Pi^2*CHe[3, 3] + 
           153743719018*CHl1[1, 1] - 23053208768*Pi^2*CHl1[1, 1] + 
           30451740528*CHl1[2, 2] - 19687583616*Pi^2*CHl1[2, 2] + 
           30451740528*CHl1[3, 3] - 19687583616*Pi^2*CHl1[3, 3] + 
           152601950573*CHl3[1, 1] - 10305671296*Pi^2*CHl3[1, 1] + 
           532417928851*CHl3[2, 2] - 6940046144*Pi^2*CHl3[2, 2] + 
           1056276528264*CHl3[3, 3] - 81214714752*Pi^2*CHl3[3, 3] + 
           593066914956*CHq1[1, 1] - 68672158272*Pi^2*CHq1[1, 1] + 
           593066914956*CHq1[2, 2] - 68672158272*Pi^2*CHq1[2, 2] + 
           81105889758*CHq1[3, 3] - 7486740288*Pi^2*CHq1[3, 3] - 
           455455587024*CHq3[1, 1] + 53698677696*Pi^2*CHq3[1, 1] - 
           455455587024*CHq3[2, 2] + 53698677696*Pi^2*CHq3[2, 2] + 
           72566999886*CHq3[3, 3] - 7486740288*Pi^2*CHq3[3, 3] + 
           1395750607416*CHu[1, 1] - 160635982464*Pi^2*CHu[1, 1] + 
           1395750607416*CHu[2, 2] - 160635982464*Pi^2*CHu[2, 2] - 
           8475246228*CHu[3, 3]) + MW2^3*MZ2^12*
          (18*(-447001505 + 60523808*Pi^2)*CHd[1, 1] + 
           18*(-447001505 + 60523808*Pi^2)*CHd[2, 2] - 8046027090*CHd[3, 3] + 
           1089428544*Pi^2*CHd[3, 3] - 177588106570*CHe[1, 1] + 
           19267232192*Pi^2*CHe[1, 1] + 75812854308*CHe[2, 2] - 
           8774120832*Pi^2*CHe[2, 2] + 75812854308*CHe[3, 3] - 
           8774120832*Pi^2*CHe[3, 3] + 66993037370*CHl1[1, 1] - 
           8769934848*Pi^2*CHl1[1, 1] + 7726778916*CHl1[2, 2] + 
           603382656*Pi^2*CHl1[2, 2] + 7726778916*CHl1[3, 3] + 
           603382656*Pi^2*CHl1[3, 3] + 6043771969*CHl3[1, 1] - 
           2544568128*Pi^2*CHl3[1, 1] - 76686566197*CHl3[2, 2] + 
           6828749376*Pi^2*CHl3[2, 2] - 47644396980*CHl3[3, 3] + 
           3831135360*Pi^2*CHl3[3, 3] + 7142703858*CHq1[1, 1] - 
           951424704*Pi^2*CHq1[1, 1] + 7142703858*CHq1[2, 2] - 
           951424704*Pi^2*CHq1[2, 2] + 15244862376*CHq1[3, 3] - 
           1749159936*Pi^2*CHq1[3, 3] + 22136003838*CHq3[1, 1] - 
           2546895168*Pi^2*CHq3[1, 1] + 22136003838*CHq3[2, 2] - 
           2546895168*Pi^2*CHq3[2, 2] + 15574128594*CHq3[3, 3] - 
           1749159936*Pi^2*CHq3[3, 3] + 19323411588*CHu[1, 1] - 
           2613218688*Pi^2*CHu[1, 1] + 19323411588*CHu[2, 2] - 
           2613218688*Pi^2*CHu[2, 2] - 3186337758*CHu[3, 3]) + 
         16384*MW2^13*MZ2^2*(9*(-11525521 + 1026304*Pi^2)*CHd[1, 1] + 
           9*(-11525521 + 1026304*Pi^2)*CHd[2, 2] - 103729689*CHd[3, 3] + 
           9236736*Pi^2*CHd[3, 3] - 918362929*CHe[1, 1] + 
           68301056*Pi^2*CHe[1, 1] + 596343051*CHe[2, 2] - 
           45752064*Pi^2*CHe[2, 2] + 596343051*CHe[3, 3] - 
           45752064*Pi^2*CHe[3, 3] - 609899889*CHl1[1, 1] + 
           47616256*Pi^2*CHl1[1, 1] + 524466891*CHl1[2, 2] - 
           34347264*Pi^2*CHl1[2, 2] + 524466891*CHl1[3, 3] - 
           34347264*Pi^2*CHl1[3, 3] - 346112234*CHl3[1, 1] + 
           38042496*Pi^2*CHl3[1, 1] + 413470546*CHl3[2, 2] - 
           43921024*Pi^2*CHl3[2, 2] + 285994731*CHl3[3, 3] - 
           36551424*Pi^2*CHl3[3, 3] + 84410649*CHq1[1, 1] - 
           7347456*Pi^2*CHq1[1, 1] + 84410649*CHq1[2, 2] - 
           7347456*Pi^2*CHq1[2, 2] - 92530809*CHq1[3, 3] + 
           7773696*Pi^2*CHq1[3, 3] - 287577387*CHq3[1, 1] + 
           22894848*Pi^2*CHq3[1, 1] - 287577387*CHq3[2, 2] + 
           22894848*Pi^2*CHq3[2, 2] - 94627989*CHq3[3, 3] + 
           7773696*Pi^2*CHq3[3, 3] + 180545778*CHu[1, 1] - 
           15547392*Pi^2*CHu[1, 1] + 180545778*CHu[2, 2] - 
           15547392*Pi^2*CHu[2, 2] - 383400*CHu[3, 3]) - 
         8192*MW2^12*MZ2^3*(9*(-85717507 + 7775488*Pi^2)*CHd[1, 1] + 
           9*(-85717507 + 7775488*Pi^2)*CHd[2, 2] - 771457563*CHd[3, 3] + 
           69979392*Pi^2*CHd[3, 3] - 5376062083*CHe[1, 1] + 
           531457792*Pi^2*CHe[1, 1] + 3689766627*CHe[2, 2] - 
           358190208*Pi^2*CHe[2, 2] + 3689766627*CHe[3, 3] - 
           358190208*Pi^2*CHe[3, 3] - 2623196383*CHl1[1, 1] + 
           264005632*Pi^2*CHl1[1, 1] + 2425317747*CHl1[2, 2] - 
           200907648*Pi^2*CHl1[2, 2] + 2425317747*CHl1[3, 3] - 
           200907648*Pi^2*CHl1[3, 3] - 1509041033*CHl3[1, 1] + 
           202035968*Pi^2*CHl3[1, 1] + 1959740297*CHl3[2, 2] - 
           262877312*Pi^2*CHl3[2, 2] + 1735761645*CHl3[3, 3] - 
           232659840*Pi^2*CHl3[3, 3] + 718917723*CHq1[1, 1] - 
           64570752*Pi^2*CHq1[1, 1] + 718917723*CHq1[2, 2] - 
           64570752*Pi^2*CHq1[2, 2] - 510227196*CHq1[3, 3] + 
           47084544*Pi^2*CHq1[3, 3] - 1766287611*CHq3[1, 1] + 
           158739840*Pi^2*CHq3[1, 1] - 1766287611*CHq3[2, 2] + 
           158739840*Pi^2*CHq3[2, 2] - 512160411*CHq3[3, 3] + 
           47084544*Pi^2*CHq3[3, 3] + 1403472006*CHu[1, 1] - 
           124493184*Pi^2*CHu[1, 1] + 1403472006*CHu[2, 2] - 
           124493184*Pi^2*CHu[2, 2] + 2635140*CHu[3, 3]) + 
         MW2*MZ2^14*(-6*(-360628595 + 42880776*Pi^2)*CHd[1, 1] - 
           6*(-360628595 + 42880776*Pi^2)*CHd[2, 2] + 2163771570*CHd[3, 3] - 
           257284656*Pi^2*CHd[3, 3] + 24325277622*CHe[1, 1] - 
           2938013456*Pi^2*CHe[1, 1] - 14566571124*CHe[2, 2] + 
           1751169120*Pi^2*CHe[2, 2] - 14566571124*CHe[3, 3] + 
           1751169120*Pi^2*CHe[3, 3] - 3639801291*CHl1[1, 1] + 
           433854640*Pi^2*CHl1[1, 1] + 27408828*CHl1[2, 2] + 
           21843744*Pi^2*CHl1[2, 2] + 27408828*CHl1[3, 3] + 
           21843744*Pi^2*CHl1[3, 3] - 1305266901*CHl3[1, 1] + 
           153598384*Pi^2*CHl3[1, 1] + 1654057590*CHl3[2, 2] - 
           258412512*Pi^2*CHl3[2, 2] - 1100727120*CHl3[3, 3] + 
           90139296*Pi^2*CHl3[3, 3] - 2064790650*CHq1[1, 1] + 
           246500496*Pi^2*CHq1[1, 1] - 2064790650*CHq1[2, 2] + 
           246500496*Pi^2*CHq1[2, 2] - 849893601*CHq1[3, 3] + 
           94276368*Pi^2*CHq1[3, 3] + 410720616*CHq3[1, 1] - 
           57947760*Pi^2*CHq3[1, 1] + 410720616*CHq3[2, 2] - 
           57947760*Pi^2*CHq3[2, 2] - 828456093*CHq3[3, 3] + 
           94276368*Pi^2*CHq3[3, 3] - 5045972100*CHu[1, 1] + 
           600842592*Pi^2*CHu[1, 1] - 5045972100*CHu[2, 2] + 
           600842592*Pi^2*CHu[2, 2] + 23747268*CHu[3, 3]) + 
         2*MW2^2*MZ2^13*((-4745068827 + 548751744*Pi^2)*CHd[1, 1] + 
           (-4745068827 + 548751744*Pi^2)*CHd[2, 2] - 4745068827*CHd[3, 3] + 
           548751744*Pi^2*CHd[3, 3] - 46388877829*CHe[1, 1] + 
           5710385152*Pi^2*CHe[1, 1] + 30549919134*CHe[2, 2] - 
           3663492480*Pi^2*CHe[2, 2] + 30549919134*CHe[3, 3] - 
           3663492480*Pi^2*CHe[3, 3] + 3463114881*CHl1[1, 1] - 
           366631408*Pi^2*CHl1[1, 1] - 1058644770*CHl1[2, 2] - 
           46600128*Pi^2*CHl1[2, 2] - 1058644770*CHl1[3, 3] - 
           46600128*Pi^2*CHl1[3, 3] + 2903689609*CHl3[1, 1] - 
           250780192*Pi^2*CHl3[1, 1] + 2699318590*CHl3[2, 2] + 
           69251088*Pi^2*CHl3[2, 2] + 6785172678*CHl3[3, 3] - 
           542294016*Pi^2*CHl3[3, 3] + 4513677099*CHq1[1, 1] - 
           527505120*Pi^2*CHq1[1, 1] + 4513677099*CHq1[2, 2] - 
           527505120*Pi^2*CHq1[2, 2] + 969849105*CHq1[3, 3] - 
           87972048*Pi^2*CHq1[3, 3] - 2700991089*CHq3[1, 1] + 
           351561024*Pi^2*CHq3[1, 1] - 2700991089*CHq3[2, 2] + 
           351561024*Pi^2*CHq3[2, 2] + 878118975*CHq3[3, 3] - 
           87972048*Pi^2*CHq3[3, 3] + 11157861558*CHu[1, 1] - 
           1294174080*Pi^2*CHu[1, 1] + 11157861558*CHu[2, 2] - 
           1294174080*Pi^2*CHu[2, 2] + 51917070*CHu[3, 3]) + 
         2048*MW2^11*MZ2^4*((-6698377965 + 648496512*Pi^2)*CHd[1, 1] + 
           (-6698377965 + 648496512*Pi^2)*CHd[2, 2] - 6698377965*CHd[3, 3] + 
           648496512*Pi^2*CHd[3, 3] - 44873726661*CHe[1, 1] + 
           5081740160*Pi^2*CHe[1, 1] + 31428263736*CHe[2, 2] - 
           3437587968*Pi^2*CHe[2, 2] + 31428263736*CHe[3, 3] - 
           3437587968*Pi^2*CHe[3, 3] - 15758203145*CHl1[1, 1] + 
           1797031680*Pi^2*CHl1[1, 1] + 14192935992*CHl1[2, 2] - 
           1421996928*Pi^2*CHl1[2, 2] + 14192935992*CHl1[3, 3] - 
           1421996928*Pi^2*CHl1[3, 3] - 9625430895*CHl3[1, 1] + 
           1328210240*Pi^2*CHl3[1, 1] + 13170254642*CHl3[2, 2] - 
           1890818368*Pi^2*CHl3[2, 2] + 15049916076*CHl3[3, 3] - 
           1835084928*Pi^2*CHl3[3, 3] + 6688265709*CHq1[1, 1] - 
           645166080*Pi^2*CHq1[1, 1] + 6688265709*CHq1[2, 2] - 
           645166080*Pi^2*CHq1[2, 2] - 3214352331*CHq1[3, 3] + 
           331016832*Pi^2*CHq1[3, 3] - 12899156067*CHq3[1, 1] + 
           1307199744*Pi^2*CHq3[1, 1] - 12899156067*CHq3[2, 2] + 
           1307199744*Pi^2*CHq3[2, 2] - 3206500593*CHq3[3, 3] + 
           331016832*Pi^2*CHq3[3, 3] + 12693174810*CHu[1, 1] - 
           1216887552*Pi^2*CHu[1, 1] + 12693174810*CHu[2, 2] - 
           1216887552*Pi^2*CHu[2, 2] + 80596470*CHu[3, 3]) + 
         16*MW2^7*MZ2^8*((-674548556151 + 77020433280*Pi^2)*CHd[1, 1] + 
           (-674548556151 + 77020433280*Pi^2)*CHd[2, 2] - 
           674548556151*CHd[3, 3] + 77020433280*Pi^2*CHd[3, 3] - 
           5929792770617*CHe[1, 1] + 733213984128*Pi^2*CHe[1, 1] + 
           4051923672426*CHe[2, 2] - 481922887680*Pi^2*CHe[2, 2] + 
           4051923672426*CHe[3, 3] - 481922887680*Pi^2*CHe[3, 3] - 
           178000966509*CHl1[1, 1] + 17824429312*Pi^2*CHl1[1, 1] + 
           156854852970*CHl1[2, 2] - 40241795328*Pi^2*CHl1[2, 2] + 
           156854852970*CHl1[3, 3] - 40241795328*Pi^2*CHl1[3, 3] - 
           4721040436*CHl3[1, 1] + 14255062400*Pi^2*CHl3[1, 1] + 
           845654669795*CHl3[2, 2] - 43811162240*Pi^2*CHl3[2, 2] + 
           1405847730186*CHl3[3, 3] - 113796774144*Pi^2*CHl3[3, 3] + 
           675458270391*CHq1[1, 1] - 77484681216*Pi^2*CHq1[1, 1] + 
           675458270391*CHq1[2, 2] - 77484681216*Pi^2*CHq1[2, 2] + 
           12240455871*CHq1[3, 3] - 90844416*Pi^2*CHq1[3, 3] - 
           664798870809*CHq3[1, 1] + 77302992384*Pi^2*CHq3[1, 1] - 
           664798870809*CHq3[2, 2] + 77302992384*Pi^2*CHq3[2, 2] + 
           3285302157*CHq3[3, 3] - 90844416*Pi^2*CHq3[3, 3] + 
           1507505056494*CHu[1, 1] - 172231439616*Pi^2*CHu[1, 1] + 
           1507505056494*CHu[2, 2] - 172231439616*Pi^2*CHu[2, 2] + 
           1244894838*CHu[3, 3]) - 256*MW2^10*MZ2^5*
          (120*(-658579945 + 68236728*Pi^2)*CHd[1, 1] + 
           120*(-658579945 + 68236728*Pi^2)*CHd[2, 2] - 
           79029593400*CHd[3, 3] + 8188407360*Pi^2*CHd[3, 3] - 
           553571090872*CHe[1, 1] + 66733876288*Pi^2*CHe[1, 1] + 
           389788587744*CHe[2, 2] - 45126969600*Pi^2*CHe[2, 2] + 
           389788587744*CHe[3, 3] - 45126969600*Pi^2*CHe[3, 3] - 
           136295491236*CHl1[1, 1] + 16359892032*Pi^2*CHl1[1, 1] + 
           112539776352*CHl1[2, 2] - 13462143744*Pi^2*CHl1[2, 2] + 
           112539776352*CHl1[3, 3] - 13462143744*Pi^2*CHl1[3, 3] - 
           83913993491*CHl3[1, 1] + 11786369216*Pi^2*CHl3[1, 1] + 
           136984494337*CHl3[2, 2] - 18035666560*Pi^2*CHl3[2, 2] + 
           184909228488*CHl3[3, 3] - 19891348224*Pi^2*CHl3[3, 3] + 
           81516911160*CHq1[1, 1] - 8420721984*Pi^2*CHq1[1, 1] + 
           81516911160*CHq1[2, 2] - 8420721984*Pi^2*CHq1[2, 2] - 
           26265824016*CHq1[3, 3] + 2959608384*Pi^2*CHq1[3, 3] - 
           130159800648*CHq3[1, 1] + 14339938752*Pi^2*CHq3[1, 1] - 
           130159800648*CHq3[2, 2] + 14339938752*Pi^2*CHq3[2, 2] - 
           26375131602*CHq3[3, 3] + 2959608384*Pi^2*CHq3[3, 3] + 
           156374729808*CHu[1, 1] - 16160692608*Pi^2*CHu[1, 1] + 
           156374729808*CHu[2, 2] - 16160692608*Pi^2*CHu[2, 2] + 
           1410553824*CHu[3, 3]) - 64*MW2^8*MZ2^7*
          (18*(-15320753735 + 1724822688*Pi^2)*CHd[1, 1] + 
           18*(-15320753735 + 1724822688*Pi^2)*CHd[2, 2] - 
           275773567230*CHd[3, 3] + 31046808384*Pi^2*CHd[3, 3] - 
           2249376013171*CHe[1, 1] + 279525515712*Pi^2*CHe[1, 1] + 
           1564168771416*CHe[2, 2] - 186368618112*Pi^2*CHe[2, 2] + 
           1564168771416*CHe[3, 3] - 186368618112*Pi^2*CHe[3, 3] - 
           206899102118*CHl1[1, 1] + 24275984960*Pi^2*CHl1[1, 1] + 
           141669516216*CHl1[2, 2] - 25609999488*Pi^2*CHl1[2, 2] + 
           141669516216*CHl1[3, 3] - 25609999488*Pi^2*CHl1[3, 3] - 
           90260776997*CHl3[1, 1] + 17114559616*Pi^2*CHl3[1, 1] + 
           410364942801*CHl3[2, 2] - 32771424832*Pi^2*CHl3[2, 2] + 
           634410513984*CHl3[3, 3] - 55224770688*Pi^2*CHl3[3, 3] + 
           282639452958*CHq1[1, 1] - 31836650688*Pi^2*CHq1[1, 1] + 
           282639452958*CHq1[2, 2] - 31836650688*Pi^2*CHq1[2, 2] - 
           25743586836*CHq1[3, 3] + 3359494080*Pi^2*CHq1[3, 3] - 
           332197972110*CHq3[1, 1] + 38555638848*Pi^2*CHq3[1, 1] - 
           332197972110*CHq3[2, 2] + 38555638848*Pi^2*CHq3[2, 2] - 
           28655334753*CHq3[3, 3] + 3359494080*Pi^2*CHq3[3, 3] + 
           594810885996*CHu[1, 1] - 66970172160*Pi^2*CHu[1, 1] + 
           594810885996*CHu[2, 2] - 66970172160*Pi^2*CHu[2, 2] + 
           3571428858*CHu[3, 3]) + 64*MW2^9*MZ2^6*
          (18*(-18903796139 + 2063297920*Pi^2)*CHd[1, 1] + 
           18*(-18903796139 + 2063297920*Pi^2)*CHd[2, 2] - 
           340268330502*CHd[3, 3] + 37139362560*Pi^2*CHd[3, 3] - 
           2566570124108*CHe[1, 1] + 317228757760*Pi^2*CHe[1, 1] + 
           1802243690472*CHe[2, 2] - 213496974336*Pi^2*CHe[2, 2] + 
           1802243690472*CHe[3, 3] - 213496974336*Pi^2*CHe[3, 3] - 
           416858484812*CHl1[1, 1] + 50367679104*Pi^2*CHl1[1, 1] + 
           307993699560*CHl1[2, 2] - 44375153664*Pi^2*CHl1[2, 2] + 
           307993699560*CHl1[3, 3] - 44375153664*Pi^2*CHl1[3, 3] - 
           234811605547*CHl3[1, 1] + 35651612544*Pi^2*CHl3[1, 1] + 
           551493815785*CHl3[2, 2] - 59091220224*Pi^2*CHl3[2, 2] + 
           809839804776*CHl3[3, 3] - 77557641216*Pi^2*CHl3[3, 3] + 
           353161491462*CHq1[1, 1] - 38455658496*Pi^2*CHq1[1, 1] + 
           353161491462*CHq1[2, 2] - 38455658496*Pi^2*CHq1[2, 2] - 
           70521593574*CHq1[3, 3] + 8459485056*Pi^2*CHq1[3, 3] - 
           482360976882*CHq3[1, 1] + 55374628608*Pi^2*CHq3[1, 1] - 
           482360976882*CHq3[2, 2] + 55374628608*Pi^2*CHq3[2, 2] - 
           72613990950*CHq3[3, 3] + 8459485056*Pi^2*CHq3[3, 3] + 
           703877100876*CHu[1, 1] - 76810420224*Pi^2*CHu[1, 1] + 
           703877100876*CHu[2, 2] - 76810420224*Pi^2*CHu[2, 2] + 
           6276100308*CHu[3, 3])) + 3*MT2^4*MW2*
        (13107200*MW2^14*(354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 
           9086*CHe[1, 1] + 3894*CHe[2, 2] + 3894*CHe[3, 3] - 
           9086*CHl1[1, 1] + 3894*CHl1[2, 2] + 3894*CHl1[3, 3] - 
           9055*CHl3[1, 1] + 3925*CHl3[2, 2] + 3894*CHl3[3, 3] - 
           354*CHq1[1, 1] - 354*CHq1[2, 2] + 354*CHq1[3, 3] + 
           1494*CHq3[1, 1] + 1494*CHq3[2, 2] + 354*CHq3[3, 3] - 
           708*CHu[1, 1] - 708*CHu[2, 2]) - 1310720*MW2^13*MZ2*
          (3*(-9407 + 1176*Pi^2)*CHd[1, 1] + 3*(-9407 + 1176*Pi^2)*
            CHd[2, 2] - 28221*CHd[3, 3] + 3528*Pi^2*CHd[3, 3] - 
           799501*CHe[1, 1] + 25288*Pi^2*CHe[1, 1] + 438909*CHe[2, 2] - 
           16872*Pi^2*CHe[2, 2] + 438909*CHe[3, 3] - 16872*Pi^2*CHe[3, 3] - 
           681581*CHl1[1, 1] + 25288*Pi^2*CHl1[1, 1] + 456729*CHl1[2, 2] - 
           16872*Pi^2*CHl1[2, 2] + 456729*CHl1[3, 3] - 
           16872*Pi^2*CHl1[3, 3] - 500687*CHl3[1, 1] + 
           21168*Pi^2*CHl3[1, 1] + 390123*CHl3[2, 2] - 
           20992*Pi^2*CHl3[2, 2] + 268959*CHl3[3, 3] - 
           16872*Pi^2*CHl3[3, 3] + 13101*CHq1[1, 1] - 2088*Pi^2*CHq1[1, 1] + 
           13101*CHq1[2, 2] - 2088*Pi^2*CHq1[2, 2] - 38841*CHq1[3, 3] + 
           3528*Pi^2*CHq1[3, 3] - 101529*CHq3[1, 1] + 9144*Pi^2*CHq3[1, 1] - 
           101529*CHq3[2, 2] + 9144*Pi^2*CHq3[2, 2] - 40731*CHq3[3, 3] + 
           3528*Pi^2*CHq3[3, 3] + 42942*CHu[1, 1] - 5616*Pi^2*CHu[1, 1] + 
           42942*CHu[2, 2] - 5616*Pi^2*CHu[2, 2]) - 2*MW2^3*MZ2^11*
          (72*(-1160662665 + 134790994*Pi^2)*CHd[1, 1] + 
           72*(-1160662665 + 134790994*Pi^2)*CHd[2, 2] - 
           83567711880*CHd[3, 3] + 9704951568*Pi^2*CHd[3, 3] - 
           867079688296*CHe[1, 1] + 104651908016*Pi^2*CHe[1, 1] + 
           547053517296*CHe[2, 2] - 64936781088*Pi^2*CHe[2, 2] + 
           547053517296*CHe[3, 3] - 64936781088*Pi^2*CHe[3, 3] + 
           81212977635*CHl1[1, 1] - 10078760704*Pi^2*CHl1[1, 1] - 
           503101440*CHl1[2, 2] - 1303658016*Pi^2*CHl1[2, 2] - 
           503101440*CHl1[3, 3] - 1303658016*Pi^2*CHl1[3, 3] + 
           37122794443*CHl3[1, 1] - 4231107248*Pi^2*CHl3[1, 1] + 
           8097008188*CHl3[2, 2] + 4543995440*Pi^2*CHl3[2, 2] + 
           93057580212*CHl3[3, 3] - 7243993824*Pi^2*CHl3[3, 3] + 
           80080662960*CHq1[1, 1] - 9364770000*Pi^2*CHq1[1, 1] + 
           80080662960*CHq1[2, 2] - 9364770000*Pi^2*CHq1[2, 2] + 
           22584540273*CHq1[3, 3] - 2322641664*Pi^2*CHq1[3, 3] - 
           37614168630*CHq3[1, 1] + 4719486672*Pi^2*CHq3[1, 1] - 
           37614168630*CHq3[2, 2] + 4719486672*Pi^2*CHq3[2, 2] + 
           21450495189*CHq3[3, 3] - 2322641664*Pi^2*CHq3[3, 3] + 
           194497447104*CHu[1, 1] - 22653073440*Pi^2*CHu[1, 1] + 
           194497447104*CHu[2, 2] - 22653073440*Pi^2*CHu[2, 2] - 
           1348798656*CHu[3, 3]) + MW2^2*MZ2^12*
          (60*(-506330989 + 59394036*Pi^2)*CHd[1, 1] + 
           60*(-506330989 + 59394036*Pi^2)*CHd[2, 2] - 30379859340*
            CHd[3, 3] + 3563642160*Pi^2*CHd[3, 3] - 333799193604*CHe[1, 1] + 
           39952868112*Pi^2*CHe[1, 1] + 203142670104*CHe[2, 2] - 
           24132511584*Pi^2*CHe[2, 2] + 203142670104*CHe[3, 3] - 
           24132511584*Pi^2*CHe[3, 3] + 42277980885*CHl1[1, 1] - 
           5248519328*Pi^2*CHl1[1, 1] + 1073166312*CHl1[2, 2] - 
           345629088*Pi^2*CHl1[2, 2] + 1073166312*CHl1[3, 3] - 
           345629088*Pi^2*CHl1[3, 3] + 14615782257*CHl3[1, 1] - 
           1948381312*Pi^2*CHl3[1, 1] - 13423245912*CHl3[2, 2] + 
           2954508928*Pi^2*CHl3[2, 2] + 21950316996*CHl3[3, 3] - 
           1715563104*Pi^2*CHl3[3, 3] + 29016190644*CHq1[1, 1] - 
           3420445392*Pi^2*CHq1[1, 1] + 29016190644*CHq1[2, 2] - 
           3420445392*Pi^2*CHq1[2, 2] + 10752869187*CHq1[3, 3] - 
           1155844512*Pi^2*CHq1[3, 3] - 8429927670*CHq3[1, 1] + 
           1108756368*Pi^2*CHq3[1, 1] - 8429927670*CHq3[2, 2] + 
           1108756368*Pi^2*CHq3[2, 2] + 10407658047*CHq3[3, 3] - 
           1155844512*Pi^2*CHq3[3, 3] + 70788319608*CHu[1, 1] - 
           8326253664*Pi^2*CHu[1, 1] + 70788319608*CHu[2, 2] - 
           8326253664*Pi^2*CHu[2, 2] - 777673128*CHu[3, 3]) + 
         2*MW2^4*MZ2^10*(27*(-11547067385 + 1329674208*Pi^2)*CHd[1, 1] + 
           27*(-11547067385 + 1329674208*Pi^2)*CHd[2, 2] - 
           311770819395*CHd[3, 3] + 35901203616*Pi^2*CHd[3, 3] - 
           3045788813057*CHe[1, 1] + 370955465056*Pi^2*CHe[1, 1] + 
           1985814542958*CHe[2, 2] - 235760233152*Pi^2*CHe[2, 2] + 
           1985814542958*CHe[3, 3] - 235760233152*Pi^2*CHe[3, 3] + 
           167001414923*CHl1[1, 1] - 20861870464*Pi^2*CHl1[1, 1] + 
           6660397806*CHl1[2, 2] - 8229144000*Pi^2*CHl1[2, 2] + 
           6660397806*CHl1[3, 3] - 8229144000*Pi^2*CHl1[3, 3] + 
           105796651475*CHl3[1, 1] - 9127480192*Pi^2*CHl3[1, 1] + 
           180067306758*CHl3[2, 2] + 3505246272*Pi^2*CHl3[2, 2] + 
           464369911974*CHl3[3, 3] - 36481746240*Pi^2*CHl3[3, 3] + 
           301951205811*CHq1[1, 1] - 35034797088*Pi^2*CHq1[1, 1] + 
           301951205811*CHq1[2, 2] - 35034797088*Pi^2*CHq1[2, 2] + 
           55502707869*CHq1[3, 3] - 5489805312*Pi^2*CHq1[3, 3] - 
           199181981169*CHq3[1, 1] + 24055186464*Pi^2*CHq3[1, 1] - 
           199181981169*CHq3[2, 2] + 24055186464*Pi^2*CHq3[2, 2] + 
           50784199389*CHq3[3, 3] - 5489805312*Pi^2*CHq3[3, 3] + 
           719450306550*CHu[1, 1] - 83058888384*Pi^2*CHu[1, 1] + 
           719450306550*CHu[2, 2] - 83058888384*Pi^2*CHu[2, 2] - 
           213202224*CHu[3, 3]) - 4*MW2*MZ2^13*((-831309150 + 98556624*Pi^2)*
            CHd[1, 1] + (-831309150 + 98556624*Pi^2)*CHd[2, 2] - 
           831309150*CHd[3, 3] + 98556624*Pi^2*CHd[3, 3] - 
           9627463467*CHe[1, 1] + 1144518256*Pi^2*CHe[1, 1] + 
           5650182096*CHe[2, 2] - 671846688*Pi^2*CHe[2, 2] + 
           5650182096*CHe[3, 3] - 671846688*Pi^2*CHe[3, 3] + 
           1477587936*CHl1[1, 1] - 184551294*Pi^2*CHl1[1, 1] + 
           112998768*CHl1[2, 2] - 10583424*Pi^2*CHl1[2, 2] + 
           112998768*CHl1[3, 3] - 10583424*Pi^2*CHl1[3, 3] + 
           386794317*CHl3[1, 1] - 57527726*Pi^2*CHl3[1, 1] - 
           822656766*CHl3[2, 2] + 116440144*Pi^2*CHl3[2, 2] + 
           285353040*CHl3[3, 3] - 22534824*Pi^2*CHl3[3, 3] + 
           795857070*CHq1[1, 1] - 94562784*Pi^2*CHq1[1, 1] + 
           795857070*CHq1[2, 2] - 94562784*Pi^2*CHq1[2, 2] + 
           352377411*CHq1[3, 3] - 40037922*Pi^2*CHq1[3, 3] - 
           104926554*CHq3[1, 1] + 14486940*Pi^2*CHq3[1, 1] - 
           104926554*CHq3[2, 2] + 14486940*Pi^2*CHq3[2, 2] + 
           345389532*CHq3[3, 3] - 40037922*Pi^2*CHq3[3, 3] + 
           1927880340*CHu[1, 1] - 229063968*Pi^2*CHu[1, 1] + 
           1927880340*CHu[2, 2] - 229063968*Pi^2*CHu[2, 2] - 
           18767871*CHu[3, 3]) + 16384*MW2^12*MZ2^2*
          (36*(-730527 + 64928*Pi^2)*CHd[1, 1] + 36*(-730527 + 64928*Pi^2)*
            CHd[2, 2] - 26298972*CHd[3, 3] + 2337408*Pi^2*CHd[3, 3] - 
           274959292*CHe[1, 1] + 17277568*Pi^2*CHe[1, 1] + 
           172244448*CHe[2, 2] - 11572992*Pi^2*CHe[2, 2] + 
           172244448*CHe[3, 3] - 11572992*Pi^2*CHe[3, 3] - 
           182141772*CHl1[1, 1] + 12106368*Pi^2*CHl1[1, 1] + 
           154417968*CHl1[2, 2] - 8721792*Pi^2*CHl1[2, 2] + 
           154417968*CHl1[3, 3] - 8721792*Pi^2*CHl1[3, 3] - 
           116090447*CHl3[1, 1] + 9679968*Pi^2*CHl3[1, 1] + 
           124793293*CHl3[2, 2] - 11148192*Pi^2*CHl3[2, 2] + 
           83888328*CHl3[3, 3] - 9272832*Pi^2*CHl3[3, 3] + 
           21348252*CHq1[1, 1] - 1853568*Pi^2*CHq1[1, 1] + 
           21348252*CHq1[2, 2] - 1853568*Pi^2*CHq1[2, 2] - 
           24260772*CHq1[3, 3] + 1971648*Pi^2*CHq1[3, 3] - 
           74447676*CHq3[1, 1] + 5796864*Pi^2*CHq3[1, 1] - 
           74447676*CHq3[2, 2] + 5796864*Pi^2*CHq3[2, 2] - 
           24548172*CHq3[3, 3] + 1971648*Pi^2*CHq3[3, 3] + 
           45761544*CHu[1, 1] - 3931776*Pi^2*CHu[1, 1] + 45761544*CHu[2, 2] - 
           3931776*Pi^2*CHu[2, 2] - 170400*CHu[3, 3]) + 
         MZ2^14*(90*(-1815751 + 217368*Pi^2)*CHd[1, 1] + 
           90*(-1815751 + 217368*Pi^2)*CHd[2, 2] - 163417590*CHd[3, 3] + 
           19563120*Pi^2*CHd[3, 3] - 1982779926*CHe[1, 1] + 
           234294224*Pi^2*CHe[1, 1] + 1125006732*CHe[2, 2] - 
           133745376*Pi^2*CHe[2, 2] + 1125006732*CHe[3, 3] - 
           133745376*Pi^2*CHe[3, 3] + 344576247*CHl1[1, 1] - 
           43478648*Pi^2*CHl1[1, 1] + 45756252*CHl1[2, 2] - 
           2927136*Pi^2*CHl1[2, 2] + 45756252*CHl1[3, 3] - 
           2927136*Pi^2*CHl1[3, 3] + 67269300*CHl3[1, 1] - 
           10930360*Pi^2*CHl3[1, 1] - 244026879*CHl3[2, 2] + 
           29621152*Pi^2*CHl3[2, 2] + 157299390*CHq1[1, 1] - 
           18821520*Pi^2*CHq1[1, 1] + 157299390*CHq1[2, 2] - 
           18821520*Pi^2*CHq1[2, 2] + 77537295*CHq1[3, 3] - 
           9410760*Pi^2*CHq1[3, 3] + 76656645*CHq3[3, 3] - 
           9410760*Pi^2*CHq3[3, 3] + 375780780*CHu[1, 1] - 
           45059040*Pi^2*CHu[1, 1] + 375780780*CHu[2, 2] - 
           45059040*Pi^2*CHu[2, 2] - 139050*CHu[3, 3]) - 
         4096*MW2^11*MZ2^3*(6*(-67638739 + 5993088*Pi^2)*CHd[1, 1] + 
           6*(-67638739 + 5993088*Pi^2)*CHd[2, 2] - 405832434*CHd[3, 3] + 
           35958528*Pi^2*CHd[3, 3] - 3103185394*CHe[1, 1] + 
           272882688*Pi^2*CHe[1, 1] + 2073442446*CHe[2, 2] - 
           183886272*Pi^2*CHe[2, 2] + 2073442446*CHe[3, 3] - 
           183886272*Pi^2*CHe[3, 3] - 1525947274*CHl1[1, 1] + 
           137088128*Pi^2*CHl1[1, 1] + 1434258486*CHl1[2, 2] - 
           104104512*Pi^2*CHl1[2, 2] + 1434258486*CHl1[3, 3] - 
           104104512*Pi^2*CHl1[3, 3] - 963152069*CHl3[1, 1] + 
           105093184*Pi^2*CHl3[1, 1] + 1166540891*CHl3[2, 2] - 
           136099456*Pi^2*CHl3[2, 2] + 951924474*CHl3[3, 3] - 
           120201024*Pi^2*CHl3[3, 3] + 377437074*CHq1[1, 1] - 
           33046848*Pi^2*CHq1[1, 1] + 377437074*CHq1[2, 2] - 
           33046848*Pi^2*CHq1[2, 2] - 276094362*CHq1[3, 3] + 
           24364800*Pi^2*CHq1[3, 3] - 942532074*CHq3[1, 1] + 
           81776448*Pi^2*CHq3[1, 1] - 942532074*CHq3[2, 2] + 
           81776448*Pi^2*CHq3[2, 2] - 276158142*CHq3[3, 3] + 
           24364800*Pi^2*CHq3[3, 3] + 739079148*CHu[1, 1] - 
           63873216*Pi^2*CHu[1, 1] + 739079148*CHu[2, 2] - 
           63873216*Pi^2*CHu[2, 2] + 2108640*CHu[3, 3]) + 
         1024*MW2^10*MZ2^4*(27*(-133849471 + 12582464*Pi^2)*CHd[1, 1] + 
           27*(-133849471 + 12582464*Pi^2)*CHd[2, 2] - 3613935717*CHd[3, 3] + 
           339726528*Pi^2*CHd[3, 3] - 25332661253*CHe[1, 1] + 
           2658122176*Pi^2*CHe[1, 1] + 17423002869*CHe[2, 2] - 
           1797773952*Pi^2*CHe[2, 2] + 17423002869*CHe[3, 3] - 
           1797773952*Pi^2*CHe[3, 3] - 9015989557*CHl1[1, 1] + 
           958967936*Pi^2*CHl1[1, 1] + 8540971845*CHl1[2, 2] - 
           756697152*Pi^2*CHl1[2, 2] + 8540971845*CHl1[3, 3] - 
           756697152*Pi^2*CHl1[3, 3] - 5936573548*CHl3[1, 1] + 
           710626208*Pi^2*CHl3[1, 1] + 7666432254*CHl3[2, 2] - 
           1005038880*Pi^2*CHl3[2, 2] + 8015634693*CHl3[3, 3] - 
           969944256*Pi^2*CHl3[3, 3] + 3595261221*CHq1[1, 1] - 
           336675456*Pi^2*CHq1[1, 1] + 3595261221*CHq1[2, 2] - 
           336675456*Pi^2*CHq1[2, 2] - 1795769577*CHq1[3, 3] + 
           176173632*Pi^2*CHq1[3, 3] - 7041962223*CHq3[1, 1] + 
           689022720*Pi^2*CHq3[1, 1] - 7041962223*CHq3[2, 2] + 
           689022720*Pi^2*CHq3[2, 2] - 1796853537*CHq3[3, 3] + 
           176173632*Pi^2*CHq3[3, 3] + 6843868794*CHu[1, 1] - 
           635837184*Pi^2*CHu[1, 1] + 6843868794*CHu[2, 2] - 
           635837184*Pi^2*CHu[2, 2] + 74081520*CHu[3, 3]) - 
         512*MW2^9*MZ2^5*(9*(-1213613419 + 122187592*Pi^2)*CHd[1, 1] + 
           9*(-1213613419 + 122187592*Pi^2)*CHd[2, 2] - 
           10922520771*CHd[3, 3] + 1099688328*Pi^2*CHd[3, 3] - 
           77679679283*CHe[1, 1] + 8935611208*Pi^2*CHe[1, 1] + 
           54048999834*CHe[2, 2] - 6042388512*Pi^2*CHe[2, 2] + 
           54048999834*CHe[3, 3] - 6042388512*Pi^2*CHe[3, 3] - 
           19480449513*CHl1[1, 1] + 2267434504*Pi^2*CHl1[1, 1] + 
           17466565482*CHl1[2, 2] - 1857469728*Pi^2*CHl1[2, 2] + 
           17466565482*CHl1[3, 3] - 1857469728*Pi^2*CHl1[3, 3] - 
           12963277783*CHl3[1, 1] + 1638850232*Pi^2*CHl3[1, 1] + 
           19519135022*CHl3[2, 2] - 2486054000*Pi^2*CHl3[2, 2] + 
           24688996518*CHl3[3, 3] - 2707527072*Pi^2*CHl3[3, 3] + 
           11223789795*CHq1[1, 1] - 1127507112*Pi^2*CHq1[1, 1] + 
           11223789795*CHq1[2, 2] - 1127507112*Pi^2*CHq1[2, 2] - 
           3830749845*CHq1[3, 3] + 410665608*Pi^2*CHq1[3, 3] - 
           18192173355*CHq3[1, 1] + 1948838328*Pi^2*CHq3[1, 1] - 
           18192173355*CHq3[2, 2] + 1948838328*Pi^2*CHq3[2, 2] - 
           3881261451*CHq3[3, 3] + 410665608*Pi^2*CHq3[3, 3] + 
           21541534434*CHu[1, 1] - 2161845936*Pi^2*CHu[1, 1] + 
           21541534434*CHu[2, 2] - 2161845936*Pi^2*CHu[2, 2] + 
           363642096*CHu[3, 3]) - 128*MW2^7*MZ2^7*
          (12*(-3398911031 + 376128762*Pi^2)*CHd[1, 1] + 
           12*(-3398911031 + 376128762*Pi^2)*CHd[2, 2] - 
           40786932372*CHd[3, 3] + 4513545144*Pi^2*CHd[3, 3] - 
           328337774939*CHe[1, 1] + 40276931976*Pi^2*CHe[1, 1] + 
           227523494979*CHe[2, 2] - 26891782032*Pi^2*CHe[2, 2] + 
           227523494979*CHe[3, 3] - 26891782032*Pi^2*CHe[3, 3] - 
           32529039295*CHl1[1, 1] + 4006320752*Pi^2*CHl1[1, 1] + 
           25380948303*CHl1[2, 2] - 4036842768*Pi^2*CHl1[2, 2] + 
           25380948303*CHl1[3, 3] - 4036842768*Pi^2*CHl1[3, 3] - 
           16887581911*CHl3[1, 1] + 2832000424*Pi^2*CHl3[1, 1] + 
           60163730328*CHl3[2, 2] - 5211163096*Pi^2*CHl3[2, 2] + 
           91479166137*CHl3[3, 3] - 8284662096*Pi^2*CHl3[3, 3] + 
           41854510968*CHq1[1, 1] - 4633204536*Pi^2*CHq1[1, 1] + 
           41854510968*CHq1[2, 2] - 4633204536*Pi^2*CHq1[2, 2] - 
           4926889509*CHq1[3, 3] + 587597040*Pi^2*CHq1[3, 3] - 
           50368720383*CHq3[1, 1] + 5808398616*Pi^2*CHq3[1, 1] - 
           50368720383*CHq3[2, 2] + 5808398616*Pi^2*CHq3[2, 2] - 
           5487852552*CHq3[3, 3] + 587597040*Pi^2*CHq3[3, 3] + 
           87232952154*CHu[1, 1] - 9663204384*Pi^2*CHu[1, 1] + 
           87232952154*CHu[2, 2] - 9663204384*Pi^2*CHu[2, 2] + 
           1572051240*CHu[3, 3]) - 8*MW2^5*MZ2^9*
          (3*(-69969218819 + 7994544528*Pi^2)*CHd[1, 1] + 
           3*(-69969218819 + 7994544528*Pi^2)*CHd[2, 2] - 
           209907656457*CHd[3, 3] + 23983633584*Pi^2*CHd[3, 3] - 
           1927219892875*CHe[1, 1] + 236564656464*Pi^2*CHe[1, 1] + 
           1291330679346*CHe[2, 2] - 153439503264*Pi^2*CHe[2, 2] + 
           1291330679346*CHe[3, 3] - 153439503264*Pi^2*CHe[3, 3] + 
           19682970956*CHl1[1, 1] - 2589737200*Pi^2*CHl1[1, 1] + 
           26634486258*CHl1[2, 2] - 9268730784*Pi^2*CHl1[2, 2] + 
           26634486258*CHl1[3, 3] - 9268730784*Pi^2*CHl1[3, 3] + 
           33711785086*CHl3[1, 1] - 250630592*Pi^2*CHl3[1, 1] + 
           204102292892*CHl3[2, 2] - 6929624176*Pi^2*CHl3[2, 2] + 
           382408299414*CHl3[3, 3] - 30858697632*Pi^2*CHl3[3, 3] + 
           206892215025*CHq1[1, 1] - 23790068208*Pi^2*CHq1[1, 1] + 
           206892215025*CHq1[2, 2] - 23790068208*Pi^2*CHq1[2, 2] + 
           17013758172*CHq1[3, 3] - 1547281872*Pi^2*CHq1[3, 3] - 
           175652541477*CHq3[1, 1] + 20695504464*Pi^2*CHq3[1, 1] - 
           175652541477*CHq3[2, 2] + 20695504464*Pi^2*CHq3[2, 2] + 
           13650475284*CHq3[3, 3] - 1547281872*Pi^2*CHq3[3, 3] + 
           476279575050*CHu[1, 1] - 54519879456*Pi^2*CHu[1, 1] + 
           476279575050*CHu[2, 2] - 54519879456*Pi^2*CHu[2, 2] + 
           3319408920*CHu[3, 3]) + 64*MW2^8*MZ2^6*
          (9*(-10754900923 + 1146061408*Pi^2)*CHd[1, 1] + 
           9*(-10754900923 + 1146061408*Pi^2)*CHd[2, 2] - 
           96794108307*CHd[3, 3] + 10314552672*Pi^2*CHd[3, 3] - 
           728139983483*CHe[1, 1] + 87631973472*Pi^2*CHe[1, 1] + 
           507534829320*CHe[2, 2] - 59003945856*Pi^2*CHe[2, 2] + 
           507534829320*CHe[3, 3] - 59003945856*Pi^2*CHe[3, 3] - 
           122020566731*CHl1[1, 1] + 14817124928*Pi^2*CHl1[1, 1] + 
           100682891976*CHl1[2, 2] - 12905599104*Pi^2*CHl1[2, 2] + 
           100682891976*CHl1[3, 3] - 12905599104*Pi^2*CHl1[3, 3] - 
           76066037107*CHl3[1, 1] + 10527597760*Pi^2*CHl3[1, 1] + 
           156821892160*CHl3[2, 2] - 17195126272*Pi^2*CHl3[2, 2] + 
           222119717688*CHl3[3, 3] - 21977613696*Pi^2*CHl3[3, 3] + 
           100258907283*CHq1[1, 1] - 10665393696*Pi^2*CHq1[1, 1] + 
           100258907283*CHq1[2, 2] - 10665393696*Pi^2*CHq1[2, 2] - 
           22164724563*CHq1[3, 3] + 2519199360*Pi^2*CHq1[3, 3] - 
           139183275465*CHq3[1, 1] + 15703792416*Pi^2*CHq3[1, 1] - 
           139183275465*CHq3[2, 2] + 15703792416*Pi^2*CHq3[2, 2] - 
           23110540275*CHq3[3, 3] + 2519199360*Pi^2*CHq3[3, 3] + 
           199022038758*CHu[1, 1] - 21213936576*Pi^2*CHu[1, 1] + 
           199022038758*CHu[2, 2] - 21213936576*Pi^2*CHu[2, 2] + 
           3858889872*CHu[3, 3]) + 8*MW2^6*MZ2^8*
          (9*(-47031096377 + 5314787648*Pi^2)*CHd[1, 1] + 
           9*(-47031096377 + 5314787648*Pi^2)*CHd[2, 2] - 
           423279867393*CHd[3, 3] + 47833088832*Pi^2*CHd[3, 3] - 
           3644404994767*CHe[1, 1] + 449026896576*Pi^2*CHe[1, 1] + 
           2492397785430*CHe[2, 2] - 296083618176*Pi^2*CHe[2, 2] + 
           2492397785430*CHe[3, 3] - 296083618176*Pi^2*CHe[3, 3] - 
           148188436017*CHl1[1, 1] + 18139345408*Pi^2*CHl1[1, 1] + 
           136550973366*CHl1[2, 2] - 29068188672*Pi^2*CHl1[2, 2] + 
           136550973366*CHl1[3, 3] - 29068188672*Pi^2*CHl1[3, 3] - 
           39190190120*CHl3[1, 1] + 13653193472*Pi^2*CHl3[1, 1] + 
           537579674023*CHl3[2, 2] - 33554340608*Pi^2*CHl3[2, 2] + 
           881073361254*CHl3[3, 3] - 74523881472*Pi^2*CHl3[3, 3] + 
           426158872641*CHq1[1, 1] - 48330031104*Pi^2*CHq1[1, 1] + 
           426158872641*CHq1[2, 2] - 48330031104*Pi^2*CHq1[2, 2] - 
           7852765395*CHq1[3, 3] + 1365899904*Pi^2*CHq1[3, 3] - 
           438793016031*CHq3[1, 1] + 51061830912*Pi^2*CHq3[1, 1] - 
           438793016031*CHq3[2, 2] + 51061830912*Pi^2*CHq3[2, 2] - 
           14528988411*CHq3[3, 3] + 1365899904*Pi^2*CHq3[3, 3] + 
           936188196498*CHu[1, 1] - 105928236288*Pi^2*CHu[1, 1] + 
           936188196498*CHu[2, 2] - 105928236288*Pi^2*CHu[2, 2] + 
           12624901296*CHu[3, 3])) + MT2^2*MW2^2*
        (23592960*MW2^15*(366*CHd[1, 1] + 366*CHd[2, 2] + 366*CHd[3, 3] - 
           9394*CHe[1, 1] + 4026*CHe[2, 2] + 4026*CHe[3, 3] - 
           9394*CHl1[1, 1] + 4026*CHl1[2, 2] + 4026*CHl1[3, 3] - 
           8969*CHl3[1, 1] + 4451*CHl3[2, 2] + 4026*CHl3[3, 3] - 
           366*CHq1[1, 1] - 366*CHq1[2, 2] + 366*CHq1[3, 3] + 
           1818*CHq3[1, 1] + 1818*CHq3[2, 2] + 366*CHq3[3, 3] - 
           732*CHu[1, 1] - 732*CHu[2, 2]) + 2*MZ2^15*
          (90*(-1795861 + 217368*Pi^2)*CHd[1, 1] + 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] - 161627490*CHd[3, 3] + 
           19563120*Pi^2*CHd[3, 3] - 1943980278*CHe[1, 1] + 
           234294224*Pi^2*CHe[1, 1] + 1107941652*CHe[2, 2] - 
           133745376*Pi^2*CHe[2, 2] + 1107941652*CHe[3, 3] - 
           133745376*Pi^2*CHe[3, 3] + 355443531*CHl1[1, 1] - 
           43478648*Pi^2*CHl1[1, 1] + 28691172*CHl1[2, 2] - 
           2927136*Pi^2*CHl1[2, 2] + 28691172*CHl1[3, 3] - 
           2927136*Pi^2*CHl1[3, 3] + 94854039*CHl3[1, 1] - 
           10930360*Pi^2*CHl3[1, 1] - 244374504*CHl3[2, 2] + 
           29621152*Pi^2*CHl3[2, 2] + 155509290*CHq1[1, 1] - 
           18821520*Pi^2*CHq1[1, 1] + 155509290*CHq1[2, 2] - 
           18821520*Pi^2*CHq1[2, 2] + 77754645*CHq1[3, 3] - 
           9410760*Pi^2*CHq1[3, 3] + 77569245*CHq3[3, 3] - 
           9410760*Pi^2*CHq3[3, 3] + 372200580*CHu[1, 1] - 
           45059040*Pi^2*CHu[1, 1] + 372200580*CHu[2, 2] - 
           45059040*Pi^2*CHu[2, 2]) - 1966080*MW2^14*MZ2*
          ((-67890 + 7056*Pi^2)*CHd[1, 1] + (-67890 + 7056*Pi^2)*CHd[2, 2] - 
           67890*CHd[3, 3] + 7056*Pi^2*CHd[3, 3] - 1072210*CHe[1, 1] + 
           50576*Pi^2*CHe[1, 1] + 630930*CHe[2, 2] - 33744*Pi^2*CHe[2, 2] + 
           630930*CHe[3, 3] - 33744*Pi^2*CHe[3, 3] - 934930*CHl1[1, 1] + 
           50576*Pi^2*CHl1[1, 1] + 666570*CHl1[2, 2] - 
           33744*Pi^2*CHl1[2, 2] + 666570*CHl1[3, 3] - 
           33744*Pi^2*CHl1[3, 3] - 558101*CHl3[1, 1] + 
           42336*Pi^2*CHl3[1, 1] + 548399*CHl3[2, 2] - 
           41984*Pi^2*CHl3[2, 2] + 350166*CHl3[3, 3] - 
           33744*Pi^2*CHl3[3, 3] + 37650*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] + 
           37650*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 81066*CHq1[3, 3] + 
           7056*Pi^2*CHq1[3, 3] - 224154*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
           224154*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 87654*CHq3[3, 3] + 
           7056*Pi^2*CHq3[3, 3] + 108780*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] + 
           108780*CHu[2, 2] - 11232*Pi^2*CHu[2, 2]) + 8*MW2^7*MZ2^8*
          ((-490393707495 + 57274544448*Pi^2)*CHd[1, 1] + 
           (-490393707495 + 57274544448*Pi^2)*CHd[2, 2] - 
           490393707495*CHd[3, 3] + 57274544448*Pi^2*CHd[3, 3] - 
           4734194852529*CHe[1, 1] + 582804355776*Pi^2*CHe[1, 1] + 
           3178323344826*CHe[2, 2] - 377346854784*Pi^2*CHe[2, 2] + 
           3178323344826*CHe[3, 3] - 377346854784*Pi^2*CHe[3, 3] + 
           190095480713*CHl1[1, 1] - 28463212800*Pi^2*CHl1[1, 1] - 
           89040826854*CHl1[2, 2] - 6026131200*Pi^2*CHl1[2, 2] - 
           89040826854*CHl1[3, 3] - 6026131200*Pi^2*CHl1[3, 3] + 
           211136583912*CHl3[1, 1] - 17648836992*Pi^2*CHl3[1, 1] + 
           477534513313*CHl3[2, 2] + 4788244608*Pi^2*CHl3[2, 2] + 
           901507049802*CHl3[3, 3] - 61883483904*Pi^2*CHl3[3, 3] + 
           477175983207*CHq1[1, 1] - 56361732480*Pi^2*CHq1[1, 1] + 
           477175983207*CHq1[2, 2] - 56361732480*Pi^2*CHq1[2, 2] + 
           86334862563*CHq1[3, 3] - 8444965248*Pi^2*CHq1[3, 3] - 
           336203332137*CHq3[1, 1] + 39471801984*Pi^2*CHq3[1, 1] - 
           336203332137*CHq3[2, 2] + 39471801984*Pi^2*CHq3[2, 2] + 
           78003799827*CHq3[3, 3] - 8444965248*Pi^2*CHq3[3, 3] + 
           1149994403166*CHu[1, 1] - 134164175616*Pi^2*CHu[1, 1] + 
           1149994403166*CHu[2, 2] - 134164175616*Pi^2*CHu[2, 2] - 
           10797054456*CHu[3, 3]) - 8*MW2^6*MZ2^9*
          (24*(-4343962183 + 519836142*Pi^2)*CHd[1, 1] + 
           24*(-4343962183 + 519836142*Pi^2)*CHd[2, 2] - 
           104255092392*CHd[3, 3] + 12476067408*Pi^2*CHd[3, 3] - 
           1308633536052*CHe[1, 1] + 155749974960*Pi^2*CHe[1, 1] + 
           804025079700*CHe[2, 2] - 94308286560*Pi^2*CHe[2, 2] + 
           804025079700*CHe[3, 3] - 94308286560*Pi^2*CHe[3, 3] + 
           274661467159*CHl1[1, 1] - 34972760016*Pi^2*CHl1[1, 1] - 
           100539641676*CHl1[2, 2] + 10862103072*Pi^2*CHl1[2, 2] - 
           100539641676*CHl1[3, 3] + 10862103072*Pi^2*CHl1[3, 3] + 
           160195474404*CHl3[1, 1] - 20808204480*Pi^2*CHl3[1, 1] - 
           73112163919*CHl3[2, 2] + 25026658608*Pi^2*CHl3[2, 2] + 
           32725555296*CHl3[3, 3] + 2631993888*Pi^2*CHl3[3, 3] + 
           89868207840*CHq1[1, 1] - 11113336656*Pi^2*CHq1[1, 1] + 
           89868207840*CHq1[2, 2] - 11113336656*Pi^2*CHq1[2, 2] + 
           70430100321*CHq1[3, 3] - 7259833584*Pi^2*CHq1[3, 3] + 
           35771199030*CHq3[1, 1] - 3406330512*Pi^2*CHq3[1, 1] + 
           35771199030*CHq3[2, 2] - 3406330512*Pi^2*CHq3[2, 2] + 
           68201541597*CHq3[3, 3] - 7259833584*Pi^2*CHq3[3, 3] + 
           271992029448*CHu[1, 1] - 32511000672*Pi^2*CHu[1, 1] + 
           271992029448*CHu[2, 2] - 32511000672*Pi^2*CHu[2, 2] - 
           8934251364*CHu[3, 3]) - 32*MW2^8*MZ2^7*
          (18*(-14647156707 + 1689685040*Pi^2)*CHd[1, 1] + 
           18*(-14647156707 + 1689685040*Pi^2)*CHd[2, 2] - 
           263648820726*CHd[3, 3] + 30414330720*Pi^2*CHd[3, 3] - 
           2261252932158*CHe[1, 1] + 282602067744*Pi^2*CHe[1, 1] + 
           1566441566436*CHe[2, 2] - 187479960000*Pi^2*CHe[2, 2] + 
           1566441566436*CHe[3, 3] - 187479960000*Pi^2*CHe[3, 3] - 
           116570784806*CHl1[1, 1] + 12282495552*Pi^2*CHl1[1, 1] + 
           60769358580*CHl1[2, 2] - 17555904960*Pi^2*CHl1[2, 2] + 
           60769358580*CHl1[3, 3] - 17555904960*Pi^2*CHl1[3, 3] - 
           21686199585*CHl3[1, 1] + 8494127328*Pi^2*CHl3[1, 1] + 
           374981873573*CHl3[2, 2] - 21344273184*Pi^2*CHl3[2, 2] + 
           602058707916*CHl3[3, 3] - 47922449088*Pi^2*CHl3[3, 3] + 
           268567421094*CHq1[1, 1] - 31058239968*Pi^2*CHq1[1, 1] + 
           268567421094*CHq1[2, 2] - 31058239968*Pi^2*CHq1[2, 2] - 
           2814790746*CHq1[3, 3] + 900757440*Pi^2*CHq1[3, 3] - 
           279539916102*CHq3[1, 1] + 32859754848*Pi^2*CHq3[1, 1] - 
           279539916102*CHq3[2, 2] + 32859754848*Pi^2*CHq3[2, 2] - 
           5960067846*CHq3[3, 3] + 900757440*Pi^2*CHq3[3, 3] + 
           584887649796*CHu[1, 1] - 67364285184*Pi^2*CHu[1, 1] + 
           584887649796*CHu[2, 2] - 67364285184*Pi^2*CHu[2, 2] - 
           884162784*CHu[3, 3]) + MW2^2*MZ2^13*
          (6*(-6368232409 + 743758392*Pi^2)*CHd[1, 1] + 
           6*(-6368232409 + 743758392*Pi^2)*CHd[2, 2] - 
           38209394454*CHd[3, 3] + 4462550352*Pi^2*CHd[3, 3] - 
           408751277506*CHe[1, 1] + 49138507632*Pi^2*CHe[1, 1] + 
           253144279164*CHe[2, 2] - 30109563552*Pi^2*CHe[2, 2] + 
           253144279164*CHe[3, 3] - 30109563552*Pi^2*CHe[3, 3] + 
           46843443693*CHl1[1, 1] - 5678363448*Pi^2*CHl1[1, 1] - 
           786123924*CHl1[2, 2] - 425767008*Pi^2*CHl1[2, 2] - 
           786123924*CHl1[3, 3] - 425767008*Pi^2*CHl1[3, 3] + 
           19072798252*CHl3[1, 1] - 2329134392*Pi^2*CHl3[1, 1] - 
           7501519877*CHl3[2, 2] + 2923462048*Pi^2*CHl3[2, 2] + 
           34110363432*CHl3[3, 3] - 2710011840*Pi^2*CHl3[3, 3] + 
           36463568622*CHq1[1, 1] - 4285419696*Pi^2*CHq1[1, 1] + 
           36463568622*CHq1[2, 2] - 4285419696*Pi^2*CHq1[2, 2] + 
           12021265221*CHq1[3, 3] - 1265744520*Pi^2*CHq1[3, 3] - 
           13345717572*CHq3[1, 1] + 1753930656*Pi^2*CHq3[1, 1] - 
           13345717572*CHq3[2, 2] + 1753930656*Pi^2*CHq3[2, 2] + 
           11478623211*CHq3[3, 3] - 1265744520*Pi^2*CHq3[3, 3] + 
           89211245484*CHu[1, 1] - 10448936352*Pi^2*CHu[1, 1] + 
           89211245484*CHu[2, 2] - 10448936352*Pi^2*CHu[2, 2] - 
           397150422*CHu[3, 3]) + 16384*MW2^13*MZ2^2*
          (24*(-3150541 + 280416*Pi^2)*CHd[1, 1] + 
           24*(-3150541 + 280416*Pi^2)*CHd[2, 2] - 75612984*CHd[3, 3] + 
           6729984*Pi^2*CHd[3, 3] - 590881784*CHe[1, 1] + 
           49809664*Pi^2*CHe[1, 1] + 395341116*CHe[2, 2] - 
           33369216*Pi^2*CHe[2, 2] + 395341116*CHe[3, 3] - 
           33369216*Pi^2*CHe[3, 3] - 389267624*CHl1[1, 1] + 
           34296064*Pi^2*CHl1[1, 1] + 340436076*CHl1[2, 2] - 
           24815616*Pi^2*CHl1[2, 2] + 340436076*CHl1[3, 3] - 
           24815616*Pi^2*CHl1[3, 3] - 199779019*CHl3[1, 1] + 
           27346464*Pi^2*CHl3[1, 1] + 262696681*CHl3[2, 2] - 
           31765216*Pi^2*CHl3[2, 2] + 186972756*CHl3[3, 3] - 
           26468736*Pi^2*CHl3[3, 3] + 61970424*CHq1[1, 1] - 
           5393664*Pi^2*CHq1[1, 1] + 61970424*CHq1[2, 2] - 
           5393664*Pi^2*CHq1[2, 2] - 65662944*CHq1[3, 3] + 
           5632704*Pi^2*CHq1[3, 3] - 206393472*CHq3[1, 1] + 
           16659072*Pi^2*CHq3[1, 1] - 206393472*CHq3[2, 2] + 
           16659072*Pi^2*CHq3[2, 2] - 67521624*CHq3[3, 3] + 
           5632704*Pi^2*CHq3[3, 3] + 131796768*CHu[1, 1] - 
           11346048*Pi^2*CHu[1, 1] + 131796768*CHu[2, 2] - 
           11346048*Pi^2*CHu[2, 2] - 153360*CHu[3, 3]) - 
         8192*MW2^12*MZ2^3*(477*(-1117693 + 103040*Pi^2)*CHd[1, 1] + 
           477*(-1117693 + 103040*Pi^2)*CHd[2, 2] - 533139561*CHd[3, 3] + 
           49150080*Pi^2*CHd[3, 3] - 3480164281*CHe[1, 1] + 
           373959680*Pi^2*CHe[1, 1] + 2436232239*CHe[2, 2] - 
           252143520*Pi^2*CHe[2, 2] + 2436232239*CHe[3, 3] - 
           252143520*Pi^2*CHe[3, 3] - 1651284621*CHl1[1, 1] + 
           180610240*Pi^2*CHl1[1, 1] + 1512539019*CHl1[2, 2] - 
           138173280*Pi^2*CHl1[2, 2] + 1512539019*CHl1[3, 3] - 
           138173280*Pi^2*CHl1[3, 3] - 895138094*CHl3[1, 1] + 
           137602464*Pi^2*CHl3[1, 1] + 1222188346*CHl3[2, 2] - 
           181181056*Pi^2*CHl3[2, 2] + 1167145113*CHl3[3, 3] - 
           161215968*Pi^2*CHl3[3, 3] + 500931801*CHq1[1, 1] - 
           45796320*Pi^2*CHq1[1, 1] + 500931801*CHq1[2, 2] - 
           45796320*Pi^2*CHq1[2, 2] - 340346745*CHq1[3, 3] + 
           32491008*Pi^2*CHq1[3, 3] - 1197607905*CHq3[1, 1] + 
           110778336*Pi^2*CHq3[1, 1] - 1197607905*CHq3[2, 2] + 
           110778336*Pi^2*CHq3[2, 2] - 341576811*CHq3[3, 3] + 
           32491008*Pi^2*CHq3[3, 3] + 971505342*CHu[1, 1] - 
           87766560*Pi^2*CHu[1, 1] + 971505342*CHu[2, 2] - 
           87766560*Pi^2*CHu[2, 2] + 1233720*CHu[3, 3]) + 
         MW2*MZ2^14*((5312272020 - 631948032*Pi^2)*CHd[1, 1] + 
           (5312272020 - 631948032*Pi^2)*CHd[2, 2] + 5312272020*CHd[3, 3] - 
           631948032*Pi^2*CHd[3, 3] + 60664822824*CHe[1, 1] - 
           7281792256*Pi^2*CHe[1, 1] - 35933522520*CHe[2, 2] + 
           4304810496*Pi^2*CHe[2, 2] - 35933522520*CHe[3, 3] + 
           4304810496*Pi^2*CHe[3, 3] - 9313435992*CHl1[1, 1] + 
           1128581168*Pi^2*CHl1[1, 1] - 270059736*CHl1[2, 2] + 
           61250304*Pi^2*CHl1[2, 2] - 270059736*CHl1[3, 3] + 
           61250304*Pi^2*CHl1[3, 3] - 2931506625*CHl3[1, 1] + 
           372778928*Pi^2*CHl3[1, 1] + 4770955479*CHl3[2, 2] - 
           694551936*Pi^2*CHl3[2, 2] - 2201454240*CHl3[3, 3] + 
           180278592*Pi^2*CHl3[3, 3] - 5077600980*CHq1[1, 1] + 
           605930112*Pi^2*CHq1[1, 1] - 5077600980*CHq1[2, 2] + 
           605930112*Pi^2*CHq1[2, 2] - 2166288342*CHq1[3, 3] + 
           245017296*Pi^2*CHq1[3, 3] + 821441232*CHq3[1, 1] - 
           115895520*Pi^2*CHq3[1, 1] + 821441232*CHq3[2, 2] - 
           115895520*Pi^2*CHq3[2, 2] - 2116877976*CHq3[3, 3] + 
           245017296*Pi^2*CHq3[3, 3] - 12355075560*CHu[1, 1] + 
           1472039424*Pi^2*CHu[1, 1] - 12355075560*CHu[2, 2] + 
           1472039424*Pi^2*CHu[2, 2] + 48745986*CHu[3, 3]) + 
         1024*MW2^11*MZ2^4*((-8755975443 + 868046400*Pi^2)*CHd[1, 1] + 
           (-8755975443 + 868046400*Pi^2)*CHd[2, 2] - 8755975443*CHd[3, 3] + 
           868046400*Pi^2*CHd[3, 3] - 57229740467*CHe[1, 1] + 
           6828842304*Pi^2*CHe[1, 1] + 40553749251*CHe[2, 2] - 
           4621607040*Pi^2*CHe[2, 2] + 40553749251*CHe[3, 3] - 
           4621607040*Pi^2*CHe[3, 3] - 19114354979*CHl1[1, 1] + 
           2291105664*Pi^2*CHl1[1, 1] + 16522349139*CHl1[2, 2] - 
           1826627520*Pi^2*CHl1[2, 2] + 16522349139*CHl1[3, 3] - 
           1826627520*Pi^2*CHl1[3, 3] - 11296476028*CHl3[1, 1] + 
           1681613792*Pi^2*CHl3[1, 1] + 16093903690*CHl3[2, 2] - 
           2436119392*Pi^2*CHl3[2, 2] + 19948238355*CHl3[3, 3] - 
           2400219456*Pi^2*CHl3[3, 3] + 8828601555*CHq1[1, 1] - 
           872014464*Pi^2*CHq1[1, 1] + 8828601555*CHq1[2, 2] - 
           872014464*Pi^2*CHq1[2, 2] - 3950143983*CHq1[3, 3] + 
           424933056*Pi^2*CHq1[3, 3] - 16423554681*CHq3[1, 1] + 
           1721880576*Pi^2*CHq3[1, 1] - 16423554681*CHq3[2, 2] + 
           1721880576*Pi^2*CHq3[2, 2] - 3921493407*CHq3[3, 3] + 
           424933056*Pi^2*CHq3[3, 3] + 16671471126*CHu[1, 1] - 
           1639724544*Pi^2*CHu[1, 1] + 16671471126*CHu[2, 2] - 
           1639724544*Pi^2*CHu[2, 2] + 60307032*CHu[3, 3]) - 
         256*MW2^10*MZ2^5*(18*(-2677399115 + 284999768*Pi^2)*CHd[1, 1] + 
           18*(-2677399115 + 284999768*Pi^2)*CHd[2, 2] - 
           48193184070*CHd[3, 3] + 5129995824*Pi^2*CHd[3, 3] - 
           339038333478*CHe[1, 1] + 42151148720*Pi^2*CHe[1, 1] + 
           240259136136*CHe[2, 2] - 28503734976*Pi^2*CHe[2, 2] + 
           240259136136*CHe[3, 3] - 28503734976*Pi^2*CHe[3, 3] - 
           76399907098*CHl1[1, 1] + 9360009776*Pi^2*CHl1[1, 1] + 
           58291677096*CHl1[2, 2] - 7806532032*Pi^2*CHl1[2, 2] + 
           58291677096*CHl1[3, 3] - 7806532032*Pi^2*CHl1[3, 3] - 
           45313971861*CHl3[1, 1] + 6678212048*Pi^2*CHl3[1, 1] + 
           80828669593*CHl3[2, 2] - 10488329760*Pi^2*CHl3[2, 2] + 
           116108323248*CHl3[3, 3] - 12003789504*Pi^2*CHl3[3, 3] + 
           50154306822*CHq1[1, 1] - 5317250544*Pi^2*CHq1[1, 1] + 
           50154306822*CHq1[2, 2] - 5317250544*Pi^2*CHq1[2, 2] - 
           14182843938*CHq1[3, 3] + 1686234672*Pi^2*CHq1[3, 3] - 
           76384612062*CHq3[1, 1] + 8689719888*Pi^2*CHq3[1, 1] - 
           76384612062*CHq3[2, 2] + 8689719888*Pi^2*CHq3[2, 2] - 
           14150099550*CHq3[3, 3] + 1686234672*Pi^2*CHq3[3, 3] + 
           96316662132*CHu[1, 1] - 10233167904*Pi^2*CHu[1, 1] + 
           96316662132*CHu[2, 2] - 10233167904*Pi^2*CHu[2, 2] + 
           415844112*CHu[3, 3]) + MW2^3*MZ2^12*
          (-66*(-2339914537 + 268499112*Pi^2)*CHd[1, 1] - 
           66*(-2339914537 + 268499112*Pi^2)*CHd[2, 2] + 
           154434359442*CHd[3, 3] - 17720941392*Pi^2*CHd[3, 3] + 
           1519215632290*CHe[1, 1] - 184149734768*Pi^2*CHe[1, 1] - 
           990034887108*CHe[2, 2] + 117153528480*Pi^2*CHe[2, 2] - 
           990034887108*CHe[3, 3] + 117153528480*Pi^2*CHe[3, 3] - 
           91476263765*CHl1[1, 1] + 11347186592*Pi^2*CHl1[1, 1] + 
           2447580300*CHl1[2, 2] + 3142049760*Pi^2*CHl1[2, 2] + 
           2447580300*CHl1[3, 3] + 3142049760*Pi^2*CHl1[3, 3] - 
           58350260581*CHl3[1, 1] + 5723856096*Pi^2*CHl3[1, 1] - 
           86934628064*CHl3[2, 2] - 2481280736*Pi^2*CHl3[2, 2] - 
           223627664472*CHl3[3, 3] + 17504952864*Pi^2*CHl3[3, 3] - 
           148615080330*CHq1[1, 1] + 17199105264*Pi^2*CHq1[1, 1] - 
           148615080330*CHq1[2, 2] + 17199105264*Pi^2*CHq1[2, 2] - 
           29851710279*CHq1[3, 3] + 2871257760*Pi^2*CHq1[3, 3] + 
           93257818524*CHq3[1, 1] - 11456589744*Pi^2*CHq3[1, 1] + 
           93257818524*CHq3[2, 2] - 11456589744*Pi^2*CHq3[2, 2] - 
           27272678631*CHq3[3, 3] + 2871257760*Pi^2*CHq3[3, 3] - 
           358496008836*CHu[1, 1] + 41276281248*Pi^2*CHu[1, 1] - 
           358496008836*CHu[2, 2] + 41276281248*Pi^2*CHu[2, 2] + 
           463582836*CHu[3, 3]) + 64*MW2^9*MZ2^6*
          (3*(-62867252231 + 7048802976*Pi^2)*CHd[1, 1] + 
           3*(-62867252231 + 7048802976*Pi^2)*CHd[2, 2] - 
           188601756693*CHd[3, 3] + 21146408928*Pi^2*CHd[3, 3] - 
           1461247268085*CHe[1, 1] + 183569063648*Pi^2*CHe[1, 1] + 
           1028240094840*CHe[2, 2] - 123367453056*Pi^2*CHe[2, 2] + 
           1028240094840*CHe[3, 3] - 123367453056*Pi^2*CHe[3, 3] - 
           197210766533*CHl1[1, 1] + 23570181760*Pi^2*CHl1[1, 1] + 
           127167038520*CHl1[2, 2] - 21684806784*Pi^2*CHl1[2, 2] + 
           127167038520*CHl1[3, 3] - 21684806784*Pi^2*CHl1[3, 3] - 
           100545023007*CHl3[1, 1] + 16447895168*Pi^2*CHl3[1, 1] + 
           300817390766*CHl3[2, 2] - 28807093376*Pi^2*CHl3[2, 2] + 
           460125957768*CHl3[3, 3] - 41458079616*Pi^2*CHl3[3, 3] + 
           196582711317*CHq1[1, 1] - 21979634976*Pi^2*CHq1[1, 1] + 
           196582711317*CHq1[2, 2] - 21979634976*Pi^2*CHq1[2, 2] - 
           29059293597*CHq1[3, 3] + 3766969152*Pi^2*CHq1[3, 3] - 
           250990624287*CHq3[1, 1] + 29513573280*Pi^2*CHq3[1, 1] - 
           250990624287*CHq3[2, 2] + 29513573280*Pi^2*CHq3[2, 2] - 
           30087552021*CHq3[3, 3] + 3766969152*Pi^2*CHq3[3, 3] + 
           396989584266*CHu[1, 1] - 44468010432*Pi^2*CHu[1, 1] + 
           396989584266*CHu[2, 2] - 44468010432*Pi^2*CHu[2, 2] + 
           1071169992*CHu[3, 3]) + 2*MW2^4*MZ2^11*
          (3*(-59616144943 + 6727546896*Pi^2)*CHd[1, 1] + 
           3*(-59616144943 + 6727546896*Pi^2)*CHd[2, 2] - 
           178848434829*CHd[3, 3] + 20182640688*Pi^2*CHd[3, 3] - 
           1548096040139*CHe[1, 1] + 191193898384*Pi^2*CHe[1, 1] + 
           1078664007714*CHe[2, 2] - 127516370400*Pi^2*CHe[2, 2] + 
           1078664007714*CHe[3, 3] - 127516370400*Pi^2*CHe[3, 3] - 
           53316465432*CHl1[1, 1] + 5850599104*Pi^2*CHl1[1, 1] + 
           21969926898*CHl1[2, 2] - 8618261472*Pi^2*CHl1[2, 2] + 
           21969926898*CHl1[3, 3] - 8618261472*Pi^2*CHl1[3, 3] + 
           16273825163*CHl3[1, 1] + 2205325200*Pi^2*CHl3[1, 1] + 
           261150221033*CHl3[2, 2] - 12263535376*Pi^2*CHl3[2, 2] + 
           389018829534*CHl3[3, 3] - 30822374688*Pi^2*CHl3[3, 3] + 
           177010822821*CHq1[1, 1] - 20148030576*Pi^2*CHq1[1, 1] + 
           177010822821*CHq1[2, 2] - 20148030576*Pi^2*CHq1[2, 2] + 
           1588485432*CHq1[3, 3] + 222084288*Pi^2*CHq1[3, 3] - 
           177465734757*CHq3[1, 1] + 20592199152*Pi^2*CHq3[1, 1] - 
           177465734757*CHq3[2, 2] + 20592199152*Pi^2*CHq3[2, 2] - 
           1552219452*CHq3[3, 3] + 222084288*Pi^2*CHq3[3, 3] + 
           404955520026*CHu[1, 1] - 45786318048*Pi^2*CHu[1, 1] + 
           404955520026*CHu[2, 2] - 45786318048*Pi^2*CHu[2, 2] + 
           2881287240*CHu[3, 3]) - 2*MW2^5*MZ2^10*
          (9*(-17625408715 + 1909333216*Pi^2)*CHd[1, 1] + 
           9*(-17625408715 + 1909333216*Pi^2)*CHd[2, 2] - 
           158628678435*CHd[3, 3] + 17183998944*Pi^2*CHd[3, 3] - 
           793848289905*CHe[1, 1] + 108680069664*Pi^2*CHe[1, 1] + 
           728611480254*CHe[2, 2] - 87402924096*Pi^2*CHe[2, 2] + 
           728611480254*CHe[3, 3] - 87402924096*Pi^2*CHe[3, 3] - 
           491096216441*CHl1[1, 1] + 59486776512*Pi^2*CHl1[1, 1] + 
           149553330366*CHl1[2, 2] - 27961956672*Pi^2*CHl1[2, 2] + 
           149553330366*CHl1[3, 3] - 27961956672*Pi^2*CHl1[3, 3] - 
           181065867561*CHl3[1, 1] + 32179977600*Pi^2*CHl3[1, 1] + 
           598014554078*CHl3[2, 2] - 55268755584*Pi^2*CHl3[2, 2] + 
           664963748070*CHl3[3, 3] - 57061292736*Pi^2*CHl3[3, 3] + 
           176359713651*CHq1[1, 1] - 19178436960*Pi^2*CHq1[1, 1] + 
           176359713651*CHq1[2, 2] - 19178436960*Pi^2*CHq1[2, 2] - 
           96217922127*CHq1[3, 3] + 10371337920*Pi^2*CHq1[3, 3] - 
           359554127769*CHq3[1, 1] + 39921112800*Pi^2*CHq3[1, 1] - 
           359554127769*CHq3[2, 2] + 39921112800*Pi^2*CHq3[2, 2] - 
           98671634079*CHq3[3, 3] + 10371337920*Pi^2*CHq3[3, 3] + 
           314065187478*CHu[1, 1] - 33549120576*Pi^2*CHu[1, 1] + 
           314065187478*CHu[2, 2] - 33549120576*Pi^2*CHu[2, 2] + 
           15247913424*CHu[3, 3])) + 
       MT2^6*(23592960*MW2^13*(114*CHd[1, 1] + 114*CHd[2, 2] + 
           114*CHd[3, 3] - 2926*CHe[1, 1] + 1254*CHe[2, 2] + 1254*CHe[3, 3] - 
           2926*CHl1[1, 1] + 1254*CHl1[2, 2] + 1254*CHl1[3, 3] - 
           3047*CHl3[1, 1] + 1133*CHl3[2, 2] + 1254*CHl3[3, 3] - 
           114*CHq1[1, 1] - 114*CHq1[2, 2] + 114*CHq1[3, 3] + 
           390*CHq3[1, 1] + 390*CHq3[2, 2] + 114*CHq3[3, 3] - 228*CHu[1, 1] - 
           228*CHu[2, 2]) - 131072*MW2^12*MZ2*((-7554 + 7056*Pi^2)*
            CHd[1, 1] + (-7554 + 7056*Pi^2)*CHd[2, 2] - 7554*CHd[3, 3] + 
           7056*Pi^2*CHd[3, 3] - 4018594*CHe[1, 1] + 50576*Pi^2*CHe[1, 1] + 
           2020386*CHe[2, 2] - 33744*Pi^2*CHe[2, 2] + 2020386*CHe[3, 3] - 
           33744*Pi^2*CHe[3, 3] - 3289954*CHl1[1, 1] + 
           50576*Pi^2*CHl1[1, 1] + 2056026*CHl1[2, 2] - 
           33744*Pi^2*CHl1[2, 2] + 2056026*CHl1[3, 3] - 
           33744*Pi^2*CHl1[3, 3] - 3014759*CHl3[1, 1] + 
           42336*Pi^2*CHl3[1, 1] + 1836221*CHl3[2, 2] - 
           41984*Pi^2*CHl3[2, 2] + 1384806*CHl3[3, 3] - 
           33744*Pi^2*CHl3[3, 3] - 22686*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] - 
           22686*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 69114*CHq1[3, 3] + 
           7056*Pi^2*CHq1[3, 3] - 138762*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
           138762*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 61014*CHq3[3, 3] + 
           7056*Pi^2*CHq3[3, 3] - 11892*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] - 
           11892*CHu[2, 2] - 11232*Pi^2*CHu[2, 2]) + 
         MZ2^13*(-90*(-1736191 + 217368*Pi^2)*CHd[1, 1] - 
           90*(-1736191 + 217368*Pi^2)*CHd[2, 2] + 156257190*CHd[3, 3] - 
           19563120*Pi^2*CHd[3, 3] + 1827581334*CHe[1, 1] - 
           234294224*Pi^2*CHe[1, 1] - 1056746412*CHe[2, 2] + 
           133745376*Pi^2*CHe[2, 2] - 1056746412*CHe[3, 3] + 
           133745376*Pi^2*CHe[3, 3] - 388045383*CHl1[1, 1] + 
           43478648*Pi^2*CHl1[1, 1] + 22504068*CHl1[2, 2] + 
           2927136*Pi^2*CHl1[2, 2] + 22504068*CHl1[3, 3] + 
           2927136*Pi^2*CHl1[3, 3] - 177608256*CHl3[1, 1] + 
           10930360*Pi^2*CHl3[1, 1] + 245417379*CHl3[2, 2] - 
           29621152*Pi^2*CHl3[2, 2] - 150138990*CHq1[1, 1] + 
           18821520*Pi^2*CHq1[1, 1] - 150138990*CHq1[2, 2] + 
           18821520*Pi^2*CHq1[2, 2] - 78406695*CHq1[3, 3] + 
           9410760*Pi^2*CHq1[3, 3] - 80307045*CHq3[3, 3] + 
           9410760*Pi^2*CHq3[3, 3] - 361459980*CHu[1, 1] + 
           45059040*Pi^2*CHu[1, 1] - 361459980*CHu[2, 2] + 
           45059040*Pi^2*CHu[2, 2] - 417150*CHu[3, 3]) + 
         16384*MW2^11*MZ2^2*(24*(-223799 + 19008*Pi^2)*CHd[1, 1] + 
           24*(-223799 + 19008*Pi^2)*CHd[2, 2] - 5371176*CHd[3, 3] + 
           456192*Pi^2*CHd[3, 3] - 115975656*CHe[1, 1] + 
           3374592*Pi^2*CHe[1, 1] + 65041284*CHe[2, 2] - 
           2260608*Pi^2*CHe[2, 2] + 65041284*CHe[3, 3] - 
           2260608*Pi^2*CHe[3, 3] - 73894456*CHl1[1, 1] + 
           2340352*Pi^2*CHl1[1, 1] + 61418964*CHl1[2, 2] - 
           1690368*Pi^2*CHl1[2, 2] + 61418964*CHl1[3, 3] - 
           1690368*Pi^2*CHl1[3, 3] - 63527169*CHl3[1, 1] + 
           1868256*Pi^2*CHl3[1, 1] + 53443051*CHl3[2, 2] - 
           2162464*Pi^2*CHl3[2, 2] + 32689836*CHl3[3, 3] - 
           1800576*Pi^2*CHl3[3, 3] + 4429416*CHq1[1, 1] - 
           364032*Pi^2*CHq1[1, 1] + 4429416*CHq1[2, 2] - 
           364032*Pi^2*CHq1[2, 2] - 6015648*CHq1[3, 3] + 
           383040*Pi^2*CHq1[3, 3] - 17339616*CHq3[1, 1] + 
           1130112*Pi^2*CHq3[1, 1] - 17339616*CHq3[2, 2] + 
           1130112*Pi^2*CHq3[2, 2] - 5693448*CHq3[3, 3] + 
           383040*Pi^2*CHq3[3, 3] + 9418272*CHu[1, 1] - 
           768384*Pi^2*CHu[1, 1] + 9418272*CHu[2, 2] - 768384*Pi^2*
            CHu[2, 2] - 153360*CHu[3, 3]) - 8192*MW2^10*MZ2^3*
          (9*(-5104059 + 379264*Pi^2)*CHd[1, 1] + 9*(-5104059 + 379264*Pi^2)*
            CHd[2, 2] - 45936531*CHd[3, 3] + 3413376*Pi^2*CHd[3, 3] - 
           537420643*CHe[1, 1] + 25938432*Pi^2*CHe[1, 1] + 
           323457141*CHe[2, 2] - 17484384*Pi^2*CHe[2, 2] + 
           323457141*CHe[3, 3] - 17484384*Pi^2*CHe[3, 3] - 
           253322831*CHl1[1, 1] + 12772672*Pi^2*CHl1[1, 1] + 
           260987673*CHl1[2, 2] - 9734304*Pi^2*CHl1[2, 2] + 
           260987673*CHl1[3, 3] - 9734304*Pi^2*CHl1[3, 3] - 
           220582355*CHl3[1, 1] + 9762016*Pi^2*CHl3[1, 1] + 
           218014149*CHl3[2, 2] - 12744960*Pi^2*CHl3[2, 2] + 
           129840171*CHl3[3, 3] - 11299872*Pi^2*CHl3[3, 3] + 
           43473699*CHq1[1, 1] - 3159072*Pi^2*CHq1[1, 1] + 
           43473699*CHq1[2, 2] - 3159072*Pi^2*CHq1[2, 2] - 
           34464963*CHq1[3, 3] + 2283264*Pi^2*CHq1[3, 3] - 
           111604851*CHq3[1, 1] + 7725600*Pi^2*CHq3[1, 1] - 
           111604851*CHq3[2, 2] + 7725600*Pi^2*CHq3[2, 2] - 
           33611793*CHq3[3, 3] + 2283264*Pi^2*CHq3[3, 3] + 
           85144122*CHu[1, 1] - 6079968*Pi^2*CHu[1, 1] + 85144122*CHu[2, 2] - 
           6079968*Pi^2*CHu[2, 2] + 894840*CHu[3, 3]) + 
         1024*MW2^9*MZ2^4*(9*(-89880829 + 6942656*Pi^2)*CHd[1, 1] + 
           9*(-89880829 + 6942656*Pi^2)*CHd[2, 2] - 808927461*CHd[3, 3] + 
           62483904*Pi^2*CHd[3, 3] - 7209500101*CHe[1, 1] + 
           490122944*Pi^2*CHe[1, 1] + 4536512613*CHe[2, 2] - 
           331579776*Pi^2*CHe[2, 2] + 4536512613*CHe[3, 3] - 
           331579776*Pi^2*CHe[3, 3] - 2367497301*CHl1[1, 1] + 
           171357312*Pi^2*CHl1[1, 1] + 2860057557*CHl1[2, 2] - 
           135764544*Pi^2*CHl1[2, 2] + 2860057557*CHl1[3, 3] - 
           135764544*Pi^2*CHl1[3, 3] - 2233058372*CHl3[1, 1] + 
           126506016*Pi^2*CHl3[1, 1] + 2324847766*CHl3[2, 2] - 
           180615840*Pi^2*CHl3[2, 2] + 1602616725*CHl3[3, 3] - 
           175909056*Pi^2*CHl3[3, 3] + 809133093*CHq1[1, 1] - 
           62280576*Pi^2*CHq1[1, 1] + 809133093*CHq1[2, 2] - 
           62280576*Pi^2*CHq1[2, 2] - 429014313*CHq1[3, 3] + 
           31581504*Pi^2*CHq1[3, 3] - 1568756079*CHq3[1, 1] + 
           125443584*Pi^2*CHq3[1, 1] - 1568756079*CHq3[2, 2] + 
           125443584*Pi^2*CHq3[2, 2] - 435864393*CHq3[3, 3] + 
           31581504*Pi^2*CHq3[3, 3] + 1551820698*CHu[1, 1] - 
           117439488*Pi^2*CHu[1, 1] + 1551820698*CHu[2, 2] - 
           117439488*Pi^2*CHu[2, 2] + 67626072*CHu[3, 3]) + 
         MW2*MZ2^12*(6*(-399276965 + 49401816*Pi^2)*CHd[1, 1] + 
           6*(-399276965 + 49401816*Pi^2)*CHd[2, 2] - 2395661790*CHd[3, 3] + 
           296410896*Pi^2*CHd[3, 3] - 26484284358*CHe[1, 1] + 
           3406601904*Pi^2*CHe[1, 1] + 15945901980*CHe[2, 2] - 
           2018659872*Pi^2*CHe[2, 2] + 15945901980*CHe[3, 3] - 
           2018659872*Pi^2*CHe[3, 3] + 5002328925*CHl1[1, 1] - 
           520811936*Pi^2*CHl1[1, 1] - 806578932*CHl1[2, 2] - 
           27698016*Pi^2*CHl1[2, 2] - 806578932*CHl1[3, 3] - 
           27698016*Pi^2*CHl1[3, 3] + 2759343237*CHl3[1, 1] - 
           175459104*Pi^2*CHl3[1, 1] - 2366631360*CHl3[2, 2] + 
           317654816*Pi^2*CHl3[2, 2] + 978672000*CHl3[3, 3] - 
           90139296*Pi^2*CHl3[3, 3] + 2284444470*CHq1[1, 1] - 
           284143536*Pi^2*CHq1[1, 1] + 2284444470*CHq1[2, 2] - 
           284143536*Pi^2*CHq1[2, 2] + 961331727*CHq1[3, 3] - 
           113097888*Pi^2*CHq1[3, 3] - 383763816*CHq3[1, 1] + 
           57947760*Pi^2*CHq3[1, 1] - 383763816*CHq3[2, 2] + 
           57947760*Pi^2*CHq3[2, 2] + 956006343*CHq3[3, 3] - 
           113097888*Pi^2*CHq3[3, 3] + 5607643740*CHu[1, 1] - 
           690960672*Pi^2*CHu[1, 1] + 5607643740*CHu[2, 2] - 
           690960672*Pi^2*CHu[2, 2] + 130225380*CHu[3, 3]) - 
         256*MW2^8*MZ2^5*(6*(-769306123 + 64981368*Pi^2)*CHd[1, 1] + 
           6*(-769306123 + 64981368*Pi^2)*CHd[2, 2] - 4615836738*CHd[3, 3] + 
           389888208*Pi^2*CHd[3, 3] - 36948136418*CHe[1, 1] + 
           3182146128*Pi^2*CHe[1, 1] + 23920091376*CHe[2, 2] - 
           2151691584*Pi^2*CHe[2, 2] + 23920091376*CHe[3, 3] - 
           2151691584*Pi^2*CHe[3, 3] - 7768170926*CHl1[1, 1] + 
           769887952*Pi^2*CHl1[1, 1] + 10628281680*CHl1[2, 2] - 
           634376256*Pi^2*CHl1[2, 2] + 10628281680*CHl1[3, 3] - 
           634376256*Pi^2*CHl1[3, 3] - 8169417841*CHl3[1, 1] + 
           554335280*Pi^2*CHl3[1, 1] + 8976912865*CHl3[2, 2] - 
           849928928*Pi^2*CHl3[2, 2] + 7981915272*CHl3[3, 3] - 
           942283584*Pi^2*CHl3[3, 3] + 4736179842*CHq1[1, 1] - 
           401178384*Pi^2*CHq1[1, 1] + 4736179842*CHq1[2, 2] - 
           401178384*Pi^2*CHq1[2, 2] - 1720380966*CHq1[3, 3] + 
           139001040*Pi^2*CHq1[3, 3] - 7323709626*CHq3[1, 1] + 
           679180464*Pi^2*CHq3[1, 1] - 7323709626*CHq3[2, 2] + 
           679180464*Pi^2*CHq3[2, 2] - 1854823722*CHq3[3, 3] + 
           139001040*Pi^2*CHq3[3, 3] + 9163098012*CHu[1, 1] - 
           770786784*Pi^2*CHu[1, 1] + 9163098012*CHu[2, 2] - 
           770786784*Pi^2*CHu[2, 2] + 700131024*CHu[3, 3]) - 
         2*MW2^2*MZ2^11*(9*(-950658779 + 115643760*Pi^2)*CHd[1, 1] + 
           9*(-950658779 + 115643760*Pi^2)*CHd[2, 2] - 8555929011*CHd[3, 3] + 
           1040793840*Pi^2*CHd[3, 3] - 89059088869*CHe[1, 1] + 
           11459929296*Pi^2*CHe[1, 1] + 55663274430*CHe[2, 2] - 
           7019606112*Pi^2*CHe[2, 2] + 55663274430*CHe[3, 3] - 
           7019606112*Pi^2*CHe[3, 3] + 14121458694*CHl1[1, 1] - 
           1322229824*Pi^2*CHl1[1, 1] - 3490275186*CHl1[2, 2] - 
           103569504*Pi^2*CHl1[2, 2] - 3490275186*CHl1[3, 3] - 
           103569504*Pi^2*CHl1[3, 3] + 9247631479*CHl3[1, 1] - 
           535542896*Pi^2*CHl3[1, 1] - 3488542349*CHl3[2, 2] + 
           683117424*Pi^2*CHl3[2, 2] + 6873149418*CHl3[3, 3] - 
           632433312*Pi^2*CHl3[3, 3] + 8152137963*CHq1[1, 1] - 
           999863856*Pi^2*CHq1[1, 1] + 8152137963*CHq1[2, 2] - 
           999863856*Pi^2*CHq1[2, 2] + 2437021170*CHq1[3, 3] - 
           295177536*Pi^2*CHq1[3, 3] - 2880639495*CHq3[1, 1] + 
           409508784*Pi^2*CHq3[1, 1] - 2880639495*CHq3[2, 2] + 
           409508784*Pi^2*CHq3[2, 2] + 2303651358*CHq3[3, 3] - 
           295177536*Pi^2*CHq3[3, 3] + 20085358086*CHu[1, 1] - 
           2435725152*Pi^2*CHu[1, 1] + 20085358086*CHu[2, 2] - 
           2435725152*Pi^2*CHu[2, 2] + 1093992840*CHu[3, 3]) + 
         64*MW2^7*MZ2^6*(3*(-6259758913 + 583666656*Pi^2)*CHd[1, 1] + 
           3*(-6259758913 + 583666656*Pi^2)*CHd[2, 2] - 
           18779276739*CHd[3, 3] + 1750999968*Pi^2*CHd[3, 3] - 
           148029736771*CHe[1, 1] + 14980677792*Pi^2*CHe[1, 1] + 
           97557726888*CHe[2, 2] - 10079435904*Pi^2*CHe[2, 2] + 
           97557726888*CHe[3, 3] - 10079435904*Pi^2*CHe[3, 3] - 
           17000664563*CHl1[1, 1] + 2347514624*Pi^2*CHl1[1, 1] + 
           26820787176*CHl1[2, 2] - 2073618816*Pi^2*CHl1[2, 2] + 
           26820787176*CHl1[3, 3] - 2073618816*Pi^2*CHl1[3, 3] - 
           20037957413*CHl3[1, 1] + 1662051328*Pi^2*CHl3[1, 1] + 
           26820485958*CHl3[2, 2] - 2759082112*Pi^2*CHl3[2, 2] + 
           31430906520*CHl3[3, 3] - 3641695872*Pi^2*CHl3[3, 3] + 
           19375962051*CHq1[1, 1] - 1812136032*Pi^2*CHq1[1, 1] + 
           19375962051*CHq1[2, 2] - 1812136032*Pi^2*CHq1[2, 2] - 
           4717133451*CHq1[3, 3] + 392639040*Pi^2*CHq1[3, 3] - 
           24770073033*CHq3[1, 1] + 2597414112*Pi^2*CHq3[1, 1] - 
           24770073033*CHq3[2, 2] + 2597414112*Pi^2*CHq3[2, 2] - 
           5527299363*CHq3[3, 3] + 392639040*Pi^2*CHq3[3, 3] + 
           38700178278*CHu[1, 1] - 3626157888*Pi^2*CHu[1, 1] + 
           38700178278*CHu[2, 2] - 3626157888*Pi^2*CHu[2, 2] + 
           3988512264*CHu[3, 3]) - 8*MW2^4*MZ2^9*
          (6*(-4868124887 + 558178824*Pi^2)*CHd[1, 1] + 
           6*(-4868124887 + 558178824*Pi^2)*CHd[2, 2] - 
           29208749322*CHd[3, 3] + 3349072944*Pi^2*CHd[3, 3] - 
           267731305330*CHe[1, 1] + 33548539344*Pi^2*CHe[1, 1] + 
           176136853752*CHe[2, 2] - 21641620128*Pi^2*CHe[2, 2] + 
           176136853752*CHe[3, 3] - 21641620128*Pi^2*CHe[3, 3] + 
           20727273031*CHl1[1, 1] - 880953136*Pi^2*CHl1[1, 1] - 
           3915594216*CHl1[2, 2] - 1075022880*Pi^2*CHl1[2, 2] - 
           3915594216*CHl1[3, 3] - 1075022880*Pi^2*CHl1[3, 3] + 
           15863385748*CHl3[1, 1] - 340129088*Pi^2*CHl3[1, 1] + 
           14482820901*CHl3[2, 2] - 534198832*Pi^2*CHl3[2, 2] + 
           41342770668*CHl3[3, 3] - 4018152480*Pi^2*CHl3[3, 3] + 
           28588963026*CHq1[1, 1] - 3301885872*Pi^2*CHq1[1, 1] + 
           28588963026*CHq1[2, 2] - 3301885872*Pi^2*CHq1[2, 2] + 
           1598519889*CHq1[3, 3] - 314008848*Pi^2*CHq1[3, 3] - 
           20868032916*CHq3[1, 1] + 2673868176*Pi^2*CHq3[1, 1] - 
           20868032916*CHq3[2, 2] + 2673868176*Pi^2*CHq3[2, 2] + 
           443293653*CHq3[3, 3] - 314008848*Pi^2*CHq3[3, 3] + 
           66776511804*CHu[1, 1] - 7671662496*Pi^2*CHu[1, 1] + 
           66776511804*CHu[2, 2] - 7671662496*Pi^2*CHu[2, 2] + 
           7190550300*CHu[3, 3]) - 32*MW2^6*MZ2^7*
          (18*(-1587963147 + 161690896*Pi^2)*CHd[1, 1] + 
           18*(-1587963147 + 161690896*Pi^2)*CHd[2, 2] - 
           28583336646*CHd[3, 3] + 2910436128*Pi^2*CHd[3, 3] - 
           232920523654*CHe[1, 1] + 26229274464*Pi^2*CHe[1, 1] + 
           154876851036*CHe[2, 2] - 17481651264*Pi^2*CHe[2, 2] + 
           154876851036*CHe[3, 3] - 17481651264*Pi^2*CHe[3, 3] - 
           8828416254*CHl1[1, 1] + 2266050752*Pi^2*CHl1[1, 1] + 
           21457589580*CHl1[2, 2] - 2400026688*Pi^2*CHl1[2, 2] + 
           21457589580*CHl1[3, 3] - 2400026688*Pi^2*CHl1[3, 3] - 
           13044266489*CHl3[1, 1] + 1600779808*Pi^2*CHl3[1, 1] + 
           31340002405*CHl3[2, 2] - 3065297632*Pi^2*CHl3[2, 2] + 
           47260531572*CHl3[3, 3] - 5171051328*Pi^2*CHl3[3, 3] + 
           29198725398*CHq1[1, 1] - 2981709216*Pi^2*CHq1[1, 1] + 
           29198725398*CHq1[2, 2] - 2981709216*Pi^2*CHq1[2, 2] - 
           4231197522*CHq1[3, 3] + 313022016*Pi^2*CHq1[3, 3] - 
           31476550446*CHq3[1, 1] + 3607753248*Pi^2*CHq3[1, 1] - 
           31476550446*CHq3[2, 2] + 3607753248*Pi^2*CHq3[2, 2] - 
           5639411862*CHq3[3, 3] + 313022016*Pi^2*CHq3[3, 3] + 
           61237293300*CHu[1, 1] - 6280100352*Pi^2*CHu[1, 1] + 
           61237293300*CHu[2, 2] - 6280100352*Pi^2*CHu[2, 2] + 
           7249468032*CHu[3, 3]) + 2*MW2^3*MZ2^10*
          ((-37911569979 + 4500982368*Pi^2)*CHd[1, 1] + 
           (-37911569979 + 4500982368*Pi^2)*CHd[2, 2] - 
           37911569979*CHd[3, 3] + 4500982368*Pi^2*CHd[3, 3] - 
           370523892345*CHe[1, 1] + 47352261536*Pi^2*CHe[1, 1] + 
           238732832910*CHe[2, 2] - 29838750528*Pi^2*CHe[2, 2] + 
           238732832910*CHe[3, 3] - 29838750528*Pi^2*CHe[3, 3] + 
           45029971127*CHl1[1, 1] - 3467611584*Pi^2*CHl1[1, 1] - 
           13056037746*CHl1[2, 2] - 785810496*Pi^2*CHl1[2, 2] - 
           13056037746*CHl1[3, 3] - 785810496*Pi^2*CHl1[3, 3] + 
           33339767799*CHl3[1, 1] - 1553392768*Pi^2*CHl3[1, 1] + 
           3566251486*CHl3[2, 2] + 1128408320*Pi^2*CHl3[2, 2] + 
           43587590166*CHl3[3, 3] - 4081827264*Pi^2*CHl3[3, 3] + 
           36443476299*CHq1[1, 1] - 4365450720*Pi^2*CHq1[1, 1] + 
           36443476299*CHq1[2, 2] - 4365450720*Pi^2*CHq1[2, 2] + 
           6319221873*CHq1[3, 3] - 846753984*Pi^2*CHq1[3, 3] - 
           19852409745*CHq3[1, 1] + 2671942752*Pi^2*CHq3[1, 1] - 
           19852409745*CHq3[2, 2] + 2671942752*Pi^2*CHq3[2, 2] + 
           5248177809*CHq3[3, 3] - 846753984*Pi^2*CHq3[3, 3] + 
           88317662982*CHu[1, 1] - 10474447680*Pi^2*CHu[1, 1] + 
           88317662982*CHu[2, 2] - 10474447680*Pi^2*CHu[2, 2] + 
           7478276544*CHu[3, 3]) + 8*MW2^5*MZ2^8*
          ((-66351910497 + 7238268864*Pi^2)*CHd[1, 1] + 
           (-66351910497 + 7238268864*Pi^2)*CHd[2, 2] - 
           66351910497*CHd[3, 3] + 7238268864*Pi^2*CHd[3, 3] - 
           571263683399*CHe[1, 1] + 68821959744*Pi^2*CHe[1, 1] + 
           379742588790*CHe[2, 2] - 45231402624*Pi^2*CHe[2, 2] + 
           379742588790*CHe[3, 3] - 45231402624*Pi^2*CHe[3, 3] + 
           14297692735*CHl1[1, 1] + 1815028480*Pi^2*CHl1[1, 1] + 
           15308635542*CHl1[2, 2] - 3893616384*Pi^2*CHl1[2, 2] + 
           15308635542*CHl1[3, 3] - 3893616384*Pi^2*CHl1[3, 3] + 
           5866122896*CHl3[1, 1] + 1450014848*Pi^2*CHl3[1, 1] + 
           54004546207*CHl3[2, 2] - 4258630016*Pi^2*CHl3[2, 2] + 
           104924503206*CHl3[3, 3] - 10767935232*Pi^2*CHl3[3, 3] + 
           66435400545*CHq1[1, 1] - 7280638848*Pi^2*CHq1[1, 1] + 
           66435400545*CHq1[2, 2] - 7280638848*Pi^2*CHq1[2, 2] - 
           3255251883*CHq1[3, 3] + 22762368*Pi^2*CHq1[3, 3] - 
           60073893999*CHq3[1, 1] + 7326163584*Pi^2*CHq3[1, 1] - 
           60073893999*CHq3[2, 2] + 7326163584*Pi^2*CHq3[2, 2] - 
           6404187147*CHq3[3, 3] + 22762368*Pi^2*CHq3[3, 3] + 
           147373017330*CHu[1, 1] - 16161566976*Pi^2*CHu[1, 1] + 
           147373017330*CHu[2, 2] - 16161566976*Pi^2*CHu[2, 2] + 
           17646997032*CHu[3, 3])) - 
       MT2^5*(47185920*MW2^14*(174*CHd[1, 1] + 174*CHd[2, 2] + 
           174*CHd[3, 3] - 4466*CHe[1, 1] + 1914*CHe[2, 2] + 1914*CHe[3, 3] - 
           4466*CHl1[1, 1] + 1914*CHl1[2, 2] + 1914*CHl1[3, 3] - 
           4549*CHl3[1, 1] + 1831*CHl3[2, 2] + 1914*CHl3[3, 3] - 
           174*CHq1[1, 1] - 174*CHq1[2, 2] + 174*CHq1[3, 3] + 
           666*CHq3[1, 1] + 666*CHq3[2, 2] + 174*CHq3[3, 3] - 348*CHu[1, 1] - 
           348*CHu[2, 2]) + MZ2^14*(90*(-1795861 + 217368*Pi^2)*CHd[1, 1] + 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] - 161627490*CHd[3, 3] + 
           19563120*Pi^2*CHd[3, 3] - 1943980278*CHe[1, 1] + 
           234294224*Pi^2*CHe[1, 1] + 1107941652*CHe[2, 2] - 
           133745376*Pi^2*CHe[2, 2] + 1107941652*CHe[3, 3] - 
           133745376*Pi^2*CHe[3, 3] + 355443531*CHl1[1, 1] - 
           43478648*Pi^2*CHl1[1, 1] + 28691172*CHl1[2, 2] - 
           2927136*Pi^2*CHl1[2, 2] + 28691172*CHl1[3, 3] - 
           2927136*Pi^2*CHl1[3, 3] + 94854039*CHl3[1, 1] - 
           10930360*Pi^2*CHl3[1, 1] - 244374504*CHl3[2, 2] + 
           29621152*Pi^2*CHl3[2, 2] + 155509290*CHq1[1, 1] - 
           18821520*Pi^2*CHq1[1, 1] + 155509290*CHq1[2, 2] - 
           18821520*Pi^2*CHq1[2, 2] + 77754645*CHq1[3, 3] - 
           9410760*Pi^2*CHq1[3, 3] + 77569245*CHq3[3, 3] - 
           9410760*Pi^2*CHq3[3, 3] + 372200580*CHu[1, 1] - 
           45059040*Pi^2*CHu[1, 1] + 372200580*CHu[2, 2] - 
           45059040*Pi^2*CHu[2, 2]) - 786432*MW2^13*MZ2*
          (6*(-7289 + 1176*Pi^2)*CHd[1, 1] + 6*(-7289 + 1176*Pi^2)*
            CHd[2, 2] - 43734*CHd[3, 3] + 7056*Pi^2*CHd[3, 3] - 
           2216374*CHe[1, 1] + 50576*Pi^2*CHe[1, 1] + 1168806*CHe[2, 2] - 
           33744*Pi^2*CHe[2, 2] + 1168806*CHe[3, 3] - 33744*Pi^2*CHe[3, 3] - 
           1857334*CHl1[1, 1] + 50576*Pi^2*CHl1[1, 1] + 1204446*CHl1[2, 2] - 
           33744*Pi^2*CHl1[2, 2] + 1204446*CHl1[3, 3] - 
           33744*Pi^2*CHl1[3, 3] - 1517624*CHl3[1, 1] + 
           42336*Pi^2*CHl3[1, 1] + 1049156*CHl3[2, 2] - 
           41984*Pi^2*CHl3[2, 2] + 754986*CHl3[3, 3] - 
           33744*Pi^2*CHl3[3, 3] + 13494*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] + 
           13494*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 75054*CHq1[3, 3] + 
           7056*Pi^2*CHq1[3, 3] - 185382*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
           185382*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 75729*CHq3[3, 3] + 
           7056*Pi^2*CHq3[3, 3] + 60468*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] + 
           60468*CHu[2, 2] - 11232*Pi^2*CHu[2, 2]) + 16384*MW2^12*MZ2^2*
          (3*(-10568261 + 931200*Pi^2)*CHd[1, 1] + 
           3*(-10568261 + 931200*Pi^2)*CHd[2, 2] - 31704783*CHd[3, 3] + 
           2793600*Pi^2*CHd[3, 3] - 425978423*CHe[1, 1] + 
           20652160*Pi^2*CHe[1, 1] + 254829237*CHe[2, 2] - 
           13833600*Pi^2*CHe[2, 2] + 254829237*CHe[3, 3] - 
           13833600*Pi^2*CHe[3, 3] - 278484503*CHl1[1, 1] + 
           14446720*Pi^2*CHl1[1, 1] + 233380437*CHl1[2, 2] - 
           10412160*Pi^2*CHl1[2, 2] + 233380437*CHl1[3, 3] - 
           10412160*Pi^2*CHl1[3, 3] - 203275246*CHl3[1, 1] + 
           11548224*Pi^2*CHl3[1, 1] + 194570494*CHl3[2, 2] - 
           13310656*Pi^2*CHl3[2, 2] + 126121029*CHl3[3, 3] - 
           11073408*Pi^2*CHl3[3, 3] + 25812303*CHq1[1, 1] - 
           2217600*Pi^2*CHq1[1, 1] + 25812303*CHq1[2, 2] - 
           2217600*Pi^2*CHq1[2, 2] - 30916815*CHq1[3, 3] + 
           2354688*Pi^2*CHq1[3, 3] - 93083517*CHq3[1, 1] + 
           6926976*Pi^2*CHq3[1, 1] - 93083517*CHq3[2, 2] + 
           6926976*Pi^2*CHq3[2, 2] - 30661395*CHq3[3, 3] + 
           2354688*Pi^2*CHq3[3, 3] + 55249086*CHu[1, 1] - 
           4700160*Pi^2*CHu[1, 1] + 55249086*CHu[2, 2] - 
           4700160*Pi^2*CHu[2, 2] - 383400*CHu[3, 3]) - 
         4096*MW2^11*MZ2^3*(6*(-84209699 + 7130880*Pi^2)*CHd[1, 1] + 
           6*(-84209699 + 7130880*Pi^2)*CHd[2, 2] - 505258194*CHd[3, 3] + 
           42785280*Pi^2*CHd[3, 3] - 4469866338*CHe[1, 1] + 
           324759552*Pi^2*CHe[1, 1] + 2871737490*CHe[2, 2] - 
           218855040*Pi^2*CHe[2, 2] + 2871737490*CHe[3, 3] - 
           218855040*Pi^2*CHe[3, 3] - 2174648794*CHl1[1, 1] + 
           162633472*Pi^2*CHl1[1, 1] + 2107614594*CHl1[2, 2] - 
           123573120*Pi^2*CHl1[2, 2] + 2107614594*CHl1[3, 3] - 
           123573120*Pi^2*CHl1[3, 3] - 1566133083*CHl3[1, 1] + 
           124617216*Pi^2*CHl3[1, 1] + 1734189505*CHl3[2, 2] - 
           161589376*Pi^2*CHl3[2, 2] + 1264394646*CHl3[3, 3] - 
           142800768*Pi^2*CHl3[3, 3] + 471937170*CHq1[1, 1] - 
           39364992*Pi^2*CHq1[1, 1] + 471937170*CHq1[2, 2] - 
           39364992*Pi^2*CHq1[2, 2] - 354769824*CHq1[3, 3] + 
           28931328*Pi^2*CHq1[3, 3] - 1190790666*CHq3[1, 1] + 
           97227648*Pi^2*CHq3[1, 1] - 1190790666*CHq3[2, 2] + 
           97227648*Pi^2*CHq3[2, 2] - 351988554*CHq3[3, 3] + 
           28931328*Pi^2*CHq3[3, 3] + 924472788*CHu[1, 1] - 
           76033152*Pi^2*CHu[1, 1] + 924472788*CHu[2, 2] - 
           76033152*Pi^2*CHu[2, 2] + 4490280*CHu[3, 3]) + 
         MW2*MZ2^13*(-6*(-575236865 + 68964936*Pi^2)*CHd[1, 1] - 
           6*(-575236865 + 68964936*Pi^2)*CHd[2, 2] + 3451421190*CHd[3, 3] - 
           413789616*Pi^2*CHd[3, 3] + 39760720902*CHe[1, 1] - 
           4812367248*Pi^2*CHe[1, 1] - 23378909100*CHe[2, 2] + 
           2821132128*Pi^2*CHe[2, 2] - 23378909100*CHe[3, 3] + 
           2821132128*Pi^2*CHe[3, 3] - 6515951391*CHl1[1, 1] + 
           781683824*Pi^2*CHl1[1, 1] - 150925308*CHl1[2, 2] + 
           45260832*Pi^2*CHl1[2, 2] - 150925308*CHl1[3, 3] + 
           45260832*Pi^2*CHl1[3, 3] - 2146575330*CHl3[1, 1] + 
           241041264*Pi^2*CHl3[1, 1] + 3610374597*CHl3[2, 2] - 
           495381728*Pi^2*CHl3[2, 2] - 1100727120*CHl3[3, 3] + 
           90139296*Pi^2*CHl3[3, 3] - 3303494670*CHq1[1, 1] + 
           397072656*Pi^2*CHq1[1, 1] - 3303494670*CHq1[2, 2] + 
           397072656*Pi^2*CHq1[2, 2] - 1472582811*CHq1[3, 3] + 
           169562448*Pi^2*CHq1[3, 3] + 410720616*CHq3[1, 1] - 
           57947760*Pi^2*CHq3[1, 1] + 410720616*CHq3[2, 2] - 
           57947760*Pi^2*CHq3[2, 2] - 1451747853*CHq3[3, 3] + 
           169562448*Pi^2*CHq3[3, 3] - 8012836140*CHu[1, 1] + 
           961314912*Pi^2*CHu[1, 1] - 8012836140*CHu[2, 2] + 
           961314912*Pi^2*CHu[2, 2] + 23330118*CHu[3, 3]) + 
         MW2^2*MZ2^12*(54*(-602994191 + 71482464*Pi^2)*CHd[1, 1] + 
           54*(-602994191 + 71482464*Pi^2)*CHd[2, 2] - 32561686314*
            CHd[3, 3] + 3860053056*Pi^2*CHd[3, 3] - 356452672670*CHe[1, 1] + 
           43359470016*Pi^2*CHe[1, 1] + 217037554884*CHe[2, 2] - 
           26151171456*Pi^2*CHe[2, 2] + 217037554884*CHe[3, 3] - 
           26151171456*Pi^2*CHe[3, 3] + 49260968154*CHl1[1, 1] - 
           5769331264*Pi^2*CHl1[1, 1] - 1784429820*CHl1[2, 2] - 
           373327104*Pi^2*CHl1[2, 2] - 1784429820*CHl1[3, 3] - 
           373327104*Pi^2*CHl1[3, 3] + 20340354329*CHl3[1, 1] - 
           2123840416*Pi^2*CHl3[1, 1] - 16856323981*CHl3[2, 2] + 
           3272163744*Pi^2*CHl3[2, 2] + 22254107196*CHl3[3, 3] - 
           1805702400*Pi^2*CHl3[3, 3] + 31086800298*CHq1[1, 1] - 
           3704588928*Pi^2*CHq1[1, 1] + 31086800298*CHq1[2, 2] - 
           3704588928*Pi^2*CHq1[2, 2] + 11495166984*CHq1[3, 3] - 
           1268942400*Pi^2*CHq1[3, 3] - 8660790306*CHq3[1, 1] + 
           1166704128*Pi^2*CHq3[1, 1] - 8660790306*CHq3[2, 2] + 
           1166704128*Pi^2*CHq3[2, 2] + 11137917834*CHq3[3, 3] - 
           1268942400*Pi^2*CHq3[3, 3] + 75968293716*CHu[1, 1] - 
           9017214336*Pi^2*CHu[1, 1] + 75968293716*CHu[2, 2] - 
           9017214336*Pi^2*CHu[2, 2] + 64908594*CHu[3, 3]) + 
         2048*MW2^10*MZ2^4*(18*(-125194367 + 11172512*Pi^2)*CHd[1, 1] + 
           18*(-125194367 + 11172512*Pi^2)*CHd[2, 2] - 2253498606*CHd[3, 3] + 
           201105216*Pi^2*CHd[3, 3] - 17098148278*CHe[1, 1] + 
           1574122560*Pi^2*CHe[1, 1] + 11412021063*CHe[2, 2] - 
           1064676864*Pi^2*CHe[2, 2] + 11412021063*CHe[3, 3] - 
           1064676864*Pi^2*CHe[3, 3] - 5971147490*CHl1[1, 1] + 
           565162624*Pi^2*CHl1[1, 1] + 6132778023*CHl1[2, 2] - 
           446230848*Pi^2*CHl1[2, 2] + 6132778023*CHl1[3, 3] - 
           446230848*Pi^2*CHl1[3, 3] - 4476499481*CHl3[1, 1] + 
           418566112*Pi^2*CHl3[1, 1] + 5315623872*CHl3[2, 2] - 
           592827360*Pi^2*CHl3[2, 2] + 4874861139*CHl3[3, 3] - 
           572926656*Pi^2*CHl3[3, 3] + 2244264174*CHq1[1, 1] - 
           199478016*Pi^2*CHq1[1, 1] + 2244264174*CHq1[2, 2] - 
           199478016*Pi^2*CHq1[2, 2] - 1146522180*CHq1[3, 3] + 
           103877568*Pi^2*CHq1[3, 3] - 4397040558*CHq3[1, 1] + 
           407233152*Pi^2*CHq3[1, 1] - 4397040558*CHq3[2, 2] + 
           407233152*Pi^2*CHq3[2, 2] - 1151676402*CHq3[3, 3] + 
           103877568*Pi^2*CHq3[3, 3] + 4281978780*CHu[1, 1] - 
           376638336*Pi^2*CHu[1, 1] + 4281978780*CHu[2, 2] - 
           376638336*Pi^2*CHu[2, 2] + 84560550*CHu[3, 3]) - 
         512*MW2^9*MZ2^5*(72*(-187179761 + 17981006*Pi^2)*CHd[1, 1] + 
           72*(-187179761 + 17981006*Pi^2)*CHd[2, 2] - 13476942792*
            CHd[3, 3] + 1294632432*Pi^2*CHd[3, 3] - 99493491848*CHe[1, 1] + 
           10526684272*Pi^2*CHe[1, 1] + 67716828414*CHe[2, 2] - 
           7118234304*Pi^2*CHe[2, 2] + 67716828414*CHe[3, 3] - 
           7118234304*Pi^2*CHe[3, 3] - 23973929118*CHl1[1, 1] + 
           2652378480*Pi^2*CHl1[1, 1] + 24488489214*CHl1[2, 2] - 
           2174657856*Pi^2*CHl1[2, 2] + 24488489214*CHl1[3, 3] - 
           2174657856*Pi^2*CHl1[3, 3] - 18444110245*CHl3[1, 1] + 
           1916017872*Pi^2*CHl3[1, 1] + 24928644947*CHl3[2, 2] - 
           2911018464*Pi^2*CHl3[2, 2] + 28559880738*CHl3[3, 3] - 
           3178668864*Pi^2*CHl3[3, 3] + 13838383368*CHq1[1, 1] - 
           1328096304*Pi^2*CHq1[1, 1] + 13838383368*CHq1[2, 2] - 
           1328096304*Pi^2*CHq1[2, 2] - 4841233992*CHq1[3, 3] + 
           480166128*Pi^2*CHq1[3, 3] - 22228851276*CHq3[1, 1] + 
           2288428560*Pi^2*CHq3[1, 1] - 22228851276*CHq3[2, 2] + 
           2288428560*Pi^2*CHq3[2, 2] - 4990649787*CHq3[3, 3] + 
           480166128*Pi^2*CHq3[3, 3] + 26616090744*CHu[1, 1] - 
           2547239328*Pi^2*CHu[1, 1] + 26616090744*CHu[2, 2] - 
           2547239328*Pi^2*CHu[2, 2] + 873056952*CHu[3, 3]) - 
         2*MW2^3*MZ2^11*(3*(-30579866893 + 3581915136*Pi^2)*CHd[1, 1] + 
           3*(-30579866893 + 3581915136*Pi^2)*CHd[2, 2] - 
           91739600679*CHd[3, 3] + 10745745408*Pi^2*CHd[3, 3] - 
           949039455783*CHe[1, 1] + 116111837312*Pi^2*CHe[1, 1] + 
           598370753982*CHe[2, 2] - 71956387200*Pi^2*CHe[2, 2] + 
           598370753982*CHe[3, 3] - 71956387200*Pi^2*CHe[3, 3] + 
           100769315927*CHl1[1, 1] - 11400990528*Pi^2*CHl1[1, 1] - 
           8339414370*CHl1[2, 2] - 1407227520*Pi^2*CHl1[2, 2] - 
           8339414370*CHl1[3, 3] - 1407227520*Pi^2*CHl1[3, 3] + 
           52507898469*CHl3[1, 1] - 4766650144*Pi^2*CHl3[1, 1] + 
           965021044*CHl3[2, 2] + 5227112864*Pi^2*CHl3[2, 2] + 
           97329827574*CHl3[3, 3] - 7876427136*Pi^2*CHl3[3, 3] + 
           87848760711*CHq1[1, 1] - 10364633856*Pi^2*CHq1[1, 1] + 
           87848760711*CHq1[2, 2] - 10364633856*Pi^2*CHq1[2, 2] + 
           24342354465*CHq1[3, 3] - 2617819200*Pi^2*CHq1[3, 3] - 
           39927016989*CHq3[1, 1] + 5128995456*Pi^2*CHq3[1, 1] - 
           39927016989*CHq3[2, 2] + 5128995456*Pi^2*CHq3[2, 2] + 
           22942111659*CHq3[3, 3] - 2617819200*Pi^2*CHq3[3, 3] + 
           213814724766*CHu[1, 1] - 25088798592*Pi^2*CHu[1, 1] + 
           213814724766*CHu[2, 2] - 25088798592*Pi^2*CHu[2, 2] + 
           2099838960*CHu[3, 3]) + 8*MW2^4*MZ2^10*
          (6*(-14551723073 + 1683424416*Pi^2)*CHd[1, 1] + 
           6*(-14551723073 + 1683424416*Pi^2)*CHd[2, 2] - 
           87310338438*CHd[3, 3] + 10100546496*Pi^2*CHd[3, 3] - 
           850654212751*CHe[1, 1] + 104576931648*Pi^2*CHe[1, 1] + 
           553434731928*CHe[2, 2] - 66399745920*Pi^2*CHe[2, 2] + 
           553434731928*CHe[3, 3] - 66399745920*Pi^2*CHe[3, 3] + 
           57982188616*CHl1[1, 1] - 6082370512*Pi^2*CHl1[1, 1] - 
           4301022024*CHl1[2, 2] - 2253738624*Pi^2*CHl1[2, 2] - 
           4301022024*CHl1[3, 3] - 2253738624*Pi^2*CHl1[3, 3] + 
           38712125494*CHl3[1, 1] - 2670218240*Pi^2*CHl3[1, 1] + 
           42159956094*CHl3[2, 2] + 1158413648*Pi^2*CHl3[2, 2] + 
           123941152020*CHl3[3, 3] - 10140893376*Pi^2*CHl3[3, 3] + 
           84488411622*CHq1[1, 1] - 9850061952*Pi^2*CHq1[1, 1] + 
           84488411622*CHq1[2, 2] - 9850061952*Pi^2*CHq1[2, 2] + 
           14824907685*CHq1[3, 3] - 1584139824*Pi^2*CHq1[3, 3] - 
           54173190204*CHq3[1, 1] + 6681782304*Pi^2*CHq3[1, 1] - 
           54173190204*CHq3[2, 2] + 6681782304*Pi^2*CHq3[2, 2] + 
           13165601241*CHq3[3, 3] - 1584139824*Pi^2*CHq3[3, 3] + 
           201721474572*CHu[1, 1] - 23383334016*Pi^2*CHu[1, 1] + 
           201721474572*CHu[2, 2] - 23383334016*Pi^2*CHu[2, 2] + 
           4209220686*CHu[3, 3]) + 64*MW2^8*MZ2^6*
          (12*(-9782530067 + 1005462720*Pi^2)*CHd[1, 1] + 
           12*(-9782530067 + 1005462720*Pi^2)*CHd[2, 2] - 
           117390360804*CHd[3, 3] + 12065552640*Pi^2*CHd[3, 3] - 
           895537845086*CHe[1, 1] + 102612651264*Pi^2*CHe[1, 1] + 
           614419834488*CHe[2, 2] - 69083381760*Pi^2*CHe[2, 2] + 
           614419834488*CHe[3, 3] - 69083381760*Pi^2*CHe[3, 3] - 
           138996234110*CHl1[1, 1] + 17164639552*Pi^2*CHl1[1, 1] + 
           136830957432*CHl1[2, 2] - 14979217920*Pi^2*CHl1[2, 2] + 
           136830957432*CHl1[3, 3] - 14979217920*Pi^2*CHl1[3, 3] - 
           103208056585*CHl3[1, 1] + 12189649088*Pi^2*CHl3[1, 1] + 
           185840597149*CHl3[2, 2] - 19954208384*Pi^2*CHl3[2, 2] + 
           250090685592*CHl3[3, 3] - 25619309568*Pi^2*CHl3[3, 3] + 
           121451845092*CHq1[1, 1] - 12477529728*Pi^2*CHq1[1, 1] + 
           121451845092*CHq1[2, 2] - 12477529728*Pi^2*CHq1[2, 2] - 
           27849482412*CHq1[3, 3] + 2911838400*Pi^2*CHq1[3, 3] - 
           165734438652*CHq3[1, 1] + 18301206528*Pi^2*CHq3[1, 1] - 
           165734438652*CHq3[2, 2] + 18301206528*Pi^2*CHq3[2, 2] - 
           30007580388*CHq3[3, 3] + 2911838400*Pi^2*CHq3[3, 3] + 
           241356168552*CHu[1, 1] - 24840094464*Pi^2*CHu[1, 1] + 
           241356168552*CHu[2, 2] - 24840094464*Pi^2*CHu[2, 2] + 
           9903939156*CHu[3, 3]) + 32*MW2^6*MZ2^8*
          (18*(-6846183677 + 764879968*Pi^2)*CHd[1, 1] + 
           18*(-6846183677 + 764879968*Pi^2)*CHd[2, 2] - 
           123231306186*CHd[3, 3] + 13767839424*Pi^2*CHd[3, 3] - 
           1059673327468*CHe[1, 1] + 129462214080*Pi^2*CHe[1, 1] + 
           719550641448*CHe[2, 2] - 85328755200*Pi^2*CHe[2, 2] + 
           719550641448*CHe[3, 3] - 85328755200*Pi^2*CHe[3, 3] - 
           28097809683*CHl1[1, 1] + 4988593472*Pi^2*CHl1[1, 1] + 
           39480450120*CHl1[2, 2] - 8240451264*Pi^2*CHl1[2, 2] + 
           39480450120*CHl1[3, 3] - 8240451264*Pi^2*CHl1[3, 3] - 
           8484384170*CHl3[1, 1] + 3775802080*Pi^2*CHl3[1, 1] + 
           143883359449*CHl3[2, 2] - 9453242656*Pi^2*CHl3[2, 2] + 
           241327592232*CHl3[3, 3] - 21322954176*Pi^2*CHl3[3, 3] + 
           123971930010*CHq1[1, 1] - 13902667488*Pi^2*CHq1[1, 1] + 
           123971930010*CHq1[2, 2] - 13902667488*Pi^2*CHq1[2, 2] - 
           3556008666*CHq1[3, 3] + 347165568*Pi^2*CHq1[3, 3] - 
           124478139114*CHq3[1, 1] + 14596998624*Pi^2*CHq3[1, 1] - 
           124478139114*CHq3[2, 2] + 14596998624*Pi^2*CHq3[2, 2] - 
           6469478271*CHq3[3, 3] + 347165568*Pi^2*CHq3[3, 3] + 
           272537026884*CHu[1, 1] - 30522450816*Pi^2*CHu[1, 1] + 
           272537026884*CHu[2, 2] - 30522450816*Pi^2*CHu[2, 2] + 
           10736797239*CHu[3, 3]) - 8*MW2^5*MZ2^9*
          (3*(-79895179391 + 9110902176*Pi^2)*CHd[1, 1] + 
           3*(-79895179391 + 9110902176*Pi^2)*CHd[2, 2] - 
           239685538173*CHd[3, 3] + 27332706528*Pi^2*CHd[3, 3] - 
           2195219318039*CHe[1, 1] + 270113195808*Pi^2*CHe[1, 1] + 
           1464682011054*CHe[2, 2] - 175081123392*Pi^2*CHe[2, 2] + 
           1464682011054*CHe[3, 3] - 175081123392*Pi^2*CHe[3, 3] + 
           52984636015*CHl1[1, 1] - 3470690336*Pi^2*CHl1[1, 1] + 
           19933369998*CHl1[2, 2] - 10343753664*Pi^2*CHl1[2, 2] + 
           19933369998*CHl1[3, 3] - 10343753664*Pi^2*CHl1[3, 3] + 
           55035888407*CHl3[1, 1] - 590759680*Pi^2*CHl3[1, 1] + 
           208685917294*CHl3[2, 2] - 7463823008*Pi^2*CHl3[2, 2] + 
           414196189470*CHl3[3, 3] - 34876850112*Pi^2*CHl3[3, 3] + 
           236050310445*CHq1[1, 1] - 27091954080*Pi^2*CHq1[1, 1] + 
           236050310445*CHq1[2, 2] - 27091954080*Pi^2*CHq1[2, 2] + 
           17009940009*CHq1[3, 3] - 1861290720*Pi^2*CHq1[3, 3] - 
           195184750059*CHq3[1, 1] + 23369372640*Pi^2*CHq3[1, 1] - 
           195184750059*CHq3[2, 2] + 23369372640*Pi^2*CHq3[2, 2] + 
           11725070349*CHq3[3, 3] - 1861290720*Pi^2*CHq3[3, 3] + 
           544194351642*CHu[1, 1] - 62191541952*Pi^2*CHu[1, 1] + 
           544194351642*CHu[2, 2] - 62191541952*Pi^2*CHu[2, 2] + 
           17079745680*CHu[3, 3]) - 32*MW2^7*MZ2^7*
          (6*(-32320082569 + 3494102784*Pi^2)*CHd[1, 1] + 
           6*(-32320082569 + 3494102784*Pi^2)*CHd[2, 2] - 
           193920495414*CHd[3, 3] + 20964616704*Pi^2*CHd[3, 3] - 
           1565709607280*CHe[1, 1] + 187337002368*Pi^2*CHe[1, 1] + 
           1073154769992*CHe[2, 2] - 125048779392*Pi^2*CHe[2, 2] + 
           1073154769992*CHe[3, 3] - 125048779392*Pi^2*CHe[3, 3] - 
           133600845898*CHl1[1, 1] + 18291333760*Pi^2*CHl1[1, 1] + 
           131165321832*CHl1[2, 2] - 18547397760*Pi^2*CHl1[2, 2] + 
           131165321832*CHl1[3, 3] - 18547397760*Pi^2*CHl1[3, 3] - 
           86085290593*CHl3[1, 1] + 12928781504*Pi^2*CHl3[1, 1] + 
           269344438761*CHl3[2, 2] - 23909950016*Pi^2*CHl3[2, 2] + 
           405549090120*CHl3[3, 3] - 38309699712*Pi^2*CHl3[3, 3] + 
           198806198550*CHq1[1, 1] - 21514527360*Pi^2*CHq1[1, 1] + 
           198806198550*CHq1[2, 2] - 21514527360*Pi^2*CHq1[2, 2] - 
           25235885610*CHq1[3, 3] + 2663410176*Pi^2*CHq1[3, 3] - 
           233909750610*CHq3[1, 1] + 26841347712*Pi^2*CHq3[1, 1] - 
           233909750610*CHq3[2, 2] + 26841347712*Pi^2*CHq3[2, 2] - 
           29632218888*CHq3[3, 3] + 2663410176*Pi^2*CHq3[3, 3] + 
           414547960476*CHu[1, 1] - 44932917888*Pi^2*CHu[1, 1] + 
           414547960476*CHu[2, 2] - 44932917888*Pi^2*CHu[2, 2] + 
           17870159148*CHu[3, 3]))) - 
     MW2*(MW2^5*(MW2 + MZ2)*(70778880*MW2^13*(6*CHd[1, 1] + 6*CHd[2, 2] + 
           6*CHd[3, 3] - 154*CHe[1, 1] + 66*CHe[2, 2] + 66*CHe[3, 3] - 
           154*CHl1[1, 1] + 66*CHl1[2, 2] + 66*CHl1[3, 3] - 141*CHl3[1, 1] + 
           79*CHl3[2, 2] + 66*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 
           6*CHq1[3, 3] + 34*CHq3[1, 1] + 34*CHq3[2, 2] + 6*CHq3[3, 3] - 
           12*CHu[1, 1] - 12*CHu[2, 2]) + 16384*MW2^11*MZ2^2*
          (6*(-844781 + 76032*Pi^2)*CHd[1, 1] + 6*(-844781 + 76032*Pi^2)*
            CHd[2, 2] - 5068686*CHd[3, 3] + 456192*Pi^2*CHd[3, 3] - 
           36251406*CHe[1, 1] + 3374592*Pi^2*CHe[1, 1] + 24826314*CHe[2, 2] - 
           2260608*Pi^2*CHe[2, 2] + 24826314*CHe[3, 3] - 
           2260608*Pi^2*CHe[3, 3] - 24506206*CHl1[1, 1] + 
           2340352*Pi^2*CHl1[1, 1] + 21203994*CHl1[2, 2] - 
           1690368*Pi^2*CHl1[2, 2] + 21203994*CHl1[3, 3] - 
           1690368*Pi^2*CHl1[3, 3] - 11307279*CHl3[1, 1] + 
           1868256*Pi^2*CHl3[1, 1] + 16059721*CHl3[2, 2] - 
           2162464*Pi^2*CHl3[2, 2] + 11816946*CHl3[3, 3] - 
           1800576*Pi^2*CHl3[3, 3] + 4126926*CHq1[1, 1] - 
           364032*Pi^2*CHq1[1, 1] + 4126926*CHq1[2, 2] - 
           364032*Pi^2*CHq1[2, 2] - 4337238*CHq1[3, 3] + 
           383040*Pi^2*CHq1[3, 3] - 13701906*CHq3[1, 1] + 
           1130112*Pi^2*CHq3[1, 1] - 13701906*CHq3[2, 2] + 
           1130112*Pi^2*CHq3[2, 2] - 4503198*CHq3[3, 3] + 
           383040*Pi^2*CHq3[3, 3] + 8813292*CHu[1, 1] - 
           768384*Pi^2*CHu[1, 1] + 8813292*CHu[2, 2] - 768384*Pi^2*
            CHu[2, 2]) - 262144*MW2^12*MZ2*((-35457 + 3528*Pi^2)*CHd[1, 1] + 
           (-35457 + 3528*Pi^2)*CHd[2, 2] - 35457*CHd[3, 3] + 
           3528*Pi^2*CHd[3, 3] - 447377*CHe[1, 1] + 25288*Pi^2*CHe[1, 1] + 
           272913*CHe[2, 2] - 16872*Pi^2*CHe[2, 2] + 272913*CHe[3, 3] - 
           16872*Pi^2*CHe[3, 3] - 399857*CHl1[1, 1] + 25288*Pi^2*CHl1[1, 1] + 
           290733*CHl1[2, 2] - 16872*Pi^2*CHl1[2, 2] + 290733*CHl1[3, 3] - 
           16872*Pi^2*CHl1[3, 3] - 208132*CHl3[1, 1] + 
           21168*Pi^2*CHl3[1, 1] + 234958*CHl3[2, 2] - 
           20992*Pi^2*CHl3[2, 2] + 145203*CHl3[3, 3] - 
           16872*Pi^2*CHl3[3, 3] + 20337*CHq1[1, 1] - 2088*Pi^2*CHq1[1, 1] + 
           20337*CHq1[2, 2] - 2088*Pi^2*CHq1[2, 2] - 40317*CHq1[3, 3] + 
           3528*Pi^2*CHq1[3, 3] - 112581*CHq3[1, 1] + 9144*Pi^2*CHq3[1, 1] - 
           112581*CHq3[2, 2] + 9144*Pi^2*CHq3[2, 2] - 44367*CHq3[3, 3] + 
           3528*Pi^2*CHq3[3, 3] + 57414*CHu[1, 1] - 5616*Pi^2*CHu[1, 1] + 
           57414*CHu[2, 2] - 5616*Pi^2*CHu[2, 2]) + 
         MZ2^13*(-90*(-1795861 + 217368*Pi^2)*CHd[1, 1] - 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] + 161627490*CHd[3, 3] - 
           19563120*Pi^2*CHd[3, 3] + 1943980278*CHe[1, 1] - 
           234294224*Pi^2*CHe[1, 1] - 1107941652*CHe[2, 2] + 
           133745376*Pi^2*CHe[2, 2] - 1107941652*CHe[3, 3] + 
           133745376*Pi^2*CHe[3, 3] - 355443531*CHl1[1, 1] + 
           43478648*Pi^2*CHl1[1, 1] - 28691172*CHl1[2, 2] + 
           2927136*Pi^2*CHl1[2, 2] - 28691172*CHl1[3, 3] + 
           2927136*Pi^2*CHl1[3, 3] - 94854039*CHl3[1, 1] + 
           10930360*Pi^2*CHl3[1, 1] + 244374504*CHl3[2, 2] - 
           29621152*Pi^2*CHl3[2, 2] - 155509290*CHq1[1, 1] + 
           18821520*Pi^2*CHq1[1, 1] - 155509290*CHq1[2, 2] + 
           18821520*Pi^2*CHq1[2, 2] - 77754645*CHq1[3, 3] + 
           9410760*Pi^2*CHq1[3, 3] - 77569245*CHq3[3, 3] + 
           9410760*Pi^2*CHq3[3, 3] - 372200580*CHu[1, 1] + 
           45059040*Pi^2*CHu[1, 1] - 372200580*CHu[2, 2] + 
           45059040*Pi^2*CHu[2, 2]) - 8*MW2^4*MZ2^9*
          (21*(-1399089403 + 159479664*Pi^2)*CHd[1, 1] + 
           21*(-1399089403 + 159479664*Pi^2)*CHd[2, 2] - 
           29380877463*CHd[3, 3] + 3349072944*Pi^2*CHd[3, 3] - 
           276061454425*CHe[1, 1] + 33548539344*Pi^2*CHe[1, 1] + 
           183604537818*CHe[2, 2] - 21641620128*Pi^2*CHe[2, 2] + 
           183604537818*CHe[3, 3] - 21641620128*Pi^2*CHe[3, 3] + 
           5267449723*CHl1[1, 1] - 880953136*Pi^2*CHl1[1, 1] + 
           3552089850*CHl1[2, 2] - 1075022880*Pi^2*CHl1[2, 2] + 
           3552089850*CHl1[3, 3] - 1075022880*Pi^2*CHl1[3, 3] + 
           4583257129*CHl3[1, 1] - 340129088*Pi^2*CHl3[1, 1] + 
           26130199656*CHl3[2, 2] - 534198832*Pi^2*CHl3[2, 2] + 
           51331980090*CHl3[3, 3] - 4018152480*Pi^2*CHl3[3, 3] + 
           28761091167*CHq1[1, 1] - 3301885872*Pi^2*CHq1[1, 1] + 
           28761091167*CHq1[2, 2] - 3301885872*Pi^2*CHq1[2, 2] + 
           3516574113*CHq1[3, 3] - 314008848*Pi^2*CHq1[3, 3] - 
           22783583313*CHq3[1, 1] + 2673868176*Pi^2*CHq3[1, 1] - 
           22783583313*CHq3[2, 2] + 2673868176*Pi^2*CHq3[2, 2] + 
           3087805521*CHq3[3, 3] - 314008848*Pi^2*CHq3[3, 3] + 
           67120768086*CHu[1, 1] - 7671662496*Pi^2*CHu[1, 1] + 
           67120768086*CHu[2, 2] - 7671662496*Pi^2*CHu[2, 2] - 
           394492128*CHu[3, 3]) + 16*MW2^5*MZ2^8*
          ((-31881752049 + 3619134432*Pi^2)*CHd[1, 1] + 
           (-31881752049 + 3619134432*Pi^2)*CHd[2, 2] - 
           31881752049*CHd[3, 3] + 3619134432*Pi^2*CHd[3, 3] - 
           280202276503*CHe[1, 1] + 34410979872*Pi^2*CHe[1, 1] + 
           191335883790*CHe[2, 2] - 22615701312*Pi^2*CHe[2, 2] + 
           191335883790*CHe[3, 3] - 22615701312*Pi^2*CHe[3, 3] - 
           10039536793*CHl1[1, 1] + 907514240*Pi^2*CHl1[1, 1] + 
           9118907166*CHl1[2, 2] - 1946808192*Pi^2*CHl1[2, 2] + 
           9118907166*CHl1[3, 3] - 1946808192*Pi^2*CHl1[3, 3] - 
           2492533907*CHl3[1, 1] + 725007424*Pi^2*CHl3[1, 1] + 
           40229650304*CHl3[2, 2] - 2129315008*Pi^2*CHl3[2, 2] + 
           66577641462*CHl3[3, 3] - 5383967616*Pi^2*CHl3[3, 3] + 
           31923497073*CHq1[1, 1] - 3640319424*Pi^2*CHq1[1, 1] + 
           31923497073*CHq1[2, 2] - 3640319424*Pi^2*CHq1[2, 2] + 
           509792901*CHq1[3, 3] + 11381184*Pi^2*CHq1[3, 3] - 
           31790544795*CHq3[1, 1] + 3663081792*Pi^2*CHq3[1, 1] - 
           31790544795*CHq3[2, 2] + 3663081792*Pi^2*CHq3[2, 2] + 
           119905665*CHq3[3, 3] + 11381184*Pi^2*CHq3[3, 3] + 
           71098102266*CHu[1, 1] - 8080783488*Pi^2*CHu[1, 1] + 
           71098102266*CHu[2, 2] - 8080783488*Pi^2*CHu[2, 2] - 
           348837696*CHu[3, 3]) + 4*MW2^3*MZ2^10*
          (3*(-6528108407 + 750163728*Pi^2)*CHd[1, 1] + 
           3*(-6528108407 + 750163728*Pi^2)*CHd[2, 2] - 
           19584325221*CHd[3, 3] + 2250491184*Pi^2*CHd[3, 3] - 
           196600735191*CHe[1, 1] + 23676130768*Pi^2*CHe[1, 1] + 
           126469068810*CHe[2, 2] - 14919375264*Pi^2*CHe[2, 2] + 
           126469068810*CHe[3, 3] - 14919375264*Pi^2*CHe[3, 3] + 
           13419983995*CHl1[1, 1] - 1733805792*Pi^2*CHl1[1, 1] + 
           574633482*CHl1[2, 2] - 392905248*Pi^2*CHl1[2, 2] + 
           574633482*CHl1[3, 3] - 392905248*Pi^2*CHl1[3, 3] + 
           6553585131*CHl3[1, 1] - 776696384*Pi^2*CHl3[1, 1] + 
           7864480898*CHl3[2, 2] + 564204160*Pi^2*CHl3[2, 2] + 
           26265534786*CHl3[3, 3] - 2040913632*Pi^2*CHl3[3, 3] + 
           18850278381*CHq1[1, 1] - 2182725360*Pi^2*CHq1[1, 1] + 
           18850278381*CHq1[2, 2] - 2182725360*Pi^2*CHq1[2, 2] + 
           4306040877*CHq1[3, 3] - 423376992*Pi^2*CHq1[3, 3] - 
           10912292919*CHq3[1, 1] + 1335971376*Pi^2*CHq3[1, 1] - 
           10912292919*CHq3[2, 2] + 1335971376*Pi^2*CHq3[2, 2] + 
           4008859509*CHq3[3, 3] - 423376992*Pi^2*CHq3[3, 3] + 
           45415911954*CHu[1, 1] - 5237223840*Pi^2*CHu[1, 1] + 
           45415911954*CHu[2, 2] - 5237223840*Pi^2*CHu[2, 2] - 
           288763200*CHu[3, 3]) - 2*MW2^2*MZ2^11*
          (45*(-198444013 + 23128752*Pi^2)*CHd[1, 1] + 
           45*(-198444013 + 23128752*Pi^2)*CHd[2, 2] - 8929980585*CHd[3, 3] + 
           1040793840*Pi^2*CHd[3, 3] - 95697799051*CHe[1, 1] + 
           11459929296*Pi^2*CHe[1, 1] + 59210511210*CHe[2, 2] - 
           7019606112*Pi^2*CHe[2, 2] + 59210511210*CHe[3, 3] - 
           7019606112*Pi^2*CHe[3, 3] + 10729457091*CHl1[1, 1] - 
           1322229824*Pi^2*CHl1[1, 1] + 56961594*CHl1[2, 2] - 
           103569504*Pi^2*CHl1[2, 2] + 56961594*CHl1[3, 3] - 
           103569504*Pi^2*CHl1[3, 3] + 4088166673*CHl3[1, 1] - 
           535542896*Pi^2*CHl3[1, 1] - 1708768772*CHl3[2, 2] + 
           683117424*Pi^2*CHl3[2, 2] + 8010252618*CHl3[3, 3] - 
           632433312*Pi^2*CHl3[3, 3] + 8526189537*CHq1[1, 1] - 
           999863856*Pi^2*CHq1[1, 1] + 8526189537*CHq1[2, 2] - 
           999863856*Pi^2*CHq1[2, 2] + 2812928049*CHq1[3, 3] - 
           295177536*Pi^2*CHq1[3, 3] - 3137365215*CHq3[1, 1] + 
           409508784*Pi^2*CHq3[1, 1] - 3137365215*CHq3[2, 2] + 
           409508784*Pi^2*CHq3[2, 2] + 2687953077*CHq3[3, 3] - 
           295177536*Pi^2*CHq3[3, 3] + 20833461234*CHu[1, 1] - 
           2435725152*Pi^2*CHu[1, 1] + 20833461234*CHu[2, 2] - 
           2435725152*Pi^2*CHu[2, 2] - 125385696*CHu[3, 3]) - 
         128*MW2^6*MZ2^7*(9*(-717272013 + 80845448*Pi^2)*CHd[1, 1] + 
           9*(-717272013 + 80845448*Pi^2)*CHd[2, 2] - 6455448117*CHd[3, 3] + 
           727609032*Pi^2*CHd[3, 3] - 52875053848*CHe[1, 1] + 
           6557318616*Pi^2*CHe[1, 1] + 36808061013*CHe[2, 2] - 
           4370412816*Pi^2*CHe[2, 2] + 36808061013*CHe[3, 3] - 
           4370412816*Pi^2*CHe[3, 3] - 5158452297*CHl1[1, 1] + 
           566512688*Pi^2*CHl1[1, 1] + 3453245649*CHl1[2, 2] - 
           600006672*Pi^2*CHl1[2, 2] + 3453245649*CHl1[3, 3] - 
           600006672*Pi^2*CHl1[3, 3] - 2359766024*CHl3[1, 1] + 
           400194952*Pi^2*CHl3[1, 1] + 9776497687*CHl3[2, 2] - 
           766324408*Pi^2*CHl3[2, 2] + 15068127111*CHl3[3, 3] - 
           1292762832*Pi^2*CHl3[3, 3] + 6609295305*CHq1[1, 1] - 
           745427304*Pi^2*CHq1[1, 1] + 6609295305*CHq1[2, 2] - 
           745427304*Pi^2*CHq1[2, 2] - 585336195*CHq1[3, 3] + 
           78255504*Pi^2*CHq1[3, 3] - 7840163088*CHq3[1, 1] + 
           901938312*Pi^2*CHq3[1, 1] - 7840163088*CHq3[2, 2] + 
           901938312*Pi^2*CHq3[2, 2] - 636097806*CHq3[3, 3] + 
           78255504*Pi^2*CHq3[3, 3] + 13928551236*CHu[1, 1] - 
           1570025088*Pi^2*CHu[1, 1] + 13928551236*CHu[2, 2] - 
           1570025088*Pi^2*CHu[2, 2] - 50635584*CHu[3, 3]) + 
         128*MW2^7*MZ2^6*((-7922551659 + 875499984*Pi^2)*CHd[1, 1] + 
           (-7922551659 + 875499984*Pi^2)*CHd[2, 2] - 7922551659*CHd[3, 3] + 
           875499984*Pi^2*CHd[3, 3] - 60034922603*CHe[1, 1] + 
           7490338896*Pi^2*CHe[1, 1] + 42334246692*CHe[2, 2] - 
           5039717952*Pi^2*CHe[2, 2] + 42334246692*CHe[3, 3] - 
           5039717952*Pi^2*CHe[3, 3] - 10101161311*CHl1[1, 1] + 
           1173757312*Pi^2*CHl1[1, 1] + 6965776836*CHl1[2, 2] - 
           1036809408*Pi^2*CHl1[2, 2] + 6965776836*CHl1[3, 3] - 
           1036809408*Pi^2*CHl1[3, 3] - 5468789650*CHl3[1, 1] + 
           831025664*Pi^2*CHl3[1, 1] + 13116644313*CHl3[2, 2] - 
           1379541056*Pi^2*CHl3[2, 2] + 19450206660*CHl3[3, 3] - 
           1820847936*Pi^2*CHl3[3, 3] + 8220894315*CHq1[1, 1] - 
           906068016*Pi^2*CHq1[1, 1] + 8220894315*CHq1[2, 2] - 
           906068016*Pi^2*CHq1[2, 2] - 1602342675*CHq1[3, 3] + 
           196319520*Pi^2*CHq1[3, 3] - 11312278065*CHq3[1, 1] + 
           1298707056*Pi^2*CHq3[1, 1] - 11312278065*CHq3[2, 2] + 
           1298707056*Pi^2*CHq3[2, 2] - 1618624083*CHq3[3, 3] + 
           196319520*Pi^2*CHq3[3, 3] + 16415915718*CHu[1, 1] - 
           1813078944*Pi^2*CHu[1, 1] + 16415915718*CHu[2, 2] - 
           1813078944*Pi^2*CHu[2, 2] - 37005888*CHu[3, 3]) + 
         4*MW2*MZ2^12*((-624189810 + 74102724*Pi^2)*CHd[1, 1] + 
           (-624189810 + 74102724*Pi^2)*CHd[2, 2] - 624189810*CHd[3, 3] + 
           74102724*Pi^2*CHd[3, 3] - 7113464226*CHe[1, 1] + 
           851650476*Pi^2*CHe[1, 1] + 4221678732*CHe[2, 2] - 
           504664968*Pi^2*CHe[2, 2] + 4221678732*CHe[3, 3] - 
           504664968*Pi^2*CHe[3, 3] + 1070627310*CHl1[1, 1] - 
           130202984*Pi^2*CHl1[1, 1] + 33558504*CHl1[2, 2] - 
           6924504*Pi^2*CHl1[2, 2] + 33558504*CHl1[3, 3] - 
           6924504*Pi^2*CHl1[3, 3] + 331016229*CHl3[1, 1] - 
           43864776*Pi^2*CHl3[1, 1] - 535319262*CHl3[2, 2] + 
           79413704*Pi^2*CHl3[2, 2] + 275181780*CHl3[3, 3] - 
           22534824*Pi^2*CHl3[3, 3] + 596385480*CHq1[1, 1] - 
           71035884*Pi^2*CHq1[1, 1] + 596385480*CHq1[2, 2] - 
           71035884*Pi^2*CHq1[2, 2] + 251524434*CHq1[3, 3] - 
           28274472*Pi^2*CHq1[3, 3] - 102680154*CHq3[1, 1] + 
           14486940*Pi^2*CHq3[1, 1] - 102680154*CHq3[2, 2] + 
           14486940*Pi^2*CHq3[2, 2] + 245238057*CHq3[3, 3] - 
           28274472*Pi^2*CHq3[3, 3] + 1452459660*CHu[1, 1] - 
           172740168*Pi^2*CHu[1, 1] + 1452459660*CHu[2, 2] - 
           172740168*Pi^2*CHu[2, 2] - 6145392*CHu[3, 3]) - 
         512*MW2^8*MZ2^5*(3*(-611909449 + 64981368*Pi^2)*CHd[1, 1] + 
           3*(-611909449 + 64981368*Pi^2)*CHd[2, 2] - 1835728347*CHd[3, 3] + 
           194944104*Pi^2*CHd[3, 3] - 12797158699*CHe[1, 1] + 
           1591073064*Pi^2*CHe[1, 1] + 9092415882*CHe[2, 2] - 
           1075845792*Pi^2*CHe[2, 2] + 9092415882*CHe[3, 3] - 
           1075845792*Pi^2*CHe[3, 3] - 3224914489*CHl1[1, 1] + 
           384943976*Pi^2*CHl1[1, 1] + 2446511034*CHl1[2, 2] - 
           317188128*Pi^2*CHl1[2, 2] + 2446511034*CHl1[3, 3] - 
           317188128*Pi^2*CHl1[3, 3] - 1861343888*CHl3[1, 1] + 
           277167640*Pi^2*CHl3[1, 1] + 3185020685*CHl3[2, 2] - 
           424964464*Pi^2*CHl3[2, 2] + 4479429666*CHl3[3, 3] - 
           471141792*Pi^2*CHl3[3, 3] + 1895899899*CHq1[1, 1] - 
           200589192*Pi^2*CHq1[1, 1] + 1895899899*CHq1[2, 2] - 
           200589192*Pi^2*CHq1[2, 2] - 596377875*CHq1[3, 3] + 
           69500520*Pi^2*CHq1[3, 3] - 3033367767*CHq3[1, 1] + 
           339590232*Pi^2*CHq3[1, 1] - 3033367767*CHq3[2, 2] + 
           339590232*Pi^2*CHq3[2, 2] - 590537793*CHq3[3, 3] + 
           69500520*Pi^2*CHq3[3, 3] + 3637168962*CHu[1, 1] - 
           385393392*Pi^2*CHu[1, 1] + 3637168962*CHu[2, 2] - 
           385393392*Pi^2*CHu[2, 2] - 3666240*CHu[3, 3]) + 
         2048*MW2^9*MZ2^4*(1008*(-309671 + 30994*Pi^2)*CHd[1, 1] + 
           1008*(-309671 + 30994*Pi^2)*CHd[2, 2] - 312148368*CHd[3, 3] + 
           31241952*Pi^2*CHd[3, 3] - 2021444552*CHe[1, 1] + 
           245061472*Pi^2*CHe[1, 1] + 1440051813*CHe[2, 2] - 
           165789888*Pi^2*CHe[2, 2] + 1440051813*CHe[3, 3] - 
           165789888*Pi^2*CHe[3, 3] - 720108192*CHl1[1, 1] + 
           85678656*Pi^2*CHl1[1, 1] + 601824285*CHl1[2, 2] - 
           67882272*Pi^2*CHl1[2, 2] + 601824285*CHl1[3, 3] - 
           67882272*Pi^2*CHl1[3, 3] - 405065296*CHl3[1, 1] + 
           63253008*Pi^2*CHl3[1, 1] + 582042821*CHl3[2, 2] - 
           90307920*Pi^2*CHl3[2, 2] + 724994793*CHl3[3, 3] - 
           87954528*Pi^2*CHl3[3, 3] + 312251184*CHq1[1, 1] - 
           31140288*Pi^2*CHq1[1, 1] + 312251184*CHq1[2, 2] - 
           31140288*Pi^2*CHq1[2, 2] - 146159748*CHq1[3, 3] + 
           15790752*Pi^2*CHq1[3, 3] - 598711500*CHq3[1, 1] + 
           62721792*Pi^2*CHq3[1, 1] - 598711500*CHq3[2, 2] + 
           62721792*Pi^2*CHq3[2, 2] - 144847152*CHq3[3, 3] + 
           15790752*Pi^2*CHq3[3, 3] + 591279624*CHu[1, 1] - 
           58719744*Pi^2*CHu[1, 1] + 591279624*CHu[2, 2] - 
           58719744*Pi^2*CHu[2, 2] - 92160*CHu[3, 3]) - 
         4096*MW2^10*MZ2^3*(18*(-4046977 + 379264*Pi^2)*CHd[1, 1] + 
           18*(-4046977 + 379264*Pi^2)*CHd[2, 2] - 72845586*CHd[3, 3] + 
           6826752*Pi^2*CHd[3, 3] - 460953170*CHe[1, 1] + 
           51876864*Pi^2*CHe[1, 1] + 326395518*CHe[2, 2] - 
           34968768*Pi^2*CHe[2, 2] + 326395518*CHe[3, 3] - 
           34968768*Pi^2*CHe[3, 3] - 227267146*CHl1[1, 1] + 
           25545344*Pi^2*CHl1[1, 1] + 201456582*CHl1[2, 2] - 
           19468608*Pi^2*CHl1[2, 2] + 201456582*CHl1[3, 3] - 
           19468608*Pi^2*CHl1[3, 3] - 115307107*CHl3[1, 1] + 
           19524032*Pi^2*CHl3[1, 1] + 161988621*CHl3[2, 2] - 
           25489920*Pi^2*CHl3[2, 2] + 160430106*CHl3[3, 3] - 
           22599744*Pi^2*CHl3[3, 3] + 67919922*CHq1[1, 1] - 
           6318144*Pi^2*CHq1[1, 1] + 67919922*CHq1[2, 2] - 
           6318144*Pi^2*CHq1[2, 2] - 46789818*CHq1[3, 3] + 
           4566528*Pi^2*CHq1[3, 3] - 164620890*CHq3[1, 1] + 
           15451200*Pi^2*CHq3[1, 1] - 164620890*CHq3[2, 2] + 
           15451200*Pi^2*CHq3[2, 2] - 47116398*CHq3[3, 3] + 
           4566528*Pi^2*CHq3[3, 3] + 132233292*CHu[1, 1] - 
           12159936*Pi^2*CHu[1, 1] + 132233292*CHu[2, 2] - 
           12159936*Pi^2*CHu[2, 2] + 19200*CHu[3, 3])) - 
       3*MT2^7*(-655360*MW2^11*MZ2*(672*CHd[1, 1] + 672*CHd[2, 2] + 
           672*CHd[3, 3] - 33888*CHe[1, 1] + 16032*CHe[2, 2] + 
           16032*CHe[3, 3] - 26848*CHl1[1, 1] + 16032*CHl1[2, 2] + 
           16032*CHl1[3, 3] - 28017*CHl3[1, 1] + 14863*CHl3[2, 2] + 
           11808*CHl3[3, 3] - 672*CHq1[1, 1] - 672*CHq1[2, 2] + 
           96*CHq1[3, 3] + 864*CHq3[1, 1] + 864*CHq3[2, 2] + 258*CHq3[3, 3] - 
           1344*CHu[1, 1] - 1344*CHu[2, 2]) + 41943040*MW2^12*
          (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
           33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
           33*CHl1[3, 3] - 82*CHl3[1, 1] + 28*CHl3[2, 2] + 33*CHl3[3, 3] - 
           3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
           9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
         16*MW2^4*MZ2^8*(35956317*CHd[1, 1] + 35956317*CHd[2, 2] + 
           35956317*CHd[3, 3] + 45522851*CHe[1, 1] + 158891514*CHe[2, 2] + 
           158891514*CHe[3, 3] - 754719389*CHl1[1, 1] + 
           158891514*CHl1[2, 2] + 158891514*CHl1[3, 3] - 
           295995560*CHl3[1, 1] + 617615343*CHl3[2, 2] + 
           582887706*CHl3[3, 3] - 35956317*CHq1[1, 1] - 35956317*CHq1[2, 2] + 
           91336659*CHq1[3, 3] - 90078093*CHq3[1, 1] - 90078093*CHq3[2, 2] + 
           139534317*CHq3[3, 3] - 71912634*CHu[1, 1] - 71912634*CHu[2, 2] - 
           393922590*CHu[3, 3]) - 64*MW2^6*MZ2^6*(132145938*CHd[1, 1] + 
           132145938*CHd[2, 2] + 132145938*CHd[3, 3] + 1205348984*CHe[1, 1] - 
           541448280*CHe[2, 2] - 541448280*CHe[3, 3] - 204811656*CHl1[1, 1] - 
           541448280*CHl1[2, 2] - 541448280*CHl1[3, 3] + 
           385215211*CHl3[1, 1] + 48578587*CHl3[2, 2] + 
           374951400*CHl3[3, 3] - 132145938*CHq1[1, 1] - 
           132145938*CHq1[2, 2] + 68940738*CHq1[3, 3] + 81040374*CHq3[1, 1] + 
           81040374*CHq3[2, 2] + 106933842*CHq3[3, 3] - 264291876*CHu[1, 1] - 
           264291876*CHu[2, 2] - 201136932*CHu[3, 3]) + 
         64*MW2^5*MZ2^7*(54800760*CHd[1, 1] + 54800760*CHd[2, 2] + 
           54800760*CHd[3, 3] + 397626361*CHe[1, 1] - 124067712*CHe[2, 2] - 
           124067712*CHe[3, 3] - 291067796*CHl1[1, 1] - 
           124067712*CHl1[2, 2] - 124067712*CHl1[3, 3] + 
           51184436*CHl3[1, 1] + 218184520*CHl3[2, 2] + 
           297573768*CHl3[3, 3] - 54800760*CHq1[1, 1] - 54800760*CHq1[2, 2] + 
           42068478*CHq1[3, 3] - 9929196*CHq3[1, 1] - 9929196*CHq3[2, 2] + 
           69432051*CHq3[3, 3] - 109601520*CHu[1, 1] - 109601520*CHu[2, 2] - 
           173477466*CHu[3, 3]) + 256*MW2^7*MZ2^5*(45965112*CHd[1, 1] + 
           45965112*CHd[2, 2] + 45965112*CHd[3, 3] + 528231352*CHe[1, 1] - 
           264834168*CHe[2, 2] - 264834168*CHe[3, 3] + 45810356*CHl1[1, 1] - 
           264834168*CHl1[2, 2] - 264834168*CHl1[3, 3] + 
           204157613*CHl3[1, 1] - 106486911*CHl3[2, 2] + 
           57495744*CHl3[3, 3] - 45965112*CHq1[1, 1] - 45965112*CHq1[2, 2] + 
           24945312*CHq1[3, 3] + 57324024*CHq3[1, 1] + 57324024*CHq3[2, 2] + 
           32517234*CHq3[3, 3] - 91930224*CHu[1, 1] - 91930224*CHu[2, 2] - 
           36838272*CHu[3, 3]) - 2048*MW2^8*MZ2^4*(4764207*CHd[1, 1] + 
           4764207*CHd[2, 2] + 4764207*CHd[3, 3] + 77593543*CHe[1, 1] - 
           40557234*CHe[2, 2] - 40557234*CHe[3, 3] + 21219883*CHl1[1, 1] - 
           40557234*CHl1[2, 2] - 40557234*CHl1[3, 3] + 34265279*CHl3[1, 1] - 
           27511838*CHl3[2, 2] - 2657478*CHl3[3, 3] - 4764207*CHq1[1, 1] - 
           4764207*CHq1[2, 2] + 3388629*CHq1[3, 3] + 9244809*CHq3[1, 1] + 
           9244809*CHq3[2, 2] + 3664371*CHq3[3, 3] - 9528414*CHu[1, 1] - 
           9528414*CHu[2, 2] - 1848942*CHu[3, 3]) + 8192*MW2^9*MZ2^3*
          (519363*CHd[1, 1] + 519363*CHd[2, 2] + 519363*CHd[3, 3] + 
           15657803*CHe[1, 1] - 8193627*CHe[2, 2] - 8193627*CHe[3, 3] + 
           6912183*CHl1[1, 1] - 8193627*CHl1[2, 2] - 8193627*CHl1[3, 3] + 
           8165434*CHl3[1, 1] - 6940376*CHl3[2, 2] - 2396781*CHl3[3, 3] - 
           519363*CHq1[1, 1] - 519363*CHq1[2, 2] + 576612*CHq1[3, 3] + 
           1553067*CHq3[1, 1] + 1553067*CHq3[2, 2] + 528939*CHq3[3, 3] - 
           1038726*CHu[1, 1] - 1038726*CHu[2, 2] - 52020*CHu[3, 3]) + 
         27*MZ2^12*(66300*CHd[1, 1] + 66300*CHd[2, 2] + 66300*CHd[3, 3] + 
           1437024*CHe[1, 1] - 632040*CHe[2, 2] - 632040*CHe[3, 3] + 
           402492*CHl1[1, 1] - 632040*CHl1[2, 2] - 632040*CHl1[3, 3] + 
           1021657*CHl3[1, 1] - 12875*CHl3[2, 2] - 66300*CHq1[1, 1] - 
           66300*CHq1[2, 2] + 8050*CHq1[3, 3] + 33800*CHq3[3, 3] - 
           132600*CHu[1, 1] - 132600*CHu[2, 2] + 5150*CHu[3, 3]) - 
         16384*MW2^10*MZ2^2*(21081*CHd[1, 1] + 21081*CHd[2, 2] + 
           21081*CHd[3, 3] + 4203761*CHe[1, 1] - 2127099*CHe[2, 2] - 
           2127099*CHe[3, 3] + 2565361*CHl1[1, 1] - 2127099*CHl1[2, 2] - 
           2127099*CHl1[3, 3] + 2717986*CHl3[1, 1] - 1974474*CHl3[2, 2] - 
           1080699*CHl3[3, 3] - 21081*CHq1[1, 1] - 21081*CHq1[2, 2] + 
           92601*CHq1[3, 3] + 207243*CHq3[1, 1] + 207243*CHq3[2, 2] + 
           68181*CHq3[3, 3] - 42162*CHu[1, 1] - 42162*CHu[2, 2] + 
           8520*CHu[3, 3]) - 6*MW2*MZ2^11*(3882420*CHd[1, 1] + 
           3882420*CHd[2, 2] + 3882420*CHd[3, 3] + 70186558*CHe[1, 1] - 
           35098416*CHe[2, 2] - 35098416*CHe[3, 3] + 28957398*CHl1[1, 1] - 
           35098416*CHl1[2, 2] - 35098416*CHl1[3, 3] + 51868305*CHl3[1, 1] - 
           12187509*CHl3[2, 2] - 6780840*CHl3[3, 3] - 3882420*CHq1[1, 1] - 
           3882420*CHq1[2, 2] - 2593298*CHq1[3, 3] + 1497600*CHq3[1, 1] + 
           1497600*CHq3[2, 2] - 2141080*CHq3[3, 3] - 7764840*CHu[1, 1] - 
           7764840*CHu[2, 2] + 8461336*CHu[3, 3]) + 4*MW2^2*MZ2^10*
          (27939681*CHd[1, 1] + 27939681*CHd[2, 2] + 27939681*CHd[3, 3] + 
           467749957*CHe[1, 1] - 272950506*CHe[2, 2] - 272950506*CHe[3, 3] + 
           301596933*CHl1[1, 1] - 272950506*CHl1[2, 2] - 
           272950506*CHl1[3, 3] + 380278727*CHl3[1, 1] - 
           194268712*CHl3[2, 2] - 128106690*CHl3[3, 3] - 
           27939681*CHq1[1, 1] - 27939681*CHq1[2, 2] - 37065303*CHq1[3, 3] + 
           29526435*CHq3[1, 1] + 29526435*CHq3[2, 2] - 41871015*CHq3[3, 3] - 
           55879362*CHu[1, 1] - 55879362*CHu[2, 2] + 127077732*CHu[3, 3]) - 
         8*MW2^3*MZ2^9*(21186546*CHd[1, 1] + 21186546*CHd[2, 2] + 
           21186546*CHd[3, 3] + 469405530*CHe[1, 1] - 357366228*CHe[2, 2] - 
           357366228*CHe[3, 3] + 602201156*CHl1[1, 1] - 
           357366228*CHl1[2, 2] - 357366228*CHl1[3, 3] + 
           494792685*CHl3[1, 1] - 464774699*CHl3[2, 2] - 
           358702380*CHl3[3, 3] - 21186546*CHq1[1, 1] - 21186546*CHq1[2, 2] - 
           74682732*CHq1[3, 3] + 76251402*CHq3[1, 1] + 76251402*CHq3[2, 2] - 
           99099444*CHq3[3, 3] - 42373092*CHu[1, 1] - 42373092*CHu[2, 2] + 
           290083716*CHu[3, 3])) + MT2*MW2^3*
        (-15728640*MW2^15*(186*CHd[1, 1] + 186*CHd[2, 2] + 186*CHd[3, 3] - 
           4774*CHe[1, 1] + 2046*CHe[2, 2] + 2046*CHe[3, 3] - 
           4774*CHl1[1, 1] + 2046*CHl1[2, 2] + 2046*CHl1[3, 3] - 
           4463*CHl3[1, 1] + 2357*CHl3[2, 2] + 2046*CHl3[3, 3] - 
           186*CHq1[1, 1] - 186*CHq1[2, 2] + 186*CHq1[3, 3] + 
           990*CHq3[1, 1] + 990*CHq3[2, 2] + 186*CHq3[3, 3] - 372*CHu[1, 1] - 
           372*CHu[2, 2]) + 786432*MW2^14*MZ2*(18*(-3963 + 392*Pi^2)*
            CHd[1, 1] + 18*(-3963 + 392*Pi^2)*CHd[2, 2] - 71334*CHd[3, 3] + 
           7056*Pi^2*CHd[3, 3] - 925574*CHe[1, 1] + 50576*Pi^2*CHe[1, 1] + 
           562806*CHe[2, 2] - 33744*Pi^2*CHe[2, 2] + 562806*CHe[3, 3] - 
           33744*Pi^2*CHe[3, 3] - 812934*CHl1[1, 1] + 50576*Pi^2*CHl1[1, 1] + 
           598446*CHl1[2, 2] - 33744*Pi^2*CHl1[2, 2] + 598446*CHl1[3, 3] - 
           33744*Pi^2*CHl1[3, 3] - 434959*CHl3[1, 1] + 
           42336*Pi^2*CHl3[1, 1] + 481421*CHl3[2, 2] - 
           41984*Pi^2*CHl3[2, 2] + 296826*CHl3[3, 3] - 
           33744*Pi^2*CHl3[3, 3] + 41094*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] + 
           41094*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 82494*CHq1[3, 3] + 
           7056*Pi^2*CHq1[3, 3] - 233622*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
           233622*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 89919*CHq3[3, 3] + 
           7056*Pi^2*CHq3[3, 3] + 115668*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] + 
           115668*CHu[2, 2] - 11232*Pi^2*CHu[2, 2]) + 
         MZ2^15*(-90*(-1795861 + 217368*Pi^2)*CHd[1, 1] - 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] + 161627490*CHd[3, 3] - 
           19563120*Pi^2*CHd[3, 3] + 1943980278*CHe[1, 1] - 
           234294224*Pi^2*CHe[1, 1] - 1107941652*CHe[2, 2] + 
           133745376*Pi^2*CHe[2, 2] - 1107941652*CHe[3, 3] + 
           133745376*Pi^2*CHe[3, 3] - 355443531*CHl1[1, 1] + 
           43478648*Pi^2*CHl1[1, 1] - 28691172*CHl1[2, 2] + 
           2927136*Pi^2*CHl1[2, 2] - 28691172*CHl1[3, 3] + 
           2927136*Pi^2*CHl1[3, 3] - 94854039*CHl3[1, 1] + 
           10930360*Pi^2*CHl3[1, 1] + 244374504*CHl3[2, 2] - 
           29621152*Pi^2*CHl3[2, 2] - 155509290*CHq1[1, 1] + 
           18821520*Pi^2*CHq1[1, 1] - 155509290*CHq1[2, 2] + 
           18821520*Pi^2*CHq1[2, 2] - 77754645*CHq1[3, 3] + 
           9410760*Pi^2*CHq1[3, 3] - 77569245*CHq3[3, 3] + 
           9410760*Pi^2*CHq3[3, 3] - 372200580*CHu[1, 1] + 
           45059040*Pi^2*CHu[1, 1] - 372200580*CHu[2, 2] + 
           45059040*Pi^2*CHu[2, 2]) + MW2^3*MZ2^12*
          (6*(-19479928813 + 2244710400*Pi^2)*CHd[1, 1] + 
           6*(-19479928813 + 2244710400*Pi^2)*CHd[2, 2] - 
           116879572878*CHd[3, 3] + 13468262400*Pi^2*CHd[3, 3] - 
           1188712010178*CHe[1, 1] + 143024487424*Pi^2*CHe[1, 1] + 
           759243717708*CHe[2, 2] - 89683178496*Pi^2*CHe[2, 2] + 
           759243717708*CHe[3, 3] - 89683178496*Pi^2*CHe[3, 3] + 
           92856853954*CHl1[1, 1] - 11743730496*Pi^2*CHl1[1, 1] + 
           1259564172*CHl1[2, 2] - 2026849920*Pi^2*CHl1[2, 2] + 
           1259564172*CHl1[3, 3] - 2026849920*Pi^2*CHl1[3, 3] + 
           43672493541*CHl3[1, 1] - 5267288288*Pi^2*CHl3[1, 1] + 
           33855949631*CHl3[2, 2] + 4449592288*Pi^2*CHl3[2, 2] + 
           146398092372*CHl3[3, 3] - 11417418624*Pi^2*CHl3[3, 3] + 
           112187943150*CHq1[1, 1] - 13025223360*Pi^2*CHq1[1, 1] + 
           112187943150*CHq1[2, 2] - 13025223360*Pi^2*CHq1[2, 2] + 
           27993437184*CHq1[3, 3] - 2785985856*Pi^2*CHq1[3, 3] - 
           59985523350*CHq3[1, 1] + 7453251648*Pi^2*CHq3[1, 1] - 
           59985523350*CHq3[2, 2] + 7453251648*Pi^2*CHq3[2, 2] + 
           26204662722*CHq3[3, 3] - 2785985856*Pi^2*CHq3[3, 3] + 
           271691271228*CHu[1, 1] - 31417482240*Pi^2*CHu[1, 1] + 
           271691271228*CHu[2, 2] - 31417482240*Pi^2*CHu[2, 2] - 
           1607990670*CHu[3, 3]) - 4*MW2^4*MZ2^11*
          (3*(-30220206311 + 3442412640*Pi^2)*CHd[1, 1] + 
           3*(-30220206311 + 3442412640*Pi^2)*CHd[2, 2] - 
           90660618933*CHd[3, 3] + 10327237920*Pi^2*CHd[3, 3] - 
           853742244164*CHe[1, 1] + 103745683104*Pi^2*CHe[1, 1] + 
           568325414430*CHe[2, 2] - 66982547712*Pi^2*CHe[2, 2] + 
           568325414430*CHe[3, 3] - 66982547712*Pi^2*CHe[3, 3] + 
           19383037562*CHl1[1, 1] - 2996634176*Pi^2*CHl1[1, 1] + 
           7997861358*CHl1[2, 2] - 3018052992*Pi^2*CHl1[2, 2] + 
           7997861358*CHl1[3, 3] - 3018052992*Pi^2*CHl1[3, 3] + 
           17500865594*CHl3[1, 1] - 1403718640*Pi^2*CHl3[1, 1] + 
           80482352874*CHl3[2, 2] - 1425137456*Pi^2*CHl3[2, 2] + 
           157077096810*CHl3[3, 3] - 12261745920*Pi^2*CHl3[3, 3] + 
           88430278965*CHq1[1, 1] - 10152356256*Pi^2*CHq1[1, 1] + 
           88430278965*CHq1[2, 2] - 10152356256*Pi^2*CHq1[2, 2] + 
           11388448746*CHq1[3, 3] - 1012616064*Pi^2*CHq1[3, 3] - 
           68814842301*CHq3[1, 1] + 8127124128*Pi^2*CHq3[1, 1] - 
           68814842301*CHq3[2, 2] + 8127124128*Pi^2*CHq3[2, 2] + 
           9994492851*CHq3[3, 3] - 1012616064*Pi^2*CHq3[3, 3] + 
           207860548530*CHu[1, 1] - 23747821056*Pi^2*CHu[1, 1] + 
           207860548530*CHu[2, 2] - 23747821056*Pi^2*CHu[2, 2] - 
           935959584*CHu[3, 3]) + 32*MW2^8*MZ2^7*
          (48*(-625309085 + 79948152*Pi^2)*CHd[1, 1] + 
           48*(-625309085 + 79948152*Pi^2)*CHd[2, 2] - 30014836080*
            CHd[3, 3] + 3837511296*Pi^2*CHd[3, 3] - 338990697158*CHe[1, 1] + 
           42034411008*Pi^2*CHe[1, 1] + 227394465432*CHe[2, 2] - 
           27199759488*Pi^2*CHe[2, 2] + 227394465432*CHe[3, 3] - 
           27199759488*Pi^2*CHe[3, 3] + 49519233508*CHl1[1, 1] - 
           6647886848*Pi^2*CHl1[1, 1] - 42364987464*CHl1[2, 2] + 
           3116562816*Pi^2*CHl1[2, 2] - 42364987464*CHl1[3, 3] + 
           3116562816*Pi^2*CHl1[3, 3] + 40835295425*CHl3[1, 1] - 
           4802311360*Pi^2*CHl3[1, 1] + 25319678221*CHl3[2, 2] + 
           4962138304*Pi^2*CHl3[2, 2] + 57025891896*CHl3[3, 3] - 
           1637864064*Pi^2*CHl3[3, 3] + 29164311888*CHq1[1, 1] - 
           3808012032*Pi^2*CHq1[1, 1] + 29164311888*CHq1[2, 2] - 
           3808012032*Pi^2*CHq1[2, 2] + 14864219292*CHq1[3, 3] - 
           1589710464*Pi^2*CHq1[3, 3] - 3332099232*CHq3[1, 1] + 
           628591104*Pi^2*CHq3[1, 1] - 3332099232*CHq3[2, 2] + 
           628591104*Pi^2*CHq3[2, 2] + 13825261074*CHq3[3, 3] - 
           1589710464*Pi^2*CHq3[3, 3] + 78152247120*CHu[1, 1] - 
           9757360512*Pi^2*CHu[1, 1] + 78152247120*CHu[2, 2] - 
           9757360512*Pi^2*CHu[2, 2] - 878480316*CHu[3, 3]) + 
         4*MW2^5*MZ2^10*(3*(-62084071573 + 7022676096*Pi^2)*CHd[1, 1] + 
           3*(-62084071573 + 7022676096*Pi^2)*CHd[2, 2] - 
           186252214719*CHd[3, 3] + 21068028288*Pi^2*CHd[3, 3] - 
           1596171462439*CHe[1, 1] + 196878370944*Pi^2*CHe[1, 1] + 
           1106824483182*CHe[2, 2] - 130796274432*Pi^2*CHe[2, 2] + 
           1106824483182*CHe[3, 3] - 130796274432*Pi^2*CHe[3, 3] - 
           86373821071*CHl1[1, 1] + 8747172896*Pi^2*CHl1[1, 1] + 
           53008500846*CHl1[2, 2] - 11879938560*Pi^2*CHl1[2, 2] + 
           53008500846*CHl1[3, 3] - 11879938560*Pi^2*CHl1[3, 3] - 
           19903313561*CHl3[1, 1] + 5519433472*Pi^2*CHl3[1, 1] + 
           268370306084*CHl3[2, 2] - 15107677984*Pi^2*CHl3[2, 2] + 
           414941821686*CHl3[3, 3] - 33399303552*Pi^2*CHl3[3, 3] + 
           187104758079*CHq1[1, 1] - 21276240768*Pi^2*CHq1[1, 1] + 
           187104758079*CHq1[2, 2] - 21276240768*Pi^2*CHq1[2, 2] - 
           3057915783*CHq1[3, 3] + 701733600*Pi^2*CHq1[3, 3] - 
           198022794525*CHq3[1, 1] + 22679707968*Pi^2*CHq3[1, 1] - 
           198022794525*CHq3[2, 2] + 22679707968*Pi^2*CHq3[2, 2] - 
           5529275391*CHq3[3, 3] + 701733600*Pi^2*CHq3[3, 3] + 
           414513331998*CHu[1, 1] - 46929765888*Pi^2*CHu[1, 1] + 
           414513331998*CHu[2, 2] - 46929765888*Pi^2*CHu[2, 2] - 
           670455252*CHu[3, 3]) - 64*MW2^9*MZ2^6*
          (18*(-2270146917 + 268199936*Pi^2)*CHd[1, 1] + 
           18*(-2270146917 + 268199936*Pi^2)*CHd[2, 2] - 
           40862644506*CHd[3, 3] + 4827598848*Pi^2*CHd[3, 3] - 
           345884853944*CHe[1, 1] + 43856346112*Pi^2*CHe[1, 1] + 
           242151967800*CHe[2, 2] - 29351040000*Pi^2*CHe[2, 2] + 
           242151967800*CHe[3, 3] - 29351040000*Pi^2*CHe[3, 3] - 
           19615151496*CHl1[1, 1] + 2104715328*Pi^2*CHl1[1, 1] + 
           4055326776*CHl1[2, 2] - 2656965120*Pi^2*CHl1[2, 2] + 
           4055326776*CHl1[3, 3] - 2656965120*Pi^2*CHl1[3, 3] - 
           6698965969*CHl3[1, 1] + 1296188352*Pi^2*CHl3[1, 1] + 
           60909304415*CHl3[2, 2] - 3465492096*Pi^2*CHl3[2, 2] + 
           102258913752*CHl3[3, 3] - 7728227328*Pi^2*CHl3[3, 3] + 
           42995349018*CHq1[1, 1] - 5062186368*Pi^2*CHq1[1, 1] + 
           42995349018*CHq1[2, 2] - 5062186368*Pi^2*CHq1[2, 2] - 
           129496050*CHq1[3, 3] + 182517696*Pi^2*CHq1[3, 3] - 
           43331002110*CHq3[1, 1] + 5427221760*Pi^2*CHq3[1, 1] - 
           43331002110*CHq3[2, 2] + 5427221760*Pi^2*CHq3[2, 2] - 
           520176330*CHq3[3, 3] + 182517696*Pi^2*CHq3[3, 3] + 
           90454490964*CHu[1, 1] - 10628474112*Pi^2*CHu[1, 1] + 
           90454490964*CHu[2, 2] - 10628474112*Pi^2*CHu[2, 2] - 
           191780244*CHu[3, 3]) + MW2*MZ2^14*(6*(-496940285 + 59183376*Pi^2)*
            CHd[1, 1] + 6*(-496940285 + 59183376*Pi^2)*CHd[2, 2] - 
           2981641710*CHd[3, 3] + 355100256*Pi^2*CHd[3, 3] - 
           34285797738*CHe[1, 1] + 4109484576*Pi^2*CHe[1, 1] + 
           20210539884*CHe[2, 2] - 2419896000*Pi^2*CHe[2, 2] + 
           20210539884*CHe[3, 3] - 2419896000*Pi^2*CHe[3, 3] + 
           5348839833*CHl1[1, 1] - 651247880*Pi^2*CHl1[1, 1] + 
           220307532*CHl1[2, 2] - 36479424*Pi^2*CHl1[2, 2] + 
           220307532*CHl1[3, 3] - 36479424*Pi^2*CHl1[3, 3] + 
           1608627033*CHl3[1, 1] - 208250184*Pi^2*CHl3[1, 1] - 
           2874400560*CHl3[2, 2] + 406518272*Pi^2*CHl3[2, 2] + 
           1100727120*CHl3[3, 3] - 90139296*Pi^2*CHl3[3, 3] + 
           2852069790*CHq1[1, 1] - 340608096*Pi^2*CHq1[1, 1] + 
           2852069790*CHq1[2, 2] - 340608096*Pi^2*CHq1[2, 2] + 
           1239361671*CHq1[3, 3] - 141330168*Pi^2*CHq1[3, 3] - 
           410720616*CHq3[1, 1] + 57947760*Pi^2*CHq3[1, 1] - 
           410720616*CHq3[2, 2] + 57947760*Pi^2*CHq3[2, 2] + 
           1213659963*CHq3[3, 3] - 141330168*Pi^2*CHq3[3, 3] + 
           6926440380*CHu[1, 1] - 826137792*Pi^2*CHu[1, 1] + 
           6926440380*CHu[2, 2] - 826137792*Pi^2*CHu[2, 2] - 
           24581568*CHu[3, 3]) - 49152*MW2^13*MZ2^2*
          (9*(-1069755 + 95104*Pi^2)*CHd[1, 1] + 9*(-1069755 + 95104*Pi^2)*
            CHd[2, 2] - 9627795*CHd[3, 3] + 855936*Pi^2*CHd[3, 3] - 
           67970235*CHe[1, 1] + 6344576*Pi^2*CHe[1, 1] + 46678905*CHe[2, 2] - 
           4251264*Pi^2*CHe[2, 2] + 46678905*CHe[3, 3] - 
           4251264*Pi^2*CHe[3, 3] - 43883355*CHl1[1, 1] + 
           4276096*Pi^2*CHl1[1, 1] + 39149145*CHl1[2, 2] - 
           3110784*Pi^2*CHl1[2, 2] + 39149145*CHl1[3, 3] - 
           3110784*Pi^2*CHl1[3, 3] - 20666886*CHl3[1, 1] + 
           3397824*Pi^2*CHl3[1, 1] + 29639214*CHl3[2, 2] - 
           3989056*Pi^2*CHl3[2, 2] + 21826089*CHl3[3, 3] - 
           3331200*Pi^2*CHl3[3, 3] + 7986195*CHq1[1, 1] - 
           694656*Pi^2*CHq1[1, 1] + 7986195*CHq1[2, 2] - 
           694656*Pi^2*CHq1[2, 2] - 8142099*CHq1[3, 3] + 
           709632*Pi^2*CHq1[3, 3] - 25896681*CHq3[1, 1] + 
           2113920*Pi^2*CHq3[1, 1] - 25896681*CHq3[2, 2] + 
           2113920*Pi^2*CHq3[2, 2] - 8385879*CHq3[3, 3] + 
           709632*Pi^2*CHq3[3, 3] + 16823430*CHu[1, 1] - 
           1446912*Pi^2*CHu[1, 1] + 16823430*CHu[2, 2] - 
           1446912*Pi^2*CHu[2, 2] - 8520*CHu[3, 3]) + 4096*MW2^12*MZ2^3*
          (6*(-62816765 + 5876736*Pi^2)*CHd[1, 1] + 
           6*(-62816765 + 5876736*Pi^2)*CHd[2, 2] - 376900590*CHd[3, 3] + 
           35260416*Pi^2*CHd[3, 3] - 2345512414*CHe[1, 1] + 
           269147648*Pi^2*CHe[1, 1] + 1666696494*CHe[2, 2] - 
           181605504*Pi^2*CHe[2, 2] + 1666696494*CHe[3, 3] - 
           181605504*Pi^2*CHe[3, 3] - 1054560550*CHl1[1, 1] + 
           123569408*Pi^2*CHl1[1, 1] + 959390238*CHl1[2, 2] - 
           95447424*Pi^2*CHl1[2, 2] + 959390238*CHl1[3, 3] - 
           95447424*Pi^2*CHl1[3, 3] - 559093223*CHl3[1, 1] + 
           93370368*Pi^2*CHl3[1, 1] + 782247965*CHl3[2, 2] - 
           125646464*Pi^2*CHl3[2, 2] + 812940330*CHl3[3, 3] - 
           112911744*Pi^2*CHl3[3, 3] + 359615406*CHq1[1, 1] - 
           33406848*Pi^2*CHq1[1, 1] + 359615406*CHq1[2, 2] - 
           33406848*Pi^2*CHq1[2, 2] - 228633240*CHq1[3, 3] + 
           22576896*Pi^2*CHq1[3, 3] - 823059990*CHq3[1, 1] + 
           78560640*Pi^2*CHq3[1, 1] - 823059990*CHq3[2, 2] + 
           78560640*Pi^2*CHq3[2, 2] - 228441990*CHq3[3, 3] + 
           22576896*Pi^2*CHq3[3, 3] + 689806860*CHu[1, 1] - 
           63379584*Pi^2*CHu[1, 1] + 689806860*CHu[2, 2] - 
           63379584*Pi^2*CHu[2, 2] + 529560*CHu[3, 3]) - 
         2048*MW2^11*MZ2^4*(3*(-467824423 + 47613888*Pi^2)*CHd[1, 1] + 
           3*(-467824423 + 47613888*Pi^2)*CHd[2, 2] - 1403473269*CHd[3, 3] + 
           142841664*Pi^2*CHd[3, 3] - 9117675645*CHe[1, 1] + 
           1132110912*Pi^2*CHe[1, 1] + 6506764374*CHe[2, 2] - 
           766841856*Pi^2*CHe[2, 2] + 6506764374*CHe[3, 3] - 
           766841856*Pi^2*CHe[3, 3] - 2741564929*CHl1[1, 1] + 
           342077056*Pi^2*CHl1[1, 1] + 2256011382*CHl1[2, 2] - 
           276959040*Pi^2*CHl1[2, 2] + 2256011382*CHl1[3, 3] - 
           276959040*Pi^2*CHl1[3, 3] - 1653470691*CHl3[1, 1] + 
           247427808*Pi^2*CHl3[1, 1] + 2390473060*CHl3[2, 2] - 
           371608288*Pi^2*CHl3[2, 2] + 3272065074*CHl3[3, 3] - 
           377724096*Pi^2*CHl3[3, 3] + 1441178229*CHq1[1, 1] - 
           146020608*Pi^2*CHq1[1, 1] + 1441178229*CHq1[2, 2] - 
           146020608*Pi^2*CHq1[2, 2] - 564639915*CHq1[3, 3] + 
           64281024*Pi^2*CHq1[3, 3] - 2504200995*CHq3[1, 1] + 
           274582656*Pi^2*CHq3[1, 1] - 2504200995*CHq3[2, 2] + 
           274582656*Pi^2*CHq3[2, 2] - 555270141*CHq3[3, 3] + 
           64281024*Pi^2*CHq3[3, 3] + 2700183786*CHu[1, 1] - 
           273211776*Pi^2*CHu[1, 1] + 2700183786*CHu[2, 2] - 
           273211776*Pi^2*CHu[2, 2] + 4254426*CHu[3, 3]) + 
         512*MW2^10*MZ2^5*(18*(-372083825 + 41119288*Pi^2)*CHd[1, 1] + 
           18*(-372083825 + 41119288*Pi^2)*CHd[2, 2] - 6697508850*CHd[3, 3] + 
           740147184*Pi^2*CHd[3, 3] - 48699335954*CHe[1, 1] + 
           6190685808*Pi^2*CHe[1, 1] + 34572883092*CHe[2, 2] - 
           4185845952*Pi^2*CHe[2, 2] + 34572883092*CHe[3, 3] - 
           4185845952*Pi^2*CHe[3, 3] - 8704353580*CHl1[1, 1] + 
           1077157232*Pi^2*CHl1[1, 1] + 5755695828*CHl1[2, 2] - 
           932792640*Pi^2*CHl1[2, 2] + 5755695828*CHl1[3, 3] - 
           932792640*Pi^2*CHl1[3, 3] - 5283931270*CHl3[1, 1] + 
           747777488*Pi^2*CHl3[1, 1] + 10655068758*CHl3[2, 2] - 
           1262172384*Pi^2*CHl3[2, 2] + 16774669704*CHl3[3, 3] - 
           1590598464*Pi^2*CHl3[3, 3] + 7096709682*CHq1[1, 1] - 
           779306544*Pi^2*CHq1[1, 1] + 7096709682*CHq1[2, 2] - 
           779306544*Pi^2*CHq1[2, 2] - 1443695190*CHq1[3, 3] + 
           190981872*Pi^2*CHq1[3, 3] - 9672770034*CHq3[1, 1] + 
           1161270288*Pi^2*CHq3[1, 1] - 9672770034*CHq3[2, 2] + 
           1161270288*Pi^2*CHq3[2, 2] - 1430062023*CHq3[3, 3] + 
           190981872*Pi^2*CHq3[3, 3] + 13693159692*CHu[1, 1] - 
           1510443936*Pi^2*CHu[1, 1] + 13693159692*CHu[2, 2] - 
           1510443936*Pi^2*CHu[2, 2] + 12024984*CHu[3, 3]) + 
         MW2^2*MZ2^13*((24376250610 - 2853441648*Pi^2)*CHd[1, 1] + 
           (24376250610 - 2853441648*Pi^2)*CHd[2, 2] + 24376250610*
            CHd[3, 3] - 2853441648*Pi^2*CHd[3, 3] + 264975699122*CHe[1, 1] - 
           31733898960*Pi^2*CHe[1, 1] - 162383177412*CHe[2, 2] + 
           19292719584*Pi^2*CHe[2, 2] - 162383177412*CHe[3, 3] + 
           19292719584*Pi^2*CHe[3, 3] - 32207404788*CHl1[1, 1] + 
           3946023568*Pi^2*CHl1[1, 1] - 294138324*CHl1[2, 2] + 
           272670240*Pi^2*CHl1[2, 2] - 294138324*CHl1[3, 3] + 
           272670240*Pi^2*CHl1[3, 3] - 11663715437*CHl3[1, 1] + 
           1531880944*Pi^2*CHl3[1, 1] + 8374774039*CHl3[2, 2] - 
           2141472384*Pi^2*CHl3[2, 2] - 19322686596*CHl3[3, 3] + 
           1535284512*Pi^2*CHl3[3, 3] - 23271725754*CHq1[1, 1] + 
           2739229200*Pi^2*CHq1[1, 1] - 23271725754*CHq1[2, 2] + 
           2739229200*Pi^2*CHq1[2, 2] - 8176344066*CHq1[3, 3] + 
           873184176*Pi^2*CHq1[3, 3] + 7506892278*CHq3[1, 1] - 
           992860848*Pi^2*CHq3[1, 1] + 7506892278*CHq3[2, 2] - 
           992860848*Pi^2*CHq3[2, 2] - 7853321448*CHq3[3, 3] + 
           873184176*Pi^2*CHq3[3, 3] - 56854788228*CHu[1, 1] + 
           6673978080*Pi^2*CHu[1, 1] - 56854788228*CHu[2, 2] + 
           6673978080*Pi^2*CHu[2, 2] + 324098946*CHu[3, 3]) - 
         8*MW2^6*MZ2^9*(1440*(-82330261 + 9209801*Pi^2)*CHd[1, 1] + 
           1440*(-82330261 + 9209801*Pi^2)*CHd[2, 2] - 118555575840*
            CHd[3, 3] + 13262113440*Pi^2*CHd[3, 3] - 872543004940*CHe[1, 1] + 
           110091741024*Pi^2*CHe[1, 1] + 635424829704*CHe[2, 2] - 
           75771092160*Pi^2*CHe[2, 2] + 635424829704*CHe[3, 3] - 
           75771092160*Pi^2*CHe[3, 3] - 171670027518*CHl1[1, 1] + 
           19795007264*Pi^2*CHl1[1, 1] + 88760611944*CHl1[2, 2] - 
           14830818624*Pi^2*CHl1[2, 2] + 88760611944*CHl1[3, 3] - 
           14830818624*Pi^2*CHl1[3, 3] - 79940552453*CHl3[1, 1] + 
           12793938304*Pi^2*CHl3[1, 1] + 238691766361*CHl3[2, 2] - 
           21831887584*Pi^2*CHl3[2, 2] + 330139283712*CHl3[3, 3] - 
           28879096128*Pi^2*CHl3[3, 3] + 124986318768*CHq1[1, 1] - 
           13957438176*Pi^2*CHq1[1, 1] + 124986318768*CHq1[2, 2] - 
           13957438176*Pi^2*CHq1[2, 2] - 27685279494*CHq1[3, 3] + 
           3204428256*Pi^2*CHq1[3, 3] - 179155552860*CHq3[1, 1] + 
           20366294688*Pi^2*CHq3[1, 1] - 179155552860*CHq3[2, 2] + 
           20366294688*Pi^2*CHq3[2, 2] - 28459661418*CHq3[3, 3] + 
           3204428256*Pi^2*CHq3[3, 3] + 247247141760*CHu[1, 1] - 
           27575127360*Pi^2*CHu[1, 1] + 247247141760*CHu[2, 2] - 
           27575127360*Pi^2*CHu[2, 2] + 957041640*CHu[3, 3]) + 
         16*MW2^7*MZ2^8*(3*(-9189454177 + 917270016*Pi^2)*CHd[1, 1] + 
           3*(-9189454177 + 917270016*Pi^2)*CHd[2, 2] - 
           27568362531*CHd[3, 3] + 2751810048*Pi^2*CHd[3, 3] - 
           72703672009*CHe[1, 1] + 10832478720*Pi^2*CHe[1, 1] + 
           76014025794*CHe[2, 2] - 9513443328*Pi^2*CHe[2, 2] + 
           76014025794*CHe[3, 3] - 9513443328*Pi^2*CHe[3, 3] - 
           143149559045*CHl1[1, 1] + 17541277568*Pi^2*CHl1[1, 1] + 
           85852557954*CHl1[2, 2] - 11013786240*Pi^2*CHl1[2, 2] + 
           85852557954*CHl1[3, 3] - 11013786240*Pi^2*CHl1[3, 3] - 
           87021299906*CHl3[1, 1] + 11902839616*Pi^2*CHl3[1, 1] + 
           97335920469*CHl3[2, 2] - 16652224192*Pi^2*CHl3[2, 2] + 
           115944896706*CHl3[3, 3] - 13289285760*Pi^2*CHl3[3, 3] + 
           33396966147*CHq1[1, 1] - 3296882880*Pi^2*CHq1[1, 1] + 
           33396966147*CHq1[2, 2] - 3296882880*Pi^2*CHq1[2, 2] - 
           30092041593*CHq1[3, 3] + 3380401152*Pi^2*CHq1[3, 3] - 
           88054300701*CHq3[1, 1] + 10057685184*Pi^2*CHq3[1, 1] - 
           88054300701*CHq3[2, 2] + 10057685184*Pi^2*CHq3[2, 2] - 
           29280599619*CHq3[3, 3] + 3380401152*Pi^2*CHq3[3, 3] + 
           40119355302*CHu[1, 1] - 3700532736*Pi^2*CHu[1, 1] + 
           40119355302*CHu[2, 2] - 3700532736*Pi^2*CHu[2, 2] + 
           1481686878*CHu[3, 3])) - MT2^3*MW2*
        (471859200*MW2^15*(30*CHd[1, 1] + 30*CHd[2, 2] + 30*CHd[3, 3] - 
           770*CHe[1, 1] + 330*CHe[2, 2] + 330*CHe[3, 3] - 770*CHl1[1, 1] + 
           330*CHl1[2, 2] + 330*CHl1[3, 3] - 751*CHl3[1, 1] + 
           349*CHl3[2, 2] + 330*CHl3[3, 3] - 30*CHq1[1, 1] - 30*CHq1[2, 2] + 
           30*CHq1[3, 3] + 138*CHq3[1, 1] + 138*CHq3[2, 2] + 30*CHq3[3, 3] - 
           60*CHu[1, 1] - 60*CHu[2, 2]) + MZ2^15*(90*(-1795861 + 217368*Pi^2)*
            CHd[1, 1] + 90*(-1795861 + 217368*Pi^2)*CHd[2, 2] - 
           161627490*CHd[3, 3] + 19563120*Pi^2*CHd[3, 3] - 
           1943980278*CHe[1, 1] + 234294224*Pi^2*CHe[1, 1] + 
           1107941652*CHe[2, 2] - 133745376*Pi^2*CHe[2, 2] + 
           1107941652*CHe[3, 3] - 133745376*Pi^2*CHe[3, 3] + 
           355443531*CHl1[1, 1] - 43478648*Pi^2*CHl1[1, 1] + 
           28691172*CHl1[2, 2] - 2927136*Pi^2*CHl1[2, 2] + 
           28691172*CHl1[3, 3] - 2927136*Pi^2*CHl1[3, 3] + 
           94854039*CHl3[1, 1] - 10930360*Pi^2*CHl3[1, 1] - 
           244374504*CHl3[2, 2] + 29621152*Pi^2*CHl3[2, 2] + 
           155509290*CHq1[1, 1] - 18821520*Pi^2*CHq1[1, 1] + 
           155509290*CHq1[2, 2] - 18821520*Pi^2*CHq1[2, 2] + 
           77754645*CHq1[3, 3] - 9410760*Pi^2*CHq1[3, 3] + 
           77569245*CHq3[3, 3] - 9410760*Pi^2*CHq3[3, 3] + 
           372200580*CHu[1, 1] - 45059040*Pi^2*CHu[1, 1] + 
           372200580*CHu[2, 2] - 45059040*Pi^2*CHu[2, 2]) - 
         655360*MW2^14*MZ2*(24*(-10553 + 1176*Pi^2)*CHd[1, 1] + 
           24*(-10553 + 1176*Pi^2)*CHd[2, 2] - 253272*CHd[3, 3] + 
           28224*Pi^2*CHd[3, 3] - 5107672*CHe[1, 1] + 202304*Pi^2*CHe[1, 1] + 
           2906328*CHe[2, 2] - 134976*Pi^2*CHe[2, 2] + 2906328*CHe[3, 3] - 
           134976*Pi^2*CHe[3, 3] - 4410712*CHl1[1, 1] + 
           202304*Pi^2*CHl1[1, 1] + 3048888*CHl1[2, 2] - 
           134976*Pi^2*CHl1[2, 2] + 3048888*CHl1[3, 3] - 
           134976*Pi^2*CHl1[3, 3] - 2922251*CHl3[1, 1] + 
           169344*Pi^2*CHl3[1, 1] + 2557349*CHl3[2, 2] - 
           167936*Pi^2*CHl3[2, 2] + 1694568*CHl3[3, 3] - 
           134976*Pi^2*CHl3[3, 3] + 132312*CHq1[1, 1] - 
           16704*Pi^2*CHq1[1, 1] + 132312*CHq1[2, 2] - 
           16704*Pi^2*CHq1[2, 2] - 318072*CHq1[3, 3] + 
           28224*Pi^2*CHq1[3, 3] - 857880*CHq3[1, 1] + 
           73152*Pi^2*CHq3[1, 1] - 857880*CHq3[2, 2] + 
           73152*Pi^2*CHq3[2, 2] - 339942*CHq3[3, 3] + 
           28224*Pi^2*CHq3[3, 3] + 398544*CHu[1, 1] - 44928*Pi^2*CHu[1, 1] + 
           398544*CHu[2, 2] - 44928*Pi^2*CHu[2, 2]) + 4*MW2^5*MZ2^10*
          ((-379899055839 + 43929577728*Pi^2)*CHd[1, 1] + 
           (-379899055839 + 43929577728*Pi^2)*CHd[2, 2] - 
           379899055839*CHd[3, 3] + 43929577728*Pi^2*CHd[3, 3] - 
           3898861651659*CHe[1, 1] + 470072853248*Pi^2*CHe[1, 1] + 
           2494331363286*CHe[2, 2] - 294491180544*Pi^2*CHe[2, 2] + 
           2494331363286*CHe[3, 3] - 294491180544*Pi^2*CHe[3, 3] + 
           317933685277*CHl1[1, 1] - 41829985344*Pi^2*CHl1[1, 1] - 
           14899228650*CHl1[2, 2] - 4370963712*Pi^2*CHl1[2, 2] - 
           14899228650*CHl1[3, 3] - 4370963712*Pi^2*CHl1[3, 3] + 
           163420249707*CHl3[1, 1] - 19794473728*Pi^2*CHl3[1, 1] + 
           112506509972*CHl3[2, 2] + 17664547904*Pi^2*CHl3[2, 2] + 
           476875295166*CHl3[3, 3] - 35355012096*Pi^2*CHl3[3, 3] + 
           362571993759*CHq1[1, 1] - 42300772992*Pi^2*CHq1[1, 1] + 
           362571993759*CHq1[2, 2] - 42300772992*Pi^2*CHq1[2, 2] + 
           99222349329*CHq1[3, 3] - 9769099968*Pi^2*CHq1[3, 3] - 
           184048970013*CHq3[1, 1] + 22762573056*Pi^2*CHq3[1, 1] - 
           184048970013*CHq3[2, 2] + 22762573056*Pi^2*CHq3[2, 2] + 
           94257946785*CHq3[3, 3] - 9769099968*Pi^2*CHq3[3, 3] + 
           888841001886*CHu[1, 1] - 103107992832*Pi^2*CHu[1, 1] + 
           888841001886*CHu[2, 2] - 103107992832*Pi^2*CHu[2, 2] - 
           13174530540*CHu[3, 3]) - 2*MW2^4*MZ2^11*
          (12*(-11649083737 + 1368462480*Pi^2)*CHd[1, 1] + 
           12*(-11649083737 + 1368462480*Pi^2)*CHd[2, 2] - 
           139789004844*CHd[3, 3] + 16421549760*Pi^2*CHd[3, 3] - 
           1603458667270*CHe[1, 1] + 189708951616*Pi^2*CHe[1, 1] + 
           962819582352*CHe[2, 2] - 113503142784*Pi^2*CHe[2, 2] + 
           962819582352*CHe[3, 3] - 113503142784*Pi^2*CHe[3, 3] + 
           233084453706*CHl1[1, 1] - 29856007104*Pi^2*CHl1[1, 1] - 
           3619359408*CHl1[2, 2] + 657080448*Pi^2*CHl1[2, 2] - 
           3619359408*CHl1[3, 3] + 657080448*Pi^2*CHl1[3, 3] + 
           80055338197*CHl3[1, 1] - 12457127104*Pi^2*CHl3[1, 1] - 
           95561498357*CHl3[2, 2] + 18055960448*Pi^2*CHl3[2, 2] + 
           69170694984*CHl3[3, 3] - 4739710848*Pi^2*CHl3[3, 3] + 
           131256141708*CHq1[1, 1] - 15520635072*Pi^2*CHq1[1, 1] + 
           131256141708*CHq1[2, 2] - 15520635072*Pi^2*CHq1[2, 2] + 
           61280920506*CHq1[3, 3] - 6341023296*Pi^2*CHq1[3, 3] - 
           17246732040*CHq3[1, 1] + 2838588480*Pi^2*CHq3[1, 1] - 
           17246732040*CHq3[2, 2] + 2838588480*Pi^2*CHq3[2, 2] + 
           59963769144*CHq3[3, 3] - 6341023296*Pi^2*CHq3[3, 3] + 
           330601004376*CHu[1, 1] - 38976748416*Pi^2*CHu[1, 1] + 
           330601004376*CHu[2, 2] - 38976748416*Pi^2*CHu[2, 2] - 
           9429459816*CHu[3, 3]) - 8*MW2^6*MZ2^9*
          (18*(-33768507685 + 3878680672*Pi^2)*CHd[1, 1] + 
           18*(-33768507685 + 3878680672*Pi^2)*CHd[2, 2] - 
           607833138330*CHd[3, 3] + 69816252096*Pi^2*CHd[3, 3] - 
           5755293779210*CHe[1, 1] + 703697608512*Pi^2*CHe[1, 1] + 
           3828378051300*CHe[2, 2] - 453368602752*Pi^2*CHe[2, 2] + 
           3828378051300*CHe[3, 3] - 453368602752*Pi^2*CHe[3, 3] + 
           151796344576*CHl1[1, 1] - 23053208768*Pi^2*CHl1[1, 1] + 
           32138231268*CHl1[2, 2] - 19687583616*Pi^2*CHl1[2, 2] + 
           32138231268*CHl1[3, 3] - 19687583616*Pi^2*CHl1[3, 3] + 
           140889824333*CHl3[1, 1] - 10305671296*Pi^2*CHl3[1, 1] + 
           524339667793*CHl3[2, 2] - 6940046144*Pi^2*CHl3[2, 2] + 
           1057015740204*CHl3[3, 3] - 81214714752*Pi^2*CHl3[3, 3] + 
           593142837498*CHq1[1, 1] - 68672158272*Pi^2*CHq1[1, 1] + 
           593142837498*CHq1[2, 2] - 68672158272*Pi^2*CHq1[2, 2] + 
           81072066480*CHq1[3, 3] - 7486740288*Pi^2*CHq1[3, 3] - 
           455599156122*CHq3[1, 1] + 53698677696*Pi^2*CHq3[1, 1] - 
           455599156122*CHq3[2, 2] + 53698677696*Pi^2*CHq3[2, 2] + 
           72533176608*CHq3[3, 3] - 7486740288*Pi^2*CHq3[3, 3] + 
           1395902452500*CHu[1, 1] - 160635982464*Pi^2*CHu[1, 1] + 
           1395902452500*CHu[2, 2] - 160635982464*Pi^2*CHu[2, 2] - 
           8475246228*CHu[3, 3]) + MW2^3*MZ2^12*
          (36*(-223381213 + 30261904*Pi^2)*CHd[1, 1] + 
           36*(-223381213 + 30261904*Pi^2)*CHd[2, 2] - 8041723668*CHd[3, 3] + 
           1089428544*Pi^2*CHd[3, 3] - 177477298048*CHe[1, 1] + 
           19267232192*Pi^2*CHe[1, 1] + 75742653336*CHe[2, 2] - 
           8774120832*Pi^2*CHe[2, 2] + 75742653336*CHe[3, 3] - 
           8774120832*Pi^2*CHe[3, 3] + 67090613084*CHl1[1, 1] - 
           8769934848*Pi^2*CHl1[1, 1] + 7656577944*CHl1[2, 2] + 
           603382656*Pi^2*CHl1[2, 2] + 7656577944*CHl1[3, 3] + 
           603382656*Pi^2*CHl1[3, 3] + 6781296283*CHl3[1, 1] - 
           2544568128*Pi^2*CHl3[1, 1] - 76116818569*CHl3[2, 2] + 
           6828749376*Pi^2*CHl3[2, 2] - 47693156496*CHl3[3, 3] + 
           3831135360*Pi^2*CHl3[3, 3] + 7138400436*CHq1[1, 1] - 
           951424704*Pi^2*CHq1[1, 1] + 7138400436*CHq1[2, 2] - 
           951424704*Pi^2*CHq1[2, 2] + 15247269750*CHq1[3, 3] - 
           1749159936*Pi^2*CHq1[3, 3] + 22145122008*CHq3[1, 1] - 
           2546895168*Pi^2*CHq3[1, 1] + 22145122008*CHq3[2, 2] - 
           2546895168*Pi^2*CHq3[2, 2] + 15576535968*CHq3[3, 3] - 
           1749159936*Pi^2*CHq3[3, 3] + 19314804744*CHu[1, 1] - 
           2613218688*Pi^2*CHu[1, 1] + 19314804744*CHu[2, 2] - 
           2613218688*Pi^2*CHu[2, 2] - 3186337758*CHu[3, 3]) - 
         2*MW2*MZ2^14*(6*(-180325885 + 21440388*Pi^2)*CHd[1, 1] + 
           6*(-180325885 + 21440388*Pi^2)*CHd[2, 2] - 1081955310*CHd[3, 3] + 
           128642328*Pi^2*CHd[3, 3] - 12165954690*CHe[1, 1] + 
           1469006728*Pi^2*CHe[1, 1] + 7284648252*CHe[2, 2] - 
           875584560*Pi^2*CHe[2, 2] + 7284648252*CHe[3, 3] - 
           875584560*Pi^2*CHe[3, 3] + 1818924051*CHl1[1, 1] - 
           216927320*Pi^2*CHl1[1, 1] - 12341724*CHl1[2, 2] - 
           10921872*Pi^2*CHl1[2, 2] - 12341724*CHl1[3, 3] - 
           10921872*Pi^2*CHl1[3, 3] + 650294166*CHl3[1, 1] - 
           76799192*Pi^2*CHl3[1, 1] - 827028795*CHl3[2, 2] + 
           129206256*Pi^2*CHl3[2, 2] + 550363560*CHl3[3, 3] - 
           45069648*Pi^2*CHl3[3, 3] + 1032464850*CHq1[1, 1] - 
           123250248*Pi^2*CHq1[1, 1] + 1032464850*CHq1[2, 2] - 
           123250248*Pi^2*CHq1[2, 2] + 424981563*CHq1[3, 3] - 
           47138184*Pi^2*CHq1[3, 3] - 205360308*CHq3[1, 1] + 
           28973880*Pi^2*CHq3[1, 1] - 205360308*CHq3[2, 2] + 
           28973880*Pi^2*CHq3[2, 2] + 414262809*CHq3[3, 3] - 
           47138184*Pi^2*CHq3[3, 3] + 2523125100*CHu[1, 1] - 
           300421296*Pi^2*CHu[1, 1] + 2523125100*CHu[2, 2] - 
           300421296*Pi^2*CHu[2, 2] - 11873634*CHu[3, 3]) + 
         16384*MW2^13*MZ2^2*(9*(-11524921 + 1026304*Pi^2)*CHd[1, 1] + 
           9*(-11524921 + 1026304*Pi^2)*CHd[2, 2] - 103724289*CHd[3, 3] + 
           9236736*Pi^2*CHd[3, 3] - 918501529*CHe[1, 1] + 
           68301056*Pi^2*CHe[1, 1] + 596402451*CHe[2, 2] - 
           45752064*Pi^2*CHe[2, 2] + 596402451*CHe[3, 3] - 
           45752064*Pi^2*CHe[3, 3] - 610038489*CHl1[1, 1] + 
           47616256*Pi^2*CHl1[1, 1] + 524526291*CHl1[2, 2] - 
           34347264*Pi^2*CHl1[2, 2] + 524526291*CHl1[3, 3] - 
           34347264*Pi^2*CHl1[3, 3] - 346061834*CHl3[1, 1] + 
           38042496*Pi^2*CHl3[1, 1] + 413718946*CHl3[2, 2] - 
           43921024*Pi^2*CHl3[2, 2] + 286054131*CHl3[3, 3] - 
           36551424*Pi^2*CHl3[3, 3] + 84405249*CHq1[1, 1] - 
           7347456*Pi^2*CHq1[1, 1] + 84405249*CHq1[2, 2] - 
           7347456*Pi^2*CHq1[2, 2] - 92525409*CHq1[3, 3] + 
           7773696*Pi^2*CHq1[3, 3] - 287561187*CHq3[1, 1] + 
           22894848*Pi^2*CHq3[1, 1] - 287561187*CHq3[2, 2] + 
           22894848*Pi^2*CHq3[2, 2] - 94622589*CHq3[3, 3] + 
           7773696*Pi^2*CHq3[3, 3] + 180534978*CHu[1, 1] - 
           15547392*Pi^2*CHu[1, 1] + 180534978*CHu[2, 2] - 
           15547392*Pi^2*CHu[2, 2] - 383400*CHu[3, 3]) - 
         8192*MW2^12*MZ2^3*(9*(-85710187 + 7775488*Pi^2)*CHd[1, 1] + 
           9*(-85710187 + 7775488*Pi^2)*CHd[2, 2] - 771391683*CHd[3, 3] + 
           69979392*Pi^2*CHd[3, 3] - 5377753003*CHe[1, 1] + 
           531457792*Pi^2*CHe[1, 1] + 3690491307*CHe[2, 2] - 
           358190208*Pi^2*CHe[2, 2] + 3690491307*CHe[3, 3] - 
           358190208*Pi^2*CHe[3, 3] - 2624887303*CHl1[1, 1] + 
           264005632*Pi^2*CHl1[1, 1] + 2426042427*CHl1[2, 2] - 
           200907648*Pi^2*CHl1[2, 2] + 2426042427*CHl1[3, 3] - 
           200907648*Pi^2*CHl1[3, 3] - 1511590553*CHl3[1, 1] + 
           202035968*Pi^2*CHl3[1, 1] + 1959606377*CHl3[2, 2] - 
           262877312*Pi^2*CHl3[2, 2] + 1736486325*CHl3[3, 3] - 
           232659840*Pi^2*CHl3[3, 3] + 718851843*CHq1[1, 1] - 
           64570752*Pi^2*CHq1[1, 1] + 718851843*CHq1[2, 2] - 
           64570752*Pi^2*CHq1[2, 2] - 510161316*CHq1[3, 3] + 
           47084544*Pi^2*CHq1[3, 3] - 1766089971*CHq3[1, 1] + 
           158739840*Pi^2*CHq3[1, 1] - 1766089971*CHq3[2, 2] + 
           158739840*Pi^2*CHq3[2, 2] - 512094531*CHq3[3, 3] + 
           47084544*Pi^2*CHq3[3, 3] + 1403340246*CHu[1, 1] - 
           124493184*Pi^2*CHu[1, 1] + 1403340246*CHu[2, 2] - 
           124493184*Pi^2*CHu[2, 2] + 2635140*CHu[3, 3]) + 
         2*MW2^2*MZ2^13*((-4745994657 + 548751744*Pi^2)*CHd[1, 1] + 
           (-4745994657 + 548751744*Pi^2)*CHd[2, 2] - 4745994657*CHd[3, 3] + 
           548751744*Pi^2*CHd[3, 3] - 46419975655*CHe[1, 1] + 
           5710385152*Pi^2*CHe[1, 1] + 30564461226*CHe[2, 2] - 
           3663492480*Pi^2*CHe[2, 2] + 30564461226*CHe[3, 3] - 
           3663492480*Pi^2*CHe[3, 3] + 3450158445*CHl1[1, 1] - 
           366631408*Pi^2*CHl1[1, 1] - 1044102678*CHl1[2, 2] - 
           46600128*Pi^2*CHl1[2, 2] - 1044102678*CHl1[3, 3] - 
           46600128*Pi^2*CHl1[3, 3] + 2837435065*CHl3[1, 1] - 
           250780192*Pi^2*CHl3[1, 1] + 2660562574*CHl3[2, 2] + 
           69251088*Pi^2*CHl3[2, 2] + 6787898058*CHl3[3, 3] - 
           542294016*Pi^2*CHl3[3, 3] + 4514602929*CHq1[1, 1] - 
           527505120*Pi^2*CHq1[1, 1] + 4514602929*CHq1[2, 2] - 
           527505120*Pi^2*CHq1[2, 2] + 970103445*CHq1[3, 3] - 
           87972048*Pi^2*CHq1[3, 3] - 2701408239*CHq3[1, 1] + 
           351561024*Pi^2*CHq3[1, 1] - 2701408239*CHq3[2, 2] + 
           351561024*Pi^2*CHq3[2, 2] + 878373315*CHq3[3, 3] - 
           87972048*Pi^2*CHq3[3, 3] + 11159713218*CHu[1, 1] - 
           1294174080*Pi^2*CHu[1, 1] + 11159713218*CHu[2, 2] - 
           1294174080*Pi^2*CHu[2, 2] + 51917070*CHu[3, 3]) + 
         2048*MW2^11*MZ2^4*((-6697562835 + 648496512*Pi^2)*CHd[1, 1] + 
           (-6697562835 + 648496512*Pi^2)*CHd[2, 2] - 6697562835*CHd[3, 3] + 
           648496512*Pi^2*CHd[3, 3] - 44893942731*CHe[1, 1] + 
           5081740160*Pi^2*CHe[1, 1] + 31437060066*CHe[2, 2] - 
           3437587968*Pi^2*CHe[2, 2] + 31437060066*CHe[3, 3] - 
           3437587968*Pi^2*CHe[3, 3] - 15778059215*CHl1[1, 1] + 
           1797031680*Pi^2*CHl1[1, 1] + 14201732322*CHl1[2, 2] - 
           1421996928*Pi^2*CHl1[2, 2] + 14201732322*CHl1[3, 3] - 
           1421996928*Pi^2*CHl1[3, 3] - 9686392575*CHl3[1, 1] + 
           1328210240*Pi^2*CHl3[1, 1] + 13137945362*CHl3[2, 2] - 
           1890818368*Pi^2*CHl3[2, 2] + 15058615206*CHl3[3, 3] - 
           1835084928*Pi^2*CHl3[3, 3] + 6687450579*CHq1[1, 1] - 
           645166080*Pi^2*CHq1[1, 1] + 6687450579*CHq1[2, 2] - 
           645166080*Pi^2*CHq1[2, 2] - 3213683001*CHq1[3, 3] + 
           331016832*Pi^2*CHq1[3, 3] - 12897002277*CHq3[1, 1] + 
           1307199744*Pi^2*CHq3[1, 1] - 12897002277*CHq3[2, 2] + 
           1307199744*Pi^2*CHq3[2, 2] - 3205831263*CHq3[3, 3] + 
           331016832*Pi^2*CHq3[3, 3] + 12691544550*CHu[1, 1] - 
           1216887552*Pi^2*CHu[1, 1] + 12691544550*CHu[2, 2] - 
           1216887552*Pi^2*CHu[2, 2] + 80596470*CHu[3, 3]) + 
         16*MW2^7*MZ2^8*((-674568796053 + 77020433280*Pi^2)*CHd[1, 1] + 
           (-674568796053 + 77020433280*Pi^2)*CHd[2, 2] - 
           674568796053*CHd[3, 3] + 77020433280*Pi^2*CHd[3, 3] - 
           5933448136115*CHe[1, 1] + 733213984128*Pi^2*CHe[1, 1] + 
           4053786498870*CHe[2, 2] - 481922887680*Pi^2*CHe[2, 2] + 
           4053786498870*CHe[3, 3] - 481922887680*Pi^2*CHe[3, 3] - 
           180544822971*CHl1[1, 1] + 17824429312*Pi^2*CHl1[1, 1] + 
           158717679414*CHl1[2, 2] - 40241795328*Pi^2*CHl1[2, 2] + 
           158717679414*CHl1[3, 3] - 40241795328*Pi^2*CHl1[3, 3] - 
           19774100524*CHl3[1, 1] + 14255062400*Pi^2*CHl3[1, 1] + 
           835008292613*CHl3[2, 2] - 43811162240*Pi^2*CHl3[2, 2] + 
           1406943741078*CHl3[3, 3] - 113796774144*Pi^2*CHl3[3, 3] + 
           675478510293*CHq1[1, 1] - 77484681216*Pi^2*CHq1[1, 1] + 
           675478510293*CHq1[2, 2] - 77484681216*Pi^2*CHq1[2, 2] + 
           12179592525*CHq1[3, 3] - 90844416*Pi^2*CHq1[3, 3] - 
           664940837403*CHq3[1, 1] + 77302992384*Pi^2*CHq3[1, 1] - 
           664940837403*CHq3[2, 2] + 77302992384*Pi^2*CHq3[2, 2] + 
           3224438811*CHq3[3, 3] - 90844416*Pi^2*CHq3[3, 3] + 
           1507545536298*CHu[1, 1] - 172231439616*Pi^2*CHu[1, 1] + 
           1507545536298*CHu[2, 2] - 172231439616*Pi^2*CHu[2, 2] + 
           1244894838*CHu[3, 3]) - 256*MW2^10*MZ2^5*
          (96*(-823104419 + 85295910*Pi^2)*CHd[1, 1] + 
           96*(-823104419 + 85295910*Pi^2)*CHd[2, 2] - 79018024224*
            CHd[3, 3] + 8188407360*Pi^2*CHd[3, 3] - 553874034976*CHe[1, 1] + 
           66733876288*Pi^2*CHe[1, 1] + 389925627000*CHe[2, 2] - 
           45126969600*Pi^2*CHe[2, 2] + 389925627000*CHe[3, 3] - 
           45126969600*Pi^2*CHe[3, 3] - 136579456140*CHl1[1, 1] + 
           16359892032*Pi^2*CHl1[1, 1] + 112676815608*CHl1[2, 2] - 
           13462143744*Pi^2*CHl1[2, 2] + 112676815608*CHl1[3, 3] - 
           13462143744*Pi^2*CHl1[3, 3] - 85113052115*CHl3[1, 1] + 
           11786369216*Pi^2*CHl3[1, 1] + 136206439873*CHl3[2, 2] - 
           18035666560*Pi^2*CHl3[2, 2] + 185037295104*CHl3[3, 3] - 
           19891348224*Pi^2*CHl3[3, 3] + 81505341984*CHq1[1, 1] - 
           8420721984*Pi^2*CHq1[1, 1] + 81505341984*CHq1[2, 2] - 
           8420721984*Pi^2*CHq1[2, 2] - 26260197000*CHq1[3, 3] + 
           2959608384*Pi^2*CHq1[3, 3] - 130136977440*CHq3[1, 1] + 
           14339938752*Pi^2*CHq3[1, 1] - 130136977440*CHq3[2, 2] + 
           14339938752*Pi^2*CHq3[2, 2] - 26369504586*CHq3[3, 3] + 
           2959608384*Pi^2*CHq3[3, 3] + 156351591456*CHu[1, 1] - 
           16160692608*Pi^2*CHu[1, 1] + 156351591456*CHu[2, 2] - 
           16160692608*Pi^2*CHu[2, 2] + 1410553824*CHu[3, 3]) - 
         64*MW2^8*MZ2^7*(576*(-478740511 + 53900709*Pi^2)*CHd[1, 1] + 
           576*(-478740511 + 53900709*Pi^2)*CHd[2, 2] - 275754534336*
            CHd[3, 3] + 31046808384*Pi^2*CHd[3, 3] - 2250784937557*
            CHe[1, 1] + 279525515712*Pi^2*CHe[1, 1] + 1564867839000*
            CHe[2, 2] - 186368618112*Pi^2*CHe[2, 2] + 1564867839000*
            CHe[3, 3] - 186368618112*Pi^2*CHe[3, 3] - 208012152224*
            CHl1[1, 1] + 24275984960*Pi^2*CHl1[1, 1] + 142368583800*
            CHl1[2, 2] - 25609999488*Pi^2*CHl1[2, 2] + 142368583800*
            CHl1[3, 3] - 25609999488*Pi^2*CHl1[3, 3] - 96476982407*
            CHl3[1, 1] + 17114559616*Pi^2*CHl3[1, 1] + 405960855081*
            CHl3[2, 2] - 32771424832*Pi^2*CHl3[2, 2] + 634915372512*
            CHl3[3, 3] - 55224770688*Pi^2*CHl3[3, 3] + 282620420064*
            CHq1[1, 1] - 31836650688*Pi^2*CHq1[1, 1] + 282620420064*
            CHq1[2, 2] - 31836650688*Pi^2*CHq1[2, 2] - 25761712206*
            CHq1[3, 3] + 3359494080*Pi^2*CHq1[3, 3] - 332215189956*
            CHq3[1, 1] + 38555638848*Pi^2*CHq3[1, 1] - 332215189956*
            CHq3[2, 2] + 38555638848*Pi^2*CHq3[2, 2] - 28673460123*
            CHq3[3, 3] + 3359494080*Pi^2*CHq3[3, 3] + 594772820208*
            CHu[1, 1] - 66970172160*Pi^2*CHu[1, 1] + 594772820208*CHu[2, 2] - 
           66970172160*Pi^2*CHu[2, 2] + 3571428858*CHu[3, 3]) + 
         64*MW2^9*MZ2^6*(90*(-3780255637 + 412659584*Pi^2)*CHd[1, 1] + 
           90*(-3780255637 + 412659584*Pi^2)*CHd[2, 2] - 
           340223007330*CHd[3, 3] + 37139362560*Pi^2*CHd[3, 3] - 
           2568121431176*CHe[1, 1] + 317228757760*Pi^2*CHe[1, 1] + 
           1802980808184*CHe[2, 2] - 213496974336*Pi^2*CHe[2, 2] + 
           1802980808184*CHe[3, 3] - 213496974336*Pi^2*CHe[3, 3] - 
           418210514600*CHl1[1, 1] + 50367679104*Pi^2*CHl1[1, 1] + 
           308730817272*CHl1[2, 2] - 44375153664*Pi^2*CHl1[2, 2] + 
           308730817272*CHl1[3, 3] - 44375153664*Pi^2*CHl1[3, 3] - 
           241618621375*CHl3[1, 1] + 35651612544*Pi^2*CHl3[1, 1] + 
           546775947457*CHl3[2, 2] - 59091220224*Pi^2*CHl3[2, 2] + 
           810459446136*CHl3[3, 3] - 77557641216*Pi^2*CHl3[3, 3] + 
           353116168290*CHq1[1, 1] - 38455658496*Pi^2*CHq1[1, 1] + 
           353116168290*CHq1[2, 2] - 38455658496*Pi^2*CHq1[2, 2] - 
           70520591010*CHq1[3, 3] + 8459485056*Pi^2*CHq1[3, 3] - 
           482313648582*CHq3[1, 1] + 55374628608*Pi^2*CHq3[1, 1] - 
           482313648582*CHq3[2, 2] + 55374628608*Pi^2*CHq3[2, 2] - 
           72612988386*CHq3[3, 3] + 8459485056*Pi^2*CHq3[3, 3] + 
           703786454532*CHu[1, 1] - 76810420224*Pi^2*CHu[1, 1] + 
           703786454532*CHu[2, 2] - 76810420224*Pi^2*CHu[2, 2] + 
           6276100308*CHu[3, 3])) + 3*MT2^4*MW2*
        (13107200*MW2^14*(354*CHd[1, 1] + 354*CHd[2, 2] + 354*CHd[3, 3] - 
           9086*CHe[1, 1] + 3894*CHe[2, 2] + 3894*CHe[3, 3] - 
           9086*CHl1[1, 1] + 3894*CHl1[2, 2] + 3894*CHl1[3, 3] - 
           9055*CHl3[1, 1] + 3925*CHl3[2, 2] + 3894*CHl3[3, 3] - 
           354*CHq1[1, 1] - 354*CHq1[2, 2] + 354*CHq1[3, 3] + 
           1494*CHq3[1, 1] + 1494*CHq3[2, 2] + 354*CHq3[3, 3] - 
           708*CHu[1, 1] - 708*CHu[2, 2]) - 1310720*MW2^13*MZ2*
          (3*(-9407 + 1176*Pi^2)*CHd[1, 1] + 3*(-9407 + 1176*Pi^2)*
            CHd[2, 2] - 28221*CHd[3, 3] + 3528*Pi^2*CHd[3, 3] - 
           799501*CHe[1, 1] + 25288*Pi^2*CHe[1, 1] + 438909*CHe[2, 2] - 
           16872*Pi^2*CHe[2, 2] + 438909*CHe[3, 3] - 16872*Pi^2*CHe[3, 3] - 
           681581*CHl1[1, 1] + 25288*Pi^2*CHl1[1, 1] + 456729*CHl1[2, 2] - 
           16872*Pi^2*CHl1[2, 2] + 456729*CHl1[3, 3] - 
           16872*Pi^2*CHl1[3, 3] - 500687*CHl3[1, 1] + 
           21168*Pi^2*CHl3[1, 1] + 390123*CHl3[2, 2] - 
           20992*Pi^2*CHl3[2, 2] + 268959*CHl3[3, 3] - 
           16872*Pi^2*CHl3[3, 3] + 13101*CHq1[1, 1] - 2088*Pi^2*CHq1[1, 1] + 
           13101*CHq1[2, 2] - 2088*Pi^2*CHq1[2, 2] - 38841*CHq1[3, 3] + 
           3528*Pi^2*CHq1[3, 3] - 101529*CHq3[1, 1] + 9144*Pi^2*CHq3[1, 1] - 
           101529*CHq3[2, 2] + 9144*Pi^2*CHq3[2, 2] - 40731*CHq3[3, 3] + 
           3528*Pi^2*CHq3[3, 3] + 42942*CHu[1, 1] - 5616*Pi^2*CHu[1, 1] + 
           42942*CHu[2, 2] - 5616*Pi^2*CHu[2, 2]) - 2*MW2^3*MZ2^11*
          (153*(-546266067 + 63431056*Pi^2)*CHd[1, 1] + 
           153*(-546266067 + 63431056*Pi^2)*CHd[2, 2] - 
           83578708251*CHd[3, 3] + 9704951568*Pi^2*CHd[3, 3] - 
           867465517225*CHe[1, 1] + 104651908016*Pi^2*CHe[1, 1] + 
           547236743886*CHe[2, 2] - 64936781088*Pi^2*CHe[2, 2] + 
           547236743886*CHe[3, 3] - 64936781088*Pi^2*CHe[3, 3] + 
           81040290513*CHl1[1, 1] - 10078760704*Pi^2*CHl1[1, 1] - 
           319874850*CHl1[2, 2] - 1303658016*Pi^2*CHl1[2, 2] - 
           319874850*CHl1[3, 3] - 1303658016*Pi^2*CHl1[3, 3] + 
           36210714805*CHl3[1, 1] - 4231107248*Pi^2*CHl3[1, 1] + 
           7540842262*CHl3[2, 2] + 4543995440*Pi^2*CHl3[2, 2] + 
           93101037630*CHl3[3, 3] - 7243993824*Pi^2*CHl3[3, 3] + 
           80091659331*CHq1[1, 1] - 9364770000*Pi^2*CHq1[1, 1] + 
           80091659331*CHq1[2, 2] - 9364770000*Pi^2*CHq1[2, 2] + 
           22586298891*CHq1[3, 3] - 2322641664*Pi^2*CHq1[3, 3] - 
           37621647765*CHq3[1, 1] + 4719486672*Pi^2*CHq3[1, 1] - 
           37621647765*CHq3[2, 2] + 4719486672*Pi^2*CHq3[2, 2] + 
           21452253807*CHq3[3, 3] - 2322641664*Pi^2*CHq3[3, 3] + 
           194519439846*CHu[1, 1] - 22653073440*Pi^2*CHu[1, 1] + 
           194519439846*CHu[2, 2] - 22653073440*Pi^2*CHu[2, 2] - 
           1348798656*CHu[3, 3]) + 2*MW2^2*MZ2^12*
          (15*(-1012756145 + 118788072*Pi^2)*CHd[1, 1] + 
           15*(-1012756145 + 118788072*Pi^2)*CHd[2, 2] - 
           15191342175*CHd[3, 3] + 1781821080*Pi^2*CHd[3, 3] - 
           166953905781*CHe[1, 1] + 19976434056*Pi^2*CHe[1, 1] + 
           101595415974*CHe[2, 2] - 12066255792*Pi^2*CHe[2, 2] + 
           101595415974*CHe[3, 3] - 12066255792*Pi^2*CHe[3, 3] + 
           21119197845*CHl1[1, 1] - 2624259664*Pi^2*CHl1[1, 1] + 
           560664078*CHl1[2, 2] - 172814544*Pi^2*CHl1[2, 2] + 
           560664078*CHl1[3, 3] - 172814544*Pi^2*CHl1[3, 3] + 
           7225261593*CHl3[1, 1] - 974190656*Pi^2*CHl3[1, 1] - 
           6750378972*CHl3[2, 2] + 1477254464*Pi^2*CHl3[2, 2] + 
           10977883878*CHl3[3, 3] - 857781552*Pi^2*CHl3[3, 3] + 
           14509507827*CHq1[1, 1] - 1710222696*Pi^2*CHq1[1, 1] + 
           14509507827*CHq1[2, 2] - 1710222696*Pi^2*CHq1[2, 2] + 
           5376932271*CHq1[3, 3] - 577922256*Pi^2*CHq1[3, 3] - 
           4215380985*CHq3[1, 1] + 554378184*Pi^2*CHq3[1, 1] - 
           4215380985*CHq3[2, 2] + 554378184*Pi^2*CHq3[2, 2] + 
           5204326701*CHq3[3, 3] - 577922256*Pi^2*CHq3[3, 3] + 
           35396984814*CHu[1, 1] - 4163126832*Pi^2*CHu[1, 1] + 
           35396984814*CHu[2, 2] - 4163126832*Pi^2*CHu[2, 2] - 
           388836564*CHu[3, 3]) + 4*MW2^4*MZ2^10*
          (27*(-5774301061 + 664837104*Pi^2)*CHd[1, 1] + 
           27*(-5774301061 + 664837104*Pi^2)*CHd[2, 2] - 
           155906128647*CHd[3, 3] + 17950601808*Pi^2*CHd[3, 3] - 
           1523702290597*CHe[1, 1] + 185477732528*Pi^2*CHe[1, 1] + 
           993309558870*CHe[2, 2] - 117880116576*Pi^2*CHe[2, 2] + 
           993309558870*CHe[3, 3] - 117880116576*Pi^2*CHe[3, 3] + 
           83066683573*CHl1[1, 1] - 10430935232*Pi^2*CHl1[1, 1] + 
           3732486294*CHl1[2, 2] - 4114572000*Pi^2*CHl1[2, 2] + 
           3732486294*CHl1[3, 3] - 4114572000*Pi^2*CHl1[3, 3] + 
           50381850169*CHl3[1, 1] - 4563740096*Pi^2*CHl3[1, 1] + 
           88353489090*CHl3[2, 2] + 1752623136*Pi^2*CHl3[2, 2] + 
           232331801454*CHl3[3, 3] - 18240873120*Pi^2*CHl3[3, 3] + 
           150996321855*CHq1[1, 1] - 17517398544*Pi^2*CHq1[1, 1] + 
           150996321855*CHq1[2, 2] - 17517398544*Pi^2*CHq1[2, 2] + 
           27748717587*CHq1[3, 3] - 2744902656*Pi^2*CHq1[3, 3] - 
           99616982229*CHq3[1, 1] + 12027593232*Pi^2*CHq3[1, 1] - 
           99616982229*CHq3[2, 2] + 12027593232*Pi^2*CHq3[2, 2] + 
           25389463347*CHq3[3, 3] - 2744902656*Pi^2*CHq3[3, 3] + 
           359766591174*CHu[1, 1] - 41529444192*Pi^2*CHu[1, 1] + 
           359766591174*CHu[2, 2] - 41529444192*Pi^2*CHu[2, 2] - 
           106601112*CHu[3, 3]) + 16384*MW2^12*MZ2^2*
          (18*(-1460979 + 129856*Pi^2)*CHd[1, 1] + 
           18*(-1460979 + 129856*Pi^2)*CHd[2, 2] - 26297622*CHd[3, 3] + 
           2337408*Pi^2*CHd[3, 3] - 274993942*CHe[1, 1] + 
           17277568*Pi^2*CHe[1, 1] + 172259298*CHe[2, 2] - 
           11572992*Pi^2*CHe[2, 2] + 172259298*CHe[3, 3] - 
           11572992*Pi^2*CHe[3, 3] - 182176422*CHl1[1, 1] + 
           12106368*Pi^2*CHl1[1, 1] + 154432818*CHl1[2, 2] - 
           8721792*Pi^2*CHl1[2, 2] + 154432818*CHl1[3, 3] - 
           8721792*Pi^2*CHl1[3, 3] - 116077847*CHl3[1, 1] + 
           9679968*Pi^2*CHl3[1, 1] + 124855393*CHl3[2, 2] - 
           11148192*Pi^2*CHl3[2, 2] + 83903178*CHl3[3, 3] - 
           9272832*Pi^2*CHl3[3, 3] + 21346902*CHq1[1, 1] - 
           1853568*Pi^2*CHq1[1, 1] + 21346902*CHq1[2, 2] - 
           1853568*Pi^2*CHq1[2, 2] - 24259422*CHq1[3, 3] + 
           1971648*Pi^2*CHq1[3, 3] - 74443626*CHq3[1, 1] + 
           5796864*Pi^2*CHq3[1, 1] - 74443626*CHq3[2, 2] + 
           5796864*Pi^2*CHq3[2, 2] - 24546822*CHq3[3, 3] + 
           1971648*Pi^2*CHq3[3, 3] + 45758844*CHu[1, 1] - 
           3931776*Pi^2*CHu[1, 1] + 45758844*CHu[2, 2] - 
           3931776*Pi^2*CHu[2, 2] - 170400*CHu[3, 3]) + 
         MZ2^14*(90*(-1815751 + 217368*Pi^2)*CHd[1, 1] + 
           90*(-1815751 + 217368*Pi^2)*CHd[2, 2] - 163417590*CHd[3, 3] + 
           19563120*Pi^2*CHd[3, 3] - 1982779926*CHe[1, 1] + 
           234294224*Pi^2*CHe[1, 1] + 1125006732*CHe[2, 2] - 
           133745376*Pi^2*CHe[2, 2] + 1125006732*CHe[3, 3] - 
           133745376*Pi^2*CHe[3, 3] + 344576247*CHl1[1, 1] - 
           43478648*Pi^2*CHl1[1, 1] + 45756252*CHl1[2, 2] - 
           2927136*Pi^2*CHl1[2, 2] + 45756252*CHl1[3, 3] - 
           2927136*Pi^2*CHl1[3, 3] + 67269300*CHl3[1, 1] - 
           10930360*Pi^2*CHl3[1, 1] - 244026879*CHl3[2, 2] + 
           29621152*Pi^2*CHl3[2, 2] + 157299390*CHq1[1, 1] - 
           18821520*Pi^2*CHq1[1, 1] + 157299390*CHq1[2, 2] - 
           18821520*Pi^2*CHq1[2, 2] + 77537295*CHq1[3, 3] - 
           9410760*Pi^2*CHq1[3, 3] + 76656645*CHq3[3, 3] - 
           9410760*Pi^2*CHq3[3, 3] + 375780780*CHu[1, 1] - 
           45059040*Pi^2*CHu[1, 1] + 375780780*CHu[2, 2] - 
           45059040*Pi^2*CHu[2, 2] - 139050*CHu[3, 3]) - 
         4096*MW2^11*MZ2^3*(6*(-67633159 + 5993088*Pi^2)*CHd[1, 1] + 
           6*(-67633159 + 5993088*Pi^2)*CHd[2, 2] - 405798954*CHd[3, 3] + 
           35958528*Pi^2*CHd[3, 3] - 3104044714*CHe[1, 1] + 
           272882688*Pi^2*CHe[1, 1] + 2073810726*CHe[2, 2] - 
           183886272*Pi^2*CHe[2, 2] + 2073810726*CHe[3, 3] - 
           183886272*Pi^2*CHe[3, 3] - 1526806594*CHl1[1, 1] + 
           137088128*Pi^2*CHl1[1, 1] + 1434626766*CHl1[2, 2] - 
           104104512*Pi^2*CHl1[2, 2] + 1434626766*CHl1[3, 3] - 
           104104512*Pi^2*CHl1[3, 3] - 964421789*CHl3[1, 1] + 
           105093184*Pi^2*CHl3[1, 1] + 1166498771*CHl3[2, 2] - 
           136099456*Pi^2*CHl3[2, 2] + 952292754*CHl3[3, 3] - 
           120201024*Pi^2*CHl3[3, 3] + 377403594*CHq1[1, 1] - 
           33046848*Pi^2*CHq1[1, 1] + 377403594*CHq1[2, 2] - 
           33046848*Pi^2*CHq1[2, 2] - 276060882*CHq1[3, 3] + 
           24364800*Pi^2*CHq1[3, 3] - 942431634*CHq3[1, 1] + 
           81776448*Pi^2*CHq3[1, 1] - 942431634*CHq3[2, 2] + 
           81776448*Pi^2*CHq3[2, 2] - 276124662*CHq3[3, 3] + 
           24364800*Pi^2*CHq3[3, 3] + 739012188*CHu[1, 1] - 
           63873216*Pi^2*CHu[1, 1] + 739012188*CHu[2, 2] - 
           63873216*Pi^2*CHu[2, 2] + 2108640*CHu[3, 3]) + 
         2048*MW2^10*MZ2^4*(864*(-2091154 + 196601*Pi^2)*CHd[1, 1] + 
           864*(-2091154 + 196601*Pi^2)*CHd[2, 2] - 1806757056*CHd[3, 3] + 
           169863264*Pi^2*CHd[3, 3] - 12671564824*CHe[1, 1] + 
           1329061088*Pi^2*CHe[1, 1] + 8713777737*CHe[2, 2] - 
           898886976*Pi^2*CHe[2, 2] + 8713777737*CHe[3, 3] - 
           898886976*Pi^2*CHe[3, 3] - 4513138976*CHl1[1, 1] + 
           479483968*Pi^2*CHl1[1, 1] + 4272762225*CHl1[2, 2] - 
           378348576*Pi^2*CHl1[2, 2] + 4272762225*CHl1[3, 3] - 
           378348576*Pi^2*CHl1[3, 3] - 2983778114*CHl3[1, 1] + 
           355313104*Pi^2*CHl3[1, 1] + 3825145287*CHl3[2, 2] - 
           502519440*Pi^2*CHl3[2, 2] + 4010069349*CHl3[3, 3] - 
           484972128*Pi^2*CHl3[3, 3] + 1797419808*CHq1[1, 1] - 
           168337728*Pi^2*CHq1[1, 1] + 1797419808*CHq1[2, 2] - 
           168337728*Pi^2*CHq1[2, 2] - 897710436*CHq1[3, 3] + 
           88086816*Pi^2*CHq1[3, 3] - 3520421604*CHq3[1, 1] + 
           344511360*Pi^2*CHq3[1, 1] - 3520421604*CHq3[2, 2] + 
           344511360*Pi^2*CHq3[2, 2] - 898252416*CHq3[3, 3] + 
           88086816*Pi^2*CHq3[3, 3] + 3421512792*CHu[1, 1] - 
           317918592*Pi^2*CHu[1, 1] + 3421512792*CHu[2, 2] - 
           317918592*Pi^2*CHu[2, 2] + 37040760*CHu[3, 3]) + 
         MW2*MZ2^13*(-6*(-554229275 + 65704416*Pi^2)*CHd[1, 1] - 
           6*(-554229275 + 65704416*Pi^2)*CHd[2, 2] + 3325375650*CHd[3, 3] - 
           394226496*Pi^2*CHd[3, 3] + 38516485626*CHe[1, 1] - 
           4578073024*Pi^2*CHe[1, 1] - 22603453764*CHe[2, 2] + 
           2687386752*Pi^2*CHe[2, 2] - 22603453764*CHe[3, 3] + 
           2687386752*Pi^2*CHe[3, 3] - 5908398555*CHl1[1, 1] + 
           738205176*Pi^2*CHl1[1, 1] - 454720452*CHl1[2, 2] + 
           42333696*Pi^2*CHl1[2, 2] - 454720452*CHl1[3, 3] + 
           42333696*Pi^2*CHl1[3, 3] - 1542498699*CHl3[1, 1] + 
           230110904*Pi^2*CHl3[1, 1] + 3290627064*CHl3[2, 2] - 
           465760576*Pi^2*CHl3[2, 2] - 1141412160*CHl3[3, 3] + 
           90139296*Pi^2*CHl3[3, 3] - 3183567330*CHq1[1, 1] + 
           378251136*Pi^2*CHq1[1, 1] - 3183567330*CHq1[2, 2] + 
           378251136*Pi^2*CHq1[2, 2] - 1409579169*CHq1[3, 3] + 
           160151688*Pi^2*CHq1[3, 3] + 419706216*CHq3[1, 1] - 
           57947760*Pi^2*CHq3[1, 1] + 419706216*CHq3[2, 2] - 
           57947760*Pi^2*CHq3[2, 2] - 1381627653*CHq3[3, 3] + 
           160151688*Pi^2*CHq3[3, 3] - 7711799460*CHu[1, 1] + 
           916255872*Pi^2*CHu[1, 1] - 7711799460*CHu[2, 2] + 
           916255872*Pi^2*CHu[2, 2] + 75071484*CHu[3, 3]) - 
         512*MW2^9*MZ2^5*(9*(-1213442503 + 122187592*Pi^2)*CHd[1, 1] + 
           9*(-1213442503 + 122187592*Pi^2)*CHd[2, 2] - 
           10920982527*CHd[3, 3] + 1099688328*Pi^2*CHd[3, 3] - 
           77719840559*CHe[1, 1] + 8935611208*Pi^2*CHe[1, 1] + 
           54067125798*CHe[2, 2] - 6042388512*Pi^2*CHe[2, 2] + 
           54067125798*CHe[3, 3] - 6042388512*Pi^2*CHe[3, 3] - 
           19518202389*CHl1[1, 1] + 2267434504*Pi^2*CHl1[1, 1] + 
           17484691446*CHl1[2, 2] - 1857469728*Pi^2*CHl1[2, 2] + 
           17484691446*CHl1[3, 3] - 1857469728*Pi^2*CHl1[3, 3] - 
           13119663799*CHl3[1, 1] + 1638850232*Pi^2*CHl3[1, 1] + 
           19418627846*CHl3[2, 2] - 2486054000*Pi^2*CHl3[2, 2] + 
           24705991182*CHl3[3, 3] - 2707527072*Pi^2*CHl3[3, 3] + 
           11222251551*CHq1[1, 1] - 1127507112*Pi^2*CHq1[1, 1] + 
           11222251551*CHq1[2, 2] - 1127507112*Pi^2*CHq1[2, 2] - 
           3829968951*CHq1[3, 3] + 410665608*Pi^2*CHq1[3, 3] - 
           18189073323*CHq3[1, 1] + 1948838328*Pi^2*CHq3[1, 1] - 
           18189073323*CHq3[2, 2] + 1948838328*Pi^2*CHq3[2, 2] - 
           3880480557*CHq3[3, 3] + 410665608*Pi^2*CHq3[3, 3] + 
           21538457946*CHu[1, 1] - 2161845936*Pi^2*CHu[1, 1] + 
           21538457946*CHu[2, 2] - 2161845936*Pi^2*CHu[2, 2] + 
           363642096*CHu[3, 3]) + 128*MW2^8*MZ2^6*
          (9*(-5376742055 + 573030704*Pi^2)*CHd[1, 1] + 
           9*(-5376742055 + 573030704*Pi^2)*CHd[2, 2] - 
           48390678495*CHd[3, 3] + 5157276336*Pi^2*CHd[3, 3] - 
           364282322383*CHe[1, 1] + 43815986736*Pi^2*CHe[1, 1] + 
           253867828956*CHe[2, 2] - 29501972928*Pi^2*CHe[2, 2] + 
           253867828956*CHe[3, 3] - 29501972928*Pi^2*CHe[3, 3] - 
           61196697787*CHl1[1, 1] + 7408562464*Pi^2*CHl1[1, 1] + 
           50441860284*CHl1[2, 2] - 6452799552*Pi^2*CHl1[2, 2] + 
           50441860284*CHl1[3, 3] - 6452799552*Pi^2*CHl1[3, 3] - 
           38953640060*CHl3[1, 1] + 5263798880*Pi^2*CHl3[1, 1] + 
           77777153291*CHl3[2, 2] - 8597563136*Pi^2*CHl3[2, 2] + 
           111145124412*CHl3[3, 3] - 10988806848*Pi^2*CHl3[3, 3] + 
           50123077983*CHq1[1, 1] - 5332696848*Pi^2*CHq1[1, 1] + 
           50123077983*CHq1[2, 2] - 5332696848*Pi^2*CHq1[2, 2] - 
           11081847135*CHq1[3, 3] + 1259599680*Pi^2*CHq1[3, 3] - 
           69584231781*CHq3[1, 1] + 7851896208*Pi^2*CHq3[1, 1] - 
           69584231781*CHq3[2, 2] + 7851896208*Pi^2*CHq3[2, 2] - 
           11554754991*CHq3[3, 3] + 1259599680*Pi^2*CHq3[3, 3] + 
           99498268062*CHu[1, 1] - 10606968288*Pi^2*CHu[1, 1] + 
           99498268062*CHu[2, 2] - 10606968288*Pi^2*CHu[2, 2] + 
           1929444936*CHu[3, 3]) - 64*MW2^7*MZ2^7*
          (12*(-6797291683 + 752257524*Pi^2)*CHd[1, 1] + 
           12*(-6797291683 + 752257524*Pi^2)*CHd[2, 2] - 
           81567500196*CHd[3, 3] + 9027090288*Pi^2*CHd[3, 3] - 
           657078944710*CHe[1, 1] + 80553863952*Pi^2*CHe[1, 1] + 
           455245780266*CHe[2, 2] - 53783564064*Pi^2*CHe[2, 2] + 
           455245780266*CHe[3, 3] - 53783564064*Pi^2*CHe[3, 3] - 
           65381760872*CHl1[1, 1] + 8012641504*Pi^2*CHl1[1, 1] + 
           50960686914*CHl1[2, 2] - 8073685536*Pi^2*CHl1[2, 2] + 
           50960686914*CHl1[3, 3] - 8073685536*Pi^2*CHl1[3, 3] - 
           35547996071*CHl3[1, 1] + 5664000848*Pi^2*CHl3[1, 1] + 
           119077100997*CHl3[2, 2] - 10422326192*Pi^2*CHl3[2, 2] + 
           183105273726*CHl3[3, 3] - 16569324192*Pi^2*CHl3[3, 3] + 
           83702657388*CHq1[1, 1] - 9266409072*Pi^2*CHq1[1, 1] + 
           83702657388*CHq1[2, 2] - 9266409072*Pi^2*CHq1[2, 2] - 
           9858050904*CHq1[3, 3] + 1175194080*Pi^2*CHq1[3, 3] - 
           100739619990*CHq3[1, 1] + 11616797232*Pi^2*CHq3[1, 1] - 
           100739619990*CHq3[2, 2] + 11616797232*Pi^2*CHq3[2, 2] - 
           10979976990*CHq3[3, 3] + 1175194080*Pi^2*CHq3[3, 3] + 
           174453175212*CHu[1, 1] - 19326408768*Pi^2*CHu[1, 1] + 
           174453175212*CHu[2, 2] - 19326408768*Pi^2*CHu[2, 2] + 
           3144102480*CHu[3, 3]) - 8*MW2^5*MZ2^9*
          (3*(-69975288491 + 7994544528*Pi^2)*CHd[1, 1] + 
           3*(-69975288491 + 7994544528*Pi^2)*CHd[2, 2] - 
           209925865473*CHd[3, 3] + 23983633584*Pi^2*CHd[3, 3] - 
           1928349282967*CHe[1, 1] + 236564656464*Pi^2*CHe[1, 1] + 
           1291904866854*CHe[2, 2] - 153439503264*Pi^2*CHe[2, 2] + 
           1291904866854*CHe[3, 3] - 153439503264*Pi^2*CHe[3, 3] + 
           18973002185*CHl1[1, 1] - 2589737200*Pi^2*CHl1[1, 1] + 
           27208673766*CHl1[2, 2] - 9268730784*Pi^2*CHl1[2, 2] + 
           27208673766*CHl1[3, 3] - 9268730784*Pi^2*CHl1[3, 3] + 
           29502438979*CHl3[1, 1] - 250630592*Pi^2*CHl3[1, 1] + 
           201177103064*CHl3[2, 2] - 6929624176*Pi^2*CHl3[2, 2] + 
           382691419254*CHl3[3, 3] - 30858697632*Pi^2*CHl3[3, 3] + 
           206910424041*CHq1[1, 1] - 23790068208*Pi^2*CHq1[1, 1] + 
           206910424041*CHq1[2, 2] - 23790068208*Pi^2*CHq1[2, 2] + 
           17000892483*CHq1[3, 3] - 1547281872*Pi^2*CHq1[3, 3] - 
           175696481871*CHq3[1, 1] + 20695504464*Pi^2*CHq3[1, 1] - 
           175696481871*CHq3[2, 2] + 20695504464*Pi^2*CHq3[2, 2] + 
           13637609595*CHq3[3, 3] - 1547281872*Pi^2*CHq3[3, 3] + 
           476315993082*CHu[1, 1] - 54519879456*Pi^2*CHu[1, 1] + 
           476315993082*CHu[2, 2] - 54519879456*Pi^2*CHu[2, 2] + 
           3319408920*CHu[3, 3]) + 16*MW2^6*MZ2^8*
          (9*(-23515686961 + 2657393824*Pi^2)*CHd[1, 1] + 
           9*(-23515686961 + 2657393824*Pi^2)*CHd[2, 2] - 
           211641182649*CHd[3, 3] + 23916544416*Pi^2*CHd[3, 3] - 
           1823321697959*CHe[1, 1] + 224513448288*Pi^2*CHe[1, 1] + 
           1246765062438*CHe[2, 2] - 148041809088*Pi^2*CHe[2, 2] + 
           1246765062438*CHe[3, 3] - 148041809088*Pi^2*CHe[3, 3] - 
           74897885001*CHl1[1, 1] + 9069672704*Pi^2*CHl1[1, 1] + 
           68841656406*CHl1[2, 2] - 14534094336*Pi^2*CHl1[2, 2] + 
           68841656406*CHl1[3, 3] - 14534094336*Pi^2*CHl1[3, 3] - 
           24260716867*CHl3[1, 1] + 6826596736*Pi^2*CHl3[1, 1] + 
           265494051920*CHl3[2, 2] - 16777170304*Pi^2*CHl3[2, 2] + 
           440886984702*CHl3[3, 3] - 37261940736*Pi^2*CHl3[3, 3] + 
           213080685273*CHq1[1, 1] - 24165015552*Pi^2*CHq1[1, 1] + 
           213080685273*CHq1[2, 2] - 24165015552*Pi^2*CHq1[2, 2] - 
           3943308795*CHq1[3, 3] + 682949952*Pi^2*CHq1[3, 3] - 
           219431609163*CHq3[1, 1] + 25530915456*Pi^2*CHq3[1, 1] - 
           219431609163*CHq3[2, 2] + 25530915456*Pi^2*CHq3[2, 2] - 
           7281420303*CHq3[3, 3] + 682949952*Pi^2*CHq3[3, 3] + 
           468096596154*CHu[1, 1] - 52964118144*Pi^2*CHu[1, 1] + 
           468096596154*CHu[2, 2] - 52964118144*Pi^2*CHu[2, 2] + 
           6312450648*CHu[3, 3])) + MT2^2*MW2^2*
        (23592960*MW2^15*(366*CHd[1, 1] + 366*CHd[2, 2] + 366*CHd[3, 3] - 
           9394*CHe[1, 1] + 4026*CHe[2, 2] + 4026*CHe[3, 3] - 
           9394*CHl1[1, 1] + 4026*CHl1[2, 2] + 4026*CHl1[3, 3] - 
           8969*CHl3[1, 1] + 4451*CHl3[2, 2] + 4026*CHl3[3, 3] - 
           366*CHq1[1, 1] - 366*CHq1[2, 2] + 366*CHq1[3, 3] + 
           1818*CHq3[1, 1] + 1818*CHq3[2, 2] + 366*CHq3[3, 3] - 
           732*CHu[1, 1] - 732*CHu[2, 2]) + 2*MZ2^15*
          (90*(-1795861 + 217368*Pi^2)*CHd[1, 1] + 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] - 161627490*CHd[3, 3] + 
           19563120*Pi^2*CHd[3, 3] - 1943980278*CHe[1, 1] + 
           234294224*Pi^2*CHe[1, 1] + 1107941652*CHe[2, 2] - 
           133745376*Pi^2*CHe[2, 2] + 1107941652*CHe[3, 3] - 
           133745376*Pi^2*CHe[3, 3] + 355443531*CHl1[1, 1] - 
           43478648*Pi^2*CHl1[1, 1] + 28691172*CHl1[2, 2] - 
           2927136*Pi^2*CHl1[2, 2] + 28691172*CHl1[3, 3] - 
           2927136*Pi^2*CHl1[3, 3] + 94854039*CHl3[1, 1] - 
           10930360*Pi^2*CHl3[1, 1] - 244374504*CHl3[2, 2] + 
           29621152*Pi^2*CHl3[2, 2] + 155509290*CHq1[1, 1] - 
           18821520*Pi^2*CHq1[1, 1] + 155509290*CHq1[2, 2] - 
           18821520*Pi^2*CHq1[2, 2] + 77754645*CHq1[3, 3] - 
           9410760*Pi^2*CHq1[3, 3] + 77569245*CHq3[3, 3] - 
           9410760*Pi^2*CHq3[3, 3] + 372200580*CHu[1, 1] - 
           45059040*Pi^2*CHu[1, 1] + 372200580*CHu[2, 2] - 
           45059040*Pi^2*CHu[2, 2]) - 1966080*MW2^14*MZ2*
          ((-67890 + 7056*Pi^2)*CHd[1, 1] + (-67890 + 7056*Pi^2)*CHd[2, 2] - 
           67890*CHd[3, 3] + 7056*Pi^2*CHd[3, 3] - 1072210*CHe[1, 1] + 
           50576*Pi^2*CHe[1, 1] + 630930*CHe[2, 2] - 33744*Pi^2*CHe[2, 2] + 
           630930*CHe[3, 3] - 33744*Pi^2*CHe[3, 3] - 934930*CHl1[1, 1] + 
           50576*Pi^2*CHl1[1, 1] + 666570*CHl1[2, 2] - 
           33744*Pi^2*CHl1[2, 2] + 666570*CHl1[3, 3] - 
           33744*Pi^2*CHl1[3, 3] - 558101*CHl3[1, 1] + 
           42336*Pi^2*CHl3[1, 1] + 548399*CHl3[2, 2] - 
           41984*Pi^2*CHl3[2, 2] + 350166*CHl3[3, 3] - 
           33744*Pi^2*CHl3[3, 3] + 37650*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] + 
           37650*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 81066*CHq1[3, 3] + 
           7056*Pi^2*CHq1[3, 3] - 224154*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
           224154*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 87654*CHq3[3, 3] + 
           7056*Pi^2*CHq3[3, 3] + 108780*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] + 
           108780*CHu[2, 2] - 11232*Pi^2*CHu[2, 2]) - 8*MW2^6*MZ2^9*
          (3*(-34771343645 + 4158689136*Pi^2)*CHd[1, 1] + 
           3*(-34771343645 + 4158689136*Pi^2)*CHd[2, 2] - 
           104314030935*CHd[3, 3] + 12476067408*Pi^2*CHd[3, 3] - 
           1309255210161*CHe[1, 1] + 155749974960*Pi^2*CHe[1, 1] + 
           804353096922*CHe[2, 2] - 94308286560*Pi^2*CHe[2, 2] + 
           804353096922*CHe[3, 3] - 94308286560*Pi^2*CHe[3, 3] + 
           274554839911*CHl1[1, 1] - 34972760016*Pi^2*CHl1[1, 1] - 
           100211624454*CHl1[2, 2] + 10862103072*Pi^2*CHl1[2, 2] - 
           100211624454*CHl1[3, 3] + 10862103072*Pi^2*CHl1[3, 3] + 
           159219947601*CHl3[1, 1] - 20808204480*Pi^2*CHl3[1, 1] - 
           73653046252*CHl3[2, 2] + 25026658608*Pi^2*CHl3[2, 2] + 
           32685933066*CHl3[3, 3] + 2631993888*Pi^2*CHl3[3, 3] + 
           89927146383*CHq1[1, 1] - 11113336656*Pi^2*CHq1[1, 1] + 
           89927146383*CHq1[2, 2] - 11113336656*Pi^2*CHq1[2, 2] + 
           70432186449*CHq1[3, 3] - 7259833584*Pi^2*CHq1[3, 3] + 
           35716432743*CHq3[1, 1] - 3406330512*Pi^2*CHq3[1, 1] + 
           35716432743*CHq3[2, 2] - 3406330512*Pi^2*CHq3[2, 2] + 
           68203627725*CHq3[3, 3] - 7259833584*Pi^2*CHq3[3, 3] + 
           272109906534*CHu[1, 1] - 32511000672*Pi^2*CHu[1, 1] + 
           272109906534*CHu[2, 2] - 32511000672*Pi^2*CHu[2, 2] - 
           8934251364*CHu[3, 3]) + 16*MW2^7*MZ2^8*
          (3*(-81744831163 + 9545757408*Pi^2)*CHd[1, 1] + 
           3*(-81744831163 + 9545757408*Pi^2)*CHd[2, 2] - 
           245234493489*CHd[3, 3] + 28637272224*Pi^2*CHd[3, 3] - 
           2368548106875*CHe[1, 1] + 291402177888*Pi^2*CHe[1, 1] + 
           1589925373758*CHe[2, 2] - 188673427392*Pi^2*CHe[2, 2] + 
           1589925373758*CHe[3, 3] - 188673427392*Pi^2*CHe[3, 3] + 
           94186334935*CHl1[1, 1] - 14231606400*Pi^2*CHl1[1, 1] - 
           43756712082*CHl1[2, 2] - 3013065600*Pi^2*CHl1[2, 2] - 
           43756712082*CHl1[3, 3] - 3013065600*Pi^2*CHl1[3, 3] + 
           99950914767*CHl3[1, 1] - 8824418496*Pi^2*CHl3[1, 1] + 
           234774986234*CHl3[2, 2] + 2394122304*Pi^2*CHl3[2, 2] + 
           451099839510*CHl3[3, 3] - 30941741952*Pi^2*CHl3[3, 3] + 
           238625631345*CHq1[1, 1] - 28180866240*Pi^2*CHq1[1, 1] + 
           238625631345*CHq1[2, 2] - 28180866240*Pi^2*CHq1[2, 2] + 
           43133750577*CHq1[3, 3] - 4222482624*Pi^2*CHq1[3, 3] - 
           168206667219*CHq3[1, 1] + 19735900992*Pi^2*CHq3[1, 1] - 
           168206667219*CHq3[2, 2] + 19735900992*Pi^2*CHq3[2, 2] + 
           38968219209*CHq3[3, 3] - 4222482624*Pi^2*CHq3[3, 3] + 
           575072481066*CHu[1, 1] - 67082087808*Pi^2*CHu[1, 1] + 
           575072481066*CHu[2, 2] - 67082087808*Pi^2*CHu[2, 2] - 
           5398527228*CHu[3, 3]) - 32*MW2^8*MZ2^7*
          (72*(-3661674333 + 422421260*Pi^2)*CHd[1, 1] + 
           72*(-3661674333 + 422421260*Pi^2)*CHd[2, 2] - 
           263640551976*CHd[3, 3] + 30414330720*Pi^2*CHd[3, 3] - 
           2262708010488*CHe[1, 1] + 282602067744*Pi^2*CHe[1, 1] + 
           1567180110396*CHe[2, 2] - 187479960000*Pi^2*CHe[2, 2] + 
           1567180110396*CHe[3, 3] - 187479960000*Pi^2*CHe[3, 3] - 
           117658729196*CHl1[1, 1] + 12282495552*Pi^2*CHl1[1, 1] + 
           61507902540*CHl1[2, 2] - 17555904960*Pi^2*CHl1[2, 2] + 
           61507902540*CHl1[3, 3] - 17555904960*Pi^2*CHl1[3, 3] - 
           28178619117*CHl3[1, 1] + 8494127328*Pi^2*CHl3[1, 1] + 
           370315942391*CHl3[2, 2] - 21344273184*Pi^2*CHl3[2, 2] + 
           602550311604*CHl3[3, 3] - 47922449088*Pi^2*CHl3[3, 3] + 
           268559152344*CHq1[1, 1] - 31058239968*Pi^2*CHq1[1, 1] + 
           268559152344*CHq1[2, 2] - 31058239968*Pi^2*CHq1[2, 2] - 
           2844568344*CHq1[3, 3] + 900757440*Pi^2*CHq1[3, 3] - 
           279591202548*CHq3[1, 1] + 32859754848*Pi^2*CHq3[1, 1] - 
           279591202548*CHq3[2, 2] + 32859754848*Pi^2*CHq3[2, 2] - 
           5989845444*CHq3[3, 3] + 900757440*Pi^2*CHq3[3, 3] + 
           584871112296*CHu[1, 1] - 67364285184*Pi^2*CHu[1, 1] + 
           584871112296*CHu[2, 2] - 67364285184*Pi^2*CHu[2, 2] - 
           884162784*CHu[3, 3]) + MW2^2*MZ2^13*
          (6*(-6368988679 + 743758392*Pi^2)*CHd[1, 1] + 
           6*(-6368988679 + 743758392*Pi^2)*CHd[2, 2] - 
           38213932074*CHd[3, 3] + 4462550352*Pi^2*CHd[3, 3] - 
           408915459358*CHe[1, 1] + 49138507632*Pi^2*CHe[1, 1] + 
           253218799812*CHe[2, 2] - 30109563552*Pi^2*CHe[2, 2] + 
           253218799812*CHe[3, 3] - 30109563552*Pi^2*CHe[3, 3] + 
           46779898815*CHl1[1, 1] - 5678363448*Pi^2*CHl1[1, 1] - 
           711603276*CHl1[2, 2] - 425767008*Pi^2*CHl1[2, 2] - 
           711603276*CHl1[3, 3] - 425767008*Pi^2*CHl1[3, 3] + 
           18779708662*CHl3[1, 1] - 2329134392*Pi^2*CHl3[1, 1] - 
           7656543941*CHl3[2, 2] + 2923462048*Pi^2*CHl3[2, 2] + 
           34121264952*CHl3[3, 3] - 2710011840*Pi^2*CHl3[3, 3] + 
           36468106242*CHq1[1, 1] - 4285419696*Pi^2*CHq1[1, 1] + 
           36468106242*CHq1[2, 2] - 4285419696*Pi^2*CHq1[2, 2] + 
           12022699731*CHq1[3, 3] - 1265744520*Pi^2*CHq1[3, 3] - 
           13347386172*CHq3[1, 1] + 1753930656*Pi^2*CHq3[1, 1] - 
           13347386172*CHq3[2, 2] + 1753930656*Pi^2*CHq3[2, 2] + 
           11480057721*CHq3[3, 3] - 1265744520*Pi^2*CHq3[3, 3] + 
           89220320724*CHu[1, 1] - 10448936352*Pi^2*CHu[1, 1] + 
           89220320724*CHu[2, 2] - 10448936352*Pi^2*CHu[2, 2] - 
           397150422*CHu[3, 3]) - 4*MW2^3*MZ2^12*
          (6*(-6435800879 + 738372558*Pi^2)*CHd[1, 1] + 
           6*(-6435800879 + 738372558*Pi^2)*CHd[2, 2] - 
           38614805274*CHd[3, 3] + 4430235348*Pi^2*CHd[3, 3] - 
           380013949573*CHe[1, 1] + 46037433692*Pi^2*CHe[1, 1] + 
           247612658304*CHe[2, 2] - 29288382120*Pi^2*CHe[2, 2] + 
           247612658304*CHe[3, 3] - 29288382120*Pi^2*CHe[3, 3] + 
           22763341778*CHl1[1, 1] - 2836796648*Pi^2*CHl1[1, 1] - 
           507958548*CHl1[2, 2] - 785512440*Pi^2*CHl1[2, 2] - 
           507958548*CHl1[3, 3] - 785512440*Pi^2*CHl1[3, 3] + 
           13976762593*CHl3[1, 1] - 1430964024*Pi^2*CHl3[1, 1] + 
           21332515154*CHl3[2, 2] + 620320184*Pi^2*CHl3[2, 2] + 
           55939472016*CHl3[3, 3] - 4376238216*Pi^2*CHl3[3, 3] + 
           37159985496*CHq1[1, 1] - 4299776316*Pi^2*CHq1[1, 1] + 
           37159985496*CHq1[2, 2] - 4299776316*Pi^2*CHq1[2, 2] + 
           7463130009*CHq1[3, 3] - 717814440*Pi^2*CHq1[3, 3] - 
           23320265166*CHq3[1, 1] + 2864147436*Pi^2*CHq3[1, 1] - 
           23320265166*CHq3[2, 2] + 2864147436*Pi^2*CHq3[2, 2] + 
           6818372097*CHq3[3, 3] - 717814440*Pi^2*CHq3[3, 3] + 
           89636433036*CHu[1, 1] - 10319070312*Pi^2*CHu[1, 1] + 
           89636433036*CHu[2, 2] - 10319070312*Pi^2*CHu[2, 2] - 
           115895709*CHu[3, 3]) + 16384*MW2^13*MZ2^2*
          ((-75608934 + 6729984*Pi^2)*CHd[1, 1] + (-75608934 + 6729984*Pi^2)*
            CHd[2, 2] - 75608934*CHd[3, 3] + 6729984*Pi^2*CHd[3, 3] - 
           590985734*CHe[1, 1] + 49809664*Pi^2*CHe[1, 1] + 
           395385666*CHe[2, 2] - 33369216*Pi^2*CHe[2, 2] + 
           395385666*CHe[3, 3] - 33369216*Pi^2*CHe[3, 3] - 
           389371574*CHl1[1, 1] + 34296064*Pi^2*CHl1[1, 1] + 
           340480626*CHl1[2, 2] - 24815616*Pi^2*CHl1[2, 2] + 
           340480626*CHl1[3, 3] - 24815616*Pi^2*CHl1[3, 3] - 
           199741219*CHl3[1, 1] + 27346464*Pi^2*CHl3[1, 1] + 
           262882981*CHl3[2, 2] - 31765216*Pi^2*CHl3[2, 2] + 
           187017306*CHl3[3, 3] - 26468736*Pi^2*CHl3[3, 3] + 
           61966374*CHq1[1, 1] - 5393664*Pi^2*CHq1[1, 1] + 
           61966374*CHq1[2, 2] - 5393664*Pi^2*CHq1[2, 2] - 
           65658894*CHq1[3, 3] + 5632704*Pi^2*CHq1[3, 3] - 
           206381322*CHq3[1, 1] + 16659072*Pi^2*CHq3[1, 1] - 
           206381322*CHq3[2, 2] + 16659072*Pi^2*CHq3[2, 2] - 
           67517574*CHq3[3, 3] + 5632704*Pi^2*CHq3[3, 3] + 
           131788668*CHu[1, 1] - 11346048*Pi^2*CHu[1, 1] + 
           131788668*CHu[2, 2] - 11346048*Pi^2*CHu[2, 2] - 
           153360*CHu[3, 3]) - 8192*MW2^12*MZ2^3*
          (9*(-59232449 + 5461120*Pi^2)*CHd[1, 1] + 
           9*(-59232449 + 5461120*Pi^2)*CHd[2, 2] - 533092041*CHd[3, 3] + 
           49150080*Pi^2*CHd[3, 3] - 3481383961*CHe[1, 1] + 
           373959680*Pi^2*CHe[1, 1] + 2436754959*CHe[2, 2] - 
           252143520*Pi^2*CHe[2, 2] + 2436754959*CHe[3, 3] - 
           252143520*Pi^2*CHe[3, 3] - 1652504301*CHl1[1, 1] + 
           180610240*Pi^2*CHl1[1, 1] + 1513061739*CHl1[2, 2] - 
           138173280*Pi^2*CHl1[2, 2] + 1513061739*CHl1[3, 3] - 
           138173280*Pi^2*CHl1[3, 3] - 897067874*CHl3[1, 1] + 
           137602464*Pi^2*CHl3[1, 1] + 1222000966*CHl3[2, 2] - 
           181181056*Pi^2*CHl3[2, 2] + 1167667833*CHl3[3, 3] - 
           161215968*Pi^2*CHl3[3, 3] + 500884281*CHq1[1, 1] - 
           45796320*Pi^2*CHq1[1, 1] + 500884281*CHq1[2, 2] - 
           45796320*Pi^2*CHq1[2, 2] - 340299225*CHq1[3, 3] + 
           32491008*Pi^2*CHq1[3, 3] - 1197465345*CHq3[1, 1] + 
           110778336*Pi^2*CHq3[1, 1] - 1197465345*CHq3[2, 2] + 
           110778336*Pi^2*CHq3[2, 2] - 341529291*CHq3[3, 3] + 
           32491008*Pi^2*CHq3[3, 3] + 971410302*CHu[1, 1] - 
           87766560*Pi^2*CHu[1, 1] + 971410302*CHu[2, 2] - 
           87766560*Pi^2*CHu[2, 2] + 1233720*CHu[3, 3]) + 
         2048*MW2^11*MZ2^4*(6*(-729570739 + 72337200*Pi^2)*CHd[1, 1] + 
           6*(-729570739 + 72337200*Pi^2)*CHd[2, 2] - 4377424434*CHd[3, 3] + 
           434023200*Pi^2*CHd[3, 3] - 28628798746*CHe[1, 1] + 
           3414421152*Pi^2*CHe[1, 1] + 20282943213*CHe[2, 2] - 
           2310803520*Pi^2*CHe[2, 2] + 20282943213*CHe[3, 3] - 
           2310803520*Pi^2*CHe[3, 3] - 9570836002*CHl1[1, 1] + 
           1145552832*Pi^2*CHl1[1, 1] + 8267243157*CHl1[2, 2] - 
           913313760*Pi^2*CHl1[2, 2] + 8267243157*CHl1[3, 3] - 
           913313760*Pi^2*CHl1[3, 3] - 5692192754*CHl3[1, 1] + 
           840806896*Pi^2*CHl3[1, 1] + 8022724205*CHl3[2, 2] - 
           1218059696*Pi^2*CHl3[2, 2] + 9980114865*CHl3[3, 3] - 
           1200109728*Pi^2*CHl3[3, 3] + 4413737490*CHq1[1, 1] - 
           436007232*Pi^2*CHq1[1, 1] + 4413737490*CHq1[2, 2] - 
           436007232*Pi^2*CHq1[2, 2] - 1974618054*CHq1[3, 3] + 
           212466528*Pi^2*CHq1[3, 3] - 8210306178*CHq3[1, 1] + 
           860940288*Pi^2*CHq3[1, 1] - 8210306178*CHq3[2, 2] + 
           860940288*Pi^2*CHq3[2, 2] - 1960292766*CHq3[3, 3] + 
           212466528*Pi^2*CHq3[3, 3] + 8334608988*CHu[1, 1] - 
           819862272*Pi^2*CHu[1, 1] + 8334608988*CHu[2, 2] - 
           819862272*Pi^2*CHu[2, 2] + 30153516*CHu[3, 3]) + 
         MW2*MZ2^14*((5312550120 - 631948032*Pi^2)*CHd[1, 1] + 
           (5312550120 - 631948032*Pi^2)*CHd[2, 2] + 5312550120*CHd[3, 3] - 
           631948032*Pi^2*CHd[3, 3] + 60678086340*CHe[1, 1] - 
           7281792256*Pi^2*CHe[1, 1] - 35938973280*CHe[2, 2] + 
           4304810496*Pi^2*CHe[2, 2] - 35938973280*CHe[3, 3] + 
           4304810496*Pi^2*CHe[3, 3] - 9309529614*CHl1[1, 1] + 
           1128581168*Pi^2*CHl1[1, 1] - 275510496*CHl1[2, 2] + 
           61250304*Pi^2*CHl1[2, 2] - 275510496*CHl1[3, 3] + 
           61250304*Pi^2*CHl1[3, 3] - 2922149487*CHl3[1, 1] + 
           372778928*Pi^2*CHl3[1, 1] + 4770955479*CHl3[2, 2] - 
           694551936*Pi^2*CHl3[2, 2] - 2201454240*CHl3[3, 3] + 
           180278592*Pi^2*CHl3[3, 3] - 5077879080*CHq1[1, 1] + 
           605930112*Pi^2*CHq1[1, 1] - 5077879080*CHq1[2, 2] + 
           605930112*Pi^2*CHq1[2, 2] - 2166427392*CHq1[3, 3] + 
           245017296*Pi^2*CHq1[3, 3] + 821441232*CHq3[1, 1] - 
           115895520*Pi^2*CHq3[1, 1] + 821441232*CHq3[2, 2] - 
           115895520*Pi^2*CHq3[2, 2] - 2117017026*CHq3[3, 3] + 
           245017296*Pi^2*CHq3[3, 3] - 12355631760*CHu[1, 1] + 
           1472039424*Pi^2*CHu[1, 1] - 12355631760*CHu[2, 2] + 
           1472039424*Pi^2*CHu[2, 2] + 48745986*CHu[3, 3]) - 
         256*MW2^10*MZ2^5*(18*(-2676985817 + 284999768*Pi^2)*CHd[1, 1] + 
           18*(-2676985817 + 284999768*Pi^2)*CHd[2, 2] - 
           48185744706*CHd[3, 3] + 5129995824*Pi^2*CHd[3, 3] - 
           339234766434*CHe[1, 1] + 42151148720*Pi^2*CHe[1, 1] + 
           240348541020*CHe[2, 2] - 28503734976*Pi^2*CHe[2, 2] + 
           240348541020*CHe[3, 3] - 28503734976*Pi^2*CHe[3, 3] - 
           76582609654*CHl1[1, 1] + 9360009776*Pi^2*CHl1[1, 1] + 
           58381081980*CHl1[2, 2] - 7806532032*Pi^2*CHl1[2, 2] + 
           58381081980*CHl1[3, 3] - 7806532032*Pi^2*CHl1[3, 3] - 
           46124261877*CHl3[1, 1] + 6678212048*Pi^2*CHl3[1, 1] + 
           80290487017*CHl3[2, 2] - 10488329760*Pi^2*CHl3[2, 2] + 
           116191134732*CHl3[3, 3] - 12003789504*Pi^2*CHl3[3, 3] + 
           50146867458*CHq1[1, 1] - 5317250544*Pi^2*CHq1[1, 1] + 
           50146867458*CHq1[2, 2] - 5317250544*Pi^2*CHq1[2, 2] - 
           14179657074*CHq1[3, 3] + 1686234672*Pi^2*CHq1[3, 3] - 
           76370798970*CHq3[1, 1] + 8689719888*Pi^2*CHq3[1, 1] - 
           76370798970*CHq3[2, 2] + 8689719888*Pi^2*CHq3[2, 2] - 
           14146912686*CHq3[3, 3] + 1686234672*Pi^2*CHq3[3, 3] + 
           96301783404*CHu[1, 1] - 10233167904*Pi^2*CHu[1, 1] + 
           96301783404*CHu[2, 2] - 10233167904*Pi^2*CHu[2, 2] + 
           415844112*CHu[3, 3]) + 128*MW2^9*MZ2^6*
          (3*(-31429512481 + 3524401488*Pi^2)*CHd[1, 1] + 
           3*(-31429512481 + 3524401488*Pi^2)*CHd[2, 2] - 
           94288537443*CHd[3, 3] + 10573204464*Pi^2*CHd[3, 3] - 
           731084295879*CHe[1, 1] + 91784531824*Pi^2*CHe[1, 1] + 
           514341958476*CHe[2, 2] - 61683726528*Pi^2*CHe[2, 2] + 
           514341958476*CHe[3, 3] - 61683726528*Pi^2*CHe[3, 3] - 
           98998218043*CHl1[1, 1] + 11785090880*Pi^2*CHl1[1, 1] + 
           63805430316*CHl1[2, 2] - 10842403392*Pi^2*CHl1[2, 2] + 
           63805430316*CHl1[3, 3] - 10842403392*Pi^2*CHl1[3, 3] - 
           52360897815*CHl3[1, 1] + 8223947584*Pi^2*CHl3[1, 1] + 
           148935054904*CHl3[2, 2] - 14403546688*Pi^2*CHl3[2, 2] + 
           230244046716*CHl3[3, 3] - 20729039808*Pi^2*CHl3[3, 3] + 
           98279014755*CHq1[1, 1] - 10989817488*Pi^2*CHq1[1, 1] + 
           98279014755*CHq1[2, 2] - 10989817488*Pi^2*CHq1[2, 2] - 
           14531741391*CHq1[3, 3] + 1883484576*Pi^2*CHq1[3, 3] - 
           125487160425*CHq3[1, 1] + 14756786640*Pi^2*CHq3[1, 1] - 
           125487160425*CHq3[2, 2] + 14756786640*Pi^2*CHq3[2, 2] - 
           15045870603*CHq3[3, 3] + 1883484576*Pi^2*CHq3[3, 3] + 
           198470110326*CHu[1, 1] - 22234005216*Pi^2*CHu[1, 1] + 
           198470110326*CHu[2, 2] - 22234005216*Pi^2*CHu[2, 2] + 
           535584996*CHu[3, 3]) + 2*MW2^4*MZ2^11*
          (3*(-59623320553 + 6727546896*Pi^2)*CHd[1, 1] + 
           3*(-59623320553 + 6727546896*Pi^2)*CHd[2, 2] - 
           178869961659*CHd[3, 3] + 20182640688*Pi^2*CHd[3, 3] - 
           1549184184581*CHe[1, 1] + 191193898384*Pi^2*CHe[1, 1] + 
           1079239031358*CHe[2, 2] - 127516370400*Pi^2*CHe[2, 2] + 
           1079239031358*CHe[3, 3] - 127516370400*Pi^2*CHe[3, 3] - 
           54043804635*CHl1[1, 1] + 5850599104*Pi^2*CHl1[1, 1] + 
           22544950542*CHl1[2, 2] - 8618261472*Pi^2*CHl1[2, 2] + 
           22544950542*CHl1[3, 3] - 8618261472*Pi^2*CHl1[3, 3] + 
           11731232168*CHl3[1, 1] + 2205325200*Pi^2*CHl3[1, 1] + 
           257909990885*CHl3[2, 2] - 12263535376*Pi^2*CHl3[2, 2] + 
           389326686558*CHl3[3, 3] - 30822374688*Pi^2*CHl3[3, 3] + 
           177032349651*CHq1[1, 1] - 20148030576*Pi^2*CHq1[1, 1] + 
           177032349651*CHq1[2, 2] - 20148030576*Pi^2*CHq1[2, 2] + 
           1571967723*CHq1[3, 3] + 222084288*Pi^2*CHq1[3, 3] - 
           177520297005*CHq3[1, 1] + 20592199152*Pi^2*CHq3[1, 1] - 
           177520297005*CHq3[2, 2] + 20592199152*Pi^2*CHq3[2, 2] - 
           1568737161*CHq3[3, 3] + 222084288*Pi^2*CHq3[3, 3] + 
           404998573686*CHu[1, 1] - 45786318048*Pi^2*CHu[1, 1] + 
           404998573686*CHu[2, 2] - 45786318048*Pi^2*CHu[2, 2] + 
           2881287240*CHu[3, 3]) - 4*MW2^5*MZ2^10*
          (9*(-8810258147 + 954666608*Pi^2)*CHd[1, 1] + 
           9*(-8810258147 + 954666608*Pi^2)*CHd[2, 2] - 
           79292323323*CHd[3, 3] + 8591999472*Pi^2*CHd[3, 3] - 
           397443395385*CHe[1, 1] + 54340034832*Pi^2*CHe[1, 1] + 
           364595306406*CHe[2, 2] - 43701462048*Pi^2*CHe[2, 2] + 
           364595306406*CHe[3, 3] - 43701462048*Pi^2*CHe[3, 3] - 
           246142529659*CHl1[1, 1] + 29743388256*Pi^2*CHl1[1, 1] + 
           75066231462*CHl1[2, 2] - 13980978336*Pi^2*CHl1[2, 2] + 
           75066231462*CHl1[3, 3] - 13980978336*Pi^2*CHl1[3, 3] - 
           94206189573*CHl3[1, 1] + 16089988800*Pi^2*CHl3[1, 1] + 
           296218008964*CHl3[2, 2] - 27634377792*Pi^2*CHl3[2, 2] + 
           332812471134*CHl3[3, 3] - 28530646368*Pi^2*CHl3[3, 3] + 
           88157840931*CHq1[1, 1] - 9589218480*Pi^2*CHq1[1, 1] + 
           88157840931*CHq1[2, 2] - 9589218480*Pi^2*CHq1[2, 2] - 
           48137591877*CHq1[3, 3] + 5185668960*Pi^2*CHq1[3, 3] - 
           179812309617*CHq3[1, 1] + 19960556400*Pi^2*CHq3[1, 1] - 
           179812309617*CHq3[2, 2] + 19960556400*Pi^2*CHq3[2, 2] - 
           49364447853*CHq3[3, 3] + 5185668960*Pi^2*CHq3[3, 3] + 
           156988561950*CHu[1, 1] - 16774560288*Pi^2*CHu[1, 1] + 
           156988561950*CHu[2, 2] - 16774560288*Pi^2*CHu[2, 2] + 
           7623956712*CHu[3, 3])) + 
       MT2^6*(23592960*MW2^13*(114*CHd[1, 1] + 114*CHd[2, 2] + 
           114*CHd[3, 3] - 2926*CHe[1, 1] + 1254*CHe[2, 2] + 1254*CHe[3, 3] - 
           2926*CHl1[1, 1] + 1254*CHl1[2, 2] + 1254*CHl1[3, 3] - 
           3047*CHl3[1, 1] + 1133*CHl3[2, 2] + 1254*CHl3[3, 3] - 
           114*CHq1[1, 1] - 114*CHq1[2, 2] + 114*CHq1[3, 3] + 
           390*CHq3[1, 1] + 390*CHq3[2, 2] + 114*CHq3[3, 3] - 228*CHu[1, 1] - 
           228*CHu[2, 2]) - 131072*MW2^12*MZ2*((-7554 + 7056*Pi^2)*
            CHd[1, 1] + (-7554 + 7056*Pi^2)*CHd[2, 2] - 7554*CHd[3, 3] + 
           7056*Pi^2*CHd[3, 3] - 4018594*CHe[1, 1] + 50576*Pi^2*CHe[1, 1] + 
           2020386*CHe[2, 2] - 33744*Pi^2*CHe[2, 2] + 2020386*CHe[3, 3] - 
           33744*Pi^2*CHe[3, 3] - 3289954*CHl1[1, 1] + 
           50576*Pi^2*CHl1[1, 1] + 2056026*CHl1[2, 2] - 
           33744*Pi^2*CHl1[2, 2] + 2056026*CHl1[3, 3] - 
           33744*Pi^2*CHl1[3, 3] - 3014759*CHl3[1, 1] + 
           42336*Pi^2*CHl3[1, 1] + 1836221*CHl3[2, 2] - 
           41984*Pi^2*CHl3[2, 2] + 1384806*CHl3[3, 3] - 
           33744*Pi^2*CHl3[3, 3] - 22686*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] - 
           22686*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 69114*CHq1[3, 3] + 
           7056*Pi^2*CHq1[3, 3] - 138762*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
           138762*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 61014*CHq3[3, 3] + 
           7056*Pi^2*CHq3[3, 3] - 11892*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] - 
           11892*CHu[2, 2] - 11232*Pi^2*CHu[2, 2]) + 
         MZ2^13*(-90*(-1736191 + 217368*Pi^2)*CHd[1, 1] - 
           90*(-1736191 + 217368*Pi^2)*CHd[2, 2] + 156257190*CHd[3, 3] - 
           19563120*Pi^2*CHd[3, 3] + 1827581334*CHe[1, 1] - 
           234294224*Pi^2*CHe[1, 1] - 1056746412*CHe[2, 2] + 
           133745376*Pi^2*CHe[2, 2] - 1056746412*CHe[3, 3] + 
           133745376*Pi^2*CHe[3, 3] - 388045383*CHl1[1, 1] + 
           43478648*Pi^2*CHl1[1, 1] + 22504068*CHl1[2, 2] + 
           2927136*Pi^2*CHl1[2, 2] + 22504068*CHl1[3, 3] + 
           2927136*Pi^2*CHl1[3, 3] - 177608256*CHl3[1, 1] + 
           10930360*Pi^2*CHl3[1, 1] + 245417379*CHl3[2, 2] - 
           29621152*Pi^2*CHl3[2, 2] - 150138990*CHq1[1, 1] + 
           18821520*Pi^2*CHq1[1, 1] - 150138990*CHq1[2, 2] + 
           18821520*Pi^2*CHq1[2, 2] - 78406695*CHq1[3, 3] + 
           9410760*Pi^2*CHq1[3, 3] - 80307045*CHq3[3, 3] + 
           9410760*Pi^2*CHq3[3, 3] - 361459980*CHu[1, 1] + 
           45059040*Pi^2*CHu[1, 1] - 361459980*CHu[2, 2] + 
           45059040*Pi^2*CHu[2, 2] - 417150*CHu[3, 3]) + 
         16384*MW2^11*MZ2^2*(6*(-895151 + 76032*Pi^2)*CHd[1, 1] + 
           6*(-895151 + 76032*Pi^2)*CHd[2, 2] - 5370906*CHd[3, 3] + 
           456192*Pi^2*CHd[3, 3] - 115982586*CHe[1, 1] + 
           3374592*Pi^2*CHe[1, 1] + 65044254*CHe[2, 2] - 
           2260608*Pi^2*CHe[2, 2] + 65044254*CHe[3, 3] - 
           2260608*Pi^2*CHe[3, 3] - 73901386*CHl1[1, 1] + 
           2340352*Pi^2*CHl1[1, 1] + 61421934*CHl1[2, 2] - 
           1690368*Pi^2*CHl1[2, 2] + 61421934*CHl1[3, 3] - 
           1690368*Pi^2*CHl1[3, 3] - 63524649*CHl3[1, 1] + 
           1868256*Pi^2*CHl3[1, 1] + 53455471*CHl3[2, 2] - 
           2162464*Pi^2*CHl3[2, 2] + 32692806*CHl3[3, 3] - 
           1800576*Pi^2*CHl3[3, 3] + 4429146*CHq1[1, 1] - 
           364032*Pi^2*CHq1[1, 1] + 4429146*CHq1[2, 2] - 
           364032*Pi^2*CHq1[2, 2] - 6015378*CHq1[3, 3] + 
           383040*Pi^2*CHq1[3, 3] - 17338806*CHq3[1, 1] + 
           1130112*Pi^2*CHq3[1, 1] - 17338806*CHq3[2, 2] + 
           1130112*Pi^2*CHq3[2, 2] - 5693178*CHq3[3, 3] + 
           383040*Pi^2*CHq3[3, 3] + 9417732*CHu[1, 1] - 
           768384*Pi^2*CHu[1, 1] + 9417732*CHu[2, 2] - 768384*Pi^2*
            CHu[2, 2] - 153360*CHu[3, 3]) - 8192*MW2^10*MZ2^3*
          (9*(-5103699 + 379264*Pi^2)*CHd[1, 1] + 9*(-5103699 + 379264*Pi^2)*
            CHd[2, 2] - 45933291*CHd[3, 3] + 3413376*Pi^2*CHd[3, 3] - 
           537503803*CHe[1, 1] + 25938432*Pi^2*CHe[1, 1] + 
           323492781*CHe[2, 2] - 17484384*Pi^2*CHe[2, 2] + 
           323492781*CHe[3, 3] - 17484384*Pi^2*CHe[3, 3] - 
           253405991*CHl1[1, 1] + 12772672*Pi^2*CHl1[1, 1] + 
           261023313*CHl1[2, 2] - 9734304*Pi^2*CHl1[2, 2] + 
           261023313*CHl1[3, 3] - 9734304*Pi^2*CHl1[3, 3] - 
           220710335*CHl3[1, 1] + 9762016*Pi^2*CHl3[1, 1] + 
           218004969*CHl3[2, 2] - 12744960*Pi^2*CHl3[2, 2] + 
           129875811*CHl3[3, 3] - 11299872*Pi^2*CHl3[3, 3] + 
           43470459*CHq1[1, 1] - 3159072*Pi^2*CHq1[1, 1] + 
           43470459*CHq1[2, 2] - 3159072*Pi^2*CHq1[2, 2] - 
           34461723*CHq1[3, 3] + 2283264*Pi^2*CHq1[3, 3] - 
           111595131*CHq3[1, 1] + 7725600*Pi^2*CHq3[1, 1] - 
           111595131*CHq3[2, 2] + 7725600*Pi^2*CHq3[2, 2] - 
           33608553*CHq3[3, 3] + 2283264*Pi^2*CHq3[3, 3] + 
           85137642*CHu[1, 1] - 6079968*Pi^2*CHu[1, 1] + 85137642*CHu[2, 2] - 
           6079968*Pi^2*CHu[2, 2] + 894840*CHu[3, 3]) + 
         4*MW2*MZ2^12*(6*(-99825035 + 12350454*Pi^2)*CHd[1, 1] + 
           6*(-99825035 + 12350454*Pi^2)*CHd[2, 2] - 598950210*CHd[3, 3] + 
           74102724*Pi^2*CHd[3, 3] - 6622729029*CHe[1, 1] + 
           851650476*Pi^2*CHe[1, 1] + 3987156840*CHe[2, 2] - 
           504664968*Pi^2*CHe[2, 2] + 3987156840*CHe[3, 3] - 
           504664968*Pi^2*CHe[3, 3] + 1250093934*CHl1[1, 1] - 
           130202984*Pi^2*CHl1[1, 1] - 200963388*CHl1[2, 2] - 
           6924504*Pi^2*CHl1[2, 2] - 200963388*CHl1[3, 3] - 
           6924504*Pi^2*CHl1[3, 3] + 688666167*CHl3[1, 1] - 
           43864776*Pi^2*CHl3[1, 1] - 591657840*CHl3[2, 2] + 
           79413704*Pi^2*CHl3[2, 2] + 244668000*CHl3[3, 3] - 
           22534824*Pi^2*CHl3[3, 3] + 571145880*CHq1[1, 1] - 
           71035884*Pi^2*CHq1[1, 1] + 571145880*CHq1[2, 2] - 
           71035884*Pi^2*CHq1[2, 2] + 240350313*CHq1[3, 3] - 
           28274472*Pi^2*CHq1[3, 3] - 95940954*CHq3[1, 1] + 
           14486940*Pi^2*CHq3[1, 1] - 95940954*CHq3[2, 2] + 
           14486940*Pi^2*CHq3[2, 2] + 239018967*CHq3[3, 3] - 
           28274472*Pi^2*CHq3[3, 3] + 1401980460*CHu[1, 1] - 
           172740168*Pi^2*CHu[1, 1] + 1401980460*CHu[2, 2] - 
           172740168*Pi^2*CHu[2, 2] + 32556345*CHu[3, 3]) + 
         2048*MW2^9*MZ2^4*(18*(-22468009 + 1735664*Pi^2)*CHd[1, 1] + 
           18*(-22468009 + 1735664*Pi^2)*CHd[2, 2] - 404424162*CHd[3, 3] + 
           31241952*Pi^2*CHd[3, 3] - 3605730362*CHe[1, 1] + 
           245061472*Pi^2*CHe[1, 1] + 2268683055*CHe[2, 2] - 
           165789888*Pi^2*CHe[2, 2] + 2268683055*CHe[3, 3] - 
           165789888*Pi^2*CHe[3, 3] - 1184710962*CHl1[1, 1] + 
           85678656*Pi^2*CHl1[1, 1] + 1430455527*CHl1[2, 2] - 
           67882272*Pi^2*CHl1[2, 2] + 1430455527*CHl1[3, 3] - 
           67882272*Pi^2*CHl1[3, 3] - 1119525070*CHl3[1, 1] + 
           63253008*Pi^2*CHl3[1, 1] + 1160817059*CHl3[2, 2] - 
           90307920*Pi^2*CHl3[2, 2] + 801730251*CHl3[3, 3] - 
           87954528*Pi^2*CHl3[3, 3] + 404526978*CHq1[1, 1] - 
           31140288*Pi^2*CHq1[1, 1] + 404526978*CHq1[2, 2] - 
           31140288*Pi^2*CHq1[2, 2] - 214474878*CHq1[3, 3] + 
           15790752*Pi^2*CHq1[3, 3] - 784273914*CHq3[1, 1] + 
           62721792*Pi^2*CHq3[1, 1] - 784273914*CHq3[2, 2] + 
           62721792*Pi^2*CHq3[2, 2] - 217899918*CHq3[3, 3] + 
           15790752*Pi^2*CHq3[3, 3] + 775831212*CHu[1, 1] - 
           58719744*Pi^2*CHu[1, 1] + 775831212*CHu[2, 2] - 
           58719744*Pi^2*CHu[2, 2] + 33813036*CHu[3, 3]) - 
         256*MW2^8*MZ2^5*(6*(-769214125 + 64981368*Pi^2)*CHd[1, 1] + 
           6*(-769214125 + 64981368*Pi^2)*CHd[2, 2] - 4615284750*CHd[3, 3] + 
           389888208*Pi^2*CHd[3, 3] - 36962632430*CHe[1, 1] + 
           3182146128*Pi^2*CHe[1, 1] + 23926658964*CHe[2, 2] - 
           2151691584*Pi^2*CHe[2, 2] + 23926658964*CHe[3, 3] - 
           2151691584*Pi^2*CHe[3, 3] - 7781732378*CHl1[1, 1] + 
           769887952*Pi^2*CHl1[1, 1] + 10634849268*CHl1[2, 2] - 
           634376256*Pi^2*CHl1[2, 2] + 10634849268*CHl1[3, 3] - 
           634376256*Pi^2*CHl1[3, 3] - 8227178833*CHl3[1, 1] + 
           554335280*Pi^2*CHl3[1, 1] + 8939280913*CHl3[2, 2] - 
           849928928*Pi^2*CHl3[2, 2] + 7988038116*CHl3[3, 3] - 
           942283584*Pi^2*CHl3[3, 3] + 4735627854*CHq1[1, 1] - 
           401178384*Pi^2*CHq1[1, 1] + 4735627854*CHq1[2, 2] - 
           401178384*Pi^2*CHq1[2, 2] - 1720120254*CHq1[3, 3] + 
           139001040*Pi^2*CHq1[3, 3] - 7322636214*CHq3[1, 1] + 
           679180464*Pi^2*CHq3[1, 1] - 7322636214*CHq3[2, 2] + 
           679180464*Pi^2*CHq3[2, 2] - 1854563010*CHq3[3, 3] + 
           139001040*Pi^2*CHq3[3, 3] + 9161994036*CHu[1, 1] - 
           770786784*Pi^2*CHu[1, 1] + 9161994036*CHu[2, 2] - 
           770786784*Pi^2*CHu[2, 2] + 700131024*CHu[3, 3]) - 
         2*MW2^2*MZ2^11*(9*(-950777099 + 115643760*Pi^2)*CHd[1, 1] + 
           9*(-950777099 + 115643760*Pi^2)*CHd[2, 2] - 8556993891*CHd[3, 3] + 
           1040793840*Pi^2*CHd[3, 3] - 89096818453*CHe[1, 1] + 
           11459929296*Pi^2*CHe[1, 1] + 55680541902*CHe[2, 2] - 
           7019606112*Pi^2*CHe[2, 2] + 55680541902*CHe[3, 3] - 
           7019606112*Pi^2*CHe[3, 3] + 14106549069*CHl1[1, 1] - 
           1322229824*Pi^2*CHl1[1, 1] - 3473007714*CHl1[2, 2] - 
           103569504*Pi^2*CHl1[2, 2] - 3473007714*CHl1[3, 3] - 
           103569504*Pi^2*CHl1[3, 3] + 9176698366*CHl3[1, 1] - 
           535542896*Pi^2*CHl3[1, 1] - 3527298365*CHl3[2, 2] + 
           683117424*Pi^2*CHl3[2, 2] + 6875874798*CHl3[3, 3] - 
           632433312*Pi^2*CHl3[3, 3] + 8153202843*CHq1[1, 1] - 
           999863856*Pi^2*CHq1[1, 1] + 8153202843*CHq1[2, 2] - 
           999863856*Pi^2*CHq1[2, 2] + 2437345035*CHq1[3, 3] - 
           295177536*Pi^2*CHq1[3, 3] - 2881056645*CHq3[1, 1] + 
           409508784*Pi^2*CHq3[1, 1] - 2881056645*CHq3[2, 2] + 
           409508784*Pi^2*CHq3[2, 2] + 2303975223*CHq3[3, 3] - 
           295177536*Pi^2*CHq3[3, 3] + 20087487846*CHu[1, 1] - 
           2435725152*Pi^2*CHu[1, 1] + 20087487846*CHu[2, 2] - 
           2435725152*Pi^2*CHu[2, 2] + 1093992840*CHu[3, 3]) + 
         128*MW2^7*MZ2^6*((-9388584033 + 875499984*Pi^2)*CHd[1, 1] + 
           (-9388584033 + 875499984*Pi^2)*CHd[2, 2] - 9388584033*CHd[3, 3] + 
           875499984*Pi^2*CHd[3, 3] - 74051536109*CHe[1, 1] + 
           7490338896*Pi^2*CHe[1, 1] + 48796319268*CHe[2, 2] - 
           5039717952*Pi^2*CHe[2, 2] + 48796319268*CHe[3, 3] - 
           5039717952*Pi^2*CHe[3, 3] - 8532190585*CHl1[1, 1] + 
           1173757312*Pi^2*CHl1[1, 1] + 13427849412*CHl1[2, 2] - 
           1036809408*Pi^2*CHl1[2, 2] + 13427849412*CHl1[3, 3] - 
           1036809408*Pi^2*CHl1[3, 3] - 10179998611*CHl3[1, 1] + 
           831025664*Pi^2*CHl3[1, 1] + 13298537202*CHl3[2, 2] - 
           1379541056*Pi^2*CHl3[2, 2] + 15730057236*CHl3[3, 3] - 
           1820847936*Pi^2*CHl3[3, 3] + 9686926689*CHq1[1, 1] - 
           906068016*Pi^2*CHq1[1, 1] + 9686926689*CHq1[2, 2] - 
           906068016*Pi^2*CHq1[2, 2] - 2358567981*CHq1[3, 3] + 
           196319520*Pi^2*CHq1[3, 3] - 12383984691*CHq3[1, 1] + 
           1298707056*Pi^2*CHq3[1, 1] - 12383984691*CHq3[2, 2] + 
           1298707056*Pi^2*CHq3[2, 2] - 2763650937*CHq3[3, 3] + 
           196319520*Pi^2*CHq3[3, 3] + 19347980466*CHu[1, 1] - 
           1813078944*Pi^2*CHu[1, 1] + 19347980466*CHu[2, 2] - 
           1813078944*Pi^2*CHu[2, 2] + 1994256132*CHu[3, 3]) + 
         4*MW2^3*MZ2^10*(3*(-6319540325 + 750163728*Pi^2)*CHd[1, 1] + 
           3*(-6319540325 + 750163728*Pi^2)*CHd[2, 2] - 
           18958620975*CHd[3, 3] + 2250491184*Pi^2*CHd[3, 3] - 
           185360536677*CHe[1, 1] + 23676130768*Pi^2*CHe[1, 1] + 
           119414861070*CHe[2, 2] - 14919375264*Pi^2*CHe[2, 2] + 
           119414861070*CHe[3, 3] - 14919375264*Pi^2*CHe[3, 3] + 
           22465916065*CHl1[1, 1] - 1733805792*Pi^2*CHl1[1, 1] - 
           6479574258*CHl1[2, 2] - 392905248*Pi^2*CHl1[2, 2] - 
           6479574258*CHl1[3, 3] - 392905248*Pi^2*CHl1[3, 3] + 
           16391176863*CHl3[1, 1] - 776696384*Pi^2*CHl3[1, 1] + 
           1601932820*CHl3[2, 2] + 564204160*Pi^2*CHl3[2, 2] + 
           21808710342*CHl3[3, 3] - 2040913632*Pi^2*CHl3[3, 3] + 
           18224574135*CHq1[1, 1] - 2182725360*Pi^2*CHq1[1, 1] + 
           18224574135*CHq1[2, 2] - 2182725360*Pi^2*CHq1[2, 2] + 
           3159680583*CHq1[3, 3] - 423376992*Pi^2*CHq1[3, 3] - 
           9928901565*CHq3[1, 1] + 1335971376*Pi^2*CHq3[1, 1] - 
           9928901565*CHq3[2, 2] + 1335971376*Pi^2*CHq3[2, 2] + 
           2624158551*CHq3[3, 3] - 423376992*Pi^2*CHq3[3, 3] + 
           44164503462*CHu[1, 1] - 5237223840*Pi^2*CHu[1, 1] + 
           44164503462*CHu[2, 2] - 5237223840*Pi^2*CHu[2, 2] + 
           3739138272*CHu[3, 3]) - 8*MW2^4*MZ2^9*
          (3*(-9737339611 + 1116357648*Pi^2)*CHd[1, 1] + 
           3*(-9737339611 + 1116357648*Pi^2)*CHd[2, 2] - 
           29212018833*CHd[3, 3] + 3349072944*Pi^2*CHd[3, 3] - 
           267888771103*CHe[1, 1] + 33548539344*Pi^2*CHe[1, 1] + 
           176216885910*CHe[2, 2] - 21641620128*Pi^2*CHe[2, 2] + 
           176216885910*CHe[3, 3] - 21641620128*Pi^2*CHe[3, 3] + 
           20632934833*CHl1[1, 1] - 880953136*Pi^2*CHl1[1, 1] - 
           3835562058*CHl1[2, 2] - 1075022880*Pi^2*CHl1[2, 2] - 
           3835562058*CHl1[3, 3] - 1075022880*Pi^2*CHl1[3, 3] + 
           15301915555*CHl3[1, 1] - 340129088*Pi^2*CHl3[1, 1] + 
           14095721064*CHl3[2, 2] - 534198832*Pi^2*CHl3[2, 2] + 
           41378905254*CHl3[3, 3] - 4018152480*Pi^2*CHl3[3, 3] + 
           28592232537*CHq1[1, 1] - 3301885872*Pi^2*CHq1[1, 1] + 
           28592232537*CHq1[2, 2] - 3301885872*Pi^2*CHq1[2, 2] + 
           1597027599*CHq1[3, 3] - 314008848*Pi^2*CHq1[3, 3] - 
           20874287007*CHq3[1, 1] + 2673868176*Pi^2*CHq3[1, 1] - 
           20874287007*CHq3[2, 2] + 2673868176*Pi^2*CHq3[2, 2] + 
           441801363*CHq3[3, 3] - 314008848*Pi^2*CHq3[3, 3] + 
           66783050826*CHu[1, 1] - 7671662496*Pi^2*CHu[1, 1] + 
           66783050826*CHu[2, 2] - 7671662496*Pi^2*CHu[2, 2] + 
           7190550300*CHu[3, 3]) - 32*MW2^6*MZ2^7*
          (72*(-396967143 + 40422724*Pi^2)*CHd[1, 1] + 
           72*(-396967143 + 40422724*Pi^2)*CHd[2, 2] - 28581634296*
            CHd[3, 3] + 2910436128*Pi^2*CHd[3, 3] - 233052547408*CHe[1, 1] + 
           26229274464*Pi^2*CHe[1, 1] + 154942402500*CHe[2, 2] - 
           17481651264*Pi^2*CHe[2, 2] + 154942402500*CHe[3, 3] - 
           17481651264*Pi^2*CHe[3, 3] - 8932402524*CHl1[1, 1] + 
           2266050752*Pi^2*CHl1[1, 1] + 21523141044*CHl1[2, 2] - 
           2400026688*Pi^2*CHl1[2, 2] + 21523141044*CHl1[3, 3] - 
           2400026688*Pi^2*CHl1[3, 3] - 13624583465*CHl3[1, 1] + 
           1600779808*Pi^2*CHl3[1, 1] + 30929223163*CHl3[2, 2] - 
           3065297632*Pi^2*CHl3[2, 2] + 47307624972*CHl3[3, 3] - 
           5171051328*Pi^2*CHl3[3, 3] + 29197023048*CHq1[1, 1] - 
           2981709216*Pi^2*CHq1[1, 1] + 29197023048*CHq1[2, 2] - 
           2981709216*Pi^2*CHq1[2, 2] - 4232905272*CHq1[3, 3] + 
           313022016*Pi^2*CHq1[3, 3] - 31478263596*CHq3[1, 1] + 
           3607753248*Pi^2*CHq3[1, 1] - 31478263596*CHq3[2, 2] + 
           3607753248*Pi^2*CHq3[2, 2] - 5641119612*CHq3[3, 3] + 
           313022016*Pi^2*CHq3[3, 3] + 61233888600*CHu[1, 1] - 
           6280100352*Pi^2*CHu[1, 1] + 61233888600*CHu[2, 2] - 
           6280100352*Pi^2*CHu[2, 2] + 7249468032*CHu[3, 3]) + 
         16*MW2^5*MZ2^8*((-33176885979 + 3619134432*Pi^2)*CHd[1, 1] + 
           (-33176885979 + 3619134432*Pi^2)*CHd[2, 2] - 
           33176885979*CHd[3, 3] + 3619134432*Pi^2*CHd[3, 3] - 
           285802872313*CHe[1, 1] + 34410979872*Pi^2*CHe[1, 1] + 
           189958307754*CHe[2, 2] - 22615701312*Pi^2*CHe[2, 2] + 
           189958307754*CHe[3, 3] - 22615701312*Pi^2*CHe[3, 3] + 
           7029707477*CHl1[1, 1] + 907514240*Pi^2*CHl1[1, 1] + 
           7741331130*CHl1[2, 2] - 1946808192*Pi^2*CHl1[2, 2] + 
           7741331130*CHl1[3, 3] - 1946808192*Pi^2*CHl1[3, 3] + 
           2232063877*CHl3[1, 1] + 725007424*Pi^2*CHl3[1, 1] + 
           26507427782*CHl3[2, 2] - 2129315008*Pi^2*CHl3[2, 2] + 
           52513475058*CHl3[3, 3] - 5383967616*Pi^2*CHl3[3, 3] + 
           33218631003*CHq1[1, 1] - 3640319424*Pi^2*CHq1[1, 1] + 
           33218631003*CHq1[2, 2] - 3640319424*Pi^2*CHq1[2, 2] - 
           1630328061*CHq1[3, 3] + 11381184*Pi^2*CHq1[3, 3] - 
           30043281969*CHq3[1, 1] + 3663081792*Pi^2*CHq3[1, 1] - 
           30043281969*CHq3[2, 2] + 3663081792*Pi^2*CHq3[2, 2] - 
           3204795693*CHq3[3, 3] + 11381184*Pi^2*CHq3[3, 3] + 
           73688370126*CHu[1, 1] - 8080783488*Pi^2*CHu[1, 1] + 
           73688370126*CHu[2, 2] - 8080783488*Pi^2*CHu[2, 2] + 
           8823498516*CHu[3, 3])) - 
       MT2^5*(47185920*MW2^14*(174*CHd[1, 1] + 174*CHd[2, 2] + 
           174*CHd[3, 3] - 4466*CHe[1, 1] + 1914*CHe[2, 2] + 1914*CHe[3, 3] - 
           4466*CHl1[1, 1] + 1914*CHl1[2, 2] + 1914*CHl1[3, 3] - 
           4549*CHl3[1, 1] + 1831*CHl3[2, 2] + 1914*CHl3[3, 3] - 
           174*CHq1[1, 1] - 174*CHq1[2, 2] + 174*CHq1[3, 3] + 
           666*CHq3[1, 1] + 666*CHq3[2, 2] + 174*CHq3[3, 3] - 348*CHu[1, 1] - 
           348*CHu[2, 2]) + MZ2^14*(90*(-1795861 + 217368*Pi^2)*CHd[1, 1] + 
           90*(-1795861 + 217368*Pi^2)*CHd[2, 2] - 161627490*CHd[3, 3] + 
           19563120*Pi^2*CHd[3, 3] - 1943980278*CHe[1, 1] + 
           234294224*Pi^2*CHe[1, 1] + 1107941652*CHe[2, 2] - 
           133745376*Pi^2*CHe[2, 2] + 1107941652*CHe[3, 3] - 
           133745376*Pi^2*CHe[3, 3] + 355443531*CHl1[1, 1] - 
           43478648*Pi^2*CHl1[1, 1] + 28691172*CHl1[2, 2] - 
           2927136*Pi^2*CHl1[2, 2] + 28691172*CHl1[3, 3] - 
           2927136*Pi^2*CHl1[3, 3] + 94854039*CHl3[1, 1] - 
           10930360*Pi^2*CHl3[1, 1] - 244374504*CHl3[2, 2] + 
           29621152*Pi^2*CHl3[2, 2] + 155509290*CHq1[1, 1] - 
           18821520*Pi^2*CHq1[1, 1] + 155509290*CHq1[2, 2] - 
           18821520*Pi^2*CHq1[2, 2] + 77754645*CHq1[3, 3] - 
           9410760*Pi^2*CHq1[3, 3] + 77569245*CHq3[3, 3] - 
           9410760*Pi^2*CHq3[3, 3] + 372200580*CHu[1, 1] - 
           45059040*Pi^2*CHu[1, 1] + 372200580*CHu[2, 2] - 
           45059040*Pi^2*CHu[2, 2]) - 786432*MW2^13*MZ2*
          (6*(-7289 + 1176*Pi^2)*CHd[1, 1] + 6*(-7289 + 1176*Pi^2)*
            CHd[2, 2] - 43734*CHd[3, 3] + 7056*Pi^2*CHd[3, 3] - 
           2216374*CHe[1, 1] + 50576*Pi^2*CHe[1, 1] + 1168806*CHe[2, 2] - 
           33744*Pi^2*CHe[2, 2] + 1168806*CHe[3, 3] - 33744*Pi^2*CHe[3, 3] - 
           1857334*CHl1[1, 1] + 50576*Pi^2*CHl1[1, 1] + 1204446*CHl1[2, 2] - 
           33744*Pi^2*CHl1[2, 2] + 1204446*CHl1[3, 3] - 
           33744*Pi^2*CHl1[3, 3] - 1517624*CHl3[1, 1] + 
           42336*Pi^2*CHl3[1, 1] + 1049156*CHl3[2, 2] - 
           41984*Pi^2*CHl3[2, 2] + 754986*CHl3[3, 3] - 
           33744*Pi^2*CHl3[3, 3] + 13494*CHq1[1, 1] - 4176*Pi^2*CHq1[1, 1] + 
           13494*CHq1[2, 2] - 4176*Pi^2*CHq1[2, 2] - 75054*CHq1[3, 3] + 
           7056*Pi^2*CHq1[3, 3] - 185382*CHq3[1, 1] + 18288*Pi^2*CHq3[1, 1] - 
           185382*CHq3[2, 2] + 18288*Pi^2*CHq3[2, 2] - 75729*CHq3[3, 3] + 
           7056*Pi^2*CHq3[3, 3] + 60468*CHu[1, 1] - 11232*Pi^2*CHu[1, 1] + 
           60468*CHu[2, 2] - 11232*Pi^2*CHu[2, 2]) + 16384*MW2^12*MZ2^2*
          (3*(-10567721 + 931200*Pi^2)*CHd[1, 1] + 
           3*(-10567721 + 931200*Pi^2)*CHd[2, 2] - 31703163*CHd[3, 3] + 
           2793600*Pi^2*CHd[3, 3] - 426020003*CHe[1, 1] + 
           20652160*Pi^2*CHe[1, 1] + 254847057*CHe[2, 2] - 
           13833600*Pi^2*CHe[2, 2] + 254847057*CHe[3, 3] - 
           13833600*Pi^2*CHe[3, 3] - 278526083*CHl1[1, 1] + 
           14446720*Pi^2*CHl1[1, 1] + 233398257*CHl1[2, 2] - 
           10412160*Pi^2*CHl1[2, 2] + 233398257*CHl1[3, 3] - 
           10412160*Pi^2*CHl1[3, 3] - 203260126*CHl3[1, 1] + 
           11548224*Pi^2*CHl3[1, 1] + 194645014*CHl3[2, 2] - 
           13310656*Pi^2*CHl3[2, 2] + 126138849*CHl3[3, 3] - 
           11073408*Pi^2*CHl3[3, 3] + 25810683*CHq1[1, 1] - 
           2217600*Pi^2*CHq1[1, 1] + 25810683*CHq1[2, 2] - 
           2217600*Pi^2*CHq1[2, 2] - 30915195*CHq1[3, 3] + 
           2354688*Pi^2*CHq1[3, 3] - 93078657*CHq3[1, 1] + 
           6926976*Pi^2*CHq3[1, 1] - 93078657*CHq3[2, 2] + 
           6926976*Pi^2*CHq3[2, 2] - 30659775*CHq3[3, 3] + 
           2354688*Pi^2*CHq3[3, 3] + 55245846*CHu[1, 1] - 
           4700160*Pi^2*CHu[1, 1] + 55245846*CHu[2, 2] - 
           4700160*Pi^2*CHu[2, 2] - 383400*CHu[3, 3]) - 
         4096*MW2^11*MZ2^3*(6*(-84203039 + 7130880*Pi^2)*CHd[1, 1] + 
           6*(-84203039 + 7130880*Pi^2)*CHd[2, 2] - 505218234*CHd[3, 3] + 
           42785280*Pi^2*CHd[3, 3] - 4470891978*CHe[1, 1] + 
           324759552*Pi^2*CHe[1, 1] + 2872177050*CHe[2, 2] - 
           218855040*Pi^2*CHe[2, 2] + 2872177050*CHe[3, 3] - 
           218855040*Pi^2*CHe[3, 3] - 2175674434*CHl1[1, 1] + 
           162633472*Pi^2*CHl1[1, 1] + 2108054154*CHl1[2, 2] - 
           123573120*Pi^2*CHl1[2, 2] + 2108054154*CHl1[3, 3] - 
           123573120*Pi^2*CHl1[3, 3] - 1567658763*CHl3[1, 1] + 
           124617216*Pi^2*CHl3[1, 1] + 1734129025*CHl3[2, 2] - 
           161589376*Pi^2*CHl3[2, 2] + 1264834206*CHl3[3, 3] - 
           142800768*Pi^2*CHl3[3, 3] + 471897210*CHq1[1, 1] - 
           39364992*Pi^2*CHq1[1, 1] + 471897210*CHq1[2, 2] - 
           39364992*Pi^2*CHq1[2, 2] - 354729864*CHq1[3, 3] + 
           28931328*Pi^2*CHq1[3, 3] - 1190670786*CHq3[1, 1] + 
           97227648*Pi^2*CHq3[1, 1] - 1190670786*CHq3[2, 2] + 
           97227648*Pi^2*CHq3[2, 2] - 351948594*CHq3[3, 3] + 
           28931328*Pi^2*CHq3[3, 3] + 924392868*CHu[1, 1] - 
           76033152*Pi^2*CHu[1, 1] + 924392868*CHu[2, 2] - 
           76033152*Pi^2*CHu[2, 2] + 4490280*CHu[3, 3]) + 
         MW2*MZ2^13*(-48*(-71907505 + 8620617*Pi^2)*CHd[1, 1] - 
           48*(-71907505 + 8620617*Pi^2)*CHd[2, 2] + 3451560240*CHd[3, 3] - 
           413789616*Pi^2*CHd[3, 3] + 39767352660*CHe[1, 1] - 
           4812367248*Pi^2*CHe[1, 1] - 23381634480*CHe[2, 2] + 
           2821132128*Pi^2*CHe[2, 2] - 23381634480*CHe[3, 3] + 
           2821132128*Pi^2*CHe[3, 3] - 6513998202*CHl1[1, 1] + 
           781683824*Pi^2*CHl1[1, 1] - 153650688*CHl1[2, 2] + 
           45260832*Pi^2*CHl1[2, 2] - 153650688*CHl1[3, 3] + 
           45260832*Pi^2*CHl1[3, 3] - 2141896761*CHl3[1, 1] + 
           241041264*Pi^2*CHl3[1, 1] + 3610374597*CHl3[2, 2] - 
           495381728*Pi^2*CHl3[2, 2] - 1100727120*CHl3[3, 3] + 
           90139296*Pi^2*CHl3[3, 3] - 3303633720*CHq1[1, 1] + 
           397072656*Pi^2*CHq1[1, 1] - 3303633720*CHq1[2, 2] + 
           397072656*Pi^2*CHq1[2, 2] - 1472652336*CHq1[3, 3] + 
           169562448*Pi^2*CHq1[3, 3] + 410720616*CHq3[1, 1] - 
           57947760*Pi^2*CHq3[1, 1] + 410720616*CHq3[2, 2] - 
           57947760*Pi^2*CHq3[2, 2] - 1451817378*CHq3[3, 3] + 
           169562448*Pi^2*CHq3[3, 3] - 8013114240*CHu[1, 1] + 
           961314912*Pi^2*CHu[1, 1] - 8013114240*CHu[2, 2] + 
           961314912*Pi^2*CHu[2, 2] + 23330118*CHu[3, 3]) + 
         MW2^2*MZ2^12*(54*(-603049081 + 71482464*Pi^2)*CHd[1, 1] + 
           54*(-603049081 + 71482464*Pi^2)*CHd[2, 2] - 32564650374*
            CHd[3, 3] + 3860053056*Pi^2*CHd[3, 3] - 356567922386*CHe[1, 1] + 
           43359470016*Pi^2*CHe[1, 1] + 217088442108*CHe[2, 2] - 
           26151171456*Pi^2*CHe[2, 2] + 217088442108*CHe[3, 3] - 
           26151171456*Pi^2*CHe[3, 3] + 49219429770*CHl1[1, 1] - 
           5769331264*Pi^2*CHl1[1, 1] - 1733542596*CHl1[2, 2] - 
           373327104*Pi^2*CHl1[2, 2] - 1733542596*CHl1[3, 3] - 
           373327104*Pi^2*CHl1[3, 3] + 20170416689*CHl3[1, 1] - 
           2123840416*Pi^2*CHl3[1, 1] - 16933836013*CHl3[2, 2] + 
           3272163744*Pi^2*CHl3[2, 2] + 22259557956*CHl3[3, 3] - 
           1805702400*Pi^2*CHl3[3, 3] + 31089764358*CHq1[1, 1] - 
           3704588928*Pi^2*CHq1[1, 1] + 31089764358*CHq1[2, 2] - 
           3704588928*Pi^2*CHq1[2, 2] + 11496231864*CHq1[3, 3] - 
           1268942400*Pi^2*CHq1[3, 3] - 8661624606*CHq3[1, 1] + 
           1166704128*Pi^2*CHq3[1, 1] - 8661624606*CHq3[2, 2] + 
           1166704128*Pi^2*CHq3[2, 2] + 11138982714*CHq3[3, 3] - 
           1268942400*Pi^2*CHq3[3, 3] + 75974221836*CHu[1, 1] - 
           9017214336*Pi^2*CHu[1, 1] + 75974221836*CHu[2, 2] - 
           9017214336*Pi^2*CHu[2, 2] + 64908594*CHu[3, 3]) + 
         2048*MW2^10*MZ2^4*(9*(-250360915 + 22345024*Pi^2)*CHd[1, 1] + 
           9*(-250360915 + 22345024*Pi^2)*CHd[2, 2] - 2253248235*CHd[3, 3] + 
           201105216*Pi^2*CHd[3, 3] - 17104362787*CHe[1, 1] + 
           1574122560*Pi^2*CHe[1, 1] + 11414724114*CHe[2, 2] - 
           1064676864*Pi^2*CHe[2, 2] + 11414724114*CHe[3, 3] - 
           1064676864*Pi^2*CHe[3, 3] - 5977253999*CHl1[1, 1] + 
           565162624*Pi^2*CHl1[1, 1] + 6135481074*CHl1[2, 2] - 
           446230848*Pi^2*CHl1[2, 2] + 6135481074*CHl1[3, 3] - 
           446230848*Pi^2*CHl1[3, 3] - 4494986705*CHl3[1, 1] + 
           418566112*Pi^2*CHl3[1, 1] + 5305946208*CHl3[2, 2] - 
           592827360*Pi^2*CHl3[2, 2] + 4877535030*CHl3[3, 3] - 
           572926656*Pi^2*CHl3[3, 3] + 2244013803*CHq1[1, 1] - 
           199478016*Pi^2*CHq1[1, 1] + 2244013803*CHq1[2, 2] - 
           199478016*Pi^2*CHq1[2, 2] - 1146315549*CHq1[3, 3] + 
           103877568*Pi^2*CHq1[3, 3] - 4396376925*CHq3[1, 1] + 
           407233152*Pi^2*CHq3[1, 1] - 4396376925*CHq3[2, 2] + 
           407233152*Pi^2*CHq3[2, 2] - 1151469771*CHq3[3, 3] + 
           103877568*Pi^2*CHq3[3, 3] + 4281478038*CHu[1, 1] - 
           376638336*Pi^2*CHu[1, 1] + 4281478038*CHu[2, 2] - 
           376638336*Pi^2*CHu[2, 2] + 84560550*CHu[3, 3]) - 
         512*MW2^9*MZ2^5*(18*(-748618253 + 71924024*Pi^2)*CHd[1, 1] + 
           18*(-748618253 + 71924024*Pi^2)*CHd[2, 2] - 13475128554*
            CHd[3, 3] + 1294632432*Pi^2*CHd[3, 3] - 99540901130*CHe[1, 1] + 
           10526684272*Pi^2*CHe[1, 1] + 67738238172*CHe[2, 2] - 
           7118234304*Pi^2*CHe[2, 2] + 67738238172*CHe[3, 3] - 
           7118234304*Pi^2*CHe[3, 3] - 24018462720*CHl1[1, 1] + 
           2652378480*Pi^2*CHl1[1, 1] + 24509898972*CHl1[2, 2] - 
           2174657856*Pi^2*CHl1[2, 2] + 24509898972*CHl1[3, 3] - 
           2174657856*Pi^2*CHl1[3, 3] - 18629376757*CHl3[1, 1] + 
           1916017872*Pi^2*CHl3[1, 1] + 24809321795*CHl3[2, 2] - 
           2911018464*Pi^2*CHl3[2, 2] + 28579936824*CHl3[3, 3] - 
           3178668864*Pi^2*CHl3[3, 3] + 13836569130*CHq1[1, 1] - 
           1328096304*Pi^2*CHq1[1, 1] + 13836569130*CHq1[2, 2] - 
           1328096304*Pi^2*CHq1[2, 2] - 4840322742*CHq1[3, 3] + 
           480166128*Pi^2*CHq1[3, 3] - 22225214538*CHq3[1, 1] + 
           2288428560*Pi^2*CHq3[1, 1] - 22225214538*CHq3[2, 2] + 
           2288428560*Pi^2*CHq3[2, 2] - 4989738537*CHq3[3, 3] + 
           480166128*Pi^2*CHq3[3, 3] + 26612462268*CHu[1, 1] - 
           2547239328*Pi^2*CHu[1, 1] + 26612462268*CHu[2, 2] - 
           2547239328*Pi^2*CHu[2, 2] + 873056952*CHu[3, 3]) - 
         4*MW2^3*MZ2^11*((-45875830965 + 5372872704*Pi^2)*CHd[1, 1] + 
           (-45875830965 + 5372872704*Pi^2)*CHd[2, 2] - 
           45875830965*CHd[3, 3] + 5372872704*Pi^2*CHd[3, 3] - 
           474731507148*CHe[1, 1] + 58055918656*Pi^2*CHe[1, 1] + 
           299285624022*CHe[2, 2] - 35978193600*Pi^2*CHe[2, 2] + 
           299285624022*CHe[3, 3] - 35978193600*Pi^2*CHe[3, 3] + 
           50290859590*CHl1[1, 1] - 5700495264*Pi^2*CHl1[1, 1] - 
           4069460154*CHl1[2, 2] - 703613760*Pi^2*CHl1[2, 2] - 
           4069460154*CHl1[3, 3] - 703613760*Pi^2*CHl1[3, 3] + 
           25762442859*CHl3[1, 1] - 2383325072*Pi^2*CHl3[1, 1] + 
           185049551*CHl3[2, 2] + 2613556432*Pi^2*CHl3[2, 2] + 
           48688005186*CHl3[3, 3] - 3938213568*Pi^2*CHl3[3, 3] + 
           43930410981*CHq1[1, 1] - 5182316928*Pi^2*CHq1[1, 1] + 
           43930410981*CHq1[2, 2] - 5182316928*Pi^2*CHq1[2, 2] + 
           12172218474*CHq1[3, 3] - 1308909600*Pi^2*CHq1[3, 3] - 
           19967456637*CHq3[1, 1] + 2564497728*Pi^2*CHq3[1, 1] - 
           19967456637*CHq3[2, 2] + 2564497728*Pi^2*CHq3[2, 2] + 
           11472097071*CHq3[3, 3] - 1308909600*Pi^2*CHq3[3, 3] + 
           106919423634*CHu[1, 1] - 12544399296*Pi^2*CHu[1, 1] + 
           106919423634*CHu[2, 2] - 12544399296*Pi^2*CHu[2, 2] + 
           1049919480*CHu[3, 3]) + 4*MW2^4*MZ2^10*
          (3*(-58214743937 + 6733697664*Pi^2)*CHd[1, 1] + 
           3*(-58214743937 + 6733697664*Pi^2)*CHd[2, 2] - 
           174644231811*CHd[3, 3] + 20201092992*Pi^2*CHd[3, 3] - 
           1702214900075*CHe[1, 1] + 209153863296*Pi^2*CHe[1, 1] + 
           1107320195862*CHe[2, 2] - 132799491840*Pi^2*CHe[2, 2] + 
           1107320195862*CHe[3, 3] - 132799491840*Pi^2*CHe[3, 3] + 
           115481283845*CHl1[1, 1] - 12164741024*Pi^2*CHl1[1, 1] - 
           8151312042*CHl1[2, 2] - 4507477248*Pi^2*CHl1[2, 2] - 
           8151312042*CHl1[3, 3] - 4507477248*Pi^2*CHl1[3, 3] + 
           74629068383*CHl3[1, 1] - 5340436480*Pi^2*CHl3[1, 1] + 
           82458554976*CHl3[2, 2] + 2316827296*Pi^2*CHl3[2, 2] + 
           248044064766*CHl3[3, 3] - 20281786752*Pi^2*CHl3[3, 3] + 
           169000378179*CHq1[1, 1] - 19700123904*Pi^2*CHq1[1, 1] + 
           169000378179*CHq1[2, 2] - 19700123904*Pi^2*CHq1[2, 2] + 
           29647248669*CHq1[3, 3] - 3168279648*Pi^2*CHq1[3, 3] - 
           108375068745*CHq3[1, 1] + 13363564608*Pi^2*CHq3[1, 1] - 
           108375068745*CHq3[2, 2] + 13363564608*Pi^2*CHq3[2, 2] + 
           26328635781*CHq3[3, 3] - 3168279648*Pi^2*CHq3[3, 3] + 
           403490059014*CHu[1, 1] - 46766668032*Pi^2*CHu[1, 1] + 
           403490059014*CHu[2, 2] - 46766668032*Pi^2*CHu[2, 2] + 
           8418441372*CHu[3, 3]) + 64*MW2^8*MZ2^6*
          (6*(-19562583469 + 2010925440*Pi^2)*CHd[1, 1] + 
           6*(-19562583469 + 2010925440*Pi^2)*CHd[2, 2] - 
           117375500814*CHd[3, 3] + 12065552640*Pi^2*CHd[3, 3] - 
           896035841816*CHe[1, 1] + 102612651264*Pi^2*CHe[1, 1] + 
           614655574728*CHe[2, 2] - 69083381760*Pi^2*CHe[2, 2] + 
           614655574728*CHe[3, 3] - 69083381760*Pi^2*CHe[3, 3] - 
           139432779560*CHl1[1, 1] + 17164639552*Pi^2*CHl1[1, 1] + 
           137066697672*CHl1[2, 2] - 14979217920*Pi^2*CHl1[2, 2] + 
           137066697672*CHl1[3, 3] - 14979217920*Pi^2*CHl1[3, 3] - 
           105371339407*CHl3[1, 1] + 12189649088*Pi^2*CHl3[1, 1] + 
           184349600017*CHl3[2, 2] - 19954208384*Pi^2*CHl3[2, 2] + 
           250290424680*CHl3[3, 3] - 25619309568*Pi^2*CHl3[3, 3] + 
           121436985102*CHq1[1, 1] - 12477529728*Pi^2*CHq1[1, 1] + 
           121436985102*CHq1[2, 2] - 12477529728*Pi^2*CHq1[2, 2] - 
           27848454630*CHq1[3, 3] + 2911838400*Pi^2*CHq1[3, 3] - 
           165717523098*CHq3[1, 1] + 18301206528*Pi^2*CHq3[1, 1] - 
           165717523098*CHq3[2, 2] + 18301206528*Pi^2*CHq3[2, 2] - 
           30006552606*CHq3[3, 3] + 2911838400*Pi^2*CHq3[3, 3] + 
           241326448572*CHu[1, 1] - 24840094464*Pi^2*CHu[1, 1] + 
           241326448572*CHu[2, 2] - 24840094464*Pi^2*CHu[2, 2] + 
           9903939156*CHu[3, 3]) - 8*MW2^5*MZ2^9*
          (12*(-19975584725 + 2277725544*Pi^2)*CHd[1, 1] + 
           12*(-19975584725 + 2277725544*Pi^2)*CHd[2, 2] - 
           239707016700*CHd[3, 3] + 27332706528*Pi^2*CHd[3, 3] - 
           2196506173904*CHe[1, 1] + 270113195808*Pi^2*CHe[1, 1] + 
           1465336230720*CHe[2, 2] - 175081123392*Pi^2*CHe[2, 2] + 
           1465336230720*CHe[3, 3] - 175081123392*Pi^2*CHe[3, 3] + 
           52180329046*CHl1[1, 1] - 3470690336*Pi^2*CHl1[1, 1] + 
           20587589664*CHl1[2, 2] - 10343753664*Pi^2*CHl1[2, 2] + 
           20587589664*CHl1[3, 3] - 10343753664*Pi^2*CHl1[3, 3] + 
           50265072107*CHl3[1, 1] - 590759680*Pi^2*CHl3[1, 1] + 
           205373627629*CHl3[2, 2] - 7463823008*Pi^2*CHl3[2, 2] + 
           414515443896*CHl3[3, 3] - 34876850112*Pi^2*CHl3[3, 3] + 
           236071788972*CHq1[1, 1] - 27091954080*Pi^2*CHq1[1, 1] + 
           236071788972*CHq1[2, 2] - 27091954080*Pi^2*CHq1[2, 2] + 
           16995582030*CHq1[3, 3] - 1861290720*Pi^2*CHq1[3, 3] - 
           195234944544*CHq3[1, 1] + 23369372640*Pi^2*CHq3[1, 1] - 
           195234944544*CHq3[2, 2] + 23369372640*Pi^2*CHq3[2, 2] + 
           11710712370*CHq3[3, 3] - 1861290720*Pi^2*CHq3[3, 3] + 
           544237308696*CHu[1, 1] - 62191541952*Pi^2*CHu[1, 1] + 
           544237308696*CHu[2, 2] - 62191541952*Pi^2*CHu[2, 2] + 
           17079745680*CHu[3, 3]) - 32*MW2^7*MZ2^7*
          (96*(-2019854833 + 218381424*Pi^2)*CHd[1, 1] + 
           96*(-2019854833 + 218381424*Pi^2)*CHd[2, 2] - 
           193906063968*CHd[3, 3] + 20964616704*Pi^2*CHd[3, 3] - 
           1566648420698*CHe[1, 1] + 187337002368*Pi^2*CHe[1, 1] + 
           1073617902072*CHe[2, 2] - 125048779392*Pi^2*CHe[2, 2] + 
           1073617902072*CHe[3, 3] - 125048779392*Pi^2*CHe[3, 3] - 
           134352196732*CHl1[1, 1] + 18291333760*Pi^2*CHl1[1, 1] + 
           131628453912*CHl1[2, 2] - 18547397760*Pi^2*CHl1[2, 2] + 
           131628453912*CHl1[3, 3] - 18547397760*Pi^2*CHl1[3, 3] - 
           90211272067*CHl3[1, 1] + 12928781504*Pi^2*CHl3[1, 1] + 
           266432940201*CHl3[2, 2] - 23909950016*Pi^2*CHl3[2, 2] + 
           405890066424*CHl3[3, 3] - 38309699712*Pi^2*CHl3[3, 3] + 
           198791767104*CHq1[1, 1] - 21514527360*Pi^2*CHq1[1, 1] + 
           198791767104*CHq1[2, 2] - 21514527360*Pi^2*CHq1[2, 2] - 
           25246137132*CHq1[3, 3] + 2663410176*Pi^2*CHq1[3, 3] - 
           233915822208*CHq3[1, 1] + 26841347712*Pi^2*CHq3[1, 1] - 
           233915822208*CHq3[2, 2] + 26841347712*Pi^2*CHq3[2, 2] - 
           29642470410*CHq3[3, 3] + 2663410176*Pi^2*CHq3[3, 3] + 
           414519097584*CHu[1, 1] - 44932917888*Pi^2*CHu[1, 1] + 
           414519097584*CHu[2, 2] - 44932917888*Pi^2*CHu[2, 2] + 
           17870159148*CHu[3, 3]) + 16*MW2^6*MZ2^8*
          (9*(-27384976895 + 3059519872*Pi^2)*CHd[1, 1] + 
           9*(-27384976895 + 3059519872*Pi^2)*CHd[2, 2] - 
           246464792055*CHd[3, 3] + 27535678848*Pi^2*CHd[3, 3] - 
           2120636886125*CHe[1, 1] + 258924428160*Pi^2*CHe[1, 1] + 
           1439754465978*CHe[2, 2] - 170657510400*Pi^2*CHe[2, 2] + 
           1439754465978*CHe[3, 3] - 170657510400*Pi^2*CHe[3, 3] - 
           57118425249*CHl1[1, 1] + 9977186944*Pi^2*CHl1[1, 1] + 
           79614083322*CHl1[2, 2] - 16480902528*Pi^2*CHl1[2, 2] + 
           79614083322*CHl1[3, 3] - 16480902528*Pi^2*CHl1[3, 3] - 
           22335387718*CHl3[1, 1] + 7551604160*Pi^2*CHl3[1, 1] + 
           283976088485*CHl3[2, 2] - 18906485312*Pi^2*CHl3[2, 2] + 
           483056711994*CHl3[3, 3] - 42645908352*Pi^2*CHl3[3, 3] + 
           247946039703*CHq1[1, 1] - 27805334976*Pi^2*CHq1[1, 1] + 
           247946039703*CHq1[2, 2] - 27805334976*Pi^2*CHq1[2, 2] - 
           7131645549*CHq1[3, 3] + 694331136*Pi^2*CHq1[3, 3] - 
           248997714345*CHq3[1, 1] + 29193997248*Pi^2*CHq3[1, 1] - 
           248997714345*CHq3[2, 2] + 29193997248*Pi^2*CHq3[2, 2] - 
           12958584759*CHq3[3, 3] + 694331136*Pi^2*CHq3[3, 3] + 
           545078413134*CHu[1, 1] - 61044901632*Pi^2*CHu[1, 1] + 
           545078413134*CHu[2, 2] - 61044901632*Pi^2*CHu[2, 2] + 
           21473594478*CHu[3, 3]))))/(12*(MT2 - MW2)^2*(-MH2 + MW2)*
     (2*MW2 - MZ2)^3*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
      MW2*(MW2 + MZ2))*Pi))*Class[7] - 
 (288*MW2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*Pi*VMU^2*Class[8]*
   Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) + 
 Class[8]*((216*MW2^2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
      10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*B0i[bb0, 0, 0, MW2]*
     Cll[1, 1, 2, 2])/((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) - (1152*Alfas*MW2*(124160*MW2^7 - 571456*MW2^6*MZ2 + 
      1067376*MW2^5*MZ2^2 - 1054984*MW2^4*MZ2^3 + 580988*MW2^3*MZ2^4 - 
      152310*MW2^2*MZ2^5 - 289*MW2*MZ2^6 + 6515*MZ2^7)*QCD*VMU^2*
     Cll[1, 2, 2, 1])/((2*MW2 - MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^
      4) + 
   ((MW2*(-3*MT2^7*(209715200*MW2^12 + 2002124800*MW2^11*MZ2 - 
           14555136000*MW2^10*MZ2^2 + 37433466880*MW2^9*MZ2^3 - 
           53013483520*MW2^8*MZ2^4 + 47308407552*MW2^7*MZ2^5 - 
           28179384128*MW2^6*MZ2^6 + 11359990400*MW2^5*MZ2^7 - 
           2994786960*MW2^4*MZ2^8 + 450855848*MW2^3*MZ2^9 - 
           17469728*MW2^2*MZ2^10 - 4785750*MW2*MZ2^11 + 347625*MZ2^12) - 
         4*MW2^5*(MW2 + MZ2)*(230031360*MW2^13 + 4*MW2^4*MZ2^9*
            (11293313691 - 1741976824*Pi^2) + MW2^2*MZ2^11*
            (4492438993 - 657775368*Pi^2) + 412*MZ2^13*(149535 - 
             17974*Pi^2) + 327680*MW2^12*MZ2*(-17951 + 824*Pi^2) - 
           4096*MW2^11*MZ2^2*(-4285015 + 361888*Pi^2) - 2048*MW2^9*MZ2^4*
            (34321009 + 588348*Pi^2) + 152*MW2*MZ2^12*(-5121345 + 
             670714*Pi^2) + 3072*MW2^10*MZ2^3*(-802865 + 963392*Pi^2) - 
           128*MW2^8*MZ2^5*(-1239636109 + 46177328*Pi^2) - 
           256*MW2^6*MZ2^7*(-610758367 + 65804803*Pi^2) + 
           8*MW2^3*MZ2^10*(-2074999703 + 325639724*Pi^2) + 
           32*MW2^7*MZ2^6*(-5972031027 + 441306880*Pi^2) + 
           8*MW2^5*MZ2^8*(-11926517807 + 1627326304*Pi^2)) + 
         MT2^6*(2854748160*MW2^13 + 16*MW2*MZ2^12*(195882135 - 
             25487132*Pi^2) - 655360*MW2^12*MZ2*(-90283 + 1648*Pi^2) - 
           49152*MW2^10*MZ2^3*(-14831393 + 240848*Pi^2) + 
           103*MZ2^13*(-2402685 + 287584*Pi^2) + 16384*MW2^11*MZ2^2*
            (-20707705 + 361888*Pi^2) + 8192*MW2^9*MZ2^4*(-95906531 + 
             588348*Pi^2) - 1792*MW2^7*MZ2^6*(-65694519 + 31521920*Pi^2) - 
           1024*MW2^5*MZ2^8*(-286555183 + 50853947*Pi^2) + 
           256*MW2^8*MZ2^5*(1460220277 + 92354656*Pi^2) - 
           8*MW2^3*MZ2^10*(-8080807643 + 1302558896*Pi^2) + 
           2*MW2^2*MZ2^11*(-8996964659 + 1315550736*Pi^2) + 
           16*MW2^4*MZ2^9*(-10206446403 + 1741976824*Pi^2) + 
           32*MW2^6*MZ2^7*(-10540589801 + 2105753696*Pi^2)) + 
         MT2*MW2^3*(4891607040*MW2^15 + MW2^3*MZ2^12*(101619452917 - 
             15867010912*Pi^2) + 16*MW2^5*MZ2^10*(32736031315 - 
             4572906392*Pi^2) + 16*MW2*MZ2^14*(240817425 - 31041098*Pi^2) + 
           3932160*MW2^14*MZ2*(-36919 + 1648*Pi^2) + 1648*MZ2^15*
            (-149535 + 17974*Pi^2) + 65536*MW2^11*MZ2^4*(-26570014 + 
             191119*Pi^2) - 49152*MW2^13*MZ2^2*(-7892205 + 657856*Pi^2) + 
           20480*MW2^12*MZ2^3*(5175689 + 2546944*Pi^2) - 6144*MW2^10*MZ2^5*
            (-487244119 + 27368840*Pi^2) + 16*MW2^4*MZ2^11*
            (-16993212897 + 2709152116*Pi^2) + 16*MW2^7*MZ2^8*
            (20441337471 + 3362938432*Pi^2) + MW2^2*MZ2^13*
            (-25832139547 + 3676756896*Pi^2) + 64*MW2^9*MZ2^6*
            (-38415155929 + 4262735232*Pi^2) - 32*MW2^8*MZ2^7*
            (-27282372527 + 6600002368*Pi^2) + 8*MW2^6*MZ2^9*
            (-84835579559 + 7047208544*Pi^2)) + MT2^2*MW2^2*
          (-10027008000*MW2^15 + 2*MW2^4*MZ2^11*(111333603865 - 
             18558839312*Pi^2) + MW2^2*MZ2^13*(38470932029 - 
             5633473888*Pi^2) + 3296*MZ2^15*(149535 - 17974*Pi^2) - 
           1966080*MW2^14*MZ2*(-198233 + 8240*Pi^2) + 81920*MW2^13*MZ2^2*
            (-15280415 + 1059296*Pi^2) + 32768*MW2^11*MZ2^4*
            (116168185 + 1121873*Pi^2) - 8192*MW2^12*MZ2^3*
            (-61103533 + 19965088*Pi^2) + 3*MW2*MZ2^14*(-2240025085 + 
             291610176*Pi^2) + 64*MW2^3*MZ2^12*(-1904858719 + 
             312284900*Pi^2) - 2560*MW2^9*MZ2^6*(-3795219361 + 
             316274656*Pi^2) + 8*MW2^5*MZ2^10*(-14436515239 + 
             448134288*Pi^2) - 1024*MW2^7*MZ2^8*(-3001233292 + 
             520872879*Pi^2) + 256*MW2^10*MZ2^5*(-34077396155 + 
             1515459744*Pi^2) + 224*MW2^8*MZ2^7*(-30223420195 + 
             3796882272*Pi^2) + 16*MW2^6*MZ2^9*(-46747332587 + 
             11197332360*Pi^2)) - 3*MT2^4*MW2*(406323200*MW2^14 + 
           5242880*MW2^13*MZ2*(-30291 + 1030*Pi^2) + 103*MZ2^14*
            (-2389185 + 287584*Pi^2) - 81920*MW2^12*MZ2^2*
            (-8211083 + 375072*Pi^2) - 304*MW2*MZ2^13*(-14282115 + 
             1828618*Pi^2) - 12288*MW2^10*MZ2^4*(22335177 + 2924552*Pi^2) + 
           4096*MW2^11*MZ2^3*(-219618977 + 15898432*Pi^2) - 
           4096*MW2^9*MZ2^5*(-596854349 + 27684134*Pi^2) + 
           4*MW2^2*MZ2^12*(-8393479035 + 1167518008*Pi^2) + 
           48*MW2^4*MZ2^10*(-10714168829 + 1666124688*Pi^2) + 
           128*MW2^8*MZ2^6*(-30135157225 + 2391243712*Pi^2) - 
           8*MW2^3*MZ2^11*(-19594605641 + 2946997316*Pi^2) - 
           64*MW2^7*MZ2^7*(-57142676289 + 6146998000*Pi^2) + 
           32*MW2^6*MZ2^8*(-77453227079 + 10242385216*Pi^2) - 
           16*MW2^5*MZ2^9*(-80048665685 + 11964536728*Pi^2)) + 
         MT2^5*(-3916431360*MW2^14 + 32*MW2^7*MZ2^7*(117396805899 - 
             14399749696*Pi^2) + 11*MW2*MZ2^13*(417748215 - 53229184*Pi^2) + 
           7864320*MW2^13*MZ2*(-29417 + 824*Pi^2) + 1648*MZ2^14*
            (-149535 + 17974*Pi^2) - 24576*MW2^10*MZ2^4*(-42621077 + 
             1658392*Pi^2) - 16384*MW2^12*MZ2^2*(-68516605 + 2237248*Pi^2) + 
           4096*MW2^11*MZ2^3*(-476702659 + 18788608*Pi^2) - 
           512*MW2^9*MZ2^5*(-2913829603 + 267650400*Pi^2) + 
           32*MW2^4*MZ2^10*(-17931414159 + 2824826756*Pi^2) + 
           MW2^2*MZ2^12*(-36706860337 + 5077866144*Pi^2) + 
           64*MW2^8*MZ2^6*(-55288043735 + 5665101184*Pi^2) - 
           4*MW2^3*MZ2^11*(-43553593603 + 6551770000*Pi^2) + 
           16*MW2^6*MZ2^8*(-167348826679 + 23739423040*Pi^2) - 
           8*MW2^5*MZ2^9*(-177157435571 + 27413027104*Pi^2)) + 
         MT2^3*MW2*(8965324800*MW2^15 + 2*MW2^4*MZ2^11*(157428148121 - 
             22795671296*Pi^2) + 1648*MZ2^15*(-149535 + 17974*Pi^2) + 
           655360*MW2^14*MZ2*(-862781 + 32960*Pi^2) - 81920*MW2^13*MZ2^2*
            (-25653323 + 1473920*Pi^2) + 32768*MW2^12*MZ2^3*
            (-58255253 + 7554368*Pi^2) - 4096*MW2^11*MZ2^4*
            (879105377 + 27866720*Pi^2) + 32*MW2^2*MZ2^13*(-213616496 + 
             38221569*Pi^2) - 6*MW2*MZ2^14*(-437073325 + 58091968*Pi^2) + 
           3280*MW2^5*MZ2^10*(-404838829 + 64658000*Pi^2) - 
           256*MW2^10*MZ2^5*(-45680613995 + 1855681664*Pi^2) + 
           MW2^3*MZ2^12*(-31985417833 + 2997614016*Pi^2) + 
           64*MW2^9*MZ2^6*(-244097957447 + 18466420992*Pi^2) - 
           64*MW2^8*MZ2^7*(-208492258389 + 22453345856*Pi^2) + 
           16*MW2^7*MZ2^8*(-513542982331 + 69985611904*Pi^2) - 
           8*MW2^6*MZ2^9*(-476945001263 + 74274668608*Pi^2))) + 
       MH2*(3*MT2^7*(209715200*MW2^12 + 2002124800*MW2^11*MZ2 - 
           14555136000*MW2^10*MZ2^2 + 37433466880*MW2^9*MZ2^3 - 
           53013483520*MW2^8*MZ2^4 + 47308407552*MW2^7*MZ2^5 - 
           28179384128*MW2^6*MZ2^6 + 11359990400*MW2^5*MZ2^7 - 
           2994786960*MW2^4*MZ2^8 + 450855848*MW2^3*MZ2^9 - 
           17469728*MW2^2*MZ2^10 - 4785750*MW2*MZ2^11 + 347625*MZ2^12) + 
         4*MW2^5*(MW2 + MZ2)*(230031360*MW2^13 + 2*MW2^4*MZ2^9*
            (22163392959 - 3483953648*Pi^2) + MW2^2*MZ2^11*
            (4471698295 - 657775368*Pi^2) + 412*MZ2^13*(149535 - 
             17974*Pi^2) + 327680*MW2^12*MZ2*(-17951 + 824*Pi^2) - 
           4096*MW2^11*MZ2^2*(-4275565 + 361888*Pi^2) + 152*MW2*MZ2^12*
            (-5121345 + 670714*Pi^2) + 3072*MW2^10*MZ2^3*
            (-832745 + 963392*Pi^2) - 256*MW2^9*MZ2^4*(270510647 + 
             4706784*Pi^2) - 128*MW2^8*MZ2^5*(-1217758711 + 46177328*Pi^2) + 
           64*MW2^7*MZ2^6*(-2922860637 + 220653440*Pi^2) - 
           16*MW2^6*MZ2^7*(-9543197551 + 1052876848*Pi^2) + 
           2*MW2^3*MZ2^10*(-8201944721 + 1302558896*Pi^2) + 
           2*MW2^5*MZ2^8*(-46613933675 + 6509305216*Pi^2)) - 
         MT2^6*(2854748160*MW2^13 + 16*MW2*MZ2^12*(195882135 - 
             25487132*Pi^2) - 655360*MW2^12*MZ2*(-90283 + 1648*Pi^2) - 
           49152*MW2^10*MZ2^3*(-14838863 + 240848*Pi^2) + 
           103*MZ2^13*(-2402685 + 287584*Pi^2) + 16384*MW2^11*MZ2^2*
            (-20698255 + 361888*Pi^2) + 1024*MW2^9*MZ2^4*(-771309673 + 
             4706784*Pi^2) - 128*MW2^3*MZ2^10*(-498922097 + 81409931*Pi^2) + 
           256*MW2^8*MZ2^5*(1503975073 + 92354656*Pi^2) - 
           128*MW2^7*MZ2^6*(-793413513 + 441306880*Pi^2) + 
           2*MW2^2*MZ2^11*(-8955483263 + 1315550736*Pi^2) + 
           32*MW2^6*MZ2^7*(-10082717159 + 2105753696*Pi^2) + 
           8*MW2^4*MZ2^9*(-19989658383 + 3483953648*Pi^2) - 
           8*MW2^5*MZ2^8*(-35586925871 + 6509305216*Pi^2)) - 
         MT2*MW2^3*(4891607040*MW2^15 + MW2^3*MZ2^12*(100586131813 - 
             15867010912*Pi^2) + 16*MW2^5*MZ2^10*(31849273177 - 
             4572906392*Pi^2) + 16*MW2*MZ2^14*(240817425 - 31041098*Pi^2) + 
           3932160*MW2^14*MZ2*(-36919 + 1648*Pi^2) + 1648*MZ2^15*
            (-149535 + 17974*Pi^2) - 49152*MW2^13*MZ2^2*(-7873305 + 
             657856*Pi^2) + 20480*MW2^12*MZ2^3*(5045441 + 2546944*Pi^2) + 
           2048*MW2^11*MZ2^4*(-838530413 + 6115808*Pi^2) - 
           15360*MW2^10*MZ2^5*(-191357557 + 10947536*Pi^2) + 
           64*MW2^4*MZ2^11*(-4166406399 + 677288029*Pi^2) + 
           32*MW2^7*MZ2^8*(9980018127 + 1681469216*Pi^2) + 
           16*MW2^6*MZ2^9*(-41133541435 + 3523604272*Pi^2) + 
           MW2^2*MZ2^13*(-25749176755 + 3676756896*Pi^2) + 
           64*MW2^9*MZ2^6*(-37489415245 + 4262735232*Pi^2) - 
           32*MW2^8*MZ2^7*(-26400892079 + 6600002368*Pi^2)) + 
         MT2^5*(3916431360*MW2^14 + 8*MW2^4*MZ2^10*(70714097667 - 
             11299307024*Pi^2) + MW2^2*MZ2^12*(36623897545 - 
             5077866144*Pi^2) + 1648*MZ2^14*(149535 - 17974*Pi^2) - 
           7864320*MW2^13*MZ2*(-29417 + 824*Pi^2) + 16384*MW2^12*MZ2^2*
            (-68459905 + 2237248*Pi^2) + 6144*MW2^10*MZ2^4*
            (-174601493 + 6633568*Pi^2) - 4096*MW2^11*MZ2^3*
            (-477202699 + 18788608*Pi^2) + 11*MW2*MZ2^13*(-417748215 + 
             53229184*Pi^2) + 2560*MW2^9*MZ2^5*(-554890073 + 53530080*Pi^2) - 
           1024*MW2^6*MZ2^8*(-2549322949 + 370928485*Pi^2) + 
           64*MW2^5*MZ2^9*(-21690736435 + 3426628388*Pi^2) - 
           64*MW2^8*MZ2^6*(-53597307515 + 5665101184*Pi^2) + 
           4*MW2^3*MZ2^11*(-43233041233 + 6551770000*Pi^2) + 
           32*MW2^7*MZ2^7*(-114144331035 + 14399749696*Pi^2)) + 
         3*MT2^4*MW2*(406323200*MW2^14 + 5242880*MW2^13*MZ2*
            (-30291 + 1030*Pi^2) + 103*MZ2^14*(-2389185 + 287584*Pi^2) - 
           81920*MW2^12*MZ2^2*(-8201633 + 375072*Pi^2) - 304*MW2*MZ2^13*
            (-14282115 + 1828618*Pi^2) - 3072*MW2^10*MZ2^4*
            (82458813 + 11698208*Pi^2) + 4096*MW2^11*MZ2^3*
            (-220029377 + 15898432*Pi^2) - 4096*MW2^9*MZ2^5*
            (-582166619 + 27684134*Pi^2) + 6656*MW2^8*MZ2^6*
            (-565694209 + 45985456*Pi^2) + 768*MW2^4*MZ2^10*
            (-660119876 + 104132793*Pi^2) + 4*MW2^2*MZ2^12*
            (-8372738337 + 1167518008*Pi^2) - 8*MW2^3*MZ2^11*
            (-19444699805 + 2946997316*Pi^2) - 128*MW2^7*MZ2^7*
            (-27872687589 + 3073499000*Pi^2) - 16*MW2^5*MZ2^9*
            (-78444510851 + 11964536728*Pi^2) + 8*MW2^6*MZ2^8*
            (-302520729983 + 40969540864*Pi^2)) + MT2^2*MW2^2*
          (10027008000*MW2^15 + 32*MW2^8*MZ2^7*(206406406495 - 
             26578175904*Pi^2) + 3*MW2*MZ2^14*(2240025085 - 291610176*Pi^2) + 
           1966080*MW2^14*MZ2*(-198233 + 8240*Pi^2) + 3296*MZ2^15*
            (-149535 + 17974*Pi^2) - 81920*MW2^13*MZ2^2*(-15252065 + 
             1059296*Pi^2) + 8192*MW2^12*MZ2^3*(-61813633 + 19965088*Pi^2) - 
           1024*MW2^11*MZ2^4*(3656935265 + 35899936*Pi^2) - 
           32*MW2^5*MZ2^10*(-3219145663 + 112033572*Pi^2) - 
           64*MW2^3*MZ2^12*(-1877752609 + 312284900*Pi^2) - 
           256*MW2^10*MZ2^5*(-33456402095 + 1515459744*Pi^2) + 
           MW2^2*MZ2^13*(-38305006445 + 5633473888*Pi^2) + 
           128*MW2^9*MZ2^6*(-74249678909 + 6325493120*Pi^2) + 
           2*MW2^4*MZ2^11*(-107785516693 + 18558839312*Pi^2) - 
           8*MW2^6*MZ2^9*(-92993405071 + 22394664720*Pi^2) + 
           8*MW2^7*MZ2^8*(-375480691313 + 66671728512*Pi^2)) + 
         MT2^3*MW2*(-8965324800*MW2^15 + MW2^3*MZ2^12*(32603924977 - 
             2997614016*Pi^2) + 1648*MZ2^15*(149535 - 17974*Pi^2) - 
           655360*MW2^14*MZ2*(-862781 + 32960*Pi^2) + 81920*MW2^13*MZ2^2*
            (-25615523 + 1473920*Pi^2) + 16384*MW2^11*MZ2^4*
            (214650293 + 6966680*Pi^2) - 32768*MW2^12*MZ2^3*
            (-58469903 + 7554368*Pi^2) + 6*MW2*MZ2^14*(-437073325 + 
             58091968*Pi^2) - 8*MW2^2*MZ2^13*(-844095635 + 152886276*Pi^2) + 
           256*MW2^10*MZ2^5*(-44774492915 + 1855681664*Pi^2) - 
           64*MW2^9*MZ2^6*(-238760447759 + 18466420992*Pi^2) + 
           64*MW2^8*MZ2^7*(-203583312141 + 22453345856*Pi^2) + 
           2*MW2^4*MZ2^11*(-157507025165 + 22795671296*Pi^2) - 
           8*MW2^5*MZ2^10*(-164268506777 + 26509780000*Pi^2) - 
           16*MW2^7*MZ2^8*(-501800594257 + 69985611904*Pi^2) + 
           8*MW2^6*MZ2^9*(-468127528265 + 74274668608*Pi^2))) + 
       216*MH2^2*(MT2 - MW2)^2*MW2^2*MZ2^4*(102400*MW2^6 + 737280*MW2^5*MZ2 - 
         2307200*MW2^4*MZ2^2 + 2612928*MW2^3*MZ2^3 - 1622160*MW2^2*MZ2^4 + 
         582944*MW2*MZ2^5 - 97417*MZ2^6)*(MT2^4 + MT2^2*MW2*(6*MW2 - MZ2) + 
         MT2^3*(-4*MW2 + MZ2) + MW2^3*(MW2 + MZ2) + 
         MT2*MW2*(-4*MW2^2 - MW2*MZ2 + MZ2^2))*SW2^2)/
      (12*(MH2 - MW2)*(MT2 - MW2)^2*(2*MW2 - MZ2)^3*MZ2^2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) + 
     (18*MH2*MW2^2*MZ2*(2*MH2^3*(102400*MW2^6 + 737280*MW2^5*MZ2 - 
          2307200*MW2^4*MZ2^2 + 2612928*MW2^3*MZ2^3 - 1622160*MW2^2*MZ2^4 + 
          582944*MW2*MZ2^5 - 97417*MZ2^6) - 24*MW2^2*MZ2*
         (102400*MW2^6 + 737280*MW2^5*MZ2 - 2307200*MW2^4*MZ2^2 + 
          2612928*MW2^3*MZ2^3 - 1622160*MW2^2*MZ2^4 + 582944*MW2*MZ2^5 - 
          97417*MZ2^6) + MH2^2*(-409600*MW2^7 - 3563520*MW2^6*MZ2 + 
          4805120*MW2^5*MZ2^2 + 3391488*MW2^4*MZ2^3 - 9188928*MW2^3*MZ2^4 + 
          7401184*MW2^2*MZ2^5 - 3107996*MW2*MZ2^6 + 584502*MZ2^7) + 
        MH2*(204800*MW2^8 + 3932160*MW2^7*MZ2 + 15107840*MW2^6*MZ2^2 - 
          52612224*MW2^5*MZ2^3 + 56402592*MW2^4*MZ2^4 - 30663680*MW2^3*
           MZ2^5 + 8312086*MW2^2*MZ2^6 - 156468*MW2*MZ2^7 - 384087*MZ2^8))*
       SW2^2*B0i[bb0, 0, 0, MH2])/((MH2 - MW2)^2*(2*MW2 - MZ2)^3*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
     ((18*MT2^9*(-2*MW2 + MZ2)^2*(163840*MW2^9 + 143360*MW2^8*MZ2 - 
          968704*MW2^7*MZ2^2 + 544256*MW2^6*MZ2^3 + 669248*MW2^5*MZ2^4 - 
          624688*MW2^4*MZ2^5 - 2272*MW2^3*MZ2^6 + 112844*MW2^2*MZ2^7 - 
          25150*MW2*MZ2^8 + 2575*MZ2^9) + MT2^8*(-163840000*MW2^12 - 
          1002536960*MW2^11*MZ2 + 7651000320*MW2^10*MZ2^2 - 
          19649982464*MW2^9*MZ2^3 + 28714706432*MW2^8*MZ2^4 - 
          27953500032*MW2^7*MZ2^5 + 19441354432*MW2^6*MZ2^6 - 
          9858702976*MW2^5*MZ2^7 + 3555759360*MW2^4*MZ2^8 - 
          832092472*MW2^3*MZ2^9 + 97989268*MW2^2*MZ2^10 - 
          1188900*MW2*MZ2^11 + 69525*MZ2^12) - 2*MT2^6*MW2*
         (1165885440*MW2^13 + 9994813440*MW2^12*MZ2 - 79728951296*MW2^11*
           MZ2^2 + 227888390144*MW2^10*MZ2^3 - 372667802880*MW2^9*MZ2^4 + 
          399656129216*MW2^8*MZ2^5 - 297478032704*MW2^7*MZ2^6 + 
          156694638000*MW2^6*MZ2^7 - 57538708432*MW2^5*MZ2^8 + 
          13592667448*MW2^4*MZ2^9 - 1563450162*MW2^3*MZ2^10 - 
          34804796*MW2^2*MZ2^11 + 15805232*MW2*MZ2^12 - 23175*MZ2^13) + 
        MT2^7*(851968000*MW2^13 + 6828032000*MW2^12*MZ2 - 
          52840341504*MW2^11*MZ2^2 + 145230344192*MW2^10*MZ2^3 - 
          228696055808*MW2^9*MZ2^4 + 238055166336*MW2^8*MZ2^5 - 
          174255602176*MW2^7*MZ2^6 + 91776241216*MW2^6*MZ2^7 - 
          34426738656*MW2^5*MZ2^8 + 8649816136*MW2^4*MZ2^9 - 
          1233616048*MW2^3*MZ2^10 + 61244412*MW2^2*MZ2^11 - 
          481275*MW2*MZ2^12 + 23175*MZ2^13) + 4*MT2*MW2^6*
         (29163520*MW2^13 + 182517760*MW2^12*MZ2 - 2545297408*MW2^11*MZ2^2 + 
          9018691584*MW2^10*MZ2^3 - 14390255232*MW2^9*MZ2^4 + 
          9633810688*MW2^8*MZ2^5 + 2050863088*MW2^7*MZ2^6 - 
          8409307040*MW2^6*MZ2^7 + 6372986668*MW2^5*MZ2^8 - 
          2142698448*MW2^4*MZ2^9 + 12428373*MW2^3*MZ2^10 + 
          264660881*MW2^2*MZ2^11 - 86584976*MW2*MZ2^12 + 8193856*MZ2^13) - 
        4*MT2^2*MW2^5*(198246400*MW2^13 + 1544232960*MW2^12*MZ2 - 
          14568185856*MW2^11*MZ2^2 + 45177235456*MW2^10*MZ2^3 - 
          72057016704*MW2^9*MZ2^4 + 61135519776*MW2^8*MZ2^5 - 
          18719531520*MW2^7*MZ2^6 - 13912064136*MW2^6*MZ2^7 + 
          18338018208*MW2^5*MZ2^8 - 9097104016*MW2^4*MZ2^9 + 
          1922782077*MW2^3*MZ2^10 + 187908210*MW2^2*MZ2^11 - 
          177710152*MW2*MZ2^12 + 24362553*MZ2^13) + 
        MT2^3*MW2^3*(2319974400*MW2^14 + 19161579520*MW2^13*MZ2 - 
          165465088000*MW2^12*MZ2^2 + 494512607232*MW2^11*MZ2^3 - 
          804320647168*MW2^10*MZ2^4 + 779265546880*MW2^9*MZ2^5 - 
          429125904768*MW2^8*MZ2^6 + 80116183616*MW2^7*MZ2^7 + 
          62527096576*MW2^6*MZ2^8 - 55956247704*MW2^5*MZ2^9 + 
          19651214128*MW2^4*MZ2^10 - 2437054792*MW2^3*MZ2^11 - 
          373504689*MW2^2*MZ2^12 + 99446727*MW2*MZ2^13 - 278100*MZ2^14) + 
        MT2^5*MW2*(3787980800*MW2^14 + 32720322560*MW2^13*MZ2 - 
          267811430400*MW2^12*MZ2^2 + 782466674688*MW2^11*MZ2^3 - 
          1298623631360*MW2^10*MZ2^4 + 1393312836480*MW2^9*MZ2^5 - 
          1013553184576*MW2^8*MZ2^6 + 502013241856*MW2^7*MZ2^7 - 
          159997252992*MW2^6*MZ2^8 + 24597782832*MW2^5*MZ2^9 + 
          2681878976*MW2^4*MZ2^10 - 1829311902*MW2^3*MZ2^11 + 
          214869092*MW2^2*MZ2^12 - 226350*MW2*MZ2^13 + 23175*MZ2^14) + 
        MT2^4*MW2^2*(-3799777280*MW2^14 - 32321863680*MW2^13*MZ2 + 
          270427291648*MW2^12*MZ2^2 - 799076790272*MW2^11*MZ2^3 + 
          1321628338688*MW2^10*MZ2^4 - 1375029215872*MW2^9*MZ2^5 + 
          922803718848*MW2^8*MZ2^6 - 377766012992*MW2^7*MZ2^7 + 
          63893819552*MW2^6*MZ2^8 + 22471968104*MW2^5*MZ2^9 - 
          16970595044*MW2^4*MZ2^10 + 4009940716*MW2^3*MZ2^11 - 
          209128021*MW2^2*MZ2^12 - 33427384*MW2*MZ2^13 + 115875*MZ2^14) + 
        256*MW2^8*MZ2^3*(204800*MW2^9 + 2621440*MW2^8*MZ2 - 
          7466240*MW2^7*MZ2^2 + 3351296*MW2^6*MZ2^3 + 5294112*MW2^5*MZ2^4 - 
          6308784*MW2^4*MZ2^5 + 2386942*MW2^3*MZ2^6 + 162092*MW2^2*MZ2^7 - 
          465541*MW2*MZ2^8 + 128029*MZ2^9)*SW2^2)*B0i[bb0, 0, 0, MT2])/
      (2*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*MZ2^2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*(MT2^2 + MW2^2 + 
        MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) + 
     (9*MW2*(MH2^2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(163840*MW2^9 + 
            143360*MW2^8*MZ2 - 968704*MW2^7*MZ2^2 + 544256*MW2^6*MZ2^3 + 
            669248*MW2^5*MZ2^4 - 624688*MW2^4*MZ2^5 - 2272*MW2^3*MZ2^6 + 
            112844*MW2^2*MZ2^7 - 25150*MW2*MZ2^8 + 2575*MZ2^9) - 
          4*MT2^7*(327680*MW2^12 - 34856960*MW2^11*MZ2 + 63827968*MW2^10*
             MZ2^2 + 244022784*MW2^9*MZ2^3 - 1022980864*MW2^8*MZ2^4 + 
            1621403232*MW2^7*MZ2^5 - 1424584960*MW2^6*MZ2^6 + 
            737448200*MW2^5*MZ2^7 - 195597996*MW2^4*MZ2^8 - 
            3986697*MW2^3*MZ2^9 + 19932139*MW2^2*MZ2^10 - 
            5258875*MW2*MZ2^11 + 380894*MZ2^12) - MT2^5*MW2*
           (150732800*MW2^13 - 2899148800*MW2^12*MZ2 + 4811735040*MW2^11*
             MZ2^2 + 21239773184*MW2^10*MZ2^3 - 90267301888*MW2^9*MZ2^4 + 
            151322615424*MW2^8*MZ2^5 - 144352799680*MW2^7*MZ2^6 + 
            84374680800*MW2^6*MZ2^7 - 28335128352*MW2^5*MZ2^8 + 
            2906121900*MW2^4*MZ2^9 + 1700513032*MW2^3*MZ2^10 - 
            753464016*MW2^2*MZ2^11 + 115273431*MW2*MZ2^12 - 6040229*MZ2^13) + 
          MT2^6*(41943040*MW2^13 - 975011840*MW2^12*MZ2 + 1654988800*MW2^11*
             MZ2^2 + 7022049280*MW2^10*MZ2^3 - 29737897472*MW2^9*MZ2^4 + 
            49186684288*MW2^8*MZ2^5 - 46059920768*MW2^7*MZ2^6 + 
            26254192576*MW2^6*MZ2^7 - 8453212400*MW2^5*MZ2^8 + 
            699372876*MW2^4*MZ2^9 + 564546588*MW2^3*MZ2^10 - 
            225337368*MW2^2*MZ2^11 + 31554957*MW2*MZ2^12 - 1518426*MZ2^13) + 
          4*MW2^6*(1638400*MW2^13 - 31784960*MW2^12*MZ2 + 17909760*MW2^11*
             MZ2^2 + 308863488*MW2^10*MZ2^3 - 762575872*MW2^9*MZ2^4 + 
            590505472*MW2^8*MZ2^5 + 189224912*MW2^7*MZ2^6 - 
            682036600*MW2^6*MZ2^7 + 542969404*MW2^5*MZ2^8 - 
            200508479*MW2^4*MZ2^9 + 15823483*MW2^3*MZ2^10 + 
            14723116*MW2^2*MZ2^11 - 4852306*MW2*MZ2^12 + 375744*MZ2^13) + 
          MT2^2*MW2^3*(152043520*MW2^14 - 2765127680*MW2^13*MZ2 + 
            3445317632*MW2^12*MZ2^2 + 23327361024*MW2^11*MZ2^3 - 
            81060758016*MW2^10*MZ2^4 + 111289227392*MW2^9*MZ2^5 - 
            74632312832*MW2^8*MZ2^6 + 14502930048*MW2^7*MZ2^7 + 
            15119369392*MW2^6*MZ2^8 - 13092853452*MW2^5*MZ2^9 + 
            3977051876*MW2^4*MZ2^10 - 6339868*MW2^3*MZ2^11 - 
            309967451*MW2^2*MZ2^12 + 70174140*MW2*MZ2^13 - 4511503*MZ2^14) + 
          2*MT2^4*MW2*(131072000*MW2^14 - 2383953920*MW2^13*MZ2 + 
            3787837440*MW2^12*MZ2^2 + 18009744384*MW2^11*MZ2^3 - 
            74363528960*MW2^10*MZ2^4 + 122044844352*MW2^9*MZ2^5 - 
            112895895392*MW2^8*MZ2^6 + 62454740560*MW2^7*MZ2^7 - 
            18359602240*MW2^6*MZ2^8 + 285538334*MW2^5*MZ2^9 + 
            1808124816*MW2^4*MZ2^10 - 557138155*MW2^3*MZ2^11 + 
            39026335*MW2^2*MZ2^12 + 6749430*MW2*MZ2^13 - 761788*MZ2^14) + 
          MT2*MW2^4*(-48496640*MW2^14 + 905216000*MW2^13*MZ2 - 
            860733440*MW2^12*MZ2^2 - 8195336192*MW2^11*MZ2^3 + 
            24587026432*MW2^10*MZ2^4 - 27639013760*MW2^9*MZ2^5 + 
            9940334528*MW2^8*MZ2^6 + 8399072864*MW2^7*MZ2^7 - 
            11959864544*MW2^6*MZ2^8 + 6214339564*MW2^5*MZ2^9 - 
            1289463096*MW2^4*MZ2^10 - 185458008*MW2^3*MZ2^11 + 
            152564317*MW2^2*MZ2^12 - 26926679*MW2*MZ2^13 + 1502976*MZ2^14) + 
          MT2^3*MW2^2*(-260833280*MW2^14 + 4691230720*MW2^13*MZ2 - 
            6828408832*MW2^12*MZ2^2 - 37178796032*MW2^11*MZ2^3 + 
            143623420928*MW2^10*MZ2^4 - 221487025792*MW2^9*MZ2^5 + 
            185748948096*MW2^8*MZ2^6 - 84024073312*MW2^7*MZ2^7 + 
            10726368848*MW2^6*MZ2^8 + 9303339836*MW2^5*MZ2^9 - 
            5154213428*MW2^4*MZ2^10 + 698517300*MW2^3*MZ2^11 + 
            184280594*MW2^2*MZ2^12 - 62903070*MW2*MZ2^13 + 4547553*MZ2^14)) - 
        2*MH2*MW2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(163840*MW2^9 + 
            143360*MW2^8*MZ2 - 968704*MW2^7*MZ2^2 + 544256*MW2^6*MZ2^3 + 
            669248*MW2^5*MZ2^4 - 624688*MW2^4*MZ2^5 - 2272*MW2^3*MZ2^6 + 
            112844*MW2^2*MZ2^7 - 25150*MW2*MZ2^8 + 2575*MZ2^9) - 
          4*MT2^7*(327680*MW2^12 - 34856960*MW2^11*MZ2 + 63520768*MW2^10*
             MZ2^2 + 240397824*MW2^9*MZ2^3 - 1005422464*MW2^8*MZ2^4 + 
            1593614688*MW2^7*MZ2^5 - 1407883024*MW2^6*MZ2^6 + 
            740879264*MW2^5*MZ2^7 - 207192885*MW2^4*MZ2^8 + 
            3910872*MW2^3*MZ2^9 + 17274676*MW2^2*MZ2^10 - 
            4874788*MW2*MZ2^11 + 380894*MZ2^12) - MT2^5*MW2*
           (150732800*MW2^13 - 2899148800*MW2^12*MZ2 + 4785930240*MW2^11*
             MZ2^2 + 20940191744*MW2^10*MZ2^3 - 88734396928*MW2^9*MZ2^4 + 
            148707443328*MW2^8*MZ2^5 - 142505220352*MW2^7*MZ2^6 + 
            84395659200*MW2^6*MZ2^7 - 29363996052*MW2^5*MZ2^8 + 
            3755035920*MW2^4*MZ2^9 + 1350925036*MW2^3*MZ2^10 - 
            678681300*MW2^2*MZ2^11 + 109128039*MW2*MZ2^12 - 6040229*MZ2^13) + 
          MT2^6*(41943040*MW2^13 - 975011840*MW2^12*MZ2 + 1646387200*MW2^11*
             MZ2^2 + 6921779200*MW2^10*MZ2^3 - 29231762432*MW2^9*MZ2^4 + 
            48338371456*MW2^8*MZ2^5 - 45481112384*MW2^7*MZ2^6 + 
            26283454624*MW2^6*MZ2^7 - 8791593548*MW2^5*MZ2^8 + 
            966884364*MW2^4*MZ2^9 + 458547348*MW2^3*MZ2^10 - 
            203953080*MW2^2*MZ2^11 + 30018609*MW2*MZ2^12 - 1518426*MZ2^13) + 
          4*MW2^6*(1638400*MW2^13 - 31784960*MW2^12*MZ2 + 17602560*MW2^11*
             MZ2^2 + 304931328*MW2^10*MZ2^3 - 748642432*MW2^9*MZ2^4 + 
            580275328*MW2^8*MZ2^5 + 178138304*MW2^7*MZ2^6 - 
            661903600*MW2^6*MZ2^7 + 534805579*MW2^5*MZ2^8 - 
            204205799*MW2^4*MZ2^9 + 21063589*MW2^3*MZ2^10 + 
            12449740*MW2^2*MZ2^11 - 4468219*MW2*MZ2^12 + 375744*MZ2^13) + 
          MT2^2*MW2^3*(152043520*MW2^14 - 2765127680*MW2^13*MZ2 + 
            3419512832*MW2^12*MZ2^2 + 23016720384*MW2^11*MZ2^3 - 
            79654665216*MW2^10*MZ2^4 + 109349657216*MW2^9*MZ2^5 - 
            73995821888*MW2^8*MZ2^6 + 15458640672*MW2^7*MZ2^7 + 
            14013596764*MW2^6*MZ2^8 - 12702528204*MW2^5*MZ2^9 + 
            4050915032*MW2^4*MZ2^10 - 121996648*MW2^3*MZ2^11 - 
            270396155*MW2^2*MZ2^12 + 65565096*MW2*MZ2^13 - 4511503*MZ2^14) + 
          2*MT2^4*MW2*(131072000*MW2^14 - 2383953920*MW2^13*MZ2 + 
            3766333440*MW2^12*MZ2^2 + 17759069184*MW2^11*MZ2^3 - 
            73097576960*MW2^10*MZ2^4 + 119931312192*MW2^9*MZ2^5 - 
            111483991232*MW2^8*MZ2^6 + 62583472768*MW2^7*MZ2^7 - 
            19238958982*MW2^6*MZ2^8 + 947454926*MW2^5*MZ2^9 + 
            1566316494*MW2^4*MZ2^10 - 519472573*MW2^3*MZ2^11 + 
            40500391*MW2^2*MZ2^12 + 5981256*MW2*MZ2^13 - 761788*MZ2^14) + 
          MT2*MW2^4*(-48496640*MW2^14 + 905216000*MW2^13*MZ2 - 
            852131840*MW2^12*MZ2^2 - 8088922112*MW2^11*MZ2^3 + 
            24152161792*MW2^10*MZ2^4 - 27156368768*MW2^9*MZ2^5 + 
            9987530624*MW2^8*MZ2^6 + 7924617920*MW2^7*MZ2^7 - 
            11623296932*MW2^6*MZ2^8 + 6192450112*MW2^5*MZ2^9 - 
            1387794792*MW2^4*MZ2^10 - 122102760*MW2^3*MZ2^11 + 
            135789073*MW2^2*MZ2^12 - 25390331*MW2*MZ2^13 + 1502976*MZ2^14) + 
          MT2^3*MW2^2*(-260833280*MW2^14 + 4691230720*MW2^13*MZ2 - 
            6785400832*MW2^12*MZ2^2 - 36671301632*MW2^11*MZ2^3 + 
            141161558528*MW2^10*MZ2^4 - 217640129152*MW2^9*MZ2^5 + 
            183621377856*MW2^8*MZ2^6 - 84837884800*MW2^7*MZ2^7 + 
            12550076540*MW2^6*MZ2^8 + 8238852944*MW2^5*MZ2^9 - 
            4921307276*MW2^4*MZ2^10 + 739515948*MW2^3*MZ2^11 + 
            152391038*MW2^2*MZ2^12 - 58294026*MW2*MZ2^13 + 4547553*MZ2^14)) + 
        MW2^2*(-2*MT2^8*(-2*MW2 + MZ2)^2*(163840*MW2^9 + 143360*MW2^8*MZ2 - 
            968704*MW2^7*MZ2^2 + 544256*MW2^6*MZ2^3 + 669248*MW2^5*MZ2^4 - 
            624688*MW2^4*MZ2^5 - 2272*MW2^3*MZ2^6 + 112844*MW2^2*MZ2^7 - 
            25150*MW2*MZ2^8 + 2575*MZ2^9) - 4*MT2^7*(327680*MW2^12 - 
            34856960*MW2^11*MZ2 + 62599168*MW2^10*MZ2^2 + 235605504*MW2^9*
             MZ2^3 - 972308224*MW2^8*MZ2^4 + 1521933216*MW2^7*MZ2^5 - 
            1325486080*MW2^6*MZ2^6 + 682917536*MW2^5*MZ2^7 - 
            181223700*MW2^4*MZ2^8 - 3089130*MW2^3*MZ2^9 + 18151429*MW2^2*
             MZ2^10 - 4874788*MW2*MZ2^11 + 380894*MZ2^12) - 
          MT2^5*MW2*(150732800*MW2^13 - 2899148800*MW2^12*MZ2 + 
            4708515840*MW2^11*MZ2^2 + 20552382464*MW2^10*MZ2^3 - 
            85876123648*MW2^9*MZ2^4 + 142156371840*MW2^8*MZ2^5 - 
            134436973504*MW2^7*MZ2^6 + 78208522944*MW2^6*MZ2^7 - 
            26255196864*MW2^5*MZ2^8 + 2751528792*MW2^4*MZ2^9 + 
            1536572320*MW2^3*MZ2^10 - 692709348*MW2^2*MZ2^11 + 
            109128039*MW2*MZ2^12 - 6040229*MZ2^13) + 
          MT2^6*(41943040*MW2^13 - 975011840*MW2^12*MZ2 + 1620582400*MW2^11*
             MZ2^2 + 6791280640*MW2^10*MZ2^3 - 28285394432*MW2^9*MZ2^4 + 
            46198833280*MW2^8*MZ2^5 - 42887272064*MW2^7*MZ2^6 + 
            24330938464*MW2^6*MZ2^7 - 7832609456*MW2^5*MZ2^8 + 
            667007568*MW2^4*MZ2^9 + 511096440*MW2^3*MZ2^10 - 
            207460092*MW2^2*MZ2^11 + 30018609*MW2*MZ2^12 - 1518426*MZ2^13) + 
          4*MW2^6*(1638400*MW2^13 - 31784960*MW2^12*MZ2 + 16680960*MW2^11*
             MZ2^2 + 299217408*MW2^10*MZ2^3 - 720320512*MW2^9*MZ2^4 + 
            541708096*MW2^8*MZ2^5 + 188853776*MW2^7*MZ2^6 - 
            637468384*MW2^6*MZ2^7 + 502813036*MW2^5*MZ2^8 - 
            185236616*MW2^4*MZ2^9 + 14940340*MW2^3*MZ2^10 + 
            13326493*MW2^2*MZ2^11 - 4468219*MW2*MZ2^12 + 375744*MZ2^13) + 
          MT2^2*MW2^3*(152043520*MW2^14 - 2765127680*MW2^13*MZ2 + 
            3342098432*MW2^12*MZ2^2 + 22595733504*MW2^11*MZ2^3 - 
            76957856256*MW2^10*MZ2^4 + 104048206208*MW2^9*MZ2^5 - 
            68905478912*MW2^8*MZ2^6 + 13097972064*MW2^7*MZ2^7 + 
            14047010416*MW2^6*MZ2^8 - 12075603936*MW2^5*MZ2^9 + 
            3672932024*MW2^4*MZ2^10 - 20461564*MW2^3*MZ2^11 - 
            280917191*MW2^2*MZ2^12 + 65565096*MW2*MZ2^13 - 4511503*MZ2^14) + 
          2*MT2^4*MW2*(131072000*MW2^14 - 2383953920*MW2^13*MZ2 + 
            3701821440*MW2^12*MZ2^2 + 17432822784*MW2^11*MZ2^3 - 
            70729813760*MW2^10*MZ2^4 + 114592051392*MW2^9*MZ2^5 - 
            105065618912*MW2^8*MZ2^6 + 57845545312*MW2^7*MZ2^7 - 
            17006292640*MW2^6*MZ2^8 + 313686392*MW2^5*MZ2^9 + 
            1645750854*MW2^4*MZ2^10 - 514240099*MW2^3*MZ2^11 + 
            38746885*MW2^2*MZ2^12 + 5981256*MW2*MZ2^13 - 761788*MZ2^14) + 
          MT2*MW2^4*(-48496640*MW2^14 + 905216000*MW2^13*MZ2 - 
            826327040*MW2^12*MZ2^2 - 7939991552*MW2^11*MZ2^3 + 
            23297953792*MW2^10*MZ2^4 - 25698284672*MW2^9*MZ2^5 + 
            8959776704*MW2^8*MZ2^6 + 7942469312*MW2^7*MZ2^7 - 
            11093458688*MW2^6*MZ2^8 + 5741096296*MW2^5*MZ2^9 - 
            1196467104*MW2^4*MZ2^10 - 164130816*MW2^3*MZ2^11 + 
            139296085*MW2^2*MZ2^12 - 25390331*MW2*MZ2^13 + 1502976*MZ2^14) + 
          MT2^3*MW2^2*(-260833280*MW2^14 + 4691230720*MW2^13*MZ2 - 
            6656376832*MW2^12*MZ2^2 - 36000376832*MW2^11*MZ2^3 + 
            136514505728*MW2^10*MZ2^4 - 207662230912*MW2^9*MZ2^5 + 
            172483176576*MW2^8*MZ2^6 - 77583420544*MW2^7*MZ2^7 + 
            9903153968*MW2^6*MZ2^8 + 8523312488*MW2^5*MZ2^9 - 
            4732422476*MW2^4*MZ2^10 + 655515924*MW2^3*MZ2^11 + 
            162912074*MW2^2*MZ2^12 - 58294026*MW2*MZ2^13 + 4547553*MZ2^14)))*
       B0i[bb0, 0, 0, MW2])/(2*(MH2 - MW2)^2*(MT2 - MW2)^3*(2*MW2 - MZ2)^3*
       MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*(MT2^2 - 2*MT2*MW2 + 
        MW2*(MW2 + MZ2))*Pi) + (3*(-15728640*MW2^13 + 133693440*MW2^12*MZ2 + 
        134742016*MW2^11*MZ2^2 + 40960*MW2^10*(30*MH2 - 52183*MZ2)*MZ2^2 - 
        32*MW2^6*(3433206*MH2 - 25045297*MZ2)*MZ2^6 + 
        8*MW2^5*(9660288*MH2 - 234662471*MZ2)*MZ2^7 - 
        4*MW2^4*(8656395*MH2 - 310588387*MZ2)*MZ2^8 + 
        2*MW2^3*(4666668*MH2 - 222167861*MZ2)*MZ2^9 - 7716034*MW2*MZ2^12 + 
        171598*MZ2^13 - 2560*MW2^8*MZ2^4*(17247*MH2 + 2201041*MZ2) + 
        2048*MW2^9*MZ2^3*(3120*MH2 + 2518349*MZ2) + 256*MW2^7*MZ2^5*
         (373341*MH2 + 9998905*MZ2) + MW2^2*MZ2^10*(-1169004*MH2 + 
          86617075*MZ2))*B0i[bb0, 0, 0, MZ2])/(MZ2^2*(-2*MW2 + MZ2)^3*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
     (36*MW2^2*MZ2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(102400*MW2^6 + 
        737280*MW2^5*MZ2 - 2307200*MW2^4*MZ2^2 + 2612928*MW2^3*MZ2^3 - 
        1622160*MW2^2*MZ2^4 + 582944*MW2*MZ2^5 - 97417*MZ2^6)*SW2^2*
       B0i[bb0, MZ2, MH2, MZ2])/((-2*MW2 + MZ2)^3*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
     ((-36*MT2^4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)^2*(81920*MW2^7 + 
          51200*MW2^6*MZ2 - 340992*MW2^5*MZ2^2 + 176000*MW2^4*MZ2^3 + 
          111008*MW2^3*MZ2^4 - 95184*MW2^2*MZ2^5 + 20000*MW2*MZ2^6 - 
          2575*MZ2^7) - 2*MT2^3*(20316160*MW2^12 + 282705920*MW2^11*MZ2 - 
          1815207936*MW2^10*MZ2^2 + 4599723008*MW2^9*MZ2^3 - 
          6867225344*MW2^8*MZ2^4 + 6923228544*MW2^7*MZ2^5 - 
          4979088064*MW2^6*MZ2^6 + 2576552728*MW2^5*MZ2^7 - 
          932169324*MW2^4*MZ2^8 + 216249550*MW2^3*MZ2^9 - 
          25289686*MW2^2*MZ2^10 + 365400*MW2*MZ2^11 - 23175*MZ2^12) + 
        MT2^2*MW2*(104857600*MW2^12 + 1114931200*MW2^11*MZ2 - 
          7793401856*MW2^10*MZ2^2 + 20807960576*MW2^9*MZ2^3 - 
          32487298048*MW2^8*MZ2^4 + 33723828992*MW2^7*MZ2^5 - 
          24332516608*MW2^6*MZ2^6 + 12198822128*MW2^5*MZ2^7 - 
          4060292560*MW2^4*MZ2^8 + 770950012*MW2^3*MZ2^9 - 
          36860024*MW2^2*MZ2^10 - 9764558*MW2*MZ2^11 + 23175*MZ2^12) - 
        2*MT2*MW2*(20316160*MW2^13 + 363806720*MW2^12*MZ2 - 
          2047229952*MW2^11*MZ2^2 + 4766053376*MW2^10*MZ2^3 - 
          6483047168*MW2^9*MZ2^4 + 5455060992*MW2^8*MZ2^5 - 
          2376880768*MW2^7*MZ2^6 - 280136264*MW2^6*MZ2^7 + 
          1104371772*MW2^5*MZ2^8 - 722746514*MW2^4*MZ2^9 + 
          234384452*MW2^3*MZ2^10 - 33214689*MW2^2*MZ2^11 + 
          249525*MW2*MZ2^12 - 23175*MZ2^13) + MW2^2*(-11796480*MW2^13 + 
          62259200*MW2^12*MZ2 - 367239168*MW2^11*MZ2^2 + 1375903744*MW2^10*
           MZ2^3 - 2346916352*MW2^9*MZ2^4 + 1391678208*MW2^8*MZ2^5 + 
          1058332736*MW2^7*MZ2^6 - 2330217728*MW2^6*MZ2^7 + 
          1661735256*MW2^5*MZ2^8 - 542374516*MW2^4*MZ2^9 + 
          16535426*MW2^3*MZ2^10 + 43393647*MW2^2*MZ2^11 - 
          9962513*MW2*MZ2^12 + 46350*MZ2^13))*B0i[bb0, MZ2, MT2, MT2])/
      (MZ2^2*(-2*MW2 + MZ2)^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
       (MT2^2 - 2*MT2*MW2 + MW2*(MW2 + MZ2))*Pi) - 
     (9*(6*MT2^4*(-2*MW2 + MZ2)^2*(163840*MW2^9 - 102400*MW2^8*MZ2 - 
          804864*MW2^7*MZ2^2 + 1393664*MW2^6*MZ2^3 - 552896*MW2^5*MZ2^4 - 
          396496*MW2^4*MZ2^5 + 427744*MW2^3*MZ2^6 - 146064*MW2^2*MZ2^7 + 
          25150*MW2*MZ2^8 - 2575*MZ2^9) - 3*MT2^3*(-2*MW2 + MZ2)^2*
         (327680*MW2^10 - 1024000*MW2^9*MZ2 - 1343488*MW2^8*MZ2^2 + 
          6975488*MW2^7*MZ2^3 - 7224704*MW2^6*MZ2^4 + 749344*MW2^5*MZ2^5 + 
          3066160*MW2^4*MZ2^6 - 2000832*MW2^3*MZ2^7 + 521712*MW2^2*MZ2^8 - 
          80600*MW2*MZ2^9 + 7725*MZ2^10) - MT2*MW2^2*(9175040*MW2^12 + 
          30638080*MW2^11*MZ2 - 356532224*MW2^10*MZ2^2 + 
          638382080*MW2^9*MZ2^3 + 516002304*MW2^8*MZ2^4 - 
          3231962496*MW2^7*MZ2^5 + 5048623680*MW2^6*MZ2^6 - 
          4285170144*MW2^5*MZ2^7 + 2195880432*MW2^4*MZ2^8 - 
          645957680*MW2^3*MZ2^9 + 70550060*MW2^2*MZ2^10 + 
          14108012*MW2*MZ2^11 - 3844307*MZ2^12) + 
        MT2^2*(2621440*MW2^13 + 12943360*MW2^12*MZ2 - 136945664*MW2^11*
           MZ2^2 + 206493696*MW2^10*MZ2^3 + 316417536*MW2^9*MZ2^4 - 
          1298362752*MW2^8*MZ2^5 + 1726138176*MW2^7*MZ2^6 - 
          1243055712*MW2^6*MZ2^7 + 516131712*MW2^5*MZ2^8 - 
          105114280*MW2^4*MZ2^9 - 316012*MW2^3*MZ2^10 + 
          2873330*MW2^2*MZ2^11 + 106350*MW2*MZ2^12 - 7725*MZ2^13) + 
        16*MW2^4*MZ2^2*(409600*MW2^9 + 2211840*MW2^8*MZ2 - 
          7933440*MW2^7*MZ2^2 - 2644608*MW2^6*MZ2^3 + 27595200*MW2^5*MZ2^4 - 
          33555120*MW2^4*MZ2^5 + 19118628*MW2^3*MZ2^6 - 5219184*MW2^2*MZ2^7 + 
          67851*MW2*MZ2^8 + 240752*MZ2^9)*SW2^2)*B0i[bb0, MZ2, MW2, MW2])/
      (2*(2*MW2 - MZ2)^3*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
       (MT2^2 + MW2^2 + MT2*(-2*MW2 + MZ2))*Pi) + 
     (36*MW2^3*(286720*MW2^9 - 2007040*MW2^8*MZ2 - 6303488*MW2^7*MZ2^2 + 
        38040576*MW2^6*MZ2^3 - 55551568*MW2^5*MZ2^4 + 23488288*MW2^4*MZ2^5 + 
        15839334*MW2^3*MZ2^6 - 22384990*MW2^2*MZ2^7 + 10717459*MW2*MZ2^8 - 
        2079364*MZ2^9)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
      ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
     (27*(MT2*MW2^2*MZ2*(1372160*MW2^8 - 2700288*MW2^7*MZ2 - 
          963584*MW2^6*MZ2^2 + 5455744*MW2^5*MZ2^3 - 3091792*MW2^4*MZ2^4 - 
          1233096*MW2^3*MZ2^5 + 1589904*MW2^2*MZ2^6 - 413672*MW2*MZ2^7 + 
          20345*MZ2^8) + MT2^3*(-163840*MW2^9 + 102400*MW2^8*MZ2 + 
          804864*MW2^7*MZ2^2 - 1393664*MW2^6*MZ2^3 + 552896*MW2^5*MZ2^4 + 
          396496*MW2^4*MZ2^5 - 427744*MW2^3*MZ2^6 + 146064*MW2^2*MZ2^7 - 
          25150*MW2*MZ2^8 + 2575*MZ2^9) + MT2^2*MZ2*(-327680*MW2^9 + 
          81920*MW2^8*MZ2 + 1691648*MW2^7*MZ2^2 - 2362624*MW2^6*MZ2^3 + 
          494720*MW2^5*MZ2^4 + 907088*MW2^4*MZ2^5 - 640480*MW2^3*MZ2^6 + 
          162674*MW2^2*MZ2^7 - 25150*MW2*MZ2^8 + 2575*MZ2^9) + 
        4*MW2^3*(40960*MW2^9 - 286720*MW2^8*MZ2 + 110336*MW2^7*MZ2^2 + 
          856832*MW2^6*MZ2^3 - 921232*MW2^5*MZ2^4 - 254752*MW2^4*MZ2^5 + 
          634634*MW2^3*MZ2^6 - 162622*MW2^2*MZ2^7 - 43045*MW2*MZ2^8 + 
          10300*MZ2^9))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
      ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
     (18*MW2^2*(655360*MW2^10 - 4587520*MW2^9*MZ2 - 10010624*MW2^8*MZ2^2 + 
        64369664*MW2^7*MZ2^3 - 85721856*MW2^6*MZ2^4 + 16485952*MW2^5*MZ2^5 + 
        59520512*MW2^4*MZ2^6 - 67470588*MW2^3*MZ2^7 + 34847983*MW2^2*MZ2^8 - 
        8766890*MW2*MZ2^9 + 739243*MZ2^10)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
      ((2*MW2 - MZ2)*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
     (9*(4*MT2*MW2^2*MZ2*(665600*MW2^8 - 1155584*MW2^7*MZ2 - 
          220032*MW2^6*MZ2^2 + 1218752*MW2^5*MZ2^3 - 178592*MW2^4*MZ2^4 - 
          381492*MW2^3*MZ2^5 - 12577*MW2^2*MZ2^6 + 107998*MW2*MZ2^7 - 
          13455*MZ2^8) + MT2^2*MZ2*(-819200*MW2^9 + 20480*MW2^8*MZ2 + 
          4352000*MW2^7*MZ2^2 - 5269504*MW2^6*MZ2^3 + 320192*MW2^5*MZ2^4 + 
          2438864*MW2^4*MZ2^5 - 1278688*MW2^3*MZ2^6 + 212504*MW2^2*MZ2^7 - 
          25150*MW2*MZ2^8 + 2575*MZ2^9) + 2*MW2^2*(163840*MW2^10 - 
          1146880*MW2^9*MZ2 + 553984*MW2^8*MZ2^2 + 2823680*MW2^7*MZ2^3 - 
          2519232*MW2^6*MZ2^4 - 1862720*MW2^5*MZ2^5 + 2342600*MW2^4*MZ2^6 + 
          29964*MW2^3*MZ2^7 - 568655*MW2^2*MZ2^8 + 125338*MW2*MZ2^9 - 
          3155*MZ2^10) - 4*MT2^3*MZ2^2*(81920*MW2^7 + 51200*MW2^6*MZ2 - 
          340992*MW2^5*MZ2^2 + 176000*MW2^4*MZ2^3 + 111008*MW2^3*MZ2^4 - 
          95184*MW2^2*MZ2^5 + 20000*MW2*MZ2^6 - 2575*MZ2^7)*SW2^2)*
       C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/((2*MW2 - MZ2)*MZ2^2*
       (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi))*Cll[1, 2, 2, 1] + 
   (B0i[bb0, 0, 0, MZ2]*(3072*MW2^6*(4*Cdd[1, 1, 1, 1] + 6*Cdd[1, 1, 2, 2] + 
        6*Cdd[1, 1, 3, 3] + 2*Cdd[1, 2, 2, 1] + 2*Cdd[1, 3, 3, 1] + 
        4*Cdd[2, 2, 2, 2] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
        4*Cdd[3, 3, 3, 3] - 37*Ced[1, 1, 1, 1] - 37*Ced[1, 1, 2, 2] - 
        37*Ced[1, 1, 3, 3] + 18*Ced[2, 2, 1, 1] + 18*Ced[2, 2, 2, 2] + 
        18*Ced[2, 2, 3, 3] + 18*Ced[3, 3, 1, 1] + 18*Ced[3, 3, 2, 2] + 
        18*Ced[3, 3, 3, 3] - 154*Cee[1, 1, 1, 1] - 88*Cee[1, 1, 2, 2] - 
        88*Cee[1, 1, 3, 3] + 66*Cee[2, 2, 2, 2] + 132*Cee[2, 2, 3, 3] + 
        66*Cee[3, 3, 3, 3] + 74*Ceu[1, 1, 1, 1] + 74*Ceu[1, 1, 2, 2] - 
        36*Ceu[2, 2, 1, 1] - 36*Ceu[2, 2, 2, 2] - 36*Ceu[3, 3, 1, 1] - 
        36*Ceu[3, 3, 2, 2] - 37*Cld[1, 1, 1, 1] - 37*Cld[1, 1, 2, 2] - 
        37*Cld[1, 1, 3, 3] + 18*Cld[2, 2, 1, 1] + 18*Cld[2, 2, 2, 2] + 
        18*Cld[2, 2, 3, 3] + 18*Cld[3, 3, 1, 1] + 18*Cld[3, 3, 2, 2] + 
        18*Cld[3, 3, 3, 3] - 77*Cle[1, 1, 1, 1] - 22*Cle[1, 1, 2, 2] - 
        22*Cle[1, 1, 3, 3] - 22*Cle[2, 2, 1, 1] + 33*Cle[2, 2, 2, 2] + 
        33*Cle[2, 2, 3, 3] - 22*Cle[3, 3, 1, 1] + 33*Cle[3, 3, 2, 2] + 
        33*Cle[3, 3, 3, 3] - 154*Cll[1, 1, 1, 1] - 44*Cll[1, 1, 2, 2] - 
        44*Cll[1, 1, 3, 3] - 44*Cll[1, 3, 3, 1] + 66*Cll[2, 2, 2, 2] + 
        66*Cll[2, 2, 3, 3] + 66*Cll[2, 3, 3, 2] + 66*Cll[3, 3, 3, 3] + 
        37*Clq1[1, 1, 1, 1] + 37*Clq1[1, 1, 2, 2] - 37*Clq1[1, 1, 3, 3] - 
        18*Clq1[2, 2, 1, 1] - 18*Clq1[2, 2, 2, 2] + 18*Clq1[2, 2, 3, 3] - 
        18*Clq1[3, 3, 1, 1] - 18*Clq1[3, 3, 2, 2] + 18*Clq1[3, 3, 3, 3] - 
        111*Clq3[1, 1, 1, 1] - 111*Clq3[1, 1, 2, 2] - 37*Clq3[1, 1, 3, 3] + 
        54*Clq3[2, 2, 1, 1] + 54*Clq3[2, 2, 2, 2] + 18*Clq3[2, 2, 3, 3] + 
        54*Clq3[3, 3, 1, 1] + 54*Clq3[3, 3, 2, 2] + 18*Clq3[3, 3, 3, 3] + 
        74*Clu[1, 1, 1, 1] + 74*Clu[1, 1, 2, 2] - 36*Clu[2, 2, 1, 1] - 
        36*Clu[2, 2, 2, 2] - 36*Clu[3, 3, 1, 1] - 36*Clu[3, 3, 2, 2] - 
        3*Cqd1[1, 1, 1, 1] - 3*Cqd1[1, 1, 2, 2] - 3*Cqd1[1, 1, 3, 3] - 
        3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
        3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 
        37*Cqe[1, 1, 1, 1] - 18*Cqe[1, 1, 2, 2] - 18*Cqe[1, 1, 3, 3] + 
        37*Cqe[2, 2, 1, 1] - 18*Cqe[2, 2, 2, 2] - 18*Cqe[2, 2, 3, 3] - 
        37*Cqe[3, 3, 1, 1] + 18*Cqe[3, 3, 2, 2] + 18*Cqe[3, 3, 3, 3] + 
        8*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 1, 3, 3] + 
        10*Cqq1[1, 2, 2, 1] + 2*Cqq1[1, 3, 3, 1] + 8*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 4*Cqq1[3, 3, 3, 3] + 
        24*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] - 
        6*Cqq3[1, 2, 2, 1] - 6*Cqq3[1, 3, 3, 1] + 24*Cqq3[2, 2, 2, 2] + 
        18*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 4*Cqq3[3, 3, 3, 3] + 
        6*Cqu1[1, 1, 1, 1] + 6*Cqu1[1, 1, 2, 2] + 6*Cqu1[2, 2, 1, 1] + 
        6*Cqu1[2, 2, 2, 2] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
        6*Cud1[1, 1, 1, 1] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[1, 1, 3, 3] - 
        6*Cud1[2, 2, 1, 1] - 6*Cud1[2, 2, 2, 2] - 6*Cud1[2, 2, 3, 3] + 
        16*Cuu[1, 1, 1, 1] + 24*Cuu[1, 1, 2, 2] + 8*Cuu[1, 2, 2, 1] + 
        16*Cuu[2, 2, 2, 2]) - 768*MW2^5*MZ2*(40*Cdd[1, 1, 1, 1] + 
        60*Cdd[1, 1, 2, 2] + 60*Cdd[1, 1, 3, 3] + 20*Cdd[1, 2, 2, 1] + 
        20*Cdd[1, 3, 3, 1] + 40*Cdd[2, 2, 2, 2] + 60*Cdd[2, 2, 3, 3] + 
        20*Cdd[2, 3, 3, 2] + 40*Cdd[3, 3, 3, 3] - 630*Ced[1, 1, 1, 1] - 
        630*Ced[1, 1, 2, 2] - 630*Ced[1, 1, 3, 3] + 315*Ced[2, 2, 1, 1] + 
        315*Ced[2, 2, 2, 2] + 315*Ced[2, 2, 3, 3] + 315*Ced[3, 3, 1, 1] + 
        315*Ced[3, 3, 2, 2] + 315*Ced[3, 3, 3, 3] - 2580*Cee[1, 1, 1, 1] - 
        1380*Cee[1, 1, 2, 2] - 1380*Cee[1, 1, 3, 3] + 1200*Cee[2, 2, 2, 2] + 
        2400*Cee[2, 2, 3, 3] + 1200*Cee[3, 3, 3, 3] + 1260*Ceu[1, 1, 1, 1] + 
        1260*Ceu[1, 1, 2, 2] - 630*Ceu[2, 2, 1, 1] - 630*Ceu[2, 2, 2, 2] - 
        630*Ceu[3, 3, 1, 1] - 630*Ceu[3, 3, 2, 2] - 520*Cld[1, 1, 1, 1] - 
        520*Cld[1, 1, 2, 2] - 520*Cld[1, 1, 3, 3] + 315*Cld[2, 2, 1, 1] + 
        315*Cld[2, 2, 2, 2] + 315*Cld[2, 2, 3, 3] + 315*Cld[3, 3, 1, 1] + 
        315*Cld[3, 3, 2, 2] + 315*Cld[3, 3, 3, 3] - 1180*Cle[1, 1, 1, 1] - 
        235*Cle[1, 1, 2, 2] - 235*Cle[1, 1, 3, 3] - 345*Cle[2, 2, 1, 1] + 
        600*Cle[2, 2, 2, 2] + 600*Cle[2, 2, 3, 3] - 345*Cle[3, 3, 1, 1] + 
        600*Cle[3, 3, 2, 2] + 600*Cle[3, 3, 3, 3] - 2052*Cll[1, 1, 1, 1] - 
        470*Cll[1, 1, 2, 2] - 470*Cll[1, 1, 3, 3] - 514*Cll[1, 3, 3, 1] + 
        1068*Cll[2, 2, 2, 2] + 1200*Cll[2, 2, 3, 3] + 936*Cll[2, 3, 3, 2] + 
        1068*Cll[3, 3, 3, 3] + 520*Clq1[1, 1, 1, 1] + 520*Clq1[1, 1, 2, 2] - 
        298*Clq1[1, 1, 3, 3] - 315*Clq1[2, 2, 1, 1] - 315*Clq1[2, 2, 2, 2] + 
        207*Clq1[2, 2, 3, 3] - 315*Clq1[3, 3, 1, 1] - 315*Clq1[3, 3, 2, 2] + 
        207*Clq1[3, 3, 3, 3] - 1332*Clq3[1, 1, 1, 1] - 
        1332*Clq3[1, 1, 2, 2] - 370*Clq3[1, 1, 3, 3] + 513*Clq3[2, 2, 1, 1] + 
        513*Clq3[2, 2, 2, 2] + 135*Clq3[2, 2, 3, 3] + 513*Clq3[3, 3, 1, 1] + 
        513*Clq3[3, 3, 2, 2] + 135*Clq3[3, 3, 3, 3] + 1040*Clu[1, 1, 1, 1] + 
        1040*Clu[1, 1, 2, 2] - 630*Clu[2, 2, 1, 1] - 630*Clu[2, 2, 2, 2] - 
        630*Clu[3, 3, 1, 1] - 630*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] - 
        30*Cqd1[1, 1, 2, 2] - 30*Cqd1[1, 1, 3, 3] - 30*Cqd1[2, 2, 1, 1] - 
        30*Cqd1[2, 2, 2, 2] - 30*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 
        12*Cqd1[3, 3, 2, 2] + 12*Cqd1[3, 3, 3, 3] + 630*Cqe[1, 1, 1, 1] - 
        315*Cqe[1, 1, 2, 2] - 315*Cqe[1, 1, 3, 3] + 630*Cqe[2, 2, 1, 1] - 
        315*Cqe[2, 2, 2, 2] - 315*Cqe[2, 2, 3, 3] - 408*Cqe[3, 3, 1, 1] + 
        207*Cqe[3, 3, 2, 2] + 207*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 
        60*Cqq1[1, 1, 2, 2] - 24*Cqq1[1, 1, 3, 3] + 28*Cqq1[1, 2, 2, 1] - 
        4*Cqq1[1, 3, 3, 1] + 44*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] - 
        4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] + 12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 
        60*Cqq3[2, 2, 2, 2] - 12*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 60*Cqu1[2, 2, 1, 1] + 
        60*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
        60*Cud1[1, 1, 1, 1] - 60*Cud1[1, 1, 2, 2] - 60*Cud1[1, 1, 3, 3] - 
        60*Cud1[2, 2, 1, 1] - 60*Cud1[2, 2, 2, 2] - 60*Cud1[2, 2, 3, 3] + 
        160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 80*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 96*MW2^4*MZ2^2*(104*Cdd[1, 1, 1, 1] + 
        156*Cdd[1, 1, 2, 2] + 156*Cdd[1, 1, 3, 3] + 52*Cdd[1, 2, 2, 1] + 
        52*Cdd[1, 3, 3, 1] + 104*Cdd[2, 2, 2, 2] + 156*Cdd[2, 2, 3, 3] + 
        52*Cdd[2, 3, 3, 2] + 104*Cdd[3, 3, 3, 3] - 9546*Ced[1, 1, 1, 1] - 
        9546*Ced[1, 1, 2, 2] - 9546*Ced[1, 1, 3, 3] + 4707*Ced[2, 2, 1, 1] + 
        4707*Ced[2, 2, 2, 2] + 4707*Ced[2, 2, 3, 3] + 4707*Ced[3, 3, 1, 1] + 
        4707*Ced[3, 3, 2, 2] + 4707*Ced[3, 3, 3, 3] - 38340*Cee[1, 1, 1, 1] - 
        19668*Cee[1, 1, 2, 2] - 19668*Cee[1, 1, 3, 3] + 
        18672*Cee[2, 2, 2, 2] + 37344*Cee[2, 2, 3, 3] + 
        18672*Cee[3, 3, 3, 3] + 19092*Ceu[1, 1, 1, 1] + 
        19092*Ceu[1, 1, 2, 2] - 9414*Ceu[2, 2, 1, 1] - 9414*Ceu[2, 2, 2, 2] - 
        9414*Ceu[3, 3, 1, 1] - 9414*Ceu[3, 3, 2, 2] - 6646*Cld[1, 1, 1, 1] - 
        6646*Cld[1, 1, 2, 2] - 6646*Cld[1, 1, 3, 3] + 4707*Cld[2, 2, 1, 1] + 
        4707*Cld[2, 2, 2, 2] + 4707*Cld[2, 2, 3, 3] + 4707*Cld[3, 3, 1, 1] + 
        4707*Cld[3, 3, 2, 2] + 4707*Cld[3, 3, 3, 3] - 16270*Cle[1, 1, 1, 1] - 
        2017*Cle[1, 1, 2, 2] - 2017*Cle[1, 1, 3, 3] - 4917*Cle[2, 2, 1, 1] + 
        9336*Cle[2, 2, 2, 2] + 9336*Cle[2, 2, 3, 3] - 4917*Cle[3, 3, 1, 1] + 
        9336*Cle[3, 3, 2, 2] + 9336*Cle[3, 3, 3, 3] - 25036*Cll[1, 1, 1, 1] - 
        4034*Cll[1, 1, 2, 2] - 4034*Cll[1, 1, 3, 3] - 5546*Cll[1, 3, 3, 1] + 
        15456*Cll[2, 2, 2, 2] + 18672*Cll[2, 2, 3, 3] + 
        12240*Cll[2, 3, 3, 2] + 15456*Cll[3, 3, 3, 3] + 
        6646*Clq1[1, 1, 1, 1] + 6646*Clq1[1, 1, 2, 2] - 
        2182*Clq1[1, 1, 3, 3] - 4707*Clq1[2, 2, 1, 1] - 
        4707*Clq1[2, 2, 2, 2] + 1791*Clq1[2, 2, 3, 3] - 
        4707*Clq1[3, 3, 1, 1] - 4707*Clq1[3, 3, 2, 2] + 
        1791*Clq1[3, 3, 3, 3] - 15114*Clq3[1, 1, 1, 1] - 
        15114*Clq3[1, 1, 2, 2] - 3262*Clq3[1, 1, 3, 3] + 
        4185*Clq3[2, 2, 1, 1] + 4185*Clq3[2, 2, 2, 2] + 
        711*Clq3[2, 2, 3, 3] + 4185*Clq3[3, 3, 1, 1] + 
        4185*Clq3[3, 3, 2, 2] + 711*Clq3[3, 3, 3, 3] + 
        13292*Clu[1, 1, 1, 1] + 13292*Clu[1, 1, 2, 2] - 
        9414*Clu[2, 2, 1, 1] - 9414*Clu[2, 2, 2, 2] - 9414*Clu[3, 3, 1, 1] - 
        9414*Clu[3, 3, 2, 2] - 78*Cqd1[1, 1, 1, 1] - 78*Cqd1[1, 1, 2, 2] - 
        78*Cqd1[1, 1, 3, 3] - 78*Cqd1[2, 2, 1, 1] - 78*Cqd1[2, 2, 2, 2] - 
        78*Cqd1[2, 2, 3, 3] - 138*Cqd1[3, 3, 1, 1] - 138*Cqd1[3, 3, 2, 2] - 
        138*Cqd1[3, 3, 3, 3] + 9546*Cqe[1, 1, 1, 1] - 4707*Cqe[1, 1, 2, 2] - 
        4707*Cqe[1, 1, 3, 3] + 9546*Cqe[2, 2, 1, 1] - 4707*Cqe[2, 2, 2, 2] - 
        4707*Cqe[2, 2, 3, 3] - 3762*Cqe[3, 3, 1, 1] + 1791*Cqe[3, 3, 2, 2] + 
        1791*Cqe[3, 3, 3, 3] - 80*Cqq1[1, 1, 1, 1] + 156*Cqq1[1, 1, 2, 2] + 
        276*Cqq1[1, 1, 3, 3] - 316*Cqq1[1, 2, 2, 1] - 92*Cqq1[1, 3, 3, 1] - 
        80*Cqq1[2, 2, 2, 2] + 276*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] - 
        184*Cqq1[3, 3, 3, 3] - 816*Cqq3[1, 1, 1, 1] - 2052*Cqq3[1, 1, 2, 2] - 
        828*Cqq3[1, 1, 3, 3] + 420*Cqq3[1, 2, 2, 1] + 276*Cqq3[1, 3, 3, 1] - 
        816*Cqq3[2, 2, 2, 2] - 828*Cqq3[2, 2, 3, 3] + 276*Cqq3[2, 3, 3, 2] - 
        184*Cqq3[3, 3, 3, 3] + 156*Cqu1[1, 1, 1, 1] + 156*Cqu1[1, 1, 2, 2] + 
        156*Cqu1[2, 2, 1, 1] + 156*Cqu1[2, 2, 2, 2] + 276*Cqu1[3, 3, 1, 1] + 
        276*Cqu1[3, 3, 2, 2] - 156*Cud1[1, 1, 1, 1] - 156*Cud1[1, 1, 2, 2] - 
        156*Cud1[1, 1, 3, 3] - 156*Cud1[2, 2, 1, 1] - 156*Cud1[2, 2, 2, 2] - 
        156*Cud1[2, 2, 3, 3] + 416*Cuu[1, 1, 1, 1] + 624*Cuu[1, 1, 2, 2] + 
        208*Cuu[1, 2, 2, 1] + 416*Cuu[2, 2, 2, 2]) + 
      48*MW2^3*MZ2^3*(760*Cdd[1, 1, 1, 1] + 1140*Cdd[1, 1, 2, 2] + 
        1140*Cdd[1, 1, 3, 3] + 380*Cdd[1, 2, 2, 1] + 380*Cdd[1, 3, 3, 1] + 
        760*Cdd[2, 2, 2, 2] + 1140*Cdd[2, 2, 3, 3] + 380*Cdd[2, 3, 3, 2] + 
        760*Cdd[3, 3, 3, 3] + 20768*Ced[1, 1, 1, 1] + 20768*Ced[1, 1, 2, 2] + 
        20768*Ced[1, 1, 3, 3] - 9783*Ced[2, 2, 1, 1] - 9783*Ced[2, 2, 2, 2] - 
        9783*Ced[2, 2, 3, 3] - 9783*Ced[3, 3, 1, 1] - 9783*Ced[3, 3, 2, 2] - 
        9783*Ced[3, 3, 3, 3] + 81932*Cee[1, 1, 1, 1] + 
        41660*Cee[1, 1, 2, 2] + 41660*Cee[1, 1, 3, 3] - 
        40272*Cee[2, 2, 2, 2] - 80544*Cee[2, 2, 3, 3] - 
        40272*Cee[3, 3, 3, 3] - 41536*Ceu[1, 1, 1, 1] - 
        41536*Ceu[1, 1, 2, 2] + 19566*Ceu[2, 2, 1, 1] + 
        19566*Ceu[2, 2, 2, 2] + 19566*Ceu[3, 3, 1, 1] + 
        19566*Ceu[3, 3, 2, 2] + 12315*Cld[1, 1, 1, 1] + 
        12315*Cld[1, 1, 2, 2] + 12315*Cld[1, 1, 3, 3] - 
        9783*Cld[2, 2, 1, 1] - 9783*Cld[2, 2, 2, 2] - 9783*Cld[2, 2, 3, 3] - 
        9783*Cld[3, 3, 1, 1] - 9783*Cld[3, 3, 2, 2] - 9783*Cld[3, 3, 3, 3] + 
        32513*Cle[1, 1, 1, 1] + 1962*Cle[1, 1, 2, 2] + 1962*Cle[1, 1, 3, 3] + 
        10415*Cle[2, 2, 1, 1] - 20136*Cle[2, 2, 2, 2] - 
        20136*Cle[2, 2, 3, 3] + 10415*Cle[3, 3, 1, 1] - 
        20136*Cle[3, 3, 2, 2] - 20136*Cle[3, 3, 3, 3] + 
        43750*Cll[1, 1, 1, 1] + 3924*Cll[1, 1, 2, 2] + 3924*Cll[1, 1, 3, 3] + 
        8050*Cll[1, 3, 3, 1] - 31776*Cll[2, 2, 2, 2] - 
        40272*Cll[2, 2, 3, 3] - 23280*Cll[2, 3, 3, 2] - 
        31776*Cll[3, 3, 3, 3] - 12315*Clq1[1, 1, 1, 1] - 
        12315*Clq1[1, 1, 2, 2] + 1305*Clq1[1, 1, 3, 3] + 
        9783*Clq1[2, 2, 1, 1] + 9783*Clq1[2, 2, 2, 2] - 
        1494*Clq1[2, 2, 3, 3] + 9783*Clq1[3, 3, 1, 1] + 
        9783*Clq1[3, 3, 2, 2] - 1494*Clq1[3, 3, 3, 3] + 
        23295*Clq3[1, 1, 1, 1] + 23295*Clq3[1, 1, 2, 2] + 
        2727*Clq3[1, 1, 3, 3] - 4401*Clq3[2, 2, 1, 1] - 
        4401*Clq3[2, 2, 2, 2] - 72*Clq3[2, 2, 3, 3] - 4401*Clq3[3, 3, 1, 1] - 
        4401*Clq3[3, 3, 2, 2] - 72*Clq3[3, 3, 3, 3] - 24630*Clu[1, 1, 1, 1] - 
        24630*Clu[1, 1, 2, 2] + 19566*Clu[2, 2, 1, 1] + 
        19566*Clu[2, 2, 2, 2] + 19566*Clu[3, 3, 1, 1] + 
        19566*Clu[3, 3, 2, 2] - 570*Cqd1[1, 1, 1, 1] - 570*Cqd1[1, 1, 2, 2] - 
        570*Cqd1[1, 1, 3, 3] - 570*Cqd1[2, 2, 1, 1] - 570*Cqd1[2, 2, 2, 2] - 
        570*Cqd1[2, 2, 3, 3] + 372*Cqd1[3, 3, 1, 1] + 372*Cqd1[3, 3, 2, 2] + 
        372*Cqd1[3, 3, 3, 3] - 20768*Cqe[1, 1, 1, 1] + 9783*Cqe[1, 1, 2, 2] + 
        9783*Cqe[1, 1, 3, 3] - 20768*Cqe[2, 2, 1, 1] + 9783*Cqe[2, 2, 2, 2] + 
        9783*Cqe[2, 2, 3, 3] + 3698*Cqe[3, 3, 1, 1] - 1494*Cqe[3, 3, 2, 2] - 
        1494*Cqe[3, 3, 3, 3] + 980*Cqq1[1, 1, 1, 1] + 1140*Cqq1[1, 1, 2, 2] - 
        744*Cqq1[1, 1, 3, 3] + 820*Cqq1[1, 2, 2, 1] - 28*Cqq1[1, 3, 3, 1] + 
        980*Cqq1[2, 2, 2, 2] - 744*Cqq1[2, 2, 3, 3] - 28*Cqq1[2, 3, 3, 2] - 
        56*Cqq1[3, 3, 3, 3] + 1860*Cqq3[1, 1, 1, 1] + 3780*Cqq3[1, 1, 2, 2] + 
        576*Cqq3[1, 1, 3, 3] - 60*Cqq3[1, 2, 2, 1] - 468*Cqq3[1, 3, 3, 1] + 
        1860*Cqq3[2, 2, 2, 2] + 576*Cqq3[2, 2, 3, 3] - 468*Cqq3[2, 3, 3, 2] - 
        56*Cqq3[3, 3, 3, 3] + 1140*Cqu1[1, 1, 1, 1] + 1140*Cqu1[1, 1, 2, 2] + 
        1140*Cqu1[2, 2, 1, 1] + 1140*Cqu1[2, 2, 2, 2] - 
        744*Cqu1[3, 3, 1, 1] - 744*Cqu1[3, 3, 2, 2] - 1140*Cud1[1, 1, 1, 1] - 
        1140*Cud1[1, 1, 2, 2] - 1140*Cud1[1, 1, 3, 3] - 
        1140*Cud1[2, 2, 1, 1] - 1140*Cud1[2, 2, 2, 2] - 
        1140*Cud1[2, 2, 3, 3] + 3040*Cuu[1, 1, 1, 1] + 4560*Cuu[1, 1, 2, 2] + 
        1520*Cuu[1, 2, 2, 1] + 3040*Cuu[2, 2, 2, 2]) - 
      3*MZ2^6*(800*Cdd[1, 1, 1, 1] + 1200*Cdd[1, 1, 2, 2] + 
        1200*Cdd[1, 1, 3, 3] + 400*Cdd[1, 2, 2, 1] + 400*Cdd[1, 3, 3, 1] + 
        800*Cdd[2, 2, 2, 2] + 1200*Cdd[2, 2, 3, 3] + 400*Cdd[2, 3, 3, 2] + 
        800*Cdd[3, 3, 3, 3] + 14608*Ced[1, 1, 1, 1] + 14608*Ced[1, 1, 2, 2] + 
        14608*Ced[1, 1, 3, 3] - 5580*Ced[2, 2, 1, 1] - 5580*Ced[2, 2, 2, 2] - 
        5580*Ced[2, 2, 3, 3] - 5580*Ced[3, 3, 1, 1] - 5580*Ced[3, 3, 2, 2] - 
        5580*Ced[3, 3, 3, 3] + 57232*Cee[1, 1, 1, 1] + 
        33712*Cee[1, 1, 2, 2] + 33712*Cee[1, 1, 3, 3] - 
        23520*Cee[2, 2, 2, 2] - 47040*Cee[2, 2, 3, 3] - 
        23520*Cee[3, 3, 3, 3] - 29216*Ceu[1, 1, 1, 1] - 
        29216*Ceu[1, 1, 2, 2] + 11160*Ceu[2, 2, 1, 1] + 
        11160*Ceu[2, 2, 2, 2] + 11160*Ceu[3, 3, 1, 1] + 
        11160*Ceu[3, 3, 2, 2] + 4514*Cld[1, 1, 1, 1] + 4514*Cld[1, 1, 2, 2] + 
        4514*Cld[1, 1, 3, 3] - 5580*Cld[2, 2, 1, 1] - 5580*Cld[2, 2, 2, 2] - 
        5580*Cld[2, 2, 3, 3] - 5580*Cld[3, 3, 1, 1] - 5580*Cld[3, 3, 2, 2] - 
        5580*Cld[3, 3, 3, 3] + 18522*Cle[1, 1, 1, 1] - 1666*Cle[1, 1, 2, 2] - 
        1666*Cle[1, 1, 3, 3] + 8428*Cle[2, 2, 1, 1] - 11760*Cle[2, 2, 2, 2] - 
        11760*Cle[2, 2, 3, 3] + 8428*Cle[3, 3, 1, 1] - 
        11760*Cle[3, 3, 2, 2] - 11760*Cle[3, 3, 3, 3] + 
        12642*Cll[1, 1, 1, 1] - 3332*Cll[1, 1, 2, 2] - 3332*Cll[1, 1, 3, 3] - 
        1666*Cll[1, 3, 3, 1] - 17640*Cll[2, 2, 2, 2] - 
        23520*Cll[2, 2, 3, 3] - 11760*Cll[2, 3, 3, 2] - 
        17640*Cll[3, 3, 3, 3] - 4514*Clq1[1, 1, 1, 1] - 
        4514*Clq1[1, 1, 2, 2] - 2257*Clq1[1, 1, 3, 3] + 
        5580*Clq1[2, 2, 1, 1] + 5580*Clq1[2, 2, 2, 2] + 
        2790*Clq1[2, 2, 3, 3] + 5580*Clq1[3, 3, 1, 1] + 
        5580*Clq1[3, 3, 2, 2] + 2790*Clq1[3, 3, 3, 3] - 
        5047*Clq3[1, 1, 3, 3] - 9028*Clu[1, 1, 1, 1] - 9028*Clu[1, 1, 2, 2] + 
        11160*Clu[2, 2, 1, 1] + 11160*Clu[2, 2, 2, 2] + 
        11160*Clu[3, 3, 1, 1] + 11160*Clu[3, 3, 2, 2] - 
        600*Cqd1[1, 1, 1, 1] - 600*Cqd1[1, 1, 2, 2] - 600*Cqd1[1, 1, 3, 3] - 
        600*Cqd1[2, 2, 1, 1] - 600*Cqd1[2, 2, 2, 2] - 600*Cqd1[2, 2, 3, 3] - 
        300*Cqd1[3, 3, 1, 1] - 300*Cqd1[3, 3, 2, 2] - 300*Cqd1[3, 3, 3, 3] - 
        14608*Cqe[1, 1, 1, 1] + 5580*Cqe[1, 1, 2, 2] + 5580*Cqe[1, 1, 3, 3] - 
        14608*Cqe[2, 2, 1, 1] + 5580*Cqe[2, 2, 2, 2] + 5580*Cqe[2, 2, 3, 3] - 
        7304*Cqe[3, 3, 1, 1] + 2790*Cqe[3, 3, 2, 2] + 2790*Cqe[3, 3, 3, 3] + 
        700*Cqq1[1, 1, 1, 1] + 1200*Cqq1[1, 1, 2, 2] + 600*Cqq1[1, 1, 3, 3] + 
        200*Cqq1[1, 2, 2, 1] + 100*Cqq1[1, 3, 3, 1] + 700*Cqq1[2, 2, 2, 2] + 
        600*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] + 200*Cqq1[3, 3, 3, 3] + 
        300*Cqq3[1, 1, 1, 1] + 600*Cqq3[1, 2, 2, 1] + 300*Cqq3[1, 3, 3, 1] + 
        300*Cqq3[2, 2, 2, 2] + 300*Cqq3[2, 3, 3, 2] + 200*Cqq3[3, 3, 3, 3] + 
        1200*Cqu1[1, 1, 1, 1] + 1200*Cqu1[1, 1, 2, 2] + 
        1200*Cqu1[2, 2, 1, 1] + 1200*Cqu1[2, 2, 2, 2] + 
        600*Cqu1[3, 3, 1, 1] + 600*Cqu1[3, 3, 2, 2] - 1200*Cud1[1, 1, 1, 1] - 
        1200*Cud1[1, 1, 2, 2] - 1200*Cud1[1, 1, 3, 3] - 
        1200*Cud1[2, 2, 1, 1] - 1200*Cud1[2, 2, 2, 2] - 
        1200*Cud1[2, 2, 3, 3] + 3200*Cuu[1, 1, 1, 1] + 4800*Cuu[1, 1, 2, 2] + 
        1600*Cuu[1, 2, 2, 1] + 3200*Cuu[2, 2, 2, 2]) + 
      6*MW2*MZ2^5*(3040*Cdd[1, 1, 1, 1] + 4560*Cdd[1, 1, 2, 2] + 
        4560*Cdd[1, 1, 3, 3] + 1520*Cdd[1, 2, 2, 1] + 1520*Cdd[1, 3, 3, 1] + 
        3040*Cdd[2, 2, 2, 2] + 4560*Cdd[2, 2, 3, 3] + 1520*Cdd[2, 3, 3, 2] + 
        3040*Cdd[3, 3, 3, 3] + 41424*Ced[1, 1, 1, 1] + 
        41424*Ced[1, 1, 2, 2] + 41424*Ced[1, 1, 3, 3] - 
        17316*Ced[2, 2, 1, 1] - 17316*Ced[2, 2, 2, 2] - 
        17316*Ced[2, 2, 3, 3] - 17316*Ced[3, 3, 1, 1] - 
        17316*Ced[3, 3, 2, 2] - 17316*Ced[3, 3, 3, 3] + 
        161136*Cee[1, 1, 1, 1] + 87312*Cee[1, 1, 2, 2] + 
        87312*Cee[1, 1, 3, 3] - 73824*Cee[2, 2, 2, 2] - 
        147648*Cee[2, 2, 3, 3] - 73824*Cee[3, 3, 3, 3] - 
        82848*Ceu[1, 1, 1, 1] - 82848*Ceu[1, 1, 2, 2] + 
        34632*Ceu[2, 2, 1, 1] + 34632*Ceu[2, 2, 2, 2] + 
        34632*Ceu[3, 3, 1, 1] + 34632*Ceu[3, 3, 2, 2] + 
        17101*Cld[1, 1, 1, 1] + 17101*Cld[1, 1, 2, 2] + 
        17101*Cld[1, 1, 3, 3] - 17316*Cld[2, 2, 1, 1] - 
        17316*Cld[2, 2, 2, 2] - 17316*Cld[2, 2, 3, 3] - 
        17316*Cld[3, 3, 1, 1] - 17316*Cld[3, 3, 2, 2] - 
        17316*Cld[3, 3, 3, 3] + 56245*Cle[1, 1, 1, 1] - 
        2495*Cle[1, 1, 2, 2] - 2495*Cle[1, 1, 3, 3] + 21828*Cle[2, 2, 1, 1] - 
        36912*Cle[2, 2, 2, 2] - 36912*Cle[2, 2, 3, 3] + 
        21828*Cle[3, 3, 1, 1] - 36912*Cle[3, 3, 2, 2] - 
        36912*Cle[3, 3, 3, 3] + 52930*Cll[1, 1, 1, 1] - 
        4990*Cll[1, 1, 2, 2] - 4990*Cll[1, 1, 3, 3] + 2552*Cll[1, 3, 3, 1] - 
        55368*Cll[2, 2, 2, 2] - 73824*Cll[2, 2, 3, 3] - 
        36912*Cll[2, 3, 3, 2] - 55368*Cll[3, 3, 3, 3] - 
        17101*Clq1[1, 1, 1, 1] - 17101*Clq1[1, 1, 2, 2] - 
        5165*Clq1[1, 1, 3, 3] + 17316*Clq1[2, 2, 1, 1] + 
        17316*Clq1[2, 2, 2, 2] + 4473*Clq1[2, 2, 3, 3] + 
        17316*Clq1[3, 3, 1, 1] + 17316*Clq1[3, 3, 2, 2] + 
        4473*Clq1[3, 3, 3, 3] + 15141*Clq3[1, 1, 1, 1] + 
        15141*Clq3[1, 1, 2, 2] - 8243*Clq3[1, 1, 3, 3] + 
        1395*Clq3[2, 2, 3, 3] + 1395*Clq3[3, 3, 3, 3] - 
        34202*Clu[1, 1, 1, 1] - 34202*Clu[1, 1, 2, 2] + 
        34632*Clu[2, 2, 1, 1] + 34632*Clu[2, 2, 2, 2] + 
        34632*Clu[3, 3, 1, 1] + 34632*Clu[3, 3, 2, 2] - 
        2280*Cqd1[1, 1, 1, 1] - 2280*Cqd1[1, 1, 2, 2] - 
        2280*Cqd1[1, 1, 3, 3] - 2280*Cqd1[2, 2, 1, 1] - 
        2280*Cqd1[2, 2, 2, 2] - 2280*Cqd1[2, 2, 3, 3] - 
        690*Cqd1[3, 3, 1, 1] - 690*Cqd1[3, 3, 2, 2] - 690*Cqd1[3, 3, 3, 3] - 
        41424*Cqe[1, 1, 1, 1] + 17316*Cqe[1, 1, 2, 2] + 
        17316*Cqe[1, 1, 3, 3] - 41424*Cqe[2, 2, 1, 1] + 
        17316*Cqe[2, 2, 2, 2] + 17316*Cqe[2, 2, 3, 3] - 
        9756*Cqe[3, 3, 1, 1] + 4473*Cqe[3, 3, 2, 2] + 4473*Cqe[3, 3, 3, 3] + 
        2660*Cqq1[1, 1, 1, 1] + 4560*Cqq1[1, 1, 2, 2] + 
        1380*Cqq1[1, 1, 3, 3] + 760*Cqq1[1, 2, 2, 1] + 80*Cqq1[1, 3, 3, 1] + 
        2660*Cqq1[2, 2, 2, 2] + 1380*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] + 
        160*Cqq1[3, 3, 3, 3] + 1140*Cqq3[1, 1, 1, 1] - 900*Cqq3[1, 1, 3, 3] + 
        2280*Cqq3[1, 2, 2, 1] + 840*Cqq3[1, 3, 3, 1] + 
        1140*Cqq3[2, 2, 2, 2] - 900*Cqq3[2, 2, 3, 3] + 840*Cqq3[2, 3, 3, 2] + 
        160*Cqq3[3, 3, 3, 3] + 4560*Cqu1[1, 1, 1, 1] + 
        4560*Cqu1[1, 1, 2, 2] + 4560*Cqu1[2, 2, 1, 1] + 
        4560*Cqu1[2, 2, 2, 2] + 1380*Cqu1[3, 3, 1, 1] + 
        1380*Cqu1[3, 3, 2, 2] - 4560*Cud1[1, 1, 1, 1] - 
        4560*Cud1[1, 1, 2, 2] - 4560*Cud1[1, 1, 3, 3] - 
        4560*Cud1[2, 2, 1, 1] - 4560*Cud1[2, 2, 2, 2] - 
        4560*Cud1[2, 2, 3, 3] + 12160*Cuu[1, 1, 1, 1] + 
        18240*Cuu[1, 1, 2, 2] + 6080*Cuu[1, 2, 2, 1] + 
        12160*Cuu[2, 2, 2, 2]) - 12*MW2^2*MZ2^4*(3656*Cdd[1, 1, 1, 1] + 
        5484*Cdd[1, 1, 2, 2] + 5484*Cdd[1, 1, 3, 3] + 1828*Cdd[1, 2, 2, 1] + 
        1828*Cdd[1, 3, 3, 1] + 3656*Cdd[2, 2, 2, 2] + 5484*Cdd[2, 2, 3, 3] + 
        1828*Cdd[2, 3, 3, 2] + 3656*Cdd[3, 3, 3, 3] + 54612*Ced[1, 1, 1, 1] + 
        54612*Ced[1, 1, 2, 2] + 54612*Ced[1, 1, 3, 3] - 
        24291*Ced[2, 2, 1, 1] - 24291*Ced[2, 2, 2, 2] - 
        24291*Ced[2, 2, 3, 3] - 24291*Ced[3, 3, 1, 1] - 
        24291*Ced[3, 3, 2, 2] - 24291*Ced[3, 3, 3, 3] + 
        212964*Cee[1, 1, 1, 1] + 110316*Cee[1, 1, 2, 2] + 
        110316*Cee[1, 1, 3, 3] - 102648*Cee[2, 2, 2, 2] - 
        205296*Cee[2, 2, 3, 3] - 102648*Cee[3, 3, 3, 3] - 
        109224*Ceu[1, 1, 1, 1] - 109224*Ceu[1, 1, 2, 2] + 
        48582*Ceu[2, 2, 1, 1] + 48582*Ceu[2, 2, 2, 2] + 
        48582*Ceu[3, 3, 1, 1] + 48582*Ceu[3, 3, 2, 2] + 
        27322*Cld[1, 1, 1, 1] + 27322*Cld[1, 1, 2, 2] + 
        27322*Cld[1, 1, 3, 3] - 24291*Cld[2, 2, 1, 1] - 
        24291*Cld[2, 2, 2, 2] - 24291*Cld[2, 2, 3, 3] - 
        24291*Cld[3, 3, 1, 1] - 24291*Cld[3, 3, 2, 2] - 
        24291*Cld[3, 3, 3, 3] + 79192*Cle[1, 1, 1, 1] + 289*Cle[1, 1, 2, 2] + 
        289*Cle[1, 1, 3, 3] + 27579*Cle[2, 2, 1, 1] - 51324*Cle[2, 2, 2, 2] - 
        51324*Cle[2, 2, 3, 3] + 27579*Cle[3, 3, 1, 1] - 
        51324*Cle[3, 3, 2, 2] - 51324*Cle[3, 3, 3, 3] + 
        91068*Cll[1, 1, 1, 1] + 578*Cll[1, 1, 2, 2] + 578*Cll[1, 1, 3, 3] + 
        12034*Cll[1, 3, 3, 1] - 78456*Cll[2, 2, 2, 2] - 
        102648*Cll[2, 2, 3, 3] - 54264*Cll[2, 3, 3, 2] - 
        78456*Cll[3, 3, 3, 3] - 27322*Clq1[1, 1, 1, 1] - 
        27322*Clq1[1, 1, 2, 2] - 2528*Clq1[1, 1, 3, 3] + 
        24291*Clq1[2, 2, 1, 1] + 24291*Clq1[2, 2, 2, 2] + 
        1251*Clq1[2, 2, 3, 3] + 24291*Clq1[3, 3, 1, 1] + 
        24291*Clq1[3, 3, 2, 2] + 1251*Clq1[3, 3, 3, 3] + 
        39870*Clq3[1, 1, 1, 1] + 39870*Clq3[1, 1, 2, 2] - 
        2240*Clq3[1, 1, 3, 3] - 4185*Clq3[2, 2, 1, 1] - 
        4185*Clq3[2, 2, 2, 2] + 1539*Clq3[2, 2, 3, 3] - 
        4185*Clq3[3, 3, 1, 1] - 4185*Clq3[3, 3, 2, 2] + 
        1539*Clq3[3, 3, 3, 3] - 54644*Clu[1, 1, 1, 1] - 
        54644*Clu[1, 1, 2, 2] + 48582*Clu[2, 2, 1, 1] + 
        48582*Clu[2, 2, 2, 2] + 48582*Clu[3, 3, 1, 1] + 
        48582*Clu[3, 3, 2, 2] - 2742*Cqd1[1, 1, 1, 1] - 
        2742*Cqd1[1, 1, 2, 2] - 2742*Cqd1[1, 1, 3, 3] - 
        2742*Cqd1[2, 2, 1, 1] - 2742*Cqd1[2, 2, 2, 2] - 
        2742*Cqd1[2, 2, 3, 3] + 114*Cqd1[3, 3, 1, 1] + 114*Cqd1[3, 3, 2, 2] + 
        114*Cqd1[3, 3, 3, 3] - 54612*Cqe[1, 1, 1, 1] + 
        24291*Cqe[1, 1, 2, 2] + 24291*Cqe[1, 1, 3, 3] - 
        54612*Cqe[2, 2, 1, 1] + 24291*Cqe[2, 2, 2, 2] + 
        24291*Cqe[2, 2, 3, 3] - 1716*Cqe[3, 3, 1, 1] + 1251*Cqe[3, 3, 2, 2] + 
        1251*Cqe[3, 3, 3, 3] + 3424*Cqq1[1, 1, 1, 1] + 
        5484*Cqq1[1, 1, 2, 2] - 228*Cqq1[1, 1, 3, 3] + 
        1364*Cqq1[1, 2, 2, 1] - 308*Cqq1[1, 3, 3, 1] + 
        3424*Cqq1[2, 2, 2, 2] - 228*Cqq1[2, 2, 3, 3] - 308*Cqq1[2, 3, 3, 2] - 
        616*Cqq1[3, 3, 3, 3] + 2496*Cqq3[1, 1, 1, 1] + 
        2700*Cqq3[1, 1, 2, 2] - 1620*Cqq3[1, 1, 3, 3] + 
        2292*Cqq3[1, 2, 2, 1] + 156*Cqq3[1, 3, 3, 1] + 
        2496*Cqq3[2, 2, 2, 2] - 1620*Cqq3[2, 2, 3, 3] + 
        156*Cqq3[2, 3, 3, 2] - 616*Cqq3[3, 3, 3, 3] + 5484*Cqu1[1, 1, 1, 1] + 
        5484*Cqu1[1, 1, 2, 2] + 5484*Cqu1[2, 2, 1, 1] + 
        5484*Cqu1[2, 2, 2, 2] - 228*Cqu1[3, 3, 1, 1] - 228*Cqu1[3, 3, 2, 2] - 
        5484*Cud1[1, 1, 1, 1] - 5484*Cud1[1, 1, 2, 2] - 
        5484*Cud1[1, 1, 3, 3] - 5484*Cud1[2, 2, 1, 1] - 
        5484*Cud1[2, 2, 2, 2] - 5484*Cud1[2, 2, 3, 3] + 
        14624*Cuu[1, 1, 1, 1] + 21936*Cuu[1, 1, 2, 2] + 
        7312*Cuu[1, 2, 2, 1] + 14624*Cuu[2, 2, 2, 2])))/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (6*MT2*B0i[bb0, 0, 0, MT2]*(8*MW2^3*MZ2^4*(188414*Ceu[1, 1, 3, 3] - 
        91596*Ceu[2, 2, 3, 3] - 91596*Ceu[3, 3, 3, 3] + 
        49664*Clq1[1, 1, 3, 3] - 47964*Clq1[2, 2, 3, 3] - 
        47964*Clq1[3, 3, 3, 3] - 105725*Clq3[1, 1, 3, 3] - 
        8097*Clq3[2, 2, 3, 3] + 15276*Clq3[3, 3, 3, 3] + 
        100022*Clu[1, 1, 3, 3] - 91596*Clu[2, 2, 3, 3] - 
        91596*Clu[3, 3, 3, 3] + 2370*Cqd1[3, 3, 1, 1] + 
        2370*Cqd1[3, 3, 2, 2] + 2370*Cqd1[3, 3, 3, 3] + 
        99458*Cqe[3, 3, 1, 1] - 47964*Cqe[3, 3, 2, 2] - 
        47964*Cqe[3, 3, 3, 3] - 4740*Cqq1[1, 1, 3, 3] - 
        1684*Cqq1[1, 3, 3, 1] - 4740*Cqq1[2, 2, 3, 3] - 
        1684*Cqq1[2, 3, 3, 2] + 312*Cqq1[3, 3, 3, 3] - 
        5364*Cqq3[1, 1, 3, 3] - 1476*Cqq3[1, 3, 3, 1] - 
        5364*Cqq3[2, 2, 3, 3] - 1476*Cqq3[2, 3, 3, 2] - 
        104*Cqq3[3, 3, 3, 3] - 3882*Cqu1[1, 1, 3, 3] - 
        3882*Cqu1[2, 2, 3, 3] - 4740*Cqu1[3, 3, 1, 1] - 
        4740*Cqu1[3, 3, 2, 2] + 858*Cqu1[3, 3, 3, 3] + 
        3882*Cud1[3, 3, 1, 1] + 3882*Cud1[3, 3, 2, 2] + 
        3882*Cud1[3, 3, 3, 3] - 15528*Cuu[1, 1, 3, 3] - 
        5176*Cuu[1, 3, 3, 1] - 15528*Cuu[2, 2, 3, 3] - 
        5176*Cuu[2, 3, 3, 2]) + 2*MW2*MZ2^6*(109184*Ceu[1, 1, 3, 3] - 
        48672*Ceu[2, 2, 3, 3] - 48672*Ceu[3, 3, 3, 3] + 
        13248*Clq1[1, 1, 3, 3] - 16578*Clq1[2, 2, 3, 3] - 
        16578*Clq1[3, 3, 3, 3] - 39543*Clq3[1, 1, 3, 3] - 
        9717*Clq3[2, 2, 3, 3] + 1470*Clq3[3, 3, 3, 3] + 
        40350*Clu[1, 1, 3, 3] - 48672*Clu[2, 2, 3, 3] - 
        48672*Clu[3, 3, 3, 3] + 945*Cqd1[3, 3, 1, 1] + 945*Cqd1[3, 3, 2, 2] + 
        945*Cqd1[3, 3, 3, 3] + 38027*Cqe[3, 3, 1, 1] - 
        16578*Cqe[3, 3, 2, 2] - 16578*Cqe[3, 3, 3, 3] - 
        1890*Cqq1[1, 1, 3, 3] - 390*Cqq1[1, 3, 3, 1] - 
        1890*Cqq1[2, 2, 3, 3] - 390*Cqq1[2, 3, 3, 2] - 720*Cqq1[3, 3, 3, 3] - 
        450*Cqq3[1, 1, 3, 3] - 870*Cqq3[1, 3, 3, 1] - 450*Cqq3[2, 2, 3, 3] - 
        870*Cqq3[2, 3, 3, 2] + 240*Cqq3[3, 3, 3, 3] - 2880*Cqu1[1, 1, 3, 3] - 
        2880*Cqu1[2, 2, 3, 3] - 1890*Cqu1[3, 3, 1, 1] - 
        1890*Cqu1[3, 3, 2, 2] - 990*Cqu1[3, 3, 3, 3] + 
        2880*Cud1[3, 3, 1, 1] + 2880*Cud1[3, 3, 2, 2] + 
        2880*Cud1[3, 3, 3, 3] - 11520*Cuu[1, 1, 3, 3] - 
        3840*Cuu[1, 3, 3, 1] - 11520*Cuu[2, 2, 3, 3] - 
        3840*Cuu[2, 3, 3, 2]) - 32*MW2^4*MZ2^3*(60136*Ceu[1, 1, 3, 3] - 
        29472*Ceu[2, 2, 3, 3] - 29472*Ceu[3, 3, 3, 3] + 
        21947*Clq1[1, 1, 3, 3] - 18276*Clq1[2, 2, 3, 3] - 
        18276*Clq1[3, 3, 3, 3] - 37649*Clq3[1, 1, 3, 3] + 
        2574*Clq3[2, 2, 3, 3] + 8172*Clq3[3, 3, 3, 3] + 
        37430*Clu[1, 1, 3, 3] - 29472*Clu[2, 2, 3, 3] - 
        29472*Clu[3, 3, 3, 3] + 501*Cqd1[3, 3, 1, 1] + 501*Cqd1[3, 3, 2, 2] + 
        501*Cqd1[3, 3, 3, 3] + 37273*Cqe[3, 3, 1, 1] - 
        18276*Cqe[3, 3, 2, 2] - 18276*Cqe[3, 3, 3, 3] - 
        1002*Cqq1[1, 1, 3, 3] - 536*Cqq1[1, 3, 3, 1] - 
        1002*Cqq1[2, 2, 3, 3] - 536*Cqq1[2, 3, 3, 2] + 606*Cqq1[3, 3, 3, 3] - 
        2214*Cqq3[1, 1, 3, 3] - 132*Cqq3[1, 3, 3, 1] - 
        2214*Cqq3[2, 2, 3, 3] - 132*Cqq3[2, 3, 3, 2] - 202*Cqq3[3, 3, 3, 3] - 
        492*Cqu1[1, 1, 3, 3] - 492*Cqu1[2, 2, 3, 3] - 1002*Cqu1[3, 3, 1, 1] - 
        1002*Cqu1[3, 3, 2, 2] + 510*Cqu1[3, 3, 3, 3] + 492*Cud1[3, 3, 1, 1] + 
        492*Cud1[3, 3, 2, 2] + 492*Cud1[3, 3, 3, 3] - 1968*Cuu[1, 1, 3, 3] - 
        656*Cuu[1, 3, 3, 1] - 1968*Cuu[2, 2, 3, 3] - 656*Cuu[2, 3, 3, 2]) + 
      2048*MW2^7*(77*Ceu[1, 1, 3, 3] - 33*Ceu[2, 2, 3, 3] - 
        33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 33*Clq1[2, 2, 3, 3] - 
        33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 33*Clq3[2, 2, 3, 3] + 
        33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 33*Clu[2, 2, 3, 3] - 
        33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 
        3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 33*Cqe[3, 3, 2, 2] - 
        33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      256*MW2^6*MZ2*(2888*Ceu[1, 1, 3, 3] - 1332*Ceu[2, 2, 3, 3] - 
        1332*Ceu[3, 3, 3, 3] + 1986*Clq1[1, 1, 3, 3] - 
        1134*Clq1[2, 2, 3, 3] - 1134*Clq1[3, 3, 3, 3] - 
        2205*Clq3[1, 1, 3, 3] + 915*Clq3[2, 2, 3, 3] + 870*Clq3[3, 3, 3, 3] + 
        2448*Clu[1, 1, 3, 3] - 1332*Clu[2, 2, 3, 3] - 1332*Clu[3, 3, 3, 3] - 
        54*Cqd1[3, 3, 1, 1] - 54*Cqd1[3, 3, 2, 2] - 54*Cqd1[3, 3, 3, 3] + 
        2426*Cqe[3, 3, 1, 1] - 1134*Cqe[3, 3, 2, 2] - 1134*Cqe[3, 3, 3, 3] + 
        108*Cqq1[1, 1, 3, 3] + 48*Cqq1[1, 3, 3, 1] + 108*Cqq1[2, 2, 3, 3] + 
        48*Cqq1[2, 3, 3, 2] - 36*Cqq1[3, 3, 3, 3] + 180*Cqq3[1, 1, 3, 3] + 
        24*Cqq3[1, 3, 3, 1] + 180*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 
        12*Cqq3[3, 3, 3, 3] + 72*Cqu1[1, 1, 3, 3] + 72*Cqu1[2, 2, 3, 3] + 
        108*Cqu1[3, 3, 1, 1] + 108*Cqu1[3, 3, 2, 2] - 36*Cqu1[3, 3, 3, 3] - 
        72*Cud1[3, 3, 1, 1] - 72*Cud1[3, 3, 2, 2] - 72*Cud1[3, 3, 3, 3] + 
        288*Cuu[1, 1, 3, 3] + 96*Cuu[1, 3, 3, 1] + 288*Cuu[2, 2, 3, 3] + 
        96*Cuu[2, 3, 3, 2]) + 64*MW2^5*MZ2^2*(24330*Ceu[1, 1, 3, 3] - 
        11736*Ceu[2, 2, 3, 3] - 11736*Ceu[3, 3, 3, 3] + 
        12154*Clq1[1, 1, 3, 3] - 8532*Clq1[2, 2, 3, 3] - 
        8532*Clq1[3, 3, 3, 3] - 16471*Clq3[1, 1, 3, 3] + 
        4215*Clq3[2, 2, 3, 3] + 5052*Clq3[3, 3, 3, 3] + 
        17650*Clu[1, 1, 3, 3] - 11736*Clu[2, 2, 3, 3] - 
        11736*Clu[3, 3, 3, 3] - 54*Cqd1[3, 3, 1, 1] - 54*Cqd1[3, 3, 2, 2] - 
        54*Cqd1[3, 3, 3, 3] + 17514*Cqe[3, 3, 1, 1] - 8532*Cqe[3, 3, 2, 2] - 
        8532*Cqe[3, 3, 3, 3] + 108*Cqq1[1, 1, 3, 3] - 48*Cqq1[1, 3, 3, 1] + 
        108*Cqq1[2, 2, 3, 3] - 48*Cqq1[2, 3, 3, 2] + 252*Cqq1[3, 3, 3, 3] - 
        396*Cqq3[1, 1, 3, 3] + 120*Cqq3[1, 3, 3, 1] - 396*Cqq3[2, 2, 3, 3] + 
        120*Cqq3[2, 3, 3, 2] - 84*Cqq3[3, 3, 3, 3] + 198*Cqu1[1, 1, 3, 3] + 
        198*Cqu1[2, 2, 3, 3] + 108*Cqu1[3, 3, 1, 1] + 108*Cqu1[3, 3, 2, 2] + 
        90*Cqu1[3, 3, 3, 3] - 198*Cud1[3, 3, 1, 1] - 198*Cud1[3, 3, 2, 2] - 
        198*Cud1[3, 3, 3, 3] + 792*Cuu[1, 1, 3, 3] + 264*Cuu[1, 3, 3, 1] + 
        792*Cuu[2, 2, 3, 3] + 264*Cuu[2, 3, 3, 2]) + 
      MZ2^7*(-28616*Ceu[1, 1, 3, 3] + 11760*Ceu[2, 2, 3, 3] + 
        11760*Ceu[3, 3, 3, 3] - 2107*Clq1[1, 1, 3, 3] + 
        2940*Clq1[2, 2, 3, 3] + 2940*Clq1[3, 3, 3, 3] + 
        5047*Clq3[1, 1, 3, 3] - 8428*Clu[1, 1, 3, 3] + 
        11760*Clu[2, 2, 3, 3] + 11760*Clu[3, 3, 3, 3] - 
        150*Cqd1[3, 3, 1, 1] - 150*Cqd1[3, 3, 2, 2] - 150*Cqd1[3, 3, 3, 3] - 
        7154*Cqe[3, 3, 1, 1] + 2940*Cqe[3, 3, 2, 2] + 2940*Cqe[3, 3, 3, 3] + 
        300*Cqq1[1, 1, 3, 3] + 50*Cqq1[1, 3, 3, 1] + 300*Cqq1[2, 2, 3, 3] + 
        50*Cqq1[2, 3, 3, 2] + 150*Cqq1[3, 3, 3, 3] + 150*Cqq3[1, 3, 3, 1] + 
        150*Cqq3[2, 3, 3, 2] - 50*Cqq3[3, 3, 3, 3] + 600*Cqu1[1, 1, 3, 3] + 
        600*Cqu1[2, 2, 3, 3] + 300*Cqu1[3, 3, 1, 1] + 300*Cqu1[3, 3, 2, 2] + 
        300*Cqu1[3, 3, 3, 3] - 600*Cud1[3, 3, 1, 1] - 600*Cud1[3, 3, 2, 2] - 
        600*Cud1[3, 3, 3, 3] + 2400*Cuu[1, 1, 3, 3] + 800*Cuu[1, 3, 3, 1] + 
        2400*Cuu[2, 2, 3, 3] + 800*Cuu[2, 3, 3, 2]) + 
      2*MW2^2*MZ2^5*(-374100*Ceu[1, 1, 3, 3] + 176472*Ceu[2, 2, 3, 3] + 
        176472*Ceu[3, 3, 3, 3] - 69014*Clq1[1, 1, 3, 3] + 
        76212*Clq1[2, 2, 3, 3] + 76212*Clq1[3, 3, 3, 3] + 
        177773*Clq3[1, 1, 3, 3] + 32547*Clq3[2, 2, 3, 3] - 
        15108*Clq3[3, 3, 3, 3] - 167648*Clu[1, 1, 3, 3] + 
        176472*Clu[2, 2, 3, 3] + 176472*Clu[3, 3, 3, 3] - 
        4446*Cqd1[3, 3, 1, 1] - 4446*Cqd1[3, 3, 2, 2] - 
        4446*Cqd1[3, 3, 3, 3] - 164682*Cqe[3, 3, 1, 1] + 
        76212*Cqe[3, 3, 2, 2] + 76212*Cqe[3, 3, 3, 3] + 
        8892*Cqq1[1, 1, 3, 3] + 2352*Cqq1[1, 3, 3, 1] + 
        8892*Cqq1[2, 2, 3, 3] + 2352*Cqq1[2, 3, 3, 2] + 
        1836*Cqq1[3, 3, 3, 3] + 5220*Cqq3[1, 1, 3, 3] + 
        3576*Cqq3[1, 3, 3, 1] + 5220*Cqq3[2, 2, 3, 3] + 
        3576*Cqq3[2, 3, 3, 2] - 612*Cqq3[3, 3, 3, 3] + 
        10044*Cqu1[1, 1, 3, 3] + 10044*Cqu1[2, 2, 3, 3] + 
        8892*Cqu1[3, 3, 1, 1] + 8892*Cqu1[3, 3, 2, 2] + 
        1152*Cqu1[3, 3, 3, 3] - 10044*Cud1[3, 3, 1, 1] - 
        10044*Cud1[3, 3, 2, 2] - 10044*Cud1[3, 3, 3, 3] + 
        40176*Cuu[1, 1, 3, 3] + 13392*Cuu[1, 3, 3, 1] + 
        40176*Cuu[2, 2, 3, 3] + 13392*Cuu[2, 3, 3, 2])))/
    ((2*MW2 - MZ2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (2*MW2^2*MZ2^5*(-3*MT2*(748200*Ceu[1, 1, 3, 3] - 352944*Ceu[2, 2, 3, 3] - 
         352944*Ceu[3, 3, 3, 3] + 138028*Clq1[1, 1, 3, 3] - 
         152424*Clq1[2, 2, 3, 3] - 152424*Clq1[3, 3, 3, 3] - 
         307891*Clq3[1, 1, 3, 3] - 17439*Clq3[2, 2, 3, 3] + 
         30216*Clq3[3, 3, 3, 3] + 335296*Clu[1, 1, 3, 3] - 
         352944*Clu[2, 2, 3, 3] - 352944*Clu[3, 3, 3, 3] + 
         8892*Cqd1[3, 3, 1, 1] + 8892*Cqd1[3, 3, 2, 2] + 
         8892*Cqd1[3, 3, 3, 3] + 329364*Cqe[3, 3, 1, 1] - 
         152424*Cqe[3, 3, 2, 2] - 152424*Cqe[3, 3, 3, 3] - 
         17784*Cqq1[1, 1, 3, 3] + 6024*Cqq1[1, 3, 3, 1] - 
         17784*Cqq1[2, 2, 3, 3] + 6024*Cqq1[2, 3, 3, 2] - 
         3672*Cqq1[3, 3, 3, 3] - 10440*Cqq3[1, 1, 3, 3] + 
         4512*Cqq3[1, 3, 3, 1] - 10440*Cqq3[2, 2, 3, 3] + 
         4512*Cqq3[2, 3, 3, 2] + 2160*Cqq3[3, 3, 3, 3] - 
         20088*Cqu1[1, 1, 3, 3] - 20088*Cqu1[2, 2, 3, 3] - 
         17784*Cqu1[3, 3, 1, 1] - 17784*Cqu1[3, 3, 2, 2] - 
         2304*Cqu1[3, 3, 3, 3] + 20088*Cud1[3, 3, 1, 1] + 
         20088*Cud1[3, 3, 2, 2] + 20088*Cud1[3, 3, 3, 3] - 
         80352*Cuu[1, 1, 3, 3] - 49176*Cuu[1, 3, 3, 1] - 
         80352*Cuu[2, 2, 3, 3] - 49176*Cuu[2, 3, 3, 2]) + 
       2*MZ2*(8370*Cdd[1, 1, 1, 1] + 20088*Cdd[1, 1, 2, 2] + 
         20088*Cdd[1, 1, 3, 3] - 3348*Cdd[1, 2, 2, 1] - 
         3348*Cdd[1, 3, 3, 1] + 8370*Cdd[2, 2, 2, 2] + 
         20088*Cdd[2, 2, 3, 3] - 3348*Cdd[2, 3, 3, 2] + 
         8370*Cdd[3, 3, 3, 3] + 192072*Ced[1, 1, 1, 1] + 
         192072*Ced[1, 1, 2, 2] + 192072*Ced[1, 1, 3, 3] - 
         83214*Ced[2, 2, 1, 1] - 83214*Ced[2, 2, 2, 2] - 
         83214*Ced[2, 2, 3, 3] - 83214*Ced[3, 3, 1, 1] - 
         83214*Ced[3, 3, 2, 2] - 83214*Ced[3, 3, 3, 3] + 
         187050*Cee[1, 1, 1, 1] + 98814*Cee[1, 1, 2, 2] + 
         98814*Cee[1, 1, 3, 3] - 88236*Cee[2, 2, 2, 2] - 
         176472*Cee[2, 2, 3, 3] - 88236*Cee[3, 3, 3, 3] - 
         384144*Ceu[1, 1, 1, 1] - 384144*Ceu[1, 1, 2, 2] + 
         187050*Ceu[1, 1, 3, 3] + 166428*Ceu[2, 2, 1, 1] + 
         166428*Ceu[2, 2, 2, 2] - 88236*Ceu[2, 2, 3, 3] + 
         166428*Ceu[3, 3, 1, 1] + 166428*Ceu[3, 3, 2, 2] - 
         88236*Ceu[3, 3, 3, 3] + 88846*Cld[1, 1, 1, 1] + 
         88846*Cld[1, 1, 2, 2] + 88846*Cld[1, 1, 3, 3] - 
         83214*Cld[2, 2, 1, 1] - 83214*Cld[2, 2, 2, 2] - 
         83214*Cld[2, 2, 3, 3] - 83214*Cld[3, 3, 1, 1] - 
         83214*Cld[3, 3, 2, 2] - 83214*Cld[3, 3, 3, 3] + 
         270874*Cle[1, 1, 1, 1] - 4412*Cle[1, 1, 2, 2] - 
         4412*Cle[1, 1, 3, 3] + 98814*Cle[2, 2, 1, 1] - 
         176472*Cle[2, 2, 2, 2] - 176472*Cle[2, 2, 3, 3] + 
         98814*Cle[3, 3, 1, 1] - 176472*Cle[3, 3, 2, 2] - 
         176472*Cle[3, 3, 3, 3] + 107474*Cll[1, 1, 1, 1] + 
         47111*Cll[1, 1, 2, 2] - 8824*Cll[1, 1, 3, 3] - 
         14586*Cll[1, 3, 3, 1] - 130884*Cll[2, 2, 2, 2] - 
         352944*Cll[2, 2, 3, 3] + 91176*Cll[2, 3, 3, 2] - 
         130884*Cll[3, 3, 3, 3] - 88846*Clq1[1, 1, 1, 1] - 
         88846*Clq1[1, 1, 2, 2] + 19121*Clq1[1, 1, 3, 3] + 
         83214*Clq1[2, 2, 1, 1] + 83214*Clq1[2, 2, 2, 2] - 
         26658*Clq1[2, 2, 3, 3] + 83214*Clq1[3, 3, 1, 1] + 
         83214*Clq1[3, 3, 2, 2] - 26658*Clq1[3, 3, 3, 3] + 
         110022*Clq3[1, 1, 1, 1] + 110022*Clq3[1, 1, 2, 2] - 
         86025*Clq3[1, 1, 3, 3] - 8370*Clq3[2, 2, 1, 1] - 
         8370*Clq3[2, 2, 2, 2] + 13422*Clq3[2, 2, 3, 3] - 
         8370*Clq3[3, 3, 1, 1] - 8370*Clq3[3, 3, 2, 2] + 
         13422*Clq3[3, 3, 3, 3] - 177692*Clu[1, 1, 1, 1] - 
         177692*Clu[1, 1, 2, 2] + 83824*Clu[1, 1, 3, 3] + 
         166428*Clu[2, 2, 1, 1] + 166428*Clu[2, 2, 2, 2] - 
         88236*Clu[2, 2, 3, 3] + 166428*Clu[3, 3, 1, 1] + 
         166428*Clu[3, 3, 2, 2] - 88236*Clu[3, 3, 3, 3] - 
         10044*Cqd1[1, 1, 1, 1] - 10044*Cqd1[1, 1, 2, 2] - 
         10044*Cqd1[1, 1, 3, 3] - 10044*Cqd1[2, 2, 1, 1] - 
         10044*Cqd1[2, 2, 2, 2] - 10044*Cqd1[2, 2, 3, 3] + 
         1071*Cqd1[3, 3, 1, 1] + 1071*Cqd1[3, 3, 2, 2] + 
         1071*Cqd1[3, 3, 3, 3] - 192072*Cqe[1, 1, 1, 1] + 
         83214*Cqe[1, 1, 2, 2] + 83214*Cqe[1, 1, 3, 3] - 
         192072*Cqe[2, 2, 1, 1] + 83214*Cqe[2, 2, 2, 2] + 
         83214*Cqe[2, 2, 3, 3] + 59397*Cqe[3, 3, 1, 1] - 
         26658*Cqe[3, 3, 2, 2] - 26658*Cqe[3, 3, 3, 3] + 
         8982*Cqq1[1, 1, 1, 1] + 20088*Cqq1[1, 1, 2, 2] - 
         2142*Cqq1[1, 1, 3, 3] - 2124*Cqq1[1, 2, 2, 1] - 
         4476*Cqq1[1, 3, 3, 1] + 8982*Cqq1[2, 2, 2, 2] - 
         2142*Cqq1[2, 2, 3, 3] - 4476*Cqq1[2, 3, 3, 2] - 
         1488*Cqq1[3, 3, 3, 3] + 414*Cqq3[1, 1, 1, 1] + 
         5400*Cqq3[1, 1, 2, 2] - 7650*Cqq3[1, 1, 3, 3] - 
         4572*Cqq3[1, 2, 2, 1] - 8148*Cqq3[1, 3, 3, 1] + 
         414*Cqq3[2, 2, 2, 2] - 7650*Cqq3[2, 2, 3, 3] - 
         8148*Cqq3[2, 3, 3, 2] - 2100*Cqq3[3, 3, 3, 3] + 
         20088*Cqu1[1, 1, 1, 1] + 20088*Cqu1[1, 1, 2, 2] - 
         5022*Cqu1[1, 1, 3, 3] + 20088*Cqu1[2, 2, 1, 1] + 
         20088*Cqu1[2, 2, 2, 2] - 5022*Cqu1[2, 2, 3, 3] - 
         2142*Cqu1[3, 3, 1, 1] - 2142*Cqu1[3, 3, 2, 2] - 
         576*Cqu1[3, 3, 3, 3] - 20088*Cud1[1, 1, 1, 1] - 
         20088*Cud1[1, 1, 2, 2] - 20088*Cud1[1, 1, 3, 3] - 
         20088*Cud1[2, 2, 1, 1] - 20088*Cud1[2, 2, 2, 2] - 
         20088*Cud1[2, 2, 3, 3] + 5022*Cud1[3, 3, 1, 1] + 
         5022*Cud1[3, 3, 2, 2] + 5022*Cud1[3, 3, 3, 3] + 
         33480*Cuu[1, 1, 1, 1] + 80352*Cuu[1, 1, 2, 2] - 
         20088*Cuu[1, 1, 3, 3] - 13392*Cuu[1, 2, 2, 1] - 
         26784*Cuu[1, 3, 3, 1] + 33480*Cuu[2, 2, 2, 2] - 
         20088*Cuu[2, 2, 3, 3] - 26784*Cuu[2, 3, 3, 2])) - 
     4*MW2^3*MZ2^4*(MZ2*(12940*Cdd[1, 1, 1, 1] + 31056*Cdd[1, 1, 2, 2] + 
         31056*Cdd[1, 1, 3, 3] - 5176*Cdd[1, 2, 2, 1] - 
         5176*Cdd[1, 3, 3, 1] + 12940*Cdd[2, 2, 2, 2] + 
         31056*Cdd[2, 2, 3, 3] - 5176*Cdd[2, 3, 3, 2] + 
         12940*Cdd[3, 3, 3, 3] + 384592*Ced[1, 1, 1, 1] + 
         384592*Ced[1, 1, 2, 2] + 384592*Ced[1, 1, 3, 3] - 
         175428*Ced[2, 2, 1, 1] - 175428*Ced[2, 2, 2, 2] - 
         175428*Ced[2, 2, 3, 3] - 175428*Ced[3, 3, 1, 1] - 
         175428*Ced[3, 3, 2, 2] - 175428*Ced[3, 3, 3, 3] + 
         376828*Cee[1, 1, 1, 1] + 193636*Cee[1, 1, 2, 2] + 
         193636*Cee[1, 1, 3, 3] - 183192*Cee[2, 2, 2, 2] - 
         366384*Cee[2, 2, 3, 3] - 183192*Cee[3, 3, 3, 3] - 
         769184*Ceu[1, 1, 1, 1] - 769184*Ceu[1, 1, 2, 2] + 
         376828*Ceu[1, 1, 3, 3] + 350856*Ceu[2, 2, 1, 1] + 
         350856*Ceu[2, 2, 2, 2] - 183192*Ceu[2, 2, 3, 3] + 
         350856*Ceu[3, 3, 1, 1] + 350856*Ceu[3, 3, 2, 2] - 
         183192*Ceu[3, 3, 3, 3] + 207808*Cld[1, 1, 1, 1] + 
         207808*Cld[1, 1, 2, 2] + 207808*Cld[1, 1, 3, 3] - 
         175428*Cld[2, 2, 1, 1] - 175428*Cld[2, 2, 2, 2] - 
         175428*Cld[2, 2, 3, 3] - 175428*Cld[3, 3, 1, 1] - 
         175428*Cld[3, 3, 2, 2] - 175428*Cld[3, 3, 3, 3] + 
         576872*Cle[1, 1, 1, 1] + 16852*Cle[1, 1, 2, 2] + 
         16852*Cle[1, 1, 3, 3] + 193636*Cle[2, 2, 1, 1] - 
         366384*Cle[2, 2, 2, 2] - 366384*Cle[2, 2, 3, 3] + 
         193636*Cle[3, 3, 1, 1] - 366384*Cle[3, 3, 2, 2] - 
         366384*Cle[3, 3, 3, 3] + 242996*Cll[1, 1, 1, 1] + 
         271979*Cll[1, 1, 2, 2] + 33704*Cll[1, 1, 3, 3] - 
         56268*Cll[1, 3, 3, 1] - 265560*Cll[2, 2, 2, 2] - 
         732768*Cll[2, 2, 3, 3] + 201648*Cll[2, 3, 3, 2] - 
         265560*Cll[3, 3, 3, 3] - 207808*Clq1[1, 1, 1, 1] - 
         207808*Clq1[1, 1, 2, 2] + 99656*Clq1[1, 1, 3, 3] + 
         175428*Clq1[2, 2, 1, 1] + 175428*Clq1[2, 2, 2, 2] - 
         102876*Clq1[2, 2, 3, 3] + 175428*Clq1[3, 3, 1, 1] + 
         175428*Clq1[3, 3, 2, 2] - 102876*Clq1[3, 3, 3, 3] + 
         345840*Clq3[1, 1, 1, 1] + 345840*Clq3[1, 1, 2, 2] - 
         151848*Clq3[1, 1, 3, 3] - 51948*Clq3[2, 2, 1, 1] - 
         51948*Clq3[2, 2, 2, 2] + 36132*Clq3[2, 2, 3, 3] - 
         51948*Clq3[3, 3, 1, 1] - 51948*Clq3[3, 3, 2, 2] + 
         36132*Clq3[3, 3, 3, 3] - 415616*Clu[1, 1, 1, 1] - 
         415616*Clu[1, 1, 2, 2] + 200044*Clu[1, 1, 3, 3] + 
         350856*Clu[2, 2, 1, 1] + 350856*Clu[2, 2, 2, 2] - 
         183192*Clu[2, 2, 3, 3] + 350856*Clu[3, 3, 1, 1] + 
         350856*Clu[3, 3, 2, 2] - 183192*Clu[3, 3, 3, 3] - 
         15528*Cqd1[1, 1, 1, 1] - 15528*Cqd1[1, 1, 2, 2] - 
         15528*Cqd1[1, 1, 3, 3] - 15528*Cqd1[2, 2, 1, 1] - 
         15528*Cqd1[2, 2, 2, 2] - 15528*Cqd1[2, 2, 3, 3] + 
         8172*Cqd1[3, 3, 1, 1] + 8172*Cqd1[3, 3, 2, 2] + 
         8172*Cqd1[3, 3, 3, 3] - 384592*Cqe[1, 1, 1, 1] + 
         175428*Cqe[1, 1, 2, 2] + 175428*Cqe[1, 1, 3, 3] - 
         384592*Cqe[2, 2, 1, 1] + 175428*Cqe[2, 2, 2, 2] + 
         175428*Cqe[2, 2, 3, 3] + 221636*Cqe[3, 3, 1, 1] - 
         102876*Cqe[3, 3, 2, 2] - 102876*Cqe[3, 3, 3, 3] + 
         12524*Cqq1[1, 1, 1, 1] + 31056*Cqq1[1, 1, 2, 2] - 
         16344*Cqq1[1, 1, 3, 3] - 6008*Cqq1[1, 2, 2, 1] - 
         12744*Cqq1[1, 3, 3, 1] + 12524*Cqq1[2, 2, 2, 2] - 
         16344*Cqq1[2, 2, 3, 3] - 12744*Cqq1[2, 3, 3, 2] - 
         1196*Cqq1[3, 3, 3, 3] + 18348*Cqq3[1, 1, 1, 1] + 
         41040*Cqq3[1, 1, 2, 2] - 12600*Cqq3[1, 1, 3, 3] - 
         4344*Cqq3[1, 2, 2, 1] - 10248*Cqq3[1, 3, 3, 1] + 
         18348*Cqq3[2, 2, 2, 2] - 12600*Cqq3[2, 2, 3, 3] - 
         10248*Cqq3[2, 3, 3, 2] - 780*Cqq3[3, 3, 3, 3] + 
         31056*Cqu1[1, 1, 1, 1] + 31056*Cqu1[1, 1, 2, 2] - 
         7764*Cqu1[1, 1, 3, 3] + 31056*Cqu1[2, 2, 1, 1] + 
         31056*Cqu1[2, 2, 2, 2] - 7764*Cqu1[2, 2, 3, 3] - 
         16344*Cqu1[3, 3, 1, 1] - 16344*Cqu1[3, 3, 2, 2] + 
         1716*Cqu1[3, 3, 3, 3] - 31056*Cud1[1, 1, 1, 1] - 
         31056*Cud1[1, 1, 2, 2] - 31056*Cud1[1, 1, 3, 3] - 
         31056*Cud1[2, 2, 1, 1] - 31056*Cud1[2, 2, 2, 2] - 
         31056*Cud1[2, 2, 3, 3] + 7764*Cud1[3, 3, 1, 1] + 
         7764*Cud1[3, 3, 2, 2] + 7764*Cud1[3, 3, 3, 3] + 
         51760*Cuu[1, 1, 1, 1] + 124224*Cuu[1, 1, 2, 2] - 
         31056*Cuu[1, 1, 3, 3] - 20704*Cuu[1, 2, 2, 1] - 
         41408*Cuu[1, 3, 3, 1] + 51760*Cuu[2, 2, 2, 2] - 
         31056*Cuu[2, 2, 3, 3] - 41408*Cuu[2, 3, 3, 2]) - 
       6*MT2*(376828*Ceu[1, 1, 3, 3] - 183192*Ceu[2, 2, 3, 3] - 
         183192*Ceu[3, 3, 3, 3] + 99328*Clq1[1, 1, 3, 3] - 
         95928*Clq1[2, 2, 3, 3] - 95928*Clq1[3, 3, 3, 3] - 
         188077*Clq3[1, 1, 3, 3] + 7179*Clq3[2, 2, 3, 3] + 
         30552*Clq3[3, 3, 3, 3] + 200044*Clu[1, 1, 3, 3] - 
         183192*Clu[2, 2, 3, 3] - 183192*Clu[3, 3, 3, 3] + 
         4740*Cqd1[3, 3, 1, 1] + 4740*Cqd1[3, 3, 2, 2] + 
         4740*Cqd1[3, 3, 3, 3] + 198916*Cqe[3, 3, 1, 1] - 
         95928*Cqe[3, 3, 2, 2] - 95928*Cqe[3, 3, 3, 3] - 
         9480*Cqq1[1, 1, 3, 3] + 1060*Cqq1[1, 3, 3, 1] - 
         9480*Cqq1[2, 2, 3, 3] + 1060*Cqq1[2, 3, 3, 2] + 
         624*Cqq1[3, 3, 3, 3] - 10728*Cqq3[1, 1, 3, 3] - 
         1332*Cqq3[1, 3, 3, 1] - 10728*Cqq3[2, 2, 3, 3] - 
         1332*Cqq3[2, 3, 3, 2] - 3016*Cqq3[3, 3, 3, 3] - 
         7764*Cqu1[1, 1, 3, 3] - 7764*Cqu1[2, 2, 3, 3] - 
         9480*Cqu1[3, 3, 1, 1] - 9480*Cqu1[3, 3, 2, 2] + 
         1716*Cqu1[3, 3, 3, 3] + 7764*Cud1[3, 3, 1, 1] + 
         7764*Cud1[3, 3, 2, 2] + 7764*Cud1[3, 3, 3, 3] - 
         31056*Cuu[1, 1, 3, 3] - 16400*Cuu[1, 3, 3, 1] - 
         31056*Cuu[2, 2, 3, 3] - 16400*Cuu[2, 3, 3, 2])) - 
     2*MW2*MZ2^6*(-3*MT2*(218368*Ceu[1, 1, 3, 3] - 97344*Ceu[2, 2, 3, 3] - 
         97344*Ceu[3, 3, 3, 3] + 26496*Clq1[1, 1, 3, 3] - 
         33156*Clq1[2, 2, 3, 3] - 33156*Clq1[3, 3, 3, 3] - 
         67899*Clq3[1, 1, 3, 3] - 8247*Clq3[2, 2, 3, 3] + 
         2940*Clq3[3, 3, 3, 3] + 80700*Clu[1, 1, 3, 3] - 
         97344*Clu[2, 2, 3, 3] - 97344*Clu[3, 3, 3, 3] + 
         1890*Cqd1[3, 3, 1, 1] + 1890*Cqd1[3, 3, 2, 2] + 
         1890*Cqd1[3, 3, 3, 3] + 76054*Cqe[3, 3, 1, 1] - 
         33156*Cqe[3, 3, 2, 2] - 33156*Cqe[3, 3, 3, 3] - 
         3780*Cqq1[1, 1, 3, 3] + 1830*Cqq1[1, 3, 3, 1] - 
         3780*Cqq1[2, 2, 3, 3] + 1830*Cqq1[2, 3, 3, 2] - 
         1440*Cqq1[3, 3, 3, 3] - 900*Cqq3[1, 1, 3, 3] + 
         3390*Cqq3[1, 3, 3, 1] - 900*Cqq3[2, 2, 3, 3] + 
         3390*Cqq3[2, 3, 3, 2] + 3000*Cqq3[3, 3, 3, 3] - 
         5760*Cqu1[1, 1, 3, 3] - 5760*Cqu1[2, 2, 3, 3] - 
         3780*Cqu1[3, 3, 1, 1] - 3780*Cqu1[3, 3, 2, 2] - 
         1980*Cqu1[3, 3, 3, 3] + 5760*Cud1[3, 3, 1, 1] + 
         5760*Cud1[3, 3, 2, 2] + 5760*Cud1[3, 3, 3, 3] - 
         23040*Cuu[1, 1, 3, 3] - 15420*Cuu[1, 3, 3, 1] - 
         23040*Cuu[2, 2, 3, 3] - 15420*Cuu[2, 3, 3, 2]) + 
       MZ2*(4800*Cdd[1, 1, 1, 1] + 11520*Cdd[1, 1, 2, 2] + 
         11520*Cdd[1, 1, 3, 3] - 1920*Cdd[1, 2, 2, 1] - 
         1920*Cdd[1, 3, 3, 1] + 4800*Cdd[2, 2, 2, 2] + 
         11520*Cdd[2, 2, 3, 3] - 1920*Cdd[2, 3, 3, 2] + 
         4800*Cdd[3, 3, 3, 3] + 112064*Ced[1, 1, 1, 1] + 
         112064*Ced[1, 1, 2, 2] + 112064*Ced[1, 1, 3, 3] - 
         45792*Ced[2, 2, 1, 1] - 45792*Ced[2, 2, 2, 2] - 
         45792*Ced[2, 2, 3, 3] - 45792*Ced[3, 3, 1, 1] - 
         45792*Ced[3, 3, 2, 2] - 45792*Ced[3, 3, 3, 3] + 
         109184*Cee[1, 1, 1, 1] + 60512*Cee[1, 1, 2, 2] + 
         60512*Cee[1, 1, 3, 3] - 48672*Cee[2, 2, 2, 2] - 
         97344*Cee[2, 2, 3, 3] - 48672*Cee[3, 3, 3, 3] - 
         224128*Ceu[1, 1, 1, 1] - 224128*Ceu[1, 1, 2, 2] + 
         109184*Ceu[1, 1, 3, 3] + 91584*Ceu[2, 2, 1, 1] + 
         91584*Ceu[2, 2, 2, 2] - 48672*Ceu[2, 2, 3, 3] + 
         91584*Ceu[3, 3, 1, 1] + 91584*Ceu[3, 3, 2, 2] - 
         48672*Ceu[3, 3, 3, 3] + 43230*Cld[1, 1, 1, 1] + 
         43230*Cld[1, 1, 2, 2] + 43230*Cld[1, 1, 3, 3] - 
         45792*Cld[2, 2, 1, 1] - 45792*Cld[2, 2, 2, 2] - 
         45792*Cld[2, 2, 3, 3] - 45792*Cld[3, 3, 1, 1] - 
         45792*Cld[3, 3, 2, 2] - 45792*Cld[3, 3, 3, 3] + 
         149534*Cle[1, 1, 1, 1] - 8322*Cle[1, 1, 2, 2] - 
         8322*Cle[1, 1, 3, 3] + 60512*Cle[2, 2, 1, 1] - 
         97344*Cle[2, 2, 2, 2] - 97344*Cle[2, 2, 3, 3] + 
         60512*Cle[3, 3, 1, 1] - 97344*Cle[3, 3, 2, 2] - 
         97344*Cle[3, 3, 3, 3] + 55478*Cll[1, 1, 1, 1] - 
         16644*Cll[1, 1, 2, 2] - 16644*Cll[1, 1, 3, 3] - 
         886*Cll[1, 3, 3, 1] - 73008*Cll[2, 2, 2, 2] - 
         194688*Cll[2, 2, 3, 3] + 48672*Cll[2, 3, 3, 2] - 
         73008*Cll[3, 3, 3, 3] - 43230*Clq1[1, 1, 1, 1] - 
         43230*Clq1[1, 1, 2, 2] - 1596*Clq1[1, 1, 3, 3] + 
         45792*Clq1[2, 2, 1, 1] + 45792*Clq1[2, 2, 2, 2] - 
         2052*Clq1[2, 2, 3, 3] + 45792*Clq1[3, 3, 1, 1] + 
         45792*Clq1[3, 3, 2, 2] - 2052*Clq1[3, 3, 3, 3] + 
         30282*Clq3[1, 1, 1, 1] + 30282*Clq3[1, 1, 2, 2] - 
         54936*Clq3[1, 1, 3, 3] + 4260*Clq3[2, 2, 3, 3] + 
         4260*Clq3[3, 3, 3, 3] - 86460*Clu[1, 1, 1, 1] - 
         86460*Clu[1, 1, 2, 2] + 40350*Clu[1, 1, 3, 3] + 
         91584*Clu[2, 2, 1, 1] + 91584*Clu[2, 2, 2, 2] - 
         48672*Clu[2, 2, 3, 3] + 91584*Clu[3, 3, 1, 1] + 
         91584*Clu[3, 3, 2, 2] - 48672*Clu[3, 3, 3, 3] - 
         5760*Cqd1[1, 1, 1, 1] - 5760*Cqd1[1, 1, 2, 2] - 
         5760*Cqd1[1, 1, 3, 3] - 5760*Cqd1[2, 2, 1, 1] - 
         5760*Cqd1[2, 2, 2, 2] - 5760*Cqd1[2, 2, 3, 3] - 
         1035*Cqd1[3, 3, 1, 1] - 1035*Cqd1[3, 3, 2, 2] - 
         1035*Cqd1[3, 3, 3, 3] - 112064*Cqe[1, 1, 1, 1] + 
         45792*Cqe[1, 1, 2, 2] + 45792*Cqe[1, 1, 3, 3] - 
         112064*Cqe[2, 2, 1, 1] + 45792*Cqe[2, 2, 2, 2] + 
         45792*Cqe[2, 2, 3, 3] + 3907*Cqe[3, 3, 1, 1] - 
         2052*Cqe[3, 3, 2, 2] - 2052*Cqe[3, 3, 3, 3] + 
         5280*Cqq1[1, 1, 1, 1] + 11520*Cqq1[1, 1, 2, 2] + 
         2070*Cqq1[1, 1, 3, 3] - 960*Cqq1[1, 2, 2, 1] - 
         1740*Cqq1[1, 3, 3, 1] + 5280*Cqq1[2, 2, 2, 2] + 
         2070*Cqq1[2, 2, 3, 3] - 1740*Cqq1[2, 3, 3, 2] - 
         270*Cqq1[3, 3, 3, 3] - 1440*Cqq3[1, 1, 1, 1] - 
         2250*Cqq3[1, 1, 3, 3] - 2880*Cqq3[1, 2, 2, 1] - 
         4620*Cqq3[1, 3, 3, 1] - 1440*Cqq3[2, 2, 2, 2] - 
         2250*Cqq3[2, 2, 3, 3] - 4620*Cqq3[2, 3, 3, 2] - 
         750*Cqq3[3, 3, 3, 3] + 11520*Cqu1[1, 1, 1, 1] + 
         11520*Cqu1[1, 1, 2, 2] - 2880*Cqu1[1, 1, 3, 3] + 
         11520*Cqu1[2, 2, 1, 1] + 11520*Cqu1[2, 2, 2, 2] - 
         2880*Cqu1[2, 2, 3, 3] + 2070*Cqu1[3, 3, 1, 1] + 
         2070*Cqu1[3, 3, 2, 2] - 990*Cqu1[3, 3, 3, 3] - 
         11520*Cud1[1, 1, 1, 1] - 11520*Cud1[1, 1, 2, 2] - 
         11520*Cud1[1, 1, 3, 3] - 11520*Cud1[2, 2, 1, 1] - 
         11520*Cud1[2, 2, 2, 2] - 11520*Cud1[2, 2, 3, 3] + 
         2880*Cud1[3, 3, 1, 1] + 2880*Cud1[3, 3, 2, 2] + 
         2880*Cud1[3, 3, 3, 3] + 19200*Cuu[1, 1, 1, 1] + 
         46080*Cuu[1, 1, 2, 2] - 11520*Cuu[1, 1, 3, 3] - 
         7680*Cuu[1, 2, 2, 1] - 15360*Cuu[1, 3, 3, 1] + 
         19200*Cuu[2, 2, 2, 2] - 11520*Cuu[2, 2, 3, 3] - 
         15360*Cuu[2, 3, 3, 2])) + 
     MZ2^7*(MZ2*(1000*Cdd[1, 1, 1, 1] + 2400*Cdd[1, 1, 2, 2] + 
         2400*Cdd[1, 1, 3, 3] - 400*Cdd[1, 2, 2, 1] - 400*Cdd[1, 3, 3, 1] + 
         1000*Cdd[2, 2, 2, 2] + 2400*Cdd[2, 2, 3, 3] - 400*Cdd[2, 3, 3, 2] + 
         1000*Cdd[3, 3, 3, 3] + 29216*Ced[1, 1, 1, 1] + 
         29216*Ced[1, 1, 2, 2] + 29216*Ced[1, 1, 3, 3] - 
         11160*Ced[2, 2, 1, 1] - 11160*Ced[2, 2, 2, 2] - 
         11160*Ced[2, 2, 3, 3] - 11160*Ced[3, 3, 1, 1] - 
         11160*Ced[3, 3, 2, 2] - 11160*Ced[3, 3, 3, 3] + 
         28616*Cee[1, 1, 1, 1] + 16856*Cee[1, 1, 2, 2] + 
         16856*Cee[1, 1, 3, 3] - 11760*Cee[2, 2, 2, 2] - 
         23520*Cee[2, 2, 3, 3] - 11760*Cee[3, 3, 3, 3] - 
         58432*Ceu[1, 1, 1, 1] - 58432*Ceu[1, 1, 2, 2] + 
         28616*Ceu[1, 1, 3, 3] + 22320*Ceu[2, 2, 1, 1] + 
         22320*Ceu[2, 2, 2, 2] - 11760*Ceu[2, 2, 3, 3] + 
         22320*Ceu[3, 3, 1, 1] + 22320*Ceu[3, 3, 2, 2] - 
         11760*Ceu[3, 3, 3, 3] + 9028*Cld[1, 1, 1, 1] + 
         9028*Cld[1, 1, 2, 2] + 9028*Cld[1, 1, 3, 3] - 
         11160*Cld[2, 2, 1, 1] - 11160*Cld[2, 2, 2, 2] - 
         11160*Cld[2, 2, 3, 3] - 11160*Cld[3, 3, 1, 1] - 
         11160*Cld[3, 3, 2, 2] - 11160*Cld[3, 3, 3, 3] + 
         37044*Cle[1, 1, 1, 1] - 3332*Cle[1, 1, 2, 2] - 
         3332*Cle[1, 1, 3, 3] + 16856*Cle[2, 2, 1, 1] - 
         23520*Cle[2, 2, 2, 2] - 23520*Cle[2, 2, 3, 3] + 
         16856*Cle[3, 3, 1, 1] - 23520*Cle[3, 3, 2, 2] - 
         23520*Cle[3, 3, 3, 3] + 12642*Cll[1, 1, 1, 1] - 
         6664*Cll[1, 1, 2, 2] - 6664*Cll[1, 1, 3, 3] + 1666*Cll[1, 3, 3, 1] - 
         17640*Cll[2, 2, 2, 2] - 47040*Cll[2, 2, 3, 3] + 
         11760*Cll[2, 3, 3, 2] - 17640*Cll[3, 3, 3, 3] - 
         9028*Clq1[1, 1, 1, 1] - 9028*Clq1[1, 1, 2, 2] - 
         2407*Clq1[1, 1, 3, 3] + 11160*Clq1[2, 2, 1, 1] + 
         11160*Clq1[2, 2, 2, 2] + 2640*Clq1[2, 2, 3, 3] + 
         11160*Clq1[3, 3, 1, 1] + 11160*Clq1[3, 3, 2, 2] + 
         2640*Clq1[3, 3, 3, 3] - 15141*Clq3[1, 1, 3, 3] - 
         18056*Clu[1, 1, 1, 1] - 18056*Clu[1, 1, 2, 2] + 
         8428*Clu[1, 1, 3, 3] + 22320*Clu[2, 2, 1, 1] + 
         22320*Clu[2, 2, 2, 2] - 11760*Clu[2, 2, 3, 3] + 
         22320*Clu[3, 3, 1, 1] + 22320*Clu[3, 3, 2, 2] - 
         11760*Clu[3, 3, 3, 3] - 1200*Cqd1[1, 1, 1, 1] - 
         1200*Cqd1[1, 1, 2, 2] - 1200*Cqd1[1, 1, 3, 3] - 
         1200*Cqd1[2, 2, 1, 1] - 1200*Cqd1[2, 2, 2, 2] - 
         1200*Cqd1[2, 2, 3, 3] - 450*Cqd1[3, 3, 1, 1] - 
         450*Cqd1[3, 3, 2, 2] - 450*Cqd1[3, 3, 3, 3] - 
         29216*Cqe[1, 1, 1, 1] + 11160*Cqe[1, 1, 2, 2] + 
         11160*Cqe[1, 1, 3, 3] - 29216*Cqe[2, 2, 1, 1] + 
         11160*Cqe[2, 2, 2, 2] + 11160*Cqe[2, 2, 3, 3] - 
         7454*Cqe[3, 3, 1, 1] + 2640*Cqe[3, 3, 2, 2] + 2640*Cqe[3, 3, 3, 3] + 
         1100*Cqq1[1, 1, 1, 1] + 2400*Cqq1[1, 1, 2, 2] + 
         900*Cqq1[1, 1, 3, 3] - 200*Cqq1[1, 2, 2, 1] - 300*Cqq1[1, 3, 3, 1] + 
         1100*Cqq1[2, 2, 2, 2] + 900*Cqq1[2, 2, 3, 3] - 
         300*Cqq1[2, 3, 3, 2] + 100*Cqq1[3, 3, 3, 3] - 300*Cqq3[1, 1, 1, 1] - 
         600*Cqq3[1, 2, 2, 1] - 900*Cqq3[1, 3, 3, 1] - 300*Cqq3[2, 2, 2, 2] - 
         900*Cqq3[2, 3, 3, 2] + 2400*Cqu1[1, 1, 1, 1] + 
         2400*Cqu1[1, 1, 2, 2] - 600*Cqu1[1, 1, 3, 3] + 
         2400*Cqu1[2, 2, 1, 1] + 2400*Cqu1[2, 2, 2, 2] - 
         600*Cqu1[2, 2, 3, 3] + 900*Cqu1[3, 3, 1, 1] + 900*Cqu1[3, 3, 2, 2] - 
         300*Cqu1[3, 3, 3, 3] - 2400*Cud1[1, 1, 1, 1] - 
         2400*Cud1[1, 1, 2, 2] - 2400*Cud1[1, 1, 3, 3] - 
         2400*Cud1[2, 2, 1, 1] - 2400*Cud1[2, 2, 2, 2] - 
         2400*Cud1[2, 2, 3, 3] + 600*Cud1[3, 3, 1, 1] + 
         600*Cud1[3, 3, 2, 2] + 600*Cud1[3, 3, 3, 3] + 4000*Cuu[1, 1, 1, 1] + 
         9600*Cuu[1, 1, 2, 2] - 2400*Cuu[1, 1, 3, 3] - 1600*Cuu[1, 2, 2, 1] - 
         3200*Cuu[1, 3, 3, 1] + 4000*Cuu[2, 2, 2, 2] - 2400*Cuu[2, 2, 3, 3] - 
         3200*Cuu[2, 3, 3, 2]) - 6*MT2*(28616*Ceu[1, 1, 3, 3] - 
         11760*Ceu[2, 2, 3, 3] - 11760*Ceu[3, 3, 3, 3] + 
         2107*Clq1[1, 1, 3, 3] - 2940*Clq1[2, 2, 3, 3] - 
         2940*Clq1[3, 3, 3, 3] - 5047*Clq3[1, 1, 3, 3] + 
         8428*Clu[1, 1, 3, 3] - 11760*Clu[2, 2, 3, 3] - 
         11760*Clu[3, 3, 3, 3] + 150*Cqd1[3, 3, 1, 1] + 
         150*Cqd1[3, 3, 2, 2] + 150*Cqd1[3, 3, 3, 3] + 7154*Cqe[3, 3, 1, 1] - 
         2940*Cqe[3, 3, 2, 2] - 2940*Cqe[3, 3, 3, 3] - 300*Cqq1[1, 1, 3, 3] + 
         175*Cqq1[1, 3, 3, 1] - 300*Cqq1[2, 2, 3, 3] + 175*Cqq1[2, 3, 3, 2] - 
         150*Cqq1[3, 3, 3, 3] + 525*Cqq3[1, 3, 3, 1] + 525*Cqq3[2, 3, 3, 2] + 
         500*Cqq3[3, 3, 3, 3] - 600*Cqu1[1, 1, 3, 3] - 600*Cqu1[2, 2, 3, 3] - 
         300*Cqu1[3, 3, 1, 1] - 300*Cqu1[3, 3, 2, 2] - 300*Cqu1[3, 3, 3, 3] + 
         600*Cud1[3, 3, 1, 1] + 600*Cud1[3, 3, 2, 2] + 600*Cud1[3, 3, 3, 3] - 
         2400*Cuu[1, 1, 3, 3] - 1700*Cuu[1, 3, 3, 1] - 2400*Cuu[2, 2, 3, 3] - 
         1700*Cuu[2, 3, 3, 2])) + 16*MW2^4*MZ2^3*
      (MZ2*(1640*Cdd[1, 1, 1, 1] + 3936*Cdd[1, 1, 2, 2] + 
         3936*Cdd[1, 1, 3, 3] - 656*Cdd[1, 2, 2, 1] - 656*Cdd[1, 3, 3, 1] + 
         1640*Cdd[2, 2, 2, 2] + 3936*Cdd[2, 2, 3, 3] - 656*Cdd[2, 3, 3, 2] + 
         1640*Cdd[3, 3, 3, 3] + 121256*Ced[1, 1, 1, 1] + 
         121256*Ced[1, 1, 2, 2] + 121256*Ced[1, 1, 3, 3] - 
         57960*Ced[2, 2, 1, 1] - 57960*Ced[2, 2, 2, 2] - 
         57960*Ced[2, 2, 3, 3] - 57960*Ced[3, 3, 1, 1] - 
         57960*Ced[3, 3, 2, 2] - 57960*Ced[3, 3, 3, 3] + 
         120272*Cee[1, 1, 1, 1] + 61328*Cee[1, 1, 2, 2] + 
         61328*Cee[1, 1, 3, 3] - 58944*Cee[2, 2, 2, 2] - 
         117888*Cee[2, 2, 3, 3] - 58944*Cee[3, 3, 3, 3] - 
         242512*Ceu[1, 1, 1, 1] - 242512*Ceu[1, 1, 2, 2] + 
         120272*Ceu[1, 1, 3, 3] + 115920*Ceu[2, 2, 1, 1] + 
         115920*Ceu[2, 2, 2, 2] - 58944*Ceu[2, 2, 3, 3] + 
         115920*Ceu[3, 3, 1, 1] + 115920*Ceu[3, 3, 2, 2] - 
         58944*Ceu[3, 3, 3, 3] + 75844*Cld[1, 1, 1, 1] + 
         75844*Cld[1, 1, 2, 2] + 75844*Cld[1, 1, 3, 3] - 
         57960*Cld[2, 2, 1, 1] - 57960*Cld[2, 2, 2, 2] - 
         57960*Cld[2, 2, 3, 3] - 57960*Cld[3, 3, 1, 1] - 
         57960*Cld[3, 3, 2, 2] - 57960*Cld[3, 3, 3, 3] + 
         195132*Cle[1, 1, 1, 1] + 15916*Cle[1, 1, 2, 2] + 
         15916*Cle[1, 1, 3, 3] + 61328*Cle[2, 2, 1, 1] - 
         117888*Cle[2, 2, 2, 2] - 117888*Cle[2, 2, 3, 3] + 
         61328*Cle[3, 3, 1, 1] - 117888*Cle[3, 3, 2, 2] - 
         117888*Cle[3, 3, 3, 3] + 87008*Cll[1, 1, 1, 1] + 
         148697*Cll[1, 1, 2, 2] + 31832*Cll[1, 1, 3, 3] - 
         27192*Cll[1, 3, 3, 1] - 82368*Cll[2, 2, 2, 2] - 
         235776*Cll[2, 2, 3, 3] + 71040*Cll[2, 3, 3, 2] - 
         82368*Cll[3, 3, 3, 3] - 75844*Clq1[1, 1, 1, 1] - 
         75844*Clq1[1, 1, 2, 2] + 57842*Clq1[1, 1, 3, 3] + 
         57960*Clq1[2, 2, 1, 1] + 57960*Clq1[2, 2, 2, 2] - 
         49692*Clq1[2, 2, 3, 3] + 57960*Clq1[3, 3, 1, 1] + 
         57960*Clq1[3, 3, 2, 2] - 49692*Clq1[3, 3, 3, 3] + 
         153636*Clq3[1, 1, 1, 1] + 153636*Clq3[1, 1, 2, 2] - 
         40146*Clq3[1, 1, 3, 3] - 34344*Clq3[2, 2, 1, 1] - 
         34344*Clq3[2, 2, 2, 2] + 13212*Clq3[2, 2, 3, 3] - 
         34344*Clq3[3, 3, 1, 1] - 34344*Clq3[3, 3, 2, 2] + 
         13212*Clq3[3, 3, 3, 3] - 151688*Clu[1, 1, 1, 1] - 
         151688*Clu[1, 1, 2, 2] + 74860*Clu[1, 1, 3, 3] + 
         115920*Clu[2, 2, 1, 1] + 115920*Clu[2, 2, 2, 2] - 
         58944*Clu[2, 2, 3, 3] + 115920*Clu[3, 3, 1, 1] + 
         115920*Clu[3, 3, 2, 2] - 58944*Clu[3, 3, 3, 3] - 
         1968*Cqd1[1, 1, 1, 1] - 1968*Cqd1[1, 1, 2, 2] - 
         1968*Cqd1[1, 1, 3, 3] - 1968*Cqd1[2, 2, 1, 1] - 
         1968*Cqd1[2, 2, 2, 2] - 1968*Cqd1[2, 2, 3, 3] + 
         3042*Cqd1[3, 3, 1, 1] + 3042*Cqd1[3, 3, 2, 2] + 
         3042*Cqd1[3, 3, 3, 3] - 121256*Cqe[1, 1, 1, 1] + 
         57960*Cqe[1, 1, 2, 2] + 57960*Cqe[1, 1, 3, 3] - 
         121256*Cqe[2, 2, 1, 1] + 57960*Cqe[2, 2, 2, 2] + 
         57960*Cqe[2, 2, 3, 3] + 104386*Cqe[3, 3, 1, 1] - 
         49692*Cqe[3, 3, 2, 2] - 49692*Cqe[3, 3, 3, 3] + 
         832*Cqq1[1, 1, 1, 1] + 3936*Cqq1[1, 1, 2, 2] - 
         6084*Cqq1[1, 1, 3, 3] - 2272*Cqq1[1, 2, 2, 1] - 
         4416*Cqq1[1, 3, 3, 1] + 832*Cqq1[2, 2, 2, 2] - 
         6084*Cqq1[2, 2, 3, 3] - 4416*Cqq1[2, 3, 3, 2] + 
         1532*Cqq1[3, 3, 3, 3] + 12144*Cqq3[1, 1, 1, 1] + 
         23328*Cqq3[1, 1, 2, 2] + 1188*Cqq3[1, 1, 3, 3] + 
         960*Cqq3[1, 2, 2, 1] + 432*Cqq3[1, 3, 3, 1] + 
         12144*Cqq3[2, 2, 2, 2] + 1188*Cqq3[2, 2, 3, 3] + 
         432*Cqq3[2, 3, 3, 2] + 2340*Cqq3[3, 3, 3, 3] + 
         3936*Cqu1[1, 1, 1, 1] + 3936*Cqu1[1, 1, 2, 2] - 
         984*Cqu1[1, 1, 3, 3] + 3936*Cqu1[2, 2, 1, 1] + 
         3936*Cqu1[2, 2, 2, 2] - 984*Cqu1[2, 2, 3, 3] - 
         6084*Cqu1[3, 3, 1, 1] - 6084*Cqu1[3, 3, 2, 2] + 
         1020*Cqu1[3, 3, 3, 3] - 3936*Cud1[1, 1, 1, 1] - 
         3936*Cud1[1, 1, 2, 2] - 3936*Cud1[1, 1, 3, 3] - 
         3936*Cud1[2, 2, 1, 1] - 3936*Cud1[2, 2, 2, 2] - 
         3936*Cud1[2, 2, 3, 3] + 984*Cud1[3, 3, 1, 1] + 
         984*Cud1[3, 3, 2, 2] + 984*Cud1[3, 3, 3, 3] + 6560*Cuu[1, 1, 1, 1] + 
         15744*Cuu[1, 1, 2, 2] - 3936*Cuu[1, 1, 3, 3] - 
         2624*Cuu[1, 2, 2, 1] - 5248*Cuu[1, 3, 3, 1] + 6560*Cuu[2, 2, 2, 2] - 
         3936*Cuu[2, 2, 3, 3] - 5248*Cuu[2, 3, 3, 2]) - 
       12*MT2*(60136*Ceu[1, 1, 3, 3] - 29472*Ceu[2, 2, 3, 3] - 
         29472*Ceu[3, 3, 3, 3] + 21947*Clq1[1, 1, 3, 3] - 
         18276*Clq1[2, 2, 3, 3] - 18276*Clq1[3, 3, 3, 3] - 
         34850*Clq3[1, 1, 3, 3] + 5373*Clq3[2, 2, 3, 3] + 
         8172*Clq3[3, 3, 3, 3] + 37430*Clu[1, 1, 3, 3] - 
         29472*Clu[2, 2, 3, 3] - 29472*Clu[3, 3, 3, 3] + 
         501*Cqd1[3, 3, 1, 1] + 501*Cqd1[3, 3, 2, 2] + 501*Cqd1[3, 3, 3, 3] + 
         37273*Cqe[3, 3, 1, 1] - 18276*Cqe[3, 3, 2, 2] - 
         18276*Cqe[3, 3, 3, 3] - 1002*Cqq1[1, 1, 3, 3] - 
         338*Cqq1[1, 3, 3, 1] - 1002*Cqq1[2, 2, 3, 3] - 
         338*Cqq1[2, 3, 3, 2] + 606*Cqq1[3, 3, 3, 3] - 
         2214*Cqq3[1, 1, 3, 3] - 348*Cqq3[1, 3, 3, 1] - 
         2214*Cqq3[2, 2, 3, 3] - 348*Cqq3[2, 3, 3, 2] - 
         616*Cqq3[3, 3, 3, 3] - 492*Cqu1[1, 1, 3, 3] - 492*Cqu1[2, 2, 3, 3] - 
         1002*Cqu1[3, 3, 1, 1] - 1002*Cqu1[3, 3, 2, 2] + 
         510*Cqu1[3, 3, 3, 3] + 492*Cud1[3, 3, 1, 1] + 492*Cud1[3, 3, 2, 2] + 
         492*Cud1[3, 3, 3, 3] - 1968*Cuu[1, 1, 3, 3] - 638*Cuu[1, 3, 3, 1] - 
         1968*Cuu[2, 2, 3, 3] - 638*Cuu[2, 3, 3, 2])) + 
     512*MW2^7*(MZ2*(20*Cdd[1, 1, 1, 1] + 48*Cdd[1, 1, 2, 2] + 
         48*Cdd[1, 1, 3, 3] - 8*Cdd[1, 2, 2, 1] - 8*Cdd[1, 3, 3, 1] + 
         20*Cdd[2, 2, 2, 2] + 48*Cdd[2, 2, 3, 3] - 8*Cdd[2, 3, 3, 2] + 
         20*Cdd[3, 3, 3, 3] - 296*Ced[1, 1, 1, 1] - 296*Ced[1, 1, 2, 2] - 
         296*Ced[1, 1, 3, 3] + 144*Ced[2, 2, 1, 1] + 144*Ced[2, 2, 2, 2] + 
         144*Ced[2, 2, 3, 3] + 144*Ced[3, 3, 1, 1] + 144*Ced[3, 3, 2, 2] + 
         144*Ced[3, 3, 3, 3] - 308*Cee[1, 1, 1, 1] - 176*Cee[1, 1, 2, 2] - 
         176*Cee[1, 1, 3, 3] + 132*Cee[2, 2, 2, 2] + 264*Cee[2, 2, 3, 3] + 
         132*Cee[3, 3, 3, 3] + 592*Ceu[1, 1, 1, 1] + 592*Ceu[1, 1, 2, 2] - 
         308*Ceu[1, 1, 3, 3] - 288*Ceu[2, 2, 1, 1] - 288*Ceu[2, 2, 2, 2] + 
         132*Ceu[2, 2, 3, 3] - 288*Ceu[3, 3, 1, 1] - 288*Ceu[3, 3, 2, 2] + 
         132*Ceu[3, 3, 3, 3] - 296*Cld[1, 1, 1, 1] - 296*Cld[1, 1, 2, 2] - 
         296*Cld[1, 1, 3, 3] + 144*Cld[2, 2, 1, 1] + 144*Cld[2, 2, 2, 2] + 
         144*Cld[2, 2, 3, 3] + 144*Cld[3, 3, 1, 1] + 144*Cld[3, 3, 2, 2] + 
         144*Cld[3, 3, 3, 3] - 616*Cle[1, 1, 1, 1] - 176*Cle[1, 1, 2, 2] - 
         176*Cle[1, 1, 3, 3] - 176*Cle[2, 2, 1, 1] + 264*Cle[2, 2, 2, 2] + 
         264*Cle[2, 2, 3, 3] - 176*Cle[3, 3, 1, 1] + 264*Cle[3, 3, 2, 2] + 
         264*Cle[3, 3, 3, 3] - 308*Cll[1, 1, 1, 1] - 127*Cll[1, 1, 2, 2] - 
         352*Cll[1, 1, 3, 3] + 176*Cll[1, 3, 3, 1] + 132*Cll[2, 2, 2, 2] + 
         528*Cll[2, 2, 3, 3] - 264*Cll[2, 3, 3, 2] + 132*Cll[3, 3, 3, 3] + 
         296*Clq1[1, 1, 1, 1] + 296*Clq1[1, 1, 2, 2] - 604*Clq1[1, 1, 3, 3] - 
         144*Clq1[2, 2, 1, 1] - 144*Clq1[2, 2, 2, 2] + 276*Clq1[2, 2, 3, 3] - 
         144*Clq1[3, 3, 1, 1] - 144*Clq1[3, 3, 2, 2] + 276*Clq1[3, 3, 3, 3] - 
         888*Clq3[1, 1, 1, 1] - 888*Clq3[1, 1, 2, 2] + 12*Clq3[1, 1, 3, 3] + 
         432*Clq3[2, 2, 1, 1] + 432*Clq3[2, 2, 2, 2] + 12*Clq3[2, 2, 3, 3] + 
         432*Clq3[3, 3, 1, 1] + 432*Clq3[3, 3, 2, 2] + 12*Clq3[3, 3, 3, 3] + 
         592*Clu[1, 1, 1, 1] + 592*Clu[1, 1, 2, 2] - 308*Clu[1, 1, 3, 3] - 
         288*Clu[2, 2, 1, 1] - 288*Clu[2, 2, 2, 2] + 132*Clu[2, 2, 3, 3] - 
         288*Clu[3, 3, 1, 1] - 288*Clu[3, 3, 2, 2] + 132*Clu[3, 3, 3, 3] - 
         24*Cqd1[1, 1, 1, 1] - 24*Cqd1[1, 1, 2, 2] - 24*Cqd1[1, 1, 3, 3] - 
         24*Cqd1[2, 2, 1, 1] - 24*Cqd1[2, 2, 2, 2] - 24*Cqd1[2, 2, 3, 3] + 
         36*Cqd1[3, 3, 1, 1] + 36*Cqd1[3, 3, 2, 2] + 36*Cqd1[3, 3, 3, 3] + 
         296*Cqe[1, 1, 1, 1] - 144*Cqe[1, 1, 2, 2] - 144*Cqe[1, 1, 3, 3] + 
         296*Cqe[2, 2, 1, 1] - 144*Cqe[2, 2, 2, 2] - 144*Cqe[2, 2, 3, 3] - 
         604*Cqe[3, 3, 1, 1] + 276*Cqe[3, 3, 2, 2] + 276*Cqe[3, 3, 3, 3] + 
         4*Cqq1[1, 1, 1, 1] + 48*Cqq1[1, 1, 2, 2] - 72*Cqq1[1, 1, 3, 3] - 
         40*Cqq1[1, 2, 2, 1] - 72*Cqq1[1, 3, 3, 1] + 4*Cqq1[2, 2, 2, 2] - 
         72*Cqq1[2, 2, 3, 3] - 72*Cqq1[2, 3, 3, 2] + 44*Cqq1[3, 3, 3, 3] + 
         228*Cqq3[1, 1, 1, 1] + 432*Cqq3[1, 1, 2, 2] + 72*Cqq3[1, 1, 3, 3] + 
         24*Cqq3[1, 2, 2, 1] + 24*Cqq3[1, 3, 3, 1] + 228*Cqq3[2, 2, 2, 2] + 
         72*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 60*Cqq3[3, 3, 3, 3] + 
         48*Cqu1[1, 1, 1, 1] + 48*Cqu1[1, 1, 2, 2] - 12*Cqu1[1, 1, 3, 3] + 
         48*Cqu1[2, 2, 1, 1] + 48*Cqu1[2, 2, 2, 2] - 12*Cqu1[2, 2, 3, 3] - 
         72*Cqu1[3, 3, 1, 1] - 72*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 
         48*Cud1[1, 1, 1, 1] - 48*Cud1[1, 1, 2, 2] - 48*Cud1[1, 1, 3, 3] - 
         48*Cud1[2, 2, 1, 1] - 48*Cud1[2, 2, 2, 2] - 48*Cud1[2, 2, 3, 3] + 
         12*Cud1[3, 3, 1, 1] + 12*Cud1[3, 3, 2, 2] + 12*Cud1[3, 3, 3, 3] + 
         80*Cuu[1, 1, 1, 1] + 192*Cuu[1, 1, 2, 2] - 48*Cuu[1, 1, 3, 3] - 
         32*Cuu[1, 2, 2, 1] - 64*Cuu[1, 3, 3, 1] + 80*Cuu[2, 2, 2, 2] - 
         48*Cuu[2, 2, 3, 3] - 64*Cuu[2, 3, 3, 2]) + 
       24*MT2*(77*Ceu[1, 1, 3, 3] - 33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 
         77*Clq1[1, 1, 3, 3] - 33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 
         77*Clq3[1, 1, 3, 3] + 33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 
         77*Clu[1, 1, 3, 3] - 33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 
         3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
         77*Cqe[3, 3, 1, 1] - 33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) - 
     128*MW2^6*MZ2*(MZ2*(240*Cdd[1, 1, 1, 1] + 576*Cdd[1, 1, 2, 2] + 
         576*Cdd[1, 1, 3, 3] - 96*Cdd[1, 2, 2, 1] - 96*Cdd[1, 3, 3, 1] + 
         240*Cdd[2, 2, 2, 2] + 576*Cdd[2, 2, 3, 3] - 96*Cdd[2, 3, 3, 2] + 
         240*Cdd[3, 3, 3, 3] - 5632*Ced[1, 1, 1, 1] - 5632*Ced[1, 1, 2, 2] - 
         5632*Ced[1, 1, 3, 3] + 2808*Ced[2, 2, 1, 1] + 2808*Ced[2, 2, 2, 2] + 
         2808*Ced[2, 2, 3, 3] + 2808*Ced[3, 3, 1, 1] + 2808*Ced[3, 3, 2, 2] + 
         2808*Ced[3, 3, 3, 3] - 5776*Cee[1, 1, 1, 1] - 3112*Cee[1, 1, 2, 2] - 
         3112*Cee[1, 1, 3, 3] + 2664*Cee[2, 2, 2, 2] + 5328*Cee[2, 2, 3, 3] + 
         2664*Cee[3, 3, 3, 3] + 11264*Ceu[1, 1, 1, 1] + 
         11264*Ceu[1, 1, 2, 2] - 5776*Ceu[1, 1, 3, 3] - 
         5616*Ceu[2, 2, 1, 1] - 5616*Ceu[2, 2, 2, 2] + 2664*Ceu[2, 2, 3, 3] - 
         5616*Ceu[3, 3, 1, 1] - 5616*Ceu[3, 3, 2, 2] + 2664*Ceu[3, 3, 3, 3] - 
         4752*Cld[1, 1, 1, 1] - 4752*Cld[1, 1, 2, 2] - 4752*Cld[1, 1, 3, 3] + 
         2808*Cld[2, 2, 1, 1] + 2808*Cld[2, 2, 2, 2] + 2808*Cld[2, 2, 3, 3] + 
         2808*Cld[3, 3, 1, 1] + 2808*Cld[3, 3, 2, 2] + 2808*Cld[3, 3, 3, 3] - 
         10672*Cle[1, 1, 1, 1] - 2232*Cle[1, 1, 2, 2] - 
         2232*Cle[1, 1, 3, 3] - 3112*Cle[2, 2, 1, 1] + 5328*Cle[2, 2, 2, 2] + 
         5328*Cle[2, 2, 3, 3] - 3112*Cle[3, 3, 1, 1] + 5328*Cle[3, 3, 2, 2] + 
         5328*Cle[3, 3, 3, 3] - 5248*Cll[1, 1, 1, 1] - 8649*Cll[1, 1, 2, 2] - 
         4464*Cll[1, 1, 3, 3] + 2408*Cll[1, 3, 3, 1] + 3192*Cll[2, 2, 2, 2] + 
         10656*Cll[2, 2, 3, 3] - 4272*Cll[2, 3, 3, 2] + 
         3192*Cll[3, 3, 3, 3] + 4752*Clq1[1, 1, 1, 1] + 
         4752*Clq1[1, 1, 2, 2] - 6948*Clq1[1, 1, 3, 3] - 
         2808*Clq1[2, 2, 1, 1] - 2808*Clq1[2, 2, 2, 2] + 
         4212*Clq1[2, 2, 3, 3] - 2808*Clq1[3, 3, 1, 1] - 
         2808*Clq1[3, 3, 2, 2] + 4212*Clq1[3, 3, 3, 3] - 
         12432*Clq3[1, 1, 1, 1] - 12432*Clq3[1, 1, 2, 2] + 
         948*Clq3[1, 1, 3, 3] + 4968*Clq3[2, 2, 1, 1] + 
         4968*Clq3[2, 2, 2, 2] - 372*Clq3[2, 2, 3, 3] + 
         4968*Clq3[3, 3, 1, 1] + 4968*Clq3[3, 3, 2, 2] - 
         372*Clq3[3, 3, 3, 3] + 9504*Clu[1, 1, 1, 1] + 9504*Clu[1, 1, 2, 2] - 
         4896*Clu[1, 1, 3, 3] - 5616*Clu[2, 2, 1, 1] - 5616*Clu[2, 2, 2, 2] + 
         2664*Clu[2, 2, 3, 3] - 5616*Clu[3, 3, 1, 1] - 5616*Clu[3, 3, 2, 2] + 
         2664*Clu[3, 3, 3, 3] - 288*Cqd1[1, 1, 1, 1] - 288*Cqd1[1, 1, 2, 2] - 
         288*Cqd1[1, 1, 3, 3] - 288*Cqd1[2, 2, 1, 1] - 288*Cqd1[2, 2, 2, 2] - 
         288*Cqd1[2, 2, 3, 3] + 252*Cqd1[3, 3, 1, 1] + 252*Cqd1[3, 3, 2, 2] + 
         252*Cqd1[3, 3, 3, 3] + 5632*Cqe[1, 1, 1, 1] - 2808*Cqe[1, 1, 2, 2] - 
         2808*Cqe[1, 1, 3, 3] + 5632*Cqe[2, 2, 1, 1] - 2808*Cqe[2, 2, 2, 2] - 
         2808*Cqe[2, 2, 3, 3] - 8708*Cqe[3, 3, 1, 1] + 4212*Cqe[3, 3, 2, 2] + 
         4212*Cqe[3, 3, 3, 3] + 192*Cqq1[1, 1, 1, 1] + 576*Cqq1[1, 1, 2, 2] - 
         504*Cqq1[1, 1, 3, 3] - 192*Cqq1[1, 2, 2, 1] - 384*Cqq1[1, 3, 3, 1] + 
         192*Cqq1[2, 2, 2, 2] - 504*Cqq1[2, 2, 3, 3] - 384*Cqq1[2, 3, 3, 2] + 
         72*Cqq1[3, 3, 3, 3] + 864*Cqq3[1, 1, 1, 1] + 1728*Cqq3[1, 1, 2, 2] - 
         72*Cqq3[1, 1, 3, 3] - 96*Cqq3[1, 3, 3, 1] + 864*Cqq3[2, 2, 2, 2] - 
         72*Cqq3[2, 2, 3, 3] - 96*Cqq3[2, 3, 3, 2] + 120*Cqq3[3, 3, 3, 3] + 
         576*Cqu1[1, 1, 1, 1] + 576*Cqu1[1, 1, 2, 2] - 144*Cqu1[1, 1, 3, 3] + 
         576*Cqu1[2, 2, 1, 1] + 576*Cqu1[2, 2, 2, 2] - 144*Cqu1[2, 2, 3, 3] - 
         504*Cqu1[3, 3, 1, 1] - 504*Cqu1[3, 3, 2, 2] + 72*Cqu1[3, 3, 3, 3] - 
         576*Cud1[1, 1, 1, 1] - 576*Cud1[1, 1, 2, 2] - 576*Cud1[1, 1, 3, 3] - 
         576*Cud1[2, 2, 1, 1] - 576*Cud1[2, 2, 2, 2] - 576*Cud1[2, 2, 3, 3] + 
         144*Cud1[3, 3, 1, 1] + 144*Cud1[3, 3, 2, 2] + 144*Cud1[3, 3, 3, 3] + 
         960*Cuu[1, 1, 1, 1] + 2304*Cuu[1, 1, 2, 2] - 576*Cuu[1, 1, 3, 3] - 
         384*Cuu[1, 2, 2, 1] - 768*Cuu[1, 3, 3, 1] + 960*Cuu[2, 2, 2, 2] - 
         576*Cuu[2, 2, 3, 3] - 768*Cuu[2, 3, 3, 2]) + 
       6*MT2*(5776*Ceu[1, 1, 3, 3] - 2664*Ceu[2, 2, 3, 3] - 
         2664*Ceu[3, 3, 3, 3] + 3972*Clq1[1, 1, 3, 3] - 
         2268*Clq1[2, 2, 3, 3] - 2268*Clq1[3, 3, 3, 3] - 
         4455*Clq3[1, 1, 3, 3] + 1785*Clq3[2, 2, 3, 3] + 
         1740*Clq3[3, 3, 3, 3] + 4896*Clu[1, 1, 3, 3] - 
         2664*Clu[2, 2, 3, 3] - 2664*Clu[3, 3, 3, 3] - 108*Cqd1[3, 3, 1, 1] - 
         108*Cqd1[3, 3, 2, 2] - 108*Cqd1[3, 3, 3, 3] + 4852*Cqe[3, 3, 1, 1] - 
         2268*Cqe[3, 3, 2, 2] - 2268*Cqe[3, 3, 3, 3] + 216*Cqq1[1, 1, 3, 3] + 
         24*Cqq1[1, 3, 3, 1] + 216*Cqq1[2, 2, 3, 3] + 24*Cqq1[2, 3, 3, 2] - 
         72*Cqq1[3, 3, 3, 3] + 360*Cqq3[1, 1, 3, 3] + 48*Cqq3[1, 3, 3, 1] + 
         360*Cqq3[2, 2, 3, 3] + 48*Cqq3[2, 3, 3, 2] + 96*Cqq3[3, 3, 3, 3] + 
         144*Cqu1[1, 1, 3, 3] + 144*Cqu1[2, 2, 3, 3] + 216*Cqu1[3, 3, 1, 1] + 
         216*Cqu1[3, 3, 2, 2] - 72*Cqu1[3, 3, 3, 3] - 144*Cud1[3, 3, 1, 1] - 
         144*Cud1[3, 3, 2, 2] - 144*Cud1[3, 3, 3, 3] + 576*Cuu[1, 1, 3, 3] + 
         264*Cuu[1, 3, 3, 1] + 576*Cuu[2, 2, 3, 3] + 264*Cuu[2, 3, 3, 2])) + 
     64*MW2^5*MZ2^2*(2*MZ2*(165*Cdd[1, 1, 1, 1] + 396*Cdd[1, 1, 2, 2] + 
         396*Cdd[1, 1, 3, 3] - 66*Cdd[1, 2, 2, 1] - 66*Cdd[1, 3, 3, 1] + 
         165*Cdd[2, 2, 2, 2] + 396*Cdd[2, 2, 3, 3] - 66*Cdd[2, 3, 3, 2] + 
         165*Cdd[3, 3, 3, 3] - 12066*Ced[1, 1, 1, 1] - 
         12066*Ced[1, 1, 2, 2] - 12066*Ced[1, 1, 3, 3] + 
         5967*Ced[2, 2, 1, 1] + 5967*Ced[2, 2, 2, 2] + 5967*Ced[2, 2, 3, 3] + 
         5967*Ced[3, 3, 1, 1] + 5967*Ced[3, 3, 2, 2] + 5967*Ced[3, 3, 3, 3] - 
         12165*Cee[1, 1, 1, 1] - 6297*Cee[1, 1, 2, 2] - 
         6297*Cee[1, 1, 3, 3] + 5868*Cee[2, 2, 2, 2] + 
         11736*Cee[2, 2, 3, 3] + 5868*Cee[3, 3, 3, 3] + 
         24132*Ceu[1, 1, 1, 1] + 24132*Ceu[1, 1, 2, 2] - 
         12165*Ceu[1, 1, 3, 3] - 11934*Ceu[2, 2, 1, 1] - 
         11934*Ceu[2, 2, 2, 2] + 5868*Ceu[2, 2, 3, 3] - 
         11934*Ceu[3, 3, 1, 1] - 11934*Ceu[3, 3, 2, 2] + 
         5868*Ceu[3, 3, 3, 3] - 8726*Cld[1, 1, 1, 1] - 8726*Cld[1, 1, 2, 2] - 
         8726*Cld[1, 1, 3, 3] + 5967*Cld[2, 2, 1, 1] + 5967*Cld[2, 2, 2, 2] + 
         5967*Cld[2, 2, 3, 3] + 5967*Cld[3, 3, 1, 1] + 5967*Cld[3, 3, 2, 2] + 
         5967*Cld[3, 3, 3, 3] - 20990*Cle[1, 1, 1, 1] - 
         2957*Cle[1, 1, 2, 2] - 2957*Cle[1, 1, 3, 3] - 6297*Cle[2, 2, 1, 1] + 
         11736*Cle[2, 2, 2, 2] + 11736*Cle[2, 2, 3, 3] - 
         6297*Cle[3, 3, 1, 1] + 11736*Cle[3, 3, 2, 2] + 
         11736*Cle[3, 3, 3, 3] - 9853*Cll[1, 1, 1, 1] - 
         19909*Cll[1, 1, 2, 2] - 5914*Cll[1, 1, 3, 3] + 
         3801*Cll[1, 3, 3, 1] + 7740*Cll[2, 2, 2, 2] + 
         23472*Cll[2, 2, 3, 3] - 7992*Cll[2, 3, 3, 2] + 
         7740*Cll[3, 3, 3, 3] + 8726*Clq1[1, 1, 1, 1] + 
         8726*Clq1[1, 1, 2, 2] - 9451*Clq1[1, 1, 3, 3] - 
         5967*Clq1[2, 2, 1, 1] - 5967*Clq1[2, 2, 2, 2] + 
         6885*Clq1[2, 2, 3, 3] - 5967*Clq1[3, 3, 1, 1] - 
         5967*Clq1[3, 3, 2, 2] + 6885*Clq1[3, 3, 3, 3] - 
         20442*Clq3[1, 1, 1, 1] - 20442*Clq3[1, 1, 2, 2] + 
         3075*Clq3[1, 1, 3, 3] + 6237*Clq3[2, 2, 1, 1] + 
         6237*Clq3[2, 2, 2, 2] - 1275*Clq3[2, 2, 3, 3] + 
         6237*Clq3[3, 3, 1, 1] + 6237*Clq3[3, 3, 2, 2] - 
         1275*Clq3[3, 3, 3, 3] + 17452*Clu[1, 1, 1, 1] + 
         17452*Clu[1, 1, 2, 2] - 8825*Clu[1, 1, 3, 3] - 
         11934*Clu[2, 2, 1, 1] - 11934*Clu[2, 2, 2, 2] + 
         5868*Clu[2, 2, 3, 3] - 11934*Clu[3, 3, 1, 1] - 
         11934*Clu[3, 3, 2, 2] + 5868*Clu[3, 3, 3, 3] - 
         198*Cqd1[1, 1, 1, 1] - 198*Cqd1[1, 1, 2, 2] - 198*Cqd1[1, 1, 3, 3] - 
         198*Cqd1[2, 2, 1, 1] - 198*Cqd1[2, 2, 2, 2] - 198*Cqd1[2, 2, 3, 3] - 
         63*Cqd1[3, 3, 1, 1] - 63*Cqd1[3, 3, 2, 2] - 63*Cqd1[3, 3, 3, 3] + 
         12066*Cqe[1, 1, 1, 1] - 5967*Cqe[1, 1, 2, 2] - 
         5967*Cqe[1, 1, 3, 3] + 12066*Cqe[2, 2, 1, 1] - 
         5967*Cqe[2, 2, 2, 2] - 5967*Cqe[2, 2, 3, 3] - 
         14151*Cqe[3, 3, 1, 1] + 6885*Cqe[3, 3, 2, 2] + 
         6885*Cqe[3, 3, 3, 3] + 249*Cqq1[1, 1, 1, 1] + 396*Cqq1[1, 1, 2, 2] + 
         126*Cqq1[1, 1, 3, 3] + 102*Cqq1[1, 2, 2, 1] + 150*Cqq1[1, 3, 3, 1] + 
         249*Cqq1[2, 2, 2, 2] + 126*Cqq1[2, 2, 3, 3] + 150*Cqq1[2, 3, 3, 2] - 
         261*Cqq1[3, 3, 3, 3] - 927*Cqq3[1, 1, 1, 1] - 
         1620*Cqq3[1, 1, 2, 2] - 630*Cqq3[1, 1, 3, 3] - 
         234*Cqq3[1, 2, 2, 1] - 354*Cqq3[1, 3, 3, 1] - 927*Cqq3[2, 2, 2, 2] - 
         630*Cqq3[2, 2, 3, 3] - 354*Cqq3[2, 3, 3, 2] - 345*Cqq3[3, 3, 3, 3] + 
         396*Cqu1[1, 1, 1, 1] + 396*Cqu1[1, 1, 2, 2] - 99*Cqu1[1, 1, 3, 3] + 
         396*Cqu1[2, 2, 1, 1] + 396*Cqu1[2, 2, 2, 2] - 99*Cqu1[2, 2, 3, 3] + 
         126*Cqu1[3, 3, 1, 1] + 126*Cqu1[3, 3, 2, 2] - 45*Cqu1[3, 3, 3, 3] - 
         396*Cud1[1, 1, 1, 1] - 396*Cud1[1, 1, 2, 2] - 396*Cud1[1, 1, 3, 3] - 
         396*Cud1[2, 2, 1, 1] - 396*Cud1[2, 2, 2, 2] - 396*Cud1[2, 2, 3, 3] + 
         99*Cud1[3, 3, 1, 1] + 99*Cud1[3, 3, 2, 2] + 99*Cud1[3, 3, 3, 3] + 
         660*Cuu[1, 1, 1, 1] + 1584*Cuu[1, 1, 2, 2] - 396*Cuu[1, 1, 3, 3] - 
         264*Cuu[1, 2, 2, 1] - 528*Cuu[1, 3, 3, 1] + 660*Cuu[2, 2, 2, 2] - 
         396*Cuu[2, 2, 3, 3] - 528*Cuu[2, 3, 3, 2]) + 
       3*MT2*(48660*Ceu[1, 1, 3, 3] - 23472*Ceu[2, 2, 3, 3] - 
         23472*Ceu[3, 3, 3, 3] + 24308*Clq1[1, 1, 3, 3] - 
         17064*Clq1[2, 2, 3, 3] - 17064*Clq1[3, 3, 3, 3] - 
         32105*Clq3[1, 1, 3, 3] + 9267*Clq3[2, 2, 3, 3] + 
         10104*Clq3[3, 3, 3, 3] + 35300*Clu[1, 1, 3, 3] - 
         23472*Clu[2, 2, 3, 3] - 23472*Clu[3, 3, 3, 3] - 
         108*Cqd1[3, 3, 1, 1] - 108*Cqd1[3, 3, 2, 2] - 108*Cqd1[3, 3, 3, 3] + 
         35028*Cqe[3, 3, 1, 1] - 17064*Cqe[3, 3, 2, 2] - 
         17064*Cqe[3, 3, 3, 3] + 216*Cqq1[1, 1, 3, 3] - 
         456*Cqq1[1, 3, 3, 1] + 216*Cqq1[2, 2, 3, 3] - 456*Cqq1[2, 3, 3, 2] + 
         504*Cqq1[3, 3, 3, 3] - 792*Cqq3[1, 1, 3, 3] + 24*Cqq3[1, 3, 3, 1] - 
         792*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] - 24*Cqq3[3, 3, 3, 3] + 
         396*Cqu1[1, 1, 3, 3] + 396*Cqu1[2, 2, 3, 3] + 216*Cqu1[3, 3, 1, 1] + 
         216*Cqu1[3, 3, 2, 2] + 180*Cqu1[3, 3, 3, 3] - 396*Cud1[3, 3, 1, 1] - 
         396*Cud1[3, 3, 2, 2] - 396*Cud1[3, 3, 3, 3] + 1584*Cuu[1, 1, 3, 3] + 
         1104*Cuu[1, 3, 3, 1] + 1584*Cuu[2, 2, 3, 3] + 
         1104*Cuu[2, 3, 3, 2])))/((2*MW2 - MZ2)*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (3*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-16*MW2^3*MZ2^3*(31019*Ceu[1, 1, 3, 3] - 15108*Ceu[2, 2, 3, 3] - 
          15108*Ceu[3, 3, 3, 3] + 59031*Clq1[1, 1, 3, 3] - 
          48660*Clq1[2, 2, 3, 3] - 48660*Clq1[3, 3, 3, 3] - 
          85431*Clq3[1, 1, 3, 3] + 22260*Clq3[2, 2, 3, 3] + 
          22260*Clq3[3, 3, 3, 3] + 15387*Clu[1, 1, 3, 3] - 
          15108*Clu[2, 2, 3, 3] - 15108*Clu[3, 3, 3, 3] + 
          1239*Cqd1[3, 3, 1, 1] + 1239*Cqd1[3, 3, 2, 2] + 
          1239*Cqd1[3, 3, 3, 3] + 98903*Cqe[3, 3, 1, 1] - 
          48660*Cqe[3, 3, 2, 2] - 48660*Cqe[3, 3, 3, 3] - 
          2478*Cqq1[1, 1, 3, 3] - 1460*Cqq1[1, 3, 3, 1] - 
          2478*Cqq1[2, 2, 3, 3] - 1460*Cqq1[2, 3, 3, 2] + 
          1902*Cqq1[3, 3, 3, 3] - 6282*Cqq3[1, 1, 3, 3] - 
          192*Cqq3[1, 3, 3, 1] - 6282*Cqq3[2, 2, 3, 3] - 
          192*Cqq3[2, 3, 3, 2] - 634*Cqq3[3, 3, 3, 3] - 
          843*Cqu1[1, 1, 3, 3] - 843*Cqu1[2, 2, 3, 3] - 
          2478*Cqu1[3, 3, 1, 1] - 2478*Cqu1[3, 3, 2, 2] + 
          123*Cqu1[3, 3, 3, 3] + 843*Cud1[3, 3, 1, 1] + 
          843*Cud1[3, 3, 2, 2] + 843*Cud1[3, 3, 3, 3] - 
          3372*Cuu[1, 1, 3, 3] - 1124*Cuu[1, 3, 3, 1] - 
          3372*Cuu[2, 2, 3, 3] - 1124*Cuu[2, 3, 3, 2]) + 
        8*MW2^2*MZ2^4*(23961*Ceu[1, 1, 3, 3] - 11040*Ceu[2, 2, 3, 3] - 
          11040*Ceu[3, 3, 3, 3] + 66170*Clq1[1, 1, 3, 3] - 
          64752*Clq1[2, 2, 3, 3] - 64752*Clq1[3, 3, 3, 3] - 
          110690*Clq3[1, 1, 3, 3] + 20232*Clq3[2, 2, 3, 3] + 
          20232*Clq3[3, 3, 3, 3] + 9098*Clu[1, 1, 3, 3] - 
          11040*Clu[2, 2, 3, 3] - 11040*Clu[3, 3, 3, 3] + 
          3399*Cqd1[3, 3, 1, 1] + 3399*Cqd1[3, 3, 2, 2] + 
          3399*Cqd1[3, 3, 3, 3] + 133989*Cqe[3, 3, 1, 1] - 
          64752*Cqe[3, 3, 2, 2] - 64752*Cqe[3, 3, 3, 3] - 
          6798*Cqq1[1, 1, 3, 3] - 2438*Cqq1[1, 3, 3, 1] - 
          6798*Cqq1[2, 2, 3, 3] - 2438*Cqq1[2, 3, 3, 2] + 
          516*Cqq1[3, 3, 3, 3] - 7830*Cqq3[1, 1, 3, 3] - 
          2094*Cqq3[1, 3, 3, 1] - 7830*Cqq3[2, 2, 3, 3] - 
          2094*Cqq3[2, 3, 3, 2] - 172*Cqq3[3, 3, 3, 3] - 
          771*Cqu1[1, 1, 3, 3] - 771*Cqu1[2, 2, 3, 3] - 
          6798*Cqu1[3, 3, 1, 1] - 6798*Cqu1[3, 3, 2, 2] - 
          318*Cqu1[3, 3, 3, 3] + 771*Cud1[3, 3, 1, 1] + 
          771*Cud1[3, 3, 2, 2] + 771*Cud1[3, 3, 3, 3] - 
          3084*Cuu[1, 1, 3, 3] - 1028*Cuu[1, 3, 3, 1] - 
          3084*Cuu[2, 2, 3, 3] - 1028*Cuu[2, 3, 3, 2]) - 
        MZ2^6*(7154*Ceu[1, 1, 3, 3] - 2940*Ceu[2, 2, 3, 3] - 
          2940*Ceu[3, 3, 3, 3] - 23177*Clq1[1, 1, 3, 3] + 
          32340*Clq1[2, 2, 3, 3] + 32340*Clq1[3, 3, 3, 3] + 
          55517*Clq3[1, 1, 3, 3] + 2107*Clu[1, 1, 3, 3] - 
          2940*Clu[2, 2, 3, 3] - 2940*Clu[3, 3, 3, 3] - 
          1650*Cqd1[3, 3, 1, 1] - 1650*Cqd1[3, 3, 2, 2] - 
          1650*Cqd1[3, 3, 3, 3] - 78694*Cqe[3, 3, 1, 1] + 
          32340*Cqe[3, 3, 2, 2] + 32340*Cqe[3, 3, 3, 3] + 
          3300*Cqq1[1, 1, 3, 3] + 550*Cqq1[1, 3, 3, 1] + 
          3300*Cqq1[2, 2, 3, 3] + 550*Cqq1[2, 3, 3, 2] + 
          1650*Cqq1[3, 3, 3, 3] + 1650*Cqq3[1, 3, 3, 1] + 
          1650*Cqq3[2, 3, 3, 2] - 550*Cqq3[3, 3, 3, 3] - 
          150*Cqu1[1, 1, 3, 3] - 150*Cqu1[2, 2, 3, 3] + 
          3300*Cqu1[3, 3, 1, 1] + 3300*Cqu1[3, 3, 2, 2] - 
          75*Cqu1[3, 3, 3, 3] + 150*Cud1[3, 3, 1, 1] + 150*Cud1[3, 3, 2, 2] + 
          150*Cud1[3, 3, 3, 3] - 600*Cuu[1, 1, 3, 3] - 200*Cuu[1, 3, 3, 1] - 
          600*Cuu[2, 2, 3, 3] - 200*Cuu[2, 3, 3, 2]) + 
        128*MW2^4*MZ2^2*(5166*Ceu[1, 1, 3, 3] - 2562*Ceu[2, 2, 3, 3] - 
          2562*Ceu[3, 3, 3, 3] + 7828*Clq1[1, 1, 3, 3] - 
          5370*Clq1[2, 2, 3, 3] - 5370*Clq1[3, 3, 3, 3] - 
          9898*Clq3[1, 1, 3, 3] + 3300*Clq3[2, 2, 3, 3] + 
          3300*Clq3[3, 3, 3, 3] + 3256*Clu[1, 1, 3, 3] - 
          2562*Clu[2, 2, 3, 3] - 2562*Clu[3, 3, 3, 3] - 66*Cqd1[3, 3, 1, 1] - 
          66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 11058*Cqe[3, 3, 1, 1] - 
          5370*Cqe[3, 3, 2, 2] - 5370*Cqe[3, 3, 3, 3] + 
          132*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 132*Cqq1[2, 2, 3, 3] - 
          2*Cqq1[2, 3, 3, 2] + 138*Cqq1[3, 3, 3, 3] - 144*Cqq3[1, 1, 3, 3] + 
          90*Cqq3[1, 3, 3, 1] - 144*Cqq3[2, 2, 3, 3] + 90*Cqq3[2, 3, 3, 2] - 
          46*Cqq3[3, 3, 3, 3] - 42*Cqu1[1, 1, 3, 3] - 42*Cqu1[2, 2, 3, 3] + 
          132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] + 69*Cqu1[3, 3, 3, 3] + 
          42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 42*Cud1[3, 3, 3, 3] - 
          168*Cuu[1, 1, 3, 3] - 56*Cuu[1, 3, 3, 1] - 168*Cuu[2, 2, 3, 3] - 
          56*Cuu[2, 3, 3, 2]) + 2048*MW2^6*(77*Ceu[1, 1, 3, 3] - 
          33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 
          33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 
          33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 
          33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 
          33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 
          6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 
          6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 
          3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 
          12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 
          4*Cuu[2, 3, 3, 2]) - 256*MW2^5*MZ2*(1887*Ceu[1, 1, 3, 3] - 
          903*Ceu[2, 2, 3, 3] - 903*Ceu[3, 3, 3, 3] + 2371*Clq1[1, 1, 3, 3] - 
          1299*Clq1[2, 2, 3, 3] - 1299*Clq1[3, 3, 3, 3] - 
          2635*Clq3[1, 1, 3, 3] + 1035*Clq3[2, 2, 3, 3] + 
          1035*Clq3[3, 3, 3, 3] + 1447*Clu[1, 1, 3, 3] - 
          903*Clu[2, 2, 3, 3] - 903*Clu[3, 3, 3, 3] - 69*Cqd1[3, 3, 1, 1] - 
          69*Cqd1[3, 3, 2, 2] - 69*Cqd1[3, 3, 3, 3] + 2811*Cqe[3, 3, 1, 1] - 
          1299*Cqe[3, 3, 2, 2] - 1299*Cqe[3, 3, 3, 3] + 
          138*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 3, 3, 1] + 138*Cqq1[2, 2, 3, 3] + 
          68*Cqq1[2, 3, 3, 2] - 66*Cqq1[3, 3, 3, 3] + 270*Cqq3[1, 1, 3, 3] + 
          24*Cqq3[1, 3, 3, 1] + 270*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 
          22*Cqq3[3, 3, 3, 3] + 33*Cqu1[1, 1, 3, 3] + 33*Cqu1[2, 2, 3, 3] + 
          138*Cqu1[3, 3, 1, 1] + 138*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
          33*Cud1[3, 3, 1, 1] - 33*Cud1[3, 3, 2, 2] - 33*Cud1[3, 3, 3, 3] + 
          132*Cuu[1, 1, 3, 3] + 44*Cuu[1, 3, 3, 1] + 132*Cuu[2, 2, 3, 3] + 
          44*Cuu[2, 3, 3, 2]) + 2*MW2*MZ2^5*(-12051*Ceu[1, 1, 3, 3] + 
          4002*Ceu[2, 2, 3, 3] + 4002*Ceu[3, 3, 3, 3] - 
          84625*Clq1[1, 1, 3, 3] + 97098*Clq1[2, 2, 3, 3] + 
          97098*Clq1[3, 3, 3, 3] + 165553*Clq3[1, 1, 3, 3] - 
          16170*Clq3[2, 2, 3, 3] - 16170*Clq3[3, 3, 3, 3] - 
          1501*Clu[1, 1, 3, 3] + 4002*Clu[2, 2, 3, 3] + 
          4002*Clu[3, 3, 3, 3] - 6045*Cqd1[3, 3, 1, 1] - 
          6045*Cqd1[3, 3, 2, 2] - 6045*Cqd1[3, 3, 3, 3] - 
          210831*Cqe[3, 3, 1, 1] + 97098*Cqe[3, 3, 2, 2] + 
          97098*Cqe[3, 3, 3, 3] + 12090*Cqq1[1, 1, 3, 3] + 
          2840*Cqq1[1, 3, 3, 1] + 12090*Cqq1[2, 2, 3, 3] + 
          2840*Cqq1[2, 3, 3, 2] + 3570*Cqq1[3, 3, 3, 3] + 
          4950*Cqq3[1, 1, 3, 3] + 5220*Cqq3[1, 3, 3, 1] + 
          4950*Cqq3[2, 2, 3, 3] + 5220*Cqq3[2, 3, 3, 2] - 
          1190*Cqq3[3, 3, 3, 3] + 105*Cqu1[1, 1, 3, 3] + 
          105*Cqu1[2, 2, 3, 3] + 12090*Cqu1[3, 3, 1, 1] + 
          12090*Cqu1[3, 3, 2, 2] + 165*Cqu1[3, 3, 3, 3] - 
          105*Cud1[3, 3, 1, 1] - 105*Cud1[3, 3, 2, 2] - 
          105*Cud1[3, 3, 3, 3] + 420*Cuu[1, 1, 3, 3] + 140*Cuu[1, 3, 3, 1] + 
          420*Cuu[2, 2, 3, 3] + 140*Cuu[2, 3, 3, 2])) + 
      MZ2*(8*MW2^2*MZ2^4*(53241*Ceu[1, 1, 3, 3] - 25662*Ceu[2, 2, 3, 3] - 
          25662*Ceu[3, 3, 3, 3] + 11683*Clq1[1, 1, 3, 3] - 
          12234*Clq1[2, 2, 3, 3] - 12234*Clq1[3, 3, 3, 3] - 
          20875*Clq3[1, 1, 3, 3] + 3042*Clq3[2, 2, 3, 3] + 
          3042*Clq3[3, 3, 3, 3] + 25951*Clu[1, 1, 3, 3] - 
          25662*Clu[2, 2, 3, 3] - 25662*Clu[3, 3, 3, 3] + 
          714*Cqd1[3, 3, 1, 1] + 714*Cqd1[3, 3, 2, 2] + 
          714*Cqd1[3, 3, 3, 3] + 25734*Cqe[3, 3, 1, 1] - 
          12234*Cqe[3, 3, 2, 2] - 12234*Cqe[3, 3, 3, 3] - 
          1428*Cqq1[1, 1, 3, 3] - 418*Cqq1[1, 3, 3, 1] - 
          1428*Cqq1[2, 2, 3, 3] - 418*Cqq1[2, 3, 3, 2] - 
          174*Cqq1[3, 3, 3, 3] - 1080*Cqq3[1, 1, 3, 3] - 
          534*Cqq3[1, 3, 3, 1] - 1080*Cqq3[2, 2, 3, 3] - 
          534*Cqq3[2, 3, 3, 2] + 58*Cqq3[3, 3, 3, 3] - 
          1371*Cqu1[1, 1, 3, 3] - 1371*Cqu1[2, 2, 3, 3] - 
          1428*Cqu1[3, 3, 1, 1] - 1428*Cqu1[3, 3, 2, 2] + 
          57*Cqu1[3, 3, 3, 3] + 1371*Cud1[3, 3, 1, 1] + 
          1371*Cud1[3, 3, 2, 2] + 1371*Cud1[3, 3, 3, 3] - 
          5484*Cuu[1, 1, 3, 3] - 1828*Cuu[1, 3, 3, 1] - 
          5484*Cuu[2, 2, 3, 3] - 1828*Cuu[2, 3, 3, 2]) + 
        MZ2^6*(28616*Ceu[1, 1, 3, 3] - 11760*Ceu[2, 2, 3, 3] - 
          11760*Ceu[3, 3, 3, 3] + 2107*Clq1[1, 1, 3, 3] - 
          2940*Clq1[2, 2, 3, 3] - 2940*Clq1[3, 3, 3, 3] - 
          5047*Clq3[1, 1, 3, 3] + 8428*Clu[1, 1, 3, 3] - 
          11760*Clu[2, 2, 3, 3] - 11760*Clu[3, 3, 3, 3] + 
          150*Cqd1[3, 3, 1, 1] + 150*Cqd1[3, 3, 2, 2] + 
          150*Cqd1[3, 3, 3, 3] + 7154*Cqe[3, 3, 1, 1] - 
          2940*Cqe[3, 3, 2, 2] - 2940*Cqe[3, 3, 3, 3] - 
          300*Cqq1[1, 1, 3, 3] - 50*Cqq1[1, 3, 3, 1] - 300*Cqq1[2, 2, 3, 3] - 
          50*Cqq1[2, 3, 3, 2] - 150*Cqq1[3, 3, 3, 3] - 150*Cqq3[1, 3, 3, 1] - 
          150*Cqq3[2, 3, 3, 2] + 50*Cqq3[3, 3, 3, 3] - 600*Cqu1[1, 1, 3, 3] - 
          600*Cqu1[2, 2, 3, 3] - 300*Cqu1[3, 3, 1, 1] - 
          300*Cqu1[3, 3, 2, 2] - 300*Cqu1[3, 3, 3, 3] + 
          600*Cud1[3, 3, 1, 1] + 600*Cud1[3, 3, 2, 2] + 
          600*Cud1[3, 3, 3, 3] - 2400*Cuu[1, 1, 3, 3] - 800*Cuu[1, 3, 3, 1] - 
          2400*Cuu[2, 2, 3, 3] - 800*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2^3*(40966*Ceu[1, 1, 3, 3] - 20136*Ceu[2, 2, 3, 3] - 
          20136*Ceu[3, 3, 3, 3] + 13149*Clq1[1, 1, 3, 3] - 
          11748*Clq1[2, 2, 3, 3] - 11748*Clq1[3, 3, 3, 3] - 
          20301*Clq3[1, 1, 3, 3] + 4596*Clq3[2, 2, 3, 3] + 
          4596*Clq3[3, 3, 3, 3] + 24060*Clu[1, 1, 3, 3] - 
          20136*Clu[2, 2, 3, 3] - 20136*Clu[3, 3, 3, 3] + 
          471*Cqd1[3, 3, 1, 1] + 471*Cqd1[3, 3, 2, 2] + 
          471*Cqd1[3, 3, 3, 3] + 23995*Cqe[3, 3, 1, 1] - 
          11748*Cqe[3, 3, 2, 2] - 11748*Cqe[3, 3, 3, 3] - 
          942*Cqq1[1, 1, 3, 3] - 424*Cqq1[1, 3, 3, 1] - 
          942*Cqq1[2, 2, 3, 3] - 424*Cqq1[2, 3, 3, 2] + 
          330*Cqq1[3, 3, 3, 3] - 1602*Cqq3[1, 1, 3, 3] - 
          204*Cqq3[1, 3, 3, 1] - 1602*Cqq3[2, 2, 3, 3] - 
          204*Cqq3[2, 3, 3, 2] - 110*Cqq3[3, 3, 3, 3] - 
          570*Cqu1[1, 1, 3, 3] - 570*Cqu1[2, 2, 3, 3] - 
          942*Cqu1[3, 3, 1, 1] - 942*Cqu1[3, 3, 2, 2] + 
          372*Cqu1[3, 3, 3, 3] + 570*Cud1[3, 3, 1, 1] + 
          570*Cud1[3, 3, 2, 2] + 570*Cud1[3, 3, 3, 3] - 
          2280*Cuu[1, 1, 3, 3] - 760*Cuu[1, 3, 3, 1] - 2280*Cuu[2, 2, 3, 3] - 
          760*Cuu[2, 3, 3, 2]) + 1024*MW2^6*(77*Ceu[1, 1, 3, 3] - 
          33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 
          33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 
          33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 
          33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 
          33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 
          6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 
          6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 
          3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 
          12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 
          4*Cuu[2, 3, 3, 2]) - 256*MW2^5*MZ2*(1290*Ceu[1, 1, 3, 3] - 
          600*Ceu[2, 2, 3, 3] - 600*Ceu[3, 3, 3, 3] + 839*Clq1[1, 1, 3, 3] - 
          501*Clq1[2, 2, 3, 3] - 501*Clq1[3, 3, 3, 3] - 
          971*Clq3[1, 1, 3, 3] + 369*Clq3[2, 2, 3, 3] + 
          369*Clq3[3, 3, 3, 3] + 1070*Clu[1, 1, 3, 3] - 600*Clu[2, 2, 3, 3] - 
          600*Clu[3, 3, 3, 3] - 21*Cqd1[3, 3, 1, 1] - 21*Cqd1[3, 3, 2, 2] - 
          21*Cqd1[3, 3, 3, 3] + 1059*Cqe[3, 3, 1, 1] - 501*Cqe[3, 3, 2, 2] - 
          501*Cqe[3, 3, 3, 3] + 42*Cqq1[1, 1, 3, 3] + 16*Cqq1[1, 3, 3, 1] + 
          42*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          54*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 54*Cqq3[2, 2, 3, 3] + 
          12*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 
          30*Cqu1[2, 2, 3, 3] + 42*Cqu1[3, 3, 1, 1] + 42*Cqu1[3, 3, 2, 2] - 
          12*Cqu1[3, 3, 3, 3] - 30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 
          30*Cud1[3, 3, 3, 3] + 120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 
          120*Cuu[2, 2, 3, 3] + 40*Cuu[2, 3, 3, 2]) + 
        64*MW2^4*MZ2^2*(9585*Ceu[1, 1, 3, 3] - 4668*Ceu[2, 2, 3, 3] - 
          4668*Ceu[3, 3, 3, 3] + 4399*Clq1[1, 1, 3, 3] - 
          3264*Clq1[2, 2, 3, 3] - 3264*Clq1[3, 3, 3, 3] - 
          5875*Clq3[1, 1, 3, 3] + 1788*Clq3[2, 2, 3, 3] + 
          1788*Clq3[3, 3, 3, 3] + 6685*Clu[1, 1, 3, 3] - 
          4668*Clu[2, 2, 3, 3] - 4668*Clu[3, 3, 3, 3] + 15*Cqd1[3, 3, 1, 1] + 
          15*Cqd1[3, 3, 2, 2] + 15*Cqd1[3, 3, 3, 3] + 6639*Cqe[3, 3, 1, 1] - 
          3264*Cqe[3, 3, 2, 2] - 3264*Cqe[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 
          56*Cqq1[1, 3, 3, 1] - 30*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] + 
          138*Cqq1[3, 3, 3, 3] - 306*Cqq3[1, 1, 3, 3] + 36*Cqq3[1, 3, 3, 1] - 
          306*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] - 46*Cqq3[3, 3, 3, 3] + 
          39*Cqu1[1, 1, 3, 3] + 39*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 
          30*Cqu1[3, 3, 2, 2] + 69*Cqu1[3, 3, 3, 3] - 39*Cud1[3, 3, 1, 1] - 
          39*Cud1[3, 3, 2, 2] - 39*Cud1[3, 3, 3, 3] + 156*Cuu[1, 1, 3, 3] + 
          52*Cuu[1, 3, 3, 1] + 156*Cuu[2, 2, 3, 3] + 52*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^5*(-80568*Ceu[1, 1, 3, 3] + 36912*Ceu[2, 2, 3, 3] + 
          36912*Ceu[3, 3, 3, 3] - 11141*Clq1[1, 1, 3, 3] + 
          13638*Clq1[2, 2, 3, 3] + 13638*Clq1[3, 3, 3, 3] + 
          23309*Clq3[1, 1, 3, 3] - 1470*Clq3[2, 2, 3, 3] - 
          1470*Clq3[3, 3, 3, 3] - 31922*Clu[1, 1, 3, 3] + 
          36912*Clu[2, 2, 3, 3] + 36912*Clu[3, 3, 3, 3] - 
          795*Cqd1[3, 3, 1, 1] - 795*Cqd1[3, 3, 2, 2] - 
          795*Cqd1[3, 3, 3, 3] - 30873*Cqe[3, 3, 1, 1] + 
          13638*Cqe[3, 3, 2, 2] + 13638*Cqe[3, 3, 3, 3] + 
          1590*Cqq1[1, 1, 3, 3] + 340*Cqq1[1, 3, 3, 1] + 
          1590*Cqq1[2, 2, 3, 3] + 340*Cqq1[2, 3, 3, 2] + 
          570*Cqq1[3, 3, 3, 3] + 450*Cqq3[1, 1, 3, 3] + 
          720*Cqq3[1, 3, 3, 1] + 450*Cqq3[2, 2, 3, 3] + 
          720*Cqq3[2, 3, 3, 2] - 190*Cqq3[3, 3, 3, 3] + 
          2280*Cqu1[1, 1, 3, 3] + 2280*Cqu1[2, 2, 3, 3] + 
          1590*Cqu1[3, 3, 1, 1] + 1590*Cqu1[3, 3, 2, 2] + 
          690*Cqu1[3, 3, 3, 3] - 2280*Cud1[3, 3, 1, 1] - 
          2280*Cud1[3, 3, 2, 2] - 2280*Cud1[3, 3, 3, 3] + 
          9120*Cuu[1, 1, 3, 3] + 3040*Cuu[1, 3, 3, 1] + 
          9120*Cuu[2, 2, 3, 3] + 3040*Cuu[2, 3, 3, 2]))))/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi)) + 
 Class[6]*((27*Sqrt[2]*MT*MW*(12*MT2*MW2 - 12*MW2^2 - 2*MT2*MZ2 - 8*MW2*MZ2 + 
      3*MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (54*Sqrt[2]*MT*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (9*CW2*MT*(-128*MT2*MW*MW2*MZ2^2*(640*MW2^4 + 3616*MW2^3*MZ2 - 
        6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*SW2^2*CuB[3, 3] + 
      128*MW*MW2^2*MZ2^2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
        4052*MW2*MZ2^3 - 1243*MZ2^4)*SW2^2*CuB[3, 3] + 
      MW2*MZ*(48128*MW2^7 + 311296*MW2^6*MZ2 - 1603904*MW2^5*MZ2^2 + 
        2568960*MW2^4*MZ2^3 - 2016472*MW2^3*MZ2^4 + 845636*MW2^2*MZ2^5 - 
        159494*MW2*MZ2^6 - 225*MZ2^7)*SW*CuW[3, 3] + 
      MT2*MZ*(-54272*MW2^7 - 311296*MW2^6*MZ2 + 1614272*MW2^5*MZ2^2 - 
        2572032*MW2^4*MZ2^3 + 2012104*MW2^3*MZ2^4 - 844268*MW2^2*MZ2^5 + 
        160034*MW2*MZ2^6 + 75*MZ2^7)*SW*CuW[3, 3]))/
    (Sqrt[2]*MW*(MT2 - MW2)*MZ*(2*MW2 - MZ2)*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW) + 
   (18*Sqrt[2]*MT*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) + (9*Sqrt[2]*MT*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (9*Sqrt[2]*MT*B0i[bb0, 0, 0, MT2]*
     (-64*MW2^4*MZ2^3*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
        4052*MW2*MZ2^3 - 1243*MZ2^4)*SW2^2*(MW*CuB[3, 3] + MZ*SW*CuW[3, 3]) + 
      6*MT2^3*(512*MW2^6 - 256*MW2^5*MZ2 - 736*MW2^4*MZ2^2 + 
        624*MW2^3*MZ2^3 + 52*MW2^2*MZ2^4 - 140*MW2*MZ2^5 + 25*MZ2^6)*
       (MW*MZ2^2*SW2*CuB[3, 3] + 2*MW2^2*MZ*SW*CuW[3, 3]) + 
      2*MT2*MW2^2*(2*MW*MZ2*(20480*MW2^7 + 75*MZ2^7*SW2 + 
          512*MW2^6*MZ2*(146 + 3*SW2) - 256*MW2^5*MZ2^2*(1616 + 3*SW2) - 
          96*MW2^4*MZ2^3*(-6780 + 23*SW2) + 4*MW2^2*MZ2^5*(52304 + 39*SW2) - 
          4*MW2*MZ2^6*(9944 + 105*SW2) + 16*MW2^3*MZ2^4*(-31366 + 117*SW2))*
         CuB[3, 3] + MZ*(3072*MW2^8 + 41984*MW2^7*MZ2 + 145856*MW2^6*MZ2^2 - 
          828352*MW2^5*MZ2^3 + 1302248*MW2^4*MZ2^4 - 1001796*MW2^3*MZ2^5 + 
          418090*MW2^2*MZ2^6 - 79987*MW2*MZ2^7 + 100*MZ2^8)*SW*CuW[3, 3]) - 
      MT2^2*MW2*(2*MW*MZ2*(20480*MW2^7 + 225*MZ2^7*SW2 + 
          512*MW2^6*MZ2*(146 + 9*SW2) - 256*MW2^5*MZ2^2*(1616 + 9*SW2) - 
          288*MW2^4*MZ2^3*(-2260 + 23*SW2) + 4*MW2^2*MZ2^5*
           (52304 + 117*SW2) - 4*MW2*MZ2^6*(9944 + 315*SW2) + 
          16*MW2^3*MZ2^4*(-31366 + 351*SW2))*CuB[3, 3] + 
        MZ*(12288*MW2^8 + 36864*MW2^7*MZ2 + 133376*MW2^6*MZ2^2 - 
          816640*MW2^5*MZ2^3 + 1301824*MW2^4*MZ2^4 - 1003744*MW2^3*MZ2^5 + 
          418732*MW2^2*MZ2^6 - 80152*MW2*MZ2^7 + 125*MZ2^8)*SW*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*(2*MW2 - MZ2)*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW) + 
   (18*Sqrt[2]*MT*B0i[bb0, MZ2, MT2, MT2]*
     (3*MT2*(512*MW2^6 - 256*MW2^5*MZ2 - 736*MW2^4*MZ2^2 + 624*MW2^3*MZ2^3 + 
        52*MW2^2*MZ2^4 - 140*MW2*MZ2^5 + 25*MZ2^6)*
       (-(MW*MZ2^2*SW2*CuB[3, 3]) + MW2*MZ*(4*MW2 - MZ2)*SW*CuW[3, 3]) + 
      MW2*(MW*(4*MW2 - MZ2)*MZ2*(7680*MW2^6 + 64*MW2^5*MZ2*(-285 + 52*SW2) - 
          80*MW2^4*MZ2^2*(-69 + 448*SW2) - 3*MZ2^6*(625 + 1911*SW2) + 
          24*MW2^3*MZ2^3*(885 + 2758*SW2) + MW2*MZ2^5*(11625 + 24746*SW2) - 
          2*MW2^2*MZ2^4*(12975 + 26792*SW2))*CuB[3, 3] + 
        MZ*(-6144*MW2^8 + 18432*MW2^7*MZ2 + 89728*MW2^6*MZ2^2 - 
          409216*MW2^5*MZ2^3 + 668624*MW2^4*MZ2^4 - 595848*MW2^3*MZ2^5 + 
          314560*MW2^2*MZ2^6 - 93956*MW2*MZ2^7 + 12605*MZ2^8)*SW*CuW[3, 3])))/
    (MW*MZ*MZ2^2*(-2*MW2 + MZ2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
     SW))


==> anc/SigmaZ_SMEFT_NLO_aEW_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(36*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*Pi)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^2) + 
 (36*Alfas*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(-1408*MW2^4 + 64*MW2^3*MZ2 + 
    1128*MW2^2*MZ2^2 - 1244*MW2*MZ2^3 + 245*MZ2^4)*QCD)/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3) + 
 (-9*MT2^2*MZ2*(95744*MW2^6 + 369408*MW2^5*MZ2 - 1293728*MW2^4*MZ2^2 + 
     1353136*MW2^3*MZ2^3 - 678660*MW2^2*MZ2^4 + 153704*MW2*MZ2^5 + 
     1125*MZ2^6) - 4*MW2*(3*MW2*MZ2^7*(1441497 - 147112*Pi^2) + 
     17974*MZ2^8*(-33 + 4*Pi^2) + 8192*MW2^8*(-363 + 32*Pi^2) - 
     3072*MW2^7*MZ2*(-2439 + 268*Pi^2) + 1792*MW2^6*MZ2^2*
      (-3345 + 694*Pi^2) + 96*MW2^4*MZ2^4*(-120471 + 19888*Pi^2) - 
     64*MW2^5*MZ2^3*(-67575 + 23984*Pi^2) + 32*MW2^2*MZ2^6*
      (-372999 + 37571*Pi^2) - 4*MW2^3*MZ2^5*(-4218609 + 472400*Pi^2)) + 
   MT2*(32*MW2^5*MZ2^3*(173013 - 191872*Pi^2) + 71896*MZ2^8*(-33 + 4*Pi^2) + 
     32768*MW2^8*(-363 + 32*Pi^2) - 1536*MW2^7*MZ2*(-20127 + 2144*Pi^2) + 
     256*MW2^6*MZ2^2*(-80511 + 19432*Pi^2) - 100*MW2^3*MZ2^5*
      (-614397 + 75584*Pi^2) + 48*MW2^4*MZ2^4*(-710433 + 159104*Pi^2) - 
     3*MW2*MZ2^7*(-5768013 + 588448*Pi^2) + 8*MW2^2*MZ2^6*
      (-5794257 + 601136*Pi^2)))/(12*(MT2 - MW2)*MZ2^2*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) + 
 (6*MH2^2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*B0i[bb0, 0, 0, MH2])/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) + 
 (3*MT2*(6*MT2^3*(512*MW2^6 + 256*MW2^5*MZ2 + 1824*MW2^4*MZ2^2 + 
      14352*MW2^3*MZ2^3 - 25036*MW2^2*MZ2^4 + 16248*MW2*MZ2^5 - 4997*MZ2^6) + 
    MT2^2*MZ2*(42496*MW2^6 + 160512*MW2^5*MZ2 - 812704*MW2^4*MZ2^2 + 
      968624*MW2^3*MZ2^3 - 532452*MW2^2*MZ2^4 + 139336*MW2*MZ2^5 - 
      75*MZ2^6) - 2*MT2*MW2*(4608*MW2^7 + 47872*MW2^6*MZ2 + 
      178464*MW2^5*MZ2^2 - 687952*MW2^4*MZ2^3 + 742628*MW2^3*MZ2^4 - 
      384372*MW2^2*MZ2^5 + 94603*MW2*MZ2^6 - 225*MZ2^7) + 
    4*MW2^2*(1536*MW2^7 + 14080*MW2^6*MZ2 + 46944*MW2^5*MZ2^2 - 
      163984*MW2^4*MZ2^3 + 166460*MW2^3*MZ2^4 - 82752*MW2^2*MZ2^5 + 
      20053*MW2*MZ2^6 - 150*MZ2^7))*B0i[bb0, 0, 0, MT2])/
  (2*(MT2 - MW2)^2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
   VALPHA^2) + 
 (3*MW2*(-6*MT2^3*(2*MW2 + MZ2)^2*(128*MW2^4 - 64*MW2^3*MZ2 - 
      152*MW2^2*MZ2^2 + 140*MW2*MZ2^3 - 25*MZ2^4) + 
    4*MW2^2*MZ2*(-2560*MW2^6 + 13632*MW2^5*MZ2 + 32*MW2^3*(113*MH2 - 326*MZ2)*
       MZ2^2 - 1584*MW2^2*MZ2^3*(4*MH2 + 35*MZ2) + 
      32*MW2^4*MZ2*(20*MH2 + 1177*MZ2) - MZ2^5*(1243*MH2 + 17659*MZ2) + 
      2*MW2*MZ2^4*(2026*MH2 + 24323*MZ2)) + 
    4*MT2^2*(1536*MW2^7 - 256*MW2^6*MZ2 + 12192*MW2^5*MZ2^2 + 
      4*MW2^3*(904*MH2 - 2461*MZ2)*MZ2^3 + 80*MW2^4*MZ2^2*(8*MH2 + 439*MZ2) - 
      36*MW2^2*MZ2^4*(176*MH2 + 1511*MZ2) - MZ2^6*(1243*MH2 + 17734*MZ2) + 
      MW2*MZ2^5*(4052*MH2 + 48691*MZ2)) + 
    MT2*MW2*(-3072*MW2^7 + 8192*MW2^6*MZ2 - 110016*MW2^5*MZ2^2 - 
      512*MW2^4*MZ2^2*(10*MH2 + 557*MZ2) + 8*MW2^3*MZ2^3*
       (-3616*MH2 + 10495*MZ2) + 12*MW2^2*MZ2^4*(4224*MH2 + 36401*MZ2) + 
      MZ2^6*(9944*MH2 + 141797*MZ2) - 2*MW2*MZ2^5*(16208*MH2 + 194929*MZ2)))*
   B0i[bb0, 0, 0, MW2])/(2*(MT2 - MW2)^2*MZ2^2*
   (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) - 
 (3*(24576*MW2^8 + 165888*MW2^7*MZ2 - 275200*MW2^6*MZ2^2 - 2486*MZ2^8 + 
    32*MW2^5*MZ2^2*(40*MH2 + 597*MZ2) - 36*MW2^3*MZ2^4*
     (352*MH2 + 12399*MZ2) + 16*MW2^4*MZ2^3*(452*MH2 + 23415*MZ2) + 
    8*MW2^2*MZ2^5*(1013*MH2 + 27186*MZ2) - MW2*MZ2^6*(2486*MH2 + 44841*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
   VALPHA^2) - (36*(MT2^2 + MT2*MW2 - 2*MW2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
    6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, MW2, 0, MT2])/
  ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) + 
 (6*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
    6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, MW2, MH2, MW2])/
  ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) - 
 (6*(30720*MW2^7 + 217088*MW2^6*MZ2 - 68480*MW2^5*MZ2^2 - 
    294848*MW2^4*MZ2^3 + 313632*MW2^3*MZ2^4 - 143020*MW2^2*MZ2^5 + 
    15836*MW2*MZ2^6 + 1243*MZ2^7)*B0i[bb0, MW2, MW2, MZ2])/
  (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) - 
 (6*CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
    6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, MZ2, MH2, MZ2])/
  ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) + 
 ((36*MT2^2*(256*MW2^6 - 256*MW2^5*MZ2 - 368*MW2^4*MZ2^2 + 496*MW2^3*MZ2^3 - 
      38*MW2^2*MZ2^4 - 115*MW2*MZ2^5 + 25*MZ2^6) + 
    6*MT2*(1536*MW2^7 - 8704*MW2^6*MZ2 - 46752*MW2^5*MZ2^2 + 
      179488*MW2^4*MZ2^3 - 201812*MW2^3*MZ2^4 + 109038*MW2^2*MZ2^5 - 
      27766*MW2*MZ2^6 + 75*MZ2^7) - 3*MW2*(6144*MW2^7 + 7680*MW2^6*MZ2 - 
      896*MW2^5*MZ2^2 + 47328*MW2^4*MZ2^3 - 106528*MW2^3*MZ2^4 + 
      91124*MW2^2*MZ2^5 - 37656*MW2*MZ2^6 + 5197*MZ2^7))*
   B0i[bb0, MZ2, MT2, MT2])/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
   VALPHA^2) - 
 (3*(2*MW2 + MZ2)*(18*MT2^2*(256*MW2^5 - 256*MW2^4*MZ2 - 240*MW2^3*MZ2^2 + 
      432*MW2^2*MZ2^3 - 190*MW2*MZ2^4 + 25*MZ2^5) - 
    4*MW2*(7680*MW2^6 + 56192*MW2^5*MZ2 - 3072*MW2^4*MZ2^2 - 
      74480*MW2^3*MZ2^3 + 59788*MW2^2*MZ2^4 - 20808*MW2*MZ2^5 - 1243*MZ2^6) + 
    9*MT2*(512*MW2^6 + 256*MW2^5*MZ2 - 992*MW2^4*MZ2^2 + 16*MW2^3*MZ2^3 + 
      612*MW2^2*MZ2^4 - 240*MW2*MZ2^5 + 25*MZ2^6))*B0i[bb0, MZ2, MW2, MW2])/
  (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) - 
 (36*MW2^3*(1792*MW2^6 + 15488*MW2^5*MZ2 - 14896*MW2^4*MZ2^2 - 
    36240*MW2^3*MZ2^3 + 60886*MW2^2*MZ2^4 - 37853*MW2*MZ2^5 + 10094*MZ2^6)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) - 
 (27*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
    6*MW2*MZ2^2 - 5*MZ2^3)*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
    4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
   C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) - 
 (18*MW2*(MW2 + MZ2)^2*(4096*MW2^6 + 21504*MW2^5*MZ2 - 81536*MW2^4*MZ2^2 + 
    104496*MW2^3*MZ2^3 - 70368*MW2^2*MZ2^4 + 25238*MW2*MZ2^5 - 3673*MZ2^6)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) - 
 (9*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 
    5*MZ2^3)*(MT2^2*(10*MW2 - MZ2)*MZ2 + 2*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2 - 
    4*MT2*MW2*(3*MW2^2 + 2*MW2*MZ2 + MZ2^2) - 4*MT2^3*MZ2*SW2)*
   C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
  (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA^2) + 
 ((-36*CWw*MW*MW2*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
      10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5))/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA) - 
   (324*CWw*MT2*MW*MW2^2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, 0, 0, MT2])/
    ((MT2 - MW2)*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA) - 
   (108*CWw*MW*MW2^2*(-4*MW2*(640*MW2^5 + 2336*MW2^4*MZ2 - 
        13568*MW2^3*MZ2^2 + 16724*MW2^2*MZ2^3 - 9347*MW2*MZ2^4 + 
        2486*MZ2^5) + MT2*(1792*MW2^5 + 9344*MW2^4*MZ2 - 53168*MW2^3*MZ2^2 + 
        66512*MW2^2*MZ2^3 - 37658*MW2*MZ2^4 + 10019*MZ2^5))*
     B0i[bb0, 0, 0, MW2])/((MT2 - MW2)*MZ2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA) - 
   (432*CWw*MW*MW2*MZ2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
      4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, 0, 0, MZ2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA) - 
   (432*CWw*MW*MW2*(2560*MW2^5 + 13824*MW2^4*MZ2 - 28960*MW2^3*MZ2^2 + 
      22544*MW2^2*MZ2^3 - 9024*MW2*MZ2^4 + 1243*MZ2^5)*
     B0i[bb0, MW2, MW2, MZ2])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*
     VALPHA) + (216*CW2*CWw*MW*(1280*MW2^6 + 10432*MW2^5*MZ2 + 
      4768*MW2^4*MZ2^2 - 27192*MW2^3*MZ2^3 + 24110*MW2^2*MZ2^4 - 
      10267*MW2*MZ2^5 + 1243*MZ2^6)*B0i[bb0, MZ2, MW2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA) - 
   (108*CWw*MW*MW2^3*(1792*MW2^5 + 11904*MW2^4*MZ2 - 38704*MW2^3*MZ2^2 + 
      41168*MW2^2*MZ2^3 - 21450*MW2*MZ2^4 + 5047*MZ2^5)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA) - 
   (162*CW2*CWw*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*
     (2*MW2^2 + MT2*(-2*MW2 + MZ2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*VALPHA))*Class[1] + 
 (144*CHD*MW2*(640*MW2^4 + 3616*MW2^3*MZ2 - 6336*MW2^2*MZ2^2 + 
    4052*MW2*MZ2^3 - 1243*MZ2^4)*Pi*VALPHA^2*Class[3])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 + 
 (-1/24*(CHD*(-3*MT2^2*(104857600*MW2^10 + 245022720*MW2^9*MZ2 - 
          2886737920*MW2^8*MZ2^2 + 7488881152*MW2^7*MZ2^3 - 
          9289711104*MW2^6*MZ2^4 + 5987578016*MW2^5*MZ2^5 - 
          1661557376*MW2^4*MZ2^6 - 224959716*MW2^3*MZ2^7 + 
          310166996*MW2^2*MZ2^8 - 73539099*MW2*MZ2^9 - 139050*MZ2^10) + 
        MT2*(810024960*MW2^11 + 7405288*MZ2^11*(-33 + 4*Pi^2) - 
          81920*MW2^10*MZ2*(-93259 + 3296*Pi^2) + 24576*MW2^9*MZ2^2*
           (-1591049 + 49328*Pi^2) + 4*MW2^3*MZ2^7*(83802384*MH2 + 
            12161065245*MZ2 - 960429440*MZ2*Pi^2) + 2*MW2*MZ2^9*
           (9218088*MH2 + 1177829649*MZ2 - 144654752*MZ2*Pi^2) + 
          64*MW2^5*MZ2^5*(8907768*MH2 + 2364184063*MZ2 - 130853120*MZ2*
             Pi^2) + 512*MW2^8*MZ2^2*(28800*MH2 + 110088341*MZ2 - 
            3280768*MZ2*Pi^2) + 512*MW2^7*MZ2^3*(97920*MH2 + 8731441*MZ2 - 
            1519312*MZ2*Pi^2) + 32*MW2^6*MZ2^4*(-9547200*MH2 - 
            3418603059*MZ2 + 173523392*MZ2*Pi^2) + MW2^2*MZ2^8*
           (-114333840*MH2 - 13679413151*MZ2 + 1355378848*MZ2*Pi^2) + 
          4*MW2^4*MZ2^6*(-142194816*MH2 - 27295921357*MZ2 + 
            1770810688*MZ2*Pi^2)) - 4*MW2*(123863040*MW2^11 + 
          1851322*MZ2^11*(-33 + 4*Pi^2) - 655360*MW2^10*MZ2*
           (-2639 + 103*Pi^2) + 12288*MW2^9*MZ2^2*(-618387 + 24664*Pi^2) + 
          2*MW2^3*MZ2^7*(41901192*MH2 + MZ2*(5966719821 - 480214720*Pi^2)) + 
          128*MW2^5*MZ2^5*(1113471*MH2 + 10*MZ2*(30508085 - 1635664*Pi^2)) + 
          44*MW2*MZ2^9*(104751*MH2 + 2*MZ2*(6693399 - 821902*Pi^2)) + 
          256*MW2^7*MZ2^3*(48960*MH2 + MZ2*(31624763 - 759656*Pi^2)) + 
          4096*MW2^8*MZ2^2*(900*MH2 + MZ2*(2059969 - 102524*Pi^2)) + 
          32*MW2^6*MZ2^4*(-2386800*MH2 + MZ2*(-993935391 + 43380848*Pi^2)) + 
          16*MW2^4*MZ2^6*(-8887176*MH2 + MZ2*(-1695674701 + 110675668*Pi^
                2)) + MW2^2*MZ2^8*(-28583460*MH2 + 
            MZ2*(-3365243891 + 338844712*Pi^2)))) - 384*CHbox*(MT2 - MW2)*MW2*
       MZ2^4*(102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6)*SW2^2)/((MT2 - MW2)*MZ2^3*
      (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (576*Alfas*CHD*MW2*(124160*MW2^6 - 447296*MW2^5*MZ2 + 620080*MW2^4*MZ2^2 - 
      434904*MW2^3*MZ2^3 + 146084*MW2^2*MZ2^4 - 6226*MW2*MZ2^5 - 6515*MZ2^6)*
     QCD*VALPHA^2)/(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4 + 
   (3*MH2*(4*CHbox*MH2*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
        2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
        2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7) + 
      CHD*MZ2*(-12*MW2*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
          1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
          665956*MW2*MZ2^5 - 128029*MZ2^6) + 
        MH2*(-860160*MW2^6 + 2389760*MW2^5*MZ2 - 1463200*MW2^4*MZ2^2 - 
          711424*MW2^3*MZ2^3 + 1156492*MW2^2*MZ2^4 - 593570*MW2*MZ2^5 + 
          128029*MZ2^6)))*B0i[bb0, 0, 0, MH2])/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (CHD*(4*MT2^2*MW2^2*(25108480*MW2^9 + 51937280*MW2^8*MZ2 - 
        728254720*MW2^7*MZ2^2 + 2036220032*MW2^6*MZ2^3 - 
        2729941072*MW2^5*MZ2^4 + 1986118760*MW2^4*MZ2^5 - 
        768729094*MW2^3*MZ2^6 + 105202331*MW2^2*MZ2^7 + 36559619*MW2*MZ2^8 - 
        14634959*MZ2^9) + 18*MT2^4*(81920*MW2^9 + 409600*MW2^8*MZ2 - 
        1190400*MW2^7*MZ2^2 + 4178688*MW2^6*MZ2^3 - 6548000*MW2^5*MZ2^4 - 
        1822992*MW2^4*MZ2^5 + 12029700*MW2^3*MZ2^6 - 11080814*MW2^2*MZ2^7 + 
        4974114*MW2*MZ2^8 - 1016507*MZ2^9) - 4*MT2*MW2^3*
       (12369920*MW2^9 + 14295040*MW2^8*MZ2 - 388267520*MW2^7*MZ2^2 + 
        1256086528*MW2^6*MZ2^3 - 1937040224*MW2^5*MZ2^4 + 
        1747085536*MW2^4*MZ2^5 - 1007767172*MW2^3*MZ2^6 + 
        378226816*MW2^2*MZ2^7 - 82814081*MW2*MZ2^8 + 7411814*MZ2^9) + 
      MT2^3*MW2*(-52428800*MW2^9 - 129515520*MW2^8*MZ2 + 
        1452032000*MW2^7*MZ2^2 - 3852684800*MW2^6*MZ2^3 + 
        4853457408*MW2^5*MZ2^4 - 2925604576*MW2^4*MZ2^5 + 
        419228128*MW2^3*MZ2^6 + 489968604*MW2^2*MZ2^7 - 327660172*MW2*MZ2^8 + 
        73345509*MZ2^9) - 256*MW2^4*MZ2^3*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
        1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
        665956*MW2*MZ2^5 - 128029*MZ2^6)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (4*(MT2 - MW2)^2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (3*MW2*(16*CHbox*(MH2 - 2*MW2)*(MT2 - MW2)^2*MZ2^2*
       (102400*MW2^7 + 348160*MW2^6*MZ2 - 2121600*MW2^5*MZ2^2 + 
        3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 2327844*MW2^2*MZ2^5 - 
        793985*MW2*MZ2^6 + 128029*MZ2^7) + 
      CHD*(6*MT2^3*(81920*MW2^9 + 409600*MW2^8*MZ2 - 1190400*MW2^7*MZ2^2 + 
          328448*MW2^6*MZ2^3 + 1208800*MW2^5*MZ2^4 - 991632*MW2^4*MZ2^5 + 
          32132*MW2^3*MZ2^6 + 192706*MW2^2*MZ2^7 - 63990*MW2*MZ2^8 + 
          7725*MZ2^9) - 4*MT2^2*(5160960*MW2^10 + 13680640*MW2^9*MZ2 - 
          122519040*MW2^8*MZ2^2 + 32*MW2^6*(40960*MH2 - 3549601*MZ2)*MZ2^3 - 
          18*MW2^2*(27252*MH2 - 5919191*MZ2)*MZ2^7 + 
          MW2*(465541*MH2 - 17354787*MZ2)*MZ2^8 - 128029*MZ2^9*
           (MH2 + 3*MZ2) + 256*MW2^7*MZ2^2*(400*MH2 + 920943*MZ2) - 
          48*MW2^5*MZ2^4*(84600*MH2 + 4621357*MZ2) + 4*MW2^4*MZ2^5*
           (937792*MH2 + 100345875*MZ2) - 2*MW2^3*MZ2^6*(475232*MH2 + 
            143384905*MZ2)) + MT2*MW2*(39813120*MW2^10 + 
          101826560*MW2^9*MZ2 - 959585280*MW2^8*MZ2^2 + 
          64*MW2^6*(163840*MH2 - 14551147*MZ2)*MZ2^3 + 
          MW2*(3724328*MH2 - 138936981*MZ2)*MZ2^8 - 1024232*MZ2^9*
           (MH2 + 3*MZ2) + 10240*MW2^7*MZ2^2*(80*MH2 + 183879*MZ2) - 
          3456*MW2^5*MZ2^4*(9400*MH2 + 509039*MZ2) + 12*MW2^2*MZ2^7*
           (-327024*MH2 + 71095415*MZ2) - 32*MW2^3*MZ2^6*(237616*MH2 + 
            71792531*MZ2) + 8*MW2^4*MZ2^5*(3751168*MH2 + 401521983*MZ2)) + 
        4*MW2^2*MZ2*(4915200*MW2^9 + 17121280*MW2^8*MZ2 - 
          102686720*MW2^7*MZ2^2 + 12*MW2^2*(12752*MH2 - 7387115*MZ2)*MZ2^6 + 
          128029*MZ2^8*(MH2 + 3*MZ2) + 320*MW2^5*MZ2^3*(4416*MH2 + 
            52501*MZ2) + 1024*MW2^6*MZ2^2*(100*MH2 + 131671*MZ2) + 
          12*MW2*MZ2^7*(-28126*MH2 + 1476807*MZ2) + 128*MW2^3*MZ2^5*
           (8621*MH2 + 1550284*MZ2) - 32*MW2^4*MZ2^4*(82740*MH2 + 
            6391781*MZ2))*SW2))*B0i[bb0, 0, 0, MW2])/
    (4*(MT2 - MW2)^2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (3*(8*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^2*(102400*MW2^7 + 348160*MW2^6*MZ2 - 
        2121600*MW2^5*MZ2^2 + 3959008*MW2^4*MZ2^3 - 3949856*MW2^3*MZ2^4 + 
        2327844*MW2^2*MZ2^5 - 793985*MW2*MZ2^6 + 128029*MZ2^7) + 
      CHD*(-3932160*MW2^11 - 57016320*MW2^10*MZ2 + 175472640*MW2^9*MZ2^2 - 
        129331200*MW2^8*MZ2^3 + 96*MW2^5*(4330*MH2 - 1755043*MZ2)*MZ2^5 - 
        32*MW2^4*(187462*MH2 - 645735*MZ2)*MZ2^6 + 768174*MZ2^11 + 
        206*MW2*MZ2^9*(2486*MH2 + 4923*MZ2) - 512*MW2^7*MZ2^3*
         (3760*MH2 + 199647*MZ2) + 192*MW2^6*MZ2^4*(20200*MH2 + 
          1295149*MZ2) - 3*MW2^2*MZ2^8*(839684*MH2 + 4773313*MZ2) + 
        6*MW2^3*MZ2^7*(939460*MH2 + 4824261*MZ2)))*B0i[bb0, 0, 0, MZ2])/
    (2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (36*CHD*(MT2^2 + MT2*MW2 - 2*MW2^2)*MZ2*(481280*MW2^5 - 488320*MW2^4*MZ2 - 
      592240*MW2^3*MZ2^2 + 907456*MW2^2*MZ2^3 - 501734*MW2*MZ2^4 + 
      128029*MZ2^5)*B0i[bb0, MW2, 0, MT2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
     (4*CHbox*(102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6) - CHD*(102400*MW2^6 + 1413120*MW2^5*MZ2 - 
        2647680*MW2^4*MZ2^2 + 1103488*MW2^3*MZ2^3 + 153024*MW2^2*MZ2^4 - 
        337512*MW2*MZ2^5 + 128029*MZ2^6))*B0i[bb0, MW2, MH2, MW2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (3*CHD*(4915200*MW2^9 - 17612800*MW2^8*MZ2 - 69785600*MW2^7*MZ2^2 + 
      127547904*MW2^6*MZ2^3 + 80862464*MW2^5*MZ2^4 - 211154816*MW2^4*MZ2^5 + 
      147241008*MW2^3*MZ2^6 - 49351900*MW2^2*MZ2^7 + 4475968*MW2*MZ2^8 + 
      384087*MZ2^9)*B0i[bb0, MW2, MW2, MZ2])/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (6*CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     (CHD*MZ2*(-481280*MW2^5 + 488320*MW2^4*MZ2 + 592240*MW2^3*MZ2^2 - 
        907456*MW2^2*MZ2^3 + 501734*MW2*MZ2^4 - 128029*MZ2^5) + 
      2*CHbox*(102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6))*B0i[bb0, MZ2, MH2, MZ2])/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (CHD*MW2*(MW2*(-2949120*MW2^9 + 2785280*MW2^8*MZ2 + 56064000*MW2^7*MZ2^2 - 
        343442432*MW2^6*MZ2^3 + 836999552*MW2^5*MZ2^4 - 
        1060265856*MW2^4*MZ2^5 + 774213712*MW2^3*MZ2^6 - 
        337703416*MW2^2*MZ2^7 + 81593766*MW2*MZ2^8 - 7984391*MZ2^9) + 
      2*MT2*(13844480*MW2^9 + 34406400*MW2^8*MZ2 - 356856320*MW2^7*MZ2^2 + 
        979086080*MW2^6*MZ2^3 - 1395723936*MW2^5*MZ2^4 + 
        1160577808*MW2^4*MZ2^5 - 591453628*MW2^3*MZ2^6 + 
        182981106*MW2^2*MZ2^7 - 26775779*MW2*MZ2^8 + 51570*MZ2^9) + 
      72*MT2^2*MZ2^2*(20480*MW2^6 + 51200*MW2^5*MZ2 - 154240*MW2^4*MZ2^2 + 
        40960*MW2^3*MZ2^3 + 80056*MW2^2*MZ2^4 - 43184*MW2*MZ2^5 + 2865*MZ2^6)*
       SW2^2)*B0i[bb0, MZ2, MT2, MT2])/
    (2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (3*CHD*(18*MT2^2*(81920*MW2^9 + 163840*MW2^8*MZ2 - 1026560*MW2^7*MZ2^2 + 
        1177856*MW2^6*MZ2^3 - 13344*MW2^5*MZ2^4 - 763440*MW2^4*MZ2^5 + 
        462148*MW2^3*MZ2^6 - 66202*MW2^2*MZ2^7 - 13690*MW2*MZ2^8 + 
        2575*MZ2^9) + 8*MW2^2*(1228800*MW2^9 - 6553600*MW2^8*MZ2 - 
        26375680*MW2^7*MZ2^2 + 66142976*MW2^6*MZ2^3 + 14497088*MW2^5*MZ2^4 - 
        117672064*MW2^4*MZ2^5 + 105457364*MW2^3*MZ2^6 - 
        45267208*MW2^2*MZ2^7 + 7994015*MW2*MZ2^8 + 548309*MZ2^9) + 
      9*MT2*(163840*MW2^10 + 573440*MW2^9*MZ2 - 1479680*MW2^8*MZ2^2 - 
        519168*MW2^7*MZ2^3 + 2582720*MW2^6*MZ2^4 - 851136*MW2^5*MZ2^5 - 
        1021480*MW2^4*MZ2^6 + 662872*MW2^3*MZ2^7 - 59422*MW2^2*MZ2^8 - 
        18840*MW2*MZ2^9 + 2575*MZ2^10))*B0i[bb0, MZ2, MW2, MW2])/
    (4*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (18*CHD*MW2^3*(286720*MW2^9 + 5099520*MW2^8*MZ2 - 11047680*MW2^7*MZ2^2 - 
      10025472*MW2^6*MZ2^3 + 41025072*MW2^5*MZ2^4 - 35920224*MW2^4*MZ2^5 + 
      9027390*MW2^3*MZ2^6 + 4749024*MW2^2*MZ2^7 - 4279959*MW2*MZ2^8 + 
      1039682*MZ2^9)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (27*CHD*(40960*MW2^8 + 102400*MW2^7*MZ2 - 462080*MW2^6*MZ2^2 + 
      357888*MW2^5*MZ2^3 + 172272*MW2^4*MZ2^4 - 295584*MW2^3*MZ2^5 + 
      83282*MW2^2*MZ2^6 + 8540*MW2*MZ2^7 - 2575*MZ2^8)*
     (MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 4*MW2^3*(MW2 + 2*MZ2) + 
      MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, 
      MW2])/(2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (9*CHD*MW2^2*(MW2 + MZ2)^2*(655360*MW2^8 + 8519680*MW2^7*MZ2 - 
      42844160*MW2^6*MZ2^2 + 78039040*MW2^5*MZ2^3 - 74775296*MW2^4*MZ2^4 + 
      42292192*MW2^3*MZ2^5 - 13983392*MW2^2*MZ2^6 + 2063872*MW2*MZ2^7 + 
      17395*MZ2^8)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (9*CHD*MW2*(MT2^2*MZ2*(655360*MW2^8 + 389120*MW2^7*MZ2 - 
        4518912*MW2^6*MZ2^2 + 4781824*MW2^5*MZ2^3 + 379136*MW2^4*MZ2^4 - 
        2743200*MW2^3*MZ2^5 + 1226632*MW2^2*MZ2^6 - 122038*MW2*MZ2^7 - 
        1995*MZ2^8) + 2*MW2*(MW2 + MZ2)^2*(163840*MW2^8 + 327680*MW2^7*MZ2 - 
        1858560*MW2^6*MZ2^2 + 1874944*MW2^5*MZ2^3 + 204608*MW2^4*MZ2^4 - 
        1211424*MW2^3*MZ2^5 + 588424*MW2^2*MZ2^6 - 72208*MW2*MZ2^7 - 
        1995*MZ2^8) - 4*MT2*MW2*(122880*MW2^9 + 389120*MW2^8*MZ2 - 
        1099520*MW2^7*MZ2^2 + 159744*MW2^6*MZ2^3 + 789200*MW2^5*MZ2^4 - 
        57728*MW2^4*MZ2^5 - 312234*MW2^3*MZ2^6 - 63112*MW2^2*MZ2^7 + 
        115723*MW2*MZ2^8 - 13455*MZ2^9) + 8*MT2^3*MZ2^2*
       (20480*MW2^6 + 51200*MW2^5*MZ2 - 154240*MW2^4*MZ2^2 + 
        40960*MW2^3*MZ2^3 + 80056*MW2^2*MZ2^4 - 43184*MW2*MZ2^5 + 2865*MZ2^6)*
       SW2^2)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2))*Class[3] - 
 (288*CHWB*CW*(640*MW2^5 + 2976*MW2^4*MZ2 - 9952*MW2^3*MZ2^2 + 
    10388*MW2^2*MZ2^3 - 5295*MW2*MZ2^4 + 1243*MZ2^5)*Pi*VALPHA^2*Class[4])/
  ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*SW) + 
 ((CHWB*MW2*(3*MT2^2*(52428800*MW2^9 + 92979200*MW2^8*MZ2 - 
        1503180800*MW2^7*MZ2^2 + 4356676608*MW2^6*MZ2^3 - 
        6108964864*MW2^5*MZ2^4 + 4842171616*MW2^4*MZ2^5 - 
        2254743192*MW2^3*MZ2^6 + 574308680*MW2^2*MZ2^7 - 41045684*MW2*MZ2^8 - 
        10768145*MZ2^9) - 4*MW2*(-79626240*MW2^10 + 163840*MW2^9*MZ2*
         (-6973 + 334*Pi^2) - 2048*MW2^8*MZ2^2*(-2372079 + 118952*Pi^2) + 
        MW2*MZ2^8*(-14291730*MH2 + 599396437*MZ2 - 57620068*MZ2*Pi^2) + 
        226*MZ2^9*(10197*MH2 - 107316*MZ2 + 27634*MZ2*Pi^2) + 
        1024*MW2^7*MZ2^2*(1800*MH2 - 5886353*MZ2 + 395792*MZ2*Pi^2) - 
        128*MW2^6*MZ2^3*(-48960*MH2 + 12817739*MZ2 + 1502552*MZ2*Pi^2) - 
        16*MW2^5*MZ2^4*(2386800*MH2 - 785906721*MZ2 + 20238016*MZ2*Pi^2) + 
        8*MW2^4*MZ2^5*(8907768*MH2 - 1913616931*MZ2 + 78210112*MZ2*Pi^2) + 
        MW2^2*MZ2^7*(41901192*MH2 - 3393498489*MZ2 + 227366240*MZ2*Pi^2) - 
        2*MW2^3*MZ2^6*(35548704*MH2 - 4792985449*MZ2 + 250968656*MZ2*Pi^2)) + 
      MT2*(-475791360*MW2^10 + 81920*MW2^9*MZ2*(-59027 + 2672*Pi^2) - 
        2048*MW2^8*MZ2^2*(-11699151 + 475808*Pi^2) + 
        MW2*MZ2^8*(-57166920*MH2 + 2428591753*MZ2 - 230480272*MZ2*Pi^2) + 
        512*MW2^6*MZ2^3*(48960*MH2 + 23044693*MZ2 - 1502552*MZ2*Pi^2) + 
        904*MZ2^9*(10197*MH2 - 107316*MZ2 + 27634*MZ2*Pi^2) + 
        1024*MW2^7*MZ2^2*(7200*MH2 - 36390599*MZ2 + 1583168*MZ2*Pi^2) - 
        32*MW2^5*MZ2^4*(4773600*MH2 - 1119947871*MZ2 + 40476032*MZ2*Pi^2) + 
        16*MW2^2*MZ2^7*(10475298*MH2 - 840007431*MZ2 + 56841560*MZ2*Pi^2) - 
        32*MW2^3*MZ2^6*(8887176*MH2 - 1144230247*MZ2 + 62742164*MZ2*Pi^2) + 
        8*MW2^4*MZ2^5*(35631072*MH2 - 6815305789*MZ2 + 312840448*MZ2*Pi^2))))/
    (6*MW*(MT2 - MW2)*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW) - (1152*Alfas*CHWB*MW2*(124160*MW2^7 - 571456*MW2^6*MZ2 + 
      1067376*MW2^5*MZ2^2 - 1054984*MW2^4*MZ2^3 + 580988*MW2^3*MZ2^4 - 
      152310*MW2^2*MZ2^5 - 289*MW2*MZ2^6 + 6515*MZ2^7)*QCD*VALPHA^2)/
    (MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*SW) - 
   (3*MH2*(CHWB*MH2*(409600*MW2^7 + 3624960*MW2^6*MZ2 - 
        11013120*MW2^5*MZ2^2 + 10407232*MW2^4*MZ2^3 - 2936736*MW2^3*MZ2^4 - 
        1311048*MW2^2*MZ2^5 + 1340980*MW2*MZ2^6 - 384087*MZ2^7) + 
      12*CHWB*MW2*(204800*MW2^7 + 1003520*MW2^6*MZ2 - 2891520*MW2^5*MZ2^2 + 
        2904896*MW2^4*MZ2^3 - 1035808*MW2^3*MZ2^4 - 329976*MW2^2*MZ2^5 + 
        409898*MW2*MZ2^6 - 128029*MZ2^7) + 24*(CHB - CHW)*MW*MW2*MZ*
       (102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6)*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) + 
   (CHWB*(-(MT2^3*MW2*(26214400*MW2^9 + 49070080*MW2^8*MZ2 - 
         747304960*MW2^7*MZ2^2 + 2262383616*MW2^6*MZ2^3 - 
         3298199552*MW2^5*MZ2^4 + 2612762336*MW2^4*MZ2^5 - 
         1122261144*MW2^3*MZ2^6 + 205182952*MW2^2*MZ2^7 + 
         32544020*MW2*MZ2^8 - 18876157*MZ2^9)) + 
      18*MT2^4*(81920*MW2^9 + 112640*MW2^8*MZ2 - 310272*MW2^7*MZ2^2 + 
        2937856*MW2^6*MZ2^3 - 7258592*MW2^5*MZ2^4 + 5516888*MW2^4*MZ2^5 + 
        352536*MW2^3*MZ2^6 - 2576676*MW2^2*MZ2^7 + 1589023*MW2*MZ2^8 - 
        384087*MZ2^9) + 2*MT2^2*MW2^2*(24002560*MW2^9 + 35788800*MW2^8*MZ2 - 
        751707136*MW2^7*MZ2^2 + 2349388288*MW2^6*MZ2^3 - 
        3502064736*MW2^5*MZ2^4 + 2970281528*MW2^4*MZ2^5 - 
        1530068624*MW2^3*MZ2^6 + 473924688*MW2^2*MZ2^7 - 69651979*MW2*MZ2^8 - 
        306732*MZ2^9) - 4*MT2*MW2^3*(5816320*MW2^9 + 2304000*MW2^8*MZ2 - 
        199048192*MW2^7*MZ2^2 + 704827648*MW2^6*MZ2^3 - 
        1155170208*MW2^5*MZ2^4 + 1107075800*MW2^4*MZ2^5 - 
        681646760*MW2^3*MZ2^6 + 274202994*MW2^2*MZ2^7 - 65763256*MW2*MZ2^8 + 
        6988311*MZ2^9) - 128*MW2^4*MZ2^3*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
        1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
        665956*MW2*MZ2^5 - 128029*MZ2^6)*SW2^2)*B0i[bb0, 0, 0, MT2])/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW) + (3*MW2*(CHWB*(-6*MT2^3*MW2*(81920*MW2^8 + 112640*MW2^7*MZ2 - 
          515072*MW2^6*MZ2^2 + 214016*MW2^5*MZ2^3 + 412448*MW2^4*MZ2^4 - 
          314408*MW2^3*MZ2^5 - 34504*MW2^2*MZ2^6 + 66284*MW2*MZ2^7 - 
          8015*MZ2^8) + MW2^2*(9830400*MW2^10 + 13762560*MW2^9*MZ2 - 
          264785920*MW2^8*MZ2^2 + 512*MW2^6*(5320*MH2 - 1364537*MZ2)*MZ2^3 - 
          640*MW2^5*(11986*MH2 - 104593*MZ2)*MZ2^4 + 
          8*MW2^3*(48380*MH2 - 56195611*MZ2)*MZ2^6 - 
          8*MW2^2*(330370*MH2 - 23703351*MZ2)*MZ2^7 + 
          6*MW2*(266173*MH2 - 5779590*MZ2)*MZ2^8 - 384087*MZ2^9*(MH2 + MZ2) + 
          4096*MW2^7*MZ2^2*(50*MH2 + 169163*MZ2) + 64*MW2^4*MZ2^5*
           (91114*MH2 + 7435579*MZ2)) + MT2^2*(10813440*MW2^10 + 
          17571840*MW2^9*MZ2 - 272932864*MW2^8*MZ2^2 + 
          896*MW2^6*(3040*MH2 - 766259*MZ2)*MZ2^3 + 
          16*MW2^3*(24190*MH2 - 28022027*MZ2)*MZ2^6 + 
          6*MW2*(266173*MH2 - 5780170*MZ2)*MZ2^8 - 384087*MZ2^9*(MH2 + MZ2) + 
          1024*MW2^7*MZ2^2*(200*MH2 + 673781*MZ2) + 32*MW2^5*MZ2^4*
           (-239720*MH2 + 1967543*MZ2) + 128*MW2^4*MZ2^5*
           (45557*MH2 + 3696410*MZ2) + 16*MW2^2*MZ2^7*(-165185*MH2 + 
            11857476*MZ2)) - MT2*MW2*(20152320*MW2^10 + 31395840*MW2^9*MZ2 - 
          533614592*MW2^8*MZ2^2 + 64*MW2^6*(85120*MH2 - 21652493*MZ2)*MZ2^3 - 
          16*MW2^5*(958880*MH2 - 8468711*MZ2)*MZ2^4 + 
          40*MW2^3*(19352*MH2 - 22465639*MZ2)*MZ2^6 + 
          3*MW2*(1064692*MH2 - 23143565*MZ2)*MZ2^8 - 768174*MZ2^9*
           (MH2 + MZ2) + 4096*MW2^7*MZ2^2*(100*MH2 + 336163*MZ2) + 
          10*MW2^2*MZ2^7*(-528592*MH2 + 37999107*MZ2) + 
          8*MW2^4*MZ2^5*(1457824*MH2 + 118299361*MZ2))) - 
      48*CHW*MW*(MT2 - MW2)^2*MW2*MZ*MZ2^2*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
        1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
        665956*MW2*MZ2^5 - 128029*MZ2^6)*SW)*B0i[bb0, 0, 0, MW2])/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW) - ((CHWB*(23592960*MW2^11 + 235929600*MW2^10*MZ2 - 
        720142336*MW2^9*MZ2^2 + 512*MW2^7*(20040*MH2 - 687499*MZ2)*MZ2^3 - 
        160*MW2^6*(223392*MH2 - 3846995*MZ2)*MZ2^4 + 
        48*MW2^5*(859332*MH2 - 26851447*MZ2)*MZ2^5 - 
        4*MW2^4*(5634504*MH2 - 354424357*MZ2)*MZ2^6 + 
        2*MW2^3*(3019092*MH2 - 428412101*MZ2)*MZ2^7 - 1152261*MZ2^11 + 
        3072*MW2^8*MZ2^2*(400*MH2 + 223001*MZ2) + 12*MW2^2*MZ2^8*
         (2267*MH2 + 23670284*MZ2) - MW2*MZ2^9*(384087*MH2 + 40787210*MZ2)) + 
      72*MW*MW2*MZ*MZ2^2*(102400*MW2^6 + 450560*MW2^5*MZ2 - 
        1671040*MW2^4*MZ2^2 + 2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 
        665956*MW2*MZ2^5 - 128029*MZ2^6)*SW*(-(CHW*(MW2 + MZ2)) - 
        CHB*MZ2*SW2))*B0i[bb0, 0, 0, MZ2])/
    (MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) - 
   (18*CHWB*(MT2^2 + MT2*MW2 - 2*MW2^2)*(204800*MW2^7 + 2723840*MW2^6*MZ2 - 
      7671040*MW2^5*MZ2^2 + 5831296*MW2^4*MZ2^3 + 387040*MW2^3*MZ2^4 - 
      2642960*MW2^2*MZ2^5 + 1597038*MW2*MZ2^6 - 384087*MZ2^7)*
     B0i[bb0, MW2, 0, MT2])/(MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW) + (3*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(204800*MW2^7 + 
        2723840*MW2^6*MZ2 - 7671040*MW2^5*MZ2^2 + 5831296*MW2^4*MZ2^3 + 
        387040*MW2^3*MZ2^4 - 2642960*MW2^2*MZ2^5 + 1597038*MW2*MZ2^6 - 
        384087*MZ2^7) - 48*CHW*MW*(MH2 - 2*MW2)*MW2*MZ*
       (102400*MW2^6 + 450560*MW2^5*MZ2 - 1671040*MW2^4*MZ2^2 + 
        2287968*MW2^3*MZ2^3 - 1661888*MW2^2*MZ2^4 + 665956*MW2*MZ2^5 - 
        128029*MZ2^6)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) - 
   (3*CHWB*(-9830400*MW2^10 + 66355200*MW2^9*MZ2 + 186183680*MW2^8*MZ2^2 - 
      794098688*MW2^7*MZ2^3 + 765218304*MW2^6*MZ2^4 - 32374912*MW2^5*MZ2^5 - 
      381355040*MW2^4*MZ2^6 + 289521240*MW2^3*MZ2^7 - 95126212*MW2^2*MZ2^8 + 
      9669514*MW2*MZ2^9 + 384087*MZ2^10)*B0i[bb0, MW2, MW2, MZ2])/
    (MW*MZ*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) - 
   (3*CW2*(CHWB*(MH2^2*(409600*MW2^7 + 3420160*MW2^6*MZ2 - 
          11914240*MW2^5*MZ2^2 + 13749312*MW2^4*MZ2^3 - 7512672*MW2^3*MZ2^4 + 
          2012728*MW2^2*MZ2^5 + 9068*MW2*MZ2^6 - 128029*MZ2^7) - 
        12*MZ2*(409600*MW2^8 + 1187840*MW2^7*MZ2 - 11210240*MW2^6*MZ2^2 + 
          23507072*MW2^5*MZ2^3 - 21630720*MW2^4*MZ2^4 + 8924336*MW2^3*MZ2^5 - 
          532980*MW2^2*MZ2^6 - 1084922*MW2*MZ2^7 + 384087*MZ2^8) + 
        4*MH2*(614400*MW2^8 + 1986560*MW2^7*MZ2 - 15105280*MW2^6*MZ2^2 + 
          29303488*MW2^5*MZ2^3 - 25571424*MW2^4*MZ2^4 + 9630168*MW2^3*MZ2^5 + 
          206894*MW2^2*MZ2^6 - 1622849*MW2*MZ2^7 + 512116*MZ2^8)) + 
      24*MW*MZ*(MH2 - 2*MZ2)*(-102400*MW2^6 - 450560*MW2^5*MZ2 + 
        1671040*MW2^4*MZ2^2 - 2287968*MW2^3*MZ2^3 + 1661888*MW2^2*MZ2^4 - 
        665956*MW2*MZ2^5 + 128029*MZ2^6)*(CHB*(-MW2 + MZ2) + CHW*(MW2 + MZ2))*
       SW)*B0i[bb0, MZ2, MH2, MZ2])/
    (MW*MZ*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) + 
   (2*CHWB*MW2*(-2949120*MW2^10 + 1392640*MW2^9*MZ2 + 28782592*MW2^8*MZ2^2 - 
      184658176*MW2^7*MZ2^3 + 485349888*MW2^6*MZ2^4 - 674051888*MW2^5*MZ2^5 + 
      559433768*MW2^4*MZ2^6 - 296201742*MW2^3*MZ2^7 + 100092667*MW2^2*MZ2^8 - 
      20469370*MW2*MZ2^9 + 2176493*MZ2^10 + 
      18*MT2^2*(81920*MW2^8 - 71680*MW2^7*MZ2 - 453632*MW2^6*MZ2^2 + 
        927872*MW2^5*MZ2^3 - 455392*MW2^4*MZ2^4 - 284384*MW2^3*MZ2^5 + 
        361664*MW2^2*MZ2^6 - 114673*MW2*MZ2^7 + 8305*MZ2^8) + 
      MT2*(14581760*MW2^9 + 27668480*MW2^8*MZ2 - 379375616*MW2^7*MZ2^2 + 
        1122929664*MW2^6*MZ2^3 - 1677888832*MW2^5*MZ2^4 + 
        1459784080*MW2^4*MZ2^5 - 782501520*MW2^3*MZ2^6 + 
        256374512*MW2^2*MZ2^7 - 41854571*MW2*MZ2^8 + 970948*MZ2^9))*
     B0i[bb0, MZ2, MT2, MT2])/(MW*MZ*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) + 
   (3*CHWB*MW2*(-18*MT2^2*(81920*MW2^8 - 10240*MW2^7*MZ2 - 
        474112*MW2^6*MZ2^2 + 689920*MW2^5*MZ2^3 - 166112*MW2^4*MZ2^4 - 
        294392*MW2^3*MZ2^5 + 229608*MW2^2*MZ2^6 - 54354*MW2*MZ2^7 + 
        2865*MZ2^8) - 9*MT2*(163840*MW2^9 + 307200*MW2^8*MZ2 - 
        1040384*MW2^7*MZ2^2 - 46080*MW2^6*MZ2^3 + 1514816*MW2^5*MZ2^4 - 
        794928*MW2^4*MZ2^5 - 363400*MW2^3*MZ2^6 + 362176*MW2^2*MZ2^7 - 
        70384*MW2*MZ2^8 + 2865*MZ2^9) + 
      MZ2*(58490880*MW2^9 + 66416640*MW2^8*MZ2 - 353359360*MW2^7*MZ2^2 + 
        195467776*MW2^6*MZ2^3 + 194556864*MW2^5*MZ2^4 - 
        254826784*MW2^4*MZ2^5 + 121524760*MW2^3*MZ2^6 - 
        20480724*MW2^2*MZ2^7 - 3371308*MW2*MZ2^8 + 128029*MZ2^9))*
     B0i[bb0, MZ2, MW2, MW2])/(MW*MZ*MZ2^2*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) - 
   (36*CHWB*CW*MW2^2*(573440*MW2^9 + 7505920*MW2^8*MZ2 - 
      15084544*MW2^7*MZ2^2 - 21184512*MW2^6*MZ2^3 + 80423200*MW2^5*MZ2^4 - 
      89092528*MW2^4*MZ2^5 + 49474224*MW2^3*MZ2^6 - 13725209*MW2^2*MZ2^7 + 
      498314*MW2*MZ2^8 + 519841*MZ2^9)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) + 
   (54*CHWB*CW*(MT2^3*(-81920*MW2^8 + 10240*MW2^7*MZ2 + 474112*MW2^6*MZ2^2 - 
        689920*MW2^5*MZ2^3 + 166112*MW2^4*MZ2^4 + 294392*MW2^3*MZ2^5 - 
        229608*MW2^2*MZ2^6 + 54354*MW2*MZ2^7 - 2865*MZ2^8) + 
      MT2^2*MZ2*(-204800*MW2^8 + 51200*MW2^7*MZ2 + 950016*MW2^6*MZ2^2 - 
        1268480*MW2^5*MZ2^3 + 186128*MW2^4*MZ2^4 + 558504*MW2^3*MZ2^5 - 
        350246*MW2^2*MZ2^6 + 65234*MW2*MZ2^7 - 2865*MZ2^8) + 
      2*MW2^2*(-81920*MW2^9 - 256000*MW2^8*MZ2 + 484352*MW2^7*MZ2^2 + 
        518528*MW2^6*MZ2^3 - 1153696*MW2^5*MZ2^4 + 201248*MW2^4*MZ2^5 + 
        470960*MW2^3*MZ2^6 - 224155*MW2^2*MZ2^7 + 7490*MW2*MZ2^8 + 
        2575*MZ2^9) + MT2*(245760*MW2^10 + 460800*MW2^9*MZ2 - 
        1790976*MW2^8*MZ2^2 + 155904*MW2^7*MZ2^3 + 2786400*MW2^6*MZ2^4 - 
        1993768*MW2^5*MZ2^5 - 470776*MW2^4*MZ2^6 + 888002*MW2^3*MZ2^7 - 
        253115*MW2^2*MZ2^8 + 4915*MW2*MZ2^9 + 2575*MZ2^10))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) - 
   (36*CHWB*CW*MW2*(MW2 + MZ2)^2*(655360*MW2^8 + 5570560*MW2^7*MZ2 - 
      29884416*MW2^6*MZ2^2 + 56640256*MW2^5*MZ2^3 - 57665792*MW2^4*MZ2^4 + 
      35583480*MW2^3*MZ2^5 - 13433288*MW2^2*MZ2^6 + 2698993*MW2*MZ2^7 - 
      180462*MZ2^8)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW) - 
   (18*CHWB*CW*(MT2^2*MZ2*(532480*MW2^8 - 81920*MW2^7*MZ2 - 
        2396416*MW2^6*MZ2^2 + 2877568*MW2^5*MZ2^3 - 102992*MW2^4*MZ2^4 - 
        1391128*MW2^3*MZ2^5 + 689074*MW2^2*MZ2^6 - 81029*MW2*MZ2^7 + 
        290*MZ2^8) + 2*MW2*(MW2 + MZ2)^2*(163840*MW2^8 + 40960*MW2^7*MZ2 - 
        968704*MW2^6*MZ2^2 + 1141888*MW2^5*MZ2^3 - 42944*MW2^4*MZ2^4 - 
        598792*MW2^3*MZ2^5 + 327160*MW2^2*MZ2^6 - 48389*MW2*MZ2^7 + 
        290*MZ2^8) + 2*MT2^3*(81920*MW2^8 - 71680*MW2^7*MZ2 - 
        453632*MW2^6*MZ2^2 + 927872*MW2^5*MZ2^3 - 455392*MW2^4*MZ2^4 - 
        284384*MW2^3*MZ2^5 + 361664*MW2^2*MZ2^6 - 114673*MW2*MZ2^7 + 
        8305*MZ2^8) - 2*MT2*MW2*(245760*MW2^9 + 317440*MW2^8*MZ2 - 
        1258496*MW2^7*MZ2^2 + 325760*MW2^6*MZ2^3 + 797536*MW2^5*MZ2^4 - 
        88304*MW2^4*MZ2^5 - 336160*MW2^3*MZ2^6 - 51113*MW2^2*MZ2^7 + 
        124843*MW2*MZ2^8 - 16030*MZ2^9))*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW))*Class[4] - 
 (72*Pi*VALPHA^2*(-2*MW2*MZ2^4*(495*CHd[1, 1] + 495*CHd[2, 2] + 
      495*CHd[3, 3] + 16565*CHe[1, 1] - 7758*CHe[2, 2] - 7758*CHe[3, 3] + 
      6927*CHl1[1, 1] - 7758*CHl1[2, 2] - 7758*CHl1[3, 3] + 
      13215*CHl3[1, 1] - 1470*CHl3[2, 2] - 1470*CHl3[3, 3] - 495*CHq1[1, 1] - 
      495*CHq1[2, 2] - 135*CHq1[3, 3] + 225*CHq3[1, 1] + 225*CHq3[2, 2] - 
      135*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2]) + 
    8*MW2^2*MZ2^3*(219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] + 
      9169*CHe[1, 1] - 4476*CHe[2, 2] - 4476*CHe[3, 3] + 4756*CHl1[1, 1] - 
      4476*CHl1[2, 2] - 4476*CHl1[3, 3] + 7660*CHl3[1, 1] - 1572*CHl3[2, 2] - 
      1572*CHl3[3, 3] - 219*CHq1[1, 1] - 219*CHq1[2, 2] + 48*CHq1[3, 3] + 
      315*CHq3[1, 1] + 315*CHq3[2, 2] + 48*CHq3[3, 3] - 438*CHu[1, 1] - 
      438*CHu[2, 2]) + MZ2^5*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
      7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
      2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 150*CHq1[1, 1] - 
      150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 300*CHu[1, 1] - 
      300*CHu[2, 2]) - 16*MW2^3*MZ2^2*(33*CHd[1, 1] + 33*CHd[2, 2] + 
      33*CHd[3, 3] + 5657*CHe[1, 1] - 2796*CHe[2, 2] - 2796*CHe[3, 3] + 
      3637*CHl1[1, 1] - 2796*CHl1[2, 2] - 2796*CHl1[3, 3] + 4981*CHl3[1, 1] - 
      1452*CHl3[2, 2] - 1452*CHl3[3, 3] - 33*CHq1[1, 1] - 33*CHq1[2, 2] + 
      69*CHq1[3, 3] + 171*CHq3[1, 1] + 171*CHq3[2, 2] + 69*CHq3[3, 3] - 
      66*CHu[1, 1] - 66*CHu[2, 2]) - 128*MW2^4*MZ2*
     (9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 491*CHe[1, 1] + 
      234*CHe[2, 2] + 234*CHe[3, 3] - 381*CHl1[1, 1] + 234*CHl1[2, 2] + 
      234*CHl1[3, 3] - 447*CHl3[1, 1] + 168*CHl3[2, 2] + 168*CHl3[3, 3] - 
      9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq3[1, 1] + 9*CHq3[2, 2] - 
      18*CHu[1, 1] - 18*CHu[2, 2]) + 256*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 
      3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 
      77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 
      33*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
      3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
      6*CHu[1, 1] - 6*CHu[2, 2]))*Class[7])/
  (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3 + 
 ((-72*Alfas*QCD*VALPHA^2*(2*MW2*MZ2^6*(574017*CHd[1, 1] + 574017*CHd[2, 2] + 
        574017*CHd[3, 3] - 655439*CHe[1, 1] - 453072*CHe[2, 2] - 
        453072*CHe[3, 3] - 566873*CHl1[1, 1] - 453072*CHl1[2, 2] - 
        453072*CHl1[3, 3] - 178481*CHl3[1, 1] - 64680*CHl3[2, 2] - 
        64680*CHl3[3, 3] - 574017*CHq1[1, 1] - 574017*CHq1[2, 2] - 
        168501*CHq1[3, 3] + 237015*CHq3[1, 1] + 237015*CHq3[2, 2] - 
        168501*CHq3[3, 3] - 1148034*CHu[1, 1] - 1148034*CHu[2, 2]) + 
      16*MW2^3*MZ2^4*(461583*CHd[1, 1] + 461583*CHd[2, 2] + 
        461583*CHd[3, 3] - 496745*CHe[1, 1] - 393966*CHe[2, 2] - 
        393966*CHe[3, 3] - 470617*CHl1[1, 1] - 393966*CHl1[2, 2] - 
        393966*CHl1[3, 3] - 219385*CHl3[1, 1] - 142734*CHl3[2, 2] - 
        142734*CHl3[3, 3] - 461583*CHq1[1, 1] - 461583*CHq1[2, 2] + 
        32535*CHq1[3, 3] + 526653*CHq3[1, 1] + 526653*CHq3[2, 2] + 
        32535*CHq3[3, 3] - 923166*CHu[1, 1] - 923166*CHu[2, 2]) - 
      24*MW2^2*MZ2^5*(158285*CHd[1, 1] + 158285*CHd[2, 2] + 
        158285*CHd[3, 3] - 175965*CHe[1, 1] - 127522*CHe[2, 2] - 
        127522*CHe[3, 3] - 159124*CHl1[1, 1] - 127522*CHl1[2, 2] - 
        127522*CHl1[3, 3] - 63968*CHl3[1, 1] - 32366*CHl3[2, 2] - 
        32366*CHl3[3, 3] - 158285*CHq1[1, 1] - 158285*CHq1[2, 2] - 
        17266*CHq1[3, 3] + 123753*CHq3[1, 1] + 123753*CHq3[2, 2] - 
        17266*CHq3[3, 3] - 316570*CHu[1, 1] - 316570*CHu[2, 2]) - 
      128*MW2^4*MZ2^3*(70722*CHd[1, 1] + 70722*CHd[2, 2] + 70722*CHd[3, 3] - 
        72838*CHe[1, 1] - 65952*CHe[2, 2] - 65952*CHe[3, 3] - 
        72661*CHl1[1, 1] - 65952*CHl1[2, 2] - 65952*CHl1[3, 3] - 
        38113*CHl3[1, 1] - 31404*CHl3[2, 2] - 31404*CHl3[3, 3] - 
        70722*CHq1[1, 1] - 70722*CHq1[2, 2] + 18270*CHq1[3, 3] + 
        107262*CHq3[1, 1] + 107262*CHq3[2, 2] + 18270*CHq3[3, 3] - 
        141444*CHu[1, 1] - 141444*CHu[2, 2]) - 
      5*MZ2^7*(31602*CHd[1, 1] + 31602*CHd[2, 2] + 31602*CHd[3, 3] - 
        35966*CHe[1, 1] - 25872*CHe[2, 2] - 25872*CHe[3, 3] - 
        30919*CHl1[1, 1] - 25872*CHl1[2, 2] - 25872*CHl1[3, 3] - 
        5047*CHl3[1, 1] - 31602*CHq1[1, 1] - 31602*CHq1[2, 2] - 
        15801*CHq1[3, 3] - 15801*CHq3[3, 3] - 63204*CHu[1, 1] - 
        63204*CHu[2, 2]) + 768*MW2^5*MZ2^2*(9040*CHd[1, 1] + 9040*CHd[2, 2] + 
        9040*CHd[3, 3] - 8805*CHe[1, 1] - 9506*CHe[2, 2] - 9506*CHe[3, 3] - 
        9185*CHl1[1, 1] - 9506*CHl1[2, 2] - 9506*CHl1[3, 3] - 
        5437*CHl3[1, 1] - 5758*CHl3[2, 2] - 5758*CHl3[3, 3] - 
        9040*CHq1[1, 1] - 9040*CHq1[2, 2] + 4222*CHq1[3, 3] + 
        17484*CHq3[1, 1] + 17484*CHq3[2, 2] + 4222*CHq3[3, 3] - 
        18080*CHu[1, 1] - 18080*CHu[2, 2]) - 1024*MW2^6*MZ2*
       (2991*CHd[1, 1] + 2991*CHd[2, 2] + 2991*CHd[3, 3] - 2659*CHe[1, 1] - 
        3669*CHe[2, 2] - 3669*CHe[3, 3] - 2879*CHl1[1, 1] - 3669*CHl1[2, 2] - 
        3669*CHl1[3, 3] - 2021*CHl3[1, 1] - 2811*CHl3[2, 2] - 
        2811*CHl3[3, 3] - 2991*CHq1[1, 1] - 2991*CHq1[2, 2] + 
        2118*CHq1[3, 3] + 7227*CHq3[1, 1] + 7227*CHq3[2, 2] + 
        2118*CHq3[3, 3] - 5982*CHu[1, 1] - 5982*CHu[2, 2]) + 
      2048*MW2^7*(291*CHd[1, 1] + 291*CHd[2, 2] + 291*CHd[3, 3] - 
        209*CHe[1, 1] - 429*CHe[2, 2] - 429*CHe[3, 3] - 209*CHl1[1, 1] - 
        429*CHl1[2, 2] - 429*CHl1[3, 3] - 209*CHl3[1, 1] - 429*CHl3[2, 2] - 
        429*CHl3[3, 3] - 291*CHq1[1, 1] - 291*CHq1[2, 2] + 291*CHq1[3, 3] + 
        873*CHq3[1, 1] + 873*CHq3[2, 2] + 291*CHq3[3, 3] - 582*CHu[1, 1] - 
        582*CHu[2, 2])))/(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4 + 
   (36*MW2^3*(MW2 + 2*MZ2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     (81920*MW2^7*(77*CHl3[1, 1] - 3*(11*CHl3[2, 2] + 11*CHl3[3, 3] + 
          3*CHq3[1, 1] + 3*CHq3[2, 2])) + 32*MW2^3*MZ2^4*
       (55602*CHd[1, 1] + 55602*CHd[2, 2] + 55602*CHd[3, 3] + 
        162162*CHe[1, 1] - 60948*CHe[2, 2] - 60948*CHe[3, 3] - 
        333040*CHl1[1, 1] - 60948*CHl1[2, 2] - 60948*CHl1[3, 3] + 
        1536979*CHl3[1, 1] - 70428*CHl3[2, 2] - 70428*CHl3[3, 3] - 
        55602*CHq1[1, 1] - 55602*CHq1[2, 2] + 3294*CHq1[3, 3] + 
        89811*CHq3[1, 1] + 89811*CHq3[2, 2] + 3294*CHq3[3, 3] - 
        111204*CHu[1, 1] - 111204*CHu[2, 2]) - 24*MW2^2*MZ2^5*
       (32461*CHd[1, 1] + 32461*CHd[2, 2] + 32461*CHd[3, 3] + 
        119756*CHe[1, 1] - 7204*CHe[2, 2] - 7204*CHe[3, 3] - 
        275921*CHl1[1, 1] - 7204*CHl1[2, 2] - 7204*CHl1[3, 3] + 
        997387*CHl3[1, 1] + 75380*CHl3[2, 2] + 75380*CHl3[3, 3] - 
        32461*CHq1[1, 1] - 32461*CHq1[2, 2] - 8999*CHq1[3, 3] + 
        7851*CHq3[1, 1] + 7851*CHq3[2, 2] - 8999*CHq3[3, 3] - 
        64922*CHu[1, 1] - 64922*CHu[2, 2]) + 4*MW2*MZ2^6*
       (27381*CHd[1, 1] + 27381*CHd[2, 2] + 27381*CHd[3, 3] + 
        242754*CHe[1, 1] + 79602*CHe[2, 2] + 79602*CHe[3, 3] - 
        587529*CHl1[1, 1] + 79602*CHl1[2, 2] + 79602*CHl1[3, 3] + 
        1699828*CHl3[1, 1] + 349704*CHl3[2, 2] + 349704*CHl3[3, 3] - 
        27381*CHq1[1, 1] - 27381*CHq1[2, 2] - 16008*CHq1[3, 3] - 
        68850*CHq3[1, 1] - 68850*CHq3[2, 2] - 16008*CHq3[3, 3] - 
        54762*CHu[1, 1] - 54762*CHu[2, 2]) - 128*MW2^4*MZ2^3*
       (14046*CHd[1, 1] + 14046*CHd[2, 2] + 14046*CHd[3, 3] + 
        45894*CHe[1, 1] - 28257*CHe[2, 2] - 28257*CHe[3, 3] - 
        78606*CHl1[1, 1] - 28257*CHl1[2, 2] - 28257*CHl1[3, 3] + 
        501076*CHl3[1, 1] - 81555*CHl3[2, 2] - 81555*CHl3[3, 3] - 
        14046*CHq1[1, 1] - 14046*CHq1[2, 2] + 6054*CHq1[3, 3] + 
        39384*CHq3[1, 1] + 39384*CHq3[2, 2] + 6054*CHq3[3, 3] - 
        28092*CHu[1, 1] - 28092*CHu[2, 2]) + 1536*MW2^5*MZ2^2*
       (502*CHd[1, 1] + 502*CHd[2, 2] + 502*CHd[3, 3] + 2702*CHe[1, 1] - 
        1948*CHe[2, 2] - 1948*CHe[3, 3] - 3278*CHl1[1, 1] - 1948*CHl1[2, 2] - 
        1948*CHl1[3, 3] + 34831*CHl3[1, 1] - 9559*CHl3[2, 2] - 
        9559*CHl3[3, 3] - 502*CHq1[1, 1] - 502*CHq1[2, 2] + 415*CHq1[3, 3] + 
        1713*CHq3[1, 1] + 1713*CHq3[2, 2] + 415*CHq3[3, 3] - 1004*CHu[1, 1] - 
        1004*CHu[2, 2]) - 1024*MW2^6*MZ2*(87*CHd[1, 1] + 87*CHd[2, 2] + 
        87*CHd[3, 3] + 1407*CHe[1, 1] - 933*CHe[2, 2] - 933*CHe[3, 3] - 
        793*CHl1[1, 1] - 933*CHl1[2, 2] - 933*CHl1[3, 3] + 26107*CHl3[1, 1] - 
        9633*CHl3[2, 2] - 9633*CHl3[3, 3] - 87*CHq1[1, 1] - 87*CHq1[2, 2] + 
        87*CHq1[3, 3] - 639*CHq3[1, 1] - 639*CHq3[2, 2] + 87*CHq3[3, 3] - 
        174*CHu[1, 1] - 174*CHu[2, 2]) + 103*MZ2^7*(60*CHd[1, 1] + 
        60*CHd[2, 2] + 60*CHd[3, 3] - 1176*CHe[1, 1] - 1176*CHe[2, 2] - 
        1176*CHe[3, 3] + 3871*CHl1[1, 1] - 1176*CHl1[2, 2] - 
        1176*CHl1[3, 3] - 7987*CHl3[1, 1] - 2940*CHl3[2, 2] - 
        2940*CHl3[3, 3] - 60*CHq1[1, 1] - 60*CHq1[2, 2] - 30*CHq1[3, 3] + 
        450*CHq3[1, 1] + 450*CHq3[2, 2] - 30*CHq3[3, 3] - 120*CHu[1, 1] - 
        120*CHu[2, 2])))/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (9*(MT2^2 + MT2*MW2 - 2*MW2^2)*B0i[bb0, MW2, 0, MT2]*
     (-2*MW2^2*MZ2^6*(249639*CHd[1, 1] + 249639*CHd[2, 2] + 
        249639*CHd[3, 3] + 9561469*CHe[1, 1] - 4907958*CHe[2, 2] - 
        4907958*CHe[3, 3] + 5579959*CHl1[1, 1] - 4907958*CHl1[2, 2] - 
        4907958*CHl1[3, 3] + 8384695*CHl3[1, 1] - 2103222*CHl3[2, 2] - 
        2103222*CHl3[3, 3] - 249639*CHq1[1, 1] - 249639*CHq1[2, 2] + 
        82113*CHq1[3, 3] + 413865*CHq3[1, 1] + 413865*CHq3[2, 2] - 
        3093827*CHq3[3, 3] - 499278*CHu[1, 1] - 499278*CHu[2, 2]) + 
      2*MW2*MZ2^7*(87420*CHd[1, 1] + 87420*CHd[2, 2] + 87420*CHd[3, 3] + 
        2718452*CHe[1, 1] - 1312968*CHe[2, 2] - 1312968*CHe[3, 3] + 
        1222583*CHl1[1, 1] - 1312968*CHl1[2, 2] - 1312968*CHl1[3, 3] + 
        2232731*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
        87420*CHq1[1, 1] - 87420*CHq1[2, 2] - 20535*CHq1[3, 3] + 
        46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 532651*CHq3[3, 3] - 
        174840*CHu[1, 1] - 174840*CHu[2, 2]) + 16*MW2^4*MZ2^4*
       (73845*CHd[1, 1] + 73845*CHd[2, 2] + 73845*CHd[3, 3] - 
        3790115*CHe[1, 1] + 1871100*CHe[2, 2] + 1871100*CHe[3, 3] - 
        3088715*CHl1[1, 1] + 1871100*CHl1[2, 2] + 1871100*CHl1[3, 3] - 
        3537755*CHl3[1, 1] + 1422060*CHl3[2, 2] + 1422060*CHl3[3, 3] - 
        73845*CHq1[1, 1] - 73845*CHq1[2, 2] - 50715*CHq1[3, 3] - 
        27585*CHq3[1, 1] - 27585*CHq3[2, 2] + 1924213*CHq3[3, 3] - 
        147690*CHu[1, 1] - 147690*CHu[2, 2]) - 256*MW2^5*MZ2^3*
       (8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 234100*CHe[1, 1] + 
        108720*CHe[2, 2] + 108720*CHe[3, 3] - 212140*CHl1[1, 1] + 
        108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 223414*CHl3[1, 1] + 
        97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 8460*CHq1[1, 1] - 
        8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 12438*CHq3[1, 1] + 
        12438*CHq3[2, 2] + 125708*CHq3[3, 3] - 16920*CHu[1, 1] - 
        16920*CHu[2, 2]) + 32*MW2^3*MZ2^5*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 
        6555*CHd[3, 3] + 1304069*CHe[1, 1] - 667884*CHe[2, 2] - 
        667884*CHe[3, 3] + 919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 
        667884*CHl1[3, 3] + 1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 
        402228*CHl3[3, 3] - 6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 
        26058*CHq1[3, 3] + 58671*CHq3[1, 1] + 58671*CHq3[2, 2] - 
        555903*CHq3[3, 3] - 13110*CHu[1, 1] - 13110*CHu[2, 2]) + 
      256*MW2^6*MZ2^2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 6273*CHd[3, 3] - 
        153167*CHe[1, 1] + 67113*CHe[2, 2] + 67113*CHe[3, 3] - 
        149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 67113*CHl1[3, 3] - 
        150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 66033*CHl3[3, 3] - 
        6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 4653*CHq1[3, 3] + 
        15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 70953*CHq3[3, 3] - 
        12546*CHu[1, 1] - 12546*CHu[2, 2]) - 
      103*MZ2^8*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
        7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
        2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
        150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
        300*CHu[1, 1] - 300*CHu[2, 2]) - 40960*MW2^7*MZ2*
       (15*CHd[1, 1] + 15*CHd[2, 2] + 15*CHd[3, 3] - 385*CHe[1, 1] + 
        165*CHe[2, 2] + 165*CHe[3, 3] - 385*CHl1[1, 1] + 165*CHl1[2, 2] + 
        165*CHl1[3, 3] - 385*CHl3[1, 1] + 165*CHl3[2, 2] + 165*CHl3[3, 3] - 
        15*CHq1[1, 1] - 15*CHq1[2, 2] + 15*CHq1[3, 3] + 45*CHq3[1, 1] + 
        45*CHq3[2, 2] + 83*CHq3[3, 3] - 30*CHu[1, 1] - 30*CHu[2, 2]) + 
      40960*MW2^8*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
        33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
        33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] - 17*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])))/
    (MW2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (3*MH2^2*B0i[bb0, 0, 0, MH2]*(-2*MW2^2*MZ2^6*(249639*CHd[1, 1] + 
        249639*CHd[2, 2] + 249639*CHd[3, 3] + 9561469*CHe[1, 1] - 
        4907958*CHe[2, 2] - 4907958*CHe[3, 3] + 5579959*CHl1[1, 1] - 
        4907958*CHl1[2, 2] - 4907958*CHl1[3, 3] + 8384695*CHl3[1, 1] - 
        2103222*CHl3[2, 2] - 2103222*CHl3[3, 3] - 249639*CHq1[1, 1] - 
        249639*CHq1[2, 2] + 82113*CHq1[3, 3] + 413865*CHq3[1, 1] + 
        413865*CHq3[2, 2] + 82113*CHq3[3, 3] - 499278*CHu[1, 1] - 
        499278*CHu[2, 2]) + 2*MW2*MZ2^7*(87420*CHd[1, 1] + 87420*CHd[2, 2] + 
        87420*CHd[3, 3] + 2718452*CHe[1, 1] - 1312968*CHe[2, 2] - 
        1312968*CHe[3, 3] + 1222583*CHl1[1, 1] - 1312968*CHl1[2, 2] - 
        1312968*CHl1[3, 3] + 2232731*CHl3[1, 1] - 302820*CHl3[2, 2] - 
        302820*CHl3[3, 3] - 87420*CHq1[1, 1] - 87420*CHq1[2, 2] - 
        20535*CHq1[3, 3] + 46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 
        20535*CHq3[3, 3] - 174840*CHu[1, 1] - 174840*CHu[2, 2]) + 
      80*MW2^4*MZ2^4*(14769*CHd[1, 1] + 14769*CHd[2, 2] + 14769*CHd[3, 3] - 
        758023*CHe[1, 1] + 374220*CHe[2, 2] + 374220*CHe[3, 3] - 
        617743*CHl1[1, 1] + 374220*CHl1[2, 2] + 374220*CHl1[3, 3] - 
        707551*CHl3[1, 1] + 284412*CHl3[2, 2] + 284412*CHl3[3, 3] - 
        14769*CHq1[1, 1] - 14769*CHq1[2, 2] - 10143*CHq1[3, 3] - 
        5517*CHq3[1, 1] - 5517*CHq3[2, 2] - 10143*CHq3[3, 3] - 
        29538*CHu[1, 1] - 29538*CHu[2, 2]) - 256*MW2^5*MZ2^3*
       (8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 234100*CHe[1, 1] + 
        108720*CHe[2, 2] + 108720*CHe[3, 3] - 212140*CHl1[1, 1] + 
        108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 223414*CHl3[1, 1] + 
        97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 8460*CHq1[1, 1] - 
        8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 12438*CHq3[1, 1] + 
        12438*CHq3[2, 2] + 1989*CHq3[3, 3] - 16920*CHu[1, 1] - 
        16920*CHu[2, 2]) + 32*MW2^3*MZ2^5*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 
        6555*CHd[3, 3] + 1304069*CHe[1, 1] - 667884*CHe[2, 2] - 
        667884*CHe[3, 3] + 919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 
        667884*CHl1[3, 3] + 1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 
        402228*CHl3[3, 3] - 6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 
        26058*CHq1[3, 3] + 58671*CHq3[1, 1] + 58671*CHq3[2, 2] + 
        26058*CHq3[3, 3] - 13110*CHu[1, 1] - 13110*CHu[2, 2]) + 
      256*MW2^6*MZ2^2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 6273*CHd[3, 3] - 
        153167*CHe[1, 1] + 67113*CHe[2, 2] + 67113*CHe[3, 3] - 
        149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 67113*CHl1[3, 3] - 
        150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 66033*CHl3[3, 3] - 
        6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 4653*CHq1[3, 3] + 
        15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 4653*CHq3[3, 3] - 
        12546*CHu[1, 1] - 12546*CHu[2, 2]) - 
      103*MZ2^8*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
        7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
        2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
        150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
        300*CHu[1, 1] - 300*CHu[2, 2]) + 40960*MW2^8*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
        33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
        33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
      204800*MW2^7*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
        33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 
        33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2])))/(2*MW2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     Pi) + (3*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*B0i[bb0, MW2, MH2, MW2]*
     (-2*MW2^2*MZ2^6*(249639*CHd[1, 1] + 249639*CHd[2, 2] + 
        249639*CHd[3, 3] + 9561469*CHe[1, 1] - 4907958*CHe[2, 2] - 
        4907958*CHe[3, 3] + 5579959*CHl1[1, 1] - 4907958*CHl1[2, 2] - 
        4907958*CHl1[3, 3] + 8384695*CHl3[1, 1] - 2103222*CHl3[2, 2] - 
        2103222*CHl3[3, 3] - 249639*CHq1[1, 1] - 249639*CHq1[2, 2] + 
        82113*CHq1[3, 3] + 413865*CHq3[1, 1] + 413865*CHq3[2, 2] + 
        82113*CHq3[3, 3] - 499278*CHu[1, 1] - 499278*CHu[2, 2]) + 
      2*MW2*MZ2^7*(87420*CHd[1, 1] + 87420*CHd[2, 2] + 87420*CHd[3, 3] + 
        2718452*CHe[1, 1] - 1312968*CHe[2, 2] - 1312968*CHe[3, 3] + 
        1222583*CHl1[1, 1] - 1312968*CHl1[2, 2] - 1312968*CHl1[3, 3] + 
        2232731*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
        87420*CHq1[1, 1] - 87420*CHq1[2, 2] - 20535*CHq1[3, 3] + 
        46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 20535*CHq3[3, 3] - 
        174840*CHu[1, 1] - 174840*CHu[2, 2]) + 80*MW2^4*MZ2^4*
       (14769*CHd[1, 1] + 14769*CHd[2, 2] + 14769*CHd[3, 3] - 
        758023*CHe[1, 1] + 374220*CHe[2, 2] + 374220*CHe[3, 3] - 
        617743*CHl1[1, 1] + 374220*CHl1[2, 2] + 374220*CHl1[3, 3] - 
        707551*CHl3[1, 1] + 284412*CHl3[2, 2] + 284412*CHl3[3, 3] - 
        14769*CHq1[1, 1] - 14769*CHq1[2, 2] - 10143*CHq1[3, 3] - 
        5517*CHq3[1, 1] - 5517*CHq3[2, 2] - 10143*CHq3[3, 3] - 
        29538*CHu[1, 1] - 29538*CHu[2, 2]) - 256*MW2^5*MZ2^3*
       (8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 234100*CHe[1, 1] + 
        108720*CHe[2, 2] + 108720*CHe[3, 3] - 212140*CHl1[1, 1] + 
        108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 223414*CHl3[1, 1] + 
        97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 8460*CHq1[1, 1] - 
        8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 12438*CHq3[1, 1] + 
        12438*CHq3[2, 2] + 1989*CHq3[3, 3] - 16920*CHu[1, 1] - 
        16920*CHu[2, 2]) + 32*MW2^3*MZ2^5*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 
        6555*CHd[3, 3] + 1304069*CHe[1, 1] - 667884*CHe[2, 2] - 
        667884*CHe[3, 3] + 919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 
        667884*CHl1[3, 3] + 1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 
        402228*CHl3[3, 3] - 6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 
        26058*CHq1[3, 3] + 58671*CHq3[1, 1] + 58671*CHq3[2, 2] + 
        26058*CHq3[3, 3] - 13110*CHu[1, 1] - 13110*CHu[2, 2]) + 
      256*MW2^6*MZ2^2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 6273*CHd[3, 3] - 
        153167*CHe[1, 1] + 67113*CHe[2, 2] + 67113*CHe[3, 3] - 
        149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 67113*CHl1[3, 3] - 
        150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 66033*CHl3[3, 3] - 
        6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 4653*CHq1[3, 3] + 
        15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 4653*CHq3[3, 3] - 
        12546*CHu[1, 1] - 12546*CHu[2, 2]) - 
      103*MZ2^8*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
        7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
        2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
        150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
        300*CHu[1, 1] - 300*CHu[2, 2]) + 40960*MW2^8*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
        33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
        33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
      204800*MW2^7*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
        33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 
        33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2])))/(2*MW2*MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*
     SW2) - (3*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MW2, MW2, MZ2]*(-2*MW2^2*MZ2^6*(249639*CHd[1, 1] + 
        249639*CHd[2, 2] + 249639*CHd[3, 3] + 9561469*CHe[1, 1] - 
        4907958*CHe[2, 2] - 4907958*CHe[3, 3] + 5579959*CHl1[1, 1] - 
        4907958*CHl1[2, 2] - 4907958*CHl1[3, 3] + 8384695*CHl3[1, 1] - 
        2103222*CHl3[2, 2] - 2103222*CHl3[3, 3] - 249639*CHq1[1, 1] - 
        249639*CHq1[2, 2] + 82113*CHq1[3, 3] + 413865*CHq3[1, 1] + 
        413865*CHq3[2, 2] + 82113*CHq3[3, 3] - 499278*CHu[1, 1] - 
        499278*CHu[2, 2]) + 2*MW2*MZ2^7*(87420*CHd[1, 1] + 87420*CHd[2, 2] + 
        87420*CHd[3, 3] + 2718452*CHe[1, 1] - 1312968*CHe[2, 2] - 
        1312968*CHe[3, 3] + 1222583*CHl1[1, 1] - 1312968*CHl1[2, 2] - 
        1312968*CHl1[3, 3] + 2232731*CHl3[1, 1] - 302820*CHl3[2, 2] - 
        302820*CHl3[3, 3] - 87420*CHq1[1, 1] - 87420*CHq1[2, 2] - 
        20535*CHq1[3, 3] + 46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 
        20535*CHq3[3, 3] - 174840*CHu[1, 1] - 174840*CHu[2, 2]) + 
      80*MW2^4*MZ2^4*(14769*CHd[1, 1] + 14769*CHd[2, 2] + 14769*CHd[3, 3] - 
        758023*CHe[1, 1] + 374220*CHe[2, 2] + 374220*CHe[3, 3] - 
        617743*CHl1[1, 1] + 374220*CHl1[2, 2] + 374220*CHl1[3, 3] - 
        707551*CHl3[1, 1] + 284412*CHl3[2, 2] + 284412*CHl3[3, 3] - 
        14769*CHq1[1, 1] - 14769*CHq1[2, 2] - 10143*CHq1[3, 3] - 
        5517*CHq3[1, 1] - 5517*CHq3[2, 2] - 10143*CHq3[3, 3] - 
        29538*CHu[1, 1] - 29538*CHu[2, 2]) - 256*MW2^5*MZ2^3*
       (8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 234100*CHe[1, 1] + 
        108720*CHe[2, 2] + 108720*CHe[3, 3] - 212140*CHl1[1, 1] + 
        108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 223414*CHl3[1, 1] + 
        97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 8460*CHq1[1, 1] - 
        8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 12438*CHq3[1, 1] + 
        12438*CHq3[2, 2] + 1989*CHq3[3, 3] - 16920*CHu[1, 1] - 
        16920*CHu[2, 2]) + 32*MW2^3*MZ2^5*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 
        6555*CHd[3, 3] + 1304069*CHe[1, 1] - 667884*CHe[2, 2] - 
        667884*CHe[3, 3] + 919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 
        667884*CHl1[3, 3] + 1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 
        402228*CHl3[3, 3] - 6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 
        26058*CHq1[3, 3] + 58671*CHq3[1, 1] + 58671*CHq3[2, 2] + 
        26058*CHq3[3, 3] - 13110*CHu[1, 1] - 13110*CHu[2, 2]) + 
      256*MW2^6*MZ2^2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 6273*CHd[3, 3] - 
        153167*CHe[1, 1] + 67113*CHe[2, 2] + 67113*CHe[3, 3] - 
        149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 67113*CHl1[3, 3] - 
        150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 66033*CHl3[3, 3] - 
        6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 4653*CHq1[3, 3] + 
        15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 4653*CHq3[3, 3] - 
        12546*CHu[1, 1] - 12546*CHu[2, 2]) - 
      103*MZ2^8*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
        7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
        2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
        150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
        300*CHu[1, 1] - 300*CHu[2, 2]) + 40960*MW2^8*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
        33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
        33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
      204800*MW2^7*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
        33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 
        33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2])))/(2*MW2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     Pi*SW2) - (27*(MT2^3*(2*MW2 - MZ2) + MT2^2*(4*MW2 - MZ2)*MZ2 + 
      4*MW2^3*(MW2 + 2*MZ2) + MT2*MW2*(-6*MW2^2 - 5*MW2*MZ2 + 4*MZ2^2))*
     C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*(81920*MW2^7*CHq3[3, 3] + 
      4*MW2*MZ2^6*(6198*CHd[1, 1] + 6198*CHd[2, 2] + 6198*CHd[3, 3] - 
        6261*CHe[1, 1] - 4128*CHe[2, 2] - 4128*CHe[3, 3] - 5452*CHl1[1, 1] - 
        4128*CHl1[2, 2] - 4128*CHl1[3, 3] - 2644*CHl3[1, 1] - 
        1320*CHl3[2, 2] - 1320*CHl3[3, 3] - 6198*CHq1[1, 1] - 
        6198*CHq1[2, 2] + 14121*CHq1[3, 3] + 5310*CHq3[1, 1] + 
        5310*CHq3[2, 2] + 21256*CHq3[3, 3] - 12396*CHu[1, 1] - 
        12396*CHu[2, 2]) - 32*MW2^3*MZ2^4*(2424*CHd[1, 1] + 2424*CHd[2, 2] + 
        2424*CHd[3, 3] - 2344*CHe[1, 1] - 1308*CHe[2, 2] - 1308*CHe[3, 3] - 
        2010*CHl1[1, 1] - 1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 
        726*CHl3[1, 1] - 24*CHl3[2, 2] - 24*CHl3[3, 3] - 2424*CHq1[1, 1] - 
        2424*CHq1[2, 2] - 5076*CHq1[3, 3] + 936*CHq3[1, 1] + 936*CHq3[2, 2] - 
        2007*CHq3[3, 3] - 4848*CHu[1, 1] - 4848*CHu[2, 2]) + 
      128*MW2^4*MZ2^3*(1068*CHd[1, 1] + 1068*CHd[2, 2] + 1068*CHd[3, 3] - 
        1068*CHe[1, 1] - 861*CHe[2, 2] - 861*CHe[3, 3] - 1048*CHl1[1, 1] - 
        861*CHl1[2, 2] - 861*CHl1[3, 3] - 508*CHl3[1, 1] - 321*CHl3[2, 2] - 
        321*CHl3[3, 3] - 1068*CHq1[1, 1] - 1068*CHq1[2, 2] + 297*CHq1[3, 3] + 
        1584*CHq3[1, 1] + 1584*CHq3[2, 2] + 1767*CHq3[3, 3] - 
        2136*CHu[1, 1] - 2136*CHu[2, 2]) - 8*MW2^2*MZ2^5*
       (966*CHd[1, 1] + 966*CHd[2, 2] + 966*CHd[3, 3] - 645*CHe[1, 1] - 
        1308*CHe[2, 2] - 1308*CHe[3, 3] - 1381*CHl1[1, 1] - 1308*CHl1[2, 2] - 
        1308*CHl1[3, 3] - 1477*CHl3[1, 1] - 1404*CHl3[2, 2] - 
        1404*CHl3[3, 3] - 966*CHq1[1, 1] - 966*CHq1[2, 2] + 
        20709*CHq1[3, 3] + 6642*CHq3[1, 1] + 6642*CHq3[2, 2] + 
        22913*CHq3[3, 3] - 1932*CHu[1, 1] - 1932*CHu[2, 2]) - 
      512*MW2^5*MZ2^2*(177*CHd[1, 1] + 177*CHd[2, 2] + 177*CHd[3, 3] - 
        183*CHe[1, 1] - 213*CHe[2, 2] - 213*CHe[3, 3] - 203*CHl1[1, 1] - 
        213*CHl1[2, 2] - 213*CHl1[3, 3] - 125*CHl3[1, 1] - 135*CHl3[2, 2] - 
        135*CHl3[3, 3] - 177*CHq1[1, 1] - 177*CHq1[2, 2] + 324*CHq1[3, 3] + 
        405*CHq3[1, 1] + 405*CHq3[2, 2] + 451*CHq3[3, 3] - 354*CHu[1, 1] - 
        354*CHu[2, 2]) + 1024*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
        21*CHd[3, 3] - 19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 
        19*CHl1[1, 1] - 39*CHl1[2, 2] - 39*CHl1[3, 3] - 19*CHl3[1, 1] - 
        39*CHl3[2, 2] - 39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
        81*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 19*CHq3[3, 3] - 
        42*CHu[1, 1] - 42*CHu[2, 2]) + 5*MZ2^7*(-1416*CHd[1, 1] - 
        1416*CHd[2, 2] - 1416*CHd[3, 3] + 1468*CHe[1, 1] + 1056*CHe[2, 2] + 
        1056*CHe[3, 3] + 1262*CHl1[1, 1] + 1056*CHl1[2, 2] + 
        1056*CHl1[3, 3] + 206*CHl3[1, 1] + 1416*CHq1[1, 1] + 
        1416*CHq1[2, 2] - 837*CHq1[3, 3] - 1867*CHq3[3, 3] + 2832*CHu[1, 1] + 
        2832*CHu[2, 2])))/(MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*
     Pi) - (36*MW2*(MW2 + MZ2)^2*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     (327680*MW2^8*(CHq3[1, 1] + CHq3[2, 2]) + 8*MW2^3*MZ2^5*
       (264096*CHd[1, 1] + 264096*CHd[2, 2] + 264096*CHd[3, 3] - 
        1084448*CHe[1, 1] + 520200*CHe[2, 2] + 520200*CHe[3, 3] + 
        327411*CHl1[1, 1] - 1261296*CHl1[2, 2] - 1261296*CHl1[3, 3] - 
        2576321*CHl3[1, 1] + 3352968*CHl3[2, 2] + 3352968*CHl3[3, 3] - 
        334494*CHq1[1, 1] - 334494*CHq1[2, 2] - 468*CHq1[3, 3] + 
        159394*CHq3[1, 1] + 159394*CHq3[2, 2] - 468*CHq3[3, 3] - 
        528192*CHu[1, 1] - 528192*CHu[2, 2]) + 
      MW2*MZ2^7*(257622*CHd[1, 1] + 257622*CHd[2, 2] + 257622*CHd[3, 3] - 
        1626836*CHe[1, 1] + 817644*CHe[2, 2] + 817644*CHe[3, 3] + 
        744293*CHl1[1, 1] - 1368504*CHl1[2, 2] - 1368504*CHl1[3, 3] - 
        3055679*CHl3[1, 1] + 2900544*CHl3[2, 2] + 2900544*CHl3[3, 3] - 
        389592*CHq1[1, 1] - 389592*CHq1[2, 2] - 74136*CHq1[3, 3] + 
        13860*CHq3[1, 1] + 13860*CHq3[2, 2] - 74136*CHq3[3, 3] - 
        515244*CHu[1, 1] - 515244*CHu[2, 2]) - 4*MW2^2*MZ2^6*
       (230733*CHd[1, 1] + 230733*CHd[2, 2] + 230733*CHd[3, 3] - 
        1212738*CHe[1, 1] + 630918*CHe[2, 2] + 630918*CHe[3, 3] + 
        456447*CHl1[1, 1] - 1184538*CHl1[2, 2] - 1184538*CHl1[3, 3] - 
        2569017*CHl3[1, 1] + 2934342*CHl3[2, 2] + 2934342*CHl3[3, 3] - 
        331347*CHq1[1, 1] - 331347*CHq1[2, 2] - 32427*CHq1[3, 3] + 
        45541*CHq3[1, 1] + 45541*CHq3[2, 2] - 32427*CHq3[3, 3] - 
        461466*CHu[1, 1] - 461466*CHu[2, 2]) - 64*MW2^4*MZ2^4*
       (47631*CHd[1, 1] + 47631*CHd[2, 2] + 47631*CHd[3, 3] - 
        151297*CHe[1, 1] + 58029*CHe[2, 2] + 58029*CHe[3, 3] + 
        39325*CHl1[1, 1] - 219495*CHl1[2, 2] - 219495*CHl1[3, 3] - 
        415651*CHl3[1, 1] + 591489*CHl3[2, 2] + 591489*CHl3[3, 3] - 
        51807*CHq1[1, 1] - 51807*CHq1[2, 2] + 9255*CHq1[3, 3] + 
        62223*CHq3[1, 1] + 62223*CHq3[2, 2] + 9255*CHq3[3, 3] - 
        95262*CHu[1, 1] - 95262*CHu[2, 2]) + 256*MW2^5*MZ2^3*
       (10008*CHd[1, 1] + 10008*CHd[2, 2] + 10008*CHd[3, 3] - 
        25656*CHe[1, 1] + 5112*CHe[2, 2] + 5112*CHe[3, 3] + 7725*CHl1[1, 1] - 
        49647*CHl1[2, 2] - 49647*CHl1[3, 3] - 87411*CHl3[1, 1] + 
        129537*CHl3[2, 2] + 129537*CHl3[3, 3] - 9129*CHq1[1, 1] - 
        9129*CHq1[2, 2] + 4590*CHq1[3, 3] + 22499*CHq3[1, 1] + 
        22499*CHq3[2, 2] + 4590*CHq3[3, 3] - 20016*CHu[1, 1] - 
        20016*CHu[2, 2]) - 1024*MW2^6*MZ2^2*(1071*CHd[1, 1] + 
        1071*CHd[2, 2] + 1071*CHd[3, 3] - 2189*CHe[1, 1] - 369*CHe[2, 2] - 
        369*CHe[3, 3] + 1401*CHl1[1, 1] - 6699*CHl1[2, 2] - 6699*CHl1[3, 3] - 
        11207*CHl3[1, 1] + 16293*CHl3[2, 2] + 16293*CHl3[3, 3] - 
        741*CHq1[1, 1] - 741*CHq1[2, 2] + 819*CHq1[3, 3] + 3493*CHq3[1, 1] + 
        3493*CHq3[2, 2] + 819*CHq3[3, 3] - 2142*CHu[1, 1] - 2142*CHu[2, 2]) + 
      8192*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] + 91*CHl1[1, 1] - 
        204*CHl1[2, 2] - 204*CHl1[3, 3] - 349*CHl3[1, 1] + 456*CHl3[2, 2] + 
        456*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 21*CHq1[3, 3] + 
        48*CHq3[1, 1] + 48*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
        42*CHu[2, 2]) + MZ2^8*(-36450*CHd[1, 1] - 36450*CHd[2, 2] - 
        36450*CHd[3, 3] + 250508*CHe[1, 1] - 108756*CHe[2, 2] - 
        108756*CHe[3, 3] - 146145*CHl1[1, 1] + 194064*CHl1[2, 2] + 
        194064*CHl1[3, 3] + 396653*CHl3[1, 1] - 302820*CHl3[2, 2] - 
        302820*CHl3[3, 3] + 51900*CHq1[1, 1] + 51900*CHq1[2, 2] + 
        18225*CHq1[3, 3] + 5150*CHq3[1, 1] + 5150*CHq3[2, 2] + 
        18225*CHq3[3, 3] + 72900*CHu[1, 1] + 72900*CHu[2, 2])))/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) + 
   (3*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (2*MW2^2*MZ2^6*(249639*CHd[1, 1] + 249639*CHd[2, 2] + 249639*CHd[3, 3] + 
        9561469*CHe[1, 1] - 4907958*CHe[2, 2] - 4907958*CHe[3, 3] + 
        5579959*CHl1[1, 1] - 4907958*CHl1[2, 2] - 4907958*CHl1[3, 3] + 
        8384695*CHl3[1, 1] - 2103222*CHl3[2, 2] - 2103222*CHl3[3, 3] - 
        249639*CHq1[1, 1] - 249639*CHq1[2, 2] + 82113*CHq1[3, 3] + 
        413865*CHq3[1, 1] + 413865*CHq3[2, 2] + 82113*CHq3[3, 3] - 
        499278*CHu[1, 1] - 499278*CHu[2, 2]) - 80*MW2^4*MZ2^4*
       (14769*CHd[1, 1] + 14769*CHd[2, 2] + 14769*CHd[3, 3] - 
        758023*CHe[1, 1] + 374220*CHe[2, 2] + 374220*CHe[3, 3] - 
        617743*CHl1[1, 1] + 374220*CHl1[2, 2] + 374220*CHl1[3, 3] - 
        707551*CHl3[1, 1] + 284412*CHl3[2, 2] + 284412*CHl3[3, 3] - 
        14769*CHq1[1, 1] - 14769*CHq1[2, 2] - 10143*CHq1[3, 3] - 
        5517*CHq3[1, 1] - 5517*CHq3[2, 2] - 10143*CHq3[3, 3] - 
        29538*CHu[1, 1] - 29538*CHu[2, 2]) + 256*MW2^5*MZ2^3*
       (8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 234100*CHe[1, 1] + 
        108720*CHe[2, 2] + 108720*CHe[3, 3] - 212140*CHl1[1, 1] + 
        108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 223414*CHl3[1, 1] + 
        97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 8460*CHq1[1, 1] - 
        8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 12438*CHq3[1, 1] + 
        12438*CHq3[2, 2] + 1989*CHq3[3, 3] - 16920*CHu[1, 1] - 
        16920*CHu[2, 2]) - 32*MW2^3*MZ2^5*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 
        6555*CHd[3, 3] + 1304069*CHe[1, 1] - 667884*CHe[2, 2] - 
        667884*CHe[3, 3] + 919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 
        667884*CHl1[3, 3] + 1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 
        402228*CHl3[3, 3] - 6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 
        26058*CHq1[3, 3] + 58671*CHq3[1, 1] + 58671*CHq3[2, 2] + 
        26058*CHq3[3, 3] - 13110*CHu[1, 1] - 13110*CHu[2, 2]) - 
      256*MW2^6*MZ2^2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 6273*CHd[3, 3] - 
        153167*CHe[1, 1] + 67113*CHe[2, 2] + 67113*CHe[3, 3] - 
        149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 67113*CHl1[3, 3] - 
        150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 66033*CHl3[3, 3] - 
        6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 4653*CHq1[3, 3] + 
        15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 4653*CHq3[3, 3] - 
        12546*CHu[1, 1] - 12546*CHu[2, 2]) + 
      103*MZ2^8*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
        7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
        2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
        150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
        300*CHu[1, 1] - 300*CHu[2, 2]) - 40960*MW2^8*
       (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
        33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
        33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
        3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
        9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
      204800*MW2^7*MZ2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
        33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 
        33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
        9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
        6*CHu[2, 2]) + 2*MW2*MZ2^7*(-87420*CHd[1, 1] - 87420*CHd[2, 2] - 
        87420*CHd[3, 3] - 2718452*CHe[1, 1] + 1312968*CHe[2, 2] + 
        1312968*CHe[3, 3] - 1222583*CHl1[1, 1] + 1312968*CHl1[2, 2] + 
        1312968*CHl1[3, 3] - 2232731*CHl3[1, 1] + 302820*CHl3[2, 2] + 
        302820*CHl3[3, 3] + 87420*CHq1[1, 1] + 87420*CHq1[2, 2] + 
        20535*CHq1[3, 3] - 46350*CHq3[1, 1] - 46350*CHq3[2, 2] + 
        20535*CHq3[3, 3] + 174840*CHu[1, 1] + 174840*CHu[2, 2])))/
    (2*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (3*B0i[bb0, 0, 0, MZ2]*(-7864320*MW2^12*(CHq3[1, 1] + CHq3[2, 2]) - 
      2*MW2^3*MZ2^8*(2*MZ2*(1239651*CHd[1, 1] + 1239651*CHd[2, 2] + 
          1239651*CHd[3, 3] + 15062269*CHe[1, 1] - 3058038*CHe[2, 2] - 
          3058038*CHe[3, 3] - 2706417*CHl1[1, 1] + 17525754*CHl1[2, 2] + 
          17525754*CHl1[3, 3] + 24151445*CHl3[1, 1] - 31356610*CHl3[2, 2] - 
          31356610*CHl3[3, 3] - 5571*CHq1[1, 1] - 5571*CHq1[2, 2] - 
          4798968*CHq1[3, 3] - 7483425*CHq3[1, 1] - 7483425*CHq3[2, 2] - 
          4798968*CHq3[3, 3] - 2479302*CHu[1, 1] - 2479302*CHu[2, 2]) + 
        MH2*(249639*CHd[1, 1] + 249639*CHd[2, 2] + 249639*CHd[3, 3] + 
          9561469*CHe[1, 1] - 4907958*CHe[2, 2] - 4907958*CHe[3, 3] + 
          5579959*CHl1[1, 1] - 4907958*CHl1[2, 2] - 4907958*CHl1[3, 3] + 
          8384695*CHl3[1, 1] - 2103222*CHl3[2, 2] - 2103222*CHl3[3, 3] - 
          249639*CHq1[1, 1] - 249639*CHq1[2, 2] + 82113*CHq1[3, 3] + 
          413865*CHq3[1, 1] + 413865*CHq3[2, 2] + 82113*CHq3[3, 3] - 
          499278*CHu[1, 1] - 499278*CHu[2, 2])) + 
      2*MW2^2*MZ2^9*(MZ2*(546833*CHd[1, 1] + 546833*CHd[2, 2] + 
          546833*CHd[3, 3] + 6244575*CHe[1, 1] - 1617634*CHe[2, 2] - 
          1617634*CHe[3, 3] - 1207224*CHl1[1, 1] + 3833126*CHl1[2, 2] + 
          3833126*CHl1[3, 3] + 7182416*CHl3[1, 1] - 6491510*CHl3[2, 2] - 
          6491510*CHl3[3, 3] - 268733*CHq1[1, 1] - 268733*CHq1[2, 2] - 
          1854472*CHq1[3, 3] - 3069411*CHq3[1, 1] - 3069411*CHq3[2, 2] - 
          1854472*CHq3[3, 3] - 1093666*CHu[1, 1] - 1093666*CHu[2, 2]) + 
        MH2*(87420*CHd[1, 1] + 87420*CHd[2, 2] + 87420*CHd[3, 3] + 
          2718452*CHe[1, 1] - 1312968*CHe[2, 2] - 1312968*CHe[3, 3] + 
          1222583*CHl1[1, 1] - 1312968*CHl1[2, 2] - 1312968*CHl1[3, 3] + 
          2232731*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
          87420*CHq1[1, 1] - 87420*CHq1[2, 2] - 20535*CHq1[3, 3] + 
          46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 20535*CHq3[3, 3] - 
          174840*CHu[1, 1] - 174840*CHu[2, 2])) - 
      8*MW2^5*MZ2^6*(MZ2*(898480*CHd[1, 1] + 898480*CHd[2, 2] + 
          898480*CHd[3, 3] + 7280172*CHe[1, 1] + 16785016*CHe[2, 2] + 
          16785016*CHe[3, 3] - 25620219*CHl1[1, 1] + 85253164*CHl1[2, 2] + 
          85253164*CHl1[3, 3] + 55249081*CHl3[1, 1] - 123184396*CHl3[2, 2] - 
          123184396*CHl3[3, 3] + 1843622*CHq1[1, 1] + 1843622*CHq1[2, 2] - 
          12054746*CHq1[3, 3] - 19039878*CHq3[1, 1] - 19039878*CHq3[2, 2] - 
          12054746*CHq3[3, 3] - 1796960*CHu[1, 1] - 1796960*CHu[2, 2]) - 
        10*MH2*(14769*CHd[1, 1] + 14769*CHd[2, 2] + 14769*CHd[3, 3] - 
          758023*CHe[1, 1] + 374220*CHe[2, 2] + 374220*CHe[3, 3] - 
          617743*CHl1[1, 1] + 374220*CHl1[2, 2] + 374220*CHl1[3, 3] - 
          707551*CHl3[1, 1] + 284412*CHl3[2, 2] + 284412*CHl3[3, 3] - 
          14769*CHq1[1, 1] - 14769*CHq1[2, 2] - 10143*CHq1[3, 3] - 
          5517*CHq3[1, 1] - 5517*CHq3[2, 2] - 10143*CHq3[3, 3] - 
          29538*CHu[1, 1] - 29538*CHu[2, 2])) + 4*MW2^4*MZ2^7*
       (MZ2*(1861730*CHd[1, 1] + 1861730*CHd[2, 2] + 1861730*CHd[3, 3] + 
          29021632*CHe[1, 1] + 2734256*CHe[2, 2] + 2734256*CHe[3, 3] - 
          14847077*CHl1[1, 1] + 72832196*CHl1[2, 2] + 72832196*CHl1[3, 3] + 
          69231955*CHl3[1, 1] - 118254124*CHl3[2, 2] - 118254124*CHl3[3, 3] + 
          2063584*CHq1[1, 1] + 2063584*CHq1[2, 2] - 13418866*CHq1[3, 3] - 
          20388264*CHq3[1, 1] - 20388264*CHq3[2, 2] - 13418866*CHq3[3, 3] - 
          3723460*CHu[1, 1] - 3723460*CHu[2, 2]) + 
        8*MH2*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 6555*CHd[3, 3] + 
          1304069*CHe[1, 1] - 667884*CHe[2, 2] - 667884*CHe[3, 3] + 
          919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 667884*CHl1[3, 3] + 
          1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 402228*CHl3[3, 3] - 
          6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 26058*CHq1[3, 3] + 
          58671*CHq3[1, 1] + 58671*CHq3[2, 2] + 26058*CHq3[3, 3] - 
          13110*CHu[1, 1] - 13110*CHu[2, 2])) + 
      MW2*MZ2^10*(4*MZ2*(20535*CHd[1, 1] + 20535*CHd[2, 2] + 
          20535*CHd[3, 3] + 253933*CHe[1, 1] - 202254*CHe[2, 2] - 
          202254*CHe[3, 3] + 285760*CHl1[1, 1] - 202254*CHl1[2, 2] - 
          202254*CHl1[3, 3] + 336604*CHl3[1, 1] - 151410*CHl3[2, 2] - 
          151410*CHl3[3, 3] - 20535*CHq1[1, 1] - 20535*CHq1[2, 2] + 
          1320*CHq1[3, 3] + 23175*CHq3[1, 1] + 23175*CHq3[2, 2] + 
          1320*CHq3[3, 3] - 41070*CHu[1, 1] - 41070*CHu[2, 2]) - 
        103*MH2*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
          7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
          2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
          5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
          75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2])) + 
      2048*MW2^9*MZ2^2*(-(MZ2*(26934*CHd[1, 1] + 26934*CHd[2, 2] + 
           26934*CHd[3, 3] - 173138*CHe[1, 1] + 73926*CHe[2, 2] + 
           73926*CHe[3, 3] - 110375*CHl1[1, 1] - 28611*CHl1[2, 2] - 
           28611*CHl1[3, 3] - 255175*CHl3[1, 1] + 277549*CHl3[2, 2] + 
           277549*CHl3[3, 3] - 28437*CHq1[1, 1] - 28437*CHq1[2, 2] + 
           14592*CHq1[3, 3] + 63507*CHq3[1, 1] + 63507*CHq3[2, 2] + 
           14592*CHq3[3, 3] - 53868*CHu[1, 1] - 53868*CHu[2, 2])) + 
        20*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) - 
      512*MW2^8*MZ2^3*(-(MZ2*(125537*CHd[1, 1] + 125537*CHd[2, 2] + 
           125537*CHd[3, 3] - 1117263*CHe[1, 1] + 711707*CHe[2, 2] + 
           711707*CHe[3, 3] - 963363*CHl1[1, 1] + 663449*CHl1[2, 2] + 
           663449*CHl1[3, 3] - 885379*CHl3[1, 1] + 330193*CHl3[2, 2] + 
           330193*CHl3[3, 3] - 167099*CHq1[1, 1] - 167099*CHq1[2, 2] + 
           14741*CHq1[3, 3] + 66951*CHq3[1, 1] + 66951*CHq3[2, 2] + 
           14741*CHq3[3, 3] - 251074*CHu[1, 1] - 251074*CHu[2, 2])) + 
        400*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      8192*MW2^10*MZ2^2*(3001*CHd[1, 1] + 3001*CHd[2, 2] + 3001*CHd[3, 3] - 
        12699*CHe[1, 1] + 1801*CHe[2, 2] + 1801*CHe[3, 3] - 3249*CHl1[1, 1] - 
        15209*CHl1[2, 2] - 15209*CHl1[3, 3] - 35793*CHl3[1, 1] + 
        45847*CHl3[2, 2] + 45847*CHl3[3, 3] - 2191*CHq1[1, 1] - 
        2191*CHq1[2, 2] + 2245*CHq1[3, 3] + 11463*CHq3[1, 1] + 
        11463*CHq3[2, 2] + 2245*CHq3[3, 3] - 6002*CHu[1, 1] - 
        6002*CHu[2, 2]) - 103*MZ2^12*(150*CHd[1, 1] + 150*CHd[2, 2] + 
        150*CHd[3, 3] + 7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
        2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
        5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
        75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) - 
      196608*MW2^11*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
        19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] + 91*CHl1[1, 1] - 
        204*CHl1[2, 2] - 204*CHl1[3, 3] - 349*CHl3[1, 1] + 456*CHl3[2, 2] + 
        456*CHl3[3, 3] - 6*CHq1[1, 1] - 6*CHq1[2, 2] + 21*CHq1[3, 3] + 
        68*CHq3[1, 1] + 68*CHq3[2, 2] + 21*CHq3[3, 3] - 42*CHu[1, 1] - 
        42*CHu[2, 2]) - 32*MW2^6*MZ2^5*
       (8*MH2*(8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 
          234100*CHe[1, 1] + 108720*CHe[2, 2] + 108720*CHe[3, 3] - 
          212140*CHl1[1, 1] + 108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 
          223414*CHl3[1, 1] + 97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 
          8460*CHq1[1, 1] - 8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 
          12438*CHq3[1, 1] + 12438*CHq3[2, 2] + 1989*CHq3[3, 3] - 
          16920*CHu[1, 1] - 16920*CHu[2, 2]) + 
        MZ2*(-521775*CHd[1, 1] - 521775*CHd[2, 2] - 521775*CHd[3, 3] + 
          6188030*CHe[1, 1] - 10642362*CHe[2, 2] - 10642362*CHe[3, 3] + 
          13556196*CHl1[1, 1] - 30522210*CHl1[2, 2] - 30522210*CHl1[3, 3] - 
          11122304*CHl3[1, 1] + 37069366*CHl3[2, 2] + 37069366*CHl3[3, 3] + 
          311751*CHq1[1, 1] + 311751*CHq1[2, 2] + 3265845*CHq1[3, 3] + 
          5777535*CHq3[1, 1] + 5777535*CHq3[2, 2] + 3265845*CHq3[3, 3] + 
          1043550*CHu[1, 1] + 1043550*CHu[2, 2])) + 
      64*MW2^7*MZ2^4*(4*MH2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 
          6273*CHd[3, 3] - 153167*CHe[1, 1] + 67113*CHe[2, 2] + 
          67113*CHe[3, 3] - 149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 
          67113*CHl1[3, 3] - 150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 
          66033*CHl3[3, 3] - 6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 
          4653*CHq1[3, 3] + 15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 
          4653*CHq3[3, 3] - 12546*CHu[1, 1] - 12546*CHu[2, 2]) + 
        MZ2*(-667612*CHd[1, 1] - 667612*CHd[2, 2] - 667612*CHd[3, 3] + 
          7896868*CHe[1, 1] - 7204972*CHe[2, 2] - 7204972*CHe[3, 3] + 
          9158179*CHl1[1, 1] - 13076068*CHl1[2, 2] - 13076068*CHl1[3, 3] + 
          660415*CHl3[1, 1] + 10565780*CHl3[2, 2] + 10565780*CHl3[3, 3] + 
          955270*CHq1[1, 1] + 955270*CHq1[2, 2] + 854720*CHq1[3, 3] + 
          1782894*CHq3[1, 1] + 1782894*CHq3[2, 2] + 854720*CHq3[3, 3] + 
          1335224*CHu[1, 1] + 1335224*CHu[2, 2]))))/
    (2*MW2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (3*B0i[bb0, MZ2, MW2, MW2]*
     (MW2*MZ2^8*(2*MZ2^2*(63600*CHd[1, 1] + 63600*CHd[2, 2] + 
          63600*CHd[3, 3] + 3033296*CHe[1, 1] - 1246560*CHe[2, 2] - 
          1246560*CHe[3, 3] + 893368*CHl1[1, 1] - 1246560*CHl1[2, 2] - 
          1246560*CHl1[3, 3] - 2965679*CHl3[1, 1] - 302820*CHl3[2, 2] - 
          302820*CHl3[3, 3] - 63600*CHq1[1, 1] - 63600*CHq1[2, 2] - 
          31800*CHq1[3, 3] + 46350*CHq3[1, 1] + 46350*CHq3[2, 2] + 
          56715*CHq3[3, 3] - 127200*CHu[1, 1] - 127200*CHu[2, 2]) + 
        9*MT2*MZ2*(60192*CHd[1, 1] + 60192*CHd[2, 2] + 60192*CHd[3, 3] - 
          61744*CHe[1, 1] - 42912*CHe[2, 2] - 42912*CHe[3, 3] - 
          53358*CHl1[1, 1] - 42912*CHl1[2, 2] - 42912*CHl1[3, 3] - 
          15726*CHl3[1, 1] - 5280*CHl3[2, 2] - 5280*CHl3[3, 3] - 
          60192*CHq1[1, 1] - 60192*CHq1[2, 2] + 77409*CHq1[3, 3] + 
          21240*CHq3[1, 1] + 21240*CHq3[2, 2] + 131699*CHq3[3, 3] - 
          120384*CHu[1, 1] - 120384*CHu[2, 2]) + 
        18*MT2^2*(46032*CHd[1, 1] + 46032*CHd[2, 2] + 46032*CHd[3, 3] - 
          47064*CHe[1, 1] - 32352*CHe[2, 2] - 32352*CHe[3, 3] - 
          40738*CHl1[1, 1] - 32352*CHl1[2, 2] - 32352*CHl1[3, 3] - 
          13666*CHl3[1, 1] - 5280*CHl3[2, 2] - 5280*CHl3[3, 3] - 
          46032*CHq1[1, 1] - 46032*CHq1[2, 2] + 69039*CHq1[3, 3] + 
          21240*CHq3[1, 1] + 21240*CHq3[2, 2] + 113029*CHq3[3, 3] - 
          92064*CHu[1, 1] - 92064*CHu[2, 2])) - 2*MW2^2*MZ2^7*
       (MZ2^2*(1118253*CHd[1, 1] + 1118253*CHd[2, 2] + 1118253*CHd[3, 3] + 
          60660735*CHe[1, 1] - 24160962*CHe[2, 2] - 24160962*CHe[3, 3] + 
          16428898*CHl1[1, 1] - 24160962*CHl1[2, 2] - 24160962*CHl1[3, 3] - 
          33364810*CHl3[1, 1] + 4255998*CHl3[2, 2] + 4255998*CHl3[3, 3] - 
          1118253*CHq1[1, 1] - 1118253*CHq1[2, 2] - 619674*CHq1[3, 3] - 
          559485*CHq3[1, 1] - 559485*CHq3[2, 2] + 436998*CHq3[3, 3] - 
          2236506*CHu[1, 1] - 2236506*CHu[2, 2]) + 
        18*MT2^2*(48132*CHd[1, 1] + 48132*CHd[2, 2] + 48132*CHd[3, 3] - 
          47486*CHe[1, 1] - 35280*CHe[2, 2] - 35280*CHe[3, 3] - 
          44546*CHl1[1, 1] - 35280*CHl1[2, 2] - 35280*CHl1[3, 3] - 
          22802*CHl3[1, 1] - 13536*CHl3[2, 2] - 13536*CHl3[3, 3] - 
          48132*CHq1[1, 1] - 48132*CHq1[2, 2] + 171747*CHq1[3, 3] + 
          58428*CHq3[1, 1] + 58428*CHq3[2, 2] + 228523*CHq3[3, 3] - 
          96264*CHu[1, 1] - 96264*CHu[2, 2]) + 18*MT2*MZ2*
         (32922*CHd[1, 1] + 32922*CHd[2, 2] + 32922*CHd[3, 3] - 
          32595*CHe[1, 1] - 23256*CHe[2, 2] - 23256*CHe[3, 3] - 
          30022*CHl1[1, 1] - 23256*CHl1[2, 2] - 23256*CHl1[3, 3] - 
          16174*CHl3[1, 1] - 9408*CHl3[2, 2] - 9408*CHl3[3, 3] - 
          32922*CHq1[1, 1] - 32922*CHq1[2, 2] + 112023*CHq1[3, 3] + 
          39834*CHq3[1, 1] + 39834*CHq3[2, 2] + 152106*CHq3[3, 3] - 
          65844*CHu[1, 1] - 65844*CHu[2, 2])) - 32*MW2^5*MZ2^4*
       (-(MZ2^2*(1776534*CHd[1, 1] + 1776534*CHd[2, 2] + 1776534*CHd[3, 3] + 
           94654026*CHe[1, 1] - 47356404*CHe[2, 2] - 47356404*CHe[3, 3] + 
           55012262*CHl1[1, 1] - 47356404*CHl1[2, 2] - 47356404*CHl1[3, 3] - 
           18807785*CHl3[1, 1] + 3648990*CHl3[2, 2] + 3648990*CHl3[3, 3] - 
           1776534*CHq1[1, 1] - 1776534*CHq1[2, 2] + 1256802*CHq1[3, 3] + 
           920475*CHq3[1, 1] + 920475*CHq3[2, 2] + 481893*CHq3[3, 3] - 
           3553068*CHu[1, 1] - 3553068*CHu[2, 2])) + 
        9*MT2*MZ2*(25158*CHd[1, 1] + 25158*CHd[2, 2] + 25158*CHd[3, 3] - 
          24933*CHe[1, 1] - 21936*CHe[2, 2] - 21936*CHe[3, 3] - 
          25589*CHl1[1, 1] - 21936*CHl1[2, 2] - 21936*CHl1[3, 3] - 
          13637*CHl3[1, 1] - 9984*CHl3[2, 2] - 9984*CHl3[3, 3] - 
          25158*CHq1[1, 1] - 25158*CHq1[2, 2] + 31833*CHq1[3, 3] + 
          44802*CHq3[1, 1] + 44802*CHq3[2, 2] + 65469*CHq3[3, 3] - 
          50316*CHu[1, 1] - 50316*CHu[2, 2]) + 
        36*MT2^2*(10248*CHd[1, 1] + 10248*CHd[2, 2] + 10248*CHd[3, 3] - 
          10216*CHe[1, 1] - 8178*CHe[2, 2] - 8178*CHe[3, 3] - 
          9922*CHl1[1, 1] - 8178*CHl1[2, 2] - 8178*CHl1[3, 3] - 
          4774*CHl3[1, 1] - 3030*CHl3[2, 2] - 3030*CHl3[3, 3] - 
          10248*CHq1[1, 1] - 10248*CHq1[2, 2] - 702*CHq1[3, 3] + 
          13680*CHq3[1, 1] + 13680*CHq3[2, 2] + 12203*CHq3[3, 3] - 
          20496*CHu[1, 1] - 20496*CHu[2, 2])) + 64*MW2^6*MZ2^3*
       (MZ2^2*(431088*CHd[1, 1] + 431088*CHd[2, 2] + 431088*CHd[3, 3] - 
          50784990*CHe[1, 1] + 25175136*CHe[2, 2] + 25175136*CHe[3, 3] - 
          37123955*CHl1[1, 1] + 25175136*CHl1[2, 2] + 25175136*CHl1[3, 3] + 
          6781391*CHl3[1, 1] - 280320*CHl3[2, 2] - 280320*CHl3[3, 3] - 
          431088*CHq1[1, 1] - 431088*CHq1[2, 2] - 792327*CHq1[3, 3] - 
          108630*CHq3[1, 1] - 108630*CHq3[2, 2] - 291741*CHq3[3, 3] - 
          862176*CHu[1, 1] - 862176*CHu[2, 2]) + 
        72*MT2^2*(2214*CHd[1, 1] + 2214*CHd[2, 2] + 2214*CHd[3, 3] - 
          2242*CHe[1, 1] - 2295*CHe[2, 2] - 2295*CHe[3, 3] - 
          2342*CHl1[1, 1] - 2295*CHl1[2, 2] - 2295*CHl1[3, 3] - 
          1334*CHl3[1, 1] - 1287*CHl3[2, 2] - 1287*CHl3[3, 3] - 
          2214*CHq1[1, 1] - 2214*CHq1[2, 2] + 2565*CHq1[3, 3] + 
          4266*CHq3[1, 1] + 4266*CHq3[2, 2] + 4397*CHq3[3, 3] - 
          4428*CHu[1, 1] - 4428*CHu[2, 2]) + 18*MT2*MZ2*
         (1284*CHd[1, 1] + 1284*CHd[2, 2] + 1284*CHd[3, 3] - 1468*CHe[1, 1] - 
          3264*CHe[2, 2] - 3264*CHe[3, 3] - 2202*CHl1[1, 1] - 
          3264*CHl1[2, 2] - 3264*CHl1[3, 3] - 1926*CHl3[1, 1] - 
          2988*CHl3[2, 2] - 2988*CHl3[3, 3] - 1284*CHq1[1, 1] - 
          1284*CHq1[2, 2] + 12204*CHq1[3, 3] + 7668*CHq3[1, 1] + 
          7668*CHq3[2, 2] + 10875*CHq3[3, 3] - 2568*CHu[1, 1] - 
          2568*CHu[2, 2])) - 256*MW2^7*MZ2^2*
       (MZ2^2*(348723*CHd[1, 1] + 348723*CHd[2, 2] + 348723*CHd[3, 3] - 
          7377189*CHe[1, 1] + 3363480*CHe[2, 2] + 3363480*CHe[3, 3] - 
          7060789*CHl1[1, 1] + 3363480*CHl1[2, 2] + 3363480*CHl1[3, 3] + 
          385690*CHl3[1, 1] + 178176*CHl3[2, 2] + 178176*CHl3[3, 3] - 
          348723*CHq1[1, 1] - 348723*CHq1[2, 2] + 102231*CHq1[3, 3] + 
          324774*CHq3[1, 1] + 324774*CHq3[2, 2] + 99042*CHq3[3, 3] - 
          697446*CHu[1, 1] - 697446*CHu[2, 2]) - 18*MT2*MZ2*
         (858*CHd[1, 1] + 858*CHd[2, 2] + 858*CHd[3, 3] - 878*CHe[1, 1] - 
          471*CHe[2, 2] - 471*CHe[3, 3] - 858*CHl1[1, 1] - 471*CHl1[2, 2] - 
          471*CHl1[3, 3] - 318*CHl3[1, 1] + 69*CHl3[2, 2] + 69*CHl3[3, 3] - 
          858*CHq1[1, 1] - 858*CHq1[2, 2] - 513*CHq1[3, 3] + 954*CHq3[1, 1] + 
          954*CHq3[2, 2] + 2117*CHq3[3, 3] - 1716*CHu[1, 1] - 
          1716*CHu[2, 2]) + 72*MT2^2*(240*CHd[1, 1] + 240*CHd[2, 2] + 
          240*CHd[3, 3] - 240*CHe[1, 1] - 330*CHe[2, 2] - 330*CHe[3, 3] - 
          260*CHl1[1, 1] - 330*CHl1[2, 2] - 330*CHl1[3, 3] - 182*CHl3[1, 1] - 
          252*CHl3[2, 2] - 252*CHl3[3, 3] - 240*CHq1[1, 1] - 240*CHq1[2, 2] + 
          567*CHq1[3, 3] + 594*CHq3[1, 1] + 594*CHq3[2, 2] + 314*CHq3[3, 3] - 
          480*CHu[1, 1] - 480*CHu[2, 2])) - 81920*MW2^10*
       (-36*MT2*CHq3[3, 3] + MZ2*(213*CHd[1, 1] + 213*CHd[2, 2] + 
          213*CHd[3, 3] - 7027*CHe[1, 1] + 3153*CHe[2, 2] + 3153*CHe[3, 3] - 
          6367*CHl1[1, 1] + 3153*CHl1[2, 2] + 3153*CHl1[3, 3] + 
          603*CHl3[1, 1] - 117*CHl3[2, 2] - 117*CHl3[3, 3] - 213*CHq1[1, 1] - 
          213*CHq1[2, 2] + 159*CHq1[3, 3] + 189*CHq3[1, 1] + 189*CHq3[2, 2] + 
          81*CHq3[3, 3] - 426*CHu[1, 1] - 426*CHu[2, 2])) + 
      MZ2^9*(-90*MT2^2*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 1416*CHd[3, 3] - 
          1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
          1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
          206*CHl3[1, 1] - 1416*CHq1[1, 1] - 1416*CHq1[2, 2] + 
          837*CHq1[3, 3] + 1867*CHq3[3, 3] - 2832*CHu[1, 1] - 
          2832*CHu[2, 2]) - 45*MT2*MZ2*(1416*CHd[1, 1] + 1416*CHd[2, 2] + 
          1416*CHd[3, 3] - 1468*CHe[1, 1] - 1056*CHe[2, 2] - 1056*CHe[3, 3] - 
          1262*CHl1[1, 1] - 1056*CHl1[2, 2] - 1056*CHl1[3, 3] - 
          206*CHl3[1, 1] - 1416*CHq1[1, 1] - 1416*CHq1[2, 2] + 
          837*CHq1[3, 3] + 1867*CHq3[3, 3] - 2832*CHu[1, 1] - 
          2832*CHu[2, 2]) + 103*MZ2^2*(150*CHd[1, 1] + 150*CHd[2, 2] + 
          150*CHd[3, 3] + 7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
          2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] - 
          5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] + 
          75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2])) + 
      1024*MW2^8*MZ2*(MZ2^2*(44355*CHd[1, 1] + 44355*CHd[2, 2] + 
          44355*CHd[3, 3] - 21645*CHe[1, 1] - 60195*CHe[2, 2] - 
          60195*CHe[3, 3] - 362885*CHl1[1, 1] - 60195*CHl1[2, 2] - 
          60195*CHl1[3, 3] - 128881*CHl3[1, 1] + 11229*CHl3[2, 2] + 
          11229*CHl3[3, 3] - 44355*CHq1[1, 1] - 44355*CHq1[2, 2] + 
          55272*CHq1[3, 3] + 45477*CHq3[1, 1] + 45477*CHq3[2, 2] + 
          24924*CHq3[3, 3] - 88710*CHu[1, 1] - 88710*CHu[2, 2]) - 
        18*MT2*MZ2*(177*CHd[1, 1] + 177*CHd[2, 2] + 177*CHd[3, 3] - 
          183*CHe[1, 1] - 213*CHe[2, 2] - 213*CHe[3, 3] - 203*CHl1[1, 1] - 
          213*CHl1[2, 2] - 213*CHl1[3, 3] - 125*CHl3[1, 1] - 135*CHl3[2, 2] - 
          135*CHl3[3, 3] - 177*CHq1[1, 1] - 177*CHq1[2, 2] + 324*CHq1[3, 3] + 
          405*CHq3[1, 1] + 405*CHq3[2, 2] + 651*CHq3[3, 3] - 354*CHu[1, 1] - 
          354*CHu[2, 2]) + 36*MT2^2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
          21*CHd[3, 3] - 19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 
          19*CHl1[1, 1] - 39*CHl1[2, 2] - 39*CHl1[3, 3] - 19*CHl3[1, 1] - 
          39*CHl3[2, 2] - 39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
          81*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 139*CHq3[3, 3] - 
          42*CHu[1, 1] - 42*CHu[2, 2])) + 4096*MW2^9*(720*MT2^2*CHq3[3, 3] + 
        MZ2^2*(2628*CHd[1, 1] + 2628*CHd[2, 2] + 2628*CHd[3, 3] - 
          202652*CHe[1, 1] + 99108*CHe[2, 2] + 99108*CHe[3, 3] - 
          145452*CHl1[1, 1] + 99108*CHl1[2, 2] + 99108*CHl1[3, 3] + 
          31131*CHl3[1, 1] + 1011*CHl3[2, 2] + 1011*CHl3[3, 3] - 
          2628*CHq1[1, 1] - 2628*CHq1[2, 2] - 2052*CHq1[3, 3] + 
          7713*CHq3[1, 1] + 7713*CHq3[2, 2] + 2151*CHq3[3, 3] - 
          5256*CHu[1, 1] - 5256*CHu[2, 2]) + 9*MT2*MZ2*(21*CHd[1, 1] + 
          21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 39*CHe[2, 2] - 
          39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 39*CHl1[3, 3] - 
          19*CHl3[1, 1] - 39*CHl3[2, 2] - 39*CHl3[3, 3] - 21*CHq1[1, 1] - 
          21*CHq1[2, 2] + 81*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 
          19*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2])) + 
      1966080*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
        77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
        33*CHl1[2, 2] + 33*CHl1[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
        3*CHq1[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
      4*MW2^3*MZ2^6*(9*MT2*MZ2*(16812*CHd[1, 1] + 16812*CHd[2, 2] + 
          16812*CHd[3, 3] - 19642*CHe[1, 1] - 2664*CHe[2, 2] - 
          2664*CHe[3, 3] - 8580*CHl1[1, 1] - 2664*CHl1[2, 2] - 
          2664*CHl1[3, 3] + 7932*CHl3[1, 1] + 13848*CHl3[2, 2] + 
          13848*CHl3[3, 3] - 16812*CHq1[1, 1] - 16812*CHq1[2, 2] - 
          243513*CHq1[3, 3] - 58932*CHq3[1, 1] - 58932*CHq3[2, 2] - 
          235851*CHq3[3, 3] - 33624*CHu[1, 1] - 33624*CHu[2, 2]) + 
        36*MT2^2*(600*CHd[1, 1] + 600*CHd[2, 2] + 600*CHd[3, 3] - 
          1180*CHe[1, 1] + 2820*CHe[2, 2] + 2820*CHe[3, 3] + 
          1555*CHl1[1, 1] + 2820*CHl1[2, 2] + 2820*CHl1[3, 3] + 
          4171*CHl3[1, 1] + 5436*CHl3[2, 2] + 5436*CHl3[3, 3] - 
          600*CHq1[1, 1] - 600*CHq1[2, 2] - 96552*CHq1[3, 3] - 
          21492*CHq3[1, 1] - 21492*CHq3[2, 2] - 98023*CHq3[3, 3] - 
          1200*CHu[1, 1] - 1200*CHu[2, 2]) + 2*MZ2^2*(-2288919*CHd[1, 1] - 
          2288919*CHd[2, 2] - 2288919*CHd[3, 3] - 79355205*CHe[1, 1] + 
          35406786*CHe[2, 2] + 35406786*CHe[3, 3] - 28157528*CHl1[1, 1] + 
          35406786*CHl1[2, 2] + 35406786*CHl1[3, 3] + 29571608*CHl3[1, 1] - 
          6989712*CHl3[2, 2] - 6989712*CHl3[3, 3] + 2288919*CHq1[1, 1] + 
          2288919*CHq1[2, 2] + 1028256*CHq1[3, 3] + 1571796*CHq3[1, 1] + 
          1571796*CHq3[2, 2] + 378984*CHq3[3, 3] + 4577838*CHu[1, 1] + 
          4577838*CHu[2, 2])) + 8*MW2^4*MZ2^5*
       (18*MT2*MZ2*(38982*CHd[1, 1] + 38982*CHd[2, 2] + 38982*CHd[3, 3] - 
          38245*CHe[1, 1] - 24096*CHe[2, 2] - 24096*CHe[3, 3] - 
          33936*CHl1[1, 1] - 24096*CHl1[2, 2] - 24096*CHl1[3, 3] - 
          13968*CHl3[1, 1] - 4128*CHl3[2, 2] - 4128*CHl3[3, 3] - 
          38982*CHq1[1, 1] - 38982*CHq1[2, 2] - 34263*CHq1[3, 3] + 
          27342*CHq3[1, 1] + 27342*CHq3[2, 2] + 15322*CHq3[3, 3] - 
          77964*CHu[1, 1] - 77964*CHu[2, 2]) + 
        36*MT2^2*(22122*CHd[1, 1] + 22122*CHd[2, 2] + 22122*CHd[3, 3] - 
          21963*CHe[1, 1] - 13428*CHe[2, 2] - 13428*CHe[3, 3] - 
          19063*CHl1[1, 1] - 13428*CHl1[2, 2] - 13428*CHl1[3, 3] - 
          6943*CHl3[1, 1] - 1308*CHl3[2, 2] - 1308*CHl3[3, 3] - 
          22122*CHq1[1, 1] - 22122*CHq1[2, 2] - 48789*CHq1[3, 3] + 
          11646*CHq3[1, 1] + 11646*CHq3[2, 2] - 20819*CHq3[3, 3] - 
          44244*CHu[1, 1] - 44244*CHu[2, 2]) + 
        MZ2^2*(-7002027*CHd[1, 1] - 7002027*CHd[2, 2] - 7002027*CHd[3, 3] - 
          219951261*CHe[1, 1] + 106510230*CHe[2, 2] + 106510230*CHe[3, 3] - 
          100867522*CHl1[1, 1] + 106510230*CHl1[2, 2] + 
          106510230*CHl1[3, 3] + 60302074*CHl3[1, 1] - 15233802*CHl3[2, 2] - 
          15233802*CHl3[3, 3] + 7002027*CHq1[1, 1] + 7002027*CHq1[2, 2] + 
          521190*CHq1[3, 3] + 1544391*CHq3[1, 1] + 1544391*CHq3[2, 2] + 
          776094*CHq3[3, 3] + 14004054*CHu[1, 1] + 14004054*CHu[2, 2]))))/
    (2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (9*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*(4*MW2*(4*MW2 - MZ2)*(MW2 + MZ2)^2*
       (40960*MW2^7*CHq3[3, 3] + MW2*MZ2^6*(12396*CHd[1, 1] + 
          12396*CHd[2, 2] + 12396*CHd[3, 3] - 12522*CHe[1, 1] - 
          8256*CHe[2, 2] - 8256*CHe[3, 3] - 10904*CHl1[1, 1] - 
          8256*CHl1[2, 2] - 8256*CHl1[3, 3] - 5288*CHl3[1, 1] - 
          2640*CHl3[2, 2] - 2640*CHl3[3, 3] - 12396*CHq1[1, 1] - 
          12396*CHq1[2, 2] + 34197*CHq1[3, 3] + 10620*CHq3[1, 1] + 
          10620*CHq3[2, 2] + 36557*CHq3[3, 3] - 24792*CHu[1, 1] - 
          24792*CHu[2, 2]) - 8*MW2^3*MZ2^4*(4848*CHd[1, 1] + 4848*CHd[2, 2] + 
          4848*CHd[3, 3] - 4688*CHe[1, 1] - 2616*CHe[2, 2] - 2616*CHe[3, 3] - 
          4020*CHl1[1, 1] - 2616*CHl1[2, 2] - 2616*CHl1[3, 3] - 
          1452*CHl3[1, 1] - 48*CHl3[2, 2] - 48*CHl3[3, 3] - 4848*CHq1[1, 1] - 
          4848*CHq1[2, 2] - 6243*CHq1[3, 3] + 1872*CHq3[1, 1] + 
          1872*CHq3[2, 2] - 7923*CHq3[3, 3] - 9696*CHu[1, 1] - 
          9696*CHu[2, 2]) + 32*MW2^4*MZ2^3*(2136*CHd[1, 1] + 2136*CHd[2, 2] + 
          2136*CHd[3, 3] - 2136*CHe[1, 1] - 1722*CHe[2, 2] - 1722*CHe[3, 3] - 
          2096*CHl1[1, 1] - 1722*CHl1[2, 2] - 1722*CHl1[3, 3] - 
          1016*CHl3[1, 1] - 642*CHl3[2, 2] - 642*CHl3[3, 3] - 
          2136*CHq1[1, 1] - 2136*CHq1[2, 2] + 1095*CHq1[3, 3] + 
          3168*CHq3[1, 1] + 3168*CHq3[2, 2] + 3033*CHq3[3, 3] - 
          4272*CHu[1, 1] - 4272*CHu[2, 2]) - 4*MW2^2*MZ2^5*
         (966*CHd[1, 1] + 966*CHd[2, 2] + 966*CHd[3, 3] - 645*CHe[1, 1] - 
          1308*CHe[2, 2] - 1308*CHe[3, 3] - 1381*CHl1[1, 1] - 
          1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 1477*CHl3[1, 1] - 
          1404*CHl3[2, 2] - 1404*CHl3[3, 3] - 966*CHq1[1, 1] - 
          966*CHq1[2, 2] + 18060*CHq1[3, 3] + 6642*CHq3[1, 1] + 
          6642*CHq3[2, 2] + 25562*CHq3[3, 3] - 1932*CHu[1, 1] - 
          1932*CHu[2, 2]) - 5*MZ2^7*(708*CHd[1, 1] + 708*CHd[2, 2] + 
          708*CHd[3, 3] - 734*CHe[1, 1] - 528*CHe[2, 2] - 528*CHe[3, 3] - 
          631*CHl1[1, 1] - 528*CHl1[2, 2] - 528*CHl1[3, 3] - 103*CHl3[1, 1] - 
          708*CHq1[1, 1] - 708*CHq1[2, 2] + 1191*CHq1[3, 3] + 
          161*CHq3[3, 3] - 1416*CHu[1, 1] - 1416*CHu[2, 2]) - 
        256*MW2^5*MZ2^2*(177*CHd[1, 1] + 177*CHd[2, 2] + 177*CHd[3, 3] - 
          183*CHe[1, 1] - 213*CHe[2, 2] - 213*CHe[3, 3] - 203*CHl1[1, 1] - 
          213*CHl1[2, 2] - 213*CHl1[3, 3] - 125*CHl3[1, 1] - 135*CHl3[2, 2] - 
          135*CHl3[3, 3] - 177*CHq1[1, 1] - 177*CHq1[2, 2] + 264*CHq1[3, 3] + 
          405*CHq3[1, 1] + 405*CHq3[2, 2] + 511*CHq3[3, 3] - 354*CHu[1, 1] - 
          354*CHu[2, 2]) + 512*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
          21*CHd[3, 3] - 19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 
          19*CHl1[1, 1] - 39*CHl1[2, 2] - 39*CHl1[3, 3] - 19*CHl3[1, 1] - 
          39*CHl3[2, 2] - 39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
          51*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] + 11*CHq3[3, 3] - 
          42*CHu[1, 1] - 42*CHu[2, 2])) - 2*MT2^2*MZ2*
       (-5*MZ2^8*(708*CHd[1, 1] + 708*CHd[2, 2] + 708*CHd[3, 3] - 
          734*CHe[1, 1] - 528*CHe[2, 2] - 528*CHe[3, 3] - 631*CHl1[1, 1] - 
          528*CHl1[2, 2] - 528*CHl1[3, 3] - 103*CHl3[1, 1] - 708*CHq1[1, 1] - 
          708*CHq1[2, 2] + 1191*CHq1[3, 3] + 161*CHq3[3, 3] - 
          1416*CHu[1, 1] - 1416*CHu[2, 2]) - 8*MW2^3*MZ2^5*
         (18*CHd[1, 1] + 18*CHd[2, 2] + 18*CHd[3, 3] - 1463*CHe[1, 1] + 
          3924*CHe[2, 2] + 3924*CHe[3, 3] + 2885*CHl1[1, 1] + 
          3924*CHl1[2, 2] + 3924*CHl1[3, 3] + 5933*CHl3[1, 1] + 
          6972*CHl3[2, 2] + 6972*CHl3[3, 3] - 18*CHq1[1, 1] - 18*CHq1[2, 2] - 
          101184*CHq1[3, 3] - 31338*CHq3[1, 1] - 31338*CHq3[2, 2] - 
          131092*CHq3[3, 3] - 36*CHu[1, 1] - 36*CHu[2, 2] - 3306*CHu[3, 3]) - 
        5120*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] - 19*CHl3[1, 1] - 39*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 99*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 45*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2] - 30*CHu[3, 3]) + 40960*MW2^8*(3*CHq1[3, 3] - 
          13*CHq3[3, 3] - 3*CHu[3, 3]) + 256*MW2^6*MZ2^2*
         (1812*CHd[1, 1] + 1812*CHd[2, 2] + 1812*CHd[3, 3] - 1868*CHe[1, 1] - 
          2208*CHe[2, 2] - 2208*CHe[3, 3] - 2068*CHl1[1, 1] - 
          2208*CHl1[2, 2] - 2208*CHl1[3, 3] - 1288*CHl3[1, 1] - 
          1428*CHl3[2, 2] - 1428*CHl3[3, 3] - 1812*CHq1[1, 1] - 
          1812*CHq1[2, 2] + 2721*CHq1[3, 3] + 4176*CHq3[1, 1] + 
          4176*CHq3[2, 2] + 5153*CHq3[3, 3] - 3624*CHu[1, 1] - 
          3624*CHu[2, 2] + 381*CHu[3, 3]) - 128*MW2^5*MZ2^3*
         (5694*CHd[1, 1] + 5694*CHd[2, 2] + 5694*CHd[3, 3] - 5706*CHe[1, 1] - 
          4731*CHe[2, 2] - 4731*CHe[3, 3] - 5646*CHl1[1, 1] - 
          4731*CHl1[2, 2] - 4731*CHl1[3, 3] - 2790*CHl3[1, 1] - 
          1875*CHl3[2, 2] - 1875*CHl3[3, 3] - 5694*CHq1[1, 1] - 
          5694*CHq1[2, 2] + 309*CHq1[3, 3] + 8730*CHq3[1, 1] + 
          8730*CHq3[2, 2] + 11561*CHq3[3, 3] - 11388*CHu[1, 1] - 
          11388*CHu[2, 2] + 2205*CHu[3, 3]) + MW2*MZ2^7*(47796*CHd[1, 1] + 
          47796*CHd[2, 2] + 47796*CHd[3, 3] - 49222*CHe[1, 1] - 
          34656*CHe[2, 2] - 34656*CHe[3, 3] - 42454*CHl1[1, 1] - 
          34656*CHl1[2, 2] - 34656*CHl1[3, 3] - 10438*CHl3[1, 1] - 
          2640*CHl3[2, 2] - 2640*CHl3[3, 3] - 47796*CHq1[1, 1] - 
          47796*CHq1[2, 2] + 62847*CHq1[3, 3] + 10620*CHq3[1, 1] + 
          10620*CHq3[2, 2] + 75507*CHq3[3, 3] - 95592*CHu[1, 1] - 
          95592*CHu[2, 2] + 7725*CHu[3, 3]) + 16*MW2^4*MZ2^4*
         (28512*CHd[1, 1] + 28512*CHd[2, 2] + 28512*CHd[3, 3] - 
          27712*CHe[1, 1] - 16524*CHe[2, 2] - 16524*CHe[3, 3] - 
          24292*CHl1[1, 1] - 16524*CHl1[2, 2] - 16524*CHl1[3, 3] - 
          9292*CHl3[1, 1] - 1524*CHl3[2, 2] - 1524*CHl3[3, 3] - 
          28512*CHq1[1, 1] - 28512*CHq1[2, 2] - 49959*CHq1[3, 3] + 
          15696*CHq3[1, 1] + 15696*CHq3[2, 2] - 12615*CHq3[3, 3] - 
          57024*CHu[1, 1] - 57024*CHu[2, 2] + 9207*CHu[3, 3]) - 
        2*MW2^2*MZ2^6*(63912*CHd[1, 1] + 63912*CHd[2, 2] + 63912*CHd[3, 3] - 
          63900*CHe[1, 1] - 43896*CHe[2, 2] - 43896*CHe[3, 3] - 
          57282*CHl1[1, 1] - 43896*CHl1[2, 2] - 43896*CHl1[3, 3] - 
          29394*CHl3[1, 1] - 16008*CHl3[2, 2] - 16008*CHl3[3, 3] - 
          63912*CHq1[1, 1] - 63912*CHq1[2, 2] + 167835*CHq1[3, 3] + 
          66384*CHq3[1, 1] + 66384*CHq3[2, 2] + 273179*CHq3[3, 3] - 
          127824*CHu[1, 1] - 127824*CHu[2, 2] + 21405*CHu[3, 3])) + 
      MT2^3*(327680*MW2^8*CHq3[3, 3] - 2048*MW2^6*MZ2^2*
         (219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] - 221*CHe[1, 1] - 
          291*CHe[2, 2] - 291*CHe[3, 3] - 241*CHl1[1, 1] - 291*CHl1[2, 2] - 
          291*CHl1[3, 3] - 163*CHl3[1, 1] - 213*CHl3[2, 2] - 213*CHl3[3, 3] - 
          219*CHq1[1, 1] - 219*CHq1[2, 2] + 486*CHq1[3, 3] + 531*CHq3[1, 1] + 
          531*CHq3[2, 2] + 413*CHq3[3, 3] - 438*CHu[1, 1] - 438*CHu[2, 2] - 
          75*CHu[3, 3]) + 4096*MW2^7*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 
          21*CHd[3, 3] - 19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 
          19*CHl1[1, 1] - 39*CHl1[2, 2] - 39*CHl1[3, 3] - 19*CHl3[1, 1] - 
          39*CHl3[2, 2] - 39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 
          81*CHq1[3, 3] + 63*CHq3[1, 1] + 63*CHq3[2, 2] - 99*CHq3[3, 3] - 
          42*CHu[1, 1] - 42*CHu[2, 2] - 30*CHu[3, 3]) + 
        256*MW2^5*MZ2^3*(3552*CHd[1, 1] + 3552*CHd[2, 2] + 3552*CHd[3, 3] - 
          3600*CHe[1, 1] - 3426*CHe[2, 2] - 3426*CHe[3, 3] - 
          3720*CHl1[1, 1] - 3426*CHl1[2, 2] - 3426*CHl1[3, 3] - 
          2016*CHl3[1, 1] - 1722*CHl3[2, 2] - 1722*CHl3[3, 3] - 
          3552*CHq1[1, 1] - 3552*CHq1[2, 2] + 3186*CHq1[3, 3] + 
          6408*CHq3[1, 1] + 6408*CHq3[2, 2] + 7142*CHq3[3, 3] - 
          7104*CHu[1, 1] - 7104*CHu[2, 2] + 381*CHu[3, 3]) + 
        5*MZ2^8*(5664*CHd[1, 1] + 5664*CHd[2, 2] + 5664*CHd[3, 3] - 
          5872*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
          5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
          824*CHl3[1, 1] - 5664*CHq1[1, 1] - 5664*CHq1[2, 2] + 
          3348*CHq1[3, 3] + 7468*CHq3[3, 3] - 11328*CHu[1, 1] - 
          11328*CHu[2, 2] + 1545*CHu[3, 3]) + 16*MW2^2*MZ2^6*
         (8130*CHd[1, 1] + 8130*CHd[2, 2] + 8130*CHd[3, 3] - 7551*CHe[1, 1] - 
          6744*CHe[2, 2] - 6744*CHe[3, 3] - 8214*CHl1[1, 1] - 
          6744*CHl1[2, 2] - 6744*CHl1[3, 3] - 5598*CHl3[1, 1] - 
          4128*CHl3[2, 2] - 4128*CHl3[3, 3] - 8130*CHq1[1, 1] - 
          8130*CHq1[2, 2] + 55539*CHq1[3, 3] + 18594*CHq3[1, 1] + 
          18594*CHq3[2, 2] + 67082*CHq3[3, 3] - 16260*CHu[1, 1] - 
          16260*CHu[2, 2] + 1653*CHu[3, 3]) - 128*MW2^4*MZ2^4*
         (6696*CHd[1, 1] + 6696*CHd[2, 2] + 6696*CHd[3, 3] - 6616*CHe[1, 1] - 
          4752*CHe[2, 2] - 4752*CHe[3, 3] - 6202*CHl1[1, 1] - 
          4752*CHl1[2, 2] - 4752*CHl1[3, 3] - 2758*CHl3[1, 1] - 
          1308*CHl3[2, 2] - 1308*CHl3[3, 3] - 6696*CHq1[1, 1] - 
          6696*CHq1[2, 2] - 3888*CHq1[3, 3] + 7272*CHq3[1, 1] + 
          7272*CHq3[2, 2] + 5061*CHq3[3, 3] - 13392*CHu[1, 1] - 
          13392*CHu[2, 2] + 2205*CHu[3, 3]) + 16*MW2^3*MZ2^5*
         (17460*CHd[1, 1] + 17460*CHd[2, 2] + 17460*CHd[3, 3] - 
          17462*CHe[1, 1] - 7848*CHe[2, 2] - 7848*CHe[3, 3] - 
          13318*CHl1[1, 1] - 7848*CHl1[2, 2] - 7848*CHl1[3, 3] - 
          2854*CHl3[1, 1] + 2616*CHl3[2, 2] + 2616*CHl3[3, 3] - 
          17460*CHq1[1, 1] - 17460*CHq1[2, 2] - 82026*CHq1[3, 3] - 
          5796*CHq3[1, 1] - 5796*CHq3[2, 2] - 61882*CHq3[3, 3] - 
          34920*CHu[1, 1] - 34920*CHu[2, 2] + 9207*CHu[3, 3]) - 
        2*MW2*MZ2^7*(63744*CHd[1, 1] + 63744*CHd[2, 2] + 63744*CHd[3, 3] - 
          64768*CHe[1, 1] - 43584*CHe[2, 2] - 43584*CHe[3, 3] - 
          56236*CHl1[1, 1] - 43584*CHl1[2, 2] - 43584*CHl1[3, 3] - 
          23212*CHl3[1, 1] - 10560*CHl3[2, 2] - 10560*CHl3[3, 3] - 
          63744*CHq1[1, 1] - 63744*CHq1[2, 2] + 121338*CHq1[3, 3] + 
          42480*CHq3[1, 1] + 42480*CHq3[2, 2] + 188718*CHq3[3, 3] - 
          127488*CHu[1, 1] - 127488*CHu[2, 2] + 21405*CHu[3, 3])) - 
      MT2*MW2*(983040*MW2^9*CHq3[3, 3] - 16*MW2^4*MZ2^5*(10404*CHd[1, 1] + 
          10404*CHd[2, 2] + 10404*CHd[3, 3] - 7198*CHe[1, 1] - 
          1224*CHe[2, 2] - 1224*CHe[3, 3] - 6910*CHl1[1, 1] - 
          1224*CHl1[2, 2] - 1224*CHl1[3, 3] - 4222*CHl3[1, 1] + 
          1464*CHl3[2, 2] + 1464*CHl3[3, 3] - 10404*CHq1[1, 1] - 
          10404*CHq1[2, 2] + 67266*CHq1[3, 3] + 4140*CHq3[1, 1] + 
          4140*CHq3[2, 2] + 15090*CHq3[3, 3] - 20808*CHu[1, 1] - 
          20808*CHu[2, 2] - 26073*CHu[3, 3]) + 2*MW2^2*MZ2^7*
         (41232*CHd[1, 1] + 41232*CHd[2, 2] + 41232*CHd[3, 3] - 
          45816*CHe[1, 1] - 13440*CHe[2, 2] - 13440*CHe[3, 3] - 
          27276*CHl1[1, 1] - 13440*CHl1[2, 2] - 13440*CHl1[3, 3] - 
          12492*CHl3[1, 1] + 1344*CHl3[2, 2] + 1344*CHl3[3, 3] - 
          41232*CHq1[1, 1] - 41232*CHq1[2, 2] - 163242*CHq1[3, 3] - 
          21312*CHq3[1, 1] - 21312*CHq3[2, 2] - 49798*CHq3[3, 3] - 
          82464*CHu[1, 1] - 82464*CHu[2, 2] - 5043*CHu[3, 3]) + 
        256*MW2^6*MZ2^3*(3912*CHd[1, 1] + 3912*CHd[2, 2] + 3912*CHd[3, 3] - 
          3784*CHe[1, 1] - 2382*CHe[2, 2] - 2382*CHe[3, 3] - 
          3344*CHl1[1, 1] - 2382*CHl1[2, 2] - 2382*CHl1[3, 3] - 
          1352*CHl3[1, 1] - 390*CHl3[2, 2] - 390*CHl3[3, 3] - 
          3912*CHq1[1, 1] - 3912*CHq1[2, 2] + 1818*CHq1[3, 3] + 
          4032*CHq3[1, 1] + 4032*CHq3[2, 2] - 842*CHq3[3, 3] - 
          7824*CHu[1, 1] - 7824*CHu[2, 2] - 1581*CHu[3, 3]) - 
        128*MW2^5*MZ2^4*(1560*CHd[1, 1] + 1560*CHd[2, 2] + 1560*CHd[3, 3] - 
          1416*CHe[1, 1] - 444*CHe[2, 2] - 444*CHe[3, 3] - 894*CHl1[1, 1] - 
          444*CHl1[2, 2] - 444*CHl1[3, 3] - 114*CHl3[1, 1] + 336*CHl3[2, 2] + 
          336*CHl3[3, 3] - 1560*CHq1[1, 1] - 1560*CHq1[2, 2] - 
          6648*CHq1[3, 3] - 3384*CHq3[1, 1] - 3384*CHq3[2, 2] - 
          18713*CHq3[3, 3] - 3120*CHu[1, 1] - 3120*CHu[2, 2] - 
          681*CHu[3, 3]) - 2048*MW2^7*MZ2^2*(447*CHd[1, 1] + 447*CHd[2, 2] + 
          447*CHd[3, 3] - 473*CHe[1, 1] - 483*CHe[2, 2] - 483*CHe[3, 3] - 
          533*CHl1[1, 1] - 483*CHl1[2, 2] - 483*CHl1[3, 3] - 299*CHl3[1, 1] - 
          249*CHl3[2, 2] - 249*CHl3[3, 3] - 447*CHq1[1, 1] - 447*CHq1[2, 2] + 
          588*CHq1[3, 3] + 963*CHq3[1, 1] + 963*CHq3[2, 2] + 
          1329*CHq3[3, 3] - 894*CHu[1, 1] - 894*CHu[2, 2] - 45*CHu[3, 3]) + 
        4096*MW2^8*MZ2*(63*CHd[1, 1] + 63*CHd[2, 2] + 63*CHd[3, 3] - 
          57*CHe[1, 1] - 117*CHe[2, 2] - 117*CHe[3, 3] - 57*CHl1[1, 1] - 
          117*CHl1[2, 2] - 117*CHl1[3, 3] - 57*CHl3[1, 1] - 117*CHl3[2, 2] - 
          117*CHl3[3, 3] - 63*CHq1[1, 1] - 63*CHq1[2, 2] + 123*CHq1[3, 3] + 
          189*CHq3[1, 1] + 189*CHq3[2, 2] + 223*CHq3[3, 3] - 126*CHu[1, 1] - 
          126*CHu[2, 2] + 30*CHu[3, 3]) - 10*MZ2^9*(2832*CHd[1, 1] + 
          2832*CHd[2, 2] + 2832*CHd[3, 3] - 2936*CHe[1, 1] - 2112*CHe[2, 2] - 
          2112*CHe[3, 3] - 2524*CHl1[1, 1] - 2112*CHl1[2, 2] - 
          2112*CHl1[3, 3] - 412*CHl3[1, 1] - 2832*CHq1[1, 1] - 
          2832*CHq1[2, 2] - 1416*CHq1[3, 3] + 6824*CHq3[3, 3] - 
          5664*CHu[1, 1] - 5664*CHu[2, 2] + 1545*CHu[3, 3]) - 
        16*MW2^3*MZ2^6*(4662*CHd[1, 1] + 4662*CHd[2, 2] + 4662*CHd[3, 3] - 
          2549*CHe[1, 1] - 3312*CHe[2, 2] - 3312*CHe[3, 3] - 
          5248*CHl1[1, 1] - 3312*CHl1[2, 2] - 3312*CHl1[3, 3] - 
          3784*CHl3[1, 1] - 1848*CHl3[2, 2] - 1848*CHl3[3, 3] - 
          4662*CHq1[1, 1] - 4662*CHq1[2, 2] - 43575*CHq1[3, 3] + 
          18126*CHq3[1, 1] + 18126*CHq3[2, 2] + 55268*CHq3[3, 3] - 
          9324*CHu[1, 1] - 9324*CHu[2, 2] + 20067*CHu[3, 3]) + 
        MW2*MZ2^8*(42528*CHd[1, 1] + 42528*CHd[2, 2] + 42528*CHd[3, 3] - 
          41456*CHe[1, 1] - 23808*CHe[2, 2] - 23808*CHe[3, 3] - 
          36752*CHl1[1, 1] - 23808*CHl1[2, 2] - 23808*CHl1[3, 3] - 
          34064*CHl3[1, 1] - 21120*CHl3[2, 2] - 21120*CHl3[3, 3] - 
          42528*CHq1[1, 1] - 42528*CHq1[2, 2] + 52116*CHq1[3, 3] + 
          84960*CHq3[1, 1] + 84960*CHq3[2, 2] + 405756*CHq3[3, 3] - 
          85056*CHu[1, 1] - 85056*CHu[2, 2] + 77895*CHu[3, 3]))))/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi) - 
   (B0i[bb0, 0, 0, MT2]*(-32*MW2^4*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 
        103*MZ2^2)*SW2^2*(-2*MW2*MZ2^4*(495*CHd[1, 1] + 495*CHd[2, 2] + 
          495*CHd[3, 3] + 16565*CHe[1, 1] - 7758*CHe[2, 2] - 7758*CHe[3, 3] + 
          6927*CHl1[1, 1] - 7758*CHl1[2, 2] - 7758*CHl1[3, 3] + 
          13215*CHl3[1, 1] - 1470*CHl3[2, 2] - 1470*CHl3[3, 3] - 
          495*CHq1[1, 1] - 495*CHq1[2, 2] - 135*CHq1[3, 3] + 225*CHq3[1, 1] + 
          225*CHq3[2, 2] - 135*CHq3[3, 3] - 990*CHu[1, 1] - 990*CHu[2, 2]) + 
        8*MW2^2*MZ2^3*(219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] + 
          9169*CHe[1, 1] - 4476*CHe[2, 2] - 4476*CHe[3, 3] + 
          4756*CHl1[1, 1] - 4476*CHl1[2, 2] - 4476*CHl1[3, 3] + 
          7660*CHl3[1, 1] - 1572*CHl3[2, 2] - 1572*CHl3[3, 3] - 
          219*CHq1[1, 1] - 219*CHq1[2, 2] + 48*CHq1[3, 3] + 315*CHq3[1, 1] + 
          315*CHq3[2, 2] + 48*CHq3[3, 3] - 438*CHu[1, 1] - 438*CHu[2, 2]) + 
        MZ2^5*(150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 
          7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
          2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
          5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
          75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) - 
        16*MW2^3*MZ2^2*(33*CHd[1, 1] + 33*CHd[2, 2] + 33*CHd[3, 3] + 
          5657*CHe[1, 1] - 2796*CHe[2, 2] - 2796*CHe[3, 3] + 
          3637*CHl1[1, 1] - 2796*CHl1[2, 2] - 2796*CHl1[3, 3] + 
          4981*CHl3[1, 1] - 1452*CHl3[2, 2] - 1452*CHl3[3, 3] - 
          33*CHq1[1, 1] - 33*CHq1[2, 2] + 69*CHq1[3, 3] + 171*CHq3[1, 1] + 
          171*CHq3[2, 2] + 69*CHq3[3, 3] - 66*CHu[1, 1] - 66*CHu[2, 2]) - 
        128*MW2^4*MZ2*(9*CHd[1, 1] + 9*CHd[2, 2] + 9*CHd[3, 3] - 
          491*CHe[1, 1] + 234*CHe[2, 2] + 234*CHe[3, 3] - 381*CHl1[1, 1] + 
          234*CHl1[2, 2] + 234*CHl1[3, 3] - 447*CHl3[1, 1] + 168*CHl3[2, 2] + 
          168*CHl3[3, 3] - 9*CHq1[1, 1] - 9*CHq1[2, 2] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] - 18*CHu[1, 1] - 18*CHu[2, 2]) + 
        256*MW2^5*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
      9*MT2^4*(163840*MW2^10*CHq3[3, 3] + 103*MZ2^10*(150*CHd[1, 1] + 
          150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 2940*CHe[2, 2] - 
          2940*CHe[3, 3] + 2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 
          2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 150*CHq1[1, 1] - 
          150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 300*CHu[1, 1] - 
          300*CHu[2, 2]) + MW2^2*MZ2^8*(481566*CHd[1, 1] + 481566*CHd[2, 2] + 
          481566*CHd[3, 3] + 19140642*CHe[1, 1] - 9804684*CHe[2, 2] - 
          9804684*CHe[3, 3] + 11175416*CHl1[1, 1] - 9804684*CHl1[2, 2] - 
          9804684*CHl1[3, 3] + 16778936*CHl3[1, 1] - 4201164*CHl3[2, 2] - 
          4201164*CHl3[3, 3] - 481566*CHq1[1, 1] - 481566*CHq1[2, 2] + 
          111927*CHq1[3, 3] + 806490*CHq3[1, 1] + 806490*CHq3[2, 2] - 
          6263343*CHq3[3, 3] - 963132*CHu[1, 1] - 963132*CHu[2, 2] - 
          50535*CHu[3, 3]) - 2*MW2^3*MZ2^7*(120492*CHd[1, 1] + 
          120492*CHd[2, 2] + 120492*CHd[3, 3] + 20847822*CHe[1, 1] - 
          10694448*CHe[2, 2] - 10694448*CHe[3, 3] + 14706230*CHl1[1, 1] - 
          10694448*CHl1[2, 2] - 10694448*CHl1[3, 3] + 18968006*CHl3[1, 1] - 
          6432672*CHl3[2, 2] - 6432672*CHl3[3, 3] - 120492*CHq1[1, 1] - 
          120492*CHq1[2, 2] + 366519*CHq1[3, 3] + 922788*CHq3[1, 1] + 
          922788*CHq3[2, 2] - 8934253*CHq3[3, 3] - 240984*CHu[1, 1] - 
          240984*CHu[2, 2] - 34629*CHu[3, 3]) + 16*MW2^5*MZ2^5*
         (130698*CHd[1, 1] + 130698*CHd[2, 2] + 130698*CHd[3, 3] - 
          3741099*CHe[1, 1] + 1745100*CHe[2, 2] + 1745100*CHe[3, 3] - 
          3388495*CHl1[1, 1] + 1745100*CHl1[2, 2] + 1745100*CHl1[3, 3] - 
          3570535*CHl3[1, 1] + 1563060*CHl3[2, 2] + 1563060*CHl3[3, 3] - 
          130698*CHq1[1, 1] - 130698*CHq1[2, 2] - 1413*CHq1[3, 3] + 
          181566*CHq3[1, 1] + 181566*CHq3[2, 2] + 1970265*CHq3[3, 3] - 
          261396*CHu[1, 1] - 261396*CHu[2, 2] - 26847*CHu[3, 3]) - 
        8*MW2^4*MZ2^6*(130830*CHd[1, 1] + 130830*CHd[2, 2] + 
          130830*CHd[3, 3] - 7563948*CHe[1, 1] + 3752868*CHe[2, 2] + 
          3752868*CHe[3, 3] - 6162557*CHl1[1, 1] + 3752868*CHl1[2, 2] + 
          3752868*CHl1[3, 3] - 7068485*CHl3[1, 1] + 2846940*CHl3[2, 2] + 
          2846940*CHl3[3, 3] - 130830*CHq1[1, 1] - 130830*CHq1[2, 2] - 
          115956*CHq1[3, 3] - 70866*CHq3[1, 1] - 70866*CHq3[2, 2] + 
          3812285*CHq3[3, 3] - 261660*CHu[1, 1] - 261660*CHu[2, 2] - 
          15108*CHu[3, 3]) - 64*MW2^6*MZ2^4*(28236*CHd[1, 1] + 
          28236*CHd[2, 2] + 28236*CHd[3, 3] - 615684*CHe[1, 1] + 
          267126*CHe[2, 2] + 267126*CHe[3, 3] - 599150*CHl1[1, 1] + 
          267126*CHl1[2, 2] + 267126*CHl1[3, 3] - 601730*CHl3[1, 1] + 
          264546*CHl3[2, 2] + 264546*CHl3[3, 3] - 28236*CHq1[1, 1] - 
          28236*CHq1[2, 2] + 11538*CHq1[3, 3] + 63180*CHq3[1, 1] + 
          63180*CHq3[2, 2] + 281731*CHq3[3, 3] - 56472*CHu[1, 1] - 
          56472*CHu[2, 2] - 5934*CHu[3, 3]) + 2048*MW2^9*MZ2*
         (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 
          39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 
          39*CHl1[3, 3] - 19*CHl3[1, 1] - 39*CHl3[2, 2] - 39*CHl3[3, 3] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 63*CHq3[1, 1] + 
          63*CHq3[2, 2] - 59*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2] + 
          60*CHu[3, 3]) + 256*MW2^7*MZ2^3*(3738*CHd[1, 1] + 3738*CHd[2, 2] + 
          3738*CHd[3, 3] - 62958*CHe[1, 1] + 25269*CHe[2, 2] + 
          25269*CHe[3, 3] - 62978*CHl1[1, 1] + 25269*CHl1[2, 2] + 
          25269*CHl1[3, 3] - 62282*CHl3[1, 1] + 25965*CHl3[2, 2] + 
          25965*CHl3[3, 3] - 3738*CHq1[1, 1] - 3738*CHq1[2, 2] + 
          3021*CHq1[3, 3] + 9342*CHq3[1, 1] + 9342*CHq3[2, 2] + 
          16025*CHq3[3, 3] - 7476*CHu[1, 1] - 7476*CHu[2, 2] + 
          219*CHu[3, 3]) - 1024*MW2^8*MZ2^2*(318*CHd[1, 1] + 318*CHd[2, 2] + 
          318*CHd[3, 3] - 3282*CHe[1, 1] + 1068*CHe[2, 2] + 1068*CHe[3, 3] - 
          3302*CHl1[1, 1] + 1068*CHl1[2, 2] + 1068*CHl1[3, 3] - 
          3224*CHl3[1, 1] + 1146*CHl3[2, 2] + 1146*CHl3[3, 3] - 
          318*CHq1[1, 1] - 318*CHq1[2, 2] + 525*CHq1[3, 3] + 828*CHq3[1, 1] + 
          828*CHq3[2, 2] - 168*CHq3[3, 3] - 636*CHu[1, 1] - 636*CHu[2, 2] + 
          270*CHu[3, 3]) + MW2*MZ2^9*(-167760*CHd[1, 1] - 167760*CHd[2, 2] - 
          167760*CHd[3, 3] - 5444244*CHe[1, 1] + 2620656*CHe[2, 2] + 
          2620656*CHe[3, 3] - 2451476*CHl1[1, 1] + 2620656*CHl1[2, 2] + 
          2620656*CHl1[3, 3] - 4466492*CHl3[1, 1] + 605640*CHl3[2, 2] + 
          605640*CHl3[3, 3] + 167760*CHq1[1, 1] + 167760*CHq1[2, 2] + 
          45255*CHq1[3, 3] - 92700*CHq3[1, 1] - 92700*CHq3[2, 2] + 
          1074637*CHq3[3, 3] + 335520*CHu[1, 1] + 335520*CHu[2, 2] + 
          7725*CHu[3, 3])) + MT2^2*MW2^2*
       (MZ2^10*(9690*CHd[1, 1] + 9690*CHd[2, 2] + 9690*CHd[3, 3] + 
          9777386*CHe[1, 1] - 3794100*CHe[2, 2] - 3794100*CHe[3, 3] + 
          2991643*CHl1[1, 1] - 3794100*CHl1[2, 2] - 3794100*CHl1[3, 3] + 
          6785743*CHl3[1, 1] - 9690*CHq1[1, 1] - 9690*CHq1[2, 2] - 
          421995*CHq1[3, 3] + 273255*CHq3[3, 3] - 19380*CHu[1, 1] - 
          19380*CHu[2, 2]) + 163840*MW2^10*(96*CHd[1, 1] + 96*CHd[2, 2] + 
          96*CHd[3, 3] - 2464*CHe[1, 1] + 1056*CHe[2, 2] + 1056*CHe[3, 3] - 
          2464*CHl1[1, 1] + 1056*CHl1[2, 2] + 1056*CHl1[3, 3] - 
          2464*CHl3[1, 1] + 1056*CHl3[2, 2] + 1056*CHl3[3, 3] - 
          96*CHq1[1, 1] - 96*CHq1[2, 2] + 96*CHq1[3, 3] + 288*CHq3[1, 1] + 
          288*CHq3[2, 2] + 69*CHq3[3, 3] - 192*CHu[1, 1] - 192*CHu[2, 2]) + 
        6*MW2^3*MZ2^7*(18024284*CHd[1, 1] + 18024284*CHd[2, 2] + 
          18024284*CHd[3, 3] + 435105638*CHe[1, 1] - 180938336*CHe[2, 2] - 
          180938336*CHe[3, 3] + 79788378*CHl1[1, 1] - 180938336*CHl1[2, 2] - 
          180938336*CHl1[3, 3] + 298773066*CHl3[1, 1] + 38046352*CHl3[2, 2] + 
          38046352*CHl3[3, 3] - 18024284*CHq1[1, 1] - 18024284*CHq1[2, 2] - 
          1372133*CHq1[3, 3] - 4765980*CHq3[1, 1] - 4765980*CHq3[2, 2] + 
          116946483*CHq3[3, 3] - 36048568*CHu[1, 1] - 36048568*CHu[2, 2] - 
          99794641*CHu[3, 3]) - 3*MW2^2*MZ2^8*(3635702*CHd[1, 1] + 
          3635702*CHd[2, 2] + 3635702*CHd[3, 3] + 174999606*CHe[1, 1] - 
          55467596*CHe[2, 2] - 55467596*CHe[3, 3] - 1227892*CHl1[1, 1] - 
          55467596*CHl1[2, 2] - 55467596*CHl1[3, 3] + 95632428*CHl3[1, 1] + 
          41392724*CHl3[2, 2] + 41392724*CHl3[3, 3] - 3635702*CHq1[1, 1] - 
          3635702*CHq1[2, 2] + 11163479*CHq1[3, 3] - 8835486*CHq3[1, 1] - 
          8835486*CHq3[2, 2] + 70332521*CHq3[3, 3] - 7271404*CHu[1, 1] - 
          7271404*CHu[2, 2] - 58857291*CHu[3, 3]) - 24*MW2^4*MZ2^6*
         (13264774*CHd[1, 1] + 13264774*CHd[2, 2] + 13264774*CHd[3, 3] + 
          297761366*CHe[1, 1] - 138655084*CHe[2, 2] - 138655084*CHe[3, 3] + 
          94083975*CHl1[1, 1] - 138655084*CHl1[2, 2] - 138655084*CHl1[3, 3] + 
          226364959*CHl3[1, 1] - 6374100*CHl3[2, 2] - 6374100*CHl3[3, 3] - 
          13264774*CHq1[1, 1] - 13264774*CHq1[2, 2] - 5963796*CHq1[3, 3] + 
          8282286*CHq3[1, 1] + 8282286*CHq3[2, 2] + 60554759*CHq3[3, 3] - 
          26529548*CHu[1, 1] - 26529548*CHu[2, 2] - 50266924*CHu[3, 3]) + 
        48*MW2^5*MZ2^5*(9290422*CHd[1, 1] + 9290422*CHd[2, 2] + 
          9290422*CHd[3, 3] + 265659987*CHe[1, 1] - 130322788*CHe[2, 2] - 
          130322788*CHe[3, 3] + 115628143*CHl1[1, 1] - 130322788*CHl1[2, 2] - 
          130322788*CHl1[3, 3] + 215154231*CHl3[1, 1] - 30796700*CHl3[2, 2] - 
          30796700*CHl3[3, 3] - 9290422*CHq1[1, 1] - 9290422*CHq1[2, 2] - 
          5832911*CHq1[3, 3] + 13114338*CHq3[1, 1] + 13114338*CHq3[2, 2] + 
          40082815*CHq3[3, 3] - 18580844*CHu[1, 1] - 18580844*CHu[2, 2] - 
          31715997*CHu[3, 3]) + MW2*MZ2^9*(-1461936*CHd[1, 1] - 
          1461936*CHd[2, 2] - 1461936*CHd[3, 3] + 17867476*CHe[1, 1] + 
          6087216*CHe[2, 2] + 6087216*CHe[3, 3] - 24439334*CHl1[1, 1] + 
          6087216*CHl1[2, 2] + 6087216*CHl1[3, 3] - 9471710*CHl3[1, 1] + 
          21054840*CHl3[2, 2] + 21054840*CHl3[3, 3] + 1461936*CHq1[1, 1] + 
          1461936*CHq1[2, 2] + 13928457*CHq1[3, 3] - 2671020*CHq3[1, 1] - 
          2671020*CHq3[2, 2] + 31028229*CHq3[3, 3] + 2923872*CHu[1, 1] + 
          2923872*CHu[2, 2] - 24512043*CHu[3, 3]) - 192*MW2^6*MZ2^4*
         (1497884*CHd[1, 1] + 1497884*CHd[2, 2] + 1497884*CHd[3, 3] + 
          81459916*CHe[1, 1] - 40493618*CHe[2, 2] - 40493618*CHe[3, 3] + 
          44834230*CHl1[1, 1] - 40493618*CHl1[2, 2] - 40493618*CHl1[3, 3] + 
          69048394*CHl3[1, 1] - 16279454*CHl3[2, 2] - 16279454*CHl3[3, 3] - 
          1497884*CHq1[1, 1] - 1497884*CHq1[2, 2] - 1662170*CHq1[3, 3] + 
          3689196*CHq3[1, 1] + 3689196*CHq3[2, 2] + 7969821*CHq3[3, 3] - 
          2995768*CHu[1, 1] - 2995768*CHu[2, 2] - 6098410*CHu[3, 3]) + 
        768*MW2^7*MZ2^3*(4414*CHd[1, 1] + 4414*CHd[2, 2] + 4414*CHd[3, 3] + 
          17240518*CHe[1, 1] - 8439805*CHe[2, 2] - 8439805*CHe[3, 3] + 
          11449898*CHl1[1, 1] - 8439805*CHl1[2, 2] - 8439805*CHl1[3, 3] + 
          15193386*CHl3[1, 1] - 4696317*CHl3[2, 2] - 4696317*CHl3[3, 3] - 
          4414*CHq1[1, 1] - 4414*CHq1[2, 2] - 314973*CHq1[3, 3] + 
          318546*CHq3[1, 1] + 318546*CHq3[2, 2] + 773099*CHq3[3, 3] - 
          8828*CHu[1, 1] - 8828*CHu[2, 2] - 616783*CHu[3, 3]) - 
        2048*MW2^9*MZ2*(36087*CHd[1, 1] + 36087*CHd[2, 2] + 36087*CHd[3, 3] - 
          1244993*CHe[1, 1] + 562467*CHe[2, 2] + 562467*CHe[3, 3] - 
          1104193*CHl1[1, 1] + 562467*CHl1[2, 2] + 562467*CHl1[3, 3] - 
          1188673*CHl3[1, 1] + 477987*CHl3[2, 2] + 477987*CHl3[3, 3] - 
          36087*CHq1[1, 1] - 36087*CHq1[2, 2] + 18747*CHq1[3, 3] + 
          85221*CHq3[1, 1] + 85221*CHq3[2, 2] + 32007*CHq3[3, 3] - 
          72174*CHu[1, 1] - 72174*CHu[2, 2] - 10140*CHu[3, 3]) + 
        3072*MW2^8*MZ2^2*(38740*CHd[1, 1] + 38740*CHd[2, 2] + 
          38740*CHd[3, 3] - 2430060*CHe[1, 1] + 1149290*CHe[2, 2] + 
          1149290*CHe[3, 3] - 1886240*CHl1[1, 1] + 1149290*CHl1[2, 2] + 
          1149290*CHl1[3, 3] - 2226018*CHl3[1, 1] + 809512*CHl3[2, 2] + 
          809512*CHl3[3, 3] - 38740*CHq1[1, 1] - 38740*CHq1[2, 2] + 
          35923*CHq1[3, 3] + 53646*CHq3[1, 1] + 53646*CHq3[2, 2] - 
          674*CHq3[3, 3] - 77480*CHu[1, 1] - 77480*CHu[2, 2] + 
          14550*CHu[3, 3])) + 2*MT2*MW2^3*MZ2*SW2*
       (MZ2^9*(482790*CHd[1, 1] + 482790*CHd[2, 2] + 482790*CHd[3, 3] + 
          16815706*CHe[1, 1] - 7059900*CHe[2, 2] - 7059900*CHe[3, 3] + 
          4877903*CHl1[1, 1] - 7059900*CHl1[2, 2] - 7059900*CHl1[3, 3] + 
          11937803*CHl3[1, 1] - 482790*CHq1[1, 1] - 482790*CHq1[2, 2] + 
          36705*CHq1[3, 3] - 148695*CHq3[3, 3] - 965580*CHu[1, 1] - 
          965580*CHu[2, 2]) + 163840*MW2^9*(24*CHd[1, 1] + 24*CHd[2, 2] + 
          24*CHd[3, 3] - 616*CHe[1, 1] + 264*CHe[2, 2] + 264*CHe[3, 3] - 
          616*CHl1[1, 1] + 264*CHl1[2, 2] + 264*CHl1[3, 3] - 616*CHl3[1, 1] + 
          264*CHl3[2, 2] + 264*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 
          24*CHq1[3, 3] + 72*CHq3[1, 1] + 72*CHq3[2, 2] + 15*CHq3[3, 3] - 
          48*CHu[1, 1] - 48*CHu[2, 2]) - 8*MW2^3*MZ2^6*(5734602*CHd[1, 1] + 
          5734602*CHd[2, 2] + 5734602*CHd[3, 3] + 207687030*CHe[1, 1] - 
          97017228*CHe[2, 2] - 97017228*CHe[3, 3] + 88824967*CHl1[1, 1] - 
          97017228*CHl1[2, 2] - 97017228*CHl1[3, 3] + 165393343*CHl3[1, 1] - 
          20448852*CHl3[2, 2] - 20448852*CHl3[3, 3] - 5734602*CHq1[1, 1] - 
          5734602*CHq1[2, 2] - 799740*CHq1[3, 3] + 3600090*CHq3[1, 1] + 
          3600090*CHq3[2, 2] + 12643875*CHq3[3, 3] - 11469204*CHu[1, 1] - 
          11469204*CHu[2, 2] - 13967064*CHu[3, 3]) + 16*MW2^4*MZ2^5*
         (4601490*CHd[1, 1] + 4601490*CHd[2, 2] + 4601490*CHd[3, 3] + 
          181715823*CHe[1, 1] - 87937188*CHe[2, 2] - 87937188*CHe[3, 3] + 
          89990635*CHl1[1, 1] - 87937188*CHl1[2, 2] - 87937188*CHl1[3, 3] + 
          150332611*CHl3[1, 1] - 27595212*CHl3[2, 2] - 27595212*CHl3[3, 3] - 
          4601490*CHq1[1, 1] - 4601490*CHq1[2, 2] - 1556424*CHq1[3, 3] + 
          5534694*CHq3[1, 1] + 5534694*CHq3[2, 2] + 12400536*CHq3[3, 3] - 
          9202980*CHu[1, 1] - 9202980*CHu[2, 2] - 11849568*CHu[3, 3]) + 
        4*MW2^2*MZ2^7*(4046502*CHd[1, 1] + 4046502*CHd[2, 2] + 
          4046502*CHd[3, 3] + 160344207*CHe[1, 1] - 71379228*CHe[2, 2] - 
          71379228*CHe[3, 3] + 59482495*CHl1[1, 1] - 71379228*CHl1[2, 2] - 
          71379228*CHl1[3, 3] + 122165671*CHl3[1, 1] - 8696052*CHl3[2, 2] - 
          8696052*CHl3[3, 3] - 4046502*CHq1[1, 1] - 4046502*CHq1[2, 2] + 
          1140135*CHq1[3, 3] + 1317222*CHq3[1, 1] + 1317222*CHq3[2, 2] + 
          7944624*CHq3[3, 3] - 8093004*CHu[1, 1] - 8093004*CHu[2, 2] - 
          9527820*CHu[3, 3]) - 64*MW2^5*MZ2^4*(880692*CHd[1, 1] + 
          880692*CHd[2, 2] + 880692*CHd[3, 3] + 55577700*CHe[1, 1] - 
          27370266*CHe[2, 2] - 27370266*CHe[3, 3] + 31965614*CHl1[1, 1] - 
          27370266*CHl1[2, 2] - 27370266*CHl1[3, 3] + 47580674*CHl3[1, 1] - 
          11755206*CHl3[2, 2] - 11755206*CHl3[3, 3] - 880692*CHq1[1, 1] - 
          880692*CHq1[2, 2] - 546612*CHq1[3, 3] + 1917108*CHq3[1, 1] + 
          1917108*CHq3[2, 2] + 3573855*CHq3[3, 3] - 1761384*CHu[1, 1] - 
          1761384*CHu[2, 2] - 2969256*CHu[3, 3]) + 256*MW2^6*MZ2^3*
         (11034*CHd[1, 1] + 11034*CHd[2, 2] + 11034*CHd[3, 3] + 
          11879778*CHe[1, 1] - 5814225*CHe[2, 2] - 5814225*CHe[3, 3] + 
          7925638*CHl1[1, 1] - 5814225*CHl1[2, 2] - 5814225*CHl1[3, 3] + 
          10493206*CHl3[1, 1] - 3246657*CHl3[2, 2] - 3246657*CHl3[3, 3] - 
          11034*CHq1[1, 1] - 11034*CHq1[2, 2] - 141696*CHq1[3, 3] + 
          212886*CHq3[1, 1] + 212886*CHq3[2, 2] + 504126*CHq3[3, 3] - 
          22068*CHu[1, 1] - 22068*CHu[2, 2] - 397800*CHu[3, 3]) - 
        2048*MW2^8*MZ2*(8589*CHd[1, 1] + 8589*CHd[2, 2] + 8589*CHd[3, 3] - 
          298971*CHe[1, 1] + 135249*CHe[2, 2] + 135249*CHe[3, 3] - 
          263771*CHl1[1, 1] + 135249*CHl1[2, 2] + 135249*CHl1[3, 3] - 
          284891*CHl3[1, 1] + 114129*CHl3[2, 2] + 114129*CHl3[3, 3] - 
          8589*CHq1[1, 1] - 8589*CHq1[2, 2] + 4389*CHq1[3, 3] + 
          20007*CHq3[1, 1] + 20007*CHq3[2, 2] + 9009*CHq3[3, 3] - 
          17178*CHu[1, 1] - 17178*CHu[2, 2] - 2400*CHu[3, 3]) + 
        1024*MW2^7*MZ2^2*(25800*CHd[1, 1] + 25800*CHd[2, 2] + 
          25800*CHd[3, 3] - 1707480*CHe[1, 1] + 810030*CHe[2, 2] + 
          810030*CHe[3, 3] - 1317260*CHl1[1, 1] + 810030*CHl1[2, 2] + 
          810030*CHl1[3, 3] - 1561358*CHl3[1, 1] + 565932*CHl3[2, 2] + 
          565932*CHl3[3, 3] - 25800*CHq1[1, 1] - 25800*CHq1[2, 2] + 
          25533*CHq1[3, 3] + 33066*CHq3[1, 1] + 33066*CHq3[2, 2] - 
          8484*CHq3[3, 3] - 51600*CHu[1, 1] - 51600*CHu[2, 2] + 
          16320*CHu[3, 3]) + 2*MW2*MZ2^8*(-1818663*CHd[1, 1] - 
          1818663*CHd[2, 2] - 1818663*CHd[3, 3] - 75653739*CHe[1, 1] + 
          32222022*CHe[2, 2] + 32222022*CHe[3, 3] - 24565714*CHl1[1, 1] + 
          32222022*CHl1[2, 2] + 32222022*CHl1[3, 3] - 55074706*CHl3[1, 1] + 
          1713030*CHl3[2, 2] + 1713030*CHl3[3, 3] + 1818663*CHq1[1, 1] + 
          1818663*CHq1[2, 2] - 1551114*CHq1[3, 3] - 446085*CHq3[1, 1] - 
          446085*CHq3[2, 2] - 2527392*CHq3[3, 3] + 3637326*CHu[1, 1] + 
          3637326*CHu[2, 2] + 3072696*CHu[3, 3])) - 
      MT2^3*MW2*(9*MZ2^10*(58260*CHd[1, 1] + 58260*CHd[2, 2] + 
          58260*CHd[3, 3] + 2951118*CHe[1, 1] - 1208640*CHe[2, 2] - 
          1208640*CHe[3, 3] + 871239*CHl1[1, 1] - 1208640*CHl1[2, 2] - 
          1208640*CHl1[3, 3] + 2079879*CHl3[1, 1] - 58260*CHq1[1, 1] - 
          58260*CHq1[2, 2] - 36855*CHq1[3, 3] - 8530*CHq3[3, 3] - 
          116520*CHu[1, 1] - 116520*CHu[2, 2]) + 2621440*MW2^10*
         (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
          3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
          9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) - 
        8*MW2^4*MZ2^6*(18155106*CHd[1, 1] + 18155106*CHd[2, 2] + 
          18155106*CHd[3, 3] + 123996069*CHe[1, 1] - 50364756*CHe[2, 2] - 
          50364756*CHe[3, 3] - 65004127*CHl1[1, 1] - 50364756*CHl1[2, 2] - 
          50364756*CHl1[3, 3] + 57190121*CHl3[1, 1] + 71829492*CHl3[2, 2] + 
          71829492*CHl3[3, 3] - 18155106*CHq1[1, 1] - 18155106*CHq1[2, 2] - 
          10530420*CHq1[3, 3] + 5986854*CHq3[1, 1] + 5986854*CHq3[2, 2] + 
          141453042*CHq3[3, 3] - 36310212*CHu[1, 1] - 36310212*CHu[2, 2] - 
          75604344*CHu[3, 3]) + 4*MW2^3*MZ2^7*(7008108*CHd[1, 1] + 
          7008108*CHd[2, 2] + 7008108*CHd[3, 3] - 73842318*CHe[1, 1] + 
          60138804*CHe[2, 2] + 60138804*CHe[3, 3] - 166581907*CHl1[1, 1] + 
          60138804*CHl1[2, 2] + 60138804*CHl1[3, 3] - 117024283*CHl3[1, 1] + 
          109696428*CHl3[2, 2] + 109696428*CHl3[3, 3] - 7008108*CHq1[1, 1] - 
          7008108*CHq1[2, 2] - 3176115*CHq1[3, 3] - 15933888*CHq3[1, 1] - 
          15933888*CHq3[2, 2] + 148188240*CHq3[3, 3] - 14016216*CHu[1, 1] - 
          14016216*CHu[2, 2] - 74612235*CHu[3, 3]) + 32*MW2^5*MZ2^5*
         (7357092*CHd[1, 1] + 7357092*CHd[2, 2] + 7357092*CHd[3, 3] + 
          108546900*CHe[1, 1] - 54042126*CHe[2, 2] - 54042126*CHe[3, 3] + 
          22686922*CHl1[1, 1] - 54042126*CHl1[2, 2] - 54042126*CHl1[3, 3] + 
          80181478*CHl3[1, 1] + 3452430*CHl3[2, 2] + 3452430*CHl3[3, 3] - 
          7357092*CHq1[1, 1] - 7357092*CHq1[2, 2] - 4554741*CHq1[3, 3] + 
          9800100*CHq3[1, 1] + 9800100*CHq3[2, 2] + 42887382*CHq3[3, 3] - 
          14714184*CHu[1, 1] - 14714184*CHu[2, 2] - 23968215*CHu[3, 3]) + 
        MW2*MZ2^9*(-5761056*CHd[1, 1] - 5761056*CHd[2, 2] - 
          5761056*CHd[3, 3] - 165474844*CHe[1, 1] + 83192160*CHe[2, 2] + 
          83192160*CHe[3, 3] - 81693575*CHl1[1, 1] + 83192160*CHl1[2, 2] + 
          83192160*CHl1[3, 3] - 141289535*CHl3[1, 1] + 23596200*CHl3[2, 2] + 
          23596200*CHl3[3, 3] + 5761056*CHq1[1, 1] + 5761056*CHq1[2, 2] + 
          7581825*CHq1[3, 3] - 3519720*CHq3[1, 1] - 3519720*CHq3[2, 2] + 
          30727488*CHq3[3, 3] + 11522112*CHu[1, 1] + 11522112*CHu[2, 2] - 
          12151734*CHu[3, 3]) - 128*MW2^6*MZ2^4*(1355010*CHd[1, 1] + 
          1355010*CHd[2, 2] + 1355010*CHd[3, 3] + 43404282*CHe[1, 1] - 
          22011747*CHe[2, 2] - 22011747*CHe[3, 3] + 20020742*CHl1[1, 1] - 
          22011747*CHl1[2, 2] - 22011747*CHl1[3, 3] + 35588894*CHl3[1, 1] - 
          6443595*CHl3[2, 2] - 6443595*CHl3[3, 3] - 1355010*CHq1[1, 1] - 
          1355010*CHq1[2, 2] - 1224330*CHq1[3, 3] + 3138966*CHq3[1, 1] + 
          3138966*CHq3[2, 2] + 7793118*CHq3[3, 3] - 2710020*CHu[1, 1] - 
          2710020*CHu[2, 2] - 4613862*CHu[3, 3]) + 512*MW2^7*MZ2^3*
         (56970*CHd[1, 1] + 56970*CHd[2, 2] + 56970*CHd[3, 3] + 
          10626810*CHe[1, 1] - 5269320*CHe[2, 2] - 5269320*CHe[3, 3] + 
          6674470*CHl1[1, 1] - 5269320*CHl1[2, 2] - 5269320*CHl1[3, 3] + 
          9240580*CHl3[1, 1] - 2703210*CHl3[2, 2] - 2703210*CHl3[3, 3] - 
          56970*CHq1[1, 1] - 56970*CHq1[2, 2] - 217596*CHq1[3, 3] + 
          346320*CHq3[1, 1] + 346320*CHq3[2, 2] + 694029*CHq3[3, 3] - 
          113940*CHu[1, 1] - 113940*CHu[2, 2] - 461109*CHu[3, 3]) - 
        81920*MW2^9*MZ2*(420*CHd[1, 1] + 420*CHd[2, 2] + 420*CHd[3, 3] - 
          14940*CHe[1, 1] + 6780*CHe[2, 2] + 6780*CHe[3, 3] - 
          13180*CHl1[1, 1] + 6780*CHl1[2, 2] + 6780*CHl1[3, 3] - 
          14236*CHl3[1, 1] + 5724*CHl3[2, 2] + 5724*CHl3[3, 3] - 
          420*CHq1[1, 1] - 420*CHq1[2, 2] + 183*CHq1[3, 3] + 972*CHq3[1, 1] + 
          972*CHq3[2, 2] + 378*CHq3[3, 3] - 840*CHu[1, 1] - 840*CHu[2, 2] - 
          147*CHu[3, 3]) + 5120*MW2^8*MZ2^2*(9015*CHd[1, 1] + 
          9015*CHd[2, 2] + 9015*CHd[3, 3] - 656769*CHe[1, 1] + 
          313059*CHe[2, 2] + 313059*CHe[3, 3] - 500609*CHl1[1, 1] + 
          313059*CHl1[2, 2] + 313059*CHl1[3, 3] - 598529*CHl3[1, 1] + 
          215139*CHl3[2, 2] + 215139*CHl3[3, 3] - 9015*CHq1[1, 1] - 
          9015*CHq1[2, 2] + 8619*CHq1[3, 3] + 9765*CHq3[1, 1] + 
          9765*CHq3[2, 2] - 1425*CHq3[3, 3] - 18030*CHu[1, 1] - 
          18030*CHu[2, 2] + 3636*CHu[3, 3]) + 2*MW2^2*MZ2^8*
         (5838054*CHd[1, 1] + 5838054*CHd[2, 2] + 5838054*CHd[3, 3] + 
          204098271*CHe[1, 1] - 120001704*CHe[2, 2] - 120001704*CHe[3, 3] + 
          163985059*CHl1[1, 1] - 120001704*CHl1[2, 2] - 
          120001704*CHl1[3, 3] + 204645835*CHl3[1, 1] - 79340928*CHl3[2, 2] - 
          79340928*CHl3[3, 3] - 5838054*CHq1[1, 1] - 5838054*CHq1[2, 2] - 
          7810104*CHq1[3, 3] + 15752034*CHq3[1, 1] + 15752034*CHq3[2, 2] - 
          95938716*CHq3[3, 3] - 11676108*CHu[1, 1] - 11676108*CHu[2, 2] + 
          43801857*CHu[3, 3]))))/((MT2 - MW2)^2*MW2*MZ2^3*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (B0i[bb0, MZ2, MT2, MT2]*(-18*MT2^2*MZ2*SW2*(327680*MW2^8*CHq3[3, 3] - 
        2048*MW2^6*MZ2^2*(219*CHd[1, 1] + 219*CHd[2, 2] + 219*CHd[3, 3] - 
          221*CHe[1, 1] - 291*CHe[2, 2] - 291*CHe[3, 3] - 241*CHl1[1, 1] - 
          291*CHl1[2, 2] - 291*CHl1[3, 3] - 163*CHl3[1, 1] - 213*CHl3[2, 2] - 
          213*CHl3[3, 3] - 219*CHq1[1, 1] - 219*CHq1[2, 2] + 486*CHq1[3, 3] + 
          531*CHq3[1, 1] + 531*CHq3[2, 2] + 413*CHq3[3, 3] - 438*CHu[1, 1] - 
          438*CHu[2, 2] - 75*CHu[3, 3]) + 4096*MW2^7*MZ2*
         (21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 19*CHe[1, 1] - 
          39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 39*CHl1[2, 2] - 
          39*CHl1[3, 3] - 19*CHl3[1, 1] - 39*CHl3[2, 2] - 39*CHl3[3, 3] - 
          21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 63*CHq3[1, 1] + 
          63*CHq3[2, 2] - 99*CHq3[3, 3] - 42*CHu[1, 1] - 42*CHu[2, 2] - 
          30*CHu[3, 3]) + 256*MW2^5*MZ2^3*(3552*CHd[1, 1] + 3552*CHd[2, 2] + 
          3552*CHd[3, 3] - 3600*CHe[1, 1] - 3426*CHe[2, 2] - 3426*CHe[3, 3] - 
          3720*CHl1[1, 1] - 3426*CHl1[2, 2] - 3426*CHl1[3, 3] - 
          2016*CHl3[1, 1] - 1722*CHl3[2, 2] - 1722*CHl3[3, 3] - 
          3552*CHq1[1, 1] - 3552*CHq1[2, 2] + 3186*CHq1[3, 3] + 
          6408*CHq3[1, 1] + 6408*CHq3[2, 2] + 7142*CHq3[3, 3] - 
          7104*CHu[1, 1] - 7104*CHu[2, 2] + 381*CHu[3, 3]) + 
        5*MZ2^8*(5664*CHd[1, 1] + 5664*CHd[2, 2] + 5664*CHd[3, 3] - 
          5872*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
          5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
          824*CHl3[1, 1] - 5664*CHq1[1, 1] - 5664*CHq1[2, 2] + 
          3348*CHq1[3, 3] + 7468*CHq3[3, 3] - 11328*CHu[1, 1] - 
          11328*CHu[2, 2] + 1545*CHu[3, 3]) + 16*MW2^2*MZ2^6*
         (8130*CHd[1, 1] + 8130*CHd[2, 2] + 8130*CHd[3, 3] - 7551*CHe[1, 1] - 
          6744*CHe[2, 2] - 6744*CHe[3, 3] - 8214*CHl1[1, 1] - 
          6744*CHl1[2, 2] - 6744*CHl1[3, 3] - 5598*CHl3[1, 1] - 
          4128*CHl3[2, 2] - 4128*CHl3[3, 3] - 8130*CHq1[1, 1] - 
          8130*CHq1[2, 2] + 55539*CHq1[3, 3] + 18594*CHq3[1, 1] + 
          18594*CHq3[2, 2] + 67082*CHq3[3, 3] - 16260*CHu[1, 1] - 
          16260*CHu[2, 2] + 1653*CHu[3, 3]) - 128*MW2^4*MZ2^4*
         (6696*CHd[1, 1] + 6696*CHd[2, 2] + 6696*CHd[3, 3] - 6616*CHe[1, 1] - 
          4752*CHe[2, 2] - 4752*CHe[3, 3] - 6202*CHl1[1, 1] - 
          4752*CHl1[2, 2] - 4752*CHl1[3, 3] - 2758*CHl3[1, 1] - 
          1308*CHl3[2, 2] - 1308*CHl3[3, 3] - 6696*CHq1[1, 1] - 
          6696*CHq1[2, 2] - 3888*CHq1[3, 3] + 7272*CHq3[1, 1] + 
          7272*CHq3[2, 2] + 5061*CHq3[3, 3] - 13392*CHu[1, 1] - 
          13392*CHu[2, 2] + 2205*CHu[3, 3]) + 16*MW2^3*MZ2^5*
         (17460*CHd[1, 1] + 17460*CHd[2, 2] + 17460*CHd[3, 3] - 
          17462*CHe[1, 1] - 7848*CHe[2, 2] - 7848*CHe[3, 3] - 
          13318*CHl1[1, 1] - 7848*CHl1[2, 2] - 7848*CHl1[3, 3] - 
          2854*CHl3[1, 1] + 2616*CHl3[2, 2] + 2616*CHl3[3, 3] - 
          17460*CHq1[1, 1] - 17460*CHq1[2, 2] - 82026*CHq1[3, 3] - 
          5796*CHq3[1, 1] - 5796*CHq3[2, 2] - 61882*CHq3[3, 3] - 
          34920*CHu[1, 1] - 34920*CHu[2, 2] + 9207*CHu[3, 3]) - 
        2*MW2*MZ2^7*(63744*CHd[1, 1] + 63744*CHd[2, 2] + 63744*CHd[3, 3] - 
          64768*CHe[1, 1] - 43584*CHe[2, 2] - 43584*CHe[3, 3] - 
          56236*CHl1[1, 1] - 43584*CHl1[2, 2] - 43584*CHl1[3, 3] - 
          23212*CHl3[1, 1] - 10560*CHl3[2, 2] - 10560*CHl3[3, 3] - 
          63744*CHq1[1, 1] - 63744*CHq1[2, 2] + 121338*CHq1[3, 3] + 
          42480*CHq3[1, 1] + 42480*CHq3[2, 2] + 188718*CHq3[3, 3] - 
          127488*CHu[1, 1] - 127488*CHu[2, 2] + 21405*CHu[3, 3])) - 
      2*MW2*(5898240*MW2^10*CHq3[3, 3] - 8192*MW2^9*MZ2*
         (291*CHd[1, 1] + 291*CHd[2, 2] + 291*CHd[3, 3] - 12149*CHe[1, 1] + 
          5631*CHe[2, 2] + 5631*CHe[3, 3] - 12149*CHl1[1, 1] + 
          5631*CHl1[2, 2] + 5631*CHl1[3, 3] - 12149*CHl3[1, 1] + 
          5631*CHl3[2, 2] + 5631*CHl3[3, 3] - 291*CHq1[1, 1] - 
          291*CHq1[2, 2] + 21*CHq1[3, 3] + 873*CHq3[1, 1] + 873*CHq3[2, 2] + 
          201*CHq3[3, 3] - 582*CHu[1, 1] - 582*CHu[2, 2]) + 
        4*MW2^3*MZ2^7*(12566808*CHd[1, 1] + 12566808*CHd[2, 2] + 
          12566808*CHd[3, 3] + 397218636*CHe[1, 1] - 185136984*CHe[2, 2] - 
          185136984*CHe[3, 3] + 157458098*CHl1[1, 1] - 185136984*CHl1[2, 2] - 
          185136984*CHl1[3, 3] + 311653826*CHl3[1, 1] - 30941256*CHl3[2, 2] - 
          30941256*CHl3[3, 3] - 12566808*CHq1[1, 1] - 12566808*CHq1[2, 2] - 
          1616451*CHq1[3, 3] + 9577584*CHq3[1, 1] + 9577584*CHq3[2, 2] + 
          8997081*CHq3[3, 3] - 25133616*CHu[1, 1] - 25133616*CHu[2, 2] - 
          75332400*CHu[3, 3]) - 2*MW2^2*MZ2^8*(10666068*CHd[1, 1] + 
          10666068*CHd[2, 2] + 10666068*CHd[3, 3] + 299982222*CHe[1, 1] - 
          133462536*CHe[2, 2] - 133462536*CHe[3, 3] + 96725090*CHl1[1, 1] - 
          133462536*CHl1[2, 2] - 133462536*CHl1[3, 3] + 
          223556498*CHl3[1, 1] - 6631128*CHl3[2, 2] - 6631128*CHl3[3, 3] - 
          10666068*CHq1[1, 1] - 10666068*CHq1[2, 2] + 10965675*CHq1[3, 3] + 
          3064500*CHq3[1, 1] + 3064500*CHq3[2, 2] - 5797665*CHq3[3, 3] - 
          21332136*CHu[1, 1] - 21332136*CHu[2, 2] - 74923896*CHu[3, 3]) - 
        16*MW2^4*MZ2^6*(3991542*CHd[1, 1] + 3991542*CHd[2, 2] + 
          3991542*CHd[3, 3] + 176880921*CHe[1, 1] - 84786972*CHe[2, 2] - 
          84786972*CHe[3, 3] + 84587995*CHl1[1, 1] - 84786972*CHl1[2, 2] - 
          84786972*CHl1[3, 3] + 144845299*CHl3[1, 1] - 24529668*CHl3[2, 2] - 
          24529668*CHl3[3, 3] - 3991542*CHq1[1, 1] - 3991542*CHq1[2, 2] - 
          4785186*CHq1[3, 3] + 5613210*CHq3[1, 1] + 5613210*CHq3[2, 2] + 
          7070460*CHq3[3, 3] - 7983084*CHu[1, 1] - 7983084*CHu[2, 2] - 
          23726592*CHu[3, 3]) + 2*MW2*MZ2^9*(2358474*CHd[1, 1] + 
          2358474*CHd[2, 2] + 2358474*CHd[3, 3] + 69250938*CHe[1, 1] - 
          28892868*CHe[2, 2] - 28892868*CHe[3, 3] + 17756887*CHl1[1, 1] - 
          28892868*CHl1[2, 2] - 28892868*CHl1[3, 3] + 48397639*CHl3[1, 1] + 
          1747884*CHl3[2, 2] + 1747884*CHl3[3, 3] - 2358474*CHq1[1, 1] - 
          2358474*CHq1[2, 2] + 7039212*CHq1[3, 3] - 175590*CHq3[1, 1] - 
          175590*CHq3[2, 2] - 6409866*CHq3[3, 3] - 4716948*CHu[1, 1] - 
          4716948*CHu[2, 2] - 22128336*CHu[3, 3]) + 32*MW2^5*MZ2^5*
         (1145316*CHd[1, 1] + 1145316*CHd[2, 2] + 1145316*CHd[3, 3] + 
          109521738*CHe[1, 1] - 53125356*CHe[2, 2] - 53125356*CHe[3, 3] + 
          62185534*CHl1[1, 1] - 53125356*CHl1[2, 2] - 53125356*CHl1[3, 3] + 
          93157030*CHl3[1, 1] - 22153860*CHl3[2, 2] - 22153860*CHl3[3, 3] - 
          1145316*CHq1[1, 1] - 1145316*CHq1[2, 2] - 3879795*CHq1[3, 3] + 
          2943324*CHq3[1, 1] + 2943324*CHq3[2, 2] + 4134717*CHq3[3, 3] - 
          2290632*CHu[1, 1] - 2290632*CHu[2, 2] - 9120912*CHu[3, 3]) + 
        2048*MW2^8*MZ2^2*(5403*CHd[1, 1] + 5403*CHd[2, 2] + 5403*CHd[3, 3] - 
          295677*CHe[1, 1] + 139083*CHe[2, 2] + 139083*CHe[3, 3] - 
          260117*CHl1[1, 1] + 139083*CHl1[2, 2] + 139083*CHl1[3, 3] - 
          282641*CHl3[1, 1] + 116559*CHl3[2, 2] + 116559*CHl3[3, 3] - 
          5403*CHq1[1, 1] - 5403*CHq1[2, 2] - 1173*CHq1[3, 3] + 
          12717*CHq3[1, 1] + 12717*CHq3[2, 2] - 5859*CHq3[3, 3] - 
          10806*CHu[1, 1] - 10806*CHu[2, 2] - 2400*CHu[3, 3]) - 
        512*MW2^7*MZ2^3*(38460*CHd[1, 1] + 38460*CHd[2, 2] + 
          38460*CHd[3, 3] - 3383412*CHe[1, 1] + 1615002*CHe[2, 2] + 
          1615002*CHe[3, 3] - 2603332*CHl1[1, 1] + 1615002*CHl1[2, 2] + 
          1615002*CHl1[3, 3] - 3101248*CHl3[1, 1] + 1117086*CHl3[2, 2] + 
          1117086*CHl3[3, 3] - 38460*CHq1[1, 1] - 38460*CHq1[2, 2] + 
          50655*CHq1[3, 3] + 55872*CHq3[1, 1] + 55872*CHq3[2, 2] - 
          50901*CHq3[3, 3] - 76920*CHu[1, 1] - 76920*CHu[2, 2] + 
          23040*CHu[3, 3]) + 256*MW2^6*MZ2^4*(19494*CHd[1, 1] + 
          19494*CHd[2, 2] + 19494*CHd[3, 3] - 11770818*CHe[1, 1] + 
          5692221*CHe[2, 2] + 5692221*CHe[3, 3] - 7826164*CHl1[1, 1] + 
          5692221*CHl1[2, 2] + 5692221*CHl1[3, 3] - 10380016*CHl3[1, 1] + 
          3138369*CHl3[2, 2] + 3138369*CHl3[3, 3] - 19494*CHq1[1, 1] - 
          19494*CHq1[2, 2] + 365205*CHq1[3, 3] - 105102*CHq3[1, 1] - 
          105102*CHq3[2, 2] - 295356*CHq3[3, 3] - 38988*CHu[1, 1] - 
          38988*CHu[2, 2] + 463080*CHu[3, 3]) + 
        MZ2^10*(-417900*CHd[1, 1] - 417900*CHd[2, 2] - 417900*CHd[3, 3] - 
          14968504*CHe[1, 1] + 5788056*CHe[2, 2] + 5788056*CHe[3, 3] - 
          3030701*CHl1[1, 1] + 5788056*CHl1[2, 2] + 5788056*CHl1[3, 3] - 
          9727217*CHl3[1, 1] - 908460*CHl3[2, 2] - 908460*CHl3[3, 3] + 
          417900*CHq1[1, 1] + 417900*CHq1[2, 2] - 3211371*CHq1[3, 3] + 
          139050*CHq3[1, 1] + 139050*CHq3[2, 2] + 3212121*CHq3[3, 3] + 
          835800*CHu[1, 1] + 835800*CHu[2, 2] + 6145392*CHu[3, 3])) + 
      MT2*(655360*MW2^10*(24*CHd[1, 1] + 24*CHd[2, 2] + 24*CHd[3, 3] - 
          616*CHe[1, 1] + 264*CHe[2, 2] + 264*CHe[3, 3] - 616*CHl1[1, 1] + 
          264*CHl1[2, 2] + 264*CHl1[3, 3] - 616*CHl3[1, 1] + 264*CHl3[2, 2] + 
          264*CHl3[3, 3] - 24*CHq1[1, 1] - 24*CHq1[2, 2] + 24*CHq1[3, 3] + 
          72*CHq3[1, 1] + 72*CHq3[2, 2] + 33*CHq3[3, 3] - 48*CHu[1, 1] - 
          48*CHu[2, 2]) - 256*MW2^6*MZ2^4*(1091868*CHd[1, 1] + 
          1091868*CHd[2, 2] + 1091868*CHd[3, 3] + 55281852*CHe[1, 1] - 
          27494016*CHe[2, 2] - 27494016*CHe[3, 3] + 29673818*CHl1[1, 1] - 
          27494016*CHl1[2, 2] - 27494016*CHl1[3, 3] + 46617134*CHl3[1, 1] - 
          10550700*CHl3[2, 2] - 10550700*CHl3[3, 3] - 1091868*CHq1[1, 1] - 
          1091868*CHq1[2, 2] - 5035002*CHq1[3, 3] + 2608740*CHq3[1, 1] + 
          2608740*CHq3[2, 2] + 6380487*CHq3[3, 3] - 2183736*CHu[1, 1] - 
          2183736*CHu[2, 2] - 1004988*CHu[3, 3]) + 512*MW2^7*MZ2^3*
         (54864*CHd[1, 1] + 54864*CHd[2, 2] + 54864*CHd[3, 3] + 
          23605536*CHe[1, 1] - 11604978*CHe[2, 2] - 11604978*CHe[3, 3] + 
          15463976*CHl1[1, 1] - 11604978*CHl1[2, 2] - 11604978*CHl1[3, 3] + 
          20747072*CHl3[1, 1] - 6321882*CHl3[2, 2] - 6321882*CHl3[3, 3] - 
          54864*CHq1[1, 1] - 54864*CHq1[2, 2] - 804012*CHq1[3, 3] + 
          527400*CHq3[1, 1] + 527400*CHq3[2, 2] + 1305852*CHq3[3, 3] - 
          109728*CHu[1, 1] - 109728*CHu[2, 2] - 625569*CHu[3, 3]) - 
        8192*MW2^9*MZ2*(8211*CHd[1, 1] + 8211*CHd[2, 2] + 8211*CHd[3, 3] - 
          298629*CHe[1, 1] + 135951*CHe[2, 2] + 135951*CHe[3, 3] - 
          263429*CHl1[1, 1] + 135951*CHl1[2, 2] + 135951*CHl1[3, 3] - 
          284549*CHl3[1, 1] + 114831*CHl3[2, 2] + 114831*CHl3[3, 3] - 
          8211*CHq1[1, 1] - 8211*CHq1[2, 2] + 2931*CHq1[3, 3] + 
          18873*CHq3[1, 1] + 18873*CHq3[2, 2] + 7551*CHq3[3, 3] - 
          16422*CHu[1, 1] - 16422*CHu[2, 2] - 2670*CHu[3, 3]) - 
        45*MZ2^10*(5664*CHd[1, 1] + 5664*CHd[2, 2] + 5664*CHd[3, 3] - 
          5872*CHe[1, 1] - 4224*CHe[2, 2] - 4224*CHe[3, 3] - 
          5048*CHl1[1, 1] - 4224*CHl1[2, 2] - 4224*CHl1[3, 3] - 
          824*CHl3[1, 1] - 5664*CHq1[1, 1] - 5664*CHq1[2, 2] + 
          3348*CHq1[3, 3] + 7468*CHq3[3, 3] - 11328*CHu[1, 1] - 
          11328*CHu[2, 2] + 1545*CHu[3, 3]) + 4096*MW2^8*MZ2^2*
         (23199*CHd[1, 1] + 23199*CHd[2, 2] + 23199*CHd[3, 3] - 
          1695801*CHe[1, 1] + 808149*CHe[2, 2] + 808149*CHe[3, 3] - 
          1305221*CHl1[1, 1] + 808149*CHl1[2, 2] + 808149*CHl1[3, 3] - 
          1550723*CHl3[1, 1] + 562647*CHl3[2, 2] + 562647*CHl3[3, 3] - 
          23199*CHq1[1, 1] - 23199*CHq1[2, 2] + 10626*CHq1[3, 3] + 
          27531*CHq3[1, 1] + 27531*CHq3[2, 2] - 13377*CHq3[3, 3] - 
          46398*CHu[1, 1] - 46398*CHu[2, 2] + 20835*CHu[3, 3]) + 
        32*MW2^5*MZ2^5*(12929916*CHd[1, 1] + 12929916*CHd[2, 2] + 
          12929916*CHd[3, 3] + 361789122*CHe[1, 1] - 176826360*CHe[2, 2] - 
          176826360*CHe[3, 3] + 150547682*CHl1[1, 1] - 176826360*CHl1[2, 2] - 
          176826360*CHl1[3, 3] + 290508338*CHl3[1, 1] - 36865704*CHl3[2, 2] - 
          36865704*CHl3[3, 3] - 12929916*CHq1[1, 1] - 12929916*CHq1[2, 2] - 
          62655180*CHq1[3, 3] + 18109476*CHq3[1, 1] + 18109476*CHq3[2, 2] + 
          66167904*CHq3[3, 3] - 25859832*CHu[1, 1] - 25859832*CHu[2, 2] + 
          5644989*CHu[3, 3]) - 16*MW2^4*MZ2^6*(18727884*CHd[1, 1] + 
          18727884*CHd[2, 2] + 18727884*CHd[3, 3] + 414524466*CHe[1, 1] - 
          191535552*CHe[2, 2] - 191535552*CHe[3, 3] + 121546208*CHl1[1, 1] - 
          191535552*CHl1[2, 2] - 191535552*CHl1[3, 3] + 
          311299856*CHl3[1, 1] - 1781904*CHl3[2, 2] - 1781904*CHl3[3, 3] - 
          18727884*CHq1[1, 1] - 18727884*CHq1[2, 2] - 113516466*CHq1[3, 3] + 
          11588652*CHq3[1, 1] + 11588652*CHq3[2, 2] + 106487160*CHq3[3, 3] - 
          37455768*CHu[1, 1] - 37455768*CHu[2, 2] + 30936117*CHu[3, 3]) + 
        MW2*MZ2^9*(1083432*CHd[1, 1] + 1083432*CHd[2, 2] + 
          1083432*CHd[3, 3] + 66702424*CHe[1, 1] - 16350384*CHe[2, 2] - 
          16350384*CHe[3, 3] - 9170566*CHl1[1, 1] - 16350384*CHl1[2, 2] - 
          16350384*CHl1[3, 3] + 26975858*CHl3[1, 1] + 19796040*CHl3[2, 2] + 
          19796040*CHl3[3, 3] - 1083432*CHq1[1, 1] - 1083432*CHq1[2, 2] - 
          42053130*CHq1[3, 3] - 2294460*CHq3[1, 1] - 2294460*CHq3[2, 2] + 
          46122198*CHq3[3, 3] - 2166864*CHu[1, 1] - 2166864*CHu[2, 2] + 
          31320825*CHu[3, 3]) - 4*MW2^2*MZ2^8*(4432638*CHd[1, 1] + 
          4432638*CHd[2, 2] + 4432638*CHd[3, 3] + 153437214*CHe[1, 1] - 
          52294908*CHe[2, 2] - 52294908*CHe[3, 3] + 5309270*CHl1[1, 1] - 
          52294908*CHl1[2, 2] - 52294908*CHl1[3, 3] + 88272854*CHl3[1, 1] + 
          30668676*CHl3[2, 2] + 30668676*CHl3[3, 3] - 4432638*CHq1[1, 1] - 
          4432638*CHq1[2, 2] - 75502797*CHq1[3, 3] - 5702526*CHq3[1, 1] - 
          5702526*CHq3[2, 2] + 72016365*CHq3[3, 3] - 8865276*CHu[1, 1] - 
          8865276*CHu[2, 2] + 41876946*CHu[3, 3]) + 4*MW2^3*MZ2^7*
         (27682860*CHd[1, 1] + 27682860*CHd[2, 2] + 27682860*CHd[3, 3] + 
          642843828*CHe[1, 1] - 266336688*CHe[2, 2] - 266336688*CHe[3, 3] + 
          107856796*CHl1[1, 1] - 266336688*CHl1[2, 2] - 
          266336688*CHl1[3, 3] + 437283772*CHl3[1, 1] + 63090288*CHl3[2, 2] + 
          63090288*CHl3[3, 3] - 27682860*CHq1[1, 1] - 27682860*CHq1[2, 2] - 
          245982252*CHq1[3, 3] - 5672052*CHq3[1, 1] - 5672052*CHq3[2, 2] + 
          222064236*CHq3[3, 3] - 55365720*CHu[1, 1] - 55365720*CHu[2, 2] + 
          101599077*CHu[3, 3]))))/
    (2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) - 
   (-3*MT2^2*MZ2*SW2*(5242880*MW2^9*(3*CHd[1, 1] + 3*CHd[2, 2] + 
         3*CHd[3, 3] - 77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 
         77*CHl1[1, 1] + 33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 
         33*CHl3[2, 2] + 33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 
         3*CHq1[3, 3] + 9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 
         6*CHu[1, 1] - 6*CHu[2, 2]) - 8*MW2^3*MZ2^6*(8713266*CHd[1, 1] + 
         8713266*CHd[2, 2] + 8713266*CHd[3, 3] + 115684397*CHe[1, 1] - 
         44558988*CHe[2, 2] - 44558988*CHe[3, 3] - 11312239*CHl1[1, 1] - 
         44558988*CHl1[2, 2] - 44558988*CHl1[3, 3] + 67535657*CHl3[1, 1] + 
         34288908*CHl3[2, 2] + 34288908*CHl3[3, 3] - 8713266*CHq1[1, 1] - 
         8713266*CHq1[2, 2] - 4895670*CHq1[3, 3] - 3928842*CHq3[1, 1] - 
         3928842*CHq3[2, 2] + 47662980*CHq3[3, 3] - 17426532*CHu[1, 1] - 
         17426532*CHu[2, 2] - 55702530*CHu[3, 3]) + 
       32*MW2^4*MZ2^5*(6219768*CHd[1, 1] + 6219768*CHd[2, 2] + 
         6219768*CHd[3, 3] + 100655368*CHe[1, 1] - 48147762*CHe[2, 2] - 
         48147762*CHe[3, 3] + 25343534*CHl1[1, 1] - 48147762*CHl1[2, 2] - 
         48147762*CHl1[3, 3] + 75157274*CHl3[1, 1] + 1665978*CHl3[2, 2] + 
         1665978*CHl3[3, 3] - 6219768*CHq1[1, 1] - 6219768*CHq1[2, 2] - 
         4026564*CHq1[3, 3] + 4982832*CHq3[1, 1] + 4982832*CHq3[2, 2] + 
         23425485*CHq3[3, 3] - 12439536*CHu[1, 1] - 12439536*CHu[2, 2] - 
         23619756*CHu[3, 3]) - 128*MW2^5*MZ2^4*(1755810*CHd[1, 1] + 
         1755810*CHd[2, 2] + 1755810*CHd[3, 3] + 45722906*CHe[1, 1] - 
         23017851*CHe[2, 2] - 23017851*CHe[3, 3] + 20041686*CHl1[1, 1] - 
         23017851*CHl1[2, 2] - 23017851*CHl1[3, 3] + 37266678*CHl3[1, 1] - 
         5792859*CHl3[2, 2] - 5792859*CHl3[3, 3] - 1755810*CHq1[1, 1] - 
         1755810*CHq1[2, 2] - 1434066*CHq1[3, 3] + 3118446*CHq3[1, 1] + 
         3118446*CHq3[2, 2] + 6836478*CHq3[3, 3] - 3511620*CHu[1, 1] - 
         3511620*CHu[2, 2] - 5931654*CHu[3, 3]) + 512*MW2^6*MZ2^3*
        (170364*CHd[1, 1] + 170364*CHd[2, 2] + 170364*CHd[3, 3] + 
         12983164*CHe[1, 1] - 6508686*CHe[2, 2] - 6508686*CHe[3, 3] + 
         7637224*CHl1[1, 1] - 6508686*CHl1[2, 2] - 6508686*CHl1[3, 3] + 
         11153878*CHl3[1, 1] - 2992032*CHl3[2, 2] - 2992032*CHl3[3, 3] - 
         170364*CHq1[1, 1] - 170364*CHq1[2, 2] - 303315*CHq1[3, 3] + 
         600534*CHq3[1, 1] + 600534*CHq3[2, 2] + 1031232*CHq3[3, 3] - 
         340728*CHu[1, 1] - 340728*CHu[2, 2] - 798300*CHu[3, 3]) - 
       81920*MW2^8*MZ2*(648*CHd[1, 1] + 648*CHd[2, 2] + 648*CHd[3, 3] - 
         24952*CHe[1, 1] + 11448*CHe[2, 2] + 11448*CHe[3, 3] - 
         21432*CHl1[1, 1] + 11448*CHl1[2, 2] + 11448*CHl1[3, 3] - 
         23544*CHl3[1, 1] + 9336*CHl3[2, 2] + 9336*CHl3[3, 3] - 
         648*CHq1[1, 1] - 648*CHq1[2, 2] + 120*CHq1[3, 3] + 1368*CHq3[1, 1] + 
         1368*CHq3[2, 2] + 681*CHq3[3, 3] - 1296*CHu[1, 1] - 1296*CHu[2, 2] - 
         240*CHu[3, 3]) - 9*MZ2^9*(114900*CHd[1, 1] + 114900*CHd[2, 2] + 
         114900*CHd[3, 3] + 2892398*CHe[1, 1] - 1250880*CHe[2, 2] - 
         1250880*CHe[3, 3] + 820759*CHl1[1, 1] - 1250880*CHl1[2, 2] - 
         1250880*CHl1[3, 3] + 2071639*CHl3[1, 1] - 114900*CHq1[1, 1] - 
         114900*CHq1[2, 2] + 4350*CHq1[3, 3] + 42975*CHq3[3, 3] - 
         229800*CHu[1, 1] - 229800*CHu[2, 2] + 7725*CHu[3, 3]) + 
       1024*MW2^7*MZ2^2*(41307*CHd[1, 1] + 41307*CHd[2, 2] + 
         41307*CHd[3, 3] - 4681213*CHe[1, 1] + 2264727*CHe[2, 2] + 
         2264727*CHe[3, 3] - 3401213*CHl1[1, 1] + 2264727*CHl1[2, 2] + 
         2264727*CHl1[3, 3] - 4211453*CHl3[1, 1] + 1454487*CHl3[2, 2] + 
         1454487*CHl3[3, 3] - 41307*CHq1[1, 1] - 41307*CHq1[2, 2] + 
         67707*CHq1[3, 3] - 2799*CHq3[1, 1] - 2799*CHq3[2, 2] - 
         78153*CHq3[3, 3] - 82614*CHu[1, 1] - 82614*CHu[2, 2] + 
         66360*CHu[3, 3]) + 2*MW2*MZ2^8*(3539010*CHd[1, 1] + 
         3539010*CHd[2, 2] + 3539010*CHd[3, 3] + 53124883*CHe[1, 1] - 
         31296216*CHe[2, 2] - 31296216*CHe[3, 3] + 32712893*CHl1[1, 1] - 
         31296216*CHl1[2, 2] - 31296216*CHl1[3, 3] + 51112469*CHl3[1, 1] - 
         12896640*CHl3[2, 2] - 12896640*CHl3[3, 3] - 3539010*CHq1[1, 1] - 
         3539010*CHq1[2, 2] - 4207662*CHq1[3, 3] + 2663550*CHq3[1, 1] + 
         2663550*CHq3[2, 2] - 9181254*CHq3[3, 3] - 7078020*CHu[1, 1] - 
         7078020*CHu[2, 2] + 12483429*CHu[3, 3]) - 
       4*MW2^2*MZ2^7*(698976*CHd[1, 1] + 698976*CHd[2, 2] + 
         698976*CHd[3, 3] + 4341688*CHe[1, 1] - 16869492*CHe[2, 2] - 
         16869492*CHe[3, 3] + 46118121*CHl1[1, 1] - 16869492*CHl1[2, 2] - 
         16869492*CHl1[3, 3] + 27554049*CHl3[1, 1] - 35433564*CHl3[2, 2] - 
         35433564*CHl3[3, 3] - 698976*CHq1[1, 1] - 698976*CHq1[2, 2] - 
         2201106*CHq1[3, 3] + 8727660*CHq3[1, 1] + 8727660*CHq3[2, 2] - 
         29599359*CHq3[3, 3] - 1397952*CHu[1, 1] - 1397952*CHu[2, 2] + 
         38170788*CHu[3, 3])) + 
     MW2*(17694720*MW2^11*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
         77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
         33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 
         33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
         13*CHq3[1, 1] + 13*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
         6*CHu[2, 2]) - 32768*MW2^10*MZ2*(3*(-5627 + 588*Pi^2)*CHd[1, 1] + 
         3*(-5627 + 588*Pi^2)*CHd[2, 2] - 16881*CHd[3, 3] + 
         1764*Pi^2*CHd[3, 3] - 245441*CHe[1, 1] + 12644*Pi^2*CHe[1, 1] + 
         145779*CHe[2, 2] - 8436*Pi^2*CHe[2, 2] + 145779*CHe[3, 3] - 
         8436*Pi^2*CHe[3, 3] - 221681*CHl1[1, 1] + 12644*Pi^2*CHl1[1, 1] + 
         154689*CHl1[2, 2] - 8436*Pi^2*CHl1[2, 2] + 154689*CHl1[3, 3] - 
         8436*Pi^2*CHl1[3, 3] - 170696*CHl3[1, 1] + 12644*Pi^2*CHl3[1, 1] + 
         81924*CHl3[2, 2] - 8436*Pi^2*CHl3[2, 2] + 81924*CHl3[3, 3] - 
         8436*Pi^2*CHl3[3, 3] + 9321*CHq1[1, 1] - 1044*Pi^2*CHq1[1, 1] + 
         9321*CHq1[2, 2] - 1044*Pi^2*CHq1[2, 2] - 19311*CHq1[3, 3] + 
         1764*Pi^2*CHq1[3, 3] - 54828*CHq3[1, 1] + 4572*Pi^2*CHq3[1, 1] - 
         54828*CHq3[2, 2] + 4572*Pi^2*CHq3[2, 2] - 21336*CHq3[3, 3] + 
         1764*Pi^2*CHq3[3, 3] + 27012*CHu[1, 1] - 2808*Pi^2*CHu[1, 1] + 
         27012*CHu[2, 2] - 2808*Pi^2*CHu[2, 2]) + 
       MZ2^11*(-90*(-898703 + 108684*Pi^2)*CHd[1, 1] - 
         90*(-898703 + 108684*Pi^2)*CHd[2, 2] + 80883270*CHd[3, 3] - 
         9781560*Pi^2*CHd[3, 3] + 975306018*CHe[1, 1] - 
         117147112*Pi^2*CHe[1, 1] - 555333516*CHe[2, 2] + 
         66872688*Pi^2*CHe[2, 2] - 555333516*CHe[3, 3] + 
         66872688*Pi^2*CHe[3, 3] - 176745171*CHl1[1, 1] + 
         21739324*Pi^2*CHl1[1, 1] - 15708276*CHl1[2, 2] + 
         1463568*Pi^2*CHl1[2, 2] - 15708276*CHl1[3, 3] + 
         1463568*Pi^2*CHl1[3, 3] - 167274987*CHl3[1, 1] + 
         20275756*Pi^2*CHl3[1, 1] - 77824170*CHq1[1, 1] + 
         9410760*Pi^2*CHq1[1, 1] - 77824170*CHq1[2, 2] + 
         9410760*Pi^2*CHq1[2, 2] - 38912085*CHq1[3, 3] + 
         4705380*Pi^2*CHq1[3, 3] - 38819385*CHq3[3, 3] + 
         4705380*Pi^2*CHq3[3, 3] - 186239340*CHu[1, 1] + 
         22529520*Pi^2*CHu[1, 1] - 186239340*CHu[2, 2] + 
         22529520*Pi^2*CHu[2, 2]) - 8*MW2^4*MZ2^7*
        ((-3154101567 + 361401696*Pi^2)*CHd[1, 1] + 
         (-3154101567 + 361401696*Pi^2)*CHd[2, 2] - 3154101567*CHd[3, 3] + 
         361401696*Pi^2*CHd[3, 3] - 19485803703*CHe[1, 1] + 
         3383782704*Pi^2*CHe[1, 1] + 14765599056*CHe[2, 2] - 
         2237848944*Pi^2*CHe[2, 2] + 14765599056*CHe[3, 3] - 
         2237848944*Pi^2*CHe[3, 3] + 4016389031*CHl1[1, 1] + 
         139818864*Pi^2*CHl1[1, 1] - 3146889012*CHl1[2, 2] - 
         211739568*Pi^2*CHl1[2, 2] - 3146889012*CHl1[3, 3] - 
         211739568*Pi^2*CHl1[3, 3] + 9464074412*CHl3[1, 1] - 
         213863184*Pi^2*CHl3[1, 1] + 4691621586*CHl3[2, 2] - 
         565421616*Pi^2*CHl3[2, 2] + 4691621586*CHl3[3, 3] - 
         565421616*Pi^2*CHl3[3, 3] + 3181315731*CHq1[1, 1] - 
         365942736*Pi^2*CHq1[1, 1] + 3181315731*CHq1[2, 2] - 
         365942736*Pi^2*CHq1[2, 2] + 86997516*CHq1[3, 3] + 
         9802368*Pi^2*CHq1[3, 3] - 2886583284*CHq3[1, 1] + 
         385547472*Pi^2*CHq3[1, 1] - 2886583284*CHq3[2, 2] + 
         385547472*Pi^2*CHq3[2, 2] + 6093513*CHq3[3, 3] + 
         9802368*Pi^2*CHq3[3, 3] + 7001343408*CHu[1, 1] - 
         801911088*Pi^2*CHu[1, 1] + 7001343408*CHu[2, 2] - 
         801911088*Pi^2*CHu[2, 2] - 75332400*CHu[3, 3]) + 
       4*MW2^3*MZ2^8*(3*(-987960437 + 118078656*Pi^2)*CHd[1, 1] + 
         3*(-987960437 + 118078656*Pi^2)*CHd[2, 2] - 2963881311*CHd[3, 3] + 
         354235968*Pi^2*CHd[3, 3] - 22238620155*CHe[1, 1] + 
         3537948480*Pi^2*CHe[1, 1] + 15920529930*CHe[2, 2] - 
         2290947072*Pi^2*CHe[2, 2] + 15920529930*CHe[3, 3] - 
         2290947072*Pi^2*CHe[3, 3] + 4324009844*CHl1[1, 1] - 
         81591936*Pi^2*CHl1[1, 1] - 3223079406*CHl1[2, 2] - 
         108821328*Pi^2*CHl1[2, 2] - 3223079406*CHl1[3, 3] - 
         108821328*Pi^2*CHl1[3, 3] + 9139400906*CHl3[1, 1] - 
         405499200*Pi^2*CHl3[1, 1] + 4199917854*CHl3[2, 2] - 
         432728592*Pi^2*CHl3[2, 2] + 4199917854*CHl3[3, 3] - 
         432728592*Pi^2*CHl3[3, 3] + 2894185131*CHq1[1, 1] - 
         349105176*Pi^2*CHq1[1, 1] + 2894185131*CHq1[2, 2] - 
         349105176*Pi^2*CHq1[2, 2] + 397858869*CHq1[3, 3] - 
         31311504*Pi^2*CHq1[3, 3] - 2083782825*CHq3[1, 1] + 
         286482168*Pi^2*CHq3[1, 1] - 2083782825*CHq3[2, 2] + 
         286482168*Pi^2*CHq3[2, 2] + 318241419*CHq3[3, 3] - 
         31311504*Pi^2*CHq3[3, 3] + 6828619458*CHu[1, 1] - 
         813203712*Pi^2*CHu[1, 1] + 6828619458*CHu[2, 2] - 
         813203712*Pi^2*CHu[2, 2] - 74923896*CHu[3, 3]) + 
       16*MW2^5*MZ2^6*(3*(-815913539 + 87335040*Pi^2)*CHd[1, 1] + 
         3*(-815913539 + 87335040*Pi^2)*CHd[2, 2] - 2447740617*CHd[3, 3] + 
         262005120*Pi^2*CHd[3, 3] - 12223106895*CHe[1, 1] + 
         2301394944*Pi^2*CHe[1, 1] + 9803970024*CHe[2, 2] - 
         1543535232*Pi^2*CHe[2, 2] + 9803970024*CHe[3, 3] - 
         1543535232*Pi^2*CHe[3, 3] + 2584006439*CHl1[1, 1] + 
         264591960*Pi^2*CHl1[1, 1] - 1656537240*CHl1[2, 2] - 
         250142784*Pi^2*CHl1[2, 2] - 1656537240*CHl1[3, 3] - 
         250142784*Pi^2*CHl1[3, 3] + 6619420925*CHl3[1, 1] + 
         16205976*Pi^2*CHl3[1, 1] + 3453058104*CHl3[2, 2] - 
         498528768*Pi^2*CHl3[2, 2] + 3453058104*CHl3[3, 3] - 
         498528768*Pi^2*CHl3[3, 3] + 2531518377*CHq1[1, 1] - 
         271038096*Pi^2*CHq1[1, 1] + 2531518377*CHq1[2, 2] - 
         271038096*Pi^2*CHq1[2, 2] - 246726087*CHq1[3, 3] + 
         40280616*Pi^2*CHq1[3, 3] - 2841795297*CHq3[1, 1] + 
         351599328*Pi^2*CHq3[1, 1] - 2841795297*CHq3[2, 2] + 
         351599328*Pi^2*CHq3[2, 2] - 292553673*CHq3[3, 3] + 
         40280616*Pi^2*CHq3[3, 3] + 5183937246*CHu[1, 1] - 
         556035552*Pi^2*CHu[1, 1] + 5183937246*CHu[2, 2] - 
         556035552*Pi^2*CHu[2, 2] - 47453184*CHu[3, 3]) + 
       MW2*MZ2^10*(144*(-5728450 + 689567*Pi^2)*CHd[1, 1] + 
         144*(-5728450 + 689567*Pi^2)*CHd[2, 2] - 824896800*CHd[3, 3] + 
         99297648*Pi^2*CHd[3, 3] - 8427996760*CHe[1, 1] + 
         1117565392*Pi^2*CHe[1, 1] + 5289382896*CHe[2, 2] - 
         674966496*Pi^2*CHe[2, 2] + 5289382896*CHe[3, 3] - 
         674966496*Pi^2*CHe[3, 3] + 1525397503*CHl1[1, 1] - 
         151709348*Pi^2*CHl1[1, 1] - 388731360*CHl1[2, 2] - 
         6531168*Pi^2*CHl1[2, 2] - 388731360*CHl1[3, 3] - 
         6531168*Pi^2*CHl1[3, 3] + 2094560713*CHl3[1, 1] - 
         190247828*Pi^2*CHl3[1, 1] + 553088940*CHl3[2, 2] - 
         45069648*Pi^2*CHl3[2, 2] + 553088940*CHl3[3, 3] - 
         45069648*Pi^2*CHl3[3, 3] + 784583640*CHq1[1, 1] - 
         95017968*Pi^2*CHq1[1, 1] + 784583640*CHq1[2, 2] - 
         95017968*Pi^2*CHq1[2, 2] + 298746633*CHq1[3, 3] - 
         33022044*Pi^2*CHq1[3, 3] - 205777458*CHq3[1, 1] + 
         28973880*Pi^2*CHq3[1, 1] - 205777458*CHq3[2, 2] + 
         28973880*Pi^2*CHq3[2, 2] + 286637379*CHq3[3, 3] - 
         33022044*Pi^2*CHq3[3, 3] + 1935589680*CHu[1, 1] - 
         232832736*Pi^2*CHu[1, 1] + 1935589680*CHu[2, 2] - 
         232832736*Pi^2*CHu[2, 2] - 12290784*CHu[3, 3]) - 
       64*MW2^6*MZ2^5*(924*(-741947 + 73347*Pi^2)*CHd[1, 1] + 
         924*(-741947 + 73347*Pi^2)*CHd[2, 2] - 685559028*CHd[3, 3] + 
         67772628*Pi^2*CHd[3, 3] - 2810575872*CHe[1, 1] + 
         561950388*Pi^2*CHe[1, 1] + 2381318460*CHe[2, 2] - 
         379825680*Pi^2*CHe[2, 2] + 2381318460*CHe[3, 3] - 
         379825680*Pi^2*CHe[3, 3] + 525108985*CHl1[1, 1] + 
         114131700*Pi^2*CHl1[1, 1] - 119321316*CHl1[2, 2] - 
         96123504*Pi^2*CHl1[2, 2] - 119321316*CHl1[3, 3] - 
         96123504*Pi^2*CHl1[3, 3] + 1546174984*CHl3[1, 1] + 
         56786292*Pi^2*CHl3[1, 1] + 870465768*CHl3[2, 2] - 
         153468912*Pi^2*CHl3[2, 2] + 870465768*CHl3[3, 3] - 
         153468912*Pi^2*CHl3[3, 3] + 712984548*CHq1[1, 1] - 
         70443396*Pi^2*CHq1[1, 1] + 712984548*CHq1[2, 2] - 
         70443396*Pi^2*CHq1[2, 2] - 177864318*CHq1[3, 3] + 
         20209428*Pi^2*CHq1[3, 3] - 1003223943*CHq3[1, 1] + 
         110862252*Pi^2*CHq3[1, 1] - 1003223943*CHq3[2, 2] + 
         110862252*Pi^2*CHq3[2, 2] - 183976665*CHq3[3, 3] + 
         20209428*Pi^2*CHq3[3, 3] + 1382774982*CHu[1, 1] - 
         136601208*Pi^2*CHu[1, 1] + 1382774982*CHu[2, 2] - 
         136601208*Pi^2*CHu[2, 2] - 9120912*CHu[3, 3]) + 
       256*MW2^7*MZ2^4*(3*(-44619473 + 4088016*Pi^2)*CHd[1, 1] + 
         3*(-44619473 + 4088016*Pi^2)*CHd[2, 2] - 133858419*CHd[3, 3] + 
         12264048*Pi^2*CHd[3, 3] - 482548059*CHe[1, 1] + 
         96996912*Pi^2*CHe[1, 1] + 424665642*CHe[2, 2] - 
         65680512*Pi^2*CHe[2, 2] + 424665642*CHe[3, 3] - 
         65680512*Pi^2*CHe[3, 3] + 40486169*CHl1[1, 1] + 
         30471264*Pi^2*CHl1[1, 1] + 68306466*CHl1[2, 2] - 
         24476784*Pi^2*CHl1[2, 2] + 68306466*CHl1[3, 3] - 
         24476784*Pi^2*CHl1[3, 3] + 221255945*CHl3[1, 1] + 
         22000704*Pi^2*CHl3[1, 1] + 153418062*CHl3[2, 2] - 
         32947344*Pi^2*CHl3[2, 2] + 153418062*CHl3[3, 3] - 
         32947344*Pi^2*CHl3[3, 3] + 136130739*CHq1[1, 1] - 
         12444480*Pi^2*CHq1[1, 1] + 136130739*CHq1[2, 2] - 
         12444480*Pi^2*CHq1[2, 2] - 59479077*CHq1[3, 3] + 
         5668560*Pi^2*CHq1[3, 3] - 244580877*CHq3[1, 1] + 
         23781600*Pi^2*CHq3[1, 1] - 244580877*CHq3[2, 2] + 
         23781600*Pi^2*CHq3[2, 2] - 59594769*CHq3[3, 3] + 
         5668560*Pi^2*CHq3[3, 3] + 257721222*CHu[1, 1] - 
         23369760*Pi^2*CHu[1, 1] + 257721222*CHu[2, 2] - 
         23369760*Pi^2*CHu[2, 2] - 926160*CHu[3, 3]) - 
       1024*MW2^8*MZ2^3*(24*(-713147 + 61608*Pi^2)*CHd[1, 1] + 
         24*(-713147 + 61608*Pi^2)*CHd[2, 2] - 17115528*CHd[3, 3] + 
         1478592*Pi^2*CHd[3, 3] - 63312144*CHe[1, 1] + 
         11281920*Pi^2*CHe[1, 1] + 54839028*CHe[2, 2] - 
         7611888*Pi^2*CHe[2, 2] + 54839028*CHe[3, 3] - 
         7611888*Pi^2*CHe[3, 3] - 10323398*CHl1[1, 1] + 
         5216160*Pi^2*CHl1[1, 1] + 25415454*CHl1[2, 2] - 
         4021968*Pi^2*CHl1[2, 2] + 25415454*CHl1[3, 3] - 
         4021968*Pi^2*CHl1[3, 3] + 12447211*CHl3[1, 1] + 
         4488480*Pi^2*CHl3[1, 1] + 19500663*CHl3[2, 2] - 
         4749648*Pi^2*CHl3[2, 2] + 19500663*CHl3[3, 3] - 
         4749648*Pi^2*CHl3[3, 3] + 16354992*CHq1[1, 1] - 
         1397520*Pi^2*CHq1[1, 1] + 16354992*CHq1[2, 2] - 
         1397520*Pi^2*CHq1[2, 2] - 11064054*CHq1[3, 3] + 
         950112*Pi^2*CHq1[3, 3] - 38529981*CHq3[1, 1] + 
         3297744*Pi^2*CHq3[1, 1] - 38529981*CHq3[2, 2] + 
         3297744*Pi^2*CHq3[2, 2] - 11090559*CHq3[3, 3] + 
         950112*Pi^2*CHq3[3, 3] + 31528626*CHu[1, 1] - 
         2655792*Pi^2*CHu[1, 1] + 31528626*CHu[2, 2] - 
         2655792*Pi^2*CHu[2, 2] - 23040*CHu[3, 3]) + 
       4096*MW2^9*MZ2^2*(3*(-418619 + 35664*Pi^2)*CHd[1, 1] + 
         3*(-418619 + 35664*Pi^2)*CHd[2, 2] - 1255857*CHd[3, 3] + 
         106992*Pi^2*CHd[3, 3] - 6468537*CHe[1, 1] + 793072*Pi^2*CHe[1, 1] + 
         4955643*CHe[2, 2] - 531408*Pi^2*CHe[2, 2] + 4955643*CHe[3, 3] - 
         531408*Pi^2*CHe[3, 3] - 3573277*CHl1[1, 1] + 
         534512*Pi^2*CHl1[1, 1] + 4014423*CHl1[2, 2] - 
         388848*Pi^2*CHl1[2, 2] + 4014423*CHl1[3, 3] - 
         388848*Pi^2*CHl1[3, 3] - 1557559*CHl3[1, 1] + 
         506960*Pi^2*CHl3[1, 1] + 1939341*CHl3[2, 2] - 
         416400*Pi^2*CHl3[2, 2] + 1939341*CHl3[3, 3] - 
         416400*Pi^2*CHl3[3, 3] + 1050657*CHq1[1, 1] - 
         86832*Pi^2*CHq1[1, 1] + 1050657*CHq1[2, 2] - 86832*Pi^2*CHq1[2, 2] - 
         1082745*CHq1[3, 3] + 88704*Pi^2*CHq1[3, 3] - 3437253*CHq3[1, 1] + 
         264240*Pi^2*CHq3[1, 1] - 3437253*CHq3[2, 2] + 
         264240*Pi^2*CHq3[2, 2] - 1113735*CHq3[3, 3] + 
         88704*Pi^2*CHq3[3, 3] + 2207694*CHu[1, 1] - 180864*Pi^2*CHu[1, 1] + 
         2207694*CHu[2, 2] - 180864*Pi^2*CHu[2, 2] + 2400*CHu[3, 3]) + 
       2*MW2^2*MZ2^9*(-3*(-655667069 + 79305780*Pi^2)*CHd[1, 1] - 
         3*(-655667069 + 79305780*Pi^2)*CHd[2, 2] + 1967001207*CHd[3, 3] - 
         237917340*Pi^2*CHd[3, 3] + 17364637101*CHe[1, 1] - 
         2526036276*Pi^2*CHe[1, 1] - 11707554246*CHe[2, 2] + 
         1588332408*Pi^2*CHe[2, 2] - 11707554246*CHe[3, 3] + 
         1588332408*Pi^2*CHe[3, 3] - 3221044283*CHl1[1, 1] + 
         205753908*Pi^2*CHl1[1, 1] + 1785246582*CHl1[2, 2] + 
         30334344*Pi^2*CHl1[2, 2] + 1785246582*CHl1[3, 3] + 
         30334344*Pi^2*CHl1[3, 3] - 5733355784*CHl3[1, 1] + 
         378962100*Pi^2*CHl3[1, 1] - 2255035542*CHl3[2, 2] + 
         203542536*Pi^2*CHl3[2, 2] - 2255035542*CHl3[3, 3] + 
         203542536*Pi^2*CHl3[3, 3] - 1876595433*CHq1[1, 1] + 
         229449348*Pi^2*CHq1[1, 1] - 1876595433*CHq1[2, 2] + 
         229449348*Pi^2*CHq1[2, 2] - 472853307*CHq1[3, 3] + 
         48564828*Pi^2*CHq1[3, 3] + 959669253*CHq3[1, 1] - 
         132319692*Pi^2*CHq3[1, 1] + 959669253*CHq3[2, 2] - 
         132319692*Pi^2*CHq3[2, 2] - 428672622*CHq3[3, 3] + 
         48564828*Pi^2*CHq3[3, 3] - 4620607446*CHu[1, 1] + 
         556927416*Pi^2*CHu[1, 1] - 4620607446*CHu[2, 2] + 
         556927416*Pi^2*CHu[2, 2] + 44256672*CHu[3, 3])) - 
     MT2*(1966080*MW2^11*(51*CHd[1, 1] + 51*CHd[2, 2] + 51*CHd[3, 3] - 
         1309*CHe[1, 1] + 561*CHe[2, 2] + 561*CHe[3, 3] - 1309*CHl1[1, 1] + 
         561*CHl1[2, 2] + 561*CHl1[3, 3] - 1309*CHl3[1, 1] + 561*CHl3[2, 2] + 
         561*CHl3[3, 3] - 51*CHq1[1, 1] - 51*CHq1[2, 2] + 51*CHq1[3, 3] + 
         189*CHq3[1, 1] + 189*CHq3[2, 2] + 51*CHq3[3, 3] - 102*CHu[1, 1] - 
         102*CHu[2, 2]) + MZ2^11*(-90*(-898703 + 108684*Pi^2)*CHd[1, 1] - 
         90*(-898703 + 108684*Pi^2)*CHd[2, 2] + 80883270*CHd[3, 3] - 
         9781560*Pi^2*CHd[3, 3] + 975306018*CHe[1, 1] - 
         117147112*Pi^2*CHe[1, 1] - 555333516*CHe[2, 2] + 
         66872688*Pi^2*CHe[2, 2] - 555333516*CHe[3, 3] + 
         66872688*Pi^2*CHe[3, 3] - 176745171*CHl1[1, 1] + 
         21739324*Pi^2*CHl1[1, 1] - 15708276*CHl1[2, 2] + 
         1463568*Pi^2*CHl1[2, 2] - 15708276*CHl1[3, 3] + 
         1463568*Pi^2*CHl1[3, 3] - 167274987*CHl3[1, 1] + 
         20275756*Pi^2*CHl3[1, 1] - 77824170*CHq1[1, 1] + 
         9410760*Pi^2*CHq1[1, 1] - 77824170*CHq1[2, 2] + 
         9410760*Pi^2*CHq1[2, 2] - 38912085*CHq1[3, 3] + 
         4705380*Pi^2*CHq1[3, 3] - 38819385*CHq3[3, 3] + 
         4705380*Pi^2*CHq3[3, 3] - 186239340*CHu[1, 1] + 
         22529520*Pi^2*CHu[1, 1] - 186239340*CHu[2, 2] + 
         22529520*Pi^2*CHu[2, 2]) + MW2*MZ2^10*
        (36*(-22843555 + 2758268*Pi^2)*CHd[1, 1] + 
         36*(-22843555 + 2758268*Pi^2)*CHd[2, 2] - 822367980*CHd[3, 3] + 
         99297648*Pi^2*CHd[3, 3] - 8349307474*CHe[1, 1] + 
         1117565392*Pi^2*CHe[1, 1] + 5256036816*CHe[2, 2] - 
         674966496*Pi^2*CHe[2, 2] + 5256036816*CHe[3, 3] - 
         674966496*Pi^2*CHe[3, 3] + 1548069106*CHl1[1, 1] - 
         151709348*Pi^2*CHl1[1, 1] - 422077440*CHl1[2, 2] - 
         6531168*Pi^2*CHl1[2, 2] - 422077440*CHl1[3, 3] - 
         6531168*Pi^2*CHl1[3, 3] + 2150578396*CHl3[1, 1] - 
         190247828*Pi^2*CHl3[1, 1] + 553088940*CHl3[2, 2] - 
         45069648*Pi^2*CHl3[2, 2] + 553088940*CHl3[3, 3] - 
         45069648*Pi^2*CHl3[3, 3] + 782054820*CHq1[1, 1] - 
         95017968*Pi^2*CHq1[1, 1] + 782054820*CHq1[2, 2] - 
         95017968*Pi^2*CHq1[2, 2] + 297899373*CHq1[3, 3] - 
         33022044*Pi^2*CHq1[3, 3] - 205777458*CHq3[1, 1] + 
         28973880*Pi^2*CHq3[1, 1] - 205777458*CHq3[2, 2] + 
         28973880*Pi^2*CHq3[2, 2] + 286415844*CHq3[3, 3] - 
         33022044*Pi^2*CHq3[3, 3] + 1930532040*CHu[1, 1] - 
         232832736*Pi^2*CHu[1, 1] + 1930532040*CHu[2, 2] - 
         232832736*Pi^2*CHu[2, 2] - 12082209*CHu[3, 3]) - 
       16384*MW2^10*MZ2*(6*(-3527 + 588*Pi^2)*CHd[1, 1] + 
         6*(-3527 + 588*Pi^2)*CHd[2, 2] - 21162*CHd[3, 3] + 
         3528*Pi^2*CHd[3, 3] - 939082*CHe[1, 1] + 25288*Pi^2*CHe[1, 1] + 
         494958*CHe[2, 2] - 16872*Pi^2*CHe[2, 2] + 494958*CHe[3, 3] - 
         16872*Pi^2*CHe[3, 3] - 838762*CHl1[1, 1] + 25288*Pi^2*CHl1[1, 1] + 
         512778*CHl1[2, 2] - 16872*Pi^2*CHl1[2, 2] + 512778*CHl1[3, 3] - 
         16872*Pi^2*CHl1[3, 3] - 768472*CHl3[1, 1] + 25288*Pi^2*CHl3[1, 1] + 
         335568*CHl3[2, 2] - 16872*Pi^2*CHl3[2, 2] + 335568*CHl3[3, 3] - 
         16872*Pi^2*CHl3[3, 3] + 6042*CHq1[1, 1] - 2088*Pi^2*CHq1[1, 1] + 
         6042*CHq1[2, 2] - 2088*Pi^2*CHq1[2, 2] - 33942*CHq1[3, 3] + 
         3528*Pi^2*CHq1[3, 3] - 80496*CHq3[1, 1] + 9144*Pi^2*CHq3[1, 1] - 
         80496*CHq3[2, 2] + 9144*Pi^2*CHq3[2, 2] - 28767*CHq3[3, 3] + 
         3528*Pi^2*CHq3[3, 3] + 28824*CHu[1, 1] - 5616*Pi^2*CHu[1, 1] + 
         28824*CHu[2, 2] - 5616*Pi^2*CHu[2, 2] - 3600*CHu[3, 3]) + 
       1024*MW2^9*MZ2^2*((-4747389 + 427968*Pi^2)*CHd[1, 1] + 
         (-4747389 + 427968*Pi^2)*CHd[2, 2] - 4747389*CHd[3, 3] + 
         427968*Pi^2*CHd[3, 3] - 45903189*CHe[1, 1] + 
         3172288*Pi^2*CHe[1, 1] + 29370591*CHe[2, 2] - 
         2125632*Pi^2*CHe[2, 2] + 29370591*CHe[3, 3] - 
         2125632*Pi^2*CHe[3, 3] - 29637349*CHl1[1, 1] + 
         2138048*Pi^2*CHl1[1, 1] + 25605711*CHl1[2, 2] - 
         1555392*Pi^2*CHl1[2, 2] + 25605711*CHl1[3, 3] - 
         1555392*Pi^2*CHl1[3, 3] - 24512077*CHl3[1, 1] + 
         2027840*Pi^2*CHl3[1, 1] + 14367783*CHl3[2, 2] - 
         1665600*Pi^2*CHl3[2, 2] + 14367783*CHl3[3, 3] - 
         1665600*Pi^2*CHl3[3, 3] + 3926589*CHq1[1, 1] - 
         347328*Pi^2*CHq1[1, 1] + 3926589*CHq1[2, 2] - 
         347328*Pi^2*CHq1[2, 2] - 4121901*CHq1[3, 3] + 
         354816*Pi^2*CHq1[3, 3] - 13439295*CHq3[1, 1] + 
         1056960*Pi^2*CHq3[1, 1] - 13439295*CHq3[2, 2] + 
         1056960*Pi^2*CHq3[2, 2] - 4526121*CHq3[3, 3] + 
         354816*Pi^2*CHq3[3, 3] + 8278698*CHu[1, 1] - 723456*Pi^2*CHu[1, 1] + 
         8278698*CHu[2, 2] - 723456*Pi^2*CHu[2, 2] + 151080*CHu[3, 3]) - 
       512*MW2^8*MZ2^3*(6*(-5754397 + 492864*Pi^2)*CHd[1, 1] + 
         6*(-5754397 + 492864*Pi^2)*CHd[2, 2] - 34526382*CHd[3, 3] + 
         2957184*Pi^2*CHd[3, 3] - 193628334*CHe[1, 1] + 
         22563840*Pi^2*CHe[1, 1] + 142833300*CHe[2, 2] - 
         15223776*Pi^2*CHe[2, 2] + 142833300*CHe[3, 3] - 
         15223776*Pi^2*CHe[3, 3] - 63929782*CHl1[1, 1] + 
         10432320*Pi^2*CHl1[1, 1] + 83986152*CHl1[2, 2] - 
         8043936*Pi^2*CHl1[2, 2] + 83986152*CHl1[3, 3] - 
         8043936*Pi^2*CHl1[3, 3] - 33812602*CHl3[1, 1] + 
         8976960*Pi^2*CHl3[1, 1] + 56732532*CHl3[2, 2] - 
         9499296*Pi^2*CHl3[2, 2] + 56732532*CHl3[3, 3] - 
         9499296*Pi^2*CHl3[3, 3] + 33005310*CHq1[1, 1] - 
         2795040*Pi^2*CHq1[1, 1] + 33005310*CHq1[2, 2] - 
         2795040*Pi^2*CHq1[2, 2] - 20921271*CHq1[3, 3] + 
         1900224*Pi^2*CHq1[3, 3] - 78954174*CHq3[1, 1] + 
         6595488*Pi^2*CHq3[1, 1] - 78954174*CHq3[2, 2] + 
         6595488*Pi^2*CHq3[2, 2] - 25870416*CHq3[3, 3] + 
         1900224*Pi^2*CHq3[3, 3] + 63647904*CHu[1, 1] - 
         5311584*Pi^2*CHu[1, 1] + 63647904*CHu[2, 2] - 
         5311584*Pi^2*CHu[2, 2] + 2746980*CHu[3, 3]) + 
       MW2^2*MZ2^9*(-6*(-651850121 + 79305780*Pi^2)*CHd[1, 1] - 
         6*(-651850121 + 79305780*Pi^2)*CHd[2, 2] + 3911100726*CHd[3, 3] - 
         475834680*Pi^2*CHd[3, 3] + 34330996134*CHe[1, 1] - 
         5052072552*Pi^2*CHe[1, 1] - 23194467228*CHe[2, 2] + 
         3176664816*Pi^2*CHe[2, 2] - 23194467228*CHe[3, 3] + 
         3176664816*Pi^2*CHe[3, 3] - 6661781755*CHl1[1, 1] + 
         411507816*Pi^2*CHl1[1, 1] + 3791134428*CHl1[2, 2] + 
         60668688*Pi^2*CHl1[2, 2] + 3791134428*CHl1[3, 3] + 
         60668688*Pi^2*CHl1[3, 3] - 11830093861*CHl3[1, 1] + 
         757924200*Pi^2*CHl3[1, 1] - 4433118924*CHl3[2, 2] + 
         407085072*Pi^2*CHl3[2, 2] - 4433118924*CHl3[3, 3] + 
         407085072*Pi^2*CHl3[3, 3] - 3730289178*CHq1[1, 1] + 
         458898696*Pi^2*CHq1[1, 1] - 3730289178*CHq1[2, 2] + 
         458898696*Pi^2*CHq1[2, 2] - 912248538*CHq1[3, 3] + 
         97129656*Pi^2*CHq1[3, 3] + 1905077646*CHq3[1, 1] - 
         264639384*Pi^2*CHq3[1, 1] + 1905077646*CHq3[2, 2] - 
         264639384*Pi^2*CHq3[2, 2] - 793193901*CHq3[3, 3] + 
         97129656*Pi^2*CHq3[3, 3] - 9195411516*CHu[1, 1] + 
         1113854832*Pi^2*CHu[1, 1] - 9195411516*CHu[2, 2] + 
         1113854832*Pi^2*CHu[2, 2] + 13404195*CHu[3, 3]) + 
       128*MW2^7*MZ2^4*(48*(-5734279 + 511002*Pi^2)*CHd[1, 1] + 
         48*(-5734279 + 511002*Pi^2)*CHd[2, 2] - 275245392*CHd[3, 3] + 
         24528096*Pi^2*CHd[3, 3] - 1257842808*CHe[1, 1] + 
         193993824*Pi^2*CHe[1, 1] + 996672291*CHe[2, 2] - 
         131361024*Pi^2*CHe[2, 2] + 996672291*CHe[3, 3] - 
         131361024*Pi^2*CHe[3, 3] - 70576172*CHl1[1, 1] + 
         60942528*Pi^2*CHl1[1, 1] + 283953939*CHl1[2, 2] - 
         48953568*Pi^2*CHl1[2, 2] + 283953939*CHl1[3, 3] - 
         48953568*Pi^2*CHl1[3, 3] + 196975804*CHl3[1, 1] + 
         44001408*Pi^2*CHl3[1, 1] + 360189555*CHl3[2, 2] - 
         65894688*Pi^2*CHl3[2, 2] + 360189555*CHl3[3, 3] - 
         65894688*Pi^2*CHl3[3, 3] + 279790032*CHq1[1, 1] - 
         24888960*Pi^2*CHq1[1, 1] + 279790032*CHq1[2, 2] - 
         24888960*Pi^2*CHq1[2, 2] - 111152256*CHq1[3, 3] + 
         11337120*Pi^2*CHq1[3, 3] - 506070504*CHq3[1, 1] + 
         47563200*Pi^2*CHq3[1, 1] - 506070504*CHq3[2, 2] + 
         47563200*Pi^2*CHq3[2, 2] - 152553924*CHq3[3, 3] + 
         11337120*Pi^2*CHq3[3, 3] + 530499552*CHu[1, 1] - 
         46739520*Pi^2*CHu[1, 1] + 530499552*CHu[2, 2] - 
         46739520*Pi^2*CHu[2, 2] + 25522242*CHu[3, 3]) + 
       2*MW2^3*MZ2^8*(12*(-492640597 + 59039328*Pi^2)*CHd[1, 1] + 
         12*(-492640597 + 59039328*Pi^2)*CHd[2, 2] - 5911687164*CHd[3, 3] + 
         708471936*Pi^2*CHd[3, 3] - 44293215375*CHe[1, 1] + 
         7075896960*Pi^2*CHe[1, 1] + 31645281636*CHe[2, 2] - 
         4581894144*Pi^2*CHe[2, 2] + 31645281636*CHe[3, 3] - 
         4581894144*Pi^2*CHe[3, 3] + 9021920203*CHl1[1, 1] - 
         163183872*Pi^2*CHl1[1, 1] - 6641937036*CHl1[2, 2] - 
         217642656*Pi^2*CHl1[2, 2] - 6641937036*CHl1[3, 3] - 
         217642656*Pi^2*CHl1[3, 3] + 18597430303*CHl3[1, 1] - 
         810998400*Pi^2*CHl3[1, 1] + 8148785460*CHl3[2, 2] - 
         865457184*Pi^2*CHl3[2, 2] + 8148785460*CHl3[3, 3] - 
         865457184*Pi^2*CHl3[3, 3] + 5772294804*CHq1[1, 1] - 
         698210352*Pi^2*CHq1[1, 1] + 5772294804*CHq1[2, 2] - 
         698210352*Pi^2*CHq1[2, 2] + 763000038*CHq1[3, 3] - 
         62623008*Pi^2*CHq1[3, 3] - 4108500828*CHq3[1, 1] + 
         572964336*Pi^2*CHq3[1, 1] - 4108500828*CHq3[2, 2] + 
         572964336*Pi^2*CHq3[2, 2] + 425313768*CHq3[3, 3] - 
         62623008*Pi^2*CHq3[3, 3] + 13625088000*CHu[1, 1] - 
         1626407424*Pi^2*CHu[1, 1] + 13625088000*CHu[2, 2] - 
         1626407424*Pi^2*CHu[2, 2] + 116627223*CHu[3, 3]) - 
       32*MW2^6*MZ2^5*(1848*(-763721 + 73347*Pi^2)*CHd[1, 1] + 
         1848*(-763721 + 73347*Pi^2)*CHd[2, 2] - 1411356408*CHd[3, 3] + 
         135545256*Pi^2*CHd[3, 3] - 6471304128*CHe[1, 1] + 
         1123900776*Pi^2*CHe[1, 1] + 5183509230*CHe[2, 2] - 
         759651360*Pi^2*CHe[2, 2] + 5183509230*CHe[3, 3] - 
         759651360*Pi^2*CHe[3, 3] + 734089220*CHl1[1, 1] + 
         228263400*Pi^2*CHl1[1, 1] + 182229678*CHl1[2, 2] - 
         192247008*Pi^2*CHl1[2, 2] + 182229678*CHl1[3, 3] - 
         192247008*Pi^2*CHl1[3, 3] + 2419798214*CHl3[1, 1] + 
         113572584*Pi^2*CHl3[1, 1] + 1805380842*CHl3[2, 2] - 
         306937824*Pi^2*CHl3[2, 2] + 1805380842*CHl3[3, 3] - 
         306937824*Pi^2*CHl3[3, 3] + 1466207448*CHq1[1, 1] - 
         140886792*Pi^2*CHq1[1, 1] + 1466207448*CHq1[2, 2] - 
         140886792*Pi^2*CHq1[2, 2] - 324332856*CHq1[3, 3] + 
         40418856*Pi^2*CHq1[3, 3] - 2058957702*CHq3[1, 1] + 
         221724504*Pi^2*CHq3[1, 1] - 2058957702*CHq3[2, 2] + 
         221724504*Pi^2*CHq3[2, 2] - 518969091*CHq3[3, 3] + 
         40418856*Pi^2*CHq3[3, 3] + 2846026668*CHu[1, 1] - 
         273202416*Pi^2*CHu[1, 1] + 2846026668*CHu[2, 2] - 
         273202416*Pi^2*CHu[2, 2] + 123797292*CHu[3, 3]) - 
       4*MW2^4*MZ2^7*((-6355654482 + 722803392*Pi^2)*CHd[1, 1] + 
         (-6355654482 + 722803392*Pi^2)*CHd[2, 2] - 6355654482*CHd[3, 3] + 
         722803392*Pi^2*CHd[3, 3] - 39655326408*CHe[1, 1] + 
         6767565408*Pi^2*CHe[1, 1] + 29746215348*CHe[2, 2] - 
         4475697888*Pi^2*CHe[2, 2] + 29746215348*CHe[3, 3] - 
         4475697888*Pi^2*CHe[3, 3] + 8236596433*CHl1[1, 1] + 
         279637728*Pi^2*CHl1[1, 1] - 6078760788*CHl1[2, 2] - 
         423479136*Pi^2*CHl1[2, 2] - 6078760788*CHl1[3, 3] - 
         423479136*Pi^2*CHl1[3, 3] + 18604458979*CHl3[1, 1] - 
         427726368*Pi^2*CHl3[1, 1] + 9070752192*CHl3[2, 2] - 
         1130843232*Pi^2*CHl3[2, 2] + 9070752192*CHl3[3, 3] - 
         1130843232*Pi^2*CHl3[3, 3] + 6410082810*CHq1[1, 1] - 
         731885472*Pi^2*CHq1[1, 1] + 6410082810*CHq1[2, 2] - 
         731885472*Pi^2*CHq1[2, 2] + 201566442*CHq1[3, 3] + 
         19604736*Pi^2*CHq1[3, 3] - 5720867784*CHq3[1, 1] + 
         771094944*Pi^2*CHq3[1, 1] - 5720867784*CHq3[2, 2] + 
         771094944*Pi^2*CHq3[2, 2] - 354286593*CHq3[3, 3] + 
         19604736*Pi^2*CHq3[3, 3] + 14097589512*CHu[1, 1] - 
         1603822176*Pi^2*CHu[1, 1] + 14097589512*CHu[2, 2] - 
         1603822176*Pi^2*CHu[2, 2] + 298062744*CHu[3, 3]) + 
       8*MW2^5*MZ2^6*(12*(-416291917 + 43667520*Pi^2)*CHd[1, 1] + 
         12*(-416291917 + 43667520*Pi^2)*CHd[2, 2] - 4995503004*CHd[3, 3] + 
         524010240*Pi^2*CHd[3, 3] - 26001860559*CHe[1, 1] + 
         4602789888*Pi^2*CHe[1, 1] + 20318486196*CHe[2, 2] - 
         3087070464*Pi^2*CHe[2, 2] + 20318486196*CHe[3, 3] - 
         3087070464*Pi^2*CHe[3, 3] + 4896896497*CHl1[1, 1] + 
         529183920*Pi^2*CHl1[1, 1] - 2602528332*CHl1[2, 2] - 
         500285568*Pi^2*CHl1[2, 2] - 2602528332*CHl1[3, 3] - 
         500285568*Pi^2*CHl1[3, 3] + 12133685173*CHl3[1, 1] + 
         32411952*Pi^2*CHl3[1, 1] + 6782622060*CHl3[2, 2] - 
         997057536*Pi^2*CHl3[2, 2] + 6782622060*CHl3[3, 3] - 
         997057536*Pi^2*CHl3[3, 3] + 5163058524*CHq1[1, 1] - 
         542076192*Pi^2*CHq1[1, 1] + 5163058524*CHq1[2, 2] - 
         542076192*Pi^2*CHq1[2, 2] - 420712788*CHq1[3, 3] + 
         80561232*Pi^2*CHq1[3, 3] - 5728772448*CHq3[1, 1] + 
         703198656*Pi^2*CHq3[1, 1] - 5728772448*CHq3[2, 2] + 
         703198656*Pi^2*CHq3[2, 2] - 998200686*CHq3[3, 3] + 
         80561232*Pi^2*CHq3[3, 3] + 10567918032*CHu[1, 1] - 
         1112071104*Pi^2*CHu[1, 1] + 10567918032*CHu[2, 2] - 
         1112071104*Pi^2*CHu[2, 2] + 355638294*CHu[3, 3])))/
    (6*(MT2 - MW2)*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2) + 
   (3*B0i[bb0, 0, 0, MW2]*
     (MW2^2*(2*MW2*MZ2^9*(-2*MZ2*(584655*CHd[1, 1] + 584655*CHd[2, 2] + 
            584655*CHd[3, 3] + 12261765*CHe[1, 1] - 4851582*CHe[2, 2] - 
            4851582*CHe[3, 3] + 5398360*CHl1[1, 1] - 7576962*CHl1[2, 2] - 
            7576962*CHl1[3, 3] + 5975133*CHl3[1, 1] + 2876790*CHl3[2, 2] + 
            2876790*CHl3[3, 3] - 723705*CHq1[1, 1] - 723705*CHq1[2, 2] - 
            373440*CHq1[3, 3] - 69525*CHq3[1, 1] - 69525*CHq3[2, 2] - 
            319365*CHq3[3, 3] - 1169310*CHu[1, 1] - 1169310*CHu[2, 2]) + 
          MH2*(87420*CHd[1, 1] + 87420*CHd[2, 2] + 87420*CHd[3, 3] + 
            2718452*CHe[1, 1] - 1312968*CHe[2, 2] - 1312968*CHe[3, 3] + 
            1222583*CHl1[1, 1] - 1312968*CHl1[2, 2] - 1312968*CHl1[3, 3] + 
            2232731*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
            87420*CHq1[1, 1] - 87420*CHq1[2, 2] - 20535*CHq1[3, 3] + 
            46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 20535*CHq3[3, 3] - 
            174840*CHu[1, 1] - 174840*CHu[2, 2])) + 8*MW2^4*MZ2^6*
         (MZ2*(16757181*CHd[1, 1] + 16757181*CHd[2, 2] + 16757181*CHd[3, 3] + 
            430755419*CHe[1, 1] - 215115894*CHe[2, 2] - 215115894*CHe[3, 3] + 
            299362263*CHl1[1, 1] - 283584042*CHl1[2, 2] - 
            283584042*CHl1[3, 3] + 196830363*CHl3[1, 1] + 
            26307534*CHl3[2, 2] + 26307534*CHl3[3, 3] - 19499283*CHq1[1, 1] - 
            19499283*CHq1[2, 2] + 3862413*CHq1[3, 3] - 7978107*CHq3[1, 1] - 
            7978107*CHq3[2, 2] + 3269061*CHq3[3, 3] - 33514362*CHu[1, 1] - 
            33514362*CHu[2, 2]) + 10*MH2*(14769*CHd[1, 1] + 14769*CHd[2, 2] + 
            14769*CHd[3, 3] - 758023*CHe[1, 1] + 374220*CHe[2, 2] + 
            374220*CHe[3, 3] - 617743*CHl1[1, 1] + 374220*CHl1[2, 2] + 
            374220*CHl1[3, 3] - 707551*CHl3[1, 1] + 284412*CHl3[2, 2] + 
            284412*CHl3[3, 3] - 14769*CHq1[1, 1] - 14769*CHq1[2, 2] - 
            10143*CHq1[3, 3] - 5517*CHq3[1, 1] - 5517*CHq3[2, 2] - 
            10143*CHq3[3, 3] - 29538*CHu[1, 1] - 29538*CHu[2, 2])) - 
        32*MW2^5*MZ2^5*(MZ2*(2970846*CHd[1, 1] + 2970846*CHd[2, 2] + 
            2970846*CHd[3, 3] + 154560646*CHe[1, 1] - 77501862*CHe[2, 2] - 
            77501862*CHe[3, 3] + 119814874*CHl1[1, 1] - 97381710*CHl1[2, 2] - 
            97381710*CHl1[3, 3] + 66844143*CHl3[1, 1] + 886852*CHl3[2, 2] + 
            886852*CHl3[3, 3] - 3180870*CHq1[1, 1] - 3180870*CHq1[2, 2] + 
            2419326*CHq1[3, 3] - 5792649*CHq3[1, 1] - 5792649*CHq3[2, 2] + 
            2039055*CHq3[3, 3] - 5941692*CHu[1, 1] - 5941692*CHu[2, 2]) + 
          8*MH2*(8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 
            234100*CHe[1, 1] + 108720*CHe[2, 2] + 108720*CHe[3, 3] - 
            212140*CHl1[1, 1] + 108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 
            223414*CHl3[1, 1] + 97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 
            8460*CHq1[1, 1] - 8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 
            12438*CHq3[1, 1] + 12438*CHq3[2, 2] + 1989*CHq3[3, 3] - 
            16920*CHu[1, 1] - 16920*CHu[2, 2])) + 128*MW2^6*MZ2^4*
         (-(MZ2*(189642*CHd[1, 1] + 189642*CHd[2, 2] + 189642*CHd[3, 3] - 
             34337852*CHe[1, 1] + 16849716*CHe[2, 2] + 16849716*CHe[3, 3] - 
             29676744*CHl1[1, 1] + 19785264*CHl1[2, 2] + 
             19785264*CHl1[3, 3] - 14567721*CHl3[1, 1] + 2216560*CHl3[2, 2] + 
             2216560*CHl3[3, 3] - 333471*CHq1[1, 1] - 333471*CHq1[2, 2] - 
             338280*CHq1[3, 3] + 2567106*CHq3[1, 1] + 2567106*CHq3[2, 2] - 
             297159*CHq3[3, 3] - 379284*CHu[1, 1] - 379284*CHu[2, 2])) + 
          2*MH2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 6273*CHd[3, 3] - 
            153167*CHe[1, 1] + 67113*CHe[2, 2] + 67113*CHe[3, 3] - 
            149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 67113*CHl1[3, 3] - 
            150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 66033*CHl3[3, 3] - 
            6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 4653*CHq1[3, 3] + 
            15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 4653*CHq3[3, 3] - 
            12546*CHu[1, 1] - 12546*CHu[2, 2])) + 256*MW2^7*MZ2^3*
         (MZ2*(362883*CHd[1, 1] + 362883*CHd[2, 2] + 362883*CHd[3, 3] - 
            7165541*CHe[1, 1] + 3250482*CHe[2, 2] + 3250482*CHe[3, 3] - 
            7302417*CHl1[1, 1] + 3153966*CHl1[2, 2] + 3153966*CHl1[3, 3] - 
            3752874*CHl3[1, 1] + 1739166*CHl3[2, 2] + 1739166*CHl3[3, 3] - 
            446007*CHq1[1, 1] - 446007*CHq1[2, 2] + 136605*CHq1[3, 3] + 
            1186734*CHq3[1, 1] + 1186734*CHq3[2, 2] + 91758*CHq3[3, 3] - 
            725766*CHu[1, 1] - 725766*CHu[2, 2]) - 
          800*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
            33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
            33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) + 
        1024*MW2^8*MZ2^2*(-(MZ2*(55635*CHd[1, 1] + 55635*CHd[2, 2] + 
             55635*CHd[3, 3] + 609635*CHe[1, 1] - 355965*CHe[2, 2] - 
             355965*CHe[3, 3] + 350561*CHl1[1, 1] - 561039*CHl1[2, 2] - 
             561039*CHl1[3, 3] - 185943*CHl3[1, 1] + 343397*CHl3[2, 2] + 
             343397*CHl3[3, 3] - 58641*CHq1[1, 1] - 58641*CHq1[2, 2] + 
             50163*CHq1[3, 3] + 127923*CHq3[1, 1] + 127923*CHq3[2, 2] + 
             37107*CHq3[3, 3] - 111270*CHu[1, 1] - 111270*CHu[2, 2])) + 
          40*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
            33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
            33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2])) - 
        4096*MW2^9*MZ2^2*(807*CHd[1, 1] + 807*CHd[2, 2] + 807*CHd[3, 3] - 
          319833*CHe[1, 1] + 157647*CHe[2, 2] + 157647*CHe[3, 3] - 
          281413*CHl1[1, 1] + 191667*CHl1[2, 2] + 191667*CHl1[3, 3] - 
          14770*CHl3[1, 1] - 38770*CHl3[2, 2] - 38770*CHl3[3, 3] - 
          2427*CHq1[1, 1] - 2427*CHq1[2, 2] - 2793*CHq1[3, 3] - 
          2394*CHq3[1, 1] - 2394*CHq3[2, 2] - 2712*CHq3[3, 3] - 
          1614*CHu[1, 1] - 1614*CHu[2, 2]) - 103*MZ2^10*(MH2 + MZ2)*
         (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
          2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
          2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
          150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
          300*CHu[1, 1] - 300*CHu[2, 2]) + 163840*MW2^10*MZ2*
         (111*CHd[1, 1] + 111*CHd[2, 2] + 111*CHd[3, 3] - 4409*CHe[1, 1] + 
          2031*CHe[2, 2] + 2031*CHe[3, 3] - 4211*CHl1[1, 1] + 
          2229*CHl1[2, 2] + 2229*CHl1[3, 3] - 198*CHl3[1, 1] - 
          198*CHl3[2, 2] - 198*CHl3[3, 3] - 129*CHq1[1, 1] - 129*CHq1[2, 2] + 
          75*CHq1[3, 3] + 102*CHq3[1, 1] + 102*CHq3[2, 2] + 42*CHq3[3, 3] - 
          222*CHu[1, 1] - 222*CHu[2, 2]) - 1966080*MW2^11*
         (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] + 4*CHq3[2, 2] + 2*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) - 2*MW2^2*MZ2^8*(MH2*(249639*CHd[1, 1] + 
            249639*CHd[2, 2] + 249639*CHd[3, 3] + 9561469*CHe[1, 1] - 
            4907958*CHe[2, 2] - 4907958*CHe[3, 3] + 5579959*CHl1[1, 1] - 
            4907958*CHl1[2, 2] - 4907958*CHl1[3, 3] + 8384695*CHl3[1, 1] - 
            2103222*CHl3[2, 2] - 2103222*CHl3[3, 3] - 249639*CHq1[1, 1] - 
            249639*CHq1[2, 2] + 82113*CHq1[3, 3] + 413865*CHq3[1, 1] + 
            413865*CHq3[2, 2] + 82113*CHq3[3, 3] - 499278*CHu[1, 1] - 
            499278*CHu[2, 2]) + MZ2*(-11231229*CHd[1, 1] - 
            11231229*CHd[2, 2] - 11231229*CHd[3, 3] - 204182543*CHe[1, 1] + 
            92571474*CHe[2, 2] + 92571474*CHe[3, 3] - 108853235*CHl1[1, 1] + 
            133739058*CHl1[2, 2] + 133739058*CHl1[3, 3] - 
            102196101*CHl3[1, 1] - 34748510*CHl3[2, 2] - 
            34748510*CHl3[3, 3] + 13699389*CHq1[1, 1] + 13699389*CHq1[2, 2] + 
            4638507*CHq1[3, 3] + 3565437*CHq3[1, 1] + 3565437*CHq3[2, 2] + 
            3961917*CHq3[3, 3] + 22462458*CHu[1, 1] + 22462458*CHu[2, 2])) + 
        4*MW2^3*MZ2^7*(8*MH2*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 
            6555*CHd[3, 3] + 1304069*CHe[1, 1] - 667884*CHe[2, 2] - 
            667884*CHe[3, 3] + 919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 
            667884*CHl1[3, 3] + 1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 
            402228*CHl3[3, 3] - 6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 
            26058*CHq1[3, 3] + 58671*CHq3[1, 1] + 58671*CHq3[2, 2] + 
            26058*CHq3[3, 3] - 13110*CHu[1, 1] - 13110*CHu[2, 2]) + 
          MZ2*(-19933731*CHd[1, 1] - 19933731*CHd[2, 2] - 
            19933731*CHd[3, 3] - 383584433*CHe[1, 1] + 186069294*CHe[2, 2] + 
            186069294*CHe[3, 3] - 236116806*CHl1[1, 1] + 
            256167234*CHl1[2, 2] + 256167234*CHl1[3, 3] - 
            185186262*CHl3[1, 1] - 43913594*CHl3[2, 2] - 
            43913594*CHl3[3, 3] + 23859045*CHq1[1, 1] + 23859045*CHq1[2, 2] + 
            2462958*CHq1[3, 3] + 5755059*CHq3[1, 1] + 5755059*CHq3[2, 2] + 
            2110122*CHq3[3, 3] + 39867462*CHu[1, 1] + 39867462*CHu[2, 2]))) + 
      6*MT2^3*MW2*(2*MW2^2 - MW2*MZ2 - MZ2^2)*(81920*MW2^7*CHq3[3, 3] - 
        32*MW2^3*MZ2^4*(2424*CHd[1, 1] + 2424*CHd[2, 2] + 2424*CHd[3, 3] - 
          2344*CHe[1, 1] - 1308*CHe[2, 2] - 1308*CHe[3, 3] - 
          2010*CHl1[1, 1] - 1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 
          726*CHl3[1, 1] - 24*CHl3[2, 2] - 24*CHl3[3, 3] - 2424*CHq1[1, 1] - 
          2424*CHq1[2, 2] - 5076*CHq1[3, 3] + 936*CHq3[1, 1] + 
          936*CHq3[2, 2] - 2007*CHq3[3, 3] - 4848*CHu[1, 1] - 
          4848*CHu[2, 2] - 4332*CHu[3, 3]) + 5*MZ2^7*(-1416*CHd[1, 1] - 
          1416*CHd[2, 2] - 1416*CHd[3, 3] + 1468*CHe[1, 1] + 1056*CHe[2, 2] + 
          1056*CHe[3, 3] + 1262*CHl1[1, 1] + 1056*CHl1[2, 2] + 
          1056*CHl1[3, 3] + 206*CHl3[1, 1] + 1416*CHq1[1, 1] + 
          1416*CHq1[2, 2] - 837*CHq1[3, 3] - 1867*CHq3[3, 3] + 
          2832*CHu[1, 1] + 2832*CHu[2, 2] - 1545*CHu[3, 3]) + 
        128*MW2^4*MZ2^3*(1068*CHd[1, 1] + 1068*CHd[2, 2] + 1068*CHd[3, 3] - 
          1068*CHe[1, 1] - 861*CHe[2, 2] - 861*CHe[3, 3] - 1048*CHl1[1, 1] - 
          861*CHl1[2, 2] - 861*CHl1[3, 3] - 508*CHl3[1, 1] - 321*CHl3[2, 2] - 
          321*CHl3[3, 3] - 1068*CHq1[1, 1] - 1068*CHq1[2, 2] + 
          297*CHq1[3, 3] + 1584*CHq3[1, 1] + 1584*CHq3[2, 2] + 
          1767*CHq3[3, 3] - 2136*CHu[1, 1] - 2136*CHu[2, 2] + 39*CHu[3, 3]) + 
        1024*MW2^6*MZ2*(21*CHd[1, 1] + 21*CHd[2, 2] + 21*CHd[3, 3] - 
          19*CHe[1, 1] - 39*CHe[2, 2] - 39*CHe[3, 3] - 19*CHl1[1, 1] - 
          39*CHl1[2, 2] - 39*CHl1[3, 3] - 19*CHl3[1, 1] - 39*CHl3[2, 2] - 
          39*CHl3[3, 3] - 21*CHq1[1, 1] - 21*CHq1[2, 2] + 81*CHq1[3, 3] + 
          63*CHq3[1, 1] + 63*CHq3[2, 2] - 19*CHq3[3, 3] - 42*CHu[1, 1] - 
          42*CHu[2, 2] + 60*CHu[3, 3]) - 512*MW2^5*MZ2^2*
         (177*CHd[1, 1] + 177*CHd[2, 2] + 177*CHd[3, 3] - 183*CHe[1, 1] - 
          213*CHe[2, 2] - 213*CHe[3, 3] - 203*CHl1[1, 1] - 213*CHl1[2, 2] - 
          213*CHl1[3, 3] - 125*CHl3[1, 1] - 135*CHl3[2, 2] - 135*CHl3[3, 3] - 
          177*CHq1[1, 1] - 177*CHq1[2, 2] + 324*CHq1[3, 3] + 405*CHq3[1, 1] + 
          405*CHq3[2, 2] + 451*CHq3[3, 3] - 354*CHu[1, 1] - 354*CHu[2, 2] + 
          210*CHu[3, 3]) + 4*MW2*MZ2^6*(6198*CHd[1, 1] + 6198*CHd[2, 2] + 
          6198*CHd[3, 3] - 6261*CHe[1, 1] - 4128*CHe[2, 2] - 4128*CHe[3, 3] - 
          5452*CHl1[1, 1] - 4128*CHl1[2, 2] - 4128*CHl1[3, 3] - 
          2644*CHl3[1, 1] - 1320*CHl3[2, 2] - 1320*CHl3[3, 3] - 
          6198*CHq1[1, 1] - 6198*CHq1[2, 2] + 14121*CHq1[3, 3] + 
          5310*CHq3[1, 1] + 5310*CHq3[2, 2] + 21256*CHq3[3, 3] - 
          12396*CHu[1, 1] - 12396*CHu[2, 2] + 14565*CHu[3, 3]) - 
        8*MW2^2*MZ2^5*(966*CHd[1, 1] + 966*CHd[2, 2] + 966*CHd[3, 3] - 
          645*CHe[1, 1] - 1308*CHe[2, 2] - 1308*CHe[3, 3] - 1381*CHl1[1, 1] - 
          1308*CHl1[2, 2] - 1308*CHl1[3, 3] - 1477*CHl3[1, 1] - 
          1404*CHl3[2, 2] - 1404*CHl3[3, 3] - 966*CHq1[1, 1] - 
          966*CHq1[2, 2] + 20709*CHq1[3, 3] + 6642*CHq3[1, 1] + 
          6642*CHq3[2, 2] + 22913*CHq3[3, 3] - 1932*CHu[1, 1] - 
          1932*CHu[2, 2] + 17871*CHu[3, 3])) + 
      MT2^2*(2*MW2*MZ2^9*(-2*MZ2*(605895*CHd[1, 1] + 605895*CHd[2, 2] + 
            605895*CHd[3, 3] + 12239745*CHe[1, 1] - 4867422*CHe[2, 2] - 
            4867422*CHe[3, 3] + 5379430*CHl1[1, 1] - 7592802*CHl1[2, 2] - 
            7592802*CHl1[3, 3] + 5972043*CHl3[1, 1] + 2876790*CHl3[2, 2] + 
            2876790*CHl3[3, 3] - 744945*CHq1[1, 1] - 744945*CHq1[2, 2] - 
            337710*CHq1[3, 3] - 69525*CHq3[1, 1] - 69525*CHq3[2, 2] - 
            314535*CHq3[3, 3] - 1211790*CHu[1, 1] - 1211790*CHu[2, 2]) + 
          MH2*(87420*CHd[1, 1] + 87420*CHd[2, 2] + 87420*CHd[3, 3] + 
            2718452*CHe[1, 1] - 1312968*CHe[2, 2] - 1312968*CHe[3, 3] + 
            1222583*CHl1[1, 1] - 1312968*CHl1[2, 2] - 1312968*CHl1[3, 3] + 
            2232731*CHl3[1, 1] - 302820*CHl3[2, 2] - 302820*CHl3[3, 3] - 
            87420*CHq1[1, 1] - 87420*CHq1[2, 2] - 20535*CHq1[3, 3] + 
            46350*CHq3[1, 1] + 46350*CHq3[2, 2] - 20535*CHq3[3, 3] - 
            174840*CHu[1, 1] - 174840*CHu[2, 2])) - 103*MZ2^10*(MH2 + MZ2)*
         (150*CHd[1, 1] + 150*CHd[2, 2] + 150*CHd[3, 3] + 7154*CHe[1, 1] - 
          2940*CHe[2, 2] - 2940*CHe[3, 3] + 2107*CHl1[1, 1] - 
          2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 5047*CHl3[1, 1] - 
          150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 75*CHq3[3, 3] - 
          300*CHu[1, 1] - 300*CHu[2, 2]) - 1966080*MW2^11*
         (3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
          33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
          33*CHl1[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
          4*CHq3[1, 1] + 4*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
          6*CHu[2, 2]) + 8*MW2^4*MZ2^6*(10*MH2*(14769*CHd[1, 1] + 
            14769*CHd[2, 2] + 14769*CHd[3, 3] - 758023*CHe[1, 1] + 
            374220*CHe[2, 2] + 374220*CHe[3, 3] - 617743*CHl1[1, 1] + 
            374220*CHl1[2, 2] + 374220*CHl1[3, 3] - 707551*CHl3[1, 1] + 
            284412*CHl3[2, 2] + 284412*CHl3[3, 3] - 14769*CHq1[1, 1] - 
            14769*CHq1[2, 2] - 10143*CHq1[3, 3] - 5517*CHq3[1, 1] - 
            5517*CHq3[2, 2] - 10143*CHq3[3, 3] - 29538*CHu[1, 1] - 
            29538*CHu[2, 2]) + MZ2*(16601697*CHd[1, 1] + 16601697*CHd[2, 2] + 
            16601697*CHd[3, 3] + 430898957*CHe[1, 1] - 215012790*CHe[2, 2] - 
            215012790*CHe[3, 3] + 299505669*CHl1[1, 1] - 
            283480938*CHl1[2, 2] - 283480938*CHl1[3, 3] + 
            196913433*CHl3[1, 1] + 26350302*CHl3[2, 2] + 
            26350302*CHl3[3, 3] - 19343799*CHq1[1, 1] - 19343799*CHq1[2, 2] + 
            3355578*CHq1[3, 3] - 8214303*CHq3[1, 1] - 8214303*CHq3[2, 2] + 
            2897250*CHq3[3, 3] - 33203394*CHu[1, 1] - 33203394*CHu[2, 2] - 
            103887*CHu[3, 3])) + 256*MW2^7*MZ2^3*
         (-800*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 77*CHe[1, 1] + 
            33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 33*CHl1[2, 2] + 
            33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 33*CHl3[3, 3] - 
            3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 9*CHq3[1, 1] + 
            9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 6*CHu[2, 2]) + 
          MZ2*(356259*CHd[1, 1] + 356259*CHd[2, 2] + 356259*CHd[3, 3] - 
            7158293*CHe[1, 1] + 3260076*CHe[2, 2] + 3260076*CHe[3, 3] - 
            7293327*CHl1[1, 1] + 3163560*CHl1[2, 2] + 3163560*CHl1[3, 3] - 
            3746916*CHl3[1, 1] + 1745628*CHl3[2, 2] + 1745628*CHl3[3, 3] - 
            439383*CHq1[1, 1] - 439383*CHq1[2, 2] + 105303*CHq1[3, 3] + 
            1163622*CHq3[1, 1] + 1163622*CHq3[2, 2] + 55203*CHq3[3, 3] - 
            712518*CHu[1, 1] - 712518*CHu[2, 2] - 17802*CHu[3, 3])) - 
        4096*MW2^9*MZ2^2*(339*CHd[1, 1] + 339*CHd[2, 2] + 339*CHd[3, 3] - 
          319341*CHe[1, 1] + 158169*CHe[2, 2] + 158169*CHe[3, 3] - 
          280861*CHl1[1, 1] + 192189*CHl1[2, 2] + 192189*CHl1[3, 3] - 
          14452*CHl3[1, 1] - 38482*CHl3[2, 2] - 38482*CHl3[3, 3] - 
          1959*CHq1[1, 1] - 1959*CHq1[2, 2] - 3162*CHq1[3, 3] - 
          3420*CHq3[1, 1] - 3420*CHq3[2, 2] - 4962*CHq3[3, 3] - 
          678*CHu[1, 1] - 678*CHu[2, 2] - 810*CHu[3, 3]) + 
        8192*MW2^10*MZ2*(2157*CHd[1, 1] + 2157*CHd[2, 2] + 2157*CHd[3, 3] - 
          88123*CHe[1, 1] + 40737*CHe[2, 2] + 40737*CHe[3, 3] - 
          84163*CHl1[1, 1] + 44697*CHl1[2, 2] + 44697*CHl1[3, 3] - 
          3903*CHl3[1, 1] - 3843*CHl3[2, 2] - 3843*CHl3[3, 3] - 
          2517*CHq1[1, 1] - 2517*CHq1[2, 2] + 1257*CHq1[3, 3] + 
          1851*CHq3[1, 1] + 1851*CHq3[2, 2] + 777*CHq3[3, 3] - 
          4314*CHu[1, 1] - 4314*CHu[2, 2] - 180*CHu[3, 3]) + 
        1024*MW2^8*MZ2^2*(40*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
            33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 
            33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
            9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2]) - MZ2*(57273*CHd[1, 1] + 57273*CHd[2, 2] + 
            57273*CHd[3, 3] + 607985*CHe[1, 1] - 356334*CHe[2, 2] - 
            356334*CHe[3, 3] + 349091*CHl1[1, 1] - 561408*CHl1[2, 2] - 
            561408*CHl1[3, 3] - 186261*CHl3[1, 1] + 344180*CHl3[2, 2] + 
            344180*CHl3[3, 3] - 60279*CHq1[1, 1] - 60279*CHq1[2, 2] + 
            43926*CHq1[3, 3] + 128733*CHq3[1, 1] + 128733*CHq3[2, 2] + 
            42438*CHq3[3, 3] - 114546*CHu[1, 1] - 114546*CHu[2, 2] + 
            657*CHu[3, 3])) - 32*MW2^5*MZ2^5*
         (8*MH2*(8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 
            234100*CHe[1, 1] + 108720*CHe[2, 2] + 108720*CHe[3, 3] - 
            212140*CHl1[1, 1] + 108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 
            223414*CHl3[1, 1] + 97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 
            8460*CHq1[1, 1] - 8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 
            12438*CHq3[1, 1] + 12438*CHq3[2, 2] + 1989*CHq3[3, 3] - 
            16920*CHu[1, 1] - 16920*CHu[2, 2]) + MZ2*(2993454*CHd[1, 1] + 
            2993454*CHd[2, 2] + 2993454*CHd[3, 3] + 154538806*CHe[1, 1] - 
            77500386*CHe[2, 2] - 77500386*CHe[3, 3] + 119804725*CHl1[1, 1] - 
            97380234*CHl1[2, 2] - 97380234*CHl1[3, 3] + 66847602*CHl3[1, 1] + 
            901936*CHl3[2, 2] + 901936*CHl3[3, 3] - 3203478*CHq1[1, 1] - 
            3203478*CHq1[2, 2] + 2102400*CHq1[3, 3] - 5850213*CHq3[1, 1] - 
            5850213*CHq3[2, 2] + 2062182*CHq3[3, 3] - 5986908*CHu[1, 1] - 
            5986908*CHu[2, 2] + 45324*CHu[3, 3])) - 2*MW2^2*MZ2^8*
         (MH2*(249639*CHd[1, 1] + 249639*CHd[2, 2] + 249639*CHd[3, 3] + 
            9561469*CHe[1, 1] - 4907958*CHe[2, 2] - 4907958*CHe[3, 3] + 
            5579959*CHl1[1, 1] - 4907958*CHl1[2, 2] - 4907958*CHl1[3, 3] + 
            8384695*CHl3[1, 1] - 2103222*CHl3[2, 2] - 2103222*CHl3[3, 3] - 
            249639*CHq1[1, 1] - 249639*CHq1[2, 2] + 82113*CHq1[3, 3] + 
            413865*CHq3[1, 1] + 413865*CHq3[2, 2] + 82113*CHq3[3, 3] - 
            499278*CHu[1, 1] - 499278*CHu[2, 2]) + 
          MZ2*(-11295021*CHd[1, 1] - 11295021*CHd[2, 2] - 
            11295021*CHd[3, 3] - 204120359*CHe[1, 1] + 92607186*CHe[2, 2] + 
            92607186*CHe[3, 3] - 108798107*CHl1[1, 1] + 
            133774770*CHl1[2, 2] + 133774770*CHl1[3, 3] - 
            102145005*CHl3[1, 1] - 34716830*CHl3[2, 2] - 
            34716830*CHl3[3, 3] + 13763181*CHq1[1, 1] + 13763181*CHq1[2, 2] + 
            4046613*CHq1[3, 3] + 3437997*CHq3[1, 1] + 3437997*CHq3[2, 2] + 
            3867003*CHq3[3, 3] + 22590042*CHu[1, 1] + 22590042*CHu[2, 2] + 
            46350*CHu[3, 3])) + 64*MW2^6*MZ2^4*
         (4*MH2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 6273*CHd[3, 3] - 
            153167*CHe[1, 1] + 67113*CHe[2, 2] + 67113*CHe[3, 3] - 
            149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 67113*CHl1[3, 3] - 
            150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 66033*CHl3[3, 3] - 
            6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 4653*CHq1[3, 3] + 
            15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 4653*CHq3[3, 3] - 
            12546*CHu[1, 1] - 12546*CHu[2, 2]) + MZ2*(-327570*CHd[1, 1] - 
            327570*CHd[2, 2] - 327570*CHd[3, 3] + 68626009*CHe[1, 1] - 
            33732084*CHe[2, 2] - 33732084*CHe[3, 3] + 59306469*CHl1[1, 1] - 
            39603180*CHl1[2, 2] - 39603180*CHl1[3, 3] + 29114271*CHl3[1, 1] - 
            4439924*CHl3[2, 2] - 4439924*CHl3[3, 3] + 615228*CHq1[1, 1] + 
            615228*CHq1[2, 2] + 620175*CHq1[3, 3] - 5071518*CHq3[1, 1] - 
            5071518*CHq3[2, 2] + 763743*CHq3[3, 3] + 655140*CHu[1, 1] + 
            655140*CHu[2, 2] + 80541*CHu[3, 3])) + 4*MW2^3*MZ2^7*
         (8*MH2*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 6555*CHd[3, 3] + 
            1304069*CHe[1, 1] - 667884*CHe[2, 2] - 667884*CHe[3, 3] + 
            919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 667884*CHl1[3, 3] + 
            1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 402228*CHl3[3, 3] - 
            6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 26058*CHq1[3, 3] + 
            58671*CHq3[1, 1] + 58671*CHq3[2, 2] + 26058*CHq3[3, 3] - 
            13110*CHu[1, 1] - 13110*CHu[2, 2]) + MZ2*(-19786923*CHd[1, 1] - 
            19786923*CHd[2, 2] - 19786923*CHd[3, 3] - 383741237*CHe[1, 1] + 
            185985774*CHe[2, 2] + 185985774*CHe[3, 3] - 
            236233440*CHl1[1, 1] + 256083714*CHl1[2, 2] + 
            256083714*CHl1[3, 3] - 185217360*CHl3[1, 1] - 
            43911578*CHl3[2, 2] - 43911578*CHl3[3, 3] + 23712237*CHq1[1, 1] + 
            23712237*CHq1[2, 2] + 2109627*CHq1[3, 3] + 5723091*CHq3[1, 1] + 
            5723091*CHq3[2, 2] + 2306133*CHq3[3, 3] + 39573846*CHu[1, 1] + 
            39573846*CHu[2, 2] + 151605*CHu[3, 3]))) + 
      2*MT2*MW2*(103*MZ2^10*(MH2 + MZ2)*(150*CHd[1, 1] + 150*CHd[2, 2] + 
          150*CHd[3, 3] + 7154*CHe[1, 1] - 2940*CHe[2, 2] - 2940*CHe[3, 3] + 
          2107*CHl1[1, 1] - 2940*CHl1[2, 2] - 2940*CHl1[3, 3] + 
          5047*CHl3[1, 1] - 150*CHq1[1, 1] - 150*CHq1[2, 2] - 75*CHq1[3, 3] - 
          75*CHq3[3, 3] - 300*CHu[1, 1] - 300*CHu[2, 2]) + 
        491520*MW2^11*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] - 
          308*CHe[1, 1] + 132*CHe[2, 2] + 132*CHe[3, 3] - 308*CHl1[1, 1] + 
          132*CHl1[2, 2] + 132*CHl1[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 
          12*CHq1[3, 3] + 16*CHq3[1, 1] + 16*CHq3[2, 2] + 9*CHq3[3, 3] - 
          24*CHu[1, 1] - 24*CHu[2, 2]) + MW2*MZ2^9*
         (MZ2*(2412960*CHd[1, 1] + 2412960*CHd[2, 2] + 2412960*CHd[3, 3] + 
            48969990*CHe[1, 1] - 19461768*CHe[2, 2] - 19461768*CHe[3, 3] + 
            21527185*CHl1[1, 1] - 30363288*CHl1[2, 2] - 30363288*CHl1[3, 3] + 
            23889717*CHl3[1, 1] + 11507160*CHl3[2, 2] + 11507160*CHl3[3, 3] - 
            2969160*CHq1[1, 1] - 2969160*CHq1[2, 2] - 1368705*CHq1[3, 3] - 
            278100*CHq3[1, 1] - 278100*CHq3[2, 2] - 1191030*CHq3[3, 3] - 
            4825920*CHu[1, 1] - 4825920*CHu[2, 2]) + 
          2*MH2*(-87420*CHd[1, 1] - 87420*CHd[2, 2] - 87420*CHd[3, 3] - 
            2718452*CHe[1, 1] + 1312968*CHe[2, 2] + 1312968*CHe[3, 3] - 
            1222583*CHl1[1, 1] + 1312968*CHl1[2, 2] + 1312968*CHl1[3, 3] - 
            2232731*CHl3[1, 1] + 302820*CHl3[2, 2] + 302820*CHl3[3, 3] + 
            87420*CHq1[1, 1] + 87420*CHq1[2, 2] + 20535*CHq1[3, 3] - 
            46350*CHq3[1, 1] - 46350*CHq3[2, 2] + 20535*CHq3[3, 3] + 
            174840*CHu[1, 1] + 174840*CHu[2, 2])) - 2*MW2^4*MZ2^6*
         (40*MH2*(14769*CHd[1, 1] + 14769*CHd[2, 2] + 14769*CHd[3, 3] - 
            758023*CHe[1, 1] + 374220*CHe[2, 2] + 374220*CHe[3, 3] - 
            617743*CHl1[1, 1] + 374220*CHl1[2, 2] + 374220*CHl1[3, 3] - 
            707551*CHl3[1, 1] + 284412*CHl3[2, 2] + 284412*CHl3[3, 3] - 
            14769*CHq1[1, 1] - 14769*CHq1[2, 2] - 10143*CHq1[3, 3] - 
            5517*CHq3[1, 1] - 5517*CHq3[2, 2] - 10143*CHq3[3, 3] - 
            29538*CHu[1, 1] - 29538*CHu[2, 2]) + MZ2*(66367440*CHd[1, 1] + 
            66367440*CHd[2, 2] + 66367440*CHd[3, 3] + 1723653674*CHe[1, 1] - 
            860040432*CHe[2, 2] - 860040432*CHe[3, 3] + 1198038648*
             CHl1[1, 1] - 1133913024*CHl1[2, 2] - 1133913024*CHl1[3, 3] + 
            787615272*CHl3[1, 1] + 105357504*CHl3[2, 2] + 
            105357504*CHl3[3, 3] - 77335848*CHq1[1, 1] - 
            77335848*CHq1[2, 2] + 14053797*CHq1[3, 3] - 32619504*CHq3[1, 1] - 
            32619504*CHq3[2, 2] + 11529555*CHq3[3, 3] - 132734880*CHu[1, 1] - 
            132734880*CHu[2, 2] - 103887*CHu[3, 3])) + 
        64*MW2^7*MZ2^3*(3200*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
            33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 
            33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
            9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2]) - MZ2*(1404768*CHd[1, 1] + 1404768*CHd[2, 2] + 
            1404768*CHd[3, 3] - 28614176*CHe[1, 1] + 13045452*CHe[2, 2] + 
            13045452*CHe[3, 3] - 29159238*CHl1[1, 1] + 12659388*CHl1[2, 2] + 
            12659388*CHl1[3, 3] - 14985078*CHl3[1, 1] + 6976176*CHl3[2, 2] + 
            6976176*CHl3[3, 3] - 1737264*CHq1[1, 1] - 1737264*CHq1[2, 2] + 
            489918*CHq1[3, 3] + 4659564*CHq3[1, 1] + 4659564*CHq3[2, 2] + 
            246813*CHq3[3, 3] - 2809536*CHu[1, 1] - 2809536*CHu[2, 2] - 
            17802*CHu[3, 3])) + 1024*MW2^9*MZ2^2*(3075*CHd[1, 1] + 
          3075*CHd[2, 2] + 3075*CHd[3, 3] - 1279125*CHe[1, 1] + 
          630525*CHe[2, 2] + 630525*CHe[3, 3] - 1125385*CHl1[1, 1] + 
          766605*CHl1[2, 2] + 766605*CHl1[3, 3] - 59047*CHl3[1, 1] - 
          155377*CHl3[2, 2] - 155377*CHl3[3, 3] - 9555*CHq1[1, 1] - 
          9555*CHq1[2, 2] - 9426*CHq1[3, 3] - 9657*CHq3[1, 1] - 
          9657*CHq3[2, 2] - 13803*CHq3[3, 3] - 6150*CHu[1, 1] - 
          6150*CHu[2, 2] - 810*CHu[3, 3]) - 2048*MW2^10*MZ2*
         (8817*CHd[1, 1] + 8817*CHd[2, 2] + 8817*CHd[3, 3] - 
          352663*CHe[1, 1] + 162597*CHe[2, 2] + 162597*CHe[3, 3] - 
          336823*CHl1[1, 1] + 178437*CHl1[2, 2] + 178437*CHl1[3, 3] - 
          15783*CHl3[1, 1] - 15723*CHl3[2, 2] - 15723*CHl3[3, 3] - 
          10257*CHq1[1, 1] - 10257*CHq1[2, 2] + 5757*CHq1[3, 3] + 
          7971*CHq3[1, 1] + 7971*CHq3[2, 2] + 2697*CHq3[3, 3] - 
          17634*CHu[1, 1] - 17634*CHu[2, 2] - 180*CHu[3, 3]) - 
        256*MW2^8*MZ2^2*(160*MH2*(3*CHd[1, 1] + 3*CHd[2, 2] + 3*CHd[3, 3] - 
            77*CHe[1, 1] + 33*CHe[2, 2] + 33*CHe[3, 3] - 77*CHl1[1, 1] + 
            33*CHl1[2, 2] + 33*CHl1[3, 3] - 77*CHl3[1, 1] + 33*CHl3[2, 2] + 
            33*CHl3[3, 3] - 3*CHq1[1, 1] - 3*CHq1[2, 2] + 3*CHq1[3, 3] + 
            9*CHq3[1, 1] + 9*CHq3[2, 2] + 3*CHq3[3, 3] - 6*CHu[1, 1] - 
            6*CHu[2, 2]) - MZ2*(218238*CHd[1, 1] + 218238*CHd[2, 2] + 
            218238*CHd[3, 3] + 2442950*CHe[1, 1] - 1416669*CHe[2, 2] - 
            1416669*CHe[3, 3] + 1407434*CHl1[1, 1] - 2236965*CHl1[2, 2] - 
            2236965*CHl1[3, 3] - 739770*CHl3[1, 1] + 1379591*CHl3[2, 2] + 
            1379591*CHl3[3, 3] - 230262*CHq1[1, 1] - 230262*CHq1[2, 2] + 
            174165*CHq1[3, 3] + 498462*CHq3[1, 1] + 498462*CHq3[2, 2] + 
            136779*CHq3[3, 3] - 436476*CHu[1, 1] - 436476*CHu[2, 2] + 
            657*CHu[3, 3])) + MW2^2*MZ2^8*
         (2*MH2*(249639*CHd[1, 1] + 249639*CHd[2, 2] + 249639*CHd[3, 3] + 
            9561469*CHe[1, 1] - 4907958*CHe[2, 2] - 4907958*CHe[3, 3] + 
            5579959*CHl1[1, 1] - 4907958*CHl1[2, 2] - 4907958*CHl1[3, 3] + 
            8384695*CHl3[1, 1] - 2103222*CHl3[2, 2] - 2103222*CHl3[3, 3] - 
            249639*CHq1[1, 1] - 249639*CHq1[2, 2] + 82113*CHq1[3, 3] + 
            413865*CHq3[1, 1] + 413865*CHq3[2, 2] + 82113*CHq3[3, 3] - 
            499278*CHu[1, 1] - 499278*CHu[2, 2]) + 
          MZ2*(-22627194*CHd[1, 1] - 22627194*CHd[2, 2] - 
            22627194*CHd[3, 3] - 408201214*CHe[1, 1] + 185245044*CHe[2, 2] + 
            185245044*CHe[3, 3] - 217562671*CHl1[1, 1] + 
            267580212*CHl1[2, 2] + 267580212*CHl1[3, 3] - 
            204295059*CHl3[1, 1] - 69441580*CHl3[2, 2] - 
            69441580*CHl3[3, 3] + 27563514*CHq1[1, 1] + 27563514*CHq1[2, 2] + 
            8209812*CHq1[3, 3] + 6907854*CHq3[1, 1] + 6907854*CHq3[2, 2] + 
            7232907*CHq3[3, 3] + 45254388*CHu[1, 1] + 45254388*CHu[2, 2] + 
            23175*CHu[3, 3])) + 8*MW2^5*MZ2^5*
         (32*MH2*(8460*CHd[1, 1] + 8460*CHd[2, 2] + 8460*CHd[3, 3] - 
            234100*CHe[1, 1] + 108720*CHe[2, 2] + 108720*CHe[3, 3] - 
            212140*CHl1[1, 1] + 108720*CHl1[2, 2] + 108720*CHl1[3, 3] - 
            223414*CHl3[1, 1] + 97446*CHl3[2, 2] + 97446*CHl3[3, 3] - 
            8460*CHq1[1, 1] - 8460*CHq1[2, 2] + 1989*CHq1[3, 3] + 
            12438*CHq3[1, 1] + 12438*CHq3[2, 2] + 1989*CHq3[3, 3] - 
            16920*CHu[1, 1] - 16920*CHu[2, 2]) + MZ2*(11836062*CHd[1, 1] + 
            11836062*CHd[2, 2] + 11836062*CHd[3, 3] + 618288259*CHe[1, 1] - 
            309922272*CHe[2, 2] - 309922272*CHe[3, 3] + 
            479335522*CHl1[1, 1] - 389441664*CHl1[2, 2] - 
            389441664*CHl1[3, 3] + 267441366*CHl3[1, 1] + 
            3621352*CHl3[2, 2] + 3621352*CHl3[3, 3] - 12676158*CHq1[1, 1] - 
            12676158*CHq1[2, 2] + 8459118*CHq1[3, 3] - 23489790*CHq3[1, 1] - 
            23489790*CHq3[2, 2] + 7482861*CHq3[3, 3] - 23672124*CHu[1, 1] - 
            23672124*CHu[2, 2] + 45324*CHu[3, 3])) - 16*MW2^6*MZ2^4*
         (16*MH2*(6273*CHd[1, 1] + 6273*CHd[2, 2] + 6273*CHd[3, 3] - 
            153167*CHe[1, 1] + 67113*CHe[2, 2] + 67113*CHe[3, 3] - 
            149167*CHl1[1, 1] + 67113*CHl1[2, 2] + 67113*CHl1[3, 3] - 
            150247*CHl3[1, 1] + 66033*CHl3[2, 2] + 66033*CHl3[3, 3] - 
            6273*CHq1[1, 1] - 6273*CHq1[2, 2] + 4653*CHq1[3, 3] + 
            15579*CHq3[1, 1] + 15579*CHq3[2, 2] + 4653*CHq3[3, 3] - 
            12546*CHu[1, 1] - 12546*CHu[2, 2]) + MZ2*(-1371102*CHd[1, 1] - 
            1371102*CHd[2, 2] - 1371102*CHd[3, 3] + 274562641*CHe[1, 1] - 
            134870160*CHe[2, 2] - 134870160*CHe[3, 3] + 
            237292473*CHl1[1, 1] - 158354544*CHl1[2, 2] - 
            158354544*CHl1[3, 3] + 116498337*CHl3[1, 1] - 
            17726864*CHl3[2, 2] - 17726864*CHl3[3, 3] + 2521734*CHq1[1, 1] + 
            2521734*CHq1[2, 2] + 2259615*CHq1[3, 3] - 20448234*CHq3[1, 1] - 
            20448234*CHq3[2, 2] + 2448663*CHq3[3, 3] + 2742204*CHu[1, 1] + 
            2742204*CHu[2, 2] + 80541*CHu[3, 3])) - 
        MW2^3*MZ2^7*(32*MH2*(6555*CHd[1, 1] + 6555*CHd[2, 2] + 
            6555*CHd[3, 3] + 1304069*CHe[1, 1] - 667884*CHe[2, 2] - 
            667884*CHe[3, 3] + 919870*CHl1[1, 1] - 667884*CHl1[2, 2] - 
            667884*CHl1[3, 3] + 1185526*CHl3[1, 1] - 402228*CHl3[2, 2] - 
            402228*CHl3[3, 3] - 6555*CHq1[1, 1] - 6555*CHq1[2, 2] + 
            26058*CHq1[3, 3] + 58671*CHq3[1, 1] + 58671*CHq3[2, 2] + 
            26058*CHq3[3, 3] - 13110*CHu[1, 1] - 13110*CHu[2, 2]) + 
          MZ2*(-79353936*CHd[1, 1] - 79353936*CHd[2, 2] - 
            79353936*CHd[3, 3] - 1534753766*CHe[1, 1] + 744069096*CHe[2, 2] + 
            744069096*CHe[3, 3] - 944759208*CHl1[1, 1] + 
            1024460856*CHl1[2, 2] + 1024460856*CHl1[3, 3] - 
            740782296*CHl3[1, 1] - 175607720*CHl3[2, 2] - 
            175607720*CHl3[3, 3] + 95055192*CHq1[1, 1] + 
            95055192*CHq1[2, 2] + 8222931*CHq1[3, 3] + 22749048*CHq3[1, 1] + 
            22749048*CHq3[2, 2] + 7935537*CHq3[3, 3] + 158707872*CHu[1, 1] + 
            158707872*CHu[2, 2] + 151605*CHu[3, 3])))))/
    (2*(MT2 - MW2)^2*MZ2^3*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^4*Pi*SW2))*
  Class[7] + Class[8]*
  (((2*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*(256*MW2^4 - 480*MW2^3*MZ2 + 
        364*MW2^2*MZ2^2 - 84*MW2*MZ2^3 - 17*MZ2^4))/
      ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
     (6*(88*MW2^2 - 92*MW2*MZ2 + 49*MZ2^2)*(-256*MW2^4 + 480*MW2^3*MZ2 - 
        364*MW2^2*MZ2^2 + 84*MW2*MZ2^3 + 17*MZ2^4)*B0i[bb0, 0, 0, MZ2])/
      ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi))*Cll[1, 2, 2, 1] + 
   (B0i[bb0, 0, 0, MZ2]*(3072*MW2^6*(4*Cdd[1, 1, 1, 1] + 6*Cdd[1, 1, 2, 2] + 
        6*Cdd[1, 1, 3, 3] + 2*Cdd[1, 2, 2, 1] + 2*Cdd[1, 3, 3, 1] + 
        4*Cdd[2, 2, 2, 2] + 6*Cdd[2, 2, 3, 3] + 2*Cdd[2, 3, 3, 2] + 
        4*Cdd[3, 3, 3, 3] - 37*Ced[1, 1, 1, 1] - 37*Ced[1, 1, 2, 2] - 
        37*Ced[1, 1, 3, 3] + 18*Ced[2, 2, 1, 1] + 18*Ced[2, 2, 2, 2] + 
        18*Ced[2, 2, 3, 3] + 18*Ced[3, 3, 1, 1] + 18*Ced[3, 3, 2, 2] + 
        18*Ced[3, 3, 3, 3] - 154*Cee[1, 1, 1, 1] - 88*Cee[1, 1, 2, 2] - 
        88*Cee[1, 1, 3, 3] + 66*Cee[2, 2, 2, 2] + 132*Cee[2, 2, 3, 3] + 
        66*Cee[3, 3, 3, 3] + 74*Ceu[1, 1, 1, 1] + 74*Ceu[1, 1, 2, 2] - 
        36*Ceu[2, 2, 1, 1] - 36*Ceu[2, 2, 2, 2] - 36*Ceu[3, 3, 1, 1] - 
        36*Ceu[3, 3, 2, 2] - 37*Cld[1, 1, 1, 1] - 37*Cld[1, 1, 2, 2] - 
        37*Cld[1, 1, 3, 3] + 18*Cld[2, 2, 1, 1] + 18*Cld[2, 2, 2, 2] + 
        18*Cld[2, 2, 3, 3] + 18*Cld[3, 3, 1, 1] + 18*Cld[3, 3, 2, 2] + 
        18*Cld[3, 3, 3, 3] - 77*Cle[1, 1, 1, 1] - 22*Cle[1, 1, 2, 2] - 
        22*Cle[1, 1, 3, 3] - 22*Cle[2, 2, 1, 1] + 33*Cle[2, 2, 2, 2] + 
        33*Cle[2, 2, 3, 3] - 22*Cle[3, 3, 1, 1] + 33*Cle[3, 3, 2, 2] + 
        33*Cle[3, 3, 3, 3] - 154*Cll[1, 1, 1, 1] - 44*Cll[1, 1, 2, 2] - 
        44*Cll[1, 1, 3, 3] - 44*Cll[1, 3, 3, 1] + 66*Cll[2, 2, 2, 2] + 
        66*Cll[2, 2, 3, 3] + 66*Cll[2, 3, 3, 2] + 66*Cll[3, 3, 3, 3] + 
        37*Clq1[1, 1, 1, 1] + 37*Clq1[1, 1, 2, 2] - 37*Clq1[1, 1, 3, 3] - 
        18*Clq1[2, 2, 1, 1] - 18*Clq1[2, 2, 2, 2] + 18*Clq1[2, 2, 3, 3] - 
        18*Clq1[3, 3, 1, 1] - 18*Clq1[3, 3, 2, 2] + 18*Clq1[3, 3, 3, 3] - 
        111*Clq3[1, 1, 1, 1] - 111*Clq3[1, 1, 2, 2] - 37*Clq3[1, 1, 3, 3] + 
        54*Clq3[2, 2, 1, 1] + 54*Clq3[2, 2, 2, 2] + 18*Clq3[2, 2, 3, 3] + 
        54*Clq3[3, 3, 1, 1] + 54*Clq3[3, 3, 2, 2] + 18*Clq3[3, 3, 3, 3] + 
        74*Clu[1, 1, 1, 1] + 74*Clu[1, 1, 2, 2] - 36*Clu[2, 2, 1, 1] - 
        36*Clu[2, 2, 2, 2] - 36*Clu[3, 3, 1, 1] - 36*Clu[3, 3, 2, 2] - 
        3*Cqd1[1, 1, 1, 1] - 3*Cqd1[1, 1, 2, 2] - 3*Cqd1[1, 1, 3, 3] - 
        3*Cqd1[2, 2, 1, 1] - 3*Cqd1[2, 2, 2, 2] - 3*Cqd1[2, 2, 3, 3] + 
        3*Cqd1[3, 3, 1, 1] + 3*Cqd1[3, 3, 2, 2] + 3*Cqd1[3, 3, 3, 3] + 
        37*Cqe[1, 1, 1, 1] - 18*Cqe[1, 1, 2, 2] - 18*Cqe[1, 1, 3, 3] + 
        37*Cqe[2, 2, 1, 1] - 18*Cqe[2, 2, 2, 2] - 18*Cqe[2, 2, 3, 3] - 
        37*Cqe[3, 3, 1, 1] + 18*Cqe[3, 3, 2, 2] + 18*Cqe[3, 3, 3, 3] + 
        8*Cqq1[1, 1, 1, 1] + 6*Cqq1[1, 1, 2, 2] - 6*Cqq1[1, 1, 3, 3] + 
        10*Cqq1[1, 2, 2, 1] + 2*Cqq1[1, 3, 3, 1] + 8*Cqq1[2, 2, 2, 2] - 
        6*Cqq1[2, 2, 3, 3] + 2*Cqq1[2, 3, 3, 2] + 4*Cqq1[3, 3, 3, 3] + 
        24*Cqq3[1, 1, 1, 1] + 54*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] - 
        6*Cqq3[1, 2, 2, 1] - 6*Cqq3[1, 3, 3, 1] + 24*Cqq3[2, 2, 2, 2] + 
        18*Cqq3[2, 2, 3, 3] - 6*Cqq3[2, 3, 3, 2] + 4*Cqq3[3, 3, 3, 3] + 
        6*Cqu1[1, 1, 1, 1] + 6*Cqu1[1, 1, 2, 2] + 6*Cqu1[2, 2, 1, 1] + 
        6*Cqu1[2, 2, 2, 2] - 6*Cqu1[3, 3, 1, 1] - 6*Cqu1[3, 3, 2, 2] - 
        6*Cud1[1, 1, 1, 1] - 6*Cud1[1, 1, 2, 2] - 6*Cud1[1, 1, 3, 3] - 
        6*Cud1[2, 2, 1, 1] - 6*Cud1[2, 2, 2, 2] - 6*Cud1[2, 2, 3, 3] + 
        16*Cuu[1, 1, 1, 1] + 24*Cuu[1, 1, 2, 2] + 8*Cuu[1, 2, 2, 1] + 
        16*Cuu[2, 2, 2, 2]) - 768*MW2^5*MZ2*(40*Cdd[1, 1, 1, 1] + 
        60*Cdd[1, 1, 2, 2] + 60*Cdd[1, 1, 3, 3] + 20*Cdd[1, 2, 2, 1] + 
        20*Cdd[1, 3, 3, 1] + 40*Cdd[2, 2, 2, 2] + 60*Cdd[2, 2, 3, 3] + 
        20*Cdd[2, 3, 3, 2] + 40*Cdd[3, 3, 3, 3] - 630*Ced[1, 1, 1, 1] - 
        630*Ced[1, 1, 2, 2] - 630*Ced[1, 1, 3, 3] + 315*Ced[2, 2, 1, 1] + 
        315*Ced[2, 2, 2, 2] + 315*Ced[2, 2, 3, 3] + 315*Ced[3, 3, 1, 1] + 
        315*Ced[3, 3, 2, 2] + 315*Ced[3, 3, 3, 3] - 2580*Cee[1, 1, 1, 1] - 
        1380*Cee[1, 1, 2, 2] - 1380*Cee[1, 1, 3, 3] + 1200*Cee[2, 2, 2, 2] + 
        2400*Cee[2, 2, 3, 3] + 1200*Cee[3, 3, 3, 3] + 1260*Ceu[1, 1, 1, 1] + 
        1260*Ceu[1, 1, 2, 2] - 630*Ceu[2, 2, 1, 1] - 630*Ceu[2, 2, 2, 2] - 
        630*Ceu[3, 3, 1, 1] - 630*Ceu[3, 3, 2, 2] - 520*Cld[1, 1, 1, 1] - 
        520*Cld[1, 1, 2, 2] - 520*Cld[1, 1, 3, 3] + 315*Cld[2, 2, 1, 1] + 
        315*Cld[2, 2, 2, 2] + 315*Cld[2, 2, 3, 3] + 315*Cld[3, 3, 1, 1] + 
        315*Cld[3, 3, 2, 2] + 315*Cld[3, 3, 3, 3] - 1180*Cle[1, 1, 1, 1] - 
        235*Cle[1, 1, 2, 2] - 235*Cle[1, 1, 3, 3] - 345*Cle[2, 2, 1, 1] + 
        600*Cle[2, 2, 2, 2] + 600*Cle[2, 2, 3, 3] - 345*Cle[3, 3, 1, 1] + 
        600*Cle[3, 3, 2, 2] + 600*Cle[3, 3, 3, 3] - 2052*Cll[1, 1, 1, 1] - 
        470*Cll[1, 1, 2, 2] - 470*Cll[1, 1, 3, 3] - 514*Cll[1, 3, 3, 1] + 
        1068*Cll[2, 2, 2, 2] + 1200*Cll[2, 2, 3, 3] + 936*Cll[2, 3, 3, 2] + 
        1068*Cll[3, 3, 3, 3] + 520*Clq1[1, 1, 1, 1] + 520*Clq1[1, 1, 2, 2] - 
        298*Clq1[1, 1, 3, 3] - 315*Clq1[2, 2, 1, 1] - 315*Clq1[2, 2, 2, 2] + 
        207*Clq1[2, 2, 3, 3] - 315*Clq1[3, 3, 1, 1] - 315*Clq1[3, 3, 2, 2] + 
        207*Clq1[3, 3, 3, 3] - 1332*Clq3[1, 1, 1, 1] - 
        1332*Clq3[1, 1, 2, 2] - 370*Clq3[1, 1, 3, 3] + 513*Clq3[2, 2, 1, 1] + 
        513*Clq3[2, 2, 2, 2] + 135*Clq3[2, 2, 3, 3] + 513*Clq3[3, 3, 1, 1] + 
        513*Clq3[3, 3, 2, 2] + 135*Clq3[3, 3, 3, 3] + 1040*Clu[1, 1, 1, 1] + 
        1040*Clu[1, 1, 2, 2] - 630*Clu[2, 2, 1, 1] - 630*Clu[2, 2, 2, 2] - 
        630*Clu[3, 3, 1, 1] - 630*Clu[3, 3, 2, 2] - 30*Cqd1[1, 1, 1, 1] - 
        30*Cqd1[1, 1, 2, 2] - 30*Cqd1[1, 1, 3, 3] - 30*Cqd1[2, 2, 1, 1] - 
        30*Cqd1[2, 2, 2, 2] - 30*Cqd1[2, 2, 3, 3] + 12*Cqd1[3, 3, 1, 1] + 
        12*Cqd1[3, 3, 2, 2] + 12*Cqd1[3, 3, 3, 3] + 630*Cqe[1, 1, 1, 1] - 
        315*Cqe[1, 1, 2, 2] - 315*Cqe[1, 1, 3, 3] + 630*Cqe[2, 2, 1, 1] - 
        315*Cqe[2, 2, 2, 2] - 315*Cqe[2, 2, 3, 3] - 408*Cqe[3, 3, 1, 1] + 
        207*Cqe[3, 3, 2, 2] + 207*Cqe[3, 3, 3, 3] + 44*Cqq1[1, 1, 1, 1] + 
        60*Cqq1[1, 1, 2, 2] - 24*Cqq1[1, 1, 3, 3] + 28*Cqq1[1, 2, 2, 1] - 
        4*Cqq1[1, 3, 3, 1] + 44*Cqq1[2, 2, 2, 2] - 24*Cqq1[2, 2, 3, 3] - 
        4*Cqq1[2, 3, 3, 2] - 8*Cqq1[3, 3, 3, 3] + 60*Cqq3[1, 1, 1, 1] + 
        108*Cqq3[1, 1, 2, 2] + 12*Cqq3[1, 2, 2, 1] - 12*Cqq3[1, 3, 3, 1] + 
        60*Cqq3[2, 2, 2, 2] - 12*Cqq3[2, 3, 3, 2] - 8*Cqq3[3, 3, 3, 3] + 
        60*Cqu1[1, 1, 1, 1] + 60*Cqu1[1, 1, 2, 2] + 60*Cqu1[2, 2, 1, 1] + 
        60*Cqu1[2, 2, 2, 2] - 24*Cqu1[3, 3, 1, 1] - 24*Cqu1[3, 3, 2, 2] - 
        60*Cud1[1, 1, 1, 1] - 60*Cud1[1, 1, 2, 2] - 60*Cud1[1, 1, 3, 3] - 
        60*Cud1[2, 2, 1, 1] - 60*Cud1[2, 2, 2, 2] - 60*Cud1[2, 2, 3, 3] + 
        160*Cuu[1, 1, 1, 1] + 240*Cuu[1, 1, 2, 2] + 80*Cuu[1, 2, 2, 1] + 
        160*Cuu[2, 2, 2, 2]) + 96*MW2^4*MZ2^2*(104*Cdd[1, 1, 1, 1] + 
        156*Cdd[1, 1, 2, 2] + 156*Cdd[1, 1, 3, 3] + 52*Cdd[1, 2, 2, 1] + 
        52*Cdd[1, 3, 3, 1] + 104*Cdd[2, 2, 2, 2] + 156*Cdd[2, 2, 3, 3] + 
        52*Cdd[2, 3, 3, 2] + 104*Cdd[3, 3, 3, 3] - 9546*Ced[1, 1, 1, 1] - 
        9546*Ced[1, 1, 2, 2] - 9546*Ced[1, 1, 3, 3] + 4707*Ced[2, 2, 1, 1] + 
        4707*Ced[2, 2, 2, 2] + 4707*Ced[2, 2, 3, 3] + 4707*Ced[3, 3, 1, 1] + 
        4707*Ced[3, 3, 2, 2] + 4707*Ced[3, 3, 3, 3] - 38340*Cee[1, 1, 1, 1] - 
        19668*Cee[1, 1, 2, 2] - 19668*Cee[1, 1, 3, 3] + 
        18672*Cee[2, 2, 2, 2] + 37344*Cee[2, 2, 3, 3] + 
        18672*Cee[3, 3, 3, 3] + 19092*Ceu[1, 1, 1, 1] + 
        19092*Ceu[1, 1, 2, 2] - 9414*Ceu[2, 2, 1, 1] - 9414*Ceu[2, 2, 2, 2] - 
        9414*Ceu[3, 3, 1, 1] - 9414*Ceu[3, 3, 2, 2] - 6646*Cld[1, 1, 1, 1] - 
        6646*Cld[1, 1, 2, 2] - 6646*Cld[1, 1, 3, 3] + 4707*Cld[2, 2, 1, 1] + 
        4707*Cld[2, 2, 2, 2] + 4707*Cld[2, 2, 3, 3] + 4707*Cld[3, 3, 1, 1] + 
        4707*Cld[3, 3, 2, 2] + 4707*Cld[3, 3, 3, 3] - 16270*Cle[1, 1, 1, 1] - 
        2017*Cle[1, 1, 2, 2] - 2017*Cle[1, 1, 3, 3] - 4917*Cle[2, 2, 1, 1] + 
        9336*Cle[2, 2, 2, 2] + 9336*Cle[2, 2, 3, 3] - 4917*Cle[3, 3, 1, 1] + 
        9336*Cle[3, 3, 2, 2] + 9336*Cle[3, 3, 3, 3] - 25036*Cll[1, 1, 1, 1] - 
        4034*Cll[1, 1, 2, 2] - 4034*Cll[1, 1, 3, 3] - 5546*Cll[1, 3, 3, 1] + 
        15456*Cll[2, 2, 2, 2] + 18672*Cll[2, 2, 3, 3] + 
        12240*Cll[2, 3, 3, 2] + 15456*Cll[3, 3, 3, 3] + 
        6646*Clq1[1, 1, 1, 1] + 6646*Clq1[1, 1, 2, 2] - 
        2182*Clq1[1, 1, 3, 3] - 4707*Clq1[2, 2, 1, 1] - 
        4707*Clq1[2, 2, 2, 2] + 1791*Clq1[2, 2, 3, 3] - 
        4707*Clq1[3, 3, 1, 1] - 4707*Clq1[3, 3, 2, 2] + 
        1791*Clq1[3, 3, 3, 3] - 15114*Clq3[1, 1, 1, 1] - 
        15114*Clq3[1, 1, 2, 2] - 3262*Clq3[1, 1, 3, 3] + 
        4185*Clq3[2, 2, 1, 1] + 4185*Clq3[2, 2, 2, 2] + 
        711*Clq3[2, 2, 3, 3] + 4185*Clq3[3, 3, 1, 1] + 
        4185*Clq3[3, 3, 2, 2] + 711*Clq3[3, 3, 3, 3] + 
        13292*Clu[1, 1, 1, 1] + 13292*Clu[1, 1, 2, 2] - 
        9414*Clu[2, 2, 1, 1] - 9414*Clu[2, 2, 2, 2] - 9414*Clu[3, 3, 1, 1] - 
        9414*Clu[3, 3, 2, 2] - 78*Cqd1[1, 1, 1, 1] - 78*Cqd1[1, 1, 2, 2] - 
        78*Cqd1[1, 1, 3, 3] - 78*Cqd1[2, 2, 1, 1] - 78*Cqd1[2, 2, 2, 2] - 
        78*Cqd1[2, 2, 3, 3] - 138*Cqd1[3, 3, 1, 1] - 138*Cqd1[3, 3, 2, 2] - 
        138*Cqd1[3, 3, 3, 3] + 9546*Cqe[1, 1, 1, 1] - 4707*Cqe[1, 1, 2, 2] - 
        4707*Cqe[1, 1, 3, 3] + 9546*Cqe[2, 2, 1, 1] - 4707*Cqe[2, 2, 2, 2] - 
        4707*Cqe[2, 2, 3, 3] - 3762*Cqe[3, 3, 1, 1] + 1791*Cqe[3, 3, 2, 2] + 
        1791*Cqe[3, 3, 3, 3] - 80*Cqq1[1, 1, 1, 1] + 156*Cqq1[1, 1, 2, 2] + 
        276*Cqq1[1, 1, 3, 3] - 316*Cqq1[1, 2, 2, 1] - 92*Cqq1[1, 3, 3, 1] - 
        80*Cqq1[2, 2, 2, 2] + 276*Cqq1[2, 2, 3, 3] - 92*Cqq1[2, 3, 3, 2] - 
        184*Cqq1[3, 3, 3, 3] - 816*Cqq3[1, 1, 1, 1] - 2052*Cqq3[1, 1, 2, 2] - 
        828*Cqq3[1, 1, 3, 3] + 420*Cqq3[1, 2, 2, 1] + 276*Cqq3[1, 3, 3, 1] - 
        816*Cqq3[2, 2, 2, 2] - 828*Cqq3[2, 2, 3, 3] + 276*Cqq3[2, 3, 3, 2] - 
        184*Cqq3[3, 3, 3, 3] + 156*Cqu1[1, 1, 1, 1] + 156*Cqu1[1, 1, 2, 2] + 
        156*Cqu1[2, 2, 1, 1] + 156*Cqu1[2, 2, 2, 2] + 276*Cqu1[3, 3, 1, 1] + 
        276*Cqu1[3, 3, 2, 2] - 156*Cud1[1, 1, 1, 1] - 156*Cud1[1, 1, 2, 2] - 
        156*Cud1[1, 1, 3, 3] - 156*Cud1[2, 2, 1, 1] - 156*Cud1[2, 2, 2, 2] - 
        156*Cud1[2, 2, 3, 3] + 416*Cuu[1, 1, 1, 1] + 624*Cuu[1, 1, 2, 2] + 
        208*Cuu[1, 2, 2, 1] + 416*Cuu[2, 2, 2, 2]) + 
      48*MW2^3*MZ2^3*(760*Cdd[1, 1, 1, 1] + 1140*Cdd[1, 1, 2, 2] + 
        1140*Cdd[1, 1, 3, 3] + 380*Cdd[1, 2, 2, 1] + 380*Cdd[1, 3, 3, 1] + 
        760*Cdd[2, 2, 2, 2] + 1140*Cdd[2, 2, 3, 3] + 380*Cdd[2, 3, 3, 2] + 
        760*Cdd[3, 3, 3, 3] + 20768*Ced[1, 1, 1, 1] + 20768*Ced[1, 1, 2, 2] + 
        20768*Ced[1, 1, 3, 3] - 9783*Ced[2, 2, 1, 1] - 9783*Ced[2, 2, 2, 2] - 
        9783*Ced[2, 2, 3, 3] - 9783*Ced[3, 3, 1, 1] - 9783*Ced[3, 3, 2, 2] - 
        9783*Ced[3, 3, 3, 3] + 81932*Cee[1, 1, 1, 1] + 
        41660*Cee[1, 1, 2, 2] + 41660*Cee[1, 1, 3, 3] - 
        40272*Cee[2, 2, 2, 2] - 80544*Cee[2, 2, 3, 3] - 
        40272*Cee[3, 3, 3, 3] - 41536*Ceu[1, 1, 1, 1] - 
        41536*Ceu[1, 1, 2, 2] + 19566*Ceu[2, 2, 1, 1] + 
        19566*Ceu[2, 2, 2, 2] + 19566*Ceu[3, 3, 1, 1] + 
        19566*Ceu[3, 3, 2, 2] + 12315*Cld[1, 1, 1, 1] + 
        12315*Cld[1, 1, 2, 2] + 12315*Cld[1, 1, 3, 3] - 
        9783*Cld[2, 2, 1, 1] - 9783*Cld[2, 2, 2, 2] - 9783*Cld[2, 2, 3, 3] - 
        9783*Cld[3, 3, 1, 1] - 9783*Cld[3, 3, 2, 2] - 9783*Cld[3, 3, 3, 3] + 
        32513*Cle[1, 1, 1, 1] + 1962*Cle[1, 1, 2, 2] + 1962*Cle[1, 1, 3, 3] + 
        10415*Cle[2, 2, 1, 1] - 20136*Cle[2, 2, 2, 2] - 
        20136*Cle[2, 2, 3, 3] + 10415*Cle[3, 3, 1, 1] - 
        20136*Cle[3, 3, 2, 2] - 20136*Cle[3, 3, 3, 3] + 
        43750*Cll[1, 1, 1, 1] + 3924*Cll[1, 1, 2, 2] + 3924*Cll[1, 1, 3, 3] + 
        8050*Cll[1, 3, 3, 1] - 31776*Cll[2, 2, 2, 2] - 
        40272*Cll[2, 2, 3, 3] - 23280*Cll[2, 3, 3, 2] - 
        31776*Cll[3, 3, 3, 3] - 12315*Clq1[1, 1, 1, 1] - 
        12315*Clq1[1, 1, 2, 2] + 1305*Clq1[1, 1, 3, 3] + 
        9783*Clq1[2, 2, 1, 1] + 9783*Clq1[2, 2, 2, 2] - 
        1494*Clq1[2, 2, 3, 3] + 9783*Clq1[3, 3, 1, 1] + 
        9783*Clq1[3, 3, 2, 2] - 1494*Clq1[3, 3, 3, 3] + 
        23295*Clq3[1, 1, 1, 1] + 23295*Clq3[1, 1, 2, 2] + 
        2727*Clq3[1, 1, 3, 3] - 4401*Clq3[2, 2, 1, 1] - 
        4401*Clq3[2, 2, 2, 2] - 72*Clq3[2, 2, 3, 3] - 4401*Clq3[3, 3, 1, 1] - 
        4401*Clq3[3, 3, 2, 2] - 72*Clq3[3, 3, 3, 3] - 24630*Clu[1, 1, 1, 1] - 
        24630*Clu[1, 1, 2, 2] + 19566*Clu[2, 2, 1, 1] + 
        19566*Clu[2, 2, 2, 2] + 19566*Clu[3, 3, 1, 1] + 
        19566*Clu[3, 3, 2, 2] - 570*Cqd1[1, 1, 1, 1] - 570*Cqd1[1, 1, 2, 2] - 
        570*Cqd1[1, 1, 3, 3] - 570*Cqd1[2, 2, 1, 1] - 570*Cqd1[2, 2, 2, 2] - 
        570*Cqd1[2, 2, 3, 3] + 372*Cqd1[3, 3, 1, 1] + 372*Cqd1[3, 3, 2, 2] + 
        372*Cqd1[3, 3, 3, 3] - 20768*Cqe[1, 1, 1, 1] + 9783*Cqe[1, 1, 2, 2] + 
        9783*Cqe[1, 1, 3, 3] - 20768*Cqe[2, 2, 1, 1] + 9783*Cqe[2, 2, 2, 2] + 
        9783*Cqe[2, 2, 3, 3] + 3698*Cqe[3, 3, 1, 1] - 1494*Cqe[3, 3, 2, 2] - 
        1494*Cqe[3, 3, 3, 3] + 980*Cqq1[1, 1, 1, 1] + 1140*Cqq1[1, 1, 2, 2] - 
        744*Cqq1[1, 1, 3, 3] + 820*Cqq1[1, 2, 2, 1] - 28*Cqq1[1, 3, 3, 1] + 
        980*Cqq1[2, 2, 2, 2] - 744*Cqq1[2, 2, 3, 3] - 28*Cqq1[2, 3, 3, 2] - 
        56*Cqq1[3, 3, 3, 3] + 1860*Cqq3[1, 1, 1, 1] + 3780*Cqq3[1, 1, 2, 2] + 
        576*Cqq3[1, 1, 3, 3] - 60*Cqq3[1, 2, 2, 1] - 468*Cqq3[1, 3, 3, 1] + 
        1860*Cqq3[2, 2, 2, 2] + 576*Cqq3[2, 2, 3, 3] - 468*Cqq3[2, 3, 3, 2] - 
        56*Cqq3[3, 3, 3, 3] + 1140*Cqu1[1, 1, 1, 1] + 1140*Cqu1[1, 1, 2, 2] + 
        1140*Cqu1[2, 2, 1, 1] + 1140*Cqu1[2, 2, 2, 2] - 
        744*Cqu1[3, 3, 1, 1] - 744*Cqu1[3, 3, 2, 2] - 1140*Cud1[1, 1, 1, 1] - 
        1140*Cud1[1, 1, 2, 2] - 1140*Cud1[1, 1, 3, 3] - 
        1140*Cud1[2, 2, 1, 1] - 1140*Cud1[2, 2, 2, 2] - 
        1140*Cud1[2, 2, 3, 3] + 3040*Cuu[1, 1, 1, 1] + 4560*Cuu[1, 1, 2, 2] + 
        1520*Cuu[1, 2, 2, 1] + 3040*Cuu[2, 2, 2, 2]) - 
      3*MZ2^6*(800*Cdd[1, 1, 1, 1] + 1200*Cdd[1, 1, 2, 2] + 
        1200*Cdd[1, 1, 3, 3] + 400*Cdd[1, 2, 2, 1] + 400*Cdd[1, 3, 3, 1] + 
        800*Cdd[2, 2, 2, 2] + 1200*Cdd[2, 2, 3, 3] + 400*Cdd[2, 3, 3, 2] + 
        800*Cdd[3, 3, 3, 3] + 14608*Ced[1, 1, 1, 1] + 14608*Ced[1, 1, 2, 2] + 
        14608*Ced[1, 1, 3, 3] - 5580*Ced[2, 2, 1, 1] - 5580*Ced[2, 2, 2, 2] - 
        5580*Ced[2, 2, 3, 3] - 5580*Ced[3, 3, 1, 1] - 5580*Ced[3, 3, 2, 2] - 
        5580*Ced[3, 3, 3, 3] + 57232*Cee[1, 1, 1, 1] + 
        33712*Cee[1, 1, 2, 2] + 33712*Cee[1, 1, 3, 3] - 
        23520*Cee[2, 2, 2, 2] - 47040*Cee[2, 2, 3, 3] - 
        23520*Cee[3, 3, 3, 3] - 29216*Ceu[1, 1, 1, 1] - 
        29216*Ceu[1, 1, 2, 2] + 11160*Ceu[2, 2, 1, 1] + 
        11160*Ceu[2, 2, 2, 2] + 11160*Ceu[3, 3, 1, 1] + 
        11160*Ceu[3, 3, 2, 2] + 4514*Cld[1, 1, 1, 1] + 4514*Cld[1, 1, 2, 2] + 
        4514*Cld[1, 1, 3, 3] - 5580*Cld[2, 2, 1, 1] - 5580*Cld[2, 2, 2, 2] - 
        5580*Cld[2, 2, 3, 3] - 5580*Cld[3, 3, 1, 1] - 5580*Cld[3, 3, 2, 2] - 
        5580*Cld[3, 3, 3, 3] + 18522*Cle[1, 1, 1, 1] - 1666*Cle[1, 1, 2, 2] - 
        1666*Cle[1, 1, 3, 3] + 8428*Cle[2, 2, 1, 1] - 11760*Cle[2, 2, 2, 2] - 
        11760*Cle[2, 2, 3, 3] + 8428*Cle[3, 3, 1, 1] - 
        11760*Cle[3, 3, 2, 2] - 11760*Cle[3, 3, 3, 3] + 
        12642*Cll[1, 1, 1, 1] - 3332*Cll[1, 1, 2, 2] - 3332*Cll[1, 1, 3, 3] - 
        1666*Cll[1, 3, 3, 1] - 17640*Cll[2, 2, 2, 2] - 
        23520*Cll[2, 2, 3, 3] - 11760*Cll[2, 3, 3, 2] - 
        17640*Cll[3, 3, 3, 3] - 4514*Clq1[1, 1, 1, 1] - 
        4514*Clq1[1, 1, 2, 2] - 2257*Clq1[1, 1, 3, 3] + 
        5580*Clq1[2, 2, 1, 1] + 5580*Clq1[2, 2, 2, 2] + 
        2790*Clq1[2, 2, 3, 3] + 5580*Clq1[3, 3, 1, 1] + 
        5580*Clq1[3, 3, 2, 2] + 2790*Clq1[3, 3, 3, 3] - 
        5047*Clq3[1, 1, 3, 3] - 9028*Clu[1, 1, 1, 1] - 9028*Clu[1, 1, 2, 2] + 
        11160*Clu[2, 2, 1, 1] + 11160*Clu[2, 2, 2, 2] + 
        11160*Clu[3, 3, 1, 1] + 11160*Clu[3, 3, 2, 2] - 
        600*Cqd1[1, 1, 1, 1] - 600*Cqd1[1, 1, 2, 2] - 600*Cqd1[1, 1, 3, 3] - 
        600*Cqd1[2, 2, 1, 1] - 600*Cqd1[2, 2, 2, 2] - 600*Cqd1[2, 2, 3, 3] - 
        300*Cqd1[3, 3, 1, 1] - 300*Cqd1[3, 3, 2, 2] - 300*Cqd1[3, 3, 3, 3] - 
        14608*Cqe[1, 1, 1, 1] + 5580*Cqe[1, 1, 2, 2] + 5580*Cqe[1, 1, 3, 3] - 
        14608*Cqe[2, 2, 1, 1] + 5580*Cqe[2, 2, 2, 2] + 5580*Cqe[2, 2, 3, 3] - 
        7304*Cqe[3, 3, 1, 1] + 2790*Cqe[3, 3, 2, 2] + 2790*Cqe[3, 3, 3, 3] + 
        700*Cqq1[1, 1, 1, 1] + 1200*Cqq1[1, 1, 2, 2] + 600*Cqq1[1, 1, 3, 3] + 
        200*Cqq1[1, 2, 2, 1] + 100*Cqq1[1, 3, 3, 1] + 700*Cqq1[2, 2, 2, 2] + 
        600*Cqq1[2, 2, 3, 3] + 100*Cqq1[2, 3, 3, 2] + 200*Cqq1[3, 3, 3, 3] + 
        300*Cqq3[1, 1, 1, 1] + 600*Cqq3[1, 2, 2, 1] + 300*Cqq3[1, 3, 3, 1] + 
        300*Cqq3[2, 2, 2, 2] + 300*Cqq3[2, 3, 3, 2] + 200*Cqq3[3, 3, 3, 3] + 
        1200*Cqu1[1, 1, 1, 1] + 1200*Cqu1[1, 1, 2, 2] + 
        1200*Cqu1[2, 2, 1, 1] + 1200*Cqu1[2, 2, 2, 2] + 
        600*Cqu1[3, 3, 1, 1] + 600*Cqu1[3, 3, 2, 2] - 1200*Cud1[1, 1, 1, 1] - 
        1200*Cud1[1, 1, 2, 2] - 1200*Cud1[1, 1, 3, 3] - 
        1200*Cud1[2, 2, 1, 1] - 1200*Cud1[2, 2, 2, 2] - 
        1200*Cud1[2, 2, 3, 3] + 3200*Cuu[1, 1, 1, 1] + 4800*Cuu[1, 1, 2, 2] + 
        1600*Cuu[1, 2, 2, 1] + 3200*Cuu[2, 2, 2, 2]) + 
      6*MW2*MZ2^5*(3040*Cdd[1, 1, 1, 1] + 4560*Cdd[1, 1, 2, 2] + 
        4560*Cdd[1, 1, 3, 3] + 1520*Cdd[1, 2, 2, 1] + 1520*Cdd[1, 3, 3, 1] + 
        3040*Cdd[2, 2, 2, 2] + 4560*Cdd[2, 2, 3, 3] + 1520*Cdd[2, 3, 3, 2] + 
        3040*Cdd[3, 3, 3, 3] + 41424*Ced[1, 1, 1, 1] + 
        41424*Ced[1, 1, 2, 2] + 41424*Ced[1, 1, 3, 3] - 
        17316*Ced[2, 2, 1, 1] - 17316*Ced[2, 2, 2, 2] - 
        17316*Ced[2, 2, 3, 3] - 17316*Ced[3, 3, 1, 1] - 
        17316*Ced[3, 3, 2, 2] - 17316*Ced[3, 3, 3, 3] + 
        161136*Cee[1, 1, 1, 1] + 87312*Cee[1, 1, 2, 2] + 
        87312*Cee[1, 1, 3, 3] - 73824*Cee[2, 2, 2, 2] - 
        147648*Cee[2, 2, 3, 3] - 73824*Cee[3, 3, 3, 3] - 
        82848*Ceu[1, 1, 1, 1] - 82848*Ceu[1, 1, 2, 2] + 
        34632*Ceu[2, 2, 1, 1] + 34632*Ceu[2, 2, 2, 2] + 
        34632*Ceu[3, 3, 1, 1] + 34632*Ceu[3, 3, 2, 2] + 
        17101*Cld[1, 1, 1, 1] + 17101*Cld[1, 1, 2, 2] + 
        17101*Cld[1, 1, 3, 3] - 17316*Cld[2, 2, 1, 1] - 
        17316*Cld[2, 2, 2, 2] - 17316*Cld[2, 2, 3, 3] - 
        17316*Cld[3, 3, 1, 1] - 17316*Cld[3, 3, 2, 2] - 
        17316*Cld[3, 3, 3, 3] + 56245*Cle[1, 1, 1, 1] - 
        2495*Cle[1, 1, 2, 2] - 2495*Cle[1, 1, 3, 3] + 21828*Cle[2, 2, 1, 1] - 
        36912*Cle[2, 2, 2, 2] - 36912*Cle[2, 2, 3, 3] + 
        21828*Cle[3, 3, 1, 1] - 36912*Cle[3, 3, 2, 2] - 
        36912*Cle[3, 3, 3, 3] + 52930*Cll[1, 1, 1, 1] - 
        4990*Cll[1, 1, 2, 2] - 4990*Cll[1, 1, 3, 3] + 2552*Cll[1, 3, 3, 1] - 
        55368*Cll[2, 2, 2, 2] - 73824*Cll[2, 2, 3, 3] - 
        36912*Cll[2, 3, 3, 2] - 55368*Cll[3, 3, 3, 3] - 
        17101*Clq1[1, 1, 1, 1] - 17101*Clq1[1, 1, 2, 2] - 
        5165*Clq1[1, 1, 3, 3] + 17316*Clq1[2, 2, 1, 1] + 
        17316*Clq1[2, 2, 2, 2] + 4473*Clq1[2, 2, 3, 3] + 
        17316*Clq1[3, 3, 1, 1] + 17316*Clq1[3, 3, 2, 2] + 
        4473*Clq1[3, 3, 3, 3] + 15141*Clq3[1, 1, 1, 1] + 
        15141*Clq3[1, 1, 2, 2] - 8243*Clq3[1, 1, 3, 3] + 
        1395*Clq3[2, 2, 3, 3] + 1395*Clq3[3, 3, 3, 3] - 
        34202*Clu[1, 1, 1, 1] - 34202*Clu[1, 1, 2, 2] + 
        34632*Clu[2, 2, 1, 1] + 34632*Clu[2, 2, 2, 2] + 
        34632*Clu[3, 3, 1, 1] + 34632*Clu[3, 3, 2, 2] - 
        2280*Cqd1[1, 1, 1, 1] - 2280*Cqd1[1, 1, 2, 2] - 
        2280*Cqd1[1, 1, 3, 3] - 2280*Cqd1[2, 2, 1, 1] - 
        2280*Cqd1[2, 2, 2, 2] - 2280*Cqd1[2, 2, 3, 3] - 
        690*Cqd1[3, 3, 1, 1] - 690*Cqd1[3, 3, 2, 2] - 690*Cqd1[3, 3, 3, 3] - 
        41424*Cqe[1, 1, 1, 1] + 17316*Cqe[1, 1, 2, 2] + 
        17316*Cqe[1, 1, 3, 3] - 41424*Cqe[2, 2, 1, 1] + 
        17316*Cqe[2, 2, 2, 2] + 17316*Cqe[2, 2, 3, 3] - 
        9756*Cqe[3, 3, 1, 1] + 4473*Cqe[3, 3, 2, 2] + 4473*Cqe[3, 3, 3, 3] + 
        2660*Cqq1[1, 1, 1, 1] + 4560*Cqq1[1, 1, 2, 2] + 
        1380*Cqq1[1, 1, 3, 3] + 760*Cqq1[1, 2, 2, 1] + 80*Cqq1[1, 3, 3, 1] + 
        2660*Cqq1[2, 2, 2, 2] + 1380*Cqq1[2, 2, 3, 3] + 80*Cqq1[2, 3, 3, 2] + 
        160*Cqq1[3, 3, 3, 3] + 1140*Cqq3[1, 1, 1, 1] - 900*Cqq3[1, 1, 3, 3] + 
        2280*Cqq3[1, 2, 2, 1] + 840*Cqq3[1, 3, 3, 1] + 
        1140*Cqq3[2, 2, 2, 2] - 900*Cqq3[2, 2, 3, 3] + 840*Cqq3[2, 3, 3, 2] + 
        160*Cqq3[3, 3, 3, 3] + 4560*Cqu1[1, 1, 1, 1] + 
        4560*Cqu1[1, 1, 2, 2] + 4560*Cqu1[2, 2, 1, 1] + 
        4560*Cqu1[2, 2, 2, 2] + 1380*Cqu1[3, 3, 1, 1] + 
        1380*Cqu1[3, 3, 2, 2] - 4560*Cud1[1, 1, 1, 1] - 
        4560*Cud1[1, 1, 2, 2] - 4560*Cud1[1, 1, 3, 3] - 
        4560*Cud1[2, 2, 1, 1] - 4560*Cud1[2, 2, 2, 2] - 
        4560*Cud1[2, 2, 3, 3] + 12160*Cuu[1, 1, 1, 1] + 
        18240*Cuu[1, 1, 2, 2] + 6080*Cuu[1, 2, 2, 1] + 
        12160*Cuu[2, 2, 2, 2]) - 12*MW2^2*MZ2^4*(3656*Cdd[1, 1, 1, 1] + 
        5484*Cdd[1, 1, 2, 2] + 5484*Cdd[1, 1, 3, 3] + 1828*Cdd[1, 2, 2, 1] + 
        1828*Cdd[1, 3, 3, 1] + 3656*Cdd[2, 2, 2, 2] + 5484*Cdd[2, 2, 3, 3] + 
        1828*Cdd[2, 3, 3, 2] + 3656*Cdd[3, 3, 3, 3] + 54612*Ced[1, 1, 1, 1] + 
        54612*Ced[1, 1, 2, 2] + 54612*Ced[1, 1, 3, 3] - 
        24291*Ced[2, 2, 1, 1] - 24291*Ced[2, 2, 2, 2] - 
        24291*Ced[2, 2, 3, 3] - 24291*Ced[3, 3, 1, 1] - 
        24291*Ced[3, 3, 2, 2] - 24291*Ced[3, 3, 3, 3] + 
        212964*Cee[1, 1, 1, 1] + 110316*Cee[1, 1, 2, 2] + 
        110316*Cee[1, 1, 3, 3] - 102648*Cee[2, 2, 2, 2] - 
        205296*Cee[2, 2, 3, 3] - 102648*Cee[3, 3, 3, 3] - 
        109224*Ceu[1, 1, 1, 1] - 109224*Ceu[1, 1, 2, 2] + 
        48582*Ceu[2, 2, 1, 1] + 48582*Ceu[2, 2, 2, 2] + 
        48582*Ceu[3, 3, 1, 1] + 48582*Ceu[3, 3, 2, 2] + 
        27322*Cld[1, 1, 1, 1] + 27322*Cld[1, 1, 2, 2] + 
        27322*Cld[1, 1, 3, 3] - 24291*Cld[2, 2, 1, 1] - 
        24291*Cld[2, 2, 2, 2] - 24291*Cld[2, 2, 3, 3] - 
        24291*Cld[3, 3, 1, 1] - 24291*Cld[3, 3, 2, 2] - 
        24291*Cld[3, 3, 3, 3] + 79192*Cle[1, 1, 1, 1] + 289*Cle[1, 1, 2, 2] + 
        289*Cle[1, 1, 3, 3] + 27579*Cle[2, 2, 1, 1] - 51324*Cle[2, 2, 2, 2] - 
        51324*Cle[2, 2, 3, 3] + 27579*Cle[3, 3, 1, 1] - 
        51324*Cle[3, 3, 2, 2] - 51324*Cle[3, 3, 3, 3] + 
        91068*Cll[1, 1, 1, 1] + 578*Cll[1, 1, 2, 2] + 578*Cll[1, 1, 3, 3] + 
        12034*Cll[1, 3, 3, 1] - 78456*Cll[2, 2, 2, 2] - 
        102648*Cll[2, 2, 3, 3] - 54264*Cll[2, 3, 3, 2] - 
        78456*Cll[3, 3, 3, 3] - 27322*Clq1[1, 1, 1, 1] - 
        27322*Clq1[1, 1, 2, 2] - 2528*Clq1[1, 1, 3, 3] + 
        24291*Clq1[2, 2, 1, 1] + 24291*Clq1[2, 2, 2, 2] + 
        1251*Clq1[2, 2, 3, 3] + 24291*Clq1[3, 3, 1, 1] + 
        24291*Clq1[3, 3, 2, 2] + 1251*Clq1[3, 3, 3, 3] + 
        39870*Clq3[1, 1, 1, 1] + 39870*Clq3[1, 1, 2, 2] - 
        2240*Clq3[1, 1, 3, 3] - 4185*Clq3[2, 2, 1, 1] - 
        4185*Clq3[2, 2, 2, 2] + 1539*Clq3[2, 2, 3, 3] - 
        4185*Clq3[3, 3, 1, 1] - 4185*Clq3[3, 3, 2, 2] + 
        1539*Clq3[3, 3, 3, 3] - 54644*Clu[1, 1, 1, 1] - 
        54644*Clu[1, 1, 2, 2] + 48582*Clu[2, 2, 1, 1] + 
        48582*Clu[2, 2, 2, 2] + 48582*Clu[3, 3, 1, 1] + 
        48582*Clu[3, 3, 2, 2] - 2742*Cqd1[1, 1, 1, 1] - 
        2742*Cqd1[1, 1, 2, 2] - 2742*Cqd1[1, 1, 3, 3] - 
        2742*Cqd1[2, 2, 1, 1] - 2742*Cqd1[2, 2, 2, 2] - 
        2742*Cqd1[2, 2, 3, 3] + 114*Cqd1[3, 3, 1, 1] + 114*Cqd1[3, 3, 2, 2] + 
        114*Cqd1[3, 3, 3, 3] - 54612*Cqe[1, 1, 1, 1] + 
        24291*Cqe[1, 1, 2, 2] + 24291*Cqe[1, 1, 3, 3] - 
        54612*Cqe[2, 2, 1, 1] + 24291*Cqe[2, 2, 2, 2] + 
        24291*Cqe[2, 2, 3, 3] - 1716*Cqe[3, 3, 1, 1] + 1251*Cqe[3, 3, 2, 2] + 
        1251*Cqe[3, 3, 3, 3] + 3424*Cqq1[1, 1, 1, 1] + 
        5484*Cqq1[1, 1, 2, 2] - 228*Cqq1[1, 1, 3, 3] + 
        1364*Cqq1[1, 2, 2, 1] - 308*Cqq1[1, 3, 3, 1] + 
        3424*Cqq1[2, 2, 2, 2] - 228*Cqq1[2, 2, 3, 3] - 308*Cqq1[2, 3, 3, 2] - 
        616*Cqq1[3, 3, 3, 3] + 2496*Cqq3[1, 1, 1, 1] + 
        2700*Cqq3[1, 1, 2, 2] - 1620*Cqq3[1, 1, 3, 3] + 
        2292*Cqq3[1, 2, 2, 1] + 156*Cqq3[1, 3, 3, 1] + 
        2496*Cqq3[2, 2, 2, 2] - 1620*Cqq3[2, 2, 3, 3] + 
        156*Cqq3[2, 3, 3, 2] - 616*Cqq3[3, 3, 3, 3] + 5484*Cqu1[1, 1, 1, 1] + 
        5484*Cqu1[1, 1, 2, 2] + 5484*Cqu1[2, 2, 1, 1] + 
        5484*Cqu1[2, 2, 2, 2] - 228*Cqu1[3, 3, 1, 1] - 228*Cqu1[3, 3, 2, 2] - 
        5484*Cud1[1, 1, 1, 1] - 5484*Cud1[1, 1, 2, 2] - 
        5484*Cud1[1, 1, 3, 3] - 5484*Cud1[2, 2, 1, 1] - 
        5484*Cud1[2, 2, 2, 2] - 5484*Cud1[2, 2, 3, 3] + 
        14624*Cuu[1, 1, 1, 1] + 21936*Cuu[1, 1, 2, 2] + 
        7312*Cuu[1, 2, 2, 1] + 14624*Cuu[2, 2, 2, 2])))/
    ((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (6*MT2*B0i[bb0, 0, 0, MT2]*(8*MW2^2*MZ2^4*(53241*Ceu[1, 1, 3, 3] - 
        25662*Ceu[2, 2, 3, 3] - 25662*Ceu[3, 3, 3, 3] + 
        11683*Clq1[1, 1, 3, 3] - 12234*Clq1[2, 2, 3, 3] - 
        12234*Clq1[3, 3, 3, 3] - 20875*Clq3[1, 1, 3, 3] + 
        3042*Clq3[2, 2, 3, 3] + 3042*Clq3[3, 3, 3, 3] + 
        25951*Clu[1, 1, 3, 3] - 25662*Clu[2, 2, 3, 3] - 
        25662*Clu[3, 3, 3, 3] + 714*Cqd1[3, 3, 1, 1] + 714*Cqd1[3, 3, 2, 2] + 
        714*Cqd1[3, 3, 3, 3] + 25734*Cqe[3, 3, 1, 1] - 
        12234*Cqe[3, 3, 2, 2] - 12234*Cqe[3, 3, 3, 3] - 
        1428*Cqq1[1, 1, 3, 3] - 418*Cqq1[1, 3, 3, 1] - 
        1428*Cqq1[2, 2, 3, 3] - 418*Cqq1[2, 3, 3, 2] - 174*Cqq1[3, 3, 3, 3] - 
        1080*Cqq3[1, 1, 3, 3] - 534*Cqq3[1, 3, 3, 1] - 
        1080*Cqq3[2, 2, 3, 3] - 534*Cqq3[2, 3, 3, 2] + 58*Cqq3[3, 3, 3, 3] - 
        1371*Cqu1[1, 1, 3, 3] - 1371*Cqu1[2, 2, 3, 3] - 
        1428*Cqu1[3, 3, 1, 1] - 1428*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] + 
        1371*Cud1[3, 3, 1, 1] + 1371*Cud1[3, 3, 2, 2] + 
        1371*Cud1[3, 3, 3, 3] - 5484*Cuu[1, 1, 3, 3] - 1828*Cuu[1, 3, 3, 1] - 
        5484*Cuu[2, 2, 3, 3] - 1828*Cuu[2, 3, 3, 2]) + 
      MZ2^6*(28616*Ceu[1, 1, 3, 3] - 11760*Ceu[2, 2, 3, 3] - 
        11760*Ceu[3, 3, 3, 3] + 2107*Clq1[1, 1, 3, 3] - 
        2940*Clq1[2, 2, 3, 3] - 2940*Clq1[3, 3, 3, 3] - 
        5047*Clq3[1, 1, 3, 3] + 8428*Clu[1, 1, 3, 3] - 
        11760*Clu[2, 2, 3, 3] - 11760*Clu[3, 3, 3, 3] + 
        150*Cqd1[3, 3, 1, 1] + 150*Cqd1[3, 3, 2, 2] + 150*Cqd1[3, 3, 3, 3] + 
        7154*Cqe[3, 3, 1, 1] - 2940*Cqe[3, 3, 2, 2] - 2940*Cqe[3, 3, 3, 3] - 
        300*Cqq1[1, 1, 3, 3] - 50*Cqq1[1, 3, 3, 1] - 300*Cqq1[2, 2, 3, 3] - 
        50*Cqq1[2, 3, 3, 2] - 150*Cqq1[3, 3, 3, 3] - 150*Cqq3[1, 3, 3, 1] - 
        150*Cqq3[2, 3, 3, 2] + 50*Cqq3[3, 3, 3, 3] - 600*Cqu1[1, 1, 3, 3] - 
        600*Cqu1[2, 2, 3, 3] - 300*Cqu1[3, 3, 1, 1] - 300*Cqu1[3, 3, 2, 2] - 
        300*Cqu1[3, 3, 3, 3] + 600*Cud1[3, 3, 1, 1] + 600*Cud1[3, 3, 2, 2] + 
        600*Cud1[3, 3, 3, 3] - 2400*Cuu[1, 1, 3, 3] - 800*Cuu[1, 3, 3, 1] - 
        2400*Cuu[2, 2, 3, 3] - 800*Cuu[2, 3, 3, 2]) - 
      16*MW2^3*MZ2^3*(40966*Ceu[1, 1, 3, 3] - 20136*Ceu[2, 2, 3, 3] - 
        20136*Ceu[3, 3, 3, 3] + 13149*Clq1[1, 1, 3, 3] - 
        11748*Clq1[2, 2, 3, 3] - 11748*Clq1[3, 3, 3, 3] - 
        20301*Clq3[1, 1, 3, 3] + 4596*Clq3[2, 2, 3, 3] + 
        4596*Clq3[3, 3, 3, 3] + 24060*Clu[1, 1, 3, 3] - 
        20136*Clu[2, 2, 3, 3] - 20136*Clu[3, 3, 3, 3] + 
        471*Cqd1[3, 3, 1, 1] + 471*Cqd1[3, 3, 2, 2] + 471*Cqd1[3, 3, 3, 3] + 
        23995*Cqe[3, 3, 1, 1] - 11748*Cqe[3, 3, 2, 2] - 
        11748*Cqe[3, 3, 3, 3] - 942*Cqq1[1, 1, 3, 3] - 424*Cqq1[1, 3, 3, 1] - 
        942*Cqq1[2, 2, 3, 3] - 424*Cqq1[2, 3, 3, 2] + 330*Cqq1[3, 3, 3, 3] - 
        1602*Cqq3[1, 1, 3, 3] - 204*Cqq3[1, 3, 3, 1] - 
        1602*Cqq3[2, 2, 3, 3] - 204*Cqq3[2, 3, 3, 2] - 110*Cqq3[3, 3, 3, 3] - 
        570*Cqu1[1, 1, 3, 3] - 570*Cqu1[2, 2, 3, 3] - 942*Cqu1[3, 3, 1, 1] - 
        942*Cqu1[3, 3, 2, 2] + 372*Cqu1[3, 3, 3, 3] + 570*Cud1[3, 3, 1, 1] + 
        570*Cud1[3, 3, 2, 2] + 570*Cud1[3, 3, 3, 3] - 2280*Cuu[1, 1, 3, 3] - 
        760*Cuu[1, 3, 3, 1] - 2280*Cuu[2, 2, 3, 3] - 760*Cuu[2, 3, 3, 2]) + 
      1024*MW2^6*(77*Ceu[1, 1, 3, 3] - 33*Ceu[2, 2, 3, 3] - 
        33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 33*Clq1[2, 2, 3, 3] - 
        33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 33*Clq3[2, 2, 3, 3] + 
        33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 33*Clu[2, 2, 3, 3] - 
        33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 
        3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 33*Cqe[3, 3, 2, 2] - 
        33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 
        6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 
        3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 
        6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 
        3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 
        4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2]) - 
      256*MW2^5*MZ2*(1290*Ceu[1, 1, 3, 3] - 600*Ceu[2, 2, 3, 3] - 
        600*Ceu[3, 3, 3, 3] + 839*Clq1[1, 1, 3, 3] - 501*Clq1[2, 2, 3, 3] - 
        501*Clq1[3, 3, 3, 3] - 971*Clq3[1, 1, 3, 3] + 369*Clq3[2, 2, 3, 3] + 
        369*Clq3[3, 3, 3, 3] + 1070*Clu[1, 1, 3, 3] - 600*Clu[2, 2, 3, 3] - 
        600*Clu[3, 3, 3, 3] - 21*Cqd1[3, 3, 1, 1] - 21*Cqd1[3, 3, 2, 2] - 
        21*Cqd1[3, 3, 3, 3] + 1059*Cqe[3, 3, 1, 1] - 501*Cqe[3, 3, 2, 2] - 
        501*Cqe[3, 3, 3, 3] + 42*Cqq1[1, 1, 3, 3] + 16*Cqq1[1, 3, 3, 1] + 
        42*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
        54*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 54*Cqq3[2, 2, 3, 3] + 
        12*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 
        30*Cqu1[2, 2, 3, 3] + 42*Cqu1[3, 3, 1, 1] + 42*Cqu1[3, 3, 2, 2] - 
        12*Cqu1[3, 3, 3, 3] - 30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 
        30*Cud1[3, 3, 3, 3] + 120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 
        120*Cuu[2, 2, 3, 3] + 40*Cuu[2, 3, 3, 2]) + 
      64*MW2^4*MZ2^2*(9585*Ceu[1, 1, 3, 3] - 4668*Ceu[2, 2, 3, 3] - 
        4668*Ceu[3, 3, 3, 3] + 4399*Clq1[1, 1, 3, 3] - 
        3264*Clq1[2, 2, 3, 3] - 3264*Clq1[3, 3, 3, 3] - 
        5875*Clq3[1, 1, 3, 3] + 1788*Clq3[2, 2, 3, 3] + 
        1788*Clq3[3, 3, 3, 3] + 6685*Clu[1, 1, 3, 3] - 4668*Clu[2, 2, 3, 3] - 
        4668*Clu[3, 3, 3, 3] + 15*Cqd1[3, 3, 1, 1] + 15*Cqd1[3, 3, 2, 2] + 
        15*Cqd1[3, 3, 3, 3] + 6639*Cqe[3, 3, 1, 1] - 3264*Cqe[3, 3, 2, 2] - 
        3264*Cqe[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 56*Cqq1[1, 3, 3, 1] - 
        30*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] + 138*Cqq1[3, 3, 3, 3] - 
        306*Cqq3[1, 1, 3, 3] + 36*Cqq3[1, 3, 3, 1] - 306*Cqq3[2, 2, 3, 3] + 
        36*Cqq3[2, 3, 3, 2] - 46*Cqq3[3, 3, 3, 3] + 39*Cqu1[1, 1, 3, 3] + 
        39*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] + 
        69*Cqu1[3, 3, 3, 3] - 39*Cud1[3, 3, 1, 1] - 39*Cud1[3, 3, 2, 2] - 
        39*Cud1[3, 3, 3, 3] + 156*Cuu[1, 1, 3, 3] + 52*Cuu[1, 3, 3, 1] + 
        156*Cuu[2, 2, 3, 3] + 52*Cuu[2, 3, 3, 2]) + 
      2*MW2*MZ2^5*(-80568*Ceu[1, 1, 3, 3] + 36912*Ceu[2, 2, 3, 3] + 
        36912*Ceu[3, 3, 3, 3] - 11141*Clq1[1, 1, 3, 3] + 
        13638*Clq1[2, 2, 3, 3] + 13638*Clq1[3, 3, 3, 3] + 
        23309*Clq3[1, 1, 3, 3] - 1470*Clq3[2, 2, 3, 3] - 
        1470*Clq3[3, 3, 3, 3] - 31922*Clu[1, 1, 3, 3] + 
        36912*Clu[2, 2, 3, 3] + 36912*Clu[3, 3, 3, 3] - 
        795*Cqd1[3, 3, 1, 1] - 795*Cqd1[3, 3, 2, 2] - 795*Cqd1[3, 3, 3, 3] - 
        30873*Cqe[3, 3, 1, 1] + 13638*Cqe[3, 3, 2, 2] + 
        13638*Cqe[3, 3, 3, 3] + 1590*Cqq1[1, 1, 3, 3] + 
        340*Cqq1[1, 3, 3, 1] + 1590*Cqq1[2, 2, 3, 3] + 340*Cqq1[2, 3, 3, 2] + 
        570*Cqq1[3, 3, 3, 3] + 450*Cqq3[1, 1, 3, 3] + 720*Cqq3[1, 3, 3, 1] + 
        450*Cqq3[2, 2, 3, 3] + 720*Cqq3[2, 3, 3, 2] - 190*Cqq3[3, 3, 3, 3] + 
        2280*Cqu1[1, 1, 3, 3] + 2280*Cqu1[2, 2, 3, 3] + 
        1590*Cqu1[3, 3, 1, 1] + 1590*Cqu1[3, 3, 2, 2] + 
        690*Cqu1[3, 3, 3, 3] - 2280*Cud1[3, 3, 1, 1] - 
        2280*Cud1[3, 3, 2, 2] - 2280*Cud1[3, 3, 3, 3] + 
        9120*Cuu[1, 1, 3, 3] + 3040*Cuu[1, 3, 3, 1] + 9120*Cuu[2, 2, 3, 3] + 
        3040*Cuu[2, 3, 3, 2])))/(MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) + (3*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(-16*MW2^3*MZ2^3*(31019*Ceu[1, 1, 3, 3] - 15108*Ceu[2, 2, 3, 3] - 
          15108*Ceu[3, 3, 3, 3] + 59031*Clq1[1, 1, 3, 3] - 
          48660*Clq1[2, 2, 3, 3] - 48660*Clq1[3, 3, 3, 3] - 
          85431*Clq3[1, 1, 3, 3] + 22260*Clq3[2, 2, 3, 3] + 
          22260*Clq3[3, 3, 3, 3] + 15387*Clu[1, 1, 3, 3] - 
          15108*Clu[2, 2, 3, 3] - 15108*Clu[3, 3, 3, 3] + 
          1239*Cqd1[3, 3, 1, 1] + 1239*Cqd1[3, 3, 2, 2] + 
          1239*Cqd1[3, 3, 3, 3] + 98903*Cqe[3, 3, 1, 1] - 
          48660*Cqe[3, 3, 2, 2] - 48660*Cqe[3, 3, 3, 3] - 
          2478*Cqq1[1, 1, 3, 3] - 1460*Cqq1[1, 3, 3, 1] - 
          2478*Cqq1[2, 2, 3, 3] - 1460*Cqq1[2, 3, 3, 2] + 
          1902*Cqq1[3, 3, 3, 3] - 6282*Cqq3[1, 1, 3, 3] - 
          192*Cqq3[1, 3, 3, 1] - 6282*Cqq3[2, 2, 3, 3] - 
          192*Cqq3[2, 3, 3, 2] - 634*Cqq3[3, 3, 3, 3] - 
          843*Cqu1[1, 1, 3, 3] - 843*Cqu1[2, 2, 3, 3] - 
          2478*Cqu1[3, 3, 1, 1] - 2478*Cqu1[3, 3, 2, 2] + 
          123*Cqu1[3, 3, 3, 3] + 843*Cud1[3, 3, 1, 1] + 
          843*Cud1[3, 3, 2, 2] + 843*Cud1[3, 3, 3, 3] - 
          3372*Cuu[1, 1, 3, 3] - 1124*Cuu[1, 3, 3, 1] - 
          3372*Cuu[2, 2, 3, 3] - 1124*Cuu[2, 3, 3, 2]) + 
        8*MW2^2*MZ2^4*(23961*Ceu[1, 1, 3, 3] - 11040*Ceu[2, 2, 3, 3] - 
          11040*Ceu[3, 3, 3, 3] + 66170*Clq1[1, 1, 3, 3] - 
          64752*Clq1[2, 2, 3, 3] - 64752*Clq1[3, 3, 3, 3] - 
          110690*Clq3[1, 1, 3, 3] + 20232*Clq3[2, 2, 3, 3] + 
          20232*Clq3[3, 3, 3, 3] + 9098*Clu[1, 1, 3, 3] - 
          11040*Clu[2, 2, 3, 3] - 11040*Clu[3, 3, 3, 3] + 
          3399*Cqd1[3, 3, 1, 1] + 3399*Cqd1[3, 3, 2, 2] + 
          3399*Cqd1[3, 3, 3, 3] + 133989*Cqe[3, 3, 1, 1] - 
          64752*Cqe[3, 3, 2, 2] - 64752*Cqe[3, 3, 3, 3] - 
          6798*Cqq1[1, 1, 3, 3] - 2438*Cqq1[1, 3, 3, 1] - 
          6798*Cqq1[2, 2, 3, 3] - 2438*Cqq1[2, 3, 3, 2] + 
          516*Cqq1[3, 3, 3, 3] - 7830*Cqq3[1, 1, 3, 3] - 
          2094*Cqq3[1, 3, 3, 1] - 7830*Cqq3[2, 2, 3, 3] - 
          2094*Cqq3[2, 3, 3, 2] - 172*Cqq3[3, 3, 3, 3] - 
          771*Cqu1[1, 1, 3, 3] - 771*Cqu1[2, 2, 3, 3] - 
          6798*Cqu1[3, 3, 1, 1] - 6798*Cqu1[3, 3, 2, 2] - 
          318*Cqu1[3, 3, 3, 3] + 771*Cud1[3, 3, 1, 1] + 
          771*Cud1[3, 3, 2, 2] + 771*Cud1[3, 3, 3, 3] - 
          3084*Cuu[1, 1, 3, 3] - 1028*Cuu[1, 3, 3, 1] - 
          3084*Cuu[2, 2, 3, 3] - 1028*Cuu[2, 3, 3, 2]) - 
        MZ2^6*(7154*Ceu[1, 1, 3, 3] - 2940*Ceu[2, 2, 3, 3] - 
          2940*Ceu[3, 3, 3, 3] - 23177*Clq1[1, 1, 3, 3] + 
          32340*Clq1[2, 2, 3, 3] + 32340*Clq1[3, 3, 3, 3] + 
          55517*Clq3[1, 1, 3, 3] + 2107*Clu[1, 1, 3, 3] - 
          2940*Clu[2, 2, 3, 3] - 2940*Clu[3, 3, 3, 3] - 
          1650*Cqd1[3, 3, 1, 1] - 1650*Cqd1[3, 3, 2, 2] - 
          1650*Cqd1[3, 3, 3, 3] - 78694*Cqe[3, 3, 1, 1] + 
          32340*Cqe[3, 3, 2, 2] + 32340*Cqe[3, 3, 3, 3] + 
          3300*Cqq1[1, 1, 3, 3] + 550*Cqq1[1, 3, 3, 1] + 
          3300*Cqq1[2, 2, 3, 3] + 550*Cqq1[2, 3, 3, 2] + 
          1650*Cqq1[3, 3, 3, 3] + 1650*Cqq3[1, 3, 3, 1] + 
          1650*Cqq3[2, 3, 3, 2] - 550*Cqq3[3, 3, 3, 3] - 
          150*Cqu1[1, 1, 3, 3] - 150*Cqu1[2, 2, 3, 3] + 
          3300*Cqu1[3, 3, 1, 1] + 3300*Cqu1[3, 3, 2, 2] - 
          75*Cqu1[3, 3, 3, 3] + 150*Cud1[3, 3, 1, 1] + 150*Cud1[3, 3, 2, 2] + 
          150*Cud1[3, 3, 3, 3] - 600*Cuu[1, 1, 3, 3] - 200*Cuu[1, 3, 3, 1] - 
          600*Cuu[2, 2, 3, 3] - 200*Cuu[2, 3, 3, 2]) + 
        128*MW2^4*MZ2^2*(5166*Ceu[1, 1, 3, 3] - 2562*Ceu[2, 2, 3, 3] - 
          2562*Ceu[3, 3, 3, 3] + 7828*Clq1[1, 1, 3, 3] - 
          5370*Clq1[2, 2, 3, 3] - 5370*Clq1[3, 3, 3, 3] - 
          9898*Clq3[1, 1, 3, 3] + 3300*Clq3[2, 2, 3, 3] + 
          3300*Clq3[3, 3, 3, 3] + 3256*Clu[1, 1, 3, 3] - 
          2562*Clu[2, 2, 3, 3] - 2562*Clu[3, 3, 3, 3] - 66*Cqd1[3, 3, 1, 1] - 
          66*Cqd1[3, 3, 2, 2] - 66*Cqd1[3, 3, 3, 3] + 11058*Cqe[3, 3, 1, 1] - 
          5370*Cqe[3, 3, 2, 2] - 5370*Cqe[3, 3, 3, 3] + 
          132*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 132*Cqq1[2, 2, 3, 3] - 
          2*Cqq1[2, 3, 3, 2] + 138*Cqq1[3, 3, 3, 3] - 144*Cqq3[1, 1, 3, 3] + 
          90*Cqq3[1, 3, 3, 1] - 144*Cqq3[2, 2, 3, 3] + 90*Cqq3[2, 3, 3, 2] - 
          46*Cqq3[3, 3, 3, 3] - 42*Cqu1[1, 1, 3, 3] - 42*Cqu1[2, 2, 3, 3] + 
          132*Cqu1[3, 3, 1, 1] + 132*Cqu1[3, 3, 2, 2] + 69*Cqu1[3, 3, 3, 3] + 
          42*Cud1[3, 3, 1, 1] + 42*Cud1[3, 3, 2, 2] + 42*Cud1[3, 3, 3, 3] - 
          168*Cuu[1, 1, 3, 3] - 56*Cuu[1, 3, 3, 1] - 168*Cuu[2, 2, 3, 3] - 
          56*Cuu[2, 3, 3, 2]) + 2048*MW2^6*(77*Ceu[1, 1, 3, 3] - 
          33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 
          33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 
          33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 
          33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 
          33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 
          6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 
          6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 
          3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 
          12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 
          4*Cuu[2, 3, 3, 2]) - 256*MW2^5*MZ2*(1887*Ceu[1, 1, 3, 3] - 
          903*Ceu[2, 2, 3, 3] - 903*Ceu[3, 3, 3, 3] + 2371*Clq1[1, 1, 3, 3] - 
          1299*Clq1[2, 2, 3, 3] - 1299*Clq1[3, 3, 3, 3] - 
          2635*Clq3[1, 1, 3, 3] + 1035*Clq3[2, 2, 3, 3] + 
          1035*Clq3[3, 3, 3, 3] + 1447*Clu[1, 1, 3, 3] - 
          903*Clu[2, 2, 3, 3] - 903*Clu[3, 3, 3, 3] - 69*Cqd1[3, 3, 1, 1] - 
          69*Cqd1[3, 3, 2, 2] - 69*Cqd1[3, 3, 3, 3] + 2811*Cqe[3, 3, 1, 1] - 
          1299*Cqe[3, 3, 2, 2] - 1299*Cqe[3, 3, 3, 3] + 
          138*Cqq1[1, 1, 3, 3] + 68*Cqq1[1, 3, 3, 1] + 138*Cqq1[2, 2, 3, 3] + 
          68*Cqq1[2, 3, 3, 2] - 66*Cqq1[3, 3, 3, 3] + 270*Cqq3[1, 1, 3, 3] + 
          24*Cqq3[1, 3, 3, 1] + 270*Cqq3[2, 2, 3, 3] + 24*Cqq3[2, 3, 3, 2] + 
          22*Cqq3[3, 3, 3, 3] + 33*Cqu1[1, 1, 3, 3] + 33*Cqu1[2, 2, 3, 3] + 
          138*Cqu1[3, 3, 1, 1] + 138*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
          33*Cud1[3, 3, 1, 1] - 33*Cud1[3, 3, 2, 2] - 33*Cud1[3, 3, 3, 3] + 
          132*Cuu[1, 1, 3, 3] + 44*Cuu[1, 3, 3, 1] + 132*Cuu[2, 2, 3, 3] + 
          44*Cuu[2, 3, 3, 2]) + 2*MW2*MZ2^5*(-12051*Ceu[1, 1, 3, 3] + 
          4002*Ceu[2, 2, 3, 3] + 4002*Ceu[3, 3, 3, 3] - 
          84625*Clq1[1, 1, 3, 3] + 97098*Clq1[2, 2, 3, 3] + 
          97098*Clq1[3, 3, 3, 3] + 165553*Clq3[1, 1, 3, 3] - 
          16170*Clq3[2, 2, 3, 3] - 16170*Clq3[3, 3, 3, 3] - 
          1501*Clu[1, 1, 3, 3] + 4002*Clu[2, 2, 3, 3] + 
          4002*Clu[3, 3, 3, 3] - 6045*Cqd1[3, 3, 1, 1] - 
          6045*Cqd1[3, 3, 2, 2] - 6045*Cqd1[3, 3, 3, 3] - 
          210831*Cqe[3, 3, 1, 1] + 97098*Cqe[3, 3, 2, 2] + 
          97098*Cqe[3, 3, 3, 3] + 12090*Cqq1[1, 1, 3, 3] + 
          2840*Cqq1[1, 3, 3, 1] + 12090*Cqq1[2, 2, 3, 3] + 
          2840*Cqq1[2, 3, 3, 2] + 3570*Cqq1[3, 3, 3, 3] + 
          4950*Cqq3[1, 1, 3, 3] + 5220*Cqq3[1, 3, 3, 1] + 
          4950*Cqq3[2, 2, 3, 3] + 5220*Cqq3[2, 3, 3, 2] - 
          1190*Cqq3[3, 3, 3, 3] + 105*Cqu1[1, 1, 3, 3] + 
          105*Cqu1[2, 2, 3, 3] + 12090*Cqu1[3, 3, 1, 1] + 
          12090*Cqu1[3, 3, 2, 2] + 165*Cqu1[3, 3, 3, 3] - 
          105*Cud1[3, 3, 1, 1] - 105*Cud1[3, 3, 2, 2] - 
          105*Cud1[3, 3, 3, 3] + 420*Cuu[1, 1, 3, 3] + 140*Cuu[1, 3, 3, 1] + 
          420*Cuu[2, 2, 3, 3] + 140*Cuu[2, 3, 3, 2])) + 
      MZ2*(8*MW2^2*MZ2^4*(53241*Ceu[1, 1, 3, 3] - 25662*Ceu[2, 2, 3, 3] - 
          25662*Ceu[3, 3, 3, 3] + 11683*Clq1[1, 1, 3, 3] - 
          12234*Clq1[2, 2, 3, 3] - 12234*Clq1[3, 3, 3, 3] - 
          20875*Clq3[1, 1, 3, 3] + 3042*Clq3[2, 2, 3, 3] + 
          3042*Clq3[3, 3, 3, 3] + 25951*Clu[1, 1, 3, 3] - 
          25662*Clu[2, 2, 3, 3] - 25662*Clu[3, 3, 3, 3] + 
          714*Cqd1[3, 3, 1, 1] + 714*Cqd1[3, 3, 2, 2] + 
          714*Cqd1[3, 3, 3, 3] + 25734*Cqe[3, 3, 1, 1] - 
          12234*Cqe[3, 3, 2, 2] - 12234*Cqe[3, 3, 3, 3] - 
          1428*Cqq1[1, 1, 3, 3] - 418*Cqq1[1, 3, 3, 1] - 
          1428*Cqq1[2, 2, 3, 3] - 418*Cqq1[2, 3, 3, 2] - 
          174*Cqq1[3, 3, 3, 3] - 1080*Cqq3[1, 1, 3, 3] - 
          534*Cqq3[1, 3, 3, 1] - 1080*Cqq3[2, 2, 3, 3] - 
          534*Cqq3[2, 3, 3, 2] + 58*Cqq3[3, 3, 3, 3] - 
          1371*Cqu1[1, 1, 3, 3] - 1371*Cqu1[2, 2, 3, 3] - 
          1428*Cqu1[3, 3, 1, 1] - 1428*Cqu1[3, 3, 2, 2] + 
          57*Cqu1[3, 3, 3, 3] + 1371*Cud1[3, 3, 1, 1] + 
          1371*Cud1[3, 3, 2, 2] + 1371*Cud1[3, 3, 3, 3] - 
          5484*Cuu[1, 1, 3, 3] - 1828*Cuu[1, 3, 3, 1] - 
          5484*Cuu[2, 2, 3, 3] - 1828*Cuu[2, 3, 3, 2]) + 
        MZ2^6*(28616*Ceu[1, 1, 3, 3] - 11760*Ceu[2, 2, 3, 3] - 
          11760*Ceu[3, 3, 3, 3] + 2107*Clq1[1, 1, 3, 3] - 
          2940*Clq1[2, 2, 3, 3] - 2940*Clq1[3, 3, 3, 3] - 
          5047*Clq3[1, 1, 3, 3] + 8428*Clu[1, 1, 3, 3] - 
          11760*Clu[2, 2, 3, 3] - 11760*Clu[3, 3, 3, 3] + 
          150*Cqd1[3, 3, 1, 1] + 150*Cqd1[3, 3, 2, 2] + 
          150*Cqd1[3, 3, 3, 3] + 7154*Cqe[3, 3, 1, 1] - 
          2940*Cqe[3, 3, 2, 2] - 2940*Cqe[3, 3, 3, 3] - 
          300*Cqq1[1, 1, 3, 3] - 50*Cqq1[1, 3, 3, 1] - 300*Cqq1[2, 2, 3, 3] - 
          50*Cqq1[2, 3, 3, 2] - 150*Cqq1[3, 3, 3, 3] - 150*Cqq3[1, 3, 3, 1] - 
          150*Cqq3[2, 3, 3, 2] + 50*Cqq3[3, 3, 3, 3] - 600*Cqu1[1, 1, 3, 3] - 
          600*Cqu1[2, 2, 3, 3] - 300*Cqu1[3, 3, 1, 1] - 
          300*Cqu1[3, 3, 2, 2] - 300*Cqu1[3, 3, 3, 3] + 
          600*Cud1[3, 3, 1, 1] + 600*Cud1[3, 3, 2, 2] + 
          600*Cud1[3, 3, 3, 3] - 2400*Cuu[1, 1, 3, 3] - 800*Cuu[1, 3, 3, 1] - 
          2400*Cuu[2, 2, 3, 3] - 800*Cuu[2, 3, 3, 2]) - 
        16*MW2^3*MZ2^3*(40966*Ceu[1, 1, 3, 3] - 20136*Ceu[2, 2, 3, 3] - 
          20136*Ceu[3, 3, 3, 3] + 13149*Clq1[1, 1, 3, 3] - 
          11748*Clq1[2, 2, 3, 3] - 11748*Clq1[3, 3, 3, 3] - 
          20301*Clq3[1, 1, 3, 3] + 4596*Clq3[2, 2, 3, 3] + 
          4596*Clq3[3, 3, 3, 3] + 24060*Clu[1, 1, 3, 3] - 
          20136*Clu[2, 2, 3, 3] - 20136*Clu[3, 3, 3, 3] + 
          471*Cqd1[3, 3, 1, 1] + 471*Cqd1[3, 3, 2, 2] + 
          471*Cqd1[3, 3, 3, 3] + 23995*Cqe[3, 3, 1, 1] - 
          11748*Cqe[3, 3, 2, 2] - 11748*Cqe[3, 3, 3, 3] - 
          942*Cqq1[1, 1, 3, 3] - 424*Cqq1[1, 3, 3, 1] - 
          942*Cqq1[2, 2, 3, 3] - 424*Cqq1[2, 3, 3, 2] + 
          330*Cqq1[3, 3, 3, 3] - 1602*Cqq3[1, 1, 3, 3] - 
          204*Cqq3[1, 3, 3, 1] - 1602*Cqq3[2, 2, 3, 3] - 
          204*Cqq3[2, 3, 3, 2] - 110*Cqq3[3, 3, 3, 3] - 
          570*Cqu1[1, 1, 3, 3] - 570*Cqu1[2, 2, 3, 3] - 
          942*Cqu1[3, 3, 1, 1] - 942*Cqu1[3, 3, 2, 2] + 
          372*Cqu1[3, 3, 3, 3] + 570*Cud1[3, 3, 1, 1] + 
          570*Cud1[3, 3, 2, 2] + 570*Cud1[3, 3, 3, 3] - 
          2280*Cuu[1, 1, 3, 3] - 760*Cuu[1, 3, 3, 1] - 2280*Cuu[2, 2, 3, 3] - 
          760*Cuu[2, 3, 3, 2]) + 1024*MW2^6*(77*Ceu[1, 1, 3, 3] - 
          33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 77*Clq1[1, 1, 3, 3] - 
          33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 77*Clq3[1, 1, 3, 3] + 
          33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 77*Clu[1, 1, 3, 3] - 
          33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 3*Cqd1[3, 3, 1, 1] - 
          3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 77*Cqe[3, 3, 1, 1] - 
          33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 6*Cqq1[1, 1, 3, 3] + 
          4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 4*Cqq1[2, 3, 3, 2] - 
          6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 18*Cqq3[2, 2, 3, 3] + 
          2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 3*Cqu1[2, 2, 3, 3] + 
          6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 3*Cqu1[3, 3, 3, 3] - 
          3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 3*Cud1[3, 3, 3, 3] + 
          12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 12*Cuu[2, 2, 3, 3] + 
          4*Cuu[2, 3, 3, 2]) - 256*MW2^5*MZ2*(1290*Ceu[1, 1, 3, 3] - 
          600*Ceu[2, 2, 3, 3] - 600*Ceu[3, 3, 3, 3] + 839*Clq1[1, 1, 3, 3] - 
          501*Clq1[2, 2, 3, 3] - 501*Clq1[3, 3, 3, 3] - 
          971*Clq3[1, 1, 3, 3] + 369*Clq3[2, 2, 3, 3] + 
          369*Clq3[3, 3, 3, 3] + 1070*Clu[1, 1, 3, 3] - 600*Clu[2, 2, 3, 3] - 
          600*Clu[3, 3, 3, 3] - 21*Cqd1[3, 3, 1, 1] - 21*Cqd1[3, 3, 2, 2] - 
          21*Cqd1[3, 3, 3, 3] + 1059*Cqe[3, 3, 1, 1] - 501*Cqe[3, 3, 2, 2] - 
          501*Cqe[3, 3, 3, 3] + 42*Cqq1[1, 1, 3, 3] + 16*Cqq1[1, 3, 3, 1] + 
          42*Cqq1[2, 2, 3, 3] + 16*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
          54*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 54*Cqq3[2, 2, 3, 3] + 
          12*Cqq3[2, 3, 3, 2] + 2*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 
          30*Cqu1[2, 2, 3, 3] + 42*Cqu1[3, 3, 1, 1] + 42*Cqu1[3, 3, 2, 2] - 
          12*Cqu1[3, 3, 3, 3] - 30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 
          30*Cud1[3, 3, 3, 3] + 120*Cuu[1, 1, 3, 3] + 40*Cuu[1, 3, 3, 1] + 
          120*Cuu[2, 2, 3, 3] + 40*Cuu[2, 3, 3, 2]) + 
        64*MW2^4*MZ2^2*(9585*Ceu[1, 1, 3, 3] - 4668*Ceu[2, 2, 3, 3] - 
          4668*Ceu[3, 3, 3, 3] + 4399*Clq1[1, 1, 3, 3] - 
          3264*Clq1[2, 2, 3, 3] - 3264*Clq1[3, 3, 3, 3] - 
          5875*Clq3[1, 1, 3, 3] + 1788*Clq3[2, 2, 3, 3] + 
          1788*Clq3[3, 3, 3, 3] + 6685*Clu[1, 1, 3, 3] - 
          4668*Clu[2, 2, 3, 3] - 4668*Clu[3, 3, 3, 3] + 15*Cqd1[3, 3, 1, 1] + 
          15*Cqd1[3, 3, 2, 2] + 15*Cqd1[3, 3, 3, 3] + 6639*Cqe[3, 3, 1, 1] - 
          3264*Cqe[3, 3, 2, 2] - 3264*Cqe[3, 3, 3, 3] - 30*Cqq1[1, 1, 3, 3] - 
          56*Cqq1[1, 3, 3, 1] - 30*Cqq1[2, 2, 3, 3] - 56*Cqq1[2, 3, 3, 2] + 
          138*Cqq1[3, 3, 3, 3] - 306*Cqq3[1, 1, 3, 3] + 36*Cqq3[1, 3, 3, 1] - 
          306*Cqq3[2, 2, 3, 3] + 36*Cqq3[2, 3, 3, 2] - 46*Cqq3[3, 3, 3, 3] + 
          39*Cqu1[1, 1, 3, 3] + 39*Cqu1[2, 2, 3, 3] - 30*Cqu1[3, 3, 1, 1] - 
          30*Cqu1[3, 3, 2, 2] + 69*Cqu1[3, 3, 3, 3] - 39*Cud1[3, 3, 1, 1] - 
          39*Cud1[3, 3, 2, 2] - 39*Cud1[3, 3, 3, 3] + 156*Cuu[1, 1, 3, 3] + 
          52*Cuu[1, 3, 3, 1] + 156*Cuu[2, 2, 3, 3] + 52*Cuu[2, 3, 3, 2]) + 
        2*MW2*MZ2^5*(-80568*Ceu[1, 1, 3, 3] + 36912*Ceu[2, 2, 3, 3] + 
          36912*Ceu[3, 3, 3, 3] - 11141*Clq1[1, 1, 3, 3] + 
          13638*Clq1[2, 2, 3, 3] + 13638*Clq1[3, 3, 3, 3] + 
          23309*Clq3[1, 1, 3, 3] - 1470*Clq3[2, 2, 3, 3] - 
          1470*Clq3[3, 3, 3, 3] - 31922*Clu[1, 1, 3, 3] + 
          36912*Clu[2, 2, 3, 3] + 36912*Clu[3, 3, 3, 3] - 
          795*Cqd1[3, 3, 1, 1] - 795*Cqd1[3, 3, 2, 2] - 
          795*Cqd1[3, 3, 3, 3] - 30873*Cqe[3, 3, 1, 1] + 
          13638*Cqe[3, 3, 2, 2] + 13638*Cqe[3, 3, 3, 3] + 
          1590*Cqq1[1, 1, 3, 3] + 340*Cqq1[1, 3, 3, 1] + 
          1590*Cqq1[2, 2, 3, 3] + 340*Cqq1[2, 3, 3, 2] + 
          570*Cqq1[3, 3, 3, 3] + 450*Cqq3[1, 1, 3, 3] + 
          720*Cqq3[1, 3, 3, 1] + 450*Cqq3[2, 2, 3, 3] + 
          720*Cqq3[2, 3, 3, 2] - 190*Cqq3[3, 3, 3, 3] + 
          2280*Cqu1[1, 1, 3, 3] + 2280*Cqu1[2, 2, 3, 3] + 
          1590*Cqu1[3, 3, 1, 1] + 1590*Cqu1[3, 3, 2, 2] + 
          690*Cqu1[3, 3, 3, 3] - 2280*Cud1[3, 3, 1, 1] - 
          2280*Cud1[3, 3, 2, 2] - 2280*Cud1[3, 3, 3, 3] + 
          9120*Cuu[1, 1, 3, 3] + 3040*Cuu[1, 3, 3, 1] + 
          9120*Cuu[2, 2, 3, 3] + 3040*Cuu[2, 3, 3, 2]))))/
    (MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (2*MW2*MZ2^5*(MZ2*(3800*Cdd[1, 1, 1, 1] + 9120*Cdd[1, 1, 2, 2] + 
         9120*Cdd[1, 1, 3, 3] - 1520*Cdd[1, 2, 2, 1] - 1520*Cdd[1, 3, 3, 1] + 
         3800*Cdd[2, 2, 2, 2] + 9120*Cdd[2, 2, 3, 3] - 1520*Cdd[2, 3, 3, 2] + 
         3800*Cdd[3, 3, 3, 3] + 82848*Ced[1, 1, 1, 1] + 
         82848*Ced[1, 1, 2, 2] + 82848*Ced[1, 1, 3, 3] - 
         34632*Ced[2, 2, 1, 1] - 34632*Ced[2, 2, 2, 2] - 
         34632*Ced[2, 2, 3, 3] - 34632*Ced[3, 3, 1, 1] - 
         34632*Ced[3, 3, 2, 2] - 34632*Ced[3, 3, 3, 3] + 
         80568*Cee[1, 1, 1, 1] + 43656*Cee[1, 1, 2, 2] + 
         43656*Cee[1, 1, 3, 3] - 36912*Cee[2, 2, 2, 2] - 
         73824*Cee[2, 2, 3, 3] - 36912*Cee[3, 3, 3, 3] - 
         165696*Ceu[1, 1, 1, 1] - 165696*Ceu[1, 1, 2, 2] + 
         80568*Ceu[1, 1, 3, 3] + 69264*Ceu[2, 2, 1, 1] + 
         69264*Ceu[2, 2, 2, 2] - 36912*Ceu[2, 2, 3, 3] + 
         69264*Ceu[3, 3, 1, 1] + 69264*Ceu[3, 3, 2, 2] - 
         36912*Ceu[3, 3, 3, 3] + 34202*Cld[1, 1, 1, 1] + 
         34202*Cld[1, 1, 2, 2] + 34202*Cld[1, 1, 3, 3] - 
         34632*Cld[2, 2, 1, 1] - 34632*Cld[2, 2, 2, 2] - 
         34632*Cld[2, 2, 3, 3] - 34632*Cld[3, 3, 1, 1] - 
         34632*Cld[3, 3, 2, 2] - 34632*Cld[3, 3, 3, 3] + 
         112490*Cle[1, 1, 1, 1] - 4990*Cle[1, 1, 2, 2] - 
         4990*Cle[1, 1, 3, 3] + 43656*Cle[2, 2, 1, 1] - 
         73824*Cle[2, 2, 2, 2] - 73824*Cle[2, 2, 3, 3] + 
         43656*Cle[3, 3, 1, 1] - 73824*Cle[3, 3, 2, 2] - 
         73824*Cle[3, 3, 3, 3] + 42836*Cll[1, 1, 1, 1] - 
         9980*Cll[1, 1, 2, 2] - 9980*Cll[1, 1, 3, 3] - 2552*Cll[1, 3, 3, 1] - 
         55368*Cll[2, 2, 2, 2] - 147648*Cll[2, 2, 3, 3] + 
         36912*Cll[2, 3, 3, 2] - 55368*Cll[3, 3, 3, 3] - 
         34202*Clq1[1, 1, 1, 1] - 34202*Clq1[1, 1, 2, 2] + 
         811*Clq1[1, 1, 3, 3] + 34632*Clq1[2, 2, 1, 1] + 
         34632*Clq1[2, 2, 2, 2] - 4692*Clq1[2, 2, 3, 3] + 
         34632*Clq1[3, 3, 1, 1] + 34632*Clq1[3, 3, 2, 2] - 
         4692*Clq1[3, 3, 3, 3] + 30282*Clq3[1, 1, 1, 1] + 
         30282*Clq3[1, 1, 2, 2] - 39795*Clq3[1, 1, 3, 3] + 
         4260*Clq3[2, 2, 3, 3] + 4260*Clq3[3, 3, 3, 3] - 
         68404*Clu[1, 1, 1, 1] - 68404*Clu[1, 1, 2, 2] + 
         31922*Clu[1, 1, 3, 3] + 69264*Clu[2, 2, 1, 1] + 
         69264*Clu[2, 2, 2, 2] - 36912*Clu[2, 2, 3, 3] + 
         69264*Clu[3, 3, 1, 1] + 69264*Clu[3, 3, 2, 2] - 
         36912*Clu[3, 3, 3, 3] - 4560*Cqd1[1, 1, 1, 1] - 
         4560*Cqd1[1, 1, 2, 2] - 4560*Cqd1[1, 1, 3, 3] - 
         4560*Cqd1[2, 2, 1, 1] - 4560*Cqd1[2, 2, 2, 2] - 
         4560*Cqd1[2, 2, 3, 3] - 585*Cqd1[3, 3, 1, 1] - 
         585*Cqd1[3, 3, 2, 2] - 585*Cqd1[3, 3, 3, 3] - 
         82848*Cqe[1, 1, 1, 1] + 34632*Cqe[1, 1, 2, 2] + 
         34632*Cqe[1, 1, 3, 3] - 82848*Cqe[2, 2, 1, 1] + 
         34632*Cqe[2, 2, 2, 2] + 34632*Cqe[2, 2, 3, 3] + 
         11361*Cqe[3, 3, 1, 1] - 4692*Cqe[3, 3, 2, 2] - 
         4692*Cqe[3, 3, 3, 3] + 4180*Cqq1[1, 1, 1, 1] + 
         9120*Cqq1[1, 1, 2, 2] + 1170*Cqq1[1, 1, 3, 3] - 
         760*Cqq1[1, 2, 2, 1] - 1440*Cqq1[1, 3, 3, 1] + 
         4180*Cqq1[2, 2, 2, 2] + 1170*Cqq1[2, 2, 3, 3] - 
         1440*Cqq1[2, 3, 3, 2] - 370*Cqq1[3, 3, 3, 3] - 
         1140*Cqq3[1, 1, 1, 1] - 2250*Cqq3[1, 1, 3, 3] - 
         2280*Cqq3[1, 2, 2, 1] - 3720*Cqq3[1, 3, 3, 1] - 
         1140*Cqq3[2, 2, 2, 2] - 2250*Cqq3[2, 2, 3, 3] - 
         3720*Cqq3[2, 3, 3, 2] - 750*Cqq3[3, 3, 3, 3] + 
         9120*Cqu1[1, 1, 1, 1] + 9120*Cqu1[1, 1, 2, 2] - 
         2280*Cqu1[1, 1, 3, 3] + 9120*Cqu1[2, 2, 1, 1] + 
         9120*Cqu1[2, 2, 2, 2] - 2280*Cqu1[2, 2, 3, 3] + 
         1170*Cqu1[3, 3, 1, 1] + 1170*Cqu1[3, 3, 2, 2] - 
         690*Cqu1[3, 3, 3, 3] - 9120*Cud1[1, 1, 1, 1] - 
         9120*Cud1[1, 1, 2, 2] - 9120*Cud1[1, 1, 3, 3] - 
         9120*Cud1[2, 2, 1, 1] - 9120*Cud1[2, 2, 2, 2] - 
         9120*Cud1[2, 2, 3, 3] + 2280*Cud1[3, 3, 1, 1] + 
         2280*Cud1[3, 3, 2, 2] + 2280*Cud1[3, 3, 3, 3] + 
         15200*Cuu[1, 1, 1, 1] + 36480*Cuu[1, 1, 2, 2] - 
         9120*Cuu[1, 1, 3, 3] - 6080*Cuu[1, 2, 2, 1] - 
         12160*Cuu[1, 3, 3, 1] + 15200*Cuu[2, 2, 2, 2] - 
         9120*Cuu[2, 2, 3, 3] - 12160*Cuu[2, 3, 3, 2]) - 
       6*MT2*(80568*Ceu[1, 1, 3, 3] - 36912*Ceu[2, 2, 3, 3] - 
         36912*Ceu[3, 3, 3, 3] + 11141*Clq1[1, 1, 3, 3] - 
         13638*Clq1[2, 2, 3, 3] - 13638*Clq1[3, 3, 3, 3] - 
         23309*Clq3[1, 1, 3, 3] + 1470*Clq3[2, 2, 3, 3] + 
         1470*Clq3[3, 3, 3, 3] + 31922*Clu[1, 1, 3, 3] - 
         36912*Clu[2, 2, 3, 3] - 36912*Clu[3, 3, 3, 3] + 
         795*Cqd1[3, 3, 1, 1] + 795*Cqd1[3, 3, 2, 2] + 795*Cqd1[3, 3, 3, 3] + 
         30873*Cqe[3, 3, 1, 1] - 13638*Cqe[3, 3, 2, 2] - 
         13638*Cqe[3, 3, 3, 3] - 1590*Cqq1[1, 1, 3, 3] + 
         740*Cqq1[1, 3, 3, 1] - 1590*Cqq1[2, 2, 3, 3] + 
         740*Cqq1[2, 3, 3, 2] - 570*Cqq1[3, 3, 3, 3] - 450*Cqq3[1, 1, 3, 3] + 
         1170*Cqq3[1, 3, 3, 1] - 450*Cqq3[2, 2, 3, 3] + 
         1170*Cqq3[2, 3, 3, 2] + 1000*Cqq3[3, 3, 3, 3] - 
         2280*Cqu1[1, 1, 3, 3] - 2280*Cqu1[2, 2, 3, 3] - 
         1590*Cqu1[3, 3, 1, 1] - 1590*Cqu1[3, 3, 2, 2] - 
         690*Cqu1[3, 3, 3, 3] + 2280*Cud1[3, 3, 1, 1] + 
         2280*Cud1[3, 3, 2, 2] + 2280*Cud1[3, 3, 3, 3] - 
         9120*Cuu[1, 1, 3, 3] - 6010*Cuu[1, 3, 3, 1] - 9120*Cuu[2, 2, 3, 3] - 
         6010*Cuu[2, 3, 3, 2])) - 8*MW2^2*MZ2^4*
      (MZ2*(2285*Cdd[1, 1, 1, 1] + 5484*Cdd[1, 1, 2, 2] + 
         5484*Cdd[1, 1, 3, 3] - 914*Cdd[1, 2, 2, 1] - 914*Cdd[1, 3, 3, 1] + 
         2285*Cdd[2, 2, 2, 2] + 5484*Cdd[2, 2, 3, 3] - 914*Cdd[2, 3, 3, 2] + 
         2285*Cdd[3, 3, 3, 3] + 54612*Ced[1, 1, 1, 1] + 
         54612*Ced[1, 1, 2, 2] + 54612*Ced[1, 1, 3, 3] - 
         24291*Ced[2, 2, 1, 1] - 24291*Ced[2, 2, 2, 2] - 
         24291*Ced[2, 2, 3, 3] - 24291*Ced[3, 3, 1, 1] - 
         24291*Ced[3, 3, 2, 2] - 24291*Ced[3, 3, 3, 3] + 
         53241*Cee[1, 1, 1, 1] + 27579*Cee[1, 1, 2, 2] + 
         27579*Cee[1, 1, 3, 3] - 25662*Cee[2, 2, 2, 2] - 
         51324*Cee[2, 2, 3, 3] - 25662*Cee[3, 3, 3, 3] - 
         109224*Ceu[1, 1, 1, 1] - 109224*Ceu[1, 1, 2, 2] + 
         53241*Ceu[1, 1, 3, 3] + 48582*Ceu[2, 2, 1, 1] + 
         48582*Ceu[2, 2, 2, 2] - 25662*Ceu[2, 2, 3, 3] + 
         48582*Ceu[3, 3, 1, 1] + 48582*Ceu[3, 3, 2, 2] - 
         25662*Ceu[3, 3, 3, 3] + 27322*Cld[1, 1, 1, 1] + 
         27322*Cld[1, 1, 2, 2] + 27322*Cld[1, 1, 3, 3] - 
         24291*Cld[2, 2, 1, 1] - 24291*Cld[2, 2, 2, 2] - 
         24291*Cld[2, 2, 3, 3] - 24291*Cld[3, 3, 1, 1] - 
         24291*Cld[3, 3, 2, 2] - 24291*Cld[3, 3, 3, 3] + 
         79192*Cle[1, 1, 1, 1] + 289*Cle[1, 1, 2, 2] + 289*Cle[1, 1, 3, 3] + 
         27579*Cle[2, 2, 1, 1] - 51324*Cle[2, 2, 2, 2] - 
         51324*Cle[2, 2, 3, 3] + 27579*Cle[3, 3, 1, 1] - 
         51324*Cle[3, 3, 2, 2] - 51324*Cle[3, 3, 3, 3] + 
         32319*Cll[1, 1, 1, 1] + 578*Cll[1, 1, 2, 2] + 578*Cll[1, 1, 3, 3] - 
         6017*Cll[1, 3, 3, 1] - 37758*Cll[2, 2, 2, 2] - 
         102648*Cll[2, 2, 3, 3] + 27132*Cll[2, 3, 3, 2] - 
         37758*Cll[3, 3, 3, 3] - 27322*Clq1[1, 1, 1, 1] - 
         27322*Clq1[1, 1, 2, 2] + 9155*Clq1[1, 1, 3, 3] + 
         24291*Clq1[2, 2, 1, 1] + 24291*Clq1[2, 2, 2, 2] - 
         10983*Clq1[2, 2, 3, 3] + 24291*Clq1[3, 3, 1, 1] + 
         24291*Clq1[3, 3, 2, 2] - 10983*Clq1[3, 3, 3, 3] + 
         39870*Clq3[1, 1, 1, 1] + 39870*Clq3[1, 1, 2, 2] - 
         23115*Clq3[1, 1, 3, 3] - 4185*Clq3[2, 2, 1, 1] - 
         4185*Clq3[2, 2, 2, 2] + 4581*Clq3[2, 2, 3, 3] - 
         4185*Clq3[3, 3, 1, 1] - 4185*Clq3[3, 3, 2, 2] + 
         4581*Clq3[3, 3, 3, 3] - 54644*Clu[1, 1, 1, 1] - 
         54644*Clu[1, 1, 2, 2] + 25951*Clu[1, 1, 3, 3] + 
         48582*Clu[2, 2, 1, 1] + 48582*Clu[2, 2, 2, 2] - 
         25662*Clu[2, 2, 3, 3] + 48582*Clu[3, 3, 1, 1] + 
         48582*Clu[3, 3, 2, 2] - 25662*Clu[3, 3, 3, 3] - 
         2742*Cqd1[1, 1, 1, 1] - 2742*Cqd1[1, 1, 2, 2] - 
         2742*Cqd1[1, 1, 3, 3] - 2742*Cqd1[2, 2, 1, 1] - 
         2742*Cqd1[2, 2, 2, 2] - 2742*Cqd1[2, 2, 3, 3] + 
         828*Cqd1[3, 3, 1, 1] + 828*Cqd1[3, 3, 2, 2] + 828*Cqd1[3, 3, 3, 3] - 
         54612*Cqe[1, 1, 1, 1] + 24291*Cqe[1, 1, 2, 2] + 
         24291*Cqe[1, 1, 3, 3] - 54612*Cqe[2, 2, 1, 1] + 
         24291*Cqe[2, 2, 2, 2] + 24291*Cqe[2, 2, 3, 3] + 
         24018*Cqe[3, 3, 1, 1] - 10983*Cqe[3, 3, 2, 2] - 
         10983*Cqe[3, 3, 3, 3] + 2401*Cqq1[1, 1, 1, 1] + 
         5484*Cqq1[1, 1, 2, 2] - 1656*Cqq1[1, 1, 3, 3] - 
         682*Cqq1[1, 2, 2, 1] - 1518*Cqq1[1, 3, 3, 1] + 
         2401*Cqq1[2, 2, 2, 2] - 1656*Cqq1[2, 2, 3, 3] - 
         1518*Cqq1[2, 3, 3, 2] - 559*Cqq1[3, 3, 3, 3] + 
         777*Cqq3[1, 1, 1, 1] + 2700*Cqq3[1, 1, 2, 2] - 
         2700*Cqq3[1, 1, 3, 3] - 1146*Cqq3[1, 2, 2, 1] - 
         2214*Cqq3[1, 3, 3, 1] + 777*Cqq3[2, 2, 2, 2] - 
         2700*Cqq3[2, 2, 3, 3] - 2214*Cqq3[2, 3, 3, 2] - 
         675*Cqq3[3, 3, 3, 3] + 5484*Cqu1[1, 1, 1, 1] + 
         5484*Cqu1[1, 1, 2, 2] - 1371*Cqu1[1, 1, 3, 3] + 
         5484*Cqu1[2, 2, 1, 1] + 5484*Cqu1[2, 2, 2, 2] - 
         1371*Cqu1[2, 2, 3, 3] - 1656*Cqu1[3, 3, 1, 1] - 
         1656*Cqu1[3, 3, 2, 2] + 57*Cqu1[3, 3, 3, 3] - 
         5484*Cud1[1, 1, 1, 1] - 5484*Cud1[1, 1, 2, 2] - 
         5484*Cud1[1, 1, 3, 3] - 5484*Cud1[2, 2, 1, 1] - 
         5484*Cud1[2, 2, 2, 2] - 5484*Cud1[2, 2, 3, 3] + 
         1371*Cud1[3, 3, 1, 1] + 1371*Cud1[3, 3, 2, 2] + 
         1371*Cud1[3, 3, 3, 3] + 9140*Cuu[1, 1, 1, 1] + 
         21936*Cuu[1, 1, 2, 2] - 5484*Cuu[1, 1, 3, 3] - 
         3656*Cuu[1, 2, 2, 1] - 7312*Cuu[1, 3, 3, 1] + 9140*Cuu[2, 2, 2, 2] - 
         5484*Cuu[2, 2, 3, 3] - 7312*Cuu[2, 3, 3, 2]) - 
       6*MT2*(53241*Ceu[1, 1, 3, 3] - 25662*Ceu[2, 2, 3, 3] - 
         25662*Ceu[3, 3, 3, 3] + 11683*Clq1[1, 1, 3, 3] - 
         12234*Clq1[2, 2, 3, 3] - 12234*Clq1[3, 3, 3, 3] - 
         20875*Clq3[1, 1, 3, 3] + 3042*Clq3[2, 2, 3, 3] + 
         3042*Clq3[3, 3, 3, 3] + 25951*Clu[1, 1, 3, 3] - 
         25662*Clu[2, 2, 3, 3] - 25662*Clu[3, 3, 3, 3] + 
         714*Cqd1[3, 3, 1, 1] + 714*Cqd1[3, 3, 2, 2] + 714*Cqd1[3, 3, 3, 3] + 
         25734*Cqe[3, 3, 1, 1] - 12234*Cqe[3, 3, 2, 2] - 
         12234*Cqe[3, 3, 3, 3] - 1428*Cqq1[1, 1, 3, 3] + 
         383*Cqq1[1, 3, 3, 1] - 1428*Cqq1[2, 2, 3, 3] + 
         383*Cqq1[2, 3, 3, 2] - 174*Cqq1[3, 3, 3, 3] - 
         1080*Cqq3[1, 1, 3, 3] - 21*Cqq3[1, 3, 3, 1] - 
         1080*Cqq3[2, 2, 3, 3] - 21*Cqq3[2, 3, 3, 2] - 230*Cqq3[3, 3, 3, 3] - 
         1371*Cqu1[1, 1, 3, 3] - 1371*Cqu1[2, 2, 3, 3] - 
         1428*Cqu1[3, 3, 1, 1] - 1428*Cqu1[3, 3, 2, 2] + 
         57*Cqu1[3, 3, 3, 3] + 1371*Cud1[3, 3, 1, 1] + 
         1371*Cud1[3, 3, 2, 2] + 1371*Cud1[3, 3, 3, 3] - 
         5484*Cuu[1, 1, 3, 3] - 3142*Cuu[1, 3, 3, 1] - 5484*Cuu[2, 2, 3, 3] - 
         3142*Cuu[2, 3, 3, 2])) + 16*MW2^3*MZ2^3*
      (MZ2*(950*Cdd[1, 1, 1, 1] + 2280*Cdd[1, 1, 2, 2] + 
         2280*Cdd[1, 1, 3, 3] - 380*Cdd[1, 2, 2, 1] - 380*Cdd[1, 3, 3, 1] + 
         950*Cdd[2, 2, 2, 2] + 2280*Cdd[2, 2, 3, 3] - 380*Cdd[2, 3, 3, 2] + 
         950*Cdd[3, 3, 3, 3] + 41536*Ced[1, 1, 1, 1] + 
         41536*Ced[1, 1, 2, 2] + 41536*Ced[1, 1, 3, 3] - 
         19566*Ced[2, 2, 1, 1] - 19566*Ced[2, 2, 2, 2] - 
         19566*Ced[2, 2, 3, 3] - 19566*Ced[3, 3, 1, 1] - 
         19566*Ced[3, 3, 2, 2] - 19566*Ced[3, 3, 3, 3] + 
         40966*Cee[1, 1, 1, 1] + 20830*Cee[1, 1, 2, 2] + 
         20830*Cee[1, 1, 3, 3] - 20136*Cee[2, 2, 2, 2] - 
         40272*Cee[2, 2, 3, 3] - 20136*Cee[3, 3, 3, 3] - 
         83072*Ceu[1, 1, 1, 1] - 83072*Ceu[1, 1, 2, 2] + 
         40966*Ceu[1, 1, 3, 3] + 39132*Ceu[2, 2, 1, 1] + 
         39132*Ceu[2, 2, 2, 2] - 20136*Ceu[2, 2, 3, 3] + 
         39132*Ceu[3, 3, 1, 1] + 39132*Ceu[3, 3, 2, 2] - 
         20136*Ceu[3, 3, 3, 3] + 24630*Cld[1, 1, 1, 1] + 
         24630*Cld[1, 1, 2, 2] + 24630*Cld[1, 1, 3, 3] - 
         19566*Cld[2, 2, 1, 1] - 19566*Cld[2, 2, 2, 2] - 
         19566*Cld[2, 2, 3, 3] - 19566*Cld[3, 3, 1, 1] - 
         19566*Cld[3, 3, 2, 2] - 19566*Cld[3, 3, 3, 3] + 
         65026*Cle[1, 1, 1, 1] + 3924*Cle[1, 1, 2, 2] + 
         3924*Cle[1, 1, 3, 3] + 20830*Cle[2, 2, 1, 1] - 
         40272*Cle[2, 2, 2, 2] - 40272*Cle[2, 2, 3, 3] + 
         20830*Cle[3, 3, 1, 1] - 40272*Cle[3, 3, 2, 2] - 
         40272*Cle[3, 3, 3, 3] + 28430*Cll[1, 1, 1, 1] + 
         7848*Cll[1, 1, 2, 2] + 7848*Cll[1, 1, 3, 3] - 8050*Cll[1, 3, 3, 1] - 
         28632*Cll[2, 2, 2, 2] - 80544*Cll[2, 2, 3, 3] + 
         23280*Cll[2, 3, 3, 2] - 28632*Cll[3, 3, 3, 3] - 
         24630*Clq1[1, 1, 1, 1] - 24630*Clq1[1, 1, 2, 2] + 
         15759*Clq1[1, 1, 3, 3] + 19566*Clq1[2, 2, 1, 1] + 
         19566*Clq1[2, 2, 2, 2] - 14736*Clq1[2, 2, 3, 3] + 
         19566*Clq1[3, 3, 1, 1] + 19566*Clq1[3, 3, 2, 2] - 
         14736*Clq1[3, 3, 3, 3] + 46590*Clq3[1, 1, 1, 1] + 
         46590*Clq3[1, 1, 2, 2] - 14847*Clq3[1, 1, 3, 3] - 
         8802*Clq3[2, 2, 1, 1] - 8802*Clq3[2, 2, 2, 2] + 
         4452*Clq3[2, 2, 3, 3] - 8802*Clq3[3, 3, 1, 1] - 
         8802*Clq3[3, 3, 2, 2] + 4452*Clq3[3, 3, 3, 3] - 
         49260*Clu[1, 1, 1, 1] - 49260*Clu[1, 1, 2, 2] + 
         24060*Clu[1, 1, 3, 3] + 39132*Clu[2, 2, 1, 1] + 
         39132*Clu[2, 2, 2, 2] - 20136*Clu[2, 2, 3, 3] + 
         39132*Clu[3, 3, 1, 1] + 39132*Clu[3, 3, 2, 2] - 
         20136*Clu[3, 3, 3, 3] - 1140*Cqd1[1, 1, 1, 1] - 
         1140*Cqd1[1, 1, 2, 2] - 1140*Cqd1[1, 1, 3, 3] - 
         1140*Cqd1[2, 2, 1, 1] - 1140*Cqd1[2, 2, 2, 2] - 
         1140*Cqd1[2, 2, 3, 3] + 1215*Cqd1[3, 3, 1, 1] + 
         1215*Cqd1[3, 3, 2, 2] + 1215*Cqd1[3, 3, 3, 3] - 
         41536*Cqe[1, 1, 1, 1] + 19566*Cqe[1, 1, 2, 2] + 
         19566*Cqe[1, 1, 3, 3] - 41536*Cqe[2, 2, 1, 1] + 
         19566*Cqe[2, 2, 2, 2] + 19566*Cqe[2, 2, 3, 3] + 
         31391*Cqe[3, 3, 1, 1] - 14736*Cqe[3, 3, 2, 2] - 
         14736*Cqe[3, 3, 3, 3] + 730*Cqq1[1, 1, 1, 1] + 
         2280*Cqq1[1, 1, 2, 2] - 2430*Cqq1[1, 1, 3, 3] - 
         820*Cqq1[1, 2, 2, 1] - 1668*Cqq1[1, 3, 3, 1] + 
         730*Cqq1[2, 2, 2, 2] - 2430*Cqq1[2, 2, 3, 3] - 
         1668*Cqq1[2, 3, 3, 2] + 260*Cqq1[3, 3, 3, 3] + 
         3810*Cqq3[1, 1, 1, 1] + 7560*Cqq3[1, 1, 2, 2] - 
         450*Cqq3[1, 1, 3, 3] + 60*Cqq3[1, 2, 2, 1] - 348*Cqq3[1, 3, 3, 1] + 
         3810*Cqq3[2, 2, 2, 2] - 450*Cqq3[2, 2, 3, 3] - 
         348*Cqq3[2, 3, 3, 2] + 480*Cqq3[3, 3, 3, 3] + 
         2280*Cqu1[1, 1, 1, 1] + 2280*Cqu1[1, 1, 2, 2] - 
         570*Cqu1[1, 1, 3, 3] + 2280*Cqu1[2, 2, 1, 1] + 
         2280*Cqu1[2, 2, 2, 2] - 570*Cqu1[2, 2, 3, 3] - 
         2430*Cqu1[3, 3, 1, 1] - 2430*Cqu1[3, 3, 2, 2] + 
         372*Cqu1[3, 3, 3, 3] - 2280*Cud1[1, 1, 1, 1] - 
         2280*Cud1[1, 1, 2, 2] - 2280*Cud1[1, 1, 3, 3] - 
         2280*Cud1[2, 2, 1, 1] - 2280*Cud1[2, 2, 2, 2] - 
         2280*Cud1[2, 2, 3, 3] + 570*Cud1[3, 3, 1, 1] + 
         570*Cud1[3, 3, 2, 2] + 570*Cud1[3, 3, 3, 3] + 3800*Cuu[1, 1, 1, 1] + 
         9120*Cuu[1, 1, 2, 2] - 2280*Cuu[1, 1, 3, 3] - 1520*Cuu[1, 2, 2, 1] - 
         3040*Cuu[1, 3, 3, 1] + 3800*Cuu[2, 2, 2, 2] - 2280*Cuu[2, 2, 3, 3] - 
         3040*Cuu[2, 3, 3, 2]) - 6*MT2*(40966*Ceu[1, 1, 3, 3] - 
         20136*Ceu[2, 2, 3, 3] - 20136*Ceu[3, 3, 3, 3] + 
         13149*Clq1[1, 1, 3, 3] - 11748*Clq1[2, 2, 3, 3] - 
         11748*Clq1[3, 3, 3, 3] - 20301*Clq3[1, 1, 3, 3] + 
         4596*Clq3[2, 2, 3, 3] + 4596*Clq3[3, 3, 3, 3] + 
         24060*Clu[1, 1, 3, 3] - 20136*Clu[2, 2, 3, 3] - 
         20136*Clu[3, 3, 3, 3] + 471*Cqd1[3, 3, 1, 1] + 
         471*Cqd1[3, 3, 2, 2] + 471*Cqd1[3, 3, 3, 3] + 
         23995*Cqe[3, 3, 1, 1] - 11748*Cqe[3, 3, 2, 2] - 
         11748*Cqe[3, 3, 3, 3] - 942*Cqq1[1, 1, 3, 3] - 
         118*Cqq1[1, 3, 3, 1] - 942*Cqq1[2, 2, 3, 3] - 118*Cqq1[2, 3, 3, 2] + 
         330*Cqq1[3, 3, 3, 3] - 1602*Cqq3[1, 1, 3, 3] - 
         312*Cqq3[1, 3, 3, 1] - 1602*Cqq3[2, 2, 3, 3] - 
         312*Cqq3[2, 3, 3, 2] - 524*Cqq3[3, 3, 3, 3] - 570*Cqu1[1, 1, 3, 3] - 
         570*Cqu1[2, 2, 3, 3] - 942*Cqu1[3, 3, 1, 1] - 942*Cqu1[3, 3, 2, 2] + 
         372*Cqu1[3, 3, 3, 3] + 570*Cud1[3, 3, 1, 1] + 570*Cud1[3, 3, 2, 2] + 
         570*Cud1[3, 3, 3, 3] - 2280*Cuu[1, 1, 3, 3] - 958*Cuu[1, 3, 3, 1] - 
         2280*Cuu[2, 2, 3, 3] - 958*Cuu[2, 3, 3, 2])) + 
     1024*MW2^6*(MZ2*(5*Cdd[1, 1, 1, 1] + 12*Cdd[1, 1, 2, 2] + 
         12*Cdd[1, 1, 3, 3] - 2*Cdd[1, 2, 2, 1] - 2*Cdd[1, 3, 3, 1] + 
         5*Cdd[2, 2, 2, 2] + 12*Cdd[2, 2, 3, 3] - 2*Cdd[2, 3, 3, 2] + 
         5*Cdd[3, 3, 3, 3] - 74*Ced[1, 1, 1, 1] - 74*Ced[1, 1, 2, 2] - 
         74*Ced[1, 1, 3, 3] + 36*Ced[2, 2, 1, 1] + 36*Ced[2, 2, 2, 2] + 
         36*Ced[2, 2, 3, 3] + 36*Ced[3, 3, 1, 1] + 36*Ced[3, 3, 2, 2] + 
         36*Ced[3, 3, 3, 3] - 77*Cee[1, 1, 1, 1] - 44*Cee[1, 1, 2, 2] - 
         44*Cee[1, 1, 3, 3] + 33*Cee[2, 2, 2, 2] + 66*Cee[2, 2, 3, 3] + 
         33*Cee[3, 3, 3, 3] + 148*Ceu[1, 1, 1, 1] + 148*Ceu[1, 1, 2, 2] - 
         77*Ceu[1, 1, 3, 3] - 72*Ceu[2, 2, 1, 1] - 72*Ceu[2, 2, 2, 2] + 
         33*Ceu[2, 2, 3, 3] - 72*Ceu[3, 3, 1, 1] - 72*Ceu[3, 3, 2, 2] + 
         33*Ceu[3, 3, 3, 3] - 74*Cld[1, 1, 1, 1] - 74*Cld[1, 1, 2, 2] - 
         74*Cld[1, 1, 3, 3] + 36*Cld[2, 2, 1, 1] + 36*Cld[2, 2, 2, 2] + 
         36*Cld[2, 2, 3, 3] + 36*Cld[3, 3, 1, 1] + 36*Cld[3, 3, 2, 2] + 
         36*Cld[3, 3, 3, 3] - 154*Cle[1, 1, 1, 1] - 44*Cle[1, 1, 2, 2] - 
         44*Cle[1, 1, 3, 3] - 44*Cle[2, 2, 1, 1] + 66*Cle[2, 2, 2, 2] + 
         66*Cle[2, 2, 3, 3] - 44*Cle[3, 3, 1, 1] + 66*Cle[3, 3, 2, 2] + 
         66*Cle[3, 3, 3, 3] - 77*Cll[1, 1, 1, 1] - 88*Cll[1, 1, 2, 2] - 
         88*Cll[1, 1, 3, 3] + 44*Cll[1, 3, 3, 1] + 33*Cll[2, 2, 2, 2] + 
         132*Cll[2, 2, 3, 3] - 66*Cll[2, 3, 3, 2] + 33*Cll[3, 3, 3, 3] + 
         74*Clq1[1, 1, 1, 1] + 74*Clq1[1, 1, 2, 2] - 151*Clq1[1, 1, 3, 3] - 
         36*Clq1[2, 2, 1, 1] - 36*Clq1[2, 2, 2, 2] + 69*Clq1[2, 2, 3, 3] - 
         36*Clq1[3, 3, 1, 1] - 36*Clq1[3, 3, 2, 2] + 69*Clq1[3, 3, 3, 3] - 
         222*Clq3[1, 1, 1, 1] - 222*Clq3[1, 1, 2, 2] + 3*Clq3[1, 1, 3, 3] + 
         108*Clq3[2, 2, 1, 1] + 108*Clq3[2, 2, 2, 2] + 3*Clq3[2, 2, 3, 3] + 
         108*Clq3[3, 3, 1, 1] + 108*Clq3[3, 3, 2, 2] + 3*Clq3[3, 3, 3, 3] + 
         148*Clu[1, 1, 1, 1] + 148*Clu[1, 1, 2, 2] - 77*Clu[1, 1, 3, 3] - 
         72*Clu[2, 2, 1, 1] - 72*Clu[2, 2, 2, 2] + 33*Clu[2, 2, 3, 3] - 
         72*Clu[3, 3, 1, 1] - 72*Clu[3, 3, 2, 2] + 33*Clu[3, 3, 3, 3] - 
         6*Cqd1[1, 1, 1, 1] - 6*Cqd1[1, 1, 2, 2] - 6*Cqd1[1, 1, 3, 3] - 
         6*Cqd1[2, 2, 1, 1] - 6*Cqd1[2, 2, 2, 2] - 6*Cqd1[2, 2, 3, 3] + 
         9*Cqd1[3, 3, 1, 1] + 9*Cqd1[3, 3, 2, 2] + 9*Cqd1[3, 3, 3, 3] + 
         74*Cqe[1, 1, 1, 1] - 36*Cqe[1, 1, 2, 2] - 36*Cqe[1, 1, 3, 3] + 
         74*Cqe[2, 2, 1, 1] - 36*Cqe[2, 2, 2, 2] - 36*Cqe[2, 2, 3, 3] - 
         151*Cqe[3, 3, 1, 1] + 69*Cqe[3, 3, 2, 2] + 69*Cqe[3, 3, 3, 3] + 
         Cqq1[1, 1, 1, 1] + 12*Cqq1[1, 1, 2, 2] - 18*Cqq1[1, 1, 3, 3] - 
         10*Cqq1[1, 2, 2, 1] - 18*Cqq1[1, 3, 3, 1] + Cqq1[2, 2, 2, 2] - 
         18*Cqq1[2, 2, 3, 3] - 18*Cqq1[2, 3, 3, 2] + 11*Cqq1[3, 3, 3, 3] + 
         57*Cqq3[1, 1, 1, 1] + 108*Cqq3[1, 1, 2, 2] + 18*Cqq3[1, 1, 3, 3] + 
         6*Cqq3[1, 2, 2, 1] + 6*Cqq3[1, 3, 3, 1] + 57*Cqq3[2, 2, 2, 2] + 
         18*Cqq3[2, 2, 3, 3] + 6*Cqq3[2, 3, 3, 2] + 15*Cqq3[3, 3, 3, 3] + 
         12*Cqu1[1, 1, 1, 1] + 12*Cqu1[1, 1, 2, 2] - 3*Cqu1[1, 1, 3, 3] + 
         12*Cqu1[2, 2, 1, 1] + 12*Cqu1[2, 2, 2, 2] - 3*Cqu1[2, 2, 3, 3] - 
         18*Cqu1[3, 3, 1, 1] - 18*Cqu1[3, 3, 2, 2] + 3*Cqu1[3, 3, 3, 3] - 
         12*Cud1[1, 1, 1, 1] - 12*Cud1[1, 1, 2, 2] - 12*Cud1[1, 1, 3, 3] - 
         12*Cud1[2, 2, 1, 1] - 12*Cud1[2, 2, 2, 2] - 12*Cud1[2, 2, 3, 3] + 
         3*Cud1[3, 3, 1, 1] + 3*Cud1[3, 3, 2, 2] + 3*Cud1[3, 3, 3, 3] + 
         20*Cuu[1, 1, 1, 1] + 48*Cuu[1, 1, 2, 2] - 12*Cuu[1, 1, 3, 3] - 
         8*Cuu[1, 2, 2, 1] - 16*Cuu[1, 3, 3, 1] + 20*Cuu[2, 2, 2, 2] - 
         12*Cuu[2, 2, 3, 3] - 16*Cuu[2, 3, 3, 2]) + 
       6*MT2*(77*Ceu[1, 1, 3, 3] - 33*Ceu[2, 2, 3, 3] - 33*Ceu[3, 3, 3, 3] + 
         77*Clq1[1, 1, 3, 3] - 33*Clq1[2, 2, 3, 3] - 33*Clq1[3, 3, 3, 3] - 
         77*Clq3[1, 1, 3, 3] + 33*Clq3[2, 2, 3, 3] + 33*Clq3[3, 3, 3, 3] + 
         77*Clu[1, 1, 3, 3] - 33*Clu[2, 2, 3, 3] - 33*Clu[3, 3, 3, 3] - 
         3*Cqd1[3, 3, 1, 1] - 3*Cqd1[3, 3, 2, 2] - 3*Cqd1[3, 3, 3, 3] + 
         77*Cqe[3, 3, 1, 1] - 33*Cqe[3, 3, 2, 2] - 33*Cqe[3, 3, 3, 3] + 
         6*Cqq1[1, 1, 3, 3] + 4*Cqq1[1, 3, 3, 1] + 6*Cqq1[2, 2, 3, 3] + 
         4*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 18*Cqq3[1, 1, 3, 3] + 
         18*Cqq3[2, 2, 3, 3] + 2*Cqq3[3, 3, 3, 3] + 3*Cqu1[1, 1, 3, 3] + 
         3*Cqu1[2, 2, 3, 3] + 6*Cqu1[3, 3, 1, 1] + 6*Cqu1[3, 3, 2, 2] - 
         3*Cqu1[3, 3, 3, 3] - 3*Cud1[3, 3, 1, 1] - 3*Cud1[3, 3, 2, 2] - 
         3*Cud1[3, 3, 3, 3] + 12*Cuu[1, 1, 3, 3] + 4*Cuu[1, 3, 3, 1] + 
         12*Cuu[2, 2, 3, 3] + 4*Cuu[2, 3, 3, 2])) - 
     256*MW2^5*MZ2*(MZ2*(50*Cdd[1, 1, 1, 1] + 120*Cdd[1, 1, 2, 2] + 
         120*Cdd[1, 1, 3, 3] - 20*Cdd[1, 2, 2, 1] - 20*Cdd[1, 3, 3, 1] + 
         50*Cdd[2, 2, 2, 2] + 120*Cdd[2, 2, 3, 3] - 20*Cdd[2, 3, 3, 2] + 
         50*Cdd[3, 3, 3, 3] - 1260*Ced[1, 1, 1, 1] - 1260*Ced[1, 1, 2, 2] - 
         1260*Ced[1, 1, 3, 3] + 630*Ced[2, 2, 1, 1] + 630*Ced[2, 2, 2, 2] + 
         630*Ced[2, 2, 3, 3] + 630*Ced[3, 3, 1, 1] + 630*Ced[3, 3, 2, 2] + 
         630*Ced[3, 3, 3, 3] - 1290*Cee[1, 1, 1, 1] - 690*Cee[1, 1, 2, 2] - 
         690*Cee[1, 1, 3, 3] + 600*Cee[2, 2, 2, 2] + 1200*Cee[2, 2, 3, 3] + 
         600*Cee[3, 3, 3, 3] + 2520*Ceu[1, 1, 1, 1] + 2520*Ceu[1, 1, 2, 2] - 
         1290*Ceu[1, 1, 3, 3] - 1260*Ceu[2, 2, 1, 1] - 1260*Ceu[2, 2, 2, 2] + 
         600*Ceu[2, 2, 3, 3] - 1260*Ceu[3, 3, 1, 1] - 1260*Ceu[3, 3, 2, 2] + 
         600*Ceu[3, 3, 3, 3] - 1040*Cld[1, 1, 1, 1] - 1040*Cld[1, 1, 2, 2] - 
         1040*Cld[1, 1, 3, 3] + 630*Cld[2, 2, 1, 1] + 630*Cld[2, 2, 2, 2] + 
         630*Cld[2, 2, 3, 3] + 630*Cld[3, 3, 1, 1] + 630*Cld[3, 3, 2, 2] + 
         630*Cld[3, 3, 3, 3] - 2360*Cle[1, 1, 1, 1] - 470*Cle[1, 1, 2, 2] - 
         470*Cle[1, 1, 3, 3] - 690*Cle[2, 2, 1, 1] + 1200*Cle[2, 2, 2, 2] + 
         1200*Cle[2, 2, 3, 3] - 690*Cle[3, 3, 1, 1] + 1200*Cle[3, 3, 2, 2] + 
         1200*Cle[3, 3, 3, 3] - 1158*Cll[1, 1, 1, 1] - 940*Cll[1, 1, 2, 2] - 
         940*Cll[1, 1, 3, 3] + 514*Cll[1, 3, 3, 1] + 732*Cll[2, 2, 2, 2] + 
         2400*Cll[2, 2, 3, 3] - 936*Cll[2, 3, 3, 2] + 732*Cll[3, 3, 3, 3] + 
         1040*Clq1[1, 1, 1, 1] + 1040*Clq1[1, 1, 2, 2] - 
         1435*Clq1[1, 1, 3, 3] - 630*Clq1[2, 2, 1, 1] - 
         630*Clq1[2, 2, 2, 2] + 915*Clq1[2, 2, 3, 3] - 630*Clq1[3, 3, 1, 1] - 
         630*Clq1[3, 3, 2, 2] + 915*Clq1[3, 3, 3, 3] - 
         2664*Clq3[1, 1, 1, 1] - 2664*Clq3[1, 1, 2, 2] + 
         231*Clq3[1, 1, 3, 3] + 1026*Clq3[2, 2, 1, 1] + 
         1026*Clq3[2, 2, 2, 2] - 99*Clq3[2, 2, 3, 3] + 
         1026*Clq3[3, 3, 1, 1] + 1026*Clq3[3, 3, 2, 2] - 
         99*Clq3[3, 3, 3, 3] + 2080*Clu[1, 1, 1, 1] + 2080*Clu[1, 1, 2, 2] - 
         1070*Clu[1, 1, 3, 3] - 1260*Clu[2, 2, 1, 1] - 1260*Clu[2, 2, 2, 2] + 
         600*Clu[2, 2, 3, 3] - 1260*Clu[3, 3, 1, 1] - 1260*Clu[3, 3, 2, 2] + 
         600*Clu[3, 3, 3, 3] - 60*Cqd1[1, 1, 1, 1] - 60*Cqd1[1, 1, 2, 2] - 
         60*Cqd1[1, 1, 3, 3] - 60*Cqd1[2, 2, 1, 1] - 60*Cqd1[2, 2, 2, 2] - 
         60*Cqd1[2, 2, 3, 3] + 45*Cqd1[3, 3, 1, 1] + 45*Cqd1[3, 3, 2, 2] + 
         45*Cqd1[3, 3, 3, 3] + 1260*Cqe[1, 1, 1, 1] - 630*Cqe[1, 1, 2, 2] - 
         630*Cqe[1, 1, 3, 3] + 1260*Cqe[2, 2, 1, 1] - 630*Cqe[2, 2, 2, 2] - 
         630*Cqe[2, 2, 3, 3] - 1875*Cqe[3, 3, 1, 1] + 915*Cqe[3, 3, 2, 2] + 
         915*Cqe[3, 3, 3, 3] + 46*Cqq1[1, 1, 1, 1] + 120*Cqq1[1, 1, 2, 2] - 
         90*Cqq1[1, 1, 3, 3] - 28*Cqq1[1, 2, 2, 1] - 60*Cqq1[1, 3, 3, 1] + 
         46*Cqq1[2, 2, 2, 2] - 90*Cqq1[2, 2, 3, 3] - 60*Cqq1[2, 3, 3, 2] - 
         4*Cqq1[3, 3, 3, 3] + 102*Cqq3[1, 1, 1, 1] + 216*Cqq3[1, 1, 2, 2] - 
         54*Cqq3[1, 1, 3, 3] - 12*Cqq3[1, 2, 2, 1] - 36*Cqq3[1, 3, 3, 1] + 
         102*Cqq3[2, 2, 2, 2] - 54*Cqq3[2, 2, 3, 3] - 36*Cqq3[2, 3, 3, 2] + 
         120*Cqu1[1, 1, 1, 1] + 120*Cqu1[1, 1, 2, 2] - 30*Cqu1[1, 1, 3, 3] + 
         120*Cqu1[2, 2, 1, 1] + 120*Cqu1[2, 2, 2, 2] - 30*Cqu1[2, 2, 3, 3] - 
         90*Cqu1[3, 3, 1, 1] - 90*Cqu1[3, 3, 2, 2] + 12*Cqu1[3, 3, 3, 3] - 
         120*Cud1[1, 1, 1, 1] - 120*Cud1[1, 1, 2, 2] - 120*Cud1[1, 1, 3, 3] - 
         120*Cud1[2, 2, 1, 1] - 120*Cud1[2, 2, 2, 2] - 120*Cud1[2, 2, 3, 3] + 
         30*Cud1[3, 3, 1, 1] + 30*Cud1[3, 3, 2, 2] + 30*Cud1[3, 3, 3, 3] + 
         200*Cuu[1, 1, 1, 1] + 480*Cuu[1, 1, 2, 2] - 120*Cuu[1, 1, 3, 3] - 
         80*Cuu[1, 2, 2, 1] - 160*Cuu[1, 3, 3, 1] + 200*Cuu[2, 2, 2, 2] - 
         120*Cuu[2, 2, 3, 3] - 160*Cuu[2, 3, 3, 2]) + 
       6*MT2*(1290*Ceu[1, 1, 3, 3] - 600*Ceu[2, 2, 3, 3] - 
         600*Ceu[3, 3, 3, 3] + 839*Clq1[1, 1, 3, 3] - 501*Clq1[2, 2, 3, 3] - 
         501*Clq1[3, 3, 3, 3] - 971*Clq3[1, 1, 3, 3] + 369*Clq3[2, 2, 3, 3] + 
         369*Clq3[3, 3, 3, 3] + 1070*Clu[1, 1, 3, 3] - 600*Clu[2, 2, 3, 3] - 
         600*Clu[3, 3, 3, 3] - 21*Cqd1[3, 3, 1, 1] - 21*Cqd1[3, 3, 2, 2] - 
         21*Cqd1[3, 3, 3, 3] + 1059*Cqe[3, 3, 1, 1] - 501*Cqe[3, 3, 2, 2] - 
         501*Cqe[3, 3, 3, 3] + 42*Cqq1[1, 1, 3, 3] - 2*Cqq1[1, 3, 3, 1] + 
         42*Cqq1[2, 2, 3, 3] - 2*Cqq1[2, 3, 3, 2] - 6*Cqq1[3, 3, 3, 3] + 
         54*Cqq3[1, 1, 3, 3] + 12*Cqq3[1, 3, 3, 1] + 54*Cqq3[2, 2, 3, 3] + 
         12*Cqq3[2, 3, 3, 2] + 20*Cqq3[3, 3, 3, 3] + 30*Cqu1[1, 1, 3, 3] + 
         30*Cqu1[2, 2, 3, 3] + 42*Cqu1[3, 3, 1, 1] + 42*Cqu1[3, 3, 2, 2] - 
         12*Cqu1[3, 3, 3, 3] - 30*Cud1[3, 3, 1, 1] - 30*Cud1[3, 3, 2, 2] - 
         30*Cud1[3, 3, 3, 3] + 120*Cuu[1, 1, 3, 3] + 58*Cuu[1, 3, 3, 1] + 
         120*Cuu[2, 2, 3, 3] + 58*Cuu[2, 3, 3, 2])) + 
     64*MW2^4*MZ2^2*(MZ2*(65*Cdd[1, 1, 1, 1] + 156*Cdd[1, 1, 2, 2] + 
         156*Cdd[1, 1, 3, 3] - 26*Cdd[1, 2, 2, 1] - 26*Cdd[1, 3, 3, 1] + 
         65*Cdd[2, 2, 2, 2] + 156*Cdd[2, 2, 3, 3] - 26*Cdd[2, 3, 3, 2] + 
         65*Cdd[3, 3, 3, 3] - 9546*Ced[1, 1, 1, 1] - 9546*Ced[1, 1, 2, 2] - 
         9546*Ced[1, 1, 3, 3] + 4707*Ced[2, 2, 1, 1] + 4707*Ced[2, 2, 2, 2] + 
         4707*Ced[2, 2, 3, 3] + 4707*Ced[3, 3, 1, 1] + 4707*Ced[3, 3, 2, 2] + 
         4707*Ced[3, 3, 3, 3] - 9585*Cee[1, 1, 1, 1] - 4917*Cee[1, 1, 2, 2] - 
         4917*Cee[1, 1, 3, 3] + 4668*Cee[2, 2, 2, 2] + 9336*Cee[2, 2, 3, 3] + 
         4668*Cee[3, 3, 3, 3] + 19092*Ceu[1, 1, 1, 1] + 
         19092*Ceu[1, 1, 2, 2] - 9585*Ceu[1, 1, 3, 3] - 
         9414*Ceu[2, 2, 1, 1] - 9414*Ceu[2, 2, 2, 2] + 4668*Ceu[2, 2, 3, 3] - 
         9414*Ceu[3, 3, 1, 1] - 9414*Ceu[3, 3, 2, 2] + 4668*Ceu[3, 3, 3, 3] - 
         6646*Cld[1, 1, 1, 1] - 6646*Cld[1, 1, 2, 2] - 6646*Cld[1, 1, 3, 3] + 
         4707*Cld[2, 2, 1, 1] + 4707*Cld[2, 2, 2, 2] + 4707*Cld[2, 2, 3, 3] + 
         4707*Cld[3, 3, 1, 1] + 4707*Cld[3, 3, 2, 2] + 4707*Cld[3, 3, 3, 3] - 
         16270*Cle[1, 1, 1, 1] - 2017*Cle[1, 1, 2, 2] - 
         2017*Cle[1, 1, 3, 3] - 4917*Cle[2, 2, 1, 1] + 9336*Cle[2, 2, 2, 2] + 
         9336*Cle[2, 2, 3, 3] - 4917*Cle[3, 3, 1, 1] + 9336*Cle[3, 3, 2, 2] + 
         9336*Cle[3, 3, 3, 3] - 7537*Cll[1, 1, 1, 1] - 4034*Cll[1, 1, 2, 2] - 
         4034*Cll[1, 1, 3, 3] + 2773*Cll[1, 3, 3, 1] + 6276*Cll[2, 2, 2, 2] + 
         18672*Cll[2, 2, 3, 3] - 6120*Cll[2, 3, 3, 2] + 
         6276*Cll[3, 3, 3, 3] + 6646*Clq1[1, 1, 1, 1] + 
         6646*Clq1[1, 1, 2, 2] - 6581*Clq1[1, 1, 3, 3] - 
         4707*Clq1[2, 2, 1, 1] - 4707*Clq1[2, 2, 2, 2] + 
         5055*Clq1[2, 2, 3, 3] - 4707*Clq1[3, 3, 1, 1] - 
         4707*Clq1[3, 3, 2, 2] + 5055*Clq1[3, 3, 3, 3] - 
         15114*Clq3[1, 1, 1, 1] - 15114*Clq3[1, 1, 2, 2] + 
         2613*Clq3[1, 1, 3, 3] + 4185*Clq3[2, 2, 1, 1] + 
         4185*Clq3[2, 2, 2, 2] - 1077*Clq3[2, 2, 3, 3] + 
         4185*Clq3[3, 3, 1, 1] + 4185*Clq3[3, 3, 2, 2] - 
         1077*Clq3[3, 3, 3, 3] + 13292*Clu[1, 1, 1, 1] + 
         13292*Clu[1, 1, 2, 2] - 6685*Clu[1, 1, 3, 3] - 
         9414*Clu[2, 2, 1, 1] - 9414*Clu[2, 2, 2, 2] + 4668*Clu[2, 2, 3, 3] - 
         9414*Clu[3, 3, 1, 1] - 9414*Clu[3, 3, 2, 2] + 4668*Clu[3, 3, 3, 3] - 
         78*Cqd1[1, 1, 1, 1] - 78*Cqd1[1, 1, 2, 2] - 78*Cqd1[1, 1, 3, 3] - 
         78*Cqd1[2, 2, 1, 1] - 78*Cqd1[2, 2, 2, 2] - 78*Cqd1[2, 2, 3, 3] - 
         153*Cqd1[3, 3, 1, 1] - 153*Cqd1[3, 3, 2, 2] - 153*Cqd1[3, 3, 3, 3] + 
         9546*Cqe[1, 1, 1, 1] - 4707*Cqe[1, 1, 2, 2] - 4707*Cqe[1, 1, 3, 3] + 
         9546*Cqe[2, 2, 1, 1] - 4707*Cqe[2, 2, 2, 2] - 4707*Cqe[2, 2, 3, 3] - 
         10401*Cqe[3, 3, 1, 1] + 5055*Cqe[3, 3, 2, 2] + 
         5055*Cqe[3, 3, 3, 3] + 157*Cqq1[1, 1, 1, 1] + 156*Cqq1[1, 1, 2, 2] + 
         306*Cqq1[1, 1, 3, 3] + 158*Cqq1[1, 2, 2, 1] + 270*Cqq1[1, 3, 3, 1] + 
         157*Cqq1[2, 2, 2, 2] + 306*Cqq1[2, 2, 3, 3] + 270*Cqq1[2, 3, 3, 2] - 
         253*Cqq1[3, 3, 3, 3] - 1131*Cqq3[1, 1, 1, 1] - 
         2052*Cqq3[1, 1, 2, 2] - 522*Cqq3[1, 1, 3, 3] - 
         210*Cqq3[1, 2, 2, 1] - 282*Cqq3[1, 3, 3, 1] - 
         1131*Cqq3[2, 2, 2, 2] - 522*Cqq3[2, 2, 3, 3] - 
         282*Cqq3[2, 3, 3, 2] - 345*Cqq3[3, 3, 3, 3] + 156*Cqu1[1, 1, 1, 1] + 
         156*Cqu1[1, 1, 2, 2] - 39*Cqu1[1, 1, 3, 3] + 156*Cqu1[2, 2, 1, 1] + 
         156*Cqu1[2, 2, 2, 2] - 39*Cqu1[2, 2, 3, 3] + 306*Cqu1[3, 3, 1, 1] + 
         306*Cqu1[3, 3, 2, 2] - 69*Cqu1[3, 3, 3, 3] - 156*Cud1[1, 1, 1, 1] - 
         156*Cud1[1, 1, 2, 2] - 156*Cud1[1, 1, 3, 3] - 156*Cud1[2, 2, 1, 1] - 
         156*Cud1[2, 2, 2, 2] - 156*Cud1[2, 2, 3, 3] + 39*Cud1[3, 3, 1, 1] + 
         39*Cud1[3, 3, 2, 2] + 39*Cud1[3, 3, 3, 3] + 260*Cuu[1, 1, 1, 1] + 
         624*Cuu[1, 1, 2, 2] - 156*Cuu[1, 1, 3, 3] - 104*Cuu[1, 2, 2, 1] - 
         208*Cuu[1, 3, 3, 1] + 260*Cuu[2, 2, 2, 2] - 156*Cuu[2, 2, 3, 3] - 
         208*Cuu[2, 3, 3, 2]) + 6*MT2*(9585*Ceu[1, 1, 3, 3] - 
         4668*Ceu[2, 2, 3, 3] - 4668*Ceu[3, 3, 3, 3] + 
         4399*Clq1[1, 1, 3, 3] - 3264*Clq1[2, 2, 3, 3] - 
         3264*Clq1[3, 3, 3, 3] - 5875*Clq3[1, 1, 3, 3] + 
         1788*Clq3[2, 2, 3, 3] + 1788*Clq3[3, 3, 3, 3] + 
         6685*Clu[1, 1, 3, 3] - 4668*Clu[2, 2, 3, 3] - 4668*Clu[3, 3, 3, 3] + 
         15*Cqd1[3, 3, 1, 1] + 15*Cqd1[3, 3, 2, 2] + 15*Cqd1[3, 3, 3, 3] + 
         6639*Cqe[3, 3, 1, 1] - 3264*Cqe[3, 3, 2, 2] - 3264*Cqe[3, 3, 3, 3] - 
         30*Cqq1[1, 1, 3, 3] - 110*Cqq1[1, 3, 3, 1] - 30*Cqq1[2, 2, 3, 3] - 
         110*Cqq1[2, 3, 3, 2] + 138*Cqq1[3, 3, 3, 3] - 306*Cqq3[1, 1, 3, 3] - 
         18*Cqq3[1, 3, 3, 1] - 306*Cqq3[2, 2, 3, 3] - 18*Cqq3[2, 3, 3, 2] - 
         46*Cqq3[3, 3, 3, 3] + 39*Cqu1[1, 1, 3, 3] + 39*Cqu1[2, 2, 3, 3] - 
         30*Cqu1[3, 3, 1, 1] - 30*Cqu1[3, 3, 2, 2] + 69*Cqu1[3, 3, 3, 3] - 
         39*Cud1[3, 3, 1, 1] - 39*Cud1[3, 3, 2, 2] - 39*Cud1[3, 3, 3, 3] + 
         156*Cuu[1, 1, 3, 3] + 160*Cuu[1, 3, 3, 1] + 156*Cuu[2, 2, 3, 3] + 
         160*Cuu[2, 3, 3, 2])) + 
     MZ2^6*(6*MT2*(28616*Ceu[1, 1, 3, 3] - 11760*Ceu[2, 2, 3, 3] - 
         11760*Ceu[3, 3, 3, 3] + 2107*Clq1[1, 1, 3, 3] - 
         2940*Clq1[2, 2, 3, 3] - 2940*Clq1[3, 3, 3, 3] - 
         5047*Clq3[1, 1, 3, 3] + 8428*Clu[1, 1, 3, 3] - 
         11760*Clu[2, 2, 3, 3] - 11760*Clu[3, 3, 3, 3] + 
         150*Cqd1[3, 3, 1, 1] + 150*Cqd1[3, 3, 2, 2] + 150*Cqd1[3, 3, 3, 3] + 
         7154*Cqe[3, 3, 1, 1] - 2940*Cqe[3, 3, 2, 2] - 2940*Cqe[3, 3, 3, 3] - 
         300*Cqq1[1, 1, 3, 3] + 175*Cqq1[1, 3, 3, 1] - 300*Cqq1[2, 2, 3, 3] + 
         175*Cqq1[2, 3, 3, 2] - 150*Cqq1[3, 3, 3, 3] + 525*Cqq3[1, 3, 3, 1] + 
         525*Cqq3[2, 3, 3, 2] + 500*Cqq3[3, 3, 3, 3] - 600*Cqu1[1, 1, 3, 3] - 
         600*Cqu1[2, 2, 3, 3] - 300*Cqu1[3, 3, 1, 1] - 300*Cqu1[3, 3, 2, 2] - 
         300*Cqu1[3, 3, 3, 3] + 600*Cud1[3, 3, 1, 1] + 600*Cud1[3, 3, 2, 2] + 
         600*Cud1[3, 3, 3, 3] - 2400*Cuu[1, 1, 3, 3] - 1700*Cuu[1, 3, 3, 1] - 
         2400*Cuu[2, 2, 3, 3] - 1700*Cuu[2, 3, 3, 2]) + 
       MZ2*(-1000*Cdd[1, 1, 1, 1] - 2400*Cdd[1, 1, 2, 2] - 
         2400*Cdd[1, 1, 3, 3] + 400*Cdd[1, 2, 2, 1] + 400*Cdd[1, 3, 3, 1] - 
         1000*Cdd[2, 2, 2, 2] - 2400*Cdd[2, 2, 3, 3] + 400*Cdd[2, 3, 3, 2] - 
         1000*Cdd[3, 3, 3, 3] - 29216*Ced[1, 1, 1, 1] - 
         29216*Ced[1, 1, 2, 2] - 29216*Ced[1, 1, 3, 3] + 
         11160*Ced[2, 2, 1, 1] + 11160*Ced[2, 2, 2, 2] + 
         11160*Ced[2, 2, 3, 3] + 11160*Ced[3, 3, 1, 1] + 
         11160*Ced[3, 3, 2, 2] + 11160*Ced[3, 3, 3, 3] - 
         28616*Cee[1, 1, 1, 1] - 16856*Cee[1, 1, 2, 2] - 
         16856*Cee[1, 1, 3, 3] + 11760*Cee[2, 2, 2, 2] + 
         23520*Cee[2, 2, 3, 3] + 11760*Cee[3, 3, 3, 3] + 
         58432*Ceu[1, 1, 1, 1] + 58432*Ceu[1, 1, 2, 2] - 
         28616*Ceu[1, 1, 3, 3] - 22320*Ceu[2, 2, 1, 1] - 
         22320*Ceu[2, 2, 2, 2] + 11760*Ceu[2, 2, 3, 3] - 
         22320*Ceu[3, 3, 1, 1] - 22320*Ceu[3, 3, 2, 2] + 
         11760*Ceu[3, 3, 3, 3] - 9028*Cld[1, 1, 1, 1] - 
         9028*Cld[1, 1, 2, 2] - 9028*Cld[1, 1, 3, 3] + 
         11160*Cld[2, 2, 1, 1] + 11160*Cld[2, 2, 2, 2] + 
         11160*Cld[2, 2, 3, 3] + 11160*Cld[3, 3, 1, 1] + 
         11160*Cld[3, 3, 2, 2] + 11160*Cld[3, 3, 3, 3] - 
         37044*Cle[1, 1, 1, 1] + 3332*Cle[1, 1, 2, 2] + 
         3332*Cle[1, 1, 3, 3] - 16856*Cle[2, 2, 1, 1] + 
         23520*Cle[2, 2, 2, 2] + 23520*Cle[2, 2, 3, 3] - 
         16856*Cle[3, 3, 1, 1] + 23520*Cle[3, 3, 2, 2] + 
         23520*Cle[3, 3, 3, 3] - 12642*Cll[1, 1, 1, 1] + 
         6664*Cll[1, 1, 2, 2] + 6664*Cll[1, 1, 3, 3] - 1666*Cll[1, 3, 3, 1] + 
         17640*Cll[2, 2, 2, 2] + 47040*Cll[2, 2, 3, 3] - 
         11760*Cll[2, 3, 3, 2] + 17640*Cll[3, 3, 3, 3] + 
         9028*Clq1[1, 1, 1, 1] + 9028*Clq1[1, 1, 2, 2] + 
         2407*Clq1[1, 1, 3, 3] - 11160*Clq1[2, 2, 1, 1] - 
         11160*Clq1[2, 2, 2, 2] - 2640*Clq1[2, 2, 3, 3] - 
         11160*Clq1[3, 3, 1, 1] - 11160*Clq1[3, 3, 2, 2] - 
         2640*Clq1[3, 3, 3, 3] + 15141*Clq3[1, 1, 3, 3] + 
         18056*Clu[1, 1, 1, 1] + 18056*Clu[1, 1, 2, 2] - 
         8428*Clu[1, 1, 3, 3] - 22320*Clu[2, 2, 1, 1] - 
         22320*Clu[2, 2, 2, 2] + 11760*Clu[2, 2, 3, 3] - 
         22320*Clu[3, 3, 1, 1] - 22320*Clu[3, 3, 2, 2] + 
         11760*Clu[3, 3, 3, 3] + 1200*Cqd1[1, 1, 1, 1] + 
         1200*Cqd1[1, 1, 2, 2] + 1200*Cqd1[1, 1, 3, 3] + 
         1200*Cqd1[2, 2, 1, 1] + 1200*Cqd1[2, 2, 2, 2] + 
         1200*Cqd1[2, 2, 3, 3] + 450*Cqd1[3, 3, 1, 1] + 
         450*Cqd1[3, 3, 2, 2] + 450*Cqd1[3, 3, 3, 3] + 
         29216*Cqe[1, 1, 1, 1] - 11160*Cqe[1, 1, 2, 2] - 
         11160*Cqe[1, 1, 3, 3] + 29216*Cqe[2, 2, 1, 1] - 
         11160*Cqe[2, 2, 2, 2] - 11160*Cqe[2, 2, 3, 3] + 
         7454*Cqe[3, 3, 1, 1] - 2640*Cqe[3, 3, 2, 2] - 2640*Cqe[3, 3, 3, 3] - 
         1100*Cqq1[1, 1, 1, 1] - 2400*Cqq1[1, 1, 2, 2] - 
         900*Cqq1[1, 1, 3, 3] + 200*Cqq1[1, 2, 2, 1] + 300*Cqq1[1, 3, 3, 1] - 
         1100*Cqq1[2, 2, 2, 2] - 900*Cqq1[2, 2, 3, 3] + 
         300*Cqq1[2, 3, 3, 2] - 100*Cqq1[3, 3, 3, 3] + 300*Cqq3[1, 1, 1, 1] + 
         600*Cqq3[1, 2, 2, 1] + 900*Cqq3[1, 3, 3, 1] + 300*Cqq3[2, 2, 2, 2] + 
         900*Cqq3[2, 3, 3, 2] - 2400*Cqu1[1, 1, 1, 1] - 
         2400*Cqu1[1, 1, 2, 2] + 600*Cqu1[1, 1, 3, 3] - 
         2400*Cqu1[2, 2, 1, 1] - 2400*Cqu1[2, 2, 2, 2] + 
         600*Cqu1[2, 2, 3, 3] - 900*Cqu1[3, 3, 1, 1] - 900*Cqu1[3, 3, 2, 2] + 
         300*Cqu1[3, 3, 3, 3] + 2400*Cud1[1, 1, 1, 1] + 
         2400*Cud1[1, 1, 2, 2] + 2400*Cud1[1, 1, 3, 3] + 
         2400*Cud1[2, 2, 1, 1] + 2400*Cud1[2, 2, 2, 2] + 
         2400*Cud1[2, 2, 3, 3] - 600*Cud1[3, 3, 1, 1] - 
         600*Cud1[3, 3, 2, 2] - 600*Cud1[3, 3, 3, 3] - 4000*Cuu[1, 1, 1, 1] - 
         9600*Cuu[1, 1, 2, 2] + 2400*Cuu[1, 1, 3, 3] + 1600*Cuu[1, 2, 2, 1] + 
         3200*Cuu[1, 3, 3, 1] - 4000*Cuu[2, 2, 2, 2] + 2400*Cuu[2, 2, 3, 3] + 
         3200*Cuu[2, 3, 3, 2])))/(MZ2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi)) + Class[6]*
  ((27*CW2*MT*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 90*MW2*MZ2^4 - 
      25*MZ2^5)*(MT2*(18*MW2 + MZ2) - MW2*(22*MW2 + 3*MZ2))*CuW[3, 3])/
    (Sqrt[2]*MW*(MT2 - MW2)*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (216*Sqrt[2]*MT*MW*(MT2 - MW2)*(640*MW2^4 + 3616*MW2^3*MZ2 - 
      6336*MW2^2*MZ2^2 + 4052*MW2*MZ2^3 - 1243*MZ2^4)*B0i[bb0, MW2, 0, MT2]*
     CuW[3, 3])/((160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (27*Sqrt[2]*MT*MW*(12*MT2*MW2 - 12*MW2^2 - 2*MT2*MZ2 - 8*MW2*MZ2 + 
      3*MZ2^2)*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, MZ2, MW2, MW2]*CuW[3, 3])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) + 
   (54*Sqrt[2]*MT*MW*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*
     (MT2^2*(6*MW2 - MZ2) + MW2*(6*MW2^2 + 7*MW2*MZ2 - 2*MZ2^2) + 
      MT2*(-12*MW2^2 + MZ2^2))*C0i[cc0, 0, MZ2, 0, MT2, MW2, MW2]*CuW[3, 3])/
    (MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (9*Sqrt[2]*MT*B0i[bb0, MZ2, MT2, MT2]*
     (MW*(90112*MW2^9 + 150*MT2*MZ2^8 + 1024*MW2^8*MZ2*(-309 + 88*SW2) + 
        MW2^2*MZ2^6*(462*MT2 + 96225*MZ2 - 21430*MZ2*SW2) - 
        256*MW2^7*MZ2*(6*MT2 - 1441*MZ2 + 896*MZ2*SW2) + 
        64*MW2^6*MZ2^2*(48*MT2 + 643*MZ2 + 2156*MZ2*SW2) + 
        48*MW2^5*MZ2^3*(14*MT2 - 11731*MZ2 + 3176*MZ2*SW2) - 
        MW2*MZ2^7*(840*MT2 + 9875*MZ2 + 5341*MZ2*SW2) - 
        8*MW2^4*MZ2^4*(648*MT2 - 81083*MZ2 + 33234*MZ2*SW2) + 
        2*MW2^3*MZ2^5*(1602*MT2 - 177835*MZ2 + 72560*MZ2*SW2))*CuB[3, 3] - 
      2*MW2*MZ*MZ2*(3072*MW2^7 + 2560*MW2^6*MZ2 + 7872*MW2^5*MZ2^2 + 
        71008*MW2^4*MZ2^3 - 170616*MW2^3*MZ2^4 + 152208*MW2^2*MZ2^5 - 
        68746*MW2*MZ2^6 + 12605*MZ2^7 - 3*MT2*(-4*MW2 + MZ2)^2*
         (64*MW2^4 + 16*MW2^3*MZ2 - 88*MW2^2*MZ2^2 + 10*MW2*MZ2^3 + 
          25*MZ2^4))*SW*SW2*CuW[3, 3]))/(MW*MZ*MZ2^2*(-MW2 + MZ2)*
     (160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi*SW) + 
   (18*Sqrt[2]*MT*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*(32*MW2^3 + 48*MW2^2*MZ2 + 
      6*MW2*MZ2^2 - 5*MZ2^3)*C0i[cc0, MZ2, 0, 0, MT2, MT2, MW2]*
     (-3*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + MW2*MZ*(-4*MW2 + MZ2)*CuW[3, 3]) + 
      2*MW2*(-3*MW*MZ2^2*(MW2 + MZ2)*SW*CuB[3, 3] + 
        2*MW2*MZ*(3*MW2^2 + 4*MW2*MZ2 - MZ2^2)*CuW[3, 3]) + 
      MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(-24*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3])))/(MW*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*
     Pi) + (9*Sqrt[2]*MT*MW2*(8*MW2^2 - 12*MW2*MZ2 + 5*MZ2^2)*
     (32*MW2^3 + 48*MW2^2*MZ2 + 6*MW2*MZ2^2 - 5*MZ2^3)*B0i[bb0, 0, 0, MW2]*
     (6*MT2^2*(MW*MZ2^2*SW*CuB[3, 3] + 2*MW2^2*MZ*CuW[3, 3]) - 
      2*MT2*MW2*(9*MW*MZ2^2*SW*CuB[3, 3] + MZ*(12*MW2^2 - MW2*MZ2 + MZ2^2)*
         CuW[3, 3]) + MW2^2*(12*MW*MZ2^2*SW*CuB[3, 3] + 
        MZ*(12*MW2^2 + 4*MW2*MZ2 + 5*MZ2^2)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi) - 
   (9*Sqrt[2]*MT*MT2*B0i[bb0, 0, 0, MT2]*
     (6*MT2^2*(MW*MZ2^2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
          90*MW2*MZ2^4 - 25*MZ2^5)*SW*CuB[3, 3] + 
        2*MW2*MZ*(256*MW2^6 + 912*MW2^4*MZ2^2 + 7360*MW2^3*MZ2^3 - 
          12582*MW2^2*MZ2^4 + 8079*MW2*MZ2^5 - 2486*MZ2^6)*CuW[3, 3]) - 
      MT2*MW2*(18*MW*MZ2^2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
          90*MW2*MZ2^4 - 25*MZ2^5)*SW*CuB[3, 3] + 
        MZ*(6144*MW2^7 + 1024*MW2^6*MZ2 + 23168*MW2^5*MZ2^2 + 
          175168*MW2^4*MZ2^3 - 303296*MW2^3*MZ2^4 + 194896*MW2^2*MZ2^5 - 
          59314*MW2*MZ2^6 - 125*MZ2^7)*CuW[3, 3]) + 
      2*MW2^2*(6*MW*MZ2^2*(256*MW2^5 - 368*MW2^3*MZ2^2 + 128*MW2^2*MZ2^3 + 
          90*MW2*MZ2^4 - 25*MZ2^5)*SW*CuB[3, 3] + 
        MZ*(1536*MW2^7 + 1280*MW2^6*MZ2 + 6496*MW2^5*MZ2^2 + 
          42320*MW2^4*MZ2^3 - 76324*MW2^3*MZ2^4 + 49436*MW2^2*MZ2^5 - 
          14681*MW2*MZ2^6 - 100*MZ2^7)*CuW[3, 3])))/
    (MW*(MT2 - MW2)^2*MZ*MZ2^2*(160*MW2^2 - 200*MW2*MZ2 + 103*MZ2^2)^3*Pi))


==> anc/Wilson_coef_running.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{CWw -> CWw + (29*Alfa*CWw*RUN*Log[scaleRatio])/(8*Pi*SW2), 
 CHbox -> CHbox + (RUN*((20*Alfa*CHD*Pi)/(3*CW2) - 
      CHbox*((16*Alfa*Pi)/(3*CW2) + (16*Alfa*Pi)/SW2) + (12*CHbox*MH2)/VS^2 + 
      (24*CHbox*MT2)/VS^2 + (8*Alfa*Pi*(CHl3[1, 1] + CHl3[2, 2] + 
         CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3])))/SW2 - 
      2*((-6*MT2*CHq1[3, 3])/VS^2 + (18*MT2*CHq3[3, 3])/VS^2 + 
        (6*MT2*CHu[3, 3])/VS^2) + (8*Alfa*Pi*(-CHd[1, 1] - CHd[2, 2] - 
         CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - CHe[3, 3] - CHl1[1, 1] - 
         CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + CHq1[2, 2] + CHq1[3, 3] + 
         2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/(3*CW2))*Log[scaleRatio])/
    (16*Pi^2), 
 CHD -> CHD + (RUN*((80*Alfa*CHbox*Pi)/(3*CW2) + 
      CHD*((-10*Alfa*Pi)/(3*CW2) + (18*Alfa*Pi)/SW2) + (6*CHD*MH2)/VS^2 + 
      (24*CHD*MT2)/VS^2 - 2*((-24*MT2*CHq1[3, 3])/VS^2 + 
        (24*MT2*CHu[3, 3])/VS^2) + (32*Alfa*Pi*(-CHd[1, 1] - CHd[2, 2] - 
         CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - CHe[3, 3] - CHl1[1, 1] - 
         CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + CHq1[2, 2] + CHq1[3, 3] + 
         2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/(3*CW2))*Log[scaleRatio])/
    (16*Pi^2), 
 CHB -> CHB + (RUN*(CHB*((170*Alfa*Pi)/(3*CW2) - (18*Alfa*Pi)/SW2) + 
      (12*Alfa*CHWB*Pi)/(Sqrt[CW2]*Sqrt[SW2]) + (6*CHB*MH2)/VS^2 + 
      (12*CHB*MT2)/VS^2 - (20*Sqrt[Alfa]*Sqrt[MT2]*Sqrt[2*Pi]*CuB[3, 3])/
       (Sqrt[CW2]*VS))*Log[scaleRatio])/(16*Pi^2), 
 CHW -> CHW + (RUN*(CHW*((-6*Alfa*Pi)/CW2 - (106*Alfa*Pi)/(3*SW2)) - 
      (120*Alfa^(3/2)*CWw*Pi^(3/2))/SW2^(3/2) + (4*Alfa*CHWB*Pi)/
       (Sqrt[CW2]*Sqrt[SW2]) + (6*CHW*MH2)/VS^2 + (12*CHW*MT2)/VS^2 - 
      (12*Sqrt[Alfa]*Sqrt[MT2]*Sqrt[2*Pi]*CuW[3, 3])/(Sqrt[SW2]*VS))*
     Log[scaleRatio])/(16*Pi^2), 
 CHWB -> CHWB + (RUN*(CHWB*((76*Alfa*Pi)/(3*CW2) + (16*Alfa*Pi)/(3*SW2)) + 
      (24*Alfa^(3/2)*CWw*Pi^(3/2))/(Sqrt[CW2]*SW2) + 
      (8*Alfa*(CHB + CHW)*Pi)/(Sqrt[CW2]*Sqrt[SW2]) + (2*CHWB*MH2)/VS^2 + 
      (12*CHWB*MT2)/VS^2 + (12*Sqrt[Alfa]*Sqrt[MT2]*Sqrt[2*Pi]*CuB[3, 3])/
       (Sqrt[SW2]*VS) + (20*Sqrt[Alfa]*Sqrt[MT2]*Sqrt[2*Pi]*CuW[3, 3])/
       (Sqrt[CW2]*VS))*Log[scaleRatio])/(16*Pi^2), 
 CHl1[1, 1] -> CHl1[1, 1] + (RUN*((4*Alfa*Pi*CHl1[1, 1])/(3*CW2) + 
      (12*MT2*CHl1[1, 1])/VS^2 - (Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/CW2 + (12*MT2*Clq1[1, 1, 3, 3])/VS^2 - (12*MT2*Clu[1, 1, 3, 3])/
       VS^2 - (8*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + 
         Cld[1, 1, 3, 3] + Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + 
         Cle[1, 1, 3, 3] + Cll[1, 1, 1, 1] + 2*(Cll[1, 1, 1, 1] + 
           Cll[1, 1, 2, 2] + Cll[1, 1, 3, 3]) + Cll[1, 2, 2, 1] + 
         Cll[1, 3, 3, 1] - Clq1[1, 1, 1, 1] - Clq1[1, 1, 2, 2] - 
         Clq1[1, 1, 3, 3] - 2*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + 
           Clu[1, 1, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHl1[2, 2] -> CHl1[2, 2] + (RUN*((4*Alfa*Pi*CHl1[2, 2])/(3*CW2) + 
      (12*MT2*CHl1[2, 2])/VS^2 - (Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/CW2 + (12*MT2*Clq1[2, 2, 3, 3])/VS^2 - (12*MT2*Clu[2, 2, 3, 3])/
       VS^2 - (8*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + 
         Cld[2, 2, 3, 3] + Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + 
         Cle[2, 2, 3, 3] + Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         2*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]) + 
         Cll[2, 3, 3, 2] - Clq1[2, 2, 1, 1] - Clq1[2, 2, 2, 2] - 
         Clq1[2, 2, 3, 3] - 2*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + 
           Clu[2, 2, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHl1[3, 3] -> CHl1[3, 3] + (RUN*((4*Alfa*Pi*CHl1[3, 3])/(3*CW2) + 
      (12*MT2*CHl1[3, 3])/VS^2 - (Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/CW2 + (12*MT2*Clq1[3, 3, 3, 3])/VS^2 - (12*MT2*Clu[3, 3, 3, 3])/
       VS^2 - (8*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3] + Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + 
         Cle[3, 3, 3, 3] + Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3] + 2*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
           Cll[3, 3, 3, 3]) - Clq1[3, 3, 1, 1] - Clq1[3, 3, 2, 2] - 
         Clq1[3, 3, 3, 3] - 2*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + 
           Clu[3, 3, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHl3[1, 1] -> CHl3[1, 1] + (RUN*((-68*Alfa*Pi*CHl3[1, 1])/(3*SW2) + 
      (12*MT2*CHl3[1, 1])/VS^2 + (8*Alfa*Pi*(CHbox/4 + CHl3[1, 1] + 
         CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3])))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + 
         Cll[1, 3, 3, 1]))/(3*SW2) - (12*MT2*Clq3[1, 1, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[1, 1, 3, 3]))/
       SW2)*Log[scaleRatio])/(16*Pi^2), 
 CHl3[2, 2] -> CHl3[2, 2] + (RUN*((-68*Alfa*Pi*CHl3[2, 2])/(3*SW2) + 
      (12*MT2*CHl3[2, 2])/VS^2 + (8*Alfa*Pi*(CHbox/4 + CHl3[1, 1] + 
         CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3])))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         Cll[2, 3, 3, 2]))/(3*SW2) - (12*MT2*Clq3[2, 2, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + Clq3[2, 2, 3, 3]))/
       SW2)*Log[scaleRatio])/(16*Pi^2), 
 CHl3[3, 3] -> CHl3[3, 3] + (RUN*((-68*Alfa*Pi*CHl3[3, 3])/(3*SW2) + 
      (12*MT2*CHl3[3, 3])/VS^2 + (8*Alfa*Pi*(CHbox/4 + CHl3[1, 1] + 
         CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3])))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3]))/(3*SW2) - (12*MT2*Clq3[3, 3, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + Clq3[3, 3, 3, 3]))/
       SW2)*Log[scaleRatio])/(16*Pi^2), 
 CHe[1, 1] -> CHe[1, 1] + (RUN*((-12*MT2*Ceu[1, 1, 3, 3])/VS^2 + 
      (4*Alfa*Pi*CHe[1, 1])/(3*CW2) + (12*MT2*CHe[1, 1])/VS^2 - 
      (2*Alfa*Pi*((2*(CHbox + CHD))/3 + (8*(-CHd[1, 1] - CHd[2, 2] - 
            CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - CHe[3, 3] - CHl1[1, 1] - 
            CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + CHq1[2, 2] + CHq1[3, 3] + 
            2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/3))/CW2 - 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
         4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + Cee[1, 1, 3, 3]) - 
         2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]) + 
         Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
         Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]))/(3*CW2) + 
      (12*MT2*Cqe[3, 3, 1, 1])/VS^2)*Log[scaleRatio])/(16*Pi^2), 
 CHe[2, 2] -> CHe[2, 2] + (RUN*((-12*MT2*Ceu[2, 2, 3, 3])/VS^2 + 
      (4*Alfa*Pi*CHe[2, 2])/(3*CW2) + (12*MT2*CHe[2, 2])/VS^2 - 
      (2*Alfa*Pi*((2*(CHbox + CHD))/3 + (8*(-CHd[1, 1] - CHd[2, 2] - 
            CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - CHe[3, 3] - CHl1[1, 1] - 
            CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + CHq1[2, 2] + CHq1[3, 3] + 
            2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/3))/CW2 - 
      (8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
         4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + Cee[2, 2, 3, 3]) - 
         2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]) + 
         Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + Cle[3, 3, 2, 2] - 
         Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] - Cqe[3, 3, 2, 2]))/(3*CW2) + 
      (12*MT2*Cqe[3, 3, 2, 2])/VS^2)*Log[scaleRatio])/(16*Pi^2), 
 CHe[3, 3] -> CHe[3, 3] + (RUN*((-12*MT2*Ceu[3, 3, 3, 3])/VS^2 + 
      (4*Alfa*Pi*CHe[3, 3])/(3*CW2) + (12*MT2*CHe[3, 3])/VS^2 - 
      (2*Alfa*Pi*((2*(CHbox + CHD))/3 + (8*(-CHd[1, 1] - CHd[2, 2] - 
            CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - CHe[3, 3] - CHl1[1, 1] - 
            CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + CHq1[2, 2] + CHq1[3, 3] + 
            2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/3))/CW2 - 
      (8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
         4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + Cee[3, 3, 3, 3]) - 
         2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]) + 
         Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + Cle[3, 3, 3, 3] - 
         Cqe[1, 1, 3, 3] - Cqe[2, 2, 3, 3] - Cqe[3, 3, 3, 3]))/(3*CW2) + 
      (12*MT2*Cqe[3, 3, 3, 3])/VS^2)*Log[scaleRatio])/(16*Pi^2), 
 CHq1[1, 1] -> CHq1[1, 1] + (RUN*((4*Alfa*Pi*CHq1[1, 1])/(3*CW2) + 
      (12*MT2*CHq1[1, 1])/VS^2 + (Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/(3*CW2) - 2*((-12*MT2*Cqq1[1, 1, 3, 3])/VS^2 - 
        (2*MT2*Cqq1[1, 3, 3, 1])/VS^2 - (6*MT2*Cqq3[1, 3, 3, 1])/VS^2) - 
      (12*MT2*Cqu1[1, 1, 3, 3])/VS^2 - 
      (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1] + 
         Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + Cqd1[1, 1, 3, 3] + 
         Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3] - 
         2*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + Cqq1[1, 1, 3, 3]) + 
         (-Cqq1[1, 1, 1, 1] - Cqq1[1, 2, 2, 1] - Cqq1[1, 3, 3, 1])/3 - 
         Cqq3[1, 1, 1, 1] - Cqq3[1, 2, 2, 1] - Cqq3[1, 3, 3, 1] - 
         2*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHq1[2, 2] -> CHq1[2, 2] + (RUN*((4*Alfa*Pi*CHq1[2, 2])/(3*CW2) + 
      (12*MT2*CHq1[2, 2])/VS^2 + (Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/(3*CW2) - 2*((-12*MT2*Cqq1[2, 2, 3, 3])/VS^2 - 
        (2*MT2*Cqq1[2, 3, 3, 2])/VS^2 - (6*MT2*Cqq3[2, 3, 3, 2])/VS^2) - 
      (12*MT2*Cqu1[2, 2, 3, 3])/VS^2 - 
      (8*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2] + 
         Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + Cqd1[2, 2, 3, 3] + 
         Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3] - 
         2*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + Cqq1[2, 2, 3, 3]) + 
         (-Cqq1[1, 2, 2, 1] - Cqq1[2, 2, 2, 2] - Cqq1[2, 3, 3, 2])/3 - 
         Cqq3[1, 2, 2, 1] - Cqq3[2, 2, 2, 2] - Cqq3[2, 3, 3, 2] - 
         2*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHq1[3, 3] -> CHq1[3, 3] + 
   (RUN*(((CHbox + CHD)*MT2)/VS^2 + (4*Alfa*Pi*CHq1[3, 3])/(3*CW2) + 
      (14*MT2*CHq1[3, 3])/VS^2 + (3*((4*MT2*CHq1[3, 3])/VS^2 - 
         (12*MT2*CHq3[3, 3])/VS^2))/2 - (2*MT2*CHu[3, 3])/VS^2 + 
      (Alfa*Pi*((2*(CHbox + CHD))/3 + (8*(-CHd[1, 1] - CHd[2, 2] - 
            CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - CHe[3, 3] - CHl1[1, 1] - 
            CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + CHq1[2, 2] + CHq1[3, 3] + 
            2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/3))/(3*CW2) - 
      2*((-14*MT2*Cqq1[3, 3, 3, 3])/VS^2 - (6*MT2*Cqq3[3, 3, 3, 3])/VS^2) - 
      (12*MT2*Cqu1[3, 3, 3, 3])/VS^2 - 
      (8*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + Clq1[3, 3, 3, 3] + 
         Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + Cqd1[3, 3, 3, 3] + 
         Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + Cqe[3, 3, 3, 3] + 
         (-Cqq1[1, 3, 3, 1] - Cqq1[2, 3, 3, 2] - Cqq1[3, 3, 3, 3])/3 - 
         2*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + Cqq1[3, 3, 3, 3]) - 
         Cqq3[1, 3, 3, 1] - Cqq3[2, 3, 3, 2] - Cqq3[3, 3, 3, 3] - 
         2*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + Cqu1[3, 3, 3, 3])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHq3[1, 1] -> CHq3[1, 1] + (RUN*((-68*Alfa*Pi*CHq3[1, 1])/(3*SW2) + 
      (12*MT2*CHq3[1, 1])/VS^2 + (8*Alfa*Pi*(CHbox/4 + CHl3[1, 1] + 
         CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3])))/
       (3*SW2) + (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[2, 2, 1, 1] + 
         Clq3[3, 3, 1, 1] + Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] - Cqq3[1, 1, 1, 1] + 
         6*(Cqq3[1, 1, 1, 1] + Cqq3[1, 1, 2, 2] + Cqq3[1, 1, 3, 3]) - 
         Cqq3[1, 2, 2, 1] - Cqq3[1, 3, 3, 1]))/(3*SW2) - 
      2*((2*MT2*Cqq1[1, 3, 3, 1])/VS^2 + (12*MT2*Cqq3[1, 1, 3, 3])/VS^2 - 
        (2*MT2*Cqq3[1, 3, 3, 1])/VS^2))*Log[scaleRatio])/(16*Pi^2), 
 CHq3[2, 2] -> CHq3[2, 2] + (RUN*((-68*Alfa*Pi*CHq3[2, 2])/(3*SW2) + 
      (12*MT2*CHq3[2, 2])/VS^2 + (8*Alfa*Pi*(CHbox/4 + CHl3[1, 1] + 
         CHl3[2, 2] + CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3])))/
       (3*SW2) + (8*Alfa*Pi*(Clq3[1, 1, 2, 2] + Clq3[2, 2, 2, 2] + 
         Clq3[3, 3, 2, 2] + Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 3, 3, 2] - Cqq3[1, 2, 2, 1] - Cqq3[2, 2, 2, 2] + 
         6*(Cqq3[1, 1, 2, 2] + Cqq3[2, 2, 2, 2] + Cqq3[2, 2, 3, 3]) - 
         Cqq3[2, 3, 3, 2]))/(3*SW2) - 2*((2*MT2*Cqq1[2, 3, 3, 2])/VS^2 + 
        (12*MT2*Cqq3[2, 2, 3, 3])/VS^2 - (2*MT2*Cqq3[2, 3, 3, 2])/VS^2))*
     Log[scaleRatio])/(16*Pi^2), CHq3[3, 3] -> 
  CHq3[3, 3] + (RUN*(-((CHbox*MT2)/VS^2) - (68*Alfa*Pi*CHq3[3, 3])/(3*SW2) + 
      (14*MT2*CHq3[3, 3])/VS^2 + ((-12*MT2*CHq1[3, 3])/VS^2 + 
        (4*MT2*CHq3[3, 3])/VS^2)/2 + 
      (8*Alfa*Pi*(CHbox/4 + CHl3[1, 1] + CHl3[2, 2] + CHl3[3, 3] + 
         3*(CHq3[1, 1] + CHq3[2, 2] + CHq3[3, 3])))/(3*SW2) - 
      2*((2*MT2*Cqq1[3, 3, 3, 3])/VS^2 + (10*MT2*Cqq3[3, 3, 3, 3])/VS^2) + 
      (8*Alfa*Pi*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
         Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] - 
         Cqq3[1, 3, 3, 1] - Cqq3[2, 3, 3, 2] - Cqq3[3, 3, 3, 3] + 
         6*(Cqq3[1, 1, 3, 3] + Cqq3[2, 2, 3, 3] + Cqq3[3, 3, 3, 3])))/
       (3*SW2))*Log[scaleRatio])/(16*Pi^2), 
 CHu[1, 1] -> CHu[1, 1] + (RUN*((4*Alfa*Pi*CHu[1, 1])/(3*CW2) + 
      (12*MT2*CHu[1, 1])/VS^2 + (4*Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/(3*CW2) + (12*MT2*Cqu1[3, 3, 1, 1])/VS^2 - 
      4*((6*MT2*Cuu[1, 1, 3, 3])/VS^2 + (2*MT2*Cuu[1, 3, 3, 1])/VS^2) - 
      (8*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1] + 
         Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + Clu[3, 3, 1, 1] - 
         Cqu1[1, 1, 1, 1] - Cqu1[2, 2, 1, 1] - Cqu1[3, 3, 1, 1] + 
         Cud1[1, 1, 1, 1] + Cud1[1, 1, 2, 2] + Cud1[1, 1, 3, 3] - 
         4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + Cuu[1, 1, 3, 3]) - 
         (4*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/3))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHu[2, 2] -> CHu[2, 2] + (RUN*((4*Alfa*Pi*CHu[2, 2])/(3*CW2) + 
      (12*MT2*CHu[2, 2])/VS^2 + (4*Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/(3*CW2) + (12*MT2*Cqu1[3, 3, 2, 2])/VS^2 - 
      4*((6*MT2*Cuu[2, 2, 3, 3])/VS^2 + (2*MT2*Cuu[2, 3, 3, 2])/VS^2) - 
      (8*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2] + 
         Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + Clu[3, 3, 2, 2] - 
         Cqu1[1, 1, 2, 2] - Cqu1[2, 2, 2, 2] - Cqu1[3, 3, 2, 2] + 
         Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + Cud1[2, 2, 3, 3] - 
         4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + Cuu[2, 2, 3, 3]) - 
         (4*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/3))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHu[3, 3] -> CHu[3, 3] + (RUN*((-2*(CHbox + CHD)*MT2)/VS^2 - 
      (4*MT2*CHq1[3, 3])/VS^2 + (4*Alfa*Pi*CHu[3, 3])/(3*CW2) + 
      (28*MT2*CHu[3, 3])/VS^2 + (4*Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/(3*CW2) + (12*MT2*Cqu1[3, 3, 3, 3])/VS^2 - 
      (32*MT2*Cuu[3, 3, 3, 3])/VS^2 - 
      (8*Alfa*Pi*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3] + 
         Clu[1, 1, 3, 3] + Clu[2, 2, 3, 3] + Clu[3, 3, 3, 3] - 
         Cqu1[1, 1, 3, 3] - Cqu1[2, 2, 3, 3] - Cqu1[3, 3, 3, 3] + 
         Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3] - 
         4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + Cuu[3, 3, 3, 3]) - 
         (4*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/3))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHd[1, 1] -> CHd[1, 1] + (RUN*((4*Alfa*Pi*CHd[1, 1])/(3*CW2) + 
      (12*MT2*CHd[1, 1])/VS^2 - (2*Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/(3*CW2) + (12*MT2*Cqd1[3, 3, 1, 1])/VS^2 - 
      (12*MT2*Cud1[3, 3, 1, 1])/VS^2 - 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]) + 
         (2*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/3 + 
         Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1] + 
         Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + Cld[3, 3, 1, 1] - 
         Cqd1[1, 1, 1, 1] - Cqd1[2, 2, 1, 1] - Cqd1[3, 3, 1, 1] - 
         2*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHd[2, 2] -> CHd[2, 2] + (RUN*((4*Alfa*Pi*CHd[2, 2])/(3*CW2) + 
      (12*MT2*CHd[2, 2])/VS^2 - (2*Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/(3*CW2) + (12*MT2*Cqd1[3, 3, 2, 2])/VS^2 - 
      (12*MT2*Cud1[3, 3, 2, 2])/VS^2 - 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]) + 
         (2*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/3 + 
         Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2] + 
         Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + Cld[3, 3, 2, 2] - 
         Cqd1[1, 1, 2, 2] - Cqd1[2, 2, 2, 2] - Cqd1[3, 3, 2, 2] - 
         2*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHd[3, 3] -> CHd[3, 3] + (RUN*((4*Alfa*Pi*CHd[3, 3])/(3*CW2) + 
      (12*MT2*CHd[3, 3])/VS^2 - (2*Alfa*Pi*((2*(CHbox + CHD))/3 + 
         (8*(-CHd[1, 1] - CHd[2, 2] - CHd[3, 3] - CHe[1, 1] - CHe[2, 2] - 
            CHe[3, 3] - CHl1[1, 1] - CHl1[2, 2] - CHl1[3, 3] + CHq1[1, 1] + 
            CHq1[2, 2] + CHq1[3, 3] + 2*(CHu[1, 1] + CHu[2, 2] + CHu[3, 3])))/
          3))/(3*CW2) + (12*MT2*Cqd1[3, 3, 3, 3])/VS^2 - 
      (12*MT2*Cud1[3, 3, 3, 3])/VS^2 - 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]) + 
         (2*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/3 + 
         Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3] + 
         Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + Cld[3, 3, 3, 3] - 
         Cqd1[1, 1, 3, 3] - Cqd1[2, 2, 3, 3] - Cqd1[3, 3, 3, 3] - 
         2*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CuB[3, 3] -> CuB[3, 3] + 
   (RUN*(-((Sqrt[2]*Sqrt[MT2]*((10*Sqrt[Alfa]*(CHB + I*CHBtilde)*Sqrt[Pi])/
           (3*Sqrt[CW2]) - (3*Sqrt[Alfa]*(CHWB + I*CHWtildeB)*Sqrt[Pi])/
           Sqrt[SW2]))/VS) - ((-384*Alfas*Pi - (1252*Alfa*Pi)/CW2 + 
         (324*Alfa*Pi)/SW2)*CuB[3, 3])/36 + (15*MT2*CuB[3, 3])/VS^2 + 
      (160*Sqrt[Alfa]*Sqrt[Alfas]*Pi*CuG[3, 3])/(9*Sqrt[CW2]) - 
      (2*Alfa*Pi*CuW[3, 3])/(Sqrt[CW2]*Sqrt[SW2]))*Log[scaleRatio])/
    (16*Pi^2), CuW[3, 3] -> CuW[3, 3] + 
   (RUN*(-((Sqrt[2]*Sqrt[MT2]*((-5*Sqrt[Alfa]*(CHWB + I*CHWtildeB)*Sqrt[Pi])/
           (3*Sqrt[CW2]) + (2*Sqrt[Alfa]*(CHW + I*CHWtilde)*Sqrt[Pi])/
           Sqrt[SW2]))/VS) - (2*Alfa*Pi*CuB[3, 3])/(3*Sqrt[CW2]*Sqrt[SW2]) + 
      (32*Sqrt[Alfa]*Sqrt[Alfas]*Pi*CuG[3, 3])/(3*Sqrt[SW2]) - 
      ((-384*Alfas*Pi + (76*Alfa*Pi)/CW2 + (132*Alfa*Pi)/SW2)*CuW[3, 3])/36 + 
      (11*MT2*CuW[3, 3])/VS^2)*Log[scaleRatio])/(16*Pi^2), 
 CuG[3, 3] -> CuG[3, 3] + 
   (RUN*((-2*Sqrt[Alfas]*Sqrt[MT2]*(4*(CHG + I*CHGtilde) - 
         18*Sqrt[Alfas]*(CG + I*CGtilde)*Sqrt[Pi])*Sqrt[2*Pi])/VS + 
      (40*Sqrt[Alfa]*Sqrt[Alfas]*Pi*CuB[3, 3])/(3*Sqrt[CW2]) - 
      ((816*Alfas*Pi + (76*Alfa*Pi)/CW2 + (324*Alfa*Pi)/SW2)*CuG[3, 3])/36 + 
      (15*MT2*CuG[3, 3])/VS^2 + (24*Sqrt[Alfa]*Sqrt[Alfas]*Pi*CuW[3, 3])/
       Sqrt[SW2])*Log[scaleRatio])/(16*Pi^2), 
 Cll[1, 1, 1, 1] -> Cll[1, 1, 1, 1] + 
   (RUN*((-4*Alfa*Pi*CHl1[1, 1])/(3*CW2) + (4*Alfa*Pi*CHl3[1, 1])/(3*SW2) + 
      3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*Cll[1, 1, 1, 1] + 
      (24*Alfa*Pi*Cll[1, 1, 1, 1])/SW2 + 
      (8*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 1, 1, 1] + 
         2*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + Cll[1, 1, 3, 3]) + 
         Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/(3*CW2) - 
      (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + 
         Clq3[1, 1, 3, 3]))/SW2 + (8*Alfa*Pi*(Cld[1, 1, 1, 1] + 
         Cld[1, 1, 2, 2] + Cld[1, 1, 3, 3] + Cle[1, 1, 1, 1] + 
         Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3] - 2*(Clu[1, 1, 1, 1] + 
           Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3])))/(3*CW2))*Log[scaleRatio])/
    (16*Pi^2), Cll[1, 1, 2, 2] -> Cll[1, 1, 2, 2] + 
   (RUN*((-2*Alfa*Pi*CHl1[1, 1])/(3*CW2) - (2*Alfa*Pi*CHl1[2, 2])/(3*CW2) - 
      (2*Alfa*Pi*CHl3[1, 1])/(3*SW2) - (2*Alfa*Pi*CHl3[2, 2])/(3*SW2) + 
      3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*Cll[1, 1, 2, 2] + 
      (24*Alfa*Pi*Cll[1, 2, 2, 1])/SW2 - 
      (4*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (3*SW2) + (4*Alfa*Pi*(Cll[1, 1, 1, 1] + 
         2*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + Cll[1, 1, 3, 3]) + 
         Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/(3*CW2) - 
      (4*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (3*SW2) + (4*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         2*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]) + 
         Cll[2, 3, 3, 2]))/(3*CW2) - 
      (4*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + 
         Clq1[2, 2, 3, 3]))/(3*CW2) - 
      (4*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[1, 1, 3, 3]))/
       SW2 - (4*Alfa*Pi*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + 
         Clq3[2, 2, 3, 3]))/SW2 + (4*Alfa*Pi*(Cld[1, 1, 1, 1] + 
         Cld[1, 1, 2, 2] + Cld[1, 1, 3, 3] + Cle[1, 1, 1, 1] + 
         Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3] - 2*(Clu[1, 1, 1, 1] + 
           Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3])))/(3*CW2) + 
      (4*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + Cld[2, 2, 3, 3] + 
         Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3] - 
         2*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3])))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cll[1, 1, 3, 3] -> 
  Cll[1, 1, 3, 3] + (RUN*((-2*Alfa*Pi*CHl1[1, 1])/(3*CW2) - 
      (2*Alfa*Pi*CHl1[3, 3])/(3*CW2) - (2*Alfa*Pi*CHl3[1, 1])/(3*SW2) - 
      (2*Alfa*Pi*CHl3[3, 3])/(3*SW2) + 3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*
       Cll[1, 1, 3, 3] + (24*Alfa*Pi*Cll[1, 3, 3, 1])/SW2 - 
      (4*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (3*SW2) + (4*Alfa*Pi*(Cll[1, 1, 1, 1] + 
         2*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + Cll[1, 1, 3, 3]) + 
         Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/(3*CW2) - 
      (4*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (3*SW2) + (4*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3] + 2*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
           Cll[3, 3, 3, 3])))/(3*CW2) - 
      (4*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(3*CW2) - 
      (4*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[1, 1, 3, 3]))/
       SW2 - (4*Alfa*Pi*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
         Clq3[3, 3, 3, 3]))/SW2 + (4*Alfa*Pi*(Cld[1, 1, 1, 1] + 
         Cld[1, 1, 2, 2] + Cld[1, 1, 3, 3] + Cle[1, 1, 1, 1] + 
         Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3] - 2*(Clu[1, 1, 1, 1] + 
           Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3])))/(3*CW2) + 
      (4*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + Cld[3, 3, 3, 3] + 
         Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3] - 
         2*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3])))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cll[1, 2, 2, 1] -> 
  Cll[1, 2, 2, 1] + (RUN*((4*Alfa*Pi*CHl3[1, 1])/(3*SW2) + 
      (4*Alfa*Pi*CHl3[2, 2])/(3*SW2) + (24*Alfa*Pi*Cll[1, 1, 2, 2])/SW2 + 
      3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*Cll[1, 2, 2, 1] + 
      (8*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         Cll[2, 3, 3, 2]))/(3*SW2) + 
      (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[1, 1, 3, 3]))/
       SW2 + (8*Alfa*Pi*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + 
         Clq3[2, 2, 3, 3]))/SW2)*Log[scaleRatio])/(16*Pi^2), 
 Cll[1, 3, 3, 1] -> Cll[1, 3, 3, 1] + 
   (RUN*((4*Alfa*Pi*CHl3[1, 1])/(3*SW2) + (4*Alfa*Pi*CHl3[3, 3])/(3*SW2) + 
      (24*Alfa*Pi*Cll[1, 1, 3, 3])/SW2 + 
      3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*Cll[1, 3, 3, 1] + 
      (8*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3]))/(3*SW2) + 
      (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + Clq3[1, 1, 3, 3]))/
       SW2 + (8*Alfa*Pi*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
         Clq3[3, 3, 3, 3]))/SW2)*Log[scaleRatio])/(16*Pi^2), 
 Cll[2, 2, 2, 2] -> Cll[2, 2, 2, 2] + 
   (RUN*((-4*Alfa*Pi*CHl1[2, 2])/(3*CW2) + (4*Alfa*Pi*CHl3[2, 2])/(3*SW2) + 
      3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*Cll[2, 2, 2, 2] + 
      (24*Alfa*Pi*Cll[2, 2, 2, 2])/SW2 + 
      (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         2*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]) + 
         Cll[2, 3, 3, 2]))/(3*CW2) - 
      (8*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + 
         Clq3[2, 2, 3, 3]))/SW2 + (8*Alfa*Pi*(Cld[2, 2, 1, 1] + 
         Cld[2, 2, 2, 2] + Cld[2, 2, 3, 3] + Cle[2, 2, 1, 1] + 
         Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3] - 2*(Clu[2, 2, 1, 1] + 
           Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3])))/(3*CW2))*Log[scaleRatio])/
    (16*Pi^2), Cll[2, 2, 3, 3] -> Cll[2, 2, 3, 3] + 
   (RUN*((-2*Alfa*Pi*CHl1[2, 2])/(3*CW2) - (2*Alfa*Pi*CHl1[3, 3])/(3*CW2) - 
      (2*Alfa*Pi*CHl3[2, 2])/(3*SW2) - (2*Alfa*Pi*CHl3[3, 3])/(3*SW2) + 
      3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*Cll[2, 2, 3, 3] + 
      (24*Alfa*Pi*Cll[2, 3, 3, 2])/SW2 - 
      (4*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (3*SW2) + (4*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         2*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]) + 
         Cll[2, 3, 3, 2]))/(3*CW2) - 
      (4*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (3*SW2) + (4*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3] + 2*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
           Cll[3, 3, 3, 3])))/(3*CW2) - 
      (4*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(3*CW2) - 
      (4*Alfa*Pi*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + Clq3[2, 2, 3, 3]))/
       SW2 - (4*Alfa*Pi*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
         Clq3[3, 3, 3, 3]))/SW2 + (4*Alfa*Pi*(Cld[2, 2, 1, 1] + 
         Cld[2, 2, 2, 2] + Cld[2, 2, 3, 3] + Cle[2, 2, 1, 1] + 
         Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3] - 2*(Clu[2, 2, 1, 1] + 
           Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3])))/(3*CW2) + 
      (4*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + Cld[3, 3, 3, 3] + 
         Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3] - 
         2*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3])))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cll[2, 3, 3, 2] -> 
  Cll[2, 3, 3, 2] + (RUN*((4*Alfa*Pi*CHl3[2, 2])/(3*SW2) + 
      (4*Alfa*Pi*CHl3[3, 3])/(3*SW2) + (24*Alfa*Pi*Cll[2, 2, 3, 3])/SW2 + 
      3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*Cll[2, 3, 3, 2] + 
      (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3]))/(3*SW2) + 
      (8*Alfa*Pi*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + Clq3[2, 2, 3, 3]))/
       SW2 + (8*Alfa*Pi*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
         Clq3[3, 3, 3, 3]))/SW2)*Log[scaleRatio])/(16*Pi^2), 
 Cll[3, 3, 3, 3] -> Cll[3, 3, 3, 3] + 
   (RUN*((-4*Alfa*Pi*CHl1[3, 3])/(3*CW2) + (4*Alfa*Pi*CHl3[3, 3])/(3*SW2) + 
      3*((4*Alfa*Pi)/CW2 - (4*Alfa*Pi)/SW2)*Cll[3, 3, 3, 3] + 
      (24*Alfa*Pi*Cll[3, 3, 3, 3])/SW2 + 
      (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3] + 2*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
           Cll[3, 3, 3, 3])))/(3*CW2) - 
      (8*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + Clq1[3, 3, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + 
         Clq3[3, 3, 3, 3]))/SW2 + (8*Alfa*Pi*(Cld[3, 3, 1, 1] + 
         Cld[3, 3, 2, 2] + Cld[3, 3, 3, 3] + Cle[3, 3, 1, 1] + 
         Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3] - 2*(Clu[3, 3, 1, 1] + 
           Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3])))/(3*CW2))*Log[scaleRatio])/
    (16*Pi^2), Cqq1[1, 1, 1, 1] -> Cqq1[1, 1, 1, 1] + 
   (RUN*((4*Alfa*Pi*CHq1[1, 1])/(9*CW2) - 
      (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + 
         Cqd1[1, 1, 3, 3]))/(9*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (9*CW2) - 2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*Cqq1[1, 1, 1, 1] + 
      (36*Alfa*Pi*Cqq3[1, 1, 1, 1])/SW2 + 12*Alfas*Pi*
       (Cqq1[1, 1, 1, 1] + 3*Cqq3[1, 1, 1, 1]) + 
      (8*Alfas*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/9 + 
      (8*Alfa*Pi*(2*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
           Cqq1[1, 1, 3, 3]) + (Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
           Cqq1[1, 3, 3, 1] + 3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + 
             Cqq3[1, 3, 3, 1]))/3))/(9*CW2) + 
      (16*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (9*CW2) + (2*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[1, 1, 2, 2] + 
         Cqd8[1, 1, 3, 3] + Cqu8[1, 1, 1, 1] + Cqu8[1, 1, 2, 2] + 
         Cqu8[1, 1, 3, 3]))/9)*Log[scaleRatio])/(16*Pi^2), 
 Cqq1[1, 1, 2, 2] -> Cqq1[1, 1, 2, 2] + 
   (RUN*((2*Alfa*Pi*CHq1[1, 1])/(9*CW2) + (2*Alfa*Pi*CHq1[2, 2])/(9*CW2) - 
      (4*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (9*CW2) - (4*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + 
         Clq1[3, 3, 2, 2]))/(9*CW2) - 
      (4*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + Cqd1[1, 1, 3, 3]))/
       (9*CW2) - (4*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + 
         Cqd1[2, 2, 3, 3]))/(9*CW2) - 
      (4*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (9*CW2) - (4*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + 
         Cqe[2, 2, 3, 3]))/(9*CW2) - 2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*
       Cqq1[1, 1, 2, 2] + (36*Alfa*Pi*Cqq3[1, 1, 2, 2])/SW2 + 
      12*Alfas*Pi*(Cqq1[1, 2, 2, 1] + 3*Cqq3[1, 2, 2, 1]) - 
      (8*Alfas*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/9 + 
      (4*Alfa*Pi*(2*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
           Cqq1[1, 1, 3, 3]) + (Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
           Cqq1[1, 3, 3, 1] + 3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + 
             Cqq3[1, 3, 3, 1]))/3))/(9*CW2) - 
      (8*Alfas*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/9 + 
      (4*Alfa*Pi*(2*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + 
           Cqq1[2, 2, 3, 3]) + (Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
           Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
             Cqq3[2, 3, 3, 2]))/3))/(9*CW2) + 
      (8*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + 
         Cqu1[2, 2, 3, 3]))/(9*CW2) - 
      (2*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[1, 1, 2, 2] + Cqd8[1, 1, 3, 3] + 
         Cqu8[1, 1, 1, 1] + Cqu8[1, 1, 2, 2] + Cqu8[1, 1, 3, 3]))/9 - 
      (2*Alfas*Pi*(Cqd8[2, 2, 1, 1] + Cqd8[2, 2, 2, 2] + Cqd8[2, 2, 3, 3] + 
         Cqu8[2, 2, 1, 1] + Cqu8[2, 2, 2, 2] + Cqu8[2, 2, 3, 3]))/9)*
     Log[scaleRatio])/(16*Pi^2), Cqq1[1, 1, 3, 3] -> 
  Cqq1[1, 1, 3, 3] + (RUN*((2*Alfa*Pi*CHq1[1, 1])/(9*CW2) + 
      (MT2*CHq1[1, 1])/VS^2 + (2*Alfa*Pi*CHq1[3, 3])/(9*CW2) - 
      (4*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (9*CW2) - (4*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) - 
      (4*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + Cqd1[1, 1, 3, 3]))/
       (9*CW2) - (4*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + 
         Cqd1[3, 3, 3, 3]))/(9*CW2) - 
      (4*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (9*CW2) - (4*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) - 2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*
       Cqq1[1, 1, 3, 3] + (2*MT2*Cqq1[1, 1, 3, 3])/VS^2 + 
      (36*Alfa*Pi*Cqq3[1, 1, 3, 3])/SW2 + 12*Alfas*Pi*
       (Cqq1[1, 3, 3, 1] + 3*Cqq3[1, 3, 3, 1]) - 
      (8*Alfas*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/9 + 
      (4*Alfa*Pi*(2*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
           Cqq1[1, 1, 3, 3]) + (Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
           Cqq1[1, 3, 3, 1] + 3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + 
             Cqq3[1, 3, 3, 1]))/3))/(9*CW2) - 
      (8*Alfas*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/9 + 
      (4*Alfa*Pi*(2*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
           Cqq1[3, 3, 3, 3]) + (Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
           Cqq1[3, 3, 3, 3] + 3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + 
             Cqq3[3, 3, 3, 3]))/3))/(9*CW2) + 
      (8*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - 
      (2*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[1, 1, 2, 2] + Cqd8[1, 1, 3, 3] + 
         Cqu8[1, 1, 1, 1] + Cqu8[1, 1, 2, 2] + Cqu8[1, 1, 3, 3]))/9 + 
      ((-2*MT2*Cqu1[1, 1, 3, 3])/VS^2 + (MT2*Cqu8[1, 1, 3, 3])/(3*VS^2))/2 - 
      (2*Alfas*Pi*(Cqd8[3, 3, 1, 1] + Cqd8[3, 3, 2, 2] + Cqd8[3, 3, 3, 3] + 
         Cqu8[3, 3, 1, 1] + Cqu8[3, 3, 2, 2] + Cqu8[3, 3, 3, 3]))/9)*
     Log[scaleRatio])/(16*Pi^2), Cqq1[1, 2, 2, 1] -> 
  Cqq1[1, 2, 2, 1] + (RUN*(-2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*
       Cqq1[1, 2, 2, 1] + 12*Alfas*Pi*(Cqq1[1, 1, 2, 2] + 
        3*Cqq3[1, 1, 2, 2]) + (36*Alfa*Pi*Cqq3[1, 2, 2, 1])/SW2 + 
      (4*Alfas*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/3 + 
      (4*Alfas*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/3 + 
      (Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[1, 1, 2, 2] + Cqd8[1, 1, 3, 3] + 
         Cqu8[1, 1, 1, 1] + Cqu8[1, 1, 2, 2] + Cqu8[1, 1, 3, 3]))/3 + 
      (Alfas*Pi*(Cqd8[2, 2, 1, 1] + Cqd8[2, 2, 2, 2] + Cqd8[2, 2, 3, 3] + 
         Cqu8[2, 2, 1, 1] + Cqu8[2, 2, 2, 2] + Cqu8[2, 2, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cqq1[1, 3, 3, 1] -> 
  Cqq1[1, 3, 3, 1] + (RUN*(-2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*
       Cqq1[1, 3, 3, 1] + (2*MT2*Cqq1[1, 3, 3, 1])/VS^2 + 
      12*Alfas*Pi*(Cqq1[1, 1, 3, 3] + 3*Cqq3[1, 1, 3, 3]) + 
      (36*Alfa*Pi*Cqq3[1, 3, 3, 1])/SW2 + 
      (4*Alfas*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/3 + 
      (4*Alfas*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/3 - 
      (MT2*Cqu8[1, 1, 3, 3])/(4*VS^2) + 
      (Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[1, 1, 2, 2] + Cqd8[1, 1, 3, 3] + 
         Cqu8[1, 1, 1, 1] + Cqu8[1, 1, 2, 2] + Cqu8[1, 1, 3, 3]))/3 + 
      (Alfas*Pi*(Cqd8[3, 3, 1, 1] + Cqd8[3, 3, 2, 2] + Cqd8[3, 3, 3, 3] + 
         Cqu8[3, 3, 1, 1] + Cqu8[3, 3, 2, 2] + Cqu8[3, 3, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cqq1[2, 2, 2, 2] -> 
  Cqq1[2, 2, 2, 2] + (RUN*((4*Alfa*Pi*CHq1[2, 2])/(9*CW2) - 
      (8*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + 
         Cqd1[2, 2, 3, 3]))/(9*CW2) - 
      (8*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (9*CW2) - 2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*Cqq1[2, 2, 2, 2] + 
      (36*Alfa*Pi*Cqq3[2, 2, 2, 2])/SW2 + 12*Alfas*Pi*
       (Cqq1[2, 2, 2, 2] + 3*Cqq3[2, 2, 2, 2]) + 
      (8*Alfas*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/9 + 
      (8*Alfa*Pi*(2*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + 
           Cqq1[2, 2, 3, 3]) + (Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
           Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
             Cqq3[2, 3, 3, 2]))/3))/(9*CW2) + 
      (16*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3]))/
       (9*CW2) + (2*Alfas*Pi*(Cqd8[2, 2, 1, 1] + Cqd8[2, 2, 2, 2] + 
         Cqd8[2, 2, 3, 3] + Cqu8[2, 2, 1, 1] + Cqu8[2, 2, 2, 2] + 
         Cqu8[2, 2, 3, 3]))/9)*Log[scaleRatio])/(16*Pi^2), 
 Cqq1[2, 2, 3, 3] -> Cqq1[2, 2, 3, 3] + 
   (RUN*((2*Alfa*Pi*CHq1[2, 2])/(9*CW2) + (MT2*CHq1[2, 2])/VS^2 + 
      (2*Alfa*Pi*CHq1[3, 3])/(9*CW2) - 
      (4*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (9*CW2) - (4*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) - 
      (4*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + Cqd1[2, 2, 3, 3]))/
       (9*CW2) - (4*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + 
         Cqd1[3, 3, 3, 3]))/(9*CW2) - 
      (4*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (9*CW2) - (4*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) - 2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*
       Cqq1[2, 2, 3, 3] + (2*MT2*Cqq1[2, 2, 3, 3])/VS^2 + 
      (36*Alfa*Pi*Cqq3[2, 2, 3, 3])/SW2 + 12*Alfas*Pi*
       (Cqq1[2, 3, 3, 2] + 3*Cqq3[2, 3, 3, 2]) - 
      (8*Alfas*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/9 + 
      (4*Alfa*Pi*(2*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + 
           Cqq1[2, 2, 3, 3]) + (Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
           Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
             Cqq3[2, 3, 3, 2]))/3))/(9*CW2) - 
      (8*Alfas*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/9 + 
      (4*Alfa*Pi*(2*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
           Cqq1[3, 3, 3, 3]) + (Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
           Cqq1[3, 3, 3, 3] + 3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + 
             Cqq3[3, 3, 3, 3]))/3))/(9*CW2) + 
      (8*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - 
      (2*Alfas*Pi*(Cqd8[2, 2, 1, 1] + Cqd8[2, 2, 2, 2] + Cqd8[2, 2, 3, 3] + 
         Cqu8[2, 2, 1, 1] + Cqu8[2, 2, 2, 2] + Cqu8[2, 2, 3, 3]))/9 + 
      ((-2*MT2*Cqu1[2, 2, 3, 3])/VS^2 + (MT2*Cqu8[2, 2, 3, 3])/(3*VS^2))/2 - 
      (2*Alfas*Pi*(Cqd8[3, 3, 1, 1] + Cqd8[3, 3, 2, 2] + Cqd8[3, 3, 3, 3] + 
         Cqu8[3, 3, 1, 1] + Cqu8[3, 3, 2, 2] + Cqu8[3, 3, 3, 3]))/9)*
     Log[scaleRatio])/(16*Pi^2), Cqq1[2, 3, 3, 2] -> 
  Cqq1[2, 3, 3, 2] + (RUN*(-2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*
       Cqq1[2, 3, 3, 2] + (2*MT2*Cqq1[2, 3, 3, 2])/VS^2 + 
      12*Alfas*Pi*(Cqq1[2, 2, 3, 3] + 3*Cqq3[2, 2, 3, 3]) + 
      (36*Alfa*Pi*Cqq3[2, 3, 3, 2])/SW2 + 
      (4*Alfas*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/3 + 
      (4*Alfas*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/3 - 
      (MT2*Cqu8[2, 2, 3, 3])/(4*VS^2) + 
      (Alfas*Pi*(Cqd8[2, 2, 1, 1] + Cqd8[2, 2, 2, 2] + Cqd8[2, 2, 3, 3] + 
         Cqu8[2, 2, 1, 1] + Cqu8[2, 2, 2, 2] + Cqu8[2, 2, 3, 3]))/3 + 
      (Alfas*Pi*(Cqd8[3, 3, 1, 1] + Cqd8[3, 3, 2, 2] + Cqd8[3, 3, 3, 3] + 
         Cqu8[3, 3, 1, 1] + Cqu8[3, 3, 2, 2] + Cqu8[3, 3, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cqq1[3, 3, 3, 3] -> 
  Cqq1[3, 3, 3, 3] + (RUN*((4*Alfa*Pi*CHq1[3, 3])/(9*CW2) + 
      (2*MT2*CHq1[3, 3])/VS^2 - (8*Alfa*Pi*(Clq1[1, 1, 3, 3] + 
         Clq1[2, 2, 3, 3] + Clq1[3, 3, 3, 3]))/(9*CW2) - 
      (8*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + Cqd1[3, 3, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) - 2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2))*
       Cqq1[3, 3, 3, 3] + (4*MT2*Cqq1[3, 3, 3, 3])/VS^2 + 
      (36*Alfa*Pi*Cqq3[3, 3, 3, 3])/SW2 + 12*Alfas*Pi*
       (Cqq1[3, 3, 3, 3] + 3*Cqq3[3, 3, 3, 3]) + 
      (8*Alfas*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/9 + 
      (8*Alfa*Pi*(2*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
           Cqq1[3, 3, 3, 3]) + (Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
           Cqq1[3, 3, 3, 3] + 3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + 
             Cqq3[3, 3, 3, 3]))/3))/(9*CW2) - (2*MT2*Cqu1[3, 3, 3, 3])/VS^2 + 
      (16*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + Cqu1[3, 3, 3, 3]))/
       (9*CW2) - (MT2*Cqu8[3, 3, 3, 3])/(6*VS^2) + 
      (2*Alfas*Pi*(Cqd8[3, 3, 1, 1] + Cqd8[3, 3, 2, 2] + Cqd8[3, 3, 3, 3] + 
         Cqu8[3, 3, 1, 1] + Cqu8[3, 3, 2, 2] + Cqu8[3, 3, 3, 3]))/9)*
     Log[scaleRatio])/(16*Pi^2), Cqq3[1, 1, 1, 1] -> 
  Cqq3[1, 1, 1, 1] + (RUN*((4*Alfa*Pi*CHq3[1, 1])/(3*SW2) + 
      (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[2, 2, 1, 1] + Clq3[3, 3, 1, 1]))/
       (3*SW2) + (12*Alfa*Pi*Cqq1[1, 1, 1, 1])/SW2 + 
      12*Alfas*Pi*(Cqq1[1, 1, 1, 1] - Cqq3[1, 1, 1, 1]) - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[1, 1, 1, 1] + (16*Alfa*Pi*(Cqq3[1, 1, 1, 1] + Cqq3[1, 1, 2, 2] + 
         Cqq3[1, 1, 3, 3]))/SW2 + (8*Alfa*Pi*(Cqq1[1, 1, 1, 1] + 
         Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] - Cqq3[1, 1, 1, 1] - 
         Cqq3[1, 2, 2, 1] - Cqq3[1, 3, 3, 1]))/(3*SW2) + 
      (8*Alfas*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/3 + 
      (2*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[1, 1, 2, 2] + Cqd8[1, 1, 3, 3] + 
         Cqu8[1, 1, 1, 1] + Cqu8[1, 1, 2, 2] + Cqu8[1, 1, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cqq3[1, 1, 2, 2] -> 
  Cqq3[1, 1, 2, 2] + (RUN*((2*Alfa*Pi*CHq3[1, 1])/(3*SW2) + 
      (2*Alfa*Pi*CHq3[2, 2])/(3*SW2) + 
      (4*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[2, 2, 1, 1] + Clq3[3, 3, 1, 1]))/
       (3*SW2) + (4*Alfa*Pi*(Clq3[1, 1, 2, 2] + Clq3[2, 2, 2, 2] + 
         Clq3[3, 3, 2, 2]))/(3*SW2) + (12*Alfa*Pi*Cqq1[1, 1, 2, 2])/SW2 - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[1, 1, 2, 2] + (8*Alfa*Pi*(Cqq3[1, 1, 1, 1] + Cqq3[1, 1, 2, 2] + 
         Cqq3[1, 1, 3, 3]))/SW2 + 12*Alfas*Pi*(Cqq1[1, 2, 2, 1] - 
        Cqq3[1, 2, 2, 1]) + (4*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] - Cqq3[1, 1, 1, 1] - Cqq3[1, 2, 2, 1] - 
         Cqq3[1, 3, 3, 1]))/(3*SW2) + 
      (8*Alfa*Pi*(Cqq3[1, 1, 2, 2] + Cqq3[2, 2, 2, 2] + Cqq3[2, 2, 3, 3]))/
       SW2 + (4*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 3, 3, 2] - Cqq3[1, 2, 2, 1] - Cqq3[2, 2, 2, 2] - 
         Cqq3[2, 3, 3, 2]))/(3*SW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqq3[1, 1, 3, 3] -> Cqq3[1, 1, 3, 3] + 
   (RUN*((2*Alfa*Pi*CHq3[1, 1])/(3*SW2) - (MT2*CHq3[1, 1])/VS^2 + 
      (2*Alfa*Pi*CHq3[3, 3])/(3*SW2) + 
      (4*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[2, 2, 1, 1] + Clq3[3, 3, 1, 1]))/
       (3*SW2) + (4*Alfa*Pi*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + 
         Clq3[3, 3, 3, 3]))/(3*SW2) + (12*Alfa*Pi*Cqq1[1, 1, 3, 3])/SW2 - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[1, 1, 3, 3] + (2*MT2*Cqq3[1, 1, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Cqq3[1, 1, 1, 1] + Cqq3[1, 1, 2, 2] + Cqq3[1, 1, 3, 3]))/
       SW2 + 12*Alfas*Pi*(Cqq1[1, 3, 3, 1] - Cqq3[1, 3, 3, 1]) + 
      (4*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] - 
         Cqq3[1, 1, 1, 1] - Cqq3[1, 2, 2, 1] - Cqq3[1, 3, 3, 1]))/(3*SW2) + 
      (4*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] - 
         Cqq3[1, 3, 3, 1] - Cqq3[2, 3, 3, 2] - Cqq3[3, 3, 3, 3]))/(3*SW2) + 
      (8*Alfa*Pi*(Cqq3[1, 1, 3, 3] + Cqq3[2, 2, 3, 3] + Cqq3[3, 3, 3, 3]))/
       SW2)*Log[scaleRatio])/(16*Pi^2), Cqq3[1, 2, 2, 1] -> 
  Cqq3[1, 2, 2, 1] + (RUN*((12*Alfa*Pi*Cqq1[1, 2, 2, 1])/SW2 + 
      12*Alfas*Pi*(Cqq1[1, 1, 2, 2] - Cqq3[1, 1, 2, 2]) - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[1, 2, 2, 1] + (4*Alfas*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] + 3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + 
           Cqq3[1, 3, 3, 1])))/3 + (4*Alfas*Pi*(Cqq1[1, 2, 2, 1] + 
         Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/3 + 
      (Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[1, 1, 2, 2] + Cqd8[1, 1, 3, 3] + 
         Cqu8[1, 1, 1, 1] + Cqu8[1, 1, 2, 2] + Cqu8[1, 1, 3, 3]))/3 + 
      (Alfas*Pi*(Cqd8[2, 2, 1, 1] + Cqd8[2, 2, 2, 2] + Cqd8[2, 2, 3, 3] + 
         Cqu8[2, 2, 1, 1] + Cqu8[2, 2, 2, 2] + Cqu8[2, 2, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cqq3[1, 3, 3, 1] -> 
  Cqq3[1, 3, 3, 1] + (RUN*((12*Alfa*Pi*Cqq1[1, 3, 3, 1])/SW2 + 
      12*Alfas*Pi*(Cqq1[1, 1, 3, 3] - Cqq3[1, 1, 3, 3]) - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[1, 3, 3, 1] + (2*MT2*Cqq3[1, 3, 3, 1])/VS^2 + 
      (4*Alfas*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/3 + 
      (4*Alfas*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/3 - 
      (MT2*Cqu8[1, 1, 3, 3])/(4*VS^2) + 
      (Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[1, 1, 2, 2] + Cqd8[1, 1, 3, 3] + 
         Cqu8[1, 1, 1, 1] + Cqu8[1, 1, 2, 2] + Cqu8[1, 1, 3, 3]))/3 + 
      (Alfas*Pi*(Cqd8[3, 3, 1, 1] + Cqd8[3, 3, 2, 2] + Cqd8[3, 3, 3, 3] + 
         Cqu8[3, 3, 1, 1] + Cqu8[3, 3, 2, 2] + Cqu8[3, 3, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cqq3[2, 2, 2, 2] -> 
  Cqq3[2, 2, 2, 2] + (RUN*((4*Alfa*Pi*CHq3[2, 2])/(3*SW2) + 
      (8*Alfa*Pi*(Clq3[1, 1, 2, 2] + Clq3[2, 2, 2, 2] + Clq3[3, 3, 2, 2]))/
       (3*SW2) + (12*Alfa*Pi*Cqq1[2, 2, 2, 2])/SW2 + 
      12*Alfas*Pi*(Cqq1[2, 2, 2, 2] - Cqq3[2, 2, 2, 2]) - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[2, 2, 2, 2] + (16*Alfa*Pi*(Cqq3[1, 1, 2, 2] + Cqq3[2, 2, 2, 2] + 
         Cqq3[2, 2, 3, 3]))/SW2 + (8*Alfa*Pi*(Cqq1[1, 2, 2, 1] + 
         Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] - Cqq3[1, 2, 2, 1] - 
         Cqq3[2, 2, 2, 2] - Cqq3[2, 3, 3, 2]))/(3*SW2) + 
      (8*Alfas*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/3 + 
      (2*Alfas*Pi*(Cqd8[2, 2, 1, 1] + Cqd8[2, 2, 2, 2] + Cqd8[2, 2, 3, 3] + 
         Cqu8[2, 2, 1, 1] + Cqu8[2, 2, 2, 2] + Cqu8[2, 2, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cqq3[2, 2, 3, 3] -> 
  Cqq3[2, 2, 3, 3] + (RUN*((2*Alfa*Pi*CHq3[2, 2])/(3*SW2) - 
      (MT2*CHq3[2, 2])/VS^2 + (2*Alfa*Pi*CHq3[3, 3])/(3*SW2) + 
      (4*Alfa*Pi*(Clq3[1, 1, 2, 2] + Clq3[2, 2, 2, 2] + Clq3[3, 3, 2, 2]))/
       (3*SW2) + (4*Alfa*Pi*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + 
         Clq3[3, 3, 3, 3]))/(3*SW2) + (12*Alfa*Pi*Cqq1[2, 2, 3, 3])/SW2 - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[2, 2, 3, 3] + (2*MT2*Cqq3[2, 2, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Cqq3[1, 1, 2, 2] + Cqq3[2, 2, 2, 2] + Cqq3[2, 2, 3, 3]))/
       SW2 + 12*Alfas*Pi*(Cqq1[2, 3, 3, 2] - Cqq3[2, 3, 3, 2]) + 
      (4*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] - 
         Cqq3[1, 2, 2, 1] - Cqq3[2, 2, 2, 2] - Cqq3[2, 3, 3, 2]))/(3*SW2) + 
      (4*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] - 
         Cqq3[1, 3, 3, 1] - Cqq3[2, 3, 3, 2] - Cqq3[3, 3, 3, 3]))/(3*SW2) + 
      (8*Alfa*Pi*(Cqq3[1, 1, 3, 3] + Cqq3[2, 2, 3, 3] + Cqq3[3, 3, 3, 3]))/
       SW2)*Log[scaleRatio])/(16*Pi^2), Cqq3[2, 3, 3, 2] -> 
  Cqq3[2, 3, 3, 2] + (RUN*((12*Alfa*Pi*Cqq1[2, 3, 3, 2])/SW2 + 
      12*Alfas*Pi*(Cqq1[2, 2, 3, 3] - Cqq3[2, 2, 3, 3]) - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[2, 3, 3, 2] + (2*MT2*Cqq3[2, 3, 3, 2])/VS^2 + 
      (4*Alfas*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/3 + 
      (4*Alfas*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/3 - 
      (MT2*Cqu8[2, 2, 3, 3])/(4*VS^2) + 
      (Alfas*Pi*(Cqd8[2, 2, 1, 1] + Cqd8[2, 2, 2, 2] + Cqd8[2, 2, 3, 3] + 
         Cqu8[2, 2, 1, 1] + Cqu8[2, 2, 2, 2] + Cqu8[2, 2, 3, 3]))/3 + 
      (Alfas*Pi*(Cqd8[3, 3, 1, 1] + Cqd8[3, 3, 2, 2] + Cqd8[3, 3, 3, 3] + 
         Cqu8[3, 3, 1, 1] + Cqu8[3, 3, 2, 2] + Cqu8[3, 3, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cqq3[3, 3, 3, 3] -> 
  Cqq3[3, 3, 3, 3] + (RUN*((4*Alfa*Pi*CHq3[3, 3])/(3*SW2) - 
      (2*MT2*CHq3[3, 3])/VS^2 + (8*Alfa*Pi*(Clq3[1, 1, 3, 3] + 
         Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3]))/(3*SW2) + 
      (12*Alfa*Pi*Cqq1[3, 3, 3, 3])/SW2 + 12*Alfas*Pi*
       (Cqq1[3, 3, 3, 3] - Cqq3[3, 3, 3, 3]) + 
      (8*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] - 
         Cqq3[1, 3, 3, 1] - Cqq3[2, 3, 3, 2] - Cqq3[3, 3, 3, 3]))/(3*SW2) - 
      2*(4*Alfas*Pi - (2*Alfa*Pi)/(3*CW2) + (12*Alfa*Pi)/SW2)*
       Cqq3[3, 3, 3, 3] + (4*MT2*Cqq3[3, 3, 3, 3])/VS^2 + 
      (16*Alfa*Pi*(Cqq3[1, 1, 3, 3] + Cqq3[2, 2, 3, 3] + Cqq3[3, 3, 3, 3]))/
       SW2 + (8*Alfas*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
         Cqq1[3, 3, 3, 3] + 3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + 
           Cqq3[3, 3, 3, 3])))/3 - (MT2*Cqu8[3, 3, 3, 3])/(2*VS^2) + 
      (2*Alfas*Pi*(Cqd8[3, 3, 1, 1] + Cqd8[3, 3, 2, 2] + Cqd8[3, 3, 3, 3] + 
         Cqu8[3, 3, 1, 1] + Cqu8[3, 3, 2, 2] + Cqu8[3, 3, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Clq1[1, 1, 1, 1] -> 
  Clq1[1, 1, 1, 1] + (RUN*((4*Alfa*Pi*CHl1[1, 1])/(9*CW2) - 
      (4*Alfa*Pi*CHq1[1, 1])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 1, 1, 1] + 2*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + 
           Cll[1, 1, 3, 3]) + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/(9*CW2) - 
      (4*Alfa*Pi*Clq1[1, 1, 1, 1])/CW2 + 
      (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + 
         Clq1[3, 3, 1, 1]))/(3*CW2) + (36*Alfa*Pi*Clq3[1, 1, 1, 1])/SW2 + 
      (8*Alfa*Pi*(-Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
         Cle[1, 1, 1, 1] - Cle[1, 1, 2, 2] - Cle[1, 1, 3, 3] + 
         2*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 1, 1, 1] + 6*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
           Cqq1[1, 1, 3, 3]) + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/
       (9*CW2) - (8*Alfa*Pi*(-Cqd1[1, 1, 1, 1] - Cqd1[1, 1, 2, 2] - 
         Cqd1[1, 1, 3, 3] - Cqe[1, 1, 1, 1] - Cqe[1, 1, 2, 2] - 
         Cqe[1, 1, 3, 3] + 2*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + 
           Cqu1[1, 1, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq1[1, 1, 2, 2] -> Clq1[1, 1, 2, 2] + 
   (RUN*((4*Alfa*Pi*CHl1[1, 1])/(9*CW2) - (4*Alfa*Pi*CHq1[2, 2])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 1, 1, 1] + 2*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + 
           Cll[1, 1, 3, 3]) + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/(9*CW2) - 
      (4*Alfa*Pi*Clq1[1, 1, 2, 2])/CW2 + 
      (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + 
         Clq1[3, 3, 2, 2]))/(3*CW2) + (36*Alfa*Pi*Clq3[1, 1, 2, 2])/SW2 + 
      (8*Alfa*Pi*(-Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
         Cle[1, 1, 1, 1] - Cle[1, 1, 2, 2] - Cle[1, 1, 3, 3] + 
         2*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         6*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + Cqq1[2, 2, 3, 3]) + 
         Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
           Cqq3[2, 3, 3, 2])))/(9*CW2) - 
      (8*Alfa*Pi*(-Cqd1[2, 2, 1, 1] - Cqd1[2, 2, 2, 2] - Cqd1[2, 2, 3, 3] - 
         Cqe[2, 2, 1, 1] - Cqe[2, 2, 2, 2] - Cqe[2, 2, 3, 3] + 
         2*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq1[1, 1, 3, 3] -> Clq1[1, 1, 3, 3] + 
   (RUN*((4*Alfa*Pi*CHl1[1, 1])/(9*CW2) + (2*MT2*CHl1[1, 1])/VS^2 - 
      (4*Alfa*Pi*CHq1[3, 3])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 1, 1, 1] + 2*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + 
           Cll[1, 1, 3, 3]) + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/(9*CW2) - 
      (4*Alfa*Pi*Clq1[1, 1, 3, 3])/CW2 + (2*MT2*Clq1[1, 1, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(3*CW2) + (36*Alfa*Pi*Clq3[1, 1, 3, 3])/SW2 - 
      (2*MT2*Clu[1, 1, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(-Cld[1, 1, 1, 1] - Cld[1, 1, 2, 2] - Cld[1, 1, 3, 3] - 
         Cle[1, 1, 1, 1] - Cle[1, 1, 2, 2] - Cle[1, 1, 3, 3] + 
         2*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         6*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + Cqq1[3, 3, 3, 3]) + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (9*CW2) - (8*Alfa*Pi*(-Cqd1[3, 3, 1, 1] - Cqd1[3, 3, 2, 2] - 
         Cqd1[3, 3, 3, 3] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 2, 2] - 
         Cqe[3, 3, 3, 3] + 2*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
           Cqu1[3, 3, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq1[2, 2, 1, 1] -> Clq1[2, 2, 1, 1] + 
   (RUN*((4*Alfa*Pi*CHl1[2, 2])/(9*CW2) - (4*Alfa*Pi*CHq1[1, 1])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         2*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]) + 
         Cll[2, 3, 3, 2]))/(9*CW2) - (4*Alfa*Pi*Clq1[2, 2, 1, 1])/CW2 + 
      (8*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + 
         Clq1[3, 3, 1, 1]))/(3*CW2) + (36*Alfa*Pi*Clq3[2, 2, 1, 1])/SW2 + 
      (8*Alfa*Pi*(-Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] - 
         Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - Cle[2, 2, 3, 3] + 
         2*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 1, 1, 1] + 6*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
           Cqq1[1, 1, 3, 3]) + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/
       (9*CW2) - (8*Alfa*Pi*(-Cqd1[1, 1, 1, 1] - Cqd1[1, 1, 2, 2] - 
         Cqd1[1, 1, 3, 3] - Cqe[1, 1, 1, 1] - Cqe[1, 1, 2, 2] - 
         Cqe[1, 1, 3, 3] + 2*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + 
           Cqu1[1, 1, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq1[2, 2, 2, 2] -> Clq1[2, 2, 2, 2] + 
   (RUN*((4*Alfa*Pi*CHl1[2, 2])/(9*CW2) - (4*Alfa*Pi*CHq1[2, 2])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         2*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]) + 
         Cll[2, 3, 3, 2]))/(9*CW2) - (4*Alfa*Pi*Clq1[2, 2, 2, 2])/CW2 + 
      (8*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + 
         Clq1[3, 3, 2, 2]))/(3*CW2) + (36*Alfa*Pi*Clq3[2, 2, 2, 2])/SW2 + 
      (8*Alfa*Pi*(-Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] - 
         Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - Cle[2, 2, 3, 3] + 
         2*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         6*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + Cqq1[2, 2, 3, 3]) + 
         Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
           Cqq3[2, 3, 3, 2])))/(9*CW2) - 
      (8*Alfa*Pi*(-Cqd1[2, 2, 1, 1] - Cqd1[2, 2, 2, 2] - Cqd1[2, 2, 3, 3] - 
         Cqe[2, 2, 1, 1] - Cqe[2, 2, 2, 2] - Cqe[2, 2, 3, 3] + 
         2*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq1[2, 2, 3, 3] -> Clq1[2, 2, 3, 3] + 
   (RUN*((4*Alfa*Pi*CHl1[2, 2])/(9*CW2) + (2*MT2*CHl1[2, 2])/VS^2 - 
      (4*Alfa*Pi*CHq1[3, 3])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         2*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]) + 
         Cll[2, 3, 3, 2]))/(9*CW2) - (4*Alfa*Pi*Clq1[2, 2, 3, 3])/CW2 + 
      (2*MT2*Clq1[2, 2, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(3*CW2) + (36*Alfa*Pi*Clq3[2, 2, 3, 3])/SW2 - 
      (2*MT2*Clu[2, 2, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(-Cld[2, 2, 1, 1] - Cld[2, 2, 2, 2] - Cld[2, 2, 3, 3] - 
         Cle[2, 2, 1, 1] - Cle[2, 2, 2, 2] - Cle[2, 2, 3, 3] + 
         2*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         6*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + Cqq1[3, 3, 3, 3]) + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (9*CW2) - (8*Alfa*Pi*(-Cqd1[3, 3, 1, 1] - Cqd1[3, 3, 2, 2] - 
         Cqd1[3, 3, 3, 3] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 2, 2] - 
         Cqe[3, 3, 3, 3] + 2*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
           Cqu1[3, 3, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq1[3, 3, 1, 1] -> Clq1[3, 3, 1, 1] + 
   (RUN*((4*Alfa*Pi*CHl1[3, 3])/(9*CW2) - (4*Alfa*Pi*CHq1[1, 1])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 
         2*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + Cll[3, 3, 3, 3])))/(9*CW2) - 
      (4*Alfa*Pi*Clq1[3, 3, 1, 1])/CW2 + 
      (8*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (3*CW2) + (8*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) + (36*Alfa*Pi*Clq3[3, 3, 1, 1])/SW2 + 
      (8*Alfa*Pi*(-Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] - 
         Cle[3, 3, 1, 1] - Cle[3, 3, 2, 2] - Cle[3, 3, 3, 3] + 
         2*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 1, 1, 1] + 6*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
           Cqq1[1, 1, 3, 3]) + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/
       (9*CW2) - (8*Alfa*Pi*(-Cqd1[1, 1, 1, 1] - Cqd1[1, 1, 2, 2] - 
         Cqd1[1, 1, 3, 3] - Cqe[1, 1, 1, 1] - Cqe[1, 1, 2, 2] - 
         Cqe[1, 1, 3, 3] + 2*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + 
           Cqu1[1, 1, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq1[3, 3, 2, 2] -> Clq1[3, 3, 2, 2] + 
   (RUN*((4*Alfa*Pi*CHl1[3, 3])/(9*CW2) - (4*Alfa*Pi*CHq1[2, 2])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 
         2*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + Cll[3, 3, 3, 3])))/(9*CW2) - 
      (4*Alfa*Pi*Clq1[3, 3, 2, 2])/CW2 + 
      (8*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (3*CW2) + (8*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) + (36*Alfa*Pi*Clq3[3, 3, 2, 2])/SW2 + 
      (8*Alfa*Pi*(-Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] - 
         Cle[3, 3, 1, 1] - Cle[3, 3, 2, 2] - Cle[3, 3, 3, 3] + 
         2*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         6*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + Cqq1[2, 2, 3, 3]) + 
         Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
           Cqq3[2, 3, 3, 2])))/(9*CW2) - 
      (8*Alfa*Pi*(-Cqd1[2, 2, 1, 1] - Cqd1[2, 2, 2, 2] - Cqd1[2, 2, 3, 3] - 
         Cqe[2, 2, 1, 1] - Cqe[2, 2, 2, 2] - Cqe[2, 2, 3, 3] + 
         2*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3])))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq1[3, 3, 3, 3] -> Clq1[3, 3, 3, 3] + 
   (RUN*((4*Alfa*Pi*CHl1[3, 3])/(9*CW2) + (2*MT2*CHl1[3, 3])/VS^2 - 
      (4*Alfa*Pi*CHq1[3, 3])/(3*CW2) - 
      (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3] + 
         2*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + Cll[3, 3, 3, 3])))/(9*CW2) - 
      (4*Alfa*Pi*Clq1[3, 3, 3, 3])/CW2 + (2*MT2*Clq1[3, 3, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + Clq1[3, 3, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) + (36*Alfa*Pi*Clq3[3, 3, 3, 3])/SW2 - 
      (2*MT2*Clu[3, 3, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(-Cld[3, 3, 1, 1] - Cld[3, 3, 2, 2] - Cld[3, 3, 3, 3] - 
         Cle[3, 3, 1, 1] - Cle[3, 3, 2, 2] - Cle[3, 3, 3, 3] + 
         2*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         6*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + Cqq1[3, 3, 3, 3]) + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (9*CW2) - (8*Alfa*Pi*(-Cqd1[3, 3, 1, 1] - Cqd1[3, 3, 2, 2] - 
         Cqd1[3, 3, 3, 3] - Cqe[3, 3, 1, 1] - Cqe[3, 3, 2, 2] - 
         Cqe[3, 3, 3, 3] + 2*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
           Cqu1[3, 3, 3, 3])))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq3[1, 1, 1, 1] -> Clq3[1, 1, 1, 1] + 
   (RUN*((4*Alfa*Pi*(CHl3[1, 1] + CHq3[1, 1]))/(3*SW2) + 
      (8*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (3*SW2) + (12*Alfa*Pi*Clq1[1, 1, 1, 1])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[1, 1, 1, 1] + 
      (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + 3*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + 
           Clq3[1, 1, 3, 3]) + Clq3[2, 2, 1, 1] + Clq3[3, 3, 1, 1]))/
       (3*SW2) + (8*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] - Cqq3[1, 1, 1, 1] + 
         6*(Cqq3[1, 1, 1, 1] + Cqq3[1, 1, 2, 2] + Cqq3[1, 1, 3, 3]) - 
         Cqq3[1, 2, 2, 1] - Cqq3[1, 3, 3, 1]))/(3*SW2))*Log[scaleRatio])/
    (16*Pi^2), Clq3[1, 1, 2, 2] -> Clq3[1, 1, 2, 2] + 
   (RUN*((4*Alfa*Pi*(CHl3[1, 1] + CHq3[2, 2]))/(3*SW2) + 
      (8*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (3*SW2) + (12*Alfa*Pi*Clq1[1, 1, 2, 2])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[1, 1, 2, 2] + 
      (8*Alfa*Pi*(Clq3[1, 1, 2, 2] + 3*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + 
           Clq3[1, 1, 3, 3]) + Clq3[2, 2, 2, 2] + Clq3[3, 3, 2, 2]))/
       (3*SW2) + (8*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 3, 3, 2] - Cqq3[1, 2, 2, 1] - Cqq3[2, 2, 2, 2] + 
         6*(Cqq3[1, 1, 2, 2] + Cqq3[2, 2, 2, 2] + Cqq3[2, 2, 3, 3]) - 
         Cqq3[2, 3, 3, 2]))/(3*SW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq3[1, 1, 3, 3] -> Clq3[1, 1, 3, 3] + 
   (RUN*((-2*MT2*CHl3[1, 1])/VS^2 + (4*Alfa*Pi*(CHl3[1, 1] + CHq3[3, 3]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + 
         Cll[1, 3, 3, 1]))/(3*SW2) + (12*Alfa*Pi*Clq1[1, 1, 3, 3])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[1, 1, 3, 3] + 
      (2*MT2*Clq3[1, 1, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq3[1, 1, 3, 3] + 3*(Clq3[1, 1, 1, 1] + Clq3[1, 1, 2, 2] + 
           Clq3[1, 1, 3, 3]) + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3]))/
       (3*SW2) + (8*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
         Cqq1[3, 3, 3, 3] - Cqq3[1, 3, 3, 1] - Cqq3[2, 3, 3, 2] - 
         Cqq3[3, 3, 3, 3] + 6*(Cqq3[1, 1, 3, 3] + Cqq3[2, 2, 3, 3] + 
           Cqq3[3, 3, 3, 3])))/(3*SW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq3[2, 2, 1, 1] -> Clq3[2, 2, 1, 1] + 
   (RUN*((4*Alfa*Pi*(CHl3[2, 2] + CHq3[1, 1]))/(3*SW2) + 
      (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (3*SW2) + (12*Alfa*Pi*Clq1[2, 2, 1, 1])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[2, 2, 1, 1] + 
      (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[2, 2, 1, 1] + 
         3*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + Clq3[2, 2, 3, 3]) + 
         Clq3[3, 3, 1, 1]))/(3*SW2) + 
      (8*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] - 
         Cqq3[1, 1, 1, 1] + 6*(Cqq3[1, 1, 1, 1] + Cqq3[1, 1, 2, 2] + 
           Cqq3[1, 1, 3, 3]) - Cqq3[1, 2, 2, 1] - Cqq3[1, 3, 3, 1]))/(3*SW2))*
     Log[scaleRatio])/(16*Pi^2), Clq3[2, 2, 2, 2] -> 
  Clq3[2, 2, 2, 2] + (RUN*((4*Alfa*Pi*(CHl3[2, 2] + CHq3[2, 2]))/(3*SW2) + 
      (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (3*SW2) + (12*Alfa*Pi*Clq1[2, 2, 2, 2])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[2, 2, 2, 2] + 
      (8*Alfa*Pi*(Clq3[1, 1, 2, 2] + Clq3[2, 2, 2, 2] + 
         3*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + Clq3[2, 2, 3, 3]) + 
         Clq3[3, 3, 2, 2]))/(3*SW2) + 
      (8*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] - 
         Cqq3[1, 2, 2, 1] - Cqq3[2, 2, 2, 2] + 
         6*(Cqq3[1, 1, 2, 2] + Cqq3[2, 2, 2, 2] + Cqq3[2, 2, 3, 3]) - 
         Cqq3[2, 3, 3, 2]))/(3*SW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq3[2, 2, 3, 3] -> Clq3[2, 2, 3, 3] + 
   (RUN*((-2*MT2*CHl3[2, 2])/VS^2 + (4*Alfa*Pi*(CHl3[2, 2] + CHq3[3, 3]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         Cll[2, 3, 3, 2]))/(3*SW2) + (12*Alfa*Pi*Clq1[2, 2, 3, 3])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[2, 2, 3, 3] + 
      (2*MT2*Clq3[2, 2, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + 
         3*(Clq3[2, 2, 1, 1] + Clq3[2, 2, 2, 2] + Clq3[2, 2, 3, 3]) + 
         Clq3[3, 3, 3, 3]))/(3*SW2) + 
      (8*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] - 
         Cqq3[1, 3, 3, 1] - Cqq3[2, 3, 3, 2] - Cqq3[3, 3, 3, 3] + 
         6*(Cqq3[1, 1, 3, 3] + Cqq3[2, 2, 3, 3] + Cqq3[3, 3, 3, 3])))/
       (3*SW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq3[3, 3, 1, 1] -> Clq3[3, 3, 1, 1] + 
   (RUN*((4*Alfa*Pi*(CHl3[3, 3] + CHq3[1, 1]))/(3*SW2) + 
      (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (3*SW2) + (12*Alfa*Pi*Clq1[3, 3, 1, 1])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[3, 3, 1, 1] + 
      (8*Alfa*Pi*(Clq3[1, 1, 1, 1] + Clq3[2, 2, 1, 1] + Clq3[3, 3, 1, 1] + 
         3*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + Clq3[3, 3, 3, 3])))/
       (3*SW2) + (8*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] - Cqq3[1, 1, 1, 1] + 
         6*(Cqq3[1, 1, 1, 1] + Cqq3[1, 1, 2, 2] + Cqq3[1, 1, 3, 3]) - 
         Cqq3[1, 2, 2, 1] - Cqq3[1, 3, 3, 1]))/(3*SW2))*Log[scaleRatio])/
    (16*Pi^2), Clq3[3, 3, 2, 2] -> Clq3[3, 3, 2, 2] + 
   (RUN*((4*Alfa*Pi*(CHl3[3, 3] + CHq3[2, 2]))/(3*SW2) + 
      (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (3*SW2) + (12*Alfa*Pi*Clq1[3, 3, 2, 2])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[3, 3, 2, 2] + 
      (8*Alfa*Pi*(Clq3[1, 1, 2, 2] + Clq3[2, 2, 2, 2] + Clq3[3, 3, 2, 2] + 
         3*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + Clq3[3, 3, 3, 3])))/
       (3*SW2) + (8*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 3, 3, 2] - Cqq3[1, 2, 2, 1] - Cqq3[2, 2, 2, 2] + 
         6*(Cqq3[1, 1, 2, 2] + Cqq3[2, 2, 2, 2] + Cqq3[2, 2, 3, 3]) - 
         Cqq3[2, 3, 3, 2]))/(3*SW2))*Log[scaleRatio])/(16*Pi^2), 
 Clq3[3, 3, 3, 3] -> Clq3[3, 3, 3, 3] + 
   (RUN*((-2*MT2*CHl3[3, 3])/VS^2 + (4*Alfa*Pi*(CHl3[3, 3] + CHq3[3, 3]))/
       (3*SW2) + (8*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3]))/(3*SW2) + (12*Alfa*Pi*Clq1[3, 3, 3, 3])/SW2 - 
      ((4*Alfa*Pi)/CW2 + (24*Alfa*Pi)/SW2)*Clq3[3, 3, 3, 3] + 
      (2*MT2*Clq3[3, 3, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3] + Clq3[3, 3, 3, 3] + 
         3*(Clq3[3, 3, 1, 1] + Clq3[3, 3, 2, 2] + Clq3[3, 3, 3, 3])))/
       (3*SW2) + (8*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
         Cqq1[3, 3, 3, 3] - Cqq3[1, 3, 3, 1] - Cqq3[2, 3, 3, 2] - 
         Cqq3[3, 3, 3, 3] + 6*(Cqq3[1, 1, 3, 3] + Cqq3[2, 2, 3, 3] + 
           Cqq3[3, 3, 3, 3])))/(3*SW2))*Log[scaleRatio])/(16*Pi^2), 
 Cee[1, 1, 1, 1] -> Cee[1, 1, 1, 1] + 
   (RUN*((48*Alfa*Pi*Cee[1, 1, 1, 1])/CW2 - (8*Alfa*Pi*CHe[1, 1])/(3*CW2) + 
      (16*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
         4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + Cee[1, 1, 3, 3]) - 
         2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]) + 
         Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
         Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cee[1, 1, 2, 2] -> 
  Cee[1, 1, 2, 2] + (RUN*((48*Alfa*Pi*Cee[1, 1, 2, 2])/CW2 - 
      (4*Alfa*Pi*CHe[1, 1])/(3*CW2) - (4*Alfa*Pi*CHe[2, 2])/(3*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
         4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + Cee[1, 1, 3, 3]) - 
         2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]) + 
         Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
         Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]))/(3*CW2) + 
      (8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
         4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + Cee[2, 2, 3, 3]) - 
         2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]) + 
         Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + Cle[3, 3, 2, 2] - 
         Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] - Cqe[3, 3, 2, 2]))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cee[1, 1, 3, 3] -> 
  Cee[1, 1, 3, 3] + (RUN*((48*Alfa*Pi*Cee[1, 1, 3, 3])/CW2 - 
      (4*Alfa*Pi*CHe[1, 1])/(3*CW2) - (4*Alfa*Pi*CHe[3, 3])/(3*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3] + 
         4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + Cee[1, 1, 3, 3]) - 
         2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]) + 
         Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1] - 
         Cqe[1, 1, 1, 1] - Cqe[2, 2, 1, 1] - Cqe[3, 3, 1, 1]))/(3*CW2) + 
      (8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
         4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + Cee[3, 3, 3, 3]) - 
         2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]) + 
         Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + Cle[3, 3, 3, 3] - 
         Cqe[1, 1, 3, 3] - Cqe[2, 2, 3, 3] - Cqe[3, 3, 3, 3]))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cee[2, 2, 2, 2] -> 
  Cee[2, 2, 2, 2] + (RUN*((48*Alfa*Pi*Cee[2, 2, 2, 2])/CW2 - 
      (8*Alfa*Pi*CHe[2, 2])/(3*CW2) + 
      (16*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
         4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + Cee[2, 2, 3, 3]) - 
         2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]) + 
         Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + Cle[3, 3, 2, 2] - 
         Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] - Cqe[3, 3, 2, 2]))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cee[2, 2, 3, 3] -> 
  Cee[2, 2, 3, 3] + (RUN*((48*Alfa*Pi*Cee[2, 2, 3, 3])/CW2 - 
      (4*Alfa*Pi*CHe[2, 2])/(3*CW2) - (4*Alfa*Pi*CHe[3, 3])/(3*CW2) + 
      (8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3] + 
         4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + Cee[2, 2, 3, 3]) - 
         2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]) + 
         Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + Cle[3, 3, 2, 2] - 
         Cqe[1, 1, 2, 2] - Cqe[2, 2, 2, 2] - Cqe[3, 3, 2, 2]))/(3*CW2) + 
      (8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
         4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + Cee[3, 3, 3, 3]) - 
         2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]) + 
         Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + Cle[3, 3, 3, 3] - 
         Cqe[1, 1, 3, 3] - Cqe[2, 2, 3, 3] - Cqe[3, 3, 3, 3]))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cee[3, 3, 3, 3] -> 
  Cee[3, 3, 3, 3] + (RUN*((48*Alfa*Pi*Cee[3, 3, 3, 3])/CW2 - 
      (8*Alfa*Pi*CHe[3, 3])/(3*CW2) + 
      (16*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3] + 
         4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + Cee[3, 3, 3, 3]) - 
         2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]) + 
         Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + Cle[3, 3, 3, 3] - 
         Cqe[1, 1, 3, 3] - Cqe[2, 2, 3, 3] - Cqe[3, 3, 3, 3]))/(3*CW2))*
     Log[scaleRatio])/(16*Pi^2), Cuu[1, 1, 1, 1] -> 
  Cuu[1, 1, 1, 1] + (RUN*((16*Alfa*Pi*CHu[1, 1])/(9*CW2) - 
      (8*Alfas*Pi*(Cqu8[1, 1, 1, 1] + Cqu8[2, 2, 1, 1] + Cqu8[3, 3, 1, 1] - 
         3*(Cqu8[1, 1, 1, 1] + Cqu8[2, 2, 1, 1] + Cqu8[3, 3, 1, 1])))/9 - 
      (32*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[1, 1, 2, 2] + Cud1[1, 1, 3, 3]))/
       (9*CW2) - (4*Alfas*Pi*(Cud8[1, 1, 1, 1] + Cud8[1, 1, 2, 2] + 
         Cud8[1, 1, 3, 3] - 3*(Cud8[1, 1, 1, 1] + Cud8[1, 1, 2, 2] + 
           Cud8[1, 1, 3, 3])))/9 + 24*Alfas*Pi*Cuu[1, 1, 1, 1] + 
      2*(-4*Alfas*Pi + (32*Alfa*Pi)/(3*CW2))*Cuu[1, 1, 1, 1] + 
      (32*Alfas*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/9 - 
      (32*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1] + 
         Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + Clu[3, 3, 1, 1] - 
         Cqu1[1, 1, 1, 1] - Cqu1[2, 2, 1, 1] - Cqu1[3, 3, 1, 1] - 
         4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + Cuu[1, 1, 3, 3]) - 
         (4*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/3))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cuu[1, 1, 2, 2] -> Cuu[1, 1, 2, 2] + 
   (RUN*((8*Alfa*Pi*CHu[1, 1])/(9*CW2) + (8*Alfa*Pi*CHu[2, 2])/(9*CW2) - 
      (4*Alfas*Pi*(Cqu8[1, 1, 1, 1] + Cqu8[2, 2, 1, 1] + Cqu8[3, 3, 1, 1]))/
       9 - (4*Alfas*Pi*(Cqu8[1, 1, 2, 2] + Cqu8[2, 2, 2, 2] + 
         Cqu8[3, 3, 2, 2]))/9 - (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + 
         Cud1[1, 1, 2, 2] + Cud1[1, 1, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + Cud1[2, 2, 3, 3]))/
       (9*CW2) - (2*Alfas*Pi*(Cud8[1, 1, 1, 1] + Cud8[1, 1, 2, 2] + 
         Cud8[1, 1, 3, 3]))/9 - (2*Alfas*Pi*(Cud8[2, 2, 1, 1] + 
         Cud8[2, 2, 2, 2] + Cud8[2, 2, 3, 3]))/9 + 
      2*(-4*Alfas*Pi + (32*Alfa*Pi)/(3*CW2))*Cuu[1, 1, 2, 2] + 
      24*Alfas*Pi*Cuu[1, 2, 2, 1] - 
      (8*Alfas*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/9 - 
      (16*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1] + 
         Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + Clu[3, 3, 1, 1] - 
         Cqu1[1, 1, 1, 1] - Cqu1[2, 2, 1, 1] - Cqu1[3, 3, 1, 1] - 
         4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + Cuu[1, 1, 3, 3]) - 
         (4*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/3))/
       (9*CW2) - (8*Alfas*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
         Cuu[2, 3, 3, 2]))/9 - (16*Alfa*Pi*(Ceu[1, 1, 2, 2] + 
         Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2] + Clu[1, 1, 2, 2] + 
         Clu[2, 2, 2, 2] + Clu[3, 3, 2, 2] - Cqu1[1, 1, 2, 2] - 
         Cqu1[2, 2, 2, 2] - Cqu1[3, 3, 2, 2] - 
         4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + Cuu[2, 2, 3, 3]) - 
         (4*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/3))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cuu[1, 1, 3, 3] -> Cuu[1, 1, 3, 3] + 
   (RUN*((8*Alfa*Pi*CHu[1, 1])/(9*CW2) - (2*MT2*CHu[1, 1])/VS^2 + 
      (8*Alfa*Pi*CHu[3, 3])/(9*CW2) - (2*MT2*Cqu1[3, 3, 1, 1])/VS^2 + 
      (MT2*Cqu8[3, 3, 1, 1])/(3*VS^2) - 
      (4*Alfas*Pi*(Cqu8[1, 1, 1, 1] + Cqu8[2, 2, 1, 1] + Cqu8[3, 3, 1, 1]))/
       9 - (4*Alfas*Pi*(Cqu8[1, 1, 3, 3] + Cqu8[2, 2, 3, 3] + 
         Cqu8[3, 3, 3, 3]))/9 - (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + 
         Cud1[1, 1, 2, 2] + Cud1[1, 1, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3]))/
       (9*CW2) - (2*Alfas*Pi*(Cud8[1, 1, 1, 1] + Cud8[1, 1, 2, 2] + 
         Cud8[1, 1, 3, 3]))/9 - (2*Alfas*Pi*(Cud8[3, 3, 1, 1] + 
         Cud8[3, 3, 2, 2] + Cud8[3, 3, 3, 3]))/9 + 
      2*(-4*Alfas*Pi + (32*Alfa*Pi)/(3*CW2))*Cuu[1, 1, 3, 3] + 
      (4*MT2*Cuu[1, 1, 3, 3])/VS^2 + 24*Alfas*Pi*Cuu[1, 3, 3, 1] - 
      (8*Alfas*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/9 - 
      (16*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1] + 
         Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + Clu[3, 3, 1, 1] - 
         Cqu1[1, 1, 1, 1] - Cqu1[2, 2, 1, 1] - Cqu1[3, 3, 1, 1] - 
         4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + Cuu[1, 1, 3, 3]) - 
         (4*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/3))/
       (9*CW2) - (8*Alfas*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
         Cuu[3, 3, 3, 3]))/9 - (16*Alfa*Pi*(Ceu[1, 1, 3, 3] + 
         Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3] + Clu[1, 1, 3, 3] + 
         Clu[2, 2, 3, 3] + Clu[3, 3, 3, 3] - Cqu1[1, 1, 3, 3] - 
         Cqu1[2, 2, 3, 3] - Cqu1[3, 3, 3, 3] - 
         4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + Cuu[3, 3, 3, 3]) - 
         (4*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/3))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cuu[1, 2, 2, 1] -> Cuu[1, 2, 2, 1] + 
   (RUN*((4*Alfas*Pi*(Cqu8[1, 1, 1, 1] + Cqu8[2, 2, 1, 1] + 
         Cqu8[3, 3, 1, 1]))/3 + (4*Alfas*Pi*(Cqu8[1, 1, 2, 2] + 
         Cqu8[2, 2, 2, 2] + Cqu8[3, 3, 2, 2]))/3 + 
      (2*Alfas*Pi*(Cud8[1, 1, 1, 1] + Cud8[1, 1, 2, 2] + Cud8[1, 1, 3, 3]))/
       3 + (2*Alfas*Pi*(Cud8[2, 2, 1, 1] + Cud8[2, 2, 2, 2] + 
         Cud8[2, 2, 3, 3]))/3 + 24*Alfas*Pi*Cuu[1, 1, 2, 2] + 
      2*(-4*Alfas*Pi + (32*Alfa*Pi)/(3*CW2))*Cuu[1, 2, 2, 1] + 
      (8*Alfas*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/3 + 
      (8*Alfas*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cuu[1, 3, 3, 1] -> 
  Cuu[1, 3, 3, 1] + (RUN*(-((MT2*Cqu8[3, 3, 1, 1])/VS^2) + 
      (4*Alfas*Pi*(Cqu8[1, 1, 1, 1] + Cqu8[2, 2, 1, 1] + Cqu8[3, 3, 1, 1]))/
       3 + (4*Alfas*Pi*(Cqu8[1, 1, 3, 3] + Cqu8[2, 2, 3, 3] + 
         Cqu8[3, 3, 3, 3]))/3 + (2*Alfas*Pi*(Cud8[1, 1, 1, 1] + 
         Cud8[1, 1, 2, 2] + Cud8[1, 1, 3, 3]))/3 + 
      (2*Alfas*Pi*(Cud8[3, 3, 1, 1] + Cud8[3, 3, 2, 2] + Cud8[3, 3, 3, 3]))/
       3 + 24*Alfas*Pi*Cuu[1, 1, 3, 3] + 
      2*(-4*Alfas*Pi + (32*Alfa*Pi)/(3*CW2))*Cuu[1, 3, 3, 1] + 
      (4*MT2*Cuu[1, 3, 3, 1])/VS^2 + 
      (8*Alfas*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/3 + 
      (8*Alfas*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cuu[2, 2, 2, 2] -> 
  Cuu[2, 2, 2, 2] + (RUN*((16*Alfa*Pi*CHu[2, 2])/(9*CW2) - 
      (8*Alfas*Pi*(Cqu8[1, 1, 2, 2] + Cqu8[2, 2, 2, 2] + Cqu8[3, 3, 2, 2] - 
         3*(Cqu8[1, 1, 2, 2] + Cqu8[2, 2, 2, 2] + Cqu8[3, 3, 2, 2])))/9 - 
      (32*Alfa*Pi*(Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + Cud1[2, 2, 3, 3]))/
       (9*CW2) - (4*Alfas*Pi*(Cud8[2, 2, 1, 1] + Cud8[2, 2, 2, 2] + 
         Cud8[2, 2, 3, 3] - 3*(Cud8[2, 2, 1, 1] + Cud8[2, 2, 2, 2] + 
           Cud8[2, 2, 3, 3])))/9 + 24*Alfas*Pi*Cuu[2, 2, 2, 2] + 
      2*(-4*Alfas*Pi + (32*Alfa*Pi)/(3*CW2))*Cuu[2, 2, 2, 2] + 
      (32*Alfas*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/9 - 
      (32*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2] + 
         Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + Clu[3, 3, 2, 2] - 
         Cqu1[1, 1, 2, 2] - Cqu1[2, 2, 2, 2] - Cqu1[3, 3, 2, 2] - 
         4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + Cuu[2, 2, 3, 3]) - 
         (4*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/3))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cuu[2, 2, 3, 3] -> Cuu[2, 2, 3, 3] + 
   (RUN*((8*Alfa*Pi*CHu[2, 2])/(9*CW2) - (2*MT2*CHu[2, 2])/VS^2 + 
      (8*Alfa*Pi*CHu[3, 3])/(9*CW2) - (2*MT2*Cqu1[3, 3, 2, 2])/VS^2 + 
      (MT2*Cqu8[3, 3, 2, 2])/(3*VS^2) - 
      (4*Alfas*Pi*(Cqu8[1, 1, 2, 2] + Cqu8[2, 2, 2, 2] + Cqu8[3, 3, 2, 2]))/
       9 - (4*Alfas*Pi*(Cqu8[1, 1, 3, 3] + Cqu8[2, 2, 3, 3] + 
         Cqu8[3, 3, 3, 3]))/9 - (16*Alfa*Pi*(Cud1[2, 2, 1, 1] + 
         Cud1[2, 2, 2, 2] + Cud1[2, 2, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3]))/
       (9*CW2) - (2*Alfas*Pi*(Cud8[2, 2, 1, 1] + Cud8[2, 2, 2, 2] + 
         Cud8[2, 2, 3, 3]))/9 - (2*Alfas*Pi*(Cud8[3, 3, 1, 1] + 
         Cud8[3, 3, 2, 2] + Cud8[3, 3, 3, 3]))/9 + 
      2*(-4*Alfas*Pi + (32*Alfa*Pi)/(3*CW2))*Cuu[2, 2, 3, 3] + 
      (4*MT2*Cuu[2, 2, 3, 3])/VS^2 + 24*Alfas*Pi*Cuu[2, 3, 3, 2] - 
      (8*Alfas*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/9 - 
      (16*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2] + 
         Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + Clu[3, 3, 2, 2] - 
         Cqu1[1, 1, 2, 2] - Cqu1[2, 2, 2, 2] - Cqu1[3, 3, 2, 2] - 
         4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + Cuu[2, 2, 3, 3]) - 
         (4*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/3))/
       (9*CW2) - (8*Alfas*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
         Cuu[3, 3, 3, 3]))/9 - (16*Alfa*Pi*(Ceu[1, 1, 3, 3] + 
         Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3] + Clu[1, 1, 3, 3] + 
         Clu[2, 2, 3, 3] + Clu[3, 3, 3, 3] - Cqu1[1, 1, 3, 3] - 
         Cqu1[2, 2, 3, 3] - Cqu1[3, 3, 3, 3] - 
         4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + Cuu[3, 3, 3, 3]) - 
         (4*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/3))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cuu[2, 3, 3, 2] -> Cuu[2, 3, 3, 2] + 
   (RUN*(-((MT2*Cqu8[3, 3, 2, 2])/VS^2) + 
      (4*Alfas*Pi*(Cqu8[1, 1, 2, 2] + Cqu8[2, 2, 2, 2] + Cqu8[3, 3, 2, 2]))/
       3 + (4*Alfas*Pi*(Cqu8[1, 1, 3, 3] + Cqu8[2, 2, 3, 3] + 
         Cqu8[3, 3, 3, 3]))/3 + (2*Alfas*Pi*(Cud8[2, 2, 1, 1] + 
         Cud8[2, 2, 2, 2] + Cud8[2, 2, 3, 3]))/3 + 
      (2*Alfas*Pi*(Cud8[3, 3, 1, 1] + Cud8[3, 3, 2, 2] + Cud8[3, 3, 3, 3]))/
       3 + 24*Alfas*Pi*Cuu[2, 2, 3, 3] + 
      2*(-4*Alfas*Pi + (32*Alfa*Pi)/(3*CW2))*Cuu[2, 3, 3, 2] + 
      (4*MT2*Cuu[2, 3, 3, 2])/VS^2 + 
      (8*Alfas*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/3 + 
      (8*Alfas*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/3)*
     Log[scaleRatio])/(16*Pi^2), Cdd[1, 1, 1, 1] -> 
  Cdd[1, 1, 1, 1] + (RUN*(24*Alfas*Pi*Cdd[1, 1, 1, 1] + 
      2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*Cdd[1, 1, 1, 1] + 
      (32*Alfas*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/9 - 
      (8*Alfa*Pi*CHd[1, 1])/(9*CW2) + 
      (16*Alfa*Pi*(2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]) + 
         (2*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/3 + 
         Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1] + 
         Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + Cld[3, 3, 1, 1] - 
         Cqd1[1, 1, 1, 1] - Cqd1[2, 2, 1, 1] - Cqd1[3, 3, 1, 1]))/(9*CW2) - 
      (8*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[2, 2, 1, 1] + Cqd8[3, 3, 1, 1] - 
         3*(Cqd8[1, 1, 1, 1] + Cqd8[2, 2, 1, 1] + Cqd8[3, 3, 1, 1])))/9 - 
      (32*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/
       (9*CW2) - (4*Alfas*Pi*(Cud8[1, 1, 1, 1] + Cud8[2, 2, 1, 1] + 
         Cud8[3, 3, 1, 1] - 3*(Cud8[1, 1, 1, 1] + Cud8[2, 2, 1, 1] + 
           Cud8[3, 3, 1, 1])))/9)*Log[scaleRatio])/(16*Pi^2), 
 Cdd[1, 1, 2, 2] -> Cdd[1, 1, 2, 2] + 
   (RUN*(2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*Cdd[1, 1, 2, 2] + 
      24*Alfas*Pi*Cdd[1, 2, 2, 1] - 
      (8*Alfas*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/9 - 
      (8*Alfas*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/9 - 
      (4*Alfa*Pi*CHd[1, 1])/(9*CW2) - (4*Alfa*Pi*CHd[2, 2])/(9*CW2) + 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]) + 
         (2*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/3 + 
         Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1] + 
         Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + Cld[3, 3, 1, 1] - 
         Cqd1[1, 1, 1, 1] - Cqd1[2, 2, 1, 1] - Cqd1[3, 3, 1, 1]))/(9*CW2) + 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]) + 
         (2*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/3 + 
         Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2] + 
         Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + Cld[3, 3, 2, 2] - 
         Cqd1[1, 1, 2, 2] - Cqd1[2, 2, 2, 2] - Cqd1[3, 3, 2, 2]))/(9*CW2) - 
      (4*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[2, 2, 1, 1] + Cqd8[3, 3, 1, 1]))/
       9 - (4*Alfas*Pi*(Cqd8[1, 1, 2, 2] + Cqd8[2, 2, 2, 2] + 
         Cqd8[3, 3, 2, 2]))/9 - (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + 
         Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/(9*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/
       (9*CW2) - (2*Alfas*Pi*(Cud8[1, 1, 1, 1] + Cud8[2, 2, 1, 1] + 
         Cud8[3, 3, 1, 1]))/9 - (2*Alfas*Pi*(Cud8[1, 1, 2, 2] + 
         Cud8[2, 2, 2, 2] + Cud8[3, 3, 2, 2]))/9)*Log[scaleRatio])/(16*Pi^2), 
 Cdd[1, 1, 3, 3] -> Cdd[1, 1, 3, 3] + 
   (RUN*(2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*Cdd[1, 1, 3, 3] + 
      24*Alfas*Pi*Cdd[1, 3, 3, 1] - 
      (8*Alfas*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/9 - 
      (8*Alfas*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/9 - 
      (4*Alfa*Pi*CHd[1, 1])/(9*CW2) - (4*Alfa*Pi*CHd[3, 3])/(9*CW2) + 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]) + 
         (2*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/3 + 
         Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1] + 
         Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + Cld[3, 3, 1, 1] - 
         Cqd1[1, 1, 1, 1] - Cqd1[2, 2, 1, 1] - Cqd1[3, 3, 1, 1]))/(9*CW2) + 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]) + 
         (2*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/3 + 
         Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3] + 
         Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + Cld[3, 3, 3, 3] - 
         Cqd1[1, 1, 3, 3] - Cqd1[2, 2, 3, 3] - Cqd1[3, 3, 3, 3]))/(9*CW2) - 
      (4*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[2, 2, 1, 1] + Cqd8[3, 3, 1, 1]))/
       9 - (4*Alfas*Pi*(Cqd8[1, 1, 3, 3] + Cqd8[2, 2, 3, 3] + 
         Cqd8[3, 3, 3, 3]))/9 - (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + 
         Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/(9*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (9*CW2) - (2*Alfas*Pi*(Cud8[1, 1, 1, 1] + Cud8[2, 2, 1, 1] + 
         Cud8[3, 3, 1, 1]))/9 - (2*Alfas*Pi*(Cud8[1, 1, 3, 3] + 
         Cud8[2, 2, 3, 3] + Cud8[3, 3, 3, 3]))/9)*Log[scaleRatio])/(16*Pi^2), 
 Cdd[1, 2, 2, 1] -> Cdd[1, 2, 2, 1] + 
   (RUN*(24*Alfas*Pi*Cdd[1, 1, 2, 2] + 2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*
       Cdd[1, 2, 2, 1] + (8*Alfas*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
         Cdd[1, 3, 3, 1]))/3 + (8*Alfas*Pi*(Cdd[1, 2, 2, 1] + 
         Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/3 + 
      (4*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[2, 2, 1, 1] + Cqd8[3, 3, 1, 1]))/
       3 + (4*Alfas*Pi*(Cqd8[1, 1, 2, 2] + Cqd8[2, 2, 2, 2] + 
         Cqd8[3, 3, 2, 2]))/3 + (2*Alfas*Pi*(Cud8[1, 1, 1, 1] + 
         Cud8[2, 2, 1, 1] + Cud8[3, 3, 1, 1]))/3 + 
      (2*Alfas*Pi*(Cud8[1, 1, 2, 2] + Cud8[2, 2, 2, 2] + Cud8[3, 3, 2, 2]))/
       3)*Log[scaleRatio])/(16*Pi^2), Cdd[1, 3, 3, 1] -> 
  Cdd[1, 3, 3, 1] + (RUN*(24*Alfas*Pi*Cdd[1, 1, 3, 3] + 
      2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*Cdd[1, 3, 3, 1] + 
      (8*Alfas*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/3 + 
      (8*Alfas*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/3 + 
      (4*Alfas*Pi*(Cqd8[1, 1, 1, 1] + Cqd8[2, 2, 1, 1] + Cqd8[3, 3, 1, 1]))/
       3 + (4*Alfas*Pi*(Cqd8[1, 1, 3, 3] + Cqd8[2, 2, 3, 3] + 
         Cqd8[3, 3, 3, 3]))/3 + (2*Alfas*Pi*(Cud8[1, 1, 1, 1] + 
         Cud8[2, 2, 1, 1] + Cud8[3, 3, 1, 1]))/3 + 
      (2*Alfas*Pi*(Cud8[1, 1, 3, 3] + Cud8[2, 2, 3, 3] + Cud8[3, 3, 3, 3]))/
       3)*Log[scaleRatio])/(16*Pi^2), Cdd[2, 2, 2, 2] -> 
  Cdd[2, 2, 2, 2] + (RUN*(24*Alfas*Pi*Cdd[2, 2, 2, 2] + 
      2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*Cdd[2, 2, 2, 2] + 
      (32*Alfas*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/9 - 
      (8*Alfa*Pi*CHd[2, 2])/(9*CW2) + 
      (16*Alfa*Pi*(2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]) + 
         (2*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/3 + 
         Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2] + 
         Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + Cld[3, 3, 2, 2] - 
         Cqd1[1, 1, 2, 2] - Cqd1[2, 2, 2, 2] - Cqd1[3, 3, 2, 2]))/(9*CW2) - 
      (8*Alfas*Pi*(Cqd8[1, 1, 2, 2] + Cqd8[2, 2, 2, 2] + Cqd8[3, 3, 2, 2] - 
         3*(Cqd8[1, 1, 2, 2] + Cqd8[2, 2, 2, 2] + Cqd8[3, 3, 2, 2])))/9 - 
      (32*Alfa*Pi*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/
       (9*CW2) - (4*Alfas*Pi*(Cud8[1, 1, 2, 2] + Cud8[2, 2, 2, 2] + 
         Cud8[3, 3, 2, 2] - 3*(Cud8[1, 1, 2, 2] + Cud8[2, 2, 2, 2] + 
           Cud8[3, 3, 2, 2])))/9)*Log[scaleRatio])/(16*Pi^2), 
 Cdd[2, 2, 3, 3] -> Cdd[2, 2, 3, 3] + 
   (RUN*(2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*Cdd[2, 2, 3, 3] + 
      24*Alfas*Pi*Cdd[2, 3, 3, 2] - 
      (8*Alfas*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/9 - 
      (8*Alfas*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/9 - 
      (4*Alfa*Pi*CHd[2, 2])/(9*CW2) - (4*Alfa*Pi*CHd[3, 3])/(9*CW2) + 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]) + 
         (2*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/3 + 
         Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2] + 
         Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + Cld[3, 3, 2, 2] - 
         Cqd1[1, 1, 2, 2] - Cqd1[2, 2, 2, 2] - Cqd1[3, 3, 2, 2]))/(9*CW2) + 
      (8*Alfa*Pi*(2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]) + 
         (2*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/3 + 
         Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3] + 
         Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + Cld[3, 3, 3, 3] - 
         Cqd1[1, 1, 3, 3] - Cqd1[2, 2, 3, 3] - Cqd1[3, 3, 3, 3]))/(9*CW2) - 
      (4*Alfas*Pi*(Cqd8[1, 1, 2, 2] + Cqd8[2, 2, 2, 2] + Cqd8[3, 3, 2, 2]))/
       9 - (4*Alfas*Pi*(Cqd8[1, 1, 3, 3] + Cqd8[2, 2, 3, 3] + 
         Cqd8[3, 3, 3, 3]))/9 - (16*Alfa*Pi*(Cud1[1, 1, 2, 2] + 
         Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/(9*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (9*CW2) - (2*Alfas*Pi*(Cud8[1, 1, 2, 2] + Cud8[2, 2, 2, 2] + 
         Cud8[3, 3, 2, 2]))/9 - (2*Alfas*Pi*(Cud8[1, 1, 3, 3] + 
         Cud8[2, 2, 3, 3] + Cud8[3, 3, 3, 3]))/9)*Log[scaleRatio])/(16*Pi^2), 
 Cdd[2, 3, 3, 2] -> Cdd[2, 3, 3, 2] + 
   (RUN*(24*Alfas*Pi*Cdd[2, 2, 3, 3] + 2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*
       Cdd[2, 3, 3, 2] + (8*Alfas*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
         Cdd[2, 3, 3, 2]))/3 + (8*Alfas*Pi*(Cdd[1, 3, 3, 1] + 
         Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/3 + 
      (4*Alfas*Pi*(Cqd8[1, 1, 2, 2] + Cqd8[2, 2, 2, 2] + Cqd8[3, 3, 2, 2]))/
       3 + (4*Alfas*Pi*(Cqd8[1, 1, 3, 3] + Cqd8[2, 2, 3, 3] + 
         Cqd8[3, 3, 3, 3]))/3 + (2*Alfas*Pi*(Cud8[1, 1, 2, 2] + 
         Cud8[2, 2, 2, 2] + Cud8[3, 3, 2, 2]))/3 + 
      (2*Alfas*Pi*(Cud8[1, 1, 3, 3] + Cud8[2, 2, 3, 3] + Cud8[3, 3, 3, 3]))/
       3)*Log[scaleRatio])/(16*Pi^2), Cdd[3, 3, 3, 3] -> 
  Cdd[3, 3, 3, 3] + (RUN*(24*Alfas*Pi*Cdd[3, 3, 3, 3] + 
      2*(-4*Alfas*Pi + (8*Alfa*Pi)/(3*CW2))*Cdd[3, 3, 3, 3] + 
      (32*Alfas*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/9 - 
      (8*Alfa*Pi*CHd[3, 3])/(9*CW2) + 
      (16*Alfa*Pi*(2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]) + 
         (2*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/3 + 
         Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3] + 
         Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + Cld[3, 3, 3, 3] - 
         Cqd1[1, 1, 3, 3] - Cqd1[2, 2, 3, 3] - Cqd1[3, 3, 3, 3]))/(9*CW2) - 
      (8*Alfas*Pi*(Cqd8[1, 1, 3, 3] + Cqd8[2, 2, 3, 3] + Cqd8[3, 3, 3, 3] - 
         3*(Cqd8[1, 1, 3, 3] + Cqd8[2, 2, 3, 3] + Cqd8[3, 3, 3, 3])))/9 - 
      (32*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (9*CW2) - (4*Alfas*Pi*(Cud8[1, 1, 3, 3] + Cud8[2, 2, 3, 3] + 
         Cud8[3, 3, 3, 3] - 3*(Cud8[1, 1, 3, 3] + Cud8[2, 2, 3, 3] + 
           Cud8[3, 3, 3, 3])))/9)*Log[scaleRatio])/(16*Pi^2), 
 Ceu[1, 1, 1, 1] -> Ceu[1, 1, 1, 1] + 
   (RUN*((-32*Alfa*Pi*Ceu[1, 1, 1, 1])/CW2 + 
      (16*Alfa*Pi*(CHe[1, 1] + 2*(-Ced[1, 1, 1, 1] - Ced[1, 1, 2, 2] - 
           Ced[1, 1, 3, 3] - 4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
             Cee[1, 1, 3, 3]) + 2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + 
             Ceu[1, 1, 3, 3]) - Cle[1, 1, 1, 1] - Cle[2, 2, 1, 1] - 
           Cle[3, 3, 1, 1] + Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
           Cqe[3, 3, 1, 1])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[1, 1] + 2*(-Ceu[1, 1, 1, 1] - Ceu[2, 2, 1, 1] - 
           Ceu[3, 3, 1, 1] - Clu[1, 1, 1, 1] - Clu[2, 2, 1, 1] - 
           Clu[3, 3, 1, 1] + Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + 
           Cqu1[3, 3, 1, 1] - Cud1[1, 1, 1, 1] - Cud1[1, 1, 2, 2] - 
           Cud1[1, 1, 3, 3] + 4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + 
             Cuu[1, 1, 3, 3])) + (8*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
            Cuu[1, 3, 3, 1]))/3))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ceu[1, 1, 2, 2] -> Ceu[1, 1, 2, 2] + 
   (RUN*((-32*Alfa*Pi*Ceu[1, 1, 2, 2])/CW2 + 
      (16*Alfa*Pi*(CHe[1, 1] + 2*(-Ced[1, 1, 1, 1] - Ced[1, 1, 2, 2] - 
           Ced[1, 1, 3, 3] - 4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
             Cee[1, 1, 3, 3]) + 2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + 
             Ceu[1, 1, 3, 3]) - Cle[1, 1, 1, 1] - Cle[2, 2, 1, 1] - 
           Cle[3, 3, 1, 1] + Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
           Cqe[3, 3, 1, 1])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[2, 2] + 2*(-Ceu[1, 1, 2, 2] - Ceu[2, 2, 2, 2] - 
           Ceu[3, 3, 2, 2] - Clu[1, 1, 2, 2] - Clu[2, 2, 2, 2] - 
           Clu[3, 3, 2, 2] + Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + 
           Cqu1[3, 3, 2, 2] - Cud1[2, 2, 1, 1] - Cud1[2, 2, 2, 2] - 
           Cud1[2, 2, 3, 3] + 4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + 
             Cuu[2, 2, 3, 3])) + (8*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
            Cuu[2, 3, 3, 2]))/3))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ceu[1, 1, 3, 3] -> Ceu[1, 1, 3, 3] + 
   (RUN*((-32*Alfa*Pi*Ceu[1, 1, 3, 3])/CW2 + (4*MT2*Ceu[1, 1, 3, 3])/VS^2 - 
      (4*MT2*CHe[1, 1])/VS^2 - (4*MT2*Cqe[3, 3, 1, 1])/VS^2 + 
      (16*Alfa*Pi*(CHe[1, 1] + 2*(-Ced[1, 1, 1, 1] - Ced[1, 1, 2, 2] - 
           Ced[1, 1, 3, 3] - 4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
             Cee[1, 1, 3, 3]) + 2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + 
             Ceu[1, 1, 3, 3]) - Cle[1, 1, 1, 1] - Cle[2, 2, 1, 1] - 
           Cle[3, 3, 1, 1] + Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
           Cqe[3, 3, 1, 1])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[3, 3] + (8*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
            Cuu[3, 3, 3, 3]))/3 + 2*(-Ceu[1, 1, 3, 3] - Ceu[2, 2, 3, 3] - 
           Ceu[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] - 
           Clu[3, 3, 3, 3] + Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
           Cqu1[3, 3, 3, 3] - Cud1[3, 3, 1, 1] - Cud1[3, 3, 2, 2] - 
           Cud1[3, 3, 3, 3] + 4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
             Cuu[3, 3, 3, 3]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ceu[2, 2, 1, 1] -> Ceu[2, 2, 1, 1] + 
   (RUN*((-32*Alfa*Pi*Ceu[2, 2, 1, 1])/CW2 + 
      (16*Alfa*Pi*(CHe[2, 2] + 2*(-Ced[2, 2, 1, 1] - Ced[2, 2, 2, 2] - 
           Ced[2, 2, 3, 3] - 4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
             Cee[2, 2, 3, 3]) + 2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + 
             Ceu[2, 2, 3, 3]) - Cle[1, 1, 2, 2] - Cle[2, 2, 2, 2] - 
           Cle[3, 3, 2, 2] + Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
           Cqe[3, 3, 2, 2])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[1, 1] + 2*(-Ceu[1, 1, 1, 1] - Ceu[2, 2, 1, 1] - 
           Ceu[3, 3, 1, 1] - Clu[1, 1, 1, 1] - Clu[2, 2, 1, 1] - 
           Clu[3, 3, 1, 1] + Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + 
           Cqu1[3, 3, 1, 1] - Cud1[1, 1, 1, 1] - Cud1[1, 1, 2, 2] - 
           Cud1[1, 1, 3, 3] + 4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + 
             Cuu[1, 1, 3, 3])) + (8*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
            Cuu[1, 3, 3, 1]))/3))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ceu[2, 2, 2, 2] -> Ceu[2, 2, 2, 2] + 
   (RUN*((-32*Alfa*Pi*Ceu[2, 2, 2, 2])/CW2 + 
      (16*Alfa*Pi*(CHe[2, 2] + 2*(-Ced[2, 2, 1, 1] - Ced[2, 2, 2, 2] - 
           Ced[2, 2, 3, 3] - 4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
             Cee[2, 2, 3, 3]) + 2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + 
             Ceu[2, 2, 3, 3]) - Cle[1, 1, 2, 2] - Cle[2, 2, 2, 2] - 
           Cle[3, 3, 2, 2] + Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
           Cqe[3, 3, 2, 2])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[2, 2] + 2*(-Ceu[1, 1, 2, 2] - Ceu[2, 2, 2, 2] - 
           Ceu[3, 3, 2, 2] - Clu[1, 1, 2, 2] - Clu[2, 2, 2, 2] - 
           Clu[3, 3, 2, 2] + Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + 
           Cqu1[3, 3, 2, 2] - Cud1[2, 2, 1, 1] - Cud1[2, 2, 2, 2] - 
           Cud1[2, 2, 3, 3] + 4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + 
             Cuu[2, 2, 3, 3])) + (8*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
            Cuu[2, 3, 3, 2]))/3))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ceu[2, 2, 3, 3] -> Ceu[2, 2, 3, 3] + 
   (RUN*((-32*Alfa*Pi*Ceu[2, 2, 3, 3])/CW2 + (4*MT2*Ceu[2, 2, 3, 3])/VS^2 - 
      (4*MT2*CHe[2, 2])/VS^2 - (4*MT2*Cqe[3, 3, 2, 2])/VS^2 + 
      (16*Alfa*Pi*(CHe[2, 2] + 2*(-Ced[2, 2, 1, 1] - Ced[2, 2, 2, 2] - 
           Ced[2, 2, 3, 3] - 4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
             Cee[2, 2, 3, 3]) + 2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + 
             Ceu[2, 2, 3, 3]) - Cle[1, 1, 2, 2] - Cle[2, 2, 2, 2] - 
           Cle[3, 3, 2, 2] + Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
           Cqe[3, 3, 2, 2])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[3, 3] + (8*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
            Cuu[3, 3, 3, 3]))/3 + 2*(-Ceu[1, 1, 3, 3] - Ceu[2, 2, 3, 3] - 
           Ceu[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] - 
           Clu[3, 3, 3, 3] + Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
           Cqu1[3, 3, 3, 3] - Cud1[3, 3, 1, 1] - Cud1[3, 3, 2, 2] - 
           Cud1[3, 3, 3, 3] + 4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
             Cuu[3, 3, 3, 3]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ceu[3, 3, 1, 1] -> Ceu[3, 3, 1, 1] + 
   (RUN*((-32*Alfa*Pi*Ceu[3, 3, 1, 1])/CW2 + 
      (16*Alfa*Pi*(CHe[3, 3] + 2*(-Ced[3, 3, 1, 1] - Ced[3, 3, 2, 2] - 
           Ced[3, 3, 3, 3] - 4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
             Cee[3, 3, 3, 3]) + 2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + 
             Ceu[3, 3, 3, 3]) - Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] - 
           Cle[3, 3, 3, 3] + Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
           Cqe[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[1, 1] + 2*(-Ceu[1, 1, 1, 1] - Ceu[2, 2, 1, 1] - 
           Ceu[3, 3, 1, 1] - Clu[1, 1, 1, 1] - Clu[2, 2, 1, 1] - 
           Clu[3, 3, 1, 1] + Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + 
           Cqu1[3, 3, 1, 1] - Cud1[1, 1, 1, 1] - Cud1[1, 1, 2, 2] - 
           Cud1[1, 1, 3, 3] + 4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + 
             Cuu[1, 1, 3, 3])) + (8*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
            Cuu[1, 3, 3, 1]))/3))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ceu[3, 3, 2, 2] -> Ceu[3, 3, 2, 2] + 
   (RUN*((-32*Alfa*Pi*Ceu[3, 3, 2, 2])/CW2 + 
      (16*Alfa*Pi*(CHe[3, 3] + 2*(-Ced[3, 3, 1, 1] - Ced[3, 3, 2, 2] - 
           Ced[3, 3, 3, 3] - 4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
             Cee[3, 3, 3, 3]) + 2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + 
             Ceu[3, 3, 3, 3]) - Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] - 
           Cle[3, 3, 3, 3] + Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
           Cqe[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[2, 2] + 2*(-Ceu[1, 1, 2, 2] - Ceu[2, 2, 2, 2] - 
           Ceu[3, 3, 2, 2] - Clu[1, 1, 2, 2] - Clu[2, 2, 2, 2] - 
           Clu[3, 3, 2, 2] + Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + 
           Cqu1[3, 3, 2, 2] - Cud1[2, 2, 1, 1] - Cud1[2, 2, 2, 2] - 
           Cud1[2, 2, 3, 3] + 4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + 
             Cuu[2, 2, 3, 3])) + (8*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
            Cuu[2, 3, 3, 2]))/3))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ceu[3, 3, 3, 3] -> Ceu[3, 3, 3, 3] + 
   (RUN*((-32*Alfa*Pi*Ceu[3, 3, 3, 3])/CW2 + (4*MT2*Ceu[3, 3, 3, 3])/VS^2 - 
      (4*MT2*CHe[3, 3])/VS^2 - (4*MT2*Cqe[3, 3, 3, 3])/VS^2 + 
      (16*Alfa*Pi*(CHe[3, 3] + 2*(-Ced[3, 3, 1, 1] - Ced[3, 3, 2, 2] - 
           Ced[3, 3, 3, 3] - 4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
             Cee[3, 3, 3, 3]) + 2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + 
             Ceu[3, 3, 3, 3]) - Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] - 
           Cle[3, 3, 3, 3] + Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
           Cqe[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*(CHu[3, 3] + (8*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
            Cuu[3, 3, 3, 3]))/3 + 2*(-Ceu[1, 1, 3, 3] - Ceu[2, 2, 3, 3] - 
           Ceu[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] - 
           Clu[3, 3, 3, 3] + Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
           Cqu1[3, 3, 3, 3] - Cud1[3, 3, 1, 1] - Cud1[3, 3, 2, 2] - 
           Cud1[3, 3, 3, 3] + 4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
             Cuu[3, 3, 3, 3]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[1, 1, 1, 1] -> Ced[1, 1, 1, 1] + 
   (RUN*((16*Alfa*Pi*Ced[1, 1, 1, 1])/CW2 - 
      (8*Alfa*Pi*(CHe[1, 1] + 2*(-Ced[1, 1, 1, 1] - Ced[1, 1, 2, 2] - 
           Ced[1, 1, 3, 3] - 4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
             Cee[1, 1, 3, 3]) + 2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + 
             Ceu[1, 1, 3, 3]) - Cle[1, 1, 1, 1] - Cle[2, 2, 1, 1] - 
           Cle[3, 3, 1, 1] + Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
           Cqe[3, 3, 1, 1])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/
          3 + CHd[1, 1] + 2*(-2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + 
             Cdd[1, 1, 3, 3]) - Ced[1, 1, 1, 1] - Ced[2, 2, 1, 1] - 
           Ced[3, 3, 1, 1] - Cld[1, 1, 1, 1] - Cld[2, 2, 1, 1] - 
           Cld[3, 3, 1, 1] + Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
           Cqd1[3, 3, 1, 1] + 2*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + 
             Cud1[3, 3, 1, 1]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[1, 1, 2, 2] -> Ced[1, 1, 2, 2] + 
   (RUN*((16*Alfa*Pi*Ced[1, 1, 2, 2])/CW2 - 
      (8*Alfa*Pi*(CHe[1, 1] + 2*(-Ced[1, 1, 1, 1] - Ced[1, 1, 2, 2] - 
           Ced[1, 1, 3, 3] - 4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
             Cee[1, 1, 3, 3]) + 2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + 
             Ceu[1, 1, 3, 3]) - Cle[1, 1, 1, 1] - Cle[2, 2, 1, 1] - 
           Cle[3, 3, 1, 1] + Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
           Cqe[3, 3, 1, 1])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/
          3 + CHd[2, 2] + 2*(-2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + 
             Cdd[2, 2, 3, 3]) - Ced[1, 1, 2, 2] - Ced[2, 2, 2, 2] - 
           Ced[3, 3, 2, 2] - Cld[1, 1, 2, 2] - Cld[2, 2, 2, 2] - 
           Cld[3, 3, 2, 2] + Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
           Cqd1[3, 3, 2, 2] + 2*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + 
             Cud1[3, 3, 2, 2]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[1, 1, 3, 3] -> Ced[1, 1, 3, 3] + 
   (RUN*((16*Alfa*Pi*Ced[1, 1, 3, 3])/CW2 - 
      (8*Alfa*Pi*(CHe[1, 1] + 2*(-Ced[1, 1, 1, 1] - Ced[1, 1, 2, 2] - 
           Ced[1, 1, 3, 3] - 4*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
             Cee[1, 1, 3, 3]) + 2*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + 
             Ceu[1, 1, 3, 3]) - Cle[1, 1, 1, 1] - Cle[2, 2, 1, 1] - 
           Cle[3, 3, 1, 1] + Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
           Cqe[3, 3, 1, 1])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/
          3 + CHd[3, 3] + 2*(-2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + 
             Cdd[3, 3, 3, 3]) - Ced[1, 1, 3, 3] - Ced[2, 2, 3, 3] - 
           Ced[3, 3, 3, 3] - Cld[1, 1, 3, 3] - Cld[2, 2, 3, 3] - 
           Cld[3, 3, 3, 3] + Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
           Cqd1[3, 3, 3, 3] + 2*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + 
             Cud1[3, 3, 3, 3]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[2, 2, 1, 1] -> Ced[2, 2, 1, 1] + 
   (RUN*((16*Alfa*Pi*Ced[2, 2, 1, 1])/CW2 - 
      (8*Alfa*Pi*(CHe[2, 2] + 2*(-Ced[2, 2, 1, 1] - Ced[2, 2, 2, 2] - 
           Ced[2, 2, 3, 3] - 4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
             Cee[2, 2, 3, 3]) + 2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + 
             Ceu[2, 2, 3, 3]) - Cle[1, 1, 2, 2] - Cle[2, 2, 2, 2] - 
           Cle[3, 3, 2, 2] + Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
           Cqe[3, 3, 2, 2])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/
          3 + CHd[1, 1] + 2*(-2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + 
             Cdd[1, 1, 3, 3]) - Ced[1, 1, 1, 1] - Ced[2, 2, 1, 1] - 
           Ced[3, 3, 1, 1] - Cld[1, 1, 1, 1] - Cld[2, 2, 1, 1] - 
           Cld[3, 3, 1, 1] + Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
           Cqd1[3, 3, 1, 1] + 2*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + 
             Cud1[3, 3, 1, 1]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[2, 2, 2, 2] -> Ced[2, 2, 2, 2] + 
   (RUN*((16*Alfa*Pi*Ced[2, 2, 2, 2])/CW2 - 
      (8*Alfa*Pi*(CHe[2, 2] + 2*(-Ced[2, 2, 1, 1] - Ced[2, 2, 2, 2] - 
           Ced[2, 2, 3, 3] - 4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
             Cee[2, 2, 3, 3]) + 2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + 
             Ceu[2, 2, 3, 3]) - Cle[1, 1, 2, 2] - Cle[2, 2, 2, 2] - 
           Cle[3, 3, 2, 2] + Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
           Cqe[3, 3, 2, 2])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/
          3 + CHd[2, 2] + 2*(-2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + 
             Cdd[2, 2, 3, 3]) - Ced[1, 1, 2, 2] - Ced[2, 2, 2, 2] - 
           Ced[3, 3, 2, 2] - Cld[1, 1, 2, 2] - Cld[2, 2, 2, 2] - 
           Cld[3, 3, 2, 2] + Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
           Cqd1[3, 3, 2, 2] + 2*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + 
             Cud1[3, 3, 2, 2]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[2, 2, 3, 3] -> Ced[2, 2, 3, 3] + 
   (RUN*((16*Alfa*Pi*Ced[2, 2, 3, 3])/CW2 - 
      (8*Alfa*Pi*(CHe[2, 2] + 2*(-Ced[2, 2, 1, 1] - Ced[2, 2, 2, 2] - 
           Ced[2, 2, 3, 3] - 4*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
             Cee[2, 2, 3, 3]) + 2*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + 
             Ceu[2, 2, 3, 3]) - Cle[1, 1, 2, 2] - Cle[2, 2, 2, 2] - 
           Cle[3, 3, 2, 2] + Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
           Cqe[3, 3, 2, 2])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/
          3 + CHd[3, 3] + 2*(-2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + 
             Cdd[3, 3, 3, 3]) - Ced[1, 1, 3, 3] - Ced[2, 2, 3, 3] - 
           Ced[3, 3, 3, 3] - Cld[1, 1, 3, 3] - Cld[2, 2, 3, 3] - 
           Cld[3, 3, 3, 3] + Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
           Cqd1[3, 3, 3, 3] + 2*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + 
             Cud1[3, 3, 3, 3]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[3, 3, 1, 1] -> Ced[3, 3, 1, 1] + 
   (RUN*((16*Alfa*Pi*Ced[3, 3, 1, 1])/CW2 - 
      (8*Alfa*Pi*(CHe[3, 3] + 2*(-Ced[3, 3, 1, 1] - Ced[3, 3, 2, 2] - 
           Ced[3, 3, 3, 3] - 4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
             Cee[3, 3, 3, 3]) + 2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + 
             Ceu[3, 3, 3, 3]) - Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] - 
           Cle[3, 3, 3, 3] + Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
           Cqe[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/
          3 + CHd[1, 1] + 2*(-2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + 
             Cdd[1, 1, 3, 3]) - Ced[1, 1, 1, 1] - Ced[2, 2, 1, 1] - 
           Ced[3, 3, 1, 1] - Cld[1, 1, 1, 1] - Cld[2, 2, 1, 1] - 
           Cld[3, 3, 1, 1] + Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
           Cqd1[3, 3, 1, 1] + 2*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + 
             Cud1[3, 3, 1, 1]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[3, 3, 2, 2] -> Ced[3, 3, 2, 2] + 
   (RUN*((16*Alfa*Pi*Ced[3, 3, 2, 2])/CW2 - 
      (8*Alfa*Pi*(CHe[3, 3] + 2*(-Ced[3, 3, 1, 1] - Ced[3, 3, 2, 2] - 
           Ced[3, 3, 3, 3] - 4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
             Cee[3, 3, 3, 3]) + 2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + 
             Ceu[3, 3, 3, 3]) - Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] - 
           Cle[3, 3, 3, 3] + Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
           Cqe[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/
          3 + CHd[2, 2] + 2*(-2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + 
             Cdd[2, 2, 3, 3]) - Ced[1, 1, 2, 2] - Ced[2, 2, 2, 2] - 
           Ced[3, 3, 2, 2] - Cld[1, 1, 2, 2] - Cld[2, 2, 2, 2] - 
           Cld[3, 3, 2, 2] + Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
           Cqd1[3, 3, 2, 2] + 2*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + 
             Cud1[3, 3, 2, 2]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Ced[3, 3, 3, 3] -> Ced[3, 3, 3, 3] + 
   (RUN*((16*Alfa*Pi*Ced[3, 3, 3, 3])/CW2 - 
      (8*Alfa*Pi*(CHe[3, 3] + 2*(-Ced[3, 3, 1, 1] - Ced[3, 3, 2, 2] - 
           Ced[3, 3, 3, 3] - 4*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
             Cee[3, 3, 3, 3]) + 2*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + 
             Ceu[3, 3, 3, 3]) - Cle[1, 1, 3, 3] - Cle[2, 2, 3, 3] - 
           Cle[3, 3, 3, 3] + Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
           Cqe[3, 3, 3, 3])))/(9*CW2) - 
      (8*Alfa*Pi*((-4*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/
          3 + CHd[3, 3] + 2*(-2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + 
             Cdd[3, 3, 3, 3]) - Ced[1, 1, 3, 3] - Ced[2, 2, 3, 3] - 
           Ced[3, 3, 3, 3] - Cld[1, 1, 3, 3] - Cld[2, 2, 3, 3] - 
           Cld[3, 3, 3, 3] + Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
           Cqd1[3, 3, 3, 3] + 2*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + 
             Cud1[3, 3, 3, 3]))))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[1, 1, 1, 1] -> Cud1[1, 1, 1, 1] + 
   (RUN*((16*Alfa*Pi*((-4*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
            Cdd[1, 3, 3, 1]))/3 + CHd[1, 1] + 
         2*(-2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]) - 
           Ced[1, 1, 1, 1] - Ced[2, 2, 1, 1] - Ced[3, 3, 1, 1] - 
           Cld[1, 1, 1, 1] - Cld[2, 2, 1, 1] - Cld[3, 3, 1, 1] + 
           Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + Cqd1[3, 3, 1, 1] + 
           2*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))))/
       (9*CW2) - (8*((4*Alfa*Pi*Cud1[1, 1, 1, 1])/CW2 - 
         4*Alfas*Pi*Cud8[1, 1, 1, 1]))/3 - 
      (8*Alfa*Pi*(CHu[1, 1] + 2*(-Ceu[1, 1, 1, 1] - Ceu[2, 2, 1, 1] - 
           Ceu[3, 3, 1, 1] - Clu[1, 1, 1, 1] - Clu[2, 2, 1, 1] - 
           Clu[3, 3, 1, 1] + Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + 
           Cqu1[3, 3, 1, 1] - Cud1[1, 1, 1, 1] - Cud1[1, 1, 2, 2] - 
           Cud1[1, 1, 3, 3] + 4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + 
             Cuu[1, 1, 3, 3])) + (8*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
            Cuu[1, 3, 3, 1]))/3))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[1, 1, 2, 2] -> Cud1[1, 1, 2, 2] + 
   (RUN*((16*Alfa*Pi*((-4*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
            Cdd[2, 3, 3, 2]))/3 + CHd[2, 2] + 
         2*(-2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]) - 
           Ced[1, 1, 2, 2] - Ced[2, 2, 2, 2] - Ced[3, 3, 2, 2] - 
           Cld[1, 1, 2, 2] - Cld[2, 2, 2, 2] - Cld[3, 3, 2, 2] + 
           Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + Cqd1[3, 3, 2, 2] + 
           2*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))))/
       (9*CW2) - (8*((4*Alfa*Pi*Cud1[1, 1, 2, 2])/CW2 - 
         4*Alfas*Pi*Cud8[1, 1, 2, 2]))/3 - 
      (8*Alfa*Pi*(CHu[1, 1] + 2*(-Ceu[1, 1, 1, 1] - Ceu[2, 2, 1, 1] - 
           Ceu[3, 3, 1, 1] - Clu[1, 1, 1, 1] - Clu[2, 2, 1, 1] - 
           Clu[3, 3, 1, 1] + Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + 
           Cqu1[3, 3, 1, 1] - Cud1[1, 1, 1, 1] - Cud1[1, 1, 2, 2] - 
           Cud1[1, 1, 3, 3] + 4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + 
             Cuu[1, 1, 3, 3])) + (8*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
            Cuu[1, 3, 3, 1]))/3))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[1, 1, 3, 3] -> Cud1[1, 1, 3, 3] + 
   (RUN*((16*Alfa*Pi*((-4*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + 
            Cdd[3, 3, 3, 3]))/3 + CHd[3, 3] + 
         2*(-2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]) - 
           Ced[1, 1, 3, 3] - Ced[2, 2, 3, 3] - Ced[3, 3, 3, 3] - 
           Cld[1, 1, 3, 3] - Cld[2, 2, 3, 3] - Cld[3, 3, 3, 3] + 
           Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + Cqd1[3, 3, 3, 3] + 
           2*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))))/
       (9*CW2) - (8*((4*Alfa*Pi*Cud1[1, 1, 3, 3])/CW2 - 
         4*Alfas*Pi*Cud8[1, 1, 3, 3]))/3 - 
      (8*Alfa*Pi*(CHu[1, 1] + 2*(-Ceu[1, 1, 1, 1] - Ceu[2, 2, 1, 1] - 
           Ceu[3, 3, 1, 1] - Clu[1, 1, 1, 1] - Clu[2, 2, 1, 1] - 
           Clu[3, 3, 1, 1] + Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + 
           Cqu1[3, 3, 1, 1] - Cud1[1, 1, 1, 1] - Cud1[1, 1, 2, 2] - 
           Cud1[1, 1, 3, 3] + 4*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + 
             Cuu[1, 1, 3, 3])) + (8*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
            Cuu[1, 3, 3, 1]))/3))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[2, 2, 1, 1] -> Cud1[2, 2, 1, 1] + 
   (RUN*((16*Alfa*Pi*((-4*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
            Cdd[1, 3, 3, 1]))/3 + CHd[1, 1] + 
         2*(-2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]) - 
           Ced[1, 1, 1, 1] - Ced[2, 2, 1, 1] - Ced[3, 3, 1, 1] - 
           Cld[1, 1, 1, 1] - Cld[2, 2, 1, 1] - Cld[3, 3, 1, 1] + 
           Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + Cqd1[3, 3, 1, 1] + 
           2*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))))/
       (9*CW2) - (8*((4*Alfa*Pi*Cud1[2, 2, 1, 1])/CW2 - 
         4*Alfas*Pi*Cud8[2, 2, 1, 1]))/3 - 
      (8*Alfa*Pi*(CHu[2, 2] + 2*(-Ceu[1, 1, 2, 2] - Ceu[2, 2, 2, 2] - 
           Ceu[3, 3, 2, 2] - Clu[1, 1, 2, 2] - Clu[2, 2, 2, 2] - 
           Clu[3, 3, 2, 2] + Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + 
           Cqu1[3, 3, 2, 2] - Cud1[2, 2, 1, 1] - Cud1[2, 2, 2, 2] - 
           Cud1[2, 2, 3, 3] + 4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + 
             Cuu[2, 2, 3, 3])) + (8*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
            Cuu[2, 3, 3, 2]))/3))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[2, 2, 2, 2] -> Cud1[2, 2, 2, 2] + 
   (RUN*((16*Alfa*Pi*((-4*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
            Cdd[2, 3, 3, 2]))/3 + CHd[2, 2] + 
         2*(-2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]) - 
           Ced[1, 1, 2, 2] - Ced[2, 2, 2, 2] - Ced[3, 3, 2, 2] - 
           Cld[1, 1, 2, 2] - Cld[2, 2, 2, 2] - Cld[3, 3, 2, 2] + 
           Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + Cqd1[3, 3, 2, 2] + 
           2*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))))/
       (9*CW2) - (8*((4*Alfa*Pi*Cud1[2, 2, 2, 2])/CW2 - 
         4*Alfas*Pi*Cud8[2, 2, 2, 2]))/3 - 
      (8*Alfa*Pi*(CHu[2, 2] + 2*(-Ceu[1, 1, 2, 2] - Ceu[2, 2, 2, 2] - 
           Ceu[3, 3, 2, 2] - Clu[1, 1, 2, 2] - Clu[2, 2, 2, 2] - 
           Clu[3, 3, 2, 2] + Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + 
           Cqu1[3, 3, 2, 2] - Cud1[2, 2, 1, 1] - Cud1[2, 2, 2, 2] - 
           Cud1[2, 2, 3, 3] + 4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + 
             Cuu[2, 2, 3, 3])) + (8*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
            Cuu[2, 3, 3, 2]))/3))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[2, 2, 3, 3] -> Cud1[2, 2, 3, 3] + 
   (RUN*((16*Alfa*Pi*((-4*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + 
            Cdd[3, 3, 3, 3]))/3 + CHd[3, 3] + 
         2*(-2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]) - 
           Ced[1, 1, 3, 3] - Ced[2, 2, 3, 3] - Ced[3, 3, 3, 3] - 
           Cld[1, 1, 3, 3] - Cld[2, 2, 3, 3] - Cld[3, 3, 3, 3] + 
           Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + Cqd1[3, 3, 3, 3] + 
           2*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))))/
       (9*CW2) - (8*((4*Alfa*Pi*Cud1[2, 2, 3, 3])/CW2 - 
         4*Alfas*Pi*Cud8[2, 2, 3, 3]))/3 - 
      (8*Alfa*Pi*(CHu[2, 2] + 2*(-Ceu[1, 1, 2, 2] - Ceu[2, 2, 2, 2] - 
           Ceu[3, 3, 2, 2] - Clu[1, 1, 2, 2] - Clu[2, 2, 2, 2] - 
           Clu[3, 3, 2, 2] + Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + 
           Cqu1[3, 3, 2, 2] - Cud1[2, 2, 1, 1] - Cud1[2, 2, 2, 2] - 
           Cud1[2, 2, 3, 3] + 4*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + 
             Cuu[2, 2, 3, 3])) + (8*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
            Cuu[2, 3, 3, 2]))/3))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[3, 3, 1, 1] -> Cud1[3, 3, 1, 1] + 
   (RUN*((-4*MT2*CHd[1, 1])/VS^2 - (4*MT2*Cqd1[3, 3, 1, 1])/VS^2 + 
      (4*MT2*Cud1[3, 3, 1, 1])/VS^2 + 
      (16*Alfa*Pi*((-4*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + Cdd[1, 3, 3, 1]))/
          3 + CHd[1, 1] + 2*(-2*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + 
             Cdd[1, 1, 3, 3]) - Ced[1, 1, 1, 1] - Ced[2, 2, 1, 1] - 
           Ced[3, 3, 1, 1] - Cld[1, 1, 1, 1] - Cld[2, 2, 1, 1] - 
           Cld[3, 3, 1, 1] + Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
           Cqd1[3, 3, 1, 1] + 2*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + 
             Cud1[3, 3, 1, 1]))))/(9*CW2) - 
      (8*((4*Alfa*Pi*Cud1[3, 3, 1, 1])/CW2 - 4*Alfas*Pi*Cud8[3, 3, 1, 1]))/
       3 - (8*Alfa*Pi*(CHu[3, 3] + (8*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
            Cuu[3, 3, 3, 3]))/3 + 2*(-Ceu[1, 1, 3, 3] - Ceu[2, 2, 3, 3] - 
           Ceu[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] - 
           Clu[3, 3, 3, 3] + Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
           Cqu1[3, 3, 3, 3] - Cud1[3, 3, 1, 1] - Cud1[3, 3, 2, 2] - 
           Cud1[3, 3, 3, 3] + 4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
             Cuu[3, 3, 3, 3]))))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[3, 3, 2, 2] -> Cud1[3, 3, 2, 2] + 
   (RUN*((-4*MT2*CHd[2, 2])/VS^2 - (4*MT2*Cqd1[3, 3, 2, 2])/VS^2 + 
      (4*MT2*Cud1[3, 3, 2, 2])/VS^2 + 
      (16*Alfa*Pi*((-4*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + Cdd[2, 3, 3, 2]))/
          3 + CHd[2, 2] + 2*(-2*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + 
             Cdd[2, 2, 3, 3]) - Ced[1, 1, 2, 2] - Ced[2, 2, 2, 2] - 
           Ced[3, 3, 2, 2] - Cld[1, 1, 2, 2] - Cld[2, 2, 2, 2] - 
           Cld[3, 3, 2, 2] + Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
           Cqd1[3, 3, 2, 2] + 2*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + 
             Cud1[3, 3, 2, 2]))))/(9*CW2) - 
      (8*((4*Alfa*Pi*Cud1[3, 3, 2, 2])/CW2 - 4*Alfas*Pi*Cud8[3, 3, 2, 2]))/
       3 - (8*Alfa*Pi*(CHu[3, 3] + (8*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
            Cuu[3, 3, 3, 3]))/3 + 2*(-Ceu[1, 1, 3, 3] - Ceu[2, 2, 3, 3] - 
           Ceu[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] - 
           Clu[3, 3, 3, 3] + Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
           Cqu1[3, 3, 3, 3] - Cud1[3, 3, 1, 1] - Cud1[3, 3, 2, 2] - 
           Cud1[3, 3, 3, 3] + 4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
             Cuu[3, 3, 3, 3]))))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cud1[3, 3, 3, 3] -> Cud1[3, 3, 3, 3] + 
   (RUN*((-4*MT2*CHd[3, 3])/VS^2 - (4*MT2*Cqd1[3, 3, 3, 3])/VS^2 + 
      (4*MT2*Cud1[3, 3, 3, 3])/VS^2 + 
      (16*Alfa*Pi*((-4*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + Cdd[3, 3, 3, 3]))/
          3 + CHd[3, 3] + 2*(-2*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + 
             Cdd[3, 3, 3, 3]) - Ced[1, 1, 3, 3] - Ced[2, 2, 3, 3] - 
           Ced[3, 3, 3, 3] - Cld[1, 1, 3, 3] - Cld[2, 2, 3, 3] - 
           Cld[3, 3, 3, 3] + Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
           Cqd1[3, 3, 3, 3] + 2*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + 
             Cud1[3, 3, 3, 3]))))/(9*CW2) - 
      (8*((4*Alfa*Pi*Cud1[3, 3, 3, 3])/CW2 - 4*Alfas*Pi*Cud8[3, 3, 3, 3]))/
       3 - (8*Alfa*Pi*(CHu[3, 3] + (8*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
            Cuu[3, 3, 3, 3]))/3 + 2*(-Ceu[1, 1, 3, 3] - Ceu[2, 2, 3, 3] - 
           Ceu[3, 3, 3, 3] - Clu[1, 1, 3, 3] - Clu[2, 2, 3, 3] - 
           Clu[3, 3, 3, 3] + Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
           Cqu1[3, 3, 3, 3] - Cud1[3, 3, 1, 1] - Cud1[3, 3, 2, 2] - 
           Cud1[3, 3, 3, 3] + 4*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
             Cuu[3, 3, 3, 3]))))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[1, 1, 1, 1] -> Cle[1, 1, 1, 1] + 
   (RUN*((8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
         Cee[1, 1, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[1, 1])/(3*CW2) - (8*Alfa*Pi*CHl1[1, 1])/
       (3*CW2) + (16*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + 
         Cld[1, 1, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[1, 1, 1, 1])/CW2 + 
      (16*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + 
         Cle[3, 3, 1, 1]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + Cll[1, 1, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + 
         Cll[1, 3, 3, 1]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + 
         Clu[1, 1, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[1, 1, 2, 2] -> Cle[1, 1, 2, 2] + 
   (RUN*((8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
         Cee[2, 2, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[2, 2])/(3*CW2) - (8*Alfa*Pi*CHl1[1, 1])/
       (3*CW2) + (16*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + 
         Cld[1, 1, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[1, 1, 2, 2])/CW2 + 
      (16*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + 
         Cle[3, 3, 2, 2]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + Cll[1, 1, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + 
         Cll[1, 3, 3, 1]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + 
         Clu[1, 1, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + Cqe[3, 3, 2, 2]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[1, 1, 3, 3] -> Cle[1, 1, 3, 3] + 
   (RUN*((8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
         Cee[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[3, 3])/(3*CW2) - (8*Alfa*Pi*CHl1[1, 1])/
       (3*CW2) + (16*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + 
         Cld[1, 1, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[1, 1, 3, 3])/CW2 + 
      (16*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + 
         Cle[3, 3, 3, 3]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + Cll[1, 1, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + 
         Cll[1, 3, 3, 1]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + 
         Clu[1, 1, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + Cqe[3, 3, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[2, 2, 1, 1] -> Cle[2, 2, 1, 1] + 
   (RUN*((8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
         Cee[1, 1, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[1, 1])/(3*CW2) - (8*Alfa*Pi*CHl1[2, 2])/
       (3*CW2) + (16*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + 
         Cld[2, 2, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[2, 2, 1, 1])/CW2 + 
      (16*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + 
         Cle[3, 3, 1, 1]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         Cll[2, 3, 3, 2]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + 
         Clu[2, 2, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[2, 2, 2, 2] -> Cle[2, 2, 2, 2] + 
   (RUN*((8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
         Cee[2, 2, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[2, 2])/(3*CW2) - (8*Alfa*Pi*CHl1[2, 2])/
       (3*CW2) + (16*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + 
         Cld[2, 2, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[2, 2, 2, 2])/CW2 + 
      (16*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + 
         Cle[3, 3, 2, 2]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         Cll[2, 3, 3, 2]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + 
         Clu[2, 2, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + Cqe[3, 3, 2, 2]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[2, 2, 3, 3] -> Cle[2, 2, 3, 3] + 
   (RUN*((8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
         Cee[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[3, 3])/(3*CW2) - (8*Alfa*Pi*CHl1[2, 2])/
       (3*CW2) + (16*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + 
         Cld[2, 2, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[2, 2, 3, 3])/CW2 + 
      (16*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + 
         Cle[3, 3, 3, 3]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         Cll[2, 3, 3, 2]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + 
         Clu[2, 2, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + Cqe[3, 3, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[3, 3, 1, 1] -> Cle[3, 3, 1, 1] + 
   (RUN*((8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
         Cee[1, 1, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[1, 1])/(3*CW2) - (8*Alfa*Pi*CHl1[3, 3])/
       (3*CW2) + (16*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[3, 3, 1, 1])/CW2 + 
      (8*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1]))/
       (3*CW2) + (16*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + 
         Cle[3, 3, 3, 3]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + Cll[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + Clq1[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + 
         Clu[3, 3, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + Cqe[3, 3, 1, 1]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[3, 3, 2, 2] -> Cle[3, 3, 2, 2] + 
   (RUN*((8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
         Cee[2, 2, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[2, 2])/(3*CW2) - (8*Alfa*Pi*CHl1[3, 3])/
       (3*CW2) + (16*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[3, 3, 2, 2])/CW2 + 
      (8*Alfa*Pi*(Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + Cle[3, 3, 2, 2]))/
       (3*CW2) + (16*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + 
         Cle[3, 3, 3, 3]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + Cll[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + Clq1[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + 
         Clu[3, 3, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + Cqe[3, 3, 2, 2]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cle[3, 3, 3, 3] -> Cle[3, 3, 3, 3] + 
   (RUN*((8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3]))/
       (3*CW2) + (32*Alfa*Pi*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
         Cee[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHe[3, 3])/(3*CW2) - (8*Alfa*Pi*CHl1[3, 3])/
       (3*CW2) + (16*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3]))/(3*CW2) - (24*Alfa*Pi*Cle[3, 3, 3, 3])/CW2 + 
      (8*Alfa*Pi*(Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + Cle[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + 
         Cle[3, 3, 3, 3]))/(3*CW2) + 
      (32*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + Cll[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + Clq1[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + 
         Clu[3, 3, 3, 3]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + Cqe[3, 3, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[1, 1, 1, 1] -> Clu[1, 1, 1, 1] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[1, 1])/(9*CW2) - (4*Alfa*Pi*CHu[1, 1])/
       (3*CW2) - (32*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + 
         Cld[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3]))/
       (9*CW2) - (64*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + 
         Cll[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (9*CW2) + (32*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + 
         Clq1[1, 1, 3, 3]))/(9*CW2) + (16*Alfa*Pi*Clu[1, 1, 1, 1])/CW2 + 
      (64*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + 
         Clu[3, 3, 1, 1]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + Cqu1[3, 3, 1, 1]))/
       (3*CW2) + (8*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[1, 1, 2, 2] + 
         Cud1[1, 1, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + Cuu[1, 1, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
         Cuu[1, 3, 3, 1]))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[1, 1, 2, 2] -> Clu[1, 1, 2, 2] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[1, 1])/(9*CW2) - (4*Alfa*Pi*CHu[2, 2])/
       (3*CW2) - (32*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + 
         Cld[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3]))/
       (9*CW2) - (64*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + 
         Cll[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (9*CW2) + (32*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + 
         Clq1[1, 1, 3, 3]))/(9*CW2) + (16*Alfa*Pi*Clu[1, 1, 2, 2])/CW2 + 
      (64*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + 
         Clu[3, 3, 2, 2]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + Cqu1[3, 3, 2, 2]))/
       (3*CW2) + (8*Alfa*Pi*(Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + 
         Cud1[2, 2, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + Cuu[2, 2, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
         Cuu[2, 3, 3, 2]))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[1, 1, 3, 3] -> Clu[1, 1, 3, 3] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[1, 1])/(9*CW2) - (4*MT2*CHl1[1, 1])/VS^2 - 
      (4*Alfa*Pi*CHu[3, 3])/(3*CW2) - 
      (32*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + Cld[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + 
         Cle[1, 1, 3, 3]))/(9*CW2) - 
      (64*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + Cll[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + 
         Cll[1, 3, 3, 1]))/(9*CW2) - (4*MT2*Clq1[1, 1, 3, 3])/VS^2 + 
      (32*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + Clq1[1, 1, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*Clu[1, 1, 3, 3])/CW2 + (4*MT2*Clu[1, 1, 3, 3])/
       VS^2 + (64*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + 
         Clu[1, 1, 3, 3]))/(9*CW2) + 
      (8*Alfa*Pi*(Clu[1, 1, 3, 3] + Clu[2, 2, 3, 3] + Clu[3, 3, 3, 3]))/
       (3*CW2) - (8*Alfa*Pi*(Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
         Cqu1[3, 3, 3, 3]))/(3*CW2) + 
      (8*Alfa*Pi*(Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
         Cuu[3, 3, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[2, 2, 1, 1] -> Clu[2, 2, 1, 1] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[2, 2])/(9*CW2) - (4*Alfa*Pi*CHu[1, 1])/
       (3*CW2) - (32*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + 
         Cld[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3]))/
       (9*CW2) - (64*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + 
         Cll[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (9*CW2) + (32*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + 
         Clq1[2, 2, 3, 3]))/(9*CW2) + (16*Alfa*Pi*Clu[2, 2, 1, 1])/CW2 + 
      (64*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + 
         Clu[3, 3, 1, 1]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + Cqu1[3, 3, 1, 1]))/
       (3*CW2) + (8*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[1, 1, 2, 2] + 
         Cud1[1, 1, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + Cuu[1, 1, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
         Cuu[1, 3, 3, 1]))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[2, 2, 2, 2] -> Clu[2, 2, 2, 2] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[2, 2])/(9*CW2) - (4*Alfa*Pi*CHu[2, 2])/
       (3*CW2) - (32*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + 
         Cld[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3]))/
       (9*CW2) - (64*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + 
         Cll[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (9*CW2) + (32*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + 
         Clq1[2, 2, 3, 3]))/(9*CW2) + (16*Alfa*Pi*Clu[2, 2, 2, 2])/CW2 + 
      (64*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + 
         Clu[3, 3, 2, 2]))/(3*CW2) - 
      (8*Alfa*Pi*(Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + Cqu1[3, 3, 2, 2]))/
       (3*CW2) + (8*Alfa*Pi*(Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + 
         Cud1[2, 2, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + Cuu[2, 2, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
         Cuu[2, 3, 3, 2]))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[2, 2, 3, 3] -> Clu[2, 2, 3, 3] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[2, 2])/(9*CW2) - (4*MT2*CHl1[2, 2])/VS^2 - 
      (4*Alfa*Pi*CHu[3, 3])/(3*CW2) - 
      (32*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + Cld[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + 
         Cle[2, 2, 3, 3]))/(9*CW2) - 
      (64*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + Cll[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + 
         Cll[2, 3, 3, 2]))/(9*CW2) - (4*MT2*Clq1[2, 2, 3, 3])/VS^2 + 
      (32*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + Clq1[2, 2, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*Clu[2, 2, 3, 3])/CW2 + (4*MT2*Clu[2, 2, 3, 3])/
       VS^2 + (64*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + 
         Clu[2, 2, 3, 3]))/(9*CW2) + 
      (8*Alfa*Pi*(Clu[1, 1, 3, 3] + Clu[2, 2, 3, 3] + Clu[3, 3, 3, 3]))/
       (3*CW2) - (8*Alfa*Pi*(Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
         Cqu1[3, 3, 3, 3]))/(3*CW2) + 
      (8*Alfa*Pi*(Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
         Cuu[3, 3, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[3, 3, 1, 1] -> Clu[3, 3, 1, 1] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[3, 3])/(9*CW2) - (4*Alfa*Pi*CHu[1, 1])/
       (3*CW2) - (32*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3]))/
       (9*CW2) - (64*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
         Cll[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) + (16*Alfa*Pi*Clu[3, 3, 1, 1])/CW2 + 
      (8*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + Clu[3, 3, 1, 1]))/
       (3*CW2) + (64*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + 
         Clu[3, 3, 3, 3]))/(9*CW2) - 
      (8*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + Cqu1[3, 3, 1, 1]))/
       (3*CW2) + (8*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[1, 1, 2, 2] + 
         Cud1[1, 1, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + Cuu[1, 1, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + 
         Cuu[1, 3, 3, 1]))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[3, 3, 2, 2] -> Clu[3, 3, 2, 2] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[3, 3])/(9*CW2) - (4*Alfa*Pi*CHu[2, 2])/
       (3*CW2) - (32*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3]))/
       (9*CW2) - (64*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
         Cll[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) + (16*Alfa*Pi*Clu[3, 3, 2, 2])/CW2 + 
      (8*Alfa*Pi*(Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + Clu[3, 3, 2, 2]))/
       (3*CW2) + (64*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + 
         Clu[3, 3, 3, 3]))/(9*CW2) - 
      (8*Alfa*Pi*(Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + Cqu1[3, 3, 2, 2]))/
       (3*CW2) + (8*Alfa*Pi*(Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + 
         Cud1[2, 2, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + Cuu[2, 2, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + 
         Cuu[2, 3, 3, 2]))/(9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Clu[3, 3, 3, 3] -> Clu[3, 3, 3, 3] + 
   (RUN*((8*Alfa*Pi*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*CHl1[3, 3])/(9*CW2) - (4*MT2*CHl1[3, 3])/VS^2 - 
      (4*Alfa*Pi*CHu[3, 3])/(3*CW2) - 
      (32*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + Cld[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + 
         Cle[3, 3, 3, 3]))/(9*CW2) - 
      (64*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + Cll[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + 
         Cll[3, 3, 3, 3]))/(9*CW2) - (4*MT2*Clq1[3, 3, 3, 3])/VS^2 + 
      (32*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + Clq1[3, 3, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*Clu[3, 3, 3, 3])/CW2 + (4*MT2*Clu[3, 3, 3, 3])/
       VS^2 + (8*Alfa*Pi*(Clu[1, 1, 3, 3] + Clu[2, 2, 3, 3] + 
         Clu[3, 3, 3, 3]))/(3*CW2) + 
      (64*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
         Cqu1[3, 3, 3, 3]))/(3*CW2) + 
      (8*Alfa*Pi*(Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
         Cuu[3, 3, 3, 3]))/(3*CW2) - 
      (32*Alfa*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[1, 1, 1, 1] -> Cld[1, 1, 1, 1] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
         Cdd[1, 3, 3, 1]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1]))/
       (3*CW2) - (4*Alfa*Pi*CHd[1, 1])/(3*CW2) - (8*Alfa*Pi*CHl1[1, 1])/
       (9*CW2) - (8*Alfa*Pi*Cld[1, 1, 1, 1])/CW2 + 
      (16*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + Cld[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + 
         Cld[3, 3, 1, 1]))/(3*CW2) + 
      (16*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + 
         Cll[1, 1, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + 
         Clq1[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
         Cqd1[3, 3, 1, 1]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[1, 1, 2, 2] -> Cld[1, 1, 2, 2] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
         Cdd[2, 3, 3, 2]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2]))/
       (3*CW2) - (4*Alfa*Pi*CHd[2, 2])/(3*CW2) - (8*Alfa*Pi*CHl1[1, 1])/
       (9*CW2) - (8*Alfa*Pi*Cld[1, 1, 2, 2])/CW2 + 
      (16*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + Cld[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + 
         Cld[3, 3, 2, 2]))/(3*CW2) + 
      (16*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + 
         Cll[1, 1, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + 
         Clq1[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
         Cqd1[3, 3, 2, 2]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[1, 1, 3, 3] -> Cld[1, 1, 3, 3] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + 
         Cdd[3, 3, 3, 3]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHd[3, 3])/(3*CW2) - (8*Alfa*Pi*CHl1[1, 1])/
       (9*CW2) - (8*Alfa*Pi*Cld[1, 1, 3, 3])/CW2 + 
      (16*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[1, 1, 2, 2] + Cld[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + 
         Cld[3, 3, 3, 3]))/(3*CW2) + 
      (16*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[1, 1, 2, 2] + Cle[1, 1, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 1, 2, 2] + 
         Cll[1, 1, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 1, 1, 1] + Cll[1, 2, 2, 1] + Cll[1, 3, 3, 1]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[1, 1, 2, 2] + 
         Clq1[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[1, 1, 2, 2] + Clu[1, 1, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
         Cqd1[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[2, 2, 1, 1] -> Cld[2, 2, 1, 1] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
         Cdd[1, 3, 3, 1]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1]))/
       (3*CW2) - (4*Alfa*Pi*CHd[1, 1])/(3*CW2) - (8*Alfa*Pi*CHl1[2, 2])/
       (9*CW2) - (8*Alfa*Pi*Cld[2, 2, 1, 1])/CW2 + 
      (16*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + Cld[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + 
         Cld[3, 3, 1, 1]))/(3*CW2) + 
      (16*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + 
         Cll[2, 2, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + 
         Clq1[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
         Cqd1[3, 3, 1, 1]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[2, 2, 2, 2] -> Cld[2, 2, 2, 2] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
         Cdd[2, 3, 3, 2]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2]))/
       (3*CW2) - (4*Alfa*Pi*CHd[2, 2])/(3*CW2) - (8*Alfa*Pi*CHl1[2, 2])/
       (9*CW2) - (8*Alfa*Pi*Cld[2, 2, 2, 2])/CW2 + 
      (16*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + Cld[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + 
         Cld[3, 3, 2, 2]))/(3*CW2) + 
      (16*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + 
         Cll[2, 2, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + 
         Clq1[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
         Cqd1[3, 3, 2, 2]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[2, 2, 3, 3] -> Cld[2, 2, 3, 3] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + 
         Cdd[3, 3, 3, 3]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHd[3, 3])/(3*CW2) - (8*Alfa*Pi*CHl1[2, 2])/
       (9*CW2) - (8*Alfa*Pi*Cld[2, 2, 3, 3])/CW2 + 
      (16*Alfa*Pi*(Cld[2, 2, 1, 1] + Cld[2, 2, 2, 2] + Cld[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + 
         Cld[3, 3, 3, 3]))/(3*CW2) + 
      (16*Alfa*Pi*(Cle[2, 2, 1, 1] + Cle[2, 2, 2, 2] + Cle[2, 2, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 2, 2] + Cll[2, 2, 2, 2] + 
         Cll[2, 2, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 2, 2, 1] + Cll[2, 2, 2, 2] + Cll[2, 3, 3, 2]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[2, 2, 1, 1] + Clq1[2, 2, 2, 2] + 
         Clq1[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[2, 2, 1, 1] + Clu[2, 2, 2, 2] + Clu[2, 2, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
         Cqd1[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[3, 3, 1, 1] -> Cld[3, 3, 1, 1] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
         Cdd[1, 3, 3, 1]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1]))/
       (3*CW2) - (4*Alfa*Pi*CHd[1, 1])/(3*CW2) - (8*Alfa*Pi*CHl1[3, 3])/
       (9*CW2) - (8*Alfa*Pi*Cld[3, 3, 1, 1])/CW2 + 
      (8*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + Cld[3, 3, 1, 1]))/
       (3*CW2) + (16*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
         Cll[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
         Cqd1[3, 3, 1, 1]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[3, 3, 2, 2] -> Cld[3, 3, 2, 2] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
         Cdd[2, 3, 3, 2]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2]))/
       (3*CW2) - (4*Alfa*Pi*CHd[2, 2])/(3*CW2) - (8*Alfa*Pi*CHl1[3, 3])/
       (9*CW2) - (8*Alfa*Pi*Cld[3, 3, 2, 2])/CW2 + 
      (8*Alfa*Pi*(Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + Cld[3, 3, 2, 2]))/
       (3*CW2) + (16*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
         Cll[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
         Cqd1[3, 3, 2, 2]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cld[3, 3, 3, 3] -> Cld[3, 3, 3, 3] + 
   (RUN*((16*Alfa*Pi*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + 
         Cdd[3, 3, 3, 3]))/(9*CW2) + 
      (8*Alfa*Pi*(Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3]))/
       (3*CW2) - (4*Alfa*Pi*CHd[3, 3])/(3*CW2) - (8*Alfa*Pi*CHl1[3, 3])/
       (9*CW2) - (8*Alfa*Pi*Cld[3, 3, 3, 3])/CW2 + 
      (8*Alfa*Pi*(Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + Cld[3, 3, 3, 3]))/
       (3*CW2) + (16*Alfa*Pi*(Cld[3, 3, 1, 1] + Cld[3, 3, 2, 2] + 
         Cld[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cle[3, 3, 1, 1] + Cle[3, 3, 2, 2] + Cle[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cll[1, 1, 3, 3] + Cll[2, 2, 3, 3] + 
         Cll[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cll[1, 3, 3, 1] + Cll[2, 3, 3, 2] + Cll[3, 3, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Clq1[3, 3, 1, 1] + Clq1[3, 3, 2, 2] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Clu[3, 3, 1, 1] + Clu[3, 3, 2, 2] + Clu[3, 3, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
         Cqd1[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[1, 1, 1, 1] -> Cqe[1, 1, 1, 1] + 
   (RUN*((-8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
         Cee[1, 1, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[1, 1])/(9*CW2) - (8*Alfa*Pi*CHq1[1, 1])/
       (3*CW2) - (8*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + 
         Cle[3, 3, 1, 1]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (3*CW2) + (16*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + 
         Cqd1[1, 1, 3, 3]))/(3*CW2) + (8*Alfa*Pi*Cqe[1, 1, 1, 1])/CW2 + 
      (16*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
         Cqe[3, 3, 1, 1]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + Cqq1[1, 1, 3, 3]))/
       (3*CW2) - (16*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] + 3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + 
           Cqq3[1, 3, 3, 1])))/(9*CW2) - 
      (32*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[1, 1, 2, 2] -> Cqe[1, 1, 2, 2] + 
   (RUN*((-8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
         Cee[2, 2, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[2, 2])/(9*CW2) - (8*Alfa*Pi*CHq1[1, 1])/
       (3*CW2) - (8*Alfa*Pi*(Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + 
         Cle[3, 3, 2, 2]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (3*CW2) + (16*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + 
         Cqd1[1, 1, 3, 3]))/(3*CW2) + (8*Alfa*Pi*Cqe[1, 1, 2, 2])/CW2 + 
      (16*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
         Cqe[3, 3, 2, 2]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + Cqq1[1, 1, 3, 3]))/
       (3*CW2) - (16*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] + 3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + 
           Cqq3[1, 3, 3, 1])))/(9*CW2) - 
      (32*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[1, 1, 3, 3] -> Cqe[1, 1, 3, 3] + 
   (RUN*((-8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
         Cee[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[3, 3])/(9*CW2) - (8*Alfa*Pi*CHq1[1, 1])/
       (3*CW2) - (8*Alfa*Pi*(Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + 
         Cle[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (3*CW2) + (16*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + 
         Cqd1[1, 1, 3, 3]))/(3*CW2) + (8*Alfa*Pi*Cqe[1, 1, 3, 3])/CW2 + 
      (16*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + Cqq1[1, 1, 3, 3]))/
       (3*CW2) - (16*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] + 3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + 
           Cqq3[1, 3, 3, 1])))/(9*CW2) - 
      (32*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[2, 2, 1, 1] -> Cqe[2, 2, 1, 1] + 
   (RUN*((-8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
         Cee[1, 1, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[1, 1])/(9*CW2) - (8*Alfa*Pi*CHq1[2, 2])/
       (3*CW2) - (8*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + 
         Cle[3, 3, 1, 1]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (3*CW2) + (16*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + 
         Cqd1[2, 2, 3, 3]))/(3*CW2) + (8*Alfa*Pi*Cqe[2, 2, 1, 1])/CW2 + 
      (16*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
         Cqe[3, 3, 1, 1]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + Cqq1[2, 2, 3, 3]))/
       (3*CW2) - (16*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
           Cqq3[2, 3, 3, 2])))/(9*CW2) - 
      (32*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[2, 2, 2, 2] -> Cqe[2, 2, 2, 2] + 
   (RUN*((-8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
         Cee[2, 2, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[2, 2])/(9*CW2) - (8*Alfa*Pi*CHq1[2, 2])/
       (3*CW2) - (8*Alfa*Pi*(Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + 
         Cle[3, 3, 2, 2]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (3*CW2) + (16*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + 
         Cqd1[2, 2, 3, 3]))/(3*CW2) + (8*Alfa*Pi*Cqe[2, 2, 2, 2])/CW2 + 
      (16*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
         Cqe[3, 3, 2, 2]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + Cqq1[2, 2, 3, 3]))/
       (3*CW2) - (16*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
           Cqq3[2, 3, 3, 2])))/(9*CW2) - 
      (32*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[2, 2, 3, 3] -> Cqe[2, 2, 3, 3] + 
   (RUN*((-8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
         Cee[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[3, 3])/(9*CW2) - (8*Alfa*Pi*CHq1[2, 2])/
       (3*CW2) - (8*Alfa*Pi*(Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + 
         Cle[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (3*CW2) + (16*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + 
         Cqd1[2, 2, 3, 3]))/(3*CW2) + (8*Alfa*Pi*Cqe[2, 2, 3, 3])/CW2 + 
      (16*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*(Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + Cqq1[2, 2, 3, 3]))/
       (3*CW2) - (16*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
           Cqq3[2, 3, 3, 2])))/(9*CW2) - 
      (32*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3]))/
       (3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[3, 3, 1, 1] -> Cqe[3, 3, 1, 1] + 
   (RUN*((-8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[1, 1, 2, 2] + Ced[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 1, 1] + Cee[1, 1, 2, 2] + 
         Cee[1, 1, 3, 3]))/(9*CW2) - (2*MT2*Ceu[1, 1, 3, 3])/VS^2 + 
      (16*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[1, 1, 2, 2] + Ceu[1, 1, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[1, 1])/(9*CW2) + (2*MT2*CHe[1, 1])/VS^2 - 
      (8*Alfa*Pi*CHq1[3, 3])/(3*CW2) - 
      (8*Alfa*Pi*(Cle[1, 1, 1, 1] + Cle[2, 2, 1, 1] + Cle[3, 3, 1, 1]))/
       (9*CW2) + (16*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + Cqd1[3, 3, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*Cqe[3, 3, 1, 1])/CW2 + (2*MT2*Cqe[3, 3, 1, 1])/
       VS^2 + (8*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[2, 2, 1, 1] + 
         Cqe[3, 3, 1, 1]))/(9*CW2) + 
      (16*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + Cqe[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
         Cqq1[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (9*CW2) - (32*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[3, 3, 2, 2] -> Cqe[3, 3, 2, 2] + 
   (RUN*((-8*Alfa*Pi*(Ced[2, 2, 1, 1] + Ced[2, 2, 2, 2] + Ced[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 2, 2] + Cee[2, 2, 2, 2] + 
         Cee[2, 2, 3, 3]))/(9*CW2) - (2*MT2*Ceu[2, 2, 3, 3])/VS^2 + 
      (16*Alfa*Pi*(Ceu[2, 2, 1, 1] + Ceu[2, 2, 2, 2] + Ceu[2, 2, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[2, 2])/(9*CW2) + (2*MT2*CHe[2, 2])/VS^2 - 
      (8*Alfa*Pi*CHq1[3, 3])/(3*CW2) - 
      (8*Alfa*Pi*(Cle[1, 1, 2, 2] + Cle[2, 2, 2, 2] + Cle[3, 3, 2, 2]))/
       (9*CW2) + (16*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + Cqd1[3, 3, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*Cqe[3, 3, 2, 2])/CW2 + (2*MT2*Cqe[3, 3, 2, 2])/
       VS^2 + (8*Alfa*Pi*(Cqe[1, 1, 2, 2] + Cqe[2, 2, 2, 2] + 
         Cqe[3, 3, 2, 2]))/(9*CW2) + 
      (16*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + Cqe[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
         Cqq1[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (9*CW2) - (32*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqe[3, 3, 3, 3] -> Cqe[3, 3, 3, 3] + 
   (RUN*((-8*Alfa*Pi*(Ced[3, 3, 1, 1] + Ced[3, 3, 2, 2] + Ced[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cee[1, 1, 3, 3] + Cee[2, 2, 3, 3] + 
         Cee[3, 3, 3, 3]))/(9*CW2) - (2*MT2*Ceu[3, 3, 3, 3])/VS^2 + 
      (16*Alfa*Pi*(Ceu[3, 3, 1, 1] + Ceu[3, 3, 2, 2] + Ceu[3, 3, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHe[3, 3])/(9*CW2) + (2*MT2*CHe[3, 3])/VS^2 - 
      (8*Alfa*Pi*CHq1[3, 3])/(3*CW2) - 
      (8*Alfa*Pi*(Cle[1, 1, 3, 3] + Cle[2, 2, 3, 3] + Cle[3, 3, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + Cqd1[3, 3, 3, 3]))/
       (3*CW2) + (8*Alfa*Pi*Cqe[3, 3, 3, 3])/CW2 + (2*MT2*Cqe[3, 3, 3, 3])/
       VS^2 + (8*Alfa*Pi*(Cqe[1, 1, 3, 3] + Cqe[2, 2, 3, 3] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + Cqe[3, 3, 3, 3]))/
       (3*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
         Cqq1[3, 3, 3, 3]))/(3*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (9*CW2) - (32*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(3*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[1, 1, 1, 1] -> Cqu1[1, 1, 1, 1] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[1, 1])/(9*CW2) + (4*Alfa*Pi*CHu[1, 1])/
       (9*CW2) - (32*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + 
         Clq1[3, 3, 1, 1]))/(9*CW2) - 
      (8*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + Clu[3, 3, 1, 1]))/
       (9*CW2) - (32*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + 
         Cqd1[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (9*CW2) + (64*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
         Cqq1[1, 1, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/
       (27*CW2) - (16*Alfa*Pi*Cqu1[1, 1, 1, 1])/(3*CW2) + 
      (64*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + 
         Cqu1[3, 3, 1, 1]))/(9*CW2) - (32*Alfas*Pi*Cqu8[1, 1, 1, 1])/3 - 
      (8*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[1, 1, 2, 2] + Cud1[1, 1, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + 
         Cuu[1, 1, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/
       (27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[1, 1, 2, 2] -> Cqu1[1, 1, 2, 2] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[1, 1])/(9*CW2) + (4*Alfa*Pi*CHu[2, 2])/
       (9*CW2) - (32*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + 
         Clq1[3, 3, 1, 1]))/(9*CW2) - 
      (8*Alfa*Pi*(Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + Clu[3, 3, 2, 2]))/
       (9*CW2) - (32*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + 
         Cqd1[1, 1, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (9*CW2) + (64*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
         Cqq1[1, 1, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/
       (27*CW2) - (16*Alfa*Pi*Cqu1[1, 1, 2, 2])/(3*CW2) + 
      (64*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + 
         Cqu1[3, 3, 2, 2]))/(9*CW2) - (32*Alfas*Pi*Cqu8[1, 1, 2, 2])/3 - 
      (8*Alfa*Pi*(Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + Cud1[2, 2, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + 
         Cuu[2, 2, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/
       (27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[1, 1, 3, 3] -> Cqu1[1, 1, 3, 3] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[1, 1])/(9*CW2) - (4*MT2*CHq1[1, 1])/VS^2 + 
      (4*Alfa*Pi*CHu[3, 3])/(9*CW2) - 
      (32*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (9*CW2) - (8*Alfa*Pi*(Clu[1, 1, 3, 3] + Clu[2, 2, 3, 3] + 
         Clu[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + Cqd1[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + 
         Cqe[1, 1, 3, 3]))/(9*CW2) - (8*MT2*Cqq1[1, 1, 3, 3])/VS^2 + 
      (64*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + Cqq1[1, 1, 3, 3]))/
       (9*CW2) - (2*((2*MT2*Cqq1[1, 3, 3, 1])/VS^2 + (6*MT2*Cqq3[1, 3, 3, 1])/
          VS^2))/3 + (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + 
         Cqq1[1, 3, 3, 1] + 3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + 
           Cqq3[1, 3, 3, 1])))/(27*CW2) - (16*Alfa*Pi*Cqu1[1, 1, 3, 3])/
       (3*CW2) + (4*MT2*Cqu1[1, 1, 3, 3])/VS^2 + 
      (64*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + Cqu1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqu8[1, 1, 3, 3])/3 - 
      (8*Alfa*Pi*(Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
         Cuu[3, 3, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/
       (27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[2, 2, 1, 1] -> Cqu1[2, 2, 1, 1] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[2, 2])/(9*CW2) + (4*Alfa*Pi*CHu[1, 1])/
       (9*CW2) - (32*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + 
         Clq1[3, 3, 2, 2]))/(9*CW2) - 
      (8*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + Clu[3, 3, 1, 1]))/
       (9*CW2) - (32*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + 
         Cqd1[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (9*CW2) + (64*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 2, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/
       (27*CW2) - (16*Alfa*Pi*Cqu1[2, 2, 1, 1])/(3*CW2) + 
      (64*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + 
         Cqu1[3, 3, 1, 1]))/(9*CW2) - (32*Alfas*Pi*Cqu8[2, 2, 1, 1])/3 - 
      (8*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[1, 1, 2, 2] + Cud1[1, 1, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + 
         Cuu[1, 1, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/
       (27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[2, 2, 2, 2] -> Cqu1[2, 2, 2, 2] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[2, 2])/(9*CW2) + (4*Alfa*Pi*CHu[2, 2])/
       (9*CW2) - (32*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + 
         Clq1[3, 3, 2, 2]))/(9*CW2) - 
      (8*Alfa*Pi*(Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + Clu[3, 3, 2, 2]))/
       (9*CW2) - (32*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + 
         Cqd1[2, 2, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (9*CW2) + (64*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 2, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/
       (27*CW2) - (16*Alfa*Pi*Cqu1[2, 2, 2, 2])/(3*CW2) + 
      (64*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + 
         Cqu1[3, 3, 2, 2]))/(9*CW2) - (32*Alfas*Pi*Cqu8[2, 2, 2, 2])/3 - 
      (8*Alfa*Pi*(Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + Cud1[2, 2, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + 
         Cuu[2, 2, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/
       (27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[2, 2, 3, 3] -> Cqu1[2, 2, 3, 3] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[2, 2])/(9*CW2) - (4*MT2*CHq1[2, 2])/VS^2 + 
      (4*Alfa*Pi*CHu[3, 3])/(9*CW2) - 
      (32*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (9*CW2) - (8*Alfa*Pi*(Clu[1, 1, 3, 3] + Clu[2, 2, 3, 3] + 
         Clu[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + Cqd1[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + 
         Cqe[2, 2, 3, 3]))/(9*CW2) - (8*MT2*Cqq1[2, 2, 3, 3])/VS^2 + 
      (64*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + Cqq1[2, 2, 3, 3]))/
       (9*CW2) - (2*((2*MT2*Cqq1[2, 3, 3, 2])/VS^2 + (6*MT2*Cqq3[2, 3, 3, 2])/
          VS^2))/3 + (32*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 3, 3, 2] + 3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + 
           Cqq3[2, 3, 3, 2])))/(27*CW2) - (16*Alfa*Pi*Cqu1[2, 2, 3, 3])/
       (3*CW2) + (4*MT2*Cqu1[2, 2, 3, 3])/VS^2 + 
      (64*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + Cqu1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqu8[2, 2, 3, 3])/3 - 
      (8*Alfa*Pi*(Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + 
         Cuu[3, 3, 3, 3]))/(9*CW2) + 
      (32*Alfa*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + Cuu[3, 3, 3, 3]))/
       (27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[3, 3, 1, 1] -> Cqu1[3, 3, 1, 1] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 1, 1] + Ceu[2, 2, 1, 1] + Ceu[3, 3, 1, 1]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[3, 3])/(9*CW2) + (4*Alfa*Pi*CHu[1, 1])/
       (9*CW2) + (2*MT2*CHu[1, 1])/VS^2 - 
      (32*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + Clq1[3, 3, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Clu[1, 1, 1, 1] + Clu[2, 2, 1, 1] + 
         Clu[3, 3, 1, 1]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + Cqd1[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) + 
      (64*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + Cqq1[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
         Cqq1[3, 3, 3, 3] + 3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + 
           Cqq3[3, 3, 3, 3])))/(27*CW2) - (16*Alfa*Pi*Cqu1[3, 3, 1, 1])/
       (3*CW2) + (2*MT2*Cqu1[3, 3, 1, 1])/VS^2 + 
      (8*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[2, 2, 1, 1] + Cqu1[3, 3, 1, 1]))/
       (9*CW2) + (64*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqu8[3, 3, 1, 1])/3 - 
      (8*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[1, 1, 2, 2] + Cud1[1, 1, 3, 3]))/
       (9*CW2) - (4*MT2*Cuu[1, 1, 3, 3])/VS^2 + 
      (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 1, 2, 2] + Cuu[1, 1, 3, 3]))/
       (9*CW2) - (4*MT2*Cuu[1, 3, 3, 1])/(3*VS^2) + 
      (32*Alfa*Pi*(Cuu[1, 1, 1, 1] + Cuu[1, 2, 2, 1] + Cuu[1, 3, 3, 1]))/
       (27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[3, 3, 2, 2] -> Cqu1[3, 3, 2, 2] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 2, 2] + Ceu[2, 2, 2, 2] + Ceu[3, 3, 2, 2]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[3, 3])/(9*CW2) + (4*Alfa*Pi*CHu[2, 2])/
       (9*CW2) + (2*MT2*CHu[2, 2])/VS^2 - 
      (32*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + Clq1[3, 3, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Clu[1, 1, 2, 2] + Clu[2, 2, 2, 2] + 
         Clu[3, 3, 2, 2]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + Cqd1[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) + 
      (64*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + Cqq1[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
         Cqq1[3, 3, 3, 3] + 3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + 
           Cqq3[3, 3, 3, 3])))/(27*CW2) - (16*Alfa*Pi*Cqu1[3, 3, 2, 2])/
       (3*CW2) + (2*MT2*Cqu1[3, 3, 2, 2])/VS^2 + 
      (8*Alfa*Pi*(Cqu1[1, 1, 2, 2] + Cqu1[2, 2, 2, 2] + Cqu1[3, 3, 2, 2]))/
       (9*CW2) + (64*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqu8[3, 3, 2, 2])/3 - 
      (8*Alfa*Pi*(Cud1[2, 2, 1, 1] + Cud1[2, 2, 2, 2] + Cud1[2, 2, 3, 3]))/
       (9*CW2) - (4*MT2*Cuu[2, 2, 3, 3])/VS^2 + 
      (32*Alfa*Pi*(Cuu[1, 1, 2, 2] + Cuu[2, 2, 2, 2] + Cuu[2, 2, 3, 3]))/
       (9*CW2) - (4*MT2*Cuu[2, 3, 3, 2])/(3*VS^2) + 
      (32*Alfa*Pi*(Cuu[1, 2, 2, 1] + Cuu[2, 2, 2, 2] + Cuu[2, 3, 3, 2]))/
       (27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqu1[3, 3, 3, 3] -> Cqu1[3, 3, 3, 3] + 
   (RUN*((-8*Alfa*Pi*(Ceu[1, 1, 3, 3] + Ceu[2, 2, 3, 3] + Ceu[3, 3, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*CHq1[3, 3])/(9*CW2) - (4*MT2*CHq1[3, 3])/VS^2 + 
      (4*Alfa*Pi*CHu[3, 3])/(9*CW2) + (2*MT2*CHu[3, 3])/VS^2 - 
      (32*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + Clq1[3, 3, 3, 3]))/
       (9*CW2) - (8*Alfa*Pi*(Clu[1, 1, 3, 3] + Clu[2, 2, 3, 3] + 
         Clu[3, 3, 3, 3]))/(9*CW2) - 
      (32*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + Cqd1[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + 
         Cqe[3, 3, 3, 3]))/(9*CW2) - (8*MT2*Cqq1[3, 3, 3, 3])/VS^2 + 
      (64*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + Cqq1[3, 3, 3, 3]))/
       (9*CW2) - (2*((2*MT2*Cqq1[3, 3, 3, 3])/VS^2 + (6*MT2*Cqq3[3, 3, 3, 3])/
          VS^2))/3 + (32*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + 
         Cqq1[3, 3, 3, 3] + 3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + 
           Cqq3[3, 3, 3, 3])))/(27*CW2) - (16*Alfa*Pi*Cqu1[3, 3, 3, 3])/
       (3*CW2) + (6*MT2*Cqu1[3, 3, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Cqu1[1, 1, 3, 3] + Cqu1[2, 2, 3, 3] + Cqu1[3, 3, 3, 3]))/
       (9*CW2) + (64*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqu8[3, 3, 3, 3])/3 + 
      (2*((2*MT2*Cqu1[3, 3, 3, 3])/VS^2 + (8*MT2*Cqu8[3, 3, 3, 3])/(3*VS^2)))/
       3 + (4*Sqrt[2]*Sqrt[MT2]*((Sqrt[2]*Sqrt[MT2]*Cqu1[3, 3, 3, 3])/VS + 
         (4*Sqrt[2]*Sqrt[MT2]*Cqu8[3, 3, 3, 3])/(3*VS)))/(3*VS) - 
      (8*Alfa*Pi*(Cud1[3, 3, 1, 1] + Cud1[3, 3, 2, 2] + Cud1[3, 3, 3, 3]))/
       (9*CW2) - (16*MT2*Cuu[3, 3, 3, 3])/(3*VS^2) + 
      (32*Alfa*Pi*(Cuu[1, 1, 3, 3] + Cuu[2, 2, 3, 3] + Cuu[3, 3, 3, 3]))/
       (9*CW2) + (32*Alfa*Pi*(Cuu[1, 3, 3, 1] + Cuu[2, 3, 3, 2] + 
         Cuu[3, 3, 3, 3]))/(27*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[1, 1, 1, 1] -> Cqd1[1, 1, 1, 1] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
         Cdd[1, 3, 3, 1]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1]))/
       (9*CW2) + (4*Alfa*Pi*CHd[1, 1])/(9*CW2) - (8*Alfa*Pi*CHq1[1, 1])/
       (9*CW2) - (8*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + 
         Cld[3, 3, 1, 1]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (9*CW2) + (8*Alfa*Pi*Cqd1[1, 1, 1, 1])/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + Cqd1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
         Cqd1[3, 3, 1, 1]))/(9*CW2) - (32*Alfas*Pi*Cqd8[1, 1, 1, 1])/3 + 
      (16*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
         Cqq1[1, 1, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + 
         Cqu1[1, 1, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[1, 1, 2, 2] -> Cqd1[1, 1, 2, 2] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
         Cdd[2, 3, 3, 2]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2]))/
       (9*CW2) + (4*Alfa*Pi*CHd[2, 2])/(9*CW2) - (8*Alfa*Pi*CHq1[1, 1])/
       (9*CW2) - (8*Alfa*Pi*(Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + 
         Cld[3, 3, 2, 2]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (9*CW2) + (8*Alfa*Pi*Cqd1[1, 1, 2, 2])/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + Cqd1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
         Cqd1[3, 3, 2, 2]))/(9*CW2) - (32*Alfas*Pi*Cqd8[1, 1, 2, 2])/3 + 
      (16*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
         Cqq1[1, 1, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + 
         Cqu1[1, 1, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[1, 1, 3, 3] -> Cqd1[1, 1, 3, 3] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + 
         Cdd[3, 3, 3, 3]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHd[3, 3])/(9*CW2) - (8*Alfa*Pi*CHq1[1, 1])/
       (9*CW2) - (8*Alfa*Pi*(Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + 
         Cld[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 1, 1] + Clq1[2, 2, 1, 1] + Clq1[3, 3, 1, 1]))/
       (9*CW2) + (8*Alfa*Pi*Cqd1[1, 1, 3, 3])/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[1, 1, 2, 2] + Cqd1[1, 1, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
         Cqd1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqd8[1, 1, 3, 3])/3 + 
      (16*Alfa*Pi*(Cqe[1, 1, 1, 1] + Cqe[1, 1, 2, 2] + Cqe[1, 1, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 1, 2, 2] + 
         Cqq1[1, 1, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 1, 1, 1] + Cqq1[1, 2, 2, 1] + Cqq1[1, 3, 3, 1] + 
         3*(Cqq3[1, 1, 1, 1] + Cqq3[1, 2, 2, 1] + Cqq3[1, 3, 3, 1])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[1, 1, 1, 1] + Cqu1[1, 1, 2, 2] + 
         Cqu1[1, 1, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[2, 2, 1, 1] -> Cqd1[2, 2, 1, 1] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
         Cdd[1, 3, 3, 1]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1]))/
       (9*CW2) + (4*Alfa*Pi*CHd[1, 1])/(9*CW2) - (8*Alfa*Pi*CHq1[2, 2])/
       (9*CW2) - (8*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + 
         Cld[3, 3, 1, 1]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (9*CW2) + (8*Alfa*Pi*Cqd1[2, 2, 1, 1])/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + Cqd1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + 
         Cqd1[3, 3, 1, 1]))/(9*CW2) - (32*Alfas*Pi*Cqd8[2, 2, 1, 1])/3 + 
      (16*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 2, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + 
         Cqu1[2, 2, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[2, 2, 2, 2] -> Cqd1[2, 2, 2, 2] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
         Cdd[2, 3, 3, 2]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2]))/
       (9*CW2) + (4*Alfa*Pi*CHd[2, 2])/(9*CW2) - (8*Alfa*Pi*CHq1[2, 2])/
       (9*CW2) - (8*Alfa*Pi*(Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + 
         Cld[3, 3, 2, 2]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (9*CW2) + (8*Alfa*Pi*Cqd1[2, 2, 2, 2])/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + Cqd1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + 
         Cqd1[3, 3, 2, 2]))/(9*CW2) - (32*Alfas*Pi*Cqd8[2, 2, 2, 2])/3 + 
      (16*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 2, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + 
         Cqu1[2, 2, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[2, 2, 3, 3] -> Cqd1[2, 2, 3, 3] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + 
         Cdd[3, 3, 3, 3]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHd[3, 3])/(9*CW2) - (8*Alfa*Pi*CHq1[2, 2])/
       (9*CW2) - (8*Alfa*Pi*(Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + 
         Cld[3, 3, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Clq1[1, 1, 2, 2] + Clq1[2, 2, 2, 2] + Clq1[3, 3, 2, 2]))/
       (9*CW2) + (8*Alfa*Pi*Cqd1[2, 2, 3, 3])/(3*CW2) + 
      (16*Alfa*Pi*(Cqd1[2, 2, 1, 1] + Cqd1[2, 2, 2, 2] + Cqd1[2, 2, 3, 3]))/
       (9*CW2) + (8*Alfa*Pi*(Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + 
         Cqd1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqd8[2, 2, 3, 3])/3 + 
      (16*Alfa*Pi*(Cqe[2, 2, 1, 1] + Cqe[2, 2, 2, 2] + Cqe[2, 2, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 2, 2] + Cqq1[2, 2, 2, 2] + 
         Cqq1[2, 2, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 2, 2, 1] + Cqq1[2, 2, 2, 2] + Cqq1[2, 3, 3, 2] + 
         3*(Cqq3[1, 2, 2, 1] + Cqq3[2, 2, 2, 2] + Cqq3[2, 3, 3, 2])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[2, 2, 1, 1] + Cqu1[2, 2, 2, 2] + 
         Cqu1[2, 2, 3, 3]))/(9*CW2) + 
      (16*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[3, 3, 1, 1] -> Cqd1[3, 3, 1, 1] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 1, 2, 2] + Cdd[1, 1, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 1, 1, 1] + Cdd[1, 2, 2, 1] + 
         Cdd[1, 3, 3, 1]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 1, 1] + Ced[2, 2, 1, 1] + Ced[3, 3, 1, 1]))/
       (9*CW2) + (4*Alfa*Pi*CHd[1, 1])/(9*CW2) + (2*MT2*CHd[1, 1])/VS^2 - 
      (8*Alfa*Pi*CHq1[3, 3])/(9*CW2) - 
      (8*Alfa*Pi*(Cld[1, 1, 1, 1] + Cld[2, 2, 1, 1] + Cld[3, 3, 1, 1]))/
       (9*CW2) + (16*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) + (8*Alfa*Pi*Cqd1[3, 3, 1, 1])/(3*CW2) + 
      (2*MT2*Cqd1[3, 3, 1, 1])/VS^2 + 
      (8*Alfa*Pi*(Cqd1[1, 1, 1, 1] + Cqd1[2, 2, 1, 1] + Cqd1[3, 3, 1, 1]))/
       (9*CW2) + (16*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + 
         Cqd1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqd8[3, 3, 1, 1])/3 + 
      (16*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + Cqe[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
         Cqq1[3, 3, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - (2*MT2*Cud1[3, 3, 1, 1])/VS^2 + 
      (16*Alfa*Pi*(Cud1[1, 1, 1, 1] + Cud1[2, 2, 1, 1] + Cud1[3, 3, 1, 1]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[3, 3, 2, 2] -> Cqd1[3, 3, 2, 2] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 2, 2] + Cdd[2, 2, 2, 2] + Cdd[2, 2, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 2, 2, 1] + Cdd[2, 2, 2, 2] + 
         Cdd[2, 3, 3, 2]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 2, 2] + Ced[2, 2, 2, 2] + Ced[3, 3, 2, 2]))/
       (9*CW2) + (4*Alfa*Pi*CHd[2, 2])/(9*CW2) + (2*MT2*CHd[2, 2])/VS^2 - 
      (8*Alfa*Pi*CHq1[3, 3])/(9*CW2) - 
      (8*Alfa*Pi*(Cld[1, 1, 2, 2] + Cld[2, 2, 2, 2] + Cld[3, 3, 2, 2]))/
       (9*CW2) + (16*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) + (8*Alfa*Pi*Cqd1[3, 3, 2, 2])/(3*CW2) + 
      (2*MT2*Cqd1[3, 3, 2, 2])/VS^2 + 
      (8*Alfa*Pi*(Cqd1[1, 1, 2, 2] + Cqd1[2, 2, 2, 2] + Cqd1[3, 3, 2, 2]))/
       (9*CW2) + (16*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + 
         Cqd1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqd8[3, 3, 2, 2])/3 + 
      (16*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + Cqe[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
         Cqq1[3, 3, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - (2*MT2*Cud1[3, 3, 2, 2])/VS^2 + 
      (16*Alfa*Pi*(Cud1[1, 1, 2, 2] + Cud1[2, 2, 2, 2] + Cud1[3, 3, 2, 2]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 Cqd1[3, 3, 3, 3] -> Cqd1[3, 3, 3, 3] + 
   (RUN*((-16*Alfa*Pi*(Cdd[1, 1, 3, 3] + Cdd[2, 2, 3, 3] + Cdd[3, 3, 3, 3]))/
       (9*CW2) - (16*Alfa*Pi*(Cdd[1, 3, 3, 1] + Cdd[2, 3, 3, 2] + 
         Cdd[3, 3, 3, 3]))/(27*CW2) - 
      (8*Alfa*Pi*(Ced[1, 1, 3, 3] + Ced[2, 2, 3, 3] + Ced[3, 3, 3, 3]))/
       (9*CW2) + (4*Alfa*Pi*CHd[3, 3])/(9*CW2) + (2*MT2*CHd[3, 3])/VS^2 - 
      (8*Alfa*Pi*CHq1[3, 3])/(9*CW2) - 
      (8*Alfa*Pi*(Cld[1, 1, 3, 3] + Cld[2, 2, 3, 3] + Cld[3, 3, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*(Clq1[1, 1, 3, 3] + Clq1[2, 2, 3, 3] + 
         Clq1[3, 3, 3, 3]))/(9*CW2) + (8*Alfa*Pi*Cqd1[3, 3, 3, 3])/(3*CW2) + 
      (2*MT2*Cqd1[3, 3, 3, 3])/VS^2 + 
      (8*Alfa*Pi*(Cqd1[1, 1, 3, 3] + Cqd1[2, 2, 3, 3] + Cqd1[3, 3, 3, 3]))/
       (9*CW2) + (16*Alfa*Pi*(Cqd1[3, 3, 1, 1] + Cqd1[3, 3, 2, 2] + 
         Cqd1[3, 3, 3, 3]))/(9*CW2) - (32*Alfas*Pi*Cqd8[3, 3, 3, 3])/3 + 
      (16*Alfa*Pi*(Cqe[3, 3, 1, 1] + Cqe[3, 3, 2, 2] + Cqe[3, 3, 3, 3]))/
       (9*CW2) - (32*Alfa*Pi*(Cqq1[1, 1, 3, 3] + Cqq1[2, 2, 3, 3] + 
         Cqq1[3, 3, 3, 3]))/(9*CW2) - 
      (16*Alfa*Pi*(Cqq1[1, 3, 3, 1] + Cqq1[2, 3, 3, 2] + Cqq1[3, 3, 3, 3] + 
         3*(Cqq3[1, 3, 3, 1] + Cqq3[2, 3, 3, 2] + Cqq3[3, 3, 3, 3])))/
       (27*CW2) - (32*Alfa*Pi*(Cqu1[3, 3, 1, 1] + Cqu1[3, 3, 2, 2] + 
         Cqu1[3, 3, 3, 3]))/(9*CW2) - (2*MT2*Cud1[3, 3, 3, 3])/VS^2 + 
      (16*Alfa*Pi*(Cud1[1, 1, 3, 3] + Cud1[2, 2, 3, 3] + Cud1[3, 3, 3, 3]))/
       (9*CW2))*Log[scaleRatio])/(16*Pi^2), 
 CHWtildeB -> CHWtildeB + 
   (RUN*(CHWtildeB*((76*Alfa*Pi)/(3*CW2) + (16*Alfa*Pi)/(3*SW2)) + 
      (24*Alfa^(3/2)*CWtilde*Pi^(3/2))/(Sqrt[CW2]*SW2) + 
      (8*Alfa*(CHBtilde + CHWtilde)*Pi)/(Sqrt[CW2]*Sqrt[SW2]) + 
      (2*CHWtildeB*MH2)/VS^2 + (12*CHWtildeB*MT2)/VS^2)*Log[scaleRatio])/
    (16*Pi^2), CHBtilde -> CHBtilde + 
   (RUN*(CHBtilde*((170*Alfa*Pi)/(3*CW2) - (18*Alfa*Pi)/SW2) + 
      (12*Alfa*CHWtildeB*Pi)/(Sqrt[CW2]*Sqrt[SW2]) + (6*CHBtilde*MH2)/VS^2 + 
      (12*CHBtilde*MT2)/VS^2)*Log[scaleRatio])/(16*Pi^2), 
 CHWtilde -> CHWtilde + 
   (RUN*(CHWtilde*((-6*Alfa*Pi)/CW2 - (106*Alfa*Pi)/(3*SW2)) - 
      (120*Alfa^(3/2)*CWtilde*Pi^(3/2))/SW2^(3/2) + (4*Alfa*CHWtildeB*Pi)/
       (Sqrt[CW2]*Sqrt[SW2]) + (6*CHWtilde*MH2)/VS^2 + 
      (12*CHWtilde*MT2)/VS^2)*Log[scaleRatio])/(16*Pi^2)}


==> anc/aEW_SMEFT_LO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((1 - CW2)*MW2)/(Pi*VMU^2) - (CHD*MW2^2*Class[3])/(2*MZ2*Pi) - 
 (2*CHWB*CW*MW2*SW2*Class[4])/(Pi*SW) - 
 (MW2*SW2*(CHl3[1, 1] + CHl3[2, 2])*Class[7])/Pi + 
 ((1 - CW2)*MW2*Class[8]*Cll[1, 2, 2, 1])/Pi


==> anc/aEW_SMEFT_LO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((1 - CW2)*MW2)/(Pi*VMU^2) - (CHD*MW2*SW2*Class[3])/(2*Pi) - 
 (CHWB*MW2*SW2*Class[4])/(CW*Pi*SW) + 
 (((-2*MW2 + MZ2)^2*CHe[l, l] + 2*MZ2*SW2*((2*MW2 - MZ2)*CHl1[l, l] - 
      MW2*(CHl3[1, 1] + CHl3[2, 2]) + (2*MW2 - MZ2)*CHl3[l, l]))*Class[7])/
  (2*MZ2*Pi) + ((1 - CW2)*MW2*Class[8]*Cll[1, 2, 2, 1])/Pi


==> anc/aEW_SMEFT_NLO_GF_MW_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(MW2*(-864*MW2^4 - 2552*MW2^3*MZ2 + 6130*MW2^2*MZ2^2 + 
    MW2*(9*MH2 - 2597*MZ2)*MZ2^2 - 9*MZ2^3*(MH2 + MZ2) + 
    6*MT2*(128*MW2^3 - 160*MW2^2*MZ2 + 23*MW2*MZ2^2 + 9*MZ2^3)))/
  (864*MZ2^3*Pi^3*VMU^4) + ((1 - CW2)*MW2)/(Pi*VMU^2) - 
 (MH2*(MH2*MW2*(MW2 - 4*MZ2) + 12*MW2^2*MZ2 + MH2^2*(-MW2 + MZ2))*SW2*
   B0i[bb0, 0, 0, MH2])/(48*(MH2 - MW2)*MZ2*Pi^3*VMU^4) + 
 ((9*MT2^2*MZ2^2*(-2*MW2 + MZ2) + MT2*MW2*(-64*MW2^3 + 80*MW2^2*MZ2 - 
      25*MW2*MZ2^2 + 9*MZ2^3) - 32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/
  (72*MZ2^3*Pi^3*VMU^4) + 
 (MW2*(MH2^2*MZ2^2*(-2*MW2 + MZ2) - MW2*(48*MW2^4 - 28*MW2^3*MZ2 - 
      104*MW2^2*MZ2^2 + 55*MW2*MZ2^3 + MZ2^4) + 
    MH2*(48*MW2^4 - 28*MW2^3*MZ2 - 111*MW2^2*MZ2^2 + 63*MW2*MZ2^3 + MZ2^4))*
   B0i[bb0, 0, 0, MW2])/(48*(MH2 - MW2)*MZ2^3*Pi^3*VMU^4) + 
 ((MH2*MW2^2 + 32*MW2^3 + 18*MW2^2*MZ2 - 15*MW2*MZ2^2 - MZ2^3)*
   B0i[bb0, 0, 0, MZ2])/(48*MZ2*Pi^3*VMU^4) + 
 ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
  (8*MZ2*Pi^3*VMU^4) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*
   B0i[bb0, MW2, MH2, MW2])/(48*MZ2*Pi^3*VMU^4) + 
 ((96*MW2^4 + 88*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + MZ2^4)*
   B0i[bb0, MW2, MW2, MZ2])/(48*MZ2^2*Pi^3*VMU^4) + 
 (MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
  (48*MZ2^2*Pi^3*VMU^4) + 
 (MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
    MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2^3*Pi^3*VMU^4) + 
 (MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 16*MW2*MZ2^2 + MZ2^3)*
   B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^3*Pi^3*VMU^4) + 
 ((CWw*MW*MW2^2*(12*MW2 - 13*MZ2)*SW2)/(2*MZ2*Pi^3*VMU*VMU^2) + 
   (3*CWw*MW*MW2^2*(4*MW2^2 - 10*MW2*MZ2 + 5*MZ2^2)*B0i[bb0, 0, 0, MW2])/
    (2*MZ2^2*Pi^3*VMU*VMU^2) + (3*CWw*MW*MW2*(2*MW2 - MZ2)*
     B0i[bb0, 0, 0, MZ2])/(2*Pi^3*VMU*VMU^2) + 
   (3*CW2*CWw*MW*(8*MW2^2 - 6*MW2*MZ2 + MZ2^2)*B0i[bb0, MW2, MW2, MZ2])/
    (2*Pi^3*VMU*VMU^2) + (3*CWw*MW*MW2^3*(-4*MW2 + MZ2)*
     B0i[bb0, MZ2, MW2, MW2])/(2*MZ2^2*Pi^3*VMU*VMU^2))*Class[1] - 
 (CHD*MW2^2*Class[3])/(2*MZ2*Pi) + 
 ((-(CHD*MW2*(1728*MW2^4 + 5104*MW2^3*MZ2 - 6424*MW2^2*MZ2^2 + 
        3*MW2*(15*MH2 - 7*MZ2)*MZ2^2 + 9*MZ2^3*(-MH2 + MZ2) - 
        48*MT2*MW2*(32*MW2^2 - 20*MW2*MZ2 - 9*MZ2^2))) - 
     12*CHbox*MW2*(3*MH2 + 7*MW2)*MZ2^3*SW2)/(1728*MZ2^3*Pi^3*VMU^2) + 
   (MH2*(CHD*(12*MW2^2*MZ2*(-2*MW2 + MZ2) + MH2*MW2*(2*MW2^2 + 15*MW2*MZ2 - 
          4*MZ2^2) + MH2^2*(-2*MW2^2 + MZ2^2)) - 
      4*CHbox*MZ2*(MH2*MW2*(MW2 - 4*MZ2) + 12*MW2^2*MZ2 + MH2^2*(-MW2 + MZ2))*
       SW2)*B0i[bb0, 0, 0, MH2])/(96*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
   (CHD*MW2*(9*MT2^2*MZ2^2 + 2*MT2*MW2*(32*MW2^2 - 20*MW2*MZ2 - 9*MZ2^2) - 
      32*MW2^2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/(72*MZ2^3*Pi^3*VMU^2) + 
   ((4*CHbox*MW2*MZ2^2*(3*MH2*MW2*(2*MW2 - MZ2) + MH2^2*(-2*MW2 + MZ2) + 
        MW2^2*(-13*MW2 + 11*MZ2)) - CHD*MW2*(MH2^2*MZ2^3 + 
        MH2*(-96*MW2^4 + 56*MW2^3*MZ2 + 155*MW2^2*MZ2^2 + MW2*MZ2^3 - 
          MZ2^4) + MW2*(96*MW2^4 - 56*MW2^3*MZ2 - 164*MW2^2*MZ2^2 + 
          7*MW2*MZ2^3 + MZ2^4)))*B0i[bb0, 0, 0, MW2])/
    (96*(MH2 - MW2)*MZ2^3*Pi^3*VMU^2) + 
   ((4*CHbox*MW2^2*(MH2 - 2*MZ2) + CHD*(2*MH2*MW2^2 - 52*MW2^3 + 
        106*MW2^2*MZ2 - 13*MW2*MZ2^2 - MZ2^3))*B0i[bb0, 0, 0, MZ2])/
    (96*MZ2*Pi^3*VMU^2) + (CHD*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*
     B0i[bb0, MW2, 0, MT2])/(8*Pi^3*VMU^2) - 
   ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(8*CHbox*MW2 - 4*CHbox*MZ2 + CHD*MZ2)*
     B0i[bb0, MW2, MH2, MW2])/(96*MZ2*Pi^3*VMU^2) + 
   (CHD*(-4*MW2 + MZ2)^2*(12*MW2^2 + 20*MW2*MZ2 + MZ2^2)*
     B0i[bb0, MW2, MW2, MZ2])/(96*MZ2^2*Pi^3*VMU^2) + 
   ((2*CHbox + CHD)*MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*
     B0i[bb0, MZ2, MH2, MZ2])/(48*MZ2^2*Pi^3*VMU^2) + 
   (CHD*MW2^3*(8*MW2 - 5*MZ2)*(2*MT2 + MZ2)*B0i[bb0, MZ2, MT2, MT2])/
    (18*MZ2^3*Pi^3*VMU^2) + (CHD*MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 
      16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^3*Pi^3*VMU^2))*
  Class[3] - (2*CHWB*CW*MW2*SW2*Class[4])/(Pi*SW) + 
 ((CHWB*MW2^2*(864*MW2^4 + 1544*MW2^3*MZ2 - 4822*MW2^2*MZ2^2 + 
      3*MZ2^3*(6*MH2 + 65*MZ2) + 2*MW2*MZ2^2*(-9*MH2 + 1096*MZ2) - 
      12*MT2*(64*MW2^3 - 108*MW2^2*MZ2 + 39*MW2*MZ2^2 + 5*MZ2^3)))/
    (216*MW*MZ*MZ2^3*Pi^3*SW*VMU^2) + 
   (CW2*MH2*(CHWB*(-2*MH2*MW2 + 24*MW2^2 + 3*MH2*MZ2) + 
      24*MW*MZ*(CHB*MW2 + CHW*(-MW2 + MZ2))*SW)*SW2*B0i[bb0, 0, 0, MH2])/
    (48*MW*MZ*Pi^3*SW*VMU^2) + 
   (CHWB*MW2*(9*MT2^2*(4*MW2 - 3*MZ2)*MZ2^2 + 
      4*MT2*MW2*(64*MW2^3 - 108*MW2^2*MZ2 + 39*MW2*MZ2^2 + 5*MZ2^3) + 
      128*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/(72*MW*MZ*MZ2^3*Pi^3*SW*
     VMU^2) + (MW2^2*(CHWB*(-192*MW2^4 + 336*MW2^3*MZ2 + 84*MW2^2*MZ2^2 + 
        2*MW2*(2*MH2 - 113*MZ2)*MZ2^2 + MZ2^3*(-3*MH2 + 17*MZ2)) + 
      24*CHW*MW*MZ*(2*MW2 - MZ2)*MZ2^2*SW)*B0i[bb0, 0, 0, MW2])/
    (48*MW*MZ*MZ2^3*Pi^3*SW*VMU^2) + 
   (CW2*(CHWB*(248*MW2^3 - 856*MW2^2*MZ2 + 584*MW2*MZ2^2 - 51*MZ2^3 + 
        3*MH2*MW2*(-2*MW2 + MZ2)) - 72*MW*MW2*MZ*(CHW*MW2 + CHB*(-MW2 + MZ2))*
       SW)*B0i[bb0, 0, 0, MZ2])/(144*MW*MZ*Pi^3*SW*VMU^2) - 
   (CHWB*CW2*(MT2^2 + MT2*MW2 - 2*MW2^2)*(4*MW2 - 3*MZ2)*
     B0i[bb0, MW2, 0, MT2])/(8*MW*MZ*Pi^3*SW*VMU^2) + 
   (CW2*(CHWB*(MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(4*MW2 - 3*MZ2) + 
      24*CHW*MW*(MH2 - 2*MW2)*MZ*(2*MW2 - MZ2)*SW)*B0i[bb0, MW2, MH2, MW2])/
    (48*MW*MZ*Pi^3*SW*VMU^2) + 
   (CHWB*MW2*(-384*MW2^4 + 48*MW2^3*MZ2 + 380*MW2^2*MZ2^2 - 160*MW2*MZ2^3 + 
      17*MZ2^4)*B0i[bb0, MW2, MW2, MZ2])/(48*MW*MZ*MZ2^2*Pi^3*SW*VMU^2) + 
   (MW2^2*(CHWB*(MH2^2*(-2*MW2 + MZ2) + 4*MH2*(6*MW2^2 - 4*MW2*MZ2 - MZ2^2) + 
        12*MZ2*(-4*MW2^2 + 2*MW2*MZ2 + MZ2^2)) - 24*MW*MZ*(MH2 - 2*MZ2)*
       (CHW*MW2 + CHB*(-MW2 + MZ2))*SW)*B0i[bb0, MZ2, MH2, MZ2])/
    (48*MW*MZ*MZ2^2*Pi^3*SW*VMU^2) + 
   (CHWB*MW2^2*(MT2*(-256*MW2^3 + 432*MW2^2*MZ2 - 174*MW2*MZ2^2 + 7*MZ2^3) + 
      MZ2*(-128*MW2^3 + 216*MW2^2*MZ2 - 114*MW2*MZ2^2 + 17*MZ2^3))*
     B0i[bb0, MZ2, MT2, MT2])/(72*MW*MZ*MZ2^3*Pi^3*SW*VMU^2) + 
   (CHWB*MW2^2*(192*MW2^4 + 48*MW2^3*MZ2 - 176*MW2^2*MZ2^2 + 34*MW2*MZ2^3 + 
      MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/(48*MW*MZ*MZ2^3*Pi^3*SW*VMU^2))*
  Class[4] - (MW2*SW2*(CHl3[1, 1] + CHl3[2, 2])*Class[7])/Pi + 
 (-1/24*(MH2*SW2*(-(MH2*MW2*(MW2 - 4*MZ2)) - 12*MW2^2*MZ2 - MH2^2*MZ2*SW2)*
      B0i[bb0, 0, 0, MH2]*(CHl3[1, 1] + CHl3[2, 2]))/
     ((MH2 - MW2)*MZ2*Pi^3*VMU^2) + ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*
     (2*MW2 - MZ2)*B0i[bb0, MW2, MH2, MW2]*(CHl3[1, 1] + CHl3[2, 2]))/
    (24*MZ2*Pi^3*VMU^2) - ((96*MW2^4 + 88*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 
      14*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MW2, MW2, MZ2]*
     (CHl3[1, 1] + CHl3[2, 2]))/(24*MZ2^2*Pi^3*VMU^2) - 
   (MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (CHl3[1, 1] + CHl3[2, 2]))/(24*MZ2^2*Pi^3*VMU^2) + 
   (MW2^2*(48*MW2^3 + 68*MW2^2*MZ2 - 16*MW2*MZ2^2 - MZ2^3)*
     B0i[bb0, MZ2, MW2, MW2]*(CHl3[1, 1] + CHl3[2, 2]))/
    (24*MZ2^3*Pi^3*VMU^2) + (MW2*B0i[bb0, 0, 0, MW2]*
     (MH2^2*(2*MW2 - MZ2)*MZ2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
      MW2*(48*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) - 28*MW2^3*MZ2*
         (CHl3[1, 1] + CHl3[2, 2]) + MZ2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
        MW2*MZ2^3*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 60*CHl3[1, 1] + 
          60*CHl3[2, 2] - 4*CHl3[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2]) + 
        MW2^2*MZ2^2*(-9*CHl1[1, 1] - 9*CHl1[2, 2] - 105*CHl3[1, 1] - 
          105*CHl3[2, 2] + 8*CHl3[3, 3] + 24*CHq3[1, 1] + 24*CHq3[2, 2])) - 
      MH2*(48*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) - 28*MW2^3*MZ2*
         (CHl3[1, 1] + CHl3[2, 2]) + MZ2^4*(CHl3[1, 1] + CHl3[2, 2]) + 
        MW2*MZ2^3*(9*CHl1[1, 1] + 9*CHl1[2, 2] + 68*CHl3[1, 1] + 
          68*CHl3[2, 2] - 4*CHl3[3, 3] - 12*CHq3[1, 1] - 12*CHq3[2, 2]) + 
        MW2^2*MZ2^2*(-9*CHl1[1, 1] - 9*CHl1[2, 2] + 
          8*(-14*CHl3[1, 1] - 14*CHl3[2, 2] + CHl3[3, 3] + 3*CHq3[1, 1] + 
            3*CHq3[2, 2])))))/(24*(MH2 - MW2)*MZ2^3*Pi^3*VMU^2) - 
   ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2]*
     (CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]))/(4*MZ2*Pi^3*VMU^2) + 
   (B0i[bb0, 0, 0, MZ2]*(15*MW2*MZ2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
      MZ2^3*(CHl3[1, 1] + CHl3[2, 2]) - 
      MW2^2*(MH2*(CHl3[1, 1] + CHl3[2, 2]) + MZ2*(4*CHd[1, 1] + 4*CHd[2, 2] + 
          4*CHd[3, 3] + 4*CHe[1, 1] + 4*CHe[2, 2] + 4*CHe[3, 3] - 
          5*CHl1[1, 1] - 5*CHl1[2, 2] + 4*CHl1[3, 3] + 27*CHl3[1, 1] + 
          27*CHl3[2, 2] - 4*CHq1[1, 1] - 4*CHq1[2, 2] - 2*CHq1[3, 3] - 
          2*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])) + 
      MW2^3*(4*CHd[1, 1] + 4*CHd[2, 2] + 4*CHd[3, 3] + 4*CHe[1, 1] + 
        4*CHe[2, 2] + 4*CHe[3, 3] - 5*CHl1[1, 1] - 5*CHl1[2, 2] + 
        4*CHl1[3, 3] - 19*CHl3[1, 1] - 19*CHl3[2, 2] + 4*CHl3[3, 3] - 
        4*CHq1[1, 1] - 4*CHq1[2, 2] + 4*CHq1[3, 3] + 12*CHq3[1, 1] + 
        12*CHq3[2, 2] + 4*CHq3[3, 3] - 8*CHu[1, 1] - 8*CHu[2, 2])))/
    (24*MZ2*Pi^3*VMU^2) + (MW2*(864*MW2^4*(CHl3[1, 1] + CHl3[2, 2]) - 
      8*MW2^3*(96*MT2 - 319*MZ2)*(CHl3[1, 1] + CHl3[2, 2]) + 
      9*MZ2^3*(MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2*(CHl3[1, 1] + CHl3[2, 2]) - 3*MT2*(5*CHl3[1, 1] + 5*CHl3[2, 2] - 
          2*CHq3[3, 3])) - MW2*MZ2^2*(9*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
        3*MT2*(19*CHl3[1, 1] + 19*CHl3[2, 2] - 24*CHq1[3, 3] + 
          114*CHq3[3, 3] - 96*CHu[3, 3]) + MZ2*(48*CHd[1, 1] + 48*CHd[2, 2] + 
          48*CHd[3, 3] + 48*CHe[1, 1] + 48*CHe[2, 2] + 48*CHe[3, 3] + 
          48*CHl1[1, 1] + 48*CHl1[2, 2] + 48*CHl1[3, 3] - 2375*CHl3[1, 1] - 
          2375*CHl3[2, 2] - 48*CHl3[3, 3] - 48*CHq1[1, 1] - 48*CHq1[2, 2] - 
          12*CHq1[3, 3] - 144*CHq3[1, 1] - 144*CHq3[2, 2] + 36*CHq3[3, 3] - 
          96*CHu[1, 1] - 96*CHu[2, 2] + 48*CHu[3, 3])) + 
      4*MW2^2*MZ2*(MZ2*(12*CHd[1, 1] + 12*CHd[2, 2] + 12*CHd[3, 3] + 
          12*CHe[1, 1] + 12*CHe[2, 2] + 12*CHe[3, 3] + 12*CHl1[1, 1] + 
          12*CHl1[2, 2] + 12*CHl1[3, 3] - 1477*CHl3[1, 1] - 1477*CHl3[2, 2] - 
          12*CHl3[3, 3] - 12*CHq1[1, 1] - 12*CHq1[2, 2] + 24*CHq1[3, 3] - 
          36*CHq3[1, 1] - 36*CHq3[2, 2] + 36*CHq3[3, 3] - 24*CHu[1, 1] - 
          24*CHu[2, 2] + 12*CHu[3, 3]) + 24*MT2*(10*CHl3[1, 1] + 
          10*CHl3[2, 2] - 3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])))))/
    (432*MZ2^3*Pi^3*VMU^2) - (MW2^2*B0i[bb0, MZ2, MT2, MT2]*
     (MT2*(64*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
        MZ2^2*(7*CHl3[1, 1] + 7*CHl3[2, 2] - 33*CHq1[3, 3] + 33*CHq3[3, 3] + 
          3*CHu[3, 3]) - 8*MW2*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] - 
          3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3]))) + 
      MZ2*(32*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) - 
        4*MW2*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] - 
          3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
        MZ2^2*(17*CHl3[1, 1] + 17*CHl3[2, 2] - 3*(CHq1[3, 3] - CHq3[3, 3] + 
            4*CHu[3, 3])))))/(36*MZ2^3*Pi^3*VMU^2) + 
   (B0i[bb0, 0, 0, MT2]*(64*MW2^2*MZ2^3*SW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 
      18*MT2^2*(2*MW2 - MZ2)*MZ2^2*(CHl3[1, 1] + CHl3[2, 2] - CHq3[3, 3]) + 
      MT2*MW2*(128*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) + 
        9*MZ2^3*(CHl3[1, 1] + CHl3[2, 2] + 2*CHq3[3, 3]) - 
        16*MW2^2*MZ2*(10*CHl3[1, 1] + 10*CHl3[2, 2] - 
          3*(CHq1[3, 3] - CHq3[3, 3] + CHu[3, 3])) + 
        MW2*MZ2^2*(23*CHl3[1, 1] + 23*CHl3[2, 2] - 
          6*(2*CHq1[3, 3] - 5*CHq3[3, 3] + 8*CHu[3, 3])))))/
    (72*MZ2^3*Pi^3*VMU^2))*Class[7] + 
 ((1 - CW2)*MW2*Class[8]*Cll[1, 2, 2, 1])/Pi + 
 Class[8]*((-3*MW2^2*SW2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    (4*Pi^3*VMU^2) + 
   ((MW2*(-864*MW2^4 - 2552*MW2^3*MZ2 + 5860*MW2^2*MZ2^2 + 
        MW2*(9*MH2 - 2192*MZ2)*MZ2^2 - 9*MZ2^3*(MH2 + 16*MZ2) + 
        6*MT2*(128*MW2^3 - 160*MW2^2*MZ2 + 23*MW2*MZ2^2 + 9*MZ2^3)))/
      (432*MZ2^3*Pi^3*VMU^2) - (MH2*(MH2*MW2*(MW2 - 4*MZ2) + 12*MW2^2*MZ2 + 
        MH2^2*(-MW2 + MZ2))*SW2*B0i[bb0, 0, 0, MH2])/(24*(MH2 - MW2)*MZ2*Pi^3*
       VMU^2) + ((9*MT2^2*MZ2^2*(-2*MW2 + MZ2) + 
        MT2*MW2*(-64*MW2^3 + 80*MW2^2*MZ2 - 25*MW2*MZ2^2 + 9*MZ2^3) - 
        32*MW2^2*MZ2^3*SW2^2)*B0i[bb0, 0, 0, MT2])/(36*MZ2^3*Pi^3*VMU^2) + 
     (MW2*(MH2^2*MZ2^2*(-2*MW2 + MZ2) - MW2*(48*MW2^4 - 28*MW2^3*MZ2 - 
          104*MW2^2*MZ2^2 + 55*MW2*MZ2^3 + MZ2^4) + 
        MH2*(48*MW2^4 - 28*MW2^3*MZ2 - 111*MW2^2*MZ2^2 + 63*MW2*MZ2^3 + 
          MZ2^4))*B0i[bb0, 0, 0, MW2])/(24*(MH2 - MW2)*MZ2^3*Pi^3*VMU^2) + 
     ((MH2*MW2^2 + 14*MW2^3 + 45*MW2^2*MZ2 - 24*MW2*MZ2^2 - MZ2^3)*
       B0i[bb0, 0, 0, MZ2])/(24*MZ2*Pi^3*VMU^2) + 
     ((MT2^2 + MT2*MW2 - 2*MW2^2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2])/
      (4*MZ2*Pi^3*VMU^2) - ((MH2^2 - 4*MH2*MW2 + 12*MW2^2)*(2*MW2 - MZ2)*
       B0i[bb0, MW2, MH2, MW2])/(24*MZ2*Pi^3*VMU^2) + 
     ((96*MW2^4 + 88*MW2^3*MZ2 - 100*MW2^2*MZ2^2 + 14*MW2*MZ2^3 + MZ2^4)*
       B0i[bb0, MW2, MW2, MZ2])/(24*MZ2^2*Pi^3*VMU^2) + 
     (MW2^2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2])/
      (24*MZ2^2*Pi^3*VMU^2) + (MW2^2*(MT2*(64*MW2^2 - 80*MW2*MZ2 + 7*MZ2^2) + 
        MZ2*(32*MW2^2 - 40*MW2*MZ2 + 17*MZ2^2))*B0i[bb0, MZ2, MT2, MT2])/
      (36*MZ2^3*Pi^3*VMU^2) + (MW2^2*(-48*MW2^3 - 68*MW2^2*MZ2 + 
        16*MW2*MZ2^2 + MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2^3*Pi^3*VMU^2))*
    Cll[1, 2, 2, 1] - (3*MT2*MW2*SW2*B0i[bb0, 0, 0, MT2]*
     (Clq3[1, 1, 3, 3] + Clq3[2, 2, 3, 3]))/(8*Pi^3*VMU^2) - 
   (MW2*SW2*(10*MW2*Cll[1, 1, 2, 2] - 3*MT2*(Clq3[1, 1, 3, 3] + 
        Clq3[2, 2, 3, 3])))/(16*Pi^3*VMU^2)) + 
 Class[6]*((-3*MT*MW*(MT2 - MW2)*(2*MW2 - MZ2)*B0i[bb0, MW2, 0, MT2]*
     CuW[3, 3])/(2*Sqrt[2]*MZ2*Pi^3*VMU^2) + 
   (MT*MW2^2*(8*MW2 - 5*MZ2)*B0i[bb0, MZ2, MT2, MT2]*
     (MZ*SW*CuB[3, 3] - MW*CuW[3, 3]))/(2*Sqrt[2]*MZ2^2*Pi^3*VMU^2) - 
   (2*Sqrt[2]*MT*MW2*SW2^2*(MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/
    (MZ*Pi^3*SW*VMU^2) + (MT*B0i[bb0, 0, 0, MT2]*(8*MW2^4*CuB[3, 3] - 
      3*MT2*MW*MZ*MZ2^2*SW*CuW[3, 3] + 2*MW*MW2*MZ*MZ2*(3*MT2 + 4*MZ2)*SW*
       CuW[3, 3] + 8*MW2^2*MZ2*(MZ2*CuB[3, 3] - 2*MW*MZ*SW*CuW[3, 3]) + 
      MW2^3*(-16*MZ2*CuB[3, 3] + 8*MW*MZ*SW*CuW[3, 3])))/
    (2*Sqrt[2]*MZ*MZ2^2*Pi^3*SW*VMU^2))


==> anc/aEW_SMEFT_NLO_GF_SWeff_MZ.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/864*((-864*MW2^4 + 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 39*MZ2^2) + 
     32*MW2^3*MZ2*(107 - 18*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) + 
     14*MW2^2*MZ2^2*(-539 + 72*Pi^2) + 9*MW2*MZ2^2*(MH2 + 567*MZ2 - 
       64*MZ2*Pi^2))*SW2)/(MZ2^2*Pi^3*VMU^4) + ((1 - CW2)*MW2)/(Pi*VMU^2) - 
 (CW2*MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*B0i[bb0, 0, 0, MH2])/
  (48*(MH2 - MW2)*Pi^3*VMU^4) + 
 (MW2*SW2*(MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 32*MW2*MZ2^2*SW2)*
   B0i[bb0, 0, 0, MT2])/(72*MZ2^2*Pi^3*VMU^4) + 
 (MW2*(MW2*(-12*MW2^3 + 8*MW2^2*MZ2 + 31*MW2*MZ2^2 - 18*MZ2^3) + 
    MH2*(12*MW2^3 - 17*MW2^2*MZ2 - 22*MW2*MZ2^2 + 18*MZ2^3))*
   B0i[bb0, 0, 0, MW2])/(48*(MH2 - MW2)*MZ2^2*Pi^3*VMU^4) + 
 (MW2*(-24*MW2^3 + (MH2 - 27*MZ2)*MZ2^2 + MW2*MZ2*(-MH2 + 60*MZ2))*
   B0i[bb0, 0, 0, MZ2])/(48*MZ2^2*Pi^3*VMU^4) + 
 (CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
  (48*Pi^3*VMU^4) - (MW2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
    MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2])/
  (72*MZ2^2*Pi^3*VMU^4) + 
 (MW2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - MZ2^3)*
   B0i[bb0, MZ2, MW2, MW2])/(48*MZ2^2*Pi^3*VMU^4) - 
 (MW2^3*(2*MW2^3 + MW2^2*MZ2 - 5*MW2*MZ2^2 + 2*MZ2^3)*
   C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2^3*Pi^3*VMU^4) - 
 (MW2*(MW2 + MZ2)^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*
   C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/(4*MZ2^2*Pi^3*VMU^4) + 
 ((CWw*MW2^2*(48*MW2^2 - 50*MW2*MZ2 - MZ2^2)*SW2)/(8*MW*MZ2*Pi^3*VMU^3) + 
   (3*CWw*MW*MW2^2*(2*MW2^2 - 5*MW2*MZ2 + 3*MZ2^2)*B0i[bb0, 0, 0, MW2])/
    (2*MZ2^2*Pi^3*VMU^3) - (3*CWw*MW*MW2*(4*MW2^3 - 10*MW2^2*MZ2 + 
      7*MW2*MZ2^2 - MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(4*MZ2^2*Pi^3*VMU^3) + 
   (3*CWw*MW2^4*SW2*(MW2 - MZ2*SW2)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/
    (2*MW*MZ2*Pi^3*VMU^3))*Class[1] - (CHD*MW2*SW2*Class[3])/(2*Pi) + 
 (-1/1728*(12*CHbox*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2^4*
       (3*MH2 - 9*MW2 + 8*MZ2)*SW2^2 + 
      CHD*(9*MH2^3*MW2*MZ2^3*SW2*(2*MW2 + MZ2*(-2 + 5*SW2)) + 
        4*MW2^2*(3888*MW2^6 + 54*MZ2^6*(33 - 4*Pi^2) + 3*MW2^3*MZ2^3*
           (-11473 + 2112*Pi^2 - 2306*SW2) + 3*MW2*MZ2^5*(-4427 + 528*Pi^2 - 
            282*SW2) + 12*MW2^4*MZ2^2*(1796 - 360*Pi^2 + 139*SW2) + 
          4*MW2^5*MZ2*(-2861 + 288*Pi^2 + 216*SW2) + 2*MW2^2*MZ2^4*
           (15961 - 2268*Pi^2 + 2508*SW2) + 6*MT2*MW2*MZ2*SW2*
           (384*MW2^3 + 3*MZ2^3*(1 - 9*SW2) + 16*MW2^2*MZ2*(-39 + 8*SW2) + 
            MW2*MZ2^2*(237 + 16*SW2))) + MH2^2*(3888*MW2^6 + 
          54*MZ2^6*(33 - 4*Pi^2) + 3*MW2^3*MZ2^3*(-11353 + 2112*Pi^2 - 
            2267*SW2) + 3*MW2*MZ2^5*(-4427 + 528*Pi^2 - 282*SW2) + 
          12*MW2^4*MZ2^2*(1781 - 360*Pi^2 + 139*SW2) + 
          4*MW2^5*MZ2*(-2861 + 288*Pi^2 + 216*SW2) + MW2^2*MZ2^4*
           (31742 - 4536*Pi^2 + 4899*SW2) + 6*MT2*MW2*MZ2*SW2*
           (384*MW2^3 + 3*MZ2^3*(1 - 9*SW2) + 16*MW2^2*MZ2*(-39 + 8*SW2) + 
            MW2*MZ2^2*(237 + 16*SW2))) - MH2*MW2*(19440*MW2^6 + 
          270*MZ2^6*(33 - 4*Pi^2) + 3*MW2^3*MZ2^3*(-56909 + 10560*Pi^2 - 
            11506*SW2) - 12*MW2^4*MZ2^2*(-8923 + 1800*Pi^2 - 695*SW2) + 
          15*MW2*MZ2^5*(-4427 + 528*Pi^2 - 282*SW2) + 20*MW2^5*MZ2*
           (-2861 + 288*Pi^2 + 216*SW2) + 2*MW2^2*MZ2^4*(79463 - 11340*Pi^2 + 
            12504*SW2) + 30*MT2*MW2*MZ2*SW2*(384*MW2^3 + 
            3*MZ2^3*(1 - 9*SW2) + 16*MW2^2*MZ2*(-39 + 8*SW2) + 
            MW2*MZ2^2*(237 + 16*SW2)))))/((MH2 - 4*MW2)*(MH2 - MW2)*MZ2^4*
      Pi^3*SW2*VMU^2) + 
   (MH2*(4*CHbox*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-(MH2^2*MZ2*SW2) - 
        12*MW2*MZ2^2*SW2 + MH2*MZ2*(MW2 + 3*MZ2)*SW2) - 
      CHD*MZ2*(MH2^4*(MW2 - CW2*MZ2) - 28*MH2*MW2^3*(MW2 - CW2*MZ2) + 
        12*MW2^4*(MW2 - CW2*MZ2) + 3*MH2^3*MW2*(MW2 - MZ2*(1 + 2*SW2)) - 
        3*MH2^2*MW2^2*(5*MW2 - MZ2*(5 + 7*SW2))))*B0i[bb0, 0, 0, MH2])/
    (96*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ2^2*Pi^3*VMU^2) + 
   (CHD*(9*MT2^2*MZ2^2*(MW2 - CW2*MZ2) + 64*MW2^2*MZ2^3*SW2^2 + 
      2*MT2*MW2*(64*MW2^3 - 128*MW2^2*MZ2 + 79*MW2*MZ2^2 + 
        3*MZ2^3*(-5 + 3*SW2)))*B0i[bb0, 0, 0, MT2])/(144*MZ2^3*Pi^3*VMU^2) - 
   ((-36*CHbox*MW2^3*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2^4*SW2^2 + 
      CHD*MW2*(-2*MH2^4*MZ2^3*(MW2 - CW2*MZ2)*SW2 + 
        4*MW2^3*(-24*MW2^5 + 24*MW2^4*MZ2 + MW2^2*MZ2^3*(23 - 10*SW2) + 
          2*MZ2^5*(-25 + SW2) + 8*MW2*MZ2^4*(7 + 4*SW2) - 
          4*MW2^3*MZ2^2*(5 + 6*SW2)) + MH2^3*(24*MW2^5 - 24*MW2^4*MZ2 - 
          2*MZ2^5*(-25 + SW2) + 8*MW2^3*MZ2^2*(4 + 3*SW2) + 
          MW2^2*MZ2^3*(-47 + 4*SW2) - 2*MW2*MZ2^4*(22 + 13*SW2)) - 
        3*MH2^2*MW2*(48*MW2^5 - 48*MW2^4*MZ2 - 4*MZ2^5*(-25 + SW2) + 
          6*MW2^2*MZ2^3*(-16 + 3*SW2) + MW2^3*MZ2^2*(65 + 48*SW2) - 
          MW2*MZ2^4*(87 + 62*SW2)) + MH2*MW2^2*(216*MW2^5 - 216*MW2^4*MZ2 - 
          18*MZ2^5*(-25 + SW2) + 11*MW2^2*MZ2^3*(-25 + 8*SW2) + 
          2*MW2^3*MZ2^2*(107 + 108*SW2) - 2*MW2*MZ2^4*(235 + 143*SW2))))*
     B0i[bb0, 0, 0, MW2])/(96*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ2^4*Pi^3*SW2*
     VMU^2) - ((-4*CHbox*MW2*(MH2 - 2*MZ2)*MZ2^3*SW2^2 + 
      CHD*(96*MW2^5 - 192*MW2^4*MZ2 - CW2*MZ2^5 + MW2^2*MZ2^3*(109 - 8*SW2) + 
        2*MW2^3*MZ2^2*(25 - 6*SW2) + MW2*MZ2^4*(-53 + 19*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(96*MZ2^3*Pi^3*SW2*VMU^2) + 
   (CHbox*CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
    (24*Pi^3*VMU^2) + (CHD*MW2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
      MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2])/
    (72*MZ2^2*Pi^3*VMU^2) + (CHD*MW2*(-12*MW2^4 - 36*MW2^3*MZ2 + 
      19*MW2^2*MZ2^2 + 28*MW2*MZ2^3 + MZ2^4)*B0i[bb0, MZ2, MW2, MW2])/
    (48*MZ2^3*Pi^3*VMU^2) + (CHD*MW2^3*(4*MW2^3 - 7*MW2*MZ2^2 + 3*MZ2^3)*
     C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(2*MZ2^3*Pi^3*VMU^2) + 
   (CHD*MW2*(4*MW2^4 - 5*MW2^2*MZ2^2 + MZ2^4)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (4*MZ2^2*Pi^3*VMU^2))*Class[3] - (CHWB*MW2*SW2*Class[4])/(CW*Pi*SW) + 
 ((CHWB*(-18*MH2^3*MW2*MZ2^3*SW2*(5*MW2 + MZ2*(-9 + 5*SW2)) + 
      MH2^2*(-4320*MW2^6 + 27*MZ2^6*(-33 + 4*Pi^2) - 
        2*MW2^3*MZ2^3*(22181 + 792*Pi^2 - 12777*SW2) + 
        4*MW2^2*MZ2^4*(2225 + 396*Pi^2 - 4551*SW2) + 
        2*MW2^4*MZ2^2*(20485 + 288*Pi^2 - 4224*SW2) - 
        192*MW2^5*MZ2*(26 + 9*SW2) + 3*MW2*MZ2^5*(1565 - 228*Pi^2 + 
          1158*SW2) - 12*MT2*MW2*MZ2*SW2*(128*MW2^3 + 64*MW2^2*MZ2*
           (-5 + 2*SW2) - MZ2^3*(25 + 27*SW2) + MW2*MZ2^2*(181 + 64*SW2))) + 
      4*MW2^2*(-4320*MW2^6 + 27*MZ2^6*(-33 + 4*Pi^2) - 
        2*MW2^3*MZ2^3*(22271 + 792*Pi^2 - 12894*SW2) + 
        2*MW2^2*MZ2^4*(4585 + 792*Pi^2 - 9219*SW2) + 16*MW2^4*MZ2^2*
         (2555 + 36*Pi^2 - 528*SW2) - 192*MW2^5*MZ2*(26 + 9*SW2) + 
        3*MW2*MZ2^5*(1565 - 228*Pi^2 + 1158*SW2) - 12*MT2*MW2*MZ2*SW2*
         (128*MW2^3 + 64*MW2^2*MZ2*(-5 + 2*SW2) - MZ2^3*(25 + 27*SW2) + 
          MW2*MZ2^2*(181 + 64*SW2))) + MH2*MW2*(21600*MW2^6 + 
        135*MZ2^6*(33 - 4*Pi^2) + 2*MW2^3*MZ2^3*(112363 + 3960*Pi^2 - 
          64398*SW2) - 2*MW2^2*MZ2^4*(23357 + 3960*Pi^2 - 46023*SW2) - 
        16*MW2^4*MZ2^2*(12847 + 180*Pi^2 - 2640*SW2) + 
        15*MW2*MZ2^5*(-1565 + 228*Pi^2 - 1158*SW2) + 
        960*MW2^5*MZ2*(26 + 9*SW2) + 60*MT2*MW2*MZ2*SW2*
         (128*MW2^3 + 64*MW2^2*MZ2*(-5 + 2*SW2) - MZ2^3*(25 + 27*SW2) + 
          MW2*MZ2^2*(181 + 64*SW2)))))/(1728*MW*(MH2 - 4*MW2)*(MH2 - MW2)*MZ*
     MZ2^3*Pi^3*SW*VMU^2) + 
   (MH2*SW2*(12*(CHB + CHW)*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ*SW + 
      CHWB*(CW2*MH2^4*MZ2 + 6*MH2^3*MW2*MZ2*SW2 - 
        12*MW2^4*(MW2 + MZ2 + MZ2*SW2) - 3*MH2^2*MW2^2*
         (7*MW2 + MZ2*(2 + 7*SW2)) + 2*MH2*MW2^3*(30*MW2 + 
          MZ2*(-5 + 14*SW2))))*B0i[bb0, 0, 0, MH2])/
    (48*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*Pi^3*SW*VMU^2) - 
   (CHWB*SW2*(9*MT2^2*MZ2*(-MW2 + CW2*MZ2) + 
      2*MT2*MW2*(64*MW2^2 - 77*MW2*MZ2 + MZ2^2*(22 - 9*SW2)) - 
      64*MW2^2*MZ2^2*SW2)*B0i[bb0, 0, 0, MT2])/(72*MW*MZ*MZ2*Pi^3*SW*VMU^2) + 
   (CHWB*MW2*(-(MH2^4*(13*MW2 - 7*MZ2)*MZ2^2*(MW2 - CW2*MZ2)) - 
      4*MW2^3*(216*MW2^5 + MW2^2*MZ2^3*(1859 - 1384*SW2) + 
        12*MW2^3*MZ2^2*(-137 + 28*SW2) - MZ2^5*(49 + 29*SW2) + 
        MW2*MZ2^4*(-484 + 567*SW2) + 120*MW2^4*(MZ2 + 3*MZ2*SW2)) + 
      MH2^3*(216*MW2^5 + MW2^2*MZ2^3*(1871 - 1354*SW2) + 
        48*MW2^3*MZ2^2*(-34 + 7*SW2) - MZ2^5*(49 + 29*SW2) + 
        MW2*MZ2^4*(-508 + 573*SW2) + 120*MW2^4*(MZ2 + 3*MZ2*SW2)) - 
      3*MH2^2*MW2*(432*MW2^5 + MW2^2*MZ2^3*(3842 - 2797*SW2) - 
        2*MZ2^5*(49 + 29*SW2) + MW2^3*MZ2^2*(-3341 + 672*SW2) + 
        MW2*MZ2^4*(-1039 + 1181*SW2) + 240*MW2^4*(MZ2 + 3*MZ2*SW2)) + 
      MH2*MW2^2*(1944*MW2^5 + MW2^2*MZ2^3*(16963 - 12560*SW2) - 
        9*MZ2^5*(49 + 29*SW2) + 4*MW2^3*MZ2^2*(-3725 + 756*SW2) + 
        MW2*MZ2^4*(-4484 + 5231*SW2) + 1080*MW2^4*(MZ2 + 3*MZ2*SW2)))*
     B0i[bb0, 0, 0, MW2])/(96*MW*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ*MZ2^3*Pi^3*SW*
     VMU^2) + ((-72*(CHB + CHW)*MW*MW2*MZ*MZ2^3*SW*SW2 + 
      CHWB*(-432*MW2^5 + 864*MW2^4*MZ2 + 6*CW2*MZ2^5 + 
        4*MW2^3*MZ2^2*(23 + 18*SW2) + MW2*MZ2^3*(-6*MH2 + 503*MZ2 - 
          111*MZ2*SW2) + MW2^2*MZ2^2*(6*MH2 - 1087*MZ2 + 48*MZ2*SW2)))*
     B0i[bb0, 0, 0, MZ2])/(288*MW*MZ*MZ2^2*Pi^3*SW*VMU^2) - 
   (MW2*SW2*(24*(CHB + CHW)*MW*(MH2 - 2*MZ2)*MZ2^2*SW + 
      CHWB*MZ*(12*MZ2*(4*MW2 + MZ2)*(-MW2 + CW2*MZ2) + 
        MH2^2*(MW2 + MZ2 + MZ2*SW2) + 4*MH2*(6*MW2^2 + MZ2^2*(-1 + 2*SW2) + 
          2*MW2*MZ2*(-2 + 3*SW2))))*B0i[bb0, MZ2, MH2, MZ2])/
    (96*MW*MZ2^2*Pi^3*SW*VMU^2) + 
   (CHWB*MW2*(MZ2*(64*MW2^2 - 68*MW2*MZ2 + 13*MZ2^2) + 
      MT2*(128*MW2^2 - 136*MW2*MZ2 + 53*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2])/
    (72*CW*MZ2^2*Pi^3*SW*VMU^2) + 
   (CHWB*MW2*(36*MW2^3 + 72*MW2^2*MZ2 + 23*MW2*MZ2^2 + MZ2^3)*SW2^2*
     B0i[bb0, MZ2, MW2, MW2])/(24*CW*MZ2^2*Pi^3*SW*VMU^2) + 
   (3*CHWB*MW2^3*(-4*MW2^4 + 4*MW2^3*MZ2 + 9*MW2^2*MZ2^2 - 13*MW2*MZ2^3 + 
      4*MZ2^4)*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(4*CW*MZ2^4*Pi^3*SW*VMU^2) - 
   (CHWB*MW2*(12*MW2^5 - 16*MW2^4*MZ2 - 13*MW2^3*MZ2^2 + 19*MW2^2*MZ2^3 + 
      MW2*MZ2^4 - 3*MZ2^5)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2])/
    (8*CW*MZ2^3*Pi^3*SW*VMU^2))*Class[4] + 
 (((-2*MW2 + MZ2)^2*CHe[l, l] + 2*MZ2*SW2*((2*MW2 - MZ2)*CHl1[l, l] - 
      MW2*(CHl3[1, 1] + CHl3[2, 2]) + (2*MW2 - MZ2)*CHl3[l, l]))*Class[7])/
  (2*MZ2*Pi) + (((MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*B0i[bb0, MZ2, MH2, MZ2]*
     (-((2*MW2 - MZ2)*(MW2 - CW2*MZ2)*CHe[l, l]) - 
      2*MW2*MZ2*SW2*(CHl3[1, 1] + CHl3[2, 2])))/(48*MZ2^2*Pi^3*VMU^2) + 
   ((480*MW2^5 + 4*MW2^4*MZ2*(-53 + 96*SW2) + 
      MW2^2*MZ2^3*(369 - 192*SW2 - 136*SW2^2) + MZ2^5*(1 - 3*SW2 + 2*SW2^2) - 
      4*MW2^3*MZ2^2*(157 - 57*SW2 + 24*SW2^2) + 
      MW2*MZ2^4*(-10 - 21*SW2 + 32*SW2^2))*B0i[bb0, MW2, MW2, MZ2]*
     ((2*MW2 - MZ2)*CHe[l, l] + 2*MZ2*SW2*(CHl1[l, l] + CHl3[l, l])))/
    (192*MW2*MZ2^3*Pi^3*SW2*VMU^2) + 
   (B0i[bb0, MZ2, MW2, MW2]*((2*MW2 - MZ2)*(12*MW2^4 - 8*MW2^3*MZ2 + 
        MZ2^4*SW2 + MW2^2*MZ2^2*(-11 + 12*SW2) + MW2*MZ2^3*(7 + 20*SW2))*
       CHe[l, l] + 2*MZ2*SW2*((12*MW2^4 - 20*MW2^3*MZ2 - 19*MW2^2*MZ2^2 + 
          26*MW2*MZ2^3 + MZ2^4)*CHl1[l, l] + MW2*MZ2*(12*MW2^2 + 20*MW2*MZ2 + 
          MZ2^2)*(CHl3[1, 1] + CHl3[2, 2]) + MW2*(-36*MW2^3 - 52*MW2^2*MZ2 + 
          45*MW2*MZ2^2 + 10*MZ2^3)*CHl3[l, l])))/(48*MZ2^3*Pi^3*VMU^2) + 
   (MW2^2*C0i[cc0, 0, MZ2, 0, 0, MW2, MW2]*
     ((2*MW2 - MZ2)*(5*MW2^3 + MW2^2*MZ2*(4 - 15*SW2) + 
        6*MZ2^3*(-1 + 3*SW2) - 3*MW2*MZ2^2*(1 + 5*SW2))*CHe[l, l] + 
      2*MZ2*SW2*(-(MZ2*SW2*(13*MW2^2 - 7*MW2*MZ2*(-3 + SW2) - 
           2*MZ2^2*(1 + 5*SW2))*CHl1[l, l]) - 4*MW2*(2*MW2^2 + 3*MW2*MZ2 - 
          2*MZ2^2)*(CHl3[1, 1] + CHl3[2, 2]) + 
        (17*MW2^3 + MW2^2*MZ2*(16 - 11*SW2) + 2*MZ2^3*(1 + 5*SW2) - 
          MW2*MZ2^2*(23 + 11*SW2))*CHl3[l, l])))/(8*MZ2^3*Pi^3*VMU^2) + 
   ((MW2 + MZ2)*C0i[cc0, MZ2, 0, 0, 0, 0, MW2]*
     ((2*MW2 - MZ2)*(3*MW2^3 + MW2*MZ2^2 + MZ2^3*(-3 + 5*SW2) - 
        MW2^2*(MZ2 + 13*MZ2*SW2))*CHe[l, l] + 
      2*MZ2*SW2*((9*MW2^3 + MZ2^3*(1 + SW2) - MW2^2*MZ2*(7 + 3*SW2) + 
          MW2*MZ2^2*(-7 + 6*SW2))*CHl1[l, l] - 
        4*MW2*(2*MW2^2 + MW2*MZ2 - MZ2^2)*(CHl3[1, 1] + CHl3[2, 2]) + 
        (17*MW2^3 + MZ2^3*(1 + SW2) - MW2*MZ2^2*(7 + 2*SW2) + 
          MW2^2*(MZ2 - 11*MZ2*SW2))*CHl3[l, l])))/(16*MZ2^2*Pi^3*VMU^2) + 
   (MH2*B0i[bb0, 0, 0, MH2]*
     ((2*MW2 - MZ2)*(MH2^4*(3*MW2 - 2*MZ2)*(MW2 - CW2*MZ2) - 
        9*MH2^3*MW2*(2*MW2 - MZ2)*(MW2 - CW2*MZ2) + 
        36*MW2^4*MZ2*(MW2 - CW2*MZ2) + 3*MH2^2*MW2^2*
         (9*MW2^2 - MZ2^2*(-4 + SW2) + MW2*MZ2*(-13 + 9*SW2)) - 
        4*MH2*MW2^3*(3*MW2^2 + MW2*MZ2*(-2 + 3*SW2) + MZ2^2*(-1 + 10*SW2)))*
       CHe[l, l] + 2*MZ2*SW2*((-3*MH2^3*MW2*(2*MW2 - 5*MZ2)*(MW2 - CW2*MZ2) + 
          MH2^4*(MW2 - 2*MZ2)*(MW2 - CW2*MZ2) - 60*MW2^4*MZ2*
           (MW2 - CW2*MZ2) - 4*MH2*MW2^3*(MW2^2 + MZ2^2*(35 - 26*SW2) + 
            MW2*MZ2*(-36 + SW2)) + 3*MH2^2*MW2^2*(3*MW2^2 + 
            MZ2^2*(22 - 19*SW2) + MW2*MZ2*(-25 + 3*SW2)))*CHl1[l, l] - 
        MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*(-24*MW2^2*MZ2 + 
          MH2^2*(-3*MW2 + CW2*MZ2) + MH2*MW2*(3*MW2 + MZ2*(5 + SW2)))*
         (CHl3[1, 1] + CHl3[2, 2]) + (-3*MH2^3*MW2*(2*MW2 - 5*MZ2)*
           (MW2 - CW2*MZ2) + MH2^4*(MW2 - 2*MZ2)*(MW2 - CW2*MZ2) - 
          60*MW2^4*MZ2*(MW2 - CW2*MZ2) - 4*MH2*MW2^3*
           (MW2^2 + MZ2^2*(35 - 26*SW2) + MW2*MZ2*(-36 + SW2)) + 
          3*MH2^2*MW2^2*(3*MW2^2 + MZ2^2*(22 - 19*SW2) + 
            MW2*MZ2*(-25 + 3*SW2)))*CHl3[l, l])))/
    (96*(MH2 - 4*MW2)*(MH2 - MW2)^2*MW2*MZ2^2*Pi^3*VMU^2) - 
   (B0i[bb0, 0, 0, MW2]*((2*MW2 - MZ2)*(MH2^4*(9*MW2 - 7*MZ2)*MZ2^2*
         (MW2 - CW2*MZ2) + 4*MW2^3*(312*MW2^5 + MW2^2*MZ2^3*
           (1681 - 968*SW2) + MZ2^5*(23 - 83*SW2) + 24*MW2^4*MZ2*
           (-3 + 11*SW2) + 4*MW2^3*MZ2^2*(-341 + 32*SW2) + 
          MW2*MZ2^4*(-562 + 621*SW2)) + MH2^3*(-312*MW2^5 + 
          MW2*MZ2^4*(550 - 591*SW2) + 24*MW2^4*MZ2*(3 - 11*SW2) - 
          4*MW2^3*MZ2^2*(-335 + 32*SW2) + MZ2^5*(-23 + 83*SW2) + 
          MW2^2*MZ2^3*(-1645 + 926*SW2)) + 3*MH2^2*MW2*
         (624*MW2^5 + 3*MW2^2*MZ2^3*(1126 - 639*SW2) + 
          2*MZ2^5*(23 - 83*SW2) + 48*MW2^4*MZ2*(-3 + 11*SW2) + 
          MW2^3*MZ2^2*(-2733 + 256*SW2) + MW2*MZ2^4*(-1135 + 1229*SW2)) + 
        MH2*MW2^2*(-2808*MW2^5 + MW2*MZ2^4*(5042 - 5573*SW2) - 
          216*MW2^4*MZ2*(-3 + 11*SW2) + 9*MZ2^5*(-23 + 83*SW2) - 
          12*MW2^3*MZ2^2*(-1021 + 96*SW2) + MW2^2*MZ2^3*(-15089 + 8688*SW2)))*
       CHe[l, l] + 2*MZ2*SW2*((MH2^4*(9*MW2 - 7*MZ2)*MZ2^2*(MW2 - CW2*MZ2) + 
          4*MW2^3*(312*MW2^5 + 13*MW2^2*MZ2^3*(125 - 76*SW2) + 
            24*MW2^4*MZ2*(-2 + 11*SW2) - MZ2^5*(49 + 11*SW2) + 
            8*MW2^3*MZ2^2*(-182 + 25*SW2) + MW2*MZ2^4*(-366 + 461*SW2)) + 
          3*MH2^2*MW2*(624*MW2^5 + MW2^2*MZ2^3*(3386 - 2017*SW2) + 
            48*MW2^4*MZ2*(-2 + 11*SW2) - 2*MZ2^5*(49 + 11*SW2) + 
            MW2^3*MZ2^2*(-2977 + 400*SW2) + MW2*MZ2^4*(-803 + 969*SW2)) + 
          MH2^3*(-312*MW2^5 + MW2*MZ2^4*(390 - 467*SW2) + 
            24*MW2^4*MZ2*(2 - 11*SW2) + MZ2^5*(49 + 11*SW2) - 
            4*MW2^3*MZ2^2*(-367 + 50*SW2) + MW2^2*MZ2^3*(-1661 + 982*SW2)) + 
          MH2*MW2^2*(-2808*MW2^5 + MW2*MZ2^4*(3422 - 4277*SW2) - 
            216*MW2^4*MZ2*(-2 + 11*SW2) + 9*MZ2^5*(49 + 11*SW2) - 
            24*MW2^3*MZ2^2*(-551 + 75*SW2) + MW2^2*MZ2^3*
             (-14873 + 9012*SW2)))*CHl1[l, l] + 
        (MH2^4*(9*MW2 - 7*MZ2)*MZ2^2*(MW2 - CW2*MZ2) + 
          4*MW2^3*(216*MW2^5 + MW2^2*MZ2^3*(1473 - 1156*SW2) - 
            MZ2^5*(49 + 11*SW2) + 8*MW2^3*MZ2^2*(-161 + 15*SW2) + 
            8*MW2^4*MZ2*(4 + 45*SW2) + MW2*MZ2^4*(-366 + 613*SW2)) + 
          MH2^3*(-216*MW2^5 + MW2*MZ2^4*(390 - 619*SW2) - 20*MW2^3*MZ2^2*
             (-65 + 6*SW2) + MZ2^5*(49 + 11*SW2) - 8*MW2^4*MZ2*(4 + 45*SW2) + 
            MW2^2*MZ2^3*(-1509 + 1150*SW2)) + 3*MH2^2*MW2*
           (432*MW2^5 + MW2^2*MZ2^3*(3082 - 2353*SW2) - 
            2*MZ2^5*(49 + 11*SW2) + 16*MW2^4*MZ2*(4 + 45*SW2) + 
            MW2^3*MZ2^2*(-2641 + 240*SW2) + MW2*MZ2^4*(-803 + 1273*SW2)) + 
          MH2*MW2^2*(-1944*MW2^5 + MW2*MZ2^4*(3422 - 5645*SW2) + 
            9*MZ2^5*(49 + 11*SW2) - 24*MW2^3*MZ2^2*(-488 + 45*SW2) - 
            72*MW2^4*MZ2*(4 + 45*SW2) + MW2^2*MZ2^3*(-13505 + 10524*SW2)))*
         CHl3[l, l] + 4*MW2*(MH2^2 - 5*MH2*MW2 + 4*MW2^2)*MZ2*
         (MH2*(12*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) + 18*MZ2^3*
             (CHl3[1, 1] + CHl3[2, 2]) + MW2^2*MZ2*(-9*CHl1[1, 1] - 
              9*CHl1[2, 2] - 22*CHl3[1, 1] - 22*CHl3[2, 2] + 4*CHl3[3, 3] + 
              12*CHq3[1, 1] + 12*CHq3[2, 2]) + MW2*MZ2^2*(9*CHl1[1, 1] + 
              9*CHl1[2, 2] - 17*CHl3[1, 1] + 4*SW2*CHl3[1, 1] - 
              17*CHl3[2, 2] + 4*SW2*CHl3[2, 2] - 4*CHl3[3, 3] + 
              4*SW2*CHl3[3, 3] - 12*CHq3[1, 1] + 12*SW2*CHq3[1, 1] - 
              12*CHq3[2, 2] + 12*SW2*CHq3[2, 2])) - 
          MW2*(12*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) + 18*MZ2^3*
             (CHl3[1, 1] + CHl3[2, 2]) + MW2^2*MZ2*(-9*CHl1[1, 1] - 
              9*CHl1[2, 2] - 13*CHl3[1, 1] - 13*CHl3[2, 2] + 4*CHl3[3, 3] + 
              12*CHq3[1, 1] + 12*CHq3[2, 2]) + MW2*MZ2^2*(9*CHl1[1, 1] + 
              9*CHl1[2, 2] + 2*(-13 + 2*SW2)*CHl3[1, 1] + 2*(-13 + 2*SW2)*
               CHl3[2, 2] - 4*CW2*(CHl3[3, 3] + 3*(CHq3[1, 1] + CHq3[2, 
                   2]))))))))/(192*(MH2 - 4*MW2)*(MH2 - MW2)^2*MZ2^4*Pi^3*SW2*
     VMU^2) - (B0i[bb0, 0, 0, MZ2]*
     (-((2*MW2 - MZ2)*(460*MW2^5 + 9*CW2*MZ2^5 + MW2^3*MZ2*
          (15*MH2 + 94*MZ2*(15 - 11*SW2)) + 2*MW2^4*MZ2*(-639 + 518*SW2) + 
         3*MW2*MZ2^3*(3*CW2*MH2 + MZ2*(26 + 27*SW2)) + 
         MW2^2*MZ2^2*(3*MH2*(-8 + 5*SW2) + MZ2*(-733 + 76*SW2)))*CHe[l, l]) - 
      2*MZ2*SW2*((244*MW2^5 + 9*CW2*MZ2^5 + MW2^3*MZ2*
           (3*MH2 + 2*MZ2*(1011 - 535*SW2)) + 2*MW2^4*MZ2*(-477 + 338*SW2) - 
          3*MW2*MZ2^3*(CW2*MH2 + MZ2*(-134 + 81*SW2)) + 
          MW2^2*MZ2^2*(3*MH2*SW2 + MZ2*(-1777 + 904*SW2)))*CHl1[l, l] + 
        (-44*MW2^5 + 9*CW2*MZ2^5 + 2*MW2^4*MZ2*(-549 + 482*SW2) + 
          MW2^3*MZ2*(3*MH2 + 2454*MZ2 - 926*MZ2*SW2) - 
          3*MW2*MZ2^3*(CW2*MH2 + MZ2*(-134 + 81*SW2)) + 
          MW2^2*MZ2^2*(3*MH2*SW2 + MZ2*(-1777 + 472*SW2)))*CHl3[l, l] + 
        12*MW2^2*(24*MW2^3*(CHl3[1, 1] + CHl3[2, 2]) + 
          MZ2^2*(-(MH2*(CHl3[1, 1] + CHl3[2, 2])) + 
            27*MZ2*(CHl3[1, 1] + CHl3[2, 2]) - 2*MZ2*SW2*(CHd[1, 1] + 
              CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + CHe[2, 2] + CHe[3, 3] + 
              CHl1[1, 1] + CHl1[2, 2] + CHl1[3, 3] - CHl3[1, 1] - 
              CHl3[2, 2] - CHl3[3, 3] - CHq1[1, 1] - CHq1[2, 2] - 
              2*CHq1[3, 3] - 3*CHq3[1, 1] - 3*CHq3[2, 2] - 2*CHq3[3, 3] - 
              2*CHu[1, 1] - 2*CHu[2, 2])) + MW2^2*MZ2*(2*CHd[1, 1] + 
            2*CHd[2, 2] + 2*CHd[3, 3] + 2*CHe[1, 1] + 2*CHe[2, 2] + 
            2*CHe[3, 3] - 7*CHl1[1, 1] - 7*CHl1[2, 2] + 2*CHl1[3, 3] + 
            11*CHl3[1, 1] + 11*CHl3[2, 2] + 2*CHl3[3, 3] - 2*CHq1[1, 1] - 
            2*CHq1[2, 2] + 2*CHq1[3, 3] + 6*CHq3[1, 1] + 6*CHq3[2, 2] + 
            2*CHq3[3, 3] - 4*CHu[1, 1] - 4*CHu[2, 2]) + 
          MW2*MZ2*(MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
            MZ2*(-2*CW2*(CHd[1, 1] + CHd[2, 2] + CHd[3, 3] + CHe[1, 1] + 
                CHe[2, 2] + CHe[3, 3]) + (7 + 2*SW2)*CHl1[1, 1] + 
              7*CHl1[2, 2] + 2*SW2*CHl1[2, 2] - 2*CHl1[3, 3] + 
              2*SW2*CHl1[3, 3] - 71*CHl3[1, 1] + 2*SW2*CHl3[1, 1] - 
              71*CHl3[2, 2] + 2*SW2*CHl3[2, 2] - 2*CHl3[3, 3] + 
              2*SW2*CHl3[3, 3] + 2*CHq1[1, 1] - 2*SW2*CHq1[1, 1] + 
              2*CHq1[2, 2] - 2*SW2*CHq1[2, 2] - 2*CHq1[3, 3] + 
              2*SW2*CHq1[3, 3] - 6*CHq3[1, 1] + 6*SW2*CHq3[1, 1] - 
              6*CHq3[2, 2] + 6*SW2*CHq3[2, 2] - 2*CHq3[3, 3] + 
              2*SW2*CHq3[3, 3] + 4*CHu[1, 1] - 4*SW2*CHu[1, 1] + 
              4*CHu[2, 2] - 4*SW2*CHu[2, 2]))))))/(576*MW2*MZ2^3*Pi^3*SW2*
     VMU^2) + (B0i[bb0, MZ2, MT2, MT2]*
     (-((2*MW2 - MZ2)*(MT2*(128*MW2^3 + 33*MZ2^3*(1 - 2*SW2) + 
           128*MW2*MZ2^2*SW2 - 128*MW2^2*MZ2*(1 + SW2)) + 
         MZ2*(64*MW2^3 + 3*MZ2^3*(1 - 2*SW2) + 64*MW2*MZ2^2*SW2 - 
           64*MW2^2*MZ2*(1 + SW2)))*CHe[l, l]) - 
      2*MZ2*SW2*((2*MW2 - MZ2)*(MZ2*(64*MW2^2 - 64*MW2*MZ2 + 3*MZ2^2) + 
          MT2*(128*MW2^2 - 128*MW2*MZ2 + 33*MZ2^2))*CHl1[l, l] + 
        (2*MW2 - MZ2)*(MZ2*(64*MW2^2 - 64*MW2*MZ2 + 3*MZ2^2) + 
          MT2*(128*MW2^2 - 128*MW2*MZ2 + 33*MZ2^2))*CHl3[l, l] - 
        2*MW2*(MT2*(64*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) - 
            64*MW2*MZ2*(CHl3[1, 1] + CHl3[2, 2]) + 3*MZ2^2*(11*CHl3[1, 1] + 
              11*CHl3[2, 2] + 7*CHq1[3, 3] - 7*CHq3[3, 3] - 5*CHu[3, 3])) + 
          MZ2*(32*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) - 32*MW2*MZ2*
             (CHl3[1, 1] + CHl3[2, 2]) + 3*MZ2^2*(CHl3[1, 1] + CHl3[2, 2] - 
              CHq1[3, 3] + CHq3[3, 3] + 2*CHu[3, 3]))))))/
    (144*MZ2^3*Pi^3*VMU^2) + (B0i[bb0, 0, 0, MT2]*
     ((2*MW2 - MZ2)*(9*MT2^2*MZ2^2*(MW2 - CW2*MZ2) - 64*MW2^2*MZ2^2*SW2*
         (MW2 - MZ2*SW2) + 2*MT2*MW2*(64*MW2^3 + 3*MZ2^3*(7 - 8*SW2) - 
          64*MW2^2*MZ2*(1 + SW2) + 2*MW2*MZ2^2*(-9 + 32*SW2)))*CHe[l, l] + 
      2*MZ2*SW2*((9*MT2^2*MZ2^2*(MW2 - CW2*MZ2) + 64*MW2^2*MZ2*
           (2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 2*MT2*MW2*(128*MW2^3 - 
            192*MW2^2*MZ2 + 79*MW2*MZ2^2 + 3*MZ2^3*(-4 + 3*SW2)))*
         CHl1[l, l] + (9*MT2^2*MZ2^2*(MW2 - CW2*MZ2) + 64*MW2^2*MZ2*
           (2*MW2^2 - 3*MW2*MZ2 + MZ2^2) + 2*MT2*MW2*(128*MW2^3 - 
            192*MW2^2*MZ2 + 79*MW2*MZ2^2 + 3*MZ2^3*(-4 + 3*SW2)))*
         CHl3[l, l] + MW2^2*(64*MW2*MZ2^2*SW2*(CHl3[1, 1] + CHl3[2, 2]) + 
          MT2*(-128*MW2^2*(CHl3[1, 1] + CHl3[2, 2]) + 128*MW2*MZ2*
             (CHl3[1, 1] + CHl3[2, 2]) - 3*MZ2^2*(13*CHl3[1, 1] + 
              13*CHl3[2, 2] - 4*CHq1[3, 3] - 14*CHq3[3, 3] + 
              8*CHu[3, 3]))))))/(144*MW2*MZ2^3*Pi^3*VMU^2) - 
   (-((2*MW2 - MZ2)*(-27*MH2^3*MW2*MZ2^3*(MW2 - CW2*MZ2)*SW2 - 
        4*MW2^2*(3888*MW2^6 + 54*CW2*MZ2^6*(-33 + 4*Pi^2) + 
          8*MW2^5*MZ2*(-1759 + 144*Pi^2 - 108*SW2) - 8*MW2^4*MZ2^2*
           (-2843 - 961*SW2 + 36*Pi^2*(11 + 4*SW2)) + 6*MT2*MW2*MZ2*SW2*
           (384*MW2^3 + 3*MZ2^3*(31 - 35*SW2) - 32*MW2^2*MZ2*(13 + 4*SW2) + 
            7*MW2*MZ2^2*(-7 + 32*SW2)) + MW2^3*MZ2^2*
           (MZ2*(-16715 - 22882*SW2 + 288*Pi^2*(9 + 11*SW2)) - 
            864*Pi^2*VMU^2) + 3*MW2*MZ2^4*(MZ2*(1969 - 3981*SW2 + 
              24*Pi^2*(-10 + 19*SW2)) - 288*CW2*Pi^2*VMU^2) + 
          MW2^2*MZ2^3*(MZ2*(30 + 26111*SW2 - 72*Pi^2*(1 + 44*SW2)) - 
            864*Pi^2*(-2 + SW2)*VMU^2)) + MH2^2*(-3888*MW2^6 + 
          54*CW2*MZ2^6*(33 - 4*Pi^2) + 8*MW2^5*MZ2*(1759 - 144*Pi^2 + 
            108*SW2) + MW2^4*MZ2^2*(-22609 - 7688*SW2 + 
            288*Pi^2*(11 + 4*SW2)) - 6*MT2*MW2*MZ2*SW2*(384*MW2^3 + 
            3*MZ2^3*(31 - 35*SW2) - 32*MW2^2*MZ2*(13 + 4*SW2) + 
            7*MW2*MZ2^2*(-7 + 32*SW2)) + MW2^3*MZ2^2*
           (-288*MZ2*Pi^2*(9 + 11*SW2) + 5*MZ2*(3289 + 4571*SW2) + 
            864*Pi^2*VMU^2) + 3*MW2*MZ2^4*
           (MZ2*(-1969 + Pi^2*(240 - 456*SW2) + 3981*SW2) + 
            288*CW2*Pi^2*VMU^2) + MW2^2*MZ2^3*
           (MZ2*(105 - 26084*SW2 + 72*Pi^2*(1 + 44*SW2)) + 
            864*Pi^2*(-2 + SW2)*VMU^2)) - MH2*MW2*(-19440*MW2^6 + 
          270*CW2*MZ2^6*(33 - 4*Pi^2) + 40*MW2^5*MZ2*(1759 - 144*Pi^2 + 
            108*SW2) + 8*MW2^4*MZ2^2*(-14134 - 4805*SW2 + 
            180*Pi^2*(11 + 4*SW2)) - 30*MT2*MW2*MZ2*SW2*(384*MW2^3 + 
            3*MZ2^3*(31 - 35*SW2) - 32*MW2^2*MZ2*(13 + 4*SW2) + 
            7*MW2*MZ2^2*(-7 + 32*SW2)) + MW2^3*MZ2^2*
           (MZ2*(82279 + 114410*SW2 - 1440*Pi^2*(9 + 11*SW2)) + 
            4320*Pi^2*VMU^2) - 15*MW2*MZ2^4*
           (MZ2*(1969 - 3981*SW2 + 24*Pi^2*(-10 + 19*SW2)) - 
            288*CW2*Pi^2*VMU^2) + MW2^2*MZ2^3*
           (MZ2*(498 - 130555*SW2 + 360*Pi^2*(1 + 44*SW2)) + 
            4320*Pi^2*(-2 + SW2)*VMU^2)))*CHe[l, l]) - 
     2*MW2*MZ2*SW2*((-45*MH2^3*MZ2^3*(MW2 - CW2*MZ2)*SW2 + 
         MH2^2*(-5616*MW2^5 + 2*MW2*MZ2^4*(-12655 + 1602*Pi^2 - 348*SW2) - 
           15*MZ2^5*(-346 + 36*Pi^2 + 3*SW2) - 8*MW2^4*MZ2*
            (-3101 + 288*Pi^2 + 108*SW2) + MW2^2*MZ2^3*(46907 - 6984*Pi^2 + 
             825*SW2) + MW2^3*MZ2^2*(-45979 + 6624*Pi^2 + 888*SW2) - 
           6*MT2*MZ2*SW2*(640*MW2^3 + MW2*MZ2^2*(285 - 32*SW2) + 
             3*MZ2^3*(5 - 9*SW2) + 32*MW2^2*MZ2*(-29 + 4*SW2))) - 
         4*MW2^2*(5616*MW2^5 + MW2^2*MZ2^3*(-46997 + 6984*Pi^2 - 942*SW2) + 
           15*MZ2^5*(-346 + 36*Pi^2 + 3*SW2) + 8*MW2^4*MZ2*
            (-3101 + 288*Pi^2 + 108*SW2) - 8*MW2^3*MZ2^2*(-5753 + 828*Pi^2 + 
             111*SW2) + MW2*MZ2^4*(25355 - 3204*Pi^2 + 813*SW2) + 
           6*MT2*MZ2*SW2*(640*MW2^3 + MW2*MZ2^2*(285 - 32*SW2) + 
             3*MZ2^3*(5 - 9*SW2) + 32*MW2^2*MZ2*(-29 + 4*SW2))) + 
         MH2*MW2*(28080*MW2^5 + MW2^2*MZ2^3*(-233833 + 34920*Pi^2 - 
             4638*SW2) + 75*MZ2^5*(-346 + 36*Pi^2 + 3*SW2) + 
           40*MW2^4*MZ2*(-3101 + 288*Pi^2 + 108*SW2) - 8*MW2^3*MZ2^2*
            (-28693 + 4140*Pi^2 + 555*SW2) + MW2*MZ2^4*(126199 - 16020*Pi^2 + 
             3993*SW2) + 30*MT2*MZ2*SW2*(640*MW2^3 + MW2*MZ2^2*
              (285 - 32*SW2) + 3*MZ2^3*(5 - 9*SW2) + 32*MW2^2*MZ2*
              (-29 + 4*SW2))))*CHl1[l, l] + 
       (-45*MH2^3*MZ2^3*(MW2 - CW2*MZ2)*SW2 + MH2^2*(-5616*MW2^5 + 
           2*MW2*MZ2^4*(-13441 + 1602*Pi^2 - 348*SW2) - 
           9*MZ2^5*(-574 + 60*Pi^2 + 5*SW2) - 8*MW2^4*MZ2*(-2651 + 288*Pi^2 + 
             108*SW2) + MW2^2*MZ2^3*(49991 - 6984*Pi^2 + 825*SW2) + 
           MW2^3*MZ2^2*(-43867 + 6624*Pi^2 + 888*SW2) - 6*MT2*MZ2*SW2*
            (640*MW2^3 + MW2*MZ2^2*(285 - 32*SW2) + 3*MZ2^3*(5 - 9*SW2) + 
             32*MW2^2*MZ2*(-29 + 4*SW2))) - 4*MW2^2*(5616*MW2^5 + 
           MW2^2*MZ2^3*(-50081 + 6984*Pi^2 - 942*SW2) + 
           9*MZ2^5*(-574 + 60*Pi^2 + 5*SW2) + 8*MW2^4*MZ2*(-2651 + 288*Pi^2 + 
             108*SW2) - 8*MW2^3*MZ2^2*(-5489 + 828*Pi^2 + 111*SW2) + 
           MW2*MZ2^4*(26927 - 3204*Pi^2 + 813*SW2) + 6*MT2*MZ2*SW2*
            (640*MW2^3 + MW2*MZ2^2*(285 - 32*SW2) + 3*MZ2^3*(5 - 9*SW2) + 
             32*MW2^2*MZ2*(-29 + 4*SW2))) + MH2*MW2*(28080*MW2^5 + 
           MW2^2*MZ2^3*(-249253 + 34920*Pi^2 - 4638*SW2) + 
           45*MZ2^5*(-574 + 60*Pi^2 + 5*SW2) + 40*MW2^4*MZ2*
            (-2651 + 288*Pi^2 + 108*SW2) - 8*MW2^3*MZ2^2*
            (-27373 + 4140*Pi^2 + 555*SW2) + MW2*MZ2^4*(134059 - 16020*Pi^2 + 
             3993*SW2) + 30*MT2*MZ2*SW2*(640*MW2^3 + MW2*MZ2^2*
              (285 - 32*SW2) + 3*MZ2^3*(5 - 9*SW2) + 32*MW2^2*MZ2*
              (-29 + 4*SW2))))*CHl3[l, l] - (MH2^2 - 5*MH2*MW2 + 4*MW2^2)*
        (-1728*MW2^5*(CHl3[1, 1] + CHl3[2, 2]) + 
         4*MW2^4*(384*MT2 + MZ2*(2783 - 360*Pi^2))*(CHl3[1, 1] + 
           CHl3[2, 2]) + 27*MZ2^5*(-33 + 4*Pi^2)*(-3 + SW2)*
          (CHl3[1, 1] + CHl3[2, 2]) - 4*MW2^3*MZ2*(840*MT2 + 
           MZ2*(7753 - 639*SW2 + 18*Pi^2*(-57 + 4*SW2)))*
          (CHl3[1, 1] + CHl3[2, 2]) + MW2^2*MZ2^2*
          (18*MH2*(CHl3[1, 1] + CHl3[2, 2]) + 
           6*MT2*((403 - 48*SW2)*CHl3[1, 1] + (403 - 48*SW2)*CHl3[2, 2] - 
             6*(4*CHq1[3, 3] + 17*CHq3[3, 3] - 8*CHu[3, 3])) + 
           MZ2*(-48*CHd[1, 1] - 48*CHd[2, 2] - 48*CHd[3, 3] - 48*CHe[1, 1] - 
             48*CHe[2, 2] - 48*CHe[3, 3] - 48*CHl1[1, 1] - 48*CHl1[2, 2] - 
             48*CHl1[3, 3] + 36065*CHl3[1, 1] - 4284*Pi^2*CHl3[1, 1] - 
             5976*SW2*CHl3[1, 1] + 648*Pi^2*SW2*CHl3[1, 1] + 
             36065*CHl3[2, 2] - 4284*Pi^2*CHl3[2, 2] - 5976*SW2*CHl3[2, 2] + 
             648*Pi^2*SW2*CHl3[2, 2] + 48*CHl3[3, 3] + 48*CHq1[1, 1] + 
             48*CHq1[2, 2] + 120*CHq1[3, 3] + 144*CHq3[1, 1] + 
             144*CHq3[2, 2] + 72*CHq3[3, 3] + 96*CHu[1, 1] + 96*CHu[2, 2] - 
             48*CHu[3, 3])) + 3*MW2*MZ2^3*(MZ2*(16*CHd[1, 1] + 16*CHd[2, 2] + 
             16*CHd[3, 3] + 16*CHe[1, 1] + 16*CHe[2, 2] + 16*CHe[3, 3] + 
             16*CHl1[1, 1] + 16*CHl1[2, 2] + 16*CHl1[3, 3] - 
             5710*CHl3[1, 1] + 648*Pi^2*CHl3[1, 1] + 1401*SW2*CHl3[1, 1] - 
             156*Pi^2*SW2*CHl3[1, 1] - 5710*CHl3[2, 2] + 
             648*Pi^2*CHl3[2, 2] + 1401*SW2*CHl3[2, 2] - 156*Pi^2*SW2*
              CHl3[2, 2] - 16*CHl3[3, 3] - 16*CHq1[1, 1] - 16*CHq1[2, 2] - 
             40*CHq1[3, 3] - 48*CHq3[1, 1] - 48*CHq3[2, 2] - 24*CHq3[3, 3] - 
             32*CHu[1, 1] - 32*CHu[2, 2] + 16*CHu[3, 3]) - 
           6*(MH2*(CHl3[1, 1] + CHl3[2, 2]) + MT2*((33 - 16*SW2)*CHl3[1, 1] + 
               (33 - 16*SW2)*CHl3[2, 2] - 8*CHq1[3, 3] - 34*CHq3[3, 3] + 24*
                SW2*CHq3[3, 3] + 16*CHu[3, 3]))))))/
    (1728*(MH2 - 4*MW2)*(MH2 - MW2)*MW2*MZ2^4*Pi^3*SW2*VMU^2))*Class[7] + 
 ((1 - CW2)*MW2*Class[8]*Cll[1, 2, 2, 1])/Pi + 
 Class[8]*((-3*MW2^2*SW2*B0i[bb0, 0, 0, MW2]*Cll[1, 1, 2, 2])/
    (4*Pi^3*VMU^2) + 
   (-1/432*((-864*MW2^4 + 6*MT2*MW2*(128*MW2^2 - 128*MW2*MZ2 + 39*MZ2^2) + 
         32*MW2^3*MZ2*(107 - 18*Pi^2) + 27*MZ2^4*(-33 + 4*Pi^2) + 
         8*MW2^2*MZ2^2*(-977 + 126*Pi^2) + 9*MW2*MZ2^2*(MH2 + 582*MZ2 - 
           64*MZ2*Pi^2))*SW2)/(MZ2^2*Pi^3*VMU^2) - 
     (CW2*MH2*(MH2^2 + 12*MW2*MZ2 - MH2*(MW2 + 3*MZ2))*SW2*
       B0i[bb0, 0, 0, MH2])/(24*(MH2 - MW2)*Pi^3*VMU^2) + 
     (MW2*SW2*(MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2) - 32*MW2*MZ2^2*SW2)*
       B0i[bb0, 0, 0, MT2])/(36*MZ2^2*Pi^3*VMU^2) + 
     (MW2*(MW2*(-12*MW2^3 + 8*MW2^2*MZ2 + 31*MW2*MZ2^2 - 18*MZ2^3) + 
        MH2*(12*MW2^3 - 17*MW2^2*MZ2 - 22*MW2*MZ2^2 + 18*MZ2^3))*
       B0i[bb0, 0, 0, MW2])/(24*(MH2 - MW2)*MZ2^2*Pi^3*VMU^2) - 
     (MW2*(24*MW2^3 + 18*MW2^2*MZ2 + MW2*(MH2 - 87*MZ2)*MZ2 + 
        MZ2^2*(-MH2 + 36*MZ2))*B0i[bb0, 0, 0, MZ2])/(24*MZ2^2*Pi^3*VMU^2) + 
     (CW2*(MH2^2 - 4*MH2*MZ2 + 12*MZ2^2)*SW2*B0i[bb0, MZ2, MH2, MZ2])/
      (24*Pi^3*VMU^2) - (MW2*(MZ2*(32*MW2^2 - 32*MW2*MZ2 + 3*MZ2^2) + 
        MT2*(64*MW2^2 - 64*MW2*MZ2 + 33*MZ2^2))*SW2*B0i[bb0, MZ2, MT2, MT2])/
      (36*MZ2^2*Pi^3*VMU^2) + (MW2*(12*MW2^3 + 8*MW2^2*MZ2 - 19*MW2*MZ2^2 - 
        MZ2^3)*B0i[bb0, MZ2, MW2, MW2])/(24*MZ2^2*Pi^3*VMU^2) - 
     (MW2^3*(2*MW2^3 + MW2^2*MZ2 - 5*MW2*MZ2^2 + 2*MZ2^3)*
       C0i[cc0, 0, MZ2, 0, 0, MW2, MW2])/(MZ2^3*Pi^3*VMU^2) - 
     (MW2*(MW2 + MZ2)^2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*C0i[cc0, MZ2, 0, 0, 0, 
        0, MW2])/(2*MZ2^2*Pi^3*VMU^2))*Cll[1, 2, 2, 1] - 
   ((2*MW2 - MZ2)*B0i[bb0, 0, 0, MZ2]*(-2*MZ2*SW2*(MW2 - MZ2*SW2)*
       Ced[l, l, 1, 1] - 2*MZ2*SW2*(MW2 - MZ2*SW2)*Ced[l, l, 2, 2] + 
      4*MW2^2*Ced[l, l, 3, 3] - 6*MW2*MZ2*Ced[l, l, 3, 3] + 
      2*MZ2^2*Ced[l, l, 3, 3] + 10*MW2^2*Cee[l, l, 1, 1] - 
      12*MW2*MZ2*Cee[l, l, 1, 1] + 2*MZ2^2*Cee[l, l, 1, 1] - 
      6*MW2*MZ2*SW2*Cee[l, l, 1, 1] + 6*MZ2^2*SW2*Cee[l, l, 1, 1] + 
      10*MW2^2*Cee[l, l, 2, 2] - 12*MW2*MZ2*Cee[l, l, 2, 2] + 
      2*MZ2^2*Cee[l, l, 2, 2] - 6*MW2*MZ2*SW2*Cee[l, l, 2, 2] + 
      6*MZ2^2*SW2*Cee[l, l, 2, 2] + 10*MW2^2*Cee[l, l, 3, 3] - 
      12*MW2*MZ2*Cee[l, l, 3, 3] + 2*MZ2^2*Cee[l, l, 3, 3] - 
      6*MW2*MZ2*SW2*Cee[l, l, 3, 3] + 6*MZ2^2*SW2*Cee[l, l, 3, 3] - 
      8*MW2^2*Ceu[l, l, 1, 1] + 12*MW2*MZ2*Ceu[l, l, 1, 1] - 
      4*MZ2^2*Ceu[l, l, 1, 1] - 8*MW2^2*Ceu[l, l, 2, 2] + 
      12*MW2*MZ2*Ceu[l, l, 2, 2] - 4*MZ2^2*Ceu[l, l, 2, 2] - 
      4*MW2^2*Cld[l, l, 1, 1] + 8*MW2*MZ2*Cld[l, l, 1, 1] - 
      4*MZ2^2*Cld[l, l, 1, 1] - 4*MW2^2*Cld[l, l, 2, 2] + 
      8*MW2*MZ2*Cld[l, l, 2, 2] - 4*MZ2^2*Cld[l, l, 2, 2] - 
      4*MW2^2*Cld[l, l, 3, 3] + 8*MW2*MZ2*Cld[l, l, 3, 3] - 
      4*MZ2^2*Cld[l, l, 3, 3] + 4*MW2^2*Cle[1, 1, l, l] - 
      6*MW2*MZ2*Cle[1, 1, l, l] + 2*MZ2^2*Cle[1, 1, l, l] + 
      4*MW2^2*Cle[2, 2, l, l] - 6*MW2*MZ2*Cle[2, 2, l, l] + 
      2*MZ2^2*Cle[2, 2, l, l] + 4*MW2^2*Cle[3, 3, l, l] - 
      6*MW2*MZ2*Cle[3, 3, l, l] + 2*MZ2^2*Cle[3, 3, l, l] - 
      4*MW2^2*Cle[l, l, 1, 1] + 8*MW2*MZ2*Cle[l, l, 1, 1] - 
      4*MZ2^2*Cle[l, l, 1, 1] - 4*MW2^2*Cle[l, l, 2, 2] + 
      8*MW2*MZ2*Cle[l, l, 2, 2] - 4*MZ2^2*Cle[l, l, 2, 2] - 
      4*MW2^2*Cle[l, l, 3, 3] + 8*MW2*MZ2*Cle[l, l, 3, 3] - 
      4*MZ2^2*Cle[l, l, 3, 3] - 2*MW2^2*Cll[l, 1, 1, l] + 
      2*MZ2^2*Cll[l, 1, 1, l] + 6*MW2*MZ2*SW2*Cll[l, 1, 1, l] - 
      6*MZ2^2*SW2*Cll[l, 1, 1, l] - 2*MW2^2*Cll[l, 2, 2, l] + 
      2*MZ2^2*Cll[l, 2, 2, l] + 6*MW2*MZ2*SW2*Cll[l, 2, 2, l] - 
      6*MZ2^2*SW2*Cll[l, 2, 2, l] - 2*MW2^2*Cll[l, 3, 3, l] + 
      2*MZ2^2*Cll[l, 3, 3, l] + 6*MW2*MZ2*SW2*Cll[l, 3, 3, l] - 
      6*MZ2^2*SW2*Cll[l, 3, 3, l] - 8*MW2^2*Cll[l, l, 1, 1] + 
      16*MW2*MZ2*Cll[l, l, 1, 1] - 8*MZ2^2*Cll[l, l, 1, 1] - 
      8*MW2^2*Cll[l, l, 2, 2] + 16*MW2*MZ2*Cll[l, l, 2, 2] - 
      8*MZ2^2*Cll[l, l, 2, 2] - 8*MW2^2*Cll[l, l, 3, 3] + 
      16*MW2*MZ2*Cll[l, l, 3, 3] - 8*MZ2^2*Cll[l, l, 3, 3] + 
      4*MW2^2*Clq1[l, l, 1, 1] - 8*MW2*MZ2*Clq1[l, l, 1, 1] + 
      4*MZ2^2*Clq1[l, l, 1, 1] + 4*MW2^2*Clq1[l, l, 2, 2] - 
      8*MW2*MZ2*Clq1[l, l, 2, 2] + 4*MZ2^2*Clq1[l, l, 2, 2] - 
      4*MW2^2*Clq1[l, l, 3, 3] + 2*MW2*MZ2*Clq1[l, l, 3, 3] + 
      2*MZ2^2*Clq1[l, l, 3, 3] - 12*MW2^2*Clq3[l, l, 1, 1] + 
      12*MW2*MZ2*Clq3[l, l, 1, 1] - 12*MW2^2*Clq3[l, l, 2, 2] + 
      12*MW2*MZ2*Clq3[l, l, 2, 2] - 4*MW2^2*Clq3[l, l, 3, 3] + 
      2*MW2*MZ2*Clq3[l, l, 3, 3] + 2*MZ2^2*Clq3[l, l, 3, 3] + 
      8*MW2^2*Clu[l, l, 1, 1] - 16*MW2*MZ2*Clu[l, l, 1, 1] + 
      8*MZ2^2*Clu[l, l, 1, 1] + 8*MW2^2*Clu[l, l, 2, 2] - 
      16*MW2*MZ2*Clu[l, l, 2, 2] + 8*MZ2^2*Clu[l, l, 2, 2] - 
      4*MW2^2*Cqe[1, 1, l, l] + 6*MW2*MZ2*Cqe[1, 1, l, l] - 
      2*MZ2^2*Cqe[1, 1, l, l] - 4*MW2^2*Cqe[2, 2, l, l] + 
      6*MW2*MZ2*Cqe[2, 2, l, l] - 2*MZ2^2*Cqe[2, 2, l, l] + 
      4*MW2^2*Cqe[3, 3, l, l] - MZ2^2*Cqe[3, 3, l, l]))/(48*MZ2*Pi^3*VMU^2) + 
   (MT2*B0i[bb0, 0, 0, MT2]*(-4*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(MW2 - MZ2*SW2)*
       Ceu[l, l, 3, 3] + 2*(4*MW2^2 - 5*MW2*MZ2 + MZ2^2)*(MW2 - MZ2*SW2)*
       Clq1[l, l, 3, 3] + 9*MW2^2*MZ2*Clq3[1, 1, 3, 3] - 
      9*MW2*MZ2^2*Clq3[1, 1, 3, 3] + 9*MW2^2*MZ2*Clq3[2, 2, 3, 3] - 
      9*MW2*MZ2^2*Clq3[2, 2, 3, 3] - 16*MW2^3*Clq3[l, l, 3, 3] + 
      28*MW2^2*MZ2*Clq3[l, l, 3, 3] - 14*MW2*MZ2^2*Clq3[l, l, 3, 3] + 
      2*MZ2^3*Clq3[l, l, 3, 3] + 16*MW2^3*Clu[l, l, 3, 3] - 
      40*MW2^2*MZ2*Clu[l, l, 3, 3] + 32*MW2*MZ2^2*Clu[l, l, 3, 3] - 
      8*MZ2^3*Clu[l, l, 3, 3] - 16*MW2^3*Cqe[3, 3, l, l] + 
      20*MW2^2*MZ2*Cqe[3, 3, l, l] - 8*MW2*MZ2^2*Cqe[3, 3, l, l] + 
      MZ2^3*Cqe[3, 3, l, l]))/(24*MZ2^2*Pi^3*VMU^2) + 
   ((MW2 - MZ2*SW2)*B0i[bb0, MZ2, MT2, MT2]*
     ((2*MW2 - MZ2)*(MT2*(8*MW2 + MZ2) - 4*MZ2^2*SW2)*Ceu[l, l, 3, 3] + 
      2*MZ2*(8*MT2*MW2 - 11*MT2*MZ2 + 4*MW2*MZ2 - MZ2^2)*SW2*
       Clq1[l, l, 3, 3] + 16*MT2*MW2^2*Clq3[l, l, 3, 3] - 
      38*MT2*MW2*MZ2*Clq3[l, l, 3, 3] + 8*MW2^2*MZ2*Clq3[l, l, 3, 3] + 
      22*MT2*MZ2^2*Clq3[l, l, 3, 3] - 10*MW2*MZ2^2*Clq3[l, l, 3, 3] + 
      2*MZ2^3*Clq3[l, l, 3, 3] - 16*MT2*MW2^2*Clu[l, l, 3, 3] + 
      14*MT2*MW2*MZ2*Clu[l, l, 3, 3] - 8*MW2^2*MZ2*Clu[l, l, 3, 3] + 
      2*MT2*MZ2^2*Clu[l, l, 3, 3] + 16*MW2*MZ2^2*Clu[l, l, 3, 3] - 
      8*MZ2^3*Clu[l, l, 3, 3] + 16*MT2*MW2^2*Cqe[3, 3, l, l] - 
      30*MT2*MW2*MZ2*Cqe[3, 3, l, l] + 8*MW2^2*MZ2*Cqe[3, 3, l, l] + 
      11*MT2*MZ2^2*Cqe[3, 3, l, l] - 6*MW2*MZ2^2*Cqe[3, 3, l, l] + 
      MZ2^3*Cqe[3, 3, l, l]))/(48*MZ2^2*Pi^3*VMU^2) + 
   (4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(-MW2 + MZ2*SW2)*Ced[l, l, 1, 1] + 
     4*MZ2*(2*MW2^2 - 3*MW2*MZ2 + MZ2^2)*(-MW2 + MZ2*SW2)*Ced[l, l, 2, 2] - 
     16*MW2^3*MZ2*Ced[l, l, 3, 3] + 32*MW2^2*MZ2^2*Ced[l, l, 3, 3] - 
     20*MW2*MZ2^3*Ced[l, l, 3, 3] + 4*MZ2^4*Ced[l, l, 3, 3] + 
     20*MW2^3*MZ2*Cee[l, l, 1, 1] - 58*MW2^2*MZ2^2*Cee[l, l, 1, 1] + 
     52*MW2*MZ2^3*Cee[l, l, 1, 1] - 14*MZ2^4*Cee[l, l, 1, 1] + 
     36*MW2^2*MZ2^2*SW2*Cee[l, l, 1, 1] - 54*MW2*MZ2^3*SW2*Cee[l, l, 1, 1] + 
     18*MZ2^4*SW2*Cee[l, l, 1, 1] + 20*MW2^3*MZ2*Cee[l, l, 2, 2] - 
     58*MW2^2*MZ2^2*Cee[l, l, 2, 2] + 52*MW2*MZ2^3*Cee[l, l, 2, 2] - 
     14*MZ2^4*Cee[l, l, 2, 2] + 36*MW2^2*MZ2^2*SW2*Cee[l, l, 2, 2] - 
     54*MW2*MZ2^3*SW2*Cee[l, l, 2, 2] + 18*MZ2^4*SW2*Cee[l, l, 2, 2] + 
     20*MW2^3*MZ2*Cee[l, l, 3, 3] - 58*MW2^2*MZ2^2*Cee[l, l, 3, 3] + 
     52*MW2*MZ2^3*Cee[l, l, 3, 3] - 14*MZ2^4*Cee[l, l, 3, 3] + 
     36*MW2^2*MZ2^2*SW2*Cee[l, l, 3, 3] - 54*MW2*MZ2^3*SW2*Cee[l, l, 3, 3] + 
     18*MZ2^4*SW2*Cee[l, l, 3, 3] + 32*MW2^3*MZ2*Ceu[l, l, 1, 1] - 
     64*MW2^2*MZ2^2*Ceu[l, l, 1, 1] + 40*MW2*MZ2^3*Ceu[l, l, 1, 1] - 
     8*MZ2^4*Ceu[l, l, 1, 1] + 32*MW2^3*MZ2*Ceu[l, l, 2, 2] - 
     64*MW2^2*MZ2^2*Ceu[l, l, 2, 2] + 40*MW2*MZ2^3*Ceu[l, l, 2, 2] - 
     8*MZ2^4*Ceu[l, l, 2, 2] + 96*MT2*MW2^3*Ceu[l, l, 3, 3] - 
     192*MT2*MW2^2*MZ2*Ceu[l, l, 3, 3] - 16*MW2^3*MZ2*Ceu[l, l, 3, 3] + 
     120*MT2*MW2*MZ2^2*Ceu[l, l, 3, 3] + 32*MW2^2*MZ2^2*Ceu[l, l, 3, 3] - 
     24*MT2*MZ2^3*Ceu[l, l, 3, 3] - 20*MW2*MZ2^3*Ceu[l, l, 3, 3] + 
     4*MZ2^4*Ceu[l, l, 3, 3] + 16*MW2^3*MZ2*Cld[l, l, 1, 1] - 
     40*MW2^2*MZ2^2*Cld[l, l, 1, 1] + 32*MW2*MZ2^3*Cld[l, l, 1, 1] - 
     8*MZ2^4*Cld[l, l, 1, 1] + 16*MW2^3*MZ2*Cld[l, l, 2, 2] - 
     40*MW2^2*MZ2^2*Cld[l, l, 2, 2] + 32*MW2*MZ2^3*Cld[l, l, 2, 2] - 
     8*MZ2^4*Cld[l, l, 2, 2] + 16*MW2^3*MZ2*Cld[l, l, 3, 3] - 
     40*MW2^2*MZ2^2*Cld[l, l, 3, 3] + 32*MW2*MZ2^3*Cld[l, l, 3, 3] - 
     8*MZ2^4*Cld[l, l, 3, 3] - 16*MW2^3*MZ2*Cle[1, 1, l, l] + 
     32*MW2^2*MZ2^2*Cle[1, 1, l, l] - 20*MW2*MZ2^3*Cle[1, 1, l, l] + 
     4*MZ2^4*Cle[1, 1, l, l] - 16*MW2^3*MZ2*Cle[2, 2, l, l] + 
     32*MW2^2*MZ2^2*Cle[2, 2, l, l] - 20*MW2*MZ2^3*Cle[2, 2, l, l] + 
     4*MZ2^4*Cle[2, 2, l, l] - 16*MW2^3*MZ2*Cle[3, 3, l, l] + 
     32*MW2^2*MZ2^2*Cle[3, 3, l, l] - 20*MW2*MZ2^3*Cle[3, 3, l, l] + 
     4*MZ2^4*Cle[3, 3, l, l] + 16*MW2^3*MZ2*Cle[l, l, 1, 1] - 
     40*MW2^2*MZ2^2*Cle[l, l, 1, 1] + 32*MW2*MZ2^3*Cle[l, l, 1, 1] - 
     8*MZ2^4*Cle[l, l, 1, 1] + 16*MW2^3*MZ2*Cle[l, l, 2, 2] - 
     40*MW2^2*MZ2^2*Cle[l, l, 2, 2] + 32*MW2*MZ2^3*Cle[l, l, 2, 2] - 
     8*MZ2^4*Cle[l, l, 2, 2] + 16*MW2^3*MZ2*Cle[l, l, 3, 3] - 
     40*MW2^2*MZ2^2*Cle[l, l, 3, 3] + 32*MW2*MZ2^3*Cle[l, l, 3, 3] - 
     8*MZ2^4*Cle[l, l, 3, 3] + 90*MW2^3*MZ2*Cll[1, 1, 2, 2] - 
     90*MW2^2*MZ2^2*Cll[1, 1, 2, 2] - 52*MW2^3*MZ2*Cll[l, 1, 1, l] + 
     122*MW2^2*MZ2^2*Cll[l, 1, 1, l] - 92*MW2*MZ2^3*Cll[l, 1, 1, l] + 
     22*MZ2^4*Cll[l, 1, 1, l] - 36*MW2^2*MZ2^2*SW2*Cll[l, 1, 1, l] + 
     54*MW2*MZ2^3*SW2*Cll[l, 1, 1, l] - 18*MZ2^4*SW2*Cll[l, 1, 1, l] - 
     52*MW2^3*MZ2*Cll[l, 2, 2, l] + 122*MW2^2*MZ2^2*Cll[l, 2, 2, l] - 
     92*MW2*MZ2^3*Cll[l, 2, 2, l] + 22*MZ2^4*Cll[l, 2, 2, l] - 
     36*MW2^2*MZ2^2*SW2*Cll[l, 2, 2, l] + 54*MW2*MZ2^3*SW2*Cll[l, 2, 2, l] - 
     18*MZ2^4*SW2*Cll[l, 2, 2, l] - 52*MW2^3*MZ2*Cll[l, 3, 3, l] + 
     122*MW2^2*MZ2^2*Cll[l, 3, 3, l] - 92*MW2*MZ2^3*Cll[l, 3, 3, l] + 
     22*MZ2^4*Cll[l, 3, 3, l] - 36*MW2^2*MZ2^2*SW2*Cll[l, 3, 3, l] + 
     54*MW2*MZ2^3*SW2*Cll[l, 3, 3, l] - 18*MZ2^4*SW2*Cll[l, 3, 3, l] + 
     32*MW2^3*MZ2*Cll[l, l, 1, 1] - 80*MW2^2*MZ2^2*Cll[l, l, 1, 1] + 
     64*MW2*MZ2^3*Cll[l, l, 1, 1] - 16*MZ2^4*Cll[l, l, 1, 1] + 
     32*MW2^3*MZ2*Cll[l, l, 2, 2] - 80*MW2^2*MZ2^2*Cll[l, l, 2, 2] + 
     64*MW2*MZ2^3*Cll[l, l, 2, 2] - 16*MZ2^4*Cll[l, l, 2, 2] + 
     32*MW2^3*MZ2*Cll[l, l, 3, 3] - 80*MW2^2*MZ2^2*Cll[l, l, 3, 3] + 
     64*MW2*MZ2^3*Cll[l, l, 3, 3] - 16*MZ2^4*Cll[l, l, 3, 3] - 
     16*MW2^3*MZ2*Clq1[l, l, 1, 1] + 40*MW2^2*MZ2^2*Clq1[l, l, 1, 1] - 
     32*MW2*MZ2^3*Clq1[l, l, 1, 1] + 8*MZ2^4*Clq1[l, l, 1, 1] - 
     16*MW2^3*MZ2*Clq1[l, l, 2, 2] + 40*MW2^2*MZ2^2*Clq1[l, l, 2, 2] - 
     32*MW2*MZ2^3*Clq1[l, l, 2, 2] + 8*MZ2^4*Clq1[l, l, 2, 2] - 
     96*MT2*MW2^3*Clq1[l, l, 3, 3] + 168*MT2*MW2^2*MZ2*Clq1[l, l, 3, 3] + 
     32*MW2^3*MZ2*Clq1[l, l, 3, 3] - 84*MT2*MW2*MZ2^2*Clq1[l, l, 3, 3] - 
     44*MW2^2*MZ2^2*Clq1[l, l, 3, 3] + 12*MT2*MZ2^3*Clq1[l, l, 3, 3] + 
     10*MW2*MZ2^3*Clq1[l, l, 3, 3] + 2*MZ2^4*Clq1[l, l, 3, 3] - 
     27*MT2*MW2^2*MZ2*Clq3[1, 1, 3, 3] + 27*MT2*MW2*MZ2^2*Clq3[1, 1, 3, 3] - 
     27*MT2*MW2^2*MZ2*Clq3[2, 2, 3, 3] + 27*MT2*MW2*MZ2^2*Clq3[2, 2, 3, 3] + 
     48*MW2^3*MZ2*Clq3[l, l, 1, 1] - 72*MW2^2*MZ2^2*Clq3[l, l, 1, 1] + 
     24*MW2*MZ2^3*Clq3[l, l, 1, 1] + 48*MW2^3*MZ2*Clq3[l, l, 2, 2] - 
     72*MW2^2*MZ2^2*Clq3[l, l, 2, 2] + 24*MW2*MZ2^3*Clq3[l, l, 2, 2] + 
     96*MT2*MW2^3*Clq3[l, l, 3, 3] - 168*MT2*MW2^2*MZ2*Clq3[l, l, 3, 3] + 
     84*MT2*MW2*MZ2^2*Clq3[l, l, 3, 3] + 12*MW2^2*MZ2^2*Clq3[l, l, 3, 3] - 
     12*MT2*MZ2^3*Clq3[l, l, 3, 3] - 18*MW2*MZ2^3*Clq3[l, l, 3, 3] + 
     6*MZ2^4*Clq3[l, l, 3, 3] - 32*MW2^3*MZ2*Clu[l, l, 1, 1] + 
     80*MW2^2*MZ2^2*Clu[l, l, 1, 1] - 64*MW2*MZ2^3*Clu[l, l, 1, 1] + 
     16*MZ2^4*Clu[l, l, 1, 1] - 32*MW2^3*MZ2*Clu[l, l, 2, 2] + 
     80*MW2^2*MZ2^2*Clu[l, l, 2, 2] - 64*MW2*MZ2^3*Clu[l, l, 2, 2] + 
     16*MZ2^4*Clu[l, l, 2, 2] - 96*MT2*MW2^3*Clu[l, l, 3, 3] + 
     240*MT2*MW2^2*MZ2*Clu[l, l, 3, 3] + 16*MW2^3*MZ2*Clu[l, l, 3, 3] - 
     192*MT2*MW2*MZ2^2*Clu[l, l, 3, 3] - 40*MW2^2*MZ2^2*Clu[l, l, 3, 3] + 
     48*MT2*MZ2^3*Clu[l, l, 3, 3] + 32*MW2*MZ2^3*Clu[l, l, 3, 3] - 
     8*MZ2^4*Clu[l, l, 3, 3] + 16*MW2^3*MZ2*Cqe[1, 1, l, l] - 
     32*MW2^2*MZ2^2*Cqe[1, 1, l, l] + 20*MW2*MZ2^3*Cqe[1, 1, l, l] - 
     4*MZ2^4*Cqe[1, 1, l, l] + 16*MW2^3*MZ2*Cqe[2, 2, l, l] - 
     32*MW2^2*MZ2^2*Cqe[2, 2, l, l] + 20*MW2*MZ2^3*Cqe[2, 2, l, l] - 
     4*MZ2^4*Cqe[2, 2, l, l] + 96*MT2*MW2^3*Cqe[3, 3, l, l] - 
     120*MT2*MW2^2*MZ2*Cqe[3, 3, l, l] - 32*MW2^3*MZ2*Cqe[3, 3, l, l] + 
     48*MT2*MW2*MZ2^2*Cqe[3, 3, l, l] + 28*MW2^2*MZ2^2*Cqe[3, 3, l, l] - 
     6*MT2*MZ2^3*Cqe[3, 3, l, l] - 4*MW2*MZ2^3*Cqe[3, 3, l, l] - 
     MZ2^4*Cqe[3, 3, l, l])/(144*MZ2^2*Pi^3*VMU^2)) + 
 Class[6]*((-2*Sqrt[2]*MT*MW2*SW2^2*(MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/
    (MZ*Pi^3*SW*VMU^2) + (2*Sqrt[2]*MT*MW2*SW2^2*B0i[bb0, 0, 0, MT2]*
     (MW2*CuB[3, 3] + MW*MZ*SW*CuW[3, 3]))/(MZ*Pi^3*SW*VMU^2) + 
   (MT*B0i[bb0, MZ2, MT2, MT2]*(5*MW*MZ2^3*SW2*CuW[3, 3] + 
      16*MW2^3*(MZ*SW*CuB[3, 3] - MW*CuW[3, 3]) + 
      MW2^2*(-13*MZ*MZ2*SW*CuB[3, 3] + 21*MW*MZ2*CuW[3, 3]) + 
      MW2*MZ2^2*(3*MZ*SW*SW2*CuB[3, 3] - MW*(5 + 11*SW2)*CuW[3, 3])))/
    (4*Sqrt[2]*MZ2^2*Pi^3*VMU^2))


==> anc/evaluate_numerically.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91401,       2005]
NotebookOptionsPosition[     84290,       1870]
NotebookOutlinePosition[     84741,       1888]
CellTagsIndexPosition[     84698,       1885]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook numerically evaluates SMEFT predictions for electroweak \
precision observables (EWPO) at leading order (LO) and next-to-leading order \
(NLO) in five different electroweak input schemes. 
The SMEFT predictions are based on https://arxiv.org/abs/2305.03763 for the  \
\[OpenCurlyDoubleQuote]GF_MW_MZ\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]aEW_MW_MZ\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]GF_aEW_MZ\[CloseCurlyDoubleQuote] schemes and \
https://arxiv.org/abs/2312.08446 for the \[OpenCurlyDoubleQuote]GF_SWeff_MZ\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]aEW_SWeff_MZ\
\[CloseCurlyDoubleQuote] schemes (up to a sign change of the covariant \
derivative as described below).

Analytic results are expressed in terms of Passarino-Veltmann integrals in \
the notation of LoopTools (Comput.Phys.Commun. 118 (1999) 153-165, e-Print: \
hep-ph/9807565 [hep-ph]), where it is understood that the observables below \
are sensitive only to the finite and real parts of these functions. \
\>", "Text",
 CellChangeTimes->{{3.9394639549938498`*^9, 3.9394639990525017`*^9}, {
  3.9394640972208776`*^9, 3.939464129799474*^9}, {3.939464165566819*^9, 
  3.939464292412294*^9}, {3.939986833205106*^9, 3.939986943375111*^9}, {
  3.939986988077413*^9, 3.939987022978335*^9}, {3.939987057251843*^9, 
  3.939987185055936*^9}, {3.9399872584675007`*^9, 3.9399874124262342`*^9}, {
  3.9399874495178757`*^9, 3.939987451589816*^9}, {3.93998790754253*^9, 
  3.939988043901125*^9}, {3.939988105376987*^9, 3.93998812872304*^9}, {
  3.939988209210628*^9, 3.939988226646481*^9}, {3.9465268130551577`*^9, 
  3.9465269718810043`*^9}, {3.950499691722205*^9, 
  3.950499692819206*^9}},ExpressionUUID->"3a1c5d1b-0398-4a62-89c3-\
1ad05bab9f61"],

Cell[CellGroupData[{

Cell["\<\
Loading replacement rules for PV integrals and numerical analysis\
\>", "Section",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.878703603435988*^9, 
   3.878703612535481*^9}, {3.879507727775297*^9, 3.879507730437347*^9}, 
   3.916980499576419*^9, {3.9394640222757473`*^9, 3.939464049250296*^9}, {
   3.9460077498857203`*^9, 
   3.946007754884728*^9}},ExpressionUUID->"8378d914-8288-4a65-994a-\
61ab3bbf47a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Import", "[", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\</Load.m\>\""}], "]"}],
    "]"}], ";"}]], "Input",
 CellChangeTimes->{
  3.939462515566634*^9, {3.946552925062352*^9, 3.946552925066781*^9}, {
   3.949736390846692*^9, 3.94973639131313*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"a2c60413-0d7b-4b9d-8735-c35e41d94d0a"],

Cell[TextData[{
 "List of observables. \nSigmaZ denotes the hadronic cross section. \nGamZ \
and GamW denote the total decay rates of the Z and W bosons. GamWenu, \
GamWmunu, Gamtaunu, Gamhad, denote the partial decay rates into an \
electron/muon/tau and a neutrino and to hadrons, respectively. \nAxLR, AxFB, \
Rx denote the left-right asymmetries, forward-backward asymmetries and decay \
rate ratios for fermion x as defined in appendix A of the paper corresponding \
to this notebook. \nGF, aEW and MW denote the Fermi constant, the coupling \
constant ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "(", 
    SubscriptBox["M", "Z"], ")"}], TraditionalForm]],ExpressionUUID->
  "e8e7e314-248b-432c-9ebd-98222fec51aa"],
 " and the W boson mass. "
}], "Text",
 CellChangeTimes->{{3.9394639549938498`*^9, 3.9394639990525017`*^9}, {
  3.9394640972208776`*^9, 3.939464129799474*^9}, {3.939464165566819*^9, 
  3.939464292412294*^9}, {3.939986833205106*^9, 3.939986943375111*^9}, {
  3.939986988077413*^9, 3.939987022978335*^9}, {3.939987057251843*^9, 
  3.939987185055936*^9}, {3.9399872584675007`*^9, 3.9399874124262342`*^9}, {
  3.9399874495178757`*^9, 3.939987451589816*^9}, {3.946443129070032*^9, 
  3.946443131523864*^9}, {3.9485171380318613`*^9, 
  3.948517182214169*^9}},ExpressionUUID->"a02248ad-c4ea-4c8f-ba50-\
abb48402c76c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"listEWPO", "=", 
   RowBox[{"{", " ", 
    RowBox[{
    "\"\<GamW\>\"", ",", "  ", "\"\<GamWenu\>\"", ",", " ", 
     "\"\<GamWmunu\>\"", ",", " ", "\"\<GamWtaunu\>\"", ",", 
     "\"\<GamWhad\>\"", ",", " ", "\"\<SigmaZ\>\"", ",", " ", "\"\<GamZ\>\"", 
     ",", "\"\<AsFB\>\"", ",", "\"\<AcFB\>\"", ",", " ", "\"\<AbFB\>\"", ",", 
     " ", "\"\<AeFB\>\"", ",", " ", "\"\<AmuFB\>\"", ",", " ", 
     "\"\<AtauFB\>\"", ",", " ", "\"\<AsLR\>\"", ",", "\"\<AcLR\>\"", ",", 
     " ", "\"\<AbLR\>\"", " ", ",", "\"\<AeLR\>\"", " ", ",", " ", 
     "\"\<AmuLR\>\"", " ", ",", " ", "\"\<AtauLR\>\"", " ", ",", "\"\<Rs\>\"",
      ",", " ", "\"\<Rb\>\"", ",", " ", "\"\<Rc\>\"", ",", "\"\<Re\>\"", ",", 
     " ", "\"\<Rmu\>\"", ",", " ", "\"\<Rtau\>\"", ",", " ", "\"\<GF\>\"", 
     ",", " ", "\"\<aEW\>\"", ",", " ", "\"\<MW\>\""}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9394619092279787`*^9, 3.939461936684392*^9}, {
  3.939462524331436*^9, 3.939462531264686*^9}, {3.939987052069583*^9, 
  3.939987053905693*^9}, {3.948521596887332*^9, 3.948521613628582*^9}, {
  3.949730348088214*^9, 3.949730351219345*^9}, {3.9497304979368258`*^9, 
  3.9497305061564293`*^9}, {3.9497305392694063`*^9, 3.9497305620958767`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"92d5d131-a6a6-4481-a550-2913909b1c28"],

Cell[TextData[{
 "List of SMEFT Wilson coefficients. We use the same conventions as the \
SMEFTsim general model (plus signs in covariant derivative, symmetric basis). \
Note that the choice of the sign in the covariant derivative differs from the \
one in arXiv:2305.03763 and arXiv:2312.08446, leading to sign change in the \
predictions of CWw, CuB and CuW. \nNote that the Wilson coefficient ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "W"], " ", "is", " ", "called", " ", "CWw", " ", "in", 
    " ", "our", " ", "notation"}], TraditionalForm]],ExpressionUUID->
  "e58ae084-2044-47f1-9483-efff49406edc"],
 "to distinguish it from the cosine of the Weinberg angle CW. \n\nIn schemes \
containing the effective leptonic mixing angle (SWeff) as an input, Leff \
denotes the flavor index of the reference lepton (typically chosen as the \
first family index). Note that in schemes using SWeff as an input, the \
forward-backward and left-right asymmetry of the reference lepton is NOT an \
independent quantity. As this depends on the choice for the reference lepton, \
the corresponding observables are still presented here. This can lead lead to \
some (numerically very small) accidental non-zero predictions for some Wilson \
coefficients, when the analytic result is not simplified before evaluating \
numerically."
}], "Text",
 CellChangeTimes->{{3.9394639549938498`*^9, 3.9394639990525017`*^9}, {
  3.9394640972208776`*^9, 3.939464129799474*^9}, {3.939464165566819*^9, 
  3.939464292412294*^9}, {3.939986833205106*^9, 3.939986943375111*^9}, {
  3.949737473390814*^9, 3.949737564478066*^9}, {3.950239939336583*^9, 
  3.9502401498652477`*^9}},ExpressionUUID->"403391b9-dedb-4cbb-b483-\
a4fdbc5c3755"],

Cell[BoxData[
 RowBox[{
  RowBox[{"schemes", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<GF_SWeff_MZ\>\"", ",", " ", "\"\<aEW_SWeff_MZ\>\"", ",", " ", 
     "\"\<GF_MW_MZ\>\"", ",", " ", "\"\<aEW_MW_MZ\>\"", ",", " ", 
     "\"\<GF_aEW_MZ\>\""}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9170071866473017`*^9, 3.9170072303196898`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"eeb465ae-a132-43a1-be55-5ec596fd576f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"scheme", "=", " ", 
  RowBox[{"schemes", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.916980604153721*^9, 3.9169806149281683`*^9}, {
  3.916981462241889*^9, 3.916981463750692*^9}, {3.9394653120186453`*^9, 
  3.9394653202643213`*^9}, {3.9394653964995127`*^9, 3.9394653972012043`*^9}, {
  3.93946551806911*^9, 3.939465519221035*^9}, {3.93946567017179*^9, 
  3.939465670620854*^9}, {3.93946573452671*^9, 3.939465735170622*^9}, {
  3.949737019438879*^9, 3.949737020288479*^9}, {3.949737209871067*^9, 
  3.949737210236361*^9}, {3.949737315838896*^9, 3.949737316605948*^9}, {
  3.950340697416792*^9, 3.950340698973092*^9}, {3.9503409765620527`*^9, 
  3.9503409768290997`*^9}, {3.950341070987774*^9, 3.950341071902524*^9}, {
  3.950341897317127*^9, 3.9503418981094513`*^9}, {3.950342971836619*^9, 
  3.950342972641714*^9}, {3.9503431160354548`*^9, 
  3.95034311683857*^9}},ExpressionUUID->"99f15e5f-0a8a-4675-8696-\
81be6add2fc7"],

Cell[BoxData["\<\"GF_SWeff_MZ\"\>"], "Output",
 CellChangeTimes->{
  3.939465321581196*^9, 3.939465397818915*^9, 3.939465520149488*^9, 
   3.939465673961746*^9, 3.9394657416260433`*^9, 3.939986821179915*^9, 
   3.946010306035437*^9, 3.946097400821007*^9, 3.946359129697459*^9, 
   3.946383902832861*^9, {3.946443120974148*^9, 3.9464431387091103`*^9}, 
   3.946453591883877*^9, 3.946456526987453*^9, 3.9465274698303022`*^9, 
   3.9465508787571707`*^9, {3.9465514999941673`*^9, 3.9465515090228767`*^9}, 
   3.946551582422799*^9, 3.947762095480318*^9, 3.947762229046114*^9, 
   3.947762327034978*^9, 3.947762360102261*^9, 3.9478279139130383`*^9, 
   3.9478282821193047`*^9, 3.947828875137982*^9, 3.947829130775886*^9, 
   3.947921302536738*^9, 3.9483427704526043`*^9, 3.948369518670874*^9, 
   3.948369575868951*^9, 3.948369743526183*^9, 3.9483707854272947`*^9, 
   3.9483709670636044`*^9, 3.948371189997827*^9, 3.9483714496761513`*^9, {
   3.948421881190816*^9, 3.948421908674347*^9}, 3.948517655369382*^9, 
   3.9485180352796793`*^9, 3.948521538902378*^9, 3.948521635803154*^9, 
   3.9497209626377783`*^9, 3.949736761767084*^9, 3.949737022258403*^9, 
   3.949737211101932*^9, 3.949737317013853*^9, 3.950239881330154*^9, 
   3.9503406376968107`*^9, 3.950340699324731*^9, 3.950340977322035*^9, 
   3.95034107270616*^9, 3.950341898621592*^9, 3.9503429730695868`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"000f045c-ef6c-4884-b9fd-52bc2806d2be"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Flavour assumptions", "Subsection",
 CellChangeTimes->{{3.946010109746235*^9, 3.946010115295619*^9}, {
  3.94851707535853*^9, 
  3.9485170765630293`*^9}},ExpressionUUID->"7ededd2e-594d-48d8-baa9-\
5c1471e80ed3"],

Cell[TextData[{
 "The lists of replacements \[OpenCurlyDoubleQuote]flavU35\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]flavMFV\
\[CloseCurlyDoubleQuote] enable to reduce the results to those in the ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"U", "(", "3", ")"}], "5"], " ", "symmetric", " ", "and", " ", 
    "MFV", " ", "symmetric", " ", 
    RowBox[{"(", "topU3l", ")"}], " ", "case"}], TraditionalForm]],
  ExpressionUUID->"c7a2e08d-e65b-4225-b2ca-5df6192327d3"],
 ", respectively. Operators ending on \[OpenCurlyDoubleQuote]p\
\[CloseCurlyDoubleQuote] denote the primed version of the Wilson \
coefficients. \nIn the MFV case, the letters \[OpenCurlyDoubleQuote]q\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]u\[CloseCurlyDoubleQuote] \
refer to 1st and 2nd generation quarks, while \[OpenCurlyDoubleQuote]Q\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]t\[CloseCurlyDoubleQuote] \
refer to 3rd generation quarks.\nThis replacement does NOT work on the \
predictions in the schemes using SWeff as an input in the general case. \
Please choose a specific reference lepton Leff before applying the \
replacements."
}], "Text",
 CellChangeTimes->{{3.939463485974351*^9, 3.9394635399975452`*^9}, {
   3.939464334097625*^9, 3.939464424312661*^9}, {3.946443339801613*^9, 
   3.946443485995016*^9}, 3.94851708058674*^9, {3.9504997312824087`*^9, 
   3.9504997321038427`*^9}},ExpressionUUID->"f7dd5c87-e9f3-4816-a71d-\
27dc28311fba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cll", "[", 
   RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}], "/.", 
  "flavU35"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cll", "[", 
   RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}], "/.", 
  "flavU35"}]}], "Input",
 CellChangeTimes->{{3.946443511862899*^9, 3.946443531462908*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"7953d122-b524-439b-adbb-d0bc66b49786"],

Cell[BoxData["Cll"], "Output",
 CellChangeTimes->{
  3.946443531854129*^9, 3.946453591892084*^9, 3.946456526995922*^9, 
   3.946527469837945*^9, 3.9465508787659693`*^9, {3.946551502720249*^9, 
   3.9465515090250053`*^9}, 3.946551582424881*^9, 3.947762095534445*^9, 
   3.9477622324352694`*^9, 3.947762329315205*^9, 3.9477623623018303`*^9, 
   3.947829130777895*^9, 3.947921302541707*^9, 3.948342770464007*^9, 
   3.9483695186780643`*^9, 3.9483695758833113`*^9, 3.948369743539988*^9, 
   3.948370785437003*^9, 3.948370967074408*^9, 3.94837119000879*^9, 
   3.9483714496944923`*^9, {3.948421883767407*^9, 3.9484219086838837`*^9}, 
   3.948517657853327*^9, 3.9485180352897987`*^9, 3.948521538906136*^9, {
   3.949720962646442*^9, 3.949720968114725*^9}, 3.949736763657449*^9, 
   3.950239881332947*^9, 3.950340637698605*^9, 3.950341902202436*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"0924519e-b2d4-4130-b8b7-f15d0e7da97f"],

Cell[BoxData["Cllp"], "Output",
 CellChangeTimes->{
  3.946443531854129*^9, 3.946453591892084*^9, 3.946456526995922*^9, 
   3.946527469837945*^9, 3.9465508787659693`*^9, {3.946551502720249*^9, 
   3.9465515090250053`*^9}, 3.946551582424881*^9, 3.947762095534445*^9, 
   3.9477622324352694`*^9, 3.947762329315205*^9, 3.9477623623018303`*^9, 
   3.947829130777895*^9, 3.947921302541707*^9, 3.948342770464007*^9, 
   3.9483695186780643`*^9, 3.9483695758833113`*^9, 3.948369743539988*^9, 
   3.948370785437003*^9, 3.948370967074408*^9, 3.94837119000879*^9, 
   3.9483714496944923`*^9, {3.948421883767407*^9, 3.9484219086838837`*^9}, 
   3.948517657853327*^9, 3.9485180352897987`*^9, 3.948521538906136*^9, {
   3.949720962646442*^9, 3.949720968114725*^9}, 3.949736763657449*^9, 
   3.950239881332947*^9, 3.950340637698605*^9, 3.950341902203348*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"a9a7e84b-ab91-484d-8a61-5397aecdd005"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cud1", "[", 
   RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}], "/.", 
  "flavMFV"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cuu", "[", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}], "/.", 
  "flavMFV"}]}], "Input",
 CellChangeTimes->{{3.9460993964715633`*^9, 3.946099400701067*^9}, {
  3.94609944035674*^9, 3.9460994497233133`*^9}, {3.946099541184792*^9, 
  3.946099542810663*^9}, {3.9460997605597477`*^9, 3.9460997624884653`*^9}, {
  3.9464420219288073`*^9, 3.946442022778735*^9}, {3.946443497005376*^9, 
  3.94644350292951*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"f22fb880-9bb9-4c71-929e-14cbaade8bfb"],

Cell[BoxData["Ctd1"], "Output",
 CellChangeTimes->{
  3.9460994011822853`*^9, {3.946099437231277*^9, 3.946099450353012*^9}, {
   3.946099534183611*^9, 3.946099546525947*^9}, {3.946099753362646*^9, 
   3.9460997807004128`*^9}, 3.94610033331527*^9, 3.946359129730421*^9, 
   3.946383902861486*^9, {3.9464431209914703`*^9, 3.946443150401361*^9}, 
   3.946443507493045*^9, 3.9464535918985233`*^9, 3.9464565269978323`*^9, 
   3.946527469840632*^9, 3.946550878768149*^9, {3.9465515027420807`*^9, 
   3.9465515090318727`*^9}, 3.946551582434074*^9, 3.94776209553907*^9, 
   3.9477622336150103`*^9, 3.947762330114642*^9, 3.947762363213667*^9, 
   3.9478291307798634`*^9, 3.947921302548079*^9, 3.948342770469781*^9, 
   3.948369518684392*^9, 3.9483695758867607`*^9, 3.948369743546463*^9, 
   3.948370785439699*^9, 3.948370967079061*^9, 3.948371190013279*^9, 
   3.948371449703773*^9, {3.948421883786994*^9, 3.9484219086862288`*^9}, 
   3.948517657883301*^9, 3.948518035292865*^9, 3.9485215389155893`*^9, 
   3.948521683829998*^9, {3.94972096264845*^9, 3.949720969428636*^9}, 
   3.9497367645403643`*^9, 3.9502398813416033`*^9, 3.950340637700346*^9, 
   3.9503419022312403`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"76aa2ee1-82c7-4c94-90da-5811a8ff34bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"Ctu", "+", "Ctup"}], ")"}]}], "-", "Cuu", "-", 
  "Cuup"}]], "Output",
 CellChangeTimes->{
  3.9460994011822853`*^9, {3.946099437231277*^9, 3.946099450353012*^9}, {
   3.946099534183611*^9, 3.946099546525947*^9}, {3.946099753362646*^9, 
   3.9460997807004128`*^9}, 3.94610033331527*^9, 3.946359129730421*^9, 
   3.946383902861486*^9, {3.9464431209914703`*^9, 3.946443150401361*^9}, 
   3.946443507493045*^9, 3.9464535918985233`*^9, 3.9464565269978323`*^9, 
   3.946527469840632*^9, 3.946550878768149*^9, {3.9465515027420807`*^9, 
   3.9465515090318727`*^9}, 3.946551582434074*^9, 3.94776209553907*^9, 
   3.9477622336150103`*^9, 3.947762330114642*^9, 3.947762363213667*^9, 
   3.9478291307798634`*^9, 3.947921302548079*^9, 3.948342770469781*^9, 
   3.948369518684392*^9, 3.9483695758867607`*^9, 3.948369743546463*^9, 
   3.948370785439699*^9, 3.948370967079061*^9, 3.948371190013279*^9, 
   3.948371449703773*^9, {3.948421883786994*^9, 3.9484219086862288`*^9}, 
   3.948517657883301*^9, 3.948518035292865*^9, 3.9485215389155893`*^9, 
   3.948521683829998*^9, {3.94972096264845*^9, 3.949720969428636*^9}, 
   3.9497367645403643`*^9, 3.9502398813416033`*^9, 3.950340637700346*^9, 
   3.9503419022316847`*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"8bbf29b8-54e5-480c-afb0-b54bc9db09cb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Obtaining the analytical predictions and replacing the PV integrals\
\>", "Section",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
  3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.878703603435988*^9, 
  3.878703612535481*^9}, {3.882419690314465*^9, 3.8824196949426203`*^9}, {
  3.9374818077859583`*^9, 3.93748181076446*^9}, {3.939463909752306*^9, 
  3.9394639180427437`*^9}, {3.946010152971243*^9, 3.946010203906206*^9}, {
  3.950341742636314*^9, 
  3.950341744798806*^9}},ExpressionUUID->"4ad6be3c-2cd0-4d6c-96fc-\
3568329930fb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Prediction for \>\"", ",", 
    RowBox[{"listEWPO", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filenameLO", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     RowBox[{"listEWPO", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", "\"\<_SMEFT_LO_\>\"", ",", 
     "scheme", ",", "\"\<.m\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filenameNLO", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", 
     RowBox[{"listEWPO", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", " ", "\"\<_SMEFT_NLO_\>\"", ",", 
     "scheme", ",", "\"\<.m\>\""}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.946010248413723*^9, 3.946010253094131*^9}, {
  3.946010314692492*^9, 3.9460103406419287`*^9}, {3.946010538266453*^9, 
  3.9460105391158943`*^9}, {3.949736921059965*^9, 3.949736921963581*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"3466939d-435e-462c-ad2b-53b13acd5095"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Prediction for \"\>", "\[InvisibleSpace]", "\<\"GamW\"\>"}],
  SequenceForm["Prediction for ", "GamW"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.946010328519273*^9, 3.946010341385501*^9}, 
   3.946010539593466*^9, 3.94635914157795*^9, 3.946383912742053*^9, 
   3.946551586678359*^9, 3.947762095786488*^9, 3.947762368428535*^9, 
   3.949736922828662*^9, 3.949737026225884*^9, 3.950341687954595*^9, 
   3.9503418419189*^9, 3.950341904418083*^9},
 CellLabel->
  "During evaluation of \
In[159]:=",ExpressionUUID->"f610d8a5-6896-4522-b8ed-359297dc4256"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "filenameLO", "]"}], ",", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"predLO", "=", 
     RowBox[{"Import", "[", "filenameLO", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"predNLO", "=", 
     RowBox[{"Import", "[", "filenameNLO", "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"predNLOPVreplace", " ", "=", " ", 
     RowBox[{"predNLO", "/.", "IntRep"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"SMNLO", "=", 
     RowBox[{"predNLOPVreplace", "/.", 
      RowBox[{
       RowBox[{"Class", "[", "x_", "]"}], "->", "0"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<SM NLO prediction: \>\"", ",", "SMNLO"}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.946010258189644*^9, 3.946010293735937*^9}, {
   3.946010374537278*^9, 3.946010445954008*^9}, {3.94601049470654*^9, 
   3.946010505204331*^9}, {3.946010552212125*^9, 3.946010575984219*^9}, 
   3.94635914601553*^9, 3.950341780841905*^9, 3.950341839901582*^9, {
   3.950341870788952*^9, 3.950341878867263*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"c3d87a5a-b137-407a-8652-7424e2e74421"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"SM NLO prediction: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "MW", " ", "MW2"}], 
     RowBox[{"4", " ", "\[Pi]", " ", 
      SuperscriptBox["VMU", "2"]}]], "+", 
    FractionBox[
     RowBox[{"Alfas", " ", "MW", " ", "MW2", " ", "QCD"}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["VMU", "2"]}]], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["VMU", "4"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"1152", " ", 
          RowBox[{"(", 
           RowBox[{"MH2", "-", 
            RowBox[{"4", " ", "MW2"}]}], ")"}], " ", "MZ2", " ", 
          SuperscriptBox["\[Pi]", "3"]}]], 
        RowBox[{"MW", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "27"}], " ", 
            SuperscriptBox["MH2", "2"], " ", "MW2", " ", "MZ2"}], "+", 
           RowBox[{"MH2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MW2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"162", " ", "MT2"}], "-", 
                 RowBox[{"5", " ", "MZ2"}]}], ")"}], " ", "MZ2"}], "-", 
              RowBox[{"88", " ", 
               SuperscriptBox["MZ2", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MW2", "2"], " ", "MZ2", " ", 
               RowBox[{"(", 
                RowBox[{"971", "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["MW2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "26"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "MW2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MW2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"162", " ", "MT2"}], "-", 
                 RowBox[{"5", " ", "MZ2"}]}], ")"}], " ", "MZ2"}], "-", 
              RowBox[{"88", " ", 
               SuperscriptBox["MZ2", "3"]}], "-", 
              RowBox[{"32", " ", 
               SuperscriptBox["MW2", "2"], " ", "MZ2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "59"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["MW2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "26"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], "-", 
       FractionBox[
        RowBox[{"3", " ", "MW", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MH2", "4"], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["MH2", "3"], " ", "MW2"}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["MH2", "2"], " ", 
            SuperscriptBox["MW2", "2"]}], "-", 
           RowBox[{"32", " ", "MH2", " ", 
            SuperscriptBox["MW2", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["MW2", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            FractionBox["mu2", "MH2"], "]"}]}], ")"}]}], 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{"MH2", "-", 
           RowBox[{"4", " ", "MW2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"MH2", "-", "MW2"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "+", 
       FractionBox[
        RowBox[{"9", " ", "MT2", " ", "MW", " ", 
         RowBox[{"(", 
          RowBox[{"MT2", "+", "MW2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            FractionBox["mu2", "MT2"], "]"}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "-", 
       FractionBox[
        RowBox[{"9", " ", "MT2", " ", "MW", " ", 
         RowBox[{"(", 
          RowBox[{"MT2", "+", "MW2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Log", "[", 
            FractionBox["mu2", "MT2"], "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox["MT2", "MW2"]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox["MT2", 
              RowBox[{"MT2", "-", "MW2"}]], "]"}]}]}], ")"}]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"MW", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"MH2", " ", "MW2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1560"}], " ", 
                SuperscriptBox["MW2", "4"]}], "-", 
               RowBox[{"2228", " ", 
                SuperscriptBox["MW2", "3"], " ", "MZ2"}], "+", 
               RowBox[{"3138", " ", 
                SuperscriptBox["MW2", "2"], " ", 
                SuperscriptBox["MZ2", "2"]}], "+", 
               RowBox[{"465", " ", "MW2", " ", 
                SuperscriptBox["MZ2", "3"]}], "-", 
               RowBox[{"220", " ", 
                SuperscriptBox["MZ2", "4"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["MW2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"312", " ", 
                SuperscriptBox["MW2", "4"]}], "+", 
               RowBox[{"397", " ", 
                SuperscriptBox["MW2", "3"], " ", "MZ2"}], "-", 
               RowBox[{"579", " ", 
                SuperscriptBox["MW2", "2"], " ", 
                SuperscriptBox["MZ2", "2"]}], "-", 
               RowBox[{"93", " ", "MW2", " ", 
                SuperscriptBox["MZ2", "3"]}], "+", 
               RowBox[{"44", " ", 
                SuperscriptBox["MZ2", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["MH2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"312", " ", 
                SuperscriptBox["MW2", "4"]}], "+", 
               RowBox[{"370", " ", 
                SuperscriptBox["MW2", "3"], " ", "MZ2"}], "-", 
               RowBox[{"552", " ", 
                SuperscriptBox["MW2", "2"], " ", 
                SuperscriptBox["MZ2", "2"]}], "-", 
               RowBox[{"93", " ", "MW2", " ", 
                SuperscriptBox["MZ2", "3"]}], "+", 
               RowBox[{"44", " ", 
                SuperscriptBox["MZ2", "4"]}]}], ")"}]}], "-", 
            RowBox[{"27", " ", 
             SuperscriptBox["MH2", "3"], " ", "MW2", " ", 
             SuperscriptBox["MZ2", "2"], " ", "SW2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Log", "[", 
             FractionBox["mu2", "MW2"], "]"}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"576", " ", 
          RowBox[{"(", 
           RowBox[{"MH2", "-", 
            RowBox[{"4", " ", "MW2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"MH2", "-", "MW2"}], ")"}], " ", 
          SuperscriptBox["MZ2", "2"], " ", 
          SuperscriptBox["\[Pi]", "3"], " ", "SW2"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"3", " ", "MW", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MH2", "3"], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["MH2", "2"], " ", "MW2"}], "+", 
           RowBox[{"20", " ", "MH2", " ", 
            SuperscriptBox["MW2", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["MW2", "3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{"MH2", " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"4", " ", "MW2"}], "MH2"]}]], " ", 
             RowBox[{"ArcTan", "[", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"4", " ", "MW2"}], "MH2"]}]], "]"}]}], "MW2"], "-", 
           FractionBox[
            RowBox[{"MH2", " ", 
             RowBox[{"Log", "[", 
              FractionBox["MH2", "MW2"], "]"}]}], 
            RowBox[{"2", " ", "MW2"}]], "+", 
           RowBox[{"Log", "[", 
            FractionBox["mu2", "MW2"], "]"}]}], ")"}]}], 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{"MH2", "-", 
           RowBox[{"4", " ", "MW2"}]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "-", 
       FractionBox[
        RowBox[{"MW", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"444", " ", 
            SuperscriptBox["MW2", "4"]}], "+", 
           RowBox[{"116", " ", 
            SuperscriptBox["MW2", "3"], " ", "MZ2"}], "-", 
           RowBox[{"1041", " ", 
            SuperscriptBox["MW2", "2"], " ", 
            SuperscriptBox["MZ2", "2"]}], "+", 
           RowBox[{"417", " ", "MW2", " ", 
            SuperscriptBox["MZ2", "3"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["MZ2", "4"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", 
            FractionBox["mu2", "MZ2"], "]"}]}], ")"}]}], 
        RowBox[{"576", " ", 
         SuperscriptBox["MZ2", "2"], " ", 
         SuperscriptBox["\[Pi]", "3"], " ", "SW2"}]], "-", 
       FractionBox[
        RowBox[{"3", " ", "MW", " ", 
         SuperscriptBox["MW2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"MW2", "+", 
           RowBox[{"2", " ", "MZ2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"ArcTan", "[", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"4", " ", "MW2"}], "MZ2"]}]], "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             FractionBox["MW2", "MZ2"], "]"}], "2"]}], ")"}]}], 
        RowBox[{"16", " ", "MZ2", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", "MW", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "28"}], " ", 
            SuperscriptBox["MW2", "3"]}], "-", 
           RowBox[{"52", " ", 
            SuperscriptBox["MW2", "2"], " ", "MZ2"}], "+", 
           RowBox[{"13", " ", "MW2", " ", 
            SuperscriptBox["MZ2", "2"]}], "+", 
           SuperscriptBox["MZ2", "3"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           FractionBox[
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               FractionBox[
                RowBox[{"4", " ", "MW2"}], "MZ2"]}]], " ", "MZ2", " ", 
             RowBox[{"ArcTan", "[", 
              SqrtBox[
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                FractionBox[
                 RowBox[{"4", " ", "MW2"}], "MZ2"]}]], "]"}]}], "MW2"], "+", 
           RowBox[{"Log", "[", 
            FractionBox["mu2", "MW2"], "]"}], "-", 
           FractionBox[
            RowBox[{"MZ2", " ", 
             RowBox[{"Log", "[", 
              FractionBox["MZ2", "MW2"], "]"}]}], 
            RowBox[{"2", " ", "MW2"}]]}], ")"}]}], 
        RowBox[{"64", " ", "MZ2", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "+", 
       FractionBox[
        RowBox[{"MW", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"MW2", "+", "MZ2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["MW2", "2"]}], "+", 
           RowBox[{"22", " ", "MW2", " ", "MZ2"}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["MZ2", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox["MW2", "MZ2"], "]"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"MW2", "+", "MZ2"}], "MZ2"], "]"}]}], "+", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"-", 
              FractionBox["MW2", "MZ2"]}]}], "]"}]}], ")"}]}], 
        RowBox[{"144", " ", "MW2", " ", "MZ2", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], ")"}]}]}]}],
  SequenceForm[
  "SM NLO prediction: ", 
   Rational[3, 4] $CellContext`MW $CellContext`MW2 
    Pi^(-1) $CellContext`VMU^(-2) + 
   Rational[1, 2] $CellContext`Alfas $CellContext`MW $CellContext`MW2 
    Pi^(-2) $CellContext`QCD $CellContext`VMU^(-2) + $CellContext`VMU^(-4) (
     Rational[1, 1152] $CellContext`MW ($CellContext`MH2 - 
        4 $CellContext`MW2)^(-1) $CellContext`MZ2^(-1) 
      Pi^(-3) ((-27) $CellContext`MH2^2 $CellContext`MW2 $CellContext`MZ2 + \
$CellContext`MH2 ($CellContext`MW2 (162 $CellContext`MT2 - 
           5 $CellContext`MZ2) $CellContext`MZ2 - 88 $CellContext`MZ2^3 + 
         2 $CellContext`MW2^2 $CellContext`MZ2 (971 - 144 Pi^2) + 
         32 $CellContext`MW2^3 (-26 + 9 Pi^2)) - 
       4 $CellContext`MW2 ($CellContext`MW2 (162 $CellContext`MT2 - 
          5 $CellContext`MZ2) $CellContext`MZ2 - 88 $CellContext`MZ2^3 - 
        32 $CellContext`MW2^2 $CellContext`MZ2 (-59 + 9 Pi^2) + 
        32 $CellContext`MW2^3 (-26 + 9 Pi^2))) + 
     Rational[-3, 64] $CellContext`MW ($CellContext`MH2 - 
        4 $CellContext`MW2)^(-1) ($CellContext`MH2 - $CellContext`MW2)^(-1) \
($CellContext`MH2^4 - 7 $CellContext`MH2^3 $CellContext`MW2 + 
       21 $CellContext`MH2^2 $CellContext`MW2^2 - 
       32 $CellContext`MH2 $CellContext`MW2^3 + 8 $CellContext`MW2^4) 
      Pi^(-3) (1 + Log[$CellContext`MH2^(-1) $CellContext`mu2]) + 
     Rational[9, 
        32] $CellContext`MT2 $CellContext`MW ($CellContext`MT2 + \
$CellContext`MW2) Pi^(-3) (1 + Log[$CellContext`MT2^(-1) $CellContext`mu2]) + 
     Rational[-9, 
        32] $CellContext`MT2 $CellContext`MW ($CellContext`MT2 + \
$CellContext`MW2) 
      Pi^(-3) (2 + 
       Log[$CellContext`MT2^(-1) $CellContext`mu2] + (
         1 - $CellContext`MT2/$CellContext`MW2) 
        Log[$CellContext`MT2/($CellContext`MT2 - $CellContext`MW2)]) + 
     Rational[-1, 576] $CellContext`MW ($CellContext`MH2 - 
        4 $CellContext`MW2)^(-1) ($CellContext`MH2 - $CellContext`MW2)^(-1) \
$CellContext`MZ2^(-2) 
      Pi^(-3) $CellContext`SW2^(-1) ($CellContext`MH2 $CellContext`MW2 \
((-1560) $CellContext`MW2^4 - 2228 $CellContext`MW2^3 $CellContext`MZ2 + 
         3138 $CellContext`MW2^2 $CellContext`MZ2^2 + 
         465 $CellContext`MW2 $CellContext`MZ2^3 - 220 $CellContext`MZ2^4) + 
       4 $CellContext`MW2^2 (312 $CellContext`MW2^4 + 
         397 $CellContext`MW2^3 $CellContext`MZ2 - 
         579 $CellContext`MW2^2 $CellContext`MZ2^2 - 
         93 $CellContext`MW2 $CellContext`MZ2^3 + 
         44 $CellContext`MZ2^4) + $CellContext`MH2^2 (312 $CellContext`MW2^4 + 
         370 $CellContext`MW2^3 $CellContext`MZ2 - 
         552 $CellContext`MW2^2 $CellContext`MZ2^2 - 
         93 $CellContext`MW2 $CellContext`MZ2^3 + 44 $CellContext`MZ2^4) - 
       27 $CellContext`MH2^3 $CellContext`MW2 $CellContext`MZ2^2 \
$CellContext`SW2) (1 + Log[$CellContext`mu2/$CellContext`MW2]) + 
     Rational[3, 64] $CellContext`MW ($CellContext`MH2 - 
        4 $CellContext`MW2)^(-1) ($CellContext`MH2^3 - 
       7 $CellContext`MH2^2 $CellContext`MW2 + 
       20 $CellContext`MH2 $CellContext`MW2^2 - 28 $CellContext`MW2^3) 
      Pi^(-3) (2 - $CellContext`MH2 $CellContext`MW2^(-1) (-1 + 
         4 $CellContext`MH2^(-1) $CellContext`MW2)^Rational[1, 2] 
       ArcTan[(-1 + 4 $CellContext`MH2^(-1) $CellContext`MW2)^Rational[1, 2]] + 
       Rational[-1, 2] $CellContext`MH2 $CellContext`MW2^(-1) 
        Log[$CellContext`MH2/$CellContext`MW2] + 
       Log[$CellContext`mu2/$CellContext`MW2]) + 
     Rational[-1, 576] $CellContext`MW $CellContext`MZ2^(-2) (
       444 $CellContext`MW2^4 + 116 $CellContext`MW2^3 $CellContext`MZ2 - 
       1041 $CellContext`MW2^2 $CellContext`MZ2^2 + 
       417 $CellContext`MW2 $CellContext`MZ2^3 - 17 $CellContext`MZ2^4) 
      Pi^(-3) $CellContext`SW2^(-1) (1 + 
       Log[$CellContext`mu2/$CellContext`MZ2]) + 
     Rational[-3, 
        16] $CellContext`MW $CellContext`MW2^2 $CellContext`MZ2^(-1) \
($CellContext`MW2 + 2 $CellContext`MZ2) 
      Pi^(-3) (4 
        ArcTan[(-1 + 4 $CellContext`MW2/$CellContext`MZ2)^Rational[1, 2]]^2 + 
       Log[$CellContext`MW2/$CellContext`MZ2]^2) + 
     Rational[3, 
        64] $CellContext`MW $CellContext`MZ2^(-1) ((-28) $CellContext`MW2^3 - 
       52 $CellContext`MW2^2 $CellContext`MZ2 + 
       13 $CellContext`MW2 $CellContext`MZ2^2 + $CellContext`MZ2^3) 
      Pi^(-3) (2 - $CellContext`MW2^(-1) (-1 + 
         4 $CellContext`MW2/$CellContext`MZ2)^Rational[1, 2] $CellContext`MZ2 
       ArcTan[(-1 + 4 $CellContext`MW2/$CellContext`MZ2)^Rational[1, 2]] + 
       Log[$CellContext`mu2/$CellContext`MW2] + 
       Rational[-1, 2] $CellContext`MW2^(-1) $CellContext`MZ2 
        Log[$CellContext`MW2^(-1) $CellContext`MZ2]) + 
     Rational[1, 
        144] $CellContext`MW $CellContext`MW2^(-1) $CellContext`MZ2^(-1) \
($CellContext`MW2 + $CellContext`MZ2)^2 (16 $CellContext`MW2^2 + 
       22 $CellContext`MW2 $CellContext`MZ2 - 11 $CellContext`MZ2^2) 
      Pi^(-3) (Log[$CellContext`MW2/$CellContext`MZ2] 
        Log[$CellContext`MZ2^(-1) ($CellContext`MW2 + $CellContext`MZ2)] + 
       PolyLog[2, -$CellContext`MW2/$CellContext`MZ2]))],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.946010577512143*^9, 3.946359148253037*^9, 3.946383913869066*^9, 
   3.946551587816559*^9, 3.947762096885006*^9, 3.949736924444919*^9, 
   3.9497370273474007`*^9, 3.950341688830617*^9, 3.950341783943285*^9, 
   3.950341842679497*^9, {3.9503418792974653`*^9, 3.950341904469963*^9}},
 CellLabel->
  "During evaluation of \
In[162]:=",ExpressionUUID->"0121e19a-04bc-4fe5-9d8c-a68e3593fb1e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Generating numerical predictions", "Section",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.878703603435988*^9, 
   3.878703612535481*^9}, {3.882419690314465*^9, 3.8824196949426203`*^9}, {
   3.9374818077859583`*^9, 3.93748181076446*^9}, {3.939463909752306*^9, 
   3.9394639180427437`*^9}, 
   3.946010152971243*^9},ExpressionUUID->"1d32ec80-f99c-4788-bcb8-\
8acde58544e5"],

Cell[CellGroupData[{

Cell["Predictions", "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 
   3.916981101006942*^9}},ExpressionUUID->"81081b6b-410f-42d6-9797-\
2a1a1c22d160"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ewpoPredNLO", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ewpoPredLO", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"ii", "=", "1"}], ",", 
   RowBox[{"ii", "<=", 
    RowBox[{"Length", "[", "listEWPO", "]"}]}], ",", 
   RowBox[{"ii", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"obsEWPO", "=", 
     RowBox[{"listEWPO", "[", 
      RowBox[{"[", "ii", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"filenameLO", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "obsEWPO", ",", " ", 
       "\"\<_SMEFT_LO_\>\"", ",", "scheme", ",", "\"\<.m\>\""}], "]"}]}], ";",
     "\[IndentingNewLine]", 
    RowBox[{"filenameNLO", "=", 
     RowBox[{"StringJoin", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", "obsEWPO", ",", " ", 
       "\"\<_SMEFT_NLO_\>\"", ",", "scheme", ",", "\"\<.m\>\""}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"FileExistsQ", "[", "filenameLO", "]"}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"predLO", "=", 
        RowBox[{"Import", "[", "filenameLO", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"predNLO", "=", 
        RowBox[{"Import", "[", "filenameNLO", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"numpredLO", "=", 
        RowBox[{"NumEval", "[", 
         RowBox[{"predLO", ",", "scheme", ",", "91.19"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"numpredNLO", "=", 
        RowBox[{"NumEval", "[", 
         RowBox[{"predNLO", ",", "scheme", ",", "91.19"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"obsEWPO", "==", "\"\<SigmaZ\>\""}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"numpredLO", "=", 
           RowBox[{"numpredLO", "*", "0.389379", " ", 
            RowBox[{"1000", "^", "2"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"numpredNLO", "=", 
           RowBox[{"numpredNLO", "*", "0.389379", " ", 
            RowBox[{"1000", "^", "2"}]}]}], ";"}]}], "\[IndentingNewLine]", 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ewpoPredNLO", ",", 
         RowBox[{"obsEWPO", "->", "numpredNLO"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ewpoPredLO", ",", 
         RowBox[{"obsEWPO", "->", "numpredLO"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
        "obsEWPO", ",", " ", "\"\< is not an observable in scheme \>\"", ",", 
         " ", "scheme"}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.9169805684265823`*^9, 3.91698059613251*^9}, {
   3.91698063698964*^9, 3.916980639591196*^9}, {3.916981663541423*^9, 
   3.916981688545433*^9}, {3.9169817279912567`*^9, 3.916981844397872*^9}, {
   3.916981990083767*^9, 3.916982004536848*^9}, {3.916982122123097*^9, 
   3.9169821243187437`*^9}, {3.916983377475031*^9, 3.916983379113201*^9}, 
   3.91698351510575*^9, {3.916991169108715*^9, 3.9169911784847317`*^9}, 
   3.916997207423099*^9, {3.917005457694633*^9, 3.9170054775908823`*^9}, {
   3.917005615356391*^9, 3.9170057319222593`*^9}, {3.9170057658250227`*^9, 
   3.917005767580064*^9}, {3.917005802755571*^9, 3.9170058034138927`*^9}, 
   3.91700595590666*^9, {3.9170080549065943`*^9, 3.917008058531345*^9}, 
   3.91700812438927*^9, {3.9170814228834963`*^9, 3.917081425562058*^9}, {
   3.9170843058362627`*^9, 3.917084309284912*^9}, 3.9173419586701307`*^9, {
   3.917342027196759*^9, 3.917342056020935*^9}, {3.91734658868043*^9, 
   3.917346625147674*^9}, {3.917408631552005*^9, 3.917408641478941*^9}, {
   3.937481861891356*^9, 3.93748186553531*^9}, {3.937481927398404*^9, 
   3.937481929866084*^9}, {3.9376271776384697`*^9, 3.937627184554824*^9}, {
   3.937627269257347*^9, 3.937627272884701*^9}, {3.937627482623354*^9, 
   3.937627485185584*^9}, {3.937627971170184*^9, 3.9376279718483057`*^9}, {
   3.939461862322803*^9, 3.939461862630403*^9}, {3.939461978359079*^9, 
   3.939461995966234*^9}, 3.93946231855663*^9, {3.9394625518583717`*^9, 
   3.93946274021073*^9}, {3.939463199428638*^9, 3.9394632022229137`*^9}, {
   3.9394645631024942`*^9, 3.939464576788473*^9}, {3.94655322906104*^9, 
   3.946553231104632*^9}, {3.9497211240804873`*^9, 3.949721126539097*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"3e205ba3-74e0-4469-b3a8-823950f3ba61"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"GF\"\>", 
   "\[InvisibleSpace]", "\<\" is not an observable in scheme \"\>", 
   "\[InvisibleSpace]", "\<\"GF_MW_MZ\"\>"}],
  SequenceForm["GF", " is not an observable in scheme ", "GF_MW_MZ"],
  Editable->False]], "Print",
 CellChangeTimes->{3.949721277638711*^9, 3.94973685057207*^9, 
  3.94973706356492*^9, 3.949737238876686*^9, 3.949737351938909*^9, 
  3.950239921436905*^9, 3.9503406727903967`*^9, 3.950340735935419*^9, 
  3.950341011140238*^9, 3.950341160770492*^9, 3.95034193989738*^9, 
  3.950342575776395*^9},
 CellLabel->
  "During evaluation of \
In[176]:=",ExpressionUUID->"5adb1324-6845-47d0-8ef9-c54682bb4c84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"MW\"\>", 
   "\[InvisibleSpace]", "\<\" is not an observable in scheme \"\>", 
   "\[InvisibleSpace]", "\<\"GF_MW_MZ\"\>"}],
  SequenceForm["MW", " is not an observable in scheme ", "GF_MW_MZ"],
  Editable->False]], "Print",
 CellChangeTimes->{3.949721277638711*^9, 3.94973685057207*^9, 
  3.94973706356492*^9, 3.949737238876686*^9, 3.949737351938909*^9, 
  3.950239921436905*^9, 3.9503406727903967`*^9, 3.950340735935419*^9, 
  3.950341011140238*^9, 3.950341160770492*^9, 3.95034193989738*^9, 
  3.950342575907134*^9},
 CellLabel->
  "During evaluation of \
In[176]:=",ExpressionUUID->"95019f32-99f4-4562-9690-20d8b54358df"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Flavor general results at LO ", "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 3.916981101006942*^9}, {
   3.9374820232212877`*^9, 3.9374820365450563`*^9}, {3.939463425722002*^9, 
   3.939463464372213*^9}, {3.950343132846767*^9, 
   3.950343138343526*^9}},ExpressionUUID->"a3f7ba1d-f12e-4f2d-80bf-\
45b4ca7e9fc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ewpoPredLO", "//", "Expand"}], ";"}]], "Input",
 CellChangeTimes->{{3.937627308387673*^9, 3.9376273418215103`*^9}, 
   3.946456538249946*^9},
 CellLabel->
  "In[166]:=",ExpressionUUID->"b054a0f1-66f7-495e-90e8-fb9a41407508"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Flavor general result at NLO", "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 3.916981101006942*^9}, {
   3.9374820232212877`*^9, 3.9374820365450563`*^9}, {3.939463425722002*^9, 
   3.939463464372213*^9}, {3.950341977042467*^9, 
   3.950342000590639*^9}},ExpressionUUID->"b6fc7a33-5269-4c6f-a63c-\
15211bf0ff10"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ewpoPredNLO", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", 
   RowBox[{"Leff", "->", "1"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.937627308387673*^9, 3.9376273418215103`*^9}, 
   3.946456538249946*^9, {3.950341982652398*^9, 3.950341986545231*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"c33abb72-7a5b-4ae4-adf4-1b7849ee9223"],

Cell[BoxData[
 RowBox[{"\<\"GamW\"\>", "\[Rule]", 
  RowBox[{"2.088581621858685`", "\[VeryThinSpace]", "-", 
   RowBox[{"8.63875603038778`", " ", "CHbox"}], "+", 
   RowBox[{"586.3235838732131`", " ", "CHD"}], "-", 
   RowBox[{"70.06092964098241`", " ", "CHW"}], "+", 
   RowBox[{"1394.9387630616852`", " ", "CHWB"}], "-", 
   RowBox[{"69.5033361729441`", " ", "CWw"}], "-", 
   RowBox[{"137.05642529932837`", " ", 
    RowBox[{"CHl1", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"137.05642529932837`", " ", 
    RowBox[{"CHl1", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], "-", 
   RowBox[{"10.361997976931644`", " ", 
    RowBox[{"CHl1", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "-", 
   RowBox[{"101675.24064006456`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"101675.24064006456`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], "+", 
   RowBox[{"28270.51979582138`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "+", 
   RowBox[{"10.36199797693066`", " ", 
    RowBox[{"CHq1", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], "+", 
   RowBox[{"10.36199797693066`", " ", 
    RowBox[{"CHq1", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], "+", 
   RowBox[{"87860.50857459877`", " ", 
    RowBox[{"CHq3", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], "+", 
   RowBox[{"87860.50857459877`", " ", 
    RowBox[{"CHq3", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], "-", 
   RowBox[{"61.498686996962384`", " ", 
    RowBox[{"CHq3", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "-", 
   RowBox[{"22.784549541714075`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"2094.19870958001`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
   RowBox[{"126778.09262521716`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
   RowBox[{"45.56909908342815`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
   RowBox[{"22.784549541714075`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
   RowBox[{"45.56909908342815`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
   RowBox[{"22.784549541714075`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
   RowBox[{"285.45960876020064`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"285.45960876020064`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "+", 
   RowBox[{"1472.3556646020602`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "-", 
   RowBox[{"285.45960876020064`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"285.45960876020064`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "+", 
   RowBox[{"1472.3556646020602`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "-", 
   RowBox[{"285.45960876020064`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"3", ",", "3", ",", "1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"285.45960876020064`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"3", ",", "3", ",", "2", ",", "2"}], "]"}]}], "-", 
   RowBox[{"338.4332508350795`", " ", 
    RowBox[{"Clq3", "[", 
     RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "]"}]}], "-", 
   RowBox[{"68.35364862514221`", " ", 
    RowBox[{"Cqq1", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"136.70729725028443`", " ", 
    RowBox[{"Cqq1", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "-", 
   RowBox[{"780.2582469649551`", " ", 
    RowBox[{"Cqq1", "[", 
     RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
   RowBox[{"68.35364862514221`", " ", 
    RowBox[{"Cqq1", "[", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
   RowBox[{"780.2582469649551`", " ", 
    RowBox[{"Cqq1", "[", 
     RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "-", 
   RowBox[{"788.0251776554596`", " ", 
    RowBox[{"Cqq3", "[", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"1712.7576525612037`", " ", 
    RowBox[{"Cqq3", "[", 
     RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "]"}]}], "-", 
   RowBox[{"2030.5995050104768`", " ", 
    RowBox[{"Cqq3", "[", 
     RowBox[{"1", ",", "1", ",", "3", ",", "3"}], "]"}]}], "+", 
   RowBox[{"136.70729725028443`", " ", 
    RowBox[{"Cqq3", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}], "+", 
   RowBox[{"780.2582469649551`", " ", 
    RowBox[{"Cqq3", "[", 
     RowBox[{"1", ",", "3", ",", "3", ",", "1"}], "]"}]}], "-", 
   RowBox[{"788.0251776554596`", " ", 
    RowBox[{"Cqq3", "[", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "]"}]}], "-", 
   RowBox[{"2030.5995050104768`", " ", 
    RowBox[{"Cqq3", "[", 
     RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "]"}]}], "+", 
   RowBox[{"780.2582469649551`", " ", 
    RowBox[{"Cqq3", "[", 
     RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "]"}]}], "+", 
   RowBox[{"247.43498516922762`", " ", 
    RowBox[{"CuW", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.950341987120564*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"c7aa0176-cd86-44ad-9135-808698b9be09"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["MFV symmetric result at NLO", "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 3.916981101006942*^9}, {
   3.9374820232212877`*^9, 3.9374820365450563`*^9}, {3.939463425722002*^9, 
   3.9394634424883432`*^9}, {3.946012021150772*^9, 
   3.946012022877368*^9}},ExpressionUUID->"6f8936e6-5bf1-4339-a936-\
521cefd01dc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ewpoPredNLO", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"Leff", "->", "1"}]}], "/.", "flavMFV"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.937481984395351*^9, 3.937481998873691*^9}, {
   3.937627227530697*^9, 3.937627231405615*^9}, {3.939463237217185*^9, 
   3.9394632408282223`*^9}, {3.939463398903411*^9, 3.939463410323866*^9}, 
   3.9394635540599623`*^9, 3.939464584843111*^9, {3.939465352213704*^9, 
   3.939465355394408*^9}, {3.946012038590838*^9, 3.9460120396454773`*^9}, {
   3.9460974167407513`*^9, 3.946097417235259*^9}, {3.946099235729673*^9, 
   3.946099236243063*^9}, {3.9463839496889887`*^9, 3.946383978962532*^9}, 
   3.946384607876534*^9, 3.9464385466709023`*^9, {3.946441944016811*^9, 
   3.9464419448618927`*^9}, {3.9464565560347147`*^9, 3.94645655626464*^9}, {
   3.9497368664339733`*^9, 3.949736866569919*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"d4cd0978-2fbb-4e5b-a2f5-4b26f8559aa0"],

Cell[BoxData[
 RowBox[{"\<\"GamW\"\>", "\[Rule]", 
  RowBox[{"2.088581621858685`", "\[VeryThinSpace]", "-", 
   RowBox[{"8.63875603038778`", " ", "CHbox"}], "+", 
   RowBox[{"586.3235838732131`", " ", "CHD"}], "-", 
   RowBox[{"284.4748485755884`", " ", "CHl1"}], "-", 
   RowBox[{"175079.96148430774`", " ", "CHl3"}], "+", 
   RowBox[{"20.72399595386132`", " ", "CHq1"}], "+", 
   RowBox[{"175721.01714919755`", " ", "CHq3"}], "-", 
   RowBox[{"61.498686996962384`", " ", "CHQ3"}], "-", 
   RowBox[{"70.06092964098241`", " ", "CHW"}], "+", 
   RowBox[{"1394.9387630616852`", " ", "CHWB"}], "-", 
   RowBox[{"2162.5523582051524`", " ", "Cll"}], "+", 
   RowBox[{"126618.60077842517`", " ", "Cllp"}], "-", 
   RowBox[{"1712.7576525612037`", " ", "Clq3"}], "+", 
   RowBox[{"2606.278078369041`", " ", "ClQ3"}], "-", 
   RowBox[{"136.70729725028443`", " ", "Cqq1"}], "-", 
   RowBox[{"273.41459450056885`", " ", "Cqq1p"}], "-", 
   RowBox[{"1560.5164939299102`", " ", "CQq1p"}], "-", 
   RowBox[{"3288.808007872123`", " ", "Cqq3"}], "-", 
   RowBox[{"4061.1990100209537`", " ", "CQq3"}], "-", 
   RowBox[{"1439.3430580606348`", " ", "Cqq3p"}], "+", 
   RowBox[{"1560.5164939299102`", " ", "CQq3p"}], "+", 
   RowBox[{"247.43498516922762`", " ", "CtW"}], "-", 
   RowBox[{"69.5033361729441`", " ", "CWw"}]}]}]], "Output",
 CellChangeTimes->{{3.937481986202156*^9, 3.937481999279022*^9}, 
   3.937482244536367*^9, {3.937627225453619*^9, 3.937627231719664*^9}, 
   3.9376272883985577`*^9, 3.939463168906088*^9, {3.939463319154705*^9, 
   3.93946333092251*^9}, {3.939464039183763*^9, 3.939464055867496*^9}, 
   3.939464722440833*^9, 3.9394650557005568`*^9, 3.939465290737319*^9, 
   3.939465381483324*^9, {3.939465512473349*^9, 3.939465540466769*^9}, 
   3.939465696300415*^9, 3.939465853378981*^9, 3.94601208324085*^9, {
   3.946097485946274*^9, 3.946097485971899*^9}, 3.946097518747239*^9, 
   3.946097569289516*^9, 3.94609784041518*^9, 3.946099237033698*^9, {
   3.946099551668384*^9, 3.946099578354163*^9}, 3.94609979820018*^9, 
   3.9463839949409018`*^9, 3.946384392708312*^9, 3.9463844722371483`*^9, 
   3.946384608391911*^9, 3.946438054473227*^9, 3.946438547191477*^9, 
   3.9464416701341*^9, 3.946453686135243*^9, 3.9464564531071157`*^9, 
   3.946456606571083*^9, 3.946527546806053*^9, 3.9484230635453176`*^9, 
   3.949721109059836*^9, 3.949721149044066*^9, {3.949736861988949*^9, 
   3.949736866864943*^9}, 3.949737063719768*^9, 3.950340688808127*^9, 
   3.9503410323316927`*^9, 3.950341570691511*^9, 3.950341940048236*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"6a61d405-1ca0-463a-b4f3-a5a97231e249"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "U(3)",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "5"], TraditionalForm]],ExpressionUUID->
  "ffb6c219-c6c2-427c-a83b-05e00804fd20"],
 " symmetric result at NLO"
}], "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 3.916981101006942*^9}, {
   3.9374820232212877`*^9, 3.9374820365450563`*^9}, {3.939463425722002*^9, 
   3.9394634424883432`*^9}},ExpressionUUID->"1a3792e7-08bd-40ce-ae82-\
0b0e62a007e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ewpoPredNLO", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"Leff", "->", "1"}]}], "/.", "flavU35"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.937481984395351*^9, 3.937481998873691*^9}, {
   3.937627227530697*^9, 3.937627231405615*^9}, {3.939463237217185*^9, 
   3.9394632408282223`*^9}, {3.939463398903411*^9, 3.939463410323866*^9}, 
   3.9394635540599623`*^9, 3.939464584843111*^9, {3.939465352213704*^9, 
   3.939465355394408*^9}, {3.946383997668255*^9, 3.94638399835287*^9}, {
   3.946384595294083*^9, 3.946384604173386*^9}, {3.946456569715664*^9, 
   3.9464565698882093`*^9}, {3.949736873142889*^9, 3.949736873368041*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"62388244-0ccb-4953-9665-79081fb2ce6f"],

Cell[BoxData[
 RowBox[{"\<\"GamW\"\>", "\[Rule]", 
  RowBox[{"2.088581621858685`", "\[VeryThinSpace]", "-", 
   RowBox[{"8.63875603038778`", " ", "CHbox"}], "+", 
   RowBox[{"586.3235838732131`", " ", "CHD"}], "-", 
   RowBox[{"284.4748485755884`", " ", "CHl1"}], "-", 
   RowBox[{"175079.96148430774`", " ", "CHl3"}], "+", 
   RowBox[{"20.72399595386132`", " ", "CHq1"}], "+", 
   RowBox[{"175659.5184622006`", " ", "CHq3"}], "-", 
   RowBox[{"70.06092964098241`", " ", "CHW"}], "+", 
   RowBox[{"1394.9387630616852`", " ", "CHWB"}], "-", 
   RowBox[{"2162.5523582051524`", " ", "Cll"}], "+", 
   RowBox[{"126618.60077842517`", " ", "Cllp"}], "+", 
   RowBox[{"893.520425807837`", " ", "Clq3"}], "-", 
   RowBox[{"136.70729725028443`", " ", "Cqq1"}], "-", 
   RowBox[{"1833.9310884304791`", " ", "Cqq1p"}], "-", 
   RowBox[{"7350.007017893076`", " ", "Cqq3"}], "+", 
   RowBox[{"121.17343586927541`", " ", "Cqq3p"}], "-", 
   RowBox[{"69.5033361729441`", " ", "CWw"}]}]}]], "Output",
 CellChangeTimes->{{3.937481986202156*^9, 3.937481999279022*^9}, 
   3.937482244536367*^9, {3.937627225453619*^9, 3.937627231719664*^9}, 
   3.9376272883985577`*^9, 3.939463168906088*^9, {3.939463319154705*^9, 
   3.93946333092251*^9}, {3.939464039183763*^9, 3.939464055867496*^9}, 
   3.939464722440833*^9, 3.9394650557005568`*^9, 3.939465290737319*^9, 
   3.939465381483324*^9, {3.939465512473349*^9, 3.939465540466769*^9}, 
   3.939465696300415*^9, 3.939465853378981*^9, 3.946012083225061*^9, 
   3.946097485949066*^9, {3.946383994927574*^9, 3.946383998820887*^9}, {
   3.946384395362154*^9, 3.946384413033677*^9}, 3.9463844743568172`*^9, {
   3.94638451580166*^9, 3.94638460450616*^9}, 3.9464365702517548`*^9, 
   3.946456457409669*^9, 3.946456606581997*^9, 3.946527546819906*^9, 
   3.948423063560994*^9, 3.949721114685856*^9, 3.9497368737428503`*^9, 
   3.949737063731638*^9, 3.950341035831595*^9, 3.950341571955717*^9, 
   3.950341940049861*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"18446f8d-0693-40e5-bb30-8edfe66247fe"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Changing the normalisation", "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 3.916981101006942*^9}, {
   3.9374820232212877`*^9, 3.937482057120599*^9}, {3.939463578688581*^9, 
   3.9394635838607283`*^9}},ExpressionUUID->"7e0acab0-b045-4523-8a1f-\
22e6cf2f1116"],

Cell["\<\
All Wilson coefficients C are dimensionful and contain the suppression by two \
orders of the new physics scale \[CapitalLambda]. \[LineSeparator]To switch \
to a different normalisation,  one can divide the Wilson coefficients by \
appropriate factors. \
\>", "Text",
 CellChangeTimes->{{3.939462329235076*^9, 3.939462341154402*^9}, {
  3.9394635934271917`*^9, 3.9394636691368313`*^9}, {3.939986963004878*^9, 
  3.939986964586458*^9}},ExpressionUUID->"174b932a-ebeb-4341-ab37-\
84b53f88fd92"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", "1000"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"norm", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"NumEval", "[", 
      RowBox[{"VMU", ",", " ", "\"\<GF_aEW_MZ\>\"", ",", "Z"}], "]"}], "^", 
     "2"}], "/", 
    RowBox[{"\[CapitalLambda]", "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"switchnorm", " ", "=", 
   RowBox[{"Map", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "->", 
       RowBox[{"#", "/", "norm"}]}], " ", "&"}], ",", "paramsD6All"}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.916984340877866*^9, 3.9169843443969717`*^9}, {
   3.9394636809005613`*^9, 3.9394637365395527`*^9}, {3.939463767721859*^9, 
   3.939463814725482*^9}, 3.93946452047738*^9, {3.93946527020441*^9, 
   3.939465275034664*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"d8a6f7ba-0f78-4d50-bc8e-9a8a033b70e1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ewpoPredLOnorm", " ", "=", " ", 
   RowBox[{
    RowBox[{"ewpoPredLO", "/.", "switchnorm"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ewpoPredLOnorm", "[", 
  RowBox[{"[", "2", "]"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.939463793306229*^9, 3.9394637987765913`*^9}, {
  3.93946388517481*^9, 3.939463894770493*^9}, {3.939464063663209*^9, 
  3.939464067404703*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"bb5ed636-eb31-4804-bf77-22c4af9a9f09"],

Cell[BoxData[
 RowBox[{"\<\"GamWenu\"\>", "\[Rule]", 
  RowBox[{"0.2272309398530785`", "\[VeryThinSpace]", "+", 
   RowBox[{"227230.93985307848`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}], "-", 
   RowBox[{"227230.93985307848`", " ", 
    RowBox[{"CHl3", "[", 
     RowBox[{"2", ",", "2"}], "]"}]}], "+", 
   RowBox[{"227230.93985307848`", " ", 
    RowBox[{"Cll", "[", 
     RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "]"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.939464067633359*^9, 3.93946472248377*^9, 3.9394650557654943`*^9, {
   3.939465290777854*^9, 3.939465296198557*^9}, 3.939465381517931*^9, {
   3.939465512519588*^9, 3.939465540496758*^9}, 3.939465696328382*^9, 
   3.939465853407271*^9, 3.946097485960772*^9, 3.9464566066037073`*^9, 
   3.9465275468241453`*^9, 3.948423063586659*^9, 3.950341043007751*^9, 
   3.950341577473699*^9, 3.950341940056239*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"cb8d13e2-9e15-46d6-9a70-931b56dc37c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Saving the numerical results to a file", "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 3.916981101006942*^9}, {
   3.9374820232212877`*^9, 
   3.937482057120599*^9}},ExpressionUUID->"8f85b2cd-ce4c-4cd3-9957-\
a8f819e279eb"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"ewpoPred", ">>", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "base", ",", "\"\<numpred_ewpo_\>\"", ",", "scheme", ",", "\"\<.m\>\""}],
      "]"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"ewpoPredLO", ">>", 
    RowBox[{"StringJoin", "[", 
     RowBox[{
     "base", ",", "\"\<numpred_ewpo_LO\>\"", ",", "scheme", ",", 
      "\"\<.m\>\""}], "]"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.917008118600054*^9, 3.917008212873732*^9}, {
   3.917342050138591*^9, 3.917342061497266*^9}, 3.937481978888036*^9, {
   3.939461873618238*^9, 3.939461877141127*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"09cd3957-d998-48fd-a481-0dfe092acc9b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Scale variations", "Section",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.878703603435988*^9, 
   3.878703612535481*^9}, {3.882419690314465*^9, 3.8824196949426203`*^9}, {
   3.9374818077859583`*^9, 3.93748181076446*^9}, {3.939463909752306*^9, 
   3.9394639180427437`*^9}, 3.946010152971243*^9, {3.946526485690372*^9, 
   3.946526489279579*^9}},ExpressionUUID->"2775f6b5-5d5b-4535-bab1-\
f163c2589253"],

Cell[BoxData[
 RowBox[{
  RowBox[{"scheme", "=", "\"\<GF_aEW_MZ\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.946553301736167*^9, 3.946553309767817*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"4cde87d8-19d9-42a7-ae30-871c81cbcc1c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"observable", "=", 
   RowBox[{"listEWPO", "[", 
    RowBox[{"[", 
     RowBox[{"-", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Prediction for \>\"", ",", "observable"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filenameLO", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "observable", ",", " ", 
     "\"\<_SMEFT_LO_\>\"", ",", "scheme", ",", "\"\<.m\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filenameNLO", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "observable", ",", " ", 
     "\"\<_SMEFT_NLO_\>\"", ",", "scheme", ",", "\"\<.m\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.946010248413723*^9, 3.946010253094131*^9}, {
  3.946010314692492*^9, 3.9460103406419287`*^9}, {3.946010538266453*^9, 
  3.9460105391158943`*^9}, {3.9478289705954113`*^9, 3.947828973316682*^9}, {
  3.94834282657395*^9, 3.9483428529445763`*^9}, {3.948343259320613*^9, 
  3.9483432742513847`*^9}, {3.948343455867972*^9, 3.948343473525325*^9}, {
  3.948368299354456*^9, 3.948368300310467*^9}, {3.948369857851036*^9, 
  3.948369859108693*^9}, {3.948369977337688*^9, 3.94836999567588*^9}, {
  3.948370313804771*^9, 3.9483703146738367`*^9}, {3.9483710109025373`*^9, 
  3.94837101561693*^9}, {3.9483712354676857`*^9, 3.9483712735982723`*^9}, {
  3.948421919360097*^9, 3.9484219526648893`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"a76e4c52-3763-4f1e-a912-105049d6ba0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Prediction for \"\>", "\[InvisibleSpace]", "\<\"MW\"\>"}],
  SequenceForm["Prediction for ", "MW"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.946010328519273*^9, 3.946010341385501*^9}, 
   3.946010539593466*^9, 3.94635914157795*^9, 3.946383912742053*^9, 
   3.946551598276052*^9, {3.946553296935945*^9, 3.946553310919065*^9}, 
   3.9466117722795763`*^9, 3.947762383491438*^9, 3.947828296995976*^9, 
   3.947828880075301*^9, {3.9478289715389*^9, 3.94782897355654*^9}, 
   3.947829137174006*^9, 3.9479213254362288`*^9, 3.947921567743054*^9, 
   3.948342776502293*^9, {3.9483428271281233`*^9, 3.9483428533493023`*^9}, {
   3.9483432161830387`*^9, 3.948343274584025*^9}, 3.94834347517375*^9, 
   3.948368300703113*^9, 3.9483695300295897`*^9, 3.948369581537324*^9, 
   3.9483697482533617`*^9, 3.9483698614053*^9, {3.9483699830280933`*^9, 
   3.9483699976180763`*^9}, 3.948370317081027*^9, 3.948370789147636*^9, 
   3.948370970273163*^9, {3.948371011478977*^9, 3.9483710176229887`*^9}, 
   3.9483711936520987`*^9, {3.948371238459095*^9, 3.948371275767807*^9}, 
   3.94837145334676*^9, {3.94842191318519*^9, 3.948421953013235*^9}, {
   3.9485176702502747`*^9, 3.948517676621653*^9}, 3.948518038593536*^9, 
   3.94973688181898*^9, 3.950341058645604*^9},
 CellLabel->
  "During evaluation of \
In[115]:=",ExpressionUUID->"743c5b8f-5d2e-44dc-8a77-5da2461b89f9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"FileExistsQ", "[", "filenameLO", "]"}], ",", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"predLO", "=", 
     RowBox[{"Import", "[", "filenameLO", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"predNLO", "=", 
     RowBox[{"Import", "[", "filenameNLO", "]"}]}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.946010258189644*^9, 3.946010293735937*^9}, {
   3.946010374537278*^9, 3.946010445954008*^9}, {3.94601049470654*^9, 
   3.946010505204331*^9}, {3.946010552212125*^9, 3.946010575984219*^9}, 
   3.94635914601553*^9, {3.946551035111457*^9, 3.9465510358500443`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"c77be9bb-1d91-4979-b9a8-117cc8acb3fa"],

Cell[CellGroupData[{

Cell["LO", "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 3.916981101006942*^9}, {
   3.9374820232212877`*^9, 3.937482057120599*^9}, {3.950341663939355*^9, 
   3.950341664203073*^9}},ExpressionUUID->"3b4facbb-8133-4075-b087-\
b1def75a85d8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"NumEval", "[", 
   RowBox[{"predLO", ",", "scheme", ",", " ", "91.19"}], "]"}], "/.", 
  "flavU35"}]], "Input",
 CellChangeTimes->{
  3.947762469185835*^9, {3.947762581213605*^9, 3.947762592724455*^9}, 
   3.9478290063065567`*^9, {3.9503415892683*^9, 3.950341590153957*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"5ec8a565-2698-4864-9912-24d9d86021ef"],

Cell[BoxData[
 RowBox[{"79.96871474080348`", "\[VeryThinSpace]", "-", 
  RowBox[{"1.732261449450743`*^6", " ", "CHD"}], "-", 
  RowBox[{"2.0810131240243143`*^6", " ", "CHl3"}], "-", 
  RowBox[{"3.7972931467288015`*^6", " ", "CHWB"}], "+", 
  RowBox[{"1.040506562012157`*^6", " ", "Cllp"}]}]], "Output",
 CellChangeTimes->{
  3.947762470086968*^9, {3.9477625817422533`*^9, 3.9477625930151873`*^9}, 
   3.947828304601741*^9, 3.947828887800252*^9, 3.9478289846831903`*^9, 
   3.947829138737183*^9, 3.94792133313873*^9, 3.947921569216772*^9, 
   3.948342784103856*^9, 3.948342858462331*^9, {3.948343222253284*^9, 
   3.94834324257333*^9}, 3.948343286125147*^9, 3.948343482735183*^9, 
   3.9483683088717203`*^9, 3.9483695300902643`*^9, 3.948369581597961*^9, 
   3.948369748304405*^9, 3.948369861783532*^9, {3.9483699830778627`*^9, 
   3.948369998401021*^9}, 3.9483703171742697`*^9, 3.948370789251671*^9, 
   3.948370970368863*^9, 3.9483710180264606`*^9, 3.948371194054686*^9, {
   3.94837123854987*^9, 3.9483712762007513`*^9}, 3.9483714537853107`*^9, {
   3.948421931661731*^9, 3.948421955793335*^9}, 3.9485176799971657`*^9, 
   3.94851804205424*^9, 3.949736884689165*^9, 3.9503410619165382`*^9, 
   3.950341652580969*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"4a3ff40c-e948-46e2-b875-3c823fdf2cdb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NumEval", "[", 
     RowBox[{"predLO", ",", "scheme", ",", " ", 
      RowBox[{"2", "*", "91.19"}]}], "]"}], "/.", "flavU35"}], "/.", 
   RowBox[{"RUN", "->", "1"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.948343527542048*^9, 3.948343538271072*^9}, {
  3.948421967310278*^9, 3.9484219700994377`*^9}, {3.9503416212890177`*^9, 
  3.9503416218611393`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"b36c2a02-2f1e-4893-93e2-ce05d4f7037c"],

Cell[BoxData[
 RowBox[{"79.96871474080348`", "\[VeryThinSpace]", "-", 
  RowBox[{"7708.419639337851`", " ", "CHB"}], "-", 
  RowBox[{"7066.051336059693`", " ", "CHbox"}], "+", 
  RowBox[{"7708.419639337847`", " ", "CHd"}], "-", 
  RowBox[{"1.847658946800238`*^6", " ", "CHD"}], "+", 
  RowBox[{"7708.419639337847`", " ", "CHe"}], "+", 
  RowBox[{"7708.419639337847`", " ", "CHl1"}], "-", 
  RowBox[{"2.1196476119936397`*^6", " ", "CHl3"}], "-", 
  RowBox[{"187680.43308304483`", " ", "CHq1"}], "-", 
  RowBox[{"23125.25891801354`", " ", "CHq3"}], "+", 
  RowBox[{"164555.17416503126`", " ", "CHu"}], "-", 
  RowBox[{"7708.419639337851`", " ", "CHW"}], "-", 
  RowBox[{"3.927282443478868`*^6", " ", "CHWB"}], "+", 
  RowBox[{"11562.629459006766`", " ", "Cll"}], "+", 
  RowBox[{"1.0364615602148075`*^6", " ", "Cllp"}], "+", 
  RowBox[{"54051.327248000984`", " ", "Clq3"}], "-", 
  RowBox[{"7510.762149801086`", " ", "CWw"}]}]], "Output",
 CellChangeTimes->{{3.948343528577976*^9, 3.948343538633024*^9}, 
   3.9483683095959663`*^9, 3.94836953009831*^9, 3.94836958160555*^9, 
   3.9483697483117847`*^9, 3.948369861826388*^9, {3.9483699830872173`*^9, 
   3.948369998437407*^9}, 3.9483703171836987`*^9, 3.948370789263598*^9, 
   3.948370970380509*^9, 3.9483710180825787`*^9, 3.948371194100979*^9, {
   3.948371238559154*^9, 3.9483712762240257`*^9}, 3.948371453811571*^9, {
   3.948421931731388*^9, 3.948421971538069*^9}, 3.948517680039598*^9, 
   3.948518042089507*^9, 3.949736887138859*^9, 3.950341062621065*^9, {
   3.950341622482449*^9, 3.9503416409513474`*^9}},
 CellLabel->
  "Out[141]=",ExpressionUUID->"7005907f-f389-4cbd-8290-a18670208618"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["NLO", "Subsection",
 CellChangeTimes->{{3.8765679990668993`*^9, 3.8765680209284143`*^9}, {
   3.8771711206339607`*^9, 3.8771711268215714`*^9}, {3.8787077061711903`*^9, 
   3.878707706431609*^9}, {3.882439763613908*^9, 3.882439767281747*^9}, {
   3.882439940043811*^9, 3.882439965970606*^9}, {3.882441813457345*^9, 
   3.882441819785336*^9}, {3.882789026346383*^9, 3.882789027692403*^9}, {
   3.882959148334463*^9, 3.8829591485771914`*^9}, {3.883024218607283*^9, 
   3.8830242326874523`*^9}, 3.884320523303207*^9, {3.916980881747458*^9, 
   3.916980885562804*^9}, {3.916981098384309*^9, 3.916981101006942*^9}, {
   3.9374820232212877`*^9, 3.937482057120599*^9}, {3.9503416680173693`*^9, 
   3.950341668380766*^9}},ExpressionUUID->"a68ebf20-82a8-4514-88fa-\
b67f29463675"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NumEval", "[", 
    RowBox[{"predNLO", ",", "scheme", ",", " ", "91.19"}], "]"}], "/.", 
   "flavU35"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.947921607011345*^9, 3.947921777219342*^9, {3.9483434941650343`*^9, 
   3.9483435034761963`*^9}, 3.94837000799262*^9, 3.948421989901309*^9, 
   3.950341595700923*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"809a1a29-5e64-4d7c-902f-dcc3083eba33"],

Cell[BoxData[
 RowBox[{"80.45573803563323`", "\[VeryThinSpace]", "-", 
  RowBox[{"1858.601731470777`", " ", "CHB"}], "-", 
  RowBox[{"2190.978062818516`", " ", "CHbox"}], "-", 
  RowBox[{"9267.415655636454`", " ", "CHd"}], "-", 
  RowBox[{"1.8433503392454667`*^6", " ", "CHD"}], "-", 
  RowBox[{"9267.415655636454`", " ", "CHe"}], "-", 
  RowBox[{"11457.839306457621`", " ", "CHl1"}], "-", 
  RowBox[{"2.205276436524542`*^6", " ", "CHl3"}], "-", 
  RowBox[{"126586.62517877569`", " ", "CHq1"}], "+", 
  RowBox[{"88393.61658091893`", " ", "CHq3"}], "+", 
  RowBox[{"167745.3308150916`", " ", "CHu"}], "-", 
  RowBox[{"2320.341166588594`", " ", "CHW"}], "-", 
  RowBox[{"3.908066696966819`*^6", " ", "CHWB"}], "-", 
  RowBox[{"17481.659482620693`", " ", "Cll"}], "+", 
  RowBox[{"1.079336921461186`*^6", " ", "Cllp"}], "+", 
  RowBox[{"30393.95738387823`", " ", "Clq3"}], "-", 
  RowBox[{"9546.535672198395`", " ", "CWw"}]}]], "Output",
 CellChangeTimes->{
  3.948421994345433*^9, 3.948517681524828*^9, 3.9485180428093243`*^9, 
   3.949736891401033*^9, 3.950341063663507*^9, {3.9503416037529697`*^9, 
   3.950341624161621*^9}},
 CellLabel->
  "Out[139]=",ExpressionUUID->"5212ade6-d3b2-4463-b1a0-2641b2dd110a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NumEval", "[", 
     RowBox[{"predNLO", ",", "scheme", ",", " ", 
      RowBox[{"2", "*", "91.19"}]}], "]"}], "/.", "flavU35"}], "/.", 
   RowBox[{"RUN", "->", "1"}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.947829412611022*^9, 3.9478294434311047`*^9}, {
   3.947847289032454*^9, 3.9478473115118237`*^9}, {3.947847342865453*^9, 
   3.947847406767384*^9}, {3.9478474408833923`*^9, 3.947847448577742*^9}, {
   3.9478474923618803`*^9, 3.947847495545813*^9}, {3.9478498324101954`*^9, 
   3.947849839092338*^9}, {3.94792171999024*^9, 3.947921751013269*^9}, {
   3.9483435577050743`*^9, 3.94834356994765*^9}, 3.9483700108813543`*^9, 
   3.948421992043564*^9, 3.950341598803276*^9},
 CellLabel->
  "In[142]:=",ExpressionUUID->"d4400768-09ee-43d6-a8c1-4ede0c4c203d"],

Cell[BoxData[
 RowBox[{"80.45573803563322`", "\[VeryThinSpace]", "+", 
  RowBox[{"41.96725430263295`", " ", "Cdd"}], "+", 
  RowBox[{"25.18035258158004`", " ", "Cddp"}], "+", 
  RowBox[{"37.77052887236938`", " ", "Ced"}], "+", 
  RowBox[{"75.54105774473878`", " ", "Cee"}], "+", 
  RowBox[{"399.60342999398677`", " ", "Ceu"}], "-", 
  RowBox[{"1645.5940271381978`", " ", "CHB"}], "-", 
  RowBox[{"1869.656033618092`", " ", "CHbox"}], "-", 
  RowBox[{"9835.152451029699`", " ", "CHd"}], "-", 
  RowBox[{"1.8428586262667777`*^6", " ", "CHD"}], "-", 
  RowBox[{"9835.152451029717`", " ", "CHe"}], "-", 
  RowBox[{"12077.490149104788`", " ", "CHl1"}], "-", 
  RowBox[{"2.2062930846462557`*^6", " ", "CHl3"}], "-", 
  RowBox[{"124355.99111808864`", " ", "CHq1"}], "+", 
  RowBox[{"88966.66460883128`", " ", "CHq3"}], "+", 
  RowBox[{"166612.9894944995`", " ", "CHu"}], "-", 
  RowBox[{"2302.655914195303`", " ", "CHW"}], "-", 
  RowBox[{"3.9073128282962884`*^6", " ", "CHWB"}], "+", 
  RowBox[{"7.896161082008744`", " ", "Cld"}], "+", 
  RowBox[{"7.896161082008744`", " ", "Cle"}], "-", 
  RowBox[{"16911.135819549287`", " ", "Cll"}], "+", 
  RowBox[{"1.0788495778893728`*^6", " ", "Cllp"}], "-", 
  RowBox[{"686.2388050208701`", " ", "Clq1"}], "+", 
  RowBox[{"33178.35418584509`", " ", "Clq3"}], "+", 
  RowBox[{"516.2452741262929`", " ", "Clu"}], "-", 
  RowBox[{"527.7737996706497`", " ", "Cqd1"}], "-", 
  RowBox[{"527.7737996706497`", " ", "Cqe"}], "+", 
  RowBox[{"3126.1010338428396`", " ", "Cqq1"}], "+", 
  RowBox[{"2542.596942515863`", " ", "Cqq1p"}], "-", 
  RowBox[{"1902.8446076800606`", " ", "Cqq3"}], "-", 
  RowBox[{"1437.0788856143672`", " ", "Cqq3p"}], "-", 
  RowBox[{"1364.4840132827376`", " ", "Cqu1"}], "+", 
  RowBox[{"399.60342999398677`", " ", "Cud1"}], "+", 
  RowBox[{"374.0497385910685`", " ", "CuG"}], "+", 
  RowBox[{"186.7454621523484`", " ", "Cuu"}], "+", 
  RowBox[{"964.2991668036495`", " ", "Cuup"}], "-", 
  RowBox[{"9660.43235496851`", " ", "CWw"}]}]], "Output",
 CellChangeTimes->{
  3.948421995165703*^9, 3.948517682421348*^9, 3.94851804352179*^9, 
   3.949736895450326*^9, 3.950341064432365*^9, {3.950341599566683*^9, 
   3.950341643219624*^9}},
 CellLabel->
  "Out[142]=",ExpressionUUID->"b09fa7f0-4250-4190-8a72-279274153116"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{888, 1020},
WindowMargins->{{Automatic, -189}, {982, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FontSize->12,
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b08cdea7-60d6-4327-aa7e-a87dcfdf8214"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1759, 28, 208, "Text",ExpressionUUID->"3a1c5d1b-0398-4a62-89c3-1ad05bab9f61"],
Cell[CellGroupData[{
Cell[2342, 52, 499, 9, 66, "Section",ExpressionUUID->"8378d914-8288-4a65-994a-61ab3bbf47a3"],
Cell[2844, 63, 419, 10, 29, "Input",ExpressionUUID->"a2c60413-0d7b-4b9d-8735-c35e41d94d0a"],
Cell[3266, 75, 1339, 24, 164, "Text",ExpressionUUID->"a02248ad-c4ea-4c8f-ba50-abb48402c76c"],
Cell[4608, 101, 1337, 22, 70, "Input",ExpressionUUID->"92d5d131-a6a6-4481-a550-2913909b1c28"],
Cell[5948, 125, 1724, 28, 252, "Text",ExpressionUUID->"403391b9-dedb-4cbb-b483-a4fdbc5c3755"],
Cell[7675, 155, 422, 9, 29, "Input",ExpressionUUID->"eeb465ae-a132-43a1-be55-5ec596fd576f"],
Cell[CellGroupData[{
Cell[8122, 168, 977, 16, 29, "Input",ExpressionUUID->"99f15e5f-0a8a-4675-8696-81be6add2fc7"],
Cell[9102, 186, 1445, 21, 33, "Output",ExpressionUUID->"000f045c-ef6c-4884-b9fd-52bc2806d2be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10584, 212, 217, 4, 53, "Subsection",ExpressionUUID->"7ededd2e-594d-48d8-baa9-5c1471e80ed3"],
Cell[10804, 218, 1483, 27, 164, "Text",ExpressionUUID->"f7dd5c87-e9f3-4816-a71d-27dc28311fba"],
Cell[CellGroupData[{
Cell[12312, 249, 418, 11, 49, "Input",ExpressionUUID->"7953d122-b524-439b-adbb-d0bc66b49786"],
Cell[12733, 262, 925, 14, 33, "Output",ExpressionUUID->"0924519e-b2d4-4130-b8b7-f15d0e7da97f"],
Cell[13661, 278, 926, 14, 33, "Output",ExpressionUUID->"a9a7e84b-ab91-484d-8a61-5397aecdd005"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14624, 297, 669, 15, 49, "Input",ExpressionUUID->"f22fb880-9bb9-4c71-929e-14cbaade8bfb"],
Cell[15296, 314, 1250, 19, 33, "Output",ExpressionUUID->"76aa2ee1-82c7-4c94-90da-5811a8ff34bb"],
Cell[16549, 335, 1364, 24, 33, "Output",ExpressionUUID->"8bbf29b8-54e5-480c-afb0-b54bc9db09cb"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17974, 366, 570, 10, 66, "Section",ExpressionUUID->"4ad6be3c-2cd0-4d6c-96fc-3568329930fb"],
Cell[CellGroupData[{
Cell[18569, 380, 1124, 26, 70, "Input",ExpressionUUID->"3466939d-435e-462c-ad2b-53b13acd5095"],
Cell[19696, 408, 609, 12, 23, "Print",ExpressionUUID->"f610d8a5-6896-4522-b8ed-359297dc4256"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20342, 425, 1243, 27, 172, "Input",ExpressionUUID->"c3d87a5a-b137-407a-8652-7424e2e74421"],
Cell[21588, 454, 18427, 437, 688, "Print",ExpressionUUID->"0121e19a-04bc-4fe5-9d8c-a68e3593fb1e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[40064, 897, 459, 7, 52, "Section",ExpressionUUID->"1d32ec80-f99c-4788-bcb8-8acde58544e5"],
Cell[CellGroupData[{
Cell[40548, 908, 684, 10, 53, "Subsection",ExpressionUUID->"81081b6b-410f-42d6-9797-2a1a1c22d160"],
Cell[CellGroupData[{
Cell[41257, 922, 4822, 98, 499, "Input",ExpressionUUID->"3e205ba3-74e0-4469-b3a8-823950f3ba61"],
Cell[CellGroupData[{
Cell[46104, 1024, 674, 14, 23, "Print",ExpressionUUID->"5adb1324-6845-47d0-8ef9-c54682bb4c84"],
Cell[46781, 1040, 674, 14, 23, "Print",ExpressionUUID->"95019f32-99f4-4562-9690-20d8b54358df"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[47516, 1061, 852, 12, 53, "Subsection",ExpressionUUID->"a3f7ba1d-f12e-4f2d-80bf-45b4ca7e9fc4"],
Cell[48371, 1075, 259, 6, 29, "Input",ExpressionUUID->"b054a0f1-66f7-495e-90e8-fb9a41407508"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48667, 1086, 851, 12, 53, "Subsection",ExpressionUUID->"b6fc7a33-5269-4c6f-a63c-15211bf0ff10"],
Cell[CellGroupData[{
Cell[49543, 1102, 394, 9, 29, "Input",ExpressionUUID->"c33abb72-7a5b-4ae4-adf4-1b7849ee9223"],
Cell[49940, 1113, 5614, 133, 258, "Output",ExpressionUUID->"c7aa0176-cd86-44ad-9135-808698b9be09"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55603, 1252, 852, 12, 53, "Subsection",ExpressionUUID->"6f8936e6-5bf1-4339-a936-521cefd01dc5"],
Cell[CellGroupData[{
Cell[56480, 1268, 1004, 19, 29, "Input",ExpressionUUID->"d4cd0978-2fbb-4e5b-a2f5-4b26f8559aa0"],
Cell[57487, 1289, 2608, 43, 94, "Output",ExpressionUUID->"6a61d405-1ca0-463a-b4f3-a5a97231e249"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60144, 1338, 955, 18, 53, "Subsection",ExpressionUUID->"1a3792e7-08bd-40ce-ae82-0b0e62a007e4"],
Cell[CellGroupData[{
Cell[61124, 1360, 798, 16, 29, "Input",ExpressionUUID->"62388244-0ccb-4953-9665-79081fb2ce6f"],
Cell[61925, 1378, 2020, 34, 74, "Output",ExpressionUUID->"18446f8d-0693-40e5-bb30-8edfe66247fe"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[63994, 1418, 799, 11, 53, "Subsection",ExpressionUUID->"7e0acab0-b045-4523-8a1f-22e6cf2f1116"],
Cell[64796, 1431, 503, 9, 55, "Text",ExpressionUUID->"174b932a-ebeb-4341-ab37-84b53f88fd92"],
Cell[65302, 1442, 921, 25, 70, "Input",ExpressionUUID->"d8a6f7ba-0f78-4d50-bc8e-9a8a033b70e1"],
Cell[CellGroupData[{
Cell[66248, 1471, 531, 12, 70, "Input",ExpressionUUID->"bb5ed636-eb31-4804-bf77-22c4af9a9f09"],
Cell[66782, 1485, 982, 20, 33, "Output",ExpressionUUID->"cb8d13e2-9e15-46d6-9a70-931b56dc37c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[67813, 1511, 763, 11, 53, "Subsection",ExpressionUUID->"8f85b2cd-ce4c-4cd3-9957-a8f819e279eb"],
Cell[68579, 1524, 710, 17, 49, "Input",ExpressionUUID->"09cd3957-d998-48fd-a481-0dfe092acc9b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[69338, 1547, 489, 7, 66, "Section",ExpressionUUID->"2775f6b5-5d5b-4535-bab1-f163c2589253"],
Cell[69830, 1556, 237, 5, 29, "Input",ExpressionUUID->"4cde87d8-19d9-42a7-ae30-871c81cbcc1c"],
Cell[CellGroupData[{
Cell[70092, 1565, 1620, 35, 90, "Input",ExpressionUUID->"a76e4c52-3763-4f1e-a912-105049d6ba0b"],
Cell[71715, 1602, 1410, 23, 23, "Print",ExpressionUUID->"743c5b8f-5d2e-44dc-8a77-5da2461b89f9"]
}, Open  ]],
Cell[73140, 1628, 755, 16, 90, "Input",ExpressionUUID->"c77be9bb-1d91-4979-b9a8-117cc8acb3fa"],
Cell[CellGroupData[{
Cell[73920, 1648, 773, 11, 53, "Subsection",ExpressionUUID->"3b4facbb-8133-4075-b087-b1def75a85d8"],
Cell[CellGroupData[{
Cell[74718, 1663, 392, 9, 29, "Input",ExpressionUUID->"5ec8a565-2698-4864-9912-24d9d86021ef"],
Cell[75113, 1674, 1300, 21, 33, "Output",ExpressionUUID->"4a3ff40c-e948-46e2-b875-3c823fdf2cdb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76450, 1700, 508, 12, 29, "Input",ExpressionUUID->"b36c2a02-2f1e-4893-93e2-ce05d4f7037c"],
Cell[76961, 1714, 1643, 28, 74, "Output",ExpressionUUID->"7005907f-f389-4cbd-8290-a18670208618"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78653, 1748, 776, 11, 53, "Subsection",ExpressionUUID->"a68ebf20-82a8-4514-88fa-b67f29463675"],
Cell[CellGroupData[{
Cell[79454, 1763, 452, 11, 29, "Input",ExpressionUUID->"809a1a29-5e64-4d7c-902f-dcc3083eba33"],
Cell[79909, 1776, 1208, 23, 74, "Output",ExpressionUUID->"5212ade6-d3b2-4463-b1a0-2641b2dd110a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81154, 1804, 829, 16, 29, "Input",ExpressionUUID->"d4400768-09ee-43d6-a8c1-4ede0c4c203d"],
Cell[81986, 1822, 2264, 43, 135, "Output",ExpressionUUID->"b09fa7f0-4250-4190-8a72-279274153116"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


